Collisions and Stopping of Fast Charged Particles in Matter

This text is intended to offer a consistent presentation of the theory of collisions and stopping of charged particles in matter, limited to the range of intermediate kinetic energies where atomic aggregation effects are relatively unimportant and processes such as the creation of particle-antiparticle pairs are not likely to occur. The first three Chapters contain introductory material on the classical description of electromagnetic fields in matter, an overview of quantum wave equations for a particle in a central potential, and an account of elementary atomic-structure models. Chapters 4 and 5 are devoted to the classical and quantum theories of elastic collisions of charged particles with atoms. The theory of inelastic collisions and stopping is split into two parts: first, collisions with atoms are considered within the plane-wave Born approximation in Chapter 6, which includes a derivation of the Bethe stopping power formula; second, the theory of inelastic collisions in dense materials is based on the dielectric formalism, which is formulated for the electron gas, and extended to arbitrary materials by means of optical-data models in Chapter 7. Chapter 8 offers a detailed review of the theory of stopping, starting with the classical study by Bohr and ending with derivations of the Bloch and Barkas corrections to the stopping power. Chapter 9 deals with general aspects of transport theory, including derivations of energy-straggling distributions and multiple-scattering distributions, which are the basis for condensed simulation schemes of charged particle transport. Finally, Chapter 10 describes the Fortran programs elastic and sbethe, which implement the main theoretical models presented in the preceding Chapters and are distributed as ancillary information.

==> anc/colstop/elastic/Dirac-phase-shifts.gnu <==
# Gnuplot version 5.0 patchlevel 3.
# Plots the results from 'stopping'

reset  # Ignore all system initializations

# Define the appropriate terminal
set terminal wxt size 900,600 enhanced font 'Arial,12' dashlength 2.0
#set terminal windows size 900,600 enhanced font 'Arial,12'
#set terminal qt size 900,600 font 'Arial,12' enhanced

set encoding utf8  # Character encoding
set mouse
set zero 1.0e-99

###  My line colors and repeat cycle
# irgb(r,g,b) = 256.*256.*r+256.*g+b
set linetype  1 lw 2 lc rgb    29390  # (0,114,206)  UB blue
set linetype  2 lw 2 lc rgb 14423100  # (220,20,60)  crimson
set linetype  3 lw 2 lc rgb  2263842  # (34,139,34)  forest green
set linetype  4 lw 2 lc rgb 10824234  # (165,42,42)  brown
set linetype  5 lw 2 lc rgb  9055202  # (138,43,226) blue violet
set linetype  6 lw 2 lc rgb 16747520  # (255,140,0)  dark orange
set linetype  7 lw 2 lc rgb  3329330  # (50,205,50)  lime green
set linetype  8 lw 2 lc rgb 14329120  # (218,165,32) golden rod
set linetype  9 lw 2 lc rgb    52945  # (0,206,209)  dark turquoise
set linetype cycle 9

set linetype 10 lw 2 lc rgb 0         # black
set linetype 11 lw 2 lc rgb 8421504   # 50 percent black

set dashtype 1 (6,2)           # dashed
set dashtype 2 (8,2,1,2)       # dot-dashed
set dashtype 3 (1,2)           # dotted
set dashtype 4 (8,2,1,2,1,2)   # dot-dashed

set xzeroaxis linestyle 11
set yzeroaxis linestyle 11

#set palette rgbformulae 7,5,15  # Good for black-and-white printing
set palette defined ( 1 "white", 2 "cyan", 3 "green", \
  4 "yellow" , 5 "orange", 6 "red", 7 "brown")

set tmargin at screen 0.90
set bmargin at screen 0.13
set rmargin at screen 0.94
set lmargin at screen 0.15
#unset margins  # Removes the margin definitions

set size 1,1  # The plot fills the available canvas
set border lw 2.0
set pointsize 0.8
set bars 0.5
set xyplane at 0.0

#set format xy "10^{%T}"
#set format xy "%.1f"
#set format xy "%.2g"
#set format cb "%.1te%+-3T"

set mxtics 10
set mytics 10

#-----------------------------------------------------------------------

set grid xtics ytics mxtics mytics ls 11 lw 1, ls 11 lw 1
set format xy "%.1te%+-3T"

set logscale x
set logscale y

set key on left bottom Left opaque reverse samplen 3 height +1 width +1
set title "WKB and Born phase shifts (spin up)"
set xlabel '{/:Italic L}'
set ylabel "{/:Italic {/Symbol d}}_{-{/:Italic L}-1}  ({/:Italic J}={/:Italic L}+1/2, spin up)" offset character -0.5,0

plot 'Dirac-phase-shifts.dat' u 1:(abs($3)) t 'Born'     w lp ls 2, \
     'Dirac-phase-shifts.dat' u 1:(abs($2)) t 'WKB mod.' w lp ls 1

pause -1 'Press enter to continue'

#-----------------------------------------------------------------------

set logscale x
set logscale y

set key on left bottom Left opaque reverse samplen 3 height +1 width +1
set title "WKB and Born phase shifts (spin down)"
set xlabel '{/:Italic L}'
set ylabel "{/:Italic {/Symbol d}}_{{/:Italic L}}  ({/:Italic J}={/:Italic L}-1/2, spin down)" offset character -0.5,0

plot 'Dirac-phase-shifts.dat' u 1:(abs($6)) t 'Born' w lp ls 2, \
     'Dirac-phase-shifts.dat' u 1:(abs($5)) t 'WKB mod.' w lp ls 1

pause -1 'Press enter to continue'

#-----------------------------------------------------------------------


==> anc/colstop/elastic/Schro-phase-shifts.gnu <==
# Gnuplot version 5.0 patchlevel 3.
# Plots the results from 'stopping'

reset  # Ignore all system initializations

# Define the appropriate terminal
set terminal wxt size 900,600 enhanced font 'Arial,12' dashlength 2.0
#set terminal windows size 900,600 enhanced font 'Arial,12'
#set terminal qt size 900,600 font 'Arial,12' enhanced

set encoding utf8  # Character encoding
set mouse
set zero 1.0e-99

###  My line colors and repeat cycle
# irgb(r,g,b) = 256.*256.*r+256.*g+b
set linetype  1 lw 2 lc rgb    29390  # (0,114,206)  UB blue
set linetype  2 lw 2 lc rgb 14423100  # (220,20,60)  crimson
set linetype  3 lw 2 lc rgb  2263842  # (34,139,34)  forest green
set linetype  4 lw 2 lc rgb 10824234  # (165,42,42)  brown
set linetype  5 lw 2 lc rgb  9055202  # (138,43,226) blue violet
set linetype  6 lw 2 lc rgb 16747520  # (255,140,0)  dark orange
set linetype  7 lw 2 lc rgb  3329330  # (50,205,50)  lime green
set linetype  8 lw 2 lc rgb 14329120  # (218,165,32) golden rod
set linetype  9 lw 2 lc rgb    52945  # (0,206,209)  dark turquoise
set linetype cycle 9

set linetype 10 lw 2 lc rgb 0         # black
set linetype 11 lw 2 lc rgb 8421504   # 50 percent black

set dashtype 1 (6,2)           # dashed
set dashtype 2 (8,2,1,2)       # dot-dashed
set dashtype 3 (1,2)           # dotted
set dashtype 4 (8,2,1,2,1,2)   # dot-dashed

set xzeroaxis linestyle 11
set yzeroaxis linestyle 11

#set palette rgbformulae 7,5,15  # Good for black-and-white printing
set palette defined ( 1 "white", 2 "cyan", 3 "green", \
  4 "yellow" , 5 "orange", 6 "red", 7 "brown")

set tmargin at screen 0.90
set bmargin at screen 0.13
set rmargin at screen 0.94
set lmargin at screen 0.15
#unset margins  # Removes the margin definitions

set size 1,1  # The plot fills the available canvas
set border lw 2.0
set pointsize 0.8
set bars 0.5
set xyplane at 0.0

#set format xy "10^{%T}"
#set format xy "%.1f"
#set format xy "%.2g"
#set format cb "%.1te%+-3T"

set mxtics 10
set mytics 10

#-----------------------------------------------------------------------

set grid xtics ytics mxtics mytics ls 11 lw 1, ls 11 lw 1
set format xy "%.1te%+-3T"

set logscale x
set logscale y

set key on left bottom Left opaque reverse samplen 3 height +1 width +1
set title "Schrodinger WKB and Born phase shifts"
set xlabel '{/:Italic L}'
set ylabel "{/:Italic {/Symbol d}_{L}}" offset character -0.5,0

plot 'Schro-phase-shifts.dat' u 1:(abs($3)) t 'Born'     w lp ls 2, \
     'Schro-phase-shifts.dat' u 1:(abs($2)) t 'WKB mod.' w lp ls 1

pause -1 'Press enter to continue'

#-----------------------------------------------------------------------


==> anc/colstop/elastic/dcs-lab.gnu <==
# Gnuplot version 5.0 patchlevel 3.
# Plots the results from 'stopping'

reset  # Ignore all system initializations

# Define the appropriate terminal
set terminal wxt size 900,600 enhanced font 'Arial,12' dashlength 2.0
#set terminal windows size 900,600 enhanced font 'Arial,12'
#set terminal qt size 900,600 font 'Arial,12' enhanced

set encoding utf8  # Character encoding
set mouse
set zero 1.0e-99

###  My line colors and repeat cycle
# irgb(r,g,b) = 256.*256.*r+256.*g+b
set linetype  1 lw 2 lc rgb    29390  # (0,114,206)  UB blue
set linetype  2 lw 2 lc rgb 14423100  # (220,20,60)  crimson
set linetype  3 lw 2 lc rgb  2263842  # (34,139,34)  forest green
set linetype  4 lw 2 lc rgb 10824234  # (165,42,42)  brown
set linetype  5 lw 2 lc rgb  9055202  # (138,43,226) blue violet
set linetype  6 lw 2 lc rgb 16747520  # (255,140,0)  dark orange
set linetype  7 lw 2 lc rgb  3329330  # (50,205,50)  lime green
set linetype  8 lw 2 lc rgb 14329120  # (218,165,32) golden rod
set linetype  9 lw 2 lc rgb    52945  # (0,206,209)  dark turquoise
set linetype cycle 9

set linetype 10 lw 2 lc rgb 0         # black
set linetype 11 lw 2 lc rgb 8421504   # 50 percent black

set dashtype 1 (6,2)           # dashed
set dashtype 2 (8,2,1,2)       # dot-dashed
set dashtype 3 (2,2)           # dotted
set dashtype 4 (8,2,1,2,1,2)   # dot-dashed

set xzeroaxis linestyle 11
set yzeroaxis linestyle 11

#set palette rgbformulae 7,5,15  # Good for black-and-white printing
set palette defined ( 1 "white", 2 "cyan", 3 "green", \
  4 "yellow" , 5 "orange", 6 "red", 7 "brown")

set tmargin at screen 0.90
set bmargin at screen 0.13
set rmargin at screen 0.94
set lmargin at screen 0.15
#unset margins  # Removes the margin definitions

set size 1,1  # The plot fills the available canvas
set border lw 2.0
set pointsize 0.8
set bars 0.5
set xyplane at 0.0

#set format xy "10^{%T}"
#set format xy "%.1f"
#set format xy "%.2g"
#set format cb "%.1te%+-3T"

set mxtics 10
set mytics 10

#-----------------------------------------------------------------------

unset mytics
set grid xtics ytics mxtics mytics ls 11 lw 1, ls 11 lw 1
set format xy "%.1te%+-3T"

set xrange [1e-6:180.]
set logscale x
set yrange [:]
set logscale y

set key on left bottom Left opaque reverse samplen 3 height +1
set title 'Differential cross section in the L frame'
set xlabel '{/:Italic {/Symbol q}}  (deg)'
set ylabel "d{/:Italic {/Symbol s}} /d{/Symbol W}  (cm^2/sr)"

plot 'dcs-lab-angle.dat' u 1:3 t 'Eikonal'  w l ls 1, \
     'dcs-lab-angle.dat' u 1:4 t 'PWA'  w l ls 2

pause -1 'Press enter to continue'

#-----------------------------------------------------------------------

unset mxtics
set xrange [1.0e-6:*]
set title 'Energy-loss differential cross section'
set xlabel '{/:Italic {/Symbol D} E}  (eV)'
set ylabel "d {/:Italic {/Symbol s}} /d({/:Italic{/Symbol D} E})  (cm^2/eV)"

plot 'dcs-lab-energy.dat' u 1:2 t 'Eikonal'  w l ls 1, \
     'dcs-lab-energy.dat' u 1:3 t 'PWA'  w l ls 2

pause -1 'Press enter to continue'

#-----------------------------------------------------------------------


==> anc/colstop/elastic/dcs.gnu <==
# Gnuplot version 5.0 patchlevel 3.
# Plots the results from 'stopping'

reset  # Ignore all system initializations

# Define the appropriate terminal
set terminal wxt size 900,600 enhanced font 'Arial,12' dashlength 2.0
#set terminal windows size 900,600 enhanced font 'Arial,12'
#set terminal qt size 900,600 font 'Arial,12' enhanced

set encoding utf8  # Character encoding
set mouse
set zero 1.0e-99

###  My line colors and repeat cycle
# irgb(r,g,b) = 256.*256.*r+256.*g+b
set linetype  1 lw 2 lc rgb    29390  # (0,114,206)  UB blue
set linetype  2 lw 2 lc rgb 14423100  # (220,20,60)  crimson
set linetype  3 lw 2 lc rgb  2263842  # (34,139,34)  forest green
set linetype  4 lw 2 lc rgb 10824234  # (165,42,42)  brown
set linetype  5 lw 2 lc rgb  9055202  # (138,43,226) blue violet
set linetype  6 lw 2 lc rgb 16747520  # (255,140,0)  dark orange
set linetype  7 lw 2 lc rgb  3329330  # (50,205,50)  lime green
set linetype  8 lw 2 lc rgb 14329120  # (218,165,32) golden rod
set linetype  9 lw 2 lc rgb    52945  # (0,206,209)  dark turquoise
set linetype cycle 9

set linetype 10 lw 2 lc rgb 0         # black
set linetype 11 lw 2 lc rgb 8421504   # 50 percent black

set dashtype 1 (6,2)           # dashed
set dashtype 2 (8,2,1,2)       # dot-dashed
set dashtype 3 (2,2)           # dotted
set dashtype 4 (8,2,1,2,1,2)   # dot-dashed

set xzeroaxis linestyle 11
set yzeroaxis linestyle 11

#set palette rgbformulae 7,5,15  # Good for black-and-white printing
set palette defined ( 1 "white", 2 "cyan", 3 "green", \
  4 "yellow" , 5 "orange", 6 "red", 7 "brown")

set tmargin at screen 0.90
set bmargin at screen 0.13
set rmargin at screen 0.94
set lmargin at screen 0.15
#unset margins  # Removes the margin definitions

set size 1,1  # The plot fills the available canvas
set border lw 2.0
set pointsize 0.8
set bars 0.5
set xyplane at 0.0

#set format xy "10^{%T}"
#set format xy "%.1f"
#set format xy "%.2g"
#set format cb "%.1te%+-3T"

set mxtics 10
set mytics 10

#-----------------------------------------------------------------------

set grid xtics ytics mxtics mytics ls 11 lw 1, ls 11 lw 1

set format xy "%.1te%+-3T"
set xrange [1e-5:180.]
set logscale x
set yrange [:]
set logscale y
set mytics 1

set key on left bottom Left opaque reverse samplen 3 height +1
set title 'Differential cross section in CM'
set xlabel '{/:Italic {/Symbol q}}  (deg)'
set ylabel "d{/:Italic {/Symbol s}} /d{/Symbol W}  (cm^2/sr)"

plot 'dcs.dat' u 1:3 title 'Born'  w l ls 3 dt 2, \
     'dcs.dat' u 1:4 title 'Classical' w l ls 1 dt 1, \
     'dcs.dat' u 1:5 title 'Eikonal'   w l ls 4 dt 3, \
     'dcs.dat' u 1:6 title 'PWA'       w l ls 2

pause -1 'Press enter to continue'

#-----------------------------------------------------------------------

set xrange [10:180.]
unset logscale x
set yrange [*:*]
set logscale y
set mytics 10

set key on left bottom Left opaque reverse samplen 3 height +1
set title 'Differential cross section in CM (large angles)'
set xlabel '{/:Italic {/Symbol q}}  (deg)'
set ylabel "d{/:Italic {/Symbol s}} /d{/Symbol W}  (cm^2/sr)"

plot 'dcs.dat' u 1:3 title 'Born'  w l ls 3 dt 2, \
     'dcs.dat' u 1:4 title 'Classical' w l ls 1 dt 1, \
     'dcs.dat' u 1:5 title 'Eikonal'   w l ls 4 dt 3, \
     'dcs.dat' u 1:6 title 'PWA'       w l ls 2

pause -1 'Press enter to continue'

#-----------------------------------------------------------------------

set xrange [1e-16:1.]
set logscale x

set yrange [*:*]
set logscale y
unset mytics

set key on left bottom Left opaque reverse samplen 3 height +1
set title 'Differential cross section in CM'
set xlabel '{/:Italic {/Symbol m}} = sin^2({/:Italic {/Symbol q}} /2)'
set ylabel "d{/:Italic {/Symbol s}} /d{/Symbol W}  (cm^2/sr)"

plot 'dcs.dat' u 2:3 title 'Born'  w l ls 3 dt 2, \
     'dcs.dat' u 2:4 title 'Classical' w l ls 1 dt 1, \
     'dcs.dat' u 2:5 title 'Eikonal'   w l ls 4 dt 3, \
     'dcs.dat' u 2:6 title 'PWA'       w l ls 2

pause -1 'Press enter to continue'

#-----------------------------------------------------------------------

set xrange [1e-5:180.]
set logscale x
set mytics 5

unset logscale y
set yrange [-1:1]

set key on left bottom Left opaque reverse samplen 3 height +1 width -2.0
set title 'DCS in CM, relative differences'
set xlabel '{/:Italic {/Symbol q}}  (deg)'
set ylabel "DCS ratio - 1"

plot 'dcs.dat' u 1:(($3/$5)-1.) t 'Born/Eikonal-1'  w l ls 3 dt 2, \
     'dcs.dat' u 1:(($4/$5)-1.) t 'Class/Eikonal-1' w l ls 1 dt 1, \
     'dcs.dat' u 1:(($6/$5)-1.) t 'PWA/Eikonal-1'   w l ls 2

pause -1 'Press enter to continue'

#-----------------------------------------------------------------------


==> anc/colstop/elastic/elastic.f <==
C
C     *************************
C     **   Program ELASTIC   **
C     *************************
C
C  This program computes differential and integrated cross sections for
C  elastic collisions of charged particles with atoms. The adopted
C  interaction potential (screened Coulomb) is expressed as a sum of
C  Yukawa terms to simplify the numerical work.
C
C  The program delivers results from calculations with the following
C  methods: the classical trajectory method, the (first) Born
C  approximation, the partial-wave expansion method with approximate
C  (Born and WKB) phase shifts, and the eikonal approximation.
C
C  For spinless particles, the differential cross section (DCS) and its
C  integrals are calculated means of a semi-relativistic approach which
C  combines strict relativistic kinematics with the assumption that the
C  interaction potential in the center-of-mass frame is the same as in
C  the laboratory frame, where the target atoms is initially at rest.
C
C  In the case of Dirac particles (electrons and muons), the target atom
C  is assumed to have infinite mass. The Born and partial-wave DCS are
C  calculated from the Dirac equation in the laboratory frame. In order
C  to account for spin effects, the classical and eikonal DCSs are
C  multiplied by an angle-dependent factor that is obtained from the
C  Born approximation.
C
C  ****  All calculations are performed in atomic Hartree units.
C
C                                        Francesc Salvat. February 2022.
C


C  >>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>
      MODULE CONSTANTS  ! Physical constants.
      SAVE  ! Saves all items in the module.
C  ----  Speed of light (1/alpha).
      DOUBLE PRECISION, PARAMETER :: SL=137.035999084D0
C  ----  Bohr radius (cm).
      DOUBLE PRECISION, PARAMETER :: A0B=5.29177210903D-9
C  ----  Hartree energy (eV).
      DOUBLE PRECISION, PARAMETER :: HREV=27.211386245988D0
C  ----  Electron rest energy (eV).
      DOUBLE PRECISION, PARAMETER :: REV=510.9989500D3
C  ----  Avogadro's number (1/mol).
      DOUBLE PRECISION, PARAMETER :: AVOG=6.02214076D23
      END MODULE CONSTANTS
C  <<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<


C  *********************************************************************
C                       MAIN PROGRAM
C  *********************************************************************
      USE CONSTANTS
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      CHARACTER CMODEL*7,CPART*10,BUFFER*12,OFILE*12,AREP*1
      PARAMETER (A0B2=A0B*A0B, SL2=SL*SL)
      PARAMETER (PI=3.1415926535897932D0, FOURPI=4.0D0*PI)
C
      COMMON/CPOTE0/ELOW,CMODEL,CPART
      COMMON/CPOTE1/Z,ZT,A(6),AL(6),PMASS,AMASS,NALPHA
      COMMON/CPOTE2/PREL,PREL2,RMASS,BETA2,SE,IVEF,IWEQ
C
      COMMON/CCLAS1/RMUCL,FV1,FV2,THL,THU,TSTCL
      COMMON/CEIKN1/RMUEI,ATAIL,BTAIL,CTAIL,C1,C2,Q,FER,FEI,IEREI
      COMMON/CSCHP1/FREAL,FIMAG,IERPW,NADS
      COMMON/CDIRP1/DFREAL,DFIMAG,DGREAL,DGIMAG,IERFG,NADD
C  ****  Angular grid.
      PARAMETER (NGT=1200)
      COMMON/ANGLES/TH(NGT),XT(NGT),NTAB
C
      DIMENSION THR(NGT),WT(NGT),YTE(NGT),YTP(NGT)
      DIMENSION B1DCS(NGT),CLDCS(NGT),EIDCS(NGT),PWDCS(NGT)
      DIMENSION FREI(NGT),FIEI(NGT),FRPW(NGT),FIPW(NGT),BHRT(NGT),
     1  GRPW(NGT),GIPW(NGT),NDIG(NGT),NAD(NGT)
C
C  ************  Atomic weights (mean relative atomic masses).
C         R.D. Vocke Jr, Pure Appl. Chem. 71 (1999) 1593–1607.
      DIMENSION ATW(99)
      DATA ATW   /1.00794D0,4.00260D0,6.94100D0,9.01218D0,
     A  1.08110D1,1.20107D1,1.40067D1,1.59994D1,1.89984D1,
     1  2.01797D1,2.29900D1,2.43050D1,2.69815D1,2.80855D1,
     A  3.09738D1,3.20606D1,3.54527D1,3.99480D1,3.90983D1,
     2  4.00780D1,4.49559D1,4.78670D1,5.09415D1,5.19961D1,
     A  5.49380D1,5.58450D1,5.89332D1,5.86934D1,6.35460D1,
     3  6.53900D1,6.97230D1,7.26100D1,7.49216D1,7.89600D1,
     A  7.99040D1,8.38000D1,8.54678D1,8.76200D1,8.89058D1,
     4  9.12240D1,9.29064D1,9.59400D1,9.79070D1,1.01070D2,
     A  1.02906D2,1.06420D2,1.07868D2,1.12411D2,1.14818D2,
     5  1.18710D2,1.21760D2,1.27600D2,1.26905D2,1.31290D2,
     A  1.32905D2,1.37327D2,1.38906D2,1.40116D2,1.40908D2,
     6  1.44240D2,1.44910D2,1.50360D2,1.51964D2,1.57250D2,
     A  1.58925D2,1.62500D2,1.64930D2,1.67260D2,1.68934D2,
     7  1.73040D2,1.74967D2,1.78490D2,1.80948D2,1.83840D2,
     A  1.86207D2,1.90230D2,1.92217D2,1.95078D2,1.96967D2,
     8  2.00590D2,2.04383D2,2.07200D2,2.08980D2,2.08980D2,
     A  2.09990D2,2.22020D2,2.23020D2,2.26030D2,2.27030D2,
     9  2.32038D2,2.31036D2,2.38029D2,2.37050D2,2.39050D2,
     A  2.43060D2,2.47070D2,2.47070D2,2.51080D2,2.52080D2/
C
C  ****  Angular grid (TH in deg).
C
      TH(1)=0.0D0
      TH(2)=1.0D-10
      I=2
 10   CONTINUE
      I=I+1
      IF(TH(I-1).LT.0.9999D-9) THEN
        TH(I)=TH(I-1)+3.0D-10
      ELSE IF(TH(I-1).LT.0.9999D-8) THEN
        TH(I)=TH(I-1)+1.0D-9
      ELSE IF(TH(I-1).LT.0.9999D-7) THEN
        TH(I)=TH(I-1)+0.5D-8
      ELSE IF(TH(I-1).LT.0.9999D-6) THEN
        TH(I)=TH(I-1)+0.5D-7
      ELSE IF(TH(I-1).LT.0.9999D-5) THEN
        TH(I)=TH(I-1)+0.5D-6
      ELSE IF(TH(I-1).LT.0.9999D-4) THEN
        TH(I)=TH(I-1)+0.5D-5
      ELSE IF(TH(I-1).LT.0.9999D-3) THEN
        TH(I)=TH(I-1)+0.25D-4
      ELSE IF(TH(I-1).LT.0.9999D-2) THEN
        TH(I)=TH(I-1)+2.5D-4
      ELSE IF(TH(I-1).LT.0.9999D-1) THEN
        TH(I)=TH(I-1)+2.5D-3
      ELSE IF(TH(I-1).LT.0.9999D+0) THEN
        TH(I)=TH(I-1)+2.5D-2
      ELSE IF(TH(I-1).LT.0.9999D+1) THEN
        TH(I)=TH(I-1)+1.0D-1
      ELSE
        TH(I)=TH(I-1)+2.5D-1
      ENDIF
      IF(I.GT.NGT) STOP 'The parameter NGT is too small.'
      IF(TH(I).LT.1.8D2) GO TO 10
      NTAB=I
C
      DO I=1,NTAB
        THR(I)=TH(I)*PI/1.8D2
        XT(I)=SIN(0.5D0*THR(I))**2
      ENDDO
C
C  ****  Projectile particle.
C
      WRITE(6,'(/1X,'' Projectile particle (IPROJ)?'')')
      WRITE(6,'(5X,''1=electron,  2=positron,  3=muon,  4=antimuon,'')')
      WRITE(6,'(5X,''5=proton,  6=antiproton,  7=alpha            '')')
      READ(5,*) IPROJ
      IF(IPROJ.LT.1.OR.IPROJ.GT.7) STOP 'Wrong projectile type.'
C
C  ****  Calculation scheme
C
      WRITE(6,'(/1X,'' Select the wave equation, IWEQ ...'')')
      WRITE(6,'(5X,''IWEQ = 1: Schrodinger equation'')')
      WRITE(6,'(10X,''= 2: Schrodinger eq. with M2=infty'')')
      IF(IPROJ.LT.5) THEN
        WRITE(6,'(10X,''= 3: Dirac equation'')')
        READ(5,*) IWEQ
        IF(IWEQ.LT.1.OR.IWEQ.GT.3)
     1    STOP 'Wrong IWEQ value.'
      ELSE
        READ(5,*) IWEQ
        IF(IWEQ.LT.1.OR.IWEQ.GT.2) STOP 'Wrong IWEQ value.'
      ENDIF
C
      WRITE(6,'(/1X,'' Select the potential type, IVEF ...'')')
      IF(IWEQ.EQ.3) THEN
        IPWSD=2  ! Dirac equation.
        WRITE(6,'(5X,''The only option for the Dirac Eq. is'',
     1    '' IVEF=1'')')
        READ(5,*) IVEF
        IVEF=1
      ELSE
        IPWSD=1  ! Schrodinger equation.
        WRITE(6,'(5X,''IVEF = 1: Electrostatic potential, V(r)'')')
        WRITE(6,'(10X,''= 2: V(r) + 1st relativistic correction'')')
        WRITE(6,'(10X,''= 3: full effective potential'')')
        READ(5,*) IVEF
        IF(IVEF.LT.1.OR.IVEF.GT.3) STOP 'Wrong IVEF value.'
      ENDIF
C
      WRITE(6,'(/1X,'' Select the electronic screening model ...'')')
      WRITE(6,'(1X,''    IPOT: 1=DHFS, 2=TFM, 3=Wentzel.'')')
      READ(5,*) IPOT
      IF(IPOT.LT.1.OR.IPOT.GT.3) IPOT=1
C
C  ****  Target atom.
C
 100  CONTINUE
      WRITE(6,'(/1X,'' Enter the atomic number of the target atom'',
     1  '' (1 to 99)'')')
      READ(5,*) IZ
      IF(IZ.LT.1.OR.IZ.GT.99) THEN
        WRITE(6,'(/1X,'' Wrong atomic number'')')
        GO TO 100
      ENDIF
      CALL VINIT(IPROJ,IZ,IPOT)
C
C  ****  Kinetic energy.
C
 1    CONTINUE
      WRITE(6,'(/1X,'' Kinetic energy in the L frame (in eV) ...'')')
      READ(5,*) EV
      IF(EV.LT.0.0D0) GO TO 100
      E1=EV/HREV  ! Initial energy of the projectile in atomic units.
      WRITE(6,'('' '')')
C
C  ****  Global parameters.
C
      WRITE(6,1000) IPROJ,IWEQ,IVEF,IPOT,IZ,EV
 1000 FORMAT(/2X,'IPROJ =',I2,', IWEQ =',I2,', IVEF =',I2,
     1  ', IPOT =',I2,', IZ =',I3,', E =',1P,E12.5)
      CP1=SQRT(E1*(E1+2.0D0*PMASS*SL2))
      IF(IWEQ.EQ.1) THEN  ! Schrodinger equation.
        SE2=((PMASS+AMASS)*SL2)**2+2.0D0*AMASS*SL2*E1
        SE=SQRT(SE2)
        CPREL=AMASS*SL2*CP1/SE
        PREL=CPREL/SL
        PREL2=PREL**2
        W01=SQRT((PMASS*SL2)**2+CPREL**2)
        W02=SQRT((AMASS*SL2)**2+CPREL**2)
        RMASS=(W01*W02/(W01+W02))/SL2
        WMAX=2.0D0*AMASS*SL2*CP1**2/SE2
        XA=PREL/(RMASS*SL)
      ELSE IF(IWEQ.EQ.2) THEN  ! Schrodinger equation with AMASS=infty.
        SE2=1.0D96
        SE=1.0D48
        PREL=CP1/SL
        RMASS=PMASS*(1.0D0+E1/(PMASS*SL2))
C  ---- For electrons and positrons, uncomment the following two lines
C  to get phase shifts that can be compared with results from the
C  program RADIAL/ELECTRONSCAT.
*       PREL=SQRT(2.0D0*PMASS*E1)  ! Non-relativistic.
*       RMASS=PMASS
C  -------------------------------------------------------------------
        PREL2=PREL**2
        WMAX=0.0D0
        XA=PREL/(PMASS*SL)
      ELSE  ! IF(IWEQ.EQ.3) THEN  ! Dirac equation.
        SE2=1.0D96
        SE=1.0D48
        PREL=CP1/SL
        RMASS=PMASS*(1.0D0+E1/(PMASS*SL2))
C  ---- For electrons and positrons, uncomment the following two lines
C  to get phase shifts that can be compared with results from the
C  program RADIAL/ELECTRONSCAT.
*       PREL=SQRT(2.0D0*PMASS*E1)  ! Non-relativistic.
*       RMASS=PMASS
C  -------------------------------------------------------------------
        PREL2=PREL**2
        WMAX=0.0D0
        XA=PREL/(PMASS*SL)
      ENDIF
      BETA2=XA**2/(1.0D0+XA**2)
      SOMMER=ABS(RMASS*ZT/PREL)
      WMAXF=0.5D0*WMAX*HREV*A0B2
C
C  ************  First Born approximation.
C
      DO I=1,NTAB
        B1DCS(I)=DCSB1(XT(I))
        B1DCS(I)=MAX(B1DCS(I),0.0D0)
      ENDDO
C
C  ************  Eikonal approximation.
C
      IF(EV.GT.ELOW-1.0D0) THEN
        WRITE(6,*) ' Eikonal approximation...'
        CALL DCSEI0
        IF(IEREI.NE.0) THEN
          WRITE(6,'(/2X,''Numerical instabilities. The calculation'',
     1      '' is not possible.'',/)')
          KEIK=1
          DO I=1,NTAB
            FREI(I)=0.0D0
            FIEI(I)=0.0D0
            EIDCS(I)=0.0D0
          ENDDO
        ELSE
          KEIK=0
          DO I=1,NTAB
            EIDCS(I)=DCSEI(XT(I))
            FREI(I)=FER
            FIEI(I)=FEI
            EIDCS(I)=MAX(EIDCS(I),0.0D0)
          ENDDO
        ENDIF
      ELSE
        KEIK=1
        WRITE(6,'(/2X,''The eikonal calculation is not'',
     1    '' possible'',/2X,''The energy must be larger than '',
     1    1P,E12.5,'' eV'',/)') ELOW
        DO I=1,NTAB
          FREI(I)=0.0D0
          FIEI(I)=0.0D0
          EIDCS(I)=0.0D0
        ENDDO
      ENDIF
C
C  ************  Partial-wave expansion method.
C
      IWR=0  ! Give a positive value to print tables of coefficients.
      IF(IWR.GT.0) OPEN(IWR,FILE='pwcoefs.dat')
      WRITE(6,*) ' Partial-wave analysis...'
      IF(IPWSD.EQ.2) THEN
        CALL DIRPW0(E1,IWR)
        KPWA=IERFG
      ELSE
        CALL SCHPW0(IWR)
        KPWA=IERPW
      ENDIF
      IF(KPWA.NE.0) THEN
        WRITE(6,'(/2X,''Partial-wave analysis is not possible'',
     1    /2X,''Error code ='',I3,/)') KPWA
      ENDIF
      IF(IWR.GT.0) CLOSE(IWR)
C
      IPWCUT=0
      IF(KPWA.EQ.0) THEN
        IF(IPWSD.EQ.2) THEN
          DO I=1,NTAB
            PWDCS(I)=DCSPWD(XT(I))
            FRPW(I)=DFREAL
            FIPW(I)=DFIMAG
            GRPW(I)=DGREAL
            GIPW(I)=DGIMAG
            NDIG(I)=IERFG
            IF(NDIG(I).LT.6) IPWCUT=I+1
            NAD(I)=NADD
            PWDCS(I)=MAX(PWDCS(I),0.0D0)
          ENDDO
        ELSE
          DO I=1,NTAB
            PWDCS(I)=DCSPWS(XT(I))
            FRPW(I)=FREAL
            FIPW(I)=FIMAG
            NDIG(I)=IERPW
            IF(NDIG(I).LT.6) IPWCUT=I+1
            NAD(I)=NADS
            PWDCS(I)=MAX(PWDCS(I),0.0D0)
          ENDDO
        ENDIF
      ELSE
        DO I=1,NTAB
          PWDCS(I)=0.0D0
          FRPW(I)=0.0D0
          FIPW(I)=0.0D0
          NDIG(I)=0
          NAD(I)=0
          PWDCS(I)=0.0D0
        ENDDO
      ENDIF
      IF(IPWCUT.GT.NTAB) IPWCUT=NTAB
C
      IF(IPWCUT.GT.0.AND.KEIK.EQ.0) THEN
        DO I=1,IPWCUT-1
          PWDCS(I)=EIDCS(I)
          FRPW(I)=FREI(I)
          FIPW(I)=FIEI(I)
          GRPW(I)=0.0D0
          GIPW(I)=0.0D0
          NDIG(I)=-6
        ENDDO
      ENDIF
C
C  ************  Classical trajectory method.
C
      WRITE(6,*) ' Classical trajectory method...'
      KCLAS=0
      CALL DCSCL0
      IF(RMUCL.GT.0.969D0.OR.IVEF.GT.1) THEN
        WRITE(6,'(/2X,''WARNING: The classical calculation may'',
     1    '' not be valid'')')
        WRITE(6,'(A)') ' '
      ELSE
        IF(THU.LT.THL+1.0D-3) THEN
          WRITE(6,'(/2X,''ERROR: The classical calculation is not '',
     1      ''possible'',/2X,''THL ='',1P,E15.7,'',  THU ='',E15.7,
     2      /)') THL*1.8D2/PI,THU*1.8D2/PI
          KCLAS=1
        ENDIF
      ENDIF
C
      IF(KCLAS.EQ.0) THEN
        RMUCLT=SIN(0.5D0*1.0D-6*PI/180.0D0)**2
        ICLOW=0
        DO I=1,NTAB
          IF(XT(I).GT.RMUCLt) THEN
            CLDCS(I)=DCSCL(XT(I))
            IF(ICLOW.EQ.0) THEN
              IF(KEIK.EQ.0) THEN
                TST=ABS(CLDCS(I)-EIDCS(I))/EIDCS(I)
                IF(TST.LT.0.1D0) THEN
                  ICLOW=1
                ELSE
                  CLDCS(I)=0.0D0
                  TSTCL=1.0D2
                ENDIF
              ELSE IF(KPWA.EQ.0) THEN
                TST=ABS(CLDCS(I)-PWDCS(I))/PWDCS(I)
                IF(TST.LT.0.1D0) THEN
                  ICLOW=1
                ELSE
                  CLDCS(I)=0.0D0
                  TSTCL=1.0D2
                ENDIF
              ENDIF
            ELSE
              IF(TSTCL.LT.1.0D0) ICLOW=1
            ENDIF
          ELSE
            CLDCS(I)=0.0D0
            TSTCL=1.0D2
          ENDIF
          CLDCS(I)=MAX(CLDCS(I),0.0D0)
          BHRT(I)=TSTCL
        ENDDO
      ELSE
        DO I=1,NTAB
          CLDCS(I)=0.0D0
          TSTCL=1.0D2
        ENDDO
      ENDIF
C
C  ************  DCS table and integrated cross sections.
C
C
C  ****  Total (integrated) cross sections, from tables.
C
C  ****  First Born approximation.
      FBT0=SMOMLL(XT,B1DCS,0.0D0,1.0D0,NTAB,0,0)
      FBT1=SMOMLL(XT,B1DCS,0.0D0,1.0D0,NTAB,1,0)
      FBT2=SMOMLL(XT,B1DCS,0.0D0,1.0D0,NTAB,2,0)
      FB0=FBT0*FOURPI
      FB1=2.0D0*FBT1*FOURPI
      FB2=6.0D0*(FBT1-FBT2)*FOURPI
C  ****  Classical.
      IF(KCLAS.EQ.0) THEN
        CLT0=SMOMLL(XT,CLDCS,0.0D0,1.0D0,NTAB,0,0)
        CLT1=SMOMLL(XT,CLDCS,0.0D0,1.0D0,NTAB,1,0)
        CLT2=SMOMLL(XT,CLDCS,0.0D0,1.0D0,NTAB,2,0)
        CL0=CLT0*FOURPI
        CL1=2.0D0*CLT1*FOURPI
        CL2=6.0D0*(CLT1-CLT2)*FOURPI
      ELSE
        CL0=0.0D0
        CL1=0.0D0
        CL2=0.0D0
      ENDIF
C  ****  Eikonal approximation.
      IF(KEIK.EQ.0) THEN
        SPS0=SMOMLL(XT,EIDCS,0.0D0,1.0D0,NTAB,0,0)
        SPS1=SMOMLL(XT,EIDCS,0.0D0,1.0D0,NTAB,1,0)
        SPS2=SMOMLL(XT,EIDCS,0.0D0,1.0D0,NTAB,2,0)
        EIS0=SPS0*FOURPI
        EIS1=2.0D0*SPS1*FOURPI
        EIS2=6.0D0*(SPS1-SPS2)*FOURPI
      ELSE
        EIS0=0.0D0
        EIS1=0.0D0
        EIS2=0.0D0
      ENDIF
C  ****  Partial-wave expansion method.
      IF(KPWA.EQ.0) THEN
        PWT0=SMOMLL(XT,PWDCS,0.0D0,1.0D0,NTAB,0,0)
        PWT1=SMOMLL(XT,PWDCS,0.0D0,1.0D0,NTAB,1,0)
        PWT2=SMOMLL(XT,PWDCS,0.0D0,1.0D0,NTAB,2,0)
        PW0=PWT0*FOURPI
        PW1=2.0D0*PWT1*FOURPI
        PW2=6.0D0*(PWT1-PWT2)*FOURPI
      ELSE
        PW0=0.0D0
        PW1=0.0D0
        PW2=0.0D0
      ENDIF
C
C  ************  Written output.
C
      IW=26
      WRITE(BUFFER,'(1P,E12.5)') EV
      OFILE=BUFFER(2:2)//'p'//BUFFER(4:6)//'e'//BUFFER(11:12)
      OPEN(IW,FILE='dcs-'//OFILE(1:8)//'.dat')
      OPEN(28,FILE='dcs.dat')
      WRITE(IW,2001)
      WRITE(28,2001)
 2001 FORMAT(1X,'#',/1X,'# *** Elastic collisions of charged particles',
     1  ' with atoms.',/1X,'#     Interaction potential V(r) given ',
     2  'as a sum of Yukawa terms.',/1X,'#')
      IF(IWEQ.EQ.1) THEN
        WRITE(IW,2002) IZ,AMASS
        WRITE(28,2002) IZ,AMASS
 2002   FORMAT(1X,'# Atomic number =',I3,',  mass =',1P,E12.5,
     1    ' m_e (isotopic average)')
      ELSE
        WRITE(IW,2102) IZ
        WRITE(28,2102) IZ
 2102 FORMAT(1X,'# Atomic number =',I3,',  mass = infinity')
      ENDIF
      WRITE(IW,2003) CMODEL,IVEF
      WRITE(28,2003) CMODEL,IVEF
 2003 FORMAT(1X,'# Screened potential: ',A,',   IVEF =',I2)
      WRITE(IW,2004) A(1),AL(1)
      WRITE(28,2004) A(1),AL(1)
 2004 FORMAT(1X,'#    A1 =',1P,E12.5,' ,   alpha1 =',E12.5)
      WRITE(IW,2005) A(2),AL(2)
      WRITE(28,2005) A(2),AL(2)
 2005 FORMAT(1X,'#    A2 =',1P,E12.5,' ,   alpha2 =',E12.5)
      WRITE(IW,2006) A(3),AL(3)
      WRITE(28,2006) A(3),AL(3)
 2006 FORMAT(1X,'#    A3 =',1P,E12.5,' ,   alpha3 =',E12.5)
      WRITE(IW,2007) CPART,PMASS,ZT/Z
      WRITE(28,2007) CPART,PMASS,ZT/Z
 2007 FORMAT(1X,'#',/1X,'# Projectile: ',A,/1X,'#',6X,'mass = ',
     1  1P,E12.5,' m_e',/1X,'#',4X,'charge = ',E12.5,' e ',
     2  /1X,'#')
      WRITE(IW,2008) EV,E1
      WRITE(28,2008) EV,E1
 2008 FORMAT(1X,'# Kinetic energy (in L) =',1P,E12.5,' eV =',
     1  E12.5,' E_h')
C
      IF(IPWSD.EQ.2) THEN
        WRITE(IW,2111)
        WRITE(28,2111)
 2111   FORMAT(1X,'#',/1X,'# Dirac partial-wave analysis')
      ELSE
        WRITE(IW,2211)
        WRITE(28,2211)
 2211   FORMAT(1X,'#',/1X,'# Schrodinger partial-wave analysis')
      ENDIF
C
      IF(IWEQ.EQ.1) THEN
        WRITE(IW,2108)
        WRITE(28,2108)
 2108   FORMAT(1X,'# DCS calculated in the center-of-mass (CM) frame')
        TW1=SQRT((PMASS*SL2)**2+CP1**2)
        TW2=AMASS*SL2
        BCM=CP1/(TW1+TW2)
        WRITE(IW,2118) BCM
        WRITE(28,2118) BCM
 2118   FORMAT(1X,'#        Velocity of CM =',1P,E12.5,' c')
        WRITE(IW,2208) RMASS
        WRITE(28,2208) RMASS
 2208   FORMAT(1X,'#          Reduced mass =',1P,E12.5,' m_e')
      ELSE
        WRITE(IW,2308)
        WRITE(28,2308)
 2308   FORMAT(1X,'# DCS calculated in the laboratory (L) frame')
      ENDIF
      WRITE(IW,2408) SOMMER
      WRITE(28,2408) SOMMER
 2408 FORMAT(1X,'#  Sommerfeld parameter =',1P,E12.5,/1X,'#')
C
      WRITE(IW,2009) 2.0D0*ASIN(SQRT(RMUCL))*1.8D2/PI,RMUCL
      WRITE(28,2009) 2.0D0*ASIN(SQRT(RMUCL))*1.8D2/PI,RMUCL
 2009 FORMAT(1X,'#',/1X,'# Cutoff deflection angles:',
     1  /1X,'#',9X,'Classical lower angle = ',1P,E12.5,
     1  ' deg,   mu_c =',E12.5)
      WRITE(IW,2010) 2.0D0*ASIN(SQRT(RMUEI))*1.8D2/PI,RMUEI
      WRITE(28,2010) 2.0D0*ASIN(SQRT(RMUEI))*1.8D2/PI,RMUEI
 2010 FORMAT(1X,'#',11X,'Eikonal upper angle = ',1P,E12.5,
     1  ' deg,   mu_c =',E12.5)
      WRITE(IW,2011) ATAIL,BTAIL,CTAIL
      WRITE(28,2011) ATAIL,BTAIL,CTAIL
 2011 FORMAT(1X,'#',11X,'--- tail parameters = ',1P,3(E12.5,1X))
      WRITE(IW,2012)
      WRITE(28,2012)
 2012 FORMAT(1X,'#',/1X,'# Integrated cross sections (from numeri',
     1  'cal tables, in cm^2):',/1X,'#',/1X,'#',27X,'1st Born',5X,
     2  'Classical',5X,'Eikonal',8X,'PWA')
      WRITE(IW,2013) FB0*A0B2,CL0*A0B2,EIS0*A0B2,PW0*A0B2
      WRITE(28,2013) FB0*A0B2,CL0*A0B2,EIS0*A0B2,PW0*A0B2
 2013 FORMAT(1X,'#    Total CS',12X,1P,5E13.5)
      WRITE(IW,2014) FB1*A0B2,CL1*A0B2,EIS1*A0B2,PW1*A0B2
      WRITE(28,2014) FB1*A0B2,CL1*A0B2,EIS1*A0B2,PW1*A0B2
 2014 FORMAT(1X,'#    1st transport CS',4X,1P,5E13.5)
      WRITE(IW,2015) FB2*A0B2,CL2*A0B2,EIS2*A0B2,PW2*A0B2
      WRITE(28,2015) FB2*A0B2,CL2*A0B2,EIS2*A0B2,PW2*A0B2
 2015 FORMAT(1X,'#    2nd transport CS',4X,1P,5E13.5)
      IF(WMAX.GT.1.0D-3) WRITE(IW,2115) WMAXF*EIS1,WMAXF*PW1
      IF(WMAX.GT.1.0D-3) WRITE(28,2115) WMAXF*EIS1,WMAXF*PW1
 2115 FORMAT(1X,'#    Stopping CS (in the L frame, eV*cm^2)',
     1  9X,1P,2E13.5)
      WRITE(IW,'(1X,''#'')')
      WRITE(28,'(1X,''#'')')
C
C  ****  Total cross section calculated from the optical theorem.
      TCSE=DCSEI(0.0D0)
      TCSE=FOURPI*FEI/PREL
      IF(KPWA.EQ.0.AND.IPWSD.EQ.1) THEN
        TCSP=DCSPWS(0.0D0)
        TCSP=FOURPI*FIMAG/PREL
        WRITE(IW,2016) TCSE*A0B2,TCSP*A0B2
        WRITE(28,2016) TCSE*A0B2,TCSP*A0B2
 2016   FORMAT(1X,'#    TCS from the optical theorem',18X,1P,2E13.5)
      ELSE
        WRITE(IW,2116) TCSE*A0B2
        WRITE(28,2116) TCSE*A0B2
 2116   FORMAT(1X,'#    TCS from the optical theorem',18X,1P,2E13.5)
      ENDIF
C
      WRITE(IW,2017)
      WRITE(28,2017)
 2017 FORMAT(1X,'#',/1X,'# T_class = Bohr''s classical validity crit',
     1  'erion (classical DCS valid if << 1)')
C
      IF(IPWCUT.GT.0.AND.KEIK.EQ.0) THEN
        WRITE(IW,2117)
        WRITE(28,2117)
 2117   FORMAT(1X,'#',/1X,'# R: The PWA DCS has not converged. It ',
     1    'has been replaced with the eikonal DCS')
      ENDIF
C
      WRITE(IW,2018)
      WRITE(28,2018)
 2018 FORMAT(1X,'#',/1X,'# Differential cross section ',
     1  '(cm^2/sr).','        RMU=SIN(THETA/2)**2')
      WRITE(IW,2019)
      WRITE(28,2019)
 2019 FORMAT(1X,'#',/1X,'# THETA/deg',7X,'RMU',7X,'1st Born',5X,
     1  'Classical',5X,'Eikonal',8X,'PWA',7X,'T_class',
     2  /1X,'# ',87('-'))
C
      DO I=1,NTAB
        PWDCST=PWDCS(I)
        AREP=' '
        IF(I.LT.IPWCUT) THEN
          IF(KEIK.EQ.0) THEN
            AREP='R'
          ELSE
            PWDCST=0.0D0
          ENDIF
        ENDIF
        WRITE(IW,2020) TH(I),XT(I),B1DCS(I)*A0B2,
     1    CLDCS(I)*A0B2,EIDCS(I)*A0B2,PWDCST*A0B2,BHRT(I),AREP
        WRITE(28,2020) TH(I),XT(I),B1DCS(I)*A0B2,
     1    CLDCS(I)*A0B2,EIDCS(I)*A0B2,PWDCST*A0B2,BHRT(I),AREP
      ENDDO
 2020 FORMAT(1X,1P,E12.4,5E13.5,E11.2,2X,A1)
      CLOSE(IW)
      CLOSE(28)
C
      IF(KPWA.EQ.0) THEN
        IW=9
        OPEN(IW,FILE='scatamp.dat')
        WRITE(IW,'(A,A)') ' # Scattering amplitudes (in cm).',
     1      '     RMU=SIN(TH/2)**2'
        WRITE(IW,'(A)') ' #'
        IF(IPWSD.EQ.2) THEN
          WRITE(IW,2021)
 2021   FORMAT(' #',27X,'Eikonal approximation',5X,
     1    'Partial wave expansion (Direct F, spin-flip G)',/1X,
     2    '#   TH (deg)',6X,'RMU',2X,2('     Re F(TH)     Im F(TH)'),
     3    '     Re G(TH)     Im G(TH)',2X,' NDIG NTERM',/1X,'# ',
     4    113('-'))
        ELSE
          WRITE(IW,2122)
 2122   FORMAT(' #',27X,'Eikonal approximation',5X,
     1    'Partial wave expansion       Coulomb (exact)',/1X,
     2    '#   TH (deg)',6X,'RMU',2X,3('     Re F(TH)     Im F(TH)'),2X,
     3    ' NDIG NTERM',/1X,'# ',113('-'))
        ENDIF
        DO I=1,NTAB
          IF(IPWSD.EQ.2) THEN
            WRITE(IW,2023) TH(I),XT(I),FREI(I)*A0B,FIEI(I)*A0B,
     1        FRPW(I)*A0B,FIPW(I)*A0B,GRPW(I)*A0B,GIPW(I)*A0B,
     2        NDIG(I),NAD(I)
          ELSE
            CALL CSCATA(ZT,RMASS,PREL,XT(I),FRCOUL,FICOUL)
            WRITE(IW,2023) TH(I),XT(I),FREI(I)*A0B,FIEI(I)*A0B,
     1        FRPW(I)*A0B,FIPW(I)*A0B,FRCOUL*A0B,FICOUL*A0B,
     2        NDIG(I),NAD(I)
          ENDIF
        ENDDO
        CLOSE(IW)
 2023   FORMAT(1X,1P,E12.4,7E13.5,I4,I7)
      ENDIF
C
*     OPEN(26,FILE='cumprob.dat')  ! Complementary output file.
*     RSPS0=1.0D0/SMOMLL(XT,EIDCS,0.0D0,1.0D0,NTAB,0,0)
*     WRITE(26,'(A,A)') '# Cumulative probability distribution.',
*    1  '      RMU=SIN(TH/2)**2'
*     WRITE(26,'(A,A)') '#   TH (deg)       RMU         P(<TH)',
*    1  '       P(>TH)'
*     WRITE(26,'(1P,5E13.5)') 0.0D0,0.0D0,0.0D0,1.0D0
*     DO I=2,NTAB
*       PL=SMOMLL(XT,EIDCS,0.0D0,XT(I),NTAB,0,0)*RSPS0
*       PH=SMOMLL(XT,EIDCS,XT(I),1.0D0,NTAB,0,0)*RSPS0
*       WRITE(26,'(1P,5E13.5)') TH(I),XT(I),PL,PH
*     ENDDO
*     CLOSE(26)
C
      WRITE(6,2008) EV,E1
      WRITE(6,2012)
      WRITE(6,2013) FB0*A0B2,CL0*A0B2,EIS0*A0B2,PW0*A0B2
      WRITE(6,2014) FB1*A0B2,CL1*A0B2,EIS1*A0B2,PW1*A0B2
      WRITE(6,2015) FB2*A0B2,CL2*A0B2,EIS2*A0B2,PW2*A0B2
      IF(WMAX.GT.1.0D-3) WRITE(6,2115) WMAXF*EIS1,WMAXF*PW1
      WRITE(6,'(1X,''#'')')
C
C  ****  Cross sections in the laboratory (L) frame.
C
      IF(IWEQ.EQ.2.OR.IWEQ.EQ.3) THEN  ! Overwrite older files.
        OPEN(26,FILE='dcs-lab-angle.dat')
        WRITE(26,'(A)') '#  Empty file.'
        CLOSE(26)
        OPEN(26,FILE='dcs-lab-energy.dat')
        WRITE(26,'(A)') '#  Empty file.'
        CLOSE(26)
        GO TO 200
      ENDIF
C
      W1=SQRT((PMASS*SL2)**2+CP1**2)
      W2=AMASS*SL2
      BCM=CP1/(W1+W2)
      BCM2=BCM*BCM
      GCM=(W1+W2)/SE
      GCM2=GCM*GCM
      TAU12=(PMASS/AMASS)**2*(1.0D0-BCM2)+BCM2
      TAU1=SQRT(TAU12)
      IF(TAU1.GT.1.0D0) THEN
        CCOS=1.0D0/SQRT(1.0D0+1.0D0/(GCM2*(TAU12-1.0D0)))
      ELSE
        CCOS=-1.1D0
      ENDIF
C
      IW=26
      OPEN(IW,FILE='dcs-lab-angle.dat')
      WRITE(IW,2002) IZ,AMASS
      WRITE(IW,2003) CMODEL,IVEF
      WRITE(IW,2004) A(1),AL(1)
      WRITE(IW,2005) A(2),AL(2)
      WRITE(IW,2006) A(3),AL(3)
      WRITE(IW,2007) CPART,PMASS,ZT/Z
      WRITE(IW,2008) EV,E1
      WRITE(IW,'(A,1P,E13.5)') ' # Tau_1 =',TAU1
      WRITE(IW,2024)
 2024 FORMAT(1X,'#',/1X,'#',/1X,'# DCS in L (cm^2/sr).',
     1  '       RMU=SIN(THETA/2)**2')
      WRITE(IW,2025)
 2025 FORMAT(1X,'#',/1X,'#   THETA',9X,'RMU',8X,'Eikonal',8X,'PWA',
     1  /1X,'# ',50('-'))
      IEND=0
      DO I=1,NTAB
        CTH1=COS(THR(I))
        IF(CTH1.LT.CCOS) THEN
          CTH1=CCOS+(COS(THR(I-1))-CCOS)*0.1D0
          IEND=1
        ENDIF
        STH1=SQRT(1.0D0-CTH1**2)
        VN1=-TAU1*GCM2*STH1**2
        VN2=SQRT(CTH1**2+GCM2*(1.0D0-TAU12)*STH1**2)
        VND=GCM2*STH1**2+CTH1**2
        CTHA=(VN1+CTH1*VN2)/VND
        FANGA=GCM2*(TAU1*CTH1+VN2)**2/(VND**2*VN2)
        RMUA=0.5D0*(1.0D0-CTHA)
        DCS0=MAX(DCSEI(RMUA),0.0D0)
        DCSEL=FANGA*DCS0
        IF(I.GE.IPWCUT) DCS0=MAX(DCSPWS(RMUA),0.0D0)
        DCSPL=FANGA*DCS0
        IF(TAU1.GT.1.0D0) THEN
          CTHB=(VN1-CTH1*VN2)/VND
          IF(ABS(CTHB).LT.1.0D0) THEN
            FANGB=GCM2*(TAU1*CTH1-VN2)**2/(VND**2*VN2)
            RMUB=0.5D0*(1.0D0-CTHB)
            DCS0=MAX(DCSEI(RMUB),0.0D0)
            DCSEL=DCSEL+FANGB*DCS0
            IF(I.GE.IPWCUT) DCS0=MAX(DCSPWS(RMUB),0.0D0)
            DCSPL=DCSPL+FANGB*DCS0
          ENDIF
        ENDIF
        YTE(I)=DCSEL
        YTP(I)=DCSPL
        WRITE(IW,2026) TH(I),XT(I),DCSEL*A0B2,DCSPL*A0B2
        IF(IEND.EQ.1) THEN
          WRITE(IW,2026) ACOS(CCOS)*1.8D2/PI,0.5D0*(1.0D0-CCOS),0.0D0,
     1      0.0D0
          GO TO 20
        ENDIF
      ENDDO
 20   CONTINUE
 2026 FORMAT(1X,1P,E12.4,15E13.5)
      TCSEL=SMOMLL(XT,YTE,0.0D0,1.0D0,NTAB,0,0)*FOURPI
      TCSPL=SMOMLL(XT,YTP,0.0D0,1.0D0,NTAB,0,0)*FOURPI
      WRITE(IW,'(A)') ' #'
      WRITE(IW,'(A,28X,A,8X,A)') ' #','Eikonal','PWA'
      WRITE(IW,'(A,13X,A,1P,2E13.5,A)') ' #',' Total CS =',TCSEL*A0B2,
     1  TCSPL*A0B2,' cm^2'
      CLOSE(IW)
C
      IW=26
      OPEN(IW,FILE='dcs-lab-energy.dat')
      WRITE(IW,2002) IZ,AMASS
      WRITE(IW,2003) CMODEL,IVEF
      WRITE(IW,2004) A(1),AL(1)
      WRITE(IW,2005) A(2),AL(2)
      WRITE(IW,2006) A(3),AL(3)
      WRITE(IW,2007) CPART,PMASS,ZT/Z
      WRITE(IW,2008) EV,E1
      WRITE(IW,'(A,1P,E13.5)') ' # Tau_1 =',TAU1
      WRITE(IW,2027)
 2027 FORMAT(1X,'#',/1X,'#',/1X,'# Energy-loss DCS ',
     1  '(cm^2/eV).        RMU''=SIN(THETA''/2)**2')
      WRITE(IW,2028)
 2028 FORMAT(1X,'#',/1X,'#',4X,'W/eV',8X,'DCS_eik',6X,'DCS_PWA',
     1  7X,'RMU''',/1X,'# ',51('-'))
      FACW=FOURPI/WMAX
      DO I=1,NTAB
        WT(I)=WMAX*XT(I)
        YTE(I)=FACW*EIDCS(I)
        YTP(I)=FACW*PWDCS(I)
        WRITE(IW,2029) WT(I)*HREV,YTE(I)*A0B2/HREV,YTP(I)*A0B2/HREV,
     1    XT(I)
      ENDDO
      WRITE(IW,2029) WT(NTAB)*HREV,0.0D0,0.0D0,1.0D0
 2029 FORMAT(1X,1P,5E13.5)
      TCSEL=SMOMLL(WT,YTE,0.0D0,WMAX,NTAB,0,0)
      TCSPL=SMOMLL(WT,YTP,0.0D0,WMAX,NTAB,0,0)
      WRITE(IW,'(A)') ' #'
      WRITE(IW,'(A,19X,A,8X,A)') ' #','Eikonal','PWA'
      WRITE(IW,'(A,1P,2E13.5,A)') ' #     Total CS =',TCSEL*A0B2,
     1  TCSPL*A0B2,'  cm^2'
      TCSEL1=SMOMLL(WT,YTE,0.0D0,WMAX,NTAB,1,0)
      TCSPL1=SMOMLL(WT,YTP,0.0D0,WMAX,NTAB,1,0)
      WRITE(IW,'(A,1P,2E13.5,A)') ' #  Stopping CS =',TCSEL1*A0B2*HREV,
     1  TCSPL1*A0B2*HREV,'  cm^2*eV'
      WAVE=TCSEL1/TCSEL
      WAVP=TCSPL1/TCSPL
      WRITE(IW,'(A,1P,2E13.5,A)') ' #          <W> =',WAVE*HREV,
     1  WAVP*HREV,'  eV'
      STPNUC=(AVOG/ATW(IZ))*TCSEL1*A0B2*HREV*1.0D-6
      STPNUP=(AVOG/ATW(IZ))*TCSPL1*A0B2*HREV*1.0D-6
      WRITE(IW,'(A,1P,2E13.5,A)') ' #  Nuclear stp =',STPNUC,STPNUP,
     1  '  MeV/(cm^2 g)'
      CLOSE(IW)
C
 200  CONTINUE
      GO TO 1
      END


C  *********************************************************************
C                       SUBROUTINE CSCATA
C  *********************************************************************
      SUBROUTINE CSCATA(ZT,RMASS,RK,RMU,FRCOUL,FICOUL)
C
C     Coulomb scattering amplitude.
C
      IMPLICIT DOUBLE PRECISION (A-B,D-H,O-Z), COMPLEX*16 (C),
     1  INTEGER*4 (I-N)
      PARAMETER (PI=3.1415926535897932D0,TPI=PI+PI)
      CI=DCMPLX(0.0D0,1.0D0)
C
      ETA=RMASS*ZT/RK
C
      DELTA0=-CI*CLGAM(1.0D0+CI*ETA)
      IF(DELTA0.GT.0.0D0) THEN
        DELTA0=MOD(DELTA0,TPI)
      ELSE
        DELTA0=-MOD(-DELTA0,TPI)
      ENDIF
      CONS=-ETA*EXP(2.0D0*CI*DELTA0)/(2.0D0*RK)
C
      IF(RMU.GT.1.0D-9) THEN
        CFCOUL=CONS*EXP(-CI*ETA*LOG(RMU))/RMU
      ELSE  ! Protection against divergence at TH=0.
        CFCOUL=CONS*EXP(-CI*ETA*LOG(1.0D-9))/1.0D-9
      ENDIF
C
      FRCOUL=CFCOUL
      FICOUL=-CI*CFCOUL
      RETURN
      END
C  *********************************************************************
C                       FUNCTION CLGAM
C  *********************************************************************
      FUNCTION CLGAM(CZ)
C
C     This function gives LOG(GAMMA(CZ)) for complex arguments.
C
C   Ref.: M. Abramowitz and I.A. Stegun, 'Handbook of Mathematical
C         Functions'. Dover, New York (1974). PP 255-257.
C
      IMPLICIT DOUBLE PRECISION (A-B,D-H,O-Z), COMPLEX*16 (C),
     1  INTEGER*4 (I-N)
      CZA=CZ
      ICONJ=0
      AR=CZA
      CLGAM=36.84136149D0
      IF(CDABS(CZA).LT.1.0D-16) RETURN
C
      AI=CZA*DCMPLX(0.0D0,-1.0D0)
      IF(AI.GT.0.0D0) THEN
        ICONJ=0
      ELSE
        ICONJ=1
        CZA=DCONJG(CZA)
      ENDIF
C
      CZFAC=1.0D0
      CZFL=0.0D0
 1    CONTINUE
      CZFAC=CZFAC/CZA
      IF(CDABS(CZFAC).GT.1.0D8) THEN
        CZFL=CZFL+CDLOG(CZFAC)
        CZFAC=1.0D0
      ENDIF
      CZA=CZA+1.0D0
      AR=CZA
      IF(CDABS(CZA).LT.1.0D-16) RETURN
      IF(CDABS(CZA).GT.15.0D0.AND.AR.GT.0.0D0) GO TO 2
      GO TO 1
C  ****  Stirling's expansion of CDLOG(GAMMA(CZA)).
 2    CONTINUE
      CZI2=1.0D0/(CZA*CZA)
      CZS=(43867.0D0/244188.0D0)*CZI2
      CZS=(CZS-3617.0D0/122400.0D0)*CZI2
      CZS=(CZS+1.0D0/156.0D0)*CZI2
      CZS=(CZS-691.0D0/360360.0D0)*CZI2
      CZS=(CZS+1.0D0/1188.0D0)*CZI2
      CZS=(CZS-1.0D0/1680.0D0)*CZI2
      CZS=(CZS+1.0D0/1260.0D0)*CZI2
      CZS=(CZS-1.0D0/360.0D0)*CZI2
      CZS=(CZS+1.0D0/12.0D0)/CZA
      CLGAM=(CZA-0.5D0)*CDLOG(CZA)-CZA+9.1893853320467274D-1+CZS
     1     +CZFL+CDLOG(CZFAC)
      IF(ICONJ.EQ.1) CLGAM=DCONJG(CLGAM)
      RETURN
      END


C  >>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>
C
C       Approximate partial-wave analysis. Schrodinger Equation.
C
C  >>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>

C  *********************************************************************
C                       SUBROUTINE SCHPW0
C  *********************************************************************
      SUBROUTINE SCHPW0(IWR)
C
C  Elastic collisions of charged particles with atoms. Relativistic
C  Schrodinger partial-wave analysis with the interaction potential
C  represented as a sum of NALPHA Yukawa terms.
C
C     IVEF = 1, atomic screened potential, V(R).
C          = 2, V(R) + 1st relativistic correction,
C          = 3, effective potential = V(R)+ 1st+2nd corrections.
C
      USE CONSTANTS
      IMPLICIT DOUBLE PRECISION (A-B,D-H,O-Z), INTEGER*4 (I-N),
     1  COMPLEX*16 (C)
      PARAMETER (SL2=SL*SL)
C
      COMMON/CPOTE1/Z,ZT,A(6),AL(6),PMASS,AMASS,NALPHA
      COMMON/CPOTE2/PREL,PREL2,RMASS,BETA2,SE,IVEF,IWEQ
      COMMON/CSWKB/FL,FV1,FV2
      PARAMETER (NLM=500000)
      COMMON/CSCHP0/CFL(NLM),CFM(NLM),NSHIFT,LCUT,NTR
      COMMON/CSCHP1/FREAL,FIMAG,IERPW,NADS
      DIMENSION DB(NLM),DWKB(NLM),DBP(NLM),DP(NLM)
C
      IF(IVEF.EQ.3) THEN
        FV1=(1.0D0-3.0D0*RMASS*SL2/SE)/(2.0D0*RMASS*SL2)
        FV2=(PMASS**2-AMASS**2)**2*SL2**3/(8.0D0*RMASS*SE**2)
      ELSE IF(IVEF.EQ.2) THEN
        FV1=(1.0D0-3.0D0*RMASS*SL2/SE)/(2.0D0*RMASS*SL2)
        FV2=0.0D0
      ELSE IF(IVEF.EQ.1) THEN
        FV1=0.0D0
        FV2=0.0D0
      ELSE
        WRITE(6,'(A)') 'SCHPW0: Incorrect potential model.'
        STOP 'SCHPW0: Incorrect potential model.'
      ENDIF
C
C  ****  Kinematical parameters.
C
      E=PREL**2/(2.0D0*RMASS)
      RPREL=1.0D0/PREL
C
      CI=(0.0D0,1.0D0)
      C2IK=RPREL/(2.0D0*CI)
C
      DO I=1,NLM
        DB(I)=0.0D0
        DWKB(I)=0.0D0
        CFL(I)=0.0D0
        CFM(I)=0.0D0
      ENDDO
      IERPW=0
      NSHIFT=0
C
C  ****  Schrodinger Born phase shifts.
C
      DO I=1,NALPHA
        IF(ABS(A(I)).GT.1.0D-7) THEN
          CALL YUKPS(ZT,AL(I),PREL,DBP,NT,NLM)
          IF(NT.LE.0) THEN
            IERPW=1  ! Error in the calculation of Born phase-shifts.
            GO TO 2
          ENDIF
          NSHIFT=MAX(NSHIFT,NT)
          DO L=1,NT
            DB(L)=DB(L)-RMASS*A(I)*DBP(L)
          ENDDO
        ENDIF
      ENDDO
C  ****  Phase shifts with |DB(L)| less than 1.0E-8 are neglected.
      NSH=NSHIFT
      DO L=NSH,1,-1
        IF(ABS(DB(L)).GT.1.0D-8) THEN
          NSHIFT=L
          GO TO 1
        ENDIF
      ENDDO
 1    CONTINUE
C
C  ****  WKBJ phase shifts and composite table.
C
      AC0=0.0D0
      AC1=1.0D0
      IWKB=1
      NSH=NSHIFT
      IF(PMASS.GT.2.0D3) THEN
        LTEST=450
        NTR=3
      ELSE IF(PMASS.GT.1.0D3) THEN
        LTEST=300
        NTR=2
      ELSE IF(PMASS.GT.10.0D0) THEN
        LTEST=150
        NTR=1
      ELSE
        LTEST=25
        NTR=1
      ENDIF
      LCUT=0
      DO I=1,NSH
        L=I-1
        IF(IWKB.EQ.1) THEN
          CALL SWKBPS(L,DWKB(I),IER)
          IF(IER.NE.0) THEN
            IERPW=2  ! Error in the calculation of WKB phase-shifts.
            GO TO 2
          ENDIF
          DP(I)=DWKB(I)
          IF(L.GT.LTEST) THEN
            IF(ABS(DB(I)).LT.0.001D0) IWKB=0
            IF(ABS(DB(I)-DWKB(I)).LT.0.001D0*ABS(DB(I))) IWKB=0
            IF(L.GT.1500) IWKB=0
            IF(IWKB.EQ.0) THEN
              LCUT=L
              AC0=DP(I)/DB(I)-1.0D0
              AC1=-LCUT*LOG((DP(I-1)/DB(I-1)-1.0D0)/AC0)
              IF(AC1.GT.-1.0D-3) THEN
                AC1=-2.0D0
              ELSE
                TST=ABS(DB(I-2)*(1.0D0+AC0*EXP(-AC1*2/DBLE(LCUT)))
     1            -DP(I-2))/ABS(DP(I-2))
                IF(TST.GT.1.0D-5) AC1=-2.0D0
              ENDIF
            ENDIF
          ENDIF
        ELSE
          DP(I)=DB(I)*(1.0D0+AC0*EXP(AC1*(L-LCUT)/DBLE(LCUT)))
        ENDIF
      ENDDO
C  ----  Coefficients in the partial wave expansion.
      DO I=1,NSH
        L=I-1
        BFL=DB(I)*RPREL
        CXD=C2IK*(CDEXP(2.0D0*CI*DP(I))-1.0D0)
        CFL(I)=(2*L+1)*(CXD-BFL)
      ENDDO
C
C  ****  Reduced series method.
C
      NSH=NSHIFT
      DO I=1,NSH
        CFM(I)=CFL(I)
      ENDDO
      DO ITR=1,NTR
        NSH=NSH-1
        CFC=0.0D0
        CFP=CFM(1)
        DO I=1,NSH
          RL=I-1
          CFA=CFC
          CFC=CFP
          CFP=CFM(I+1)
          CFM(I)=CFC-CFP*(RL+1)/(RL+RL+3)-CFA*RL/(RL+RL-1)
        ENDDO
      ENDDO
C
      IF(IWR.GT.0) THEN
        WRITE(IWR,2001)
 2001 FORMAT(1X,'#',/1X,'# *** Elastic collisions of charged particles',
     1  ' with atoms.',/1X,'#     Interaction potential given as a ',
     2  'sum of Yukawa terms.',/1X,'#     Partial-wave analysis ',
     3  'with approximate (WKB or Born) phase shifts.',/1X,'#')
        WRITE(IWR,2002) Z
 2002   FORMAT(1X,'# Atomic number =',F6.1)
        WRITE(IWR,2004) A(1),AL(1)
 2004   FORMAT(1X,'# A1 = ',1P,D14.7,' ,   alpha1 =',D14.7)
        WRITE(IWR,2005) A(2),AL(2)
 2005   FORMAT(1X,'# A2 = ',1P,D14.7,' ,   alpha2 =',D14.7)
        WRITE(IWR,2006) A(3),AL(3)
 2006   FORMAT(1X,'# A3 = ',1P,D14.7,' ,   alpha3 =',D14.7)
        WRITE(IWR,2007) PMASS
 2007   FORMAT(1X,'#',/1X,'# Projectile:   mass =',1P,E12.5,' m_e')
        WRITE(IWR,2008) ZT/Z
 2008   FORMAT(1X,'#             charge =',1P,E12.5,' e',/1X,'#')
        WRITE(IWR,2009) E*HREV,E,LCUT
 2009   FORMAT(1X,'#',/1X,'# Kinetic energy =',1P,E12.5,' eV =',
     1    E12.5,' E_h',/1X,'# WKB phase shifts for L up to LCUT =',I6)
        WRITE(IWR,2010) NTR
 2010   FORMAT(1X,'#',/1X,'# Phase shifts (rad):',/1X,'#',/1X,
     1   '#   L',8X,'WKB',10X,'Born',16X,'F_L',14X,
     2   'F_L (reduced, n=',I1,')',/1X,'#',1X,81('-'))
        DO I=1,NSHIFT-NTR
          L=I-1
          IF(I.LT.25) THEN
            ISTEP=1
          ELSE IF(I.LT.100) THEN
            ISTEP=5
          ELSE IF(I.LT.200) THEN
            ISTEP=10
          ELSE IF(I.LT.1000) THEN
            ISTEP=25
          ELSE IF(I.LT.10000) THEN
            ISTEP=100
          ELSE
            ISTEP=500
          ENDIF
C
          IF(L.LE.LCUT) THEN
            WRITE(IWR,2011) L,DP(I),DB(I),CFL(I),CFM(I)
          ELSE
            IF(MOD(L,ISTEP).EQ.0)
     1        WRITE(IWR,2011) L,DP(I),DB(I),CFL(I),CFM(I)
          ENDIF
        ENDDO
      ENDIF
C
      OPEN(28,FILE='Schro-phase-shifts.dat')
      WRITE(28,2001)
      WRITE(28,2004) A(1),AL(1)
      WRITE(28,2005) A(2),AL(2)
      WRITE(28,2006) A(3),AL(3)
      WRITE(28,2007) PMASS
      WRITE(28,2008) ZT/Z
      WRITE(28,2009) E*HREV,E,LCUT
      WRITE(28,'(A,1P,3E14.6)') ' #  AC0,AC1 =',AC0,AC1
      WRITE(28,'('' #'')')
      WRITE(28,'(A,A)')' #    L     delta_WKB         delta_Born',
     1  '      delta_Eikonal    Born-WKB, relat.'
      DO I=1,NSHIFT-NTR
        L=I-1
        IF(I.LT.25) THEN
          ISTEP=1
        ELSE IF(I.LT.100) THEN
          ISTEP=5
        ELSE IF(I.LT.200) THEN
          ISTEP=10
        ELSE IF(I.LT.1000) THEN
          ISTEP=25
        ELSE IF(I.LT.10000) THEN
          ISTEP=100
        ELSE
          ISTEP=500
        ENDIF
C
        IF(L.LE.LCUT) THEN
          WRITE(28,'(I7,1P,5E18.10)') L,DP(I),DB(I),DELTAE(L),
     1      DP(I)/DB(I)-1.0D0
        ELSE
          IF(MOD(L,ISTEP).EQ.0)
     1    WRITE(28,'(I7,1P,5E18.10)') L,DP(I),DB(I),DELTAE(L),
     1      DP(I)/DB(I)-1.0D0
        ENDIF
      ENDDO
 2011 FORMAT(1X,I6,1P,2E14.5,2X,2(2E11.3,2X))
      CLOSE(28)
      RETURN
C
 2    CONTINUE
      IF(IWR.GT.0) THEN
        WRITE(IWR,2012)
 2012   FORMAT(1X,'#',/1X,'# The calculation could not be completed.')
        WRITE(IWR,'(A,I3)') 'IERPW =',IERPW
      ELSE
        WRITE(6,'(A,I3)') 'IERPW =',IERPW
        WRITE(6,2012)
      ENDIF
      RETURN
      END
C  *********************************************************************
C                       FUNCTION DCSPWS
C  *********************************************************************
      FUNCTION DCSPWS(RMU)
C
C  Scattering amplitude and differential cross section (DCS) per unit
C  solid angle at RMU = SIN(THETA/2)**2. Schrodinger partial-wave
C  analysis.
C
      IMPLICIT DOUBLE PRECISION (A-B,D-H,O-Z), INTEGER*4 (I-N),
     1  COMPLEX*16 (C)
      LOGICAL LRED
C
      COMMON/CPOTE1/Z,ZT,A(6),AL(6),PMASS,AMASS,NALPHA
      COMMON/CPOTE2/PREL,PREL2,RMASS,BETA2,SE,IVEF,IWEQ
      PARAMETER (NLM=500000)
      COMMON/CSCHP0/CFL(NLM),CFM(NLM),NSHIFT,LCUT,NTR
      COMMON/CSCHP1/FREAL,FIMAG,IERPW,NADS
C
      CI=(0.0D0,1.0D0)
      TOL=1.0D-6
      X=1.0D0-2.0D0*RMU
C
C  ****  Born scattering amplitude.
C
      Q2=4.0D0*PREL2*RMU
      FF=0.0D0
      DO I=1,NALPHA
        FF=FF+A(I)/(AL(I)**2+Q2)
      ENDDO
      CFB=-2.0D0*RMASS*ZT*FF
C
C  ************  Summation of the partial-wave series.
C
      IF(RMU.LT.7.62D-5.OR.NSHIFT.LT.500) THEN
        LRED=.FALSE.
        FACT=1.0D0
        NTERMS=NSHIFT
      ELSE
        LRED=.TRUE.
        FACT=1.0D0/(2.0D0*RMU)**NTR
        CFB=CFB/FACT
        NTERMS=NSHIFT-NTR
      ENDIF
C
      TST=1.0D6
      P2=1.0D0
      P3=X
      IF(LRED) THEN
        CF=CFB+CFM(1)*P2+CFM(2)*P3
      ELSE
        CF=CFB+CFL(1)*P2+CFL(2)*P3
      ENDIF
      NADS=2
      CFO=CF
C
      DO I=3,NTERMS
        L=I-1
        P1=P2
        P2=P3
        P3=((L+L-1)*X*P2-(L-1)*P1)/DBLE(L)
        IF(LRED) THEN
          TST1=CDABS(CFM(I))
          CF=CF+CFM(I)*P3
        ELSE
          TST1=CDABS(CFL(I))
          CF=CF+CFL(I)*P3
        ENDIF
        NADS=I
C  ----  Convergence test.
        IF(MOD(I,7).EQ.0) THEN
          IF(L.GT.LCUT) THEN
            TSTD=CDABS(CF)
            TST=CDABS(CFO-CF)/MAX(TSTD,1.0D-75)
            IF(TST.LT.TOL.AND.TST1.LT.TOL*0.1D0) GO TO 1
          ENDIF
          CFO=CF
        ENDIF
      ENDDO
 1    CONTINUE
      CF=CF*FACT
      IERPW=-LOG10(TST+1.0D-75)
      IF(IERPW.GT.6.OR.NSHIFT.LT.100) IERPW=6
C
      FREAL=CF
      FIMAG=-CI*CF
      DCSPWS=FREAL**2+FIMAG**2
      RETURN
      END
C  *********************************************************************
C                       SUBROUTINE YUKPS
C  *********************************************************************
      SUBROUTINE YUKPS(V0,ALFA,RK,DBL,NT,NDIM)
C
C  Schrodinger Born phase shifts for a Yukava potential,
C          V(R) = V0*EXP(-ALFA*R)/R
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      DIMENSION DBL(NDIM)
C
      T=ALFA*ALFA/(2.0D0*RK*RK)
      IF(T.LT.1.0D-30) THEN
        NT=0
        RETURN
      ENDIF
C  ****  Maximum order (underflow at 1.0D-90).
      XA=T+SQRT(2.0D0*T+T*T)
      IF(XA.GT.1.0D-4) THEN
        HC1X=LOG(1.0D0+XA)
      ELSE
        HC1X=XA-XA**2/3.0D0+XA**3/3.0D0-XA**4/4.0D0+XA**5/5.0D0
      ENDIF
      NT=207.0D0/HC1X
      IF(NT.GT.NDIM.OR.NT.LT.1) NT=NDIM
      DBL(NT)=BK0((NT-1)*HC1X)
      NT=NT-1
      DBL(NT)=BK0((NT-1)*HC1X)
      K=NT
C  ****  Legendre functions from (backward) recurrence relation.
      DO I=2,NT
        K=K-1
        DBL(K)=((K+K+1)*(1.0D0+T)*DBL(K+1)-(K+1)*DBL(K+2))/K
      ENDDO
      FACT=0.5D0*LOG((T+2.0D0)/T)/DBL(1)
      FACT=FACT*V0/RK
      DBL(1)=DBL(1)*FACT
      DBL(2)=DBL(2)*FACT
      TOL=0.0D0
      NT=NT-2
      L=1
      DO K=3,NT
        DBL(K)=DBL(K)*FACT
        L=K-1
        TST=DBL(K)-(((L+L-1)*(1.0D0+T)*DBL(K-1)-(L-1)*DBL(K-2))/L)
        TST=ABS(TST)/(ABS(DBL(K))+1.0D-30)
        IF(TST.GT.TOL) TOL=TST
        IF(ABS(DBL(K)).LT.1.0D-16) GO TO 1
      ENDDO
 1    NT=L
      IF(TOL.GT.1.0D-12) WRITE(6,100) TOL
  100 FORMAT(2X,'TOL =',1P,E12.5,' in subroutine YUKPS',/)
C
      RETURN
      END
C  *********************************************************************
C                       SUBROUTINE SWKBPS
C  *********************************************************************
      SUBROUTINE SWKBPS(L,PHASE,IER)
C
C  Calculation of WKB(-Langer) phase shifts for central potentials.
C
C  It is assumed that the potential function R*V(R) and its first and
C  second derivatives are delivered by subroutine POTF (to be provided
C  by the user).
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (PI=3.1415926535897932D0, PIH=0.5D0*PI)
C
      COMMON/CPOTE1/Z,ZT,A(6),AL(6),PMASS,AMASS,NALPHA
      COMMON/CPOTE2/PREL,PREL2,RMASS,BETA2,SE,IVEF,IWEQ
      COMMON/CSWKB/FL,FV1,FV2
      COMMON/CSUMGA/ERR,IERGA,NCALL  ! Error, code, function calls.
      EXTERNAL SWKBI
C
C  ****  Orbital angular momentum quantum number.
      FL=L+0.5D0
C
C  ****  Largest positive zero of the local wavenumber.
C
      R0=10.0D0
 1    R0=10.0D0*R0
      T=SWKBF(R0)
      IF(T.LT.0.0D0) GO TO 1
      RU=R0
C
 2    R0=0.1D0*R0
      T=SWKBF(R0)
      IF(T.GT.0.0D0) GO TO 2
      RL=R0
C
 3    R0=0.5D0*(RL+RU)
      T=SWKBF(R0)
      IF(T.LT.0.0D0) THEN
        RL=R0
      ELSE
        RU=R0
      ENDIF
      IF(ABS(RU-RL).GT.1.0D-15*ABS(R0).AND.ABS(R0).GT.1.0D-50) GO TO 3
C
C  ****  WKB phase shift.
C
      XL=1.0D-12
      XU=1.0D0/R0
      TOL=1.0D-10
      PHASE=SUMGA(SWKBI,XL,XU,TOL)+FL*PIH-PREL*R0
      IER=MAX(0,IERGA)
C
      RETURN
      END
C  *********************************************************************
C                       FUNCTION SWKBF
C  *********************************************************************
      FUNCTION SWKBF(R)
C
C  WKB F_L(R) function.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
C
      COMMON/CPOTE1/Z,ZT,A(6),AL(6),PMASS,AMASS,NALPHA
      COMMON/CPOTE2/PREL,PREL2,RMASS,BETA2,SE,IVEF,IWEQ
      COMMON/CSWKB/FL,FV1,FV2
C
      CALL POTF(R,VEF,VR)
      X=1.0D0/R
      V=VR*X
      SWKBF=PREL2-2.0D0*RMASS*V-(FL*X)**2
      RETURN
      END
C  *********************************************************************
C                       FUNCTION SWKBI
C  *********************************************************************
      FUNCTION SWKBI(X)
C
C      Integrand in the WKB phase-shift formula (X=1/R).
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
C
      COMMON/CPOTE1/Z,ZT,A(6),AL(6),PMASS,AMASS,NALPHA
      COMMON/CPOTE2/PREL,PREL2,RMASS,BETA2,SE,IVEF,IWEQ
      COMMON/CSWKB/FL,FV1,FV2
C
      R=1.0D0/X
      CALL POTF(R,VEF,VR)
      V=VR*X
C
      DFL=2.0D0*RMASS*V+(FL*X)**2
      IF(ABS(DFL).GT.1.0D-4*PREL2) THEN
        IF(PREL2-DFL.LT.1.0D-35) THEN
          S=-PREL
        ELSE
          S=SQRT(PREL2-DFL)-PREL
        ENDIF
      ELSE
        XX=DFL/PREL2
        S=-PREL*XX*(0.5D0+XX*(0.125D0+XX*(0.0625D0+XX*(0.0390625D0
     1    +XX*0.02734375D0))))
      ENDIF
      SWKBI=S*R*R
      RETURN
      END
C  *********************************************************************
C                       SUBROUTINE POTF
C  *********************************************************************
      SUBROUTINE POTF(R,VEF,VR)
C
C  Gives the potential energy times R (VR=R*V).
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      COMMON/CPOTE1/Z,ZT,A(6),AL(6),PMASS,AMASS,NALPHA
      COMMON/CPOTE2/PREL,PREL2,RMASS,BETA2,SE,IVEF,IWEQ
      COMMON/CSWKB/FL,FV1,FV2
C
      SCR=0.0D0
      DO IA=1,NALPHA
        SCR=SCR+A(IA)*EXP(-AL(IA)*R)
      ENDDO
      V=ZT*SCR/R
      IF(IVEF.EQ.3) THEN
        VS=V/SE
        IF(VS.LT.1.0D-3) THEN
          FVS=VS**3*(4.0D0+VS*(5.0D0+VS*(6.0D0+VS*(7.0D0
     1      +VS*(8.0D0+9.0D0*VS)))))
        ELSE
          FVS=1.0D0/(1.0D0-VS)**2-1.0D0-VS*(2.0D0+VS*3.0D0)
        ENDIF
        VEF=V*(1.0D0-FV1*V)+FV2*FVS
      ELSE IF(IVEF.EQ.2) THEN
        VEF=V*(1.0D0-FV1*V)
      ELSE
        VEF=V
      ENDIF
      VR=VEF*R
      RETURN
      END


C  >>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>
C
C         Approximate partial-wave analysis. Dirac equation.
C
C  >>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>

C  *********************************************************************
C                       SUBROUTINE DIRPW0
C  *********************************************************************
      SUBROUTINE DIRPW0(E,IWR)
C
C     Elastic collisions of spin 1/2 particles (electrons or muons) with
C  atoms. Dirac partial-wave analysis with the interaction potential
C  represented as a sum of NALPHA Yukawa terms.
C
      USE CONSTANTS
      IMPLICIT DOUBLE PRECISION (A-B,D-H,O-Z), INTEGER*4 (I-N),
     1  COMPLEX*16 (C)
      PARAMETER (SL2=SL*SL, TSL2=2.0D0*SL2)
C
      COMMON/CPOTE1/Z,ZT,A(6),AL(6),PMASS,AMASS,NALPHA
      COMMON/CPOTE2/PREL,PREL2,RMASS,BETA2,SE,IVEF,IWEQ
      COMMON/CDIRP0/RK,RK2,GM1,GP1,FL,AK,R0LK
      COMMON/CDIRP1/DFREAL,DFIMAG,DGREAL,DGIMAG,IERFG,NADD
      PARAMETER (NLM=500000)
      COMMON/CDIRP2/CFL(NLM),CGL(NLM),CFM(NLM),CGM(NLM),NSHIFT,NTR
      DIMENSION DB(NLM),DBP(NLM),DBU(NLM),DBD(NLM),DWKBU(NLM),
     1  DWKBD(NLM),DU(NLM),DD(NLM)
C
C  ****  Kinematical parameters.
C
      IF(E.LT.0.0D0) THEN
        WRITE(6,'(3X,''Ekin ='',1P,E13.6,'' Eh'')') E
        STOP 'Negative kinetic energy.'
      ENDIF

      GM1=E/(PMASS*SL2)
      GP1=GM1+2.0D0
      RK2=E*(E+PMASS*TSL2)/SL2
      RK=SQRT(RK2)
C
      CI=(0.0D0,1.0D0)
      C2IK=1.0D0/(CI*(RK+RK))
C
      DO I=1,NLM
        DB(I)=0.0D0
        DBP(I)=0.0D0
        DBU(I)=0.0D0
        DBD(I)=0.0D0
        DWKBU(I)=0.0D0
        DWKBD(I)=0.0D0
        CFL(I)=0.0D0
        CFM(I)=0.0D0
      ENDDO
      IERFG=0
      NSHIFT=0
C
C  ****  Schrodinger Born phase shifts.
C
      DO I=1,NALPHA
        IF(ABS(A(I)).GT.1.0D-7) THEN
          CALL YUKPS(ZT,AL(I),RK,DBP,NT,NLM)
          IF(NT.LE.0) THEN
            IERFG=1  ! Possibly the Born approximation is valid.
            GO TO 2
          ENDIF
          NSHIFT=MAX(NSHIFT,NT)
          DO L=1,NT
            DB(L)=DB(L)-PMASS*A(I)*DBP(L)
          ENDDO
        ENDIF
      ENDDO
C  ****  Phase shifts with |DB(L)| less than 1.0E-8 are neglected.
      NSH=NSHIFT
      DO L=NSH,1,-1
        IF(ABS(DB(L)).GT.1.0D-8) THEN
          NSHIFT=L
          GO TO 1
        ENDIF
      ENDDO
 1    CONTINUE
C
C  ****  WKB phase shifts and composite table.
C
      DBU(1)=(GP1*DB(1)+GM1*DB(2))/2.0D0
      DBD(1)=0.0D0
      CALL DWKBPS(0,1,DWKBU(1),IER)
      IF(IER.NE.0) THEN
        IERFG=2  ! Error in the calculation of WKB phase-shifts.
        GO TO 2
      ENDIF
      DU(1)=DWKBU(1)
      DD(1)=0.0D0
C
      AC0=0.0D0
      AC1=1.0D0
      BC0=0.0D0
      BC1=1.0D0
      IF(PMASS.LT.10.0D0) THEN
        TSTEM=0.001D0
      ELSE
        TSTEM=0.00001D0
      ENDIF
      ICWU=1
      ICWD=1
      LCUTU=0
      LCUTD=0
      DO I=2,NSHIFT
        L=I-1
        DBU(I)=(GP1*DB(I)+GM1*DB(I+1))/2.0D0
        DBD(I)=(GP1*DB(I)+GM1*DB(I-1))/2.0D0
C
        IF(ICWU.EQ.1) THEN
          CALL DWKBPS(L,1,DWKBU(I),IER)
          IF(IER.NE.0) THEN
            IERFG=3  ! Error in the calculation of WKB phase-shifts.
            GO TO 2
          ENDIF
          DU(I)=DWKBU(I)
          IF(L.GT.25) THEN
            IF(ABS(DBU(I)-DU(I)).LT.TSTEM*ABS(DBU(I))) ICWU=0
            IF(ABS(DBU(I)).LT.TSTEM) ICWU=0
            IF(L.GT.1000) ICWU=0
            IF(ICWU.EQ.0) THEN
              LCUTU=L
              AC0=DWKBU(I)/DBU(I)-1.0D0
              RAT1=(DWKBU(I-1)/DBU(I-1)-1.0D0)/AC0
              IF(RAT1.GT.1.0D-6) THEN
                AC1=-LCUTU*LOG(RAT1)
                TSTA=ABS(DBU(I-2)*(1.0D0+AC0*EXP(-AC1*2/DBLE(LCUTU)))
     1            -DWKBU(I-2))/ABS(DWKBU(I-2))
                IF(TSTA.GT.1.0D-5) AC1=-2.0D0
              ELSE
                ICWU=1
              ENDIF
            ENDIF
          ENDIF
        ELSE
          DU(I)=DBU(I)*(1.0D0+AC0*EXP(AC1*(L-LCUTU)/DBLE(LCUTU)))
        ENDIF
C
        IF(ICWD.EQ.1) THEN
          CALL DWKBPS(L,-1,DWKBD(I),IER)
          IF(IER.NE.0) THEN
            IERFG=4  ! Error in the calculation of WKB phase-shifts.
            GO TO 2
          ENDIF
          DD(I)=DWKBD(I)
          IF(L.GT.25) THEN
            IF(ABS(DBD(I)-DD(I)).LT.TSTEM*ABS(DBD(I))) ICWD=0
            IF(ABS(DBD(I)).LT.TSTEM) ICWD=0
            IF(L.GT.1000) ICWD=0
            IF(ICWD.EQ.0) THEN
              LCUTD=L
              BC0=DWKBD(I)/DBD(I)-1.0D0
              RAT1=(DWKBD(I-1)/DBD(I-1)-1.0D0)/BC0
              IF(RAT1.GT.1.0D-6) THEN
                BC1=-LCUTD*LOG(RAT1)
                TSTB=ABS(DBD(I-2)*(1.0D0+BC0*EXP(-BC1*2/DBLE(LCUTD)))
     1            -DWKBD(I-2))/ABS(DWKBD(I-2))
                IF(TSTB.GT.1.0D-5) BC1=-2.0D0
              ELSE
                ICWD=1
              ENDIF
            ENDIF
          ENDIF
        ELSE
          DD(I)=DBD(I)*(1.0D0+BC0*EXP(BC1*(L-LCUTD)/DBLE(LCUTD)))
        ENDIF
      ENDDO
C
C  ****  Coefficients in the partial wave expansion.
C
      L=0
      BFLI=DBU(1)/RK
      CXU=CDEXP(2.0D0*CI*DU(1))
      CFL(1)=C2IK*(CXU-1)-BFLI
      CGL(1)=0.0D0
      DO I=2,NSHIFT
        L=I-1
        BFLI=((L+1)*DBU(I)+L*DBD(I))/RK
        BGLI=(DBU(I)-DBD(I))/RK
        CXU=CDEXP(2.0D0*CI*DU(I))
        CXD=CDEXP(2.0D0*CI*DD(I))
        CFL(I)=C2IK*((L+1)*(CXU-1)+L*(CXD-1))-BFLI
        CGL(I)=C2IK*(CXU-CXD)-BGLI
      ENDDO
C
C  ****  Reduced series method.
C
      NTR=2
      NSH=NSHIFT
      DO I=1,NSH
        CFM(I)=CFL(I)
        CGM(I)=CGL(I)
      ENDDO
      DO ITR=1,NTR
        NSH=NSH-1
        CFC=0.0D0
        CFP=CFM(1)
        CGC=0.0D0
        CGP=CGM(1)
        DO I=1,NSH
          RL=I-1
          CFA=CFC
          CFC=CFP
          CFP=CFM(I+1)
          CFM(I)=CFC-CFP*(RL+1)/(RL+RL+3)-CFA*RL/(RL+RL-1)
          CGA=CGC
          CGC=CGP
          CGP=CGM(I+1)
          CGM(I)=CGC-CGP*(RL+2)/(RL+RL+3)-CGA*(RL-1)/(RL+RL-1)
        ENDDO
      ENDDO
C
      IF(IWR.GT.0) THEN
        WRITE(IWR,2001)
 2001 FORMAT(1X,'#',/1X,'# *** Elastic collisions of spin 1/2 particl',
     1  'es with atoms.',/1X,'#     Interaction potential given as ',
     2  'a sum of Yukawa terms.',/1X,'#     Dirac partial-wave',
     3  ' analysis with approximate (WKB or Born) phase shifts.',/1X,
     4  '#')
        WRITE(IWR,2002) Z
 2002   FORMAT(1X,'# Atomic number =',F6.1)
        WRITE(IWR,2004) A(1),AL(1)
 2004   FORMAT(1X,'# A1 = ',1P,D14.7,' ,   alpha1 =',D14.7)
        WRITE(IWR,2005) A(2),AL(2)
 2005   FORMAT(1X,'# A2 = ',1P,D14.7,' ,   alpha2 =',D14.7)
        WRITE(IWR,2006) A(3),AL(3)
 2006   FORMAT(1X,'# A3 = ',1P,D14.7,' ,   alpha3 =',D14.7)
        WRITE(IWR,2007) PMASS
 2007   FORMAT(1X,'#',/1X,'# Projectile:   mass =',1P,E12.5,' m_e')
        WRITE(IWR,2008) ZT/Z
 2008   FORMAT(1X,'#             charge =',1P,E12.5,' e',/1X,'#')
        WRITE(IWR,2009) E*HREV,E
 2009   FORMAT(1X,'#',/1X,'# Kinetic energy =',1P,E12.5,' eV =',
     1    E12.5,' E_h',/1X,'#')
        WRITE(IWR,2010)
 2010   FORMAT(1X,'#',/1X,'# Phase shifts (rad):',/1X,'#',
     1    11X,'Spin up (kappa=-L-1)',10X,'Spin down (kappa=L)',
     2    /1X,'#',4X,'L',8X,'WKB',10X,'Born',12X,'WKB',10X,'Born',
     3    /1X,'# ',64('-'))
        WRITE(IWR,2011) 0,DWKBU(1),DBU(1),DWKBD(1),DBD(1)
        DO I=2,NSHIFT
          L=I-1
          IF(I.LT.25) THEN
            ISTEP=1
          ELSE IF(I.LT.100) THEN
            ISTEP=5
          ELSE IF(I.LT.200) THEN
            ISTEP=10
          ELSE IF(I.LT.1000) THEN
            ISTEP=25
          ELSE IF(I.LT.10000) THEN
            ISTEP=100
          ELSE
            ISTEP=500
          ENDIF
C
          IF(ABS(DWKBU(I)).GT.1.0D-25) THEN
            IF(ABS(DWKBD(I)).GT.1.0D-25) THEN
              WRITE(IWR,2011) L,DWKBU(I),DBU(I),DWKBD(I),DBD(I)
 2011         FORMAT(2X,I6,1P,2E14.5,1X,2E14.5)
            ELSE
              WRITE(IWR,2012) L,DU(I),DBU(I),DBD(I)
 2012         FORMAT(2X,I6,1P,2E14.5,6X,'------',3X,E14.5)
            ENDIF
          ELSE
            IF(ABS(DWKBD(I)).GT.1.0D-25) THEN
              WRITE(IWR,2013) L,DBU(I),DD(I),DBD(I)
 2013         FORMAT(2X,I6,1P,5X,'------',3X,E14.5,1X,2E14.5)
            ELSE
              IF(MOD(L,ISTEP).EQ.0) WRITE(IWR,2014) L,DBU(I),DBD(I)
 2014         FORMAT(2X,I6,1P,5X,'------',3X,E14.5,6X,'------',
     1          3X,E14.5)
            ENDIF
          ENDIF
        ENDDO
      ENDIF
C
      OPEN(28,FILE='Dirac-phase-shifts.dat')
      WRITE(28,2002) Z
      WRITE(28,2004) A(1),AL(1)
      WRITE(28,2005) A(2),AL(2)
      WRITE(28,2006) A(3),AL(3)
      WRITE(28,2007) PMASS
      WRITE(28,2008) ZT/Z
      WRITE(28,2009) E*HREV,E
      WRITE(28,'(A,1P,3E14.6)') ' #  AC0,AC1 =',AC0,AC1
      WRITE(28,'(A,1P,3E14.6)') ' #  BC0,BC1 =',BC0,BC1
      WRITE(28,'(A,1P,2I5)') ' #  LCUTU, LCUTD =',LCUTU,LCUTD
      WRITE(28,'('' #'')')
      WRITE(28,'(A,A,A)') ' #    L     delta+_WKB       delta+_Born',
     1  '     rel. difference      delta-_WKB       delta-_Born',
     2  '     rel. difference'
C
      WRITE(28,'(I7,1P,6E18.10)')
     1  0,DU(1),DBU(1),DU(1)/DBU(1)-1.0D0,0.0D0,0.0D0,0.0D0
      DO I=2,NSHIFT
        L=I-1
        IF(I.LT.25) THEN
          ISTEP=1
        ELSE IF(I.LT.100) THEN
          ISTEP=5
        ELSE IF(I.LT.200) THEN
          ISTEP=10
        ELSE IF(I.LT.1000) THEN
          ISTEP=25
        ELSE IF(I.LT.10000) THEN
          ISTEP=100
        ELSE
          ISTEP=500
        ENDIF
        IF(ABS(DWKBU(I)).GT.1.0D-25) THEN
          WRITE(28,'(I7,1P,6E18.10)')
     1      L,DU(I),DBU(I),DU(I)/DBU(I)-1.0D0,
     1      DD(I),DBD(I),DD(I)/DBD(I)-1.0D0
        ELSE
          IF(MOD(L,ISTEP).EQ.0) WRITE(28,'(I7,1P,6E18.10)')
     1      L,DU(I),DBU(I),DU(I)/DBU(I)-1.0D0,
     1      DD(I),DBD(I),DD(I)/DBD(I)-1.0D0
        ENDIF
      ENDDO
      CLOSE(28)
      RETURN
C
 2    CONTINUE
      IF(IWR.GT.0) THEN
        WRITE(IWR,2015)
 2015   FORMAT(1X,'#',/1X,'# The calculation could not be completed.')
        WRITE(IWR,'(A,I3)') ' # IERFG =',IERFG
      ELSE
        WRITE(6,'(A,I3)') ' # IERFG =',IERFG
        WRITE(6,2015)
      ENDIF
      RETURN
      END
C  *********************************************************************
C                       FUNCTION DCSPWD
C  *********************************************************************
      FUNCTION DCSPWD(RMU)
C
C     Scattering amplitudes (direct and spin-flip) and differential
C  cross section (DCS) per unit solid angle at RMU = SIN(THETA/2)**2.
C
      IMPLICIT DOUBLE PRECISION (A-B,D-H,O-Z), INTEGER*4 (I-N),
     1  COMPLEX*16 (C)
      LOGICAL LRED
C
      COMMON/CPOTE1/Z,ZT,A(6),AL(6),PMASS,AMASS,NALPHA
      COMMON/CPOTE2/PREL,PREL2,RMASS,BETA2,SE,IVEF,IWEQ
      COMMON/CDIRP0/RK,RK2,GM1,GP1,FL,AK,R0LK
      COMMON/CDIRP1/DFREAL,DFIMAG,DGREAL,DGIMAG,IERFG,NADD
      PARAMETER (NLM=500000)
      COMMON/CDIRP2/CFL(NLM),CGL(NLM),CFM(NLM),CGM(NLM),NSHIFT,NTR
C
      CI=(0.0D0,1.0D0)
      TOL=1.0D-6
      X=1.0D0-2.0D0*RMU
      Y=SQRT(1.0D0-X*X)
C
C  ****  Born scattering amplitudes.
C
      Q2=4.0D0*RK2*RMU
      FF=0.0D0
      DO I=1,NALPHA
        FF=FF+A(I)/(AL(I)**2+Q2)
      ENDDO
      FB=-2.0D0*PMASS*ZT*FF
      CFB=0.5D0*(GP1+GM1*X)*FB
      CGB=0.5D0*GM1*Y*FB
C
C  ************  Summation of the partial-wave series.
C
      IF(RMU.LT.7.62D-5.OR.NSHIFT.LT.500) THEN
        LRED=.FALSE.
        FACT=1.0D0
        NTERMS=NSHIFT
      ELSE
        LRED=.TRUE.
        FACT=1.0D0/(2.0D0*RMU)**NTR
        CFB=CFB/FACT
        CGB=CGB/FACT
        NTERMS=NSHIFT-NTR
      ENDIF
C
      TST=1.0D6
      P2=1.0D0
      P3=X
      IF(LRED) THEN
        CF=CFB+CFM(1)+CFM(2)*P3
      ELSE
        CF=CFB+CFL(1)+CFL(2)*P3
      ENDIF
      L=2
      P1=P2
      P2=P3
      P3=((L+L-1)*X*P2-(L-1)*P1)/L
      IF(LRED) THEN
        CF=CF+CFM(3)*P3
      ELSE
        CF=CF+CFL(3)*P3
      ENDIF
C
      PA2=1.0D0
      PA3=3*X
      IF(Y.LT.1.0D-15) THEN
        CG=0.0D0
      ELSE
        IF(LRED) THEN
          CG=CGB+CGM(2)+CGM(3)*PA3
        ELSE
          CG=CGB+CGL(2)+CGL(3)*PA3
        ENDIF
      ENDIF
      NADD=3
      CFO=CF
      CGO=CG
C
      DO I=4,NTERMS
        L=I-1
        P1=P2
        P2=P3
        P3=((L+L-1)*X*P2-(L-1)*P1)/L
        IF(LRED) THEN
          TST1=CDABS(CFM(I))
          CF=CF+CFM(I)*P3
        ELSE
          TST1=CDABS(CFL(I))
          CF=CF+CFL(I)*P3
        ENDIF
        IF(Y.GT.1.0D-15) THEN
          PA1=PA2
          PA2=PA3
          PA3=((L+L-1)*X*PA2-L*PA1)/(L-1)
          IF(LRED) THEN
            CG=CG+CGM(I)*PA3
          ELSE
            CG=CG+CGL(I)*PA3
          ENDIF
        ENDIF
        NADD=I
C  ----  Convergence test.
        IF(MOD(I,7).EQ.0) THEN
          IF(L.GT.45) THEN
            TSTD=CDABS(CF)+CDABS(Y*CG)
            TST=(CDABS(CF-CFO)+Y*CDABS(CG-CGO))/MAX(TSTD,1.0D-75)
            IF(TST.LT.TOL.AND.TST1.LT.TOL*0.1D0) GO TO 1
          ENDIF
          CFO=CF
          CGO=CG
        ENDIF
      ENDDO
 1    CONTINUE
      CF=CF*FACT
      CG=Y*CG*FACT
      IERFG=-LOG10(TST+1.0D-75)
      IF(IERFG.GT.6.OR.NSHIFT.LT.100) IERFG=6
C
      DFREAL=CF
      DFIMAG=-CI*CF
      DGREAL=CG
      DGIMAG=-CI*CG
      DCSPWD=DFREAL**2+DFIMAG**2+DGREAL**2+DGIMAG**2
      RETURN
      END
C  *********************************************************************
C                        SUBROUTINE DWKBPS
C  *********************************************************************
      SUBROUTINE DWKBPS(L,ISIG,PHASE,IER)
C
C     Calculation of WKB(-Langer) Dirac phase shifts for a potential
C  expressed as a sum of Yukawa terms. The potential and its first and
C  second derivatives are computed by subroutine RPOTF.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (PI=3.1415926535897932D0, PIH=0.5D0*PI)
      COMMON/CDIRP0/RK,RK2,GM1,GP1,FL,AK,R0LK
      COMMON/CSUMGA/ERR,IERGA,NCALL  ! Error, code, function calls.
      EXTERNAL DWKBI
C
C  ****  Orbital angular momentum quantum number.
      FL=L+0.5D0
      AK=-ISIG*FL-0.5D0
C
C  ****  Largest positive zero of the local wavenumber.
C
      R0=1.0D-5
 1    R0=1.0D-2*R0
      T=DWKBF(R0)
      IF(T.GT.0.0D0) GO TO 1
      RL=R0
C
 2    R0=1.0D2*R0
      T=DWKBF(R0)
      IF(T.LT.0.0D0) GO TO 2
      RU=R0
C
 3    R0=0.5D0*(RL+RU)
      T=DWKBF(R0)
      IF(T.LT.0.0D0) THEN
        RL=R0
      ELSE
        RU=R0
      ENDIF
      IF(ABS(RU-RL).GT.1.0D-14*ABS(R0)) GO TO 3
C
C  ****  WKB phase shift.
C
      XL=1.0D-12
      XU=1.0D0/R0
      TOL=1.0D-10
      PHASE=SUMGA(DWKBI,XL,XU,TOL)+FL*PIH-RK*R0
      IER=MAX(0,IERGA)
      RETURN
      END
C  *********************************************************************
C                           FUNCTION DWKBF
C  *********************************************************************
      FUNCTION DWKBF(R)
C
C     Dirac's WKB F(L,R) function.
C
      USE CONSTANTS
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (SL2=SL*SL, TSL2=2.0D0*SL2)
      COMMON/CPOTE1/Z,ZT,A(6),AL(6),PMASS,AMASS,NALPHA
      COMMON/CPOTE2/PREL,PREL2,RMASS,BETA2,SE,IVEF,IWEQ
      COMMON/CDIRP0/RK,RK2,GM1,GP1,FL,AK,R0LK
C
      CALL RPOTF(R,VR,VRP,VR2P)
      V=VR/R
C  ****  Dirac's effective potential.
      VP=(VRP-V)/R
      V2P=(VR2P-2.0D0*VP)/R
      AA=GP1*PMASS*SL2-V
      DVR=(0.5D0*V2P-AK*VP/R+0.75D0*VP*VP/AA)/(2.0D0*PMASS*AA)
     1  +(2.0D0*GM1*PMASS*SL2-V)*(V/(PMASS*TSL2))
      V=V+DVR
C
      DWKBF=RK2-2.0D0*PMASS*V-(FL/R)**2
      RETURN
      END
C  *********************************************************************
C                           FUNCTION DWKBI
C  *********************************************************************
      FUNCTION DWKBI(X)
C
C     Integrand in the Dirac WKBJ phase-shift formula (X=1/R).
C
      USE CONSTANTS
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (SL2=SL*SL, TSL2=2.0D0*SL2)
      COMMON/CPOTE1/Z,ZT,A(6),AL(6),PMASS,AMASS,NALPHA
      COMMON/CPOTE2/PREL,PREL2,RMASS,BETA2,SE,IVEF,IWEQ
      COMMON/CDIRP0/RK,RK2,GM1,GP1,FL,AK,R0LK
C
      DWKBI=0.0D0
      R=1.0D0/X
      CALL RPOTF(R,VR,VRP,VR2P)
      V=VR/R
C  ****  Dirac's effective potential.
      VP=(VRP-V)/R
      V2P=(VR2P-2.0D0*VP)/R
      AA=GP1*PMASS*SL2-V
      DVR=(0.5D0*V2P-AK*VP/R+0.75D0*VP*VP/AA)/(2.0D0*PMASS*AA)
     1  +(2.0D0*GM1*PMASS*SL2-V)*(V/(PMASS*TSL2))
      V=V+DVR
C
      DFL=2.0D0*PMASS*V+(FL*X)**2
      IF(ABS(DFL).GT.1.0D-4*RK2) THEN
        IF(RK2-DFL.LT.1.0D-35) THEN
          S=-RK
        ELSE
          S=SQRT(RK2-DFL)-RK
        ENDIF
      ELSE
        XX=DFL/RK2
        S=-RK*XX*(0.5D0+XX*(0.125D0+XX*(0.0625D0+XX*(0.0390625D0
     1    +XX*0.02734375D0))))
      ENDIF
      DWKBI=S*R*R
      RETURN
      END
C  *********************************************************************
C                       SUBROUTINE RPOTF
C  *********************************************************************
      SUBROUTINE RPOTF(R,VR,VRP,VR2P)
C
C     Evaluation of the potential energy times R (VR=R*V) and its first
C  and second derivatives.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      COMMON/CPOTE1/Z,ZT,A(6),AL(6),PMASS,AMASS,NALPHA
C
      VR=0.0D0
      VRP=0.0D0
      VR2P=0.0D0
      DO I=1,NALPHA
        ALR=AL(I)*R
        IF(ALR.LT.8.6D1) THEN
          G=A(I)*DEXP(-ALR)
          VR=VR+G
          VRP=VRP+G*AL(I)
          VR2P=VR2P+G*AL(I)**2
        ENDIF
      ENDDO
      VR=ZT*VR
      VRP=-ZT*VRP
      VR2P=ZT*VR2P
      RETURN
      END


C  >>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>
C
C                        Eikonal approximation
C
C  >>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>

C  *********************************************************************
C                       SUBROUTINE DCSEI0
C  *********************************************************************
      SUBROUTINE DCSEI0
C
C  ****  Initializes the calculation of DCSs for scattering of charged
C  particles in a screened Coulomb potential expressed as a sum of
C  Yukawa terms. Relativistic eikonal approximation with Wallace's
C  correction.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (PI=3.1415926535897932D0)
C
      COMMON/CPOTE1/Z,ZT,A(6),AL(6),PMASS,AMASS,NALPHA
      COMMON/CPOTE2/PREL,PREL2,RMASS,BETA2,SE,IVEF,IWEQ
      COMMON/CEIKN1/RMUEI,ATAIL,BTAIL,CTAIL,C1,C2,Q,FER,FEI,IEREI
C
      C1=2.0D0*RMASS*ZT/PREL
!*    C2=0.0D0           ! Moliere's eikonal approx.
      C2=RMASS*ZT/PREL2  ! Moliere-Wallace eikonal approx.
C
      ATAIL=0.0D0
      BTAIL=0.0D0
      CTAIL=0.0D0
C
C  ****  Large-angle extrapolated DCS (just for completeness).
C
      ATRAD=0.88534D0/Z**(1.0D0/3.0D0)
      THC=1.0D0/(PREL*ATRAD)
      THC=MIN(200.0D0*THC,0.1D0*PI)  ! Eikonal cutoff angle.
      RMUEI=SIN(THC/2.0D0)**2
      IF(RMUEI.GT.1.0D0) RMUEI=1.0D0
C
 1    CONTINUE
      RMU=RMUEI
      DCSE=DCSEI(RMU)
      IF(IEREI.NE.0) THEN
        RMUEI=0.90D0*RMUEI
        GO TO 1
      ENDIF
C
      IF(RMUEI.GT.0.1D0) THEN
        RMUEI=1.0D0
      ELSE
        DCSR=(2.0D0*RMASS*ZT)**2
        RMU=RMUEI
        IF(IWEQ.EQ.3.AND.PMASS.LT.1.0D1) DCSE=DCSE/(1.0D0-BETA2*RMU)
        Q2=4.0D0*PREL2*RMU
        X3=Q2**0.3333333333333333D0
        F3=SQRT(DCSR/DCSE)-Q2
C
        X2=0.95D0*X3
        Q2=X2**3.0D0
        RMU=Q2/(4.0D0*PREL2)
        DCSE=DCSEI(RMU)
        IF(IWEQ.EQ.3.AND.PMASS.LT.1.0D1) DCSE=DCSE/(1.0D0-BETA2*RMU)
        F2=SQRT(DCSR/DCSE)-Q2
C
        X1=0.90D0*X3
        Q2=X1**3.0D0
        RMU=Q2/(4.0D0*PREL2)
        DCSE=DCSEI(RMU)
        IF(IWEQ.EQ.3.AND.PMASS.LT.1.0D1) DCSE=DCSE/(1.0D0-BETA2*RMU)
        F1=SQRT(DCSR/DCSE)-Q2
C
        H=0.05D0*X3
        AP=F2
        BP=(F3-F1)/(2.0D0*H)
        CP=(F3-2.0D0*F2+F1)/(2.0D0*H**2)
C
        ATAIL=AP-BP*X2+CP*X2**2
        BTAIL=BP-2.0D0*CP*X2
        CTAIL=CP
      ENDIF
C
      RETURN
      END
C  *********************************************************************
C                       FUNCTION DCSEI
C  *********************************************************************
      FUNCTION DCSEI(RMU)
C
C     Wallace eikonal scattering amplitude (FR,FI) and DCS (per unit
C  solid angle), as functions of the deflection RMU=SIN(THETA/2)**2.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      COMPLEX*16 FEIK,SUMGAC,CFE,CFR,CFRP
C
      COMMON/CPOTE1/Z,ZT,A(6),AL(6),PMASS,AMASS,NALPHA
      COMMON/CPOTE2/PREL,PREL2,RMASS,BETA2,SE,IVEF,IWEQ
      COMMON/CEIKN1/RMUEI,ATAIL,BTAIL,CTAIL,C1,C2,Q,FER,FEI,IEREI
C
      COMMON/CSUMGA/ERR,IERGA,NCALL  ! Error, code, function calls.
      EXTERNAL CFE
C
      Q2=4.0D0*PREL2*RMU
C
C  ****  Large-angle extrapolation.
C
      IF(RMU.GT.RMUEI) THEN
        FEI=0.0D0
        X=Q2**0.3333333333333333D0
        FER=-2.0D0*RMASS*ZT/(ATAIL+BTAIL*X+CTAIL*X**2+Q2)
        DCSEI=FER**2
        IF(IWEQ.EQ.3.AND.PMASS.LT.1.0D1) THEN
          DCSEI=DCSEI*(1.0D0-BETA2*RMU)
          FER=FER*SQRT(1.0D0-BETA2*RMU)
        ENDIF
        FEI=0.0D0
        RETURN
      ENDIF
C
C  ****  Numerical eikonal scattering amplitude.
C
      Q=SQRT(Q2)
      DCSEI=0.0D0
      TOL=1.0D-8
      IEREI=0
      CFR=0.0D0
      X0=1.0D0/MAX(AL(1),AL(2),AL(3))
      XU=X0
      XL=MAX(XU/1.5D0,XU-0.1D0)
 1    CONTINUE
      CFRP=SUMGAC(CFE,XL,XU,TOL)
      IEREI=MAX(IEREI,IERGA)
      CFR=CFR+CFRP
      IF(IERGA.NE.0) THEN
        WRITE(6,'(A,1P,10E14.6)') 'DCSEI 1. XU =',XU
        WRITE(6,'(A,1P,10E14.6)') '        CFR =',CFR
        WRITE(6,'(A,1P,10E14.6)') '       CFRP =',CFRP
      ENDIF
      IF(CDABS(CFRP).GT.10.0D0*TOL*CDABS(CFR)) THEN
        XU=XL
        XL=MAX(XU/1.5D0,XU-0.1D0)
        GO TO 1
      ENDIF
      XL=X0
      XU=MIN(1.5D0*XL,XL+0.1D0)
 2    CONTINUE
      CFRP=SUMGAC(CFE,XL,XU,TOL)
      IEREI=MAX(IEREI,IERGA)
      CFR=CFR+CFRP
      IF(IERGA.NE.0) THEN
        WRITE(6,'(A,1P,10E14.6)') 'DCSEI 2. XU =',XU
        WRITE(6,'(A,1P,10E14.6)') '        CFR =',CFR
        WRITE(6,'(A,1P,10E14.6)') '       CFRP =',CFRP
      ENDIF
      IF(CDABS(CFRP).GT.10.0D0*TOL*CDABS(CFR)) THEN
        XL=XU
        XU=MIN(1.5D0*XL,XL+0.1D0)
        GO TO 2
      ENDIF
      XL=XU
      XU=MIN(1.5D0*XL,XL+0.1D0)
      CFRP=SUMGAC(CFE,XL,XU,TOL)
      IEREI=MAX(IEREI,IERGA)
      CFR=CFR+CFRP
      IF(IERGA.NE.0) THEN
        WRITE(6,'(A,1P,10E14.6)') 'DCSEI 3. XU =',XU
        WRITE(6,'(A,1P,10E14.6)') '        CFR =',CFR
        WRITE(6,'(A,1P,10E14.6)') '       CFRP =',CFRP
      ENDIF
      IF(CDABS(CFRP).GT.10.0D0*TOL*CDABS(CFR)) THEN
        XL=XU
        XU=MIN(1.5D0*XL,XL+0.1D0)
        GO TO 2
      ENDIF
      FEIK=PREL*CFR
      FER=FEIK
      FEI=DCMPLX(0.0D0,-1.0D0)*FEIK
C  ****  DCS.
      DCSEI=FER**2+FEI**2
C
      IF(IWEQ.EQ.3.AND.PMASS.LT.1.0D1) DCSEI=DCSEI*(1.0D0-BETA2*RMU)
      RETURN
      END
C  *********************************************************************
C                        FUNCTION CFE
C  *********************************************************************
      FUNCTION CFE(B)
C
C     Integrand of the (complex) eikonal scattering amplitude with the
C  Wallace correction.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      COMPLEX*16 CFE
C
      COMMON/CPOTE1/Z,ZT,A(6),AL(6),PMASS,AMASS,NALPHA
      COMMON/CEIKN1/RMUEI,ATAIL,BTAIL,CTAIL,C1,C2,Q,FER,FEI,IEREI
C
      E1=0.0D0
      E2=0.0D0
      IF(ABS(C2).GT.1.0D-10) THEN
        DO I=1,NALPHA
          D1=0.0D0
          D2=0.0D0
          DO J=1,NALPHA
            D1=D1+A(J)*AL(J)*BK0((AL(I)+AL(J))*B)
            D2=D2+A(J)*AL(J)*BK1((AL(I)+AL(J))*B)
          ENDDO
          E1=E1+A(I)*(BK0(AL(I)*B)-C2*D1)
          E2=E2+A(I)*(BK1(AL(I)*B)-C2*D2)
        ENDDO
      ELSE
        DO I=1,NALPHA
          E1=E1+A(I)*BK0(AL(I)*B)
          E2=E2+A(I)*BK1(AL(I)*B)
        ENDDO
      ENDIF
      PE=C1*E1
      PEP=C1*E2
      CFE=B*BJ1(Q*B)*PEP*DCMPLX(-COS(PE),SIN(PE))
      RETURN
      END
C  *********************************************************************
C                        FUNCTION DELTAE
C  *********************************************************************
      FUNCTION DELTAE(L)
C
C     Phase-shifts from the eikonal approximation.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      COMMON/CPOTE1/Z,ZT,A(6),AL(6),PMASS,AMASS,NALPHA
      COMMON/CPOTE2/PREL,PREL2,RMASS,BETA2,SE,IVEF,IWEQ
      COMMON/CEIKN1/RMUEI,ATAIL,BTAIL,CTAIL,C1,C2,Q,FER,FEI,IEREI
C
      B=(DBLE(L)+0.5D0)/PREL
      E1=0.0D0
      IF(ABS(C2).GT.1.0D-10) THEN
        DO I=1,NALPHA
          D1=0.0D0
          DO J=1,NALPHA
            D1=D1+A(J)*AL(J)*BK0((AL(I)+AL(J))*B)
          ENDDO
          E1=E1+A(I)*(BK0(AL(I)*B)-C2*D1)
        ENDDO
      ELSE
        DO I=1,NALPHA
          E1=E1+A(I)*BK0(AL(I)*B)
        ENDDO
      ENDIF
      DELTAE=-C1*0.5D0*E1
      RETURN
      END
C  *********************************************************************
C                       FUNCTION BK0
C  *********************************************************************
      FUNCTION BK0(X)
C
C     Bessel function K0(X) for real positive arguments.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      DIMENSION A(0:15),B(0:111),C(0:134),D(0:39)
      DATA (A(I), I=0, 15) /
     1    2.4307270476772195953D-12, 4.7091666363785304370D-10,
     1    6.7816861334344265568D-8, 6.7816840204737508252D-6,
     1    4.3402777777915334676D-4, 1.5624999999999872796D-2,
     1    2.5000000000000000448D-1, 9.9999999999999999997D-1,
     1    6.5878327432224993071D-12, 1.2083308769932888218D-9,
     1    1.6271062073716412046D-7, 1.4914719278555277887D-5,
     1    8.4603509071212245667D-4, 2.5248929932162333910D-2,
     1    2.7898287891460312491D-1, 1.1593151565841244874D-1 /
      DATA (B(I), I=0, 13) /
     1    -4.6430702971053162197D-13, 1.0377936059563728230D-11,
     1    -1.0298475936392057807D-10, 5.3632747492333959219D-10,
     1    -2.1674628861036068105D-10, -2.3316071545820437669D-8,
     1    2.2557819578691704059D-7, -9.2325694638587080009D-7,
     1    -3.3569097781613661759D-6, 8.7355061305812582974D-5,
     1    -6.8021202111645760475D-4, 2.7434654781323362319D-4,
     1    1.0031787169953909561D-1, 4.2102443824070833334D-1 /
      DATA (B(I), I=14, 27) /
     1    4.1447451117883103686D-12, -3.4026589638576604315D-11,
     1    9.3398790624638977468D-12, 1.5184181750799852630D-9,
     1    -1.1364911665083029464D-8, 2.0619457602095915719D-8,
     1    3.0431018037572243630D-7, -2.9749736264474555510D-6,
     1    8.0143661611467038568D-6, 8.0937525149549218398D-5,
     1    -1.0356346549612699886D-3, 2.8534806627578638795D-3,
     1    9.7369634474060441807D-2, 3.2175066577856452683D-1 /
      DATA (B(I), I=28, 41) /
     1    1.1170882570740727520D-13, -8.2865909408297066068D-11,
     1    9.4656678749191182763D-10, -3.5832019841847883380D-9,
     1    -9.5017955656904252761D-9, 1.5200595674883329093D-7,
     1    -3.8663262571356059980D-7, -3.3350340828235103499D-6,
     1    2.9359886663960844231D-5, -1.1266401822556801563D-5,
     1    -1.2113572742435576205D-3, 6.3158973673701376253D-3,
     1    8.8291790250128171341D-2, 2.2833982383240512262D-1 /
      DATA (B(I), I=42, 55) /
     1    -3.2880638807053948433D-11, 4.3194884830465283512D-10,
     1    -1.7455089683104033093D-9, -3.2437330799994764516D-9,
     1    4.7393655539139519778D-8, -1.1929265603456272466D-8,
     1    -1.3177845881013419388D-6, 3.3873375636197969526D-6,
     1    3.2729835880668256625D-5, -1.8367283883002494561D-4,
     1    -8.2830996454188084408D-4, 9.5512732229514251931D-3,
     1    7.2233832113719266702D-2, 1.4753187103603405298D-1 /
      DATA (B(I), I=56, 69) /
     1    7.9998492614150860098D-11, -7.0257346702686139490D-10,
     1    7.8898821627084586270D-10, 1.1294796399671507085D-8,
     1    -1.1360539648638059137D-8, -3.0346309115270564487D-7,
     1    3.2235585426189451721D-7, 8.3575612102298214948D-6,
     1    -8.5169628089198208211D-6, -2.5740175232173357342D-4,
     1    1.2462734014689152770D-4, 1.0683232869192203450D-2,
     1    5.1515690033637395779D-2, 8.5465862953544883657D-2 /
      DATA (B(I), I=70, 83) /
     1    -8.6111506537356531608D-11, 5.1862926131024597823D-10,
     1    7.5884324949371110022D-10, -6.4011975813006767417D-9,
     1    -4.1966181325111763156D-8, 9.1306285446881485314D-8,
     1    1.3573638315827954034D-6, 4.8683213252735694701D-7,
     1    -3.8805424608710197066D-5, -1.1838986468688980610D-4,
     1    9.2796213947750964945D-4, 8.9611057737319027776D-3,
     1    3.1464453915862785606D-2, 4.4267648087536630780D-2 /
      DATA (B(I), I=84, 97) /
     1    4.4400123834164610288D-11, -1.1411233140911074336D-10,
     1    -8.8200670702467059830D-10, -1.9686735373323381456D-9,
     1    1.9921120728941773855D-8, 1.4543974418584834740D-7,
     1    1.8238418041265854754D-8, -4.5363700392899066037D-6,
     1    -2.1688068222527688542D-5, 4.5496062166687034700D-5,
     1    1.0435238076080528284D-3, 5.8374528996419979931D-3,
     1    1.6611210710425455850D-2, 2.0756008367065750538D-2 /
      DATA (B(I), I=98, 111) /
     1    -6.5166519951106397214D-12, -5.8572182858788539580D-11,
     1    1.5550375065815375404D-10, 1.9526509484993563229D-9,
     1    9.2637123346818426594D-9, -1.4136471501812055943D-8,
     1    -4.3024895710889717172D-7, -2.3235612243330592076D-6,
     1    4.0380616133862188804D-7, 9.2783767992909743602D-5,
     1    7.2964887597817095035D-4, 3.1316245282223273413D-3,
     1    7.8028233022066428316D-3, 9.0014807263791058095D-3 /
      DATA (C(I), I=0, 14) /
     1    4.5161032649342790231D-11, -4.2774336988557091369D-11,
     1    6.0998467173896677777D-10, 1.9845167242599996944D-9,
     1    1.3097678767280215271D-8, 7.4505822268382641286D-8,
     1    4.2893920879106814989D-7, 2.3900851955655303104D-6,
     1    1.2533473009382380357D-5, 5.9693359063879871983D-5,
     1    2.4775070661087304580D-4, 8.5106703131389516508D-4,
     1    2.2500105115665788755D-3, 4.0446134454521634600D-3,
     1    3.6910983340425942762D-3 /
      DATA (C(I), I=15, 29) /
     1    3.5732826433251464989D-12, -3.2906649482312266258D-12,
     1    7.0873811190464760555D-11, 2.9551320580484177120D-10,
     1    2.2776940472505079894D-9, 1.5175463612815010036D-8,
     1    9.9462487812170164133D-8, 6.1448757797853901100D-7,
     1    3.4869531882907360750D-6, 1.7615836644757657443D-5,
     1    7.6373536037879531886D-5, 2.7098571871205999668D-4,
     1    7.3399047381788927036D-4, 1.3439197177355085297D-3,
     1    1.2439943280131230863D-3 /
      DATA (C(I), I=30, 44) /
     1    3.6343547836242523646D-13, 9.7997961751276137602D-14,
     1    1.0184692699811569047D-11, 6.1495184828957652064D-11,
     1    5.0238328349302602543D-10, 3.7498626376004337661D-9,
     1    2.6689445483857236307D-8, 1.7591899737346368084D-7,
     1    1.0486448307010701679D-6, 5.4986458466257148573D-6,
     1    2.4521456351751345323D-5, 8.8900942259143832228D-5,
     1    2.4483947714068300190D-4, 4.5418248688489693045D-4,
     1    4.2479574186923180694D-4 /
      DATA (C(I), I=45, 59) /
     1    5.2460389348163395857D-14, 7.4802063026503503540D-14,
     1    2.0012201610651998417D-12, 1.4887306044735163359D-11,
     1    1.2946705414232940350D-10, 1.0391628915892803144D-9,
     1    7.8091180499677328456D-9, 5.3694223626907660084D-8,
     1    3.3063914804658509029D-7, 1.7776972424421486506D-6,
     1    8.0833148098458320202D-6, 2.9755556304448817780D-5,
     1    8.2945928349220642178D-5, 1.5536921180500112883D-4,
     1    1.4647070522281538711D-4 /
      DATA (C(I), I=60, 74) /
     1    9.7531436733955514559D-15, 2.4084291220447154982D-14,
     1    4.7654956400897494468D-13, 4.0200949504810597783D-12,
     1    3.6726577109162191533D-11, 3.0939005665422637601D-10,
     1    2.4122848979784500179D-9, 1.7071884462645525505D-8,
     1    1.0752238955654933405D-7, 5.8844190041189462347D-7,
     1    2.7136083303224014597D-6, 1.0102477728604441135D-5,
     1    2.8420490721532571809D-5, 5.3637016379451944413D-5,
     1    5.0881312956459247572D-5 /
      DATA (C(I), I=75, 89) /
     1    2.1732049868189377260D-15, 7.2720052142815590531D-15,
     1    1.2803083795536820100D-13, 1.1696825543787717167D-12,
     1    1.1083298191597132094D-11, 9.6536661252658773139D-11,
     1    7.7242553835198536397D-10, 5.5798366267110575620D-9,
     1    3.5721345296543414370D-8, 1.9806931547193682466D-7,
     1    9.2312964655319555313D-7, 3.4666258590861079959D-6,
     1    9.8224698307751177077D-6, 1.8648773453825584428D-5,
     1    1.7780062316167651812D-5 /
      DATA (C(I), I=90, 104) /
     1    5.5012463763851934112D-16, 2.2254763392767319419D-15,
     1    3.7187669817701214965D-14, 3.5819585377733489628D-13,
     1    3.4866061263191556694D-12, 3.1101633450629652910D-11,
     1    2.5358235662235617663D-10, 1.8597629779492599046D-9,
     1    1.2052654739462999992D-8, 6.7501417351172136833D-8,
     1    3.1720052198654584574D-7, 1.1993651363602981832D-6,
     1    3.4179130317623363474D-6, 6.5208606745808860158D-6,
     1    6.2430205476536771454D-6 /
      DATA (C(I), I=105, 119) /
     1    1.5225407517829491689D-16, 6.9834820025664405161D-16,
     1    1.1380182837138781431D-14, 1.1369488761077196511D-13,
     1    1.1291168681618466716D-12, 1.0250757630526871007D-11,
     1    8.4765287317253141514D-11, 6.2886627779402596211D-10,
     1    4.1142865598366029316D-9, 2.3223773435632014408D-8,
     1    1.0985095234166396934D-7, 4.1766260951820336228D-7,
     1    1.1958609263543792991D-6, 2.2907574647671878055D-6,
     1    2.2008253973114914005D-6 /
      DATA (C(I), I=120, 134) /
     1    4.4863058691420695911D-17, 2.2437356594371819978D-16,
     1    3.6107964803015652759D-15, 3.7031193629853392081D-14,
     1    3.7341552790439784371D-13, 3.4355950129497564468D-12,
     1    2.8719942600171304499D-11, 2.1499646844509516453D-10,
     1    1.4171810843455227171D-9, 8.0501118772875784153D-9,
     1    3.8281889106330295876D-8, 1.4621673458431979989D-7,
     1    4.2029868696411098586D-7, 8.0785884122023473025D-7,
     1    7.7845438614204963209D-7 /
      DATA (D(I), I=0, 7) /
     1    -7.9737703860537066166D-14, 1.9543834380466766627D-12,
     1    -4.7230794431646733538D-11, 1.4001773785771252004D-9,
     1    -5.4864553020583098585D-8, 3.1601984250143742772D-6,
     1    -3.3708783204090252161D-4, 1.6180215937964160437D-1 /
      DATA (D(I), I=8, 15) /
     1    -5.2593898374798632343D-14, 1.7725913926973236457D-12,
     1    -4.6672234858122387294D-11, 1.3991653503828889207D-9,
     1    -5.4863400156413929639D-8, 3.1601976099900075541D-6,
     1    -3.3708783171335864627D-4, 1.6180215937958433760D-1 /
      DATA (D(I), I=16, 23) /
     1    -3.6135496189875398132D-14, 1.5466239429618130284D-12,
     1    -4.5320259146602122624D-11, 1.3945974109459385552D-9,
     1    -5.4853994841172088787D-8, 3.1601858228022739196D-6,
     1    -3.3708782339998302320D-4, 1.6180215937704286491D-1 /
      DATA (D(I), I=24, 31) /
     1    -2.5640663123518180635D-14, 1.3288079339404032671D-12,
     1    -4.3368537955908371563D-11, 1.3848103653102203186D-9,
     1    -5.4824335664256344123D-8, 3.1601315173126153586D-6,
     1    -3.3708776779035695640D-4, 1.6180215935248373474D-1 /
      DATA (D(I), I=32, 39) /
     1    -1.8678321325292127767D-14, 1.1354310934105733311D-12,
     1    -4.1057197297998608931D-11, 1.3693990961296350970D-9,
     1    -5.4762428935047089835D-8, 3.1599817092775027963D-6,
     1    -3.3708756559715893599D-4, 1.6180215923508144240D-1 /
      IF(X.LT.0.86D0) THEN
        T=X*X
        Y=((((((A(0)*T+A(1))*T+
     1    A(2))*T+A(3))*T+A(4))*T+
     1    A(5))*T+A(6))*T+A(7)
        Y=((((((A(8)*T+A(9))*T+
     1    A(10))*T+A(11))*T+A(12))*T+
     1    A(13))*T+A(14))*T+A(15)-Y*LOG(X)
      ELSE IF(X.LT.4.15D0) THEN
        T=X-5/X
        K=INT(T+5)
        T=(K-4)-T
        K=K*14
        Y=((((((((((((B(K)*T+B(K+1))*T+
     1    B(K+2))*T+B(K+3))*T+B(K+4))*T+
     1    B(K+5))*T+B(K+6))*T+B(K+7))*T+
     1    B(K+8))*T+B(K+9))*T+B(K+10))*T+
     1    B(K+11))*T+B(K+12))*T+B(K+13)
      ELSE IF(X.LT.12.5D0) THEN
        K=INT(X)
        T=(K+1)-X
        K=15*(K-4)
        Y=(((((((((((((C(K)*T+C(K+1))*T+
     1    C(K+2))*T+C(K+3))*T+C(K+4))*T+
     1    C(K+5))*T+C(K+6))*T+C(K+7))*T+
     1    C(K+8))*T+C(K+9))*T+C(K+10))*T+
     1    C(K+11))*T+C(K+12))*T+C(K+13))*T+
     1    C(K+14)
      ELSE
        T=60.0D0/X
        K=8.0D0*(INT(T))
        Y=(((((((D(K)*T+D(K+1))*T+
     1    D(K+2))*T+D(K+3))*T+D(K+4))*T+
     1    D(K+5))*T+D(K+6))*T+D(K+7))*
     1    SQRT(T)*EXP(-X)
      ENDIF
      BK0=Y
      END
C  *********************************************************************
C                       FUNCTION BJ1
C  *********************************************************************
      FUNCTION BJ1(X)
C
C     Bessel function J1(X)/X for real positive arguments.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      DIMENSION A(0:7),B(0:64),C(0:69),D(0:51)
      PARAMETER (PI4=0.78539816339744830962D0)
      DATA (A(I), I=0, 7) /
     1    -0.00000000000014810349D0, 0.00000000003363594618D0,
     1    -0.00000000565140051697D0, 0.00000067816840144764D0,
     1    -0.00005425347222188379D0, 0.00260416666666662438D0,
     1    -0.06249999999999999799D0, 0.49999999999999999998D0 /
      DATA (B(I), I=0, 12) /
     1    0.00000000000243721316D0, -0.00000000009400554763D0,
     1    0.00000000306053389980D0, -0.00000008287270492518D0,
     1    0.00000183020515991344D0, -0.00003219783841164382D0,
     1    0.00043795830161515318D0, -0.00442952351530868999D0,
     1    0.03157908273375945955D0, -0.14682160488052520107D0,
     1    0.39309619054093640008D0, -0.47952808215101070280D0,
     1    0.14148999344027125140D0 /
      DATA (B(I), I=13, 25) /
     1    0.00000000000182119257D0, -0.00000000006862117678D0,
     1    0.00000000217327908360D0, -0.00000005693592917820D0,
     1    0.00000120771046483277D0, -0.00002020151799736374D0,
     1    0.00025745933218048448D0, -0.00238514907946126334D0,
     1    0.01499220060892984289D0, -0.05707238494868888345D0,
     1    0.10375225210588234727D0, -0.02721551202427354117D0,
     1    -0.06420643306727498985D0 /
      DATA (B(I), I=26, 38) /
     1    0.000000000001352611196D0, -0.000000000049706947875D0,
     1    0.000000001527944986332D0, -0.000000038602878823401D0,
     1    0.000000782618036237845D0, -0.000012349994748451100D0,
     1    0.000145508295194426686D0, -0.001203649737425854162D0,
     1    0.006299092495799005109D0, -0.016449840761170764763D0,
     1    0.002106328565019748701D0, 0.058527410006860734650D0,
     1    -0.031896615709705053191D0 /
      DATA (B(I), I=39, 51) /
     1    0.000000000000997982124D0, -0.000000000035702556073D0,
     1    0.000000001062332772617D0, -0.000000025779624221725D0,
     1    0.000000496382962683556D0, -0.000007310776625173004D0,
     1    0.000078028107569541842D0, -0.000550624088538081113D0,
     1    0.002081442840335570371D0, -0.000771292652260286633D0,
     1    -0.019541271866742634199D0, 0.033361194224480445382D0,
     1    0.017516628654559387164D0 /
      DATA (B(I), I=52, 64) /
     1    0.000000000000731050661D0, -0.000000000025404499912D0,
     1    0.000000000729360079088D0, -0.000000016915375004937D0,
     1    0.000000306748319652546D0, -0.000004151324014331739D0,
     1    0.000038793392054271497D0, -0.000211180556924525773D0,
     1    0.000274577195102593786D0, 0.003378676555289966782D0,
     1    -0.013842821799754920148D0, -0.002041834048574905921D0,
     1    0.032167266073736023299D0 /
      DATA (C(I), I=0, 13) /
     1    -0.00000000001185964494D0, 0.00000000039110295657D0,
     1    0.00000000180385519493D0, -0.00000005575391345723D0,
     1    -0.00000018635897017174D0, 0.00000542738239401869D0,
     1    0.00001181490114244279D0, -0.00033000319398521070D0,
     1    -0.00037717832892725053D0, 0.01070685852970608288D0,
     1    0.00356629346707622489D0, -0.13524776185998074716D0,
     1    0.00980725611657523952D0, 0.27312196367405374425D0 /
      DATA (C(I), I=14, 27) /
     1    -0.00000000003029591097D0, 0.00000000009259293559D0,
     1    0.00000000496321971223D0, -0.00000001518137078639D0,
     1    -0.00000057045127595547D0, 0.00000171237271302072D0,
     1    0.00004271400348035384D0, -0.00012152454198713258D0,
     1    -0.00184155714921474963D0, 0.00462994691003219055D0,
     1    0.03671737063840232452D0, -0.06863857568599167175D0,
     1    -0.21090395092505707655D0, 0.16126443075752985095D0 /
      DATA (C(I), I=28, 41) /
     1    -0.00000000002197602080D0, -0.00000000027659100729D0,
     1    0.00000000374295124827D0, 0.00000003684765777023D0,
     1    -0.00000045072801091574D0, -0.00000327941630669276D0,
     1    0.00003571371554516300D0, 0.00017664005411843533D0,
     1    -0.00165119297594774104D0, -0.00485925381792986774D0,
     1    0.03593306985381680131D0, 0.04997877588191962563D0,
     1    -0.22913866929783936544D0, -0.07885001422733148814D0 /
      DATA (C(I), I=42, 55) /
     1    0.00000000000516292316D0, -0.00000000039445956763D0,
     1    -0.00000000066220021263D0, 0.00000005511286218639D0,
     1    0.00000005012579400780D0, -0.00000522111059203425D0,
     1    -0.00000134311394455105D0, 0.00030612891890766805D0,
     1    -0.00007103391195326182D0, -0.00949316714311443491D0,
     1    0.00455036998246516948D0, 0.11540391585989614784D0,
     1    -0.04779493761902840455D0, -0.22837862066532347460D0 /
      DATA (C(I), I=56, 69) /
     1    0.00000000002697817493D0, -0.00000000016633326949D0,
     1    -0.00000000433134860350D0, 0.00000002508404686362D0,
     1    0.00000048528284780984D0, -0.00000258267851112118D0,
     1    -0.00003521049080466759D0, 0.00016566324273339952D0,
     1    0.00146474737522491617D0, -0.00565140892697147306D0,
     1    -0.02833882055679300400D0, 0.07580744376982855057D0,
     1    0.16012275906960187978D0, -0.16548380461475971845D0 /
      DATA (D(I), I=0, 12) /
     1    -1.272346002224188092D-14, 3.370464692346669075D-13,
     1    -1.144940314335484869D-11, 6.863141561083429745D-10,
     1    -9.491933932960924159D-8, 5.301676561445687562D-5,
     1    0.1628675039676399740D0, -3.652982212914147794D-13,
     1    1.151126750560028914D-11, -5.165585095674343486D-10,
     1    4.657991250060549892D-8, -1.186794704692706504D-5,
     1    1.562499999999994026D-2 /
      DATA (D(I), I=13, 25) /
     1    -8.713069680903981555D-15, 3.140780373478474935D-13,
     1    -1.139089186076256597D-11, 6.862299023338785566D-10,
     1    -9.491926788274594674D-8, 5.301676558106268323D-5,
     1    0.1628675039676466220D0, -2.792555727162752006D-13,
     1    1.108650207651756807D-11, -5.156745588549830981D-10,
     1    4.657894859077370979D-8, -1.186794650130550256D-5,
     1    1.562499999987299901D-2 /
      DATA (D(I), I=26, 38) /
     1    -6.304859171204770696D-15, 2.857249044208791652D-13,
     1    -1.124956921556753188D-11, 6.858482894906716661D-10,
     1    -9.491867953516898460D-8, 5.301676509057781574D-5,
     1    0.1628675039678191167D0, -2.185193490132496053D-13,
     1    1.048820673697426074D-11, -5.132819367467680132D-10,
     1    4.657409437372994220D-8, -1.186794150862988921D-5,
     1    1.562499999779270706D-2 /
      DATA (D(I), I=39, 51) /
     1    -4.740417209792009850D-15, 2.578715253644144182D-13,
     1    -1.104148898414138857D-11, 6.850134201626289183D-10,
     1    -9.491678234174919640D-8, 5.301676277588728159D-5,
     1    0.1628675039690033136D0, -1.755122057493842290D-13,
     1    9.848723331445182397D-12, -5.094535425482245697D-10,
     1    4.656255982268609304D-8, -1.186792402114394891D-5,
     1    1.562499998712198636D-2 /
      W=X
      IF(W.LT.1.0D0) THEN
        T=W*W
        Y=(((((((A(0)*T+A(1))*T+
     1    A(2))*T+A(3))*T+A(4))*T+
     1    A(5))*T+A(6))*T+A(7))
      ELSE IF(W.LT.8.5D0) THEN
        T=W*W*0.0625D0
        K=INT(T)
        T=T-(K+0.5D0)
        K=K*13
        Y=((((((((((((B(K)*T+B(K+1))*T+
     1    B(K+2))*T+B(K+3))*T+B(K+4))*T+
     1    B(K+5))*T+B(K+6))*T+B(K+7))*T+
     1    B(K+8))*T+B(K+9))*T+B(K+10))*T+
     1    B(K+11))*T+B(K+12))
      ELSE IF(W.LT.12.5D0) THEN
        K=INT(W)
        T=W-(K+0.5D0)
        K=14*(K-8)
        Y=(((((((((((((C(K)*T+C(K+1))*T+
     1    C(K+2))*T+C(K+3))*T+C(K+4))*T+
     1    C(K+5))*T+C(K+6))*T+C(K+7))*T+
     1    C(K+8))*T+C(K+9))*T+C(K+10))*T+
     1    C(K+11))*T+C(K+12))*T+C(K+13))/W
      ELSE
        V=24.0D0/W
        T=V*V
        K=13*(INT(T))
        Y=((((((D(K)*T+D(K+1))*T+
     1    D(K+2))*T+D(K+3))*T+D(K+4))*T+
     1   D(K+5))*T+D(K+6))*SQRT(V)
        THETA=(((((D(K+7)*T+D(K+8))*T+
     1    D(K+9))*T+D(K+10))*T+D(K+11))*T+
     1    D(K+12))*V-PI4
        Y=Y*SIN(W+THETA)/W
      ENDIF
      BJ1=Y
      RETURN
      END
C  *********************************************************************
C                       FUNCTION BK1
C  *********************************************************************
      FUNCTION BK1(X)
C
C     Bessel function K1(X)*X for real positive arguments.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      DIMENSION A(0:15),B(0:119),C(0:119),D(0:39)
      DATA (A(I), I=0, 15) /
     1    1.5151605362537935201D-13, 3.3637909513536510350D-11,
     1    5.6514041131016827202D-9, 6.7816840255069534052D-7,
     1    5.4253472222259226487D-5, 2.6041666666666637057D-3,
     1    6.2500000000000000090D-2, 5.0000000000000000000D-1,
     1    -8.9790303384748696588D-11, -1.4029047449249185771D-8,
     1    -1.5592893752540998113D-6, -1.1253607018469017569D-4,
     1    -4.6421827665011579173D-3, -8.5370719728648409609D-2,
     1    -3.0796575782920629660D-1, 1.0000000000000000004D0 /
      DATA (B(I), I=0, 14) /
     1    -9.4055461896630579928D-12, 3.1307934665844664773D-11,
     1    4.2005295001519243251D-10, -4.1636196779679820012D-9,
     1    1.4483026181700966164D-8, 1.1661000205428816914D-8,
     1    -3.5023996724943046209D-7, 1.4404279316339005012D-6,
     1    5.3581564157158242080D-7, -3.5249754038612334639D-5,
     1    1.7150324075631641453D-4, -4.1276362611239191024D-5,
     1    -4.6943110979636602591D-3, 3.5085369853392357659D-2,
     1    2.0063574339907819159D-1 /
      DATA (B(I), I=15, 29) /
     1    3.3998989888944034586D-11, 7.1558979072937373055D-11,
     1    -2.9226856932927698732D-9, 1.4591620256525610213D-8,
     1    -6.6141635609854161666D-9, -1.9991101838984472332D-7,
     1    5.9185836628873530572D-7, 1.9562880347358085687D-6,
     1    -1.5814366450418102764D-5, 7.6791682910944612028D-6,
     1    2.8354678948323983936D-4, -1.0217932669418690641D-3,
     1    -3.2205661865210048433D-3, 4.3497494842354644077D-2,
     1    1.6110284302315089935D-1 /
      DATA (B(I), I=30, 44) /
     1    -2.0933987679665541827D-10, 7.9503322090520447316D-10,
     1    3.8000150948242575774D-9, -2.3076136195585571309D-8,
     1    -2.3902880302550799653D-8, 3.1914500937804377478D-7,
     1    3.2639909831082417694D-7, -5.3166994792995439449D-6,
     1    -3.1109524694269240094D-6, 9.2575906966353273247D-5,
     1    7.5063709094147644746D-7, -1.7416491592625765379D-3,
     1    1.2138560335171676007D-3, 4.5879687144659643175D-2,
     1    1.1566544716132846709D-1 /
      DATA (B(I), I=45, 59) /
     1    3.1582384905164908749D-10, -1.9959561818098999516D-9,
     1    8.6959328920030927557D-10, 1.1642778282445577109D-8,
     1    4.3552264337818440471D-8, -1.5057982160481803238D-7,
     1    -1.0101729117980989857D-6, 7.7002002510177612013D-7,
     1    1.9580574235590194233D-5, 1.9358461980242834361D-5,
     1    -3.3932339942485532728D-4, -9.3416673584325090073D-4,
     1    5.5800080455912847227D-3, 3.8668683062477179235D-2,
     1    7.2651643500517000658D-2 /
      DATA (B(I), I=60, 74) /
     1    -1.1554749629758510059D-10, 8.2270678758893273006D-10,
     1    -5.0211156951551538591D-10, -1.4929179050554858361D-9,
     1    -2.7107940791526366702D-8, -4.2204764086705349384D-8,
     1    3.7253098167927628867D-7, 2.4374697215363361156D-6,
     1    1.4141942006909768370D-6, -4.8766389019473918231D-5,
     1    -2.1681387247526720978D-4, 2.9325729929653405236D-4,
     1    6.4087534504827239815D-3, 2.6054628289709454356D-2,
     1    4.0156431128194184336D-2 /
      DATA (B(I), I=75, 89) /
     1    2.5506555170746221691D-11, -1.3521164018407978152D-10,
     1    -8.3281235274106699399D-11, -9.7764849575562351891D-10,
     1    3.4661828409940354542D-9, 3.9760633711791357544D-8,
     1    1.5902906645504529930D-7, -1.4919441249454941275D-7,
     1    -5.3779684992094351263D-6, -2.7513862296246223142D-5,
     1    -9.7880089725297162007D-6, 7.0787668964515789714D-4,
     1    4.6968199862345387583D-3, 1.4745740181663320127D-2,
     1    2.0048622219583455723D-2 /
      DATA (B(I), I=90, 104) /
     1    -3.4824483072529265585D-12, 1.5157161810563380451D-12,
     1    8.5303859696700686144D-12, 3.3455414203743741076D-10,
     1    2.0226016353844285376D-9, 5.3128154003266334990D-9,
     1    -3.0799322316418042137D-8, -4.4455408272954712128D-7,
     1    -2.4293274626893384034D-6, -3.2129079340119038354D-6,
     1    5.9225403683075388850D-5, 5.6822962576781683532D-4,
     1    2.7152446516406682732D-3, 7.4075873691848838485D-3,
     1    9.3044450815739269849D-3 /
      DATA (B(I), I=105, 119) /
     1    -2.7683216166276377232D-13, 3.1986676777610155465D-12,
     1    9.4142986954031445666D-12, 6.7934609179456399334D-11,
     1    3.4851529411470029330D-11, -2.5785248508896551557D-9,
     1    -2.8310220027112571258D-8, -1.6384131113072271115D-7,
     1    -3.2521663350596379097D-7, 4.0381388757622307160D-6,
     1    5.1917606978077281001D-5, 3.3420027947470126154D-4,
     1    1.3699550623118247094D-3, 3.4405619148342271096D-3,
     1    4.1042919106665762794D-3 /
      DATA (C(I), I=0, 14) /
     1    4.5281968025889407937D-12, 1.0806749918195271176D-11,
     1    9.6200972728717669027D-11, 5.7214227063625263650D-10,
     1    3.6077804282954825099D-9, 2.2465236858536681852D-8,
     1    1.3676961264308735230D-7, 7.9561767489531997361D-7,
     1    4.3014380065615550573D-6, 2.0921713905550285590D-5,
     1    8.8079183950590176926D-5, 3.0549414408830252064D-4,
     1    8.1295715613927890473D-4, 1.4679809476357079195D-3,
     1    1.3439197177355090057D-3 /
      DATA (C(I), I=15, 29) /
     1    7.6019964430402432637D-13, -2.2616198599158271190D-13,
     1    1.7904450823779000744D-11, 9.1467054855312232717D-11,
     1    7.1378582044879519122D-10, 4.9925255415445769102D-9,
     1    3.3767315471315546644D-8, 2.1350774539167751457D-7,
     1    1.2314353082655232903D-6, 6.2918685053670619181D-6,
     1    2.7493229298777000013D-5, 9.8085825401369821771D-5,
     1    2.6670282677770444935D-4, 4.8967895428135985381D-4,
     1    4.5418248688489697144D-4 /
      DATA (C(I), I=30, 44) /
     1    9.4180115230375147213D-14, 7.5943117003734061145D-14,
     1    3.0335730243874287654D-12, 2.0202796115462268051D-11,
     1    1.6839020189186971198D-10, 1.2907875663127201526D-9,
     1    9.3547676125865798920D-9, 6.2471974110281880722D-8,
     1    3.7585985422997380441D-7, 1.9838348288114906484D-6,
     1    8.8884862203671982034D-6, 3.2333259238682810218D-5,
     1    8.9266668913380400243D-5, 1.6589185669844051903D-4,
     1    1.5536921180500113394D-4 /
      DATA (C(I), I=45, 59) /
     1    1.5425475332301107271D-14, 2.8674534590132490434D-14,
     1    6.5078462279160216936D-13, 5.0939757793961391211D-12,
     1    4.4979837460748975520D-11, 3.6662925847520171711D-10,
     1    2.7848878755089582413D-9, 1.9298120059339477820D-8,
     1    1.1950323861976892013D-7, 6.4513432758147478287D-7,
     1    2.9422095033982461936D-6, 1.0854433321174584937D-5,
     1    3.0307433185818899481D-5, 5.6840981443065017850D-5,
     1    5.3637016379451945253D-5 /
      DATA (C(I), I=60, 74) /
     1    3.1077953698439839352D-15, 8.6899496170729520378D-15,
     1    1.6258562067326054104D-13, 1.4104842571366761537D-12,
     1    1.3019455544084110747D-11, 1.1070466372863950239D-10,
     1    8.6890603844230597917D-10, 6.1793722175049967488D-9,
     1    3.9058865943755615801D-8, 2.1432806981070368523D-7,
     1    9.9034657762983230155D-7, 3.6925185861895664251D-6,
     1    1.0399877577259449786D-5, 1.9644939661550210015D-5,
     1    1.8648773453825584597D-5 /
      DATA (C(I), I=75, 89) /
     1    7.2831555285336286457D-16, 2.6077534095895783532D-15,
     1    4.4881202059263153495D-14, 4.1674329383944385626D-13,
     1    3.9760100480223728037D-12, 3.4835976355351183010D-11,
     1    2.7993254212770249700D-10, 2.0286513276830758107D-9,
     1    1.3018343087118439152D-8, 7.2315927974997999365D-8,
     1    3.3750708681924201599D-7, 1.2688020879407355571D-6,
     1    3.5980954090811587848D-6, 6.8358260635246667316D-6,
     1    6.5208606745808860557D-6 /
      DATA (C(I), I=90, 104) /
     1    1.9026412343503745875D-16, 8.0073765508732553766D-16,
     1    1.3245754278055523992D-14, 1.2885201653055058502D-13,
     1    1.2600129301230402587D-12, 1.1283306843147549277D-11,
     1    9.2261481309646814329D-11, 6.7812033168299846818D-10,
     1    4.4020645304595102132D-9, 2.4685719238301517679D-8,
     1    1.1611886719473112509D-7, 4.3940380936523135466D-7,
     1    1.2529878285546791905D-6, 2.3917218527087570384D-6,
     1    2.2907574647671878160D-6 /
      DATA (C(I), I=105, 119) /
     1    5.3709522135744366512D-17, 2.5239221050372845433D-16,
     1    4.0933147145899083360D-15, 4.1152784247617592367D-14,
     1    4.0998840572769381012D-13, 3.7319354625807158852D-12,
     1    3.0921671702920868014D-11, 2.2975898538634445343D-10,
     1    1.5049754445782364328D-9, 8.5030864719789148982D-9,
     1    4.0250559391118423810D-8, 1.5312755642491878591D-7,
     1    4.3865020375297892208D-7, 8.4059737392822153101D-7,
     1    8.0785884122023473319D-7 /
      DATA (D(I), I=0, 7) /
     1    9.2371554649979581914D-14, -2.3111336195788410887D-12,
     1    5.7728710326649832559D-11, -1.8002298130091372598D-9,
     1    7.6810375010517145638D-8, -5.2669973752193823306D-6,
     1    1.0112634961227401357D-3, 1.6180215937964160466D-1 /
      DATA (D(I), I=8, 15) /
     1    6.1381146507252683381D-14, -2.1034499679806301862D-12,
     1    5.7090233460448415278D-11, -1.7990724350642330817D-9,
     1    7.6809056078388019946D-8, -5.2669964425290062357D-6,
     1    1.0112634957478283390D-3, 1.6180215937970716383D-1 /
      DATA (D(I), I=16, 23) /
     1    4.2458150578401296419D-14, -1.8435733128339016981D-12,
     1    5.5534955081564656595D-11, -1.7938162188526358466D-9,
     1    7.6798230945934117807D-8, -5.2669828728791921259D-6,
     1    1.0112634861753356559D-3, 1.6180215938263409582D-1 /
      DATA (D(I), I=24, 31) /
     1    3.0314798962267007518D-14, -1.5915009905364214455D-12,
     1    5.3275907427402047438D-11, -1.7824862013841369751D-9,
     1    7.6763890356447075810D-8, -5.2669199860465945909D-6,
     1    1.0112634217687349189D-3, 1.6180215941108227283D-1 /
      DATA (D(I), I=32, 39) /
     1    2.2211515002229271212D-14, -1.3664088221521734796D-12,
     1    5.0585177270502341602D-11, -1.7645432205894533462D-9,
     1    7.6691805594577373698D-8, -5.2667455286976269634D-6,
     1    1.0112631862810974580D-3, 1.6180215954783127877D-1 /
      IF(X.LT.0.8D0) THEN
        T=X*X
        Y=(((((((A(0)*T+A(1))*T+
     1    A(2))*T+A(3))*T+A(4))*T+
     1    A(5))*T+A(6))*T+A(7))*X
        Y=(((((((A(8)*T+A(9))*T+
     1    A(10))*T+A(11))*T+A(12))*T+
     1    A(13))*T+A(14))*T+A(15))+
     1    Y*LOG(X)*X
      ELSE IF(X.LT.5.5D0) THEN
        V=3.0D0/X
        T=X-V
        K=INT(T+3)
        T=(K-2)-T
        K=K*15
        Y=((((((((((((((B(K)*T+B(K+1))*T+
     1    B(K+2))*T+B(K+3))*T+B(K+4))*T+
     1    B(K+5))*T+B(K+6))*T+B(K+7))*T+
     1    B(K+8))*T+B(K+9))*T+B(K+10))*T+
     1    B(K+11))*T+B(K+12))*T+B(K+13))*T+
     1    B(K+14))*V
        Y=Y*X
      ELSE IF(X.LT.12.5D0) THEN
        K=INT(X)
        T=(K+1)-X
        K=15*(K-5)
        Y=(((((((((((((C(K)*T+C(K+1))*T+
     1    C(K+2))*T+C(K+3))*T+C(K+4))*T+
     1    C(K+5))*T+C(K+6))*T+C(K+7))*T+
     1    C(K+8))*T+C(K+9))*T+C(K+10))*T+
     1    C(K+11))*T+C(K+12))*T+C(K+13))*T+
     1    C(K+14)
        Y=Y*X
      ELSE
        T=60.0D0/X
        K=8.0D0*(INT(T))
        Y=(((((((D(K)*T+D(K+1))*T+
     1    D(K+2))*T+D(K+3))*T+D(K+4))*T+
     1    D(K+5))*T+D(K+6))*T+D(K+7))*
     1    SQRT(T)*EXP(-X)
        Y=Y*X
      ENDIF
      BK1=Y
      END


C  >>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>
C
C                          Born approximation
C
C  >>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>

C  *********************************************************************
C                       SUBROUTINE DCSB1
C  *********************************************************************
      FUNCTION DCSB1(RMU)
C
C  DCS per unit solid angle at the angular deflection RMU. Relativistic
C  first Born approximation.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      COMMON/CPOTE1/Z,ZT,A(6),AL(6),PMASS,AMASS,NALPHA
      COMMON/CPOTE2/PREL,PREL2,RMASS,BETA2,SE,IVEF,IWEQ
C
      Q2=4.0D0*PREL2*RMU
      FF=0.0D0
      DO I=1,NALPHA
        FF=FF+A(I)/(AL(I)**2+Q2)
      ENDDO
      FBR=-2.0D0*RMASS*ZT*FF
      DCSB1=FBR**2
      IF(IWEQ.EQ.3.AND.PMASS.LT.1.0D1) DCSB1=DCSB1*(1.0D0-BETA2*RMU)
      RETURN
      END


C  >>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>
C
C                     Classical-trajectory method
C
C  >>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>

C  *********************************************************************
C                       SUBROUTINE DCSCL0
C  *********************************************************************
      SUBROUTINE DCSCL0
C
C  Initialization of the calculation of the classical DCS. IVEF defines
C  the potential energy function.
C
C     IVEF = 1, atomic screened potential, V(R).
C          = 2, V(R) + 1st relativistic correction,
C          = 3, effective potential = V(R)+ 1st+2nd corrections.
C
      USE CONSTANTS
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (SL2=SL*SL)
      PARAMETER (PI=3.1415926535897932D0)
      COMMON/CSUMGA/ERR,IERGA,NCALL  ! Error, code, function calls.
C
      COMMON/CPOTE1/Z,ZT,A(6),AL(6),PMASS,AMASS,NALPHA
      COMMON/CPOTE2/PREL,PREL2,RMASS,BETA2,SE,IVEF,IWEQ
C
      COMMON/CCLAS1/RMUCL,FV1,FV2,THL,THU,TSTCL
      PARAMETER (NT=2000)
      COMMON/CCLAS2/AMLT(NT),THT(NT),AT(NT),BT(NT),CT(NT),DT(NT),
     1  NS,IERC
      COMMON/CCLAS3/DL,R0,SCR0,C0
      EXTERNAL THETAL
C
      IF(IVEF.EQ.3) THEN
        FV1=(1.0D0-3.0D0*RMASS*SL2/SE)/(2.0D0*RMASS*SL2)
        FV2=(PMASS**2-AMASS**2)**2*SL2**3/(8.0D0*RMASS*SE**2)
      ELSE IF(IVEF.EQ.2) THEN
        FV1=(1.0D0-3.0D0*RMASS*SL2/SE)/(2.0D0*RMASS*SL2)
        FV2=0.0D0
      ELSE IF(IVEF.EQ.1) THEN
        FV1=0.0D0
        FV2=0.0D0
      ELSE
        WRITE(6,'(A)') 'DCSCL0: Incorrect potential model.'
        STOP 'DCSCL0: Incorrect potential model.'
      ENDIF
C  ****  Potential table.
      OPEN(26,FILE='potential.dat')
      WRITE(26,'(''#'',7X,''r'',12X,''r*V(r)'',7x,''r*V_r1(r)'',6X,
     1  ''r*V_r2(r)'')')
      NDEC=250
      FACT=10.0D0**(1.0D0/DBLE(NDEC))
      R=1.0D-10/FACT
      DO I=1,12*NDEC+1
        R=R*FACT
        SCR=0.0D0
        DO IA=1,NALPHA
          SCR=SCR+A(IA)*EXP(-AL(IA)*R)
        ENDDO
        V=ZT*SCR/R
        RV0=ZT*SCR
        RV1=-R*FV1*V**2
        IF(ABS(RV1).LT.1.0D-99) RV1=0.0D0
        VS=V/SE
        IF(VS.LT.1.0D-2) THEN
          FVS=VS**3*(4.0D0+VS*(5.0D0+VS*(6.0D0+VS*(7.0D0
     1      +VS*(8.0D0+9.0D0*VS)))))
        ELSE
          FVS=1.0D0/(1.0D0-VS)**2-1.0D0-VS*(2.0D0+VS*3.0D0)
        ENDIF
        RV2=R*FV2*FVS
        IF(ABS(RV0).LT.1.0D-99) RV0=0.0D0
        IF(ABS(RV1).LT.1.0D-99) RV1=0.0D0
        IF(ABS(RV2).LT.1.0D-99) RV2=0.0D0
        IF(IVEF.EQ.2) RV2=0.0D0
        IF(IVEF.EQ.1) RV1=0.0D0
        WRITE(26,'(1P,10E15.7)') R,RV0,RV1,RV2
      ENDDO
      CLOSE(26)
C
*     OPEN(26,FILE='vartheta.dat')
*     WRITE(26,'(''#'',4X,''L/hbar'',8X,''theta/rad'',5x,''error'')')
      THMIN=1.0D-12
      NDEC=10
      FACT=10.0D0**(1.0D0/DBLE(NDEC))
      XL=1.0D-13
      AML2=XL/FACT
      NS=0
      DO I=1,40*NDEC+1
        AML2=AML2*FACT
        TH=THETAL(AML2)
*       WRITE(26,'(1P,2E15.7,2E9.1)') SQRT(AML2),TH,ERR
        IF(ABS(TH).LT.THMIN.AND.AML2.GT.500.0D0) GO TO 1
        NS=NS+1
        AMLT(NS)=AML2
        THT(NS)=TH
      ENDDO
 1    CONTINUE
*     CLOSE(26)
C
      XU=AMLT(NS)
      NFIX=NS
      TOL=1.0D-4
      NPM=NT
      NU=0
      NS=1400
      CALL TABLEF(THETAL,XL,XU,AMLT,THT,TOL,ERR,NPM,NFIX,NU,NS,2)
      DO I=1,NS
        IF(ABS(THT(I)).GT.1.0D3) THT(I)=0.0D0
      ENDDO
C
C  ****  Remove points where the required accuracy has not been
C        attained (typically NaN's).
C
      J=0
      DO I=1,NS
        IF(THT(I).GT.-1.0D35.AND.THT(I).LT.1.0D35) THEN
          J=J+1
          IF(J.LT.I) THEN
            AMLT(J)=AMLT(I)
            THT(J)=THT(I)
          ENDIF
        ENDIF
      ENDDO
      NS=J
C
      IF(ABS(THT(1)-PI).LT.1.0D-1) THEN
        THT(1)=PI
        AMLT(1)=MIN(1.0D-15,AMLT(1))
      ELSE IF(ABS(THT(1)+PI).LT.1.0D-1) THEN
        THT(1)=-PI
        AMLT(1)=MIN(1.0D-15,AMLT(1))
      ELSE IF(ABS(THT(1)).LT.1.0D-1) THEN
        THT(1)=0.0D0
        AMLT(1)=MIN(1.0D-15,AMLT(1))
      ENDIF
C  ****  Negatively charged particles with small L are absorbed.
      NZERO=1
      IF(ABS(THT(1)).LT.1.0D-75) THEN
        DO I=2,NS
          IF(ABS(THT(I)).LT.1.0D-75) THEN
            NZERO=I
            THT(I)=0.0D0
          ELSE
            GO TO 2
          ENDIF
        ENDDO
 2      CONTINUE
        IF(NZERO.LT.4) STOP 'DCSCL0: XL is too small.'
        AMLT(NZERO)=AMLT(NZERO+1)
      ENDIF
C
      DO I=1,NS  ! Taking the log of L2, reduces interpolation errors.
        AMLT(I)=LOG(AMLT(I))
      ENDDO
C  ****  Fill the discontinuities. 2 points added in each one, four-
C        point Lagrange extrapolation.
      ITST=NZERO+10
      NS2=NS-10
 3    CONTINUE
      IF(ITST.GT.NS2) GO TO 4
      DO I=ITST,NS2
        TST=0.0D0
        IGAP=0
        DO J=I-5,I+5
          TT=ABS(THT(J)-THT(J+1))
          IF(TT.GT.TST) THEN
            TST=TT
            IGAP=J
          ENDIF
        ENDDO
        IF(IGAP.EQ.I.AND.TST.GT.0.2D0*ABS(THT(I))) THEN
          XC=(AMLT(I)+AMLT(I+1))*0.5D0
C  ****  Four-point Lagrange extrapolation.
          X0=AMLT(I-3)
          X1=AMLT(I-2)
          X2=AMLT(I-1)
          X3=AMLT(I)
          F0=THT(I-3)
          F1=THT(I-2)
          F2=THT(I-1)
          F3=THT(I)
          FP1=(F1-F0)/(X1-X0)
          FP2=(F2-F1)/(X2-X1)
          A2=(((F3-F2)/(X3-X2))-FP2)/(X3-X1)
          A3=(A2-((FP2-FP1)/(X2-X0)))/(X3-X0)
          A2=A2-A3*(X3+X2+X1)
          A1=FP1-A2*(X0+X1)-A3*(X1*(X1+X0)+X0*X0)
          A0=F0-X0*(A1+X0*(A2+X0*A3))
          THT1=A0+XC*(A1+XC*(A2+XC*A3))
C
          X0=AMLT(I+1)
          X1=AMLT(I+2)
          X2=AMLT(I+3)
          X3=AMLT(I+4)
          F0=THT(I+1)
          F1=THT(I+2)
          F2=THT(I+3)
          F3=THT(I+4)
          FP1=(F1-F0)/(X1-X0)
          FP2=(F2-F1)/(X2-X1)
          A2=(((F3-F2)/(X3-X2))-FP2)/(X3-X1)
          A3=(A2-((FP2-FP1)/(X2-X0)))/(X3-X0)
          A2=A2-A3*(X3+X2+X1)
          A1=FP1-A2*(X0+X1)-A3*(X1*(X1+X0)+X0*X0)
          A0=F0-X0*(A1+X0*(A2+X0*A3))
          THT2=A0+XC*(A1+XC*(A2+XC*A3))
C
          ITST=I+20
          NS=NS+2
          DO J=NS,I+3,-1
            THT(J)=THT(J-2)
            AMLT(J)=AMLT(J-2)
          ENDDO
          AMLT(I+1)=XC
          AMLT(I+2)=XC
          THT(I+1)=THT1
          THT(I+2)=THT2
          GO TO 3
        ENDIF
      ENDDO
 4    CONTINUE
      CALL SPLINE(AMLT,THT,AT,BT,CT,DT,0.0D0,0.0D0,NS)
C
      THL=1.0D35
      THU=-1.0D35
      OPEN(26,FILE='thl.dat')
      OPEN(28,FILE='thl-spline.dat')
      WRITE(26,'(''# Classical deflection angle (theta) as a function'',
     1  /,''# of the angular momentum (L)'',/,
     2  ''#'')')
      WRITE(28,'(''# Classical deflection angle (theta) as a function'',
     1  /,''# of the angular momentum (L)'',/,
     2  ''#'')')
      WRITE(26,'(''#'',5X,''L/hbar'',10X,''theta/deg'',6X,
     1  ''T_class'')')
      WRITE(28,'(''#'',5X,''L/hbar'',10X,''theta/deg'')')
      THB=PI
      DO I=1,NS-1
        RL=AMLT(I)
        THR=ACOS(COS(THT(I)))
        IF(I.LT.NS) THEN
          DLL2=AMLT(I+1)-AMLT(I)
          IF(DLL2.GT.1.0D-5*AMLT(I+1)) THEN
            DTHXI=BT(I)+RL*(2.0D0*CT(I)+RL*3.0D0*DT(I))
            IF(ABS(THR).GT.1.0D-12) THEN
              TST=SQRT(ABS(DTHXI)*2.0D0*EXP(-RL*0.5D0))/THR
            ELSE
              TST=1.0D2
            ENDIF
          ELSE IF(DLL2.GT.1.0D-10) THEN
            DTHXI=(THT(I+1)-THT(I))/DLL2
            IF(ABS(THR).GT.1.0D-12) THEN
              TST=SQRT(ABS(DTHXI)*2.0D0*EXP(-RL*0.5D0))/THR
            ELSE
              TST=1.0D2
            ENDIF
          ELSE
            DTHXI=1.0D75
            TST=1.0D2
          ENDIF
          TST=MIN(TST,1.0D2)
          IF(TST.LT.0.85D0) THB=MIN(THB,THR)
          WRITE(26,'(1P,2E17.9,E11.2)')
     1      EXP(0.5D0*AMLT(I)),THT(I)*1.8D2/PI,TST
          IF(DLL2.GT.1.0D-5*ABS(RL)) THEN
            NPS=10
            DLL2=DLL2/NPS
            DO J=0,NPS
              RLT=AMLT(I)+J*DLL2
              THS=AT(I)+RLT*(BT(I)+RLT*(CT(I)+RLT*DT(I)))
              WRITE(28,'(1P,5E17.9)') EXP(0.5D0*RLT),THS*1.8D2/PI
              THL=MIN(THS,THL)
              THU=MAX(THS,THU)
            ENDDO
          ELSE IF(DLL2.LT.1.0D-12) THEN
            RLT=AMLT(I+1)
            THS=THT(I+1)
            WRITE(28,'(1P,5E17.9)') EXP(0.5D0*RLT),THS*1.8D2/PI
            THL=MIN(THS,THL)
            THU=MAX(THS,THU)
          ELSE
            NPS=2
            DTHXI=(THT(I+1)-THT(I))/DLL2
            DLL2=DLL2/NPS
            DO J=0,NPS
              RLT=AMLT(I)+J*DLL2
              THS=THT(I)+(RLT-AMLT(I))*DTHXI
              WRITE(28,'(1P,5E17.9)') EXP(0.5D0*RLT),THS*1.8D2/PI
              THL=MIN(THS,THL)
              THU=MAX(THS,THU)
            ENDDO
          ENDIF
        ENDIF
      ENDDO
      WRITE(26,'(1P,2E17.9)') EXP(0.5D0*AMLT(NS)),THT(NS)*1.8D2/PI
C
      WRITE(26,'(''# Interval of deflection angles:'',/,
     1  ''# from '',1P,E14.7,'' to '',E14.7,'' deg'')')
     2  THL*1.8D2/PI,THU*1.8D2/PI
      CLOSE(26)
      CLOSE(28)
C
      RMUCL=SIN(THB/2.0D0)**2
C
      RETURN
      END
C  *********************************************************************
C                       SUBROUTINE DCSCL
C  *********************************************************************
      FUNCTION DCSCL(RMU)
C
C     Classical DCS (per unit solid angle) as a function of the angular
C  deflection RMU=SIN(THETA/2)**2.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (PI=3.1415926535897932D0, TWOPI=PI+PI)
C
      COMMON/CPOTE1/Z,ZT,A(6),AL(6),PMASS,AMASS,NALPHA
      COMMON/CPOTE2/PREL,PREL2,RMASS,BETA2,SE,IVEF,IWEQ
C
      PARAMETER (NT=2000)
      COMMON/CCLAS1/RMUCL,FV1,FV2,THL,THU,TSTCL
      COMMON/CCLAS2/AMLT(NT),THT(NT),AT(NT),BT(NT),CT(NT),DT(NT),
     1  NS,IERC
      PARAMETER (NAM=500)
      DIMENSION TTH(NAM)
C
      TH=2.0D0*ASIN(SQRT(RMU))
      TH=MIN(TH,0.999D0*PI)
C
      NA=0
      TT=TH
      IF(TT.GT.THL.AND.TT.LT.THU) THEN
        NA=NA+1
        TTH(NA)=TT
      ENDIF
      TT=-TH
      IF(TT.GT.THL.AND.TT.LT.THU) THEN
        NA=NA+1
        TTH(NA)=TT
      ENDIF
C
      DO I=1,NAM/2-1
        NA0=NA
        TT=TH+I*TWOPI
        IF(TT.GT.THL.AND.TT.LT.THU) THEN
          NA=NA+1
          TTH(NA)=TT
        ENDIF
        TT=TH-I*TWOPI
        IF(TT.GT.THL.AND.TT.LT.THU) THEN
          NA=NA+1
          TTH(NA)=TT
        ENDIF
        TT=-TH+I*TWOPI
        IF(TT.GT.THL.AND.TT.LT.THU) THEN
          NA=NA+1
          TTH(NA)=TT
        ENDIF
        TT=-TH-I*TWOPI
        IF(TT.GT.THL.AND.TT.LT.THU) THEN
          NA=NA+1
          TTH(NA)=TT
        ENDIF
        IF(NA.EQ.NA0) GO TO 1
      ENDDO
 1    CONTINUE
C
      TSTCL=0.0D0
      DCSCL=0.0D0
      IF(NA.EQ.0) RETURN
C
      DO IA=1,NA
        THA=TTH(IA)
        DO I=1,NS-1
          TST=(THA-THT(I))*(THA-THT(I+1))
          IF(TST.LT.0.0D0) THEN
            IF(THT(I).LT.THT(I+1)) THEN
              FACT=1.0D0
            ELSE
              FACT=-1.0D0
            ENDIF
            DLL2=AMLT(I+1)-AMLT(I)
            IF(DLL2.GT.1.0D-9*AMLT(I+1)) THEN
              RLL=AMLT(I)
              RLU=AMLT(I+1)
 2            RL=0.5D0*(RLL+RLU)
              FCT=(AT(I)+RL*(BT(I)+RL*(CT(I)+RL*DT(I)))-THA)*FACT
              IF(FCT.GT.0.0D0) THEN
                RLU=RL
              ELSE
                RLL=RL
              ENDIF
              IF(RLU-RLL.GT.1.0D-14*ABS(RL)) GO TO 2
              DTHXI=BT(I)+RL*(2.0D0*CT(I)+RL*3.0D0*DT(I))
            ELSE
              DTHXI=(THT(I+1)-THT(I))/DLL2
              RL=AMLT(I)+(THA-THT(I))/DTHXI
            ENDIF
            DTHL2=ABS(DTHXI)*EXP(-RL)
C
            IF(DTHL2.GT.1.0D-75) THEN
              DCSP=1.0D0/DTHL2
              DCSCL=DCSCL+DCSP
              IF(ABS(TH).GT.1.0D-12)
     1          TSTCL=TSTCL+SQRT(ABS(DTHXI)*2.0D0*EXP(-RL*0.5D0))/TH
            ENDIF
          ENDIF
        ENDDO
      ENDDO
      IF(DCSCL.LT.1.0D-75) RETURN
C
      DCSCL=DCSCL/(2.0D0*PREL2*SIN(TH))
      IF(IWEQ.EQ.3.AND.PMASS.LT.1.0D1) DCSCL=DCSCL*(1.0D0-BETA2*RMU)
      RETURN
      END
C  *********************************************************************
C                       FUNCTION THETAL
C  *********************************************************************
      FUNCTION THETAL(AML2)
C
C  Angular deflection in CM for the angular momentum DL=SQRT(AML2).
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      COMMON/CSUMGA/ERR,IERGA,NCALL  ! Error, code, function calls.
C
      COMMON/CPOTE1/Z,ZT,A(6),AL(6),PMASS,AMASS,NALPHA
      COMMON/CPOTE2/PREL,PREL2,RMASS,BETA2,SE,IVEF,IWEQ
      COMMON/CCLAS1/RMUCL,FV1,FV2,THL,THU,TSTCL
      COMMON/CCLAS3/DL,R0,SCR0,C0
      EXTERNAL TURN,THS
C
      DL=SQRT(AML2)
C
      RU=-1.0D0
      RL=500.0D0
 1    CONTINUE
      TST=TURN(RL)
      IF(TST.GT.0.0D0) THEN
        RU=RL
        RL=RL*0.95D0
        IF(RL.LT.1.0D-50) THEN
          THETAL=0.0D0
          RETURN
        ENDIF
        GO TO 1
      ENDIF
      IF(RU.LT.0.0D0) THEN
        RU=RL
 2      CONTINUE
        TST=TURN(RU)
        IF(TST.LT.0.0D0) THEN
          RU=RU*1.05D0
          GO TO 2
        ENDIF
      ENDIF
C
 3    R0=0.5D0*(RL+RU)
      TST=TURN(R0)
      IF(TST.GT.0.0D0) THEN
        RU=R0
      ELSE
        RL=R0
      ENDIF
      IF(ABS(RU-RL).GT.1.0D-15*R0) GO TO 3
C
      CALL VSCR(RU,VEF0,SCR0)
      C0=2.0D0*RMASS*ZT*R0/DL**2
      C1=2.0D0*ATAN2(RMASS*ZT*SCR0,DL*PREL)
C
      DU=1.0D-5
      UL=1.0D-3
      UU=1.0D0-DU
      RSUM=UL*THS(UL)+0.5D0*DU*THS(UU)
      TOL=1.0D-8
      SUM=SUMGA(THS,UL,UU,TOL)
C
      THETAL=C1+4.0D0*(SUM+RSUM)
      RETURN
      END
C  *********************************************************************
      FUNCTION TURN(R)
C  Used to determine the distance of closest approach.
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      COMMON/CPOTE2/PREL,PREL2,RMASS,BETA2,SE,IVEF,IWEQ
      COMMON/CCLAS1/RMUCL,FV1,FV2,THL,THU,TSTCL
      COMMON/CCLAS3/DL,R0,SCR0,C0
C
      CALL VSCR(R,VEF,SCR)
      TURN=PREL2-2.0D0*RMASS*VEF-DL**2/R**2
      RETURN
      END
C  *********************************************************************
      FUNCTION THS(U)
C  ****  Integrand of the classical deflection.
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      COMMON/CCLAS1/RMUCL,FV1,FV2,THL,THU,TSTCL
      COMMON/CCLAS3/DL,R0,SCR0,C0
C
      U2=U*U
      R=R0/(1.0D0-U2)
      CALL VSCR(R,VEF,SCR)
      C0FU=C0*R0*(SCR-SCR0)/(R-R0)
      A1=C0*SCR0+2.0D0-U2
      DS1=SQRT(A1)
      IF(ABS(C0FU).GT.2.0D-3*A1) THEN
        A2=A1-C0FU
        IF(A2.LT.1.0D-35) THEN
C  ****  For attractive forces, the radial potential Vrad may have a
C  maximum. When the kinetic energy is near the potential maximum,
C  the integration subroutine may not be able to attain the required
C  accuracy.
          THS=0.0D0
        ELSE
          DS2=SQRT(A2)
          THS=(DS2-DS1)/(DS1*DS2)
        ENDIF
      ELSE
        X=C0FU/A1
        THS=-X*(0.5D0+X*(0.375D0+X*(0.3125D0+X*(0.2734375D0
     1    +X*0.24609375D0))))/DS1
      ENDIF
      RETURN
      END
C  *********************************************************************
C                       SUBROUTINE VSCR
C  *********************************************************************
      SUBROUTINE VSCR(R,VEF,SCR)
C
C  Interaction potential (VEF) and screening function (SCR) at R:
C
C     IVEF = 1, atomic screened potential, V(R).
C           = 2, V(R) + 1st relativistic correction,
C           = 3, effective potential = V(R)+ 1st+2nd corrections.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
C
      COMMON/CPOTE1/Z,ZT,A(6),AL(6),PMASS,AMASS,NALPHA
      COMMON/CPOTE2/PREL,PREL2,RMASS,BETA2,SE,IVEF,IWEQ
      COMMON/CCLAS1/RMUCL,FV1,FV2,THL,THU,TSTCL
      COMMON/CCLAS3/DL,R0,SCR0,C0
C
      SCR=0.0D0
      DO IA=1,NALPHA
        SCR=SCR+A(IA)*EXP(-AL(IA)*R)
      ENDDO
      V=ZT*SCR/R
      IF(IVEF.EQ.1) THEN
        VEF=V
      ELSE IF(IVEF.EQ.2) THEN
        VEF=V*(1.0D0-FV1*V)
        SCR=VEF*R/ZT
      ELSE IF(IVEF.EQ.3) THEN
        VS=V/SE
        IF(VS.LT.1.0D-2) THEN
          FVS=VS**3*(4.0D0+VS*(5.0D0+VS*(6.0D0+VS*(7.0D0
     1      +VS*(8.0D0+9.0D0*VS)))))
        ELSE
          FVS=1.0D0/(1.0D0-VS)**2-1.0D0-VS*(2.0D0+VS*3.0D0)
        ENDIF
        VEF=V*(1.0D0-FV1*V)+FV2*FVS
        SCR=VEF*R/ZT
      ENDIF
      RETURN
      END


C  >>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>
C
C                           Potential models
C
C  >>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>

C  *********************************************************************
C                       SUBROUTINE VINIT
C  *********************************************************************
      SUBROUTINE VINIT(IPROJ,IZ,IPOT)
C
C     Definition of the projectile, the target, and the atomic potential
C  model.
C
      USE CONSTANTS
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      CHARACTER CMODEL*7,CPART*10
C  ----  (Unified) atomic mass unit and particle masses (in eV).
      PARAMETER (AMUEV=9.3149410242D8)  ! Unified atomic mass unit (eV).
C
      COMMON/CPOTE0/ELOW,CMODEL,CPART
      COMMON/CPOTE1/Z,ZT,A(6),AL(6),PMASS,AMASS,NALPHA
C
C  ************  Atomic weights (mean relative atomic masses).
C         R.D. Vocke Jr, Pure Appl. Chem. 71 (1999) 1593–1607.
      DIMENSION ATW(99)
      DATA ATW   /1.00794D0,4.00260D0,6.94100D0,9.01218D0,
     A  1.08110D1,1.20107D1,1.40067D1,1.59994D1,1.89984D1,
     1  2.01797D1,2.29900D1,2.43050D1,2.69815D1,2.80855D1,
     A  3.09738D1,3.20606D1,3.54527D1,3.99480D1,3.90983D1,
     2  4.00780D1,4.49559D1,4.78670D1,5.09415D1,5.19961D1,
     A  5.49380D1,5.58450D1,5.89332D1,5.86934D1,6.35460D1,
     3  6.53900D1,6.97230D1,7.26100D1,7.49216D1,7.89600D1,
     A  7.99040D1,8.38000D1,8.54678D1,8.76200D1,8.89058D1,
     4  9.12240D1,9.29064D1,9.59400D1,9.79070D1,1.01070D2,
     A  1.02906D2,1.06420D2,1.07868D2,1.12411D2,1.14818D2,
     5  1.18710D2,1.21760D2,1.27600D2,1.26905D2,1.31290D2,
     A  1.32905D2,1.37327D2,1.38906D2,1.40116D2,1.40908D2,
     6  1.44240D2,1.44910D2,1.50360D2,1.51964D2,1.57250D2,
     A  1.58925D2,1.62500D2,1.64930D2,1.67260D2,1.68934D2,
     7  1.73040D2,1.74967D2,1.78490D2,1.80948D2,1.83840D2,
     A  1.86207D2,1.90230D2,1.92217D2,1.95078D2,1.96967D2,
     8  2.00590D2,2.04383D2,2.07200D2,2.08980D2,2.08980D2,
     A  2.09990D2,2.22020D2,2.23020D2,2.26030D2,2.27030D2,
     9  2.32038D2,2.31036D2,2.38029D2,2.37050D2,2.39050D2,
     A  2.43060D2,2.47070D2,2.47070D2,2.51080D2,2.52080D2/
C
C  ****  Projectile.
C
      IF(IPROJ.EQ.1) THEN
        CPART='electron  '
        PCHAR=-1.0D0; PMASS=1.0D0
        ELOW=MAX(1.0D2,10.0D0*IZ)
      ELSE IF(IPROJ.EQ.2) THEN
        CPART='positron  '
        PCHAR=+1.0D0; PMASS=1.0D0
        ELOW=MAX(1.0D2,10.0D0*IZ)
      ELSE IF(IPROJ.EQ.3) THEN
        CPART='muon      '
        PCHAR=-1.0D0; PMASS=206.7682830D0
        ELOW=2.0D4
      ELSE IF(IPROJ.EQ.4) THEN
        CPART='antimuon  '
        PCHAR=+1.0D0; PMASS=206.7682830D0
        ELOW=2.0D4
      ELSE IF(IPROJ.EQ.5) THEN
        CPART='proton    '
        PCHAR=+1.0D0; PMASS=1836.15267343D0
        ELOW=2.0D4
      ELSE IF(IPROJ.EQ.6) THEN
        CPART='antiproton'
        PCHAR=-1.0D0; PMASS=1836.15267343D0
        ELOW=2.0D4
      ELSE IF(IPROJ.EQ.7) THEN
        CPART='alpha     '
        PCHAR=2.0D0; PMASS=7294.29954142D0
        ELOW=1.0D5
      ELSE
        STOP 'Incorrect particle number.'
      ENDIF
C
C  ****  Target element.
C
      Z=IZ
      ZT=PCHAR*Z
      AMASS=ATW(IZ)*AMUEV/REV  ! Atomic mass.
C
C  ****  Atomic potential parameters.
C
      DO I=1,6
        A(I)=0.0D0
        AL(I)=1.0D0
      ENDDO
      IF(IPOT.EQ.1) THEN
        CMODEL='DHFS   '
        CALL DHFS(IZ,A(1),A(2),A(3),AL(1),AL(2),AL(3))
        NALPHA=3
        IF(ABS(A(3)).LT.1.0D-15) NALPHA=2
      ELSE IF(IPOT.EQ.2) THEN
        CMODEL='TFM    '
        CALL TFM(IZ,A(1),A(2),A(3),AL(1),AL(2),AL(3))
        NALPHA=3
      ELSE IF(IPOT.EQ.3) THEN
        CMODEL='Wentzel'
        CALL WENTZL(IZ,AL(1))
        NALPHA=1
        A(1)=1.0D0
      ELSE
        STOP 'Incorrect model number.'
      ENDIF
C
      WRITE(6,'(/,''  Projectile: '',A)') CPART
      WRITE(6,'(''     PMASS ='',1P,E13.6,'' m_e'')') PMASS
      WRITE(6,'(''           ='',1P,E13.6,'' eV'')') PMASS*REV
      WRITE(6,'(''     PCHAR ='',1P,E13.6,'' e'')') PCHAR
      WRITE(6,'(''  Target atom:'')')
      WRITE(6,'(''        IZ ='',I5)') IZ
      WRITE(6,'(''     AMASS ='',1P,E13.6,'' amu'')') AMASS*REV/AMUEV
      WRITE(6,'(''           ='',1P,E13.6,'' eV'')') AMASS*REV
      WRITE(6,'(2X,A,A)') 'Potential: ',CMODEL
C
      RETURN
      END
C  *********************************************************************
C                       SUBROUTINE WENTZEL
C  *********************************************************************
      SUBROUTINE WENTZL(IZ,AL1)
C
C     Parameters of the Wentzel potential.
C     Ref.: G. Wentzel, Z. Phys. 42 (1927) 590-593.
C
      IMPLICIT REAL*8 (A-H,O-Z), INTEGER*4 (I-N)
      Z=DBLE(IZ)
      AL1=Z**0.33333333333D0
      RETURN
      END
C  *********************************************************************
C                       SUBROUTINE TFM
C  *********************************************************************
      SUBROUTINE TFM(IZ,A1,A2,A3,AL1,AL2,AL3)
C
C     Parameters in Moliere's analytical approximation (three Yukawa
C  terms) to the Thomas-Fermi field of neutral atoms.
C     Ref.: G. Moliere, Z. Naturforsch. 2a (1947) 133-145.
C
      IMPLICIT REAL*8 (A-H,O-Z), INTEGER*4 (I-N)
      Z=DBLE(IZ)
      RTF=0.88534D0/Z**0.33333333333D0
      AL1=6.0D0/RTF
      AL2=1.2D0/RTF
      AL3=0.3D0/RTF
      A1=0.10D0
      A2=0.55D0
      A3=0.35D0
      RETURN
      END
C  *********************************************************************
C                       SUBROUTINE DHFS
C  *********************************************************************
      SUBROUTINE DHFS(IZ,A1,A2,A3,AL1,AL2,AL3)
C
C     DHFS analytical screening function parameters for free neutral
C  atoms. The input argument IZ is the atomic number.
C
C     Ref.: F. Salvat et al., Phys. Rev. A 36 (1987) 467-474.
C     Elements from Z=93 to 103 added in march 1992.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      DIMENSION B1(103),B2(103),BL1(103),BL2(103),BL3(103)
      DATA B1/-7.05665D-6,-2.25920D-1,6.04537D-1,3.27766D-1,
     1   2.32684D-1,1.53676D-1,9.95750D-2,6.25130D-2,3.68040D-2,
     2   1.88410D-2,7.44440D-1,6.42349D-1,6.00152D-1,5.15971D-1,
     3   4.38675D-1,5.45871D-1,7.24889D-1,2.19124D+0,4.85607D-2,
     4   5.80017D-1,5.54340D-1,1.11950D-2,3.18350D-2,1.07503D-1,
     5   4.97556D-2,5.11841D-2,5.00039D-2,4.73509D-2,7.70967D-2,
     6   4.00041D-2,1.08344D-1,6.09767D-2,2.11561D-2,4.83575D-1,
     7   4.50364D-1,4.19036D-1,1.73438D-1,3.35694D-2,6.88939D-2,
     8   1.17552D-1,2.55689D-1,2.69313D-1,2.20138D-1,2.75057D-1,
     9   2.71053D-1,2.78363D-1,2.56210D-1,2.27100D-1,2.49215D-1,
     A   2.15313D-1,1.80560D-1,1.30772D-1,5.88293D-2,4.45145D-1,
     B   2.70796D-1,1.72814D-1,1.94726D-1,1.91338D-1,1.86776D-1,
     C   1.66461D-1,1.62350D-1,1.58016D-1,1.53759D-1,1.58729D-1,
     D   1.45327D-1,1.41260D-1,1.37360D-1,1.33614D-1,1.29853D-1,
     E   1.26659D-1,1.28806D-1,1.30256D-1,1.38420D-1,1.50030D-1,
     F   1.60803D-1,1.72164D-1,1.83411D-1,2.23043D-1,2.28909D-1,
     G   2.09753D-1,2.70821D-1,2.37958D-1,2.28771D-1,1.94059D-1,
     H   1.49995D-1,9.55262D-2,3.19155D-1,2.40406D-1,2.26579D-1,
     I   2.17619D-1,2.41294D-1,2.44758D-1,2.46231D-1,2.55572D-1,
     J   2.53567D-1,2.43832D-1,2.41898D-1,2.44050D-1,2.40237D-1,
     K   2.34997D-1,2.32114D-1,2.27937D-1,2.29571D-1/
      DATA B2/-1.84386D+2,1.22592D+0,3.95463D-1,6.72234D-1,
     1   7.67316D-1,8.46324D-1,9.00425D-1,9.37487D-1,9.63196D-1,
     2   9.81159D-1,2.55560D-1,3.57651D-1,3.99848D-1,4.84029D-1,
     3  5.61325D-1,-5.33329D-1,-7.54809D-1,-2.2852D0,7.75935D-1,
     4   4.19983D-1,4.45660D-1,6.83176D-1,6.75303D-1,7.16172D-1,
     5   6.86632D-1,6.99533D-1,7.14201D-1,7.29404D-1,7.95083D-1,
     6   7.59034D-1,7.48941D-1,7.15671D-1,6.70932D-1,5.16425D-1,
     7   5.49636D-1,5.80964D-1,7.25336D-1,7.81581D-1,7.20203D-1,
     8   6.58088D-1,5.82051D-1,5.75262D-1,5.61797D-1,5.94338D-1,
     9   6.11921D-1,6.06653D-1,6.50520D-1,6.15496D-1,6.43990D-1,
     A   6.11497D-1,5.76688D-1,5.50366D-1,5.48174D-1,5.54855D-1,
     B   6.52415D-1,6.84485D-1,6.38429D-1,6.46684D-1,6.55810D-1,
     C   7.05677D-1,7.13311D-1,7.20978D-1,7.28385D-1,7.02414D-1,
     D   7.42619D-1,7.49352D-1,7.55797D-1,7.61947D-1,7.68005D-1,
     E   7.73365D-1,7.52781D-1,7.32428D-1,7.09596D-1,6.87141D-1,
     F   6.65932D-1,6.46849D-1,6.30598D-1,6.17575D-1,6.11402D-1,
     G   6.00426D-1,6.42829D-1,6.30789D-1,6.21959D-1,6.10455D-1,
     H   6.03147D-1,6.05994D-1,6.23324D-1,6.56665D-1,6.42246D-1,
     I   6.24013D-1,6.30394D-1,6.29816D-1,6.31596D-1,6.49005D-1,
     J   6.53604D-1,6.43738D-1,6.48850D-1,6.70318D-1,6.76319D-1,
     K   6.65571D-1,6.88406D-1,6.94394D-1,6.82014D-1/
      DATA BL1/ 4.92969D+0,5.52725D+0,2.81741D+0,4.54302D+0,
     1   5.99006D+0,8.04043D+0,1.08122D+1,1.48233D+1,2.14001D+1,
     2   3.49994D+1,4.12050D+0,4.72663D+0,5.14051D+0,5.84918D+0,
     3   6.67070D+0,6.37029D+0,6.21183D+0,5.54701D+0,3.02597D+1,
     4   6.32184D+0,6.63280D+0,9.97569D+1,4.25330D+1,1.89587D+1,
     5   3.18642D+1,3.18251D+1,3.29153D+1,3.47580D+1,2.53264D+1,
     6   4.03429D+1,2.01922D+1,2.91996D+1,6.24873D+1,8.78242D+0,
     7   9.33480D+0,9.91420D+0,1.71659D+1,5.52077D+1,3.13659D+1,
     8   2.20537D+1,1.42403D+1,1.40442D+1,1.59176D+1,1.43137D+1,
     9   1.46537D+1,1.46455D+1,1.55878D+1,1.69141D+1,1.61552D+1,
     A   1.77931D+1,1.98751D+1,2.41540D+1,3.99955D+1,1.18053D+1,
     B   1.65915D+1,2.23966D+1,2.07637D+1,2.12350D+1,2.18033D+1,
     C   2.39492D+1,2.45984D+1,2.52966D+1,2.60169D+1,2.54973D+1,
     D   2.75466D+1,2.83460D+1,2.91604D+1,2.99904D+1,3.08345D+1,
     E   3.16806D+1,3.13526D+1,3.12166D+1,3.00767D+1,2.86302D+1,
     F   2.75684D+1,2.65861D+1,2.57339D+1,2.29939D+1,2.28644D+1,
     G   2.44080D+1,2.09409D+1,2.29872D+1,2.37917D+1,2.66951D+1,
     H   3.18397D+1,4.34890D+1,2.00150D+1,2.45012D+1,2.56843D+1,
     I   2.65542D+1,2.51930D+1,2.52522D+1,2.54271D+1,2.51526D+1,
     J   2.55959D+1,2.65567D+1,2.70360D+1,2.72673D+1,2.79152D+1,
     K   2.86446D+1,2.93353D+1,3.01040D+1,3.02650D+1/
      DATA BL2/ 2.00272D+0,2.39924D+0,6.62463D-1,9.85154D-1,
     1   1.21347D+0,1.49129D+0,1.76868D+0,2.04035D+0,2.30601D+0,
     2   2.56621D+0,8.71798D-1,1.00247D+0,1.01529D+0,1.17314D+0,
     3   1.34102D+0,2.55169D+0,3.38827D+0,4.56873D+0,3.12426D+0,
     4   1.00935D+0,1.10227D+0,4.12865D+0,3.94043D+0,3.06375D+0,
     5   3.78110D+0,3.77161D+0,3.79085D+0,3.82989D+0,3.39276D+0,
     6   3.94645D+0,3.47325D+0,4.12525D+0,4.95015D+0,1.69671D+0,
     7   1.79002D+0,1.88354D+0,3.11025D+0,4.28418D+0,4.24121D+0,
     8   4.03254D+0,2.97020D+0,2.86107D+0,3.36719D+0,2.73701D+0,
     9   2.71828D+0,2.61549D+0,2.74124D+0,3.08408D+0,2.88189D+0,
     A   3.29372D+0,3.80921D+0,4.61191D+0,5.91318D+0,1.79673D+0,
     B   2.69645D+0,3.45951D+0,3.46574D+0,3.48193D+0,3.50982D+0,
     C   3.51987D+0,3.55603D+0,3.59628D+0,3.63834D+0,3.73639D+0,
     D   3.72882D+0,3.77625D+0,3.82444D+0,3.87344D+0,3.92327D+0,
     E   3.97271D+0,4.09040D+0,4.20492D+0,4.24918D+0,4.24261D+0,
     F   4.23412D+0,4.19992D+0,4.14615D+0,3.73461D+0,3.69138D+0,
     G   3.96429D+0,3.24563D+0,3.62172D+0,3.77959D+0,4.25824D+0,
     H   4.92848D+0,5.85205D+0,2.90906D+0,3.55241D+0,3.79223D+0,
     I   4.00437D+0,3.67795D+0,3.63966D+0,3.61328D+0,3.43021D+0,
     J   3.43474D+0,3.59089D+0,3.59411D+0,3.48061D+0,3.50331D+0,
     K   3.61870D+0,3.55697D+0,3.58685D+0,3.64085D+0/
      DATA BL3/ 1.99732D+0,1.00000D+0,1.00000D+0,1.00000D+0,
     1   1.00000D+0,1.00000D+0,1.00000D+0,1.00000D+0,1.00000D+0,
     2   1.00000D+0,1.00000D+0,1.00000D+0,1.00000D+0,1.00000D+0,
     3   1.00000D+0,1.67534D+0,1.85964D+0,2.04455D+0,7.32637D-1,
     4   1.00000D+0,1.00000D+0,1.00896D+0,1.05333D+0,1.00137D+0,
     5   1.12787D+0,1.16064D+0,1.19152D+0,1.22089D+0,1.14261D+0,
     6   1.27594D+0,1.00643D+0,1.18447D+0,1.35819D+0,1.00000D+0,
     7   1.00000D+0,1.00000D+0,7.17673D-1,8.57842D-1,9.47152D-1,
     8   1.01806D+0,1.01699D+0,1.05906D+0,1.15477D+0,1.10923D+0,
     9   1.12336D+0,1.43183D+0,1.14079D+0,1.26189D+0,9.94156D-1,
     A   1.14781D+0,1.28288D+0,1.41954D+0,1.54707D+0,1.00000D+0,
     B   6.81361D-1,8.07311D-1,8.91057D-1,9.01112D-1,9.10636D-1,
     C   8.48620D-1,8.56929D-1,8.65025D-1,8.73083D-1,9.54998D-1,
     D   8.88981D-1,8.96917D-1,9.04803D-1,9.12768D-1,9.20306D-1,
     E   9.28838D-1,1.00717D+0,1.09456D+0,1.16966D+0,1.23403D+0,
     F   1.29699D+0,1.35350D+0,1.40374D+0,1.44284D+0,1.48856D+0,
     G   1.53432D+0,1.11214D+0,1.23735D+0,1.25338D+0,1.35772D+0,
     H   1.46828D+0,1.57359D+0,7.20714D-1,8.37599D-1,9.33468D-1,
     I   1.02385D+0,9.69895D-1,9.82474D-1,9.92527D-1,9.32751D-1,
     J   9.41671D-1,1.01827D+0,1.02554D+0,9.66447D-1,9.74347D-1,
     K   1.04137D+0,9.90568D-1,9.98878D-1,1.04473D+0/
C
      IF(IZ.LE.0) THEN
        WRITE(6,100)
 100    FORMAT(5X,'*** DHFS: Negative atomic number. STOP.')
        STOP 'DHFS: Negative atomic number.'
      ENDIF
C
      IF(IZ.GT.103) THEN
        WRITE(6,101)
 101    FORMAT(5X,'*** DHFS: The atomic number is too large. STOP.')
        STOP 'DHFS: The atomic number is too large.'
      ENDIF
C
      A1=B1(IZ)
      A2=B2(IZ)
      AL1=BL1(IZ)
      AL2=BL2(IZ)
      AL3=BL3(IZ)
      A3=1.0D0-(A1+A2)
      IF(ABS(A3).LT.1.0D-15) A3=0.0D0
      RETURN
      END


C  >>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>
C
C                           Numerical tools
C
C  >>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>

C  *********************************************************************
C                       FUNCTION SUMGA
C  *********************************************************************
      FUNCTION SUMGA(FCT,XL,XU,TOL)
C
C     This function calculates the value SUMGA of the integral of the
C  (external) function FCT over the interval (XL,XU) using the 20-point
C  Gauss-Legendre quadrature method with an adaptive-bisection scheme.
C
C  TOL is the tolerance, i.e. maximum allowed relative error; it should
C  not be less than 1.0D-13. A warning message is written in unit 6 when
C  the required accuracy is not attained. The common block CSUMGA can be
C  used to transfer to the calling program the error ERR, the error flag
C  IERGA, and the number NCALL of calculated function values.
C
C                                    Francesc Salvat. 17 February, 2020.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (NP=10, NP2=2*NP, NP4=4*NP, NOIT=256, NCALLT=200000)
      DIMENSION X(NP),W(NP),XM(NP),XP(NP)
      DIMENSION S(NOIT),SN(NOIT),XR(NOIT),XRN(NOIT)
C  Output error codes:
C     IERGA = 0, no problem, the calculation has converged.
C           = 1, too many open subintervals.
C           = 2, too many function calls.
      COMMON/CSUMGA/ERR,IERGA,NCALL  ! Error, code, function calls.
      DATA IWR/0/
C
C  ****  Gauss 20-point quadrature formula.
C  Abscissas.
      DATA X/7.6526521133497334D-02,2.2778585114164508D-01,
     1       3.7370608871541956D-01,5.1086700195082710D-01,
     2       6.3605368072651503D-01,7.4633190646015079D-01,
     3       8.3911697182221882D-01,9.1223442825132591D-01,
     4       9.6397192727791379D-01,9.9312859918509492D-01/
C  Weights.
      DATA W/1.5275338713072585D-01,1.4917298647260375D-01,
     1       1.4209610931838205D-01,1.3168863844917663D-01,
     2       1.1819453196151842D-01,1.0193011981724044D-01,
     3       8.3276741576704749D-02,6.2672048334109064D-02,
     4       4.0601429800386941D-02,1.7614007139152118D-02/
C
      DO I=1,NP
        XM(I)=1.0D0-X(I)
        XP(I)=1.0D0+X(I)
      ENDDO
C  ****  Global and partial tolerances.
      TOLG=MIN(MAX(TOL,1.0D-13),1.0D-5)  ! Global tolerance.
      SUMGA=0.0D0
      IERGA=0
      ERRP=0.0D0
C  ****  Straight integration from XL to XU.
      H=XU-XL
      HH=0.5D0*H
      X1=XL
      SP=W(1)*(FCT(X1+XM(1)*HH)+FCT(X1+XP(1)*HH))
      DO J=2,NP
        SP=SP+W(J)*(FCT(X1+XM(J)*HH)+FCT(X1+XP(J)*HH))
      ENDDO
      S(1)=SP*HH
      XR(1)=X1
      NCALL=NP2
      NOI=1
      IDONE=1  ! To prevent a compilation warning.
C
C  ****  Adaptive-bisection scheme.
C
 1    CONTINUE
      H=HH  ! Subinterval length.
      HH=0.5D0*H
      SUMR=0.0D0
      NOIP=NOI
      NOI=0
      ERRPA=ERRP
      ERRP=0.0D0
      DO I=1,NOIP
        SI=S(I)  ! Bisect the I-th open interval.
C
        X1=XR(I)
        SP=W(1)*(FCT(X1+XM(1)*HH)+FCT(X1+XP(1)*HH))
        DO J=2,NP
          SP=SP+W(J)*(FCT(X1+XM(J)*HH)+FCT(X1+XP(J)*HH))
        ENDDO
        S1=SP*HH
C
        X2=X1+H
        SP=W(1)*(FCT(X2+XM(1)*HH)+FCT(X2+XP(1)*HH))
        DO J=2,NP
          SP=SP+W(J)*(FCT(X2+XM(J)*HH)+FCT(X2+XP(J)*HH))
        ENDDO
        S2=SP*HH
C
        IDONE=I
        NCALL=NCALL+NP4
        S12=S1+S2  ! Sum of integrals on the two subintervals.
        IF(ABS(S12-SI).LT.MAX(TOLG*ABS(S12),1.0D-35)) THEN
C  ****  The integral over the parent interval has converged.
          SUMGA=SUMGA+S12
        ELSE
          ERRP=ERRP+ABS(S12-SI)
          SUMR=SUMR+S12
          NOI=NOI+2
          IF(NOI.LT.NOIT) THEN
C  ****  Store open intervals.
            SN(NOI-1)=S1
            XRN(NOI-1)=X1
            SN(NOI)=S2
            XRN(NOI)=X2
          ELSE
C  ****  Too many open intervals.
            IERGA=1
            GO TO 2
          ENDIF
        ENDIF
        IF(NCALL.GT.NCALLT) THEN
C  ****  Too many calls to FCT.
          IERGA=2
          GO TO 2
        ENDIF
      ENDDO
C
C  ****  Analysis of partial results and error control.
C
      IF(IERGA.EQ.0) THEN
        IF(ABS(SUMR).LT.MAX(TOLG*ABS(SUMGA+SUMR),1.0D-35).
     1    OR.NOI.EQ.0) THEN
          ERR=TOLG
          SUMGA=SUMGA+SUMR
          RETURN
        ELSE
          DO I=1,NOI
            S(I)=SN(I)
            XR(I)=XRN(I)
          ENDDO
          GO TO 1
        ENDIF
      ENDIF
C
C  ****  Warning (low accuracy) message.
C
 2    CONTINUE
      IF(IDONE.LT.NOIP) THEN
        DO I=IDONE+1,NOIP
          SUMR=SUMR+S(I)
        ENDDO
        NOI=NOI+(NOIP-IDONE)
      ENDIF
      ERR=ERRPA+TOLG*ABS(SUMGA)
      SUMGA=SUMGA+SUMR
      IF(ERR.LT.10.0D0*TOLG*ABS(SUMGA)) THEN
        IF(ABS(SUMGA).GT.1.0D-16) ERR=ERR/ABS(SUMGA)
        IERGA=0
        RETURN
      ENDIF
      IF(IWR.GT.0) WRITE(IWR,11)
 11   FORMAT(/2X,'>>> SUMGA. Gauss adaptive-bisection quadrature.')
      IF(IWR.GT.0) WRITE(IWR,12) XL,XU,TOL
 12   FORMAT(2X,'XL =',1P,E15.8,', XU =',E15.8,', TOL =',E8.1)
      IF(ABS(SUMGA).GT.1.0D-16) THEN
        ERR=ERR/ABS(SUMGA)
        IF(IWR.GT.0) WRITE(IWR,13) SUMGA,ERR
 13     FORMAT(2X,'SUMGA =',1P,E22.15,', relative error =',E8.1)
      ELSE
        IF(IWR.GT.0) WRITE(IWR,14) SUMGA,ERR
 14     FORMAT(2X,'SUMGA =',1P,E22.15,', absolute error =',E8.1)
      ENDIF
      IF(IWR.GT.0) WRITE(IWR,15) NCALL,NOI,HH
 15   FORMAT(2X,'NCALL =',I6,', open subintervals =',I4,', H =',
     1  1P,E10.3)
      IF(IERGA.EQ.1) THEN
        IF(IWR.GT.0) WRITE(IWR,16)
 16     FORMAT(2X,'IERGA = 1, too many open subintervals.')
      ELSE IF(IERGA.EQ.2) THEN
        IF(IWR.GT.0) WRITE(IWR,17)
 17     FORMAT(2X,'IERGA = 2, too many function calls.')
      ELSE IF(IERGA.EQ.3) THEN
        IF(IWR.GT.0) WRITE(IWR,18)
 18     FORMAT(2X,'IERGA = 3, subintervals are too narrow.')
      ENDIF
      IF(IWR.GT.0) WRITE(IWR,19)
 19   FORMAT(2X,'WARNING: the required accuracy has not been ',
     1  'attained.'/)
      RETURN
      END
C  *********************************************************************
C                       FUNCTION SUMGAC
C  *********************************************************************
      FUNCTION SUMGAC(FCT,XL,XU,TOL)
C
C  ****  FUNCTION SUMGA for complex integrands.
C
C     This function calculates the value SUMGAC of the integral of the
C  (external) function FCT over the interval (XL,XU) using the 20-point
C  Gauss-Legendre quadrature method with an adaptive-bisection scheme.
C
C  TOL is the tolerance, i.e. maximum allowed relative error; it should
C  not be less than 1.0D-13. A warning message is written in unit 6 when
C  the required accuracy is not attained. The common block CSUMGA can be
C  used to transfer to the calling program the error ERR, the error flag
C  IERGA, and the number NCALL of calculated function values.
C
C                                    Francesc Salvat. 17 February, 2020.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      COMPLEX*16 SUMGAC,FCT,S,SN,SP,SI,SUMR,S1,S2,S12
      PARAMETER (NP=10, NP2=2*NP, NP4=4*NP, NOIT=256, NCALLT=200000)
      DIMENSION X(NP),W(NP),XM(NP),XP(NP)
      DIMENSION S(NOIT),SN(NOIT),XR(NOIT),XRN(NOIT)
C  Output error codes:
C     IERGA = 0, no problem, the calculation has converged.
C           = 1, too many open subintervals.
C           = 2, too many function calls.
      COMMON/CSUMGA/ERR,IERGA,NCALL  ! Error, code, function calls.
      DATA IWR/0/
C
C  ****  Gauss 20-point quadrature formula.
C  Abscissas.
      DATA X/7.6526521133497334D-02,2.2778585114164508D-01,
     1       3.7370608871541956D-01,5.1086700195082710D-01,
     2       6.3605368072651503D-01,7.4633190646015079D-01,
     3       8.3911697182221882D-01,9.1223442825132591D-01,
     4       9.6397192727791379D-01,9.9312859918509492D-01/
C  Weights.
      DATA W/1.5275338713072585D-01,1.4917298647260375D-01,
     1       1.4209610931838205D-01,1.3168863844917663D-01,
     2       1.1819453196151842D-01,1.0193011981724044D-01,
     3       8.3276741576704749D-02,6.2672048334109064D-02,
     4       4.0601429800386941D-02,1.7614007139152118D-02/
C
      DO I=1,NP
        XM(I)=1.0D0-X(I)
        XP(I)=1.0D0+X(I)
      ENDDO
C  ****  Global and partial tolerances.
      TOLG=MIN(MAX(TOL,1.0D-13),1.0D-5)  ! Global tolerance.
      SUMGAC=0.0D0
      IERGA=0
      ERRP=0.0D0
C  ****  Straight integration from XL to XU.
      H=XU-XL
      HH=0.5D0*H
      X1=XL
      SP=W(1)*(FCT(X1+XM(1)*HH)+FCT(X1+XP(1)*HH))
      DO J=2,NP
        SP=SP+W(J)*(FCT(X1+XM(J)*HH)+FCT(X1+XP(J)*HH))
      ENDDO
      S(1)=SP*HH
      XR(1)=X1
      NCALL=NP2
      NOI=1
      IDONE=1  ! To prevent a compilation warning.
C
C  ****  Adaptive-bisection scheme.
C
 1    CONTINUE
      H=HH  ! Subinterval length.
      HH=0.5D0*H
      SUMR=0.0D0
      NOIP=NOI
      NOI=0
      ERRPA=ERRP
      ERRP=0.0D0
      DO I=1,NOIP
        SI=S(I)  ! Bisect the I-th open interval.
C
        X1=XR(I)
        SP=W(1)*(FCT(X1+XM(1)*HH)+FCT(X1+XP(1)*HH))
        DO J=2,NP
          SP=SP+W(J)*(FCT(X1+XM(J)*HH)+FCT(X1+XP(J)*HH))
        ENDDO
        S1=SP*HH
C
        X2=X1+H
        SP=W(1)*(FCT(X2+XM(1)*HH)+FCT(X2+XP(1)*HH))
        DO J=2,NP
          SP=SP+W(J)*(FCT(X2+XM(J)*HH)+FCT(X2+XP(J)*HH))
        ENDDO
        S2=SP*HH
C
        IDONE=I
        NCALL=NCALL+NP4
        S12=S1+S2  ! Sum of integrals on the two subintervals.
        IF(CDABS(S12-SI).LT.MAX(TOLG*CDABS(S12),1.0D-35)) THEN
C  ****  The integral over the parent interval has converged.
          SUMGAC=SUMGAC+S12
        ELSE
          ERRP=ERRP+CDABS(S12-SI)
          SUMR=SUMR+S12
          NOI=NOI+2
          IF(NOI.LT.NOIT) THEN
C  ****  Store open intervals.
            SN(NOI-1)=S1
            XRN(NOI-1)=X1
            SN(NOI)=S2
            XRN(NOI)=X2
          ELSE
C  ****  Too many open intervals.
            IERGA=1
            GO TO 2
          ENDIF
        ENDIF
        IF(NCALL.GT.NCALLT) THEN
C  ****  Too many calls to FCT.
          IERGA=2
          GO TO 2
        ENDIF
      ENDDO
C
C  ****  Analysis of partial results and error control.
C
      IF(IERGA.EQ.0) THEN
        IF(CDABS(SUMR).LT.MAX(TOLG*CDABS(SUMGAC+SUMR),1.0D-35).
     1    OR.NOI.EQ.0) THEN
          ERR=TOLG
          SUMGAC=SUMGAC+SUMR
          RETURN
        ELSE
          DO I=1,NOI
            S(I)=SN(I)
            XR(I)=XRN(I)
          ENDDO
          GO TO 1
        ENDIF
      ENDIF
C
C  ****  Warning (low accuracy) message.
C
 2    CONTINUE
      IF(IDONE.LT.NOIP) THEN
        DO I=IDONE+1,NOIP
          SUMR=SUMR+S(I)
        ENDDO
        NOI=NOI+(NOIP-IDONE)
      ENDIF
      ERR=ERRPA+TOLG*CDABS(SUMGAC)
      SUMGAC=SUMGAC+SUMR
      IF(ERR.LT.10.0D0*TOLG*CDABS(SUMGAC)) THEN
        IF(CDABS(SUMGAC).GT.1.0D-16) ERR=ERR/CDABS(SUMGAC)
        IERGA=0
        RETURN
      ENDIF
      IF(IWR.GT.0) WRITE(IWR,11)
 11   FORMAT(/2X,'>>> SUMGAC. Gauss adaptive-bisection quadrature.')
      IF(IWR.GT.0) WRITE(IWR,12) XL,XU,TOL
 12   FORMAT(2X,'XL =',1P,E15.8,', XU =',E15.8,', TOL =',E8.1)
      IF(CDABS(SUMGAC).GT.1.0D-35) THEN
        ERR=ERR/CDABS(SUMGAC)
        IF(IWR.GT.0) WRITE(IWR,13) SUMGAC,ERR
 13     FORMAT(2X,'SUMGAC =',1P,2E22.15,', relative error =',E8.1)
      ELSE
        IF(IWR.GT.0) WRITE(IWR,14) SUMGAC,ERR
 14     FORMAT(2X,'SUMGAC =',1P,2E22.15,', absolute error =',E8.1)
      ENDIF
      IF(IWR.GT.0) WRITE(IWR,15) NCALL,NOI,HH
 15   FORMAT(2X,'NCALL =',I6,', open subintervals =',I4,', H =',
     1  1P,E10.3)
      IF(IERGA.EQ.1) THEN
        IF(IWR.GT.0) WRITE(IWR,16)
 16     FORMAT(2X,'IERGA = 1, too many open subintervals.')
      ELSE IF(IERGA.EQ.2) THEN
        IF(IWR.GT.0) WRITE(IWR,17)
 17     FORMAT(2X,'IERGA = 2, too many function calls.')
      ELSE IF(IERGA.EQ.3) THEN
        IF(IWR.GT.0) WRITE(IWR,18)
 18     FORMAT(2X,'IERGA = 3, subintervals are too narrow.')
      ENDIF
      IF(IWR.GT.0) WRITE(IWR,19)
 19   FORMAT(2X,'WARNING: the required accuracy has not been ',
     1  'attained.'/)
      RETURN
      END
C  *********************************************************************
C                       SUBROUTINE TABLEF
C  *********************************************************************
      SUBROUTINE TABLEF(FCT,XL,XU,X,Y,TOL,ERR,NPM,NFIX,NU,NP,MODE)
C
C     This subroutine builds a table of the external function FCT(X)
C  (provided by the user) in the interval (XL,XU). The grid consists of
C  a first subgrid with NU equally spaced points and NP-NU additional
C  points that concentrate in regions where the function has the largest
C  'curvature'. Optionally a number NFIX of X-values can be fixed; they
C  are to be entered in the first NFIX positions of the input array X().
C  TOL is the tolerance; the subroutine stops when the table is such
C  that the largest relative error of the interpolation is less than
C  TOL.
C
C  Input arguments:
C    FCT ...... name of the external function.
C    XL,XU .... end points of the considered interval.
C    TOL ...... tolerance, desired relative error of the interpolation.
C    NPM ...... physical dimension of arrays X and Y.
C    NFIX ..... number of fixed points. Their abscissas must be entered
C               as the first NFIX elements of the array X. A duplicated
C               value is regarded as a discontinuity.
C    NU ....... number of points in the initial uniform subgrid.
C    NP ....... desired number of points in the table. Must be larger
C               than NFIX+NU.
C    MODE ..... interpolation mode:
C                    <=0 or >7 => linear,
C                    1 => lin-log linear,
C                    2 => log-lin linear,
C                    3 => log-log linear,
C                    4 => 4-point Lagrange,
C                    5 => lin-log 4-point Lagrange,
C                    6 => log-lin 4-point Lagrange,
C                    7 => log-log 4-point Lagrange.
C
C  Output arguments:
C    X(1:NP),Y(1:NP) ... generated arrays of abscisas and function
C               values.
C    ERR ...... estimate of the interpolation error; relative error if
C               log(FCT) is interpolated, absolute error otherwise.
C    NP ....... number of points in the generated grid. It may be less
C               than the input value, because the subroutine stops
C               adding grid points as soon as the required tolerance is
C               reached.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (EPS=1.0D-10, RES=1.0D-3, ZERO=1.0D-60)
      DIMENSION X(NPM),Y(NPM),IND(100)
C
      TTOL=MAX(1.0D-8,TOL)
      NFFIX=MAX(NFIX,0)
      IF(NP.LE.NFFIX+ABS(NU)) THEN
        WRITE(6,*) '  NP =',NP
        WRITE(6,*) 'NFIX =',NFFIX
        WRITE(6,*) '  NU =',ABS(NU)
        WRITE(6,*) ' NPR =',MAX(NFFIX+ABS(NU),NP)
        STOP 'TABLEF: NPM must be larger than NPR.'
      ENDIF
C
      IF(XU.LT.XL*1.0001D0) THEN
        WRITE(6,*) 'XL =',XL
        WRITE(6,*) 'XU =',XU
        STOP 'TABLEF: XU must be larger than XL.'
      ENDIF
C
      IF((MODE.EQ.2).OR.(MODE.EQ.3).OR.(MODE.EQ.6).OR.(MODE.EQ.7)) THEN
        IF(XL.LT.1.0D-99) THEN
          WRITE(6,*) 'XL =',XL
          STOP 'TABLEF: A log scale extending to zero?'
        ENDIF
        LOGX=1
      ELSE
        LOGX=0
      ENDIF
      IF((MODE.EQ.1).OR.(MODE.EQ.3).OR.(MODE.EQ.5).OR.(MODE.EQ.7)) THEN
        LOGY=1
      ELSE
        LOGY=0
      ENDIF
C
C  ****  Fixed grid points.
C
      N=0
      IF(NFFIX.GT.0) THEN
        DO I=1,NFFIX
          Y(I)=X(I)
        ENDDO
        DO I=1,NFFIX
          IF(Y(I).GT.XL.AND.Y(I).LT.XU) THEN
            N=N+1
            X(N)=Y(I)
          ENDIF
        ENDDO
      ENDIF
      X(N+1)=XL
      X(N+2)=XU
      N=N+2
C
C  ****  Uniform subgrid.
C
      NNU=MAX(ABS(NU),NP/4)
      IF(LOGX.EQ.1) THEN
        FACT=(XU/XL)**(1.0D0/DBLE(NNU+1))
        DO I=1,NNU
          XT=XL*FACT**I
          TT=2.0D0*EPS*(ABS(XT)+1.0D0)
          IADD=1
          DO J=1,N
            IF(ABS(XT-X(J)).LT.TT) IADD=0
          ENDDO
          IF(IADD.EQ.1) THEN
            N=N+1
            X(N)=XT
          ENDIF
        ENDDO
      ELSE
        DX=(XU-XL)/DBLE(NNU+1)
        DO I=1,NNU
          XT=XL+DX*I
          TT=2.0D0*EPS*(ABS(XT)+1.0D0)
          IADD=1
          DO J=1,N
            IF(ABS(XT-X(J)).LT.TT) IADD=0
          ENDDO
          IF(IADD.EQ.1) THEN
            N=N+1
            X(N)=XT
          ENDIF
        ENDDO
      ENDIF
C
C  ****  Sort the grid points in non-decreasing order
C
      DO I=1,N-1
        DO J=I+1,N
          IF(X(I).GT.X(J)) THEN
            SAVE=X(I)
            X(I)=X(J)
            X(J)=SAVE
          ENDIF
        ENDDO
      ENDDO
C  ****  ... and clean the grid.
 1    CONTINUE
      IF(X(2)-X(1).LT.EPS*ABS(X(1))) THEN
        N=N-1
        DO J=2,N
          X(J)=X(J+1)
        ENDDO
        GO TO 1
      ENDIF
C
 2    CONTINUE
      IF(X(N)-X(N-1).LT.EPS*ABS(X(N))) THEN
        N=N-1
        X(N)=X(N+1)
        GO TO 2
      ENDIF
C  ****  Isolate the discontinuities.
      I0=2
 3    CONTINUE
      DO I=I0,N-2
        IF(X(I+1)-X(I).LT.EPS*ABS(X(I))) THEN
          X(I+1)=X(I)
          IF(I.LT.N-2) THEN
            IF(X(I+2)-X(I).LT.EPS*ABS(X(I))) THEN
              N=N-1
              DO J=I+2,N
                X(J)=X(J+1)
              ENDDO
            ENDIF
            I0=I+1
            GO TO 3
          ENDIF
        ENDIF
      ENDDO
C  ****  Remove clustered points.
      I0=2
 4    CONTINUE
      DO I=I0,N-1
        IF((X(I)-X(I-1).GT.EPS*ABS(X(I))).AND.
     1     (X(I+1)-X(I).GT.EPS*ABS(X(I)))) THEN
          TST=MIN(X(I)-X(I-1),X(I+1)-X(I))
          IF(TST.LT.RES*ABS(X(I))) THEN
            N=N-1
            DO J=I,N
              X(J)=X(J+1)
            ENDDO
            IF(I.LT.N-1) THEN
              I0=I
              GO TO 4
            ENDIF
          ENDIF
        ENDIF
      ENDDO
C  ****  Locate the discontinuities.
 5    CONTINUE
      NDISC=1
      IND(1)=0
      DO I=2,N-2
        IF(X(I+1)-X(I).LT.EPS*ABS(X(I))) THEN
          NDISC=NDISC+1
          IND(NDISC)=I
        ENDIF
      ENDDO
      NDISC=NDISC+1
      IND(NDISC)=N
C  ****  Insert a few grid points between each pair of discontinuities.
      DO ID=1,NDISC-1
        IL=IND(ID)+1
        IH=IND(ID+1)
        NIS=IH-IL+1
        IF(NIS.LT.6) THEN
          IF(NIS.EQ.2) THEN
            XX=X(IL)
            DX=(X(IH)-XX)/5.0D0
            X(N+1)=XX+DX
            X(N+2)=XX+2.0D0*DX
            X(N+3)=XX+3.0D0*DX
            X(N+4)=XX+4.0D0*DX
            N=N+4
          ELSE
            DO J=IL,IH-1
              N=N+1
              X(N)=X(J)+0.25D0*(X(J+1)-X(J))
              N=N+1
              X(N)=X(J)+0.50D0*(X(J+1)-X(J))
              N=N+1
              X(N)=X(J)+0.75D0*(X(J+1)-X(J))
            ENDDO
          ENDIF
C
          DO I=1,N-1
            DO J=I+1,N
              IF(X(I).GT.X(J)) THEN
                SAVE=X(I)
                X(I)=X(J)
                X(J)=SAVE
              ENDIF
            ENDDO
          ENDDO
          GO TO 5
        ENDIF
      ENDDO
C
C  ****  Function values at the grid points.
C
      DO I=1,N
        IF(I.GT.1.AND.I.LT.N) THEN
          IF(X(I)-X(I-1).LT.RES) THEN
            XX=X(I)+ABS(X(I))*EPS
          ELSE IF(X(I+1)-X(I).LT.RES) THEN
            XX=X(I)-ABS(X(I))*EPS
          ELSE
            XX=X(I)
          ENDIF
        ELSE
          XX=X(I)
        ENDIF
        Y(I)=FCT(XX)
      ENDDO
C
      DO I=1,N
        IF(LOGY.EQ.1) THEN
          IF(Y(I).LT.0.0D0) THEN
            WRITE(6,*) '     X =',X(I)
            WRITE(6,*) 'FCT(X) =',YY
            STOP 'TABLEF: FCT must be non-negative.'
          ENDIF
          Y(I)=LOG(MAX(Y(I),ZERO))
        ENDIF
        IF(LOGX.EQ.1) X(I)=LOG(X(I))
      ENDDO
      TCUT=0.01D0*(X(N)-X(1))/DBLE(NP)
C
C  ****  Search for the largest interpolation error.
C
 6    CONTINUE
      IMAX=2
      ERR=-1.0D0
      DO K=1,NDISC-1
        IL=IND(K)+1
        IH=IND(K+1)
        DO 7 I=IL+1,IH-1
          XC=X(I)
          DX=MIN(XC-X(I-1),X(I+1)-XC)
          IF(DX.LT.TCUT) GO TO 7
          IF((MODE.GT.3).AND.(MODE.LT.8)) THEN
            IF(I.EQ.IL+1) THEN
              X0=X(IL);   Y0=Y(IL)
              X1=X(IL+2); Y1=Y(IL+2)
              X2=X(IL+3); Y2=Y(IL+3)
              X3=X(IL+4); Y3=Y(IL+4)
            ELSE IF(I.EQ.IH-1) THEN
              X0=X(IH-4); Y0=Y(IH-4)
              X1=X(IH-3); Y1=Y(IH-3)
              X2=X(IH-2); Y2=Y(IH-2)
              X3=X(IH)  ; Y3=Y(IH)
            ELSE
              X0=X(I-2); Y0=Y(I-2)
              X1=X(I-1); Y1=Y(I-1)
              X2=X(I+1); Y2=Y(I+1)
              X3=X(I+2); Y3=Y(I+2)
            ENDIF
            YP1=(Y1-Y0)/(X1-X0)
            YP2=(Y2-Y1)/(X2-X1)
            A2=(((Y3-Y2)/(X3-X2))-YP2)/(X3-X1)
            A3=(A2-((YP2-YP1)/(X2-X0)))/(X3-X0)
            A2=A2-A3*(X3+X2+X1)
            A1=YP1-A2*(X0+X1)-A3*(X1*(X1+X0)+X0*X0)
            A0=Y0-X0*(A1+X0*(A2+X0*A3))
            F=A0+XC*(A1+XC*(A2+XC*A3))
          ELSE
            X0=X(I-1); Y0=Y(I-1)
            X1=X(I+1); Y1=Y(I+1)
            F=Y0+(XC-X0)*(Y1-Y0)/(X1-X0)
          ENDIF
          ERRP=ABS(F-Y(I))
          IF(ERRP.GT.ERR) THEN
            ERR=ERRP
            IMAX=I
          ENDIF
 7      CONTINUE
      ENDDO
      IF(ERR.LT.TTOL) GO TO 8
C
C  ****  A new grid point is added to the table.
C
      IF(X(IMAX)-X(IMAX-1).LT.X(IMAX+1)-X(IMAX)) IMAX=IMAX+1
C
      N=N+1
      DO I=N,IMAX+1,-1
        X(I)=X(I-1)
        Y(I)=Y(I-1)
      ENDDO
      X(IMAX)=(X(IMAX-1)+X(IMAX+1))*0.5D0
      IF(NDISC.GT.0) THEN
        DO KK=1,NDISC
          IF(IND(KK).GE.IMAX) IND(KK)=IND(KK)+1
        ENDDO
      ENDIF
C
      IF(LOGX.EQ.1) THEN
        YY=FCT(EXP(X(IMAX)))
      ELSE
        YY=FCT(X(IMAX))
      ENDIF
      IF(LOGY.EQ.1) THEN
        IF(YY.LT.0.0D0) THEN
          WRITE(6,*) '     X =',X(IMAX)
          WRITE(6,*) 'FCT(X) =',YY
          STOP 'TABLEF: FCT must be non-negative.'
        ENDIF
        Y(IMAX)=LOG(MAX(YY,ZERO))
      ELSE
        Y(IMAX)=YY
      ENDIF
      IF(N.LT.MIN(NP,NPM)) GO TO 6
C
 8    CONTINUE
      NP=N
      IF(LOGX.EQ.1) THEN
        DO I=1,NP
          X(I)=EXP(X(I))
        ENDDO
      ENDIF
      IF(LOGY.EQ.1) THEN
        ERR=EXP(ERR)-1.0D0
        DO I=1,NP
          Y(I)=EXP(Y(I))
        ENDDO
      ENDIF
      RETURN
      END
C  *********************************************************************
C                       FUNCTION SMOMLL
C  *********************************************************************
      FUNCTION SMOMLL(X,Y,XL,XU,NP,MOM,ILOG)
C
C     Calculates integrals of a tabulated function, Y(X), over the
C  interval (XL,XU) by using linear log-log interpolation of the input
C  table. The values of both the variable X and the function Y are
C  assumed to be non-negative.
C
C  Input arguments:
C     X(1:NP) ..... array of variable values (in increasing order).
C     Y(1:NP) ..... corresponding function values.
C     NP .......... number of points in the table.
C     XL, XU ...... limits of the integration interval.
C     MOM ......... moment order.
C     ILOG ........ optional logarithm:
C                   ILOG=1,  SMOMLL = INTEGRAL X**MOM*LOG(X)*Y(X) dX
C                   else     SMOMLL = INTEGRAL X**MOM*Y(X) dX.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (EPS=1.0D-12, ONEM=1.0D0-EPS, ZERO=1.0D-98)
      DIMENSION X(NP),Y(NP)
C
      IF(NP.LT.2) STOP 'SMOMLL: NP is too small.'
      IF(X(1).LT.0.0D0.OR.Y(1).LT.0.0D0) THEN
        I=1
        WRITE(6,'(A,I5,1P,2E15.7)') 'I,X(I),Y(I) =',I,X(I),Y(I)
        STOP 'SMOMLL: Negative values in the table.'
      ENDIF
      DO I=2,NP
        IF(X(I).LT.0.0D0.OR.Y(I).LT.0.0D0) THEN
          WRITE(6,'(A,I5,1P,2E15.7)') 'I,X(I),Y(I) =',I,X(I),Y(I)
          STOP 'SMOMLL: Negative values in the table.'
        ENDIF
        IF(X(I).LT.X(I-1)*ONEM) THEN
          J=I-1
          WRITE(6,'(A,I5,1P,2E15.7)') 'I,X(I),Y(I) =',J,X(J),Y(J)
          WRITE(6,'(A,I5,1P,2E15.7)') 'I,X(I),Y(I) =',I,X(I),Y(I)
          STOP 'SMOMLL: X values are in decreasing order.'
        ENDIF
      ENDDO
C
      XLOW=XL
      IF(XLOW.LT.ZERO) XLOW=ZERO
      XUP=XU
C
      IF(XLOW.GT.XUP) THEN
        WRITE(6,*) 'SMOMLL (warning): XLOW is greater than XUP.'
        WRITE(6,'(A,1P,E15.7,A,E15.7)') ' XLOW =',XLOW,', XUP =',XUP
        SMOMLL=0.0D0
        RETURN
      ENDIF
C
      IF(XLOW.GT.X(NP)) THEN
        I=NP-1
      ELSE IF(XLOW.LT.X(1)) THEN
        I=1
      ELSE
        I=1
        I1=NP
 1      IT=(I+I1)/2
        IF(XLOW.GT.X(IT)) THEN
          I=IT
        ELSE
          I1=IT
        ENDIF
        IF(I1-I.GT.1) GO TO 1
      ENDIF
      IL=I
C
      IF(XUP.GT.X(NP)) THEN
        I=NP-1
      ELSE IF(XUP.LT.X(1)) THEN
        I=1
      ELSE
        I=1
        I1=NP
 2      IT=(I+I1)/2
        IF(XUP.GT.X(IT)) THEN
          I=IT
        ELSE
          I1=IT
        ENDIF
        IF(I1-I.GT.1) GO TO 2
      ENDIF
      IU=I
C
      SMOMLL=0.0D0
      IF(ILOG.EQ.1) GO TO 3
C
C  ****  SMOMLL = INTEGRAL (X**N)*Y(X) dX, MOM.GT.-100.
C
      DO I=IL,IU
        XA=MAX(XLOW,X(I))
        XB=MIN(XUP,X(I+1))
        IF(I.EQ.1) THEN
          XA=XLOW
        ELSE IF(I.EQ.NP-1) THEN
          XB=XUP
        ENDIF
        X1L=LOG(MAX(X(I),ZERO))
        X2L=LOG(MAX(X(I+1),ZERO))
        Y1L=LOG(MAX(Y(I),ZERO))
        Y2L=LOG(MAX(Y(I+1),ZERO))
        DEN=X2L-X1L
        IF(ABS(DEN).GT.EPS) THEN  ! Interpolated values.
          YA=EXP(Y1L+(Y2L-Y1L)*(LOG(XA)-X1L)/DEN)*XA**MOM
          YB=EXP(Y1L+(Y2L-Y1L)*(LOG(XB)-X1L)/DEN)*XB**MOM
        ELSE
          YAV=EXP(0.5D0*(Y1L+Y2L))
          YA=YAV*XA**MOM
          YB=YAV*XB**MOM
        ENDIF
C
        DXL=LOG(XB)-LOG(XA)
        DYL=LOG(YB)-LOG(YA)
        IF(ABS(DXL).GT.EPS*ABS(DYL)) THEN
          AP1=1.0D0+(DYL/DXL)
          IF(ABS(AP1).GT.EPS) THEN
            DSUM=(YB*XB-YA*XA)/AP1
          ELSE
            DSUM=YA*XA*DXL
          ENDIF
        ELSE
          DSUM=0.5D0*(YA+YB)*(XB-XA)
        ENDIF
        SMOMLL=SMOMLL+DSUM
      ENDDO
      RETURN
C
C  ****  SMOMLL = INTEGRAL LOG(X)*Y(X) dX, MOM.LT.-100.
C
 3    CONTINUE
      DO I=IL,IU
        XA=MAX(XLOW,X(I))
        XB=MIN(XUP,X(I+1))
        IF(I.EQ.1) THEN
          XA=XLOW
        ELSE IF(I.EQ.NP-1) THEN
          XB=XUP
        ENDIF
        X1L=LOG(MAX(X(I),ZERO))
        X2L=LOG(X(I+1))
        Y1L=LOG(MAX(Y(I),ZERO))
        Y2L=LOG(MAX(Y(I+1),ZERO))
        DEN=X2L-X1L
        IF(ABS(DEN).GT.ZERO) THEN
          YA=EXP(Y1L+(Y2L-Y1L)*(LOG(XA)-X1L)/DEN)*XA**MOM
          YB=EXP(Y1L+(Y2L-Y1L)*(LOG(XB)-X1L)/DEN)*XB**MOM
        ELSE
          YAV=EXP(0.5D0*(Y1L+Y2L))
          YA=YAV*XA**MOM
          YB=YAV*XB**MOM
        ENDIF
        DXL=LOG(XB)-LOG(XA)
        DYL=LOG(YB)-LOG(YA)
        IF(ABS(DXL).GT.EPS*ABS(DYL)) THEN
          AP1=1.0D0+(DYL/DXL)
          IF(ABS(AP1).GT.EPS) THEN
            APREC=1.0D0/AP1
            DSUM=(YB*XB*(LOG(XB)-APREC)-YA*XA*(LOG(XA)-APREC))*APREC
          ELSE
            DSUM=YA*XA*0.5D0*(LOG(XB)**2-LOG(XA)**2)
          ENDIF
        ELSE
          DSUM=0.5D0*(YA*LOG(XA)+YB*LOG(XB))*(XB-XA)
        ENDIF
        SMOMLL=SMOMLL+DSUM
      ENDDO
      RETURN
      END
C  *********************************************************************
C                       SUBROUTINE SPLINE
C  *********************************************************************
      SUBROUTINE SPLINE(X,Y,A,B,C,D,S1,SN,N)
C
C     This subroutine determines the coefficients of a piecewise cubic
C  spline that interpolates the input table (X,Y) of function values.
C  Duplicated abscissas are considered as discontinuities; a separate
C  spline is used for each interval between consecutive discontinuities,
C  with 'natural' end-point shape (null second derivative) at the
C  discontinuities.
C
C  Input:
C     X(1:N) ..... grid points (must be in non-decreasing order).
C     Y(1:N) ..... corresponding function values.
C     S1,SN ...... second derivatives at X(1) and X(N).
C     N .......... number of grid points.
C
C  Output:
C     A,B,C,D(1:N) ... spline coefficients.
C
C  Other subprograms used: subroutine SPLIN0.
C
C  The interpolating cubic polynomial in the I-th interval, from X(I) to
C  X(I+1), is
C               P(x) = A(I)+x*(B(I)+x*(C(I)+x*D(I)))
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (EPS=1.0D-10)
      DIMENSION X(N),Y(N),A(N),B(N),C(N),D(N)
C
      PARAMETER (NM=25000)  ! Auxiliary storage.
      DIMENSION XP(NM),YP(NM),AP(NM),BP(NM),CP(NM),DP(NM)
C
      SS1=S1
      SSN=SN
C
      IO=0
      I=0
      NP=0
 1    I=I+1
      NP=NP+1
      XP(NP)=X(I)
      YP(NP)=Y(I)
      IF(I.EQ.N) GO TO 2
C
      IF(ABS(X(I+1)-X(I)).GT.EPS*MAX(ABS(X(I)),ABS(X(I+1)))) THEN
        GO TO 1
      ELSE
        X(I)=X(I+1)
      ENDIF
 2    CONTINUE
C
      IF(NP.LT.2) THEN
        WRITE(6,10)
 10     FORMAT(1X,'*** Error in SPLINE: More than 2 coinciding ',
     1    'abscissas.',/5X,'Interpolation is not possible.')
        OPEN(33,FILE='SPLINE-error.dat')
          WRITE(33,*) '# Error at I =',I
          DO J=1,N
            WRITE(33,'(I5,1P,2E18.10)') J,X(J),Y(J)
          ENDDO
        CLOSE(33)
        STOP 'SPLINE: More than 2 coinciding abscissas.'
      ELSE IF(NP.EQ.2) THEN  ! Linear interpolation.
        AP(1)=(XP(2)*YP(1)-XP(1)*YP(2))/(XP(2)-XP(1))
        BP(1)=(YP(2)-YP(1))/(XP(2)-XP(1))
        CP(1)=0.0D0
        DP(1)=0.0D0
        AP(2)=AP(1)
        BP(2)=BP(1)
        CP(2)=CP(1)
        DP(2)=DP(1)
      ELSE IF(NP.EQ.3) THEN  ! Quadratic interpolation.
        BB=((XP(1)-XP(2))**2*(YP(3)-YP(2))
     1    -(XP(3)-XP(2))**2*(YP(1)-YP(2)))
     2    /((XP(3)-XP(1))*(XP(3)-XP(2))*(XP(2)-XP(1)))
        CC=((XP(3)-XP(2))*(YP(1)-YP(2))
     1    -(XP(1)-XP(2))*(YP(3)-YP(2)))
     2    /((XP(3)-XP(1))*(XP(3)-XP(2))*(XP(2)-XP(1)))
        AP(1)=YP(2)-BB*XP(2)+CC*XP(2)**2
        BP(1)=BB-2.0D0*CC*XP(2)
        CP(1)=CC
        DP(1)=0.0D0
        AP(2)=AP(1)
        BP(2)=BP(1)
        CP(2)=CP(1)
        DP(2)=DP(1)
        AP(3)=AP(1)
        BP(3)=BP(1)
        CP(3)=CP(1)
        DP(3)=DP(1)
      ELSE
        IF(NP.GT.NM) THEN
          WRITE(6,11)
 11       FORMAT(1X,'*** Error in SPLINE: too many grid points ',
     1      'between two',/5X,'discontinuities of Y(X). ',
     2      /5X,'Details in file ''SPLIN0-error.dat''.')
          WRITE(6,*) '     NP =',NP
          STOP 'SPLINE: NP is larger than NPM.'
        ENDIF
        IF(IO.EQ.1) THEN
          SP1=SS1
        ELSE
          SP1=0.0D0
        ENDIF
        IF(I.EQ.N) THEN
          SPN=SSN
        ELSE
          SPN=0.0D0
        ENDIF
        CALL SPLIN0(XP,YP,AP,BP,CP,DP,SP1,SPN,NP)
      ENDIF
C
      DO J=1,NP
        IO=IO+1
        A(IO)=AP(J)
        B(IO)=BP(J)
        C(IO)=CP(J)
        D(IO)=DP(J)
      ENDDO
      IF(I.LT.N) THEN
        NP=0
        GO TO 1
      ENDIF
C
      RETURN
      END
C  *********************************************************************
C                       SUBROUTINE SPLIN0
C  *********************************************************************
      SUBROUTINE SPLIN0(X,Y,A,B,C,D,S1,SN,N)
C
C     Initialization of cubic spline interpolation of tabulated data.
C  It is assumed that the function and its first two derivatives are
C  continuous.
C
C  Input:
C     X(1:N) ..... grid points (the X values must be in strictly
C                      increasing order).
C     Y(1:N) ..... corresponding function values.
C     S1,SN ...... second derivatives at X(1) and X(N). The natural
C                  spline corresponds to taking S1=SN=0.
C     N .......... number of grid points.
C  Output:
C     A,B,C,D(1:N) ... spline coefficients.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (EPS=1.0D-10)
      DIMENSION X(N),Y(N),A(N),B(N),C(N),D(N)
C
      IF(N.LT.4) THEN
        WRITE(6,10) N
 10     FORMAT(1X,'*** Error in SPLIN0: interpolation cannot be ',
     1    'performed with',I4,' points.',
     2    /5X,'Details in file ''SPLIN0-error.dat''.')
        OPEN(33,FILE='SPLIN0-error.dat')
          DO J=1,N
            WRITE(33,'(I5,1P,2E18.10)') J,X(J),Y(J)
          ENDDO
        CLOSE(33)
        STOP 'SPLIN0: N is less than 4.'
      ENDIF
      N1=N-1
      N2=N-2
C  ****  Auxiliary arrays H(=A) and DELTA(=D).
      DO I=1,N1
        A(I)=X(I+1)-X(I)  ! h_i
        IF(A(I).LT.EPS*MAX(ABS(X(I)),ABS(X(I+1)))) THEN
          WRITE(6,11)
 11       FORMAT(1X,'*** Error in SPLIN0: X values not in',
     1      'increasing order.',
     2      /5X,'Details in file ''SPLIN0-error.dat''.')
          OPEN(33,FILE='SPLIN0-error.dat')
            WRITE(33,'(A,I5)') 'Order error at I =',I
            DO J=1,N
              WRITE(33,'(I5,1P,2E18.10)') J,X(J),Y(J)
            ENDDO
          CLOSE(33)
          STOP 'SPLIN0: X values not in increasing order.'
        ENDIF
        D(I)=(Y(I+1)-Y(I))/A(I)  ! delta_i
      ENDDO
C  ****  Symmetric coefficient matrix (augmented).
      DO I=1,N2
        B(I)=2.0D0*(A(I)+A(I+1))  ! C_i
      ENDDO
      DO K=N1,2,-1
        D(K)=6.0D0*(D(K)-D(K-1))  ! D_i
      ENDDO
      D(2)=D(2)-A(1)*S1
      D(N1)=D(N1)-A(N1)*SN
C  ****  Gauss solution of the tridiagonal system.
      DO I=2,N2
        R=A(I)/B(I-1)
        B(I)=B(I)-R*A(I)
        D(I+1)=D(I+1)-R*D(I)
      ENDDO
C  ****  The SIGMA coefficients are stored in array D.
      D(N)=SN
      D(N1)=D(N1)/B(N2)
      DO K=N2,2,-1
        D(K)=(D(K)-A(K)*D(K+1))/B(K-1)
      ENDDO
C  ****  Spline coefficients.
      SI1=S1
      DO I=1,N1
        SI=SI1
        SI1=D(I+1)
        H=A(I)
        HI=1.0D0/H
        A(I)=(HI/6.0D0)*(SI*X(I+1)**3-SI1*X(I)**3)
     1      +HI*(Y(I)*X(I+1)-Y(I+1)*X(I))
     2      +(H/6.0D0)*(SI1*X(I)-SI*X(I+1))
        B(I)=(HI/2.0D0)*(SI1*X(I)**2-SI*X(I+1)**2)
     1      +HI*(Y(I+1)-Y(I))+(H/6.0D0)*(SI-SI1)
        C(I)=(HI/2.0D0)*(SI*X(I+1)-SI1*X(I))
        D(I)=(HI/6.0D0)*(SI1-SI)
      ENDDO
C  ****  Quadratic extrapolation for X.GT.X(N). Natural spline if SN=0.
      A(N)=A(N1)+D(N1)*X(N)**3
      B(N)=B(N1)-3.0D0*D(N1)*X(N)**2
      IF(ABS(SN).LT.1.0D-16) THEN
        C(N)=0.0D0
      ELSE
        C(N)=C(N1)+3.0D0*D(N1)*X(N)
      ENDIF
      D(N)=0.0D0
C
      RETURN
      END
C  *********************************************************************
C                       SUBROUTINE FINDI
C  *********************************************************************
      SUBROUTINE FINDI(XC,X,N,I)
C
C     This subroutine finds the interval (X(I),X(I+1)) that contains the
C  value XC by using the binary search algorithm.
C
C  Input:
C     XC ............. point to be located.
C     X(1:N) ......... grid points.
C     N  ............. number of grid points.
C  Output:
C     I .............. interval index.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      DIMENSION X(N)
C
      IF(XC.GT.X(N)) THEN
        I=N
      ELSE IF(XC.LT.X(1)) THEN
        I=1
      ELSE
        I=1
        I1=N
 1      IT=(I+I1)/2
        IF(XC.GT.X(IT)) THEN
          I=IT
        ELSE
          I1=IT
        ENDIF
        IF(I1-I.GT.1) GO TO 1
      ENDIF
      RETURN
      END


==> anc/colstop/elastic/example.in <==
6      Projectile: 1=e-,2=e+,3=mu-,4=mu+,5=p+,6=p-,7=alpha
1      Wave equation: 1=Schrod, 2=Schrod M=infty, 3=Dirac
3      Potential: 1=V(r), 2=+1st corr, 3=+1st+2nd corrects
1      Screening model: 1=DHFS, 2=TFM, 3=Wentzel
79     Atomic number (1 to 99)
1e8    Kinetic energy in LAB, as many lines as needed


==> anc/colstop/elastic/gosan/gosan.f <==
C
C     *********************
C     *   PROGRAM GOSAN   *
C     *********************
C
C     This program computes the Goudsmit-Saunderson multiple scattering
C  distribution for an elastic DCS that is read from a file named
C  'dcs.dat'. Notice that the present source file reads the 'dcs.dat'
C  files generated by the program ELASTIC, and uses the DCS calculated
C  with the method of partial waves. To operate with different DCS data,
C  the user should modify the READ sentence marked with the string
C  '! input ****'.
C
C    Notice that the input file 'dcs.dat' must be copied to the
C  directory where the executable 'gosan.exe' is run.
C
C    The program generates output files with tables of
C  1) the coefficients in the Legendre expansions,
C  2) the input DCS compared with the DCS recalculated from its
C     Legendre expansion (to verify the accuracy of the latter), and
C  3) the multiple scattering angular distribution for the path length
C     s corresponding to the desired average number of collisions, Nav
C     (i.e., for s equal to Nav times the mean free path).
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (PI=3.1415926535897932D0, R2PI=0.5D0/PI)
      PARAMETER (NAM=2000)
      DIMENSION RMU(NAM),DCS(NAM)
      PARAMETER (NGT=15000)
      COMMON/CGSPDF/PDF(NAM),FL(NGT),GL(NGT),TCS,NTERM
      DIMENSION FF(NGT),PL(NGT)
C
C  ****  Read the DCS table: scattering angle TH in deg and differential
C        cross section per unit solid angle in arbitrary units.
      OPEN(99,FILE='dcs.dat')
      NTAB=0
      DO I=1,10000
 1      CONTINUE
        READ(99,*,ERR=1,END=2) THT,FA,FB,FC,FD,DCST  ! input ****
        NTAB=NTAB+1
        RMU(NTAB)=SIN(THT*PI/360.0D0)**2
        DCS(NTAB)=DCST
      ENDDO
 2    CONTINUE
      CLOSE(99)
C
C  ****  Goudsmit-Saunderson multiple scattering distribution.
C
      WRITE(6,*) ' Number of terms in the Legendre expansion?'
      WRITE(6,*) ' (cannot be larger than 15000)'
      READ(5,*) RNLEG
      NLEG=INT(RNLEG)
      WRITE(6,*) ' NLEG =', NLEG
      NEWOLD=0
C
 100  CONTINUE
      WRITE(6,*) ' '
      WRITE(6,*) ' Enter the average number of collisions, Nav ...'
      IF(NEWOLD.EQ.1) WRITE(6,*)
     1  ' (this will overwrite the output files; ctrl-C ends the run)'
      READ(5,*) RNAV
      WRITE(6,*) ' Nav =', RNAV
      CALL GS(RMU,DCS,NTAB,RNAV,NLEG,NEWOLD)
      IF(NEWOLD.EQ.1) GO TO 100
C
C  ****  Verification. The DCS is recomputed from its Legendre series
C        with the calculated coefficients.
C
      OPEN(99,FILE='GS-dcs.dat')
      WRITE(99,'(''# Differential cross section table'')')
      WRITE(99,'(''#  '')')
      WRITE(99,'(''# Total cross section ='',1P,E13.6)') TCS
      WRITE(99,'(''#  '')')
      WRITE(6,'(''# Total cross section ='',1P,E13.6)') TCS
      WRITE(99,'(''#'',20X,''mu=(1-cos(theta))/2'')')
      WRITE(99,'(''#  '')')
      WRITE(99,'(''#   theta/deg'',8X,''mu'',11X,''DCS'',7X,
     1  ''DCS(Legendre)'',2X,''error'',/,''# '',64(''-''))')
      DO L=1,NTERM
        FF(L)=(L-0.5D0)*FL(L)
      ENDDO
      ERRM=0.0D0
      DO IA=1,NTAB
        RMUI=RMU(IA)
        X=1.0D0-2.0D0*RMUI
        CALL LEGENP(X,PL,NTERM)
C
        SUM=0.0D0
        DO L=1,NTERM
          SUM=SUM+FF(L)*PL(L)
        ENDDO
        IF(SUM.LT.1.0D-35) THEN
          ERRI=1.0D0
        ELSE
          IF(NLEG.GT.50) THEN
            ERRI=ABS(FL(NTERM))/SUM
          ELSE
            ERRI=0.0D0
          ENDIF
        ENDIF
        ERRM=MAX(ERRM,ERRI)
        RDCSI=ABS(SUM)*R2PI*TCS
C
        IF(RMU(IA).LT.1.0D-7) THEN
          TH=SQRT(RMU(IA)*(4.0D0-2.666666666666666D0*RMU(IA)))
        ELSE
          TH=ACOS(1.0D0-2.0D0*RMU(IA))
        ENDIF
        TH=TH*180.0D0/PI
        WRITE(99,'(1P,4E14.6,E9.1)') TH,RMU(IA),DCS(IA),RDCSI,ERRI
      ENDDO
      IF(ERRM.GT.1.0D-2) THEN
        WRITE(99,'(''# '')')
        WRITE(99,'(''# WARNING: The Legendre series has not'',
     1    '' converged'')')
        WRITE(99,'(''#          Maximum relative error ='',1P,E8.1)')
     1      ERRM
      ENDIF
      CLOSE(99)
C
      NEWOLD=1
      GO TO 100
      END


C  *********************************************************************
C                       SUBROUTINE GS
C  *********************************************************************
      SUBROUTINE GS(RMU,DCS,NMU,RNAV,NLEG,NEWOLD)
C
C     This subroutine computes the Goudsmit-Saunderson multiple scat-
C  tering distribution. The DCS is considered as a function of the
C  variable RMU=(1-COS(THETA))/2. Notice that the normalization of the
C  DCS (that is, the adopted surface unit) is irrelevant.
C
C  Input parameters:
C    RMU ..... array of RMU values in the DCS table.
C    DCS ..... array with corresponding DCS values (in arbitrary units).
C    NMU ..... number of RMU values in the DCS table.
C    RNAV .... average number of collisions, or path length in units
C              of the mean free path.
C    NLEG .... desired number of terms in the Legendre expansions,
C              less than 15000.
C
C  Output through common /CGSPDF/:
C    NTERM ... number of added terms in the Legendre expansion.
C    GSPDF ... array with NA GS distribution values at XMU.
C    ERR ..... estimated relative uncertainty of GSPDF.
C    TCS ..... total cross section (same units as the input DCS).
C    FL ...... coefs. in the Legendre expansion of the DCS.
C    GL ...... G_L Legendre integrals.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (PI=3.1415926535897932D0)
      DIMENSION RMU(NMU),DCS(NMU)
C
      PARAMETER (NAM=2000)
      COMMON/CDCSGS/XMU(NAM),DCSG(NAM),XMUL(NAM),DCSGL(NAM),NA
      PARAMETER (NGT=15000)
      COMMON/CGSPDF/PDF(NAM),FL(NGT),GL(NGT),TCS,NTERM
C
      DIMENSION ERR(NAM),HL(NGT),PL(NGT)
C
      IF(NEWOLD.EQ.1) GO TO 100
C
C  ****  Log-log interpolation table.
C
      IF(NMU.GT.NAM) THEN
        WRITE(6,*) 'NMU =',NMU
        WRITE(6,*) 'NAM =',NAM
        WRITE(6,'(''  GS: NMU is larger than NAM'')')
        STOP '  GS: MNU is larger than NAM'
      ENDIF
      NA=NMU
      DO IA=1,NA
        XMU(IA)=RMU(IA)
        DCSG(IA)=DCS(IA)
        XMUL(IA)=LOG(MAX(XMU(IA),1.0D-99))
        DCSGL(IA)=LOG(MAX(DCSG(IA),1.0D-99))
      ENDDO
C
C  ****  Calculation of the GS coefficients.
C
      NLEGT=MAX(MIN(NLEG,NGT),200)
      CALL GSCOEF(NLEGT)
C
 100  CONTINUE
      OPEN(99,FILE='GS-coefs.dat')
      WRITE(99,'(''# Goudsmit-Saunderson transport coefficients'')')
      WRITE(99,'(''# '')')
      WRITE(99,'(''# F_L = coefficients in the DCS expansion'')')
      WRITE(99,'(''# G_L = 1-F_L'')')
      WRITE(99,'(''# H_L = (2*L+1)*[exp(-Nav*G_L)-exp(-Nav)]'')')
      WRITE(99,'(''# '')')
      WRITE(99,'(''#    L'',6X,''F_L'',11X,''G_L'',11X,''H_L'')')
      WRITE(99,'(''# '',47(''-''))')
      DELNS=EXP(-RNAV)
      DO L=1,NTERM
        HL(L)=(2*L-1)*(EXP(-RNAV*GL(L))-DELNS)
        IF(HL(L).LT.1.0D-95) HL(L)=0.0D0
        WRITE(99,'(I6,1P,4E14.6)') L-1,FL(L),GL(L),HL(L)
      ENDDO
      CLOSE(99)
C
C  ****  Goudsmit-Saunderson multiple-scattering distribution.
C
      ERRM=0.0D0
      DO I=1,NA
        RMUI=XMU(I)
        X=1.0D0-2.0D0*RMUI
        CALL LEGENP(X,PL,NTERM)
C
        SUM=0.0D0
        DO L=1,NTERM
          SUM=SUM+HL(L)*PL(L)
        ENDDO
        IF(SUM.LT.1.0D-35) THEN
          ERR(I)=1.0D0
        ELSE
          IF(NTERM.GT.10) THEN
            ERR(I)=10.0D0*ABS(HL(NTERM))/SUM
          ELSE
            ERR(I)=0.0D0
          ENDIF
        ENDIF
        ERRM=MAX(ERRM,ERR(I))
        PDF(I)=ABS(SUM)/(4.0D0*PI)
      ENDDO
      IF(ERRM.GT.1.0D-2) THEN
        WRITE(6,'(''# '')')
        WRITE(6,'(''# WARNING: The Legendre series has not'',
     1    '' converged'')')
        WRITE(6,'(''#          Maximum relative error ='',1P,E8.1)')
     1      ERRM
      ENDIF
C
C  ****  Finally, we check that the normalization is correct.
C
C  ... we first compute the integral of the continuous distribution
C      (considering the PDF as a function of XMU),
      SUMP=SMOMLL(XMU,PDF,0.0D0,XMU(NA),NA,0,0)
C  ... and we add the probability of no scattering, DELNS.
      SUM=SUMP*4.0D0*PI+DELNS
C
      OPEN(99,FILE='GS-pdf.dat')
      WRITE(99,'(''# Subroutine GS'',/,''# Goudsmit-Saunderson'',
     1 '' multiple scattering distribution'')')
      WRITE(99,'(''# '')')
      WRITE(99,'(''#      <number of collisions> ='',1P,E13.6)') RNAV
      WRITE(6,'(''#      <number of collisions> ='',1P,E13.6)') RNAV
      C1AV=EXP(-RNAV*GL(2))
      WRITE(99,'(''#                 <cos theta> ='',1P,E13.6)') C1AV
      WRITE(6,'(''#                 <cos theta> ='',1P,E13.6)') C1AV
      C2AV=(1.0D0+2.0D0*EXP(-RNAV*GL(3)))/3.0D0
      WRITE(99,'(''#            <(cos theta)**2> ='',1P,E13.6)') C2AV
      WRITE(99,'(''# '')')
      WRITE(99,'(''# Legendre expansion:'')')
      WRITE(99,'(''#             number of terms ='',I6)') NTERM
      WRITE(99,'(''# normalization (should be 1) ='',1P,E13.6)') SUM
      WRITE(6,'(''# normalization (should be 1) ='',1P,E13.6)') SUM
      IF(ERRM.GT.1.0D-2) THEN
        WRITE(99,'(''# '')')
        WRITE(99,'(''# WARNING: The Legendre series has not'',
     1    '' converged'')')
        WRITE(99,'(''#          Maximum relative error ='',1P,E8.1)')
     1      ERRM
      ENDIF
      WRITE(99,'(''# '')')
      WRITE(99,'(''#'',20X,''mu=(1-cos(theta))/2'')')
      WRITE(99,'(''# '')')
      WRITE(99,'(''#    theta'',11X,''mu'',8X,''PDF(theta)'',
     1    4X,''error'',/,''#    (deg)'',23X,''(1/sr)'')')
      WRITE(99,'(''# '',50(''-''))')
      DO IA=1,NA
        IF(XMU(IA).LT.1.0D-7) THEN
          TH=SQRT(XMU(IA)*(4.0D0-2.666666666666666D0*XMU(IA)))
        ELSE
          TH=ACOS(1.0D0-2.0D0*XMU(IA))
        ENDIF
        WRITE(99,'(1P,3E14.6,E9.1)') TH*180.0D0/PI,XMU(IA),PDF(IA),
     1    MAX(ERR(IA),1.0D-7)
      ENDDO
      CLOSE(99)
C
      RETURN
      END
C  *********************************************************************
C                       SUBROUTINE GSCOEF
C  *********************************************************************
      SUBROUTINE GSCOEF(NLEG)
C
C     This subroutine computes the Goudsmit-Saunderson transport coef-
C  ficients F_L from the elastic DCS.
C
C  NLEG is the number of terms included in the GS series (.LT.NGT).
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (PI=3.1415926535897932D0)
C
      PARAMETER (NAM=2000)
      COMMON/CDCSGS/XMU(NAM),DCSG(NAM),XMUL(NAM),DCSGL(NAM),NA
      PARAMETER (NGT=15000)
      COMMON/CGSPDF/PDF(NAM),FL(NGT),GL(NGT),TCS,NTERM
C
      DIMENSION X(NGT),W(NGT)
      DIMENSION PL(NGT),XC(1000),F0(1000),F1(1000)
C
      IF(NLEG.GT.NGT) THEN
        WRITE(6,*) 'NLEG =',NLEG
        WRITE(6,*) ' NGT =',NGT
        WRITE(6,'(''  GSCOEF: NLEG is larger than NGT'')')
        STOP '  GSCOEF: NLEG is larger than NGT'
      ENDIF
      NLM=MAX(500,MIN(NLEG/2,NGT/2)+10)
      CALL GAULEG(X,W,NLM)
C
C  ****  Angular subintervals.
C
      J=1
      XC(J)=0.0D0
      DCSL=1.0D-1*DCSG(1)
      DCSU=1.0D+1*DCSG(1)
      DO I=2,NA
        IF((DCSL.GT.DCSG(I)).OR.(DCSU.LT.DCSG(I))
     1    .OR.(XMU(I)-XC(J).GT.0.1D0)) THEN
          J=J+1
          XC(J)=XMU(I)
          DCSL=1.0D-1*DCSG(I)
          DCSU=1.0D+1*DCSG(I)
        ENDIF
      ENDDO
C
      IF (ABS(XC(J)-1.0D0).GT.1.0D-6) THEN
        J=J+1
        XC(J)=1.0D0
      ENDIF
      NXC=J
C
      DO J=2,NXC
        F0(J-1)=(XC(J)+XC(J-1))/2.0D0
        F1(J-1)=(XC(J)-XC(J-1))/2.0D0
      ENDDO
C
      DO L=1,NLEG
        FL(L)=0.0D0
      ENDDO
C
C  ****  Gauss-Legendre integration of the GS transport integrals.
C
      DO I=1,NLM
        DO J=1,NXC-1
          XI=F0(J)+X(I)*F1(J)
          FUNXI=F1(J)*W(I)*DCSGS(XI)
          CALL LEGENP(1.0D0-2.0D0*XI,PL,NLEG)
          DO L=1,NLEG
            FL(L)=FL(L)+PL(L)*FUNXI
          ENDDO
        ENDDO
      ENDDO
C
      TCS=FL(1)
      FL(1)=1.0D0
      GL(1)=0.0D0
      DO L=2,NLEG
        IF(FL(L).GT.0.0D0) THEN
          FL(L)=FL(L)/TCS
          GL(L)=1.0D0-FL(L)
        ELSE
          NTERM=L-1
          GO TO 1
        ENDIF
      ENDDO
      NTERM=NLEG
 1    CONTINUE
      TCS=4.0D0*PI*TCS
C
      IF(NTERM.LT.NLEG) THEN
        DO L=NTERM+1,NLEG
          FL(L)=0.0D0
          GL(L)=1.0D0
        ENDDO
      ENDIF
C
      RETURN
      END
C  *********************************************************************
C                       SUBROUTINE GAULEG
C  *********************************************************************
      SUBROUTINE GAULEG(X,W,N)
C
C     This subroutine returns the abscissas X(1:N) and weights W(1:N) of
C  the Gauss-Legendre N-point quadrature formula.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      DIMENSION X(N),W(N)
      PARAMETER (EPS=1.0D-15)
      M=(N+1)/2
      XM=0.0D0
      XL=1.0D0
      DO I=1,M
        Z=COS(3.141592654D0*(I-0.25D0)/(N+0.5D0))
    1   CONTINUE
          P1=1.0D0
          P2=0.0D0
          DO J=1,N
            P3=P2
            P2=P1
            P1=((2.0D0*J-1.0D0)*Z*P2-(J-1.0D0)*P3)/J
          ENDDO
          PP=N*(Z*P1-P2)/(Z*Z-1.0D0)
          Z1=Z
          Z=Z1-P1/PP
        IF(ABS(Z-Z1).GT.EPS*(1.0D0+ABS(Z))) GO TO 1
        X(I)=XM-XL*Z
        X(N+1-I)=XM+XL*Z
        W(I)=2.0D0*XL/((1.0D0-Z*Z)*PP*PP)
        W(N+1-I)=W(I)
      ENDDO
      RETURN
      END
C  *********************************************************************
C                       SUBROUTINE LEGENP
C  *********************************************************************
      SUBROUTINE LEGENP(X,PL,NL)
C
C     This subroutine computes the first NL Legendre polynomials for the
C  argument X, using their recurrence relation. PL is an array of phys-
C  ical dimension equal to NL or larger. On output PL(J), J=1:NL, con-
C  tains the value of the Legendre polynomial of degree (order) J-1.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      DIMENSION PL(NL)
      PL(1)=1.0D0
      PL(2)=X
      IF(NL.GT.2) THEN
        TWOX=2.0D0*X
        F1=X
        D=1.0D0
        DO J=3,NL
          F1=F1+TWOX
          F2=D
          D=D+1.0D0
          PL(J)=(F1*PL(J-1)-F2*PL(J-2))/D
        ENDDO
      ENDIF
      RETURN
      END
C  *********************************************************************
C                       FUNCTION DCSGS
C  *********************************************************************
      FUNCTION DCSGS(RMU)
C
C  This function computes the DCS in (cm**2/sr) by linear log-log inter-
C  polation in RMU=(1-cos(theta))/2.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
C
      PARAMETER (NAM=2000)
      COMMON/CDCSGS/XMU(NAM),DCSG(NAM),XMUL(NAM),DCSGL(NAM),NA
C
      RMUL=LOG(MAX(RMU,1.0D-35))
      CALL FINDI(RMUL,XMUL,NA,I)
C  **** Linear log-log interpolation.
      DCSGS=EXP(DCSGL(I)+(DCSGL(I+1)-DCSGL(I))
     1     *((RMUL-XMUL(I))/(XMUL(I+1)-XMUL(I))))
      RETURN
      END


C  *********************************************************************
C                       SUBROUTINE FINDI
C  *********************************************************************
      SUBROUTINE FINDI(XC,X,N,I)
C
C     This subroutine finds the interval (X(I),X(I+1)) that contains the
C  value XC by using the binary search algorithm.
C
C  Input:
C     XC ............. point to be located.
C     X(1:N) ......... grid points.
C     N  ............. number of grid points.
C  Output:
C     I .............. interval index.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      DIMENSION X(N)
C
      IF(XC.GT.X(N)) THEN
        I=N
      ELSE IF(XC.LT.X(1)) THEN
        I=1
      ELSE
        I=1
        I1=N
 1      IT=(I+I1)/2
        IF(XC.GT.X(IT)) THEN
          I=IT
        ELSE
          I1=IT
        ENDIF
        IF(I1-I.GT.1) GO TO 1
      ENDIF
      RETURN
      END
C  *********************************************************************
C                       FUNCTION SMOMLL
C  *********************************************************************
      FUNCTION SMOMLL(X,Y,XL,XU,NP,MOM,ILOG)
C
C     Calculates integrals of a tabulated function, Y(X), over the
C  interval (XL,XU) by using linear log-log interpolation of the input
C  table. The values of both the variable X and the function Y are
C  assumed to be non-negative.
C
C  Input arguments:
C     X(1:NP) ..... array of variable values (in increasing order).
C     Y(1:NP) ..... corresponding function values.
C     NP .......... number of points in the table.
C     XL, XU ...... limits of the integration interval.
C     MOM ......... moment order.
C     ILOG ........ optional logarithm:
C                   ILOG=1,  SMOMLL = INTEGRAL X**MOM*LOG(X)*Y(X) dX
C                   else     SMOMLL = INTEGRAL X**MOM*Y(X) dX.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (EPS=1.0D-12, ONEM=1.0D0-EPS, ZERO=1.0D-98)
      DIMENSION X(NP),Y(NP)
C
      IF(NP.LT.2) STOP 'SMOMLL: NP is too small.'
      IF(X(1).LT.0.0D0.OR.Y(1).LT.0.0D0) THEN
        I=1
        WRITE(6,'(A,I5,1P,2E15.7)') 'I,X(I),Y(I) =',I,X(I),Y(I)
        STOP 'SMOMLL: Negative values in the table.'
      ENDIF
      DO I=2,NP
        IF(X(I).LT.0.0D0.OR.Y(I).LT.0.0D0) THEN
          WRITE(6,'(A,I5,1P,2E15.7)') 'I,X(I),Y(I) =',I,X(I),Y(I)
          STOP 'SMOMLL: Negative values in the table.'
        ENDIF
        IF(X(I).LT.X(I-1)*ONEM) THEN
          J=I-1
          WRITE(6,'(A,I5,1P,2E15.7)') 'I,X(I),Y(I) =',J,X(J),Y(J)
          WRITE(6,'(A,I5,1P,2E15.7)') 'I,X(I),Y(I) =',I,X(I),Y(I)
          STOP 'SMOMLL: X values are in decreasing order.'
        ENDIF
      ENDDO
C
      XLOW=XL
      IF(XLOW.LT.ZERO) XLOW=ZERO
      XUP=XU
C
      IF(XLOW.GT.XUP) THEN
        WRITE(6,*) 'SMOMLL (warning): XLOW is greater than XUP.'
        WRITE(6,'(A,1P,E15.7,A,E15.7)') ' XLOW =',XLOW,', XUP =',XUP
        SMOMLL=0.0D0
        RETURN
      ENDIF
C
      IF(XLOW.GT.X(NP)) THEN
        I=NP-1
      ELSE IF(XLOW.LT.X(1)) THEN
        I=1
      ELSE
        I=1
        I1=NP
 1      IT=(I+I1)/2
        IF(XLOW.GT.X(IT)) THEN
          I=IT
        ELSE
          I1=IT
        ENDIF
        IF(I1-I.GT.1) GO TO 1
      ENDIF
      IL=I
C
      IF(XUP.GT.X(NP)) THEN
        I=NP-1
      ELSE IF(XUP.LT.X(1)) THEN
        I=1
      ELSE
        I=1
        I1=NP
 2      IT=(I+I1)/2
        IF(XUP.GT.X(IT)) THEN
          I=IT
        ELSE
          I1=IT
        ENDIF
        IF(I1-I.GT.1) GO TO 2
      ENDIF
      IU=I
C
      SMOMLL=0.0D0
      IF(ILOG.EQ.1) GO TO 3
C
C  ****  SMOMLL = INTEGRAL (X**N)*Y(X) dX, MOM.GT.-100.
C
      DO I=IL,IU
        XA=MAX(XLOW,X(I))
        XB=MIN(XUP,X(I+1))
        X1L=LOG(MAX(X(I),ZERO))
        X2L=LOG(MAX(X(I+1),ZERO))
        Y1L=LOG(MAX(Y(I),ZERO))
        Y2L=LOG(MAX(Y(I+1),ZERO))
        DEN=X2L-X1L
        IF(ABS(DEN).GT.EPS) THEN  ! Interpolated values.
          YA=EXP(Y1L+(Y2L-Y1L)*(LOG(XA)-X1L)/DEN)*XA**MOM
          YB=EXP(Y1L+(Y2L-Y1L)*(LOG(XB)-X1L)/DEN)*XB**MOM
        ELSE
          YAV=EXP(0.5D0*(Y1L+Y2L))
          YA=YAV*XA**MOM
          YB=YAV*XB**MOM
        ENDIF
C
        DXL=LOG(XB)-LOG(XA)
        DYL=LOG(YB)-LOG(YA)
        IF(ABS(DXL).GT.EPS*ABS(DYL)) THEN
          AP1=1.0D0+(DYL/DXL)
          IF(ABS(AP1).GT.EPS) THEN
            DSUM=(YB*XB-YA*XA)/AP1
          ELSE
            DSUM=YA*XA*DXL
          ENDIF
        ELSE
          DSUM=0.5D0*(YA+YB)*(XB-XA)
        ENDIF
        SMOMLL=SMOMLL+DSUM
      ENDDO
      RETURN
C
C  ****  SMOMLL = INTEGRAL LOG(X)*Y(X) dX, MOM.LT.-100.
C
 3    CONTINUE
      DO I=IL,IU
        XA=MAX(XLOW,X(I))
        XB=MIN(XUP,X(I+1))
        X1L=LOG(MAX(X(I),ZERO))
        X2L=LOG(X(I+1))
        Y1L=LOG(MAX(Y(I),ZERO))
        Y2L=LOG(MAX(Y(I+1),ZERO))
        DEN=X2L-X1L
        IF(ABS(DEN).GT.ZERO) THEN
          YA=EXP(Y1L+(Y2L-Y1L)*(LOG(XA)-X1L)/DEN)*XA**MOM
          YB=EXP(Y1L+(Y2L-Y1L)*(LOG(XB)-X1L)/DEN)*XB**MOM
        ELSE
          YAV=EXP(0.5D0*(Y1L+Y2L))
          YA=YAV*XA**MOM
          YB=YAV*XB**MOM
        ENDIF
        DXL=LOG(XB)-LOG(XA)
        DYL=LOG(YB)-LOG(YA)
        IF(ABS(DXL).GT.EPS*ABS(DYL)) THEN
          AP1=1.0D0+(DYL/DXL)
          IF(ABS(AP1).GT.EPS) THEN
            APREC=1.0D0/AP1
            DSUM=(YB*XB*(LOG(XB)-APREC)-YA*XA*(LOG(XA)-APREC))*APREC
          ELSE
            DSUM=YA*XA*0.5D0*(LOG(XB)**2-LOG(XA)**2)
          ENDIF
        ELSE
          DSUM=0.5D0*(YA*LOG(XA)+YB*LOG(XB))*(XB-XA)
        ENDIF
        SMOMLL=SMOMLL+DSUM
      ENDDO
      RETURN
      END


==> anc/colstop/elastic/gosan/gosan.gnu <==
# Gnuplot version 5.0 patchlevel 3.
# Plots the results from 'elastic'

reset  # Ignore all system initializations

# Define the appropriate terminal
  set terminal wxt size 900,600 enhanced font 'Arial,12' dashlength 2.0
#set terminal windows size 900,600 enhanced font 'Arial,12'
#set terminal qt size 900,600 font 'Arial,12' enhanced

set encoding utf8  # Character encoding
set mouse
set zero 1.0e-99

# Soft colors
 set linetype  1 lw 2 lc rgb 29390     # UB blue
 set linetype  2 lw 2 lc rgb 13382400  # soft red
 set linetype  3 lw 2 lc rgb 39168     # dark green
 set linetype  4 lw 2 lc rgb 10053171  # brown
 set linetype  5 lw 2 lc rgb 16724940  # pink

#set linetype  1 lw 2 lc rgb 255       # blue
#set linetype  2 lw 2 lc rgb 16711680  # red
#set linetype  3 lw 2 lc rgb 65280     # green
#set linetype  4 lw 2 lc rgb 10053171  # brown
#set linetype  5 lw 2 lc rgb 16711935  # magenta

set linetype 10 lw 2 lc rgb 0         # black
set linetype 11 lw 2 lc rgb 8421504   # 50 percent black

set xzeroaxis linestyle 11
set yzeroaxis linestyle 11

#set palette rgbformulae 7,5,15  # Good for black-and-white printing
set palette defined ( 1 "white", 2 "cyan", 3 "green", \
  4 "yellow" , 5 "orange", 6 "red", 7 "brown")

set dashtype 1 (8,3)       # dashed
set dashtype 2 (12,3,1,3)  # dot-dashed
set dashtype 3 (4,3)       # dotted

set tmargin at screen 0.90
set bmargin at screen 0.13
set rmargin at screen 0.94
set lmargin at screen 0.15
#unset margins  # Removes the margin definitions

set size 1,1  # The plot fills the available canvas
set border lw 2.0
set pointsize 0.8
set bars 0.5
set xyplane at 0.0

#set format xy "10^{%T}"
#set format xy "%.1f"
#set format xy "%.2g"
#set format cb "%.1te%+-3T"

set mxtics 10
set mytics 10

#-----------------------------------------------------------------------

set format xy "%.1te%+-3T"
set xrange [1e-5:180.]
set logscale x
set yrange [*:*]
set logscale y

set key on left bottom Left reverse samplen 5.5 height +1 width +2
set title 'Goudsmit-Saunderson multiple scattering distribution'

set xlabel '{/:Italic {/Symbol q}}  (deg)'
set ylabel "{/:Italic P} ({/:Italic {/Symbol q}} )  (1/sr)"

plot 'GS-pdf.dat' u 1:3 notitle  w l ls 1

pause -1 'Press enter to continue'

#-----------------------------------------------------------------------

set format xy "%.1te%+-3T"
set xrange [1:*]
set yrange [*:*]

set key on left bottom Left reverse samplen 5.5 height +1
set title 'Coefficients in the Goudsmit-Saunderson series'
set xlabel '{/:Italic L}'
set ylabel "Coefficient"

plot 'GS-coefs.dat' u 1:4 title '{/:Italic H_L}' w lp ls 3
pause -1 'Press enter to continue'

#-----------------------------------------------------------------------

set format xy "%.1te%+-3T"
set xrange [1e-5:180.]
set logscale x
set yrange [*:*]
set logscale y

set key on left bottom Left reverse samplen 5.5 height +1
set title 'Differential cross section'
set xlabel '{/:Italic {/Symbol q}}  (deg)'
set ylabel "d{/:Italic {/Symbol s}} /d{/Symbol W}  (cm^2/sr)"

plot 'GS-dcs.dat' u 1:3 title 'DCS original'  w l ls 1, \
     'GS-dcs.dat' u 1:4 title 'DCS Legendre' w l ls 2
pause -1 'Press enter to continue'

#-----------------------------------------------------------------------

set format xy "%.1te%+-3T"
set xrange [1:*]
set yrange [*:2.]

set key on left bottom Left reverse samplen 5.5 height +1
set title 'Coefficients in the Legendre expansion of the DCS'
set xlabel '{/:Italic L}'
set ylabel "Coefficient"

plot 'GS-coefs.dat' u 1:2 title '{/:Italic F_L}'  w lp ls 1, \
     'GS-coefs.dat' u 1:3 title '{/:Italic G_L=1-F_L}' w lp ls 2
pause -1 'Press enter to continue'

#-----------------------------------------------------------------------


==> anc/colstop/elastic/potential.gnu <==
# Gnuplot version 5.0 patchlevel 3.
# Plots the results from 'stopping'

reset  # Ignore all system initializations

# Define the appropriate terminal
set terminal wxt size 900,600 enhanced font 'Arial,12' dashlength 2.0
#set terminal windows size 900,600 enhanced font 'Arial,12'
#set terminal qt size 900,600 font 'Arial,12' enhanced

set encoding utf8  # Character encoding
set mouse
set zero 1.0e-99

###  My line colors and repeat cycle
# irgb(r,g,b) = 256.*256.*r+256.*g+b
set linetype  1 lw 2 lc rgb    29390  # (0,114,206)  UB blue
set linetype  2 lw 2 lc rgb 14423100  # (220,20,60)  crimson
set linetype  3 lw 2 lc rgb  2263842  # (34,139,34)  forest green
set linetype  4 lw 2 lc rgb 10824234  # (165,42,42)  brown
set linetype  5 lw 2 lc rgb  9055202  # (138,43,226) blue violet
set linetype  6 lw 2 lc rgb 16747520  # (255,140,0)  dark orange
set linetype  7 lw 2 lc rgb  3329330  # (50,205,50)  lime green
set linetype  8 lw 2 lc rgb 14329120  # (218,165,32) golden rod
set linetype  9 lw 2 lc rgb    52945  # (0,206,209)  dark turquoise
set linetype cycle 9

set linetype 10 lw 2 lc rgb 0         # black
set linetype 11 lw 2 lc rgb 8421504   # 50 percent black

set dashtype 1 (6,2)           # dashed
set dashtype 2 (8,2,1,2)       # dot-dashed
set dashtype 3 (1,2)           # dotted
set dashtype 4 (8,2,1,2,1,2)   # dot-dashed

set xzeroaxis linestyle 11
set yzeroaxis linestyle 11

#set palette rgbformulae 7,5,15  # Good for black-and-white printing
set palette defined ( 1 "white", 2 "cyan", 3 "green", \
  4 "yellow" , 5 "orange", 6 "red", 7 "brown")

set tmargin at screen 0.90
set bmargin at screen 0.13
set rmargin at screen 0.94
set lmargin at screen 0.15
#unset margins  # Removes the margin definitions

set size 1,1  # The plot fills the available canvas
set border lw 2.0
set pointsize 0.8
set bars 0.5
set xyplane at 0.0

#set format xy "10^{%T}"
#set format xy "%.1f"
#set format xy "%.2g"
#set format cb "%.1te%+-3T"

set mxtics 10
set mytics 10

#-----------------------------------------------------------------------

unset mxtics
unset mytics

set grid xtics ytics mxtics mytics ls 11 lw 1, ls 11 lw 1
set format xy "%.1te%+-3T"

max(a,b)= a > b ? a : b

unset logscale

set key on right top Right opaque samplen 3.0 height +0.5 width -0.5
set title "Effective potential.   Dashed curves = negative values"

set yrange [1.e-20:*]
set logscale y
set logscale x

set xlabel '{/:Italic r}  (atomic units)'
set ylabel "{/:Italic r} {/:Italic V}({/:Italic r})  (atomic units)" offset character 0,0

plot 'potential.dat' u 1:(max(+1.*$2,0.)) t 'r*V(r)' w l ls 2, \
     'potential.dat' u 1:(max(+1.*$3,0.)) t 'r*V_{r1}(r)' w l ls 3, \
     'potential.dat' u 1:(max(+1.*$4,0.)) t 'r*V_{r2}(r)' w l ls 4, \
     'potential.dat' u 1:(max(+1*($2+$3+$4),0.)) t 'r*V_{ef}(r)' w l ls 1, \
     'potential.dat' u 1:(max(-1.*$2,0.)) not w l ls 2 dt 1, \
     'potential.dat' u 1:(max(-1.*$3,0.)) not w l ls 3 dt 1, \
     'potential.dat' u 1:(max(-1.*$4,0.)) not w l ls 4 dt 1, \
     'potential.dat' u 1:(max(-1*($2+$3+$4),0.)) not w l ls 1 dt 1

pause -1 'Press enter to continue'

#-----------------------------------------------------------------------


==> anc/colstop/elastic/scatamp.gnu <==
# Gnuplot version 5.0 patchlevel 3.
# Plots the results from 'stopping'

reset  # Ignore all system initializations

# Define the appropriate terminal
set terminal wxt size 900,600 enhanced font 'Arial,12' dashlength 2.0
#set terminal windows size 900,600 enhanced font 'Arial,12'
#set terminal qt size 900,600 font 'Arial,12' enhanced

set encoding utf8  # Character encoding
set mouse
set zero 1.0e-99

###  My line colors and repeat cycle
# irgb(r,g,b) = 256.*256.*r+256.*g+b
set linetype  1 lw 2 lc rgb    29390  # (0,114,206)  UB blue
set linetype  2 lw 2 lc rgb 14423100  # (220,20,60)  crimson
set linetype  3 lw 2 lc rgb  2263842  # (34,139,34)  forest green
set linetype  4 lw 2 lc rgb 10824234  # (165,42,42)  brown
set linetype  5 lw 2 lc rgb  9055202  # (138,43,226) blue violet
set linetype  6 lw 2 lc rgb 16747520  # (255,140,0)  dark orange
set linetype  7 lw 2 lc rgb  3329330  # (50,205,50)  lime green
set linetype  8 lw 2 lc rgb 14329120  # (218,165,32) golden rod
set linetype  9 lw 2 lc rgb    52945  # (0,206,209)  dark turquoise
set linetype cycle 9

set linetype 10 lw 2 lc rgb 0         # black
set linetype 11 lw 2 lc rgb 8421504   # 50 percent black

set dashtype 1 (6,2)           # dashed
set dashtype 2 (8,2,1,2)       # dot-dashed
set dashtype 3 (1,2)           # dotted
set dashtype 4 (8,2,1,2,1,2)   # dot-dashed

set xzeroaxis linestyle 11
set yzeroaxis linestyle 11

#set palette rgbformulae 7,5,15  # Good for black-and-white printing
set palette defined ( 1 "white", 2 "cyan", 3 "green", \
  4 "yellow" , 5 "orange", 6 "red", 7 "brown")

set tmargin at screen 0.90
set bmargin at screen 0.13
set rmargin at screen 0.94
set lmargin at screen 0.15
#unset margins  # Removes the margin definitions

set size 1,1  # The plot fills the available canvas
set border lw 2.0
set pointsize 0.8
set bars 0.5
set xyplane at 0.0

#set format xy "10^{%T}"
#set format xy "%.1f"
#set format xy "%.2g"
#set format cb "%.1te%+-3T"

set mxtics 10
set mytics 10

#-----------------------------------------------------------------------

unset mxtics
unset mytics

set grid xtics ytics mxtics mytics ls 11 lw 1, ls 11 lw 1
set format xy "%.1te%+-3T"

max(a,b)= a > b ? a : b

set logscale x
set logscale y

set key on right top opaque samplen 3 height +1 width -1
set title "|Scattering amplitude| vs angle (in CM).  Dashed curves = negative values"
set xlabel '{/:Italic {/Symbol q}}  (deg)'
set ylabel "|{/:Italic f} ({/:Italic {/Symbol q}} )|  (cm)" offset character 0,0

plot 'scatamp.dat' u 1:(max($3,0.)) t 'Eikonal, Re' w p ls 1, \
     'scatamp.dat' u 1:(max(-$3,0.)) not w p ls 1 dt 1, \
     'scatamp.dat' u 1:(max($4,0.)) t 'Eikonal, Im' w p ls 2, \
     'scatamp.dat' u 1:(max(-$4,0.)) not w p ls 2 dt 1, \
     'scatamp.dat' u 1:(max($5,0.)) t 'PWA, Re' w l ls 3, \
     'scatamp.dat' u 1:(max(-$5,0.)) not w l ls 3 dt 1, \
     'scatamp.dat' u 1:(max($6,0.)) t 'PWA, Im' w l ls 4, \
     'scatamp.dat' u 1:(max(-$6,0.)) not w l ls 4 dt 1
pause -1 'Press enter to continue'


set title "Scattering amplitude vs angle (in CM)"
unset logscale y
set yrange [*:*]
set ylabel "{/:Italic f} ({/:Italic {/Symbol q}} )  (cm)" offset character 0,0
plot 'scatamp.dat' u 1:3 t 'Eikonal, Re' w lp ls 1, \
     'scatamp.dat' u 1:4 t 'Eikonal, Im' w lp ls 2, \
     'scatamp.dat' u 1:5 t 'PWA, Re' w l ls 3, \
     'scatamp.dat' u 1:6 t 'PWA, Im' w l ls 4
pause -1 'Press enter to continue'

#-----------------------------------------------------------------------


==> anc/colstop/elastic/thl.gnu <==
# Gnuplot version 5.0 patchlevel 3.
# Plots the results from 'stopping'

reset  # Ignore all system initializations

# Define the appropriate terminal
set terminal wxt size 900,600 enhanced font 'Arial,12' dashlength 2.0
#set terminal windows size 900,600 enhanced font 'Arial,12'
#set terminal qt size 900,600 font 'Arial,12' enhanced

set encoding utf8  # Character encoding
set mouse
set zero 1.0e-99

###  My line colors and repeat cycle
# irgb(r,g,b) = 256.*256.*r+256.*g+b
set linetype  1 lw 2 lc rgb    29390  # (0,114,206)  UB blue
set linetype  2 lw 2 lc rgb 14423100  # (220,20,60)  crimson
set linetype  3 lw 2 lc rgb  2263842  # (34,139,34)  forest green
set linetype  4 lw 2 lc rgb 10824234  # (165,42,42)  brown
set linetype  5 lw 2 lc rgb  9055202  # (138,43,226) blue violet
set linetype  6 lw 2 lc rgb 16747520  # (255,140,0)  dark orange
set linetype  7 lw 2 lc rgb  3329330  # (50,205,50)  lime green
set linetype  8 lw 2 lc rgb 14329120  # (218,165,32) golden rod
set linetype  9 lw 2 lc rgb    52945  # (0,206,209)  dark turquoise
set linetype cycle 9

set linetype 10 lw 2 lc rgb 0         # black
set linetype 11 lw 2 lc rgb 8421504   # 50 percent black

set dashtype 1 (6,2)           # dashed
set dashtype 2 (8,2,1,2)       # dot-dashed
set dashtype 3 (1,2)           # dotted
set dashtype 4 (8,2,1,2,1,2)   # dot-dashed

set xzeroaxis linestyle 11
set yzeroaxis linestyle 11

#set palette rgbformulae 7,5,15  # Good for black-and-white printing
set palette defined ( 1 "white", 2 "cyan", 3 "green", \
  4 "yellow" , 5 "orange", 6 "red", 7 "brown")

set tmargin at screen 0.90
set bmargin at screen 0.13
set rmargin at screen 0.94
set lmargin at screen 0.15
#unset margins  # Removes the margin definitions

set size 1,1  # The plot fills the available canvas
set border lw 2.0
set pointsize 0.8
set bars 0.5
set xyplane at 0.0

#set format xy "10^{%T}"
#set format xy "%.1f"
#set format xy "%.2g"
#set format cb "%.1te%+-3T"

set mxtics 10
set mytics 10

#-----------------------------------------------------------------------

unset mxtics
set mytics 5

set logscale x

set grid xtics ytics mxtics mytics ls 11 lw 1, ls 11 lw 1
set format xy "%.1te%+-3T"

set key on left bottom Left opaque reverse samplen 3.0 height +1 width -1.5
set title "Classical deflection angle vs angular momentum (in CM)"
set xlabel '{/:Italic L}  (atomic units)'
set ylabel "{/:Italic {/Symbol q}}  (deg)" offset character 0,0

plot 'thl.dat' u 1:2 title 'calculated' w p ls 2, \
     'thl-spline.dat' u 1:2 t 'interpolated' w l ls 1

pause -1 'Press enter to continue'

#-----------------------------------------------------------------------

max(a,b)= a > b ? a : b

unset mytics
set logscale y

set key on left bottom Left opaque reverse samplen 3.0 height +1 width -0.5
set title "Classical deflection angle vs. angular momentum (in CM)"
set xlabel '{/:Italic L}  (atomic units)'
set ylabel "{/:Italic {/Symbol q}}  (deg)" offset character 0,0

plot 'thl.dat' u 1:(max($2,0.)) t 'positive' w p ls 2, \
     'thl-spline.dat' u 1:(max($2,0.)) not w l ls 1, \
     'thl.dat' u 1:(max(-1.*$2,0.)) t 'negative' w p ls 1, \
     'thl-spline.dat' u 1:(max(-1.*$2,0.)) not w l ls 5

pause -1 'Press enter to continue'

#-----------------------------------------------------------------------


==> anc/colstop/material-list.txt <==
   1  Hydrogen
   2  Helium
   3  Lithium
   4  Beryllium
   5  Boron
   6  Amorphous carbon
   7  Nitrogen
   8  Oxygen
   9  Fluorine
  10  Neon
  11  Sodium
  12  Magnesium
  13  Aluminium
  14  Silicon
  15  Phosphorus
  16  Sulfur
  17  Chlorine
  18  Argon
  19  Potassium
  20  Calcium
  21  Scandium
  22  Titanium
  23  Vanadium
  24  Chromium
  25  Manganese
  26  Iron
  27  Cobalt
  28  Nickel
  29  Copper
  30  Zinc
  31  Gallium
  32  Germanium
  33  Arsenic
  34  Selenium
  35  Bromine
  36  Krypton
  37  Rubidium
  38  Strontium
  39  Yttrium
  40  Zirconium
  41  Niobium
  42  Molybdenum
  43  Technetium
  44  Ruthenium
  45  Rhodium
  46  Palladium
  47  Silver
  48  Cadmium
  49  Indium
  50  Tin
  51  Antimony
  52  Tellurium
  53  Iodine
  54  Xenon
  55  Cesium
  56  Barium
  57  Lanthanum
  58  Cerium
  59  Praseodymium
  60  Neodymium
  61  Promethium
  62  Samarium
  63  Europium
  64  Gadolinium
  65  Terbium
  66  Dysprosium
  67  Holmium
  68  Erbium
  69  Thulium
  70  Ytterbium
  71  Lutetium
  72  Hafnium
  73  Tantalum
  74  Tungsten
  75  Rhenium
  76  Osmium
  77  Iridium
  78  Platinum
  79  Gold
  80  Mercury
  81  Thallium
  82  Lead
  83  Bismuth
  84  Polonium
  85  Astatine
  86  Radon
  87  Francium
  88  Radium
  89  Actinium
  90  Thorium
  91  Protactinium
  92  Uranium
  93  Neptunium
  94  Plutonium
  95  Americium
  96  Curium
  97  Berkelium
  98  Californium
  99  Einsteinium
 100  Acetone
 101  Acetylene
 102  Adenine
 103  Adipose tissue (ICRP)
 104  Air, dry (near sea level)
 105  Alanine
 106  Aluminum oxide
 107  Amber
 108  Ammonia
 109  Aniline
 110  Anthracene
 111  B-100 bone-equivalent plastic
 112  Bakelite
 113  Barium fluoride
 114  Barium sulfate
 115  Benzene
 116  Beryllium oxide
 117  Bismuth germanium oxide
 118  Blood (ICRP)
 119  Bone, compact (ICRU)
 120  Bone, cortical (ICRP)
 121  Boron carbide
 122  Boron oxide
 123  Brain (ICRP)
 124  Butane
 125  N-butyl alcohol
 126  C-552 air-equivalent plastic
 127  Cadmium telluride
 128  Cadmium tungstate
 129  Calcium carbonate
 130  Calcium fluoride
 131  Calcium oxide
 132  Calcium sulfate
 133  Calcium tungstate
 134  Carbon dioxide
 135  Carbon tetrachloride
 136  Cellulose acetate, cellophane
 137  Cellulose acetate butyrate
 138  Cellulose nitrate
 139  Ceric sulfate dosimeter solution
 140  Cesium fluoride
 141  Cesium iodide
 142  Chlorobenzene
 143  Chloroform
 144  Concrete, portland
 145  Cyclohexane
 146  1,2-dichlorobenzene
 147  Dichlorodiethyl ether
 148  1,2-dichloroethane
 149  Diethyl ether
 150  N,n-dimethyl formamide
 151  Dimethyl sulfoxide
 152  Ethane
 153  Ethyl alcohol
 154  Ethyl cellulose
 155  Ethylene
 156  Eye lens (ICRP)
 157  Ferric oxide
 158  Ferroboride
 159  Ferrous oxide
 160  Ferrous sulfate dosimeter solution
 161  Freon-12
 162  Freon-12b2
 163  Freon-13
 164  Freon-13b1
 165  Freon-13i1
 166  Gadolinium oxysulfide
 167  Gallium arsenide
 168  Gel in photographic emulsion
 169  Pyrex glass
 170  Glass, lead
 171  Glass, plate
 172  Glucose
 173  Glutamine
 174  Glycerol
 175  Graphite
 176  Guanine
 177  Gypsum, plaster of Paris
 178  N-heptane
 179  N-hexane
 180  Kapton polyimide film
 181  Lanthanum oxybromide
 182  Lanthanum oxysulfide
 183  Lead oxide
 184  Lithium amide
 185  Lithium carbonate
 186  Lithium fluoride
 187  Lithium hydride
 188  Lithium iodide
 189  Lithium oxide
 190  Lithium tetraborate
 191  Lung (ICRP)
 192  M3 wax
 193  Magnesium carbonate
 194  Magnesium fluoride
 195  Magnesium oxide
 196  Magnesium tetraborate
 197  Mercuric iodide
 198  Methane
 199  Methanol
 200  Mixed wax
 201  Ms20 tissue substitute
 202  Muscle, skeletal (ICRP)
 203  Muscle, striated (ICRU)
 204  Muscle-equivalent liquid, with sucrose
 205  Muscle-equivalent liquid, without sucrose
 206  Naphthalene
 207  Nitrobenzene
 208  Nitrous oxide
 209  Nylon, du Pont elvamide 8062
 210  Nylon, type 6 and type 6/6
 211  Nylon, type 6/10
 212  Nylon, type 11 (rilsan)
 213  Octane, liquid
 214  Paraffin wax
 215  N-pentane
 216  Photographic emulsion
 217  Plastic scintillator (vinyltoluene based)
 218  Plutonium dioxide
 219  Polyacrylonitrile
 220  Polycarbonate (makrolon, lexan)
 221  Polychlorostyrene
 222  Polyethylene
 223  Polyethylene terephthalate (mylar)
 224  Polymethyl methacrilate (lucite, perspex, plexiglass)
 225  Polyoxymethylene
 226  Polypropylene
 227  Polystyrene
 228  Polytetrafluoroethylene (teflon)
 229  Polytrifluorochloroethylene
 230  Polyvinyl acetate
 231  Polyvinyl alcohol
 232  Polyvinyl butyral
 233  Polyvinyl chloride
 234  Polyvinylidene chloride (saran)
 235  Polyvinylidene fluoride
 236  Polyvinyl pyrrolidone
 237  Potassium iodide
 238  Potassium oxide
 239  Propane
 240  Propane, liquid
 241  N-propyl alcohol
 242  Pyridine
 243  Rubber, butyl
 244  Rubber, natural
 245  Rubber, neoprene
 246  Silicon dioxide
 247  Silver bromide
 248  Silver chloride
 249  Silver halides in photographic emulsion
 250  Silver iodide
 251  Skin (ICRP)
 252  Sodium carbonate
 253  Sodium iodide
 254  Sodium monoxide
 255  Sodium nitrate
 256  Stilbene
 257  Sucrose
 258  Terphenyl
 259  Testes (ICRP)
 260  Tetrachloroethylene
 261  Thallium chloride
 262  Tissue, soft (ICRP)
 263  Tissue, soft (ICRU four-component)
 264  Tissue-equivalent gas (methane based)
 265  Tissue-equivalent gas (propane based)
 266  Tissue-equivalent plastic (A-150)
 267  Titanium dioxide
 268  Toluene
 269  Trichloroethylene
 270  Triethyl phosphate
 271  Tungsten hexafluoride
 272  Uranium dicarbide
 273  Uranium monocarbide
 274  Uranium oxide
 275  Urea
 276  Valine
 277  Viton fluoroelastomer
 278  Water, liquid
 279  Water vapour
 280  Xylene


==> anc/colstop/readme.txt <==
      COLLISIONS AND STOPPING OF FAST CHARGED PARTICLES IN MATTER

The contents of the compressed ancillary file is organized as a single
directory named 'colstop' that contains the 'readme.txt' file you are
reading, the ASCII file 'material-list.txt' with the list of predefined
materials in the file 'pdcompos.pen', including their identification
numbers, and two subdirectories named 'elastic' and 'sbethe'. The latter
contain the respective Fortran source files and complementary files of
the programs, which implement the theoretical models and numerical
methods described in the arXiv document. A detailed description of the
two codes and their operation is given in Chapter 10 of that document.

The 'elastic' program computes differential and integrated cross
sections for elastic collisions of charged particles with atoms. The
adopted interaction potential (screened Coulomb) is expressed as a sum
of Yukawa terms to simplify the numerical work. The program delivers
results from calculations with the following methods: the classical
trajectory method, the (first) Born approximation, the partial-wave
expansion method with approximate (Born and WKB) phase shifts, and the
eikonal approximation. The companion program 'gosan' calculates
multiple-scattering angular distributions using the Goudsmit-Saunderson
theory with the differential cross sections pre-calculated by 'elastic'
with the method of partial waves. Notice that the input file 'dcs.dat'
must be copied to the directory where the executable binary file of
'gosan' is run.

The 'sbethe' program gives stopping powers obtained from the corrected
Bethe formula. It computes the various corrections as described in the
arXiv document, with the DHFS-model of the OOS.

To install the package on your computer, expand the contents of the
compressed file into the hard disc, keeping the directory structure
unchanged. The subdirectory 'colstop/elastic' contains the Fortran
source file 'elastic.f', the example input file 'elastic.in', a set of
gnuplot scripts, and the subdirectory './gosan' with the 'gosan.f'
source file and a gnuplot script. The subdirectory 'colstop/sbethe'
contains the source file 'sbethe.f', five gnuplot scripts, and two sub-
directories,'./doc' and './sdbase', with the manual of the sbethe
program and the 599 files of its database, respectively. To get the
executable binary files of the programs, their Fortran source files have
to be compiled in the corresponding directories.

The programs generate a number of output files in a format suited for
visualization with a plotting program. We use gnuplot (version 5.0,
patchlevel 3 or latter), which is small in size, available for various
platforms (including Linux and Windows) and free; this software package
can be downloaded from the distribution sites listed at the gnuplot
homepage, 'http://www.gnuplot.info'. The gnuplot scripts have filenames
with the extension '.gnu'. The script 'script-name.gnu' plots the
contents of the output file with the same name and the extension '.dat'.
Evidently, the scripts work only when gnuplot is installed on the
computer. In Windows platforms, if the extension '.gnu' is associated to
wgnuplot.exe, each script can be run by simply clicking the mouse on its
icon. The provided scripts use the wxt terminal, which works well on
Microsoft Windows. If you are a Linux user and the wxt terminal is not
available on your computer, you may change the terminal by editing the
script files.

                  ------------============------------


==> anc/colstop/sbethe/OOS.gnu <==
# Gnuplot version 5.0 patchlevel 3.
# Plots results from 'sbethe'

reset  # Ignore all system initializations

# Define the appropriate terminal
set terminal wxt size 900,600 enhanced font 'Arial,12' dashlength 2.0
#set terminal windows size 900,600 enhanced font 'Arial,12'
#set terminal qt size 900,600 font 'Arial,12' enhanced

set encoding utf8  # Character encoding
set mouse
set zero 1.0e-99

###  My line colors and repeat cycle
# irgb(r,g,b) = 256.*256.*r+256.*g+b
set linetype  1 lw 2 lc rgb    29390  # (0,114,206)  UB blue
set linetype  2 lw 2 lc rgb 14423100  # (220,20,60)  crimson
set linetype  3 lw 2 lc rgb  2263842  # (34,139,34)  forest green
set linetype  4 lw 2 lc rgb 10824234  # (165,42,42)  brown
set linetype  5 lw 2 lc rgb  9055202  # (138,43,226) blue violet
set linetype  6 lw 2 lc rgb 16747520  # (255,140,0)  dark orange
set linetype  7 lw 2 lc rgb  3329330  # (50,205,50)  lime green
set linetype  8 lw 2 lc rgb 14329120  # (218,165,32) golden rod
set linetype  9 lw 2 lc rgb    52945  # (0,206,209)  dark turquoise
set linetype cycle 9

set linetype 10 lw 2 lc rgb 0         # black
set linetype 11 lw 2 lc rgb 8421504   # 50 percent black

set dashtype 1 (6,2)           # dashed
set dashtype 2 (8,2,1,2)       # dot-dashed
set dashtype 3 (1,2)           # dotted
set dashtype 4 (8,2,1,2,1,2)   # dot-dashed

set xzeroaxis linestyle 11
set yzeroaxis linestyle 11

#set palette rgbformulae 7,5,15  # Good for black-and-white printing
set palette defined ( 1 "white", 2 "cyan", 3 "green", \
  4 "yellow" , 5 "orange", 6 "red", 7 "brown")

set tmargin at screen 0.90
set bmargin at screen 0.13
set rmargin at screen 0.94
set lmargin at screen 0.15
#unset margins  # Removes the margin definitions

set size 1,1  # The plot fills the available canvas
set border lw 2.0
set pointsize 0.8
set bars 0.5
set xyplane at 0.0

#set format xy "10^{%T}"
#set format xy "%.1f"
#set format xy "%.2g"
#set format cb "%.1te%+-3T"

set mxtics 10
set mytics 10

#-----------------------------------------------------------------------

load 'gnuinfo.dat'
set style textbox opaque
set label "Material: ".mname at graph 0.05,0.94 boxed

max(a,b)= a > b ? a : b

set format xy "%.1te%+-3T"

set grid xtics ytics mxtics mytics ls 11 lw 1, ls 11 lw 1

set logscale x
set logscale y
set yrange [1e-8:*]
set xrange [1e-2:1e6]
set key on center bottom Left opaque reverse samplen 3.0 height +0.5 width -1
set title 'Optical oscillator strength'
set xlabel "{/:Italic W}   (eV)"
set ylabel "{/:Italic F} ({/:Italic W})   (1/eV)"
plot 'OOS.dat' u 1:2 t 'OOS' w l ls 1, \
     'OOS.dat' u 1:(1e-3*$3) t 'cumulative*10^{-3}/{/:Italic Z}' w l ls 2
pause -1 'Press enter to continue'


==> anc/colstop/sbethe/PENstp.gnu <==
# Gnuplot version 5.0 patchlevel 3.
# Plots the results from 'stopping'

reset  # Ignore all system initializations

# Define the appropriate terminal
set terminal wxt size 900,600 enhanced font 'Arial,12' dashlength 2.0
#set terminal windows size 900,600 enhanced font 'Arial,12'
#set terminal qt size 900,600 font 'Arial,12' enhanced

set encoding utf8  # Character encoding
set mouse
set zero 1.0e-99

###  My line colors and repeat cycle
# irgb(r,g,b) = 256.*256.*r+256.*g+b
set linetype  1 lw 2 lc rgb    29390  # (0,114,206)  UB blue
set linetype  2 lw 2 lc rgb 14423100  # (220,20,60)  crimson
set linetype  3 lw 2 lc rgb  2263842  # (34,139,34)  forest green
set linetype  4 lw 2 lc rgb 10824234  # (165,42,42)  brown
set linetype  5 lw 2 lc rgb  9055202  # (138,43,226) blue violet
set linetype  6 lw 2 lc rgb 16747520  # (255,140,0)  dark orange
set linetype  7 lw 2 lc rgb  3329330  # (50,205,50)  lime green
set linetype  8 lw 2 lc rgb 14329120  # (218,165,32) golden rod
set linetype  9 lw 2 lc rgb    52945  # (0,206,209)  dark turquoise
set linetype cycle 9

set linetype 10 lw 2 lc rgb 0         # black
set linetype 11 lw 2 lc rgb 8421504   # 50 percent black

set dashtype 1 (6,2)           # dashed
set dashtype 2 (8,2,1,2)       # dot-dashed
set dashtype 3 (1,2)           # dotted
set dashtype 4 (8,2,1,2,1,2)   # dot-dashed

set xzeroaxis linestyle 11
set yzeroaxis linestyle 11

#set palette rgbformulae 7,5,15  # Good for black-and-white printing
set palette defined ( 1 "white", 2 "cyan", 3 "green", \
  4 "yellow" , 5 "orange", 6 "red", 7 "brown")

set tmargin at screen 0.90
set bmargin at screen 0.13
set rmargin at screen 0.94
set lmargin at screen 0.15
#unset margins  # Removes the margin definitions

set size 1,1  # The plot fills the available canvas
set border lw 2.0
set pointsize 0.8
set bars 0.5
set xyplane at 0.0

#set format xy "10^{%T}"
#set format xy "%.1f"
#set format xy "%.2g"
#set format cb "%.1te%+-3T"

set mxtics 10
set mytics 10

#-----------------------------------------------------------------------

load 'gnuinfo.dat'
set style textbox opaque
set label "Material: ".mname.";  ".cpart at graph 0.50,0.94 boxed

set format xy "%.1te%+-3T"

set grid xtics ytics mxtics mytics ls 11 lw 1, ls 11 lw 1

set title 'Electronic mass stopping power from the corrected Bethe formula'
set xlabel 'Energy   (eV)'
set ylabel '{/:Italic S}/{/Symbol r}   [MeV/(g/cm^2)]'
set xrange [*:*]
set yrange [*:*]
set logscale x
set logscale y
plot 'PENstp.dat' u 1:($3) notitle w l ls 1

pause -1 'Press enter to continue'

#-----------------------------------------------------------------------

set title 'Electronic stopping power from the corrected Bethe formula'

set grid xtics ytics mxtics mytics ls 11 lw 1, ls 11 lw 1

set xlabel 'Energy   (eV)'
set ylabel '{/:Italic S}   [eV/angstrom]'
set xrange [*:*]
set yrange [*:*]
set logscale x
set logscale y
plot 'PENstp.dat' u 1:($2) notitle w l ls 1

pause -1 'Press enter to continue'

#-----------------------------------------------------------------------


==> anc/colstop/sbethe/asymptotic.gnu <==
# Gnuplot version 5.0 patchlevel 3.
# Plots the results from 'stopping'

reset  # Ignore all system initializations

# Define the appropriate terminal
set terminal wxt size 900,600 enhanced font 'Arial,12' dashlength 2.0
#set terminal windows size 900,600 enhanced font 'Arial,12'
#set terminal qt size 900,600 font 'Arial,12' enhanced

set encoding utf8  # Character encoding
set mouse
set zero 1.0e-99

###  My line colors and repeat cycle
# irgb(r,g,b) = 256.*256.*r+256.*g+b
set linetype  1 lw 2 lc rgb    29390  # (0,114,206)  UB blue
set linetype  2 lw 2 lc rgb 14423100  # (220,20,60)  crimson
set linetype  3 lw 2 lc rgb  2263842  # (34,139,34)  forest green
set linetype  4 lw 2 lc rgb 10824234  # (165,42,42)  brown
set linetype  5 lw 2 lc rgb  9055202  # (138,43,226) blue violet
set linetype  6 lw 2 lc rgb 16747520  # (255,140,0)  dark orange
set linetype  7 lw 2 lc rgb  3329330  # (50,205,50)  lime green
set linetype  8 lw 2 lc rgb 14329120  # (218,165,32) golden rod
set linetype  9 lw 2 lc rgb    52945  # (0,206,209)  dark turquoise
set linetype cycle 9

set linetype 10 lw 2 lc rgb 0         # black
set linetype 11 lw 2 lc rgb 8421504   # 50 percent black

set dashtype 1 (6,2)           # dashed
set dashtype 2 (8,2,1,2)       # dot-dashed
set dashtype 3 (1,2)           # dotted
set dashtype 4 (8,2,1,2,1,2)   # dot-dashed

set xzeroaxis linestyle 11
set yzeroaxis linestyle 11

#set palette rgbformulae 7,5,15  # Good for black-and-white printing
set palette defined ( 1 "white", 2 "cyan", 3 "green", \
  4 "yellow" , 5 "orange", 6 "red", 7 "brown")

set tmargin at screen 0.90
set bmargin at screen 0.13
set rmargin at screen 0.94
set lmargin at screen 0.15
#unset margins  # Removes the margin definitions

set size 1,1  # The plot fills the available canvas
set border lw 2.0
set pointsize 0.8
set bars 0.5
set xyplane at 0.0

#set format xy "10^{%T}"
#set format xy "%.1f"
#set format xy "%.2g"
#set format cb "%.1te%+-3T"

set mxtics 10
set mytics 10

#-----------------------------------------------------------------------

load 'gnuinfo.dat'
set style textbox opaque
set label "Material: ".mname.";  ".cpart at graph 0.50,0.94 boxed

set key on left bottom Left opaque reverse samplen 3.0 height +0.5 width +0.3

set format xy "%.1te%+-3T"

set grid xtics ytics mxtics mytics ls 11 lw 1, ls 11 lw 1

set title 'Cross sections from atomic asymptotic formulas (uncorrected)'
set xlabel 'Energy   (eV)'
set ylabel '{/:Italic {/Symbol s }^{({/:Italic n})}}   [eV^{/:Italic n} cm^2]'
set xrange [*:*]
set yrange [1e-20:*]
set logscale x
set logscale y
plot 'asymptotic.dat' u 1:2 t 'total ({/:Italic n}=0)' w l ls 1, \
     'asymptotic.dat' u 1:3 t 'stopping ({/:Italic n}=1)' w l ls 2, \
     'asymptotic.dat' u 1:4 t 'straggling ({/:Italic n}=2)' w l ls 3

pause -1 'Press enter to continue'

#-----------------------------------------------------------------------


==> anc/colstop/sbethe/material-list.txt <==
   1  Hydrogen
   2  Helium
   3  Lithium
   4  Beryllium
   5  Boron
   6  Amorphous carbon
   7  Nitrogen
   8  Oxygen
   9  Fluorine
  10  Neon
  11  Sodium
  12  Magnesium
  13  Aluminium
  14  Silicon
  15  Phosphorus
  16  Sulfur
  17  Chlorine
  18  Argon
  19  Potassium
  20  Calcium
  21  Scandium
  22  Titanium
  23  Vanadium
  24  Chromium
  25  Manganese
  26  Iron
  27  Cobalt
  28  Nickel
  29  Copper
  30  Zinc
  31  Gallium
  32  Germanium
  33  Arsenic
  34  Selenium
  35  Bromine
  36  Krypton
  37  Rubidium
  38  Strontium
  39  Yttrium
  40  Zirconium
  41  Niobium
  42  Molybdenum
  43  Technetium
  44  Ruthenium
  45  Rhodium
  46  Palladium
  47  Silver
  48  Cadmium
  49  Indium
  50  Tin
  51  Antimony
  52  Tellurium
  53  Iodine
  54  Xenon
  55  Cesium
  56  Barium
  57  Lanthanum
  58  Cerium
  59  Praseodymium
  60  Neodymium
  61  Promethium
  62  Samarium
  63  Europium
  64  Gadolinium
  65  Terbium
  66  Dysprosium
  67  Holmium
  68  Erbium
  69  Thulium
  70  Ytterbium
  71  Lutetium
  72  Hafnium
  73  Tantalum
  74  Tungsten
  75  Rhenium
  76  Osmium
  77  Iridium
  78  Platinum
  79  Gold
  80  Mercury
  81  Thallium
  82  Lead
  83  Bismuth
  84  Polonium
  85  Astatine
  86  Radon
  87  Francium
  88  Radium
  89  Actinium
  90  Thorium
  91  Protactinium
  92  Uranium
  93  Neptunium
  94  Plutonium
  95  Americium
  96  Curium
  97  Berkelium
  98  Californium
  99  Einsteinium
 100  Acetone
 101  Acetylene
 102  Adenine
 103  Adipose tissue (ICRP)
 104  Air, dry (near sea level)
 105  Alanine
 106  Aluminum oxide
 107  Amber
 108  Ammonia
 109  Aniline
 110  Anthracene
 111  B-100 bone-equivalent plastic
 112  Bakelite
 113  Barium fluoride
 114  Barium sulfate
 115  Benzene
 116  Beryllium oxide
 117  Bismuth germanium oxide
 118  Blood (ICRP)
 119  Bone, compact (ICRU)
 120  Bone, cortical (ICRP)
 121  Boron carbide
 122  Boron oxide
 123  Brain (ICRP)
 124  Butane
 125  N-butyl alcohol
 126  C-552 air-equivalent plastic
 127  Cadmium telluride
 128  Cadmium tungstate
 129  Calcium carbonate
 130  Calcium fluoride
 131  Calcium oxide
 132  Calcium sulfate
 133  Calcium tungstate
 134  Carbon dioxide
 135  Carbon tetrachloride
 136  Cellulose acetate, cellophane
 137  Cellulose acetate butyrate
 138  Cellulose nitrate
 139  Ceric sulfate dosimeter solution
 140  Cesium fluoride
 141  Cesium iodide
 142  Chlorobenzene
 143  Chloroform
 144  Concrete, portland
 145  Cyclohexane
 146  1,2-dichlorobenzene
 147  Dichlorodiethyl ether
 148  1,2-dichloroethane
 149  Diethyl ether
 150  N,n-dimethyl formamide
 151  Dimethyl sulfoxide
 152  Ethane
 153  Ethyl alcohol
 154  Ethyl cellulose
 155  Ethylene
 156  Eye lens (ICRP)
 157  Ferric oxide
 158  Ferroboride
 159  Ferrous oxide
 160  Ferrous sulfate dosimeter solution
 161  Freon-12
 162  Freon-12b2
 163  Freon-13
 164  Freon-13b1
 165  Freon-13i1
 166  Gadolinium oxysulfide
 167  Gallium arsenide
 168  Gel in photographic emulsion
 169  Pyrex glass
 170  Glass, lead
 171  Glass, plate
 172  Glucose
 173  Glutamine
 174  Glycerol
 175  Graphite
 176  Guanine
 177  Gypsum, plaster of Paris
 178  N-heptane
 179  N-hexane
 180  Kapton polyimide film
 181  Lanthanum oxybromide
 182  Lanthanum oxysulfide
 183  Lead oxide
 184  Lithium amide
 185  Lithium carbonate
 186  Lithium fluoride
 187  Lithium hydride
 188  Lithium iodide
 189  Lithium oxide
 190  Lithium tetraborate
 191  Lung (ICRP)
 192  M3 wax
 193  Magnesium carbonate
 194  Magnesium fluoride
 195  Magnesium oxide
 196  Magnesium tetraborate
 197  Mercuric iodide
 198  Methane
 199  Methanol
 200  Mixed wax
 201  Ms20 tissue substitute
 202  Muscle, skeletal (ICRP)
 203  Muscle, striated (ICRU)
 204  Muscle-equivalent liquid, with sucrose
 205  Muscle-equivalent liquid, without sucrose
 206  Naphthalene
 207  Nitrobenzene
 208  Nitrous oxide
 209  Nylon, du Pont elvamide 8062
 210  Nylon, type 6 and type 6/6
 211  Nylon, type 6/10
 212  Nylon, type 11 (rilsan)
 213  Octane, liquid
 214  Paraffin wax
 215  N-pentane
 216  Photographic emulsion
 217  Plastic scintillator (vinyltoluene based)
 218  Plutonium dioxide
 219  Polyacrylonitrile
 220  Polycarbonate (makrolon, lexan)
 221  Polychlorostyrene
 222  Polyethylene
 223  Polyethylene terephthalate (mylar)
 224  Polymethyl methacrilate (lucite, perspex, plexiglass)
 225  Polyoxymethylene
 226  Polypropylene
 227  Polystyrene
 228  Polytetrafluoroethylene (teflon)
 229  Polytrifluorochloroethylene
 230  Polyvinyl acetate
 231  Polyvinyl alcohol
 232  Polyvinyl butyral
 233  Polyvinyl chloride
 234  Polyvinylidene chloride (saran)
 235  Polyvinylidene fluoride
 236  Polyvinyl pyrrolidone
 237  Potassium iodide
 238  Potassium oxide
 239  Propane
 240  Propane, liquid
 241  N-propyl alcohol
 242  Pyridine
 243  Rubber, butyl
 244  Rubber, natural
 245  Rubber, neoprene
 246  Silicon dioxide
 247  Silver bromide
 248  Silver chloride
 249  Silver halides in photographic emulsion
 250  Silver iodide
 251  Skin (ICRP)
 252  Sodium carbonate
 253  Sodium iodide
 254  Sodium monoxide
 255  Sodium nitrate
 256  Stilbene
 257  Sucrose
 258  Terphenyl
 259  Testes (ICRP)
 260  Tetrachloroethylene
 261  Thallium chloride
 262  Tissue, soft (ICRP)
 263  Tissue, soft (ICRU four-component)
 264  Tissue-equivalent gas (methane based)
 265  Tissue-equivalent gas (propane based)
 266  Tissue-equivalent plastic (A-150)
 267  Titanium dioxide
 268  Toluene
 269  Trichloroethylene
 270  Triethyl phosphate
 271  Tungsten hexafluoride
 272  Uranium dicarbide
 273  Uranium monocarbide
 274  Uranium oxide
 275  Urea
 276  Valine
 277  Viton fluoroelastomer
 278  Water, liquid
 279  Water vapour
 280  Xylene


==> anc/colstop/sbethe/readme.txt <==

                         **********************
                         **  Program SBETHE  **
                         **********************

This Fortran program calculates the electronic stopping power of a
material for fast charged particles from a corrected Bethe formula, plus
the radiative stopping power for projectile electrons and muons. The
present version corrects for an inconsistency identified recently by Dr
Huang Yu. The program uses a database of subshell optical oscillator
strengths (OOSs) and atomic shell corrections obtained from PWBA
calculations with the DHFS self-consistent potential of free neutral
atoms, and tables with data on radiative stopping powers of elementary
materials. The program and the associated database are distributed in a
single compressed zip file named 'sbethe.zip', which consists of a
single directory with two subdirectories.

- The root directory contains the set of files of the SBETHE code: the
Fortran source file 'sbethe.f' of the program, five gnuplot scripts with
the extension '.gnu' for visualizing the calculation results, the text
file 'material-list.txt' (with a list of 280 materials of radiological
interest that are pre-defined in the file 'pdcompos.pen', and their
identification numbers), and the file you are reading.

- The subdirectory './doc' contains the updated manual of the program
('manual.pdf'). The pdf file of the associated open-access article
[Comput. Phys. Commun. 287 (2023) 108697], as well as the various New
Version Announcements, are available from the website of the Journal.
Details on the PWBA theory and numerical methods used in the
calculations of the generalized oscillator strengths and the asymptotic
cross sections are given in the document https://doi.org/10.48550/
arXiv.2605.22442

- The subdirectory './sdbase' contains the database of OOSs, atomic
shell corrections, electron scaled bremsstrahlung cross sections, and
muon radiative stopping powers of the elements, from hydrogen to
einsteinium (Z=1-99). Also included are the files 'pdatconf.p14' (atomic
ground-state configurations and subshell ionization energies of free
neutral atoms), 'atparams.tab' (parameters of the DHFS atomic asymptotic
formulas for free neutral atoms), 'shparams.dat' (energy-independent
parameters of the subshell asymptotic formulas), 'pdcompos.pen'
(composition data and physical parameters for the materials listed in
'material-list.txt'), and 'exp-param.tab' (parameters of the analytical
fit for low-energy protons and alphas in some elemental materials).

To run the program on your computer, copy the directory './sbethe' from
the zip file into the hard disc, keeping the structure of its contents
unchanged. The binary file 'sbethe.exe' will work only under Windows
64-bit operating systems; to obtain the executable file for other
platforms, please compile the Fortran source file, and replace the
Windows executable. Notice that SBETHE assumes that the database files
are in the subdirectory './sdbase' of its own directory.

The program runs interactively, input data are entered from the keyboard
following the program prompts, which are self-explanatory. The program
starts by asking the name 'mname' of the material, an alphanumeric
string of up to 15 characters. If a file with the name 'mname.mat'
exists in the working directory, the program reads the material
parameters (composition, mass density and mean excitation energy) and
the OOS from that file. Otherwise, SBETHE asks for the parameters of the
material, and builds the OOS table by using the DHFS subshell OOSs in
the database. To minimize the amount of input information, the program
can read the material characteristics from the file 'pdcompos.pen'; the
list of predefined materials with their identifying numbers is given in
the file 'material-list.txt'. Once the material parameters and the OOS
table are set, the program writes them in the output file 'mname.mat',
which will be read directly in future runs for that material. The user
can select the kind of projectile particle among the default options
(electrons, positrons, negative muons, antimuons, protons, antiprotons,
and alphas), or enter the charge and mass of the desired projectile.

SBETHE generates tables of the stopping power and related quantities for
a nearly logarithmic grid of kinetic energies of the projectile with 66
points per decade, and reduced tables of the stopping power at the
energy grids used by the Monte Carlo codes PENELOPE and PENHAN. The
contents of each output file is in a format ready for visualization with
a plotting program. We recommend using gnuplot, which is small in size,
available for various platforms (including Linux and Windows) and free;
this software package can be downloaded from the distribution sites
listed at the gnuplot homepage, www.gnuplot.info. The provided gnuplot
scripts generate plots of the various functions in the output files. Of
course, the scripts will work only when gnuplot is installed on the
computer.

                   ---------===============---------


==> anc/colstop/sbethe/sbethe.f <==
C
C     **************************
C     **    Program SBETHE    **
C     **************************
C
C     Calculates the electronic stopping power of materials for fast
C  charged particles from the corrected Bethe formula with the DHFS
C  shell correction and the density-effect correction. In the case of
C  projectiles much heavier than the electron, the Lindhard-Sorensen
C  correction and the Barkas correction are included. The density-
C  effect and the Barkas corrections are computed from the DHFS-model
C  OOS of the material, which is determined by the adopted I value.
C  For projectile electrons and positrons, the program also provides
C  the radiative stopping power calculated from the tables of electron
C  bremmstrahlung atomic cross sections of Seltzer and Berger.
C
C     The composition and physical parameters of the material are
C  entered by the user in response to the prompts from the program.
C
C     The file 'pdcompos.pen' in the subdirectory './sdbase' contains
C  composition data and physical parameters for 280 materials, taken
C  from the database of the ESTAR program of Berger (NISTIR 4999, 1992).
C  The first 99 entries are the elements Z=1-99, ordered by atomic
C  number Z. Materials 100 to 280 are compounds and mixtures, in
C  alphabetical order. For these materials, the I value assigned
C  tentatively by the program is read from the 'pdcompos.pen' file; for
C  other materials, the proposed I value is estimated by means of the
C  additivity approximation. The user is allowed to modify the proposed
C  I value.
C
C     The corrected Bethe formula is valid only for projectiles with
C  energies higher than ECUT (about 1 keV, 150 keV, 0.75 MeV and 5.0 MeV
C  for electrons/positrons, muons/antimuons, protons/antiprotons, and
C  alpha particles, respectively). For energies less than ECUT, the
C  stopping power is estimated from an empirical extrapolation of the
C  corrected Bethe formula. The generated table of the stopping power as
C  a function of the kinetic energy of the projectile is used to
C  evaluate the CSDA range of projectile particles, and the CSDA depth-
C  dose distribution from particle beams with various initial energies
C  (disregaring the effect of elastic scattering).
C
C                              Francesc Salvat, Barcelona, January 2024.
C


C  >>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>
      MODULE CONSTANTS  ! Physical constants.
      SAVE  ! Saves all items in the module.
C  ----  Speed of light (1/alpha).
      DOUBLE PRECISION, PARAMETER :: SL=137.035999084D0
C  ----  Bohr radius (cm).
      DOUBLE PRECISION, PARAMETER :: A0B=5.29177210903D-9
C  ----  Hartree energy (eV).
      DOUBLE PRECISION, PARAMETER :: HREV=27.211386245988D0
C  ----  Electron rest energy (eV).
      DOUBLE PRECISION, PARAMETER :: REV=510.9989500D3
C  ----  Avogadro's number (1/mol).
      DOUBLE PRECISION, PARAMETER :: AVOG=6.02214076D23
C  ----  Classical electron radius (cm).
      DOUBLE PRECISION, PARAMETER :: RECL=2.8179403262D-13
      END MODULE CONSTANTS
C  <<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<<


C  *********************************************************************
C                       MAIN PROGRAM
C  *********************************************************************
      USE CONSTANTS
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      CHARACTER BUFFER*12,CZS*2
      CHARACTER CPART*10,MNAME*15
C  ****  Composition data.
      COMMON/COMPOS/STF(30),AW,IZ(30),NELEM
C  ****  OOS and dielectric function tables.
      PARAMETER (NR=1000)
      COMMON/COOST/ZT,EXPOT,RHO,VMOL,OMEGA2,WOD,ZTOT
      COMMON/CETAS/WP(NR),FT(NR),SFT(NR),WL(NR),FL(NR),ETA2(NR),ETA1(NR)
C  ****  Energy mesh points.
      PARAMETER (NEGP=1500)
      COMMON/CEGRID/ET(NEGP),STPE(NEGP),STPR(NEGP),RANGE(NEGP),NE
      DIMENSION A0(NEGP),B0(NEGP),C0(NEGP),D0(NEGP),STPT(NEGP)
      DIMENSION A1(NEGP),B1(NEGP),C1(NEGP),D1(NEGP),RR(NEGP),ENT(NEGP)
      DIMENSION A2(NEGP),B2(NEGP),C2(NEGP),D2(NEGP),BSTP(NEGP)
C  ****  Element data.
      CHARACTER LASYMB*2
      COMMON/CADATA/ATW(99),EPX(99),RSCR(99),ETA(99),EB(99,30),
     1  ALW(99,30),CP0(99,30),IFI(99,30),IKS(99,30),NSHT(99),LASYMB(99)
C  ****  Kinematical parameters.
      COMMON/PKINEM/RMASEV,ECC,ETT,GAMM1,GAMMA,GAMMA2,BETA2,BETA,
     1  CP2,CP,CONS,ZEF,ICHAR
C
      COMMON/CBRIDGE/PMASS,WMAX,IZT,IZ1
      COMMON/CBETHE/RL0,FCOR,CSHC,CDEN,CLS,CBAR
C
      DIMENSION S0T(99)
      DATA S0T   /   1.00000E+00, 1.99981E+00, 2.99933E+00, 3.99866E+00,
     A  4.99782E+00, 5.99663E+00, 6.99510E+00, 7.99323E+00, 8.99098E+00,
     1  9.98835E+00, 1.09853E+01, 1.19820E+01, 1.29783E+01, 1.39743E+01,
     A  1.49698E+01, 1.59649E+01, 1.69594E+01, 1.79535E+01, 1.89466E+01,
     2  1.99402E+01, 2.09331E+01, 2.19254E+01, 2.29173E+01, 2.39087E+01,
     A  2.48996E+01, 2.58900E+01, 2.68799E+01, 2.78693E+01, 2.88581E+01,
     3  2.98463E+01, 3.08340E+01, 3.18211E+01, 3.28077E+01, 3.37937E+01,
     A  3.47793E+01, 3.57643E+01, 3.67476E+01, 3.77331E+01, 3.87169E+01,
     4  3.96998E+01, 4.06822E+01, 4.16640E+01, 4.26452E+01, 4.36258E+01,
     A  4.46058E+01, 4.55852E+01, 4.65640E+01, 4.75423E+01, 4.85195E+01,
     5  4.94961E+01, 5.04721E+01, 5.14474E+01, 5.24220E+01, 5.33957E+01,
     A  5.43671E+01, 5.53465E+01, 5.63837E+01, 5.73460E+01, 5.83066E+01,
     6  5.92663E+01, 6.02255E+01, 6.11844E+01, 6.21430E+01, 6.31112E+01,
     A  6.40787E+01, 6.50456E+01, 6.60117E+01, 6.69770E+01, 6.79416E+01,
     7  6.89048E+01, 6.98687E+01, 7.08314E+01, 7.17933E+01, 7.27544E+01,
     A  7.37147E+01, 7.46742E+01, 7.56329E+01, 7.65910E+01, 7.75482E+01,
     8  7.85045E+01, 7.94595E+01, 8.04138E+01, 8.13671E+01, 8.23196E+01,
     A  8.32711E+01, 8.42217E+01, 8.51719E+01, 8.61033E+01, 8.70819E+01,
     9  8.80604E+01, 8.90154E+01, 8.99581E+01, 9.08935E+01, 9.18245E+01,
     A  9.27528E+01, 9.36957E+01, 9.46376E+01, 9.55786E+01, 9.65185E+01/
C
C  ****  Other arrays.
      PARAMETER (NT=5000)
      DIMENSION W0(NT),F0(NT)
      COMMON/CSHCOR/ESHC(NT),SHC(NT),NSHC
      DIMENSION AUX1(NT),AUX2(NT),X1(NT),X2(NT)
      DIMENSION E0T(10),ZMAX(10),DDOSE(10)
C
      PARAMETER (NEGRT=66)
      DIMENSION EGRID(NEGRT)
      DATA EGRID/1.00D0,1.05D0,1.10D0,1.15D0,1.20D0,1.25D0,1.30D0,
     1    1.35D0,1.40D0,1.45D0,1.50D0,1.60D0,1.70D0,1.80D0,1.90D0,
     2    2.00D0,2.10D0,2.20D0,2.30D0,2.40D0,2.50D0,2.60D0,2.70D0,
     3    2.80D0,2.90D0,3.00D0,3.10D0,3.20D0,3.30D0,3.40D0,3.50D0,
     4    3.60D0,3.70D0,3.80D0,3.90D0,4.00D0,4.10D0,4.20D0,4.30D0,
     5    4.40D0,4.50D0,4.60D0,4.70D0,4.80D0,4.90D0,5.00D0,5.25D0,
     6    5.50D0,5.75D0,6.00D0,6.25D0,6.50D0,6.75D0,7.00D0,7.25D0,
     7    7.50D0,7.75D0,8.00D0,8.25D0,8.50D0,8.75D0,9.00D0,9.25D0,
     8    9.50D0,9.750D0,1.00D1/
C
      DIMENSION EGRT(17)
      DATA EGRT/1.0D0,1.25D0,1.50D0,1.75D0,2.00D0,2.50D0,3.00D0,
     1  3.50D0,4.00D0,4.50D0,5.00D0,5.50D0,6.00D0,7.00D0,8.00D0,
     2  9.00D0,1.00D1/
C
C  ****  Define the material.
C
      WRITE(6,*) ' '
      WRITE(6,*) ' Enter the material name (up to 15 chars, ',
     1  'no blanks) ...'
      READ(5,1001) MNAME
 1001 FORMAT(A15)
      CALL STMATW(MNAME,W0,F0,NTAB,ID)
C
C  ****  'Cleaning' the OOS table.
C
      CALL ODTRAN(MNAME,ZT,W0,F0,NTAB)
      IZT=ZT+0.5D0
C
C  ****  Density-effect correction.
C
      CALL DENSIT
C
C  ****  Projectile particle.
C
 10   CONTINUE
      write(6,*) ' '
      WRITE(6,'(/1X,'' Projectile particle (IPROJ)?'')')
      WRITE(6,'(5X,''1=electron,  2=positron,  3=muon,  4=antimuon,'')')
      WRITE(6,'(5X,''5=proton,  6=antiproton,  7=alpha,  8=other  '')')
      READ(5,*) IPROJ
      IF(IPROJ.LT.1.OR.IPROJ.GT.8) THEN
        WRITE(6,'(2X,''Wrong projectile type.'')')
        GO TO 10
      ENDIF
C
      ICHAR=0
      IF(IPROJ.EQ.1) THEN
        CPART='electron  '
        IZ1=-1; PMASS=1.0D0
        ELOW=10.0D0
        ECUT=2.0D3
        EMAX=100.0D0
        EUP=1.0D10
      ELSE IF(IPROJ.EQ.2) THEN
        CPART='positron  '
        IZ1=+1; PMASS=1.0D0
        ELOW=10.0D0
        ECUT=2.0D3
        EMAX=100.0D0
        EUP=1.0D10
      ELSE IF(IPROJ.EQ.3) THEN
        CPART='muon      '
        IZ1=-1; PMASS=206.7682830D0
        ELOW=1.0D3
        ECUT=3.0D5
        EMAX=2.0D4
        EUP=1.0D15
      ELSE IF(IPROJ.EQ.4) THEN
        CPART='antimuon  '
        IZ1=+1; PMASS=206.7682830D0
        ELOW=1.0D3
        ECUT=3.0D5
        EMAX=2.0D4
        EUP=1.0D15
      ELSE IF(IPROJ.EQ.5) THEN
        CPART='proton    '
        IZ1=+1; PMASS=1836.15267343D0
        ELOW=1.0D3
        ECUT=0.75D6
        EMAX=5.0D4
        ICHAR=1
        EUP=1.0D10
      ELSE IF(IPROJ.EQ.6) THEN
        CPART='antiproton'
        IZ1=-1; PMASS=1836.15267343D0
        ELOW=1.0D3
        ECUT=0.75D6
        EMAX=5.0D4
        EUP=1.0D10
      ELSE IF(IPROJ.EQ.7) THEN
        CPART='alpha     '
        IZ1=2; PMASS=7294.29954142D0
        ELOW=5.0D3
        ECUT=5.0D6
        EMAX=8.0D5
        ICHAR=1
        EUP=1.0D10
      ELSE IF(IPROJ.EQ.8) THEN
        WRITE(6,*) ' Enter particle name (up to 10 characters) ...'
        READ(5,'(A10)') CPART
        WRITE(6,*) ' Enter rest energy (eV) ...'
        READ(5,*) RENERG
        PMASS=RENERG/REV
        WRITE(6,*) ' Particle charge (/elementary charge) ...'
        READ(5,*) IZ1
        IF(PMASS.LT.1000.0D0) THEN
          ELOW=5.0D2
        ELSE
          IF(IZ1.GT.1) ICHAR=1
          ELOW=5.0D3
        ENDIF
        ECUT=PMASS*500.0D0
        EMAX=PMASS*50.0D0
        EUP=1.0D10
      ELSE
        STOP 'Incorrect particle number.'
      ENDIF
C
C  ****  Energy mesh points (to produce nice tables).
C
      NE=0
      IGRID=0
      FGRID=10.0D0
 1    IGRID=IGRID+1
      EV=EGRID(IGRID)*FGRID
      IF(IGRID.EQ.NEGRT) THEN
        IGRID=1
        FGRID=10.0D0*FGRID
      ENDIF
      IF(EV.LT.ELOW) GO TO 1
      NE=NE+1
      ET(NE)=EV
      IF(EV.LT.EUP.AND.NE.LT.NEGP) GO TO 1
C
      CB=1.0D0
      ZAV=0.0D0
      RAT=0.0D0
      DO J=1,NELEM
        ZAV=ZAV+STF(J)*IZ(J)
        RAT=RAT+STF(J)
      ENDDO
      ZAV=ZAV/RAT
      CB=MAX(1.0D0,0.1D0*ZAV)
      CALL KINPAR(IZ1,PMASS,1.0D3)  ! Needed at initialization.
C
      OPEN(25, FILE='gnuinfo.dat')
      WRITE(25,'(A,A)') ' cpart="',TRIM(CPART)//'"'
      WRITE(25,*) 'mname="'//TRIM(MNAME)//'"'
      CLOSE(25)
C
C  ****  Asymptotic formulas for the total cross section, the stopping
C        cross section and the energy-straggling cross section of
C        neutral DHFS atoms (uncorrected).
C
      OPEN(12,FILE='asymptotic.dat')
      WRITE(12,1002) CPART,PMASS*REV,IZ1,MNAME,ZT,AW,RHO
 1002 FORMAT('#  Asymptotic formulas for integrated cross sections.'
     1  /,'#',/,'#  Projectile particle: ',A10,'   rest energy =',
     2  1P,E12.5,' eV',/,'#',41X,'charge =',I3,' e',/,'#',
     3  /,'#  Material filename:   ',A,
     4  /,'#  Electrons/molecule ........... ',1P,E12.5,
     5  /,'#  Molecular weight ............. ',E12.5,
     6  /,'#  Density ...................... ',E12.5,' g/cm^3',/,'#')
      WRITE(12,1005)
 1005 FORMAT('#  1 mtu = 1 g/cm^2',/,'#')
      WRITE(12,1003) VMOL/RHO
 1003 FORMAT('#  N_Avog/A ..................... ',1P,E12.5,' 1/g',
     1  /,'#')
      WRITE(12,1004)
 1004 FORMAT('#   Energy',7X,'sigma^0',6X,'sigma^1',6X,'sigma^2',
     1  8X,'MFP',7X,'Stopping',4X,'Straggling',/,'#',4X,'(eV)',
     2  8X,'(cm^2)',6X,'(eV*cm^2)',3X,'((eV*cm)^2)',
     3  5X,'(mtu)',6X,'(MeV/mtu)',3X,'(MeV^2/mtu)',/,'# ',90('-'))
      DO IE=1,NE
        E=ET(IE)
        IF(E.GT.ELOW-1.0D0) THEN
          CS0=0.0D0; CS1=0.0D0; CS2=0.0D0
          DO I=1,NELEM
            CALL ASACSS(E,PMASS,CS0A,CS1A,CS2A,IZ1,IZ(I))
            CS0=CS0+STF(I)*CS0A
            CS1=CS1+STF(I)*CS1A
            CS2=CS2+STF(I)*CS2A
          ENDDO
          IF(CS0.GT.1.0D-35) THEN
            RMFP=RHO/(VMOL*CS0)
          ELSE
            RMFP=1.0D35
          ENDIF
          IF(CS1.GT.1.0D-35) THEN
            RSTP=1.0D-6*VMOL*CS1/RHO
          ELSE
            RSTP=1.0D-35
          ENDIF
          IF(CS2.GT.1.0D-35) THEN
            RSTR=1.0D-12*VMOL*CS2/RHO
          ELSE
            RSTR=1.0D-35
          ENDIF
          WRITE(12,'(1P,10E13.5)') E,CS0,CS1,CS2,RMFP,RSTP,RSTR
        ENDIF
      ENDDO
      CLOSE(12)
C
C  ****  Read the DHFS shell-correction tables, and include the
C        relativistic correction.
C
      DO JZ=1,NELEM
        IZE=IZ(JZ)
        WRITE(BUFFER,'(1P,I3)') IZE
        IF(IZE.LE.9) THEN
          CZS=''//'0'//BUFFER(3:3)//''
        ELSE
          CZS=BUFFER(2:3)
        ENDIF
        IF(IZE.GT.0.AND.IZE.LT.100) THEN
          IF(IPROJ.EQ.1) THEN
            OPEN(15,FILE='./sdbase/eshcor-'//CZS//'.tab')
          ELSE IF(IPROJ.EQ.2) THEN
            OPEN(15,FILE='./sdbase/pshcor-'//CZS//'.tab')
          ELSE
            OPEN(15,FILE='./sdbase/shcor-'//CZS//'.tab')
          ENDIF
        ELSE
          STOP 'Wrong atomic number.'
        ENDIF
        IF(JZ.EQ.1) THEN
          NSHC=0
          DO II=1,10000
 101        CONTINUE
            READ(15,*,ERR=101,END=102) GAM1,SHELL
            NSHC=NSHC+1
            RC=DLOG(GAM1*(GAM1+2.0D0))-GAM1*(GAM1+2.0D0)/(GAM1+1.0D0)**2
            SHELL=SHELL+((DBLE(IZE)-S0T(IZE))/(2.0D0*DBLE(IZE)))*RC
            ESHC(NSHC)=GAM1*PMASS*REV
            SHC(NSHC)=STF(JZ)*(DBLE(IZE)/ZT)*SHELL
          ENDDO
 102      CONTINUE
          CLOSE(15)
        ELSE
          N1=0
          DO II=1,10000
 103        CONTINUE
            READ(15,*,ERR=103,END=104) GAM1,SHELL
            N1=N1+1
            RC=DLOG(GAM1*(GAM1+2.0D0))-GAM1*(GAM1+2.0D0)/(GAM1+1.0D0)**2
            SHELL=SHELL+((DBLE(IZE)-S0T(IZE))/(2.0D0*DBLE(IZE)))*RC
            X1(N1)=GAM1*PMASS*REV
            X2(N1)=STF(JZ)*(DBLE(IZE)/ZT)*SHELL
          ENDDO
 104      CONTINUE
          CLOSE(15)
          CALL MERGE2(X1,X2,ESHC,SHC,AUX1,AUX2,N1,NSHC,NT,N,2)
          NSHC=N
          DO I=1,N
            ESHC(I)=AUX1(I)
            SHC(I)=AUX2(I)
          ENDDO
        ENDIF
      ENDDO
C
      CBF=CB
      WMAX=1.0D35
      OPEN(12,FILE='stplogb.dat')
      WRITE(12,2001) CPART,PMASS*REV,IZ1,MNAME,ZT,AW,RHO,EXPOT,CBF
 2001 FORMAT('#  Corrected Bethe formula. Stopping logarithms.'
     1  /,'#',/,'#  Projectile particle: ',A10,'   rest energy =',
     2  1P,E12.5,' eV',/,'#',41X,'charge =',I3,' e',/,'#',
     3  /,'#  Material filename:   ',A,
     4  /,'#  Electrons/molecule ........... ',1P,E12.5,
     5  /,'#  Molecular weight ............. ',E12.5,
     6  /,'#  Density ...................... ',E12.5,' g/cm^3',
     7  /,'#  Mean excitation energy ....... ',E12.5,' eV',
     8  /,'#  CB parameter ................. ',E12.5,/,'#')
      WRITE(12,2002) VMOL/RHO,SQRT(OMEGA2)
 2002 FORMAT('#  N_Avog/A ..................... ',1P,E12.5,' 1/g'
     1  /,'#  Plasma resonance energy ...... ',E12.5,' eV',/,'#')
      WRITE(12,2003)
 2003 FORMAT('#   Energy',7X,'STP-CS',8X,'L_0',7X,'f(GAMMA)/2',
     1  3X,'Shell corr.',4X,'Density',8X,'DL',11X,'DL',8X,
     2  'L_total',/,'#',4X,'(eV)',7X,'(eV*cm^2)',30X,'(Cmod/Z)',
     3  5X,'(delta/2)',4X,'(LinSor)',5X,'(Barkas)',/,'# ',
     4  116('-'))
      ECUT=ECUT-1.0D-10
      DO IE=1,NE
        EK=ET(IE)
        IF(EK.GT.ECUT) THEN
          BSTPP=BETHE(EXPOT,CBF,EK)
          RLTOT=RL0+FCOR-CSHC-CDEN+CLS+CBAR
          WRITE(12,'(1P,10E13.5)') EK,BSTPP,RL0,FCOR,CSHC,CDEN,CLS,CBAR,
     1      RLTOT
        ENDIF
      ENDDO
      ECUT=ECUT+1.0D0
      CLOSE(12)
C
      ICASE=1  ! Extrapolation.
      IF((IPROJ.EQ.5).OR.(IPROJ.EQ.7)) THEN
        IF(ID.LT.1000) ICASE=2
      ENDIF
C
      IF(ICASE.EQ.2) THEN  ! Extension by fitted formula.
        OPEN(8,FILE='./sdbase/exp-param.tab')
        DO I=1,999
 50       CONTINUE
          READ(8,*,ERR=50,END=51) IZPR,IZTR,AR,BR,CR,DR,FR
          IF((IZPR.EQ.IZ1).AND.(IZTR.EQ.ID)) THEN
            AF=AR; BF=BR; CF=CR; DF=DR; FF=FR
            CLOSE(8)
            GO TO 52
          ENDIF
        ENDDO
 51     CONTINUE
        CLOSE(8)
        ICASE=1
 52     CONTINUE
      ENDIF
      IF(ICASE.EQ.2) THEN
        IF((IZ1.EQ.1).AND.(ID.EQ.278)) ECUT=2.0D5
        IF((IZ1.EQ.2).AND.(ID.EQ.278)) ECUT=4.0D6
      ENDIF
      WRITE(6,'(A,1P,E12.5)') '     ZAV =',ZAV
      WRITE(6,'(A,1P,E12.5)') '    EMAX =',EMAX
C
      ICUT=NE
      ECUT=ECUT+1.0D0
      DO IE=NE,1,-1
        ICUT=IE
        EK=ET(IE)
        BSTP(IE)=BETHE(EXPOT,CBF,EK)*VMOL
        IF(BSTP(IE).LT.0.0D0.OR.EK.LT.ECUT) GO TO 53
      ENDDO
 53   CONTINUE
      ECUT=ECUT-1.0D0
      IF(ICUT.GT.1) THEN
        DO IE=1,ICUT-1
          BSTP(IE)=0.0D0
        ENDDO
      ENDIF
      DO IE=1,NE
        EK=ET(IE)
        BSTPM=BSTP(IE)/(1.0D6*RHO)
        STPE(IE)=BSTPM
      ENDDO
      CLOSE(8)
C
 54   CONTINUE
      N1=ICUT
      E1=ET(N1)
      WRITE(6,'(A,I4,1P,2E12.5)') '  N1,E1,STPE(N1) =',N1,E1,STPE(N1)
      T1=LOG(E1/EMAX)
      S1=STPE(N1)
      N2=N1+1
      E2=ET(N2)
      S2=STPE(N2)
      SP1=(S2-S1)/(E2-E1)
      CE=1.50D0
      BE=(-SP1*E1/S1)/(CE*T1**(CE-1.0D0))
      AE=LOG(S1)+BE*T1**CE
      WRITE(6,'(A,1P,2E12.5)') '  AE,BE =',AE,BE
      IF((BE.LT.5.0D-2.AND.ICUT.LT.NE-5).OR.(E1.LT.1.05D0*EMAX).OR.
     1  (BE.GT.1.0D9)) THEN
        ICUT=ICUT+1
        GO TO 54
      ENDIF
      DE=CE*EXP(AE)
      ECUT=ET(ICUT)
C
C  ************  Table of stopping powers estimated from the low-energy
C                extrapolation, and extension if available.
C
      OPEN(8,FILE='stp-low.dat')
      WRITE(8,2007) CPART,PMASS*REV,IZ1,MNAME,ZT,AW,RHO,EXPOT,ECUT
 2007 FORMAT('#  Stopping power from the low-E extrapolation, and',
     1  ' extension if available.',
     1  /,'#',/,'#  Projectile particle: ',A10,'   rest energy =',
     2  1P,E12.5,' eV',/,'#',41X,'charge =',I3,' e',/,'#',
     3  /,'#  Material filename:   ',A,
     4  /,'#  Electrons/molecule ........ ',1P,E12.5,
     5  /,'#  Molecular weight .......... ',E12.5,
     6  /,'#  Density ................... ',E12.5,' g/cm^3',
     7  /,'#  Mean excitation energy .... ',E12.5,' eV',
     7  /,'#  Cutoff energy, ECUT ....... ',E12.5,' eV',/,'#')
      WRITE(8,2008) EMAX,AE,BE,CE
 2008 FORMAT('#  Extrapolation function:    T=E/Emax',/,
     1  '#    STP=EXP(a-b*LOG(T)**c)             if T>1',/,
     2  '#       =1.5*EXP(a)*SQRT(T)*(1-T/3.0)   if T<1',/,
     3  '#   Emax=',1P,E11.4,',  a=',E11.4,/,
     4  '#      b=',E11.4,',  c=',E11.4,/,'#')
      IF(ICASE.EQ.2) THEN
        WRITE(8,2108) AF,BF,CF,DF,FF
 2108   FORMAT('#  Low-energy fitted function:    T=E/keV or MeV',/,
     1    '#     SL=a1*T**a2; SH=(a3/T)*LOG(1.0D0+a4/T+a5*T)',/,
     2    '#    STP=1.0D-15*SL*SH/(SL+SH)',/,
     3    '#     a1=',1P,E11.4,',  a2=',E11.4,/,
     4    '#     a3=',E11.4,',  a4=',E11.4,',  a5=',E11.4,/,'#')
      ENDIF
      WRITE(8,2009)
 2009 FORMAT('#  1 A = 1.0E-8 cm,     1 mtu = 1 g/cm^2',/,'#')
      IF(ICASE.EQ.1) THEN
        WRITE(8,2010)
 2010   FORMAT('#   Energy',9X,'STP extrapolated',6X,'Stopping CS',
     1    /,'#    (eV)',8X,'(eV/A)',6X,'(MeV/mtu)',4X,'(eV*cm^2)',
     2    /,'# ',51('-'))
      ELSE
        WRITE(8,2110)
 2110   FORMAT('#   Energy',11X,'STP low-E fit',7X,'Stopping CS',
     1    6X,'STP extrapolated',6X,'STP CS extr',
     2    /,'#    (eV)',8X,'(eV/A)',6X,
     2    '(MeV/mtu)',4X,'(eV*cm^2)',5X,'(eV/A)',6X,'(MeV/mtu)',
     4    4X,'(eV*cm^2)',/,'# ',90('-'))
      ENDIF
C
      IF(ICASE.EQ.2) THEN
        ETST=ECUT+1.0D0
        ETST=ECUT+ETST
        IF(IZ1.EQ.1) THEN
          T=ETST*1.0D-3  ! Protons.
        ELSE
          T=ETST*1.0D-6  ! Alphas,
        ENDIF
        S1=AF*T**BF
        S2=(CF/T)*LOG(1.0D0+DF/T+FF*T)
        FITL=S1*S2/(S1+S2)
        SLC=VMOL*(FITL*1.0D-15)
        SCB=BETHE(EXPOT,CBF,ETST)*VMOL
      ELSE
        SLC=0.0D0
        SCB=0.0D0
        ETST=ECUT+1.0D0
      ENDIF
C
      DO IE=1,NE
        EK=ET(IE)
        T=EK/EMAX
        IF(EK.LT.EMAX) THEN
          STPM=DE*SQRT(T)*(1.0D0-T/3.0D0)
        ELSE
          STPM=EXP(AE-BE*LOG(T)**CE)
        ENDIF
        STPL=STPM*(1.0D6*RHO)
C
        IF(ICASE.EQ.2) THEN
          STPM1=STPM
          STPL1=STPL
          IF(IZ1.EQ.1) THEN
            T=EK*1.0D-3  ! Protons.
          ELSE
            T=EK*1.0D-6  ! Alphas.
          ENDIF
          S1=AF*T**BF
          S2=(CF/T)*LOG(1.0D0+DF/T+FF*T)
          FITL=S1*S2/(S1+S2)
          STPL=VMOL*(FITL*1.0D-15)
          IF(EK.GT.ECUT.AND.EK.LT.ETST)
     1      STPL=(1.0D0-(EK/ECUT-1.0D0)*(1.0D0-SCB/SLC))*STPL
          IF(EK.GT.ETST) THEN
            GO TO 55
          ELSE
            STPM=STPL/(1.0D6*RHO)
            WRITE(8,'(1P,10E13.5)') EK,STPL*1.0D-8,
     1        STPM,STPL/VMOL,STPL1*1.0D-8,STPM1,STPL1/VMOL
          ENDIF
        ELSE
          IF(EK.GT.ETST) THEN
            GO TO 55
          ELSE
            WRITE(8,'(1P,10E13.5)') EK,STPL*1.0D-8,STPM,STPL/VMOL
          ENDIF
        ENDIF
        STPE(IE)=STPM
      ENDDO
 55   CONTINUE
      CLOSE(8)
C
C  ************  Table of stopping powers from the corrected Bethe
C                formula, with and without the shell correction.
C
      OPEN(8,FILE='stp.dat')
      WRITE(8,2004) CPART,PMASS*REV,IZ1,MNAME,ZT,AW,RHO,EXPOT,ECUT
 2004 FORMAT('#  Stopping power, corrected Bethe formula.',
     1  /,'#',/,'#  Projectile particle: ',A10,'   rest energy =',
     2  1P,E12.5,' eV',/,'#',41X,'charge =',I3,' e',/,'#',
     3  /,'#  Material filename:   ',A,
     4  /,'#  Electrons/molecule ........ ',1P,E12.5,
     5  /,'#  Molecular weight .......... ',E12.5,
     6  /,'#  Density ................... ',E12.5,' g/cm^3',
     7  /,'#  Mean excitation energy .... ',E12.5,' eV',
     8  /,'#  Cutoff energy, ECUT ....... ',E12.5,' eV',/,'#')
      WRITE(8,2005)
 2005 FORMAT('#  1 A = 1.0E-8 cm,     1 mtu = 1 g/cm^2',/,'#')
      WRITE(8,2006)
 2006 FORMAT('#   Energy',10X,'Stopping power',10X,'Without shell corr.'
     1  ,4X,'Stopping CS',/,'#    (eV)',8X,'(eV/A)',6X,'(MeV/mtu)',5X,
     2  '(eV/A)',6X,'(MeV/mtu)',4X,'(eV*cm^2)',/,'# ',77('-'))
      EMIN=ETST-2.0D0
      DO IE=1,NE
        EK=ET(IE)
        BSTPM=BSTP(IE)/(1.0D6*RHO)
        IF(EK.GT.EMIN) THEN
          BSTPP=BETHE(EXPOT,CBF,EK)
          BSNS=BSTP(IE)+(2.0D0*CONS*ZT*VMOL*CSHC)
          BSNSM=BSNS/(1.0D6*RHO)
          WRITE(8,'(1P,10E13.5)')
     1      EK,BSTP(IE)*1.0D-8,BSTPM,BSNS*1.0D-8,BSNSM,BSTP(IE)/VMOL
        ENDIF
      ENDDO
      CLOSE(8)
C
C  ****  Radiative stopping of electrons and muons.
C
      IF(IPROJ.LT.3) THEN
        CALL EBRIN
        DO IE=1,NE
          EK=ET(IE)
          CALL EBRSTP(IPROJ,EK,RSTP,RSTPU)
          STPR(IE)=RSTPU
          AUX1(IE)=1.0D0/(STPE(IE)+STPR(IE))
        ENDDO
        RADLEN=ET(NE)/(STPR(NE)*1.0D6*RHO)
      ELSE IF(IPROJ.LT.5) THEN
        CALL RMRIN
        DO IE=1,NE
          EK=ET(IE)
          IF(EK.GT.500.0E6) THEN
C  ----  Bremsstrahlung high-energy correction.
            IF(ABS(EK-ECC).GT.1.0D-12*EK) THEN
              CALL KINPAR(IZ1,PMASS,EK)
            ENDIF
            WRIDGE=2.0D0*GAMMA2*BETA2*REV
     1        /(1.0D0+2.0D0*GAMMA/PMASS+1.0D0/PMASS**2)
            QL=LOG(2.0D0*WRIDGE/REV)
            DD=VMOL*(RECL**2*REV*ZT/SL)*(LOG(2.0D0*ETT/RMASEV)-QL/3.0D0)
     1        *QL**2
            STPE(IE)=STPE(IE)+DD/(1.0D6*RHO)
          ENDIF
          CALL RMRSTP(IPROJ,EK,RSTP,RSTPU)
          STPR(IE)=RSTPU
          AUX1(IE)=1.0D0/(STPE(IE)+STPR(IE))
        ENDDO
        RADLEN=0.0D0
      ELSE
        DO IE=1,NE
          STPR(IE)=0.0D0
          AUX1(IE)=1.0D0/STPE(IE)
        ENDDO
        RADLEN=0.0D0
      ENDIF
      RANGE(1)=0.0D0
      DO IE=2,NE
        JE=IE
        IF(ET(IE).GT.ELOW) THEN
          RANGE(IE)=RANGE(IE-1)
     1      +SMOMLL(ET,AUX1,ET(JE-1),ET(JE),NE,0,0)
        ELSE
          RANGE(IE)=0.0D0
        ENDIF
      ENDDO
C
C  ************  Table of mass stopping powers and particle CSDA range.
C
      OPEN(8,FILE='mstp.dat')
      WRITE(8,3001) CPART,PMASS*REV,IZ1,MNAME,ZT,AW,RHO,EXPOT,ECUT
 3001 FORMAT('#  Mass stopping powers and CSDA range.',
     1  /,'#',/,'#  Projectile particle: ',A10,'   rest energy =',
     2  1P,E12.5,' eV',/,'#',41X,'charge =',I3,' e',/,'#',
     3  /,'#  Material filename:   ',A,
     4  /,'#  Electrons/molecule ........... ',1P,E12.5,
     5  /,'#  Molecular weight ............. ',E12.5,
     6  /,'#  Density ...................... ',E12.5,' g/cm^3',
     7  /,'#  Mean excitation energy ....... ',E12.5,' eV',
     8  /,'#  Cutoff energy, ECUT .......... ',E12.5,' eV',/,'#')
      IF(IPROJ.LT.3) WRITE(8,3101) RADLEN,RADLEN*RHO
 3101 FORMAT('#  Radiation length ............. ',1P,E12.5,' cm',
     1  /,'#                              or ',E12.5,' g/cm^2')
      WRITE(8,'(''#'')')
      IF(ICASE.EQ.1) THEN
        WRITE(8,2008) EMAX,AE,BE,CE
      ELSE
        WRITE(8,2108) AF,BF,CF,DF,FF
      ENDIF
      WRITE(8,3002)
 3002 FORMAT('#  1 mtu = 1 g/cm^2',/,'#')
      WRITE(8,3003)
 3003 FORMAT('#   Energy',5X,'Elect. STP',4X,'Rad. STP',
     1  5X,'Total STP',5X,'Range',/,'#    (eV)',7X,
     2  '(MeV/mtu)',4X,'(MeV/mtu)',4X,'(MeV/mtu)',4X,'(g/cm^2)',
     3  /,'# ',64('-'))
      DO IE=1,NE-1
        IF(RANGE(IE+1).GT.0.0D0) WRITE(8,'(1P,10E13.5)')
     1    ET(IE),STPE(IE),STPR(IE),STPE(IE)+STPR(IE),RANGE(IE)*1.0D-6
      ENDDO
      WRITE(8,'(1P,10E13.5)') ET(NE),STPE(NE),STPR(NE),
     1  STPE(NE)+STPR(NE),RANGE(NE)*1.0D-6
      CLOSE(8)
C
C  ************  Table of stopping powers and particle CSDA range.
C
      OPEN(8,FILE='lstp.dat')
      WRITE(8,3004) CPART,PMASS*REV,IZ1,MNAME,ZT,AW,RHO,EXPOT,ECUT
 3004 FORMAT('#  Stopping powers and CSDA range.',
     1  /,'#',/,'#  Projectile particle: ',A10,'   rest energy =',
     2  1P,E12.5,' eV',/,'#',41X,'charge =',I3,' e',/,'#',
     3  /,'#  Material filename:   ',A,
     4  /,'#  Electrons/molecule ........... ',1P,E12.5,
     5  /,'#  Molecular weight ............. ',E12.5,
     6  /,'#  Density ...................... ',E12.5,' g/cm^3',
     7  /,'#  Mean excitation energy ....... ',E12.5,' eV',
     8  /,'#  Cutoff energy, ECUT .......... ',E12.5,' eV',/,'#')
      IF(IPROJ.LT.3) WRITE(8,3101) RADLEN,RADLEN*RHO
      WRITE(8,'(''#'')')
      IF(ICASE.EQ.1) THEN
        WRITE(8,2008) EMAX,AE,BE,CE
      ELSE
        WRITE(8,2108) AF,BF,CF,DF,FF
      ENDIF
      WRITE(8,3005)
 3005 FORMAT('#  1 A = 1.0E-8 cm',/,'#')
      WRITE(8,3006)
 3006 FORMAT('#   Energy',5X,'Elect. STP',4X,'Rad. STP',4X,
     1  'Total STP',6X,'Range'/,'#    (eV)',8X,'(eV/A)',7X,'(eV/A)',
     2  7X,'(eV/A)',8X,'(cm)'/,'# ',64('-'))
      FU=1.0D-2*RHO
      DO IE=1,NE-1
        IF(RANGE(IE+1).GT.0.0D0) WRITE(8,'(1P,10E13.5)')
     1    ET(IE),STPE(IE)*FU,STPR(IE)*FU,(STPE(IE)+STPR(IE))*FU,
     1    RANGE(IE)*1.0D-6/RHO
      ENDDO
      WRITE(8,'(1P,10E13.5)') ET(NE),STPE(NE)*FU,STPR(NE)*FU,
     1  (STPE(NE)+STPR(NE))*FU,RANGE(NE)*1.0D-6/RHO
      CLOSE(8)
C
C  ----  CSDA depth-dose distribution (without elastic scattering).
C
      OPEN(8,FILE='depth-dose.dat')
      WRITE(8,5001) CPART,PMASS*REV,IZ1,MNAME,ZT,AW,RHO,EXPOT,ECUT
 5001 FORMAT('#  Depth-dose distribution.',
     1  /,'#',/,'#  Projectile particle: ',A10,'   rest energy =',
     2  1P,E12.5,' eV',/,'#',41X,'charge =',I3,' e',/,'#',
     3  /,'#  Material filename:   ',A,
     4  /,'#  Electrons/molecule ........... ',1P,E12.5,
     5  /,'#  Molecular weight ............. ',E12.5,
     6  /,'#  Density ...................... ',E12.5,' g/cm^3',
     7  /,'#  Mean excitation energy ....... ',E12.5,' eV',
     8  /,'#  Cutoff energy, ECUT .......... ',E12.5,' eV',/,'#')
      IF(IPROJ.LT.3) WRITE(8,3101) RADLEN,RADLEN*RHO
      WRITE(8,'(''#'')')
      WRITE(8,3002)
      DO IE=1,NE
        STPT(IE)=(STPE(IE)+STPR(IE))*FU*1.0D8
      ENDDO
      CALL SPLINE(ET,STPT,A0,B0,C0,D0,0.0D0,0.0D0,NE)
      NRT=0
      IZERO=0
      DO IE=1,NE
        IF(IZERO.EQ.0) THEN
          IF(RANGE(IE+1).GT.1.0D-10) IZERO=1
        ELSE
          NRT=NRT+1
          RR(NRT)=RANGE(IE)*1.0D-6/RHO
          ENT(NRT)=ET(IE)
        ENDIF
      ENDDO
C
      CALL SPLINE(ENT,RR,A1,B1,C1,D1,0.0D0,0.0D0,NRT)
      CALL SPLINE(RR,ENT,A2,B2,C2,D2,0.0D0,0.0D0,NRT)
C
      E0T(1)=5.0D5
      E0T(2)=2.5D6
      E0T(3)=1.0D7
      E0T(4)=5.0D7
      E0T(5)=2.5D8
      NED=5
      DO I=1,NED
        E0=E0T(I)
        CALL FINDI(E0,ENT,NRT,I1)
        ZMAX(I)=A1(I1)+E0*(B1(I1)+E0*(C1(I1)+E0*D1(I1)))
      ENDDO
      NZP=1001
      ZLOW=0.1D0*ZMAX(1)
      ZUP=1.5D0*ZMAX(NED)
      FACT=(ZUP/ZLOW)**(1.0D0/DBLE(NZP))
      ZZ=ZLOW/FACT
      WRITE(8,5003)
 5003 FORMAT('#    Depth',19X,'Depth-dose, D(z)=S(E(z)), in eV/cm',
     1  /,'#    (cm)',6X,'E0=0.5 MeV',5X,'2.5 MeV',6X,'10 MeV',7X,
     2  '50 MeV',7X,'250 MeV',/,'# ',77('-'))
      NPZ=0
      NTST=NED
      DO IR=1,NZP+1
        ZZ=ZZ*FACT
        DO I=1,NED
          Z=ZMAX(I)-ZZ
          IF(Z.GT.0.0D0) THEN
            CALL FINDI(Z,RR,NRT,I2)
            EZ=A2(I2)+Z*(B2(I2)+Z*(C2(I2)+Z*D2(I2)))
            CALL FINDI(EZ,ET,NE,I0)
            DDOSE(I)=A0(I0)+EZ*(B0(I0)+EZ*(C0(I0)+EZ*D0(I0)))
          ELSE
            EZ=0.0D0
            DDOSE(I)=0.0D0
          ENDIF
        ENDDO
        WRITE(8,'(1P,20E13.5)') ZZ,(DDOSE(I),I=1,NED)
        NPZ=NPZ+1
        AUX1(NPZ)=ZZ
        AUX2(NPZ)=DDOSE(NTST)
      ENDDO
      SUMD=SMOMLL(AUX1,AUX2,0.0D0,ZUP,NPZ,0,0)+ELOW
      WRITE(8,'(A,1P,E12.5)') '#  Integrated dose/E0=',SUMD/E0T(NTST)
      WRITE(6,'(A,1P,E12.5)') '  Integrated dose/E0=',SUMD/E0T(NTST)
      CLOSE(8)
C
C  ****  Generation of PENELOPE tables.
C
      OPEN(8,FILE='PENstp.dat')
      WRITE(8,4004) CPART,PMASS*REV,IZ1,MNAME,ZT,AW,RHO,EXPOT,ECUT
 4004 FORMAT('#  Stopping power, corrected Bethe formula.',
     1  /,'#',/,'#  Projectile particle: ',A10,'   rest energy =',
     2  1P,E12.5,' eV',/,'#',41X,'charge =',I3,' e',/,'#',
     3  /,'#  Material filename:   ',A,
     4  /,'#  Electrons/molecule ........... ',1P,E12.5,
     5  /,'#  Molecular weight ............. ',E12.5,
     6  /,'#  Density ...................... ',E12.5,' g/cm^3',
     7  /,'#  Mean excitation energy ....... ',E12.5,' eV',
     8  /,'#  Cutoff energy, ECUT .......... ',E12.5,' eV',/,'#')
      IF(IPROJ.LT.3) WRITE(8,3101) RADLEN,RADLEN*RHO
      WRITE(8,'(''#'')')
      WRITE(8,4005)
 4005 FORMAT('#  1 A = 1.0E-8 cm,   1 mtu = 1 g/cm^2',/,'#')
      WRITE(8,4006)
 4006 FORMAT('#   Energy',10X,'Stopping power',12X,'Stopping CS',/,
     1  '#    (eV)',8X,'(eV/A)',6X,'(MeV/mtu)',9X,'(eV cm^2)',/,
     2  '# ',56('-'))
C
      IF(IPROJ.LT.5) THEN
        ELOW=50.0D0-1.0D0
      ELSE
        ELOW=1.0D4-1.0D0
      ENDIF
      EHIGH=1.0D9-1.0D0

      IGRID=0
      FGRID=1.0D1
  201 IGRID=IGRID+1
      EV=EGRT(IGRID)*FGRID
      IF(IGRID.EQ.17) THEN
        IGRID=1
        FGRID=10.0D0*FGRID
      ENDIF
      IF(EV.GT.ELOW) THEN
        BSTPM=FINTRP(EV,ET,STPE,NE,7)
        IF(BSTPM.LT.1.0D-75) BSTPM=0.0D0
        BSTPP=BSTPM*(1.0D6*RHO)
        WRITE(8,'(1P,3E13.5,5X,E13.5)') EV,BSTPP*1.0D-8,BSTPM,
     1    BSTPP/VMOL
      ENDIF
      IF(EV.LT.EHIGH) GO TO 201
      CLOSE(8)
C
C
      WRITE(6,'(/,''  Projectile: '',A)') CPART
      WRITE(6,'(''    Charge/e ='',I3)') IZ1
      WRITE(6,'(''    Mass/m_e ='',1P,E11.4)') PMASS
      WRITE(6,'(''  Done!'')')
      STOP
      END


C  *********************************************************************
C                       SUBROUTINE STMATW
C  *********************************************************************
      SUBROUTINE STMATW(MNAME,W0,F0,NTAB,ID)
C
C  Generates the material definition file. When this file exists, the
C  input of the program is largely simplified, because material data
C  are read directly from the material definition file.
C
      USE CONSTANTS
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      LOGICAL LOG1
      CHARACTER MNAME*15,IFILE0*40,IFILE*40,BUFFER*10,TITLE*99
      CHARACTER LASYMB*2
C  ****  Composition data.
      COMMON/COMPOS/STF(30),AW,IZ(30),NELEM
C  ****  OOS and dielectric function tables.
      PARAMETER (NR=1000)
      COMMON/COOST/ZT,EXPOT,RHO,VMOL,OMEGA2,WOD,ZTOT
      COMMON/CETAS/WP(NR),FT(NR),SFT(NR),WL(NR),FL(NR),ETA2(NR),ETA1(NR)
      COMMON/CLOREN/WR,WG,SG,MOM
C  ****  Element data.
      COMMON/CADATA/ATW(99),EPX(99),RSCR(99),ETA(99),EB(99,30),
     1  ALW(99,30),CP0(99,30),IFI(99,30),IKS(99,30),NSHT(99),LASYMB(99)
C  ****  Other arrays.
      PARAMETER (NT=5000)
      DIMENSION W0(NT),F0(NT)
C
      IFILE0=MNAME//'.mat'
      IFILE=' '
      NC=0
      DO I=1,40  ! Copy the filename with blanks removed.
        IF(IFILE0(I:I).NE.' ') THEN
          NC=NC+1
          IFILE(NC:NC)=IFILE0(I:I)
        ENDIF
      ENDDO
      INQUIRE(FILE=IFILE,EXIST=LOG1)
C
C  ****  The material file does exist.
C
      OPEN(17,FILE=IFILE)
      NTAB=0
      IF(LOG1) THEN
        READ(17,'(A15)',ERR=11,END=11) MNAME
        WRITE(6,1001) MNAME
        READ(17,'(A99)',ERR=11,END=11) TITLE
 1001   FORMAT(/2X,'****      Material name = ',A)
        READ(17,'(I5)',ERR=11,END=11) ID
        WRITE(6,1101) ID
 1101   FORMAT(2X,'  Identification number =',I5)
        READ(17,*,ERR=11,END=11) NELEM
        WRITE(6,1002) NELEM
 1002   FORMAT(2X,'     Number of elements =',I3)
        DO IEL=1,NELEM
          READ(17,'(I3,4X,E23.14)',ERR=11) IZ(IEL),STF(IEL)
          WRITE(6,1003) LASYMB(IZ(IEL)),IZ(IEL),STF(IEL)
 1003     FORMAT(28X,A2,2X,I2,1P,E12.5)
        ENDDO
        READ(17,*,ERR=11) ZT
        WRITE(6,1004) ZT
 1004   FORMAT(2X,'    Number of electrons =',1P,E12.5)
        READ(17,*,ERR=11) AW
        WRITE(6,1005) AW
 1005   FORMAT(2X,'       Molecular weight =',1P,E12.5,' g/mol')
        READ(17,*,ERR=11) RHO
        WRITE(6,1006) RHO
 1006   FORMAT(2X,'           Mass density =',1P,E12.5,' g/cm^3')
        READ(17,*,ERR=11) EXPOT
        WRITE(6,1007) EXPOT
 1007   FORMAT(2X,' Mean excitation energy =',1P,E12.5,' eV')
        READ(17,*,ERR=11) VMOL
        WRITE(6,1008) VMOL
 1008   FORMAT(2X,'      Molecular density =',1P,E12.5,' 1/cm^3')
        READ(17,*,ERR=11) OMEGA
        WRITE(6,1009) OMEGA
 1009   FORMAT(2X,'          Plasma energy =',1P,E12.5,' eV')
        OMEGA2=OMEGA*OMEGA
        READ(17,*,ERR=11) WG
        WRITE(6,1109) WG
 1109   FORMAT(2X,'             Gap energy =',1P,E12.5,' eV')
        READ(17,*,ERR=11) WOD
        WRITE(6,1010) WOD
 1010   FORMAT(2X,'          Switch energy =',1P,E12.5,' eV')
        READ(17,'(A)',ERR=11) BUFFER
        DO K=1,NT
          READ(17,*,END=11,ERR=11) W0(K),F0(K)
          NTAB=K
        ENDDO
 11     CONTINUE
C
        CLOSE(17)
        IF(NTAB.GT.10) RETURN
        WRITE(6,'(/2X,A,A/)') 'Corrupted material file. Continue ',
     1    'entering data ...'
        OPEN(17,FILE=IFILE)
      ENDIF
C
C  ****  Generate a new material data file.
C
C  ----  Calculated OOSs of DHFS atoms.
      CALL MATER(W0,F0,NTAB,MNAME,ID)
      TITLE='OOS built from DHFS atomic subshell OOSs'
      WRITE(6,1011) TITLE
 1011 FORMAT(/2X,'****  ',A)
      WRITE(6,1012) ID
 1012 FORMAT(2X,'  Identification number =',I3)
C  ----  Number of electrons per molecule.
      WRITE(6,1004) ZT
      IF(ZT.LT.0.9999D0) STOP
C  ----  Molecular weight.
      WRITE(6,1005) AW
      IF(AW.LT.1.0D-35) STOP
C  ----  Mass density.
      WRITE(6,1006) RHO
      IF(RHO.LT.1.0D-35) STOP
C  ----  Mean excitation energy.
      WRITE(6,1007) EXPOT
      IF(EXPOT.LT.1.0D-35) STOP
C  ----  Molecular density
      WRITE(6,1008) VMOL
C  ----  Plasma energy.
      WRITE(6,1009) SQRT(OMEGA2)
C  ----  Gap energy.
      WRITE(6,1109) WG
C  ----  Switch energy.
      IF(WOD.LT.0.0D0.OR.WOD.GT.100.0D0) WOD=75.0D0
      WRITE(6,1010) WOD
C
      ZTOT=SMOMLL(W0,F0,W0(1),W0(NTAB),NTAB,0,0)
      EXPT=SMOMLL(W0,F0,W0(1),W0(NTAB),NTAB,0,1)
      WRITE(6,'(A,1P,E13.5)')   '         new f sum =',ZTOT
      WRITE(6,'(A,1P,E13.5,/)') '         new EXPOT =',EXP(EXPT/ZTOT)
C
      WRITE(17,'(A15)') MNAME
      WRITE(17,'(A99)') TITLE
      WRITE(17,'(I5,5X,''Identification number'')') ID
      WRITE(17,'(I3,5X,''NELEM'')') NELEM
      DO IEL=1,NELEM
        WRITE(17,'(I3,2X,A2,1P,E23.14,5X,''Element, stiochiometric '',
     1    ''index'')') IZ(IEL),LASYMB(IZ(IEL)),STF(IEL)
      ENDDO
      WRITE(17,'(1P,E21.14,5X,''No. of electrons'')') ZT
      WRITE(17,'(1P,E21.14,5X,''Molecular weight (g/mol)'')') AW
      WRITE(17,'(1P,E21.14,5X,''Mass density (g/cm^3)'' )') RHO
      WRITE(17,'(1P,E21.14,5X,''Mean excitation energy (eV)'' )') EXPOT
      WRITE(17,'(1P,E21.14,5X,''Molecular density (1/cm^3)'')') VMOL
      WRITE(17,'(1P,E21.14,5X,''Plasma resonance energy (eV)'' )')
     1  SQRT(OMEGA2)
C
      IF(WG.LT.1.0D-45) THEN
        DO I=1,NTAB
          IF(F0(I).LT.1.0D-45) THEN
            WG=W0(I)
          ELSE
            GO TO 12
          ENDIF
        ENDDO
      ENDIF
 12   CONTINUE
      WRITE(17,'(1P,E21.14,5X,''Gap energy (eV)'' )') WG
      WRITE(17,'(1P,E21.14,5X,''Cutoff energy (eV)'')') WOD
      WRITE(17,'(A)') '#        W (eV)             OOS (1/eV)'
      DO K=1,NTAB
        IF(W0(K).LT.100.0D0.AND.F0(K).LT.1.0D-30) F0(K)=0.0D0
        WRITE(17,'(1P,E21.14,1X,E21.14)') W0(K),F0(K)
      ENDDO
      CLOSE(17)
      WRITE(6,'(/2X,A,//)') 'The material file has been created.'
C
      RETURN
      END
C  *********************************************************************
C                       SUBROUTINE MATER
C  *********************************************************************
      SUBROUTINE MATER(WTAB,FTAB,NTAB,ATITLE,ID)
C
C  Defines the material parameters and the optical oscillator strength
C  using atomic OOSs precalculated with the DHFS self-consistent poten-
C  tial.
C
      USE CONSTANTS
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      CHARACTER YN*1,LASYMB*2,CH2*2,CH5*5,NAME*62,ATITLE*15
      PARAMETER (PI=3.1415926535897932D0)
      PARAMETER (NT=5000)
      DIMENSION WTAB(NT),FTAB(NT)
C  ****  Composition data.
      COMMON/COMPOS/STF(30),AW,IZ(30),NELEM
      DIMENSION FBW(30)
C  ****  OOS and dielectric function tables.
      COMMON/COOST/ZT,EXPOT,RHO,VMOL,OMEGA2,WOD,ZTOT
C  ****  Storage for subshell OOSs of atoms.
      PARAMETER(NWM=15000)
      COMMON/CPHXS/EBIN(30),W(30,NWM),SHOOS(30,NWM),ISH(30),NW(30),NSH
      DIMENSION X(NWM),Y(NWM),X1(NWM),Y1(NWM),X2(NWM),Y2(NWM)
      DIMENSION W0(NWM),F0(NWM)
C  ****  Element data.
      COMMON/CADATA/ATW(99),EPX(99),RSCR(99),ETA(99),EB(99,30),
     1  ALW(99,30),CP0(99,30),IFI(99,30),IKS(99,30),NSHT(99),LASYMB(99)
C
      COMMON/CLOREN/WR,WG,SG,MOM
      EXTERNAL FLOR
C
      WRITE(6,*) '      '
      WRITE(6,*) ' Select one option (1 or 2):'
      WRITE(6,*) '   1: Enter composition data from the keyboard'
      WRITE(6,*) '   2: Read them from the file pdcompos.pen'
      READ(5,*) IREAD
      IF(IREAD.EQ.2) GO TO 901
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C  ************  Data entered from keyboard.
C
      WRITE(6,'(1X,'' Material: '',A)') ATITLE
C
      ZT=0.0D0
      AW=0.0D0
      XPOT=0.0D0
      EXPOT0=-1.0D0
C  ****  Chemical formula or fractions by weight.
 800  CONTINUE
      WRITE(6,*) '      '
      WRITE(6,*) ' Chemical formula:'
      WRITE(6,*) ' Number of elements in the molecule...'
      READ(5,*) NELEM
      IF(NELEM.LT.1.OR.NELEM.GT.30) THEN
        WRITE(6,*) ' NELEM must be positive and less than 31.'
        WRITE(6,*) ' Please, enter an allowed value.'
        GO TO 800
      ENDIF
      WRITE(6,'(1X,'' Number of elements = '',I2)') NELEM
      WRITE(6,*) '      '
C
      IF(NELEM.EQ.1) THEN
 810    CONTINUE
        WRITE(6,230)
 230    FORMAT(/1X,' Enter atomic number of the element...')
        READ(5,*) IZZ
        IF(IZZ.LT.1.OR.IZZ.GT.99) THEN
          WRITE(6,*) ' The atomic number must be in the range 1-99.'
          WRITE(6,*) ' Please, enter an allowed value.'
          GO TO 810
        ENDIF
        IZ(1)=IZZ
        STF(1)=1.0D0
        WRITE(6,'(1X,'' Element: '',A2,'' (Z='',I2,''), atoms/'',
     1    ''molecule ='',1P,E12.5)') LASYMB(IZZ),IZZ,STF(1)
        ZT=IZZ
        AW=ATW(IZZ)
        XPOT=IZZ*LOG(EPX(IZZ))
      ELSE
C
        WRITE(6,*) ' Select one option (1 or 2):'
        WRITE(6,*) '   1: Enter chemical (stoichiometric) formula'
        WRITE(6,*) '   2: Enter fraction by weight of each element'
        READ(5,*) IREAD2
C
        IF(IREAD2.EQ.2) THEN
          WRITE(6,*) '      '
          WRITE(6,*) ' Weight fractions...'
          DO I=1,NELEM
 801        CONTINUE
            IF(I.EQ.1) THEN
              WRITE(6,231)
 231          FORMAT(/1X,' Enter atomic number and fraction by weight',
     1          ' of the first element ...')
            ELSE IF(I.EQ.2) THEN
              WRITE(6,232)
 232          FORMAT(/1X,' Enter atomic number and fraction by weight',
     1          ' of the second element ...')
            ELSE IF(I.EQ.3) THEN
              WRITE(6,233)
 233          FORMAT(/1X,' Enter atomic number and fraction by weight',
     1          ' of the third element ...')
            ELSE
              WRITE(6,234) I
 234          FORMAT(/1X,' Enter atomic number and fraction by weight',
     1          ' of the',I3,'-th element ...')
            ENDIF
            READ(5,*) IZZ,FBW(I)
            IF(IZZ.LT.1.OR.IZZ.GT.99) THEN
              WRITE(6,*) ' The atomic number must be in the range 1-99.'
              WRITE(6,*) ' Please, enter an allowed value.'
              GO TO 801
            ENDIF
            IF(FBW(I).LT.1.0D-35) THEN
              WRITE(6,*) ' The fraction by weight must be positive.'
              WRITE(6,*) ' Please, enter a positive value.'
              GO TO 801
            ENDIF
            WRITE(6,*) '      '
            IZ(I)=IZZ
            WRITE(6,'(1X,'' Element: '',A2,'' (Z='',I2,''), fraction '',
     1      ''by weight ='',1P,E12.5)') LASYMB(IZZ),IZZ,FBW(I)
            IF(I.GT.1) THEN
              DO K=1,I-1
                IF(IZZ.EQ.IZ(K)) THEN
                  STOP 'This element has been declared twice.'
                ENDIF
              ENDDO
            ENDIF
            STF(I)=FBW(I)/ATW(IZZ)
          ENDDO
C
          STFM=0.0D0
          DO I=1,NELEM
            IF(STF(I).GT.STFM) THEN
              STFM=STF(I)
            ENDIF
          ENDDO
          IF(STFM.LT.1.0D-16) THEN
            STOP 'Fractions by weight are too small.'
          ENDIF
          DO I=1,NELEM
            STF(I)=STF(I)/STFM
          ENDDO
C
          WRITE(6,*) '      '
          DO I=1,NELEM
            IZZ=IZ(I)
            WRITE(6,'(1X,'' Element: '',A2,'' (Z='',I2,''), atoms/'',
     1        ''molecule ='',1P,E12.5)') LASYMB(IZZ),IZZ,STF(I)
            ZT=ZT+IZZ*STF(I)
            AW=AW+ATW(IZZ)*STF(I)
            XPOT=XPOT+IZZ*LOG(EPX(IZZ))*STF(I)
          ENDDO
        ELSE
C
          WRITE(6,*) '      '
          WRITE(6,*) ' Stoichiometric indexes...'
          DO I=1,NELEM
 802        CONTINUE
            IF(I.EQ.1) THEN
              WRITE(6,2001)
 2001       FORMAT(/1X,' Enter atomic number and number of atoms/molec',
     1        'ule of the first element ...')
            ELSE IF(I.EQ.2) THEN
              WRITE(6,2002)
 2002       FORMAT(/1X,' Enter atomic number and number of atoms/molec',
     1        'ule of the second element ...')
            ELSE IF(I.EQ.3) THEN
              WRITE(6,2003)
 2003       FORMAT(/1X,' Enter atomic number and number of atoms/molec',
     1        'ule of the third element ...')
            ELSE
              WRITE(6,2004) I
 2004       FORMAT(/1X,' Enter atomic number and number of atoms/molec',
     1        'ule of the',I3,'-th element ...')
            ENDIF
            READ(5,*) IZZ,STF(I)
            IF(IZZ.LT.1.OR.IZZ.GT.99) THEN
              WRITE(6,*) ' The atomic number must be in the range 1-99.'
              WRITE(6,*) ' Please, enter an allowed value.'
              GO TO 802
            ENDIF
            IF(STF(I).LT.1.0D-35) THEN
              WRITE(6,*) ' Stoichiometric fractions must be positive.'
              WRITE(6,*) ' Please, enter a positive value.'
              GO TO 802
            ENDIF
            IZ(I)=IZZ
            WRITE(6,'(1X,'' Element: '',A2,'' (Z='',I2,''), atoms/'',
     1        ''molecule ='',1P,E12.5)') LASYMB(IZZ),IZZ,STF(I)
            IF(I.GT.1) THEN
              DO K=1,I-1
                IF(IZZ.EQ.IZ(K)) THEN
                  STOP 'This element has been declared twice.'
                ENDIF
              ENDDO
            ENDIF
            ZT=ZT+IZZ*STF(I)
            AW=AW+ATW(IZZ)*STF(I)
            XPOT=XPOT+IZZ*LOG(EPX(IZZ))*STF(I)
          ENDDO
        ENDIF
      ENDIF
      EXPOT=EXP(XPOT/ZT)
C
 803  CONTINUE
      WRITE(6,*) '      '
      WRITE(6,*) ' Enter mass density (g/cm^3) ...'
      READ(5,*) RHO
      WRITE(6,'(1X,'' Density = '',1P,E12.5,'' g/cm^3'')') RHO
      IF(RHO.LT.1.0D-35) THEN
        WRITE(6,*) ' The mass density must be positive.'
        WRITE(6,*) ' Please, enter a positive value.'
        GO TO 803
      ENDIF
      VMOL=AVOG*RHO/AW
      ID=1001
      GO TO 904
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C  ************  Material data read from file 'pdcompos.pen'.
C
 901  CONTINUE
      WRITE(6,*) ' Enter material identification number ...'
      READ(5,*) IDNUM
      IF(IDNUM.LT.1.OR.IDNUM.GT.300) THEN
        STOP 'The allowed material ID numbers are 1-300.'
      ENDIF
      ID=IDNUM
C
      OPEN(7,FILE='./sdbase/pdcompos.pen')
      DO I=1,15
        READ(7,'(A62)') NAME
      ENDDO
      DO K1=1,300
        READ(7,'(I3,2X,A62)',END=902) IORD,NAME
        READ(7,*) NELEM,HOLLOW,EXPOT,RHO
        IF(NELEM.GT.30) THEN
          STOP 'NELEM cannot be larger than 30.'
        ENDIF
        IF(NELEM.LT.1) THEN
          STOP 'NELEM must be positive.'
        ENDIF
        DO I=1,NELEM
          READ(7,*) IZ(I),HOLLOW,STF(I)
        ENDDO
        IF(IORD.EQ.IDNUM) GO TO 903
      ENDDO
 902  CONTINUE
      STOP 'Abnormal termination of file ''pdcompos.pen''.'
 903  CONTINUE
      CLOSE(UNIT=7)
      WRITE(6,'(/2X,I3,1X,A62)') IORD,NAME
      EXPOT0=EXPOT
C
      ZT=0.0D0
      AW=0.0D0
      DO I=1,NELEM
        IZZ=IZ(I)
        IF(IZZ.LT.1.OR.IZZ.GT.99) THEN
          WRITE(6,'(1X,'' Element:    (Z='',I9,''), atoms/'',
     1    ''molecule ='',1P,E12.5)') IZZ,STF(I)
          WRITE(6,*) 'Z =',IZZ
          STOP 'Wrong atomic number.'
        ENDIF
        WRITE(6,'(1X,'' Element: '',A2,'' (Z='',I2,''), atoms/'',
     1    ''molecule ='',1P,E12.5)') LASYMB(IZZ),IZZ,STF(I)
        IF(STF(I).LT.1.0D-35) THEN
          STOP 'STF must be positive.'
        ENDIF
        IF(I.GT.1) THEN
          DO K=1,I-1
            IF(IZZ.EQ.IZ(K)) THEN
              STOP 'Element has been declared twice.'
            ENDIF
          ENDDO
        ENDIF
        ZT=ZT+IZZ*STF(I)
        AW=AW+ATW(IZZ)*STF(I)
      ENDDO
      WRITE(6,'(/1X,'' Density = '',1P,E12.5,'' g/cm^3'')') RHO
      WRITE(6,'(/1X,'' Number of electrons per molecule = '',
     1  1P,E12.5)') ZT
      IF(RHO.LT.1.0D-35) THEN
        STOP 'The density must be positive.'
      ENDIF
      WRITE(6,'(1X,'' Mean excitation energy ='',1P,E12.5,
     1  '' eV'')') EXPOT
      VMOL=AVOG*RHO/AW
 904  CONTINUE
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C  ****  Square of the nominal plasmon energy (eV^2).
      OMEGA2=4.0D0*PI*(VMOL*A0B**3)*ZT*HREV**2
C
C  ************  Atomic configuration.
C
      DO I=1,99
        NSHT(I)=0
        DO J=1,30
          EB(I,J)=0.0D0
          IFI(I,J)=0
          IKS(I,J)=0
        ENDDO
      ENDDO
C
      DO I=1,NELEM
        IZZ=IZ(I)
C  ****  Loads element data only once. NSHT(IZZ) is used as a status
C        indicator.
        IF(NSHT(IZZ).EQ.0) THEN
          OPEN(7,FILE='./sdbase/pdatconf.p14')
          DO J=1,22
            READ(7,'(A5)') CH5
          ENDDO
          NS=0
          IZZT=0
          DO J=1,150000
            READ(7,2005,END=905) IIZ,IS,CH2,CH5,IIF,EIE
 2005       FORMAT(I3,I4,1X,A2,1X,A5,I3,E13.5)
            IF(IIZ.EQ.IZZ) THEN
              NS=NS+1
              IF(NS.GT.30) THEN
                WRITE(6,'(/1X,''NS ='',I4)') NS
                STOP 'Too many shells.'
              ENDIF
              IF(IS.LT.1.OR.IS.GT.30) THEN
                WRITE(6,'(/1X,''IS ='',I4)') IS
                STOP 'Wrong shell number.'
              ENDIF
              IZZT=IZZT+IIF
              EB(IZZ,IS)=EIE
              IFI(IZZ,IS)=IIF
              IKS(IZZ,NS)=IS
            ENDIF
          ENDDO
 905      CONTINUE
          NSHT(IZZ)=NS
          IF(IZZ.NE.IZZT) THEN
            STOP 'Unbalanced charges (element).'
          ENDIF
          CLOSE(7)
        ENDIF
      ENDDO
C
C  ****  Set the optical oscillator strength table.
C
      SLT=ZT*LOG(EXPOT)
      IF(RHO.LT.0.1D0) THEN
        ECUT=0.0D0  ! Gas.
      ELSE
        ECUT=50.0D0  ! Dense material.
      ENDIF
      WOD=1.0D6
C
      FIN=0.0D0
      FOUT=0.0D0
      EBCUT=0.0D0
      DO IEL=1,NELEM
        IZZ=IZ(IEL)
        DO J=1,NSHT(IZZ)
          IS=IKS(IZZ,J)
          IF(IS.EQ.1) EBCUT=MAX(EBCUT,EB(IZZ,IS))
          IF(EB(IZZ,IS).GT.ECUT) THEN
            WOD=MIN(WOD,EB(IZZ,IS))
            FIN=FIN+IFI(IZZ,IS)*STF(IEL)
          ELSE
            FOUT=FOUT+IFI(IZZ,IS)*STF(IEL)
          ENDIF
        ENDDO
      ENDDO
      IF(ECUT.GT.1.0D-3) WOD=ECUT
C
      N2=0
      S0N=0.0D0
      SLN=0.0D0
      S0I=0.0D0
      SLI=0.0D0
      S0O=0.0D0
      SLO=0.0D0
      DO IEL=1,NELEM
        IZZ=IZ(IEL)
        WGHT=STF(IEL)
        NSH=NSHT(IZZ)
        CALL OOSTRD(IZZ,NSH)
C
        DO J=1,NSH
          IS=ISH(J)
          N1=NW(IS)
          IF(ECUT.LT.1.0D0) THEN
            NN=0
          ELSE
            NN=1
          ENDIF
          DO I=1,N1
            IF(W(IS,I).GT.ECUT) THEN
              NN=NN+1
              X1(NN)=W(IS,I)
              Y1(NN)=SHOOS(IS,I)*WGHT
            ENDIF
          ENDDO
          IF(ECUT.GT.1.0D0) THEN
            X1(1)=ECUT
            Y1(1)=Y1(2)
          ENDIF
          N1=NN
          SS0=SMOMLL(X1,Y1,X1(1),X1(N1),N1,0,0)
          SSL=SMOMLL(X1,Y1,X1(1),X1(N1),N1,0,1)
          S0N=S0N+SS0
          SLN=SLN+SSL
          IF(EB(IZZ,IS).GT.ECUT) THEN
            IF(N2.EQ.0) THEN
              N2=N1
              N=N2  ! Needed when there is only one inner subshell.
              DO I=1,N2
                X2(I)=X1(I)
                Y2(I)=Y1(I)
                X(I)=X1(I)
                Y(I)=Y1(I)
              ENDDO
            ELSE
              CALL MERGE2(X2,Y2,X1,Y1,X,Y,N2,N1,NWM,N,3)
              N2=N
              DO I=1,N2
                X2(I)=X(I)
                Y2(I)=Y(I)
              ENDDO
            ENDIF
            S0I=S0I+SS0
            SLI=SLI+SSL
          ELSE
            S0O=S0O+SS0
            SLO=SLO+SSL
          ENDIF
        ENDDO
      ENDDO
C
C  ****  Recalculate the discontinuities.
C
      EPS=1.0D-10
      EPS10=1.0D1*EPS
      DO I=1,N
        XC=X(I)
        IF(I.LT.N.AND.I.GT.1) THEN
          IF(X(I+1).LT.XC+EPS*ABS(XC)) XC=XC-EPS10*ABS(XC)
          IF(X(I-1).GT.XC-EPS*ABS(XC)) XC=XC+EPS10*ABS(XC)
        ENDIF
        Y(I)=FINTRP(XC,X,Y,N,3)
      ENDDO
C
C  ****  OOS of inner subshells.
C
      IF(X(1).GT.1.0D-3) THEN
        W0(1)=X(1)*0.5D0
        F0(1)=0.0D0
        W0(2)=X(1)
        F0(2)=0.0D0
        K=2
      ELSE
        K=0
      ENDIF
      DO I=1,N
        K=K+1
        W0(K)=X(I)
        F0(K)=Y(I)
      ENDDO
      N=K
C
      IF(EXPOT0.GT.0.0D0) THEN
        EXPOT=EXPOT0
        WRITE(6,*) '      '
        WRITE(6,'(1X,'' The assigned mean excitation energy I'',
     1    '' is '',1P,E12.5,'' eV'')') EXPOT
        WRITE(6,*) ' Do you want to change it?  (Y/N)'
        READ(5,*) YN
        IF(YN.EQ.'Y'.OR.YN.EQ.'y') THEN
 704      CONTINUE
          WRITE(6,*) '      '
          WRITE(6,*) ' Enter mean excitation energy (eV) ...'
          READ(5,*) EXPOT
          WRITE(6,'(1X,'' Mean excitation energy ='',1P,E12.5,
     1      '' eV'')') EXPOT
          IF(EXPOT.LT.1.0D0) THEN
            WRITE(6,*) ' The mean exc. energy must be larger than 1 eV.'
            WRITE(6,*) ' Please, enter a valid value.'
            GO TO 704
          ENDIF
        ENDIF
      ELSE
        WRITE(6,*) '      '
        WRITE(6,'(1X,'' The calculated mean excitation energy I'',
     1    '' is '',1P,E12.5,'' eV'')') EXPOT
        WRITE(6,*) ' Do you want to change it?  (Y/N)'
        READ(5,*) YN
        IF(YN.EQ.'Y'.OR.YN.EQ.'y') THEN
 804      CONTINUE
          WRITE(6,*) '      '
          WRITE(6,*) ' Enter mean excitation energy (eV) ...'
          READ(5,*) EXPOT
          WRITE(6,'(1X,'' Mean excitation energy ='',1P,E12.5,
     1      '' eV'')') EXPOT
          IF(EXPOT.LT.1.0D0) THEN
            WRITE(6,*) ' The mean exc. energy must be larger than 1 eV.'
            WRITE(6,*) ' Please, enter a valid value.'
            GO TO 804
          ENDIF
        ENDIF
      ENDIF
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C  ****  Gases. Possible rescaling.
C
      IF(FOUT.LT.1.0D-6) THEN
        SUMZ=SMOMLL(W0,F0,W0(1),W0(N),N,0,0)
        SUMI=SMOMLL(W0,F0,W0(1),W0(N),N,0,1)
        WRITE(6,'(A,I5)') '    N=',N
        WRITE(6,'(A,1P,10E15.7)') '   ZT=',ZT
        WRITE(6,'(A,1P,10E15.7)') ' SUMZ=',SUMZ
        WRITE(6,'(A,1P,10E15.7)') '  S0I=',S0I
        WRITE(6,'(A,1P,10E15.7)') '  S0N=',S0N
        WRITE(6,'(A,1P,10E15.7)') ' SUMI=',SUMI
        WRITE(6,'(A,1P,10E15.7)') '  SLI=',SLI
        WRITE(6,'(A,1P,10E15.7)') 'EXPOT=',EXPOT
        RA1=ZT/SUMZ
        RA2=EXP((RA1*SUMI-ZT*LOG(EXPOT))/ZT)
        NTAB=N
        DO I=1,NTAB
          WTAB(I)=W0(I)/RA2
          FTAB(I)=F0(I)*RA1*RA2
        ENDDO
        WOD=WOD/RA2
        WRITE(6,*) ' '
        WRITE(6,'(A,1P,2E14.6)') ' RA1, RA2 =',RA1,RA2
C
        ZTOT=SMOMLL(WTAB,FTAB,WTAB(1),WTAB(NTAB),NTAB,0,0)
        EXPT=SMOMLL(WTAB,FTAB,WTAB(1),WTAB(NTAB),NTAB,0,1)
        WRITE(6,'(A,1P,2E14.6)') '  Z, ZNUM =',ZT,ZTOT
        WRITE(6,'(A,1P,2E14.6)') '  I, INUM =',EXPOT,EXP(EXPT/ZTOT)
        RETURN
      ENDIF
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C  ****  Dense materials.
C
      WRITE(6,*) ' '
      WRITE(6,'(A,A)') '  Is the material an insulator ',
     1  'or semiconductor? (Y/N)'
      READ(5,*) YN
      IF(YN.EQ.'Y'.OR.YN.EQ.'y') THEN
 907    CONTINUE
        WRITE(6,*) '      '
        WRITE(6,*) ' Enter the gap energy (eV) ...'
        READ(5,*) WG
        WRITE(6,'(/1X,'' Gap energy ='',1P,E12.5,'' eV'')') WG
        IF(WG.LT.0.1D0) THEN
          WRITE(6,*) ' The gap energy must be larger than 0.1 eV.'
          WRITE(6,*) ' Please, enter a valid value.'
          GO TO 907
        ENDIF
      ELSE
        WG=0.0D0
      ENDIF
C
C  ****  Contribution from outer subshells, normalized to ZOUT.
C
      WTH=50.0D0
      SUMZI=SMOMLL(W0,F0,WTH,W0(N),N,0,0)
      SUMLI=SMOMLL(W0,F0,WTH,W0(N),N,0,1)
      CALL FINDI(WTH,W0,N,IC)
      IF(IC.GT.1) THEN
        FTH=FINTRP(WTH,W0,F0,N,3)
        W0(IC)=WTH
        F0(IC)=FTH
        IC=IC-1
        N=N-IC
        DO I=1,N
          W0(I)=W0(I+IC)
          F0(I)=F0(I+IC)
        ENDDO
      ENDIF
C
      SLT=ZT*LOG(EXPOT)
      S0OUT=ZT-SUMZI
      SLOUT=SLT-SUMLI
      WR=SQRT(OMEGA2*S0OUT/ZT)
 908  CONTINUE
      WRITE(6,1010) WR
 1010 FORMAT(2X,'  Outer-shell resonance =',1P,E12.5,' eV')
      WU=EBCUT
C
      TOL=1.0D-10
      WL=MAX(WG,1.0D-3)
      SG=5.0D0
 10   CONTINUE
      MOM=0
      S0O=SUMGA(FLOR,WL,WU,TOL)
      MOM=1
      RA1=S0OUT/S0O
      SLO=SUMGA(FLOR,WL,WU,TOL)*RA1
      IF(SLO.GT.SLOUT) THEN
        IF(SG.LT.0.5D0) THEN
          WR=WR*0.8D0
          GO TO 908
        ENDIF
        SG=0.5D0*SG
        GO TO 10
      ENDIF
      SGL=SG
C
      SG=5.0D0
 20   CONTINUE
      MOM=0
      S0O=SUMGA(FLOR,WL,WU,TOL)
      MOM=1
      RA1=S0OUT/S0O
      SLO=SUMGA(FLOR,WL,WU,TOL)*RA1
      IF(SLO.LT.SLOUT) THEN
        SG=2.0D0*SG
        GO TO 20
      ENDIF
      SGU=SG
C
 30   CONTINUE
      SG=0.5D0*(SGL+SGU)
      MOM=0
      S0O=SUMGA(FLOR,WL,WU,TOL)
      MOM=-1
      RA1=S0OUT/S0O
      SLO=SUMGA(FLOR,WL,WU,TOL)*RA1
      IF(SLO.LT.SLOUT) THEN
        SGL=SG
      ELSE
        SGU=SG
      ENDIF
      IF(SGU-SGL.GT.TOL*SGU) GO TO 30
      MOM=0
C
      NPM=NWM
      NFIX=0
      DW=0.01D0
      DO I=1,10
        NFIX=NFIX+1
        X1(NFIX)=WL+I*DW
      ENDDO
      DO I=1,N
        IF((W0(I).GT.WL).AND.(W0(I).LT.WU)) THEN
          NFIX=NFIX+1
          X1(NFIX)=W0(I)
        ENDIF
      ENDDO
      NU=0
      TOL=1.0D-8
      N1=MAX(NFIX+NU+1,1496)
      CALL TABLEF(FLOR,WL,WU,X1,Y1,TOL,ERR,NPM,NFIX,NU,N1,3)
      DO I=1,N1
        Y1(I)=Y1(I)*S0OUT/S0O
      ENDDO
C
      IF(WG.GT.1.0D-3) THEN
        N1=N1+2
        DO I=N1,3,-1
          X1(I)=X1(I-2)
          Y1(I)=Y1(I-2)
        ENDDO
        X1(2)=X1(3)
        Y1(2)=0.0D0
        X1(1)=X1(3)*0.5D0
        Y1(1)=0.0D0
      ENDIF
      N1=N1+1
      X1(N1)=X1(N1-1)
      Y1(N1)=0.0D0
      N1=N1+1
      X1(N1)=2.0D0*X1(N1-1)
      Y1(N1)=0.0D0
C
      N2=N
      CALL MERGE2(X1,Y1,W0,F0,X,Y,N1,N2,NWM,N,3)
      DO I=1,N
        W0(I)=X(I)
        F0(I)=Y(I)
      ENDDO
C
C  ****  Re-calculate discontinuities.
C
      DO I=1,N
        XC=W0(I)
        IF(I.LT.N.AND.I.GT.1) THEN
          IF(W0(I+1).LT.XC+EPS*ABS(XC)) XC=XC-EPS10*ABS(XC)
          IF(W0(I-1).GT.XC-EPS*ABS(XC)) XC=XC+EPS10*ABS(XC)
        ENDIF
        F0(I)=FINTRP(XC,W0,F0,N,3)
      ENDDO
C
C  ************  The OOS table is 'cleaned' so as to have exactly NPS
C        data points, from which the OOS will be calculated by linear
C        log-log interpolation.
C
      ERCUT=1.0D-5
      NPS=750
      CALL TCLEAN(W0,F0,ERCUT,ERRM,N,NPS,3)
      N=NPS
C
C  ****  Renormalization to satisfy the dipole sum rule.
C
      SUMZ=SMOMLL(W0,F0,W0(1),W0(N),N,0,0)
      RA1=ZT/SUMZ
      NTAB=N
      DO I=1,NTAB
        WTAB(I)=W0(I)
        FTAB(I)=F0(I)*RA1
      ENDDO
      ZTOT=SMOMLL(WTAB,FTAB,WTAB(1),WTAB(NTAB),NTAB,0,0)
      EXPT=SMOMLL(WTAB,FTAB,WTAB(1),WTAB(NTAB),NTAB,0,1)
      WOD=WTH
      RETURN
      END
C  *********************************************************************
      FUNCTION FLOR(W)
C  OOS of a damped classical oscillator, with an optional energy gap.
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4(I-N)
      PARAMETER (PI=3.1415926535897932D0, TWOOPI=2.0D0/PI)
      COMMON/CLOREN/WR,WG,SG,MOM
C
      IF(W.LT.WG) THEN
        FLOR=0.0D0
        RETURN
      ELSE
        T2=W*W-WG*WG
        T=SQRT(T2)
        FLOR=TWOOPI*W*SG*T/((WR*WR-T2)**2+SG*SG*T2)
      ENDIF
      IF(MOM.EQ.0) RETURN
      FLOR=FLOR*LOG(W)
      RETURN
      END
C  *********************************************************************
C                       SUBROUTINE OOSTRD
C  *********************************************************************
      SUBROUTINE OOSTRD(IZ,NSHZ)
C
C  Reads the optical oscillator strength of atomic electron subshells
C  from the database files.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4(I-N)
      CHARACTER CH1*1,CH2*2
      PARAMETER(NWM=15000)
      COMMON/CPHXS/EBIN(30),W(30,NWM),SHOOS(30,NWM),ISH(30),NW(30),NSH
C
      NSH=NSHZ
      WRITE(CH2,'(I2)') IZ
      IF(IZ.LT.10) CH2(1:1)='0'
      OPEN(7,FILE='./sdbase/oos'//CH2//'.tab')
      READ(7,'(17X,I3)') IZT ! Atomic number.
      IF(IZT.NE.IZ) THEN
        WRITE(6,*) '   IZ =',IZ
        WRITE(6,*) '  IZT =',IZT
        STOP 'OOSTRD: Corrupted oosZZ.dat file.'
      ENDIF
      READ(7,'(A1)') CH1
      READ(7,'(A1)') CH1
      NSHR=0
      DO I=1,31
        READ(7,'(A1)',END=1) CH1
        READ(7,'(A1)',END=1) CH1
        READ(7,'(1X,I4,I4,12X,E17.9,5X,I4)',END=1)
     1    IZT,ISH(I),EBINI,NWI
        IS=ISH(I)
        EBIN(IS)=EBINI
        NW(IS)=NWI
        READ(7,'(A1)') CH1
        NSHR=NSHR+1
        DO IW=1,NWI
          READ(7,*) W(IS,IW),SHOOS(IS,IW)
        ENDDO
      ENDDO
 1    CONTINUE
      CLOSE(7)
      IF(NSHR.NE.NSH) THEN
        WRITE(6,*) '   IZ =',IZ
        WRITE(6,*) '  NSH =',NSH
        WRITE(6,*) ' NSHR =',NSHR
        STOP 'OOSTRD: Corrupted oosZZ.dat file.'
      ENDIF
      RETURN
      END
C  *********************************************************************
C                       BLOCK DATA PENDAT
C  *********************************************************************
      BLOCK DATA PENDAT
C
C  Physical data for the elements Z=1-99.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      CHARACTER LASYMB*2
C
      COMMON/CADATA/ATW(99),EPX(99),RSCR(99),ETA(99),EB(99,30),
     1  ALW(99,30),CP0(99,30),IFI(99,30),IKS(99,30),NSHT(99),LASYMB(99)
C
C  ************  Chemical symbols of the elements.
C
      DATA LASYMB/' H','He','Li','Be',' B',' C',' N',' O',' F',
     1       'Ne','Na','Mg','Al','Si',' P',' S','Cl','Ar',' K',
     2       'Ca','Sc','Ti',' V','Cr','Mn','Fe','Co','Ni','Cu',
     3       'Zn','Ga','Ge','As','Se','Br','Kr','Rb','Sr',' Y',
     4       'Zr','Nb','Mo','Tc','Ru','Rh','Pd','Ag','Cd','In',
     5       'Sn','Sb','Te',' I','Xe','Cs','Ba','La','Ce','Pr',
     6       'Nd','Pm','Sm','Eu','Gd','Tb','Dy','Ho','Er','Tm',
     7       'Yb','Lu','Hf','Ta',' W','Re','Os','Ir','Pt','Au',
     8       'Hg','Tl','Pb','Bi','Po','At','Rn','Fr','Ra','Ac',
     9       'Th','Pa',' U','Np','Pu','Am','Cm','Bk','Cf','Es'/
C
C  ************  Atomic weights (mean relative atomic masses).
C         R.D. Vocke Jr, Pure Appl. Chem. 71 (1999) 1593–1607.
      DATA ATW   /1.00794D0,4.00260D0,6.94100D0,9.01218D0,
     A  1.08110D1,1.20107D1,1.40067D1,1.59994D1,1.89984D1,
     1  2.01797D1,2.29900D1,2.43050D1,2.69815D1,2.80855D1,
     A  3.09738D1,3.20606D1,3.54527D1,3.99480D1,3.90983D1,
     2  4.00780D1,4.49559D1,4.78670D1,5.09415D1,5.19961D1,
     A  5.49380D1,5.58450D1,5.89332D1,5.86934D1,6.35460D1,
     3  6.53900D1,6.97230D1,7.26100D1,7.49216D1,7.89600D1,
     A  7.99040D1,8.38000D1,8.54678D1,8.76200D1,8.89058D1,
     4  9.12240D1,9.29064D1,9.59400D1,9.79070D1,1.01070D2,
     A  1.02906D2,1.06420D2,1.07868D2,1.12411D2,1.14818D2,
     5  1.18710D2,1.21760D2,1.27600D2,1.26905D2,1.31290D2,
     A  1.32905D2,1.37327D2,1.38906D2,1.40116D2,1.40908D2,
     6  1.44240D2,1.44910D2,1.50360D2,1.51964D2,1.57250D2,
     A  1.58925D2,1.62500D2,1.64930D2,1.67260D2,1.68934D2,
     7  1.73040D2,1.74967D2,1.78490D2,1.80948D2,1.83840D2,
     A  1.86207D2,1.90230D2,1.92217D2,1.95078D2,1.96967D2,
     8  2.00590D2,2.04383D2,2.07200D2,2.08980D2,2.08980D2,
     A  2.09990D2,2.22020D2,2.23020D2,2.26030D2,2.27030D2,
     9  2.32038D2,2.31036D2,2.38029D2,2.37050D2,2.39050D2,
     A  2.43060D2,2.47070D2,2.47070D2,2.51080D2,2.52080D2/
C
C  ************  Mean excitation energies of the elements (eV).
C
      DATA EPX / 19.2D0, 41.8D0, 40.0D0, 63.7D0, 76.0D0, 81.0D0,   ! 1
     1   82.0D0, 95.0D0,115.0D0,137.0D0,149.0D0,156.0D0,166.0D0,   ! 7
     2  173.0D0,173.0D0,180.0D0,174.0D0,188.0D0,190.0D0,191.0D0,   ! 14
     3  216.0D0,233.0D0,245.0D0,257.0D0,272.0D0,286.0D0,297.0D0,   ! 21
     4  311.0D0,322.0D0,330.0D0,334.0D0,350.0D0,347.0D0,348.0D0,   ! 28
     5  343.0D0,352.0D0,363.0D0,366.0D0,379.0D0,393.0D0,417.0D0,   ! 35
     6  424.0D0,428.0D0,441.0D0,449.0D0,470.0D0,470.0D0,469.0D0,   ! 42
     7  488.0D0,488.0D0,487.0D0,485.0D0,491.0D0,482.0D0,488.0D0,   ! 49
     8  491.0D0,501.0D0,523.0D0,535.0D0,546.0D0,560.0D0,574.0D0,   ! 56
     9  580.0D0,591.0D0,614.0D0,628.0D0,650.0D0,658.0D0,674.0D0,   ! 63
     A  684.0D0,694.0D0,705.0D0,718.0D0,727.0D0,736.0D0,746.0D0,   ! 70
     B  757.0D0,790.0D0,790.0D0,800.0D0,810.0D0,823.0D0,823.0D0,   ! 77
     C  830.0D0,825.0D0,794.0D0,827.0D0,826.0D0,841.0D0,847.0D0,   ! 84
     D  878.0D0,890.0D0,902.0D0,921.0D0,934.0D0,939.0D0,952.0D0,   ! 91
     E  966.0D0,980.0D0/                                           ! 98
C
      END


C  *********************************************************************
C                       SUBROUTINE ODTRAN
C  *********************************************************************
      SUBROUTINE ODTRAN(MNAME,Z,W,F,NTB)
C
C     This subroutine transforms the input optical oscillator strength
C  (OOS) data to allow the calculation of inelastic interaction cross
C  sections of charged particles.
C
C  Input parameters:
C    OMEGA2 .... plasma energy, in eV.
C    Z ... ..... number of electrons per molecule.
C    W(K) ...... energy loss values, in eV and in strictly non-decreas-
C                  ing order.
C    F(K) ...... OOS at W(K).
C    NTB ....... number of input data points.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      CHARACTER MNAME*15
      PARAMETER (ZERO=1.0D-90)
      PARAMETER (NT=5000,TOL=0.001D0)
      DIMENSION W(NT),F(NT),Y(NT)
      DIMENSION W0L(NT),F0L(NT)
      PARAMETER (NR=1000)
      COMMON/COOST/ZT,EXPOT,RHO,VMOL,OMEGA2,WOD,ZTOT
      COMMON/CETAS/WP(NR),FT(NR),SFT(NR),WL(NR),FL(NR),ETA2(NR),ETA1(NR)
C
      ZT=Z
C
      IF(W(1).LT.1.0D-6) THEN
        WRITE(6,*) 'W(1) is too small'
        STOP 'W(1) is too small'
      ENDIF
      IF(NTB.LT.10) THEN
        WRITE(6,*) 'NTB is too small'
        STOP 'NTB is too small'
      ENDIF
C
      W0L(1)=LOG(W(1))
      F0L(1)=LOG(MAX(F(1),ZERO))
      DO K=2,NTB
        IF(W(K).GT.1.0D0) THEN
          IF(W(K).LT.W(K-1)+1.0D-5) THEN
            IF(K.LT.NTB) THEN
              IF(W(K).LT.W(K+1)-2.0D-5) THEN
                W(K)=W(K-1)+1.0D-5
              ELSE
                WRITE(6,'(A,I3,1PE13.5)') 'K, W(K) =',K-1,W(K-1)
                WRITE(6,'(A,I3,1PE13.5)') 'K, W(K) =',K,W(K)
                WRITE(6,'(A,I3,1PE13.5)') 'K, W(K) =',K+1,W(K+1)
                STOP 'Input resonance energies are too close.'
              ENDIF
            ELSE
              W(K)=W(K)*1.00001D0
            ENDIF
          ENDIF
        ENDIF
        W0L(K)=LOG(W(K))
        F0L(K)=LOG(MAX(F(K),ZERO))
      ENDDO
C
C  ************  The OOS table is 'cleaned' so as to have exactly NR
C        data points, from which the OOS will be calculated by linear
C        log-log interpolation.
      NTAB=NTB
C
      DWL=W0L(2)-W0L(1)
      IF(DWL.LT.1.0D-8) THEN
        WRITE(6,'(2X,''The second data point is too small'')')
        STOP 'The second data point is too small'
      ENDIF
C
      IF(W(1).GT.1.0D-3) THEN
        WCL=LOG(1.0D-3)
        F0L(1)=F0L(1)+(F0L(2)-F0L(1))*((WCL-W0L(1))/DWL)
        F0L(1)=MAX(F0L(1),LOG(ZERO))
        W0L(1)=WCL
      ENDIF
C
C  ****  Points that can be interpolated are removed from the grid.
 1    CONTINUE
      ERRMIN=1.0D0
      KC=0
      DO K=3,NTAB-3
        DWL=W0L(K+1)-W0L(K-1)
        DFL=F0L(K+1)-F0L(K-1)
        FINT=EXP(F0L(K-1)+DFL*(W0L(K)-W0L(K-1))/DWL)
        ERR=ABS(EXP(F0L(K))-FINT)/FINT
        IF(ERR.LT.ERRMIN) THEN
          ERRMIN=ERR
          KC=K
        ENDIF
      ENDDO
C
      IF(ERRMIN.LT.TOL.AND.KC.GT.0) THEN
        DO K=KC,NTAB-1
          W0L(K)=W0L(K+1)
          F0L(K)=F0L(K+1)
        ENDDO
        NTAB=NTAB-1
      ENDIF
      IF(ERRMIN.LT.TOL.AND.NTAB.GT.700) GO TO 1
C
C  ****  Additional grid points added to obtain a sufficiently dense
C        grid for resonance energies near the primary energy.
C
      IF(NTAB.GT.NR-30) THEN
        WRITE(6,'(/2X,''Not enough memory to define the grid.'',
     1    /2X,''Increase the parameter NR.'')')
        STOP
      ENDIF
C
      IF(EXP(W0L(NTAB)).LT.1.0D6) THEN
        NTAB=NTAB+1
        WC=1.0D7
        CALL FINDI(WC,W,NTB,I)
        IF(I.EQ.NTB) I=NTB-1
        WCL=LOG(WC)
        DWL=LOG(W(I+1))-LOG(W(I))
        DFL=LOG(F(I+1))-LOG(F(I))
        FCL=LOG(F(I))+DFL*(WCL-LOG(W(I)))/DWL
        W0L(NTAB)=WCL
        F0L(NTAB)=FCL
      ENDIF
C
      NADDED=0
      FLCUT=LOG(ZERO)
 2    CONTINUE
      IF(NTAB.LT.NR) THEN
        TST=0.0D0
        KC=NTAB
        DO K=1,NTAB-1
          TSTF=MAX(F0L(K+1),F0L(K))
          IF(TSTF.GT.-81.0D0) THEN
            TSTC=W0L(K+1)-W0L(K)
            DW=EXP(W0L(K+1))-EXP(W0L(K))
            IF(TSTC.GT.TST.AND.DW.GT.0.05D0) THEN
              TST=TSTC
              KC=K
            ENDIF
          ENDIF
        ENDDO
        IF(KC.LT.NTAB) THEN
          WC=0.5D0*(EXP(W0L(KC))+EXP(W0L(KC+1)))
        ELSE
          WC=EXP(W0L(NTAB))*1.01D0
        ENDIF
        CALL FINDI(WC,W,NTB,I)
        IF(I.EQ.NTB) I=NTB-1
        WCL=LOG(WC)
        DWL=LOG(W(I+1))-LOG(W(I))
        DFL=LOG(F(I+1))-LOG(F(I))
        FCL=LOG(F(I))+DFL*(WCL-LOG(W(I)))/DWL
        IF(FCL.LT.FLCUT) FCL=FLCUT
        IF(KC.LT.NTAB) THEN
          DO K=NTAB+1,KC+2,-1
            W0L(K)=W0L(K-1)
            F0L(K)=F0L(K-1)
          ENDDO
          W0L(KC+1)=WCL
          F0L(KC+1)=FCL
        ELSE
          KC=NTAB+1
          W0L(KC)=WCL
          F0L(KC)=FCL
        ENDIF
        NTAB=NTAB+1
        NADDED=NADDED+1
      ENDIF
      IF(NTAB.LT.NR) GO TO 2
C
C  ************  Check of sum rules.
C
      WRITE(6,6000)
 6000 FORMAT(/2X,'********  Check of sum rules:')
C
C  ****  Original data set.
C
      WRITE(6,6010)
 6010 FORMAT(/2X,'****  Original data set:')
C
      DO K=1,NTB
        Y(K)=F(K)
      ENDDO
      ZTOT=SMOMLL(W,Y,W(1),W(NTB),NTB,0,0)
      FSUM=ZTOT/ZT
      EXPOTF=SMOMLL(W,Y,W(1),W(NTB),NTB,0,1)
      EXPOTF=EXP(EXPOTF/ZTOT)
C
      WRITE(6,6020) ZT
 6020 FORMAT(2X,'Electrons/molecule ................... ',
     1 1P,E12.5)
      WRITE(6,6030) FSUM
 6030 FORMAT(2X,'f-sum ................................ ',
     1 1P,E12.5)
      WRITE(6,6040) EXPOTF
 6040 FORMAT(2X,'Mean excitation energy (calc.) ....... ',
     1 1P,E12.5,' eV')
C
C  ****  Modified data set.
C
      DO K=1,NR
        WL(K)=W0L(K)
        WP(K)=EXP(WL(K))
        Y(K)=EXP(F0L(K))
        ETA1(K)=0.0D0
        ETA2(K)=0.0D0
      ENDDO
      ZTOT=SMOMLL(WP,Y,WP(1),WP(NR),NR,0,0)
      WRITE(6,6050)
 6050 FORMAT(/2X,'****  Modified data set:')
      WRITE(6,6060) NADDED
 6060 FORMAT(2X,'Number of inserted grid points ....... ', I5)
      DFL=LOG(ZT/ZTOT)
      DO K=1,NR
        FL(K)=F0L(K)+DFL
        FT(K)=EXP(FL(K))
      ENDDO
C
      ZTOT=SMOMLL(WP,FT,WP(1),WP(NR),NR,0,0)
      FSUM=ZTOT/ZT
      EXPOTF=SMOMLL(WP,FT,WP(1),WP(NR),NR,0,1)
      EXPOTF=EXP(EXPOTF/ZTOT)
      WRITE(6,6070) FSUM
 6070 FORMAT(2X,'f-sum ................................ ',
     1 1P,E12.5)
      WRITE(6,6080) EXPOT
 6080 FORMAT(2X,'Mean excitation energy (calc.) ....... ',
     1 1P,E12.5,' eV')
C
C  ****  Print the OOS table.
C
      OPEN(8,FILE='OOS.dat')
      WRITE(8,7100) MNAME
 7100 FORMAT('# Optical oscillator strength (DHFS model).',/'#',
     1  /,'#  Material filename (.mat) ...  ',A)
      WRITE(8,7000) ZT
 7000 FORMAT('#  Electrons/molecule ......... ',1P,E11.4,/'#')
C
      FSUM=ZTOT/ZT
      WRITE(8,7010) FSUM
 7010 FORMAT('#  f-sum ...................... ',1P,E11.4)
      WRITE(8,7030) EXPOT
 7030 FORMAT('#  Mean excitation energy ..... ',1P,E11.4,' eV')
      WRITE(8,'(''#'')')
      WRITE(8,7040)
 7040 FORMAT('#     W(eV)      OOS(1/eV)    cumulative/Z',
     1  /'# ',41('-'))
C
      SFT(1)=0.0D0
      DO K=2,NR
        SFT(K)=SFT(K-1)+SMOMLL(WP,FT,WP(K-1),WP(K),NR,0,0)
      ENDDO
C
      DO K=1,NR
        IF(ABS(FT(K)).LT.1.0D-75) FT(K)=0.0D0
        WRITE(8,'(1P,10E14.6)') WP(K),FT(K),SFT(K)/ZT
      ENDDO
      CLOSE(8)
C
      RETURN
      END


C  *********************************************************************
C                       SUBROUTINE DENSIT
C  *********************************************************************
      SUBROUTINE DENSIT
C
C     This subroutine computes the density effect correction to the
C  stopping power using Fano's integral expression.
C
      USE CONSTANTS
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
C  ****  OOS and dielectric function tables.
      PARAMETER (NR=1000)
      COMMON/COOST/ZT,EXPOT,RHO,VMOL,OMEGA2,WOD,ZTOT
      COMMON/CETAS/WP(NR),FT(NR),SFT(NR),WL(NR),FL(NR),ETA2(NR),ETA1(NR)
      COMMON/CDELF/GM(NR),GML(NR),DELTA(NR),DELTAL(NR)
      DIMENSION FUN(NR),FUN2(NR)
C
      FACT=OMEGA2/ZT
      DO I=1,NR
        RL2=WP(I)**2
        DO K=1,NR
          FUN2(K)=FT(K)/(WP(K)**2+RL2)
        ENDDO
        FUN(I)=FACT*SMOMLL(WP,FUN2,WP(1),WP(NR),NR,0,0)
      ENDDO
C
      ELOW=1.0D0
      EUP=1.0D10
      FACT=EXP(LOG(EUP/ELOW)/DBLE(NR-1))
      E=ELOW/FACT
      DO I=1,NR
        E=E*FACT
        GAMMA=1.0D0+E/REV
        GAMMA2=GAMMA*GAMMA
        B21=1.0D0/GAMMA2
        IF(B21.GT.FUN(1)) THEN
          DELTA(I)=1.0D-35
        ELSE IF(B21.LT.FUN(NR)) THEN
          DELTA(I)=LOG(OMEGA2/(B21*EXPOT**2))-1.0D0
        ELSE
          XL=WP(1)
          XU=WP(NR)
 1        CONTINUE
          X=0.5D0*(XL+XU)
          CALL FINDI(X,WP,NR,J)
          DW=WP(J+1)-WP(J)
          IF(DW.GT.1.0D-8) THEN
            FOL=FUN(J)+(FUN(J+1)-FUN(J))*(X-WP(J))/DW
          ELSE
            FOL=(FUN(J)+FUN(J+1))*0.5D0
          ENDIF
          IF(FOL.GT.B21) THEN
            XL=X
          ELSE
            XU=X
          ENDIF
          IF(XU-XL.GT.1.0D-6) GO TO 1
          DO K=1,NR
            FUN2(K)=FT(K)*LOG(1.0D0+(X/WP(K))**2)
          ENDDO
          DELTA(I)=(SMOMLL(WP,FUN2,WP(1),WP(NR),NR,0,0)/ZT)
     1      -(X*X/OMEGA2)*B21
        ENDIF
        GM(I)=GAMMA2
        GML(I)=LOG(GAMMA2)
        DELTAL(I)=LOG(DELTA(I))
      ENDDO
C
      RETURN
      END


C  *********************************************************************
C                       SUBROUTINE ASACSS
C  *********************************************************************
      SUBROUTINE ASACSS(E,PMASS,CS0A,CS1A,CS2A,IZ1,JZ)
C
C     This subroutine delivers integrated cross sections for inelastic
C  collisions of fast charged particles with free neutral atoms of the
C  elements, from hydrogen (JZ=1) to einsteinium (JZ=99). It uses the
C  Bethe asymptotic formulas with parameters calculated from the DHFS
C  self-consistent potential, which are read from file 'atparams.tab'.
C
C  Input arguments:
C     E ........ kinetic energy of the projectile (in eV).
C     PMASS .... projectile mass (in units of the electron mass).
C     IZ1 ...... projectile charge (in units of the elementary charge).
C     JZ ....... atomic number of the target atom.
C
C  Output arguments:
C     CS0A ..... total inelastic cross section (cm^2).
C     CS1A ..... stopping cross section (eV*cm^2).
C     CS2A ..... energy-straggling cross section ((eV*cm)^2).
C
C  >>>>  All quantities in atomic (Hartree) units.
C
      USE CONSTANTS
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      CHARACTER CH5*5
C  ****  Kinematical constants
      COMMON/PKINEM/RMASEV,EC,ET,GAMM1,GAMMA,GAMMA2,BETA2,BETA,
     1  CP2,CP,CONS,ZEF,ICHAR
      PARAMETER (NAM=99)
      COMMON/CPARAA/ASM1(NAM),AIM1(NAM),ADM1(NAM),AS0(NAM),AI0(NAM),
     1  AD0(NAM),AS1(NAM),AI1(NAM),AD1(NAM)
      DIMENSION IRDR(99)
C
      DATA IRDR/99*0/
      SAVE IRDR
C
      IF(IRDR(JZ).EQ.0) THEN
        OPEN(17,FILE='./sdbase/atparams.tab')
        READ(17,'(A)') CH5
        READ(17,'(A)') CH5
        READ(17,'(A)') CH5
        READ(17,'(A)') CH5
        READ(17,'(A)') CH5
        DO I=1,99
          READ(17,*) IZZ,PPSM1,PPIM1,PPDM1,PPS0,PPI0,PPD0,
     1      PPS1,PPI1,PPD1
          IF(I.NE.IZZ) THEN
            WRITE(6,*) '    I =',I
            WRITE(6,*) '  IZZ =',IZZ
            STOP ' The values I and IZZ are not equal.'
          ENDIF
          ASM1(I)=PPSM1; AIM1(I)=PPIM1; ADM1(I)=PPDM1
          AS0(I)=PPS0;    AI0(I)=PPI0;   AD0(I)=PPD0
          AS1(I)=PPS1;    AI1(I)=PPI1;   AD1(I)=PPD1
        ENDDO
        CLOSE(17)
*       DO I=1,99  ! Verification.
*         WRITE(87,1001) I,ASM1(I),AIM1(I),ADM1(I),AS0(I),
*    1      AI0(I),AD0(I),AS1(I),AI1(I),AD1(I)
*       ENDDO
*1001   FORMAT(1X,I3,1X,1P,10E14.6)
        IRDR(JZ)=1
      ENDIF
C
      IF(ABS(E-EC).GT.1.0D-12*E) CALL KINPAR(IZ1,PMASS,E)
      CONS1=CONS/ZEF**2  ! Remove electron capture correction.
C
      GLG=LOG(BETA2*GAMMA2)-BETA2
C
      IF(ABS(PMASS-1.0D0).LT.1.0D-10.AND.IZ1.EQ.-1) THEN
C  *** Electrons.
        F=(2.0D0*GAMMA2-1.0D0)/GAMMA2
     1    +0.125D0*((GAMMA-1.0D0)/GAMMA)**2
     2    -(4.0D0-((GAMMA-1.0D0)/GAMMA)**2)*LOG(2.0D0)-LOG(GAMMA+1.0D0)
        G=GAMM1*(2.50D0
     1   +((1.0D0-2.0D0*GAMMA-2.0D0*GAMMA2)/GAMMA2)*LOG(2.0D0)
     2   -11.0D0*(GAMM1/GAMMA)**2/24.0D0)
      ELSE IF(ABS(PMASS-1.0D0).LT.1.0D-10.AND.IZ1.EQ.1) THEN
C  *** Positrons.
        F=(BETA2/12.0D0)*(1.0D0-(14.0D0/(GAMMA+1.0D0))
     1    -(10.0D0/(GAMMA+1.0D0)**2)-4.0D0/(GAMMA+1)**3)
     2    -LOG(2.0D0)-LOG(GAMMA+1.0D0)
        G=GAMM1*(1.0D0-((GAMMA2-1.0D0)/(30.0D0*GAMMA2))*
     1    (9.0D0+21.0D0/(GAMMA+1.0D0)+23.0D0/(GAMMA+1.0D0)**2
     2    +8.0D0/(GAMMA+1.0D0)**3))
      ELSE IF(PMASS.GT.10.0D0) THEN
C  *** Heavy projectiles.
        R=1.0D0/(1.0D0+1.0D0/PMASS**2+2.0D0*GAMMA/PMASS)
        F=LOG(R)+((GAMMA2-1.0D0)*R/(GAMMA*PMASS))**2
        G=(GAMMA2**2-1.0D0)*R/GAMMA2
      ELSE
        WRITE(6,'(A,1P,E12.5)') 'PMASS=',PMASS
        WRITE(6,'(A,I4)') 'IZ1=',IZ1
        WRITE(6,'(1X,''This kind of particle is not allowed.'')')
        STOP
      ENDIF
C
      Z=DBLE(JZ)
      CS0A=ASM1(JZ)*(GLG+2.0D0*LOG(2.0D0*REV/AIM1(JZ)))+ADM1(JZ)
      CS1A=AS0(JZ)*(GLG+2.0D0*LOG(2.0D0*REV/AI0(JZ)))+AD0(JZ)+Z*(GLG+F)
      CS2A=AS1(JZ)*(GLG+2.0D0*LOG(2.0D0*REV/AI1(JZ)))+AD1(JZ)+Z*REV*G
      CS0A=MAX(CONS1*CS0A,1.0D-75)
      CS1A=MAX(CONS1*CS1A,1.0D-75)
      CS2A=MAX(CONS1*CS2A,1.0D-75)
      RETURN
      END


C **********************************************************************
C                         FUNCTION BETHE
C **********************************************************************
      FUNCTION BETHE(EXPOF,CBF,E)
C
C     Calculates the stopping cross section by using the corrected Bethe
C  formula.
C
C  INPUT:
C     EXPOF .... mean excitation energy (in eV).
C     CBF ...... factor in the Barkas cutoff impact parameter.
C     E ........ kinetic energy of the projectile (in eV).
C
C  OUTPUT (log terms through common block CBETHE):
C     RL0 ...... Bethe logarithm.
C     FCOR ..... correction f(GAMMA)/2.
C     CSHC ..... DHFS shell correction.
C     CDEN ..... density-effect correction, delta_F/2.
C     CLS ...... Lindhard-Sorensen correction.
C     CBAR ..... Barkas correction.
C
      USE CONSTANTS
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
C  ****  Kinematical constants
      COMMON/PKINEM/RMASEV,EC,ET,GAMM1,GAMMA,GAMMA2,BETA2,BETA,
     1  CP2,CP,CONS,ZEF,ICHAR
      COMMON/CBRIDGE/PMASS,WMAX,IZT,IZ1
      COMMON/CBETHE/RL0,FCOR,CSHC,CDEN,CLS,CBAR
C
      PARAMETER (NR=1000)
      COMMON/COOST/ZT,EXPOT,RHO,VMOL,OMEGA2,WOD,ZTOT
      COMMON/CDELF/GM(NR),GML(NR),DELTA(NR),DELTAL(NR)
C
      PARAMETER (NT=5000)
      COMMON/CSHCOR/ESHC(NT),SHC(NT),NSHC
C
      IF(ABS(E-EC).GT.1.0D-12*E) THEN
        CALL KINPAR(IZ1,PMASS,E)
      ENDIF
      SFACT=2.0D0*CONS*ZT
C  ----  Bethe logarithm
      RL0=LOG(2.0D0*REV*BETA2/EXPOF)+DLOG(GAMMA2)-BETA2
C  ----  f(GAMMA)/2.
      IF(IZ1.EQ.-1.AND.ABS(PMASS-1.0D0).LT.1.0D-3) THEN  ! Electrons.
        FCOR=(2.0D0*GAMMA2-1.0D0)/GAMMA2
     1    +0.125D0*((GAMMA-1.0D0)/GAMMA)**2
     2    -(4.0D0-((GAMMA-1.0D0)/GAMMA)**2)*LOG(2.0D0)-LOG(GAMMA+1.0D0)
      ELSE IF(IZ1.EQ.1.AND.ABS(PMASS-1.0D0).LT.1.0D-3)
     1 THEN  ! Positrons.
        FCOR=(BETA2/12.0D0)*(1.0D0-(14.0D0/(GAMMA+1.0D0))
     1    -(10.0D0/(GAMMA+1.0D0)**2)-4.0D0/(GAMMA+1)**3)
     2    -LOG(2.0D0)-LOG(GAMMA+1.0D0)
      ELSE  ! Heavier particles.
        R=1.0D0/(1.0D0+(1.0D0/PMASS**2)+2.0D0*GAMMA/PMASS)
        FCOR=LOG(R)+((GAMMA2-1.0D0)*R/(GAMMA*PMASS))**2
      ENDIF
      FCOR=0.5D0*FCOR
C  ----  Complete shell correction, interpolated.
      CSHC=FINTRP(MAX(E,ESHC(1)),ESHC,SHC,NSHC,2)
C  ----  Density-effect correction, interpolated.
      CDEN=0.5D0*FINTRP(GAMMA2,GM,DELTA,NR,3)
C  ----  Lindhard-Sorensen correction.
      IF(PMASS.GT.1.0D1) THEN
        CALL LINSOR(IZ1,PMASS,E,S1LS)
        CLS=S1LS/SFACT
      ELSE
        CLS=0.0D0
      ENDIF
C  ----  Barkas correction.
      IF(PMASS.GT.1.0D1) THEN
        CALL BARKAS(CBF,IZ1,PMASS,E,WMAX,S0BAR,S1BAR,S2BAR)
        CBAR=S1BAR/SFACT
      ELSE
        CBAR=0.0D0
      ENDIF
C
C  ****  Stopping cross section, corrected Bethe formula.
C
      BETHE=SFACT*(RL0+FCOR-CSHC-CDEN+CLS+CBAR)
      RETURN
      END


C  *********************************************************************
C                       FUNCTION BETSTP
C  *********************************************************************
      FUNCTION BETSTP(IZ1,PMASS,E)
C
C    This subroutine computes the collision stopping power for charged
C  particles of charge IZ1 and mass PMASS from the Bethe formula with
C  the density-effect correction and an ad hoc extrapolation to low
C  energies.
C
C  Input parameters:
C     IZ1 ..... projectile charge in units of the elementary charge.
C     PMASS ... mass of the projectile, in units of the electron mass.
C     E ....... kinetic energy of the projectile (eV).
C
C  The output values BETSTP is the stopping power (in eV/cm).
C
      USE CONSTANTS
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (TREV=REV+REV)
C  ****  Kinematical constants
      COMMON/PKINEM/RMASEV,EC,ET,GAMM1,GAMMA,GAMMA2,BETA2,BETA,
     1  CP2,CP,CONS,ZEF,ICHAR
C
      PARAMETER (NR=1000)
      COMMON/COOST/ZT,EXPOT,RHO,VMOL,OMEGA2,WOD,ZTOT
      COMMON/CDELF/GM(NR),GML(NR),DELTA(NR),DELTAL(NR)
C
      IF(ABS(E-EC).GT.1.0D-12*E) THEN
        CALL KINPAR(IZ1,PMASS,E)
      ENDIF
C
C  ****  Density effect correction (interpolated)
C
      IF(GAMMA2.GT.GM(NR)) THEN
        DELTAI=LOG(OMEGA2*GAMMA2/EXPOT**2)-1.0D0
      ELSE IF(GAMMA2.LT.GM(1)) THEN
        DELTAI=0.0D0
      ELSE
        CALL FINDI(GAMMA2,GM,NR,I)
        DGL=GML(I+1)-GML(I)
        IF(DGL.GT.1.0D-9) THEN
          DELTAI=EXP(DELTAL(I)
     1      +(DELTAL(I+1)-DELTAL(I))*(LOG(GAMMA2)-GML(I))/DGL)
        ELSE
          DELTAI=(DELTA(I)+DELTA(I+1))*0.5D0
        ENDIF
      ENDIF
C  ****  Electrons.
      IF(IZ1.EQ.-1.AND.ABS(PMASS-1.0D0).LT.1.0D-3) THEN
        A=SQRT(EXP(1.0D0)/32.0D0)
        FCOR=(2.0D0*GAMMA2-1.0D0)/GAMMA2
     1    +0.125D0*((GAMMA-1.0D0)/GAMMA)**2
     2    -(4.0D0-((GAMMA-1.0D0)/GAMMA)**2)*LOG(2.0D0)-LOG(GAMMA+1.0D0)
C  ****  Positrons.
      ELSE IF(IZ1.EQ.1.AND.ABS(PMASS-1.0D0).LT.1.0D-3) THEN
        A=0.5D0
        FCOR=(BETA2/12.0D0)*(1.0D0-(14.0D0/(GAMMA+1.0D0))
     1    -(10.0D0/(GAMMA+1.0D0)**2)-4.0D0/(GAMMA+1)**3)
     2    -LOG(2.0D0)-LOG(GAMMA+1.0D0)
C  ****  Heavier particles.
      ELSE
        A=PMASS/(PMASS+1.0D0)
        R=1.0D0/(1.0D0+(1.0D0/PMASS**2)+2.0D0*GAMMA/PMASS)
        FCOR=LOG(R)+((GAMMA2-1.0D0)*R/(GAMMA*PMASS))**2
      ENDIF
      FCOR=0.5D0*FCOR
C  ****  Low-energy extrapolation.
      XC=EXP(2.0D0)/A
      BETA2C=XC*EXPOT/TREV
      IF(BETA2.GT.BETA2C) THEN  ! High-energy expression.
        TFLOG=LOG(TREV*BETA2*GAMMA2/EXPOT)-BETA2
      ELSE  ! Low-energy extrapolation.
        TFLOG=4.0D0*BETA2/(BETA2C+BETA2)+LOG(GAMMA2/A)-BETA2
      ENDIF
      BETSTP=2.0D0*CONS*VMOL*ZT*(TFLOG+FCOR-0.5D0*DELTAI)
      RETURN
      END


C  *********************************************************************
C                       SUBROUTINE BARKAS
C  *********************************************************************
      SUBROUTINE BARKAS(CB,IZ1,PMASS,E,WMAX,S0BAR,S1BAR,S2BAR)
C
C     Computes the Barkas (Z_1^3) correction to the integrated cross
C  sections for charged particles. Only distant interactions.
C
C  Input arguments:
C     CB ...... empirical factor in the cutoff impact parameter.
C     IZ1 ..... projectile charge in units of the elementary charge.
C     PMASS ... mass of the projectile, in units of the electron mass.
C     E ....... kinetic energy of the projectile (eV).
C     WMAX .... maximum energy loss (eV).
C
C  Output arguments (atomic or molecular cross sections):
C     S0BAR ... Barkas correction to the total x-section (cm^2).
C     S1BAR ... Barkas corr., stopping x-section (eV cm^2).
C     S2BAR ... Barkas corr., energy straggling x-section ([eV cm]^2).
C
      USE CONSTANTS
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (ZERO=1.0D-90)
      PARAMETER (GEULER=0.57721566490153286D0)  ! Euler constant.
      COMMON/PKINEM/RMASEV,EC,ET,GAMM1,GAMMA,GAMMA2,BETA2,BETA,
     1  CP2,CP,CONS,ZEF,ICHAR
      PARAMETER (NR=1000)
      COMMON/CETAS/WP(NR),FT(NR),SFT(NR),WL(NR),FL(NR),ETA2(NR),ETA1(NR)
      PARAMETER (NRT=NR+50)
      DIMENSION W(NRT),H(NRT)
C
      IF(ABS(E-EC).GT.1.0D-12*E) THEN
        CALL KINPAR(IZ1,PMASS,E)
      ENDIF
C
      S0BAR=0.0D0; S1BAR=0.0D0; S2BAR=0.0D0
      WRIDGE=2.0D0*GAMMA2*BETA2*REV
     1  /(1.0D0+2.0D0*GAMMA/PMASS+1.0D0/PMASS**2)
      WU=MIN(WMAX,WRIDGE)
C  ----  Cutoff impact parameter.
      AC=CB*EXP(-GEULER)*A0B/(BETA*SL)
C
      IF(WU.GT.WP(1)+1.0D-3) THEN
        FBAR=AC/(BETA*GAMMA*SL*A0B*HREV)  ! In 1/eV.
        N2=0
        DO I=1,NR
          IF(WP(I).LT.WRIDGE+100.0D0) THEN
            N2=N2+1
            WW=WP(I)
            XI=FBAR*WW
            W(N2)=WW
            H(N2)=FT(I)*(ARBI1(XI)+ARBI2(XI)/GAMMA2)
          ENDIF
        ENDDO
        IF(N2.GT.2) THEN
          S0P=SMOMLL(W,H,W(1),WU,N2,0,0)
          S1P=SMOMLL(W,H,W(1),WU,N2,1,0)
          S2P=SMOMLL(W,H,W(1),WU,N2,2,0)
          FAC1=2.0D0*(CONS*ZEF*IZ1*BETA/SL)/((GAMMA*BETA2)**2*REV)
          S0BAR=S0BAR+FAC1*S0P
          S1BAR=S1BAR+FAC1*S1P
          S2BAR=S2BAR+FAC1*S2P
        ENDIF
      ENDIF
C
      IF(ABS(S0BAR).LT.ZERO) S0BAR=0.0D0  ! Numerical safety cutoffs.
      IF(ABS(S1BAR).LT.ZERO) S1BAR=0.0D0
      IF(ABS(S2BAR).LT.ZERO) S2BAR=0.0D0
C
      RETURN
      END
C  *********************************************************************
C                       FUNCTION ARBI1
C  *********************************************************************
      FUNCTION ARBI1(X)
C
C     Ashley-Ritchie-Brandt function I1(X) of the Barkas correction.
C  Reproduces the numerical values with an accuracy better than 0.1
C  percent for X up to about 15.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (PI=3.1415926535897932D0)
C
      IF(X.LT.1.0D-10) THEN
        ARBI1=1.5D0*PI*LOG(0.375D0/X)
      ELSE IF(X.LT.0.25D0) THEN
        P1=1.796676D1
        P2=4.825194D1
        P3=4.661380D1
        P4=2.269807D1
        P5=5.409180D0
        P6=5.116173D-1
        XL=LOG(X)
        ARBI1=1.5D0*PI*LOG(0.375D0/X)-2.0D0*PI*X**2
     1    *(P1+XL*(P2+XL*(P3+XL*(P4+XL*(P5+XL*P6)))))
      ELSE IF(X.LT.2.0D0) THEN
        P1=-3.062544D0
        P2= 1.787672D1
        P3=-4.100572D1
        P4= 4.652797D1
        P5=-2.728692D1
        P6= 8.070905D0
        P7=-9.587701D-1
        XR=SQRT(1.0D0/X)
        ARBI1=(P1+XR*(P2+XR*(P3+XR*(P4+XR*(P5+XR*(P6+XR*P7))))))
     1    *XR**1.25D0
      ELSE IF(X.LT.15.01D0) THEN
        P1=-1.018033D-3
        P2= 1.080448D-1
        P3= 1.568923D0
        P4=-2.779110D0
        P5= 8.079930D0
        P6=-7.244712D0
        XR=1.0D0/X
        ARBI1=(P1+XR*(P2+XR*(P3+XR*(P4+XR*(P5+XR*P6)))))*EXP(-2.0D0*X)
      ELSE IF(X.LT.50.01D0) THEN
        P1=-2.798361D1
        P2= 3.964525D0
        P3=-5.706711D-1
        P4= 2.652851D-2
        P5=-6.442942D-4
        P6= 8.003948D-6
        P7=-4.016094D-8
        ARBI1=EXP(P1+X*(P2+X*(P3+X*(P4+X*(P5+X*(P6+X*P7))))))
      ELSE
        ARBI1=0.0D0
      ENDIF
C
      RETURN
      END
C  *********************************************************************
C                       FUNCTION ARBI2
C  *********************************************************************
      FUNCTION ARBI2(X)
C
C     Ashley-Ritchie-Brandt function I2(X) of the Barkas correction.
C  Reproduces the numerical values with an accuracy better than 0.1
C  percent for X up to about 15.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (PI=3.1415926535897932D0)
C
      IF(X.LT.1.0D-9) THEN
        ARBI2=2.17759D0
      ELSE IF(X.LT.0.25D0) THEN
        P1=2.177590D0
        P2=5.689823D-1
        P3=1.038828D0
        P4=2.877808D-4
        XL=LOG(X)**2
        ARBI2=P1-2.0D0*PI*X**2*(P2+XL*(P3+XL*P4))
      ELSE IF(X.LT.2.0D0) THEN
        P1= 3.768512D0
        P2=-2.135702D1
        P3= 4.601060D1
        P4=-4.714780D1
        P5= 2.551946D1
        P6=-7.102352D0
        P7= 8.042960D-1
        XR=SQRT(1.0D0/X)
        ARBI2=(P1+XR*(P2+XR*(P3+XR*(P4+XR*(P5+XR*(P6+XR*P7))))))
     1    *XR**2*EXP(-1.5D0*X)
      ELSE IF(X.LT.15.01D0) THEN
        P1= 7.431717D-5
        P2= 6.662051D-2
        P3= 2.142710D0
        P4=-7.407167D0
        P5= 2.327532D1
        P6=-3.497742D1
        P7= 1.950319D1
        XR=1.0D0/X
        ARBI2=(P1+XR*(P2+XR*(P3+XR*(P4+XR*(P5+XR*(P6+XR*P7))))))
     1    *EXP(-2.0D0*X)
      ELSE IF(X.LT.50.01D0) THEN
        P1=-2.808307D1
        P2= 3.977364D0
        P3=-5.714987D-1
        P4= 2.655846D-2
        P5=-6.449171D-4
        P6= 8.010890D-6
        P7=-4.019306D-8
        ARBI2=EXP(P1+X*(P2+X*(P3+X*(P4+X*(P5+X*(P6+X*P7))))))
      ELSE
        ARBI2=0.0D0
      ENDIF
C
      RETURN
      END


C  *********************************************************************
C                       SUBROUTINE LINSOR
C  *********************************************************************
      SUBROUTINE LINSOR(IZ1,PMASS,E,S1LS)
C
C     Computes the Lindhard-Sorensen correction to the stopping cross
C  section for charged particles.
C
C  Input arguments:
C     IZ1 ..... projectile charge in units of the elementary charge.
C     PMASS ... mass of the projectile, in units of the electron mass.
C     E ....... kinetic energy of the projectile (eV).
C
C  Output argument (atomic or molecular cross section):
C     S1LS .... Lindhard-Sorensen stopping x-section (eV cm^2).
C
      USE CONSTANTS
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (ZERO=1.0D-90)
      COMMON/PKINEM/RMASEV,EC,ET,GAMM1,GAMMA,GAMMA2,BETA2,BETA,
     1  CP2,CP,CONS,ZEF,ICHAR
      PARAMETER (NR=1000)
      COMMON/CETAS/WP(NR),FT(NR),SFT(NR),WL(NR),FL(NR),ETA2(NR),ETA1(NR)
C
      IF(ABS(E-EC).GT.1.0D-12*E) THEN
        CALL KINPAR(IZ1,PMASS,E)
      ENDIF
C  ----  Bloch correction.
      SOMP=ZEF*IZ1/(SL*BETA)  ! Sommerfeld parameter.
      RL2=BLOCH(SOMP)
C  ----  Lindhard-Sorensen correction.
      IF(PMASS.GT.5.0D0) THEN
        IF(IZ1.EQ.-1) THEN
          A=-178.34D0
        ELSE IF(IZ1.EQ.-2) THEN
          A=-88.73D0
        ELSE IF(IZ1.EQ.1) THEN
          A=180.20D0
        ELSE IF(IZ1.EQ.2) THEN
          A=90.59D0
        ELSE
          STOP 'Wrong charge of the projectile.'
        ENDIF
        FLS=(1.0D0+A)/(1.0D0+1.92D0*GAMM1**1.41D0)-A
        RL2=FLS*RL2
      ENDIF
C
      S1LS=2.0D0*CONS*RL2*SFT(NR)
      IF(ABS(S1LS).LT.ZERO) S1LS=0.0D0  ! Numerical safety cutoff.
      RETURN
      END
C  *********************************************************************
C                       FUNCTION BLOCH
C  *********************************************************************
      FUNCTION BLOCH(ETA)
C
C     Computes the Bloch correction to the stopping cross section for
C  charged particles.
C
C  Input arguments:
C     ETA ..... Sommerfeld parameter.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (GEULER=0.57721566490153286D0)  ! Euler constant.
C
      ETA2=ETA*ETA
      IF(ETA2.LT.0.1D0) THEN
        BLOCH=-ETA2*(1.20205683D0-ETA2*(1.03691432D0-ETA2*(1.00756875D0
     1    -ETA2*(0.98268318D0-ETA2*0.78219262D0))))
      ELSE IF(ETA2.GT.10.0D0) THEN
        BLOCH=-GEULER-0.5D0*LOG(ETA2)-1.0D0/(12.0D0*ETA2)
     1    -1.0D0/(120.0D0*ETA2**2)-1.0D0/(252.0D0*ETA2**3)
     2    -1.0D0/(240.0D0*ETA2**4)
      ELSE
        SUM=0.0D0
        DO N=1,5000000
          TERM=ETA2/(N*(N*N+ETA2))
          SUM=SUM+TERM
          IF(TERM.LT.1.0D-12*SUM) GO TO 1
        ENDDO
 1      CONTINUE
        BLOCH=-SUM
      ENDIF
      RETURN
      END


C  *********************************************************************
C                       SUBROUTINE EBRIN
C  *********************************************************************
      SUBROUTINE EBRIN
C
C  This subroutine generates a table of the radiative stopping cross
C  section for electrons. Data are read from the files 'pdebrZZ.p08'.
C
      USE CONSTANTS
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      CHARACTER CH2*2
C  ****  Composition data.
      COMMON/COMPOS/STF(30),AW,IZ(30),NELEM
C  ****  Bremsstrahlung emission.
      PARAMETER (NBE=57, NBW=32)
      COMMON/CBREMS/ET(NBE),EL(NBE),BL(NBE),A(NBE),B(NBE),C(NBE),D(NBE),
     1  ZBR2
      DIMENSION WB0(NBW),PDF(NBE),TXS(NBE)
      DATA WB0/1.0D-12,0.025D0,0.05D0,0.075D0,0.1D0,0.15D0,0.2D0,0.25D0,
     1   0.3D0,0.35D0,0.4D0,0.45D0,0.5D0,0.55D0,0.6D0,0.65D0,0.7D0,
     2   0.75D0,0.8D0,0.85D0,0.9D0,0.925D0,0.95D0,0.97D0,0.99D0,
     3   0.995D0,0.999D0,0.9995D0,0.9999D0,0.99995D0,0.99999D0,1.0D0/
C
C  ****  Building the molecular scaled cross section table.
C
      DO IE=1,NBE
        TXS(IE)=0.0D0
      ENDDO
C
C  ****  'Equivalent' atomic number.
C
      SUMZ2=0.0D0
      SUMS=0.0D0
      DO IEL=1,NELEM
        SUMZ2=SUMZ2+STF(IEL)*IZ(IEL)**2
        SUMS=SUMS+STF(IEL)
      ENDDO
      ZBR2=SUMZ2/SUMS
C
      DO IEL=1,NELEM
        IZZ=IZ(IEL)
        WGHT=STF(IEL)*IZZ*IZZ
        WRITE(CH2,'(I2)') IZZ
        IF(IZZ.LT.10) CH2(1:1)='0'
        OPEN(7,FILE='./sdbase/pdebr'//CH2//'.p08')
        READ(7,*) IZZZ
        IF(IZZZ.NE.IZZ) STOP 'EBRIN. Corrupt file.'
        DO IE=1,NBE
          READ(7,1001) ET(IE),(PDF(IW),IW=1,NBW),TXSP
 1001     FORMAT(E9.2,5E12.5,/9X,5E12.5,/9X,5E12.5,/9X,5E12.5,
     1      /9X,5E12.5,/9X,5E12.5,/9X,2E12.5,36X,E10.3)
          TXS(IE)=TXS(IE)+WGHT*TXSP
        ENDDO
        CLOSE(7)
      ENDDO
C
C  ****  Interpolation in E.
C
      DO IE=1,NBE
        EL(IE)=LOG(ET(IE))
        BL(IE)=LOG(TXS(IE))
      ENDDO
      CALL SPLINE(EL,BL,A,B,C,D,0.0D0,0.0D0,NBE)
C
      RETURN
      END
C  *********************************************************************
C                       SUBROUTINE EBRSTP
C  *********************************************************************
      SUBROUTINE EBRSTP(IPROJ,E,RSTP,RSTPU)
C
C    This subroutine computes the radiative stopping power for electrons
C  and positrons using the integrated scaled cross sections PHIRAD from
C  the database of bremsstrahlung emission data compiled by Seltzer and
C  Berger.
C
C  Input parameters:
C     IPROJ ... 1: electron; 2: positron.
C     E ....... kinetic energy of the projectile (eV).
C
C  Output values:
C     RSTP .... stopping power (eV/cm).
C     RSTPU ... mass stopping power (in MeV/mtu, 1 mtu=1 g/cm^2).
C
      USE CONSTANTS
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
*TTTT PARAMETER (ELRAD=HREV*A0B/REV, ER2A=ELRAD**2/SL)
      PARAMETER (NBE=57)
      COMMON/CBREMS/ET(NBE),EL(NBE),BL(NBE),A(NBE),B(NBE),C(NBE),D(NBE),
     1  ZBR2
      COMMON/COOST/ZT,EXPOT,RHO,VMOL,OMEGA2,WOD,ZTOT
C
C
      FACT=(RECL**2/SL)*(E+REV)
      IF(IPROJ.EQ.2) THEN
C  ****  Positron correction factor.
        T=LOG(1.0D0+1.0D6*E/(REV*ZBR2))
        FPOS=1.0D0-EXP(-T*(1.2359D-1-T*(6.1274D-2-T*(3.1516D-2-T
     1    *(7.7446D-3-T*(1.0595D-3-T*(7.0568D-5-T*1.8080D-6)))))))
        FACT=FACT*FPOS
      ENDIF
C
      ELL=LOG(E)
      RSTP=FACT*EXP(SPLVAL(ELL,EL,A,B,C,D,NBE))*VMOL
C  ****  Stopping power in MeV/mtu
      RSTPU=RSTP/(1.0D6*RHO)
      RETURN
      END
C  *********************************************************************
C                       SUBROUTINE RMRIN
C  *********************************************************************
      SUBROUTINE RMRIN
C
C  This subroutine generates a table of the radiative stopping cross
C  section for muons. Data are read from the files 'rmuonZZ.tab'.
C
      USE CONSTANTS
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      CHARACTER LASYMB*2,CH2*2,TITLE*50
C
      COMMON/CADATA/ATW(99),EPX(99),RSCR(99),ETA(99),EB(99,30),
     1  ALW(99,30),CP0(99,30),IFI(99,30),IKS(99,30),NSHT(99),LASYMB(99)
C  ****  Composition data.
      COMMON/COMPOS/STF(30),AW,IZ(30),NELEM
      COMMON/COOST/ZT,EXPOT,RHO,VMOL,OMEGA2,WOD,ZTOT
C
      COMMON/CMUON/ETL(16),DMOL(16),AR(16),BR(16),CR(16),DR(16)
C
C  ****  Building the molecular radiative cross section table.
C
      IZZ=IZ(1)
      WRITE(CH2,'(I2)') IZZ
      IF(IZZ.LT.10) CH2(1:1)='0'
      OPEN(7,FILE='./sdbase/rmuon'//CH2//'.tab')
      FACT=ATW(IZZ)/AVOG
      READ(7,'(2X,I2)') IZ1
      IF(IZ1.NE.IZZ) THEN
        WRITE(6,*) 'IZ1=',IZ1
        WRITE(6,*) 'IZZ=',IZZ
        STOP 'IZZ.NE.IZ1.'
      ENDIF
      READ(7,'(A)') TITLE
      DO JE=1,16
        READ(7,*) EE,A1,A2,A3,BTOT
        ETL(JE)=LOG(EE)
        DMOL(JE)=STF(1)*FACT*BTOT
      ENDDO
      IF(NELEM.GT.1) THEN
        DO IEL=2,NELEM
          IZZ=IZ(IEL)
          WRITE(CH2,'(I2)') IZZ
          IF(IZZ.LT.10) CH2(1:1)='0'
          OPEN(7,FILE='./sdbase/rmuon'//CH2//'.tab')
          FACT=ATW(IZZ)/AVOG
          READ(7,'(2X,I2)') IZ1
          IF(IZ1.NE.IZZ) THEN
            WRITE(6,*) 'IZ1=',IZ1
            WRITE(6,*) 'IZZ=',IZZ
            STOP 'IZZ.NE.IZ1.'
          ENDIF
          READ(7,'(A)') TITLE
          DO JE=1,16
            READ(7,*) EE,A1,A2,A3,BTOT
            DMOL(JE)=DMOL(JE)+STF(IEL)*FACT*BTOT
          ENDDO
        ENDDO
      ENDIF
C  ****  Spline interpolation in the log of the total energy.
      DO I=1,16
        DMOL(I)=DMOL(I)*VMOL
      ENDDO
      CALL SPLIN0(ETL,DMOL,AR,BR,CR,DR,0.0D0,0.0D0,16)
C
      RETURN
      END
C  *********************************************************************
C                       SUBROUTINE RMRSTP
C  *********************************************************************
      SUBROUTINE RMRSTP(IPROJ,E,RSTP,RSTPU)
C
C    This subroutine computes the radiative stopping power for muons by
C  using the molecular cross sections derived from the tables given by
C  Groom et al. (2001).
C
C  Input parameters:
C     IPROJ ... 3: muon; 4: antimuon.
C     E ....... kinetic energy of the projectile (eV).
C
C  Output values:
C     RSTP .... stopping power (eV/cm).
C     RSTPU ... mass stopping power (in MeV/mtu, 1 mtu=1 g/cm^2).
C
      USE CONSTANTS
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER(PMASS=206.7682830D0)
      COMMON/COOST/ZT,EXPOT,RHO,VMOL,OMEGA2,WOD,ZTOT
      COMMON/PKINEM/RMASEV,EC,ETT,GAMM1,GAMMA,GAMMA2,BETA2,BETA,
     1  CP2,CP,CONS,ZEF,ICHAR
      COMMON/CMUON/ETL(16),DMOL(16),AR(16),BR(16),CR(16),DR(16)
C
      IF(IPROJ.NE.3.AND.IPROJ.NE.4) THEN
        WRITE(6,*) 'IPROJ=',IPROJ
        STOP 'RMRSTP: What do you mean?'
      ENDIF
C
      ET=E+RMASEV
      IF(ET.LT.500.0D6) THEN
        RSTP=0.0D0
      ELSE
        ETCL=LOG(ET)
        RSTP=ET*SPLVAL(ETCL,ETL,AR,BR,CR,DR,16)*1.0D-6
      ENDIF
      RSTPU=RSTP/(1.0D6*RHO)
      RETURN
      END


C  *********************************************************************
C                       SUBROUTINE KINPAR
C  *********************************************************************
      SUBROUTINE KINPAR(IZ1,PMASS,E)
C
C     This subroutine sets the kinematical parameters for a particle of
C  relative mass PMASS (in units of the electron mass) and kinetic
C  energy E (in eV).
C
      USE CONSTANTS
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER(PI=3.1415926535897932D0)
      COMMON/PKINEM/RMASEV,EC,ET,GAMM1,GAMMA,GAMMA2,BETA2,BETA,
     1  CP2,CP,CONS,ZEF,ICHAR
C
      RMASEV=PMASS*REV
      EC=E
      ET=E+RMASEV
      GAMM1=E/RMASEV
      GAMMA=1.0D0+GAMM1
      GAMMA2=GAMMA**2
      CP2=E*(ET+RMASEV)
      BETA2=CP2/ET**2
      BETA=SQRT(BETA2)
      CP=SQRT(CP2)
C
      IF(ICHAR.EQ.1) THEN
        ZEF=(1.0D0-EXP(-BETA*SL/DBLE(IZ1)))
*       WRITE(35,'(A,1P,5E14.6)') 'E,ZEF=',E,ZEF
      ELSE
        ZEF=1.0D0
      ENDIF
C
      CONS=2.0D0*PI*(ZEF*DBLE(IZ1)*HREV*A0B)**2/(REV*BETA2)
      RETURN
      END


C  >>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>
C
C                           Numerical tools
C
C  >>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>>

C  *********************************************************************
C                       FUNCTION SUMGA
C  *********************************************************************
      FUNCTION SUMGA(FCT,XL,XU,TOL)
C
C     This function calculates the value SUMGA of the integral of the
C  (external) function FCT over the interval (XL,XU) using the 20-point
C  Gauss-Legendre quadrature method with an adaptive-bisection scheme.
C
C  TOL is the tolerance, i.e. maximum allowed relative error; it should
C  not be less than 1.0D-13. A warning message is written in unit 6 when
C  the required accuracy is not attained. The common block CSUMGA can be
C  used to transfer to the calling program the error ERR, the error flag
C  IERGA, and the number NCALL of calculated function values.
C
C                                    Francesc Salvat. 17 February, 2020.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (NP=10, NP2=2*NP, NP4=4*NP, NOIT=256, NCALLT=200000)
      DIMENSION X(NP),W(NP),XM(NP),XP(NP)
      DIMENSION S(NOIT),SN(NOIT),XR(NOIT),XRN(NOIT)
C  Output error codes:
C     IERGA = 0, no problem, the calculation has converged.
C           = 1, too many open subintervals.
C           = 2, too many function calls.
      COMMON/CSUMGA/ERR,IERGA,NCALL  ! Error, code, function calls.
      DATA IWR/0/
C
C  ****  Gauss-Legendre 20-point quadrature formula.
C  Abscissas.
      DATA X/7.6526521133497334D-02,2.2778585114164508D-01,
     1       3.7370608871541956D-01,5.1086700195082710D-01,
     2       6.3605368072651503D-01,7.4633190646015079D-01,
     3       8.3911697182221882D-01,9.1223442825132591D-01,
     4       9.6397192727791379D-01,9.9312859918509492D-01/
C  Weights.
      DATA W/1.5275338713072585D-01,1.4917298647260375D-01,
     1       1.4209610931838205D-01,1.3168863844917663D-01,
     2       1.1819453196151842D-01,1.0193011981724044D-01,
     3       8.3276741576704749D-02,6.2672048334109064D-02,
     4       4.0601429800386941D-02,1.7614007139152118D-02/
C
      DO I=1,NP
        XM(I)=1.0D0-X(I)
        XP(I)=1.0D0+X(I)
      ENDDO
C  ****  Global and partial tolerances.
      TOLG=MIN(MAX(TOL,1.0D-13),1.0D-5)  ! Global tolerance.
      SUMGA=0.0D0
      IERGA=0
      ERRP=0.0D0
C  ****  Straight integration from XL to XU.
      H=XU-XL
      HH=0.5D0*H
      X1=XL
      SP=W(1)*(FCT(X1+XM(1)*HH)+FCT(X1+XP(1)*HH))
      DO J=2,NP
        SP=SP+W(J)*(FCT(X1+XM(J)*HH)+FCT(X1+XP(J)*HH))
      ENDDO
      S(1)=SP*HH
      XR(1)=X1
      NCALL=NP2
      NOI=1
      IDONE=1  ! To prevent a compilation warning.
C
C  ****  Adaptive-bisection scheme.
C
 1    CONTINUE
      H=HH  ! Subinterval length.
      HH=0.5D0*H
      SUMR=0.0D0
      NOIP=NOI
      NOI=0
      ERRPA=ERRP
      ERRP=0.0D0
      DO I=1,NOIP
        SI=S(I)  ! Bisect the I-th open interval.
C
        X1=XR(I)
        SP=W(1)*(FCT(X1+XM(1)*HH)+FCT(X1+XP(1)*HH))
        DO J=2,NP
          SP=SP+W(J)*(FCT(X1+XM(J)*HH)+FCT(X1+XP(J)*HH))
        ENDDO
        S1=SP*HH
C
        X2=X1+H
        SP=W(1)*(FCT(X2+XM(1)*HH)+FCT(X2+XP(1)*HH))
        DO J=2,NP
          SP=SP+W(J)*(FCT(X2+XM(J)*HH)+FCT(X2+XP(J)*HH))
        ENDDO
        S2=SP*HH
C
        IDONE=I
        NCALL=NCALL+NP4
        S12=S1+S2  ! Sum of integrals on the two subintervals.
        IF(ABS(S12-SI).LT.MAX(TOLG*ABS(S12),1.0D-35)) THEN
C  ****  The integral over the parent interval has converged.
          SUMGA=SUMGA+S12
        ELSE
          ERRP=ERRP+ABS(S12-SI)
          SUMR=SUMR+S12
          NOI=NOI+2
          IF(NOI.LT.NOIT) THEN
C  ****  Store open intervals.
            SN(NOI-1)=S1
            XRN(NOI-1)=X1
            SN(NOI)=S2
            XRN(NOI)=X2
          ELSE
C  ****  Too many open intervals.
            IERGA=1
            GO TO 2
          ENDIF
        ENDIF
        IF(NCALL.GT.NCALLT) THEN
C  ****  Too many calls to FCT.
          IERGA=2
          GO TO 2
        ENDIF
      ENDDO
C
C  ****  Analysis of partial results and error control.
C
      IF(IERGA.EQ.0) THEN
        IF(ABS(SUMR).LT.MAX(TOLG*ABS(SUMGA+SUMR),1.0D-35).
     1    OR.NOI.EQ.0) THEN
          ERR=TOLG
          SUMGA=SUMGA+SUMR
          RETURN
        ELSE
          DO I=1,NOI
            S(I)=SN(I)
            XR(I)=XRN(I)
          ENDDO
          GO TO 1
        ENDIF
      ENDIF
C
C  ****  Warning (low accuracy) message.
C
 2    CONTINUE
      IF(IDONE.LT.NOIP) THEN
        DO I=IDONE+1,NOIP
          SUMR=SUMR+S(I)
        ENDDO
        NOI=NOI+(NOIP-IDONE)
      ENDIF
      ERR=ERRPA+TOLG*ABS(SUMGA)
      SUMGA=SUMGA+SUMR
      IF(ERR.LT.10.0D0*TOLG*ABS(SUMGA)) THEN
        IF(ABS(SUMGA).GT.1.0D-16) ERR=ERR/ABS(SUMGA)
        IERGA=0
        RETURN
      ENDIF
      IF(IWR.GT.0) WRITE(IWR,11)
 11   FORMAT(/2X,'>>> SUMGA. Gauss adaptive-bisection quadrature.')
      IF(IWR.GT.0) WRITE(IWR,12) XL,XU,TOL
 12   FORMAT(2X,'XL =',1P,E15.8,', XU =',E15.8,', TOL =',E8.1)
      IF(ABS(SUMGA).GT.1.0D-16) THEN
        ERR=ERR/ABS(SUMGA)
        IF(IWR.GT.0) WRITE(IWR,13) SUMGA,ERR
 13     FORMAT(2X,'SUMGA =',1P,E22.15,', relative error =',E8.1)
      ELSE
        IF(IWR.GT.0) WRITE(IWR,14) SUMGA,ERR
 14     FORMAT(2X,'SUMGA =',1P,E22.15,', absolute error =',E8.1)
      ENDIF
      IF(IWR.GT.0) WRITE(IWR,15) NCALL,NOI,HH
 15   FORMAT(2X,'NCALL =',I6,', open subintervals =',I4,', H =',
     1  1P,E10.3)
      IF(IERGA.EQ.1) THEN
        IF(IWR.GT.0) WRITE(IWR,16)
 16     FORMAT(2X,'IERGA = 1, too many open subintervals.')
      ELSE IF(IERGA.EQ.2) THEN
        IF(IWR.GT.0) WRITE(IWR,17)
 17     FORMAT(2X,'IERGA = 2, too many function calls.')
      ELSE IF(IERGA.EQ.3) THEN
        IF(IWR.GT.0) WRITE(IWR,18)
 18     FORMAT(2X,'IERGA = 3, subintervals are too narrow.')
      ENDIF
      IF(IWR.GT.0) WRITE(IWR,19)
 19   FORMAT(2X,'WARNING: the required accuracy has not been ',
     1  'attained.'/)
      RETURN
      END


CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
CCCCCCCCCCCCC       Tables and simple interpolations       CCCCCCCCCCCCC
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C     SUBROUTINE TABLEF(FCT,XL,XU,X,Y,TOL,ERR,NPM,NFIX,NU,NP,MODE)
C       FUNCTION FINTRP(XC,X,Y,N,MODE)
C     SUBROUTINE TCLEAN(X,Y,ERCUT,ERRM,NP,NPS,MODE)
C     SUBROUTINE MERGE2(X1,Y1,X2,Y2,X,Y,N1,N2,NPM,N,MODE)
C     SUBROUTINE SORT2(X,Y,N)
C       FUNCTION SMOMLL(X,Y,XL,XU,NP,MOM,ILOG)
C
C  *********************************************************************
C                       SUBROUTINE TABLEF
C  *********************************************************************
      SUBROUTINE TABLEF(FCT,XL,XU,X,Y,TOL,ERR,NPM,NFIX,NU,NP,MODE)
C
C     This subroutine builds a table of the external function FCT(X)
C  (provided by the user) in the interval (XL,XU). The grid consists of
C  a first subgrid with NU equally spaced points and NP-NU additional
C  points that concentrate in regions where the function has the largest
C  'curvature'. Optionally a number NFIX of X-values can be fixed; they
C  are to be entered in the first NFIX positions of the input array X().
C  TOL is the tolerance; the subroutine stops when the table is such
C  that the largest relative error of the interpolation is less than
C  TOL.
C
C  Input arguments:
C    FCT ...... name of the external function.
C    XL,XU .... end points of the considered interval.
C    TOL ...... tolerance, desired relative error of the interpolation.
C    NPM ...... physical dimension of arrays X and Y.
C    NFIX ..... number of fixed points. Their abscissas must be entered
C               as the first NFIX elements of the array X. A duplicated
C               value is regarded as a discontinuity.
C    NU ....... number of points in the initial uniform subgrid.
C    NP ....... desired number of points in the table. Must be larger
C               than NFIX+NU.
C    MODE ..... interpolation mode:
C                    <1 or >7 => linear [Y is linear in X],
C                    1 => lin-log linear [LOG(Y) is linear in X],
C                    2 => log-lin linear [Y is linear in LOG(X)],
C                    3 => log-log linear [LOG(Y) is linear in LOG(X)],
C                    4 => 4-point Lagrange,
C                    5 => lin-log 4-point Lagrange,
C                    6 => log-lin 4-point Lagrange,
C                    7 => log-log 4-point Lagrange.
C
C  Output arguments:
C    X(1:NP),Y(1:NP) ... generated arrays of abscisas and function
C               values.
C    ERR ...... estimate of the interpolation error; relative error if
C               log(FCT) is interpolated, absolute error otherwise.
C    NP ....... number of points in the generated grid. It may be less
C               than the input value, because the subroutine stops
C               adding grid points as soon as the required tolerance is
C               reached.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (EPS=1.0D-10, RES=1.0D-3, ZERO=1.0D-60)
      DIMENSION X(NPM),Y(NPM),IND(100)
C
      TTOL=MAX(1.0D-8,TOL)
      NFFIX=MAX(NFIX,0)
      IF(NP.LE.NFFIX+ABS(NU)) THEN
        WRITE(6,*) '  NP =',NP
        WRITE(6,*) 'NFIX =',NFFIX
        WRITE(6,*) '  NU =',ABS(NU)
        WRITE(6,*) ' NPR =',MAX(NFFIX+ABS(NU),NP)
        STOP 'TABLEF: NPM must be larger than NPR.'
      ENDIF
C
      IF(XU.LT.XL*1.00001D0) THEN
        WRITE(6,*) 'XL =',XL
        WRITE(6,*) 'XU =',XU
        STOP 'TABLEF: XU must be larger than XL.'
      ENDIF
C
      IF((MODE.EQ.2).OR.(MODE.EQ.3).OR.(MODE.EQ.6).OR.(MODE.EQ.7)) THEN
        IF(XL.LT.1.0D-90) THEN
          WRITE(6,*) 'XL =',XL
          STOP 'TABLEF: A log scale extending to zero?'
        ENDIF
        LOGX=1
      ELSE
        LOGX=0
      ENDIF
      IF((MODE.EQ.1).OR.(MODE.EQ.3).OR.(MODE.EQ.5).OR.(MODE.EQ.7)) THEN
        LOGY=1
      ELSE
        LOGY=0
      ENDIF
C
C  ****  Fixed grid points.
C
      N=0
      IF(NFFIX.GT.0) THEN
        DO I=1,NFFIX
          Y(I)=X(I)
        ENDDO
        DO I=1,NFFIX
          IF(Y(I).GT.XL.AND.Y(I).LT.XU) THEN
            N=N+1
            X(N)=Y(I)
          ENDIF
        ENDDO
      ENDIF
      X(N+1)=XL
      X(N+2)=XU
      N=N+2
C
C  ****  Uniform subgrid.
C
      NNU=MAX(ABS(NU),NP/4)
      IF(LOGX.EQ.1) THEN
        FACT=(XU/XL)**(1.0D0/DBLE(NNU+1))
        DO I=1,NNU
          XT=XL*FACT**I
          TT=2.0D0*EPS*(ABS(XT)+1.0D0)
          IADD=1
          DO J=1,N
            IF(ABS(XT-X(J)).LT.TT) IADD=0
          ENDDO
          IF(IADD.EQ.1) THEN
            N=N+1
            X(N)=XT
          ENDIF
        ENDDO
      ELSE
        DX=(XU-XL)/DBLE(NNU+1)
        DO I=1,NNU
          XT=XL+DX*I
          TT=2.0D0*EPS*(ABS(XT)+1.0D0)
          IADD=1
          DO J=1,N
            IF(ABS(XT-X(J)).LT.TT) IADD=0
          ENDDO
          IF(IADD.EQ.1) THEN
            N=N+1
            X(N)=XT
          ENDIF
        ENDDO
      ENDIF
C
C  ****  Sort the grid points in non-decreasing order
C
      DO I=1,N-1
        DO J=I+1,N
          IF(X(I).GT.X(J)) THEN
            SAVE=X(I)
            X(I)=X(J)
            X(J)=SAVE
          ENDIF
        ENDDO
      ENDDO
C  ****  ... and clean the grid.
 1    CONTINUE
      IF(X(2)-X(1).LT.EPS*ABS(X(1))) THEN
        N=N-1
        DO J=2,N
          X(J)=X(J+1)
        ENDDO
        GO TO 1
      ENDIF
C
 2    CONTINUE
      IF(X(N)-X(N-1).LT.EPS*ABS(X(N))) THEN
        N=N-1
        X(N)=X(N+1)
        GO TO 2
      ENDIF
C  ****  Isolate the discontinuities.
      I0=2
 3    CONTINUE
      DO I=I0,N-2
        IF(X(I+1)-X(I).LT.EPS*ABS(X(I))) THEN
          X(I+1)=X(I)
          IF(I.LT.N-2) THEN
            IF(X(I+2)-X(I).LT.EPS*ABS(X(I))) THEN
              N=N-1
              DO J=I+2,N
                X(J)=X(J+1)
              ENDDO
            ENDIF
            I0=I+1
            GO TO 3
          ENDIF
        ENDIF
      ENDDO
C  ****  Remove clustered points.
      I0=2
 4    CONTINUE
      DO I=I0,N-1
        IF((X(I)-X(I-1).GT.EPS*ABS(X(I))).AND.
     1     (X(I+1)-X(I).GT.EPS*ABS(X(I)))) THEN
          TST=MIN(X(I)-X(I-1),X(I+1)-X(I))
          IF(TST.LT.RES*ABS(X(I))) THEN
            N=N-1
            DO J=I,N
              X(J)=X(J+1)
            ENDDO
            IF(I.LT.N-1) THEN
              I0=I
              GO TO 4
            ENDIF
          ENDIF
        ENDIF
      ENDDO
C  ****  Locate the discontinuities.
 5    CONTINUE
      NDISC=1
      IND(1)=0
      DO I=2,N-2
        IF(X(I+1)-X(I).LT.EPS*ABS(X(I))) THEN
          NDISC=NDISC+1
          IND(NDISC)=I
        ENDIF
      ENDDO
      NDISC=NDISC+1
      IND(NDISC)=N
C  ****  Insert a few grid points between each pair of discontinuities.
      DO ID=1,NDISC-1
        IL=IND(ID)+1
        IH=IND(ID+1)
        NIS=IH-IL+1
        IF(NIS.LT.6) THEN
          IF(NIS.EQ.2) THEN
            XX=X(IL)
            DX=(X(IH)-XX)/5.0D0
            X(N+1)=XX+DX
            X(N+2)=XX+2.0D0*DX
            X(N+3)=XX+3.0D0*DX
            X(N+4)=XX+4.0D0*DX
            N=N+4
          ELSE
            DO J=IL,IH-1
              N=N+1
              X(N)=X(J)+0.25D0*(X(J+1)-X(J))
              N=N+1
              X(N)=X(J)+0.50D0*(X(J+1)-X(J))
              N=N+1
              X(N)=X(J)+0.75D0*(X(J+1)-X(J))
            ENDDO
          ENDIF
C
          DO I=1,N-1
            DO J=I+1,N
              IF(X(I).GT.X(J)) THEN
                SAVE=X(I)
                X(I)=X(J)
                X(J)=SAVE
              ENDIF
            ENDDO
          ENDDO
          GO TO 5
        ENDIF
      ENDDO
C
C  ****  Function values at the grid points.
C
      DO I=1,N
        IF(I.GT.1.AND.I.LT.N) THEN
          IF(X(I)-X(I-1).LT.RES) THEN
            XX=X(I)+ABS(X(I))*EPS
          ELSE IF(X(I+1)-X(I).LT.RES) THEN
            XX=X(I)-ABS(X(I))*EPS
          ELSE
            XX=X(I)
          ENDIF
        ELSE
          XX=X(I)
        ENDIF
        Y(I)=FCT(XX)
      ENDDO
C
      DO I=1,N
        IF(LOGY.EQ.1) THEN
          IF(Y(I).LT.0.0D0) THEN
            WRITE(6,*) '     X =',X(I)
            WRITE(6,*) 'FCT(X) =',YY
            STOP 'TABLEF: FCT must be non-negative.'
          ENDIF
          Y(I)=LOG(MAX(Y(I),ZERO))
        ENDIF
        IF(LOGX.EQ.1) X(I)=LOG(X(I))
      ENDDO
      TCUT=0.01D0*(X(N)-X(1))/DBLE(NP)
C
C  ****  Search for the largest interpolation error.
C
 6    CONTINUE
      IMAX=2
      ERR=-1.0D0
      DO K=1,NDISC-1
        IL=IND(K)+1
        IH=IND(K+1)
        DO 7 I=IL+1,IH-1
          XC=X(I)
          DX=MIN(XC-X(I-1),X(I+1)-XC)
          IF(DX.LT.TCUT) GO TO 7
          IF((MODE.GT.3).AND.(MODE.LT.8)) THEN
            IF(I.EQ.IL+1) THEN
              X0=X(IL);   Y0=Y(IL)
              X1=X(IL+2); Y1=Y(IL+2)
              X2=X(IL+3); Y2=Y(IL+3)
              X3=X(IL+4); Y3=Y(IL+4)
            ELSE IF(I.EQ.IH-1) THEN
              X0=X(IH-4); Y0=Y(IH-4)
              X1=X(IH-3); Y1=Y(IH-3)
              X2=X(IH-2); Y2=Y(IH-2)
              X3=X(IH)  ; Y3=Y(IH)
            ELSE
              X0=X(I-2); Y0=Y(I-2)
              X1=X(I-1); Y1=Y(I-1)
              X2=X(I+1); Y2=Y(I+1)
              X3=X(I+2); Y3=Y(I+2)
            ENDIF
            YP1=(Y1-Y0)/(X1-X0)
            YP2=(Y2-Y1)/(X2-X1)
            A2=(((Y3-Y2)/(X3-X2))-YP2)/(X3-X1)
            A3=(A2-((YP2-YP1)/(X2-X0)))/(X3-X0)
            A2=A2-A3*(X3+X2+X1)
            A1=YP1-A2*(X0+X1)-A3*(X1*(X1+X0)+X0*X0)
            A0=Y0-X0*(A1+X0*(A2+X0*A3))
            F=A0+XC*(A1+XC*(A2+XC*A3))
          ELSE
            X0=X(I-1); Y0=Y(I-1)
            X1=X(I+1); Y1=Y(I+1)
            F=Y0+(XC-X0)*(Y1-Y0)/(X1-X0)
          ENDIF
          ERRP=ABS(F-Y(I))
          IF(ERRP.GT.ERR) THEN
            ERR=ERRP
            IMAX=I
          ENDIF
 7      CONTINUE
      ENDDO
      IF(ERR.LT.TTOL) GO TO 8
C
C  ****  A new grid point is added to the table.
C
      IF(X(IMAX)-X(IMAX-1).LT.X(IMAX+1)-X(IMAX)) IMAX=IMAX+1
C
      N=N+1
      DO I=N,IMAX+1,-1
        X(I)=X(I-1)
        Y(I)=Y(I-1)
      ENDDO
      X(IMAX)=(X(IMAX-1)+X(IMAX+1))*0.5D0
      IF(NDISC.GT.0) THEN
        DO KK=1,NDISC
          IF(IND(KK).GE.IMAX) IND(KK)=IND(KK)+1
        ENDDO
      ENDIF
C
      IF(LOGX.EQ.1) THEN
        YY=FCT(EXP(X(IMAX)))
      ELSE
        YY=FCT(X(IMAX))
      ENDIF
      IF(LOGY.EQ.1) THEN
        IF(YY.LT.0.0D0) THEN
          WRITE(6,*) '     X =',X(IMAX)
          WRITE(6,*) 'FCT(X) =',YY
          STOP 'TABLEF: FCT must be non-negative.'
        ENDIF
        Y(IMAX)=LOG(MAX(YY,ZERO))
      ELSE
        Y(IMAX)=YY
      ENDIF
      IF(N.LT.MIN(NP,NPM)) GO TO 6
C
 8    CONTINUE
      NP=N
      IF(LOGX.EQ.1) THEN
        DO I=1,NP
          X(I)=EXP(X(I))
        ENDDO
      ENDIF
      IF(LOGY.EQ.1) THEN
        ERR=EXP(ERR)-1.0D0
        DO I=1,NP
          Y(I)=EXP(Y(I))
        ENDDO
      ENDIF
      RETURN
      END
C  *********************************************************************
C                       FUNCTION FINTRP
C  *********************************************************************
      FUNCTION FINTRP(XC,X,Y,N,MODE)
C
C     Interpolation (and extrapolation) in a table X(1:N),Y(1:N) with N
C  data points. The abscissas X(I) must be in non-decreasing order; a
C  duplicated abscissa is considered as a discontinuity.
C
C  Input arguments:
C     XC ......... value of the variable.
C     X(1:N) ..... grid points (in non-decreasing order!).
C     Y(1:N) ..... corresponding function values.
C     N .......... number of grid points.
C     MODE ....... interpolation mode:
C                    <1 or >7 => linear [Y is linear in X],
C                    1 => lin-log linear [LOG(Y) is linear in X],
C                    2 => log-lin linear [Y is linear in LOG(X)],
C                    3 => log-log linear [LOG(Y) is linear in LOG(X)],
C                    4 => 4-point Lagrange,
C                    5 => lin-log 4-point Lagrange,
C                    6 => log-lin 4-point Lagrange,
C                    7 => log-log 4-point Lagrange.
C
C  Output:
C     FINTRP .... value of the function at XC.
C
C  The logarithm of a zero or negative abscissa (X<1.0D-99) will abort
C  the program. In log interpolations of the function, negative function
C  values are replaced with 1.0D-99
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (EPS=1.0D-10)
      DIMENSION X(N),Y(N)
C  **** Protection against incorrect array bounds
      IF((MODE.GT.3).AND.(MODE.LT.8)) THEN
        IF(N.LT.4) THEN
          WRITE(6,*) 'MODE =',MODE,',  N =',N
          STOP 'FINTRP: Not enough data points'
        ENDIF
      ELSE
        IF(N.LT.2) THEN
          WRITE(6,*) 'MODE =',MODE,',  N =',N
          STOP 'FINTRP: Not enough data points'
        ENDIF
      ENDIF
C
C  ****  Bisection to locate the covering interval.
C
      IF(XC.GT.X(N)) THEN
        I=N-1
      ELSE IF((XC.LT.X(1)).OR.(N.EQ.2)) THEN
        I=1
      ELSE
        I=1
        I1=N
 1      IT=(I+I1)/2
        IF(XC.GT.X(IT)) THEN
          I=IT
        ELSE
          I1=IT
        ENDIF
        IF(I1-I.GT.1) GO TO 1
      ENDIF
C  ****  Protection.
      IF(X(I+1)-X(I).LT.EPS*(1.0D0+MAX(ABS(X(I)),ABS(X(I+1))))) THEN
        FINTRP=0.5D0*(Y(I+1)+Y(I))
        RETURN
      ENDIF
C
      IF((MODE.EQ.2).OR.(MODE.EQ.3).OR.(MODE.EQ.6).OR.(MODE.EQ.7)) THEN
        IF(X(I).LT.1.0D-99) THEN
          WRITE(6,*) 'X(I) =',X(I)
          STOP 'FINTRP: A log scale extending to zero?'
        ENDIF
        LOGX=1
        XXC=LOG(XC)
      ELSE
        LOGX=0
        XXC=XC
      ENDIF
      IF((MODE.EQ.1).OR.(MODE.EQ.3).OR.(MODE.EQ.5).OR.(MODE.EQ.7)) THEN
        LOGY=1
      ELSE
        LOGY=0
      ENDIF
      IF((MODE.LT.4).OR.(MODE.GT.7)) GO TO 3
C
C  ****  Determining the four-point bracketing interval, if possible.
C
      IL=I
      IU=I+1
 2    CONTINUE
      NT=IU-IL+1
      IF(IL.GT.1) THEN
        IF(X(IL)-X(IL-1).GT.EPS*(1.0D0+MAX(ABS(X(IL)),ABS(X(IL-1)))))
     1    THEN
          IL=IL-1
        ENDIF
      ENDIF
      IF(IU.LT.N) THEN
        IF(X(IU+1)-X(IU).GT.EPS*(1.0D0+MAX(ABS(X(IU)),ABS(X(IU+1)))))
     1    THEN
          IU=IU+1
        ENDIF
      ENDIF
      NTN=IU-IL+1
      IF((NTN.LT.4).AND.(NTN.NE.NT)) GO TO 2
C
C  ****  Four-point Lagrange interpolation.
C
      IF(NTN.EQ.4) THEN
        IF(LOGX.EQ.1) THEN
          IF(X(IL).LT.1.0D-99) THEN
            WRITE(6,*) 'X(IL) =',X(IL)
            STOP 'FINTRP: A log scale extending to zero?'
          ENDIF
          X0=LOG(X(IL))
          X1=LOG(X(IL+1))
          X2=LOG(X(IL+2))
          X3=LOG(X(IL+3))
        ELSE
          X0=X(IL)
          X1=X(IL+1)
          X2=X(IL+2)
          X3=X(IL+3)
        ENDIF
        IF(LOGY.EQ.1) THEN
          Y0=LOG(MAX(Y(IL),1.0D-99))
          Y1=LOG(MAX(Y(IL+1),1.0D-99))
          Y2=LOG(MAX(Y(IL+2),1.0D-99))
          Y3=LOG(MAX(Y(IL+3),1.0D-99))
        ELSE
          Y0=Y(IL)
          Y1=Y(IL+1)
          Y2=Y(IL+2)
          Y3=Y(IL+3)
        ENDIF
C  ----  Direct formula (4 divisions, 20 products, 24 additions).
*       FINTRP=((XC-X1)*(XC-X2)*(XC-X3)*F0)/((X0-X1)*(X0-X2)*(X0-X3))
*    1        +((XC-X0)*(XC-X2)*(XC-X3)*F1)/((X1-X0)*(X1-X2)*(X1-X3))
*    2        +((XC-X0)*(XC-X1)*(XC-X3)*F2)/((X2-X0)*(X2-X1)*(X2-X3))
*    3        +((XC-X0)*(XC-X1)*(XC-X2)*F3)/((X3-X0)*(X3-X1)*(X3-X2))
C  ----  Coefficients of the interpolating polynomial (6 divisions,
C        11 products, 26 additions). Allows further calculations.
        YP1=(Y1-Y0)/(X1-X0)
        YP2=(Y2-Y1)/(X2-X1)
        A2=(((Y3-Y2)/(X3-X2))-YP2)/(X3-X1)
        A3=(A2-((YP2-YP1)/(X2-X0)))/(X3-X0)
        A2=A2-A3*(X3+X2+X1)
        A1=YP1-A2*(X0+X1)-A3*(X1*(X1+X0)+X0*X0)
        A0=Y0-X0*(A1+X0*(A2+X0*A3))
        FINTRP=A0+XXC*(A1+XXC*(A2+XXC*A3))
        IF(LOGY.EQ.1) FINTRP=EXP(FINTRP)
        RETURN
      ENDIF
C
C  ****  Linear interpolation.
C
 3    CONTINUE
      IF(LOGX.EQ.1) THEN
        IF(X(I).LT.1.0D-99) THEN
          WRITE(6,*) 'X(I) =',X(I)
          STOP 'FINTRP: A log scale extending to zero?'
        ENDIF
        X0=LOG(X(I))
        X1=LOG(X(I+1))
      ELSE
        X0=X(I)
        X1=X(I+1)
      ENDIF
      IF(LOGY.EQ.1) THEN
        Y0=LOG(MAX(Y(I),1.0D-99))
        Y1=LOG(MAX(Y(I+1),1.0D-99))
      ELSE
        Y0=Y(I)
        Y1=Y(I+1)
      ENDIF
      FINTRP=Y0+(XXC-X0)*(Y1-Y0)/(X1-X0)
      IF(LOGY.EQ.1) FINTRP=EXP(FINTRP)
      RETURN
      END
C  *********************************************************************
C                       SUBROUTINE TCLEAN
C  *********************************************************************
      SUBROUTINE TCLEAN(X,Y,ERCUT,ERRM,NP,NPS,MODE)
C
C     Cleans a table of function values X(I),Y(I). The error at each
C  grid point is estimated by temporarily removing the point and
C  considering the interpolated value from the rest of the table. Points
C  with errors less than the tolerance ERCUT are permanently removed.
C
C  Input arguments:
C    X(1:NP) ... grid points (in increasing order!).
C    Y(1:NP) ... corresponding function values.
C    ERCUT ..... desired accuracy [tolerable error; relative error if
C                log(Y) is interpolated, absolute error otherwise].
C    NP ........ dimension of arrays X and Y.
C    NPS ....... desired size of the cleaned table, points with the
C                smaller relative (log) or absolute (lin) errors are
C                removed from the table.
C    MODE ...... interpolation mode:
C                    <1 or >7 => linear [Y is linear in X],
C                    1 => lin-log linear [LOG(Y) is linear in X],
C                    2 => log-lin linear [Y is linear in LOG(X)],
C                    3 => log-log linear [LOG(Y) is linear in LOG(X)],
C                    4 => 4-point Lagrange,
C                    5 => lin-log 4-point Lagrange,
C                    6 => log-lin 4-point Lagrange,
C                    7 => log-log 4-point Lagrange.
C
C  Output arguments:
C    X(1:NPS),Y(1:NPS) ..... abscisas and function values.
C    NPS ....... number of points in the cleaned table.
C    ERRM ...... largest interpolation error of the cleaned table;
C                relative error if log(Y) is interpolated, absolute
C                error otherwise.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (EPS=1.0D-10)
      PARAMETER (NPM=10000)
      DIMENSION X(NP),Y(NP)
      DIMENSION XM(NPM),YM(NPM),ERR(NPM)
C
      IF(NP.LE.NPS) THEN
        NPS=NP
        RETURN
      ENDIF
C
      IF(NP.LT.5) THEN
        WRITE(6,*) '  NP =',NP
        STOP 'TCLEAN: Too few points to clean a table.'
      ENDIF
      IF(NP.GT.NPM) THEN
        WRITE(6,*) '  NP =',NP
        WRITE(6,*) ' NPM =',NPM
        STOP 'TCLEAN: The parameter NPM must be larger than NP.'
      ENDIF
      ERC=ERCUT
C
      N=NP
      IF((MODE.EQ.1).OR.(MODE.EQ.3).OR.(MODE.EQ.5).OR.(MODE.EQ.7)) THEN
        LREL=1  ! Relative error.
      ELSE
        LREL=0  ! Absolute error.
      ENDIF
      IF(MODE.GT.3.AND.MODE.LT.8) THEN
        IADD=2
      ELSE
        IADD=1
      ENDIF
C
C  ****  Evaluation of errors at the grid points.
C
 1    CONTINUE
      N1=N-1
      ERRM=0.0D0
      DO I=1,N1
        XM(I)=X(I+1)
        YM(I)=Y(I+1)
      ENDDO
      LDISC=-2
      DO I=1,N1
        IF(I.EQ.1) THEN
          ERR(I)=1.0D35
        ELSE
C  ****  Keep the discontinuities (duplicated abscissas).
          IF(X(I+1)-X(I).LT.EPS*ABS(X(I))) THEN
            LDISC=I
            ERR(I)=1.0D35
            ERR(I-1)=1.0D35
            IF(IADD.EQ.2) THEN
              IF(I-2.GT.0) ERR(I-2)=1.0D35
              IF(I-3.GT.0) ERR(I-3)=1.0D35
            ENDIF
          ELSE
            YMI=FINTRP(X(I),XM,YM,N1,MODE)
            IF(LREL.EQ.1) THEN
              ERR(I)=ABS(YMI/Y(I)-1.0D0)
            ELSE
              ERR(I)=ABS(YMI-Y(I))
            ENDIF
          ENDIF
        ENDIF
        IF(IADD.EQ.1.AND.I.LT.LDISC+3) ERR(I)=1.0D35
        IF(IADD.EQ.2.AND.I.LT.LDISC+5) ERR(I)=1.0D35
        XM(I)=X(I)
        YM(I)=Y(I)
        IF(ERR(I).LT.1.0D34) ERRM=MAX(ERR(I),ERRM)
      ENDDO
      XM(N)=X(N)
      YM(N)=Y(N)
C
C  ****  Remove points with interpolation error less than ERC.
C
      M=1
      X(1)=XM(1)
      Y(1)=YM(1)
      ILAST=0
      DO I=2,N1
        IF(I.LT.N-2.AND.I.GT.ILAST+IADD) THEN
          IF(ERR(I).GT.ERC) THEN
            M=M+1
            X(M)=XM(I)
            Y(M)=YM(I)
          ELSE
            ILAST=I
          ENDIF
        ELSE
          M=M+1
          X(M)=XM(I)
          Y(M)=YM(I)
        ENDIF
      ENDDO
      M=M+1
      X(M)=XM(N)
      Y(M)=YM(N)
      IF(M.LT.N) THEN
        N=M
        IF(N.GT.NPS) GO TO 1
        IF(4*N.GT.NPS.AND.ERRM.LT.ERC) GO TO 1
      ELSE
C  ****  Increase ERC step by step to keep reducing the size of the
C        table. In this case, the desired accuracy is not reached.
        ERC=1.05D0*ERC
        N=M
        GO TO 1
      ENDIF
C  ****  Returns when the table has been cleaned.
      NPS=N
      RETURN
      END
C  *********************************************************************
C                       SUBROUTINE MERGE2
C  *********************************************************************
      SUBROUTINE MERGE2(X1,Y1,X2,Y2,X,Y,N1,N2,NPM,N,MODE)
C
C     This subroutine merges the tables (X1,Y1), (X2,Y2) of two func-
C  tions to produce a table (X,Y) of the sum of these functions, with
C  abscissas in increasing order. N1, N2 and N are the numbers of grid
C  points in the input and merged tables. A discontinuity of a function
C  is described by giving twice the abscissa; the merged table maintains
C  the discontinuities of the original tables.
C
C    NPM ...... physical dimension of arrays X and Y.
C               It is assumed that NPM > MAX(N1,N2,N1+N2).
C    MODE ..... interpolation mode:
C                    <1 or >7 => linear [Y is linear in X],
C                    1 => lin-log linear [LOG(Y) is linear in X],
C                    2 => log-lin linear [Y is linear in LOG(X)],
C                    3 => log-log linear [LOG(Y) is linear in LOG(X)],
C                    4 => 4-point Lagrange,
C                    5 => lin-log 4-point Lagrange,
C                    6 => log-lin 4-point Lagrange,
C                    7 => log-log 4-point Lagrange.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (EPS=1.0D-10)
      DIMENSION X1(N1),Y1(N1),X2(N2),Y2(N2),X(NPM),Y(NPM)
C
      CALL SORT2(X1,Y1,N1)
      CALL SORT2(X2,Y2,N2)
C
      DO I1=1,N1
        X(I1)=X1(I1)
      ENDDO
      N=N1
      DO I2=1,N2
        XC=X2(I2)
        IF(XC.GT.X1(N1)) THEN
          I1=N1-1
        ELSE IF(XC.LT.X1(1)) THEN
          I1=1
        ELSE
          I1=1
          IS=N1
 1        IT=(I1+IS)/2
          IF(XC.GT.X1(IT)) THEN
            I1=IT
          ELSE
            IS=IT
          ENDIF
          IF(IS-I1.GT.1) GO TO 1
        ENDIF
C
        TST1=ABS(XC-X1(I1))
        TST2=ABS(XC-X1(I1+1))
        TST12=MIN(TST1,TST2)
        IF(I2.GT.1) THEN
          TST3=ABS(XC-X2(I2-1))
        ELSE
          TST3=1.0D6
        ENDIF
        IF(I2.LT.N2) THEN
          TST4=ABS(XC-X2(I2+1))
        ELSE
          TST4=1.0D6
        ENDIF
        TST34=MIN(TST3,TST4)
        TST=EPS*XC
        IF(TST34.LT.TST) THEN
          N=N+1
          IF(N.GT.NPM) THEN
            WRITE(6,*) 'NPM =',NPM
            STOP 'MERGE2: Increase the dimension NPM.'
          ENDIF
          X(N)=XC
        ELSE IF(TST12.GT.TST) THEN
          N=N+1
          IF(N.GT.NPM) THEN
            WRITE(6,*) 'NPM =',NPM
            STOP 'MERGE2: Increase the dimension NPM.'
          ENDIF
          X(N)=XC
        ENDIF
      ENDDO
C
C  ****  Sort and clean the merged grid.
C
 2    CONTINUE
      DO I=1,N-1
        IMIN=I
        XMIN=X(I)
        DO J=I+1,N
          IF(X(J).LT.XMIN) THEN
            IMIN=J
            XMIN=X(J)
          ENDIF
        ENDDO
        SAVE=X(I)
        X(I)=X(IMIN)
        X(IMIN)=SAVE
      ENDDO
C
C  ****  Remove redundant triple points.
C
      DO I=1,N-2
        IF(X(I).GT.X(I+2)-EPS*ABS(X(I+2))) THEN
          X(I+1)=X(N)
          N=N-1
          GO TO 2
        ENDIF
      ENDDO
C  ****  Remove duplicated first and last points.
      IF(X(1).GT.X(2)-EPS*ABS(X(2))) THEN
        DO I=2,N-1
          X(I)=X(I+1)
        ENDDO
        N=N-1
      ENDIF
      IF(X(N-1).GT.X(N)-EPS*ABS(X(N))) THEN
        N=N-1
      ENDIF
C  ****  Ensure duplicated abscissas are equal.
      DO I=2,N-2
        IF(X(I).GT.X(I+1)-EPS*ABS(X(I+1))) X(I+1)=X(I)
      ENDDO
C
      DO I=1,N
        IF(I.GT.1.AND.I.LT.N) THEN
          IF(ABS(X(I)-X(I-1)).LT.EPS*ABS(X(I))) THEN
            XC=X(I)+EPS*ABS(X(I))
          ELSE IF(ABS(X(I+1)-X(I)).LT.EPS*ABS(X(I))) THEN
            XC=X(I)-EPS*ABS(X(I))
          ELSE
            XC=X(I)
          ENDIF
        ELSE
          XC=X(I)
        ENDIF
        YI1=FINTRP(XC,X1,Y1,N1,MODE)
        YI2=FINTRP(XC,X2,Y2,N2,MODE)
        Y(I)=YI1+YI2
      ENDDO
      RETURN
      END
C  *********************************************************************
C                       SUBROUTINE SORT2
C  *********************************************************************
      SUBROUTINE SORT2(X,Y,N)
C
C  This subroutine sorts a table (X,Y) of a function with N data points.
C  A discontinuity of the function is described by giving twice the abs-
C  cissa, the ordering of function values at discontinuities is not
C  altered.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (EPS=1.0D-10, NDIM=5000)
      DIMENSION X(N),Y(N),IORDER(NDIM)
C
      IF(N.GT.NDIM) THEN
        WRITE(6,*) 'NDIM =',N
        WRITE(6,*) 'N =',N
        STOP 'SORT2: Increase the value of the parameter NDIM.'
      ENDIF
C
      IF(N.EQ.1) RETURN
      DO I=1,N
        IORDER(I)=I
      ENDDO
C
      DO 1 I=1,N-1
        IMIN=I
        XMIN=X(I)
        DO J=I+1,N
          IF(X(J).LT.XMIN) THEN
            IMIN=J
            XMIN=X(J)
          ENDIF
        ENDDO
        SAVE=X(I)
        X(I)=X(IMIN)
        X(IMIN)=SAVE
        SAVE=Y(I)
        Y(I)=Y(IMIN)
        Y(IMIN)=SAVE
        ISAVE=IORDER(I)
        IORDER(I)=IORDER(IMIN)
        IORDER(IMIN)=ISAVE
        IF(I.EQ.1) GO TO 1
        IF(IORDER(I).LT.IORDER(I-1).AND.ABS(X(I)-X(I-1)).LT.EPS)
     1    THEN
          SAVE=X(I-1)
          X(I-1)=X(I)
          X(I)=SAVE
          SAVE=Y(I-1)
          Y(I-1)=Y(I)
          Y(I)=SAVE
          ISAVE=IORDER(I-1)
          IORDER(I-1)=IORDER(I)
          IORDER(I)=ISAVE
        ENDIF
 1    CONTINUE
      RETURN
      END
C  *********************************************************************
C                       FUNCTION SMOMLL
C  *********************************************************************
      FUNCTION SMOMLL(X,Y,XL,XU,NP,MOM,ILOG)
C
C     Calculates integrals of a tabulated function, Y(X), over the
C  interval (XL,XU) by using linear log-log interpolation of the input
C  table. The values of both the variable X and the function Y are
C  assumed to be non-negative.
C
C  Input arguments:
C     X(1:NP) ..... array of variable values (in increasing order).
C     Y(1:NP) ..... corresponding function values.
C     NP .......... number of points in the table.
C     XL, XU ...... limits of the integration interval.
C     MOM ......... moment order.
C     ILOG ........ optional logarithm:
C                   ILOG=1,  SMOMLL = INTEGRAL X**MOM*LOG(X)*Y(X) dX
C                   else     SMOMLL = INTEGRAL X**MOM*Y(X) dX.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (EPS=1.0D-10, ONEM=1.0D0-EPS, ZERO=1.0D-90)
      DIMENSION X(NP),Y(NP)
C
      IF(NP.LT.2) STOP 'SMOMLL: NP is too small.'
      IF(X(1).LT.0.0D0.OR.Y(1).LT.0.0D0) THEN
        I=1
        WRITE(6,'(A,I5,1P,2E15.7)') 'I,X(I),Y(I) =',I,X(I),Y(I)
        STOP 'SMOMLL: Negative values in the table.'
      ENDIF
      DO I=2,NP
        IF(X(I).LT.0.0D0.OR.Y(I).LT.0.0D0) THEN
          WRITE(6,'(A,I5,1P,2E15.7)') 'I,X(I),Y(I) =',I,X(I),Y(I)
          STOP 'SMOMLL: Negative values in the table.'
        ENDIF
        IF(X(I).LT.X(I-1)*ONEM) THEN
          J=I-1
          WRITE(6,'(A,I5,1P,2E15.7)') 'I,X(I),Y(I) =',J,X(J),Y(J)
          WRITE(6,'(A,I5,1P,2E15.7)') 'I,X(I),Y(I) =',I,X(I),Y(I)
          STOP 'SMOMLL: X values are in decreasing order.'
        ENDIF
      ENDDO
C
      XLOW=XL
      IF(XLOW.LT.ZERO) XLOW=ZERO
      XUP=XU
C
      IF(XLOW.GT.XUP) THEN
        WRITE(6,*) 'SMOMLL (warning): XLOW is greater than XUP.'
        WRITE(6,'(A,1P,E15.7,A,E15.7)') ' XLOW =',XLOW,', XUP =',XUP
        SMOMLL=0.0D0
        RETURN
      ENDIF
C
      IF(XLOW.GT.X(NP)) THEN
        I=NP-1
      ELSE IF(XLOW.LT.X(1)) THEN
        I=1
      ELSE
        I=1
        I1=NP
 1      IT=(I+I1)/2
        IF(XLOW.GT.X(IT)) THEN
          I=IT
        ELSE
          I1=IT
        ENDIF
        IF(I1-I.GT.1) GO TO 1
      ENDIF
      IL=I
C
      IF(XUP.GT.X(NP)) THEN
        I=NP-1
      ELSE IF(XUP.LT.X(1)) THEN
        I=1
      ELSE
        I=1
        I1=NP
 2      IT=(I+I1)/2
        IF(XUP.GT.X(IT)) THEN
          I=IT
        ELSE
          I1=IT
        ENDIF
        IF(I1-I.GT.1) GO TO 2
      ENDIF
      IU=I
C
      SMOMLL=0.0D0
      IF(ILOG.EQ.1) GO TO 3
C
C  ****  SMOMLL = INTEGRAL (X**N)*Y(X) dX, MOM.GT.-100.
C
      DO I=IL,IU
        XA=MAX(XLOW,X(I))
        XB=MIN(XUP,X(I+1))
        IF(I.EQ.1) THEN
          XA=XLOW
        ELSE IF(I.EQ.NP-1) THEN
          XB=XUP
        ENDIF
        X1L=LOG(MAX(X(I),ZERO))
        X2L=LOG(MAX(X(I+1),ZERO))
        Y1L=LOG(MAX(Y(I),ZERO))
        Y2L=LOG(MAX(Y(I+1),ZERO))
        DEN=X2L-X1L
        IF(ABS(DEN).GT.EPS) THEN  ! Interpolated values.
          YA=EXP(Y1L+(Y2L-Y1L)*(LOG(XA)-X1L)/DEN)*XA**MOM
          YB=EXP(Y1L+(Y2L-Y1L)*(LOG(XB)-X1L)/DEN)*XB**MOM
        ELSE
          YAV=EXP(0.5D0*(Y1L+Y2L))
          YA=YAV*XA**MOM
          YB=YAV*XB**MOM
        ENDIF
C
        DXL=LOG(XB)-LOG(XA)
        DYL=LOG(YB)-LOG(YA)
        IF(ABS(DXL).GT.EPS*ABS(DYL)) THEN
          AP1=1.0D0+(DYL/DXL)
          IF(ABS(AP1).GT.EPS) THEN
            DSUM=(YB*XB-YA*XA)/AP1
          ELSE
            DSUM=YA*XA*DXL
          ENDIF
        ELSE
          DSUM=0.5D0*(YA+YB)*(XB-XA)
        ENDIF
        SMOMLL=SMOMLL+DSUM
      ENDDO
      RETURN
C
C  ****  SMOMLL = INTEGRAL LOG(X)*Y(X) dX, MOM.LT.-100.
C
 3    CONTINUE
      DO I=IL,IU
        XA=MAX(XLOW,X(I))
        XB=MIN(XUP,X(I+1))
        IF(I.EQ.1) THEN
          XA=XLOW
        ELSE IF(I.EQ.NP-1) THEN
          XB=XUP
        ENDIF
        X1L=LOG(MAX(X(I),ZERO))
        X2L=LOG(X(I+1))
        Y1L=LOG(MAX(Y(I),ZERO))
        Y2L=LOG(MAX(Y(I+1),ZERO))
        DEN=X2L-X1L
        IF(ABS(DEN).GT.ZERO) THEN
          YA=EXP(Y1L+(Y2L-Y1L)*(LOG(XA)-X1L)/DEN)*XA**MOM
          YB=EXP(Y1L+(Y2L-Y1L)*(LOG(XB)-X1L)/DEN)*XB**MOM
        ELSE
          YAV=EXP(0.5D0*(Y1L+Y2L))
          YA=YAV*XA**MOM
          YB=YAV*XB**MOM
        ENDIF
        DXL=LOG(XB)-LOG(XA)
        DYL=LOG(YB)-LOG(YA)
        IF(ABS(DXL).GT.EPS*ABS(DYL)) THEN
          AP1=1.0D0+(DYL/DXL)
          IF(ABS(AP1).GT.EPS) THEN
            APREC=1.0D0/AP1
            DSUM=(YB*XB*(LOG(XB)-APREC)-YA*XA*(LOG(XA)-APREC))*APREC
          ELSE
            DSUM=YA*XA*0.5D0*(LOG(XB)**2-LOG(XA)**2)
          ENDIF
        ELSE
          DSUM=0.5D0*(YA*LOG(XA)+YB*LOG(XB))*(XB-XA)
        ENDIF
        SMOMLL=SMOMLL+DSUM
      ENDDO
      RETURN
      END


C  *********************************************************************
C                       SUBROUTINE SPLINE
C  *********************************************************************
      SUBROUTINE SPLINE(X,Y,A,B,C,D,S1,SN,N)
C
C     This subroutine determines the coefficients of a piecewise cubic
C  spline that interpolates the input table (X,Y) of function values.
C  Duplicated abscissas are considered as discontinuities; a separate
C  spline is used for each interval between consecutive discontinuities,
C  with 'natural' end-point shape (null second derivative) at the
C  discontinuities.
C
C  Input:
C     X(1:N) ..... grid points (must be in non-decreasing order).
C     Y(1:N) ..... corresponding function values.
C     S1,SN ...... second derivatives at X(1) and X(N).
C     N .......... number of grid points.
C
C  Output:
C     A,B,C,D(1:N) ... spline coefficients.
C
C  Other subprograms used: subroutine SPLIN0.
C
C  The interpolating cubic polynomial in the I-th interval, from X(I) to
C  X(I+1), is
C               P(x) = A(I)+x*(B(I)+x*(C(I)+x*D(I)))
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (EPS=1.0D-10)
      DIMENSION X(N),Y(N),A(N),B(N),C(N),D(N)
C
      PARAMETER (NM=25000)  ! Auxiliary storage.
      DIMENSION XP(NM),YP(NM),AP(NM),BP(NM),CP(NM),DP(NM)
C
      SS1=S1
      SSN=SN
C
      IO=0
      I=0
      NP=0
 1    I=I+1
      NP=NP+1
      XP(NP)=X(I)
      YP(NP)=Y(I)
      IF(I.EQ.N) GO TO 2
C
      IF(ABS(X(I+1)-X(I)).GT.EPS*MAX(ABS(X(I)),ABS(X(I+1)))) THEN
        GO TO 1
      ELSE
        X(I)=X(I+1)
      ENDIF
 2    CONTINUE
C
      IF(NP.LT.2) THEN
        WRITE(6,10)
 10     FORMAT(1X,'*** Error in SPLINE: More than 2 coinciding ',
     1    'abscissas.',/5X,'Interpolation is not possible.')
        OPEN(33,FILE='SPLINE-error.dat')
          WRITE(33,*) '# Error at I =',I
          DO J=1,N
            WRITE(33,'(I5,1P,2E18.10)') J,X(J),Y(J)
          ENDDO
        CLOSE(33)
        STOP 'SPLINE: More than 2 coinciding abscissas.'
      ELSE IF(NP.EQ.2) THEN  ! Linear interpolation.
        AP(1)=(XP(2)*YP(1)-XP(1)*YP(2))/(XP(2)-XP(1))
        BP(1)=(YP(2)-YP(1))/(XP(2)-XP(1))
        CP(1)=0.0D0
        DP(1)=0.0D0
        AP(2)=AP(1)
        BP(2)=BP(1)
        CP(2)=CP(1)
        DP(2)=DP(1)
      ELSE IF(NP.EQ.3) THEN  ! Quadratic interpolation.
        BB=((XP(1)-XP(2))**2*(YP(3)-YP(2))
     1    -(XP(3)-XP(2))**2*(YP(1)-YP(2)))
     2    /((XP(3)-XP(1))*(XP(3)-XP(2))*(XP(2)-XP(1)))
        CC=((XP(3)-XP(2))*(YP(1)-YP(2))
     1    -(XP(1)-XP(2))*(YP(3)-YP(2)))
     2    /((XP(3)-XP(1))*(XP(3)-XP(2))*(XP(2)-XP(1)))
        AP(1)=YP(2)-BB*XP(2)+CC*XP(2)**2
        BP(1)=BB-2.0D0*CC*XP(2)
        CP(1)=CC
        DP(1)=0.0D0
        AP(2)=AP(1)
        BP(2)=BP(1)
        CP(2)=CP(1)
        DP(2)=DP(1)
        AP(3)=AP(1)
        BP(3)=BP(1)
        CP(3)=CP(1)
        DP(3)=DP(1)
      ELSE
        IF(NP.GT.NM) THEN
          WRITE(6,11)
 11       FORMAT(1X,'*** Error in SPLINE: too many grid points ',
     1      'between two',/5X,'discontinuities of Y(X). ',
     2      /5X,'Details in file ''SPLIN0-error.dat''.')
          WRITE(6,*) '     NP =',NP
          STOP 'SPLINE: NP is larger than NPM.'
        ENDIF
        IF(IO.EQ.1) THEN
          SP1=SS1
        ELSE
          SP1=0.0D0
        ENDIF
        IF(I.EQ.N) THEN
          SPN=SSN
        ELSE
          SPN=0.0D0
        ENDIF
        CALL SPLIN0(XP,YP,AP,BP,CP,DP,SP1,SPN,NP)
      ENDIF
C
      DO J=1,NP
        IO=IO+1
        A(IO)=AP(J)
        B(IO)=BP(J)
        C(IO)=CP(J)
        D(IO)=DP(J)
      ENDDO
      IF(I.LT.N) THEN
        NP=0
        GO TO 1
      ENDIF
C
      RETURN
      END
C  *********************************************************************
C                       SUBROUTINE SPLIN0
C  *********************************************************************
      SUBROUTINE SPLIN0(X,Y,A,B,C,D,S1,SN,N)
C
C     Initialization of cubic spline interpolation of tabulated data.
C  It is assumed that the function and its first two derivatives are
C  continuous.
C
C  Input:
C     X(1:N) ..... grid points (the X values must be in strictly
C                      increasing order).
C     Y(1:N) ..... corresponding function values.
C     S1,SN ...... second derivatives at X(1) and X(N). The natural
C                  spline corresponds to taking S1=SN=0.
C     N .......... number of grid points.
C  Output:
C     A,B,C,D(1:N) ... spline coefficients.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      PARAMETER (EPS=1.0D-10)
      DIMENSION X(N),Y(N),A(N),B(N),C(N),D(N)
C
      IF(N.LT.4) THEN
        WRITE(6,10) N
 10     FORMAT(1X,'*** Error in SPLIN0: interpolation cannot be ',
     1    'performed with',I4,' points.',
     2    /5X,'Details in file ''SPLIN0-error.dat''.')
        OPEN(33,FILE='SPLIN0-error.dat')
          DO J=1,N
            WRITE(33,'(I5,1P,2E18.10)') J,X(J),Y(J)
          ENDDO
        CLOSE(33)
        STOP 'SPLIN0: N is less than 4.'
      ENDIF
      N1=N-1
      N2=N-2
C  ****  Auxiliary arrays H(=A) and DELTA(=D).
      DO I=1,N1
        A(I)=X(I+1)-X(I)  ! h_i
        IF(A(I).LT.EPS*MAX(ABS(X(I)),ABS(X(I+1)))) THEN
          WRITE(6,11)
 11       FORMAT(1X,'*** Error in SPLIN0: X values not in',
     1      'increasing order.',
     2      /5X,'Details in file ''SPLIN0-error.dat''.')
          OPEN(33,FILE='SPLIN0-error.dat')
            WRITE(33,'(A,I5)') 'Order error at I =',I
            DO J=1,N
              WRITE(33,'(I5,1P,2E18.10)') J,X(J),Y(J)
            ENDDO
          CLOSE(33)
          STOP 'SPLIN0: X values not in increasing order.'
        ENDIF
        D(I)=(Y(I+1)-Y(I))/A(I)  ! delta_i
      ENDDO
C  ****  Symmetric coefficient matrix (augmented).
      DO I=1,N2
        B(I)=2.0D0*(A(I)+A(I+1))  ! C_i
      ENDDO
      DO K=N1,2,-1
        D(K)=6.0D0*(D(K)-D(K-1))  ! D_i
      ENDDO
      D(2)=D(2)-A(1)*S1
      D(N1)=D(N1)-A(N1)*SN
C  ****  Gauss solution of the tridiagonal system.
      DO I=2,N2
        R=A(I)/B(I-1)
        B(I)=B(I)-R*A(I)
        D(I+1)=D(I+1)-R*D(I)
      ENDDO
C  ****  The SIGMA coefficients are stored in array D.
      D(N)=SN
      D(N1)=D(N1)/B(N2)
      DO K=N2,2,-1
        D(K)=(D(K)-A(K)*D(K+1))/B(K-1)
      ENDDO
C  ****  Spline coefficients.
      SI1=S1
      DO I=1,N1
        SI=SI1
        SI1=D(I+1)
        H=A(I)
        HI=1.0D0/H
        A(I)=(HI/6.0D0)*(SI*X(I+1)**3-SI1*X(I)**3)
     1      +HI*(Y(I)*X(I+1)-Y(I+1)*X(I))
     2      +(H/6.0D0)*(SI1*X(I)-SI*X(I+1))
        B(I)=(HI/2.0D0)*(SI1*X(I)**2-SI*X(I+1)**2)
     1      +HI*(Y(I+1)-Y(I))+(H/6.0D0)*(SI-SI1)
        C(I)=(HI/2.0D0)*(SI*X(I+1)-SI1*X(I))
        D(I)=(HI/6.0D0)*(SI1-SI)
      ENDDO
C  ****  Quadratic extrapolation for X.GT.X(N). Natural spline if SN=0.
      A(N)=A(N1)+D(N1)*X(N)**3
      B(N)=B(N1)-3.0D0*D(N1)*X(N)**2
      IF(ABS(SN).LT.1.0D-16) THEN
        C(N)=0.0D0
      ELSE
        C(N)=C(N1)+3.0D0*D(N1)*X(N)
      ENDIF
      D(N)=0.0D0
C
      RETURN
      END
C  *********************************************************************
C                       SUBROUTINE FINDI
C  *********************************************************************
      SUBROUTINE FINDI(XC,X,N,I)
C
C     This subroutine finds the interval (X(I),X(I+1)) that contains the
C  value XC by using the binary search algorithm.
C
C  Input:
C     XC ............. point to be located.
C     X(1:N) ......... grid points.
C     N  ............. number of grid points.
C  Output:
C     I .............. interval index.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      DIMENSION X(N)
C
      IF(XC.GT.X(N)) THEN
        I=N
      ELSE IF(XC.LT.X(1)) THEN
        I=1
      ELSE
        I=1
        I1=N
 1      IT=(I+I1)/2
        IF(XC.GT.X(IT)) THEN
          I=IT
        ELSE
          I1=IT
        ENDIF
        IF(I1-I.GT.1) GO TO 1
      ENDIF
      RETURN
      END
C  *********************************************************************
C                       FUNCTION SPLVAL
C  *********************************************************************
      FUNCTION SPLVAL(XC,X,A,B,C,D,N)
C
C     This function gives the value of a cubic spline at the point XC;
C  quadratic extrapolation is used for points outside the interval
C  (X(1),X(N)).
C
C  Input:
C     XC ............. spline argument.
C     N .............. number of grid points.
C     X(1:N) ......... grid points.
C     A,B,C,D(1:N) ... spline coefficients.
C
C  Output:
C     SPLVAL ......... value of the spline function at XC.
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z), INTEGER*4 (I-N)
      DIMENSION X(N),A(N),B(N),C(N),D(N)
C
      IF(XC.LT.X(1)) THEN
C  ****  Quadratic extrapolation for X.LT.X(1). Natural spline if S1=0.
        A0=A(1)+D(1)*X(1)**3
        B0=B(1)-3.0D0*D(1)*X(1)**2
        C0=C(1)+3.0D0*D(1)*X(1)
        SPLVAL=A0+XC*(B0+XC*C0)
      ELSE IF(XC.GT.X(N)) THEN
        SPLVAL=A(N)+XC*(B(N)+XC*C(N))
      ELSE
        I=1
        I1=N
 1      IT=(I+I1)/2
        IF(XC.GT.X(IT)) THEN
          I=IT
        ELSE
          I1=IT
        ENDIF
        IF(I1-I.GT.1) GO TO 1
        SPLVAL=A(I)+XC*(B(I)+XC*(C(I)+XC*D(I)))
      ENDIF
      RETURN
      END


==> anc/colstop/sbethe/sdbase/atparams.tab <==
#  Parameters of the DHFS atomic asymptotic formulas for free neutral atoms
#
#      S(-1)         I(-1)         D(-1)         S(0)          I(0)          D(0)          S(+1)         I(+1)         D(+1)
#  Z   (1/eV)        (eV)          (1/eV)                      (eV)                        (eV)          (eV)          (eV)
# ----------------------------------------------------------------------------------------------------------------------------------
   1   7.349876E-02  1.264480E+01 -7.980919E-01  1.000001E+00  1.499101E+01 -2.562478E-04  1.813872E+01  2.406896E+01 -5.577021E+01
   2   5.805062E-02  3.091683E+01 -5.770243E-01  1.999806E+00  3.968932E+01  3.912323E-04  1.037699E+02  7.633068E+01 -3.177196E+02
   3   4.309683E-01  2.507988E+00 -5.318039E+00  2.999331E+00  3.399672E+01  1.327218E-03  2.863383E+02  1.855021E+02 -1.042242E+03
   4   4.166038E-01  4.410007E+00 -4.885815E+00  3.998664E+00  3.859156E+01  2.818309E-03  5.520269E+02  3.157859E+02 -1.859785E+03
   5   3.231107E-01  7.990045E+00 -3.608004E+00  4.997820E+00  4.894886E+01  4.174421E-03  9.064672E+02  4.649996E+02 -3.005707E+03
   6   2.569550E-01  1.308124E+01 -2.745788E+00  5.996630E+00  6.190412E+01  6.221566E-03  1.354243E+03  6.282431E+02 -4.717391E+03
   7   2.130516E-01  1.955821E+01 -2.202047E+00  6.995102E+00  7.669775E+01  1.036331E-02  1.900052E+03  8.020052E+02 -5.983691E+03
   8   1.823980E-01  2.735531E+01 -1.830541E+00  7.993227E+00  9.314627E+01  1.492321E-02  2.548235E+03  9.833977E+02 -7.741584E+03
   9   1.598904E-01  3.641144E+01 -1.563047E+00  8.990984E+00  1.111829E+02  2.068591E-02  3.302952E+03  1.170101E+03 -1.002076E+04
  10   1.426755E-01  4.666781E+01 -1.362051E+00  9.988346E+00  1.307756E+02  2.475210E-02  4.168256E+03  1.360267E+03 -1.268440E+04
  11   5.559665E-01  3.828397E+00 -6.700188E+00  1.098534E+01  1.229558E+02  3.175209E-02  5.164561E+03  1.576938E+03 -1.550569E+04
  12   6.313011E-01  4.910916E+00 -7.440123E+00  1.198198E+01  1.205629E+02  3.620454E-02  6.278231E+03  1.815745E+03 -1.972149E+04
  13   6.353670E-01  6.035461E+00 -7.375316E+00  1.297834E+01  1.234433E+02  4.349744E-02  7.507660E+03  2.063967E+03 -2.296177E+04
  14   5.645460E-01  8.447175E+00 -6.354987E+00  1.397429E+01  1.307862E+02  5.293841E-02  8.854565E+03  2.319347E+03 -2.635050E+04
  15   5.011593E-01  1.132258E+01 -5.510716E+00  1.496980E+01  1.401540E+02  6.171077E-02  1.032145E+04  2.581242E+03 -3.069856E+04
  16   4.498912E-01  1.456298E+01 -4.841407E+00  1.596486E+01  1.507633E+02  7.208630E-02  1.191009E+04  2.848957E+03 -3.546633E+04
  17   4.083444E-01  1.814795E+01 -4.308705E+00  1.695944E+01  1.622970E+02  8.385143E-02  1.362200E+04  3.121738E+03 -3.990876E+04
  18   3.740946E-01  2.207465E+01 -3.876644E+00  1.795355E+01  1.746080E+02  9.458684E-02  1.545873E+04  3.398872E+03 -4.595565E+04
  19   9.510016E-01  3.567120E+00 -1.156946E+01  1.894663E+01  1.674712E+02  1.162803E-01  1.742589E+04  3.692858E+03 -5.227969E+04
  20   1.093562E+00  4.040088E+00 -1.321764E+01  1.994020E+01  1.627290E+02  1.346127E-01  1.951576E+04  4.003475E+03 -5.848836E+04
  21   1.005504E+00  4.806146E+00 -1.196354E+01  2.093306E+01  1.710303E+02  1.755457E-01  2.168981E+04  4.321578E+03 -6.717662E+04
  22   9.324765E-01  5.547808E+00 -1.095336E+01  2.192543E+01  1.804905E+02  1.943469E-01  2.397747E+04  4.645357E+03 -7.844275E+04
  23   8.707499E-01  6.284323E+00 -1.011488E+01  2.291732E+01  1.907338E+02  2.104775E-01  2.637987E+04  4.974341E+03 -8.423980E+04
  24   7.059580E-01  7.813531E+00 -8.019163E+00  2.390873E+01  2.096623E+02  1.985579E-01  2.885695E+04  5.308454E+03 -8.743359E+04
  25   7.710752E-01  7.783255E+00 -8.787378E+00  2.489963E+01  2.129722E+02  2.419981E-01  3.153089E+04  5.645676E+03 -9.663312E+04
  26   7.299413E-01  8.557280E+00 -8.248211E+00  2.589002E+01  2.248206E+02  2.566821E-01  3.428034E+04  5.987085E+03 -1.044921E+05
  27   6.932764E-01  9.351330E+00 -7.771191E+00  2.687990E+01  2.370985E+02  2.737502E-01  3.714630E+04  6.331678E+03 -1.137704E+05
  28   6.603375E-01  1.016765E+01 -7.345505E+00  2.786925E+01  2.497820E+02  2.815198E-01  4.012935E+04  6.679135E+03 -1.233790E+05
  29   5.426340E-01  1.281165E+01 -5.885172E+00  2.885808E+01  2.711592E+02  3.073076E-01  4.317421E+04  7.030537E+03 -1.294775E+05
  30   6.034508E-01  1.187355E+01 -6.616629E+00  2.984633E+01  2.763025E+02  3.115358E-01  4.644767E+04  7.380742E+03 -1.435444E+05
  31   6.867819E-01  1.007945E+01 -7.676320E+00  3.083398E+01  2.810248E+02  3.415213E-01  4.984431E+04  7.731747E+03 -1.533130E+05
  32   6.597582E-01  1.215039E+01 -7.254381E+00  3.182108E+01  2.884971E+02  3.737944E-01  5.337010E+04  8.085245E+03 -1.630654E+05
  33   6.266320E-01  1.455009E+01 -6.804889E+00  3.280767E+01  2.966126E+02  3.991489E-01  5.702601E+04  8.441651E+03 -1.759074E+05
  34   5.942938E-01  1.715971E+01 -6.371138E+00  3.379374E+01  3.051961E+02  4.428948E-01  6.081239E+04  8.800997E+03 -1.853172E+05
  35   5.652401E-01  1.989223E+01 -5.985761E+00  3.477930E+01  3.141052E+02  4.611850E-01  6.472974E+04  9.163052E+03 -2.000607E+05
  36   5.393687E-01  2.272864E+01 -5.646182E+00  3.576434E+01  3.233065E+02  5.037541E-01  6.877859E+04  9.527481E+03 -2.099033E+05
  37   1.158200E+00  4.356990E+00 -1.395845E+01  3.674760E+01  3.152588E+02  5.447239E-01  7.296157E+04  9.901964E+03 -2.259914E+05
  38   1.341694E+00  4.572897E+00 -1.610373E+01  3.773313E+01  3.081132E+02  5.489456E-01  7.727089E+04  1.028766E+04 -2.437287E+05
  39   1.271743E+00  5.498767E+00 -1.504086E+01  3.871685E+01  3.116168E+02  5.873293E-01  8.168840E+04  1.067510E+04 -2.567707E+05
  40   1.201135E+00  6.439086E+00 -1.408635E+01  3.969984E+01  3.171265E+02  6.207300E-01  8.622947E+04  1.106484E+04 -2.819703E+05
  41   1.138449E+00  7.343248E+00 -1.319485E+01  4.068220E+01  3.239312E+02  6.978129E-01  9.089585E+04  1.145674E+04 -2.927625E+05
  42   1.082976E+00  8.220764E+00 -1.242454E+01  4.166398E+01  3.316754E+02  7.524810E-01  9.568826E+04  1.185073E+04 -3.050797E+05
  43   9.098217E-01  1.058314E+01 -1.020077E+01  4.264517E+01  3.481051E+02  7.376041E-01  1.005799E+05  1.224223E+04 -3.286245E+05
  44   8.670337E-01  1.171712E+01 -9.634663E+00  4.362577E+01  3.574408E+02  7.713642E-01  1.056240E+05  1.264042E+04 -3.463094E+05
  45   8.288438E-01  1.283771E+01 -9.135258E+00  4.460579E+01  3.672839E+02  8.218501E-01  1.107954E+05  1.304051E+04 -3.604088E+05
  46   7.944179E-01  1.395220E+01 -8.689635E+00  4.558521E+01  3.775649E+02  8.582559E-01  1.160950E+05  1.344260E+04 -3.870260E+05
  47   7.631409E-01  1.506569E+01 -8.288408E+00  4.656404E+01  3.882329E+02  8.675946E-01  1.215236E+05  1.384677E+04 -4.157083E+05
  48   8.417941E-01  1.341345E+01 -9.239554E+00  4.754227E+01  3.905885E+02  9.243298E-01  1.271191E+05  1.425762E+04 -4.374718E+05
  49   9.221625E-01  1.167855E+01 -1.026104E+01  4.851953E+01  3.944217E+02  9.938817E-01  1.328449E+05  1.466805E+04 -4.483587E+05
  50   8.991052E-01  1.326349E+01 -9.886976E+00  4.949613E+01  4.003215E+02  1.027222E+00  1.387046E+05  1.508206E+04 -4.807908E+05
  51   8.798018E-01  1.475375E+01 -9.615440E+00  5.047206E+01  4.059873E+02  1.079299E+00  1.446995E+05  1.549955E+04 -5.096286E+05
  52   8.540120E-01  1.651050E+01 -9.257793E+00  5.144737E+01  4.119416E+02  1.137117E+00  1.508305E+05  1.592092E+04 -5.253562E+05
  53   8.283256E-01  1.835629E+01 -8.904819E+00  5.242201E+01  4.180300E+02  1.190369E+00  1.570987E+05  1.634627E+04 -5.593095E+05
  54   8.041749E-01  2.024644E+01 -8.575646E+00  5.339567E+01  4.242196E+02  1.226702E+00  1.635045E+05  1.677553E+04 -5.861574E+05
  55   1.516913E+00  4.685755E+00 -1.826778E+01  5.436712E+01  4.157558E+02  1.238416E+00  1.700469E+05  1.721417E+04 -6.053727E+05
  56   1.747596E+00  4.683968E+00 -2.104563E+01  5.534646E+01  4.074445E+02  1.288868E+00  1.767223E+05  1.766272E+04 -6.501125E+05
  57   1.661330E+00  5.595075E+00 -1.986013E+01  5.638370E+01  4.087604E+02  6.102877E-01  1.835255E+05  1.811007E+04 -6.767166E+05
  58   1.625042E+00  5.816451E+00 -1.935788E+01  5.734598E+01  4.169051E+02  7.904766E-01  1.903498E+05  1.857716E+04 -7.052196E+05
  59   1.590583E+00  6.032581E+00 -1.881210E+01  5.830656E+01  4.253980E+02  9.124602E-01  1.972987E+05  1.904872E+04 -7.994475E+05
  60   1.557834E+00  6.244997E+00 -1.836703E+01  5.926626E+01  4.341726E+02  1.118597E+00  2.043731E+05  1.952451E+04 -7.802955E+05
  61   1.526683E+00  6.454649E+00 -1.791218E+01  6.022546E+01  4.431839E+02  1.323872E+00  2.115758E+05  2.000509E+04 -8.032705E+05
  62   1.497025E+00  6.662076E+00 -1.751280E+01  6.118435E+01  4.523999E+02  1.484570E+00  2.189069E+05  2.049018E+04 -8.482998E+05
  63   1.468769E+00  6.867472E+00 -1.713338E+01  6.214303E+01  4.617972E+02  1.683169E+00  2.263677E+05  2.097984E+04 -8.776533E+05
  64   1.442442E+00  7.074320E+00 -1.677977E+01  6.311123E+01  4.710920E+02  1.738109E+00  2.339601E+05  2.147412E+04 -9.097936E+05
  65   1.417265E+00  7.278559E+00 -1.644239E+01  6.407874E+01  4.805557E+02  1.776668E+00  2.416845E+05  2.197326E+04 -9.579702E+05
  66   1.393193E+00  7.479574E+00 -1.612036E+01  6.504555E+01  4.901772E+02  1.843414E+00  2.495415E+05  2.247703E+04 -9.922107E+05
  67   1.370210E+00  7.676134E+00 -1.581341E+01  6.601166E+01  4.999469E+02  1.912312E+00  2.575330E+05  2.298586E+04 -1.029327E+06
  68   1.348289E+00  7.866859E+00 -1.552098E+01  6.697702E+01  5.098572E+02  1.989010E+00  2.656606E+05  2.350004E+04 -1.064776E+06
  69   1.327409E+00  8.049910E+00 -1.524270E+01  6.794163E+01  5.199021E+02  2.037046E+00  2.739244E+05  2.401934E+04 -1.114957E+06
  70   1.313044E+00  7.657033E+00 -1.508272E+01  6.890482E+01  5.349977E+02  2.140491E+00  2.822168E+05  2.455730E+04 -1.151904E+06
  71   1.288760E+00  8.382019E+00 -1.472827E+01  6.986868E+01  5.403798E+02  2.151309E+00  2.908669E+05  2.507400E+04 -1.208518E+06
  72   1.239845E+00  9.604604E+00 -1.404982E+01  7.083142E+01  5.469422E+02  2.236549E+00  2.996777E+05  2.559350E+04 -1.252251E+06
  73   1.193223E+00  1.081841E+01 -1.341208E+01  7.179330E+01  5.540729E+02  2.300684E+00  3.086476E+05  2.611708E+04 -1.303208E+06
  74   1.150817E+00  1.201248E+01 -1.283751E+01  7.275438E+01  5.614995E+02  2.355359E+00  3.177767E+05  2.664589E+04 -1.359617E+06
  75   1.109798E+00  1.324778E+01 -1.232308E+01  7.371467E+01  5.694264E+02  2.417229E+00  3.270637E+05  2.718033E+04 -1.419783E+06
  76   1.071739E+00  1.448978E+01 -1.181354E+01  7.467418E+01  5.775926E+02  2.500848E+00  3.365087E+05  2.772063E+04 -1.491609E+06
  77   1.036492E+00  1.574114E+01 -1.134608E+01  7.563291E+01  5.859388E+02  2.613990E+00  3.461157E+05  2.826781E+04 -1.519933E+06
  78   9.205222E-01  1.942215E+01 -9.873239E+00  7.659097E+01  6.018883E+02  2.681303E+00  3.558704E+05  2.881240E+04 -1.572824E+06
  79   8.912912E-01  2.102798E+01 -9.494865E+00  7.754816E+01  6.106057E+02  2.706040E+00  3.658006E+05  2.937277E+04 -1.652663E+06
  80   9.447630E-01  1.959006E+01 -1.014746E+01  7.850447E+01  6.118091E+02  2.791711E+00  3.759115E+05  2.995095E+04 -1.725833E+06
  81   1.003596E+00  1.717537E+01 -1.090627E+01  7.945950E+01  6.167836E+02  2.879469E+00  3.861974E+05  3.052934E+04 -1.794280E+06
  82   9.830995E-01  1.867282E+01 -1.059538E+01  8.041378E+01  6.232820E+02  2.980878E+00  3.966544E+05  3.111754E+04 -1.860978E+06
  83   1.019726E+00  1.788620E+01 -1.107017E+01  8.136715E+01  6.267029E+02  3.061724E+00  4.072876E+05  3.171570E+04 -1.935763E+06
  84   1.022997E+00  1.867230E+01 -1.108500E+01  8.231956E+01  6.304162E+02  3.136348E+00  4.180969E+05  3.232424E+04 -2.012907E+06
  85   1.016329E+00  1.984138E+01 -1.096704E+01  8.327109E+01  6.341582E+02  3.235910E+00  4.290826E+05  3.294356E+04 -2.091984E+06
  86   1.006477E+00  2.113283E+01 -1.080870E+01  8.422174E+01  6.378428E+02  3.348914E+00  4.402389E+05  3.357220E+04 -2.165949E+06
  87   1.629109E+00  6.502873E+00 -1.926274E+01  8.517193E+01  6.296816E+02  3.390539E+00  4.515762E+05  3.421944E+04 -2.260859E+06
  88   1.841609E+00  6.262443E+00 -2.183887E+01  8.610327E+01  6.212146E+02  3.663817E+00  4.630767E+05  3.488606E+04 -2.350973E+06
  89   1.786771E+00  7.156620E+00 -2.096243E+01  8.708192E+01  6.217017E+02  3.455458E+00  4.747721E+05  3.555710E+04 -2.439541E+06
  90   1.757879E+00  7.527256E+00 -2.051658E+01  8.806043E+01  6.247693E+02  3.143116E+00  4.865812E+05  3.624762E+04 -2.539313E+06
  91   1.727809E+00  7.920738E+00 -2.007600E+01  8.901542E+01  6.287705E+02  3.159367E+00  4.985714E+05  3.695307E+04 -2.628471E+06
  92   1.697961E+00  8.296927E+00 -1.964889E+01  8.995807E+01  6.334826E+02  3.266467E+00  5.107336E+05  3.767102E+04 -2.740461E+06
  93   1.668736E+00  8.655963E+00 -1.923892E+01  9.089346E+01  6.387419E+02  3.506472E+00  5.230900E+05  3.840604E+04 -2.839535E+06
  94   1.640345E+00  8.999173E+00 -1.884623E+01  9.182449E+01  6.444441E+02  3.761992E+00  5.356275E+05  3.915508E+04 -2.946292E+06
  95   1.612871E+00  9.327685E+00 -1.847043E+01  9.275279E+01  6.505115E+02  4.035179E+00  5.483526E+05  3.991953E+04 -3.069049E+06
  96   1.587444E+00  9.654035E+00 -1.812374E+01  9.369571E+01  6.564304E+02  4.116080E+00  5.612704E+05  4.070038E+04 -3.180144E+06
  97   1.562539E+00  9.967920E+00 -1.778721E+01  9.463762E+01  6.626523E+02  4.212370E+00  5.743924E+05  4.150053E+04 -3.310899E+06
  98   1.538307E+00  1.026645E+01 -1.746238E+01  9.557857E+01  6.691496E+02  4.309377E+00  5.877027E+05  4.231640E+04 -3.438591E+06
  99   1.514816E+00  1.054672E+01 -1.714961E+01  9.651853E+01  6.758916E+02  4.388527E+00  6.012227E+05  4.315345E+04 -3.570384E+06


==> anc/colstop/sbethe/sdbase/eshcor-01.tab <==
# Atomic number =  1   (H )   Projectile: electron
#
#  S(0) =  1.000001E+00
#  I(0) =  5.509095E-01 a.u. =  1.499101E+01 eV
#  D(0) = -2.562478E-04
#
#        Z =  1.00000E+00
#    EXPOT =  1.49928E+01 eV
#       S0 =  1.00000E+00
#   1-S0/Z = -1.00000E-06
#       Ec =  1.00000E+03 eV
#
#    P( 1) =  3.45470E-02
#    P( 2) = -4.67950E-02
#    P( 3) =  2.81540E-02
#    P( 4) = -8.59680E-03
#    P( 5) =  1.31330E-03
#    P( 6) = -7.85570E-05
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04  1.62104E-01
  2.15265E-04  1.52152E-01
  2.44619E-04  1.38667E-01
  2.73973E-04  1.27242E-01
  2.93543E-04  1.20620E-01
  3.42466E-04  1.06321E-01
  3.91390E-04  9.47939E-02
  4.30529E-04  8.72248E-02
  4.89238E-04  7.79504E-02
  5.87085E-04  6.62922E-02
  6.84933E-04  5.75477E-02
  7.82780E-04  5.08560E-02
  8.80628E-04  4.56855E-02
  9.78476E-04  4.14953E-02
  1.07632E-03  3.82312E-02
  1.17417E-03  3.52413E-02
  1.36987E-03  3.07327E-02
  1.56556E-03  2.74181E-02
  1.76126E-03  2.48327E-02
  1.95695E-03  2.26756E-02
  2.15265E-03  2.11663E-02
  2.44619E-03  1.92141E-02
  2.73973E-03  1.76108E-02
  2.93543E-03  1.67072E-02
  3.42466E-03  1.49018E-02
  3.91390E-03  1.35750E-02
  4.30529E-03  1.27543E-02
  4.89238E-03  1.18029E-02
  5.87085E-03  1.07014E-02
  6.84933E-03  9.96167E-03
  7.82780E-03  9.43343E-03
  8.80628E-03  9.03742E-03
  9.78476E-03  8.72883E-03
  1.07632E-02  8.48080E-03
  1.17417E-02  8.27642E-03
  1.36987E-02  7.95770E-03
  1.56556E-02  7.71900E-03
  1.76126E-02  7.53268E-03
  1.95695E-02  7.38298E-03
  2.15265E-02  7.26020E-03
  2.44619E-02  7.11314E-03
  2.73973E-02  6.99885E-03
  2.93543E-02  6.93646E-03
  3.42466E-02  6.81631E-03
  3.91390E-02  6.73346E-03
  4.30529E-02  6.68625E-03
  4.89238E-02  6.63838E-03
  5.87085E-02  6.60024E-03
  6.84933E-02  6.59489E-03
  7.82780E-02  6.60936E-03
  8.80628E-02  6.63614E-03
  9.78476E-02  6.67065E-03
  1.07632E-01  6.70996E-03
  1.17417E-01  6.75217E-03
  1.36987E-01  6.84057E-03
  1.56556E-01  6.92976E-03
  1.76126E-01  7.01688E-03
  1.95695E-01  7.10060E-03
  2.15265E-01  7.18037E-03
  2.44619E-01  7.29233E-03
  2.73973E-01  7.39532E-03
  2.93543E-01  7.45931E-03
  3.42466E-01  7.60457E-03
  3.91390E-01  7.73155E-03
  4.30529E-01  7.82200E-03
  4.89238E-01  7.94214E-03
  5.87085E-01  8.10916E-03
  6.84933E-01  8.24447E-03
  7.82780E-01  8.35602E-03
  8.80628E-01  8.44930E-03
  9.78476E-01  8.52821E-03
  1.07632E+00  8.54394E-03
  1.17417E+00  8.54394E-03
  1.36987E+00  8.54394E-03
  1.56556E+00  8.54394E-03
  1.76126E+00  8.54394E-03
  1.95695E+00  8.54394E-03
  2.15265E+00  8.54394E-03
  2.44619E+00  8.54394E-03
  2.73973E+00  8.54394E-03
  2.93543E+00  8.54394E-03
  3.42466E+00  8.54394E-03
  3.91390E+00  8.54394E-03
  4.30529E+00  8.54394E-03
  4.89238E+00  8.54394E-03
  5.87085E+00  8.54394E-03
  6.84933E+00  8.54394E-03
  7.82780E+00  8.54394E-03
  8.80628E+00  8.54394E-03
  9.78476E+00  8.54394E-03
  1.07632E+01  8.54394E-03
  1.17417E+01  8.54394E-03
  1.36987E+01  8.54394E-03
  1.56556E+01  8.54394E-03
  1.76126E+01  8.54394E-03
  1.95695E+01  8.54394E-03
  2.15265E+01  8.54394E-03
  2.44619E+01  8.54394E-03
  2.73973E+01  8.54394E-03
  2.93543E+01  8.54394E-03
  3.42466E+01  8.54394E-03
  3.91390E+01  8.54394E-03
  4.30529E+01  8.54394E-03
  4.89238E+01  8.54394E-03
  5.87085E+01  8.54394E-03
  6.84933E+01  8.54394E-03
  7.82780E+01  8.54394E-03
  8.80628E+01  8.54394E-03
  9.78476E+01  8.54394E-03
  1.07632E+02  8.54394E-03
  1.17417E+02  8.54394E-03
  1.36987E+02  8.54394E-03
  1.56556E+02  8.54394E-03
  1.76126E+02  8.54394E-03
  1.95695E+02  8.54394E-03
  2.15265E+02  8.54394E-03
  2.44619E+02  8.54394E-03
  2.73973E+02  8.54394E-03
  2.93543E+02  8.54394E-03
  3.42466E+02  8.54394E-03
  3.91390E+02  8.54394E-03
  4.30529E+02  8.54394E-03
  4.89238E+02  8.54394E-03
  5.87085E+02  8.54394E-03
  6.84933E+02  8.54394E-03
  7.82780E+02  8.54394E-03
  8.80628E+02  8.54394E-03
  9.78476E+02  8.54394E-03
  1.07632E+03  8.54394E-03
  1.17417E+03  8.54394E-03
  1.36987E+03  8.54394E-03
  1.56556E+03  8.54394E-03
  1.76126E+03  8.54394E-03
  1.95695E+03  8.54394E-03
  2.15265E+03  8.54394E-03
  2.44619E+03  8.54394E-03
  2.73973E+03  8.54394E-03
  2.93543E+03  8.54394E-03
  3.42466E+03  8.54394E-03
  3.91390E+03  8.54394E-03
  4.30529E+03  8.54394E-03
  4.89238E+03  8.54394E-03
  5.87085E+03  8.54394E-03
  6.84933E+03  8.54394E-03
  7.82780E+03  8.54394E-03
  8.80628E+03  8.54394E-03
  9.78476E+03  8.54394E-03
  1.07632E+04  8.54394E-03
  1.17417E+04  8.54394E-03
  1.36987E+04  8.54394E-03
  1.56556E+04  8.54394E-03
  1.76126E+04  8.54394E-03
  1.95695E+04  8.54394E-03


==> anc/colstop/sbethe/sdbase/eshcor-02.tab <==
# Atomic number =  2   (He)   Projectile: electron
#
#  S(0) =  1.999806E+00
#  I(0) =  1.458556E+00 a.u. =  3.968933E+01 eV
#  D(0) =  3.912323E-04
#
#        Z =  2.00000E+00
#    EXPOT =  3.97246E+01 eV
#       S0 =  1.99981E+00
#   1-S0/Z =  9.70000E-05
#       Ec =  2.00000E+03 eV
#
#    P( 1) =  2.93160E-02
#    P( 2) = -4.96220E-02
#    P( 3) =  3.60570E-02
#    P( 4) = -1.31000E-02
#    P( 5) =  2.39760E-03
#    P( 6) = -1.70910E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04  2.36751E-01
  2.15265E-04  2.40213E-01
  2.44619E-04  2.40258E-01
  2.73973E-04  2.36701E-01
  2.93543E-04  2.33043E-01
  3.42466E-04  2.22033E-01
  3.91390E-04  2.09949E-01
  4.30529E-04  2.00378E-01
  4.89238E-04  1.86841E-01
  5.87085E-04  1.66729E-01
  6.84933E-04  1.49902E-01
  7.82780E-04  1.35875E-01
  8.80628E-04  1.24053E-01
  9.78476E-04  1.13953E-01
  1.07632E-03  1.05261E-01
  1.17417E-03  9.79941E-02
  1.36987E-03  8.56481E-02
  1.56556E-03  7.59308E-02
  1.76126E-03  6.82665E-02
  1.95695E-03  6.19722E-02
  2.15265E-03  5.69264E-02
  2.44619E-03  5.03767E-02
  2.73973E-03  4.53072E-02
  2.93543E-03  4.24912E-02
  3.42466E-03  3.67424E-02
  3.91390E-03  3.23996E-02
  4.30529E-03  2.97731E-02
  4.89238E-03  2.65052E-02
  5.87085E-03  2.24055E-02
  6.84933E-03  1.94565E-02
  7.82780E-03  1.72599E-02
  8.80628E-03  1.55724E-02
  9.78476E-03  1.42411E-02
  1.07632E-02  1.31669E-02
  1.17417E-02  1.22833E-02
  1.36987E-02  1.09174E-02
  1.56556E-02  9.91129E-03
  1.76126E-02  9.13885E-03
  1.95695E-02  8.52639E-03
  2.15265E-02  8.02820E-03
  2.44619E-02  7.43273E-03
  2.73973E-02  6.96576E-03
  2.93543E-02  6.70635E-03
  3.42466E-02  6.18705E-03
  3.91390E-02  5.79703E-03
  4.30529E-02  5.54883E-03
  4.89238E-02  5.25173E-03
  5.87085E-02  4.89229E-03
  6.84933E-02  4.64174E-03
  7.82780E-02  4.46079E-03
  8.80628E-02  4.32707E-03
  9.78476E-02  4.22681E-03
  1.07632E-01  4.15104E-03
  1.17417E-01  4.09366E-03
  1.36987E-01  4.01810E-03
  1.56556E-01  3.97784E-03
  1.76126E-01  3.96027E-03
  1.95695E-01  3.95778E-03
  2.15265E-01  3.96553E-03
  2.44619E-01  3.98969E-03
  2.73973E-01  4.02316E-03
  2.93543E-01  4.04860E-03
  3.42466E-01  4.11788E-03
  3.91390E-01  4.19010E-03
  4.30529E-01  4.24758E-03
  4.89238E-01  4.33127E-03
  5.87085E-01  4.46110E-03
  6.84933E-01  4.57789E-03
  7.82780E-01  4.68243E-03
  8.80628E-01  4.77610E-03
  9.78476E-01  4.86031E-03
  1.07632E+00  4.87769E-03
  1.17417E+00  4.87769E-03
  1.36987E+00  4.87769E-03
  1.56556E+00  4.87769E-03
  1.76126E+00  4.87769E-03
  1.95695E+00  4.87769E-03
  2.15265E+00  4.87769E-03
  2.44619E+00  4.87769E-03
  2.73973E+00  4.87769E-03
  2.93543E+00  4.87769E-03
  3.42466E+00  4.87769E-03
  3.91390E+00  4.87769E-03
  4.30529E+00  4.87769E-03
  4.89238E+00  4.87769E-03
  5.87085E+00  4.87769E-03
  6.84933E+00  4.87769E-03
  7.82780E+00  4.87769E-03
  8.80628E+00  4.87769E-03
  9.78476E+00  4.87769E-03
  1.07632E+01  4.87769E-03
  1.17417E+01  4.87769E-03
  1.36987E+01  4.87769E-03
  1.56556E+01  4.87769E-03
  1.76126E+01  4.87769E-03
  1.95695E+01  4.87769E-03
  2.15265E+01  4.87769E-03
  2.44619E+01  4.87769E-03
  2.73973E+01  4.87769E-03
  2.93543E+01  4.87769E-03
  3.42466E+01  4.87769E-03
  3.91390E+01  4.87769E-03
  4.30529E+01  4.87769E-03
  4.89238E+01  4.87769E-03
  5.87085E+01  4.87769E-03
  6.84933E+01  4.87769E-03
  7.82780E+01  4.87769E-03
  8.80628E+01  4.87769E-03
  9.78476E+01  4.87769E-03
  1.07632E+02  4.87769E-03
  1.17417E+02  4.87769E-03
  1.36987E+02  4.87769E-03
  1.56556E+02  4.87769E-03
  1.76126E+02  4.87769E-03
  1.95695E+02  4.87769E-03
  2.15265E+02  4.87769E-03
  2.44619E+02  4.87769E-03
  2.73973E+02  4.87769E-03
  2.93543E+02  4.87769E-03
  3.42466E+02  4.87769E-03
  3.91390E+02  4.87769E-03
  4.30529E+02  4.87769E-03
  4.89238E+02  4.87769E-03
  5.87085E+02  4.87769E-03
  6.84933E+02  4.87769E-03
  7.82780E+02  4.87769E-03
  8.80628E+02  4.87769E-03
  9.78476E+02  4.87769E-03
  1.07632E+03  4.87769E-03
  1.17417E+03  4.87769E-03
  1.36987E+03  4.87769E-03
  1.56556E+03  4.87769E-03
  1.76126E+03  4.87769E-03
  1.95695E+03  4.87769E-03
  2.15265E+03  4.87769E-03
  2.44619E+03  4.87769E-03
  2.73973E+03  4.87769E-03
  2.93543E+03  4.87769E-03
  3.42466E+03  4.87769E-03
  3.91390E+03  4.87769E-03
  4.30529E+03  4.87769E-03
  4.89238E+03  4.87769E-03
  5.87085E+03  4.87769E-03
  6.84933E+03  4.87769E-03
  7.82780E+03  4.87769E-03
  8.80628E+03  4.87769E-03
  9.78476E+03  4.87769E-03
  1.07632E+04  4.87769E-03
  1.17417E+04  4.87769E-03
  1.36987E+04  4.87769E-03
  1.56556E+04  4.87769E-03
  1.76126E+04  4.87769E-03
  1.95695E+04  4.87769E-03


==> anc/colstop/sbethe/sdbase/eshcor-03.tab <==
# Atomic number =  3   (Li)   Projectile: electron
#
#  S(0) =  2.999331E+00
#  I(0) =  1.249357E+00 a.u. =  3.399674E+01 eV
#  D(0) =  1.327218E-03
#
#        Z =  3.00000E+00
#    EXPOT =  3.40675E+01 eV
#       S0 =  2.99933E+00
#   1-S0/Z =  2.23000E-04
#       Ec =  3.00000E+03 eV
#
#    P( 1) =  2.23510E-02
#    P( 2) = -4.43800E-02
#    P( 3) =  3.63510E-02
#    P( 4) = -1.46540E-02
#    P( 5) =  3.01250E-03
#    P( 6) = -2.40270E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -1.99826E-02
  2.15265E-04  1.80460E-02
  2.44619E-04  6.23578E-02
  2.73973E-04  9.52208E-02
  2.93543E-04  1.12392E-01
  3.42466E-04  1.43193E-01
  3.91390E-04  1.62144E-01
  4.30529E-04  1.71805E-01
  4.89238E-04  1.79981E-01
  5.87085E-04  1.83852E-01
  6.84933E-04  1.81209E-01
  7.82780E-04  1.75645E-01
  8.80628E-04  1.68679E-01
  9.78476E-04  1.61310E-01
  1.07632E-03  1.53947E-01
  1.17417E-03  1.46947E-01
  1.36987E-03  1.33856E-01
  1.56556E-03  1.22387E-01
  1.76126E-03  1.12476E-01
  1.95695E-03  1.03822E-01
  2.15265E-03  9.62505E-02
  2.44619E-03  8.67079E-02
  2.73973E-03  7.87569E-02
  2.93543E-03  7.42675E-02
  3.42466E-03  6.46904E-02
  3.91390E-03  5.72244E-02
  4.30529E-03  5.24597E-02
  4.89238E-03  4.64380E-02
  5.87085E-03  3.90709E-02
  6.84933E-03  3.37551E-02
  7.82780E-03  2.96830E-02
  8.80628E-03  2.64639E-02
  9.78476E-03  2.38694E-02
  1.07632E-02  2.17415E-02
  1.17417E-02  1.99690E-02
  1.36987E-02  1.71934E-02
  1.56556E-02  1.51257E-02
  1.76126E-02  1.35289E-02
  1.95695E-02  1.22599E-02
  2.15265E-02  1.12273E-02
  2.44619E-02  9.99504E-03
  2.73973E-02  9.03154E-03
  2.93543E-02  8.49778E-03
  3.42466E-02  7.43271E-03
  3.91390E-02  6.63515E-03
  4.30529E-02  6.12774E-03
  4.89238E-02  5.51873E-03
  5.87085E-02  4.77432E-03
  6.84933E-02  4.24352E-03
  7.82780E-02  3.84734E-03
  8.80628E-02  3.54175E-03
  9.78476E-02  3.30017E-03
  1.07632E-01  3.10553E-03
  1.17417E-01  2.94633E-03
  1.36987E-01  2.70442E-03
  1.56556E-01  2.53295E-03
  1.76126E-01  2.40852E-03
  1.95695E-01  2.31687E-03
  2.15265E-01  2.24884E-03
  2.44619E-01  2.17817E-03
  2.73973E-01  2.13372E-03
  2.93543E-01  2.11441E-03
  3.42466E-01  2.09075E-03
  3.91390E-01  2.09000E-03
  4.30529E-01  2.09950E-03
  4.89238E-01  2.12400E-03
  5.87085E-01  2.17931E-03
  6.84933E-01  2.24182E-03
  7.82780E-01  2.30554E-03
  8.80628E-01  2.36782E-03
  9.78476E-01  2.42750E-03
  1.07632E+00  2.44023E-03
  1.17417E+00  2.44023E-03
  1.36987E+00  2.44023E-03
  1.56556E+00  2.44023E-03
  1.76126E+00  2.44023E-03
  1.95695E+00  2.44023E-03
  2.15265E+00  2.44023E-03
  2.44619E+00  2.44023E-03
  2.73973E+00  2.44023E-03
  2.93543E+00  2.44023E-03
  3.42466E+00  2.44023E-03
  3.91390E+00  2.44023E-03
  4.30529E+00  2.44023E-03
  4.89238E+00  2.44023E-03
  5.87085E+00  2.44023E-03
  6.84933E+00  2.44023E-03
  7.82780E+00  2.44023E-03
  8.80628E+00  2.44023E-03
  9.78476E+00  2.44023E-03
  1.07632E+01  2.44023E-03
  1.17417E+01  2.44023E-03
  1.36987E+01  2.44023E-03
  1.56556E+01  2.44023E-03
  1.76126E+01  2.44023E-03
  1.95695E+01  2.44023E-03
  2.15265E+01  2.44023E-03
  2.44619E+01  2.44023E-03
  2.73973E+01  2.44023E-03
  2.93543E+01  2.44023E-03
  3.42466E+01  2.44023E-03
  3.91390E+01  2.44023E-03
  4.30529E+01  2.44023E-03
  4.89238E+01  2.44023E-03
  5.87085E+01  2.44023E-03
  6.84933E+01  2.44023E-03
  7.82780E+01  2.44023E-03
  8.80628E+01  2.44023E-03
  9.78476E+01  2.44023E-03
  1.07632E+02  2.44023E-03
  1.17417E+02  2.44023E-03
  1.36987E+02  2.44023E-03
  1.56556E+02  2.44023E-03
  1.76126E+02  2.44023E-03
  1.95695E+02  2.44023E-03
  2.15265E+02  2.44023E-03
  2.44619E+02  2.44023E-03
  2.73973E+02  2.44023E-03
  2.93543E+02  2.44023E-03
  3.42466E+02  2.44023E-03
  3.91390E+02  2.44023E-03
  4.30529E+02  2.44023E-03
  4.89238E+02  2.44023E-03
  5.87085E+02  2.44023E-03
  6.84933E+02  2.44023E-03
  7.82780E+02  2.44023E-03
  8.80628E+02  2.44023E-03
  9.78476E+02  2.44023E-03
  1.07632E+03  2.44023E-03
  1.17417E+03  2.44023E-03
  1.36987E+03  2.44023E-03
  1.56556E+03  2.44023E-03
  1.76126E+03  2.44023E-03
  1.95695E+03  2.44023E-03
  2.15265E+03  2.44023E-03
  2.44619E+03  2.44023E-03
  2.73973E+03  2.44023E-03
  2.93543E+03  2.44023E-03
  3.42466E+03  2.44023E-03
  3.91390E+03  2.44023E-03
  4.30529E+03  2.44023E-03
  4.89238E+03  2.44023E-03
  5.87085E+03  2.44023E-03
  6.84933E+03  2.44023E-03
  7.82780E+03  2.44023E-03
  8.80628E+03  2.44023E-03
  9.78476E+03  2.44023E-03
  1.07632E+04  2.44023E-03
  1.17417E+04  2.44023E-03
  1.36987E+04  2.44023E-03
  1.56556E+04  2.44023E-03
  1.76126E+04  2.44023E-03
  1.95695E+04  2.44023E-03


==> anc/colstop/sbethe/sdbase/eshcor-04.tab <==
# Atomic number =  4   (Be)   Projectile: electron
#
#  S(0) =  3.998664E+00
#  I(0) =  1.418214E+00 a.u. =  3.859157E+01 eV
#  D(0) =  2.818309E-03
#
#        Z =  4.00000E+00
#    EXPOT =  3.87094E+01 eV
#       S0 =  3.99866E+00
#   1-S0/Z =  3.34000E-04
#       Ec =  4.00000E+03 eV
#
#    P( 1) =  2.30220E-02
#    P( 2) = -5.13420E-02
#    P( 3) =  4.57680E-02
#    P( 4) = -1.99310E-02
#    P( 5) =  4.43200E-03
#    P( 6) = -3.82830E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.53811E-01
  2.15265E-04 -2.05516E-01
  2.44619E-04 -1.46576E-01
  2.73973E-04 -9.86439E-02
  2.93543E-04 -7.13009E-02
  3.42466E-04 -1.58707E-02
  3.91390E-04  2.55151E-02
  4.30529E-04  5.10087E-02
  4.89238E-04  8.01906E-02
  5.87085E-04  1.11896E-01
  6.84933E-04  1.30558E-01
  7.82780E-04  1.40930E-01
  8.80628E-04  1.46336E-01
  9.78476E-04  1.48511E-01
  1.07632E-03  1.48714E-01
  1.17417E-03  1.47355E-01
  1.36987E-03  1.42409E-01
  1.56556E-03  1.36134E-01
  1.76126E-03  1.29358E-01
  1.95695E-03  1.22661E-01
  2.15265E-03  1.16248E-01
  2.44619E-03  1.07451E-01
  2.73973E-03  9.95990E-02
  2.93543E-03  9.47905E-02
  3.42466E-03  8.44085E-02
  3.91390E-03  7.59147E-02
  4.30529E-03  7.00969E-02
  4.89238E-03  6.28625E-02
  5.87085E-03  5.35257E-02
  6.84933E-03  4.63578E-02
  7.82780E-03  4.07623E-02
  8.80628E-03  3.64995E-02
  9.78476E-03  3.29768E-02
  1.07632E-02  3.00350E-02
  1.17417E-02  2.75516E-02
  1.36987E-02  2.36091E-02
  1.56556E-02  2.06356E-02
  1.76126E-02  1.83224E-02
  1.95695E-02  1.64759E-02
  2.15265E-02  1.49700E-02
  2.44619E-02  1.31705E-02
  2.73973E-02  1.17635E-02
  2.93543E-02  1.09846E-02
  3.42466E-02  9.43242E-03
  3.91390E-02  8.27262E-03
  4.30529E-02  7.53601E-03
  4.89238E-02  6.65298E-03
  5.87085E-02  5.57413E-03
  6.84933E-02  4.80351E-03
  7.82780E-02  4.22592E-03
  8.80628E-02  3.77763E-03
  9.78476E-02  3.42043E-03
  1.07632E-01  3.12990E-03
  1.17417E-01  2.88972E-03
  1.36987E-01  2.51809E-03
  1.56556E-01  2.24699E-03
  1.76126E-01  2.04342E-03
  1.95695E-01  1.88735E-03
  2.15265E-01  1.76585E-03
  2.44619E-01  1.63017E-03
  2.73973E-01  1.53409E-03
  2.93543E-01  1.48598E-03
  3.42466E-01  1.40471E-03
  3.91390E-01  1.36118E-03
  4.30529E-01  1.34396E-03
  4.89238E-01  1.33736E-03
  5.87085E-01  1.35712E-03
  6.84933E-01  1.39708E-03
  7.82780E-01  1.44644E-03
  8.80628E-01  1.49977E-03
  9.78476E-01  1.55421E-03
  1.07632E+00  1.56617E-03
  1.17417E+00  1.56617E-03
  1.36987E+00  1.56617E-03
  1.56556E+00  1.56617E-03
  1.76126E+00  1.56617E-03
  1.95695E+00  1.56617E-03
  2.15265E+00  1.56617E-03
  2.44619E+00  1.56617E-03
  2.73973E+00  1.56617E-03
  2.93543E+00  1.56617E-03
  3.42466E+00  1.56617E-03
  3.91390E+00  1.56617E-03
  4.30529E+00  1.56617E-03
  4.89238E+00  1.56617E-03
  5.87085E+00  1.56617E-03
  6.84933E+00  1.56617E-03
  7.82780E+00  1.56617E-03
  8.80628E+00  1.56617E-03
  9.78476E+00  1.56617E-03
  1.07632E+01  1.56617E-03
  1.17417E+01  1.56617E-03
  1.36987E+01  1.56617E-03
  1.56556E+01  1.56617E-03
  1.76126E+01  1.56617E-03
  1.95695E+01  1.56617E-03
  2.15265E+01  1.56617E-03
  2.44619E+01  1.56617E-03
  2.73973E+01  1.56617E-03
  2.93543E+01  1.56617E-03
  3.42466E+01  1.56617E-03
  3.91390E+01  1.56617E-03
  4.30529E+01  1.56617E-03
  4.89238E+01  1.56617E-03
  5.87085E+01  1.56617E-03
  6.84933E+01  1.56617E-03
  7.82780E+01  1.56617E-03
  8.80628E+01  1.56617E-03
  9.78476E+01  1.56617E-03
  1.07632E+02  1.56617E-03
  1.17417E+02  1.56617E-03
  1.36987E+02  1.56617E-03
  1.56556E+02  1.56617E-03
  1.76126E+02  1.56617E-03
  1.95695E+02  1.56617E-03
  2.15265E+02  1.56617E-03
  2.44619E+02  1.56617E-03
  2.73973E+02  1.56617E-03
  2.93543E+02  1.56617E-03
  3.42466E+02  1.56617E-03
  3.91390E+02  1.56617E-03
  4.30529E+02  1.56617E-03
  4.89238E+02  1.56617E-03
  5.87085E+02  1.56617E-03
  6.84933E+02  1.56617E-03
  7.82780E+02  1.56617E-03
  8.80628E+02  1.56617E-03
  9.78476E+02  1.56617E-03
  1.07632E+03  1.56617E-03
  1.17417E+03  1.56617E-03
  1.36987E+03  1.56617E-03
  1.56556E+03  1.56617E-03
  1.76126E+03  1.56617E-03
  1.95695E+03  1.56617E-03
  2.15265E+03  1.56617E-03
  2.44619E+03  1.56617E-03
  2.73973E+03  1.56617E-03
  2.93543E+03  1.56617E-03
  3.42466E+03  1.56617E-03
  3.91390E+03  1.56617E-03
  4.30529E+03  1.56617E-03
  4.89238E+03  1.56617E-03
  5.87085E+03  1.56617E-03
  6.84933E+03  1.56617E-03
  7.82780E+03  1.56617E-03
  8.80628E+03  1.56617E-03
  9.78476E+03  1.56617E-03
  1.07632E+04  1.56617E-03
  1.17417E+04  1.56617E-03
  1.36987E+04  1.56617E-03
  1.56556E+04  1.56617E-03
  1.76126E+04  1.56617E-03
  1.95695E+04  1.56617E-03


==> anc/colstop/sbethe/sdbase/eshcor-05.tab <==
# Atomic number =  5   (B )   Projectile: electron
#
#  S(0) =  4.997820E+00
#  I(0) =  1.798837E+00 a.u. =  4.894885E+01 eV
#  D(0) =  4.174421E-03
#
#        Z =  5.00000E+00
#    EXPOT =  4.91411E+01 eV
#       S0 =  4.99782E+00
#   1-S0/Z =  4.36000E-04
#       Ec =  5.00000E+03 eV
#
#    P( 1) =  3.83720E-02
#    P( 2) = -8.33940E-02
#    P( 3) =  7.51330E-02
#    P( 4) = -3.36910E-02
#    P( 5) =  7.73590E-03
#    P( 6) = -6.97650E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.41194E-01
  2.15265E-04 -3.03886E-01
  2.44619E-04 -2.54422E-01
  2.73973E-04 -2.11062E-01
  2.93543E-04 -1.84879E-01
  3.42466E-04 -1.26750E-01
  3.91390E-04 -7.98329E-02
  4.30529E-04 -4.96575E-02
  4.89238E-04 -1.24531E-02
  5.87085E-04  3.32090E-02
  6.84933E-04  6.46765E-02
  7.82780E-04  8.66190E-02
  8.80628E-04  1.02094E-01
  9.78476E-04  1.12896E-01
  1.07632E-03  1.20452E-01
  1.17417E-03  1.25378E-01
  1.36987E-03  1.30450E-01
  1.56556E-03  1.31455E-01
  1.76126E-03  1.30093E-01
  1.95695E-03  1.27409E-01
  2.15265E-03  1.23991E-01
  2.44619E-03  1.18298E-01
  2.73973E-03  1.12427E-01
  2.93543E-03  1.08598E-01
  3.42466E-03  9.94876E-02
  3.91390E-03  9.15049E-02
  4.30529E-03  8.56803E-02
  4.89238E-03  7.80994E-02
  5.87085E-03  6.78466E-02
  6.84933E-03  5.97280E-02
  7.82780E-03  5.33841E-02
  8.80628E-03  4.81854E-02
  9.78476E-03  4.38018E-02
  1.07632E-02  4.01616E-02
  1.17417E-02  3.71066E-02
  1.36987E-02  3.21421E-02
  1.56556E-02  2.83200E-02
  1.76126E-02  2.53093E-02
  1.95695E-02  2.28876E-02
  2.15265E-02  2.09031E-02
  2.44619E-02  1.85242E-02
  2.73973E-02  1.66610E-02
  2.93543E-02  1.56293E-02
  3.42466E-02  1.35751E-02
  3.91390E-02  1.20436E-02
  4.30529E-02  1.10733E-02
  4.89238E-02  9.91333E-03
  5.87085E-02  8.50190E-03
  6.84933E-02  7.49827E-03
  7.82780E-02  6.74885E-03
  8.80628E-02  6.16900E-03
  9.78476E-02  5.70818E-03
  1.07632E-01  5.33426E-03
  1.17417E-01  5.02579E-03
  1.36987E-01  4.54992E-03
  1.56556E-01  4.20418E-03
  1.76126E-01  3.94570E-03
  1.95695E-01  3.74851E-03
  2.15265E-01  3.59590E-03
  2.44619E-01  3.42697E-03
  2.73973E-01  3.30900E-03
  2.93543E-01  3.25084E-03
  3.42466E-01  3.15549E-03
  3.91390E-01  3.10844E-03
  4.30529E-01  3.09324E-03
  4.89238E-01  3.09479E-03
  5.87085E-01  3.13590E-03
  6.84933E-01  3.20173E-03
  7.82780E-01  3.27848E-03
  8.80628E-01  3.35926E-03
  9.78476E-01  3.44052E-03
  1.07632E+00  3.45825E-03
  1.17417E+00  3.45825E-03
  1.36987E+00  3.45825E-03
  1.56556E+00  3.45825E-03
  1.76126E+00  3.45825E-03
  1.95695E+00  3.45825E-03
  2.15265E+00  3.45825E-03
  2.44619E+00  3.45825E-03
  2.73973E+00  3.45825E-03
  2.93543E+00  3.45825E-03
  3.42466E+00  3.45825E-03
  3.91390E+00  3.45825E-03
  4.30529E+00  3.45825E-03
  4.89238E+00  3.45825E-03
  5.87085E+00  3.45825E-03
  6.84933E+00  3.45825E-03
  7.82780E+00  3.45825E-03
  8.80628E+00  3.45825E-03
  9.78476E+00  3.45825E-03
  1.07632E+01  3.45825E-03
  1.17417E+01  3.45825E-03
  1.36987E+01  3.45825E-03
  1.56556E+01  3.45825E-03
  1.76126E+01  3.45825E-03
  1.95695E+01  3.45825E-03
  2.15265E+01  3.45825E-03
  2.44619E+01  3.45825E-03
  2.73973E+01  3.45825E-03
  2.93543E+01  3.45825E-03
  3.42466E+01  3.45825E-03
  3.91390E+01  3.45825E-03
  4.30529E+01  3.45825E-03
  4.89238E+01  3.45825E-03
  5.87085E+01  3.45825E-03
  6.84933E+01  3.45825E-03
  7.82780E+01  3.45825E-03
  8.80628E+01  3.45825E-03
  9.78476E+01  3.45825E-03
  1.07632E+02  3.45825E-03
  1.17417E+02  3.45825E-03
  1.36987E+02  3.45825E-03
  1.56556E+02  3.45825E-03
  1.76126E+02  3.45825E-03
  1.95695E+02  3.45825E-03
  2.15265E+02  3.45825E-03
  2.44619E+02  3.45825E-03
  2.73973E+02  3.45825E-03
  2.93543E+02  3.45825E-03
  3.42466E+02  3.45825E-03
  3.91390E+02  3.45825E-03
  4.30529E+02  3.45825E-03
  4.89238E+02  3.45825E-03
  5.87085E+02  3.45825E-03
  6.84933E+02  3.45825E-03
  7.82780E+02  3.45825E-03
  8.80628E+02  3.45825E-03
  9.78476E+02  3.45825E-03
  1.07632E+03  3.45825E-03
  1.17417E+03  3.45825E-03
  1.36987E+03  3.45825E-03
  1.56556E+03  3.45825E-03
  1.76126E+03  3.45825E-03
  1.95695E+03  3.45825E-03
  2.15265E+03  3.45825E-03
  2.44619E+03  3.45825E-03
  2.73973E+03  3.45825E-03
  2.93543E+03  3.45825E-03
  3.42466E+03  3.45825E-03
  3.91390E+03  3.45825E-03
  4.30529E+03  3.45825E-03
  4.89238E+03  3.45825E-03
  5.87085E+03  3.45825E-03
  6.84933E+03  3.45825E-03
  7.82780E+03  3.45825E-03
  8.80628E+03  3.45825E-03
  9.78476E+03  3.45825E-03
  1.07632E+04  3.45825E-03
  1.17417E+04  3.45825E-03
  1.36987E+04  3.45825E-03
  1.56556E+04  3.45825E-03
  1.76126E+04  3.45825E-03
  1.95695E+04  3.45825E-03


==> anc/colstop/sbethe/sdbase/eshcor-06.tab <==
# Atomic number =  6   (C )   Projectile: electron
#
#  S(0) =  5.996630E+00
#  I(0) =  2.274934E+00 a.u. =  6.190411E+01 eV
#  D(0) =  6.221566E-03
#
#        Z =  6.00000E+00
#    EXPOT =  6.22104E+01 eV
#       S0 =  5.99663E+00
#   1-S0/Z =  5.61670E-04
#       Ec =  6.00000E+03 eV
#
#    P( 1) =  4.02490E-02
#    P( 2) = -9.34010E-02
#    P( 3) =  8.77850E-02
#    P( 4) = -4.08890E-02
#    P( 5) =  9.78360E-03
#    P( 6) = -9.23060E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.46614E-01
  2.15265E-04 -3.15551E-01
  2.44619E-04 -2.75247E-01
  2.73973E-04 -2.40597E-01
  2.93543E-04 -2.19896E-01
  3.42466E-04 -1.74570E-01
  3.91390E-04 -1.36071E-01
  4.30529E-04 -1.08926E-01
  4.89238E-04 -7.28315E-02
  5.87085E-04 -2.42796E-02
  6.84933E-04  1.09148E-02
  7.82780E-04  3.74830E-02
  8.80628E-04  5.77404E-02
  9.78476E-04  7.34532E-02
  1.07632E-03  8.56228E-02
  1.17417E-03  9.49401E-02
  1.36987E-03  1.07762E-01
  1.56556E-03  1.15053E-01
  1.76126E-03  1.18908E-01
  1.95695E-03  1.20424E-01
  2.15265E-03  1.20517E-01
  2.44619E-03  1.18730E-01
  2.73973E-03  1.15759E-01
  2.93543E-03  1.13454E-01
  3.42466E-03  1.07033E-01
  3.91390E-03  1.00551E-01
  4.30529E-03  9.54917E-02
  4.89238E-03  8.85208E-02
  5.87085E-03  7.84949E-02
  6.84933E-03  7.01024E-02
  7.82780E-03  6.32177E-02
  8.80628E-03  5.74516E-02
  9.78476E-03  5.25218E-02
  1.07632E-02  4.83007E-02
  1.17417E-02  4.48165E-02
  1.36987E-02  3.89958E-02
  1.56556E-02  3.44355E-02
  1.76126E-02  3.07746E-02
  1.95695E-02  2.77898E-02
  2.15265E-02  2.53195E-02
  2.44619E-02  2.23315E-02
  2.73973E-02  1.99727E-02
  2.93543E-02  1.86602E-02
  3.42466E-02  1.60350E-02
  3.91390E-02  1.40689E-02
  4.30529E-02  1.28200E-02
  4.89238E-02  1.13242E-02
  5.87085E-02  9.50112E-03
  6.84933E-02  8.20286E-03
  7.82780E-02  7.23216E-03
  8.80628E-02  6.47997E-03
  9.78476E-02  5.88104E-03
  1.07632E-01  5.39393E-03
  1.17417E-01  4.99098E-03
  1.36987E-01  4.36634E-03
  1.56556E-01  3.90882E-03
  1.76126E-01  3.56342E-03
  1.95695E-01  3.29684E-03
  2.15265E-01  3.08770E-03
  2.44619E-01  2.85150E-03
  2.73973E-01  2.68145E-03
  2.93543E-01  2.59481E-03
  3.42466E-01  2.44402E-03
  3.91390E-01  2.35745E-03
  4.30529E-01  2.31849E-03
  4.89238E-01  2.29358E-03
  5.87085E-01  2.30687E-03
  6.84933E-01  2.35748E-03
  7.82780E-01  2.42663E-03
  8.80628E-01  2.50467E-03
  9.78476E-01  2.58639E-03
  1.07632E+00  2.60454E-03
  1.17417E+00  2.60454E-03
  1.36987E+00  2.60454E-03
  1.56556E+00  2.60454E-03
  1.76126E+00  2.60454E-03
  1.95695E+00  2.60454E-03
  2.15265E+00  2.60454E-03
  2.44619E+00  2.60454E-03
  2.73973E+00  2.60454E-03
  2.93543E+00  2.60454E-03
  3.42466E+00  2.60454E-03
  3.91390E+00  2.60454E-03
  4.30529E+00  2.60454E-03
  4.89238E+00  2.60454E-03
  5.87085E+00  2.60454E-03
  6.84933E+00  2.60454E-03
  7.82780E+00  2.60454E-03
  8.80628E+00  2.60454E-03
  9.78476E+00  2.60454E-03
  1.07632E+01  2.60454E-03
  1.17417E+01  2.60454E-03
  1.36987E+01  2.60454E-03
  1.56556E+01  2.60454E-03
  1.76126E+01  2.60454E-03
  1.95695E+01  2.60454E-03
  2.15265E+01  2.60454E-03
  2.44619E+01  2.60454E-03
  2.73973E+01  2.60454E-03
  2.93543E+01  2.60454E-03
  3.42466E+01  2.60454E-03
  3.91390E+01  2.60454E-03
  4.30529E+01  2.60454E-03
  4.89238E+01  2.60454E-03
  5.87085E+01  2.60454E-03
  6.84933E+01  2.60454E-03
  7.82780E+01  2.60454E-03
  8.80628E+01  2.60454E-03
  9.78476E+01  2.60454E-03
  1.07632E+02  2.60454E-03
  1.17417E+02  2.60454E-03
  1.36987E+02  2.60454E-03
  1.56556E+02  2.60454E-03
  1.76126E+02  2.60454E-03
  1.95695E+02  2.60454E-03
  2.15265E+02  2.60454E-03
  2.44619E+02  2.60454E-03
  2.73973E+02  2.60454E-03
  2.93543E+02  2.60454E-03
  3.42466E+02  2.60454E-03
  3.91390E+02  2.60454E-03
  4.30529E+02  2.60454E-03
  4.89238E+02  2.60454E-03
  5.87085E+02  2.60454E-03
  6.84933E+02  2.60454E-03
  7.82780E+02  2.60454E-03
  8.80628E+02  2.60454E-03
  9.78476E+02  2.60454E-03
  1.07632E+03  2.60454E-03
  1.17417E+03  2.60454E-03
  1.36987E+03  2.60454E-03
  1.56556E+03  2.60454E-03
  1.76126E+03  2.60454E-03
  1.95695E+03  2.60454E-03
  2.15265E+03  2.60454E-03
  2.44619E+03  2.60454E-03
  2.73973E+03  2.60454E-03
  2.93543E+03  2.60454E-03
  3.42466E+03  2.60454E-03
  3.91390E+03  2.60454E-03
  4.30529E+03  2.60454E-03
  4.89238E+03  2.60454E-03
  5.87085E+03  2.60454E-03
  6.84933E+03  2.60454E-03
  7.82780E+03  2.60454E-03
  8.80628E+03  2.60454E-03
  9.78476E+03  2.60454E-03
  1.07632E+04  2.60454E-03
  1.17417E+04  2.60454E-03
  1.36987E+04  2.60454E-03
  1.56556E+04  2.60454E-03
  1.76126E+04  2.60454E-03
  1.95695E+04  2.60454E-03


==> anc/colstop/sbethe/sdbase/eshcor-07.tab <==
# Atomic number =  7   (N )   Projectile: electron
#
#  S(0) =  6.995102E+00
#  I(0) =  2.818590E+00 a.u. =  7.669774E+01 eV
#  D(0) =  1.036331E-02
#
#        Z =  7.00000E+00
#    EXPOT =  7.71520E+01 eV
#       S0 =  6.99510E+00
#   1-S0/Z =  6.99710E-04
#       Ec =  7.00000E+03 eV
#
#    P( 1) =  4.34490E-02
#    P( 2) = -1.08830E-01
#    P( 3) =  1.07890E-01
#    P( 4) = -5.27960E-02
#    P( 5) =  1.32490E-02
#    P( 6) = -1.31310E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.32724E-01
  2.15265E-04 -3.02363E-01
  2.44619E-04 -2.64511E-01
  2.73973E-04 -2.33247E-01
  2.93543E-04 -2.15111E-01
  3.42466E-04 -1.76548E-01
  3.91390E-04 -1.44930E-01
  4.30529E-04 -1.23159E-01
  4.89238E-04 -9.47044E-02
  5.87085E-04 -5.52286E-02
  6.84933E-04 -2.24641E-02
  7.82780E-04  5.09572E-03
  8.80628E-04  2.62651E-02
  9.78476E-04  4.33353E-02
  1.07632E-03  5.71983E-02
  1.17417E-03  6.84200E-02
  1.36987E-03  8.52991E-02
  1.56556E-03  9.66033E-02
  1.76126E-03  1.04091E-01
  1.95695E-03  1.08886E-01
  2.15265E-03  1.11830E-01
  2.44619E-03  1.13686E-01
  2.73973E-03  1.13639E-01
  2.93543E-03  1.12915E-01
  3.42466E-03  1.09589E-01
  3.91390E-03  1.05236E-01
  4.30529E-03  1.01397E-01
  4.89238E-03  9.56688E-02
  5.87085E-03  8.66482E-02
  6.84933E-03  7.85986E-02
  7.82780E-03  7.17600E-02
  8.80628E-03  6.57592E-02
  9.78476E-03  6.05437E-02
  1.07632E-02  5.60468E-02
  1.17417E-02  5.21447E-02
  1.36987E-02  4.55241E-02
  1.56556E-02  4.05262E-02
  1.76126E-02  3.63309E-02
  1.95695E-02  3.28402E-02
  2.15265E-02  2.99099E-02
  2.44619E-02  2.63223E-02
  2.73973E-02  2.34617E-02
  2.93543E-02  2.18608E-02
  3.42466E-02  1.86425E-02
  3.91390E-02  1.62209E-02
  4.30529E-02  1.46792E-02
  4.89238E-02  1.28304E-02
  5.87085E-02  1.05746E-02
  6.84933E-02  8.96729E-03
  7.82780E-02  7.76473E-03
  8.80628E-02  6.83189E-03
  9.78476E-02  6.08798E-03
  1.07632E-01  5.48173E-03
  1.17417E-01  4.97898E-03
  1.36987E-01  4.19615E-03
  1.56556E-01  3.61854E-03
  1.76126E-01  3.17868E-03
  1.95695E-01  2.83577E-03
  2.15265E-01  2.56370E-03
  2.44619E-01  2.25149E-03
  2.73973E-01  2.02151E-03
  2.93543E-01  1.90161E-03
  3.42466E-01  1.68483E-03
  3.91390E-01  1.54981E-03
  4.30529E-01  1.48094E-03
  4.89238E-01  1.42174E-03
  5.87085E-01  1.39701E-03
  6.84933E-01  1.42485E-03
  7.82780E-01  1.48077E-03
  8.80628E-01  1.55186E-03
  9.78476E-01  1.63090E-03
  1.07632E+00  1.64890E-03
  1.17417E+00  1.64890E-03
  1.36987E+00  1.64890E-03
  1.56556E+00  1.64890E-03
  1.76126E+00  1.64890E-03
  1.95695E+00  1.64890E-03
  2.15265E+00  1.64890E-03
  2.44619E+00  1.64890E-03
  2.73973E+00  1.64890E-03
  2.93543E+00  1.64890E-03
  3.42466E+00  1.64890E-03
  3.91390E+00  1.64890E-03
  4.30529E+00  1.64890E-03
  4.89238E+00  1.64890E-03
  5.87085E+00  1.64890E-03
  6.84933E+00  1.64890E-03
  7.82780E+00  1.64890E-03
  8.80628E+00  1.64890E-03
  9.78476E+00  1.64890E-03
  1.07632E+01  1.64890E-03
  1.17417E+01  1.64890E-03
  1.36987E+01  1.64890E-03
  1.56556E+01  1.64890E-03
  1.76126E+01  1.64890E-03
  1.95695E+01  1.64890E-03
  2.15265E+01  1.64890E-03
  2.44619E+01  1.64890E-03
  2.73973E+01  1.64890E-03
  2.93543E+01  1.64890E-03
  3.42466E+01  1.64890E-03
  3.91390E+01  1.64890E-03
  4.30529E+01  1.64890E-03
  4.89238E+01  1.64890E-03
  5.87085E+01  1.64890E-03
  6.84933E+01  1.64890E-03
  7.82780E+01  1.64890E-03
  8.80628E+01  1.64890E-03
  9.78476E+01  1.64890E-03
  1.07632E+02  1.64890E-03
  1.17417E+02  1.64890E-03
  1.36987E+02  1.64890E-03
  1.56556E+02  1.64890E-03
  1.76126E+02  1.64890E-03
  1.95695E+02  1.64890E-03
  2.15265E+02  1.64890E-03
  2.44619E+02  1.64890E-03
  2.73973E+02  1.64890E-03
  2.93543E+02  1.64890E-03
  3.42466E+02  1.64890E-03
  3.91390E+02  1.64890E-03
  4.30529E+02  1.64890E-03
  4.89238E+02  1.64890E-03
  5.87085E+02  1.64890E-03
  6.84933E+02  1.64890E-03
  7.82780E+02  1.64890E-03
  8.80628E+02  1.64890E-03
  9.78476E+02  1.64890E-03
  1.07632E+03  1.64890E-03
  1.17417E+03  1.64890E-03
  1.36987E+03  1.64890E-03
  1.56556E+03  1.64890E-03
  1.76126E+03  1.64890E-03
  1.95695E+03  1.64890E-03
  2.15265E+03  1.64890E-03
  2.44619E+03  1.64890E-03
  2.73973E+03  1.64890E-03
  2.93543E+03  1.64890E-03
  3.42466E+03  1.64890E-03
  3.91390E+03  1.64890E-03
  4.30529E+03  1.64890E-03
  4.89238E+03  1.64890E-03
  5.87085E+03  1.64890E-03
  6.84933E+03  1.64890E-03
  7.82780E+03  1.64890E-03
  8.80628E+03  1.64890E-03
  9.78476E+03  1.64890E-03
  1.07632E+04  1.64890E-03
  1.17417E+04  1.64890E-03
  1.36987E+04  1.64890E-03
  1.56556E+04  1.64890E-03
  1.76126E+04  1.64890E-03
  1.95695E+04  1.64890E-03


==> anc/colstop/sbethe/sdbase/eshcor-08.tab <==
# Atomic number =  8   (O )   Projectile: electron
#
#  S(0) =  7.993227E+00
#  I(0) =  3.423062E+00 a.u. =  9.314626E+01 eV
#  D(0) =  1.492321E-02
#
#        Z =  8.00000E+00
#    EXPOT =  9.37953E+01 eV
#       S0 =  7.99323E+00
#   1-S0/Z =  8.46620E-04
#       Ec =  8.00000E+03 eV
#
#    P( 1) =  4.17110E-02
#    P( 2) = -1.07540E-01
#    P( 3) =  1.07650E-01
#    P( 4) = -5.30720E-02
#    P( 5) =  1.35650E-02
#    P( 6) = -1.37870E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.29556E-01
  2.15265E-04 -2.94845E-01
  2.44619E-04 -2.53078E-01
  2.73973E-04 -2.20034E-01
  2.93543E-04 -2.01490E-01
  3.42466E-04 -1.63698E-01
  3.91390E-04 -1.34316E-01
  4.30529E-04 -1.14881E-01
  4.89238E-04 -9.04286E-02
  5.87085E-04 -5.79775E-02
  6.84933E-04 -3.21323E-02
  7.82780E-04 -1.04657E-02
  8.80628E-04  8.39685E-03
  9.78476E-04  2.51837E-02
  1.07632E-03  3.94130E-02
  1.17417E-03  5.09920E-02
  1.36987E-03  6.88730E-02
  1.56556E-03  8.17168E-02
  1.76126E-03  9.10283E-02
  1.95695E-03  9.77019E-02
  2.15265E-03  1.02571E-01
  2.44619E-03  1.06879E-01
  2.73973E-03  1.09101E-01
  2.93543E-03  1.09734E-01
  3.42466E-03  1.09256E-01
  3.91390E-03  1.06971E-01
  4.30529E-03  1.04435E-01
  4.89238E-03  1.00190E-01
  5.87085E-03  9.26889E-02
  6.84933E-03  8.54343E-02
  7.82780E-03  7.89327E-02
  8.80628E-03  7.30767E-02
  9.78476E-03  6.78206E-02
  1.07632E-02  6.31333E-02
  1.17417E-02  5.90748E-02
  1.36987E-02  5.20071E-02
  1.56556E-02  4.64443E-02
  1.76126E-02  4.18306E-02
  1.95695E-02  3.79347E-02
  2.15265E-02  3.46265E-02
  2.44619E-02  3.05307E-02
  2.73973E-02  2.72296E-02
  2.93543E-02  2.53685E-02
  3.42466E-02  2.15977E-02
  3.91390E-02  1.87348E-02
  4.30529E-02  1.69007E-02
  4.89238E-02  1.46901E-02
  5.87085E-02  1.19775E-02
  6.84933E-02  1.00356E-02
  7.82780E-02  8.57869E-03
  8.80628E-02  7.44662E-03
  9.78476E-02  6.54292E-03
  1.07632E-01  5.80597E-03
  1.17417E-01  5.19455E-03
  1.36987E-01  4.24196E-03
  1.56556E-01  3.53842E-03
  1.76126E-01  3.00188E-03
  1.95695E-01  2.58275E-03
  2.15265E-01  2.24925E-03
  2.44619E-01  1.86476E-03
  2.73973E-01  1.57939E-03
  2.93543E-01  1.42938E-03
  3.42466E-01  1.15409E-03
  3.91390E-01  9.77110E-04
  4.30529E-01  8.82635E-04
  4.89238E-01  7.94099E-04
  5.87085E-01  7.36206E-04
  6.84933E-01  7.42786E-04
  7.82780E-01  7.84553E-04
  8.80628E-01  8.46017E-04
  9.78476E-01  9.18451E-04
  1.07632E+00  9.35300E-04
  1.17417E+00  9.35300E-04
  1.36987E+00  9.35300E-04
  1.56556E+00  9.35300E-04
  1.76126E+00  9.35300E-04
  1.95695E+00  9.35300E-04
  2.15265E+00  9.35300E-04
  2.44619E+00  9.35300E-04
  2.73973E+00  9.35300E-04
  2.93543E+00  9.35300E-04
  3.42466E+00  9.35300E-04
  3.91390E+00  9.35300E-04
  4.30529E+00  9.35300E-04
  4.89238E+00  9.35300E-04
  5.87085E+00  9.35300E-04
  6.84933E+00  9.35300E-04
  7.82780E+00  9.35300E-04
  8.80628E+00  9.35300E-04
  9.78476E+00  9.35300E-04
  1.07632E+01  9.35300E-04
  1.17417E+01  9.35300E-04
  1.36987E+01  9.35300E-04
  1.56556E+01  9.35300E-04
  1.76126E+01  9.35300E-04
  1.95695E+01  9.35300E-04
  2.15265E+01  9.35300E-04
  2.44619E+01  9.35300E-04
  2.73973E+01  9.35300E-04
  2.93543E+01  9.35300E-04
  3.42466E+01  9.35300E-04
  3.91390E+01  9.35300E-04
  4.30529E+01  9.35300E-04
  4.89238E+01  9.35300E-04
  5.87085E+01  9.35300E-04
  6.84933E+01  9.35300E-04
  7.82780E+01  9.35300E-04
  8.80628E+01  9.35300E-04
  9.78476E+01  9.35300E-04
  1.07632E+02  9.35300E-04
  1.17417E+02  9.35300E-04
  1.36987E+02  9.35300E-04
  1.56556E+02  9.35300E-04
  1.76126E+02  9.35300E-04
  1.95695E+02  9.35300E-04
  2.15265E+02  9.35300E-04
  2.44619E+02  9.35300E-04
  2.73973E+02  9.35300E-04
  2.93543E+02  9.35300E-04
  3.42466E+02  9.35300E-04
  3.91390E+02  9.35300E-04
  4.30529E+02  9.35300E-04
  4.89238E+02  9.35300E-04
  5.87085E+02  9.35300E-04
  6.84933E+02  9.35300E-04
  7.82780E+02  9.35300E-04
  8.80628E+02  9.35300E-04
  9.78476E+02  9.35300E-04
  1.07632E+03  9.35300E-04
  1.17417E+03  9.35300E-04
  1.36987E+03  9.35300E-04
  1.56556E+03  9.35300E-04
  1.76126E+03  9.35300E-04
  1.95695E+03  9.35300E-04
  2.15265E+03  9.35300E-04
  2.44619E+03  9.35300E-04
  2.73973E+03  9.35300E-04
  2.93543E+03  9.35300E-04
  3.42466E+03  9.35300E-04
  3.91390E+03  9.35300E-04
  4.30529E+03  9.35300E-04
  4.89238E+03  9.35300E-04
  5.87085E+03  9.35300E-04
  6.84933E+03  9.35300E-04
  7.82780E+03  9.35300E-04
  8.80628E+03  9.35300E-04
  9.78476E+03  9.35300E-04
  1.07632E+04  9.35300E-04
  1.17417E+04  9.35300E-04
  1.36987E+04  9.35300E-04
  1.56556E+04  9.35300E-04
  1.76126E+04  9.35300E-04
  1.95695E+04  9.35300E-04


==> anc/colstop/sbethe/sdbase/eshcor-09.tab <==
# Atomic number =  9   (F )   Projectile: electron
#
#  S(0) =  8.990984E+00
#  I(0) =  4.085897E+00 a.u. =  1.111829E+02 eV
#  D(0) =  2.068591E-02
#
#        Z =  9.00000E+00
#    EXPOT =  1.12075E+02 eV
#       S0 =  8.99098E+00
#   1-S0/Z =  1.00180E-03
#       Ec =  9.00000E+03 eV
#
#    P( 1) =  4.41310E-02
#    P( 2) = -1.16730E-01
#    P( 3) =  1.18070E-01
#    P( 4) = -5.86980E-02
#    P( 5) =  1.52210E-02
#    P( 6) = -1.58010E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.48818E-01
  2.15265E-04 -3.06335E-01
  2.44619E-04 -2.55749E-01
  2.73973E-04 -2.16531E-01
  2.93543E-04 -1.95015E-01
  3.42466E-04 -1.52554E-01
  3.91390E-04 -1.21113E-01
  4.30529E-04 -1.01172E-01
  4.89238E-04 -7.71792E-02
  5.87085E-04 -4.72916E-02
  6.84933E-04 -2.50448E-02
  7.82780E-04 -7.31341E-03
  8.80628E-04  7.43202E-03
  9.78476E-04  2.03019E-02
  1.07632E-03  3.16632E-02
  1.17417E-03  4.19807E-02
  1.36987E-03  5.99514E-02
  1.56556E-03  7.29091E-02
  1.76126E-03  8.25393E-02
  1.95695E-03  8.98525E-02
  2.15265E-03  9.54630E-02
  2.44619E-03  1.01155E-01
  2.73973E-03  1.04736E-01
  2.93543E-03  1.06203E-01
  3.42466E-03  1.07771E-01
  3.91390E-03  1.07220E-01
  4.30529E-03  1.05899E-01
  4.89238E-03  1.02988E-01
  5.87085E-03  9.71195E-02
  6.84933E-03  9.08901E-02
  7.82780E-03  8.49453E-02
  8.80628E-03  7.94128E-02
  9.78476E-03  7.42969E-02
  1.07632E-02  6.96380E-02
  1.17417E-02  6.55234E-02
  1.36987E-02  5.82262E-02
  1.56556E-02  5.23088E-02
  1.76126E-02  4.73212E-02
  1.95695E-02  4.30543E-02
  2.15265E-02  3.94367E-02
  2.44619E-02  3.48993E-02
  2.73973E-02  3.11984E-02
  2.93543E-02  2.90956E-02
  3.42466E-02  2.48008E-02
  3.91390E-02  2.15103E-02
  4.30529E-02  1.93893E-02
  4.89238E-02  1.68197E-02
  5.87085E-02  1.36476E-02
  6.84933E-02  1.13644E-02
  7.82780E-02  9.64482E-03
  8.80628E-02  8.30501E-03
  9.78476E-02  7.23321E-03
  1.07632E-01  6.35767E-03
  1.17417E-01  5.63022E-03
  1.36987E-01  4.49482E-03
  1.56556E-01  3.65441E-03
  1.76126E-01  3.01211E-03
  1.95695E-01  2.50925E-03
  2.15265E-01  2.10818E-03
  2.44619E-01  1.64424E-03
  2.73973E-01  1.29828E-03
  2.93543E-01  1.11556E-03
  3.42466E-01  7.77673E-04
  3.91390E-01  5.57139E-04
  4.30529E-01  4.37054E-04
  4.89238E-01  3.20688E-04
  5.87085E-01  2.34701E-04
  6.84933E-01  2.26900E-04
  7.82780E-01  2.62287E-04
  8.80628E-01  3.22288E-04
  9.78476E-01  3.96384E-04
  1.07632E+00  4.13900E-04
  1.17417E+00  4.13900E-04
  1.36987E+00  4.13900E-04
  1.56556E+00  4.13900E-04
  1.76126E+00  4.13900E-04
  1.95695E+00  4.13900E-04
  2.15265E+00  4.13900E-04
  2.44619E+00  4.13900E-04
  2.73973E+00  4.13900E-04
  2.93543E+00  4.13900E-04
  3.42466E+00  4.13900E-04
  3.91390E+00  4.13900E-04
  4.30529E+00  4.13900E-04
  4.89238E+00  4.13900E-04
  5.87085E+00  4.13900E-04
  6.84933E+00  4.13900E-04
  7.82780E+00  4.13900E-04
  8.80628E+00  4.13900E-04
  9.78476E+00  4.13900E-04
  1.07632E+01  4.13900E-04
  1.17417E+01  4.13900E-04
  1.36987E+01  4.13900E-04
  1.56556E+01  4.13900E-04
  1.76126E+01  4.13900E-04
  1.95695E+01  4.13900E-04
  2.15265E+01  4.13900E-04
  2.44619E+01  4.13900E-04
  2.73973E+01  4.13900E-04
  2.93543E+01  4.13900E-04
  3.42466E+01  4.13900E-04
  3.91390E+01  4.13900E-04
  4.30529E+01  4.13900E-04
  4.89238E+01  4.13900E-04
  5.87085E+01  4.13900E-04
  6.84933E+01  4.13900E-04
  7.82780E+01  4.13900E-04
  8.80628E+01  4.13900E-04
  9.78476E+01  4.13900E-04
  1.07632E+02  4.13900E-04
  1.17417E+02  4.13900E-04
  1.36987E+02  4.13900E-04
  1.56556E+02  4.13900E-04
  1.76126E+02  4.13900E-04
  1.95695E+02  4.13900E-04
  2.15265E+02  4.13900E-04
  2.44619E+02  4.13900E-04
  2.73973E+02  4.13900E-04
  2.93543E+02  4.13900E-04
  3.42466E+02  4.13900E-04
  3.91390E+02  4.13900E-04
  4.30529E+02  4.13900E-04
  4.89238E+02  4.13900E-04
  5.87085E+02  4.13900E-04
  6.84933E+02  4.13900E-04
  7.82780E+02  4.13900E-04
  8.80628E+02  4.13900E-04
  9.78476E+02  4.13900E-04
  1.07632E+03  4.13900E-04
  1.17417E+03  4.13900E-04
  1.36987E+03  4.13900E-04
  1.56556E+03  4.13900E-04
  1.76126E+03  4.13900E-04
  1.95695E+03  4.13900E-04
  2.15265E+03  4.13900E-04
  2.44619E+03  4.13900E-04
  2.73973E+03  4.13900E-04
  2.93543E+03  4.13900E-04
  3.42466E+03  4.13900E-04
  3.91390E+03  4.13900E-04
  4.30529E+03  4.13900E-04
  4.89238E+03  4.13900E-04
  5.87085E+03  4.13900E-04
  6.84933E+03  4.13900E-04
  7.82780E+03  4.13900E-04
  8.80628E+03  4.13900E-04
  9.78476E+03  4.13900E-04
  1.07632E+04  4.13900E-04
  1.17417E+04  4.13900E-04
  1.36987E+04  4.13900E-04
  1.56556E+04  4.13900E-04
  1.76126E+04  4.13900E-04
  1.95695E+04  4.13900E-04


==> anc/colstop/sbethe/sdbase/eshcor-10.tab <==
# Atomic number = 10   (Ne)   Projectile: electron
#
#  S(0) =  9.988346E+00
#  I(0) =  4.805916E+00 a.u. =  1.307756E+02 eV
#  D(0) =  2.475210E-02
#
#        Z =  1.00000E+01
#    EXPOT =  1.31985E+02 eV
#       S0 =  9.98835E+00
#   1-S0/Z =  1.16540E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  4.87630E-02
#    P( 2) = -1.31580E-01
#    P( 3) =  1.34830E-01
#    P( 4) = -6.79840E-02
#    P( 5) =  1.79500E-02
#    P( 6) = -1.90850E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.72073E-01
  2.15265E-04 -3.15732E-01
  2.44619E-04 -2.78119E-01
  2.73973E-04 -2.29865E-01
  2.93543E-04 -2.03442E-01
  3.42466E-04 -1.51913E-01
  3.91390E-04 -1.14718E-01
  4.30529E-04 -9.17892E-02
  4.89238E-04 -6.50839E-02
  5.87085E-04 -3.36094E-02
  6.84933E-04 -1.18106E-02
  7.82780E-04  4.38509E-03
  8.80628E-04  1.70945E-02
  9.78476E-04  2.75058E-02
  1.07632E-03  3.63581E-02
  1.17417E-03  4.41281E-02
  1.36987E-03  5.76062E-02
  1.56556E-03  6.90973E-02
  1.76126E-03  7.89585E-02
  1.95695E-03  8.62071E-02
  2.15265E-03  9.18244E-02
  2.44619E-03  9.78099E-02
  2.73973E-03  1.01920E-01
  2.93543E-03  1.03802E-01
  3.42466E-03  1.06477E-01
  3.91390E-03  1.07072E-01
  4.30529E-03  1.06590E-01
  4.89238E-03  1.04795E-01
  5.87085E-03  1.00377E-01
  6.84933E-03  9.51094E-02
  7.82780E-03  8.98503E-02
  8.80628E-03  8.47081E-02
  9.78476E-03  7.98476E-02
  1.07632E-02  7.53226E-02
  1.17417E-02  7.12658E-02
  1.36987E-02  6.39062E-02
  1.56556E-02  5.78226E-02
  1.76126E-02  5.25875E-02
  1.95695E-02  4.80444E-02
  2.15265E-02  4.41555E-02
  2.44619E-02  3.92710E-02
  2.73973E-02  3.52256E-02
  2.93543E-02  3.29053E-02
  3.42466E-02  2.81220E-02
  3.91390E-02  2.44210E-02
  4.30529E-02  2.20203E-02
  4.89238E-02  1.90974E-02
  5.87085E-02  1.54692E-02
  6.84933E-02  1.28454E-02
  7.82780E-02  1.08634E-02
  8.80628E-02  9.31583E-03
  9.78476E-02  8.07586E-03
  1.07632E-01  7.06169E-03
  1.17417E-01  6.21822E-03
  1.36987E-01  4.90011E-03
  1.56556E-01  3.92302E-03
  1.76126E-01  3.17523E-03
  1.95695E-01  2.58896E-03
  2.15265E-01  2.12066E-03
  2.44619E-01  1.57788E-03
  2.73973E-01  1.17200E-03
  2.93543E-01  9.57045E-04
  3.42466E-01  5.57864E-04
  3.91390E-01  2.95199E-04
  4.30529E-01  1.50708E-04
  4.89238E-01  8.39637E-06
  5.87085E-01 -1.02425E-04
  6.84933E-01 -1.21299E-04
  7.82780E-01 -8.90037E-05
  8.80628E-01 -2.72461E-05
  9.78476E-01  5.16417E-05
  1.07632E+00  7.05000E-05
  1.17417E+00  7.05000E-05
  1.36987E+00  7.05000E-05
  1.56556E+00  7.05000E-05
  1.76126E+00  7.05000E-05
  1.95695E+00  7.05000E-05
  2.15265E+00  7.05000E-05
  2.44619E+00  7.05000E-05
  2.73973E+00  7.05000E-05
  2.93543E+00  7.05000E-05
  3.42466E+00  7.05000E-05
  3.91390E+00  7.05000E-05
  4.30529E+00  7.05000E-05
  4.89238E+00  7.05000E-05
  5.87085E+00  7.05000E-05
  6.84933E+00  7.05000E-05
  7.82780E+00  7.05000E-05
  8.80628E+00  7.05000E-05
  9.78476E+00  7.05000E-05
  1.07632E+01  7.05000E-05
  1.17417E+01  7.05000E-05
  1.36987E+01  7.05000E-05
  1.56556E+01  7.05000E-05
  1.76126E+01  7.05000E-05
  1.95695E+01  7.05000E-05
  2.15265E+01  7.05000E-05
  2.44619E+01  7.05000E-05
  2.73973E+01  7.05000E-05
  2.93543E+01  7.05000E-05
  3.42466E+01  7.05000E-05
  3.91390E+01  7.05000E-05
  4.30529E+01  7.05000E-05
  4.89238E+01  7.05000E-05
  5.87085E+01  7.05000E-05
  6.84933E+01  7.05000E-05
  7.82780E+01  7.05000E-05
  8.80628E+01  7.05000E-05
  9.78476E+01  7.05000E-05
  1.07632E+02  7.05000E-05
  1.17417E+02  7.05000E-05
  1.36987E+02  7.05000E-05
  1.56556E+02  7.05000E-05
  1.76126E+02  7.05000E-05
  1.95695E+02  7.05000E-05
  2.15265E+02  7.05000E-05
  2.44619E+02  7.05000E-05
  2.73973E+02  7.05000E-05
  2.93543E+02  7.05000E-05
  3.42466E+02  7.05000E-05
  3.91390E+02  7.05000E-05
  4.30529E+02  7.05000E-05
  4.89238E+02  7.05000E-05
  5.87085E+02  7.05000E-05
  6.84933E+02  7.05000E-05
  7.82780E+02  7.05000E-05
  8.80628E+02  7.05000E-05
  9.78476E+02  7.05000E-05
  1.07632E+03  7.05000E-05
  1.17417E+03  7.05000E-05
  1.36987E+03  7.05000E-05
  1.56556E+03  7.05000E-05
  1.76126E+03  7.05000E-05
  1.95695E+03  7.05000E-05
  2.15265E+03  7.05000E-05
  2.44619E+03  7.05000E-05
  2.73973E+03  7.05000E-05
  2.93543E+03  7.05000E-05
  3.42466E+03  7.05000E-05
  3.91390E+03  7.05000E-05
  4.30529E+03  7.05000E-05
  4.89238E+03  7.05000E-05
  5.87085E+03  7.05000E-05
  6.84933E+03  7.05000E-05
  7.82780E+03  7.05000E-05
  8.80628E+03  7.05000E-05
  9.78476E+03  7.05000E-05
  1.07632E+04  7.05000E-05
  1.17417E+04  7.05000E-05
  1.36987E+04  7.05000E-05
  1.56556E+04  7.05000E-05
  1.76126E+04  7.05000E-05
  1.95695E+04  7.05000E-05


==> anc/colstop/sbethe/sdbase/eshcor-11.tab <==
# Atomic number = 11   (Na)   Projectile: electron
#
#  S(0) =  1.098534E+01
#  I(0) =  4.518544E+00 a.u. =  1.229558E+02 eV
#  D(0) =  3.175209E-02
#
#        Z =  1.10000E+01
#    EXPOT =  1.24264E+02 eV
#       S0 =  1.09853E+01
#   1-S0/Z =  1.33270E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  4.11630E-02
#    P( 2) = -1.12170E-01
#    P( 3) =  1.14540E-01
#    P( 4) = -5.75360E-02
#    P( 5) =  1.54980E-02
#    P( 6) = -1.70350E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.51052E-01
  2.15265E-04 -4.48109E-01
  2.44619E-04 -3.72137E-01
  2.73973E-04 -3.11416E-01
  2.93543E-04 -2.77506E-01
  3.42466E-04 -2.09755E-01
  3.91390E-04 -1.59695E-01
  4.30529E-04 -1.28523E-01
  4.89238E-04 -9.23073E-02
  5.87085E-04 -5.04437E-02
  6.84933E-04 -2.26060E-02
  7.82780E-04 -2.93355E-03
  8.80628E-04  1.16913E-02
  9.78476E-04  2.30479E-02
  1.07632E-03  3.22318E-02
  1.17417E-03  3.98417E-02
  1.36987E-03  5.20609E-02
  1.56556E-03  6.18716E-02
  1.76126E-03  7.01441E-02
  1.95695E-03  7.75922E-02
  2.15265E-03  8.40475E-02
  2.44619E-03  9.09441E-02
  2.73973E-03  9.57307E-02
  2.93543E-03  9.80203E-02
  3.42466E-03  1.01936E-01
  3.91390E-03  1.03576E-01
  4.30529E-03  1.04088E-01
  4.89238E-03  1.03367E-01
  5.87085E-03  1.00576E-01
  6.84933E-03  9.66066E-02
  7.82780E-03  9.22466E-02
  8.80628E-03  8.78132E-02
  9.78476E-03  8.34466E-02
  1.07632E-02  7.93280E-02
  1.17417E-02  7.54763E-02
  1.36987E-02  6.83955E-02
  1.56556E-02  6.23656E-02
  1.76126E-02  5.71272E-02
  1.95695E-02  5.25091E-02
  2.15265E-02  4.84587E-02
  2.44619E-02  4.33617E-02
  2.73973E-02  3.90853E-02
  2.93543E-02  3.66110E-02
  3.42466E-02  3.14622E-02
  3.91390E-02  2.74349E-02
  4.30529E-02  2.48028E-02
  4.89238E-02  2.15775E-02
  5.87085E-02  1.75438E-02
  6.84933E-02  1.46072E-02
  7.82780E-02  1.23790E-02
  8.80628E-02  1.06339E-02
  9.78476E-02  9.23250E-03
  1.07632E-01  8.08448E-03
  1.17417E-01  7.12843E-03
  1.36987E-01  5.63203E-03
  1.56556E-01  4.52055E-03
  1.76126E-01  3.66804E-03
  1.95695E-01  2.99793E-03
  2.15265E-01  2.46096E-03
  2.44619E-01  1.83555E-03
  2.73973E-01  1.36435E-03
  2.93543E-01  1.11283E-03
  3.42466E-01  6.39452E-04
  3.91390E-01  3.19566E-04
  4.30529E-01  1.37508E-04
  4.89238E-01 -5.16804E-05
  5.87085E-01 -2.23883E-04
  6.84933E-01 -2.90925E-04
  7.82780E-01 -2.98367E-04
  8.80628E-01 -2.70528E-04
  9.78476E-01 -2.21299E-04
  1.07632E+00 -2.08500E-04
  1.17417E+00 -2.08500E-04
  1.36987E+00 -2.08500E-04
  1.56556E+00 -2.08500E-04
  1.76126E+00 -2.08500E-04
  1.95695E+00 -2.08500E-04
  2.15265E+00 -2.08500E-04
  2.44619E+00 -2.08500E-04
  2.73973E+00 -2.08500E-04
  2.93543E+00 -2.08500E-04
  3.42466E+00 -2.08500E-04
  3.91390E+00 -2.08500E-04
  4.30529E+00 -2.08500E-04
  4.89238E+00 -2.08500E-04
  5.87085E+00 -2.08500E-04
  6.84933E+00 -2.08500E-04
  7.82780E+00 -2.08500E-04
  8.80628E+00 -2.08500E-04
  9.78476E+00 -2.08500E-04
  1.07632E+01 -2.08500E-04
  1.17417E+01 -2.08500E-04
  1.36987E+01 -2.08500E-04
  1.56556E+01 -2.08500E-04
  1.76126E+01 -2.08500E-04
  1.95695E+01 -2.08500E-04
  2.15265E+01 -2.08500E-04
  2.44619E+01 -2.08500E-04
  2.73973E+01 -2.08500E-04
  2.93543E+01 -2.08500E-04
  3.42466E+01 -2.08500E-04
  3.91390E+01 -2.08500E-04
  4.30529E+01 -2.08500E-04
  4.89238E+01 -2.08500E-04
  5.87085E+01 -2.08500E-04
  6.84933E+01 -2.08500E-04
  7.82780E+01 -2.08500E-04
  8.80628E+01 -2.08500E-04
  9.78476E+01 -2.08500E-04
  1.07632E+02 -2.08500E-04
  1.17417E+02 -2.08500E-04
  1.36987E+02 -2.08500E-04
  1.56556E+02 -2.08500E-04
  1.76126E+02 -2.08500E-04
  1.95695E+02 -2.08500E-04
  2.15265E+02 -2.08500E-04
  2.44619E+02 -2.08500E-04
  2.73973E+02 -2.08500E-04
  2.93543E+02 -2.08500E-04
  3.42466E+02 -2.08500E-04
  3.91390E+02 -2.08500E-04
  4.30529E+02 -2.08500E-04
  4.89238E+02 -2.08500E-04
  5.87085E+02 -2.08500E-04
  6.84933E+02 -2.08500E-04
  7.82780E+02 -2.08500E-04
  8.80628E+02 -2.08500E-04
  9.78476E+02 -2.08500E-04
  1.07632E+03 -2.08500E-04
  1.17417E+03 -2.08500E-04
  1.36987E+03 -2.08500E-04
  1.56556E+03 -2.08500E-04
  1.76126E+03 -2.08500E-04
  1.95695E+03 -2.08500E-04
  2.15265E+03 -2.08500E-04
  2.44619E+03 -2.08500E-04
  2.73973E+03 -2.08500E-04
  2.93543E+03 -2.08500E-04
  3.42466E+03 -2.08500E-04
  3.91390E+03 -2.08500E-04
  4.30529E+03 -2.08500E-04
  4.89238E+03 -2.08500E-04
  5.87085E+03 -2.08500E-04
  6.84933E+03 -2.08500E-04
  7.82780E+03 -2.08500E-04
  8.80628E+03 -2.08500E-04
  9.78476E+03 -2.08500E-04
  1.07632E+04 -2.08500E-04
  1.17417E+04 -2.08500E-04
  1.36987E+04 -2.08500E-04
  1.56556E+04 -2.08500E-04
  1.76126E+04 -2.08500E-04
  1.95695E+04 -2.08500E-04


==> anc/colstop/sbethe/sdbase/eshcor-12.tab <==
# Atomic number = 12   (Mg)   Projectile: electron
#
#  S(0) =  1.198198E+01
#  I(0) =  4.430604E+00 a.u. =  1.205629E+02 eV
#  D(0) =  3.620454E-02
#
#        Z =  1.20000E+01
#    EXPOT =  1.22027E+02 eV
#       S0 =  1.19820E+01
#   1-S0/Z =  1.50170E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  4.04270E-02
#    P( 2) = -1.09860E-01
#    P( 3) =  1.10720E-01
#    P( 4) = -5.46800E-02
#    P( 5) =  1.47200E-02
#    P( 6) = -1.64170E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -5.90136E-01
  2.15265E-04 -5.62748E-01
  2.44619E-04 -4.77578E-01
  2.73973E-04 -4.07604E-01
  2.93543E-04 -3.67754E-01
  3.42466E-04 -2.86648E-01
  3.91390E-04 -2.25272E-01
  4.30529E-04 -1.86333E-01
  4.89238E-04 -1.40265E-01
  5.87085E-04 -8.58437E-02
  6.84933E-04 -4.90822E-02
  7.82780E-04 -2.31815E-02
  8.80628E-04 -4.14202E-03
  9.78476E-04  1.02850E-02
  1.07632E-03  2.15905E-02
  1.17417E-03  3.06321E-02
  1.36987E-03  4.43404E-02
  1.56556E-03  5.44098E-02
  1.76126E-03  6.23914E-02
  1.95695E-03  6.90256E-02
  2.15265E-03  7.47814E-02
  2.44619E-03  8.24279E-02
  2.73973E-03  8.84121E-02
  2.93543E-03  9.13177E-02
  3.42466E-03  9.61802E-02
  3.91390E-03  9.88952E-02
  4.30529E-03  1.00050E-01
  4.89238E-03  1.00464E-01
  5.87085E-03  9.91722E-02
  6.84933E-03  9.64504E-02
  7.82780E-03  9.30367E-02
  8.80628E-03  8.93557E-02
  9.78476E-03  8.55813E-02
  1.07632E-02  8.19153E-02
  1.17417E-02  7.84048E-02
  1.36987E-02  7.17779E-02
  1.56556E-02  6.59846E-02
  1.76126E-02  6.08459E-02
  1.95695E-02  5.62261E-02
  2.15265E-02  5.21954E-02
  2.44619E-02  4.69973E-02
  2.73973E-02  4.25795E-02
  2.93543E-02  4.00014E-02
  3.42466E-02  3.45869E-02
  3.91390E-02  3.03062E-02
  4.30529E-02  2.74870E-02
  4.89238E-02  2.40092E-02
  5.87085E-02  1.96235E-02
  6.84933E-02  1.64050E-02
  7.82780E-02  1.39483E-02
  8.80628E-02  1.20153E-02
  9.78476E-02  1.04573E-02
  1.07632E-01  9.17723E-03
  1.17417E-01  8.10851E-03
  1.36987E-01  6.43076E-03
  1.56556E-01  5.18039E-03
  1.76126E-01  4.21865E-03
  1.95695E-01  3.46078E-03
  2.15265E-01  2.85202E-03
  2.44619E-01  2.14091E-03
  2.73973E-01  1.60310E-03
  2.93543E-01  1.31502E-03
  3.42466E-01  7.69911E-04
  3.91390E-01  3.97948E-04
  4.30529E-01  1.83806E-04
  4.89238E-01 -4.24731E-05
  5.87085E-01 -2.57282E-04
  6.84933E-01 -3.52322E-04
  7.82780E-01 -3.79026E-04
  8.80628E-01 -3.64894E-04
  9.78476E-01 -3.25672E-04
  1.07632E+00 -3.14700E-04
  1.17417E+00 -3.14700E-04
  1.36987E+00 -3.14700E-04
  1.56556E+00 -3.14700E-04
  1.76126E+00 -3.14700E-04
  1.95695E+00 -3.14700E-04
  2.15265E+00 -3.14700E-04
  2.44619E+00 -3.14700E-04
  2.73973E+00 -3.14700E-04
  2.93543E+00 -3.14700E-04
  3.42466E+00 -3.14700E-04
  3.91390E+00 -3.14700E-04
  4.30529E+00 -3.14700E-04
  4.89238E+00 -3.14700E-04
  5.87085E+00 -3.14700E-04
  6.84933E+00 -3.14700E-04
  7.82780E+00 -3.14700E-04
  8.80628E+00 -3.14700E-04
  9.78476E+00 -3.14700E-04
  1.07632E+01 -3.14700E-04
  1.17417E+01 -3.14700E-04
  1.36987E+01 -3.14700E-04
  1.56556E+01 -3.14700E-04
  1.76126E+01 -3.14700E-04
  1.95695E+01 -3.14700E-04
  2.15265E+01 -3.14700E-04
  2.44619E+01 -3.14700E-04
  2.73973E+01 -3.14700E-04
  2.93543E+01 -3.14700E-04
  3.42466E+01 -3.14700E-04
  3.91390E+01 -3.14700E-04
  4.30529E+01 -3.14700E-04
  4.89238E+01 -3.14700E-04
  5.87085E+01 -3.14700E-04
  6.84933E+01 -3.14700E-04
  7.82780E+01 -3.14700E-04
  8.80628E+01 -3.14700E-04
  9.78476E+01 -3.14700E-04
  1.07632E+02 -3.14700E-04
  1.17417E+02 -3.14700E-04
  1.36987E+02 -3.14700E-04
  1.56556E+02 -3.14700E-04
  1.76126E+02 -3.14700E-04
  1.95695E+02 -3.14700E-04
  2.15265E+02 -3.14700E-04
  2.44619E+02 -3.14700E-04
  2.73973E+02 -3.14700E-04
  2.93543E+02 -3.14700E-04
  3.42466E+02 -3.14700E-04
  3.91390E+02 -3.14700E-04
  4.30529E+02 -3.14700E-04
  4.89238E+02 -3.14700E-04
  5.87085E+02 -3.14700E-04
  6.84933E+02 -3.14700E-04
  7.82780E+02 -3.14700E-04
  8.80628E+02 -3.14700E-04
  9.78476E+02 -3.14700E-04
  1.07632E+03 -3.14700E-04
  1.17417E+03 -3.14700E-04
  1.36987E+03 -3.14700E-04
  1.56556E+03 -3.14700E-04
  1.76126E+03 -3.14700E-04
  1.95695E+03 -3.14700E-04
  2.15265E+03 -3.14700E-04
  2.44619E+03 -3.14700E-04
  2.73973E+03 -3.14700E-04
  2.93543E+03 -3.14700E-04
  3.42466E+03 -3.14700E-04
  3.91390E+03 -3.14700E-04
  4.30529E+03 -3.14700E-04
  4.89238E+03 -3.14700E-04
  5.87085E+03 -3.14700E-04
  6.84933E+03 -3.14700E-04
  7.82780E+03 -3.14700E-04
  8.80628E+03 -3.14700E-04
  9.78476E+03 -3.14700E-04
  1.07632E+04 -3.14700E-04
  1.17417E+04 -3.14700E-04
  1.36987E+04 -3.14700E-04
  1.56556E+04 -3.14700E-04
  1.76126E+04 -3.14700E-04
  1.95695E+04 -3.14700E-04


==> anc/colstop/sbethe/sdbase/eshcor-13.tab <==
# Atomic number = 13   (Al)   Projectile: electron
#
#  S(0) =  1.297834E+01
#  I(0) =  4.536457E+00 a.u. =  1.234433E+02 eV
#  D(0) =  4.349744E-02
#
#        Z =  1.30000E+01
#    EXPOT =  1.25103E+02 eV
#       S0 =  1.29783E+01
#   1-S0/Z =  1.66620E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  5.04820E-02
#    P( 2) = -1.27780E-01
#    P( 3) =  1.24750E-01
#    P( 4) = -6.00980E-02
#    P( 5) =  1.58790E-02
#    P( 6) = -1.76170E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -6.64967E-01
  2.15265E-04 -6.60618E-01
  2.44619E-04 -5.71915E-01
  2.73973E-04 -4.97317E-01
  2.93543E-04 -4.54055E-01
  3.42466E-04 -3.63980E-01
  3.91390E-04 -2.93904E-01
  4.30529E-04 -2.48545E-01
  4.89238E-04 -1.93841E-01
  5.87085E-04 -1.27695E-01
  6.84933E-04 -8.19267E-02
  7.82780E-04 -4.90739E-02
  8.80628E-04 -2.47561E-02
  9.78476E-04 -6.31355E-03
  1.07632E-03  8.04182E-03
  1.17417E-03  1.93971E-02
  1.36987E-03  3.61506E-02
  1.56556E-03  4.79018E-02
  1.76126E-03  5.65906E-02
  1.95695E-03  6.34054E-02
  2.15265E-03  6.90287E-02
  2.44619E-03  7.59513E-02
  2.73973E-03  8.18055E-02
  2.93543E-03  8.53193E-02
  3.42466E-03  9.16218E-02
  3.91390E-03  9.52716E-02
  4.30529E-03  9.69461E-02
  4.89238E-03  9.83095E-02
  5.87085E-03  9.82220E-02
  6.84933E-03  9.66414E-02
  7.82780E-03  9.40555E-02
  8.80628E-03  9.11113E-02
  9.78476E-03  8.79552E-02
  1.07632E-02  8.48823E-02
  1.17417E-02  8.16495E-02
  1.36987E-02  7.56153E-02
  1.56556E-02  7.01594E-02
  1.76126E-02  6.52144E-02
  1.95695E-02  6.07353E-02
  2.15265E-02  5.68329E-02
  2.44619E-02  5.16225E-02
  2.73973E-02  4.71334E-02
  2.93543E-02  4.44911E-02
  3.42466E-02  3.88927E-02
  3.91390E-02  3.44226E-02
  4.30529E-02  3.14586E-02
  4.89238E-02  2.77807E-02
  5.87085E-02  2.31094E-02
  6.84933E-02  1.96580E-02
  7.82780E-02  1.70102E-02
  8.80628E-02  1.49188E-02
  9.78476E-02  1.32282E-02
  1.07632E-01  1.18358E-02
  1.17417E-01  1.06712E-02
  1.36987E-01  8.83905E-03
  1.56556E-01  7.47087E-03
  1.76126E-01  6.41720E-03
  1.95695E-01  5.58625E-03
  2.15265E-01  4.91856E-03
  2.44619E-01  4.13857E-03
  2.73973E-01  3.54888E-03
  2.93543E-01  3.23319E-03
  3.42466E-01  2.63655E-03
  3.91390E-01  2.23036E-03
  4.30529E-01  1.99714E-03
  4.89238E-01  1.75162E-03
  5.87085E-01  1.52049E-03
  6.84933E-01  1.42038E-03
  7.82780E-01  1.39469E-03
  8.80628E-01  1.41324E-03
  9.78476E-01  1.45878E-03
  1.07632E+00  1.47130E-03
  1.17417E+00  1.47130E-03
  1.36987E+00  1.47130E-03
  1.56556E+00  1.47130E-03
  1.76126E+00  1.47130E-03
  1.95695E+00  1.47130E-03
  2.15265E+00  1.47130E-03
  2.44619E+00  1.47130E-03
  2.73973E+00  1.47130E-03
  2.93543E+00  1.47130E-03
  3.42466E+00  1.47130E-03
  3.91390E+00  1.47130E-03
  4.30529E+00  1.47130E-03
  4.89238E+00  1.47130E-03
  5.87085E+00  1.47130E-03
  6.84933E+00  1.47130E-03
  7.82780E+00  1.47130E-03
  8.80628E+00  1.47130E-03
  9.78476E+00  1.47130E-03
  1.07632E+01  1.47130E-03
  1.17417E+01  1.47130E-03
  1.36987E+01  1.47130E-03
  1.56556E+01  1.47130E-03
  1.76126E+01  1.47130E-03
  1.95695E+01  1.47130E-03
  2.15265E+01  1.47130E-03
  2.44619E+01  1.47130E-03
  2.73973E+01  1.47130E-03
  2.93543E+01  1.47130E-03
  3.42466E+01  1.47130E-03
  3.91390E+01  1.47130E-03
  4.30529E+01  1.47130E-03
  4.89238E+01  1.47130E-03
  5.87085E+01  1.47130E-03
  6.84933E+01  1.47130E-03
  7.82780E+01  1.47130E-03
  8.80628E+01  1.47130E-03
  9.78476E+01  1.47130E-03
  1.07632E+02  1.47130E-03
  1.17417E+02  1.47130E-03
  1.36987E+02  1.47130E-03
  1.56556E+02  1.47130E-03
  1.76126E+02  1.47130E-03
  1.95695E+02  1.47130E-03
  2.15265E+02  1.47130E-03
  2.44619E+02  1.47130E-03
  2.73973E+02  1.47130E-03
  2.93543E+02  1.47130E-03
  3.42466E+02  1.47130E-03
  3.91390E+02  1.47130E-03
  4.30529E+02  1.47130E-03
  4.89238E+02  1.47130E-03
  5.87085E+02  1.47130E-03
  6.84933E+02  1.47130E-03
  7.82780E+02  1.47130E-03
  8.80628E+02  1.47130E-03
  9.78476E+02  1.47130E-03
  1.07632E+03  1.47130E-03
  1.17417E+03  1.47130E-03
  1.36987E+03  1.47130E-03
  1.56556E+03  1.47130E-03
  1.76126E+03  1.47130E-03
  1.95695E+03  1.47130E-03
  2.15265E+03  1.47130E-03
  2.44619E+03  1.47130E-03
  2.73973E+03  1.47130E-03
  2.93543E+03  1.47130E-03
  3.42466E+03  1.47130E-03
  3.91390E+03  1.47130E-03
  4.30529E+03  1.47130E-03
  4.89238E+03  1.47130E-03
  5.87085E+03  1.47130E-03
  6.84933E+03  1.47130E-03
  7.82780E+03  1.47130E-03
  8.80628E+03  1.47130E-03
  9.78476E+03  1.47130E-03
  1.07632E+04  1.47130E-03
  1.17417E+04  1.47130E-03
  1.36987E+04  1.47130E-03
  1.56556E+04  1.47130E-03
  1.76126E+04  1.47130E-03
  1.95695E+04  1.47130E-03


==> anc/colstop/sbethe/sdbase/eshcor-14.tab <==
# Atomic number = 14   (Si)   Projectile: electron
#
#  S(0) =  1.397429E+01
#  I(0) =  4.806305E+00 a.u. =  1.307862E+02 eV
#  D(0) =  5.293841E-02
#
#        Z =  1.40000E+01
#    EXPOT =  1.32706E+02 eV
#       S0 =  1.39743E+01
#   1-S0/Z =  1.83640E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  6.09060E-02
#    P( 2) = -1.49630E-01
#    P( 3) =  1.44310E-01
#    P( 4) = -6.87580E-02
#    P( 5) =  1.79060E-02
#    P( 6) = -1.97100E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -6.82332E-01
  2.15265E-04 -7.11083E-01
  2.44619E-04 -6.50511E-01
  2.73973E-04 -5.74904E-01
  2.93543E-04 -5.30144E-01
  3.42466E-04 -4.35262E-01
  3.91390E-04 -3.59631E-01
  4.30529E-04 -3.09712E-01
  4.89238E-04 -2.48402E-01
  5.87085E-04 -1.72331E-01
  6.84933E-04 -1.18408E-01
  7.82780E-04 -7.89384E-02
  8.80628E-04 -4.92665E-02
  9.78476E-04 -2.65015E-02
  1.07632E-03 -8.66009E-03
  1.17417E-03  5.44725E-03
  1.36987E-03  2.62178E-02
  1.56556E-03  4.04798E-02
  1.76126E-03  5.07430E-02
  1.95695E-03  5.84476E-02
  2.15265E-03  6.44653E-02
  2.44619E-03  7.15096E-02
  2.73973E-03  7.69975E-02
  2.93543E-03  8.01541E-02
  3.42466E-03  8.68239E-02
  3.91390E-03  9.16331E-02
  4.30529E-03  9.38736E-02
  4.89238E-03  9.58973E-02
  5.87085E-03  9.68427E-02
  6.84933E-03  9.60784E-02
  7.82780E-03  9.43117E-02
  8.80628E-03  9.20059E-02
  9.78476E-03  8.94299E-02
  1.07632E-02  8.67402E-02
  1.17417E-02  8.39387E-02
  1.36987E-02  7.84949E-02
  1.56556E-02  7.34005E-02
  1.76126E-02  6.87307E-02
  1.95695E-02  6.44211E-02
  2.15265E-02  6.04380E-02
  2.44619E-02  5.53076E-02
  2.73973E-02  5.08181E-02
  2.93543E-02  4.81505E-02
  3.42466E-02  4.24452E-02
  3.91390E-02  3.78431E-02
  4.30529E-02  3.47702E-02
  4.89238E-02  3.09347E-02
  5.87085E-02  2.60277E-02
  6.84933E-02  2.23765E-02
  7.82780E-02  1.95604E-02
  8.80628E-02  1.73266E-02
  9.78476E-02  1.55146E-02
  1.07632E-01  1.40178E-02
  1.17417E-01  1.27627E-02
  1.36987E-01  1.07824E-02
  1.56556E-01  9.29876E-03
  1.76126E-01  8.15330E-03
  1.95695E-01  7.24819E-03
  2.15265E-01  6.51979E-03
  2.44619E-01  5.66765E-03
  2.73973E-01  5.02262E-03
  2.93543E-01  4.67706E-03
  3.42466E-01  4.02366E-03
  3.91390E-01  3.57883E-03
  4.30529E-01  3.32362E-03
  4.89238E-01  3.05540E-03
  5.87085E-01  2.80421E-03
  6.84933E-01  2.69720E-03
  7.82780E-01  2.67207E-03
  8.80628E-01  2.69554E-03
  9.78476E-01  2.74859E-03
  1.07632E+00  2.76300E-03
  1.17417E+00  2.76300E-03
  1.36987E+00  2.76300E-03
  1.56556E+00  2.76300E-03
  1.76126E+00  2.76300E-03
  1.95695E+00  2.76300E-03
  2.15265E+00  2.76300E-03
  2.44619E+00  2.76300E-03
  2.73973E+00  2.76300E-03
  2.93543E+00  2.76300E-03
  3.42466E+00  2.76300E-03
  3.91390E+00  2.76300E-03
  4.30529E+00  2.76300E-03
  4.89238E+00  2.76300E-03
  5.87085E+00  2.76300E-03
  6.84933E+00  2.76300E-03
  7.82780E+00  2.76300E-03
  8.80628E+00  2.76300E-03
  9.78476E+00  2.76300E-03
  1.07632E+01  2.76300E-03
  1.17417E+01  2.76300E-03
  1.36987E+01  2.76300E-03
  1.56556E+01  2.76300E-03
  1.76126E+01  2.76300E-03
  1.95695E+01  2.76300E-03
  2.15265E+01  2.76300E-03
  2.44619E+01  2.76300E-03
  2.73973E+01  2.76300E-03
  2.93543E+01  2.76300E-03
  3.42466E+01  2.76300E-03
  3.91390E+01  2.76300E-03
  4.30529E+01  2.76300E-03
  4.89238E+01  2.76300E-03
  5.87085E+01  2.76300E-03
  6.84933E+01  2.76300E-03
  7.82780E+01  2.76300E-03
  8.80628E+01  2.76300E-03
  9.78476E+01  2.76300E-03
  1.07632E+02  2.76300E-03
  1.17417E+02  2.76300E-03
  1.36987E+02  2.76300E-03
  1.56556E+02  2.76300E-03
  1.76126E+02  2.76300E-03
  1.95695E+02  2.76300E-03
  2.15265E+02  2.76300E-03
  2.44619E+02  2.76300E-03
  2.73973E+02  2.76300E-03
  2.93543E+02  2.76300E-03
  3.42466E+02  2.76300E-03
  3.91390E+02  2.76300E-03
  4.30529E+02  2.76300E-03
  4.89238E+02  2.76300E-03
  5.87085E+02  2.76300E-03
  6.84933E+02  2.76300E-03
  7.82780E+02  2.76300E-03
  8.80628E+02  2.76300E-03
  9.78476E+02  2.76300E-03
  1.07632E+03  2.76300E-03
  1.17417E+03  2.76300E-03
  1.36987E+03  2.76300E-03
  1.56556E+03  2.76300E-03
  1.76126E+03  2.76300E-03
  1.95695E+03  2.76300E-03
  2.15265E+03  2.76300E-03
  2.44619E+03  2.76300E-03
  2.73973E+03  2.76300E-03
  2.93543E+03  2.76300E-03
  3.42466E+03  2.76300E-03
  3.91390E+03  2.76300E-03
  4.30529E+03  2.76300E-03
  4.89238E+03  2.76300E-03
  5.87085E+03  2.76300E-03
  6.84933E+03  2.76300E-03
  7.82780E+03  2.76300E-03
  8.80628E+03  2.76300E-03
  9.78476E+03  2.76300E-03
  1.07632E+04  2.76300E-03
  1.17417E+04  2.76300E-03
  1.36987E+04  2.76300E-03
  1.56556E+04  2.76300E-03
  1.76126E+04  2.76300E-03
  1.95695E+04  2.76300E-03


==> anc/colstop/sbethe/sdbase/eshcor-15.tab <==
# Atomic number = 15   (P )   Projectile: electron
#
#  S(0) =  1.496980E+01
#  I(0) =  5.150565E+00 a.u. =  1.401540E+02 eV
#  D(0) =  6.171077E-02
#
#        Z =  1.50000E+01
#    EXPOT =  1.42393E+02 eV
#       S0 =  1.49698E+01
#   1-S0/Z =  2.01330E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  6.39960E-02
#    P( 2) = -1.54260E-01
#    P( 3) =  1.45610E-01
#    P( 4) = -6.74680E-02
#    P( 5) =  1.72330E-02
#    P( 6) = -1.89240E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -6.71143E-01
  2.15265E-04 -7.02178E-01
  2.44619E-04 -7.13431E-01
  2.73973E-04 -6.39091E-01
  2.93543E-04 -5.94655E-01
  3.42466E-04 -4.98668E-01
  3.91390E-04 -4.19891E-01
  4.30529E-04 -3.67185E-01
  4.89238E-04 -3.01358E-01
  5.87085E-04 -2.17812E-01
  6.84933E-04 -1.56948E-01
  7.82780E-04 -1.11562E-01
  8.80628E-04 -7.69151E-02
  9.78476E-04 -4.99095E-02
  1.07632E-03 -2.85410E-02
  1.17417E-03 -1.14718E-02
  1.36987E-03  1.38343E-02
  1.56556E-03  3.12128E-02
  1.76126E-03  4.36306E-02
  1.95695E-03  5.27810E-02
  2.15265E-03  5.97709E-02
  2.44619E-03  6.75091E-02
  2.73973E-03  7.32480E-02
  2.93543E-03  7.63619E-02
  3.42466E-03  8.25110E-02
  3.91390E-03  8.73833E-02
  4.30529E-03  9.05192E-02
  4.89238E-03  9.32266E-02
  5.87085E-03  9.50551E-02
  6.84933E-03  9.49028E-02
  7.82780E-03  9.37768E-02
  8.80628E-03  9.20108E-02
  9.78476E-03  8.98689E-02
  1.07632E-02  8.75789E-02
  1.17417E-02  8.51431E-02
  1.36987E-02  8.02456E-02
  1.56556E-02  7.55653E-02
  1.76126E-02  7.11714E-02
  1.95695E-02  6.70540E-02
  2.15265E-02  6.32724E-02
  2.44619E-02  5.82475E-02
  2.73973E-02  5.37848E-02
  2.93543E-02  5.11081E-02
  3.42466E-02  4.53271E-02
  3.91390E-02  4.06118E-02
  4.30529E-02  3.74387E-02
  4.89238E-02  3.34510E-02
  5.87085E-02  2.83064E-02
  6.84933E-02  2.44472E-02
  7.82780E-02  2.14525E-02
  8.80628E-02  1.90659E-02
  9.78476E-02  1.71226E-02
  1.07632E-01  1.55126E-02
  1.17417E-01  1.41591E-02
  1.36987E-01  1.20172E-02
  1.56556E-01  1.04074E-02
  1.76126E-01  9.16163E-03
  1.95695E-01  8.17533E-03
  2.15265E-01  7.38032E-03
  2.44619E-01  6.44870E-03
  2.73973E-01  5.74223E-03
  2.93543E-01  5.36322E-03
  3.42466E-01  4.64520E-03
  3.91390E-01  4.15488E-03
  4.30529E-01  3.87262E-03
  4.89238E-01  3.57460E-03
  5.87085E-01  3.29230E-03
  6.84933E-01  3.16801E-03
  7.82780E-01  3.13358E-03
  8.80628E-01  3.15259E-03
  9.78476E-01  3.20422E-03
  1.07632E+00  3.21860E-03
  1.17417E+00  3.21860E-03
  1.36987E+00  3.21860E-03
  1.56556E+00  3.21860E-03
  1.76126E+00  3.21860E-03
  1.95695E+00  3.21860E-03
  2.15265E+00  3.21860E-03
  2.44619E+00  3.21860E-03
  2.73973E+00  3.21860E-03
  2.93543E+00  3.21860E-03
  3.42466E+00  3.21860E-03
  3.91390E+00  3.21860E-03
  4.30529E+00  3.21860E-03
  4.89238E+00  3.21860E-03
  5.87085E+00  3.21860E-03
  6.84933E+00  3.21860E-03
  7.82780E+00  3.21860E-03
  8.80628E+00  3.21860E-03
  9.78476E+00  3.21860E-03
  1.07632E+01  3.21860E-03
  1.17417E+01  3.21860E-03
  1.36987E+01  3.21860E-03
  1.56556E+01  3.21860E-03
  1.76126E+01  3.21860E-03
  1.95695E+01  3.21860E-03
  2.15265E+01  3.21860E-03
  2.44619E+01  3.21860E-03
  2.73973E+01  3.21860E-03
  2.93543E+01  3.21860E-03
  3.42466E+01  3.21860E-03
  3.91390E+01  3.21860E-03
  4.30529E+01  3.21860E-03
  4.89238E+01  3.21860E-03
  5.87085E+01  3.21860E-03
  6.84933E+01  3.21860E-03
  7.82780E+01  3.21860E-03
  8.80628E+01  3.21860E-03
  9.78476E+01  3.21860E-03
  1.07632E+02  3.21860E-03
  1.17417E+02  3.21860E-03
  1.36987E+02  3.21860E-03
  1.56556E+02  3.21860E-03
  1.76126E+02  3.21860E-03
  1.95695E+02  3.21860E-03
  2.15265E+02  3.21860E-03
  2.44619E+02  3.21860E-03
  2.73973E+02  3.21860E-03
  2.93543E+02  3.21860E-03
  3.42466E+02  3.21860E-03
  3.91390E+02  3.21860E-03
  4.30529E+02  3.21860E-03
  4.89238E+02  3.21860E-03
  5.87085E+02  3.21860E-03
  6.84933E+02  3.21860E-03
  7.82780E+02  3.21860E-03
  8.80628E+02  3.21860E-03
  9.78476E+02  3.21860E-03
  1.07632E+03  3.21860E-03
  1.17417E+03  3.21860E-03
  1.36987E+03  3.21860E-03
  1.56556E+03  3.21860E-03
  1.76126E+03  3.21860E-03
  1.95695E+03  3.21860E-03
  2.15265E+03  3.21860E-03
  2.44619E+03  3.21860E-03
  2.73973E+03  3.21860E-03
  2.93543E+03  3.21860E-03
  3.42466E+03  3.21860E-03
  3.91390E+03  3.21860E-03
  4.30529E+03  3.21860E-03
  4.89238E+03  3.21860E-03
  5.87085E+03  3.21860E-03
  6.84933E+03  3.21860E-03
  7.82780E+03  3.21860E-03
  8.80628E+03  3.21860E-03
  9.78476E+03  3.21860E-03
  1.07632E+04  3.21860E-03
  1.17417E+04  3.21860E-03
  1.36987E+04  3.21860E-03
  1.56556E+04  3.21860E-03
  1.76126E+04  3.21860E-03
  1.95695E+04  3.21860E-03


==> anc/colstop/sbethe/sdbase/eshcor-16.tab <==
# Atomic number = 16   (S )   Projectile: electron
#
#  S(0) =  1.596486E+01
#  I(0) =  5.540450E+00 a.u. =  1.507633E+02 eV
#  D(0) =  7.208630E-02
#
#        Z =  1.60000E+01
#    EXPOT =  1.53367E+02 eV
#       S0 =  1.59649E+01
#   1-S0/Z =  2.19630E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  6.33660E-02
#    P( 2) = -1.51710E-01
#    P( 3) =  1.40210E-01
#    P( 4) = -6.27190E-02
#    P( 5) =  1.56130E-02
#    P( 6) = -1.70800E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -6.39493E-01
  2.15265E-04 -6.73833E-01
  2.44619E-04 -7.20302E-01
  2.73973E-04 -6.91619E-01
  2.93543E-04 -6.48206E-01
  3.42466E-04 -5.52818E-01
  3.91390E-04 -4.73711E-01
  4.30529E-04 -4.19488E-01
  4.89238E-04 -3.50726E-01
  5.87085E-04 -2.62025E-01
  6.84933E-04 -1.95899E-01
  7.82780E-04 -1.45516E-01
  8.80628E-04 -1.06401E-01
  9.78476E-04 -7.55544E-02
  1.07632E-03 -5.08189E-02
  1.17417E-03 -3.08154E-02
  1.36987E-03 -8.31330E-04
  1.56556E-03  2.00034E-02
  1.76126E-03  3.49567E-02
  1.95695E-03  4.59492E-02
  2.15265E-03  5.42597E-02
  2.44619E-03  6.33240E-02
  2.73973E-03  6.97517E-02
  2.93543E-03  7.31001E-02
  3.42466E-03  7.93311E-02
  3.91390E-03  8.38203E-02
  4.30529E-03  8.67223E-02
  4.89238E-03  9.03426E-02
  5.87085E-03  9.30046E-02
  6.84933E-03  9.34443E-02
  7.82780E-03  9.28593E-02
  8.80628E-03  9.14992E-02
  9.78476E-03  8.97986E-02
  1.07632E-02  8.77734E-02
  1.17417E-02  8.56532E-02
  1.36987E-02  8.13473E-02
  1.56556E-02  7.69701E-02
  1.76126E-02  7.28365E-02
  1.95695E-02  6.89118E-02
  2.15265E-02  6.54469E-02
  2.44619E-02  6.05358E-02
  2.73973E-02  5.61163E-02
  2.93543E-02  5.34428E-02
  3.42466E-02  4.76154E-02
  3.91390E-02  4.28113E-02
  4.30529E-02  3.95540E-02
  4.89238E-02  3.54328E-02
  5.87085E-02  3.00709E-02
  6.84933E-02  2.60154E-02
  7.82780E-02  2.28488E-02
  8.80628E-02  2.03125E-02
  9.78476E-02  1.82391E-02
  1.07632E-01  1.65155E-02
  1.17417E-01  1.50625E-02
  1.36987E-01  1.27553E-02
  1.56556E-01  1.10146E-02
  1.76126E-01  9.66326E-03
  1.95695E-01  8.59050E-03
  2.15265E-01  7.72369E-03
  2.44619E-01  6.70510E-03
  2.73973E-01  5.93014E-03
  2.93543E-01  5.51323E-03
  3.42466E-01  4.72032E-03
  3.91390E-01  4.17532E-03
  4.30529E-01  3.85934E-03
  4.89238E-01  3.52244E-03
  5.87085E-01  3.19596E-03
  6.84933E-01  3.04332E-03
  7.82780E-01  2.99007E-03
  8.80628E-01  2.99629E-03
  9.78476E-01  3.03915E-03
  1.07632E+00  3.05200E-03
  1.17417E+00  3.05200E-03
  1.36987E+00  3.05200E-03
  1.56556E+00  3.05200E-03
  1.76126E+00  3.05200E-03
  1.95695E+00  3.05200E-03
  2.15265E+00  3.05200E-03
  2.44619E+00  3.05200E-03
  2.73973E+00  3.05200E-03
  2.93543E+00  3.05200E-03
  3.42466E+00  3.05200E-03
  3.91390E+00  3.05200E-03
  4.30529E+00  3.05200E-03
  4.89238E+00  3.05200E-03
  5.87085E+00  3.05200E-03
  6.84933E+00  3.05200E-03
  7.82780E+00  3.05200E-03
  8.80628E+00  3.05200E-03
  9.78476E+00  3.05200E-03
  1.07632E+01  3.05200E-03
  1.17417E+01  3.05200E-03
  1.36987E+01  3.05200E-03
  1.56556E+01  3.05200E-03
  1.76126E+01  3.05200E-03
  1.95695E+01  3.05200E-03
  2.15265E+01  3.05200E-03
  2.44619E+01  3.05200E-03
  2.73973E+01  3.05200E-03
  2.93543E+01  3.05200E-03
  3.42466E+01  3.05200E-03
  3.91390E+01  3.05200E-03
  4.30529E+01  3.05200E-03
  4.89238E+01  3.05200E-03
  5.87085E+01  3.05200E-03
  6.84933E+01  3.05200E-03
  7.82780E+01  3.05200E-03
  8.80628E+01  3.05200E-03
  9.78476E+01  3.05200E-03
  1.07632E+02  3.05200E-03
  1.17417E+02  3.05200E-03
  1.36987E+02  3.05200E-03
  1.56556E+02  3.05200E-03
  1.76126E+02  3.05200E-03
  1.95695E+02  3.05200E-03
  2.15265E+02  3.05200E-03
  2.44619E+02  3.05200E-03
  2.73973E+02  3.05200E-03
  2.93543E+02  3.05200E-03
  3.42466E+02  3.05200E-03
  3.91390E+02  3.05200E-03
  4.30529E+02  3.05200E-03
  4.89238E+02  3.05200E-03
  5.87085E+02  3.05200E-03
  6.84933E+02  3.05200E-03
  7.82780E+02  3.05200E-03
  8.80628E+02  3.05200E-03
  9.78476E+02  3.05200E-03
  1.07632E+03  3.05200E-03
  1.17417E+03  3.05200E-03
  1.36987E+03  3.05200E-03
  1.56556E+03  3.05200E-03
  1.76126E+03  3.05200E-03
  1.95695E+03  3.05200E-03
  2.15265E+03  3.05200E-03
  2.44619E+03  3.05200E-03
  2.73973E+03  3.05200E-03
  2.93543E+03  3.05200E-03
  3.42466E+03  3.05200E-03
  3.91390E+03  3.05200E-03
  4.30529E+03  3.05200E-03
  4.89238E+03  3.05200E-03
  5.87085E+03  3.05200E-03
  6.84933E+03  3.05200E-03
  7.82780E+03  3.05200E-03
  8.80628E+03  3.05200E-03
  9.78476E+03  3.05200E-03
  1.07632E+04  3.05200E-03
  1.17417E+04  3.05200E-03
  1.36987E+04  3.05200E-03
  1.56556E+04  3.05200E-03
  1.76126E+04  3.05200E-03
  1.95695E+04  3.05200E-03


==> anc/colstop/sbethe/sdbase/eshcor-17.tab <==
# Atomic number = 17   (Cl)   Projectile: electron
#
#  S(0) =  1.695944E+01
#  I(0) =  5.964304E+00 a.u. =  1.622970E+02 eV
#  D(0) =  8.385143E-02
#
#        Z =  1.70000E+01
#    EXPOT =  1.65312E+02 eV
#       S0 =  1.69594E+01
#   1-S0/Z =  2.38590E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  5.98930E-02
#    P( 2) = -1.42720E-01
#    P( 3) =  1.27930E-01
#    P( 4) = -5.40650E-02
#    P( 5) =  1.28600E-02
#    P( 6) = -1.39340E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -5.96667E-01
  2.15265E-04 -6.33272E-01
  2.44619E-04 -6.83133E-01
  2.73973E-04 -7.27966E-01
  2.93543E-04 -6.90637E-01
  3.42466E-04 -5.98950E-01
  3.91390E-04 -5.20456E-01
  4.30529E-04 -4.65728E-01
  4.89238E-04 -3.95960E-01
  5.87085E-04 -3.03527E-01
  6.84933E-04 -2.33697E-01
  7.82780E-04 -1.79494E-01
  8.80628E-04 -1.36666E-01
  9.78476E-04 -1.02399E-01
  1.07632E-03 -7.46223E-02
  1.17417E-03 -5.18861E-02
  1.36987E-03 -1.73506E-02
  1.56556E-03  7.03144E-03
  1.76126E-03  2.47138E-02
  1.95695E-03  3.78163E-02
  2.15265E-03  4.77372E-02
  2.44619E-03  5.85008E-02
  2.73973E-03  6.60468E-02
  2.93543E-03  6.98698E-02
  3.42466E-03  7.66999E-02
  3.91390E-03  8.12697E-02
  4.30529E-03  8.39528E-02
  4.89238E-03  8.71879E-02
  5.87085E-03  9.09079E-02
  6.84933E-03  9.19527E-02
  7.82780E-03  9.17362E-02
  8.80628E-03  9.07949E-02
  9.78476E-03  8.93532E-02
  1.07632E-02  8.75961E-02
  1.17417E-02  8.57933E-02
  1.36987E-02  8.18571E-02
  1.56556E-02  7.78342E-02
  1.76126E-02  7.39800E-02
  1.95695E-02  7.02697E-02
  2.15265E-02  6.68908E-02
  2.44619E-02  6.21321E-02
  2.73973E-02  5.77972E-02
  2.93543E-02  5.51531E-02
  3.42466E-02  4.93367E-02
  3.91390E-02  4.44895E-02
  4.30529E-02  4.11768E-02
  4.89238E-02  3.69561E-02
  5.87085E-02  3.14154E-02
  6.84933E-02  2.71882E-02
  7.82780E-02  2.38654E-02
  8.80628E-02  2.11902E-02
  9.78476E-02  1.89940E-02
  1.07632E-01  1.71620E-02
  1.17417E-01  1.56130E-02
  1.36987E-01  1.31447E-02
  1.56556E-01  1.12750E-02
  1.76126E-01  9.81883E-03
  1.95695E-01  8.65960E-03
  2.15265E-01  7.72057E-03
  2.44619E-01  6.61394E-03
  2.73973E-01  5.76913E-03
  2.93543E-01  5.31334E-03
  3.42466E-01  4.44297E-03
  3.91390E-01  3.84068E-03
  4.30529E-01  3.48894E-03
  4.89238E-01  3.11020E-03
  5.87085E-01  2.73490E-03
  6.84933E-01  2.54963E-03
  7.82780E-01  2.47358E-03
  8.80628E-01  2.46335E-03
  9.78476E-01  2.49400E-03
  1.07632E+00  2.50460E-03
  1.17417E+00  2.50460E-03
  1.36987E+00  2.50460E-03
  1.56556E+00  2.50460E-03
  1.76126E+00  2.50460E-03
  1.95695E+00  2.50460E-03
  2.15265E+00  2.50460E-03
  2.44619E+00  2.50460E-03
  2.73973E+00  2.50460E-03
  2.93543E+00  2.50460E-03
  3.42466E+00  2.50460E-03
  3.91390E+00  2.50460E-03
  4.30529E+00  2.50460E-03
  4.89238E+00  2.50460E-03
  5.87085E+00  2.50460E-03
  6.84933E+00  2.50460E-03
  7.82780E+00  2.50460E-03
  8.80628E+00  2.50460E-03
  9.78476E+00  2.50460E-03
  1.07632E+01  2.50460E-03
  1.17417E+01  2.50460E-03
  1.36987E+01  2.50460E-03
  1.56556E+01  2.50460E-03
  1.76126E+01  2.50460E-03
  1.95695E+01  2.50460E-03
  2.15265E+01  2.50460E-03
  2.44619E+01  2.50460E-03
  2.73973E+01  2.50460E-03
  2.93543E+01  2.50460E-03
  3.42466E+01  2.50460E-03
  3.91390E+01  2.50460E-03
  4.30529E+01  2.50460E-03
  4.89238E+01  2.50460E-03
  5.87085E+01  2.50460E-03
  6.84933E+01  2.50460E-03
  7.82780E+01  2.50460E-03
  8.80628E+01  2.50460E-03
  9.78476E+01  2.50460E-03
  1.07632E+02  2.50460E-03
  1.17417E+02  2.50460E-03
  1.36987E+02  2.50460E-03
  1.56556E+02  2.50460E-03
  1.76126E+02  2.50460E-03
  1.95695E+02  2.50460E-03
  2.15265E+02  2.50460E-03
  2.44619E+02  2.50460E-03
  2.73973E+02  2.50460E-03
  2.93543E+02  2.50460E-03
  3.42466E+02  2.50460E-03
  3.91390E+02  2.50460E-03
  4.30529E+02  2.50460E-03
  4.89238E+02  2.50460E-03
  5.87085E+02  2.50460E-03
  6.84933E+02  2.50460E-03
  7.82780E+02  2.50460E-03
  8.80628E+02  2.50460E-03
  9.78476E+02  2.50460E-03
  1.07632E+03  2.50460E-03
  1.17417E+03  2.50460E-03
  1.36987E+03  2.50460E-03
  1.56556E+03  2.50460E-03
  1.76126E+03  2.50460E-03
  1.95695E+03  2.50460E-03
  2.15265E+03  2.50460E-03
  2.44619E+03  2.50460E-03
  2.73973E+03  2.50460E-03
  2.93543E+03  2.50460E-03
  3.42466E+03  2.50460E-03
  3.91390E+03  2.50460E-03
  4.30529E+03  2.50460E-03
  4.89238E+03  2.50460E-03
  5.87085E+03  2.50460E-03
  6.84933E+03  2.50460E-03
  7.82780E+03  2.50460E-03
  8.80628E+03  2.50460E-03
  9.78476E+03  2.50460E-03
  1.07632E+04  2.50460E-03
  1.17417E+04  2.50460E-03
  1.36987E+04  2.50460E-03
  1.56556E+04  2.50460E-03
  1.76126E+04  2.50460E-03
  1.95695E+04  2.50460E-03


==> anc/colstop/sbethe/sdbase/eshcor-18.tab <==
# Atomic number = 18   (Ar)   Projectile: electron
#
#  S(0) =  1.795355E+01
#  I(0) =  6.416725E+00 a.u. =  1.746080E+02 eV
#  D(0) =  9.458684E-02
#
#        Z =  1.80000E+01
#    EXPOT =  1.78092E+02 eV
#       S0 =  1.79535E+01
#   1-S0/Z =  2.58060E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  5.49360E-02
#    P( 2) = -1.29660E-01
#    P( 3) =  1.10600E-01
#    P( 4) = -4.22750E-02
#    P( 5) =  9.15290E-03
#    P( 6) = -9.66340E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -5.48722E-01
  2.15265E-04 -5.86499E-01
  2.44619E-04 -6.38403E-01
  2.73973E-04 -6.85453E-01
  2.93543E-04 -7.14508E-01
  3.42466E-04 -6.35363E-01
  3.91390E-04 -5.60130E-01
  4.30529E-04 -5.06938E-01
  4.89238E-04 -4.36295E-01
  5.87085E-04 -3.42145E-01
  6.84933E-04 -2.69376E-01
  7.82780E-04 -2.12403E-01
  8.80628E-04 -1.66741E-01
  9.78476E-04 -1.29655E-01
  1.07632E-03 -9.92080E-02
  1.17417E-03 -7.40346E-02
  1.36987E-03 -3.52878E-02
  1.56556E-03 -7.43350E-03
  1.76126E-03  1.30332E-02
  1.95695E-03  2.83596E-02
  2.15265E-03  4.01283E-02
  2.44619E-03  5.28332E-02
  2.73973E-03  6.17621E-02
  2.93543E-03  6.62689E-02
  3.42466E-03  7.41676E-02
  3.91390E-03  7.91579E-02
  4.30529E-03  8.19075E-02
  4.89238E-03  8.49502E-02
  5.87085E-03  8.84400E-02
  6.84933E-03  9.03712E-02
  7.82780E-03  9.05938E-02
  8.80628E-03  8.99387E-02
  9.78476E-03  8.87506E-02
  1.07632E-02  8.72574E-02
  1.17417E-02  8.57079E-02
  1.36987E-02  8.20723E-02
  1.56556E-02  7.83786E-02
  1.76126E-02  7.47537E-02
  1.95695E-02  7.12359E-02
  2.15265E-02  6.79181E-02
  2.44619E-02  6.33246E-02
  2.73973E-02  5.90941E-02
  2.93543E-02  5.64933E-02
  3.42466E-02  5.07202E-02
  3.91390E-02  4.58563E-02
  4.30529E-02  4.25053E-02
  4.89238E-02  3.82048E-02
  5.87085E-02  3.25080E-02
  6.84933E-02  2.81230E-02
  7.82780E-02  2.46533E-02
  8.80628E-02  2.18455E-02
  9.78476E-02  1.95311E-02
  1.07632E-01  1.75940E-02
  1.17417E-01  1.59517E-02
  1.36987E-01  1.33261E-02
  1.56556E-01  1.13304E-02
  1.76126E-01  9.77168E-03
  1.95695E-01  8.52806E-03
  2.15265E-01  7.51867E-03
  2.44619E-01  6.32655E-03
  2.73973E-01  5.41422E-03
  2.93543E-01  4.92098E-03
  3.42466E-01  3.97643E-03
  3.91390E-01  3.31974E-03
  4.30529E-01  2.93427E-03
  4.89238E-01  2.51637E-03
  5.87085E-01  2.09589E-03
  6.84933E-01  1.88080E-03
  7.82780E-01  1.78415E-03
  8.80628E-01  1.75916E-03
  9.78476E-01  1.77895E-03
  1.07632E+00  1.78756E-03
  1.17417E+00  1.78756E-03
  1.36987E+00  1.78756E-03
  1.56556E+00  1.78756E-03
  1.76126E+00  1.78756E-03
  1.95695E+00  1.78756E-03
  2.15265E+00  1.78756E-03
  2.44619E+00  1.78756E-03
  2.73973E+00  1.78756E-03
  2.93543E+00  1.78756E-03
  3.42466E+00  1.78756E-03
  3.91390E+00  1.78756E-03
  4.30529E+00  1.78756E-03
  4.89238E+00  1.78756E-03
  5.87085E+00  1.78756E-03
  6.84933E+00  1.78756E-03
  7.82780E+00  1.78756E-03
  8.80628E+00  1.78756E-03
  9.78476E+00  1.78756E-03
  1.07632E+01  1.78756E-03
  1.17417E+01  1.78756E-03
  1.36987E+01  1.78756E-03
  1.56556E+01  1.78756E-03
  1.76126E+01  1.78756E-03
  1.95695E+01  1.78756E-03
  2.15265E+01  1.78756E-03
  2.44619E+01  1.78756E-03
  2.73973E+01  1.78756E-03
  2.93543E+01  1.78756E-03
  3.42466E+01  1.78756E-03
  3.91390E+01  1.78756E-03
  4.30529E+01  1.78756E-03
  4.89238E+01  1.78756E-03
  5.87085E+01  1.78756E-03
  6.84933E+01  1.78756E-03
  7.82780E+01  1.78756E-03
  8.80628E+01  1.78756E-03
  9.78476E+01  1.78756E-03
  1.07632E+02  1.78756E-03
  1.17417E+02  1.78756E-03
  1.36987E+02  1.78756E-03
  1.56556E+02  1.78756E-03
  1.76126E+02  1.78756E-03
  1.95695E+02  1.78756E-03
  2.15265E+02  1.78756E-03
  2.44619E+02  1.78756E-03
  2.73973E+02  1.78756E-03
  2.93543E+02  1.78756E-03
  3.42466E+02  1.78756E-03
  3.91390E+02  1.78756E-03
  4.30529E+02  1.78756E-03
  4.89238E+02  1.78756E-03
  5.87085E+02  1.78756E-03
  6.84933E+02  1.78756E-03
  7.82780E+02  1.78756E-03
  8.80628E+02  1.78756E-03
  9.78476E+02  1.78756E-03
  1.07632E+03  1.78756E-03
  1.17417E+03  1.78756E-03
  1.36987E+03  1.78756E-03
  1.56556E+03  1.78756E-03
  1.76126E+03  1.78756E-03
  1.95695E+03  1.78756E-03
  2.15265E+03  1.78756E-03
  2.44619E+03  1.78756E-03
  2.73973E+03  1.78756E-03
  2.93543E+03  1.78756E-03
  3.42466E+03  1.78756E-03
  3.91390E+03  1.78756E-03
  4.30529E+03  1.78756E-03
  4.89238E+03  1.78756E-03
  5.87085E+03  1.78756E-03
  6.84933E+03  1.78756E-03
  7.82780E+03  1.78756E-03
  8.80628E+03  1.78756E-03
  9.78476E+03  1.78756E-03
  1.07632E+04  1.78756E-03
  1.17417E+04  1.78756E-03
  1.36987E+04  1.78756E-03
  1.56556E+04  1.78756E-03
  1.76126E+04  1.78756E-03
  1.95695E+04  1.78756E-03


==> anc/colstop/sbethe/sdbase/eshcor-19.tab <==
# Atomic number = 19   (K )   Projectile: electron
#
#  S(0) =  1.894663E+01
#  I(0) =  6.154452E+00 a.u. =  1.674712E+02 eV
#  D(0) =  1.162803E-01
#
#        Z =  1.90000E+01
#    EXPOT =  1.71098E+02 eV
#       S0 =  1.89466E+01
#   1-S0/Z =  2.80890E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  7.20200E-02
#    P( 2) = -1.58580E-01
#    P( 3) =  1.32270E-01
#    P( 4) = -4.98060E-02
#    P( 5) =  1.02970E-02
#    P( 6) = -1.02470E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -6.25832E-01
  2.15265E-04 -6.63016E-01
  2.44619E-04 -7.14479E-01
  2.73973E-04 -7.61557E-01
  2.93543E-04 -7.58810E-01
  3.42466E-04 -6.71987E-01
  3.91390E-04 -5.98436E-01
  4.30529E-04 -5.46736E-01
  4.89238E-04 -4.78289E-01
  5.87085E-04 -3.82348E-01
  6.84933E-04 -3.07677E-01
  7.82780E-04 -2.48040E-01
  8.80628E-04 -1.99925E-01
  9.78476E-04 -1.60401E-01
  1.07632E-03 -1.27587E-01
  1.17417E-03 -1.00069E-01
  1.36987E-03 -5.70652E-02
  1.56556E-03 -2.56355E-02
  1.76126E-03 -2.10919E-03
  1.95695E-03  1.57730E-02
  2.15265E-03  2.96211E-02
  2.44619E-03  4.49194E-02
  2.73973E-03  5.57803E-02
  2.93543E-03  6.12793E-02
  3.42466E-03  7.10210E-02
  3.91390E-03  7.71114E-02
  4.30529E-03  8.04234E-02
  4.89238E-03  8.38353E-02
  5.87085E-03  8.74009E-02
  6.84933E-03  8.97530E-02
  7.82780E-03  9.08247E-02
  8.80628E-03  9.06775E-02
  9.78476E-03  8.98881E-02
  1.07632E-02  8.86914E-02
  1.17417E-02  8.73654E-02
  1.36987E-02  8.42388E-02
  1.56556E-02  8.09842E-02
  1.76126E-02  7.77089E-02
  1.95695E-02  7.44288E-02
  2.15265E-02  7.14294E-02
  2.44619E-02  6.71005E-02
  2.73973E-02  6.30518E-02
  2.93543E-02  6.05393E-02
  3.42466E-02  5.49087E-02
  3.91390E-02  5.01150E-02
  4.30529E-02  4.67886E-02
  4.89238E-02  4.24928E-02
  5.87085E-02  3.67584E-02
  6.84933E-02  3.23119E-02
  7.82780E-02  2.87741E-02
  8.80628E-02  2.58989E-02
  9.78476E-02  2.35207E-02
  1.07632E-01  2.15247E-02
  1.17417E-01  1.98286E-02
  1.36987E-01  1.71100E-02
  1.56556E-01  1.50381E-02
  1.76126E-01  1.34171E-02
  1.95695E-01  1.21222E-02
  2.15265E-01  1.10705E-02
  2.44619E-01  9.82795E-03
  2.73973E-01  8.87725E-03
  2.93543E-01  8.36359E-03
  3.42466E-01  7.38133E-03
  3.91390E-01  6.70057E-03
  4.30529E-01  6.30256E-03
  4.89238E-01  5.87353E-03
  5.87085E-01  5.44747E-03
  6.84933E-01  5.23595E-03
  7.82780E-01  5.14761E-03
  8.80628E-01  5.13336E-03
  9.78476E-01  5.16501E-03
  1.07632E+00  5.17630E-03
  1.17417E+00  5.17630E-03
  1.36987E+00  5.17630E-03
  1.56556E+00  5.17630E-03
  1.76126E+00  5.17630E-03
  1.95695E+00  5.17630E-03
  2.15265E+00  5.17630E-03
  2.44619E+00  5.17630E-03
  2.73973E+00  5.17630E-03
  2.93543E+00  5.17630E-03
  3.42466E+00  5.17630E-03
  3.91390E+00  5.17630E-03
  4.30529E+00  5.17630E-03
  4.89238E+00  5.17630E-03
  5.87085E+00  5.17630E-03
  6.84933E+00  5.17630E-03
  7.82780E+00  5.17630E-03
  8.80628E+00  5.17630E-03
  9.78476E+00  5.17630E-03
  1.07632E+01  5.17630E-03
  1.17417E+01  5.17630E-03
  1.36987E+01  5.17630E-03
  1.56556E+01  5.17630E-03
  1.76126E+01  5.17630E-03
  1.95695E+01  5.17630E-03
  2.15265E+01  5.17630E-03
  2.44619E+01  5.17630E-03
  2.73973E+01  5.17630E-03
  2.93543E+01  5.17630E-03
  3.42466E+01  5.17630E-03
  3.91390E+01  5.17630E-03
  4.30529E+01  5.17630E-03
  4.89238E+01  5.17630E-03
  5.87085E+01  5.17630E-03
  6.84933E+01  5.17630E-03
  7.82780E+01  5.17630E-03
  8.80628E+01  5.17630E-03
  9.78476E+01  5.17630E-03
  1.07632E+02  5.17630E-03
  1.17417E+02  5.17630E-03
  1.36987E+02  5.17630E-03
  1.56556E+02  5.17630E-03
  1.76126E+02  5.17630E-03
  1.95695E+02  5.17630E-03
  2.15265E+02  5.17630E-03
  2.44619E+02  5.17630E-03
  2.73973E+02  5.17630E-03
  2.93543E+02  5.17630E-03
  3.42466E+02  5.17630E-03
  3.91390E+02  5.17630E-03
  4.30529E+02  5.17630E-03
  4.89238E+02  5.17630E-03
  5.87085E+02  5.17630E-03
  6.84933E+02  5.17630E-03
  7.82780E+02  5.17630E-03
  8.80628E+02  5.17630E-03
  9.78476E+02  5.17630E-03
  1.07632E+03  5.17630E-03
  1.17417E+03  5.17630E-03
  1.36987E+03  5.17630E-03
  1.56556E+03  5.17630E-03
  1.76126E+03  5.17630E-03
  1.95695E+03  5.17630E-03
  2.15265E+03  5.17630E-03
  2.44619E+03  5.17630E-03
  2.73973E+03  5.17630E-03
  2.93543E+03  5.17630E-03
  3.42466E+03  5.17630E-03
  3.91390E+03  5.17630E-03
  4.30529E+03  5.17630E-03
  4.89238E+03  5.17630E-03
  5.87085E+03  5.17630E-03
  6.84933E+03  5.17630E-03
  7.82780E+03  5.17630E-03
  8.80628E+03  5.17630E-03
  9.78476E+03  5.17630E-03
  1.07632E+04  5.17630E-03
  1.17417E+04  5.17630E-03
  1.36987E+04  5.17630E-03
  1.56556E+04  5.17630E-03
  1.76126E+04  5.17630E-03
  1.95695E+04  5.17630E-03


==> anc/colstop/sbethe/sdbase/eshcor-20.tab <==
# Atomic number = 20   (Ca)   Projectile: electron
#
#  S(0) =  1.994020E+01
#  I(0) =  5.980179E+00 a.u. =  1.627290E+02 eV
#  D(0) =  1.346127E-01
#
#        Z =  2.00000E+01
#    EXPOT =  1.66479E+02 eV
#       S0 =  1.99402E+01
#   1-S0/Z =  2.99000E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  2.85210E-02
#    P( 2) = -6.58130E-02
#    P( 3) =  4.02670E-02
#    P( 4) = -1.38880E-03
#    P( 5) = -2.57720E-03
#    P( 6) =  3.25920E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -6.92799E-01
  2.15265E-04 -7.28885E-01
  2.44619E-04 -7.79318E-01
  2.73973E-04 -8.25981E-01
  2.93543E-04 -7.95119E-01
  3.42466E-04 -7.08689E-01
  3.91390E-04 -6.35938E-01
  4.30529E-04 -5.85064E-01
  4.89238E-04 -5.18089E-01
  5.87085E-04 -4.24577E-01
  6.84933E-04 -3.47211E-01
  7.82780E-04 -2.86167E-01
  8.80628E-04 -2.35889E-01
  9.78476E-04 -1.94491E-01
  1.07632E-03 -1.59756E-01
  1.17417E-03 -1.30347E-01
  1.36987E-03 -8.37999E-02
  1.56556E-03 -4.91205E-02
  1.76126E-03 -2.28492E-02
  1.95695E-03 -2.52096E-03
  2.15265E-03  1.33197E-02
  2.44619E-03  3.12091E-02
  2.73973E-03  4.40586E-02
  2.93543E-03  5.05948E-02
  3.42466E-03  6.23886E-02
  3.91390E-03  6.97221E-02
  4.30529E-03  7.37930E-02
  4.89238E-03  7.77588E-02
  5.87085E-03  8.16671E-02
  6.84933E-03  8.38680E-02
  7.82780E-03  8.54445E-02
  8.80628E-03  8.58724E-02
  9.78476E-03  8.54044E-02
  1.07632E-02  8.44823E-02
  1.17417E-02  8.33992E-02
  1.36987E-02  8.06102E-02
  1.56556E-02  7.76232E-02
  1.76126E-02  7.45281E-02
  1.95695E-02  7.14625E-02
  2.15265E-02  6.85190E-02
  2.44619E-02  6.43403E-02
  2.73973E-02  6.04132E-02
  2.93543E-02  5.79606E-02
  3.42466E-02  5.24128E-02
  3.91390E-02  4.76298E-02
  4.30529E-02  4.42780E-02
  4.89238E-02  3.99104E-02
  5.87085E-02  3.40132E-02
  6.84933E-02  2.93900E-02
  7.82780E-02  2.56810E-02
  8.80628E-02  2.26471E-02
  9.78476E-02  2.01245E-02
  1.07632E-01  1.79977E-02
  1.17417E-01  1.61832E-02
  1.36987E-01  1.32599E-02
  1.56556E-01  1.10176E-02
  1.76126E-01  9.25218E-03
  1.95695E-01  7.83313E-03
  2.15265E-01  6.67304E-03
  2.44619E-01  5.29077E-03
  2.73973E-01  4.22107E-03
  2.93543E-01  3.63699E-03
  3.42466E-01  2.50222E-03
  3.91390E-01  1.69387E-03
  4.30529E-01  1.20688E-03
  4.89238E-01  6.60662E-04
  5.87085E-01  7.07715E-05
  6.84933E-01 -2.77035E-04
  7.82780E-01 -4.82180E-04
  8.80628E-01 -5.98616E-04
  9.78476E-01 -6.57709E-04
  1.07632E+00 -6.65080E-04
  1.17417E+00 -6.65080E-04
  1.36987E+00 -6.65080E-04
  1.56556E+00 -6.65080E-04
  1.76126E+00 -6.65080E-04
  1.95695E+00 -6.65080E-04
  2.15265E+00 -6.65080E-04
  2.44619E+00 -6.65080E-04
  2.73973E+00 -6.65080E-04
  2.93543E+00 -6.65080E-04
  3.42466E+00 -6.65080E-04
  3.91390E+00 -6.65080E-04
  4.30529E+00 -6.65080E-04
  4.89238E+00 -6.65080E-04
  5.87085E+00 -6.65080E-04
  6.84933E+00 -6.65080E-04
  7.82780E+00 -6.65080E-04
  8.80628E+00 -6.65080E-04
  9.78476E+00 -6.65080E-04
  1.07632E+01 -6.65080E-04
  1.17417E+01 -6.65080E-04
  1.36987E+01 -6.65080E-04
  1.56556E+01 -6.65080E-04
  1.76126E+01 -6.65080E-04
  1.95695E+01 -6.65080E-04
  2.15265E+01 -6.65080E-04
  2.44619E+01 -6.65080E-04
  2.73973E+01 -6.65080E-04
  2.93543E+01 -6.65080E-04
  3.42466E+01 -6.65080E-04
  3.91390E+01 -6.65080E-04
  4.30529E+01 -6.65080E-04
  4.89238E+01 -6.65080E-04
  5.87085E+01 -6.65080E-04
  6.84933E+01 -6.65080E-04
  7.82780E+01 -6.65080E-04
  8.80628E+01 -6.65080E-04
  9.78476E+01 -6.65080E-04
  1.07632E+02 -6.65080E-04
  1.17417E+02 -6.65080E-04
  1.36987E+02 -6.65080E-04
  1.56556E+02 -6.65080E-04
  1.76126E+02 -6.65080E-04
  1.95695E+02 -6.65080E-04
  2.15265E+02 -6.65080E-04
  2.44619E+02 -6.65080E-04
  2.73973E+02 -6.65080E-04
  2.93543E+02 -6.65080E-04
  3.42466E+02 -6.65080E-04
  3.91390E+02 -6.65080E-04
  4.30529E+02 -6.65080E-04
  4.89238E+02 -6.65080E-04
  5.87085E+02 -6.65080E-04
  6.84933E+02 -6.65080E-04
  7.82780E+02 -6.65080E-04
  8.80628E+02 -6.65080E-04
  9.78476E+02 -6.65080E-04
  1.07632E+03 -6.65080E-04
  1.17417E+03 -6.65080E-04
  1.36987E+03 -6.65080E-04
  1.56556E+03 -6.65080E-04
  1.76126E+03 -6.65080E-04
  1.95695E+03 -6.65080E-04
  2.15265E+03 -6.65080E-04
  2.44619E+03 -6.65080E-04
  2.73973E+03 -6.65080E-04
  2.93543E+03 -6.65080E-04
  3.42466E+03 -6.65080E-04
  3.91390E+03 -6.65080E-04
  4.30529E+03 -6.65080E-04
  4.89238E+03 -6.65080E-04
  5.87085E+03 -6.65080E-04
  6.84933E+03 -6.65080E-04
  7.82780E+03 -6.65080E-04
  8.80628E+03 -6.65080E-04
  9.78476E+03 -6.65080E-04
  1.07632E+04 -6.65080E-04
  1.17417E+04 -6.65080E-04
  1.36987E+04 -6.65080E-04
  1.56556E+04 -6.65080E-04
  1.76126E+04 -6.65080E-04
  1.95695E+04 -6.65080E-04


==> anc/colstop/sbethe/sdbase/eshcor-21.tab <==
# Atomic number = 21   (Sc)   Projectile: electron
#
#  S(0) =  2.093306E+01
#  I(0) =  6.285247E+00 a.u. =  1.710303E+02 eV
#  D(0) =  1.755457E-01
#
#        Z =  2.10000E+01
#    EXPOT =  1.75104E+02 eV
#       S0 =  2.09331E+01
#   1-S0/Z =  3.18760E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  2.74800E-02
#    P( 2) = -6.04490E-02
#    P( 3) =  2.95720E-02
#    P( 4) =  7.68420E-03
#    P( 5) = -5.83230E-03
#    P( 6) =  7.37680E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -6.45565E-01
  2.15265E-04 -6.81624E-01
  2.44619E-04 -7.32265E-01
  2.73973E-04 -7.79451E-01
  2.93543E-04 -7.98902E-01
  3.42466E-04 -7.14280E-01
  3.91390E-04 -6.43721E-01
  4.30529E-04 -5.94724E-01
  4.89238E-04 -5.30627E-01
  5.87085E-04 -4.41838E-01
  6.84933E-04 -3.68680E-01
  7.82780E-04 -3.06444E-01
  8.80628E-04 -2.56484E-01
  9.78476E-04 -2.14296E-01
  1.07632E-03 -1.78988E-01
  1.17417E-03 -1.48914E-01
  1.36987E-03 -1.00700E-01
  1.56556E-03 -6.42505E-02
  1.76126E-03 -3.62064E-02
  1.95695E-03 -1.43206E-02
  2.15265E-03  2.97258E-03
  2.44619E-03  2.27314E-02
  2.73973E-03  3.71241E-02
  2.93543E-03  4.45391E-02
  3.42466E-03  5.80030E-02
  3.91390E-03  6.65043E-02
  4.30529E-03  7.11974E-02
  4.89238E-03  7.57881E-02
  5.87085E-03  8.00988E-02
  6.84933E-03  8.22590E-02
  7.82780E-03  8.35971E-02
  8.80628E-03  8.45182E-02
  9.78476E-03  8.44726E-02
  1.07632E-02  8.38294E-02
  1.17417E-02  8.28960E-02
  1.36987E-02  8.04095E-02
  1.56556E-02  7.76761E-02
  1.76126E-02  7.48232E-02
  1.95695E-02  7.19237E-02
  2.15265E-02  6.91350E-02
  2.44619E-02  6.51501E-02
  2.73973E-02  6.13749E-02
  2.93543E-02  5.90014E-02
  3.42466E-02  5.35874E-02
  3.91390E-02  4.88711E-02
  4.30529E-02  4.55401E-02
  4.89238E-02  4.11692E-02
  5.87085E-02  3.52154E-02
  6.84933E-02  3.05082E-02
  7.82780E-02  2.67081E-02
  8.80628E-02  2.35845E-02
  9.78476E-02  2.09773E-02
  1.07632E-01  1.87724E-02
  1.17417E-01  1.68866E-02
  1.36987E-01  1.38393E-02
  1.56556E-01  1.14947E-02
  1.76126E-01  9.64458E-03
  1.95695E-01  8.15486E-03
  2.15265E-01  6.93538E-03
  2.44619E-01  5.48053E-03
  2.73973E-01  4.35339E-03
  2.93543E-01  3.73751E-03
  3.42466E-01  2.54014E-03
  3.91390E-01  1.68661E-03
  4.30529E-01  1.17219E-03
  4.89238E-01  5.95054E-04
  5.87085E-01 -2.84212E-05
  6.84933E-01 -3.96175E-04
  7.82780E-01 -6.13240E-04
  8.80628E-01 -7.36639E-04
  9.78476E-01 -7.99523E-04
  1.07632E+00 -8.07420E-04
  1.17417E+00 -8.07420E-04
  1.36987E+00 -8.07420E-04
  1.56556E+00 -8.07420E-04
  1.76126E+00 -8.07420E-04
  1.95695E+00 -8.07420E-04
  2.15265E+00 -8.07420E-04
  2.44619E+00 -8.07420E-04
  2.73973E+00 -8.07420E-04
  2.93543E+00 -8.07420E-04
  3.42466E+00 -8.07420E-04
  3.91390E+00 -8.07420E-04
  4.30529E+00 -8.07420E-04
  4.89238E+00 -8.07420E-04
  5.87085E+00 -8.07420E-04
  6.84933E+00 -8.07420E-04
  7.82780E+00 -8.07420E-04
  8.80628E+00 -8.07420E-04
  9.78476E+00 -8.07420E-04
  1.07632E+01 -8.07420E-04
  1.17417E+01 -8.07420E-04
  1.36987E+01 -8.07420E-04
  1.56556E+01 -8.07420E-04
  1.76126E+01 -8.07420E-04
  1.95695E+01 -8.07420E-04
  2.15265E+01 -8.07420E-04
  2.44619E+01 -8.07420E-04
  2.73973E+01 -8.07420E-04
  2.93543E+01 -8.07420E-04
  3.42466E+01 -8.07420E-04
  3.91390E+01 -8.07420E-04
  4.30529E+01 -8.07420E-04
  4.89238E+01 -8.07420E-04
  5.87085E+01 -8.07420E-04
  6.84933E+01 -8.07420E-04
  7.82780E+01 -8.07420E-04
  8.80628E+01 -8.07420E-04
  9.78476E+01 -8.07420E-04
  1.07632E+02 -8.07420E-04
  1.17417E+02 -8.07420E-04
  1.36987E+02 -8.07420E-04
  1.56556E+02 -8.07420E-04
  1.76126E+02 -8.07420E-04
  1.95695E+02 -8.07420E-04
  2.15265E+02 -8.07420E-04
  2.44619E+02 -8.07420E-04
  2.73973E+02 -8.07420E-04
  2.93543E+02 -8.07420E-04
  3.42466E+02 -8.07420E-04
  3.91390E+02 -8.07420E-04
  4.30529E+02 -8.07420E-04
  4.89238E+02 -8.07420E-04
  5.87085E+02 -8.07420E-04
  6.84933E+02 -8.07420E-04
  7.82780E+02 -8.07420E-04
  8.80628E+02 -8.07420E-04
  9.78476E+02 -8.07420E-04
  1.07632E+03 -8.07420E-04
  1.17417E+03 -8.07420E-04
  1.36987E+03 -8.07420E-04
  1.56556E+03 -8.07420E-04
  1.76126E+03 -8.07420E-04
  1.95695E+03 -8.07420E-04
  2.15265E+03 -8.07420E-04
  2.44619E+03 -8.07420E-04
  2.73973E+03 -8.07420E-04
  2.93543E+03 -8.07420E-04
  3.42466E+03 -8.07420E-04
  3.91390E+03 -8.07420E-04
  4.30529E+03 -8.07420E-04
  4.89238E+03 -8.07420E-04
  5.87085E+03 -8.07420E-04
  6.84933E+03 -8.07420E-04
  7.82780E+03 -8.07420E-04
  8.80628E+03 -8.07420E-04
  9.78476E+03 -8.07420E-04
  1.07632E+04 -8.07420E-04
  1.17417E+04 -8.07420E-04
  1.36987E+04 -8.07420E-04
  1.56556E+04 -8.07420E-04
  1.76126E+04 -8.07420E-04
  1.95695E+04 -8.07420E-04


==> anc/colstop/sbethe/sdbase/eshcor-22.tab <==
# Atomic number = 22   (Ti)   Projectile: electron
#
#  S(0) =  2.192543E+01
#  I(0) =  6.632904E+00 a.u. =  1.804905E+02 eV
#  D(0) =  1.943469E-01
#
#        Z =  2.20000E+01
#    EXPOT =  1.85036E+02 eV
#       S0 =  2.19254E+01
#   1-S0/Z =  3.38950E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  2.72060E-02
#    P( 2) = -5.80260E-02
#    P( 3) =  2.28990E-02
#    P( 4) =  1.43350E-02
#    P( 5) = -8.43860E-03
#    P( 6) =  1.08700E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -5.93204E-01
  2.15265E-04 -6.28669E-01
  2.44619E-04 -6.78656E-01
  2.73973E-04 -7.25517E-01
  2.93543E-04 -7.55257E-01
  3.42466E-04 -7.15259E-01
  3.91390E-04 -6.45851E-01
  4.30529E-04 -5.98063E-01
  4.89238E-04 -5.36029E-01
  5.87085E-04 -4.50993E-01
  6.84933E-04 -3.81597E-01
  7.82780E-04 -3.22922E-01
  8.80628E-04 -2.72047E-01
  9.78476E-04 -2.30200E-01
  1.07632E-03 -1.94156E-01
  1.17417E-03 -1.63940E-01
  1.36987E-03 -1.14839E-01
  1.56556E-03 -7.72609E-02
  1.76126E-03 -4.79931E-02
  1.95695E-03 -2.48939E-02
  2.15265E-03 -6.43994E-03
  2.44619E-03  1.48749E-02
  2.73973E-03  3.06121E-02
  2.93543E-03  3.88185E-02
  3.42466E-03  5.38488E-02
  3.91390E-03  6.34999E-02
  4.30529E-03  6.88327E-02
  4.89238E-03  7.41267E-02
  5.87085E-03  7.89917E-02
  6.84933E-03  8.12945E-02
  7.82780E-03  8.24607E-02
  8.80628E-03  8.31260E-02
  9.78476E-03  8.35256E-02
  1.07632E-02  8.32197E-02
  1.17417E-02  8.25024E-02
  1.36987E-02  8.02965E-02
  1.56556E-02  7.77791E-02
  1.76126E-02  7.50810E-02
  1.95695E-02  7.23424E-02
  2.15265E-02  6.96689E-02
  2.44619E-02  6.58451E-02
  2.73973E-02  6.22075E-02
  2.93543E-02  5.99097E-02
  3.42466E-02  5.46333E-02
  3.91390E-02  4.99961E-02
  4.30529E-02  4.66985E-02
  4.89238E-02  4.23437E-02
  5.87085E-02  3.63635E-02
  6.84933E-02  3.15974E-02
  7.82780E-02  2.77262E-02
  8.80628E-02  2.45289E-02
  9.78476E-02  2.18498E-02
  1.07632E-01  1.95767E-02
  1.17417E-01  1.76273E-02
  1.36987E-01  1.44670E-02
  1.56556E-01  1.20267E-02
  1.76126E-01  1.00957E-02
  1.95695E-01  8.53720E-03
  2.15265E-01  7.25898E-03
  2.44619E-01  5.73101E-03
  2.73973E-01  4.54479E-03
  2.93543E-01  3.89566E-03
  3.42466E-01  2.63143E-03
  3.91390E-01  1.72816E-03
  4.30529E-01  1.18272E-03
  4.89238E-01  5.69538E-04
  5.87085E-01 -9.50799E-05
  6.84933E-01 -4.89117E-04
  7.82780E-01 -7.23372E-04
  8.80628E-01 -8.58119E-04
  9.78476E-01 -9.28455E-04
  1.07632E+00 -9.37600E-04
  1.17417E+00 -9.37600E-04
  1.36987E+00 -9.37600E-04
  1.56556E+00 -9.37600E-04
  1.76126E+00 -9.37600E-04
  1.95695E+00 -9.37600E-04
  2.15265E+00 -9.37600E-04
  2.44619E+00 -9.37600E-04
  2.73973E+00 -9.37600E-04
  2.93543E+00 -9.37600E-04
  3.42466E+00 -9.37600E-04
  3.91390E+00 -9.37600E-04
  4.30529E+00 -9.37600E-04
  4.89238E+00 -9.37600E-04
  5.87085E+00 -9.37600E-04
  6.84933E+00 -9.37600E-04
  7.82780E+00 -9.37600E-04
  8.80628E+00 -9.37600E-04
  9.78476E+00 -9.37600E-04
  1.07632E+01 -9.37600E-04
  1.17417E+01 -9.37600E-04
  1.36987E+01 -9.37600E-04
  1.56556E+01 -9.37600E-04
  1.76126E+01 -9.37600E-04
  1.95695E+01 -9.37600E-04
  2.15265E+01 -9.37600E-04
  2.44619E+01 -9.37600E-04
  2.73973E+01 -9.37600E-04
  2.93543E+01 -9.37600E-04
  3.42466E+01 -9.37600E-04
  3.91390E+01 -9.37600E-04
  4.30529E+01 -9.37600E-04
  4.89238E+01 -9.37600E-04
  5.87085E+01 -9.37600E-04
  6.84933E+01 -9.37600E-04
  7.82780E+01 -9.37600E-04
  8.80628E+01 -9.37600E-04
  9.78476E+01 -9.37600E-04
  1.07632E+02 -9.37600E-04
  1.17417E+02 -9.37600E-04
  1.36987E+02 -9.37600E-04
  1.56556E+02 -9.37600E-04
  1.76126E+02 -9.37600E-04
  1.95695E+02 -9.37600E-04
  2.15265E+02 -9.37600E-04
  2.44619E+02 -9.37600E-04
  2.73973E+02 -9.37600E-04
  2.93543E+02 -9.37600E-04
  3.42466E+02 -9.37600E-04
  3.91390E+02 -9.37600E-04
  4.30529E+02 -9.37600E-04
  4.89238E+02 -9.37600E-04
  5.87085E+02 -9.37600E-04
  6.84933E+02 -9.37600E-04
  7.82780E+02 -9.37600E-04
  8.80628E+02 -9.37600E-04
  9.78476E+02 -9.37600E-04
  1.07632E+03 -9.37600E-04
  1.17417E+03 -9.37600E-04
  1.36987E+03 -9.37600E-04
  1.56556E+03 -9.37600E-04
  1.76126E+03 -9.37600E-04
  1.95695E+03 -9.37600E-04
  2.15265E+03 -9.37600E-04
  2.44619E+03 -9.37600E-04
  2.73973E+03 -9.37600E-04
  2.93543E+03 -9.37600E-04
  3.42466E+03 -9.37600E-04
  3.91390E+03 -9.37600E-04
  4.30529E+03 -9.37600E-04
  4.89238E+03 -9.37600E-04
  5.87085E+03 -9.37600E-04
  6.84933E+03 -9.37600E-04
  7.82780E+03 -9.37600E-04
  8.80628E+03 -9.37600E-04
  9.78476E+03 -9.37600E-04
  1.07632E+04 -9.37600E-04
  1.17417E+04 -9.37600E-04
  1.36987E+04 -9.37600E-04
  1.56556E+04 -9.37600E-04
  1.76126E+04 -9.37600E-04
  1.95695E+04 -9.37600E-04


==> anc/colstop/sbethe/sdbase/eshcor-23.tab <==
# Atomic number = 23   (V )   Projectile: electron
#
#  S(0) =  2.291732E+01
#  I(0) =  7.009340E+00 a.u. =  1.907339E+02 eV
#  D(0) =  2.104775E-01
#
#        Z =  2.30000E+01
#    EXPOT =  1.95815E+02 eV
#       S0 =  2.29173E+01
#   1-S0/Z =  3.59480E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  2.72340E-02
#    P( 2) = -5.56180E-02
#    P( 3) =  1.58060E-02
#    P( 4) =  2.14170E-02
#    P( 5) = -1.12230E-02
#    P( 6) =  1.46320E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -5.41263E-01
  2.15265E-04 -5.75625E-01
  2.44619E-04 -6.24262E-01
  2.73973E-04 -6.70103E-01
  2.93543E-04 -6.99338E-01
  3.42466E-04 -7.14536E-01
  3.91390E-04 -6.45224E-01
  4.30529E-04 -5.97909E-01
  4.89238E-04 -5.37018E-01
  5.87085E-04 -4.54569E-01
  6.84933E-04 -3.88109E-01
  7.82780E-04 -3.32437E-01
  8.80628E-04 -2.84447E-01
  9.78476E-04 -2.42247E-01
  1.07632E-03 -2.06580E-01
  1.17417E-03 -1.75692E-01
  1.36987E-03 -1.26239E-01
  1.56556E-03 -8.80308E-02
  1.76126E-03 -5.79813E-02
  1.95695E-03 -3.40130E-02
  2.15265E-03 -1.46794E-02
  2.44619E-03  7.87505E-03
  2.73973E-03  2.47331E-02
  2.93543E-03  3.36227E-02
  3.42466E-03  5.00605E-02
  3.91390E-03  6.08102E-02
  4.30529E-03  6.67775E-02
  4.89238E-03  7.28025E-02
  5.87085E-03  7.83163E-02
  6.84933E-03  8.08422E-02
  7.82780E-03  8.19938E-02
  8.80628E-03  8.24886E-02
  9.78476E-03  8.26605E-02
  1.07632E-02  8.27298E-02
  1.17417E-02  8.22769E-02
  1.36987E-02  8.03531E-02
  1.56556E-02  7.80067E-02
  1.76126E-02  7.54597E-02
  1.95695E-02  7.28714E-02
  2.15265E-02  7.03578E-02
  2.44619E-02  6.66610E-02
  2.73973E-02  6.31429E-02
  2.93543E-02  6.09138E-02
  3.42466E-02  5.57677E-02
  3.91390E-02  5.12093E-02
  4.30529E-02  4.79469E-02
  4.89238E-02  4.36124E-02
  5.87085E-02  3.76132E-02
  6.84933E-02  3.27949E-02
  7.82780E-02  2.88582E-02
  8.80628E-02  2.55916E-02
  9.78476E-02  2.28442E-02
  1.07632E-01  2.05060E-02
  1.17417E-01  1.84956E-02
  1.36987E-01  1.52262E-02
  1.56556E-01  1.26931E-02
  1.76126E-01  1.06833E-02
  1.95695E-01  9.05783E-03
  2.15265E-01  7.72225E-03
  2.44619E-01  6.12275E-03
  2.73973E-01  4.87867E-03
  2.93543E-01  4.19693E-03
  3.42466E-01  2.86710E-03
  3.91390E-01  1.91496E-03
  4.30529E-01  1.33901E-03
  4.89238E-01  6.90347E-04
  5.87085E-01 -1.48561E-05
  6.84933E-01 -4.34918E-04
  7.82780E-01 -6.86292E-04
  8.80628E-01 -8.32440E-04
  9.78476E-01 -9.10368E-04
  1.07632E+00 -9.20800E-04
  1.17417E+00 -9.20800E-04
  1.36987E+00 -9.20800E-04
  1.56556E+00 -9.20800E-04
  1.76126E+00 -9.20800E-04
  1.95695E+00 -9.20800E-04
  2.15265E+00 -9.20800E-04
  2.44619E+00 -9.20800E-04
  2.73973E+00 -9.20800E-04
  2.93543E+00 -9.20800E-04
  3.42466E+00 -9.20800E-04
  3.91390E+00 -9.20800E-04
  4.30529E+00 -9.20800E-04
  4.89238E+00 -9.20800E-04
  5.87085E+00 -9.20800E-04
  6.84933E+00 -9.20800E-04
  7.82780E+00 -9.20800E-04
  8.80628E+00 -9.20800E-04
  9.78476E+00 -9.20800E-04
  1.07632E+01 -9.20800E-04
  1.17417E+01 -9.20800E-04
  1.36987E+01 -9.20800E-04
  1.56556E+01 -9.20800E-04
  1.76126E+01 -9.20800E-04
  1.95695E+01 -9.20800E-04
  2.15265E+01 -9.20800E-04
  2.44619E+01 -9.20800E-04
  2.73973E+01 -9.20800E-04
  2.93543E+01 -9.20800E-04
  3.42466E+01 -9.20800E-04
  3.91390E+01 -9.20800E-04
  4.30529E+01 -9.20800E-04
  4.89238E+01 -9.20800E-04
  5.87085E+01 -9.20800E-04
  6.84933E+01 -9.20800E-04
  7.82780E+01 -9.20800E-04
  8.80628E+01 -9.20800E-04
  9.78476E+01 -9.20800E-04
  1.07632E+02 -9.20800E-04
  1.17417E+02 -9.20800E-04
  1.36987E+02 -9.20800E-04
  1.56556E+02 -9.20800E-04
  1.76126E+02 -9.20800E-04
  1.95695E+02 -9.20800E-04
  2.15265E+02 -9.20800E-04
  2.44619E+02 -9.20800E-04
  2.73973E+02 -9.20800E-04
  2.93543E+02 -9.20800E-04
  3.42466E+02 -9.20800E-04
  3.91390E+02 -9.20800E-04
  4.30529E+02 -9.20800E-04
  4.89238E+02 -9.20800E-04
  5.87085E+02 -9.20800E-04
  6.84933E+02 -9.20800E-04
  7.82780E+02 -9.20800E-04
  8.80628E+02 -9.20800E-04
  9.78476E+02 -9.20800E-04
  1.07632E+03 -9.20800E-04
  1.17417E+03 -9.20800E-04
  1.36987E+03 -9.20800E-04
  1.56556E+03 -9.20800E-04
  1.76126E+03 -9.20800E-04
  1.95695E+03 -9.20800E-04
  2.15265E+03 -9.20800E-04
  2.44619E+03 -9.20800E-04
  2.73973E+03 -9.20800E-04
  2.93543E+03 -9.20800E-04
  3.42466E+03 -9.20800E-04
  3.91390E+03 -9.20800E-04
  4.30529E+03 -9.20800E-04
  4.89238E+03 -9.20800E-04
  5.87085E+03 -9.20800E-04
  6.84933E+03 -9.20800E-04
  7.82780E+03 -9.20800E-04
  8.80628E+03 -9.20800E-04
  9.78476E+03 -9.20800E-04
  1.07632E+04 -9.20800E-04
  1.17417E+04 -9.20800E-04
  1.36987E+04 -9.20800E-04
  1.56556E+04 -9.20800E-04
  1.76126E+04 -9.20800E-04
  1.95695E+04 -9.20800E-04


==> anc/colstop/sbethe/sdbase/eshcor-24.tab <==
# Atomic number = 24   (Cr)   Projectile: electron
#
#  S(0) =  2.390873E+01
#  I(0) =  7.704948E+00 a.u. =  2.096623E+02 eV
#  D(0) =  1.985579E-01
#
#        Z =  2.40000E+01
#    EXPOT =  2.15650E+02 eV
#       S0 =  2.39087E+01
#   1-S0/Z =  3.80290E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  4.13770E-02
#    P( 2) = -9.13650E-02
#    P( 3) =  4.98500E-02
#    P( 4) =  6.61650E-03
#    P( 5) = -8.27730E-03
#    P( 6) =  1.24920E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.26492E-01
  2.15265E-04 -4.60399E-01
  2.44619E-04 -5.08639E-01
  2.73973E-04 -5.54285E-01
  2.93543E-04 -5.83488E-01
  3.42466E-04 -6.52783E-01
  3.91390E-04 -6.26004E-01
  4.30529E-04 -5.79563E-01
  4.89238E-04 -5.20378E-01
  5.87085E-04 -4.41311E-01
  6.84933E-04 -3.78506E-01
  7.82780E-04 -3.26456E-01
  8.80628E-04 -2.81960E-01
  9.78476E-04 -2.43034E-01
  1.07632E-03 -2.08355E-01
  1.17417E-03 -1.78166E-01
  1.36987E-03 -1.29059E-01
  1.56556E-03 -9.13041E-02
  1.76126E-03 -6.13823E-02
  1.95695E-03 -3.73264E-02
  2.15265E-03 -1.77687E-02
  2.44619E-03  5.25260E-03
  2.73973E-03  2.26386E-02
  2.93543E-03  3.18821E-02
  3.42466E-03  4.91196E-02
  3.91390E-03  6.05330E-02
  4.30529E-03  6.69069E-02
  4.89238E-03  7.33940E-02
  5.87085E-03  7.93110E-02
  6.84933E-03  8.19316E-02
  7.82780E-03  8.29952E-02
  8.80628E-03  8.32799E-02
  9.78476E-03  8.31644E-02
  1.07632E-02  8.29468E-02
  1.17417E-02  8.27203E-02
  1.36987E-02  8.10641E-02
  1.56556E-02  7.88584E-02
  1.76126E-02  7.64000E-02
  1.95695E-02  7.38809E-02
  2.15265E-02  7.13571E-02
  2.44619E-02  6.77734E-02
  2.73973E-02  6.43503E-02
  2.93543E-02  6.21737E-02
  3.42466E-02  5.71243E-02
  3.91390E-02  5.26229E-02
  4.30529E-02  4.93848E-02
  4.89238E-02  4.50617E-02
  5.87085E-02  3.90393E-02
  6.84933E-02  3.41697E-02
  7.82780E-02  3.01696E-02
  8.80628E-02  2.68356E-02
  9.78476E-02  2.40209E-02
  1.07632E-01  2.16179E-02
  1.17417E-01  1.95460E-02
  1.36987E-01  1.61654E-02
  1.56556E-01  1.35366E-02
  1.76126E-01  1.14451E-02
  1.95695E-01  9.74985E-03
  2.15265E-01  8.35482E-03
  2.44619E-01  6.68202E-03
  2.73973E-01  5.37990E-03
  2.93543E-01  4.66630E-03
  3.42466E-01  3.27536E-03
  3.91390E-01  2.28194E-03
  4.30529E-01  1.68325E-03
  4.89238E-01  1.01288E-03
  5.87085E-01  2.93736E-04
  6.84933E-01 -1.23197E-04
  7.82780E-01 -3.61528E-04
  8.80628E-01 -4.88782E-04
  9.78476E-01 -5.44381E-04
  1.07632E+00 -5.49600E-04
  1.17417E+00 -5.49600E-04
  1.36987E+00 -5.49600E-04
  1.56556E+00 -5.49600E-04
  1.76126E+00 -5.49600E-04
  1.95695E+00 -5.49600E-04
  2.15265E+00 -5.49600E-04
  2.44619E+00 -5.49600E-04
  2.73973E+00 -5.49600E-04
  2.93543E+00 -5.49600E-04
  3.42466E+00 -5.49600E-04
  3.91390E+00 -5.49600E-04
  4.30529E+00 -5.49600E-04
  4.89238E+00 -5.49600E-04
  5.87085E+00 -5.49600E-04
  6.84933E+00 -5.49600E-04
  7.82780E+00 -5.49600E-04
  8.80628E+00 -5.49600E-04
  9.78476E+00 -5.49600E-04
  1.07632E+01 -5.49600E-04
  1.17417E+01 -5.49600E-04
  1.36987E+01 -5.49600E-04
  1.56556E+01 -5.49600E-04
  1.76126E+01 -5.49600E-04
  1.95695E+01 -5.49600E-04
  2.15265E+01 -5.49600E-04
  2.44619E+01 -5.49600E-04
  2.73973E+01 -5.49600E-04
  2.93543E+01 -5.49600E-04
  3.42466E+01 -5.49600E-04
  3.91390E+01 -5.49600E-04
  4.30529E+01 -5.49600E-04
  4.89238E+01 -5.49600E-04
  5.87085E+01 -5.49600E-04
  6.84933E+01 -5.49600E-04
  7.82780E+01 -5.49600E-04
  8.80628E+01 -5.49600E-04
  9.78476E+01 -5.49600E-04
  1.07632E+02 -5.49600E-04
  1.17417E+02 -5.49600E-04
  1.36987E+02 -5.49600E-04
  1.56556E+02 -5.49600E-04
  1.76126E+02 -5.49600E-04
  1.95695E+02 -5.49600E-04
  2.15265E+02 -5.49600E-04
  2.44619E+02 -5.49600E-04
  2.73973E+02 -5.49600E-04
  2.93543E+02 -5.49600E-04
  3.42466E+02 -5.49600E-04
  3.91390E+02 -5.49600E-04
  4.30529E+02 -5.49600E-04
  4.89238E+02 -5.49600E-04
  5.87085E+02 -5.49600E-04
  6.84933E+02 -5.49600E-04
  7.82780E+02 -5.49600E-04
  8.80628E+02 -5.49600E-04
  9.78476E+02 -5.49600E-04
  1.07632E+03 -5.49600E-04
  1.17417E+03 -5.49600E-04
  1.36987E+03 -5.49600E-04
  1.56556E+03 -5.49600E-04
  1.76126E+03 -5.49600E-04
  1.95695E+03 -5.49600E-04
  2.15265E+03 -5.49600E-04
  2.44619E+03 -5.49600E-04
  2.73973E+03 -5.49600E-04
  2.93543E+03 -5.49600E-04
  3.42466E+03 -5.49600E-04
  3.91390E+03 -5.49600E-04
  4.30529E+03 -5.49600E-04
  4.89238E+03 -5.49600E-04
  5.87085E+03 -5.49600E-04
  6.84933E+03 -5.49600E-04
  7.82780E+03 -5.49600E-04
  8.80628E+03 -5.49600E-04
  9.78476E+03 -5.49600E-04
  1.07632E+04 -5.49600E-04
  1.17417E+04 -5.49600E-04
  1.36987E+04 -5.49600E-04
  1.56556E+04 -5.49600E-04
  1.76126E+04 -5.49600E-04
  1.95695E+04 -5.49600E-04


==> anc/colstop/sbethe/sdbase/eshcor-25.tab <==
# Atomic number = 25   (Mn)   Projectile: electron
#
#  S(0) =  2.489963E+01
#  I(0) =  7.826584E+00 a.u. =  2.129722E+02 eV
#  D(0) =  2.419981E-01
#
#        Z =  2.50000E+01
#    EXPOT =  2.19280E+02 eV
#       S0 =  2.48996E+01
#   1-S0/Z =  4.01480E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  3.71450E-02
#    P( 2) = -8.09900E-02
#    P( 3) =  3.76180E-02
#    P( 4) =  1.48680E-02
#    P( 5) = -1.10540E-02
#    P( 6) =  1.60180E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.47060E-01
  2.15265E-04 -4.78138E-01
  2.44619E-04 -5.22583E-01
  2.73973E-04 -5.64931E-01
  2.93543E-04 -5.92174E-01
  3.42466E-04 -6.57373E-01
  3.91390E-04 -6.43392E-01
  4.30529E-04 -5.95043E-01
  4.89238E-04 -5.33774E-01
  5.87085E-04 -4.52887E-01
  6.84933E-04 -3.89580E-01
  7.82780E-04 -3.37829E-01
  8.80628E-04 -2.94051E-01
  9.78476E-04 -2.56100E-01
  1.07632E-03 -2.22549E-01
  1.17417E-03 -1.92497E-01
  1.36987E-03 -1.42407E-01
  1.56556E-03 -1.03530E-01
  1.76126E-03 -7.28133E-02
  1.95695E-03 -4.79667E-02
  2.15265E-03 -2.76161E-02
  2.44619E-03 -3.44635E-03
  2.73973E-03  1.50147E-02
  2.93543E-03  2.49501E-02
  3.42466E-03  4.36190E-02
  3.91390E-03  5.62175E-02
  4.30529E-03  6.33616E-02
  4.89238E-03  7.07728E-02
  5.87085E-03  7.77196E-02
  6.84933E-03  8.09219E-02
  7.82780E-03  8.22765E-02
  8.80628E-03  8.26633E-02
  9.78476E-03  8.25447E-02
  1.07632E-02  8.22711E-02
  1.17417E-02  8.18507E-02
  1.36987E-02  8.07113E-02
  1.56556E-02  7.87485E-02
  1.76126E-02  7.64455E-02
  1.95695E-02  7.40225E-02
  2.15265E-02  7.15729E-02
  2.44619E-02  6.81102E-02
  2.73973E-02  6.48081E-02
  2.93543E-02  6.27043E-02
  3.42466E-02  5.78026E-02
  3.91390E-02  5.34032E-02
  4.30529E-02  5.02206E-02
  4.89238E-02  4.59487E-02
  5.87085E-02  3.99558E-02
  6.84933E-02  3.50764E-02
  7.82780E-02  3.10467E-02
  8.80628E-02  2.76736E-02
  9.78476E-02  2.48157E-02
  1.07632E-01  2.23684E-02
  1.17417E-01  2.02528E-02
  1.36987E-01  1.67893E-02
  1.56556E-01  1.40854E-02
  1.76126E-01  1.19268E-02
  1.95695E-01  1.01719E-02
  2.15265E-01  8.72347E-03
  2.44619E-01  6.98081E-03
  2.73973E-01  5.61887E-03
  2.93543E-01  4.86999E-03
  3.42466E-01  3.40359E-03
  3.91390E-01  2.34880E-03
  4.30529E-01  1.70864E-03
  4.89238E-01  9.85696E-04
  5.87085E-01  1.97507E-04
  6.84933E-01 -2.72596E-04
  7.82780E-01 -5.53355E-04
  8.80628E-01 -7.15409E-04
  9.78476E-01 -8.00177E-04
  1.07632E+00 -8.11200E-04
  1.17417E+00 -8.11200E-04
  1.36987E+00 -8.11200E-04
  1.56556E+00 -8.11200E-04
  1.76126E+00 -8.11200E-04
  1.95695E+00 -8.11200E-04
  2.15265E+00 -8.11200E-04
  2.44619E+00 -8.11200E-04
  2.73973E+00 -8.11200E-04
  2.93543E+00 -8.11200E-04
  3.42466E+00 -8.11200E-04
  3.91390E+00 -8.11200E-04
  4.30529E+00 -8.11200E-04
  4.89238E+00 -8.11200E-04
  5.87085E+00 -8.11200E-04
  6.84933E+00 -8.11200E-04
  7.82780E+00 -8.11200E-04
  8.80628E+00 -8.11200E-04
  9.78476E+00 -8.11200E-04
  1.07632E+01 -8.11200E-04
  1.17417E+01 -8.11200E-04
  1.36987E+01 -8.11200E-04
  1.56556E+01 -8.11200E-04
  1.76126E+01 -8.11200E-04
  1.95695E+01 -8.11200E-04
  2.15265E+01 -8.11200E-04
  2.44619E+01 -8.11200E-04
  2.73973E+01 -8.11200E-04
  2.93543E+01 -8.11200E-04
  3.42466E+01 -8.11200E-04
  3.91390E+01 -8.11200E-04
  4.30529E+01 -8.11200E-04
  4.89238E+01 -8.11200E-04
  5.87085E+01 -8.11200E-04
  6.84933E+01 -8.11200E-04
  7.82780E+01 -8.11200E-04
  8.80628E+01 -8.11200E-04
  9.78476E+01 -8.11200E-04
  1.07632E+02 -8.11200E-04
  1.17417E+02 -8.11200E-04
  1.36987E+02 -8.11200E-04
  1.56556E+02 -8.11200E-04
  1.76126E+02 -8.11200E-04
  1.95695E+02 -8.11200E-04
  2.15265E+02 -8.11200E-04
  2.44619E+02 -8.11200E-04
  2.73973E+02 -8.11200E-04
  2.93543E+02 -8.11200E-04
  3.42466E+02 -8.11200E-04
  3.91390E+02 -8.11200E-04
  4.30529E+02 -8.11200E-04
  4.89238E+02 -8.11200E-04
  5.87085E+02 -8.11200E-04
  6.84933E+02 -8.11200E-04
  7.82780E+02 -8.11200E-04
  8.80628E+02 -8.11200E-04
  9.78476E+02 -8.11200E-04
  1.07632E+03 -8.11200E-04
  1.17417E+03 -8.11200E-04
  1.36987E+03 -8.11200E-04
  1.56556E+03 -8.11200E-04
  1.76126E+03 -8.11200E-04
  1.95695E+03 -8.11200E-04
  2.15265E+03 -8.11200E-04
  2.44619E+03 -8.11200E-04
  2.73973E+03 -8.11200E-04
  2.93543E+03 -8.11200E-04
  3.42466E+03 -8.11200E-04
  3.91390E+03 -8.11200E-04
  4.30529E+03 -8.11200E-04
  4.89238E+03 -8.11200E-04
  5.87085E+03 -8.11200E-04
  6.84933E+03 -8.11200E-04
  7.82780E+03 -8.11200E-04
  8.80628E+03 -8.11200E-04
  9.78476E+03 -8.11200E-04
  1.07632E+04 -8.11200E-04
  1.17417E+04 -8.11200E-04
  1.36987E+04 -8.11200E-04
  1.56556E+04 -8.11200E-04
  1.76126E+04 -8.11200E-04
  1.95695E+04 -8.11200E-04


==> anc/colstop/sbethe/sdbase/eshcor-26.tab <==
# Atomic number = 26   (Fe)   Projectile: electron
#
#  S(0) =  2.589002E+01
#  I(0) =  8.262004E+00 a.u. =  2.248206E+02 eV
#  D(0) =  2.566821E-01
#
#        Z =  2.60000E+01
#    EXPOT =  2.31827E+02 eV
#       S0 =  2.58900E+01
#   1-S0/Z =  4.23000E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  4.44490E-02
#    P( 2) = -1.01360E-01
#    P( 3) =  5.83690E-02
#    P( 4) =  5.50330E-03
#    P( 5) = -9.16840E-03
#    P( 6) =  1.46770E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.06346E-01
  2.15265E-04 -4.35440E-01
  2.44619E-04 -4.77285E-01
  2.73973E-04 -5.17399E-01
  2.93543E-04 -5.43327E-01
  3.42466E-04 -6.05755E-01
  3.91390E-04 -6.44490E-01
  4.30529E-04 -5.94859E-01
  4.89238E-04 -5.32277E-01
  5.87085E-04 -4.50492E-01
  6.84933E-04 -3.87387E-01
  7.82780E-04 -3.36508E-01
  8.80628E-04 -2.93985E-01
  9.78476E-04 -2.57480E-01
  1.07632E-03 -2.25462E-01
  1.17417E-03 -1.96970E-01
  1.36987E-03 -1.47751E-01
  1.56556E-03 -1.08884E-01
  1.76126E-03 -7.79262E-02
  1.95695E-03 -5.29139E-02
  2.15265E-03 -3.23335E-02
  2.44619E-03 -7.71475E-03
  2.73973E-03  1.12382E-02
  2.93543E-03  2.15147E-02
  3.42466E-03  4.10137E-02
  3.91390E-03  5.43521E-02
  4.30529E-03  6.19951E-02
  4.89238E-03  7.00208E-02
  5.87085E-03  7.76710E-02
  6.84933E-03  8.13174E-02
  7.82780E-03  8.28017E-02
  8.80628E-03  8.32200E-02
  9.78476E-03  8.30245E-02
  1.07632E-02  8.26182E-02
  1.17417E-02  8.20222E-02
  1.36987E-02  8.08316E-02
  1.56556E-02  7.91563E-02
  1.76126E-02  7.69564E-02
  1.95695E-02  7.45932E-02
  2.15265E-02  7.22372E-02
  2.44619E-02  6.88550E-02
  2.73973E-02  6.56269E-02
  2.93543E-02  6.35666E-02
  3.42466E-02  5.87510E-02
  3.91390E-02  5.44092E-02
  4.30529E-02  5.12564E-02
  4.89238E-02  4.70087E-02
  5.87085E-02  4.10198E-02
  6.84933E-02  3.61179E-02
  7.82780E-02  3.20522E-02
  8.80628E-02  2.86366E-02
  9.78476E-02  2.57337E-02
  1.07632E-01  2.32412E-02
  1.17417E-01  2.10813E-02
  1.36987E-01  1.75345E-02
  1.56556E-01  1.47559E-02
  1.76126E-01  1.25310E-02
  1.95695E-01  1.07176E-02
  2.15265E-01  9.21766E-03
  2.44619E-01  7.40876E-03
  2.73973E-01  5.99161E-03
  2.93543E-01  5.21099E-03
  3.42466E-01  3.67941E-03
  3.91390E-01  2.57509E-03
  4.30529E-01  1.90375E-03
  4.89238E-01  1.14459E-03
  5.87085E-01  3.15909E-04
  6.84933E-01 -1.78319E-04
  7.82780E-01 -4.72759E-04
  8.80628E-01 -6.41576E-04
  9.78476E-01 -7.28402E-04
  1.07632E+00 -7.39400E-04
  1.17417E+00 -7.39400E-04
  1.36987E+00 -7.39400E-04
  1.56556E+00 -7.39400E-04
  1.76126E+00 -7.39400E-04
  1.95695E+00 -7.39400E-04
  2.15265E+00 -7.39400E-04
  2.44619E+00 -7.39400E-04
  2.73973E+00 -7.39400E-04
  2.93543E+00 -7.39400E-04
  3.42466E+00 -7.39400E-04
  3.91390E+00 -7.39400E-04
  4.30529E+00 -7.39400E-04
  4.89238E+00 -7.39400E-04
  5.87085E+00 -7.39400E-04
  6.84933E+00 -7.39400E-04
  7.82780E+00 -7.39400E-04
  8.80628E+00 -7.39400E-04
  9.78476E+00 -7.39400E-04
  1.07632E+01 -7.39400E-04
  1.17417E+01 -7.39400E-04
  1.36987E+01 -7.39400E-04
  1.56556E+01 -7.39400E-04
  1.76126E+01 -7.39400E-04
  1.95695E+01 -7.39400E-04
  2.15265E+01 -7.39400E-04
  2.44619E+01 -7.39400E-04
  2.73973E+01 -7.39400E-04
  2.93543E+01 -7.39400E-04
  3.42466E+01 -7.39400E-04
  3.91390E+01 -7.39400E-04
  4.30529E+01 -7.39400E-04
  4.89238E+01 -7.39400E-04
  5.87085E+01 -7.39400E-04
  6.84933E+01 -7.39400E-04
  7.82780E+01 -7.39400E-04
  8.80628E+01 -7.39400E-04
  9.78476E+01 -7.39400E-04
  1.07632E+02 -7.39400E-04
  1.17417E+02 -7.39400E-04
  1.36987E+02 -7.39400E-04
  1.56556E+02 -7.39400E-04
  1.76126E+02 -7.39400E-04
  1.95695E+02 -7.39400E-04
  2.15265E+02 -7.39400E-04
  2.44619E+02 -7.39400E-04
  2.73973E+02 -7.39400E-04
  2.93543E+02 -7.39400E-04
  3.42466E+02 -7.39400E-04
  3.91390E+02 -7.39400E-04
  4.30529E+02 -7.39400E-04
  4.89238E+02 -7.39400E-04
  5.87085E+02 -7.39400E-04
  6.84933E+02 -7.39400E-04
  7.82780E+02 -7.39400E-04
  8.80628E+02 -7.39400E-04
  9.78476E+02 -7.39400E-04
  1.07632E+03 -7.39400E-04
  1.17417E+03 -7.39400E-04
  1.36987E+03 -7.39400E-04
  1.56556E+03 -7.39400E-04
  1.76126E+03 -7.39400E-04
  1.95695E+03 -7.39400E-04
  2.15265E+03 -7.39400E-04
  2.44619E+03 -7.39400E-04
  2.73973E+03 -7.39400E-04
  2.93543E+03 -7.39400E-04
  3.42466E+03 -7.39400E-04
  3.91390E+03 -7.39400E-04
  4.30529E+03 -7.39400E-04
  4.89238E+03 -7.39400E-04
  5.87085E+03 -7.39400E-04
  6.84933E+03 -7.39400E-04
  7.82780E+03 -7.39400E-04
  8.80628E+03 -7.39400E-04
  9.78476E+03 -7.39400E-04
  1.07632E+04 -7.39400E-04
  1.17417E+04 -7.39400E-04
  1.36987E+04 -7.39400E-04
  1.56556E+04 -7.39400E-04
  1.76126E+04 -7.39400E-04
  1.95695E+04 -7.39400E-04


==> anc/colstop/sbethe/sdbase/eshcor-27.tab <==
# Atomic number = 27   (Co)   Projectile: electron
#
#  S(0) =  2.687990E+01
#  I(0) =  8.713210E+00 a.u. =  2.370985E+02 eV
#  D(0) =  2.737502E-01
#
#        Z =  2.70000E+01
#    EXPOT =  2.44847E+02 eV
#       S0 =  2.68799E+01
#   1-S0/Z =  4.44810E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  4.88000E-02
#    P( 2) = -1.13100E-01
#    P( 3) =  6.91190E-02
#    P( 4) =  1.85770E-03
#    P( 5) = -8.89800E-03
#    P( 6) =  1.51390E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.70234E-01
  2.15265E-04 -3.97167E-01
  2.44619E-04 -4.36181E-01
  2.73973E-04 -4.73861E-01
  2.93543E-04 -4.98350E-01
  3.42466E-04 -5.57622E-01
  3.91390E-04 -6.14421E-01
  4.30529E-04 -5.96426E-01
  4.89238E-04 -5.31966E-01
  5.87085E-04 -4.48349E-01
  6.84933E-04 -3.84602E-01
  7.82780E-04 -3.33880E-01
  8.80628E-04 -2.92028E-01
  9.78476E-04 -2.56493E-01
  1.07632E-03 -2.25617E-01
  1.17417E-03 -1.98354E-01
  1.36987E-03 -1.51690E-01
  1.56556E-03 -1.12987E-01
  1.76126E-03 -8.17305E-02
  1.95695E-03 -5.65877E-02
  2.15265E-03 -3.58790E-02
  2.44619E-03 -1.10037E-02
  2.73973E-03  8.29511E-03
  2.93543E-03  1.88093E-02
  3.42466E-03  3.89463E-02
  3.91390E-03  5.29118E-02
  4.30529E-03  6.09521E-02
  4.89238E-03  6.95620E-02
  5.87085E-03  7.78343E-02
  6.84933E-03  8.18717E-02
  7.82780E-03  8.35656E-02
  8.80628E-03  8.40479E-02
  9.78476E-03  8.38299E-02
  1.07632E-02  8.33311E-02
  1.17417E-02  8.26143E-02
  1.36987E-02  8.10526E-02
  1.56556E-02  7.96219E-02
  1.76126E-02  7.75544E-02
  1.95695E-02  7.52612E-02
  2.15265E-02  7.29309E-02
  2.44619E-02  6.95853E-02
  2.73973E-02  6.64114E-02
  2.93543E-02  6.43880E-02
  3.42466E-02  5.96531E-02
  3.91390E-02  5.53698E-02
  4.30529E-02  5.22486E-02
  4.89238E-02  4.80283E-02
  5.87085E-02  4.20472E-02
  6.84933E-02  3.71252E-02
  7.82780E-02  3.30249E-02
  8.80628E-02  2.95679E-02
  9.78476E-02  2.66209E-02
  1.07632E-01  2.40837E-02
  1.17417E-01  2.18802E-02
  1.36987E-01  1.82516E-02
  1.56556E-01  1.53996E-02
  1.76126E-01  1.31097E-02
  1.95695E-01  1.12391E-02
  2.15265E-01  9.68875E-03
  2.44619E-01  7.81505E-03
  2.73973E-01  6.34383E-03
  2.93543E-01  5.53206E-03
  3.42466E-01  3.93622E-03
  3.91390E-01  2.78261E-03
  4.30529E-01  2.07986E-03
  4.89238E-01  1.28357E-03
  5.87085E-01  4.11832E-04
  6.84933E-01 -1.09996E-04
  7.82780E-01 -4.22134E-04
  8.80628E-01 -6.02046E-04
  9.78476E-01 -6.95426E-04
  1.07632E+00 -7.07400E-04
  1.17417E+00 -7.07400E-04
  1.36987E+00 -7.07400E-04
  1.56556E+00 -7.07400E-04
  1.76126E+00 -7.07400E-04
  1.95695E+00 -7.07400E-04
  2.15265E+00 -7.07400E-04
  2.44619E+00 -7.07400E-04
  2.73973E+00 -7.07400E-04
  2.93543E+00 -7.07400E-04
  3.42466E+00 -7.07400E-04
  3.91390E+00 -7.07400E-04
  4.30529E+00 -7.07400E-04
  4.89238E+00 -7.07400E-04
  5.87085E+00 -7.07400E-04
  6.84933E+00 -7.07400E-04
  7.82780E+00 -7.07400E-04
  8.80628E+00 -7.07400E-04
  9.78476E+00 -7.07400E-04
  1.07632E+01 -7.07400E-04
  1.17417E+01 -7.07400E-04
  1.36987E+01 -7.07400E-04
  1.56556E+01 -7.07400E-04
  1.76126E+01 -7.07400E-04
  1.95695E+01 -7.07400E-04
  2.15265E+01 -7.07400E-04
  2.44619E+01 -7.07400E-04
  2.73973E+01 -7.07400E-04
  2.93543E+01 -7.07400E-04
  3.42466E+01 -7.07400E-04
  3.91390E+01 -7.07400E-04
  4.30529E+01 -7.07400E-04
  4.89238E+01 -7.07400E-04
  5.87085E+01 -7.07400E-04
  6.84933E+01 -7.07400E-04
  7.82780E+01 -7.07400E-04
  8.80628E+01 -7.07400E-04
  9.78476E+01 -7.07400E-04
  1.07632E+02 -7.07400E-04
  1.17417E+02 -7.07400E-04
  1.36987E+02 -7.07400E-04
  1.56556E+02 -7.07400E-04
  1.76126E+02 -7.07400E-04
  1.95695E+02 -7.07400E-04
  2.15265E+02 -7.07400E-04
  2.44619E+02 -7.07400E-04
  2.73973E+02 -7.07400E-04
  2.93543E+02 -7.07400E-04
  3.42466E+02 -7.07400E-04
  3.91390E+02 -7.07400E-04
  4.30529E+02 -7.07400E-04
  4.89238E+02 -7.07400E-04
  5.87085E+02 -7.07400E-04
  6.84933E+02 -7.07400E-04
  7.82780E+02 -7.07400E-04
  8.80628E+02 -7.07400E-04
  9.78476E+02 -7.07400E-04
  1.07632E+03 -7.07400E-04
  1.17417E+03 -7.07400E-04
  1.36987E+03 -7.07400E-04
  1.56556E+03 -7.07400E-04
  1.76126E+03 -7.07400E-04
  1.95695E+03 -7.07400E-04
  2.15265E+03 -7.07400E-04
  2.44619E+03 -7.07400E-04
  2.73973E+03 -7.07400E-04
  2.93543E+03 -7.07400E-04
  3.42466E+03 -7.07400E-04
  3.91390E+03 -7.07400E-04
  4.30529E+03 -7.07400E-04
  4.89238E+03 -7.07400E-04
  5.87085E+03 -7.07400E-04
  6.84933E+03 -7.07400E-04
  7.82780E+03 -7.07400E-04
  8.80628E+03 -7.07400E-04
  9.78476E+03 -7.07400E-04
  1.07632E+04 -7.07400E-04
  1.17417E+04 -7.07400E-04
  1.36987E+04 -7.07400E-04
  1.56556E+04 -7.07400E-04
  1.76126E+04 -7.07400E-04
  1.95695E+04 -7.07400E-04


==> anc/colstop/sbethe/sdbase/eshcor-28.tab <==
# Atomic number = 28   (Ni)   Projectile: electron
#
#  S(0) =  2.786925E+01
#  I(0) =  9.179321E+00 a.u. =  2.497820E+02 eV
#  D(0) =  2.815198E-01
#
#        Z =  2.80000E+01
#    EXPOT =  2.58371E+02 eV
#       S0 =  2.78693E+01
#   1-S0/Z =  4.66960E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  5.54260E-02
#    P( 2) = -1.31360E-01
#    P( 3) =  8.72350E-02
#    P( 4) = -5.94940E-03
#    P( 5) = -7.47320E-03
#    P( 6) =  1.43560E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.38573E-01
  2.15265E-04 -3.63313E-01
  2.44619E-04 -3.99294E-01
  2.73973E-04 -4.34391E-01
  2.93543E-04 -4.57333E-01
  3.42466E-04 -5.13234E-01
  3.91390E-04 -5.67228E-01
  4.30529E-04 -6.00323E-01
  4.89238E-04 -5.33573E-01
  5.87085E-04 -4.47346E-01
  6.84933E-04 -3.82220E-01
  7.82780E-04 -3.30990E-01
  8.80628E-04 -2.89229E-01
  9.78476E-04 -2.54189E-01
  1.07632E-03 -2.24059E-01
  1.17417E-03 -1.97687E-01
  1.36987E-03 -1.53042E-01
  1.56556E-03 -1.16013E-01
  1.76126E-03 -8.48959E-02
  1.95695E-03 -5.94349E-02
  2.15265E-03 -3.85377E-02
  2.44619E-03 -1.35528E-02
  2.73973E-03  5.95106E-03
  2.93543E-03  1.66300E-02
  3.42466E-03  3.72342E-02
  3.91390E-03  5.16666E-02
  4.30529E-03  6.00629E-02
  4.89238E-03  6.91319E-02
  5.87085E-03  7.80167E-02
  6.84933E-03  8.24099E-02
  7.82780E-03  8.43320E-02
  8.80628E-03  8.49073E-02
  9.78476E-03  8.46941E-02
  1.07632E-02  8.41175E-02
  1.17417E-02  8.33074E-02
  1.36987E-02  8.14606E-02
  1.56556E-02  7.98020E-02
  1.76126E-02  7.80219E-02
  1.95695E-02  7.58137E-02
  2.15265E-02  7.34593E-02
  2.44619E-02  7.01334E-02
  2.73973E-02  6.69987E-02
  2.93543E-02  6.50041E-02
  3.42466E-02  6.03364E-02
  3.91390E-02  5.61053E-02
  4.30529E-02  5.30143E-02
  4.89238E-02  4.88228E-02
  5.87085E-02  4.28575E-02
  6.84933E-02  3.79259E-02
  7.82780E-02  3.38019E-02
  8.80628E-02  3.03137E-02
  9.78476E-02  2.73320E-02
  1.07632E-01  2.47590E-02
  1.17417E-01  2.25197E-02
  1.36987E-01  1.88228E-02
  1.56556E-01  1.59085E-02
  1.76126E-01  1.35631E-02
  1.95695E-01  1.16432E-02
  2.15265E-01  1.00493E-02
  2.44619E-01  8.11968E-03
  2.73973E-01  6.60191E-03
  2.93543E-01  5.76345E-03
  3.42466E-01  4.11307E-03
  3.91390E-01  2.91842E-03
  4.30529E-01  2.19011E-03
  4.89238E-01  1.36458E-03
  5.87085E-01  4.61195E-04
  6.84933E-01 -7.82826E-05
  7.82780E-01 -3.99216E-04
  8.80628E-01 -5.82126E-04
  9.78476E-01 -6.74613E-04
  1.07632E+00 -6.86000E-04
  1.17417E+00 -6.86000E-04
  1.36987E+00 -6.86000E-04
  1.56556E+00 -6.86000E-04
  1.76126E+00 -6.86000E-04
  1.95695E+00 -6.86000E-04
  2.15265E+00 -6.86000E-04
  2.44619E+00 -6.86000E-04
  2.73973E+00 -6.86000E-04
  2.93543E+00 -6.86000E-04
  3.42466E+00 -6.86000E-04
  3.91390E+00 -6.86000E-04
  4.30529E+00 -6.86000E-04
  4.89238E+00 -6.86000E-04
  5.87085E+00 -6.86000E-04
  6.84933E+00 -6.86000E-04
  7.82780E+00 -6.86000E-04
  8.80628E+00 -6.86000E-04
  9.78476E+00 -6.86000E-04
  1.07632E+01 -6.86000E-04
  1.17417E+01 -6.86000E-04
  1.36987E+01 -6.86000E-04
  1.56556E+01 -6.86000E-04
  1.76126E+01 -6.86000E-04
  1.95695E+01 -6.86000E-04
  2.15265E+01 -6.86000E-04
  2.44619E+01 -6.86000E-04
  2.73973E+01 -6.86000E-04
  2.93543E+01 -6.86000E-04
  3.42466E+01 -6.86000E-04
  3.91390E+01 -6.86000E-04
  4.30529E+01 -6.86000E-04
  4.89238E+01 -6.86000E-04
  5.87085E+01 -6.86000E-04
  6.84933E+01 -6.86000E-04
  7.82780E+01 -6.86000E-04
  8.80628E+01 -6.86000E-04
  9.78476E+01 -6.86000E-04
  1.07632E+02 -6.86000E-04
  1.17417E+02 -6.86000E-04
  1.36987E+02 -6.86000E-04
  1.56556E+02 -6.86000E-04
  1.76126E+02 -6.86000E-04
  1.95695E+02 -6.86000E-04
  2.15265E+02 -6.86000E-04
  2.44619E+02 -6.86000E-04
  2.73973E+02 -6.86000E-04
  2.93543E+02 -6.86000E-04
  3.42466E+02 -6.86000E-04
  3.91390E+02 -6.86000E-04
  4.30529E+02 -6.86000E-04
  4.89238E+02 -6.86000E-04
  5.87085E+02 -6.86000E-04
  6.84933E+02 -6.86000E-04
  7.82780E+02 -6.86000E-04
  8.80628E+02 -6.86000E-04
  9.78476E+02 -6.86000E-04
  1.07632E+03 -6.86000E-04
  1.17417E+03 -6.86000E-04
  1.36987E+03 -6.86000E-04
  1.56556E+03 -6.86000E-04
  1.76126E+03 -6.86000E-04
  1.95695E+03 -6.86000E-04
  2.15265E+03 -6.86000E-04
  2.44619E+03 -6.86000E-04
  2.73973E+03 -6.86000E-04
  2.93543E+03 -6.86000E-04
  3.42466E+03 -6.86000E-04
  3.91390E+03 -6.86000E-04
  4.30529E+03 -6.86000E-04
  4.89238E+03 -6.86000E-04
  5.87085E+03 -6.86000E-04
  6.84933E+03 -6.86000E-04
  7.82780E+03 -6.86000E-04
  8.80628E+03 -6.86000E-04
  9.78476E+03 -6.86000E-04
  1.07632E+04 -6.86000E-04
  1.17417E+04 -6.86000E-04
  1.36987E+04 -6.86000E-04
  1.56556E+04 -6.86000E-04
  1.76126E+04 -6.86000E-04
  1.95695E+04 -6.86000E-04


==> anc/colstop/sbethe/sdbase/eshcor-29.tab <==
# Atomic number = 29   (Cu)   Projectile: electron
#
#  S(0) =  2.885808E+01
#  I(0) =  9.964917E+00 a.u. =  2.711592E+02 eV
#  D(0) =  3.073076E-01
#
#        Z =  2.90000E+01
#    EXPOT =  2.80818E+02 eV
#       S0 =  2.88581E+01
#   1-S0/Z =  4.89380E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  8.02120E-02
#    P( 2) = -1.99490E-01
#    P( 3) =  1.59890E-01
#    P( 4) = -4.31950E-02
#    P( 5) =  1.80220E-03
#    P( 6) =  5.30580E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.56056E-01
  2.15265E-04 -2.78207E-01
  2.44619E-04 -3.11676E-01
  2.73973E-04 -3.45094E-01
  2.93543E-04 -3.67154E-01
  3.42466E-04 -4.21256E-01
  3.91390E-04 -4.73784E-01
  4.30529E-04 -5.14689E-01
  4.89238E-04 -5.20461E-01
  5.87085E-04 -4.33009E-01
  6.84933E-04 -3.67499E-01
  7.82780E-04 -3.16457E-01
  8.80628E-04 -2.75331E-01
  9.78476E-04 -2.41240E-01
  1.07632E-03 -2.12270E-01
  1.17417E-03 -1.87157E-01
  1.36987E-03 -1.45141E-01
  1.56556E-03 -1.10705E-01
  1.76126E-03 -8.14379E-02
  1.95695E-03 -5.64110E-02
  2.15265E-03 -3.56895E-02
  2.44619E-03 -1.10130E-02
  2.73973E-03  8.20968E-03
  2.93543E-03  1.87618E-02
  3.42466E-03  3.92121E-02
  3.91390E-03  5.36387E-02
  4.30529E-03  6.20825E-02
  4.89238E-03  7.12560E-02
  5.87085E-03  8.03005E-02
  6.84933E-03  8.47902E-02
  7.82780E-03  8.67405E-02
  8.80628E-03  8.72645E-02
  9.78476E-03  8.69364E-02
  1.07632E-02  8.62299E-02
  1.17417E-02  8.52547E-02
  1.36987E-02  8.30413E-02
  1.56556E-02  8.09462E-02
  1.76126E-02  7.91177E-02
  1.95695E-02  7.69677E-02
  2.15265E-02  7.47594E-02
  2.44619E-02  7.14585E-02
  2.73973E-02  6.83314E-02
  2.93543E-02  6.63380E-02
  3.42466E-02  6.16679E-02
  3.91390E-02  5.74306E-02
  4.30529E-02  5.43324E-02
  4.89238E-02  5.01261E-02
  5.87085E-02  4.41270E-02
  6.84933E-02  3.91529E-02
  7.82780E-02  3.49811E-02
  8.80628E-02  3.14425E-02
  9.78476E-02  2.84100E-02
  1.07632E-01  2.57868E-02
  1.17417E-01  2.34989E-02
  1.36987E-01  1.97111E-02
  1.56556E-01  1.67156E-02
  1.76126E-01  1.42986E-02
  1.95695E-01  1.23162E-02
  2.15265E-01  1.06679E-02
  2.44619E-01  8.66980E-03
  2.73973E-01  7.09693E-03
  2.93543E-01  6.22796E-03
  3.42466E-01  4.51887E-03
  3.91390E-01  3.28504E-03
  4.30529E-01  2.53592E-03
  4.89238E-01  1.69226E-03
  5.87085E-01  7.82932E-04
  6.84933E-01  2.56756E-04
  7.82780E-01 -3.93575E-05
  8.80628E-01 -1.90503E-04
  9.78476E-01 -2.47093E-04
  1.07632E+00 -2.50220E-04
  1.17417E+00 -2.50220E-04
  1.36987E+00 -2.50220E-04
  1.56556E+00 -2.50220E-04
  1.76126E+00 -2.50220E-04
  1.95695E+00 -2.50220E-04
  2.15265E+00 -2.50220E-04
  2.44619E+00 -2.50220E-04
  2.73973E+00 -2.50220E-04
  2.93543E+00 -2.50220E-04
  3.42466E+00 -2.50220E-04
  3.91390E+00 -2.50220E-04
  4.30529E+00 -2.50220E-04
  4.89238E+00 -2.50220E-04
  5.87085E+00 -2.50220E-04
  6.84933E+00 -2.50220E-04
  7.82780E+00 -2.50220E-04
  8.80628E+00 -2.50220E-04
  9.78476E+00 -2.50220E-04
  1.07632E+01 -2.50220E-04
  1.17417E+01 -2.50220E-04
  1.36987E+01 -2.50220E-04
  1.56556E+01 -2.50220E-04
  1.76126E+01 -2.50220E-04
  1.95695E+01 -2.50220E-04
  2.15265E+01 -2.50220E-04
  2.44619E+01 -2.50220E-04
  2.73973E+01 -2.50220E-04
  2.93543E+01 -2.50220E-04
  3.42466E+01 -2.50220E-04
  3.91390E+01 -2.50220E-04
  4.30529E+01 -2.50220E-04
  4.89238E+01 -2.50220E-04
  5.87085E+01 -2.50220E-04
  6.84933E+01 -2.50220E-04
  7.82780E+01 -2.50220E-04
  8.80628E+01 -2.50220E-04
  9.78476E+01 -2.50220E-04
  1.07632E+02 -2.50220E-04
  1.17417E+02 -2.50220E-04
  1.36987E+02 -2.50220E-04
  1.56556E+02 -2.50220E-04
  1.76126E+02 -2.50220E-04
  1.95695E+02 -2.50220E-04
  2.15265E+02 -2.50220E-04
  2.44619E+02 -2.50220E-04
  2.73973E+02 -2.50220E-04
  2.93543E+02 -2.50220E-04
  3.42466E+02 -2.50220E-04
  3.91390E+02 -2.50220E-04
  4.30529E+02 -2.50220E-04
  4.89238E+02 -2.50220E-04
  5.87085E+02 -2.50220E-04
  6.84933E+02 -2.50220E-04
  7.82780E+02 -2.50220E-04
  8.80628E+02 -2.50220E-04
  9.78476E+02 -2.50220E-04
  1.07632E+03 -2.50220E-04
  1.17417E+03 -2.50220E-04
  1.36987E+03 -2.50220E-04
  1.56556E+03 -2.50220E-04
  1.76126E+03 -2.50220E-04
  1.95695E+03 -2.50220E-04
  2.15265E+03 -2.50220E-04
  2.44619E+03 -2.50220E-04
  2.73973E+03 -2.50220E-04
  2.93543E+03 -2.50220E-04
  3.42466E+03 -2.50220E-04
  3.91390E+03 -2.50220E-04
  4.30529E+03 -2.50220E-04
  4.89238E+03 -2.50220E-04
  5.87085E+03 -2.50220E-04
  6.84933E+03 -2.50220E-04
  7.82780E+03 -2.50220E-04
  8.80628E+03 -2.50220E-04
  9.78476E+03 -2.50220E-04
  1.07632E+04 -2.50220E-04
  1.17417E+04 -2.50220E-04
  1.36987E+04 -2.50220E-04
  1.56556E+04 -2.50220E-04
  1.76126E+04 -2.50220E-04
  1.95695E+04 -2.50220E-04


==> anc/colstop/sbethe/sdbase/eshcor-30.tab <==
# Atomic number = 30   (Zn)   Projectile: electron
#
#  S(0) =  2.984633E+01
#  I(0) =  1.015393E+01 a.u. =  2.763025E+02 eV
#  D(0) =  3.115358E-01
#
#        Z =  3.00000E+01
#    EXPOT =  2.86686E+02 eV
#       S0 =  2.98463E+01
#   1-S0/Z =  5.12230E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  7.60210E-02
#    P( 2) = -1.93260E-01
#    P( 3) =  1.57020E-01
#    P( 4) = -4.26790E-02
#    P( 5) =  1.73200E-03
#    P( 6) =  5.43990E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.88610E-01
  2.15265E-04 -3.08295E-01
  2.44619E-04 -3.37842E-01
  2.73973E-04 -3.67328E-01
  2.93543E-04 -3.87006E-01
  3.42466E-04 -4.35757E-01
  3.91390E-04 -4.83678E-01
  4.30529E-04 -5.21375E-01
  4.89238E-04 -5.42804E-01
  5.87085E-04 -4.49758E-01
  6.84933E-04 -3.80087E-01
  7.82780E-04 -3.26119E-01
  8.80628E-04 -2.82978E-01
  9.78476E-04 -2.47558E-01
  1.07632E-03 -2.17736E-01
  1.17417E-03 -1.92143E-01
  1.36987E-03 -1.49918E-01
  1.56556E-03 -1.15913E-01
  1.76126E-03 -8.73851E-02
  1.95695E-03 -6.27447E-02
  2.15265E-03 -4.15291E-02
  2.44619E-03 -1.60231E-02
  2.73973E-03  3.71388E-03
  2.93543E-03  1.45595E-02
  3.42466E-03  3.56809E-02
  3.91390E-03  5.07074E-02
  4.30529E-03  5.95942E-02
  4.89238E-03  6.93472E-02
  5.87085E-03  7.91884E-02
  6.84933E-03  8.42419E-02
  7.82780E-03  8.65926E-02
  8.80628E-03  8.73851E-02
  9.78476E-03  8.72252E-02
  1.07632E-02  8.65813E-02
  1.17417E-02  8.56356E-02
  1.36987E-02  8.33455E-02
  1.56556E-02  8.11270E-02
  1.76126E-02  7.91000E-02
  1.95695E-02  7.71900E-02
  2.15265E-02  7.49143E-02
  2.44619E-02  7.16372E-02
  2.73973E-02  6.85431E-02
  2.93543E-02  6.65729E-02
  3.42466E-02  6.19576E-02
  3.91390E-02  5.77665E-02
  4.30529E-02  5.46984E-02
  4.89238E-02  5.05270E-02
  5.87085E-02  4.45643E-02
  6.84933E-02  3.96075E-02
  7.82780E-02  3.54405E-02
  8.80628E-02  3.18986E-02
  9.78476E-02  2.88572E-02
  1.07632E-01  2.62216E-02
  1.17417E-01  2.39190E-02
  1.36987E-01  2.00977E-02
  1.56556E-01  1.70665E-02
  1.76126E-01  1.46137E-02
  1.95695E-01  1.25961E-02
  2.15265E-01  1.09139E-02
  2.44619E-01  8.86784E-03
  2.73973E-01  7.25042E-03
  2.93543E-01  6.35362E-03
  3.42466E-01  4.58095E-03
  3.91390E-01  3.29107E-03
  4.30529E-01  2.50172E-03
  4.89238E-01  1.60420E-03
  5.87085E-01  6.18931E-04
  6.84933E-01  3.00345E-05
  7.82780E-01 -3.18889E-04
  8.80628E-01 -5.15210E-04
  9.78476E-01 -6.10954E-04
  1.07632E+00 -6.22010E-04
  1.17417E+00 -6.22010E-04
  1.36987E+00 -6.22010E-04
  1.56556E+00 -6.22010E-04
  1.76126E+00 -6.22010E-04
  1.95695E+00 -6.22010E-04
  2.15265E+00 -6.22010E-04
  2.44619E+00 -6.22010E-04
  2.73973E+00 -6.22010E-04
  2.93543E+00 -6.22010E-04
  3.42466E+00 -6.22010E-04
  3.91390E+00 -6.22010E-04
  4.30529E+00 -6.22010E-04
  4.89238E+00 -6.22010E-04
  5.87085E+00 -6.22010E-04
  6.84933E+00 -6.22010E-04
  7.82780E+00 -6.22010E-04
  8.80628E+00 -6.22010E-04
  9.78476E+00 -6.22010E-04
  1.07632E+01 -6.22010E-04
  1.17417E+01 -6.22010E-04
  1.36987E+01 -6.22010E-04
  1.56556E+01 -6.22010E-04
  1.76126E+01 -6.22010E-04
  1.95695E+01 -6.22010E-04
  2.15265E+01 -6.22010E-04
  2.44619E+01 -6.22010E-04
  2.73973E+01 -6.22010E-04
  2.93543E+01 -6.22010E-04
  3.42466E+01 -6.22010E-04
  3.91390E+01 -6.22010E-04
  4.30529E+01 -6.22010E-04
  4.89238E+01 -6.22010E-04
  5.87085E+01 -6.22010E-04
  6.84933E+01 -6.22010E-04
  7.82780E+01 -6.22010E-04
  8.80628E+01 -6.22010E-04
  9.78476E+01 -6.22010E-04
  1.07632E+02 -6.22010E-04
  1.17417E+02 -6.22010E-04
  1.36987E+02 -6.22010E-04
  1.56556E+02 -6.22010E-04
  1.76126E+02 -6.22010E-04
  1.95695E+02 -6.22010E-04
  2.15265E+02 -6.22010E-04
  2.44619E+02 -6.22010E-04
  2.73973E+02 -6.22010E-04
  2.93543E+02 -6.22010E-04
  3.42466E+02 -6.22010E-04
  3.91390E+02 -6.22010E-04
  4.30529E+02 -6.22010E-04
  4.89238E+02 -6.22010E-04
  5.87085E+02 -6.22010E-04
  6.84933E+02 -6.22010E-04
  7.82780E+02 -6.22010E-04
  8.80628E+02 -6.22010E-04
  9.78476E+02 -6.22010E-04
  1.07632E+03 -6.22010E-04
  1.17417E+03 -6.22010E-04
  1.36987E+03 -6.22010E-04
  1.56556E+03 -6.22010E-04
  1.76126E+03 -6.22010E-04
  1.95695E+03 -6.22010E-04
  2.15265E+03 -6.22010E-04
  2.44619E+03 -6.22010E-04
  2.73973E+03 -6.22010E-04
  2.93543E+03 -6.22010E-04
  3.42466E+03 -6.22010E-04
  3.91390E+03 -6.22010E-04
  4.30529E+03 -6.22010E-04
  4.89238E+03 -6.22010E-04
  5.87085E+03 -6.22010E-04
  6.84933E+03 -6.22010E-04
  7.82780E+03 -6.22010E-04
  8.80628E+03 -6.22010E-04
  9.78476E+03 -6.22010E-04
  1.07632E+04 -6.22010E-04
  1.17417E+04 -6.22010E-04
  1.36987E+04 -6.22010E-04
  1.56556E+04 -6.22010E-04
  1.76126E+04 -6.22010E-04
  1.95695E+04 -6.22010E-04


==> anc/colstop/sbethe/sdbase/eshcor-31.tab <==
# Atomic number = 31   (Ga)   Projectile: electron
#
#  S(0) =  3.083398E+01
#  I(0) =  1.032747E+01 a.u. =  2.810248E+02 eV
#  D(0) =  3.415213E-01
#
#        Z =  3.10000E+01
#    EXPOT =  2.92026E+02 eV
#       S0 =  3.08340E+01
#   1-S0/Z =  5.35550E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  8.02760E-02
#    P( 2) = -2.08790E-01
#    P( 3) =  1.79230E-01
#    P( 4) = -5.69140E-02
#    P( 5) =  5.98620E-03
#    P( 6) =  5.66040E-05
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.22870E-01
  2.15265E-04 -3.41283E-01
  2.44619E-04 -3.68523E-01
  2.73973E-04 -3.95420E-01
  2.93543E-04 -4.13179E-01
  3.42466E-04 -4.57469E-01
  3.91390E-04 -5.01269E-01
  4.30529E-04 -5.35872E-01
  4.89238E-04 -5.70719E-01
  5.87085E-04 -4.71701E-01
  6.84933E-04 -3.97432E-01
  7.82780E-04 -3.39926E-01
  8.80628E-04 -2.94149E-01
  9.78476E-04 -2.56761E-01
  1.07632E-03 -2.25538E-01
  1.17417E-03 -1.98967E-01
  1.36987E-03 -1.55691E-01
  1.56556E-03 -1.21394E-01
  1.76126E-03 -9.30501E-02
  1.95695E-03 -6.88663E-02
  2.15265E-03 -4.77133E-02
  2.44619E-03 -2.13660E-02
  2.73973E-03 -7.94897E-04
  2.93543E-03  1.04172E-02
  3.42466E-03  3.23055E-02
  3.91390E-03  4.79794E-02
  4.30529E-03  5.73447E-02
  4.89238E-03  6.77003E-02
  5.87085E-03  7.83770E-02
  6.84933E-03  8.40459E-02
  7.82780E-03  8.68589E-02
  8.80628E-03  8.79571E-02
  9.78476E-03  8.80237E-02
  1.07632E-02  8.74916E-02
  1.17417E-02  8.66291E-02
  1.36987E-02  8.43710E-02
  1.56556E-02  8.20291E-02
  1.76126E-02  7.98352E-02
  1.95695E-02  7.78653E-02
  2.15265E-02  7.57233E-02
  2.44619E-02  7.26063E-02
  2.73973E-02  6.96029E-02
  2.93543E-02  6.76722E-02
  3.42466E-02  6.31179E-02
  3.91390E-02  5.89606E-02
  4.30529E-02  5.59103E-02
  4.89238E-02  5.17572E-02
  5.87085E-02  4.58121E-02
  6.84933E-02  4.08629E-02
  7.82780E-02  3.66966E-02
  8.80628E-02  3.31503E-02
  9.78476E-02  3.01008E-02
  1.07632E-01  2.74544E-02
  1.17417E-01  2.51389E-02
  1.36987E-01  2.12879E-02
  1.56556E-01  1.82242E-02
  1.76126E-01  1.57379E-02
  1.95695E-01  1.36870E-02
  2.15265E-01  1.19722E-02
  2.44619E-01  9.87926E-03
  2.73973E-01  8.21795E-03
  2.93543E-01  7.29359E-03
  3.42466E-01  5.45775E-03
  3.91390E-01  4.11223E-03
  4.30529E-01  3.28312E-03
  4.89238E-01  2.33277E-03
  5.87085E-01  1.27421E-03
  6.84933E-01  6.26232E-04
  7.82780E-01  2.28874E-04
  8.80628E-01 -7.72929E-06
  9.78476E-01 -1.37395E-04
  1.07632E+00 -1.55196E-04
  1.17417E+00 -1.55196E-04
  1.36987E+00 -1.55196E-04
  1.56556E+00 -1.55196E-04
  1.76126E+00 -1.55196E-04
  1.95695E+00 -1.55196E-04
  2.15265E+00 -1.55196E-04
  2.44619E+00 -1.55196E-04
  2.73973E+00 -1.55196E-04
  2.93543E+00 -1.55196E-04
  3.42466E+00 -1.55196E-04
  3.91390E+00 -1.55196E-04
  4.30529E+00 -1.55196E-04
  4.89238E+00 -1.55196E-04
  5.87085E+00 -1.55196E-04
  6.84933E+00 -1.55196E-04
  7.82780E+00 -1.55196E-04
  8.80628E+00 -1.55196E-04
  9.78476E+00 -1.55196E-04
  1.07632E+01 -1.55196E-04
  1.17417E+01 -1.55196E-04
  1.36987E+01 -1.55196E-04
  1.56556E+01 -1.55196E-04
  1.76126E+01 -1.55196E-04
  1.95695E+01 -1.55196E-04
  2.15265E+01 -1.55196E-04
  2.44619E+01 -1.55196E-04
  2.73973E+01 -1.55196E-04
  2.93543E+01 -1.55196E-04
  3.42466E+01 -1.55196E-04
  3.91390E+01 -1.55196E-04
  4.30529E+01 -1.55196E-04
  4.89238E+01 -1.55196E-04
  5.87085E+01 -1.55196E-04
  6.84933E+01 -1.55196E-04
  7.82780E+01 -1.55196E-04
  8.80628E+01 -1.55196E-04
  9.78476E+01 -1.55196E-04
  1.07632E+02 -1.55196E-04
  1.17417E+02 -1.55196E-04
  1.36987E+02 -1.55196E-04
  1.56556E+02 -1.55196E-04
  1.76126E+02 -1.55196E-04
  1.95695E+02 -1.55196E-04
  2.15265E+02 -1.55196E-04
  2.44619E+02 -1.55196E-04
  2.73973E+02 -1.55196E-04
  2.93543E+02 -1.55196E-04
  3.42466E+02 -1.55196E-04
  3.91390E+02 -1.55196E-04
  4.30529E+02 -1.55196E-04
  4.89238E+02 -1.55196E-04
  5.87085E+02 -1.55196E-04
  6.84933E+02 -1.55196E-04
  7.82780E+02 -1.55196E-04
  8.80628E+02 -1.55196E-04
  9.78476E+02 -1.55196E-04
  1.07632E+03 -1.55196E-04
  1.17417E+03 -1.55196E-04
  1.36987E+03 -1.55196E-04
  1.56556E+03 -1.55196E-04
  1.76126E+03 -1.55196E-04
  1.95695E+03 -1.55196E-04
  2.15265E+03 -1.55196E-04
  2.44619E+03 -1.55196E-04
  2.73973E+03 -1.55196E-04
  2.93543E+03 -1.55196E-04
  3.42466E+03 -1.55196E-04
  3.91390E+03 -1.55196E-04
  4.30529E+03 -1.55196E-04
  4.89238E+03 -1.55196E-04
  5.87085E+03 -1.55196E-04
  6.84933E+03 -1.55196E-04
  7.82780E+03 -1.55196E-04
  8.80628E+03 -1.55196E-04
  9.78476E+03 -1.55196E-04
  1.07632E+04 -1.55196E-04
  1.17417E+04 -1.55196E-04
  1.36987E+04 -1.55196E-04
  1.56556E+04 -1.55196E-04
  1.76126E+04 -1.55196E-04
  1.95695E+04 -1.55196E-04


==> anc/colstop/sbethe/sdbase/eshcor-32.tab <==
# Atomic number = 32   (Ge)   Projectile: electron
#
#  S(0) =  3.182108E+01
#  I(0) =  1.060207E+01 a.u. =  2.884970E+02 eV
#  D(0) =  3.737944E-01
#
#        Z =  3.20000E+01
#    EXPOT =  3.00227E+02 eV
#       S0 =  3.18211E+01
#   1-S0/Z =  5.59130E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  8.69330E-02
#    P( 2) = -2.29440E-01
#    P( 3) =  2.04720E-01
#    P( 4) = -7.15100E-02
#    P( 5) =  9.94770E-03
#    P( 6) = -3.59780E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.43345E-01
  2.15265E-04 -3.61610E-01
  2.44619E-04 -3.87971E-01
  2.73973E-04 -4.13603E-01
  2.93543E-04 -4.30362E-01
  3.42466E-04 -4.71454E-01
  3.91390E-04 -5.11974E-01
  4.30529E-04 -5.43969E-01
  4.89238E-04 -5.91279E-01
  5.87085E-04 -4.97278E-01
  6.84933E-04 -4.18317E-01
  7.82780E-04 -3.57058E-01
  8.80628E-04 -3.08291E-01
  9.78476E-04 -2.68606E-01
  1.07632E-03 -2.35624E-01
  1.17417E-03 -2.07725E-01
  1.36987E-03 -1.62748E-01
  1.56556E-03 -1.27618E-01
  1.76126E-03 -9.89943E-02
  1.95695E-03 -7.48809E-02
  2.15265E-03 -5.40223E-02
  2.44619E-03 -2.72599E-02
  2.73973E-03 -5.84346E-03
  2.93543E-03  5.86256E-03
  3.42466E-03  2.86537E-02
  3.91390E-03  4.49798E-02
  4.30529E-03  5.48600E-02
  4.89238E-03  6.58026E-02
  5.87085E-03  7.73321E-02
  6.84933E-03  8.36176E-02
  7.82780E-03  8.68967E-02
  8.80628E-03  8.83500E-02
  9.78476E-03  8.86474E-02
  1.07632E-02  8.82790E-02
  1.17417E-02  8.75083E-02
  1.36987E-02  8.53171E-02
  1.56556E-02  8.29341E-02
  1.76126E-02  8.06111E-02
  1.95695E-02  7.84541E-02
  2.15265E-02  7.64830E-02
  2.44619E-02  7.34858E-02
  2.73973E-02  7.05622E-02
  2.93543E-02  6.86716E-02
  3.42466E-02  6.41904E-02
  3.91390E-02  6.00825E-02
  4.30529E-02  5.70611E-02
  4.89238E-02  5.29390E-02
  5.87085E-02  4.70234E-02
  6.84933E-02  4.20854E-02
  7.82780E-02  3.79186E-02
  8.80628E-02  3.43641E-02
  9.78476E-02  3.13013E-02
  1.07632E-01  2.86383E-02
  1.17417E-01  2.63042E-02
  1.36987E-01  2.24127E-02
  1.56556E-01  1.93073E-02
  1.76126E-01  1.67800E-02
  1.95695E-01  1.46898E-02
  2.15265E-01  1.29379E-02
  2.44619E-01  1.07937E-02
  2.73973E-01  9.08609E-03
  2.93543E-01  8.13346E-03
  3.42466E-01  6.23506E-03
  3.91390E-01  4.83687E-03
  4.30529E-01  3.97149E-03
  4.89238E-01  2.97470E-03
  5.87085E-01  1.85519E-03
  6.84933E-01  1.16122E-03
  7.82780E-01  7.28495E-04
  8.80628E-01  4.64302E-04
  9.78476E-01  3.12872E-04
  1.07632E+00  2.90920E-04
  1.17417E+00  2.90920E-04
  1.36987E+00  2.90920E-04
  1.56556E+00  2.90920E-04
  1.76126E+00  2.90920E-04
  1.95695E+00  2.90920E-04
  2.15265E+00  2.90920E-04
  2.44619E+00  2.90920E-04
  2.73973E+00  2.90920E-04
  2.93543E+00  2.90920E-04
  3.42466E+00  2.90920E-04
  3.91390E+00  2.90920E-04
  4.30529E+00  2.90920E-04
  4.89238E+00  2.90920E-04
  5.87085E+00  2.90920E-04
  6.84933E+00  2.90920E-04
  7.82780E+00  2.90920E-04
  8.80628E+00  2.90920E-04
  9.78476E+00  2.90920E-04
  1.07632E+01  2.90920E-04
  1.17417E+01  2.90920E-04
  1.36987E+01  2.90920E-04
  1.56556E+01  2.90920E-04
  1.76126E+01  2.90920E-04
  1.95695E+01  2.90920E-04
  2.15265E+01  2.90920E-04
  2.44619E+01  2.90920E-04
  2.73973E+01  2.90920E-04
  2.93543E+01  2.90920E-04
  3.42466E+01  2.90920E-04
  3.91390E+01  2.90920E-04
  4.30529E+01  2.90920E-04
  4.89238E+01  2.90920E-04
  5.87085E+01  2.90920E-04
  6.84933E+01  2.90920E-04
  7.82780E+01  2.90920E-04
  8.80628E+01  2.90920E-04
  9.78476E+01  2.90920E-04
  1.07632E+02  2.90920E-04
  1.17417E+02  2.90920E-04
  1.36987E+02  2.90920E-04
  1.56556E+02  2.90920E-04
  1.76126E+02  2.90920E-04
  1.95695E+02  2.90920E-04
  2.15265E+02  2.90920E-04
  2.44619E+02  2.90920E-04
  2.73973E+02  2.90920E-04
  2.93543E+02  2.90920E-04
  3.42466E+02  2.90920E-04
  3.91390E+02  2.90920E-04
  4.30529E+02  2.90920E-04
  4.89238E+02  2.90920E-04
  5.87085E+02  2.90920E-04
  6.84933E+02  2.90920E-04
  7.82780E+02  2.90920E-04
  8.80628E+02  2.90920E-04
  9.78476E+02  2.90920E-04
  1.07632E+03  2.90920E-04
  1.17417E+03  2.90920E-04
  1.36987E+03  2.90920E-04
  1.56556E+03  2.90920E-04
  1.76126E+03  2.90920E-04
  1.95695E+03  2.90920E-04
  2.15265E+03  2.90920E-04
  2.44619E+03  2.90920E-04
  2.73973E+03  2.90920E-04
  2.93543E+03  2.90920E-04
  3.42466E+03  2.90920E-04
  3.91390E+03  2.90920E-04
  4.30529E+03  2.90920E-04
  4.89238E+03  2.90920E-04
  5.87085E+03  2.90920E-04
  6.84933E+03  2.90920E-04
  7.82780E+03  2.90920E-04
  8.80628E+03  2.90920E-04
  9.78476E+03  2.90920E-04
  1.07632E+04  2.90920E-04
  1.17417E+04  2.90920E-04
  1.36987E+04  2.90920E-04
  1.56556E+04  2.90920E-04
  1.76126E+04  2.90920E-04
  1.95695E+04  2.90920E-04


==> anc/colstop/sbethe/sdbase/eshcor-33.tab <==
# Atomic number = 33   (As)   Projectile: electron
#
#  S(0) =  3.280767E+01
#  I(0) =  1.090031E+01 a.u. =  2.966125E+02 eV
#  D(0) =  3.991489E-01
#
#        Z =  3.30000E+01
#    EXPOT =  3.09157E+02 eV
#       S0 =  3.28077E+01
#   1-S0/Z =  5.82820E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  9.04600E-02
#    P( 2) = -2.39790E-01
#    P( 3) =  2.16560E-01
#    P( 4) = -7.74910E-02
#    P( 5) =  1.13050E-02
#    P( 6) = -4.71860E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.56177E-01
  2.15265E-04 -3.75644E-01
  2.44619E-04 -4.02619E-01
  2.73973E-04 -4.27936E-01
  2.93543E-04 -4.44261E-01
  3.42466E-04 -4.83722E-01
  3.91390E-04 -5.21821E-01
  4.30529E-04 -5.51811E-01
  4.89238E-04 -5.96038E-01
  5.87085E-04 -5.25547E-01
  6.84933E-04 -4.42106E-01
  7.82780E-04 -3.77065E-01
  8.80628E-04 -3.25203E-01
  9.78476E-04 -2.83012E-01
  1.07632E-03 -2.48026E-01
  1.17417E-03 -2.18547E-01
  1.36987E-03 -1.71353E-01
  1.56556E-03 -1.34946E-01
  1.76126E-03 -1.05641E-01
  1.95695E-03 -8.12500E-02
  2.15265E-03 -6.03859E-02
  2.44619E-03 -3.38430E-02
  2.73973E-03 -1.16877E-02
  2.93543E-03  5.89515E-04
  3.42466E-03  2.44763E-02
  3.91390E-03  4.15435E-02
  4.30529E-03  5.19042E-02
  4.89238E-03  6.34940E-02
  5.87085E-03  7.58666E-02
  6.84933E-03  8.28009E-02
  7.82780E-03  8.65875E-02
  8.80628E-03  8.83920E-02
  9.78476E-03  8.89632E-02
  1.07632E-02  8.87777E-02
  1.17417E-02  8.81431E-02
  1.36987E-02  8.60687E-02
  1.56556E-02  8.36642E-02
  1.76126E-02  8.12758E-02
  1.95695E-02  7.89941E-02
  2.15265E-02  7.71078E-02
  2.44619E-02  7.41516E-02
  2.73973E-02  7.12715E-02
  2.93543E-02  6.94086E-02
  3.42466E-02  6.49882E-02
  3.91390E-02  6.09277E-02
  4.30529E-02  5.79353E-02
  4.89238E-02  5.38446E-02
  5.87085E-02  4.79570E-02
  6.84933E-02  4.30269E-02
  7.82780E-02  3.88559E-02
  8.80628E-02  3.52899E-02
  9.78476E-02  3.22112E-02
  1.07632E-01  2.95297E-02
  1.17417E-01  2.71757E-02
  1.36987E-01  2.32434E-02
  1.56556E-01  2.00980E-02
  1.76126E-01  1.75328E-02
  1.95695E-01  1.54075E-02
  2.15265E-01  1.36232E-02
  2.44619E-01  1.14351E-02
  2.73973E-01  9.68885E-03
  2.93543E-01  8.71306E-03
  3.42466E-01  6.76439E-03
  3.91390E-01  5.32483E-03
  4.30529E-01  4.43144E-03
  4.89238E-01  3.39931E-03
  5.87085E-01  2.23424E-03
  6.84933E-01  1.50649E-03
  7.82780E-01  1.04811E-03
  8.80628E-01  7.64063E-04
  9.78476E-01  5.97056E-04
  1.07632E+00  5.72140E-04
  1.17417E+00  5.72140E-04
  1.36987E+00  5.72140E-04
  1.56556E+00  5.72140E-04
  1.76126E+00  5.72140E-04
  1.95695E+00  5.72140E-04
  2.15265E+00  5.72140E-04
  2.44619E+00  5.72140E-04
  2.73973E+00  5.72140E-04
  2.93543E+00  5.72140E-04
  3.42466E+00  5.72140E-04
  3.91390E+00  5.72140E-04
  4.30529E+00  5.72140E-04
  4.89238E+00  5.72140E-04
  5.87085E+00  5.72140E-04
  6.84933E+00  5.72140E-04
  7.82780E+00  5.72140E-04
  8.80628E+00  5.72140E-04
  9.78476E+00  5.72140E-04
  1.07632E+01  5.72140E-04
  1.17417E+01  5.72140E-04
  1.36987E+01  5.72140E-04
  1.56556E+01  5.72140E-04
  1.76126E+01  5.72140E-04
  1.95695E+01  5.72140E-04
  2.15265E+01  5.72140E-04
  2.44619E+01  5.72140E-04
  2.73973E+01  5.72140E-04
  2.93543E+01  5.72140E-04
  3.42466E+01  5.72140E-04
  3.91390E+01  5.72140E-04
  4.30529E+01  5.72140E-04
  4.89238E+01  5.72140E-04
  5.87085E+01  5.72140E-04
  6.84933E+01  5.72140E-04
  7.82780E+01  5.72140E-04
  8.80628E+01  5.72140E-04
  9.78476E+01  5.72140E-04
  1.07632E+02  5.72140E-04
  1.17417E+02  5.72140E-04
  1.36987E+02  5.72140E-04
  1.56556E+02  5.72140E-04
  1.76126E+02  5.72140E-04
  1.95695E+02  5.72140E-04
  2.15265E+02  5.72140E-04
  2.44619E+02  5.72140E-04
  2.73973E+02  5.72140E-04
  2.93543E+02  5.72140E-04
  3.42466E+02  5.72140E-04
  3.91390E+02  5.72140E-04
  4.30529E+02  5.72140E-04
  4.89238E+02  5.72140E-04
  5.87085E+02  5.72140E-04
  6.84933E+02  5.72140E-04
  7.82780E+02  5.72140E-04
  8.80628E+02  5.72140E-04
  9.78476E+02  5.72140E-04
  1.07632E+03  5.72140E-04
  1.17417E+03  5.72140E-04
  1.36987E+03  5.72140E-04
  1.56556E+03  5.72140E-04
  1.76126E+03  5.72140E-04
  1.95695E+03  5.72140E-04
  2.15265E+03  5.72140E-04
  2.44619E+03  5.72140E-04
  2.73973E+03  5.72140E-04
  2.93543E+03  5.72140E-04
  3.42466E+03  5.72140E-04
  3.91390E+03  5.72140E-04
  4.30529E+03  5.72140E-04
  4.89238E+03  5.72140E-04
  5.87085E+03  5.72140E-04
  6.84933E+03  5.72140E-04
  7.82780E+03  5.72140E-04
  8.80628E+03  5.72140E-04
  9.78476E+03  5.72140E-04
  1.07632E+04  5.72140E-04
  1.17417E+04  5.72140E-04
  1.36987E+04  5.72140E-04
  1.56556E+04  5.72140E-04
  1.76126E+04  5.72140E-04
  1.95695E+04  5.72140E-04


==> anc/colstop/sbethe/sdbase/eshcor-34.tab <==
# Atomic number = 34   (Se)   Projectile: electron
#
#  S(0) =  3.379374E+01
#  I(0) =  1.121575E+01 a.u. =  3.051961E+02 eV
#  D(0) =  4.428948E-01
#
#        Z =  3.40000E+01
#    EXPOT =  3.18518E+02 eV
#       S0 =  3.37937E+01
#   1-S0/Z =  6.06650E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  9.31840E-02
#    P( 2) = -2.48120E-01
#    P( 3) =  2.26150E-01
#    P( 4) = -8.20220E-02
#    P( 5) =  1.21650E-02
#    P( 6) = -5.16510E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.62050E-01
  2.15265E-04 -3.83207E-01
  2.44619E-04 -4.12004E-01
  2.73973E-04 -4.38185E-01
  2.93543E-04 -4.54550E-01
  3.42466E-04 -4.93463E-01
  3.91390E-04 -5.30331E-01
  4.30529E-04 -5.58855E-01
  4.89238E-04 -6.00717E-01
  5.87085E-04 -5.55088E-01
  6.84933E-04 -4.67610E-01
  7.82780E-04 -3.98962E-01
  8.80628E-04 -3.44017E-01
  9.78476E-04 -2.99232E-01
  1.07632E-03 -2.62107E-01
  1.17417E-03 -2.30884E-01
  1.36987E-03 -1.81128E-01
  1.56556E-03 -1.43059E-01
  1.76126E-03 -1.12732E-01
  1.95695E-03 -8.77631E-02
  2.15265E-03 -6.66251E-02
  2.44619E-03 -4.00525E-02
  2.73973E-03 -1.78192E-02
  2.93543E-03 -4.97386E-03
  3.42466E-03  2.01541E-02
  3.91390E-03  3.80544E-02
  4.30529E-03  4.89373E-02
  4.89238E-03  6.11851E-02
  5.87085E-03  7.44182E-02
  6.84933E-03  8.20182E-02
  7.82780E-03  8.63240E-02
  8.80628E-03  8.84939E-02
  9.78476E-03  8.93820E-02
  1.07632E-02  8.94269E-02
  1.17417E-02  8.88807E-02
  1.36987E-02  8.70055E-02
  1.56556E-02  8.46037E-02
  1.76126E-02  8.21567E-02
  1.95695E-02  7.98045E-02
  2.15265E-02  7.77647E-02
  2.44619E-02  7.48217E-02
  2.73973E-02  7.19779E-02
  2.93543E-02  7.01438E-02
  3.42466E-02  6.57957E-02
  3.91390E-02  6.17978E-02
  4.30529E-02  5.88461E-02
  4.89238E-02  5.48020E-02
  5.87085E-02  4.89611E-02
  6.84933E-02  4.40510E-02
  7.82780E-02  3.98831E-02
  8.80628E-02  3.63096E-02
  9.78476E-02  3.32169E-02
  1.07632E-01  3.05174E-02
  1.17417E-01  2.81432E-02
  1.36987E-01  2.41672E-02
  1.56556E-01  2.09777E-02
  1.76126E-01  1.83700E-02
  1.95695E-01  1.62047E-02
  2.15265E-01  1.43831E-02
  2.44619E-01  1.21444E-02
  2.73973E-01  1.03531E-02
  2.93543E-01  9.35017E-03
  3.42466E-01  7.34206E-03
  3.91390E-01  5.85311E-03
  4.30529E-01  4.92598E-03
  4.89238E-01  3.85088E-03
  5.87085E-01  2.62958E-03
  6.84933E-01  1.85924E-03
  7.82780E-01  1.36781E-03
  8.80628E-01  1.05758E-03
  9.78476E-01  8.69489E-04
  1.07632E+00  8.40490E-04
  1.17417E+00  8.40490E-04
  1.36987E+00  8.40490E-04
  1.56556E+00  8.40490E-04
  1.76126E+00  8.40490E-04
  1.95695E+00  8.40490E-04
  2.15265E+00  8.40490E-04
  2.44619E+00  8.40490E-04
  2.73973E+00  8.40490E-04
  2.93543E+00  8.40490E-04
  3.42466E+00  8.40490E-04
  3.91390E+00  8.40490E-04
  4.30529E+00  8.40490E-04
  4.89238E+00  8.40490E-04
  5.87085E+00  8.40490E-04
  6.84933E+00  8.40490E-04
  7.82780E+00  8.40490E-04
  8.80628E+00  8.40490E-04
  9.78476E+00  8.40490E-04
  1.07632E+01  8.40490E-04
  1.17417E+01  8.40490E-04
  1.36987E+01  8.40490E-04
  1.56556E+01  8.40490E-04
  1.76126E+01  8.40490E-04
  1.95695E+01  8.40490E-04
  2.15265E+01  8.40490E-04
  2.44619E+01  8.40490E-04
  2.73973E+01  8.40490E-04
  2.93543E+01  8.40490E-04
  3.42466E+01  8.40490E-04
  3.91390E+01  8.40490E-04
  4.30529E+01  8.40490E-04
  4.89238E+01  8.40490E-04
  5.87085E+01  8.40490E-04
  6.84933E+01  8.40490E-04
  7.82780E+01  8.40490E-04
  8.80628E+01  8.40490E-04
  9.78476E+01  8.40490E-04
  1.07632E+02  8.40490E-04
  1.17417E+02  8.40490E-04
  1.36987E+02  8.40490E-04
  1.56556E+02  8.40490E-04
  1.76126E+02  8.40490E-04
  1.95695E+02  8.40490E-04
  2.15265E+02  8.40490E-04
  2.44619E+02  8.40490E-04
  2.73973E+02  8.40490E-04
  2.93543E+02  8.40490E-04
  3.42466E+02  8.40490E-04
  3.91390E+02  8.40490E-04
  4.30529E+02  8.40490E-04
  4.89238E+02  8.40490E-04
  5.87085E+02  8.40490E-04
  6.84933E+02  8.40490E-04
  7.82780E+02  8.40490E-04
  8.80628E+02  8.40490E-04
  9.78476E+02  8.40490E-04
  1.07632E+03  8.40490E-04
  1.17417E+03  8.40490E-04
  1.36987E+03  8.40490E-04
  1.56556E+03  8.40490E-04
  1.76126E+03  8.40490E-04
  1.95695E+03  8.40490E-04
  2.15265E+03  8.40490E-04
  2.44619E+03  8.40490E-04
  2.73973E+03  8.40490E-04
  2.93543E+03  8.40490E-04
  3.42466E+03  8.40490E-04
  3.91390E+03  8.40490E-04
  4.30529E+03  8.40490E-04
  4.89238E+03  8.40490E-04
  5.87085E+03  8.40490E-04
  6.84933E+03  8.40490E-04
  7.82780E+03  8.40490E-04
  8.80628E+03  8.40490E-04
  9.78476E+03  8.40490E-04
  1.07632E+04  8.40490E-04
  1.17417E+04  8.40490E-04
  1.36987E+04  8.40490E-04
  1.56556E+04  8.40490E-04
  1.76126E+04  8.40490E-04
  1.95695E+04  8.40490E-04


==> anc/colstop/sbethe/sdbase/eshcor-35.tab <==
# Atomic number = 35   (Br)   Projectile: electron
#
#  S(0) =  3.477930E+01
#  I(0) =  1.154315E+01 a.u. =  3.141051E+02 eV
#  D(0) =  4.611850E-01
#
#        Z =  3.50000E+01
#    EXPOT =  3.28369E+02 eV
#       S0 =  3.47793E+01
#   1-S0/Z =  6.30570E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  9.33730E-02
#    P( 2) = -2.48560E-01
#    P( 3) =  2.25660E-01
#    P( 4) = -8.05040E-02
#    P( 5) =  1.12910E-02
#    P( 6) = -3.68080E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.62019E-01
  2.15265E-04 -3.85124E-01
  2.44619E-04 -4.16225E-01
  2.73973E-04 -4.44052E-01
  2.93543E-04 -4.61219E-01
  3.42466E-04 -5.00650E-01
  3.91390E-04 -5.36999E-01
  4.30529E-04 -5.64792E-01
  4.89238E-04 -6.04953E-01
  5.87085E-04 -5.85694E-01
  6.84933E-04 -4.94752E-01
  7.82780E-04 -4.22798E-01
  8.80628E-04 -3.64892E-01
  9.78476E-04 -3.17551E-01
  1.07632E-03 -2.78241E-01
  1.17417E-03 -2.45166E-01
  1.36987E-03 -1.92607E-01
  1.56556E-03 -1.52615E-01
  1.76126E-03 -1.20987E-01
  1.95695E-03 -9.51796E-02
  2.15265E-03 -7.35338E-02
  2.44619E-03 -4.66227E-02
  2.73973E-03 -2.43878E-02
  2.93543E-03 -1.14471E-02
  3.42466E-03  1.49430E-02
  3.91390E-03  3.38844E-02
  4.30529E-03  4.52943E-02
  4.89238E-03  5.82601E-02
  5.87085E-03  7.23566E-02
  6.84933E-03  8.06653E-02
  7.82780E-03  8.54463E-02
  8.80628E-03  8.80496E-02
  9.78476E-03  8.92019E-02
  1.07632E-02  8.94790E-02
  1.17417E-02  8.91327E-02
  1.36987E-02  8.74324E-02
  1.56556E-02  8.51189E-02
  1.76126E-02  8.26594E-02
  1.95695E-02  8.02407E-02
  2.15265E-02  7.80568E-02
  2.44619E-02  7.50723E-02
  2.73973E-02  7.22348E-02
  2.93543E-02  7.04170E-02
  3.42466E-02  6.61231E-02
  3.91390E-02  6.21790E-02
  4.30529E-02  5.92643E-02
  4.89238E-02  5.52636E-02
  5.87085E-02  4.94680E-02
  6.84933E-02  4.45794E-02
  7.82780E-02  4.04178E-02
  8.80628E-02  3.68414E-02
  9.78476E-02  3.37401E-02
  1.07632E-01  3.10287E-02
  1.17417E-01  2.86406E-02
  1.36987E-01  2.46345E-02
  1.56556E-01  2.14146E-02
  1.76126E-01  1.87779E-02
  1.95695E-01  1.65855E-02
  2.15265E-01  1.47390E-02
  2.44619E-01  1.24667E-02
  2.73973E-01  1.06462E-02
  2.93543E-01  9.62569E-03
  3.42466E-01  7.57978E-03
  3.91390E-01  6.05994E-03
  4.30529E-01  5.11197E-03
  4.89238E-01  4.01066E-03
  5.87085E-01  2.75555E-03
  6.84933E-01  1.95999E-03
  7.82780E-01  1.44916E-03
  8.80628E-01  1.12365E-03
  9.78476E-01  9.23294E-04
  1.07632E+00  8.91920E-04
  1.17417E+00  8.91920E-04
  1.36987E+00  8.91920E-04
  1.56556E+00  8.91920E-04
  1.76126E+00  8.91920E-04
  1.95695E+00  8.91920E-04
  2.15265E+00  8.91920E-04
  2.44619E+00  8.91920E-04
  2.73973E+00  8.91920E-04
  2.93543E+00  8.91920E-04
  3.42466E+00  8.91920E-04
  3.91390E+00  8.91920E-04
  4.30529E+00  8.91920E-04
  4.89238E+00  8.91920E-04
  5.87085E+00  8.91920E-04
  6.84933E+00  8.91920E-04
  7.82780E+00  8.91920E-04
  8.80628E+00  8.91920E-04
  9.78476E+00  8.91920E-04
  1.07632E+01  8.91920E-04
  1.17417E+01  8.91920E-04
  1.36987E+01  8.91920E-04
  1.56556E+01  8.91920E-04
  1.76126E+01  8.91920E-04
  1.95695E+01  8.91920E-04
  2.15265E+01  8.91920E-04
  2.44619E+01  8.91920E-04
  2.73973E+01  8.91920E-04
  2.93543E+01  8.91920E-04
  3.42466E+01  8.91920E-04
  3.91390E+01  8.91920E-04
  4.30529E+01  8.91920E-04
  4.89238E+01  8.91920E-04
  5.87085E+01  8.91920E-04
  6.84933E+01  8.91920E-04
  7.82780E+01  8.91920E-04
  8.80628E+01  8.91920E-04
  9.78476E+01  8.91920E-04
  1.07632E+02  8.91920E-04
  1.17417E+02  8.91920E-04
  1.36987E+02  8.91920E-04
  1.56556E+02  8.91920E-04
  1.76126E+02  8.91920E-04
  1.95695E+02  8.91920E-04
  2.15265E+02  8.91920E-04
  2.44619E+02  8.91920E-04
  2.73973E+02  8.91920E-04
  2.93543E+02  8.91920E-04
  3.42466E+02  8.91920E-04
  3.91390E+02  8.91920E-04
  4.30529E+02  8.91920E-04
  4.89238E+02  8.91920E-04
  5.87085E+02  8.91920E-04
  6.84933E+02  8.91920E-04
  7.82780E+02  8.91920E-04
  8.80628E+02  8.91920E-04
  9.78476E+02  8.91920E-04
  1.07632E+03  8.91920E-04
  1.17417E+03  8.91920E-04
  1.36987E+03  8.91920E-04
  1.56556E+03  8.91920E-04
  1.76126E+03  8.91920E-04
  1.95695E+03  8.91920E-04
  2.15265E+03  8.91920E-04
  2.44619E+03  8.91920E-04
  2.73973E+03  8.91920E-04
  2.93543E+03  8.91920E-04
  3.42466E+03  8.91920E-04
  3.91390E+03  8.91920E-04
  4.30529E+03  8.91920E-04
  4.89238E+03  8.91920E-04
  5.87085E+03  8.91920E-04
  6.84933E+03  8.91920E-04
  7.82780E+03  8.91920E-04
  8.80628E+03  8.91920E-04
  9.78476E+03  8.91920E-04
  1.07632E+04  8.91920E-04
  1.17417E+04  8.91920E-04
  1.36987E+04  8.91920E-04
  1.56556E+04  8.91920E-04
  1.76126E+04  8.91920E-04
  1.95695E+04  8.91920E-04


==> anc/colstop/sbethe/sdbase/eshcor-36.tab <==
# Atomic number = 36   (Kr)   Projectile: electron
#
#  S(0) =  3.576434E+01
#  I(0) =  1.188129E+01 a.u. =  3.233064E+02 eV
#  D(0) =  5.037541E-01
#
#        Z =  3.60000E+01
#    EXPOT =  3.38443E+02 eV
#       S0 =  3.57643E+01
#   1-S0/Z =  6.54610E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  9.41010E-02
#    P( 2) = -2.51350E-01
#    P( 3) =  2.28620E-01
#    P( 4) = -8.11260E-02
#    P( 5) =  1.10210E-02
#    P( 6) = -2.83190E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.57174E-01
  2.15265E-04 -3.82069E-01
  2.44619E-04 -4.15712E-01
  2.73973E-04 -4.45544E-01
  2.93543E-04 -4.63752E-01
  3.42466E-04 -5.04901E-01
  3.91390E-04 -5.41627E-01
  4.30529E-04 -5.69040E-01
  4.89238E-04 -6.08320E-01
  5.87085E-04 -6.15956E-01
  6.84933E-04 -5.22195E-01
  7.82780E-04 -4.47321E-01
  8.80628E-04 -3.86684E-01
  9.78476E-04 -3.36892E-01
  1.07632E-03 -2.95429E-01
  1.17417E-03 -2.60486E-01
  1.36987E-03 -2.04973E-01
  1.56556E-03 -1.62856E-01
  1.76126E-03 -1.29727E-01
  1.95695E-03 -1.02866E-01
  2.15265E-03 -8.05118E-02
  2.44619E-03 -5.29894E-02
  2.73973E-03 -3.05209E-02
  2.93543E-03 -1.75631E-02
  3.42466E-03  9.59526E-03
  3.91390E-03  2.96553E-02
  4.30529E-03  4.17023E-02
  4.89238E-03  5.54005E-02
  5.87085E-03  7.04148E-02
  6.84933E-03  7.94056E-02
  7.82780E-03  8.47198E-02
  8.80628E-03  8.77303E-02
  9.78476E-03  8.92142E-02
  1.07632E-02  8.97413E-02
  1.17417E-02  8.95661E-02
  1.36987E-02  8.81046E-02
  1.56556E-02  8.59104E-02
  1.76126E-02  8.34810E-02
  1.95695E-02  8.10248E-02
  2.15265E-02  7.88494E-02
  2.44619E-02  7.57806E-02
  2.73973E-02  7.29171E-02
  2.93543E-02  7.10983E-02
  3.42466E-02  6.68259E-02
  3.91390E-02  6.29131E-02
  4.30529E-02  6.00217E-02
  4.89238E-02  5.60489E-02
  5.87085E-02  5.02802E-02
  6.84933E-02  4.53992E-02
  7.82780E-02  4.12326E-02
  8.80628E-02  3.76434E-02
  9.78476E-02  3.45246E-02
  1.07632E-01  3.17930E-02
  1.17417E-01  2.93833E-02
  1.36987E-01  2.53326E-02
  1.56556E-01  2.20692E-02
  1.76126E-01  1.93916E-02
  1.95695E-01  1.71612E-02
  2.15265E-01  1.52797E-02
  2.44619E-01  1.29602E-02
  2.73973E-01  1.10981E-02
  2.93543E-01  1.00527E-02
  3.42466E-01  7.95255E-03
  3.91390E-01  6.38786E-03
  4.30529E-01  5.40933E-03
  4.89238E-01  4.26915E-03
  5.87085E-01  2.96312E-03
  6.84933E-01  2.12886E-03
  7.82780E-01  1.58778E-03
  8.80628E-01  1.23808E-03
  9.78476E-01  1.01803E-03
  1.07632E+00  9.82810E-04
  1.17417E+00  9.82810E-04
  1.36987E+00  9.82810E-04
  1.56556E+00  9.82810E-04
  1.76126E+00  9.82810E-04
  1.95695E+00  9.82810E-04
  2.15265E+00  9.82810E-04
  2.44619E+00  9.82810E-04
  2.73973E+00  9.82810E-04
  2.93543E+00  9.82810E-04
  3.42466E+00  9.82810E-04
  3.91390E+00  9.82810E-04
  4.30529E+00  9.82810E-04
  4.89238E+00  9.82810E-04
  5.87085E+00  9.82810E-04
  6.84933E+00  9.82810E-04
  7.82780E+00  9.82810E-04
  8.80628E+00  9.82810E-04
  9.78476E+00  9.82810E-04
  1.07632E+01  9.82810E-04
  1.17417E+01  9.82810E-04
  1.36987E+01  9.82810E-04
  1.56556E+01  9.82810E-04
  1.76126E+01  9.82810E-04
  1.95695E+01  9.82810E-04
  2.15265E+01  9.82810E-04
  2.44619E+01  9.82810E-04
  2.73973E+01  9.82810E-04
  2.93543E+01  9.82810E-04
  3.42466E+01  9.82810E-04
  3.91390E+01  9.82810E-04
  4.30529E+01  9.82810E-04
  4.89238E+01  9.82810E-04
  5.87085E+01  9.82810E-04
  6.84933E+01  9.82810E-04
  7.82780E+01  9.82810E-04
  8.80628E+01  9.82810E-04
  9.78476E+01  9.82810E-04
  1.07632E+02  9.82810E-04
  1.17417E+02  9.82810E-04
  1.36987E+02  9.82810E-04
  1.56556E+02  9.82810E-04
  1.76126E+02  9.82810E-04
  1.95695E+02  9.82810E-04
  2.15265E+02  9.82810E-04
  2.44619E+02  9.82810E-04
  2.73973E+02  9.82810E-04
  2.93543E+02  9.82810E-04
  3.42466E+02  9.82810E-04
  3.91390E+02  9.82810E-04
  4.30529E+02  9.82810E-04
  4.89238E+02  9.82810E-04
  5.87085E+02  9.82810E-04
  6.84933E+02  9.82810E-04
  7.82780E+02  9.82810E-04
  8.80628E+02  9.82810E-04
  9.78476E+02  9.82810E-04
  1.07632E+03  9.82810E-04
  1.17417E+03  9.82810E-04
  1.36987E+03  9.82810E-04
  1.56556E+03  9.82810E-04
  1.76126E+03  9.82810E-04
  1.95695E+03  9.82810E-04
  2.15265E+03  9.82810E-04
  2.44619E+03  9.82810E-04
  2.73973E+03  9.82810E-04
  2.93543E+03  9.82810E-04
  3.42466E+03  9.82810E-04
  3.91390E+03  9.82810E-04
  4.30529E+03  9.82810E-04
  4.89238E+03  9.82810E-04
  5.87085E+03  9.82810E-04
  6.84933E+03  9.82810E-04
  7.82780E+03  9.82810E-04
  8.80628E+03  9.82810E-04
  9.78476E+03  9.82810E-04
  1.07632E+04  9.82810E-04
  1.17417E+04  9.82810E-04
  1.36987E+04  9.82810E-04
  1.56556E+04  9.82810E-04
  1.76126E+04  9.82810E-04
  1.95695E+04  9.82810E-04


==> anc/colstop/sbethe/sdbase/eshcor-37.tab <==
# Atomic number = 37   (Rb)   Projectile: electron
#
#  S(0) =  3.674760E+01
#  I(0) =  1.158555E+01 a.u. =  3.152589E+02 eV
#  D(0) =  5.447239E-01
#
#        Z =  3.70000E+01
#    EXPOT =  3.30689E+02 eV
#       S0 =  3.67476E+01
#   1-S0/Z =  6.82160E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  9.16550E-02
#    P( 2) = -2.38050E-01
#    P( 3) =  2.11070E-01
#    P( 4) = -7.01360E-02
#    P( 5) =  7.63360E-03
#    P( 6) =  1.25280E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.08952E-01
  2.15265E-04 -4.34543E-01
  2.44619E-04 -4.69512E-01
  2.73973E-04 -5.00965E-01
  2.93543E-04 -5.20063E-01
  3.42466E-04 -5.62875E-01
  3.91390E-04 -6.00603E-01
  4.30529E-04 -6.28242E-01
  4.89238E-04 -6.66999E-01
  5.87085E-04 -6.48941E-01
  6.84933E-04 -5.52845E-01
  7.82780E-04 -4.75477E-01
  8.80628E-04 -4.12326E-01
  9.78476E-04 -3.60150E-01
  1.07632E-03 -3.16531E-01
  1.17417E-03 -2.79652E-01
  1.36987E-03 -2.20878E-01
  1.56556E-03 -1.76304E-01
  1.76126E-03 -1.41305E-01
  1.95695E-03 -1.13034E-01
  2.15265E-03 -8.96186E-02
  2.44619E-03 -6.10425E-02
  2.73973E-03 -3.79392E-02
  2.93543E-03 -2.47446E-02
  3.42466E-03  2.86883E-03
  3.91390E-03  2.41783E-02
  4.30529E-03  3.71288E-02
  4.89238E-03  5.17383E-02
  5.87085E-03  6.79196E-02
  6.84933E-03  7.77260E-02
  7.82780E-03  8.37109E-02
  8.80628E-03  8.72440E-02
  9.78476E-03  8.91362E-02
  1.07632E-02  8.99727E-02
  1.17417E-02  9.01058E-02
  1.36987E-02  8.89712E-02
  1.56556E-02  8.69950E-02
  1.76126E-02  8.46667E-02
  1.95695E-02  8.22434E-02
  2.15265E-02  7.98765E-02
  2.44619E-02  7.67841E-02
  2.73973E-02  7.39515E-02
  2.93543E-02  7.21658E-02
  3.42466E-02  6.79871E-02
  3.91390E-02  6.41620E-02
  4.30529E-02  6.13308E-02
  4.89238E-02  5.74315E-02
  5.87085E-02  5.17492E-02
  6.84933E-02  4.69231E-02
  7.82780E-02  4.27915E-02
  8.80628E-02  3.92245E-02
  9.78476E-02  3.61196E-02
  1.07632E-01  3.33963E-02
  1.17417E-01  3.09911E-02
  1.36987E-01  2.69424E-02
  1.56556E-01  2.36754E-02
  1.76126E-01  2.09914E-02
  1.95695E-01  1.87532E-02
  2.15265E-01  1.68632E-02
  2.44619E-01  1.45304E-02
  2.73973E-01  1.26548E-02
  2.93543E-01  1.16004E-02
  3.42466E-01  9.47866E-03
  3.91390E-01  7.89337E-03
  4.30529E-01  6.89914E-03
  4.89238E-01  5.73657E-03
  5.87085E-01  4.39605E-03
  6.84933E-01  3.53027E-03
  7.82780E-01  2.96015E-03
  8.80628E-01  2.58354E-03
  9.78476E-01  2.33840E-03
  1.07632E+00  2.29788E-03
  1.17417E+00  2.29788E-03
  1.36987E+00  2.29788E-03
  1.56556E+00  2.29788E-03
  1.76126E+00  2.29788E-03
  1.95695E+00  2.29788E-03
  2.15265E+00  2.29788E-03
  2.44619E+00  2.29788E-03
  2.73973E+00  2.29788E-03
  2.93543E+00  2.29788E-03
  3.42466E+00  2.29788E-03
  3.91390E+00  2.29788E-03
  4.30529E+00  2.29788E-03
  4.89238E+00  2.29788E-03
  5.87085E+00  2.29788E-03
  6.84933E+00  2.29788E-03
  7.82780E+00  2.29788E-03
  8.80628E+00  2.29788E-03
  9.78476E+00  2.29788E-03
  1.07632E+01  2.29788E-03
  1.17417E+01  2.29788E-03
  1.36987E+01  2.29788E-03
  1.56556E+01  2.29788E-03
  1.76126E+01  2.29788E-03
  1.95695E+01  2.29788E-03
  2.15265E+01  2.29788E-03
  2.44619E+01  2.29788E-03
  2.73973E+01  2.29788E-03
  2.93543E+01  2.29788E-03
  3.42466E+01  2.29788E-03
  3.91390E+01  2.29788E-03
  4.30529E+01  2.29788E-03
  4.89238E+01  2.29788E-03
  5.87085E+01  2.29788E-03
  6.84933E+01  2.29788E-03
  7.82780E+01  2.29788E-03
  8.80628E+01  2.29788E-03
  9.78476E+01  2.29788E-03
  1.07632E+02  2.29788E-03
  1.17417E+02  2.29788E-03
  1.36987E+02  2.29788E-03
  1.56556E+02  2.29788E-03
  1.76126E+02  2.29788E-03
  1.95695E+02  2.29788E-03
  2.15265E+02  2.29788E-03
  2.44619E+02  2.29788E-03
  2.73973E+02  2.29788E-03
  2.93543E+02  2.29788E-03
  3.42466E+02  2.29788E-03
  3.91390E+02  2.29788E-03
  4.30529E+02  2.29788E-03
  4.89238E+02  2.29788E-03
  5.87085E+02  2.29788E-03
  6.84933E+02  2.29788E-03
  7.82780E+02  2.29788E-03
  8.80628E+02  2.29788E-03
  9.78476E+02  2.29788E-03
  1.07632E+03  2.29788E-03
  1.17417E+03  2.29788E-03
  1.36987E+03  2.29788E-03
  1.56556E+03  2.29788E-03
  1.76126E+03  2.29788E-03
  1.95695E+03  2.29788E-03
  2.15265E+03  2.29788E-03
  2.44619E+03  2.29788E-03
  2.73973E+03  2.29788E-03
  2.93543E+03  2.29788E-03
  3.42466E+03  2.29788E-03
  3.91390E+03  2.29788E-03
  4.30529E+03  2.29788E-03
  4.89238E+03  2.29788E-03
  5.87085E+03  2.29788E-03
  6.84933E+03  2.29788E-03
  7.82780E+03  2.29788E-03
  8.80628E+03  2.29788E-03
  9.78476E+03  2.29788E-03
  1.07632E+04  2.29788E-03
  1.17417E+04  2.29788E-03
  1.36987E+04  2.29788E-03
  1.56556E+04  2.29788E-03
  1.76126E+04  2.29788E-03
  1.95695E+04  2.29788E-03


==> anc/colstop/sbethe/sdbase/eshcor-38.tab <==
# Atomic number = 38   (Sr)   Projectile: electron
#
#  S(0) =  3.773313E+01
#  I(0) =  1.132295E+01 a.u. =  3.081132E+02 eV
#  D(0) =  5.489456E-01
#
#        Z =  3.80000E+01
#    EXPOT =  3.23817E+02 eV
#       S0 =  3.77331E+01
#   1-S0/Z =  7.02290E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  6.60300E-02
#    P( 2) = -1.82850E-01
#    P( 3) =  1.58030E-01
#    P( 4) = -4.33380E-02
#    P( 5) =  6.82370E-04
#    P( 6) =  8.54480E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.57506E-01
  2.15265E-04 -4.84337E-01
  2.44619E-04 -5.20301E-01
  2.73973E-04 -5.52132E-01
  2.93543E-04 -5.72427E-01
  3.42466E-04 -6.17034E-01
  3.91390E-04 -6.55917E-01
  4.30529E-04 -6.84141E-01
  4.89238E-04 -7.23134E-01
  5.87085E-04 -6.82469E-01
  6.84933E-04 -5.84700E-01
  7.82780E-04 -5.05320E-01
  8.80628E-04 -4.40034E-01
  9.78476E-04 -3.85766E-01
  1.07632E-03 -3.40178E-01
  1.17417E-03 -3.01462E-01
  1.36987E-03 -2.39601E-01
  1.56556E-03 -1.92553E-01
  1.76126E-03 -1.55642E-01
  1.95695E-03 -1.25903E-01
  2.15265E-03 -1.01362E-01
  2.44619E-03 -7.15697E-02
  2.73973E-03 -4.76942E-02
  2.93543E-03 -3.41497E-02
  3.42466E-03 -6.12263E-03
  3.91390E-03  1.60391E-02
  4.30529E-03  2.98769E-02
  4.89238E-03  4.54582E-02
  5.87085E-03  6.27530E-02
  6.84933E-03  7.33900E-02
  7.82780E-03  7.99957E-02
  8.80628E-03  8.40090E-02
  9.78476E-03  8.62944E-02
  1.07632E-02  8.74462E-02
  1.17417E-02  8.78078E-02
  1.36987E-02  8.70222E-02
  1.56556E-02  8.52553E-02
  1.76126E-02  8.30311E-02
  1.95695E-02  8.06550E-02
  2.15265E-02  7.81514E-02
  2.44619E-02  7.49779E-02
  2.73973E-02  7.21228E-02
  2.93543E-02  7.03366E-02
  3.42466E-02  6.61743E-02
  3.91390E-02  6.23689E-02
  4.30529E-02  5.95499E-02
  4.89238E-02  5.56612E-02
  5.87085E-02  4.99800E-02
  6.84933E-02  4.51422E-02
  7.82780E-02  4.09922E-02
  8.80628E-02  3.74034E-02
  9.78476E-02  3.42753E-02
  1.07632E-01  3.15284E-02
  1.17417E-01  2.90997E-02
  1.36987E-01  2.50055E-02
  1.56556E-01  2.16954E-02
  1.76126E-01  1.89708E-02
  1.95695E-01  1.66943E-02
  2.15265E-01  1.47679E-02
  2.44619E-01  1.23839E-02
  2.73973E-01  1.04605E-02
  2.93543E-01  9.37603E-03
  3.42466E-01  7.18379E-03
  3.91390E-01  5.53405E-03
  4.30529E-01  4.49190E-03
  4.89238E-01  3.26264E-03
  5.87085E-01  1.82245E-03
  6.84933E-01  8.68647E-04
  7.82780E-01  2.19872E-04
  8.80628E-01 -2.27663E-04
  9.78476E-01 -5.37234E-04
  1.07632E+00 -5.91150E-04
  1.17417E+00 -5.91150E-04
  1.36987E+00 -5.91150E-04
  1.56556E+00 -5.91150E-04
  1.76126E+00 -5.91150E-04
  1.95695E+00 -5.91150E-04
  2.15265E+00 -5.91150E-04
  2.44619E+00 -5.91150E-04
  2.73973E+00 -5.91150E-04
  2.93543E+00 -5.91150E-04
  3.42466E+00 -5.91150E-04
  3.91390E+00 -5.91150E-04
  4.30529E+00 -5.91150E-04
  4.89238E+00 -5.91150E-04
  5.87085E+00 -5.91150E-04
  6.84933E+00 -5.91150E-04
  7.82780E+00 -5.91150E-04
  8.80628E+00 -5.91150E-04
  9.78476E+00 -5.91150E-04
  1.07632E+01 -5.91150E-04
  1.17417E+01 -5.91150E-04
  1.36987E+01 -5.91150E-04
  1.56556E+01 -5.91150E-04
  1.76126E+01 -5.91150E-04
  1.95695E+01 -5.91150E-04
  2.15265E+01 -5.91150E-04
  2.44619E+01 -5.91150E-04
  2.73973E+01 -5.91150E-04
  2.93543E+01 -5.91150E-04
  3.42466E+01 -5.91150E-04
  3.91390E+01 -5.91150E-04
  4.30529E+01 -5.91150E-04
  4.89238E+01 -5.91150E-04
  5.87085E+01 -5.91150E-04
  6.84933E+01 -5.91150E-04
  7.82780E+01 -5.91150E-04
  8.80628E+01 -5.91150E-04
  9.78476E+01 -5.91150E-04
  1.07632E+02 -5.91150E-04
  1.17417E+02 -5.91150E-04
  1.36987E+02 -5.91150E-04
  1.56556E+02 -5.91150E-04
  1.76126E+02 -5.91150E-04
  1.95695E+02 -5.91150E-04
  2.15265E+02 -5.91150E-04
  2.44619E+02 -5.91150E-04
  2.73973E+02 -5.91150E-04
  2.93543E+02 -5.91150E-04
  3.42466E+02 -5.91150E-04
  3.91390E+02 -5.91150E-04
  4.30529E+02 -5.91150E-04
  4.89238E+02 -5.91150E-04
  5.87085E+02 -5.91150E-04
  6.84933E+02 -5.91150E-04
  7.82780E+02 -5.91150E-04
  8.80628E+02 -5.91150E-04
  9.78476E+02 -5.91150E-04
  1.07632E+03 -5.91150E-04
  1.17417E+03 -5.91150E-04
  1.36987E+03 -5.91150E-04
  1.56556E+03 -5.91150E-04
  1.76126E+03 -5.91150E-04
  1.95695E+03 -5.91150E-04
  2.15265E+03 -5.91150E-04
  2.44619E+03 -5.91150E-04
  2.73973E+03 -5.91150E-04
  2.93543E+03 -5.91150E-04
  3.42466E+03 -5.91150E-04
  3.91390E+03 -5.91150E-04
  4.30529E+03 -5.91150E-04
  4.89238E+03 -5.91150E-04
  5.87085E+03 -5.91150E-04
  6.84933E+03 -5.91150E-04
  7.82780E+03 -5.91150E-04
  8.80628E+03 -5.91150E-04
  9.78476E+03 -5.91150E-04
  1.07632E+04 -5.91150E-04
  1.17417E+04 -5.91150E-04
  1.36987E+04 -5.91150E-04
  1.56556E+04 -5.91150E-04
  1.76126E+04 -5.91150E-04
  1.95695E+04 -5.91150E-04


==> anc/colstop/sbethe/sdbase/eshcor-39.tab <==
# Atomic number = 39   (Y )   Projectile: electron
#
#  S(0) =  3.871685E+01
#  I(0) =  1.145171E+01 a.u. =  3.116169E+02 eV
#  D(0) =  5.873293E-01
#
#        Z =  3.90000E+01
#    EXPOT =  3.28002E+02 eV
#       S0 =  3.87168E+01
#   1-S0/Z =  7.26030E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  6.82610E-02
#    P( 2) = -1.92630E-01
#    P( 3) =  1.71560E-01
#    P( 4) = -5.13080E-02
#    P( 5) =  2.79980E-03
#    P( 6) =  6.46360E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.59819E-01
  2.15265E-04 -4.88245E-01
  2.44619E-04 -5.26557E-01
  2.73973E-04 -5.60402E-01
  2.93543E-04 -5.80867E-01
  3.42466E-04 -6.27633E-01
  3.91390E-04 -6.68356E-01
  4.30529E-04 -6.97606E-01
  4.89238E-04 -7.37627E-01
  5.87085E-04 -7.09204E-01
  6.84933E-04 -6.10808E-01
  7.82780E-04 -5.30055E-01
  8.80628E-04 -4.63197E-01
  9.78476E-04 -4.07280E-01
  1.07632E-03 -3.60059E-01
  1.17417E-03 -3.19802E-01
  1.36987E-03 -2.55195E-01
  1.56556E-03 -2.05888E-01
  1.76126E-03 -1.67192E-01
  1.95695E-03 -1.36033E-01
  2.15265E-03 -1.10398E-01
  2.44619E-03 -7.93788E-02
  2.73973E-03 -5.47172E-02
  2.93543E-03 -4.08132E-02
  3.42466E-03 -1.22838E-02
  3.91390E-03  1.00885E-02
  4.30529E-03  2.46972E-02
  4.89238E-03  4.13253E-02
  5.87085E-03  5.97020E-02
  6.84933E-03  7.10966E-02
  7.82780E-03  7.83256E-02
  8.80628E-03  8.27765E-02
  9.78476E-03  8.54679E-02
  1.07632E-02  8.68860E-02
  1.17417E-02  8.74821E-02
  1.36987E-02  8.71018E-02
  1.56556E-02  8.54999E-02
  1.76126E-02  8.34239E-02
  1.95695E-02  8.10805E-02
  2.15265E-02  7.87305E-02
  2.44619E-02  7.54942E-02
  2.73973E-02  7.26047E-02
  2.93543E-02  7.08057E-02
  3.42466E-02  6.66316E-02
  3.91390E-02  6.28292E-02
  4.30529E-02  6.00169E-02
  4.89238E-02  5.61400E-02
  5.87085E-02  5.04755E-02
  6.84933E-02  4.56474E-02
  7.82780E-02  4.15003E-02
  8.80628E-02  3.79091E-02
  9.78476E-02  3.47747E-02
  1.07632E-01  3.20186E-02
  1.17417E-01  2.95787E-02
  1.36987E-01  2.54585E-02
  1.56556E-01  2.21203E-02
  1.76126E-01  1.93671E-02
  1.95695E-01  1.70626E-02
  2.15265E-01  1.51093E-02
  2.44619E-01  1.26872E-02
  2.73973E-01  1.07291E-02
  2.93543E-01  9.62302E-03
  3.42466E-01  7.38241E-03
  3.91390E-01  5.69120E-03
  4.30529E-01  4.62007E-03
  4.89238E-01  3.35313E-03
  5.87085E-01  1.86234E-03
  6.84933E-01  8.69262E-04
  7.82780E-01  1.89418E-04
  8.80628E-01 -2.83080E-04
  9.78476E-01 -6.12969E-04
  1.07632E+00 -6.70840E-04
  1.17417E+00 -6.70840E-04
  1.36987E+00 -6.70840E-04
  1.56556E+00 -6.70840E-04
  1.76126E+00 -6.70840E-04
  1.95695E+00 -6.70840E-04
  2.15265E+00 -6.70840E-04
  2.44619E+00 -6.70840E-04
  2.73973E+00 -6.70840E-04
  2.93543E+00 -6.70840E-04
  3.42466E+00 -6.70840E-04
  3.91390E+00 -6.70840E-04
  4.30529E+00 -6.70840E-04
  4.89238E+00 -6.70840E-04
  5.87085E+00 -6.70840E-04
  6.84933E+00 -6.70840E-04
  7.82780E+00 -6.70840E-04
  8.80628E+00 -6.70840E-04
  9.78476E+00 -6.70840E-04
  1.07632E+01 -6.70840E-04
  1.17417E+01 -6.70840E-04
  1.36987E+01 -6.70840E-04
  1.56556E+01 -6.70840E-04
  1.76126E+01 -6.70840E-04
  1.95695E+01 -6.70840E-04
  2.15265E+01 -6.70840E-04
  2.44619E+01 -6.70840E-04
  2.73973E+01 -6.70840E-04
  2.93543E+01 -6.70840E-04
  3.42466E+01 -6.70840E-04
  3.91390E+01 -6.70840E-04
  4.30529E+01 -6.70840E-04
  4.89238E+01 -6.70840E-04
  5.87085E+01 -6.70840E-04
  6.84933E+01 -6.70840E-04
  7.82780E+01 -6.70840E-04
  8.80628E+01 -6.70840E-04
  9.78476E+01 -6.70840E-04
  1.07632E+02 -6.70840E-04
  1.17417E+02 -6.70840E-04
  1.36987E+02 -6.70840E-04
  1.56556E+02 -6.70840E-04
  1.76126E+02 -6.70840E-04
  1.95695E+02 -6.70840E-04
  2.15265E+02 -6.70840E-04
  2.44619E+02 -6.70840E-04
  2.73973E+02 -6.70840E-04
  2.93543E+02 -6.70840E-04
  3.42466E+02 -6.70840E-04
  3.91390E+02 -6.70840E-04
  4.30529E+02 -6.70840E-04
  4.89238E+02 -6.70840E-04
  5.87085E+02 -6.70840E-04
  6.84933E+02 -6.70840E-04
  7.82780E+02 -6.70840E-04
  8.80628E+02 -6.70840E-04
  9.78476E+02 -6.70840E-04
  1.07632E+03 -6.70840E-04
  1.17417E+03 -6.70840E-04
  1.36987E+03 -6.70840E-04
  1.56556E+03 -6.70840E-04
  1.76126E+03 -6.70840E-04
  1.95695E+03 -6.70840E-04
  2.15265E+03 -6.70840E-04
  2.44619E+03 -6.70840E-04
  2.73973E+03 -6.70840E-04
  2.93543E+03 -6.70840E-04
  3.42466E+03 -6.70840E-04
  3.91390E+03 -6.70840E-04
  4.30529E+03 -6.70840E-04
  4.89238E+03 -6.70840E-04
  5.87085E+03 -6.70840E-04
  6.84933E+03 -6.70840E-04
  7.82780E+03 -6.70840E-04
  8.80628E+03 -6.70840E-04
  9.78476E+03 -6.70840E-04
  1.07632E+04 -6.70840E-04
  1.17417E+04 -6.70840E-04
  1.36987E+04 -6.70840E-04
  1.56556E+04 -6.70840E-04
  1.76126E+04 -6.70840E-04
  1.95695E+04 -6.70840E-04


==> anc/colstop/sbethe/sdbase/eshcor-40.tab <==
# Atomic number = 40   (Zr)   Projectile: electron
#
#  S(0) =  3.969984E+01
#  I(0) =  1.165418E+01 a.u. =  3.171264E+02 eV
#  D(0) =  6.207300E-01
#
#        Z =  4.00000E+01
#    EXPOT =  3.34340E+02 eV
#       S0 =  3.96998E+01
#   1-S0/Z =  7.50400E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  7.29060E-02
#    P( 2) = -2.09100E-01
#    P( 3) =  1.91930E-01
#    P( 4) = -6.28510E-02
#    P( 5) =  5.87120E-03
#    P( 6) =  3.35200E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.52105E-01
  2.15265E-04 -4.81871E-01
  2.44619E-04 -5.22287E-01
  2.73973E-04 -5.58176E-01
  2.93543E-04 -5.79922E-01
  3.42466E-04 -6.28093E-01
  3.91390E-04 -6.70779E-01
  4.30529E-04 -7.01261E-01
  4.89238E-04 -7.42547E-01
  5.87085E-04 -7.33553E-01
  6.84933E-04 -6.34961E-01
  7.82780E-04 -5.53455E-01
  8.80628E-04 -4.85408E-01
  9.78476E-04 -4.28154E-01
  1.07632E-03 -3.79545E-01
  1.17417E-03 -3.37963E-01
  1.36987E-03 -2.70885E-01
  1.56556E-03 -2.19467E-01
  1.76126E-03 -1.79025E-01
  1.95695E-03 -1.46456E-01
  2.15265E-03 -1.19708E-01
  2.44619E-03 -8.74182E-02
  2.73973E-03 -6.18636E-02
  2.93543E-03 -4.75523E-02
  3.42466E-03 -1.84043E-02
  3.91390E-03  4.19592E-03
  4.30529E-03  1.91905E-02
  4.89238E-03  3.68325E-02
  5.87085E-03  5.63545E-02
  6.84933E-03  6.85076E-02
  7.82780E-03  7.63104E-02
  8.80628E-03  8.12585E-02
  9.78476E-03  8.42674E-02
  1.07632E-02  8.59943E-02
  1.17417E-02  8.68199E-02
  1.36987E-02  8.67741E-02
  1.56556E-02  8.54254E-02
  1.76126E-02  8.34514E-02
  1.95695E-02  8.12125E-02
  2.15265E-02  7.88143E-02
  2.44619E-02  7.55377E-02
  2.73973E-02  7.26240E-02
  2.93543E-02  7.08154E-02
  3.42466E-02  6.66328E-02
  3.91390E-02  6.28344E-02
  4.30529E-02  6.00293E-02
  4.89238E-02  5.61654E-02
  5.87085E-02  5.05215E-02
  6.84933E-02  4.57085E-02
  7.82780E-02  4.15706E-02
  8.80628E-02  3.79837E-02
  9.78476E-02  3.48497E-02
  1.07632E-01  3.20911E-02
  1.17417E-01  2.96466E-02
  1.36987E-01  2.55131E-02
  1.56556E-01  2.21585E-02
  1.76126E-01  1.93879E-02
  1.95695E-01  1.70657E-02
  2.15265E-01  1.50952E-02
  2.44619E-01  1.26488E-02
  2.73973E-01  1.06683E-02
  2.93543E-01  9.54857E-03
  3.42466E-01  7.27777E-03
  3.91390E-01  5.56147E-03
  4.30529E-01  4.47339E-03
  4.89238E-01  3.18536E-03
  5.87085E-01  1.66844E-03
  6.84933E-01  6.57417E-04
  7.82780E-01 -3.45895E-05
  8.80628E-01 -5.15100E-04
  9.78476E-01 -8.49961E-04
  1.07632E+00 -9.08600E-04
  1.17417E+00 -9.08600E-04
  1.36987E+00 -9.08600E-04
  1.56556E+00 -9.08600E-04
  1.76126E+00 -9.08600E-04
  1.95695E+00 -9.08600E-04
  2.15265E+00 -9.08600E-04
  2.44619E+00 -9.08600E-04
  2.73973E+00 -9.08600E-04
  2.93543E+00 -9.08600E-04
  3.42466E+00 -9.08600E-04
  3.91390E+00 -9.08600E-04
  4.30529E+00 -9.08600E-04
  4.89238E+00 -9.08600E-04
  5.87085E+00 -9.08600E-04
  6.84933E+00 -9.08600E-04
  7.82780E+00 -9.08600E-04
  8.80628E+00 -9.08600E-04
  9.78476E+00 -9.08600E-04
  1.07632E+01 -9.08600E-04
  1.17417E+01 -9.08600E-04
  1.36987E+01 -9.08600E-04
  1.56556E+01 -9.08600E-04
  1.76126E+01 -9.08600E-04
  1.95695E+01 -9.08600E-04
  2.15265E+01 -9.08600E-04
  2.44619E+01 -9.08600E-04
  2.73973E+01 -9.08600E-04
  2.93543E+01 -9.08600E-04
  3.42466E+01 -9.08600E-04
  3.91390E+01 -9.08600E-04
  4.30529E+01 -9.08600E-04
  4.89238E+01 -9.08600E-04
  5.87085E+01 -9.08600E-04
  6.84933E+01 -9.08600E-04
  7.82780E+01 -9.08600E-04
  8.80628E+01 -9.08600E-04
  9.78476E+01 -9.08600E-04
  1.07632E+02 -9.08600E-04
  1.17417E+02 -9.08600E-04
  1.36987E+02 -9.08600E-04
  1.56556E+02 -9.08600E-04
  1.76126E+02 -9.08600E-04
  1.95695E+02 -9.08600E-04
  2.15265E+02 -9.08600E-04
  2.44619E+02 -9.08600E-04
  2.73973E+02 -9.08600E-04
  2.93543E+02 -9.08600E-04
  3.42466E+02 -9.08600E-04
  3.91390E+02 -9.08600E-04
  4.30529E+02 -9.08600E-04
  4.89238E+02 -9.08600E-04
  5.87085E+02 -9.08600E-04
  6.84933E+02 -9.08600E-04
  7.82780E+02 -9.08600E-04
  8.80628E+02 -9.08600E-04
  9.78476E+02 -9.08600E-04
  1.07632E+03 -9.08600E-04
  1.17417E+03 -9.08600E-04
  1.36987E+03 -9.08600E-04
  1.56556E+03 -9.08600E-04
  1.76126E+03 -9.08600E-04
  1.95695E+03 -9.08600E-04
  2.15265E+03 -9.08600E-04
  2.44619E+03 -9.08600E-04
  2.73973E+03 -9.08600E-04
  2.93543E+03 -9.08600E-04
  3.42466E+03 -9.08600E-04
  3.91390E+03 -9.08600E-04
  4.30529E+03 -9.08600E-04
  4.89238E+03 -9.08600E-04
  5.87085E+03 -9.08600E-04
  6.84933E+03 -9.08600E-04
  7.82780E+03 -9.08600E-04
  8.80628E+03 -9.08600E-04
  9.78476E+03 -9.08600E-04
  1.07632E+04 -9.08600E-04
  1.17417E+04 -9.08600E-04
  1.36987E+04 -9.08600E-04
  1.56556E+04 -9.08600E-04
  1.76126E+04 -9.08600E-04
  1.95695E+04 -9.08600E-04


==> anc/colstop/sbethe/sdbase/eshcor-41.tab <==
# Atomic number = 41   (Nb)   Projectile: electron
#
#  S(0) =  4.068220E+01
#  I(0) =  1.190425E+01 a.u. =  3.239311E+02 eV
#  D(0) =  6.978129E-01
#
#        Z =  4.10000E+01
#    EXPOT =  3.41884E+02 eV
#       S0 =  4.06822E+01
#   1-S0/Z =  7.75120E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  7.79750E-02
#    P( 2) = -2.27370E-01
#    P( 3) =  2.16270E-01
#    P( 4) = -7.76870E-02
#    P( 5) =  1.01100E-02
#    P( 6) = -1.26000E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.38246E-01
  2.15265E-04 -4.69019E-01
  2.44619E-04 -5.11155E-01
  2.73973E-04 -5.48837E-01
  2.93543E-04 -5.71751E-01
  3.42466E-04 -6.22604E-01
  3.91390E-04 -6.66161E-01
  4.30529E-04 -6.98069E-01
  4.89238E-04 -7.40838E-01
  5.87085E-04 -7.54731E-01
  6.84933E-04 -6.56547E-01
  7.82780E-04 -5.74783E-01
  8.80628E-04 -5.05932E-01
  9.78476E-04 -4.47649E-01
  1.07632E-03 -3.97901E-01
  1.17417E-03 -3.55181E-01
  1.36987E-03 -2.85897E-01
  1.56556E-03 -2.32522E-01
  1.76126E-03 -1.90416E-01
  1.95695E-03 -1.56471E-01
  2.15265E-03 -1.28585E-01
  2.44619E-03 -9.49864E-02
  2.73973E-03 -6.84846E-02
  2.93543E-03 -5.37026E-02
  3.42466E-03 -2.37973E-02
  3.91390E-03 -8.56235E-04
  4.30529E-03  1.42071E-02
  4.89238E-03  3.26407E-02
  5.87085E-03  5.34507E-02
  6.84933E-03  6.63936E-02
  7.82780E-03  7.47441E-02
  8.80628E-03  8.01366E-02
  9.78476E-03  8.35132E-02
  1.07632E-02  8.55267E-02
  1.17417E-02  8.66150E-02
  1.36987E-02  8.69026E-02
  1.56556E-02  8.57952E-02
  1.76126E-02  8.39591E-02
  1.95695E-02  8.18022E-02
  2.15265E-02  7.94785E-02
  2.44619E-02  7.61658E-02
  2.73973E-02  7.32171E-02
  2.93543E-02  7.13890E-02
  3.42466E-02  6.71722E-02
  3.91390E-02  6.33564E-02
  4.30529E-02  6.05454E-02
  4.89238E-02  5.66806E-02
  5.87085E-02  5.10444E-02
  6.84933E-02  4.62412E-02
  7.82780E-02  4.21112E-02
  8.80628E-02  3.85288E-02
  9.78476E-02  3.53962E-02
  1.07632E-01  3.26362E-02
  1.17417E-01  3.01881E-02
  1.36987E-01  2.60422E-02
  1.56556E-01  2.26709E-02
  1.76126E-01  1.98812E-02
  1.95695E-01  1.75389E-02
  2.15265E-01  1.55479E-02
  2.44619E-01  1.30714E-02
  2.73973E-01  1.10621E-02
  2.93543E-01  9.92417E-03
  3.42466E-01  7.61140E-03
  3.91390E-01  5.85819E-03
  4.30529E-01  4.74392E-03
  4.89238E-01  3.42150E-03
  5.87085E-01  1.85797E-03
  6.84933E-01  8.10726E-04
  7.82780E-01  9.02308E-05
  8.80628E-01 -4.12906E-04
  9.78476E-01 -7.65879E-04
  1.07632E+00 -8.28000E-04
  1.17417E+00 -8.28000E-04
  1.36987E+00 -8.28000E-04
  1.56556E+00 -8.28000E-04
  1.76126E+00 -8.28000E-04
  1.95695E+00 -8.28000E-04
  2.15265E+00 -8.28000E-04
  2.44619E+00 -8.28000E-04
  2.73973E+00 -8.28000E-04
  2.93543E+00 -8.28000E-04
  3.42466E+00 -8.28000E-04
  3.91390E+00 -8.28000E-04
  4.30529E+00 -8.28000E-04
  4.89238E+00 -8.28000E-04
  5.87085E+00 -8.28000E-04
  6.84933E+00 -8.28000E-04
  7.82780E+00 -8.28000E-04
  8.80628E+00 -8.28000E-04
  9.78476E+00 -8.28000E-04
  1.07632E+01 -8.28000E-04
  1.17417E+01 -8.28000E-04
  1.36987E+01 -8.28000E-04
  1.56556E+01 -8.28000E-04
  1.76126E+01 -8.28000E-04
  1.95695E+01 -8.28000E-04
  2.15265E+01 -8.28000E-04
  2.44619E+01 -8.28000E-04
  2.73973E+01 -8.28000E-04
  2.93543E+01 -8.28000E-04
  3.42466E+01 -8.28000E-04
  3.91390E+01 -8.28000E-04
  4.30529E+01 -8.28000E-04
  4.89238E+01 -8.28000E-04
  5.87085E+01 -8.28000E-04
  6.84933E+01 -8.28000E-04
  7.82780E+01 -8.28000E-04
  8.80628E+01 -8.28000E-04
  9.78476E+01 -8.28000E-04
  1.07632E+02 -8.28000E-04
  1.17417E+02 -8.28000E-04
  1.36987E+02 -8.28000E-04
  1.56556E+02 -8.28000E-04
  1.76126E+02 -8.28000E-04
  1.95695E+02 -8.28000E-04
  2.15265E+02 -8.28000E-04
  2.44619E+02 -8.28000E-04
  2.73973E+02 -8.28000E-04
  2.93543E+02 -8.28000E-04
  3.42466E+02 -8.28000E-04
  3.91390E+02 -8.28000E-04
  4.30529E+02 -8.28000E-04
  4.89238E+02 -8.28000E-04
  5.87085E+02 -8.28000E-04
  6.84933E+02 -8.28000E-04
  7.82780E+02 -8.28000E-04
  8.80628E+02 -8.28000E-04
  9.78476E+02 -8.28000E-04
  1.07632E+03 -8.28000E-04
  1.17417E+03 -8.28000E-04
  1.36987E+03 -8.28000E-04
  1.56556E+03 -8.28000E-04
  1.76126E+03 -8.28000E-04
  1.95695E+03 -8.28000E-04
  2.15265E+03 -8.28000E-04
  2.44619E+03 -8.28000E-04
  2.73973E+03 -8.28000E-04
  2.93543E+03 -8.28000E-04
  3.42466E+03 -8.28000E-04
  3.91390E+03 -8.28000E-04
  4.30529E+03 -8.28000E-04
  4.89238E+03 -8.28000E-04
  5.87085E+03 -8.28000E-04
  6.84933E+03 -8.28000E-04
  7.82780E+03 -8.28000E-04
  8.80628E+03 -8.28000E-04
  9.78476E+03 -8.28000E-04
  1.07632E+04 -8.28000E-04
  1.17417E+04 -8.28000E-04
  1.36987E+04 -8.28000E-04
  1.56556E+04 -8.28000E-04
  1.76126E+04 -8.28000E-04
  1.95695E+04 -8.28000E-04


==> anc/colstop/sbethe/sdbase/eshcor-42.tab <==
# Atomic number = 42   (Mo)   Projectile: electron
#
#  S(0) =  4.166398E+01
#  I(0) =  1.218885E+01 a.u. =  3.316755E+02 eV
#  D(0) =  7.524810E-01
#
#        Z =  4.20000E+01
#    EXPOT =  3.50538E+02 eV
#       S0 =  4.16640E+01
#   1-S0/Z =  8.00050E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  8.45880E-02
#    P( 2) = -2.50560E-01
#    P( 3) =  2.46600E-01
#    P( 4) = -9.60870E-02
#    P( 5) =  1.53870E-02
#    P( 6) = -7.05710E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.20275E-01
  2.15265E-04 -4.51712E-01
  2.44619E-04 -4.95135E-01
  2.73973E-04 -5.34289E-01
  2.93543E-04 -5.58214E-01
  3.42466E-04 -6.11482E-01
  3.91390E-04 -6.57193E-01
  4.30529E-04 -6.89565E-01
  4.89238E-04 -7.33895E-01
  5.87085E-04 -7.73552E-01
  6.84933E-04 -6.76250E-01
  7.82780E-04 -5.94526E-01
  8.80628E-04 -5.25290E-01
  9.78476E-04 -4.66224E-01
  1.07632E-03 -4.15583E-01
  1.17417E-03 -3.71891E-01
  1.36987E-03 -3.00680E-01
  1.56556E-03 -2.45532E-01
  1.76126E-03 -2.01855E-01
  1.95695E-03 -1.66580E-01
  2.15265E-03 -1.37572E-01
  2.44619E-03 -1.02636E-01
  2.73973E-03 -7.51380E-02
  2.93543E-03 -5.98382E-02
  3.42466E-03 -2.90635E-02
  3.91390E-03 -5.66416E-03
  4.30529E-03  9.54164E-03
  4.89238E-03  2.83485E-02
  5.87085E-03  5.04416E-02
  6.84933E-03  6.41957E-02
  7.82780E-03  7.31249E-02
  8.80628E-03  7.89607E-02
  9.78476E-03  8.27041E-02
  1.07632E-02  8.50008E-02
  1.17417E-02  8.63621E-02
  1.36987E-02  8.69879E-02
  1.56556E-02  8.60953E-02
  1.76126E-02  8.44361E-02
  1.95695E-02  8.23494E-02
  2.15265E-02  8.00503E-02
  2.44619E-02  7.67272E-02
  2.73973E-02  7.37541E-02
  2.93543E-02  7.19094E-02
  3.42466E-02  6.76598E-02
  3.91390E-02  6.38249E-02
  4.30529E-02  6.10064E-02
  4.89238E-02  5.71389E-02
  5.87085E-02  5.15090E-02
  6.84933E-02  4.67161E-02
  7.82780E-02  4.25948E-02
  8.80628E-02  3.90183E-02
  9.78476E-02  3.58884E-02
  1.07632E-01  3.31283E-02
  1.17417E-01  3.06777E-02
  1.36987E-01  2.65213E-02
  1.56556E-01  2.31348E-02
  1.76126E-01  2.03271E-02
  1.95695E-01  1.79654E-02
  2.15265E-01  1.59547E-02
  2.44619E-01  1.34486E-02
  2.73973E-01  1.14110E-02
  2.93543E-01  1.02551E-02
  3.42466E-01  7.90096E-03
  3.91390E-01  6.11147E-03
  4.30529E-01  4.97156E-03
  4.89238E-01  3.61566E-03
  5.87085E-01  2.00737E-03
  6.84933E-01  9.26000E-04
  7.82780E-01  1.79309E-04
  8.80628E-01 -3.44045E-04
  9.78476E-01 -7.12656E-04
  1.07632E+00 -7.77710E-04
  1.17417E+00 -7.77710E-04
  1.36987E+00 -7.77710E-04
  1.56556E+00 -7.77710E-04
  1.76126E+00 -7.77710E-04
  1.95695E+00 -7.77710E-04
  2.15265E+00 -7.77710E-04
  2.44619E+00 -7.77710E-04
  2.73973E+00 -7.77710E-04
  2.93543E+00 -7.77710E-04
  3.42466E+00 -7.77710E-04
  3.91390E+00 -7.77710E-04
  4.30529E+00 -7.77710E-04
  4.89238E+00 -7.77710E-04
  5.87085E+00 -7.77710E-04
  6.84933E+00 -7.77710E-04
  7.82780E+00 -7.77710E-04
  8.80628E+00 -7.77710E-04
  9.78476E+00 -7.77710E-04
  1.07632E+01 -7.77710E-04
  1.17417E+01 -7.77710E-04
  1.36987E+01 -7.77710E-04
  1.56556E+01 -7.77710E-04
  1.76126E+01 -7.77710E-04
  1.95695E+01 -7.77710E-04
  2.15265E+01 -7.77710E-04
  2.44619E+01 -7.77710E-04
  2.73973E+01 -7.77710E-04
  2.93543E+01 -7.77710E-04
  3.42466E+01 -7.77710E-04
  3.91390E+01 -7.77710E-04
  4.30529E+01 -7.77710E-04
  4.89238E+01 -7.77710E-04
  5.87085E+01 -7.77710E-04
  6.84933E+01 -7.77710E-04
  7.82780E+01 -7.77710E-04
  8.80628E+01 -7.77710E-04
  9.78476E+01 -7.77710E-04
  1.07632E+02 -7.77710E-04
  1.17417E+02 -7.77710E-04
  1.36987E+02 -7.77710E-04
  1.56556E+02 -7.77710E-04
  1.76126E+02 -7.77710E-04
  1.95695E+02 -7.77710E-04
  2.15265E+02 -7.77710E-04
  2.44619E+02 -7.77710E-04
  2.73973E+02 -7.77710E-04
  2.93543E+02 -7.77710E-04
  3.42466E+02 -7.77710E-04
  3.91390E+02 -7.77710E-04
  4.30529E+02 -7.77710E-04
  4.89238E+02 -7.77710E-04
  5.87085E+02 -7.77710E-04
  6.84933E+02 -7.77710E-04
  7.82780E+02 -7.77710E-04
  8.80628E+02 -7.77710E-04
  9.78476E+02 -7.77710E-04
  1.07632E+03 -7.77710E-04
  1.17417E+03 -7.77710E-04
  1.36987E+03 -7.77710E-04
  1.56556E+03 -7.77710E-04
  1.76126E+03 -7.77710E-04
  1.95695E+03 -7.77710E-04
  2.15265E+03 -7.77710E-04
  2.44619E+03 -7.77710E-04
  2.73973E+03 -7.77710E-04
  2.93543E+03 -7.77710E-04
  3.42466E+03 -7.77710E-04
  3.91390E+03 -7.77710E-04
  4.30529E+03 -7.77710E-04
  4.89238E+03 -7.77710E-04
  5.87085E+03 -7.77710E-04
  6.84933E+03 -7.77710E-04
  7.82780E+03 -7.77710E-04
  8.80628E+03 -7.77710E-04
  9.78476E+03 -7.77710E-04
  1.07632E+04 -7.77710E-04
  1.17417E+04 -7.77710E-04
  1.36987E+04 -7.77710E-04
  1.56556E+04 -7.77710E-04
  1.76126E+04 -7.77710E-04
  1.95695E+04 -7.77710E-04


==> anc/colstop/sbethe/sdbase/eshcor-43.tab <==
# Atomic number = 43   (Tc)   Projectile: electron
#
#  S(0) =  4.264517E+01
#  I(0) =  1.279263E+01 a.u. =  3.481052E+02 eV
#  D(0) =  7.376041E-01
#
#        Z =  4.30000E+01
#    EXPOT =  3.68639E+02 eV
#       S0 =  4.26452E+01
#   1-S0/Z =  8.25190E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.01710E-01
#    P( 2) = -3.02030E-01
#    P( 3) =  3.06920E-01
#    P( 4) = -1.30300E-01
#    P( 5) =  2.48040E-02
#    P( 6) = -1.71480E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.66206E-01
  2.15265E-04 -3.98640E-01
  2.44619E-04 -4.43748E-01
  2.73973E-04 -4.84758E-01
  2.93543E-04 -5.09947E-01
  3.42466E-04 -5.66270E-01
  3.91390E-04 -6.14682E-01
  4.30529E-04 -6.48949E-01
  4.89238E-04 -6.94598E-01
  5.87085E-04 -7.61032E-01
  6.84933E-04 -6.90276E-01
  7.82780E-04 -6.09312E-01
  8.80628E-04 -5.40240E-01
  9.78476E-04 -4.80926E-01
  1.07632E-03 -4.29735E-01
  1.17417E-03 -3.85385E-01
  1.36987E-03 -3.12769E-01
  1.56556E-03 -2.56221E-01
  1.76126E-03 -2.11261E-01
  1.95695E-03 -1.74851E-01
  2.15265E-03 -1.44868E-01
  2.44619E-03 -1.08760E-01
  2.73973E-03 -8.03726E-02
  2.93543E-03 -6.46090E-02
  3.42466E-03 -3.30456E-02
  3.91390E-03 -9.23426E-03
  4.30529E-03  6.10736E-03
  4.89238E-03  2.48981E-02
  5.87085E-03  4.79958E-02
  6.84933E-03  6.25397E-02
  7.82780E-03  7.19684E-02
  8.80628E-03  7.81800E-02
  9.78476E-03  8.22106E-02
  1.07632E-02  8.47633E-02
  1.17417E-02  8.63115E-02
  1.36987E-02  8.72324E-02
  1.56556E-02  8.65523E-02
  1.76126E-02  8.50052E-02
  1.95695E-02  8.29951E-02
  2.15265E-02  8.05049E-02
  2.44619E-02  7.71797E-02
  2.73973E-02  7.41735E-02
  2.93543E-02  7.23036E-02
  3.42466E-02  6.79993E-02
  3.91390E-02  6.41285E-02
  4.30529E-02  6.12931E-02
  4.89238E-02  5.74137E-02
  5.87085E-02  5.17841E-02
  6.84933E-02  4.70006E-02
  7.82780E-02  4.28898E-02
  8.80628E-02  3.93218E-02
  9.78476E-02  3.61975E-02
  1.07632E-01  3.34401E-02
  1.17417E-01  3.09897E-02
  1.36987E-01  2.68283E-02
  1.56556E-01  2.34316E-02
  1.76126E-01  2.06109E-02
  1.95695E-01  1.82351E-02
  2.15265E-01  1.62100E-02
  2.44619E-01  1.36830E-02
  2.73973E-01  1.16263E-02
  2.93543E-01  1.04587E-02
  3.42466E-01  8.07986E-03
  3.91390E-01  6.27147E-03
  4.30529E-01  5.12017E-03
  4.89238E-01  3.75241E-03
  5.87085E-01  2.13524E-03
  6.84933E-01  1.05476E-03
  7.82780E-01  3.15579E-04
  8.80628E-01 -1.95781E-04
  9.78476E-01 -5.49357E-04
  1.07632E+00 -6.10800E-04
  1.17417E+00 -6.10800E-04
  1.36987E+00 -6.10800E-04
  1.56556E+00 -6.10800E-04
  1.76126E+00 -6.10800E-04
  1.95695E+00 -6.10800E-04
  2.15265E+00 -6.10800E-04
  2.44619E+00 -6.10800E-04
  2.73973E+00 -6.10800E-04
  2.93543E+00 -6.10800E-04
  3.42466E+00 -6.10800E-04
  3.91390E+00 -6.10800E-04
  4.30529E+00 -6.10800E-04
  4.89238E+00 -6.10800E-04
  5.87085E+00 -6.10800E-04
  6.84933E+00 -6.10800E-04
  7.82780E+00 -6.10800E-04
  8.80628E+00 -6.10800E-04
  9.78476E+00 -6.10800E-04
  1.07632E+01 -6.10800E-04
  1.17417E+01 -6.10800E-04
  1.36987E+01 -6.10800E-04
  1.56556E+01 -6.10800E-04
  1.76126E+01 -6.10800E-04
  1.95695E+01 -6.10800E-04
  2.15265E+01 -6.10800E-04
  2.44619E+01 -6.10800E-04
  2.73973E+01 -6.10800E-04
  2.93543E+01 -6.10800E-04
  3.42466E+01 -6.10800E-04
  3.91390E+01 -6.10800E-04
  4.30529E+01 -6.10800E-04
  4.89238E+01 -6.10800E-04
  5.87085E+01 -6.10800E-04
  6.84933E+01 -6.10800E-04
  7.82780E+01 -6.10800E-04
  8.80628E+01 -6.10800E-04
  9.78476E+01 -6.10800E-04
  1.07632E+02 -6.10800E-04
  1.17417E+02 -6.10800E-04
  1.36987E+02 -6.10800E-04
  1.56556E+02 -6.10800E-04
  1.76126E+02 -6.10800E-04
  1.95695E+02 -6.10800E-04
  2.15265E+02 -6.10800E-04
  2.44619E+02 -6.10800E-04
  2.73973E+02 -6.10800E-04
  2.93543E+02 -6.10800E-04
  3.42466E+02 -6.10800E-04
  3.91390E+02 -6.10800E-04
  4.30529E+02 -6.10800E-04
  4.89238E+02 -6.10800E-04
  5.87085E+02 -6.10800E-04
  6.84933E+02 -6.10800E-04
  7.82780E+02 -6.10800E-04
  8.80628E+02 -6.10800E-04
  9.78476E+02 -6.10800E-04
  1.07632E+03 -6.10800E-04
  1.17417E+03 -6.10800E-04
  1.36987E+03 -6.10800E-04
  1.56556E+03 -6.10800E-04
  1.76126E+03 -6.10800E-04
  1.95695E+03 -6.10800E-04
  2.15265E+03 -6.10800E-04
  2.44619E+03 -6.10800E-04
  2.73973E+03 -6.10800E-04
  2.93543E+03 -6.10800E-04
  3.42466E+03 -6.10800E-04
  3.91390E+03 -6.10800E-04
  4.30529E+03 -6.10800E-04
  4.89238E+03 -6.10800E-04
  5.87085E+03 -6.10800E-04
  6.84933E+03 -6.10800E-04
  7.82780E+03 -6.10800E-04
  8.80628E+03 -6.10800E-04
  9.78476E+03 -6.10800E-04
  1.07632E+04 -6.10800E-04
  1.17417E+04 -6.10800E-04
  1.36987E+04 -6.10800E-04
  1.56556E+04 -6.10800E-04
  1.76126E+04 -6.10800E-04
  1.95695E+04 -6.10800E-04


==> anc/colstop/sbethe/sdbase/eshcor-44.tab <==
# Atomic number = 44   (Ru)   Projectile: electron
#
#  S(0) =  4.362577E+01
#  I(0) =  1.313571E+01 a.u. =  3.574409E+02 eV
#  D(0) =  7.713642E-01
#
#        Z =  4.40000E+01
#    EXPOT =  3.79135E+02 eV
#       S0 =  4.36258E+01
#   1-S0/Z =  8.50520E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.08850E-01
#    P( 2) = -3.26790E-01
#    P( 3) =  3.39170E-01
#    P( 4) = -1.50080E-01
#    P( 5) =  3.06020E-02
#    P( 6) = -2.36950E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.43522E-01
  2.15265E-04 -3.76102E-01
  2.44619E-04 -4.21759E-01
  2.73973E-04 -4.63607E-01
  2.93543E-04 -4.89470E-01
  3.42466E-04 -5.47606E-01
  3.91390E-04 -5.97786E-01
  4.30529E-04 -6.33348E-01
  4.89238E-04 -6.80756E-01
  5.87085E-04 -7.48640E-01
  6.84933E-04 -7.06207E-01
  7.82780E-04 -6.25845E-01
  8.80628E-04 -5.56982E-01
  9.78476E-04 -4.97525E-01
  1.07632E-03 -4.45861E-01
  1.17417E-03 -4.00883E-01
  1.36987E-03 -3.26858E-01
  1.56556E-03 -2.68927E-01
  1.76126E-03 -2.22649E-01
  1.95695E-03 -1.85052E-01
  2.15265E-03 -1.54024E-01
  2.44619E-03 -1.16604E-01
  2.73973E-03 -8.71828E-02
  2.93543E-03 -7.08519E-02
  3.42466E-03 -3.82638E-02
  3.91390E-03 -1.38199E-02
  4.30529E-03  1.81359E-03
  4.89238E-03  2.08146E-02
  5.87085E-03  4.45892E-02
  6.84933E-03  6.01179E-02
  7.82780E-03  7.01674E-02
  8.80628E-03  7.68316E-02
  9.78476E-03  8.12249E-02
  1.07632E-02  8.40692E-02
  1.17417E-02  8.58377E-02
  1.36987E-02  8.71119E-02
  1.56556E-02  8.67232E-02
  1.76126E-02  8.53372E-02
  1.95695E-02  8.34542E-02
  2.15265E-02  8.12516E-02
  2.44619E-02  7.79164E-02
  2.73973E-02  7.48674E-02
  2.93543E-02  7.29642E-02
  3.42466E-02  6.85818E-02
  3.91390E-02  6.46496E-02
  4.30529E-02  6.17770E-02
  4.89238E-02  5.78577E-02
  5.87085E-02  5.21888E-02
  6.84933E-02  4.73846E-02
  7.82780E-02  4.32617E-02
  8.80628E-02  3.96854E-02
  9.78476E-02  3.65541E-02
  1.07632E-01  3.37902E-02
  1.17417E-01  3.13331E-02
  1.36987E-01  2.71572E-02
  1.56556E-01  2.37449E-02
  1.76126E-01  2.09078E-02
  1.95695E-01  1.85153E-02
  2.15265E-01  1.64736E-02
  2.44619E-01  1.39224E-02
  2.73973E-01  1.18428E-02
  2.93543E-01  1.06609E-02
  3.42466E-01  8.24924E-03
  3.91390E-01  6.41241E-03
  4.30529E-01  5.24120E-03
  4.89238E-01  3.84774E-03
  5.87085E-01  2.19687E-03
  6.84933E-01  1.09149E-03
  7.82780E-01  3.33917E-04
  8.80628E-01 -1.90948E-04
  9.78476E-01 -5.54312E-04
  1.07632E+00 -6.17500E-04
  1.17417E+00 -6.17500E-04
  1.36987E+00 -6.17500E-04
  1.56556E+00 -6.17500E-04
  1.76126E+00 -6.17500E-04
  1.95695E+00 -6.17500E-04
  2.15265E+00 -6.17500E-04
  2.44619E+00 -6.17500E-04
  2.73973E+00 -6.17500E-04
  2.93543E+00 -6.17500E-04
  3.42466E+00 -6.17500E-04
  3.91390E+00 -6.17500E-04
  4.30529E+00 -6.17500E-04
  4.89238E+00 -6.17500E-04
  5.87085E+00 -6.17500E-04
  6.84933E+00 -6.17500E-04
  7.82780E+00 -6.17500E-04
  8.80628E+00 -6.17500E-04
  9.78476E+00 -6.17500E-04
  1.07632E+01 -6.17500E-04
  1.17417E+01 -6.17500E-04
  1.36987E+01 -6.17500E-04
  1.56556E+01 -6.17500E-04
  1.76126E+01 -6.17500E-04
  1.95695E+01 -6.17500E-04
  2.15265E+01 -6.17500E-04
  2.44619E+01 -6.17500E-04
  2.73973E+01 -6.17500E-04
  2.93543E+01 -6.17500E-04
  3.42466E+01 -6.17500E-04
  3.91390E+01 -6.17500E-04
  4.30529E+01 -6.17500E-04
  4.89238E+01 -6.17500E-04
  5.87085E+01 -6.17500E-04
  6.84933E+01 -6.17500E-04
  7.82780E+01 -6.17500E-04
  8.80628E+01 -6.17500E-04
  9.78476E+01 -6.17500E-04
  1.07632E+02 -6.17500E-04
  1.17417E+02 -6.17500E-04
  1.36987E+02 -6.17500E-04
  1.56556E+02 -6.17500E-04
  1.76126E+02 -6.17500E-04
  1.95695E+02 -6.17500E-04
  2.15265E+02 -6.17500E-04
  2.44619E+02 -6.17500E-04
  2.73973E+02 -6.17500E-04
  2.93543E+02 -6.17500E-04
  3.42466E+02 -6.17500E-04
  3.91390E+02 -6.17500E-04
  4.30529E+02 -6.17500E-04
  4.89238E+02 -6.17500E-04
  5.87085E+02 -6.17500E-04
  6.84933E+02 -6.17500E-04
  7.82780E+02 -6.17500E-04
  8.80628E+02 -6.17500E-04
  9.78476E+02 -6.17500E-04
  1.07632E+03 -6.17500E-04
  1.17417E+03 -6.17500E-04
  1.36987E+03 -6.17500E-04
  1.56556E+03 -6.17500E-04
  1.76126E+03 -6.17500E-04
  1.95695E+03 -6.17500E-04
  2.15265E+03 -6.17500E-04
  2.44619E+03 -6.17500E-04
  2.73973E+03 -6.17500E-04
  2.93543E+03 -6.17500E-04
  3.42466E+03 -6.17500E-04
  3.91390E+03 -6.17500E-04
  4.30529E+03 -6.17500E-04
  4.89238E+03 -6.17500E-04
  5.87085E+03 -6.17500E-04
  6.84933E+03 -6.17500E-04
  7.82780E+03 -6.17500E-04
  8.80628E+03 -6.17500E-04
  9.78476E+03 -6.17500E-04
  1.07632E+04 -6.17500E-04
  1.17417E+04 -6.17500E-04
  1.36987E+04 -6.17500E-04
  1.56556E+04 -6.17500E-04
  1.76126E+04 -6.17500E-04
  1.95695E+04 -6.17500E-04


==> anc/colstop/sbethe/sdbase/eshcor-45.tab <==
# Atomic number = 45   (Rh)   Projectile: electron
#
#  S(0) =  4.460579E+01
#  I(0) =  1.349743E+01 a.u. =  3.672838E+02 eV
#  D(0) =  8.218501E-01
#
#        Z =  4.50000E+01
#    EXPOT =  3.90131E+02 eV
#       S0 =  4.46058E+01
#   1-S0/Z =  8.76020E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.16920E-01
#    P( 2) = -3.54910E-01
#    P( 3) =  3.76500E-01
#    P( 4) = -1.73340E-01
#    P( 5) =  3.74880E-02
#    P( 6) = -3.15250E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.20096E-01
  2.15265E-04 -3.52632E-01
  2.44619E-04 -3.98522E-01
  2.73973E-04 -4.40911E-01
  2.93543E-04 -4.67258E-01
  3.42466E-04 -5.26866E-01
  3.91390E-04 -5.78573E-01
  4.30529E-04 -6.15288E-01
  4.89238E-04 -6.64264E-01
  5.87085E-04 -7.33875E-01
  6.84933E-04 -7.20426E-01
  7.82780E-04 -6.40688E-01
  8.80628E-04 -5.72234E-01
  9.78476E-04 -5.12827E-01
  1.07632E-03 -4.60943E-01
  1.17417E-03 -4.15484E-01
  1.36987E-03 -3.40287E-01
  1.56556E-03 -2.81144E-01
  1.76126E-03 -2.33693E-01
  1.95695E-03 -1.94995E-01
  2.15265E-03 -1.62980E-01
  2.44619E-03 -1.24289E-01
  2.73973E-03 -9.38334E-02
  2.93543E-03 -7.69245E-02
  3.42466E-03 -4.32615E-02
  3.91390E-03 -1.81156E-02
  4.30529E-03 -2.12397E-03
  4.89238E-03  1.71690E-02
  5.87085E-03  4.13040E-02
  6.84933E-03  5.78174E-02
  7.82780E-03  6.85310E-02
  8.80628E-03  7.56621E-02
  9.78476E-03  8.04197E-02
  1.07632E-02  8.35602E-02
  1.17417E-02  8.55669E-02
  1.36987E-02  8.72106E-02
  1.56556E-02  8.70255E-02
  1.76126E-02  8.58273E-02
  1.95695E-02  8.40397E-02
  2.15265E-02  8.15853E-02
  2.44619E-02  7.83189E-02
  2.73973E-02  7.52825E-02
  2.93543E-02  7.33754E-02
  3.42466E-02  6.89725E-02
  3.91390E-02  6.50230E-02
  4.30529E-02  6.21428E-02
  4.89238E-02  5.82208E-02
  5.87085E-02  5.25623E-02
  6.84933E-02  4.77759E-02
  7.82780E-02  4.36714E-02
  8.80628E-02  4.01112E-02
  9.78476E-02  3.69929E-02
  1.07632E-01  3.42387E-02
  1.17417E-01  3.17882E-02
  1.36987E-01  2.76182E-02
  1.56556E-01  2.42042E-02
  1.76126E-01  2.13605E-02
  1.95695E-01  1.89581E-02
  2.15265E-01  1.69044E-02
  2.44619E-01  1.43332E-02
  2.73973E-01  1.22327E-02
  2.93543E-01  1.10368E-02
  3.42466E-01  8.59145E-03
  3.91390E-01  6.72367E-03
  4.30529E-01  5.52996E-03
  4.89238E-01  4.10644E-03
  5.87085E-01  2.41433E-03
  6.84933E-01  1.27684E-03
  7.82780E-01  4.94286E-04
  8.80628E-01 -5.00147E-05
  9.78476E-01 -4.28478E-04
  1.07632E+00 -4.94500E-04
  1.17417E+00 -4.94500E-04
  1.36987E+00 -4.94500E-04
  1.56556E+00 -4.94500E-04
  1.76126E+00 -4.94500E-04
  1.95695E+00 -4.94500E-04
  2.15265E+00 -4.94500E-04
  2.44619E+00 -4.94500E-04
  2.73973E+00 -4.94500E-04
  2.93543E+00 -4.94500E-04
  3.42466E+00 -4.94500E-04
  3.91390E+00 -4.94500E-04
  4.30529E+00 -4.94500E-04
  4.89238E+00 -4.94500E-04
  5.87085E+00 -4.94500E-04
  6.84933E+00 -4.94500E-04
  7.82780E+00 -4.94500E-04
  8.80628E+00 -4.94500E-04
  9.78476E+00 -4.94500E-04
  1.07632E+01 -4.94500E-04
  1.17417E+01 -4.94500E-04
  1.36987E+01 -4.94500E-04
  1.56556E+01 -4.94500E-04
  1.76126E+01 -4.94500E-04
  1.95695E+01 -4.94500E-04
  2.15265E+01 -4.94500E-04
  2.44619E+01 -4.94500E-04
  2.73973E+01 -4.94500E-04
  2.93543E+01 -4.94500E-04
  3.42466E+01 -4.94500E-04
  3.91390E+01 -4.94500E-04
  4.30529E+01 -4.94500E-04
  4.89238E+01 -4.94500E-04
  5.87085E+01 -4.94500E-04
  6.84933E+01 -4.94500E-04
  7.82780E+01 -4.94500E-04
  8.80628E+01 -4.94500E-04
  9.78476E+01 -4.94500E-04
  1.07632E+02 -4.94500E-04
  1.17417E+02 -4.94500E-04
  1.36987E+02 -4.94500E-04
  1.56556E+02 -4.94500E-04
  1.76126E+02 -4.94500E-04
  1.95695E+02 -4.94500E-04
  2.15265E+02 -4.94500E-04
  2.44619E+02 -4.94500E-04
  2.73973E+02 -4.94500E-04
  2.93543E+02 -4.94500E-04
  3.42466E+02 -4.94500E-04
  3.91390E+02 -4.94500E-04
  4.30529E+02 -4.94500E-04
  4.89238E+02 -4.94500E-04
  5.87085E+02 -4.94500E-04
  6.84933E+02 -4.94500E-04
  7.82780E+02 -4.94500E-04
  8.80628E+02 -4.94500E-04
  9.78476E+02 -4.94500E-04
  1.07632E+03 -4.94500E-04
  1.17417E+03 -4.94500E-04
  1.36987E+03 -4.94500E-04
  1.56556E+03 -4.94500E-04
  1.76126E+03 -4.94500E-04
  1.95695E+03 -4.94500E-04
  2.15265E+03 -4.94500E-04
  2.44619E+03 -4.94500E-04
  2.73973E+03 -4.94500E-04
  2.93543E+03 -4.94500E-04
  3.42466E+03 -4.94500E-04
  3.91390E+03 -4.94500E-04
  4.30529E+03 -4.94500E-04
  4.89238E+03 -4.94500E-04
  5.87085E+03 -4.94500E-04
  6.84933E+03 -4.94500E-04
  7.82780E+03 -4.94500E-04
  8.80628E+03 -4.94500E-04
  9.78476E+03 -4.94500E-04
  1.07632E+04 -4.94500E-04
  1.17417E+04 -4.94500E-04
  1.36987E+04 -4.94500E-04
  1.56556E+04 -4.94500E-04
  1.76126E+04 -4.94500E-04
  1.95695E+04 -4.94500E-04


==> anc/colstop/sbethe/sdbase/eshcor-46.tab <==
# Atomic number = 46   (Pd)   Projectile: electron
#
#  S(0) =  4.558521E+01
#  I(0) =  1.387525E+01 a.u. =  3.775648E+02 eV
#  D(0) =  8.582559E-01
#
#        Z =  4.60000E+01
#    EXPOT =  4.01690E+02 eV
#       S0 =  4.55852E+01
#   1-S0/Z =  9.01720E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.25640E-01
#    P( 2) = -3.84860E-01
#    P( 3) =  4.15380E-01
#    P( 4) = -1.97230E-01
#    P( 5) =  4.45300E-02
#    P( 6) = -3.95350E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.96328E-01
  2.15265E-04 -3.28727E-01
  2.44619E-04 -3.74611E-01
  2.73973E-04 -4.17290E-01
  2.93543E-04 -4.43958E-01
  3.42466E-04 -5.04680E-01
  3.91390E-04 -5.57691E-01
  4.30529E-04 -5.95415E-01
  4.89238E-04 -6.45772E-01
  5.87085E-04 -7.17396E-01
  6.84933E-04 -7.33420E-01
  7.82780E-04 -6.54428E-01
  8.80628E-04 -5.86324E-01
  9.78476E-04 -5.27183E-01
  1.07632E-03 -4.75275E-01
  1.17417E-03 -4.29547E-01
  1.36987E-03 -3.53399E-01
  1.56556E-03 -2.93179E-01
  1.76126E-03 -2.44700E-01
  1.95695E-03 -2.05006E-01
  2.15265E-03 -1.72061E-01
  2.44619E-03 -1.32154E-01
  2.73973E-03 -1.00685E-01
  2.93543E-03 -8.32060E-02
  3.42466E-03 -4.84263E-02
  3.91390E-03 -2.25222E-02
  4.30529E-03 -6.12109E-03
  4.89238E-03  1.35455E-02
  5.87085E-03  3.78718E-02
  6.84933E-03  5.52035E-02
  7.82780E-03  6.66713E-02
  8.80628E-03  7.42964E-02
  9.78476E-03  7.94264E-02
  1.07632E-02  8.28811E-02
  1.17417E-02  8.50938E-02
  1.36987E-02  8.71017E-02
  1.56556E-02  8.72069E-02
  1.76126E-02  8.61777E-02
  1.95695E-02  8.45033E-02
  2.15265E-02  8.26775E-02
  2.44619E-02  7.93897E-02
  2.73973E-02  7.62877E-02
  2.93543E-02  7.43304E-02
  3.42466E-02  6.98083E-02
  3.91390E-02  6.57624E-02
  4.30529E-02  6.28218E-02
  4.89238E-02  5.88320E-02
  5.87085E-02  5.31013E-02
  6.84933E-02  4.82723E-02
  7.82780E-02  4.41404E-02
  8.80628E-02  4.05608E-02
  9.78476E-02  3.74272E-02
  1.07632E-01  3.46598E-02
  1.17417E-01  3.21974E-02
  1.36987E-01  2.80048E-02
  1.56556E-01  2.45690E-02
  1.76126E-01  2.17039E-02
  1.95695E-01  1.92807E-02
  2.15265E-01  1.72068E-02
  2.44619E-01  1.46070E-02
  2.73973E-01  1.24798E-02
  2.93543E-01  1.12674E-02
  3.42466E-01  8.78463E-03
  3.91390E-01  6.88473E-03
  4.30529E-01  5.66872E-03
  4.89238E-01  4.21663E-03
  5.87085E-01  2.48747E-03
  6.84933E-01  1.32301E-03
  7.82780E-01  5.20894E-04
  8.80628E-01 -3.74460E-05
  9.78476E-01 -4.25768E-04
  1.07632E+00 -4.93500E-04
  1.17417E+00 -4.93500E-04
  1.36987E+00 -4.93500E-04
  1.56556E+00 -4.93500E-04
  1.76126E+00 -4.93500E-04
  1.95695E+00 -4.93500E-04
  2.15265E+00 -4.93500E-04
  2.44619E+00 -4.93500E-04
  2.73973E+00 -4.93500E-04
  2.93543E+00 -4.93500E-04
  3.42466E+00 -4.93500E-04
  3.91390E+00 -4.93500E-04
  4.30529E+00 -4.93500E-04
  4.89238E+00 -4.93500E-04
  5.87085E+00 -4.93500E-04
  6.84933E+00 -4.93500E-04
  7.82780E+00 -4.93500E-04
  8.80628E+00 -4.93500E-04
  9.78476E+00 -4.93500E-04
  1.07632E+01 -4.93500E-04
  1.17417E+01 -4.93500E-04
  1.36987E+01 -4.93500E-04
  1.56556E+01 -4.93500E-04
  1.76126E+01 -4.93500E-04
  1.95695E+01 -4.93500E-04
  2.15265E+01 -4.93500E-04
  2.44619E+01 -4.93500E-04
  2.73973E+01 -4.93500E-04
  2.93543E+01 -4.93500E-04
  3.42466E+01 -4.93500E-04
  3.91390E+01 -4.93500E-04
  4.30529E+01 -4.93500E-04
  4.89238E+01 -4.93500E-04
  5.87085E+01 -4.93500E-04
  6.84933E+01 -4.93500E-04
  7.82780E+01 -4.93500E-04
  8.80628E+01 -4.93500E-04
  9.78476E+01 -4.93500E-04
  1.07632E+02 -4.93500E-04
  1.17417E+02 -4.93500E-04
  1.36987E+02 -4.93500E-04
  1.56556E+02 -4.93500E-04
  1.76126E+02 -4.93500E-04
  1.95695E+02 -4.93500E-04
  2.15265E+02 -4.93500E-04
  2.44619E+02 -4.93500E-04
  2.73973E+02 -4.93500E-04
  2.93543E+02 -4.93500E-04
  3.42466E+02 -4.93500E-04
  3.91390E+02 -4.93500E-04
  4.30529E+02 -4.93500E-04
  4.89238E+02 -4.93500E-04
  5.87085E+02 -4.93500E-04
  6.84933E+02 -4.93500E-04
  7.82780E+02 -4.93500E-04
  8.80628E+02 -4.93500E-04
  9.78476E+02 -4.93500E-04
  1.07632E+03 -4.93500E-04
  1.17417E+03 -4.93500E-04
  1.36987E+03 -4.93500E-04
  1.56556E+03 -4.93500E-04
  1.76126E+03 -4.93500E-04
  1.95695E+03 -4.93500E-04
  2.15265E+03 -4.93500E-04
  2.44619E+03 -4.93500E-04
  2.73973E+03 -4.93500E-04
  2.93543E+03 -4.93500E-04
  3.42466E+03 -4.93500E-04
  3.91390E+03 -4.93500E-04
  4.30529E+03 -4.93500E-04
  4.89238E+03 -4.93500E-04
  5.87085E+03 -4.93500E-04
  6.84933E+03 -4.93500E-04
  7.82780E+03 -4.93500E-04
  8.80628E+03 -4.93500E-04
  9.78476E+03 -4.93500E-04
  1.07632E+04 -4.93500E-04
  1.17417E+04 -4.93500E-04
  1.36987E+04 -4.93500E-04
  1.56556E+04 -4.93500E-04
  1.76126E+04 -4.93500E-04
  1.95695E+04 -4.93500E-04


==> anc/colstop/sbethe/sdbase/eshcor-47.tab <==
# Atomic number = 47   (Ag)   Projectile: electron
#
#  S(0) =  4.656404E+01
#  I(0) =  1.426730E+01 a.u. =  3.882330E+02 eV
#  D(0) =  8.675946E-01
#
#        Z =  4.70000E+01
#    EXPOT =  4.13819E+02 eV
#       S0 =  4.65640E+01
#   1-S0/Z =  9.27570E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.35340E-01
#    P( 2) = -4.17250E-01
#    P( 3) =  4.56380E-01
#    P( 4) = -2.22100E-01
#    P( 5) =  5.18070E-02
#    P( 6) = -4.77910E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.72472E-01
  2.15265E-04 -3.04669E-01
  2.44619E-04 -3.50423E-01
  2.73973E-04 -3.93186E-01
  2.93543E-04 -4.20041E-01
  3.42466E-04 -4.81560E-01
  3.91390E-04 -5.35630E-01
  4.30529E-04 -5.74229E-01
  4.89238E-04 -6.25802E-01
  5.87085E-04 -6.99185E-01
  6.84933E-04 -7.45522E-01
  7.82780E-04 -6.67324E-01
  8.80628E-04 -5.99621E-01
  9.78476E-04 -5.40700E-01
  1.07632E-03 -4.88966E-01
  1.17417E-03 -4.43152E-01
  1.36987E-03 -3.66272E-01
  1.56556E-03 -3.05139E-01
  1.76126E-03 -2.55743E-01
  1.95695E-03 -2.15162E-01
  2.15265E-03 -1.81366E-01
  2.44619E-03 -1.40308E-01
  2.73973E-03 -1.07855E-01
  2.93543E-03 -8.98136E-02
  3.42466E-03 -5.39004E-02
  3.91390E-03 -2.71969E-02
  4.30529E-03 -1.03460E-02
  4.89238E-03  9.75665E-03
  5.87085E-03  3.43714E-02
  6.84933E-03  5.21753E-02
  7.82780E-03  6.44297E-02
  8.80628E-03  7.25718E-02
  9.78476E-03  7.80849E-02
  1.07632E-02  8.18513E-02
  1.17417E-02  8.43174E-02
  1.36987E-02  8.66961E-02
  1.56556E-02  8.70535E-02
  1.76126E-02  8.62035E-02
  1.95695E-02  8.46833E-02
  2.15265E-02  8.26071E-02
  2.44619E-02  7.94115E-02
  2.73973E-02  7.63302E-02
  2.93543E-02  7.43698E-02
  3.42466E-02  6.98210E-02
  3.91390E-02  6.57470E-02
  4.30529E-02  6.27896E-02
  4.89238E-02  5.87841E-02
  5.87085E-02  5.30460E-02
  6.84933E-02  4.82218E-02
  7.82780E-02  4.40995E-02
  8.80628E-02  4.05302E-02
  9.78476E-02  3.74060E-02
  1.07632E-01  3.46466E-02
  1.17417E-01  3.21903E-02
  1.36987E-01  2.80055E-02
  1.56556E-01  2.45724E-02
  1.76126E-01  2.17064E-02
  1.95695E-01  1.92798E-02
  2.15265E-01  1.72011E-02
  2.44619E-01  1.45923E-02
  2.73973E-01  1.24553E-02
  2.93543E-01  1.12362E-02
  3.42466E-01  8.73763E-03
  3.91390E-01  6.82365E-03
  4.30529E-01  5.59786E-03
  4.89238E-01  4.13357E-03
  5.87085E-01  2.38993E-03
  6.84933E-01  1.21691E-03
  7.82780E-01  4.10684E-04
  8.80628E-01 -1.48422E-04
  9.78476E-01 -5.35016E-04
  1.07632E+00 -6.02100E-04
  1.17417E+00 -6.02100E-04
  1.36987E+00 -6.02100E-04
  1.56556E+00 -6.02100E-04
  1.76126E+00 -6.02100E-04
  1.95695E+00 -6.02100E-04
  2.15265E+00 -6.02100E-04
  2.44619E+00 -6.02100E-04
  2.73973E+00 -6.02100E-04
  2.93543E+00 -6.02100E-04
  3.42466E+00 -6.02100E-04
  3.91390E+00 -6.02100E-04
  4.30529E+00 -6.02100E-04
  4.89238E+00 -6.02100E-04
  5.87085E+00 -6.02100E-04
  6.84933E+00 -6.02100E-04
  7.82780E+00 -6.02100E-04
  8.80628E+00 -6.02100E-04
  9.78476E+00 -6.02100E-04
  1.07632E+01 -6.02100E-04
  1.17417E+01 -6.02100E-04
  1.36987E+01 -6.02100E-04
  1.56556E+01 -6.02100E-04
  1.76126E+01 -6.02100E-04
  1.95695E+01 -6.02100E-04
  2.15265E+01 -6.02100E-04
  2.44619E+01 -6.02100E-04
  2.73973E+01 -6.02100E-04
  2.93543E+01 -6.02100E-04
  3.42466E+01 -6.02100E-04
  3.91390E+01 -6.02100E-04
  4.30529E+01 -6.02100E-04
  4.89238E+01 -6.02100E-04
  5.87085E+01 -6.02100E-04
  6.84933E+01 -6.02100E-04
  7.82780E+01 -6.02100E-04
  8.80628E+01 -6.02100E-04
  9.78476E+01 -6.02100E-04
  1.07632E+02 -6.02100E-04
  1.17417E+02 -6.02100E-04
  1.36987E+02 -6.02100E-04
  1.56556E+02 -6.02100E-04
  1.76126E+02 -6.02100E-04
  1.95695E+02 -6.02100E-04
  2.15265E+02 -6.02100E-04
  2.44619E+02 -6.02100E-04
  2.73973E+02 -6.02100E-04
  2.93543E+02 -6.02100E-04
  3.42466E+02 -6.02100E-04
  3.91390E+02 -6.02100E-04
  4.30529E+02 -6.02100E-04
  4.89238E+02 -6.02100E-04
  5.87085E+02 -6.02100E-04
  6.84933E+02 -6.02100E-04
  7.82780E+02 -6.02100E-04
  8.80628E+02 -6.02100E-04
  9.78476E+02 -6.02100E-04
  1.07632E+03 -6.02100E-04
  1.17417E+03 -6.02100E-04
  1.36987E+03 -6.02100E-04
  1.56556E+03 -6.02100E-04
  1.76126E+03 -6.02100E-04
  1.95695E+03 -6.02100E-04
  2.15265E+03 -6.02100E-04
  2.44619E+03 -6.02100E-04
  2.73973E+03 -6.02100E-04
  2.93543E+03 -6.02100E-04
  3.42466E+03 -6.02100E-04
  3.91390E+03 -6.02100E-04
  4.30529E+03 -6.02100E-04
  4.89238E+03 -6.02100E-04
  5.87085E+03 -6.02100E-04
  6.84933E+03 -6.02100E-04
  7.82780E+03 -6.02100E-04
  8.80628E+03 -6.02100E-04
  9.78476E+03 -6.02100E-04
  1.07632E+04 -6.02100E-04
  1.17417E+04 -6.02100E-04
  1.36987E+04 -6.02100E-04
  1.56556E+04 -6.02100E-04
  1.76126E+04 -6.02100E-04
  1.95695E+04 -6.02100E-04


==> anc/colstop/sbethe/sdbase/eshcor-48.tab <==
# Atomic number = 48   (Cd)   Projectile: electron
#
#  S(0) =  4.754227E+01
#  I(0) =  1.435386E+01 a.u. =  3.905884E+02 eV
#  D(0) =  9.243298E-01
#
#        Z =  4.80000E+01
#    EXPOT =  4.16994E+02 eV
#       S0 =  4.75423E+01
#   1-S0/Z =  9.53600E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.26730E-01
#    P( 2) = -3.98370E-01
#    P( 3) =  4.41740E-01
#    P( 4) = -2.17400E-01
#    P( 5) =  5.13980E-02
#    P( 6) = -4.82310E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.85290E-01
  2.15265E-04 -3.16106E-01
  2.44619E-04 -3.60365E-01
  2.73973E-04 -4.01955E-01
  2.93543E-04 -4.28222E-01
  3.42466E-04 -4.88829E-01
  3.91390E-04 -5.42601E-01
  4.30529E-04 -5.81206E-01
  4.89238E-04 -6.32958E-01
  5.87085E-04 -7.06844E-01
  6.84933E-04 -7.60611E-01
  7.82780E-04 -6.83049E-01
  8.80628E-04 -6.15518E-01
  9.78476E-04 -5.56500E-01
  1.07632E-03 -5.04732E-01
  1.17417E-03 -4.58828E-01
  1.36987E-03 -3.81182E-01
  1.56556E-03 -3.19038E-01
  1.76126E-03 -2.68616E-01
  1.95695E-03 -2.27078E-01
  2.15265E-03 -1.92356E-01
  2.44619E-03 -1.50067E-01
  2.73973E-03 -1.16517E-01
  2.93543E-03 -9.78392E-02
  3.42466E-03 -6.06027E-02
  3.91390E-03 -3.29033E-02
  4.30529E-03 -1.54783E-02
  4.89238E-03  5.27689E-03
  5.87085E-03  3.04594E-02
  6.84933E-03  4.86163E-02
  7.82780E-03  6.17040E-02
  8.80628E-03  7.05116E-02
  9.78476E-03  7.64938E-02
  1.07632E-02  8.06191E-02
  1.17417E-02  8.33910E-02
  1.36987E-02  8.62367E-02
  1.56556E-02  8.69093E-02
  1.76126E-02  8.63090E-02
  1.95695E-02  8.49430E-02
  2.15265E-02  8.31096E-02
  2.44619E-02  8.00251E-02
  2.73973E-02  7.69844E-02
  2.93543E-02  7.50305E-02
  3.42466E-02  7.04649E-02
  3.91390E-02  6.63569E-02
  4.30529E-02  6.33707E-02
  4.89238E-02  5.93259E-02
  5.87085E-02  5.35371E-02
  6.84933E-02  4.86781E-02
  7.82780E-02  4.45319E-02
  8.80628E-02  4.09460E-02
  9.78476E-02  3.78097E-02
  1.07632E-01  3.50411E-02
  1.17417E-01  3.25774E-02
  1.36987E-01  2.83804E-02
  1.56556E-01  2.49366E-02
  1.76126E-01  2.20601E-02
  1.95695E-01  1.96226E-02
  2.15265E-01  1.75324E-02
  2.44619E-01  1.49055E-02
  2.73973E-01  1.27495E-02
  2.93543E-01  1.15175E-02
  3.42466E-01  8.98569E-03
  3.91390E-01  7.03834E-03
  4.30529E-01  5.78613E-03
  4.89238E-01  4.28313E-03
  5.87085E-01  2.47822E-03
  6.84933E-01  1.24842E-03
  7.82780E-01  3.89834E-04
  8.80628E-01 -2.17534E-04
  9.78476E-01 -6.48676E-04
  1.07632E+00 -7.25100E-04
  1.17417E+00 -7.25100E-04
  1.36987E+00 -7.25100E-04
  1.56556E+00 -7.25100E-04
  1.76126E+00 -7.25100E-04
  1.95695E+00 -7.25100E-04
  2.15265E+00 -7.25100E-04
  2.44619E+00 -7.25100E-04
  2.73973E+00 -7.25100E-04
  2.93543E+00 -7.25100E-04
  3.42466E+00 -7.25100E-04
  3.91390E+00 -7.25100E-04
  4.30529E+00 -7.25100E-04
  4.89238E+00 -7.25100E-04
  5.87085E+00 -7.25100E-04
  6.84933E+00 -7.25100E-04
  7.82780E+00 -7.25100E-04
  8.80628E+00 -7.25100E-04
  9.78476E+00 -7.25100E-04
  1.07632E+01 -7.25100E-04
  1.17417E+01 -7.25100E-04
  1.36987E+01 -7.25100E-04
  1.56556E+01 -7.25100E-04
  1.76126E+01 -7.25100E-04
  1.95695E+01 -7.25100E-04
  2.15265E+01 -7.25100E-04
  2.44619E+01 -7.25100E-04
  2.73973E+01 -7.25100E-04
  2.93543E+01 -7.25100E-04
  3.42466E+01 -7.25100E-04
  3.91390E+01 -7.25100E-04
  4.30529E+01 -7.25100E-04
  4.89238E+01 -7.25100E-04
  5.87085E+01 -7.25100E-04
  6.84933E+01 -7.25100E-04
  7.82780E+01 -7.25100E-04
  8.80628E+01 -7.25100E-04
  9.78476E+01 -7.25100E-04
  1.07632E+02 -7.25100E-04
  1.17417E+02 -7.25100E-04
  1.36987E+02 -7.25100E-04
  1.56556E+02 -7.25100E-04
  1.76126E+02 -7.25100E-04
  1.95695E+02 -7.25100E-04
  2.15265E+02 -7.25100E-04
  2.44619E+02 -7.25100E-04
  2.73973E+02 -7.25100E-04
  2.93543E+02 -7.25100E-04
  3.42466E+02 -7.25100E-04
  3.91390E+02 -7.25100E-04
  4.30529E+02 -7.25100E-04
  4.89238E+02 -7.25100E-04
  5.87085E+02 -7.25100E-04
  6.84933E+02 -7.25100E-04
  7.82780E+02 -7.25100E-04
  8.80628E+02 -7.25100E-04
  9.78476E+02 -7.25100E-04
  1.07632E+03 -7.25100E-04
  1.17417E+03 -7.25100E-04
  1.36987E+03 -7.25100E-04
  1.56556E+03 -7.25100E-04
  1.76126E+03 -7.25100E-04
  1.95695E+03 -7.25100E-04
  2.15265E+03 -7.25100E-04
  2.44619E+03 -7.25100E-04
  2.73973E+03 -7.25100E-04
  2.93543E+03 -7.25100E-04
  3.42466E+03 -7.25100E-04
  3.91390E+03 -7.25100E-04
  4.30529E+03 -7.25100E-04
  4.89238E+03 -7.25100E-04
  5.87085E+03 -7.25100E-04
  6.84933E+03 -7.25100E-04
  7.82780E+03 -7.25100E-04
  8.80628E+03 -7.25100E-04
  9.78476E+03 -7.25100E-04
  1.07632E+04 -7.25100E-04
  1.17417E+04 -7.25100E-04
  1.36987E+04 -7.25100E-04
  1.56556E+04 -7.25100E-04
  1.76126E+04 -7.25100E-04
  1.95695E+04 -7.25100E-04


==> anc/colstop/sbethe/sdbase/eshcor-49.tab <==
# Atomic number = 49   (In)   Projectile: electron
#
#  S(0) =  4.851953E+01
#  I(0) =  1.449473E+01 a.u. =  3.944217E+02 eV
#  D(0) =  9.938817E-01
#
#        Z =  4.90000E+01
#    EXPOT =  4.21723E+02 eV
#       S0 =  4.85195E+01
#   1-S0/Z =  9.80550E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.22760E-01
#    P( 2) = -3.89620E-01
#    P( 3) =  4.37450E-01
#    P( 4) = -2.18300E-01
#    P( 5) =  5.25200E-02
#    P( 6) = -5.03310E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.96717E-01
  2.15265E-04 -3.26512E-01
  2.44619E-04 -3.69041E-01
  2.73973E-04 -4.09187E-01
  2.93543E-04 -4.34662E-01
  3.42466E-04 -4.93931E-01
  3.91390E-04 -5.47033E-01
  4.30529E-04 -5.85369E-01
  4.89238E-04 -6.36954E-01
  5.87085E-04 -7.10885E-01
  6.84933E-04 -7.74201E-01
  7.82780E-04 -6.98322E-01
  8.80628E-04 -6.31146E-01
  9.78476E-04 -5.72068E-01
  1.07632E-03 -5.20120E-01
  1.17417E-03 -4.74167E-01
  1.36987E-03 -3.96030E-01
  1.56556E-03 -3.32944E-01
  1.76126E-03 -2.81547E-01
  1.95695E-03 -2.39117E-01
  2.15265E-03 -2.03546E-01
  2.44619E-03 -1.60050E-01
  2.73973E-03 -1.25427E-01
  2.93543E-03 -1.06102E-01
  3.42466E-03 -6.75121E-02
  3.91390E-03 -3.87816E-02
  4.30529E-03 -2.07094E-02
  4.89238E-03  7.59979E-04
  5.87085E-03  2.66561E-02
  6.84933E-03  4.51236E-02
  7.82780E-03  5.88930E-02
  8.80628E-03  6.84546E-02
  9.78476E-03  7.49496E-02
  1.07632E-02  7.94704E-02
  1.17417E-02  8.25545E-02
  1.36987E-02  8.58811E-02
  1.56556E-02  8.69352E-02
  1.76126E-02  8.66028E-02
  1.95695E-02  8.54464E-02
  2.15265E-02  8.38222E-02
  2.44619E-02  8.08734E-02
  2.73973E-02  7.78864E-02
  2.93543E-02  7.59449E-02
  3.42466E-02  7.13739E-02
  3.91390E-02  6.72423E-02
  4.30529E-02  6.42359E-02
  4.89238E-02  6.01652E-02
  5.87085E-02  5.43478E-02
  6.84933E-02  4.94751E-02
  7.82780E-02  4.53243E-02
  8.80628E-02  4.17390E-02
  9.78476E-02  3.86060E-02
  1.07632E-01  3.58419E-02
  1.17417E-01  3.33830E-02
  1.36987E-01  2.91948E-02
  1.56556E-01  2.57575E-02
  1.76126E-01  2.28846E-02
  1.95695E-01  2.04482E-02
  2.15265E-01  1.83570E-02
  2.44619E-01  1.57254E-02
  2.73973E-01  1.35615E-02
  2.93543E-01  1.23230E-02
  3.42466E-01  9.77212E-03
  3.91390E-01  7.80301E-03
  4.30529E-01  6.53242E-03
  4.89238E-01  5.00124E-03
  5.87085E-01  3.14974E-03
  6.84933E-01  1.87535E-03
  7.82780E-01  9.74885E-04
  8.80628E-01  3.28456E-04
  9.78476E-01 -1.39029E-04
  1.07632E+00 -2.23100E-04
  1.17417E+00 -2.23100E-04
  1.36987E+00 -2.23100E-04
  1.56556E+00 -2.23100E-04
  1.76126E+00 -2.23100E-04
  1.95695E+00 -2.23100E-04
  2.15265E+00 -2.23100E-04
  2.44619E+00 -2.23100E-04
  2.73973E+00 -2.23100E-04
  2.93543E+00 -2.23100E-04
  3.42466E+00 -2.23100E-04
  3.91390E+00 -2.23100E-04
  4.30529E+00 -2.23100E-04
  4.89238E+00 -2.23100E-04
  5.87085E+00 -2.23100E-04
  6.84933E+00 -2.23100E-04
  7.82780E+00 -2.23100E-04
  8.80628E+00 -2.23100E-04
  9.78476E+00 -2.23100E-04
  1.07632E+01 -2.23100E-04
  1.17417E+01 -2.23100E-04
  1.36987E+01 -2.23100E-04
  1.56556E+01 -2.23100E-04
  1.76126E+01 -2.23100E-04
  1.95695E+01 -2.23100E-04
  2.15265E+01 -2.23100E-04
  2.44619E+01 -2.23100E-04
  2.73973E+01 -2.23100E-04
  2.93543E+01 -2.23100E-04
  3.42466E+01 -2.23100E-04
  3.91390E+01 -2.23100E-04
  4.30529E+01 -2.23100E-04
  4.89238E+01 -2.23100E-04
  5.87085E+01 -2.23100E-04
  6.84933E+01 -2.23100E-04
  7.82780E+01 -2.23100E-04
  8.80628E+01 -2.23100E-04
  9.78476E+01 -2.23100E-04
  1.07632E+02 -2.23100E-04
  1.17417E+02 -2.23100E-04
  1.36987E+02 -2.23100E-04
  1.56556E+02 -2.23100E-04
  1.76126E+02 -2.23100E-04
  1.95695E+02 -2.23100E-04
  2.15265E+02 -2.23100E-04
  2.44619E+02 -2.23100E-04
  2.73973E+02 -2.23100E-04
  2.93543E+02 -2.23100E-04
  3.42466E+02 -2.23100E-04
  3.91390E+02 -2.23100E-04
  4.30529E+02 -2.23100E-04
  4.89238E+02 -2.23100E-04
  5.87085E+02 -2.23100E-04
  6.84933E+02 -2.23100E-04
  7.82780E+02 -2.23100E-04
  8.80628E+02 -2.23100E-04
  9.78476E+02 -2.23100E-04
  1.07632E+03 -2.23100E-04
  1.17417E+03 -2.23100E-04
  1.36987E+03 -2.23100E-04
  1.56556E+03 -2.23100E-04
  1.76126E+03 -2.23100E-04
  1.95695E+03 -2.23100E-04
  2.15265E+03 -2.23100E-04
  2.44619E+03 -2.23100E-04
  2.73973E+03 -2.23100E-04
  2.93543E+03 -2.23100E-04
  3.42466E+03 -2.23100E-04
  3.91390E+03 -2.23100E-04
  4.30529E+03 -2.23100E-04
  4.89238E+03 -2.23100E-04
  5.87085E+03 -2.23100E-04
  6.84933E+03 -2.23100E-04
  7.82780E+03 -2.23100E-04
  8.80628E+03 -2.23100E-04
  9.78476E+03 -2.23100E-04
  1.07632E+04 -2.23100E-04
  1.17417E+04 -2.23100E-04
  1.36987E+04 -2.23100E-04
  1.56556E+04 -2.23100E-04
  1.76126E+04 -2.23100E-04
  1.95695E+04 -2.23100E-04


==> anc/colstop/sbethe/sdbase/eshcor-50.tab <==
# Atomic number = 50   (Sn)   Projectile: electron
#
#  S(0) =  4.949613E+01
#  I(0) =  1.471154E+01 a.u. =  4.003214E+02 eV
#  D(0) =  1.027222E+00
#
#        Z =  5.00000E+01
#    EXPOT =  4.28827E+02 eV
#       S0 =  4.94962E+01
#   1-S0/Z =  1.00770E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.25160E-01
#    P( 2) = -3.96920E-01
#    P( 3) =  4.47940E-01
#    P( 4) = -2.25650E-01
#    P( 5) =  5.49740E-02
#    P( 6) = -5.34740E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.02239E-01
  2.15265E-04 -3.31339E-01
  2.44619E-04 -3.72719E-01
  2.73973E-04 -4.11407E-01
  2.93543E-04 -4.36147E-01
  3.42466E-04 -4.94180E-01
  3.91390E-04 -5.46562E-01
  4.30529E-04 -5.84577E-01
  4.89238E-04 -6.35897E-01
  5.87085E-04 -7.09671E-01
  6.84933E-04 -7.73102E-01
  7.82780E-04 -7.13331E-01
  8.80628E-04 -6.46596E-01
  9.78476E-04 -5.87685E-01
  1.07632E-03 -5.35470E-01
  1.17417E-03 -4.89371E-01
  1.36987E-03 -4.11012E-01
  1.56556E-03 -3.47076E-01
  1.76126E-03 -2.94814E-01
  1.95695E-03 -2.51516E-01
  2.15265E-03 -2.15166E-01
  2.44619E-03 -1.70524E-01
  2.73973E-03 -1.34889E-01
  2.93543E-03 -1.14955E-01
  3.42466E-03 -7.50084E-02
  3.91390E-03 -4.52589E-02
  4.30529E-03 -2.65212E-02
  4.89238E-03 -4.29572E-03
  5.87085E-03  2.24017E-02
  6.84933E-03  4.12711E-02
  7.82780E-03  5.54723E-02
  8.80628E-03  6.57899E-02
  9.78476E-03  7.28423E-02
  1.07632E-02  7.77746E-02
  1.17417E-02  8.12203E-02
  1.36987E-02  8.50555E-02
  1.56556E-02  8.64565E-02
  1.76126E-02  8.63861E-02
  1.95695E-02  8.54418E-02
  2.15265E-02  8.36538E-02
  2.44619E-02  8.09089E-02
  2.73973E-02  7.80345E-02
  2.93543E-02  7.61398E-02
  3.42466E-02  7.16343E-02
  3.91390E-02  6.75325E-02
  4.30529E-02  6.45390E-02
  4.89238E-02  6.04803E-02
  5.87085E-02  5.46762E-02
  6.84933E-02  4.98147E-02
  7.82780E-02  4.56749E-02
  8.80628E-02  4.21000E-02
  9.78476E-02  3.89768E-02
  1.07632E-01  3.62215E-02
  1.17417E-01  3.37706E-02
  1.36987E-01  2.95956E-02
  1.56556E-01  2.61683E-02
  1.76126E-01  2.33030E-02
  1.95695E-01  2.08722E-02
  2.15265E-01  1.87849E-02
  2.44619E-01  1.61568E-02
  2.73973E-01  1.39946E-02
  2.93543E-01  1.27563E-02
  3.42466E-01  1.02042E-02
  3.91390E-01  8.23211E-03
  4.30529E-01  6.95850E-03
  4.89238E-01  5.42222E-03
  5.87085E-01  3.56174E-03
  6.84933E-01  2.27863E-03
  7.82780E-01  1.37006E-03
  8.80628E-01  7.16234E-04
  9.78476E-01  2.42055E-04
  1.07632E+00  1.56600E-04
  1.17417E+00  1.56600E-04
  1.36987E+00  1.56600E-04
  1.56556E+00  1.56600E-04
  1.76126E+00  1.56600E-04
  1.95695E+00  1.56600E-04
  2.15265E+00  1.56600E-04
  2.44619E+00  1.56600E-04
  2.73973E+00  1.56600E-04
  2.93543E+00  1.56600E-04
  3.42466E+00  1.56600E-04
  3.91390E+00  1.56600E-04
  4.30529E+00  1.56600E-04
  4.89238E+00  1.56600E-04
  5.87085E+00  1.56600E-04
  6.84933E+00  1.56600E-04
  7.82780E+00  1.56600E-04
  8.80628E+00  1.56600E-04
  9.78476E+00  1.56600E-04
  1.07632E+01  1.56600E-04
  1.17417E+01  1.56600E-04
  1.36987E+01  1.56600E-04
  1.56556E+01  1.56600E-04
  1.76126E+01  1.56600E-04
  1.95695E+01  1.56600E-04
  2.15265E+01  1.56600E-04
  2.44619E+01  1.56600E-04
  2.73973E+01  1.56600E-04
  2.93543E+01  1.56600E-04
  3.42466E+01  1.56600E-04
  3.91390E+01  1.56600E-04
  4.30529E+01  1.56600E-04
  4.89238E+01  1.56600E-04
  5.87085E+01  1.56600E-04
  6.84933E+01  1.56600E-04
  7.82780E+01  1.56600E-04
  8.80628E+01  1.56600E-04
  9.78476E+01  1.56600E-04
  1.07632E+02  1.56600E-04
  1.17417E+02  1.56600E-04
  1.36987E+02  1.56600E-04
  1.56556E+02  1.56600E-04
  1.76126E+02  1.56600E-04
  1.95695E+02  1.56600E-04
  2.15265E+02  1.56600E-04
  2.44619E+02  1.56600E-04
  2.73973E+02  1.56600E-04
  2.93543E+02  1.56600E-04
  3.42466E+02  1.56600E-04
  3.91390E+02  1.56600E-04
  4.30529E+02  1.56600E-04
  4.89238E+02  1.56600E-04
  5.87085E+02  1.56600E-04
  6.84933E+02  1.56600E-04
  7.82780E+02  1.56600E-04
  8.80628E+02  1.56600E-04
  9.78476E+02  1.56600E-04
  1.07632E+03  1.56600E-04
  1.17417E+03  1.56600E-04
  1.36987E+03  1.56600E-04
  1.56556E+03  1.56600E-04
  1.76126E+03  1.56600E-04
  1.95695E+03  1.56600E-04
  2.15265E+03  1.56600E-04
  2.44619E+03  1.56600E-04
  2.73973E+03  1.56600E-04
  2.93543E+03  1.56600E-04
  3.42466E+03  1.56600E-04
  3.91390E+03  1.56600E-04
  4.30529E+03  1.56600E-04
  4.89238E+03  1.56600E-04
  5.87085E+03  1.56600E-04
  6.84933E+03  1.56600E-04
  7.82780E+03  1.56600E-04
  8.80628E+03  1.56600E-04
  9.78476E+03  1.56600E-04
  1.07632E+04  1.56600E-04
  1.17417E+04  1.56600E-04
  1.36987E+04  1.56600E-04
  1.56556E+04  1.56600E-04
  1.76126E+04  1.56600E-04
  1.95695E+04  1.56600E-04


==> anc/colstop/sbethe/sdbase/eshcor-51.tab <==
# Atomic number = 51   (Sb)   Projectile: electron
#
#  S(0) =  5.047206E+01
#  I(0) =  1.491976E+01 a.u. =  4.059873E+02 eV
#  D(0) =  1.079299E+00
#
#        Z =  5.10000E+01
#    EXPOT =  4.35635E+02 eV
#       S0 =  5.04720E+01
#   1-S0/Z =  1.03520E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.32700E-01
#    P( 2) = -4.19590E-01
#    P( 3) =  4.76300E-01
#    P( 4) = -2.43040E-01
#    P( 5) =  6.01840E-02
#    P( 6) = -5.95740E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.07811E-01
  2.15265E-04 -3.36626E-01
  2.44619E-04 -3.77238E-01
  2.73973E-04 -4.14802E-01
  2.93543E-04 -4.38724E-01
  3.42466E-04 -4.95634E-01
  3.91390E-04 -5.47216E-01
  4.30529E-04 -5.84871E-01
  4.89238E-04 -6.35843E-01
  5.87085E-04 -7.09285E-01
  6.84933E-04 -7.72603E-01
  7.82780E-04 -7.27805E-01
  8.80628E-04 -6.61329E-01
  9.78476E-04 -6.02770E-01
  1.07632E-03 -5.50531E-01
  1.17417E-03 -5.04054E-01
  1.36987E-03 -4.25520E-01
  1.56556E-03 -3.60973E-01
  1.76126E-03 -3.07901E-01
  1.95695E-03 -2.63744E-01
  2.15265E-03 -2.26655E-01
  2.44619E-03 -1.80971E-01
  2.73973E-03 -1.44353E-01
  2.93543E-03 -1.23828E-01
  3.42466E-03 -8.25861E-02
  3.91390E-03 -5.17825E-02
  4.30529E-03 -3.23404E-02
  4.89238E-03 -9.34650E-03
  5.87085E-03  1.82261E-02
  6.84933E-03  3.75685E-02
  7.82780E-03  5.20421E-02
  8.80628E-03  6.29935E-02
  9.78476E-03  7.07197E-02
  1.07632E-02  7.60865E-02
  1.17417E-02  7.98716E-02
  1.36987E-02  8.42648E-02
  1.56556E-02  8.60475E-02
  1.76126E-02  8.62743E-02
  1.95695E-02  8.55233E-02
  2.15265E-02  8.43389E-02
  2.44619E-02  8.17359E-02
  2.73973E-02  7.89122E-02
  2.93543E-02  7.70265E-02
  3.42466E-02  7.25056E-02
  3.91390E-02  6.83708E-02
  4.30529E-02  6.53504E-02
  4.89238E-02  6.12562E-02
  5.87085E-02  5.54087E-02
  6.84933E-02  5.05186E-02
  7.82780E-02  4.63594E-02
  8.80628E-02  4.27706E-02
  9.78476E-02  3.96367E-02
  1.07632E-01  3.68727E-02
  1.17417E-01  3.44142E-02
  1.36987E-01  3.02261E-02
  1.56556E-01  2.67870E-02
  1.76126E-01  2.39105E-02
  1.95695E-01  2.14689E-02
  2.15265E-01  1.93714E-02
  2.44619E-01  1.67289E-02
  2.73973E-01  1.45533E-02
  2.93543E-01  1.33067E-02
  3.42466E-01  1.07359E-02
  3.91390E-01  8.74783E-03
  4.30529E-01  7.46314E-03
  4.89238E-01  5.91275E-03
  5.87085E-01  4.03423E-03
  6.84933E-01  2.73829E-03
  7.82780E-01  1.82074E-03
  8.80628E-01  1.16080E-03
  9.78476E-01  6.82685E-04
  1.07632E+00  5.96600E-04
  1.17417E+00  5.96600E-04
  1.36987E+00  5.96600E-04
  1.56556E+00  5.96600E-04
  1.76126E+00  5.96600E-04
  1.95695E+00  5.96600E-04
  2.15265E+00  5.96600E-04
  2.44619E+00  5.96600E-04
  2.73973E+00  5.96600E-04
  2.93543E+00  5.96600E-04
  3.42466E+00  5.96600E-04
  3.91390E+00  5.96600E-04
  4.30529E+00  5.96600E-04
  4.89238E+00  5.96600E-04
  5.87085E+00  5.96600E-04
  6.84933E+00  5.96600E-04
  7.82780E+00  5.96600E-04
  8.80628E+00  5.96600E-04
  9.78476E+00  5.96600E-04
  1.07632E+01  5.96600E-04
  1.17417E+01  5.96600E-04
  1.36987E+01  5.96600E-04
  1.56556E+01  5.96600E-04
  1.76126E+01  5.96600E-04
  1.95695E+01  5.96600E-04
  2.15265E+01  5.96600E-04
  2.44619E+01  5.96600E-04
  2.73973E+01  5.96600E-04
  2.93543E+01  5.96600E-04
  3.42466E+01  5.96600E-04
  3.91390E+01  5.96600E-04
  4.30529E+01  5.96600E-04
  4.89238E+01  5.96600E-04
  5.87085E+01  5.96600E-04
  6.84933E+01  5.96600E-04
  7.82780E+01  5.96600E-04
  8.80628E+01  5.96600E-04
  9.78476E+01  5.96600E-04
  1.07632E+02  5.96600E-04
  1.17417E+02  5.96600E-04
  1.36987E+02  5.96600E-04
  1.56556E+02  5.96600E-04
  1.76126E+02  5.96600E-04
  1.95695E+02  5.96600E-04
  2.15265E+02  5.96600E-04
  2.44619E+02  5.96600E-04
  2.73973E+02  5.96600E-04
  2.93543E+02  5.96600E-04
  3.42466E+02  5.96600E-04
  3.91390E+02  5.96600E-04
  4.30529E+02  5.96600E-04
  4.89238E+02  5.96600E-04
  5.87085E+02  5.96600E-04
  6.84933E+02  5.96600E-04
  7.82780E+02  5.96600E-04
  8.80628E+02  5.96600E-04
  9.78476E+02  5.96600E-04
  1.07632E+03  5.96600E-04
  1.17417E+03  5.96600E-04
  1.36987E+03  5.96600E-04
  1.56556E+03  5.96600E-04
  1.76126E+03  5.96600E-04
  1.95695E+03  5.96600E-04
  2.15265E+03  5.96600E-04
  2.44619E+03  5.96600E-04
  2.73973E+03  5.96600E-04
  2.93543E+03  5.96600E-04
  3.42466E+03  5.96600E-04
  3.91390E+03  5.96600E-04
  4.30529E+03  5.96600E-04
  4.89238E+03  5.96600E-04
  5.87085E+03  5.96600E-04
  6.84933E+03  5.96600E-04
  7.82780E+03  5.96600E-04
  8.80628E+03  5.96600E-04
  9.78476E+03  5.96600E-04
  1.07632E+04  5.96600E-04
  1.17417E+04  5.96600E-04
  1.36987E+04  5.96600E-04
  1.56556E+04  5.96600E-04
  1.76126E+04  5.96600E-04
  1.95695E+04  5.96600E-04


==> anc/colstop/sbethe/sdbase/eshcor-52.tab <==
# Atomic number = 52   (Te)   Projectile: electron
#
#  S(0) =  5.144737E+01
#  I(0) =  1.513857E+01 a.u. =  4.119415E+02 eV
#  D(0) =  1.137117E+00
#
#        Z =  5.20000E+01
#    EXPOT =  4.42755E+02 eV
#       S0 =  5.14473E+01
#   1-S0/Z =  1.06280E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.36350E-01
#    P( 2) = -4.29200E-01
#    P( 3) =  4.88360E-01
#    P( 4) = -2.50750E-01
#    P( 5) =  6.26190E-02
#    P( 6) = -6.25980E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.11489E-01
  2.15265E-04 -3.40213E-01
  2.44619E-04 -3.80526E-01
  2.73973E-04 -4.17385E-01
  2.93543E-04 -4.40607E-01
  3.42466E-04 -4.96463E-01
  3.91390E-04 -5.47326E-01
  4.30529E-04 -5.84622E-01
  4.89238E-04 -6.35279E-01
  5.87085E-04 -7.08325E-01
  6.84933E-04 -7.71407E-01
  7.82780E-04 -7.41872E-01
  8.80628E-04 -6.75509E-01
  9.78476E-04 -6.17197E-01
  1.07632E-03 -5.65248E-01
  1.17417E-03 -5.18521E-01
  1.36987E-03 -4.39563E-01
  1.56556E-03 -3.74743E-01
  1.76126E-03 -3.20801E-01
  1.95695E-03 -2.75915E-01
  2.15265E-03 -2.38083E-01
  2.44619E-03 -1.91422E-01
  2.73973E-03 -1.53883E-01
  2.93543E-03 -1.32785E-01
  3.42466E-03 -9.02842E-02
  3.91390E-03 -5.84407E-02
  4.30529E-03 -3.83183E-02
  4.89238E-03 -1.45014E-02
  5.87085E-03  1.40102E-02
  6.84933E-03  3.38833E-02
  7.82780E-03  4.86481E-02
  8.80628E-03  6.00563E-02
  9.78476E-03  6.84219E-02
  1.07632E-02  7.42753E-02
  1.17417E-02  7.84364E-02
  1.36987E-02  8.33713E-02
  1.56556E-02  8.55553E-02
  1.76126E-02  8.60659E-02
  1.95695E-02  8.55592E-02
  2.15265E-02  8.43658E-02
  2.44619E-02  8.19745E-02
  2.73973E-02  7.92705E-02
  2.93543E-02  7.74354E-02
  3.42466E-02  7.29866E-02
  3.91390E-02  6.88843E-02
  4.30529E-02  6.58773E-02
  4.89238E-02  6.17935E-02
  5.87085E-02  5.59534E-02
  6.84933E-02  5.10672E-02
  7.82780E-02  4.69112E-02
  8.80628E-02  4.33253E-02
  9.78476E-02  4.01941E-02
  1.07632E-01  3.74326E-02
  1.17417E-01  3.49763E-02
  1.36987E-01  3.07915E-02
  1.56556E-01  2.73546E-02
  1.76126E-01  2.44794E-02
  1.95695E-01  2.20383E-02
  2.15265E-01  1.99407E-02
  2.44619E-01  1.72971E-02
  2.73973E-01  1.51198E-02
  2.93543E-01  1.38719E-02
  3.42466E-01  1.12973E-02
  3.91390E-01  9.30513E-03
  4.30529E-01  8.01720E-03
  4.89238E-01  6.46214E-03
  5.87085E-01  4.57657E-03
  6.84933E-01  3.27460E-03
  7.82780E-01  2.35195E-03
  8.80628E-01  1.68774E-03
  9.78476E-01  1.20600E-03
  1.07632E+00  1.11920E-03
  1.17417E+00  1.11920E-03
  1.36987E+00  1.11920E-03
  1.56556E+00  1.11920E-03
  1.76126E+00  1.11920E-03
  1.95695E+00  1.11920E-03
  2.15265E+00  1.11920E-03
  2.44619E+00  1.11920E-03
  2.73973E+00  1.11920E-03
  2.93543E+00  1.11920E-03
  3.42466E+00  1.11920E-03
  3.91390E+00  1.11920E-03
  4.30529E+00  1.11920E-03
  4.89238E+00  1.11920E-03
  5.87085E+00  1.11920E-03
  6.84933E+00  1.11920E-03
  7.82780E+00  1.11920E-03
  8.80628E+00  1.11920E-03
  9.78476E+00  1.11920E-03
  1.07632E+01  1.11920E-03
  1.17417E+01  1.11920E-03
  1.36987E+01  1.11920E-03
  1.56556E+01  1.11920E-03
  1.76126E+01  1.11920E-03
  1.95695E+01  1.11920E-03
  2.15265E+01  1.11920E-03
  2.44619E+01  1.11920E-03
  2.73973E+01  1.11920E-03
  2.93543E+01  1.11920E-03
  3.42466E+01  1.11920E-03
  3.91390E+01  1.11920E-03
  4.30529E+01  1.11920E-03
  4.89238E+01  1.11920E-03
  5.87085E+01  1.11920E-03
  6.84933E+01  1.11920E-03
  7.82780E+01  1.11920E-03
  8.80628E+01  1.11920E-03
  9.78476E+01  1.11920E-03
  1.07632E+02  1.11920E-03
  1.17417E+02  1.11920E-03
  1.36987E+02  1.11920E-03
  1.56556E+02  1.11920E-03
  1.76126E+02  1.11920E-03
  1.95695E+02  1.11920E-03
  2.15265E+02  1.11920E-03
  2.44619E+02  1.11920E-03
  2.73973E+02  1.11920E-03
  2.93543E+02  1.11920E-03
  3.42466E+02  1.11920E-03
  3.91390E+02  1.11920E-03
  4.30529E+02  1.11920E-03
  4.89238E+02  1.11920E-03
  5.87085E+02  1.11920E-03
  6.84933E+02  1.11920E-03
  7.82780E+02  1.11920E-03
  8.80628E+02  1.11920E-03
  9.78476E+02  1.11920E-03
  1.07632E+03  1.11920E-03
  1.17417E+03  1.11920E-03
  1.36987E+03  1.11920E-03
  1.56556E+03  1.11920E-03
  1.76126E+03  1.11920E-03
  1.95695E+03  1.11920E-03
  2.15265E+03  1.11920E-03
  2.44619E+03  1.11920E-03
  2.73973E+03  1.11920E-03
  2.93543E+03  1.11920E-03
  3.42466E+03  1.11920E-03
  3.91390E+03  1.11920E-03
  4.30529E+03  1.11920E-03
  4.89238E+03  1.11920E-03
  5.87085E+03  1.11920E-03
  6.84933E+03  1.11920E-03
  7.82780E+03  1.11920E-03
  8.80628E+03  1.11920E-03
  9.78476E+03  1.11920E-03
  1.07632E+04  1.11920E-03
  1.17417E+04  1.11920E-03
  1.36987E+04  1.11920E-03
  1.56556E+04  1.11920E-03
  1.76126E+04  1.11920E-03
  1.95695E+04  1.11920E-03


==> anc/colstop/sbethe/sdbase/eshcor-53.tab <==
# Atomic number = 53   (I )   Projectile: electron
#
#  S(0) =  5.242201E+01
#  I(0) =  1.536232E+01 a.u. =  4.180300E+02 eV
#  D(0) =  1.190369E+00
#
#        Z =  5.30000E+01
#    EXPOT =  4.50071E+02 eV
#       S0 =  5.24220E+01
#   1-S0/Z =  1.09050E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.44720E-01
#    P( 2) = -4.53900E-01
#    P( 3) =  5.18180E-01
#    P( 4) = -2.68410E-01
#    P( 5) =  6.77530E-02
#    P( 6) = -6.84710E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.13006E-01
  2.15265E-04 -3.42292E-01
  2.44619E-04 -3.82671E-01
  2.73973E-04 -4.19321E-01
  2.93543E-04 -4.42046E-01
  3.42466E-04 -4.96785E-01
  3.91390E-04 -5.47293E-01
  4.30529E-04 -5.84026E-01
  4.89238E-04 -6.34504E-01
  5.87085E-04 -7.07171E-01
  6.84933E-04 -7.69936E-01
  7.82780E-04 -7.55727E-01
  8.80628E-04 -6.89354E-01
  9.78476E-04 -6.31147E-01
  1.07632E-03 -5.79416E-01
  1.17417E-03 -5.32928E-01
  1.36987E-03 -4.53244E-01
  1.56556E-03 -3.88274E-01
  1.76126E-03 -3.33668E-01
  1.95695E-03 -2.88117E-01
  2.15265E-03 -2.49511E-01
  2.44619E-03 -2.01943E-01
  2.73973E-03 -1.63538E-01
  2.93543E-03 -1.41883E-01
  3.42466E-03 -9.81775E-02
  3.91390E-03 -6.53094E-02
  4.30529E-03 -4.45128E-02
  4.89238E-03 -1.98577E-02
  5.87085E-03  9.62910E-03
  6.84933E-03  3.01046E-02
  7.82780E-03  4.52125E-02
  8.80628E-03  5.69079E-02
  9.78476E-03  6.58226E-02
  1.07632E-02  7.22828E-02
  1.17417E-02  7.68003E-02
  1.36987E-02  8.23095E-02
  1.56556E-02  8.49012E-02
  1.76126E-02  8.57431E-02
  1.95695E-02  8.54705E-02
  2.15265E-02  8.47883E-02
  2.44619E-02  8.25645E-02
  2.73973E-02  7.99371E-02
  2.93543E-02  7.81268E-02
  3.42466E-02  7.36964E-02
  3.91390E-02  6.95870E-02
  4.30529E-02  6.65689E-02
  4.89238E-02  6.24675E-02
  5.87085E-02  5.66022E-02
  6.84933E-02  5.16971E-02
  7.82780E-02  4.75265E-02
  8.80628E-02  4.39286E-02
  9.78476E-02  4.07872E-02
  1.07632E-01  3.80163E-02
  1.17417E-01  3.55513E-02
  1.36987E-01  3.13504E-02
  1.56556E-01  2.78984E-02
  1.76126E-01  2.50091E-02
  1.95695E-01  2.25548E-02
  2.15265E-01  2.04449E-02
  2.44619E-01  1.77845E-02
  2.73973E-01  1.55923E-02
  2.93543E-01  1.43354E-02
  3.42466E-01  1.17412E-02
  3.91390E-01  9.73325E-03
  4.30529E-01  8.43493E-03
  4.89238E-01  6.86737E-03
  5.87085E-01  4.96739E-03
  6.84933E-01  3.65681E-03
  7.82780E-01  2.72961E-03
  8.80628E-01  2.06372E-03
  9.78476E-01  1.58239E-03
  1.07632E+00  1.49590E-03
  1.17417E+00  1.49590E-03
  1.36987E+00  1.49590E-03
  1.56556E+00  1.49590E-03
  1.76126E+00  1.49590E-03
  1.95695E+00  1.49590E-03
  2.15265E+00  1.49590E-03
  2.44619E+00  1.49590E-03
  2.73973E+00  1.49590E-03
  2.93543E+00  1.49590E-03
  3.42466E+00  1.49590E-03
  3.91390E+00  1.49590E-03
  4.30529E+00  1.49590E-03
  4.89238E+00  1.49590E-03
  5.87085E+00  1.49590E-03
  6.84933E+00  1.49590E-03
  7.82780E+00  1.49590E-03
  8.80628E+00  1.49590E-03
  9.78476E+00  1.49590E-03
  1.07632E+01  1.49590E-03
  1.17417E+01  1.49590E-03
  1.36987E+01  1.49590E-03
  1.56556E+01  1.49590E-03
  1.76126E+01  1.49590E-03
  1.95695E+01  1.49590E-03
  2.15265E+01  1.49590E-03
  2.44619E+01  1.49590E-03
  2.73973E+01  1.49590E-03
  2.93543E+01  1.49590E-03
  3.42466E+01  1.49590E-03
  3.91390E+01  1.49590E-03
  4.30529E+01  1.49590E-03
  4.89238E+01  1.49590E-03
  5.87085E+01  1.49590E-03
  6.84933E+01  1.49590E-03
  7.82780E+01  1.49590E-03
  8.80628E+01  1.49590E-03
  9.78476E+01  1.49590E-03
  1.07632E+02  1.49590E-03
  1.17417E+02  1.49590E-03
  1.36987E+02  1.49590E-03
  1.56556E+02  1.49590E-03
  1.76126E+02  1.49590E-03
  1.95695E+02  1.49590E-03
  2.15265E+02  1.49590E-03
  2.44619E+02  1.49590E-03
  2.73973E+02  1.49590E-03
  2.93543E+02  1.49590E-03
  3.42466E+02  1.49590E-03
  3.91390E+02  1.49590E-03
  4.30529E+02  1.49590E-03
  4.89238E+02  1.49590E-03
  5.87085E+02  1.49590E-03
  6.84933E+02  1.49590E-03
  7.82780E+02  1.49590E-03
  8.80628E+02  1.49590E-03
  9.78476E+02  1.49590E-03
  1.07632E+03  1.49590E-03
  1.17417E+03  1.49590E-03
  1.36987E+03  1.49590E-03
  1.56556E+03  1.49590E-03
  1.76126E+03  1.49590E-03
  1.95695E+03  1.49590E-03
  2.15265E+03  1.49590E-03
  2.44619E+03  1.49590E-03
  2.73973E+03  1.49590E-03
  2.93543E+03  1.49590E-03
  3.42466E+03  1.49590E-03
  3.91390E+03  1.49590E-03
  4.30529E+03  1.49590E-03
  4.89238E+03  1.49590E-03
  5.87085E+03  1.49590E-03
  6.84933E+03  1.49590E-03
  7.82780E+03  1.49590E-03
  8.80628E+03  1.49590E-03
  9.78476E+03  1.49590E-03
  1.07632E+04  1.49590E-03
  1.17417E+04  1.49590E-03
  1.36987E+04  1.49590E-03
  1.56556E+04  1.49590E-03
  1.76126E+04  1.49590E-03
  1.95695E+04  1.49590E-03


==> anc/colstop/sbethe/sdbase/eshcor-54.tab <==
# Atomic number = 54   (Xe)   Projectile: electron
#
#  S(0) =  5.339567E+01
#  I(0) =  1.558978E+01 a.u. =  4.242195E+02 eV
#  D(0) =  1.226702E+00
#
#        Z =  5.40000E+01
#    EXPOT =  4.57620E+02 eV
#       S0 =  5.33957E+01
#   1-S0/Z =  1.11910E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.49630E-01
#    P( 2) = -4.67010E-01
#    P( 3) =  5.33620E-01
#    P( 4) = -2.77720E-01
#    P( 5) =  7.05790E-02
#    P( 6) = -7.18980E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.12332E-01
  2.15265E-04 -3.42533E-01
  2.44619E-04 -3.83430E-01
  2.73973E-04 -4.20318E-01
  2.93543E-04 -4.43000E-01
  3.42466E-04 -4.96334E-01
  3.91390E-04 -5.47017E-01
  4.30529E-04 -5.83255E-01
  4.89238E-04 -6.33482E-01
  5.87085E-04 -7.05843E-01
  6.84933E-04 -7.68277E-01
  7.82780E-04 -7.69512E-01
  8.80628E-04 -7.03037E-01
  9.78476E-04 -6.44842E-01
  1.07632E-03 -5.93221E-01
  1.17417E-03 -5.46915E-01
  1.36987E-03 -4.66699E-01
  1.56556E-03 -4.01563E-01
  1.76126E-03 -3.46715E-01
  1.95695E-03 -3.00311E-01
  2.15265E-03 -2.61119E-01
  2.44619E-03 -2.12591E-01
  2.73973E-03 -1.73375E-01
  2.93543E-03 -1.51207E-01
  3.42466E-03 -1.06331E-01
  3.91390E-03 -7.24560E-02
  4.30529E-03 -5.09839E-02
  4.89238E-03 -2.54784E-02
  5.87085E-03  5.01421E-03
  6.84933E-03  2.61711E-02
  7.82780E-03  4.16587E-02
  8.80628E-03  5.35606E-02
  9.78476E-03  6.29247E-02
  1.07632E-02  6.99327E-02
  1.17417E-02  7.48855E-02
  1.36987E-02  8.10048E-02
  1.56556E-02  8.40183E-02
  1.76126E-02  8.51600E-02
  1.95695E-02  8.51295E-02
  2.15265E-02  8.47258E-02
  2.44619E-02  8.27316E-02
  2.73973E-02  8.02312E-02
  2.93543E-02  7.84730E-02
  3.42466E-02  7.41122E-02
  3.91390E-02  7.00290E-02
  4.30529E-02  6.70180E-02
  4.89238E-02  6.29174E-02
  5.87085E-02  5.70448E-02
  6.84933E-02  5.21312E-02
  7.82780E-02  4.79534E-02
  8.80628E-02  4.43501E-02
  9.78476E-02  4.12044E-02
  1.07632E-01  3.84303E-02
  1.17417E-01  3.59628E-02
  1.36987E-01  3.17583E-02
  1.56556E-01  2.83038E-02
  1.76126E-01  2.54127E-02
  1.95695E-01  2.29570E-02
  2.15265E-01  2.08459E-02
  2.44619E-01  1.81841E-02
  2.73973E-01  1.59909E-02
  2.93543E-01  1.47334E-02
  3.42466E-01  1.21383E-02
  3.91390E-01  1.01301E-02
  4.30529E-01  8.83186E-03
  4.89238E-01  7.26486E-03
  5.87085E-01  5.36673E-03
  6.84933E-01  4.05882E-03
  7.82780E-01  3.13482E-03
  8.80628E-01  2.47245E-03
  9.78476E-01  1.99485E-03
  1.07632E+00  1.90920E-03
  1.17417E+00  1.90920E-03
  1.36987E+00  1.90920E-03
  1.56556E+00  1.90920E-03
  1.76126E+00  1.90920E-03
  1.95695E+00  1.90920E-03
  2.15265E+00  1.90920E-03
  2.44619E+00  1.90920E-03
  2.73973E+00  1.90920E-03
  2.93543E+00  1.90920E-03
  3.42466E+00  1.90920E-03
  3.91390E+00  1.90920E-03
  4.30529E+00  1.90920E-03
  4.89238E+00  1.90920E-03
  5.87085E+00  1.90920E-03
  6.84933E+00  1.90920E-03
  7.82780E+00  1.90920E-03
  8.80628E+00  1.90920E-03
  9.78476E+00  1.90920E-03
  1.07632E+01  1.90920E-03
  1.17417E+01  1.90920E-03
  1.36987E+01  1.90920E-03
  1.56556E+01  1.90920E-03
  1.76126E+01  1.90920E-03
  1.95695E+01  1.90920E-03
  2.15265E+01  1.90920E-03
  2.44619E+01  1.90920E-03
  2.73973E+01  1.90920E-03
  2.93543E+01  1.90920E-03
  3.42466E+01  1.90920E-03
  3.91390E+01  1.90920E-03
  4.30529E+01  1.90920E-03
  4.89238E+01  1.90920E-03
  5.87085E+01  1.90920E-03
  6.84933E+01  1.90920E-03
  7.82780E+01  1.90920E-03
  8.80628E+01  1.90920E-03
  9.78476E+01  1.90920E-03
  1.07632E+02  1.90920E-03
  1.17417E+02  1.90920E-03
  1.36987E+02  1.90920E-03
  1.56556E+02  1.90920E-03
  1.76126E+02  1.90920E-03
  1.95695E+02  1.90920E-03
  2.15265E+02  1.90920E-03
  2.44619E+02  1.90920E-03
  2.73973E+02  1.90920E-03
  2.93543E+02  1.90920E-03
  3.42466E+02  1.90920E-03
  3.91390E+02  1.90920E-03
  4.30529E+02  1.90920E-03
  4.89238E+02  1.90920E-03
  5.87085E+02  1.90920E-03
  6.84933E+02  1.90920E-03
  7.82780E+02  1.90920E-03
  8.80628E+02  1.90920E-03
  9.78476E+02  1.90920E-03
  1.07632E+03  1.90920E-03
  1.17417E+03  1.90920E-03
  1.36987E+03  1.90920E-03
  1.56556E+03  1.90920E-03
  1.76126E+03  1.90920E-03
  1.95695E+03  1.90920E-03
  2.15265E+03  1.90920E-03
  2.44619E+03  1.90920E-03
  2.73973E+03  1.90920E-03
  2.93543E+03  1.90920E-03
  3.42466E+03  1.90920E-03
  3.91390E+03  1.90920E-03
  4.30529E+03  1.90920E-03
  4.89238E+03  1.90920E-03
  5.87085E+03  1.90920E-03
  6.84933E+03  1.90920E-03
  7.82780E+03  1.90920E-03
  8.80628E+03  1.90920E-03
  9.78476E+03  1.90920E-03
  1.07632E+04  1.90920E-03
  1.17417E+04  1.90920E-03
  1.36987E+04  1.90920E-03
  1.56556E+04  1.90920E-03
  1.76126E+04  1.90920E-03
  1.95695E+04  1.90920E-03


==> anc/colstop/sbethe/sdbase/eshcor-55.tab <==
# Atomic number = 55   (Cs)   Projectile: electron
#
#  S(0) =  5.436712E+01
#  I(0) =  1.527874E+01 a.u. =  4.157557E+02 eV
#  D(0) =  1.238416E+00
#
#        Z =  5.50000E+01
#    EXPOT =  4.49743E+02 eV
#       S0 =  5.43671E+01
#   1-S0/Z =  1.15070E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.27060E-01
#    P( 2) = -4.08730E-01
#    P( 3) =  4.73520E-01
#    P( 4) = -2.47310E-01
#    P( 5) =  6.30830E-02
#    P( 6) = -6.47460E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.50413E-01
  2.15265E-04 -3.80144E-01
  2.44619E-04 -4.20982E-01
  2.73973E-04 -4.58042E-01
  2.93543E-04 -4.80833E-01
  3.42466E-04 -5.32950E-01
  3.91390E-04 -5.83706E-01
  4.30529E-04 -6.19696E-01
  4.89238E-04 -6.69257E-01
  5.87085E-04 -7.41157E-01
  6.84933E-04 -8.03152E-01
  7.82780E-04 -7.85604E-01
  8.80628E-04 -7.18858E-01
  9.78476E-04 -6.60499E-01
  1.07632E-03 -6.08840E-01
  1.17417E-03 -5.62561E-01
  1.36987E-03 -4.82486E-01
  1.56556E-03 -4.16464E-01
  1.76126E-03 -3.61364E-01
  1.95695E-03 -3.14259E-01
  2.15265E-03 -2.74418E-01
  2.44619E-03 -2.24902E-01
  2.73973E-03 -1.84861E-01
  2.93543E-03 -1.62170E-01
  3.42466E-03 -1.16081E-01
  3.91390E-03 -8.11610E-02
  4.30529E-03 -5.89790E-02
  4.89238E-03 -3.25587E-02
  5.87085E-03 -9.51727E-04
  6.84933E-03  2.09587E-02
  7.82780E-03  3.69520E-02
  8.80628E-03  4.91630E-02
  9.78476E-03  5.88639E-02
  1.07632E-02  6.63481E-02
  1.17417E-02  7.18280E-02
  1.36987E-02  7.86309E-02
  1.56556E-02  8.21083E-02
  1.76126E-02  8.36154E-02
  1.95695E-02  8.38540E-02
  2.15265E-02  8.36359E-02
  2.44619E-02  8.18902E-02
  2.73973E-02  7.95567E-02
  2.93543E-02  7.78782E-02
  3.42466E-02  7.36446E-02
  3.91390E-02  6.96260E-02
  4.30529E-02  6.66418E-02
  4.89238E-02  6.25588E-02
  5.87085E-02  5.66884E-02
  6.84933E-02  5.17662E-02
  7.82780E-02  4.75789E-02
  8.80628E-02  4.39678E-02
  9.78476E-02  4.08167E-02
  1.07632E-01  3.80393E-02
  1.17417E-01  3.55700E-02
  1.36987E-01  3.13650E-02
  1.56556E-01  2.79122E-02
  1.76126E-01  2.50230E-02
  1.95695E-01  2.25688E-02
  2.15265E-01  2.04583E-02
  2.44619E-01  1.77952E-02
  2.73973E-01  1.55980E-02
  2.93543E-01  1.43366E-02
  3.42466E-01  1.17275E-02
  3.91390E-01  9.70061E-03
  4.30529E-01  8.38497E-03
  4.89238E-01  6.78897E-03
  5.87085E-01  4.83784E-03
  6.84933E-01  3.47434E-03
  7.82780E-01  2.49437E-03
  8.80628E-01  1.77687E-03
  9.78476E-01  1.24562E-03
  1.07632E+00  1.14840E-03
  1.17417E+00  1.14840E-03
  1.36987E+00  1.14840E-03
  1.56556E+00  1.14840E-03
  1.76126E+00  1.14840E-03
  1.95695E+00  1.14840E-03
  2.15265E+00  1.14840E-03
  2.44619E+00  1.14840E-03
  2.73973E+00  1.14840E-03
  2.93543E+00  1.14840E-03
  3.42466E+00  1.14840E-03
  3.91390E+00  1.14840E-03
  4.30529E+00  1.14840E-03
  4.89238E+00  1.14840E-03
  5.87085E+00  1.14840E-03
  6.84933E+00  1.14840E-03
  7.82780E+00  1.14840E-03
  8.80628E+00  1.14840E-03
  9.78476E+00  1.14840E-03
  1.07632E+01  1.14840E-03
  1.17417E+01  1.14840E-03
  1.36987E+01  1.14840E-03
  1.56556E+01  1.14840E-03
  1.76126E+01  1.14840E-03
  1.95695E+01  1.14840E-03
  2.15265E+01  1.14840E-03
  2.44619E+01  1.14840E-03
  2.73973E+01  1.14840E-03
  2.93543E+01  1.14840E-03
  3.42466E+01  1.14840E-03
  3.91390E+01  1.14840E-03
  4.30529E+01  1.14840E-03
  4.89238E+01  1.14840E-03
  5.87085E+01  1.14840E-03
  6.84933E+01  1.14840E-03
  7.82780E+01  1.14840E-03
  8.80628E+01  1.14840E-03
  9.78476E+01  1.14840E-03
  1.07632E+02  1.14840E-03
  1.17417E+02  1.14840E-03
  1.36987E+02  1.14840E-03
  1.56556E+02  1.14840E-03
  1.76126E+02  1.14840E-03
  1.95695E+02  1.14840E-03
  2.15265E+02  1.14840E-03
  2.44619E+02  1.14840E-03
  2.73973E+02  1.14840E-03
  2.93543E+02  1.14840E-03
  3.42466E+02  1.14840E-03
  3.91390E+02  1.14840E-03
  4.30529E+02  1.14840E-03
  4.89238E+02  1.14840E-03
  5.87085E+02  1.14840E-03
  6.84933E+02  1.14840E-03
  7.82780E+02  1.14840E-03
  8.80628E+02  1.14840E-03
  9.78476E+02  1.14840E-03
  1.07632E+03  1.14840E-03
  1.17417E+03  1.14840E-03
  1.36987E+03  1.14840E-03
  1.56556E+03  1.14840E-03
  1.76126E+03  1.14840E-03
  1.95695E+03  1.14840E-03
  2.15265E+03  1.14840E-03
  2.44619E+03  1.14840E-03
  2.73973E+03  1.14840E-03
  2.93543E+03  1.14840E-03
  3.42466E+03  1.14840E-03
  3.91390E+03  1.14840E-03
  4.30529E+03  1.14840E-03
  4.89238E+03  1.14840E-03
  5.87085E+03  1.14840E-03
  6.84933E+03  1.14840E-03
  7.82780E+03  1.14840E-03
  8.80628E+03  1.14840E-03
  9.78476E+03  1.14840E-03
  1.07632E+04  1.14840E-03
  1.17417E+04  1.14840E-03
  1.36987E+04  1.14840E-03
  1.56556E+04  1.14840E-03
  1.76126E+04  1.14840E-03
  1.95695E+04  1.14840E-03


==> anc/colstop/sbethe/sdbase/eshcor-56.tab <==
# Atomic number = 56   (Ba)   Projectile: electron
#
#  S(0) =  5.534646E+01
#  I(0) =  1.497331E+01 a.u. =  4.074445E+02 eV
#  D(0) =  1.288868E+00
#
#        Z =  5.60000E+01
#    EXPOT =  4.41309E+02 eV
#       S0 =  5.53465E+01
#   1-S0/Z =  1.16700E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.12530E-01
#    P( 2) = -3.74410E-01
#    P( 3) =  4.39770E-01
#    P( 4) = -2.30780E-01
#    P( 5) =  5.91440E-02
#    P( 6) = -6.11750E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.83165E-01
  2.15265E-04 -4.15332E-01
  2.44619E-04 -4.56999E-01
  2.73973E-04 -4.94473E-01
  2.93543E-04 -5.17518E-01
  3.42466E-04 -5.69386E-01
  3.91390E-04 -6.18907E-01
  4.30529E-04 -6.55752E-01
  4.89238E-04 -7.04182E-01
  5.87085E-04 -7.76490E-01
  6.84933E-04 -8.38152E-01
  7.82780E-04 -8.00811E-01
  8.80628E-04 -7.33780E-01
  9.78476E-04 -6.75241E-01
  1.07632E-03 -6.23481E-01
  1.17417E-03 -5.77188E-01
  1.36987E-03 -4.97291E-01
  1.56556E-03 -4.30356E-01
  1.76126E-03 -3.75161E-01
  1.95695E-03 -3.27763E-01
  2.15265E-03 -2.87136E-01
  2.44619E-03 -2.36692E-01
  2.73973E-03 -1.95896E-01
  2.93543E-03 -1.72726E-01
  3.42466E-03 -1.25513E-01
  3.91390E-03 -8.96062E-02
  4.30529E-03 -6.67263E-02
  4.89238E-03 -3.94356E-02
  5.87085E-03 -6.71198E-03
  6.84933E-03  1.59631E-02
  7.82780E-03  3.24736E-02
  8.80628E-03  4.50268E-02
  9.78476E-03  5.49172E-02
  1.07632E-02  6.28322E-02
  1.17417E-02  6.88199E-02
  1.36987E-02  7.63172E-02
  1.56556E-02  8.02676E-02
  1.76126E-02  8.21154E-02
  1.95695E-02  8.26224E-02
  2.15265E-02  8.23172E-02
  2.44619E-02  8.08573E-02
  2.73973E-02  7.87110E-02
  2.93543E-02  7.71209E-02
  3.42466E-02  7.30281E-02
  3.91390E-02  6.90818E-02
  4.30529E-02  6.61283E-02
  4.89238E-02  6.20664E-02
  5.87085E-02  5.61987E-02
  6.84933E-02  5.12640E-02
  7.82780E-02  4.70603E-02
  8.80628E-02  4.34329E-02
  9.78476E-02  4.02667E-02
  1.07632E-01  3.74756E-02
  1.17417E-01  3.49943E-02
  1.36987E-01  3.07688E-02
  1.56556E-01  2.72989E-02
  1.76126E-01  2.43951E-02
  1.95695E-01  2.19277E-02
  2.15265E-01  1.98049E-02
  2.44619E-01  1.71248E-02
  2.73973E-01  1.49113E-02
  2.93543E-01  1.36392E-02
  3.42466E-01  1.10043E-02
  3.91390E-01  8.95218E-03
  4.30529E-01  7.61677E-03
  4.89238E-01  5.99178E-03
  5.87085E-01  3.99424E-03
  6.84933E-01  2.58685E-03
  7.82780E-01  1.56556E-03
  8.80628E-01  8.09217E-04
  9.78476E-01  2.41455E-04
  1.07632E+00  1.36500E-04
  1.17417E+00  1.36500E-04
  1.36987E+00  1.36500E-04
  1.56556E+00  1.36500E-04
  1.76126E+00  1.36500E-04
  1.95695E+00  1.36500E-04
  2.15265E+00  1.36500E-04
  2.44619E+00  1.36500E-04
  2.73973E+00  1.36500E-04
  2.93543E+00  1.36500E-04
  3.42466E+00  1.36500E-04
  3.91390E+00  1.36500E-04
  4.30529E+00  1.36500E-04
  4.89238E+00  1.36500E-04
  5.87085E+00  1.36500E-04
  6.84933E+00  1.36500E-04
  7.82780E+00  1.36500E-04
  8.80628E+00  1.36500E-04
  9.78476E+00  1.36500E-04
  1.07632E+01  1.36500E-04
  1.17417E+01  1.36500E-04
  1.36987E+01  1.36500E-04
  1.56556E+01  1.36500E-04
  1.76126E+01  1.36500E-04
  1.95695E+01  1.36500E-04
  2.15265E+01  1.36500E-04
  2.44619E+01  1.36500E-04
  2.73973E+01  1.36500E-04
  2.93543E+01  1.36500E-04
  3.42466E+01  1.36500E-04
  3.91390E+01  1.36500E-04
  4.30529E+01  1.36500E-04
  4.89238E+01  1.36500E-04
  5.87085E+01  1.36500E-04
  6.84933E+01  1.36500E-04
  7.82780E+01  1.36500E-04
  8.80628E+01  1.36500E-04
  9.78476E+01  1.36500E-04
  1.07632E+02  1.36500E-04
  1.17417E+02  1.36500E-04
  1.36987E+02  1.36500E-04
  1.56556E+02  1.36500E-04
  1.76126E+02  1.36500E-04
  1.95695E+02  1.36500E-04
  2.15265E+02  1.36500E-04
  2.44619E+02  1.36500E-04
  2.73973E+02  1.36500E-04
  2.93543E+02  1.36500E-04
  3.42466E+02  1.36500E-04
  3.91390E+02  1.36500E-04
  4.30529E+02  1.36500E-04
  4.89238E+02  1.36500E-04
  5.87085E+02  1.36500E-04
  6.84933E+02  1.36500E-04
  7.82780E+02  1.36500E-04
  8.80628E+02  1.36500E-04
  9.78476E+02  1.36500E-04
  1.07632E+03  1.36500E-04
  1.17417E+03  1.36500E-04
  1.36987E+03  1.36500E-04
  1.56556E+03  1.36500E-04
  1.76126E+03  1.36500E-04
  1.95695E+03  1.36500E-04
  2.15265E+03  1.36500E-04
  2.44619E+03  1.36500E-04
  2.73973E+03  1.36500E-04
  2.93543E+03  1.36500E-04
  3.42466E+03  1.36500E-04
  3.91390E+03  1.36500E-04
  4.30529E+03  1.36500E-04
  4.89238E+03  1.36500E-04
  5.87085E+03  1.36500E-04
  6.84933E+03  1.36500E-04
  7.82780E+03  1.36500E-04
  8.80628E+03  1.36500E-04
  9.78476E+03  1.36500E-04
  1.07632E+04  1.36500E-04
  1.17417E+04  1.36500E-04
  1.36987E+04  1.36500E-04
  1.56556E+04  1.36500E-04
  1.76126E+04  1.36500E-04
  1.95695E+04  1.36500E-04


==> anc/colstop/sbethe/sdbase/eshcor-57.tab <==
# Atomic number = 57   (La)   Projectile: electron
#
#  S(0) =  5.638370E+01
#  I(0) =  1.502167E+01 a.u. =  4.087605E+02 eV
#  D(0) =  6.102877E-01
#
#        Z =  5.70000E+01
#    EXPOT =  4.42470E+02 eV
#       S0 =  5.63837E+01
#   1-S0/Z =  1.08120E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.13250E-01
#    P( 2) = -3.75810E-01
#    P( 3) =  4.41430E-01
#    P( 4) = -2.31950E-01
#    P( 5) =  5.96070E-02
#    P( 6) = -6.19310E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.79686E-01
  2.15265E-04 -4.16887E-01
  2.44619E-04 -4.61756E-01
  2.73973E-04 -5.00420E-01
  2.93543E-04 -5.24086E-01
  3.42466E-04 -5.77215E-01
  3.91390E-04 -6.25537E-01
  4.30529E-04 -6.62894E-01
  4.89238E-04 -7.12063E-01
  5.87085E-04 -7.84135E-01
  6.84933E-04 -8.45831E-01
  7.82780E-04 -8.13790E-01
  8.80628E-04 -7.46591E-01
  9.78476E-04 -6.87925E-01
  1.07632E-03 -6.36103E-01
  1.17417E-03 -5.89814E-01
  1.36987E-03 -5.10114E-01
  1.56556E-03 -4.43164E-01
  1.76126E-03 -3.87290E-01
  1.95695E-03 -3.39761E-01
  2.15265E-03 -2.98470E-01
  2.44619E-03 -2.47416E-01
  2.73973E-03 -2.05796E-01
  2.93543E-03 -1.82208E-01
  3.42466E-03 -1.33990E-01
  3.91390E-03 -9.71854E-02
  4.30529E-03 -7.36673E-02
  4.89238E-03 -4.55363E-02
  5.87085E-03 -1.17260E-02
  6.84933E-03  1.16805E-02
  7.82780E-03  2.87109E-02
  8.80628E-03  4.16065E-02
  9.78476E-03  5.17136E-02
  1.07632E-02  5.99122E-02
  1.17417E-02  6.62936E-02
  1.36987E-02  7.45554E-02
  1.56556E-02  7.89933E-02
  1.76126E-02  8.12035E-02
  1.95695E-02  8.19945E-02
  2.15265E-02  8.20563E-02
  2.44619E-02  8.08341E-02
  2.73973E-02  7.88354E-02
  2.93543E-02  7.73126E-02
  3.42466E-02  7.33232E-02
  3.91390E-02  6.94279E-02
  4.30529E-02  6.64953E-02
  4.89238E-02  6.24469E-02
  5.87085E-02  5.65796E-02
  6.84933E-02  5.16348E-02
  7.82780E-02  4.74183E-02
  8.80628E-02  4.37781E-02
  9.78476E-02  4.05999E-02
  1.07632E-01  3.77981E-02
  1.17417E-01  3.53071E-02
  1.36987E-01  3.10655E-02
  1.56556E-01  2.75827E-02
  1.76126E-01  2.46685E-02
  1.95695E-01  2.21926E-02
  2.15265E-01  2.00627E-02
  2.44619E-01  1.73739E-02
  2.73973E-01  1.51535E-02
  2.93543E-01  1.38776E-02
  3.42466E-01  1.12349E-02
  3.91390E-01  9.17686E-03
  4.30529E-01  7.83763E-03
  4.89238E-01  6.20800E-03
  5.87085E-01  4.20465E-03
  6.84933E-01  2.79298E-03
  7.82780E-01  1.76835E-03
  8.80628E-01  1.00931E-03
  9.78476E-01  4.39301E-04
  1.07632E+00  3.33900E-04
  1.17417E+00  3.33900E-04
  1.36987E+00  3.33900E-04
  1.56556E+00  3.33900E-04
  1.76126E+00  3.33900E-04
  1.95695E+00  3.33900E-04
  2.15265E+00  3.33900E-04
  2.44619E+00  3.33900E-04
  2.73973E+00  3.33900E-04
  2.93543E+00  3.33900E-04
  3.42466E+00  3.33900E-04
  3.91390E+00  3.33900E-04
  4.30529E+00  3.33900E-04
  4.89238E+00  3.33900E-04
  5.87085E+00  3.33900E-04
  6.84933E+00  3.33900E-04
  7.82780E+00  3.33900E-04
  8.80628E+00  3.33900E-04
  9.78476E+00  3.33900E-04
  1.07632E+01  3.33900E-04
  1.17417E+01  3.33900E-04
  1.36987E+01  3.33900E-04
  1.56556E+01  3.33900E-04
  1.76126E+01  3.33900E-04
  1.95695E+01  3.33900E-04
  2.15265E+01  3.33900E-04
  2.44619E+01  3.33900E-04
  2.73973E+01  3.33900E-04
  2.93543E+01  3.33900E-04
  3.42466E+01  3.33900E-04
  3.91390E+01  3.33900E-04
  4.30529E+01  3.33900E-04
  4.89238E+01  3.33900E-04
  5.87085E+01  3.33900E-04
  6.84933E+01  3.33900E-04
  7.82780E+01  3.33900E-04
  8.80628E+01  3.33900E-04
  9.78476E+01  3.33900E-04
  1.07632E+02  3.33900E-04
  1.17417E+02  3.33900E-04
  1.36987E+02  3.33900E-04
  1.56556E+02  3.33900E-04
  1.76126E+02  3.33900E-04
  1.95695E+02  3.33900E-04
  2.15265E+02  3.33900E-04
  2.44619E+02  3.33900E-04
  2.73973E+02  3.33900E-04
  2.93543E+02  3.33900E-04
  3.42466E+02  3.33900E-04
  3.91390E+02  3.33900E-04
  4.30529E+02  3.33900E-04
  4.89238E+02  3.33900E-04
  5.87085E+02  3.33900E-04
  6.84933E+02  3.33900E-04
  7.82780E+02  3.33900E-04
  8.80628E+02  3.33900E-04
  9.78476E+02  3.33900E-04
  1.07632E+03  3.33900E-04
  1.17417E+03  3.33900E-04
  1.36987E+03  3.33900E-04
  1.56556E+03  3.33900E-04
  1.76126E+03  3.33900E-04
  1.95695E+03  3.33900E-04
  2.15265E+03  3.33900E-04
  2.44619E+03  3.33900E-04
  2.73973E+03  3.33900E-04
  2.93543E+03  3.33900E-04
  3.42466E+03  3.33900E-04
  3.91390E+03  3.33900E-04
  4.30529E+03  3.33900E-04
  4.89238E+03  3.33900E-04
  5.87085E+03  3.33900E-04
  6.84933E+03  3.33900E-04
  7.82780E+03  3.33900E-04
  8.80628E+03  3.33900E-04
  9.78476E+03  3.33900E-04
  1.07632E+04  3.33900E-04
  1.17417E+04  3.33900E-04
  1.36987E+04  3.33900E-04
  1.56556E+04  3.33900E-04
  1.76126E+04  3.33900E-04
  1.95695E+04  3.33900E-04


==> anc/colstop/sbethe/sdbase/eshcor-58.tab <==
# Atomic number = 58   (Ce)   Projectile: electron
#
#  S(0) =  5.734598E+01
#  I(0) =  1.532098E+01 a.u. =  4.169051E+02 eV
#  D(0) =  7.904766E-01
#
#        Z =  5.80000E+01
#    EXPOT =  4.52166E+02 eV
#       S0 =  5.73460E+01
#   1-S0/Z =  1.12760E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.13240E-01
#    P( 2) = -3.75370E-01
#    P( 3) =  4.41110E-01
#    P( 4) = -2.31980E-01
#    P( 5) =  5.97360E-02
#    P( 6) = -6.22910E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.68909E-01
  2.15265E-04 -3.96192E-01
  2.44619E-04 -4.43958E-01
  2.73973E-04 -4.82202E-01
  2.93543E-04 -5.05582E-01
  3.42466E-04 -5.58361E-01
  3.91390E-04 -6.04512E-01
  4.30529E-04 -6.41499E-01
  4.89238E-04 -6.91355E-01
  5.87085E-04 -7.63134E-01
  6.84933E-04 -8.25233E-01
  7.82780E-04 -8.13737E-01
  8.80628E-04 -7.46933E-01
  9.78476E-04 -6.88692E-01
  1.07632E-03 -6.37327E-01
  1.17417E-03 -5.91541E-01
  1.36987E-03 -5.12942E-01
  1.56556E-03 -4.47177E-01
  1.76126E-03 -3.91158E-01
  1.95695E-03 -3.44251E-01
  2.15265E-03 -3.03391E-01
  2.44619E-03 -2.51993E-01
  2.73973E-03 -2.10174E-01
  2.93543E-03 -1.86570E-01
  3.42466E-03 -1.38086E-01
  3.91390E-03 -1.00979E-01
  4.30529E-03 -7.72056E-02
  4.89238E-03 -4.87183E-02
  5.87085E-03 -1.44061E-02
  6.84933E-03  9.36900E-03
  7.82780E-03  2.66417E-02
  8.80628E-03  3.96810E-02
  9.78476E-03  4.98488E-02
  1.07632E-02  5.80653E-02
  1.17417E-02  6.46915E-02
  1.36987E-02  7.35351E-02
  1.56556E-02  7.83476E-02
  1.76126E-02  8.08258E-02
  1.95695E-02  8.18195E-02
  2.15265E-02  8.21880E-02
  2.44619E-02  8.11472E-02
  2.73973E-02  7.92569E-02
  2.93543E-02  7.77812E-02
  3.42466E-02  7.38578E-02
  3.91390E-02  6.99873E-02
  4.30529E-02  6.70593E-02
  4.89238E-02  6.30053E-02
  5.87085E-02  5.71143E-02
  6.84933E-02  5.21417E-02
  7.82780E-02  4.78983E-02
  8.80628E-02  4.42337E-02
  9.78476E-02  4.10340E-02
  1.07632E-01  3.82132E-02
  1.17417E-01  3.57054E-02
  1.36987E-01  3.14355E-02
  1.56556E-01  2.79303E-02
  1.76126E-01  2.49977E-02
  1.95695E-01  2.25065E-02
  2.15265E-01  2.03638E-02
  2.44619E-01  1.76590E-02
  2.73973E-01  1.54255E-02
  2.93543E-01  1.41422E-02
  3.42466E-01  1.14841E-02
  3.91390E-01  9.41387E-03
  4.30529E-01  8.06657E-03
  4.89238E-01  6.42683E-03
  5.87085E-01  4.41026E-03
  6.84933E-01  2.98834E-03
  7.82780E-01  1.95541E-03
  8.80628E-01  1.18944E-03
  9.78476E-01  6.13497E-04
  1.07632E+00  5.06900E-04
  1.17417E+00  5.06900E-04
  1.36987E+00  5.06900E-04
  1.56556E+00  5.06900E-04
  1.76126E+00  5.06900E-04
  1.95695E+00  5.06900E-04
  2.15265E+00  5.06900E-04
  2.44619E+00  5.06900E-04
  2.73973E+00  5.06900E-04
  2.93543E+00  5.06900E-04
  3.42466E+00  5.06900E-04
  3.91390E+00  5.06900E-04
  4.30529E+00  5.06900E-04
  4.89238E+00  5.06900E-04
  5.87085E+00  5.06900E-04
  6.84933E+00  5.06900E-04
  7.82780E+00  5.06900E-04
  8.80628E+00  5.06900E-04
  9.78476E+00  5.06900E-04
  1.07632E+01  5.06900E-04
  1.17417E+01  5.06900E-04
  1.36987E+01  5.06900E-04
  1.56556E+01  5.06900E-04
  1.76126E+01  5.06900E-04
  1.95695E+01  5.06900E-04
  2.15265E+01  5.06900E-04
  2.44619E+01  5.06900E-04
  2.73973E+01  5.06900E-04
  2.93543E+01  5.06900E-04
  3.42466E+01  5.06900E-04
  3.91390E+01  5.06900E-04
  4.30529E+01  5.06900E-04
  4.89238E+01  5.06900E-04
  5.87085E+01  5.06900E-04
  6.84933E+01  5.06900E-04
  7.82780E+01  5.06900E-04
  8.80628E+01  5.06900E-04
  9.78476E+01  5.06900E-04
  1.07632E+02  5.06900E-04
  1.17417E+02  5.06900E-04
  1.36987E+02  5.06900E-04
  1.56556E+02  5.06900E-04
  1.76126E+02  5.06900E-04
  1.95695E+02  5.06900E-04
  2.15265E+02  5.06900E-04
  2.44619E+02  5.06900E-04
  2.73973E+02  5.06900E-04
  2.93543E+02  5.06900E-04
  3.42466E+02  5.06900E-04
  3.91390E+02  5.06900E-04
  4.30529E+02  5.06900E-04
  4.89238E+02  5.06900E-04
  5.87085E+02  5.06900E-04
  6.84933E+02  5.06900E-04
  7.82780E+02  5.06900E-04
  8.80628E+02  5.06900E-04
  9.78476E+02  5.06900E-04
  1.07632E+03  5.06900E-04
  1.17417E+03  5.06900E-04
  1.36987E+03  5.06900E-04
  1.56556E+03  5.06900E-04
  1.76126E+03  5.06900E-04
  1.95695E+03  5.06900E-04
  2.15265E+03  5.06900E-04
  2.44619E+03  5.06900E-04
  2.73973E+03  5.06900E-04
  2.93543E+03  5.06900E-04
  3.42466E+03  5.06900E-04
  3.91390E+03  5.06900E-04
  4.30529E+03  5.06900E-04
  4.89238E+03  5.06900E-04
  5.87085E+03  5.06900E-04
  6.84933E+03  5.06900E-04
  7.82780E+03  5.06900E-04
  8.80628E+03  5.06900E-04
  9.78476E+03  5.06900E-04
  1.07632E+04  5.06900E-04
  1.17417E+04  5.06900E-04
  1.36987E+04  5.06900E-04
  1.56556E+04  5.06900E-04
  1.76126E+04  5.06900E-04
  1.95695E+04  5.06900E-04


==> anc/colstop/sbethe/sdbase/eshcor-59.tab <==
# Atomic number = 59   (Pr)   Projectile: electron
#
#  S(0) =  5.830656E+01
#  I(0) =  1.563309E+01 a.u. =  4.253980E+02 eV
#  D(0) =  9.124602E-01
#
#        Z =  5.90000E+01
#    EXPOT =  4.62563E+02 eV
#       S0 =  5.83066E+01
#   1-S0/Z =  1.17530E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.13350E-01
#    P( 2) = -3.75090E-01
#    P( 3) =  4.39480E-01
#    P( 4) = -2.30600E-01
#    P( 5) =  5.93420E-02
#    P( 6) = -6.19930E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.58224E-01
  2.15265E-04 -3.80064E-01
  2.44619E-04 -4.26541E-01
  2.73973E-04 -4.64568E-01
  2.93543E-04 -4.87550E-01
  3.42466E-04 -5.39661E-01
  3.91390E-04 -5.85547E-01
  4.30529E-04 -6.20824E-01
  4.89238E-04 -6.70368E-01
  5.87085E-04 -7.41500E-01
  6.84933E-04 -8.03959E-01
  7.82780E-04 -8.13875E-01
  8.80628E-04 -7.47353E-01
  9.78476E-04 -6.89408E-01
  1.07632E-03 -6.38393E-01
  1.17417E-03 -5.93007E-01
  1.36987E-03 -5.15339E-01
  1.56556E-03 -4.50614E-01
  1.76126E-03 -3.95216E-01
  1.95695E-03 -3.48432E-01
  2.15265E-03 -3.07991E-01
  2.44619E-03 -2.56656E-01
  2.73973E-03 -2.14786E-01
  2.93543E-03 -1.90957E-01
  3.42466E-03 -1.42297E-01
  3.91390E-03 -1.04961E-01
  4.30529E-03 -8.09839E-02
  4.89238E-03 -5.21956E-02
  5.87085E-03 -1.74480E-02
  6.84933E-03  6.65270E-03
  7.82780E-03  2.41539E-02
  8.80628E-03  3.73278E-02
  9.78476E-03  4.75606E-02
  1.07632E-02  5.57823E-02
  1.17417E-02  6.25398E-02
  1.36987E-02  7.18966E-02
  1.56556E-02  7.70786E-02
  1.76126E-02  7.98110E-02
  1.95695E-02  8.10034E-02
  2.15265E-02  8.11383E-02
  2.44619E-02  8.03393E-02
  2.73973E-02  7.86073E-02
  2.93543E-02  7.72069E-02
  3.42466E-02  7.34057E-02
  3.91390E-02  6.96010E-02
  4.30529E-02  6.67033E-02
  4.89238E-02  6.26731E-02
  5.87085E-02  5.67937E-02
  6.84933E-02  5.18180E-02
  7.82780E-02  4.75671E-02
  8.80628E-02  4.38940E-02
  9.78476E-02  4.06864E-02
  1.07632E-01  3.78588E-02
  1.17417E-01  3.53455E-02
  1.36987E-01  3.10679E-02
  1.56556E-01  2.75586E-02
  1.76126E-01  2.46245E-02
  1.95695E-01  2.21339E-02
  2.15265E-01  1.99931E-02
  2.44619E-01  1.72928E-02
  2.73973E-01  1.50652E-02
  2.93543E-01  1.37862E-02
  3.42466E-01  1.11397E-02
  3.91390E-01  9.08133E-03
  4.30529E-01  7.74337E-03
  4.89238E-01  6.11711E-03
  5.87085E-01  4.12120E-03
  6.84933E-01  2.71765E-03
  7.82780E-01  1.70104E-03
  8.80628E-01  9.49577E-04
  9.78476E-01  3.86623E-04
  1.07632E+00  2.82700E-04
  1.17417E+00  2.82700E-04
  1.36987E+00  2.82700E-04
  1.56556E+00  2.82700E-04
  1.76126E+00  2.82700E-04
  1.95695E+00  2.82700E-04
  2.15265E+00  2.82700E-04
  2.44619E+00  2.82700E-04
  2.73973E+00  2.82700E-04
  2.93543E+00  2.82700E-04
  3.42466E+00  2.82700E-04
  3.91390E+00  2.82700E-04
  4.30529E+00  2.82700E-04
  4.89238E+00  2.82700E-04
  5.87085E+00  2.82700E-04
  6.84933E+00  2.82700E-04
  7.82780E+00  2.82700E-04
  8.80628E+00  2.82700E-04
  9.78476E+00  2.82700E-04
  1.07632E+01  2.82700E-04
  1.17417E+01  2.82700E-04
  1.36987E+01  2.82700E-04
  1.56556E+01  2.82700E-04
  1.76126E+01  2.82700E-04
  1.95695E+01  2.82700E-04
  2.15265E+01  2.82700E-04
  2.44619E+01  2.82700E-04
  2.73973E+01  2.82700E-04
  2.93543E+01  2.82700E-04
  3.42466E+01  2.82700E-04
  3.91390E+01  2.82700E-04
  4.30529E+01  2.82700E-04
  4.89238E+01  2.82700E-04
  5.87085E+01  2.82700E-04
  6.84933E+01  2.82700E-04
  7.82780E+01  2.82700E-04
  8.80628E+01  2.82700E-04
  9.78476E+01  2.82700E-04
  1.07632E+02  2.82700E-04
  1.17417E+02  2.82700E-04
  1.36987E+02  2.82700E-04
  1.56556E+02  2.82700E-04
  1.76126E+02  2.82700E-04
  1.95695E+02  2.82700E-04
  2.15265E+02  2.82700E-04
  2.44619E+02  2.82700E-04
  2.73973E+02  2.82700E-04
  2.93543E+02  2.82700E-04
  3.42466E+02  2.82700E-04
  3.91390E+02  2.82700E-04
  4.30529E+02  2.82700E-04
  4.89238E+02  2.82700E-04
  5.87085E+02  2.82700E-04
  6.84933E+02  2.82700E-04
  7.82780E+02  2.82700E-04
  8.80628E+02  2.82700E-04
  9.78476E+02  2.82700E-04
  1.07632E+03  2.82700E-04
  1.17417E+03  2.82700E-04
  1.36987E+03  2.82700E-04
  1.56556E+03  2.82700E-04
  1.76126E+03  2.82700E-04
  1.95695E+03  2.82700E-04
  2.15265E+03  2.82700E-04
  2.44619E+03  2.82700E-04
  2.73973E+03  2.82700E-04
  2.93543E+03  2.82700E-04
  3.42466E+03  2.82700E-04
  3.91390E+03  2.82700E-04
  4.30529E+03  2.82700E-04
  4.89238E+03  2.82700E-04
  5.87085E+03  2.82700E-04
  6.84933E+03  2.82700E-04
  7.82780E+03  2.82700E-04
  8.80628E+03  2.82700E-04
  9.78476E+03  2.82700E-04
  1.07632E+04  2.82700E-04
  1.17417E+04  2.82700E-04
  1.36987E+04  2.82700E-04
  1.56556E+04  2.82700E-04
  1.76126E+04  2.82700E-04
  1.95695E+04  2.82700E-04


==> anc/colstop/sbethe/sdbase/eshcor-60.tab <==
# Atomic number = 60   (Nd)   Projectile: electron
#
#  S(0) =  5.926626E+01
#  I(0) =  1.595555E+01 a.u. =  4.341726E+02 eV
#  D(0) =  1.118597E+00
#
#        Z =  6.00000E+01
#    EXPOT =  4.72985E+02 eV
#       S0 =  5.92663E+01
#   1-S0/Z =  1.22290E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.17600E-01
#    P( 2) = -3.85320E-01
#    P( 3) =  4.49550E-01
#    P( 4) = -2.35520E-01
#    P( 5) =  6.05890E-02
#    P( 6) = -6.33450E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.47775E-01
  2.15265E-04 -3.69440E-01
  2.44619E-04 -4.09454E-01
  2.73973E-04 -4.47664E-01
  2.93543E-04 -4.70229E-01
  3.42466E-04 -5.21423E-01
  3.91390E-04 -5.66805E-01
  4.30529E-04 -5.99694E-01
  4.89238E-04 -6.49362E-01
  5.87085E-04 -7.19774E-01
  6.84933E-04 -7.82396E-01
  7.82780E-04 -8.13131E-01
  8.80628E-04 -7.46757E-01
  9.78476E-04 -6.89006E-01
  1.07632E-03 -6.38236E-01
  1.17417E-03 -5.93145E-01
  1.36987E-03 -5.16219E-01
  1.56556E-03 -4.52392E-01
  1.76126E-03 -3.97968E-01
  1.95695E-03 -3.51042E-01
  2.15265E-03 -3.11099E-01
  2.44619E-03 -2.59961E-01
  2.73973E-03 -2.18117E-01
  2.93543E-03 -1.94192E-01
  3.42466E-03 -1.45373E-01
  3.91390E-03 -1.07862E-01
  4.30529E-03 -8.37263E-02
  4.89238E-03 -5.46945E-02
  5.87085E-03 -1.95690E-02
  6.84933E-03  4.82602E-03
  7.82780E-03  2.25265E-02
  8.80628E-03  3.58289E-02
  9.78476E-03  4.61253E-02
  1.07632E-02  5.43581E-02
  1.17417E-02  6.11251E-02
  1.36987E-02  7.08853E-02
  1.56556E-02  7.64724E-02
  1.76126E-02  7.94694E-02
  1.95695E-02  8.08531E-02
  2.15265E-02  8.15642E-02
  2.44619E-02  8.09138E-02
  2.73973E-02  7.92671E-02
  2.93543E-02  7.79020E-02
  3.42466E-02  7.41451E-02
  3.91390E-02  7.03501E-02
  4.30529E-02  6.74475E-02
  4.89238E-02  6.34000E-02
  5.87085E-02  5.74811E-02
  6.84933E-02  5.24641E-02
  7.82780E-02  4.81744E-02
  8.80628E-02  4.44665E-02
  9.78476E-02  4.12279E-02
  1.07632E-01  3.83727E-02
  1.17417E-01  3.58349E-02
  1.36987E-01  3.15163E-02
  1.56556E-01  2.79741E-02
  1.76126E-01  2.50136E-02
  1.95695E-01  2.25013E-02
  2.15265E-01  2.03427E-02
  2.44619E-01  1.76212E-02
  2.73973E-01  1.53775E-02
  2.93543E-01  1.40898E-02
  3.42466E-01  1.14271E-02
  3.91390E-01  9.35834E-03
  4.30529E-01  8.01484E-03
  4.89238E-01  6.38355E-03
  5.87085E-01  4.38499E-03
  6.84933E-01  2.98300E-03
  7.82780E-01  1.97028E-03
  8.80628E-01  1.22405E-03
  9.78476E-01  6.67052E-04
  1.07632E+00  5.64500E-04
  1.17417E+00  5.64500E-04
  1.36987E+00  5.64500E-04
  1.56556E+00  5.64500E-04
  1.76126E+00  5.64500E-04
  1.95695E+00  5.64500E-04
  2.15265E+00  5.64500E-04
  2.44619E+00  5.64500E-04
  2.73973E+00  5.64500E-04
  2.93543E+00  5.64500E-04
  3.42466E+00  5.64500E-04
  3.91390E+00  5.64500E-04
  4.30529E+00  5.64500E-04
  4.89238E+00  5.64500E-04
  5.87085E+00  5.64500E-04
  6.84933E+00  5.64500E-04
  7.82780E+00  5.64500E-04
  8.80628E+00  5.64500E-04
  9.78476E+00  5.64500E-04
  1.07632E+01  5.64500E-04
  1.17417E+01  5.64500E-04
  1.36987E+01  5.64500E-04
  1.56556E+01  5.64500E-04
  1.76126E+01  5.64500E-04
  1.95695E+01  5.64500E-04
  2.15265E+01  5.64500E-04
  2.44619E+01  5.64500E-04
  2.73973E+01  5.64500E-04
  2.93543E+01  5.64500E-04
  3.42466E+01  5.64500E-04
  3.91390E+01  5.64500E-04
  4.30529E+01  5.64500E-04
  4.89238E+01  5.64500E-04
  5.87085E+01  5.64500E-04
  6.84933E+01  5.64500E-04
  7.82780E+01  5.64500E-04
  8.80628E+01  5.64500E-04
  9.78476E+01  5.64500E-04
  1.07632E+02  5.64500E-04
  1.17417E+02  5.64500E-04
  1.36987E+02  5.64500E-04
  1.56556E+02  5.64500E-04
  1.76126E+02  5.64500E-04
  1.95695E+02  5.64500E-04
  2.15265E+02  5.64500E-04
  2.44619E+02  5.64500E-04
  2.73973E+02  5.64500E-04
  2.93543E+02  5.64500E-04
  3.42466E+02  5.64500E-04
  3.91390E+02  5.64500E-04
  4.30529E+02  5.64500E-04
  4.89238E+02  5.64500E-04
  5.87085E+02  5.64500E-04
  6.84933E+02  5.64500E-04
  7.82780E+02  5.64500E-04
  8.80628E+02  5.64500E-04
  9.78476E+02  5.64500E-04
  1.07632E+03  5.64500E-04
  1.17417E+03  5.64500E-04
  1.36987E+03  5.64500E-04
  1.56556E+03  5.64500E-04
  1.76126E+03  5.64500E-04
  1.95695E+03  5.64500E-04
  2.15265E+03  5.64500E-04
  2.44619E+03  5.64500E-04
  2.73973E+03  5.64500E-04
  2.93543E+03  5.64500E-04
  3.42466E+03  5.64500E-04
  3.91390E+03  5.64500E-04
  4.30529E+03  5.64500E-04
  4.89238E+03  5.64500E-04
  5.87085E+03  5.64500E-04
  6.84933E+03  5.64500E-04
  7.82780E+03  5.64500E-04
  8.80628E+03  5.64500E-04
  9.78476E+03  5.64500E-04
  1.07632E+04  5.64500E-04
  1.17417E+04  5.64500E-04
  1.36987E+04  5.64500E-04
  1.56556E+04  5.64500E-04
  1.76126E+04  5.64500E-04
  1.95695E+04  5.64500E-04


==> anc/colstop/sbethe/sdbase/eshcor-61.tab <==
# Atomic number = 61   (Pm)   Projectile: electron
#
#  S(0) =  6.022546E+01
#  I(0) =  1.628671E+01 a.u. =  4.431840E+02 eV
#  D(0) =  1.323872E+00
#
#        Z =  6.10000E+01
#    EXPOT =  4.83694E+02 eV
#       S0 =  6.02255E+01
#   1-S0/Z =  1.26970E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.03580E-01
#    P( 2) = -3.41100E-01
#    P( 3) =  3.96900E-01
#    P( 4) = -2.05460E-01
#    P( 5) =  5.23440E-02
#    P( 6) = -5.46500E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.37620E-01
  2.15265E-04 -3.59046E-01
  2.44619E-04 -3.92423E-01
  2.73973E-04 -4.31491E-01
  2.93543E-04 -4.53716E-01
  3.42466E-04 -5.03829E-01
  3.91390E-04 -5.48509E-01
  4.30529E-04 -5.81060E-01
  4.89238E-04 -6.28846E-01
  5.87085E-04 -6.98859E-01
  6.84933E-04 -7.60802E-01
  7.82780E-04 -8.12359E-01
  8.80628E-04 -7.46016E-01
  9.78476E-04 -6.88362E-01
  1.07632E-03 -6.37723E-01
  1.17417E-03 -5.92833E-01
  1.36987E-03 -5.16470E-01
  1.56556E-03 -4.53371E-01
  1.76126E-03 -3.99807E-01
  1.95695E-03 -3.53290E-01
  2.15265E-03 -3.13516E-01
  2.44619E-03 -2.62897E-01
  2.73973E-03 -2.20976E-01
  2.93543E-03 -1.97053E-01
  3.42466E-03 -1.48032E-01
  3.91390E-03 -1.10395E-01
  4.30529E-03 -8.61388E-02
  4.89238E-03 -5.69067E-02
  5.87085E-03 -2.14640E-02
  6.84933E-03  3.18874E-03
  7.82780E-03  2.10714E-02
  8.80628E-03  3.44907E-02
  9.78476E-03  4.48574E-02
  1.07632E-02  5.30979E-02
  1.17417E-02  5.98465E-02
  1.36987E-02  6.98605E-02
  1.56556E-02  7.58686E-02
  1.76126E-02  7.91200E-02
  1.95695E-02  8.07018E-02
  2.15265E-02  8.12887E-02
  2.44619E-02  8.08402E-02
  2.73973E-02  7.93490E-02
  2.93543E-02  7.80642E-02
  3.42466E-02  7.44451E-02
  3.91390E-02  7.07249E-02
  4.30529E-02  6.78537E-02
  4.89238E-02  6.38247E-02
  5.87085E-02  5.78980E-02
  6.84933E-02  5.28553E-02
  7.82780E-02  4.85368E-02
  8.80628E-02  4.48022E-02
  9.78476E-02  4.15409E-02
  1.07632E-01  3.86672E-02
  1.17417E-01  3.61148E-02
  1.36987E-01  3.17762E-02
  1.56556E-01  2.82233E-02
  1.76126E-01  2.52580E-02
  1.95695E-01  2.27450E-02
  2.15265E-01  2.05880E-02
  2.44619E-01  1.78714E-02
  2.73973E-01  1.56339E-02
  2.93543E-01  1.43505E-02
  3.42466E-01  1.16977E-02
  3.91390E-01  9.63662E-03
  4.30529E-01  8.29752E-03
  4.89238E-01  6.66996E-03
  5.87085E-01  4.67104E-03
  6.84933E-01  3.26244E-03
  7.82780E-01  2.23870E-03
  8.80628E-01  1.47841E-03
  9.78476E-01  9.05299E-04
  1.07632E+00  7.99000E-04
  1.17417E+00  7.99000E-04
  1.36987E+00  7.99000E-04
  1.56556E+00  7.99000E-04
  1.76126E+00  7.99000E-04
  1.95695E+00  7.99000E-04
  2.15265E+00  7.99000E-04
  2.44619E+00  7.99000E-04
  2.73973E+00  7.99000E-04
  2.93543E+00  7.99000E-04
  3.42466E+00  7.99000E-04
  3.91390E+00  7.99000E-04
  4.30529E+00  7.99000E-04
  4.89238E+00  7.99000E-04
  5.87085E+00  7.99000E-04
  6.84933E+00  7.99000E-04
  7.82780E+00  7.99000E-04
  8.80628E+00  7.99000E-04
  9.78476E+00  7.99000E-04
  1.07632E+01  7.99000E-04
  1.17417E+01  7.99000E-04
  1.36987E+01  7.99000E-04
  1.56556E+01  7.99000E-04
  1.76126E+01  7.99000E-04
  1.95695E+01  7.99000E-04
  2.15265E+01  7.99000E-04
  2.44619E+01  7.99000E-04
  2.73973E+01  7.99000E-04
  2.93543E+01  7.99000E-04
  3.42466E+01  7.99000E-04
  3.91390E+01  7.99000E-04
  4.30529E+01  7.99000E-04
  4.89238E+01  7.99000E-04
  5.87085E+01  7.99000E-04
  6.84933E+01  7.99000E-04
  7.82780E+01  7.99000E-04
  8.80628E+01  7.99000E-04
  9.78476E+01  7.99000E-04
  1.07632E+02  7.99000E-04
  1.17417E+02  7.99000E-04
  1.36987E+02  7.99000E-04
  1.56556E+02  7.99000E-04
  1.76126E+02  7.99000E-04
  1.95695E+02  7.99000E-04
  2.15265E+02  7.99000E-04
  2.44619E+02  7.99000E-04
  2.73973E+02  7.99000E-04
  2.93543E+02  7.99000E-04
  3.42466E+02  7.99000E-04
  3.91390E+02  7.99000E-04
  4.30529E+02  7.99000E-04
  4.89238E+02  7.99000E-04
  5.87085E+02  7.99000E-04
  6.84933E+02  7.99000E-04
  7.82780E+02  7.99000E-04
  8.80628E+02  7.99000E-04
  9.78476E+02  7.99000E-04
  1.07632E+03  7.99000E-04
  1.17417E+03  7.99000E-04
  1.36987E+03  7.99000E-04
  1.56556E+03  7.99000E-04
  1.76126E+03  7.99000E-04
  1.95695E+03  7.99000E-04
  2.15265E+03  7.99000E-04
  2.44619E+03  7.99000E-04
  2.73973E+03  7.99000E-04
  2.93543E+03  7.99000E-04
  3.42466E+03  7.99000E-04
  3.91390E+03  7.99000E-04
  4.30529E+03  7.99000E-04
  4.89238E+03  7.99000E-04
  5.87085E+03  7.99000E-04
  6.84933E+03  7.99000E-04
  7.82780E+03  7.99000E-04
  8.80628E+03  7.99000E-04
  9.78476E+03  7.99000E-04
  1.07632E+04  7.99000E-04
  1.17417E+04  7.99000E-04
  1.36987E+04  7.99000E-04
  1.56556E+04  7.99000E-04
  1.76126E+04  7.99000E-04
  1.95695E+04  7.99000E-04


==> anc/colstop/sbethe/sdbase/eshcor-62.tab <==
# Atomic number = 62   (Sm)   Projectile: electron
#
#  S(0) =  6.118435E+01
#  I(0) =  1.662539E+01 a.u. =  4.523999E+02 eV
#  D(0) =  1.484570E+00
#
#        Z =  6.20000E+01
#    EXPOT =  4.94819E+02 eV
#       S0 =  6.11843E+01
#   1-S0/Z =  1.31560E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.04250E-01
#    P( 2) = -3.41500E-01
#    P( 3) =  3.95520E-01
#    P( 4) = -2.03870E-01
#    P( 5) =  5.17910E-02
#    P( 6) = -5.40630E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.27806E-01
  2.15265E-04 -3.48947E-01
  2.44619E-04 -3.78366E-01
  2.73973E-04 -4.15997E-01
  2.93543E-04 -4.38036E-01
  3.42466E-04 -4.87007E-01
  3.91390E-04 -5.30815E-01
  4.30529E-04 -5.62910E-01
  4.89238E-04 -6.08909E-01
  5.87085E-04 -6.78284E-01
  6.84933E-04 -7.39363E-01
  7.82780E-04 -7.94623E-01
  8.80628E-04 -7.45590E-01
  9.78476E-04 -6.87921E-01
  1.07632E-03 -6.37335E-01
  1.17417E-03 -5.92547E-01
  1.36987E-03 -5.16564E-01
  1.56556E-03 -4.54058E-01
  1.76126E-03 -4.01197E-01
  1.95695E-03 -3.55472E-01
  2.15265E-03 -3.15633E-01
  2.44619E-03 -2.65536E-01
  2.73973E-03 -2.23535E-01
  2.93543E-03 -1.99808E-01
  3.42466E-03 -1.50648E-01
  3.91390E-03 -1.12921E-01
  4.30529E-03 -8.85705E-02
  4.89238E-03 -5.91838E-02
  5.87085E-03 -2.34802E-02
  6.84933E-03  1.39446E-03
  7.82780E-03  1.94555E-02
  8.80628E-03  3.29825E-02
  9.78476E-03  4.34000E-02
  1.07632E-02  5.16623E-02
  1.17417E-02  5.83880E-02
  1.36987E-02  6.85294E-02
  1.56556E-02  7.49098E-02
  1.76126E-02  7.84147E-02
  1.95695E-02  8.01908E-02
  2.15265E-02  8.11373E-02
  2.44619E-02  8.08454E-02
  2.73973E-02  7.94533E-02
  2.93543E-02  7.82135E-02
  3.42466E-02  7.46601E-02
  3.91390E-02  7.09660E-02
  4.30529E-02  6.81001E-02
  4.89238E-02  6.40650E-02
  5.87085E-02  5.81114E-02
  6.84933E-02  5.30358E-02
  7.82780E-02  4.86853E-02
  8.80628E-02  4.49216E-02
  9.78476E-02  4.16347E-02
  1.07632E-01  3.87387E-02
  1.17417E-01  3.61669E-02
  1.36987E-01  3.17972E-02
  1.56556E-01  2.82210E-02
  1.76126E-01  2.52383E-02
  1.95695E-01  2.27122E-02
  2.15265E-01  2.05453E-02
  2.44619E-01  1.78185E-02
  2.73973E-01  1.55745E-02
  2.93543E-01  1.42884E-02
  3.42466E-01  1.16323E-02
  3.91390E-01  9.57134E-03
  4.30529E-01  8.23382E-03
  4.89238E-01  6.61010E-03
  5.87085E-01  4.61955E-03
  6.84933E-01  3.22014E-03
  7.82780E-01  2.20557E-03
  8.80628E-01  1.45407E-03
  9.78476E-01  8.89249E-04
  1.07632E+00  7.84700E-04
  1.17417E+00  7.84700E-04
  1.36987E+00  7.84700E-04
  1.56556E+00  7.84700E-04
  1.76126E+00  7.84700E-04
  1.95695E+00  7.84700E-04
  2.15265E+00  7.84700E-04
  2.44619E+00  7.84700E-04
  2.73973E+00  7.84700E-04
  2.93543E+00  7.84700E-04
  3.42466E+00  7.84700E-04
  3.91390E+00  7.84700E-04
  4.30529E+00  7.84700E-04
  4.89238E+00  7.84700E-04
  5.87085E+00  7.84700E-04
  6.84933E+00  7.84700E-04
  7.82780E+00  7.84700E-04
  8.80628E+00  7.84700E-04
  9.78476E+00  7.84700E-04
  1.07632E+01  7.84700E-04
  1.17417E+01  7.84700E-04
  1.36987E+01  7.84700E-04
  1.56556E+01  7.84700E-04
  1.76126E+01  7.84700E-04
  1.95695E+01  7.84700E-04
  2.15265E+01  7.84700E-04
  2.44619E+01  7.84700E-04
  2.73973E+01  7.84700E-04
  2.93543E+01  7.84700E-04
  3.42466E+01  7.84700E-04
  3.91390E+01  7.84700E-04
  4.30529E+01  7.84700E-04
  4.89238E+01  7.84700E-04
  5.87085E+01  7.84700E-04
  6.84933E+01  7.84700E-04
  7.82780E+01  7.84700E-04
  8.80628E+01  7.84700E-04
  9.78476E+01  7.84700E-04
  1.07632E+02  7.84700E-04
  1.17417E+02  7.84700E-04
  1.36987E+02  7.84700E-04
  1.56556E+02  7.84700E-04
  1.76126E+02  7.84700E-04
  1.95695E+02  7.84700E-04
  2.15265E+02  7.84700E-04
  2.44619E+02  7.84700E-04
  2.73973E+02  7.84700E-04
  2.93543E+02  7.84700E-04
  3.42466E+02  7.84700E-04
  3.91390E+02  7.84700E-04
  4.30529E+02  7.84700E-04
  4.89238E+02  7.84700E-04
  5.87085E+02  7.84700E-04
  6.84933E+02  7.84700E-04
  7.82780E+02  7.84700E-04
  8.80628E+02  7.84700E-04
  9.78476E+02  7.84700E-04
  1.07632E+03  7.84700E-04
  1.17417E+03  7.84700E-04
  1.36987E+03  7.84700E-04
  1.56556E+03  7.84700E-04
  1.76126E+03  7.84700E-04
  1.95695E+03  7.84700E-04
  2.15265E+03  7.84700E-04
  2.44619E+03  7.84700E-04
  2.73973E+03  7.84700E-04
  2.93543E+03  7.84700E-04
  3.42466E+03  7.84700E-04
  3.91390E+03  7.84700E-04
  4.30529E+03  7.84700E-04
  4.89238E+03  7.84700E-04
  5.87085E+03  7.84700E-04
  6.84933E+03  7.84700E-04
  7.82780E+03  7.84700E-04
  8.80628E+03  7.84700E-04
  9.78476E+03  7.84700E-04
  1.07632E+04  7.84700E-04
  1.17417E+04  7.84700E-04
  1.36987E+04  7.84700E-04
  1.56556E+04  7.84700E-04
  1.76126E+04  7.84700E-04
  1.95695E+04  7.84700E-04


==> anc/colstop/sbethe/sdbase/eshcor-63.tab <==
# Atomic number = 63   (Eu)   Projectile: electron
#
#  S(0) =  6.214303E+01
#  I(0) =  1.697074E+01 a.u. =  4.617974E+02 eV
#  D(0) =  1.683169E+00
#
#        Z =  6.30000E+01
#    EXPOT =  5.06000E+02 eV
#       S0 =  6.21430E+01
#   1-S0/Z =  1.36030E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.17520E-01
#    P( 2) = -3.76900E-01
#    P( 3) =  4.32800E-01
#    P( 4) = -2.23120E-01
#    P( 5) =  5.67120E-02
#    P( 6) = -5.91000E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.18330E-01
  2.15265E-04 -3.39159E-01
  2.44619E-04 -3.68212E-01
  2.73973E-04 -4.01331E-01
  2.93543E-04 -4.23081E-01
  3.42466E-04 -4.71010E-01
  3.91390E-04 -5.13817E-01
  4.30529E-04 -5.45336E-01
  4.89238E-04 -5.88789E-01
  5.87085E-04 -6.58187E-01
  6.84933E-04 -7.17970E-01
  7.82780E-04 -7.73219E-01
  8.80628E-04 -7.44896E-01
  9.78476E-04 -6.87122E-01
  1.07632E-03 -6.36499E-01
  1.17417E-03 -5.91731E-01
  1.36987E-03 -5.15965E-01
  1.56556E-03 -4.53879E-01
  1.76126E-03 -4.01608E-01
  1.95695E-03 -3.56571E-01
  2.15265E-03 -3.17031E-01
  2.44619E-03 -2.67264E-01
  2.73973E-03 -2.25689E-01
  2.93543E-03 -2.01821E-01
  3.42466E-03 -1.52542E-01
  3.91390E-03 -1.14763E-01
  4.30529E-03 -9.03378E-02
  4.89238E-03 -6.08385E-02
  5.87085E-03 -2.49195E-02
  6.84933E-03  1.51797E-04
  7.82780E-03  1.83661E-02
  8.80628E-03  3.19770E-02
  9.78476E-03  4.24746E-02
  1.07632E-02  5.07321E-02
  1.17417E-02  5.74411E-02
  1.36987E-02  6.76341E-02
  1.56556E-02  7.42942E-02
  1.76126E-02  7.80794E-02
  1.95695E-02  8.00451E-02
  2.15265E-02  8.09406E-02
  2.44619E-02  8.08536E-02
  2.73973E-02  7.95895E-02
  2.93543E-02  7.84096E-02
  3.42466E-02  7.49537E-02
  3.91390E-02  7.13145E-02
  4.30529E-02  6.84755E-02
  4.89238E-02  6.44643E-02
  5.87085E-02  5.85256E-02
  6.84933E-02  5.34492E-02
  7.82780E-02  4.90900E-02
  8.80628E-02  4.53139E-02
  9.78476E-02  4.20127E-02
  1.07632E-01  3.91018E-02
  1.17417E-01  3.65152E-02
  1.36987E-01  3.21173E-02
  1.56556E-01  2.85160E-02
  1.76126E-01  2.55116E-02
  1.95695E-01  2.29670E-02
  2.15265E-01  2.07847E-02
  2.44619E-01  1.80395E-02
  2.73973E-01  1.57820E-02
  2.93543E-01  1.44891E-02
  3.42466E-01  1.18225E-02
  3.91390E-01  9.75800E-03
  4.30529E-01  8.42123E-03
  4.89238E-01  6.80300E-03
  5.87085E-01  4.82930E-03
  6.84933E-01  3.45235E-03
  7.82780E-01  2.46312E-03
  8.80628E-01  1.73830E-03
  9.78476E-01  1.20059E-03
  1.07632E+00  1.10200E-03
  1.17417E+00  1.10200E-03
  1.36987E+00  1.10200E-03
  1.56556E+00  1.10200E-03
  1.76126E+00  1.10200E-03
  1.95695E+00  1.10200E-03
  2.15265E+00  1.10200E-03
  2.44619E+00  1.10200E-03
  2.73973E+00  1.10200E-03
  2.93543E+00  1.10200E-03
  3.42466E+00  1.10200E-03
  3.91390E+00  1.10200E-03
  4.30529E+00  1.10200E-03
  4.89238E+00  1.10200E-03
  5.87085E+00  1.10200E-03
  6.84933E+00  1.10200E-03
  7.82780E+00  1.10200E-03
  8.80628E+00  1.10200E-03
  9.78476E+00  1.10200E-03
  1.07632E+01  1.10200E-03
  1.17417E+01  1.10200E-03
  1.36987E+01  1.10200E-03
  1.56556E+01  1.10200E-03
  1.76126E+01  1.10200E-03
  1.95695E+01  1.10200E-03
  2.15265E+01  1.10200E-03
  2.44619E+01  1.10200E-03
  2.73973E+01  1.10200E-03
  2.93543E+01  1.10200E-03
  3.42466E+01  1.10200E-03
  3.91390E+01  1.10200E-03
  4.30529E+01  1.10200E-03
  4.89238E+01  1.10200E-03
  5.87085E+01  1.10200E-03
  6.84933E+01  1.10200E-03
  7.82780E+01  1.10200E-03
  8.80628E+01  1.10200E-03
  9.78476E+01  1.10200E-03
  1.07632E+02  1.10200E-03
  1.17417E+02  1.10200E-03
  1.36987E+02  1.10200E-03
  1.56556E+02  1.10200E-03
  1.76126E+02  1.10200E-03
  1.95695E+02  1.10200E-03
  2.15265E+02  1.10200E-03
  2.44619E+02  1.10200E-03
  2.73973E+02  1.10200E-03
  2.93543E+02  1.10200E-03
  3.42466E+02  1.10200E-03
  3.91390E+02  1.10200E-03
  4.30529E+02  1.10200E-03
  4.89238E+02  1.10200E-03
  5.87085E+02  1.10200E-03
  6.84933E+02  1.10200E-03
  7.82780E+02  1.10200E-03
  8.80628E+02  1.10200E-03
  9.78476E+02  1.10200E-03
  1.07632E+03  1.10200E-03
  1.17417E+03  1.10200E-03
  1.36987E+03  1.10200E-03
  1.56556E+03  1.10200E-03
  1.76126E+03  1.10200E-03
  1.95695E+03  1.10200E-03
  2.15265E+03  1.10200E-03
  2.44619E+03  1.10200E-03
  2.73973E+03  1.10200E-03
  2.93543E+03  1.10200E-03
  3.42466E+03  1.10200E-03
  3.91390E+03  1.10200E-03
  4.30529E+03  1.10200E-03
  4.89238E+03  1.10200E-03
  5.87085E+03  1.10200E-03
  6.84933E+03  1.10200E-03
  7.82780E+03  1.10200E-03
  8.80628E+03  1.10200E-03
  9.78476E+03  1.10200E-03
  1.07632E+04  1.10200E-03
  1.17417E+04  1.10200E-03
  1.36987E+04  1.10200E-03
  1.56556E+04  1.10200E-03
  1.76126E+04  1.10200E-03
  1.95695E+04  1.10200E-03


==> anc/colstop/sbethe/sdbase/eshcor-64.tab <==
# Atomic number = 64   (Gd)   Projectile: electron
#
#  S(0) =  6.311123E+01
#  I(0) =  1.731231E+01 a.u. =  4.710920E+02 eV
#  D(0) =  1.738109E+00
#
#        Z =  6.40000E+01
#    EXPOT =  5.17059E+02 eV
#       S0 =  6.31112E+01
#   1-S0/Z =  1.38870E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.17210E-01
#    P( 2) = -3.72840E-01
#    P( 3) =  4.25180E-01
#    P( 4) = -2.17570E-01
#    P( 5) =  5.49740E-02
#    P( 6) = -5.71630E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.09428E-01
  2.15265E-04 -3.29940E-01
  2.44619E-04 -3.58613E-01
  2.73973E-04 -3.85112E-01
  2.93543E-04 -4.09030E-01
  3.42466E-04 -4.56015E-01
  3.91390E-04 -4.97761E-01
  4.30529E-04 -5.28641E-01
  4.89238E-04 -5.71418E-01
  5.87085E-04 -6.38793E-01
  6.84933E-04 -6.97946E-01
  7.82780E-04 -7.52417E-01
  8.80628E-04 -7.44528E-01
  9.78476E-04 -6.86587E-01
  1.07632E-03 -6.35849E-01
  1.17417E-03 -5.91041E-01
  1.36987E-03 -5.15369E-01
  1.56556E-03 -4.53581E-01
  1.76126E-03 -4.01774E-01
  1.95695E-03 -3.57315E-01
  2.15265E-03 -3.18432E-01
  2.44619E-03 -2.68785E-01
  2.73973E-03 -2.27593E-01
  2.93543E-03 -2.03639E-01
  3.42466E-03 -1.54495E-01
  3.91390E-03 -1.16545E-01
  4.30529E-03 -9.20671E-02
  4.89238E-03 -6.24760E-02
  5.87085E-03 -2.63786E-02
  6.84933E-03 -1.14497E-03
  7.82780E-03  1.72084E-02
  8.80628E-03  3.08994E-02
  9.78476E-03  4.14480E-02
  1.07632E-02  4.97343E-02
  1.17417E-02  5.64336E-02
  1.36987E-02  6.65418E-02
  1.56556E-02  7.34380E-02
  1.76126E-02  7.75419E-02
  1.95695E-02  7.96885E-02
  2.15265E-02  8.05836E-02
  2.44619E-02  8.06927E-02
  2.73973E-02  7.95648E-02
  2.93543E-02  7.84516E-02
  3.42466E-02  7.51061E-02
  3.91390E-02  7.15256E-02
  4.30529E-02  6.87115E-02
  4.89238E-02  6.47157E-02
  5.87085E-02  5.87730E-02
  6.84933E-02  5.36772E-02
  7.82780E-02  4.92946E-02
  8.80628E-02  4.54954E-02
  9.78476E-02  4.21730E-02
  1.07632E-01  3.92434E-02
  1.17417E-01  3.66405E-02
  1.36987E-01  3.22167E-02
  1.56556E-01  2.85968E-02
  1.76126E-01  2.55792E-02
  1.95695E-01  2.30255E-02
  2.15265E-01  2.08371E-02
  2.44619E-01  1.80870E-02
  2.73973E-01  1.58279E-02
  2.93543E-01  1.45353E-02
  3.42466E-01  1.18722E-02
  3.91390E-01  9.81363E-03
  4.30529E-01  8.48250E-03
  4.89238E-01  6.87329E-03
  5.87085E-01  4.91468E-03
  6.84933E-01  3.55183E-03
  7.82780E-01  2.57534E-03
  8.80628E-01  1.86187E-03
  9.78476E-01  1.33423E-03
  1.07632E+00  1.23770E-03
  1.17417E+00  1.23770E-03
  1.36987E+00  1.23770E-03
  1.56556E+00  1.23770E-03
  1.76126E+00  1.23770E-03
  1.95695E+00  1.23770E-03
  2.15265E+00  1.23770E-03
  2.44619E+00  1.23770E-03
  2.73973E+00  1.23770E-03
  2.93543E+00  1.23770E-03
  3.42466E+00  1.23770E-03
  3.91390E+00  1.23770E-03
  4.30529E+00  1.23770E-03
  4.89238E+00  1.23770E-03
  5.87085E+00  1.23770E-03
  6.84933E+00  1.23770E-03
  7.82780E+00  1.23770E-03
  8.80628E+00  1.23770E-03
  9.78476E+00  1.23770E-03
  1.07632E+01  1.23770E-03
  1.17417E+01  1.23770E-03
  1.36987E+01  1.23770E-03
  1.56556E+01  1.23770E-03
  1.76126E+01  1.23770E-03
  1.95695E+01  1.23770E-03
  2.15265E+01  1.23770E-03
  2.44619E+01  1.23770E-03
  2.73973E+01  1.23770E-03
  2.93543E+01  1.23770E-03
  3.42466E+01  1.23770E-03
  3.91390E+01  1.23770E-03
  4.30529E+01  1.23770E-03
  4.89238E+01  1.23770E-03
  5.87085E+01  1.23770E-03
  6.84933E+01  1.23770E-03
  7.82780E+01  1.23770E-03
  8.80628E+01  1.23770E-03
  9.78476E+01  1.23770E-03
  1.07632E+02  1.23770E-03
  1.17417E+02  1.23770E-03
  1.36987E+02  1.23770E-03
  1.56556E+02  1.23770E-03
  1.76126E+02  1.23770E-03
  1.95695E+02  1.23770E-03
  2.15265E+02  1.23770E-03
  2.44619E+02  1.23770E-03
  2.73973E+02  1.23770E-03
  2.93543E+02  1.23770E-03
  3.42466E+02  1.23770E-03
  3.91390E+02  1.23770E-03
  4.30529E+02  1.23770E-03
  4.89238E+02  1.23770E-03
  5.87085E+02  1.23770E-03
  6.84933E+02  1.23770E-03
  7.82780E+02  1.23770E-03
  8.80628E+02  1.23770E-03
  9.78476E+02  1.23770E-03
  1.07632E+03  1.23770E-03
  1.17417E+03  1.23770E-03
  1.36987E+03  1.23770E-03
  1.56556E+03  1.23770E-03
  1.76126E+03  1.23770E-03
  1.95695E+03  1.23770E-03
  2.15265E+03  1.23770E-03
  2.44619E+03  1.23770E-03
  2.73973E+03  1.23770E-03
  2.93543E+03  1.23770E-03
  3.42466E+03  1.23770E-03
  3.91390E+03  1.23770E-03
  4.30529E+03  1.23770E-03
  4.89238E+03  1.23770E-03
  5.87085E+03  1.23770E-03
  6.84933E+03  1.23770E-03
  7.82780E+03  1.23770E-03
  8.80628E+03  1.23770E-03
  9.78476E+03  1.23770E-03
  1.07632E+04  1.23770E-03
  1.17417E+04  1.23770E-03
  1.36987E+04  1.23770E-03
  1.56556E+04  1.23770E-03
  1.76126E+04  1.23770E-03
  1.95695E+04  1.23770E-03


==> anc/colstop/sbethe/sdbase/eshcor-65.tab <==
# Atomic number = 65   (Tb)   Projectile: electron
#
#  S(0) =  6.407874E+01
#  I(0) =  1.766010E+01 a.u. =  4.805558E+02 eV
#  D(0) =  1.776668E+00
#
#        Z =  6.50000E+01
#    EXPOT =  5.28412E+02 eV
#       S0 =  6.40788E+01
#   1-S0/Z =  1.41730E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.06120E-01
#    P( 2) = -3.37760E-01
#    P( 3) =  3.82330E-01
#    P( 4) = -1.92440E-01
#    P( 5) =  4.79240E-02
#    P( 6) = -4.95830E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.00825E-01
  2.15265E-04 -3.21008E-01
  2.44619E-04 -3.49271E-01
  2.73973E-04 -3.75453E-01
  2.93543E-04 -3.95745E-01
  3.42466E-04 -4.41812E-01
  3.91390E-04 -4.82436E-01
  4.30529E-04 -5.12602E-01
  4.89238E-04 -5.54591E-01
  5.87085E-04 -6.20000E-01
  6.84933E-04 -6.78360E-01
  7.82780E-04 -7.31967E-01
  8.80628E-04 -7.44509E-01
  9.78476E-04 -6.86304E-01
  1.07632E-03 -6.35398E-01
  1.17417E-03 -5.90467E-01
  1.36987E-03 -5.14741E-01
  1.56556E-03 -4.53111E-01
  1.76126E-03 -4.01652E-01
  1.95695E-03 -3.57664E-01
  2.15265E-03 -3.19343E-01
  2.44619E-03 -2.69995E-01
  2.73973E-03 -2.29161E-01
  2.93543E-03 -2.05448E-01
  3.42466E-03 -1.56260E-01
  3.91390E-03 -1.18183E-01
  4.30529E-03 -9.36588E-02
  4.89238E-03 -6.39996E-02
  5.87085E-03 -2.77572E-02
  6.84933E-03 -2.38636E-03
  7.82780E-03  1.60726E-02
  8.80628E-03  2.98571E-02
  9.78476E-03  4.04429E-02
  1.07632E-02  4.87392E-02
  1.17417E-02  5.54440E-02
  1.36987E-02  6.54670E-02
  1.56556E-02  7.24716E-02
  1.76126E-02  7.68648E-02
  1.95695E-02  7.92039E-02
  2.15265E-02  8.06457E-02
  2.44619E-02  8.08705E-02
  2.73973E-02  7.98338E-02
  2.93543E-02  7.87667E-02
  3.42466E-02  7.54935E-02
  3.91390E-02  7.19413E-02
  4.30529E-02  6.91299E-02
  4.89238E-02  6.51188E-02
  5.87085E-02  5.91268E-02
  6.84933E-02  5.39746E-02
  7.82780E-02  4.95387E-02
  8.80628E-02  4.56927E-02
  9.78476E-02  4.23306E-02
  1.07632E-01  3.93676E-02
  1.17417E-01  3.67371E-02
  1.36987E-01  3.22716E-02
  1.56556E-01  2.86236E-02
  1.76126E-01  2.55874E-02
  1.95695E-01  2.30214E-02
  2.15265E-01  2.08253E-02
  2.44619E-01  1.80690E-02
  2.73973E-01  1.58079E-02
  2.93543E-01  1.45153E-02
  3.42466E-01  1.18547E-02
  3.91390E-01  9.79998E-03
  4.30529E-01  8.47185E-03
  4.89238E-01  6.86636E-03
  5.87085E-01  4.91101E-03
  6.84933E-01  3.54783E-03
  7.82780E-01  2.56803E-03
  8.80628E-01  1.84896E-03
  9.78476E-01  1.31402E-03
  1.07632E+00  1.21570E-03
  1.17417E+00  1.21570E-03
  1.36987E+00  1.21570E-03
  1.56556E+00  1.21570E-03
  1.76126E+00  1.21570E-03
  1.95695E+00  1.21570E-03
  2.15265E+00  1.21570E-03
  2.44619E+00  1.21570E-03
  2.73973E+00  1.21570E-03
  2.93543E+00  1.21570E-03
  3.42466E+00  1.21570E-03
  3.91390E+00  1.21570E-03
  4.30529E+00  1.21570E-03
  4.89238E+00  1.21570E-03
  5.87085E+00  1.21570E-03
  6.84933E+00  1.21570E-03
  7.82780E+00  1.21570E-03
  8.80628E+00  1.21570E-03
  9.78476E+00  1.21570E-03
  1.07632E+01  1.21570E-03
  1.17417E+01  1.21570E-03
  1.36987E+01  1.21570E-03
  1.56556E+01  1.21570E-03
  1.76126E+01  1.21570E-03
  1.95695E+01  1.21570E-03
  2.15265E+01  1.21570E-03
  2.44619E+01  1.21570E-03
  2.73973E+01  1.21570E-03
  2.93543E+01  1.21570E-03
  3.42466E+01  1.21570E-03
  3.91390E+01  1.21570E-03
  4.30529E+01  1.21570E-03
  4.89238E+01  1.21570E-03
  5.87085E+01  1.21570E-03
  6.84933E+01  1.21570E-03
  7.82780E+01  1.21570E-03
  8.80628E+01  1.21570E-03
  9.78476E+01  1.21570E-03
  1.07632E+02  1.21570E-03
  1.17417E+02  1.21570E-03
  1.36987E+02  1.21570E-03
  1.56556E+02  1.21570E-03
  1.76126E+02  1.21570E-03
  1.95695E+02  1.21570E-03
  2.15265E+02  1.21570E-03
  2.44619E+02  1.21570E-03
  2.73973E+02  1.21570E-03
  2.93543E+02  1.21570E-03
  3.42466E+02  1.21570E-03
  3.91390E+02  1.21570E-03
  4.30529E+02  1.21570E-03
  4.89238E+02  1.21570E-03
  5.87085E+02  1.21570E-03
  6.84933E+02  1.21570E-03
  7.82780E+02  1.21570E-03
  8.80628E+02  1.21570E-03
  9.78476E+02  1.21570E-03
  1.07632E+03  1.21570E-03
  1.17417E+03  1.21570E-03
  1.36987E+03  1.21570E-03
  1.56556E+03  1.21570E-03
  1.76126E+03  1.21570E-03
  1.95695E+03  1.21570E-03
  2.15265E+03  1.21570E-03
  2.44619E+03  1.21570E-03
  2.73973E+03  1.21570E-03
  2.93543E+03  1.21570E-03
  3.42466E+03  1.21570E-03
  3.91390E+03  1.21570E-03
  4.30529E+03  1.21570E-03
  4.89238E+03  1.21570E-03
  5.87085E+03  1.21570E-03
  6.84933E+03  1.21570E-03
  7.82780E+03  1.21570E-03
  8.80628E+03  1.21570E-03
  9.78476E+03  1.21570E-03
  1.07632E+04  1.21570E-03
  1.17417E+04  1.21570E-03
  1.36987E+04  1.21570E-03
  1.56556E+04  1.21570E-03
  1.76126E+04  1.21570E-03
  1.95695E+04  1.21570E-03


==> anc/colstop/sbethe/sdbase/eshcor-66.tab <==
# Atomic number = 66   (Dy)   Projectile: electron
#
#  S(0) =  6.504555E+01
#  I(0) =  1.801368E+01 a.u. =  4.901772E+02 eV
#  D(0) =  1.843414E+00
#
#        Z =  6.60000E+01
#    EXPOT =  5.39867E+02 eV
#       S0 =  6.50456E+01
#   1-S0/Z =  1.44610E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.10310E-01
#    P( 2) = -3.46040E-01
#    P( 3) =  3.87900E-01
#    P( 4) = -1.93670E-01
#    P( 5) =  4.78640E-02
#    P( 6) = -4.92470E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.92520E-01
  2.15265E-04 -3.12367E-01
  2.44619E-04 -3.40204E-01
  2.73973E-04 -3.66039E-01
  2.93543E-04 -3.82298E-01
  3.42466E-04 -4.28372E-01
  3.91390E-04 -4.67874E-01
  4.30529E-04 -4.97267E-01
  4.89238E-04 -5.38370E-01
  5.87085E-04 -6.01846E-01
  6.84933E-04 -6.59299E-01
  7.82780E-04 -7.11908E-01
  8.80628E-04 -7.44555E-01
  9.78476E-04 -6.86010E-01
  1.07632E-03 -6.34848E-01
  1.17417E-03 -5.89748E-01
  1.36987E-03 -5.13835E-01
  1.56556E-03 -4.52240E-01
  1.76126E-03 -4.01002E-01
  1.95695E-03 -3.57384E-01
  2.15265E-03 -3.19525E-01
  2.44619E-03 -2.70763E-01
  2.73973E-03 -2.30119E-01
  2.93543E-03 -2.06616E-01
  3.42466E-03 -1.57540E-01
  3.91390E-03 -1.19364E-01
  4.30529E-03 -9.48019E-02
  4.89238E-03 -6.50814E-02
  5.87085E-03 -2.87327E-02
  6.84933E-03 -3.24731E-03
  7.82780E-03  1.53071E-02
  8.80628E-03  2.91593E-02
  9.78476E-03  3.97918E-02
  1.07632E-02  4.81020E-02
  1.17417E-02  5.47844E-02
  1.36987E-02  6.47449E-02
  1.56556E-02  7.17769E-02
  1.76126E-02  7.63814E-02
  1.95695E-02  7.89310E-02
  2.15265E-02  8.04848E-02
  2.44619E-02  8.08738E-02
  2.73973E-02  7.99534E-02
  2.93543E-02  7.89446E-02
  3.42466E-02  7.57707E-02
  3.91390E-02  7.22741E-02
  4.30529E-02  6.94877E-02
  4.89238E-02  6.54942E-02
  5.87085E-02  5.95024E-02
  6.84933E-02  5.43337E-02
  7.82780E-02  4.98754E-02
  8.80628E-02  4.60058E-02
  9.78476E-02  4.26207E-02
  1.07632E-01  3.96365E-02
  1.17417E-01  3.69866E-02
  1.36987E-01  3.24883E-02
  1.56556E-01  2.88145E-02
  1.76126E-01  2.57581E-02
  1.95695E-01  2.31766E-02
  2.15265E-01  2.09687E-02
  2.44619E-01  1.82000E-02
  2.73973E-01  1.59313E-02
  2.93543E-01  1.46356E-02
  3.42466E-01  1.19722E-02
  3.91390E-01  9.91944E-03
  4.30529E-01  8.59514E-03
  4.89238E-01  6.99768E-03
  5.87085E-01  5.05902E-03
  6.84933E-01  3.71411E-03
  7.82780E-01  2.75276E-03
  8.80628E-01  2.05167E-03
  9.78476E-01  1.53394E-03
  1.07632E+00  1.43930E-03
  1.17417E+00  1.43930E-03
  1.36987E+00  1.43930E-03
  1.56556E+00  1.43930E-03
  1.76126E+00  1.43930E-03
  1.95695E+00  1.43930E-03
  2.15265E+00  1.43930E-03
  2.44619E+00  1.43930E-03
  2.73973E+00  1.43930E-03
  2.93543E+00  1.43930E-03
  3.42466E+00  1.43930E-03
  3.91390E+00  1.43930E-03
  4.30529E+00  1.43930E-03
  4.89238E+00  1.43930E-03
  5.87085E+00  1.43930E-03
  6.84933E+00  1.43930E-03
  7.82780E+00  1.43930E-03
  8.80628E+00  1.43930E-03
  9.78476E+00  1.43930E-03
  1.07632E+01  1.43930E-03
  1.17417E+01  1.43930E-03
  1.36987E+01  1.43930E-03
  1.56556E+01  1.43930E-03
  1.76126E+01  1.43930E-03
  1.95695E+01  1.43930E-03
  2.15265E+01  1.43930E-03
  2.44619E+01  1.43930E-03
  2.73973E+01  1.43930E-03
  2.93543E+01  1.43930E-03
  3.42466E+01  1.43930E-03
  3.91390E+01  1.43930E-03
  4.30529E+01  1.43930E-03
  4.89238E+01  1.43930E-03
  5.87085E+01  1.43930E-03
  6.84933E+01  1.43930E-03
  7.82780E+01  1.43930E-03
  8.80628E+01  1.43930E-03
  9.78476E+01  1.43930E-03
  1.07632E+02  1.43930E-03
  1.17417E+02  1.43930E-03
  1.36987E+02  1.43930E-03
  1.56556E+02  1.43930E-03
  1.76126E+02  1.43930E-03
  1.95695E+02  1.43930E-03
  2.15265E+02  1.43930E-03
  2.44619E+02  1.43930E-03
  2.73973E+02  1.43930E-03
  2.93543E+02  1.43930E-03
  3.42466E+02  1.43930E-03
  3.91390E+02  1.43930E-03
  4.30529E+02  1.43930E-03
  4.89238E+02  1.43930E-03
  5.87085E+02  1.43930E-03
  6.84933E+02  1.43930E-03
  7.82780E+02  1.43930E-03
  8.80628E+02  1.43930E-03
  9.78476E+02  1.43930E-03
  1.07632E+03  1.43930E-03
  1.17417E+03  1.43930E-03
  1.36987E+03  1.43930E-03
  1.56556E+03  1.43930E-03
  1.76126E+03  1.43930E-03
  1.95695E+03  1.43930E-03
  2.15265E+03  1.43930E-03
  2.44619E+03  1.43930E-03
  2.73973E+03  1.43930E-03
  2.93543E+03  1.43930E-03
  3.42466E+03  1.43930E-03
  3.91390E+03  1.43930E-03
  4.30529E+03  1.43930E-03
  4.89238E+03  1.43930E-03
  5.87085E+03  1.43930E-03
  6.84933E+03  1.43930E-03
  7.82780E+03  1.43930E-03
  8.80628E+03  1.43930E-03
  9.78476E+03  1.43930E-03
  1.07632E+04  1.43930E-03
  1.17417E+04  1.43930E-03
  1.36987E+04  1.43930E-03
  1.56556E+04  1.43930E-03
  1.76126E+04  1.43930E-03
  1.95695E+04  1.43930E-03


==> anc/colstop/sbethe/sdbase/eshcor-67.tab <==
# Atomic number = 67   (Ho)   Projectile: electron
#
#  S(0) =  6.601166E+01
#  I(0) =  1.837271E+01 a.u. =  4.999469E+02 eV
#  D(0) =  1.912312E+00
#
#        Z =  6.70000E+01
#    EXPOT =  5.51519E+02 eV
#       S0 =  6.60117E+01
#   1-S0/Z =  1.47510E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.13760E-01
#    P( 2) = -3.52260E-01
#    P( 3) =  3.91120E-01
#    P( 4) = -1.93600E-01
#    P( 5) =  4.74580E-02
#    P( 6) = -4.85570E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.84502E-01
  2.15265E-04 -3.04010E-01
  2.44619E-04 -3.31410E-01
  2.73973E-04 -3.56883E-01
  2.93543E-04 -3.72935E-01
  3.42466E-04 -4.15646E-01
  3.91390E-04 -4.54078E-01
  4.30529E-04 -4.82647E-01
  4.89238E-04 -5.22782E-01
  5.87085E-04 -5.84286E-01
  6.84933E-04 -6.40806E-01
  7.82780E-04 -6.92495E-01
  8.80628E-04 -7.41060E-01
  9.78476E-04 -6.85960E-01
  1.07632E-03 -6.34471E-01
  1.17417E-03 -5.89134E-01
  1.36987E-03 -5.12921E-01
  1.56556E-03 -4.51235E-01
  1.76126E-03 -4.00107E-01
  1.95695E-03 -3.56752E-01
  2.15265E-03 -3.19267E-01
  2.44619E-03 -2.71199E-01
  2.73973E-03 -2.30741E-01
  2.93543E-03 -2.07399E-01
  3.42466E-03 -1.58532E-01
  3.91390E-03 -1.20399E-01
  4.30529E-03 -9.57102E-02
  4.89238E-03 -6.59410E-02
  5.87085E-03 -2.95088E-02
  6.84933E-03 -3.93339E-03
  7.82780E-03  1.46995E-02
  8.80628E-03  2.86119E-02
  9.78476E-03  3.92650E-02
  1.07632E-02  4.76009E-02
  1.17417E-02  5.42646E-02
  1.36987E-02  6.41438E-02
  1.56556E-02  7.11372E-02
  1.76126E-02  7.58943E-02
  1.95695E-02  7.86695E-02
  2.15265E-02  8.02536E-02
  2.44619E-02  8.08154E-02
  2.73973E-02  8.00175E-02
  2.93543E-02  7.90700E-02
  3.42466E-02  7.60001E-02
  3.91390E-02  7.25612E-02
  4.30529E-02  6.98006E-02
  4.89238E-02  6.58248E-02
  5.87085E-02  5.98321E-02
  6.84933E-02  5.46456E-02
  7.82780E-02  5.01638E-02
  8.80628E-02  4.62695E-02
  9.78476E-02  4.28609E-02
  1.07632E-01  3.98550E-02
  1.17417E-01  3.71855E-02
  1.36987E-01  3.26543E-02
  1.56556E-01  2.89549E-02
  1.76126E-01  2.58789E-02
  1.95695E-01  2.32826E-02
  2.15265E-01  2.10635E-02
  2.44619E-01  1.82834E-02
  2.73973E-01  1.60081E-02
  2.93543E-01  1.47098E-02
  3.42466E-01  1.20450E-02
  3.91390E-01  9.99541E-03
  4.30529E-01  8.67567E-03
  4.89238E-01  7.08712E-03
  5.87085E-01  5.16609E-03
  6.84933E-01  3.83996E-03
  7.82780E-01  2.89723E-03
  8.80628E-01  2.21407E-03
  9.78476E-01  1.71334E-03
  1.07632E+00  1.62230E-03
  1.17417E+00  1.62230E-03
  1.36987E+00  1.62230E-03
  1.56556E+00  1.62230E-03
  1.76126E+00  1.62230E-03
  1.95695E+00  1.62230E-03
  2.15265E+00  1.62230E-03
  2.44619E+00  1.62230E-03
  2.73973E+00  1.62230E-03
  2.93543E+00  1.62230E-03
  3.42466E+00  1.62230E-03
  3.91390E+00  1.62230E-03
  4.30529E+00  1.62230E-03
  4.89238E+00  1.62230E-03
  5.87085E+00  1.62230E-03
  6.84933E+00  1.62230E-03
  7.82780E+00  1.62230E-03
  8.80628E+00  1.62230E-03
  9.78476E+00  1.62230E-03
  1.07632E+01  1.62230E-03
  1.17417E+01  1.62230E-03
  1.36987E+01  1.62230E-03
  1.56556E+01  1.62230E-03
  1.76126E+01  1.62230E-03
  1.95695E+01  1.62230E-03
  2.15265E+01  1.62230E-03
  2.44619E+01  1.62230E-03
  2.73973E+01  1.62230E-03
  2.93543E+01  1.62230E-03
  3.42466E+01  1.62230E-03
  3.91390E+01  1.62230E-03
  4.30529E+01  1.62230E-03
  4.89238E+01  1.62230E-03
  5.87085E+01  1.62230E-03
  6.84933E+01  1.62230E-03
  7.82780E+01  1.62230E-03
  8.80628E+01  1.62230E-03
  9.78476E+01  1.62230E-03
  1.07632E+02  1.62230E-03
  1.17417E+02  1.62230E-03
  1.36987E+02  1.62230E-03
  1.56556E+02  1.62230E-03
  1.76126E+02  1.62230E-03
  1.95695E+02  1.62230E-03
  2.15265E+02  1.62230E-03
  2.44619E+02  1.62230E-03
  2.73973E+02  1.62230E-03
  2.93543E+02  1.62230E-03
  3.42466E+02  1.62230E-03
  3.91390E+02  1.62230E-03
  4.30529E+02  1.62230E-03
  4.89238E+02  1.62230E-03
  5.87085E+02  1.62230E-03
  6.84933E+02  1.62230E-03
  7.82780E+02  1.62230E-03
  8.80628E+02  1.62230E-03
  9.78476E+02  1.62230E-03
  1.07632E+03  1.62230E-03
  1.17417E+03  1.62230E-03
  1.36987E+03  1.62230E-03
  1.56556E+03  1.62230E-03
  1.76126E+03  1.62230E-03
  1.95695E+03  1.62230E-03
  2.15265E+03  1.62230E-03
  2.44619E+03  1.62230E-03
  2.73973E+03  1.62230E-03
  2.93543E+03  1.62230E-03
  3.42466E+03  1.62230E-03
  3.91390E+03  1.62230E-03
  4.30529E+03  1.62230E-03
  4.89238E+03  1.62230E-03
  5.87085E+03  1.62230E-03
  6.84933E+03  1.62230E-03
  7.82780E+03  1.62230E-03
  8.80628E+03  1.62230E-03
  9.78476E+03  1.62230E-03
  1.07632E+04  1.62230E-03
  1.17417E+04  1.62230E-03
  1.36987E+04  1.62230E-03
  1.56556E+04  1.62230E-03
  1.76126E+04  1.62230E-03
  1.95695E+04  1.62230E-03


==> anc/colstop/sbethe/sdbase/eshcor-68.tab <==
# Atomic number = 68   (Er)   Projectile: electron
#
#  S(0) =  6.697702E+01
#  I(0) =  1.873691E+01 a.u. =  5.098573E+02 eV
#  D(0) =  1.989010E+00
#
#        Z =  6.80000E+01
#    EXPOT =  5.63342E+02 eV
#       S0 =  6.69770E+01
#   1-S0/Z =  1.50440E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.18280E-01
#    P( 2) = -3.61640E-01
#    P( 3) =  3.98110E-01
#    P( 4) = -1.95660E-01
#    P( 5) =  4.76260E-02
#    P( 6) = -4.84590E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.76762E-01
  2.15265E-04 -2.95932E-01
  2.44619E-04 -3.22889E-01
  2.73973E-04 -3.47988E-01
  2.93543E-04 -3.63824E-01
  3.42466E-04 -4.03702E-01
  3.91390E-04 -4.41040E-01
  4.30529E-04 -4.68757E-01
  4.89238E-04 -5.07856E-01
  5.87085E-04 -5.67414E-01
  6.84933E-04 -6.22945E-01
  7.82780E-04 -6.73779E-01
  8.80628E-04 -7.21482E-01
  9.78476E-04 -6.86156E-01
  1.07632E-03 -6.34287E-01
  1.17417E-03 -5.88641E-01
  1.36987E-03 -5.12026E-01
  1.56556E-03 -4.50143E-01
  1.76126E-03 -3.99010E-01
  1.95695E-03 -3.55812E-01
  2.15265E-03 -3.18617E-01
  2.44619E-03 -2.71129E-01
  2.73973E-03 -2.30975E-01
  2.93543E-03 -2.07821E-01
  3.42466E-03 -1.59245E-01
  3.91390E-03 -1.21160E-01
  4.30529E-03 -9.63935E-02
  4.89238E-03 -6.65507E-02
  5.87085E-03 -3.00581E-02
  6.84933E-03 -4.41216E-03
  7.82780E-03  1.42801E-02
  8.80628E-03  2.82528E-02
  9.78476E-03  3.89276E-02
  1.07632E-02  4.72647E-02
  1.17417E-02  5.39245E-02
  1.36987E-02  6.37331E-02
  1.56556E-02  7.06093E-02
  1.76126E-02  7.54529E-02
  1.95695E-02  7.84451E-02
  2.15265E-02  8.02829E-02
  2.44619E-02  8.09942E-02
  2.73973E-02  8.03010E-02
  2.93543E-02  7.94055E-02
  3.42466E-02  7.64223E-02
  3.91390E-02  7.30299E-02
  4.30529E-02  7.02887E-02
  4.89238E-02  6.63238E-02
  5.87085E-02  6.03231E-02
  6.84933E-02  5.51140E-02
  7.82780E-02  5.06048E-02
  8.80628E-02  4.66826E-02
  9.78476E-02  4.32472E-02
  1.07632E-01  4.02167E-02
  1.17417E-01  3.75247E-02
  1.36987E-01  3.29552E-02
  1.56556E-01  2.92251E-02
  1.76126E-01  2.61247E-02
  1.95695E-01  2.35091E-02
  2.15265E-01  2.12747E-02
  2.44619E-01  1.84776E-02
  2.73973E-01  1.61906E-02
  2.93543E-01  1.48869E-02
  3.42466E-01  1.22140E-02
  3.91390E-01  1.01621E-02
  4.30529E-01  8.84326E-03
  4.89238E-01  7.25898E-03
  5.87085E-01  5.34967E-03
  6.84933E-01  4.03803E-03
  7.82780E-01  3.11079E-03
  8.80628E-01  2.44325E-03
  9.78476E-01  1.95783E-03
  1.07632E+00  1.87010E-03
  1.17417E+00  1.87010E-03
  1.36987E+00  1.87010E-03
  1.56556E+00  1.87010E-03
  1.76126E+00  1.87010E-03
  1.95695E+00  1.87010E-03
  2.15265E+00  1.87010E-03
  2.44619E+00  1.87010E-03
  2.73973E+00  1.87010E-03
  2.93543E+00  1.87010E-03
  3.42466E+00  1.87010E-03
  3.91390E+00  1.87010E-03
  4.30529E+00  1.87010E-03
  4.89238E+00  1.87010E-03
  5.87085E+00  1.87010E-03
  6.84933E+00  1.87010E-03
  7.82780E+00  1.87010E-03
  8.80628E+00  1.87010E-03
  9.78476E+00  1.87010E-03
  1.07632E+01  1.87010E-03
  1.17417E+01  1.87010E-03
  1.36987E+01  1.87010E-03
  1.56556E+01  1.87010E-03
  1.76126E+01  1.87010E-03
  1.95695E+01  1.87010E-03
  2.15265E+01  1.87010E-03
  2.44619E+01  1.87010E-03
  2.73973E+01  1.87010E-03
  2.93543E+01  1.87010E-03
  3.42466E+01  1.87010E-03
  3.91390E+01  1.87010E-03
  4.30529E+01  1.87010E-03
  4.89238E+01  1.87010E-03
  5.87085E+01  1.87010E-03
  6.84933E+01  1.87010E-03
  7.82780E+01  1.87010E-03
  8.80628E+01  1.87010E-03
  9.78476E+01  1.87010E-03
  1.07632E+02  1.87010E-03
  1.17417E+02  1.87010E-03
  1.36987E+02  1.87010E-03
  1.56556E+02  1.87010E-03
  1.76126E+02  1.87010E-03
  1.95695E+02  1.87010E-03
  2.15265E+02  1.87010E-03
  2.44619E+02  1.87010E-03
  2.73973E+02  1.87010E-03
  2.93543E+02  1.87010E-03
  3.42466E+02  1.87010E-03
  3.91390E+02  1.87010E-03
  4.30529E+02  1.87010E-03
  4.89238E+02  1.87010E-03
  5.87085E+02  1.87010E-03
  6.84933E+02  1.87010E-03
  7.82780E+02  1.87010E-03
  8.80628E+02  1.87010E-03
  9.78476E+02  1.87010E-03
  1.07632E+03  1.87010E-03
  1.17417E+03  1.87010E-03
  1.36987E+03  1.87010E-03
  1.56556E+03  1.87010E-03
  1.76126E+03  1.87010E-03
  1.95695E+03  1.87010E-03
  2.15265E+03  1.87010E-03
  2.44619E+03  1.87010E-03
  2.73973E+03  1.87010E-03
  2.93543E+03  1.87010E-03
  3.42466E+03  1.87010E-03
  3.91390E+03  1.87010E-03
  4.30529E+03  1.87010E-03
  4.89238E+03  1.87010E-03
  5.87085E+03  1.87010E-03
  6.84933E+03  1.87010E-03
  7.82780E+03  1.87010E-03
  8.80628E+03  1.87010E-03
  9.78476E+03  1.87010E-03
  1.07632E+04  1.87010E-03
  1.17417E+04  1.87010E-03
  1.36987E+04  1.87010E-03
  1.56556E+04  1.87010E-03
  1.76126E+04  1.87010E-03
  1.95695E+04  1.87010E-03


==> anc/colstop/sbethe/sdbase/eshcor-69.tab <==
# Atomic number = 69   (Tm)   Projectile: electron
#
#  S(0) =  6.794163E+01
#  I(0) =  1.910605E+01 a.u. =  5.199021E+02 eV
#  D(0) =  2.037046E+00
#
#        Z =  6.90000E+01
#    EXPOT =  5.75479E+02 eV
#       S0 =  6.79416E+01
#   1-S0/Z =  1.53390E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.17160E-01
#    P( 2) = -3.56720E-01
#    P( 3) =  3.90280E-01
#    P( 4) = -1.90160E-01
#    P( 5) =  4.59010E-02
#    P( 6) = -4.65040E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.69292E-01
  2.15265E-04 -2.88124E-01
  2.44619E-04 -3.14637E-01
  2.73973E-04 -3.39354E-01
  2.93543E-04 -3.54967E-01
  3.42466E-04 -3.92714E-01
  3.91390E-04 -4.28743E-01
  4.30529E-04 -4.55592E-01
  4.89238E-04 -4.93604E-01
  5.87085E-04 -5.51862E-01
  6.84933E-04 -6.05784E-01
  7.82780E-04 -6.55636E-01
  8.80628E-04 -7.02432E-01
  9.78476E-04 -6.86912E-01
  1.07632E-03 -6.34583E-01
  1.17417E-03 -5.88593E-01
  1.36987E-03 -5.11459E-01
  1.56556E-03 -4.49294E-01
  1.76126E-03 -3.98049E-01
  1.95695E-03 -3.54919E-01
  2.15265E-03 -3.17917E-01
  2.44619E-03 -2.70893E-01
  2.73973E-03 -2.31339E-01
  2.93543E-03 -2.08219E-01
  3.42466E-03 -1.59981E-01
  3.91390E-03 -1.21944E-01
  4.30529E-03 -9.71532E-02
  4.89238E-03 -6.71999E-02
  5.87085E-03 -3.06547E-02
  6.84933E-03 -4.95593E-03
  7.82780E-03  1.37886E-02
  8.80628E-03  2.77962E-02
  9.78476E-03  3.84909E-02
  1.07632E-02  4.68267E-02
  1.17417E-02  5.34758E-02
  1.36987E-02  6.32190E-02
  1.56556E-02  6.99844E-02
  1.76126E-02  7.48565E-02
  1.95695E-02  7.79978E-02
  2.15265E-02  7.97599E-02
  2.44619E-02  8.06590E-02
  2.73973E-02  8.01008E-02
  2.93543E-02  7.92734E-02
  3.42466E-02  7.64076E-02
  3.91390E-02  7.30823E-02
  4.30529E-02  7.03724E-02
  4.89238E-02  6.64317E-02
  5.87085E-02  6.04382E-02
  6.84933E-02  5.52176E-02
  7.82780E-02  5.06902E-02
  8.80628E-02  4.67482E-02
  9.78476E-02  4.32936E-02
  1.07632E-01  4.02452E-02
  1.17417E-01  3.75372E-02
  1.36987E-01  3.29406E-02
  1.56556E-01  2.91896E-02
  1.76126E-01  2.60731E-02
  1.95695E-01  2.34452E-02
  2.15265E-01  2.12015E-02
  2.44619E-01  1.83944E-02
  2.73973E-01  1.61010E-02
  2.93543E-01  1.47945E-02
  3.42466E-01  1.21179E-02
  3.91390E-01  1.00655E-02
  4.30529E-01  8.74764E-03
  4.89238E-01  7.16613E-03
  5.87085E-01  5.26312E-03
  6.84933E-01  3.95839E-03
  7.82780E-01  3.03793E-03
  8.80628E-01  2.37673E-03
  9.78476E-01  1.89713E-03
  1.07632E+00  1.81060E-03
  1.17417E+00  1.81060E-03
  1.36987E+00  1.81060E-03
  1.56556E+00  1.81060E-03
  1.76126E+00  1.81060E-03
  1.95695E+00  1.81060E-03
  2.15265E+00  1.81060E-03
  2.44619E+00  1.81060E-03
  2.73973E+00  1.81060E-03
  2.93543E+00  1.81060E-03
  3.42466E+00  1.81060E-03
  3.91390E+00  1.81060E-03
  4.30529E+00  1.81060E-03
  4.89238E+00  1.81060E-03
  5.87085E+00  1.81060E-03
  6.84933E+00  1.81060E-03
  7.82780E+00  1.81060E-03
  8.80628E+00  1.81060E-03
  9.78476E+00  1.81060E-03
  1.07632E+01  1.81060E-03
  1.17417E+01  1.81060E-03
  1.36987E+01  1.81060E-03
  1.56556E+01  1.81060E-03
  1.76126E+01  1.81060E-03
  1.95695E+01  1.81060E-03
  2.15265E+01  1.81060E-03
  2.44619E+01  1.81060E-03
  2.73973E+01  1.81060E-03
  2.93543E+01  1.81060E-03
  3.42466E+01  1.81060E-03
  3.91390E+01  1.81060E-03
  4.30529E+01  1.81060E-03
  4.89238E+01  1.81060E-03
  5.87085E+01  1.81060E-03
  6.84933E+01  1.81060E-03
  7.82780E+01  1.81060E-03
  8.80628E+01  1.81060E-03
  9.78476E+01  1.81060E-03
  1.07632E+02  1.81060E-03
  1.17417E+02  1.81060E-03
  1.36987E+02  1.81060E-03
  1.56556E+02  1.81060E-03
  1.76126E+02  1.81060E-03
  1.95695E+02  1.81060E-03
  2.15265E+02  1.81060E-03
  2.44619E+02  1.81060E-03
  2.73973E+02  1.81060E-03
  2.93543E+02  1.81060E-03
  3.42466E+02  1.81060E-03
  3.91390E+02  1.81060E-03
  4.30529E+02  1.81060E-03
  4.89238E+02  1.81060E-03
  5.87085E+02  1.81060E-03
  6.84933E+02  1.81060E-03
  7.82780E+02  1.81060E-03
  8.80628E+02  1.81060E-03
  9.78476E+02  1.81060E-03
  1.07632E+03  1.81060E-03
  1.17417E+03  1.81060E-03
  1.36987E+03  1.81060E-03
  1.56556E+03  1.81060E-03
  1.76126E+03  1.81060E-03
  1.95695E+03  1.81060E-03
  2.15265E+03  1.81060E-03
  2.44619E+03  1.81060E-03
  2.73973E+03  1.81060E-03
  2.93543E+03  1.81060E-03
  3.42466E+03  1.81060E-03
  3.91390E+03  1.81060E-03
  4.30529E+03  1.81060E-03
  4.89238E+03  1.81060E-03
  5.87085E+03  1.81060E-03
  6.84933E+03  1.81060E-03
  7.82780E+03  1.81060E-03
  8.80628E+03  1.81060E-03
  9.78476E+03  1.81060E-03
  1.07632E+04  1.81060E-03
  1.17417E+04  1.81060E-03
  1.36987E+04  1.81060E-03
  1.56556E+04  1.81060E-03
  1.76126E+04  1.81060E-03
  1.95695E+04  1.81060E-03


==> anc/colstop/sbethe/sdbase/eshcor-70.tab <==
# Atomic number = 70   (Yb)   Projectile: electron
#
#  S(0) =  6.890482E+01
#  I(0) =  1.966080E+01 a.u. =  5.349976E+02 eV
#  D(0) =  2.140491E+00
#
#        Z =  7.00000E+01
#    EXPOT =  5.92988E+02 eV
#       S0 =  6.89048E+01
#   1-S0/Z =  1.56450E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.38450E-01
#    P( 2) = -4.07390E-01
#    P( 3) =  4.36060E-01
#    P( 4) = -2.09380E-01
#    P( 5) =  4.96340E-02
#    P( 6) = -4.91630E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.49160E-01
  2.15265E-04 -2.66881E-01
  2.44619E-04 -2.92008E-01
  2.73973E-04 -3.15631E-01
  2.93543E-04 -3.30647E-01
  3.42466E-04 -3.65999E-01
  3.91390E-04 -3.99348E-01
  4.30529E-04 -4.24852E-01
  4.89238E-04 -4.61449E-01
  5.87085E-04 -5.18283E-01
  6.84933E-04 -5.70645E-01
  7.82780E-04 -6.19695E-01
  8.80628E-04 -6.66053E-01
  9.78476E-04 -6.79180E-01
  1.07632E-03 -6.26772E-01
  1.17417E-03 -5.80756E-01
  1.36987E-03 -5.03731E-01
  1.56556E-03 -4.41803E-01
  1.76126E-03 -3.90891E-01
  1.95695E-03 -3.48189E-01
  2.15265E-03 -3.11690E-01
  2.44619E-03 -2.65555E-01
  2.73973E-03 -2.26947E-01
  2.93543E-03 -2.04318E-01
  3.42466E-03 -1.56799E-01
  3.91390E-03 -1.19264E-01
  4.30529E-03 -9.47229E-02
  4.89238E-03 -6.49568E-02
  5.87085E-03 -2.87399E-02
  6.84933E-03 -3.28819E-03
  7.82780E-03  1.52670E-02
  8.80628E-03  2.91284E-02
  9.78476E-03  3.96896E-02
  1.07632E-02  4.79099E-02
  1.17417E-02  5.44467E-02
  1.36987E-02  6.39813E-02
  1.56556E-02  7.05164E-02
  1.76126E-02  7.52166E-02
  1.95695E-02  7.83214E-02
  2.15265E-02  8.02798E-02
  2.44619E-02  8.13144E-02
  2.73973E-02  8.08707E-02
  2.93543E-02  8.01071E-02
  3.42466E-02  7.73606E-02
  3.91390E-02  7.41085E-02
  4.30529E-02  7.14328E-02
  4.89238E-02  6.75146E-02
  5.87085E-02  6.15104E-02
  6.84933E-02  5.62477E-02
  7.82780E-02  5.16646E-02
  8.80628E-02  4.76625E-02
  9.78476E-02  4.41480E-02
  1.07632E-01  4.10423E-02
  1.17417E-01  3.82808E-02
  1.36987E-01  3.35898E-02
  1.56556E-01  2.97608E-02
  1.76126E-01  2.65809E-02
  1.95695E-01  2.39019E-02
  2.15265E-01  2.16174E-02
  2.44619E-01  1.87649E-02
  2.73973E-01  1.64407E-02
  2.93543E-01  1.51201E-02
  3.42466E-01  1.24251E-02
  3.91390E-01  1.03716E-02
  4.30529E-01  9.06118E-03
  4.89238E-01  7.50044E-03
  5.87085E-01  5.64732E-03
  6.84933E-01  4.40206E-03
  7.82780E-01  3.54476E-03
  8.80628E-01  2.94736E-03
  9.78476E-01  2.53062E-03
  1.07632E+00  2.45770E-03
  1.17417E+00  2.45770E-03
  1.36987E+00  2.45770E-03
  1.56556E+00  2.45770E-03
  1.76126E+00  2.45770E-03
  1.95695E+00  2.45770E-03
  2.15265E+00  2.45770E-03
  2.44619E+00  2.45770E-03
  2.73973E+00  2.45770E-03
  2.93543E+00  2.45770E-03
  3.42466E+00  2.45770E-03
  3.91390E+00  2.45770E-03
  4.30529E+00  2.45770E-03
  4.89238E+00  2.45770E-03
  5.87085E+00  2.45770E-03
  6.84933E+00  2.45770E-03
  7.82780E+00  2.45770E-03
  8.80628E+00  2.45770E-03
  9.78476E+00  2.45770E-03
  1.07632E+01  2.45770E-03
  1.17417E+01  2.45770E-03
  1.36987E+01  2.45770E-03
  1.56556E+01  2.45770E-03
  1.76126E+01  2.45770E-03
  1.95695E+01  2.45770E-03
  2.15265E+01  2.45770E-03
  2.44619E+01  2.45770E-03
  2.73973E+01  2.45770E-03
  2.93543E+01  2.45770E-03
  3.42466E+01  2.45770E-03
  3.91390E+01  2.45770E-03
  4.30529E+01  2.45770E-03
  4.89238E+01  2.45770E-03
  5.87085E+01  2.45770E-03
  6.84933E+01  2.45770E-03
  7.82780E+01  2.45770E-03
  8.80628E+01  2.45770E-03
  9.78476E+01  2.45770E-03
  1.07632E+02  2.45770E-03
  1.17417E+02  2.45770E-03
  1.36987E+02  2.45770E-03
  1.56556E+02  2.45770E-03
  1.76126E+02  2.45770E-03
  1.95695E+02  2.45770E-03
  2.15265E+02  2.45770E-03
  2.44619E+02  2.45770E-03
  2.73973E+02  2.45770E-03
  2.93543E+02  2.45770E-03
  3.42466E+02  2.45770E-03
  3.91390E+02  2.45770E-03
  4.30529E+02  2.45770E-03
  4.89238E+02  2.45770E-03
  5.87085E+02  2.45770E-03
  6.84933E+02  2.45770E-03
  7.82780E+02  2.45770E-03
  8.80628E+02  2.45770E-03
  9.78476E+02  2.45770E-03
  1.07632E+03  2.45770E-03
  1.17417E+03  2.45770E-03
  1.36987E+03  2.45770E-03
  1.56556E+03  2.45770E-03
  1.76126E+03  2.45770E-03
  1.95695E+03  2.45770E-03
  2.15265E+03  2.45770E-03
  2.44619E+03  2.45770E-03
  2.73973E+03  2.45770E-03
  2.93543E+03  2.45770E-03
  3.42466E+03  2.45770E-03
  3.91390E+03  2.45770E-03
  4.30529E+03  2.45770E-03
  4.89238E+03  2.45770E-03
  5.87085E+03  2.45770E-03
  6.84933E+03  2.45770E-03
  7.82780E+03  2.45770E-03
  8.80628E+03  2.45770E-03
  9.78476E+03  2.45770E-03
  1.07632E+04  2.45770E-03
  1.17417E+04  2.45770E-03
  1.36987E+04  2.45770E-03
  1.56556E+04  2.45770E-03
  1.76126E+04  2.45770E-03
  1.95695E+04  2.45770E-03


==> anc/colstop/sbethe/sdbase/eshcor-71.tab <==
# Atomic number = 71   (Lu)   Projectile: electron
#
#  S(0) =  6.986868E+01
#  I(0) =  1.985859E+01 a.u. =  5.403798E+02 eV
#  D(0) =  2.151309E+00
#
#        Z =  7.10000E+01
#    EXPOT =  6.00249E+02 eV
#       S0 =  6.98687E+01
#   1-S0/Z =  1.59340E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.27040E-01
#    P( 2) = -3.77800E-01
#    P( 3) =  4.05900E-01
#    P( 4) = -1.94690E-01
#    P( 5) =  4.62370E-02
#    P( 6) = -4.62200E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.55105E-01
  2.15265E-04 -2.73271E-01
  2.44619E-04 -2.98898E-01
  2.73973E-04 -3.22847E-01
  2.93543E-04 -3.38003E-01
  3.42466E-04 -3.73495E-01
  3.91390E-04 -4.06311E-01
  4.30529E-04 -4.31397E-01
  4.89238E-04 -4.67106E-01
  5.87085E-04 -5.22532E-01
  6.84933E-04 -5.73483E-01
  7.82780E-04 -6.21173E-01
  8.80628E-04 -6.66253E-01
  9.78476E-04 -6.89467E-01
  1.07632E-03 -6.36020E-01
  1.17417E-03 -5.89152E-01
  1.36987E-03 -5.10727E-01
  1.56556E-03 -4.47711E-01
  1.76126E-03 -3.95997E-01
  1.95695E-03 -3.52714E-01
  2.15265E-03 -3.15848E-01
  2.44619E-03 -2.69412E-01
  2.73973E-03 -2.30764E-01
  2.93543E-03 -2.08214E-01
  3.42466E-03 -1.60491E-01
  3.91390E-03 -1.22840E-01
  4.30529E-03 -9.80668E-02
  4.89238E-03 -6.79360E-02
  5.87085E-03 -3.12549E-02
  6.84933E-03 -5.48044E-03
  7.82780E-03  1.33163E-02
  8.80628E-03  2.73708E-02
  9.78476E-03  3.80854E-02
  1.07632E-02  4.64191E-02
  1.17417E-02  5.30379E-02
  1.36987E-02  6.26527E-02
  1.56556E-02  6.92096E-02
  1.76126E-02  7.39413E-02
  1.95695E-02  7.72125E-02
  2.15265E-02  7.91209E-02
  2.44619E-02  8.03605E-02
  2.73973E-02  8.00454E-02
  2.93543E-02  7.93406E-02
  3.42466E-02  7.66853E-02
  3.91390E-02  7.34798E-02
  4.30529E-02  7.08251E-02
  4.89238E-02  6.69252E-02
  5.87085E-02  6.09371E-02
  6.84933E-02  5.56857E-02
  7.82780E-02  5.11140E-02
  8.80628E-02  4.71242E-02
  9.78476E-02  4.36229E-02
  1.07632E-01  4.05309E-02
  1.17417E-01  3.77831E-02
  1.36987E-01  3.31188E-02
  1.56556E-01  2.93144E-02
  1.76126E-01  2.61567E-02
  1.95695E-01  2.34971E-02
  2.15265E-01  2.12296E-02
  2.44619E-01  1.83981E-02
  2.73973E-01  1.60904E-02
  2.93543E-01  1.47786E-02
  3.42466E-01  1.20997E-02
  3.91390E-01  1.00553E-02
  4.30529E-01  8.74848E-03
  4.89238E-01  7.18856E-03
  5.87085E-01  5.32844E-03
  6.84933E-01  4.06980E-03
  7.82780E-01  3.19549E-03
  8.80628E-01  2.57910E-03
  9.78476E-01  2.14238E-03
  1.07632E+00  2.06500E-03
  1.17417E+00  2.06500E-03
  1.36987E+00  2.06500E-03
  1.56556E+00  2.06500E-03
  1.76126E+00  2.06500E-03
  1.95695E+00  2.06500E-03
  2.15265E+00  2.06500E-03
  2.44619E+00  2.06500E-03
  2.73973E+00  2.06500E-03
  2.93543E+00  2.06500E-03
  3.42466E+00  2.06500E-03
  3.91390E+00  2.06500E-03
  4.30529E+00  2.06500E-03
  4.89238E+00  2.06500E-03
  5.87085E+00  2.06500E-03
  6.84933E+00  2.06500E-03
  7.82780E+00  2.06500E-03
  8.80628E+00  2.06500E-03
  9.78476E+00  2.06500E-03
  1.07632E+01  2.06500E-03
  1.17417E+01  2.06500E-03
  1.36987E+01  2.06500E-03
  1.56556E+01  2.06500E-03
  1.76126E+01  2.06500E-03
  1.95695E+01  2.06500E-03
  2.15265E+01  2.06500E-03
  2.44619E+01  2.06500E-03
  2.73973E+01  2.06500E-03
  2.93543E+01  2.06500E-03
  3.42466E+01  2.06500E-03
  3.91390E+01  2.06500E-03
  4.30529E+01  2.06500E-03
  4.89238E+01  2.06500E-03
  5.87085E+01  2.06500E-03
  6.84933E+01  2.06500E-03
  7.82780E+01  2.06500E-03
  8.80628E+01  2.06500E-03
  9.78476E+01  2.06500E-03
  1.07632E+02  2.06500E-03
  1.17417E+02  2.06500E-03
  1.36987E+02  2.06500E-03
  1.56556E+02  2.06500E-03
  1.76126E+02  2.06500E-03
  1.95695E+02  2.06500E-03
  2.15265E+02  2.06500E-03
  2.44619E+02  2.06500E-03
  2.73973E+02  2.06500E-03
  2.93543E+02  2.06500E-03
  3.42466E+02  2.06500E-03
  3.91390E+02  2.06500E-03
  4.30529E+02  2.06500E-03
  4.89238E+02  2.06500E-03
  5.87085E+02  2.06500E-03
  6.84933E+02  2.06500E-03
  7.82780E+02  2.06500E-03
  8.80628E+02  2.06500E-03
  9.78476E+02  2.06500E-03
  1.07632E+03  2.06500E-03
  1.17417E+03  2.06500E-03
  1.36987E+03  2.06500E-03
  1.56556E+03  2.06500E-03
  1.76126E+03  2.06500E-03
  1.95695E+03  2.06500E-03
  2.15265E+03  2.06500E-03
  2.44619E+03  2.06500E-03
  2.73973E+03  2.06500E-03
  2.93543E+03  2.06500E-03
  3.42466E+03  2.06500E-03
  3.91390E+03  2.06500E-03
  4.30529E+03  2.06500E-03
  4.89238E+03  2.06500E-03
  5.87085E+03  2.06500E-03
  6.84933E+03  2.06500E-03
  7.82780E+03  2.06500E-03
  8.80628E+03  2.06500E-03
  9.78476E+03  2.06500E-03
  1.07632E+04  2.06500E-03
  1.17417E+04  2.06500E-03
  1.36987E+04  2.06500E-03
  1.56556E+04  2.06500E-03
  1.76126E+04  2.06500E-03
  1.95695E+04  2.06500E-03


==> anc/colstop/sbethe/sdbase/eshcor-72.tab <==
# Atomic number = 72   (Hf)   Projectile: electron
#
#  S(0) =  7.083142E+01
#  I(0) =  2.009975E+01 a.u. =  5.469421E+02 eV
#  D(0) =  2.236549E+00
#
#        Z =  7.20000E+01
#    EXPOT =  6.08546E+02 eV
#       S0 =  7.08314E+01
#   1-S0/Z =  1.62300E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.13880E-01
#    P( 2) = -3.39680E-01
#    P( 3) =  3.62550E-01
#    P( 4) = -1.70540E-01
#    P( 5) =  3.97110E-02
#    P( 6) = -3.94180E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.55964E-01
  2.15265E-04 -2.74741E-01
  2.44619E-04 -3.01164E-01
  2.73973E-04 -3.25759E-01
  2.93543E-04 -3.41264E-01
  3.42466E-04 -3.77377E-01
  3.91390E-04 -4.10350E-01
  4.30529E-04 -4.35224E-01
  4.89238E-04 -4.70544E-01
  5.87085E-04 -5.24995E-01
  6.84933E-04 -5.74963E-01
  7.82780E-04 -6.21473E-01
  8.80628E-04 -6.65369E-01
  9.78476E-04 -7.00295E-01
  1.07632E-03 -6.45820E-01
  1.17417E-03 -5.98074E-01
  1.36987E-03 -5.18167E-01
  1.56556E-03 -4.53971E-01
  1.76126E-03 -4.01341E-01
  1.95695E-03 -3.57380E-01
  2.15265E-03 -3.20020E-01
  2.44619E-03 -2.73148E-01
  2.73973E-03 -2.34319E-01
  2.93543E-03 -2.11758E-01
  3.42466E-03 -1.63888E-01
  3.91390E-03 -1.26055E-01
  4.30529E-03 -1.01055E-01
  4.89238E-03 -7.05848E-02
  5.87085E-03 -3.33559E-02
  6.84933E-03 -7.24088E-03
  7.82780E-03  1.18187E-02
  8.80628E-03  2.60787E-02
  9.78476E-03  3.69604E-02
  1.07632E-02  4.54167E-02
  1.17417E-02  5.21263E-02
  1.36987E-02  6.18395E-02
  1.56556E-02  6.84359E-02
  1.76126E-02  7.31397E-02
  1.95695E-02  7.65206E-02
  2.15265E-02  7.89932E-02
  2.44619E-02  8.04252E-02
  2.73973E-02  8.02524E-02
  2.93543E-02  7.96194E-02
  3.42466E-02  7.70834E-02
  3.91390E-02  7.39392E-02
  4.30529E-02  7.13078E-02
  4.89238E-02  6.74173E-02
  5.87085E-02  6.14104E-02
  6.84933E-02  5.61244E-02
  7.82780E-02  5.15153E-02
  8.80628E-02  4.74903E-02
  9.78476E-02  4.39575E-02
  1.07632E-01  4.08379E-02
  1.17417E-01  3.80662E-02
  1.36987E-01  3.33634E-02
  1.56556E-01  2.95300E-02
  1.76126E-01  2.63499E-02
  1.95695E-01  2.36728E-02
  2.15265E-01  2.13910E-02
  2.44619E-01  1.85424E-02
  2.73973E-01  1.62209E-02
  2.93543E-01  1.49011E-02
  3.42466E-01  1.22045E-02
  3.91390E-01  1.01443E-02
  4.30529E-01  8.82561E-03
  4.89238E-01  7.24823E-03
  5.87085E-01  5.35947E-03
  6.84933E-01  4.07243E-03
  7.82780E-01  3.17006E-03
  8.80628E-01  2.52610E-03
  9.78476E-01  2.06242E-03
  1.07632E+00  1.97920E-03
  1.17417E+00  1.97920E-03
  1.36987E+00  1.97920E-03
  1.56556E+00  1.97920E-03
  1.76126E+00  1.97920E-03
  1.95695E+00  1.97920E-03
  2.15265E+00  1.97920E-03
  2.44619E+00  1.97920E-03
  2.73973E+00  1.97920E-03
  2.93543E+00  1.97920E-03
  3.42466E+00  1.97920E-03
  3.91390E+00  1.97920E-03
  4.30529E+00  1.97920E-03
  4.89238E+00  1.97920E-03
  5.87085E+00  1.97920E-03
  6.84933E+00  1.97920E-03
  7.82780E+00  1.97920E-03
  8.80628E+00  1.97920E-03
  9.78476E+00  1.97920E-03
  1.07632E+01  1.97920E-03
  1.17417E+01  1.97920E-03
  1.36987E+01  1.97920E-03
  1.56556E+01  1.97920E-03
  1.76126E+01  1.97920E-03
  1.95695E+01  1.97920E-03
  2.15265E+01  1.97920E-03
  2.44619E+01  1.97920E-03
  2.73973E+01  1.97920E-03
  2.93543E+01  1.97920E-03
  3.42466E+01  1.97920E-03
  3.91390E+01  1.97920E-03
  4.30529E+01  1.97920E-03
  4.89238E+01  1.97920E-03
  5.87085E+01  1.97920E-03
  6.84933E+01  1.97920E-03
  7.82780E+01  1.97920E-03
  8.80628E+01  1.97920E-03
  9.78476E+01  1.97920E-03
  1.07632E+02  1.97920E-03
  1.17417E+02  1.97920E-03
  1.36987E+02  1.97920E-03
  1.56556E+02  1.97920E-03
  1.76126E+02  1.97920E-03
  1.95695E+02  1.97920E-03
  2.15265E+02  1.97920E-03
  2.44619E+02  1.97920E-03
  2.73973E+02  1.97920E-03
  2.93543E+02  1.97920E-03
  3.42466E+02  1.97920E-03
  3.91390E+02  1.97920E-03
  4.30529E+02  1.97920E-03
  4.89238E+02  1.97920E-03
  5.87085E+02  1.97920E-03
  6.84933E+02  1.97920E-03
  7.82780E+02  1.97920E-03
  8.80628E+02  1.97920E-03
  9.78476E+02  1.97920E-03
  1.07632E+03  1.97920E-03
  1.17417E+03  1.97920E-03
  1.36987E+03  1.97920E-03
  1.56556E+03  1.97920E-03
  1.76126E+03  1.97920E-03
  1.95695E+03  1.97920E-03
  2.15265E+03  1.97920E-03
  2.44619E+03  1.97920E-03
  2.73973E+03  1.97920E-03
  2.93543E+03  1.97920E-03
  3.42466E+03  1.97920E-03
  3.91390E+03  1.97920E-03
  4.30529E+03  1.97920E-03
  4.89238E+03  1.97920E-03
  5.87085E+03  1.97920E-03
  6.84933E+03  1.97920E-03
  7.82780E+03  1.97920E-03
  8.80628E+03  1.97920E-03
  9.78476E+03  1.97920E-03
  1.07632E+04  1.97920E-03
  1.17417E+04  1.97920E-03
  1.36987E+04  1.97920E-03
  1.56556E+04  1.97920E-03
  1.76126E+04  1.97920E-03
  1.95695E+04  1.97920E-03


==> anc/colstop/sbethe/sdbase/eshcor-73.tab <==
# Atomic number = 73   (Ta)   Projectile: electron
#
#  S(0) =  7.179330E+01
#  I(0) =  2.036180E+01 a.u. =  5.540728E+02 eV
#  D(0) =  2.300684E+00
#
#        Z =  7.30000E+01
#    EXPOT =  6.17602E+02 eV
#       S0 =  7.17933E+01
#   1-S0/Z =  1.65300E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.05500E-01
#    P( 2) = -3.12960E-01
#    P( 3) =  3.28980E-01
#    P( 4) = -1.50110E-01
#    P( 5) =  3.37500E-02
#    P( 6) = -3.27770E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.53682E-01
  2.15265E-04 -2.73068E-01
  2.44619E-04 -3.00357E-01
  2.73973E-04 -3.25732E-01
  2.93543E-04 -3.41700E-01
  3.42466E-04 -3.78747E-01
  3.91390E-04 -4.12362E-01
  4.30529E-04 -4.37249E-01
  4.89238E-04 -4.72585E-01
  5.87085E-04 -5.26489E-01
  6.84933E-04 -5.75752E-01
  7.82780E-04 -6.21366E-01
  8.80628E-04 -6.64274E-01
  9.78476E-04 -7.05059E-01
  1.07632E-03 -6.56600E-01
  1.17417E-03 -6.07977E-01
  1.36987E-03 -5.26565E-01
  1.56556E-03 -4.61168E-01
  1.76126E-03 -4.07546E-01
  1.95695E-03 -3.62818E-01
  2.15265E-03 -3.24868E-01
  2.44619E-03 -2.77429E-01
  2.73973E-03 -2.38297E-01
  2.93543E-03 -2.15644E-01
  3.42466E-03 -1.67689E-01
  3.91390E-03 -1.29543E-01
  4.30529E-03 -1.04364E-01
  4.89238E-03 -7.35321E-02
  5.87085E-03 -3.57162E-02
  6.84933E-03 -9.22457E-03
  7.82780E-03  1.01151E-02
  8.80628E-03  2.45992E-02
  9.78476E-03  3.56519E-02
  1.07632E-02  4.42464E-02
  1.17417E-02  5.10643E-02
  1.36987E-02  6.08915E-02
  1.56556E-02  6.75342E-02
  1.76126E-02  7.22333E-02
  1.95695E-02  7.56635E-02
  2.15265E-02  7.82834E-02
  2.44619E-02  7.99240E-02
  2.73973E-02  7.99246E-02
  2.93543E-02  7.93868E-02
  3.42466E-02  7.70278E-02
  3.91390E-02  7.39949E-02
  4.30529E-02  7.14202E-02
  4.89238E-02  6.75793E-02
  5.87085E-02  6.16004E-02
  6.84933E-02  5.63090E-02
  7.82780E-02  5.16812E-02
  8.80628E-02  4.76329E-02
  9.78476E-02  4.40762E-02
  1.07632E-01  4.09340E-02
  1.17417E-01  3.81417E-02
  1.36987E-01  3.34041E-02
  1.56556E-01  2.95438E-02
  1.76126E-01  2.63431E-02
  1.95695E-01  2.36503E-02
  2.15265E-01  2.13566E-02
  2.44619E-01  1.84952E-02
  2.73973E-01  1.61650E-02
  2.93543E-01  1.48410E-02
  3.42466E-01  1.21376E-02
  3.91390E-01  1.00736E-02
  4.30529E-01  8.75301E-03
  4.89238E-01  7.17362E-03
  5.87085E-01  5.28204E-03
  6.84933E-01  3.99170E-03
  7.82780E-01  3.08516E-03
  8.80628E-01  2.43621E-03
  9.78476E-01  1.96685E-03
  1.07632E+00  1.88230E-03
  1.17417E+00  1.88230E-03
  1.36987E+00  1.88230E-03
  1.56556E+00  1.88230E-03
  1.76126E+00  1.88230E-03
  1.95695E+00  1.88230E-03
  2.15265E+00  1.88230E-03
  2.44619E+00  1.88230E-03
  2.73973E+00  1.88230E-03
  2.93543E+00  1.88230E-03
  3.42466E+00  1.88230E-03
  3.91390E+00  1.88230E-03
  4.30529E+00  1.88230E-03
  4.89238E+00  1.88230E-03
  5.87085E+00  1.88230E-03
  6.84933E+00  1.88230E-03
  7.82780E+00  1.88230E-03
  8.80628E+00  1.88230E-03
  9.78476E+00  1.88230E-03
  1.07632E+01  1.88230E-03
  1.17417E+01  1.88230E-03
  1.36987E+01  1.88230E-03
  1.56556E+01  1.88230E-03
  1.76126E+01  1.88230E-03
  1.95695E+01  1.88230E-03
  2.15265E+01  1.88230E-03
  2.44619E+01  1.88230E-03
  2.73973E+01  1.88230E-03
  2.93543E+01  1.88230E-03
  3.42466E+01  1.88230E-03
  3.91390E+01  1.88230E-03
  4.30529E+01  1.88230E-03
  4.89238E+01  1.88230E-03
  5.87085E+01  1.88230E-03
  6.84933E+01  1.88230E-03
  7.82780E+01  1.88230E-03
  8.80628E+01  1.88230E-03
  9.78476E+01  1.88230E-03
  1.07632E+02  1.88230E-03
  1.17417E+02  1.88230E-03
  1.36987E+02  1.88230E-03
  1.56556E+02  1.88230E-03
  1.76126E+02  1.88230E-03
  1.95695E+02  1.88230E-03
  2.15265E+02  1.88230E-03
  2.44619E+02  1.88230E-03
  2.73973E+02  1.88230E-03
  2.93543E+02  1.88230E-03
  3.42466E+02  1.88230E-03
  3.91390E+02  1.88230E-03
  4.30529E+02  1.88230E-03
  4.89238E+02  1.88230E-03
  5.87085E+02  1.88230E-03
  6.84933E+02  1.88230E-03
  7.82780E+02  1.88230E-03
  8.80628E+02  1.88230E-03
  9.78476E+02  1.88230E-03
  1.07632E+03  1.88230E-03
  1.17417E+03  1.88230E-03
  1.36987E+03  1.88230E-03
  1.56556E+03  1.88230E-03
  1.76126E+03  1.88230E-03
  1.95695E+03  1.88230E-03
  2.15265E+03  1.88230E-03
  2.44619E+03  1.88230E-03
  2.73973E+03  1.88230E-03
  2.93543E+03  1.88230E-03
  3.42466E+03  1.88230E-03
  3.91390E+03  1.88230E-03
  4.30529E+03  1.88230E-03
  4.89238E+03  1.88230E-03
  5.87085E+03  1.88230E-03
  6.84933E+03  1.88230E-03
  7.82780E+03  1.88230E-03
  8.80628E+03  1.88230E-03
  9.78476E+03  1.88230E-03
  1.07632E+04  1.88230E-03
  1.17417E+04  1.88230E-03
  1.36987E+04  1.88230E-03
  1.56556E+04  1.88230E-03
  1.76126E+04  1.88230E-03
  1.95695E+04  1.88230E-03


==> anc/colstop/sbethe/sdbase/eshcor-74.tab <==
# Atomic number = 74   (W )   Projectile: electron
#
#  S(0) =  7.275438E+01
#  I(0) =  2.063473E+01 a.u. =  5.614996E+02 eV
#  D(0) =  2.355359E+00
#
#        Z =  7.40000E+01
#    EXPOT =  6.27067E+02 eV
#       S0 =  7.27544E+01
#   1-S0/Z =  1.68330E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  9.54380E-02
#    P( 2) = -2.82200E-01
#    P( 3) =  2.91590E-01
#    P( 4) = -1.27890E-01
#    P( 5) =  2.73620E-02
#    P( 6) = -2.57200E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.49332E-01
  2.15265E-04 -2.69243E-01
  2.44619E-04 -2.97336E-01
  2.73973E-04 -3.23501E-01
  2.93543E-04 -3.39969E-01
  3.42466E-04 -3.78119E-01
  3.91390E-04 -4.12591E-01
  4.30529E-04 -4.37994E-01
  4.89238E-04 -4.73472E-01
  5.87085E-04 -5.27256E-01
  6.84933E-04 -5.76095E-01
  7.82780E-04 -6.21079E-01
  8.80628E-04 -6.63240E-01
  9.78476E-04 -7.03149E-01
  1.07632E-03 -6.68109E-01
  1.17417E-03 -6.18608E-01
  1.36987E-03 -5.35709E-01
  1.56556E-03 -4.69067E-01
  1.76126E-03 -4.14427E-01
  1.95695E-03 -3.68862E-01
  2.15265E-03 -3.30263E-01
  2.44619E-03 -2.82141E-01
  2.73973E-03 -2.42607E-01
  2.93543E-03 -2.19796E-01
  3.42466E-03 -1.71734E-01
  3.91390E-03 -1.33238E-01
  4.30529E-03 -1.07913E-01
  4.89238E-03 -7.67096E-02
  5.87085E-03 -3.82641E-02
  6.84933E-03 -1.13574E-02
  7.82780E-03  8.28709E-03
  8.80628E-03  2.30035E-02
  9.78476E-03  3.42431E-02
  1.07632E-02  4.29822E-02
  1.17417E-02  4.99178E-02
  1.36987E-02  5.98845E-02
  1.56556E-02  6.65927E-02
  1.76126E-02  7.12874E-02
  1.95695E-02  7.47156E-02
  2.15265E-02  7.72844E-02
  2.44619E-02  7.91520E-02
  2.73973E-02  7.93443E-02
  2.93543E-02  7.89130E-02
  3.42466E-02  7.67568E-02
  3.91390E-02  7.38571E-02
  4.30529E-02  7.13542E-02
  4.89238E-02  6.75822E-02
  5.87085E-02  6.16566E-02
  6.84933E-02  5.63794E-02
  7.82780E-02  5.17481E-02
  8.80628E-02  4.76887E-02
  9.78476E-02  4.41183E-02
  1.07632E-01  4.09618E-02
  1.17417E-01  3.81557E-02
  1.36987E-01  3.33942E-02
  1.56556E-01  2.95149E-02
  1.76126E-01  2.62995E-02
  1.95695E-01  2.35953E-02
  2.15265E-01  2.12927E-02
  2.44619E-01  1.84215E-02
  2.73973E-01  1.60845E-02
  2.93543E-01  1.47569E-02
  3.42466E-01  1.20470E-02
  3.91390E-01  9.97831E-03
  4.30529E-01  8.65440E-03
  4.89238E-01  7.07036E-03
  5.87085E-01  5.17070E-03
  6.84933E-01  3.87138E-03
  7.82780E-01  2.95497E-03
  8.80628E-01  2.29545E-03
  9.78476E-01  1.81503E-03
  1.07632E+00  1.72800E-03
  1.17417E+00  1.72800E-03
  1.36987E+00  1.72800E-03
  1.56556E+00  1.72800E-03
  1.76126E+00  1.72800E-03
  1.95695E+00  1.72800E-03
  2.15265E+00  1.72800E-03
  2.44619E+00  1.72800E-03
  2.73973E+00  1.72800E-03
  2.93543E+00  1.72800E-03
  3.42466E+00  1.72800E-03
  3.91390E+00  1.72800E-03
  4.30529E+00  1.72800E-03
  4.89238E+00  1.72800E-03
  5.87085E+00  1.72800E-03
  6.84933E+00  1.72800E-03
  7.82780E+00  1.72800E-03
  8.80628E+00  1.72800E-03
  9.78476E+00  1.72800E-03
  1.07632E+01  1.72800E-03
  1.17417E+01  1.72800E-03
  1.36987E+01  1.72800E-03
  1.56556E+01  1.72800E-03
  1.76126E+01  1.72800E-03
  1.95695E+01  1.72800E-03
  2.15265E+01  1.72800E-03
  2.44619E+01  1.72800E-03
  2.73973E+01  1.72800E-03
  2.93543E+01  1.72800E-03
  3.42466E+01  1.72800E-03
  3.91390E+01  1.72800E-03
  4.30529E+01  1.72800E-03
  4.89238E+01  1.72800E-03
  5.87085E+01  1.72800E-03
  6.84933E+01  1.72800E-03
  7.82780E+01  1.72800E-03
  8.80628E+01  1.72800E-03
  9.78476E+01  1.72800E-03
  1.07632E+02  1.72800E-03
  1.17417E+02  1.72800E-03
  1.36987E+02  1.72800E-03
  1.56556E+02  1.72800E-03
  1.76126E+02  1.72800E-03
  1.95695E+02  1.72800E-03
  2.15265E+02  1.72800E-03
  2.44619E+02  1.72800E-03
  2.73973E+02  1.72800E-03
  2.93543E+02  1.72800E-03
  3.42466E+02  1.72800E-03
  3.91390E+02  1.72800E-03
  4.30529E+02  1.72800E-03
  4.89238E+02  1.72800E-03
  5.87085E+02  1.72800E-03
  6.84933E+02  1.72800E-03
  7.82780E+02  1.72800E-03
  8.80628E+02  1.72800E-03
  9.78476E+02  1.72800E-03
  1.07632E+03  1.72800E-03
  1.17417E+03  1.72800E-03
  1.36987E+03  1.72800E-03
  1.56556E+03  1.72800E-03
  1.76126E+03  1.72800E-03
  1.95695E+03  1.72800E-03
  2.15265E+03  1.72800E-03
  2.44619E+03  1.72800E-03
  2.73973E+03  1.72800E-03
  2.93543E+03  1.72800E-03
  3.42466E+03  1.72800E-03
  3.91390E+03  1.72800E-03
  4.30529E+03  1.72800E-03
  4.89238E+03  1.72800E-03
  5.87085E+03  1.72800E-03
  6.84933E+03  1.72800E-03
  7.82780E+03  1.72800E-03
  8.80628E+03  1.72800E-03
  9.78476E+03  1.72800E-03
  1.07632E+04  1.72800E-03
  1.17417E+04  1.72800E-03
  1.36987E+04  1.72800E-03
  1.56556E+04  1.72800E-03
  1.76126E+04  1.72800E-03
  1.95695E+04  1.72800E-03


==> anc/colstop/sbethe/sdbase/eshcor-75.tab <==
# Atomic number = 75   (Re)   Projectile: electron
#
#  S(0) =  7.371467E+01
#  I(0) =  2.092603E+01 a.u. =  5.694263E+02 eV
#  D(0) =  2.417229E+00
#
#        Z =  7.50000E+01
#    EXPOT =  6.37097E+02 eV
#       S0 =  7.37147E+01
#   1-S0/Z =  1.71380E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  9.54940E-02
#    P( 2) = -2.78790E-01
#    P( 3) =  2.83300E-01
#    P( 4) = -1.20850E-01
#    P( 5) =  2.48540E-02
#    P( 6) = -2.25500E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.43351E-01
  2.15265E-04 -2.63666E-01
  2.44619E-04 -2.92440E-01
  2.73973E-04 -3.19321E-01
  2.93543E-04 -3.36269E-01
  3.42466E-04 -3.75552E-01
  3.91390E-04 -4.10984E-01
  4.30529E-04 -4.37012E-01
  4.89238E-04 -4.72874E-01
  5.87085E-04 -5.26965E-01
  6.84933E-04 -5.75602E-01
  7.82780E-04 -6.20215E-01
  8.80628E-04 -6.61738E-01
  9.78476E-04 -7.00942E-01
  1.07632E-03 -6.80057E-01
  1.17417E-03 -6.29780E-01
  1.36987E-03 -5.45435E-01
  1.56556E-03 -4.77560E-01
  1.76126E-03 -4.21865E-01
  1.95695E-03 -3.75429E-01
  2.15265E-03 -3.36130E-01
  2.44619E-03 -2.87233E-01
  2.73973E-03 -2.47203E-01
  2.93543E-03 -2.24185E-01
  3.42466E-03 -1.75895E-01
  3.91390E-03 -1.37111E-01
  4.30529E-03 -1.11571E-01
  4.89238E-03 -8.00169E-02
  5.87085E-03 -4.09602E-02
  6.84933E-03 -1.35922E-02
  7.82780E-03  6.37172E-03
  8.80628E-03  2.13436E-02
  9.78476E-03  3.27764E-02
  1.07632E-02  4.16827E-02
  1.17417E-02  4.87289E-02
  1.36987E-02  5.88558E-02
  1.56556E-02  6.56463E-02
  1.76126E-02  7.03701E-02
  1.95695E-02  7.37699E-02
  2.15265E-02  7.64029E-02
  2.44619E-02  7.84738E-02
  2.73973E-02  7.88366E-02
  2.93543E-02  7.85008E-02
  3.42466E-02  7.65288E-02
  3.91390E-02  7.37536E-02
  4.30529E-02  7.13200E-02
  4.89238E-02  6.76172E-02
  5.87085E-02  6.17498E-02
  6.84933E-02  5.64923E-02
  7.82780E-02  5.18618E-02
  8.80628E-02  4.77942E-02
  9.78476E-02  4.42113E-02
  1.07632E-01  4.10408E-02
  1.17417E-01  3.82207E-02
  1.36987E-01  3.34330E-02
  1.56556E-01  2.95315E-02
  1.76126E-01  2.62982E-02
  1.95695E-01  2.35799E-02
  2.15265E-01  2.12663E-02
  2.44619E-01  1.83833E-02
  2.73973E-01  1.60388E-02
  2.93543E-01  1.47081E-02
  3.42466E-01  1.19947E-02
  3.91390E-01  9.92690E-03
  4.30529E-01  8.60568E-03
  4.89238E-01  7.02764E-03
  5.87085E-01  5.14064E-03
  6.84933E-01  3.85505E-03
  7.82780E-01  2.95226E-03
  8.80628E-01  2.30572E-03
  9.78476E-01  1.83747E-03
  1.07632E+00  1.75300E-03
  1.17417E+00  1.75300E-03
  1.36987E+00  1.75300E-03
  1.56556E+00  1.75300E-03
  1.76126E+00  1.75300E-03
  1.95695E+00  1.75300E-03
  2.15265E+00  1.75300E-03
  2.44619E+00  1.75300E-03
  2.73973E+00  1.75300E-03
  2.93543E+00  1.75300E-03
  3.42466E+00  1.75300E-03
  3.91390E+00  1.75300E-03
  4.30529E+00  1.75300E-03
  4.89238E+00  1.75300E-03
  5.87085E+00  1.75300E-03
  6.84933E+00  1.75300E-03
  7.82780E+00  1.75300E-03
  8.80628E+00  1.75300E-03
  9.78476E+00  1.75300E-03
  1.07632E+01  1.75300E-03
  1.17417E+01  1.75300E-03
  1.36987E+01  1.75300E-03
  1.56556E+01  1.75300E-03
  1.76126E+01  1.75300E-03
  1.95695E+01  1.75300E-03
  2.15265E+01  1.75300E-03
  2.44619E+01  1.75300E-03
  2.73973E+01  1.75300E-03
  2.93543E+01  1.75300E-03
  3.42466E+01  1.75300E-03
  3.91390E+01  1.75300E-03
  4.30529E+01  1.75300E-03
  4.89238E+01  1.75300E-03
  5.87085E+01  1.75300E-03
  6.84933E+01  1.75300E-03
  7.82780E+01  1.75300E-03
  8.80628E+01  1.75300E-03
  9.78476E+01  1.75300E-03
  1.07632E+02  1.75300E-03
  1.17417E+02  1.75300E-03
  1.36987E+02  1.75300E-03
  1.56556E+02  1.75300E-03
  1.76126E+02  1.75300E-03
  1.95695E+02  1.75300E-03
  2.15265E+02  1.75300E-03
  2.44619E+02  1.75300E-03
  2.73973E+02  1.75300E-03
  2.93543E+02  1.75300E-03
  3.42466E+02  1.75300E-03
  3.91390E+02  1.75300E-03
  4.30529E+02  1.75300E-03
  4.89238E+02  1.75300E-03
  5.87085E+02  1.75300E-03
  6.84933E+02  1.75300E-03
  7.82780E+02  1.75300E-03
  8.80628E+02  1.75300E-03
  9.78476E+02  1.75300E-03
  1.07632E+03  1.75300E-03
  1.17417E+03  1.75300E-03
  1.36987E+03  1.75300E-03
  1.56556E+03  1.75300E-03
  1.76126E+03  1.75300E-03
  1.95695E+03  1.75300E-03
  2.15265E+03  1.75300E-03
  2.44619E+03  1.75300E-03
  2.73973E+03  1.75300E-03
  2.93543E+03  1.75300E-03
  3.42466E+03  1.75300E-03
  3.91390E+03  1.75300E-03
  4.30529E+03  1.75300E-03
  4.89238E+03  1.75300E-03
  5.87085E+03  1.75300E-03
  6.84933E+03  1.75300E-03
  7.82780E+03  1.75300E-03
  8.80628E+03  1.75300E-03
  9.78476E+03  1.75300E-03
  1.07632E+04  1.75300E-03
  1.17417E+04  1.75300E-03
  1.36987E+04  1.75300E-03
  1.56556E+04  1.75300E-03
  1.76126E+04  1.75300E-03
  1.95695E+04  1.75300E-03


==> anc/colstop/sbethe/sdbase/eshcor-76.tab <==
# Atomic number = 76   (Os)   Projectile: electron
#
#  S(0) =  7.467418E+01
#  I(0) =  2.122614E+01 a.u. =  5.775927E+02 eV
#  D(0) =  2.500848E+00
#
#        Z =  7.60000E+01
#    EXPOT =  6.47343E+02 eV
#       S0 =  7.46742E+01
#   1-S0/Z =  1.74450E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  9.04840E-02
#    P( 2) = -2.60870E-01
#    P( 3) =  2.58440E-01
#    P( 4) = -1.04380E-01
#    P( 5) =  1.96890E-02
#    P( 6) = -1.64270E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.36282E-01
  2.15265E-04 -2.56845E-01
  2.44619E-04 -2.86132E-01
  2.73973E-04 -3.13616E-01
  2.93543E-04 -3.30993E-01
  3.42466E-04 -3.71368E-01
  3.91390E-04 -4.07818E-01
  4.30529E-04 -4.34549E-01
  4.89238E-04 -4.71261E-01
  5.87085E-04 -5.25826E-01
  6.84933E-04 -5.74487E-01
  7.82780E-04 -6.18918E-01
  8.80628E-04 -6.60011E-01
  9.78476E-04 -6.98683E-01
  1.07632E-03 -6.92160E-01
  1.17417E-03 -6.41219E-01
  1.36987E-03 -5.55486E-01
  1.56556E-03 -4.86396E-01
  1.76126E-03 -4.29648E-01
  1.95695E-03 -3.82323E-01
  2.15265E-03 -3.42290E-01
  2.44619E-03 -2.92551E-01
  2.73973E-03 -2.51949E-01
  2.93543E-03 -2.28665E-01
  3.42466E-03 -1.80036E-01
  3.91390E-03 -1.41057E-01
  4.30529E-03 -1.15219E-01
  4.89238E-03 -8.33383E-02
  5.87085E-03 -4.36991E-02
  6.84933E-03 -1.58112E-02
  7.82780E-03  4.50140E-03
  8.80628E-03  1.97357E-02
  9.78476E-03  3.13902E-02
  1.07632E-02  4.04723E-02
  1.17417E-02  4.76207E-02
  1.36987E-02  5.79281E-02
  1.56556E-02  6.48132E-02
  1.76126E-02  6.95729E-02
  1.95695E-02  7.29683E-02
  2.15265E-02  7.56743E-02
  2.44619E-02  7.79020E-02
  2.73973E-02  7.84188E-02
  2.93543E-02  7.81751E-02
  3.42466E-02  7.63894E-02
  3.91390E-02  7.37447E-02
  4.30529E-02  7.13844E-02
  4.89238E-02  6.77548E-02
  5.87085E-02  6.19469E-02
  6.84933E-02  5.67063E-02
  7.82780E-02  5.20722E-02
  8.80628E-02  4.79911E-02
  9.78476E-02  4.43907E-02
  1.07632E-01  4.12014E-02
  1.17417E-01  3.83626E-02
  1.36987E-01  3.35406E-02
  1.56556E-01  2.96103E-02
  1.76126E-01  2.63535E-02
  1.95695E-01  2.36161E-02
  2.15265E-01  2.12872E-02
  2.44619E-01  1.83868E-02
  2.73973E-01  1.60297E-02
  2.93543E-01  1.46926E-02
  3.42466E-01  1.19684E-02
  3.91390E-01  9.89454E-03
  4.30529E-01  8.57058E-03
  4.89238E-01  6.99056E-03
  5.87085E-01  5.10324E-03
  6.84933E-01  3.81878E-03
  7.82780E-01  2.91740E-03
  8.80628E-01  2.27208E-03
  9.78476E-01  1.80464E-03
  1.07632E+00  1.72030E-03
  1.17417E+00  1.72030E-03
  1.36987E+00  1.72030E-03
  1.56556E+00  1.72030E-03
  1.76126E+00  1.72030E-03
  1.95695E+00  1.72030E-03
  2.15265E+00  1.72030E-03
  2.44619E+00  1.72030E-03
  2.73973E+00  1.72030E-03
  2.93543E+00  1.72030E-03
  3.42466E+00  1.72030E-03
  3.91390E+00  1.72030E-03
  4.30529E+00  1.72030E-03
  4.89238E+00  1.72030E-03
  5.87085E+00  1.72030E-03
  6.84933E+00  1.72030E-03
  7.82780E+00  1.72030E-03
  8.80628E+00  1.72030E-03
  9.78476E+00  1.72030E-03
  1.07632E+01  1.72030E-03
  1.17417E+01  1.72030E-03
  1.36987E+01  1.72030E-03
  1.56556E+01  1.72030E-03
  1.76126E+01  1.72030E-03
  1.95695E+01  1.72030E-03
  2.15265E+01  1.72030E-03
  2.44619E+01  1.72030E-03
  2.73973E+01  1.72030E-03
  2.93543E+01  1.72030E-03
  3.42466E+01  1.72030E-03
  3.91390E+01  1.72030E-03
  4.30529E+01  1.72030E-03
  4.89238E+01  1.72030E-03
  5.87085E+01  1.72030E-03
  6.84933E+01  1.72030E-03
  7.82780E+01  1.72030E-03
  8.80628E+01  1.72030E-03
  9.78476E+01  1.72030E-03
  1.07632E+02  1.72030E-03
  1.17417E+02  1.72030E-03
  1.36987E+02  1.72030E-03
  1.56556E+02  1.72030E-03
  1.76126E+02  1.72030E-03
  1.95695E+02  1.72030E-03
  2.15265E+02  1.72030E-03
  2.44619E+02  1.72030E-03
  2.73973E+02  1.72030E-03
  2.93543E+02  1.72030E-03
  3.42466E+02  1.72030E-03
  3.91390E+02  1.72030E-03
  4.30529E+02  1.72030E-03
  4.89238E+02  1.72030E-03
  5.87085E+02  1.72030E-03
  6.84933E+02  1.72030E-03
  7.82780E+02  1.72030E-03
  8.80628E+02  1.72030E-03
  9.78476E+02  1.72030E-03
  1.07632E+03  1.72030E-03
  1.17417E+03  1.72030E-03
  1.36987E+03  1.72030E-03
  1.56556E+03  1.72030E-03
  1.76126E+03  1.72030E-03
  1.95695E+03  1.72030E-03
  2.15265E+03  1.72030E-03
  2.44619E+03  1.72030E-03
  2.73973E+03  1.72030E-03
  2.93543E+03  1.72030E-03
  3.42466E+03  1.72030E-03
  3.91390E+03  1.72030E-03
  4.30529E+03  1.72030E-03
  4.89238E+03  1.72030E-03
  5.87085E+03  1.72030E-03
  6.84933E+03  1.72030E-03
  7.82780E+03  1.72030E-03
  8.80628E+03  1.72030E-03
  9.78476E+03  1.72030E-03
  1.07632E+04  1.72030E-03
  1.17417E+04  1.72030E-03
  1.36987E+04  1.72030E-03
  1.56556E+04  1.72030E-03
  1.76126E+04  1.72030E-03
  1.95695E+04  1.72030E-03


==> anc/colstop/sbethe/sdbase/eshcor-77.tab <==
# Atomic number = 77   (Ir)   Projectile: electron
#
#  S(0) =  7.563291E+01
#  I(0) =  2.153285E+01 a.u. =  5.859387E+02 eV
#  D(0) =  2.613990E+00
#
#        Z =  7.70000E+01
#    EXPOT =  6.57708E+02 eV
#       S0 =  7.56329E+01
#   1-S0/Z =  1.77540E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  8.48270E-02
#    P( 2) = -2.39990E-01
#    P( 3) =  2.29950E-01
#    P( 4) = -8.58240E-02
#    P( 5) =  1.39360E-02
#    P( 6) = -9.64480E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.28454E-01
  2.15265E-04 -2.49119E-01
  2.44619E-04 -2.78717E-01
  2.73973E-04 -3.06661E-01
  2.93543E-04 -3.24393E-01
  3.42466E-04 -3.65748E-01
  3.91390E-04 -4.03193E-01
  4.30529E-04 -4.30661E-01
  4.89238E-04 -4.68323E-01
  5.87085E-04 -5.23735E-01
  6.84933E-04 -5.72659E-01
  7.82780E-04 -6.17073E-01
  8.80628E-04 -6.57989E-01
  9.78476E-04 -6.96223E-01
  1.07632E-03 -7.04124E-01
  1.17417E-03 -6.52583E-01
  1.36987E-03 -5.65605E-01
  1.56556E-03 -4.95348E-01
  1.76126E-03 -4.37580E-01
  1.95695E-03 -3.89354E-01
  2.15265E-03 -3.48566E-01
  2.44619E-03 -2.97931E-01
  2.73973E-03 -2.56689E-01
  2.93543E-03 -2.33102E-01
  3.42466E-03 -1.84024E-01
  3.91390E-03 -1.44875E-01
  4.30529E-03 -1.18728E-01
  4.89238E-03 -8.65476E-02
  5.87085E-03 -4.63028E-02
  6.84933E-03 -1.78492E-02
  7.82780E-03  2.82197E-03
  8.80628E-03  1.83377E-02
  9.78476E-03  3.02024E-02
  1.07632E-02  3.94548E-02
  1.17417E-02  4.67455E-02
  1.36987E-02  5.72596E-02
  1.56556E-02  6.42365E-02
  1.76126E-02  6.90465E-02
  1.95695E-02  7.24511E-02
  2.15265E-02  7.53033E-02
  2.44619E-02  7.76579E-02
  2.73973E-02  7.83118E-02
  2.93543E-02  7.81531E-02
  3.42466E-02  7.65435E-02
  3.91390E-02  7.40247E-02
  4.30529E-02  7.17359E-02
  4.89238E-02  6.81781E-02
  5.87085E-02  6.24290E-02
  6.84933E-02  5.72053E-02
  7.82780E-02  5.25675E-02
  8.80628E-02  4.84731E-02
  9.78476E-02  4.48551E-02
  1.07632E-01  4.16470E-02
  1.17417E-01  3.87896E-02
  1.36987E-01  3.39333E-02
  1.56556E-01  2.99741E-02
  1.76126E-01  2.66935E-02
  1.95695E-01  2.39367E-02
  2.15265E-01  2.15921E-02
  2.44619E-01  1.86734E-02
  2.73973E-01  1.63027E-02
  2.93543E-01  1.49586E-02
  3.42466E-01  1.22215E-02
  3.91390E-01  1.01393E-02
  4.30529E-01  8.81066E-03
  4.89238E-01  7.22571E-03
  5.87085E-01  5.33304E-03
  6.84933E-01  4.04471E-03
  7.82780E-01  3.13982E-03
  8.80628E-01  2.49093E-03
  9.78476E-01  2.01973E-03
  1.07632E+00  1.93452E-03
  1.17417E+00  1.93452E-03
  1.36987E+00  1.93452E-03
  1.56556E+00  1.93452E-03
  1.76126E+00  1.93452E-03
  1.95695E+00  1.93452E-03
  2.15265E+00  1.93452E-03
  2.44619E+00  1.93452E-03
  2.73973E+00  1.93452E-03
  2.93543E+00  1.93452E-03
  3.42466E+00  1.93452E-03
  3.91390E+00  1.93452E-03
  4.30529E+00  1.93452E-03
  4.89238E+00  1.93452E-03
  5.87085E+00  1.93452E-03
  6.84933E+00  1.93452E-03
  7.82780E+00  1.93452E-03
  8.80628E+00  1.93452E-03
  9.78476E+00  1.93452E-03
  1.07632E+01  1.93452E-03
  1.17417E+01  1.93452E-03
  1.36987E+01  1.93452E-03
  1.56556E+01  1.93452E-03
  1.76126E+01  1.93452E-03
  1.95695E+01  1.93452E-03
  2.15265E+01  1.93452E-03
  2.44619E+01  1.93452E-03
  2.73973E+01  1.93452E-03
  2.93543E+01  1.93452E-03
  3.42466E+01  1.93452E-03
  3.91390E+01  1.93452E-03
  4.30529E+01  1.93452E-03
  4.89238E+01  1.93452E-03
  5.87085E+01  1.93452E-03
  6.84933E+01  1.93452E-03
  7.82780E+01  1.93452E-03
  8.80628E+01  1.93452E-03
  9.78476E+01  1.93452E-03
  1.07632E+02  1.93452E-03
  1.17417E+02  1.93452E-03
  1.36987E+02  1.93452E-03
  1.56556E+02  1.93452E-03
  1.76126E+02  1.93452E-03
  1.95695E+02  1.93452E-03
  2.15265E+02  1.93452E-03
  2.44619E+02  1.93452E-03
  2.73973E+02  1.93452E-03
  2.93543E+02  1.93452E-03
  3.42466E+02  1.93452E-03
  3.91390E+02  1.93452E-03
  4.30529E+02  1.93452E-03
  4.89238E+02  1.93452E-03
  5.87085E+02  1.93452E-03
  6.84933E+02  1.93452E-03
  7.82780E+02  1.93452E-03
  8.80628E+02  1.93452E-03
  9.78476E+02  1.93452E-03
  1.07632E+03  1.93452E-03
  1.17417E+03  1.93452E-03
  1.36987E+03  1.93452E-03
  1.56556E+03  1.93452E-03
  1.76126E+03  1.93452E-03
  1.95695E+03  1.93452E-03
  2.15265E+03  1.93452E-03
  2.44619E+03  1.93452E-03
  2.73973E+03  1.93452E-03
  2.93543E+03  1.93452E-03
  3.42466E+03  1.93452E-03
  3.91390E+03  1.93452E-03
  4.30529E+03  1.93452E-03
  4.89238E+03  1.93452E-03
  5.87085E+03  1.93452E-03
  6.84933E+03  1.93452E-03
  7.82780E+03  1.93452E-03
  8.80628E+03  1.93452E-03
  9.78476E+03  1.93452E-03
  1.07632E+04  1.93452E-03
  1.17417E+04  1.93452E-03
  1.36987E+04  1.93452E-03
  1.56556E+04  1.93452E-03
  1.76126E+04  1.93452E-03
  1.95695E+04  1.93452E-03


==> anc/colstop/sbethe/sdbase/eshcor-78.tab <==
# Atomic number = 78   (Pt)   Projectile: electron
#
#  S(0) =  7.659097E+01
#  I(0) =  2.211899E+01 a.u. =  6.018884E+02 eV
#  D(0) =  2.681303E+00
#
#        Z =  7.80000E+01
#    EXPOT =  6.76704E+02 eV
#       S0 =  7.65910E+01
#   1-S0/Z =  1.80640E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  9.42180E-02
#    P( 2) = -2.60540E-01
#    P( 3) =  2.45560E-01
#    P( 4) = -9.01890E-02
#    P( 5) =  1.40170E-02
#    P( 6) = -8.68830E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.02512E-01
  2.15265E-04 -2.23418E-01
  2.44619E-04 -2.53525E-01
  2.73973E-04 -2.82133E-01
  2.93543E-04 -3.00362E-01
  3.42466E-04 -3.43031E-01
  3.91390E-04 -3.81794E-01
  4.30529E-04 -4.10263E-01
  4.89238E-04 -4.49270E-01
  5.87085E-04 -5.06222E-01
  6.84933E-04 -5.55869E-01
  7.82780E-04 -6.00556E-01
  8.80628E-04 -6.41536E-01
  9.78476E-04 -6.79599E-01
  1.07632E-03 -7.14683E-01
  1.17417E-03 -6.62727E-01
  1.36987E-03 -5.74732E-01
  1.56556E-03 -5.03461E-01
  1.76126E-03 -4.44755E-01
  1.95695E-03 -3.95713E-01
  2.15265E-03 -3.54219E-01
  2.44619E-03 -3.02734E-01
  2.73973E-03 -2.60883E-01
  2.93543E-03 -2.36998E-01
  3.42466E-03 -1.87474E-01
  3.91390E-03 -1.48188E-01
  4.30529E-03 -1.21859E-01
  4.89238E-03 -8.93657E-02
  5.87085E-03 -4.86256E-02
  6.84933E-03 -1.96617E-02
  7.82780E-03  1.35126E-03
  8.80628E-03  1.71100E-02
  9.78476E-03  2.91794E-02
  1.07632E-02  3.85878E-02
  1.17417E-02  4.59980E-02
  1.36987E-02  5.66692E-02
  1.56556E-02  6.37475E-02
  1.76126E-02  6.85991E-02
  1.95695E-02  7.19957E-02
  2.15265E-02  7.48539E-02
  2.44619E-02  7.73137E-02
  2.73973E-02  7.80827E-02
  2.93543E-02  7.79969E-02
  3.42466E-02  7.65432E-02
  3.91390E-02  7.41411E-02
  4.30529E-02  7.19216E-02
  4.89238E-02  6.84365E-02
  5.87085E-02  6.27521E-02
  6.84933E-02  5.75511E-02
  7.82780E-02  5.29134E-02
  8.80628E-02  4.88070E-02
  9.78476E-02  4.51711E-02
  1.07632E-01  4.19424E-02
  1.17417E-01  3.90636E-02
  1.36987E-01  3.41664E-02
  1.56556E-01  3.01710E-02
  1.76126E-01  2.68600E-02
  1.95695E-01  2.40783E-02
  2.15265E-01  2.17137E-02
  2.44619E-01  1.87726E-02
  2.73973E-01  1.63871E-02
  2.93543E-01  1.50363E-02
  3.42466E-01  1.22913E-02
  3.91390E-01  1.02102E-02
  4.30529E-01  8.88685E-03
  4.89238E-01  7.31464E-03
  5.87085E-01  5.45087E-03
  6.84933E-01  4.19600E-03
  7.82780E-01  3.32608E-03
  8.80628E-01  2.71212E-03
  9.78476E-01  2.27503E-03
  1.07632E+00  2.19717E-03
  1.17417E+00  2.19717E-03
  1.36987E+00  2.19717E-03
  1.56556E+00  2.19717E-03
  1.76126E+00  2.19717E-03
  1.95695E+00  2.19717E-03
  2.15265E+00  2.19717E-03
  2.44619E+00  2.19717E-03
  2.73973E+00  2.19717E-03
  2.93543E+00  2.19717E-03
  3.42466E+00  2.19717E-03
  3.91390E+00  2.19717E-03
  4.30529E+00  2.19717E-03
  4.89238E+00  2.19717E-03
  5.87085E+00  2.19717E-03
  6.84933E+00  2.19717E-03
  7.82780E+00  2.19717E-03
  8.80628E+00  2.19717E-03
  9.78476E+00  2.19717E-03
  1.07632E+01  2.19717E-03
  1.17417E+01  2.19717E-03
  1.36987E+01  2.19717E-03
  1.56556E+01  2.19717E-03
  1.76126E+01  2.19717E-03
  1.95695E+01  2.19717E-03
  2.15265E+01  2.19717E-03
  2.44619E+01  2.19717E-03
  2.73973E+01  2.19717E-03
  2.93543E+01  2.19717E-03
  3.42466E+01  2.19717E-03
  3.91390E+01  2.19717E-03
  4.30529E+01  2.19717E-03
  4.89238E+01  2.19717E-03
  5.87085E+01  2.19717E-03
  6.84933E+01  2.19717E-03
  7.82780E+01  2.19717E-03
  8.80628E+01  2.19717E-03
  9.78476E+01  2.19717E-03
  1.07632E+02  2.19717E-03
  1.17417E+02  2.19717E-03
  1.36987E+02  2.19717E-03
  1.56556E+02  2.19717E-03
  1.76126E+02  2.19717E-03
  1.95695E+02  2.19717E-03
  2.15265E+02  2.19717E-03
  2.44619E+02  2.19717E-03
  2.73973E+02  2.19717E-03
  2.93543E+02  2.19717E-03
  3.42466E+02  2.19717E-03
  3.91390E+02  2.19717E-03
  4.30529E+02  2.19717E-03
  4.89238E+02  2.19717E-03
  5.87085E+02  2.19717E-03
  6.84933E+02  2.19717E-03
  7.82780E+02  2.19717E-03
  8.80628E+02  2.19717E-03
  9.78476E+02  2.19717E-03
  1.07632E+03  2.19717E-03
  1.17417E+03  2.19717E-03
  1.36987E+03  2.19717E-03
  1.56556E+03  2.19717E-03
  1.76126E+03  2.19717E-03
  1.95695E+03  2.19717E-03
  2.15265E+03  2.19717E-03
  2.44619E+03  2.19717E-03
  2.73973E+03  2.19717E-03
  2.93543E+03  2.19717E-03
  3.42466E+03  2.19717E-03
  3.91390E+03  2.19717E-03
  4.30529E+03  2.19717E-03
  4.89238E+03  2.19717E-03
  5.87085E+03  2.19717E-03
  6.84933E+03  2.19717E-03
  7.82780E+03  2.19717E-03
  8.80628E+03  2.19717E-03
  9.78476E+03  2.19717E-03
  1.07632E+04  2.19717E-03
  1.17417E+04  2.19717E-03
  1.36987E+04  2.19717E-03
  1.56556E+04  2.19717E-03
  1.76126E+04  2.19717E-03
  1.95695E+04  2.19717E-03


==> anc/colstop/sbethe/sdbase/eshcor-79.tab <==
# Atomic number = 79   (Au)   Projectile: electron
#
#  S(0) =  7.754816E+01
#  I(0) =  2.243935E+01 a.u. =  6.106058E+02 eV
#  D(0) =  2.706040E+00
#
#        Z =  7.90000E+01
#    EXPOT =  6.87966E+02 eV
#       S0 =  7.75481E+01
#   1-S0/Z =  1.83780E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  9.07940E-02
#    P( 2) = -2.46050E-01
#    P( 3) =  2.22790E-01
#    P( 4) = -7.38740E-02
#    P( 5) =  8.61740E-03
#    P( 6) = -2.01400E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -1.93805E-01
  2.15265E-04 -2.14570E-01
  2.44619E-04 -2.44685E-01
  2.73973E-04 -2.73447E-01
  2.93543E-04 -2.91848E-01
  3.42466E-04 -3.35168E-01
  3.91390E-04 -3.74751E-01
  4.30529E-04 -4.03916E-01
  4.89238E-04 -4.43935E-01
  5.87085E-04 -5.02307E-01
  6.84933E-04 -5.52692E-01
  7.82780E-04 -5.97647E-01
  8.80628E-04 -6.38703E-01
  9.78476E-04 -6.76696E-01
  1.07632E-03 -7.12277E-01
  1.17417E-03 -6.74699E-01
  1.36987E-03 -5.85766E-01
  1.56556E-03 -5.13419E-01
  1.76126E-03 -4.53760E-01
  1.95695E-03 -4.03846E-01
  2.15265E-03 -3.61579E-01
  2.44619E-03 -3.09146E-01
  2.73973E-03 -2.66572E-01
  2.93543E-03 -2.42314E-01
  3.42466E-03 -1.92176E-01
  3.91390E-03 -1.52595E-01
  4.30529E-03 -1.26139E-01
  4.89238E-03 -9.32192E-02
  5.87085E-03 -5.19380E-02
  6.84933E-03 -2.24197E-02
  7.82780E-03 -9.88838E-04
  8.80628E-03  1.50832E-02
  9.78476E-03  2.73863E-02
  1.07632E-02  3.69949E-02
  1.17417E-02  4.45473E-02
  1.36987E-02  5.54388E-02
  1.56556E-02  6.26446E-02
  1.76126E-02  6.75619E-02
  1.95695E-02  7.09907E-02
  2.15265E-02  7.38800E-02
  2.44619E-02  7.64341E-02
  2.73973E-02  7.73291E-02
  2.93543E-02  7.73273E-02
  3.42466E-02  7.60579E-02
  3.91390E-02  7.37952E-02
  4.30529E-02  7.16585E-02
  4.89238E-02  6.82608E-02
  5.87085E-02  6.26560E-02
  6.84933E-02  5.74869E-02
  7.82780E-02  5.28564E-02
  8.80628E-02  4.87448E-02
  9.78476E-02  4.50975E-02
  1.07632E-01  4.18549E-02
  1.17417E-01  3.89614E-02
  1.36987E-01  3.40363E-02
  1.56556E-01  3.00174E-02
  1.76126E-01  2.66875E-02
  1.95695E-01  2.38912E-02
  2.15265E-01  2.15155E-02
  2.44619E-01  1.85632E-02
  2.73973E-01  1.61713E-02
  2.93543E-01  1.48183E-02
  3.42466E-01  1.20727E-02
  3.91390E-01  9.99536E-03
  4.30529E-01  8.67693E-03
  4.89238E-01  7.11382E-03
  5.87085E-01  5.26699E-03
  6.84933E-01  4.02903E-03
  7.82780E-01  3.17493E-03
  8.80628E-01  2.57536E-03
  9.78476E-01  2.15120E-03
  1.07632E+00  2.07600E-03
  1.17417E+00  2.07600E-03
  1.36987E+00  2.07600E-03
  1.56556E+00  2.07600E-03
  1.76126E+00  2.07600E-03
  1.95695E+00  2.07600E-03
  2.15265E+00  2.07600E-03
  2.44619E+00  2.07600E-03
  2.73973E+00  2.07600E-03
  2.93543E+00  2.07600E-03
  3.42466E+00  2.07600E-03
  3.91390E+00  2.07600E-03
  4.30529E+00  2.07600E-03
  4.89238E+00  2.07600E-03
  5.87085E+00  2.07600E-03
  6.84933E+00  2.07600E-03
  7.82780E+00  2.07600E-03
  8.80628E+00  2.07600E-03
  9.78476E+00  2.07600E-03
  1.07632E+01  2.07600E-03
  1.17417E+01  2.07600E-03
  1.36987E+01  2.07600E-03
  1.56556E+01  2.07600E-03
  1.76126E+01  2.07600E-03
  1.95695E+01  2.07600E-03
  2.15265E+01  2.07600E-03
  2.44619E+01  2.07600E-03
  2.73973E+01  2.07600E-03
  2.93543E+01  2.07600E-03
  3.42466E+01  2.07600E-03
  3.91390E+01  2.07600E-03
  4.30529E+01  2.07600E-03
  4.89238E+01  2.07600E-03
  5.87085E+01  2.07600E-03
  6.84933E+01  2.07600E-03
  7.82780E+01  2.07600E-03
  8.80628E+01  2.07600E-03
  9.78476E+01  2.07600E-03
  1.07632E+02  2.07600E-03
  1.17417E+02  2.07600E-03
  1.36987E+02  2.07600E-03
  1.56556E+02  2.07600E-03
  1.76126E+02  2.07600E-03
  1.95695E+02  2.07600E-03
  2.15265E+02  2.07600E-03
  2.44619E+02  2.07600E-03
  2.73973E+02  2.07600E-03
  2.93543E+02  2.07600E-03
  3.42466E+02  2.07600E-03
  3.91390E+02  2.07600E-03
  4.30529E+02  2.07600E-03
  4.89238E+02  2.07600E-03
  5.87085E+02  2.07600E-03
  6.84933E+02  2.07600E-03
  7.82780E+02  2.07600E-03
  8.80628E+02  2.07600E-03
  9.78476E+02  2.07600E-03
  1.07632E+03  2.07600E-03
  1.17417E+03  2.07600E-03
  1.36987E+03  2.07600E-03
  1.56556E+03  2.07600E-03
  1.76126E+03  2.07600E-03
  1.95695E+03  2.07600E-03
  2.15265E+03  2.07600E-03
  2.44619E+03  2.07600E-03
  2.73973E+03  2.07600E-03
  2.93543E+03  2.07600E-03
  3.42466E+03  2.07600E-03
  3.91390E+03  2.07600E-03
  4.30529E+03  2.07600E-03
  4.89238E+03  2.07600E-03
  5.87085E+03  2.07600E-03
  6.84933E+03  2.07600E-03
  7.82780E+03  2.07600E-03
  8.80628E+03  2.07600E-03
  9.78476E+03  2.07600E-03
  1.07632E+04  2.07600E-03
  1.17417E+04  2.07600E-03
  1.36987E+04  2.07600E-03
  1.56556E+04  2.07600E-03
  1.76126E+04  2.07600E-03
  1.95695E+04  2.07600E-03


==> anc/colstop/sbethe/sdbase/eshcor-80.tab <==
# Atomic number = 80   (Hg)   Projectile: electron
#
#  S(0) =  7.850447E+01
#  I(0) =  2.248357E+01 a.u. =  6.118091E+02 eV
#  D(0) =  2.791711E+00
#
#        Z =  8.00000E+01
#    EXPOT =  6.90695E+02 eV
#       S0 =  7.85045E+01
#   1-S0/Z =  1.86940E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  7.09860E-02
#    P( 2) = -1.85910E-01
#    P( 3) =  1.51040E-01
#    P( 4) = -3.18880E-02
#    P( 5) = -3.39030E-03
#    P( 6) =  1.13570E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.02699E-01
  2.15265E-04 -2.23202E-01
  2.44619E-04 -2.52819E-01
  2.73973E-04 -2.81268E-01
  2.93543E-04 -2.99519E-01
  3.42466E-04 -3.42722E-01
  3.91390E-04 -3.82542E-01
  4.30529E-04 -4.12036E-01
  4.89238E-04 -4.52645E-01
  5.87085E-04 -5.11995E-01
  6.84933E-04 -5.63107E-01
  7.82780E-04 -6.08293E-01
  8.80628E-04 -6.49389E-01
  9.78476E-04 -6.87302E-01
  1.07632E-03 -7.22688E-01
  1.17417E-03 -6.87753E-01
  1.36987E-03 -5.97934E-01
  1.56556E-03 -5.24565E-01
  1.76126E-03 -4.63909E-01
  1.95695E-03 -4.13085E-01
  2.15265E-03 -3.69996E-01
  2.44619E-03 -3.16530E-01
  2.73973E-03 -2.73126E-01
  2.93543E-03 -2.48422E-01
  3.42466E-03 -1.97493E-01
  3.91390E-03 -1.57464E-01
  4.30529E-03 -1.30821E-01
  4.89238E-03 -9.74395E-02
  5.87085E-03 -5.55229E-02
  6.84933E-03 -2.54347E-02
  7.82780E-03 -3.48554E-03
  8.80628E-03  1.29420E-02
  9.78476E-03  2.55277E-02
  1.07632E-02  3.53601E-02
  1.17417E-02  4.31119E-02
  1.36987E-02  5.42695E-02
  1.56556E-02  6.16546E-02
  1.76126E-02  6.66718E-02
  1.95695E-02  7.01567E-02
  2.15265E-02  7.28708E-02
  2.44619E-02  7.55305E-02
  2.73973E-02  7.65755E-02
  2.93543E-02  7.66742E-02
  3.42466E-02  7.56245E-02
  3.91390E-02  7.35266E-02
  4.30529E-02  7.14873E-02
  4.89238E-02  6.81922E-02
  5.87085E-02  6.26830E-02
  6.84933E-02  5.75568E-02
  7.82780E-02  5.29432E-02
  8.80628E-02  4.88356E-02
  9.78476E-02  4.51861E-02
  1.07632E-01  4.19386E-02
  1.17417E-01  3.90395E-02
  1.36987E-01  3.41034E-02
  1.56556E-01  3.00758E-02
  1.76126E-01  2.67398E-02
  1.95695E-01  2.39393E-02
  2.15265E-01  2.15609E-02
  2.44619E-01  1.86062E-02
  2.73973E-01  1.62128E-02
  2.93543E-01  1.48590E-02
  3.42466E-01  1.21110E-02
  3.91390E-01  1.00301E-02
  4.30529E-01  8.70759E-03
  4.89238E-01  7.13648E-03
  5.87085E-01  5.27184E-03
  6.84933E-01  4.01185E-03
  7.82780E-01  3.13288E-03
  8.80628E-01  2.50664E-03
  9.78476E-01  2.05478E-03
  1.07632E+00  1.97340E-03
  1.17417E+00  1.97340E-03
  1.36987E+00  1.97340E-03
  1.56556E+00  1.97340E-03
  1.76126E+00  1.97340E-03
  1.95695E+00  1.97340E-03
  2.15265E+00  1.97340E-03
  2.44619E+00  1.97340E-03
  2.73973E+00  1.97340E-03
  2.93543E+00  1.97340E-03
  3.42466E+00  1.97340E-03
  3.91390E+00  1.97340E-03
  4.30529E+00  1.97340E-03
  4.89238E+00  1.97340E-03
  5.87085E+00  1.97340E-03
  6.84933E+00  1.97340E-03
  7.82780E+00  1.97340E-03
  8.80628E+00  1.97340E-03
  9.78476E+00  1.97340E-03
  1.07632E+01  1.97340E-03
  1.17417E+01  1.97340E-03
  1.36987E+01  1.97340E-03
  1.56556E+01  1.97340E-03
  1.76126E+01  1.97340E-03
  1.95695E+01  1.97340E-03
  2.15265E+01  1.97340E-03
  2.44619E+01  1.97340E-03
  2.73973E+01  1.97340E-03
  2.93543E+01  1.97340E-03
  3.42466E+01  1.97340E-03
  3.91390E+01  1.97340E-03
  4.30529E+01  1.97340E-03
  4.89238E+01  1.97340E-03
  5.87085E+01  1.97340E-03
  6.84933E+01  1.97340E-03
  7.82780E+01  1.97340E-03
  8.80628E+01  1.97340E-03
  9.78476E+01  1.97340E-03
  1.07632E+02  1.97340E-03
  1.17417E+02  1.97340E-03
  1.36987E+02  1.97340E-03
  1.56556E+02  1.97340E-03
  1.76126E+02  1.97340E-03
  1.95695E+02  1.97340E-03
  2.15265E+02  1.97340E-03
  2.44619E+02  1.97340E-03
  2.73973E+02  1.97340E-03
  2.93543E+02  1.97340E-03
  3.42466E+02  1.97340E-03
  3.91390E+02  1.97340E-03
  4.30529E+02  1.97340E-03
  4.89238E+02  1.97340E-03
  5.87085E+02  1.97340E-03
  6.84933E+02  1.97340E-03
  7.82780E+02  1.97340E-03
  8.80628E+02  1.97340E-03
  9.78476E+02  1.97340E-03
  1.07632E+03  1.97340E-03
  1.17417E+03  1.97340E-03
  1.36987E+03  1.97340E-03
  1.56556E+03  1.97340E-03
  1.76126E+03  1.97340E-03
  1.95695E+03  1.97340E-03
  2.15265E+03  1.97340E-03
  2.44619E+03  1.97340E-03
  2.73973E+03  1.97340E-03
  2.93543E+03  1.97340E-03
  3.42466E+03  1.97340E-03
  3.91390E+03  1.97340E-03
  4.30529E+03  1.97340E-03
  4.89238E+03  1.97340E-03
  5.87085E+03  1.97340E-03
  6.84933E+03  1.97340E-03
  7.82780E+03  1.97340E-03
  8.80628E+03  1.97340E-03
  9.78476E+03  1.97340E-03
  1.07632E+04  1.97340E-03
  1.17417E+04  1.97340E-03
  1.36987E+04  1.97340E-03
  1.56556E+04  1.97340E-03
  1.76126E+04  1.97340E-03
  1.95695E+04  1.97340E-03


==> anc/colstop/sbethe/sdbase/eshcor-81.tab <==
# Atomic number = 81   (Tl)   Projectile: electron
#
#  S(0) =  7.945950E+01
#  I(0) =  2.266638E+01 a.u. =  6.167836E+02 eV
#  D(0) =  2.879469E+00
#
#        Z =  8.10000E+01
#    EXPOT =  6.97654E+02 eV
#       S0 =  7.94595E+01
#   1-S0/Z =  1.90190E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  4.78420E-02
#    P( 2) = -1.14240E-01
#    P( 3) =  6.50310E-02
#    P( 4) =  1.84650E-02
#    P( 5) = -1.77590E-02
#    P( 6) =  2.73120E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.06451E-01
  2.15265E-04 -2.26587E-01
  2.44619E-04 -2.55751E-01
  2.73973E-04 -2.83717E-01
  2.93543E-04 -3.01730E-01
  3.42466E-04 -3.44526E-01
  3.91390E-04 -3.84346E-01
  4.30529E-04 -4.14035E-01
  4.89238E-04 -4.55094E-01
  5.87085E-04 -5.15295E-01
  6.84933E-04 -5.67178E-01
  7.82780E-04 -6.12770E-01
  8.80628E-04 -6.53944E-01
  9.78476E-04 -6.91861E-01
  1.07632E-03 -7.27144E-01
  1.17417E-03 -7.00990E-01
  1.36987E-03 -6.10441E-01
  1.56556E-03 -5.36166E-01
  1.76126E-03 -4.74539E-01
  1.95695E-03 -4.22845E-01
  2.15265E-03 -3.78942E-01
  2.44619E-03 -3.24423E-01
  2.73973E-03 -2.80164E-01
  2.93543E-03 -2.54990E-01
  3.42466E-03 -2.03192E-01
  3.91390E-03 -1.62619E-01
  4.30529E-03 -1.35726E-01
  4.89238E-03 -1.01937E-01
  5.87085E-03 -5.93460E-02
  6.84933E-03 -2.86690E-02
  7.82780E-03 -6.15223E-03
  8.80628E-03  1.06667E-02
  9.78476E-03  2.35616E-02
  1.07632E-02  3.36404E-02
  1.17417E-02  4.15862E-02
  1.36987E-02  5.30404E-02
  1.56556E-02  6.06429E-02
  1.76126E-02  6.58001E-02
  1.95695E-02  6.93562E-02
  2.15265E-02  7.21758E-02
  2.44619E-02  7.49137E-02
  2.73973E-02  7.60972E-02
  2.93543E-02  7.62926E-02
  3.42466E-02  7.54574E-02
  3.91390E-02  7.35200E-02
  4.30529E-02  7.15740E-02
  4.89238E-02  6.83745E-02
  5.87085E-02  6.29483E-02
  6.84933E-02  5.78533E-02
  7.82780E-02  5.32465E-02
  8.80628E-02  4.91346E-02
  9.78476E-02  4.54766E-02
  1.07632E-01  4.22193E-02
  1.17417E-01  3.93107E-02
  1.36987E-01  3.43590E-02
  1.56556E-01  3.03207E-02
  1.76126E-01  2.69781E-02
  1.95695E-01  2.41741E-02
  2.15265E-01  2.17943E-02
  2.44619E-01  1.88396E-02
  2.73973E-01  1.64475E-02
  2.93543E-01  1.50947E-02
  3.42466E-01  1.23486E-02
  3.91390E-01  1.02675E-02
  4.30529E-01  8.94311E-03
  4.89238E-01  7.36627E-03
  5.87085E-01  5.48549E-03
  6.84933E-01  4.20310E-03
  7.82780E-01  3.29745E-03
  8.80628E-01  2.64172E-03
  9.78476E-01  2.15861E-03
  1.07632E+00  2.07020E-03
  1.17417E+00  2.07020E-03
  1.36987E+00  2.07020E-03
  1.56556E+00  2.07020E-03
  1.76126E+00  2.07020E-03
  1.95695E+00  2.07020E-03
  2.15265E+00  2.07020E-03
  2.44619E+00  2.07020E-03
  2.73973E+00  2.07020E-03
  2.93543E+00  2.07020E-03
  3.42466E+00  2.07020E-03
  3.91390E+00  2.07020E-03
  4.30529E+00  2.07020E-03
  4.89238E+00  2.07020E-03
  5.87085E+00  2.07020E-03
  6.84933E+00  2.07020E-03
  7.82780E+00  2.07020E-03
  8.80628E+00  2.07020E-03
  9.78476E+00  2.07020E-03
  1.07632E+01  2.07020E-03
  1.17417E+01  2.07020E-03
  1.36987E+01  2.07020E-03
  1.56556E+01  2.07020E-03
  1.76126E+01  2.07020E-03
  1.95695E+01  2.07020E-03
  2.15265E+01  2.07020E-03
  2.44619E+01  2.07020E-03
  2.73973E+01  2.07020E-03
  2.93543E+01  2.07020E-03
  3.42466E+01  2.07020E-03
  3.91390E+01  2.07020E-03
  4.30529E+01  2.07020E-03
  4.89238E+01  2.07020E-03
  5.87085E+01  2.07020E-03
  6.84933E+01  2.07020E-03
  7.82780E+01  2.07020E-03
  8.80628E+01  2.07020E-03
  9.78476E+01  2.07020E-03
  1.07632E+02  2.07020E-03
  1.17417E+02  2.07020E-03
  1.36987E+02  2.07020E-03
  1.56556E+02  2.07020E-03
  1.76126E+02  2.07020E-03
  1.95695E+02  2.07020E-03
  2.15265E+02  2.07020E-03
  2.44619E+02  2.07020E-03
  2.73973E+02  2.07020E-03
  2.93543E+02  2.07020E-03
  3.42466E+02  2.07020E-03
  3.91390E+02  2.07020E-03
  4.30529E+02  2.07020E-03
  4.89238E+02  2.07020E-03
  5.87085E+02  2.07020E-03
  6.84933E+02  2.07020E-03
  7.82780E+02  2.07020E-03
  8.80628E+02  2.07020E-03
  9.78476E+02  2.07020E-03
  1.07632E+03  2.07020E-03
  1.17417E+03  2.07020E-03
  1.36987E+03  2.07020E-03
  1.56556E+03  2.07020E-03
  1.76126E+03  2.07020E-03
  1.95695E+03  2.07020E-03
  2.15265E+03  2.07020E-03
  2.44619E+03  2.07020E-03
  2.73973E+03  2.07020E-03
  2.93543E+03  2.07020E-03
  3.42466E+03  2.07020E-03
  3.91390E+03  2.07020E-03
  4.30529E+03  2.07020E-03
  4.89238E+03  2.07020E-03
  5.87085E+03  2.07020E-03
  6.84933E+03  2.07020E-03
  7.82780E+03  2.07020E-03
  8.80628E+03  2.07020E-03
  9.78476E+03  2.07020E-03
  1.07632E+04  2.07020E-03
  1.17417E+04  2.07020E-03
  1.36987E+04  2.07020E-03
  1.56556E+04  2.07020E-03
  1.76126E+04  2.07020E-03
  1.95695E+04  2.07020E-03


==> anc/colstop/sbethe/sdbase/eshcor-82.tab <==
# Atomic number = 82   (Pb)   Projectile: electron
#
#  S(0) =  8.041378E+01
#  I(0) =  2.290519E+01 a.u. =  6.232820E+02 eV
#  D(0) =  2.980878E+00
#
#        Z =  8.20000E+01
#    EXPOT =  7.06281E+02 eV
#       S0 =  8.04138E+01
#   1-S0/Z =  1.93440E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  3.26090E-02
#    P( 2) = -6.51670E-02
#    P( 3) =  4.46250E-03
#    P( 4) =  5.48280E-02
#    P( 5) = -2.83830E-02
#    P( 6) =  3.93590E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.07403E-01
  2.15265E-04 -2.27234E-01
  2.44619E-04 -2.56008E-01
  2.73973E-04 -2.83603E-01
  2.93543E-04 -3.01361E-01
  3.42466E-04 -3.43700E-01
  3.91390E-04 -3.83319E-01
  4.30529E-04 -4.13098E-01
  4.89238E-04 -4.54497E-01
  5.87085E-04 -5.15483E-01
  6.84933E-04 -5.68135E-01
  7.82780E-04 -6.14306E-01
  8.80628E-04 -6.55665E-01
  9.78476E-04 -6.93640E-01
  1.07632E-03 -7.28901E-01
  1.17417E-03 -7.13934E-01
  1.36987E-03 -6.22808E-01
  1.56556E-03 -5.47745E-01
  1.76126E-03 -4.85245E-01
  1.95695E-03 -4.32709E-01
  2.15265E-03 -3.88031E-01
  2.44619E-03 -3.32477E-01
  2.73973E-03 -2.87357E-01
  2.93543E-03 -2.61711E-01
  3.42466E-03 -2.08990E-01
  3.91390E-03 -1.67834E-01
  4.30529E-03 -1.40649E-01
  4.89238E-03 -1.06545E-01
  5.87085E-03 -6.32714E-02
  6.84933E-03 -3.19889E-02
  7.82780E-03 -8.88243E-03
  8.80628E-03  8.35187E-03
  9.78476E-03  2.15753E-02
  1.07632E-02  3.18950E-02
  1.17417E-02  4.00588E-02
  1.36987E-02  5.18432E-02
  1.56556E-02  5.96401E-02
  1.76126E-02  6.49317E-02
  1.95695E-02  6.85790E-02
  2.15265E-02  7.13219E-02
  2.44619E-02  7.41484E-02
  2.73973E-02  7.54730E-02
  2.93543E-02  7.57662E-02
  3.42466E-02  7.51511E-02
  3.91390E-02  7.33843E-02
  4.30529E-02  7.15419E-02
  4.89238E-02  6.84552E-02
  5.87085E-02  6.31405E-02
  6.84933E-02  5.81020E-02
  7.82780E-02  5.35227E-02
  8.80628E-02  4.94234E-02
  9.78476E-02  4.57699E-02
  1.07632E-01  4.25132E-02
  1.17417E-01  3.96033E-02
  1.36987E-01  3.46472E-02
  1.56556E-01  3.06049E-02
  1.76126E-01  2.72595E-02
  1.95695E-01  2.44542E-02
  2.15265E-01  2.20741E-02
  2.44619E-01  1.91202E-02
  2.73973E-01  1.67297E-02
  2.93543E-01  1.53782E-02
  3.42466E-01  1.26348E-02
  3.91390E-01  1.05553E-02
  4.30529E-01  9.23110E-03
  4.89238E-01  7.65276E-03
  5.87085E-01  5.76506E-03
  6.84933E-01  4.47141E-03
  7.82780E-01  3.55136E-03
  8.80628E-01  2.87907E-03
  9.78476E-01  2.37792E-03
  1.07632E+00  2.28540E-03
  1.17417E+00  2.28540E-03
  1.36987E+00  2.28540E-03
  1.56556E+00  2.28540E-03
  1.76126E+00  2.28540E-03
  1.95695E+00  2.28540E-03
  2.15265E+00  2.28540E-03
  2.44619E+00  2.28540E-03
  2.73973E+00  2.28540E-03
  2.93543E+00  2.28540E-03
  3.42466E+00  2.28540E-03
  3.91390E+00  2.28540E-03
  4.30529E+00  2.28540E-03
  4.89238E+00  2.28540E-03
  5.87085E+00  2.28540E-03
  6.84933E+00  2.28540E-03
  7.82780E+00  2.28540E-03
  8.80628E+00  2.28540E-03
  9.78476E+00  2.28540E-03
  1.07632E+01  2.28540E-03
  1.17417E+01  2.28540E-03
  1.36987E+01  2.28540E-03
  1.56556E+01  2.28540E-03
  1.76126E+01  2.28540E-03
  1.95695E+01  2.28540E-03
  2.15265E+01  2.28540E-03
  2.44619E+01  2.28540E-03
  2.73973E+01  2.28540E-03
  2.93543E+01  2.28540E-03
  3.42466E+01  2.28540E-03
  3.91390E+01  2.28540E-03
  4.30529E+01  2.28540E-03
  4.89238E+01  2.28540E-03
  5.87085E+01  2.28540E-03
  6.84933E+01  2.28540E-03
  7.82780E+01  2.28540E-03
  8.80628E+01  2.28540E-03
  9.78476E+01  2.28540E-03
  1.07632E+02  2.28540E-03
  1.17417E+02  2.28540E-03
  1.36987E+02  2.28540E-03
  1.56556E+02  2.28540E-03
  1.76126E+02  2.28540E-03
  1.95695E+02  2.28540E-03
  2.15265E+02  2.28540E-03
  2.44619E+02  2.28540E-03
  2.73973E+02  2.28540E-03
  2.93543E+02  2.28540E-03
  3.42466E+02  2.28540E-03
  3.91390E+02  2.28540E-03
  4.30529E+02  2.28540E-03
  4.89238E+02  2.28540E-03
  5.87085E+02  2.28540E-03
  6.84933E+02  2.28540E-03
  7.82780E+02  2.28540E-03
  8.80628E+02  2.28540E-03
  9.78476E+02  2.28540E-03
  1.07632E+03  2.28540E-03
  1.17417E+03  2.28540E-03
  1.36987E+03  2.28540E-03
  1.56556E+03  2.28540E-03
  1.76126E+03  2.28540E-03
  1.95695E+03  2.28540E-03
  2.15265E+03  2.28540E-03
  2.44619E+03  2.28540E-03
  2.73973E+03  2.28540E-03
  2.93543E+03  2.28540E-03
  3.42466E+03  2.28540E-03
  3.91390E+03  2.28540E-03
  4.30529E+03  2.28540E-03
  4.89238E+03  2.28540E-03
  5.87085E+03  2.28540E-03
  6.84933E+03  2.28540E-03
  7.82780E+03  2.28540E-03
  8.80628E+03  2.28540E-03
  9.78476E+03  2.28540E-03
  1.07632E+04  2.28540E-03
  1.17417E+04  2.28540E-03
  1.36987E+04  2.28540E-03
  1.56556E+04  2.28540E-03
  1.76126E+04  2.28540E-03
  1.95695E+04  2.28540E-03


==> anc/colstop/sbethe/sdbase/eshcor-83.tab <==
# Atomic number = 83   (Bi)   Projectile: electron
#
#  S(0) =  8.136715E+01
#  I(0) =  2.303091E+01 a.u. =  6.267030E+02 eV
#  D(0) =  3.061724E+00
#
#        Z =  8.30000E+01
#    EXPOT =  7.11621E+02 eV
#       S0 =  8.13671E+01
#   1-S0/Z =  1.96730E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  2.11900E-02
#    P( 2) = -2.65210E-02
#    P( 3) = -4.54230E-02
#    P( 4) =  8.59270E-02
#    P( 5) = -3.77500E-02
#    P( 6) =  5.02390E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.13426E-01
  2.15265E-04 -2.33124E-01
  2.44619E-04 -2.61516E-01
  2.73973E-04 -2.88836E-01
  2.93543E-04 -3.06405E-01
  3.42466E-04 -3.48297E-01
  3.91390E-04 -3.87512E-01
  4.30529E-04 -4.17242E-01
  4.89238E-04 -4.58828E-01
  5.87085E-04 -5.20443E-01
  6.84933E-04 -5.73775E-01
  7.82780E-04 -6.20535E-01
  8.80628E-04 -6.62199E-01
  9.78476E-04 -7.00224E-01
  1.07632E-03 -7.35495E-01
  1.17417E-03 -7.26991E-01
  1.36987E-03 -6.35411E-01
  1.56556E-03 -5.59678E-01
  1.76126E-03 -4.96378E-01
  1.95695E-03 -4.43013E-01
  2.15265E-03 -3.97580E-01
  2.44619E-03 -3.41013E-01
  2.73973E-03 -2.95017E-01
  2.93543E-03 -2.68878E-01
  3.42466E-03 -2.15186E-01
  3.91390E-03 -1.73399E-01
  4.30529E-03 -1.45867E-01
  4.89238E-03 -1.11465E-01
  5.87085E-03 -6.74865E-02
  6.84933E-03 -3.56008E-02
  7.82780E-03 -1.19295E-02
  8.80628E-03  5.76172E-03
  9.78476E-03  1.93245E-02
  1.07632E-02  2.99120E-02
  1.17417E-02  3.83040E-02
  1.36987E-02  5.04462E-02
  1.56556E-02  5.84538E-02
  1.76126E-02  6.39046E-02
  1.95695E-02  6.76580E-02
  2.15265E-02  7.04106E-02
  2.44619E-02  7.33124E-02
  2.73973E-02  7.47704E-02
  2.93543E-02  7.51583E-02
  3.42466E-02  7.47595E-02
  3.91390E-02  7.31625E-02
  4.30529E-02  7.14239E-02
  4.89238E-02  6.84507E-02
  5.87085E-02  6.32481E-02
  6.84933E-02  5.82652E-02
  7.82780E-02  5.37118E-02
  8.80628E-02  4.96225E-02
  9.78476E-02  4.59708E-02
  1.07632E-01  4.27116E-02
  1.17417E-01  3.97973E-02
  1.36987E-01  3.48309E-02
  1.56556E-01  3.07794E-02
  1.76126E-01  2.74272E-02
  1.95695E-01  2.46170E-02
  2.15265E-01  2.22339E-02
  2.44619E-01  1.92781E-02
  2.73973E-01  1.68878E-02
  2.93543E-01  1.55371E-02
  3.42466E-01  1.27971E-02
  3.91390E-01  1.07217E-02
  4.30529E-01  9.40057E-03
  4.89238E-01  7.82598E-03
  5.87085E-01  5.94184E-03
  6.84933E-01  4.64841E-03
  7.82780E-01  3.72577E-03
  8.80628E-01  3.04868E-03
  9.78476E-01  2.54103E-03
  1.07632E+00  2.44690E-03
  1.17417E+00  2.44690E-03
  1.36987E+00  2.44690E-03
  1.56556E+00  2.44690E-03
  1.76126E+00  2.44690E-03
  1.95695E+00  2.44690E-03
  2.15265E+00  2.44690E-03
  2.44619E+00  2.44690E-03
  2.73973E+00  2.44690E-03
  2.93543E+00  2.44690E-03
  3.42466E+00  2.44690E-03
  3.91390E+00  2.44690E-03
  4.30529E+00  2.44690E-03
  4.89238E+00  2.44690E-03
  5.87085E+00  2.44690E-03
  6.84933E+00  2.44690E-03
  7.82780E+00  2.44690E-03
  8.80628E+00  2.44690E-03
  9.78476E+00  2.44690E-03
  1.07632E+01  2.44690E-03
  1.17417E+01  2.44690E-03
  1.36987E+01  2.44690E-03
  1.56556E+01  2.44690E-03
  1.76126E+01  2.44690E-03
  1.95695E+01  2.44690E-03
  2.15265E+01  2.44690E-03
  2.44619E+01  2.44690E-03
  2.73973E+01  2.44690E-03
  2.93543E+01  2.44690E-03
  3.42466E+01  2.44690E-03
  3.91390E+01  2.44690E-03
  4.30529E+01  2.44690E-03
  4.89238E+01  2.44690E-03
  5.87085E+01  2.44690E-03
  6.84933E+01  2.44690E-03
  7.82780E+01  2.44690E-03
  8.80628E+01  2.44690E-03
  9.78476E+01  2.44690E-03
  1.07632E+02  2.44690E-03
  1.17417E+02  2.44690E-03
  1.36987E+02  2.44690E-03
  1.56556E+02  2.44690E-03
  1.76126E+02  2.44690E-03
  1.95695E+02  2.44690E-03
  2.15265E+02  2.44690E-03
  2.44619E+02  2.44690E-03
  2.73973E+02  2.44690E-03
  2.93543E+02  2.44690E-03
  3.42466E+02  2.44690E-03
  3.91390E+02  2.44690E-03
  4.30529E+02  2.44690E-03
  4.89238E+02  2.44690E-03
  5.87085E+02  2.44690E-03
  6.84933E+02  2.44690E-03
  7.82780E+02  2.44690E-03
  8.80628E+02  2.44690E-03
  9.78476E+02  2.44690E-03
  1.07632E+03  2.44690E-03
  1.17417E+03  2.44690E-03
  1.36987E+03  2.44690E-03
  1.56556E+03  2.44690E-03
  1.76126E+03  2.44690E-03
  1.95695E+03  2.44690E-03
  2.15265E+03  2.44690E-03
  2.44619E+03  2.44690E-03
  2.73973E+03  2.44690E-03
  2.93543E+03  2.44690E-03
  3.42466E+03  2.44690E-03
  3.91390E+03  2.44690E-03
  4.30529E+03  2.44690E-03
  4.89238E+03  2.44690E-03
  5.87085E+03  2.44690E-03
  6.84933E+03  2.44690E-03
  7.82780E+03  2.44690E-03
  8.80628E+03  2.44690E-03
  9.78476E+03  2.44690E-03
  1.07632E+04  2.44690E-03
  1.17417E+04  2.44690E-03
  1.36987E+04  2.44690E-03
  1.56556E+04  2.44690E-03
  1.76126E+04  2.44690E-03
  1.95695E+04  2.44690E-03


==> anc/colstop/sbethe/sdbase/eshcor-84.tab <==
# Atomic number = 84   (Po)   Projectile: electron
#
#  S(0) =  8.231956E+01
#  I(0) =  2.316737E+01 a.u. =  6.304162E+02 eV
#  D(0) =  3.136348E+00
#
#        Z =  8.40000E+01
#    EXPOT =  7.17353E+02 eV
#       S0 =  8.23196E+01
#   1-S0/Z =  2.00050E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.47040E-02
#    P( 2) = -2.63220E-03
#    P( 3) = -7.81570E-02
#    P( 4) =  1.07320E-01
#    P( 5) = -4.44420E-02
#    P( 6) =  5.82470E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.18150E-01
  2.15265E-04 -2.37865E-01
  2.44619E-04 -2.66087E-01
  2.73973E-04 -2.93150E-01
  2.93543E-04 -3.10624E-01
  3.42466E-04 -3.52212E-01
  3.91390E-04 -3.91102E-01
  4.30529E-04 -4.20578E-01
  4.89238E-04 -4.62257E-01
  5.87085E-04 -5.24404E-01
  6.84933E-04 -5.78385E-01
  7.82780E-04 -6.25735E-01
  8.80628E-04 -6.67851E-01
  9.78476E-04 -7.05989E-01
  1.07632E-03 -7.41291E-01
  1.17417E-03 -7.39796E-01
  1.36987E-03 -6.47933E-01
  1.56556E-03 -5.71631E-01
  1.76126E-03 -5.07615E-01
  1.95695E-03 -4.53484E-01
  2.15265E-03 -4.07334E-01
  2.44619E-03 -3.49757E-01
  2.73973E-03 -3.02910E-01
  2.93543E-03 -2.76270E-01
  3.42466E-03 -2.21594E-01
  3.91390E-03 -1.79130E-01
  4.30529E-03 -1.51210E-01
  4.89238E-03 -1.16465E-01
  5.87085E-03 -7.18296E-02
  6.84933E-03 -3.93470E-02
  7.82780E-03 -1.51731E-02
  8.80628E-03  3.02657E-03
  9.78476E-03  1.69370E-02
  1.07632E-02  2.78107E-02
  1.17417E-02  3.64361E-02
  1.36987E-02  4.89137E-02
  1.56556E-02  5.71792E-02
  1.76126E-02  6.27940E-02
  1.95695E-02  6.66561E-02
  2.15265E-02  6.95876E-02
  2.44619E-02  7.25492E-02
  2.73973E-02  7.41197E-02
  2.93543E-02  7.45891E-02
  3.42466E-02  7.43794E-02
  3.91390E-02  7.29342E-02
  4.30529E-02  7.12902E-02
  4.89238E-02  6.84225E-02
  5.87085E-02  6.33279E-02
  6.84933E-02  5.84019E-02
  7.82780E-02  5.38772E-02
  8.80628E-02  4.98011E-02
  9.78476E-02  4.61539E-02
  1.07632E-01  4.28945E-02
  1.17417E-01  3.99774E-02
  1.36987E-01  3.50027E-02
  1.56556E-01  3.09427E-02
  1.76126E-01  2.75831E-02
  1.95695E-01  2.47673E-02
  2.15265E-01  2.23801E-02
  2.44619E-01  1.94206E-02
  2.73973E-01  1.70287E-02
  2.93543E-01  1.56778E-02
  3.42466E-01  1.29393E-02
  3.91390E-01  1.08670E-02
  4.30529E-01  9.54877E-03
  4.89238E-01  7.97869E-03
  5.87085E-01  6.10130E-03
  6.84933E-01  4.81301E-03
  7.82780E-01  3.89382E-03
  8.80628E-01  3.21865E-03
  9.78476E-01  2.71164E-03
  1.07632E+00  2.61750E-03
  1.17417E+00  2.61750E-03
  1.36987E+00  2.61750E-03
  1.56556E+00  2.61750E-03
  1.76126E+00  2.61750E-03
  1.95695E+00  2.61750E-03
  2.15265E+00  2.61750E-03
  2.44619E+00  2.61750E-03
  2.73973E+00  2.61750E-03
  2.93543E+00  2.61750E-03
  3.42466E+00  2.61750E-03
  3.91390E+00  2.61750E-03
  4.30529E+00  2.61750E-03
  4.89238E+00  2.61750E-03
  5.87085E+00  2.61750E-03
  6.84933E+00  2.61750E-03
  7.82780E+00  2.61750E-03
  8.80628E+00  2.61750E-03
  9.78476E+00  2.61750E-03
  1.07632E+01  2.61750E-03
  1.17417E+01  2.61750E-03
  1.36987E+01  2.61750E-03
  1.56556E+01  2.61750E-03
  1.76126E+01  2.61750E-03
  1.95695E+01  2.61750E-03
  2.15265E+01  2.61750E-03
  2.44619E+01  2.61750E-03
  2.73973E+01  2.61750E-03
  2.93543E+01  2.61750E-03
  3.42466E+01  2.61750E-03
  3.91390E+01  2.61750E-03
  4.30529E+01  2.61750E-03
  4.89238E+01  2.61750E-03
  5.87085E+01  2.61750E-03
  6.84933E+01  2.61750E-03
  7.82780E+01  2.61750E-03
  8.80628E+01  2.61750E-03
  9.78476E+01  2.61750E-03
  1.07632E+02  2.61750E-03
  1.17417E+02  2.61750E-03
  1.36987E+02  2.61750E-03
  1.56556E+02  2.61750E-03
  1.76126E+02  2.61750E-03
  1.95695E+02  2.61750E-03
  2.15265E+02  2.61750E-03
  2.44619E+02  2.61750E-03
  2.73973E+02  2.61750E-03
  2.93543E+02  2.61750E-03
  3.42466E+02  2.61750E-03
  3.91390E+02  2.61750E-03
  4.30529E+02  2.61750E-03
  4.89238E+02  2.61750E-03
  5.87085E+02  2.61750E-03
  6.84933E+02  2.61750E-03
  7.82780E+02  2.61750E-03
  8.80628E+02  2.61750E-03
  9.78476E+02  2.61750E-03
  1.07632E+03  2.61750E-03
  1.17417E+03  2.61750E-03
  1.36987E+03  2.61750E-03
  1.56556E+03  2.61750E-03
  1.76126E+03  2.61750E-03
  1.95695E+03  2.61750E-03
  2.15265E+03  2.61750E-03
  2.44619E+03  2.61750E-03
  2.73973E+03  2.61750E-03
  2.93543E+03  2.61750E-03
  3.42466E+03  2.61750E-03
  3.91390E+03  2.61750E-03
  4.30529E+03  2.61750E-03
  4.89238E+03  2.61750E-03
  5.87085E+03  2.61750E-03
  6.84933E+03  2.61750E-03
  7.82780E+03  2.61750E-03
  8.80628E+03  2.61750E-03
  9.78476E+03  2.61750E-03
  1.07632E+04  2.61750E-03
  1.17417E+04  2.61750E-03
  1.36987E+04  2.61750E-03
  1.56556E+04  2.61750E-03
  1.76126E+04  2.61750E-03
  1.95695E+04  2.61750E-03


==> anc/colstop/sbethe/sdbase/eshcor-85.tab <==
# Atomic number = 85   (At)   Projectile: electron
#
#  S(0) =  8.327109E+01
#  I(0) =  2.330489E+01 a.u. =  6.341584E+02 eV
#  D(0) =  3.235910E+00
#
#        Z =  8.50000E+01
#    EXPOT =  7.23048E+02 eV
#       S0 =  8.32711E+01
#   1-S0/Z =  2.03400E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.20470E-02
#    P( 2) =  9.42350E-03
#    P( 3) = -9.67350E-02
#    P( 4) =  1.20600E-01
#    P( 5) = -4.89010E-02
#    P( 6) =  6.38740E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.21897E-01
  2.15265E-04 -2.41768E-01
  2.44619E-04 -2.70046E-01
  2.73973E-04 -2.96890E-01
  2.93543E-04 -3.14328E-01
  3.42466E-04 -3.55761E-01
  3.91390E-04 -3.94477E-01
  4.30529E-04 -4.23686E-01
  4.89238E-04 -4.65227E-01
  5.87085E-04 -5.27827E-01
  6.84933E-04 -5.82423E-01
  7.82780E-04 -6.30356E-01
  8.80628E-04 -6.72956E-01
  9.78476E-04 -7.11362E-01
  1.07632E-03 -7.46702E-01
  1.17417E-03 -7.52129E-01
  1.36987E-03 -6.60131E-01
  1.56556E-03 -5.83344E-01
  1.76126E-03 -5.18728E-01
  1.95695E-03 -4.63896E-01
  2.15265E-03 -4.17039E-01
  2.44619E-03 -3.58510E-01
  2.73973E-03 -3.10814E-01
  2.93543E-03 -2.83689E-01
  3.42466E-03 -2.28012E-01
  3.91390E-03 -1.84829E-01
  4.30529E-03 -1.56512E-01
  4.89238E-03 -1.21370E-01
  5.87085E-03 -7.61085E-02
  6.84933E-03 -4.30451E-02
  7.82780E-03 -1.83728E-02
  8.80628E-03  3.29031E-04
  9.78476E-03  1.46076E-02
  1.07632E-02  2.57755E-02
  1.17417E-02  3.46396E-02
  1.36987E-02  4.74879E-02
  1.56556E-02  5.60007E-02
  1.76126E-02  6.17976E-02
  1.95695E-02  6.57894E-02
  2.15265E-02  6.85420E-02
  2.44619E-02  7.16011E-02
  2.73973E-02  7.33088E-02
  2.93543E-02  7.38725E-02
  3.42466E-02  7.38789E-02
  3.91390E-02  7.26085E-02
  4.30529E-02  7.10756E-02
  4.89238E-02  6.83358E-02
  5.87085E-02  6.33807E-02
  6.84933E-02  5.85362E-02
  7.82780E-02  5.40592E-02
  8.80628E-02  5.00107E-02
  9.78476E-02  4.63791E-02
  1.07632E-01  4.31277E-02
  1.17417E-01  4.02141E-02
  1.36987E-01  3.52388E-02
  1.56556E-01  3.11737E-02
  1.76126E-01  2.78079E-02
  1.95695E-01  2.49859E-02
  2.15265E-01  2.25931E-02
  2.44619E-01  1.96267E-02
  2.73973E-01  1.72295E-02
  2.93543E-01  1.58760E-02
  3.42466E-01  1.31331E-02
  3.91390E-01  1.10586E-02
  4.30529E-01  9.73980E-03
  4.89238E-01  8.17001E-03
  5.87085E-01  6.29473E-03
  6.84933E-01  5.00929E-03
  7.82780E-01  4.09297E-03
  8.80628E-01  3.42041E-03
  9.78476E-01  2.91561E-03
  1.07632E+00  2.82190E-03
  1.17417E+00  2.82190E-03
  1.36987E+00  2.82190E-03
  1.56556E+00  2.82190E-03
  1.76126E+00  2.82190E-03
  1.95695E+00  2.82190E-03
  2.15265E+00  2.82190E-03
  2.44619E+00  2.82190E-03
  2.73973E+00  2.82190E-03
  2.93543E+00  2.82190E-03
  3.42466E+00  2.82190E-03
  3.91390E+00  2.82190E-03
  4.30529E+00  2.82190E-03
  4.89238E+00  2.82190E-03
  5.87085E+00  2.82190E-03
  6.84933E+00  2.82190E-03
  7.82780E+00  2.82190E-03
  8.80628E+00  2.82190E-03
  9.78476E+00  2.82190E-03
  1.07632E+01  2.82190E-03
  1.17417E+01  2.82190E-03
  1.36987E+01  2.82190E-03
  1.56556E+01  2.82190E-03
  1.76126E+01  2.82190E-03
  1.95695E+01  2.82190E-03
  2.15265E+01  2.82190E-03
  2.44619E+01  2.82190E-03
  2.73973E+01  2.82190E-03
  2.93543E+01  2.82190E-03
  3.42466E+01  2.82190E-03
  3.91390E+01  2.82190E-03
  4.30529E+01  2.82190E-03
  4.89238E+01  2.82190E-03
  5.87085E+01  2.82190E-03
  6.84933E+01  2.82190E-03
  7.82780E+01  2.82190E-03
  8.80628E+01  2.82190E-03
  9.78476E+01  2.82190E-03
  1.07632E+02  2.82190E-03
  1.17417E+02  2.82190E-03
  1.36987E+02  2.82190E-03
  1.56556E+02  2.82190E-03
  1.76126E+02  2.82190E-03
  1.95695E+02  2.82190E-03
  2.15265E+02  2.82190E-03
  2.44619E+02  2.82190E-03
  2.73973E+02  2.82190E-03
  2.93543E+02  2.82190E-03
  3.42466E+02  2.82190E-03
  3.91390E+02  2.82190E-03
  4.30529E+02  2.82190E-03
  4.89238E+02  2.82190E-03
  5.87085E+02  2.82190E-03
  6.84933E+02  2.82190E-03
  7.82780E+02  2.82190E-03
  8.80628E+02  2.82190E-03
  9.78476E+02  2.82190E-03
  1.07632E+03  2.82190E-03
  1.17417E+03  2.82190E-03
  1.36987E+03  2.82190E-03
  1.56556E+03  2.82190E-03
  1.76126E+03  2.82190E-03
  1.95695E+03  2.82190E-03
  2.15265E+03  2.82190E-03
  2.44619E+03  2.82190E-03
  2.73973E+03  2.82190E-03
  2.93543E+03  2.82190E-03
  3.42466E+03  2.82190E-03
  3.91390E+03  2.82190E-03
  4.30529E+03  2.82190E-03
  4.89238E+03  2.82190E-03
  5.87085E+03  2.82190E-03
  6.84933E+03  2.82190E-03
  7.82780E+03  2.82190E-03
  8.80628E+03  2.82190E-03
  9.78476E+03  2.82190E-03
  1.07632E+04  2.82190E-03
  1.17417E+04  2.82190E-03
  1.36987E+04  2.82190E-03
  1.56556E+04  2.82190E-03
  1.76126E+04  2.82190E-03
  1.95695E+04  2.82190E-03


==> anc/colstop/sbethe/sdbase/eshcor-86.tab <==
# Atomic number = 86   (Rn)   Projectile: electron
#
#  S(0) =  8.422174E+01
#  I(0) =  2.344029E+01 a.u. =  6.378428E+02 eV
#  D(0) =  3.348914E+00
#
#        Z =  8.60000E+01
#    EXPOT =  7.28658E+02 eV
#       S0 =  8.42218E+01
#   1-S0/Z =  2.06770E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.02290E-02
#    P( 2) =  1.90390E-02
#    P( 3) = -1.12330E-01
#    P( 4) =  1.32110E-01
#    P( 5) = -5.28540E-02
#    P( 6) =  6.89450E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.24569E-01
  2.15265E-04 -2.44832E-01
  2.44619E-04 -2.73421E-01
  2.73973E-04 -3.00218E-01
  2.93543E-04 -3.17534E-01
  3.42466E-04 -3.58975E-01
  3.91390E-04 -3.97663E-01
  4.30529E-04 -4.26729E-01
  4.89238E-04 -4.67926E-01
  5.87085E-04 -5.30862E-01
  6.84933E-04 -5.86042E-01
  7.82780E-04 -6.34554E-01
  8.80628E-04 -6.77654E-01
  9.78476E-04 -7.16445E-01
  1.07632E-03 -7.51874E-01
  1.17417E-03 -7.64044E-01
  1.36987E-03 -6.72016E-01
  1.56556E-03 -5.94869E-01
  1.76126E-03 -5.29752E-01
  1.95695E-03 -4.74302E-01
  2.15265E-03 -4.26762E-01
  2.44619E-03 -3.67323E-01
  2.73973E-03 -3.18793E-01
  2.93543E-03 -2.91174E-01
  3.42466E-03 -2.34491E-01
  3.91390E-03 -1.90573E-01
  4.30529E-03 -1.61831E-01
  4.89238E-03 -1.26248E-01
  5.87085E-03 -8.04282E-02
  6.84933E-03 -4.67903E-02
  7.82780E-03 -2.16208E-02
  8.80628E-03 -2.41051E-03
  9.78476E-03  1.22626E-02
  1.07632E-02  2.37283E-02
  1.17417E-02  3.28504E-02
  1.36987E-02  4.60645E-02
  1.56556E-02  5.48611E-02
  1.76126E-02  6.08274E-02
  1.95695E-02  6.49531E-02
  2.15265E-02  6.76726E-02
  2.44619E-02  7.08134E-02
  2.73973E-02  7.26446E-02
  2.93543E-02  7.32950E-02
  3.42466E-02  7.35024E-02
  3.91390E-02  7.23964E-02
  4.30529E-02  7.09689E-02
  4.89238E-02  6.83511E-02
  5.87085E-02  6.35297E-02
  6.84933E-02  5.87637E-02
  7.82780E-02  5.43328E-02
  8.80628E-02  5.03111E-02
  9.78476E-02  4.66943E-02
  1.07632E-01  4.34504E-02
  1.17417E-01  4.05397E-02
  1.36987E-01  3.55628E-02
  1.56556E-01  3.14915E-02
  1.76126E-01  2.81182E-02
  1.95695E-01  2.52888E-02
  2.15265E-01  2.28892E-02
  2.44619E-01  1.99140E-02
  2.73973E-01  1.75099E-02
  2.93543E-01  1.61525E-02
  3.42466E-01  1.34026E-02
  3.91390E-01  1.13238E-02
  4.30529E-01  1.00029E-02
  4.89238E-01  8.43144E-03
  5.87085E-01  6.55565E-03
  6.84933E-01  5.27113E-03
  7.82780E-01  4.35626E-03
  8.80628E-01  3.68525E-03
  9.78476E-01  3.18191E-03
  1.07632E+00  3.08850E-03
  1.17417E+00  3.08850E-03
  1.36987E+00  3.08850E-03
  1.56556E+00  3.08850E-03
  1.76126E+00  3.08850E-03
  1.95695E+00  3.08850E-03
  2.15265E+00  3.08850E-03
  2.44619E+00  3.08850E-03
  2.73973E+00  3.08850E-03
  2.93543E+00  3.08850E-03
  3.42466E+00  3.08850E-03
  3.91390E+00  3.08850E-03
  4.30529E+00  3.08850E-03
  4.89238E+00  3.08850E-03
  5.87085E+00  3.08850E-03
  6.84933E+00  3.08850E-03
  7.82780E+00  3.08850E-03
  8.80628E+00  3.08850E-03
  9.78476E+00  3.08850E-03
  1.07632E+01  3.08850E-03
  1.17417E+01  3.08850E-03
  1.36987E+01  3.08850E-03
  1.56556E+01  3.08850E-03
  1.76126E+01  3.08850E-03
  1.95695E+01  3.08850E-03
  2.15265E+01  3.08850E-03
  2.44619E+01  3.08850E-03
  2.73973E+01  3.08850E-03
  2.93543E+01  3.08850E-03
  3.42466E+01  3.08850E-03
  3.91390E+01  3.08850E-03
  4.30529E+01  3.08850E-03
  4.89238E+01  3.08850E-03
  5.87085E+01  3.08850E-03
  6.84933E+01  3.08850E-03
  7.82780E+01  3.08850E-03
  8.80628E+01  3.08850E-03
  9.78476E+01  3.08850E-03
  1.07632E+02  3.08850E-03
  1.17417E+02  3.08850E-03
  1.36987E+02  3.08850E-03
  1.56556E+02  3.08850E-03
  1.76126E+02  3.08850E-03
  1.95695E+02  3.08850E-03
  2.15265E+02  3.08850E-03
  2.44619E+02  3.08850E-03
  2.73973E+02  3.08850E-03
  2.93543E+02  3.08850E-03
  3.42466E+02  3.08850E-03
  3.91390E+02  3.08850E-03
  4.30529E+02  3.08850E-03
  4.89238E+02  3.08850E-03
  5.87085E+02  3.08850E-03
  6.84933E+02  3.08850E-03
  7.82780E+02  3.08850E-03
  8.80628E+02  3.08850E-03
  9.78476E+02  3.08850E-03
  1.07632E+03  3.08850E-03
  1.17417E+03  3.08850E-03
  1.36987E+03  3.08850E-03
  1.56556E+03  3.08850E-03
  1.76126E+03  3.08850E-03
  1.95695E+03  3.08850E-03
  2.15265E+03  3.08850E-03
  2.44619E+03  3.08850E-03
  2.73973E+03  3.08850E-03
  2.93543E+03  3.08850E-03
  3.42466E+03  3.08850E-03
  3.91390E+03  3.08850E-03
  4.30529E+03  3.08850E-03
  4.89238E+03  3.08850E-03
  5.87085E+03  3.08850E-03
  6.84933E+03  3.08850E-03
  7.82780E+03  3.08850E-03
  8.80628E+03  3.08850E-03
  9.78476E+03  3.08850E-03
  1.07632E+04  3.08850E-03
  1.17417E+04  3.08850E-03
  1.36987E+04  3.08850E-03
  1.56556E+04  3.08850E-03
  1.76126E+04  3.08850E-03
  1.95695E+04  3.08850E-03


==> anc/colstop/sbethe/sdbase/eshcor-87.tab <==
# Atomic number = 87   (Fr)   Projectile: electron
#
#  S(0) =  8.517193E+01
#  I(0) =  2.314037E+01 a.u. =  6.296815E+02 eV
#  D(0) =  3.390539E+00
#
#        Z =  8.70000E+01
#    EXPOT =  7.21298E+02 eV
#       S0 =  8.51720E+01
#   1-S0/Z =  2.10120E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.78300E-03
#    P( 2) =  4.46690E-02
#    P( 3) = -1.43890E-01
#    P( 4) =  1.51390E-01
#    P( 5) = -5.86480E-02
#    P( 6) =  7.57200E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.46900E-01
  2.15265E-04 -2.67430E-01
  2.44619E-04 -2.96401E-01
  2.73973E-04 -3.23285E-01
  2.93543E-04 -3.40343E-01
  3.42466E-04 -3.81958E-01
  3.91390E-04 -4.20567E-01
  4.30529E-04 -4.49622E-01
  4.89238E-04 -4.90632E-01
  5.87085E-04 -5.53437E-01
  6.84933E-04 -6.08990E-01
  7.82780E-04 -6.57924E-01
  8.80628E-04 -7.01398E-01
  9.78476E-04 -7.40493E-01
  1.07632E-03 -7.76117E-01
  1.17417E-03 -7.77067E-01
  1.36987E-03 -6.85014E-01
  1.56556E-03 -6.07605E-01
  1.76126E-03 -5.42001E-01
  1.95695E-03 -4.85971E-01
  2.15265E-03 -4.37823E-01
  2.44619E-03 -3.77453E-01
  2.73973E-03 -3.28108E-01
  2.93543E-03 -2.99979E-01
  3.42466E-03 -2.42241E-01
  3.91390E-03 -1.97526E-01
  4.30529E-03 -1.68304E-01
  4.89238E-03 -1.32197E-01
  5.87085E-03 -8.58026E-02
  6.84933E-03 -5.15440E-02
  7.82780E-03 -2.58069E-02
  8.80628E-03 -6.11815E-03
  9.78476E-03  9.01333E-03
  1.07632E-02  2.08377E-02
  1.17417E-02  3.02090E-02
  1.36987E-02  4.38398E-02
  1.56556E-02  5.29383E-02
  1.76126E-02  5.91351E-02
  1.95695E-02  6.34136E-02
  2.15265E-02  6.62006E-02
  2.44619E-02  6.94250E-02
  2.73973E-02  7.13797E-02
  2.93543E-02  7.21160E-02
  3.42466E-02  7.25216E-02
  3.91390E-02  7.15774E-02
  4.30529E-02  7.02539E-02
  4.89238E-02  6.77573E-02
  5.87085E-02  6.30722E-02
  6.84933E-02  5.83908E-02
  7.82780E-02  5.40141E-02
  8.80628E-02  5.00282E-02
  9.78476E-02  4.64358E-02
  1.07632E-01  4.32091E-02
  1.17417E-01  4.03107E-02
  1.36987E-01  3.53498E-02
  1.56556E-01  3.12880E-02
  1.76126E-01  2.79210E-02
  1.95695E-01  2.50960E-02
  2.15265E-01  2.26996E-02
  2.44619E-01  1.97280E-02
  2.73973E-01  1.73265E-02
  2.93543E-01  1.59706E-02
  3.42466E-01  1.32230E-02
  3.91390E-01  1.11453E-02
  4.30529E-01  9.82458E-03
  4.89238E-01  8.25229E-03
  5.87085E-01  6.37305E-03
  6.84933E-01  5.08313E-03
  7.82780E-01  4.16152E-03
  8.80628E-01  3.48286E-03
  9.78476E-01  2.97128E-03
  1.07632E+00  2.87600E-03
  1.17417E+00  2.87600E-03
  1.36987E+00  2.87600E-03
  1.56556E+00  2.87600E-03
  1.76126E+00  2.87600E-03
  1.95695E+00  2.87600E-03
  2.15265E+00  2.87600E-03
  2.44619E+00  2.87600E-03
  2.73973E+00  2.87600E-03
  2.93543E+00  2.87600E-03
  3.42466E+00  2.87600E-03
  3.91390E+00  2.87600E-03
  4.30529E+00  2.87600E-03
  4.89238E+00  2.87600E-03
  5.87085E+00  2.87600E-03
  6.84933E+00  2.87600E-03
  7.82780E+00  2.87600E-03
  8.80628E+00  2.87600E-03
  9.78476E+00  2.87600E-03
  1.07632E+01  2.87600E-03
  1.17417E+01  2.87600E-03
  1.36987E+01  2.87600E-03
  1.56556E+01  2.87600E-03
  1.76126E+01  2.87600E-03
  1.95695E+01  2.87600E-03
  2.15265E+01  2.87600E-03
  2.44619E+01  2.87600E-03
  2.73973E+01  2.87600E-03
  2.93543E+01  2.87600E-03
  3.42466E+01  2.87600E-03
  3.91390E+01  2.87600E-03
  4.30529E+01  2.87600E-03
  4.89238E+01  2.87600E-03
  5.87085E+01  2.87600E-03
  6.84933E+01  2.87600E-03
  7.82780E+01  2.87600E-03
  8.80628E+01  2.87600E-03
  9.78476E+01  2.87600E-03
  1.07632E+02  2.87600E-03
  1.17417E+02  2.87600E-03
  1.36987E+02  2.87600E-03
  1.56556E+02  2.87600E-03
  1.76126E+02  2.87600E-03
  1.95695E+02  2.87600E-03
  2.15265E+02  2.87600E-03
  2.44619E+02  2.87600E-03
  2.73973E+02  2.87600E-03
  2.93543E+02  2.87600E-03
  3.42466E+02  2.87600E-03
  3.91390E+02  2.87600E-03
  4.30529E+02  2.87600E-03
  4.89238E+02  2.87600E-03
  5.87085E+02  2.87600E-03
  6.84933E+02  2.87600E-03
  7.82780E+02  2.87600E-03
  8.80628E+02  2.87600E-03
  9.78476E+02  2.87600E-03
  1.07632E+03  2.87600E-03
  1.17417E+03  2.87600E-03
  1.36987E+03  2.87600E-03
  1.56556E+03  2.87600E-03
  1.76126E+03  2.87600E-03
  1.95695E+03  2.87600E-03
  2.15265E+03  2.87600E-03
  2.44619E+03  2.87600E-03
  2.73973E+03  2.87600E-03
  2.93543E+03  2.87600E-03
  3.42466E+03  2.87600E-03
  3.91390E+03  2.87600E-03
  4.30529E+03  2.87600E-03
  4.89238E+03  2.87600E-03
  5.87085E+03  2.87600E-03
  6.84933E+03  2.87600E-03
  7.82780E+03  2.87600E-03
  8.80628E+03  2.87600E-03
  9.78476E+03  2.87600E-03
  1.07632E+04  2.87600E-03
  1.17417E+04  2.87600E-03
  1.36987E+04  2.87600E-03
  1.56556E+04  2.87600E-03
  1.76126E+04  2.87600E-03
  1.95695E+04  2.87600E-03


==> anc/colstop/sbethe/sdbase/eshcor-88.tab <==
# Atomic number = 88   (Ra)   Projectile: electron
#
#  S(0) =  8.610327E+01
#  I(0) =  2.282921E+01 a.u. =  6.212144E+02 eV
#  D(0) =  3.663817E+00
#
#        Z =  8.80000E+01
#    EXPOT =  7.13711E+02 eV
#       S0 =  8.61032E+01
#   1-S0/Z =  2.15540E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  2.96640E-02
#    P( 2) = -4.88750E-03
#    P( 3) = -1.03480E-01
#    P( 4) =  1.34730E-01
#    P( 5) = -5.53900E-02
#    P( 6) =  7.34160E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.68878E-01
  2.15265E-04 -2.89733E-01
  2.44619E-04 -3.19055E-01
  2.73973E-04 -3.46206E-01
  2.93543E-04 -3.63250E-01
  3.42466E-04 -4.04694E-01
  3.91390E-04 -4.42886E-01
  4.30529E-04 -4.72114E-01
  4.89238E-04 -5.12775E-01
  5.87085E-04 -5.75284E-01
  6.84933E-04 -6.31161E-01
  7.82780E-04 -6.80400E-01
  8.80628E-04 -7.24175E-01
  9.78476E-04 -7.63525E-01
  1.07632E-03 -7.99330E-01
  1.17417E-03 -7.88031E-01
  1.36987E-03 -6.95892E-01
  1.56556E-03 -6.18243E-01
  1.76126E-03 -5.52170E-01
  1.95695E-03 -4.95613E-01
  2.15265E-03 -4.46849E-01
  2.44619E-03 -3.85520E-01
  2.73973E-03 -3.35299E-01
  2.93543E-03 -3.06654E-01
  3.42466E-03 -2.47778E-01
  3.91390E-03 -2.02166E-01
  4.30529E-03 -1.72391E-01
  4.89238E-03 -1.35657E-01
  5.87085E-03 -8.86389E-02
  6.84933E-03 -5.36205E-02
  7.82780E-03 -2.72446E-02
  8.80628E-03 -7.03332E-03
  9.78476E-03  8.63493E-03
  1.07632E-02  2.08556E-02
  1.17417E-02  3.05735E-02
  1.36987E-02  4.47421E-02
  1.56556E-02  5.42214E-02
  1.76126E-02  6.07150E-02
  1.95695E-02  6.52270E-02
  2.15265E-02  6.85200E-02
  2.44619E-02  7.18798E-02
  2.73973E-02  7.39876E-02
  2.93543E-02  7.48260E-02
  3.42466E-02  7.54699E-02
  3.91390E-02  7.47313E-02
  4.30529E-02  7.35487E-02
  4.89238E-02  7.12296E-02
  5.87085E-02  6.67695E-02
  6.84933E-02  6.22508E-02
  7.82780E-02  5.79953E-02
  8.80628E-02  5.41023E-02
  9.78476E-02  5.05831E-02
  1.07632E-01  4.74155E-02
  1.17417E-01  4.45658E-02
  1.36987E-01  3.96811E-02
  1.56556E-01  3.56772E-02
  1.76126E-01  3.23565E-02
  1.95695E-01  2.95705E-02
  2.15265E-01  2.72080E-02
  2.44619E-01  2.42808E-02
  2.73973E-01  2.19183E-02
  2.93543E-01  2.05861E-02
  3.42466E-01  1.78927E-02
  3.91390E-01  1.58634E-02
  4.30529E-01  1.45782E-02
  4.89238E-01  1.30550E-02
  5.87085E-01  1.12487E-02
  6.84933E-01  1.00227E-02
  7.82780E-01  9.15783E-03
  8.80628E-01  8.52989E-03
  9.78476E-01  8.06395E-03
  1.07632E+00  7.97810E-03
  1.17417E+00  7.97810E-03
  1.36987E+00  7.97810E-03
  1.56556E+00  7.97810E-03
  1.76126E+00  7.97810E-03
  1.95695E+00  7.97810E-03
  2.15265E+00  7.97810E-03
  2.44619E+00  7.97810E-03
  2.73973E+00  7.97810E-03
  2.93543E+00  7.97810E-03
  3.42466E+00  7.97810E-03
  3.91390E+00  7.97810E-03
  4.30529E+00  7.97810E-03
  4.89238E+00  7.97810E-03
  5.87085E+00  7.97810E-03
  6.84933E+00  7.97810E-03
  7.82780E+00  7.97810E-03
  8.80628E+00  7.97810E-03
  9.78476E+00  7.97810E-03
  1.07632E+01  7.97810E-03
  1.17417E+01  7.97810E-03
  1.36987E+01  7.97810E-03
  1.56556E+01  7.97810E-03
  1.76126E+01  7.97810E-03
  1.95695E+01  7.97810E-03
  2.15265E+01  7.97810E-03
  2.44619E+01  7.97810E-03
  2.73973E+01  7.97810E-03
  2.93543E+01  7.97810E-03
  3.42466E+01  7.97810E-03
  3.91390E+01  7.97810E-03
  4.30529E+01  7.97810E-03
  4.89238E+01  7.97810E-03
  5.87085E+01  7.97810E-03
  6.84933E+01  7.97810E-03
  7.82780E+01  7.97810E-03
  8.80628E+01  7.97810E-03
  9.78476E+01  7.97810E-03
  1.07632E+02  7.97810E-03
  1.17417E+02  7.97810E-03
  1.36987E+02  7.97810E-03
  1.56556E+02  7.97810E-03
  1.76126E+02  7.97810E-03
  1.95695E+02  7.97810E-03
  2.15265E+02  7.97810E-03
  2.44619E+02  7.97810E-03
  2.73973E+02  7.97810E-03
  2.93543E+02  7.97810E-03
  3.42466E+02  7.97810E-03
  3.91390E+02  7.97810E-03
  4.30529E+02  7.97810E-03
  4.89238E+02  7.97810E-03
  5.87085E+02  7.97810E-03
  6.84933E+02  7.97810E-03
  7.82780E+02  7.97810E-03
  8.80628E+02  7.97810E-03
  9.78476E+02  7.97810E-03
  1.07632E+03  7.97810E-03
  1.17417E+03  7.97810E-03
  1.36987E+03  7.97810E-03
  1.56556E+03  7.97810E-03
  1.76126E+03  7.97810E-03
  1.95695E+03  7.97810E-03
  2.15265E+03  7.97810E-03
  2.44619E+03  7.97810E-03
  2.73973E+03  7.97810E-03
  2.93543E+03  7.97810E-03
  3.42466E+03  7.97810E-03
  3.91390E+03  7.97810E-03
  4.30529E+03  7.97810E-03
  4.89238E+03  7.97810E-03
  5.87085E+03  7.97810E-03
  6.84933E+03  7.97810E-03
  7.82780E+03  7.97810E-03
  8.80628E+03  7.97810E-03
  9.78476E+03  7.97810E-03
  1.07632E+04  7.97810E-03
  1.17417E+04  7.97810E-03
  1.36987E+04  7.97810E-03
  1.56556E+04  7.97810E-03
  1.76126E+04  7.97810E-03
  1.95695E+04  7.97810E-03


==> anc/colstop/sbethe/sdbase/eshcor-89.tab <==
# Atomic number = 89   (Ac)   Projectile: electron
#
#  S(0) =  8.708192E+01
#  I(0) =  2.284712E+01 a.u. =  6.217018E+02 eV
#  D(0) =  3.455458E+00
#
#        Z =  8.90000E+01
#    EXPOT =  7.15250E+02 eV
#       S0 =  8.70820E+01
#   1-S0/Z =  2.15510E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -1.34580E-02
#    P( 2) =  8.54640E-02
#    P( 3) = -1.91030E-01
#    P( 4) =  1.79610E-01
#    P( 5) = -6.71560E-02
#    P( 6) =  8.57890E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.73301E-01
  2.15265E-04 -2.94873E-01
  2.44619E-04 -3.25039E-01
  2.73973E-04 -3.52844E-01
  2.93543E-04 -3.70234E-01
  3.42466E-04 -4.11550E-01
  3.91390E-04 -4.50351E-01
  4.30529E-04 -4.79519E-01
  4.89238E-04 -5.20624E-01
  5.87085E-04 -5.83162E-01
  6.84933E-04 -6.39508E-01
  7.82780E-04 -6.89387E-01
  8.80628E-04 -7.33743E-01
  9.78476E-04 -7.73586E-01
  1.07632E-03 -8.09794E-01
  1.17417E-03 -8.00984E-01
  1.36987E-03 -7.08988E-01
  1.56556E-03 -6.31382E-01
  1.76126E-03 -5.65108E-01
  1.95695E-03 -5.08259E-01
  2.15265E-03 -4.59072E-01
  2.44619E-03 -3.97069E-01
  2.73973E-03 -3.46182E-01
  2.93543E-03 -3.17124E-01
  3.42466E-03 -2.57357E-01
  3.91390E-03 -2.11063E-01
  4.30529E-03 -1.80865E-01
  4.89238E-03 -1.43674E-01
  5.87085E-03 -9.62391E-02
  6.84933E-03 -6.07401E-02
  7.82780E-03 -3.39365E-02
  8.80628E-03 -1.33985E-02
  9.78476E-03  2.65531E-03
  1.07632E-02  1.51636E-02
  1.17417E-02  2.51018E-02
  1.36987E-02  3.95860E-02
  1.56556E-02  4.92875E-02
  1.76126E-02  5.59317E-02
  1.95695E-02  6.05316E-02
  2.15265E-02  6.35692E-02
  2.44619E-02  6.69543E-02
  2.73973E-02  6.91341E-02
  2.93543E-02  7.00257E-02
  3.42466E-02  7.07889E-02
  3.91390E-02  7.01374E-02
  4.30529E-02  6.90024E-02
  4.89238E-02  6.67264E-02
  5.87085E-02  6.22885E-02
  6.84933E-02  5.77580E-02
  7.82780E-02  5.34747E-02
  8.80628E-02  4.95466E-02
  9.78476E-02  4.59898E-02
  1.07632E-01  4.27841E-02
  1.17417E-01  3.98970E-02
  1.36987E-01  3.49416E-02
  1.56556E-01  3.08729E-02
  1.76126E-01  2.74930E-02
  1.95695E-01  2.46526E-02
  2.15265E-01  2.22397E-02
  2.44619E-01  1.92431E-02
  2.73973E-01  1.68174E-02
  2.93543E-01  1.54458E-02
  3.42466E-01  1.26618E-02
  3.91390E-01  1.05508E-02
  4.30529E-01  9.20539E-03
  4.89238E-01  7.59903E-03
  5.87085E-01  5.66908E-03
  6.84933E-01  4.33427E-03
  7.82780E-01  3.37226E-03
  8.80628E-01  2.65677E-03
  9.78476E-01  2.11129E-03
  1.07632E+00  2.00890E-03
  1.17417E+00  2.00890E-03
  1.36987E+00  2.00890E-03
  1.56556E+00  2.00890E-03
  1.76126E+00  2.00890E-03
  1.95695E+00  2.00890E-03
  2.15265E+00  2.00890E-03
  2.44619E+00  2.00890E-03
  2.73973E+00  2.00890E-03
  2.93543E+00  2.00890E-03
  3.42466E+00  2.00890E-03
  3.91390E+00  2.00890E-03
  4.30529E+00  2.00890E-03
  4.89238E+00  2.00890E-03
  5.87085E+00  2.00890E-03
  6.84933E+00  2.00890E-03
  7.82780E+00  2.00890E-03
  8.80628E+00  2.00890E-03
  9.78476E+00  2.00890E-03
  1.07632E+01  2.00890E-03
  1.17417E+01  2.00890E-03
  1.36987E+01  2.00890E-03
  1.56556E+01  2.00890E-03
  1.76126E+01  2.00890E-03
  1.95695E+01  2.00890E-03
  2.15265E+01  2.00890E-03
  2.44619E+01  2.00890E-03
  2.73973E+01  2.00890E-03
  2.93543E+01  2.00890E-03
  3.42466E+01  2.00890E-03
  3.91390E+01  2.00890E-03
  4.30529E+01  2.00890E-03
  4.89238E+01  2.00890E-03
  5.87085E+01  2.00890E-03
  6.84933E+01  2.00890E-03
  7.82780E+01  2.00890E-03
  8.80628E+01  2.00890E-03
  9.78476E+01  2.00890E-03
  1.07632E+02  2.00890E-03
  1.17417E+02  2.00890E-03
  1.36987E+02  2.00890E-03
  1.56556E+02  2.00890E-03
  1.76126E+02  2.00890E-03
  1.95695E+02  2.00890E-03
  2.15265E+02  2.00890E-03
  2.44619E+02  2.00890E-03
  2.73973E+02  2.00890E-03
  2.93543E+02  2.00890E-03
  3.42466E+02  2.00890E-03
  3.91390E+02  2.00890E-03
  4.30529E+02  2.00890E-03
  4.89238E+02  2.00890E-03
  5.87085E+02  2.00890E-03
  6.84933E+02  2.00890E-03
  7.82780E+02  2.00890E-03
  8.80628E+02  2.00890E-03
  9.78476E+02  2.00890E-03
  1.07632E+03  2.00890E-03
  1.17417E+03  2.00890E-03
  1.36987E+03  2.00890E-03
  1.56556E+03  2.00890E-03
  1.76126E+03  2.00890E-03
  1.95695E+03  2.00890E-03
  2.15265E+03  2.00890E-03
  2.44619E+03  2.00890E-03
  2.73973E+03  2.00890E-03
  2.93543E+03  2.00890E-03
  3.42466E+03  2.00890E-03
  3.91390E+03  2.00890E-03
  4.30529E+03  2.00890E-03
  4.89238E+03  2.00890E-03
  5.87085E+03  2.00890E-03
  6.84933E+03  2.00890E-03
  7.82780E+03  2.00890E-03
  8.80628E+03  2.00890E-03
  9.78476E+03  2.00890E-03
  1.07632E+04  2.00890E-03
  1.17417E+04  2.00890E-03
  1.36987E+04  2.00890E-03
  1.56556E+04  2.00890E-03
  1.76126E+04  2.00890E-03
  1.95695E+04  2.00890E-03


==> anc/colstop/sbethe/sdbase/eshcor-90.tab <==
# Atomic number = 90   (Th)   Projectile: electron
#
#  S(0) =  8.806043E+01
#  I(0) =  2.295985E+01 a.u. =  6.247693E+02 eV
#  D(0) =  3.143116E+00
#
#        Z =  9.00000E+01
#    EXPOT =  7.20103E+02 eV
#       S0 =  8.80604E+01
#   1-S0/Z =  2.15510E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -6.98870E-03
#    P( 2) =  6.86900E-02
#    P( 3) = -1.75090E-01
#    P( 4) =  1.72760E-01
#    P( 5) = -6.58930E-02
#    P( 6) =  8.50880E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.67270E-01
  2.15265E-04 -2.89334E-01
  2.44619E-04 -3.20117E-01
  2.73973E-04 -3.48583E-01
  2.93543E-04 -3.66398E-01
  3.42466E-04 -4.07522E-01
  3.91390E-04 -4.47410E-01
  4.30529E-04 -4.76598E-01
  4.89238E-04 -5.18259E-01
  5.87085E-04 -5.81284E-01
  6.84933E-04 -6.37806E-01
  7.82780E-04 -6.88518E-01
  8.80628E-04 -7.33585E-01
  9.78476E-04 -7.74051E-01
  1.07632E-03 -8.10785E-01
  1.17417E-03 -8.09166E-01
  1.36987E-03 -7.17549E-01
  1.56556E-03 -6.40196E-01
  1.76126E-03 -5.73930E-01
  1.95695E-03 -5.16860E-01
  2.15265E-03 -4.67422E-01
  2.44619E-03 -4.04862E-01
  2.73973E-03 -3.53385E-01
  2.93543E-03 -3.23952E-01
  3.42466E-03 -2.63380E-01
  3.91390E-03 -2.16441E-01
  4.30529E-03 -1.85843E-01
  4.89238E-03 -1.48213E-01
  5.87085E-03 -1.00365E-01
  6.84933E-03 -6.44613E-02
  7.82780E-03 -3.72519E-02
  8.80628E-03 -1.63585E-02
  9.78476E-03  2.23607E-05
  1.07632E-02  1.28700E-02
  1.17417E-02  2.30522E-02
  1.36987E-02  3.78971E-02
  1.56556E-02  4.78526E-02
  1.76126E-02  5.46655E-02
  1.95695E-02  5.94092E-02
  2.15265E-02  6.25322E-02
  2.44619E-02  6.59720E-02
  2.73973E-02  6.82273E-02
  2.93543E-02  6.91721E-02
  3.42466E-02  7.00628E-02
  3.91390E-02  6.95217E-02
  4.30529E-02  6.84614E-02
  4.89238E-02  6.62769E-02
  5.87085E-02  6.19490E-02
  6.84933E-02  5.74912E-02
  7.82780E-02  5.32564E-02
  8.80628E-02  4.93611E-02
  9.78476E-02  4.58263E-02
  1.07632E-01  4.26354E-02
  1.17417E-01  3.97583E-02
  1.36987E-01  3.48133E-02
  1.56556E-01  3.07482E-02
  1.76126E-01  2.73686E-02
  1.95695E-01  2.45270E-02
  2.15265E-01  2.21124E-02
  2.44619E-01  1.91134E-02
  2.73973E-01  1.66860E-02
  2.93543E-01  1.53139E-02
  3.42466E-01  1.25304E-02
  3.91390E-01  1.04225E-02
  4.30529E-01  9.08099E-03
  4.89238E-01  7.48222E-03
  5.87085E-01  5.56807E-03
  6.84933E-01  4.25127E-03
  7.82780E-01  3.30820E-03
  8.80628E-01  2.61187E-03
  9.78476E-01  2.08537E-03
  1.07632E+00  1.98710E-03
  1.17417E+00  1.98710E-03
  1.36987E+00  1.98710E-03
  1.56556E+00  1.98710E-03
  1.76126E+00  1.98710E-03
  1.95695E+00  1.98710E-03
  2.15265E+00  1.98710E-03
  2.44619E+00  1.98710E-03
  2.73973E+00  1.98710E-03
  2.93543E+00  1.98710E-03
  3.42466E+00  1.98710E-03
  3.91390E+00  1.98710E-03
  4.30529E+00  1.98710E-03
  4.89238E+00  1.98710E-03
  5.87085E+00  1.98710E-03
  6.84933E+00  1.98710E-03
  7.82780E+00  1.98710E-03
  8.80628E+00  1.98710E-03
  9.78476E+00  1.98710E-03
  1.07632E+01  1.98710E-03
  1.17417E+01  1.98710E-03
  1.36987E+01  1.98710E-03
  1.56556E+01  1.98710E-03
  1.76126E+01  1.98710E-03
  1.95695E+01  1.98710E-03
  2.15265E+01  1.98710E-03
  2.44619E+01  1.98710E-03
  2.73973E+01  1.98710E-03
  2.93543E+01  1.98710E-03
  3.42466E+01  1.98710E-03
  3.91390E+01  1.98710E-03
  4.30529E+01  1.98710E-03
  4.89238E+01  1.98710E-03
  5.87085E+01  1.98710E-03
  6.84933E+01  1.98710E-03
  7.82780E+01  1.98710E-03
  8.80628E+01  1.98710E-03
  9.78476E+01  1.98710E-03
  1.07632E+02  1.98710E-03
  1.17417E+02  1.98710E-03
  1.36987E+02  1.98710E-03
  1.56556E+02  1.98710E-03
  1.76126E+02  1.98710E-03
  1.95695E+02  1.98710E-03
  2.15265E+02  1.98710E-03
  2.44619E+02  1.98710E-03
  2.73973E+02  1.98710E-03
  2.93543E+02  1.98710E-03
  3.42466E+02  1.98710E-03
  3.91390E+02  1.98710E-03
  4.30529E+02  1.98710E-03
  4.89238E+02  1.98710E-03
  5.87085E+02  1.98710E-03
  6.84933E+02  1.98710E-03
  7.82780E+02  1.98710E-03
  8.80628E+02  1.98710E-03
  9.78476E+02  1.98710E-03
  1.07632E+03  1.98710E-03
  1.17417E+03  1.98710E-03
  1.36987E+03  1.98710E-03
  1.56556E+03  1.98710E-03
  1.76126E+03  1.98710E-03
  1.95695E+03  1.98710E-03
  2.15265E+03  1.98710E-03
  2.44619E+03  1.98710E-03
  2.73973E+03  1.98710E-03
  2.93543E+03  1.98710E-03
  3.42466E+03  1.98710E-03
  3.91390E+03  1.98710E-03
  4.30529E+03  1.98710E-03
  4.89238E+03  1.98710E-03
  5.87085E+03  1.98710E-03
  6.84933E+03  1.98710E-03
  7.82780E+03  1.98710E-03
  8.80628E+03  1.98710E-03
  9.78476E+03  1.98710E-03
  1.07632E+04  1.98710E-03
  1.17417E+04  1.98710E-03
  1.36987E+04  1.98710E-03
  1.56556E+04  1.98710E-03
  1.76126E+04  1.98710E-03
  1.95695E+04  1.98710E-03


==> anc/colstop/sbethe/sdbase/eshcor-91.tab <==
# Atomic number = 91   (Pa)   Projectile: electron
#
#  S(0) =  8.901542E+01
#  I(0) =  2.310689E+01 a.u. =  6.287705E+02 eV
#  D(0) =  3.159367E+00
#
#        Z =  9.10000E+01
#    EXPOT =  7.26072E+02 eV
#       S0 =  8.90154E+01
#   1-S0/Z =  2.18090E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  6.24790E-04
#    P( 2) =  4.70480E-02
#    P( 3) = -1.51820E-01
#    P( 4) =  1.61080E-01
#    P( 5) = -6.31670E-02
#    P( 6) =  8.27150E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.60077E-01
  2.15265E-04 -2.82836E-01
  2.44619E-04 -3.13996E-01
  2.73973E-04 -3.42942E-01
  2.93543E-04 -3.61106E-01
  3.42466E-04 -4.03057E-01
  3.91390E-04 -4.42895E-01
  4.30529E-04 -4.72516E-01
  4.89238E-04 -5.14298E-01
  5.87085E-04 -5.77594E-01
  6.84933E-04 -6.34457E-01
  7.82780E-04 -6.85876E-01
  8.80628E-04 -7.31623E-01
  9.78476E-04 -7.72704E-01
  1.07632E-03 -8.09958E-01
  1.17417E-03 -8.16251E-01
  1.36987E-03 -7.25177E-01
  1.56556E-03 -6.48092E-01
  1.76126E-03 -5.81919E-01
  1.95695E-03 -5.24727E-01
  2.15265E-03 -4.75085E-01
  2.44619E-03 -4.12072E-01
  2.73973E-03 -3.60069E-01
  2.93543E-03 -3.30302E-01
  3.42466E-03 -2.68966E-01
  3.91390E-03 -2.21412E-01
  4.30529E-03 -1.90425E-01
  4.89238E-03 -1.52353E-01
  5.87085E-03 -1.04083E-01
  6.84933E-03 -6.78755E-02
  7.82780E-03 -4.02912E-02
  8.80628E-03 -1.89976E-02
  9.78476E-03 -2.31764E-03
  1.07632E-02  1.08656E-02
  1.17417E-02  2.12945E-02
  1.36987E-02  3.64934E-02
  1.56556E-02  4.67011E-02
  1.76126E-02  5.37068E-02
  1.95695E-02  5.85665E-02
  2.15265E-02  6.18488E-02
  2.44619E-02  6.53390E-02
  2.73973E-02  6.76596E-02
  2.93543E-02  6.86505E-02
  3.42466E-02  6.96534E-02
  3.91390E-02  6.92120E-02
  4.30529E-02  6.82207E-02
  4.89238E-02  6.61227E-02
  5.87085E-02  6.19014E-02
  6.84933E-02  5.75157E-02
  7.82780E-02  5.33293E-02
  8.80628E-02  4.94662E-02
  9.78476E-02  4.59524E-02
  1.07632E-01  4.27746E-02
  1.17417E-01  3.99051E-02
  1.36987E-01  3.49647E-02
  1.56556E-01  3.08960E-02
  1.76126E-01  2.75086E-02
  1.95695E-01  2.46575E-02
  2.15265E-01  2.22327E-02
  2.44619E-01  1.92188E-02
  2.73973E-01  1.67777E-02
  2.93543E-01  1.53973E-02
  3.42466E-01  1.25963E-02
  3.91390E-01  1.04751E-02
  4.30529E-01  9.12571E-03
  4.89238E-01  7.51863E-03
  5.87085E-01  5.59794E-03
  6.84933E-01  4.28087E-03
  7.82780E-01  3.34163E-03
  8.80628E-01  2.65180E-03
  9.78476E-01  2.13357E-03
  1.07632E+00  2.03729E-03
  1.17417E+00  2.03729E-03
  1.36987E+00  2.03729E-03
  1.56556E+00  2.03729E-03
  1.76126E+00  2.03729E-03
  1.95695E+00  2.03729E-03
  2.15265E+00  2.03729E-03
  2.44619E+00  2.03729E-03
  2.73973E+00  2.03729E-03
  2.93543E+00  2.03729E-03
  3.42466E+00  2.03729E-03
  3.91390E+00  2.03729E-03
  4.30529E+00  2.03729E-03
  4.89238E+00  2.03729E-03
  5.87085E+00  2.03729E-03
  6.84933E+00  2.03729E-03
  7.82780E+00  2.03729E-03
  8.80628E+00  2.03729E-03
  9.78476E+00  2.03729E-03
  1.07632E+01  2.03729E-03
  1.17417E+01  2.03729E-03
  1.36987E+01  2.03729E-03
  1.56556E+01  2.03729E-03
  1.76126E+01  2.03729E-03
  1.95695E+01  2.03729E-03
  2.15265E+01  2.03729E-03
  2.44619E+01  2.03729E-03
  2.73973E+01  2.03729E-03
  2.93543E+01  2.03729E-03
  3.42466E+01  2.03729E-03
  3.91390E+01  2.03729E-03
  4.30529E+01  2.03729E-03
  4.89238E+01  2.03729E-03
  5.87085E+01  2.03729E-03
  6.84933E+01  2.03729E-03
  7.82780E+01  2.03729E-03
  8.80628E+01  2.03729E-03
  9.78476E+01  2.03729E-03
  1.07632E+02  2.03729E-03
  1.17417E+02  2.03729E-03
  1.36987E+02  2.03729E-03
  1.56556E+02  2.03729E-03
  1.76126E+02  2.03729E-03
  1.95695E+02  2.03729E-03
  2.15265E+02  2.03729E-03
  2.44619E+02  2.03729E-03
  2.73973E+02  2.03729E-03
  2.93543E+02  2.03729E-03
  3.42466E+02  2.03729E-03
  3.91390E+02  2.03729E-03
  4.30529E+02  2.03729E-03
  4.89238E+02  2.03729E-03
  5.87085E+02  2.03729E-03
  6.84933E+02  2.03729E-03
  7.82780E+02  2.03729E-03
  8.80628E+02  2.03729E-03
  9.78476E+02  2.03729E-03
  1.07632E+03  2.03729E-03
  1.17417E+03  2.03729E-03
  1.36987E+03  2.03729E-03
  1.56556E+03  2.03729E-03
  1.76126E+03  2.03729E-03
  1.95695E+03  2.03729E-03
  2.15265E+03  2.03729E-03
  2.44619E+03  2.03729E-03
  2.73973E+03  2.03729E-03
  2.93543E+03  2.03729E-03
  3.42466E+03  2.03729E-03
  3.91390E+03  2.03729E-03
  4.30529E+03  2.03729E-03
  4.89238E+03  2.03729E-03
  5.87085E+03  2.03729E-03
  6.84933E+03  2.03729E-03
  7.82780E+03  2.03729E-03
  8.80628E+03  2.03729E-03
  9.78476E+03  2.03729E-03
  1.07632E+04  2.03729E-03
  1.17417E+04  2.03729E-03
  1.36987E+04  2.03729E-03
  1.56556E+04  2.03729E-03
  1.76126E+04  2.03729E-03
  1.95695E+04  2.03729E-03


==> anc/colstop/sbethe/sdbase/eshcor-92.tab <==
# Atomic number = 92   (U )   Projectile: electron
#
#  S(0) =  8.995807E+01
#  I(0) =  2.328006E+01 a.u. =  6.334827E+02 eV
#  D(0) =  3.266467E+00
#
#        Z =  9.20000E+01
#    EXPOT =  7.33196E+02 eV
#       S0 =  8.99581E+01
#   1-S0/Z =  2.21950E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  7.39810E-03
#    P( 2) =  2.90220E-02
#    P( 3) = -1.34050E-01
#    P( 4) =  1.52930E-01
#    P( 5) = -6.14720E-02
#    P( 6) =  8.14720E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.52522E-01
  2.15265E-04 -2.75581E-01
  2.44619E-04 -3.06974E-01
  2.73973E-04 -3.36189E-01
  2.93543E-04 -3.54613E-01
  3.42466E-04 -3.97273E-01
  3.91390E-04 -4.36895E-01
  4.30529E-04 -4.67085E-01
  4.89238E-04 -5.08837E-01
  5.87085E-04 -5.72748E-01
  6.84933E-04 -6.30128E-01
  7.82780E-04 -6.81700E-01
  8.80628E-04 -7.28091E-01
  9.78476E-04 -7.69771E-01
  1.07632E-03 -8.07549E-01
  1.17417E-03 -8.22882E-01
  1.36987E-03 -7.32481E-01
  1.56556E-03 -6.55681E-01
  1.76126E-03 -5.89660E-01
  1.95695E-03 -5.32443E-01
  2.15265E-03 -4.82652E-01
  2.44619E-03 -4.19264E-01
  2.73973E-03 -3.66797E-01
  2.93543E-03 -3.36718E-01
  3.42466E-03 -2.74671E-01
  3.91390E-03 -2.26524E-01
  4.30529E-03 -1.95146E-01
  4.89238E-03 -1.56642E-01
  5.87085E-03 -1.07933E-01
  6.84933E-03 -7.14747E-02
  7.82780E-03 -4.35164E-02
  8.80628E-03 -2.18592E-02
  9.78476E-03 -4.92117E-03
  1.07632E-02  8.58955E-03
  1.17417E-02  1.92701E-02
  1.36987E-02  3.48296E-02
  1.56556E-02  4.52867E-02
  1.76126E-02  5.24692E-02
  1.95695E-02  5.74636E-02
  2.15265E-02  6.04757E-02
  2.44619E-02  6.40510E-02
  2.73973E-02  6.64662E-02
  2.93543E-02  6.75196E-02
  3.42466E-02  6.86671E-02
  3.91390E-02  6.83487E-02
  4.30529E-02  6.74406E-02
  4.89238E-02  6.54457E-02
  5.87085E-02  6.13511E-02
  6.84933E-02  5.70529E-02
  7.82780E-02  5.29280E-02
  8.80628E-02  4.91090E-02
  9.78476E-02  4.56273E-02
  1.07632E-01  4.24734E-02
  1.17417E-01  3.96217E-02
  1.36987E-01  3.47053E-02
  1.56556E-01  3.06512E-02
  1.76126E-01  2.72731E-02
  1.95695E-01  2.44283E-02
  2.15265E-01  2.20084E-02
  2.44619E-01  1.89999E-02
  2.73973E-01  1.65636E-02
  2.93543E-01  1.51863E-02
  3.42466E-01  1.23933E-02
  3.91390E-01  1.02808E-02
  4.30529E-01  8.93894E-03
  4.89238E-01  7.34390E-03
  5.87085E-01  5.44456E-03
  6.84933E-01  4.14955E-03
  7.82780E-01  3.23237E-03
  8.80628E-01  2.56422E-03
  9.78476E-01  2.06704E-03
  1.07632E+00  1.97530E-03
  1.17417E+00  1.97530E-03
  1.36987E+00  1.97530E-03
  1.56556E+00  1.97530E-03
  1.76126E+00  1.97530E-03
  1.95695E+00  1.97530E-03
  2.15265E+00  1.97530E-03
  2.44619E+00  1.97530E-03
  2.73973E+00  1.97530E-03
  2.93543E+00  1.97530E-03
  3.42466E+00  1.97530E-03
  3.91390E+00  1.97530E-03
  4.30529E+00  1.97530E-03
  4.89238E+00  1.97530E-03
  5.87085E+00  1.97530E-03
  6.84933E+00  1.97530E-03
  7.82780E+00  1.97530E-03
  8.80628E+00  1.97530E-03
  9.78476E+00  1.97530E-03
  1.07632E+01  1.97530E-03
  1.17417E+01  1.97530E-03
  1.36987E+01  1.97530E-03
  1.56556E+01  1.97530E-03
  1.76126E+01  1.97530E-03
  1.95695E+01  1.97530E-03
  2.15265E+01  1.97530E-03
  2.44619E+01  1.97530E-03
  2.73973E+01  1.97530E-03
  2.93543E+01  1.97530E-03
  3.42466E+01  1.97530E-03
  3.91390E+01  1.97530E-03
  4.30529E+01  1.97530E-03
  4.89238E+01  1.97530E-03
  5.87085E+01  1.97530E-03
  6.84933E+01  1.97530E-03
  7.82780E+01  1.97530E-03
  8.80628E+01  1.97530E-03
  9.78476E+01  1.97530E-03
  1.07632E+02  1.97530E-03
  1.17417E+02  1.97530E-03
  1.36987E+02  1.97530E-03
  1.56556E+02  1.97530E-03
  1.76126E+02  1.97530E-03
  1.95695E+02  1.97530E-03
  2.15265E+02  1.97530E-03
  2.44619E+02  1.97530E-03
  2.73973E+02  1.97530E-03
  2.93543E+02  1.97530E-03
  3.42466E+02  1.97530E-03
  3.91390E+02  1.97530E-03
  4.30529E+02  1.97530E-03
  4.89238E+02  1.97530E-03
  5.87085E+02  1.97530E-03
  6.84933E+02  1.97530E-03
  7.82780E+02  1.97530E-03
  8.80628E+02  1.97530E-03
  9.78476E+02  1.97530E-03
  1.07632E+03  1.97530E-03
  1.17417E+03  1.97530E-03
  1.36987E+03  1.97530E-03
  1.56556E+03  1.97530E-03
  1.76126E+03  1.97530E-03
  1.95695E+03  1.97530E-03
  2.15265E+03  1.97530E-03
  2.44619E+03  1.97530E-03
  2.73973E+03  1.97530E-03
  2.93543E+03  1.97530E-03
  3.42466E+03  1.97530E-03
  3.91390E+03  1.97530E-03
  4.30529E+03  1.97530E-03
  4.89238E+03  1.97530E-03
  5.87085E+03  1.97530E-03
  6.84933E+03  1.97530E-03
  7.82780E+03  1.97530E-03
  8.80628E+03  1.97530E-03
  9.78476E+03  1.97530E-03
  1.07632E+04  1.97530E-03
  1.17417E+04  1.97530E-03
  1.36987E+04  1.97530E-03
  1.56556E+04  1.97530E-03
  1.76126E+04  1.97530E-03
  1.95695E+04  1.97530E-03


==> anc/colstop/sbethe/sdbase/eshcor-93.tab <==
# Atomic number = 93   (Np)   Projectile: electron
#
#  S(0) =  9.089346E+01
#  I(0) =  2.347333E+01 a.u. =  6.387418E+02 eV
#  D(0) =  3.506472E+00
#
#        Z =  9.30000E+01
#    EXPOT =  7.40823E+02 eV
#       S0 =  9.08935E+01
#   1-S0/Z =  2.26510E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.36690E-02
#    P( 2) =  1.09290E-02
#    P( 3) = -1.13960E-01
#    P( 4) =  1.42390E-01
#    P( 5) = -5.88660E-02
#    P( 6) =  7.90250E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.43776E-01
  2.15265E-04 -2.67739E-01
  2.44619E-04 -2.99347E-01
  2.73973E-04 -3.28631E-01
  2.93543E-04 -3.47200E-01
  3.42466E-04 -3.90417E-01
  3.91390E-04 -4.29576E-01
  4.30529E-04 -4.60542E-01
  4.89238E-04 -5.02734E-01
  5.87085E-04 -5.66892E-01
  6.84933E-04 -6.24550E-01
  7.82780E-04 -6.76118E-01
  8.80628E-04 -7.23263E-01
  9.78476E-04 -7.65499E-01
  1.07632E-03 -8.03788E-01
  1.17417E-03 -8.28529E-01
  1.36987E-03 -7.38862E-01
  1.56556E-03 -6.62379E-01
  1.76126E-03 -5.96594E-01
  1.95695E-03 -5.39420E-01
  2.15265E-03 -4.89516E-01
  2.44619E-03 -4.25870E-01
  2.73973E-03 -3.73017E-01
  2.93543E-03 -3.42630E-01
  3.42466E-03 -2.79907E-01
  3.91390E-03 -2.31191E-01
  4.30529E-03 -1.99442E-01
  4.89238E-03 -1.60501E-01
  5.87085E-03 -1.11344E-01
  6.84933E-03 -7.46891E-02
  7.82780E-03 -4.63522E-02
  8.80628E-03 -2.43546E-02
  9.78476E-03 -7.15440E-03
  1.07632E-02  6.61074E-03
  1.17417E-02  1.75896E-02
  1.36987E-02  3.35153E-02
  1.56556E-02  4.42301E-02
  1.76126E-02  5.15856E-02
  1.95695E-02  5.67025E-02
  2.15265E-02  5.99534E-02
  2.44619E-02  6.35678E-02
  2.73973E-02  6.60300E-02
  2.93543E-02  6.71162E-02
  3.42466E-02  6.83442E-02
  3.91390E-02  6.80993E-02
  4.30529E-02  6.72432E-02
  4.89238E-02  6.53151E-02
  5.87085E-02  6.13061E-02
  6.84933E-02  5.70686E-02
  7.82780E-02  5.29869E-02
  8.80628E-02  4.91983E-02
  9.78476E-02  4.57381E-02
  1.07632E-01  4.25991E-02
  1.17417E-01  3.97577E-02
  1.36987E-01  3.48521E-02
  1.56556E-01  3.08009E-02
  1.76126E-01  2.74215E-02
  1.95695E-01  2.45729E-02
  2.15265E-01  2.21479E-02
  2.44619E-01  1.91311E-02
  2.73973E-01  1.66864E-02
  2.93543E-01  1.53038E-02
  3.42466E-01  1.24991E-02
  3.91390E-01  1.03773E-02
  4.30529E-01  9.02957E-03
  4.89238E-01  7.42810E-03
  5.87085E-01  5.52298E-03
  6.84933E-01  4.22668E-03
  7.82780E-01  3.31125E-03
  8.80628E-01  2.64692E-03
  9.78476E-01  2.15496E-03
  1.07632E+00  2.06450E-03
  1.17417E+00  2.06450E-03
  1.36987E+00  2.06450E-03
  1.56556E+00  2.06450E-03
  1.76126E+00  2.06450E-03
  1.95695E+00  2.06450E-03
  2.15265E+00  2.06450E-03
  2.44619E+00  2.06450E-03
  2.73973E+00  2.06450E-03
  2.93543E+00  2.06450E-03
  3.42466E+00  2.06450E-03
  3.91390E+00  2.06450E-03
  4.30529E+00  2.06450E-03
  4.89238E+00  2.06450E-03
  5.87085E+00  2.06450E-03
  6.84933E+00  2.06450E-03
  7.82780E+00  2.06450E-03
  8.80628E+00  2.06450E-03
  9.78476E+00  2.06450E-03
  1.07632E+01  2.06450E-03
  1.17417E+01  2.06450E-03
  1.36987E+01  2.06450E-03
  1.56556E+01  2.06450E-03
  1.76126E+01  2.06450E-03
  1.95695E+01  2.06450E-03
  2.15265E+01  2.06450E-03
  2.44619E+01  2.06450E-03
  2.73973E+01  2.06450E-03
  2.93543E+01  2.06450E-03
  3.42466E+01  2.06450E-03
  3.91390E+01  2.06450E-03
  4.30529E+01  2.06450E-03
  4.89238E+01  2.06450E-03
  5.87085E+01  2.06450E-03
  6.84933E+01  2.06450E-03
  7.82780E+01  2.06450E-03
  8.80628E+01  2.06450E-03
  9.78476E+01  2.06450E-03
  1.07632E+02  2.06450E-03
  1.17417E+02  2.06450E-03
  1.36987E+02  2.06450E-03
  1.56556E+02  2.06450E-03
  1.76126E+02  2.06450E-03
  1.95695E+02  2.06450E-03
  2.15265E+02  2.06450E-03
  2.44619E+02  2.06450E-03
  2.73973E+02  2.06450E-03
  2.93543E+02  2.06450E-03
  3.42466E+02  2.06450E-03
  3.91390E+02  2.06450E-03
  4.30529E+02  2.06450E-03
  4.89238E+02  2.06450E-03
  5.87085E+02  2.06450E-03
  6.84933E+02  2.06450E-03
  7.82780E+02  2.06450E-03
  8.80628E+02  2.06450E-03
  9.78476E+02  2.06450E-03
  1.07632E+03  2.06450E-03
  1.17417E+03  2.06450E-03
  1.36987E+03  2.06450E-03
  1.56556E+03  2.06450E-03
  1.76126E+03  2.06450E-03
  1.95695E+03  2.06450E-03
  2.15265E+03  2.06450E-03
  2.44619E+03  2.06450E-03
  2.73973E+03  2.06450E-03
  2.93543E+03  2.06450E-03
  3.42466E+03  2.06450E-03
  3.91390E+03  2.06450E-03
  4.30529E+03  2.06450E-03
  4.89238E+03  2.06450E-03
  5.87085E+03  2.06450E-03
  6.84933E+03  2.06450E-03
  7.82780E+03  2.06450E-03
  8.80628E+03  2.06450E-03
  9.78476E+03  2.06450E-03
  1.07632E+04  2.06450E-03
  1.17417E+04  2.06450E-03
  1.36987E+04  2.06450E-03
  1.56556E+04  2.06450E-03
  1.76126E+04  2.06450E-03
  1.95695E+04  2.06450E-03


==> anc/colstop/sbethe/sdbase/eshcor-94.tab <==
# Atomic number = 94   (Pu)   Projectile: electron
#
#  S(0) =  9.182449E+01
#  I(0) =  2.368288E+01 a.u. =  6.444440E+02 eV
#  D(0) =  3.761992E+00
#
#        Z =  9.40000E+01
#    EXPOT =  7.49136E+02 eV
#       S0 =  9.18245E+01
#   1-S0/Z =  2.31440E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  2.45340E-02
#    P( 2) = -2.12730E-02
#    P( 3) = -7.74650E-02
#    P( 4) =  1.22580E-01
#    P( 5) = -5.37120E-02
#    P( 6) =  7.38420E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.38176E-01
  2.15265E-04 -2.59807E-01
  2.44619E-04 -2.91368E-01
  2.73973E-04 -3.20534E-01
  2.93543E-04 -3.39123E-01
  3.42466E-04 -3.82705E-01
  3.91390E-04 -4.22378E-01
  4.30529E-04 -4.53023E-01
  4.89238E-04 -4.95707E-01
  5.87085E-04 -5.60092E-01
  6.84933E-04 -6.17928E-01
  7.82780E-04 -6.70080E-01
  8.80628E-04 -7.17363E-01
  9.78476E-04 -7.60107E-01
  1.07632E-03 -7.98896E-01
  1.17417E-03 -8.33737E-01
  1.36987E-03 -7.44794E-01
  1.56556E-03 -6.68747E-01
  1.76126E-03 -6.03200E-01
  1.95695E-03 -5.46122E-01
  2.15265E-03 -4.96161E-01
  2.44619E-03 -4.32326E-01
  2.73973E-03 -3.79136E-01
  2.93543E-03 -3.48509E-01
  3.42466E-03 -2.85145E-01
  3.91390E-03 -2.35883E-01
  4.30529E-03 -2.03773E-01
  4.89238E-03 -1.64404E-01
  5.87085E-03 -1.14783E-01
  6.84933E-03 -7.79153E-02
  7.82780E-03 -4.92687E-02
  8.80628E-03 -2.69664E-02
  9.78476E-03 -9.48059E-03
  1.07632E-02  4.51253E-03
  1.17417E-02  1.57739E-02
  1.36987E-02  3.20793E-02
  1.56556E-02  4.30459E-02
  1.76126E-02  5.05863E-02
  1.95695E-02  5.58375E-02
  2.15265E-02  5.89273E-02
  2.44619E-02  6.26267E-02
  2.73973E-02  6.51627E-02
  2.93543E-02  6.62945E-02
  3.42466E-02  6.76274E-02
  3.91390E-02  6.74754E-02
  4.30529E-02  6.66854E-02
  4.89238E-02  6.48436E-02
  5.87085E-02  6.09490E-02
  6.84933E-02  5.67963E-02
  7.82780E-02  5.27774E-02
  8.80628E-02  4.90355E-02
  9.78476E-02  4.56100E-02
  1.07632E-01  4.24968E-02
  1.17417E-01  3.96744E-02
  1.36987E-01  3.47931E-02
  1.56556E-01  3.07543E-02
  1.76126E-01  2.73802E-02
  1.95695E-01  2.45329E-02
  2.15265E-01  2.21067E-02
  2.44619E-01  1.90859E-02
  2.73973E-01  1.66362E-02
  2.93543E-01  1.52502E-02
  3.42466E-01  1.24381E-02
  3.91390E-01  1.03110E-02
  4.30529E-01  8.96061E-03
  4.89238E-01  7.35770E-03
  5.87085E-01  5.45564E-03
  6.84933E-01  4.16735E-03
  7.82780E-01  3.26324E-03
  8.80628E-01  2.61238E-03
  9.78476E-01  2.13526E-03
  1.07632E+00  2.04820E-03
  1.17417E+00  2.04820E-03
  1.36987E+00  2.04820E-03
  1.56556E+00  2.04820E-03
  1.76126E+00  2.04820E-03
  1.95695E+00  2.04820E-03
  2.15265E+00  2.04820E-03
  2.44619E+00  2.04820E-03
  2.73973E+00  2.04820E-03
  2.93543E+00  2.04820E-03
  3.42466E+00  2.04820E-03
  3.91390E+00  2.04820E-03
  4.30529E+00  2.04820E-03
  4.89238E+00  2.04820E-03
  5.87085E+00  2.04820E-03
  6.84933E+00  2.04820E-03
  7.82780E+00  2.04820E-03
  8.80628E+00  2.04820E-03
  9.78476E+00  2.04820E-03
  1.07632E+01  2.04820E-03
  1.17417E+01  2.04820E-03
  1.36987E+01  2.04820E-03
  1.56556E+01  2.04820E-03
  1.76126E+01  2.04820E-03
  1.95695E+01  2.04820E-03
  2.15265E+01  2.04820E-03
  2.44619E+01  2.04820E-03
  2.73973E+01  2.04820E-03
  2.93543E+01  2.04820E-03
  3.42466E+01  2.04820E-03
  3.91390E+01  2.04820E-03
  4.30529E+01  2.04820E-03
  4.89238E+01  2.04820E-03
  5.87085E+01  2.04820E-03
  6.84933E+01  2.04820E-03
  7.82780E+01  2.04820E-03
  8.80628E+01  2.04820E-03
  9.78476E+01  2.04820E-03
  1.07632E+02  2.04820E-03
  1.17417E+02  2.04820E-03
  1.36987E+02  2.04820E-03
  1.56556E+02  2.04820E-03
  1.76126E+02  2.04820E-03
  1.95695E+02  2.04820E-03
  2.15265E+02  2.04820E-03
  2.44619E+02  2.04820E-03
  2.73973E+02  2.04820E-03
  2.93543E+02  2.04820E-03
  3.42466E+02  2.04820E-03
  3.91390E+02  2.04820E-03
  4.30529E+02  2.04820E-03
  4.89238E+02  2.04820E-03
  5.87085E+02  2.04820E-03
  6.84933E+02  2.04820E-03
  7.82780E+02  2.04820E-03
  8.80628E+02  2.04820E-03
  9.78476E+02  2.04820E-03
  1.07632E+03  2.04820E-03
  1.17417E+03  2.04820E-03
  1.36987E+03  2.04820E-03
  1.56556E+03  2.04820E-03
  1.76126E+03  2.04820E-03
  1.95695E+03  2.04820E-03
  2.15265E+03  2.04820E-03
  2.44619E+03  2.04820E-03
  2.73973E+03  2.04820E-03
  2.93543E+03  2.04820E-03
  3.42466E+03  2.04820E-03
  3.91390E+03  2.04820E-03
  4.30529E+03  2.04820E-03
  4.89238E+03  2.04820E-03
  5.87085E+03  2.04820E-03
  6.84933E+03  2.04820E-03
  7.82780E+03  2.04820E-03
  8.80628E+03  2.04820E-03
  9.78476E+03  2.04820E-03
  1.07632E+04  2.04820E-03
  1.17417E+04  2.04820E-03
  1.36987E+04  2.04820E-03
  1.56556E+04  2.04820E-03
  1.76126E+04  2.04820E-03
  1.95695E+04  2.04820E-03


==> anc/colstop/sbethe/sdbase/eshcor-95.tab <==
# Atomic number = 95   (Am)   Projectile: electron
#
#  S(0) =  9.275279E+01
#  I(0) =  2.390586E+01 a.u. =  6.505116E+02 eV
#  D(0) =  4.035179E+00
#
#        Z =  9.50000E+01
#    EXPOT =  7.57944E+02 eV
#       S0 =  9.27528E+01
#   1-S0/Z =  2.36550E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  2.90460E-02
#    P( 2) = -3.49690E-02
#    P( 3) = -6.18420E-02
#    P( 4) =  1.14190E-01
#    P( 5) = -5.15880E-02
#    P( 6) =  7.18000E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.32416E-01
  2.15265E-04 -2.51694E-01
  2.44619E-04 -2.83186E-01
  2.73973E-04 -3.12128E-01
  2.93543E-04 -3.30606E-01
  3.42466E-04 -3.74318E-01
  3.91390E-04 -4.14410E-01
  4.30529E-04 -4.44357E-01
  4.89238E-04 -4.87920E-01
  5.87085E-04 -5.52550E-01
  6.84933E-04 -6.10472E-01
  7.82780E-04 -6.63127E-01
  8.80628E-04 -7.10331E-01
  9.78476E-04 -7.53780E-01
  1.07632E-03 -7.93020E-01
  1.17417E-03 -8.28928E-01
  1.36987E-03 -7.50210E-01
  1.56556E-03 -6.74646E-01
  1.76126E-03 -6.09372E-01
  1.95695E-03 -5.52451E-01
  2.15265E-03 -5.02512E-01
  2.44619E-03 -4.38520E-01
  2.73973E-03 -3.85073E-01
  2.93543E-03 -3.54219E-01
  3.42466E-03 -2.90266E-01
  3.91390E-03 -2.40486E-01
  4.30529E-03 -2.08023E-01
  4.89238E-03 -1.68229E-01
  5.87085E-03 -1.18146E-01
  6.84933E-03 -8.10442E-02
  7.82780E-03 -5.21716E-02
  8.80628E-03 -2.95884E-02
  9.78476E-03 -1.17859E-02
  1.07632E-02  2.41296E-03
  1.17417E-02  1.39233E-02
  1.36987E-02  3.06360E-02
  1.56556E-02  4.18659E-02
  1.76126E-02  4.95852E-02
  1.95695E-02  5.49707E-02
  2.15265E-02  5.85407E-02
  2.44619E-02  6.22448E-02
  2.73973E-02  6.47970E-02
  2.93543E-02  6.59433E-02
  3.42466E-02  6.73176E-02
  3.91390E-02  6.72079E-02
  4.30529E-02  6.64499E-02
  4.89238E-02  6.46511E-02
  5.87085E-02  6.08140E-02
  6.84933E-02  5.67041E-02
  7.82780E-02  5.27164E-02
  8.80628E-02  4.89971E-02
  9.78476E-02  4.55880E-02
  1.07632E-01  4.24865E-02
  1.17417E-01  3.96724E-02
  1.36987E-01  3.48005E-02
  1.56556E-01  3.07650E-02
  1.76126E-01  2.73909E-02
  1.95695E-01  2.45415E-02
  2.15265E-01  2.21123E-02
  2.44619E-01  1.90860E-02
  2.73973E-01  1.66305E-02
  2.93543E-01  1.52408E-02
  3.42466E-01  1.24203E-02
  3.91390E-01  1.02864E-02
  4.30529E-01  8.93165E-03
  4.89238E-01  7.32387E-03
  5.87085E-01  5.41728E-03
  6.84933E-01  4.12778E-03
  7.82780E-01  3.22473E-03
  8.80628E-01  2.57652E-03
  9.78476E-01  2.10313E-03
  1.07632E+00  2.01700E-03
  1.17417E+00  2.01700E-03
  1.36987E+00  2.01700E-03
  1.56556E+00  2.01700E-03
  1.76126E+00  2.01700E-03
  1.95695E+00  2.01700E-03
  2.15265E+00  2.01700E-03
  2.44619E+00  2.01700E-03
  2.73973E+00  2.01700E-03
  2.93543E+00  2.01700E-03
  3.42466E+00  2.01700E-03
  3.91390E+00  2.01700E-03
  4.30529E+00  2.01700E-03
  4.89238E+00  2.01700E-03
  5.87085E+00  2.01700E-03
  6.84933E+00  2.01700E-03
  7.82780E+00  2.01700E-03
  8.80628E+00  2.01700E-03
  9.78476E+00  2.01700E-03
  1.07632E+01  2.01700E-03
  1.17417E+01  2.01700E-03
  1.36987E+01  2.01700E-03
  1.56556E+01  2.01700E-03
  1.76126E+01  2.01700E-03
  1.95695E+01  2.01700E-03
  2.15265E+01  2.01700E-03
  2.44619E+01  2.01700E-03
  2.73973E+01  2.01700E-03
  2.93543E+01  2.01700E-03
  3.42466E+01  2.01700E-03
  3.91390E+01  2.01700E-03
  4.30529E+01  2.01700E-03
  4.89238E+01  2.01700E-03
  5.87085E+01  2.01700E-03
  6.84933E+01  2.01700E-03
  7.82780E+01  2.01700E-03
  8.80628E+01  2.01700E-03
  9.78476E+01  2.01700E-03
  1.07632E+02  2.01700E-03
  1.17417E+02  2.01700E-03
  1.36987E+02  2.01700E-03
  1.56556E+02  2.01700E-03
  1.76126E+02  2.01700E-03
  1.95695E+02  2.01700E-03
  2.15265E+02  2.01700E-03
  2.44619E+02  2.01700E-03
  2.73973E+02  2.01700E-03
  2.93543E+02  2.01700E-03
  3.42466E+02  2.01700E-03
  3.91390E+02  2.01700E-03
  4.30529E+02  2.01700E-03
  4.89238E+02  2.01700E-03
  5.87085E+02  2.01700E-03
  6.84933E+02  2.01700E-03
  7.82780E+02  2.01700E-03
  8.80628E+02  2.01700E-03
  9.78476E+02  2.01700E-03
  1.07632E+03  2.01700E-03
  1.17417E+03  2.01700E-03
  1.36987E+03  2.01700E-03
  1.56556E+03  2.01700E-03
  1.76126E+03  2.01700E-03
  1.95695E+03  2.01700E-03
  2.15265E+03  2.01700E-03
  2.44619E+03  2.01700E-03
  2.73973E+03  2.01700E-03
  2.93543E+03  2.01700E-03
  3.42466E+03  2.01700E-03
  3.91390E+03  2.01700E-03
  4.30529E+03  2.01700E-03
  4.89238E+03  2.01700E-03
  5.87085E+03  2.01700E-03
  6.84933E+03  2.01700E-03
  7.82780E+03  2.01700E-03
  8.80628E+03  2.01700E-03
  9.78476E+03  2.01700E-03
  1.07632E+04  2.01700E-03
  1.17417E+04  2.01700E-03
  1.36987E+04  2.01700E-03
  1.56556E+04  2.01700E-03
  1.76126E+04  2.01700E-03
  1.95695E+04  2.01700E-03


==> anc/colstop/sbethe/sdbase/eshcor-96.tab <==
# Atomic number = 96   (Cm)   Projectile: electron
#
#  S(0) =  9.369571E+01
#  I(0) =  2.412337E+01 a.u. =  6.564303E+02 eV
#  D(0) =  4.116080E+00
#
#        Z =  9.60000E+01
#    EXPOT =  7.66482E+02 eV
#       S0 =  9.36957E+01
#   1-S0/Z =  2.40030E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  3.87710E-02
#    P( 2) = -6.40550E-02
#    P( 3) = -2.84520E-02
#    P( 4) =  9.57310E-02
#    P( 5) = -4.66750E-02
#    P( 6) =  6.67270E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.27028E-01
  2.15265E-04 -2.44420E-01
  2.44619E-04 -2.75277E-01
  2.73973E-04 -3.03864E-01
  2.93543E-04 -3.22169E-01
  3.42466E-04 -3.65839E-01
  3.91390E-04 -4.06251E-01
  4.30529E-04 -4.36269E-01
  4.89238E-04 -4.79837E-01
  5.87085E-04 -5.44649E-01
  6.84933E-04 -6.02933E-01
  7.82780E-04 -6.55772E-01
  8.80628E-04 -7.03456E-01
  9.78476E-04 -7.47046E-01
  1.07632E-03 -7.86704E-01
  1.17417E-03 -8.23037E-01
  1.36987E-03 -7.55185E-01
  1.56556E-03 -6.80171E-01
  1.76126E-03 -6.15181E-01
  1.95695E-03 -5.58453E-01
  2.15265E-03 -5.08569E-01
  2.44619E-03 -4.44489E-01
  2.73973E-03 -3.90851E-01
  2.93543E-03 -3.59816E-01
  3.42466E-03 -2.95326E-01
  3.91390E-03 -2.45047E-01
  4.30529E-03 -2.12245E-01
  4.89238E-03 -1.72037E-01
  5.87085E-03 -1.21484E-01
  6.84933E-03 -8.41345E-02
  7.82780E-03 -5.50539E-02
  8.80628E-03 -3.22145E-02
  9.78476E-03 -1.41169E-02
  1.07632E-02  2.97714E-04
  1.17417E-02  1.20198E-02
  1.36987E-02  2.91572E-02
  1.56556E-02  4.06501E-02
  1.76126E-02  4.85630E-02
  1.95695E-02  5.40847E-02
  2.15265E-02  5.75410E-02
  2.44619E-02  6.13373E-02
  2.73973E-02  6.39603E-02
  2.93543E-02  6.51476E-02
  3.42466E-02  6.66119E-02
  3.91390E-02  6.65801E-02
  4.30529E-02  6.58775E-02
  4.89238E-02  6.41516E-02
  5.87085E-02  6.04132E-02
  6.84933E-02  5.63785E-02
  7.82780E-02  5.24483E-02
  8.80628E-02  4.87731E-02
  9.78476E-02  4.53978E-02
  1.07632E-01  4.23224E-02
  1.17417E-01  3.95285E-02
  1.36987E-01  3.46844E-02
  1.56556E-01  3.06655E-02
  1.76126E-01  2.73012E-02
  1.95695E-01  2.44574E-02
  2.15265E-01  2.20310E-02
  2.44619E-01  1.90061E-02
  2.73973E-01  1.65503E-02
  2.93543E-01  1.51600E-02
  3.42466E-01  1.23378E-02
  3.91390E-01  1.02028E-02
  4.30529E-01  8.84817E-03
  4.89238E-01  7.24197E-03
  5.87085E-01  5.34150E-03
  6.84933E-01  4.06142E-03
  7.82780E-01  3.17005E-03
  8.80628E-01  2.53499E-03
  9.78476E-01  2.07566E-03
  1.07632E+00  1.99270E-03
  1.17417E+00  1.99270E-03
  1.36987E+00  1.99270E-03
  1.56556E+00  1.99270E-03
  1.76126E+00  1.99270E-03
  1.95695E+00  1.99270E-03
  2.15265E+00  1.99270E-03
  2.44619E+00  1.99270E-03
  2.73973E+00  1.99270E-03
  2.93543E+00  1.99270E-03
  3.42466E+00  1.99270E-03
  3.91390E+00  1.99270E-03
  4.30529E+00  1.99270E-03
  4.89238E+00  1.99270E-03
  5.87085E+00  1.99270E-03
  6.84933E+00  1.99270E-03
  7.82780E+00  1.99270E-03
  8.80628E+00  1.99270E-03
  9.78476E+00  1.99270E-03
  1.07632E+01  1.99270E-03
  1.17417E+01  1.99270E-03
  1.36987E+01  1.99270E-03
  1.56556E+01  1.99270E-03
  1.76126E+01  1.99270E-03
  1.95695E+01  1.99270E-03
  2.15265E+01  1.99270E-03
  2.44619E+01  1.99270E-03
  2.73973E+01  1.99270E-03
  2.93543E+01  1.99270E-03
  3.42466E+01  1.99270E-03
  3.91390E+01  1.99270E-03
  4.30529E+01  1.99270E-03
  4.89238E+01  1.99270E-03
  5.87085E+01  1.99270E-03
  6.84933E+01  1.99270E-03
  7.82780E+01  1.99270E-03
  8.80628E+01  1.99270E-03
  9.78476E+01  1.99270E-03
  1.07632E+02  1.99270E-03
  1.17417E+02  1.99270E-03
  1.36987E+02  1.99270E-03
  1.56556E+02  1.99270E-03
  1.76126E+02  1.99270E-03
  1.95695E+02  1.99270E-03
  2.15265E+02  1.99270E-03
  2.44619E+02  1.99270E-03
  2.73973E+02  1.99270E-03
  2.93543E+02  1.99270E-03
  3.42466E+02  1.99270E-03
  3.91390E+02  1.99270E-03
  4.30529E+02  1.99270E-03
  4.89238E+02  1.99270E-03
  5.87085E+02  1.99270E-03
  6.84933E+02  1.99270E-03
  7.82780E+02  1.99270E-03
  8.80628E+02  1.99270E-03
  9.78476E+02  1.99270E-03
  1.07632E+03  1.99270E-03
  1.17417E+03  1.99270E-03
  1.36987E+03  1.99270E-03
  1.56556E+03  1.99270E-03
  1.76126E+03  1.99270E-03
  1.95695E+03  1.99270E-03
  2.15265E+03  1.99270E-03
  2.44619E+03  1.99270E-03
  2.73973E+03  1.99270E-03
  2.93543E+03  1.99270E-03
  3.42466E+03  1.99270E-03
  3.91390E+03  1.99270E-03
  4.30529E+03  1.99270E-03
  4.89238E+03  1.99270E-03
  5.87085E+03  1.99270E-03
  6.84933E+03  1.99270E-03
  7.82780E+03  1.99270E-03
  8.80628E+03  1.99270E-03
  9.78476E+03  1.99270E-03
  1.07632E+04  1.99270E-03
  1.17417E+04  1.99270E-03
  1.36987E+04  1.99270E-03
  1.56556E+04  1.99270E-03
  1.76126E+04  1.99270E-03
  1.95695E+04  1.99270E-03


==> anc/colstop/sbethe/sdbase/eshcor-97.tab <==
# Atomic number = 97   (Bk)   Projectile: electron
#
#  S(0) =  9.463762E+01
#  I(0) =  2.435202E+01 a.u. =  6.626522E+02 eV
#  D(0) =  4.212370E+00
#
#        Z =  9.70000E+01
#    EXPOT =  7.75357E+02 eV
#       S0 =  9.46377E+01
#   1-S0/Z =  2.43540E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  5.01150E-02
#    P( 2) = -9.85300E-02
#    P( 3) =  1.19020E-02
#    P( 4) =  7.30010E-02
#    P( 5) = -4.05080E-02
#    P( 6) =  6.02390E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.21585E-01
  2.15265E-04 -2.38753E-01
  2.44619E-04 -2.67350E-01
  2.73973E-04 -2.95485E-01
  2.93543E-04 -3.13542E-01
  3.42466E-04 -3.56892E-01
  3.91390E-04 -3.97482E-01
  4.30529E-04 -4.27798E-01
  4.89238E-04 -4.71166E-01
  5.87085E-04 -5.36288E-01
  6.84933E-04 -5.94734E-01
  7.82780E-04 -6.47709E-01
  8.80628E-04 -6.95810E-01
  9.78476E-04 -7.39439E-01
  1.07632E-03 -7.79606E-01
  1.17417E-03 -8.16325E-01
  1.36987E-03 -7.59638E-01
  1.56556E-03 -6.85165E-01
  1.76126E-03 -6.20507E-01
  1.95695E-03 -5.64007E-01
  2.15265E-03 -5.14234E-01
  2.44619E-03 -4.50100E-01
  2.73973E-03 -3.96329E-01
  2.93543E-03 -3.65138E-01
  3.42466E-03 -3.00181E-01
  3.91390E-03 -2.49432E-01
  4.30529E-03 -2.16304E-01
  4.89238E-03 -1.75692E-01
  5.87085E-03 -1.24671E-01
  6.84933E-03 -8.70600E-02
  7.82780E-03 -5.78703E-02
  8.80628E-03 -3.47262E-02
  9.78476E-03 -1.63585E-02
  1.07632E-02 -1.71642E-03
  1.17417E-02  1.01803E-02
  1.36987E-02  2.77514E-02
  1.56556E-02  3.95121E-02
  1.76126E-02  4.76214E-02
  1.95695E-02  5.32774E-02
  2.15265E-02  5.68288E-02
  2.44619E-02  6.06966E-02
  2.73973E-02  6.33675E-02
  2.93543E-02  6.45814E-02
  3.42466E-02  6.61053E-02
  3.91390E-02  6.61289E-02
  4.30529E-02  6.54682E-02
  4.89238E-02  6.38008E-02
  5.87085E-02  6.01462E-02
  6.84933E-02  5.61785E-02
  7.82780E-02  5.23007E-02
  8.80628E-02  4.86661E-02
  9.78476E-02  4.53221E-02
  1.07632E-01  4.22707E-02
  1.17417E-01  3.94950E-02
  1.36987E-01  3.46750E-02
  1.56556E-01  3.06692E-02
  1.76126E-01  2.73110E-02
  1.95695E-01  2.44691E-02
  2.15265E-01  2.20421E-02
  2.44619E-01  1.90136E-02
  2.73973E-01  1.65527E-02
  2.93543E-01  1.51588E-02
  3.42466E-01  1.23280E-02
  3.91390E-01  1.01862E-02
  4.30529E-01  8.82741E-03
  4.89238E-01  7.21740E-03
  5.87085E-01  5.31594E-03
  6.84933E-01  4.03999E-03
  7.82780E-01  3.15636E-03
  8.80628E-01  2.53151E-03
  9.78476E-01  2.08408E-03
  1.07632E+00  2.00390E-03
  1.17417E+00  2.00390E-03
  1.36987E+00  2.00390E-03
  1.56556E+00  2.00390E-03
  1.76126E+00  2.00390E-03
  1.95695E+00  2.00390E-03
  2.15265E+00  2.00390E-03
  2.44619E+00  2.00390E-03
  2.73973E+00  2.00390E-03
  2.93543E+00  2.00390E-03
  3.42466E+00  2.00390E-03
  3.91390E+00  2.00390E-03
  4.30529E+00  2.00390E-03
  4.89238E+00  2.00390E-03
  5.87085E+00  2.00390E-03
  6.84933E+00  2.00390E-03
  7.82780E+00  2.00390E-03
  8.80628E+00  2.00390E-03
  9.78476E+00  2.00390E-03
  1.07632E+01  2.00390E-03
  1.17417E+01  2.00390E-03
  1.36987E+01  2.00390E-03
  1.56556E+01  2.00390E-03
  1.76126E+01  2.00390E-03
  1.95695E+01  2.00390E-03
  2.15265E+01  2.00390E-03
  2.44619E+01  2.00390E-03
  2.73973E+01  2.00390E-03
  2.93543E+01  2.00390E-03
  3.42466E+01  2.00390E-03
  3.91390E+01  2.00390E-03
  4.30529E+01  2.00390E-03
  4.89238E+01  2.00390E-03
  5.87085E+01  2.00390E-03
  6.84933E+01  2.00390E-03
  7.82780E+01  2.00390E-03
  8.80628E+01  2.00390E-03
  9.78476E+01  2.00390E-03
  1.07632E+02  2.00390E-03
  1.17417E+02  2.00390E-03
  1.36987E+02  2.00390E-03
  1.56556E+02  2.00390E-03
  1.76126E+02  2.00390E-03
  1.95695E+02  2.00390E-03
  2.15265E+02  2.00390E-03
  2.44619E+02  2.00390E-03
  2.73973E+02  2.00390E-03
  2.93543E+02  2.00390E-03
  3.42466E+02  2.00390E-03
  3.91390E+02  2.00390E-03
  4.30529E+02  2.00390E-03
  4.89238E+02  2.00390E-03
  5.87085E+02  2.00390E-03
  6.84933E+02  2.00390E-03
  7.82780E+02  2.00390E-03
  8.80628E+02  2.00390E-03
  9.78476E+02  2.00390E-03
  1.07632E+03  2.00390E-03
  1.17417E+03  2.00390E-03
  1.36987E+03  2.00390E-03
  1.56556E+03  2.00390E-03
  1.76126E+03  2.00390E-03
  1.95695E+03  2.00390E-03
  2.15265E+03  2.00390E-03
  2.44619E+03  2.00390E-03
  2.73973E+03  2.00390E-03
  2.93543E+03  2.00390E-03
  3.42466E+03  2.00390E-03
  3.91390E+03  2.00390E-03
  4.30529E+03  2.00390E-03
  4.89238E+03  2.00390E-03
  5.87085E+03  2.00390E-03
  6.84933E+03  2.00390E-03
  7.82780E+03  2.00390E-03
  8.80628E+03  2.00390E-03
  9.78476E+03  2.00390E-03
  1.07632E+04  2.00390E-03
  1.17417E+04  2.00390E-03
  1.36987E+04  2.00390E-03
  1.56556E+04  2.00390E-03
  1.76126E+04  2.00390E-03
  1.95695E+04  2.00390E-03


==> anc/colstop/sbethe/sdbase/eshcor-98.tab <==
# Atomic number = 98   (Cf)   Projectile: electron
#
#  S(0) =  9.557857E+01
#  I(0) =  2.459080E+01 a.u. =  6.691498E+02 eV
#  D(0) =  4.309377E+00
#
#        Z =  9.80000E+01
#    EXPOT =  7.84593E+02 eV
#       S0 =  9.55786E+01
#   1-S0/Z =  2.47080E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  6.22460E-02
#    P( 2) = -1.35420E-01
#    P( 3) =  5.50770E-02
#    P( 4) =  4.86450E-02
#    P( 5) = -3.38750E-02
#    P( 6) =  5.32230E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.16153E-01
  2.15265E-04 -2.33033E-01
  2.44619E-04 -2.59649E-01
  2.73973E-04 -2.87136E-01
  2.93543E-04 -3.04843E-01
  3.42466E-04 -3.47645E-01
  3.91390E-04 -3.88214E-01
  4.30529E-04 -4.18756E-01
  4.89238E-04 -4.61940E-01
  5.87085E-04 -5.27421E-01
  6.84933E-04 -5.86000E-01
  7.82780E-04 -6.39015E-01
  8.80628E-04 -6.87506E-01
  9.78476E-04 -7.31452E-01
  1.07632E-03 -7.71844E-01
  1.17417E-03 -8.08896E-01
  1.36987E-03 -7.63682E-01
  1.56556E-03 -6.89730E-01
  1.76126E-03 -6.25453E-01
  1.95695E-03 -5.69188E-01
  2.15265E-03 -5.19565E-01
  2.44619E-03 -4.55451E-01
  2.73973E-03 -4.01568E-01
  2.93543E-03 -3.70271E-01
  3.42466E-03 -3.04913E-01
  3.91390E-03 -2.53712E-01
  4.30529E-03 -2.20272E-01
  4.89238E-03 -1.79267E-01
  5.87085E-03 -1.27781E-01
  6.84933E-03 -8.98995E-02
  7.82780E-03 -6.05789E-02
  8.80628E-03 -3.72027E-02
  9.78476E-03 -1.86057E-02
  1.07632E-02 -3.70533E-03
  1.17417E-02  8.36325E-03
  1.36987E-02  2.63377E-02
  1.56556E-02  3.83822E-02
  1.76126E-02  4.66796E-02
  1.95695E-02  5.24781E-02
  2.15265E-02  5.61711E-02
  2.44619E-02  6.01107E-02
  2.73973E-02  6.28251E-02
  2.93543E-02  6.40616E-02
  3.42466E-02  6.56345E-02
  3.91390E-02  6.57039E-02
  4.30529E-02  6.50786E-02
  4.89238E-02  6.34615E-02
  5.87085E-02  5.98808E-02
  6.84933E-02  5.59734E-02
  7.82780E-02  5.21432E-02
  8.80628E-02  4.85457E-02
  9.78476E-02  4.52302E-02
  1.07632E-01  4.22007E-02
  1.17417E-01  3.94416E-02
  1.36987E-01  3.46431E-02
  1.56556E-01  3.06485E-02
  1.76126E-01  2.72952E-02
  1.95695E-01  2.44542E-02
  2.15265E-01  2.20258E-02
  2.44619E-01  1.89928E-02
  2.73973E-01  1.65263E-02
  2.93543E-01  1.51286E-02
  3.42466E-01  1.22891E-02
  3.91390E-01  1.01405E-02
  4.30529E-01  8.77786E-03
  4.89238E-01  7.16463E-03
  5.87085E-01  5.26349E-03
  6.84933E-01  3.99324E-03
  7.82780E-01  3.11902E-03
  8.80628E-01  2.50611E-03
  9.78476E-01  2.07231E-03
  1.07632E+00  1.99530E-03
  1.17417E+00  1.99530E-03
  1.36987E+00  1.99530E-03
  1.56556E+00  1.99530E-03
  1.76126E+00  1.99530E-03
  1.95695E+00  1.99530E-03
  2.15265E+00  1.99530E-03
  2.44619E+00  1.99530E-03
  2.73973E+00  1.99530E-03
  2.93543E+00  1.99530E-03
  3.42466E+00  1.99530E-03
  3.91390E+00  1.99530E-03
  4.30529E+00  1.99530E-03
  4.89238E+00  1.99530E-03
  5.87085E+00  1.99530E-03
  6.84933E+00  1.99530E-03
  7.82780E+00  1.99530E-03
  8.80628E+00  1.99530E-03
  9.78476E+00  1.99530E-03
  1.07632E+01  1.99530E-03
  1.17417E+01  1.99530E-03
  1.36987E+01  1.99530E-03
  1.56556E+01  1.99530E-03
  1.76126E+01  1.99530E-03
  1.95695E+01  1.99530E-03
  2.15265E+01  1.99530E-03
  2.44619E+01  1.99530E-03
  2.73973E+01  1.99530E-03
  2.93543E+01  1.99530E-03
  3.42466E+01  1.99530E-03
  3.91390E+01  1.99530E-03
  4.30529E+01  1.99530E-03
  4.89238E+01  1.99530E-03
  5.87085E+01  1.99530E-03
  6.84933E+01  1.99530E-03
  7.82780E+01  1.99530E-03
  8.80628E+01  1.99530E-03
  9.78476E+01  1.99530E-03
  1.07632E+02  1.99530E-03
  1.17417E+02  1.99530E-03
  1.36987E+02  1.99530E-03
  1.56556E+02  1.99530E-03
  1.76126E+02  1.99530E-03
  1.95695E+02  1.99530E-03
  2.15265E+02  1.99530E-03
  2.44619E+02  1.99530E-03
  2.73973E+02  1.99530E-03
  2.93543E+02  1.99530E-03
  3.42466E+02  1.99530E-03
  3.91390E+02  1.99530E-03
  4.30529E+02  1.99530E-03
  4.89238E+02  1.99530E-03
  5.87085E+02  1.99530E-03
  6.84933E+02  1.99530E-03
  7.82780E+02  1.99530E-03
  8.80628E+02  1.99530E-03
  9.78476E+02  1.99530E-03
  1.07632E+03  1.99530E-03
  1.17417E+03  1.99530E-03
  1.36987E+03  1.99530E-03
  1.56556E+03  1.99530E-03
  1.76126E+03  1.99530E-03
  1.95695E+03  1.99530E-03
  2.15265E+03  1.99530E-03
  2.44619E+03  1.99530E-03
  2.73973E+03  1.99530E-03
  2.93543E+03  1.99530E-03
  3.42466E+03  1.99530E-03
  3.91390E+03  1.99530E-03
  4.30529E+03  1.99530E-03
  4.89238E+03  1.99530E-03
  5.87085E+03  1.99530E-03
  6.84933E+03  1.99530E-03
  7.82780E+03  1.99530E-03
  8.80628E+03  1.99530E-03
  9.78476E+03  1.99530E-03
  1.07632E+04  1.99530E-03
  1.17417E+04  1.99530E-03
  1.36987E+04  1.99530E-03
  1.56556E+04  1.99530E-03
  1.76126E+04  1.99530E-03
  1.95695E+04  1.99530E-03


==> anc/colstop/sbethe/sdbase/eshcor-99.tab <==
# Atomic number = 99   (Es)   Projectile: electron
#
#  S(0) =  9.651853E+01
#  I(0) =  2.483856E+01 a.u. =  6.758916E+02 eV
#  D(0) =  4.388527E+00
#
#        Z =  9.90000E+01
#    EXPOT =  7.94234E+02 eV
#       S0 =  9.65186E+01
#   1-S0/Z =  2.50650E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  7.35300E-02
#    P( 2) = -1.69880E-01
#    P( 3) =  9.55600E-02
#    P( 4) =  2.56750E-02
#    P( 5) = -2.75780E-02
#    P( 6) =  4.65170E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.10783E-01
  2.15265E-04 -2.27341E-01
  2.44619E-04 -2.51675E-01
  2.73973E-04 -2.78946E-01
  2.93543E-04 -2.96191E-01
  3.42466E-04 -3.38222E-01
  3.91390E-04 -3.78562E-01
  4.30529E-04 -4.09238E-01
  4.89238E-04 -4.52163E-01
  5.87085E-04 -5.18133E-01
  6.84933E-04 -5.76790E-01
  7.82780E-04 -6.30049E-01
  8.80628E-04 -6.78655E-01
  9.78476E-04 -7.22945E-01
  1.07632E-03 -7.63439E-01
  1.17417E-03 -8.00855E-01
  1.36987E-03 -7.67428E-01
  1.56556E-03 -6.93986E-01
  1.76126E-03 -6.30128E-01
  1.95695E-03 -5.74112E-01
  2.15265E-03 -5.24656E-01
  2.44619E-03 -4.60620E-01
  2.73973E-03 -4.06657E-01
  2.93543E-03 -3.75282E-01
  3.42466E-03 -3.09595E-01
  3.91390E-03 -2.57979E-01
  4.30529E-03 -2.24236E-01
  4.89238E-03 -1.82851E-01
  5.87085E-03 -1.30906E-01
  6.84933E-03 -9.27401E-02
  7.82780E-03 -6.32878E-02
  8.80628E-03 -3.97395E-02
  9.78476E-03 -2.09194E-02
  1.07632E-02 -5.76560E-03
  1.17417E-02  6.48163E-03
  1.36987E-02  2.48346E-02
  1.56556E-02  3.71681E-02
  1.76126E-02  4.56607E-02
  1.95695E-02  5.16066E-02
  2.15265E-02  5.54147E-02
  2.44619E-02  5.94284E-02
  2.73973E-02  6.21868E-02
  2.93543E-02  6.34457E-02
  3.42466E-02  6.50663E-02
  3.91390E-02  6.51797E-02
  4.30529E-02  6.45887E-02
  4.89238E-02  6.30208E-02
  5.87085E-02  5.95134E-02
  6.84933E-02  5.56668E-02
  7.82780E-02  5.18858E-02
  8.80628E-02  4.83275E-02
  9.78476E-02  4.50430E-02
  1.07632E-01  4.20379E-02
  1.17417E-01  3.92981E-02
  1.36987E-01  3.45265E-02
  1.56556E-01  3.05482E-02
  1.76126E-01  2.72044E-02
  1.95695E-01  2.43687E-02
  2.15265E-01  2.19428E-02
  2.44619E-01  1.89105E-02
  2.73973E-01  1.64430E-02
  2.93543E-01  1.50440E-02
  3.42466E-01  1.22013E-02
  3.91390E-01  1.00503E-02
  4.30529E-01  8.68674E-03
  4.89238E-01  7.07374E-03
  5.87085E-01  5.17701E-03
  6.84933E-01  3.91510E-03
  7.82780E-01  3.05199E-03
  8.80628E-01  2.45206E-03
  9.78476E-01  2.03247E-03
  1.07632E+00  1.95870E-03
  1.17417E+00  1.95870E-03
  1.36987E+00  1.95870E-03
  1.56556E+00  1.95870E-03
  1.76126E+00  1.95870E-03
  1.95695E+00  1.95870E-03
  2.15265E+00  1.95870E-03
  2.44619E+00  1.95870E-03
  2.73973E+00  1.95870E-03
  2.93543E+00  1.95870E-03
  3.42466E+00  1.95870E-03
  3.91390E+00  1.95870E-03
  4.30529E+00  1.95870E-03
  4.89238E+00  1.95870E-03
  5.87085E+00  1.95870E-03
  6.84933E+00  1.95870E-03
  7.82780E+00  1.95870E-03
  8.80628E+00  1.95870E-03
  9.78476E+00  1.95870E-03
  1.07632E+01  1.95870E-03
  1.17417E+01  1.95870E-03
  1.36987E+01  1.95870E-03
  1.56556E+01  1.95870E-03
  1.76126E+01  1.95870E-03
  1.95695E+01  1.95870E-03
  2.15265E+01  1.95870E-03
  2.44619E+01  1.95870E-03
  2.73973E+01  1.95870E-03
  2.93543E+01  1.95870E-03
  3.42466E+01  1.95870E-03
  3.91390E+01  1.95870E-03
  4.30529E+01  1.95870E-03
  4.89238E+01  1.95870E-03
  5.87085E+01  1.95870E-03
  6.84933E+01  1.95870E-03
  7.82780E+01  1.95870E-03
  8.80628E+01  1.95870E-03
  9.78476E+01  1.95870E-03
  1.07632E+02  1.95870E-03
  1.17417E+02  1.95870E-03
  1.36987E+02  1.95870E-03
  1.56556E+02  1.95870E-03
  1.76126E+02  1.95870E-03
  1.95695E+02  1.95870E-03
  2.15265E+02  1.95870E-03
  2.44619E+02  1.95870E-03
  2.73973E+02  1.95870E-03
  2.93543E+02  1.95870E-03
  3.42466E+02  1.95870E-03
  3.91390E+02  1.95870E-03
  4.30529E+02  1.95870E-03
  4.89238E+02  1.95870E-03
  5.87085E+02  1.95870E-03
  6.84933E+02  1.95870E-03
  7.82780E+02  1.95870E-03
  8.80628E+02  1.95870E-03
  9.78476E+02  1.95870E-03
  1.07632E+03  1.95870E-03
  1.17417E+03  1.95870E-03
  1.36987E+03  1.95870E-03
  1.56556E+03  1.95870E-03
  1.76126E+03  1.95870E-03
  1.95695E+03  1.95870E-03
  2.15265E+03  1.95870E-03
  2.44619E+03  1.95870E-03
  2.73973E+03  1.95870E-03
  2.93543E+03  1.95870E-03
  3.42466E+03  1.95870E-03
  3.91390E+03  1.95870E-03
  4.30529E+03  1.95870E-03
  4.89238E+03  1.95870E-03
  5.87085E+03  1.95870E-03
  6.84933E+03  1.95870E-03
  7.82780E+03  1.95870E-03
  8.80628E+03  1.95870E-03
  9.78476E+03  1.95870E-03
  1.07632E+04  1.95870E-03
  1.17417E+04  1.95870E-03
  1.36987E+04  1.95870E-03
  1.56556E+04  1.95870E-03
  1.76126E+04  1.95870E-03
  1.95695E+04  1.95870E-03


==> anc/colstop/sbethe/sdbase/exp-param.tab <==
  1    2  4.280867E-01  8.500000E-01  3.740277E+02  7.660493E-11  1.571176E-01  101
  1    3  1.774014E+00  6.540404E-01  7.519965E+02  5.313923E+01  3.440234E-02   30
  1    4  2.316988E+00  4.653792E-01  1.360072E+03  4.357102E+02  1.174727E-02   86
  1    6  2.877110E+00  4.444352E-01  1.561849E+03  1.463669E+03  2.196414E-02  280
  1   10  1.508283E+00  5.468912E-01  2.079439E+03  2.069560E+03  2.529193E-02   57
  1   13  4.365962E+00  4.781957E-01  2.882478E+03  1.757379E+02  1.640364E-02  383
  1   14  4.347926E+00  5.305877E-01  2.696527E+03  2.066460E+02  2.103111E-02  347
  1   18  5.160911E+00  5.219994E-01  3.895167E+03  3.968740E+02  1.341682E-02   96
  1   20  1.281712E+01  3.262071E-01  4.471149E+03  4.995602E+02  1.399921E-02   45
  1   22  5.279805E+00  4.634047E-01  4.107161E+03  1.048257E+03  1.671263E-02   85
  1   23  3.143536E+00  5.652991E-01  4.715829E+03  6.906872E+02  1.213417E-02   50
  1   24  4.641602E+00  4.584634E-01  4.370289E+03  1.182219E+03  1.949491E-02   47
  1   25  4.221903E+00  4.304563E-01  5.647380E+03  1.864184E+03  9.596424E-03   16
  1   26  3.918104E+00  4.711782E-01  4.518211E+03  1.219994E+03  1.896758E-02   45
  1   27  3.765631E+00  4.651750E-01  7.770011E+03  7.202890E+02  3.754462E-03   22
  1   28  3.611214E+00  4.730928E-01  4.288849E+03  4.229343E+02  2.655654E-02  253
  1   29  2.879840E+00  6.113024E-01  5.499576E+03  6.722102E+00  1.041072E-02  304
  1   30  3.386247E+00  6.842437E-01  6.987607E+03  1.435709E+00  5.973749E-03  126
  1   32  6.512426E+00  4.498442E-01  6.131213E+03  9.041338E+01  1.123652E-02  118
  1   36  5.891137E+00  5.134880E-01  8.340634E+03  1.835382E+02  5.297030E-03   62
  1   37  6.525602E+00  5.631104E-01  5.807740E+03  2.691911E+02  1.279643E-02   20
  1   39  7.479893E+00  4.880170E-01  6.255971E+03  4.453227E+02  1.103593E-02   34
  1   42  2.269475E+00  6.919029E-01  8.981506E+03  3.128139E+02  5.104058E-03   64
  1   46  5.055466E+00  4.655008E-01  6.907801E+03  1.173170E+03  1.320879E-02   48
  1   47  4.382771E+00  6.120479E-01  6.422971E+03  4.024875E+00  1.473368E-02  346
  1   50  3.635227E+00  8.131157E-01  7.115770E+03  3.633859E+00  1.099863E-02   44
  1   51  8.853583E+00  4.491683E-01  6.254167E+03  3.631066E+02  2.294190E-02   24
  1   54  1.579556E+01  3.459970E-01  7.632432E+03  3.780948E+02  1.527778E-02   52
  1   64  9.697207E+00  4.326065E-01  1.051972E+04  1.627746E+02  8.044273E-03   51
  1   73  7.252952E+00  3.772578E-01  1.431922E+04  4.633252E+02  3.676089E-03   82
  1   74  5.018352E+00  4.751817E-01  1.294092E+04  3.019595E+02  4.793908E-03   35
  1   78  4.017479E+00  6.615906E-01  1.004066E+04  3.172627E-01  7.498942E-03   95
  1   79  5.857106E+00  4.314017E-01  1.193845E+04  4.479283E+02  6.871051E-03  495
  1   82  2.409378E+01  1.353959E-01  2.570393E+04  9.394358E+02  1.522510E-03   49
  1  278  3.693201E+00  5.000000E-01  3.173368E+03  1.105987E+03  7.982325E-03   78
  2    2  3.176574E+01  5.238011E-01  1.070232E+01  1.628184E+01  4.187406E+00  121
  2    4  1.872438E+02  9.439674E-01  1.688167E+01  2.311893E-02  4.200359E+00   25
  2    6  7.547569E+01  4.587579E-01  5.213938E+00  5.587958E+02  1.000000E+06  188
  2   10  8.570246E+01  5.898784E-01  1.765294E+01  5.467725E+00  2.338068E+02   81
  2   12  9.204404E+01  3.694808E-01  2.293619E+01  7.937354E+01  2.347258E+02   43
  2   13  1.390980E+02  5.239592E-01  4.001819E+01  1.124553E+00  7.976377E+00  300
  2   14  3.696877E+02  7.802975E-01  4.776807E+01  3.661383E-03  3.702080E+00  229
  2   18  1.730820E+02  6.249055E-01  1.034910E+02  2.417018E+00  9.508496E-01   88
  2   22  1.878685E+02  4.249033E-01  4.288757E+01  1.918504E-02  3.956052E+01   89
  2   23  1.566857E+02  5.046384E-01  8.568334E+01  1.234203E+01  1.998784E+00   33
  2   28  1.480585E+02  5.497189E-01  6.508630E+01  1.922676E-01  1.047199E+01  177
  2   29  1.601586E+02  5.958406E-01  8.237224E+01  1.286105E-01  4.755271E+00  116
  2   32  1.241786E+02  4.286067E-01  1.324809E+02  7.063049E+00  1.563627E+00   52
  2   36  2.174358E+02  6.935597E-01  1.634118E+02  1.453714E+00  9.027345E-01   74
  2   39  2.941179E+02  5.975878E-01  8.129221E+01  5.558762E-02  9.233030E+00   46
  2   46  1.903721E+02  4.590125E-01  5.843274E+01  1.328327E+00  7.796472E+01   24
  2   47  1.635454E+02  4.597912E-01  1.292805E+02  9.772562E+00  2.832454E+00  303
  2   50  2.291236E+02  5.198115E-01  9.636069E+01  2.503445E+00  9.196894E+00   42
  2   54  3.541885E+02  7.360495E-01  1.490113E+02  1.549758E+00  2.231196E+00   69
  2   57  2.372211E+02  3.814236E-01  1.689181E+02  8.928399E+00  2.081387E+00   18
  2   65  2.290003E+02  4.373267E-01  1.720416E+02  5.111372E+00  2.609661E+00   12
  2   68  1.925580E+02  4.866227E-01  1.509435E+02  6.513841E+00  3.223366E+00   36
  2   73  1.585848E+02  3.895567E-01  3.263198E+02  2.341384E+00  7.758566E-01   40
  2   74  1.709171E+02  4.278139E-01  1.897622E+02  5.957564E+00  2.007384E+00   47
  2   78  2.046323E+02  5.299035E-01  7.819787E+01  5.123364E-01  4.332750E+01   69
  2   79  1.781692E+02  4.806767E-01  1.481174E+02  1.071027E+01  4.442628E+00  435
  2   82  1.919236E+02  3.941895E-01  1.854702E+02  1.196940E+01  2.726513E+00   41
  2   83  3.159616E+02  5.888722E-01  1.437212E+02  1.841077E-01  5.036804E+00   77
  2  278  1.240406E+02  5.476587E-01  3.338457E+01  4.624743E+01  1.600901E+01  109


==> anc/colstop/sbethe/sdbase/oos01.tab <==
# Atomic number =  1   (H )
#
#      W/eV         OOS*eV
  
  
#   1   1  K1  EION =  1.360000000E+01 eV   304
#  S(0) = 9.975861E-01
  3.7541522E-02  0.0000000E+00
  3.7541522E+00  0.0000000E+00
  3.7541522E+00  5.7404194E-02
  1.3600000E+01  5.7404194E-02
  1.3602721E+01  5.7404194E-02
  1.3682177E+01  5.6519622E-02
  1.3761633E+01  5.5653183E-02
  1.3841088E+01  5.4804412E-02
  1.3920544E+01  5.3972859E-02
  1.4000000E+01  5.3158082E-02
  1.4500000E+01  4.8390027E-02
  1.5000000E+01  4.4176276E-02
  1.5500000E+01  4.0438134E-02
  1.6000000E+01  3.7110028E-02
  1.6500000E+01  3.4137013E-02
  1.7000000E+01  3.1472794E-02
  1.7500000E+01  2.9078186E-02
  1.8000000E+01  2.6919850E-02
  1.8500000E+01  2.4969301E-02
  1.9000000E+01  2.3202094E-02
  2.0000000E+01  2.0136306E-02
  2.1000000E+01  1.7585590E-02
  2.2000000E+01  1.5446206E-02
  2.3000000E+01  1.3638540E-02
  2.4000000E+01  1.2100790E-02
  2.5000000E+01  1.0784477E-02
  2.6000000E+01  9.6512068E-03
  2.7000000E+01  8.6702992E-03
  2.8000000E+01  7.8170431E-03
  2.9000000E+01  7.0713848E-03
  3.0000000E+01  6.4169260E-03
  3.1000000E+01  5.8401812E-03
  3.2000000E+01  5.3299812E-03
  3.3000000E+01  4.8770321E-03
  3.4000000E+01  4.4735484E-03
  3.5000000E+01  4.1129834E-03
  3.6000000E+01  3.7897977E-03
  3.7000000E+01  3.4992898E-03
  3.8000000E+01  3.2374484E-03
  3.9000000E+01  3.0008367E-03
  4.0000000E+01  2.7865015E-03
  4.2000000E+01  2.4148023E-03
  4.4000000E+01  2.1057495E-03
  4.6000000E+01  1.8467377E-03
  4.8000000E+01  1.6280814E-03
  5.0000000E+01  1.4422542E-03
  5.2500000E+01  1.2472599E-03
  5.5000000E+01  1.0855020E-03
  5.7500000E+01  9.5022757E-04
  5.8750000E+01  8.9085468E-04
  6.0000000E+01  8.3626053E-04
  6.2500000E+01  7.3958971E-04
  6.5000000E+01  6.5707404E-04
  6.7500000E+01  5.8623075E-04
  7.0000000E+01  5.2507998E-04
  7.2500000E+01  4.7203024E-04
  7.5000000E+01  4.2579245E-04
  7.7500000E+01  3.8531510E-04
  8.0000000E+01  3.4973485E-04
  8.2500000E+01  3.1833846E-04
  8.5000000E+01  2.9053328E-04
  8.7500000E+01  2.6582417E-04
  9.0000000E+01  2.4379535E-04
  9.2500000E+01  2.2409599E-04
  9.5000000E+01  2.0642868E-04
  1.0000000E+02  1.7621420E-04
  1.0500000E+02  1.5153215E-04
  1.1000000E+02  1.3118184E-04
  1.1500000E+02  1.1426085E-04
  1.2000000E+02  1.0008218E-04
  1.2500000E+02  8.8116802E-05
  1.3000000E+02  7.7952964E-05
  1.3500000E+02  6.9267034E-05
  1.4000000E+02  6.1802355E-05
  1.4500000E+02  5.5353646E-05
  1.5000000E+02  4.9755449E-05
  1.5500000E+02  4.4873436E-05
  1.6000000E+02  4.0597794E-05
  1.6500000E+02  3.6838192E-05
  1.7000000E+02  3.3519880E-05
  1.7500000E+02  3.0580650E-05
  1.8000000E+02  2.7968459E-05
  1.8500000E+02  2.5639552E-05
  1.9000000E+02  2.3556971E-05
  1.9500000E+02  2.1689355E-05
  2.0000000E+02  2.0009983E-05
  2.0500000E+02  1.8495995E-05
  2.1000000E+02  1.7127761E-05
  2.2000000E+02  1.4763156E-05
  2.3000000E+02  1.2806194E-05
  2.4000000E+02  1.1173617E-05
  2.5000000E+02  9.8016322E-06
  2.6000000E+02  8.6408290E-06
  2.7000000E+02  7.6525494E-06
  2.8000000E+02  6.8062651E-06
  2.9000000E+02  6.0776623E-06
  3.0000000E+02  5.4472202E-06
  3.1000000E+02  4.8991492E-06
  3.2000000E+02  4.4205894E-06
  3.3000000E+02  4.0009984E-06
  3.4000000E+02  3.6316807E-06
  3.5000000E+02  3.3054227E-06
  3.6000000E+02  3.0162088E-06
  3.7000000E+02  2.7589958E-06
  3.8000000E+02  2.5295355E-06
  3.9000000E+02  2.3242335E-06
  4.0000000E+02  2.1400351E-06
  4.2000000E+02  1.8248965E-06
  4.4000000E+02  1.5673976E-06
  4.6000000E+02  1.3551001E-06
  4.8000000E+02  1.1786280E-06
  5.0000000E+02  1.0308274E-06
  5.1250000E+02  9.5050471E-07
  5.2500000E+02  8.7810801E-07
  5.3750000E+02  8.1269728E-07
  5.5000000E+02  7.5346202E-07
  5.7500000E+02  6.5080528E-07
  5.8750000E+02  6.0624499E-07
  6.0000000E+02  5.6555714E-07
  6.2500000E+02  4.9422665E-07
  6.5000000E+02  4.3412341E-07
  6.7500000E+02  3.8315241E-07
  7.0000000E+02  3.3966681E-07
  7.2500000E+02  3.0236056E-07
  7.5000000E+02  2.7018933E-07
  7.7500000E+02  2.4231175E-07
  8.0000000E+02  2.1804509E-07
  8.2500000E+02  1.9683166E-07
  8.5000000E+02  1.7821303E-07
  8.7500000E+02  1.6181018E-07
  9.0000000E+02  1.4730802E-07
  9.2500000E+02  1.3444318E-07
  9.5000000E+02  1.2299449E-07
  9.7500000E+02  1.1277532E-07
  1.0000000E+03  1.0362751E-07
  1.0250000E+03  9.5416455E-08
  1.0500000E+03  8.8027134E-08
  1.1000000E+03  7.5332820E-08
  1.1500000E+03  6.4907547E-08
  1.2000000E+03  5.6273286E-08
  1.2500000E+03  4.9066862E-08
  1.3000000E+03  4.3009196E-08
  1.3500000E+03  3.7883580E-08
  1.4000000E+03  3.3520107E-08
  1.4500000E+03  2.9784364E-08
  1.5000000E+03  2.6569133E-08
  1.5500000E+03  2.3788225E-08
  1.6000000E+03  2.1371855E-08
  1.6500000E+03  1.9263136E-08
  1.7000000E+03  1.7415401E-08
  1.7500000E+03  1.5790139E-08
  1.8000000E+03  1.4355393E-08
  1.8500000E+03  1.3084499E-08
  1.9000000E+03  1.1955104E-08
  1.9500000E+03  1.0948377E-08
  2.0000000E+03  1.0048382E-08
  2.0500000E+03  9.2415795E-09
  2.1000000E+03  8.5164148E-09
  2.2000000E+03  7.2728084E-09
  2.3000000E+03  6.2537877E-09
  2.4000000E+03  5.4116209E-09
  2.5000000E+03  4.7101329E-09
  2.6000000E+03  4.1215890E-09
  2.7000000E+03  3.6245001E-09
  2.8000000E+03  3.2020528E-09
  2.9000000E+03  2.8409719E-09
  3.0000000E+03  2.5306880E-09
  3.1000000E+03  2.2627203E-09
  3.2000000E+03  2.0302138E-09
  3.3000000E+03  1.8275898E-09
  3.4000000E+03  1.6502791E-09
  3.5000000E+03  1.4945167E-09
  3.6000000E+03  1.3571822E-09
  3.7000000E+03  1.2356761E-09
  3.8000000E+03  1.1278219E-09
  3.9000000E+03  1.0317885E-09
  4.0000000E+03  9.4602831E-10
  4.1000000E+03  8.6922811E-10
  4.2000000E+03  8.0026863E-10
  4.3000000E+03  7.3819231E-10
  4.4000000E+03  6.8217694E-10
  4.6000000E+03  5.8559070E-10
  4.8000000E+03  5.0590702E-10
  5.0000000E+03  4.3964422E-10
  5.1250000E+03  4.0383428E-10
  5.2500000E+03  3.7168973E-10
  5.3750000E+03  3.4276194E-10
  5.5000000E+03  3.1666582E-10
  5.7500000E+03  2.7168660E-10
  5.8750000E+03  2.5226815E-10
  6.0000000E+03  2.3459797E-10
  6.2500000E+03  2.0377139E-10
  6.5000000E+03  1.7796119E-10
  6.7500000E+03  1.5620437E-10
  7.0000000E+03  1.3774910E-10
  7.2500000E+03  1.2200307E-10
  7.5000000E+03  1.0849565E-10
  7.7500000E+03  9.6849880E-11
  8.0000000E+03  8.6761529E-11
  8.2500000E+03  7.7983377E-11
  8.5000000E+03  7.0313289E-11
  8.7500000E+03  6.3584994E-11
  9.0000000E+03  5.7660969E-11
  9.2500000E+03  5.2426838E-11
  9.5000000E+03  4.7786959E-11
  9.7500000E+03  4.3660968E-11
  1.0000000E+04  3.9981022E-11
  1.0250000E+04  3.6689595E-11
  1.0500000E+04  3.3737727E-11
  1.0750000E+04  3.1083586E-11
  1.1000000E+04  2.8691301E-11
  1.1250000E+04  2.6529999E-11
  1.1500000E+04  2.4573024E-11
  1.2000000E+04  2.1182683E-11
  1.2500000E+04  1.8369153E-11
  1.3000000E+04  1.6016997E-11
  1.3500000E+04  1.4037097E-11
  1.4000000E+04  1.2359984E-11
  1.4500000E+04  1.0931009E-11
  1.5000000E+04  9.7068083E-12
  1.5500000E+04  8.6526890E-12
  1.6000000E+04  7.7406876E-12
  1.6500000E+04  6.9481076E-12
  1.7000000E+04  6.2564121E-12
  1.7500000E+04  5.6503683E-12
  1.8000000E+04  5.1173863E-12
  1.8500000E+04  4.6470039E-12
  1.9000000E+04  4.2304830E-12
  1.9500000E+04  3.8604900E-12
  2.0000000E+04  3.5308416E-12
  2.0500000E+04  3.2363018E-12
  2.1000000E+04  2.9724183E-12
  2.1500000E+04  2.7353902E-12
  2.2000000E+04  2.5219603E-12
  2.2500000E+04  2.3293280E-12
  2.3000000E+04  2.1550762E-12
  2.4000000E+04  1.8536205E-12
  2.5000000E+04  1.6039198E-12
  2.6000000E+04  1.3955487E-12
  2.7000000E+04  1.2204715E-12
  2.8000000E+04  1.0724325E-12
  2.9000000E+04  9.4651580E-13
  3.0000000E+04  8.3882578E-13
  3.1000000E+04  7.4625086E-13
  3.2000000E+04  6.6628741E-13
  3.3000000E+04  5.9690674E-13
  3.4000000E+04  5.3645397E-13
  3.5000000E+04  4.8357084E-13
  3.6000000E+04  4.3713633E-13
  3.7000000E+04  3.9621998E-13
  3.8000000E+04  3.6004544E-13
  3.9000000E+04  3.2796179E-13
  4.0000000E+04  2.9942026E-13
  4.1000000E+04  2.7395644E-13
  4.2000000E+04  2.5117606E-13
  4.3000000E+04  2.3074307E-13
  4.4000000E+04  2.1237004E-13
  4.6000000E+04  1.8085197E-13
  4.8000000E+04  1.5502750E-13
  5.0000000E+04  1.3369685E-13
  5.1250000E+04  1.2223134E-13
  5.2500000E+04  1.1198056E-13
  5.3750000E+04  1.0279179E-13
  5.5000000E+04  9.4534478E-14
  5.7500000E+04  8.0382483E-14
  5.8750000E+04  7.4308356E-14
  6.0000000E+04  6.8802161E-14
  6.2500000E+04  5.9249992E-14
  6.5000000E+04  5.1311205E-14
  6.7500000E+04  4.4666652E-14
  7.0000000E+04  3.9069095E-14
  7.2500000E+04  3.4325536E-14
  7.5000000E+04  3.0283686E-14
  7.7500000E+04  2.6822123E-14
  8.0000000E+04  2.3843281E-14
  8.2500000E+04  2.1268223E-14
  8.5000000E+04  1.9032725E-14
  8.7500000E+04  1.7084220E-14
  9.0000000E+04  1.5379409E-14
  9.2500000E+04  1.3882446E-14
  9.5000000E+04  1.2563517E-14
  9.7500000E+04  1.1397703E-14
  1.0000000E+05  1.0364100E-14
  1.0250000E+05  9.4450943E-15
  1.0500000E+05  8.6257563E-15
  1.0750000E+05  7.8933791E-15
  1.1000000E+05  7.2371074E-15
  1.1250000E+05  6.6476178E-15
  1.1500000E+05  6.1168870E-15
  1.2000000E+05  5.2049741E-15
  1.2500000E+05  4.4564474E-15
  1.3000000E+05  3.8373994E-15
  1.3500000E+05  3.3218974E-15
  1.4000000E+05  2.8898671E-15
  1.4500000E+05  2.5256234E-15
  1.5000000E+05  2.2168109E-15
  1.5500000E+05  1.9536219E-15
  1.6000000E+05  1.7281927E-15
  1.6500000E+05  1.5341765E-15
  1.7000000E+05  1.3664436E-15
  1.7500000E+05  1.2208269E-15
  1.8000000E+05  1.0939645E-15
  1.8500000E+05  9.8309710E-16
  1.9000000E+05  8.8591564E-16


==> anc/colstop/sbethe/sdbase/oos02.tab <==
# Atomic number =  2   (He)
#
#      W/eV         OOS*eV
  
  
#   2   1  K1  EION =  2.459000000E+01 eV   307
#  S(0) = 1.999478E+00
  1.7901246E-01  0.0000000E+00
  1.7901246E+01  0.0000000E+00
  1.7901246E+01  7.5362489E-02
  2.4590000E+01  7.5362489E-02
  2.4592721E+01  7.5362489E-02
  2.4674177E+01  7.4944582E-02
  2.4755633E+01  7.4528973E-02
  2.4837088E+01  7.4115663E-02
  2.4918544E+01  7.3704651E-02
  2.5000000E+01  7.3295937E-02
  2.6000000E+01  6.8465189E-02
  2.7000000E+01  6.3974632E-02
  2.8000000E+01  5.9811171E-02
  2.9000000E+01  5.5957494E-02
  3.0000000E+01  5.2394225E-02
  3.1000000E+01  4.9101225E-02
  3.2000000E+01  4.6058414E-02
  3.4000000E+01  4.0646462E-02
  3.6000000E+01  3.6014968E-02
  3.8000000E+01  3.2039457E-02
  4.0000000E+01  2.8614600E-02
  4.2000000E+01  2.5652466E-02
  4.4000000E+01  2.3080102E-02
  4.6000000E+01  2.0837116E-02
  4.8000000E+01  1.8873500E-02
  5.0000000E+01  1.7147769E-02
  5.2500000E+01  1.5273114E-02
  5.5000000E+01  1.3661487E-02
  5.7500000E+01  1.2268629E-02
  6.0000000E+01  1.1058823E-02
  6.5000000E+01  9.0776088E-03
  6.7500000E+01  8.2630121E-03
  7.0000000E+01  7.5431534E-03
  7.2500000E+01  6.9046500E-03
  7.5000000E+01  6.3363147E-03
  7.7500000E+01  5.8287588E-03
  8.0000000E+01  5.3740584E-03
  8.2500000E+01  4.9654972E-03
  8.5000000E+01  4.5973587E-03
  8.7500000E+01  4.2647541E-03
  9.0000000E+01  3.9634898E-03
  9.2500000E+01  3.6899525E-03
  9.5000000E+01  3.4410175E-03
  1.0000000E+02  3.0064645E-03
  1.0500000E+02  2.6420569E-03
  1.1000000E+02  2.3341710E-03
  1.1500000E+02  2.0722433E-03
  1.2000000E+02  1.8479980E-03
  1.2500000E+02  1.6548874E-03
  1.3000000E+02  1.4876856E-03
  1.3500000E+02  1.3421865E-03
  1.4000000E+02  1.2149785E-03
  1.4500000E+02  1.1032751E-03
  1.5000000E+02  1.0047844E-03
  1.5500000E+02  9.1761004E-04
  1.6000000E+02  8.4017328E-04
  1.6500000E+02  7.7115280E-04
  1.7000000E+02  7.0943688E-04
  1.7500000E+02  6.5408558E-04
  1.8000000E+02  6.0430052E-04
  1.8500000E+02  5.5940057E-04
  1.9000000E+02  5.1880225E-04
  2.0000000E+02  4.4857191E-04
  2.1000000E+02  3.9035620E-04
  2.2000000E+02  3.4169918E-04
  2.3000000E+02  3.0072320E-04
  2.4000000E+02  2.6597598E-04
  2.5000000E+02  2.3632233E-04
  2.6000000E+02  2.1086620E-04
  2.7000000E+02  1.8889394E-04
  2.8000000E+02  1.6983242E-04
  2.9000000E+02  1.5321779E-04
  3.0000000E+02  1.3867194E-04
  3.1000000E+02  1.2588460E-04
  3.2000000E+02  1.1459955E-04
  3.3000000E+02  1.0460395E-04
  3.4000000E+02  9.5720058E-05
  3.5000000E+02  8.7798616E-05
  3.6000000E+02  8.0713712E-05
  3.7000000E+02  7.4358621E-05
  3.8000000E+02  6.8642482E-05
  3.9000000E+02  6.3487622E-05
  4.0000000E+02  5.8827378E-05
  4.2000000E+02  5.0768837E-05
  4.4000000E+02  4.4093866E-05
  4.6000000E+02  3.8520231E-05
  4.8000000E+02  3.3831757E-05
  5.0000000E+02  2.9861012E-05
  5.1250000E+02  2.7684327E-05
  5.2500000E+02  2.5710031E-05
  5.3750000E+02  2.3915380E-05
  5.5000000E+02  2.2280612E-05
  5.7500000E+02  1.9423988E-05
  5.8750000E+02  1.8173870E-05
  6.0000000E+02  1.7026539E-05
  6.2500000E+02  1.5000499E-05
  6.5000000E+02  1.3277372E-05
  6.7500000E+02  1.1803189E-05
  7.0000000E+02  1.0535049E-05
  7.2500000E+02  9.4385687E-06
  7.5000000E+02  8.4859826E-06
  7.7500000E+02  7.6547074E-06
  8.0000000E+02  6.9262544E-06
  8.2500000E+02  6.2853918E-06
  8.5000000E+02  5.7194979E-06
  8.7500000E+02  5.2180561E-06
  9.0000000E+02  4.7722587E-06
  9.2500000E+02  4.3746926E-06
  9.5000000E+02  4.0190897E-06
  9.7500000E+02  3.7001269E-06
  1.0000000E+03  3.4132652E-06
  1.0250000E+03  3.1546183E-06
  1.0500000E+03  2.9208464E-06
  1.1000000E+03  2.5167950E-06
  1.1500000E+03  2.1823775E-06
  1.2000000E+03  1.9033963E-06
  1.2500000E+03  1.6689647E-06
  1.3000000E+03  1.4706445E-06
  1.3500000E+03  1.3018300E-06
  1.4000000E+03  1.1573027E-06
  1.4500000E+03  1.0329044E-06
  1.5000000E+03  9.2529596E-07
  1.5500000E+03  8.3177573E-07
  1.6000000E+03  7.5014309E-07
  1.6500000E+03  6.7859369E-07
  1.7000000E+03  6.1563923E-07
  1.7500000E+03  5.6004514E-07
  1.8000000E+03  5.1078174E-07
  1.8500000E+03  4.6698591E-07
  1.9000000E+03  4.2793068E-07
  1.9500000E+03  3.9300100E-07
  2.0000000E+03  3.6167424E-07
  2.0500000E+03  3.3350449E-07
  2.1000000E+03  3.0810982E-07
  2.1500000E+03  2.8516191E-07
  2.2000000E+03  2.6437752E-07
  2.2500000E+03  2.4551149E-07
  2.3000000E+03  2.2835089E-07
  2.4000000E+03  1.9842766E-07
  2.5000000E+03  1.7338592E-07
  2.6000000E+03  1.5228336E-07
  2.7000000E+03  1.3438585E-07
  2.8000000E+03  1.1911604E-07
  2.9000000E+03  1.0601586E-07
  3.0000000E+03  9.4718944E-08
  3.1000000E+03  8.4930010E-08
  3.2000000E+03  7.6409406E-08
  3.3000000E+03  6.8961316E-08
  3.4000000E+03  6.2424761E-08
  3.5000000E+03  5.6666619E-08
  3.6000000E+03  5.1576200E-08
  3.7000000E+03  4.7060985E-08
  3.8000000E+03  4.3043265E-08
  3.9000000E+03  3.9457469E-08
  4.0000000E+03  3.6248021E-08
  4.1000000E+03  3.3367620E-08
  4.2000000E+03  3.0775850E-08
  4.3000000E+03  2.8438045E-08
  4.4000000E+03  2.6324363E-08
  4.6000000E+03  2.2669699E-08
  4.8000000E+03  1.9643877E-08
  5.0000000E+03  1.7119282E-08
  5.1250000E+03  1.5751387E-08
  5.2500000E+03  1.4521184E-08
  5.3750000E+03  1.3412070E-08
  5.5000000E+03  1.2409761E-08
  5.7500000E+03  1.0677886E-08
  5.8750000E+03  9.9283577E-09
  6.0000000E+03  9.2452553E-09
  6.2500000E+03  8.0509262E-09
  6.5000000E+03  7.0481156E-09
  6.7500000E+03  6.2005327E-09
  7.0000000E+03  5.4797523E-09
  7.2500000E+03  4.8633090E-09
  7.5000000E+03  4.3332993E-09
  7.7500000E+03  3.8753443E-09
  8.0000000E+03  3.4778112E-09
  8.2500000E+03  3.1312244E-09
  8.5000000E+03  2.8278177E-09
  8.7500000E+03  2.5611876E-09
  9.0000000E+03  2.3260249E-09
  9.2500000E+03  2.1179040E-09
  9.5000000E+03  1.9331174E-09
  9.7500000E+03  1.7685438E-09
  1.0000000E+04  1.6215438E-09
  1.0250000E+04  1.4898761E-09
  1.0500000E+04  1.3716295E-09
  1.0750000E+04  1.2651685E-09
  1.1000000E+04  1.1690882E-09
  1.1250000E+04  1.0821774E-09
  1.1500000E+04  1.0033887E-09
  1.2000000E+04  8.6666015E-10
  1.2500000E+04  7.5294496E-10
  1.3000000E+04  6.5768119E-10
  1.3500000E+04  5.7733844E-10
  1.4000000E+04  5.0915790E-10
  1.4500000E+04  4.5096402E-10
  1.5000000E+04  4.0102671E-10
  1.5500000E+04  3.5795922E-10
  1.6000000E+04  3.2064183E-10
  1.6500000E+04  2.8816416E-10
  1.7000000E+04  2.5978140E-10
  1.7500000E+04  2.3488048E-10
  1.8000000E+04  2.1295392E-10
  1.8500000E+04  1.9357934E-10
  1.9000000E+04  1.7640348E-10
  1.9500000E+04  1.6112938E-10
  2.0000000E+04  1.4750630E-10
  2.0500000E+04  1.3532160E-10
  2.1000000E+04  1.2439426E-10
  2.1500000E+04  1.1456954E-10
  2.2000000E+04  1.0571473E-10
  2.2500000E+04  9.7715581E-11
  2.3000000E+04  9.0473396E-11
  2.4000000E+04  7.7929012E-11
  2.5000000E+04  6.7521868E-11
  2.6000000E+04  5.8824317E-11
  2.7000000E+04  5.1506145E-11
  2.8000000E+04  4.5309865E-11
  2.9000000E+04  4.0032856E-11
  3.0000000E+04  3.5514307E-11
  3.1000000E+04  3.1625576E-11
  3.2000000E+04  2.8262984E-11
  3.3000000E+04  2.5342397E-11
  3.4000000E+04  2.2795100E-11
  3.5000000E+04  2.0564636E-11
  3.6000000E+04  1.8604350E-11
  3.7000000E+04  1.6875480E-11
  3.8000000E+04  1.5345655E-11
  3.9000000E+04  1.3987706E-11
  4.0000000E+04  1.2778724E-11
  4.1000000E+04  1.1699310E-11
  4.2000000E+04  1.0732974E-11
  4.3000000E+04  9.8656429E-12
  4.4000000E+04  9.0852647E-12
  4.5000000E+04  8.3814785E-12
  4.6000000E+04  7.7453479E-12
  4.7000000E+04  7.1691394E-12
  4.8000000E+04  6.6461396E-12
  5.0000000E+04  5.7371278E-12
  5.1250000E+04  5.2480843E-12
  5.2500000E+04  4.8105844E-12
  5.3750000E+04  4.4181889E-12
  5.5000000E+04  4.0653845E-12
  5.7500000E+04  3.4602459E-12
  5.8750000E+04  3.2002908E-12
  6.0000000E+04  2.9645009E-12
  6.2500000E+04  2.5550850E-12
  6.5000000E+04  2.2144514E-12
  6.7500000E+04  1.9291026E-12
  7.0000000E+04  1.6885483E-12
  7.2500000E+04  1.4845578E-12
  7.5000000E+04  1.3106198E-12
  7.7500000E+04  1.1615438E-12
  8.0000000E+04  1.0331621E-12
  8.2500000E+04  9.2210461E-13
  8.5000000E+04  8.2562751E-13
  8.7500000E+04  7.4148294E-13
  9.0000000E+04  6.6781805E-13
  9.2500000E+04  6.0309766E-13
  9.5000000E+04  5.4604391E-13
  9.7500000E+04  4.9558793E-13
  1.0000000E+05  4.5083213E-13
  1.0250000E+05  4.1101949E-13
  1.0500000E+05  3.7550803E-13
  1.0750000E+05  3.4375114E-13
  1.1000000E+05  3.1528168E-13
  1.1250000E+05  2.8969853E-13
  1.1500000E+05  2.6665641E-13
  1.1750000E+05  2.4585749E-13
  1.2000000E+05  2.2704403E-13
  1.2250000E+05  2.0999231E-13
  1.2500000E+05  1.9450782E-13
  1.3000000E+05  1.6758329E-13
  1.3500000E+05  1.4514910E-13
  1.4000000E+05  1.2633666E-13
  1.4500000E+05  1.1046607E-13
  1.5000000E+05  9.7001534E-14
  1.5500000E+05  8.5517984E-14
  1.6000000E+05  7.5676227E-14
  1.6500000E+05  6.7203590E-14
  1.7000000E+05  5.9878682E-14
  1.7500000E+05  5.3520601E-14
  1.8000000E+05  4.7980342E-14
  1.8500000E+05  4.3134782E-14
  1.9000000E+05  3.8881940E-14
  1.9500000E+05  3.5136929E-14
  2.0000000E+05  3.1828987E-14
  2.0500000E+05  2.8898806E-14
  2.1000000E+05  2.6296197E-14
  2.1500000E+05  2.3978526E-14
  2.2000000E+05  2.1909422E-14
  2.2500000E+05  2.0057600E-14
  2.3000000E+05  1.8396200E-14
  2.3500000E+05  1.6902170E-14
  2.4000000E+05  1.5555659E-14
  2.4500000E+05  1.4339524E-14
  2.5000000E+05  1.3238989E-14
  2.6000000E+05  1.1335164E-14
  2.7000000E+05  9.7598095E-15
  2.8000000E+05  8.4477751E-15
  2.9000000E+05  7.3481113E-15
  3.0000000E+05  6.4208828E-15
  3.1000000E+05  5.6346601E-15
  3.2000000E+05  4.9646157E-15
  3.3000000E+05  4.3909568E-15
  3.4000000E+05  3.8976779E-15


==> anc/colstop/sbethe/sdbase/oos03.tab <==
# Atomic number =  3   (Li)
#
#      W/eV         OOS*eV
  
  
#   3   1  K1  EION =  5.800000000E+01 eV   302
#  S(0) = 1.999425E+00
  5.2542261E-01  0.0000000E+00
  5.2542261E+01  0.0000000E+00
  5.2542261E+01  2.9465239E-02
  5.8000000E+01  2.9465239E-02
  5.8002721E+01  2.9465239E-02
  5.8402177E+01  2.9584608E-02
  5.8801633E+01  2.9682859E-02
  5.9201088E+01  2.9761099E-02
  5.9600544E+01  2.9820387E-02
  6.0000000E+01  2.9861730E-02
  6.2500000E+01  2.9770012E-02
  6.5000000E+01  2.9211979E-02
  6.6250000E+01  2.8807791E-02
  6.7500000E+01  2.8341247E-02
  7.0000000E+01  2.7271075E-02
  7.2500000E+01  2.6083609E-02
  7.5000000E+01  2.4837706E-02
  7.7500000E+01  2.3574994E-02
  8.0000000E+01  2.2324416E-02
  8.2500000E+01  2.1105610E-02
  8.5000000E+01  1.9931432E-02
  9.0000000E+01  1.7745116E-02
  9.5000000E+01  1.5792240E-02
  1.0000000E+02  1.4069625E-02
  1.0500000E+02  1.2560233E-02
  1.1000000E+02  1.1241718E-02
  1.1500000E+02  1.0090817E-02
  1.2000000E+02  9.0854854E-03
  1.2500000E+02  8.2058018E-03
  1.3000000E+02  7.4342576E-03
  1.3500000E+02  6.7556987E-03
  1.4000000E+02  6.1571292E-03
  1.4500000E+02  5.6274698E-03
  1.5000000E+02  5.1572951E-03
  1.5500000E+02  4.7385944E-03
  1.6000000E+02  4.3645618E-03
  1.6500000E+02  4.0293984E-03
  1.7000000E+02  3.7281685E-03
  1.8000000E+02  3.2112202E-03
  1.9000000E+02  2.7866628E-03
  2.0000000E+02  2.4344398E-03
  2.1000000E+02  2.1395183E-03
  2.2000000E+02  1.8904987E-03
  2.3000000E+02  1.6786334E-03
  2.4000000E+02  1.4971380E-03
  2.5000000E+02  1.3406930E-03
  2.6000000E+02  1.2050807E-03
  2.7000000E+02  1.0869304E-03
  2.8000000E+02  9.8351457E-04
  2.9000000E+02  8.9261376E-04
  3.0000000E+02  8.1240435E-04
  3.1000000E+02  7.4137297E-04
  3.2000000E+02  6.7826200E-04
  3.3000000E+02  6.2201408E-04
  3.4000000E+02  5.7173513E-04
  3.5000000E+02  5.2666827E-04
  3.6000000E+02  4.8616737E-04
  3.8000000E+02  4.1672407E-04
  4.0000000E+02  3.5983036E-04
  4.2000000E+02  3.1280683E-04
  4.4000000E+02  2.7361752E-04
  4.6000000E+02  2.4070392E-04
  4.8000000E+02  2.1285706E-04
  5.0000000E+02  1.8913543E-04
  5.2500000E+02  1.6417071E-04
  5.5000000E+02  1.4338519E-04
  5.7500000E+02  1.2593354E-04
  5.8750000E+02  1.1824957E-04
  6.0000000E+02  1.1116897E-04
  6.2500000E+02  9.8591452E-05
  6.5000000E+02  8.7810935E-05
  6.7500000E+02  7.8518586E-05
  7.0000000E+02  7.0467907E-05
  7.2500000E+02  6.3460637E-05
  7.5000000E+02  5.7335112E-05
  7.7500000E+02  5.1958679E-05
  8.0000000E+02  4.7221857E-05
  8.2500000E+02  4.3033623E-05
  8.5000000E+02  3.9317837E-05
  8.7500000E+02  3.6010342E-05
  9.0000000E+02  3.3057055E-05
  9.2500000E+02  3.0412225E-05
  9.5000000E+02  2.8036923E-05
  9.7500000E+02  2.5897852E-05
  1.0000000E+03  2.3966522E-05
  1.0250000E+03  2.2218466E-05
  1.0500000E+03  2.0632616E-05
  1.1000000E+03  1.7877231E-05
  1.1500000E+03  1.5581483E-05
  1.2000000E+03  1.3654647E-05
  1.2500000E+03  1.2026836E-05
  1.3000000E+03  1.0643275E-05
  1.3500000E+03  9.4605402E-06
  1.4000000E+03  8.4439752E-06
  1.4500000E+03  7.5657714E-06
  1.5000000E+03  6.8033151E-06
  1.5500000E+03  6.1381639E-06
  1.6000000E+03  5.5553003E-06
  1.6500000E+03  5.0424115E-06
  1.7000000E+03  4.5893346E-06
  1.7500000E+03  4.1876318E-06
  1.8000000E+03  3.8302591E-06
  1.8500000E+03  3.5113356E-06
  1.9000000E+03  3.2259173E-06
  1.9500000E+03  2.9697955E-06
  2.0000000E+03  2.7393728E-06
  2.0500000E+03  2.5315610E-06
  2.1000000E+03  2.3436990E-06
  2.2000000E+03  2.0189399E-06
  2.3000000E+03  1.7501228E-06
  2.4000000E+03  1.5258727E-06
  2.5000000E+03  1.3374536E-06
  2.6000000E+03  1.1781023E-06
  2.7000000E+03  1.0425438E-06
  2.8000000E+03  9.2659474E-07
  2.9000000E+03  8.2689369E-07
  3.0000000E+03  7.4071150E-07
  3.1000000E+03  6.6584655E-07
  3.2000000E+03  6.0051212E-07
  3.3000000E+03  5.4324415E-07
  3.4000000E+03  4.9283933E-07
  3.5000000E+03  4.4830406E-07
  3.6000000E+03  4.0881600E-07
  3.7000000E+03  3.7369383E-07
  3.8000000E+03  3.4236313E-07
  3.9000000E+03  3.1433648E-07
  4.0000000E+03  2.8919871E-07
  4.1000000E+03  2.6659510E-07
  4.2000000E+03  2.4622114E-07
  4.3000000E+03  2.2781451E-07
  4.4000000E+03  2.1114843E-07
  4.6000000E+03  1.8227831E-07
  4.8000000E+03  1.5832621E-07
  5.0000000E+03  1.3830870E-07
  5.1250000E+03  1.2744694E-07
  5.2500000E+03  1.1766474E-07
  5.3750000E+03  1.0883100E-07
  5.5000000E+03  1.0083342E-07
  5.7500000E+03  8.6975639E-08
  5.8750000E+03  8.0961634E-08
  6.0000000E+03  7.5471253E-08
  6.2500000E+03  6.5849138E-08
  6.5000000E+03  5.7747885E-08
  6.7500000E+03  5.0887119E-08
  7.0000000E+03  4.5044858E-08
  7.2500000E+03  4.0042798E-08
  7.5000000E+03  3.5736996E-08
  7.7500000E+03  3.2011841E-08
  8.0000000E+03  2.8773580E-08
  8.2500000E+03  2.5945251E-08
  8.5000000E+03  2.3463993E-08
  8.7500000E+03  2.1278255E-08
  9.0000000E+03  1.9346063E-08
  9.2500000E+03  1.7633114E-08
  9.5000000E+03  1.6110391E-08
  9.7500000E+03  1.4753200E-08
  1.0000000E+04  1.3540324E-08
  1.0250000E+04  1.2453320E-08
  1.0500000E+04  1.1476436E-08
  1.0750000E+04  1.0596217E-08
  1.1000000E+04  9.8011258E-09
  1.1250000E+04  9.0811932E-09
  1.1500000E+04  8.4277802E-09
  1.2000000E+04  7.2916098E-09
  1.2500000E+04  6.3438694E-09
  1.3000000E+04  5.5480934E-09
  1.3500000E+04  4.8762911E-09
  1.4000000E+04  4.3061612E-09
  1.4500000E+04  3.8193432E-09
  1.5000000E+04  3.4009606E-09
  1.5500000E+04  3.0392643E-09
  1.6000000E+04  2.7250668E-09
  1.6500000E+04  2.4511849E-09
  1.7000000E+04  2.2116678E-09
  1.7500000E+04  2.0015318E-09
  1.8000000E+04  1.8164781E-09
  1.8500000E+04  1.6528401E-09
  1.9000000E+04  1.5075819E-09
  1.9500000E+04  1.3781784E-09
  2.0000000E+04  1.2625579E-09
  2.0500000E+04  1.1590179E-09
  2.1000000E+04  1.0660956E-09
  2.2000000E+04  9.0721053E-10
  2.2500000E+04  8.3916793E-10
  2.3000000E+04  7.7753599E-10
  2.3500000E+04  7.2157351E-10
  2.4000000E+04  6.7064102E-10
  2.5000000E+04  5.8173293E-10
  2.6000000E+04  5.0727525E-10
  2.7000000E+04  4.4456304E-10
  2.8000000E+04  3.9145225E-10
  2.9000000E+04  3.4620515E-10
  3.0000000E+04  3.0742945E-10
  3.1000000E+04  2.7401844E-10
  3.2000000E+04  2.4508941E-10
  3.3000000E+04  2.1993223E-10
  3.4000000E+04  1.9796595E-10
  3.5000000E+04  1.7871231E-10
  3.6000000E+04  1.6177628E-10
  3.7000000E+04  1.4682920E-10
  3.8000000E+04  1.3359565E-10
  3.9000000E+04  1.2184377E-10
  4.0000000E+04  1.1137675E-10
  4.1000000E+04  1.0202715E-10
  4.2000000E+04  9.3652698E-11
  4.3000000E+04  8.6132093E-11
  4.4000000E+04  7.9361504E-11
  4.6000000E+04  6.7726222E-11
  4.8000000E+04  5.8169986E-11
  5.0000000E+04  5.0258239E-11
  5.1250000E+04  4.5997986E-11
  5.2500000E+04  4.2184340E-11
  5.3750000E+04  3.8761812E-11
  5.5000000E+04  3.5682848E-11
  5.7500000E+04  3.0397594E-11
  5.8750000E+04  2.8125444E-11
  6.0000000E+04  2.6063561E-11
  6.2500000E+04  2.2481103E-11
  6.5000000E+04  1.9498060E-11
  6.7500000E+04  1.6997224E-11
  7.0000000E+04  1.4887417E-11
  7.2500000E+04  1.3097026E-11
  7.5000000E+04  1.1569352E-11
  7.7500000E+04  1.0259168E-11
  8.0000000E+04  9.1301264E-12
  8.2500000E+04  8.1528117E-12
  8.5000000E+04  7.3032644E-12
  8.7500000E+04  6.5618501E-12
  9.0000000E+04  5.9123989E-12
  9.2500000E+04  5.3415149E-12
  9.5000000E+04  4.8380316E-12
  9.7500000E+04  4.3925962E-12
  1.0000000E+05  3.9973448E-12
  1.0250000E+05  3.6456378E-12
  1.0500000E+05  3.3318391E-12
  1.0750000E+05  3.0511464E-12
  1.1000000E+05  2.7994506E-12
  1.1250000E+05  2.5732075E-12
  1.1500000E+05  2.3693598E-12
  1.2000000E+05  2.0186778E-12
  1.2500000E+05  1.7303285E-12
  1.3000000E+05  1.4915036E-12
  1.3500000E+05  1.2924102E-12
  1.4000000E+05  1.1254207E-12
  1.4500000E+05  9.8450823E-13
  1.5000000E+05  8.6490752E-13
  1.5500000E+05  7.6284641E-13
  1.6000000E+05  6.7532455E-13
  1.6500000E+05  5.9993684E-13
  1.7000000E+05  5.3472896E-13
  1.7500000E+05  4.7810246E-13
  1.8000000E+05  4.2874049E-13
  1.8500000E+05  3.8555416E-13
  1.9000000E+05  3.4764036E-13
  1.9500000E+05  3.1424646E-13
  2.0000000E+05  2.8474302E-13
  2.0500000E+05  2.5860115E-13
  2.1000000E+05  2.3537372E-13
  2.1500000E+05  2.1468124E-13
  2.2000000E+05  1.9620037E-13
  2.2500000E+05  1.7965448E-13
  2.3000000E+05  1.6480623E-13
  2.3500000E+05  1.5145152E-13
  2.4000000E+05  1.3941425E-13
  2.4500000E+05  1.2854204E-13
  2.5000000E+05  1.1870266E-13
  2.6000000E+05  1.0167691E-13
  2.7000000E+05  8.7580118E-14
  2.8000000E+05  7.5830307E-14
  2.9000000E+05  6.5976383E-14
  3.0000000E+05  5.7665039E-14
  3.1000000E+05  5.0617036E-14
  3.2000000E+05  4.4609930E-14
  3.3000000E+05  3.9465345E-14
  3.4000000E+05  3.5039430E-14
  3.5000000E+05  3.1215456E-14
  3.6000000E+05  2.7898084E-14
  3.7000000E+05  2.5009061E-14
  3.8000000E+05  2.2483850E-14
  3.9000000E+05  2.0268959E-14
  4.0000000E+05  1.8319898E-14
  4.1000000E+05  1.6599462E-14
  4.2000000E+05  1.5076354E-14
  4.3000000E+05  1.3724140E-14
  4.4000000E+05  1.2520403E-14
  4.5000000E+05  1.1446059E-14
  4.6000000E+05  1.0484812E-14
  4.7000000E+05  9.6227001E-15
  4.8000000E+05  8.8477287E-15
  5.0000000E+05  7.5192201E-15
  5.1250000E+05  6.8149598E-15
  5.2500000E+05  6.1916468E-15
  5.3750000E+05  5.6383464E-15
  5.5000000E+05  5.1458119E-15
  5.7500000E+05  4.3128681E-15
  5.8750000E+05  3.9600771E-15
  6.0000000E+05  3.6429269E-15
  6.1250000E+05  3.3571856E-15
  6.2500000E+05  3.0991760E-15
  6.3750000E+05  2.8656840E-15
  6.5000000E+05  2.6539240E-15
  6.7500000E+05  2.2862403E-15
  
  
#   3   2  L1  EION =  5.392000000E+00 eV   300
#  S(0) = 1.000018E+00
  2.6960000E-02  0.0000000E+00
  2.6960000E+00  0.0000000E+00
  2.6960000E+00  2.8767182E-01
  5.3920000E+00  2.8767182E-01
  5.3920000E+00  1.1001609E-02
  5.3947211E+00  1.1001609E-02
  5.4157769E+00  1.1065355E-02
  5.4368327E+00  1.1127859E-02
  5.4578885E+00  1.1189132E-02
  5.4789442E+00  1.1249189E-02
  5.5000000E+00  1.1308043E-02
  5.7500000E+00  1.1919615E-02
  6.0000000E+00  1.2385556E-02
  6.5000000E+00  1.2962059E-02
  6.7500000E+00  1.3108284E-02
  7.0000000E+00  1.3179971E-02
  7.2500000E+00  1.3189658E-02
  7.5000000E+00  1.3148064E-02
  8.0000000E+00  1.2946101E-02
  8.5000000E+00  1.2631446E-02
  9.0000000E+00  1.2244935E-02
  9.5000000E+00  1.1815442E-02
  1.0000000E+01  1.1363265E-02
  1.0500000E+01  1.0902568E-02
  1.1000000E+01  1.0443139E-02
  1.1500000E+01  9.9916425E-03
  1.2000000E+01  9.5524997E-03
  1.2500000E+01  9.1285472E-03
  1.3000000E+01  8.7214819E-03
  1.3500000E+01  8.3321902E-03
  1.4000000E+01  7.9609988E-03
  1.4500000E+01  7.6078281E-03
  1.5000000E+01  7.2723358E-03
  1.6000000E+01  6.6521442E-03
  1.7000000E+01  6.0950574E-03
  1.8000000E+01  5.5950486E-03
  1.9000000E+01  5.1461192E-03
  2.0000000E+01  4.7426295E-03
  2.1000000E+01  4.3794426E-03
  2.2000000E+01  4.0519556E-03
  2.3000000E+01  3.7560923E-03
  2.4000000E+01  3.4882617E-03
  2.5000000E+01  3.2453127E-03
  2.6000000E+01  3.0244825E-03
  2.7000000E+01  2.8233525E-03
  2.8000000E+01  2.6398001E-03
  2.9000000E+01  2.4719656E-03
  3.0000000E+01  2.3182132E-03
  3.1000000E+01  2.1771033E-03
  3.2000000E+01  2.0473680E-03
  3.4000000E+01  1.8176632E-03
  3.6000000E+01  1.6215784E-03
  3.8000000E+01  1.4531732E-03
  4.0000000E+01  1.3077209E-03
  4.2000000E+01  1.1814274E-03
  4.4000000E+01  1.0712279E-03
  4.6000000E+01  9.7462581E-04
  4.8000000E+01  8.8957689E-04
  5.0000000E+01  8.1439396E-04
  5.2500000E+01  7.3218075E-04
  5.5000000E+01  6.6097824E-04
  5.7500000E+01  5.9898918E-04
  6.0000000E+01  5.4475796E-04
  6.5000000E+01  4.5502968E-04
  6.7500000E+01  4.1775072E-04
  7.0000000E+01  3.8458923E-04
  7.2500000E+01  3.5498459E-04
  7.5000000E+01  3.2846580E-04
  7.7500000E+01  3.0463488E-04
  8.0000000E+01  2.8315409E-04
  8.2500000E+01  2.6373575E-04
  8.5000000E+01  2.4613363E-04
  8.7500000E+01  2.3013593E-04
  9.0000000E+01  2.1556009E-04
  9.2500000E+01  2.0224822E-04
  9.5000000E+01  1.9006305E-04
  1.0000000E+02  1.6860898E-04
  1.0500000E+02  1.5040907E-04
  1.1000000E+02  1.3485340E-04
  1.1500000E+02  1.2146564E-04
  1.2000000E+02  1.0987007E-04
  1.2500000E+02  9.9767060E-05
  1.3000000E+02  9.0916370E-05
  1.3500000E+02  8.3123178E-05
  1.4000000E+02  7.6228480E-05
  1.4500000E+02  7.0101876E-05
  1.5000000E+02  6.4635337E-05
  1.5500000E+02  5.9738920E-05
  1.6000000E+02  5.5337456E-05
  1.6500000E+02  5.1367648E-05
  1.7000000E+02  4.7775854E-05
  1.7500000E+02  4.4516497E-05
  1.8000000E+02  4.1550658E-05
  1.8500000E+02  3.8844916E-05
  1.9000000E+02  3.6370451E-05
  2.0000000E+02  3.2018831E-05
  2.1000000E+02  2.8332563E-05
  2.2000000E+02  2.5186696E-05
  2.3000000E+02  2.2484129E-05
  2.4000000E+02  2.0148669E-05
  2.5000000E+02  1.8119653E-05
  2.6000000E+02  1.6348314E-05
  2.7000000E+02  1.4795190E-05
  2.8000000E+02  1.3427892E-05
  2.9000000E+02  1.2219699E-05
  3.0000000E+02  1.1148463E-05
  3.1000000E+02  1.0195612E-05
  3.2000000E+02  9.3454968E-06
  3.3000000E+02  8.5849057E-06
  3.4000000E+02  7.9025962E-06
  3.5000000E+02  7.2889510E-06
  3.6000000E+02  6.7357178E-06
  3.7000000E+02  6.2357952E-06
  3.8000000E+02  5.7830439E-06
  3.9000000E+02  5.3721396E-06
  4.0000000E+02  4.9984506E-06
  4.2000000E+02  4.3470597E-06
  4.4000000E+02  3.8022061E-06
  4.6000000E+02  3.3432974E-06
  4.8000000E+02  2.9542741E-06
  5.0000000E+02  2.6225058E-06
  5.1250000E+02  2.4396881E-06
  5.2500000E+02  2.2732595E-06
  5.3750000E+02  2.1214516E-06
  5.5000000E+02  1.9827173E-06
  5.7500000E+02  1.7392110E-06
  5.8750000E+02  1.6321991E-06
  6.0000000E+02  1.5337362E-06
  6.2500000E+02  1.3592558E-06
  6.5000000E+02  1.2102180E-06
  6.7500000E+02  1.0822079E-06
  7.0000000E+02  9.7168661E-07
  7.2500000E+02  8.7578781E-07
  7.5000000E+02  7.9217598E-07
  7.7500000E+02  7.1894751E-07
  8.0000000E+02  6.5453530E-07
  8.2500000E+02  5.9763328E-07
  8.5000000E+02  5.4716121E-07
  8.7500000E+02  5.0222245E-07
  9.0000000E+02  4.6206413E-07
  9.2500000E+02  4.2604999E-07
  9.5000000E+02  3.9364499E-07
  9.7500000E+02  3.6439703E-07
  1.0000000E+03  3.3792236E-07
  1.0250000E+03  3.1389384E-07
  1.0500000E+03  2.9203074E-07
  1.0750000E+03  2.7209101E-07
  1.1000000E+03  2.5386513E-07
  1.1250000E+03  2.3717262E-07
  1.1500000E+03  2.2185727E-07
  1.2000000E+03  1.9482442E-07
  1.2500000E+03  1.7184822E-07
  1.3000000E+03  1.5221241E-07
  1.3500000E+03  1.3534957E-07
  1.4000000E+03  1.2080160E-07
  1.4500000E+03  1.0819797E-07
  1.5000000E+03  9.7236203E-08
  1.5500000E+03  8.7666700E-08
  1.6000000E+03  7.9283038E-08
  1.6500000E+03  7.1913896E-08
  1.7000000E+03  6.5415801E-08
  1.7500000E+03  5.9668076E-08
  1.8000000E+03  5.4568440E-08
  1.8500000E+03  5.0030101E-08
  1.9000000E+03  4.5979539E-08
  1.9500000E+03  4.2354241E-08
  2.0000000E+03  3.9100090E-08
  2.0500000E+03  3.6169985E-08
  2.1000000E+03  3.3523857E-08
  2.1500000E+03  3.1127534E-08
  2.2000000E+03  2.8951713E-08
  2.2500000E+03  2.6970859E-08
  2.3000000E+03  2.5162812E-08
  2.4000000E+03  2.1991309E-08
  2.5000000E+03  1.9313113E-08
  2.6000000E+03  1.7035569E-08
  2.7000000E+03  1.5087303E-08
  2.8000000E+03  1.3411819E-08
  2.9000000E+03  1.1964941E-08
  3.0000000E+03  1.0711017E-08
  3.1000000E+03  9.6205289E-09
  3.2000000E+03  8.6690992E-09
  3.4000000E+03  7.1057891E-09
  3.5000000E+03  6.4625553E-09
  3.6000000E+03  5.8943633E-09
  3.7000000E+03  5.3906121E-09
  3.8000000E+03  4.9424413E-09
  3.9000000E+03  4.5424006E-09
  4.0000000E+03  4.1840154E-09
  4.1000000E+03  3.8616891E-09
  4.2000000E+03  3.5707398E-09
  4.3000000E+03  3.3072334E-09
  4.4000000E+03  3.0678626E-09
  4.5000000E+03  2.8499241E-09
  4.6000000E+03  2.6511182E-09
  4.7000000E+03  2.4694335E-09
  4.8000000E+03  2.3031048E-09
  4.9000000E+03  2.1505831E-09
  5.0000000E+03  2.0105618E-09
  5.1250000E+03  1.8514126E-09
  5.2500000E+03  1.7080797E-09
  5.3750000E+03  1.5788204E-09
  5.5000000E+03  1.4620902E-09
  5.6250000E+03  1.3564835E-09
  5.7500000E+03  1.2607351E-09
  5.8750000E+03  1.1737441E-09
  6.0000000E+03  1.0945507E-09
  6.2500000E+03  9.5628333E-10
  6.5000000E+03  8.4009004E-10
  6.6250000E+03  7.8879272E-10
  6.7500000E+03  7.4139830E-10
  7.0000000E+03  6.5680697E-10
  7.2500000E+03  5.8391029E-10
  7.5000000E+03  5.2088789E-10
  7.7500000E+03  4.6622813E-10
  8.0000000E+03  4.1869308E-10
  8.2500000E+03  3.7727218E-10
  8.5000000E+03  3.4110373E-10
  8.7500000E+03  3.0944711E-10
  9.0000000E+03  2.8160521E-10
  9.1250000E+03  2.6891584E-10
  9.2500000E+03  2.5695793E-10
  9.5000000E+03  2.3500893E-10
  9.7500000E+03  2.1535921E-10
  1.0000000E+04  1.9770585E-10
  1.0250000E+04  1.8182202E-10
  1.0500000E+04  1.6751028E-10
  1.0750000E+04  1.5459643E-10
  1.1000000E+04  1.4292694E-10
  1.1250000E+04  1.3236752E-10
  1.1500000E+04  1.2280001E-10
  1.1750000E+04  1.1411961E-10
  1.2000000E+04  1.0623337E-10
  1.2500000E+04  9.2516046E-11
  1.3000000E+04  8.1030026E-11
  1.3250000E+04  7.5964996E-11
  1.3500000E+04  7.1285721E-11
  1.3750000E+04  6.6951569E-11
  1.4000000E+04  6.2932672E-11
  1.4500000E+04  5.5757014E-11
  1.5000000E+04  4.9600931E-11
  1.5500000E+04  4.4321011E-11
  1.6000000E+04  3.9772210E-11
  1.6250000E+04  3.7727081E-11
  1.6500000E+04  3.5815042E-11
  1.7000000E+04  3.2341778E-11
  1.7500000E+04  2.9270657E-11
  1.8000000E+04  2.6549304E-11
  1.9000000E+04  2.2006208E-11
  2.0000000E+04  1.8438996E-11
  2.0500000E+04  1.6939539E-11
  2.1000000E+04  1.5592394E-11
  2.1500000E+04  1.4376138E-11
  2.2000000E+04  1.3273564E-11
  2.3000000E+04  1.1365127E-11
  2.4000000E+04  9.7937700E-12
  2.4500000E+04  9.1149782E-12
  2.5000000E+04  8.4974416E-12
  2.5500000E+04  7.9337245E-12
  2.6000000E+04  7.4174796E-12
  2.6500000E+04  6.9433000E-12
  2.7000000E+04  6.5065571E-12
  2.7500000E+04  6.1032924E-12
  2.8000000E+04  5.7304179E-12
  2.9000000E+04  5.0660772E-12
  3.0000000E+04  4.4960176E-12
  3.1000000E+04  4.0055254E-12
  3.2000000E+04  3.5818925E-12
  3.3000000E+04  3.2142810E-12
  3.4000000E+04  2.8938577E-12
  3.5000000E+04  2.6133822E-12
  3.6000000E+04  2.3667962E-12
  3.7000000E+04  2.1490735E-12
  3.8000000E+04  1.9560725E-12
  3.9000000E+04  1.7843619E-12
  4.0000000E+04  1.6311488E-12
  4.1000000E+04  1.4941193E-12
  4.2000000E+04  1.3712868E-12
  4.3000000E+04  1.2609395E-12
  4.4000000E+04  1.1615965E-12
  4.5000000E+04  1.0719670E-12
  4.6000000E+04  9.9093014E-13
  4.7000000E+04  9.1751305E-13
  4.8000000E+04  8.5086893E-13
  5.0000000E+04  7.3503077E-13
  5.1250000E+04  6.7269988E-13
  5.2500000E+04  6.1692385E-13
  5.3750000E+04  5.6688037E-13
  5.5000000E+04  5.2186664E-13
  5.7500000E+04  4.4460525E-13
  5.8750000E+04  4.1139204E-13
  6.0000000E+04  3.8125260E-13
  6.1250000E+04  3.5384864E-13
  6.2500000E+04  3.2888438E-13
  6.3750000E+04  3.0610022E-13
  6.5000000E+04  2.8526855E-13
  6.7500000E+04  2.4868649E-13
  7.0000000E+04  2.1780659E-13
  7.2500000E+04  1.9160000E-13
  7.5000000E+04  1.6925486E-13


==> anc/colstop/sbethe/sdbase/oos04.tab <==
# Atomic number =  4   (Be)
#
#      W/eV         OOS*eV
  
  
#   4   1  K1  EION =  1.150000000E+02 eV   296
#  S(0) = 1.998767E+00
  1.0556455E+00  0.0000000E+00
  1.0556455E+02  0.0000000E+00
  1.0556455E+02  2.2471439E-02
  1.1500000E+02  2.2471439E-02
  1.1500272E+02  2.2471439E-02
  1.1525259E+02  2.2266009E-02
  1.1550245E+02  2.2067230E-02
  1.1575231E+02  2.1874779E-02
  1.1600218E+02  2.1688351E-02
  1.1650190E+02  2.1332440E-02
  1.1700163E+02  2.0997396E-02
  1.1800109E+02  2.0382622E-02
  1.1900054E+02  1.9831301E-02
  1.2000000E+02  1.9333210E-02
  1.2250000E+02  1.8269840E-02
  1.2500000E+02  1.7398583E-02
  1.2750000E+02  1.6660820E-02
  1.3000000E+02  1.6017980E-02
  1.3250000E+02  1.5443728E-02
  1.3500000E+02  1.4919628E-02
  1.3750000E+02  1.4432584E-02
  1.4000000E+02  1.3973260E-02
  1.4500000E+02  1.3113272E-02
  1.4750000E+02  1.2704829E-02
  1.5000000E+02  1.2307645E-02
  1.5500000E+02  1.1542679E-02
  1.6000000E+02  1.0814377E-02
  1.7000000E+02  9.4713444E-03
  1.8000000E+02  8.2912753E-03
  1.9000000E+02  7.2765199E-03
  2.0000000E+02  6.4144107E-03
  2.1000000E+02  5.6841658E-03
  2.2000000E+02  5.0634486E-03
  2.3000000E+02  4.5320728E-03
  2.4000000E+02  4.0733882E-03
  2.5000000E+02  3.6743390E-03
  2.6000000E+02  3.3248614E-03
  2.7000000E+02  3.0172637E-03
  2.8000000E+02  2.7454933E-03
  2.9000000E+02  2.5047263E-03
  3.0000000E+02  2.2909204E-03
  3.1000000E+02  2.1006674E-03
  3.2000000E+02  1.9309856E-03
  3.3000000E+02  1.7792713E-03
  3.4000000E+02  1.6432628E-03
  3.5000000E+02  1.5209548E-03
  3.6000000E+02  1.4106252E-03
  3.8000000E+02  1.2201823E-03
  4.0000000E+02  1.0624069E-03
  4.2000000E+02  9.3039326E-04
  4.4000000E+02  8.1904306E-04
  4.6000000E+02  7.2455282E-04
  4.8000000E+02  6.4393545E-04
  5.0000000E+02  5.7480663E-04
  5.2500000E+02  5.0162940E-04
  5.5000000E+02  4.4033571E-04
  5.7500000E+02  3.8857396E-04
  5.8750000E+02  3.6568179E-04
  6.0000000E+02  3.4452522E-04
  6.2500000E+02  3.0678947E-04
  6.5000000E+02  2.7429301E-04
  6.7500000E+02  2.4617574E-04
  7.0000000E+02  2.2174044E-04
  7.2500000E+02  2.0041701E-04
  7.5000000E+02  1.8173218E-04
  7.7500000E+02  1.6528531E-04
  8.0000000E+02  1.5074579E-04
  8.2500000E+02  1.3784194E-04
  8.5000000E+02  1.2635050E-04
  8.7500000E+02  1.1608429E-04
  9.0000000E+02  1.0688531E-04
  9.2500000E+02  9.8620979E-05
  9.5000000E+02  9.1178440E-05
  1.0000000E+03  7.8382156E-05
  1.0500000E+03  6.7854632E-05
  1.1000000E+03  5.9108518E-05
  1.1500000E+03  5.1781736E-05
  1.2000000E+03  4.5601086E-05
  1.2500000E+03  4.0353543E-05
  1.3000000E+03  3.5870884E-05
  1.3500000E+03  3.2019699E-05
  1.4000000E+03  2.8692982E-05
  1.4500000E+03  2.5804269E-05
  1.5000000E+03  2.3283736E-05
  1.5500000E+03  2.1075004E-05
  1.6000000E+03  1.9132157E-05
  1.6500000E+03  1.7417067E-05
  1.7000000E+03  1.5897751E-05
  1.7500000E+03  1.4547073E-05
  1.8000000E+03  1.3342252E-05
  1.8500000E+03  1.2264122E-05
  1.9000000E+03  1.1296586E-05
  2.0000000E+03  9.6409214E-06
  2.1000000E+03  8.2879702E-06
  2.2000000E+03  7.1722722E-06
  2.3000000E+03  6.2443264E-06
  2.4000000E+03  5.4665611E-06
  2.5000000E+03  4.8101446E-06
  2.6000000E+03  4.2526001E-06
  2.7000000E+03  3.7762189E-06
  2.8000000E+03  3.3669320E-06
  2.9000000E+03  3.0134748E-06
  3.0000000E+03  2.7067488E-06
  3.1000000E+03  2.4393598E-06
  3.2000000E+03  2.2052665E-06
  3.3000000E+03  1.9995050E-06
  3.4000000E+03  1.8179728E-06
  3.5000000E+03  1.6572545E-06
  3.6000000E+03  1.5144915E-06
  3.7000000E+03  1.3872782E-06
  3.8000000E+03  1.2735817E-06
  3.9000000E+03  1.1716772E-06
  4.0000000E+03  1.0800953E-06
  4.2000000E+03  9.2304954E-07
  4.4000000E+03  7.9435615E-07
  4.6000000E+03  6.8797336E-07
  4.8000000E+03  5.9932873E-07
  5.0000000E+03  5.2492115E-07
  5.1250000E+03  4.8441572E-07
  5.2500000E+03  4.4786340E-07
  5.3750000E+03  4.1480082E-07
  5.5000000E+03  3.8482766E-07
  5.7500000E+03  3.3280682E-07
  5.8750000E+03  3.1019406E-07
  6.0000000E+03  2.8952842E-07
  6.2500000E+03  2.5325531E-07
  6.5000000E+03  2.2264524E-07
  6.7500000E+03  1.9665060E-07
  7.0000000E+03  1.7444594E-07
  7.2500000E+03  1.5537511E-07
  7.5000000E+03  1.3891229E-07
  7.7500000E+03  1.2463310E-07
  8.0000000E+03  1.1219264E-07
  8.2500000E+03  1.0130882E-07
  8.5000000E+03  9.1749432E-08
  8.7500000E+03  8.3322212E-08
  9.0000000E+03  7.5867092E-08
  9.2500000E+03  6.9250108E-08
  9.5000000E+03  6.3358623E-08
  9.7500000E+03  5.8097506E-08
  1.0000000E+04  5.3386052E-08
  1.0250000E+04  4.9155508E-08
  1.0500000E+04  4.5347081E-08
  1.1000000E+04  3.8801700E-08
  1.1500000E+04  3.3423709E-08
  1.2000000E+04  2.8968015E-08
  1.2500000E+04  2.5248182E-08
  1.3000000E+04  2.2120777E-08
  1.3500000E+04  1.9474305E-08
  1.4000000E+04  1.7221281E-08
  1.4500000E+04  1.5292440E-08
  1.5000000E+04  1.3632496E-08
  1.5500000E+04  1.2196980E-08
  1.6000000E+04  1.0949872E-08
  1.6500000E+04  9.8617931E-09
  1.7000000E+04  8.9086369E-09
  1.7500000E+04  8.0705014E-09
  1.8000000E+04  7.3308653E-09
  1.8500000E+04  6.6759416E-09
  1.9000000E+04  6.0941685E-09
  1.9500000E+04  5.5758053E-09
  2.0000000E+04  5.1126081E-09
  2.0500000E+04  4.6975708E-09
  2.1000000E+04  4.3247152E-09
  2.2000000E+04  3.6857880E-09
  2.3000000E+04  3.1628260E-09
  2.4000000E+04  2.7311320E-09
  2.5000000E+04  2.3719918E-09
  2.6000000E+04  2.0710619E-09
  2.7000000E+04  1.8172321E-09
  2.8000000E+04  1.6018130E-09
  2.9000000E+04  1.4179466E-09
  3.0000000E+04  1.2601753E-09
  3.1000000E+04  1.1241222E-09
  3.2000000E+04  1.0062515E-09
  3.3000000E+04  9.0368726E-10
  3.4000000E+04  8.1407559E-10
  3.5000000E+04  7.3547827E-10
  3.6000000E+04  6.6629032E-10
  3.7000000E+04  6.0517562E-10
  3.8000000E+04  5.5101631E-10
  3.9000000E+04  5.0287263E-10
  4.0000000E+04  4.5995100E-10
  4.1000000E+04  4.2157838E-10
  4.2000000E+04  3.8718170E-10
  4.3000000E+04  3.5627115E-10
  4.4000000E+04  3.2842650E-10
  4.6000000E+04  2.8053701E-10
  4.8000000E+04  2.4116610E-10
  5.0000000E+04  2.0854173E-10
  5.1250000E+04  1.9096223E-10
  5.2500000E+04  1.7521736E-10
  5.3750000E+04  1.6107988E-10
  5.5000000E+04  1.4835501E-10
  5.7500000E+04  1.2649553E-10
  5.8750000E+04  1.1709094E-10
  6.0000000E+04  1.0855251E-10
  6.2500000E+04  9.3706844E-11
  6.5000000E+04  8.1333850E-11
  6.7500000E+04  7.0951954E-11
  7.0000000E+04  6.2186166E-11
  7.2500000E+04  5.4741771E-11
  7.5000000E+04  4.8385216E-11
  7.7500000E+04  4.2929997E-11
  8.0000000E+04  3.8226099E-11
  8.2500000E+04  3.4152023E-11
  8.5000000E+04  3.0608706E-11
  8.7500000E+04  2.7514882E-11
  9.0000000E+04  2.4803508E-11
  9.2500000E+04  2.2418977E-11
  9.5000000E+04  2.0314930E-11
  9.7500000E+04  1.8452533E-11
  1.0000000E+05  1.6799112E-11
  1.0250000E+05  1.5327053E-11
  1.0500000E+05  1.4012922E-11
  1.0750000E+05  1.2836756E-11
  1.1000000E+05  1.1781485E-11
  1.1250000E+05  1.0832460E-11
  1.1500000E+05  9.9770692E-12
  1.2000000E+05  8.5050663E-12
  1.2500000E+05  7.2945019E-12
  1.3000000E+05  6.2915008E-12
  1.3500000E+05  5.4547308E-12
  1.4000000E+05  4.7521746E-12
  1.4500000E+05  4.1588233E-12
  1.5000000E+05  3.6549549E-12
  1.5500000E+05  3.2248781E-12
  1.6000000E+05  2.8560085E-12
  1.6500000E+05  2.5381849E-12
  1.7000000E+05  2.2631626E-12
  1.7500000E+05  2.0242117E-12
  1.8000000E+05  1.8158126E-12
  1.8500000E+05  1.6334095E-12
  1.9000000E+05  1.4732187E-12
  1.9500000E+05  1.3320823E-12
  2.0000000E+05  1.2073536E-12
  2.0500000E+05  1.0968046E-12
  2.1000000E+05  9.9855148E-13
  2.1500000E+05  9.1099535E-13
  2.2000000E+05  8.3277394E-13
  2.2500000E+05  7.6272169E-13
  2.3000000E+05  6.9983862E-13
  2.3500000E+05  6.4326455E-13
  2.4000000E+05  5.9225714E-13
  2.4500000E+05  5.4617391E-13
  2.5000000E+05  5.0445796E-13
  2.6000000E+05  4.3225224E-13
  2.7000000E+05  3.7244989E-13
  2.8000000E+05  3.2259311E-13
  2.9000000E+05  2.8076953E-13
  3.0000000E+05  2.4548023E-13
  3.1000000E+05  2.1554182E-13
  3.2000000E+05  1.9001355E-13
  3.3000000E+05  1.6814205E-13
  3.4000000E+05  1.4931928E-13
  3.5000000E+05  1.3305146E-13
  3.6000000E+05  1.1893520E-13
  3.7000000E+05  1.0663921E-13
  3.8000000E+05  9.5889965E-14
  3.9000000E+05  8.6460555E-14
  4.0000000E+05  7.8161784E-14
  4.1000000E+05  7.0835221E-14
  4.2000000E+05  6.4347670E-14
  4.3000000E+05  5.8586685E-14
  4.4000000E+05  5.3456985E-14
  4.5000000E+05  4.8877579E-14
  4.6000000E+05  4.4779324E-14
  4.7000000E+05  4.1102968E-14
  4.8000000E+05  3.7797566E-14
  5.0000000E+05  3.2129771E-14
  5.1250000E+05  2.9124488E-14
  5.2500000E+05  2.6464255E-14
  5.3750000E+05  2.4102561E-14
  5.5000000E+05  2.2000043E-14
  5.7500000E+05  1.8443640E-14
  5.8750000E+05  1.6936817E-14
  6.0000000E+05  1.5581826E-14
  6.2500000E+05  1.3257627E-14
  6.5000000E+05  1.1354048E-14
  6.7500000E+05  9.7828037E-15
  7.0000000E+05  8.4764752E-15
  7.2500000E+05  7.3829116E-15
  7.5000000E+05  6.4615107E-15
  7.7500000E+05  5.6804873E-15
  8.0000000E+05  5.0147810E-15
  8.2500000E+05  4.4444781E-15
  8.5000000E+05  3.9535763E-15
  8.7500000E+05  3.5291231E-15
  9.0000000E+05  3.1605465E-15
  9.2500000E+05  2.8391777E-15
  9.5000000E+05  2.5578871E-15
  9.7500000E+05  2.3107787E-15
  1.0000000E+06  2.0929551E-15
  1.0250000E+06  1.9003280E-15
  1.0500000E+06  1.7294629E-15
  1.0750000E+06  1.5774614E-15
  
  
#   4   2  L1  EION =  9.322000000E+00 eV   291
#  S(0) = 1.999938E+00
  4.6610000E-02  0.0000000E+00
  4.6610000E+00  0.0000000E+00
  4.6610000E+00  2.9268012E-01
  9.3220000E+00  2.9268012E-01
  9.3220000E+00  1.2398153E-02
  9.3247211E+00  1.2398153E-02
  9.3597769E+00  1.2564617E-02
  9.3948327E+00  1.2728670E-02
  9.4298885E+00  1.2890313E-02
  9.4649442E+00  1.3049552E-02
  9.5000000E+00  1.3206388E-02
  1.0000000E+01  1.5187616E-02
  1.0500000E+01  1.6722472E-02
  1.1000000E+01  1.7869397E-02
  1.1500000E+01  1.8690602E-02
  1.2000000E+01  1.9244080E-02
  1.2500000E+01  1.9580667E-02
  1.3000000E+01  1.9743445E-02
  1.3500000E+01  1.9768210E-02
  1.4000000E+01  1.9684335E-02
  1.4500000E+01  1.9515734E-02
  1.5000000E+01  1.9281773E-02
  1.5500000E+01  1.8998071E-02
  1.6000000E+01  1.8677182E-02
  1.6500000E+01  1.8329187E-02
  1.7000000E+01  1.7962154E-02
  1.8000000E+01  1.7195375E-02
  1.9000000E+01  1.6414021E-02
  2.0000000E+01  1.5641221E-02
  2.1000000E+01  1.4890958E-02
  2.2000000E+01  1.4171270E-02
  2.3000000E+01  1.3486330E-02
  2.4000000E+01  1.2837828E-02
  2.5000000E+01  1.2225885E-02
  2.6000000E+01  1.1649637E-02
  2.7000000E+01  1.1107647E-02
  2.8000000E+01  1.0598149E-02
  2.9000000E+01  1.0119232E-02
  3.0000000E+01  9.6689413E-03
  3.1000000E+01  9.2453489E-03
  3.2000000E+01  8.8466090E-03
  3.4000000E+01  8.1167447E-03
  3.6000000E+01  7.4666252E-03
  3.8000000E+01  6.8853081E-03
  4.0000000E+01  6.3635058E-03
  4.2000000E+01  5.8933992E-03
  4.4000000E+01  5.4683877E-03
  4.6000000E+01  5.0829170E-03
  4.8000000E+01  4.7322790E-03
  5.0000000E+01  4.4124770E-03
  5.2500000E+01  4.0509363E-03
  5.5000000E+01  3.7266412E-03
  5.7500000E+01  3.4349025E-03
  6.0000000E+01  3.1717548E-03
  6.5000000E+01  2.7183134E-03
  6.7500000E+01  2.5226630E-03
  7.0000000E+01  2.3447558E-03
  7.2500000E+01  2.1827054E-03
  7.5000000E+01  2.0348718E-03
  8.0000000E+01  1.7762151E-03
  8.5000000E+01  1.5590561E-03
  9.0000000E+01  1.3757129E-03
  9.5000000E+01  1.2200671E-03
  1.0000000E+02  1.0872185E-03
  1.0500000E+02  9.7321927E-04
  1.1000000E+02  8.7488481E-04
  1.1500000E+02  7.8962659E-04
  1.2000000E+02  7.1534158E-04
  1.2500000E+02  6.5031102E-04
  1.3000000E+02  5.9312339E-04
  1.3500000E+02  5.4261854E-04
  1.4000000E+02  4.9783637E-04
  1.4500000E+02  4.5797840E-04
  1.5000000E+02  4.2237769E-04
  1.5500000E+02  3.9047617E-04
  1.6000000E+02  3.6180232E-04
  1.6500000E+02  3.3595510E-04
  1.7000000E+02  3.1259368E-04
  1.7500000E+02  2.9142664E-04
  1.8000000E+02  2.7220228E-04
  1.8500000E+02  2.5470251E-04
  1.9000000E+02  2.3873795E-04
  2.0000000E+02  2.1077489E-04
  2.1000000E+02  1.8722237E-04
  2.2000000E+02  1.6722978E-04
  2.3000000E+02  1.5013405E-04
  2.4000000E+02  1.3540988E-04
  2.5000000E+02  1.2263837E-04
  2.6000000E+02  1.1148872E-04
  2.7000000E+02  1.0169376E-04
  2.8000000E+02  9.3038676E-05
  2.9000000E+02  8.5350810E-05
  3.0000000E+02  7.8490416E-05
  3.1000000E+02  7.2342875E-05
  3.2000000E+02  6.6813254E-05
  3.3000000E+02  6.1823638E-05
  3.4000000E+02  5.7309176E-05
  3.5000000E+02  5.3214320E-05
  3.6000000E+02  4.9491355E-05
  3.8000000E+02  4.3004251E-05
  4.0000000E+02  3.7582006E-05
  4.2000000E+02  3.3019015E-05
  4.4000000E+02  2.9154624E-05
  4.6000000E+02  2.5862383E-05
  4.8000000E+02  2.3042123E-05
  5.0000000E+02  2.0613695E-05
  5.2500000E+02  1.8032482E-05
  5.5000000E+02  1.5864822E-05
  5.7500000E+02  1.4032921E-05
  6.0000000E+02  1.2474621E-05
  6.2500000E+02  1.1140726E-05
  6.5000000E+02  9.9916692E-06
  6.6250000E+02  9.4760682E-06
  6.7500000E+02  8.9951129E-06
  7.0000000E+02  8.1254509E-06
  7.2500000E+02  7.3623743E-06
  7.5000000E+02  6.6896399E-06
  7.7500000E+02  6.0939903E-06
  8.0000000E+02  5.5645851E-06
  8.2500000E+02  5.0927278E-06
  8.5000000E+02  4.6711075E-06
  8.7500000E+02  4.2934579E-06
  9.0000000E+02  3.9544124E-06
  9.2500000E+02  3.6493767E-06
  9.5000000E+02  3.3743710E-06
  9.7500000E+02  3.1259361E-06
  1.0000000E+03  2.9010650E-06
  1.0250000E+03  2.6971505E-06
  1.0500000E+03  2.5119115E-06
  1.1000000E+03  2.1896837E-06
  1.1500000E+03  1.9208729E-06
  1.2000000E+03  1.6946538E-06
  1.2500000E+03  1.5027108E-06
  1.3000000E+03  1.3385405E-06
  1.3500000E+03  1.1970301E-06
  1.4000000E+03  1.0742136E-06
  1.4500000E+03  9.6708613E-07
  1.5000000E+03  8.7330329E-07
  1.5500000E+03  7.9091918E-07
  1.6000000E+03  7.1832563E-07
  1.6500000E+03  6.5420037E-07
  1.7000000E+03  5.9741814E-07
  1.7500000E+03  5.4701483E-07
  1.8000000E+03  5.0214035E-07
  1.8500000E+03  4.6205061E-07
  1.9000000E+03  4.2611841E-07
  2.0000000E+03  3.6467487E-07
  2.0500000E+03  3.3829652E-07
  2.1000000E+03  3.1433522E-07
  2.1500000E+03  2.9250105E-07
  2.2000000E+03  2.7254870E-07
  2.3000000E+03  2.3754326E-07
  2.4000000E+03  2.0807958E-07
  2.5000000E+03  1.8317116E-07
  2.6000000E+03  1.6202284E-07
  2.7000000E+03  1.4399080E-07
  2.8000000E+03  1.2854681E-07
  2.9000000E+03  1.1522538E-07
  3.0000000E+03  1.0364264E-07
  3.1000000E+03  9.3500605E-08
  3.2000000E+03  8.4578206E-08
  3.3000000E+03  7.6710976E-08
  3.4000000E+03  6.9759125E-08
  3.5000000E+03  6.3602454E-08
  3.6000000E+03  5.8136646E-08
  3.7000000E+03  5.3271774E-08
  3.8000000E+03  4.8930938E-08
  3.9000000E+03  4.5048083E-08
  4.0000000E+03  4.1562937E-08
  4.1000000E+03  3.8421254E-08
  4.2000000E+03  3.5577867E-08
  4.3000000E+03  3.2995081E-08
  4.4000000E+03  3.0641782E-08
  4.6000000E+03  2.6537540E-08
  4.8000000E+03  2.3119840E-08
  5.0000000E+03  2.0266010E-08
  5.1250000E+03  1.8716655E-08
  5.2500000E+03  1.7317818E-08
  5.3750000E+03  1.6049643E-08
  5.5000000E+03  1.4895670E-08
  5.7500000E+03  1.2883955E-08
  6.0000000E+03  1.1208688E-08
  6.2500000E+03  9.8096737E-09
  6.5000000E+03  8.6322784E-09
  6.6250000E+03  8.1119787E-09
  6.7500000E+03  7.6309838E-09
  7.0000000E+03  6.7718315E-09
  7.2500000E+03  6.0313920E-09
  7.5000000E+03  5.3921116E-09
  7.7500000E+03  4.8390176E-09
  8.0000000E+03  4.3586216E-09
  8.1250000E+03  4.1417484E-09
  8.2500000E+03  3.9386413E-09
  8.5000000E+03  3.5692180E-09
  8.7500000E+03  3.2425002E-09
  9.0000000E+03  2.9526001E-09
  9.2500000E+03  2.6949303E-09
  9.5000000E+03  2.4655108E-09
  9.7500000E+03  2.2608758E-09
  1.0000000E+04  2.0779055E-09
  1.0250000E+04  1.9137787E-09
  1.0500000E+04  1.7660989E-09
  1.0750000E+04  1.6328318E-09
  1.1000000E+04  1.5122435E-09
  1.1250000E+04  1.4028609E-09
  1.1500000E+04  1.3034211E-09
  1.1750000E+04  1.2128284E-09
  1.2000000E+04  1.1301289E-09
  1.2500000E+04  9.8518986E-10
  1.3000000E+04  8.6318558E-10
  1.3500000E+04  7.5991723E-10
  1.4000000E+04  6.7204275E-10
  1.4500000E+04  5.9685524E-10
  1.5000000E+04  5.3217408E-10
  1.5500000E+04  4.7625001E-10
  1.6000000E+04  4.2766820E-10
  1.6500000E+04  3.8527617E-10
  1.7000000E+04  3.4813065E-10
  1.7500000E+04  3.1545497E-10
  1.8000000E+04  2.8660754E-10
  1.8500000E+04  2.6105425E-10
  1.9000000E+04  2.3834699E-10
  1.9500000E+04  2.1810796E-10
  2.0000000E+04  2.0001741E-10
  2.0500000E+04  1.8380356E-10
  2.1000000E+04  1.6923432E-10
  2.1500000E+04  1.5611074E-10
  2.2000000E+04  1.4426163E-10
  2.2500000E+04  1.3353917E-10
  2.3000000E+04  1.2381532E-10
  2.3500000E+04  1.1497888E-10
  2.4000000E+04  1.0693300E-10
  2.4500000E+04  9.9593057E-11
  2.5000000E+04  9.2884910E-11
  2.6000000E+04  8.1111221E-11
  2.7000000E+04  7.1178123E-11
  2.8000000E+04  6.2746300E-11
  2.9000000E+04  5.5547864E-11
  3.0000000E+04  4.9369612E-11
  3.1000000E+04  4.4040588E-11
  3.2000000E+04  3.9423007E-11
  3.3000000E+04  3.5404983E-11
  3.4000000E+04  3.1894738E-11
  3.5000000E+04  2.8816537E-11
  3.6000000E+04  2.6107471E-11
  3.7000000E+04  2.3715091E-11
  3.8000000E+04  2.1595504E-11
  3.9000000E+04  1.9711788E-11
  4.0000000E+04  1.8032475E-11
  4.1000000E+04  1.6530750E-11
  4.2000000E+04  1.5183915E-11
  4.3000000E+04  1.3972677E-11
  4.4000000E+04  1.2880634E-11
  4.5000000E+04  1.1894090E-11
  4.6000000E+04  1.1001258E-11
  4.7000000E+04  1.0191825E-11
  4.8000000E+04  9.4567459E-12
  5.0000000E+04  8.1785865E-12
  5.1250000E+04  7.4903047E-12
  5.2500000E+04  6.8738066E-12
  5.3750000E+04  6.3199874E-12
  5.5000000E+04  5.8211145E-12
  5.6250000E+04  5.3707168E-12
  5.7500000E+04  4.9633078E-12
  5.8750000E+04  4.5941052E-12
  6.0000000E+04  4.2589273E-12
  6.2500000E+04  3.6764112E-12
  6.5000000E+04  3.1911826E-12
  6.6250000E+04  2.9788940E-12
  6.7500000E+04  2.7841212E-12
  7.0000000E+04  2.4404032E-12
  7.2500000E+04  2.1484494E-12
  7.5000000E+04  1.8991134E-12
  7.7500000E+04  1.6850930E-12
  8.0000000E+04  1.5005181E-12
  8.2500000E+04  1.3406382E-12
  8.5000000E+04  1.2015770E-12
  8.7500000E+04  1.0801524E-12
  9.0000000E+04  9.7373778E-13
  9.2500000E+04  8.8015322E-13
  9.5000000E+04  7.9758058E-13
  9.7500000E+04  7.2449606E-13
  1.0000000E+05  6.5961305E-13
  1.0250000E+05  6.0184043E-13
  1.0500000E+05  5.5025429E-13
  1.0750000E+05  5.0406932E-13
  1.1000000E+05  4.6261629E-13
  1.1250000E+05  4.2533182E-13
  1.1500000E+05  3.9173413E-13
  1.1750000E+05  3.6140347E-13
  1.2000000E+05  3.3397332E-13


==> anc/colstop/sbethe/sdbase/oos05.tab <==
# Atomic number =  5   (B )
#
#      W/eV         OOS*eV
  
  
#   5   1  K1  EION =  1.920000000E+02 eV   293
#  S(0) = 1.959815E+00
  1.7458387E+00  0.0000000E+00
  1.7458387E+02  0.0000000E+00
  1.7458387E+02  1.3608462E-02
  1.9200000E+02  1.3608462E-02
  1.9200272E+02  1.3608462E-02
  1.9240259E+02  1.3434731E-02
  1.9280245E+02  1.3270396E-02
  1.9320231E+02  1.3114849E-02
  1.9360218E+02  1.2967520E-02
  1.9440190E+02  1.2695418E-02
  1.9520163E+02  1.2450211E-02
  1.9680109E+02  1.2027346E-02
  1.9840054E+02  1.1676697E-02
  2.0000000E+02  1.1381517E-02
  2.0250000E+02  1.1002296E-02
  2.0500000E+02  1.0694293E-02
  2.0750000E+02  1.0434596E-02
  2.1000000E+02  1.0207537E-02
  2.1250000E+02  1.0002194E-02
  2.1500000E+02  9.8108865E-03
  2.1750000E+02  9.6282221E-03
  2.2000000E+02  9.4504669E-03
  2.2500000E+02  9.1005928E-03
  2.3000000E+02  8.7508815E-03
  2.3500000E+02  8.3993421E-03
  2.4000000E+02  8.0482028E-03
  2.5000000E+02  7.3628019E-03
  2.6000000E+02  6.7233095E-03
  2.7000000E+02  6.1455026E-03
  2.8000000E+02  5.6321290E-03
  2.9000000E+02  5.1781112E-03
  3.0000000E+02  4.7752888E-03
  3.1000000E+02  4.4153044E-03
  3.2000000E+02  4.0909418E-03
  3.3000000E+02  3.7965848E-03
  3.4000000E+02  3.5280635E-03
  3.5000000E+02  3.2823546E-03
  3.6000000E+02  3.0572280E-03
  3.8000000E+02  2.6619041E-03
  4.0000000E+02  2.3303292E-03
  4.2000000E+02  2.0519925E-03
  4.4000000E+02  1.8171685E-03
  4.6000000E+02  1.6174507E-03
  4.8000000E+02  1.4460186E-03
  5.0000000E+02  1.2976799E-03
  5.2500000E+02  1.1388701E-03
  5.5000000E+02  1.0044876E-03
  5.7500000E+02  8.9026951E-04
  6.0000000E+02  7.9278725E-04
  6.2500000E+02  7.0913757E-04
  6.5000000E+02  6.3693391E-04
  6.6250000E+02  6.0448742E-04
  6.7500000E+02  5.7419188E-04
  7.0000000E+02  5.1934192E-04
  7.2500000E+02  4.7115977E-04
  7.5000000E+02  4.2865624E-04
  8.0000000E+02  3.5766863E-04
  8.2500000E+02  3.2797717E-04
  8.5000000E+02  3.0147664E-04
  8.7500000E+02  2.7774849E-04
  9.0000000E+02  2.5643672E-04
  9.2500000E+02  2.3723239E-04
  9.5000000E+02  2.1987282E-04
  9.7500000E+02  2.0413590E-04
  1.0000000E+03  1.8983869E-04
  1.0500000E+03  1.6496247E-04
  1.1000000E+03  1.4421231E-04
  1.1500000E+03  1.2677712E-04
  1.2000000E+03  1.1202359E-04
  1.2500000E+03  9.9449057E-05
  1.3000000E+03  8.8659218E-05
  1.3500000E+03  7.9351217E-05
  1.4000000E+03  7.1287449E-05
  1.4500000E+03  6.4272242E-05
  1.5000000E+03  5.8139954E-05
  1.5500000E+03  5.2754023E-05
  1.6000000E+03  4.8003271E-05
  1.6500000E+03  4.3797790E-05
  1.7000000E+03  4.0062915E-05
  1.7500000E+03  3.6735692E-05
  1.8000000E+03  3.3762421E-05
  1.8500000E+03  3.1097298E-05
  1.9000000E+03  2.8701465E-05
  2.0000000E+03  2.4590222E-05
  2.1000000E+03  2.1217493E-05
  2.2000000E+03  1.8425965E-05
  2.3000000E+03  1.6096248E-05
  2.4000000E+03  1.4137032E-05
  2.5000000E+03  1.2478055E-05
  2.6000000E+03  1.1064591E-05
  2.7000000E+03  9.8533370E-06
  2.8000000E+03  8.8095836E-06
  2.9000000E+03  7.9054534E-06
  3.0000000E+03  7.1184815E-06
  3.1000000E+03  6.4305026E-06
  3.2000000E+03  5.8266374E-06
  3.3000000E+03  5.2945854E-06
  3.4000000E+03  4.8240985E-06
  3.5000000E+03  4.4066039E-06
  3.6000000E+03  4.0349157E-06
  3.7000000E+03  3.7029814E-06
  3.8000000E+03  3.4056820E-06
  3.9000000E+03  3.1386662E-06
  4.0000000E+03  2.8982183E-06
  4.2000000E+03  2.4847329E-06
  4.4000000E+03  2.1446812E-06
  4.6000000E+03  1.8626496E-06
  4.8000000E+03  1.6269194E-06
  5.0000000E+03  1.4284784E-06
  5.2500000E+03  1.2223476E-06
  5.5000000E+03  1.0531859E-06
  5.7500000E+03  9.1316134E-07
  5.8750000E+03  8.5216150E-07
  6.0000000E+03  7.9633748E-07
  6.2500000E+03  6.9816125E-07
  6.5000000E+03  6.1510304E-07
  6.7500000E+03  5.4439891E-07
  7.0000000E+03  4.8386497E-07
  7.2500000E+03  4.3176103E-07
  7.5000000E+03  3.8668939E-07
  7.7500000E+03  3.4751915E-07
  8.0000000E+03  3.1332896E-07
  8.2500000E+03  2.8336327E-07
  8.5000000E+03  2.5699879E-07
  8.7500000E+03  2.3371840E-07
  9.0000000E+03  2.1309080E-07
  9.2500000E+03  1.9475440E-07
  9.5000000E+03  1.7840463E-07
  9.7500000E+03  1.6378377E-07
  1.0000000E+04  1.5067282E-07
  1.0250000E+04  1.3888489E-07
  1.0500000E+04  1.2825990E-07
  1.1000000E+04  1.0996711E-07
  1.1500000E+04  9.4903088E-08
  1.2000000E+04  8.2396195E-08
  1.2500000E+04  7.1934210E-08
  1.3000000E+04  6.3122093E-08
  1.3500000E+04  5.5652049E-08
  1.4000000E+04  4.9282038E-08
  1.4500000E+04  4.3820049E-08
  1.5000000E+04  3.9112515E-08
  1.5500000E+04  3.5035699E-08
  1.6000000E+04  3.1489187E-08
  1.6500000E+04  2.8390950E-08
  1.7000000E+04  2.5673565E-08
  1.7500000E+04  2.3281292E-08
  1.8000000E+04  2.1167789E-08
  1.8500000E+04  1.9294334E-08
  1.9000000E+04  1.7628409E-08
  1.9500000E+04  1.6142585E-08
  2.0000000E+04  1.4813617E-08
  2.0500000E+04  1.3621730E-08
  2.1000000E+04  1.2550027E-08
  2.2000000E+04  1.0711259E-08
  2.3000000E+04  9.2038169E-09
  2.4000000E+04  7.9575929E-09
  2.5000000E+04  6.9193640E-09
  2.6000000E+04  6.0482633E-09
  2.7000000E+04  5.3125845E-09
  2.8000000E+04  4.6874927E-09
  2.9000000E+04  4.1533607E-09
  3.0000000E+04  3.6945481E-09
  3.1000000E+04  3.2984952E-09
  3.2000000E+04  2.9550425E-09
  3.3000000E+04  2.6559159E-09
  3.4000000E+04  2.3943359E-09
  3.5000000E+04  2.1647144E-09
  3.6000000E+04  1.9624194E-09
  3.7000000E+04  1.7835915E-09
  3.8000000E+04  1.6249983E-09
  3.9000000E+04  1.4839203E-09
  4.0000000E+04  1.3580588E-09
  4.1000000E+04  1.2454624E-09
  4.2000000E+04  1.1444684E-09
  4.3000000E+04  1.0536545E-09
  4.4000000E+04  9.7179956E-10
  4.6000000E+04  8.3090089E-10
  4.8000000E+04  7.1494015E-10
  5.0000000E+04  6.1875265E-10
  5.1250000E+04  5.6688142E-10
  5.2500000E+04  5.2039683E-10
  5.3750000E+04  4.7863471E-10
  5.5000000E+04  4.4102529E-10
  5.7500000E+04  3.7636913E-10
  5.8750000E+04  3.4853147E-10
  6.0000000E+04  3.2324591E-10
  6.2500000E+04  2.7925328E-10
  6.5000000E+04  2.4255673E-10
  6.7500000E+04  2.1174044E-10
  7.0000000E+04  1.8570101E-10
  7.2500000E+04  1.6357069E-10
  7.5000000E+04  1.4466127E-10
  7.7500000E+04  1.2842267E-10
  8.0000000E+04  1.1441196E-10
  8.2500000E+04  1.0227007E-10
  8.5000000E+04  9.1704012E-11
  8.7500000E+04  8.2473307E-11
  9.0000000E+04  7.4379435E-11
  9.2500000E+04  6.7257642E-11
  9.5000000E+04  6.0970498E-11
  9.7500000E+04  5.5402821E-11
  1.0000000E+05  5.0457644E-11
  1.0250000E+05  4.6052984E-11
  1.0500000E+05  4.2119235E-11
  1.0750000E+05  3.8597063E-11
  1.1000000E+05  3.5435706E-11
  1.1250000E+05  3.2591579E-11
  1.1500000E+05  3.0027134E-11
  1.2000000E+05  2.5611829E-11
  1.2500000E+05  2.1978305E-11
  1.3000000E+05  1.8965978E-11
  1.3500000E+05  1.6451562E-11
  1.4000000E+05  1.4339434E-11
  1.4500000E+05  1.2554745E-11
  1.5000000E+05  1.1038413E-11
  1.5500000E+05  9.7434446E-12
  1.6000000E+05  8.6321922E-12
  1.6500000E+05  7.6742890E-12
  1.7000000E+05  6.8450660E-12
  1.7500000E+05  6.1243608E-12
  1.8000000E+05  5.4956002E-12
  1.8500000E+05  4.9450882E-12
  1.9000000E+05  4.4614496E-12
  1.9500000E+05  4.0351913E-12
  2.0000000E+05  3.6583590E-12
  2.0500000E+05  3.3242585E-12
  2.1000000E+05  3.0272273E-12
  2.1500000E+05  2.7624571E-12
  2.2000000E+05  2.5258494E-12
  2.2500000E+05  2.3138963E-12
  2.3000000E+05  2.1235872E-12
  2.4000000E+05  1.7978912E-12
  2.5000000E+05  1.5319698E-12
  2.6000000E+05  1.3131848E-12
  2.7000000E+05  1.1319061E-12
  2.8000000E+05  9.8071275E-13
  2.9000000E+05  8.5383115E-13
  3.0000000E+05  7.4673432E-13
  3.1000000E+05  6.5584623E-13
  3.2000000E+05  5.7832211E-13
  3.3000000E+05  5.1188243E-13
  3.4000000E+05  4.5468694E-13
  3.5000000E+05  4.0524078E-13
  3.6000000E+05  3.6232289E-13
  3.7000000E+05  3.2493013E-13
  3.8000000E+05  2.9223392E-13
  3.9000000E+05  2.6354649E-13
  4.0000000E+05  2.3829392E-13
  4.1000000E+05  2.1599533E-13
  4.2000000E+05  1.9624637E-13
  4.3000000E+05  1.7870571E-13
  4.4000000E+05  1.6308406E-13
  4.5000000E+05  1.4913555E-13
  4.6000000E+05  1.3665025E-13
  4.7000000E+05  1.2544821E-13
  4.8000000E+05  1.1537471E-13
  5.0000000E+05  9.8097332E-14
  5.1250000E+05  8.8933916E-14
  5.2500000E+05  8.0821246E-14
  5.3750000E+05  7.3617920E-14
  5.5000000E+05  6.7204227E-14
  5.7500000E+05  5.6353485E-14
  5.8750000E+05  5.1755261E-14
  6.0000000E+05  4.7619894E-14
  6.2500000E+05  4.0525369E-14
  6.5000000E+05  3.4713128E-14
  6.7500000E+05  2.9913848E-14
  7.0000000E+05  2.5922084E-14
  7.2500000E+05  2.2579494E-14
  7.5000000E+05  1.9762882E-14
  7.7500000E+05  1.7375553E-14
  8.0000000E+05  1.5340922E-14
  8.2500000E+05  1.3597847E-14
  8.5000000E+05  1.2097259E-14
  8.7500000E+05  1.0799511E-14
  9.0000000E+05  9.6723538E-15
  9.2500000E+05  8.6893961E-15
  9.5000000E+05  7.8289142E-15
  9.7500000E+05  7.0729287E-15
  1.0000000E+06  6.4064687E-15
  1.0250000E+06  5.8170061E-15
  1.0500000E+06  5.2940254E-15
  1.0750000E+06  4.8286618E-15
  1.1000000E+06  4.4134104E-15
  1.1250000E+06  4.0419007E-15
  1.1500000E+06  3.7086981E-15
  1.2000000E+06  3.1392260E-15
  1.2500000E+06  2.6749178E-15
  1.3000000E+06  2.2931580E-15
  1.3500000E+06  1.9768052E-15
  1.4000000E+06  1.7127879E-15
  1.4500000E+06  1.4911502E-15
  1.5000000E+06  1.3041245E-15
  
  
#   5   2  L1  EION =  1.138600000E+01 eV   295
#  S(0) = 1.809896E+00
  5.6930000E-02  0.0000000E+00
  5.6930000E+00  0.0000000E+00
  5.6930000E+00  1.7051421E-01
  1.1386000E+01  1.7051421E-01
  1.1386000E+01  1.0632898E-02
  1.1388721E+01  1.0632898E-02
  1.1469285E+01  1.0815184E-02
  1.1549849E+01  1.0993230E-02
  1.1630413E+01  1.1167068E-02
  1.1710977E+01  1.1336736E-02
  1.1872105E+01  1.1663726E-02
  1.2033233E+01  1.1974562E-02
  1.2355488E+01  1.2549398E-02
  1.2677744E+01  1.3064754E-02
  1.3000000E+01  1.3524382E-02
  1.3500000E+01  1.4136207E-02
  1.4000000E+01  1.4637223E-02
  1.4500000E+01  1.5040772E-02
  1.5000000E+01  1.5359126E-02
  1.6000000E+01  1.5783323E-02
  1.7000000E+01  1.5984289E-02
  1.8000000E+01  1.6019630E-02
  1.9000000E+01  1.5933190E-02
  2.0000000E+01  1.5758081E-02
  2.1000000E+01  1.5519220E-02
  2.2000000E+01  1.5235318E-02
  2.3000000E+01  1.4920422E-02
  2.4000000E+01  1.4585067E-02
  2.5000000E+01  1.4237144E-02
  2.6000000E+01  1.3882556E-02
  2.7000000E+01  1.3525703E-02
  2.8000000E+01  1.3169846E-02
  2.9000000E+01  1.2817387E-02
  3.0000000E+01  1.2470074E-02
  3.1000000E+01  1.2129159E-02
  3.2000000E+01  1.1795521E-02
  3.4000000E+01  1.1152216E-02
  3.6000000E+01  1.0542598E-02
  3.8000000E+01  9.9670786E-03
  4.0000000E+01  9.4249377E-03
  4.2000000E+01  8.9148634E-03
  4.4000000E+01  8.4352753E-03
  4.6000000E+01  7.9844800E-03
  4.8000000E+01  7.5607929E-03
  5.0000000E+01  7.1625782E-03
  5.2500000E+01  6.6982623E-03
  5.5000000E+01  6.2684759E-03
  5.7500000E+01  5.8705782E-03
  6.0000000E+01  5.5021536E-03
  6.5000000E+01  4.8448951E-03
  6.7500000E+01  4.5520701E-03
  7.0000000E+01  4.2806996E-03
  7.2500000E+01  4.0291342E-03
  7.5000000E+01  3.7958292E-03
  8.0000000E+01  3.3784528E-03
  8.5000000E+01  3.0184011E-03
  9.0000000E+01  2.7069912E-03
  9.5000000E+01  2.4368176E-03
  1.0000000E+02  2.2016186E-03
  1.0500000E+02  1.9961036E-03
  1.1000000E+02  1.8158302E-03
  1.1500000E+02  1.6570702E-03
  1.2000000E+02  1.5166947E-03
  1.2500000E+02  1.3920936E-03
  1.3000000E+02  1.2810683E-03
  1.3500000E+02  1.1817795E-03
  1.4000000E+02  1.0926822E-03
  1.4500000E+02  1.0124708E-03
  1.5000000E+02  9.4004017E-04
  1.5500000E+02  8.7445448E-04
  1.6000000E+02  8.1491699E-04
  1.6500000E+02  7.6074045E-04
  1.7000000E+02  7.1133293E-04
  1.8000000E+02  6.2485930E-04
  1.9000000E+02  5.5214179E-04
  2.0000000E+02  4.9059409E-04
  2.1000000E+02  4.3818749E-04
  2.2000000E+02  3.9330161E-04
  2.3000000E+02  3.5463831E-04
  2.4000000E+02  3.2114593E-04
  2.5000000E+02  2.9196256E-04
  2.6000000E+02  2.6639391E-04
  2.7000000E+02  2.4386795E-04
  2.8000000E+02  2.2391513E-04
  2.9000000E+02  2.0615439E-04
  3.0000000E+02  1.9027242E-04
  3.1000000E+02  1.7601028E-04
  3.2000000E+02  1.6315326E-04
  3.3000000E+02  1.5152397E-04
  3.4000000E+02  1.4097535E-04
  3.5000000E+02  1.3138181E-04
  3.6000000E+02  1.2263548E-04
  3.8000000E+02  1.0733171E-04
  4.0000000E+02  9.4468536E-05
  4.2000000E+02  8.3583999E-05
  4.4000000E+02  7.4315248E-05
  4.6000000E+02  6.6375056E-05
  4.8000000E+02  5.9532545E-05
  5.0000000E+02  5.3602831E-05
  5.2500000E+02  4.7252117E-05
  5.5000000E+02  4.1871966E-05
  5.7500000E+02  3.7285230E-05
  6.0000000E+02  3.3353041E-05
  6.2500000E+02  2.9964595E-05
  6.5000000E+02  2.7029291E-05
  6.6250000E+02  2.5707401E-05
  6.7500000E+02  2.4471731E-05
  7.0000000E+02  2.2231145E-05
  7.2500000E+02  2.0257982E-05
  7.5000000E+02  1.8511139E-05
  7.7500000E+02  1.6957166E-05
  8.0000000E+02  1.5568857E-05
  8.2500000E+02  1.4324511E-05
  8.5000000E+02  1.3206063E-05
  8.7500000E+02  1.2198102E-05
  9.0000000E+02  1.1287501E-05
  9.2500000E+02  1.0463133E-05
  9.5000000E+02  9.7153457E-06
  1.0000000E+03  8.4168727E-06
  1.0500000E+03  7.3365170E-06
  1.1000000E+03  6.4314135E-06
  1.1500000E+03  5.6682651E-06
  1.2000000E+03  5.0210885E-06
  1.2500000E+03  4.4692359E-06
  1.3000000E+03  3.9956541E-06
  1.3500000E+03  3.5863434E-06
  1.4000000E+03  3.2303025E-06
  1.4500000E+03  2.9189138E-06
  1.5000000E+03  2.6453236E-06
  1.5500000E+03  2.4039274E-06
  1.6000000E+03  2.1901612E-06
  1.6500000E+03  2.0003395E-06
  1.7000000E+03  1.8313438E-06
  1.7500000E+03  1.6805094E-06
  1.8000000E+03  1.5455664E-06
  1.8500000E+03  1.4245751E-06
  1.9000000E+03  1.3158587E-06
  1.9500000E+03  1.2179641E-06
  2.0000000E+03  1.1295981E-06
  2.0500000E+03  1.0495888E-06
  2.1000000E+03  9.7693213E-07
  2.1500000E+03  9.1077047E-07
  2.2000000E+03  8.5036783E-07
  2.2500000E+03  7.9509281E-07
  2.3000000E+03  7.4440043E-07
  2.4000000E+03  6.5492316E-07
  2.5000000E+03  5.7880869E-07
  2.6000000E+03  5.1373638E-07
  2.7000000E+03  4.5790141E-07
  2.8000000E+03  4.0981253E-07
  2.9000000E+03  3.6819959E-07
  3.0000000E+03  3.3200750E-07
  3.1000000E+03  3.0038057E-07
  3.2000000E+03  2.7260558E-07
  3.3000000E+03  2.4808277E-07
  3.4000000E+03  2.2632500E-07
  3.5000000E+03  2.0693672E-07
  3.6000000E+03  1.8961651E-07
  3.7000000E+03  1.7412179E-07
  3.8000000E+03  1.6023944E-07
  3.9000000E+03  1.4778185E-07
  4.0000000E+03  1.3657570E-07
  4.1000000E+03  1.2646280E-07
  4.2000000E+03  1.1730863E-07
  4.3000000E+03  1.0899868E-07
  4.4000000E+03  1.0143517E-07
  4.6000000E+03  8.8228700E-08
  4.8000000E+03  7.7152987E-08
  5.0000000E+03  6.7798764E-08
  5.1250000E+03  6.2687035E-08
  5.2500000E+03  5.8065638E-08
  5.3750000E+03  5.3880839E-08
  5.5000000E+03  5.0085217E-08
  5.7500000E+03  4.3488306E-08
  5.8750000E+03  4.0611537E-08
  6.0000000E+03  3.7974368E-08
  6.2500000E+03  3.3319990E-08
  6.5000000E+03  2.9368833E-08
  6.7500000E+03  2.6004343E-08
  7.0000000E+03  2.3129636E-08
  7.2500000E+03  2.0658817E-08
  7.5000000E+03  1.8519727E-08
  7.7500000E+03  1.6655769E-08
  8.0000000E+03  1.5023735E-08
  8.2500000E+03  1.3590996E-08
  8.5000000E+03  1.2330117E-08
  8.7500000E+03  1.1217678E-08
  9.0000000E+03  1.0232901E-08
  9.2500000E+03  9.3576859E-09
  9.5000000E+03  8.5769611E-09
  9.7500000E+03  7.8781277E-09
  1.0000000E+04  7.2507131E-09
  1.0250000E+04  6.6859948E-09
  1.0500000E+04  6.1764959E-09
  1.0750000E+04  5.7157692E-09
  1.1000000E+04  5.2982412E-09
  1.1250000E+04  4.9191159E-09
  1.1500000E+04  4.5742338E-09
  1.2000000E+04  3.9730546E-09
  1.2500000E+04  3.4704476E-09
  1.3000000E+04  3.0472004E-09
  1.3500000E+04  2.6882179E-09
  1.4000000E+04  2.3817566E-09
  1.4500000E+04  2.1186757E-09
  1.5000000E+04  1.8917188E-09
  1.5500000E+04  1.6950198E-09
  1.6000000E+04  1.5238069E-09
  1.6500000E+04  1.3741746E-09
  1.7000000E+04  1.2429029E-09
  1.7500000E+04  1.1273215E-09
  1.8000000E+04  1.0251985E-09
  1.8500000E+04  9.3466293E-10
  1.9000000E+04  8.5414452E-10
  1.9500000E+04  7.8231890E-10
  2.0000000E+04  7.1806401E-10
  2.0500000E+04  6.6042518E-10
  2.1000000E+04  6.0858719E-10
  2.1500000E+04  5.6185116E-10
  2.2000000E+04  5.1961589E-10
  2.2500000E+04  4.8136255E-10
  2.3000000E+04  4.4664181E-10
  2.3500000E+04  4.1506307E-10
  2.4000000E+04  3.8628585E-10
  2.4500000E+04  3.6001242E-10
  2.5000000E+04  3.3598186E-10
  2.6000000E+04  2.9375924E-10
  2.7000000E+04  2.5808844E-10
  2.8000000E+04  2.2777049E-10
  2.9000000E+04  2.0185716E-10
  3.0000000E+04  1.7959239E-10
  3.1000000E+04  1.6036876E-10
  3.2000000E+04  1.4369491E-10
  3.3000000E+04  1.2917064E-10
  3.4000000E+04  1.1646782E-10
  3.5000000E+04  1.0531575E-10
  3.6000000E+04  9.5489631E-11
  3.7000000E+04  8.6801994E-11
  3.8000000E+04  7.9095942E-11
  3.9000000E+04  7.2239512E-11
  4.0000000E+04  6.6121190E-11
  4.1000000E+04  6.0646341E-11
  4.2000000E+04  5.5734348E-11
  4.3000000E+04  5.1316268E-11
  4.4000000E+04  4.7332969E-11
  4.5000000E+04  4.3733756E-11
  4.6000000E+04  4.0474813E-11
  4.7000000E+04  3.7518059E-11
  4.8000000E+04  3.4830306E-11
  5.0000000E+04  3.0149162E-11
  5.1250000E+04  2.7624858E-11
  5.2500000E+04  2.5362443E-11
  5.3750000E+04  2.3329447E-11
  5.5000000E+04  2.1498081E-11
  5.7500000E+04  1.8348559E-11
  5.8750000E+04  1.6992254E-11
  6.0000000E+04  1.5760240E-11
  6.2500000E+04  1.3616811E-11
  6.5000000E+04  1.1828888E-11
  6.7500000E+04  1.0327294E-11
  7.0000000E+04  9.0582061E-12
  7.2500000E+04  7.9794277E-12
  7.5000000E+04  7.0575333E-12
  7.7500000E+04  6.2657819E-12
  8.0000000E+04  5.5826133E-12
  8.2500000E+04  4.9905252E-12
  8.5000000E+04  4.4752379E-12
  8.7500000E+04  4.0250319E-12
  9.0000000E+04  3.6302364E-12
  9.2500000E+04  3.2828268E-12
  9.5000000E+04  2.9761085E-12
  9.7500000E+04  2.7044698E-12
  1.0000000E+05  2.4631867E-12
  1.0250000E+05  2.2482658E-12
  1.0500000E+05  2.0563152E-12
  1.0750000E+05  1.8844430E-12
  1.1000000E+05  1.7301745E-12
  1.1250000E+05  1.5913820E-12
  1.1500000E+05  1.4662320E-12
  1.1750000E+05  1.3531406E-12
  1.2000000E+05  1.2507352E-12
  1.2250000E+05  1.1578231E-12
  1.2500000E+05  1.0733658E-12
  1.3000000E+05  9.2630068E-13
  1.3500000E+05  8.0353568E-13
  1.4000000E+05  7.0040997E-13
  1.4500000E+05  6.1327125E-13
  1.5000000E+05  5.3923530E-13
  1.5500000E+05  4.7600759E-13
  1.6000000E+05  4.2174607E-13
  1.6500000E+05  3.7496205E-13
  1.7000000E+05  3.3444872E-13
  1.7500000E+05  2.9922284E-13
  1.8000000E+05  2.6848913E-13
  1.8500000E+05  2.4159318E-13
  1.9000000E+05  2.1798630E-13
  
  
#   5   3  L2  EION =  1.138600000E+01 eV   305
#  S(0) = 1.227267E+00
  8.4197323E-02  0.0000000E+00
  8.4197323E+00  0.0000000E+00
  8.4197323E+00  1.0675097E-01
  1.1386000E+01  1.0675097E-01
  1.1388721E+01  1.0675097E-01
  1.1410977E+01  1.0637869E-01
  1.1433233E+01  1.0600710E-01
  1.1455488E+01  1.0563623E-01
  1.1477744E+01  1.0526610E-01
  1.1500000E+01  1.0489675E-01
  1.2000000E+01  9.6848885E-02
  1.2500000E+01  8.9380085E-02
  1.3000000E+01  8.2547791E-02
  1.3500000E+01  7.6342643E-02
  1.4000000E+01  7.0724994E-02
  1.4500000E+01  6.5643488E-02
  1.5000000E+01  6.1044355E-02
  1.6000000E+01  5.3090621E-02
  1.7000000E+01  4.6503061E-02
  1.8000000E+01  4.0995345E-02
  1.9000000E+01  3.6346591E-02
  2.0000000E+01  3.2387497E-02
  2.1000000E+01  2.8987899E-02
  2.2000000E+01  2.6046990E-02
  2.3000000E+01  2.3485968E-02
  2.4000000E+01  2.1242598E-02
  2.5000000E+01  1.9267224E-02
  2.6000000E+01  1.7519806E-02
  2.7000000E+01  1.5967719E-02
  2.8000000E+01  1.4584140E-02
  2.9000000E+01  1.3346793E-02
  3.0000000E+01  1.2237036E-02
  3.1000000E+01  1.1239128E-02
  3.2000000E+01  1.0339681E-02
  3.4000000E+01  8.7919549E-03
  3.5000000E+01  8.1252655E-03
  3.6000000E+01  7.5197361E-03
  3.8000000E+01  6.4669592E-03
  4.0000000E+01  5.5905220E-03
  4.2000000E+01  4.8568416E-03
  4.4000000E+01  4.2394423E-03
  4.6000000E+01  3.7173231E-03
  4.8000000E+01  3.2736593E-03
  5.0000000E+01  2.8949284E-03
  5.2500000E+01  2.4963416E-03
  5.5000000E+01  2.1652493E-03
  5.7500000E+01  1.8884335E-03
  5.8750000E+01  1.7670543E-03
  6.0000000E+01  1.6555511E-03
  6.2500000E+01  1.4584586E-03
  6.5000000E+01  1.2906972E-03
  6.7500000E+01  1.1471242E-03
  7.0000000E+01  1.0236093E-03
  7.2500000E+01  9.1682285E-04
  7.5000000E+01  8.2406616E-04
  7.7500000E+01  7.4313338E-04
  8.0000000E+01  6.7221838E-04
  8.2500000E+01  6.0983314E-04
  8.5000000E+01  5.5474244E-04
  8.7500000E+01  5.0591881E-04
  9.0000000E+01  4.6250342E-04
  9.2500000E+01  4.2377400E-04
  9.5000000E+01  3.8912061E-04
  9.7500000E+01  3.5802606E-04
  1.0000000E+02  3.3005009E-04
  1.0250000E+02  3.0481683E-04
  1.0500000E+02  2.8200333E-04
  1.1000000E+02  2.4255847E-04
  1.1500000E+02  2.0990660E-04
  1.2000000E+02  1.8267744E-04
  1.2500000E+02  1.5981661E-04
  1.3000000E+02  1.4050742E-04
  1.3500000E+02  1.2410615E-04
  1.4000000E+02  1.1010210E-04
  1.4500000E+02  9.8087146E-05
  1.5000000E+02  8.7731220E-05
  1.5500000E+02  7.8765821E-05
  1.6000000E+02  7.0971407E-05
  1.6500000E+02  6.4167658E-05
  1.7000000E+02  5.8205358E-05
  1.7500000E+02  5.2959958E-05
  1.8000000E+02  4.8327977E-05
  1.8500000E+02  4.4223151E-05
  1.9000000E+02  4.0572655E-05
  1.9500000E+02  3.7314702E-05
  2.0000000E+02  3.4397360E-05
  2.0500000E+02  3.1776801E-05
  2.1000000E+02  2.9415657E-05
  2.1500000E+02  2.7281755E-05
  2.2000000E+02  2.5347657E-05
  2.2500000E+02  2.3589910E-05
  2.3000000E+02  2.1988370E-05
  2.4000000E+02  1.9186530E-05
  2.5000000E+02  1.6828542E-05
  2.6000000E+02  1.4828218E-05
  2.7000000E+02  1.3119602E-05
  2.8000000E+02  1.1651339E-05
  2.9000000E+02  1.0382743E-05
  3.0000000E+02  9.2815154E-06
  3.1000000E+02  8.3215987E-06
  3.2000000E+02  7.4816170E-06
  3.3000000E+02  6.7439750E-06
  3.4000000E+02  6.0941137E-06
  3.5000000E+02  5.5198396E-06
  3.6000000E+02  5.0108908E-06
  3.7000000E+02  4.5586219E-06
  3.8000000E+02  4.1557046E-06
  3.9000000E+02  3.7958824E-06
  4.0000000E+02  3.4737972E-06
  4.1000000E+02  3.1848779E-06
  4.2000000E+02  2.9252103E-06
  4.3000000E+02  2.6913939E-06
  4.4000000E+02  2.4804674E-06
  4.6000000E+02  2.1172991E-06
  4.8000000E+02  1.8188050E-06
  5.0000000E+02  1.5719449E-06
  5.1250000E+02  1.4392405E-06
  5.2500000E+02  1.3206051E-06
  5.3750000E+02  1.2142746E-06
  5.5000000E+02  1.1187375E-06
  5.7500000E+02  9.5498587E-07
  5.8750000E+02  8.8461218E-07
  6.0000000E+02  8.2071035E-07
  6.2500000E+02  7.0946628E-07
  6.5000000E+02  6.1645038E-07
  6.7500000E+02  5.3801562E-07
  7.0000000E+02  4.7138041E-07
  7.2500000E+02  4.1441771E-07
  7.5000000E+02  3.6549319E-07
  7.7500000E+02  3.2329421E-07
  8.0000000E+02  2.8675748E-07
  8.2500000E+02  2.5503290E-07
  8.5000000E+02  2.2741653E-07
  8.7500000E+02  2.0331522E-07
  9.0000000E+02  1.8223255E-07
  9.2500000E+02  1.6375726E-07
  9.5000000E+02  1.4753741E-07
  9.7500000E+02  1.3327025E-07
  1.0000000E+03  1.2069495E-07
  1.0250000E+03  1.0958469E-07
  1.0500000E+03  9.9744934E-08
  1.1000000E+03  8.3236428E-08
  1.1250000E+03  7.6300397E-08
  1.1500000E+03  7.0088888E-08
  1.1750000E+03  6.4506733E-08
  1.2000000E+03  5.9473839E-08
  1.2250000E+03  5.4922435E-08
  1.2500000E+03  5.0794899E-08
  1.2750000E+03  4.7042046E-08
  1.3000000E+03  4.3621647E-08
  1.3500000E+03  3.7637283E-08
  1.4000000E+03  3.2604578E-08
  1.4500000E+03  2.8350485E-08
  1.5000000E+03  2.4744081E-08
  1.5500000E+03  2.1677633E-08
  1.6000000E+03  1.9063569E-08
  1.6500000E+03  1.6831769E-08
  1.7000000E+03  1.4923025E-08
  1.7500000E+03  1.3287104E-08
  1.8000000E+03  1.1879383E-08
  1.8500000E+03  1.0660934E-08
  1.9000000E+03  9.6004793E-09
  2.0000000E+03  7.8569884E-09
  2.0500000E+03  7.1351372E-09
  2.1000000E+03  6.4928608E-09
  2.1500000E+03  5.9185314E-09
  2.2000000E+03  5.4027344E-09
  2.3000000E+03  4.5208821E-09
  2.4000000E+03  3.8060734E-09
  2.5000000E+03  3.2254008E-09
  2.6000000E+03  2.7524473E-09
  2.7000000E+03  2.3660410E-09
  2.8000000E+03  2.0489433E-09
  2.8500000E+03  1.9113609E-09
  2.9000000E+03  1.7853771E-09
  2.9500000E+03  1.6695631E-09
  3.0000000E+03  1.5627174E-09
  3.1000000E+03  1.3720379E-09
  3.2000000E+03  1.2075408E-09
  3.3000000E+03  1.0655237E-09
  3.4000000E+03  9.4282503E-10
  3.5000000E+03  8.3670483E-10
  3.6000000E+03  7.4489749E-10
  3.8000000E+03  5.9673082E-10
  3.9000000E+03  5.3716880E-10
  4.0000000E+03  4.8525712E-10
  4.0500000E+03  4.6169831E-10
  4.1000000E+03  4.3953099E-10
  4.2000000E+03  3.9886584E-10
  4.3000000E+03  3.6240204E-10
  4.4000000E+03  3.2950392E-10
  4.6000000E+03  2.7329423E-10
  4.7000000E+03  2.4954446E-10
  4.8000000E+03  2.2837775E-10
  4.9000000E+03  2.0954974E-10
  5.0000000E+03  1.9276108E-10
  5.1250000E+03  1.7416741E-10
  5.2500000E+03  1.5777906E-10
  5.3750000E+03  1.4321647E-10
  5.5000000E+03  1.3018578E-10
  5.7500000E+03  1.0801938E-10
  6.0000000E+03  9.0248372E-11
  6.1250000E+03  8.2740569E-11
  6.2500000E+03  7.6016422E-11
  6.3750000E+03  6.9971529E-11
  6.5000000E+03  6.4516323E-11
  6.6250000E+03  5.9575805E-11
  6.7500000E+03  5.5086817E-11
  7.0000000E+03  4.7260472E-11
  7.2500000E+03  4.0732335E-11
  7.5000000E+03  3.5281933E-11
  7.7500000E+03  3.0723725E-11
  8.0000000E+03  2.6890697E-11
  8.1250000E+03  2.5197415E-11
  8.2500000E+03  2.3631846E-11
  8.5000000E+03  2.0833048E-11
  8.7500000E+03  1.8409274E-11
  9.0000000E+03  1.6306505E-11
  9.5000000E+03  1.2916512E-11
  1.0000000E+04  1.0388681E-11
  1.0250000E+04  9.3642838E-12
  1.0500000E+04  8.4617996E-12
  1.0750000E+04  7.6606847E-12
  1.1000000E+04  6.9450534E-12
  1.1500000E+04  5.7319283E-12
  1.2000000E+04  4.7627234E-12
  1.2500000E+04  3.9882793E-12
  1.2750000E+04  3.6603652E-12
  1.3000000E+04  3.3656519E-12
  1.3250000E+04  3.1001936E-12
  1.3500000E+04  2.8605790E-12
  1.4000000E+04  2.4473645E-12
  1.4500000E+04  2.1060343E-12
  1.5000000E+04  1.8213572E-12
  1.5500000E+04  1.5819134E-12
  1.6000000E+04  1.3792407E-12
  1.6500000E+04  1.2069783E-12
  1.7000000E+04  1.0599939E-12
  1.7500000E+04  9.3410620E-13
  1.8000000E+04  8.2589929E-13
  1.8500000E+04  7.3256814E-13
  1.9000000E+04  6.5179755E-13
  1.9500000E+04  5.8166914E-13
  2.0000000E+04  5.2057681E-13
  2.0500000E+04  4.6717377E-13
  2.1000000E+04  4.2033934E-13
  2.1500000E+04  3.7913747E-13
  2.2000000E+04  3.4278279E-13
  2.2500000E+04  3.1061270E-13
  2.3000000E+04  2.8206681E-13
  2.3500000E+04  2.5667000E-13
  2.4000000E+04  2.3401794E-13
  2.4500000E+04  2.1376533E-13
  2.5000000E+04  1.9561667E-13
  2.5500000E+04  1.7931819E-13
  2.6000000E+04  1.6465083E-13
  2.6500000E+04  1.5142497E-13
  2.7000000E+04  1.3947597E-13
  2.8000000E+04  1.1885377E-13
  2.9000000E+04  1.0184278E-13
  3.0000000E+04  8.7719385E-14
  3.1000000E+04  7.5922037E-14
  3.2000000E+04  6.6010280E-14
  3.3000000E+04  5.7636323E-14
  3.4000000E+04  5.0524681E-14
  3.5000000E+04  4.4455346E-14
  3.6000000E+04  3.9249899E-14
  3.7000000E+04  3.4764034E-14
  3.8000000E+04  3.0881182E-14
  3.9000000E+04  2.7506670E-14
  4.0000000E+04  2.4565426E-14
  4.1000000E+04  2.1996498E-14
  4.2000000E+04  1.9748025E-14
  4.3000000E+04  1.7775797E-14
  4.4000000E+04  1.6041825E-14
  4.5000000E+04  1.4512280E-14
  4.6000000E+04  1.3158343E-14
  4.7000000E+04  1.1955929E-14
  4.8000000E+04  1.0884804E-14
  5.0000000E+04  9.0710758E-15
  5.1250000E+04  8.1226515E-15
  5.2500000E+04  7.2920548E-15
  5.3750000E+04  6.5625722E-15
  5.5000000E+04  5.9201260E-15
  5.7500000E+04  4.8501831E-15
  5.8750000E+04  4.4038651E-15
  6.0000000E+04  4.0064573E-15
  6.1250000E+04  3.6517265E-15
  6.2500000E+04  3.3343699E-15
  6.3750000E+04  3.0498740E-15
  6.5000000E+04  2.7943400E-15
  6.6250000E+04  2.5643863E-15
  6.7500000E+04  2.3570735E-15
  6.8750000E+04  2.1698402E-15
  7.0000000E+04  2.0004408E-15
  7.2500000E+04  1.7074865E-15
  7.5000000E+04  1.4651783E-15
  7.7500000E+04  1.2634732E-15
  8.0000000E+04  1.0945694E-15
  8.2500000E+04  9.5235538E-16
  8.5000000E+04  8.3199643E-16
  8.7500000E+04  7.2964029E-16
  9.0000000E+04  6.4220360E-16
  9.2500000E+04  5.6719920E-16
  9.5000000E+04  5.0260340E-16


==> anc/colstop/sbethe/sdbase/oos06.tab <==
# Atomic number =  6   (C )
#
#      W/eV         OOS*eV
  
  
#   6   1  K1  EION =  2.880000000E+02 eV   290
#  S(0) = 1.906043E+00
  2.6346326E+00  0.0000000E+00
  2.6346326E+02  0.0000000E+00
  2.6346326E+02  8.7406361E-03
  2.8800000E+02  8.7406361E-03
  2.8800291E+02  8.7406361E-03
  2.8920262E+02  8.5773721E-03
  2.9040233E+02  8.4250623E-03
  2.9160204E+02  8.2852820E-03
  2.9280175E+02  8.1581277E-03
  2.9520116E+02  7.9385386E-03
  2.9760058E+02  7.7576967E-03
  3.0000000E+02  7.6066269E-03
  3.0500000E+02  7.3562132E-03
  3.1000000E+02  7.1557226E-03
  3.1250000E+02  7.0648650E-03
  3.1500000E+02  6.9770735E-03
  3.2000000E+02  6.8047214E-03
  3.2500000E+02  6.6308421E-03
  3.3000000E+02  6.4523850E-03
  3.3500000E+02  6.2691594E-03
  3.4000000E+02  6.0825411E-03
  3.5000000E+02  5.7075221E-03
  3.6000000E+02  5.3436697E-03
  3.7000000E+02  5.0023912E-03
  3.8000000E+02  4.6889219E-03
  4.0000000E+02  4.1450749E-03
  4.1000000E+02  3.9093414E-03
  4.2000000E+02  3.6932135E-03
  4.3000000E+02  3.4936358E-03
  4.4000000E+02  3.3080879E-03
  4.6000000E+02  2.9720416E-03
  4.8000000E+02  2.6755236E-03
  5.0000000E+02  2.4136535E-03
  5.2500000E+02  2.1300714E-03
  5.5000000E+02  1.8891861E-03
  5.7500000E+02  1.6841561E-03
  5.8750000E+02  1.5929874E-03
  6.0000000E+02  1.5083773E-03
  6.2500000E+02  1.3562604E-03
  6.5000000E+02  1.2235461E-03
  6.7500000E+02  1.1070683E-03
  7.0000000E+02  1.0045222E-03
  7.2500000E+02  9.1404664E-04
  7.5000000E+02  8.3408982E-04
  8.0000000E+02  7.0033242E-04
  8.2500000E+02  6.4418876E-04
  8.5000000E+02  5.9389619E-04
  8.7500000E+02  5.4865744E-04
  9.0000000E+02  5.0782571E-04
  9.5000000E+02  4.3736474E-04
  1.0000000E+03  3.7919795E-04
  1.0500000E+03  3.3088563E-04
  1.1000000E+03  2.9045006E-04
  1.1500000E+03  2.5632318E-04
  1.2000000E+03  2.2728553E-04
  1.2500000E+03  2.0240011E-04
  1.3000000E+03  1.8096917E-04
  1.3500000E+03  1.6243718E-04
  1.4000000E+03  1.4633758E-04
  1.4500000E+03  1.3228334E-04
  1.5000000E+03  1.1995794E-04
  1.5500000E+03  1.0909897E-04
  1.6000000E+03  9.9490937E-05
  1.6500000E+03  9.0959137E-05
  1.7000000E+03  8.3362521E-05
  1.8000000E+03  7.0511119E-05
  1.8500000E+03  6.5060076E-05
  1.9000000E+03  6.0149445E-05
  1.9500000E+03  5.5712687E-05
  2.0000000E+03  5.1694266E-05
  2.1000000E+03  4.4730847E-05
  2.2000000E+03  3.8950652E-05
  2.3000000E+03  3.4113650E-05
  2.4000000E+03  3.0034500E-05
  2.5000000E+03  2.6571253E-05
  2.6000000E+03  2.3613473E-05
  2.7000000E+03  2.1073233E-05
  2.8000000E+03  1.8879550E-05
  2.9000000E+03  1.6975335E-05
  3.0000000E+03  1.5314608E-05
  3.1000000E+03  1.3860173E-05
  3.2000000E+03  1.2581419E-05
  3.3000000E+03  1.1452907E-05
  3.4000000E+03  1.0453274E-05
  3.5000000E+03  9.5646648E-06
  3.6000000E+03  8.7721238E-06
  3.7000000E+03  8.0631097E-06
  3.8000000E+03  7.4270419E-06
  3.9000000E+03  6.8548968E-06
  4.0000000E+03  6.3389449E-06
  4.2000000E+03  5.4498859E-06
  4.4000000E+03  4.7167026E-06
  4.6000000E+03  4.1069431E-06
  4.8000000E+03  3.5959072E-06
  5.0000000E+03  3.1645737E-06
  5.2500000E+03  2.7152582E-06
  5.5000000E+03  2.3454287E-06
  5.7500000E+03  2.0384455E-06
  5.8750000E+03  1.9044419E-06
  6.0000000E+03  1.7816519E-06
  6.2500000E+03  1.5653112E-06
  6.5000000E+03  1.3818529E-06
  6.7500000E+03  1.2253334E-06
  7.0000000E+03  1.0910440E-06
  7.2500000E+03  9.7522346E-07
  7.5000000E+03  8.7484327E-07
  7.7500000E+03  7.8744746E-07
  8.0000000E+03  7.1103052E-07
  8.2500000E+03  6.4394449E-07
  8.5000000E+03  5.8482711E-07
  8.7500000E+03  5.3254600E-07
  9.0000000E+03  4.8615481E-07
  9.2500000E+03  4.4485875E-07
  9.5000000E+03  4.0798726E-07
  9.7500000E+03  3.7497199E-07
  1.0000000E+04  3.4532913E-07
  1.0250000E+04  3.1864526E-07
  1.0500000E+04  2.9456579E-07
  1.1000000E+04  2.5304042E-07
  1.1500000E+04  2.1877182E-07
  1.2000000E+04  1.9026335E-07
  1.2500000E+04  1.6637092E-07
  1.3000000E+04  1.4621023E-07
  1.3500000E+04  1.2909098E-07
  1.4000000E+04  1.1446924E-07
  1.4500000E+04  1.0191272E-07
  1.5000000E+04  9.1075041E-08
  1.5500000E+04  8.1676571E-08
  1.6000000E+04  7.3489963E-08
  1.6500000E+04  6.6329213E-08
  1.7000000E+04  6.0041208E-08
  1.7500000E+04  5.4499184E-08
  1.8000000E+04  4.9597614E-08
  1.8500000E+04  4.5248202E-08
  1.9000000E+04  4.1376708E-08
  1.9500000E+04  3.7920417E-08
  2.0000000E+04  3.4826123E-08
  2.0500000E+04  3.2048508E-08
  2.1000000E+04  2.9548818E-08
  2.2000000E+04  2.5254763E-08
  2.3000000E+04  2.1728949E-08
  2.4000000E+04  1.8809845E-08
  2.5000000E+04  1.6374600E-08
  2.6000000E+04  1.4328726E-08
  2.7000000E+04  1.2598803E-08
  2.8000000E+04  1.1127228E-08
  2.9000000E+04  9.8684133E-09
  3.0000000E+04  8.7859823E-09
  3.1000000E+04  7.8506878E-09
  3.2000000E+04  7.0388448E-09
  3.3000000E+04  6.3311450E-09
  3.4000000E+04  5.7117485E-09
  3.5000000E+04  5.1675828E-09
  3.6000000E+04  4.6878012E-09
  3.7000000E+04  4.2633568E-09
  3.8000000E+04  3.8866665E-09
  3.9000000E+04  3.5513440E-09
  4.0000000E+04  3.2519872E-09
  4.1000000E+04  2.9840078E-09
  4.2000000E+04  2.7434923E-09
  4.3000000E+04  2.5270906E-09
  4.4000000E+04  2.3319241E-09
  4.6000000E+04  1.9957054E-09
  4.8000000E+04  1.7187051E-09
  5.0000000E+04  1.4887121E-09
  5.1250000E+04  1.3645884E-09
  5.2500000E+04  1.2532924E-09
  5.3750000E+04  1.1532492E-09
  5.5000000E+04  1.0631067E-09
  5.7500000E+04  9.0802317E-10
  5.8750000E+04  8.4120282E-10
  6.0000000E+04  7.8048028E-10
  6.2500000E+04  6.7476435E-10
  6.5000000E+04  5.8650770E-10
  6.7500000E+04  5.1233556E-10
  7.0000000E+04  4.4961437E-10
  7.2500000E+04  3.9627105E-10
  7.5000000E+04  3.5066031E-10
  7.7500000E+04  3.1146638E-10
  8.0000000E+04  2.7762915E-10
  8.2500000E+04  2.4828845E-10
  8.5000000E+04  2.2274180E-10
  8.7500000E+04  2.0041205E-10
  9.0000000E+04  1.8082242E-10
  9.2500000E+04  1.6357705E-10
  9.5000000E+04  1.4834554E-10
  9.7500000E+04  1.3485096E-10
  1.0000000E+05  1.2285997E-10
  1.0250000E+05  1.1217517E-10
  1.0500000E+05  1.0262886E-10
  1.0750000E+05  9.4078019E-11
  1.1000000E+05  8.6400217E-11
  1.1250000E+05  7.9490310E-11
  1.1500000E+05  7.3257686E-11
  1.2000000E+05  6.2521366E-11
  1.2500000E+05  5.3680502E-11
  1.3000000E+05  4.6346805E-11
  1.3500000E+05  4.0221864E-11
  1.4000000E+05  3.5074049E-11
  1.4500000E+05  3.0721979E-11
  1.5000000E+05  2.7022447E-11
  1.5500000E+05  2.3861540E-11
  1.6000000E+05  2.1147924E-11
  1.6500000E+05  1.8807838E-11
  1.7000000E+05  1.6781322E-11
  1.7500000E+05  1.5019346E-11
  1.8000000E+05  1.3481591E-11
  1.8500000E+05  1.2134730E-11
  1.9000000E+05  1.0951079E-11
  1.9500000E+05  9.9075357E-12
  2.0000000E+05  8.9847213E-12
  2.0500000E+05  8.1663075E-12
  2.1000000E+05  7.4384810E-12
  2.1500000E+05  6.7895113E-12
  2.2000000E+05  6.2093990E-12
  2.2500000E+05  5.6895904E-12
  2.3000000E+05  5.2227435E-12
  2.4000000E+05  4.4235107E-12
  2.5000000E+05  3.7707125E-12
  2.6000000E+05  3.2334263E-12
  2.7000000E+05  2.7880636E-12
  2.8000000E+05  2.4164498E-12
  2.9000000E+05  2.1044562E-12
  3.0000000E+05  1.8410072E-12
  3.1000000E+05  1.6173591E-12
  3.2000000E+05  1.4265471E-12
  3.3000000E+05  1.2629809E-12
  3.4000000E+05  1.1221413E-12
  3.5000000E+05  1.0003523E-12
  3.6000000E+05  8.9461135E-13
  3.7000000E+05  8.0245259E-13
  3.8000000E+05  7.2184246E-13
  3.9000000E+05  6.5109569E-13
  4.0000000E+05  5.8880581E-13
  4.1000000E+05  5.3379364E-13
  4.2000000E+05  4.8506616E-13
  4.3000000E+05  4.4178244E-13
  4.4000000E+05  4.0322912E-13
  4.5000000E+05  3.6879944E-13
  4.6000000E+05  3.3797545E-13
  4.7000000E+05  3.1031353E-13
  4.8000000E+05  2.8543284E-13
  5.0000000E+05  2.4274593E-13
  5.1250000E+05  2.2009937E-13
  5.2500000E+05  2.0004602E-13
  5.3750000E+05  1.8223761E-13
  5.5000000E+05  1.6637902E-13
  5.7500000E+05  1.3954464E-13
  5.8750000E+05  1.2817155E-13
  6.0000000E+05  1.1794243E-13
  6.2500000E+05  1.0039053E-13
  6.5000000E+05  8.6006855E-14
  6.7500000E+05  7.4126440E-14
  7.0000000E+05  6.4242989E-14
  7.2500000E+05  5.5966090E-14
  7.5000000E+05  4.8991451E-14
  7.7500000E+05  4.3079132E-14
  8.0000000E+05  3.8039090E-14
  8.2500000E+05  3.3720067E-14
  8.5000000E+05  3.0000882E-14
  8.7500000E+05  2.6783861E-14
  9.0000000E+05  2.3989478E-14
  9.2500000E+05  2.1552559E-14
  9.5000000E+05  1.9419308E-14
  9.7500000E+05  1.7545017E-14
  1.0000000E+06  1.5892514E-14
  1.0250000E+06  1.4430758E-14
  1.0500000E+06  1.3133710E-14
  1.0750000E+06  1.1979466E-14
  1.1000000E+06  1.0949493E-14
  1.1250000E+06  1.0028014E-14
  1.1500000E+06  9.2015509E-15
  1.2000000E+06  7.7890205E-15
  1.2500000E+06  6.6371455E-15
  1.3000000E+06  5.6899584E-15
  1.3500000E+06  4.9051349E-15
  1.4000000E+06  4.2503413E-15
  1.4500000E+06  3.7005502E-15
  1.5000000E+06  3.2361909E-15
  1.5500000E+06  2.8418278E-15
  1.6000000E+06  2.5051890E-15
  1.6500000E+06  2.2164435E-15
  1.7000000E+06  1.9676431E-15
  1.7500000E+06  1.7523121E-15
  1.8000000E+06  1.5651745E-15
  1.8500000E+06  1.4019076E-15
  1.9000000E+06  1.2589917E-15
  1.9500000E+06  1.1335613E-15
  2.0000000E+06  1.0231993E-15
  2.0500000E+06  9.2585430E-16
  
  
#   6   2  L1  EION =  1.659000000E+01 eV   290
#  S(0) = 1.656381E+00
  8.2950000E-02  0.0000000E+00
  8.2950000E+00  0.0000000E+00
  8.2950000E+00  8.5310583E-02
  1.6590000E+01  8.5310583E-02
  1.6590000E+01  7.9726234E-03
  1.6592721E+01  7.9726234E-03
  1.6733449E+01  8.1480596E-03
  1.6874177E+01  8.3188227E-03
  1.7014905E+01  8.4849459E-03
  1.7155633E+01  8.6464706E-03
  1.7437088E+01  8.9559205E-03
  1.7718544E+01  9.2476162E-03
  1.8000000E+01  9.5220695E-03
  1.9000000E+01  1.0366438E-02
  2.0000000E+01  1.1027934E-02
  2.1000000E+01  1.1534204E-02
  2.2000000E+01  1.1910652E-02
  2.3000000E+01  1.2179503E-02
  2.4000000E+01  1.2359689E-02
  2.5000000E+01  1.2467091E-02
  2.6000000E+01  1.2514910E-02
  2.7000000E+01  1.2514068E-02
  2.8000000E+01  1.2473573E-02
  2.9000000E+01  1.2400847E-02
  3.0000000E+01  1.2302005E-02
  3.1000000E+01  1.2182087E-02
  3.2000000E+01  1.2045248E-02
  3.4000000E+01  1.1733943E-02
  3.6000000E+01  1.1389021E-02
  3.8000000E+01  1.1024853E-02
  4.0000000E+01  1.0651343E-02
  4.2000000E+01  1.0275336E-02
  4.4000000E+01  9.9015686E-03
  4.6000000E+01  9.5333202E-03
  4.8000000E+01  9.1728335E-03
  5.0000000E+01  8.8216369E-03
  5.2500000E+01  8.3972081E-03
  5.5000000E+01  7.9900457E-03
  5.7500000E+01  7.6007393E-03
  6.0000000E+01  7.2294752E-03
  6.5000000E+01  6.5404835E-03
  6.7500000E+01  6.2220342E-03
  7.0000000E+01  5.9202963E-03
  7.2500000E+01  5.6346665E-03
  7.5000000E+01  5.3645198E-03
  8.0000000E+01  4.8680123E-03
  8.5000000E+01  4.4253505E-03
  9.0000000E+01  4.0311200E-03
  9.5000000E+01  3.6801441E-03
  1.0000000E+02  3.3675495E-03
  1.0500000E+02  3.0888772E-03
  1.1000000E+02  2.8400790E-03
  1.1500000E+02  2.6175443E-03
  1.2000000E+02  2.4180677E-03
  1.2500000E+02  2.2388276E-03
  1.3000000E+02  2.0773654E-03
  1.3500000E+02  1.9315217E-03
  1.4000000E+02  1.7994332E-03
  1.4500000E+02  1.6794815E-03
  1.5000000E+02  1.5702568E-03
  1.6000000E+02  1.3792965E-03
  1.7000000E+02  1.2186408E-03
  1.8000000E+02  1.0823163E-03
  1.9000000E+02  9.6577994E-04
  2.0000000E+02  8.6552054E-04
  2.1000000E+02  7.7880334E-04
  2.2000000E+02  7.0343863E-04
  2.3000000E+02  6.3767204E-04
  2.4000000E+02  5.8005756E-04
  2.5000000E+02  5.2939716E-04
  2.6000000E+02  4.8469220E-04
  2.7000000E+02  4.4510114E-04
  2.8000000E+02  4.0990652E-04
  2.9000000E+02  3.7850639E-04
  3.0000000E+02  3.5039068E-04
  3.1000000E+02  3.2511934E-04
  3.2000000E+02  3.0232228E-04
  3.3000000E+02  2.8168762E-04
  3.4000000E+02  2.6294777E-04
  3.5000000E+02  2.4587467E-04
  3.6000000E+02  2.3027446E-04
  3.8000000E+02  2.0285742E-04
  4.0000000E+02  1.7964111E-04
  4.2000000E+02  1.5983042E-04
  4.4000000E+02  1.4282493E-04
  4.6000000E+02  1.2815044E-04
  4.8000000E+02  1.1542663E-04
  5.0000000E+02  1.0434527E-04
  5.2500000E+02  9.2420729E-05
  5.5000000E+02  8.2263848E-05
  5.7500000E+02  7.3555837E-05
  5.8750000E+02  6.9664270E-05
  6.0000000E+02  6.6044718E-05
  6.2500000E+02  5.9529599E-05
  6.5000000E+02  5.3849794E-05
  6.7500000E+02  4.8877465E-05
  7.0000000E+02  4.4507743E-05
  7.2500000E+02  4.0653242E-05
  7.5000000E+02  3.7240364E-05
  8.0000000E+02  3.1503061E-05
  8.2500000E+02  2.9082016E-05
  8.5000000E+02  2.6906071E-05
  8.7500000E+02  2.4943239E-05
  9.0000000E+02  2.3166719E-05
  9.2500000E+02  2.1554101E-05
  9.5000000E+02  2.0086331E-05
  9.7500000E+02  1.8747042E-05
  1.0000000E+03  1.7522154E-05
  1.0500000E+03  1.5369805E-05
  1.1000000E+03  1.3551539E-05
  1.1500000E+03  1.2006200E-05
  1.2000000E+03  1.0684830E-05
  1.2500000E+03  9.5484883E-06
  1.3000000E+03  8.5663398E-06
  1.3500000E+03  7.7137801E-06
  1.4000000E+03  6.9706543E-06
  1.4500000E+03  6.3201534E-06
  1.5000000E+03  5.7482089E-06
  1.5500000E+03  5.2432404E-06
  1.6000000E+03  4.7955936E-06
  1.6500000E+03  4.3970390E-06
  1.7000000E+03  4.0407392E-06
  1.7500000E+03  3.7210198E-06
  1.8000000E+03  3.4332417E-06
  1.8500000E+03  3.1736161E-06
  1.9000000E+03  2.9388804E-06
  1.9500000E+03  2.7262033E-06
  2.0000000E+03  2.5331275E-06
  2.0500000E+03  2.3575212E-06
  2.1000000E+03  2.1975178E-06
  2.2000000E+03  1.9179530E-06
  2.3000000E+03  1.6834868E-06
  2.4000000E+03  1.4855421E-06
  2.5000000E+03  1.3173768E-06
  2.6000000E+03  1.1735039E-06
  2.7000000E+03  1.0495132E-06
  2.8000000E+03  9.4196379E-07
  2.9000000E+03  8.4822597E-07
  3.0000000E+03  7.6621971E-07
  3.1000000E+03  6.9422050E-07
  3.2000000E+03  6.3080108E-07
  3.4000000E+03  5.2515044E-07
  3.5000000E+03  4.8106554E-07
  3.6000000E+03  4.4176584E-07
  3.7000000E+03  4.0659227E-07
  3.8000000E+03  3.7499514E-07
  3.9000000E+03  3.4651401E-07
  4.0000000E+03  3.2076873E-07
  4.1000000E+03  2.9744420E-07
  4.2000000E+03  2.7626796E-07
  4.3000000E+03  2.5700299E-07
  4.4000000E+03  2.3944300E-07
  4.5000000E+03  2.2341125E-07
  4.6000000E+03  2.0875369E-07
  4.8000000E+03  1.8302892E-07
  5.0000000E+03  1.6133989E-07
  5.1250000E+03  1.4948181E-07
  5.2500000E+03  1.3873437E-07
  5.3750000E+03  1.2896351E-07
  5.5000000E+03  1.2005532E-07
  5.7500000E+03  1.0447480E-07
  6.0000000E+03  9.1413868E-08
  6.2500000E+03  8.0413718E-08
  6.5000000E+03  7.1087773E-08
  6.6250000E+03  6.6950912E-08
  6.7500000E+03  6.3120114E-08
  7.0000000E+03  5.6265966E-08
  7.2500000E+03  5.0339735E-08
  7.5000000E+03  4.5195957E-08
  7.7500000E+03  4.0714704E-08
  8.0000000E+03  3.6795139E-08
  8.2500000E+03  3.3351518E-08
  8.5000000E+03  3.0313250E-08
  8.7500000E+03  2.7622145E-08
  9.0000000E+03  2.5230844E-08
  9.2500000E+03  2.3100279E-08
  9.5000000E+03  2.1197155E-08
  9.7500000E+03  1.9492970E-08
  1.0000000E+04  1.7962830E-08
  1.0250000E+04  1.6584814E-08
  1.0500000E+04  1.5340233E-08
  1.0750000E+04  1.4213136E-08
  1.1000000E+04  1.3189877E-08
  1.1250000E+04  1.2259068E-08
  1.1500000E+04  1.1411016E-08
  1.2000000E+04  9.9299617E-09
  1.2500000E+04  8.6892930E-09
  1.3000000E+04  7.6426178E-09
  1.3500000E+04  6.7531265E-09
  1.4000000E+04  5.9922240E-09
  1.4500000E+04  5.3378008E-09
  1.5000000E+04  4.7723287E-09
  1.5500000E+04  4.2815672E-09
  1.6000000E+04  3.8538611E-09
  1.6500000E+04  3.4796160E-09
  1.7000000E+04  3.1509089E-09
  1.7500000E+04  2.8611611E-09
  1.8000000E+04  2.6048545E-09
  1.8500000E+04  2.3773556E-09
  1.9000000E+04  2.1747760E-09
  1.9500000E+04  1.9938377E-09
  2.0000000E+04  1.8317691E-09
  2.0500000E+04  1.6862164E-09
  2.1000000E+04  1.5551658E-09
  2.1500000E+04  1.4368882E-09
  2.2000000E+04  1.3298935E-09
  2.2500000E+04  1.2328943E-09
  2.3000000E+04  1.1447742E-09
  2.4000000E+04  9.9140563E-10
  2.5000000E+04  8.6338650E-10
  2.6000000E+04  7.5578375E-10
  2.7000000E+04  6.6475886E-10
  2.8000000E+04  5.8729768E-10
  2.9000000E+04  5.2101179E-10
  3.0000000E+04  4.6399398E-10
  3.1000000E+04  4.1471026E-10
  3.2000000E+04  3.7191807E-10
  3.3000000E+04  3.3460419E-10
  3.4000000E+04  3.0193707E-10
  3.5000000E+04  2.7323017E-10
  3.6000000E+04  2.4791321E-10
  3.7000000E+04  2.2551030E-10
  3.8000000E+04  2.0562255E-10
  3.9000000E+04  1.8791404E-10
  4.0000000E+04  1.7210078E-10
  4.1000000E+04  1.5794157E-10
  4.2000000E+04  1.4523061E-10
  4.3000000E+04  1.3379165E-10
  4.4000000E+04  1.2347323E-10
  4.5000000E+04  1.1414489E-10
  4.6000000E+04  1.0569373E-10
  4.7000000E+04  9.8021712E-11
  4.8000000E+04  9.1043406E-11
  5.0000000E+04  7.8878450E-11
  5.1250000E+04  7.2312439E-11
  5.2500000E+04  6.6424047E-11
  5.3750000E+04  6.1129898E-11
  5.5000000E+04  5.6358500E-11
  5.7500000E+04  4.8146982E-11
  5.8750000E+04  4.4608036E-11
  6.0000000E+04  4.1391682E-11
  6.2500000E+04  3.5791467E-11
  6.5000000E+04  3.1115388E-11
  6.7500000E+04  2.7184740E-11
  7.0000000E+04  2.3860176E-11
  7.2500000E+04  2.1032127E-11
  7.5000000E+04  1.8613647E-11
  7.7500000E+04  1.6535143E-11
  8.0000000E+04  1.4740485E-11
  8.2500000E+04  1.3184098E-11
  8.5000000E+04  1.1828766E-11
  8.7500000E+04  1.0643925E-11
  9.0000000E+04  9.6043394E-12
  9.2500000E+04  8.6890555E-12
  9.5000000E+04  7.8805791E-12
  9.7500000E+04  7.1642345E-12
  1.0000000E+05  6.5276552E-12
  1.0250000E+05  5.9603767E-12
  1.0500000E+05  5.4535079E-12
  1.0750000E+05  4.9994651E-12
  1.1000000E+05  4.5917566E-12
  1.1250000E+05  4.2248032E-12
  1.1500000E+05  3.8937959E-12
  1.1750000E+05  3.5945772E-12
  1.2000000E+05  3.3235424E-12
  1.2250000E+05  3.0775563E-12
  1.2500000E+05  2.8538858E-12
  1.3000000E+05  2.4642278E-12
  1.3500000E+05  2.1387426E-12
  1.4000000E+05  1.8651467E-12
  1.4500000E+05  1.6338229E-12
  1.5000000E+05  1.4371745E-12
  1.5500000E+05  1.2691515E-12
  1.6000000E+05  1.1248988E-12
  1.6500000E+05  1.0004938E-12
  1.7000000E+05  8.9274954E-13
  1.7500000E+05  7.9906086E-13
  1.8000000E+05  7.1728804E-13
  1.8500000E+05  6.4566276E-13
  1.9000000E+05  5.8271496E-13
  1.9500000E+05  5.2721669E-13
  2.0000000E+05  4.7813584E-13
  2.0500000E+05  4.3460164E-13
  2.1000000E+05  3.9587840E-13
  2.1500000E+05  3.6134204E-13
  2.2000000E+05  3.3046199E-13
  2.2500000E+05  3.0279066E-13
  2.3000000E+05  2.7794473E-13
  2.3500000E+05  2.5559198E-13
  2.4000000E+05  2.3544381E-13
  
  
#   6   3  L2  EION =  1.126000000E+01 eV   309
#  S(0) = 2.434526E+00
  8.4895777E-02  0.0000000E+00
  8.4895777E+00  0.0000000E+00
  8.4895777E+00  1.2011794E-01
  1.1260000E+01  1.2011794E-01
  1.1262721E+01  1.2011794E-01
  1.1310177E+01  1.2002995E-01
  1.1357633E+01  1.1993106E-01
  1.1405088E+01  1.1982172E-01
  1.1452544E+01  1.1970233E-01
  1.1500000E+01  1.1957331E-01
  1.2000000E+01  1.1771863E-01
  1.2500000E+01  1.1519533E-01
  1.3000000E+01  1.1225591E-01
  1.3500000E+01  1.0907252E-01
  1.4000000E+01  1.0576302E-01
  1.4500000E+01  1.0240809E-01
  1.5000000E+01  9.9062733E-02
  1.6000000E+01  9.2536792E-02
  1.7000000E+01  8.6353214E-02
  1.8000000E+01  8.0574481E-02
  1.9000000E+01  7.5211066E-02
  2.0000000E+01  7.0248512E-02
  2.1000000E+01  6.5661405E-02
  2.2000000E+01  6.1420562E-02
  2.3000000E+01  5.7496632E-02
  2.4000000E+01  5.3861813E-02
  2.5000000E+01  5.0490603E-02
  2.6000000E+01  4.7360045E-02
  2.7000000E+01  4.4449522E-02
  2.8000000E+01  4.1740717E-02
  2.9000000E+01  3.9217261E-02
  3.0000000E+01  3.6864562E-02
  3.1000000E+01  3.4669508E-02
  3.2000000E+01  3.2620329E-02
  3.4000000E+01  2.8917885E-02
  3.6000000E+01  2.5682872E-02
  3.8000000E+01  2.2852796E-02
  4.0000000E+01  2.0374402E-02
  4.2000000E+01  1.8201946E-02
  4.4000000E+01  1.6295643E-02
  4.6000000E+01  1.4621068E-02
  4.8000000E+01  1.3148120E-02
  5.0000000E+01  1.1850720E-02
  5.2500000E+01  1.0441433E-02
  5.5000000E+01  9.2331928E-03
  5.7500000E+01  8.1942215E-03
  6.0000000E+01  7.2980072E-03
  6.5000000E+01  5.8488474E-03
  6.7500000E+01  5.2619668E-03
  7.0000000E+01  4.7488183E-03
  7.2500000E+01  4.2985996E-03
  7.5000000E+01  3.9022584E-03
  7.7500000E+01  3.5521709E-03
  8.0000000E+01  3.2419334E-03
  8.2500000E+01  2.9661416E-03
  8.5000000E+01  2.7202051E-03
  8.7500000E+01  2.5002374E-03
  9.0000000E+01  2.3029363E-03
  9.2500000E+01  2.1254716E-03
  9.5000000E+01  1.9654208E-03
  1.0000000E+02  1.6895475E-03
  1.0500000E+02  1.4618929E-03
  1.1000000E+02  1.2723814E-03
  1.1500000E+02  1.1133722E-03
  1.2000000E+02  9.7899599E-04
  1.2500000E+02  8.6469813E-04
  1.3000000E+02  7.6691268E-04
  1.3500000E+02  6.8280670E-04
  1.4000000E+02  6.1011789E-04
  1.4500000E+02  5.4702331E-04
  1.5000000E+02  4.9203227E-04
  1.5500000E+02  4.4392435E-04
  1.6000000E+02  4.0169335E-04
  1.6500000E+02  3.6449897E-04
  1.7000000E+02  3.3163746E-04
  1.7500000E+02  3.0251820E-04
  1.8000000E+02  2.7664152E-04
  1.8500000E+02  2.5358302E-04
  1.9000000E+02  2.3298027E-04
  1.9500000E+02  2.1452289E-04
  2.0000000E+02  1.9794526E-04
  2.0500000E+02  1.8301936E-04
  2.1000000E+02  1.6954795E-04
  2.2000000E+02  1.4630494E-04
  2.3000000E+02  1.2710319E-04
  2.4000000E+02  1.1110072E-04
  2.5000000E+02  9.7651247E-05
  2.6000000E+02  8.6259994E-05
  2.7000000E+02  7.6542409E-05
  2.8000000E+02  6.8197280E-05
  2.9000000E+02  6.0987502E-05
  3.0000000E+02  5.4725030E-05
  3.1000000E+02  4.9258905E-05
  3.2000000E+02  4.4466508E-05
  3.3000000E+02  4.0248003E-05
  3.4000000E+02  3.6521585E-05
  3.5000000E+02  3.3219009E-05
  3.6000000E+02  3.0283001E-05
  3.7000000E+02  2.7665461E-05
  3.8000000E+02  2.5325687E-05
  3.9000000E+02  2.3228943E-05
  4.0000000E+02  2.1345467E-05
  4.2000000E+02  1.8119431E-05
  4.3000000E+02  1.6735675E-05
  4.4000000E+02  1.5481822E-05
  4.6000000E+02  1.3308061E-05
  4.8000000E+02  1.1503637E-05
  5.0000000E+02  9.9958254E-06
  5.1250000E+02  9.1784736E-06
  5.2500000E+02  8.4436136E-06
  5.3750000E+02  7.7816059E-06
  5.5000000E+02  7.1840709E-06
  5.7500000E+02  6.1541552E-06
  6.0000000E+02  5.3058838E-06
  6.2500000E+02  4.6024064E-06
  6.5000000E+02  4.0149567E-06
  6.6250000E+02  3.7574079E-06
  6.7500000E+02  3.5207506E-06
  7.0000000E+02  3.1021006E-06
  7.2500000E+02  2.7450901E-06
  7.5000000E+02  2.4385919E-06
  7.7500000E+02  2.1738390E-06
  8.0000000E+02  1.9438877E-06
  8.2500000E+02  1.7432287E-06
  8.5000000E+02  1.5673992E-06
  8.7500000E+02  1.4127339E-06
  9.0000000E+02  1.2762217E-06
  9.2500000E+02  1.1553974E-06
  9.5000000E+02  1.0481819E-06
  9.7500000E+02  9.5280707E-07
  1.0000000E+03  8.6776808E-07
  1.0250000E+03  7.9179404E-07
  1.0500000E+03  7.2379122E-07
  1.0750000E+03  6.6281052E-07
  1.1000000E+03  6.0802703E-07
  1.1250000E+03  5.5872712E-07
  1.1500000E+03  5.1429561E-07
  1.2000000E+03  4.3794227E-07
  1.2500000E+03  3.7537161E-07
  1.3000000E+03  3.2373272E-07
  1.3500000E+03  2.8077910E-07
  1.4000000E+03  2.4478771E-07
  1.4500000E+03  2.1439994E-07
  1.5000000E+03  1.8854427E-07
  1.5500000E+03  1.6639263E-07
  1.6000000E+03  1.4730579E-07
  1.6500000E+03  1.3079131E-07
  1.7000000E+03  1.1644919E-07
  1.7500000E+03  1.0395027E-07
  1.8000000E+03  9.3029489E-08
  1.8500000E+03  8.3470976E-08
  1.9000000E+03  7.5089546E-08
  1.9500000E+03  6.7726083E-08
  2.0000000E+03  6.1243596E-08
  2.0500000E+03  5.5523992E-08
  2.1000000E+03  5.0466161E-08
  2.2000000E+03  4.2001573E-08
  2.2500000E+03  3.8452680E-08
  2.3000000E+03  3.5276887E-08
  2.3500000E+03  3.2424221E-08
  2.4000000E+03  2.9852867E-08
  2.5000000E+03  2.5419258E-08
  2.6000000E+03  2.1759454E-08
  2.7000000E+03  1.8715555E-08
  2.8000000E+03  1.6167491E-08
  2.9000000E+03  1.4028545E-08
  3.0000000E+03  1.2230918E-08
  3.1000000E+03  1.0717334E-08
  3.2000000E+03  9.4375767E-09
  3.3000000E+03  8.3481145E-09
  3.4000000E+03  7.4146304E-09
  3.5000000E+03  6.6099669E-09
  3.6000000E+03  5.9117140E-09
  3.7000000E+03  5.3016799E-09
  3.8000000E+03  4.7655058E-09
  3.9000000E+03  4.2917893E-09
  4.0000000E+03  3.8724178E-09
  4.2000000E+03  3.1736254E-09
  4.4000000E+03  2.6275817E-09
  4.5000000E+03  2.4001671E-09
  4.6000000E+03  2.1973956E-09
  4.7000000E+03  2.0158094E-09
  4.8000000E+03  1.8525454E-09
  5.0000000E+03  1.5718879E-09
  5.1250000E+03  1.4224771E-09
  5.2500000E+03  1.2897775E-09
  5.3750000E+03  1.1715596E-09
  5.5000000E+03  1.0659506E-09
  5.7500000E+03  8.8705666E-10
  6.0000000E+03  7.4407250E-10
  6.1250000E+03  6.8370047E-10
  6.2500000E+03  6.2959622E-10
  6.3750000E+03  5.8086037E-10
  6.5000000E+03  5.3673393E-10
  6.6250000E+03  4.9659446E-10
  6.7500000E+03  4.5992846E-10
  7.0000000E+03  3.9543074E-10
  7.2500000E+03  3.4116750E-10
  7.5000000E+03  2.9575024E-10
  7.7500000E+03  2.5785669E-10
  8.0000000E+03  2.2611961E-10
  8.1250000E+03  2.1211879E-10
  8.2500000E+03  1.9917340E-10
  8.5000000E+03  1.7600117E-10
  8.7500000E+03  1.5586551E-10
  9.0000000E+03  1.3832354E-10
  9.5000000E+03  1.0987976E-10
  1.0000000E+04  8.8520945E-11
  1.0250000E+04  7.9840843E-11
  1.0500000E+04  7.2194926E-11
  1.0750000E+04  6.5416903E-11
  1.1000000E+04  5.9375369E-11
  1.1500000E+04  4.9152787E-11
  1.2000000E+04  4.0974991E-11
  1.2500000E+04  3.4410274E-11
  1.2750000E+04  3.1619548E-11
  1.3000000E+04  2.9105695E-11
  1.3250000E+04  2.6836798E-11
  1.3500000E+04  2.4785090E-11
  1.4000000E+04  2.1238726E-11
  1.4500000E+04  1.8300697E-11
  1.5000000E+04  1.5843394E-11
  1.5500000E+04  1.3771022E-11
  1.6000000E+04  1.2013445E-11
  1.6500000E+04  1.0518570E-11
  1.7000000E+04  9.2435498E-12
  1.7500000E+04  8.1528106E-12
  1.8000000E+04  7.2162899E-12
  1.8500000E+04  6.4089556E-12
  1.9000000E+04  5.7103152E-12
  1.9500000E+04  5.1035131E-12
  2.0000000E+04  4.5744973E-12
  2.0500000E+04  4.1115279E-12
  2.1000000E+04  3.7048937E-12
  2.1500000E+04  3.3465254E-12
  2.2000000E+04  3.0296875E-12
  2.2500000E+04  2.7487615E-12
  2.3000000E+04  2.4990132E-12
  2.3500000E+04  2.2764183E-12
  2.4000000E+04  2.0775428E-12
  2.4500000E+04  1.8994471E-12
  2.5000000E+04  1.7396127E-12
  2.5500000E+04  1.5958734E-12
  2.6000000E+04  1.4663538E-12
  2.6500000E+04  1.3494256E-12
  2.7000000E+04  1.2436714E-12
  2.8000000E+04  1.0608908E-12
  2.9000000E+04  9.0984386E-13
  3.0000000E+04  7.8422780E-13
  3.1000000E+04  6.7913982E-13
  3.2000000E+04  5.9073236E-13
  3.3000000E+04  5.1596380E-13
  3.4000000E+04  4.5241543E-13
  3.5000000E+04  3.9815073E-13
  3.6000000E+04  3.5160958E-13
  3.7000000E+04  3.1152701E-13
  3.8000000E+04  2.7687118E-13
  3.9000000E+04  2.4679606E-13
  4.0000000E+04  2.2060774E-13
  4.1000000E+04  1.9773270E-13
  4.2000000E+04  1.7769177E-13
  4.3000000E+04  1.6008302E-13
  4.4000000E+04  1.4456766E-13
  4.5000000E+04  1.3085720E-13
  4.6000000E+04  1.1870728E-13
  4.7000000E+04  1.0791117E-13
  4.8000000E+04  9.8293235E-14
  5.0000000E+04  8.2013297E-14
  5.1250000E+04  7.3496647E-14
  5.2500000E+04  6.6028954E-14
  5.3750000E+04  5.9458457E-14
  5.5000000E+04  5.3658888E-14
  5.6250000E+04  4.8527261E-14
  5.7500000E+04  4.3978049E-14
  5.8750000E+04  3.9937568E-14
  6.0000000E+04  3.6342192E-14
  6.1250000E+04  3.3136896E-14
  6.2500000E+04  3.0273161E-14
  6.3750000E+04  2.7707696E-14
  6.5000000E+04  2.5403430E-14
  6.6250000E+04  2.3328660E-14
  6.7500000E+04  2.1456172E-14
  7.0000000E+04  1.8227713E-14
  7.2500000E+04  1.5568716E-14
  7.5000000E+04  1.3366142E-14
  7.7500000E+04  1.1531627E-14
  8.0000000E+04  9.9952390E-15
  8.2500000E+04  8.7012729E-15
  8.5000000E+04  7.6056849E-15
  8.7500000E+04  6.6734499E-15
  9.0000000E+04  5.8765939E-15
  9.2500000E+04  5.1925828E-15
  9.5000000E+04  4.6030865E-15
  9.7500000E+04  4.0931134E-15
  1.0000000E+05  3.6503354E-15
  1.0250000E+05  3.2645658E-15
  1.0500000E+05  2.9273541E-15
  1.0750000E+05  2.6316590E-15
  1.1000000E+05  2.3715879E-15
  1.1250000E+05  2.1421821E-15
  1.1500000E+05  1.9392576E-15
  1.1750000E+05  1.7592761E-15
  1.2000000E+05  1.5992342E-15
  1.2250000E+05  1.4565738E-15
  1.2500000E+05  1.3291121E-15
  1.2750000E+05  1.2149811E-15
  1.3000000E+05  1.1125719E-15
  1.3250000E+05  1.0204945E-15
  1.3500000E+05  9.3754471E-16


==> anc/colstop/sbethe/sdbase/oos07.tab <==
# Atomic number =  7   (N )
#
#      W/eV         OOS*eV
  
  
#   7   1  K1  EION =  4.030000000E+02 eV   285
#  S(0) = 1.846302E+00
  3.7417897E+00  0.0000000E+00
  3.7417897E+02  0.0000000E+00
  3.7417897E+02  6.0083848E-03
  4.0300000E+02  6.0083848E-03
  4.0300405E+02  6.0083848E-03
  4.0342895E+02  5.9990708E-03
  4.0385385E+02  5.9883056E-03
  4.0427874E+02  5.9763622E-03
  4.0470364E+02  5.9634762E-03
  4.0555344E+02  5.9356592E-03
  4.0640324E+02  5.9061506E-03
  4.0810283E+02  5.8455114E-03
  4.0980243E+02  5.7860941E-03
  4.1320162E+02  5.6776037E-03
  4.1660081E+02  5.5844600E-03
  4.2000000E+02  5.5039976E-03
  4.2500000E+02  5.4009726E-03
  4.3000000E+02  5.3074326E-03
  4.3500000E+02  5.2164920E-03
  4.4000000E+02  5.1240238E-03
  4.5000000E+02  4.9276026E-03
  4.6000000E+02  4.7157951E-03
  4.8000000E+02  4.2765376E-03
  4.9000000E+02  4.0650238E-03
  5.0000000E+02  3.8655662E-03
  5.1250000E+02  3.6358698E-03
  5.2500000E+02  3.4278565E-03
  5.5000000E+02  3.0674548E-03
  5.7500000E+02  2.7623016E-03
  5.8750000E+02  2.6247763E-03
  6.0000000E+02  2.4953867E-03
  6.2500000E+02  2.2579630E-03
  6.5000000E+02  2.0464181E-03
  6.7500000E+02  1.8588865E-03
  7.0000000E+02  1.6934052E-03
  7.2500000E+02  1.5474917E-03
  7.5000000E+02  1.4184371E-03
  7.7500000E+02  1.3036127E-03
  8.0000000E+02  1.2008131E-03
  8.2500000E+02  1.1082588E-03
  8.5000000E+02  1.0246315E-03
  9.0000000E+02  8.8022619E-04
  9.5000000E+02  7.6139205E-04
  1.0000000E+03  6.6316634E-04
  1.0500000E+03  5.8128209E-04
  1.1000000E+03  5.1229918E-04
  1.1500000E+03  4.5363526E-04
  1.2000000E+03  4.0343690E-04
  1.2500000E+03  3.6030463E-04
  1.3000000E+03  3.2309529E-04
  1.3500000E+03  2.9085916E-04
  1.4000000E+03  2.6277042E-04
  1.4500000E+03  2.3815264E-04
  1.5000000E+03  2.1647488E-04
  1.5500000E+03  1.9731018E-04
  1.6000000E+03  1.8030886E-04
  1.6500000E+03  1.6518786E-04
  1.7000000E+03  1.5170593E-04
  1.7500000E+03  1.3964957E-04
  1.8000000E+03  1.2882919E-04
  1.8500000E+03  1.1908524E-04
  1.9000000E+03  1.1028483E-04
  2.0000000E+03  9.5089012E-05
  2.1000000E+03  8.2528135E-05
  2.2000000E+03  7.2064412E-05
  2.3000000E+03  6.3283515E-05
  2.4000000E+03  5.5856961E-05
  2.5000000E+03  4.9529822E-05
  2.6000000E+03  4.4108788E-05
  2.7000000E+03  3.9442050E-05
  2.8000000E+03  3.5404897E-05
  2.9000000E+03  3.1893475E-05
  3.0000000E+03  2.8823872E-05
  3.1000000E+03  2.6129041E-05
  3.2000000E+03  2.3754832E-05
  3.3000000E+03  2.1656044E-05
  3.4000000E+03  1.9794362E-05
  3.5000000E+03  1.8137092E-05
  3.6000000E+03  1.6656804E-05
  3.7000000E+03  1.5330450E-05
  3.8000000E+03  1.4138752E-05
  3.9000000E+03  1.3065328E-05
  4.0000000E+03  1.2096096E-05
  4.2000000E+03  1.0423144E-05
  4.4000000E+03  9.0404272E-06
  4.6000000E+03  7.8879543E-06
  4.8000000E+03  6.9200422E-06
  5.0000000E+03  6.1014567E-06
  5.2500000E+03  5.2469442E-06
  5.5000000E+03  4.5420487E-06
  5.7500000E+03  3.9557268E-06
  5.8750000E+03  3.6993912E-06
  6.0000000E+03  3.4642695E-06
  6.2500000E+03  3.0494045E-06
  6.5000000E+03  2.6969093E-06
  6.7500000E+03  2.3956033E-06
  7.0000000E+03  2.1366156E-06
  7.2500000E+03  1.9128494E-06
  7.5000000E+03  1.7185817E-06
  7.7500000E+03  1.5491635E-06
  8.0000000E+03  1.4007919E-06
  8.2500000E+03  1.2703369E-06
  8.5000000E+03  1.1552071E-06
  8.7500000E+03  1.0532448E-06
  9.0000000E+03  9.6264427E-07
  9.2500000E+03  8.8188669E-07
  9.5000000E+03  8.0968867E-07
  1.0000000E+04  6.8677505E-07
  1.0500000E+04  5.8696309E-07
  1.1000000E+04  5.0513754E-07
  1.1500000E+04  4.3747426E-07
  1.2000000E+04  3.8107737E-07
  1.2500000E+04  3.3372779E-07
  1.3000000E+04  2.9370660E-07
  1.3500000E+04  2.5966913E-07
  1.4000000E+04  2.3055369E-07
  1.4500000E+04  2.0551485E-07
  1.5000000E+04  1.8387409E-07
  1.5500000E+04  1.6508277E-07
  1.6000000E+04  1.4869420E-07
  1.6500000E+04  1.3434236E-07
  1.7000000E+04  1.2172550E-07
  1.7500000E+04  1.1059336E-07
  1.8000000E+04  1.0073735E-07
  1.8500000E+04  9.1982741E-08
  1.9000000E+04  8.4182460E-08
  1.9500000E+04  7.7212173E-08
  2.0000000E+04  7.0966286E-08
  2.0500000E+04  6.5354752E-08
  2.1000000E+04  6.0300484E-08
  2.2000000E+04  5.1607847E-08
  2.3000000E+04  4.4459539E-08
  2.4000000E+04  3.8532821E-08
  2.5000000E+04  3.3581847E-08
  2.6000000E+04  2.9417240E-08
  2.7000000E+04  2.5891604E-08
  2.8000000E+04  2.2889119E-08
  2.9000000E+04  2.0317997E-08
  3.0000000E+04  1.8104903E-08
  3.1000000E+04  1.6190796E-08
  3.2000000E+04  1.4527810E-08
  3.3000000E+04  1.3076877E-08
  3.4000000E+04  1.1805919E-08
  3.5000000E+04  1.0688432E-08
  3.6000000E+04  9.7024069E-09
  3.7000000E+04  8.8294676E-09
  3.8000000E+04  8.0541953E-09
  3.9000000E+04  7.3635926E-09
  4.0000000E+04  6.7466573E-09
  4.1000000E+04  6.1940364E-09
  4.2000000E+04  5.6977475E-09
  4.3000000E+04  5.2509527E-09
  4.4000000E+04  4.8477724E-09
  4.6000000E+04  4.1526474E-09
  4.8000000E+04  3.5793672E-09
  5.0000000E+04  3.1029121E-09
  5.1250000E+04  2.8455812E-09
  5.2500000E+04  2.6147167E-09
  5.3750000E+04  2.4070837E-09
  5.5000000E+04  2.2199034E-09
  5.7500000E+04  1.8976435E-09
  5.8750000E+04  1.7586951E-09
  6.0000000E+04  1.6323709E-09
  6.2500000E+04  1.4123055E-09
  6.5000000E+04  1.2284322E-09
  6.7500000E+04  1.0737804E-09
  7.0000000E+04  9.4290775E-10
  7.2500000E+04  8.3152624E-10
  7.5000000E+04  7.3622910E-10
  7.7500000E+04  6.5428842E-10
  8.0000000E+04  5.8350436E-10
  8.2500000E+04  5.2209099E-10
  8.5000000E+04  4.6858924E-10
  8.7500000E+04  4.2179993E-10
  9.0000000E+04  3.8073183E-10
  9.2500000E+04  3.4456122E-10
  9.5000000E+04  3.1260016E-10
  9.7500000E+04  2.8427137E-10
  1.0000000E+05  2.5908833E-10
  1.0250000E+05  2.3663920E-10
  1.0500000E+05  2.1657400E-10
  1.0750000E+05  1.9859422E-10
  1.1000000E+05  1.8244420E-10
  1.1250000E+05  1.6790428E-10
  1.1500000E+05  1.5478505E-10
  1.2000000E+05  1.3217504E-10
  1.2500000E+05  1.1354508E-10
  1.3000000E+05  9.8081766E-11
  1.3500000E+05  8.5159728E-11
  1.4000000E+05  7.4293449E-11
  1.4500000E+05  6.5102445E-11
  1.5000000E+05  5.7286023E-11
  1.5500000E+05  5.0604677E-11
  1.6000000E+05  4.4866259E-11
  1.6500000E+05  3.9915567E-11
  1.7000000E+05  3.5626501E-11
  1.7500000E+05  3.1895934E-11
  1.8000000E+05  2.8639000E-11
  1.8500000E+05  2.5785489E-11
  1.9000000E+05  2.3277003E-11
  1.9500000E+05  2.1064757E-11
  2.0000000E+05  1.9107824E-11
  2.0500000E+05  1.7371721E-11
  2.1000000E+05  1.5827293E-11
  2.1500000E+05  1.4449794E-11
  2.2000000E+05  1.3218121E-11
  2.2500000E+05  1.2114207E-11
  2.3000000E+05  1.1122539E-11
  2.4000000E+05  9.4242797E-12
  2.5000000E+05  8.0365713E-12
  2.6000000E+05  6.8939167E-12
  2.7000000E+05  5.9463589E-12
  2.8000000E+05  5.1554103E-12
  2.9000000E+05  4.4911316E-12
  3.0000000E+05  3.9300409E-12
  3.1000000E+05  3.4535754E-12
  3.2000000E+05  3.0469390E-12
  3.3000000E+05  2.6982552E-12
  3.4000000E+05  2.3979250E-12
  3.5000000E+05  2.1381463E-12
  3.6000000E+05  1.9125429E-12
  3.7000000E+05  1.7158756E-12
  3.8000000E+05  1.5438191E-12
  3.9000000E+05  1.3927824E-12
  4.0000000E+05  1.2597687E-12
  4.1000000E+05  1.1422662E-12
  4.2000000E+05  1.0381601E-12
  4.3000000E+05  9.4566313E-13
  4.4000000E+05  8.6325921E-13
  4.5000000E+05  7.8965768E-13
  4.6000000E+05  7.2375587E-13
  4.7000000E+05  6.6460820E-13
  4.8000000E+05  6.1140130E-13
  5.0000000E+05  5.2009827E-13
  5.1250000E+05  4.7164778E-13
  5.2500000E+05  4.2873663E-13
  5.3750000E+05  3.9062145E-13
  5.5000000E+05  3.5667257E-13
  5.7500000E+05  2.9921099E-13
  5.8750000E+05  2.7485023E-13
  6.0000000E+05  2.5293609E-13
  6.2500000E+05  2.1532770E-13
  6.5000000E+05  1.8450417E-13
  6.7500000E+05  1.5904355E-13
  7.0000000E+05  1.3785947E-13
  7.2500000E+05  1.2011448E-13
  7.5000000E+05  1.0515668E-13
  7.7500000E+05  9.2474051E-14
  8.0000000E+05  8.1661393E-14
  8.2500000E+05  7.2395556E-14
  8.5000000E+05  6.4416712E-14
  8.7500000E+05  5.7514676E-14
  9.0000000E+05  5.1518468E-14
  9.2500000E+05  4.6288146E-14
  9.5000000E+05  4.1708499E-14
  9.7500000E+05  3.7684155E-14
  1.0000000E+06  3.4135748E-14
  1.0250000E+06  3.0996908E-14
  1.0500000E+06  2.8211836E-14
  1.0750000E+06  2.5733404E-14
  1.1000000E+06  2.3521695E-14
  1.1250000E+06  2.1542768E-14
  1.1500000E+06  1.9767651E-14
  1.2000000E+06  1.6733132E-14
  1.2500000E+06  1.4258327E-14
  1.3000000E+06  1.2223508E-14
  1.3500000E+06  1.0537783E-14
  1.4000000E+06  9.1314091E-15
  1.4500000E+06  7.9504555E-15
  1.5000000E+06  6.9528532E-15
  1.5500000E+06  6.1055036E-15
  1.6000000E+06  5.3820913E-15
  1.6500000E+06  4.7615327E-15
  1.7000000E+06  4.2268301E-15
  1.7500000E+06  3.7641789E-15
  1.8000000E+06  3.3622926E-15
  1.8500000E+06  3.0118839E-15
  1.9000000E+06  2.7052325E-15
  1.9500000E+06  2.4359270E-15
  2.0000000E+06  2.1986344E-15
  2.0500000E+06  1.9888982E-15
  2.1000000E+06  1.8030385E-15
  2.1500000E+06  1.6379992E-15
  2.2000000E+06  1.4911535E-15
  2.2500000E+06  1.3602360E-15
  
  
#   7   2  L1  EION =  2.033000000E+01 eV   293
#  S(0) = 1.516328E+00
  1.0165000E-01  0.0000000E+00
  1.0165000E+01  0.0000000E+00
  1.0165000E+01  4.9266104E-02
  2.0330000E+01  4.9266104E-02
  2.0330000E+01  5.8253583E-03
  2.0332721E+01  5.8253583E-03
  2.0516085E+01  5.9661788E-03
  2.0699449E+01  6.1037453E-03
  2.0882813E+01  6.2380565E-03
  2.1066177E+01  6.3691183E-03
  2.1432905E+01  6.6215469E-03
  2.1799633E+01  6.8611942E-03
  2.2533088E+01  7.3031533E-03
  2.3266544E+01  7.6975017E-03
  2.4000000E+01  8.0472648E-03
  2.5000000E+01  8.4581998E-03
  2.6000000E+01  8.8006470E-03
  2.7000000E+01  9.0825831E-03
  2.8000000E+01  9.3113790E-03
  2.9000000E+01  9.4936944E-03
  3.0000000E+01  9.6354640E-03
  3.1000000E+01  9.7419279E-03
  3.2000000E+01  9.8176871E-03
  3.4000000E+01  9.8926702E-03
  3.6000000E+01  9.8868066E-03
  3.8000000E+01  9.8201249E-03
  4.0000000E+01  9.7078256E-03
  4.2000000E+01  9.5614782E-03
  4.4000000E+01  9.3899278E-03
  4.6000000E+01  9.1999692E-03
  4.8000000E+01  8.9968496E-03
  5.0000000E+01  8.7846473E-03
  5.2500000E+01  8.5114018E-03
  5.5000000E+01  8.2336383E-03
  5.7500000E+01  7.9548917E-03
  6.0000000E+01  7.6777965E-03
  6.5000000E+01  7.1359573E-03
  6.7500000E+01  6.8737830E-03
  7.0000000E+01  6.6186032E-03
  7.2500000E+01  6.3709949E-03
  7.5000000E+01  6.1313533E-03
  8.0000000E+01  5.6768498E-03
  8.5000000E+01  5.2558566E-03
  9.0000000E+01  4.8679316E-03
  9.5000000E+01  4.5118296E-03
  1.0000000E+02  4.1858354E-03
  1.0500000E+02  3.8879556E-03
  1.1000000E+02  3.6160622E-03
  1.1500000E+02  3.3680114E-03
  1.2000000E+02  3.1417047E-03
  1.2500000E+02  2.9351363E-03
  1.3000000E+02  2.7464317E-03
  1.3500000E+02  2.5738526E-03
  1.4000000E+02  2.4158029E-03
  1.4500000E+02  2.2708437E-03
  1.5000000E+02  2.1376652E-03
  1.6000000E+02  1.9020765E-03
  1.7000000E+02  1.7010688E-03
  1.8000000E+02  1.5283040E-03
  1.9000000E+02  1.3787718E-03
  2.0000000E+02  1.2485102E-03
  2.1000000E+02  1.1343830E-03
  2.2000000E+02  1.0338785E-03
  2.3000000E+02  9.4498716E-04
  2.4000000E+02  8.6606595E-04
  2.5000000E+02  7.9576248E-04
  2.6000000E+02  7.3295837E-04
  2.7000000E+02  6.7670058E-04
  2.8000000E+02  6.2618210E-04
  2.9000000E+02  5.8071125E-04
  3.0000000E+02  5.3968815E-04
  3.1000000E+02  5.0258867E-04
  3.2000000E+02  4.6895719E-04
  3.3000000E+02  4.3839871E-04
  3.4000000E+02  4.1056431E-04
  3.5000000E+02  3.8514564E-04
  3.6000000E+02  3.6187620E-04
  3.8000000E+02  3.2088532E-04
  4.0000000E+02  2.8604569E-04
  4.2000000E+02  2.5617698E-04
  4.4000000E+02  2.3037608E-04
  4.6000000E+02  2.0794057E-04
  4.8000000E+02  1.8832441E-04
  5.0000000E+02  1.7109681E-04
  5.2500000E+02  1.5239060E-04
  5.5000000E+02  1.3632113E-04
  5.7500000E+02  1.2244947E-04
  5.8750000E+02  1.1622297E-04
  6.0000000E+02  1.1041646E-04
  6.2500000E+02  9.9927618E-05
  6.5000000E+02  9.0742511E-05
  6.7500000E+02  8.2661594E-05
  7.0000000E+02  7.5520421E-05
  7.2500000E+02  6.9183947E-05
  7.5000000E+02  6.3541781E-05
  7.7500000E+02  5.8501784E-05
  8.0000000E+02  5.3986043E-05
  8.2500000E+02  4.9928985E-05
  8.5000000E+02  4.6275011E-05
  8.7500000E+02  4.2976219E-05
  9.0000000E+02  3.9991055E-05
  9.2500000E+02  3.7282482E-05
  9.5000000E+02  3.4818183E-05
  1.0000000E+03  3.0515101E-05
  1.0500000E+03  2.6900335E-05
  1.1000000E+03  2.3835270E-05
  1.1500000E+03  2.1215312E-05
  1.2000000E+03  1.8962333E-05
  1.2500000E+03  1.7014850E-05
  1.3000000E+03  1.5323270E-05
  1.3500000E+03  1.3847316E-05
  1.4000000E+03  1.2554023E-05
  1.4500000E+03  1.1416168E-05
  1.5000000E+03  1.0411135E-05
  1.5500000E+03  9.5201309E-06
  1.6000000E+03  8.7275254E-06
  1.6500000E+03  8.0203905E-06
  1.7000000E+03  7.3877858E-06
  1.7500000E+03  6.8203620E-06
  1.8000000E+03  6.3099414E-06
  1.8500000E+03  5.8492623E-06
  1.9000000E+03  5.4321562E-06
  1.9500000E+03  5.0533870E-06
  2.0000000E+03  4.7085123E-06
  2.0500000E+03  4.3937943E-06
  2.1000000E+03  4.1060001E-06
  2.2000000E+03  3.6002438E-06
  2.3000000E+03  3.1726725E-06
  2.4000000E+03  2.8090234E-06
  2.5000000E+03  2.4980230E-06
  2.6000000E+03  2.2307156E-06
  2.7000000E+03  1.9999116E-06
  2.8000000E+03  1.7997456E-06
  2.9000000E+03  1.6252974E-06
  3.0000000E+03  1.4724837E-06
  3.1000000E+03  1.3379893E-06
  3.2000000E+03  1.2191101E-06
  3.3000000E+03  1.1136271E-06
  3.4000000E+03  1.0196951E-06
  3.5000000E+03  9.3577086E-07
  3.6000000E+03  8.6058424E-07
  3.7000000E+03  7.9307429E-07
  3.8000000E+03  7.3232501E-07
  3.9000000E+03  6.7754284E-07
  4.0000000E+03  6.2803171E-07
  4.1000000E+03  5.8317886E-07
  4.2000000E+03  5.4245375E-07
  4.3000000E+03  5.0539628E-07
  4.4000000E+03  4.7160535E-07
  4.6000000E+03  4.1243328E-07
  4.8000000E+03  3.6256989E-07
  5.0000000E+03  3.2021925E-07
  5.2500000E+03  2.7585365E-07
  5.5000000E+03  2.3919706E-07
  5.7500000E+03  2.0869331E-07
  5.8750000E+03  1.9534701E-07
  6.0000000E+03  1.8309568E-07
  6.2500000E+03  1.6144670E-07
  6.5000000E+03  1.4301014E-07
  6.7500000E+03  1.2721194E-07
  7.0000000E+03  1.1359803E-07
  7.2500000E+03  1.0181274E-07
  7.5000000E+03  9.1571541E-08
  7.7500000E+03  8.2639318E-08
  8.0000000E+03  7.4816769E-08
  8.1250000E+03  7.1266684E-08
  8.2500000E+03  6.7932168E-08
  8.5000000E+03  6.1844843E-08
  8.7500000E+03  5.6439695E-08
  9.0000000E+03  5.1625357E-08
  9.2500000E+03  4.7327922E-08
  9.5000000E+03  4.3483745E-08
  9.7500000E+03  4.0037762E-08
  1.0000000E+04  3.6940926E-08
  1.0250000E+04  3.4149049E-08
  1.0500000E+04  3.1624477E-08
  1.0750000E+04  2.9335163E-08
  1.1000000E+04  2.7253764E-08
  1.1500000E+04  2.3627686E-08
  1.2000000E+04  2.0600466E-08
  1.2500000E+04  1.8058238E-08
  1.3000000E+04  1.5908894E-08
  1.3500000E+04  1.4079081E-08
  1.4000000E+04  1.2511459E-08
  1.4500000E+04  1.1161223E-08
  1.5000000E+04  9.9926782E-09
  1.5500000E+04  8.9768555E-09
  1.6000000E+04  8.0901291E-09
  1.6500000E+04  7.3131196E-09
  1.7000000E+04  6.6297750E-09
  1.7500000E+04  6.0267187E-09
  1.8000000E+04  5.4926506E-09
  1.8500000E+04  5.0180414E-09
  1.9000000E+04  4.5948976E-09
  1.9500000E+04  4.2164826E-09
  2.0000000E+04  3.8771182E-09
  2.0500000E+04  3.5719947E-09
  2.1000000E+04  3.2969886E-09
  2.1500000E+04  3.0485501E-09
  2.2000000E+04  2.8236133E-09
  2.2500000E+04  2.6195214E-09
  2.3000000E+04  2.4339656E-09
  2.4000000E+04  2.1106627E-09
  2.5000000E+04  1.8404247E-09
  2.6000000E+04  1.6129849E-09
  2.7000000E+04  1.4203388E-09
  2.8000000E+04  1.2561945E-09
  2.9000000E+04  1.1155618E-09
  3.0000000E+04  9.9445224E-10
  3.1000000E+04  8.8965354E-10
  3.2000000E+04  7.9856110E-10
  3.3000000E+04  7.1904863E-10
  3.4000000E+04  6.4936909E-10
  3.5000000E+04  5.8807866E-10
  3.6000000E+04  5.3397770E-10
  3.7000000E+04  4.8606415E-10
  3.8000000E+04  4.4349685E-10
  3.9000000E+04  4.0556643E-10
  4.0000000E+04  3.7167201E-10
  4.1000000E+04  3.4130252E-10
  4.2000000E+04  3.1402158E-10
  4.3000000E+04  2.8945517E-10
  4.4000000E+04  2.6728157E-10
  4.5000000E+04  2.4722320E-10
  4.6000000E+04  2.2903967E-10
  4.7000000E+04  2.1252219E-10
  4.8000000E+04  1.9748882E-10
  5.0000000E+04  1.7125794E-10
  5.1250000E+04  1.5708656E-10
  5.2500000E+04  1.4436943E-10
  5.3750000E+04  1.3292883E-10
  5.5000000E+04  1.2261216E-10
  5.7500000E+04  1.0484328E-10
  5.8750000E+04  9.7179191E-11
  6.0000000E+04  9.0210086E-11
  6.2500000E+04  7.8066567E-11
  6.5000000E+04  6.7917601E-11
  6.7500000E+04  5.9379843E-11
  7.0000000E+04  5.2153681E-11
  7.2500000E+04  4.6002573E-11
  7.5000000E+04  4.0738458E-11
  7.7500000E+04  3.6210868E-11
  8.0000000E+04  3.2298617E-11
  8.2500000E+04  2.8903441E-11
  8.5000000E+04  2.5945010E-11
  8.7500000E+04  2.3357256E-11
  9.0000000E+04  2.1085549E-11
  9.2500000E+04  1.9084474E-11
  9.5000000E+04  1.7316082E-11
  9.7500000E+04  1.5748514E-11
  1.0000000E+05  1.4354890E-11
  1.0250000E+05  1.3112436E-11
  1.0500000E+05  1.2001798E-11
  1.0750000E+05  1.1006467E-11
  1.1000000E+05  1.0112310E-11
  1.1250000E+05  9.3071930E-12
  1.1500000E+05  8.5806594E-12
  1.1750000E+05  7.9236609E-12
  1.2000000E+05  7.3283454E-12
  1.2250000E+05  6.7878787E-12
  1.2500000E+05  6.2962966E-12
  1.3000000E+05  5.4395501E-12
  1.3500000E+05  4.7235181E-12
  1.4000000E+05  4.1213302E-12
  1.4500000E+05  3.6119087E-12
  1.5000000E+05  3.1785943E-12
  1.5500000E+05  2.8081254E-12
  1.6000000E+05  2.4898819E-12
  1.6500000E+05  2.2152978E-12
  1.7000000E+05  1.9774004E-12
  1.7500000E+05  1.7704787E-12
  1.8000000E+05  1.5898215E-12
  1.8500000E+05  1.4315279E-12
  1.9000000E+05  1.2923576E-12
  1.9500000E+05  1.1696056E-12
  2.0000000E+05  1.0610070E-12
  2.0500000E+05  9.6465616E-13
  2.1000000E+05  8.7893936E-13
  2.1500000E+05  8.0248480E-13
  2.2000000E+05  7.3412202E-13
  2.2500000E+05  6.7284829E-13
  2.3000000E+05  6.1780226E-13
  2.3500000E+05  5.6824200E-13
  2.4000000E+05  5.2352649E-13
  2.4500000E+05  4.8310025E-13
  2.5000000E+05  4.4648029E-13
  2.5500000E+05  4.1324560E-13
  2.6000000E+05  3.8302848E-13
  2.6500000E+05  3.5550689E-13
  2.7000000E+05  3.3039817E-13
  2.8000000E+05  2.8645581E-13
  2.9000000E+05  2.4955455E-13
  3.0000000E+05  2.1840140E-13
  
  
#   7   3  L2  EION =  1.453000000E+01 eV   306
#  S(0) = 2.421671E+00
  1.1621984E-01  0.0000000E+00
  1.1621984E+01  0.0000000E+00
  1.1621984E+01  6.8289143E-02
  1.4530000E+01  6.8289143E-02
  1.4532721E+01  6.8289143E-02
  1.4626177E+01  6.8667600E-02
  1.4719633E+01  6.9018961E-02
  1.4813088E+01  6.9344473E-02
  1.4906544E+01  6.9645328E-02
  1.5000000E+01  6.9922656E-02
  1.5500000E+01  7.1049188E-02
  1.6000000E+01  7.1671495E-02
  1.6500000E+01  7.1898967E-02
  1.7000000E+01  7.1816590E-02
  1.8000000E+01  7.0973948E-02
  1.9000000E+01  6.9523888E-02
  2.0000000E+01  6.7706157E-02
  2.1000000E+01  6.5674289E-02
  2.2000000E+01  6.3527665E-02
  2.3000000E+01  6.1331067E-02
  2.4000000E+01  5.9126806E-02
  2.5000000E+01  5.6942445E-02
  2.6000000E+01  5.4795781E-02
  2.7000000E+01  5.2698101E-02
  2.8000000E+01  5.0656376E-02
  2.9000000E+01  4.8674698E-02
  3.0000000E+01  4.6755147E-02
  3.1000000E+01  4.4898645E-02
  3.2000000E+01  4.3105158E-02
  3.4000000E+01  3.9704884E-02
  3.6000000E+01  3.6546700E-02
  3.8000000E+01  3.3620550E-02
  4.0000000E+01  3.0915464E-02
  4.2000000E+01  2.8420180E-02
  4.4000000E+01  2.6123190E-02
  4.6000000E+01  2.4012928E-02
  4.8000000E+01  2.2077754E-02
  5.0000000E+01  2.0305977E-02
  5.2500000E+01  1.8303530E-02
  5.5000000E+01  1.6516306E-02
  5.7500000E+01  1.4923214E-02
  6.0000000E+01  1.3504120E-02
  6.5000000E+01  1.1114910E-02
  6.7500000E+01  1.0111945E-02
  7.0000000E+01  9.2174318E-03
  7.2500000E+01  8.4187385E-03
  7.5000000E+01  7.7046529E-03
  7.7500000E+01  7.0652326E-03
  8.0000000E+01  6.4917048E-03
  8.2500000E+01  5.9763616E-03
  8.5000000E+01  5.5124418E-03
  9.0000000E+01  4.7158280E-03
  9.5000000E+01  4.0626789E-03
  1.0000000E+02  3.5228748E-03
  1.0500000E+02  3.0732775E-03
  1.1000000E+02  2.6959687E-03
  1.1500000E+02  2.3770629E-03
  1.2000000E+02  2.1056846E-03
  1.2500000E+02  1.8732869E-03
  1.3000000E+02  1.6731011E-03
  1.3500000E+02  1.4997184E-03
  1.4000000E+02  1.3487963E-03
  1.4500000E+02  1.2168220E-03
  1.5000000E+02  1.1009280E-03
  1.5500000E+02  9.9875678E-04
  1.6000000E+02  9.0836699E-04
  1.6500000E+02  8.2814009E-04
  1.7000000E+02  7.5671499E-04
  1.7500000E+02  6.9294880E-04
  1.8000000E+02  6.3587550E-04
  1.8500000E+02  5.8466782E-04
  1.9000000E+02  5.3861535E-04
  2.0000000E+02  4.5962577E-04
  2.1000000E+02  3.9495282E-04
  2.2000000E+02  3.4159631E-04
  2.3000000E+02  2.9725869E-04
  2.4000000E+02  2.6016221E-04
  2.5000000E+02  2.2891406E-04
  2.6000000E+02  2.0242332E-04
  2.7000000E+02  1.7982649E-04
  2.8000000E+02  1.6043330E-04
  2.9000000E+02  1.4369511E-04
  3.0000000E+02  1.2917054E-04
  3.1000000E+02  1.1650131E-04
  3.2000000E+02  1.0539737E-04
  3.3000000E+02  9.5622287E-05
  3.4000000E+02  8.6981821E-05
  3.5000000E+02  7.9315322E-05
  3.6000000E+02  7.2489057E-05
  3.7000000E+02  6.6391518E-05
  3.8000000E+02  6.0929387E-05
  3.9000000E+02  5.6023349E-05
  4.0000000E+02  5.1605623E-05
  4.2000000E+02  4.4011523E-05
  4.4000000E+02  3.7774033E-05
  4.6000000E+02  3.2611478E-05
  4.8000000E+02  2.8308126E-05
  5.0000000E+02  2.4697185E-05
  5.1250000E+02  2.2732886E-05
  5.2500000E+02  2.0961581E-05
  5.3750000E+02  1.9360754E-05
  5.5000000E+02  1.7910920E-05
  5.7500000E+02  1.5398835E-05
  5.8750000E+02  1.4309174E-05
  6.0000000E+02  1.3314993E-05
  6.2500000E+02  1.1574825E-05
  6.5000000E+02  1.0112714E-05
  6.7500000E+02  8.8775695E-06
  7.0000000E+02  7.8288305E-06
  7.2500000E+02  6.9339214E-06
  7.5000000E+02  6.1664168E-06
  7.7500000E+02  5.5049982E-06
  8.0000000E+02  4.9323659E-06
  8.2500000E+02  4.4341577E-06
  8.5000000E+02  3.9985905E-06
  8.7500000E+02  3.6160779E-06
  9.0000000E+02  3.2787578E-06
  9.2500000E+02  2.9801255E-06
  9.5000000E+02  2.7147812E-06
  9.7500000E+02  2.4782181E-06
  1.0000000E+03  2.2666605E-06
  1.0250000E+03  2.0769704E-06
  1.0500000E+03  1.9064873E-06
  1.0750000E+03  1.7529231E-06
  1.1000000E+03  1.6143033E-06
  1.1250000E+03  1.4889220E-06
  1.1500000E+03  1.3753079E-06
  1.2000000E+03  1.1784039E-06
  1.2500000E+03  1.0150986E-06
  1.3000000E+03  8.7886269E-07
  1.3500000E+03  7.6462529E-07
  1.4000000E+03  6.6835876E-07
  1.4500000E+03  5.8684167E-07
  1.5000000E+03  5.1748633E-07
  1.5500000E+03  4.5820852E-07
  1.6000000E+03  4.0730108E-07
  1.6500000E+03  3.6333325E-07
  1.7000000E+03  3.2515330E-07
  1.7500000E+03  2.9183545E-07
  1.8000000E+03  2.6263123E-07
  1.8500000E+03  2.3693088E-07
  1.9000000E+03  2.1423105E-07
  1.9500000E+03  1.9411343E-07
  2.0000000E+03  1.7623258E-07
  2.0500000E+03  1.6030550E-07
  2.1000000E+03  1.4609004E-07
  2.1500000E+03  1.3337717E-07
  2.2000000E+03  1.2198618E-07
  2.2500000E+03  1.1176308E-07
  2.3000000E+03  1.0257580E-07
  2.4000000E+03  8.6857349E-08
  2.5000000E+03  7.4055083E-08
  2.6000000E+03  6.3549009E-08
  2.7000000E+03  5.4854733E-08
  2.8000000E+03  4.7603771E-08
  2.9000000E+03  4.1507336E-08
  3.0000000E+03  3.6340756E-08
  3.1000000E+03  3.1931389E-08
  3.2000000E+03  2.8149177E-08
  3.3000000E+03  2.4895707E-08
  3.4000000E+03  2.2089432E-08
  3.5000000E+03  1.9662198E-08
  3.6000000E+03  1.7557533E-08
  3.7000000E+03  1.5728253E-08
  3.8000000E+03  1.4134445E-08
  3.9000000E+03  1.2742278E-08
  4.0000000E+03  1.1521442E-08
  4.1000000E+03  1.0445030E-08
  4.2000000E+03  9.4911633E-09
  4.3000000E+03  8.6420191E-09
  4.4000000E+03  7.8830609E-09
  4.6000000E+03  6.5927658E-09
  4.7000000E+03  6.0441539E-09
  4.8000000E+03  5.5501807E-09
  4.9000000E+03  5.1046944E-09
  5.0000000E+03  4.7024339E-09
  5.1250000E+03  4.2535442E-09
  5.2500000E+03  3.8573653E-09
  5.3750000E+03  3.5071348E-09
  5.5000000E+03  3.1969722E-09
  5.7500000E+03  2.6750701E-09
  5.8750000E+03  2.4540019E-09
  6.0000000E+03  2.2546719E-09
  6.2500000E+03  1.9104639E-09
  6.5000000E+03  1.6269740E-09
  6.7500000E+03  1.3935696E-09
  7.0000000E+03  1.2011699E-09
  7.2500000E+03  1.0413937E-09
  7.5000000E+03  9.0725989E-10
  7.7500000E+03  7.9357445E-10
  8.0000000E+03  6.9658240E-10
  8.2500000E+03  6.1359667E-10
  8.5000000E+03  5.4240941E-10
  8.7500000E+03  4.8117301E-10
  9.0000000E+03  4.2828808E-10
  9.2500000E+03  3.8239616E-10
  9.5000000E+03  3.4239421E-10
  9.7500000E+03  3.0738220E-10
  1.0000000E+04  2.7663513E-10
  1.0250000E+04  2.4956861E-10
  1.0500000E+04  2.2568714E-10
  1.1000000E+04  1.8584817E-10
  1.1250000E+04  1.6920459E-10
  1.1500000E+04  1.5435530E-10
  1.1750000E+04  1.4106387E-10
  1.2000000E+04  1.2913110E-10
  1.2500000E+04  1.0869875E-10
  1.3000000E+04  9.2053664E-11
  1.3500000E+04  7.8452892E-11
  1.4000000E+04  6.7294614E-11
  1.4500000E+04  5.8058295E-11
  1.5000000E+04  5.0330544E-11
  1.5500000E+04  4.3804709E-11
  1.6000000E+04  3.8261273E-11
  1.6500000E+04  3.3541147E-11
  1.7000000E+04  2.9512531E-11
  1.7500000E+04  2.6064989E-11
  1.8000000E+04  2.3103416E-11
  1.8500000E+04  2.0548014E-11
  1.9000000E+04  1.8333824E-11
  1.9500000E+04  1.6407679E-11
  2.0000000E+04  1.4725473E-11
  2.0500000E+04  1.3250487E-11
  2.1000000E+04  1.1952396E-11
  2.1500000E+04  1.0806029E-11
  2.2000000E+04  9.7904184E-12
  2.2500000E+04  8.8882861E-12
  2.3000000E+04  8.0850991E-12
  2.3500000E+04  7.3684093E-12
  2.4000000E+04  6.7275226E-12
  2.4500000E+04  6.1532271E-12
  2.5000000E+04  5.6375652E-12
  2.5500000E+04  5.1736454E-12
  2.6000000E+04  4.7554860E-12
  2.6500000E+04  4.3778832E-12
  2.7000000E+04  4.0362985E-12
  2.8000000E+04  3.4457938E-12
  2.9000000E+04  2.9576468E-12
  3.0000000E+04  2.5515098E-12
  3.1000000E+04  2.2115677E-12
  3.2000000E+04  1.9254211E-12
  3.3000000E+04  1.6832747E-12
  3.4000000E+04  1.4773381E-12
  3.5000000E+04  1.3013737E-12
  3.6000000E+04  1.1503565E-12
  3.7000000E+04  1.0202116E-12
  3.8000000E+04  9.0761320E-13
  3.9000000E+04  8.0983259E-13
  4.0000000E+04  7.2461974E-13
  4.1000000E+04  6.5011017E-13
  4.2000000E+04  5.8475129E-13
  4.3000000E+04  5.2724463E-13
  4.4000000E+04  4.7649914E-13
  4.5000000E+04  4.3159224E-13
  4.6000000E+04  3.9174322E-13
  4.7000000E+04  3.5628997E-13
  4.8000000E+04  3.2466892E-13
  5.0000000E+04  2.7106573E-13
  5.1250000E+04  2.4299358E-13
  5.2500000E+04  2.1837054E-13
  5.3750000E+04  1.9670534E-13
  5.5000000E+04  1.7758655E-13
  5.6250000E+04  1.6067338E-13
  5.7500000E+04  1.4568006E-13
  5.8750000E+04  1.3236134E-13
  6.0000000E+04  1.2050617E-13
  6.1250000E+04  1.0993259E-13
  6.2500000E+04  1.0048063E-13
  6.3750000E+04  9.2007913E-14
  6.5000000E+04  8.4392659E-14
  6.6250000E+04  7.7530849E-14
  6.7500000E+04  7.1333269E-14
  7.0000000E+04  6.0635439E-14
  7.2500000E+04  5.1815464E-14
  7.5000000E+04  4.4507586E-14
  7.7500000E+04  3.8422950E-14
  8.0000000E+04  3.3328922E-14
  8.2500000E+04  2.9037144E-14
  8.5000000E+04  2.5399769E-14
  8.7500000E+04  2.2300247E-14
  9.0000000E+04  1.9647146E-14
  9.2500000E+04  1.7367483E-14
  9.5000000E+04  1.5401530E-14
  9.7500000E+04  1.3700146E-14
  1.0000000E+05  1.2222561E-14
  1.0250000E+05  1.0934810E-14
  1.0500000E+05  9.8087291E-15
  1.0750000E+05  8.8208687E-15
  1.1000000E+05  7.9516243E-15
  1.1250000E+05  7.1845627E-15
  1.1500000E+05  6.5058350E-15
  1.1750000E+05  5.9037070E-15
  1.2000000E+05  5.3682008E-15
  1.2250000E+05  4.8908037E-15
  1.2500000E+05  4.4642186E-15
  1.2750000E+05  4.0821702E-15
  1.3000000E+05  3.7392613E-15
  1.3250000E+05  3.4308366E-15
  1.3500000E+05  3.1528691E-15
  1.4000000E+05  2.6747988E-15
  1.4500000E+05  2.2822670E-15
  1.5000000E+05  1.9578633E-15
  1.5500000E+05  1.6881151E-15
  1.6000000E+05  1.4624828E-15
  1.6500000E+05  1.2726641E-15
  1.7000000E+05  1.1121117E-15
  
  
#   7   4  L3  EION =  1.453000000E+01 eV   307
#  S(0) = 1.211208E+00
  1.1620255E-01  0.0000000E+00
  1.1620255E+01  0.0000000E+00
  1.1620255E+01  3.4289296E-02
  1.4530000E+01  3.4289296E-02
  1.4532721E+01  3.4289296E-02
  1.4626177E+01  3.4477586E-02
  1.4719633E+01  3.4652272E-02
  1.4813088E+01  3.4813982E-02
  1.4906544E+01  3.4963317E-02
  1.5000000E+01  3.5100846E-02
  1.5500000E+01  3.5657466E-02
  1.6000000E+01  3.5961348E-02
  1.6500000E+01  3.6067527E-02
  1.7000000E+01  3.6018727E-02
  1.8000000E+01  3.5582596E-02
  1.9000000E+01  3.4843808E-02
  2.0000000E+01  3.3922496E-02
  2.1000000E+01  3.2895464E-02
  2.2000000E+01  3.1812344E-02
  2.3000000E+01  3.0705416E-02
  2.4000000E+01  2.9595720E-02
  2.5000000E+01  2.8496921E-02
  2.6000000E+01  2.7417804E-02
  2.7000000E+01  2.6363915E-02
  2.8000000E+01  2.5338652E-02
  2.9000000E+01  2.4343982E-02
  3.0000000E+01  2.3380877E-02
  3.1000000E+01  2.2449737E-02
  3.2000000E+01  2.1550494E-02
  3.4000000E+01  1.9846350E-02
  3.6000000E+01  1.8264322E-02
  3.8000000E+01  1.6799150E-02
  4.0000000E+01  1.5445163E-02
  4.2000000E+01  1.4196584E-02
  4.4000000E+01  1.3047543E-02
  4.6000000E+01  1.1992167E-02
  4.8000000E+01  1.1024562E-02
  5.0000000E+01  1.0138824E-02
  5.2500000E+01  9.1379587E-03
  5.5000000E+01  8.2448319E-03
  5.7500000E+01  7.4488488E-03
  6.0000000E+01  6.7399052E-03
  6.5000000E+01  5.5465361E-03
  6.7500000E+01  5.0456569E-03
  7.0000000E+01  4.5989818E-03
  7.2500000E+01  4.2001900E-03
  7.5000000E+01  3.8436729E-03
  7.7500000E+01  3.5244582E-03
  8.0000000E+01  3.2381596E-03
  8.2500000E+01  2.9809237E-03
  8.5000000E+01  2.7493711E-03
  9.0000000E+01  2.3517994E-03
  9.5000000E+01  2.0258646E-03
  1.0000000E+02  1.7565197E-03
  1.0500000E+02  1.5322074E-03
  1.1000000E+02  1.3439788E-03
  1.1500000E+02  1.1849000E-03
  1.2000000E+02  1.0495409E-03
  1.2500000E+02  9.3363425E-04
  1.3000000E+02  8.3380099E-04
  1.3500000E+02  7.4734129E-04
  1.4000000E+02  6.7208756E-04
  1.4500000E+02  6.0628646E-04
  1.5000000E+02  5.4850688E-04
  1.5500000E+02  4.9757236E-04
  1.6000000E+02  4.5251407E-04
  1.6500000E+02  4.1252443E-04
  1.7000000E+02  3.7692431E-04
  1.7500000E+02  3.4514350E-04
  1.8000000E+02  3.1670006E-04
  1.8500000E+02  2.9118127E-04
  1.9000000E+02  2.6823279E-04
  2.0000000E+02  2.2887436E-04
  2.1000000E+02  1.9665270E-04
  2.2000000E+02  1.7007162E-04
  2.3000000E+02  1.4798549E-04
  2.4000000E+02  1.2950797E-04
  2.5000000E+02  1.1394469E-04
  2.6000000E+02  1.0075187E-04
  2.7000000E+02  8.9499084E-05
  2.8000000E+02  7.9842328E-05
  2.9000000E+02  7.1508171E-05
  3.0000000E+02  6.4276663E-05
  3.1000000E+02  5.7969275E-05
  3.2000000E+02  5.2441495E-05
  3.3000000E+02  4.7575518E-05
  3.4000000E+02  4.3274575E-05
  3.5000000E+02  3.9458632E-05
  3.6000000E+02  3.6061071E-05
  3.7000000E+02  3.3026347E-05
  3.8000000E+02  3.0307980E-05
  3.9000000E+02  2.7866465E-05
  4.0000000E+02  2.5668047E-05
  4.2000000E+02  2.1889155E-05
  4.4000000E+02  1.8785535E-05
  4.6000000E+02  1.6216939E-05
  4.8000000E+02  1.4075965E-05
  5.0000000E+02  1.2279583E-05
  5.1250000E+02  1.1302426E-05
  5.2500000E+02  1.0421308E-05
  5.3750000E+02  9.6250234E-06
  5.5000000E+02  8.9038736E-06
  5.7500000E+02  7.6544300E-06
  5.8750000E+02  7.1124940E-06
  6.0000000E+02  6.6180639E-06
  6.2500000E+02  5.7526876E-06
  6.5000000E+02  5.0256442E-06
  6.7500000E+02  4.4115093E-06
  7.0000000E+02  3.8900984E-06
  7.2500000E+02  3.4452019E-06
  7.5000000E+02  3.0636712E-06
  7.7500000E+02  2.7348996E-06
  8.0000000E+02  2.4502802E-06
  8.2500000E+02  2.2026683E-06
  8.5000000E+02  1.9862025E-06
  8.7500000E+02  1.7961143E-06
  9.0000000E+02  1.6284935E-06
  9.2500000E+02  1.4801048E-06
  9.5000000E+02  1.3482625E-06
  9.7500000E+02  1.2307256E-06
  1.0000000E+03  1.1256168E-06
  1.0250000E+03  1.0313757E-06
  1.0500000E+03  9.4667962E-07
  1.0750000E+03  8.7039121E-07
  1.1000000E+03  8.0152885E-07
  1.1250000E+03  7.3924475E-07
  1.1500000E+03  6.8280765E-07
  1.2000000E+03  5.8500120E-07
  1.2500000E+03  5.0388903E-07
  1.3000000E+03  4.3622661E-07
  1.3500000E+03  3.7949410E-07
  1.4000000E+03  3.3169004E-07
  1.4500000E+03  2.9121357E-07
  1.5000000E+03  2.5677871E-07
  1.5500000E+03  2.2734975E-07
  1.6000000E+03  2.0207835E-07
  1.6500000E+03  1.8025347E-07
  1.7000000E+03  1.6130284E-07
  1.7500000E+03  1.4476647E-07
  1.8000000E+03  1.3027253E-07
  1.8500000E+03  1.1751809E-07
  1.9000000E+03  1.0625312E-07
  1.9500000E+03  9.6269886E-08
  2.0000000E+03  8.7396867E-08
  2.0500000E+03  7.9493603E-08
  2.1000000E+03  7.2439908E-08
  2.1500000E+03  6.6132021E-08
  2.2000000E+03  6.0480243E-08
  2.2500000E+03  5.5408158E-08
  2.3000000E+03  5.0850215E-08
  2.4000000E+03  4.3052754E-08
  2.5000000E+03  3.6702774E-08
  2.6000000E+03  3.1492417E-08
  2.7000000E+03  2.7181138E-08
  2.8000000E+03  2.3585978E-08
  2.9000000E+03  2.0563530E-08
  3.0000000E+03  1.8002241E-08
  3.1000000E+03  1.5816426E-08
  3.2000000E+03  1.3941575E-08
  3.3000000E+03  1.2328909E-08
  3.4000000E+03  1.0938000E-08
  3.5000000E+03  9.7350569E-09
  3.6000000E+03  8.6920806E-09
  3.7000000E+03  7.7856786E-09
  3.8000000E+03  6.9960569E-09
  3.9000000E+03  6.3064341E-09
  4.0000000E+03  5.7017627E-09
  4.1000000E+03  5.1686787E-09
  4.2000000E+03  4.6963201E-09
  4.3000000E+03  4.2758417E-09
  4.4000000E+03  3.9000339E-09
  4.6000000E+03  3.2611593E-09
  4.7000000E+03  2.9895379E-09
  4.8000000E+03  2.7449806E-09
  4.9000000E+03  2.5244402E-09
  5.0000000E+03  2.3253124E-09
  5.1250000E+03  2.1031240E-09
  5.2500000E+03  1.9070528E-09
  5.3750000E+03  1.7337490E-09
  5.5000000E+03  1.5802989E-09
  5.7500000E+03  1.3221453E-09
  5.8750000E+03  1.2128080E-09
  6.0000000E+03  1.1142232E-09
  6.2500000E+03  9.4397786E-10
  6.5000000E+03  8.0376584E-10
  6.7500000E+03  6.8834526E-10
  7.0000000E+03  5.9322847E-10
  7.2500000E+03  5.1425953E-10
  7.5000000E+03  4.4797330E-10
  7.7500000E+03  3.9179481E-10
  8.0000000E+03  3.4386622E-10
  8.2500000E+03  3.0286156E-10
  8.5000000E+03  2.6769073E-10
  8.7500000E+03  2.3744078E-10
  9.0000000E+03  2.1132018E-10
  9.2500000E+03  1.8865607E-10
  9.5000000E+03  1.6890242E-10
  9.7500000E+03  1.5161392E-10
  1.0000000E+04  1.3643230E-10
  1.0250000E+04  1.2306917E-10
  1.0500000E+04  1.1127990E-10
  1.0750000E+04  1.0085564E-10
  1.1000000E+04  9.1617213E-11
  1.1250000E+04  8.3404445E-11
  1.1500000E+04  7.6077687E-11
  1.1750000E+04  6.9519892E-11
  1.2000000E+04  6.3632510E-11
  1.2250000E+04  5.8332181E-11
  1.2500000E+04  5.3551459E-11
  1.3000000E+04  4.5339836E-11
  1.3500000E+04  3.8632128E-11
  1.4000000E+04  3.3131420E-11
  1.4500000E+04  2.8579682E-11
  1.5000000E+04  2.4771843E-11
  1.5500000E+04  2.1556127E-11
  1.6000000E+04  1.8824334E-11
  1.6500000E+04  1.6498393E-11
  1.7000000E+04  1.4513517E-11
  1.7500000E+04  1.2815331E-11
  1.8000000E+04  1.1356905E-11
  1.8500000E+04  1.0098823E-11
  1.9000000E+04  9.0090056E-12
  1.9500000E+04  8.0611977E-12
  2.0000000E+04  7.2336076E-12
  2.0500000E+04  6.5080862E-12
  2.1000000E+04  5.8696575E-12
  2.1500000E+04  5.3059010E-12
  2.2000000E+04  4.8064785E-12
  2.2500000E+04  4.3628861E-12
  2.3000000E+04  3.9679754E-12
  2.3500000E+04  3.6156228E-12
  2.4000000E+04  3.3005669E-12
  2.4500000E+04  3.0182750E-12
  2.5000000E+04  2.7648319E-12
  2.6000000E+04  2.3313765E-12
  2.6500000E+04  2.1458598E-12
  2.7000000E+04  1.9780632E-12
  2.8000000E+04  1.6880546E-12
  2.9000000E+04  1.4483895E-12
  3.0000000E+04  1.2490502E-12
  3.1000000E+04  1.0822517E-12
  3.2000000E+04  9.4189148E-13
  3.3000000E+04  8.2314922E-13
  3.4000000E+04  7.2219253E-13
  3.5000000E+04  6.3595357E-13
  3.6000000E+04  5.6196190E-13
  3.7000000E+04  4.9821451E-13
  3.8000000E+04  4.4307708E-13
  3.9000000E+04  3.9520894E-13
  4.0000000E+04  3.5350486E-13
  4.1000000E+04  3.1704918E-13
  4.2000000E+04  2.8507958E-13
  4.3000000E+04  2.5695861E-13
  4.4000000E+04  2.3215071E-13
  4.5000000E+04  2.1020286E-13
  4.6000000E+04  1.9073180E-13
  4.7000000E+04  1.7341265E-13
  4.8000000E+04  1.5796899E-13
  5.0000000E+04  1.3179726E-13
  5.1250000E+04  1.1809496E-13
  5.2500000E+04  1.0607828E-13
  5.3750000E+04  9.5506675E-14
  5.5000000E+04  8.6178873E-14
  5.6250000E+04  7.7928992E-14
  5.7500000E+04  7.0618316E-14
  5.8750000E+04  6.4127455E-14
  6.0000000E+04  5.8353418E-14
  6.1250000E+04  5.3207230E-14
  6.2500000E+04  4.8610157E-14
  6.3750000E+04  4.4491518E-14
  6.5000000E+04  4.0791021E-14
  6.6250000E+04  3.7457355E-14
  6.7500000E+04  3.4446655E-14
  7.0000000E+04  2.9249687E-14
  7.2500000E+04  2.4966082E-14
  7.5000000E+04  2.1419667E-14
  7.7500000E+04  1.8470430E-14
  8.0000000E+04  1.6004495E-14
  8.2500000E+04  1.3928867E-14
  8.5000000E+04  1.2170850E-14
  8.7500000E+04  1.0673409E-14
  9.0000000E+04  9.3921889E-15
  9.2500000E+04  8.2919578E-15
  9.5000000E+04  7.3438266E-15
  9.7500000E+04  6.5239902E-15
  1.0000000E+05  5.8126441E-15
  1.0250000E+05  5.1932529E-15
  1.0500000E+05  4.6521128E-15
  1.0750000E+05  4.1778241E-15
  1.1000000E+05  3.7608635E-15
  1.1250000E+05  3.3932552E-15
  1.1500000E+05  3.0682832E-15
  1.1750000E+05  2.7802593E-15
  1.2000000E+05  2.5243495E-15
  1.2250000E+05  2.2964314E-15
  1.2500000E+05  2.0929707E-15
  1.2750000E+05  1.9109272E-15
  1.3000000E+05  1.7476889E-15
  1.3250000E+05  1.6010053E-15
  1.3500000E+05  1.4689315E-15
  1.4000000E+05  1.2420972E-15
  1.4500000E+05  1.0562038E-15
  1.5000000E+05  9.0287164E-16
  1.5500000E+05  7.7562638E-16
  1.6000000E+05  6.6943290E-16
  1.6500000E+05  5.8034436E-16
  1.7000000E+05  5.0523449E-16


==> anc/colstop/sbethe/sdbase/oos08.tab <==
# Atomic number =  8   (O )
#
#      W/eV         OOS*eV
  
  
#   8   1  K1  EION =  5.380000000E+02 eV   283
#  S(0) = 1.783874E+00
  5.0961631E+00  0.0000000E+00
  5.0961631E+02  0.0000000E+00
  5.0961631E+02  4.3343300E-03
  5.3800000E+02  4.3343300E-03
  5.3800537E+02  4.3343300E-03
  5.3860510E+02  4.3475915E-03
  5.3920484E+02  4.3572967E-03
  5.3980457E+02  4.3640256E-03
  5.4040430E+02  4.3682744E-03
  5.4160376E+02  4.3709585E-03
  5.4280322E+02  4.3680075E-03
  5.4520215E+02  4.3521185E-03
  5.4760107E+02  4.3296810E-03
  5.5000000E+02  4.3049589E-03
  5.5625000E+02  4.2405650E-03
  5.6250000E+02  4.1797363E-03
  5.6562500E+02  4.1498831E-03
  5.6875000E+02  4.1197773E-03
  5.7500000E+02  4.0573108E-03
  5.8125000E+02  3.9902562E-03
  5.8750000E+02  3.9178746E-03
  6.0000000E+02  3.7587706E-03
  6.1250000E+02  3.5877372E-03
  6.2500000E+02  3.4144704E-03
  6.3750000E+02  3.2465683E-03
  6.5000000E+02  3.0885404E-03
  6.6250000E+02  2.9422511E-03
  6.7500000E+02  2.8077722E-03
  7.0000000E+02  2.5700624E-03
  7.2500000E+02  2.3646137E-03
  7.3750000E+02  2.2708481E-03
  7.5000000E+02  2.1818475E-03
  7.7500000E+02  2.0159123E-03
  8.0000000E+02  1.8640753E-03
  8.2500000E+02  1.7253021E-03
  8.5000000E+02  1.5990690E-03
  8.7500000E+02  1.4847152E-03
  9.0000000E+02  1.3813166E-03
  9.5000000E+02  1.2026800E-03
  9.7500000E+02  1.1250973E-03
  1.0000000E+03  1.0539964E-03
  1.0250000E+03  9.8857987E-04
  1.0500000E+03  9.2823386E-04
  1.1000000E+03  8.2094052E-04
  1.1500000E+03  7.2918118E-04
  1.2000000E+03  6.5059946E-04
  1.2500000E+03  5.8305518E-04
  1.3000000E+03  5.2461108E-04
  1.3500000E+03  4.7367483E-04
  1.4000000E+03  4.2900600E-04
  1.4500000E+03  3.8965564E-04
  1.5000000E+03  3.5490660E-04
  1.6000000E+03  2.9684264E-04
  1.6500000E+03  2.7253748E-04
  1.7000000E+03  2.5081497E-04
  1.7500000E+03  2.3132063E-04
  1.8000000E+03  2.1376534E-04
  1.9000000E+03  1.8356984E-04
  2.0000000E+03  1.5873972E-04
  2.1000000E+03  1.3817826E-04
  2.2000000E+03  1.2100754E-04
  2.3000000E+03  1.0653370E-04
  2.4000000E+03  9.4246706E-05
  2.5000000E+03  8.3757068E-05
  2.6000000E+03  7.4752968E-05
  2.7000000E+03  6.6983544E-05
  2.8000000E+03  6.0244793E-05
  2.9000000E+03  5.4368949E-05
  3.0000000E+03  4.9220530E-05
  3.1000000E+03  4.4691842E-05
  3.2000000E+03  4.0695155E-05
  3.3000000E+03  3.7156574E-05
  3.4000000E+03  3.4012255E-05
  3.5000000E+03  3.1207957E-05
  3.6000000E+03  2.8698348E-05
  3.8000000E+03  2.4419244E-05
  4.0000000E+03  2.0939450E-05
  4.2000000E+03  1.8082743E-05
  4.4000000E+03  1.5715292E-05
  4.6000000E+03  1.3736969E-05
  4.8000000E+03  1.2072036E-05
  5.0000000E+03  1.0661595E-05
  5.2500000E+03  9.1866041E-06
  5.5000000E+03  7.9673728E-06
  5.7500000E+03  6.9511376E-06
  5.8750000E+03  6.5061707E-06
  6.0000000E+03  6.0976358E-06
  6.2500000E+03  5.3758309E-06
  6.5000000E+03  4.7615406E-06
  6.7500000E+03  4.2356850E-06
  7.0000000E+03  3.7830551E-06
  7.2500000E+03  3.3914483E-06
  7.5000000E+03  3.0510122E-06
  7.7500000E+03  2.7537333E-06
  8.0000000E+03  2.4930507E-06
  8.2500000E+03  2.2635588E-06
  8.5000000E+03  2.0607783E-06
  8.7500000E+03  1.8809762E-06
  9.0000000E+03  1.7210248E-06
  9.2500000E+03  1.5782902E-06
  9.5000000E+03  1.4505445E-06
  1.0000000E+04  1.2327245E-06
  1.0500000E+04  1.0554849E-06
  1.1000000E+04  9.0990357E-07
  1.1500000E+04  7.8929774E-07
  1.2000000E+04  6.8859724E-07
  1.2500000E+04  6.0391005E-07
  1.3000000E+04  5.3221627E-07
  1.3500000E+04  4.7114931E-07
  1.4000000E+04  4.1883758E-07
  1.4500000E+04  3.7378838E-07
  1.5000000E+04  3.3480174E-07
  1.5500000E+04  3.0090595E-07
  1.6000000E+04  2.7130876E-07
  1.6500000E+04  2.4536007E-07
  1.7000000E+04  2.2252321E-07
  1.7500000E+04  2.0235265E-07
  1.8000000E+04  1.8447653E-07
  1.8500000E+04  1.6858295E-07
  1.9000000E+04  1.5440903E-07
  1.9500000E+04  1.4173221E-07
  2.0000000E+04  1.3036327E-07
  2.0500000E+04  1.2014062E-07
  2.1000000E+04  1.1092579E-07
  2.2000000E+04  9.5059564E-08
  2.3000000E+04  8.1993110E-08
  2.4000000E+04  7.1144905E-08
  2.5000000E+04  6.2071188E-08
  2.6000000E+04  5.4429476E-08
  2.7000000E+04  4.7952786E-08
  2.8000000E+04  4.2431108E-08
  2.9000000E+04  3.7697817E-08
  3.0000000E+04  3.3619630E-08
  3.1000000E+04  3.0089117E-08
  3.2000000E+04  2.7019069E-08
  3.3000000E+04  2.4338220E-08
  3.4000000E+04  2.1987986E-08
  3.5000000E+04  1.9919933E-08
  3.6000000E+04  1.8093795E-08
  3.7000000E+04  1.6475928E-08
  3.8000000E+04  1.5038077E-08
  3.9000000E+04  1.3756410E-08
  4.0000000E+04  1.2610732E-08
  4.1000000E+04  1.1583860E-08
  4.2000000E+04  1.0661119E-08
  4.3000000E+04  9.8299263E-09
  4.4000000E+04  9.0794575E-09
  4.6000000E+04  7.7845552E-09
  4.8000000E+04  6.7155491E-09
  5.0000000E+04  5.8262559E-09
  5.1250000E+04  5.3456023E-09
  5.2500000E+04  4.9141549E-09
  5.3750000E+04  4.5259242E-09
  5.5000000E+04  4.1757620E-09
  5.7500000E+04  3.5724779E-09
  5.8750000E+04  3.3121776E-09
  6.0000000E+04  3.0754226E-09
  6.2500000E+04  2.6627217E-09
  6.5000000E+04  2.3176180E-09
  6.7500000E+04  2.0271398E-09
  7.0000000E+04  1.7811494E-09
  7.2500000E+04  1.5716523E-09
  7.5000000E+04  1.3922920E-09
  7.7500000E+04  1.2379756E-09
  8.0000000E+04  1.1045926E-09
  8.2500000E+04  9.8880338E-10
  8.5000000E+04  8.8787745E-10
  8.7500000E+04  7.9956897E-10
  9.0000000E+04  7.2202051E-10
  9.2500000E+04  6.5368768E-10
  9.5000000E+04  5.9328002E-10
  9.7500000E+04  5.3971414E-10
  1.0000000E+05  4.9207654E-10
  1.0250000E+05  4.4959367E-10
  1.0500000E+05  4.1160771E-10
  1.1000000E+05  3.4696096E-10
  1.1500000E+05  2.9453415E-10
  1.2000000E+05  2.5164960E-10
  1.2500000E+05  2.1629202E-10
  1.3000000E+05  1.8692734E-10
  1.3500000E+05  1.6237517E-10
  1.4000000E+05  1.4171827E-10
  1.4500000E+05  1.2423749E-10
  1.5000000E+05  1.0936421E-10
  1.5500000E+05  9.6645259E-11
  1.6000000E+05  8.5716856E-11
  1.6500000E+05  7.6284994E-11
  1.7000000E+05  6.8110514E-11
  1.7500000E+05  6.0997721E-11
  1.8000000E+05  5.4785644E-11
  1.8500000E+05  4.9341089E-11
  1.9000000E+05  4.4553264E-11
  1.9500000E+05  4.0329577E-11
  2.0000000E+05  3.6592299E-11
  2.0500000E+05  3.3275896E-11
  2.1000000E+05  3.0324898E-11
  2.1500000E+05  2.7692167E-11
  2.2000000E+05  2.5337509E-11
  2.2500000E+05  2.3226535E-11
  2.3000000E+05  2.1329711E-11
  2.4000000E+05  1.8080152E-11
  2.5000000E+05  1.5423587E-11
  2.6000000E+05  1.3235240E-11
  2.7000000E+05  1.1419849E-11
  2.8000000E+05  9.9039564E-12
  2.9000000E+05  8.6304115E-12
  3.0000000E+05  7.5543533E-12
  3.1000000E+05  6.6402875E-12
  3.2000000E+05  5.8599274E-12
  3.3000000E+05  5.1905683E-12
  3.4000000E+05  4.6138631E-12
  3.5000000E+05  4.1148958E-12
  3.6000000E+05  3.6814711E-12
  3.7000000E+05  3.3035607E-12
  3.8000000E+05  2.9728754E-12
  3.9000000E+05  2.6825298E-12
  4.0000000E+05  2.4267777E-12
  4.1000000E+05  2.2008022E-12
  4.2000000E+05  2.0005490E-12
  4.3000000E+05  1.8225915E-12
  4.4000000E+05  1.6640219E-12
  4.5000000E+05  1.5223638E-12
  4.6000000E+05  1.3955013E-12
  4.7000000E+05  1.2816203E-12
  4.8000000E+05  1.1791603E-12
  5.0000000E+05  1.0033003E-12
  5.1250000E+05  9.0995885E-13
  5.2500000E+05  8.2727746E-13
  5.3750000E+05  7.5382814E-13
  5.5000000E+05  6.8840040E-13
  5.7500000E+05  5.7763611E-13
  5.8750000E+05  5.3066627E-13
  6.0000000E+05  4.8840660E-13
  6.2500000E+05  4.1586401E-13
  6.5000000E+05  3.5639076E-13
  6.7500000E+05  3.0725353E-13
  7.0000000E+05  2.6636339E-13
  7.2500000E+05  2.3210629E-13
  7.5000000E+05  2.0322548E-13
  7.7500000E+05  1.7873432E-13
  8.0000000E+05  1.5785104E-13
  8.2500000E+05  1.3995187E-13
  8.5000000E+05  1.2453596E-13
  8.7500000E+05  1.1119844E-13
  9.0000000E+05  9.9609994E-14
  9.2500000E+05  8.9500922E-14
  9.5000000E+05  8.0649049E-14
  9.7500000E+05  7.2870316E-14
  1.0000000E+06  6.6011281E-14
  1.0250000E+06  5.9943562E-14
  1.0500000E+06  5.4559346E-14
  1.0750000E+06  4.9767685E-14
  1.1000000E+06  4.5491538E-14
  1.1250000E+06  4.1665384E-14
  1.1500000E+06  3.8233271E-14
  1.2000000E+06  3.2366074E-14
  1.2500000E+06  2.7580662E-14
  1.3000000E+06  2.3645347E-14
  1.3500000E+06  2.0384574E-14
  1.4000000E+06  1.7663887E-14
  1.4500000E+06  1.5379286E-14
  1.5000000E+06  1.3449490E-14
  1.5500000E+06  1.1810404E-14
  1.6000000E+06  1.0411071E-14
  1.6500000E+06  9.2106774E-15
  1.7000000E+06  8.1763026E-15
  1.7500000E+06  7.2812193E-15
  1.8000000E+06  6.5035993E-15
  1.8500000E+06  5.8255043E-15
  1.9000000E+06  5.2321103E-15
  1.9500000E+06  4.7111076E-15
  2.0000000E+06  4.2522372E-15
  2.0500000E+06  3.8468956E-15
  2.1000000E+06  3.4878315E-15
  2.1500000E+06  3.1689080E-15
  2.2000000E+06  2.8848979E-15
  2.2500000E+06  2.6313227E-15
  2.3000000E+06  2.4043597E-15
  2.3500000E+06  2.2007376E-15
  2.4000000E+06  2.0176471E-15
  2.4500000E+06  1.8526832E-15
  2.5000000E+06  1.7038223E-15
  2.6000000E+06  1.4475677E-15
  
  
#   8   2  L1  EION =  2.848000000E+01 eV   287
#  S(0) = 1.382291E+00
  1.4240000E-01  0.0000000E+00
  1.4240000E+01  0.0000000E+00
  1.4240000E+01  2.2649694E-02
  2.8480000E+01  2.2649694E-02
  2.8480000E+01  4.2684600E-03
  2.8482721E+01  4.2684600E-03
  2.8634449E+01  4.3453939E-03
  2.8786177E+01  4.4213325E-03
  2.8937905E+01  4.4962670E-03
  2.9089633E+01  4.5701902E-03
  2.9393088E+01  4.7149810E-03
  2.9696544E+01  4.8556740E-03
  3.0000000E+01  4.9922570E-03
  3.1000000E+01  5.4134136E-03
  3.2000000E+01  5.7911947E-03
  3.4000000E+01  6.4256068E-03
  3.6000000E+01  6.9171340E-03
  3.8000000E+01  7.2886926E-03
  4.0000000E+01  7.5611952E-03
  4.2000000E+01  7.7525969E-03
  4.4000000E+01  7.8778757E-03
  4.6000000E+01  7.9493461E-03
  4.8000000E+01  7.9770641E-03
  5.0000000E+01  7.9692219E-03
  5.2500000E+01  7.9194606E-03
  5.5000000E+01  7.8348836E-03
  5.7500000E+01  7.7236015E-03
  6.0000000E+01  7.5919700E-03
  6.5000000E+01  7.2866705E-03
  6.7500000E+01  7.1201521E-03
  7.0000000E+01  6.9479953E-03
  7.2500000E+01  6.7722535E-03
  7.5000000E+01  6.5945919E-03
  8.0000000E+01  6.2386588E-03
  8.5000000E+01  5.8882421E-03
  9.0000000E+01  5.5486220E-03
  9.5000000E+01  5.2231682E-03
  1.0000000E+02  4.9139180E-03
  1.0500000E+02  4.6219578E-03
  1.1000000E+02  4.3476660E-03
  1.1500000E+02  4.0909608E-03
  1.2000000E+02  3.8513853E-03
  1.2500000E+02  3.6282786E-03
  1.3000000E+02  3.4208041E-03
  1.3500000E+02  3.2280567E-03
  1.4000000E+02  3.0490800E-03
  1.4500000E+02  2.8829114E-03
  1.5000000E+02  2.7286096E-03
  1.6000000E+02  2.4520116E-03
  1.7000000E+02  2.2125845E-03
  1.8000000E+02  2.0044850E-03
  1.9000000E+02  1.8227581E-03
  2.0000000E+02  1.6632424E-03
  2.1000000E+02  1.5225091E-03
  2.2000000E+02  1.3977196E-03
  2.3000000E+02  1.2865505E-03
  2.4000000E+02  1.1870904E-03
  2.5000000E+02  1.0977584E-03
  2.6000000E+02  1.0172516E-03
  2.7000000E+02  9.4448184E-04
  2.8000000E+02  8.7852663E-04
  2.9000000E+02  8.1861458E-04
  3.0000000E+02  7.6408033E-04
  3.1000000E+02  7.1434402E-04
  3.2000000E+02  6.6890722E-04
  3.4000000E+02  5.8922635E-04
  3.6000000E+02  5.2208375E-04
  3.8000000E+02  4.6514492E-04
  4.0000000E+02  4.1653677E-04
  4.2000000E+02  3.7475683E-04
  4.4000000E+02  3.3860278E-04
  4.6000000E+02  3.0710440E-04
  4.8000000E+02  2.7949268E-04
  5.0000000E+02  2.5514964E-04
  5.2500000E+02  2.2856874E-04
  5.5000000E+02  2.0556315E-04
  5.7500000E+02  1.8554157E-04
  6.0000000E+02  1.6803303E-04
  6.5000000E+02  1.3912128E-04
  6.7500000E+02  1.2714834E-04
  7.0000000E+02  1.1652592E-04
  7.2500000E+02  1.0707051E-04
  7.5000000E+02  9.8625026E-05
  7.7500000E+02  9.1055295E-05
  8.0000000E+02  8.4248343E-05
  8.2500000E+02  7.8108765E-05
  8.5000000E+02  7.2555733E-05
  8.7500000E+02  6.7520073E-05
  9.0000000E+02  6.2942308E-05
  9.2500000E+02  5.8771853E-05
  9.5000000E+02  5.4965454E-05
  1.0000000E+03  4.8297399E-05
  1.0500000E+03  4.2683817E-05
  1.1000000E+03  3.7923721E-05
  1.1500000E+03  3.3859471E-05
  1.2000000E+03  3.0363878E-05
  1.2500000E+03  2.7336092E-05
  1.3000000E+03  2.4697422E-05
  1.3500000E+03  2.2386384E-05
  1.4000000E+03  2.0353180E-05
  1.4500000E+03  1.8557213E-05
  1.5000000E+03  1.6965448E-05
  1.5500000E+03  1.5550204E-05
  1.6000000E+03  1.4288033E-05
  1.6500000E+03  1.3158714E-05
  1.7000000E+03  1.2145030E-05
  1.7500000E+03  1.1232409E-05
  1.8000000E+03  1.0408537E-05
  1.8500000E+03  9.6630962E-06
  1.9000000E+03  8.9871848E-06
  2.0000000E+03  7.8139154E-06
  2.1000000E+03  6.8370721E-06
  2.2000000E+03  6.0166794E-06
  2.3000000E+03  5.3221227E-06
  2.4000000E+03  4.7295483E-06
  2.5000000E+03  4.2204431E-06
  2.6000000E+03  3.7805709E-06
  2.7000000E+03  3.3987919E-06
  2.8000000E+03  3.0660203E-06
  2.9000000E+03  2.7747762E-06
  3.0000000E+03  2.5188745E-06
  3.1000000E+03  2.2931883E-06
  3.2000000E+03  2.0934430E-06
  3.3000000E+03  1.9160532E-06
  3.4000000E+03  1.7580064E-06
  3.5000000E+03  1.6167588E-06
  3.6000000E+03  1.4901174E-06
  3.7000000E+03  1.3761901E-06
  3.8000000E+03  1.2733784E-06
  3.9000000E+03  1.1803264E-06
  4.0000000E+03  1.0958965E-06
  4.2000000E+03  9.4922643E-07
  4.4000000E+03  8.2712449E-07
  4.6000000E+03  7.2478195E-07
  4.8000000E+03  6.3846153E-07
  5.0000000E+03  5.6521599E-07
  5.1250000E+03  5.2499016E-07
  5.2500000E+03  4.8843400E-07
  5.3750000E+03  4.5512761E-07
  5.5000000E+03  4.2470923E-07
  5.7500000E+03  3.7135237E-07
  5.8750000E+03  3.4792265E-07
  6.0000000E+03  3.2637814E-07
  6.2500000E+03  2.8824076E-07
  6.5000000E+03  2.5572014E-07
  6.7500000E+03  2.2784496E-07
  7.0000000E+03  2.0383304E-07
  7.2500000E+03  1.8303528E-07
  7.5000000E+03  1.6491740E-07
  7.7500000E+03  1.4905082E-07
  8.0000000E+03  1.3509606E-07
  8.2500000E+03  1.2278708E-07
  8.5000000E+03  1.1190045E-07
  8.7500000E+03  1.0224598E-07
  9.0000000E+03  9.3656283E-08
  9.2500000E+03  8.5985062E-08
  9.5000000E+03  7.9109855E-08
  9.7500000E+03  7.2927821E-08
  1.0000000E+04  6.7353760E-08
  1.0250000E+04  6.2317610E-08
  1.0500000E+04  5.7758693E-08
  1.1000000E+04  4.9867205E-08
  1.1250000E+04  4.6446460E-08
  1.1500000E+04  4.3324573E-08
  1.1750000E+04  4.0469220E-08
  1.2000000E+04  3.7852251E-08
  1.2500000E+04  3.3238463E-08
  1.3000000E+04  2.9324180E-08
  1.3500000E+04  2.5986257E-08
  1.4000000E+04  2.3125688E-08
  1.4500000E+04  2.0660648E-08
  1.5000000E+04  1.8524477E-08
  1.5500000E+04  1.6663735E-08
  1.6000000E+04  1.5035872E-08
  1.6500000E+04  1.3606839E-08
  1.7000000E+04  1.2348268E-08
  1.7500000E+04  1.1236327E-08
  1.8000000E+04  1.0250613E-08
  1.8500000E+04  9.3737694E-09
  1.9000000E+04  8.5912305E-09
  1.9500000E+04  7.8907147E-09
  2.0000000E+04  7.2618657E-09
  2.0500000E+04  6.6959082E-09
  2.1000000E+04  6.1853151E-09
  2.1500000E+04  5.7236031E-09
  2.2000000E+04  5.3051707E-09
  2.2500000E+04  4.9251752E-09
  2.3000000E+04  4.5794077E-09
  2.4000000E+04  3.9763040E-09
  2.5000000E+04  3.4715305E-09
  2.6000000E+04  3.0461656E-09
  2.7000000E+04  2.6854138E-09
  2.8000000E+04  2.3776425E-09
  2.9000000E+04  2.1136282E-09
  3.0000000E+04  1.8859936E-09
  3.1000000E+04  1.6887907E-09
  3.2000000E+04  1.5171923E-09
  3.3000000E+04  1.3672543E-09
  3.4000000E+04  1.2357312E-09
  3.5000000E+04  1.1199370E-09
  3.6000000E+04  1.0176371E-09
  3.7000000E+04  9.2696252E-10
  3.8000000E+04  8.4634244E-10
  3.9000000E+04  7.7445072E-10
  4.0000000E+04  7.1016247E-10
  4.1000000E+04  6.5251975E-10
  4.2000000E+04  6.0070401E-10
  4.3000000E+04  5.5401318E-10
  4.4000000E+04  5.1184299E-10
  4.5000000E+04  4.7367157E-10
  4.6000000E+04  4.3904675E-10
  4.7000000E+04  4.0757550E-10
  4.8000000E+04  3.7891516E-10
  5.0000000E+04  3.2886584E-10
  5.1250000E+04  3.0180347E-10
  5.2500000E+04  2.7750413E-10
  5.3750000E+04  2.5563225E-10
  5.5000000E+04  2.3589935E-10
  5.7500000E+04  2.0188926E-10
  5.8750000E+04  1.8721005E-10
  6.0000000E+04  1.7385624E-10
  6.2500000E+04  1.5057325E-10
  6.5000000E+04  1.3109847E-10
  6.7500000E+04  1.1470193E-10
  7.0000000E+04  1.0081291E-10
  7.2500000E+04  8.8980444E-11
  7.5000000E+04  7.8845802E-11
  7.7500000E+04  7.0121909E-11
  8.0000000E+04  6.2577961E-11
  8.2500000E+04  5.6027221E-11
  8.5000000E+04  5.0316629E-11
  8.7500000E+04  4.5319918E-11
  9.0000000E+04  4.0931928E-11
  9.2500000E+04  3.7064878E-11
  9.5000000E+04  3.3645551E-11
  9.7500000E+04  3.0612583E-11
  1.0000000E+05  2.7914435E-11
  1.0250000E+05  2.5507632E-11
  1.0500000E+05  2.3355168E-11
  1.0750000E+05  2.1425416E-11
  1.1000000E+05  1.9691245E-11
  1.1250000E+05  1.8129271E-11
  1.1500000E+05  1.6719295E-11
  1.1750000E+05  1.5443843E-11
  1.2000000E+05  1.4287747E-11
  1.2250000E+05  1.3237810E-11
  1.2500000E+05  1.2282515E-11
  1.3000000E+05  1.0616797E-11
  1.3500000E+05  9.2238095E-12
  1.4000000E+05  8.0516275E-12
  1.4500000E+05  7.0595101E-12
  1.5000000E+05  6.2152325E-12
  1.5500000E+05  5.4931140E-12
  1.6000000E+05  4.8725454E-12
  1.6500000E+05  4.3368737E-12
  1.7000000E+05  3.8725482E-12
  1.7500000E+05  3.4684768E-12
  1.8000000E+05  3.1155325E-12
  1.8500000E+05  2.8061626E-12
  1.9000000E+05  2.5340831E-12
  1.9500000E+05  2.2940413E-12
  2.0000000E+05  2.0816256E-12
  2.0500000E+05  1.8931158E-12
  2.1000000E+05  1.7253627E-12
  2.1500000E+05  1.5756899E-12
  2.2000000E+05  1.4418149E-12
  2.2500000E+05  1.3217841E-12
  2.3000000E+05  1.2139200E-12
  2.3500000E+05  1.1167769E-12
  2.4000000E+05  1.0291054E-12
  2.4500000E+05  9.4982226E-13
  2.5000000E+05  8.7798671E-13
  2.5500000E+05  8.1277917E-13
  2.6000000E+05  7.5348297E-13
  2.6500000E+05  6.9946984E-13
  2.7000000E+05  6.5018771E-13
  2.8000000E+05  5.6392857E-13
  2.9000000E+05  4.9145554E-13
  3.0000000E+05  4.3021676E-13
  3.1000000E+05  3.7819321E-13
  3.2000000E+05  3.3377522E-13
  3.3000000E+05  2.9567062E-13
  3.4000000E+05  2.6283566E-13
  3.5000000E+05  2.3442229E-13
  3.6000000E+05  2.0973934E-13
  3.7000000E+05  1.8821869E-13
  3.8000000E+05  1.6938985E-13
  
  
#   8   3  L2  EION =  1.362000000E+01 eV   306
#  S(0) = 2.413244E+00
  1.0377366E-01  0.0000000E+00
  1.0377366E+01  0.0000000E+00
  1.0377366E+01  4.0771729E-02
  1.3620000E+01  4.0771729E-02
  1.3622721E+01  4.0771729E-02
  1.3710449E+01  4.1132815E-02
  1.3798177E+01  4.1481393E-02
  1.3885905E+01  4.1817844E-02
  1.3973633E+01  4.2142528E-02
  1.4149088E+01  4.2757997E-02
  1.4324544E+01  4.3330476E-02
  1.4500000E+01  4.3862463E-02
  1.5000000E+01  4.5176489E-02
  1.6000000E+01  4.7056009E-02
  1.7000000E+01  4.8170791E-02
  1.8000000E+01  4.8727554E-02
  1.9000000E+01  4.8873775E-02
  2.0000000E+01  4.8716077E-02
  2.1000000E+01  4.8332421E-02
  2.2000000E+01  4.7780377E-02
  2.3000000E+01  4.7102837E-02
  2.4000000E+01  4.6332008E-02
  2.5000000E+01  4.5492256E-02
  2.6000000E+01  4.4602138E-02
  2.7000000E+01  4.3675906E-02
  2.8000000E+01  4.2724574E-02
  2.9000000E+01  4.1756666E-02
  3.0000000E+01  4.0778940E-02
  3.1000000E+01  3.9796648E-02
  3.2000000E+01  3.8814064E-02
  3.4000000E+01  3.6860873E-02
  3.6000000E+01  3.4939686E-02
  3.8000000E+01  3.3064397E-02
  4.0000000E+01  3.1244859E-02
  4.2000000E+01  2.9488160E-02
  4.4000000E+01  2.7799516E-02
  4.6000000E+01  2.6182596E-02
  4.8000000E+01  2.4639909E-02
  5.0000000E+01  2.3172804E-02
  5.2500000E+01  2.1445958E-02
  5.5000000E+01  1.9837084E-02
  5.7500000E+01  1.8343755E-02
  6.0000000E+01  1.6962053E-02
  6.5000000E+01  1.4513400E-02
  6.7500000E+01  1.3434742E-02
  7.0000000E+01  1.2444767E-02
  7.2500000E+01  1.1537132E-02
  7.5000000E+01  1.0705527E-02
  8.0000000E+01  9.2461768E-03
  8.5000000E+01  8.0215222E-03
  9.0000000E+01  6.9919491E-03
  9.5000000E+01  6.1237890E-03
  1.0000000E+02  5.3888996E-03
  1.0500000E+02  4.7640997E-03
  1.1000000E+02  4.2303544E-03
  1.1500000E+02  3.7721824E-03
  1.2000000E+02  3.3769144E-03
  1.2500000E+02  3.0342629E-03
  1.3000000E+02  2.7358041E-03
  1.3500000E+02  2.4746373E-03
  1.4000000E+02  2.2451121E-03
  1.4500000E+02  2.0425495E-03
  1.5000000E+02  1.8630801E-03
  1.5500000E+02  1.7034906E-03
  1.6000000E+02  1.5610917E-03
  1.6500000E+02  1.4336243E-03
  1.7000000E+02  1.3191822E-03
  1.8000000E+02  1.1231646E-03
  1.9000000E+02  9.6275345E-04
  2.0000000E+02  8.3035532E-04
  2.1000000E+02  7.2026056E-04
  2.2000000E+02  6.2810007E-04
  2.3000000E+02  5.5049315E-04
  2.4000000E+02  4.8477516E-04
  2.5000000E+02  4.2883543E-04
  2.6000000E+02  3.8098317E-04
  2.7000000E+02  3.3985155E-04
  2.8000000E+02  3.0433031E-04
  2.9000000E+02  2.7351671E-04
  3.0000000E+02  2.4666828E-04
  3.1000000E+02  2.2317182E-04
  3.2000000E+02  2.0252379E-04
  3.3000000E+02  1.8430697E-04
  3.4000000E+02  1.6817164E-04
  3.5000000E+02  1.5382678E-04
  3.6000000E+02  1.4102945E-04
  3.7000000E+02  1.2957524E-04
  3.8000000E+02  1.1929123E-04
  3.9000000E+02  1.1003088E-04
  4.0000000E+02  1.0166949E-04
  4.2000000E+02  8.7233728E-05
  4.4000000E+02  7.5301321E-05
  4.6000000E+02  6.5359207E-05
  4.8000000E+02  5.7018372E-05
  5.0000000E+02  4.9977734E-05
  5.2500000E+02  4.2649542E-05
  5.5000000E+02  3.6629003E-05
  5.7500000E+02  3.1644986E-05
  5.8750000E+02  2.9474506E-05
  6.0000000E+02  2.7488928E-05
  6.2500000E+02  2.3999540E-05
  6.5000000E+02  2.1051375E-05
  6.7500000E+02  1.8545993E-05
  7.0000000E+02  1.6405374E-05
  7.2500000E+02  1.4567382E-05
  7.5000000E+02  1.2982408E-05
  7.7500000E+02  1.1610055E-05
  8.0000000E+02  1.0417174E-05
  8.2500000E+02  9.3764555E-06
  8.5000000E+02  8.4652785E-06
  8.7500000E+02  7.6648109E-06
  9.0000000E+02  6.9592334E-06
  9.2500000E+02  6.3350534E-06
  9.5000000E+02  5.7809569E-06
  9.7500000E+02  5.2874637E-06
  1.0000000E+03  4.8465767E-06
  1.0250000E+03  4.4514572E-06
  1.0500000E+03  4.0962898E-06
  1.1000000E+03  3.4867855E-06
  1.1500000E+03  2.9866460E-06
  1.2000000E+03  2.5728367E-06
  1.2500000E+03  2.2279235E-06
  1.3000000E+03  1.9385518E-06
  1.3500000E+03  1.6943688E-06
  1.4000000E+03  1.4872029E-06
  1.4500000E+03  1.3105688E-06
  1.5000000E+03  1.1592775E-06
  1.5500000E+03  1.0291302E-06
  1.6000000E+03  9.1672241E-07
  1.6500000E+03  8.1929386E-07
  1.7000000E+03  7.3456338E-07
  1.7500000E+03  6.6063304E-07
  1.8000000E+03  5.9589510E-07
  1.8500000E+03  5.3898461E-07
  1.9000000E+03  4.8876979E-07
  1.9500000E+03  4.4430892E-07
  2.0000000E+03  4.0480933E-07
  2.0500000E+03  3.6959663E-07
  2.1000000E+03  3.3810398E-07
  2.1500000E+03  3.0985361E-07
  2.2000000E+03  2.8444102E-07
  2.2500000E+03  2.6152761E-07
  2.3000000E+03  2.4082727E-07
  2.4000000E+03  2.0510301E-07
  2.5000000E+03  1.7563553E-07
  2.6000000E+03  1.5118864E-07
  2.7000000E+03  1.3080560E-07
  2.8000000E+03  1.1372716E-07
  2.9000000E+03  9.9345986E-08
  3.0000000E+03  8.7176072E-08
  3.1000000E+03  7.6828157E-08
  3.2000000E+03  6.7981706E-08
  3.3000000E+03  6.0370883E-08
  3.4000000E+03  5.3784823E-08
  3.5000000E+03  4.8055698E-08
  3.6000000E+03  4.3051603E-08
  3.7000000E+03  3.8666322E-08
  3.8000000E+03  3.4811325E-08
  3.9000000E+03  3.1412495E-08
  4.0000000E+03  2.8409134E-08
  4.1000000E+03  2.5751138E-08
  4.2000000E+03  2.3395052E-08
  4.3000000E+03  2.1303103E-08
  4.4000000E+03  1.9442293E-08
  4.5000000E+03  1.7782522E-08
  4.6000000E+03  1.6297460E-08
  4.7000000E+03  1.4964823E-08
  4.8000000E+03  1.3765669E-08
  5.0000000E+03  1.1705326E-08
  5.1250000E+03  1.0609301E-08
  5.2500000E+03  9.6360387E-09
  5.3750000E+03  8.7688885E-09
  5.5000000E+03  7.9939125E-09
  5.7500000E+03  6.6783607E-09
  6.0000000E+03  5.6206435E-09
  6.2500000E+03  4.7667640E-09
  6.5000000E+03  4.0712424E-09
  6.6250000E+03  3.7711919E-09
  6.7500000E+03  3.4980487E-09
  7.0000000E+03  3.0208427E-09
  7.2500000E+03  2.6206958E-09
  7.5000000E+03  2.2834120E-09
  7.7500000E+03  1.9977190E-09
  8.0000000E+03  1.7547086E-09
  8.2500000E+03  1.5473351E-09
  8.5000000E+03  1.3698047E-09
  8.7500000E+03  1.2173136E-09
  9.0000000E+03  1.0856365E-09
  9.1250000E+03  1.0264455E-09
  9.2500000E+03  9.7116964E-10
  9.5000000E+03  8.7106041E-10
  9.7500000E+03  7.8303718E-10
  1.0000000E+04  7.0539497E-10
  1.0500000E+04  5.7638036E-10
  1.1000000E+04  4.7563074E-10
  1.1250000E+04  4.3365115E-10
  1.1500000E+04  3.9620963E-10
  1.1750000E+04  3.6266930E-10
  1.2000000E+04  3.3250398E-10
  1.2500000E+04  2.8064616E-10
  1.3000000E+04  2.3817529E-10
  1.3500000E+04  2.0332477E-10
  1.4000000E+04  1.7463893E-10
  1.4500000E+04  1.5084999E-10
  1.5000000E+04  1.3093981E-10
  1.5500000E+04  1.1413977E-10
  1.6000000E+04  9.9876073E-11
  1.6500000E+04  8.7714871E-11
  1.7000000E+04  7.7305520E-11
  1.7500000E+04  6.8362101E-11
  1.8000000E+04  6.0652287E-11
  1.8500000E+04  5.3985244E-11
  1.9000000E+04  4.8202245E-11
  1.9500000E+04  4.3170787E-11
  2.0000000E+04  3.8776890E-11
  2.0500000E+04  3.4922972E-11
  2.1000000E+04  3.1528839E-11
  2.1500000E+04  2.8528328E-11
  2.2000000E+04  2.5866695E-11
  2.2500000E+04  2.3499613E-11
  2.3000000E+04  2.1390010E-11
  2.3500000E+04  1.9505994E-11
  2.4000000E+04  1.7820057E-11
  2.4500000E+04  1.6308418E-11
  2.5000000E+04  1.4950442E-11
  2.6000000E+04  1.2626062E-11
  2.7000000E+04  1.0729560E-11
  2.8000000E+04  9.1714200E-12
  2.9000000E+04  7.8823226E-12
  3.0000000E+04  6.8086471E-12
  3.1000000E+04  5.9088225E-12
  3.2000000E+04  5.1503524E-12
  3.3000000E+04  4.5076153E-12
  3.4000000E+04  3.9602278E-12
  3.5000000E+04  3.4918605E-12
  3.6000000E+04  3.0893625E-12
  3.7000000E+04  2.7420601E-12
  3.8000000E+04  2.4412276E-12
  3.9000000E+04  2.1796940E-12
  4.0000000E+04  1.9515368E-12
  4.1000000E+04  1.7518413E-12
  4.2000000E+04  1.5765088E-12
  4.3000000E+04  1.4221067E-12
  4.4000000E+04  1.2857483E-12
  4.5000000E+04  1.1649963E-12
  4.6000000E+04  1.0577855E-12
  4.7000000E+04  9.6235941E-13
  4.8000000E+04  8.7721914E-13
  5.0000000E+04  7.3284608E-13
  5.1250000E+04  6.5723287E-13
  5.2500000E+04  5.9092109E-13
  5.3750000E+04  5.3259273E-13
  5.5000000E+04  4.8114008E-13
  5.6250000E+04  4.3563034E-13
  5.7500000E+04  3.9527431E-13
  5.8750000E+04  3.5940044E-13
  6.0000000E+04  3.2743538E-13
  6.1250000E+04  2.9888814E-13
  6.2500000E+04  2.7333336E-13
  6.3750000E+04  2.5039953E-13
  6.5000000E+04  2.2976791E-13
  6.6250000E+04  2.1116476E-13
  6.7500000E+04  1.9435410E-13
  7.0000000E+04  1.6532382E-13
  7.2500000E+04  1.4137437E-13
  7.5000000E+04  1.2151364E-13
  7.7500000E+04  1.0496008E-13
  8.0000000E+04  9.1087447E-14
  8.2500000E+04  7.9391003E-14
  8.5000000E+04  6.9473235E-14
  8.7500000E+04  6.1019624E-14
  9.0000000E+04  5.3782513E-14
  9.2500000E+04  4.7563650E-14
  9.5000000E+04  4.2200535E-14
  9.7500000E+04  3.7559312E-14
  1.0000000E+05  3.3528176E-14
  1.0250000E+05  3.0013400E-14
  1.0500000E+05  2.6937622E-14
  1.0750000E+05  2.4236741E-14
  1.1000000E+05  2.1857427E-14
  1.1250000E+05  1.9755606E-14
  1.1500000E+05  1.7894340E-14
  1.1750000E+05  1.6242173E-14
  1.2000000E+05  1.4772235E-14
  1.2250000E+05  1.3461505E-14
  1.2500000E+05  1.2290127E-14
  1.2750000E+05  1.1240921E-14
  1.3000000E+05  1.0299101E-14
  1.3250000E+05  9.4519069E-15
  1.3500000E+05  8.6882999E-15
  1.4000000E+05  7.3747853E-15
  1.4500000E+05  6.2958719E-15
  1.5000000E+05  5.4036599E-15
  1.5500000E+05  4.6611770E-15
  1.6000000E+05  4.0396582E-15
  1.6500000E+05  3.5165400E-15
  1.7000000E+05  3.0739674E-15
  1.7500000E+05  2.6977125E-15
  1.8000000E+05  2.3763705E-15
  1.8500000E+05  2.1007382E-15
  1.9000000E+05  1.8633413E-15
  1.9500000E+05  1.6580752E-15
  2.0000000E+05  1.4799076E-15
  2.0500000E+05  1.3246760E-15
  2.1000000E+05  1.1889433E-15
  2.1500000E+05  1.0698579E-15
  
  
#   8   4  L3  EION =  1.362000000E+01 eV   306
#  S(0) = 2.414268E+00
  1.0375618E-01  0.0000000E+00
  1.0375618E+01  0.0000000E+00
  1.0375618E+01  4.1043971E-02
  1.3620000E+01  4.1043971E-02
  1.3622721E+01  4.1043971E-02
  1.3710449E+01  4.1405301E-02
  1.3798177E+01  4.1754011E-02
  1.3885905E+01  4.2090489E-02
  1.3973633E+01  4.2415098E-02
  1.4149088E+01  4.3030139E-02
  1.4324544E+01  4.3601845E-02
  1.4500000E+01  4.4132746E-02
  1.5000000E+01  4.5442239E-02
  1.6000000E+01  4.7308110E-02
  1.7000000E+01  4.8405742E-02
  1.8000000E+01  4.8943855E-02
  1.9000000E+01  4.9071123E-02
  2.0000000E+01  4.8894876E-02
  2.1000000E+01  4.8493464E-02
  2.2000000E+01  4.7924672E-02
  2.3000000E+01  4.7231482E-02
  2.4000000E+01  4.6446130E-02
  2.5000000E+01  4.5592962E-02
  2.6000000E+01  4.4690491E-02
  2.7000000E+01  4.3752913E-02
  2.8000000E+01  4.2791179E-02
  2.9000000E+01  4.1813749E-02
  3.0000000E+01  4.0827319E-02
  3.1000000E+01  3.9837077E-02
  3.2000000E+01  3.8847242E-02
  3.4000000E+01  3.6881431E-02
  3.6000000E+01  3.4949816E-02
  3.8000000E+01  3.3065959E-02
  4.0000000E+01  3.1239429E-02
  4.2000000E+01  2.9477072E-02
  4.4000000E+01  2.7783899E-02
  4.6000000E+01  2.6163403E-02
  4.8000000E+01  2.4617940E-02
  5.0000000E+01  2.3148731E-02
  5.2500000E+01  2.1420030E-02
  5.5000000E+01  1.9809995E-02
  5.7500000E+01  1.8316049E-02
  6.0000000E+01  1.6934151E-02
  6.5000000E+01  1.4485994E-02
  6.7500000E+01  1.3407884E-02
  7.0000000E+01  1.2418586E-02
  7.2500000E+01  1.1511715E-02
  7.5000000E+01  1.0680931E-02
  8.0000000E+01  9.2233047E-03
  8.5000000E+01  8.0003800E-03
  9.0000000E+01  6.9724698E-03
  9.5000000E+01  6.1058683E-03
  1.0000000E+02  5.3724181E-03
  1.0500000E+02  4.7489349E-03
  1.1000000E+02  4.2163883E-03
  1.1500000E+02  3.7593043E-03
  1.2000000E+02  3.3650231E-03
  1.2500000E+02  3.0232666E-03
  1.3000000E+02  2.7256203E-03
  1.3500000E+02  2.4651921E-03
  1.4000000E+02  2.2363395E-03
  1.4500000E+02  2.0343904E-03
  1.5000000E+02  1.8554816E-03
  1.5500000E+02  1.6964051E-03
  1.6000000E+02  1.5544767E-03
  1.6500000E+02  1.4274415E-03
  1.7000000E+02  1.3133970E-03
  1.8000000E+02  1.1180838E-03
  1.9000000E+02  9.5827353E-04
  2.0000000E+02  8.2639025E-04
  2.1000000E+02  7.1673843E-04
  2.2000000E+02  6.2496037E-04
  2.3000000E+02  5.4768470E-04
  2.4000000E+02  4.8225450E-04
  2.5000000E+02  4.2656566E-04
  2.6000000E+02  3.7893281E-04
  2.7000000E+02  3.3799372E-04
  2.8000000E+02  3.0264198E-04
  2.9000000E+02  2.7197810E-04
  3.0000000E+02  2.4526236E-04
  3.1000000E+02  2.2188392E-04
  3.2000000E+02  2.0134120E-04
  3.3000000E+02  1.8321866E-04
  3.4000000E+02  1.6716799E-04
  3.5000000E+02  1.5289941E-04
  3.6000000E+02  1.4017098E-04
  3.7000000E+02  1.2877919E-04
  3.8000000E+02  1.1855185E-04
  3.9000000E+02  1.0934310E-04
  4.0000000E+02  1.0102877E-04
  4.2000000E+02  8.6675410E-05
  4.4000000E+02  7.4812321E-05
  4.6000000E+02  6.4928889E-05
  4.8000000E+02  5.6638000E-05
  5.0000000E+02  4.9640086E-05
  5.2500000E+02  4.2356979E-05
  5.5000000E+02  3.6374022E-05
  5.7500000E+02  3.1421548E-05
  5.8750000E+02  2.9264947E-05
  6.0000000E+02  2.7292151E-05
  6.2500000E+02  2.3825449E-05
  6.5000000E+02  2.0896705E-05
  6.7500000E+02  1.8408046E-05
  7.0000000E+02  1.6281904E-05
  7.2500000E+02  1.4456501E-05
  7.5000000E+02  1.2882519E-05
  7.7500000E+02  1.1519800E-05
  8.0000000E+02  1.0335394E-05
  8.2500000E+02  9.3021537E-06
  8.5000000E+02  8.3975968E-06
  8.7500000E+02  7.6030070E-06
  9.0000000E+02  6.9026640E-06
  9.2500000E+02  6.2831603E-06
  9.5000000E+02  5.7332542E-06
  9.7500000E+02  5.2435269E-06
  1.0000000E+03  4.8060335E-06
  1.0250000E+03  4.4139799E-06
  1.0500000E+03  4.0615895E-06
  1.1000000E+03  3.4568999E-06
  1.1500000E+03  2.9607611E-06
  1.2000000E+03  2.5502984E-06
  1.2500000E+03  2.2082017E-06
  1.3000000E+03  1.9212140E-06
  1.3500000E+03  1.6790603E-06
  1.4000000E+03  1.4736309E-06
  1.4500000E+03  1.2984904E-06
  1.5000000E+03  1.1484902E-06
  1.5500000E+03  1.0194643E-06
  1.6000000E+03  9.0803468E-07
  1.6500000E+03  8.1146236E-07
  1.7000000E+03  7.2748394E-07
  1.7500000E+03  6.5421630E-07
  1.8000000E+03  5.9006424E-07
  1.8500000E+03  5.3367348E-07
  1.9000000E+03  4.8392121E-07
  1.9500000E+03  4.3987324E-07
  2.0000000E+03  4.0074327E-07
  2.0500000E+03  3.6586229E-07
  2.1000000E+03  3.3466805E-07
  2.1500000E+03  3.0668677E-07
  2.2000000E+03  2.8151735E-07
  2.2500000E+03  2.5882413E-07
  2.3000000E+03  2.3832352E-07
  2.4000000E+03  2.0294596E-07
  2.5000000E+03  1.7376663E-07
  2.6000000E+03  1.4956089E-07
  2.7000000E+03  1.2938102E-07
  2.8000000E+03  1.1247479E-07
  2.9000000E+03  9.8240426E-08
  3.0000000E+03  8.6196298E-08
  3.1000000E+03  7.5956678E-08
  3.2000000E+03  6.7203881E-08
  3.3000000E+03  5.9674393E-08
  3.4000000E+03  5.3159254E-08
  3.5000000E+03  4.7492206E-08
  3.6000000E+03  4.2542629E-08
  3.7000000E+03  3.8205368E-08
  3.8000000E+03  3.4392789E-08
  3.9000000E+03  3.1031533E-08
  4.0000000E+03  2.8061561E-08
  4.1000000E+03  2.5433333E-08
  4.2000000E+03  2.3103867E-08
  4.3000000E+03  2.1035793E-08
  4.4000000E+03  1.9196452E-08
  4.5000000E+03  1.7556031E-08
  4.6000000E+03  1.6088448E-08
  4.7000000E+03  1.4771630E-08
  4.8000000E+03  1.3586825E-08
  5.0000000E+03  1.1551386E-08
  5.1250000E+03  1.0468728E-08
  5.2500000E+03  9.5073930E-09
  5.3750000E+03  8.6509084E-09
  5.5000000E+03  7.8854903E-09
  5.7500000E+03  6.5862717E-09
  6.0000000E+03  5.5419102E-09
  6.2500000E+03  4.6990669E-09
  6.5000000E+03  4.0127269E-09
  6.6250000E+03  3.7166834E-09
  6.7500000E+03  3.4472085E-09
  7.0000000E+03  2.9764508E-09
  7.2500000E+03  2.5817513E-09
  7.5000000E+03  2.2490955E-09
  7.7500000E+03  1.9673554E-09
  8.0000000E+03  1.7277404E-09
  8.2500000E+03  1.5233018E-09
  8.5000000E+03  1.3483230E-09
  8.7500000E+03  1.1980612E-09
  9.0000000E+03  1.0683364E-09
  9.1250000E+03  1.0100290E-09
  9.2500000E+03  9.5558065E-10
  9.5000000E+03  8.5697282E-10
  9.7500000E+03  7.7026900E-10
  1.0000000E+04  6.9379038E-10
  1.0500000E+04  5.6672896E-10
  1.1000000E+04  4.6754732E-10
  1.1250000E+04  4.2623666E-10
  1.1500000E+04  3.8939735E-10
  1.1750000E+04  3.5639910E-10
  1.2000000E+04  3.2672180E-10
  1.2500000E+04  2.7570028E-10
  1.3000000E+04  2.3391588E-10
  1.3500000E+04  1.9963694E-10
  1.4000000E+04  1.7143233E-10
  1.4500000E+04  1.4805043E-10
  1.5000000E+04  1.2848518E-10
  1.5500000E+04  1.1197816E-10
  1.6000000E+04  9.7964339E-11
  1.6500000E+04  8.6017236E-11
  1.7000000E+04  7.5792190E-11
  1.7500000E+04  6.7008153E-11
  1.8000000E+04  5.9436993E-11
  1.8500000E+04  5.2891357E-11
  1.9000000E+04  4.7215267E-11
  1.9500000E+04  4.2278408E-11
  2.0000000E+04  3.7968424E-11
  2.0500000E+04  3.4188961E-11
  2.1000000E+04  3.0860932E-11
  2.1500000E+04  2.7919164E-11
  2.2000000E+04  2.5309798E-11
  2.2500000E+04  2.2989341E-11
  2.3000000E+04  2.0921457E-11
  2.3500000E+04  1.9074876E-11
  2.4000000E+04  1.7422623E-11
  2.4500000E+04  1.5941369E-11
  2.5000000E+04  1.4610875E-11
  2.6000000E+04  1.2334081E-11
  2.7000000E+04  1.0477097E-11
  2.8000000E+04  8.9520487E-12
  2.9000000E+04  7.6908300E-12
  3.0000000E+04  6.6407597E-12
  3.1000000E+04  5.7610186E-12
  3.2000000E+04  5.0197140E-12
  3.3000000E+04  4.3917115E-12
  3.4000000E+04  3.8570247E-12
  3.5000000E+04  3.3996489E-12
  3.6000000E+04  3.0067011E-12
  3.7000000E+04  2.6677285E-12
  3.8000000E+04  2.3741880E-12
  3.9000000E+04  2.1190601E-12
  4.0000000E+04  1.8965490E-12
  4.1000000E+04  1.7018457E-12
  4.2000000E+04  1.5309407E-12
  4.3000000E+04  1.3804767E-12
  4.4000000E+04  1.2476309E-12
  4.5000000E+04  1.1300205E-12
  4.6000000E+04  1.0256267E-12
  4.7000000E+04  9.3273299E-13
  4.8000000E+04  8.4987463E-13
  5.0000000E+04  7.0942816E-13
  5.1250000E+04  6.3590606E-13
  5.2500000E+04  5.7145202E-13
  5.3750000E+04  5.1477925E-13
  5.5000000E+04  4.6480644E-13
  5.6250000E+04  4.2062402E-13
  5.7500000E+04  3.8146294E-13
  5.8750000E+04  3.4666842E-13
  6.0000000E+04  3.1568123E-13
  6.1250000E+04  2.8802231E-13
  6.2500000E+04  2.6327540E-13
  6.3750000E+04  2.4107526E-13
  6.5000000E+04  2.2110921E-13
  6.6250000E+04  2.0310943E-13
  6.7500000E+04  1.8684561E-13
  7.0000000E+04  1.5876118E-13
  7.2500000E+04  1.3559994E-13
  7.5000000E+04  1.1640827E-13
  7.7500000E+04  1.0043093E-13
  8.0000000E+04  8.7057484E-14
  8.2500000E+04  7.5792156E-14
  8.5000000E+04  6.6245998E-14
  8.7500000E+04  5.8112710E-14
  9.0000000E+04  5.1153603E-14
  9.2500000E+04  4.5178624E-14
  9.5000000E+04  4.0031397E-14
  9.7500000E+04  3.5582679E-14
  1.0000000E+05  3.1723626E-14
  1.0250000E+05  2.8362334E-14
  1.0500000E+05  2.5423246E-14
  1.0750000E+05  2.2844029E-14
  1.1000000E+05  2.0573046E-14
  1.1250000E+05  1.8568034E-14
  1.1500000E+05  1.6793728E-14
  1.1750000E+05  1.5220042E-14
  1.2000000E+05  1.3821226E-14
  1.2250000E+05  1.2575192E-14
  1.2500000E+05  1.1462829E-14
  1.2750000E+05  1.0467563E-14
  1.3000000E+05  9.5751332E-15
  1.3250000E+05  8.7732469E-15
  1.3500000E+05  8.0512740E-15
  1.4000000E+05  6.8114019E-15
  1.4500000E+05  5.7951660E-15
  1.5000000E+05  4.9565228E-15
  1.5500000E+05  4.2600333E-15
  1.6000000E+05  3.6782448E-15
  1.6500000E+05  3.1897013E-15
  1.7000000E+05  2.7774146E-15
  1.7500000E+05  2.4278357E-15
  1.8000000E+05  2.1300542E-15
  1.8500000E+05  1.8752622E-15
  1.9000000E+05  1.6563357E-15
  1.9500000E+05  1.4674798E-15
  2.0000000E+05  1.3039798E-15
  2.0500000E+05  1.1619722E-15
  2.1000000E+05  1.0382476E-15
  2.1500000E+05  9.3012844E-16


==> anc/colstop/sbethe/sdbase/oos09.tab <==
# Atomic number =  9   (F )
#
#      W/eV         OOS*eV
  
  
#   9   1  K1  EION =  6.940000000E+02 eV   280
#  S(0) = 1.720060E+00
  6.7294678E+00  0.0000000E+00
  6.7294678E+02  0.0000000E+00
  6.7294678E+02  3.2384964E-03
  6.9400000E+02  3.2384964E-03
  6.9400688E+02  3.2384964E-03
  6.9430654E+02  3.2504539E-03
  6.9460620E+02  3.2615317E-03
  6.9490585E+02  3.2717877E-03
  6.9520551E+02  3.2812762E-03
  6.9580482E+02  3.2981521E-03
  6.9640413E+02  3.3125322E-03
  6.9760275E+02  3.3350759E-03
  6.9880138E+02  3.3510666E-03
  7.0000000E+02  3.3621332E-03
  7.0312500E+02  3.3757304E-03
  7.0625000E+02  3.3765519E-03
  7.0937500E+02  3.3709044E-03
  7.1250000E+02  3.3617898E-03
  7.1875000E+02  3.3380898E-03
  7.2500000E+02  3.3097205E-03
  7.3750000E+02  3.2401844E-03
  7.5000000E+02  3.1529823E-03
  7.7500000E+02  2.9393047E-03
  7.8750000E+02  2.8242856E-03
  8.0000000E+02  2.7105641E-03
  8.1250000E+02  2.6013420E-03
  8.2500000E+02  2.4983691E-03
  8.5000000E+02  2.3130080E-03
  8.7500000E+02  2.1525906E-03
  9.0000000E+02  2.0114112E-03
  9.2500000E+02  1.8841207E-03
  9.5000000E+02  1.7670635E-03
  1.0000000E+03  1.5568631E-03
  1.0500000E+03  1.3752945E-03
  1.1000000E+03  1.2205693E-03
  1.1500000E+03  1.0891716E-03
  1.2000000E+03  9.7656544E-04
  1.2500000E+03  8.7880805E-04
  1.3000000E+03  7.9314727E-04
  1.3500000E+03  7.1780297E-04
  1.4000000E+03  6.5151001E-04
  1.4500000E+03  5.9314175E-04
  1.5000000E+03  5.4164077E-04
  1.5500000E+03  4.9599631E-04
  1.6000000E+03  4.5533101E-04
  1.6500000E+03  4.1892996E-04
  1.7000000E+03  3.8621280E-04
  1.8000000E+03  3.3014505E-04
  1.9000000E+03  2.8435675E-04
  2.0000000E+03  2.4668794E-04
  2.1000000E+03  2.1536402E-04
  2.2000000E+03  1.8905782E-04
  2.3000000E+03  1.6680384E-04
  2.4000000E+03  1.4787758E-04
  2.5000000E+03  1.3170636E-04
  2.6000000E+03  1.1779974E-04
  2.7000000E+03  1.0576110E-04
  2.8000000E+03  9.5285670E-05
  2.9000000E+03  8.6131333E-05
  3.0000000E+03  7.8099691E-05
  3.1000000E+03  7.1027409E-05
  3.2000000E+03  6.4777953E-05
  3.3000000E+03  5.9234152E-05
  3.4000000E+03  5.4296826E-05
  3.5000000E+03  4.9883751E-05
  3.6000000E+03  4.5928207E-05
  3.8000000E+03  3.9174543E-05
  4.0000000E+03  3.3671073E-05
  4.2000000E+03  2.9138159E-05
  4.4000000E+03  2.5370609E-05
  4.6000000E+03  2.2216962E-05
  4.8000000E+03  1.9558966E-05
  5.0000000E+03  1.7302565E-05
  5.2500000E+03  1.4936724E-05
  5.5000000E+03  1.2976436E-05
  5.7500000E+03  1.1339687E-05
  5.8750000E+03  1.0622180E-05
  6.0000000E+03  9.9629039E-06
  6.2500000E+03  8.7966741E-06
  6.5000000E+03  7.8024775E-06
  6.7500000E+03  6.9499842E-06
  7.0000000E+03  6.2150414E-06
  7.2500000E+03  5.5782728E-06
  7.5000000E+03  5.0240002E-06
  7.7500000E+03  4.5394331E-06
  8.0000000E+03  4.1140529E-06
  8.2500000E+03  3.7391698E-06
  8.5000000E+03  3.4075748E-06
  8.7500000E+03  3.1132550E-06
  9.0000000E+03  2.8511688E-06
  9.2500000E+03  2.6170671E-06
  9.5000000E+03  2.4073519E-06
  1.0000000E+04  2.0492896E-06
  1.0500000E+04  1.7574346E-06
  1.1000000E+04  1.5173219E-06
  1.1500000E+04  1.3180954E-06
  1.2000000E+04  1.1515054E-06
  1.2500000E+04  1.0112086E-06
  1.3000000E+04  8.9227601E-07
  1.3500000E+04  7.9083986E-07
  1.4000000E+04  7.0383724E-07
  1.4500000E+04  6.2882229E-07
  1.5000000E+04  5.6382652E-07
  1.5500000E+04  5.0725396E-07
  1.6000000E+04  4.5780193E-07
  1.6500000E+04  4.1440028E-07
  1.7000000E+04  3.7616459E-07
  1.7500000E+04  3.4235982E-07
  1.8000000E+04  3.1237192E-07
  1.8500000E+04  2.8568525E-07
  1.9000000E+04  2.6186480E-07
  1.9500000E+04  2.4054196E-07
  2.0000000E+04  2.2140303E-07
  2.0500000E+04  2.0417998E-07
  2.1000000E+04  1.8864295E-07
  2.2000000E+04  1.6186241E-07
  2.3000000E+04  1.3977750E-07
  2.4000000E+04  1.2141824E-07
  2.5000000E+04  1.0604316E-07
  2.6000000E+04  9.3079431E-08
  2.7000000E+04  8.2080036E-08
  2.8000000E+04  7.2692854E-08
  2.9000000E+04  6.4638106E-08
  3.0000000E+04  5.7691677E-08
  3.1000000E+04  5.1672727E-08
  3.2000000E+04  4.6434319E-08
  3.3000000E+04  4.1856270E-08
  3.4000000E+04  3.7839683E-08
  3.5000000E+04  3.4302713E-08
  3.6000000E+04  3.1177257E-08
  3.7000000E+04  2.8406350E-08
  3.8000000E+04  2.5942119E-08
  3.9000000E+04  2.3744148E-08
  4.0000000E+04  2.1778169E-08
  4.1000000E+04  2.0015009E-08
  4.2000000E+04  1.8429730E-08
  4.3000000E+04  1.7000937E-08
  4.4000000E+04  1.5710212E-08
  4.6000000E+04  1.3481432E-08
  4.8000000E+04  1.1639668E-08
  5.0000000E+04  1.0106121E-08
  5.1250000E+04  9.2766620E-09
  5.2500000E+04  8.5317300E-09
  5.3750000E+04  7.8610778E-09
  5.5000000E+04  7.2558926E-09
  5.7500000E+04  6.2125213E-09
  5.8750000E+04  5.7620303E-09
  6.0000000E+04  5.3521136E-09
  6.2500000E+04  4.6371334E-09
  6.5000000E+04  4.0387959E-09
  6.7500000E+04  3.5347972E-09
  7.0000000E+04  3.1076900E-09
  7.2500000E+04  2.7437043E-09
  7.5000000E+04  2.4318827E-09
  7.7500000E+04  2.1634389E-09
  8.0000000E+04  1.9312771E-09
  8.2500000E+04  1.7296287E-09
  8.5000000E+04  1.5537739E-09
  8.7500000E+04  1.3998282E-09
  9.0000000E+04  1.2645764E-09
  9.2500000E+04  1.1453436E-09
  9.5000000E+04  1.0398931E-09
  9.7500000E+04  9.4634646E-10
  1.0000000E+05  8.6311871E-10
  1.0250000E+05  7.8886732E-10
  1.0500000E+05  7.2245023E-10
  1.0750000E+05  6.6289210E-10
  1.1000000E+05  6.0935697E-10
  1.1250000E+05  5.6112585E-10
  1.1500000E+05  5.1757835E-10
  1.2000000E+05  4.4245677E-10
  1.2500000E+05  3.8048365E-10
  1.3000000E+05  3.2898572E-10
  1.3500000E+05  2.8590468E-10
  1.4000000E+05  2.4964008E-10
  1.4500000E+05  2.1893646E-10
  1.5000000E+05  1.9280072E-10
  1.5500000E+05  1.7044090E-10
  1.6000000E+05  1.5122095E-10
  1.6500000E+05  1.3462655E-10
  1.7000000E+05  1.2023912E-10
  1.7500000E+05  1.0771595E-10
  1.8000000E+05  9.6774877E-11
  1.8500000E+05  8.7182423E-11
  1.9000000E+05  7.8744309E-11
  1.9500000E+05  7.1298119E-11
  2.0000000E+05  6.4707463E-11
  2.0500000E+05  5.8857326E-11
  2.1000000E+05  5.3650315E-11
  2.1500000E+05  4.9003642E-11
  2.2000000E+05  4.4846674E-11
  2.2500000E+05  4.1118964E-11
  2.3000000E+05  3.7768615E-11
  2.4000000E+05  3.2027087E-11
  2.5000000E+05  2.7331421E-11
  2.6000000E+05  2.3461855E-11
  2.7000000E+05  2.0250496E-11
  2.8000000E+05  1.7567866E-11
  2.9000000E+05  1.5313261E-11
  3.0000000E+05  1.3407651E-11
  3.1000000E+05  1.1788455E-11
  3.2000000E+05  1.0405741E-11
  3.3000000E+05  9.2193862E-12
  3.4000000E+05  8.1969665E-12
  3.5000000E+05  7.3121179E-12
  3.6000000E+05  6.5432888E-12
  3.7000000E+05  5.8727627E-12
  3.8000000E+05  5.2858894E-12
  3.9000000E+05  4.7704944E-12
  4.0000000E+05  4.3164132E-12
  4.1000000E+05  3.9151217E-12
  4.2000000E+05  3.5594426E-12
  4.3000000E+05  3.2433081E-12
  4.4000000E+05  2.9615688E-12
  4.5000000E+05  2.7098370E-12
  4.6000000E+05  2.4843610E-12
  4.7000000E+05  2.2819244E-12
  4.8000000E+05  2.0997605E-12
  5.0000000E+05  1.7870230E-12
  5.1250000E+05  1.6209871E-12
  5.2500000E+05  1.4738849E-12
  5.3750000E+05  1.3431836E-12
  5.5000000E+05  1.2267362E-12
  5.7500000E+05  1.0295611E-12
  5.8750000E+05  9.4593504E-13
  6.0000000E+05  8.7068859E-13
  6.2500000E+05  7.4150718E-13
  6.5000000E+05  6.3558000E-13
  6.7500000E+05  5.4803983E-13
  7.0000000E+05  4.7517040E-13
  7.2500000E+05  4.1410567E-13
  7.5000000E+05  3.6261405E-13
  7.7500000E+05  3.1894229E-13
  8.0000000E+05  2.8170070E-13
  8.2500000E+05  2.4977813E-13
  8.5000000E+05  2.2228196E-13
  8.7500000E+05  1.9849058E-13
  9.0000000E+05  1.7781688E-13
  9.2500000E+05  1.5978029E-13
  9.5000000E+05  1.4398493E-13
  9.7500000E+05  1.3010288E-13
  1.0000000E+06  1.1786104E-13
  1.0250000E+06  1.0703075E-13
  1.0500000E+06  9.7419831E-14
  1.0750000E+06  8.8866176E-14
  1.1000000E+06  8.1232415E-14
  1.1250000E+06  7.4401675E-14
  1.1500000E+06  6.8274141E-14
  1.2000000E+06  5.7798456E-14
  1.2500000E+06  4.9253603E-14
  1.3000000E+06  4.2226367E-14
  1.3500000E+06  3.6403556E-14
  1.4000000E+06  3.1545175E-14
  1.4500000E+06  2.7465446E-14
  1.5000000E+06  2.4019189E-14
  1.5500000E+06  2.1091942E-14
  1.6000000E+06  1.8592748E-14
  1.6500000E+06  1.6448795E-14
  1.7000000E+06  1.4601341E-14
  1.7500000E+06  1.3002676E-14
  1.8000000E+06  1.1613825E-14
  1.8500000E+06  1.0402764E-14
  1.9000000E+06  9.3430210E-15
  1.9500000E+06  8.4126045E-15
  2.0000000E+06  7.5931524E-15
  2.0500000E+06  6.8692611E-15
  2.1000000E+06  6.2279595E-15
  2.1500000E+06  5.6582805E-15
  2.2000000E+06  5.1509153E-15
  2.2500000E+06  4.6979466E-15
  2.3000000E+06  4.2926142E-15
  2.3500000E+06  3.9291105E-15
  2.4000000E+06  3.6024305E-15
  2.4500000E+06  3.3082480E-15
  2.5000000E+06  3.0428033E-15
  2.6000000E+06  2.5854013E-15
  2.7000000E+06  2.2087085E-15
  2.8000000E+06  1.8963423E-15
  2.9000000E+06  1.6359254E-15
  3.0000000E+06  1.4178654E-15
  
  
#   9   2  L1  EION =  3.785000000E+01 eV   292
#  S(0) = 1.251131E+00
  1.8925000E-01  0.0000000E+00
  1.8925000E+01  0.0000000E+00
  1.8925000E+01  8.4796246E-03
  3.7850000E+01  8.4796246E-03
  3.7850000E+01  3.1612561E-03
  3.7852721E+01  3.1612561E-03
  3.7882177E+01  3.1715677E-03
  3.7911633E+01  3.1818618E-03
  3.7941088E+01  3.1921386E-03
  3.7970544E+01  3.2023975E-03
  3.8000000E+01  3.2126389E-03
  3.9000000E+01  3.5494642E-03
  4.0000000E+01  3.8642624E-03
  4.1000000E+01  4.1563894E-03
  4.2000000E+01  4.4259270E-03
  4.4000000E+01  4.8997799E-03
  4.6000000E+01  5.2931990E-03
  4.8000000E+01  5.6152394E-03
  5.0000000E+01  5.8750176E-03
  5.2500000E+01  6.1250196E-03
  5.5000000E+01  6.3054944E-03
  5.7500000E+01  6.4287414E-03
  6.0000000E+01  6.5049722E-03
  6.5000000E+01  6.5485589E-03
  6.7500000E+01  6.5285264E-03
  7.0000000E+01  6.4871967E-03
  7.2500000E+01  6.4284461E-03
  7.5000000E+01  6.3554922E-03
  8.0000000E+01  6.1772538E-03
  8.5000000E+01  5.9691213E-03
  9.0000000E+01  5.7429020E-03
  9.5000000E+01  5.5070761E-03
  1.0000000E+02  5.2677818E-03
  1.0500000E+02  5.0294639E-03
  1.1000000E+02  4.7953195E-03
  1.1500000E+02  4.5676253E-03
  1.2000000E+02  4.3479316E-03
  1.2500000E+02  4.1372724E-03
  1.3000000E+02  3.9362466E-03
  1.3500000E+02  3.7451613E-03
  1.4000000E+02  3.5640632E-03
  1.4500000E+02  3.3928461E-03
  1.5000000E+02  3.2312552E-03
  1.6000000E+02  2.9355533E-03
  1.7000000E+02  2.6736567E-03
  1.8000000E+02  2.4419084E-03
  1.9000000E+02  2.2366718E-03
  2.0000000E+02  2.0545619E-03
  2.1000000E+02  1.8925141E-03
  2.2000000E+02  1.7478506E-03
  2.3000000E+02  1.6182331E-03
  2.4000000E+02  1.5016758E-03
  2.5000000E+02  1.3964738E-03
  2.6000000E+02  1.3011887E-03
  2.7000000E+02  1.2146030E-03
  2.8000000E+02  1.1356818E-03
  2.9000000E+02  1.0635475E-03
  3.0000000E+02  9.9745752E-04
  3.1000000E+02  9.3677122E-04
  3.2000000E+02  8.8093469E-04
  3.4000000E+02  7.8197868E-04
  3.6000000E+02  6.9743600E-04
  3.8000000E+02  6.2484782E-04
  4.0000000E+02  5.6223505E-04
  4.2000000E+02  5.0798414E-04
  4.4000000E+02  4.6076691E-04
  4.6000000E+02  4.1947175E-04
  4.8000000E+02  3.8318355E-04
  5.0000000E+02  3.5113731E-04
  5.2500000E+02  3.1608637E-04
  5.5000000E+02  2.8567876E-04
  5.7500000E+02  2.5912183E-04
  6.0000000E+02  2.3578925E-04
  6.5000000E+02  1.9691910E-04
  6.7500000E+02  1.8065753E-04
  7.0000000E+02  1.6613915E-04
  7.2500000E+02  1.5314081E-04
  7.5000000E+02  1.4147212E-04
  8.0000000E+02  1.2149562E-04
  8.2500000E+02  1.1292677E-04
  8.5000000E+02  1.0515695E-04
  8.7500000E+02  9.8093371E-05
  9.0000000E+02  9.1656082E-05
  9.5000000E+02  8.0392489E-05
  1.0000000E+03  7.0912806E-05
  1.0500000E+03  6.2872749E-05
  1.1000000E+03  5.6011763E-05
  1.1500000E+03  5.0124655E-05
  1.2000000E+03  4.5046501E-05
  1.2500000E+03  4.0644069E-05
  1.3000000E+03  3.6808585E-05
  1.3500000E+03  3.3448608E-05
  1.4000000E+03  3.0489579E-05
  1.4500000E+03  2.7871168E-05
  1.5000000E+03  2.5544401E-05
  1.5500000E+03  2.3468844E-05
  1.6000000E+03  2.1610834E-05
  1.6500000E+03  1.9942753E-05
  1.7000000E+03  1.8441468E-05
  1.7500000E+03  1.7087070E-05
  1.8000000E+03  1.5862306E-05
  1.8500000E+03  1.4751959E-05
  1.9000000E+03  1.3742830E-05
  2.0000000E+03  1.1984196E-05
  2.1000000E+03  1.0512659E-05
  2.2000000E+03  9.2724687E-06
  2.3000000E+03  8.2202666E-06
  2.4000000E+03  7.3219071E-06
  2.5000000E+03  6.5503575E-06
  2.6000000E+03  5.8837223E-06
  2.7000000E+03  5.3041303E-06
  2.8000000E+03  4.7973463E-06
  2.9000000E+03  4.3521600E-06
  3.0000000E+03  3.9596461E-06
  3.1000000E+03  3.6123779E-06
  3.2000000E+03  3.3041150E-06
  3.3000000E+03  3.0295690E-06
  3.4000000E+03  2.7842786E-06
  3.5000000E+03  2.5644712E-06
  3.6000000E+03  2.3669612E-06
  3.7000000E+03  2.1890497E-06
  3.8000000E+03  2.0284142E-06
  3.9000000E+03  1.8830482E-06
  4.0000000E+03  1.7511891E-06
  4.1000000E+03  1.6312628E-06
  4.2000000E+03  1.5219101E-06
  4.3000000E+03  1.4219588E-06
  4.4000000E+03  1.3303949E-06
  4.6000000E+03  1.1690915E-06
  4.8000000E+03  1.0323481E-06
  5.0000000E+03  9.1573860E-07
  5.1250000E+03  8.5149810E-07
  5.2500000E+03  7.9303806E-07
  5.3750000E+03  7.3973996E-07
  5.5000000E+03  6.9106088E-07
  5.7500000E+03  6.0567491E-07
  5.8750000E+03  5.6815216E-07
  6.0000000E+03  5.3361482E-07
  6.2500000E+03  4.7235502E-07
  6.5000000E+03  4.1994103E-07
  6.7500000E+03  3.7484010E-07
  7.0000000E+03  3.3582859E-07
  7.2500000E+03  3.0193416E-07
  7.5000000E+03  2.7237350E-07
  7.7500000E+03  2.4649836E-07
  8.0000000E+03  2.2376190E-07
  8.2500000E+03  2.0369411E-07
  8.5000000E+03  1.8590648E-07
  8.7500000E+03  1.7007829E-07
  9.0000000E+03  1.5594855E-07
  9.2500000E+03  1.4330316E-07
  9.5000000E+03  1.3195887E-07
  9.7500000E+03  1.2175806E-07
  1.0000000E+04  1.1256341E-07
  1.0250000E+04  1.0425411E-07
  1.0500000E+04  9.6726113E-08
  1.0750000E+04  8.9889786E-08
  1.1000000E+04  8.3667623E-08
  1.1250000E+04  7.7992707E-08
  1.1500000E+04  7.2806978E-08
  1.2000000E+04  6.3705761E-08
  1.2500000E+04  5.6026026E-08
  1.3000000E+04  4.9504322E-08
  1.3500000E+04  4.3933264E-08
  1.4000000E+04  3.9148098E-08
  1.4500000E+04  3.5016723E-08
  1.5000000E+04  3.1432524E-08
  1.5500000E+04  2.8308944E-08
  1.6000000E+04  2.5575126E-08
  1.6500000E+04  2.3172670E-08
  1.7000000E+04  2.1053327E-08
  1.7500000E+04  1.9177035E-08
  1.8000000E+04  1.7510592E-08
  1.8500000E+04  1.6026216E-08
  1.9000000E+04  1.4700337E-08
  1.9500000E+04  1.3512875E-08
  2.0000000E+04  1.2446507E-08
  2.0500000E+04  1.1486236E-08
  2.1000000E+04  1.0619235E-08
  2.1500000E+04  9.8345012E-09
  2.2000000E+04  9.1225668E-09
  2.2500000E+04  8.4753412E-09
  2.3000000E+04  7.8858283E-09
  2.4000000E+04  6.8561901E-09
  2.5000000E+04  5.9930176E-09
  2.6000000E+04  5.2645988E-09
  2.7000000E+04  4.6460559E-09
  2.8000000E+04  4.1177673E-09
  2.9000000E+04  3.6641034E-09
  3.0000000E+04  3.2725352E-09
  3.1000000E+04  2.9329559E-09
  3.2000000E+04  2.6371634E-09
  3.3000000E+04  2.3784554E-09
  3.4000000E+04  2.1513102E-09
  3.5000000E+04  1.9511524E-09
  3.6000000E+04  1.7741705E-09
  3.7000000E+04  1.6171737E-09
  3.8000000E+04  1.4774770E-09
  3.9000000E+04  1.3528119E-09
  4.0000000E+04  1.2412524E-09
  4.1000000E+04  1.1411573E-09
  4.2000000E+04  1.0511227E-09
  4.3000000E+04  9.6994346E-10
  4.4000000E+04  8.9658098E-10
  4.5000000E+04  8.3013726E-10
  4.6000000E+04  7.6983349E-10
  4.7000000E+04  7.1499234E-10
  4.8000000E+04  6.6502298E-10
  5.0000000E+04  5.7769594E-10
  5.1250000E+04  5.3043935E-10
  5.2500000E+04  4.8798337E-10
  5.3750000E+04  4.4974789E-10
  5.5000000E+04  4.1523369E-10
  5.7500000E+04  3.5570184E-10
  5.8750000E+04  3.2998599E-10
  6.0000000E+04  3.0657921E-10
  6.2500000E+04  2.6573503E-10
  6.5000000E+04  2.3153476E-10
  6.7500000E+04  2.0271128E-10
  7.0000000E+04  1.7827292E-10
  7.2500000E+04  1.5743768E-10
  7.5000000E+04  1.3958311E-10
  7.7500000E+04  1.2420915E-10
  8.0000000E+04  1.1091060E-10
  8.2500000E+04  9.9356827E-11
  8.5000000E+04  8.9277549E-11
  8.7500000E+04  8.0450570E-11
  9.0000000E+04  7.2692605E-11
  9.2500000E+04  6.5851437E-11
  9.5000000E+04  5.9799632E-11
  9.7500000E+04  5.4430009E-11
  1.0000000E+05  4.9651909E-11
  1.0250000E+05  4.5388324E-11
  1.0500000E+05  4.1573760E-11
  1.0750000E+05  3.8152312E-11
  1.1000000E+05  3.5076088E-11
  1.1250000E+05  3.2304002E-11
  1.1500000E+05  2.9800635E-11
  1.1750000E+05  2.7535295E-11
  1.2000000E+05  2.5481308E-11
  1.2250000E+05  2.3615426E-11
  1.2500000E+05  2.1917308E-11
  1.3000000E+05  1.8955159E-11
  1.3500000E+05  1.6476541E-11
  1.4000000E+05  1.4389515E-11
  1.4500000E+05  1.2622049E-11
  1.5000000E+05  1.1117173E-11
  1.5500000E+05  9.8294345E-12
  1.6000000E+05  8.7223087E-12
  1.6500000E+05  7.7662487E-12
  1.7000000E+05  6.9371986E-12
  1.7500000E+05  6.2154578E-12
  1.8000000E+05  5.5848067E-12
  1.8500000E+05  5.0318173E-12
  1.9000000E+05  4.5453137E-12
  1.9500000E+05  4.1159504E-12
  2.0000000E+05  3.7358758E-12
  2.0500000E+05  3.3984658E-12
  2.1000000E+05  3.0981115E-12
  2.1500000E+05  2.8300450E-12
  2.2000000E+05  2.5901993E-12
  2.2500000E+05  2.3750955E-12
  2.3000000E+05  2.1817455E-12
  2.3500000E+05  2.0075728E-12
  2.4000000E+05  1.8503488E-12
  2.4500000E+05  1.7081403E-12
  2.5000000E+05  1.5792661E-12
  2.5500000E+05  1.4622602E-12
  2.6000000E+05  1.3558405E-12
  2.6500000E+05  1.2588830E-12
  2.7000000E+05  1.1704002E-12
  2.8000000E+05  1.0154809E-12
  2.9000000E+05  8.8526687E-13
  3.0000000E+05  7.7519120E-13
  3.1000000E+05  6.8164028E-13
  3.2000000E+05  6.0173615E-13
  3.3000000E+05  5.3316978E-13
  3.4000000E+05  4.7407339E-13
  3.5000000E+05  4.2292687E-13
  3.6000000E+05  3.7848551E-13
  3.7000000E+05  3.3972508E-13
  3.8000000E+05  3.0579869E-13
  3.9000000E+05  2.7600271E-13
  4.0000000E+05  2.4974972E-13
  4.1000000E+05  2.2654720E-13
  4.2000000E+05  2.0598046E-13
  4.3000000E+05  1.8769894E-13
  4.4000000E+05  1.7140508E-13
  4.5000000E+05  1.5684504E-13
  4.6000000E+05  1.4380185E-13
  4.7000000E+05  1.3208959E-13
  4.8000000E+05  1.2154840E-13
  
  
#   9   3  L2  EION =  1.742000000E+01 eV   309
#  S(0) = 2.407274E+00
  1.3691664E-01  0.0000000E+00
  1.3691664E+01  0.0000000E+00
  1.3691664E+01  2.5729491E-02
  1.7420000E+01  2.5729491E-02
  1.7422721E+01  2.5729491E-02
  1.7538177E+01  2.6090412E-02
  1.7653633E+01  2.6440646E-02
  1.7769088E+01  2.6780493E-02
  1.7884544E+01  2.7110242E-02
  1.8000000E+01  2.7430175E-02
  1.9000000E+01  2.9828684E-02
  2.0000000E+01  3.1660769E-02
  2.1000000E+01  3.3044046E-02
  2.2000000E+01  3.4069459E-02
  2.3000000E+01  3.4807891E-02
  2.4000000E+01  3.5314971E-02
  2.5000000E+01  3.5634610E-02
  2.6000000E+01  3.5801673E-02
  2.7000000E+01  3.5843982E-02
  2.8000000E+01  3.5783859E-02
  2.9000000E+01  3.5639302E-02
  3.0000000E+01  3.5424894E-02
  3.1000000E+01  3.5152511E-02
  3.2000000E+01  3.4831894E-02
  3.4000000E+01  3.4076546E-02
  3.6000000E+01  3.3207877E-02
  3.8000000E+01  3.2260201E-02
  4.0000000E+01  3.1258160E-02
  4.2000000E+01  3.0219959E-02
  4.4000000E+01  2.9159498E-02
  4.6000000E+01  2.8087648E-02
  4.8000000E+01  2.7013161E-02
  5.0000000E+01  2.5943309E-02
  5.2500000E+01  2.4621603E-02
  5.5000000E+01  2.3326332E-02
  5.7500000E+01  2.2065400E-02
  6.0000000E+01  2.0845202E-02
  6.5000000E+01  1.8545298E-02
  6.7500000E+01  1.7471735E-02
  7.0000000E+01  1.6451447E-02
  7.2500000E+01  1.5485001E-02
  7.5000000E+01  1.4572177E-02
  8.0000000E+01  1.2903859E-02
  8.5000000E+01  1.1434589E-02
  9.0000000E+01  1.0147699E-02
  9.5000000E+01  9.0244151E-03
  1.0000000E+02  8.0455489E-03
  1.0500000E+02  7.1928361E-03
  1.1000000E+02  6.4494535E-03
  1.1500000E+02  5.8003835E-03
  1.2000000E+02  5.2324469E-03
  1.2500000E+02  4.7341983E-03
  1.3000000E+02  4.2958492E-03
  1.3500000E+02  3.9089909E-03
  1.4000000E+02  3.5664922E-03
  1.4500000E+02  3.2623018E-03
  1.5000000E+02  2.9912496E-03
  1.5500000E+02  2.7489691E-03
  1.6000000E+02  2.5317477E-03
  1.6500000E+02  2.3364051E-03
  1.7000000E+02  2.1602375E-03
  1.8000000E+02  1.8565123E-03
  1.9000000E+02  1.6056935E-03
  2.0000000E+02  1.3967081E-03
  2.1000000E+02  1.2212081E-03
  2.2000000E+02  1.0727990E-03
  2.3000000E+02  9.4654378E-04
  2.4000000E+02  8.3854829E-04
  2.5000000E+02  7.4572770E-04
  2.6000000E+02  6.6560170E-04
  2.7000000E+02  5.9614866E-04
  2.8000000E+02  5.3571953E-04
  2.9000000E+02  4.8295188E-04
  3.0000000E+02  4.3671261E-04
  3.1000000E+02  3.9605512E-04
  3.2000000E+02  3.6018735E-04
  3.3000000E+02  3.2844380E-04
  3.4000000E+02  3.0025918E-04
  3.5000000E+02  2.7515491E-04
  3.6000000E+02  2.5272687E-04
  3.7000000E+02  2.3263129E-04
  3.8000000E+02  2.1457226E-04
  3.9000000E+02  1.9829728E-04
  4.0000000E+02  1.8359087E-04
  4.2000000E+02  1.5816907E-04
  4.4000000E+02  1.3710723E-04
  4.6000000E+02  1.1950562E-04
  4.8000000E+02  1.0468352E-04
  5.0000000E+02  9.2117594E-05
  5.2500000E+02  7.8969750E-05
  5.5000000E+02  6.8105866E-05
  5.7500000E+02  5.9063435E-05
  5.8750000E+02  5.5110821E-05
  6.0000000E+02  5.1487015E-05
  6.2500000E+02  4.5100193E-05
  6.5000000E+02  3.9685167E-05
  6.7500000E+02  3.5068397E-05
  7.0000000E+02  3.1111443E-05
  7.2500000E+02  2.7703232E-05
  7.5000000E+02  2.4753855E-05
  7.7500000E+02  2.2190259E-05
  8.0000000E+02  1.9952789E-05
  8.2500000E+02  1.7992738E-05
  8.5000000E+02  1.6269901E-05
  8.7500000E+02  1.4750685E-05
  9.0000000E+02  1.3406919E-05
  9.2500000E+02  1.2215001E-05
  9.5000000E+02  1.1154948E-05
  9.7500000E+02  1.0209740E-05
  1.0000000E+03  9.3648171E-06
  1.0250000E+03  8.6075617E-06
  1.0500000E+03  7.9270990E-06
  1.1000000E+03  6.7606014E-06
  1.1500000E+03  5.8051217E-06
  1.2000000E+03  5.0151055E-06
  1.2500000E+03  4.3562514E-06
  1.3000000E+03  3.8026295E-06
  1.3500000E+03  3.3343823E-06
  1.4000000E+03  2.9359751E-06
  1.4500000E+03  2.5951892E-06
  1.5000000E+03  2.3023253E-06
  1.5500000E+03  2.0495390E-06
  1.6000000E+03  1.8304400E-06
  1.6500000E+03  1.6397904E-06
  1.7000000E+03  1.4732768E-06
  1.7500000E+03  1.3273295E-06
  1.8000000E+03  1.1989983E-06
  1.8500000E+03  1.0858381E-06
  1.9000000E+03  9.8578387E-07
  1.9500000E+03  8.9708412E-07
  2.0000000E+03  8.1824214E-07
  2.0500000E+03  7.4796739E-07
  2.1000000E+03  6.8516004E-07
  2.1500000E+03  6.2888214E-07
  2.2000000E+03  5.7833054E-07
  2.2500000E+03  5.3280541E-07
  2.3000000E+03  4.9169559E-07
  2.4000000E+03  4.2070179E-07
  2.5000000E+03  3.6197960E-07
  2.6000000E+03  3.1303515E-07
  2.7000000E+03  2.7197821E-07
  2.8000000E+03  2.3733488E-07
  2.9000000E+03  2.0795573E-07
  3.0000000E+03  1.8292945E-07
  3.1000000E+03  1.6151979E-07
  3.2000000E+03  1.4313143E-07
  3.4000000E+03  1.1357131E-07
  3.5000000E+03  1.0167153E-07
  3.6000000E+03  9.1300068E-08
  3.7000000E+03  8.2219444E-08
  3.8000000E+03  7.4235405E-08
  3.9000000E+03  6.7188130E-08
  4.0000000E+03  6.0945934E-08
  4.1000000E+03  5.5399653E-08
  4.2000000E+03  5.0457376E-08
  4.3000000E+03  4.6041295E-08
  4.4000000E+03  4.2085456E-08
  4.5000000E+03  3.8535489E-08
  4.6000000E+03  3.5345158E-08
  4.8000000E+03  2.9885848E-08
  5.0000000E+03  2.5437433E-08
  5.1250000E+03  2.3073908E-08
  5.2500000E+03  2.0979041E-08
  5.3750000E+03  1.9117186E-08
  5.5000000E+03  1.7458041E-08
  5.7500000E+03  1.4645369E-08
  5.8750000E+03  1.3449203E-08
  6.0000000E+03  1.2370115E-08
  6.2500000E+03  1.0509257E-08
  6.5000000E+03  8.9771642E-09
  6.7500000E+03  7.7108568E-09
  7.0000000E+03  6.6598449E-09
  7.2500000E+03  5.7824636E-09
  7.5000000E+03  5.0451371E-09
  7.7500000E+03  4.4216615E-09
  8.0000000E+03  3.8912217E-09
  8.2500000E+03  3.4370598E-09
  8.5000000E+03  3.0459346E-09
  8.7500000E+03  2.7073431E-09
  9.0000000E+03  2.4133280E-09
  9.2500000E+03  2.1576586E-09
  9.5000000E+03  1.9349805E-09
  1.0000000E+04  1.5705918E-09
  1.0250000E+04  1.4208631E-09
  1.0500000E+04  1.2883758E-09
  1.0750000E+04  1.1705933E-09
  1.1000000E+04  1.0654521E-09
  1.1500000E+04  8.8726959E-10
  1.2000000E+04  7.4440950E-10
  1.2250000E+04  6.8385167E-10
  1.2500000E+04  6.2942715E-10
  1.2750000E+04  5.8034373E-10
  1.3000000E+04  5.3592740E-10
  1.3250000E+04  4.9560872E-10
  1.3500000E+04  4.5890407E-10
  1.3750000E+04  4.2540128E-10
  1.4000000E+04  3.9477173E-10
  1.4500000E+04  3.4112357E-10
  1.5000000E+04  2.9616150E-10
  1.5500000E+04  2.5838786E-10
  1.6000000E+04  2.2649208E-10
  1.6250000E+04  2.1238362E-10
  1.6500000E+04  1.9934094E-10
  1.7000000E+04  1.7605615E-10
  1.7500000E+04  1.5595854E-10
  1.8000000E+04  1.3854986E-10
  1.9000000E+04  1.1030401E-10
  1.9500000E+04  9.8854941E-11
  2.0000000E+04  8.8847365E-11
  2.0500000E+04  8.0066004E-11
  2.1000000E+04  7.2332330E-11
  2.1500000E+04  6.5497931E-11
  2.2000000E+04  5.9438823E-11
  2.2500000E+04  5.4051276E-11
  2.3000000E+04  4.9247789E-11
  2.3500000E+04  4.4953980E-11
  2.4000000E+04  4.1106368E-11
  2.4500000E+04  3.7650603E-11
  2.5000000E+04  3.4540701E-11
  2.6000000E+04  2.9206770E-11
  2.7000000E+04  2.4846151E-11
  2.8000000E+04  2.1259153E-11
  2.9000000E+04  1.8288769E-11
  3.0000000E+04  1.5812699E-11
  3.1000000E+04  1.3735962E-11
  3.2000000E+04  1.1984086E-11
  3.3000000E+04  1.0498216E-11
  3.4000000E+04  9.2315640E-12
  3.5000000E+04  8.1466730E-12
  3.6000000E+04  7.2134390E-12
  3.7000000E+04  6.4074330E-12
  3.8000000E+04  5.7086583E-12
  3.9000000E+04  5.1006603E-12
  4.0000000E+04  4.5698389E-12
  4.1000000E+04  4.1048963E-12
  4.2000000E+04  3.6963987E-12
  4.3000000E+04  3.3364357E-12
  4.4000000E+04  3.0183464E-12
  4.5000000E+04  2.7364986E-12
  4.6000000E+04  2.4861148E-12
  4.7000000E+04  2.2631296E-12
  4.8000000E+04  2.0640717E-12
  5.0000000E+04  1.7262593E-12
  5.1250000E+04  1.5491656E-12
  5.2500000E+04  1.3937342E-12
  5.3750000E+04  1.2569026E-12
  5.5000000E+04  1.1360972E-12
  5.7500000E+04  9.3420963E-13
  5.8750000E+04  8.4972468E-13
  6.0000000E+04  7.7435839E-13
  6.1250000E+04  7.0697050E-13
  6.2500000E+04  6.4658457E-13
  6.3750000E+04  5.9236310E-13
  6.5000000E+04  5.4358162E-13
  6.7500000E+04  4.5990520E-13
  7.0000000E+04  3.9143673E-13
  7.2500000E+04  3.3502708E-13
  7.5000000E+04  2.8825048E-13
  7.7500000E+04  2.4922540E-13
  8.0000000E+04  2.1647072E-13
  8.2500000E+04  1.8881055E-13
  8.5000000E+04  1.6531980E-13
  8.7500000E+04  1.4526653E-13
  9.0000000E+04  1.2807899E-13
  9.2500000E+04  1.1330051E-13
  9.5000000E+04  1.0055347E-13
  9.7500000E+04  8.9524373E-14
  1.0000000E+05  7.9947524E-14
  1.0250000E+05  7.1597283E-14
  1.0500000E+05  6.4288024E-14
  1.0750000E+05  5.7866567E-14
  1.1000000E+05  5.2205981E-14
  1.1250000E+05  4.7202334E-14
  1.1500000E+05  4.2768898E-14
  1.1750000E+05  3.8831670E-14
  1.2000000E+05  3.5327310E-14
  1.2250000E+05  3.2201464E-14
  1.2500000E+05  2.9407126E-14
  1.2750000E+05  2.6903538E-14
  1.3000000E+05  2.4655593E-14
  1.3250000E+05  2.2632990E-14
  1.3500000E+05  2.0809500E-14
  1.4000000E+05  1.7671758E-14
  1.4500000E+05  1.5093295E-14
  1.5000000E+05  1.2960125E-14
  1.5500000E+05  1.1184223E-14
  1.6000000E+05  9.6970596E-15
  1.6500000E+05  8.4448492E-15
  1.7000000E+05  7.3850204E-15
  1.7500000E+05  6.4836387E-15
  1.8000000E+05  5.7134572E-15
  1.8500000E+05  5.0524781E-15
  1.9000000E+05  4.4828518E-15
  1.9500000E+05  3.9900127E-15
  2.0000000E+05  3.5620258E-15
  2.0500000E+05  3.1890574E-15
  2.1000000E+05  2.8629508E-15
  2.1500000E+05  2.5769097E-15
  2.2000000E+05  2.3252475E-15
  2.2500000E+05  2.1031898E-15
  2.3000000E+05  1.9067100E-15
  2.3500000E+05  1.7323987E-15
  2.4000000E+05  1.5773591E-15
  2.4500000E+05  1.4391204E-15
  2.5000000E+05  1.3155542E-15
  2.5500000E+05  1.2048247E-15
  2.6000000E+05  1.1053599E-15
  2.6500000E+05  1.0158089E-15
  2.7000000E+05  9.3500735E-16
  
  
#   9   4  L3  EION =  1.742000000E+01 eV   306
#  S(0) = 3.612930E+00
  1.3690176E-01  0.0000000E+00
  1.3690176E+01  0.0000000E+00
  1.3690176E+01  3.8966743E-02
  1.7420000E+01  3.8966743E-02
  1.7422721E+01  3.8966743E-02
  1.7538177E+01  3.9510558E-02
  1.7653633E+01  4.0038103E-02
  1.7769088E+01  4.0549839E-02
  1.7884544E+01  4.1046210E-02
  1.8000000E+01  4.1527648E-02
  1.9000000E+01  4.5131327E-02
  2.0000000E+01  4.7875326E-02
  2.1000000E+01  4.9939531E-02
  2.2000000E+01  5.1462733E-02
  2.3000000E+01  5.2552892E-02
  2.4000000E+01  5.3294582E-02
  2.5000000E+01  5.3754457E-02
  2.6000000E+01  5.3985349E-02
  2.7000000E+01  5.4029359E-02
  2.8000000E+01  5.3920212E-02
  2.9000000E+01  5.3685064E-02
  3.0000000E+01  5.3345885E-02
  3.1000000E+01  5.2920546E-02
  3.2000000E+01  5.2423687E-02
  3.4000000E+01  5.1261291E-02
  3.6000000E+01  4.9932129E-02
  3.8000000E+01  4.8487461E-02
  4.0000000E+01  4.6963999E-02
  4.2000000E+01  4.5388790E-02
  4.4000000E+01  4.3782432E-02
  4.6000000E+01  4.2161001E-02
  4.8000000E+01  4.0537415E-02
  5.0000000E+01  3.8922386E-02
  5.2500000E+01  3.6929003E-02
  5.5000000E+01  3.4977200E-02
  5.7500000E+01  3.3078563E-02
  6.0000000E+01  3.1242445E-02
  6.5000000E+01  2.7784392E-02
  6.7500000E+01  2.6171326E-02
  7.0000000E+01  2.4638897E-02
  7.2500000E+01  2.3187835E-02
  7.5000000E+01  2.1817707E-02
  8.0000000E+01  1.9314606E-02
  8.5000000E+01  1.7111172E-02
  9.0000000E+01  1.5182003E-02
  9.5000000E+01  1.3498659E-02
  1.0000000E+02  1.2032167E-02
  1.0500000E+02  1.0755003E-02
  1.1000000E+02  9.6418471E-03
  1.1500000E+02  8.6701209E-03
  1.2000000E+02  7.8200232E-03
  1.2500000E+02  7.0743686E-03
  1.3000000E+02  6.4184657E-03
  1.3500000E+02  5.8396991E-03
  1.4000000E+02  5.3273732E-03
  1.4500000E+02  4.8724145E-03
  1.5000000E+02  4.4670728E-03
  1.5500000E+02  4.1048041E-03
  1.6000000E+02  3.7800450E-03
  1.6500000E+02  3.4880312E-03
  1.7000000E+02  3.2247120E-03
  1.8000000E+02  2.7708059E-03
  1.9000000E+02  2.3960451E-03
  2.0000000E+02  2.0838515E-03
  2.1000000E+02  1.8217290E-03
  2.2000000E+02  1.6001081E-03
  2.3000000E+02  1.4116011E-03
  2.4000000E+02  1.2503823E-03
  2.5000000E+02  1.1118374E-03
  2.6000000E+02  9.9225711E-04
  2.7000000E+02  8.8861881E-04
  2.8000000E+02  7.9845727E-04
  2.9000000E+02  7.1973616E-04
  3.0000000E+02  6.5076216E-04
  3.1000000E+02  5.9012091E-04
  3.2000000E+02  5.3662909E-04
  3.3000000E+02  4.8929266E-04
  3.4000000E+02  4.4726734E-04
  3.5000000E+02  4.0983851E-04
  3.6000000E+02  3.7640272E-04
  3.7000000E+02  3.4644676E-04
  3.8000000E+02  3.1952887E-04
  3.9000000E+02  2.9527218E-04
  4.0000000E+02  2.7335503E-04
  4.2000000E+02  2.3547280E-04
  4.4000000E+02  2.0409203E-04
  4.6000000E+02  1.7787028E-04
  4.8000000E+02  1.5579202E-04
  5.0000000E+02  1.3707661E-04
  5.2500000E+02  1.1749685E-04
  5.5000000E+02  1.0132036E-04
  5.7500000E+02  8.7857596E-05
  5.8750000E+02  8.1973260E-05
  6.0000000E+02  7.6578713E-05
  6.2500000E+02  6.7071746E-05
  6.5000000E+02  5.9012122E-05
  6.7500000E+02  5.2141283E-05
  7.0000000E+02  4.6252974E-05
  7.2500000E+02  4.1181734E-05
  7.5000000E+02  3.6793636E-05
  7.7500000E+02  3.2979873E-05
  8.0000000E+02  2.9651596E-05
  8.2500000E+02  2.6736261E-05
  8.5000000E+02  2.4173996E-05
  8.7500000E+02  2.1914772E-05
  9.0000000E+02  1.9916645E-05
  9.2500000E+02  1.8144468E-05
  9.5000000E+02  1.6568492E-05
  9.7500000E+02  1.5163375E-05
  1.0000000E+03  1.3907445E-05
  1.0250000E+03  1.2781920E-05
  1.0500000E+03  1.1770614E-05
  1.1000000E+03  1.0037160E-05
  1.1500000E+03  8.6174971E-06
  1.2000000E+03  7.4438431E-06
  1.2500000E+03  6.4651699E-06
  1.3000000E+03  5.6429071E-06
  1.3500000E+03  4.9475204E-06
  1.4000000E+03  4.3559096E-06
  1.4500000E+03  3.8499087E-06
  1.5000000E+03  3.4151006E-06
  1.5500000E+03  3.0398265E-06
  1.6000000E+03  2.7145899E-06
  1.6500000E+03  2.4316086E-06
  1.7000000E+03  2.1844741E-06
  1.7500000E+03  1.9678829E-06
  1.8000000E+03  1.7774521E-06
  1.8500000E+03  1.6095492E-06
  1.9000000E+03  1.4611066E-06
  1.9500000E+03  1.3295222E-06
  2.0000000E+03  1.2125727E-06
  2.0500000E+03  1.1083410E-06
  2.1000000E+03  1.0151934E-06
  2.1500000E+03  9.3173683E-07
  2.2000000E+03  8.5677845E-07
  2.2500000E+03  7.8927888E-07
  2.3000000E+03  7.2833048E-07
  2.4000000E+03  6.2308745E-07
  2.5000000E+03  5.3604679E-07
  2.6000000E+03  4.6350690E-07
  2.7000000E+03  4.0266280E-07
  2.8000000E+03  3.5132783E-07
  2.9000000E+03  3.0779741E-07
  3.0000000E+03  2.7072034E-07
  3.1000000E+03  2.3900491E-07
  3.1500000E+03  2.2487483E-07
  3.2000000E+03  2.1176833E-07
  3.3000000E+03  1.8829426E-07
  3.4000000E+03  1.6799247E-07
  3.5000000E+03  1.5037361E-07
  3.6000000E+03  1.3501954E-07
  3.7000000E+03  1.2157800E-07
  3.8000000E+03  1.0976089E-07
  3.9000000E+03  9.9331253E-08
  4.0000000E+03  9.0093864E-08
  4.1000000E+03  8.1886909E-08
  4.2000000E+03  7.4574186E-08
  4.3000000E+03  6.8040411E-08
  4.4000000E+03  6.2187894E-08
  4.5000000E+03  5.6936173E-08
  4.6000000E+03  5.2216840E-08
  4.8000000E+03  4.4142163E-08
  5.0000000E+03  3.7564028E-08
  5.1250000E+03  3.4069570E-08
  5.2500000E+03  3.0972743E-08
  5.3750000E+03  2.8220750E-08
  5.5000000E+03  2.5768708E-08
  5.7500000E+03  2.1612577E-08
  5.8750000E+03  1.9845299E-08
  6.0000000E+03  1.8251095E-08
  6.2500000E+03  1.5502119E-08
  6.5000000E+03  1.3239085E-08
  6.7500000E+03  1.1368992E-08
  7.0000000E+03  9.8172197E-09
  7.2500000E+03  8.5221276E-09
  7.5000000E+03  7.4340242E-09
  7.7500000E+03  6.5141386E-09
  8.0000000E+03  5.7316710E-09
  8.2500000E+03  5.0618189E-09
  8.5000000E+03  4.4849984E-09
  8.7500000E+03  3.9856874E-09
  9.0000000E+03  3.5521544E-09
  9.2500000E+03  3.1752286E-09
  9.5000000E+03  2.8470180E-09
  1.0000000E+04  2.3101597E-09
  1.0250000E+04  2.0896383E-09
  1.0500000E+04  1.8945329E-09
  1.0750000E+04  1.7210913E-09
  1.1000000E+04  1.5662652E-09
  1.1500000E+04  1.3039019E-09
  1.2000000E+04  1.0936160E-09
  1.2250000E+04  1.0045099E-09
  1.2500000E+04  9.2444922E-10
  1.2750000E+04  8.5225954E-10
  1.3000000E+04  7.8694259E-10
  1.3250000E+04  7.2765604E-10
  1.3500000E+04  6.7368533E-10
  1.3750000E+04  6.2442217E-10
  1.4000000E+04  5.7938359E-10
  1.4500000E+04  5.0050505E-10
  1.5000000E+04  4.3441574E-10
  1.5500000E+04  3.7891568E-10
  1.6000000E+04  3.3207120E-10
  1.6250000E+04  3.1135483E-10
  1.6500000E+04  2.9220505E-10
  1.7000000E+04  2.5801959E-10
  1.7500000E+04  2.2851348E-10
  1.8000000E+04  2.0295591E-10
  1.9000000E+04  1.6149814E-10
  1.9500000E+04  1.4470053E-10
  2.0000000E+04  1.3002224E-10
  2.0500000E+04  1.1714597E-10
  2.1000000E+04  1.0580869E-10
  2.1500000E+04  9.5791910E-11
  2.2000000E+04  8.6913165E-11
  2.2500000E+04  7.9019821E-11
  2.3000000E+04  7.1983162E-11
  2.3500000E+04  6.5693855E-11
  2.4000000E+04  6.0058645E-11
  2.4500000E+04  5.4997735E-11
  2.5000000E+04  5.0443739E-11
  2.6000000E+04  4.2634492E-11
  2.7000000E+04  3.6252484E-11
  2.8000000E+04  3.1004968E-11
  2.9000000E+04  2.6661433E-11
  3.0000000E+04  2.3042269E-11
  3.1000000E+04  2.0008045E-11
  3.2000000E+04  1.7449448E-11
  3.3000000E+04  1.5280105E-11
  3.4000000E+04  1.3431401E-11
  3.5000000E+04  1.1848444E-11
  3.6000000E+04  1.0487153E-11
  3.7000000E+04  9.3117756E-12
  3.8000000E+04  8.2930533E-12
  3.9000000E+04  7.4069170E-12
  4.0000000E+04  6.6334793E-12
  4.1000000E+04  5.9562245E-12
  4.2000000E+04  5.3613632E-12
  4.3000000E+04  4.8373338E-12
  4.4000000E+04  4.3744024E-12
  4.5000000E+04  3.9643380E-12
  4.6000000E+04  3.6001597E-12
  4.7000000E+04  3.2759288E-12
  4.8000000E+04  2.9865753E-12
  5.0000000E+04  2.4957410E-12
  5.1250000E+04  2.2385525E-12
  5.2500000E+04  2.0129061E-12
  5.3750000E+04  1.8143340E-12
  5.5000000E+04  1.6390833E-12
  5.7500000E+04  1.3463615E-12
  5.8750000E+04  1.2239299E-12
  6.0000000E+04  1.1147501E-12
  6.1250000E+04  1.0171615E-12
  6.2500000E+04  9.2974357E-13
  6.3750000E+04  8.5127966E-13
  6.5000000E+04  7.8071702E-13
  6.7500000E+04  6.5975807E-13
  6.8750000E+04  6.0787253E-13
  7.0000000E+04  5.6087779E-13
  7.2500000E+04  4.7949501E-13
  7.5000000E+04  4.1208066E-13
  7.7500000E+04  3.5589792E-13
  8.0000000E+04  3.0878676E-13
  8.2500000E+04  2.6902747E-13
  8.5000000E+04  2.3527304E-13
  8.7500000E+04  2.0646285E-13
  9.0000000E+04  1.8177947E-13
  9.2500000E+04  1.6057410E-13
  9.5000000E+04  1.4230651E-13
  9.7500000E+04  1.2652557E-13
  1.0000000E+05  1.1284396E-13
  1.0250000E+05  1.0092911E-13
  1.0500000E+05  9.0508899E-14
  1.0750000E+05  8.1360100E-14
  1.1000000E+05  7.3298824E-14
  1.1250000E+05  6.6176480E-14
  1.1500000E+05  5.9869847E-14
  1.1750000E+05  5.4273512E-14
  1.2000000E+05  4.9297048E-14
  1.2250000E+05  4.4862700E-14
  1.2500000E+05  4.0903003E-14
  1.2750000E+05  3.7359274E-14
  1.3000000E+05  3.4180988E-14
  1.3250000E+05  3.1324565E-14
  1.3500000E+05  2.8752304E-14
  1.4000000E+05  2.4333722E-14
  1.4500000E+05  2.0711129E-14
  1.5000000E+05  1.7721037E-14
  1.5500000E+05  1.5237457E-14
  1.6000000E+05  1.3162527E-14
  1.6500000E+05  1.1419600E-14
  1.7000000E+05  9.9480802E-15
  1.7500000E+05  8.6997121E-15
  1.8000000E+05  7.6357265E-15
  1.8500000E+05  6.7248537E-15
  1.9000000E+05  5.9417905E-15
  1.9500000E+05  5.2659434E-15
  2.0000000E+05  4.6805110E-15
  2.0500000E+05  4.1716979E-15
  2.1000000E+05  3.7280615E-15
  2.1500000E+05  3.3400681E-15
  2.2000000E+05  2.9997451E-15
  2.2500000E+05  2.7004114E-15
  2.3000000E+05  2.4364372E-15
  2.3500000E+05  2.2030545E-15
  2.4000000E+05  1.9962126E-15


==> anc/colstop/sbethe/sdbase/oos10.tab <==
# Atomic number = 10   (Ne)
#
#      W/eV         OOS*eV
  
  
#  10   1  K1  EION =  8.701000000E+02 eV   281
#  S(0) = 1.655460E+00
  8.6581997E+00  0.0000000E+00
  8.6581997E+02  0.0000000E+00
  8.6581997E+02  2.4853432E-03
  8.7010000E+02  2.4853432E-03
  8.7010858E+02  2.4853432E-03
  8.7048222E+02  2.5016824E-03
  8.7085587E+02  2.5168964E-03
  8.7122951E+02  2.5310623E-03
  8.7160315E+02  2.5442525E-03
  8.7235044E+02  2.5679725E-03
  8.7309772E+02  2.5885479E-03
  8.7459229E+02  2.6219251E-03
  8.7608687E+02  2.6471627E-03
  8.7907601E+02  2.6808375E-03
  8.8206515E+02  2.7001546E-03
  8.8505429E+02  2.7108352E-03
  8.8804343E+02  2.7160648E-03
  8.9103257E+02  2.7176679E-03
  8.9402172E+02  2.7167130E-03
  8.9701086E+02  2.7138355E-03
  9.0000000E+02  2.7094182E-03
  9.2500000E+02  2.6301287E-03
  9.5000000E+02  2.4972959E-03
  9.6250000E+02  2.4201356E-03
  9.7500000E+02  2.3407107E-03
  9.8750000E+02  2.2618144E-03
  1.0000000E+03  2.1853679E-03
  1.0250000E+03  2.0437843E-03
  1.0500000E+03  1.9188287E-03
  1.1000000E+03  1.7099886E-03
  1.1250000E+03  1.6198587E-03
  1.1500000E+03  1.5360918E-03
  1.1750000E+03  1.4573958E-03
  1.2000000E+03  1.3831314E-03
  1.2500000E+03  1.2471706E-03
  1.3000000E+03  1.1275987E-03
  1.3500000E+03  1.0233100E-03
  1.4000000E+03  9.3220075E-04
  1.4500000E+03  8.5190073E-04
  1.5000000E+03  7.8042589E-04
  1.6000000E+03  6.5882607E-04
  1.7000000E+03  5.6060620E-04
  1.8000000E+03  4.8110643E-04
  1.8500000E+03  4.4701143E-04
  1.9000000E+03  4.1605556E-04
  1.9500000E+03  3.8784643E-04
  2.0000000E+03  3.6206396E-04
  2.1000000E+03  3.1682885E-04
  2.2000000E+03  2.7874241E-04
  2.3000000E+03  2.4653813E-04
  2.4000000E+03  2.1911403E-04
  2.5000000E+03  1.9557813E-04
  2.6000000E+03  1.7524540E-04
  2.7000000E+03  1.5758964E-04
  2.8000000E+03  1.4220969E-04
  2.9000000E+03  1.2876477E-04
  3.0000000E+03  1.1695508E-04
  3.1000000E+03  1.0653372E-04
  3.2000000E+03  9.7299777E-05
  3.3000000E+03  8.9087482E-05
  3.4000000E+03  8.1759972E-05
  3.5000000E+03  7.5205483E-05
  3.6000000E+03  6.9328502E-05
  3.7000000E+03  6.4045158E-05
  3.8000000E+03  5.9280342E-05
  3.9000000E+03  5.4970029E-05
  4.0000000E+03  5.1060153E-05
  4.2000000E+03  4.4270176E-05
  4.4000000E+03  3.8620784E-05
  4.6000000E+03  3.3883451E-05
  4.8000000E+03  2.9879160E-05
  5.0000000E+03  2.6472015E-05
  5.2500000E+03  2.2894780E-05
  5.5000000E+03  1.9926280E-05
  5.7500000E+03  1.7441929E-05
  5.8750000E+03  1.6350779E-05
  6.0000000E+03  1.5347145E-05
  6.2500000E+03  1.3569618E-05
  6.5000000E+03  1.2052363E-05
  6.7500000E+03  1.0749657E-05
  7.0000000E+03  9.6249383E-06
  7.2500000E+03  8.6489708E-06
  7.5000000E+03  7.7982252E-06
  7.7500000E+03  7.0534827E-06
  8.0000000E+03  6.3989165E-06
  8.2500000E+03  5.8214108E-06
  8.5000000E+03  5.3100593E-06
  8.7500000E+03  4.8557455E-06
  9.0000000E+03  4.4508034E-06
  9.2500000E+03  4.0887636E-06
  9.5000000E+03  3.7641436E-06
  1.0000000E+04  3.2091835E-06
  1.0500000E+04  2.7560963E-06
  1.1000000E+04  2.3827685E-06
  1.1500000E+04  2.0725707E-06
  1.2000000E+04  1.8128424E-06
  1.2500000E+04  1.5938314E-06
  1.3000000E+04  1.4079476E-06
  1.3500000E+04  1.2492272E-06
  1.4000000E+04  1.1129410E-06
  1.4500000E+04  9.9530815E-07
  1.5000000E+04  8.9328221E-07
  1.5500000E+04  8.0439059E-07
  1.6000000E+04  7.2661298E-07
  1.6500000E+04  6.5828814E-07
  1.7000000E+04  5.9804180E-07
  1.7500000E+04  5.4473078E-07
  1.8000000E+04  4.9739915E-07
  1.8500000E+04  4.5524358E-07
  1.9000000E+04  4.1758573E-07
  1.9500000E+04  3.8385029E-07
  2.0000000E+04  3.5354732E-07
  2.0500000E+04  3.2625787E-07
  2.1000000E+04  3.0162229E-07
  2.2000000E+04  2.5911553E-07
  2.3000000E+04  2.2401502E-07
  2.4000000E+04  1.9479902E-07
  2.5000000E+04  1.7030293E-07
  2.6000000E+04  1.4962568E-07
  2.7000000E+04  1.3206306E-07
  2.8000000E+04  1.1705965E-07
  2.9000000E+04  1.0417360E-07
  3.0000000E+04  9.3050553E-08
  3.1000000E+04  8.3404274E-08
  3.2000000E+04  7.5001959E-08
  3.3000000E+04  6.7653023E-08
  3.4000000E+04  6.1200490E-08
  3.5000000E+04  5.5514329E-08
  3.6000000E+04  5.0486245E-08
  3.7000000E+04  4.6025570E-08
  3.8000000E+04  4.2056049E-08
  3.9000000E+04  3.8513253E-08
  4.0000000E+04  3.5342516E-08
  4.2000000E+04  2.9937629E-08
  4.4000000E+04  2.5543203E-08
  4.6000000E+04  2.1938125E-08
  4.8000000E+04  1.8956230E-08
  5.0000000E+04  1.6471136E-08
  5.1250000E+04  1.5126073E-08
  5.2500000E+04  1.3917467E-08
  5.3750000E+04  1.2828842E-08
  5.5000000E+04  1.1846020E-08
  5.7500000E+04  1.0150449E-08
  5.8750000E+04  9.4178754E-09
  6.0000000E+04  8.7510042E-09
  6.2500000E+04  7.5871523E-09
  6.5000000E+04  6.6124279E-09
  6.7500000E+04  5.7907945E-09
  7.0000000E+04  5.0940376E-09
  7.2500000E+04  4.4998700E-09
  7.5000000E+04  3.9905422E-09
  7.7500000E+04  3.5518110E-09
  8.0000000E+04  3.1721660E-09
  8.2500000E+04  2.8422424E-09
  8.5000000E+04  2.5543734E-09
  8.7500000E+04  2.3022452E-09
  9.0000000E+04  2.0806293E-09
  9.2500000E+04  1.8851733E-09
  9.5000000E+04  1.7122364E-09
  9.7500000E+04  1.5587587E-09
  1.0000000E+05  1.4221571E-09
  1.0250000E+05  1.3002421E-09
  1.0500000E+05  1.1911502E-09
  1.1000000E+05  1.0052941E-09
  1.1500000E+05  8.5436419E-10
  1.2000000E+05  7.3074848E-10
  1.2500000E+05  6.2870851E-10
  1.3000000E+05  5.4386906E-10
  1.3500000E+05  4.7285895E-10
  1.4000000E+05  4.1305514E-10
  1.4500000E+05  3.6239845E-10
  1.5000000E+05  3.1925883E-10
  1.5500000E+05  2.8233585E-10
  1.6000000E+05  2.5058466E-10
  1.6500000E+05  2.2316015E-10
  1.7000000E+05  1.9937411E-10
  1.7500000E+05  1.7866281E-10
  1.8000000E+05  1.6056199E-10
  1.8500000E+05  1.4468722E-10
  1.9000000E+05  1.3071848E-10
  1.9500000E+05  1.1838815E-10
  2.0000000E+05  1.0747141E-10
  2.0500000E+05  9.7778573E-11
  2.1000000E+05  8.9148995E-11
  2.1500000E+05  8.1446062E-11
  2.2000000E+05  7.4553196E-11
  2.2500000E+05  6.8370625E-11
  2.3000000E+05  6.2812626E-11
  2.4000000E+05  5.3284635E-11
  2.5000000E+05  4.5488817E-11
  2.6000000E+05  3.9061855E-11
  2.7000000E+05  3.3726090E-11
  2.8000000E+05  2.9267276E-11
  2.9000000E+05  2.5518660E-11
  3.0000000E+05  2.2349266E-11
  3.1000000E+05  1.9655355E-11
  3.2000000E+05  1.7354163E-11
  3.3000000E+05  1.5379199E-11
  3.4000000E+05  1.3676701E-11
  3.5000000E+05  1.2202935E-11
  3.6000000E+05  1.0922124E-11
  3.7000000E+05  9.8048345E-12
  3.8000000E+05  8.8267245E-12
  3.9000000E+05  7.9675608E-12
  4.0000000E+05  7.2104450E-12
  4.1000000E+05  6.5412033E-12
  4.2000000E+05  5.9479007E-12
  4.3000000E+05  5.4204467E-12
  4.4000000E+05  4.9502783E-12
  4.5000000E+05  4.5301041E-12
  4.6000000E+05  4.1536913E-12
  4.7000000E+05  3.8156922E-12
  4.8000000E+05  3.5115045E-12
  5.0000000E+05  2.9891980E-12
  5.1250000E+05  2.7118498E-12
  5.2500000E+05  2.4660911E-12
  5.3750000E+05  2.2476969E-12
  5.5000000E+05  2.0530867E-12
  5.7500000E+05  1.7234771E-12
  5.8750000E+05  1.5836482E-12
  6.0000000E+05  1.4578119E-12
  6.2500000E+05  1.2417351E-12
  6.5000000E+05  1.0645118E-12
  6.7500000E+05  9.1802431E-13
  7.0000000E+05  7.9606955E-13
  7.2500000E+05  6.9385622E-13
  7.5000000E+05  6.0765136E-13
  7.7500000E+05  5.3452309E-13
  8.0000000E+05  4.7214886E-13
  8.2500000E+05  4.1867449E-13
  8.5000000E+05  3.7260993E-13
  8.7500000E+05  3.3274943E-13
  9.0000000E+05  2.9811043E-13
  9.2500000E+05  2.6788772E-13
  9.5000000E+05  2.4141816E-13
  9.7500000E+05  2.1815257E-13
  1.0000000E+06  1.9763373E-13
  1.0250000E+06  1.7947911E-13
  1.0500000E+06  1.6336727E-13
  1.0750000E+06  1.4902692E-13
  1.1000000E+06  1.3622813E-13
  1.1250000E+06  1.2477516E-13
  1.1500000E+06  1.1450081E-13
  1.2000000E+06  9.6934737E-14
  1.2500000E+06  8.2605448E-14
  1.3000000E+06  7.0820456E-14
  1.3500000E+06  6.1054845E-14
  1.4000000E+06  5.2906369E-14
  1.4500000E+06  4.6063744E-14
  1.5000000E+06  4.0283672E-14
  1.5500000E+06  3.5374258E-14
  1.6000000E+06  3.1182886E-14
  1.6500000E+06  2.7587281E-14
  1.7000000E+06  2.4488835E-14
  1.7500000E+06  2.1807505E-14
  1.8000000E+06  1.9477985E-14
  1.8500000E+06  1.7446618E-14
  1.9000000E+06  1.5669041E-14
  1.9500000E+06  1.4108390E-14
  2.0000000E+06  1.2733877E-14
  2.0500000E+06  1.1519682E-14
  2.1000000E+06  1.0444052E-14
  2.1500000E+06  9.4885960E-15
  2.2000000E+06  8.6376974E-15
  2.2500000E+06  7.8780561E-15
  2.3000000E+06  7.1982978E-15
  2.4000000E+06  6.0407353E-15
  2.5000000E+06  5.1019593E-15
  2.6000000E+06  4.3347027E-15
  2.7000000E+06  3.7031286E-15
  2.8000000E+06  3.1797912E-15
  2.9000000E+06  2.7434987E-15
  3.0000000E+06  2.3777112E-15
  3.1000000E+06  2.0694004E-15
  3.2000000E+06  1.8081878E-15
  3.3000000E+06  1.5857713E-15
  3.4000000E+06  1.3955039E-15
  3.5000000E+06  1.2320456E-15
  3.6000000E+06  1.0911571E-15
  3.7000000E+06  9.6936793E-16
  3.8000000E+06  8.6378352E-16
  
  
#  10   2  L1  EION =  4.847000000E+01 eV   285
#  S(0) = 1.121337E+00
  4.4982267E-01  0.0000000E+00
  4.4982267E+01  0.0000000E+00
  4.4982267E+01  2.3707252E-03
  4.8470000E+01  2.3707252E-03
  4.8472721E+01  2.3707252E-03
  4.8778177E+01  2.4461581E-03
  4.9083633E+01  2.5206307E-03
  4.9389088E+01  2.5941023E-03
  4.9694544E+01  2.6665383E-03
  5.0000000E+01  2.7379085E-03
  5.1250000E+01  3.0184019E-03
  5.2500000E+01  3.2796471E-03
  5.3750000E+01  3.5214059E-03
  5.5000000E+01  3.7439753E-03
  5.7500000E+01  4.1342461E-03
  6.0000000E+01  4.4573228E-03
  6.5000000E+01  4.9330039E-03
  6.7500000E+01  5.1003036E-03
  7.0000000E+01  5.2291772E-03
  7.2500000E+01  5.3250878E-03
  7.5000000E+01  5.3927589E-03
  8.0000000E+01  5.4590597E-03
  8.5000000E+01  5.4541468E-03
  9.0000000E+01  5.3972482E-03
  9.5000000E+01  5.3026428E-03
  1.0000000E+02  5.1810366E-03
  1.0500000E+02  5.0405361E-03
  1.1000000E+02  4.8873313E-03
  1.1500000E+02  4.7261748E-03
  1.2000000E+02  4.5607288E-03
  1.2500000E+02  4.3938181E-03
  1.3000000E+02  4.2275967E-03
  1.3500000E+02  4.0637166E-03
  1.4000000E+02  3.9033964E-03
  1.4500000E+02  3.7475463E-03
  1.5000000E+02  3.5967897E-03
  1.6000000E+02  3.3121167E-03
  1.7000000E+02  3.0509779E-03
  1.8000000E+02  2.8132832E-03
  1.9000000E+02  2.5979594E-03
  2.0000000E+02  2.4033931E-03
  2.1000000E+02  2.2277469E-03
  2.2000000E+02  2.0691299E-03
  2.3000000E+02  1.9257278E-03
  2.4000000E+02  1.7958383E-03
  2.5000000E+02  1.6779318E-03
  2.6000000E+02  1.5706259E-03
  2.7000000E+02  1.4727119E-03
  2.8000000E+02  1.3831267E-03
  2.9000000E+02  1.3009408E-03
  3.0000000E+02  1.2253535E-03
  3.1000000E+02  1.1556670E-03
  3.2000000E+02  1.0912756E-03
  3.4000000E+02  9.7634847E-04
  3.6000000E+02  8.7713651E-04
  3.8000000E+02  7.9099427E-04
  4.0000000E+02  7.1585164E-04
  4.2000000E+02  6.5004435E-04
  4.4000000E+02  5.9221538E-04
  4.6000000E+02  5.4122754E-04
  4.8000000E+02  4.9612650E-04
  5.0000000E+02  4.5610094E-04
  5.2500000E+02  4.1215332E-04
  5.5000000E+02  3.7392145E-04
  5.7500000E+02  3.4046915E-04
  6.0000000E+02  3.1103309E-04
  6.5000000E+02  2.6184098E-04
  6.7500000E+02  2.4116178E-04
  7.0000000E+02  2.2261963E-04
  7.2500000E+02  2.0593661E-04
  7.5000000E+02  1.9087929E-04
  7.7500000E+02  1.7725486E-04
  8.0000000E+02  1.6489978E-04
  8.2500000E+02  1.5367185E-04
  8.5000000E+02  1.4344760E-04
  9.0000000E+02  1.2559353E-04
  9.5000000E+02  1.1062328E-04
  1.0000000E+03  9.7972942E-05
  1.0500000E+03  8.7202806E-05
  1.1000000E+03  7.7968808E-05
  1.1500000E+03  7.0000367E-05
  1.2000000E+03  6.3086114E-05
  1.2500000E+03  5.7059253E-05
  1.3000000E+03  5.1783469E-05
  1.3500000E+03  4.7146831E-05
  1.4000000E+03  4.3056672E-05
  1.4500000E+03  3.9435429E-05
  1.5000000E+03  3.6216283E-05
  1.5500000E+03  3.3342883E-05
  1.6000000E+03  3.0768403E-05
  1.6500000E+03  2.8453703E-05
  1.7000000E+03  2.6365858E-05
  1.7500000E+03  2.4476979E-05
  1.8000000E+03  2.2763368E-05
  1.8500000E+03  2.1205256E-05
  1.9000000E+03  1.9785765E-05
  2.0000000E+03  1.7305343E-05
  2.1000000E+03  1.5223454E-05
  2.2000000E+03  1.3462715E-05
  2.3000000E+03  1.1963160E-05
  2.4000000E+03  1.0678128E-05
  2.5000000E+03  9.5706901E-06
  2.6000000E+03  8.6113618E-06
  2.7000000E+03  7.7764506E-06
  2.8000000E+03  7.0466266E-06
  2.9000000E+03  6.4057544E-06
  3.0000000E+03  5.8402253E-06
  3.1000000E+03  5.3389035E-06
  3.2000000E+03  4.8926977E-06
  3.3000000E+03  4.4942768E-06
  3.4000000E+03  4.1374961E-06
  3.5000000E+03  3.8171243E-06
  3.6000000E+03  3.5286764E-06
  3.7000000E+03  3.2682865E-06
  3.8000000E+03  3.0326342E-06
  3.9000000E+03  2.8188596E-06
  4.0000000E+03  2.6244996E-06
  4.2000000E+03  2.2858378E-06
  4.4000000E+03  2.0027262E-06
  4.6000000E+03  1.7642969E-06
  4.8000000E+03  1.5619150E-06
  5.0000000E+03  1.3888916E-06
  5.1250000E+03  1.2933190E-06
  5.2500000E+03  1.2061550E-06
  5.3750000E+03  1.1265047E-06
  5.5000000E+03  1.0535841E-06
  5.7500000E+03  9.2527524E-07
  6.0000000E+03  8.1668341E-07
  6.2500000E+03  7.2423570E-07
  6.5000000E+03  6.4506882E-07
  6.6250000E+03  6.0972580E-07
  6.7500000E+03  5.7687758E-07
  7.0000000E+03  5.1782157E-07
  7.2500000E+03  4.6641857E-07
  7.5000000E+03  4.2146570E-07
  7.7500000E+03  3.8198145E-07
  8.0000000E+03  3.4716552E-07
  8.2500000E+03  3.1636846E-07
  8.5000000E+03  2.8904545E-07
  8.7500000E+03  2.6473494E-07
  9.0000000E+03  2.4303808E-07
  9.2500000E+03  2.2360905E-07
  9.5000000E+03  2.0615580E-07
  9.7500000E+03  1.9043095E-07
  1.0000000E+04  1.7622566E-07
  1.0250000E+04  1.6336434E-07
  1.0500000E+04  1.5169526E-07
  1.1000000E+04  1.3142272E-07
  1.1500000E+04  1.1453817E-07
  1.2000000E+04  1.0037079E-07
  1.2500000E+04  8.8401345E-08
  1.3000000E+04  7.8222324E-08
  1.3500000E+04  6.9512087E-08
  1.4000000E+04  6.2016205E-08
  1.4500000E+04  5.5533413E-08
  1.5000000E+04  4.9902021E-08
  1.5500000E+04  4.4989793E-08
  1.6000000E+04  4.0687252E-08
  1.6500000E+04  3.6903082E-08
  1.7000000E+04  3.3561826E-08
  1.7500000E+04  3.0600881E-08
  1.8000000E+04  2.7968305E-08
  1.8500000E+04  2.5620636E-08
  1.9000000E+04  2.3521057E-08
  1.9500000E+04  2.1638245E-08
  2.0000000E+04  1.9945432E-08
  2.0500000E+04  1.8419653E-08
  2.1000000E+04  1.7041156E-08
  2.1500000E+04  1.5792899E-08
  2.2000000E+04  1.4660116E-08
  2.2500000E+04  1.3629916E-08
  2.3000000E+04  1.2691048E-08
  2.4000000E+04  1.1049325E-08
  2.5000000E+04  9.6703168E-09
  2.6000000E+04  8.5044315E-09
  2.7000000E+04  7.5129503E-09
  2.8000000E+04  6.6651489E-09
  2.9000000E+04  5.9363580E-09
  3.0000000E+04  5.3067158E-09
  3.1000000E+04  4.7601771E-09
  3.2000000E+04  4.2836904E-09
  3.3000000E+04  3.8665692E-09
  3.4000000E+04  3.5000068E-09
  3.5000000E+04  3.1767052E-09
  3.6000000E+04  2.8905897E-09
  3.7000000E+04  2.6365735E-09
  3.8000000E+04  2.4103718E-09
  3.9000000E+04  2.2083594E-09
  4.0000000E+04  2.0274550E-09
  4.1000000E+04  1.8650297E-09
  4.2000000E+04  1.7188328E-09
  4.3000000E+04  1.5869304E-09
  4.4000000E+04  1.4676552E-09
  4.5000000E+04  1.3595645E-09
  4.6000000E+04  1.2614063E-09
  4.7000000E+04  1.1720906E-09
  4.8000000E+04  1.0906663E-09
  5.0000000E+04  9.4826200E-10
  5.1250000E+04  8.7113915E-10
  5.2500000E+04  8.0181037E-10
  5.3750000E+04  7.3933803E-10
  5.5000000E+04  6.8291476E-10
  5.7500000E+04  5.8551813E-10
  5.8750000E+04  5.4341448E-10
  6.0000000E+04  5.0507372E-10
  6.2500000E+04  4.3812709E-10
  6.5000000E+04  3.8202434E-10
  6.7500000E+04  3.3470558E-10
  7.0000000E+04  2.9455670E-10
  7.2500000E+04  2.6030141E-10
  7.5000000E+04  2.3092258E-10
  7.7500000E+04  2.0560362E-10
  8.0000000E+04  1.8368463E-10
  8.2500000E+04  1.6462883E-10
  8.5000000E+04  1.4799631E-10
  8.7500000E+04  1.3342443E-10
  9.0000000E+04  1.2061233E-10
  9.2500000E+04  1.0930928E-10
  9.5000000E+04  9.9305519E-11
  9.7500000E+04  9.0424748E-11
  1.0000000E+05  8.2518193E-11
  1.0250000E+05  7.5459782E-11
  1.0500000E+05  6.9142165E-11
  1.0750000E+05  6.3473587E-11
  1.1000000E+05  5.8375335E-11
  1.1250000E+05  5.3779653E-11
  1.1500000E+05  4.9628025E-11
  1.1750000E+05  4.5869763E-11
  1.2000000E+05  4.2460831E-11
  1.2250000E+05  3.9362860E-11
  1.2500000E+05  3.6542334E-11
  1.3000000E+05  3.1619777E-11
  1.3500000E+05  2.7498320E-11
  1.4000000E+05  2.4026272E-11
  1.4500000E+05  2.1084469E-11
  1.5000000E+05  1.8578534E-11
  1.5500000E+05  1.6433160E-11
  1.6000000E+05  1.4587832E-11
  1.6500000E+05  1.2993599E-11
  1.7000000E+05  1.1610580E-11
  1.7500000E+05  1.0406100E-11
  1.8000000E+05  9.3532358E-12
  1.8500000E+05  8.4296896E-12
  1.9000000E+05  7.6168941E-12
  1.9500000E+05  6.8993173E-12
  2.0000000E+05  6.2639087E-12
  2.0500000E+05  5.6996563E-12
  2.1000000E+05  5.1972304E-12
  2.1500000E+05  4.7486960E-12
  2.2000000E+05  4.3472808E-12
  2.2500000E+05  3.9871860E-12
  2.3000000E+05  3.6634287E-12
  2.3500000E+05  3.3717113E-12
  2.4000000E+05  3.1083164E-12
  2.4500000E+05  2.8700189E-12
  2.5000000E+05  2.6540140E-12
  2.5500000E+05  2.4578555E-12
  2.6000000E+05  2.2794037E-12
  2.6500000E+05  2.1167823E-12
  2.7000000E+05  1.9683426E-12
  2.8000000E+05  1.7083673E-12
  2.9000000E+05  1.4897663E-12
  3.0000000E+05  1.3049097E-12
  3.1000000E+05  1.1477556E-12
  3.2000000E+05  1.0134875E-12
  3.3000000E+05  8.9823795E-13
  3.4000000E+05  7.9887777E-13
  3.5000000E+05  7.1285983E-13
  3.6000000E+05  6.3809779E-13
  3.7000000E+05  5.7287444E-13
  3.8000000E+05  5.1576976E-13
  3.9000000E+05  4.6560371E-13
  4.0000000E+05  4.2139138E-13
  4.1000000E+05  3.8230689E-13
  4.2000000E+05  3.4765460E-13
  4.3000000E+05  3.1684619E-13
  4.4000000E+05  2.8938225E-13
  4.5000000E+05  2.6483743E-13
  4.6000000E+05  2.4284800E-13
  4.7000000E+05  2.2310191E-13
  4.8000000E+05  2.0533049E-13
  5.0000000E+05  1.7481402E-13
  5.1250000E+05  1.5860649E-13
  5.2500000E+05  1.4424139E-13
  5.3750000E+05  1.3147176E-13
  
  
#  10   3  L2  EION =  2.166000000E+01 eV   309
#  S(0) = 2.402882E+00
  1.7323729E-01  0.0000000E+00
  1.7323729E+01  0.0000000E+00
  1.7323729E+01  1.7127397E-02
  2.1660000E+01  1.7127397E-02
  2.1662721E+01  1.7127397E-02
  2.1730177E+01  1.7277406E-02
  2.1797633E+01  1.7425607E-02
  2.1865088E+01  1.7572021E-02
  2.1932544E+01  1.7716667E-02
  2.2000000E+01  1.7859566E-02
  2.3000000E+01  1.9785406E-02
  2.4000000E+01  2.1389266E-02
  2.5000000E+01  2.2720598E-02
  2.6000000E+01  2.3820992E-02
  2.7000000E+01  2.4725394E-02
  2.8000000E+01  2.5463142E-02
  2.9000000E+01  2.6058862E-02
  3.0000000E+01  2.6533233E-02
  3.1000000E+01  2.6903632E-02
  3.2000000E+01  2.7184684E-02
  3.4000000E+01  2.7526153E-02
  3.6000000E+01  2.7635205E-02
  3.8000000E+01  2.7567763E-02
  4.0000000E+01  2.7364636E-02
  4.2000000E+01  2.7055998E-02
  4.4000000E+01  2.6664489E-02
  4.6000000E+01  2.6207390E-02
  4.8000000E+01  2.5698162E-02
  5.0000000E+01  2.5147443E-02
  5.2500000E+01  2.4413693E-02
  5.5000000E+01  2.3642224E-02
  5.7500000E+01  2.2844158E-02
  6.0000000E+01  2.2028800E-02
  6.5000000E+01  2.0376899E-02
  6.7500000E+01  1.9553112E-02
  7.0000000E+01  1.8737895E-02
  7.2500000E+01  1.7935610E-02
  7.5000000E+01  1.7150055E-02
  8.0000000E+01  1.5640802E-02
  8.5000000E+01  1.4228248E-02
  9.0000000E+01  1.2922552E-02
  9.5000000E+01  1.1727408E-02
  1.0000000E+02  1.0641878E-02
  1.0500000E+02  9.6614881E-03
  1.1000000E+02  8.7797275E-03
  1.1500000E+02  7.9888265E-03
  1.2000000E+02  7.2805987E-03
  1.2500000E+02  6.6468306E-03
  1.3000000E+02  6.0796827E-03
  1.3500000E+02  5.5718405E-03
  1.4000000E+02  5.1165911E-03
  1.4500000E+02  4.7079113E-03
  1.5000000E+02  4.3404122E-03
  1.6000000E+02  3.7103695E-03
  1.7000000E+02  3.1947186E-03
  1.8000000E+02  2.7690028E-03
  1.9000000E+02  2.4145046E-03
  2.0000000E+02  2.1168760E-03
  2.1000000E+02  1.8650751E-03
  2.2000000E+02  1.6505449E-03
  2.3000000E+02  1.4666145E-03
  2.4000000E+02  1.3080203E-03
  2.5000000E+02  1.1705770E-03
  2.6000000E+02  1.0509327E-03
  2.7000000E+02  9.4635342E-04
  2.8000000E+02  8.5460973E-04
  2.9000000E+02  7.7386197E-04
  3.0000000E+02  7.0256872E-04
  3.1000000E+02  6.3944157E-04
  3.2000000E+02  5.8339445E-04
  3.3000000E+02  5.3350240E-04
  3.4000000E+02  4.8897563E-04
  3.5000000E+02  4.4913813E-04
  3.6000000E+02  4.1340977E-04
  3.7000000E+02  3.8129126E-04
  3.8000000E+02  3.5234898E-04
  3.9000000E+02  3.2620680E-04
  4.0000000E+02  3.0253993E-04
  4.2000000E+02  2.6154212E-04
  4.4000000E+02  2.2749948E-04
  4.6000000E+02  1.9899737E-04
  4.8000000E+02  1.7495069E-04
  5.0000000E+02  1.5451713E-04
  5.2500000E+02  1.3307094E-04
  5.5000000E+02  1.1527488E-04
  5.7500000E+02  1.0039011E-04
  5.8750000E+02  9.3858095E-05
  6.0000000E+02  8.7854080E-05
  6.2500000E+02  7.7232585E-05
  6.5000000E+02  6.8183128E-05
  6.7500000E+02  6.0434134E-05
  7.0000000E+02  5.3767657E-05
  7.2500000E+02  4.8006949E-05
  7.5000000E+02  4.3007310E-05
  7.7500000E+02  3.8650157E-05
  8.0000000E+02  3.4838042E-05
  8.2500000E+02  3.1490210E-05
  8.5000000E+02  2.8539433E-05
  8.7500000E+02  2.5929721E-05
  9.0000000E+02  2.3614232E-05
  9.2500000E+02  2.1553800E-05
  9.5000000E+02  1.9715358E-05
  9.7500000E+02  1.8070737E-05
  1.0000000E+03  1.6595859E-05
  1.0250000E+03  1.5270189E-05
  1.0500000E+03  1.4076121E-05
  1.1000000E+03  1.2023742E-05
  1.1500000E+03  1.0338786E-05
  1.2000000E+03  8.9445519E-06
  1.2500000E+03  7.7822604E-06
  1.3000000E+03  6.8063399E-06
  1.3500000E+03  5.9810146E-06
  1.4000000E+03  5.2784387E-06
  1.4500000E+03  4.6768125E-06
  1.5000000E+03  4.1589123E-06
  1.5500000E+03  3.7109174E-06
  1.6000000E+03  3.3216657E-06
  1.6500000E+03  2.9821386E-06
  1.7000000E+03  2.6849165E-06
  1.7500000E+03  2.4238378E-06
  1.8000000E+03  2.1937555E-06
  1.8500000E+03  1.9903470E-06
  1.9000000E+03  1.8099780E-06
  1.9500000E+03  1.6495803E-06
  2.0000000E+03  1.5065607E-06
  2.0500000E+03  1.3787328E-06
  2.1000000E+03  1.2642247E-06
  2.1500000E+03  1.1614238E-06
  2.2000000E+03  1.0689374E-06
  2.2500000E+03  9.8555615E-07
  2.3000000E+03  9.1022663E-07
  2.4000000E+03  7.8018220E-07
  2.5000000E+03  6.7280422E-07
  2.6000000E+03  5.8343657E-07
  2.7000000E+03  5.0846579E-07
  2.8000000E+03  4.4512118E-07
  2.9000000E+03  3.9127266E-07
  3.0000000E+03  3.4525407E-07
  3.1000000E+03  3.0573377E-07
  3.2000000E+03  2.7164376E-07
  3.3000000E+03  2.4212361E-07
  3.4000000E+03  2.1646687E-07
  3.5000000E+03  1.9408997E-07
  3.6000000E+03  1.7451238E-07
  3.7000000E+03  1.5733512E-07
  3.8000000E+03  1.4222205E-07
  3.9000000E+03  1.2888901E-07
  4.0000000E+03  1.1709122E-07
  4.1000000E+03  1.0661686E-07
  4.2000000E+03  9.7287771E-08
  4.3000000E+03  8.8953822E-08
  4.4000000E+03  8.1487861E-08
  4.5000000E+03  7.4781639E-08
  4.6000000E+03  6.8742644E-08
  4.7000000E+03  6.3291546E-08
  4.8000000E+03  5.8360050E-08
  5.0000000E+03  4.9828782E-08
  5.1250000E+03  4.5266026E-08
  5.2500000E+03  4.1205651E-08
  5.3750000E+03  3.7585009E-08
  5.5000000E+03  3.4350009E-08
  5.6250000E+03  3.1453678E-08
  5.7500000E+03  2.8855149E-08
  5.8750000E+03  2.6519060E-08
  6.0000000E+03  2.4414755E-08
  6.2500000E+03  2.0798080E-08
  6.5000000E+03  1.7825779E-08
  6.6250000E+03  1.6536653E-08
  6.7500000E+03  1.5359813E-08
  7.0000000E+03  1.3296877E-08
  7.2500000E+03  1.1561222E-08
  7.5000000E+03  1.0095094E-08
  7.7500000E+03  8.8517546E-09
  8.0000000E+03  7.7930002E-09
  8.2500000E+03  6.8874226E-09
  8.5000000E+03  6.1095310E-09
  8.7500000E+03  5.4385548E-09
  9.0000000E+03  4.8570554E-09
  9.2500000E+03  4.3504797E-09
  9.5000000E+03  3.9070660E-09
  9.7500000E+03  3.5172524E-09
  1.0000000E+04  3.1734985E-09
  1.0250000E+04  2.8699242E-09
  1.0500000E+04  2.6014546E-09
  1.1000000E+04  2.1527017E-09
  1.1250000E+04  1.9649697E-09
  1.1500000E+04  1.7972701E-09
  1.1750000E+04  1.6469286E-09
  1.2000000E+04  1.5117028E-09
  1.2500000E+04  1.2793921E-09
  1.2750000E+04  1.1795473E-09
  1.3000000E+04  1.0890864E-09
  1.3500000E+04  9.3255386E-10
  1.4000000E+04  8.0320914E-10
  1.4500000E+04  6.9552400E-10
  1.5000000E+04  6.0509635E-10
  1.5500000E+04  5.2857823E-10
  1.6000000E+04  4.6347918E-10
  1.6500000E+04  4.0792922E-10
  1.7000000E+04  3.6038887E-10
  1.7500000E+04  3.1957576E-10
  1.8000000E+04  2.8437088E-10
  1.8500000E+04  2.5383281E-10
  1.9000000E+04  2.2720682E-10
  1.9500000E+04  2.0388407E-10
  2.0000000E+04  1.8338853E-10
  2.0500000E+04  1.6534340E-10
  2.1000000E+04  1.4942595E-10
  2.2000000E+04  1.2290037E-10
  2.2500000E+04  1.1183596E-10
  2.3000000E+04  1.0197783E-10
  2.3500000E+04  9.3168096E-11
  2.4000000E+04  8.5273075E-11
  2.4500000E+04  7.8179119E-11
  2.5000000E+04  7.1790510E-11
  2.5500000E+04  6.6026128E-11
  2.6000000E+04  6.0815467E-11
  2.7000000E+04  5.1816987E-11
  2.8000000E+04  4.4389582E-11
  2.9000000E+04  3.8222040E-11
  3.0000000E+04  3.3072093E-11
  3.1000000E+04  2.8748940E-11
  3.2000000E+04  2.5100274E-11
  3.3000000E+04  2.2004107E-11
  3.4000000E+04  1.9363385E-11
  3.5000000E+04  1.7100392E-11
  3.6000000E+04  1.5152584E-11
  3.7000000E+04  1.3469198E-11
  3.8000000E+04  1.2008713E-11
  3.9000000E+04  1.0736983E-11
  4.0000000E+04  9.6258285E-12
  4.1000000E+04  8.6518590E-12
  4.2000000E+04  7.7955262E-12
  4.3000000E+04  7.0404235E-12
  4.4000000E+04  6.3727249E-12
  4.5000000E+04  5.7807334E-12
  4.6000000E+04  5.2545191E-12
  4.7000000E+04  4.7856240E-12
  4.8000000E+04  4.3668198E-12
  5.0000000E+04  3.6555596E-12
  5.1250000E+04  3.2824011E-12
  5.2500000E+04  2.9547067E-12
  5.3750000E+04  2.6660740E-12
  5.5000000E+04  2.4111191E-12
  5.7500000E+04  1.9847505E-12
  5.8750000E+04  1.8062073E-12
  6.0000000E+04  1.6468701E-12
  6.1250000E+04  1.5043452E-12
  6.2500000E+04  1.3765764E-12
  6.3750000E+04  1.2617922E-12
  6.5000000E+04  1.1584618E-12
  6.7500000E+04  9.8103302E-13
  7.0000000E+04  8.3562313E-13
  7.2500000E+04  7.1563708E-13
  7.5000000E+04  6.1600129E-13
  7.7500000E+04  5.3277209E-13
  8.0000000E+04  4.6285965E-13
  8.2500000E+04  4.0382494E-13
  8.5000000E+04  3.5372868E-13
  8.7500000E+04  3.1101833E-13
  9.0000000E+04  2.7443861E-13
  9.2500000E+04  2.4297118E-13
  9.5000000E+04  2.1578903E-13
  9.7500000E+04  1.9221675E-13
  1.0000000E+05  1.7170221E-13
  1.0250000E+05  1.5379173E-13
  1.0500000E+05  1.3810702E-13
  1.0750000E+05  1.2433121E-13
  1.1000000E+05  1.1219771E-13
  1.1250000E+05  1.0148027E-13
  1.1500000E+05  9.1987037E-14
  1.1750000E+05  8.3555634E-14
  1.2000000E+05  7.6048129E-14
  1.2250000E+05  6.9346938E-14
  1.2500000E+05  6.3351749E-14
  1.2750000E+05  5.7976721E-14
  1.3000000E+05  5.3147801E-14
  1.3250000E+05  4.8800902E-14
  1.3500000E+05  4.4880420E-14
  1.4000000E+05  3.8131368E-14
  1.4500000E+05  3.2582377E-14
  1.5000000E+05  2.7989375E-14
  1.5500000E+05  2.4163775E-14
  1.6000000E+05  2.0958667E-14
  1.6500000E+05  1.8258685E-14
  1.7000000E+05  1.5972481E-14
  1.7500000E+05  1.4027224E-14
  1.8000000E+05  1.2364473E-14
  1.8500000E+05  1.0937036E-14
  1.9000000E+05  9.7065736E-15
  1.9500000E+05  8.6417653E-15
  2.0000000E+05  7.7168941E-15
  2.0500000E+05  6.9107385E-15
  2.1000000E+05  6.2056998E-15
  2.1500000E+05  5.5871184E-15
  2.2000000E+05  5.0427289E-15
  2.2500000E+05  4.5622188E-15
  2.3000000E+05  4.1368908E-15
  2.3500000E+05  3.7593875E-15
  2.4000000E+05  3.4234618E-15
  2.4500000E+05  3.1237917E-15
  2.5000000E+05  2.8558389E-15
  2.5500000E+05  2.6157188E-15
  2.6000000E+05  2.4000831E-15
  2.6500000E+05  2.2060377E-15
  2.7000000E+05  2.0310747E-15
  2.8000000E+05  1.7299341E-15
  2.9000000E+05  1.4821960E-15
  3.0000000E+05  1.2768152E-15
  
  
#  10   4  L3  EION =  2.156000000E+01 eV   308
#  S(0) = 4.809134E+00
  1.7222857E-01  0.0000000E+00
  1.7222857E+01  0.0000000E+00
  1.7222857E+01  3.4705055E-02
  2.1560000E+01  3.4705055E-02
  2.1562721E+01  3.4705055E-02
  2.1650177E+01  3.5096655E-02
  2.1737633E+01  3.5482058E-02
  2.1825088E+01  3.5861354E-02
  2.1912544E+01  3.6234635E-02
  2.2000000E+01  3.6601989E-02
  2.3000000E+01  4.0407912E-02
  2.4000000E+01  4.3568128E-02
  2.5000000E+01  4.6183070E-02
  2.6000000E+01  4.8336912E-02
  2.7000000E+01  5.0100162E-02
  2.8000000E+01  5.1531885E-02
  2.9000000E+01  5.2681528E-02
  3.0000000E+01  5.3590532E-02
  3.1000000E+01  5.4293669E-02
  3.2000000E+01  5.4820143E-02
  3.4000000E+01  5.5437641E-02
  3.6000000E+01  5.5597455E-02
  3.8000000E+01  5.5410662E-02
  4.0000000E+01  5.4958146E-02
  4.2000000E+01  5.4299605E-02
  4.4000000E+01  5.3479750E-02
  4.6000000E+01  5.2532649E-02
  4.8000000E+01  5.1484807E-02
  5.0000000E+01  5.0357152E-02
  5.2500000E+01  4.8860860E-02
  5.5000000E+01  4.7293076E-02
  5.7500000E+01  4.5675619E-02
  6.0000000E+01  4.4026712E-02
  6.5000000E+01  4.0694630E-02
  6.7500000E+01  3.9036399E-02
  7.0000000E+01  3.7397281E-02
  7.2500000E+01  3.5785775E-02
  7.5000000E+01  3.4209264E-02
  8.0000000E+01  3.1183797E-02
  8.5000000E+01  2.8355733E-02
  9.0000000E+01  2.5744287E-02
  9.5000000E+01  2.3355954E-02
  1.0000000E+02  2.1188171E-02
  1.0500000E+02  1.9231488E-02
  1.1000000E+02  1.7472502E-02
  1.1500000E+02  1.5895419E-02
  1.2000000E+02  1.4483683E-02
  1.2500000E+02  1.3220751E-02
  1.3000000E+02  1.2090870E-02
  1.3500000E+02  1.1079369E-02
  1.4000000E+02  1.0172803E-02
  1.4500000E+02  9.3591214E-03
  1.5000000E+02  8.6275479E-03
  1.6000000E+02  7.3736009E-03
  1.7000000E+02  6.3475819E-03
  1.8000000E+02  5.5007017E-03
  1.9000000E+02  4.7956382E-03
  2.0000000E+02  4.2037960E-03
  2.1000000E+02  3.7031732E-03
  2.2000000E+02  3.2767245E-03
  2.3000000E+02  2.9111635E-03
  2.4000000E+02  2.5960086E-03
  2.5000000E+02  2.3229263E-03
  2.6000000E+02  2.0852437E-03
  2.7000000E+02  1.8775184E-03
  2.8000000E+02  1.6953135E-03
  2.9000000E+02  1.5349676E-03
  3.0000000E+02  1.3934135E-03
  3.1000000E+02  1.2680882E-03
  3.2000000E+02  1.1568312E-03
  3.3000000E+02  1.0578030E-03
  3.4000000E+02  9.6943290E-04
  3.5000000E+02  8.9037704E-04
  3.6000000E+02  8.1948218E-04
  3.7000000E+02  7.5575590E-04
  3.8000000E+02  6.9833642E-04
  3.9000000E+02  6.4647634E-04
  4.0000000E+02  5.9953042E-04
  4.2000000E+02  5.1821559E-04
  4.4000000E+02  4.5070520E-04
  4.6000000E+02  3.9418997E-04
  4.8000000E+02  3.4651534E-04
  5.0000000E+02  3.0600898E-04
  5.2500000E+02  2.6350076E-04
  5.5000000E+02  2.2823230E-04
  5.7500000E+02  1.9873726E-04
  5.8750000E+02  1.8579492E-04
  6.0000000E+02  1.7389944E-04
  6.2500000E+02  1.5285731E-04
  6.5000000E+02  1.3493145E-04
  6.7500000E+02  1.1958322E-04
  7.0000000E+02  1.0638040E-04
  7.2500000E+02  9.4972503E-05
  7.5000000E+02  8.5072661E-05
  7.7500000E+02  7.6445800E-05
  8.0000000E+02  6.8898765E-05
  8.2500000E+02  6.2271491E-05
  8.5000000E+02  5.6430750E-05
  8.7500000E+02  5.1265579E-05
  9.0000000E+02  4.6683159E-05
  9.2500000E+02  4.2605879E-05
  9.5000000E+02  3.8968217E-05
  9.7500000E+02  3.5714356E-05
  1.0000000E+03  3.2796590E-05
  1.0250000E+03  3.0174240E-05
  1.0500000E+03  2.7812419E-05
  1.1000000E+03  2.3753407E-05
  1.1500000E+03  2.0421597E-05
  1.2000000E+03  1.7665091E-05
  1.2500000E+03  1.5367500E-05
  1.3000000E+03  1.3438601E-05
  1.3500000E+03  1.1807573E-05
  1.4000000E+03  1.0419305E-05
  1.4500000E+03  9.2306561E-06
  1.5000000E+03  8.2075421E-06
  1.5500000E+03  7.3226190E-06
  1.6000000E+03  6.5538070E-06
  1.6500000E+03  5.8832694E-06
  1.7000000E+03  5.2963342E-06
  1.7500000E+03  4.7808180E-06
  1.8000000E+03  4.3265454E-06
  1.8500000E+03  3.9249731E-06
  1.9000000E+03  3.5689178E-06
  1.9500000E+03  3.2523158E-06
  2.0000000E+03  2.9700419E-06
  2.0500000E+03  2.7177755E-06
  2.1000000E+03  2.4918171E-06
  2.1500000E+03  2.2889801E-06
  2.2000000E+03  2.1065123E-06
  2.2500000E+03  1.9420240E-06
  2.3000000E+03  1.7934336E-06
  2.4000000E+03  1.5369511E-06
  2.5000000E+03  1.3252111E-06
  2.6000000E+03  1.1490153E-06
  2.7000000E+03  1.0012263E-06
  2.8000000E+03  8.7637292E-07
  2.9000000E+03  7.7024958E-07
  3.0000000E+03  6.7956736E-07
  3.1000000E+03  6.0169825E-07
  3.2000000E+03  5.3453535E-07
  3.3000000E+03  4.7638188E-07
  3.4000000E+03  4.2584471E-07
  3.5000000E+03  3.8177305E-07
  3.6000000E+03  3.4321932E-07
  3.7000000E+03  3.0939679E-07
  3.8000000E+03  2.7964263E-07
  3.9000000E+03  2.5339646E-07
  4.0000000E+03  2.3017551E-07
  4.1000000E+03  2.0956194E-07
  4.2000000E+03  1.9120441E-07
  4.3000000E+03  1.7480689E-07
  4.4000000E+03  1.6011869E-07
  4.5000000E+03  1.4692642E-07
  4.6000000E+03  1.3504768E-07
  4.7000000E+03  1.2432614E-07
  4.8000000E+03  1.1462724E-07
  5.0000000E+03  9.7850086E-08
  5.1250000E+03  8.8878219E-08
  5.2500000E+03  8.0895002E-08
  5.3750000E+03  7.3777143E-08
  5.5000000E+03  6.7418178E-08
  5.6250000E+03  6.1725637E-08
  5.7500000E+03  5.6619067E-08
  5.8750000E+03  5.2028847E-08
  6.0000000E+03  4.7894621E-08
  6.2500000E+03  4.0790537E-08
  6.5000000E+03  3.4953533E-08
  6.6250000E+03  3.2422293E-08
  6.7500000E+03  3.0111695E-08
  7.0000000E+03  2.6061695E-08
  7.2500000E+03  2.2654668E-08
  7.5000000E+03  1.9777194E-08
  7.7500000E+03  1.7337448E-08
  8.0000000E+03  1.5260353E-08
  8.2500000E+03  1.3484169E-08
  8.5000000E+03  1.1958784E-08
  8.7500000E+03  1.0643366E-08
  9.0000000E+03  9.5036030E-09
  9.2500000E+03  8.5108521E-09
  9.5000000E+03  7.6419822E-09
  9.7500000E+03  6.8782039E-09
  1.0000000E+04  6.2047305E-09
  1.0250000E+04  5.6100613E-09
  1.0500000E+04  5.0842610E-09
  1.1000000E+04  4.2056954E-09
  1.1250000E+04  3.8382988E-09
  1.1500000E+04  3.5101694E-09
  1.1750000E+04  3.2160456E-09
  1.2000000E+04  2.9515200E-09
  1.2500000E+04  2.4971217E-09
  1.3000000E+04  2.1249586E-09
  1.3500000E+04  1.8189470E-09
  1.4000000E+04  1.5661958E-09
  1.4500000E+04  1.3558476E-09
  1.5000000E+04  1.1792514E-09
  1.5500000E+04  1.0298394E-09
  1.6000000E+04  9.0274124E-10
  1.6500000E+04  7.9431220E-10
  1.7000000E+04  7.0154761E-10
  1.7500000E+04  6.2194090E-10
  1.8000000E+04  5.5329679E-10
  1.8500000E+04  4.9376622E-10
  1.9000000E+04  4.4186928E-10
  1.9500000E+04  3.9641398E-10
  2.0000000E+04  3.5647191E-10
  2.0500000E+04  3.2131071E-10
  2.1000000E+04  2.9030233E-10
  2.2000000E+04  2.3865096E-10
  2.2500000E+04  2.1711628E-10
  2.3000000E+04  1.9793436E-10
  2.3500000E+04  1.8079614E-10
  2.4000000E+04  1.6544019E-10
  2.4500000E+04  1.5164445E-10
  2.5000000E+04  1.3922213E-10
  2.5500000E+04  1.2801514E-10
  2.6000000E+04  1.1788606E-10
  2.7000000E+04  1.0039733E-10
  2.8000000E+04  8.5966092E-11
  2.9000000E+04  7.3986747E-11
  3.0000000E+04  6.3987884E-11
  3.1000000E+04  5.5598016E-11
  3.2000000E+04  4.8520301E-11
  3.3000000E+04  4.2516845E-11
  3.4000000E+04  3.7398489E-11
  3.5000000E+04  3.3013870E-11
  3.6000000E+04  2.9241241E-11
  3.7000000E+04  2.5981841E-11
  3.8000000E+04  2.3154926E-11
  3.9000000E+04  2.0694124E-11
  4.0000000E+04  1.8544695E-11
  4.1000000E+04  1.6661222E-11
  4.2000000E+04  1.5005755E-11
  4.3000000E+04  1.3546447E-11
  4.4000000E+04  1.2256469E-11
  4.5000000E+04  1.1113122E-11
  4.6000000E+04  1.0097144E-11
  4.7000000E+04  9.1921271E-12
  4.8000000E+04  8.3840557E-12
  5.0000000E+04  7.0123626E-12
  5.1250000E+04  6.2931023E-12
  5.2500000E+04  5.6617339E-12
  5.3750000E+04  5.1058553E-12
  5.5000000E+04  4.6150396E-12
  5.7500000E+04  3.7947295E-12
  5.8750000E+04  3.4514355E-12
  6.0000000E+04  3.1451933E-12
  6.1250000E+04  2.8713740E-12
  6.2500000E+04  2.6260025E-12
  6.3750000E+04  2.4056542E-12
  6.5000000E+04  2.2073715E-12
  6.7500000E+04  1.8670955E-12
  7.0000000E+04  1.5884432E-12
  7.2500000E+04  1.3586966E-12
  7.5000000E+04  1.1680775E-12
  7.7500000E+04  1.0089869E-12
  8.0000000E+04  8.7547325E-13
  8.2500000E+04  7.6284039E-13
  8.5000000E+04  6.6735525E-13
  8.7500000E+04  5.8602963E-13
  9.0000000E+04  5.1644367E-13
  9.2500000E+04  4.5663374E-13
  9.5000000E+04  4.0500868E-13
  9.7500000E+04  3.6027152E-13
  1.0000000E+05  3.2136631E-13
  1.0250000E+05  2.8742861E-13
  1.0500000E+05  2.5773692E-13
  1.0750000E+05  2.3168618E-13
  1.1000000E+05  2.0876680E-13
  1.1250000E+05  1.8854459E-13
  1.1500000E+05  1.7065089E-13
  1.1750000E+05  1.5477432E-13
  1.2000000E+05  1.4065085E-13
  1.2250000E+05  1.2805581E-13
  1.2500000E+05  1.1679809E-13
  1.2750000E+05  1.0671467E-13
  1.3000000E+05  9.7664918E-14
  1.3250000E+05  8.9527111E-14
  1.3500000E+05  8.2195630E-14
  1.4000000E+05  6.9595710E-14
  1.4500000E+05  5.9259896E-14
  1.5000000E+05  5.0724306E-14
  1.5500000E+05  4.3631192E-14
  1.6000000E+05  3.7702365E-14
  1.6500000E+05  3.2719724E-14
  1.7000000E+05  2.8510840E-14
  1.7500000E+05  2.4938441E-14
  1.8000000E+05  2.1892586E-14
  1.8500000E+05  1.9284626E-14
  1.9000000E+05  1.7042605E-14
  1.9500000E+05  1.5107801E-14
  2.0000000E+05  1.3432005E-14
  2.0500000E+05  1.1975458E-14
  2.1000000E+05  1.0705256E-14
  2.1500000E+05  9.5940415E-15
  2.2000000E+05  8.6189734E-15
  2.2500000E+05  7.7609120E-15
  2.3000000E+05  7.0037463E-15
  2.3500000E+05  6.3338583E-15
  2.4000000E+05  5.7396966E-15
  2.4500000E+05  5.2114278E-15
  2.5000000E+05  4.7406392E-15
  2.5500000E+05  4.3201146E-15
  2.6000000E+05  3.9436620E-15
  2.6500000E+05  3.6059524E-15
  2.7000000E+05  3.3023857E-15
  2.8000000E+05  2.7823130E-15
  2.9000000E+05  2.3576639E-15
  3.0000000E+05  2.0087824E-15


==> anc/colstop/sbethe/sdbase/oos11.tab <==
# Atomic number = 11   (Na)
#
#      W/eV         OOS*eV
  
  
#  11   1  K1  EION =  1.075000000E+03 eV   279
#  S(0) = 1.607938E+00
  1.0706045E+01  0.0000000E+00
  1.0706045E+03  0.0000000E+00
  1.0706045E+03  1.7060613E-03
  1.0750000E+03  1.7060613E-03
  1.0750106E+03  1.7060613E-03
  1.0753230E+03  1.7262806E-03
  1.0756354E+03  1.7459063E-03
  1.0759477E+03  1.7649546E-03
  1.0762601E+03  1.7834411E-03
  1.0768848E+03  1.8187916E-03
  1.0775096E+03  1.8520783E-03
  1.0787590E+03  1.9129194E-03
  1.0800085E+03  1.9668283E-03
  1.0825074E+03  2.0568237E-03
  1.0850064E+03  2.1270906E-03
  1.0875053E+03  2.1814218E-03
  1.0900043E+03  2.2227278E-03
  1.0925032E+03  2.2532996E-03
  1.0950021E+03  2.2749833E-03
  1.1000000E+03  2.2974952E-03
  1.1062500E+03  2.2978137E-03
  1.1125000E+03  2.2786925E-03
  1.1187500E+03  2.2484573E-03
  1.1250000E+03  2.2125551E-03
  1.1375000E+03  2.1362920E-03
  1.1437500E+03  2.0992776E-03
  1.1500000E+03  2.0640378E-03
  1.1625000E+03  1.9996054E-03
  1.1750000E+03  1.9426027E-03
  1.1875000E+03  1.8912779E-03
  1.2000000E+03  1.8437707E-03
  1.2125000E+03  1.7986070E-03
  1.2250000E+03  1.7548274E-03
  1.2500000E+03  1.6697829E-03
  1.2750000E+03  1.5880982E-03
  1.3000000E+03  1.5110677E-03
  1.3500000E+03  1.3736905E-03
  1.3750000E+03  1.3126229E-03
  1.4000000E+03  1.2555288E-03
  1.4250000E+03  1.2016621E-03
  1.4500000E+03  1.1505733E-03
  1.5000000E+03  1.0559837E-03
  1.6000000E+03  8.9567421E-04
  1.6500000E+03  8.2804707E-04
  1.7000000E+03  7.6697822E-04
  1.7500000E+03  7.1152143E-04
  1.8000000E+03  6.6108496E-04
  1.9000000E+03  5.7364957E-04
  1.9500000E+03  5.3573727E-04
  2.0000000E+03  5.0108389E-04
  2.0500000E+03  4.6928582E-04
  2.1000000E+03  4.4005035E-04
  2.2000000E+03  3.8838270E-04
  2.3000000E+03  3.4448835E-04
  2.4000000E+03  3.0696135E-04
  2.5000000E+03  2.7460563E-04
  2.6000000E+03  2.4658970E-04
  2.7000000E+03  2.2224253E-04
  2.8000000E+03  2.0098257E-04
  2.9000000E+03  1.8232957E-04
  3.0000000E+03  1.6588797E-04
  3.1000000E+03  1.5134110E-04
  3.2000000E+03  1.3843428E-04
  3.3000000E+03  1.2694832E-04
  3.4000000E+03  1.1668876E-04
  3.5000000E+03  1.0749163E-04
  3.6000000E+03  9.9222968E-05
  3.8000000E+03  8.5043407E-05
  4.0000000E+03  7.3422429E-05
  4.2000000E+03  6.3803018E-05
  4.4000000E+03  5.5773637E-05
  4.6000000E+03  4.9022831E-05
  4.8000000E+03  4.3307235E-05
  5.0000000E+03  3.8436279E-05
  5.2500000E+03  3.3309934E-05
  5.5000000E+03  2.9044185E-05
  5.7500000E+03  2.5467020E-05
  5.8750000E+03  2.3894068E-05
  6.0000000E+03  2.2446089E-05
  6.2500000E+03  1.9878046E-05
  6.5000000E+03  1.7681573E-05
  6.7500000E+03  1.5792238E-05
  7.0000000E+03  1.4158538E-05
  7.2500000E+03  1.2738971E-05
  7.5000000E+03  1.1499846E-05
  7.7500000E+03  1.0413618E-05
  8.0000000E+03  9.4576160E-06
  8.2500000E+03  8.6130640E-06
  8.5000000E+03  7.8643275E-06
  8.7500000E+03  7.1983192E-06
  9.0000000E+03  6.6040276E-06
  9.2500000E+03  6.0721443E-06
  9.5000000E+03  5.5947666E-06
  1.0000000E+04  4.7775457E-06
  1.0500000E+04  4.1091731E-06
  1.1000000E+04  3.5575528E-06
  1.1500000E+04  3.0985045E-06
  1.2000000E+04  2.7135852E-06
  1.2500000E+04  2.3885658E-06
  1.3000000E+04  2.1123537E-06
  1.3500000E+04  1.8762187E-06
  1.4000000E+04  1.6732269E-06
  1.4500000E+04  1.4978271E-06
  1.5000000E+04  1.3455405E-06
  1.5500000E+04  1.2127271E-06
  1.6000000E+04  1.0964092E-06
  1.6500000E+04  9.9413558E-07
  1.7000000E+04  9.0387570E-07
  1.7500000E+04  8.2393885E-07
  1.8000000E+04  7.5290993E-07
  1.8500000E+04  6.8959860E-07
  1.9000000E+04  6.3299872E-07
  2.0000000E+04  5.3664360E-07
  2.1000000E+04  4.5840400E-07
  2.2000000E+04  3.9427023E-07
  2.3000000E+04  3.4124441E-07
  2.4000000E+04  2.9705539E-07
  2.5000000E+04  2.5996262E-07
  2.6000000E+04  2.2861797E-07
  2.7000000E+04  2.0196679E-07
  2.8000000E+04  1.7917634E-07
  2.9000000E+04  1.5958342E-07
  3.0000000E+04  1.4265563E-07
  3.1000000E+04  1.2796247E-07
  3.2000000E+04  1.1515345E-07
  3.3000000E+04  1.0394130E-07
  3.4000000E+04  9.4089228E-08
  3.5000000E+04  8.5400892E-08
  3.6000000E+04  7.7712636E-08
  3.7000000E+04  7.0887343E-08
  3.8000000E+04  6.4809598E-08
  3.9000000E+04  5.9381809E-08
  4.0000000E+04  5.4521102E-08
  4.2000000E+04  4.6228433E-08
  4.4000000E+04  3.9478773E-08
  4.6000000E+04  3.3935888E-08
  4.8000000E+04  2.9346790E-08
  5.0000000E+04  2.5518840E-08
  5.2500000E+04  2.1581566E-08
  5.5000000E+04  1.8384643E-08
  5.7500000E+04  1.5765407E-08
  5.8750000E+04  1.4633010E-08
  6.0000000E+04  1.3601743E-08
  6.2500000E+04  1.1800861E-08
  6.5000000E+04  1.0291467E-08
  6.7500000E+04  9.0182148E-09
  7.0000000E+04  7.9377357E-09
  7.2500000E+04  7.0157427E-09
  7.5000000E+04  6.2249094E-09
  7.7500000E+04  5.5432909E-09
  8.0000000E+04  4.9531388E-09
  8.2500000E+04  4.4400034E-09
  8.5000000E+04  3.9920468E-09
  8.7500000E+04  3.5995143E-09
  9.0000000E+04  3.2543232E-09
  9.2500000E+04  2.9497416E-09
  9.5000000E+04  2.6801349E-09
  9.7500000E+04  2.4407649E-09
  1.0000000E+05  2.2276304E-09
  1.0250000E+05  2.0373375E-09
  1.0500000E+05  1.8669966E-09
  1.1000000E+05  1.5766415E-09
  1.1500000E+05  1.3406922E-09
  1.2000000E+05  1.1473209E-09
  1.2500000E+05  9.8760483E-10
  1.3000000E+05  8.5473727E-10
  1.3500000E+05  7.4346962E-10
  1.4000000E+05  6.4971515E-10
  1.4500000E+05  5.7026337E-10
  1.5000000E+05  5.0257130E-10
  1.5500000E+05  4.4460922E-10
  1.6000000E+05  3.9474576E-10
  1.6500000E+05  3.5166053E-10
  1.7000000E+05  3.1427777E-10
  1.7500000E+05  2.8171592E-10
  1.8000000E+05  2.5324859E-10
  1.8500000E+05  2.2827395E-10
  1.9000000E+05  2.0629088E-10
  1.9500000E+05  1.8688019E-10
  2.0000000E+05  1.6968971E-10
  2.0500000E+05  1.5442223E-10
  2.1000000E+05  1.4082589E-10
  2.2000000E+05  1.1782106E-10
  2.3000000E+05  9.9307821E-11
  2.4000000E+05  8.4276682E-11
  2.5000000E+05  7.1972761E-11
  2.6000000E+05  6.1825102E-11
  2.7000000E+05  5.3397168E-11
  2.8000000E+05  4.6351950E-11
  2.9000000E+05  4.0426944E-11
  3.0000000E+05  3.5415830E-11
  3.1000000E+05  3.1155161E-11
  3.2000000E+05  2.7514505E-11
  3.3000000E+05  2.4389050E-11
  3.4000000E+05  2.1694025E-11
  3.5000000E+05  1.9360454E-11
  3.6000000E+05  1.7331902E-11
  3.7000000E+05  1.5561914E-11
  3.8000000E+05  1.4012058E-11
  3.9000000E+05  1.2650383E-11
  4.0000000E+05  1.1450198E-11
  4.1000000E+05  1.0389114E-11
  4.2000000E+05  9.4482716E-12
  4.3000000E+05  8.6117179E-12
  4.4000000E+05  7.8659081E-12
  4.6000000E+05  6.6020224E-12
  4.8000000E+05  5.5827758E-12
  5.0000000E+05  4.7535115E-12
  5.1250000E+05  4.3130479E-12
  5.2500000E+05  3.9226795E-12
  5.3750000E+05  3.5757176E-12
  5.5000000E+05  3.2664913E-12
  5.7500000E+05  2.7426444E-12
  5.8750000E+05  2.5203708E-12
  6.0000000E+05  2.3203172E-12
  6.2500000E+05  1.9767449E-12
  6.5000000E+05  1.6948924E-12
  6.7500000E+05  1.4618771E-12
  7.0000000E+05  1.2678491E-12
  7.2500000E+05  1.1051976E-12
  7.5000000E+05  9.6799458E-13
  7.7500000E+05  8.5158348E-13
  8.0000000E+05  7.5227560E-13
  8.2500000E+05  6.6712649E-13
  8.5000000E+05  5.9376880E-13
  8.7500000E+05  5.3028530E-13
  9.0000000E+05  4.7511252E-13
  9.2500000E+05  4.2696970E-13
  9.5000000E+05  3.8480187E-13
  9.7500000E+05  3.4773521E-13
  1.0000000E+06  3.1504200E-13
  1.0250000E+06  2.8611348E-13
  1.0500000E+06  2.6043808E-13
  1.0750000E+06  2.3758402E-13
  1.1000000E+06  2.1718529E-13
  1.1250000E+06  1.9893036E-13
  1.1500000E+06  1.8255316E-13
  1.2000000E+06  1.5455119E-13
  1.2500000E+06  1.3170736E-13
  1.3000000E+06  1.1291858E-13
  1.3500000E+06  9.7348590E-14
  1.4000000E+06  8.4356541E-14
  1.4500000E+06  7.3446358E-14
  1.5000000E+06  6.4230188E-14
  1.5500000E+06  5.6402106E-14
  1.6000000E+06  4.9718805E-14
  1.6500000E+06  4.3985400E-14
  1.7000000E+06  3.9044707E-14
  1.7500000E+06  3.4769184E-14
  1.8000000E+06  3.1054726E-14
  1.8500000E+06  2.7815738E-14
  1.9000000E+06  2.4981458E-14
  1.9500000E+06  2.2493076E-14
  2.0000000E+06  2.0301476E-14
  2.0500000E+06  1.8365470E-14
  2.1000000E+06  1.6650375E-14
  2.1500000E+06  1.5126861E-14
  2.2000000E+06  1.3770055E-14
  2.2500000E+06  1.2558773E-14
  2.3000000E+06  1.1474890E-14
  2.4000000E+06  9.6292329E-15
  2.5000000E+06  8.1325390E-15
  2.6000000E+06  6.9093823E-15
  2.7000000E+06  5.9025791E-15
  2.8000000E+06  5.0683451E-15
  2.9000000E+06  4.3728391E-15
  3.0000000E+06  3.7896568E-15
  3.1000000E+06  3.2980355E-15
  3.2000000E+06  2.8815423E-15
  3.3000000E+06  2.5270512E-15
  3.4000000E+06  2.2240020E-15
  3.5000000E+06  1.9638195E-15
  3.6000000E+06  1.7394995E-15
  3.7000000E+06  1.5453318E-15
  3.8000000E+06  1.3766376E-15
  3.9000000E+06  1.2296023E-15
  4.0000000E+06  1.1011225E-15
  4.1000000E+06  9.8858369E-16
  4.2000000E+06  8.8977039E-16
  
  
#  11   2  L1  EION =  6.600000000E+01 eV   281
#  S(0) = 1.220261E+00
  6.1802240E-01  0.0000000E+00
  6.1802240E+01  0.0000000E+00
  6.1802240E+01  3.5522844E-03
  6.6000000E+01  3.5522844E-03
  6.6002721E+01  3.5522844E-03
  6.6302177E+01  3.6122814E-03
  6.6601633E+01  3.6711463E-03
  6.6901088E+01  3.7288834E-03
  6.7200544E+01  3.7854981E-03
  6.7500000E+01  3.8409963E-03
  7.0000000E+01  4.2618985E-03
  7.2500000E+01  4.6115606E-03
  7.5000000E+01  4.8971561E-03
  8.0000000E+01  5.3041852E-03
  8.5000000E+01  5.5344284E-03
  9.0000000E+01  5.6314791E-03
  9.5000000E+01  5.6311701E-03
  1.0000000E+02  5.5620503E-03
  1.0500000E+02  5.4461842E-03
  1.1000000E+02  5.3001703E-03
  1.1500000E+02  5.1361819E-03
  1.2000000E+02  4.9629320E-03
  1.2500000E+02  4.7865037E-03
  1.3000000E+02  4.6110289E-03
  1.3500000E+02  4.4392092E-03
  1.4000000E+02  4.2727244E-03
  1.4500000E+02  4.1125383E-03
  1.5000000E+02  3.9591134E-03
  1.6000000E+02  3.6728614E-03
  1.7000000E+02  3.4128717E-03
  1.8000000E+02  3.1766520E-03
  1.9000000E+02  2.9614509E-03
  2.0000000E+02  2.7647460E-03
  2.1000000E+02  2.5843858E-03
  2.2000000E+02  2.4186191E-03
  2.3000000E+02  2.2660054E-03
  2.4000000E+02  2.1253727E-03
  2.5000000E+02  1.9957062E-03
  2.6000000E+02  1.8761365E-03
  2.7000000E+02  1.7658518E-03
  2.8000000E+02  1.6641205E-03
  2.9000000E+02  1.5702423E-03
  3.0000000E+02  1.4835554E-03
  3.1000000E+02  1.4034420E-03
  3.2000000E+02  1.3293215E-03
  3.4000000E+02  1.1969124E-03
  3.6000000E+02  1.0825059E-03
  3.8000000E+02  9.8292879E-04
  4.0000000E+02  8.9565231E-04
  4.2000000E+02  8.1866638E-04
  4.4000000E+02  7.5040761E-04
  4.6000000E+02  6.8963034E-04
  4.8000000E+02  6.3533426E-04
  5.0000000E+02  5.8670039E-04
  5.2500000E+02  5.3281058E-04
  5.5000000E+02  4.8552212E-04
  5.7500000E+02  4.4386283E-04
  6.0000000E+02  4.0699649E-04
  6.5000000E+02  3.4497544E-04
  6.7500000E+02  3.1875101E-04
  7.0000000E+02  2.9515423E-04
  7.2500000E+02  2.7385890E-04
  7.5000000E+02  2.5458896E-04
  8.0000000E+02  2.2121992E-04
  8.5000000E+02  1.9354577E-04
  9.0000000E+02  1.7040506E-04
  9.5000000E+02  1.5088590E-04
  1.0000000E+03  1.3428387E-04
  1.0500000E+03  1.2005193E-04
  1.1000000E+03  1.0777404E-04
  1.1500000E+03  9.7129590E-05
  1.2000000E+03  8.7858115E-05
  1.2500000E+03  7.9745113E-05
  1.3000000E+03  7.2614564E-05
  1.3500000E+03  6.6319934E-05
  1.4000000E+03  6.0738480E-05
  1.4500000E+03  5.5769043E-05
  1.5000000E+03  5.1329305E-05
  1.6000000E+03  4.3778881E-05
  1.6500000E+03  4.0560867E-05
  1.7000000E+03  3.7653992E-05
  1.7500000E+03  3.5020741E-05
  1.8000000E+03  3.2629015E-05
  1.9000000E+03  2.8463987E-05
  2.0000000E+03  2.4980944E-05
  2.1000000E+03  2.2045088E-05
  2.2000000E+03  1.9553188E-05
  2.3000000E+03  1.7424533E-05
  2.4000000E+03  1.5594890E-05
  2.5000000E+03  1.4013046E-05
  2.6000000E+03  1.2638162E-05
  2.7000000E+03  1.1437513E-05
  2.8000000E+03  1.0384427E-05
  2.9000000E+03  9.4568988E-06
  3.0000000E+03  8.6365800E-06
  3.1000000E+03  7.9082565E-06
  3.2000000E+03  7.2592740E-06
  3.3000000E+03  6.6790987E-06
  3.4000000E+03  6.1588622E-06
  3.5000000E+03  5.6910333E-06
  3.6000000E+03  5.2691892E-06
  3.7000000E+03  4.8878318E-06
  3.8000000E+03  4.5422332E-06
  3.9000000E+03  4.2283115E-06
  4.0000000E+03  3.9425258E-06
  4.2000000E+03  3.4433659E-06
  4.4000000E+03  3.0244210E-06
  4.6000000E+03  2.6701584E-06
  4.8000000E+03  2.3686043E-06
  5.0000000E+03  2.1103562E-06
  5.2500000E+03  1.8372182E-06
  5.5000000E+03  1.6087825E-06
  5.7500000E+03  1.4163011E-06
  5.8750000E+03  1.3313551E-06
  6.0000000E+03  1.2529724E-06
  6.2500000E+03  1.1134808E-06
  6.5000000E+03  9.9364987E-07
  6.7500000E+03  8.9016630E-07
  7.0000000E+03  8.0036181E-07
  7.2500000E+03  7.2206466E-07
  7.5000000E+03  6.5349576E-07
  7.7500000E+03  5.9319582E-07
  8.0000000E+03  5.3996188E-07
  8.2500000E+03  4.9279855E-07
  8.5000000E+03  4.5087379E-07
  8.7500000E+03  4.1348784E-07
  9.0000000E+03  3.8004851E-07
  9.2500000E+03  3.5005222E-07
  9.5000000E+03  3.2307024E-07
  9.7500000E+03  2.9873618E-07
  1.0000000E+04  2.7673592E-07
  1.0250000E+04  2.5679950E-07
  1.0500000E+04  2.3869344E-07
  1.1000000E+04  2.0718758E-07
  1.1500000E+04  1.8088659E-07
  1.2000000E+04  1.5876726E-07
  1.2500000E+04  1.4003749E-07
  1.3000000E+04  1.2407903E-07
  1.3500000E+04  1.1040418E-07
  1.4000000E+04  9.8623839E-08
  1.4500000E+04  8.8424660E-08
  1.5000000E+04  7.9552702E-08
  1.5500000E+04  7.1801184E-08
  1.6000000E+04  6.5000668E-08
  1.6500000E+04  5.9011473E-08
  1.7000000E+04  5.3717674E-08
  1.7500000E+04  4.9022519E-08
  1.8000000E+04  4.4844856E-08
  1.8500000E+04  4.1116283E-08
  1.9000000E+04  3.7778882E-08
  1.9500000E+04  3.4783398E-08
  2.0000000E+04  3.2087754E-08
  2.0500000E+04  2.9655864E-08
  2.1000000E+04  2.7456687E-08
  2.1500000E+04  2.5463434E-08
  2.2000000E+04  2.3652903E-08
  2.2500000E+04  2.2004940E-08
  2.3000000E+04  2.0501981E-08
  2.4000000E+04  1.7871550E-08
  2.5000000E+04  1.5659937E-08
  2.6000000E+04  1.3788203E-08
  2.7000000E+04  1.2194458E-08
  2.8000000E+04  1.0829745E-08
  2.9000000E+04  9.6550101E-09
  3.0000000E+04  8.6388517E-09
  3.1000000E+04  7.7558382E-09
  3.2000000E+04  6.9852312E-09
  3.3000000E+04  6.3100119E-09
  3.4000000E+04  5.7161302E-09
  3.5000000E+04  5.1919219E-09
  3.6000000E+04  4.7276524E-09
  3.7000000E+04  4.3151567E-09
  3.8000000E+04  3.9475537E-09
  3.9000000E+04  3.6190186E-09
  4.0000000E+04  3.3245993E-09
  4.1000000E+04  3.0600688E-09
  4.2000000E+04  2.8218057E-09
  4.3000000E+04  2.6066962E-09
  4.4000000E+04  2.4120539E-09
  4.5000000E+04  2.2355533E-09
  4.6000000E+04  2.0751750E-09
  4.7000000E+04  1.9291598E-09
  4.8000000E+04  1.7959710E-09
  5.0000000E+04  1.5628508E-09
  5.1250000E+04  1.4364928E-09
  5.2500000E+04  1.3228361E-09
  5.3750000E+04  1.2203607E-09
  5.5000000E+04  1.1277565E-09
  5.7500000E+04  9.6778021E-10
  5.8750000E+04  8.9857030E-10
  6.0000000E+04  8.3551496E-10
  6.2500000E+04  7.2533766E-10
  6.5000000E+04  6.3292407E-10
  6.7500000E+04  5.5491433E-10
  7.0000000E+04  4.8867276E-10
  7.2500000E+04  4.3211353E-10
  7.5000000E+04  3.8357269E-10
  7.7500000E+04  3.4171297E-10
  8.0000000E+04  3.0545217E-10
  8.2500000E+04  2.7390868E-10
  8.5000000E+04  2.4635975E-10
  8.7500000E+04  2.2220938E-10
  9.0000000E+04  2.0096326E-10
  9.2500000E+04  1.8220940E-10
  9.5000000E+04  1.6560282E-10
  9.7500000E+04  1.5085334E-10
  1.0000000E+05  1.3771587E-10
  1.0250000E+05  1.2598253E-10
  1.0500000E+05  1.1547623E-10
  1.0750000E+05  1.0604550E-10
  1.1000000E+05  9.7560339E-11
  1.1250000E+05  8.9908762E-11
  1.1500000E+05  8.2994016E-11
  1.1750000E+05  7.6732252E-11
  1.2000000E+05  7.1050594E-11
  1.2250000E+05  6.5885515E-11
  1.2500000E+05  6.1181500E-11
  1.3000000E+05  5.2967989E-11
  1.3500000E+05  4.6087025E-11
  1.4000000E+05  4.0286957E-11
  1.4500000E+05  3.5370004E-11
  1.5000000E+05  3.1179435E-11
  1.5500000E+05  2.7590097E-11
  1.6000000E+05  2.4501357E-11
  1.6500000E+05  2.1831756E-11
  1.7000000E+05  1.9514897E-11
  1.7500000E+05  1.7496344E-11
  1.8000000E+05  1.5731219E-11
  1.8500000E+05  1.4182330E-11
  1.9000000E+05  1.2818698E-11
  1.9500000E+05  1.1614402E-11
  2.0000000E+05  1.0547655E-11
  2.0500000E+05  9.6000717E-12
  2.1000000E+05  8.7560681E-12
  2.1500000E+05  8.0023835E-12
  2.2000000E+05  7.3276936E-12
  2.2500000E+05  6.7222951E-12
  2.3000000E+05  6.1778454E-12
  2.3500000E+05  5.6871485E-12
  2.4000000E+05  5.2439789E-12
  2.4500000E+05  4.8429346E-12
  2.5000000E+05  4.4793181E-12
  2.5500000E+05  4.1490329E-12
  2.6000000E+05  3.8484943E-12
  2.6500000E+05  3.5745582E-12
  2.7000000E+05  3.3244600E-12
  2.8000000E+05  2.8863173E-12
  2.9000000E+05  2.5177762E-12
  3.0000000E+05  2.2060299E-12
  3.1000000E+05  1.9409297E-12
  3.2000000E+05  1.7143729E-12
  3.3000000E+05  1.5198461E-12
  3.4000000E+05  1.3520814E-12
  3.5000000E+05  1.2067922E-12
  3.6000000E+05  1.0804721E-12
  3.7000000E+05  9.7023545E-13
  3.8000000E+05  8.7369424E-13
  3.9000000E+05  7.8886280E-13
  4.0000000E+05  7.1408295E-13
  4.1000000E+05  6.4796364E-13
  4.2000000E+05  5.8933246E-13
  4.3000000E+05  5.3719735E-13
  4.4000000E+05  4.9071550E-13
  4.5000000E+05  4.4916725E-13
  4.6000000E+05  4.1193709E-13
  4.7000000E+05  3.7849722E-13
  4.8000000E+05  3.4839360E-13
  5.0000000E+05  2.9668079E-13
  5.1250000E+05  2.6920863E-13
  5.2500000E+05  2.4485858E-13
  5.3750000E+05  2.2321453E-13
  5.5000000E+05  2.0392356E-13
  5.7500000E+05  1.7124211E-13
  5.8750000E+05  1.5737455E-13
  6.0000000E+05  1.4489307E-13
  6.1250000E+05  1.3363437E-13
  6.2500000E+05  1.2345679E-13
  6.3750000E+05  1.1423686E-13
  6.5000000E+05  1.0586734E-13
  6.6250000E+05  9.8254871E-14
  6.7500000E+05  9.1317944E-14
  
  
#  11   3  L2  EION =  3.400000000E+01 eV   303
#  S(0) = 2.370517E+00
  3.0072186E-01  0.0000000E+00
  3.0072186E+01  0.0000000E+00
  3.0072186E+01  7.7134374E-03
  3.4000000E+01  7.7134374E-03
  3.4002721E+01  7.7134374E-03
  3.4802177E+01  8.6483104E-03
  3.5601633E+01  9.5831437E-03
  3.6401088E+01  1.0512429E-02
  3.7200544E+01  1.1431362E-02
  3.8000000E+01  1.2335734E-02
  4.0000000E+01  1.4511272E-02
  4.2000000E+01  1.6527132E-02
  4.4000000E+01  1.8349348E-02
  4.6000000E+01  1.9953912E-02
  4.8000000E+01  2.1325474E-02
  5.0000000E+01  2.2456621E-02
  5.2500000E+01  2.3533171E-02
  5.5000000E+01  2.4249255E-02
  5.7500000E+01  2.4632949E-02
  6.0000000E+01  2.4721994E-02
  6.5000000E+01  2.4191486E-02
  6.7500000E+01  2.3661009E-02
  7.0000000E+01  2.3008695E-02
  7.2500000E+01  2.2270152E-02
  7.5000000E+01  2.1475249E-02
  7.7500000E+01  2.0648752E-02
  8.0000000E+01  1.9809995E-02
  8.2500000E+01  1.8974115E-02
  8.5000000E+01  1.8152168E-02
  9.0000000E+01  1.6579795E-02
  9.5000000E+01  1.5129783E-02
  1.0000000E+02  1.3814054E-02
  1.0500000E+02  1.2630534E-02
  1.1000000E+02  1.1570150E-02
  1.1500000E+02  1.0621071E-02
  1.2000000E+02  9.7707351E-03
  1.2500000E+02  9.0073444E-03
  1.3000000E+02  8.3200596E-03
  1.3500000E+02  7.6994713E-03
  1.4000000E+02  7.1373567E-03
  1.4500000E+02  6.6267010E-03
  1.5000000E+02  6.1615325E-03
  1.6000000E+02  5.3479423E-03
  1.7000000E+02  4.6639656E-03
  1.8000000E+02  4.0852574E-03
  1.9000000E+02  3.5932639E-03
  2.0000000E+02  3.1733036E-03
  2.1000000E+02  2.8135898E-03
  2.2000000E+02  2.5044063E-03
  2.3000000E+02  2.2377291E-03
  2.4000000E+02  2.0068497E-03
  2.5000000E+02  1.8061676E-03
  2.6000000E+02  1.6310325E-03
  2.7000000E+02  1.4775334E-03
  2.8000000E+02  1.3424374E-03
  2.9000000E+02  1.2230550E-03
  3.0000000E+02  1.1171332E-03
  3.1000000E+02  1.0228035E-03
  3.2000000E+02  9.3850761E-04
  3.3000000E+02  8.6293828E-04
  3.4000000E+02  7.9499104E-04
  3.5000000E+02  7.3373167E-04
  3.6000000E+02  6.7837261E-04
  3.8000000E+02  5.8273340E-04
  4.0000000E+02  5.0366698E-04
  4.2000000E+02  4.3784482E-04
  4.4000000E+02  3.8268649E-04
  4.6000000E+02  3.3616733E-04
  4.8000000E+02  2.9669476E-04
  5.0000000E+02  2.6299677E-04
  5.2500000E+02  2.2747201E-04
  5.5000000E+02  1.9786360E-04
  5.7500000E+02  1.7299852E-04
  5.8750000E+02  1.6205393E-04
  6.0000000E+02  1.5197460E-04
  6.2500000E+02  1.3409601E-04
  6.5000000E+02  1.1881243E-04
  6.7500000E+02  1.0568330E-04
  7.0000000E+02  9.4353836E-05
  7.2500000E+02  8.4535295E-05
  7.5000000E+02  7.5989788E-05
  7.7500000E+02  6.8519934E-05
  8.0000000E+02  6.1963639E-05
  8.2500000E+02  5.6187099E-05
  8.5000000E+02  5.1078987E-05
  8.7500000E+02  4.6546432E-05
  9.0000000E+02  4.2511621E-05
  9.2500000E+02  3.8909374E-05
  9.5000000E+02  3.5685072E-05
  1.0000000E+03  3.0190195E-05
  1.0500000E+03  2.5726195E-05
  1.1000000E+03  2.2067746E-05
  1.1500000E+03  1.9045010E-05
  1.2000000E+03  1.6528254E-05
  1.2500000E+03  1.4417669E-05
  1.3000000E+03  1.2636208E-05
  1.3500000E+03  1.1124207E-05
  1.4000000E+03  9.8343398E-06
  1.4500000E+03  8.7285324E-06
  1.5000000E+03  7.7757779E-06
  1.5500000E+03  6.9509980E-06
  1.6000000E+03  6.2338377E-06
  1.6500000E+03  5.6076539E-06
  1.7000000E+03  5.0587619E-06
  1.7500000E+03  4.5758500E-06
  1.8000000E+03  4.1495287E-06
  1.8500000E+03  3.7719967E-06
  1.9000000E+03  3.4366937E-06
  1.9500000E+03  3.1380660E-06
  2.0000000E+03  2.8713917E-06
  2.0500000E+03  2.6326273E-06
  2.1000000E+03  2.4183107E-06
  2.2000000E+03  2.0515672E-06
  2.3000000E+03  1.7520504E-06
  2.4000000E+03  1.5055086E-06
  2.5000000E+03  1.3010994E-06
  2.6000000E+03  1.1304241E-06
  2.7000000E+03  9.8692829E-07
  2.8000000E+03  8.6551460E-07
  2.9000000E+03  7.6219978E-07
  3.0000000E+03  6.7383803E-07
  3.1000000E+03  5.9790501E-07
  3.2000000E+03  5.3236143E-07
  3.3000000E+03  4.7555055E-07
  3.4000000E+03  4.2611563E-07
  3.5000000E+03  3.8293902E-07
  3.6000000E+03  3.4509292E-07
  3.7000000E+03  3.1180357E-07
  3.8000000E+03  2.8242564E-07
  3.9000000E+03  2.5641848E-07
  4.0000000E+03  2.3332681E-07
  4.1000000E+03  2.1276534E-07
  4.2000000E+03  1.9440724E-07
  4.3000000E+03  1.7797418E-07
  4.4000000E+03  1.6322835E-07
  4.6000000E+03  1.3801588E-07
  4.8000000E+03  1.1746131E-07
  5.0000000E+03  1.0057698E-07
  5.1250000E+03  9.1543575E-08
  5.2500000E+03  8.3495387E-08
  5.3750000E+03  7.6305940E-08
  5.5000000E+03  6.9867398E-08
  5.7500000E+03  5.8887573E-08
  5.8750000E+03  5.4199159E-08
  6.0000000E+03  4.9963373E-08
  6.2500000E+03  4.2651499E-08
  6.5000000E+03  3.6617176E-08
  6.7500000E+03  3.1604420E-08
  7.0000000E+03  2.7414556E-08
  7.2500000E+03  2.3891132E-08
  7.5000000E+03  2.0910487E-08
  7.7500000E+03  1.8375068E-08
  8.0000000E+03  1.6207674E-08
  8.2500000E+03  1.4347005E-08
  8.5000000E+03  1.2743268E-08
  8.7500000E+03  1.1355683E-08
  9.0000000E+03  1.0150440E-08
  9.2500000E+03  9.0994353E-09
  9.5000000E+03  8.1795098E-09
  9.7500000E+03  7.3714882E-09
  1.0000000E+04  6.6594958E-09
  1.0250000E+04  6.0303713E-09
  1.0500000E+04  5.4729955E-09
  1.0750000E+04  4.9779238E-09
  1.1000000E+04  4.5371053E-09
  1.1250000E+04  4.1436068E-09
  1.1500000E+04  3.7914589E-09
  1.1750000E+04  3.4755538E-09
  1.2000000E+04  3.1915075E-09
  1.2250000E+04  2.9355441E-09
  1.2500000E+04  2.7044109E-09
  1.3000000E+04  2.3057774E-09
  1.3500000E+04  1.9771936E-09
  1.4000000E+04  1.7045308E-09
  1.4500000E+04  1.4768310E-09
  1.5000000E+04  1.2855373E-09
  1.5500000E+04  1.1239258E-09
  1.6000000E+04  9.8666582E-10
  1.6500000E+04  8.6949997E-10
  1.7000000E+04  7.6901295E-10
  1.7500000E+04  6.8244765E-10
  1.8000000E+04  6.0756815E-10
  1.8500000E+04  5.4254790E-10
  1.9000000E+04  4.8588299E-10
  1.9500000E+04  4.3632882E-10
  2.0000000E+04  3.9284979E-10
  2.0500000E+04  3.5458034E-10
  2.1000000E+04  3.2079474E-10
  2.1500000E+04  2.9088199E-10
  2.2000000E+04  2.6432555E-10
  2.2500000E+04  2.4068694E-10
  2.3000000E+04  2.1959267E-10
  2.3500000E+04  2.0072361E-10
  2.4000000E+04  1.8380620E-10
  2.4500000E+04  1.6860512E-10
  2.5000000E+04  1.5491744E-10
  2.6000000E+04  1.3140322E-10
  2.7000000E+04  1.1211718E-10
  2.8000000E+04  9.6186933E-11
  2.9000000E+04  8.2942135E-11
  3.0000000E+04  7.1862746E-11
  3.1000000E+04  6.2541771E-11
  3.2000000E+04  5.4658181E-11
  3.3000000E+04  4.7956857E-11
  3.4000000E+04  4.2233603E-11
  3.5000000E+04  3.7323914E-11
  3.6000000E+04  3.3094440E-11
  3.7000000E+04  2.9436462E-11
  3.8000000E+04  2.6260844E-11
  3.9000000E+04  2.3494131E-11
  4.0000000E+04  2.1075492E-11
  4.1000000E+04  1.8954312E-11
  4.2000000E+04  1.7088288E-11
  4.3000000E+04  1.5441913E-11
  4.4000000E+04  1.3985267E-11
  4.5000000E+04  1.2693038E-11
  4.6000000E+04  1.1543736E-11
  4.7000000E+04  1.0519045E-11
  4.8000000E+04  9.6033103E-12
  5.0000000E+04  8.0468604E-12
  5.1250000E+04  7.2295833E-12
  5.2500000E+04  6.5114440E-12
  5.3750000E+04  5.8785420E-12
  5.5000000E+04  5.3191776E-12
  5.7500000E+04  4.3829774E-12
  5.8750000E+04  3.9906036E-12
  6.0000000E+04  3.6402387E-12
  6.1250000E+04  3.3266639E-12
  6.2500000E+04  3.0454015E-12
  6.3750000E+04  2.7926012E-12
  6.5000000E+04  2.5649323E-12
  6.7500000E+04  2.1738023E-12
  7.0000000E+04  1.8530757E-12
  7.2500000E+04  1.5882579E-12
  7.5000000E+04  1.3681741E-12
  7.7500000E+04  1.1841538E-12
  8.0000000E+04  1.0294211E-12
  8.2500000E+04  8.9863916E-13
  8.5000000E+04  7.8756065E-13
  8.7500000E+04  6.9278139E-13
  9.0000000E+04  6.1155333E-13
  9.2500000E+04  5.4164656E-13
  9.5000000E+04  4.8124396E-13
  9.7500000E+04  4.2885668E-13
  1.0000000E+05  3.8325909E-13
  1.0250000E+05  3.4343718E-13
  1.0500000E+05  3.0854755E-13
  1.0750000E+05  2.7788555E-13
  1.1000000E+05  2.5085998E-13
  1.1250000E+05  2.2697293E-13
  1.1500000E+05  2.0580339E-13
  1.1750000E+05  1.8699410E-13
  1.2000000E+05  1.7024084E-13
  1.2250000E+05  1.5528364E-13
  1.2500000E+05  1.4189975E-13
  1.3000000E+05  1.1911217E-13
  1.3500000E+05  1.0063874E-13
  1.4000000E+05  8.5548046E-14
  1.4500000E+05  7.3132831E-14
  1.5000000E+05  6.2850858E-14
  1.5500000E+05  5.4282646E-14
  1.6000000E+05  4.7100971E-14
  1.6500000E+05  4.1048561E-14
  1.7000000E+05  3.5921607E-14
  1.7500000E+05  3.1557535E-14
  1.8000000E+05  2.7825845E-14
  1.8500000E+05  2.4621111E-14
  1.9000000E+05  2.1857647E-14
  1.9500000E+05  1.9465423E-14
  2.0000000E+05  1.7386907E-14
  2.0500000E+05  1.5574596E-14
  2.1000000E+05  1.3989092E-14
  2.1500000E+05  1.2597568E-14
  2.2000000E+05  1.1372558E-14
  2.2500000E+05  1.0290994E-14
  2.3000000E+05  9.3334168E-15
  2.3500000E+05  8.4833504E-15
  2.4000000E+05  7.7267918E-15
  2.4500000E+05  7.0518001E-15
  2.5000000E+05  6.4481570E-15
  2.6000000E+05  5.4210513E-15
  2.7000000E+05  4.5888616E-15
  2.8000000E+05  3.9091951E-15
  2.9000000E+05  3.3499665E-15
  3.0000000E+05  2.8866442E-15
  3.1000000E+05  2.5002934E-15
  3.2000000E+05  2.1761708E-15
  3.3000000E+05  1.9027032E-15
  3.4000000E+05  1.6707372E-15
  3.5000000E+05  1.4729805E-15
  3.6000000E+05  1.3035778E-15
  3.7000000E+05  1.1578026E-15
  3.8000000E+05  1.0318198E-15
  3.9000000E+05  9.2249949E-16
  4.0000000E+05  8.2727982E-16
  4.1000000E+05  7.4404959E-16
  4.2000000E+05  6.7105439E-16
  4.3000000E+05  6.0682977E-16
  4.4000000E+05  5.5014466E-16
  4.5000000E+05  4.9994598E-16
  4.6000000E+05  4.5534479E-16
  4.7000000E+05  4.1559384E-16
  4.8000000E+05  3.8006201E-16
  
  
#  11   4  L3  EION =  3.400000000E+01 eV   303
#  S(0) = 4.744857E+00
  3.0068296E-01  0.0000000E+00
  3.0068296E+01  0.0000000E+00
  3.0068296E+01  1.5625417E-02
  3.4000000E+01  1.5625417E-02
  3.4002721E+01  1.5625417E-02
  3.4802177E+01  1.7513589E-02
  3.5601633E+01  1.9400331E-02
  3.6401088E+01  2.1274576E-02
  3.7200544E+01  2.3126690E-02
  3.8000000E+01  2.4948254E-02
  4.0000000E+01  2.9325238E-02
  4.2000000E+01  3.3374496E-02
  4.4000000E+01  3.7028829E-02
  4.6000000E+01  4.0241101E-02
  4.8000000E+01  4.2981542E-02
  5.0000000E+01  4.5236274E-02
  5.2500000E+01  4.7374463E-02
  5.5000000E+01  4.8787244E-02
  5.7500000E+01  4.9532298E-02
  6.0000000E+01  4.9686413E-02
  6.5000000E+01  4.8576573E-02
  6.7500000E+01  4.7492204E-02
  7.0000000E+01  4.6165441E-02
  7.2500000E+01  4.4667755E-02
  7.5000000E+01  4.3059013E-02
  7.7500000E+01  4.1388780E-02
  8.0000000E+01  3.9695690E-02
  8.2500000E+01  3.8009947E-02
  8.5000000E+01  3.6353558E-02
  9.0000000E+01  3.3187834E-02
  9.5000000E+01  3.0271380E-02
  1.0000000E+02  2.7627158E-02
  1.0500000E+02  2.5250269E-02
  1.1000000E+02  2.3121958E-02
  1.1500000E+02  2.1218073E-02
  1.2000000E+02  1.9513107E-02
  1.2500000E+02  1.7983166E-02
  1.3000000E+02  1.6606336E-02
  1.3500000E+02  1.5363613E-02
  1.4000000E+02  1.4238407E-02
  1.4500000E+02  1.3216571E-02
  1.5000000E+02  1.2286070E-02
  1.6000000E+02  1.0659359E-02
  1.7000000E+02  9.2925866E-03
  1.8000000E+02  8.1367654E-03
  1.9000000E+02  7.1545886E-03
  2.0000000E+02  6.3165618E-03
  2.1000000E+02  5.5990256E-03
  2.2000000E+02  4.9824945E-03
  2.3000000E+02  4.4508897E-03
  2.4000000E+02  3.9907784E-03
  2.5000000E+02  3.5909533E-03
  2.6000000E+02  3.2421140E-03
  2.7000000E+02  2.9364424E-03
  2.8000000E+02  2.6674786E-03
  2.9000000E+02  2.4298497E-03
  3.0000000E+02  2.2190569E-03
  3.1000000E+02  2.0313694E-03
  3.2000000E+02  1.8636772E-03
  3.3000000E+02  1.7133713E-03
  3.4000000E+02  1.5782481E-03
  3.5000000E+02  1.4564442E-03
  3.6000000E+02  1.3463887E-03
  3.8000000E+02  1.1562948E-03
  4.0000000E+02  9.9918250E-04
  4.2000000E+02  8.6841940E-04
  4.4000000E+02  7.5886579E-04
  4.6000000E+02  6.6649048E-04
  4.8000000E+02  5.8812355E-04
  5.0000000E+02  5.2123400E-04
  5.2500000E+02  4.5073284E-04
  5.5000000E+02  3.9198599E-04
  5.7500000E+02  3.4266091E-04
  5.8750000E+02  3.2095339E-04
  6.0000000E+02  3.0096397E-04
  6.2500000E+02  2.6551192E-04
  6.5000000E+02  2.3521108E-04
  6.7500000E+02  2.0918606E-04
  7.0000000E+02  1.8673208E-04
  7.2500000E+02  1.6727569E-04
  7.5000000E+02  1.5034452E-04
  7.7500000E+02  1.3554672E-04
  8.0000000E+02  1.2256055E-04
  8.2500000E+02  1.1112045E-04
  8.5000000E+02  1.0100549E-04
  8.7500000E+02  9.2031397E-05
  9.0000000E+02  8.4043799E-05
  9.2500000E+02  7.6913396E-05
  9.5000000E+02  7.0531849E-05
  1.0000000E+03  5.9658143E-05
  1.0500000E+03  5.0826270E-05
  1.1000000E+03  4.3589604E-05
  1.1500000E+03  3.7611582E-05
  1.2000000E+03  3.2635171E-05
  1.2500000E+03  2.8462660E-05
  1.3000000E+03  2.4941443E-05
  1.3500000E+03  2.1953356E-05
  1.4000000E+03  1.9404685E-05
  1.4500000E+03  1.7220051E-05
  1.5000000E+03  1.5338082E-05
  1.5500000E+03  1.3709148E-05
  1.6000000E+03  1.2292972E-05
  1.6500000E+03  1.1056623E-05
  1.7000000E+03  9.9730291E-06
  1.7500000E+03  9.0198143E-06
  1.8000000E+03  8.1784095E-06
  1.8500000E+03  7.4333888E-06
  1.9000000E+03  6.7717817E-06
  1.9500000E+03  6.1826096E-06
  2.0000000E+03  5.6565392E-06
  2.0500000E+03  5.1855798E-06
  2.1000000E+03  4.7628906E-06
  2.2000000E+03  4.0396926E-06
  2.3000000E+03  3.4491898E-06
  2.4000000E+03  2.9632299E-06
  2.5000000E+03  2.5603993E-06
  2.6000000E+03  2.2241135E-06
  2.7000000E+03  1.9414320E-06
  2.8000000E+03  1.7022932E-06
  2.9000000E+03  1.4988363E-06
  3.0000000E+03  1.3248542E-06
  3.1000000E+03  1.1753672E-06
  3.2000000E+03  1.0463530E-06
  3.3000000E+03  9.3454490E-07
  3.4000000E+03  8.3726785E-07
  3.5000000E+03  7.5231846E-07
  3.6000000E+03  6.7786769E-07
  3.7000000E+03  6.1239025E-07
  3.8000000E+03  5.5461422E-07
  3.9000000E+03  5.0347418E-07
  4.0000000E+03  4.5807299E-07
  4.1000000E+03  4.1765153E-07
  4.2000000E+03  3.8156593E-07
  4.3000000E+03  3.4926802E-07
  4.4000000E+03  3.2028943E-07
  4.6000000E+03  2.7074984E-07
  4.8000000E+03  2.3037161E-07
  5.0000000E+03  1.9721091E-07
  5.1250000E+03  1.7947260E-07
  5.2500000E+03  1.6367101E-07
  5.3750000E+03  1.4955725E-07
  5.5000000E+03  1.3691920E-07
  5.7500000E+03  1.1537101E-07
  5.8750000E+03  1.0617152E-07
  6.0000000E+03  9.7861118E-08
  6.2500000E+03  8.3517955E-08
  6.5000000E+03  7.1683525E-08
  6.7500000E+03  6.1854831E-08
  7.0000000E+03  5.3641510E-08
  7.2500000E+03  4.6736139E-08
  7.5000000E+03  4.0895742E-08
  7.7500000E+03  3.5928702E-08
  8.0000000E+03  3.1683444E-08
  8.2500000E+03  2.8039687E-08
  8.5000000E+03  2.4899722E-08
  8.7500000E+03  2.2183537E-08
  9.0000000E+03  1.9824770E-08
  9.2500000E+03  1.7768261E-08
  9.5000000E+03  1.5968566E-08
  9.7500000E+03  1.4388069E-08
  1.0000000E+04  1.2995644E-08
  1.0250000E+04  1.1765498E-08
  1.0500000E+04  1.0675844E-08
  1.0750000E+04  9.7081729E-09
  1.1000000E+04  8.8467091E-09
  1.1250000E+04  8.0778637E-09
  1.1500000E+04  7.3899361E-09
  1.2000000E+04  6.2182174E-09
  1.2500000E+04  5.2672193E-09
  1.3000000E+04  4.4891859E-09
  1.3500000E+04  3.8480796E-09
  1.4000000E+04  3.3162540E-09
  1.4500000E+04  2.8722710E-09
  1.5000000E+04  2.4993931E-09
  1.5500000E+04  2.1844716E-09
  1.6000000E+04  1.9170840E-09
  1.6500000E+04  1.6889070E-09
  1.7000000E+04  1.4932663E-09
  1.7500000E+04  1.3247757E-09
  1.8000000E+04  1.1790691E-09
  1.8500000E+04  1.0525808E-09
  1.9000000E+04  9.4237563E-10
  1.9500000E+04  8.4602500E-10
  2.0000000E+04  7.6150836E-10
  2.0500000E+04  6.8713721E-10
  2.1000000E+04  6.2149614E-10
  2.1500000E+04  5.6339375E-10
  2.2000000E+04  5.1182312E-10
  2.2500000E+04  4.6592954E-10
  2.3000000E+04  4.2498518E-10
  2.3500000E+04  3.8836831E-10
  2.4000000E+04  3.5554604E-10
  2.4500000E+04  3.2606016E-10
  2.5000000E+04  2.9951556E-10
  2.6000000E+04  2.5392849E-10
  2.7000000E+04  2.1655411E-10
  2.8000000E+04  1.8569545E-10
  2.9000000E+04  1.6004901E-10
  3.0000000E+04  1.3860393E-10
  3.1000000E+04  1.2056935E-10
  3.2000000E+04  1.0532168E-10
  3.3000000E+04  9.2365524E-11
  3.4000000E+04  8.1304486E-11
  3.5000000E+04  7.1819311E-11
  3.6000000E+04  6.3651296E-11
  3.7000000E+04  5.6589573E-11
  3.8000000E+04  5.0461308E-11
  3.9000000E+04  4.5124109E-11
  4.0000000E+04  4.0460075E-11
  4.1000000E+04  3.6371131E-11
  4.2000000E+04  3.2775334E-11
  4.3000000E+04  2.9603926E-11
  4.4000000E+04  2.6798984E-11
  4.5000000E+04  2.4311530E-11
  4.6000000E+04  2.2099990E-11
  4.7000000E+04  2.0128944E-11
  4.8000000E+04  1.8368115E-11
  5.0000000E+04  1.5376880E-11
  5.1250000E+04  1.3807146E-11
  5.2500000E+04  1.2428443E-11
  5.3750000E+04  1.1213925E-11
  5.5000000E+04  1.0141001E-11
  5.7500000E+04  8.3464189E-12
  5.8750000E+04  7.5947761E-12
  6.0000000E+04  6.9238877E-12
  6.1250000E+04  6.3236944E-12
  6.2500000E+04  5.7855717E-12
  6.3750000E+04  5.3021099E-12
  6.5000000E+04  4.8669000E-12
  6.7500000E+04  4.1197136E-12
  7.0000000E+04  3.5075845E-12
  7.2500000E+04  3.0026194E-12
  7.5000000E+04  2.5833212E-12
  7.7500000E+04  2.2330285E-12
  8.0000000E+04  1.9387371E-12
  8.2500000E+04  1.6902176E-12
  8.5000000E+04  1.4793314E-12
  8.7500000E+04  1.2995579E-12
  9.0000000E+04  1.1456325E-12
  9.2500000E+04  1.0132848E-12
  9.5000000E+04  8.9903744E-13
  9.7500000E+04  8.0004342E-13
  1.0000000E+05  7.1396086E-13
  1.0250000E+05  6.3885377E-13
  1.0500000E+05  5.7311278E-13
  1.0750000E+05  5.1539410E-13
  1.1000000E+05  4.6457099E-13
  1.1250000E+05  4.1969477E-13
  1.1500000E+05  3.7996376E-13
  1.1750000E+05  3.4469811E-13
  1.2000000E+05  3.1331929E-13
  1.2250000E+05  2.8533333E-13
  1.2500000E+05  2.6031718E-13
  1.3000000E+05  2.1779087E-13
  1.3500000E+05  1.8339040E-13
  1.4000000E+05  1.5535168E-13
  1.4500000E+05  1.3233618E-13
  1.5000000E+05  1.1331893E-13
  1.5500000E+05  9.7508238E-14
  1.6000000E+05  8.4287563E-14
  1.6500000E+05  7.3172913E-14
  1.7000000E+05  6.3781342E-14
  1.7500000E+05  5.5807731E-14
  1.8000000E+05  4.9007327E-14
  1.8500000E+05  4.3182633E-14
  1.9000000E+05  3.8173407E-14
  1.9500000E+05  3.3848908E-14
  2.0000000E+05  3.0101922E-14
  2.0500000E+05  2.6844083E-14
  2.1000000E+05  2.4002200E-14
  2.1500000E+05  2.1515375E-14
  2.2000000E+05  1.9332719E-14
  2.2500000E+05  1.7411524E-14
  2.3000000E+05  1.5715817E-14
  2.3500000E+05  1.4215192E-14
  2.4000000E+05  1.2883858E-14
  2.4500000E+05  1.1699865E-14
  2.5000000E+05  1.0644467E-14
  2.5500000E+05  9.7016116E-15
  2.6000000E+05  8.8575000E-15
  2.6500000E+05  8.1002401E-15
  2.7000000E+05  7.4195532E-15
  2.8000000E+05  6.2534305E-15
  2.9000000E+05  5.3008665E-15
  3.0000000E+05  4.5174710E-15
  3.1000000E+05  3.8691218E-15
  3.2000000E+05  3.3293606E-15
  3.3000000E+05  2.8775048E-15
  3.4000000E+05  2.4972654E-15
  3.5000000E+05  2.1757221E-15
  3.6000000E+05  1.9025625E-15
  3.7000000E+05  1.6694991E-15
  3.8000000E+05  1.4698290E-15
  3.9000000E+05  1.2981000E-15
  4.0000000E+05  1.1498424E-15
  4.1000000E+05  1.0213798E-15
  4.2000000E+05  9.0968327E-16
  4.3000000E+05  8.1224598E-16
  4.4000000E+05  7.2698747E-16
  4.5000000E+05  6.5219160E-16
  4.6000000E+05  5.8641653E-16
  4.7000000E+05  5.2843836E-16
  4.8000000E+05  4.7721553E-16
  
  
#  11   5  M1  EION =  5.139000000E+00 eV   309
#  S(0) = 1.041694E+00
  2.5695000E-02  0.0000000E+00
  2.5695000E+00  0.0000000E+00
  2.5695000E+00  3.8276754E-01
  5.1390000E+00  3.8276754E-01
  5.1390000E+00  8.6841634E-04
  5.1417211E+00  8.6841634E-04
  5.1633769E+00  8.2072836E-04
  5.1850327E+00  7.7503907E-04
  5.2066885E+00  7.3128072E-04
  5.2283442E+00  6.8938821E-04
  5.2500000E+00  6.4929822E-04
  5.3750000E+00  4.5015833E-04
  5.5000000E+00  2.9873308E-04
  5.5625000E+00  2.3814544E-04
  5.6250000E+00  1.8637903E-04
  5.7500000E+00  1.0598161E-04
  5.7656250E+00  9.7731142E-05
  5.7812500E+00  8.9913524E-05
  5.7968750E+00  8.2580164E-05
  5.8125000E+00  7.5756692E-05
  5.8281250E+00  6.9447294E-05
  5.8437500E+00  6.3555069E-05
  5.8750000E+00  5.2380640E-05
  5.8906250E+00  4.6947048E-05
  5.9062500E+00  4.1606815E-05
  5.9140625E+00  3.8990514E-05
  5.9218750E+00  3.6449741E-05
  5.9375000E+00  3.1711351E-05
  5.9531250E+00  2.7542819E-05
  5.9687500E+00  2.3994277E-05
  5.9843750E+00  2.1053338E-05
  6.0000000E+00  1.8674819E-05
  6.0078125E+00  1.7666895E-05
  6.0156250E+00  1.6721299E-05
  6.0312500E+00  1.4840180E-05
  6.0390625E+00  1.3845753E-05
  6.0468750E+00  1.2794693E-05
  6.0546875E+00  1.1684947E-05
  6.0625000E+00  1.0524595E-05
  6.0781250E+00  8.1271599E-06
  6.0937500E+00  5.8067664E-06
  6.1015625E+00  4.7478345E-06
  6.1093750E+00  3.7905431E-06
  6.1171875E+00  2.9649251E-06
  6.1250000E+00  2.2867066E-06
  6.1328125E+00  1.7497363E-06
  6.1406250E+00  1.3361592E-06
  6.1484375E+00  1.0240186E-06
  6.1562500E+00  7.9186291E-07
  6.1601563E+00  6.9980806E-07
  6.1640625E+00  6.2102036E-07
  6.1718750E+00  4.9635696E-07
  6.1796875E+00  4.0619601E-07
  6.1875000E+00  3.4186735E-07
  6.1953125E+00  2.9716500E-07
  6.2031250E+00  2.6785991E-07
  6.2109375E+00  2.5133782E-07
  6.2187500E+00  2.4639943E-07
  6.2265625E+00  2.5320017E-07
  6.2343750E+00  2.7233615E-07
  6.2382813E+00  2.8683133E-07
  6.2421875E+00  3.0494726E-07
  6.2500000E+00  3.5360265E-07
  6.2578125E+00  4.2243662E-07
  6.2656250E+00  5.1740899E-07
  6.2734375E+00  6.4667716E-07
  6.2812500E+00  8.2102701E-07
  6.2890625E+00  1.0542806E-06
  6.2968750E+00  1.3635488E-06
  6.3125000E+00  2.2937597E-06
  6.3203125E+00  2.9609453E-06
  6.3281250E+00  3.7919507E-06
  6.3359375E+00  4.8013371E-06
  6.3437500E+00  5.9910792E-06
  6.3593750E+00  8.8183655E-06
  6.3750000E+00  1.1965714E-05
  6.3906250E+00  1.5137066E-05
  6.4062500E+00  1.8075233E-05
  6.4218750E+00  2.0610527E-05
  6.4375000E+00  2.2685239E-05
  6.4531250E+00  2.4345444E-05
  6.4687500E+00  2.5715168E-05
  6.4843750E+00  2.6968783E-05
  6.4921875E+00  2.7615500E-05
  6.5000000E+00  2.8312654E-05
  6.5156250E+00  2.9956410E-05
  6.5312500E+00  3.1963186E-05
  6.5625000E+00  3.7051288E-05
  6.5937500E+00  4.3516577E-05
  6.6250000E+00  5.1181262E-05
  6.6406250E+00  5.5353377E-05
  6.6562500E+00  5.9661272E-05
  6.6875000E+00  6.8334528E-05
  6.7187500E+00  7.6807550E-05
  6.7500000E+00  8.5046281E-05
  6.8125000E+00  1.0108779E-04
  6.8437500E+00  1.0918113E-04
  6.8750000E+00  1.1759420E-04
  6.9062500E+00  1.2641108E-04
  6.9375000E+00  1.3559385E-04
  6.9687500E+00  1.4509324E-04
  7.0000000E+00  1.5485156E-04
  7.0625000E+00  1.7487404E-04
  7.1250000E+00  1.9513955E-04
  7.1875000E+00  2.1549729E-04
  7.2500000E+00  2.3596151E-04
  7.5000000E+00  3.1950445E-04
  7.7500000E+00  4.0295479E-04
  8.0000000E+00  4.8356474E-04
  8.2500000E+00  5.6003749E-04
  8.5000000E+00  6.3143089E-04
  9.0000000E+00  7.5751198E-04
  9.5000000E+00  8.6116105E-04
  1.0000000E+01  9.4393815E-04
  1.0500000E+01  1.0082694E-03
  1.1000000E+01  1.0567748E-03
  1.1500000E+01  1.0919527E-03
  1.2000000E+01  1.1160493E-03
  1.2500000E+01  1.1310179E-03
  1.3000000E+01  1.1385221E-03
  1.3500000E+01  1.1399633E-03
  1.4000000E+01  1.1365110E-03
  1.4500000E+01  1.1291366E-03
  1.5000000E+01  1.1186431E-03
  1.6000000E+01  1.0908334E-03
  1.7000000E+01  1.0570951E-03
  1.8000000E+01  1.0201320E-03
  1.9000000E+01  9.8175248E-04
  2.0000000E+01  9.4315437E-04
  2.1000000E+01  9.0511854E-04
  2.2000000E+01  8.6814127E-04
  2.3000000E+01  8.3252478E-04
  2.4000000E+01  7.9843882E-04
  2.5000000E+01  7.6596376E-04
  2.6000000E+01  7.3511962E-04
  2.7000000E+01  7.0588669E-04
  2.8000000E+01  6.7821970E-04
  2.9000000E+01  6.5205717E-04
  3.0000000E+01  6.2732876E-04
  3.1000000E+01  6.0395940E-04
  3.2000000E+01  5.8187258E-04
  3.4000000E+01  5.4124610E-04
  3.6000000E+01  5.0487341E-04
  3.8000000E+01  4.7223230E-04
  4.0000000E+01  4.4286043E-04
  4.2000000E+01  4.1635432E-04
  4.4000000E+01  3.9236401E-04
  4.6000000E+01  3.7058717E-04
  4.8000000E+01  3.5076260E-04
  5.0000000E+01  3.3266484E-04
  5.2500000E+01  3.1217596E-04
  5.5000000E+01  2.9375676E-04
  5.7500000E+01  2.7713393E-04
  6.0000000E+01  2.6207696E-04
  6.5000000E+01  2.3590858E-04
  6.7500000E+01  2.2448885E-04
  7.0000000E+01  2.1400935E-04
  7.2500000E+01  2.0436474E-04
  7.5000000E+01  1.9546431E-04
  8.0000000E+01  1.7958922E-04
  8.5000000E+01  1.6586440E-04
  9.0000000E+01  1.5388949E-04
  9.5000000E+01  1.4335345E-04
  1.0000000E+02  1.3401043E-04
  1.0500000E+02  1.2566595E-04
  1.1000000E+02  1.1816346E-04
  1.1500000E+02  1.1137669E-04
  1.2000000E+02  1.0520321E-04
  1.2500000E+02  9.9558587E-05
  1.3000000E+02  9.4373786E-05
  1.3500000E+02  8.9591476E-05
  1.4000000E+02  8.5163797E-05
  1.4500000E+02  8.1050745E-05
  1.5000000E+02  7.7218764E-05
  1.6000000E+02  7.0288130E-05
  1.7000000E+02  6.4189849E-05
  1.8000000E+02  5.8788913E-05
  1.9000000E+02  5.3981509E-05
  2.0000000E+02  4.9686399E-05
  2.1000000E+02  4.5837026E-05
  2.2000000E+02  4.2378891E-05
  2.3000000E+02  3.9265110E-05
  2.4000000E+02  3.6455709E-05
  2.5000000E+02  3.3915897E-05
  2.6000000E+02  3.1615109E-05
  2.7000000E+02  2.9526515E-05
  2.8000000E+02  2.7626617E-05
  2.9000000E+02  2.5894710E-05
  3.0000000E+02  2.4312482E-05
  3.1000000E+02  2.2863923E-05
  3.2000000E+02  2.1535010E-05
  3.4000000E+02  1.9188163E-05
  3.6000000E+02  1.7189891E-05
  3.8000000E+02  1.5476752E-05
  4.0000000E+02  1.3998971E-05
  4.2000000E+02  1.2717062E-05
  4.4000000E+02  1.1599368E-05
  4.6000000E+02  1.0619971E-05
  4.8000000E+02  9.7573806E-06
  5.0000000E+02  8.9940029E-06
  5.2500000E+02  8.1568774E-06
  5.5000000E+02  7.4279297E-06
  5.7500000E+02  6.7885094E-06
  6.0000000E+02  6.2236385E-06
  6.5000000E+02  5.2727033E-06
  6.7500000E+02  4.8699911E-06
  7.0000000E+02  4.5072410E-06
  7.2500000E+02  4.1795196E-06
  7.5000000E+02  3.8827777E-06
  8.0000000E+02  3.3686599E-06
  8.5000000E+02  2.9419672E-06
  9.0000000E+02  2.5851813E-06
  9.5000000E+02  2.2847284E-06
  1.0000000E+03  2.0300205E-06
  1.0500000E+03  1.8128076E-06
  1.1000000E+03  1.6265688E-06
  1.1500000E+03  1.4659719E-06
  1.2000000E+03  1.3265894E-06
  1.2500000E+03  1.2048845E-06
  1.3000000E+03  1.0979531E-06
  1.3500000E+03  1.0034247E-06
  1.4000000E+03  9.1940800E-07
  1.4500000E+03  8.4443355E-07
  1.5000000E+03  7.7731980E-07
  1.6000000E+03  6.6283169E-07
  1.7000000E+03  5.6967558E-07
  1.8000000E+03  4.9323816E-07
  1.9000000E+03  4.3004262E-07
  2.0000000E+03  3.7741585E-07
  2.1000000E+03  3.3321914E-07
  2.2000000E+03  2.9578077E-07
  2.3000000E+03  2.6380193E-07
  2.4000000E+03  2.3625876E-07
  2.5000000E+03  2.1236406E-07
  2.6000000E+03  1.9153320E-07
  2.7000000E+03  1.7330695E-07
  2.8000000E+03  1.5730396E-07
  2.9000000E+03  1.4321029E-07
  3.0000000E+03  1.3076314E-07
  3.1000000E+03  1.1973911E-07
  3.2000000E+03  1.0994077E-07
  3.4000000E+03  9.3355339E-08
  3.6000000E+03  7.9938912E-08
  3.8000000E+03  6.8943629E-08
  4.0000000E+03  5.9834898E-08
  4.2000000E+03  5.2241162E-08
  4.4000000E+03  4.5880953E-08
  4.6000000E+03  4.0518987E-08
  4.8000000E+03  3.5960977E-08
  5.0000000E+03  3.2056986E-08
  5.2500000E+03  2.7921375E-08
  5.5000000E+03  2.4452125E-08
  5.7500000E+03  2.1521583E-08
  6.0000000E+03  1.9036702E-08
  6.5000000E+03  1.5108534E-08
  6.7500000E+03  1.3541641E-08
  7.0000000E+03  1.2177632E-08
  7.2500000E+03  1.0985418E-08
  7.5000000E+03  9.9409971E-09
  8.0000000E+03  8.2157886E-09
  8.5000000E+03  6.8639931E-09
  9.0000000E+03  5.7866567E-09
  9.5000000E+03  4.9189898E-09
  1.0000000E+04  4.2144957E-09
  1.0500000E+04  3.6364932E-09
  1.1000000E+04  3.1570672E-09
  1.1500000E+04  2.7561114E-09
  1.2000000E+04  2.4189610E-09
  1.2500000E+04  2.1339643E-09
  1.3000000E+04  1.8914010E-09
  1.3500000E+04  1.6834377E-09
  1.4000000E+04  1.5039838E-09
  1.4500000E+04  1.3484069E-09
  1.5000000E+04  1.2130263E-09
  1.6000000E+04  9.9114327E-10
  1.7000000E+04  8.1928263E-10
  1.8000000E+04  6.8416132E-10
  1.9000000E+04  5.7650676E-10
  2.0000000E+04  4.8972234E-10
  2.1000000E+04  4.1905639E-10
  2.2000000E+04  3.6100197E-10
  2.3000000E+04  3.1291382E-10
  2.4000000E+04  2.7277363E-10
  2.5000000E+04  2.3902931E-10
  2.6000000E+04  2.1047332E-10
  2.7000000E+04  1.8615871E-10
  2.8000000E+04  1.6533725E-10
  2.9000000E+04  1.4741300E-10
  3.0000000E+04  1.3190713E-10
  3.1000000E+04  1.1843187E-10
  3.2000000E+04  1.0667099E-10
  3.4000000E+04  8.7299670E-11
  3.6000000E+04  7.2209081E-11
  3.8000000E+04  6.0298058E-11
  4.0000000E+04  5.0785492E-11
  4.2000000E+04  4.3107392E-11
  4.4000000E+04  3.6850044E-11
  4.6000000E+04  3.1705636E-11
  4.8000000E+04  2.7442149E-11
  5.0000000E+04  2.3882504E-11
  5.2500000E+04  2.0217067E-11
  5.5000000E+04  1.7236676E-11
  5.7500000E+04  1.4791650E-11
  6.0000000E+04  1.2770124E-11
  6.5000000E+04  9.6746989E-12
  6.7500000E+04  8.4824251E-12
  7.0000000E+04  7.4694132E-12
  7.2500000E+04  6.6044926E-12
  7.5000000E+04  5.8629580E-12


==> anc/colstop/sbethe/sdbase/oos12.tab <==
# Atomic number = 12   (Mg)
#
#      W/eV         OOS*eV
  
  
#  12   1  K1  EION =  1.308000000E+03 eV   276
#  S(0) = 1.570988E+00
  1.3020809E+01  0.0000000E+00
  1.3020809E+03  0.0000000E+00
  1.3020809E+03  1.9099000E-03
  1.3080000E+03  1.9099000E-03
  1.3080129E+03  1.9099000E-03
  1.3101123E+03  1.8905938E-03
  1.3122117E+03  1.8729688E-03
  1.3143110E+03  1.8577669E-03
  1.3164104E+03  1.8452383E-03
  1.3206091E+03  1.8278548E-03
  1.3248078E+03  1.8188573E-03
  1.3290065E+03  1.8155239E-03
  1.3332052E+03  1.8152858E-03
  1.3374039E+03  1.8160292E-03
  1.3416026E+03  1.8161735E-03
  1.3458013E+03  1.8146588E-03
  1.3500000E+03  1.8108932E-03
  1.3625000E+03  1.7856565E-03
  1.3687500E+03  1.7667942E-03
  1.3750000E+03  1.7455850E-03
  1.3812500E+03  1.7233178E-03
  1.3875000E+03  1.7009782E-03
  1.4000000E+03  1.6583346E-03
  1.4125000E+03  1.6194701E-03
  1.4250000E+03  1.5835865E-03
  1.4375000E+03  1.5492767E-03
  1.4500000E+03  1.5155866E-03
  1.4625000E+03  1.4822714E-03
  1.4750000E+03  1.4495874E-03
  1.5000000E+03  1.3875489E-03
  1.5250000E+03  1.3308482E-03
  1.5375000E+03  1.3041804E-03
  1.5500000E+03  1.2783290E-03
  1.5750000E+03  1.2284163E-03
  1.6000000E+03  1.1805754E-03
  1.6500000E+03  1.0922025E-03
  1.6750000E+03  1.0518066E-03
  1.7000000E+03  1.0135195E-03
  1.7500000E+03  9.4197597E-04
  1.8000000E+03  8.7677955E-04
  1.8500000E+03  8.1776595E-04
  1.9000000E+03  7.6399263E-04
  1.9500000E+03  7.1461890E-04
  2.0000000E+03  6.6937244E-04
  2.0500000E+03  6.2791917E-04
  2.1000000E+03  5.8984226E-04
  2.1500000E+03  5.5468851E-04
  2.2000000E+03  5.2219829E-04
  2.3000000E+03  4.6450893E-04
  2.4000000E+03  4.1491199E-04
  2.5000000E+03  3.7206034E-04
  2.6000000E+03  3.3489973E-04
  2.7000000E+03  3.0245029E-04
  2.8000000E+03  2.7403263E-04
  2.9000000E+03  2.4905500E-04
  3.0000000E+03  2.2698921E-04
  3.1000000E+03  2.0742436E-04
  3.2000000E+03  1.9002754E-04
  3.4000000E+03  1.6062413E-04
  3.5000000E+03  1.4816063E-04
  3.6000000E+03  1.3694164E-04
  3.8000000E+03  1.1765362E-04
  4.0000000E+03  1.0179248E-04
  4.2000000E+03  8.8634084E-05
  4.4000000E+03  7.7628646E-05
  4.6000000E+03  6.8354706E-05
  4.8000000E+03  6.0485872E-05
  5.0000000E+03  5.3766889E-05
  5.2500000E+03  4.6681946E-05
  5.5000000E+03  4.0774943E-05
  5.7500000E+03  3.5812080E-05
  5.8750000E+03  3.3626653E-05
  6.0000000E+03  3.1612983E-05
  6.2500000E+03  2.8036994E-05
  6.5000000E+03  2.4973351E-05
  6.7500000E+03  2.2334037E-05
  7.0000000E+03  2.0048529E-05
  7.2500000E+03  1.8059868E-05
  7.5000000E+03  1.6321717E-05
  7.7500000E+03  1.4796127E-05
  8.0000000E+03  1.3451815E-05
  8.2500000E+03  1.2262832E-05
  8.5000000E+03  1.1207542E-05
  8.7500000E+03  1.0267818E-05
  9.0000000E+03  9.4283972E-06
  9.2500000E+03  8.6763675E-06
  9.5000000E+03  8.0007514E-06
  1.0000000E+04  6.8426066E-06
  1.0500000E+04  5.8937762E-06
  1.1000000E+04  5.1094334E-06
  1.1500000E+04  4.4557352E-06
  1.2000000E+04  3.9068228E-06
  1.2500000E+04  3.4427152E-06
  1.3000000E+04  3.0478110E-06
  1.3500000E+04  2.7098106E-06
  1.4000000E+04  2.4189312E-06
  1.4500000E+04  2.1673289E-06
  1.5000000E+04  1.9486653E-06
  1.5500000E+04  1.7577823E-06
  1.6000000E+04  1.5904555E-06
  1.6500000E+04  1.4432037E-06
  1.7000000E+04  1.3131407E-06
  1.7500000E+04  1.1978612E-06
  1.8000000E+04  1.0953497E-06
  1.8500000E+04  1.0039091E-06
  1.9000000E+04  9.2210385E-07
  2.0000000E+04  7.8270116E-07
  2.1000000E+04  6.6936261E-07
  2.2000000E+04  5.7634524E-07
  2.3000000E+04  4.9934953E-07
  2.4000000E+04  4.3511477E-07
  2.5000000E+04  3.8113937E-07
  2.6000000E+04  3.3548317E-07
  2.7000000E+04  2.9662660E-07
  2.8000000E+04  2.6336857E-07
  2.9000000E+04  2.3475162E-07
  3.0000000E+04  2.1000646E-07
  3.1000000E+04  1.8851052E-07
  3.2000000E+04  1.6975642E-07
  3.3000000E+04  1.5332803E-07
  3.4000000E+04  1.3888204E-07
  3.5000000E+04  1.2613356E-07
  3.6000000E+04  1.1484493E-07
  3.7000000E+04  1.0481689E-07
  3.8000000E+04  9.5881606E-08
  3.9000000E+04  8.7897053E-08
  4.0000000E+04  8.0742535E-08
  4.2000000E+04  6.8526462E-08
  4.4000000E+04  5.8572946E-08
  4.6000000E+04  5.0390952E-08
  4.8000000E+04  4.3610605E-08
  5.0000000E+04  3.7949927E-08
  5.2500000E+04  3.2122273E-08
  5.5000000E+04  2.7385911E-08
  5.7500000E+04  2.3501946E-08
  5.8750000E+04  2.1821677E-08
  6.0000000E+04  2.0290846E-08
  6.2500000E+04  1.7616050E-08
  6.5000000E+04  1.5372527E-08
  6.7500000E+04  1.3478673E-08
  7.0000000E+04  1.1870483E-08
  7.2500000E+04  1.0497317E-08
  7.5000000E+04  9.3187861E-09
  7.7500000E+04  8.3024301E-09
  8.0000000E+04  7.4219786E-09
  8.2500000E+04  6.6560291E-09
  8.5000000E+04  5.9870372E-09
  8.7500000E+04  5.4005368E-09
  9.0000000E+04  4.8845348E-09
  9.2500000E+04  4.4290364E-09
  9.5000000E+04  4.0256720E-09
  9.7500000E+04  3.6674001E-09
  1.0000000E+05  3.3482707E-09
  1.0250000E+05  3.0632350E-09
  1.0500000E+05  2.8079918E-09
  1.1000000E+05  2.3726933E-09
  1.1500000E+05  2.0187276E-09
  1.2000000E+05  1.7284591E-09
  1.2500000E+05  1.4885736E-09
  1.3000000E+05  1.2889045E-09
  1.3500000E+05  1.1216077E-09
  1.4000000E+05  9.8057319E-10
  1.4500000E+05  8.6099857E-10
  1.5000000E+05  7.5907768E-10
  1.5500000E+05  6.7177116E-10
  1.6000000E+05  5.9663416E-10
  1.6500000E+05  5.3168657E-10
  1.7000000E+05  4.7531460E-10
  1.7500000E+05  4.2619537E-10
  1.8000000E+05  3.8323822E-10
  1.8500000E+05  3.4553920E-10
  1.9000000E+05  3.1234550E-10
  1.9500000E+05  2.8302738E-10
  2.0000000E+05  2.5705540E-10
  2.0500000E+05  2.3398254E-10
  2.1000000E+05  2.1342984E-10
  2.2000000E+05  1.7864238E-10
  2.3000000E+05  1.5063369E-10
  2.4000000E+05  1.2788253E-10
  2.5000000E+05  1.0925133E-10
  2.6000000E+05  9.3879146E-11
  2.7000000E+05  8.1107378E-11
  2.8000000E+05  7.0427325E-11
  2.9000000E+05  6.1442411E-11
  3.0000000E+05  5.3840862E-11
  3.1000000E+05  4.7375696E-11
  3.2000000E+05  4.1849749E-11
  3.3000000E+05  3.7104513E-11
  3.4000000E+05  3.3011740E-11
  3.5000000E+05  2.9467039E-11
  3.6000000E+05  2.6384935E-11
  3.7000000E+05  2.3695058E-11
  3.8000000E+05  2.1339187E-11
  3.9000000E+05  1.9268916E-11
  4.0000000E+05  1.7443802E-11
  4.1000000E+05  1.5829909E-11
  4.2000000E+05  1.4398638E-11
  4.3000000E+05  1.3125782E-11
  4.4000000E+05  1.1990786E-11
  4.6000000E+05  1.0066848E-11
  4.8000000E+05  8.5147605E-12
  5.0000000E+05  7.2515744E-12
  5.1250000E+05  6.5804875E-12
  5.2500000E+05  5.9856419E-12
  5.3750000E+05  5.4568685E-12
  5.5000000E+05  4.9855421E-12
  5.7500000E+05  4.1869416E-12
  5.8750000E+05  3.8480261E-12
  6.0000000E+05  3.5429521E-12
  6.2500000E+05  3.0189067E-12
  6.5000000E+05  2.5888796E-12
  6.7500000E+05  2.2332669E-12
  7.0000000E+05  1.9370833E-12
  7.2500000E+05  1.6887562E-12
  7.5000000E+05  1.4792629E-12
  7.7500000E+05  1.3014996E-12
  8.0000000E+05  1.1498358E-12
  8.2500000E+05  1.0197784E-12
  8.5000000E+05  9.0771449E-13
  8.7500000E+05  8.1071895E-13
  9.0000000E+05  7.2640944E-13
  9.2500000E+05  6.5283400E-13
  9.5000000E+05  5.8838383E-13
  9.7500000E+05  5.3172567E-13
  1.0000000E+06  4.8174931E-13
  1.0250000E+06  4.3752575E-13
  1.0500000E+06  3.9827402E-13
  1.0750000E+06  3.6333429E-13
  1.1000000E+06  3.3214709E-13
  1.1250000E+06  3.0423637E-13
  1.1500000E+06  2.7919548E-13
  1.2000000E+06  2.3637751E-13
  1.2500000E+06  2.0144428E-13
  1.3000000E+06  1.7271081E-13
  1.3500000E+06  1.4889922E-13
  1.4000000E+06  1.2902948E-13
  1.4500000E+06  1.1234267E-13
  1.5000000E+06  9.8245694E-14
  1.5500000E+06  8.6271193E-14
  1.6000000E+06  7.6047580E-14
  1.6500000E+06  6.7277099E-14
  1.7000000E+06  5.9719478E-14
  1.7500000E+06  5.3179568E-14
  1.8000000E+06  4.7497899E-14
  1.8500000E+06  4.2543410E-14
  1.9000000E+06  3.8207844E-14
  1.9500000E+06  3.4401323E-14
  2.0000000E+06  3.1048799E-14
  2.0500000E+06  2.8087321E-14
  2.1000000E+06  2.5463862E-14
  2.1500000E+06  2.3133577E-14
  2.2000000E+06  2.1058384E-14
  2.2500000E+06  1.9205827E-14
  2.3000000E+06  1.7548142E-14
  2.4000000E+06  1.4725398E-14
  2.5000000E+06  1.2436297E-14
  2.6000000E+06  1.0565501E-14
  2.7000000E+06  9.0256066E-15
  2.8000000E+06  7.7497274E-15
  2.9000000E+06  6.6861123E-15
  3.0000000E+06  5.7943586E-15
  3.1000000E+06  5.0426569E-15
  3.2000000E+06  4.4057986E-15
  3.3000000E+06  3.8636698E-15
  3.4000000E+06  3.4001362E-15
  3.5000000E+06  3.0021664E-15
  3.6000000E+06  2.6591493E-15
  3.7000000E+06  2.3623958E-15
  3.8000000E+06  2.1047261E-15
  3.9000000E+06  1.8801903E-15
  4.0000000E+06  1.6838647E-15
  4.1000000E+06  1.5116556E-15
  4.2000000E+06  1.3601652E-15
  4.3000000E+06  1.2266011E-15
  4.4000000E+06  1.1085933E-15
  4.5000000E+06  1.0041112E-15
  
  
#  12   2  L1  EION =  9.200000000E+01 eV   288
#  S(0) = 1.294055E+00
  8.6161227E-01  0.0000000E+00
  8.6161227E+01  0.0000000E+00
  8.6161227E+01  5.3381255E-03
  9.2000000E+01  5.3381255E-03
  9.2002721E+01  5.3381255E-03
  9.2602177E+01  5.3340931E-03
  9.3201633E+01  5.3293602E-03
  9.3801088E+01  5.3240777E-03
  9.4400544E+01  5.3183663E-03
  9.5000000E+01  5.3123248E-03
  9.7500000E+01  5.2852035E-03
  1.0000000E+02  5.2575945E-03
  1.0250000E+02  5.2312704E-03
  1.0500000E+02  5.2065935E-03
  1.1000000E+02  5.1602001E-03
  1.1500000E+02  5.1121683E-03
  1.2000000E+02  5.0559665E-03
  1.2500000E+02  4.9869946E-03
  1.3000000E+02  4.9030898E-03
  1.3500000E+02  4.8043358E-03
  1.4000000E+02  4.6925105E-03
  1.4500000E+02  4.5704306E-03
  1.5000000E+02  4.4413319E-03
  1.5500000E+02  4.3083878E-03
  1.6000000E+02  4.1743683E-03
  1.6500000E+02  4.0414900E-03
  1.7000000E+02  3.9113983E-03
  1.8000000E+02  3.6634479E-03
  1.9000000E+02  3.4343409E-03
  2.0000000E+02  3.2237346E-03
  2.1000000E+02  3.0296194E-03
  2.2000000E+02  2.8498022E-03
  2.3000000E+02  2.6826067E-03
  2.4000000E+02  2.5269057E-03
  2.5000000E+02  2.3820241E-03
  2.6000000E+02  2.2474596E-03
  2.7000000E+02  2.1227484E-03
  2.8000000E+02  2.0073164E-03
  2.9000000E+02  1.9005289E-03
  3.0000000E+02  1.8016463E-03
  3.1000000E+02  1.7099122E-03
  3.2000000E+02  1.6246263E-03
  3.4000000E+02  1.4708069E-03
  3.6000000E+02  1.3359874E-03
  3.8000000E+02  1.2172037E-03
  4.0000000E+02  1.1123512E-03
  4.2000000E+02  1.0196570E-03
  4.4000000E+02  9.3750067E-04
  4.6000000E+02  8.6440094E-04
  4.8000000E+02  7.9900603E-04
  5.0000000E+02  7.4022851E-04
  5.2500000E+02  6.7476177E-04
  5.5000000E+02  6.1694822E-04
  5.7500000E+02  5.6576632E-04
  6.0000000E+02  5.2033331E-04
  6.5000000E+02  4.4358026E-04
  6.7500000E+02  4.1099297E-04
  7.0000000E+02  3.8158862E-04
  7.2500000E+02  3.5496938E-04
  7.5000000E+02  3.3082364E-04
  8.0000000E+02  2.8891096E-04
  8.2500000E+02  2.7067641E-04
  8.5000000E+02  2.5398228E-04
  8.7500000E+02  2.3865896E-04
  9.0000000E+02  2.2456476E-04
  9.5000000E+02  1.9959301E-04
  1.0000000E+03  1.7825474E-04
  1.0500000E+03  1.5990815E-04
  1.1000000E+03  1.4404156E-04
  1.1500000E+03  1.3023924E-04
  1.2000000E+03  1.1816650E-04
  1.2500000E+03  1.0755764E-04
  1.3000000E+03  9.8198481E-05
  1.3500000E+03  8.9910619E-05
  1.4000000E+03  8.2542433E-05
  1.4500000E+03  7.5966830E-05
  1.5000000E+03  7.0077906E-05
  1.5500000E+03  6.4787636E-05
  1.6000000E+03  6.0021594E-05
  1.6500000E+03  5.5716189E-05
  1.7000000E+03  5.1816781E-05
  1.7500000E+03  4.8276279E-05
  1.8000000E+03  4.5054033E-05
  1.8500000E+03  4.2114801E-05
  1.9000000E+03  3.9427809E-05
  2.0000000E+03  3.4706532E-05
  2.1000000E+03  3.0713453E-05
  2.2000000E+03  2.7312883E-05
  2.3000000E+03  2.4398746E-05
  2.4000000E+03  2.1886766E-05
  2.5000000E+03  1.9709458E-05
  2.6000000E+03  1.7812558E-05
  2.7000000E+03  1.6152079E-05
  2.8000000E+03  1.4692107E-05
  2.9000000E+03  1.3403122E-05
  3.0000000E+03  1.2260717E-05
  3.1000000E+03  1.1244571E-05
  3.2000000E+03  1.0337666E-05
  3.3000000E+03  9.5256652E-06
  3.4000000E+03  8.7964375E-06
  3.5000000E+03  8.1396717E-06
  3.6000000E+03  7.5465656E-06
  3.7000000E+03  7.0095714E-06
  3.8000000E+03  6.5221927E-06
  3.9000000E+03  6.0788187E-06
  4.0000000E+03  5.6745853E-06
  4.2000000E+03  4.9671520E-06
  4.4000000E+03  4.3720461E-06
  4.6000000E+03  3.8678186E-06
  4.8000000E+03  3.4377606E-06
  5.0000000E+03  3.0687247E-06
  5.2500000E+03  2.6775380E-06
  5.5000000E+03  2.3495662E-06
  5.7500000E+03  2.0725595E-06
  5.8750000E+03  1.9501103E-06
  6.0000000E+03  1.8370108E-06
  6.2500000E+03  1.6354650E-06
  6.5000000E+03  1.4620199E-06
  6.7500000E+03  1.3119610E-06
  7.0000000E+03  1.1814916E-06
  7.2500000E+03  1.0675314E-06
  7.5000000E+03  9.6756337E-07
  7.7500000E+03  8.7951674E-07
  8.0000000E+03  8.0167670E-07
  8.2500000E+03  7.3261451E-07
  8.5000000E+03  6.7113418E-07
  8.7500000E+03  6.1622969E-07
  9.0000000E+03  5.6705098E-07
  9.2500000E+03  5.2287671E-07
  9.5000000E+03  4.8309155E-07
  9.7500000E+03  4.4716838E-07
  1.0000000E+04  4.1465386E-07
  1.0250000E+04  3.8515655E-07
  1.0500000E+04  3.5833744E-07
  1.1000000E+04  3.1159378E-07
  1.1500000E+04  2.7248920E-07
  1.2000000E+04  2.3953913E-07
  1.2500000E+04  2.1159055E-07
  1.3000000E+04  1.8773869E-07
  1.3500000E+04  1.6726708E-07
  1.4000000E+04  1.4960370E-07
  1.4500000E+04  1.3428823E-07
  1.5000000E+04  1.2094746E-07
  1.5500000E+04  1.0927676E-07
  1.6000000E+04  9.9025799E-08
  1.6500000E+04  8.9987657E-08
  1.7000000E+04  8.1990320E-08
  1.7500000E+04  7.4890044E-08
  1.8000000E+04  6.8566077E-08
  1.8500000E+04  6.2916508E-08
  1.9000000E+04  5.7854951E-08
  1.9500000E+04  5.3307870E-08
  2.0000000E+04  4.9212406E-08
  2.0500000E+04  4.5514618E-08
  2.1000000E+04  4.2168057E-08
  2.1500000E+04  3.9132582E-08
  2.2000000E+04  3.6373391E-08
  2.2500000E+04  3.3860209E-08
  2.3000000E+04  3.1566618E-08
  2.4000000E+04  2.7548595E-08
  2.5000000E+04  2.4166125E-08
  2.6000000E+04  2.1300091E-08
  2.7000000E+04  1.8856978E-08
  2.8000000E+04  1.6762713E-08
  2.9000000E+04  1.4958131E-08
  3.0000000E+04  1.3395607E-08
  3.1000000E+04  1.2036527E-08
  3.2000000E+04  1.0849369E-08
  3.3000000E+04  9.8082408E-09
  3.4000000E+04  8.8917440E-09
  3.5000000E+04  8.0820999E-09
  3.6000000E+04  7.3644587E-09
  3.7000000E+04  6.7263544E-09
  3.8000000E+04  6.1572727E-09
  3.9000000E+04  5.6483054E-09
  4.0000000E+04  5.1918732E-09
  4.1000000E+04  4.7815012E-09
  4.2000000E+04  4.4116381E-09
  4.3000000E+04  4.0775072E-09
  4.4000000E+04  3.7749839E-09
  4.5000000E+04  3.5004960E-09
  4.6000000E+04  3.2509387E-09
  4.7000000E+04  3.0236060E-09
  4.8000000E+04  2.8161319E-09
  5.0000000E+04  2.4527151E-09
  5.1250000E+04  2.2555724E-09
  5.2500000E+04  2.0781408E-09
  5.3750000E+04  1.9180720E-09
  5.5000000E+04  1.7733413E-09
  5.7500000E+04  1.5231187E-09
  5.8750000E+04  1.4147828E-09
  6.0000000E+04  1.3160338E-09
  6.2500000E+04  1.1433731E-09
  6.5000000E+04  9.9842540E-10
  6.7500000E+04  8.7596966E-10
  7.0000000E+04  7.7190631E-10
  7.2500000E+04  6.8298816E-10
  7.5000000E+04  6.0662259E-10
  7.7500000E+04  5.4072418E-10
  8.0000000E+04  4.8360369E-10
  8.2500000E+04  4.3388388E-10
  8.5000000E+04  3.9043484E-10
  8.7500000E+04  3.5232426E-10
  9.0000000E+04  3.1877872E-10
  9.2500000E+04  2.8915331E-10
  9.5000000E+04  2.6290755E-10
  9.7500000E+04  2.3958646E-10
  1.0000000E+05  2.1880531E-10
  1.0250000E+05  2.0023742E-10
  1.0500000E+05  1.8360436E-10
  1.0750000E+05  1.6866794E-10
  1.1000000E+05  1.5522369E-10
  1.1250000E+05  1.4309546E-10
  1.1500000E+05  1.3213108E-10
  1.1750000E+05  1.2219857E-10
  1.2000000E+05  1.1318316E-10
  1.2250000E+05  1.0498476E-10
  1.2500000E+05  9.7515837E-11
  1.3000000E+05  8.4468671E-11
  1.3500000E+05  7.3531686E-11
  1.4000000E+05  6.4307415E-11
  1.4500000E+05  5.6483452E-11
  1.5000000E+05  4.9812105E-11
  1.5500000E+05  4.4095394E-11
  1.6000000E+05  3.9173932E-11
  1.6500000E+05  3.4918551E-11
  1.7000000E+05  3.1223939E-11
  1.7500000E+05  2.8003727E-11
  1.8000000E+05  2.5186710E-11
  1.8500000E+05  2.2713858E-11
  1.9000000E+05  2.0535985E-11
  1.9500000E+05  1.8611914E-11
  2.0000000E+05  1.6907036E-11
  2.0500000E+05  1.5392138E-11
  2.1000000E+05  1.4042442E-11
  2.1500000E+05  1.2836854E-11
  2.2000000E+05  1.1757351E-11
  2.2500000E+05  1.0788472E-11
  2.3000000E+05  9.9169190E-12
  2.3500000E+05  9.1312196E-12
  2.4000000E+05  8.4214468E-12
  2.4500000E+05  7.7789858E-12
  2.5000000E+05  7.1963463E-12
  2.5500000E+05  6.6669964E-12
  2.6000000E+05  6.1852189E-12
  2.6500000E+05  5.7459968E-12
  2.7000000E+05  5.3449174E-12
  2.8000000E+05  4.6420790E-12
  2.9000000E+05  4.0506654E-12
  3.0000000E+05  3.5501962E-12
  3.1000000E+05  3.1244417E-12
  3.2000000E+05  2.7604535E-12
  3.3000000E+05  2.4478271E-12
  3.4000000E+05  2.1781393E-12
  3.5000000E+05  1.9445292E-12
  3.6000000E+05  1.7413756E-12
  3.7000000E+05  1.5640491E-12
  3.8000000E+05  1.4087186E-12
  3.9000000E+05  1.2721979E-12
  4.0000000E+05  1.1518260E-12
  4.1000000E+05  1.0453696E-12
  4.2000000E+05  9.5094678E-13
  4.3000000E+05  8.6696513E-13
  4.4000000E+05  7.9207188E-13
  4.5000000E+05  7.2511337E-13
  4.6000000E+05  6.6510270E-13
  4.7000000E+05  6.1119303E-13
  4.8000000E+05  5.6265535E-13
  5.0000000E+05  4.7926206E-13
  5.1250000E+05  4.3495117E-13
  5.2500000E+05  3.9566958E-13
  5.3750000E+05  3.6074723E-13
  5.5000000E+05  3.2961584E-13
  5.7500000E+05  2.7685984E-13
  5.8750000E+05  2.5446693E-13
  6.0000000E+05  2.3430775E-13
  6.1250000E+05  2.1611941E-13
  6.2500000E+05  1.9967446E-13
  6.3750000E+05  1.8477553E-13
  6.5000000E+05  1.7125088E-13
  6.7500000E+05  1.4774370E-13
  7.0000000E+05  1.2816365E-13
  7.2500000E+05  1.1174579E-13
  7.5000000E+05  9.7893616E-14
  7.7500000E+05  8.6138282E-14
  8.0000000E+05  7.6107867E-14
  8.2500000E+05  6.7504977E-14
  8.5000000E+05  6.0090713E-14
  
  
#  12   3  L2  EION =  5.400000000E+01 eV   303
#  S(0) = 2.338121E+00
  5.1729811E-01  0.0000000E+00
  5.1729811E+01  0.0000000E+00
  5.1729811E+01  5.5651576E-03
  5.4000000E+01  5.5651576E-03
  5.4002721E+01  5.5651576E-03
  5.4177585E+01  5.7608579E-03
  5.4352449E+01  5.9591814E-03
  5.4527313E+01  6.1599635E-03
  5.4702177E+01  6.3630376E-03
  5.5051905E+01  6.7753878E-03
  5.5401633E+01  7.1948722E-03
  5.6101088E+01  8.0497567E-03
  5.6800544E+01  8.9167849E-03
  5.7500000E+01  9.7853897E-03
  5.8750000E+01  1.1311006E-02
  6.0000000E+01  1.2761841E-02
  6.1250000E+01  1.4101331E-02
  6.2500000E+01  1.5305861E-02
  6.3750000E+01  1.6363810E-02
  6.5000000E+01  1.7273379E-02
  6.7500000E+01  1.8673883E-02
  7.0000000E+01  1.9595328E-02
  7.2500000E+01  2.0145187E-02
  7.5000000E+01  2.0419803E-02
  7.7500000E+01  2.0494502E-02
  8.0000000E+01  2.0424005E-02
  8.2500000E+01  2.0246475E-02
  8.5000000E+01  1.9988069E-02
  9.0000000E+01  1.9295611E-02
  9.5000000E+01  1.8439005E-02
  1.0000000E+02  1.7475880E-02
  1.0500000E+02  1.6451822E-02
  1.1000000E+02  1.5406464E-02
  1.1500000E+02  1.4373019E-02
  1.2000000E+02  1.3376773E-02
  1.2500000E+02  1.2434921E-02
  1.3000000E+02  1.1556886E-02
  1.3500000E+02  1.0746220E-02
  1.4000000E+02  1.0002069E-02
  1.4500000E+02  9.3210859E-03
  1.5000000E+02  8.6982393E-03
  1.6000000E+02  7.6055968E-03
  1.7000000E+02  6.6829974E-03
  1.8000000E+02  5.8969724E-03
  1.9000000E+02  5.2226180E-03
  2.0000000E+02  4.6414077E-03
  2.1000000E+02  4.1392274E-03
  2.2000000E+02  3.7043725E-03
  2.3000000E+02  3.3269572E-03
  2.4000000E+02  2.9983127E-03
  2.5000000E+02  2.7109673E-03
  2.6000000E+02  2.4586062E-03
  2.7000000E+02  2.2358835E-03
  2.8000000E+02  2.0384507E-03
  2.9000000E+02  1.8627714E-03
  3.0000000E+02  1.7059133E-03
  3.1000000E+02  1.5654751E-03
  3.2000000E+02  1.4394831E-03
  3.4000000E+02  1.2242139E-03
  3.6000000E+02  1.0489172E-03
  3.8000000E+02  9.0500464E-04
  4.0000000E+02  7.8573585E-04
  4.2000000E+02  6.8601441E-04
  4.4000000E+02  6.0197662E-04
  4.6000000E+02  5.3067827E-04
  4.8000000E+02  4.6988016E-04
  5.0000000E+02  4.1778957E-04
  5.2500000E+02  3.6270639E-04
  5.5000000E+02  3.1666536E-04
  5.7500000E+02  2.7788998E-04
  5.8750000E+02  2.6078011E-04
  6.0000000E+02  2.4499273E-04
  6.2500000E+02  2.1690620E-04
  6.5000000E+02  1.9281016E-04
  6.7500000E+02  1.7204470E-04
  7.0000000E+02  1.5406682E-04
  7.2500000E+02  1.3842949E-04
  7.5000000E+02  1.2476844E-04
  7.7500000E+02  1.1278450E-04
  8.0000000E+02  1.0223060E-04
  8.2500000E+02  9.2902072E-05
  8.5000000E+02  8.4629372E-05
  9.0000000E+02  7.0711805E-05
  9.5000000E+02  5.9589180E-05
  1.0000000E+03  5.0603435E-05
  1.0500000E+03  4.3269160E-05
  1.1000000E+03  3.7232108E-05
  1.1500000E+03  3.2226861E-05
  1.2000000E+03  2.8047618E-05
  1.2500000E+03  2.4532988E-05
  1.3000000E+03  2.1557729E-05
  1.3500000E+03  1.9024660E-05
  1.4000000E+03  1.6857116E-05
  1.4500000E+03  1.4993450E-05
  1.5000000E+03  1.3383454E-05
  1.5500000E+03  1.1986208E-05
  1.6000000E+03  1.0768391E-05
  1.6500000E+03  9.7027671E-06
  1.7000000E+03  8.7669503E-06
  1.7500000E+03  7.9423271E-06
  1.8000000E+03  7.2133327E-06
  1.8500000E+03  6.5668687E-06
  1.9000000E+03  5.9918772E-06
  2.0000000E+03  5.0202995E-06
  2.1000000E+03  4.2392691E-06
  2.2000000E+03  3.6053522E-06
  2.3000000E+03  3.0863089E-06
  2.4000000E+03  2.6579121E-06
  2.5000000E+03  2.3017238E-06
  2.6000000E+03  2.0035492E-06
  2.7000000E+03  1.7523498E-06
  2.8000000E+03  1.5394728E-06
  2.9000000E+03  1.3580789E-06
  3.0000000E+03  1.2027185E-06
  3.1000000E+03  1.0690164E-06
  3.2000000E+03  9.5343431E-07
  3.3000000E+03  8.5309098E-07
  3.4000000E+03  7.6562757E-07
  3.5000000E+03  6.8910241E-07
  3.6000000E+03  6.2190881E-07
  3.7000000E+03  5.6271062E-07
  3.8000000E+03  5.1039041E-07
  3.9000000E+03  4.6400928E-07
  4.0000000E+03  4.2277478E-07
  4.1000000E+03  3.8601498E-07
  4.2000000E+03  3.5315835E-07
  4.3000000E+03  3.2371701E-07
  4.4000000E+03  2.9727299E-07
  4.6000000E+03  2.5198953E-07
  4.8000000E+03  2.1498274E-07
  5.0000000E+03  1.8450211E-07
  5.1250000E+03  1.6815952E-07
  5.2500000E+03  1.5357792E-07
  5.3750000E+03  1.4053457E-07
  5.5000000E+03  1.2883893E-07
  5.7500000E+03  1.0885959E-07
  5.8750000E+03  1.0031362E-07
  6.0000000E+03  9.2584193E-08
  6.2500000E+03  7.9220375E-08
  6.5000000E+03  6.8166457E-08
  6.7500000E+03  5.8960761E-08
  7.0000000E+03  5.1245673E-08
  7.2500000E+03  4.4741727E-08
  7.5000000E+03  3.9228671E-08
  7.7500000E+03  3.4531512E-08
  8.0000000E+03  3.0510222E-08
  8.2500000E+03  2.7052012E-08
  8.5000000E+03  2.4065391E-08
  8.7500000E+03  2.1475693E-08
  9.0000000E+03  1.9221633E-08
  9.2500000E+03  1.7252641E-08
  9.5000000E+03  1.5526785E-08
  9.7500000E+03  1.4009130E-08
  1.0000000E+04  1.2670444E-08
  1.0250000E+04  1.1486160E-08
  1.0500000E+04  1.0435544E-08
  1.0750000E+04  9.5010199E-09
  1.1000000E+04  8.6676403E-09
  1.1250000E+04  7.9226421E-09
  1.1500000E+04  7.2550931E-09
  1.2000000E+04  6.1160619E-09
  1.2500000E+04  5.1897855E-09
  1.3000000E+04  4.4306189E-09
  1.3500000E+04  3.8038954E-09
  1.4000000E+04  3.2830176E-09
  1.4500000E+04  2.8473843E-09
  1.5000000E+04  2.4809008E-09
  1.5500000E+04  2.1708929E-09
  1.6000000E+04  1.9073024E-09
  1.6500000E+04  1.6820892E-09
  1.7000000E+04  1.4887849E-09
  1.7500000E+04  1.3221524E-09
  1.8000000E+04  1.1779249E-09
  1.8500000E+04  1.0526070E-09
  1.9000000E+04  9.4332070E-10
  1.9500000E+04  8.4768398E-10
  2.0000000E+04  7.6371561E-10
  2.0500000E+04  6.8976004E-10
  2.1000000E+04  6.2442822E-10
  2.1500000E+04  5.6654985E-10
  2.2000000E+04  5.1513499E-10
  2.2500000E+04  4.6934289E-10
  2.3000000E+04  4.2845702E-10
  2.4000000E+04  3.5904027E-10
  2.5000000E+04  3.0294721E-10
  2.6000000E+04  2.5724529E-10
  2.7000000E+04  2.1972494E-10
  2.8000000E+04  1.8870343E-10
  2.9000000E+04  1.6288654E-10
  3.0000000E+04  1.4126958E-10
  3.1000000E+04  1.2306587E-10
  3.2000000E+04  1.0765449E-10
  3.3000000E+04  9.4541696E-11
  3.4000000E+04  8.3332080E-11
  3.5000000E+04  7.3706882E-11
  3.6000000E+04  6.5407616E-11
  3.7000000E+04  5.8223396E-11
  3.8000000E+04  5.1981168E-11
  3.9000000E+04  4.6538189E-11
  4.0000000E+04  4.1776145E-11
  4.1000000E+04  3.7596509E-11
  4.2000000E+04  3.3916865E-11
  4.3000000E+04  3.0667978E-11
  4.4000000E+04  2.7791459E-11
  4.5000000E+04  2.5237878E-11
  4.6000000E+04  2.2965231E-11
  4.7000000E+04  2.0937698E-11
  4.8000000E+04  1.9124633E-11
  5.0000000E+04  1.6040325E-11
  5.1250000E+04  1.4419276E-11
  5.2500000E+04  1.2993903E-11
  5.3750000E+04  1.1736898E-11
  5.5000000E+04  1.0625254E-11
  5.7500000E+04  8.7631812E-12
  5.8750000E+04  7.9821792E-12
  6.0000000E+04  7.2844968E-12
  6.2500000E+04  6.0993266E-12
  6.5000000E+04  5.1412560E-12
  6.7500000E+04  4.3606234E-12
  7.0000000E+04  3.7198864E-12
  7.2500000E+04  3.1903771E-12
  7.5000000E+04  2.7499970E-12
  7.7500000E+04  2.3815603E-12
  8.0000000E+04  2.0715931E-12
  8.2500000E+04  1.8094502E-12
  8.5000000E+04  1.5866602E-12
  8.7500000E+04  1.3964357E-12
  9.0000000E+04  1.2333048E-12
  9.2500000E+04  1.0928291E-12
  9.5000000E+04  9.7138745E-13
  9.7500000E+04  8.6600992E-13
  1.0000000E+05  7.7424822E-13
  1.0250000E+05  6.9407439E-13
  1.0500000E+05  6.2380074E-13
  1.0750000E+05  5.6201658E-13
  1.1000000E+05  5.0753792E-13
  1.1250000E+05  4.5936715E-13
  1.1500000E+05  4.1666050E-13
  1.1750000E+05  3.7870156E-13
  1.2000000E+05  3.4488002E-13
  1.2250000E+05  3.1467417E-13
  1.2500000E+05  2.8763665E-13
  1.3000000E+05  2.4158040E-13
  1.3500000E+05  2.0422020E-13
  1.4000000E+05  1.7368286E-13
  1.4500000E+05  1.4854541E-13
  1.5000000E+05  1.2771622E-13
  1.5500000E+05  1.1035021E-13
  1.6000000E+05  9.5787727E-14
  1.6500000E+05  8.3509850E-14
  1.7000000E+05  7.3105217E-14
  1.7500000E+05  6.4245479E-14
  1.8000000E+05  5.6666821E-14
  1.8500000E+05  5.0155990E-14
  1.9000000E+05  4.4539628E-14
  1.9500000E+05  3.9676029E-14
  2.0000000E+05  3.5448783E-14
  2.0500000E+05  3.1761781E-14
  2.1000000E+05  2.8535259E-14
  2.1500000E+05  2.5702725E-14
  2.2000000E+05  2.3208514E-14
  2.2500000E+05  2.1005827E-14
  2.3000000E+05  1.9055173E-14
  2.3500000E+05  1.7323107E-14
  2.4000000E+05  1.5781199E-14
  2.4500000E+05  1.4405205E-14
  2.5000000E+05  1.3174377E-14
  2.6000000E+05  1.1079457E-14
  2.7000000E+05  9.3814393E-15
  2.8000000E+05  7.9941502E-15
  2.9000000E+05  6.8523205E-15
  3.0000000E+05  5.9060203E-15
  3.1000000E+05  5.1166985E-15
  3.2000000E+05  4.4543256E-15
  3.3000000E+05  3.8953206E-15
  3.4000000E+05  3.4210288E-15
  3.5000000E+05  3.0165848E-15
  3.6000000E+05  2.6700579E-15
  3.7000000E+05  2.3718150E-15
  3.8000000E+05  2.1140336E-15
  3.9000000E+05  1.8903249E-15
  4.0000000E+05  1.6954410E-15
  4.1000000E+05  1.5250497E-15
  4.2000000E+05  1.3755570E-15
  4.3000000E+05  1.2439676E-15
  4.4000000E+05  1.1277739E-15
  4.5000000E+05  1.0248663E-15
  4.6000000E+05  9.3346396E-16
  4.7000000E+05  8.5205796E-16
  4.8000000E+05  7.7936496E-16
  5.0000000E+05  6.5589208E-16
  5.1250000E+05  5.9106711E-16
  5.2500000E+05  5.3408652E-16
  5.3750000E+05  4.8383562E-16
  5.5000000E+05  4.3938057E-16
  5.6250000E+05  3.9993723E-16
  5.7500000E+05  3.6484364E-16
  5.8750000E+05  3.3353740E-16
  6.0000000E+05  3.0553890E-16
  6.2500000E+05  2.5787910E-16
  6.5000000E+05  2.1919806E-16
  6.6250000E+05  2.0258140E-16
  6.7500000E+05  1.8750669E-16
  
  
#  12   4  L3  EION =  5.400000000E+01 eV   303
#  S(0) = 4.680249E+00
  5.1727829E-01  0.0000000E+00
  5.1727829E+01  0.0000000E+00
  5.1727829E+01  1.1279879E-02
  5.4000000E+01  1.1279879E-02
  5.4002721E+01  1.1279879E-02
  5.4177585E+01  1.1675495E-02
  5.4352449E+01  1.2076375E-02
  5.4527313E+01  1.2482186E-02
  5.4702177E+01  1.2892590E-02
  5.5051905E+01  1.3725810E-02
  5.5401633E+01  1.4573281E-02
  5.6101088E+01  1.6299863E-02
  5.6800544E+01  1.8050267E-02
  5.7500000E+01  1.9803131E-02
  5.8750000E+01  2.2880021E-02
  6.0000000E+01  2.5803714E-02
  6.1250000E+01  2.8500632E-02
  6.2500000E+01  3.0923432E-02
  6.3750000E+01  3.3049008E-02
  6.5000000E+01  3.4874093E-02
  6.7500000E+01  3.7677538E-02
  7.0000000E+01  3.9513359E-02
  7.2500000E+01  4.0599796E-02
  7.5000000E+01  4.1132048E-02
  7.7500000E+01  4.1262511E-02
  8.0000000E+01  4.1101772E-02
  8.2500000E+01  4.0726891E-02
  8.5000000E+01  4.0190629E-02
  9.0000000E+01  3.8768909E-02
  9.5000000E+01  3.7022458E-02
  1.0000000E+02  3.5066849E-02
  1.0500000E+02  3.2993246E-02
  1.1000000E+02  3.0880717E-02
  1.1500000E+02  2.8795388E-02
  1.2000000E+02  2.6787464E-02
  1.2500000E+02  2.4890946E-02
  1.3000000E+02  2.3124302E-02
  1.3500000E+02  2.1494285E-02
  1.4000000E+02  1.9998880E-02
  1.4500000E+02  1.8631128E-02
  1.5000000E+02  1.7380745E-02
  1.6000000E+02  1.5188656E-02
  1.7000000E+02  1.3339211E-02
  1.8000000E+02  1.1764704E-02
  1.9000000E+02  1.0414790E-02
  2.0000000E+02  9.2520308E-03
  2.1000000E+02  8.2479185E-03
  2.2000000E+02  7.3788454E-03
  2.3000000E+02  6.6249003E-03
  2.4000000E+02  5.9686498E-03
  2.5000000E+02  5.3950863E-03
  2.6000000E+02  4.8915357E-03
  2.7000000E+02  4.4472763E-03
  2.8000000E+02  4.0535899E-03
  2.9000000E+02  3.7033878E-03
  3.0000000E+02  3.3907947E-03
  3.1000000E+02  3.1110001E-03
  3.2000000E+02  2.8600508E-03
  3.4000000E+02  2.4314297E-03
  3.6000000E+02  2.0825494E-03
  3.8000000E+02  1.7962447E-03
  4.0000000E+02  1.5590555E-03
  4.2000000E+02  1.3608089E-03
  4.4000000E+02  1.1937954E-03
  4.6000000E+02  1.0521422E-03
  4.8000000E+02  9.3138408E-04
  5.0000000E+02  8.2794756E-04
  5.2500000E+02  7.1859829E-04
  5.5000000E+02  6.2722555E-04
  5.7500000E+02  5.5029311E-04
  5.8750000E+02  5.1635294E-04
  6.0000000E+02  4.8504003E-04
  6.2500000E+02  4.2934278E-04
  6.5000000E+02  3.8156980E-04
  6.7500000E+02  3.4040885E-04
  7.0000000E+02  3.0478067E-04
  7.2500000E+02  2.7379703E-04
  7.5000000E+02  2.4673431E-04
  7.7500000E+02  2.2299830E-04
  8.0000000E+02  2.0209837E-04
  8.2500000E+02  1.8362816E-04
  8.5000000E+02  1.6725109E-04
  9.0000000E+02  1.3970540E-04
  9.5000000E+02  1.1769791E-04
  1.0000000E+03  9.9923440E-05
  1.0500000E+03  8.5419544E-05
  1.1000000E+03  7.3483977E-05
  1.1500000E+03  6.3590695E-05
  1.2000000E+03  5.5331952E-05
  1.2500000E+03  4.8388092E-05
  1.3000000E+03  4.2511112E-05
  1.3500000E+03  3.7508600E-05
  1.4000000E+03  3.3228792E-05
  1.4500000E+03  2.9549680E-05
  1.5000000E+03  2.6371920E-05
  1.5500000E+03  2.3614565E-05
  1.6000000E+03  2.1211710E-05
  1.6500000E+03  1.9109494E-05
  1.7000000E+03  1.7263656E-05
  1.7500000E+03  1.5637396E-05
  1.8000000E+03  1.4199948E-05
  1.8500000E+03  1.2925427E-05
  1.9000000E+03  1.1791979E-05
  2.0000000E+03  9.8771590E-06
  2.1000000E+03  8.3382920E-06
  2.2000000E+03  7.0896071E-06
  2.3000000E+03  6.0674550E-06
  2.4000000E+03  5.2240158E-06
  2.5000000E+03  4.5229044E-06
  2.6000000E+03  3.9361161E-06
  2.7000000E+03  3.4418780E-06
  2.8000000E+03  3.0231267E-06
  2.9000000E+03  2.6663772E-06
  3.0000000E+03  2.3608879E-06
  3.1000000E+03  2.0980358E-06
  3.2000000E+03  1.8708487E-06
  3.3000000E+03  1.6736502E-06
  3.4000000E+03  1.5017937E-06
  3.5000000E+03  1.3514553E-06
  3.6000000E+03  1.2194710E-06
  3.7000000E+03  1.1032104E-06
  3.8000000E+03  1.0004738E-06
  3.9000000E+03  9.0941337E-07
  4.0000000E+03  8.2846958E-07
  4.1000000E+03  7.5632035E-07
  4.2000000E+03  6.9184126E-07
  4.3000000E+03  6.3407263E-07
  4.4000000E+03  5.8219240E-07
  4.6000000E+03  4.9336893E-07
  4.8000000E+03  4.2079922E-07
  5.0000000E+03  3.6104238E-07
  5.1250000E+03  3.2900944E-07
  5.2500000E+03  3.0043250E-07
  5.3750000E+03  2.7487396E-07
  5.5000000E+03  2.5195956E-07
  5.7500000E+03  2.1282367E-07
  5.8750000E+03  1.9608716E-07
  6.0000000E+03  1.8095185E-07
  6.2500000E+03  1.5478871E-07
  6.5000000E+03  1.3315339E-07
  6.7500000E+03  1.1514002E-07
  7.0000000E+03  1.0004710E-07
  7.2500000E+03  8.7326548E-08
  7.5000000E+03  7.6546503E-08
  7.7500000E+03  6.7363932E-08
  8.0000000E+03  5.9504390E-08
  8.2500000E+03  5.2746862E-08
  8.5000000E+03  4.6912107E-08
  8.7500000E+03  4.1853868E-08
  9.0000000E+03  3.7452125E-08
  9.2500000E+03  3.3607857E-08
  9.5000000E+03  3.0238973E-08
  9.7500000E+03  2.7277094E-08
  1.0000000E+04  2.4665008E-08
  1.0250000E+04  2.2354650E-08
  1.0500000E+04  2.0305452E-08
  1.0750000E+04  1.8483041E-08
  1.1000000E+04  1.6858178E-08
  1.1250000E+04  1.5405908E-08
  1.1500000E+04  1.4104856E-08
  1.2000000E+04  1.1885489E-08
  1.2500000E+04  1.0081323E-08
  1.3000000E+04  8.6031756E-09
  1.3500000E+04  7.3833329E-09
  1.4000000E+04  6.3698580E-09
  1.4500000E+04  5.5225330E-09
  1.5000000E+04  4.8099468E-09
  1.5500000E+04  4.2073707E-09
  1.6000000E+04  3.6951850E-09
  1.6500000E+04  3.2577114E-09
  1.7000000E+04  2.8823394E-09
  1.7500000E+04  2.5588615E-09
  1.8000000E+04  2.2789640E-09
  1.8500000E+04  2.0358374E-09
  1.9000000E+04  1.8238765E-09
  1.9500000E+04  1.6384434E-09
  2.0000000E+04  1.4756815E-09
  2.0500000E+04  1.3323689E-09
  2.1000000E+04  1.2058030E-09
  2.1500000E+04  1.0937076E-09
  2.2000000E+04  9.9415732E-10
  2.2500000E+04  9.0551772E-10
  2.3000000E+04  8.2639595E-10
  2.4000000E+04  6.9211273E-10
  2.5000000E+04  5.8365830E-10
  2.6000000E+04  4.9533823E-10
  2.7000000E+04  4.2286387E-10
  2.8000000E+04  3.6297062E-10
  2.9000000E+04  3.1314863E-10
  3.0000000E+04  2.7145032E-10
  3.1000000E+04  2.3635134E-10
  3.2000000E+04  2.0664901E-10
  3.3000000E+04  1.8138735E-10
  3.4000000E+04  1.5980103E-10
  3.5000000E+04  1.4127335E-10
  3.6000000E+04  1.2530439E-10
  3.7000000E+04  1.1148643E-10
  3.8000000E+04  9.9485026E-11
  3.9000000E+04  8.9024373E-11
  4.0000000E+04  7.9875947E-11
  4.1000000E+04  7.1849494E-11
  4.2000000E+04  6.4785920E-11
  4.3000000E+04  5.8551623E-11
  4.4000000E+04  5.3033959E-11
  4.5000000E+04  4.8137599E-11
  4.6000000E+04  4.3781562E-11
  4.7000000E+04  3.9896807E-11
  4.8000000E+04  3.6424278E-11
  5.0000000E+04  3.0520236E-11
  5.1250000E+04  2.7419103E-11
  5.2500000E+04  2.4693581E-11
  5.3750000E+04  2.2291120E-11
  5.5000000E+04  2.0167470E-11
  5.7500000E+04  1.6612653E-11
  5.8750000E+04  1.5122728E-11
  6.0000000E+04  1.3792370E-11
  6.2500000E+04  1.1534007E-11
  6.5000000E+04  9.7100799E-12
  6.7500000E+04  8.2253248E-12
  7.0000000E+04  7.0077767E-12
  7.2500000E+04  6.0025180E-12
  7.5000000E+04  5.1672429E-12
  7.7500000E+04  4.4690740E-12
  8.0000000E+04  3.8822504E-12
  8.2500000E+04  3.3864322E-12
  8.5000000E+04  2.9654435E-12
  8.7500000E+04  2.6063328E-12
  9.0000000E+04  2.2986641E-12
  9.2500000E+04  2.0339776E-12
  9.5000000E+04  1.8053762E-12
  9.7500000E+04  1.6072067E-12
  1.0000000E+05  1.4348119E-12
  1.0250000E+05  1.2843363E-12
  1.0500000E+05  1.1525734E-12
  1.0750000E+05  1.0368450E-12
  1.1000000E+05  9.3490437E-13
  1.1250000E+05  8.4485959E-13
  1.1500000E+05  7.6511127E-13
  1.1750000E+05  6.9430250E-13
  1.2000000E+05  6.3127801E-13
  1.2250000E+05  5.7505096E-13
  1.2500000E+05  5.2477567E-13
  1.3000000E+05  4.3927273E-13
  1.3500000E+05  3.7006707E-13
  1.4000000E+05  3.1362760E-13
  1.4500000E+05  2.6727501E-13
  1.5000000E+05  2.2895658E-13
  1.5500000E+05  1.9708542E-13
  1.6000000E+05  1.7042449E-13
  1.6500000E+05  1.4800187E-13
  1.7000000E+05  1.2904824E-13
  1.7500000E+05  1.1295041E-13
  1.8000000E+05  9.9216354E-14
  1.8500000E+05  8.7448895E-14
  1.9000000E+05  7.7325653E-14
  1.9500000E+05  6.8583500E-14
  2.0000000E+05  6.1006574E-14
  2.0500000E+05  5.4416902E-14
  2.1000000E+05  4.8667017E-14
  2.1500000E+05  4.3634184E-14
  2.2000000E+05  3.9215813E-14
  2.2500000E+05  3.5325787E-14
  2.3000000E+05  3.1891552E-14
  2.3500000E+05  2.8851759E-14
  2.4000000E+05  2.6154354E-14
  2.4500000E+05  2.3755011E-14
  2.5000000E+05  2.1615864E-14
  2.6000000E+05  1.7992900E-14
  2.7000000E+05  1.5076425E-14
  2.8000000E+05  1.2710365E-14
  2.9000000E+05  1.0776949E-14
  3.0000000E+05  9.1864215E-15
  3.1000000E+05  7.8697381E-15
  3.2000000E+05  6.7733219E-15
  3.3000000E+05  5.8552660E-15
  3.4000000E+05  5.0825551E-15
  3.5000000E+05  4.4289926E-15
  3.6000000E+05  3.8736494E-15
  3.7000000E+05  3.3997020E-15
  3.8000000E+05  2.9935485E-15
  3.9000000E+05  2.6441295E-15
  4.0000000E+05  2.3424052E-15
  4.1000000E+05  2.0809485E-15
  4.2000000E+05  1.8536269E-15
  4.3000000E+05  1.6553537E-15
  4.4000000E+05  1.4818907E-15
  4.5000000E+05  1.3296901E-15
  4.6000000E+05  1.1957722E-15
  4.7000000E+05  1.0776261E-15
  4.8000000E+05  9.7312813E-16
  5.0000000E+05  7.9813583E-16
  5.1250000E+05  7.0773622E-16
  5.2500000E+05  6.2926119E-16
  5.3750000E+05  5.6092281E-16
  5.5000000E+05  5.0123201E-16
  5.7500000E+05  4.0299187E-16
  5.8750000E+05  3.6250883E-16
  6.0000000E+05  3.2674545E-16
  6.1250000E+05  2.9507198E-16
  6.2500000E+05  2.6695839E-16
  6.3750000E+05  2.4195944E-16
  6.5000000E+05  2.1969112E-16
  6.7500000E+05  1.8205991E-16
  
  
#  12   5  M1  EION =  7.646000000E+00 eV   307
#  S(0) = 2.098683E+00
  3.8230000E-02  0.0000000E+00
  3.8230000E+00  0.0000000E+00
  3.8230000E+00  4.9655022E-01
  7.6460000E+00  4.9655022E-01
  7.6460000E+00  6.4625621E-03
  7.6487211E+00  6.4625621E-03
  7.6838490E+00  6.1695959E-03
  7.7189769E+00  5.8881060E-03
  7.7541048E+00  5.6176670E-03
  7.7892327E+00  5.3578728E-03
  7.8594885E+00  4.8686614E-03
  7.9297442E+00  4.4175157E-03
  8.0000000E+00  4.0016965E-03
  8.1250000E+00  3.3414362E-03
  8.2500000E+00  2.7722643E-03
  8.3750000E+00  2.2829751E-03
  8.5000000E+00  1.8637657E-03
  8.6250000E+00  1.5060810E-03
  8.7500000E+00  1.2022786E-03
  8.8125000E+00  1.0684427E-03
  8.8750000E+00  9.4615585E-04
  8.9375000E+00  8.3441823E-04
  9.0000000E+00  7.3149477E-04
  9.0312500E+00  6.8305993E-04
  9.0625000E+00  6.3680469E-04
  9.0937500E+00  5.9296067E-04
  9.1250000E+00  5.5166044E-04
  9.1875000E+00  4.7683458E-04
  9.2187500E+00  4.4289246E-04
  9.2500000E+00  4.1039090E-04
  9.2812500E+00  3.7882152E-04
  9.3125000E+00  3.4789783E-04
  9.3437500E+00  3.1751017E-04
  9.3750000E+00  2.8769946E-04
  9.3906250E+00  2.7316767E-04
  9.4062500E+00  2.5907069E-04
  9.4375000E+00  2.3260015E-04
  9.5000000E+00  1.8809546E-04
  9.5312500E+00  1.7031684E-04
  9.5468750E+00  1.6251488E-04
  9.5625000E+00  1.5541000E-04
  9.5937500E+00  1.4308805E-04
  9.6093750E+00  1.3750863E-04
  9.6250000E+00  1.3203295E-04
  9.6406250E+00  1.2649566E-04
  9.6562500E+00  1.2076819E-04
  9.6875000E+00  1.0840710E-04
  9.7187500E+00  9.4633079E-05
  9.7500000E+00  7.9674567E-05
  9.7812500E+00  6.4214620E-05
  9.8125000E+00  4.9209144E-05
  9.8281250E+00  4.2243393E-05
  9.8437500E+00  3.5890134E-05
  9.8593750E+00  3.0256318E-05
  9.8750000E+00  2.5372167E-05
  9.9062500E+00  1.7726695E-05
  9.9375000E+00  1.2460826E-05
  9.9531250E+00  1.0525769E-05
  9.9687500E+00  8.9589013E-06
  9.9843750E+00  7.6975575E-06
  1.0000000E+01  6.6883461E-06
  1.0015625E+01  5.8869549E-06
  1.0031250E+01  5.2574715E-06
  1.0046875E+01  4.7715131E-06
  1.0062500E+01  4.4073629E-06
  1.0078125E+01  4.1490700E-06
  1.0093750E+01  3.9812141E-06
  1.0109375E+01  3.8886061E-06
  1.0125000E+01  3.8609304E-06
  1.0140625E+01  3.8916675E-06
  1.0156250E+01  3.9771402E-06
  1.0171875E+01  4.1158732E-06
  1.0187500E+01  4.3081582E-06
  1.0218750E+01  4.8616592E-06
  1.0250000E+01  5.6656680E-06
  1.0281250E+01  6.7631037E-06
  1.0312500E+01  8.2065377E-06
  1.0343750E+01  1.0050877E-05
  1.0375000E+01  1.2342425E-05
  1.0406250E+01  1.5125311E-05
  1.0437500E+01  1.8468190E-05
  1.0468750E+01  2.2441559E-05
  1.0500000E+01  2.7109250E-05
  1.0562500E+01  3.8709924E-05
  1.0593750E+01  4.5674185E-05
  1.0625000E+01  5.3378669E-05
  1.0656250E+01  6.1742330E-05
  1.0687500E+01  7.0633375E-05
  1.0718750E+01  7.9872357E-05
  1.0750000E+01  8.9318892E-05
  1.0812500E+01  1.0851619E-04
  1.0875000E+01  1.2775961E-04
  1.0937500E+01  1.4689073E-04
  1.1000000E+01  1.6607650E-04
  1.1062500E+01  1.8579705E-04
  1.1125000E+01  2.0671581E-04
  1.1187500E+01  2.2898753E-04
  1.1250000E+01  2.5249554E-04
  1.1312500E+01  2.7708467E-04
  1.1375000E+01  3.0256171E-04
  1.1437500E+01  3.2869649E-04
  1.1500000E+01  3.5522455E-04
  1.1625000E+01  4.0869162E-04
  1.1750000E+01  4.6238187E-04
  1.1875000E+01  5.1626291E-04
  1.2000000E+01  5.7059464E-04
  1.2125000E+01  6.2552200E-04
  1.2250000E+01  6.8073633E-04
  1.2500000E+01  7.9076157E-04
  1.2750000E+01  8.9862126E-04
  1.3000000E+01  1.0033397E-03
  1.3500000E+01  1.2018747E-03
  1.4000000E+01  1.3833568E-03
  1.4500000E+01  1.5463699E-03
  1.5000000E+01  1.6910374E-03
  1.6000000E+01  1.9285757E-03
  1.7000000E+01  2.1053798E-03
  1.8000000E+01  2.2322766E-03
  1.9000000E+01  2.3192591E-03
  2.0000000E+01  2.3748243E-03
  2.1000000E+01  2.4059118E-03
  2.2000000E+01  2.4180653E-03
  2.3000000E+01  2.4156634E-03
  2.4000000E+01  2.4021491E-03
  2.5000000E+01  2.3802076E-03
  2.6000000E+01  2.3519428E-03
  2.7000000E+01  2.3189882E-03
  2.8000000E+01  2.2826246E-03
  2.9000000E+01  2.2438417E-03
  3.0000000E+01  2.2034178E-03
  3.1000000E+01  2.1619518E-03
  3.2000000E+01  2.1199102E-03
  3.4000000E+01  2.0354679E-03
  3.6000000E+01  1.9520858E-03
  3.8000000E+01  1.8709183E-03
  4.0000000E+01  1.7926052E-03
  4.2000000E+01  1.7174580E-03
  4.4000000E+01  1.6456031E-03
  4.6000000E+01  1.5770414E-03
  4.8000000E+01  1.5117122E-03
  5.0000000E+01  1.4495130E-03
  5.2500000E+01  1.3759796E-03
  5.5000000E+01  1.3068962E-03
  5.7500000E+01  1.2420064E-03
  6.0000000E+01  1.1810657E-03
  6.5000000E+01  1.0701006E-03
  6.7500000E+01  1.0196452E-03
  7.0000000E+01  9.7226956E-04
  7.2500000E+01  9.2778588E-04
  7.5000000E+01  8.8601765E-04
  8.0000000E+01  8.0994815E-04
  8.5000000E+01  7.4280440E-04
  9.0000000E+01  6.8345266E-04
  9.5000000E+01  6.3088450E-04
  1.0000000E+02  5.8420549E-04
  1.0500000E+02  5.4263037E-04
  1.1000000E+02  5.0547896E-04
  1.1500000E+02  4.7215872E-04
  1.2000000E+02  4.4216669E-04
  1.2500000E+02  4.1506943E-04
  1.3000000E+02  3.9049863E-04
  1.3500000E+02  3.6814286E-04
  1.4000000E+02  3.4773655E-04
  1.4500000E+02  3.2905334E-04
  1.5000000E+02  3.1190043E-04
  1.6000000E+02  2.8155085E-04
  1.7000000E+02  2.5561668E-04
  1.8000000E+02  2.3328356E-04
  1.9000000E+02  2.1391314E-04
  2.0000000E+02  1.9699124E-04
  2.1000000E+02  1.8210567E-04
  2.2000000E+02  1.6891240E-04
  2.3000000E+02  1.5713659E-04
  2.4000000E+02  1.4655411E-04
  2.5000000E+02  1.3698295E-04
  2.6000000E+02  1.2827915E-04
  2.7000000E+02  1.2033011E-04
  2.8000000E+02  1.1304365E-04
  2.9000000E+02  1.0634436E-04
  3.0000000E+02  1.0017376E-04
  3.1000000E+02  9.4481393E-05
  3.2000000E+02  8.9222409E-05
  3.4000000E+02  7.9853304E-05
  3.6000000E+02  7.1801469E-05
  3.8000000E+02  6.4846193E-05
  4.0000000E+02  5.8804992E-05
  4.2000000E+02  5.3531577E-05
  4.4000000E+02  4.8907909E-05
  4.6000000E+02  4.4837069E-05
  4.8000000E+02  4.1239587E-05
  5.0000000E+02  3.8049004E-05
  5.2500000E+02  3.4544447E-05
  5.5000000E+02  3.1487080E-05
  5.7500000E+02  2.8800320E-05
  6.0000000E+02  2.6423099E-05
  6.5000000E+02  2.2414707E-05
  6.7500000E+02  2.0718071E-05
  7.0000000E+02  1.9192929E-05
  7.2500000E+02  1.7818395E-05
  7.5000000E+02  1.6576321E-05
  8.0000000E+02  1.4429267E-05
  8.5000000E+02  1.2651635E-05
  9.0000000E+02  1.1168056E-05
  9.5000000E+02  9.9182185E-06
  1.0000000E+03  8.8550278E-06
  1.0500000E+03  7.9422205E-06
  1.1000000E+03  7.1517195E-06
  1.1500000E+03  6.4625741E-06
  1.2000000E+03  5.8594257E-06
  1.2500000E+03  5.3296886E-06
  1.3000000E+03  4.8628950E-06
  1.3500000E+03  4.4502873E-06
  1.4000000E+03  4.0844422E-06
  1.4500000E+03  3.7588051E-06
  1.5000000E+03  3.4677092E-06
  1.6000000E+03  2.9711217E-06
  1.7000000E+03  2.5654765E-06
  1.8000000E+03  2.2300960E-06
  1.9000000E+03  1.9507803E-06
  2.0000000E+03  1.7168649E-06
  2.1000000E+03  1.5195457E-06
  2.2000000E+03  1.3517898E-06
  2.3000000E+03  1.2080771E-06
  2.4000000E+03  1.0840128E-06
  2.5000000E+03  9.7619138E-07
  2.6000000E+03  8.8211510E-07
  2.7000000E+03  7.9982190E-07
  2.8000000E+03  7.2763019E-07
  2.9000000E+03  6.6399911E-07
  3.0000000E+03  6.0760894E-07
  3.1000000E+03  5.5739102E-07
  3.2000000E+03  5.1250347E-07
  3.4000000E+03  4.3614850E-07
  3.6000000E+03  3.7425140E-07
  3.8000000E+03  3.2354623E-07
  4.0000000E+03  2.8159039E-07
  4.2000000E+03  2.4656020E-07
  4.4000000E+03  2.1707407E-07
  4.6000000E+03  1.9207626E-07
  4.8000000E+03  1.7074970E-07
  5.0000000E+03  1.5244868E-07
  5.2500000E+03  1.3305023E-07
  5.5000000E+03  1.1678764E-07
  5.7500000E+03  1.0305046E-07
  6.0000000E+03  9.1361875E-08
  6.5000000E+03  7.2729564E-08
  6.7500000E+03  6.5271930E-08
  7.0000000E+03  5.8792373E-08
  7.2500000E+03  5.3135576E-08
  7.5000000E+03  4.8172808E-08
  8.0000000E+03  3.9929476E-08
  8.5000000E+03  3.3434637E-08
  9.0000000E+03  2.8253873E-08
  9.5000000E+03  2.4074611E-08
  1.0000000E+04  2.0668496E-08
  1.0500000E+04  1.7865783E-08
  1.1000000E+04  1.5539079E-08
  1.1500000E+04  1.3592044E-08
  1.2000000E+04  1.1950922E-08
  1.2500000E+04  1.0558447E-08
  1.3000000E+04  9.3697242E-09
  1.3500000E+04  8.3492077E-09
  1.4000000E+04  7.4684956E-09
  1.4500000E+04  6.7047145E-09
  1.5000000E+04  6.0393093E-09
  1.6000000E+04  4.9457025E-09
  1.6500000E+04  4.4947355E-09
  1.7000000E+04  4.0956563E-09
  1.8000000E+04  3.4256615E-09
  1.9000000E+04  2.8909662E-09
  2.0000000E+04  2.4594475E-09
  2.1000000E+04  2.1076521E-09
  2.2000000E+04  1.8182017E-09
  2.3000000E+04  1.5780503E-09
  2.4000000E+04  1.3772793E-09
  2.5000000E+04  1.2082532E-09
  2.6000000E+04  1.0650362E-09
  2.7000000E+04  9.4296528E-10
  2.8000000E+04  8.3833969E-10
  2.9000000E+04  7.4818373E-10
  3.0000000E+04  6.7010101E-10
  3.1000000E+04  6.0215584E-10
  3.2000000E+04  5.4278342E-10
  3.4000000E+04  4.4486973E-10
  3.6000000E+04  3.6850766E-10
  3.8000000E+04  3.0814876E-10
  4.0000000E+04  2.5985429E-10
  4.2000000E+04  2.2081068E-10
  4.4000000E+04  1.8895491E-10
  4.6000000E+04  1.6273814E-10
  4.8000000E+04  1.4098518E-10
  5.0000000E+04  1.2280063E-10
  5.2500000E+04  1.0405450E-10
  5.5000000E+04  8.8798711E-11
  5.7500000E+04  7.6273822E-11
  6.0000000E+04  6.5907408E-11
  6.5000000E+04  5.0006177E-11
  6.7500000E+04  4.3874427E-11
  7.0000000E+04  3.8663145E-11
  7.2500000E+04  3.4210184E-11
  7.5000000E+04  3.0386111E-11
  7.7500000E+04  2.7086655E-11
  8.0000000E+04  2.4226902E-11
  8.2500000E+04  2.1737201E-11
  8.5000000E+04  1.9560613E-11
  9.0000000E+04  1.5968710E-11
  9.5000000E+04  1.3170857E-11


==> anc/colstop/sbethe/sdbase/oos13.tab <==
# Atomic number = 13   (Al)
#
#      W/eV         OOS*eV
  
  
#  13   1  K1  EION =  1.564000000E+03 eV   273
#  S(0) = 1.536733E+00
  1.5537839E+01  0.0000000E+00
  1.5537839E+03  0.0000000E+00
  1.5537839E+03  1.6486008E-03
  1.5640000E+03  1.6486008E-03
  1.5640155E+03  1.6486008E-03
  1.5642404E+03  1.6378457E-03
  1.5644653E+03  1.6276555E-03
  1.5646902E+03  1.6180004E-03
  1.5649151E+03  1.6088520E-03
  1.5653649E+03  1.5919712E-03
  1.5658147E+03  1.5768190E-03
  1.5667143E+03  1.5510328E-03
  1.5676139E+03  1.5303367E-03
  1.5694132E+03  1.5007373E-03
  1.5712124E+03  1.4826815E-03
  1.5730116E+03  1.4726630E-03
  1.5748108E+03  1.4682809E-03
  1.5766101E+03  1.4678254E-03
  1.5784093E+03  1.4700379E-03
  1.5820077E+03  1.4788953E-03
  1.5856062E+03  1.4896296E-03
  1.5892046E+03  1.4992128E-03
  1.5928031E+03  1.5060412E-03
  1.5964015E+03  1.5094837E-03
  1.6000000E+03  1.5095557E-03
  1.6062500E+03  1.5029838E-03
  1.6125000E+03  1.4907232E-03
  1.6187500E+03  1.4758634E-03
  1.6250000E+03  1.4605968E-03
  1.6312500E+03  1.4461018E-03
  1.6375000E+03  1.4327505E-03
  1.6500000E+03  1.4086676E-03
  1.6625000E+03  1.3853999E-03
  1.6750000E+03  1.3606765E-03
  1.6812500E+03  1.3476339E-03
  1.6875000E+03  1.3342953E-03
  1.7000000E+03  1.3073776E-03
  1.7250000E+03  1.2564993E-03
  1.7375000E+03  1.2332929E-03
  1.7500000E+03  1.2112412E-03
  1.7750000E+03  1.1688157E-03
  1.8000000E+03  1.1274616E-03
  1.8250000E+03  1.0878812E-03
  1.8500000E+03  1.0509019E-03
  1.8625000E+03  1.0333543E-03
  1.8750000E+03  1.0162885E-03
  1.9000000E+03  9.8326710E-04
  1.9250000E+03  9.5136183E-04
  1.9500000E+03  9.2063005E-04
  2.0000000E+03  8.6343724E-04
  2.0500000E+03  8.1139088E-04
  2.1000000E+03  7.6308014E-04
  2.1500000E+03  7.1851581E-04
  2.2000000E+03  6.7752920E-04
  2.3000000E+03  6.0432101E-04
  2.4000000E+03  5.4125196E-04
  2.5000000E+03  4.8658359E-04
  2.6000000E+03  4.3898766E-04
  2.7000000E+03  3.9737252E-04
  2.8000000E+03  3.6076263E-04
  2.9000000E+03  3.2852637E-04
  3.0000000E+03  2.9997391E-04
  3.1000000E+03  2.7458806E-04
  3.2000000E+03  2.5197186E-04
  3.4000000E+03  2.1363376E-04
  3.6000000E+03  1.8262919E-04
  3.8000000E+03  1.5729268E-04
  4.0000000E+03  1.3639851E-04
  4.2000000E+03  1.1901760E-04
  4.4000000E+03  1.0444327E-04
  4.6000000E+03  9.2132860E-05
  4.8000000E+03  8.1665036E-05
  5.0000000E+03  7.2709049E-05
  5.2500000E+03  6.3245855E-05
  5.5000000E+03  5.5339210E-05
  5.7500000E+03  4.8683177E-05
  6.0000000E+03  4.3041082E-05
  6.5000000E+03  3.4097577E-05
  6.7500000E+03  3.0533842E-05
  7.0000000E+03  2.7443328E-05
  7.2500000E+03  2.4750487E-05
  7.5000000E+03  2.2393744E-05
  7.7500000E+03  2.0322584E-05
  8.0000000E+03  1.8495302E-05
  8.2500000E+03  1.6877264E-05
  8.5000000E+03  1.5439554E-05
  9.0000000E+03  1.3011902E-05
  9.5000000E+03  1.1060040E-05
  1.0000000E+04  9.4737247E-06
  1.0500000E+04  8.1718328E-06
  1.1000000E+04  7.0938671E-06
  1.1500000E+04  6.1940963E-06
  1.2000000E+04  5.4374934E-06
  1.2500000E+04  4.7969290E-06
  1.3000000E+04  4.2511880E-06
  1.3500000E+04  3.7835247E-06
  1.4000000E+04  3.3806027E-06
  1.4500000E+04  3.0317122E-06
  1.5000000E+04  2.7281874E-06
  1.5500000E+04  2.4629684E-06
  1.6000000E+04  2.2302658E-06
  1.6500000E+04  2.0253020E-06
  1.7000000E+04  1.8441125E-06
  1.7500000E+04  1.6833891E-06
  1.8000000E+04  1.5403570E-06
  1.8500000E+04  1.4126777E-06
  1.9000000E+04  1.2983714E-06
  2.0000000E+04  1.1033907E-06
  2.1000000E+04  9.4466372E-07
  2.2000000E+04  8.1424129E-07
  2.3000000E+04  7.0616272E-07
  2.4000000E+04  6.1590198E-07
  2.5000000E+04  5.3998188E-07
  2.6000000E+04  4.7570250E-07
  2.7000000E+04  4.2094700E-07
  2.8000000E+04  3.7404034E-07
  2.9000000E+04  3.3364601E-07
  3.0000000E+04  2.9868926E-07
  3.1000000E+04  2.6829941E-07
  3.2000000E+04  2.4176634E-07
  3.3000000E+04  2.1850721E-07
  3.4000000E+04  1.9804076E-07
  3.5000000E+04  1.7996731E-07
  3.6000000E+04  1.6395325E-07
  3.8000000E+04  1.3702767E-07
  4.0000000E+04  1.1550706E-07
  4.2000000E+04  9.8122644E-08
  4.4000000E+04  8.3943480E-08
  4.6000000E+04  7.2276664E-08
  4.8000000E+04  6.2599674E-08
  5.0000000E+04  5.4513741E-08
  5.2500000E+04  4.6181783E-08
  5.5000000E+04  3.9403652E-08
  5.7500000E+04  3.3840447E-08
  5.8750000E+04  3.1432172E-08
  6.0000000E+04  2.9237200E-08
  6.2500000E+04  2.5399772E-08
  6.5000000E+04  2.2178708E-08
  6.7500000E+04  1.9457780E-08
  7.0000000E+04  1.7145749E-08
  7.2500000E+04  1.5170374E-08
  7.5000000E+04  1.3473988E-08
  7.7500000E+04  1.2010212E-08
  8.0000000E+04  1.0741485E-08
  8.2500000E+04  9.6371881E-09
  8.5000000E+04  8.6722032E-09
  8.7500000E+04  7.8258086E-09
  9.0000000E+04  7.0808150E-09
  9.2500000E+04  6.4228896E-09
  9.5000000E+04  5.8400237E-09
  1.0000000E+05  4.8605994E-09
  1.0500000E+05  4.0788490E-09
  1.1000000E+05  3.4485596E-09
  1.1500000E+05  2.9357009E-09
  1.2000000E+05  2.5148762E-09
  1.2500000E+05  2.1668963E-09
  1.3000000E+05  1.8770984E-09
  1.3500000E+05  1.6341625E-09
  1.4000000E+05  1.4292642E-09
  1.4500000E+05  1.2554637E-09
  1.5000000E+05  1.1072585E-09
  1.5500000E+05  9.8025187E-10
  1.6000000E+05  8.7090480E-10
  1.6500000E+05  7.7635047E-10
  1.7000000E+05  6.9425144E-10
  1.7500000E+05  6.2269043E-10
  1.8000000E+05  5.6008612E-10
  1.8500000E+05  5.0512781E-10
  1.9000000E+05  4.5672332E-10
  1.9500000E+05  4.1395818E-10
  2.0000000E+05  3.7606332E-10
  2.0500000E+05  3.4238928E-10
  2.1000000E+05  3.1238540E-10
  2.2000000E+05  2.6158158E-10
  2.3000000E+05  2.2065731E-10
  2.4000000E+05  1.8740042E-10
  2.5000000E+05  1.6015491E-10
  2.6000000E+05  1.3766659E-10
  2.7000000E+05  1.1897557E-10
  2.8000000E+05  1.0334005E-10
  2.9000000E+05  9.0181679E-11
  3.0000000E+05  7.9045772E-11
  3.1000000E+05  6.9571833E-11
  3.2000000E+05  6.1471923E-11
  3.3000000E+05  5.4514492E-11
  3.4000000E+05  4.8512126E-11
  3.5000000E+05  4.3312215E-11
  3.6000000E+05  3.8789789E-11
  3.7000000E+05  3.4841976E-11
  3.8000000E+05  3.1383622E-11
  3.9000000E+05  2.8343888E-11
  4.0000000E+05  2.5663575E-11
  4.1000000E+05  2.3292980E-11
  4.2000000E+05  2.1190214E-11
  4.3000000E+05  1.9319834E-11
  4.4000000E+05  1.7651739E-11
  4.6000000E+05  1.4823471E-11
  4.8000000E+05  1.2541145E-11
  5.0000000E+05  1.0683099E-11
  5.1250000E+05  9.6957490E-12
  5.2500000E+05  8.8204136E-12
  5.3750000E+05  8.0421766E-12
  5.5000000E+05  7.3483867E-12
  5.7500000E+05  6.1726167E-12
  5.8750000E+05  5.6735247E-12
  6.0000000E+05  5.2242046E-12
  6.2500000E+05  4.4522420E-12
  6.5000000E+05  3.8186469E-12
  6.7500000E+05  3.2945945E-12
  7.0000000E+05  2.8580421E-12
  7.2500000E+05  2.4919588E-12
  7.5000000E+05  2.1830602E-12
  7.7500000E+05  1.9209029E-12
  8.0000000E+05  1.6972083E-12
  8.2500000E+05  1.5053583E-12
  8.5000000E+05  1.3400299E-12
  8.7500000E+05  1.1969154E-12
  9.0000000E+05  1.0725057E-12
  9.2500000E+05  9.6392522E-13
  9.5000000E+05  8.6880357E-13
  9.7500000E+05  7.8517649E-13
  1.0000000E+06  7.1140767E-13
  1.0250000E+06  6.4612634E-13
  1.0500000E+06  5.8817991E-13
  1.1000000E+06  4.9054822E-13
  1.1500000E+06  4.1236011E-13
  1.2000000E+06  3.4912978E-13
  1.2500000E+06  2.9753922E-13
  1.3000000E+06  2.5510195E-13
  1.3500000E+06  2.1993222E-13
  1.4000000E+06  1.9058399E-13
  1.4500000E+06  1.6593708E-13
  1.5000000E+06  1.4511554E-13
  1.5500000E+06  1.2742859E-13
  1.6000000E+06  1.1232718E-13
  1.6500000E+06  9.9371740E-14
  1.7000000E+06  8.8207622E-14
  1.7500000E+06  7.8546737E-14
  1.8000000E+06  7.0153678E-14
  1.8500000E+06  6.2835016E-14
  1.9000000E+06  5.6430853E-14
  1.9500000E+06  5.0808323E-14
  2.0000000E+06  4.5856494E-14
  2.0500000E+06  4.1482313E-14
  2.1000000E+06  3.7607404E-14
  2.1500000E+06  3.4165484E-14
  2.2000000E+06  3.1100282E-14
  2.2500000E+06  2.8363859E-14
  2.3000000E+06  2.5915250E-14
  2.4000000E+06  2.1745705E-14
  2.5000000E+06  1.8364515E-14
  2.6000000E+06  1.5601377E-14
  2.7000000E+06  1.3327175E-14
  2.8000000E+06  1.1442975E-14
  2.9000000E+06  9.8722684E-15
  3.0000000E+06  8.5553713E-15
  3.1000000E+06  7.4453315E-15
  3.2000000E+06  6.5049322E-15
  3.3000000E+06  5.7044605E-15
  3.4000000E+06  5.0200445E-15
  3.5000000E+06  4.4323871E-15
  3.6000000E+06  3.9258122E-15
  3.7000000E+06  3.4875187E-15
  3.8000000E+06  3.1069718E-15
  3.9000000E+06  2.7754582E-15
  4.0000000E+06  2.4857261E-15
  4.1000000E+06  2.2316925E-15
  4.2000000E+06  2.0082708E-15
  4.3000000E+06  1.8111970E-15
  4.4000000E+06  1.6368818E-15
  4.6000000E+06  1.3450230E-15
  4.8000000E+06  1.1138476E-15
  4.9000000E+06  1.0164985E-15
  
  
#  13   2  L1  EION =  1.210000000E+02 eV   296
#  S(0) = 1.345963E+00
  1.1080750E+00  0.0000000E+00
  1.1080750E+02  0.0000000E+00
  1.1080750E+02  5.3652677E-03
  1.2100000E+02  5.3652677E-03
  1.2100272E+02  5.3652677E-03
  1.2120259E+02  5.3330770E-03
  1.2140245E+02  5.3023314E-03
  1.2160231E+02  5.2729614E-03
  1.2180218E+02  5.2449013E-03
  1.2220190E+02  5.1924653E-03
  1.2260163E+02  5.1445641E-03
  1.2340109E+02  5.0607592E-03
  1.2420054E+02  4.9906615E-03
  1.2500000E+02  4.9319794E-03
  1.2625000E+02  4.8587735E-03
  1.2750000E+02  4.8034271E-03
  1.2875000E+02  4.7617829E-03
  1.3000000E+02  4.7306827E-03
  1.3250000E+02  4.6908434E-03
  1.3500000E+02  4.6697908E-03
  1.3750000E+02  4.6583222E-03
  1.4000000E+02  4.6502519E-03
  1.4250000E+02  4.6414221E-03
  1.4500000E+02  4.6291219E-03
  1.4750000E+02  4.6117223E-03
  1.5000000E+02  4.5884122E-03
  1.5500000E+02  4.5237217E-03
  1.6000000E+02  4.4379478E-03
  1.6500000E+02  4.3370789E-03
  1.7000000E+02  4.2274926E-03
  1.7500000E+02  4.1145276E-03
  1.8000000E+02  4.0019902E-03
  1.8500000E+02  3.8921929E-03
  1.9000000E+02  3.7862282E-03
  1.9500000E+02  3.6843838E-03
  2.0000000E+02  3.5864026E-03
  2.1000000E+02  3.4000497E-03
  2.2000000E+02  3.2232599E-03
  2.3000000E+02  3.0537922E-03
  2.4000000E+02  2.8914195E-03
  2.5000000E+02  2.7371216E-03
  2.6000000E+02  2.5920408E-03
  2.7000000E+02  2.4567832E-03
  2.8000000E+02  2.3313281E-03
  2.9000000E+02  2.2150261E-03
  3.0000000E+02  2.1069758E-03
  3.1000000E+02  2.0061720E-03
  3.2000000E+02  1.9117118E-03
  3.4000000E+02  1.7393306E-03
  3.6000000E+02  1.5863822E-03
  3.8000000E+02  1.4510418E-03
  4.0000000E+02  1.3315217E-03
  4.2000000E+02  1.2257021E-03
  4.4000000E+02  1.1313604E-03
  4.6000000E+02  1.0466824E-03
  4.8000000E+02  9.7026410E-04
  5.0000000E+02  9.0120594E-04
  5.2500000E+02  8.2411524E-04
  5.5000000E+02  7.5600128E-04
  5.7500000E+02  6.9560804E-04
  6.0000000E+02  6.4172337E-04
  6.5000000E+02  5.4983132E-04
  6.7500000E+02  5.1058704E-04
  7.0000000E+02  4.7513172E-04
  7.2500000E+02  4.4302420E-04
  7.5000000E+02  4.1387659E-04
  7.7500000E+02  3.8732595E-04
  8.0000000E+02  3.6305500E-04
  8.2500000E+02  3.4080124E-04
  8.5000000E+02  3.2036647E-04
  9.0000000E+02  2.8429905E-04
  9.5000000E+02  2.5363607E-04
  1.0000000E+03  2.2732403E-04
  1.0500000E+03  2.0458757E-04
  1.1000000E+03  1.8485504E-04
  1.1500000E+03  1.6764600E-04
  1.2000000E+03  1.5254941E-04
  1.2500000E+03  1.3923663E-04
  1.3000000E+03  1.2745210E-04
  1.3500000E+03  1.1698563E-04
  1.4000000E+03  1.0765693E-04
  1.4500000E+03  9.9309787E-05
  1.5000000E+03  9.1813516E-05
  1.5500000E+03  8.5060152E-05
  1.6000000E+03  7.8960415E-05
  1.6500000E+03  7.3437644E-05
  1.7000000E+03  6.8425319E-05
  1.8000000E+03  5.9705432E-05
  1.9000000E+03  5.2419686E-05
  2.0000000E+03  4.6281629E-05
  2.1000000E+03  4.1072262E-05
  2.2000000E+03  3.6621400E-05
  2.3000000E+03  3.2795278E-05
  2.4000000E+03  2.9487461E-05
  2.5000000E+03  2.6612444E-05
  2.6000000E+03  2.4101191E-05
  2.7000000E+03  2.1897567E-05
  2.8000000E+03  1.9955591E-05
  2.9000000E+03  1.8237336E-05
  3.0000000E+03  1.6711329E-05
  3.1000000E+03  1.5351293E-05
  3.2000000E+03  1.4135167E-05
  3.3000000E+03  1.3044333E-05
  3.4000000E+03  1.2063001E-05
  3.5000000E+03  1.1177721E-05
  3.6000000E+03  1.0376985E-05
  3.7000000E+03  9.6509049E-06
  3.8000000E+03  8.9909522E-06
  3.9000000E+03  8.3897458E-06
  4.0000000E+03  7.8408755E-06
  4.2000000E+03  6.8784985E-06
  4.4000000E+03  6.0669678E-06
  4.6000000E+03  5.3778062E-06
  4.8000000E+03  4.7887635E-06
  5.0000000E+03  4.2822837E-06
  5.2500000E+03  3.7442626E-06
  5.5000000E+03  3.2921747E-06
  5.7500000E+03  2.9095340E-06
  5.8750000E+03  2.7401318E-06
  6.0000000E+03  2.5835130E-06
  6.2500000E+03  2.3040285E-06
  6.5000000E+03  2.0630785E-06
  6.7500000E+03  1.8542559E-06
  7.0000000E+03  1.6723912E-06
  7.2500000E+03  1.5132830E-06
  7.5000000E+03  1.3734928E-06
  7.7500000E+03  1.2501872E-06
  8.0000000E+03  1.1410165E-06
  8.2500000E+03  1.0440213E-06
  8.5000000E+03  9.5755873E-07
  8.7500000E+03  8.8024447E-07
  9.0000000E+03  8.1090669E-07
  9.2500000E+03  7.4854890E-07
  9.5000000E+03  6.9232002E-07
  9.7500000E+03  6.4149021E-07
  1.0000000E+04  5.9543122E-07
  1.0250000E+04  5.5360031E-07
  1.0500000E+04  5.1552690E-07
  1.1000000E+04  4.4906764E-07
  1.1500000E+04  3.9336103E-07
  1.2000000E+04  3.4633469E-07
  1.2500000E+04  3.0637589E-07
  1.3000000E+04  2.7221693E-07
  1.3500000E+04  2.4285225E-07
  1.4000000E+04  2.1747746E-07
  1.4500000E+04  1.9544403E-07
  1.5000000E+04  1.7622531E-07
  1.5500000E+04  1.5939062E-07
  1.6000000E+04  1.4458554E-07
  1.6500000E+04  1.3151665E-07
  1.7000000E+04  1.1993969E-07
  1.7500000E+04  1.0965023E-07
  1.8000000E+04  1.0047631E-07
  1.8500000E+04  9.2272635E-08
  1.9000000E+04  8.4915866E-08
  1.9500000E+04  7.8300886E-08
  2.0000000E+04  7.2337734E-08
  2.0500000E+04  6.6949127E-08
  2.1000000E+04  6.2068438E-08
  2.2000000E+04  5.3607884E-08
  2.2500000E+04  4.9934434E-08
  2.3000000E+04  4.6579636E-08
  2.4000000E+04  4.0696795E-08
  2.5000000E+04  3.5738261E-08
  2.6000000E+04  3.1531843E-08
  2.7000000E+04  2.7942155E-08
  2.8000000E+04  2.4861802E-08
  2.9000000E+04  2.2204878E-08
  3.0000000E+04  1.9902142E-08
  3.1000000E+04  1.7897394E-08
  3.2000000E+04  1.6144709E-08
  3.3000000E+04  1.4606323E-08
  3.4000000E+04  1.3250999E-08
  3.5000000E+04  1.2052759E-08
  3.6000000E+04  1.0989881E-08
  3.7000000E+04  1.0044116E-08
  3.8000000E+04  9.2000568E-09
  3.9000000E+04  8.4446432E-09
  4.0000000E+04  7.7667534E-09
  4.1000000E+04  7.1568801E-09
  4.2000000E+04  6.6068662E-09
  4.3000000E+04  6.1096879E-09
  4.4000000E+04  5.6592764E-09
  4.6000000E+04  4.8783981E-09
  4.8000000E+04  4.2297881E-09
  5.0000000E+04  3.6871115E-09
  5.1250000E+04  3.3924886E-09
  5.2500000E+04  3.1271680E-09
  5.3750000E+04  2.8876760E-09
  5.5000000E+04  2.6710151E-09
  5.7500000E+04  2.2961455E-09
  5.8750000E+04  2.1337187E-09
  6.0000000E+04  1.9855939E-09
  6.2500000E+04  1.7264223E-09
  6.5000000E+04  1.5086567E-09
  6.7500000E+04  1.3245299E-09
  7.0000000E+04  1.1679363E-09
  7.2500000E+04  1.0340346E-09
  7.5000000E+04  9.1895573E-10
  7.7500000E+04  8.1958457E-10
  8.0000000E+04  7.3339581E-10
  8.2500000E+04  6.5832878E-10
  8.5000000E+04  5.9269166E-10
  8.7500000E+04  5.3508753E-10
  9.0000000E+04  4.8435672E-10
  9.2500000E+04  4.3953166E-10
  9.5000000E+04  3.9980096E-10
  9.7500000E+04  3.6448114E-10
  1.0000000E+05  3.3299393E-10
  1.0250000E+05  3.0484804E-10
  1.0500000E+05  2.7962453E-10
  1.0750000E+05  2.5696480E-10
  1.1000000E+05  2.3656086E-10
  1.1250000E+05  2.1814726E-10
  1.1500000E+05  2.0149454E-10
  1.1750000E+05  1.8640363E-10
  1.2000000E+05  1.7270134E-10
  1.2250000E+05  1.6023659E-10
  1.2500000E+05  1.4887720E-10
  1.3000000E+05  1.2902494E-10
  1.3500000E+05  1.1237402E-10
  1.4000000E+05  9.8323270E-11
  1.4500000E+05  8.6399465E-11
  1.5000000E+05  7.6227095E-11
  1.5500000E+05  6.7505946E-11
  1.6000000E+05  5.9994379E-11
  1.6500000E+05  5.3496595E-11
  1.7000000E+05  4.7852825E-11
  1.7500000E+05  4.2931926E-11
  1.8000000E+05  3.8625640E-11
  1.8500000E+05  3.4844147E-11
  1.9000000E+05  3.1512588E-11
  1.9500000E+05  2.8568278E-11
  2.0000000E+05  2.5958526E-11
  2.0500000E+05  2.3638853E-11
  2.1000000E+05  2.1571517E-11
  2.1500000E+05  1.9724374E-11
  2.2000000E+05  1.8069948E-11
  2.2500000E+05  1.6584667E-11
  2.3000000E+05  1.5248246E-11
  2.3500000E+05  1.4043180E-11
  2.4000000E+05  1.2954316E-11
  2.4500000E+05  1.1968496E-11
  2.5000000E+05  1.1074275E-11
  2.6000000E+05  9.5219207E-12
  2.7000000E+05  8.2312631E-12
  2.8000000E+05  7.1512734E-12
  2.9000000E+05  6.2421383E-12
  3.0000000E+05  5.4725319E-12
  3.1000000E+05  4.8176109E-12
  3.2000000E+05  4.2575345E-12
  3.3000000E+05  3.7763464E-12
  3.4000000E+05  3.3611262E-12
  3.5000000E+05  3.0013484E-12
  3.6000000E+05  2.6883893E-12
  3.7000000E+05  2.4151453E-12
  3.8000000E+05  2.1757355E-12
  3.9000000E+05  1.9652675E-12
  4.0000000E+05  1.7796536E-12
  4.1000000E+05  1.6154627E-12
  4.2000000E+05  1.4698021E-12
  4.3000000E+05  1.3402236E-12
  4.4000000E+05  1.2246466E-12
  4.5000000E+05  1.1212956E-12
  4.6000000E+05  1.0286515E-12
  4.7000000E+05  9.4541052E-13
  4.8000000E+05  8.7045040E-13
  5.0000000E+05  7.4162568E-13
  5.1250000E+05  6.7315599E-13
  5.2500000E+05  6.1244628E-13
  5.3750000E+05  5.5846457E-13
  5.5000000E+05  5.1033528E-13
  5.7500000E+05  4.2875661E-13
  5.8750000E+05  3.9412208E-13
  6.0000000E+05  3.6293815E-13
  6.1250000E+05  3.3479914E-13
  6.2500000E+05  3.0935403E-13
  6.3750000E+05  2.8629816E-13
  6.5000000E+05  2.6536639E-13
  6.7500000E+05  2.2897861E-13
  7.0000000E+05  1.9866298E-13
  7.2500000E+05  1.7323776E-13
  7.5000000E+05  1.5178115E-13
  7.7500000E+05  1.3356857E-13
  8.0000000E+05  1.1802575E-13
  8.2500000E+05  1.0469398E-13
  8.5000000E+05  9.3204272E-14
  8.7500000E+05  8.3257829E-14
  9.0000000E+05  7.4610734E-14
  9.2500000E+05  6.7062881E-14
  9.5000000E+05  6.0449467E-14
  9.7500000E+05  5.4634027E-14
  1.0000000E+06  4.9503307E-14
  1.0250000E+06  4.4962861E-14
  1.0500000E+06  4.0933105E-14
  1.0750000E+06  3.7346675E-14
  
  
#  13   3  L2  EION =  7.700000000E+01 eV   298
#  S(0) = 2.322353E+00
  7.5020329E-01  0.0000000E+00
  7.5020329E+01  0.0000000E+00
  7.5020329E+01  5.6514759E-03
  7.7000000E+01  5.6514759E-03
  7.7002721E+01  5.6514759E-03
  7.7202653E+01  5.9840420E-03
  7.7402585E+01  6.3201196E-03
  7.7602517E+01  6.6587229E-03
  7.7802449E+01  6.9988618E-03
  7.8202313E+01  7.6798217E-03
  7.8602177E+01  8.3553617E-03
  7.9401905E+01  9.6624750E-03
  8.0201633E+01  1.0873344E-02
  8.1001361E+01  1.1957016E-02
  8.1801088E+01  1.2898746E-02
  8.2600816E+01  1.3697348E-02
  8.3400544E+01  1.4361241E-02
  8.5000000E+01  1.5343638E-02
  8.6250000E+01  1.5860874E-02
  8.7500000E+01  1.6221541E-02
  8.8750000E+01  1.6471550E-02
  9.0000000E+01  1.6645156E-02
  9.1250000E+01  1.6766759E-02
  9.2500000E+01  1.6853143E-02
  9.3750000E+01  1.6915539E-02
  9.5000000E+01  1.6961196E-02
  9.7500000E+01  1.7018155E-02
  1.0000000E+02  1.7040250E-02
  1.0250000E+02  1.7028989E-02
  1.0500000E+02  1.6980270E-02
  1.1000000E+02  1.6751788E-02
  1.1500000E+02  1.6336345E-02
  1.2000000E+02  1.5753204E-02
  1.2500000E+02  1.5048985E-02
  1.3000000E+02  1.4278197E-02
  1.3500000E+02  1.3488293E-02
  1.4000000E+02  1.2712922E-02
  1.4500000E+02  1.1971775E-02
  1.5000000E+02  1.1274033E-02
  1.6000000E+02  1.0012574E-02
  1.7000000E+02  8.9108611E-03
  1.8000000E+02  7.9416717E-03
  1.9000000E+02  7.0864752E-03
  2.0000000E+02  6.3342336E-03
  2.1000000E+02  5.6761842E-03
  2.2000000E+02  5.1030623E-03
  2.3000000E+02  4.6040977E-03
  2.4000000E+02  4.1685288E-03
  2.5000000E+02  3.7860674E-03
  2.6000000E+02  3.4481960E-03
  2.7000000E+02  3.1479649E-03
  2.8000000E+02  2.8799476E-03
  2.9000000E+02  2.6400853E-03
  3.0000000E+02  2.4249784E-03
  3.1000000E+02  2.2318260E-03
  3.2000000E+02  2.0582109E-03
  3.4000000E+02  1.7608768E-03
  3.6000000E+02  1.5175222E-03
  3.8000000E+02  1.3160927E-03
  4.0000000E+02  1.1475709E-03
  4.2000000E+02  1.0056166E-03
  4.4000000E+02  8.8540770E-04
  4.6000000E+02  7.8318310E-04
  4.8000000E+02  6.9585678E-04
  5.0000000E+02  6.2078278E-04
  5.2500000E+02  5.4098013E-04
  5.5000000E+02  4.7387632E-04
  5.7500000E+02  4.1707337E-04
  6.0000000E+02  3.6873388E-04
  6.5000000E+02  2.9191726E-04
  6.7500000E+02  2.6123561E-04
  7.0000000E+02  2.3456529E-04
  7.2500000E+02  2.1127910E-04
  7.5000000E+02  1.9087566E-04
  7.7500000E+02  1.7293718E-04
  8.0000000E+02  1.5711012E-04
  8.2500000E+02  1.4309635E-04
  8.5000000E+02  1.3064658E-04
  9.0000000E+02  1.0963327E-04
  9.5000000E+02  9.2751220E-05
  1.0000000E+03  7.9048575E-05
  1.0500000E+03  6.7827945E-05
  1.1000000E+03  5.8563513E-05
  1.1500000E+03  5.0852486E-05
  1.2000000E+03  4.4386978E-05
  1.2500000E+03  3.8930564E-05
  1.3000000E+03  3.4298543E-05
  1.3500000E+03  3.0344595E-05
  1.4000000E+03  2.6951811E-05
  1.4500000E+03  2.4026296E-05
  1.5000000E+03  2.1492078E-05
  1.5500000E+03  1.9287229E-05
  1.6000000E+03  1.7361070E-05
  1.6500000E+03  1.5671916E-05
  1.7000000E+03  1.4185381E-05
  1.7500000E+03  1.2872836E-05
  1.8000000E+03  1.1710276E-05
  1.8500000E+03  1.0677462E-05
  1.9000000E+03  9.7572317E-06
  2.0000000E+03  8.1984598E-06
  2.1000000E+03  6.9414182E-06
  2.2000000E+03  5.9181559E-06
  2.3000000E+03  5.0780412E-06
  2.4000000E+03  4.3828676E-06
  2.5000000E+03  3.8034657E-06
  2.6000000E+03  3.3173223E-06
  2.7000000E+03  2.9068881E-06
  2.8000000E+03  2.5583664E-06
  2.9000000E+03  2.2608203E-06
  3.0000000E+03  2.0055106E-06
  3.1000000E+03  1.7854050E-06
  3.2000000E+03  1.5948070E-06
  3.3000000E+03  1.4290723E-06
  3.4000000E+03  1.2843914E-06
  3.5000000E+03  1.1576215E-06
  3.6000000E+03  1.0461558E-06
  3.7000000E+03  9.4782090E-07
  3.8000000E+03  8.6079638E-07
  3.9000000E+03  7.8355077E-07
  4.0000000E+03  7.1479013E-07
  4.2000000E+03  5.9849533E-07
  4.4000000E+03  5.0492537E-07
  4.6000000E+03  4.2894243E-07
  4.8000000E+03  3.6671700E-07
  5.0000000E+03  3.1536045E-07
  5.2500000E+03  2.6314240E-07
  5.5000000E+03  2.2127090E-07
  5.7500000E+03  1.8737954E-07
  5.8750000E+03  1.7285854E-07
  6.0000000E+03  1.5971076E-07
  6.2500000E+03  1.3694300E-07
  6.5000000E+03  1.1807129E-07
  6.7500000E+03  1.0232333E-07
  7.0000000E+03  8.9099731E-08
  7.2500000E+03  7.7931095E-08
  7.5000000E+03  6.8446759E-08
  7.7500000E+03  6.0351728E-08
  8.0000000E+03  5.3409521E-08
  8.2500000E+03  4.7429292E-08
  8.5000000E+03  4.2256011E-08
  8.7500000E+03  3.7762984E-08
  9.0000000E+03  3.3846102E-08
  9.2500000E+03  3.0419359E-08
  9.5000000E+03  2.7411326E-08
  9.7500000E+03  2.4762397E-08
  1.0000000E+04  2.2422611E-08
  1.0250000E+04  2.0349911E-08
  1.0500000E+04  1.8508749E-08
  1.1000000E+04  1.5404833E-08
  1.1500000E+04  1.2918873E-08
  1.2000000E+04  1.0909784E-08
  1.2500000E+04  9.2725385E-09
  1.3000000E+04  7.9280382E-09
  1.3500000E+04  6.8160626E-09
  1.4000000E+04  5.8903003E-09
  1.4500000E+04  5.1148058E-09
  1.5000000E+04  4.4614388E-09
  1.5500000E+04  3.9079913E-09
  1.6000000E+04  3.4368043E-09
  1.6500000E+04  3.0337366E-09
  1.7000000E+04  2.6873901E-09
  1.7500000E+04  2.3885202E-09
  1.8000000E+04  2.1295837E-09
  1.8500000E+04  1.9043918E-09
  1.9000000E+04  1.7078410E-09
  1.9500000E+04  1.5357017E-09
  2.0000000E+04  1.3844513E-09
  2.0500000E+04  1.2511427E-09
  2.1000000E+04  1.1333005E-09
  2.1500000E+04  1.0288367E-09
  2.2000000E+04  9.3598342E-10
  2.2500000E+04  8.5323755E-10
  2.3000000E+04  7.7931700E-10
  2.4000000E+04  6.5371813E-10
  2.5000000E+04  5.5212804E-10
  2.6000000E+04  4.6928153E-10
  2.7000000E+04  4.0120658E-10
  2.8000000E+04  3.4487529E-10
  2.9000000E+04  2.9795638E-10
  3.0000000E+04  2.5863856E-10
  3.1000000E+04  2.2550262E-10
  3.2000000E+04  1.9742757E-10
  3.3000000E+04  1.7352137E-10
  3.4000000E+04  1.5306923E-10
  3.5000000E+04  1.3549457E-10
  3.6000000E+04  1.2032951E-10
  3.7000000E+04  1.0719210E-10
  3.8000000E+04  9.5768754E-11
  3.9000000E+04  8.5800695E-11
  4.0000000E+04  7.7073325E-11
  4.1000000E+04  6.9407850E-11
  4.2000000E+04  6.2654620E-11
  4.3000000E+04  5.6687850E-11
  4.4000000E+04  5.1401390E-11
  4.5000000E+04  4.6705332E-11
  4.6000000E+04  4.2523233E-11
  4.7000000E+04  3.8789860E-11
  4.8000000E+04  3.5449360E-11
  5.0000000E+04  2.9761731E-11
  5.1250000E+04  2.6769652E-11
  5.2500000E+04  2.4136974E-11
  5.3750000E+04  2.1813762E-11
  5.5000000E+04  1.9757923E-11
  5.7500000E+04  1.6311256E-11
  5.8750000E+04  1.4864395E-11
  6.0000000E+04  1.3571205E-11
  6.2500000E+04  1.1372807E-11
  6.5000000E+04  9.5939860E-12
  6.7500000E+04  8.1433414E-12
  7.0000000E+04  6.9516929E-12
  7.2500000E+04  5.9661501E-12
  7.5000000E+04  5.1458994E-12
  7.7500000E+04  4.4591739E-12
  8.0000000E+04  3.8810470E-12
  8.2500000E+04  3.3918103E-12
  8.5000000E+04  2.9757679E-12
  8.7500000E+04  2.6203353E-12
  9.0000000E+04  2.3153586E-12
  9.2500000E+04  2.0525966E-12
  9.5000000E+04  1.8253216E-12
  9.7500000E+04  1.6280125E-12
  1.0000000E+05  1.4561155E-12
  1.0250000E+05  1.3058566E-12
  1.0500000E+05  1.1740934E-12
  1.0750000E+05  1.0581979E-12
  1.1000000E+05  9.5596338E-13
  1.1250000E+05  8.6552986E-13
  1.1500000E+05  7.8532339E-13
  1.1750000E+05  7.1400702E-13
  1.2000000E+05  6.5044114E-13
  1.2250000E+05  5.9365119E-13
  1.2500000E+05  5.4280109E-13
  1.3000000E+05  4.5614103E-13
  1.3500000E+05  3.8580045E-13
  1.4000000E+05  3.2827237E-13
  1.4500000E+05  2.8089108E-13
  1.5000000E+05  2.4161025E-13
  1.5500000E+05  2.0884462E-13
  1.6000000E+05  1.8135596E-13
  1.6500000E+05  1.5816948E-13
  1.7000000E+05  1.3851214E-13
  1.7500000E+05  1.2176661E-13
  1.8000000E+05  1.0743681E-13
  1.8500000E+05  9.5121567E-14
  1.9000000E+05  8.4494572E-14
  1.9500000E+05  7.5288954E-14
  2.0000000E+05  6.7285335E-14
  2.0500000E+05  6.0302482E-14
  2.1000000E+05  5.4189948E-14
  2.1500000E+05  4.8822280E-14
  2.2000000E+05  4.4094423E-14
  2.2500000E+05  3.9918047E-14
  2.3000000E+05  3.6218594E-14
  2.3500000E+05  3.2932894E-14
  2.4000000E+05  3.0007240E-14
  2.4500000E+05  2.7395810E-14
  2.5000000E+05  2.5059381E-14
  2.6000000E+05  2.1081476E-14
  2.7000000E+05  1.7855969E-14
  2.8000000E+05  1.5219756E-14
  2.9000000E+05  1.3049249E-14
  3.0000000E+05  1.1249860E-14
  3.1000000E+05  9.7485290E-15
  3.2000000E+05  8.4883185E-15
  3.3000000E+05  7.4245011E-15
  3.4000000E+05  6.5216805E-15
  3.5000000E+05  5.7516421E-15
  3.6000000E+05  5.0917335E-15
  3.7000000E+05  4.5236593E-15
  3.8000000E+05  4.0325594E-15
  3.9000000E+05  3.6062937E-15
  4.0000000E+05  3.2348885E-15
  4.1000000E+05  2.9101076E-15
  4.2000000E+05  2.6251176E-15
  4.3000000E+05  2.3742218E-15
  4.4000000E+05  2.1526499E-15
  4.5000000E+05  1.9563885E-15
  4.6000000E+05  1.7820488E-15
  4.7000000E+05  1.6267588E-15
  4.8000000E+05  1.4880755E-15
  5.0000000E+05  1.2524826E-15
  5.1250000E+05  1.1287774E-15
  5.2500000E+05  1.0200333E-15
  5.3750000E+05  9.2412645E-16
  5.5000000E+05  8.3927679E-16
  5.7500000E+05  6.9698843E-16
  5.8750000E+05  6.3720882E-16
  6.0000000E+05  5.8373190E-16
  6.2500000E+05  4.9266609E-16
  6.5000000E+05  4.1875600E-16
  6.7500000E+05  3.5825051E-16
  7.0000000E+05  3.0832441E-16
  7.2500000E+05  2.6682768E-16
  7.5000000E+05  2.3210542E-16
  7.7500000E+05  2.0287007E-16
  8.0000000E+05  1.7810805E-16
  8.2500000E+05  1.5701451E-16
  8.5000000E+05  1.3894990E-16
  
  
#  13   4  L3  EION =  7.700000000E+01 eV   298
#  S(0) = 4.649289E+00
  7.5017359E-01  0.0000000E+00
  7.5017359E+01  0.0000000E+00
  7.5017359E+01  1.1453356E-02
  7.7000000E+01  1.1453356E-02
  7.7002721E+01  1.1453356E-02
  7.7202653E+01  1.2125934E-02
  7.7402585E+01  1.2805549E-02
  7.7602517E+01  1.3490208E-02
  7.7802449E+01  1.4177905E-02
  7.8202313E+01  1.5554475E-02
  7.8602177E+01  1.6919818E-02
  7.9401905E+01  1.9560809E-02
  8.0201633E+01  2.2006222E-02
  8.1001361E+01  2.4193610E-02
  8.1801088E+01  2.6093327E-02
  8.2600816E+01  2.7703127E-02
  8.3400544E+01  2.9040182E-02
  8.5000000E+01  3.1015272E-02
  8.6250000E+01  3.2052015E-02
  8.7500000E+01  3.2772156E-02
  8.8750000E+01  3.3268631E-02
  9.0000000E+01  3.3610756E-02
  9.1250000E+01  3.3847895E-02
  9.2500000E+01  3.4013998E-02
  9.3750000E+01  3.4131772E-02
  9.5000000E+01  3.4215881E-02
  9.7500000E+01  3.4315178E-02
  1.0000000E+02  3.4344753E-02
  1.0250000E+02  3.4307740E-02
  1.0500000E+02  3.4195948E-02
  1.1000000E+02  3.3710721E-02
  1.1500000E+02  3.2852373E-02
  1.2000000E+02  3.1659951E-02
  1.2500000E+02  3.0227249E-02
  1.3000000E+02  2.8663694E-02
  1.3500000E+02  2.7064364E-02
  1.4000000E+02  2.5496523E-02
  1.4500000E+02  2.3999397E-02
  1.5000000E+02  2.2591114E-02
  1.6000000E+02  2.0047744E-02
  1.7000000E+02  1.7829292E-02
  1.8000000E+02  1.5879962E-02
  1.9000000E+02  1.4161680E-02
  2.0000000E+02  1.2651599E-02
  2.1000000E+02  1.1331607E-02
  2.2000000E+02  1.0182729E-02
  2.3000000E+02  9.1830992E-03
  2.4000000E+02  8.3109535E-03
  2.5000000E+02  7.5455447E-03
  2.6000000E+02  6.8697092E-03
  2.7000000E+02  6.2694496E-03
  2.8000000E+02  5.7338361E-03
  2.9000000E+02  5.2546880E-03
  3.0000000E+02  4.8251579E-03
  3.1000000E+02  4.4396061E-03
  3.2000000E+02  4.0931696E-03
  3.4000000E+02  3.5001341E-03
  3.6000000E+02  3.0150465E-03
  3.8000000E+02  2.6137499E-03
  4.0000000E+02  2.2781849E-03
  4.2000000E+02  1.9956530E-03
  4.4000000E+02  1.7565022E-03
  4.6000000E+02  1.5532096E-03
  4.8000000E+02  1.3796080E-03
  5.0000000E+02  1.2304153E-03
  5.2500000E+02  1.0718843E-03
  5.5000000E+02  9.3863165E-04
  5.7500000E+02  8.2587422E-04
  6.0000000E+02  7.2994900E-04
  6.5000000E+02  5.7758139E-04
  6.7500000E+02  5.1675032E-04
  7.0000000E+02  4.6388669E-04
  7.2500000E+02  4.1774269E-04
  7.5000000E+02  3.7732089E-04
  7.7500000E+02  3.4179051E-04
  8.0000000E+02  3.1044901E-04
  8.2500000E+02  2.8270410E-04
  8.5000000E+02  2.5806070E-04
  9.0000000E+02  2.1647841E-04
  9.5000000E+02  1.8308344E-04
  1.0000000E+03  1.5598696E-04
  1.0500000E+03  1.3380569E-04
  1.1000000E+03  1.1549707E-04
  1.1500000E+03  1.0026269E-04
  1.2000000E+03  8.7492487E-05
  1.2500000E+03  7.6718170E-05
  1.3000000E+03  6.7574000E-05
  1.3500000E+03  5.9770309E-05
  1.4000000E+03  5.3075698E-05
  1.4500000E+03  4.7304374E-05
  1.5000000E+03  4.2306047E-05
  1.5500000E+03  3.7958244E-05
  1.6000000E+03  3.4160763E-05
  1.6500000E+03  3.0831196E-05
  1.7000000E+03  2.7901578E-05
  1.7500000E+03  2.5315330E-05
  1.8000000E+03  2.3025021E-05
  1.8500000E+03  2.0990672E-05
  1.9000000E+03  1.9178387E-05
  2.0000000E+03  1.6109312E-05
  2.1000000E+03  1.3635099E-05
  2.2000000E+03  1.1621638E-05
  2.3000000E+03  9.9690347E-06
  2.4000000E+03  8.6019277E-06
  2.5000000E+03  7.4627991E-06
  2.6000000E+03  6.5072672E-06
  2.7000000E+03  5.7007452E-06
  2.8000000E+03  5.0160488E-06
  2.9000000E+03  4.4316340E-06
  3.0000000E+03  3.9302891E-06
  3.1000000E+03  3.4981685E-06
  3.2000000E+03  3.1240582E-06
  3.3000000E+03  2.7988176E-06
  3.4000000E+03  2.5149505E-06
  3.5000000E+03  2.2662741E-06
  3.6000000E+03  2.0476611E-06
  3.7000000E+03  1.8548371E-06
  3.8000000E+03  1.6842227E-06
  3.9000000E+03  1.5328071E-06
  4.0000000E+03  1.3980472E-06
  4.2000000E+03  1.1701849E-06
  4.4000000E+03  9.8690860E-07
  4.6000000E+03  8.3812715E-07
  4.8000000E+03  7.1632113E-07
  5.0000000E+03  6.1582029E-07
  5.2500000E+03  5.1366568E-07
  5.5000000E+03  4.3177992E-07
  5.7500000E+03  3.6552214E-07
  5.8750000E+03  3.3714035E-07
  6.0000000E+03  3.1144655E-07
  6.2500000E+03  2.6696300E-07
  6.5000000E+03  2.3010238E-07
  6.7500000E+03  1.9935192E-07
  7.0000000E+03  1.7353782E-07
  7.2500000E+03  1.5174115E-07
  7.5000000E+03  1.3323640E-07
  7.7500000E+03  1.1744635E-07
  8.0000000E+03  1.0390838E-07
  8.2500000E+03  9.2249205E-08
  8.5000000E+03  8.2165688E-08
  8.7500000E+03  7.3410146E-08
  9.0000000E+03  6.5779092E-08
  9.2500000E+03  5.9104460E-08
  9.5000000E+03  5.3246702E-08
  9.7500000E+03  4.8089386E-08
  1.0000000E+04  4.3534938E-08
  1.0250000E+04  3.9501242E-08
  1.0500000E+04  3.5918893E-08
  1.1000000E+04  2.9881433E-08
  1.1500000E+04  2.5047919E-08
  1.2000000E+04  2.1143142E-08
  1.2500000E+04  1.7962300E-08
  1.3000000E+04  1.5351199E-08
  1.3500000E+04  1.3192484E-08
  1.4000000E+04  1.1395933E-08
  1.4500000E+04  9.8915397E-09
  1.5000000E+04  8.6245165E-09
  1.5500000E+04  7.5516375E-09
  1.6000000E+04  6.6385412E-09
  1.6500000E+04  5.8577189E-09
  1.7000000E+04  5.1870040E-09
  1.7500000E+04  4.6084231E-09
  1.8000000E+04  4.1073148E-09
  1.8500000E+04  3.6716534E-09
  1.9000000E+04  3.2915247E-09
  1.9500000E+04  2.9587142E-09
  2.0000000E+04  2.6663821E-09
  2.0500000E+04  2.4088078E-09
  2.1000000E+04  2.1811871E-09
  2.1500000E+04  1.9794691E-09
  2.2000000E+04  1.8002244E-09
  2.2500000E+04  1.6405385E-09
  2.3000000E+04  1.4979258E-09
  2.4000000E+04  1.2557146E-09
  2.5000000E+04  1.0599144E-09
  2.6000000E+04  9.0032797E-10
  2.7000000E+04  7.6926652E-10
  2.8000000E+04  6.6087155E-10
  2.9000000E+04  5.7063460E-10
  3.0000000E+04  4.9505448E-10
  3.1000000E+04  4.3138903E-10
  3.2000000E+04  3.7747332E-10
  3.3000000E+04  3.3158524E-10
  3.4000000E+04  2.9234546E-10
  3.5000000E+04  2.5864188E-10
  3.6000000E+04  2.2957233E-10
  3.7000000E+04  2.0440062E-10
  3.8000000E+04  1.8252260E-10
  3.9000000E+04  1.6343991E-10
  4.0000000E+04  1.4673942E-10
  4.1000000E+04  1.3207708E-10
  4.2000000E+04  1.1916502E-10
  4.3000000E+04  1.0776135E-10
  4.4000000E+04  9.7662005E-11
  4.5000000E+04  8.8694216E-11
  4.6000000E+04  8.0711117E-11
  4.7000000E+04  7.3587430E-11
  4.8000000E+04  6.7215924E-11
  5.0000000E+04  5.6373940E-11
  5.1250000E+04  5.0674021E-11
  5.2500000E+04  4.5661229E-11
  5.3750000E+04  4.1239853E-11
  5.5000000E+04  3.7329241E-11
  5.7500000E+04  3.0777714E-11
  5.8750000E+04  2.8029529E-11
  6.0000000E+04  2.5574423E-11
  6.2500000E+04  2.1403779E-11
  6.5000000E+04  1.8032407E-11
  6.7500000E+04  1.5285694E-11
  7.0000000E+04  1.3031570E-11
  7.2500000E+04  1.1169133E-11
  7.5000000E+04  9.6205690E-12
  7.7500000E+04  8.3253581E-12
  8.0000000E+04  7.2360416E-12
  8.2500000E+04  6.3151196E-12
  8.5000000E+04  5.5327483E-12
  8.7500000E+04  4.8650164E-12
  9.0000000E+04  4.2926437E-12
  9.2500000E+04  3.7999910E-12
  9.5000000E+04  3.3743010E-12
  9.7500000E+04  3.0051115E-12
  1.0000000E+05  2.6837986E-12
  1.0250000E+05  2.4032198E-12
  1.0500000E+05  2.1574319E-12
  1.0750000E+05  1.9414682E-12
  1.1000000E+05  1.7511608E-12
  1.1250000E+05  1.5829986E-12
  1.1500000E+05  1.4340121E-12
  1.2000000E+05  1.1838585E-12
  1.2500000E+05  9.8466242E-13
  1.3000000E+05  8.2464640E-13
  1.3500000E+05  6.9505707E-13
  1.4000000E+05  5.8931657E-13
  1.4500000E+05  5.0243083E-13
  1.5000000E+05  4.3057133E-13
  1.5500000E+05  3.7077644E-13
  1.6000000E+05  3.2073582E-13
  1.6500000E+05  2.7863307E-13
  1.7000000E+05  2.4302990E-13
  1.7500000E+05  2.1277952E-13
  1.8000000E+05  1.8696168E-13
  1.8500000E+05  1.6483330E-13
  1.9000000E+05  1.4579087E-13
  1.9500000E+05  1.2934154E-13
  2.0000000E+05  1.1508075E-13
  2.0500000E+05  1.0267470E-13
  2.1000000E+05  9.1846781E-14
  2.1500000E+05  8.2366697E-14
  2.2000000E+05  7.4041916E-14
  2.2500000E+05  6.6710801E-14
  2.3000000E+05  6.0237139E-14
  2.3500000E+05  5.4505723E-14
  2.4000000E+05  4.9418760E-14
  2.4500000E+05  4.4892964E-14
  2.5000000E+05  4.0857156E-14
  2.6000000E+05  3.4020006E-14
  2.7000000E+05  2.8514154E-14
  2.8000000E+05  2.4045913E-14
  2.9000000E+05  2.0393555E-14
  3.0000000E+05  1.7388025E-14
  3.1000000E+05  1.4899242E-14
  3.2000000E+05  1.2826234E-14
  3.3000000E+05  1.1090003E-14
  3.4000000E+05  9.6282898E-15
  3.5000000E+05  8.3916800E-15
  3.6000000E+05  7.3406878E-15
  3.7000000E+05  6.4435639E-15
  3.8000000E+05  5.6746294E-15
  3.9000000E+05  5.0129975E-15
  4.0000000E+05  4.4415854E-15
  4.1000000E+05  3.9463525E-15
  4.2000000E+05  3.5157053E-15
  4.3000000E+05  3.1400266E-15
  4.4000000E+05  2.8113040E-15
  4.5000000E+05  2.5228333E-15
  4.6000000E+05  2.2689833E-15
  4.7000000E+05  2.0450064E-15
  4.8000000E+05  1.8468855E-15
  5.0000000E+05  1.5150716E-15
  5.1250000E+05  1.3436252E-15
  5.2500000E+05  1.1947634E-15
  5.3750000E+05  1.0650987E-15
  5.5000000E+05  9.5181204E-16
  5.7500000E+05  7.6532819E-16
  5.8750000E+05  6.8848944E-16
  6.0000000E+05  6.2062400E-16
  6.1250000E+05  5.6053829E-16
  6.2500000E+05  5.0721700E-16
  6.3750000E+05  4.5979390E-16
  6.5000000E+05  4.1752685E-16
  6.7500000E+05  3.4599827E-16
  7.0000000E+05  2.8850814E-16
  7.2500000E+05  2.4195288E-16
  7.5000000E+05  2.0398326E-16
  7.7500000E+05  1.7281230E-16
  8.0000000E+05  1.4708159E-16
  8.2500000E+05  1.2574970E-16
  8.5000000E+05  1.0799007E-16
  
  
#  13   5  M1  EION =  9.075000000E+00 eV   308
#  S(0) = 1.818820E+00
  4.5375000E-02  0.0000000E+00
  4.5375000E+00  0.0000000E+00
  4.5375000E+00  3.3035968E-01
  9.0750000E+00  3.3035968E-01
  9.0750000E+00  1.5452405E-03
  9.0777211E+00  1.5452405E-03
  9.1132781E+00  1.4647693E-03
  9.1488351E+00  1.3873952E-03
  9.1843921E+00  1.3130263E-03
  9.2199490E+00  1.2415742E-03
  9.2910630E+00  1.1070764E-03
  9.3621769E+00  9.8324284E-04
  9.5044048E+00  7.6511229E-04
  9.6466327E+00  5.8262979E-04
  9.7177466E+00  5.0346279E-04
  9.7888606E+00  4.3175209E-04
  9.8599745E+00  3.6697148E-04
  9.9310885E+00  3.0882089E-04
  9.9666454E+00  2.8221700E-04
  1.0002202E+01  2.5703404E-04
  1.0073316E+01  2.1043523E-04
  1.0108873E+01  1.8927921E-04
  1.0144430E+01  1.6983676E-04
  1.0179987E+01  1.5213107E-04
  1.0215544E+01  1.3560302E-04
  1.0233323E+01  1.2757173E-04
  1.0251101E+01  1.1963765E-04
  1.0268880E+01  1.1178469E-04
  1.0286658E+01  1.0401423E-04
  1.0304437E+01  9.6357349E-05
  1.0322215E+01  8.8959542E-05
  1.0339994E+01  8.1971214E-05
  1.0357772E+01  7.5489499E-05
  1.0375551E+01  6.9568966E-05
  1.0393329E+01  6.4232065E-05
  1.0411108E+01  5.9478287E-05
  1.0428886E+01  5.5291796E-05
  1.0437775E+01  5.3403673E-05
  1.0446665E+01  5.1642760E-05
  1.0464443E+01  4.8363957E-05
  1.0482222E+01  4.5186176E-05
  1.0500000E+01  4.1913689E-05
  1.0515625E+01  3.8862176E-05
  1.0531250E+01  3.5607594E-05
  1.0546875E+01  3.2155499E-05
  1.0562500E+01  2.8549222E-05
  1.0578125E+01  2.4863416E-05
  1.0593750E+01  2.1194503E-05
  1.0609375E+01  1.7649241E-05
  1.0617187E+01  1.5965770E-05
  1.0625000E+01  1.4373764E-05
  1.0632812E+01  1.2889986E-05
  1.0640625E+01  1.1524153E-05
  1.0656250E+01  9.1576780E-06
  1.0671875E+01  7.2589708E-06
  1.0687500E+01  5.7742361E-06
  1.0703125E+01  4.6356453E-06
  1.0718750E+01  3.7761274E-06
  1.0734375E+01  3.1368551E-06
  1.0750000E+01  2.6700395E-06
  1.0765625E+01  2.3391636E-06
  1.0781250E+01  2.1181382E-06
  1.0796875E+01  1.9902328E-06
  1.0812500E+01  1.9420091E-06
  1.0828125E+01  1.9601648E-06
  1.0843750E+01  2.0380910E-06
  1.0859375E+01  2.1743377E-06
  1.0875000E+01  2.3712003E-06
  1.0890625E+01  2.6338522E-06
  1.0906250E+01  2.9697193E-06
  1.0921875E+01  3.3878984E-06
  1.0937500E+01  3.8984708E-06
  1.0968750E+01  5.2362509E-06
  1.0984375E+01  6.0786801E-06
  1.1000000E+01  7.0403555E-06
  1.1031250E+01  9.3155071E-06
  1.1062500E+01  1.2091907E-05
  1.1093750E+01  1.5407535E-05
  1.1125000E+01  1.9283399E-05
  1.1156250E+01  2.3719032E-05
  1.1187500E+01  2.8688883E-05
  1.1218750E+01  3.4140038E-05
  1.1250000E+01  3.9992402E-05
  1.1312500E+01  5.2617455E-05
  1.1375000E+01  6.6198819E-05
  1.1437500E+01  8.0610893E-05
  1.1468750E+01  8.8163764E-05
  1.1500000E+01  9.6004179E-05
  1.1562500E+01  1.1270509E-04
  1.1625000E+01  1.3071864E-04
  1.1687500E+01  1.4992066E-04
  1.1750000E+01  1.7016480E-04
  1.1875000E+01  2.1314434E-04
  1.2000000E+01  2.5878891E-04
  1.2250000E+01  3.5717716E-04
  1.2500000E+01  4.6353969E-04
  1.2750000E+01  5.7511892E-04
  1.3000000E+01  6.8996652E-04
  1.3500000E+01  9.2397561E-04
  1.4000000E+01  1.1563906E-03
  1.4500000E+01  1.3813823E-03
  1.5000000E+01  1.5953324E-03
  1.6000000E+01  1.9828202E-03
  1.7000000E+01  2.3128135E-03
  1.8000000E+01  2.5873013E-03
  1.9000000E+01  2.8115474E-03
  2.0000000E+01  2.9917983E-03
  2.1000000E+01  3.1342247E-03
  2.2000000E+01  3.2444676E-03
  2.3000000E+01  3.3274849E-03
  2.4000000E+01  3.3875477E-03
  2.5000000E+01  3.4282848E-03
  2.6000000E+01  3.4527596E-03
  2.7000000E+01  3.4635580E-03
  2.8000000E+01  3.4628480E-03
  2.9000000E+01  3.4524635E-03
  3.0000000E+01  3.4339458E-03
  3.1000000E+01  3.4086008E-03
  3.2000000E+01  3.3775395E-03
  3.4000000E+01  3.3018939E-03
  3.6000000E+01  3.2130387E-03
  3.8000000E+01  3.1154275E-03
  4.0000000E+01  3.0123943E-03
  4.2000000E+01  2.9064557E-03
  4.4000000E+01  2.7995243E-03
  4.6000000E+01  2.6930508E-03
  4.8000000E+01  2.5881365E-03
  5.0000000E+01  2.4855947E-03
  5.2500000E+01  2.3616626E-03
  5.5000000E+01  2.2431566E-03
  5.7500000E+01  2.1305575E-03
  6.0000000E+01  2.0240763E-03
  6.5000000E+01  1.8295143E-03
  6.7500000E+01  1.7411457E-03
  7.0000000E+01  1.6584050E-03
  7.2500000E+01  1.5809983E-03
  7.5000000E+01  1.5086065E-03
  8.0000000E+01  1.3775774E-03
  8.5000000E+01  1.2627686E-03
  9.0000000E+01  1.1618390E-03
  9.5000000E+01  1.0727177E-03
  1.0000000E+02  9.9365260E-04
  1.0500000E+02  9.2317035E-04
  1.1000000E+02  8.6005478E-04
  1.1500000E+02  8.0331069E-04
  1.2000000E+02  7.5210944E-04
  1.2500000E+02  7.0576999E-04
  1.3000000E+02  6.6372409E-04
  1.3500000E+02  6.2548142E-04
  1.4000000E+02  5.9062604E-04
  1.4500000E+02  5.5879585E-04
  1.5000000E+02  5.2967014E-04
  1.6000000E+02  4.7840956E-04
  1.7000000E+02  4.3491117E-04
  1.8000000E+02  3.9760326E-04
  1.9000000E+02  3.6525738E-04
  2.0000000E+02  3.3689791E-04
  2.1000000E+02  3.1178323E-04
  2.2000000E+02  2.8936017E-04
  2.3000000E+02  2.6920405E-04
  2.4000000E+02  2.5099957E-04
  2.5000000E+02  2.3450683E-04
  2.6000000E+02  2.1952340E-04
  2.7000000E+02  2.0588276E-04
  2.8000000E+02  1.9344149E-04
  2.9000000E+02  1.8207176E-04
  3.0000000E+02  1.7165505E-04
  3.1000000E+02  1.6208681E-04
  3.2000000E+02  1.5327659E-04
  3.4000000E+02  1.3762391E-04
  3.6000000E+02  1.2417671E-04
  3.8000000E+02  1.1254942E-04
  4.0000000E+02  1.0245040E-04
  4.2000000E+02  9.3634207E-05
  4.4000000E+02  8.5892448E-05
  4.6000000E+02  7.9053685E-05
  4.8000000E+02  7.2968437E-05
  5.0000000E+02  6.7516661E-05
  5.2500000E+02  6.1457706E-05
  5.5000000E+02  5.6118962E-05
  5.7500000E+02  5.1395593E-05
  6.0000000E+02  4.7203578E-05
  6.5000000E+02  4.0141308E-05
  6.7500000E+02  3.7156856E-05
  7.0000000E+02  3.4474159E-05
  7.2500000E+02  3.2055940E-05
  7.5000000E+02  2.9871432E-05
  8.0000000E+02  2.6099518E-05
  8.5000000E+02  2.2970931E-05
  9.0000000E+02  2.0338773E-05
  9.5000000E+02  1.8102529E-05
  1.0000000E+03  1.6189567E-05
  1.0500000E+03  1.4543309E-05
  1.1000000E+03  1.3118992E-05
  1.1500000E+03  1.1880644E-05
  1.2000000E+03  1.0799304E-05
  1.2500000E+03  9.8511068E-06
  1.3000000E+03  9.0151860E-06
  1.3500000E+03  8.2736660E-06
  1.4000000E+03  7.6122487E-06
  1.4500000E+03  7.0199036E-06
  1.5000000E+03  6.4878737E-06
  1.6000000E+03  5.5760876E-06
  1.7000000E+03  4.8299002E-06
  1.8000000E+03  4.2142094E-06
  1.9000000E+03  3.7007458E-06
  2.0000000E+03  3.2679009E-06
  2.1000000E+03  2.9000937E-06
  2.2000000E+03  2.5855871E-06
  2.3000000E+03  2.3151902E-06
  2.4000000E+03  2.0816614E-06
  2.5000000E+03  1.8790722E-06
  2.6000000E+03  1.7022976E-06
  2.7000000E+03  1.5470743E-06
  2.8000000E+03  1.4100244E-06
  2.9000000E+03  1.2886075E-06
  3.0000000E+03  1.1807867E-06
  3.1000000E+03  1.0848102E-06
  3.2000000E+03  9.9910439E-07
  3.4000000E+03  8.5308558E-07
  3.6000000E+03  7.3404173E-07
  3.8000000E+03  6.3609904E-07
  4.0000000E+03  5.5491776E-07
  4.2000000E+03  4.8701215E-07
  4.4000000E+03  4.2968298E-07
  4.6000000E+03  3.8093433E-07
  4.8000000E+03  3.3926497E-07
  5.0000000E+03  3.0346660E-07
  5.2500000E+03  2.6545360E-07
  5.5000000E+03  2.3348600E-07
  5.7500000E+03  2.0639447E-07
  6.0000000E+03  1.8329891E-07
  6.5000000E+03  1.4643869E-07
  6.7500000E+03  1.3165081E-07
  7.0000000E+03  1.1877014E-07
  7.2500000E+03  1.0749814E-07
  7.5000000E+03  9.7590963E-08
  8.0000000E+03  8.1103726E-08
  8.5000000E+03  6.8083691E-08
  9.0000000E+03  5.7672414E-08
  9.5000000E+03  4.9251923E-08
  1.0000000E+04  4.2370856E-08
  1.0500000E+04  3.6694781E-08
  1.1000000E+04  3.1972515E-08
  1.1500000E+04  2.8013120E-08
  1.2000000E+04  2.4669716E-08
  1.2500000E+04  2.1827984E-08
  1.3000000E+04  1.9398065E-08
  1.3500000E+04  1.7308668E-08
  1.4000000E+04  1.5502742E-08
  1.4500000E+04  1.3934281E-08
  1.5000000E+04  1.2565909E-08
  1.5500000E+04  1.1367054E-08
  1.6000000E+04  1.0312547E-08
  1.6500000E+04  9.3815476E-09
  1.7000000E+04  8.5567010E-09
  1.8000000E+04  7.1696623E-09
  1.9000000E+04  6.0604852E-09
  2.0000000E+04  5.1637055E-09
  2.1000000E+04  4.4314136E-09
  2.2000000E+04  3.8280183E-09
  2.3000000E+04  3.3266962E-09
  2.4000000E+04  2.9069841E-09
  2.5000000E+04  2.5531247E-09
  2.6000000E+04  2.2528713E-09
  2.7000000E+04  1.9965984E-09
  2.8000000E+04  1.7766627E-09
  2.9000000E+04  1.5869422E-09
  3.0000000E+04  1.4224993E-09
  3.1000000E+04  1.2793254E-09
  3.2000000E+04  1.1541434E-09
  3.4000000E+04  9.4743704E-10
  3.6000000E+04  7.8588359E-10
  3.8000000E+04  6.5797659E-10
  4.0000000E+04  5.5552868E-10
  4.2000000E+04  4.7261193E-10
  4.4000000E+04  4.0486519E-10
  4.6000000E+04  3.4903286E-10
  4.8000000E+04  3.0265354E-10
  5.0000000E+04  2.6384532E-10
  5.2500000E+04  2.2379778E-10
  5.5000000E+04  1.9116915E-10
  5.7500000E+04  1.6435150E-10
  5.8750000E+04  1.5273087E-10
  6.0000000E+04  1.4213307E-10
  6.2500000E+04  1.2358943E-10
  6.5000000E+04  1.0800733E-10
  6.7500000E+04  9.4831162E-11
  7.0000000E+04  8.3624257E-11
  7.2500000E+04  7.4040537E-11
  7.5000000E+04  6.5803456E-11
  7.7500000E+04  5.8690312E-11
  8.0000000E+04  5.2520509E-11
  8.2500000E+04  4.7146639E-11
  8.5000000E+04  4.2447668E-11
  9.0000000E+04  3.4691567E-11
  9.5000000E+04  2.8637365E-11
  1.0000000E+05  2.3853432E-11
  1.0500000E+05  2.0031311E-11
  1.1000000E+05  1.6946940E-11
  1.1500000E+05  1.4435277E-11
  1.2000000E+05  1.2373119E-11
  1.2500000E+05  1.0667112E-11
  1.3000000E+05  9.2453774E-12
  1.3500000E+05  8.0523352E-12
  1.4000000E+05  7.0449224E-12
  1.4500000E+05  6.1900846E-12
  1.5000000E+05  5.4616600E-12
  
  
#  13   6  M2  EION =  9.075000000E+00 eV   305
#  S(0) = 1.299030E+00
  4.8507911E-02  0.0000000E+00
  4.8507911E+00  0.0000000E+00
  4.8507911E+00  1.8591171E-01
  9.0750000E+00  1.8591171E-01
  9.0777211E+00  1.8591171E-01
  9.1199490E+00  1.8225426E-01
  9.1621769E+00  1.7867663E-01
  9.2044048E+00  1.7517684E-01
  9.2466327E+00  1.7175291E-01
  9.3310885E+00  1.6512516E-01
  9.4155442E+00  1.5877880E-01
  9.5000000E+00  1.5270012E-01
  9.7500000E+00  1.3615265E-01
  1.0000000E+01  1.2153855E-01
  1.0250000E+01  1.0860230E-01
  1.0500000E+01  9.7127452E-02
  1.0750000E+01  8.6929975E-02
  1.1000000E+01  7.7852868E-02
  1.1250000E+01  6.9761562E-02
  1.1500000E+01  6.2540170E-02
  1.1750000E+01  5.6088473E-02
  1.2000000E+01  5.0319393E-02
  1.2250000E+01  4.5156920E-02
  1.2500000E+01  4.0534494E-02
  1.2750000E+01  3.6393647E-02
  1.3000000E+01  3.2682679E-02
  1.3250000E+01  2.9355965E-02
  1.3500000E+01  2.6372961E-02
  1.3750000E+01  2.3697673E-02
  1.4000000E+01  2.1298001E-02
  1.4250000E+01  1.9145356E-02
  1.4500000E+01  1.7214167E-02
  1.4750000E+01  1.5481577E-02
  1.5000000E+01  1.3927170E-02
  1.5250000E+01  1.2532597E-02
  1.5500000E+01  1.1281458E-02
  1.5750000E+01  1.0159105E-02
  1.6000000E+01  9.1522775E-03
  1.6250000E+01  8.2491639E-03
  1.6500000E+01  7.4392536E-03
  1.7000000E+01  6.0616685E-03
  1.7250000E+01  5.4778801E-03
  1.7500000E+01  4.9547288E-03
  1.7750000E+01  4.4859118E-03
  1.8000000E+01  4.0658870E-03
  1.8250000E+01  3.6898652E-03
  1.8500000E+01  3.3533815E-03
  1.8750000E+01  3.0522995E-03
  1.9000000E+01  2.7829519E-03
  1.9500000E+01  2.3274937E-03
  1.9750000E+01  2.1358770E-03
  2.0000000E+01  1.9649830E-03
  2.0250000E+01  1.8127096E-03
  2.0500000E+01  1.6772938E-03
  2.1000000E+01  1.4505145E-03
  2.1500000E+01  1.2728355E-03
  2.2000000E+01  1.1346864E-03
  2.2500000E+01  1.0285380E-03
  2.3000000E+01  9.4847338E-04
  2.3250000E+01  9.1656252E-04
  2.3500000E+01  8.8925343E-04
  2.3750000E+01  8.6605510E-04
  2.4000000E+01  8.4655600E-04
  2.4500000E+01  8.1732843E-04
  2.5000000E+01  7.9907538E-04
  2.5500000E+01  7.8938134E-04
  2.6000000E+01  7.8640280E-04
  2.6500000E+01  7.8873818E-04
  2.7000000E+01  7.9525504E-04
  2.7500000E+01  8.0500057E-04
  2.8000000E+01  8.1716753E-04
  2.8500000E+01  8.3105303E-04
  2.9000000E+01  8.4611339E-04
  3.0000000E+01  8.7835669E-04
  3.1000000E+01  9.1141663E-04
  3.2000000E+01  9.4354698E-04
  3.3000000E+01  9.7385144E-04
  3.4000000E+01  1.0016331E-03
  3.5000000E+01  1.0265449E-03
  3.6000000E+01  1.0484583E-03
  3.8000000E+01  1.0831053E-03
  4.0000000E+01  1.1060498E-03
  4.2000000E+01  1.1183381E-03
  4.4000000E+01  1.1212548E-03
  4.6000000E+01  1.1161124E-03
  4.8000000E+01  1.1041875E-03
  5.0000000E+01  1.0866708E-03
  5.2500000E+01  1.0585777E-03
  5.5000000E+01  1.0253446E-03
  5.7500000E+01  9.8860872E-04
  6.0000000E+01  9.4970600E-04
  6.5000000E+01  8.6958384E-04
  6.7500000E+01  8.2987676E-04
  7.0000000E+01  7.9111155E-04
  7.2500000E+01  7.5362310E-04
  7.5000000E+01  7.1763146E-04
  8.0000000E+01  6.5059920E-04
  8.5000000E+01  5.9032661E-04
  9.0000000E+01  5.3652936E-04
  9.5000000E+01  4.8863452E-04
  1.0000000E+02  4.4600370E-04
  1.0500000E+02  4.0800799E-04
  1.1000000E+02  3.7408198E-04
  1.1500000E+02  3.4373811E-04
  1.2000000E+02  3.1654975E-04
  1.2500000E+02  2.9215312E-04
  1.3000000E+02  2.7023436E-04
  1.3500000E+02  2.5051305E-04
  1.4000000E+02  2.3274170E-04
  1.4500000E+02  2.1670124E-04
  1.5000000E+02  2.0219593E-04
  1.6000000E+02  1.7709050E-04
  1.7000000E+02  1.5623390E-04
  1.8000000E+02  1.3868656E-04
  1.9000000E+02  1.2374185E-04
  2.0000000E+02  1.1087149E-04
  2.1000000E+02  9.9684336E-05
  2.2000000E+02  8.9898429E-05
  2.3000000E+02  8.1296077E-05
  2.4000000E+02  7.3707773E-05
  2.5000000E+02  6.6998128E-05
  2.6000000E+02  6.1051023E-05
  2.7000000E+02  5.5766027E-05
  2.8000000E+02  5.1057013E-05
  2.9000000E+02  4.6850162E-05
  3.0000000E+02  4.3081321E-05
  3.1000000E+02  3.9695505E-05
  3.2000000E+02  3.6645844E-05
  3.4000000E+02  3.1404050E-05
  3.5000000E+02  2.9149374E-05
  3.6000000E+02  2.7103409E-05
  3.8000000E+02  2.3549489E-05
  4.0000000E+02  2.0591383E-05
  4.2000000E+02  1.8108493E-05
  4.4000000E+02  1.6003804E-05
  4.6000000E+02  1.4204219E-05
  4.8000000E+02  1.2654518E-05
  5.0000000E+02  1.1311761E-05
  5.2500000E+02  9.8747224E-06
  5.5000000E+02  8.6605867E-06
  5.7500000E+02  7.6299503E-06
  5.8750000E+02  7.1732100E-06
  6.0000000E+02  6.7508762E-06
  6.2500000E+02  5.9975535E-06
  6.5000000E+02  5.3492877E-06
  6.7500000E+02  4.7894742E-06
  7.0000000E+02  4.3043657E-06
  7.2500000E+02  3.8822363E-06
  7.5000000E+02  3.5130023E-06
  7.7500000E+02  3.1884570E-06
  8.0000000E+02  2.9018849E-06
  8.2500000E+02  2.6476763E-06
  8.5000000E+02  2.4212045E-06
  8.7500000E+02  2.2186525E-06
  9.0000000E+02  2.0369160E-06
  9.2500000E+02  1.8735041E-06
  9.5000000E+02  1.7262763E-06
  9.7500000E+02  1.5933715E-06
  1.0000000E+03  1.4731775E-06
  1.0250000E+03  1.3643148E-06
  1.0500000E+03  1.2655721E-06
  1.1000000E+03  1.0942823E-06
  1.1500000E+03  9.5201173E-07
  1.2000000E+03  8.3284866E-07
  1.2500000E+03  7.3224611E-07
  1.3000000E+03  6.4664933E-07
  1.3500000E+03  5.7326766E-07
  1.4000000E+03  5.0994113E-07
  1.4500000E+03  4.5506069E-07
  1.5000000E+03  4.0737868E-07
  1.5500000E+03  3.6584320E-07
  1.6000000E+03  3.2955833E-07
  1.6500000E+03  2.9775671E-07
  1.7000000E+03  2.6979461E-07
  1.8000000E+03  2.2329027E-07
  1.8500000E+03  2.0385868E-07
  1.9000000E+03  1.8649633E-07
  1.9500000E+03  1.7092268E-07
  2.0000000E+03  1.5691586E-07
  2.1000000E+03  1.3293741E-07
  2.2000000E+03  1.1341363E-07
  2.2500000E+03  1.0502506E-07
  2.3000000E+03  9.7413389E-08
  2.3500000E+03  9.0490943E-08
  2.4000000E+03  8.4181735E-08
  2.5000000E+03  7.3146829E-08
  2.6000000E+03  6.3871085E-08
  2.7000000E+03  5.6017162E-08
  2.8000000E+03  4.9324744E-08
  2.9000000E+03  4.3599921E-08
  3.0000000E+03  3.8689470E-08
  3.1000000E+03  3.4465255E-08
  3.2000000E+03  3.0814619E-08
  3.3000000E+03  2.7639152E-08
  3.4000000E+03  2.4860487E-08
  3.5000000E+03  2.2416459E-08
  3.6000000E+03  2.0261028E-08
  3.7000000E+03  1.8357653E-08
  3.8000000E+03  1.6674429E-08
  3.9000000E+03  1.5183469E-08
  4.0000000E+03  1.3858901E-08
  4.1000000E+03  1.2677273E-08
  4.2000000E+03  1.1619081E-08
  4.3000000E+03  1.0668066E-08
  4.4000000E+03  9.8107124E-09
  4.6000000E+03  8.3363487E-09
  4.8000000E+03  7.1280595E-09
  5.0000000E+03  6.1325034E-09
  5.1250000E+03  5.5984789E-09
  5.2500000E+03  5.1214969E-09
  5.3750000E+03  4.6941744E-09
  5.5000000E+03  4.3102595E-09
  5.7500000E+03  3.6524257E-09
  5.8750000E+03  3.3701952E-09
  6.0000000E+03  3.1144525E-09
  6.2500000E+03  2.6711346E-09
  6.5000000E+03  2.3034175E-09
  6.7500000E+03  1.9966359E-09
  7.0000000E+03  1.7392577E-09
  7.2500000E+03  1.5220125E-09
  7.5000000E+03  1.3375075E-09
  7.7500000E+03  1.1799163E-09
  8.0000000E+03  1.0446316E-09
  8.2500000E+03  9.2798570E-10
  8.5000000E+03  8.2699780E-10
  8.7500000E+03  7.3922715E-10
  9.0000000E+03  6.6266873E-10
  9.2500000E+03  5.9566488E-10
  9.5000000E+03  5.3683452E-10
  9.7500000E+03  4.8502184E-10
  1.0000000E+04  4.3925400E-10
  1.0250000E+04  3.9870868E-10
  1.0500000E+04  3.6269061E-10
  1.0750000E+04  3.3060978E-10
  1.1000000E+04  3.0196368E-10
  1.1250000E+04  2.7632259E-10
  1.1500000E+04  2.5331791E-10
  1.1750000E+04  2.3263258E-10
  1.2000000E+04  2.1399306E-10
  1.2250000E+04  1.9716259E-10
  1.2500000E+04  1.8193579E-10
  1.3000000E+04  1.5560110E-10
  1.3500000E+04  1.3381312E-10
  1.4000000E+04  1.1566744E-10
  1.4500000E+04  1.0046210E-10
  1.5000000E+04  8.7647430E-11
  1.5500000E+04  7.6789445E-11
  1.6000000E+04  6.7542960E-11
  1.6500000E+04  5.9631496E-11
  1.7000000E+04  5.2832071E-11
  1.7500000E+04  4.6963736E-11
  1.8000000E+04  4.1878794E-11
  1.8500000E+04  3.7456025E-11
  1.9000000E+04  3.3595414E-11
  1.9500000E+04  3.0214033E-11
  2.0000000E+04  2.7242719E-11
  2.0500000E+04  2.4623549E-11
  2.1000000E+04  2.2307894E-11
  2.1500000E+04  2.0254760E-11
  2.2000000E+04  1.8429442E-11
  2.2500000E+04  1.6802410E-11
  2.3000000E+04  1.5348477E-11
  2.3500000E+04  1.4046108E-11
  2.4000000E+04  1.2876828E-11
  2.4500000E+04  1.1824737E-11
  2.5000000E+04  1.0876193E-11
  2.5500000E+04  1.0019434E-11
  2.6000000E+04  9.2442047E-12
  2.6500000E+04  8.5415387E-12
  2.7000000E+04  7.9035787E-12
  2.8000000E+04  6.7949240E-12
  2.9000000E+04  5.8717681E-12
  3.0000000E+04  5.0979434E-12
  3.1000000E+04  4.4453193E-12
  3.2000000E+04  3.8920012E-12
  3.3000000E+04  3.4207414E-12
  3.4000000E+04  3.0176358E-12
  3.5000000E+04  2.6713923E-12
  3.6000000E+04  2.3727098E-12
  3.7000000E+04  2.1139645E-12
  3.8000000E+04  1.8889259E-12
  3.9000000E+04  1.6924739E-12
  4.0000000E+04  1.5204031E-12
  4.1000000E+04  1.3692292E-12
  4.2000000E+04  1.2360284E-12
  4.3000000E+04  1.1183370E-12
  4.4000000E+04  1.0140704E-12
  4.5000000E+04  9.2145354E-13
  4.6000000E+04  8.3897517E-13
  4.7000000E+04  7.6534639E-13
  4.8000000E+04  6.9946424E-13
  5.0000000E+04  5.8728465E-13
  5.1250000E+04  5.2826764E-13
  5.2500000E+04  4.7633886E-13
  5.3750000E+04  4.3051422E-13
  5.5000000E+04  3.8996382E-13
  5.7500000E+04  3.2197566E-13
  5.8750000E+04  2.9342987E-13
  6.0000000E+04  2.6791116E-13
  6.1250000E+04  2.4504648E-13
  6.2500000E+04  2.2451653E-13
  6.3750000E+04  2.0604802E-13
  6.5000000E+04  1.8940364E-13
  6.6250000E+04  1.7437661E-13
  6.7500000E+04  1.6078636E-13


==> anc/colstop/sbethe/sdbase/oos14.tab <==
# Atomic number = 14   (Si)
#
#      W/eV         OOS*eV
  
  
#  14   1  K1  EION =  1.844000000E+03 eV   273
#  S(0) = 1.504635E+00
  1.8297180E+01  0.0000000E+00
  1.8297180E+03  0.0000000E+00
  1.8297180E+03  1.2741124E-03
  1.8440000E+03  1.2741124E-03
  1.8440183E+03  1.2741124E-03
  1.8447181E+03  1.2631547E-03
  1.8454178E+03  1.2536190E-03
  1.8461176E+03  1.2454641E-03
  1.8468174E+03  1.2386101E-03
  1.8482169E+03  1.2283941E-03
  1.8496165E+03  1.2221118E-03
  1.8524155E+03  1.2182159E-03
  1.8552146E+03  1.2217854E-03
  1.8608128E+03  1.2383183E-03
  1.8636119E+03  1.2472982E-03
  1.8664110E+03  1.2552046E-03
  1.8720091E+03  1.2657599E-03
  1.8776073E+03  1.2686026E-03
  1.8888037E+03  1.2572437E-03
  1.8944018E+03  1.2473956E-03
  1.9000000E+03  1.2370735E-03
  1.9062500E+03  1.2261585E-03
  1.9125000E+03  1.2164200E-03
  1.9187500E+03  1.2078609E-03
  1.9250000E+03  1.2001719E-03
  1.9375000E+03  1.1856933E-03
  1.9500000E+03  1.1701453E-03
  1.9625000E+03  1.1524892E-03
  1.9750000E+03  1.1332951E-03
  1.9875000E+03  1.1137522E-03
  2.0000000E+03  1.0948581E-03
  2.0125000E+03  1.0770332E-03
  2.0250000E+03  1.0602077E-03
  2.0500000E+03  1.0282033E-03
  2.0750000E+03  9.9667617E-04
  2.0875000E+03  9.8101991E-04
  2.1000000E+03  9.6562943E-04
  2.1250000E+03  9.3614396E-04
  2.1500000E+03  9.0863764E-04
  2.1750000E+03  8.8265349E-04
  2.2000000E+03  8.5760925E-04
  2.2250000E+03  8.3324169E-04
  2.2500000E+03  8.0968832E-04
  2.3000000E+03  7.6567903E-04
  2.3500000E+03  7.2530767E-04
  2.4000000E+03  6.8741680E-04
  2.4500000E+03  6.5206524E-04
  2.5000000E+03  6.1926661E-04
  2.6000000E+03  5.5996447E-04
  2.7000000E+03  5.0785913E-04
  2.8000000E+03  4.6208820E-04
  2.9000000E+03  4.2153710E-04
  3.0000000E+03  3.8564765E-04
  3.1000000E+03  3.5361751E-04
  3.2000000E+03  3.2503814E-04
  3.4000000E+03  2.7642984E-04
  3.6000000E+03  2.3695810E-04
  3.8000000E+03  2.0461522E-04
  4.0000000E+03  1.7784430E-04
  4.2000000E+03  1.5550511E-04
  4.4000000E+03  1.3672747E-04
  4.6000000E+03  1.2083071E-04
  4.8000000E+03  1.0728400E-04
  5.0000000E+03  9.5669911E-05
  5.2500000E+03  8.3371970E-05
  5.5000000E+03  7.3074369E-05
  5.7500000E+03  6.4388158E-05
  6.0000000E+03  5.7011483E-05
  6.5000000E+03  4.5289439E-05
  6.7500000E+03  4.0607332E-05
  7.0000000E+03  3.6541094E-05
  7.2500000E+03  3.2993224E-05
  7.5000000E+03  2.9884150E-05
  7.7500000E+03  2.7148470E-05
  8.0000000E+03  2.4732100E-05
  8.2500000E+03  2.2590063E-05
  8.5000000E+03  2.0684746E-05
  9.0000000E+03  1.7462747E-05
  9.5000000E+03  1.4867181E-05
  1.0000000E+04  1.2753902E-05
  1.0500000E+04  1.1016686E-05
  1.1000000E+04  9.5760541E-06
  1.1500000E+04  8.3717908E-06
  1.2000000E+04  7.3577304E-06
  1.2500000E+04  6.4980752E-06
  1.3000000E+04  5.7647778E-06
  1.3500000E+04  5.1356596E-06
  1.4000000E+04  4.5930321E-06
  1.4500000E+04  4.1226735E-06
  1.5000000E+04  3.7130640E-06
  1.5500000E+04  3.3548063E-06
  1.6000000E+04  3.0401844E-06
  1.6500000E+04  2.7628250E-06
  1.7000000E+04  2.5174329E-06
  1.7500000E+04  2.2995849E-06
  1.8000000E+04  2.1055679E-06
  1.8500000E+04  1.9322495E-06
  1.9000000E+04  1.7769753E-06
  2.0000000E+04  1.5118514E-06
  2.1000000E+04  1.2957525E-06
  2.2000000E+04  1.1179808E-06
  2.3000000E+04  9.7050356E-07
  2.4000000E+04  8.4721279E-07
  2.5000000E+04  7.4341007E-07
  2.6000000E+04  6.5544316E-07
  2.7000000E+04  5.8044479E-07
  2.8000000E+04  5.1614409E-07
  2.9000000E+04  4.6072724E-07
  3.0000000E+04  4.1273409E-07
  3.1000000E+04  3.7098092E-07
  3.2000000E+04  3.3450148E-07
  3.3000000E+04  3.0250198E-07
  3.4000000E+04  2.7432651E-07
  3.5000000E+04  2.4943002E-07
  3.6000000E+04  2.2735719E-07
  3.8000000E+04  1.9021322E-07
  4.0000000E+04  1.6049309E-07
  4.2000000E+04  1.3646040E-07
  4.4000000E+04  1.1683974E-07
  4.6000000E+04  1.0068077E-07
  4.8000000E+04  8.7266134E-08
  5.0000000E+04  7.6047853E-08
  5.2500000E+04  6.4478165E-08
  5.5000000E+04  5.5057463E-08
  5.7500000E+04  4.7318668E-08
  5.8750000E+04  4.3966499E-08
  6.0000000E+04  4.0910033E-08
  6.2500000E+04  3.5563480E-08
  6.5000000E+04  3.1072441E-08
  6.7500000E+04  2.7276135E-08
  7.0000000E+04  2.4048249E-08
  7.2500000E+04  2.1288684E-08
  7.5000000E+04  1.8917478E-08
  7.7500000E+04  1.6870281E-08
  8.0000000E+04  1.5094937E-08
  8.2500000E+04  1.3548900E-08
  8.5000000E+04  1.2197251E-08
  8.7500000E+04  1.1011163E-08
  9.0000000E+04  9.9667099E-09
  9.2500000E+04  9.0439308E-09
  9.5000000E+04  8.2260923E-09
  9.7500000E+04  7.4991027E-09
  1.0000000E+05  6.8510426E-09
  1.0250000E+05  6.2717887E-09
  1.0500000E+05  5.7527093E-09
  1.1000000E+05  4.8665673E-09
  1.1500000E+05  4.1450642E-09
  1.2000000E+05  3.5526812E-09
  1.2500000E+05  3.0625632E-09
  1.3000000E+05  2.6541759E-09
  1.3500000E+05  2.3116544E-09
  1.4000000E+05  2.0226258E-09
  1.4500000E+05  1.7773536E-09
  1.5000000E+05  1.5681126E-09
  1.5500000E+05  1.3887273E-09
  1.6000000E+05  1.2342252E-09
  1.6500000E+05  1.1005753E-09
  1.7000000E+05  9.8448942E-10
  1.7500000E+05  8.8326978E-10
  1.8000000E+05  7.9469032E-10
  1.8500000E+05  7.1690456E-10
  1.9000000E+05  6.4837351E-10
  1.9500000E+05  5.8780877E-10
  2.0000000E+05  5.3412644E-10
  2.0500000E+05  4.8641071E-10
  2.1000000E+05  4.4388474E-10
  2.2000000E+05  3.7185274E-10
  2.3000000E+05  3.1380252E-10
  2.4000000E+05  2.6660731E-10
  2.5000000E+05  2.2792641E-10
  2.6000000E+05  1.9598664E-10
  2.7000000E+05  1.6943025E-10
  2.8000000E+05  1.4720763E-10
  2.9000000E+05  1.2849981E-10
  3.0000000E+05  1.1266242E-10
  3.1000000E+05  9.9184567E-11
  3.2000000E+05  8.7658145E-11
  3.3000000E+05  7.7754818E-11
  3.4000000E+05  6.9208746E-11
  3.5000000E+05  6.1803381E-11
  3.6000000E+05  5.5361322E-11
  3.7000000E+05  4.9736446E-11
  3.8000000E+05  4.4807806E-11
  3.9000000E+05  4.0474807E-11
  4.0000000E+05  3.6653359E-11
  4.1000000E+05  3.3272860E-11
  4.2000000E+05  3.0273775E-11
  4.3000000E+05  2.7605686E-11
  4.4000000E+05  2.5225755E-11
  4.6000000E+05  2.1189572E-11
  4.8000000E+05  1.7931469E-11
  5.0000000E+05  1.5278284E-11
  5.1250000E+05  1.3868106E-11
  5.2500000E+05  1.2617730E-11
  5.3750000E+05  1.1505889E-11
  5.5000000E+05  1.0514534E-11
  5.7500000E+05  8.8340673E-12
  5.8750000E+05  8.1205821E-12
  6.0000000E+05  7.4781651E-12
  6.2500000E+05  6.3742451E-12
  6.5000000E+05  5.4679880E-12
  6.7500000E+05  4.7182717E-12
  7.0000000E+05  4.0936141E-12
  7.2500000E+05  3.5696920E-12
  7.5000000E+05  3.1275404E-12
  7.7500000E+05  2.7522325E-12
  8.0000000E+05  2.4319339E-12
  8.2500000E+05  2.1571941E-12
  8.5000000E+05  1.9204100E-12
  8.7500000E+05  1.7154215E-12
  9.0000000E+05  1.5372097E-12
  9.2500000E+05  1.3816607E-12
  9.5000000E+05  1.2453821E-12
  9.7500000E+05  1.1255606E-12
  1.0000000E+06  1.0198534E-12
  1.0250000E+06  9.2629998E-13
  1.0500000E+06  8.4325192E-13
  1.1000000E+06  7.0331482E-13
  1.1500000E+06  5.9123492E-13
  1.2000000E+06  5.0058892E-13
  1.2500000E+06  4.2662520E-13
  1.3000000E+06  3.6578203E-13
  1.3500000E+06  3.1535704E-13
  1.4000000E+06  2.7327680E-13
  1.4500000E+06  2.3793537E-13
  1.5000000E+06  2.0807759E-13
  1.5500000E+06  1.8271439E-13
  1.6000000E+06  1.6105931E-13
  1.6500000E+06  1.4248201E-13
  1.7000000E+06  1.2647374E-13
  1.7500000E+06  1.1262126E-13
  1.8000000E+06  1.0058683E-13
  1.8500000E+06  9.0092839E-14
  1.9000000E+06  8.0909922E-14
  1.9500000E+06  7.2847591E-14
  2.0000000E+06  6.5746823E-14
  2.0500000E+06  5.9474245E-14
  2.1000000E+06  5.3917540E-14
  2.1500000E+06  4.8981786E-14
  2.2000000E+06  4.4586381E-14
  2.2500000E+06  4.0662609E-14
  2.3000000E+06  3.7151679E-14
  2.4000000E+06  3.1173509E-14
  2.5000000E+06  2.6325954E-14
  2.6000000E+06  2.2364631E-14
  2.7000000E+06  1.9104283E-14
  2.8000000E+06  1.6403045E-14
  2.9000000E+06  1.4151209E-14
  3.0000000E+06  1.2263203E-14
  3.1000000E+06  1.0671760E-14
  3.2000000E+06  9.3235601E-15
  3.3000000E+06  8.1760277E-15
  3.4000000E+06  7.1949441E-15
  3.5000000E+06  6.3526365E-15
  3.6000000E+06  5.6265970E-15
  3.7000000E+06  4.9984178E-15
  3.8000000E+06  4.4529637E-15
  3.9000000E+06  3.9777295E-15
  4.0000000E+06  3.5623359E-15
  4.1000000E+06  3.1981296E-15
  4.2000000E+06  2.8778691E-15
  4.3000000E+06  2.5954768E-15
  4.4000000E+06  2.3458207E-15
  4.5000000E+06  2.1245495E-15
  4.6000000E+06  1.9279610E-15
  4.7000000E+06  1.7528904E-15
  4.8000000E+06  1.5966142E-15
  5.0000000E+06  1.3314323E-15
  5.1250000E+06  1.1924414E-15
  5.2500000E+06  1.0704865E-15
  5.3750000E+06  9.6321269E-16
  5.5000000E+06  8.6864255E-16
  5.7500000E+06  7.1110714E-16
  
  
#  14   2  L1  EION =  1.540000000E+02 eV   292
#  S(0) = 1.377024E+00
  1.3967820E+00  0.0000000E+00
  1.3967820E+02  0.0000000E+00
  1.3967820E+02  4.5304215E-03
  1.5400000E+02  4.5304215E-03
  1.5400272E+02  4.5304215E-03
  1.5430259E+02  4.5099614E-03
  1.5460245E+02  4.4904323E-03
  1.5490231E+02  4.4718361E-03
  1.5520218E+02  4.4541661E-03
  1.5580190E+02  4.4215462E-03
  1.5640163E+02  4.3924083E-03
  1.5760109E+02  4.3436849E-03
  1.5880054E+02  4.3060380E-03
  1.6000000E+02  4.2775044E-03
  1.6250000E+02  4.2398514E-03
  1.6500000E+02  4.2215891E-03
  1.6750000E+02  4.2137163E-03
  1.7000000E+02  4.2100036E-03
  1.7500000E+02  4.1995159E-03
  1.7750000E+02  4.1882578E-03
  1.8000000E+02  4.1715631E-03
  1.8500000E+02  4.1213459E-03
  1.9000000E+02  4.0514422E-03
  1.9500000E+02  3.9675347E-03
  2.0000000E+02  3.8757024E-03
  2.0500000E+02  3.7810230E-03
  2.1000000E+02  3.6870842E-03
  2.1500000E+02  3.5960263E-03
  2.2000000E+02  3.5088471E-03
  2.2500000E+02  3.4257130E-03
  2.3000000E+02  3.3462861E-03
  2.4000000E+02  3.1961989E-03
  2.5000000E+02  3.0537845E-03
  2.6000000E+02  2.9158681E-03
  2.7000000E+02  2.7815523E-03
  2.8000000E+02  2.6515798E-03
  2.9000000E+02  2.5272500E-03
  3.0000000E+02  2.4096833E-03
  3.1000000E+02  2.2994306E-03
  3.2000000E+02  2.1964298E-03
  3.4000000E+02  2.0099263E-03
  3.6000000E+02  1.8445706E-03
  3.8000000E+02  1.6959456E-03
  4.0000000E+02  1.5619706E-03
  4.2000000E+02  1.4416991E-03
  4.4000000E+02  1.3342187E-03
  4.6000000E+02  1.2380191E-03
  4.8000000E+02  1.1514736E-03
  5.0000000E+02  1.0730324E-03
  5.2500000E+02  9.8469063E-04
  5.5000000E+02  9.0586761E-04
  5.7500000E+02  8.3549934E-04
  6.0000000E+02  7.7268028E-04
  6.5000000E+02  6.6563899E-04
  6.7500000E+02  6.1969055E-04
  7.0000000E+02  5.7794638E-04
  7.2500000E+02  5.3993172E-04
  7.5000000E+02  5.0529375E-04
  8.0000000E+02  4.4484982E-04
  8.2500000E+02  4.1837560E-04
  8.5000000E+02  3.9401106E-04
  8.7500000E+02  3.7153947E-04
  9.0000000E+02  3.5078796E-04
  9.5000000E+02  3.1383712E-04
  1.0000000E+03  2.8206551E-04
  1.0500000E+03  2.5457892E-04
  1.1000000E+03  2.3064881E-04
  1.1500000E+03  2.0969006E-04
  1.2000000E+03  1.9125061E-04
  1.2500000E+03  1.7496879E-04
  1.3000000E+03  1.6053564E-04
  1.3500000E+03  1.4768387E-04
  1.4000000E+03  1.3619267E-04
  1.4500000E+03  1.2588303E-04
  1.5000000E+03  1.1660671E-04
  1.5500000E+03  1.0823705E-04
  1.6000000E+03  1.0066452E-04
  1.6500000E+03  9.3794569E-05
  1.7000000E+03  8.7546046E-05
  1.8000000E+03  7.6642148E-05
  1.9000000E+03  6.7495962E-05
  2.0000000E+03  5.9762715E-05
  2.1000000E+03  5.3179056E-05
  2.2000000E+03  4.7537960E-05
  2.3000000E+03  4.2674503E-05
  2.4000000E+03  3.8457516E-05
  2.5000000E+03  3.4782067E-05
  2.6000000E+03  3.1563276E-05
  2.7000000E+03  2.8731885E-05
  2.8000000E+03  2.6231007E-05
  2.9000000E+03  2.4013547E-05
  3.0000000E+03  2.2040262E-05
  3.1000000E+03  2.0278262E-05
  3.2000000E+03  1.8699858E-05
  3.3000000E+03  1.7281626E-05
  3.4000000E+03  1.6003647E-05
  3.5000000E+03  1.4848916E-05
  3.6000000E+03  1.3802857E-05
  3.7000000E+03  1.2852924E-05
  3.8000000E+03  1.1988276E-05
  3.9000000E+03  1.1199516E-05
  4.0000000E+03  1.0478465E-05
  4.2000000E+03  9.2118316E-06
  4.4000000E+03  8.1411850E-06
  4.6000000E+03  7.2299483E-06
  4.8000000E+03  6.4494631E-06
  5.0000000E+03  5.7770551E-06
  5.2500000E+03  5.0612982E-06
  5.5000000E+03  4.4585573E-06
  5.7500000E+03  3.9473655E-06
  5.8750000E+03  3.7207171E-06
  6.0000000E+03  3.5109754E-06
  6.2500000E+03  3.1361908E-06
  6.5000000E+03  2.8125187E-06
  6.7500000E+03  2.5315431E-06
  7.0000000E+03  2.2864595E-06
  7.2500000E+03  2.0717256E-06
  7.5000000E+03  1.8827946E-06
  7.7500000E+03  1.7159138E-06
  8.0000000E+03  1.5679669E-06
  8.2500000E+03  1.4363512E-06
  8.5000000E+03  1.3188815E-06
  8.7500000E+03  1.2137142E-06
  9.0000000E+03  1.1192866E-06
  9.2500000E+03  1.0342684E-06
  9.5000000E+03  9.5752221E-07
  9.7500000E+03  8.8807127E-07
  1.0000000E+04  8.2507388E-07
  1.0250000E+04  7.6780192E-07
  1.0500000E+04  7.1562344E-07
  1.1000000E+04  6.2441555E-07
  1.1500000E+04  5.4782544E-07
  1.2000000E+04  4.8305763E-07
  1.2500000E+04  4.2793265E-07
  1.3000000E+04  3.8073443E-07
  1.3500000E+04  3.4009943E-07
  1.4000000E+04  3.0493510E-07
  1.4500000E+04  2.7435920E-07
  1.5000000E+04  2.4765416E-07
  1.5500000E+04  2.2423231E-07
  1.6000000E+04  2.0360934E-07
  1.6500000E+04  1.8538376E-07
  1.7000000E+04  1.6922087E-07
  1.7500000E+04  1.5484017E-07
  1.8000000E+04  1.4200548E-07
  1.8500000E+04  1.3051692E-07
  1.9000000E+04  1.2020468E-07
  1.9500000E+04  1.1092382E-07
  2.0000000E+04  1.0255019E-07
  2.0500000E+04  9.4977002E-08
  2.1000000E+04  8.8112103E-08
  2.2000000E+04  7.6198430E-08
  2.3000000E+04  6.6287271E-08
  2.4000000E+04  5.7980129E-08
  2.5000000E+04  5.0969348E-08
  2.6000000E+04  4.5014915E-08
  2.7000000E+04  3.9927818E-08
  2.8000000E+04  3.5557912E-08
  2.9000000E+04  3.1784938E-08
  3.0000000E+04  2.8511845E-08
  3.1000000E+04  2.5659761E-08
  3.2000000E+04  2.3164156E-08
  3.3000000E+04  2.0971899E-08
  3.4000000E+04  1.9039004E-08
  3.5000000E+04  1.7328851E-08
  3.6000000E+04  1.5810794E-08
  3.7000000E+04  1.4459061E-08
  3.8000000E+04  1.3251880E-08
  3.9000000E+04  1.2170778E-08
  4.0000000E+04  1.1200012E-08
  4.1000000E+04  1.0326118E-08
  4.2000000E+04  9.5375307E-09
  4.3000000E+04  8.8242890E-09
  4.4000000E+04  8.1777789E-09
  4.6000000E+04  7.0560374E-09
  4.8000000E+04  6.1233448E-09
  5.0000000E+04  5.3422222E-09
  5.1250000E+04  4.9178199E-09
  5.2500000E+04  4.5354117E-09
  5.3750000E+04  4.1900409E-09
  5.5000000E+04  3.8774278E-09
  5.7500000E+04  3.3361311E-09
  5.8750000E+04  3.1014180E-09
  6.0000000E+04  2.8872712E-09
  6.2500000E+04  2.5123323E-09
  6.5000000E+04  2.1970229E-09
  6.7500000E+04  1.9302012E-09
  7.0000000E+04  1.7031013E-09
  7.2500000E+04  1.5087666E-09
  7.5000000E+04  1.3416331E-09
  7.7500000E+04  1.1972170E-09
  8.0000000E+04  1.0718802E-09
  8.2500000E+04  9.6265162E-10
  8.5000000E+04  8.6709004E-10
  8.7500000E+04  7.8317826E-10
  9.0000000E+04  7.0924034E-10
  9.2500000E+04  6.4387683E-10
  9.5000000E+04  5.8591359E-10
  9.7500000E+04  5.3436105E-10
  1.0000000E+05  4.8838168E-10
  1.0250000E+05  4.4726370E-10
  1.0500000E+05  4.1039979E-10
  1.0750000E+05  3.7726979E-10
  1.1000000E+05  3.4742664E-10
  1.1250000E+05  3.2048483E-10
  1.1500000E+05  2.9611084E-10
  1.1750000E+05  2.7401525E-10
  1.2000000E+05  2.5394616E-10
  1.2250000E+05  2.3568371E-10
  1.2500000E+05  2.1903552E-10
  1.3000000E+05  1.8992702E-10
  1.3500000E+05  1.6549796E-10
  1.4000000E+05  1.4487189E-10
  1.4500000E+05  1.2735880E-10
  1.5000000E+05  1.1241086E-10
  1.5500000E+05  9.9589705E-11
  1.6000000E+05  8.8542065E-11
  1.6500000E+05  7.8981390E-11
  1.7000000E+05  7.0673790E-11
  1.7500000E+05  6.3427248E-11
  1.8000000E+05  5.7083300E-11
  1.8500000E+05  5.1510462E-11
  1.9000000E+05  4.6599068E-11
  1.9500000E+05  4.2257220E-11
  2.0000000E+05  3.8407583E-11
  2.0500000E+05  3.4984801E-11
  2.1000000E+05  3.1933417E-11
  2.1500000E+05  2.9206195E-11
  2.2000000E+05  2.6762760E-11
  2.2500000E+05  2.4568497E-11
  2.3000000E+05  2.2593621E-11
  2.3500000E+05  2.0812411E-11
  2.4000000E+05  1.9202587E-11
  2.4500000E+05  1.7744799E-11
  2.5000000E+05  1.6422192E-11
  2.6000000E+05  1.4125477E-11
  2.7000000E+05  1.2215182E-11
  2.8000000E+05  1.0616072E-11
  2.9000000E+05  9.2694348E-12
  3.0000000E+05  8.1290595E-12
  3.1000000E+05  7.1582843E-12
  3.2000000E+05  6.3278215E-12
  3.3000000E+05  5.6141110E-12
  3.4000000E+05  4.9980666E-12
  3.5000000E+05  4.4641332E-12
  3.6000000E+05  3.9995591E-12
  3.7000000E+05  3.5938367E-12
  3.8000000E+05  3.2382646E-12
  3.9000000E+05  2.9256021E-12
  4.0000000E+05  2.6497966E-12
  4.1000000E+05  2.4057663E-12
  4.2000000E+05  2.1892263E-12
  4.3000000E+05  1.9965494E-12
  4.4000000E+05  1.8246534E-12
  4.5000000E+05  1.6709097E-12
  4.6000000E+05  1.5330688E-12
  4.7000000E+05  1.4091991E-12
  4.8000000E+05  1.2976368E-12
  5.0000000E+05  1.1058745E-12
  5.1250000E+05  1.0039322E-12
  5.2500000E+05  9.1352724E-13
  5.3750000E+05  8.3312577E-13
  5.5000000E+05  7.6142664E-13
  5.7500000E+05  6.3986450E-13
  5.8750000E+05  5.8824269E-13
  6.0000000E+05  5.4175792E-13
  6.1250000E+05  4.9980739E-13
  6.2500000E+05  4.6186895E-13
  6.3750000E+05  4.2748875E-13
  6.5000000E+05  3.9627185E-13
  6.7500000E+05  3.4199287E-13
  7.0000000E+05  2.9675772E-13
  7.2500000E+05  2.5881017E-13
  7.5000000E+05  2.2678064E-13
  7.7500000E+05  1.9959130E-13
  8.0000000E+05  1.7638584E-13
  8.2500000E+05  1.5647864E-13
  8.5000000E+05  1.3931861E-13
  8.7500000E+05  1.2445988E-13
  9.0000000E+05  1.1153981E-13
  9.2500000E+05  1.0026141E-13
  9.5000000E+05  9.0379606E-14
  9.7500000E+05  8.1691093E-14
  1.0000000E+06  7.4025928E-14
  1.0250000E+06  6.7241368E-14
  1.0500000E+06  6.1217563E-14
  1.0750000E+06  5.5853462E-14
  1.1000000E+06  5.1063557E-14
  1.1250000E+06  4.6775801E-14
  1.1500000E+06  4.2928861E-14
  1.1750000E+06  3.9469893E-14
  1.2000000E+06  3.6353225E-14
  
  
#  14   3  L2  EION =  1.040000000E+02 eV   298
#  S(0) = 2.312798E+00
  1.0221899E+00  0.0000000E+00
  1.0221899E+02  0.0000000E+00
  1.0221899E+02  5.9360225E-03
  1.0400000E+02  5.9360225E-03
  1.0400272E+02  5.9360225E-03
  1.0415265E+02  6.2476838E-03
  1.0430259E+02  6.5619241E-03
  1.0445252E+02  6.8779035E-03
  1.0460245E+02  7.1947701E-03
  1.0490231E+02  7.8277470E-03
  1.0520218E+02  8.4541088E-03
  1.0580190E+02  9.6618381E-03
  1.0640163E+02  1.0774110E-02
  1.0700136E+02  1.1760318E-02
  1.0760109E+02  1.2604566E-02
  1.0820082E+02  1.3304249E-02
  1.0880054E+02  1.3866855E-02
  1.1000000E+02  1.4639416E-02
  1.1125000E+02  1.5068279E-02
  1.1250000E+02  1.5251505E-02
  1.1375000E+02  1.5292205E-02
  1.1500000E+02  1.5257622E-02
  1.1625000E+02  1.5188559E-02
  1.1750000E+02  1.5108452E-02
  1.1875000E+02  1.5029961E-02
  1.2000000E+02  1.4959244E-02
  1.2500000E+02  1.4773395E-02
  1.2750000E+02  1.4720195E-02
  1.3000000E+02  1.4672445E-02
  1.3250000E+02  1.4615794E-02
  1.3500000E+02  1.4539177E-02
  1.4000000E+02  1.4299828E-02
  1.4500000E+02  1.3933820E-02
  1.5000000E+02  1.3459090E-02
  1.5500000E+02  1.2911739E-02
  1.6000000E+02  1.2329417E-02
  1.6500000E+02  1.1742070E-02
  1.7000000E+02  1.1169454E-02
  1.8000000E+02  1.0103987E-02
  1.9000000E+02  9.1531529E-03
  2.0000000E+02  8.2999789E-03
  2.1000000E+02  7.5268164E-03
  2.2000000E+02  6.8248134E-03
  2.3000000E+02  6.1912927E-03
  2.4000000E+02  5.6244840E-03
  2.5000000E+02  5.1210235E-03
  2.6000000E+02  4.6752197E-03
  2.7000000E+02  4.2801432E-03
  2.8000000E+02  3.9285277E-03
  2.9000000E+02  3.6139616E-03
  3.0000000E+02  3.3309441E-03
  3.1000000E+02  3.0752655E-03
  3.2000000E+02  2.8436950E-03
  3.4000000E+02  2.4428033E-03
  3.6000000E+02  2.1121366E-03
  3.8000000E+02  1.8382086E-03
  4.0000000E+02  1.6095199E-03
  4.2000000E+02  1.4165120E-03
  4.4000000E+02  1.2521728E-03
  4.6000000E+02  1.1113011E-03
  4.8000000E+02  9.9008349E-04
  5.0000000E+02  8.8549679E-04
  5.2500000E+02  7.7414547E-04
  5.5000000E+02  6.8036976E-04
  5.7500000E+02  6.0076811E-04
  6.0000000E+02  5.3267842E-04
  6.5000000E+02  4.2362183E-04
  6.7500000E+02  3.7988010E-04
  7.0000000E+02  3.4181986E-04
  7.2500000E+02  3.0855081E-04
  7.5000000E+02  2.7934170E-04
  7.7500000E+02  2.5358893E-04
  8.0000000E+02  2.3079549E-04
  8.2500000E+02  2.1055912E-04
  8.5000000E+02  1.9254900E-04
  9.0000000E+02  1.6210967E-04
  9.5000000E+02  1.3760123E-04
  1.0000000E+03  1.1763235E-04
  1.0500000E+03  1.0122125E-04
  1.1000000E+03  8.7638565E-05
  1.1500000E+03  7.6308482E-05
  1.2000000E+03  6.6781854E-05
  1.2500000E+03  5.8717345E-05
  1.3000000E+03  5.1853644E-05
  1.3500000E+03  4.5982378E-05
  1.4000000E+03  4.0933624E-05
  1.4500000E+03  3.6569416E-05
  1.5000000E+03  3.2778770E-05
  1.5500000E+03  2.9472568E-05
  1.6000000E+03  2.6578145E-05
  1.6500000E+03  2.4035242E-05
  1.7000000E+03  2.1793459E-05
  1.7500000E+03  1.9810413E-05
  1.8000000E+03  1.8050585E-05
  1.8500000E+03  1.6484094E-05
  1.9000000E+03  1.5085719E-05
  2.0000000E+03  1.2710868E-05
  2.1000000E+03  1.0789496E-05
  2.2000000E+03  9.2208908E-06
  2.3000000E+03  7.9296722E-06
  2.4000000E+03  6.8586404E-06
  2.5000000E+03  5.9639141E-06
  2.6000000E+03  5.2115428E-06
  2.7000000E+03  4.5750102E-06
  2.8000000E+03  4.0334210E-06
  2.9000000E+03  3.5701724E-06
  3.0000000E+03  3.1719698E-06
  3.1000000E+03  2.8280915E-06
  3.2000000E+03  2.5298326E-06
  3.3000000E+03  2.2700804E-06
  3.4000000E+03  2.0429890E-06
  3.5000000E+03  1.8437268E-06
  3.6000000E+03  1.6682801E-06
  3.7000000E+03  1.5132970E-06
  3.8000000E+03  1.3759656E-06
  3.9000000E+03  1.2539167E-06
  4.0000000E+03  1.1451456E-06
  4.2000000E+03  9.6087370E-07
  4.4000000E+03  8.1228903E-07
  4.6000000E+03  6.9138517E-07
  4.8000000E+03  5.9218095E-07
  5.0000000E+03  5.1015452E-07
  5.2500000E+03  4.2658966E-07
  5.5000000E+03  3.5944307E-07
  5.7500000E+03  3.0498591E-07
  5.8750000E+03  2.8161934E-07
  6.0000000E+03  2.6044288E-07
  6.2500000E+03  2.2372303E-07
  6.5000000E+03  1.9323317E-07
  6.7500000E+03  1.6774660E-07
  7.0000000E+03  1.4630981E-07
  7.2500000E+03  1.2817491E-07
  7.5000000E+03  1.1275047E-07
  7.7500000E+03  9.9565131E-08
  8.0000000E+03  8.8240496E-08
  8.2500000E+03  7.8470801E-08
  8.5000000E+03  7.0007327E-08
  8.7500000E+03  6.2646536E-08
  9.0000000E+03  5.6220926E-08
  9.2500000E+03  5.0591918E-08
  9.5000000E+03  4.5644284E-08
  9.7500000E+03  4.1281759E-08
  1.0000000E+04  3.7423559E-08
  1.0250000E+04  3.4001612E-08
  1.0500000E+04  3.0958310E-08
  1.1000000E+04  2.5819072E-08
  1.1500000E+04  2.1693880E-08
  1.2000000E+04  1.8352969E-08
  1.2500000E+04  1.5624927E-08
  1.3000000E+04  1.3380389E-08
  1.3500000E+04  1.1520665E-08
  1.4000000E+04  9.9697077E-09
  1.4500000E+04  8.6683774E-09
  1.5000000E+04  7.5702897E-09
  1.5500000E+04  6.6387700E-09
  1.6000000E+04  5.8446051E-09
  1.6500000E+04  5.1643628E-09
  1.7000000E+04  4.5791239E-09
  1.7500000E+04  4.0735179E-09
  1.8000000E+04  3.6349845E-09
  1.8500000E+04  3.2532037E-09
  1.9000000E+04  2.9196522E-09
  1.9500000E+04  2.6272558E-09
  2.0000000E+04  2.3701155E-09
  2.0500000E+04  2.1432899E-09
  2.1000000E+04  1.9426230E-09
  2.1500000E+04  1.7646052E-09
  2.2000000E+04  1.6062612E-09
  2.2500000E+04  1.4650591E-09
  2.3000000E+04  1.3388369E-09
  2.4000000E+04  1.1241842E-09
  2.5000000E+04  9.5037242E-10
  2.6000000E+04  8.0848681E-10
  2.7000000E+04  6.9179155E-10
  2.8000000E+04  5.9514455E-10
  2.9000000E+04  5.1458137E-10
  3.0000000E+04  4.4701821E-10
  3.1000000E+04  3.9003643E-10
  3.2000000E+04  3.4172382E-10
  3.3000000E+04  3.0055731E-10
  3.4000000E+04  2.6531558E-10
  3.5000000E+04  2.3501282E-10
  3.6000000E+04  2.0884835E-10
  3.7000000E+04  1.8616814E-10
  3.8000000E+04  1.6643496E-10
  3.9000000E+04  1.4920526E-10
  4.0000000E+04  1.3411102E-10
  4.1000000E+04  1.2084548E-10
  4.2000000E+04  1.0915174E-10
  4.3000000E+04  9.8813803E-11
  4.4000000E+04  8.9649284E-11
  4.6000000E+04  7.4245405E-11
  4.8000000E+04  6.1958332E-11
  5.0000000E+04  5.2068399E-11
  5.1250000E+04  4.6861120E-11
  5.2500000E+04  4.2276406E-11
  5.3750000E+04  3.8228101E-11
  5.5000000E+04  3.4643534E-11
  5.7500000E+04  2.8628749E-11
  5.8750000E+04  2.6101658E-11
  6.0000000E+04  2.3841747E-11
  6.2500000E+04  1.9996997E-11
  6.5000000E+04  1.6882969E-11
  6.7500000E+04  1.4341106E-11
  7.0000000E+04  1.2251259E-11
  7.2500000E+04  1.0521472E-11
  7.5000000E+04  9.0807125E-12
  7.7500000E+04  7.8736354E-12
  8.0000000E+04  6.8567671E-12
  8.2500000E+04  5.9957019E-12
  8.5000000E+04  5.2630167E-12
  8.7500000E+04  4.6367083E-12
  9.0000000E+04  4.0990122E-12
  9.2500000E+04  3.6354998E-12
  9.5000000E+04  3.2343850E-12
  9.7500000E+04  2.8859891E-12
  1.0000000E+05  2.5823240E-12
  1.0250000E+05  2.3167655E-12
  1.0500000E+05  2.0837951E-12
  1.0750000E+05  1.8787953E-12
  1.1000000E+05  1.6978868E-12
  1.1250000E+05  1.5377982E-12
  1.1500000E+05  1.3957597E-12
  1.2000000E+05  1.1567653E-12
  1.2500000E+05  9.6590512E-13
  1.3000000E+05  8.1214354E-13
  1.3500000E+05  6.8726141E-13
  1.4000000E+05  5.8506849E-13
  1.4500000E+05  5.0085498E-13
  1.5000000E+05  4.3100284E-13
  1.5500000E+05  3.7270769E-13
  1.6000000E+05  3.2377805E-13
  1.6500000E+05  2.8248795E-13
  1.7000000E+05  2.4746781E-13
  1.7500000E+05  2.1762334E-13
  1.8000000E+05  1.9207461E-13
  1.8500000E+05  1.7010968E-13
  1.9000000E+05  1.5114925E-13
  1.9500000E+05  1.3471932E-13
  2.0000000E+05  1.2043010E-13
  2.0500000E+05  1.0795947E-13
  2.1000000E+05  9.7039909E-14
  2.1500000E+05  8.7448271E-14
  2.2000000E+05  7.8997625E-14
  2.2500000E+05  7.1530738E-14
  2.3000000E+05  6.4914848E-14
  2.4000000E+05  5.3802836E-14
  2.5000000E+05  4.4947118E-14
  2.6000000E+05  3.7824493E-14
  2.7000000E+05  3.2046966E-14
  2.8000000E+05  2.7323437E-14
  2.9000000E+05  2.3433089E-14
  3.0000000E+05  2.0206849E-14
  3.1000000E+05  1.7514113E-14
  3.2000000E+05  1.5253135E-14
  3.3000000E+05  1.3343999E-14
  3.4000000E+05  1.1723417E-14
  3.5000000E+05  1.0340908E-14
  3.6000000E+05  9.1558948E-15
  3.7000000E+05  8.1355893E-15
  3.8000000E+05  7.2533590E-15
  3.9000000E+05  6.4874459E-15
  4.0000000E+05  5.8199827E-15
  4.1000000E+05  5.2362177E-15
  4.2000000E+05  4.7239050E-15
  4.3000000E+05  4.2728311E-15
  4.4000000E+05  3.8744381E-15
  4.5000000E+05  3.5215168E-15
  4.6000000E+05  3.2079779E-15
  4.7000000E+05  2.9286620E-15
  4.8000000E+05  2.6791808E-15
  5.0000000E+05  2.2552777E-15
  5.1250000E+05  2.0326542E-15
  5.2500000E+05  1.8369378E-15
  5.3750000E+05  1.6643167E-15
  5.5000000E+05  1.5115934E-15
  5.7500000E+05  1.2554703E-15
  5.8750000E+05  1.1478535E-15
  6.0000000E+05  1.0515733E-15
  6.2500000E+05  8.8758931E-16
  6.5000000E+05  7.5447381E-16
  6.7500000E+05  6.4549185E-16
  7.0000000E+05  5.5556460E-16
  7.2500000E+05  4.8081682E-16
  7.5000000E+05  4.1826306E-16
  7.7500000E+05  3.6558318E-16
  8.0000000E+05  3.2095767E-16
  8.2500000E+05  2.8294764E-16
  8.5000000E+05  2.5040631E-16
  8.7500000E+05  2.2241305E-16
  9.0000000E+05  1.9822338E-16
  9.2500000E+05  1.7723157E-16
  9.5000000E+05  1.5894188E-16
  9.7500000E+05  1.4294632E-16
  1.0000000E+06  1.2890765E-16
  1.0250000E+06  1.1654573E-16
  1.0500000E+06  1.0562614E-16
  1.0750000E+06  9.5951791E-17
  
  
#  14   4  L3  EION =  1.040000000E+02 eV   298
#  S(0) = 4.630925E+00
  1.0221544E+00  0.0000000E+00
  1.0221544E+02  0.0000000E+00
  1.0221544E+02  1.2030252E-02
  1.0400000E+02  1.2030252E-02
  1.0400272E+02  1.2030252E-02
  1.0415265E+02  1.2660738E-02
  1.0430259E+02  1.3296406E-02
  1.0445252E+02  1.3935559E-02
  1.0460245E+02  1.4576472E-02
  1.0490231E+02  1.5856669E-02
  1.0520218E+02  1.7123356E-02
  1.0580190E+02  1.9565357E-02
  1.0640163E+02  2.1813855E-02
  1.0700136E+02  2.3807009E-02
  1.0760109E+02  2.5512732E-02
  1.0820082E+02  2.6925813E-02
  1.0880054E+02  2.8061436E-02
  1.1000000E+02  2.9618937E-02
  1.1125000E+02  3.0480585E-02
  1.1250000E+02  3.0845121E-02
  1.1375000E+02  3.0921240E-02
  1.1500000E+02  3.0845041E-02
  1.1625000E+02  3.0699106E-02
  1.1750000E+02  3.0530866E-02
  1.1875000E+02  3.0365947E-02
  1.2000000E+02  3.0216808E-02
  1.2500000E+02  2.9817153E-02
  1.2750000E+02  2.9698172E-02
  1.3000000E+02  2.9590656E-02
  1.3250000E+02  2.9465681E-02
  1.3500000E+02  2.9300969E-02
  1.4000000E+02  2.8799614E-02
  1.4500000E+02  2.8045360E-02
  1.5000000E+02  2.7074437E-02
  1.5500000E+02  2.5959492E-02
  1.6000000E+02  2.4776170E-02
  1.6500000E+02  2.3584531E-02
  1.7000000E+02  2.2424106E-02
  1.8000000E+02  2.0267663E-02
  1.9000000E+02  1.8346014E-02
  2.0000000E+02  1.6624068E-02
  2.1000000E+02  1.5065601E-02
  2.2000000E+02  1.3652193E-02
  2.3000000E+02  1.2377917E-02
  2.4000000E+02  1.1238776E-02
  2.5000000E+02  1.0227673E-02
  2.6000000E+02  9.3329340E-03
  2.7000000E+02  8.5404739E-03
  2.8000000E+02  7.8355893E-03
  2.9000000E+02  7.2053224E-03
  3.0000000E+02  6.6385671E-03
  3.1000000E+02  6.1268179E-03
  3.2000000E+02  5.6635409E-03
  3.4000000E+02  4.8620341E-03
  3.6000000E+02  4.2014370E-03
  3.8000000E+02  3.6545694E-03
  4.0000000E+02  3.1983105E-03
  4.2000000E+02  2.8134745E-03
  4.4000000E+02  2.4859883E-03
  4.6000000E+02  2.2054152E-03
  4.8000000E+02  1.9641036E-03
  5.0000000E+02  1.7559916E-03
  5.2500000E+02  1.5345217E-03
  5.5000000E+02  1.3481007E-03
  5.7500000E+02  1.1899308E-03
  6.0000000E+02  1.0546949E-03
  6.5000000E+02  8.3821915E-04
  6.7500000E+02  7.5144037E-04
  7.0000000E+02  6.7595855E-04
  7.2500000E+02  6.1000026E-04
  7.5000000E+02  5.5210922E-04
  7.7500000E+02  5.0108359E-04
  8.0000000E+02  4.5593417E-04
  8.2500000E+02  4.1586054E-04
  8.5000000E+02  3.8020463E-04
  9.0000000E+02  3.1996310E-04
  9.5000000E+02  2.7148141E-04
  1.0000000E+03  2.3199679E-04
  1.0500000E+03  1.9956002E-04
  1.1000000E+03  1.7272354E-04
  1.1500000E+03  1.5034553E-04
  1.2000000E+03  1.3153585E-04
  1.2500000E+03  1.1561814E-04
  1.3000000E+03  1.0207466E-04
  1.3500000E+03  9.0492747E-05
  1.4000000E+03  8.0536055E-05
  1.4500000E+03  7.1931627E-05
  1.5000000E+03  6.4459934E-05
  1.5500000E+03  5.7944724E-05
  1.6000000E+03  5.2242314E-05
  1.6500000E+03  4.7233585E-05
  1.7000000E+03  4.2818938E-05
  1.7500000E+03  3.8914640E-05
  1.8000000E+03  3.5450540E-05
  1.8500000E+03  3.2367629E-05
  1.9000000E+03  2.9616116E-05
  2.0000000E+03  2.4944548E-05
  2.1000000E+03  2.1166405E-05
  2.2000000E+03  1.8083013E-05
  2.3000000E+03  1.5545725E-05
  2.4000000E+03  1.3441783E-05
  2.5000000E+03  1.1684718E-05
  2.6000000E+03  1.0207648E-05
  2.7000000E+03  8.9583531E-06
  2.8000000E+03  7.8956940E-06
  2.9000000E+03  6.9869919E-06
  3.0000000E+03  6.2060861E-06
  3.1000000E+03  5.5318843E-06
  3.2000000E+03  4.9472661E-06
  3.3000000E+03  4.4382462E-06
  3.4000000E+03  3.9933322E-06
  3.5000000E+03  3.6030289E-06
  3.6000000E+03  3.2594494E-06
  3.7000000E+03  2.9560091E-06
  3.8000000E+03  2.6871851E-06
  3.9000000E+03  2.4483251E-06
  4.0000000E+03  2.2354933E-06
  4.2000000E+03  1.8750326E-06
  4.4000000E+03  1.5844898E-06
  4.6000000E+03  1.3481594E-06
  4.8000000E+03  1.1543125E-06
  5.0000000E+03  9.9408489E-07
  5.2500000E+03  8.3091097E-07
  5.5000000E+03  6.9984722E-07
  5.7500000E+03  5.9359166E-07
  5.8750000E+03  5.4801189E-07
  6.0000000E+03  5.0671151E-07
  6.2500000E+03  4.3511512E-07
  6.5000000E+03  3.7568587E-07
  6.7500000E+03  3.2602490E-07
  7.0000000E+03  2.8426809E-07
  7.2500000E+03  2.4895385E-07
  7.5000000E+03  2.1892662E-07
  7.7500000E+03  1.9326573E-07
  8.0000000E+03  1.7123230E-07
  8.2500000E+03  1.5222941E-07
  8.5000000E+03  1.3577166E-07
  8.7500000E+03  1.2146190E-07
  9.0000000E+03  1.0897340E-07
  9.2500000E+03  9.8035886E-08
  9.5000000E+03  8.8424703E-08
  9.7500000E+03  7.9952195E-08
  1.0000000E+04  7.2460928E-08
  1.0250000E+04  6.5818267E-08
  1.0500000E+04  5.9911992E-08
  1.1000000E+04  4.9941357E-08
  1.1500000E+04  4.1941609E-08
  1.2000000E+04  3.5465558E-08
  1.2500000E+04  3.0179712E-08
  1.3000000E+04  2.5832485E-08
  1.3500000E+04  2.2232015E-08
  1.4000000E+04  1.9230509E-08
  1.4500000E+04  1.6713072E-08
  1.5000000E+04  1.4589620E-08
  1.5500000E+04  1.2788947E-08
  1.6000000E+04  1.1254354E-08
  1.6500000E+04  9.9403773E-09
  1.7000000E+04  8.8103180E-09
  1.7500000E+04  7.8343714E-09
  1.8000000E+04  6.9881889E-09
  1.8500000E+04  6.2517702E-09
  1.9000000E+04  5.6086021E-09
  1.9500000E+04  5.0449826E-09
  2.0000000E+04  4.5494887E-09
  2.0500000E+04  4.1125548E-09
  2.1000000E+04  3.7261375E-09
  2.2000000E+04  3.0787259E-09
  2.3000000E+04  2.5643301E-09
  2.4000000E+04  2.1516997E-09
  2.5000000E+04  1.8177835E-09
  2.6000000E+04  1.5453659E-09
  2.7000000E+04  1.3214453E-09
  2.8000000E+04  1.1361017E-09
  2.9000000E+04  9.8169023E-10
  3.0000000E+04  8.5226734E-10
  3.1000000E+04  7.4317359E-10
  3.2000000E+04  6.5072686E-10
  3.3000000E+04  5.7199570E-10
  3.4000000E+04  5.0463049E-10
  3.5000000E+04  4.4673558E-10
  3.6000000E+04  3.9677204E-10
  3.7000000E+04  3.5348323E-10
  3.8000000E+04  3.1583748E-10
  3.9000000E+04  2.8298337E-10
  4.0000000E+04  2.5421473E-10
  4.1000000E+04  2.2894314E-10
  4.2000000E+04  2.0667610E-10
  4.3000000E+04  1.8699961E-10
  4.4000000E+04  1.6956430E-10
  4.6000000E+04  1.4027769E-10
  4.8000000E+04  1.1693713E-10
  5.0000000E+04  9.8166199E-11
  5.1250000E+04  8.8289723E-11
  5.2500000E+04  7.9598585E-11
  5.3750000E+04  7.1928287E-11
  5.5000000E+04  6.5140137E-11
  5.7500000E+04  5.3758450E-11
  5.8750000E+04  4.8980212E-11
  6.0000000E+04  4.4709339E-11
  6.2500000E+04  3.7448817E-11
  6.5000000E+04  3.1574182E-11
  6.7500000E+04  2.6783807E-11
  7.0000000E+04  2.2849297E-11
  7.2500000E+04  1.9595973E-11
  7.5000000E+04  1.6889000E-11
  7.7500000E+04  1.4623395E-11
  8.0000000E+04  1.2716752E-11
  8.2500000E+04  1.1103898E-11
  8.5000000E+04  9.7329230E-12
  8.7500000E+04  8.5622090E-12
  9.0000000E+04  7.5581742E-12
  9.2500000E+04  6.6935620E-12
  9.5000000E+04  5.9461242E-12
  9.7500000E+04  5.2976044E-12
  1.0000000E+05  4.7329451E-12
  1.0250000E+05  4.2396680E-12
  1.0500000E+05  3.8073852E-12
  1.0750000E+05  3.4274114E-12
  1.1000000E+05  3.0924549E-12
  1.1250000E+05  2.7963697E-12
  1.1500000E+05  2.5339558E-12
  1.2000000E+05  2.0931341E-12
  1.2500000E+05  1.7418823E-12
  1.3000000E+05  1.4595476E-12
  1.3500000E+05  1.2307700E-12
  1.4000000E+05  1.0439977E-12
  1.4500000E+05  8.9045289E-13
  1.5000000E+05  7.6340208E-13
  1.5500000E+05  6.5763383E-13
  1.6000000E+05  5.6908117E-13
  1.6500000E+05  4.9454544E-13
  1.7000000E+05  4.3149233E-13
  1.7500000E+05  3.7790005E-13
  1.8000000E+05  3.3214506E-13
  1.8500000E+05  2.9291576E-13
  1.9000000E+05  2.5914654E-13
  1.9500000E+05  2.2996692E-13
  2.0000000E+05  2.0466208E-13
  2.0500000E+05  1.8264216E-13
  2.1000000E+05  1.6341810E-13
  2.1500000E+05  1.4658264E-13
  2.2000000E+05  1.3179517E-13
  2.2500000E+05  1.1876962E-13
  2.3000000E+05  1.0726487E-13
  2.3500000E+05  9.7076903E-14
  2.4000000E+05  8.8032510E-14
  2.4500000E+05  7.9984135E-14
  2.5000000E+05  7.2805665E-14
  2.6000000E+05  6.0641096E-14
  2.7000000E+05  5.0841793E-14
  2.8000000E+05  4.2886750E-14
  2.9000000E+05  3.6382263E-14
  3.0000000E+05  3.1028038E-14
  3.1000000E+05  2.6592985E-14
  3.2000000E+05  2.2897775E-14
  3.3000000E+05  1.9802104E-14
  3.4000000E+05  1.7195328E-14
  3.5000000E+05  1.4989575E-14
  3.6000000E+05  1.3114549E-14
  3.7000000E+05  1.1513705E-14
  3.8000000E+05  1.0141313E-14
  3.9000000E+05  8.9601774E-15
  4.0000000E+05  7.9398943E-15
  4.1000000E+05  7.0554783E-15
  4.2000000E+05  6.2862875E-15
  4.3000000E+05  5.6151909E-15
  4.4000000E+05  5.0279076E-15
  4.5000000E+05  4.5124765E-15
  4.6000000E+05  4.0588480E-15
  4.7000000E+05  3.6585503E-15
  4.8000000E+05  3.3044150E-15
  5.0000000E+05  2.7111905E-15
  5.1250000E+05  2.4046175E-15
  5.2500000E+05  2.1384002E-15
  5.3750000E+05  1.9064939E-15
  5.5000000E+05  1.7038657E-15
  5.7500000E+05  1.3702775E-15
  5.8750000E+05  1.2328061E-15
  6.0000000E+05  1.1113757E-15
  6.2500000E+05  9.0842324E-16
  6.5000000E+05  7.4787264E-16
  6.7500000E+05  6.1979678E-16
  7.0000000E+05  5.1683048E-16
  7.2500000E+05  4.3344760E-16
  7.5000000E+05  3.6546372E-16
  7.7500000E+05  3.0968335E-16
  8.0000000E+05  2.6364695E-16
  8.2500000E+05  2.2544590E-16
  8.5000000E+05  1.9358444E-16
  8.7500000E+05  1.6688175E-16
  9.0000000E+05  1.4439581E-16
  9.2500000E+05  1.2537298E-16
  9.5000000E+05  1.0921003E-16
  9.7500000E+05  9.5421277E-17
  1.0000000E+06  8.3618325E-17
  1.0250000E+06  7.3488507E-17
  1.0500000E+06  6.4771984E-17
  1.0750000E+06  5.7251964E-17
  
  
#  14   5  M1  EION =  1.346000000E+01 eV   305
#  S(0) = 1.551550E+00
  6.7300000E-02  0.0000000E+00
  6.7300000E+00  0.0000000E+00
  6.7300000E+00  1.6924750E-01
  1.3460000E+01  1.6924750E-01
  1.3460000E+01  6.4163749E-05
  1.3462721E+01  6.4163749E-05
  1.3469437E+01  6.2450867E-05
  1.3476153E+01  6.0764679E-05
  1.3482869E+01  5.9105055E-05
  1.3489585E+01  5.7471866E-05
  1.3503017E+01  5.4284286E-05
  1.3516449E+01  5.1200941E-05
  1.3543313E+01  4.5342896E-05
  1.3570177E+01  3.9889802E-05
  1.3623905E+01  3.0167491E-05
  1.3677633E+01  2.1973112E-05
  1.3785088E+01  9.9373098E-06
  1.3811952E+01  7.7908591E-06
  1.3825384E+01  6.8431265E-06
  1.3838816E+01  5.9804279E-06
  1.3852248E+01  5.2015731E-06
  1.3865680E+01  4.5034630E-06
  1.3879112E+01  3.8817941E-06
  1.3885828E+01  3.5981089E-06
  1.3892544E+01  3.3316623E-06
  1.3895902E+01  3.2049319E-06
  1.3899260E+01  3.0829784E-06
  1.3905976E+01  2.8545921E-06
  1.3912692E+01  2.6480550E-06
  1.3919408E+01  2.4638618E-06
  1.3932840E+01  2.1611520E-06
  1.3946272E+01  1.9404738E-06
  1.3952988E+01  1.8583957E-06
  1.3959704E+01  1.7937934E-06
  1.3966420E+01  1.7458804E-06
  1.3973136E+01  1.7141475E-06
  1.3979852E+01  1.6983954E-06
  1.3986568E+01  1.6987699E-06
  1.3993284E+01  1.7158055E-06
  1.3996642E+01  1.7308578E-06
  1.4000000E+01  1.7504811E-06
  1.4007812E+01  1.8148385E-06
  1.4015625E+01  1.9053970E-06
  1.4031250E+01  2.1628514E-06
  1.4039063E+01  2.3294147E-06
  1.4046875E+01  2.5210823E-06
  1.4054687E+01  2.7375230E-06
  1.4062500E+01  2.9779725E-06
  1.4078125E+01  3.5254246E-06
  1.4085938E+01  3.8315039E-06
  1.4093750E+01  4.1598868E-06
  1.4109375E+01  4.8852901E-06
  1.4117187E+01  5.2827615E-06
  1.4125000E+01  5.7033939E-06
  1.4187500E+01  9.8575994E-06
  1.4250000E+01  1.5366467E-05
  1.4375000E+01  3.0206760E-05
  1.4500000E+01  4.9744773E-05
  1.4625000E+01  7.3537631E-05
  1.4750000E+01  1.0117571E-04
  1.4875000E+01  1.3228141E-04
  1.5000000E+01  1.6650672E-04
  1.5250000E+01  2.4305923E-04
  1.5500000E+01  3.2855415E-04
  1.5750000E+01  4.2105688E-04
  1.6000000E+01  5.1892571E-04
  1.6250000E+01  6.2076884E-04
  1.6500000E+01  7.2540852E-04
  1.6750000E+01  8.3185009E-04
  1.7000000E+01  9.3925391E-04
  1.7500000E+01  1.1542449E-03
  1.8000000E+01  1.3660206E-03
  1.8500000E+01  1.5715797E-03
  1.9000000E+01  1.7689171E-03
  1.9500000E+01  1.9567563E-03
  2.0000000E+01  2.1343513E-03
  2.1000000E+01  2.4576396E-03
  2.2000000E+01  2.7387472E-03
  2.3000000E+01  2.9799473E-03
  2.4000000E+01  3.1845397E-03
  2.5000000E+01  3.3561561E-03
  2.6000000E+01  3.4983943E-03
  2.7000000E+01  3.6146378E-03
  2.8000000E+01  3.7079778E-03
  2.9000000E+01  3.7811879E-03
  3.0000000E+01  3.8367362E-03
  3.1000000E+01  3.8768012E-03
  3.2000000E+01  3.9033045E-03
  3.4000000E+01  3.9221824E-03
  3.6000000E+01  3.9046118E-03
  3.8000000E+01  3.8593459E-03
  4.0000000E+01  3.7932478E-03
  4.2000000E+01  3.7117347E-03
  4.4000000E+01  3.6191159E-03
  4.6000000E+01  3.5188167E-03
  4.8000000E+01  3.4135836E-03
  5.0000000E+01  3.3055862E-03
  5.2500000E+01  3.1693080E-03
  5.5000000E+01  3.0339544E-03
  5.7500000E+01  2.9013928E-03
  6.0000000E+01  2.7729178E-03
  6.5000000E+01  2.5313820E-03
  6.7500000E+01  2.4191349E-03
  7.0000000E+01  2.3127494E-03
  7.2500000E+01  2.2121758E-03
  7.5000000E+01  2.1172681E-03
  8.0000000E+01  1.9435364E-03
  8.5000000E+01  1.7894107E-03
  9.0000000E+01  1.6525300E-03
  9.5000000E+01  1.5306333E-03
  1.0000000E+02  1.4216574E-03
  1.0500000E+02  1.3238323E-03
  1.1000000E+02  1.2356472E-03
  1.1500000E+02  1.1558463E-03
  1.2000000E+02  1.0833960E-03
  1.2500000E+02  1.0174249E-03
  1.3000000E+02  9.5721879E-04
  1.3500000E+02  9.0217200E-04
  1.4000000E+02  8.5175426E-04
  1.4500000E+02  8.0551619E-04
  1.5000000E+02  7.6305686E-04
  1.6000000E+02  6.8805615E-04
  1.7000000E+02  6.2424993E-04
  1.8000000E+02  5.6956397E-04
  1.9000000E+02  5.2228326E-04
  2.0000000E+02  4.8101935E-04
  2.1000000E+02  4.4465692E-04
  2.2000000E+02  4.1234151E-04
  2.3000000E+02  3.8340909E-04
  2.4000000E+02  3.5734941E-04
  2.5000000E+02  3.3378562E-04
  2.6000000E+02  3.1240907E-04
  2.7000000E+02  2.9296790E-04
  2.8000000E+02  2.7525568E-04
  2.9000000E+02  2.5909001E-04
  3.0000000E+02  2.4430417E-04
  3.1000000E+02  2.3074678E-04
  3.2000000E+02  2.1828624E-04
  3.4000000E+02  1.9620068E-04
  3.6000000E+02  1.7725803E-04
  3.8000000E+02  1.6087257E-04
  4.0000000E+02  1.4661707E-04
  4.2000000E+02  1.3415204E-04
  4.4000000E+02  1.2320451E-04
  4.6000000E+02  1.1354687E-04
  4.8000000E+02  1.0497194E-04
  5.0000000E+02  9.7306118E-05
  5.2500000E+02  8.8797211E-05
  5.5000000E+02  8.1292176E-05
  5.7500000E+02  7.4632371E-05
  6.0000000E+02  6.8702178E-05
  6.5000000E+02  5.8671985E-05
  6.7500000E+02  5.4415941E-05
  7.0000000E+02  5.0578043E-05
  7.2500000E+02  4.7106403E-05
  7.5000000E+02  4.3959446E-05
  8.0000000E+02  3.8500100E-05
  8.5000000E+02  3.3955218E-05
  9.0000000E+02  3.0131732E-05
  9.5000000E+02  2.6882442E-05
  1.0000000E+03  2.4094896E-05
  1.0500000E+03  2.1687106E-05
  1.1000000E+03  1.9597936E-05
  1.1500000E+03  1.7777298E-05
  1.2000000E+03  1.6183533E-05
  1.2500000E+03  1.4782314E-05
  1.3000000E+03  1.3544880E-05
  1.3500000E+03  1.2447060E-05
  1.4000000E+03  1.1468938E-05
  1.4500000E+03  1.0593808E-05
  1.5000000E+03  9.8075968E-06
  1.6000000E+03  8.4571658E-06
  1.7000000E+03  7.3470889E-06
  1.8000000E+03  6.4269564E-06
  1.9000000E+03  5.6577500E-06
  2.0000000E+03  5.0093373E-06
  2.1000000E+03  4.4579624E-06
  2.2000000E+03  3.9850588E-06
  2.3000000E+03  3.5767712E-06
  2.4000000E+03  3.2227998E-06
  2.5000000E+03  2.9147081E-06
  2.6000000E+03  2.6452428E-06
  2.7000000E+03  2.4083171E-06
  2.8000000E+03  2.1989998E-06
  2.9000000E+03  2.0133204E-06
  3.0000000E+03  1.8480215E-06
  3.1000000E+03  1.7003724E-06
  3.2000000E+03  1.5680851E-06
  3.4000000E+03  1.3421785E-06
  3.6000000E+03  1.1579545E-06
  3.8000000E+03  1.0060671E-06
  4.0000000E+03  8.7955679E-07
  4.2000000E+03  7.7335734E-07
  4.4000000E+03  6.8362490E-07
  4.6000000E+03  6.0729504E-07
  4.8000000E+03  5.4190856E-07
  5.0000000E+03  4.8553827E-07
  5.2500000E+03  4.2549299E-07
  5.5000000E+03  3.7491044E-07
  5.7500000E+03  3.3200678E-07
  5.8750000E+03  3.1298407E-07
  6.0000000E+03  2.9538040E-07
  6.2500000E+03  2.6392493E-07
  6.5000000E+03  2.3675540E-07
  6.7500000E+03  2.1316036E-07
  7.0000000E+03  1.9256713E-07
  7.2500000E+03  1.7451462E-07
  7.5000000E+03  1.5862676E-07
  7.7500000E+03  1.4459184E-07
  8.0000000E+03  1.3214924E-07
  8.2500000E+03  1.2107960E-07
  8.5000000E+03  1.1119878E-07
  8.7500000E+03  1.0235155E-07
  9.0000000E+03  9.4406476E-08
  9.2500000E+03  8.7251689E-08
  9.5000000E+03  8.0791596E-08
  1.0000000E+04  6.9638778E-08
  1.0500000E+04  6.0418285E-08
  1.1000000E+04  5.2731644E-08
  1.1500000E+04  4.6274814E-08
  1.2000000E+04  4.0813092E-08
  1.2500000E+04  3.6163360E-08
  1.3000000E+04  3.2181315E-08
  1.3500000E+04  2.8752236E-08
  1.4000000E+04  2.5784178E-08
  1.4500000E+04  2.3202879E-08
  1.5000000E+04  2.0947922E-08
  1.5500000E+04  1.8969817E-08
  1.6000000E+04  1.7227774E-08
  1.6500000E+04  1.5687972E-08
  1.7000000E+04  1.4322208E-08
  1.7500000E+04  1.3106847E-08
  1.8000000E+04  1.2021974E-08
  1.8500000E+04  1.1050737E-08
  1.9000000E+04  1.0178815E-08
  2.0000000E+04  8.6857693E-09
  2.1000000E+04  7.4643889E-09
  2.2000000E+04  6.4562851E-09
  2.3000000E+04  5.6174208E-09
  2.4000000E+04  4.9141722E-09
  2.5000000E+04  4.3205656E-09
  2.6000000E+04  3.8163268E-09
  2.7000000E+04  3.3854829E-09
  2.8000000E+04  3.0153393E-09
  2.9000000E+04  2.6957161E-09
  3.0000000E+04  2.4183962E-09
  3.1000000E+04  2.1767042E-09
  3.2000000E+04  1.9651858E-09
  3.3000000E+04  1.7793547E-09
  3.4000000E+04  1.6154941E-09
  3.5000000E+04  1.4705071E-09
  3.6000000E+04  1.3417972E-09
  3.7000000E+04  1.2271794E-09
  3.8000000E+04  1.1248082E-09
  3.9000000E+04  1.0331185E-09
  4.0000000E+04  9.5077760E-10
  4.2000000E+04  8.0974646E-10
  4.4000000E+04  6.9438072E-10
  4.6000000E+04  5.9919771E-10
  4.8000000E+04  5.2004680E-10
  5.0000000E+04  4.5375067E-10
  5.1250000E+04  4.1772696E-10
  5.2500000E+04  3.8526546E-10
  5.3750000E+04  3.5594595E-10
  5.5000000E+04  3.2940555E-10
  5.7500000E+04  2.8344594E-10
  5.8750000E+04  2.6351543E-10
  6.0000000E+04  2.4533027E-10
  6.2500000E+04  2.1348823E-10
  6.5000000E+04  1.8670772E-10
  6.7500000E+04  1.6404368E-10
  7.0000000E+04  1.4475231E-10
  7.2500000E+04  1.2824313E-10
  7.5000000E+04  1.1404370E-10
  7.7500000E+04  1.0177337E-10
  8.0000000E+04  9.1123292E-11
  8.2500000E+04  8.1841329E-11
  8.5000000E+04  7.3720269E-11
  8.7500000E+04  6.6588860E-11
  9.0000000E+04  6.0304801E-11
  9.2500000E+04  5.4749254E-11
  9.5000000E+04  4.9822501E-11
  9.7500000E+04  4.5440493E-11
  1.0000000E+05  4.1532067E-11
  1.0250000E+05  3.8036730E-11
  1.0500000E+05  3.4902869E-11
  1.0750000E+05  3.2086283E-11
  1.1000000E+05  2.9548990E-11
  1.1250000E+05  2.7258259E-11
  1.1500000E+05  2.5185782E-11
  1.2000000E+05  2.1600477E-11
  1.2500000E+05  1.8631932E-11
  1.3000000E+05  1.6156656E-11
  1.3500000E+05  1.4079124E-11
  1.4000000E+05  1.2324822E-11
  1.4500000E+05  1.0835210E-11
  1.5000000E+05  9.5638275E-12
  1.5500000E+05  8.4734440E-12
  1.6000000E+05  7.5339135E-12
  1.6500000E+05  6.7206796E-12
  1.7000000E+05  6.0137623E-12
  1.7500000E+05  5.3968342E-12
  1.8000000E+05  4.8567097E-12
  1.8500000E+05  4.3825166E-12
  1.9000000E+05  3.9650775E-12
  
  
#  14   6  M2  EION =  8.151000000E+00 eV   305
#  S(0) = 2.596338E+00
  5.1127227E-02  0.0000000E+00
  5.1127227E+00  0.0000000E+00
  5.1127227E+00  3.6886219E-01
  8.1510000E+00  3.6886219E-01
  8.1537211E+00  3.6886219E-01
  8.2229769E+00  3.6294533E-01
  8.2922327E+00  3.5702994E-01
  8.3614885E+00  3.5112134E-01
  8.4307442E+00  3.4522448E-01
  8.5000000E+00  3.3934398E-01
  9.0000000E+00  2.9773046E-01
  9.5000000E+00  2.5839871E-01
  1.0000000E+01  2.2212040E-01
  1.0500000E+01  1.8932745E-01
  1.1000000E+01  1.6019726E-01
  1.1500000E+01  1.3471067E-01
  1.2000000E+01  1.1270318E-01
  1.2500000E+01  9.3911441E-02
  1.3000000E+01  7.8014931E-02
  1.3500000E+01  6.4670048E-02
  1.4000000E+01  5.3535542E-02
  1.4500000E+01  4.4289696E-02
  1.5000000E+01  3.6640291E-02
  1.5500000E+01  3.0328797E-02
  1.6000000E+01  2.5131760E-02
  1.6500000E+01  2.0858585E-02
  1.7000000E+01  1.7348555E-02
  1.7500000E+01  1.4467910E-02
  1.8000000E+01  1.2105145E-02
  1.8500000E+01  1.0168485E-02
  1.8750000E+01  9.3360033E-03
  1.9000000E+01  8.5826671E-03
  1.9250000E+01  7.9009613E-03
  1.9500000E+01  7.2845559E-03
  2.0000000E+01  6.2244140E-03
  2.0500000E+01  5.3595067E-03
  2.1000000E+01  4.6553631E-03
  2.1500000E+01  4.0845842E-03
  2.2000000E+01  3.6235303E-03
  2.2500000E+01  3.2527838E-03
  2.3000000E+01  2.9567718E-03
  2.3500000E+01  2.7228664E-03
  2.4000000E+01  2.5404778E-03
  2.4500000E+01  2.3999506E-03
  2.5000000E+01  2.2938774E-03
  2.5500000E+01  2.2167776E-03
  2.6000000E+01  2.1637848E-03
  2.6500000E+01  2.1301765E-03
  2.7000000E+01  2.1123101E-03
  2.7500000E+01  2.1073765E-03
  2.8000000E+01  2.1130798E-03
  2.8500000E+01  2.1273721E-03
  2.9000000E+01  2.1485114E-03
  2.9500000E+01  2.1749989E-03
  3.0000000E+01  2.2055202E-03
  3.0500000E+01  2.2390676E-03
  3.1000000E+01  2.2749083E-03
  3.2000000E+01  2.3508538E-03
  3.3000000E+01  2.4286243E-03
  3.4000000E+01  2.5051603E-03
  3.5000000E+01  2.5785853E-03
  3.6000000E+01  2.6472961E-03
  3.8000000E+01  2.7673701E-03
  4.0000000E+01  2.8619010E-03
  4.2000000E+01  2.9304492E-03
  4.4000000E+01  2.9742709E-03
  4.6000000E+01  2.9955351E-03
  4.8000000E+01  2.9967699E-03
  5.0000000E+01  2.9806875E-03
  5.2500000E+01  2.9402716E-03
  5.5000000E+01  2.8818520E-03
  5.7500000E+01  2.8098530E-03
  6.0000000E+01  2.7280909E-03
  6.5000000E+01  2.5476638E-03
  6.7500000E+01  2.4537350E-03
  7.0000000E+01  2.3596708E-03
  7.2500000E+01  2.2666916E-03
  7.5000000E+01  2.1756889E-03
  8.0000000E+01  2.0019219E-03
  8.5000000E+01  1.8410516E-03
  9.0000000E+01  1.6937711E-03
  9.5000000E+01  1.5596279E-03
  1.0000000E+02  1.4377372E-03
  1.0500000E+02  1.3270173E-03
  1.1000000E+02  1.2264209E-03
  1.1500000E+02  1.1349929E-03
  1.2000000E+02  1.0518532E-03
  1.2500000E+02  9.7624613E-04
  1.3000000E+02  9.0748670E-04
  1.3500000E+02  8.4493606E-04
  1.4000000E+02  7.8802331E-04
  1.4500000E+02  7.3621755E-04
  1.5000000E+02  6.8902054E-04
  1.6000000E+02  6.0661719E-04
  1.7000000E+02  5.3756764E-04
  1.8000000E+02  4.7914542E-04
  1.9000000E+02  4.2921694E-04
  2.0000000E+02  3.8610538E-04
  2.1000000E+02  3.4854815E-04
  2.2000000E+02  3.1561137E-04
  2.3000000E+02  2.8656932E-04
  2.4000000E+02  2.6086834E-04
  2.5000000E+02  2.3806766E-04
  2.6000000E+02  2.1779001E-04
  2.7000000E+02  1.9971306E-04
  2.8000000E+02  1.8355967E-04
  2.9000000E+02  1.6908886E-04
  3.0000000E+02  1.5608569E-04
  3.1000000E+02  1.4436583E-04
  3.2000000E+02  1.3377284E-04
  3.3000000E+02  1.2417492E-04
  3.4000000E+02  1.1545945E-04
  3.5000000E+02  1.0752862E-04
  3.6000000E+02  1.0029773E-04
  3.8000000E+02  8.7657608E-05
  4.0000000E+02  7.7059636E-05
  4.2000000E+02  6.8112735E-05
  4.4000000E+02  6.0498274E-05
  4.6000000E+02  5.3967975E-05
  4.8000000E+02  4.8323013E-05
  5.0000000E+02  4.3408580E-05
  5.2500000E+02  3.8117795E-05
  5.5000000E+02  3.3616197E-05
  5.7500000E+02  2.9767360E-05
  5.8750000E+02  2.8052599E-05
  6.0000000E+02  2.6461645E-05
  6.2500000E+02  2.3610091E-05
  6.5000000E+02  2.1140320E-05
  6.7500000E+02  1.8993230E-05
  7.0000000E+02  1.7119915E-05
  7.2500000E+02  1.5479811E-05
  7.5000000E+02  1.4039176E-05
  8.0000000E+02  1.1647271E-05
  8.2500000E+02  1.0650317E-05
  8.5000000E+02  9.7608763E-06
  8.7500000E+02  8.9641442E-06
  9.0000000E+02  8.2480724E-06
  9.2500000E+02  7.6029268E-06
  9.5000000E+02  7.0203756E-06
  9.7500000E+02  6.4932132E-06
  1.0000000E+03  6.0152189E-06
  1.0500000E+03  5.1860785E-06
  1.0750000E+03  4.8261544E-06
  1.1000000E+03  4.4976615E-06
  1.1500000E+03  3.9225625E-06
  1.2000000E+03  3.4393937E-06
  1.2500000E+03  3.0312016E-06
  1.3000000E+03  2.6839266E-06
  1.3500000E+03  2.3861309E-06
  1.4000000E+03  2.1289697E-06
  1.4500000E+03  1.9057159E-06
  1.5000000E+03  1.7111052E-06
  1.5500000E+03  1.5408138E-06
  1.6000000E+03  1.3913191E-06
  1.6500000E+03  1.2597664E-06
  1.7000000E+03  1.1437313E-06
  1.7500000E+03  1.0411369E-06
  1.8000000E+03  9.5012683E-07
  1.8500000E+03  8.6906913E-07
  1.9000000E+03  7.9660574E-07
  1.9500000E+03  7.3160247E-07
  2.0000000E+03  6.7311746E-07
  2.0500000E+03  6.2036795E-07
  2.1000000E+03  5.7268238E-07
  2.1500000E+03  5.2948074E-07
  2.2000000E+03  4.9026169E-07
  2.2500000E+03  4.5460581E-07
  2.3000000E+03  4.2215368E-07
  2.4000000E+03  3.6561004E-07
  2.5000000E+03  3.1843651E-07
  2.6000000E+03  2.7877027E-07
  2.7000000E+03  2.4511726E-07
  2.8000000E+03  2.1634815E-07
  2.9000000E+03  1.9165020E-07
  3.0000000E+03  1.7039116E-07
  3.1000000E+03  1.5204077E-07
  3.2000000E+03  1.3613800E-07
  3.3000000E+03  1.2228420E-07
  3.4000000E+03  1.1015634E-07
  3.5000000E+03  9.9492591E-08
  3.6000000E+03  9.0085619E-08
  3.8000000E+03  7.4388973E-08
  3.9000000E+03  6.7832030E-08
  4.0000000E+03  6.1987626E-08
  4.1000000E+03  5.6762475E-08
  4.2000000E+03  5.2077519E-08
  4.3000000E+03  4.7865543E-08
  4.4000000E+03  4.4069338E-08
  4.5000000E+03  4.0641111E-08
  4.6000000E+03  3.7539829E-08
  4.8000000E+03  3.2178753E-08
  5.0000000E+03  2.7747234E-08
  5.1250000E+03  2.5363316E-08
  5.2500000E+03  2.3229689E-08
  5.3750000E+03  2.1314505E-08
  5.5000000E+03  1.9590737E-08
  5.6250000E+03  1.8035984E-08
  5.7500000E+03  1.6631437E-08
  5.8750000E+03  1.5360603E-08
  6.0000000E+03  1.4208972E-08
  6.2500000E+03  1.2213536E-08
  6.5000000E+03  1.0557636E-08
  6.6250000E+03  9.8348855E-09
  6.7500000E+03  9.1726467E-09
  7.0000000E+03  8.0060052E-09
  7.2500000E+03  7.0175161E-09
  7.5000000E+03  6.1757602E-09
  7.7500000E+03  5.4555622E-09
  8.0000000E+03  4.8366216E-09
  8.2500000E+03  4.3024719E-09
  8.5000000E+03  3.8396643E-09
  8.7500000E+03  3.4371514E-09
  9.0000000E+03  3.0857691E-09
  9.2500000E+03  2.7778997E-09
  9.5000000E+03  2.5072223E-09
  9.7500000E+03  2.2684662E-09
  1.0000000E+04  2.0572203E-09
  1.0250000E+04  1.8697766E-09
  1.0500000E+04  1.7029976E-09
  1.0750000E+04  1.5542180E-09
  1.1000000E+04  1.4211648E-09
  1.1250000E+04  1.3018955E-09
  1.1500000E+04  1.1947429E-09
  1.1750000E+04  1.0982693E-09
  1.2000000E+04  1.0112313E-09
  1.2250000E+04  9.3255054E-10
  1.2500000E+04  8.6128899E-10
  1.2750000E+04  7.9662869E-10
  1.3000000E+04  7.3785445E-10
  1.3250000E+04  6.8433950E-10
  1.3500000E+04  6.3553317E-10
  1.4000000E+04  5.5016379E-10
  1.4500000E+04  4.7850676E-10
  1.5000000E+04  4.1801910E-10
  1.5500000E+04  3.6668914E-10
  1.6000000E+04  3.2291355E-10
  1.6500000E+04  2.8540558E-10
  1.7000000E+04  2.5312599E-10
  1.7500000E+04  2.2523022E-10
  1.8000000E+04  2.0102783E-10
  1.8500000E+04  1.7995135E-10
  1.9000000E+04  1.6153204E-10
  1.9500000E+04  1.4538077E-10
  2.0000000E+04  1.3117309E-10
  2.0500000E+04  1.1863721E-10
  2.1000000E+04  1.0754444E-10
  2.1500000E+04  9.7701570E-11
  2.2000000E+04  8.8944770E-11
  2.2500000E+04  8.1134746E-11
  2.3000000E+04  7.4152537E-11
  2.3500000E+04  6.7896122E-11
  2.4000000E+04  6.2277734E-11
  2.4500000E+04  5.7221638E-11
  2.5000000E+04  5.2662112E-11
  2.5500000E+04  4.8542010E-11
  2.6000000E+04  4.4811697E-11
  2.6500000E+04  4.1427952E-11
  2.7000000E+04  3.8353038E-11
  2.8000000E+04  3.3001685E-11
  2.9000000E+04  2.8539200E-11
  3.0000000E+04  2.4795776E-11
  3.1000000E+04  2.1638033E-11
  3.2000000E+04  1.8960314E-11
  3.3000000E+04  1.6678348E-11
  3.4000000E+04  1.4724541E-11
  3.5000000E+04  1.3044330E-11
  3.6000000E+04  1.1593389E-11
  3.7000000E+04  1.0335507E-11
  3.8000000E+04  9.2409360E-12
  3.9000000E+04  8.2851143E-12
  4.0000000E+04  7.4476596E-12
  4.1000000E+04  6.7115800E-12
  4.2000000E+04  6.0626453E-12
  4.3000000E+04  5.4888879E-12
  4.4000000E+04  4.9802031E-12
  4.5000000E+04  4.5280288E-12
  4.6000000E+04  4.1250804E-12
  4.7000000E+04  3.7651380E-12
  4.8000000E+04  3.4428726E-12
  5.0000000E+04  2.8936834E-12
  5.1250000E+04  2.6044902E-12
  5.2500000E+04  2.3498495E-12
  5.3750000E+04  2.1249816E-12
  5.5000000E+04  1.9258546E-12
  5.7500000E+04  1.5916842E-12
  5.8750000E+04  1.4512668E-12
  6.0000000E+04  1.3256862E-12
  6.1250000E+04  1.2131246E-12
  6.2500000E+04  1.1120168E-12
  6.3750000E+04  1.0210112E-12
  6.5000000E+04  9.3893686E-13
  6.6250000E+04  8.6477679E-13
  6.7500000E+04  7.9764516E-13
  6.8750000E+04  7.3676860E-13
  7.0000000E+04  6.8147016E-13
  7.2500000E+04  5.8530350E-13
  7.5000000E+04  5.0519826E-13
  7.7500000E+04  4.3807931E-13
  8.0000000E+04  3.8153026E-13
  8.2500000E+04  3.3363781E-13
  8.5000000E+04  2.9287777E-13
  8.7500000E+04  2.5802813E-13
  9.0000000E+04  2.2810746E-13
  9.2500000E+04  2.0232014E-13
  9.5000000E+04  1.8001363E-13


==> anc/colstop/sbethe/sdbase/oos15.tab <==
# Atomic number = 15   (P )
#
#      W/eV         OOS*eV
  
  
#  15   1  K1  EION =  2.148000000E+03 eV   272
#  S(0) = 1.474448E+00
  2.1314796E+01  0.0000000E+00
  2.1314796E+03  0.0000000E+00
  2.1314796E+03  1.0108851E-03
  2.1480000E+03  1.0108851E-03
  2.1480213E+03  1.0108851E-03
  2.1506202E+03  1.0133758E-03
  2.1519197E+03  1.0146177E-03
  2.1532192E+03  1.0164486E-03
  2.1545186E+03  1.0189394E-03
  2.1558181E+03  1.0220403E-03
  2.1584170E+03  1.0296450E-03
  2.1636149E+03  1.0471935E-03
  2.1688128E+03  1.0630229E-03
  2.1740107E+03  1.0739295E-03
  2.1792085E+03  1.0790663E-03
  2.1844064E+03  1.0790488E-03
  2.1896043E+03  1.0751754E-03
  2.1948021E+03  1.0688753E-03
  2.2000000E+03  1.0613942E-03
  2.2062500E+03  1.0521253E-03
  2.2125000E+03  1.0434692E-03
  2.2250000E+03  1.0293167E-03
  2.2375000E+03  1.0185617E-03
  2.2437500E+03  1.0137030E-03
  2.2500000E+03  1.0087987E-03
  2.2625000E+03  9.9807976E-04
  2.2750000E+03  9.8570670E-04
  2.2875000E+03  9.7202292E-04
  2.3000000E+03  9.5781725E-04
  2.3125000E+03  9.4382626E-04
  2.3250000E+03  9.3048235E-04
  2.3375000E+03  9.1785329E-04
  2.3500000E+03  9.0580634E-04
  2.3750000E+03  8.8244728E-04
  2.4000000E+03  8.5907685E-04
  2.4125000E+03  8.4737825E-04
  2.4250000E+03  8.3579184E-04
  2.4500000E+03  8.1335229E-04
  2.4750000E+03  7.9224426E-04
  2.5000000E+03  7.7230413E-04
  2.5250000E+03  7.5314346E-04
  2.5500000E+03  7.3443229E-04
  2.5750000E+03  7.1618404E-04
  2.6000000E+03  6.9849547E-04
  2.6500000E+03  6.6526294E-04
  2.7000000E+03  6.3452183E-04
  2.7500000E+03  6.0552197E-04
  2.8000000E+03  5.7808645E-04
  2.8500000E+03  5.5244628E-04
  2.9000000E+03  5.2842434E-04
  2.9500000E+03  5.0568516E-04
  3.0000000E+03  4.8417298E-04
  3.1000000E+03  4.4470196E-04
  3.2000000E+03  4.0946116E-04
  3.4000000E+03  3.4922655E-04
  3.5000000E+03  3.2351931E-04
  3.6000000E+03  3.0021761E-04
  3.7000000E+03  2.7908314E-04
  3.8000000E+03  2.5988539E-04
  4.0000000E+03  2.2642523E-04
  4.2000000E+03  1.9840614E-04
  4.4000000E+03  1.7479355E-04
  4.6000000E+03  1.5475918E-04
  4.8000000E+03  1.3764342E-04
  5.0000000E+03  1.2293630E-04
  5.2500000E+03  1.0732939E-04
  5.5000000E+03  9.4232995E-05
  5.7500000E+03  8.3163923E-05
  6.0000000E+03  7.3746027E-05
  6.5000000E+03  5.8742614E-05
  6.7500000E+03  5.2735294E-05
  7.0000000E+03  4.7510612E-05
  7.2500000E+03  4.2945772E-05
  7.5000000E+03  3.8940352E-05
  7.7500000E+03  3.5411656E-05
  8.0000000E+03  3.2291210E-05
  8.2500000E+03  2.9521972E-05
  8.5000000E+03  2.7056166E-05
  9.0000000E+03  2.2880234E-05
  9.5000000E+03  1.9509942E-05
  1.0000000E+04  1.6761095E-05
  1.0500000E+04  1.4497736E-05
  1.1000000E+04  1.2618002E-05
  1.1500000E+04  1.1044485E-05
  1.2000000E+04  9.7177074E-06
  1.2500000E+04  8.5915169E-06
  1.3000000E+04  7.6297172E-06
  1.3500000E+04  6.8036316E-06
  1.4000000E+04  6.0903464E-06
  1.4500000E+04  5.4714184E-06
  1.5000000E+04  4.9318958E-06
  1.5500000E+04  4.4595698E-06
  1.6000000E+04  4.0444042E-06
  1.6500000E+04  3.6780967E-06
  1.7000000E+04  3.3537427E-06
  1.8000000E+04  2.8087260E-06
  1.9000000E+04  2.3732687E-06
  2.0000000E+04  2.0214483E-06
  2.1000000E+04  1.7343250E-06
  2.2000000E+04  1.4978510E-06
  2.3000000E+04  1.3014619E-06
  2.4000000E+04  1.1371140E-06
  2.5000000E+04  9.9861171E-07
  2.6000000E+04  8.8113278E-07
  2.7000000E+04  7.8088794E-07
  2.8000000E+04  6.9487238E-07
  2.9000000E+04  6.2068384E-07
  3.0000000E+04  5.5638691E-07
  3.1000000E+04  5.0041074E-07
  3.2000000E+04  4.5147210E-07
  3.3000000E+04  4.0851609E-07
  3.4000000E+04  3.7067022E-07
  3.5000000E+04  3.3720892E-07
  3.6000000E+04  3.0752574E-07
  3.8000000E+04  2.5753517E-07
  4.0000000E+04  2.1749468E-07
  4.2000000E+04  1.8508521E-07
  4.4000000E+04  1.5860136E-07
  4.6000000E+04  1.3677118E-07
  4.8000000E+04  1.1863356E-07
  5.0000000E+04  1.0345371E-07
  5.2500000E+04  8.7785384E-08
  5.5000000E+04  7.5016110E-08
  5.7500000E+04  6.4517871E-08
  5.8750000E+04  5.9967671E-08
  6.0000000E+04  5.5817272E-08
  6.2500000E+04  4.8553201E-08
  6.5000000E+04  4.2447180E-08
  6.7500000E+04  3.7282273E-08
  7.0000000E+04  3.2887920E-08
  7.2500000E+04  2.9128863E-08
  7.5000000E+04  2.5896975E-08
  7.7500000E+04  2.3105176E-08
  8.0000000E+04  2.0682847E-08
  8.2500000E+04  1.8572343E-08
  8.5000000E+04  1.6726320E-08
  8.7500000E+04  1.5105676E-08
  9.0000000E+04  1.3677935E-08
  9.2500000E+04  1.2415992E-08
  9.5000000E+04  1.1297109E-08
  1.0000000E+05  9.4148470E-09
  1.0500000E+05  7.9102899E-09
  1.1000000E+05  6.6955896E-09
  1.1500000E+05  5.7059502E-09
  1.2000000E+05  4.8929386E-09
  1.2500000E+05  4.2199064E-09
  1.3000000E+05  3.6588136E-09
  1.3500000E+05  3.1879838E-09
  1.4000000E+05  2.7904986E-09
  1.4500000E+05  2.4530391E-09
  1.5000000E+05  2.1650324E-09
  1.5500000E+05  1.9180210E-09
  1.6000000E+05  1.7051915E-09
  1.6500000E+05  1.5210189E-09
  1.7000000E+05  1.3609941E-09
  1.7500000E+05  1.2214154E-09
  1.8000000E+05  1.0992279E-09
  1.8500000E+05  9.9189673E-10
  1.9000000E+05  8.9730801E-10
  1.9500000E+05  8.1369067E-10
  2.0000000E+05  7.3955469E-10
  2.0500000E+05  6.7364111E-10
  2.1000000E+05  6.1488157E-10
  2.2000000E+05  5.1531679E-10
  2.3000000E+05  4.3504120E-10
  2.4000000E+05  3.6974885E-10
  2.5000000E+05  3.1621345E-10
  2.6000000E+05  2.7199067E-10
  2.7000000E+05  2.3520817E-10
  2.8000000E+05  2.0441755E-10
  2.9000000E+05  1.7848852E-10
  3.0000000E+05  1.5653130E-10
  3.1000000E+05  1.3783996E-10
  3.2000000E+05  1.2185040E-10
  3.3000000E+05  1.0810871E-10
  3.4000000E+05  9.6247250E-11
  3.5000000E+05  8.5966492E-11
  3.6000000E+05  7.7021021E-11
  3.7000000E+05  6.9208628E-11
  3.8000000E+05  6.2361839E-11
  3.9000000E+05  5.6341277E-11
  4.0000000E+05  5.1030412E-11
  4.1000000E+05  4.6331392E-11
  4.2000000E+05  4.2161712E-11
  4.3000000E+05  3.8451528E-11
  4.4000000E+05  3.5141483E-11
  4.6000000E+05  2.9526585E-11
  4.8000000E+05  2.4992772E-11
  5.0000000E+05  2.1299682E-11
  5.1250000E+05  1.9336313E-11
  5.2500000E+05  1.7595104E-11
  5.3750000E+05  1.6046536E-11
  5.5000000E+05  1.4665562E-11
  5.7500000E+05  1.2324156E-11
  5.8750000E+05  1.1329855E-11
  6.0000000E+05  1.0434494E-11
  6.2500000E+05  8.8957012E-12
  6.5000000E+05  7.6321789E-12
  6.7500000E+05  6.5866840E-12
  7.0000000E+05  5.7154189E-12
  7.2500000E+05  4.9845249E-12
  7.5000000E+05  4.3675961E-12
  7.7500000E+05  3.8438608E-12
  8.0000000E+05  3.3968323E-12
  8.2500000E+05  3.0133349E-12
  8.5000000E+05  2.6827719E-12
  8.7500000E+05  2.3965618E-12
  9.0000000E+05  2.1477091E-12
  9.2500000E+05  1.9304785E-12
  9.5000000E+05  1.7401414E-12
  9.7500000E+05  1.5727778E-12
  1.0000000E+06  1.4251197E-12
  1.0250000E+06  1.2944315E-12
  1.0500000E+06  1.1784129E-12
  1.1000000E+06  9.8290916E-13
  1.1500000E+06  8.2631250E-13
  1.2000000E+06  6.9965147E-13
  1.2500000E+06  5.9629009E-13
  1.3000000E+06  5.1125654E-13
  1.3500000E+06  4.4077883E-13
  1.4000000E+06  3.8196303E-13
  1.4500000E+06  3.3256605E-13
  1.5000000E+06  2.9083382E-13
  1.5500000E+06  2.5538299E-13
  1.6000000E+06  2.2511419E-13
  1.6500000E+06  1.9914668E-13
  1.7000000E+06  1.7676963E-13
  1.7500000E+06  1.5740571E-13
  1.8000000E+06  1.4058318E-13
  1.8500000E+06  1.2591423E-13
  1.9000000E+06  1.1307826E-13
  1.9500000E+06  1.0180894E-13
  2.0000000E+06  9.1883938E-14
  2.0500000E+06  8.3116808E-14
  2.1000000E+06  7.5350491E-14
  2.1500000E+06  6.8452151E-14
  2.2000000E+06  6.2309028E-14
  2.2500000E+06  5.6825055E-14
  2.3000000E+06  5.1918054E-14
  2.4000000E+06  4.3562640E-14
  2.5000000E+06  3.6787330E-14
  2.6000000E+06  3.1250764E-14
  2.7000000E+06  2.6694084E-14
  2.8000000E+06  2.2918982E-14
  2.9000000E+06  1.9772128E-14
  3.0000000E+06  1.7133884E-14
  3.1000000E+06  1.4910144E-14
  3.2000000E+06  1.3026325E-14
  3.3000000E+06  1.1422898E-14
  3.4000000E+06  1.0052033E-14
  3.5000000E+06  8.8750651E-15
  3.6000000E+06  7.8605628E-15
  3.7000000E+06  6.9828149E-15
  3.8000000E+06  6.2206799E-15
  3.9000000E+06  5.5566873E-15
  4.0000000E+06  4.9763322E-15
  4.1000000E+06  4.4675194E-15
  4.2000000E+06  4.0201215E-15
  4.3000000E+06  3.6256241E-15
  4.4000000E+06  3.2768469E-15
  4.5000000E+06  2.9677112E-15
  4.6000000E+06  2.6930465E-15
  4.7000000E+06  2.4484401E-15
  4.8000000E+06  2.2301144E-15
  5.0000000E+06  1.8597404E-15
  5.1250000E+06  1.6656690E-15
  5.2500000E+06  1.4954090E-15
  5.3750000E+06  1.3455965E-15
  5.5000000E+06  1.2134256E-15
  5.7500000E+06  9.9302886E-16
  5.8750000E+06  9.0110738E-16
  6.0000000E+06  8.1933334E-16
  
  
#  15   2  L1  EION =  1.910000000E+02 eV   293
#  S(0) = 1.391876E+00
  1.7432801E+00  0.0000000E+00
  1.7432801E+02  0.0000000E+00
  1.7432801E+02  3.8115908E-03
  1.9100000E+02  3.8115908E-03
  1.9100272E+02  3.8115908E-03
  1.9145259E+02  3.8094919E-03
  1.9190245E+02  3.8067237E-03
  1.9235231E+02  3.8035388E-03
  1.9280218E+02  3.8001349E-03
  1.9370190E+02  3.7932430E-03
  1.9460163E+02  3.7868628E-03
  1.9640109E+02  3.7770587E-03
  1.9820054E+02  3.7716212E-03
  2.0000000E+02  3.7698471E-03
  2.0250000E+02  3.7712675E-03
  2.0500000E+02  3.7743935E-03
  2.0750000E+02  3.7766553E-03
  2.1000000E+02  3.7761621E-03
  2.1500000E+02  3.7624563E-03
  2.1750000E+02  3.7482755E-03
  2.2000000E+02  3.7292012E-03
  2.2500000E+02  3.6778627E-03
  2.3000000E+02  3.6126747E-03
  2.3500000E+02  3.5386296E-03
  2.4000000E+02  3.4602578E-03
  2.4500000E+02  3.3810717E-03
  2.5000000E+02  3.3034598E-03
  2.5500000E+02  3.2288114E-03
  2.6000000E+02  3.1577202E-03
  2.6500000E+02  3.0902514E-03
  2.7000000E+02  3.0261017E-03
  2.8000000E+02  2.9057839E-03
  2.9000000E+02  2.7926255E-03
  3.0000000E+02  2.6834471E-03
  3.1000000E+02  2.5767042E-03
  3.2000000E+02  2.4722822E-03
  3.3000000E+02  2.3709296E-03
  3.4000000E+02  2.2735610E-03
  3.5000000E+02  2.1809649E-03
  3.6000000E+02  2.0934923E-03
  3.8000000E+02  1.9336701E-03
  4.0000000E+02  1.7912801E-03
  4.2000000E+02  1.6625351E-03
  4.4000000E+02  1.5449310E-03
  4.6000000E+02  1.4373624E-03
  4.8000000E+02  1.3394368E-03
  5.0000000E+02  1.2506758E-03
  5.2500000E+02  1.1513696E-03
  5.5000000E+02  1.0630331E-03
  5.7500000E+02  9.8377183E-04
  6.0000000E+02  9.1215400E-04
  6.5000000E+02  7.8876229E-04
  6.7500000E+02  7.3574537E-04
  7.0000000E+02  6.8772273E-04
  7.2500000E+02  6.4401336E-04
  7.5000000E+02  6.0403641E-04
  8.0000000E+02  5.3364893E-04
  8.5000000E+02  4.7401131E-04
  9.0000000E+02  4.2333131E-04
  9.2500000E+02  4.0082299E-04
  9.5000000E+02  3.7993103E-04
  9.7500000E+02  3.6048935E-04
  1.0000000E+03  3.4237351E-04
  1.0500000E+03  3.0972016E-04
  1.1000000E+03  2.8123454E-04
  1.1500000E+03  2.5625503E-04
  1.2000000E+03  2.3423544E-04
  1.2500000E+03  2.1473452E-04
  1.3000000E+03  1.9739108E-04
  1.3500000E+03  1.8191098E-04
  1.4000000E+03  1.6805132E-04
  1.4500000E+03  1.5560481E-04
  1.5000000E+03  1.4439021E-04
  1.5500000E+03  1.3425269E-04
  1.6000000E+03  1.2506149E-04
  1.6500000E+03  1.1670682E-04
  1.7000000E+03  1.0909456E-04
  1.8000000E+03  9.5781365E-05
  1.9000000E+03  8.4586460E-05
  2.0000000E+03  7.5099026E-05
  2.1000000E+03  6.6998169E-05
  2.2000000E+03  6.0033906E-05
  2.3000000E+03  5.4012224E-05
  2.4000000E+03  4.8778621E-05
  2.5000000E+03  4.4207254E-05
  2.6000000E+03  4.0195128E-05
  2.7000000E+03  3.6658138E-05
  2.8000000E+03  3.3527223E-05
  2.9000000E+03  3.0745192E-05
  3.0000000E+03  2.8264356E-05
  3.1000000E+03  2.6044776E-05
  3.2000000E+03  2.4052764E-05
  3.3000000E+03  2.2259738E-05
  3.4000000E+03  2.0641329E-05
  3.5000000E+03  1.9176673E-05
  3.6000000E+03  1.7847845E-05
  3.8000000E+03  1.5537884E-05
  4.0000000E+03  1.3610747E-05
  4.2000000E+03  1.1989987E-05
  4.4000000E+03  1.0616834E-05
  4.6000000E+03  9.4455927E-06
  4.8000000E+03  8.4403623E-06
  5.0000000E+03  7.5726609E-06
  5.2500000E+03  6.6471442E-06
  5.5000000E+03  5.8661021E-06
  5.7500000E+03  5.2023666E-06
  5.8750000E+03  4.9076607E-06
  6.0000000E+03  4.6346906E-06
  6.2500000E+03  4.1462922E-06
  6.5000000E+03  3.7237963E-06
  6.7500000E+03  3.3564495E-06
  7.0000000E+03  3.0355411E-06
  7.2500000E+03  2.7539633E-06
  7.5000000E+03  2.5058773E-06
  7.7500000E+03  2.2864555E-06
  8.0000000E+03  2.0916826E-06
  8.2500000E+03  1.9181998E-06
  8.5000000E+03  1.7631830E-06
  8.7500000E+03  1.6242460E-06
  9.0000000E+03  1.4993631E-06
  9.2500000E+03  1.3868066E-06
  9.5000000E+03  1.2850972E-06
  9.7500000E+03  1.1929636E-06
  1.0000000E+04  1.1093094E-06
  1.0250000E+04  1.0331856E-06
  1.0500000E+04  9.6376805E-07
  1.1000000E+04  8.4226843E-07
  1.1500000E+04  7.4007016E-07
  1.2000000E+04  6.5350810E-07
  1.2500000E+04  5.7971978E-07
  1.3000000E+04  5.1644826E-07
  1.3500000E+04  4.6189796E-07
  1.4000000E+04  4.1462790E-07
  1.4500000E+04  3.7347264E-07
  1.5000000E+04  3.3748283E-07
  1.5500000E+04  3.0587995E-07
  1.6000000E+04  2.7802153E-07
  1.6500000E+04  2.5337432E-07
  1.7000000E+04  2.3149321E-07
  1.7500000E+04  2.1200477E-07
  1.8000000E+04  1.9459417E-07
  1.8500000E+04  1.7899475E-07
  1.9000000E+04  1.6497965E-07
  1.9500000E+04  1.5235508E-07
  2.0000000E+04  1.4095483E-07
  2.0500000E+04  1.3063581E-07
  2.1000000E+04  1.2127441E-07
  2.2000000E+04  1.0500981E-07
  2.3000000E+04  9.1459433E-08
  2.4000000E+04  8.0086611E-08
  2.5000000E+04  7.0476325E-08
  2.6000000E+04  6.2304303E-08
  2.7000000E+04  5.5314792E-08
  2.8000000E+04  4.9304323E-08
  2.9000000E+04  4.4109694E-08
  3.0000000E+04  3.9599019E-08
  3.1000000E+04  3.5664990E-08
  3.2000000E+04  3.2219711E-08
  3.3000000E+04  2.9190744E-08
  3.4000000E+04  2.6518049E-08
  3.5000000E+04  2.4151593E-08
  3.6000000E+04  2.2049459E-08
  3.7000000E+04  2.0176363E-08
  3.8000000E+04  1.8502475E-08
  3.9000000E+04  1.7002460E-08
  4.0000000E+04  1.5654714E-08
  4.1000000E+04  1.4440741E-08
  4.2000000E+04  1.3344650E-08
  4.3000000E+04  1.2352738E-08
  4.4000000E+04  1.1453149E-08
  4.6000000E+04  9.8911126E-09
  4.8000000E+04  8.5910493E-09
  5.0000000E+04  7.5012390E-09
  5.1250000E+04  6.9086850E-09
  5.2500000E+04  6.3744763E-09
  5.3750000E+04  5.8917557E-09
  5.5000000E+04  5.4545988E-09
  5.7500000E+04  4.6971065E-09
  5.8750000E+04  4.3684126E-09
  6.0000000E+04  4.0683839E-09
  6.2500000E+04  3.5427380E-09
  6.5000000E+04  3.1003179E-09
  6.7500000E+04  2.7256331E-09
  7.0000000E+04  2.4064849E-09
  7.2500000E+04  2.1331850E-09
  7.5000000E+04  1.8979778E-09
  7.7500000E+04  1.6946084E-09
  8.0000000E+04  1.5179969E-09
  8.2500000E+04  1.3639916E-09
  8.5000000E+04  1.2291786E-09
  8.7500000E+04  1.1107354E-09
  9.0000000E+04  1.0063154E-09
  9.2500000E+04  9.1395817E-10
  9.5000000E+04  8.3201776E-10
  9.7500000E+04  7.5910614E-10
  1.0000000E+05  6.9404784E-10
  1.0250000E+05  6.3584336E-10
  1.0500000E+05  5.8363939E-10
  1.0750000E+05  5.3670468E-10
  1.1000000E+05  4.9441042E-10
  1.1250000E+05  4.5621402E-10
  1.1500000E+05  4.2164582E-10
  1.1750000E+05  3.9029807E-10
  1.2000000E+05  3.6181578E-10
  1.2250000E+05  3.3588900E-10
  1.2500000E+05  3.1224640E-10
  1.3000000E+05  2.7089004E-10
  1.3500000E+05  2.3616222E-10
  1.4000000E+05  2.0682498E-10
  1.4500000E+05  1.8190275E-10
  1.5000000E+05  1.6062041E-10
  1.5500000E+05  1.4235740E-10
  1.6000000E+05  1.2661351E-10
  1.6500000E+05  1.1298281E-10
  1.7000000E+05  1.0113381E-10
  1.7500000E+05  9.0794170E-11
  1.8000000E+05  8.1739031E-11
  1.8500000E+05  7.3781698E-11
  1.9000000E+05  6.6766394E-11
  1.9500000E+05  6.0562538E-11
  2.0000000E+05  5.5060209E-11
  2.0500000E+05  5.0166488E-11
  2.1000000E+05  4.5802495E-11
  2.1500000E+05  4.1901016E-11
  2.2000000E+05  3.8404575E-11
  2.2500000E+05  3.5263875E-11
  2.3000000E+05  3.2436481E-11
  2.3500000E+05  2.9885736E-11
  2.4000000E+05  2.7579880E-11
  2.4500000E+05  2.5491317E-11
  2.5000000E+05  2.3596003E-11
  2.6000000E+05  2.0303697E-11
  2.7000000E+05  1.7564113E-11
  2.8000000E+05  1.5269823E-11
  2.9000000E+05  1.3337005E-11
  3.0000000E+05  1.1699660E-11
  3.1000000E+05  1.0305386E-11
  3.2000000E+05  9.1122830E-12
  3.3000000E+05  8.0866144E-12
  3.4000000E+05  7.2010459E-12
  3.5000000E+05  6.4332951E-12
  3.6000000E+05  5.7650945E-12
  3.7000000E+05  5.1813877E-12
  3.8000000E+05  4.6697027E-12
  3.9000000E+05  4.2196580E-12
  4.0000000E+05  3.8225736E-12
  4.1000000E+05  3.4711599E-12
  4.2000000E+05  3.1592686E-12
  4.3000000E+05  2.8816932E-12
  4.4000000E+05  2.6340083E-12
  4.5000000E+05  2.4124389E-12
  4.6000000E+05  2.2137534E-12
  4.7000000E+05  2.0351762E-12
  4.8000000E+05  1.8743161E-12
  5.0000000E+05  1.5977532E-12
  5.1250000E+05  1.4506928E-12
  5.2500000E+05  1.3202505E-12
  5.3750000E+05  1.2042192E-12
  5.5000000E+05  1.1007267E-12
  5.7500000E+05  9.2521371E-13
  5.8750000E+05  8.5066292E-13
  6.0000000E+05  7.8352107E-13
  6.1250000E+05  7.2292016E-13
  6.2500000E+05  6.6810818E-13
  6.3750000E+05  6.1843143E-13
  6.5000000E+05  5.7332084E-13
  6.7500000E+05  4.9487372E-13
  7.0000000E+05  4.2948734E-13
  7.2500000E+05  3.7462548E-13
  7.5000000E+05  3.2830932E-13
  7.7500000E+05  2.8898231E-13
  8.0000000E+05  2.5540946E-13
  8.2500000E+05  2.2660325E-13
  8.5000000E+05  2.0176928E-13
  8.7500000E+05  1.8026415E-13
  9.0000000E+05  1.6156338E-13
  9.2500000E+05  1.4523683E-13
  9.5000000E+05  1.3092982E-13
  9.7500000E+05  1.1834825E-13
  1.0000000E+06  1.0724702E-13
  1.0250000E+06  9.7420834E-14
  1.0500000E+06  8.8697042E-14
  1.0750000E+06  8.0929792E-14
  1.1000000E+06  7.3995333E-14
  1.1250000E+06  6.7787948E-14
  1.1500000E+06  6.2217181E-14
  1.1750000E+06  5.7205575E-14
  1.2000000E+06  5.2686562E-14
  1.2250000E+06  4.8602741E-14
  1.2500000E+06  4.4904899E-14
  1.3000000E+06  3.8503288E-14
  1.3250000E+06  3.5729953E-14
  1.3500000E+06  3.3202103E-14
  
  
#  15   3  L2  EION =  1.350000000E+02 eV   296
#  S(0) = 2.305828E+00
  1.3333769E+00  0.0000000E+00
  1.3333769E+02  0.0000000E+00
  1.3333769E+02  5.8400745E-03
  1.3500000E+02  5.8400745E-03
  1.3500272E+02  5.8400745E-03
  1.3512765E+02  6.1318750E-03
  1.3525259E+02  6.4274510E-03
  1.3537752E+02  6.7261599E-03
  1.3550245E+02  7.0273302E-03
  1.3575231E+02  7.6342538E-03
  1.3600218E+02  8.2424680E-03
  1.3650190E+02  9.4393828E-03
  1.3700163E+02  1.0573298E-02
  1.3750136E+02  1.1606425E-02
  1.3800109E+02  1.2511990E-02
  1.3850082E+02  1.3275774E-02
  1.3900054E+02  1.3895309E-02
  1.4000000E+02  1.4735455E-02
  1.4125000E+02  1.5197631E-02
  1.4187500E+02  1.5259226E-02
  1.4250000E+02  1.5245927E-02
  1.4312500E+02  1.5180056E-02
  1.4375000E+02  1.5079014E-02
  1.4500000E+02  1.4820436E-02
  1.4625000E+02  1.4538254E-02
  1.4750000E+02  1.4266596E-02
  1.4875000E+02  1.4020638E-02
  1.5000000E+02  1.3805531E-02
  1.5500000E+02  1.3225911E-02
  1.5750000E+02  1.3057593E-02
  1.6000000E+02  1.2934724E-02
  1.6250000E+02  1.2836349E-02
  1.6500000E+02  1.2746431E-02
  1.7000000E+02  1.2548684E-02
  1.7500000E+02  1.2288773E-02
  1.8000000E+02  1.1955158E-02
  1.8500000E+02  1.1560349E-02
  1.9000000E+02  1.1126619E-02
  1.9500000E+02  1.0676337E-02
  2.0000000E+02  1.0227257E-02
  2.0500000E+02  9.7910257E-03
  2.1000000E+02  9.3738803E-03
  2.2000000E+02  8.6035123E-03
  2.3000000E+02  7.9106265E-03
  2.4000000E+02  7.2791364E-03
  2.5000000E+02  6.6969606E-03
  2.6000000E+02  6.1589062E-03
  2.7000000E+02  5.6640020E-03
  2.8000000E+02  5.2124738E-03
  2.9000000E+02  4.8036779E-03
  3.0000000E+02  4.4353060E-03
  3.1000000E+02  4.1037579E-03
  3.2000000E+02  3.8048678E-03
  3.4000000E+02  3.2883426E-03
  3.6000000E+02  2.8579839E-03
  3.8000000E+02  2.4955450E-03
  4.0000000E+02  2.1892251E-03
  4.2000000E+02  1.9302381E-03
  4.4000000E+02  1.7105081E-03
  4.6000000E+02  1.5229434E-03
  4.8000000E+02  1.3614103E-03
  5.0000000E+02  1.2212172E-03
  5.2500000E+02  1.0707921E-03
  5.5000000E+02  9.4324651E-04
  5.7500000E+02  8.3477448E-04
  6.0000000E+02  7.4209917E-04
  6.5000000E+02  5.9345680E-04
  6.7500000E+02  5.3343432E-04
  7.0000000E+02  4.8091809E-04
  7.2500000E+02  4.3483798E-04
  7.5000000E+02  3.9431192E-04
  7.7500000E+02  3.5856480E-04
  8.0000000E+02  3.2690885E-04
  8.2500000E+02  2.9877004E-04
  8.5000000E+02  2.7367148E-04
  9.0000000E+02  2.3106422E-04
  9.5000000E+02  1.9658949E-04
  1.0000000E+03  1.6846613E-04
  1.0500000E+03  1.4533781E-04
  1.1000000E+03  1.2613257E-04
  1.1500000E+03  1.1004876E-04
  1.2000000E+03  9.6499021E-05
  1.2500000E+03  8.5023260E-05
  1.3000000E+03  7.5244079E-05
  1.3500000E+03  6.6857379E-05
  1.4000000E+03  5.9624537E-05
  1.4500000E+03  5.3359623E-05
  1.5000000E+03  4.7911725E-05
  1.5500000E+03  4.3155755E-05
  1.6000000E+03  3.8986320E-05
  1.6500000E+03  3.5316305E-05
  1.7000000E+03  3.2073817E-05
  1.8000000E+03  2.6644793E-05
  1.9000000E+03  2.2331252E-05
  2.0000000E+03  1.8866918E-05
  2.1000000E+03  1.6056437E-05
  2.2000000E+03  1.3755527E-05
  2.3000000E+03  1.1856160E-05
  2.4000000E+03  1.0276383E-05
  2.5000000E+03  8.9533830E-06
  2.6000000E+03  7.8383831E-06
  2.7000000E+03  6.8931001E-06
  2.8000000E+03  6.0872365E-06
  2.9000000E+03  5.3966580E-06
  3.0000000E+03  4.8019960E-06
  3.1000000E+03  4.2875958E-06
  3.2000000E+03  3.8407212E-06
  3.3000000E+03  3.4509453E-06
  3.4000000E+03  3.1096826E-06
  3.5000000E+03  2.8098240E-06
  3.6000000E+03  2.5454529E-06
  3.7000000E+03  2.3116200E-06
  3.8000000E+03  2.1041661E-06
  3.9000000E+03  1.9195813E-06
  4.0000000E+03  1.7548912E-06
  4.2000000E+03  1.4754405E-06
  4.4000000E+03  1.2496448E-06
  4.6000000E+03  1.0655557E-06
  4.8000000E+03  9.1422760E-07
  5.0000000E+03  7.8888314E-07
  5.2500000E+03  6.6095021E-07
  5.5000000E+03  5.5794959E-07
  5.7500000E+03  4.7425780E-07
  5.8750000E+03  4.3829819E-07
  6.0000000E+03  4.0568084E-07
  6.2500000E+03  3.4905264E-07
  6.5000000E+03  3.0195626E-07
  6.7500000E+03  2.6252747E-07
  7.0000000E+03  2.2931466E-07
  7.2500000E+03  2.0117749E-07
  7.5000000E+03  1.7721264E-07
  7.7500000E+03  1.5669917E-07
  8.0000000E+03  1.3905758E-07
  8.2500000E+03  1.2381882E-07
  8.5000000E+03  1.1060093E-07
  8.7500000E+03  9.9090978E-08
  9.0000000E+03  8.9031223E-08
  9.2500000E+03  8.0208246E-08
  9.5000000E+03  7.2444394E-08
  9.7500000E+03  6.5591078E-08
  1.0000000E+04  5.9523449E-08
  1.0250000E+04  5.4136154E-08
  1.0500000E+04  4.9339939E-08
  1.1000000E+04  4.1228283E-08
  1.1500000E+04  3.4704167E-08
  1.2000000E+04  2.9410314E-08
  1.2500000E+04  2.5079684E-08
  1.3000000E+04  2.1510342E-08
  1.3500000E+04  1.8547950E-08
  1.4000000E+04  1.6073381E-08
  1.4500000E+04  1.3993853E-08
  1.5000000E+04  1.2236484E-08
  1.5500000E+04  1.0743556E-08
  1.6000000E+04  9.4690191E-09
  1.6500000E+04  8.3758833E-09
  1.7000000E+04  7.4342365E-09
  1.7500000E+04  6.6197423E-09
  1.8000000E+04  5.9124871E-09
  1.8500000E+04  5.2960874E-09
  1.9000000E+04  4.7569935E-09
  1.9500000E+04  4.2839444E-09
  2.0000000E+04  3.8675380E-09
  2.0500000E+04  3.4998892E-09
  2.1000000E+04  3.1743581E-09
  2.2000000E+04  2.6280427E-09
  2.3000000E+04  2.1930391E-09
  2.4000000E+04  1.8433960E-09
  2.5000000E+04  1.5599224E-09
  2.6000000E+04  1.3282522E-09
  2.7000000E+04  1.1375118E-09
  2.8000000E+04  9.7938726E-10
  2.9000000E+04  8.4745917E-10
  3.0000000E+04  7.3672748E-10
  3.1000000E+04  6.4326555E-10
  3.2000000E+04  5.6396519E-10
  3.3000000E+04  4.9634801E-10
  3.4000000E+04  4.3842469E-10
  3.5000000E+04  3.8858810E-10
  3.6000000E+04  3.4553179E-10
  3.7000000E+04  3.0818766E-10
  3.8000000E+04  2.7567784E-10
  3.9000000E+04  2.4727707E-10
  4.0000000E+04  2.2238317E-10
  4.1000000E+04  2.0049387E-10
  4.2000000E+04  1.8118836E-10
  4.3000000E+04  1.6411263E-10
  4.4000000E+04  1.4896766E-10
  4.6000000E+04  1.2349358E-10
  4.8000000E+04  1.0315452E-10
  5.0000000E+04  8.6768229E-11
  5.1250000E+04  7.8133960E-11
  5.2500000E+04  7.0527692E-11
  5.3750000E+04  6.3807617E-11
  5.5000000E+04  5.7854074E-11
  5.7500000E+04  4.7856363E-11
  5.8750000E+04  4.3652511E-11
  6.0000000E+04  3.9891213E-11
  6.2500000E+04  3.3487524E-11
  6.5000000E+04  2.8295956E-11
  6.7500000E+04  2.4054409E-11
  7.0000000E+04  2.0564087E-11
  7.2500000E+04  1.7672724E-11
  7.5000000E+04  1.5262602E-11
  7.7500000E+04  1.3241904E-11
  8.0000000E+04  1.1538443E-11
  8.2500000E+04  1.0095036E-11
  8.5000000E+04  8.8660683E-12
  8.7500000E+04  7.8149093E-12
  9.0000000E+04  6.9119639E-12
  9.2500000E+04  6.1331775E-12
  9.5000000E+04  5.4588872E-12
  9.7500000E+04  4.8729345E-12
  1.0000000E+05  4.3619747E-12
  1.0250000E+05  3.9149343E-12
  1.0500000E+05  3.5225831E-12
  1.0750000E+05  3.1771940E-12
  1.1000000E+05  2.8722722E-12
  1.1250000E+05  2.6023375E-12
  1.1500000E+05  2.3627485E-12
  1.2000000E+05  1.9594031E-12
  1.2500000E+05  1.6370745E-12
  1.3000000E+05  1.3772323E-12
  1.3500000E+05  1.1660647E-12
  1.4000000E+05  9.9316267E-13
  1.4500000E+05  8.5060228E-13
  1.5000000E+05  7.3229265E-13
  1.5500000E+05  6.3350947E-13
  1.6000000E+05  5.5055828E-13
  1.6500000E+05  4.8052751E-13
  1.7000000E+05  4.2110565E-13
  1.7500000E+05  3.7044503E-13
  1.8000000E+05  3.2705946E-13
  1.8500000E+05  2.8974606E-13
  1.9000000E+05  2.5752545E-13
  1.9500000E+05  2.2959594E-13
  2.0000000E+05  2.0529785E-13
  2.0500000E+05  1.8408574E-13
  2.1000000E+05  1.6550649E-13
  2.1500000E+05  1.4918201E-13
  2.2000000E+05  1.3479548E-13
  2.2500000E+05  1.2208041E-13
  2.3000000E+05  1.1081169E-13
  2.4000000E+05  9.1878443E-14
  2.5000000E+05  7.6783233E-14
  2.6000000E+05  6.4637202E-14
  2.7000000E+05  5.4780845E-14
  2.8000000E+05  4.6719310E-14
  2.9000000E+05  4.0077394E-14
  3.0000000E+05  3.4567701E-14
  3.1000000E+05  2.9968015E-14
  3.2000000E+05  2.6104967E-14
  3.3000000E+05  2.2842226E-14
  3.4000000E+05  2.0071854E-14
  3.5000000E+05  1.7707776E-14
  3.6000000E+05  1.5680893E-14
  3.7000000E+05  1.3935372E-14
  3.8000000E+05  1.2425822E-14
  3.9000000E+05  1.1115133E-14
  4.0000000E+05  9.9727796E-15
  4.1000000E+05  8.9735350E-15
  4.2000000E+05  8.0964613E-15
  4.3000000E+05  7.3240993E-15
  4.4000000E+05  6.6418244E-15
  4.6000000E+05  5.5002237E-15
  4.8000000E+05  4.5942388E-15
  5.0000000E+05  3.8678616E-15
  5.1250000E+05  3.4863353E-15
  5.2500000E+05  3.1508801E-15
  5.3750000E+05  2.8549685E-15
  5.5000000E+05  2.5931271E-15
  5.7500000E+05  2.1539297E-15
  5.8750000E+05  1.9693677E-15
  6.0000000E+05  1.8042415E-15
  6.2500000E+05  1.5229949E-15
  6.5000000E+05  1.2946815E-15
  6.7500000E+05  1.1077431E-15
  7.0000000E+05  9.5346899E-16
  7.2500000E+05  8.2521979E-16
  7.5000000E+05  7.1788265E-16
  7.7500000E+05  6.2748232E-16
  8.0000000E+05  5.5089990E-16
  8.2500000E+05  4.8566775E-16
  8.5000000E+05  4.2981899E-16
  8.7500000E+05  3.8177439E-16
  9.0000000E+05  3.4025726E-16
  9.2500000E+05  3.0422879E-16
  9.5000000E+05  2.7283860E-16
  9.7500000E+05  2.4538660E-16
  1.0000000E+06  2.2129290E-16
  1.0250000E+06  2.0007472E-16
  1.0500000E+06  1.8132867E-16
  1.0750000E+06  1.6471614E-16
  1.1000000E+06  1.4995178E-16
  1.1250000E+06  1.3679519E-16
  1.1500000E+06  1.2504233E-16
  1.2000000E+06  1.0507387E-16
  
  
#  15   4  L3  EION =  1.340000000E+02 eV   295
#  S(0) = 4.617823E+00
  1.3233347E+00  0.0000000E+00
  1.3233347E+02  0.0000000E+00
  1.3233347E+02  1.1837151E-02
  1.3400000E+02  1.1837151E-02
  1.3400272E+02  1.1837151E-02
  1.3415265E+02  1.2546665E-02
  1.3430259E+02  1.3266782E-02
  1.3445252E+02  1.3995227E-02
  1.3460245E+02  1.4729610E-02
  1.3490231E+02  1.6206223E-02
  1.3520218E+02  1.7676270E-02
  1.3580190E+02  2.0516402E-02
  1.3640163E+02  2.3104535E-02
  1.3700136E+02  2.5335068E-02
  1.3760109E+02  2.7153755E-02
  1.3820082E+02  2.8555158E-02
  1.3880054E+02  2.9570412E-02
  1.4000000E+02  3.0660517E-02
  1.4062500E+02  3.0859514E-02
  1.4125000E+02  3.0885780E-02
  1.4187500E+02  3.0788701E-02
  1.4250000E+02  3.0607273E-02
  1.4375000E+02  3.0103241E-02
  1.4500000E+02  2.9530263E-02
  1.4625000E+02  2.8968406E-02
  1.4750000E+02  2.8454389E-02
  1.4875000E+02  2.8001745E-02
  1.5000000E+02  2.7612102E-02
  1.5500000E+02  2.6573417E-02
  1.5750000E+02  2.6266458E-02
  1.6000000E+02  2.6033548E-02
  1.6250000E+02  2.5836388E-02
  1.6500000E+02  2.5646184E-02
  1.7000000E+02  2.5211739E-02
  1.7500000E+02  2.4643406E-02
  1.8000000E+02  2.3930295E-02
  1.8500000E+02  2.3103571E-02
  1.9000000E+02  2.2209372E-02
  1.9500000E+02  2.1291275E-02
  2.0000000E+02  2.0382403E-02
  2.0500000E+02  1.9503856E-02
  2.1000000E+02  1.8666103E-02
  2.2000000E+02  1.7121796E-02
  2.3000000E+02  1.5733247E-02
  2.4000000E+02  1.4467596E-02
  2.5000000E+02  1.3301435E-02
  2.6000000E+02  1.2225081E-02
  2.7000000E+02  1.1236824E-02
  2.8000000E+02  1.0336656E-02
  2.9000000E+02  9.5228177E-03
  3.0000000E+02  8.7901081E-03
  3.1000000E+02  8.1310433E-03
  3.2000000E+02  7.5370204E-03
  3.4000000E+02  6.5106704E-03
  3.6000000E+02  5.6557943E-03
  3.8000000E+02  4.9363173E-03
  4.0000000E+02  4.3287311E-03
  4.2000000E+02  3.8153788E-03
  4.4000000E+02  3.3800291E-03
  4.6000000E+02  3.0085069E-03
  4.8000000E+02  2.6886051E-03
  5.0000000E+02  2.4110460E-03
  5.2500000E+02  2.1133374E-03
  5.5000000E+02  1.8610319E-03
  5.7500000E+02  1.6465519E-03
  6.0000000E+02  1.4633594E-03
  6.5000000E+02  1.1696464E-03
  6.7500000E+02  1.0510870E-03
  7.0000000E+02  9.4738315E-04
  7.2500000E+02  8.5641770E-04
  7.5000000E+02  7.7643886E-04
  7.7500000E+02  7.0590630E-04
  8.0000000E+02  6.4345806E-04
  8.2500000E+02  5.8795906E-04
  8.5000000E+02  5.3846630E-04
  9.0000000E+02  4.5447096E-04
  9.5000000E+02  3.8653377E-04
  1.0000000E+03  3.3113363E-04
  1.0500000E+03  2.8558725E-04
  1.1000000E+03  2.4777694E-04
  1.1500000E+03  2.1612140E-04
  1.2000000E+03  1.8946143E-04
  1.2500000E+03  1.6688827E-04
  1.3000000E+03  1.4765682E-04
  1.3500000E+03  1.3116758E-04
  1.4000000E+03  1.1695037E-04
  1.4500000E+03  1.0463872E-04
  1.5000000E+03  9.3935077E-05
  1.5500000E+03  8.4592818E-05
  1.6000000E+03  7.6404304E-05
  1.6500000E+03  6.9198009E-05
  1.7000000E+03  6.2832408E-05
  1.8000000E+03  5.2177233E-05
  1.9000000E+03  4.3714426E-05
  2.0000000E+03  3.6920002E-05
  2.1000000E+03  3.1409734E-05
  2.2000000E+03  2.6899948E-05
  2.3000000E+03  2.3178320E-05
  2.4000000E+03  2.0083814E-05
  2.5000000E+03  1.7493034E-05
  2.6000000E+03  1.5310176E-05
  2.7000000E+03  1.3460072E-05
  2.8000000E+03  1.1883250E-05
  2.9000000E+03  1.0532349E-05
  3.0000000E+03  9.3693662E-06
  3.1000000E+03  8.3635960E-06
  3.2000000E+03  7.4900604E-06
  3.3000000E+03  6.7283162E-06
  3.4000000E+03  6.0615328E-06
  3.5000000E+03  5.4757778E-06
  3.6000000E+03  4.9594575E-06
  3.8000000E+03  4.0978859E-06
  4.0000000E+03  3.4162375E-06
  4.2000000E+03  2.8710728E-06
  4.4000000E+03  2.4307473E-06
  4.6000000E+03  2.0718855E-06
  4.8000000E+03  1.7769918E-06
  5.0000000E+03  1.5328161E-06
  5.2500000E+03  1.2836901E-06
  5.5000000E+03  1.0831953E-06
  5.7500000E+03  9.2034877E-07
  5.8750000E+03  8.5039899E-07
  6.0000000E+03  7.8696233E-07
  6.2500000E+03  6.7685683E-07
  6.5000000E+03  5.8531677E-07
  6.7500000E+03  5.0870610E-07
  7.0000000E+03  4.4419456E-07
  7.2500000E+03  3.8955940E-07
  7.5000000E+03  3.4304041E-07
  7.7500000E+03  3.0323322E-07
  8.0000000E+03  2.6900922E-07
  8.2500000E+03  2.3945526E-07
  8.5000000E+03  2.1382786E-07
  8.7500000E+03  1.9151813E-07
  9.0000000E+03  1.7202465E-07
  9.2500000E+03  1.5493233E-07
  9.5000000E+03  1.3989576E-07
  1.0000000E+04  1.1488066E-07
  1.0500000E+04  9.5175084E-08
  1.1000000E+04  7.9486215E-08
  1.1500000E+04  6.6873735E-08
  1.2000000E+04  5.6644266E-08
  1.2500000E+04  4.8279768E-08
  1.3000000E+04  4.1388658E-08
  1.3500000E+04  3.5671766E-08
  1.4000000E+04  3.0898263E-08
  1.4500000E+04  2.6888432E-08
  1.5000000E+04  2.3501152E-08
  1.5500000E+04  2.0624701E-08
  1.6000000E+04  1.8169975E-08
  1.6500000E+04  1.6065422E-08
  1.7000000E+04  1.4253203E-08
  1.7500000E+04  1.2686271E-08
  1.8000000E+04  1.1326144E-08
  1.8500000E+04  1.0141169E-08
  1.9000000E+04  9.1051781E-09
  1.9500000E+04  8.1964272E-09
  2.0000000E+04  7.3967685E-09
  2.0500000E+04  6.6909870E-09
  2.1000000E+04  6.0662736E-09
  2.2000000E+04  5.0183837E-09
  2.3000000E+04  4.1845579E-09
  2.4000000E+04  3.5147926E-09
  2.5000000E+04  2.9721292E-09
  2.6000000E+04  2.5289156E-09
  2.7000000E+04  2.1642335E-09
  2.8000000E+04  1.8620960E-09
  2.9000000E+04  1.6101658E-09
  3.0000000E+04  1.3988381E-09
  3.1000000E+04  1.2205736E-09
  3.2000000E+04  1.0694073E-09
  3.3000000E+04  9.4058528E-10
  3.4000000E+04  8.3029339E-10
  3.5000000E+04  7.3545179E-10
  3.6000000E+04  6.5355789E-10
  3.7000000E+04  5.8256662E-10
  3.8000000E+04  5.2079791E-10
  3.9000000E+04  4.6686441E-10
  4.0000000E+04  4.1961474E-10
  4.1000000E+04  3.7808889E-10
  4.2000000E+04  3.4148297E-10
  4.3000000E+04  3.0912097E-10
  4.4000000E+04  2.8043213E-10
  4.6000000E+04  2.3221106E-10
  4.8000000E+04  1.9374654E-10
  5.0000000E+04  1.6278597E-10
  5.1250000E+04  1.4648441E-10
  5.2500000E+04  1.3213177E-10
  5.3750000E+04  1.1945839E-10
  5.5000000E+04  1.0823680E-10
  5.7500000E+04  8.9407658E-11
  5.8750000E+04  8.1496908E-11
  6.0000000E+04  7.4422753E-11
  6.2500000E+04  6.2388341E-11
  6.5000000E+04  5.2642243E-11
  6.7500000E+04  4.4688051E-11
  7.0000000E+04  3.8149558E-11
  7.2500000E+04  3.2738829E-11
  7.5000000E+04  2.8233420E-11
  7.7500000E+04  2.4459976E-11
  8.0000000E+04  2.1282301E-11
  8.2500000E+04  1.8592593E-11
  8.5000000E+04  1.6304916E-11
  8.7500000E+04  1.4350318E-11
  9.0000000E+04  1.2673121E-11
  9.2500000E+04  1.1228102E-11
  9.5000000E+04  9.9783244E-12
  9.7500000E+04  8.8934569E-12
  1.0000000E+05  7.9484679E-12
  1.0250000E+05  7.1226001E-12
  1.0500000E+05  6.3985645E-12
  1.0750000E+05  5.7618990E-12
  1.1000000E+05  5.2004560E-12
  1.1250000E+05  4.7039921E-12
  1.1500000E+05  4.2638369E-12
  1.2000000E+05  3.5240787E-12
  1.2500000E+05  2.9342681E-12
  1.3000000E+05  2.4599043E-12
  1.3500000E+05  2.0753101E-12
  1.4000000E+05  1.7611635E-12
  1.4500000E+05  1.5027755E-12
  1.5000000E+05  1.2888715E-12
  1.5500000E+05  1.1107203E-12
  1.6000000E+05  9.6150356E-13
  1.6500000E+05  8.3585544E-13
  1.7000000E+05  7.2952269E-13
  1.7500000E+05  6.3911086E-13
  1.8000000E+05  5.6189336E-13
  1.8500000E+05  4.9566664E-13
  1.9000000E+05  4.3863959E-13
  1.9500000E+05  3.8934837E-13
  2.0000000E+05  3.4659032E-13
  2.0500000E+05  3.0937255E-13
  2.1000000E+05  2.7687163E-13
  2.1500000E+05  2.4840159E-13
  2.2000000E+05  2.2338860E-13
  2.2500000E+05  2.0135067E-13
  2.3000000E+05  1.8188137E-13
  2.4000000E+05  1.4932468E-13
  2.5000000E+05  1.2353845E-13
  2.6000000E+05  1.0293021E-13
  2.7000000E+05  8.6322671E-14
  2.8000000E+05  7.2835680E-14
  2.9000000E+05  6.1804327E-14
  3.0000000E+05  5.2721254E-14
  3.1000000E+05  4.5195720E-14
  3.2000000E+05  3.8924145E-14
  3.3000000E+05  3.3668810E-14
  3.4000000E+05  2.9242274E-14
  3.5000000E+05  2.5495692E-14
  3.6000000E+05  2.2310094E-14
  3.7000000E+05  1.9589772E-14
  3.8000000E+05  1.7257268E-14
  3.9000000E+05  1.5249542E-14
  4.0000000E+05  1.3515000E-14
  4.1000000E+05  1.2011213E-14
  4.2000000E+05  1.0703133E-14
  4.3000000E+05  9.5616746E-15
  4.4000000E+05  8.5625990E-15
  4.5000000E+05  7.6856190E-15
  4.6000000E+05  6.9136888E-15
  4.7000000E+05  6.2324315E-15
  4.8000000E+05  5.6296773E-15
  5.0000000E+05  4.6198538E-15
  5.1250000E+05  4.0979010E-15
  5.2500000E+05  3.6445892E-15
  5.3750000E+05  3.2496384E-15
  5.5000000E+05  2.9044920E-15
  5.7500000E+05  2.3361592E-15
  5.8750000E+05  2.1019165E-15
  6.0000000E+05  1.8949952E-15
  6.2500000E+05  1.5491428E-15
  6.5000000E+05  1.2755224E-15
  6.7500000E+05  1.0572110E-15
  7.0000000E+05  8.8166264E-16
  7.2500000E+05  7.3947783E-16
  7.5000000E+05  6.2354100E-16
  7.7500000E+05  5.2841284E-16
  8.0000000E+05  4.4989861E-16
  8.2500000E+05  3.8473734E-16
  8.5000000E+05  3.3037642E-16
  8.7500000E+05  2.8480370E-16
  9.0000000E+05  2.4642408E-16
  9.2500000E+05  2.1396397E-16
  9.5000000E+05  1.8639888E-16
  9.7500000E+05  1.6290021E-16
  1.0000000E+06  1.4279218E-16
  1.0250000E+06  1.2552109E-16
  1.0500000E+06  1.1063416E-16
  1.0750000E+06  9.7759384E-17
  1.1000000E+06  8.6590122E-17
  1.1250000E+06  7.6876830E-17
  1.1500000E+06  6.8412322E-17
  1.1750000E+06  6.1020774E-17
  1.2000000E+06  5.4552748E-17
  
  
#  15   5  M1  EION =  1.615000000E+01 eV   286
#  S(0) = 1.304363E+00
  8.0750000E-02  0.0000000E+00
  8.0750000E+00  0.0000000E+00
  8.0750000E+00  1.0093104E-01
  1.6150000E+01  1.0093104E-01
  1.6150000E+01  8.3069105E-05
  1.6152721E+01  8.3069105E-05
  1.6164267E+01  8.5186400E-05
  1.6175812E+01  8.7326186E-05
  1.6187358E+01  8.9488295E-05
  1.6198903E+01  9.1672550E-05
  1.6221994E+01  9.6106823E-05
  1.6245085E+01  1.0062766E-04
  1.6291267E+01  1.0992365E-04
  1.6337449E+01  1.1955003E-04
  1.6429813E+01  1.3975303E-04
  1.6522177E+01  1.6115733E-04
  1.6706905E+01  2.0727082E-04
  1.6891633E+01  2.5732681E-04
  1.7076361E+01  3.1081334E-04
  1.7261088E+01  3.6726563E-04
  1.7445816E+01  4.2626213E-04
  1.7630544E+01  4.8742056E-04
  1.8000000E+01  6.1487118E-04
  1.8500000E+01  7.9478386E-04
  1.9000000E+01  9.7904002E-04
  1.9500000E+01  1.1640994E-03
  2.0000000E+01  1.3473163E-03
  2.0500000E+01  1.5267399E-03
  2.1000000E+01  1.7009571E-03
  2.1500000E+01  1.8689710E-03
  2.2000000E+01  2.0301060E-03
  2.3000000E+01  2.3302136E-03
  2.4000000E+01  2.5998572E-03
  2.5000000E+01  2.8394155E-03
  2.6000000E+01  3.0502599E-03
  2.7000000E+01  3.2342662E-03
  2.8000000E+01  3.3935213E-03
  2.9000000E+01  3.5301501E-03
  3.0000000E+01  3.6462172E-03
  3.1000000E+01  3.7436735E-03
  3.2000000E+01  3.8243321E-03
  3.4000000E+01  3.9417757E-03
  3.6000000E+01  4.0101809E-03
  3.8000000E+01  4.0391299E-03
  4.0000000E+01  4.0364843E-03
  4.2000000E+01  4.0086975E-03
  4.4000000E+01  3.9610848E-03
  4.6000000E+01  3.8980335E-03
  4.8000000E+01  3.8231684E-03
  5.0000000E+01  3.7394967E-03
  5.2500000E+01  3.6262444E-03
  5.5000000E+01  3.5069698E-03
  5.7500000E+01  3.3846917E-03
  6.0000000E+01  3.2617494E-03
  6.5000000E+01  3.0204292E-03
  6.7500000E+01  2.9042815E-03
  7.0000000E+01  2.7920979E-03
  7.2500000E+01  2.6842801E-03
  7.5000000E+01  2.5810593E-03
  8.0000000E+01  2.3886834E-03
  8.5000000E+01  2.2146346E-03
  9.0000000E+01  2.0576974E-03
  9.5000000E+01  1.9162502E-03
  1.0000000E+02  1.7885824E-03
  1.0500000E+02  1.6730499E-03
  1.1000000E+02  1.5681619E-03
  1.1500000E+02  1.4726062E-03
  1.2000000E+02  1.3852666E-03
  1.2500000E+02  1.3051900E-03
  1.3000000E+02  1.2315753E-03
  1.3500000E+02  1.1637602E-03
  1.4000000E+02  1.1011686E-03
  1.4500000E+02  1.0433155E-03
  1.5000000E+02  9.8978848E-04
  1.6000000E+02  8.9425164E-04
  1.7000000E+02  8.1202459E-04
  1.8000000E+02  7.4099183E-04
  1.9000000E+02  6.7933992E-04
  2.0000000E+02  6.2552563E-04
  2.1000000E+02  5.7821894E-04
  2.2000000E+02  5.3633841E-04
  2.3000000E+02  4.9897831E-04
  2.4000000E+02  4.6542264E-04
  2.5000000E+02  4.3511161E-04
  2.6000000E+02  4.0759696E-04
  2.7000000E+02  3.8252293E-04
  2.8000000E+02  3.5961839E-04
  2.9000000E+02  3.3865154E-04
  3.0000000E+02  3.1942239E-04
  3.1000000E+02  3.0176143E-04
  3.2000000E+02  2.8551770E-04
  3.4000000E+02  2.5674153E-04
  3.6000000E+02  2.3211446E-04
  3.8000000E+02  2.1085887E-04
  4.0000000E+02  1.9235660E-04
  4.2000000E+02  1.7613445E-04
  4.4000000E+02  1.6184540E-04
  4.6000000E+02  1.4920964E-04
  4.8000000E+02  1.3799289E-04
  5.0000000E+02  1.2799870E-04
  5.2500000E+02  1.1696814E-04
  5.5000000E+02  1.0728528E-04
  5.7500000E+02  9.8714906E-05
  6.0000000E+02  9.1081528E-05
  6.5000000E+02  7.8108507E-05
  6.7500000E+02  7.2575926E-05
  7.0000000E+02  6.7580606E-05
  7.2500000E+02  6.3059533E-05
  7.5000000E+02  5.8953928E-05
  7.7500000E+02  5.5213132E-05
  8.0000000E+02  5.1794481E-05
  8.2500000E+02  4.8663887E-05
  8.5000000E+02  4.5792780E-05
  9.0000000E+02  4.0729648E-05
  9.5000000E+02  3.6425249E-05
  1.0000000E+03  3.2733195E-05
  1.0500000E+03  2.9541131E-05
  1.1000000E+03  2.6761817E-05
  1.1500000E+03  2.4327469E-05
  1.2000000E+03  2.2186461E-05
  1.2500000E+03  2.0296584E-05
  1.3000000E+03  1.8622389E-05
  1.3500000E+03  1.7133992E-05
  1.4000000E+03  1.5806273E-05
  1.4500000E+03  1.4617694E-05
  1.5000000E+03  1.3549728E-05
  1.5500000E+03  1.2586808E-05
  1.6000000E+03  1.1715779E-05
  1.6500000E+03  1.0925429E-05
  1.7000000E+03  1.0206201E-05
  1.8000000E+03  8.9497139E-06
  1.9000000E+03  7.8949832E-06
  2.0000000E+03  7.0034249E-06
  2.1000000E+03  6.2444979E-06
  2.2000000E+03  5.5940232E-06
  2.3000000E+03  5.0327674E-06
  2.4000000E+03  4.5451664E-06
  2.5000000E+03  4.1189373E-06
  2.6000000E+03  3.7446703E-06
  2.7000000E+03  3.4149061E-06
  2.8000000E+03  3.1233765E-06
  2.9000000E+03  2.8646184E-06
  3.0000000E+03  2.6339698E-06
  3.1000000E+03  2.4275698E-06
  3.2000000E+03  2.2422385E-06
  3.3000000E+03  2.0753522E-06
  3.4000000E+03  1.9246747E-06
  3.5000000E+03  1.7882873E-06
  3.6000000E+03  1.6645391E-06
  3.8000000E+03  1.4494435E-06
  4.0000000E+03  1.2700598E-06
  4.2000000E+03  1.1191894E-06
  4.4000000E+03  9.9128334E-07
  4.6000000E+03  8.8210793E-07
  4.8000000E+03  7.8839444E-07
  5.0000000E+03  7.0752697E-07
  5.2500000E+03  6.2128492E-07
  5.5000000E+03  5.4848147E-07
  5.7500000E+03  4.8657567E-07
  5.8750000E+03  4.5907827E-07
  6.0000000E+03  4.3360373E-07
  6.2500000E+03  3.8801375E-07
  6.5000000E+03  3.4856681E-07
  6.7500000E+03  3.1426551E-07
  7.0000000E+03  2.8429990E-07
  7.2500000E+03  2.5800377E-07
  7.5000000E+03  2.3482776E-07
  7.7500000E+03  2.1431924E-07
  8.0000000E+03  1.9610469E-07
  8.2500000E+03  1.7987474E-07
  8.5000000E+03  1.6536880E-07
  8.7500000E+03  1.5236592E-07
  9.0000000E+03  1.4067734E-07
  9.2500000E+03  1.3014137E-07
  9.5000000E+03  1.2061959E-07
  9.7500000E+03  1.1199311E-07
  1.0000000E+04  1.0415937E-07
  1.0250000E+04  9.7029596E-08
  1.0500000E+04  9.0526675E-08
  1.1000000E+04  7.9141147E-08
  1.1500000E+04  6.9560004E-08
  1.2000000E+04  6.1441436E-08
  1.2500000E+04  5.4518369E-08
  1.3000000E+04  4.8580097E-08
  1.3500000E+04  4.3458854E-08
  1.4000000E+04  3.9019915E-08
  1.4500000E+04  3.5154235E-08
  1.5000000E+04  3.1772941E-08
  1.5500000E+04  2.8803132E-08
  1.6000000E+04  2.6184633E-08
  1.6500000E+04  2.3867482E-08
  1.7000000E+04  2.1809967E-08
  1.7500000E+04  1.9977087E-08
  1.8000000E+04  1.8339324E-08
  1.8500000E+04  1.6871672E-08
  1.9000000E+04  1.5552853E-08
  1.9500000E+04  1.4364687E-08
  2.0000000E+04  1.3291575E-08
  2.0500000E+04  1.2320088E-08
  2.1000000E+04  1.1438622E-08
  2.1500000E+04  1.0637117E-08
  2.2000000E+04  9.9068241E-09
  2.2500000E+04  9.2401072E-09
  2.3000000E+04  8.6302858E-09
  2.4000000E+04  7.5585880E-09
  2.5000000E+04  6.6527340E-09
  2.6000000E+04  5.8822655E-09
  2.7000000E+04  5.2231556E-09
  2.8000000E+04  4.6562761E-09
  2.9000000E+04  4.1662718E-09
  3.0000000E+04  3.7407285E-09
  3.1000000E+04  3.3695422E-09
  3.2000000E+04  3.0444286E-09
  3.3000000E+04  2.7585550E-09
  3.4000000E+04  2.5062606E-09
  3.5000000E+04  2.2828307E-09
  3.6000000E+04  2.0843236E-09
  3.7000000E+04  1.9074234E-09
  3.8000000E+04  1.7493238E-09
  3.9000000E+04  1.6076392E-09
  4.0000000E+04  1.4803308E-09
  4.1000000E+04  1.3656500E-09
  4.2000000E+04  1.2620955E-09
  4.3000000E+04  1.1683730E-09
  4.4000000E+04  1.0833636E-09
  4.5000000E+04  1.0060974E-09
  4.6000000E+04  9.3573038E-10
  4.7000000E+04  8.7152518E-10
  4.8000000E+04  8.1283586E-10
  5.0000000E+04  7.0980281E-10
  5.1250000E+04  6.5377600E-10
  5.2500000E+04  6.0326218E-10
  5.3750000E+04  5.5761376E-10
  5.5000000E+04  5.1627123E-10
  5.7500000E+04  4.4462681E-10
  5.8750000E+04  4.1353529E-10
  6.0000000E+04  3.8515325E-10
  6.2500000E+04  3.3542322E-10
  6.5000000E+04  2.9356165E-10
  6.7500000E+04  2.5810532E-10
  7.0000000E+04  2.2790159E-10
  7.2500000E+04  2.0203466E-10
  7.5000000E+04  1.7977122E-10
  7.7500000E+04  1.6051980E-10
  8.0000000E+04  1.4380000E-10
  8.2500000E+04  1.2921911E-10
  8.5000000E+04  1.1645423E-10
  8.7500000E+04  1.0523837E-10
  9.0000000E+04  9.5349661E-11
  9.2500000E+04  8.6602730E-11
  9.5000000E+04  7.8841924E-11
  9.7500000E+04  7.1935941E-11
  1.0000000E+05  6.5773544E-11
  1.0250000E+05  6.0260112E-11
  1.0500000E+05  5.5314859E-11
  1.0750000E+05  5.0868558E-11
  1.1000000E+05  4.6861680E-11
  1.1250000E+05  4.3242861E-11
  1.1500000E+05  3.9967641E-11
  1.1750000E+05  3.6997423E-11
  1.2000000E+05  3.4298599E-11
  1.2250000E+05  3.1841822E-11
  1.2500000E+05  2.9601407E-11
  1.3000000E+05  2.5682193E-11
  1.3500000E+05  2.2390919E-11
  1.4000000E+05  1.9610352E-11
  1.4500000E+05  1.7248106E-11
  1.5000000E+05  1.5230769E-11
  1.5500000E+05  1.3499564E-11
  1.6000000E+05  1.2007091E-11
  1.6500000E+05  1.0714872E-11
  1.7000000E+05  9.5914900E-12
  1.7500000E+05  8.6111418E-12
  1.8000000E+05  7.7525439E-12
  1.8500000E+05  6.9980324E-12
  1.9000000E+05  6.3328583E-12
  1.9500000E+05  5.7446494E-12
  2.0000000E+05  5.2229527E-12
  2.0500000E+05  4.7589075E-12
  2.1000000E+05  4.3450071E-12
  2.1500000E+05  3.9748673E-12
  2.2000000E+05  3.6430495E-12
  2.2500000E+05  3.3449750E-12
  2.3000000E+05  3.0767153E-12
  2.3500000E+05  2.8348490E-12
  2.4000000E+05  2.6163906E-12
  
  
#  15   6  M2  EION =  1.049000000E+01 eV   306
#  S(0) = 2.577713E+00
  7.9620428E-02  0.0000000E+00
  7.9620428E+00  0.0000000E+00
  7.9620428E+00  3.2109156E-01
  1.0490000E+01  3.2109156E-01
  1.0492721E+01  3.2109156E-01
  1.0494177E+01  3.2106057E-01
  1.0495633E+01  3.2102953E-01
  1.0497088E+01  3.2099843E-01
  1.0498544E+01  3.2096726E-01
  1.0500000E+01  3.2093604E-01
  1.1000000E+01  3.0700406E-01
  1.1500000E+01  2.8777590E-01
  1.2000000E+01  2.6483525E-01
  1.2500000E+01  2.3968351E-01
  1.3000000E+01  2.1369009E-01
  1.3500000E+01  1.8802043E-01
  1.3750000E+01  1.7560057E-01
  1.4000000E+01  1.6357832E-01
  1.4250000E+01  1.5202266E-01
  1.4500000E+01  1.4098549E-01
  1.5000000E+01  1.2059958E-01
  1.5500000E+01  1.0255860E-01
  1.6000000E+01  8.6836949E-02
  1.6500000E+01  7.3300266E-02
  1.7000000E+01  6.1751929E-02
  1.8000000E+01  4.3721299E-02
  1.8500000E+01  3.6795111E-02
  1.9000000E+01  3.0992873E-02
  1.9500000E+01  2.6139837E-02
  2.0000000E+01  2.2085303E-02
  2.0500000E+01  1.8699306E-02
  2.1000000E+01  1.5872975E-02
  2.1500000E+01  1.3513744E-02
  2.2000000E+01  1.1544566E-02
  2.2500000E+01  9.9017806E-03
  2.3000000E+01  8.5307257E-03
  2.3250000E+01  7.9331160E-03
  2.3500000E+01  7.3876883E-03
  2.4000000E+01  6.4357820E-03
  2.4500000E+01  5.6431416E-03
  2.5000000E+01  4.9846804E-03
  2.5500000E+01  4.4393370E-03
  2.6000000E+01  3.9887726E-03
  2.6500000E+01  3.6177559E-03
  2.7000000E+01  3.3138597E-03
  2.8000000E+01  2.8679116E-03
  2.8500000E+01  2.7093910E-03
  2.9000000E+01  2.5844803E-03
  2.9500000E+01  2.4880463E-03
  3.0000000E+01  2.4161413E-03
  3.0500000E+01  2.3649742E-03
  3.1000000E+01  2.3308883E-03
  3.1500000E+01  2.3110138E-03
  3.2000000E+01  2.3030844E-03
  3.3000000E+01  2.3158567E-03
  3.4000000E+01  2.3566215E-03
  3.5000000E+01  2.4156847E-03
  3.6000000E+01  2.4860034E-03
  3.7000000E+01  2.5629511E-03
  3.8000000E+01  2.6426242E-03
  3.9000000E+01  2.7220967E-03
  4.0000000E+01  2.7996792E-03
  4.2000000E+01  2.9436712E-03
  4.4000000E+01  3.0674766E-03
  4.6000000E+01  3.1682671E-03
  4.8000000E+01  3.2454431E-03
  5.0000000E+01  3.2998153E-03
  5.2500000E+01  3.3381414E-03
  5.5000000E+01  3.3472798E-03
  5.7500000E+01  3.3315715E-03
  6.0000000E+01  3.2953448E-03
  6.5000000E+01  3.1772128E-03
  6.7500000E+01  3.1021976E-03
  7.0000000E+01  3.0203883E-03
  7.2500000E+01  2.9340669E-03
  7.5000000E+01  2.8450890E-03
  8.0000000E+01  2.6648199E-03
  8.5000000E+01  2.4878734E-03
  9.0000000E+01  2.3188638E-03
  9.5000000E+01  2.1599738E-03
  1.0000000E+02  2.0119588E-03
  1.0500000E+02  1.8747235E-03
  1.1000000E+02  1.7477788E-03
  1.1500000E+02  1.6304776E-03
  1.2000000E+02  1.5221161E-03
  1.2500000E+02  1.4220350E-03
  1.3000000E+02  1.3296393E-03
  1.3500000E+02  1.2443525E-03
  1.4000000E+02  1.1656688E-03
  1.4500000E+02  1.0931230E-03
  1.5000000E+02  1.0262536E-03
  1.6000000E+02  9.0783738E-04
  1.7000000E+02  8.0721245E-04
  1.8000000E+02  7.2142016E-04
  1.9000000E+02  6.4790010E-04
  2.0000000E+02  5.8443127E-04
  2.1000000E+02  5.2921601E-04
  2.2000000E+02  4.8081696E-04
  2.3000000E+02  4.3809548E-04
  2.4000000E+02  4.0017996E-04
  2.5000000E+02  3.6639707E-04
  2.6000000E+02  3.3619299E-04
  2.7000000E+02  3.0912810E-04
  2.8000000E+02  2.8483487E-04
  2.9000000E+02  2.6298986E-04
  3.0000000E+02  2.4330591E-04
  3.1000000E+02  2.2553112E-04
  3.2000000E+02  2.0944623E-04
  3.3000000E+02  1.9485540E-04
  3.4000000E+02  1.8158396E-04
  3.5000000E+02  1.6948171E-04
  3.6000000E+02  1.5841952E-04
  3.8000000E+02  1.3899297E-04
  4.0000000E+02  1.2258819E-04
  4.2000000E+02  1.0865337E-04
  4.4000000E+02  9.6760459E-05
  4.6000000E+02  8.6559783E-05
  4.8000000E+02  7.7752440E-05
  5.0000000E+02  7.0097963E-05
  5.2500000E+02  6.1861930E-05
  5.5000000E+02  5.4832873E-05
  5.7500000E+02  4.8787472E-05
  6.0000000E+02  4.3563034E-05
  6.2500000E+02  3.9030870E-05
  6.5000000E+02  3.5084162E-05
  6.6250000E+02  3.3301827E-05
  6.7500000E+02  3.1633665E-05
  7.0000000E+02  2.8605569E-05
  7.2500000E+02  2.5938993E-05
  7.5000000E+02  2.3583659E-05
  7.7500000E+02  2.1497182E-05
  8.0000000E+02  1.9643661E-05
  8.2500000E+02  1.7992622E-05
  8.5000000E+02  1.6518091E-05
  9.0000000E+02  1.4012444E-05
  9.2500000E+02  1.2944369E-05
  9.5000000E+02  1.1978783E-05
  9.7500000E+02  1.1103154E-05
  1.0000000E+03  1.0306951E-05
  1.0500000E+03  8.9196515E-06
  1.1000000E+03  7.7607506E-06
  1.1500000E+03  6.7867034E-06
  1.2000000E+03  5.9634435E-06
  1.2500000E+03  5.2639419E-06
  1.3000000E+03  4.6666827E-06
  1.3500000E+03  4.1544052E-06
  1.4000000E+03  3.7130689E-06
  1.4500000E+03  3.3307968E-06
  1.5000000E+03  2.9976794E-06
  1.5500000E+03  2.7058014E-06
  1.6000000E+03  2.4488864E-06
  1.6500000E+03  2.2219930E-06
  1.7000000E+03  2.0210042E-06
  1.7500000E+03  1.8424475E-06
  1.8000000E+03  1.6834246E-06
  1.8500000E+03  1.5414992E-06
  1.9000000E+03  1.4145691E-06
  2.0000000E+03  1.1986175E-06
  2.0500000E+03  1.1065137E-06
  2.1000000E+03  1.0232561E-06
  2.1500000E+03  9.4778377E-07
  2.2000000E+03  8.7919077E-07
  2.3000000E+03  7.5970815E-07
  2.4000000E+03  6.5989142E-07
  2.5000000E+03  5.7596262E-07
  2.6000000E+03  5.0503722E-07
  2.7000000E+03  4.4484779E-07
  2.8000000E+03  3.9354621E-07
  2.9000000E+03  3.4955154E-07
  3.0000000E+03  3.1156871E-07
  3.1000000E+03  2.7857913E-07
  3.2000000E+03  2.4980501E-07
  3.4000000E+03  2.0260618E-07
  3.5000000E+03  1.8324392E-07
  3.6000000E+03  1.6617590E-07
  3.7000000E+03  1.5106845E-07
  3.8000000E+03  1.3764544E-07
  3.9000000E+03  1.2567731E-07
  4.0000000E+03  1.1497733E-07
  4.1000000E+03  1.0539188E-07
  4.2000000E+03  9.6788164E-08
  4.4000000E+03  8.2079140E-08
  4.5000000E+03  7.5782564E-08
  4.6000000E+03  7.0081737E-08
  4.7000000E+03  6.4908301E-08
  4.8000000E+03  6.0203159E-08
  5.0000000E+03  5.2000515E-08
  5.1250000E+03  4.7575948E-08
  5.2500000E+03  4.3612831E-08
  5.3750000E+03  4.0055821E-08
  5.5000000E+03  3.6856907E-08
  5.7500000E+03  3.1367372E-08
  5.8750000E+03  2.9006416E-08
  6.0000000E+03  2.6862508E-08
  6.2500000E+03  2.3132544E-08
  6.5000000E+03  2.0023588E-08
  6.7500000E+03  1.7418817E-08
  7.0000000E+03  1.5225383E-08
  7.2500000E+03  1.3367591E-08
  7.5000000E+03  1.1784515E-08
  7.7500000E+03  1.0427986E-08
  8.0000000E+03  9.2598235E-09
  8.2500000E+03  8.2495794E-09
  8.5000000E+03  7.3724214E-09
  8.7500000E+03  6.6079467E-09
  9.0000000E+03  5.9393390E-09
  9.2500000E+03  5.3526519E-09
  9.5000000E+03  4.8362318E-09
  9.7500000E+03  4.3802983E-09
  1.0000000E+04  3.9765821E-09
  1.0250000E+04  3.6180606E-09
  1.0500000E+04  3.2987892E-09
  1.0750000E+04  3.0137189E-09
  1.1000000E+04  2.7585452E-09
  1.1250000E+04  2.5295880E-09
  1.1500000E+04  2.3236884E-09
  1.1750000E+04  2.1381227E-09
  1.2000000E+04  1.9705352E-09
  1.2250000E+04  1.8188826E-09
  1.2500000E+04  1.6813887E-09
  1.3000000E+04  1.4428788E-09
  1.3500000E+04  1.2447839E-09
  1.4000000E+04  1.0792034E-09
  1.4500000E+04  9.3997628E-10
  1.5000000E+04  8.2225707E-10
  1.5500000E+04  7.2220447E-10
  1.6000000E+04  6.3675085E-10
  1.6500000E+04  5.6342963E-10
  1.7000000E+04  5.0024503E-10
  1.7500000E+04  4.4557240E-10
  1.8000000E+04  3.9808153E-10
  1.8500000E+04  3.5667744E-10
  1.9000000E+04  3.2045421E-10
  1.9500000E+04  2.8865866E-10
  2.0000000E+04  2.6066167E-10
  2.0500000E+04  2.3593538E-10
  2.1000000E+04  2.1403521E-10
  2.1500000E+04  1.9458517E-10
  2.2000000E+04  1.7726610E-10
  2.2500000E+04  1.6180615E-10
  2.3000000E+04  1.4797293E-10
  2.3500000E+04  1.3556704E-10
  2.4000000E+04  1.2441686E-10
  2.4500000E+04  1.1437424E-10
  2.5000000E+04  1.0531104E-10
  2.5500000E+04  9.7116064E-11
  2.6000000E+04  8.9692469E-11
  2.6500000E+04  8.2955669E-11
  2.7000000E+04  7.6831615E-11
  2.8000000E+04  6.6169422E-11
  2.9000000E+04  5.7272221E-11
  3.0000000E+04  4.9802057E-11
  3.1000000E+04  4.3494090E-11
  3.2000000E+04  3.8139502E-11
  3.3000000E+04  3.3572240E-11
  3.4000000E+04  2.9658806E-11
  3.5000000E+04  2.6291168E-11
  3.6000000E+04  2.3381279E-11
  3.7000000E+04  2.0857072E-11
  3.8000000E+04  1.8659311E-11
  3.9000000E+04  1.6739056E-11
  4.0000000E+04  1.5055684E-11
  4.1000000E+04  1.3575314E-11
  4.2000000E+04  1.2269552E-11
  4.3000000E+04  1.1114501E-11
  4.4000000E+04  1.0089966E-11
  4.5000000E+04  9.1787986E-12
  4.6000000E+04  8.3664005E-12
  4.7000000E+04  7.6403114E-12
  4.8000000E+04  6.9898583E-12
  5.0000000E+04  5.8804533E-12
  5.1250000E+04  5.2957462E-12
  5.2500000E+04  4.7805880E-12
  5.3750000E+04  4.3254075E-12
  5.5000000E+04  3.9221216E-12
  5.7500000E+04  3.2448308E-12
  5.8750000E+04  2.9600132E-12
  6.0000000E+04  2.7051601E-12
  6.1250000E+04  2.4766118E-12
  6.2500000E+04  2.2712163E-12
  6.3750000E+04  2.0862515E-12
  6.5000000E+04  1.9193585E-12
  6.6250000E+04  1.7684869E-12
  6.7500000E+04  1.6318506E-12
  6.8750000E+04  1.5078891E-12
  7.0000000E+04  1.3952359E-12
  7.2500000E+04  1.1992005E-12
  7.5000000E+04  1.0357681E-12
  7.7500000E+04  8.9871936E-13
  8.0000000E+04  7.8316777E-13
  8.2500000E+04  6.8524514E-13
  8.5000000E+04  6.0186395E-13
  8.7500000E+04  5.3054326E-13
  9.0000000E+04  4.6927636E-13
  9.2500000E+04  4.1643119E-13
  9.5000000E+04  3.7067382E-13
  9.7500000E+04  3.3090823E-13
  1.0000000E+05  2.9622902E-13
  1.0250000E+05  2.6588468E-13
  1.0500000E+05  2.3924903E-13
  1.0750000E+05  2.1579805E-13
  1.1000000E+05  1.9509154E-13
  1.1250000E+05  1.7675974E-13
  1.1500000E+05  1.6048982E-13
  1.1750000E+05  1.4601518E-13
  1.2000000E+05  1.3310786E-13
  
  
#  15   7  M3  EION =  1.049000000E+01 eV   306
#  S(0) = 1.290211E+00
  7.9472538E-02  0.0000000E+00
  7.9472538E+00  0.0000000E+00
  7.9472538E+00  1.6143717E-01
  1.0490000E+01  1.6143717E-01
  1.0492721E+01  1.6143717E-01
  1.0494177E+01  1.6142061E-01
  1.0495633E+01  1.6140403E-01
  1.0497088E+01  1.6138741E-01
  1.0498544E+01  1.6137077E-01
  1.0500000E+01  1.6135409E-01
  1.1000000E+01  1.5404105E-01
  1.1500000E+01  1.4412494E-01
  1.2000000E+01  1.3240534E-01
  1.2500000E+01  1.1963479E-01
  1.3000000E+01  1.0649536E-01
  1.3500000E+01  9.3564024E-02
  1.4000000E+01  8.1285278E-02
  1.4500000E+01  6.9962057E-02
  1.5000000E+01  5.9765615E-02
  1.5500000E+01  5.0758333E-02
  1.6000000E+01  4.2921939E-02
  1.6500000E+01  3.6184973E-02
  1.7000000E+01  3.0445910E-02
  1.7500000E+01  2.5590537E-02
  1.8000000E+01  2.1503475E-02
  1.8250000E+01  1.9713574E-02
  1.8500000E+01  1.8075509E-02
  1.9000000E+01  1.5207653E-02
  1.9500000E+01  1.2812162E-02
  2.0000000E+01  1.0813543E-02
  2.0500000E+01  9.1467692E-03
  2.1000000E+01  7.7574859E-03
  2.1500000E+01  6.5995149E-03
  2.2000000E+01  5.6344745E-03
  2.2500000E+01  4.8307100E-03
  2.3000000E+01  4.1610322E-03
  2.3250000E+01  3.8695372E-03
  2.3500000E+01  3.6037514E-03
  2.4000000E+01  3.1405837E-03
  2.4500000E+01  2.7557356E-03
  2.5000000E+01  2.4367802E-03
  2.5500000E+01  2.1733106E-03
  2.6000000E+01  1.9562940E-03
  2.6500000E+01  1.7781990E-03
  2.7000000E+01  1.6328630E-03
  2.8000000E+01  1.4210874E-03
  2.8500000E+01  1.3465790E-03
  2.9000000E+01  1.2883697E-03
  2.9500000E+01  1.2439380E-03
  3.0000000E+01  1.2113542E-03
  3.0500000E+01  1.1887743E-03
  3.1000000E+01  1.1744195E-03
  3.1500000E+01  1.1668874E-03
  3.2000000E+01  1.1650631E-03
  3.3000000E+01  1.1749969E-03
  3.4000000E+01  1.1981373E-03
  3.5000000E+01  1.2297892E-03
  3.6000000E+01  1.2665288E-03
  3.7000000E+01  1.3061422E-03
  3.8000000E+01  1.3467591E-03
  3.9000000E+01  1.3869802E-03
  4.0000000E+01  1.4260085E-03
  4.2000000E+01  1.4979074E-03
  4.4000000E+01  1.5591627E-03
  4.6000000E+01  1.6085451E-03
  4.8000000E+01  1.6458872E-03
  5.0000000E+01  1.6716880E-03
  5.2500000E+01  1.6890261E-03
  5.5000000E+01  1.6917498E-03
  5.7500000E+01  1.6820903E-03
  6.0000000E+01  1.6622498E-03
  6.5000000E+01  1.6000454E-03
  6.7500000E+01  1.5611433E-03
  7.0000000E+01  1.5189621E-03
  7.2500000E+01  1.4746388E-03
  7.5000000E+01  1.4290954E-03
  8.0000000E+01  1.3371479E-03
  8.5000000E+01  1.2472051E-03
  9.0000000E+01  1.1615154E-03
  9.5000000E+01  1.0811183E-03
  1.0000000E+02  1.0063480E-03
  1.0500000E+02  9.3712124E-04
  1.1000000E+02  8.7316465E-04
  1.1500000E+02  8.1413147E-04
  1.2000000E+02  7.5965105E-04
  1.2500000E+02  7.0937845E-04
  1.3000000E+02  6.6300360E-04
  1.3500000E+02  6.2022809E-04
  1.4000000E+02  5.8079058E-04
  1.4500000E+02  5.4445146E-04
  1.5000000E+02  5.1097425E-04
  1.6000000E+02  4.5173437E-04
  1.7000000E+02  4.0143886E-04
  1.8000000E+02  3.5859000E-04
  1.9000000E+02  3.2189564E-04
  2.0000000E+02  2.9023770E-04
  2.1000000E+02  2.6271243E-04
  2.2000000E+02  2.3859791E-04
  2.3000000E+02  2.1732267E-04
  2.4000000E+02  1.9844935E-04
  2.5000000E+02  1.8164008E-04
  2.6000000E+02  1.6661720E-04
  2.7000000E+02  1.5316038E-04
  2.8000000E+02  1.4108556E-04
  2.9000000E+02  1.3023089E-04
  3.0000000E+02  1.2045287E-04
  3.1000000E+02  1.1162568E-04
  3.2000000E+02  1.0363988E-04
  3.3000000E+02  9.6397765E-05
  3.4000000E+02  8.9812236E-05
  3.5000000E+02  8.3808425E-05
  3.6000000E+02  7.8321965E-05
  3.8000000E+02  6.8690538E-05
  4.0000000E+02  6.0561034E-05
  4.2000000E+02  5.3658528E-05
  4.4000000E+02  4.7769843E-05
  4.6000000E+02  4.2720957E-05
  4.8000000E+02  3.8363259E-05
  5.0000000E+02  3.4577255E-05
  5.2500000E+02  3.0505041E-05
  5.5000000E+02  2.7030846E-05
  5.7500000E+02  2.4043803E-05
  6.0000000E+02  2.1463160E-05
  6.2500000E+02  1.9225074E-05
  6.5000000E+02  1.7276596E-05
  6.6250000E+02  1.6396833E-05
  6.7500000E+02  1.5573531E-05
  7.0000000E+02  1.4079335E-05
  7.2500000E+02  1.2763865E-05
  7.5000000E+02  1.1602229E-05
  7.7500000E+02  1.0573446E-05
  8.0000000E+02  9.6597497E-06
  8.2500000E+02  8.8460586E-06
  8.5000000E+02  8.1195221E-06
  9.0000000E+02  6.8853247E-06
  9.2500000E+02  6.3593901E-06
  9.5000000E+02  5.8840108E-06
  9.7500000E+02  5.4529959E-06
  1.0000000E+03  5.0611427E-06
  1.0500000E+03  4.3785375E-06
  1.1000000E+03  3.8084766E-06
  1.1500000E+03  3.3294747E-06
  1.2000000E+03  2.9247387E-06
  1.2500000E+03  2.5809459E-06
  1.3000000E+03  2.2874896E-06
  1.3500000E+03  2.0358610E-06
  1.4000000E+03  1.8191397E-06
  1.4500000E+03  1.6314721E-06
  1.5000000E+03  1.4679753E-06
  1.5500000E+03  1.3247504E-06
  1.6000000E+03  1.1987075E-06
  1.6500000E+03  1.0874148E-06
  1.7000000E+03  9.8884699E-07
  1.7500000E+03  9.0129607E-07
  1.8000000E+03  8.2333737E-07
  1.8500000E+03  7.5377403E-07
  1.9000000E+03  6.9157310E-07
  2.0000000E+03  5.8578048E-07
  2.0500000E+03  5.4067343E-07
  2.1000000E+03  4.9990614E-07
  2.1500000E+03  4.6295722E-07
  2.2000000E+03  4.2938160E-07
  2.3000000E+03  3.7090901E-07
  2.4000000E+03  3.2207432E-07
  2.5000000E+03  2.8102359E-07
  2.6000000E+03  2.4634271E-07
  2.7000000E+03  2.1692053E-07
  2.8000000E+03  1.9185110E-07
  2.9000000E+03  1.7035871E-07
  3.0000000E+03  1.5180790E-07
  3.1000000E+03  1.3569925E-07
  3.2000000E+03  1.2165188E-07
  3.4000000E+03  9.8617508E-08
  3.5000000E+03  8.9171837E-08
  3.6000000E+03  8.0847451E-08
  3.7000000E+03  7.3480957E-08
  3.8000000E+03  6.6937196E-08
  3.9000000E+03  6.1103851E-08
  4.0000000E+03  5.5889612E-08
  4.1000000E+03  5.1219419E-08
  4.2000000E+03  4.7028375E-08
  4.4000000E+03  3.9865440E-08
  4.5000000E+03  3.6800086E-08
  4.6000000E+03  3.4025279E-08
  4.7000000E+03  3.1507625E-08
  4.8000000E+03  2.9218262E-08
  5.0000000E+03  2.5228114E-08
  5.1250000E+03  2.3076392E-08
  5.2500000E+03  2.1149493E-08
  5.3750000E+03  1.9420421E-08
  5.5000000E+03  1.7865759E-08
  5.7500000E+03  1.5198677E-08
  5.8750000E+03  1.4051942E-08
  6.0000000E+03  1.3010811E-08
  6.2500000E+03  1.1199892E-08
  6.5000000E+03  9.6909824E-09
  6.7500000E+03  8.4272272E-09
  7.0000000E+03  7.3634362E-09
  7.2500000E+03  6.4627506E-09
  7.5000000E+03  5.6955026E-09
  7.7500000E+03  5.0382508E-09
  8.0000000E+03  4.4724263E-09
  8.2500000E+03  3.9832310E-09
  8.5000000E+03  3.5585993E-09
  8.7500000E+03  3.1886198E-09
  9.0000000E+03  2.8651256E-09
  9.2500000E+03  2.5813455E-09
  9.5000000E+03  2.3316221E-09
  9.7500000E+03  2.1112083E-09
  1.0000000E+04  1.9160906E-09
  1.0250000E+04  1.7428611E-09
  1.0500000E+04  1.5886357E-09
  1.0750000E+04  1.4509653E-09
  1.1000000E+04  1.3277629E-09
  1.1250000E+04  1.2172445E-09
  1.1500000E+04  1.1178791E-09
  1.1750000E+04  1.0283471E-09
  1.2000000E+04  9.4750751E-10
  1.2250000E+04  8.7437061E-10
  1.2500000E+04  8.0807643E-10
  1.3000000E+04  6.9311284E-10
  1.3500000E+04  5.9767004E-10
  1.4000000E+04  5.1792600E-10
  1.4500000E+04  4.5090123E-10
  1.5000000E+04  3.9425320E-10
  1.5500000E+04  3.4612556E-10
  1.6000000E+04  3.0503634E-10
  1.6500000E+04  2.6979435E-10
  1.7000000E+04  2.3943606E-10
  1.7500000E+04  2.1317737E-10
  1.8000000E+04  1.9037642E-10
  1.8500000E+04  1.7050503E-10
  1.9000000E+04  1.5312633E-10
  1.9500000E+04  1.3787727E-10
  2.0000000E+04  1.2445466E-10
  2.0500000E+04  1.1260422E-10
  2.1000000E+04  1.0211185E-10
  2.1500000E+04  9.2796507E-11
  2.2000000E+04  8.4504565E-11
  2.2500000E+04  7.7105203E-11
  2.3000000E+04  7.0486605E-11
  2.3500000E+04  6.4552864E-11
  2.4000000E+04  5.9221457E-11
  2.4500000E+04  5.4421164E-11
  2.5000000E+04  5.0090408E-11
  2.5500000E+04  4.6175783E-11
  2.6000000E+04  4.2630776E-11
  2.6500000E+04  3.9414773E-11
  2.7000000E+04  3.6492225E-11
  2.8000000E+04  3.1406370E-11
  2.9000000E+04  2.7165039E-11
  3.0000000E+04  2.3606083E-11
  3.1000000E+04  2.0602526E-11
  3.2000000E+04  1.8054344E-11
  3.3000000E+04  1.5882056E-11
  3.4000000E+04  1.4021787E-11
  3.5000000E+04  1.2421860E-11
  3.6000000E+04  1.1040166E-11
  3.7000000E+04  9.8422479E-12
  3.8000000E+04  8.7998005E-12
  3.9000000E+04  7.8894501E-12
  4.0000000E+04  7.0918081E-12
  4.1000000E+04  6.3907125E-12
  4.2000000E+04  5.7726233E-12
  4.3000000E+04  5.2261495E-12
  4.4000000E+04  4.7416675E-12
  4.5000000E+04  4.3110053E-12
  4.6000000E+04  3.9272096E-12
  4.7000000E+04  3.5843485E-12
  4.8000000E+04  3.2773434E-12
  5.0000000E+04  2.7540655E-12
  5.1250000E+04  2.4784771E-12
  5.2500000E+04  2.2358045E-12
  5.3750000E+04  2.0215051E-12
  5.5000000E+04  1.8317437E-12
  5.7500000E+04  1.5133120E-12
  5.8750000E+04  1.3795157E-12
  6.0000000E+04  1.2598606E-12
  6.1250000E+04  1.1526136E-12
  6.2500000E+04  1.0562830E-12
  6.3750000E+04  9.6958074E-13
  6.5000000E+04  8.9139113E-13
  6.6250000E+04  8.2074503E-13
  6.7500000E+04  7.5679836E-13
  6.8750000E+04  6.9881412E-13
  7.0000000E+04  6.4614714E-13
  7.2500000E+04  5.5456863E-13
  7.5000000E+04  4.7830064E-13
  7.7500000E+04  4.1441191E-13
  8.0000000E+04  3.6060129E-13
  8.2500000E+04  3.1504859E-13
  8.5000000E+04  2.7630193E-13
  8.7500000E+04  2.4319548E-13
  9.0000000E+04  2.1478686E-13
  9.2500000E+04  1.9031012E-13
  9.5000000E+04  1.6913968E-13
  9.7500000E+04  1.5076189E-13
  1.0000000E+05  1.3475237E-13
  1.0250000E+05  1.2075883E-13
  1.0500000E+05  1.0848816E-13
  1.0750000E+05  9.7695435E-14
  1.1000000E+05  8.8175245E-14
  1.1250000E+05  7.9756079E-14
  1.1500000E+05  7.2293172E-14
  1.1750000E+05  6.5662875E-14
  1.2000000E+05  5.9759283E-14


==> anc/colstop/sbethe/sdbase/oos16.tab <==
# Atomic number = 16   (S )
#
#      W/eV         OOS*eV
  
  
#  16   1  K1  EION =  2.476000000E+03 eV   269
#  S(0) = 1.445894E+00
  2.4599354E+01  0.0000000E+00
  2.4599354E+03  0.0000000E+00
  2.4599354E+03  8.2256708E-04
  2.4760000E+03  8.2256708E-04
  2.4760246E+03  8.2256708E-04
  2.4766239E+03  8.2799715E-04
  2.4772233E+03  8.3274037E-04
  2.4778227E+03  8.3694680E-04
  2.4784221E+03  8.4073649E-04
  2.4796209E+03  8.4742472E-04
  2.4808196E+03  8.5333896E-04
  2.4832172E+03  8.6396939E-04
  2.4856147E+03  8.7381014E-04
  2.4904098E+03  8.9189103E-04
  2.4952049E+03  9.0713267E-04
  2.4976025E+03  9.1335684E-04
  2.5000000E+03  9.1854130E-04
  2.5062500E+03  9.2709175E-04
  2.5125000E+03  9.2915725E-04
  2.5187500E+03  9.2634771E-04
  2.5250000E+03  9.2049717E-04
  2.5312500E+03  9.1319981E-04
  2.5375000E+03  9.0561941E-04
  2.5437500E+03  8.9847843E-04
  2.5500000E+03  8.9213308E-04
  2.5625000E+03  8.8199921E-04
  2.5750000E+03  8.7427674E-04
  2.5875000E+03  8.6726888E-04
  2.6000000E+03  8.5966603E-04
  2.6125000E+03  8.5090961E-04
  2.6250000E+03  8.4109292E-04
  2.6375000E+03  8.3067578E-04
  2.6500000E+03  8.2016345E-04
  2.6625000E+03  8.0994362E-04
  2.6750000E+03  8.0019543E-04
  2.7000000E+03  7.8202400E-04
  2.7250000E+03  7.6469339E-04
  2.7500000E+03  7.4728495E-04
  2.7750000E+03  7.2970852E-04
  2.8000000E+03  7.1246526E-04
  2.8500000E+03  6.8038303E-04
  2.8750000E+03  6.6546706E-04
  2.9000000E+03  6.5100353E-04
  2.9250000E+03  6.3681041E-04
  2.9500000E+03  6.2288642E-04
  3.0000000E+03  5.9624159E-04
  3.0500000E+03  5.7150881E-04
  3.1000000E+03  5.4835875E-04
  3.1500000E+03  5.2629897E-04
  3.2000000E+03  5.0532250E-04
  3.2500000E+03  4.8551215E-04
  3.3000000E+03  4.6687624E-04
  3.4000000E+03  4.3226834E-04
  3.5000000E+03  4.0090098E-04
  3.6000000E+03  3.7256771E-04
  3.8000000E+03  3.2330958E-04
  4.0000000E+03  2.8232139E-04
  4.2000000E+03  2.4793556E-04
  4.4000000E+03  2.1885484E-04
  4.6000000E+03  1.9413690E-04
  4.8000000E+03  1.7296338E-04
  5.0000000E+03  1.5472579E-04
  5.2500000E+03  1.3533902E-04
  5.5000000E+03  1.1903515E-04
  5.7500000E+03  1.0522303E-04
  6.0000000E+03  9.3446167E-05
  6.5000000E+03  7.4635334E-05
  6.7500000E+03  6.7085227E-05
  7.0000000E+03  6.0509274E-05
  7.2500000E+03  5.4756006E-05
  7.5000000E+03  4.9701273E-05
  7.7500000E+03  4.5242702E-05
  8.0000000E+03  4.1295378E-05
  8.2500000E+03  3.7788441E-05
  8.5000000E+03  3.4662486E-05
  9.0000000E+03  2.9360858E-05
  9.5000000E+03  2.5074169E-05
  1.0000000E+04  2.1571950E-05
  1.0500000E+04  1.8683655E-05
  1.1000000E+04  1.6281318E-05
  1.1500000E+04  1.4267626E-05
  1.2000000E+04  1.2567563E-05
  1.2500000E+04  1.1122738E-05
  1.3000000E+04  9.8873444E-06
  1.3500000E+04  8.8250955E-06
  1.4000000E+04  7.9069511E-06
  1.4500000E+04  7.1094781E-06
  1.5000000E+04  6.4136510E-06
  1.5500000E+04  5.8039255E-06
  1.6000000E+04  5.2675178E-06
  1.6500000E+04  4.7938435E-06
  1.7000000E+04  4.3740870E-06
  1.8000000E+04  3.6679771E-06
  1.9000000E+04  3.1030002E-06
  2.0000000E+04  2.6459285E-06
  2.1000000E+04  2.2724486E-06
  2.2000000E+04  1.9644966E-06
  2.3000000E+04  1.7084702E-06
  2.4000000E+04  1.4939979E-06
  2.5000000E+04  1.3130819E-06
  2.6000000E+04  1.1594900E-06
  2.7000000E+04  1.0283191E-06
  2.8000000E+04  9.1567763E-07
  2.9000000E+04  8.1845042E-07
  3.0000000E+04  7.3412552E-07
  3.1000000E+04  6.6066277E-07
  3.2000000E+04  5.9639385E-07
  3.3000000E+04  5.3994615E-07
  3.4000000E+04  4.9018375E-07
  3.5000000E+04  4.4616120E-07
  3.6000000E+04  4.0708758E-07
  3.8000000E+04  3.4123109E-07
  4.0000000E+04  2.8843014E-07
  4.2000000E+04  2.4565224E-07
  4.4000000E+04  2.1066508E-07
  4.6000000E+04  1.8180187E-07
  4.8000000E+04  1.5780210E-07
  5.0000000E+04  1.3770110E-07
  5.2500000E+04  1.1693688E-07
  5.5000000E+04  1.0000043E-07
  5.7500000E+04  8.6065118E-08
  5.8750000E+04  8.0021727E-08
  6.0000000E+04  7.4507325E-08
  6.2500000E+04  6.4850926E-08
  6.5000000E+04  5.6728461E-08
  6.7500000E+04  4.9853474E-08
  7.0000000E+04  4.4000573E-08
  7.2500000E+04  3.8990898E-08
  7.5000000E+04  3.4681370E-08
  7.7500000E+04  3.0956685E-08
  8.0000000E+04  2.7723277E-08
  8.2500000E+04  2.4904725E-08
  8.5000000E+04  2.2438232E-08
  8.7500000E+04  2.0271897E-08
  9.0000000E+04  1.8362597E-08
  9.2500000E+04  1.6674317E-08
  9.5000000E+04  1.5176836E-08
  1.0000000E+05  1.2656271E-08
  1.0500000E+05  1.0640063E-08
  1.1000000E+05  9.0112049E-09
  1.1500000E+05  7.6833222E-09
  1.2000000E+05  6.5918026E-09
  1.2500000E+05  5.6877228E-09
  1.3000000E+05  4.9336225E-09
  1.3500000E+05  4.3005267E-09
  1.4000000E+05  3.7658079E-09
  1.4500000E+05  3.3116397E-09
  1.5000000E+05  2.9238658E-09
  1.5500000E+05  2.5911563E-09
  1.6000000E+05  2.3043792E-09
  1.6500000E+05  2.0561258E-09
  1.7000000E+05  1.8403479E-09
  1.7500000E+05  1.6520781E-09
  1.8000000E+05  1.4872141E-09
  1.8500000E+05  1.3423513E-09
  1.9000000E+05  1.2146498E-09
  1.9500000E+05  1.1017290E-09
  2.0000000E+05  1.0015852E-09
  2.0500000E+05  9.1252453E-10
  2.1000000E+05  8.3310991E-10
  2.2000000E+05  6.9849781E-10
  2.3000000E+05  5.8991434E-10
  2.4000000E+05  5.0156026E-10
  2.5000000E+05  4.2908779E-10
  2.6000000E+05  3.6919985E-10
  2.7000000E+05  3.1937012E-10
  2.8000000E+05  2.7764349E-10
  2.9000000E+05  2.4249346E-10
  3.0000000E+05  2.1271830E-10
  3.1000000E+05  1.8736423E-10
  3.2000000E+05  1.6566875E-10
  3.3000000E+05  1.4701827E-10
  3.4000000E+05  1.3091570E-10
  3.5000000E+05  1.1695580E-10
  3.6000000E+05  1.0480635E-10
  3.7000000E+05  9.4193488E-11
  3.8000000E+05  8.4890343E-11
  3.9000000E+05  7.6708093E-11
  4.0000000E+05  6.9488851E-11
  4.1000000E+05  6.3100037E-11
  4.2000000E+05  5.7429840E-11
  4.3000000E+05  5.2383582E-11
  4.4000000E+05  4.7880791E-11
  4.6000000E+05  4.0240853E-11
  4.8000000E+05  3.4070056E-11
  5.0000000E+05  2.9042138E-11
  5.1250000E+05  2.6368571E-11
  5.2500000E+05  2.3997157E-11
  5.3750000E+05  2.1887784E-11
  5.5000000E+05  2.0006417E-11
  5.7500000E+05  1.6815950E-11
  5.8750000E+05  1.5460798E-11
  6.0000000E+05  1.4240322E-11
  6.2500000E+05  1.2142363E-11
  6.5000000E+05  1.0419318E-11
  6.7500000E+05  8.9933055E-12
  7.0000000E+05  7.8047156E-12
  7.2500000E+05  6.8074581E-12
  7.5000000E+05  5.9655520E-12
  7.7500000E+05  5.2506948E-12
  8.0000000E+05  4.6404419E-12
  8.2500000E+05  4.1168506E-12
  8.5000000E+05  3.6654808E-12
  8.7500000E+05  3.2746361E-12
  9.0000000E+05  2.9347797E-12
  9.2500000E+05  2.6380856E-12
  9.5000000E+05  2.3781005E-12
  9.7500000E+05  2.1494753E-12
  1.0000000E+06  1.9477531E-12
  1.0250000E+06  1.7692008E-12
  1.0500000E+06  1.6106787E-12
  1.1000000E+06  1.3435217E-12
  1.1500000E+06  1.1295057E-12
  1.2000000E+06  9.5639100E-13
  1.2500000E+06  8.1511793E-13
  1.3000000E+06  6.9889204E-13
  1.3500000E+06  6.0255679E-13
  1.4000000E+06  5.2215726E-13
  1.4500000E+06  4.5462990E-13
  1.5000000E+06  3.9757933E-13
  1.5500000E+06  3.4911570E-13
  1.6000000E+06  3.0773603E-13
  1.6500000E+06  2.7223630E-13
  1.7000000E+06  2.4164489E-13
  1.7500000E+06  2.1517249E-13
  1.8000000E+06  1.9217414E-13
  1.8500000E+06  1.7211986E-13
  1.9000000E+06  1.5457155E-13
  1.9500000E+06  1.3916517E-13
  2.0000000E+06  1.2559675E-13
  2.0500000E+06  1.1361136E-13
  2.1000000E+06  1.0299428E-13
  2.1500000E+06  9.3563875E-14
  2.2000000E+06  8.5165946E-14
  2.2500000E+06  7.7669106E-14
  2.3000000E+06  7.0961054E-14
  2.4000000E+06  5.9539145E-14
  2.5000000E+06  5.0277602E-14
  2.6000000E+06  4.2709609E-14
  2.7000000E+06  3.6481259E-14
  2.8000000E+06  3.1321400E-14
  2.9000000E+06  2.7020345E-14
  3.0000000E+06  2.3414521E-14
  3.1000000E+06  2.0375269E-14
  3.2000000E+06  1.7800634E-14
  3.3000000E+06  1.5609257E-14
  3.4000000E+06  1.3735767E-14
  3.5000000E+06  1.2127307E-14
  3.6000000E+06  1.0740896E-14
  3.7000000E+06  9.5413936E-15
  3.8000000E+06  8.4999046E-15
  3.9000000E+06  7.5925515E-15
  4.0000000E+06  6.7995094E-15
  4.1000000E+06  6.1042419E-15
  4.2000000E+06  5.4929030E-15
  4.3000000E+06  4.9538530E-15
  4.4000000E+06  4.4772696E-15
  4.5000000E+06  4.0548399E-15
  4.6000000E+06  3.6795052E-15
  4.7000000E+06  3.3452414E-15
  4.8000000E+06  3.0468902E-15
  5.0000000E+06  2.5408147E-15
  5.1250000E+06  2.2756988E-15
  5.2500000E+06  2.0431456E-15
  5.3750000E+06  1.8385458E-15
  5.5000000E+06  1.6580280E-15
  5.7500000E+06  1.3567854E-15
  5.8750000E+06  1.2310499E-15
  6.0000000E+06  1.1191484E-15
  
  
#  16   2  L1  EION =  2.320000000E+02 eV   290
#  S(0) = 1.393704E+00
  2.1572348E+00  0.0000000E+00
  2.1572348E+02  0.0000000E+00
  2.1572348E+02  3.2346734E-03
  2.3200000E+02  3.2346734E-03
  2.3200272E+02  3.2346734E-03
  2.3240259E+02  3.2457743E-03
  2.3280245E+02  3.2555326E-03
  2.3320231E+02  3.2641484E-03
  2.3360218E+02  3.2717945E-03
  2.3440190E+02  3.2847515E-03
  2.3520163E+02  3.2953519E-03
  2.3680109E+02  3.3120120E-03
  2.3840054E+02  3.3251402E-03
  2.4000000E+02  3.3363205E-03
  2.5000000E+02  3.3787153E-03
  2.5500000E+02  3.3776989E-03
  2.6000000E+02  3.3591032E-03
  2.6500000E+02  3.3242503E-03
  2.7000000E+02  3.2762695E-03
  2.7500000E+02  3.2189872E-03
  2.8000000E+02  3.1561125E-03
  2.8500000E+02  3.0907706E-03
  2.9000000E+02  3.0253266E-03
  2.9500000E+02  2.9613896E-03
  3.0000000E+02  2.8999118E-03
  3.0500000E+02  2.8413490E-03
  3.1000000E+02  2.7857694E-03
  3.2000000E+02  2.6827568E-03
  3.3000000E+02  2.5882010E-03
  3.4000000E+02  2.4990809E-03
  3.5000000E+02  2.4130864E-03
  3.6000000E+02  2.3289510E-03
  3.8000000E+02  2.1656414E-03
  3.9000000E+02  2.0873512E-03
  4.0000000E+02  2.0120715E-03
  4.1000000E+02  1.9402381E-03
  4.2000000E+02  1.8720159E-03
  4.4000000E+02  1.7461737E-03
  4.6000000E+02  1.6326920E-03
  4.8000000E+02  1.5290786E-03
  5.0000000E+02  1.4334758E-03
  5.2500000E+02  1.3238382E-03
  5.5000000E+02  1.2246994E-03
  5.7500000E+02  1.1355966E-03
  6.0000000E+02  1.0556974E-03
  6.5000000E+02  9.1837150E-04
  6.7500000E+02  8.5870702E-04
  7.0000000E+02  8.0405743E-04
  7.2500000E+02  7.5401328E-04
  7.5000000E+02  7.0819368E-04
  8.0000000E+02  6.2780519E-04
  8.2500000E+02  5.9243708E-04
  8.5000000E+02  5.5976413E-04
  8.7500000E+02  5.2949466E-04
  9.0000000E+02  5.0140669E-04
  9.5000000E+02  4.5102758E-04
  1.0000000E+03  4.0742181E-04
  1.0500000E+03  3.6955902E-04
  1.1000000E+03  3.3639481E-04
  1.1500000E+03  3.0714061E-04
  1.2000000E+03  2.8126881E-04
  1.2500000E+03  2.5832734E-04
  1.3000000E+03  2.3789997E-04
  1.3500000E+03  2.1963619E-04
  1.4000000E+03  2.0324575E-04
  1.4500000E+03  1.8848606E-04
  1.5000000E+03  1.7515413E-04
  1.6000000E+03  1.5212600E-04
  1.6500000E+03  1.4215897E-04
  1.7000000E+03  1.3306761E-04
  1.7500000E+03  1.2475366E-04
  1.8000000E+03  1.1713252E-04
  1.9000000E+03  1.0369011E-04
  2.0000000E+03  9.2267045E-05
  2.1000000E+03  8.2493881E-05
  2.2000000E+03  7.4079189E-05
  2.3000000E+03  6.6790248E-05
  2.4000000E+03  6.0439829E-05
  2.5000000E+03  5.4878413E-05
  2.6000000E+03  4.9986628E-05
  2.7000000E+03  4.5666476E-05
  2.8000000E+03  4.1836123E-05
  2.9000000E+03  3.8426951E-05
  3.0000000E+03  3.5381710E-05
  3.1000000E+03  3.2652458E-05
  3.2000000E+03  3.0198803E-05
  3.3000000E+03  2.7986460E-05
  3.4000000E+03  2.5986213E-05
  3.5000000E+03  2.4173084E-05
  3.6000000E+03  2.2525569E-05
  3.8000000E+03  1.9655483E-05
  4.0000000E+03  1.7254569E-05
  4.2000000E+03  1.5230306E-05
  4.4000000E+03  1.3511316E-05
  4.6000000E+03  1.2041921E-05
  4.8000000E+03  1.0778247E-05
  5.0000000E+03  9.6853925E-06
  5.2500000E+03  8.5174049E-06
  5.5000000E+03  7.5296932E-06
  5.7500000E+03  6.6886954E-06
  5.8750000E+03  6.3147600E-06
  6.0000000E+03  5.9680973E-06
  6.2500000E+03  5.3470644E-06
  6.5000000E+03  4.8089551E-06
  6.7500000E+03  4.3403634E-06
  7.0000000E+03  3.9304072E-06
  7.2500000E+03  3.5701913E-06
  7.5000000E+03  3.2523935E-06
  7.7500000E+03  2.9709498E-06
  8.0000000E+03  2.7208096E-06
  8.2500000E+03  2.4977441E-06
  8.5000000E+03  2.2981936E-06
  8.7500000E+03  2.1191462E-06
  9.0000000E+03  1.9580414E-06
  9.2500000E+03  1.8126921E-06
  9.5000000E+03  1.6812233E-06
  9.7500000E+03  1.5620213E-06
  1.0000000E+04  1.4536928E-06
  1.0250000E+04  1.3550296E-06
  1.0500000E+04  1.2649809E-06
  1.1000000E+04  1.1071751E-06
  1.1500000E+04  9.7422194E-07
  1.2000000E+04  8.6143766E-07
  1.2500000E+04  7.6515832E-07
  1.3000000E+04  6.8248869E-07
  1.3500000E+04  6.1112038E-07
  1.4000000E+04  5.4919834E-07
  1.4500000E+04  4.9522049E-07
  1.5000000E+04  4.4796182E-07
  1.5500000E+04  4.0641653E-07
  1.6000000E+04  3.6975367E-07
  1.6500000E+04  3.3728270E-07
  1.7000000E+04  3.0842663E-07
  1.7500000E+04  2.8270081E-07
  1.8000000E+04  2.5969615E-07
  1.8500000E+04  2.3906577E-07
  1.9000000E+04  2.2051429E-07
  1.9500000E+04  2.0378909E-07
  2.0000000E+04  1.8867335E-07
  2.0500000E+04  1.7498021E-07
  2.1000000E+04  1.6254814E-07
  2.2000000E+04  1.4092472E-07
  2.3000000E+04  1.2288419E-07
  2.4000000E+04  1.0772255E-07
  2.5000000E+04  9.4894505E-08
  2.6000000E+04  8.3973326E-08
  2.7000000E+04  7.4621970E-08
  2.8000000E+04  6.6571929E-08
  2.9000000E+04  5.9607564E-08
  3.0000000E+04  5.3554401E-08
  3.1000000E+04  4.8270299E-08
  3.2000000E+04  4.3638698E-08
  3.3000000E+04  3.9563424E-08
  3.4000000E+04  3.5964678E-08
  3.5000000E+04  3.2775896E-08
  3.6000000E+04  2.9941261E-08
  3.7000000E+04  2.7413742E-08
  3.8000000E+04  2.5153543E-08
  3.9000000E+04  2.3126839E-08
  4.0000000E+04  2.1304762E-08
  4.1000000E+04  1.9662580E-08
  4.2000000E+04  1.8179025E-08
  4.3000000E+04  1.6835747E-08
  4.4000000E+04  1.5616859E-08
  4.6000000E+04  1.3498825E-08
  4.8000000E+04  1.1734327E-08
  5.0000000E+04  1.0253857E-08
  5.1250000E+04  9.4483231E-09
  5.2500000E+04  8.7217289E-09
  5.3750000E+04  8.0648349E-09
  5.5000000E+04  7.4696541E-09
  5.7500000E+04  6.4376269E-09
  5.8750000E+04  5.9894973E-09
  6.0000000E+04  5.5802709E-09
  6.2500000E+04  4.8628673E-09
  6.5000000E+04  4.2585631E-09
  6.7500000E+04  3.7463837E-09
  7.0000000E+04  3.3097979E-09
  7.2500000E+04  2.9356676E-09
  7.5000000E+04  2.6134674E-09
  7.7500000E+04  2.3347020E-09
  8.0000000E+04  2.0924666E-09
  8.2500000E+04  1.8811133E-09
  8.5000000E+04  1.6959949E-09
  8.7500000E+04  1.5332667E-09
  9.0000000E+04  1.3897304E-09
  9.2500000E+04  1.2627128E-09
  9.5000000E+04  1.1499680E-09
  9.7500000E+04  1.0496007E-09
  1.0000000E+05  9.6000491E-10
  1.0250000E+05  8.7981401E-10
  1.0500000E+05  8.0786077E-10
  1.0750000E+05  7.4314446E-10
  1.1000000E+05  6.8480416E-10
  1.1250000E+05  6.3209672E-10
  1.1500000E+05  5.8437862E-10
  1.2000000E+05  5.0174687E-10
  1.2250000E+05  4.6592113E-10
  1.2500000E+05  4.3324138E-10
  1.3000000E+05  3.7605156E-10
  1.3500000E+05  3.2800095E-10
  1.4000000E+05  2.8738755E-10
  1.4500000E+05  2.5286861E-10
  1.5000000E+05  2.2337650E-10
  1.5500000E+05  1.9805617E-10
  1.6000000E+05  1.7621830E-10
  1.6500000E+05  1.5730352E-10
  1.7000000E+05  1.4085464E-10
  1.7500000E+05  1.2649582E-10
  1.8000000E+05  1.1391635E-10
  1.8500000E+05  1.0285809E-10
  1.9000000E+05  9.3105593E-11
  1.9500000E+05  8.4478210E-11
  2.0000000E+05  7.6823886E-11
  2.0500000E+05  7.0014082E-11
  2.1000000E+05  6.3939628E-11
  2.1500000E+05  5.8507454E-11
  2.2000000E+05  5.3637934E-11
  2.2500000E+05  4.9262723E-11
  2.3000000E+05  4.5322963E-11
  2.3500000E+05  4.1767797E-11
  2.4000000E+05  3.8553157E-11
  2.4500000E+05  3.5640742E-11
  2.5000000E+05  3.2997183E-11
  2.6000000E+05  2.8403640E-11
  2.7000000E+05  2.4579745E-11
  2.8000000E+05  2.1376221E-11
  2.9000000E+05  1.8676461E-11
  3.0000000E+05  1.6388604E-11
  3.1000000E+05  1.4439702E-11
  3.2000000E+05  1.2771426E-11
  3.3000000E+05  1.1336811E-11
  3.4000000E+05  1.0097785E-11
  3.5000000E+05  9.0233004E-12
  3.6000000E+05  8.0878925E-12
  3.7000000E+05  7.2705658E-12
  3.8000000E+05  6.5539212E-12
  3.9000000E+05  5.9234701E-12
  4.0000000E+05  5.3670907E-12
  4.1000000E+05  4.8745975E-12
  4.2000000E+05  4.4373991E-12
  4.3000000E+05  4.0482198E-12
  4.4000000E+05  3.7008747E-12
  4.5000000E+05  3.3900884E-12
  4.6000000E+05  3.1113441E-12
  4.7000000E+05  2.8607618E-12
  4.8000000E+05  2.6349977E-12
  5.0000000E+05  2.2467452E-12
  5.1250000E+05  2.0402412E-12
  5.2500000E+05  1.8570418E-12
  5.3750000E+05  1.6940578E-12
  5.5000000E+05  1.5486674E-12
  5.7500000E+05  1.3020527E-12
  5.8750000E+05  1.1972785E-12
  6.0000000E+05  1.1029031E-12
  6.1250000E+05  1.0177089E-12
  6.2500000E+05  9.4064147E-13
  6.3750000E+05  8.7078427E-13
  6.5000000E+05  8.0733947E-13
  6.7500000E+05  6.9698811E-13
  7.0000000E+05  6.0498713E-13
  7.2500000E+05  5.2777788E-13
  7.5000000E+05  4.6258288E-13
  7.7500000E+05  4.0721650E-13
  8.0000000E+05  3.5994403E-13
  8.2500000E+05  3.1937801E-13
  8.5000000E+05  2.8440188E-13
  8.7500000E+05  2.5411106E-13
  9.0000000E+05  2.2776769E-13
  9.2500000E+05  2.0476637E-13
  9.5000000E+05  1.8460795E-13
  9.7500000E+05  1.6687857E-13
  1.0000000E+06  1.5123328E-13
  1.0250000E+06  1.3738317E-13
  1.0500000E+06  1.2508524E-13
  1.0750000E+06  1.1413426E-13
  1.1000000E+06  1.0435614E-13
  1.1250000E+06  9.5602743E-14
  1.1500000E+06  8.7747488E-14
  1.1750000E+06  8.0681722E-14
  1.2000000E+06  7.4311876E-14
  1.2250000E+06  6.8557105E-14
  1.2500000E+06  6.3347114E-14
  1.2750000E+06  5.8620575E-14
  1.3000000E+06  5.4324138E-14
  1.3250000E+06  5.0411283E-14
  1.3500000E+06  4.6841320E-14
  1.4000000E+06  4.0592136E-14
  1.4500000E+06  3.5343384E-14
  1.5000000E+06  3.0912917E-14
  
  
#  16   3  L2  EION =  1.700000000E+02 eV   294
#  S(0) = 2.300311E+00
  1.6840582E+00  0.0000000E+00
  1.6840582E+02  0.0000000E+00
  1.6840582E+02  5.3300151E-03
  1.7000000E+02  5.3300151E-03
  1.7000272E+02  5.3300151E-03
  1.7012769E+02  5.6277227E-03
  1.7025265E+02  5.9321107E-03
  1.7037762E+02  6.2426120E-03
  1.7050259E+02  6.5586015E-03
  1.7075252E+02  7.2042759E-03
  1.7100245E+02  7.8631095E-03
  1.7150231E+02  9.1930804E-03
  1.7200218E+02  1.0491247E-02
  1.7250204E+02  1.1701549E-02
  1.7300190E+02  1.2777277E-02
  1.7350177E+02  1.3686882E-02
  1.7400163E+02  1.4416111E-02
  1.7450150E+02  1.4966553E-02
  1.7500136E+02  1.5351811E-02
  1.7600109E+02  1.5713737E-02
  1.7700082E+02  1.5689389E-02
  1.7800054E+02  1.5442114E-02
  1.7850041E+02  1.5272485E-02
  1.7900027E+02  1.5086287E-02
  1.8000000E+02  1.4692505E-02
  1.8125000E+02  1.4205483E-02
  1.8250000E+02  1.3757664E-02
  1.8375000E+02  1.3362065E-02
  1.8500000E+02  1.3019998E-02
  1.8750000E+02  1.2479312E-02
  1.9000000E+02  1.2090834E-02
  1.9250000E+02  1.1811042E-02
  1.9500000E+02  1.1605524E-02
  1.9750000E+02  1.1448407E-02
  2.0000000E+02  1.1320552E-02
  2.0500000E+02  1.1100362E-02
  2.1000000E+02  1.0875125E-02
  2.1500000E+02  1.0615322E-02
  2.2000000E+02  1.0315904E-02
  2.2500000E+02  9.9848661E-03
  2.3000000E+02  9.6350761E-03
  2.3500000E+02  9.2793464E-03
  2.4000000E+02  8.9278884E-03
  2.4500000E+02  8.5874888E-03
  2.5000000E+02  8.2620235E-03
  2.6000000E+02  7.6598921E-03
  2.7000000E+02  7.1175166E-03
  2.8000000E+02  6.6226595E-03
  2.9000000E+02  6.1644705E-03
  3.0000000E+02  5.7364763E-03
  3.1000000E+02  5.3364254E-03
  3.2000000E+02  4.9641474E-03
  3.4000000E+02  4.3041698E-03
  3.6000000E+02  3.7517923E-03
  3.8000000E+02  3.2908710E-03
  4.0000000E+02  2.9019648E-03
  4.2000000E+02  2.5694041E-03
  4.4000000E+02  2.2827030E-03
  4.6000000E+02  2.0349249E-03
  4.8000000E+02  1.8208611E-03
  5.0000000E+02  1.6357143E-03
  5.2500000E+02  1.4380852E-03
  5.5000000E+02  1.2708650E-03
  5.7500000E+02  1.1278934E-03
  6.0000000E+02  1.0048146E-03
  6.5000000E+02  8.0604213E-04
  6.7500000E+02  7.2580746E-04
  7.0000000E+02  6.5574227E-04
  7.2500000E+02  5.9424740E-04
  7.5000000E+02  5.4001012E-04
  7.7500000E+02  4.9194840E-04
  8.0000000E+02  4.4918853E-04
  8.2500000E+02  4.1106193E-04
  8.5000000E+02  3.7701005E-04
  9.0000000E+02  3.1919111E-04
  9.5000000E+02  2.7234803E-04
  1.0000000E+03  2.3398044E-04
  1.0500000E+03  2.0226149E-04
  1.1000000E+03  1.7584512E-04
  1.1500000E+03  1.5371899E-04
  1.2000000E+03  1.3506571E-04
  1.2500000E+03  1.1921911E-04
  1.3000000E+03  1.0566668E-04
  1.3500000E+03  9.4023030E-05
  1.4000000E+03  8.3979352E-05
  1.4500000E+03  7.5277102E-05
  1.5000000E+03  6.7698234E-05
  1.5500000E+03  6.1066014E-05
  1.6000000E+03  5.5238805E-05
  1.6500000E+03  5.0102580E-05
  1.7000000E+03  4.5561724E-05
  1.8000000E+03  3.7952460E-05
  1.9000000E+03  3.1891504E-05
  2.0000000E+03  2.7008123E-05
  2.1000000E+03  2.3036553E-05
  2.2000000E+03  1.9778764E-05
  2.3000000E+03  1.7084262E-05
  2.4000000E+03  1.4838536E-05
  2.5000000E+03  1.2953757E-05
  2.6000000E+03  1.1361769E-05
  2.7000000E+03  1.0009142E-05
  2.8000000E+03  8.8536700E-06
  2.9000000E+03  7.8616452E-06
  3.0000000E+03  7.0059154E-06
  3.1000000E+03  6.2644466E-06
  3.2000000E+03  5.6192734E-06
  3.3000000E+03  5.0556631E-06
  3.4000000E+03  4.5614658E-06
  3.5000000E+03  4.1266049E-06
  3.6000000E+03  3.7426798E-06
  3.8000000E+03  3.1006048E-06
  4.0000000E+03  2.5911764E-06
  4.2000000E+03  2.1826848E-06
  4.4000000E+03  1.8519518E-06
  4.6000000E+03  1.5818003E-06
  4.8000000E+03  1.3593348E-06
  5.0000000E+03  1.1747618E-06
  5.2500000E+03  9.8604789E-07
  5.5000000E+03  8.3382985E-07
  5.7500000E+03  7.0992952E-07
  5.8750000E+03  6.5662512E-07
  6.0000000E+03  6.0823551E-07
  6.2500000E+03  5.2412580E-07
  6.5000000E+03  4.5406615E-07
  6.7500000E+03  3.9532621E-07
  7.0000000E+03  3.4577667E-07
  7.2500000E+03  3.0374235E-07
  7.5000000E+03  2.6789455E-07
  7.7500000E+03  2.3717126E-07
  8.0000000E+03  2.1071759E-07
  8.2500000E+03  1.8784058E-07
  8.5000000E+03  1.6797517E-07
  8.7500000E+03  1.5065790E-07
  9.0000000E+03  1.3550652E-07
  9.2500000E+03  1.2220408E-07
  9.5000000E+03  1.1048651E-07
  9.7500000E+03  1.0013273E-07
  1.0000000E+04  9.0956854E-08
  1.0250000E+04  8.2801961E-08
  1.0500000E+04  7.5534995E-08
  1.1000000E+04  6.3228300E-08
  1.1500000E+04  5.3312924E-08
  1.2000000E+04  4.5253622E-08
  1.2500000E+04  3.8649749E-08
  1.3000000E+04  3.3198004E-08
  1.3500000E+04  2.8666310E-08
  1.4000000E+04  2.4875251E-08
  1.4500000E+04  2.1684853E-08
  1.5000000E+04  1.8984990E-08
  1.5500000E+04  1.6688330E-08
  1.6000000E+04  1.4725107E-08
  1.6500000E+04  1.3039208E-08
  1.7000000E+04  1.1585198E-08
  1.7500000E+04  1.0326068E-08
  1.8000000E+04  9.2314955E-09
  1.8500000E+04  8.2765060E-09
  1.9000000E+04  7.4404194E-09
  1.9500000E+04  6.7060285E-09
  2.0000000E+04  6.0589503E-09
  2.0500000E+04  5.4871101E-09
  2.1000000E+04  4.9803285E-09
  2.2000000E+04  4.1287729E-09
  2.3000000E+04  3.4496424E-09
  2.4000000E+04  2.9029752E-09
  2.5000000E+04  2.4591612E-09
  2.6000000E+04  2.0959960E-09
  2.7000000E+04  1.7966447E-09
  2.8000000E+04  1.5482136E-09
  2.9000000E+04  1.3407329E-09
  3.0000000E+04  1.1664259E-09
  3.1000000E+04  1.0191768E-09
  3.2000000E+04  8.9413854E-10
  3.3000000E+04  7.8744152E-10
  3.4000000E+04  6.9597625E-10
  3.5000000E+04  6.1722802E-10
  3.6000000E+04  5.4915059E-10
  3.7000000E+04  4.9006949E-10
  3.8000000E+04  4.3860734E-10
  3.9000000E+04  3.9362525E-10
  4.0000000E+04  3.5417693E-10
  4.1000000E+04  3.1947243E-10
  4.2000000E+04  2.8884954E-10
  4.3000000E+04  2.6175083E-10
  4.4000000E+04  2.3770519E-10
  4.6000000E+04  1.9723367E-10
  4.8000000E+04  1.6489256E-10
  5.0000000E+04  1.3881519E-10
  5.1250000E+04  1.2506536E-10
  5.2500000E+04  1.1294660E-10
  5.3750000E+04  1.0223454E-10
  5.5000000E+04  9.2739813E-11
  5.7500000E+04  7.6784353E-11
  5.8750000E+04  7.0070617E-11
  6.0000000E+04  6.4060919E-11
  6.2500000E+04  5.3822540E-11
  6.5000000E+04  4.5514894E-11
  6.7500000E+04  3.8721769E-11
  7.0000000E+04  3.3127234E-11
  7.2500000E+04  2.8489114E-11
  7.5000000E+04  2.4620033E-11
  7.7500000E+04  2.1373741E-11
  8.0000000E+04  1.8635177E-11
  8.2500000E+04  1.6313143E-11
  8.5000000E+04  1.4334832E-11
  8.7500000E+04  1.2641729E-11
  9.0000000E+04  1.1186518E-11
  9.2500000E+04  9.9307164E-12
  9.5000000E+04  8.8428424E-12
  9.7500000E+04  7.8970111E-12
  1.0000000E+05  7.0718331E-12
  1.0250000E+05  6.3495505E-12
  1.0500000E+05  5.7153519E-12
  1.0750000E+05  5.1568306E-12
  1.1000000E+05  4.6635515E-12
  1.1250000E+05  4.2267040E-12
  1.1500000E+05  3.8388211E-12
  1.2000000E+05  3.1854776E-12
  1.2500000E+05  2.6630056E-12
  1.3000000E+05  2.2415477E-12
  1.3500000E+05  1.8988334E-12
  1.4000000E+05  1.6180649E-12
  1.4500000E+05  1.3864440E-12
  1.5000000E+05  1.1941260E-12
  1.5500000E+05  1.0334710E-12
  1.6000000E+05  8.9850161E-13
  1.6500000E+05  7.8450468E-13
  1.7000000E+05  6.8773649E-13
  1.7500000E+05  6.0520299E-13
  1.8000000E+05  5.3449463E-13
  1.8500000E+05  4.7366028E-13
  1.9000000E+05  4.2111065E-13
  1.9500000E+05  3.7554422E-13
  2.0000000E+05  3.3588966E-13
  2.0500000E+05  3.0126078E-13
  2.1000000E+05  2.7092113E-13
  2.1500000E+05  2.4425597E-13
  2.2000000E+05  2.2074999E-13
  2.2500000E+05  1.9996955E-13
  2.3000000E+05  1.8154828E-13
  2.4000000E+05  1.5058668E-13
  2.5000000E+05  1.2589025E-13
  2.6000000E+05  1.0601059E-13
  2.7000000E+05  8.9872445E-14
  2.8000000E+05  7.6668501E-14
  2.9000000E+05  6.5786162E-14
  3.0000000E+05  5.6755987E-14
  3.1000000E+05  4.9214917E-14
  3.2000000E+05  4.2879693E-14
  3.3000000E+05  3.7527548E-14
  3.4000000E+05  3.2982013E-14
  3.5000000E+05  2.9102295E-14
  3.6000000E+05  2.5775277E-14
  3.7000000E+05  2.2909523E-14
  3.8000000E+05  2.0430690E-14
  3.9000000E+05  1.8277987E-14
  4.0000000E+05  1.6401421E-14
  4.1000000E+05  1.4759675E-14
  4.2000000E+05  1.3318443E-14
  4.3000000E+05  1.2049110E-14
  4.4000000E+05  1.0927695E-14
  4.6000000E+05  9.0509823E-15
  4.8000000E+05  7.5612350E-15
  5.0000000E+05  6.3665311E-15
  5.1250000E+05  5.7389160E-15
  5.2500000E+05  5.1870388E-15
  5.3750000E+05  4.7001842E-15
  5.5000000E+05  4.2693638E-15
  5.7500000E+05  3.5466724E-15
  5.8750000E+05  3.2429436E-15
  6.0000000E+05  2.9711745E-15
  6.2500000E+05  2.5082207E-15
  6.5000000E+05  2.1323343E-15
  6.7500000E+05  1.8245333E-15
  7.0000000E+05  1.5705008E-15
  7.2500000E+05  1.3593125E-15
  7.5000000E+05  1.1825512E-15
  7.7500000E+05  1.0336729E-15
  8.0000000E+05  9.0754370E-16
  8.2500000E+05  8.0010192E-16
  8.5000000E+05  7.0811009E-16
  8.7500000E+05  6.2896876E-16
  9.0000000E+05  5.6057657E-16
  9.2500000E+05  5.0122376E-16
  9.5000000E+05  4.4951050E-16
  9.7500000E+05  4.0428416E-16
  1.0000000E+06  3.6459047E-16
  1.0250000E+06  3.2963536E-16
  1.0500000E+06  2.9875493E-16
  1.1000000E+06  2.4707496E-16
  1.1500000E+06  2.0604509E-16
  1.2000000E+06  1.7313140E-16
  1.2500000E+06  1.4647986E-16
  1.3000000E+06  1.2472407E-16
  1.3500000E+06  1.0683624E-16
  
  
#  16   4  L3  EION =  1.680000000E+02 eV   294
#  S(0) = 4.607725E+00
  1.6640061E+00  0.0000000E+00
  1.6640061E+02  0.0000000E+00
  1.6640061E+02  1.0804762E-02
  1.6800000E+02  1.0804762E-02
  1.6800272E+02  1.0804762E-02
  1.6815269E+02  1.1529269E-02
  1.6830265E+02  1.2272892E-02
  1.6845262E+02  1.3033591E-02
  1.6860259E+02  1.3809090E-02
  1.6890252E+02  1.5394297E-02
  1.6920245E+02  1.7006293E-02
  1.6980231E+02  2.0211888E-02
  1.7040218E+02  2.3226005E-02
  1.7100204E+02  2.5874427E-02
  1.7160190E+02  2.8041384E-02
  1.7220177E+02  2.9682386E-02
  1.7280163E+02  3.0816043E-02
  1.7340150E+02  3.1503549E-02
  1.7400136E+02  3.1826307E-02
  1.7460122E+02  3.1868358E-02
  1.7520109E+02  3.1705801E-02
  1.7580095E+02  3.1401964E-02
  1.7640082E+02  3.1006508E-02
  1.7700068E+02  3.0557002E-02
  1.7760054E+02  3.0080723E-02
  1.7880027E+02  2.9118919E-02
  1.7940014E+02  2.8655382E-02
  1.8000000E+02  2.8211799E-02
  1.8250000E+02  2.6624809E-02
  1.8500000E+02  2.5449329E-02
  1.8750000E+02  2.4601153E-02
  1.9000000E+02  2.3989424E-02
  1.9250000E+02  2.3540702E-02
  1.9500000E+02  2.3199485E-02
  2.0000000E+02  2.2685724E-02
  2.0500000E+02  2.2235320E-02
  2.0750000E+02  2.1998431E-02
  2.1000000E+02  2.1744479E-02
  2.1500000E+02  2.1176540E-02
  2.2000000E+02  2.0534141E-02
  2.2500000E+02  1.9838976E-02
  2.3000000E+02  1.9117840E-02
  2.3500000E+02  1.8394561E-02
  2.4000000E+02  1.7687050E-02
  2.5000000E+02  1.6358047E-02
  2.6000000E+02  1.5161259E-02
  2.7000000E+02  1.4082517E-02
  2.8000000E+02  1.3096297E-02
  2.9000000E+02  1.2182147E-02
  3.0000000E+02  1.1328640E-02
  3.1000000E+02  1.0532096E-02
  3.2000000E+02  9.7925950E-03
  3.4000000E+02  8.4855018E-03
  3.6000000E+02  7.3941981E-03
  3.8000000E+02  6.4840509E-03
  4.0000000E+02  5.7158873E-03
  4.2000000E+02  5.0589392E-03
  4.4000000E+02  4.4929045E-03
  4.6000000E+02  4.0040992E-03
  4.8000000E+02  3.5821456E-03
  5.0000000E+02  3.2173318E-03
  5.2500000E+02  2.8280023E-03
  5.5000000E+02  2.4985466E-03
  5.7500000E+02  2.2168869E-03
  6.0000000E+02  1.9744799E-03
  6.5000000E+02  1.5832186E-03
  6.7500000E+02  1.4253644E-03
  7.0000000E+02  1.2875327E-03
  7.2500000E+02  1.1665754E-03
  7.5000000E+02  1.0599044E-03
  8.0000000E+02  8.8131784E-04
  8.5000000E+02  7.3946263E-04
  9.0000000E+02  6.2586973E-04
  9.5000000E+02  5.3386183E-04
  1.0000000E+03  4.5852128E-04
  1.0500000E+03  3.9625289E-04
  1.1000000E+03  3.4441066E-04
  1.1500000E+03  3.0100096E-04
  1.2000000E+03  2.6441190E-04
  1.2500000E+03  2.3333384E-04
  1.3000000E+03  2.0676119E-04
  1.3500000E+03  1.8393721E-04
  1.4000000E+03  1.6425417E-04
  1.4500000E+03  1.4720303E-04
  1.5000000E+03  1.3235552E-04
  1.5500000E+03  1.1936483E-04
  1.6000000E+03  1.0795329E-04
  1.6500000E+03  9.7896956E-05
  1.7000000E+03  8.9008015E-05
  1.8000000E+03  7.4116120E-05
  1.9000000E+03  6.2258066E-05
  2.0000000E+03  5.2707018E-05
  2.1000000E+03  4.4941806E-05
  2.2000000E+03  3.8574074E-05
  2.3000000E+03  3.3308838E-05
  2.4000000E+03  2.8921750E-05
  2.5000000E+03  2.5240777E-05
  2.6000000E+03  2.2132447E-05
  2.7000000E+03  1.9492150E-05
  2.8000000E+03  1.7237271E-05
  2.9000000E+03  1.5301836E-05
  3.0000000E+03  1.3632715E-05
  3.1000000E+03  1.2186803E-05
  3.2000000E+03  1.0928964E-05
  3.3000000E+03  9.8303911E-06
  3.4000000E+03  8.8673303E-06
  3.5000000E+03  8.0200867E-06
  3.6000000E+03  7.2722437E-06
  3.8000000E+03  6.0219429E-06
  4.0000000E+03  5.0303514E-06
  4.2000000E+03  4.2355486E-06
  4.4000000E+03  3.5922899E-06
  4.6000000E+03  3.0670566E-06
  4.8000000E+03  2.6346930E-06
  5.0000000E+03  2.2761010E-06
  5.2500000E+03  1.9096048E-06
  5.5000000E+03  1.6141096E-06
  5.7500000E+03  1.3736836E-06
  5.8750000E+03  1.2702786E-06
  6.0000000E+03  1.1764259E-06
  6.2500000E+03  1.0133386E-06
  6.5000000E+03  8.7754434E-07
  6.7500000E+03  7.6373155E-07
  7.0000000E+03  6.6775946E-07
  7.2500000E+03  5.8637136E-07
  7.5000000E+03  5.1698492E-07
  7.7500000E+03  4.5753678E-07
  8.0000000E+03  4.0636641E-07
  8.2500000E+03  3.6212831E-07
  8.5000000E+03  3.2372554E-07
  8.7500000E+03  2.9025869E-07
  9.0000000E+03  2.6098616E-07
  9.2500000E+03  2.3529318E-07
  9.5000000E+03  2.1266765E-07
  1.0000000E+04  1.7497296E-07
  1.0500000E+04  1.4522274E-07
  1.1000000E+04  1.2149423E-07
  1.1500000E+04  1.0238599E-07
  1.2000000E+04  8.6862212E-08
  1.2500000E+04  7.4147887E-08
  1.3000000E+04  6.3656576E-08
  1.3500000E+04  5.4939732E-08
  1.4000000E+04  4.7650732E-08
  1.4500000E+04  4.1519257E-08
  1.5000000E+04  3.6332709E-08
  1.5500000E+04  3.1922557E-08
  1.6000000E+04  2.8154221E-08
  1.6500000E+04  2.4919493E-08
  1.7000000E+04  2.2130792E-08
  1.7500000E+04  1.9716798E-08
  1.8000000E+04  1.7619099E-08
  1.8500000E+04  1.5789596E-08
  1.9000000E+04  1.4188478E-08
  1.9500000E+04  1.2782626E-08
  2.0000000E+04  1.1544369E-08
  2.0500000E+04  1.0450483E-08
  2.1000000E+04  9.4813955E-09
  2.2000000E+04  7.8538639E-09
  2.3000000E+04  6.5567828E-09
  2.4000000E+04  5.5134086E-09
  2.5000000E+04  4.6669098E-09
  2.6000000E+04  3.9746927E-09
  2.7000000E+04  3.4044816E-09
  2.8000000E+04  2.9315694E-09
  2.9000000E+04  2.5368611E-09
  3.0000000E+04  2.2054694E-09
  3.1000000E+04  1.9256928E-09
  3.2000000E+04  1.6882620E-09
  3.3000000E+04  1.4857806E-09
  3.4000000E+04  1.3123080E-09
  3.5000000E+04  1.1630423E-09
  3.6000000E+04  1.0340777E-09
  3.7000000E+04  9.2221965E-10
  3.8000000E+04  8.2484159E-10
  3.9000000E+04  7.3977283E-10
  4.0000000E+04  6.6521050E-10
  4.1000000E+04  5.9965031E-10
  4.2000000E+04  5.4183183E-10
  4.3000000E+04  4.9069454E-10
  4.4000000E+04  4.4534253E-10
  4.6000000E+04  3.6906822E-10
  4.8000000E+04  3.0817896E-10
  5.0000000E+04  2.5913160E-10
  5.1250000E+04  2.3329129E-10
  5.2500000E+04  2.1053005E-10
  5.3750000E+04  1.9042293E-10
  5.5000000E+04  1.7261138E-10
  5.7500000E+04  1.4270572E-10
  5.8750000E+04  1.3013317E-10
  6.0000000E+04  1.1888550E-10
  6.2500000E+04  9.9739561E-11
  6.5000000E+04  8.4221643E-11
  6.7500000E+04  7.1546892E-11
  7.0000000E+04  6.1120087E-11
  7.2500000E+04  5.2485348E-11
  7.5000000E+04  4.5290243E-11
  7.7500000E+04  3.9259930E-11
  8.0000000E+04  3.4178354E-11
  8.2500000E+04  2.9874399E-11
  8.5000000E+04  2.6211566E-11
  8.7500000E+04  2.3080241E-11
  9.0000000E+04  2.0391862E-11
  9.2500000E+04  1.8074445E-11
  9.5000000E+04  1.6069154E-11
  9.7500000E+04  1.4327649E-11
  1.0000000E+05  1.2810008E-11
  1.0250000E+05  1.1483108E-11
  1.0500000E+05  1.0319345E-11
  1.1000000E+05  8.3925031E-12
  1.1500000E+05  6.8851162E-12
  1.2000000E+05  5.6937671E-12
  1.2500000E+05  4.7433191E-12
  1.3000000E+05  3.9784675E-12
  1.3500000E+05  3.3580210E-12
  1.4000000E+05  2.8509635E-12
  1.4500000E+05  2.4337013E-12
  1.5000000E+05  2.0881148E-12
  1.5500000E+05  1.8001640E-12
  1.6000000E+05  1.5588798E-12
  1.6500000E+05  1.3556254E-12
  1.7000000E+05  1.1835517E-12
  1.7500000E+05  1.0371896E-12
  1.8000000E+05  9.1214389E-13
  1.8500000E+05  8.0486102E-13
  1.9000000E+05  7.1245138E-13
  1.9500000E+05  6.3255259E-13
  2.0000000E+05  5.6322326E-13
  2.0500000E+05  5.0286017E-13
  2.1000000E+05  4.5013317E-13
  2.1500000E+05  4.0393381E-13
  2.2000000E+05  3.6333446E-13
  2.2500000E+05  3.2755560E-13
  2.3000000E+05  2.9593974E-13
  2.4000000E+05  2.4305441E-13
  2.5000000E+05  2.0114955E-13
  2.6000000E+05  1.6764653E-13
  2.7000000E+05  1.4063804E-13
  2.8000000E+05  1.1869740E-13
  2.9000000E+05  1.0074608E-13
  3.0000000E+05  8.5960778E-14
  3.1000000E+05  7.3707275E-14
  3.2000000E+05  6.3492742E-14
  3.3000000E+05  5.4931191E-14
  3.4000000E+05  4.7718153E-14
  3.5000000E+05  4.1611765E-14
  3.6000000E+05  3.6418623E-14
  3.7000000E+05  3.1983096E-14
  3.8000000E+05  2.8179198E-14
  3.9000000E+05  2.4904366E-14
  4.0000000E+05  2.2074643E-14
  4.1000000E+05  1.9620967E-14
  4.2000000E+05  1.7486279E-14
  4.3000000E+05  1.5623222E-14
  4.4000000E+05  1.3992320E-14
  4.5000000E+05  1.2560531E-14
  4.6000000E+05  1.1300090E-14
  4.7000000E+05  1.0187570E-14
  4.8000000E+05  9.2031387E-15
  5.0000000E+05  7.5536215E-15
  5.1250000E+05  6.7008866E-15
  5.2500000E+05  5.9602032E-15
  5.3750000E+05  5.3148023E-15
  5.5000000E+05  4.7507232E-15
  5.7500000E+05  3.8217347E-15
  5.8750000E+05  3.4387813E-15
  6.0000000E+05  3.1004592E-15
  6.2500000E+05  2.5348980E-15
  6.5000000E+05  2.0873832E-15
  6.7500000E+05  1.7302886E-15
  7.0000000E+05  1.4431201E-15
  7.2500000E+05  1.2105084E-15
  7.5000000E+05  1.0208145E-15
  7.7500000E+05  8.6514449E-16
  8.0000000E+05  7.3664434E-16
  8.2500000E+05  6.2998929E-16
  8.5000000E+05  5.4100863E-16
  8.7500000E+05  4.6641226E-16
  9.0000000E+05  4.0358628E-16
  9.2500000E+05  3.5044186E-16
  9.5000000E+05  3.0530104E-16
  9.7500000E+05  2.6680830E-16
  1.0000000E+06  2.3386428E-16
  1.0250000E+06  2.0557265E-16
  1.0500000E+06  1.8119703E-16
  1.0750000E+06  1.6012968E-16
  1.1000000E+06  1.4186674E-16
  1.1250000E+06  1.2598658E-16
  1.1500000E+06  1.1213679E-16
  1.1750000E+06  1.0002333E-16
  1.2000000E+06  8.9399888E-17
  1.2250000E+06  8.0059325E-17
  1.2500000E+06  7.1829284E-17
  1.3000000E+06  5.8145152E-17
  1.3500000E+06  4.7418048E-17
  
  
#  16   5  M1  EION =  2.020000000E+01 eV   284
#  S(0) = 1.075772E+00
  1.0100000E-01  0.0000000E+00
  1.0100000E+01  0.0000000E+00
  1.0100000E+01  5.1610964E-02
  2.0200000E+01  5.1610964E-02
  2.0200000E+01  3.4249357E-04
  2.0202721E+01  3.4249357E-04
  2.0242585E+01  3.5274981E-04
  2.0282449E+01  3.6309376E-04
  2.0322313E+01  3.7352305E-04
  2.0362177E+01  3.8403530E-04
  2.0441905E+01  4.0529957E-04
  2.0521633E+01  4.2686855E-04
  2.0681088E+01  4.7085156E-04
  2.0840544E+01  5.1585186E-04
  2.1000000E+01  5.6174575E-04
  2.1500000E+01  7.1021097E-04
  2.2000000E+01  8.6328817E-04
  2.2500000E+01  1.0185081E-03
  2.3000000E+01  1.1739162E-03
  2.3500000E+01  1.3279793E-03
  2.4000000E+01  1.4795071E-03
  2.4500000E+01  1.6275884E-03
  2.5000000E+01  1.7715372E-03
  2.6000000E+01  2.0451682E-03
  2.7000000E+01  2.2979565E-03
  2.8000000E+01  2.5289941E-03
  2.9000000E+01  2.7383388E-03
  3.0000000E+01  2.9266395E-03
  3.1000000E+01  3.0948898E-03
  3.2000000E+01  3.2442667E-03
  3.4000000E+01  3.4914458E-03
  3.6000000E+01  3.6781817E-03
  3.8000000E+01  3.8137586E-03
  4.0000000E+01  3.9063746E-03
  4.2000000E+01  3.9631089E-03
  4.4000000E+01  3.9900154E-03
  4.6000000E+01  3.9922515E-03
  4.8000000E+01  3.9742097E-03
  5.0000000E+01  3.9396304E-03
  5.2500000E+01  3.8779563E-03
  5.5000000E+01  3.8005923E-03
  5.7500000E+01  3.7117815E-03
  6.0000000E+01  3.6149788E-03
  6.5000000E+01  3.4080070E-03
  6.7500000E+01  3.3018459E-03
  7.0000000E+01  3.1958749E-03
  7.2500000E+01  3.0911609E-03
  7.5000000E+01  2.9885103E-03
  8.0000000E+01  2.7915561E-03
  8.5000000E+01  2.6078198E-03
  9.0000000E+01  2.4382873E-03
  9.5000000E+01  2.2828407E-03
  1.0000000E+02  2.1407453E-03
  1.0500000E+02  2.0109439E-03
  1.1000000E+02  1.8922851E-03
  1.1500000E+02  1.7836029E-03
  1.2000000E+02  1.6838201E-03
  1.2500000E+02  1.5919571E-03
  1.3000000E+02  1.5071478E-03
  1.3500000E+02  1.4286499E-03
  1.4000000E+02  1.3558227E-03
  1.4500000E+02  1.2881128E-03
  1.5000000E+02  1.2250589E-03
  1.6000000E+02  1.1113690E-03
  1.7000000E+02  1.0121236E-03
  1.8000000E+02  9.2526338E-04
  1.9000000E+02  8.4907536E-04
  2.0000000E+02  7.8208962E-04
  2.1000000E+02  7.2299598E-04
  2.2000000E+02  6.7066334E-04
  2.3000000E+02  6.2408020E-04
  2.4000000E+02  5.8238799E-04
  2.5000000E+02  5.4486623E-04
  2.6000000E+02  5.1090238E-04
  2.7000000E+02  4.8000142E-04
  2.8000000E+02  4.5176765E-04
  2.9000000E+02  4.2587673E-04
  3.0000000E+02  4.0205882E-04
  3.1000000E+02  3.8010388E-04
  3.2000000E+02  3.5983567E-04
  3.4000000E+02  3.2374909E-04
  3.6000000E+02  2.9275508E-04
  3.8000000E+02  2.6600554E-04
  4.0000000E+02  2.4276393E-04
  4.2000000E+02  2.2243053E-04
  4.4000000E+02  2.0451885E-04
  4.6000000E+02  1.8863934E-04
  4.8000000E+02  1.7449514E-04
  5.0000000E+02  1.6185666E-04
  5.2500000E+02  1.4788237E-04
  5.5000000E+02  1.3563943E-04
  5.7500000E+02  1.2486423E-04
  5.8750000E+02  1.1995341E-04
  6.0000000E+02  1.1532387E-04
  6.2500000E+02  1.0681637E-04
  6.5000000E+02  9.9182631E-05
  6.7500000E+02  9.2300926E-05
  7.0000000E+02  8.6073169E-05
  7.2500000E+02  8.0418169E-05
  7.5000000E+02  7.5272001E-05
  8.0000000E+02  6.6295812E-05
  8.2500000E+02  6.2372931E-05
  8.5000000E+02  5.8770700E-05
  8.7500000E+02  5.5453794E-05
  9.0000000E+02  5.2392098E-05
  9.5000000E+02  4.6941127E-05
  1.0000000E+03  4.2258922E-05
  1.0500000E+03  3.8213473E-05
  1.1000000E+03  3.4693127E-05
  1.1500000E+03  3.1609571E-05
  1.2000000E+03  2.8892574E-05
  1.2500000E+03  2.6485782E-05
  1.3000000E+03  2.4344573E-05
  1.3500000E+03  2.2433681E-05
  1.4000000E+03  2.0723341E-05
  1.4500000E+03  1.9188050E-05
  1.5000000E+03  1.7805869E-05
  1.5500000E+03  1.6558053E-05
  1.6000000E+03  1.5428469E-05
  1.6500000E+03  1.4403002E-05
  1.7000000E+03  1.3469501E-05
  1.8000000E+03  1.1838039E-05
  1.9000000E+03  1.0466044E-05
  2.0000000E+03  9.3020866E-06
  2.1000000E+03  8.3076272E-06
  2.2000000E+03  7.4530544E-06
  2.3000000E+03  6.7146137E-06
  2.4000000E+03  6.0730219E-06
  2.5000000E+03  5.5126978E-06
  2.6000000E+03  5.0207343E-06
  2.7000000E+03  4.5864762E-06
  2.8000000E+03  4.2013037E-06
  2.9000000E+03  3.8584123E-06
  3.0000000E+03  3.5522801E-06
  3.1000000E+03  3.2782073E-06
  3.2000000E+03  3.0321049E-06
  3.3000000E+03  2.8103727E-06
  3.4000000E+03  2.6099580E-06
  3.5000000E+03  2.4282729E-06
  3.6000000E+03  2.2631385E-06
  3.8000000E+03  1.9753545E-06
  4.0000000E+03  1.7345116E-06
  4.2000000E+03  1.5314235E-06
  4.4000000E+03  1.3589964E-06
  4.6000000E+03  1.2116234E-06
  4.8000000E+03  1.0848284E-06
  5.0000000E+03  9.7508146E-07
  5.2500000E+03  8.5771540E-07
  5.5000000E+03  7.5846361E-07
  5.7500000E+03  6.7397849E-07
  5.8750000E+03  6.3641224E-07
  6.0000000E+03  6.0158009E-07
  6.2500000E+03  5.3915453E-07
  6.5000000E+03  4.8503479E-07
  6.7500000E+03  4.3788838E-07
  7.0000000E+03  3.9663105E-07
  7.2500000E+03  3.6037339E-07
  7.5000000E+03  3.2838160E-07
  7.7500000E+03  3.0004740E-07
  8.0000000E+03  2.7486216E-07
  8.2500000E+03  2.5239749E-07
  8.5000000E+03  2.3229340E-07
  8.7500000E+03  2.1424618E-07
  9.0000000E+03  1.9799986E-07
  9.2500000E+03  1.8333722E-07
  9.5000000E+03  1.7007163E-07
  9.7500000E+03  1.5804205E-07
  1.0000000E+04  1.4710869E-07
  1.0250000E+04  1.3714970E-07
  1.0500000E+04  1.2805907E-07
  1.1000000E+04  1.1212476E-07
  1.1500000E+04  9.8695531E-08
  1.2000000E+04  8.7299238E-08
  1.2500000E+04  7.7566680E-08
  1.3000000E+04  6.9206477E-08
  1.3500000E+04  6.1986446E-08
  1.4000000E+04  5.5719894E-08
  1.4500000E+04  5.0255576E-08
  1.5000000E+04  4.5470072E-08
  1.5500000E+04  4.1261993E-08
  1.6000000E+04  3.7547526E-08
  1.6500000E+04  3.4256987E-08
  1.7000000E+04  3.1332126E-08
  1.7500000E+04  2.8723995E-08
  1.8000000E+04  2.6391264E-08
  1.8500000E+04  2.4298874E-08
  1.9000000E+04  2.2416962E-08
  1.9500000E+04  2.0719989E-08
  2.0000000E+04  1.9186031E-08
  2.0500000E+04  1.7796194E-08
  2.1000000E+04  1.6534139E-08
  2.2000000E+04  1.4338488E-08
  2.3000000E+04  1.2506077E-08
  2.4000000E+04  1.0965619E-08
  2.5000000E+04  9.6618807E-09
  2.6000000E+04  8.5516278E-09
  2.7000000E+04  7.6007050E-09
  2.8000000E+04  6.7818980E-09
  2.9000000E+04  6.0733618E-09
  3.0000000E+04  5.4574176E-09
  3.1000000E+04  4.9196514E-09
  3.2000000E+04  4.4482279E-09
  3.3000000E+04  4.0333720E-09
  3.4000000E+04  3.6669733E-09
  3.5000000E+04  3.3422663E-09
  3.6000000E+04  3.0535770E-09
  3.7000000E+04  2.7961248E-09
  3.8000000E+04  2.5658645E-09
  3.9000000E+04  2.3593580E-09
  4.0000000E+04  2.1736736E-09
  4.1000000E+04  2.0063007E-09
  4.2000000E+04  1.8550792E-09
  4.3000000E+04  1.7181443E-09
  4.4000000E+04  1.5938806E-09
  4.5000000E+04  1.4808828E-09
  4.6000000E+04  1.3779263E-09
  4.7000000E+04  1.2839408E-09
  4.8000000E+04  1.1979890E-09
  5.0000000E+04  1.0469900E-09
  5.1250000E+04  9.6481904E-10
  5.2500000E+04  8.9069300E-10
  5.3750000E+04  8.2367109E-10
  5.5000000E+04  7.6293993E-10
  5.7500000E+04  6.5761949E-10
  5.8750000E+04  6.1188078E-10
  6.0000000E+04  5.7010914E-10
  6.2500000E+04  4.9687145E-10
  6.5000000E+04  4.3517090E-10
  6.7500000E+04  3.8287059E-10
  7.0000000E+04  3.3828543E-10
  7.2500000E+04  3.0007481E-10
  7.5000000E+04  2.6716424E-10
  7.7500000E+04  2.3868665E-10
  8.0000000E+04  2.1393772E-10
  8.2500000E+04  1.9234171E-10
  8.5000000E+04  1.7342478E-10
  8.7500000E+04  1.5679468E-10
  9.0000000E+04  1.4212502E-10
  9.2500000E+04  1.2914278E-10
  9.5000000E+04  1.1761863E-10
  9.7500000E+04  1.0735902E-10
  1.0000000E+05  9.8199913E-11
  1.0250000E+05  9.0001718E-11
  1.0500000E+05  8.2645203E-11
  1.0750000E+05  7.6028150E-11
  1.1000000E+05  7.0062623E-11
  1.1250000E+05  6.4672746E-11
  1.1500000E+05  5.9792827E-11
  1.1750000E+05  5.5365793E-11
  1.2000000E+05  5.1341923E-11
  1.2250000E+05  4.7677775E-11
  1.2500000E+05  4.4335288E-11
  1.3000000E+05  3.8485564E-11
  1.3500000E+05  3.3570152E-11
  1.4000000E+05  2.9415052E-11
  1.4500000E+05  2.5883134E-11
  1.5000000E+05  2.2865390E-11
  1.5500000E+05  2.0274460E-11
  1.6000000E+05  1.8039841E-11
  1.6500000E+05  1.6104258E-11
  1.7000000E+05  1.4420917E-11
  1.7500000E+05  1.2951360E-11
  1.8000000E+05  1.1663824E-11
  1.8500000E+05  1.0531929E-11
  1.9000000E+05  9.5336505E-12
  1.9500000E+05  8.6505174E-12
  2.0000000E+05  7.8669717E-12
  2.0500000E+05  7.1698548E-12
  2.1000000E+05  6.5479919E-12
  2.1500000E+05  5.9918574E-12
  2.2000000E+05  5.4933034E-12
  2.2500000E+05  5.0453429E-12
  2.3000000E+05  4.6419594E-12
  2.3500000E+05  4.2779527E-12
  2.4000000E+05  3.9488148E-12
  2.4500000E+05  3.6506264E-12
  2.5000000E+05  3.3799633E-12
  2.5500000E+05  3.1338279E-12
  2.6000000E+05  2.9095976E-12
  2.6500000E+05  2.7049719E-12
  2.7000000E+05  2.5179281E-12
  2.8000000E+05  2.1896855E-12
  2.9000000E+05  1.9130914E-12
  3.0000000E+05  1.6788621E-12
  
  
#  16   6  M2  EION =  1.036000000E+01 eV   307
#  S(0) = 2.569976E+00
  8.0893650E-02  0.0000000E+00
  8.0893650E+00  0.0000000E+00
  8.0893650E+00  2.6084526E-01
  1.0360000E+01  2.6084526E-01
  1.0362721E+01  2.6084526E-01
  1.0390177E+01  2.6125412E-01
  1.0417633E+01  2.6164380E-01
  1.0445088E+01  2.6201434E-01
  1.0472544E+01  2.6236577E-01
  1.0500000E+01  2.6269812E-01
  1.1000000E+01  2.6545913E-01
  1.1500000E+01  2.6220857E-01
  1.2000000E+01  2.5347495E-01
  1.2500000E+01  2.4007589E-01
  1.3000000E+01  2.2308375E-01
  1.3500000E+01  2.0371262E-01
  1.4000000E+01  1.8317282E-01
  1.4500000E+01  1.6253521E-01
  1.5000000E+01  1.4264406E-01
  1.5500000E+01  1.2408601E-01
  1.6000000E+01  1.0720650E-01
  1.6500000E+01  9.2153399E-02
  1.6750000E+01  8.5316838E-02
  1.7000000E+01  7.8929932E-02
  1.7500000E+01  6.7445472E-02
  1.8000000E+01  5.7555169E-02
  1.9000000E+01  4.1874355E-02
  1.9500000E+01  3.5742883E-02
  2.0000000E+01  3.0542186E-02
  2.0500000E+01  2.6135409E-02
  2.1000000E+01  2.2403693E-02
  2.1500000E+01  1.9243557E-02
  2.2000000E+01  1.6567473E-02
  2.2500000E+01  1.4300741E-02
  2.3000000E+01  1.2379567E-02
  2.3500000E+01  1.0751590E-02
  2.4000000E+01  9.3715932E-03
  2.4500000E+01  8.2011569E-03
  2.5000000E+01  7.2094659E-03
  2.5500000E+01  6.3696428E-03
  2.6000000E+01  5.6583046E-03
  2.6500000E+01  5.0567956E-03
  2.7000000E+01  4.5494410E-03
  2.7500000E+01  4.1223781E-03
  2.8000000E+01  3.7636925E-03
  2.8500000E+01  3.4635263E-03
  2.9000000E+01  3.2135899E-03
  3.0000000E+01  2.8376735E-03
  3.0500000E+01  2.7001944E-03
  3.1000000E+01  2.5896488E-03
  3.1500000E+01  2.5022512E-03
  3.2000000E+01  2.4350437E-03
  3.2500000E+01  2.3854841E-03
  3.3000000E+01  2.3508154E-03
  3.3500000E+01  2.3286989E-03
  3.4000000E+01  2.3172562E-03
  3.5000000E+01  2.3205161E-03
  3.6000000E+01  2.3506520E-03
  3.7000000E+01  2.3997328E-03
  3.8000000E+01  2.4614387E-03
  3.9000000E+01  2.5311863E-03
  4.0000000E+01  2.6058386E-03
  4.2000000E+01  2.7592911E-03
  4.4000000E+01  2.9073018E-03
  4.6000000E+01  3.0418394E-03
  4.8000000E+01  3.1587135E-03
  5.0000000E+01  3.2560785E-03
  5.2500000E+01  3.3498640E-03
  5.5000000E+01  3.4138805E-03
  5.7500000E+01  3.4505860E-03
  6.0000000E+01  3.4630642E-03
  6.5000000E+01  3.4285351E-03
  6.7500000E+01  3.3879080E-03
  7.0000000E+01  3.3356163E-03
  7.2500000E+01  3.2741758E-03
  7.5000000E+01  3.2057872E-03
  8.0000000E+01  3.0554548E-03
  8.5000000E+01  2.8962175E-03
  9.0000000E+01  2.7357952E-03
  9.5000000E+01  2.5789298E-03
  1.0000000E+02  2.4283664E-03
  1.0500000E+02  2.2854334E-03
  1.1000000E+02  2.1506609E-03
  1.1500000E+02  2.0240569E-03
  1.2000000E+02  1.9053559E-03
  1.2500000E+02  1.7941979E-03
  1.3000000E+02  1.6901610E-03
  1.3500000E+02  1.5928206E-03
  1.4000000E+02  1.5017983E-03
  1.4500000E+02  1.4167370E-03
  1.5000000E+02  1.3372780E-03
  1.6000000E+02  1.1939290E-03
  1.7000000E+02  1.0693343E-03
  1.8000000E+02  9.6116873E-04
  1.9000000E+02  8.6724430E-04
  2.0000000E+02  7.8547247E-04
  2.1000000E+02  7.1401574E-04
  2.2000000E+02  6.5123394E-04
  2.3000000E+02  5.9574809E-04
  2.4000000E+02  5.4643597E-04
  2.5000000E+02  5.0237263E-04
  2.6000000E+02  4.6281418E-04
  2.7000000E+02  4.2718060E-04
  2.8000000E+02  3.9499761E-04
  2.9000000E+02  3.6586144E-04
  3.0000000E+02  3.3944281E-04
  3.1000000E+02  3.1545876E-04
  3.2000000E+02  2.9365592E-04
  3.4000000E+02  2.5569969E-04
  3.6000000E+02  2.2401735E-04
  3.8000000E+02  1.9736723E-04
  4.0000000E+02  1.7476026E-04
  4.2000000E+02  1.5544582E-04
  4.4000000E+02  1.3885139E-04
  4.6000000E+02  1.2452232E-04
  4.8000000E+02  1.1210056E-04
  5.0000000E+02  1.0129287E-04
  5.2500000E+02  8.9673656E-05
  5.5000000E+02  7.9773603E-05
  5.7500000E+02  7.1272490E-05
  5.8750000E+02  6.7465252E-05
  6.0000000E+02  6.3917475E-05
  6.2500000E+02  5.7510418E-05
  6.5000000E+02  5.1899466E-05
  6.7500000E+02  4.6969252E-05
  7.0000000E+02  4.2623939E-05
  7.2500000E+02  3.8782077E-05
  7.5000000E+02  3.5373959E-05
  7.7500000E+02  3.2340937E-05
  8.0000000E+02  2.9633669E-05
  8.2500000E+02  2.7210830E-05
  8.5000000E+02  2.5037211E-05
  8.7500000E+02  2.3082553E-05
  9.0000000E+02  2.1320846E-05
  9.2500000E+02  1.9729745E-05
  9.5000000E+02  1.8289841E-05
  1.0000000E+03  1.5797902E-05
  1.0500000E+03  1.3729867E-05
  1.1000000E+03  1.1995987E-05
  1.1500000E+03  1.0530156E-05
  1.2000000E+03  9.2839772E-06
  1.2500000E+03  8.2192527E-06
  1.3000000E+03  7.3052303E-06
  1.3500000E+03  6.5170145E-06
  1.4000000E+03  5.8343606E-06
  1.4500000E+03  5.2408513E-06
  1.5000000E+03  4.7230466E-06
  1.5500000E+03  4.2697594E-06
  1.6000000E+03  3.8714559E-06
  1.6500000E+03  3.5198389E-06
  1.7000000E+03  3.2080673E-06
  1.7500000E+03  2.9305150E-06
  1.8000000E+03  2.6826218E-06
  1.8500000E+03  2.4606509E-06
  1.9000000E+03  2.2614089E-06
  1.9500000E+03  2.0821522E-06
  2.0000000E+03  1.9205380E-06
  2.0500000E+03  1.7745708E-06
  2.1000000E+03  1.6425077E-06
  2.2000000E+03  1.4141629E-06
  2.3000000E+03  1.2251578E-06
  2.4000000E+03  1.0672730E-06
  2.5000000E+03  9.3428487E-07
  2.6000000E+03  8.2150617E-07
  2.7000000E+03  7.2531499E-07
  2.8000000E+03  6.4284128E-07
  2.9000000E+03  5.7183879E-07
  3.0000000E+03  5.1049870E-07
  3.1000000E+03  4.5732249E-07
  3.2000000E+03  4.1102560E-07
  3.3000000E+03  3.7050480E-07
  3.4000000E+03  3.3486568E-07
  3.5000000E+03  3.0338346E-07
  3.6000000E+03  2.7549361E-07
  3.8000000E+03  2.2871837E-07
  3.9000000E+03  2.0909467E-07
  4.0000000E+03  1.9156019E-07
  4.1000000E+03  1.7584377E-07
  4.2000000E+03  1.6171547E-07
  4.3000000E+03  1.4897981E-07
  4.4000000E+03  1.3747052E-07
  4.5000000E+03  1.2704929E-07
  4.6000000E+03  1.1759756E-07
  4.8000000E+03  1.0119848E-07
  5.0000000E+03  8.7578855E-08
  5.1250000E+03  8.0227672E-08
  5.2500000E+03  7.3634161E-08
  5.3750000E+03  6.7704621E-08
  5.5000000E+03  6.2358948E-08
  5.7500000E+03  5.3158487E-08
  6.0000000E+03  4.5596827E-08
  6.2500000E+03  3.9340048E-08
  6.5000000E+03  3.4124626E-08
  6.6250000E+03  3.1840956E-08
  6.7500000E+03  2.9744288E-08
  7.0000000E+03  2.6040291E-08
  7.2500000E+03  2.2891747E-08
  7.5000000E+03  2.0203928E-08
  7.7500000E+03  1.7899941E-08
  8.0000000E+03  1.5916294E-08
  8.2500000E+03  1.4200132E-08
  8.5000000E+03  1.2708567E-08
  8.7500000E+03  1.1406698E-08
  9.0000000E+03  1.0266161E-08
  9.2500000E+03  9.2636607E-09
  9.5000000E+03  8.3797255E-09
  9.7500000E+03  7.5980047E-09
  1.0000000E+04  6.9047246E-09
  1.0250000E+04  6.2882395E-09
  1.0500000E+04  5.7386430E-09
  1.0750000E+04  5.2474775E-09
  1.1000000E+04  4.8074958E-09
  1.1250000E+04  4.4124407E-09
  1.1500000E+04  4.0569094E-09
  1.2000000E+04  3.4464191E-09
  1.2500000E+04  2.9457704E-09
  1.3000000E+04  2.5321068E-09
  1.3500000E+04  2.1879502E-09
  1.4000000E+04  1.8997869E-09
  1.4500000E+04  1.6570804E-09
  1.5000000E+04  1.4515372E-09
  1.5500000E+04  1.2765712E-09
  1.6000000E+04  1.1269146E-09
  1.6500000E+04  9.9832530E-10
  1.7000000E+04  8.8736503E-10
  1.7500000E+04  7.9123011E-10
  1.8000000E+04  7.0762133E-10
  1.8500000E+04  6.3464312E-10
  1.9000000E+04  5.7072496E-10
  1.9500000E+04  5.1455932E-10
  2.0000000E+04  4.6505261E-10
  2.0500000E+04  4.2128614E-10
  2.1000000E+04  3.8248514E-10
  2.1500000E+04  3.4799361E-10
  2.2000000E+04  3.1725398E-10
  2.2500000E+04  2.8979064E-10
  2.3000000E+04  2.6519649E-10
  2.3500000E+04  2.4312198E-10
  2.4000000E+04  2.2326602E-10
  2.4500000E+04  2.0536847E-10
  2.5000000E+04  1.8920401E-10
  2.6000000E+04  1.6131665E-10
  2.7000000E+04  1.3831891E-10
  2.8000000E+04  1.1922570E-10
  2.9000000E+04  1.0327562E-10
  3.0000000E+04  8.9874128E-11
  3.1000000E+04  7.8552700E-11
  3.2000000E+04  6.8937889E-11
  3.3000000E+04  6.0730449E-11
  3.4000000E+04  5.3690681E-11
  3.5000000E+04  4.7625462E-11
  3.6000000E+04  4.2379235E-11
  3.7000000E+04  3.7824988E-11
  3.8000000E+04  3.3857773E-11
  3.9000000E+04  3.0390456E-11
  4.0000000E+04  2.7349907E-11
  4.1000000E+04  2.4674730E-11
  4.2000000E+04  2.2313599E-11
  4.3000000E+04  2.0223426E-11
  4.4000000E+04  1.8367919E-11
  4.5000000E+04  1.6716576E-11
  4.6000000E+04  1.5243455E-11
  4.7000000E+04  1.3926329E-11
  4.8000000E+04  1.2746095E-11
  5.0000000E+04  1.0732597E-11
  5.1250000E+04  9.6709607E-12
  5.2500000E+04  8.7351722E-12
  5.3750000E+04  7.9078682E-12
  5.5000000E+04  7.1744121E-12
  5.7500000E+04  5.9414656E-12
  5.8750000E+04  5.4225205E-12
  6.0000000E+04  4.9579256E-12
  6.1250000E+04  4.5410775E-12
  6.2500000E+04  4.1662805E-12
  6.3750000E+04  3.8286074E-12
  6.5000000E+04  3.5237857E-12
  6.7500000E+04  2.9983165E-12
  7.0000000E+04  2.5654814E-12
  7.2500000E+04  2.2065784E-12
  7.5000000E+04  1.9071337E-12
  7.7500000E+04  1.6558484E-12
  8.0000000E+04  1.4438342E-12
  8.2500000E+04  1.2640474E-12
  8.5000000E+04  1.1108614E-12
  8.7500000E+04  9.7975205E-13
  9.0000000E+04  8.6705688E-13
  9.2500000E+04  7.6979502E-13
  9.5000000E+04  6.8552909E-13
  9.7500000E+04  6.1225559E-13
  1.0000000E+05  5.4832033E-13
  1.0250000E+05  4.9235103E-13
  1.0500000E+05  4.4320264E-13
  1.0750000E+05  3.9991564E-13
  1.1000000E+05  3.6168269E-13
  1.1250000E+05  3.2782168E-13
  1.1500000E+05  2.9775432E-13
  1.1750000E+05  2.7098873E-13
  1.2000000E+05  2.4710516E-13
  1.2250000E+05  2.2574417E-13
  1.2500000E+05  2.0659702E-13
  1.2750000E+05  1.8939768E-13
  1.3000000E+05  1.7391633E-13
  1.3250000E+05  1.5995387E-13
  1.3500000E+05  1.4733733E-13
  1.4000000E+05  1.2555887E-13
  1.4500000E+05  1.0759162E-13
  1.5000000E+05  9.2674441E-14
  
  
#  16   7  M3  EION =  1.036000000E+01 eV   307
#  S(0) = 2.573957E+00
  8.0755838E-02  0.0000000E+00
  8.0755838E+00  0.0000000E+00
  8.0755838E+00  2.6305555E-01
  1.0360000E+01  2.6305555E-01
  1.0362721E+01  2.6305555E-01
  1.0390177E+01  2.6343735E-01
  1.0417633E+01  2.6379984E-01
  1.0445088E+01  2.6414305E-01
  1.0472544E+01  2.6446703E-01
  1.0500000E+01  2.6477181E-01
  1.1000000E+01  2.6701779E-01
  1.1500000E+01  2.6325246E-01
  1.2000000E+01  2.5403542E-01
  1.2500000E+01  2.4020772E-01
  1.3000000E+01  2.2285643E-01
  1.3500000E+01  2.0320175E-01
  1.4000000E+01  1.8245252E-01
  1.4500000E+01  1.6167270E-01
  1.5000000E+01  1.4169649E-01
  1.5500000E+01  1.2309939E-01
  1.6000000E+01  1.0621604E-01
  1.6500000E+01  9.1184760E-02
  1.6750000E+01  8.4366191E-02
  1.7000000E+01  7.8000847E-02
  1.7500000E+01  6.6567366E-02
  1.8000000E+01  5.6734680E-02
  1.9000000E+01  4.1175881E-02
  1.9500000E+01  3.5104553E-02
  2.0000000E+01  2.9961727E-02
  2.0500000E+01  2.5609812E-02
  2.1000000E+01  2.1929599E-02
  2.1500000E+01  1.8817396E-02
  2.2000000E+01  1.6185685E-02
  2.2500000E+01  1.3959852E-02
  2.3000000E+01  1.2076208E-02
  2.3500000E+01  1.0482626E-02
  2.4000000E+01  9.1340785E-03
  2.4500000E+01  7.9923277E-03
  2.5000000E+01  7.0267941E-03
  2.5500000E+01  6.2108129E-03
  2.6000000E+01  5.5211911E-03
  2.6500000E+01  4.9394288E-03
  2.7000000E+01  4.4500173E-03
  2.7500000E+01  4.0392904E-03
  2.8000000E+01  3.6955113E-03
  2.8500000E+01  3.4088745E-03
  2.9000000E+01  3.1711797E-03
  3.0000000E+01  2.8164732E-03
  3.0500000E+01  2.6882017E-03
  3.1000000E+01  2.5860120E-03
  3.1500000E+01  2.5061813E-03
  3.2000000E+01  2.4458138E-03
  3.2500000E+01  2.4024327E-03
  3.3000000E+01  2.3733663E-03
  3.3500000E+01  2.3563405E-03
  3.4000000E+01  2.3495176E-03
  3.5000000E+01  2.3606825E-03
  3.6000000E+01  2.3971501E-03
  3.7000000E+01  2.4513075E-03
  3.8000000E+01  2.5170215E-03
  3.9000000E+01  2.5898530E-03
  4.0000000E+01  2.6668138E-03
  4.2000000E+01  2.8230350E-03
  4.4000000E+01  2.9719236E-03
  4.6000000E+01  3.1059891E-03
  4.8000000E+01  3.2214274E-03
  5.0000000E+01  3.3166828E-03
  5.2500000E+01  3.4072079E-03
  5.5000000E+01  3.4675492E-03
  5.7500000E+01  3.5003814E-03
  6.0000000E+01  3.5089374E-03
  6.5000000E+01  3.4668031E-03
  6.7500000E+01  3.4226089E-03
  7.0000000E+01  3.3669501E-03
  7.2500000E+01  3.3023568E-03
  7.5000000E+01  3.2310347E-03
  8.0000000E+01  3.0754818E-03
  8.5000000E+01  2.9118296E-03
  9.0000000E+01  2.7477057E-03
  9.5000000E+01  2.5877527E-03
  1.0000000E+02  2.4346222E-03
  1.0500000E+02  2.2895590E-03
  1.1000000E+02  2.1530219E-03
  1.1500000E+02  2.0249590E-03
  1.2000000E+02  1.9050547E-03
  1.2500000E+02  1.7929075E-03
  1.3000000E+02  1.6880610E-03
  1.3500000E+02  1.5900618E-03
  1.4000000E+02  1.4985072E-03
  1.4500000E+02  1.4130199E-03
  1.5000000E+02  1.3332240E-03
  1.6000000E+02  1.1894122E-03
  1.7000000E+02  1.0645635E-03
  1.8000000E+02  9.5628754E-04
  1.9000000E+02  8.6235054E-04
  2.0000000E+02  7.8063233E-04
  2.1000000E+02  7.0927347E-04
  2.2000000E+02  6.4661885E-04
  2.3000000E+02  5.9127920E-04
  2.4000000E+02  5.4212495E-04
  2.5000000E+02  4.9822582E-04
  2.6000000E+02  4.5883415E-04
  2.7000000E+02  4.2336688E-04
  2.8000000E+02  3.9134746E-04
  2.9000000E+02  3.6237057E-04
  3.0000000E+02  3.3610580E-04
  3.1000000E+02  3.1226943E-04
  3.2000000E+02  2.9060767E-04
  3.4000000E+02  2.5291359E-04
  3.6000000E+02  2.2146790E-04
  3.8000000E+02  1.9503120E-04
  4.0000000E+02  1.7261707E-04
  4.2000000E+02  1.5347708E-04
  4.4000000E+02  1.3704038E-04
  4.6000000E+02  1.2285392E-04
  4.8000000E+02  1.1056098E-04
  5.0000000E+02  9.9869617E-05
  5.2500000E+02  8.8380255E-05
  5.5000000E+02  7.8595175E-05
  5.7500000E+02  7.0196295E-05
  5.8750000E+02  6.6435953E-05
  6.0000000E+02  6.2932519E-05
  6.2500000E+02  5.6607169E-05
  6.5000000E+02  5.1069565E-05
  6.7500000E+02  4.6205251E-05
  7.0000000E+02  4.1919203E-05
  7.2500000E+02  3.8130737E-05
  7.5000000E+02  3.4770874E-05
  7.7500000E+02  3.1781586E-05
  8.0000000E+02  2.9114060E-05
  8.2500000E+02  2.6727407E-05
  8.5000000E+02  2.4586800E-05
  8.7500000E+02  2.2662310E-05
  9.0000000E+02  2.0928218E-05
  9.2500000E+02  1.9362431E-05
  9.5000000E+02  1.7945762E-05
  1.0000000E+03  1.5494836E-05
  1.0500000E+03  1.3461679E-05
  1.1000000E+03  1.1757678E-05
  1.1500000E+03  1.0317598E-05
  1.2000000E+03  9.0936899E-06
  1.2500000E+03  8.0482913E-06
  1.3000000E+03  7.1511108E-06
  1.3500000E+03  6.3776435E-06
  1.4000000E+03  5.7079623E-06
  1.4500000E+03  5.1259052E-06
  1.5000000E+03  4.6182406E-06
  1.5500000E+03  4.1739576E-06
  1.6000000E+03  3.7836738E-06
  1.6500000E+03  3.4392244E-06
  1.7000000E+03  3.1338804E-06
  1.7500000E+03  2.8621099E-06
  1.8000000E+03  2.6194310E-06
  1.8500000E+03  2.4021725E-06
  1.9000000E+03  2.2071979E-06
  1.9500000E+03  2.0318132E-06
  2.0000000E+03  1.8737193E-06
  2.0500000E+03  1.7309592E-06
  2.1000000E+03  1.6018236E-06
  2.2000000E+03  1.3786094E-06
  2.3000000E+03  1.1939266E-06
  2.4000000E+03  1.0397096E-06
  2.5000000E+03  9.0985426E-07
  2.6000000E+03  7.9976611E-07
  2.7000000E+03  7.0589652E-07
  2.8000000E+03  6.2543504E-07
  2.9000000E+03  5.5618441E-07
  3.0000000E+03  4.9637597E-07
  3.1000000E+03  4.4454418E-07
  3.2000000E+03  3.9943183E-07
  3.3000000E+03  3.5995858E-07
  3.4000000E+03  3.2524914E-07
  3.5000000E+03  2.9459473E-07
  3.6000000E+03  2.6744408E-07
  3.8000000E+03  2.2192432E-07
  3.9000000E+03  2.0283460E-07
  4.0000000E+03  1.8578151E-07
  4.1000000E+03  1.7050016E-07
  4.2000000E+03  1.5676599E-07
  4.3000000E+03  1.4438821E-07
  4.4000000E+03  1.3320458E-07
  4.5000000E+03  1.2308022E-07
  4.6000000E+03  1.1389957E-07
  4.8000000E+03  9.7975558E-08
  5.0000000E+03  8.4755768E-08
  5.1250000E+03  7.7622655E-08
  5.2500000E+03  7.1226212E-08
  5.3750000E+03  6.5475175E-08
  5.5000000E+03  6.0291545E-08
  5.7500000E+03  5.1372798E-08
  6.0000000E+03  4.4045852E-08
  6.2500000E+03  3.7985919E-08
  6.5000000E+03  3.2936650E-08
  6.6250000E+03  3.0726364E-08
  6.7500000E+03  2.8697430E-08
  7.0000000E+03  2.5113981E-08
  7.2500000E+03  2.2068949E-08
  7.5000000E+03  1.9470434E-08
  7.7500000E+03  1.7243831E-08
  8.0000000E+03  1.5327519E-08
  8.2500000E+03  1.3670180E-08
  8.5000000E+03  1.2230200E-08
  8.7500000E+03  1.0973730E-08
  9.0000000E+03  9.8732850E-09
  9.2500000E+03  8.9063009E-09
  9.5000000E+03  8.0539248E-09
  9.7500000E+03  7.3003272E-09
  1.0000000E+04  6.6321768E-09
  1.0250000E+04  6.0382046E-09
  1.0500000E+04  5.5088266E-09
  1.0750000E+04  5.0358615E-09
  1.1000000E+04  4.6123006E-09
  1.1250000E+04  4.2320926E-09
  1.1500000E+04  3.8900135E-09
  1.2000000E+04  3.3028440E-09
  1.2500000E+04  2.8215584E-09
  1.3000000E+04  2.4240829E-09
  1.3500000E+04  2.0935466E-09
  1.4000000E+04  1.8169112E-09
  1.4500000E+04  1.5840160E-09
  1.5000000E+04  1.3868667E-09
  1.5500000E+04  1.2191169E-09
  1.6000000E+04  1.0756925E-09
  1.6500000E+04  9.5250863E-10
  1.7000000E+04  8.4625571E-10
  1.7500000E+04  7.5423588E-10
  1.8000000E+04  6.7423739E-10
  1.8500000E+04  6.0443740E-10
  1.9000000E+04  5.4332614E-10
  1.9500000E+04  4.8964709E-10
  2.0000000E+04  4.4234969E-10
  2.0500000E+04  4.0055170E-10
  2.1000000E+04  3.6350932E-10
  2.1500000E+04  3.3059293E-10
  2.2000000E+04  3.0126757E-10
  2.2500000E+04  2.7507699E-10
  2.3000000E+04  2.5163080E-10
  2.3500000E+04  2.3059388E-10
  2.4000000E+04  2.1167768E-10
  2.4500000E+04  1.9463294E-10
  2.5000000E+04  1.7924385E-10
  2.6000000E+04  1.5270718E-10
  2.7000000E+04  1.3083769E-10
  2.8000000E+04  1.1269298E-10
  2.9000000E+04  9.7545168E-11
  3.0000000E+04  8.4826148E-11
  3.1000000E+04  7.4088357E-11
  3.2000000E+04  6.4975029E-11
  3.3000000E+04  5.7200317E-11
  3.4000000E+04  5.0535466E-11
  3.5000000E+04  4.4796354E-11
  3.6000000E+04  3.9834929E-11
  3.7000000E+04  3.5530398E-11
  3.8000000E+04  3.1782945E-11
  3.9000000E+04  2.8509695E-11
  4.0000000E+04  2.5641033E-11
  4.1000000E+04  2.3118497E-11
  4.2000000E+04  2.0893262E-11
  4.3000000E+04  1.8924377E-11
  4.4000000E+04  1.7177385E-11
  4.5000000E+04  1.5623380E-11
  4.6000000E+04  1.4237795E-11
  4.7000000E+04  1.2999579E-11
  4.8000000E+04  1.1890643E-11
  5.0000000E+04  1.0000275E-11
  5.1250000E+04  9.0044121E-12
  5.2500000E+04  8.1271456E-12
  5.3750000E+04  7.3520459E-12
  5.5000000E+04  6.6652746E-12
  5.7500000E+04  5.5117821E-12
  5.8750000E+04  5.0267022E-12
  6.0000000E+04  4.5926717E-12
  6.1250000E+04  4.2034666E-12
  6.2500000E+04  3.8537209E-12
  6.3750000E+04  3.5387944E-12
  6.5000000E+04  3.2546656E-12
  6.7500000E+04  2.7652718E-12
  7.0000000E+04  2.3626026E-12
  7.2500000E+04  2.0290834E-12
  7.5000000E+04  1.7511239E-12
  7.7500000E+04  1.5181245E-12
  8.0000000E+04  1.3217544E-12
  8.2500000E+04  1.1554172E-12
  8.5000000E+04  1.0138479E-12
  8.7500000E+04  8.9281608E-13
  9.0000000E+04  7.8889901E-13
  9.2500000E+04  6.9931284E-13
  9.5000000E+04  6.2178330E-13
  9.7500000E+04  5.5444255E-13
  1.0000000E+05  4.9574964E-13
  1.0250000E+05  4.4442720E-13
  1.0500000E+05  3.9941024E-13
  1.0750000E+05  3.5980702E-13
  1.1000000E+05  3.2486779E-13
  1.1250000E+05  2.9395975E-13
  1.1500000E+05  2.6654688E-13
  1.1750000E+05  2.4217348E-13
  1.2000000E+05  2.2045089E-13
  1.2250000E+05  2.0104650E-13
  1.2500000E+05  1.8367433E-13
  1.2750000E+05  1.6808774E-13
  1.3000000E+05  1.5407399E-13
  1.3250000E+05  1.4144915E-13
  1.3500000E+05  1.3005368E-13
  1.4000000E+05  1.1041476E-13
  1.4500000E+05  9.4254288E-14
  1.5000000E+05  8.0878676E-14


==> anc/colstop/sbethe/sdbase/oos17.tab <==
# Atomic number = 17   (Cl)
#
#      W/eV         OOS*eV
  
  
#  17   1  K1  EION =  2.829000000E+03 eV   269
#  S(0) = 1.418698E+00
  2.8169157E+01  0.0000000E+00
  2.8169157E+03  0.0000000E+00
  2.8169157E+03  6.8165197E-04
  2.8290000E+03  6.8165197E-04
  2.8290280E+03  6.8165197E-04
  2.8294716E+03  6.8709764E-04
  2.8299152E+03  6.9210371E-04
  2.8303588E+03  6.9672445E-04
  2.8308023E+03  7.0100781E-04
  2.8316895E+03  7.0872556E-04
  2.8325766E+03  7.1553370E-04
  2.8343509E+03  7.2720012E-04
  2.8361252E+03  7.3710595E-04
  2.8396738E+03  7.5374701E-04
  2.8432224E+03  7.6760738E-04
  2.8503196E+03  7.8878716E-04
  2.8538682E+03  7.9624468E-04
  2.8574168E+03  8.0168761E-04
  2.8645140E+03  8.0710949E-04
  2.8716112E+03  8.0669624E-04
  2.8858056E+03  7.9610717E-04
  2.8929028E+03  7.8910127E-04
  2.9000000E+03  7.8230027E-04
  2.9125000E+03  7.7209903E-04
  2.9250000E+03  7.6444234E-04
  2.9375000E+03  7.5853479E-04
  2.9500000E+03  7.5325054E-04
  2.9625000E+03  7.4769230E-04
  2.9750000E+03  7.4139764E-04
  3.0000000E+03  7.2663636E-04
  3.0250000E+03  7.1078478E-04
  3.0500000E+03  6.9576177E-04
  3.0750000E+03  6.8198382E-04
  3.1000000E+03  6.6885214E-04
  3.1500000E+03  6.4238227E-04
  3.1750000E+03  6.2905478E-04
  3.2000000E+03  6.1608235E-04
  3.2250000E+03  6.0365345E-04
  3.2500000E+03  5.9180651E-04
  3.3000000E+03  5.6925809E-04
  3.3500000E+03  5.4754561E-04
  3.3750000E+03  5.3698607E-04
  3.4000000E+03  5.2671746E-04
  3.4500000E+03  5.0715043E-04
  3.5000000E+03  4.8881508E-04
  3.6000000E+03  4.5459601E-04
  3.7000000E+03  4.2343043E-04
  3.7500000E+03  4.0903328E-04
  3.8000000E+03  3.9530931E-04
  3.9000000E+03  3.6948592E-04
  4.0000000E+03  3.4588180E-04
  4.2000000E+03  3.0440178E-04
  4.4000000E+03  2.6924262E-04
  4.6000000E+03  2.3924120E-04
  4.8000000E+03  2.1352477E-04
  5.0000000E+03  1.9131285E-04
  5.2500000E+03  1.6766108E-04
  5.5000000E+03  1.4771761E-04
  5.7500000E+03  1.3078027E-04
  6.0000000E+03  1.1631580E-04
  6.5000000E+03  9.3157448E-05
  6.7500000E+03  8.3837552E-05
  7.0000000E+03  7.5707235E-05
  7.2500000E+03  6.8583775E-05
  7.5000000E+03  6.2316901E-05
  7.7500000E+03  5.6782336E-05
  8.0000000E+03  5.1876683E-05
  8.2500000E+03  4.7513544E-05
  8.5000000E+03  4.3620324E-05
  9.0000000E+03  3.7007857E-05
  9.5000000E+03  3.1651570E-05
  1.0000000E+04  2.7268243E-05
  1.0500000E+04  2.3647757E-05
  1.1000000E+04  2.0632042E-05
  1.1500000E+04  1.8100667E-05
  1.2000000E+04  1.5960799E-05
  1.2500000E+04  1.4140095E-05
  1.3000000E+04  1.2581624E-05
  1.3500000E+04  1.1240162E-05
  1.4000000E+04  1.0079485E-05
  1.4500000E+04  9.0703682E-06
  1.5000000E+04  8.1890705E-06
  1.5500000E+04  7.4161585E-06
  1.6000000E+04  6.7356200E-06
  1.6500000E+04  6.1341821E-06
  1.7000000E+04  5.6007856E-06
  1.7500000E+04  5.1261681E-06
  1.8000000E+04  4.7025335E-06
  1.8500000E+04  4.3232880E-06
  1.9000000E+04  3.9828293E-06
  2.0000000E+04  3.3998363E-06
  2.1000000E+04  2.9228908E-06
  2.2000000E+04  2.5291834E-06
  2.3000000E+04  2.2015155E-06
  2.4000000E+04  1.9267574E-06
  2.5000000E+04  1.6947712E-06
  2.6000000E+04  1.4976488E-06
  2.7000000E+04  1.3291613E-06
  2.8000000E+04  1.1843599E-06
  2.9000000E+04  1.0592799E-06
  3.0000000E+04  9.5072113E-07
  3.1000000E+04  8.5608196E-07
  3.2000000E+04  7.7323344E-07
  3.3000000E+04  7.0042225E-07
  3.4000000E+04  6.3619628E-07
  3.5000000E+04  5.7934630E-07
  3.6000000E+04  5.2885987E-07
  3.8000000E+04  4.4370296E-07
  4.0000000E+04  3.7536147E-07
  4.2000000E+04  3.1994293E-07
  4.4000000E+04  2.7457887E-07
  4.6000000E+04  2.3712528E-07
  4.8000000E+04  2.0595915E-07
  5.0000000E+04  1.7983738E-07
  5.2500000E+04  1.5283338E-07
  5.5000000E+04  1.3078986E-07
  5.7500000E+04  1.1263878E-07
  5.8750000E+04  1.0476279E-07
  6.0000000E+04  9.7573705E-08
  6.2500000E+04  8.4978470E-08
  6.5000000E+04  7.4377155E-08
  6.7500000E+04  6.5398497E-08
  7.0000000E+04  5.7750173E-08
  7.2500000E+04  5.1200051E-08
  7.5000000E+04  4.5562330E-08
  7.7500000E+04  4.0687185E-08
  8.0000000E+04  3.6452965E-08
  8.2500000E+04  3.2760257E-08
  8.5000000E+04  2.9527323E-08
  8.7500000E+04  2.6686576E-08
  9.0000000E+04  2.4181828E-08
  9.2500000E+04  2.1966133E-08
  9.5000000E+04  2.0000074E-08
  1.0000000E+05  1.6688990E-08
  1.0500000E+05  1.4038591E-08
  1.1000000E+05  1.1895986E-08
  1.1500000E+05  1.0148222E-08
  1.2000000E+05  8.7107378E-09
  1.2500000E+05  7.5194649E-09
  1.3000000E+05  6.5253124E-09
  1.3500000E+05  5.6902841E-09
  1.4000000E+05  4.9846924E-09
  1.4500000E+05  4.3851351E-09
  1.5000000E+05  3.8730167E-09
  1.5500000E+05  3.4334491E-09
  1.6000000E+05  3.0544261E-09
  1.6500000E+05  2.7262016E-09
  1.7000000E+05  2.4408169E-09
  1.7500000E+05  2.1917329E-09
  1.8000000E+05  1.9735472E-09
  1.8500000E+05  1.7817738E-09
  1.9000000E+05  1.6126700E-09
  1.9500000E+05  1.4630976E-09
  2.0000000E+05  1.3304141E-09
  2.0500000E+05  1.2123847E-09
  2.1000000E+05  1.1071125E-09
  2.2000000E+05  9.2860850E-10
  2.3000000E+05  7.8455601E-10
  2.4000000E+05  6.6729115E-10
  2.5000000E+05  5.7106609E-10
  2.6000000E+05  4.9151980E-10
  2.7000000E+05  4.2530944E-10
  2.8000000E+05  3.6984723E-10
  2.9000000E+05  3.2311155E-10
  3.0000000E+05  2.8351034E-10
  3.1000000E+05  2.4977973E-10
  3.2000000E+05  2.2090883E-10
  3.3000000E+05  1.9608363E-10
  3.4000000E+05  1.7464452E-10
  3.5000000E+05  1.5605366E-10
  3.6000000E+05  1.3987002E-10
  3.7000000E+05  1.2573001E-10
  3.8000000E+05  1.1333234E-10
  3.9000000E+05  1.0242617E-10
  4.0000000E+05  9.2801705E-11
  4.1000000E+05  8.4282701E-11
  4.2000000E+05  7.6720523E-11
  4.3000000E+05  6.9989284E-11
  4.4000000E+05  6.3981959E-11
  4.6000000E+05  5.3786884E-11
  4.8000000E+05  4.5549819E-11
  5.0000000E+05  3.8836337E-11
  5.1250000E+05  3.5265660E-11
  5.2500000E+05  3.2098016E-11
  5.3750000E+05  2.9279973E-11
  5.5000000E+05  2.6766186E-11
  5.7500000E+05  2.2502443E-11
  5.8750000E+05  2.0691088E-11
  6.0000000E+05  1.9059547E-11
  6.2500000E+05  1.6254463E-11
  6.5000000E+05  1.3950109E-11
  6.7500000E+05  1.2042574E-11
  7.0000000E+05  1.0452289E-11
  7.2500000E+05  9.1177408E-12
  7.5000000E+05  7.9909090E-12
  7.7500000E+05  7.0339961E-12
  8.0000000E+05  6.2170179E-12
  8.2500000E+05  5.5159935E-12
  8.5000000E+05  4.9116004E-12
  8.7500000E+05  4.3881882E-12
  9.0000000E+05  3.9330009E-12
  9.2500000E+05  3.5355775E-12
  9.5000000E+05  3.1872897E-12
  9.7500000E+05  2.8809840E-12
  1.0000000E+06  2.6106996E-12
  1.0250000E+06  2.3714444E-12
  1.0500000E+06  2.1590179E-12
  1.1000000E+06  1.8009960E-12
  1.1500000E+06  1.5141745E-12
  1.2000000E+06  1.2821532E-12
  1.2500000E+06  1.0927903E-12
  1.3000000E+06  9.3698443E-13
  1.3500000E+06  8.0783368E-13
  1.4000000E+06  7.0004335E-13
  1.4500000E+06  6.0950946E-13
  1.5000000E+06  5.3302107E-13
  1.5500000E+06  4.6804458E-13
  1.6000000E+06  4.1256501E-13
  1.6500000E+06  3.6496832E-13
  1.7000000E+06  3.2395250E-13
  1.7500000E+06  2.8845970E-13
  1.8000000E+06  2.5762517E-13
  1.8500000E+06  2.3073803E-13
  1.9000000E+06  2.0721074E-13
  1.9500000E+06  1.8655511E-13
  2.0000000E+06  1.6836358E-13
  2.0500000E+06  1.5229441E-13
  2.1000000E+06  1.3805989E-13
  2.1500000E+06  1.2541665E-13
  2.2000000E+06  1.1415797E-13
  2.2500000E+06  1.0410769E-13
  2.3000000E+06  9.5115093E-14
  2.4000000E+06  7.9803685E-14
  2.5000000E+06  6.7388590E-14
  2.6000000E+06  5.7243726E-14
  2.7000000E+06  4.8894696E-14
  2.8000000E+06  4.1978072E-14
  2.9000000E+06  3.6212758E-14
  3.0000000E+06  3.1379464E-14
  3.1000000E+06  2.7305706E-14
  3.2000000E+06  2.3854790E-14
  3.3000000E+06  2.0917645E-14
  3.4000000E+06  1.8406650E-14
  3.5000000E+06  1.6250951E-14
  3.6000000E+06  1.4392917E-14
  3.7000000E+06  1.2785415E-14
  3.8000000E+06  1.1389695E-14
  3.9000000E+06  1.0173743E-14
  4.0000000E+06  9.1109839E-15
  4.1000000E+06  8.1792625E-15
  4.2000000E+06  7.3600309E-15
  4.3000000E+06  6.6376940E-15
  4.4000000E+06  5.9990888E-15
  4.5000000E+06  5.4330644E-15
  4.6000000E+06  4.9301405E-15
  4.7000000E+06  4.4822303E-15
  4.8000000E+06  4.0824144E-15
  5.0000000E+06  3.4041363E-15
  5.1250000E+06  3.0487930E-15
  5.2500000E+06  2.7371484E-15
  5.3750000E+06  2.4630532E-15
  5.5000000E+06  2.2213281E-15
  5.7500000E+06  1.8181315E-15
  5.8750000E+06  1.6497588E-15
  6.0000000E+06  1.4997669E-15
  6.2500000E+06  1.2459940E-15
  6.5000000E+06  1.0419823E-15
  6.7500000E+06  8.7684742E-16
  7.0000000E+06  7.4234931E-16
  
  
#  17   2  L1  EION =  2.770000000E+02 eV   288
#  S(0) = 1.385097E+00
  2.6474443E+00  0.0000000E+00
  2.6474443E+02  0.0000000E+00
  2.6474443E+02  2.7670019E-03
  2.7700000E+02  2.7670019E-03
  2.7700272E+02  2.7670019E-03
  2.7730245E+02  2.7800429E-03
  2.7760218E+02  2.7922057E-03
  2.7790190E+02  2.8035647E-03
  2.7820163E+02  2.8141884E-03
  2.7880109E+02  2.8334763E-03
  2.7940054E+02  2.8505123E-03
  2.8000000E+02  2.8656653E-03
  2.8125000E+02  2.8924762E-03
  2.8250000E+02  2.9144248E-03
  2.8375000E+02  2.9328619E-03
  2.8500000E+02  2.9486654E-03
  2.8750000E+02  2.9744471E-03
  2.9000000E+02  2.9943031E-03
  2.9500000E+02  3.0197324E-03
  3.0000000E+02  3.0278255E-03
  3.0500000E+02  3.0197226E-03
  3.1000000E+02  2.9972257E-03
  3.1500000E+02  2.9629108E-03
  3.2000000E+02  2.9197255E-03
  3.2500000E+02  2.8705686E-03
  3.3000000E+02  2.8179970E-03
  3.3500000E+02  2.7640806E-03
  3.4000000E+02  2.7103682E-03
  3.5000000E+02  2.6073903E-03
  3.5500000E+02  2.5591104E-03
  3.6000000E+02  2.5131716E-03
  3.7000000E+02  2.4278914E-03
  3.8000000E+02  2.3498890E-03
  3.9000000E+02  2.2770167E-03
  4.0000000E+02  2.2073976E-03
  4.1000000E+02  2.1397372E-03
  4.2000000E+02  2.0733569E-03
  4.4000000E+02  1.9442290E-03
  4.6000000E+02  1.8218987E-03
  4.8000000E+02  1.7088844E-03
  5.0000000E+02  1.6060189E-03
  5.2500000E+02  1.4903657E-03
  5.5000000E+02  1.3862169E-03
  5.7500000E+02  1.2910306E-03
  6.0000000E+02  1.2035436E-03
  6.5000000E+02  1.0503393E-03
  6.7500000E+02  9.8398076E-04
  7.0000000E+02  9.2359267E-04
  7.2500000E+02  8.6836337E-04
  7.5000000E+02  8.1757753E-04
  8.0000000E+02  7.2720420E-04
  8.5000000E+02  6.4982129E-04
  9.0000000E+02  5.8359248E-04
  9.5000000E+02  5.2661480E-04
  9.7500000E+02  5.0098675E-04
  1.0000000E+03  4.7702495E-04
  1.0500000E+03  4.3357376E-04
  1.1000000E+03  3.9536403E-04
  1.1500000E+03  3.6171956E-04
  1.2000000E+03  3.3198831E-04
  1.2500000E+03  3.0552515E-04
  1.3000000E+03  2.8184280E-04
  1.3500000E+03  2.6060472E-04
  1.4000000E+03  2.4152150E-04
  1.4500000E+03  2.2432291E-04
  1.5000000E+03  2.0877207E-04
  1.5500000E+03  1.9466816E-04
  1.6000000E+03  1.8183987E-04
  1.6500000E+03  1.7014059E-04
  1.7000000E+03  1.5944594E-04
  1.8000000E+03  1.4066563E-04
  1.9000000E+03  1.2480073E-04
  2.0000000E+03  1.1128934E-04
  2.1000000E+03  9.9696441E-05
  2.2000000E+03  8.9690246E-05
  2.3000000E+03  8.1006587E-05
  2.4000000E+03  7.3430814E-05
  2.5000000E+03  6.6788759E-05
  2.6000000E+03  6.0937714E-05
  2.7000000E+03  5.5760360E-05
  2.8000000E+03  5.1160428E-05
  2.9000000E+03  4.7059065E-05
  3.0000000E+03  4.3390285E-05
  3.1000000E+03  4.0098165E-05
  3.2000000E+03  3.7134800E-05
  3.3000000E+03  3.4459427E-05
  3.4000000E+03  3.2037311E-05
  3.5000000E+03  2.9838784E-05
  3.6000000E+03  2.7838346E-05
  3.8000000E+03  2.4346453E-05
  4.0000000E+03  2.1417732E-05
  4.2000000E+03  1.8942423E-05
  4.4000000E+03  1.6835592E-05
  4.6000000E+03  1.5030789E-05
  4.8000000E+03  1.3475513E-05
  5.0000000E+03  1.2127899E-05
  5.2500000E+03  1.0684736E-05
  5.5000000E+03  9.4617513E-06
  5.7500000E+03  8.4183879E-06
  5.8750000E+03  7.9538231E-06
  6.0000000E+03  7.5227609E-06
  6.2500000E+03  6.7495614E-06
  6.5000000E+03  6.0785260E-06
  6.7500000E+03  5.4932951E-06
  7.0000000E+03  4.9805611E-06
  7.2500000E+03  4.5294250E-06
  7.5000000E+03  4.1308994E-06
  7.7500000E+03  3.7775283E-06
  8.0000000E+03  3.4630914E-06
  8.2500000E+03  3.1823709E-06
  8.5000000E+03  2.9309668E-06
  8.7500000E+03  2.7051518E-06
  9.0000000E+03  2.5017542E-06
  9.2500000E+03  2.3180634E-06
  9.5000000E+03  2.1517534E-06
  1.0000000E+04  1.8635314E-06
  1.0500000E+04  1.6240668E-06
  1.1000000E+04  1.4234979E-06
  1.1500000E+04  1.2542627E-06
  1.2000000E+04  1.1104942E-06
  1.2500000E+04  9.8759467E-07
  1.3000000E+04  8.8192729E-07
  1.3500000E+04  7.9058985E-07
  1.4000000E+04  7.1124667E-07
  1.4500000E+04  6.4200343E-07
  1.5000000E+04  5.8131262E-07
  1.5500000E+04  5.2790216E-07
  1.6000000E+04  4.8071991E-07
  1.6500000E+04  4.3889070E-07
  1.7000000E+04  4.0168247E-07
  1.7500000E+04  3.6847968E-07
  1.8000000E+04  3.3876225E-07
  1.8500000E+04  3.1208873E-07
  1.9000000E+04  2.8808281E-07
  1.9500000E+04  2.6642243E-07
  2.0000000E+04  2.4683088E-07
  2.0500000E+04  2.2906950E-07
  2.1000000E+04  2.1293180E-07
  2.2000000E+04  1.8483323E-07
  2.3000000E+04  1.6135824E-07
  2.4000000E+04  1.4160377E-07
  2.5000000E+04  1.2486925E-07
  2.6000000E+04  1.1060570E-07
  2.7000000E+04  9.8378915E-08
  2.8000000E+04  8.7842528E-08
  2.9000000E+04  7.8718041E-08
  3.0000000E+04  7.0779857E-08
  3.1000000E+04  6.3843971E-08
  3.2000000E+04  5.7759321E-08
  3.3000000E+04  5.2401135E-08
  3.4000000E+04  4.7665781E-08
  3.5000000E+04  4.3466723E-08
  3.6000000E+04  3.9731333E-08
  3.7000000E+04  3.6398365E-08
  3.8000000E+04  3.3415941E-08
  3.9000000E+04  3.0739934E-08
  4.0000000E+04  2.8332651E-08
  4.1000000E+04  2.6161773E-08
  4.2000000E+04  2.4199486E-08
  4.3000000E+04  2.2421777E-08
  4.4000000E+04  2.0807840E-08
  4.6000000E+04  1.8001258E-08
  4.8000000E+04  1.5660917E-08
  5.0000000E+04  1.3695542E-08
  5.1250000E+04  1.2625424E-08
  5.2500000E+04  1.1659685E-08
  5.3750000E+04  1.0786160E-08
  5.5000000E+04  9.9943257E-09
  5.7500000E+04  8.6203852E-09
  5.8750000E+04  8.0233893E-09
  6.0000000E+04  7.4779877E-09
  6.2500000E+04  6.5212765E-09
  6.5000000E+04  5.7147578E-09
  6.7500000E+04  5.0306856E-09
  7.0000000E+04  4.4471702E-09
  7.2500000E+04  3.9467949E-09
  7.5000000E+04  3.5155940E-09
  7.7500000E+04  3.1422881E-09
  8.0000000E+04  2.8177050E-09
  8.2500000E+04  2.5343390E-09
  8.5000000E+04  2.2860101E-09
  8.7500000E+04  2.0676017E-09
  9.0000000E+04  1.8748547E-09
  9.2500000E+04  1.7042066E-09
  9.5000000E+04  1.5526629E-09
  9.7500000E+04  1.4176950E-09
  1.0000000E+05  1.2971592E-09
  1.0250000E+05  1.1892304E-09
  1.0500000E+05  1.0923491E-09
  1.0750000E+05  1.0051774E-09
  1.1000000E+05  9.2656401E-10
  1.1250000E+05  8.5551467E-10
  1.1500000E+05  7.9116821E-10
  1.2000000E+05  6.7968668E-10
  1.2500000E+05  5.8720525E-10
  1.3000000E+05  5.0995340E-10
  1.3500000E+05  4.4500871E-10
  1.4000000E+05  3.9008493E-10
  1.4500000E+05  3.4337837E-10
  1.5000000E+05  3.0345429E-10
  1.5500000E+05  2.6916257E-10
  1.6000000E+05  2.3957488E-10
  1.6500000E+05  2.1393701E-10
  1.7000000E+05  1.9163236E-10
  1.7500000E+05  1.7215394E-10
  1.8000000E+05  1.5508271E-10
  1.8500000E+05  1.4007044E-10
  1.9000000E+05  1.2682635E-10
  1.9500000E+05  1.1510647E-10
  2.0000000E+05  1.0470530E-10
  2.0500000E+05  9.5449004E-11
  2.1000000E+05  8.7189893E-11
  2.1500000E+05  7.9802019E-11
  2.2000000E+05  7.3177592E-11
  2.2500000E+05  6.7224055E-11
  2.3000000E+05  6.1861672E-11
  2.3500000E+05  5.7021532E-11
  2.4000000E+05  5.2643907E-11
  2.4500000E+05  4.8676880E-11
  2.5000000E+05  4.5075211E-11
  2.6000000E+05  3.8814731E-11
  2.7000000E+05  3.3600972E-11
  2.8000000E+05  2.9231328E-11
  2.9000000E+05  2.5547468E-11
  3.0000000E+05  2.2424589E-11
  3.1000000E+05  1.9763532E-11
  3.2000000E+05  1.7484951E-11
  3.3000000E+05  1.5524921E-11
  3.4000000E+05  1.3831610E-11
  3.5000000E+05  1.2362740E-11
  3.6000000E+05  1.1083639E-11
  3.7000000E+05  9.9657106E-12
  3.8000000E+05  8.9852499E-12
  3.9000000E+05  8.1225094E-12
  4.0000000E+05  7.3609606E-12
  4.1000000E+05  6.6867109E-12
  4.2000000E+05  6.0880383E-12
  4.3000000E+05  5.5550135E-12
  4.4000000E+05  5.0791939E-12
  4.5000000E+05  4.6533761E-12
  4.6000000E+05  4.2713915E-12
  4.7000000E+05  3.9279401E-12
  4.8000000E+05  3.6184530E-12
  5.0000000E+05  3.0860945E-12
  5.1250000E+05  2.8028720E-12
  5.2500000E+05  2.5515663E-12
  5.3750000E+05  2.3279522E-12
  5.5000000E+05  2.1284428E-12
  5.7500000E+05  1.7899493E-12
  5.8750000E+05  1.6461059E-12
  6.0000000E+05  1.5165192E-12
  6.1250000E+05  1.3995220E-12
  6.2500000E+05  1.2936700E-12
  6.3750000E+05  1.1977084E-12
  6.5000000E+05  1.1105443E-12
  6.7500000E+05  9.5891069E-13
  7.0000000E+05  8.3246487E-13
  7.2500000E+05  7.2632699E-13
  7.5000000E+05  6.3668694E-13
  7.7500000E+05  5.6054605E-13
  8.0000000E+05  4.9552446E-13
  8.2500000E+05  4.3971885E-13
  8.5000000E+05  3.9159693E-13
  8.7500000E+05  3.4991677E-13
  9.0000000E+05  3.1366459E-13
  9.2500000E+05  2.8200825E-13
  9.5000000E+05  2.5426160E-13
  9.7500000E+05  2.2985576E-13
  1.0000000E+06  2.0831674E-13
  1.0250000E+06  1.8924770E-13
  1.0500000E+06  1.7231476E-13
  1.0750000E+06  1.5723578E-13
  1.1000000E+06  1.4377134E-13
  1.1250000E+06  1.3171731E-13
  1.1500000E+06  1.2089905E-13
  1.1750000E+06  1.1116682E-13
  1.2000000E+06  1.0239176E-13
  1.2250000E+06  9.4462605E-14
  1.2500000E+06  8.7283120E-14
  1.3000000E+06  7.4849942E-14
  1.3500000E+06  6.4543492E-14
  1.4000000E+06  5.5941863E-14
  1.4500000E+06  4.8715908E-14
  1.5000000E+06  4.2607968E-14
  1.5500000E+06  3.7415614E-14
  1.6000000E+06  3.2980503E-14
  1.6500000E+06  2.9177572E-14
  1.7000000E+06  2.5904607E-14
  
  
#  17   3  L2  EION =  2.080000000E+02 eV   292
#  S(0) = 2.295736E+00
  2.0643378E+00  0.0000000E+00
  2.0643378E+02  0.0000000E+00
  2.0643378E+02  4.5608489E-03
  2.0800000E+02  4.5608489E-03
  2.0800272E+02  4.5608489E-03
  2.0810259E+02  4.7808903E-03
  2.0820245E+02  5.0066806E-03
  2.0830231E+02  5.2380824E-03
  2.0840218E+02  5.4749329E-03
  2.0860190E+02  5.9641952E-03
  2.0880163E+02  6.4726235E-03
  2.0920109E+02  7.5374031E-03
  2.0960054E+02  8.6459420E-03
  2.1000000E+02  9.7691337E-03
  2.1062500E+02  1.1477598E-02
  2.1125000E+02  1.3017873E-02
  2.1187500E+02  1.4292026E-02
  2.1218750E+02  1.4811016E-02
  2.1250000E+02  1.5247834E-02
  2.1312500E+02  1.5881654E-02
  2.1375000E+02  1.6226963E-02
  2.1437500E+02  1.6337144E-02
  2.1500000E+02  1.6270288E-02
  2.1562500E+02  1.6079391E-02
  2.1625000E+02  1.5808019E-02
  2.1687500E+02  1.5489563E-02
  2.1750000E+02  1.5148100E-02
  2.1812500E+02  1.4800398E-02
  2.1875000E+02  1.4457548E-02
  2.2000000E+02  1.3811789E-02
  2.2125000E+02  1.3237938E-02
  2.2250000E+02  1.2740475E-02
  2.2500000E+02  1.1951323E-02
  2.2750000E+02  1.1379579E-02
  2.3000000E+02  1.0963345E-02
  2.3250000E+02  1.0655863E-02
  2.3500000E+02  1.0423479E-02
  2.3750000E+02  1.0242052E-02
  2.4000000E+02  1.0094116E-02
  2.4250000E+02  9.9669991E-03
  2.4500000E+02  9.8515681E-03
  2.5000000E+02  9.6315099E-03
  2.5500000E+02  9.4031250E-03
  2.6000000E+02  9.1554690E-03
  2.6500000E+02  8.8889130E-03
  2.7000000E+02  8.6092898E-03
  2.8000000E+02  8.0399412E-03
  2.9000000E+02  7.4951409E-03
  3.0000000E+02  6.9971830E-03
  3.1000000E+02  6.5482674E-03
  3.2000000E+02  6.1410963E-03
  3.3000000E+02  5.7664902E-03
  3.4000000E+02  5.4170461E-03
  3.5000000E+02  5.0882370E-03
  3.6000000E+02  4.7782044E-03
  3.8000000E+02  4.2134664E-03
  4.0000000E+02  3.7237078E-03
  4.2000000E+02  3.3051407E-03
  4.4000000E+02  2.9478132E-03
  4.6000000E+02  2.6400053E-03
  4.8000000E+02  2.3719711E-03
  5.0000000E+02  2.1366845E-03
  5.2500000E+02  1.8818184E-03
  5.5000000E+02  1.6644992E-03
  5.7500000E+02  1.4791834E-03
  6.0000000E+02  1.3204831E-03
  6.5000000E+02  1.0646798E-03
  6.7500000E+02  9.6057286E-04
  7.0000000E+02  8.6909382E-04
  7.2500000E+02  7.8847851E-04
  7.5000000E+02  7.1733091E-04
  8.0000000E+02  5.9854333E-04
  8.5000000E+02  5.0420106E-04
  9.0000000E+02  4.2813909E-04
  9.5000000E+02  3.6611446E-04
  1.0000000E+03  3.1523038E-04
  1.0500000E+03  2.7316184E-04
  1.1000000E+03  2.3806230E-04
  1.1500000E+03  2.0854236E-04
  1.2000000E+03  1.8354092E-04
  1.2500000E+03  1.6225084E-04
  1.3000000E+03  1.4404200E-04
  1.3500000E+03  1.2839241E-04
  1.4000000E+03  1.1486168E-04
  1.4500000E+03  1.0309779E-04
  1.5000000E+03  9.2827217E-05
  1.6000000E+03  7.5928862E-05
  1.6500000E+03  6.8959749E-05
  1.7000000E+03  6.2789677E-05
  1.7500000E+03  5.7306791E-05
  1.8000000E+03  5.2418963E-05
  1.9000000E+03  4.4136896E-05
  2.0000000E+03  3.7458739E-05
  2.1000000E+03  3.2019225E-05
  2.2000000E+03  2.7545750E-05
  2.3000000E+03  2.3837061E-05
  2.4000000E+03  2.0740835E-05
  2.5000000E+03  1.8138594E-05
  2.6000000E+03  1.5937297E-05
  2.7000000E+03  1.4063960E-05
  2.8000000E+03  1.2460933E-05
  2.9000000E+03  1.1082231E-05
  3.0000000E+03  9.8908360E-06
  3.1000000E+03  8.8567759E-06
  3.2000000E+03  7.9555879E-06
  3.3000000E+03  7.1671597E-06
  3.4000000E+03  6.4748498E-06
  3.5000000E+03  5.8648173E-06
  3.6000000E+03  5.3255079E-06
  3.8000000E+03  4.4218248E-06
  4.0000000E+03  3.7030315E-06
  4.2000000E+03  3.1252944E-06
  4.4000000E+03  2.6565046E-06
  4.6000000E+03  2.2728054E-06
  4.8000000E+03  1.9562407E-06
  5.0000000E+03  1.6931392E-06
  5.2500000E+03  1.4236513E-06
  5.5000000E+03  1.2058754E-06
  5.7500000E+03  1.0283069E-06
  5.8750000E+03  9.5181836E-07
  6.0000000E+03  8.8232787E-07
  6.2500000E+03  7.6140625E-07
  6.5000000E+03  6.6053788E-07
  6.7500000E+03  5.7584966E-07
  7.0000000E+03  5.0431630E-07
  7.2500000E+03  4.4355436E-07
  7.5000000E+03  3.9167062E-07
  7.7500000E+03  3.4714995E-07
  8.0000000E+03  3.0877128E-07
  8.2500000E+03  2.7554398E-07
  8.5000000E+03  2.4665930E-07
  8.7500000E+03  2.2145315E-07
  9.0000000E+03  1.9937714E-07
  9.2500000E+03  1.7997607E-07
  9.5000000E+03  1.6287023E-07
  1.0000000E+04  1.3432180E-07
  1.0500000E+04  1.1173862E-07
  1.1000000E+04  9.3686565E-08
  1.1500000E+04  7.9118372E-08
  1.2000000E+04  6.7258753E-08
  1.2500000E+04  5.7526452E-08
  1.3000000E+04  4.9480605E-08
  1.3500000E+04  4.2783268E-08
  1.4000000E+04  3.7172873E-08
  1.4500000E+04  3.2445143E-08
  1.5000000E+04  2.8439190E-08
  1.5500000E+04  2.5027266E-08
  1.6000000E+04  2.2107197E-08
  1.6500000E+04  1.9596697E-08
  1.7000000E+04  1.7429067E-08
  1.7500000E+04  1.5549910E-08
  1.8000000E+04  1.3914611E-08
  1.8500000E+04  1.2486385E-08
  1.9000000E+04  1.1234737E-08
  1.9500000E+04  1.0134269E-08
  2.0000000E+04  9.1637298E-09
  2.0500000E+04  8.3052610E-09
  2.1000000E+04  7.5437927E-09
  2.2000000E+04  6.2626969E-09
  2.3000000E+04  5.2393671E-09
  2.4000000E+04  4.4144022E-09
  2.5000000E+04  3.7437106E-09
  2.6000000E+04  3.1941744E-09
  2.7000000E+04  2.7406447E-09
  2.8000000E+04  2.3638293E-09
  2.9000000E+04  2.0487888E-09
  3.0000000E+04  1.7838535E-09
  3.1000000E+04  1.5598335E-09
  3.2000000E+04  1.3694361E-09
  3.3000000E+04  1.2068326E-09
  3.4000000E+04  1.0673332E-09
  3.5000000E+04  9.4714139E-10
  3.6000000E+04  8.4316435E-10
  3.7000000E+04  7.5286885E-10
  3.8000000E+04  6.7416904E-10
  3.9000000E+04  6.0533874E-10
  4.0000000E+04  5.4494240E-10
  4.1000000E+04  4.9178072E-10
  4.2000000E+04  4.4484759E-10
  4.3000000E+04  4.0329548E-10
  4.4000000E+04  3.6640761E-10
  4.6000000E+04  3.0428047E-10
  4.8000000E+04  2.5459228E-10
  5.0000000E+04  2.1449568E-10
  5.1250000E+04  1.9334067E-10
  5.2500000E+04  1.7468656E-10
  5.3750000E+04  1.5819033E-10
  5.5000000E+04  1.4356231E-10
  5.7500000E+04  1.1896508E-10
  5.8750000E+04  1.0860842E-10
  6.0000000E+04  9.9334006E-11
  6.2500000E+04  8.3524356E-11
  6.5000000E+04  7.0685961E-11
  6.7500000E+04  6.0180005E-11
  7.0000000E+04  5.1521269E-11
  7.2500000E+04  4.4337574E-11
  7.5000000E+04  3.8340772E-11
  7.7500000E+04  3.3305808E-11
  8.0000000E+04  2.9055515E-11
  8.2500000E+04  2.5449377E-11
  8.5000000E+04  2.2375141E-11
  8.7500000E+04  1.9742537E-11
  9.0000000E+04  1.7478531E-11
  9.2500000E+04  1.5523685E-11
  9.5000000E+04  1.3829346E-11
  9.7500000E+04  1.2355485E-11
  1.0000000E+05  1.1069005E-11
  1.0250000E+05  9.9424138E-12
  1.0500000E+05  8.9527659E-12
  1.1000000E+05  7.3104279E-12
  1.1500000E+05  6.0216144E-12
  1.2000000E+05  4.9998751E-12
  1.2500000E+05  4.1822445E-12
  1.3000000E+05  3.5222728E-12
  1.3500000E+05  2.9852839E-12
  1.4000000E+05  2.5451049E-12
  1.4500000E+05  2.1817814E-12
  1.5000000E+05  1.8799550E-12
  1.5500000E+05  1.6276993E-12
  1.6000000E+05  1.4156771E-12
  1.6500000E+05  1.2365224E-12
  1.7000000E+05  1.0843810E-12
  1.7500000E+05  9.5456847E-13
  1.8000000E+05  8.4331301E-13
  1.8500000E+05  7.4755879E-13
  1.9000000E+05  6.6481580E-13
  1.9500000E+05  5.9304405E-13
  2.0000000E+05  5.3056386E-13
  2.0500000E+05  4.7598547E-13
  2.1000000E+05  4.2815337E-13
  2.1500000E+05  3.8610267E-13
  2.2000000E+05  3.4902418E-13
  2.2500000E+05  3.1623660E-13
  2.3000000E+05  2.8716407E-13
  2.4000000E+05  2.3828297E-13
  2.5000000E+05  1.9927509E-13
  2.6000000E+05  1.6786187E-13
  2.7000000E+05  1.4235096E-13
  2.8000000E+05  1.2147093E-13
  2.9000000E+05  1.0425646E-13
  3.0000000E+05  8.9967403E-14
  3.1000000E+05  7.8031156E-14
  3.2000000E+05  6.8000790E-14
  3.3000000E+05  5.9524699E-14
  3.4000000E+05  5.2324260E-14
  3.5000000E+05  4.6177103E-14
  3.6000000E+05  4.0904520E-14
  3.7000000E+05  3.6362009E-14
  3.8000000E+05  3.2432052E-14
  3.9000000E+05  2.9018522E-14
  4.0000000E+05  2.6042354E-14
  4.1000000E+05  2.3438184E-14
  4.2000000E+05  2.1151729E-14
  4.3000000E+05  1.9137698E-14
  4.4000000E+05  1.7358130E-14
  4.6000000E+05  1.4379450E-14
  4.8000000E+05  1.2014442E-14
  5.0000000E+05  1.0117461E-14
  5.1250000E+05  9.1207688E-15
  5.2500000E+05  8.2442545E-15
  5.3750000E+05  7.4709262E-15
  5.5000000E+05  6.7865290E-15
  5.7500000E+05  5.6383077E-15
  5.8750000E+05  5.1556818E-15
  6.0000000E+05  4.7238127E-15
  6.2500000E+05  3.9880758E-15
  6.5000000E+05  3.3906514E-15
  6.7500000E+05  2.9013930E-15
  7.0000000E+05  2.4975623E-15
  7.2500000E+05  2.1618087E-15
  7.5000000E+05  1.8807630E-15
  7.7500000E+05  1.6440302E-15
  8.0000000E+05  1.4434568E-15
  8.2500000E+05  1.2725935E-15
  8.5000000E+05  1.1262976E-15
  8.7500000E+05  1.0004385E-15
  9.0000000E+05  8.9167349E-16
  9.2500000E+05  7.9728173E-16
  9.5000000E+05  7.1503612E-16
  9.7500000E+05  6.4310338E-16
  1.0000000E+06  5.7996653E-16
  1.0250000E+06  5.2436386E-16
  1.0500000E+06  4.7524040E-16
  1.1000000E+06  3.9302506E-16
  1.1500000E+06  3.2775450E-16
  1.2000000E+06  2.7540831E-16
  1.2500000E+06  2.3303650E-16
  1.3000000E+06  1.9844069E-16
  1.3500000E+06  1.6996663E-16
  1.4000000E+06  1.4635963E-16
  1.4500000E+06  1.2666657E-16
  1.5000000E+06  1.1014787E-16
  
  
#  17   4  L3  EION =  2.060000000E+02 eV   292
#  S(0) = 4.599584E+00
  2.0442709E+00  0.0000000E+00
  2.0442709E+02  0.0000000E+00
  2.0442709E+02  9.2467230E-03
  2.0600000E+02  9.2467230E-03
  2.0600272E+02  9.2467230E-03
  2.0610265E+02  9.6921293E-03
  2.0620259E+02  1.0149163E-02
  2.0630252E+02  1.0617549E-02
  2.0640245E+02  1.1096957E-02
  2.0660231E+02  1.2087253E-02
  2.0680218E+02  1.3116326E-02
  2.0720190E+02  1.5271465E-02
  2.0760163E+02  1.7515253E-02
  2.0840109E+02  2.2026282E-02
  2.0920054E+02  2.6128209E-02
  2.0960027E+02  2.7880276E-02
  2.1000000E+02  2.9381408E-02
  2.1062500E+02  3.1189337E-02
  2.1125000E+02  3.2354881E-02
  2.1187500E+02  3.2955735E-02
  2.1250000E+02  3.3103350E-02
  2.1312500E+02  3.2914166E-02
  2.1375000E+02  3.2492035E-02
  2.1437500E+02  3.1920926E-02
  2.1500000E+02  3.1264628E-02
  2.1625000E+02  2.9865045E-02
  2.1750000E+02  2.8508904E-02
  2.1875000E+02  2.7282975E-02
  2.2000000E+02  2.6210889E-02
  2.2125000E+02  2.5288430E-02
  2.2250000E+02  2.4500703E-02
  2.2500000E+02  2.3258479E-02
  2.2750000E+02  2.2354143E-02
  2.3000000E+02  2.1686960E-02
  2.3250000E+02  2.1184046E-02
  2.3500000E+02  2.0793131E-02
  2.3750000E+02  2.0476482E-02
  2.4000000E+02  2.0206781E-02
  2.4500000E+02  1.9734568E-02
  2.5000000E+02  1.9277714E-02
  2.5500000E+02  1.8792500E-02
  2.6000000E+02  1.8267602E-02
  2.6500000E+02  1.7709191E-02
  2.7000000E+02  1.7131063E-02
  2.8000000E+02  1.5973074E-02
  2.9000000E+02  1.4880148E-02
  3.0000000E+02  1.3887145E-02
  3.1000000E+02  1.2992774E-02
  3.2000000E+02  1.2180320E-02
  3.3000000E+02  1.1431361E-02
  3.4000000E+02  1.0732023E-02
  3.5000000E+02  1.0074080E-02
  3.6000000E+02  9.4544984E-03
  3.8000000E+02  8.3290066E-03
  4.0000000E+02  7.3562924E-03
  4.2000000E+02  6.5265732E-03
  4.4000000E+02  5.8186745E-03
  4.6000000E+02  5.2088543E-03
  4.8000000E+02  4.6778589E-03
  5.0000000E+02  4.2119855E-03
  5.2500000E+02  3.7077808E-03
  5.5000000E+02  3.2783174E-03
  5.7500000E+02  2.9123461E-03
  6.0000000E+02  2.5990598E-03
  6.5000000E+02  2.0941828E-03
  6.7500000E+02  1.8887973E-03
  7.0000000E+02  1.7083914E-03
  7.2500000E+02  1.5494872E-03
  7.5000000E+02  1.4093087E-03
  8.0000000E+02  1.1753592E-03
  8.5000000E+02  9.8963023E-04
  9.0000000E+02  8.3994793E-04
  9.5000000E+02  7.1795863E-04
  1.0000000E+03  6.1793408E-04
  1.0500000E+03  5.3526813E-04
  1.1000000E+03  4.6632097E-04
  1.1500000E+03  4.0835474E-04
  1.2000000E+03  3.5927830E-04
  1.2500000E+03  3.1750311E-04
  1.3000000E+03  2.8178671E-04
  1.3500000E+03  2.5109883E-04
  1.4000000E+03  2.2457258E-04
  1.4500000E+03  2.0151628E-04
  1.5000000E+03  1.8139303E-04
  1.6000000E+03  1.4829778E-04
  1.6500000E+03  1.3465379E-04
  1.7000000E+03  1.2257679E-04
  1.7500000E+03  1.1184724E-04
  1.8000000E+03  1.0228446E-04
  1.9000000E+03  8.6086622E-05
  2.0000000E+03  7.3031204E-05
  2.1000000E+03  6.2401287E-05
  2.2000000E+03  5.3662497E-05
  2.3000000E+03  4.6420430E-05
  2.4000000E+03  4.0376509E-05
  2.5000000E+03  3.5298564E-05
  2.6000000E+03  3.1004394E-05
  2.7000000E+03  2.7351128E-05
  2.8000000E+03  2.4225957E-05
  2.9000000E+03  2.1538916E-05
  3.0000000E+03  1.9217603E-05
  3.1000000E+03  1.7203411E-05
  3.2000000E+03  1.5448517E-05
  3.3000000E+03  1.3913612E-05
  3.4000000E+03  1.2566182E-05
  3.5000000E+03  1.1379189E-05
  3.6000000E+03  1.0330070E-05
  3.8000000E+03  8.5727657E-06
  4.0000000E+03  7.1756602E-06
  4.2000000E+03  6.0532367E-06
  4.4000000E+03  5.1428791E-06
  4.6000000E+03  4.3980821E-06
  4.8000000E+03  3.7838562E-06
  5.0000000E+03  3.2735709E-06
  5.2500000E+03  2.7511287E-06
  5.5000000E+03  2.3291386E-06
  5.7500000E+03  1.9852179E-06
  5.8750000E+03  1.8371229E-06
  6.0000000E+03  1.7026068E-06
  6.2500000E+03  1.4686073E-06
  6.5000000E+03  1.2734954E-06
  6.7500000E+03  1.1097478E-06
  7.0000000E+03  9.7149046E-07
  7.2500000E+03  8.5409700E-07
  7.5000000E+03  7.5389406E-07
  7.7500000E+03  6.6794291E-07
  8.0000000E+03  5.9387596E-07
  8.2500000E+03  5.2977304E-07
  8.5000000E+03  4.7406708E-07
  8.7500000E+03  4.2547166E-07
  9.0000000E+03  3.8292484E-07
  9.2500000E+03  3.4554540E-07
  9.5000000E+03  3.1259850E-07
  1.0000000E+04  2.5763729E-07
  1.0500000E+04  2.1418626E-07
  1.1000000E+04  1.7947333E-07
  1.1500000E+04  1.5147527E-07
  1.2000000E+04  1.2869504E-07
  1.2500000E+04  1.1001081E-07
  1.3000000E+04  9.4572145E-08
  1.3500000E+04  8.1727430E-08
  1.4000000E+04  7.0972555E-08
  1.4500000E+04  6.1913995E-08
  1.5000000E+04  5.4241941E-08
  1.5500000E+04  4.7710510E-08
  1.6000000E+04  4.2123113E-08
  1.6500000E+04  3.7321495E-08
  1.7000000E+04  3.3177427E-08
  1.7500000E+04  2.9586370E-08
  1.8000000E+04  2.6462617E-08
  1.8500000E+04  2.3735526E-08
  1.9000000E+04  2.1346557E-08
  2.0000000E+04  1.7395998E-08
  2.1000000E+04  1.4308267E-08
  2.2000000E+04  1.1868235E-08
  2.3000000E+04  9.9205943E-09
  2.4000000E+04  8.3516261E-09
  2.5000000E+04  7.0769719E-09
  2.6000000E+04  6.0333053E-09
  2.7000000E+04  5.1725651E-09
  2.8000000E+04  4.4579033E-09
  2.9000000E+04  3.8608022E-09
  3.0000000E+04  3.3589975E-09
  3.1000000E+04  2.9349656E-09
  3.2000000E+04  2.5748075E-09
  3.3000000E+04  2.2674201E-09
  3.4000000E+04  2.0038748E-09
  3.5000000E+04  1.7769468E-09
  3.6000000E+04  1.5807537E-09
  3.7000000E+04  1.4104797E-09
  3.8000000E+04  1.2621614E-09
  3.9000000E+04  1.1325205E-09
  4.0000000E+04  1.0188318E-09
  4.2000000E+04  8.3057631E-10
  4.4000000E+04  6.8321702E-10
  4.6000000E+04  5.6663404E-10
  4.8000000E+04  4.7349531E-10
  5.0000000E+04  3.9841664E-10
  5.1250000E+04  3.5883961E-10
  5.2500000E+04  3.2396404E-10
  5.3750000E+04  2.9314278E-10
  5.5000000E+04  2.6582952E-10
  5.7500000E+04  2.1994453E-10
  5.8750000E+04  2.0064308E-10
  6.0000000E+04  1.8336923E-10
  6.2500000E+04  1.5394982E-10
  6.5000000E+04  1.3008830E-10
  6.7500000E+04  1.1058515E-10
  7.0000000E+04  9.4530122E-11
  7.2500000E+04  8.1225688E-11
  7.5000000E+04  7.0132279E-11
  7.7500000E+04  6.0828886E-11
  8.0000000E+04  5.2984378E-11
  8.2500000E+04  4.6336358E-11
  8.5000000E+04  4.0675391E-11
  8.7500000E+04  3.5833199E-11
  9.0000000E+04  3.1673741E-11
  9.2500000E+04  2.8086387E-11
  9.5000000E+04  2.4980660E-11
  9.7500000E+04  2.2282181E-11
  1.0000000E+05  1.9929499E-11
  1.0250000E+05  1.7871606E-11
  1.0500000E+05  1.6065967E-11
  1.1000000E+05  1.3074639E-11
  1.1500000E+05  1.0732770E-11
  1.2000000E+05  8.8806336E-12
  1.2500000E+05  7.4020776E-12
  1.3000000E+05  6.2115439E-12
  1.3500000E+05  5.2452596E-12
  1.4000000E+05  4.4551678E-12
  1.4500000E+05  3.8046840E-12
  1.5000000E+05  3.2656934E-12
  1.5500000E+05  2.8164001E-12
  1.6000000E+05  2.4397660E-12
  1.6500000E+05  2.1223698E-12
  1.7000000E+05  1.8535629E-12
  1.7500000E+05  1.6248391E-12
  1.8000000E+05  1.4293596E-12
  1.8500000E+05  1.2615932E-12
  1.9000000E+05  1.1170402E-12
  1.9500000E+05  9.9202023E-13
  2.0000000E+05  8.8350766E-13
  2.0500000E+05  7.8900272E-13
  2.1000000E+05  7.0643085E-13
  2.1500000E+05  6.3406273E-13
  2.2000000E+05  5.7045072E-13
  2.2500000E+05  5.1437812E-13
  2.3000000E+05  4.6481838E-13
  2.4000000E+05  3.8189102E-13
  2.5000000E+05  3.1615502E-13
  2.6000000E+05  2.6357902E-13
  2.7000000E+05  2.2117971E-13
  2.8000000E+05  1.8672458E-13
  2.9000000E+05  1.5852527E-13
  3.0000000E+05  1.3529241E-13
  3.1000000E+05  1.1603245E-13
  3.2000000E+05  9.9973096E-14
  3.3000000E+05  8.6509318E-14
  3.4000000E+05  7.5163671E-14
  3.5000000E+05  6.5556730E-14
  3.6000000E+05  5.7384935E-14
  3.7000000E+05  5.0403929E-14
  3.8000000E+05  4.4415875E-14
  3.9000000E+05  3.9259697E-14
  4.0000000E+05  3.4803538E-14
  4.1000000E+05  3.0938923E-14
  4.2000000E+05  2.7576207E-14
  4.3000000E+05  2.4640963E-14
  4.4000000E+05  2.2071132E-14
  4.5000000E+05  1.9814754E-14
  4.6000000E+05  1.7828149E-14
  4.7000000E+05  1.6074465E-14
  4.8000000E+05  1.4522499E-14
  5.0000000E+05  1.1921566E-14
  5.1250000E+05  1.0576747E-14
  5.2500000E+05  9.4084998E-15
  5.3750000E+05  8.3904238E-15
  5.5000000E+05  7.5005366E-15
  5.7500000E+05  6.0347672E-15
  5.8750000E+05  5.4304563E-15
  6.0000000E+05  4.8965300E-15
  6.2500000E+05  4.0038787E-15
  6.5000000E+05  3.2974287E-15
  6.7500000E+05  2.7336179E-15
  7.0000000E+05  2.2801322E-15
  7.2500000E+05  1.9127473E-15
  7.5000000E+05  1.6131168E-15
  7.7500000E+05  1.3672131E-15
  8.0000000E+05  1.1642172E-15
  8.2500000E+05  9.9571764E-16
  8.5000000E+05  8.5512733E-16
  8.7500000E+05  7.3725146E-16
  9.0000000E+05  6.3796689E-16
  9.2500000E+05  5.5397977E-16
  9.5000000E+05  4.8264213E-16
  9.7500000E+05  4.2181338E-16
  1.0000000E+06  3.6975359E-16
  1.0250000E+06  3.2504145E-16
  1.0500000E+06  2.8651096E-16
  1.0750000E+06  2.5320124E-16
  1.1000000E+06  2.2431712E-16
  1.1250000E+06  1.9919860E-16
  1.1500000E+06  1.7729517E-16
  1.1750000E+06  1.5814524E-16
  1.2000000E+06  1.4136048E-16
  1.2250000E+06  1.2661308E-16
  1.2500000E+06  1.1362451E-16
  1.3000000E+06  9.2010029E-17
  1.3500000E+06  7.5012860E-17
  1.4000000E+06  6.1537607E-17
  1.4500000E+06  5.0788642E-17
  1.5000000E+06  4.2169084E-17
  
  
#  17   5  M1  EION =  2.454000000E+01 eV   272
#  S(0) = 8.621881E-01
  1.2270000E-01  0.0000000E+00
  1.2270000E+01  0.0000000E+00
  1.2270000E+01  2.0513122E-02
  2.4540000E+01  2.0513122E-02
  2.4540000E+01  5.7372442E-04
  2.4542721E+01  5.7372442E-04
  2.4634177E+01  5.9605374E-04
  2.4725633E+01  6.1854558E-04
  2.4817088E+01  6.4118825E-04
  2.4908544E+01  6.6397038E-04
  2.5000000E+01  6.8688094E-04
  2.5500000E+01  8.1395533E-04
  2.6000000E+01  9.4301119E-04
  2.6500000E+01  1.0727542E-03
  2.7000000E+01  1.2021234E-03
  2.8000000E+01  1.4564591E-03
  2.9000000E+01  1.7009821E-03
  3.0000000E+01  1.9325816E-03
  3.1000000E+01  2.1494874E-03
  3.2000000E+01  2.3508480E-03
  3.4000000E+01  2.7064386E-03
  3.6000000E+01  3.0016769E-03
  3.8000000E+01  3.2418205E-03
  4.0000000E+01  3.4330409E-03
  4.2000000E+01  3.5814884E-03
  4.4000000E+01  3.6928912E-03
  4.6000000E+01  3.7724131E-03
  4.8000000E+01  3.8246324E-03
  5.0000000E+01  3.8535747E-03
  5.2500000E+01  3.8623475E-03
  5.5000000E+01  3.8461507E-03
  5.7500000E+01  3.8099796E-03
  6.0000000E+01  3.7580455E-03
  6.5000000E+01  3.6204624E-03
  6.7500000E+01  3.5402501E-03
  7.0000000E+01  3.4552859E-03
  7.2500000E+01  3.3672680E-03
  7.5000000E+01  3.2775580E-03
  8.0000000E+01  3.0973036E-03
  8.5000000E+01  2.9209133E-03
  9.0000000E+01  2.7522080E-03
  9.5000000E+01  2.5932386E-03
  1.0000000E+02  2.4448595E-03
  1.0500000E+02  2.3071753E-03
  1.1000000E+02  2.1798114E-03
  1.1500000E+02  2.0621529E-03
  1.2000000E+02  1.9534365E-03
  1.2500000E+02  1.8528874E-03
  1.3000000E+02  1.7597276E-03
  1.3500000E+02  1.6732394E-03
  1.4000000E+02  1.5927716E-03
  1.4500000E+02  1.5177346E-03
  1.5000000E+02  1.4476161E-03
  1.6000000E+02  1.3204119E-03
  1.7000000E+02  1.2082351E-03
  1.8000000E+02  1.1088959E-03
  1.9000000E+02  1.0206714E-03
  2.0000000E+02  9.4218598E-04
  2.1000000E+02  8.7225212E-04
  2.2000000E+02  8.0984378E-04
  2.3000000E+02  7.5403030E-04
  2.4000000E+02  7.0397261E-04
  2.5000000E+02  6.5893589E-04
  2.6000000E+02  6.1824582E-04
  2.7000000E+02  5.8132775E-04
  2.8000000E+02  5.4769063E-04
  2.9000000E+02  5.1690639E-04
  3.0000000E+02  4.8861939E-04
  3.1000000E+02  4.6253762E-04
  3.2000000E+02  4.3842068E-04
  3.4000000E+02  3.9529133E-04
  3.6000000E+02  3.5797232E-04
  3.8000000E+02  3.2553502E-04
  4.0000000E+02  2.9723081E-04
  4.2000000E+02  2.7244159E-04
  4.4000000E+02  2.5062324E-04
  4.6000000E+02  2.3131092E-04
  4.8000000E+02  2.1412451E-04
  5.0000000E+02  1.9874805E-04
  5.2500000E+02  1.8168712E-04
  5.5000000E+02  1.6667753E-04
  5.7500000E+02  1.5342272E-04
  6.0000000E+02  1.4167403E-04
  6.5000000E+02  1.2188994E-04
  6.7500000E+02  1.1351577E-04
  7.0000000E+02  1.0595961E-04
  7.2500000E+02  9.9108088E-05
  7.5000000E+02  9.2871754E-05
  7.7500000E+02  8.7177606E-05
  8.0000000E+02  8.1963545E-05
  8.2500000E+02  7.7178232E-05
  8.5000000E+02  7.2779509E-05
  9.0000000E+02  6.4996353E-05
  9.5000000E+02  5.8351586E-05
  1.0000000E+03  5.2626843E-05
  1.0500000E+03  4.7658800E-05
  1.1000000E+03  4.3327771E-05
  1.1500000E+03  3.9535668E-05
  1.2000000E+03  3.6197271E-05
  1.2500000E+03  3.3242132E-05
  1.3000000E+03  3.0613120E-05
  1.3500000E+03  2.8263361E-05
  1.4000000E+03  2.6154294E-05
  1.4500000E+03  2.4254600E-05
  1.5000000E+03  2.2539076E-05
  1.5500000E+03  2.0986142E-05
  1.6000000E+03  1.9577083E-05
  1.6500000E+03  1.8295481E-05
  1.7000000E+03  1.7127061E-05
  1.8000000E+03  1.5081777E-05
  1.9000000E+03  1.3359375E-05
  2.0000000E+03  1.1896954E-05
  2.1000000E+03  1.0645733E-05
  2.2000000E+03  9.5675284E-06
  2.3000000E+03  8.6326647E-06
  2.4000000E+03  7.8180924E-06
  2.5000000E+03  7.1051268E-06
  2.6000000E+03  6.4783527E-06
  2.7000000E+03  5.9250067E-06
  2.8000000E+03  5.4345251E-06
  2.9000000E+03  4.9979510E-06
  3.0000000E+03  4.6077177E-06
  3.1000000E+03  4.2575489E-06
  3.2000000E+03  3.9422928E-06
  3.4000000E+03  3.4003418E-06
  3.5000000E+03  3.1669360E-06
  3.6000000E+03  2.9547754E-06
  3.7000000E+03  2.7614194E-06
  3.8000000E+03  2.5847638E-06
  4.0000000E+03  2.2745261E-06
  4.2000000E+03  2.0122668E-06
  4.4000000E+03  1.7889736E-06
  4.6000000E+03  1.5976385E-06
  4.8000000E+03  1.4327577E-06
  5.0000000E+03  1.2899203E-06
  5.2500000E+03  1.1369391E-06
  5.5000000E+03  1.0072009E-06
  5.7500000E+03  8.9641103E-07
  6.0000000E+03  8.0126783E-07
  6.2500000E+03  7.1913548E-07
  6.5000000E+03  6.4786024E-07
  6.6250000E+03  6.1573007E-07
  6.7500000E+03  5.8568235E-07
  7.0000000E+03  5.3117825E-07
  7.2500000E+03  4.8319641E-07
  7.5000000E+03  4.4079438E-07
  7.7500000E+03  4.0318814E-07
  8.0000000E+03  3.6972067E-07
  8.2500000E+03  3.3983791E-07
  8.5000000E+03  3.1307241E-07
  8.7500000E+03  2.8902810E-07
  9.0000000E+03  2.6736694E-07
  9.2500000E+03  2.4779939E-07
  9.5000000E+03  2.3007741E-07
  9.7500000E+03  2.1398766E-07
  1.0000000E+04  1.9934655E-07
  1.0250000E+04  1.8599583E-07
  1.0500000E+04  1.7379754E-07
  1.1000000E+04  1.5239013E-07
  1.1500000E+04  1.3432231E-07
  1.2000000E+04  1.1896866E-07
  1.2500000E+04  1.0583914E-07
  1.3000000E+04  9.4546401E-08
  1.3500000E+04  8.4781386E-08
  1.4000000E+04  7.6295390E-08
  1.4500000E+04  6.8886837E-08
  1.5000000E+04  6.2391098E-08
  1.5500000E+04  5.6672763E-08
  1.6000000E+04  5.1619763E-08
  1.6500000E+04  4.7138813E-08
  1.7000000E+04  4.3151841E-08
  1.7500000E+04  3.9593178E-08
  1.8000000E+04  3.6407314E-08
  1.8500000E+04  3.3547117E-08
  1.9000000E+04  3.0972400E-08
  1.9500000E+04  2.8648756E-08
  2.0000000E+04  2.6546617E-08
  2.0500000E+04  2.4640476E-08
  2.1000000E+04  2.2908254E-08
  2.2000000E+04  1.9891332E-08
  2.3000000E+04  1.7369960E-08
  2.4000000E+04  1.5247498E-08
  2.5000000E+04  1.3448949E-08
  2.6000000E+04  1.1915516E-08
  2.7000000E+04  1.0600678E-08
  2.8000000E+04  9.4673147E-09
  2.9000000E+04  8.4855710E-09
  3.0000000E+04  7.6312548E-09
  3.1000000E+04  6.8846292E-09
  3.2000000E+04  6.2294906E-09
  3.3000000E+04  5.6524545E-09
  3.4000000E+04  5.1423993E-09
  3.5000000E+04  4.6900344E-09
  3.6000000E+04  4.2875574E-09
  3.7000000E+04  3.9283865E-09
  3.8000000E+04  3.6069458E-09
  3.9000000E+04  3.3184908E-09
  4.0000000E+04  3.0589674E-09
  4.1000000E+04  2.8248978E-09
  4.2000000E+04  2.6132897E-09
  4.3000000E+04  2.4215591E-09
  4.4000000E+04  2.2474674E-09
  4.6000000E+04  1.9446721E-09
  4.8000000E+04  1.6921249E-09
  5.0000000E+04  1.4800029E-09
  5.1250000E+04  1.3644894E-09
  5.2500000E+04  1.2602314E-09
  5.3750000E+04  1.1659179E-09
  5.5000000E+04  1.0804148E-09
  5.7500000E+04  9.3203175E-10
  5.8750000E+04  8.6754783E-10
  6.0000000E+04  8.0863173E-10
  6.2500000E+04  7.0527255E-10
  6.5000000E+04  6.1812664E-10
  6.7500000E+04  5.4420075E-10
  7.0000000E+04  4.8113304E-10
  7.2500000E+04  4.2704404E-10
  7.5000000E+04  3.8042646E-10
  7.7500000E+04  3.4006282E-10
  8.0000000E+04  3.0496308E-10
  8.2500000E+04  2.7431704E-10
  8.5000000E+04  2.4745750E-10
  8.7500000E+04  2.2383192E-10
  9.0000000E+04  2.0298034E-10
  9.2500000E+04  1.8451792E-10
  9.5000000E+04  1.6812114E-10
  9.7500000E+04  1.5351678E-10
  1.0000000E+05  1.4047316E-10
  1.0250000E+05  1.2879298E-10
  1.0500000E+05  1.1830760E-10
  1.0750000E+05  1.0887242E-10
  1.1000000E+05  1.0036295E-10
  1.1250000E+05  9.2671717E-11
  1.1500000E+05  8.5705608E-11
  1.1750000E+05  7.9383719E-11
  1.2000000E+05  7.3635531E-11
  1.2250000E+05  6.8399414E-11
  1.2500000E+05  6.3621374E-11
  1.3000000E+05  5.5255486E-11
  1.3500000E+05  4.8221870E-11
  1.4000000E+05  4.2273206E-11
  1.4500000E+05  3.7214222E-11
  1.5000000E+05  3.2889541E-11
  1.5500000E+05  2.9174640E-11
  1.6000000E+05  2.5969049E-11
  1.6500000E+05  2.3191175E-11
  1.7000000E+05  2.0774299E-11
  1.7500000E+05  1.8663548E-11
  1.8000000E+05  1.6813558E-11
  1.8500000E+05  1.5186628E-11
  1.9000000E+05  1.3751268E-11
  1.9500000E+05  1.2481056E-11
  2.0000000E+05  1.1353727E-11
  2.0500000E+05  1.0350440E-11
  2.1000000E+05  9.4551887E-12
  2.1500000E+05  8.6543272E-12
  2.2000000E+05  7.9361781E-12
  2.2500000E+05  7.2907210E-12
  2.3000000E+05  6.7093242E-12
  2.3500000E+05  6.1845268E-12
  2.4000000E+05  5.7098607E-12
  2.4500000E+05  5.2797025E-12
  2.5000000E+05  4.8891527E-12
  2.6000000E+05  4.2102836E-12
  2.7000000E+05  3.6449225E-12
  2.8000000E+05  3.1711032E-12
  2.9000000E+05  2.7716156E-12
  3.0000000E+05  2.4328955E-12
  3.1000000E+05  2.1441857E-12
  3.2000000E+05  1.8969466E-12
  3.3000000E+05  1.6843338E-12
  3.4000000E+05  1.5007662E-12
  
  
#  17   6  M2  EION =  1.297000000E+01 eV   307
#  S(0) = 2.560164E+00
  1.0819786E-01  0.0000000E+00
  1.0819786E+01  0.0000000E+00
  1.0819786E+01  2.0215356E-01
  1.2970000E+01  2.0215356E-01
  1.2972721E+01  2.0215356E-01
  1.2978177E+01  2.0232025E-01
  1.2983633E+01  2.0248650E-01
  1.2989088E+01  2.0265231E-01
  1.2994544E+01  2.0281768E-01
  1.3000000E+01  2.0298260E-01
  1.3500000E+01  2.1613611E-01
  1.4000000E+01  2.2507701E-01
  1.4500000E+01  2.2938051E-01
  1.5000000E+01  2.2882680E-01
  1.5500000E+01  2.2351306E-01
  1.6000000E+01  2.1390441E-01
  1.6500000E+01  2.0079601E-01
  1.7000000E+01  1.8519525E-01
  1.7500000E+01  1.6816813E-01
  1.8000000E+01  1.5069501E-01
  1.8250000E+01  1.4204908E-01
  1.8500000E+01  1.3357327E-01
  1.9000000E+01  1.1737684E-01
  1.9500000E+01  1.0246397E-01
  2.0000000E+01  8.9013671E-02
  2.0500000E+01  7.7069295E-02
  2.1000000E+01  6.6584387E-02
  2.1500000E+01  5.7458376E-02
  2.2000000E+01  4.9562905E-02
  2.3000000E+01  3.6916730E-02
  2.3500000E+01  3.1904524E-02
  2.4000000E+01  2.7609567E-02
  2.4500000E+01  2.3930544E-02
  2.5000000E+01  2.0779106E-02
  2.5500000E+01  1.8078296E-02
  2.6000000E+01  1.5762943E-02
  2.6500000E+01  1.3776935E-02
  2.7000000E+01  1.2071881E-02
  2.7500000E+01  1.0607780E-02
  2.8000000E+01  9.3502190E-03
  2.8500000E+01  8.2691277E-03
  2.9000000E+01  7.3397292E-03
  2.9500000E+01  6.5413926E-03
  3.0000000E+01  5.8557167E-03
  3.0500000E+01  5.2666607E-03
  3.1000000E+01  4.7613575E-03
  3.2000000E+01  3.9593656E-03
  3.2500000E+01  3.6443287E-03
  3.3000000E+01  3.3764324E-03
  3.3500000E+01  3.1494838E-03
  3.4000000E+01  2.9582152E-03
  3.5000000E+01  2.6655896E-03
  3.5500000E+01  2.5565901E-03
  3.6000000E+01  2.4678643E-03
  3.6500000E+01  2.3967650E-03
  3.7000000E+01  2.3411833E-03
  3.8000000E+01  2.2696980E-03
  3.9000000E+01  2.2396725E-03
  4.0000000E+01  2.2403583E-03
  4.1000000E+01  2.2641268E-03
  4.2000000E+01  2.3050344E-03
  4.3000000E+01  2.3582460E-03
  4.4000000E+01  2.4197130E-03
  4.6000000E+01  2.5565802E-03
  4.8000000E+01  2.6994479E-03
  5.0000000E+01  2.8377572E-03
  5.2500000E+01  2.9956660E-03
  5.5000000E+01  3.1310441E-03
  5.7500000E+01  3.2415011E-03
  6.0000000E+01  3.3267402E-03
  6.5000000E+01  3.4267670E-03
  6.7500000E+01  3.4456702E-03
  7.0000000E+01  3.4469591E-03
  7.2500000E+01  3.4331013E-03
  7.5000000E+01  3.4063964E-03
  8.0000000E+01  3.3228932E-03
  8.5000000E+01  3.2113147E-03
  9.0000000E+01  3.0831282E-03
  9.5000000E+01  2.9466872E-03
  1.0000000E+02  2.8077771E-03
  1.0500000E+02  2.6702227E-03
  1.1000000E+02  2.5363688E-03
  1.1500000E+02  2.4076145E-03
  1.2000000E+02  2.2846093E-03
  1.2500000E+02  2.1676444E-03
  1.3000000E+02  2.0567083E-03
  1.3500000E+02  1.9516453E-03
  1.4000000E+02  1.8522495E-03
  1.4500000E+02  1.7582750E-03
  1.5000000E+02  1.6694641E-03
  1.6000000E+02  1.5063858E-03
  1.7000000E+02  1.3612543E-03
  1.8000000E+02  1.2324256E-03
  1.9000000E+02  1.1183536E-03
  2.0000000E+02  1.0174845E-03
  2.1000000E+02  9.2832595E-04
  2.2000000E+02  8.4941697E-04
  2.3000000E+02  7.7939860E-04
  2.4000000E+02  7.1706990E-04
  2.5000000E+02  6.6133536E-04
  2.6000000E+02  6.1128038E-04
  2.7000000E+02  5.6613892E-04
  2.8000000E+02  5.2526561E-04
  2.9000000E+02  4.8812537E-04
  3.0000000E+02  4.5428738E-04
  3.1000000E+02  4.2339814E-04
  3.2000000E+02  3.9514885E-04
  3.4000000E+02  3.4555222E-04
  3.6000000E+02  3.0378446E-04
  3.8000000E+02  2.6844844E-04
  4.0000000E+02  2.3838768E-04
  4.2000000E+02  2.1266256E-04
  4.4000000E+02  1.9049787E-04
  4.6000000E+02  1.7128192E-04
  4.8000000E+02  1.5454069E-04
  5.0000000E+02  1.3989351E-04
  5.2500000E+02  1.2406260E-04
  5.5000000E+02  1.1054116E-04
  5.7500000E+02  9.8937660E-05
  6.0000000E+02  8.8918170E-05
  6.5000000E+02  7.2597847E-05
  6.7500000E+02  6.5903318E-05
  7.0000000E+02  5.9985032E-05
  7.2500000E+02  5.4730462E-05
  7.5000000E+02  5.0052114E-05
  7.7500000E+02  4.5876288E-05
  8.0000000E+02  4.2139672E-05
  8.2500000E+02  3.8786946E-05
  8.5000000E+02  3.5770468E-05
  9.0000000E+02  3.0589226E-05
  9.5000000E+02  2.6335629E-05
  1.0000000E+03  2.2815508E-05
  1.0500000E+03  1.9881501E-05
  1.1000000E+03  1.7420351E-05
  1.1500000E+03  1.5342064E-05
  1.2000000E+03  1.3572891E-05
  1.2500000E+03  1.2055560E-05
  1.3000000E+03  1.0746733E-05
  1.3500000E+03  9.6129964E-06
  1.4000000E+03  8.6270350E-06
  1.4500000E+03  7.7662972E-06
  1.5000000E+03  7.0120889E-06
  1.5500000E+03  6.3488902E-06
  1.6000000E+03  5.7638209E-06
  1.6500000E+03  5.2462140E-06
  1.7000000E+03  4.7870477E-06
  1.7500000E+03  4.3786405E-06
  1.8000000E+03  4.0142599E-06
  1.8500000E+03  3.6880025E-06
  1.9000000E+03  3.3949039E-06
  2.0000000E+03  2.8921239E-06
  2.0500000E+03  2.6760257E-06
  2.1000000E+03  2.4799647E-06
  2.2000000E+03  2.1394434E-06
  2.3000000E+03  1.8561673E-06
  2.4000000E+03  1.6191340E-06
  2.5000000E+03  1.4196718E-06
  2.6000000E+03  1.2507154E-06
  2.7000000E+03  1.1066063E-06
  2.8000000E+03  9.8291977E-07
  2.9000000E+03  8.7619334E-07
  3.0000000E+03  7.8366749E-07
  3.1000000E+03  7.0310184E-07
  3.2000000E+03  6.3268936E-07
  3.4000000E+03  5.1670459E-07
  3.5000000E+03  4.6886410E-07
  3.6000000E+03  4.2653127E-07
  3.7000000E+03  3.8892121E-07
  3.8000000E+03  3.5538266E-07
  3.9000000E+03  3.2537280E-07
  4.0000000E+03  2.9845061E-07
  4.1000000E+03  2.7425471E-07
  4.2000000E+03  2.5247083E-07
  4.4000000E+03  2.1507416E-07
  4.6000000E+03  1.8441548E-07
  4.8000000E+03  1.5905529E-07
  5.0000000E+03  1.3790858E-07
  5.1250000E+03  1.2646185E-07
  5.2500000E+03  1.1618046E-07
  5.3750000E+03  1.0692644E-07
  5.5000000E+03  9.8580187E-08
  5.7500000E+03  8.4203916E-08
  5.8750000E+03  7.8001830E-08
  6.0000000E+03  7.2360999E-08
  6.2500000E+03  6.2528666E-08
  6.5000000E+03  5.4311069E-08
  6.7500000E+03  4.7402913E-08
  7.0000000E+03  4.1563319E-08
  7.2500000E+03  3.6598404E-08
  7.5000000E+03  3.2352727E-08
  7.7500000E+03  2.8702747E-08
  8.0000000E+03  2.5550468E-08
  8.2500000E+03  2.2817898E-08
  8.5000000E+03  2.0440833E-08
  8.7500000E+03  1.8365977E-08
  9.0000000E+03  1.6548308E-08
  9.2500000E+03  1.4949910E-08
  9.5000000E+03  1.3539328E-08
  9.7500000E+03  1.2290337E-08
  1.0000000E+04  1.1181095E-08
  1.0250000E+04  1.0193346E-08
  1.0500000E+04  9.3115600E-09
  1.0750000E+04  8.5224652E-09
  1.1000000E+04  7.8146793E-09
  1.1250000E+04  7.1784103E-09
  1.1500000E+04  6.6052085E-09
  1.2000000E+04  5.6197204E-09
  1.2500000E+04  4.8104579E-09
  1.3000000E+04  4.1409754E-09
  1.3500000E+04  3.5832649E-09
  1.4000000E+04  3.1156687E-09
  1.4500000E+04  2.7212975E-09
  1.5000000E+04  2.3868520E-09
  1.5500000E+04  2.1017661E-09
  1.6000000E+04  1.8575868E-09
  1.6500000E+04  1.6475051E-09
  1.7000000E+04  1.4659947E-09
  1.7500000E+04  1.3085436E-09
  1.8000000E+04  1.1714469E-09
  1.8500000E+04  1.0516466E-09
  1.9000000E+04  9.4660565E-10
  1.9500000E+04  8.5420883E-10
  2.0000000E+04  7.7268492E-10
  2.0500000E+04  7.0054420E-10
  2.1000000E+04  6.3652881E-10
  2.1500000E+04  5.7957245E-10
  2.2000000E+04  5.2876791E-10
  2.2500000E+04  4.8334051E-10
  2.3000000E+04  4.4262655E-10
  2.3500000E+04  4.0605551E-10
  2.4000000E+04  3.7313548E-10
  2.4500000E+04  3.4344105E-10
  2.5000000E+04  3.1660322E-10
  2.6000000E+04  2.7025479E-10
  2.7000000E+04  2.3198141E-10
  2.8000000E+04  2.0016445E-10
  2.9000000E+04  1.7354996E-10
  3.0000000E+04  1.5115783E-10
  3.1000000E+04  1.3221567E-10
  3.2000000E+04  1.1611040E-10
  3.3000000E+04  1.0235184E-10
  3.4000000E+04  9.0545211E-11
  3.5000000E+04  8.0370492E-11
  3.6000000E+04  7.1566321E-11
  3.7000000E+04  6.3918445E-11
  3.8000000E+04  5.7250558E-11
  3.9000000E+04  5.1416838E-11
  4.0000000E+04  4.6296220E-11
  4.1000000E+04  4.1787655E-11
  4.2000000E+04  3.7806304E-11
  4.3000000E+04  3.4280639E-11
  4.4000000E+04  3.1150115E-11
  4.5000000E+04  2.8363267E-11
  4.6000000E+04  2.5876221E-11
  4.7000000E+04  2.3651462E-11
  4.8000000E+04  2.1656807E-11
  5.0000000E+04  1.8250803E-11
  5.1250000E+04  1.6453348E-11
  5.2500000E+04  1.4868101E-11
  5.3750000E+04  1.3465993E-11
  5.5000000E+04  1.2222470E-11
  5.7500000E+04  1.0130973E-11
  5.8750000E+04  9.2501343E-12
  6.0000000E+04  8.4612181E-12
  6.1250000E+04  7.7530736E-12
  6.2500000E+04  7.1160888E-12
  6.3750000E+04  6.5419544E-12
  6.5000000E+04  6.0234630E-12
  6.7500000E+04  5.1291346E-12
  7.0000000E+04  4.3919060E-12
  7.2500000E+04  3.7801541E-12
  7.5000000E+04  3.2693840E-12
  7.7500000E+04  2.8404616E-12
  8.0000000E+04  2.4783230E-12
  8.2500000E+04  2.1710196E-12
  8.5000000E+04  1.9090039E-12
  8.7500000E+04  1.6845964E-12
  9.0000000E+04  1.4915820E-12
  9.2500000E+04  1.3249014E-12
  9.5000000E+04  1.1804130E-12
  9.7500000E+04  1.0547091E-12
  1.0000000E+05  9.4497274E-13
  1.0250000E+05  8.4886417E-13
  1.0500000E+05  7.6443019E-13
  1.0750000E+05  6.9003319E-13
  1.1000000E+05  6.2429464E-13
  1.1250000E+05  5.6604921E-13
  1.1500000E+05  5.1430845E-13
  1.1750000E+05  4.6823133E-13
  1.2000000E+05  4.2709978E-13
  1.2250000E+05  3.9029876E-13
  1.2500000E+05  3.5729995E-13
  1.2750000E+05  3.2764818E-13
  1.3000000E+05  3.0094995E-13
  1.3250000E+05  2.7686413E-13
  1.3500000E+05  2.5509420E-13
  1.4000000E+05  2.1750106E-13
  1.4500000E+05  1.8646837E-13
  1.5000000E+05  1.6068568E-13
  1.5500000E+05  1.3913528E-13
  1.6000000E+05  1.2102043E-13
  1.6500000E+05  1.0571260E-13
  1.7000000E+05  9.2712134E-14
  1.7500000E+05  8.1619097E-14
  1.8000000E+05  7.2111113E-14
  1.8500000E+05  6.3926929E-14
  1.9000000E+05  5.6853782E-14
  
  
#  17   7  M3  EION =  1.297000000E+01 eV   307
#  S(0) = 3.847481E+00
  1.0805512E-01  0.0000000E+00
  1.0805512E+01  0.0000000E+00
  1.0805512E+01  3.0670082E-01
  1.2970000E+01  3.0670082E-01
  1.2972721E+01  3.0670082E-01
  1.2978177E+01  3.0694639E-01
  1.2983633E+01  3.0719129E-01
  1.2989088E+01  3.0743552E-01
  1.2994544E+01  3.0767907E-01
  1.3000000E+01  3.0792195E-01
  1.3500000E+01  3.2718162E-01
  1.4000000E+01  3.4003621E-01
  1.4500000E+01  3.4588790E-01
  1.5000000E+01  3.4444651E-01
  1.5500000E+01  3.3589413E-01
  1.6000000E+01  3.2095779E-01
  1.6500000E+01  3.0084992E-01
  1.7000000E+01  2.7709064E-01
  1.7500000E+01  2.5127880E-01
  1.8000000E+01  2.2487804E-01
  1.8250000E+01  2.1184032E-01
  1.8500000E+01  1.9907358E-01
  1.9000000E+01  1.7471400E-01
  1.9500000E+01  1.5232455E-01
  2.0000000E+01  1.3216278E-01
  2.0500000E+01  1.1428447E-01
  2.1000000E+01  9.8612347E-02
  2.1500000E+01  8.4989630E-02
  2.2000000E+01  7.3219193E-02
  2.3000000E+01  5.4402276E-02
  2.3500000E+01  4.6959322E-02
  2.4000000E+01  4.0589897E-02
  2.4500000E+01  3.5141253E-02
  2.5000000E+01  3.0480426E-02
  2.5500000E+01  2.6491663E-02
  2.6000000E+01  2.3077174E-02
  2.6500000E+01  2.0152816E-02
  2.7000000E+01  1.7646033E-02
  2.7500000E+01  1.5497028E-02
  2.8000000E+01  1.3654380E-02
  2.8500000E+01  1.2073129E-02
  2.9000000E+01  1.0716312E-02
  2.9500000E+01  9.5532200E-03
  3.0000000E+01  8.5564577E-03
  3.0500000E+01  7.7021544E-03
  3.1000000E+01  6.9711514E-03
  3.2000000E+01  5.8157640E-03
  3.2500000E+01  5.3642848E-03
  3.3000000E+01  4.9818655E-03
  3.3500000E+01  4.6592511E-03
  3.4000000E+01  4.3886555E-03
  3.5000000E+01  3.9784887E-03
  3.5500000E+01  3.8277083E-03
  3.6000000E+01  3.7063114E-03
  3.6500000E+01  3.6103905E-03
  3.7000000E+01  3.5368420E-03
  3.8000000E+01  3.4467983E-03
  3.9000000E+01  3.4162256E-03
  4.0000000E+01  3.4294250E-03
  4.1000000E+01  3.4751185E-03
  4.2000000E+01  3.5447205E-03
  4.3000000E+01  3.6312852E-03
  4.4000000E+01  3.7289265E-03
  4.6000000E+01  3.9418228E-03
  4.8000000E+01  4.1603030E-03
  5.0000000E+01  4.3693933E-03
  5.2500000E+01  4.6056464E-03
  5.5000000E+01  4.8060362E-03
  5.7500000E+01  4.9676364E-03
  6.0000000E+01  5.0904942E-03
  6.5000000E+01  5.2291066E-03
  6.7500000E+01  5.2514876E-03
  7.0000000E+01  5.2474786E-03
  7.2500000E+01  5.2208787E-03
  7.5000000E+01  5.1752061E-03
  8.0000000E+01  5.0394830E-03
  8.5000000E+01  4.8627898E-03
  9.0000000E+01  4.6623488E-03
  9.5000000E+01  4.4506251E-03
  1.0000000E+02  4.2361928E-03
  1.0500000E+02  4.0246719E-03
  1.1000000E+02  3.8194651E-03
  1.1500000E+02  3.6225650E-03
  1.2000000E+02  3.4348518E-03
  1.2500000E+02  3.2566815E-03
  1.3000000E+02  3.0879666E-03
  1.3500000E+02  2.9284146E-03
  1.4000000E+02  2.7776660E-03
  1.4500000E+02  2.6353089E-03
  1.5000000E+02  2.5009201E-03
  1.6000000E+02  2.2545050E-03
  1.7000000E+02  2.0355779E-03
  1.8000000E+02  1.8415221E-03
  1.9000000E+02  1.6699060E-03
  2.0000000E+02  1.5183155E-03
  2.1000000E+02  1.3844504E-03
  2.2000000E+02  1.2660744E-03
  2.3000000E+02  1.1611165E-03
  2.4000000E+02  1.0677517E-03
  2.5000000E+02  9.8431963E-04
  2.6000000E+02  9.0943596E-04
  2.7000000E+02  8.4194216E-04
  2.8000000E+02  7.8086298E-04
  2.9000000E+02  7.2539048E-04
  3.0000000E+02  6.7487408E-04
  3.1000000E+02  6.2878008E-04
  3.2000000E+02  5.8664272E-04
  3.4000000E+02  5.1270409E-04
  3.6000000E+02  4.5047897E-04
  3.8000000E+02  3.9786818E-04
  4.0000000E+02  3.5313767E-04
  4.2000000E+02  3.1487993E-04
  4.4000000E+02  2.8193499E-04
  4.6000000E+02  2.5338793E-04
  4.8000000E+02  2.2852969E-04
  5.0000000E+02  2.0679109E-04
  5.2500000E+02  1.8330738E-04
  5.5000000E+02  1.6326000E-04
  5.7500000E+02  1.4606458E-04
  6.0000000E+02  1.3122336E-04
  6.5000000E+02  1.0706440E-04
  6.7500000E+02  9.7160506E-05
  7.0000000E+02  8.8408113E-05
  7.2500000E+02  8.0639856E-05
  7.5000000E+02  7.3725617E-05
  7.7500000E+02  6.7555855E-05
  8.0000000E+02  6.2036533E-05
  8.2500000E+02  5.7085587E-05
  8.5000000E+02  5.2632379E-05
  9.0000000E+02  4.4986376E-05
  9.5000000E+02  3.8712616E-05
  1.0000000E+03  3.3523319E-05
  1.0500000E+03  2.9200159E-05
  1.1000000E+03  2.5575407E-05
  1.1500000E+03  2.2515857E-05
  1.2000000E+03  1.9912406E-05
  1.2500000E+03  1.7680380E-05
  1.3000000E+03  1.5755722E-05
  1.3500000E+03  1.4089058E-05
  1.4000000E+03  1.2640056E-05
  1.4500000E+03  1.1375446E-05
  1.5000000E+03  1.0267676E-05
  1.5500000E+03  9.2938694E-06
  1.6000000E+03  8.4350415E-06
  1.6500000E+03  7.6754668E-06
  1.7000000E+03  7.0018481E-06
  1.7500000E+03  6.4028659E-06
  1.8000000E+03  5.8686006E-06
  1.8500000E+03  5.3903551E-06
  1.9000000E+03  4.9608187E-06
  2.0000000E+03  4.2242360E-06
  2.0500000E+03  3.9077492E-06
  2.1000000E+03  3.6206655E-06
  2.2000000E+03  3.1221964E-06
  2.3000000E+03  2.7076839E-06
  2.4000000E+03  2.3609775E-06
  2.5000000E+03  2.0693470E-06
  2.6000000E+03  1.8224174E-06
  2.7000000E+03  1.6118790E-06
  2.8000000E+03  1.4312386E-06
  2.9000000E+03  1.2754170E-06
  3.0000000E+03  1.1403682E-06
  3.1000000E+03  1.0228089E-06
  3.2000000E+03  9.2009345E-07
  3.4000000E+03  7.5097293E-07
  3.5000000E+03  6.8124913E-07
  3.6000000E+03  6.1957099E-07
  3.7000000E+03  5.6478873E-07
  3.8000000E+03  5.1594900E-07
  3.9000000E+03  4.7225761E-07
  4.0000000E+03  4.3307013E-07
  4.1000000E+03  3.9785903E-07
  4.2000000E+03  3.6616556E-07
  4.4000000E+03  3.1177664E-07
  4.6000000E+03  2.6720883E-07
  4.8000000E+03  2.3035973E-07
  5.0000000E+03  1.9964568E-07
  5.1250000E+03  1.8302565E-07
  5.2500000E+03  1.6810137E-07
  5.3750000E+03  1.5467173E-07
  5.5000000E+03  1.4256244E-07
  5.7500000E+03  1.2171181E-07
  5.8750000E+03  1.1271981E-07
  6.0000000E+03  1.0454340E-07
  6.2500000E+03  9.0296074E-08
  6.5000000E+03  7.8393759E-08
  6.7500000E+03  6.8392371E-08
  7.0000000E+03  5.9941618E-08
  7.2500000E+03  5.2759582E-08
  7.5000000E+03  4.6620305E-08
  7.7500000E+03  4.1344308E-08
  8.0000000E+03  3.6789330E-08
  8.2500000E+03  3.2842243E-08
  8.5000000E+03  2.9409927E-08
  8.7500000E+03  2.6415094E-08
  9.0000000E+03  2.3792427E-08
  9.2500000E+03  2.1486924E-08
  9.5000000E+03  1.9452975E-08
  9.7500000E+03  1.7652577E-08
  1.0000000E+04  1.6054095E-08
  1.0250000E+04  1.4631108E-08
  1.0500000E+04  1.3361146E-08
  1.0750000E+04  1.2225008E-08
  1.1000000E+04  1.1206232E-08
  1.1250000E+04  1.0290658E-08
  1.1500000E+04  9.4660705E-09
  1.2000000E+04  8.0489709E-09
  1.2500000E+04  6.8859236E-09
  1.3000000E+04  5.9242793E-09
  1.3500000E+04  5.1235958E-09
  1.4000000E+04  4.4526180E-09
  1.4500000E+04  3.8869856E-09
  1.5000000E+04  3.4075262E-09
  1.5500000E+04  2.9990143E-09
  1.6000000E+04  2.6492753E-09
  1.6500000E+04  2.3485065E-09
  1.7000000E+04  2.0887550E-09
  1.7500000E+04  1.8635298E-09
  1.8000000E+04  1.6675029E-09
  1.8500000E+04  1.4962780E-09
  1.9000000E+04  1.3462089E-09
  1.9500000E+04  1.2142570E-09
  2.0000000E+04  1.0978787E-09
  2.0500000E+04  9.9493556E-10
  2.1000000E+04  9.0362232E-10
  2.1500000E+04  8.2240932E-10
  2.2000000E+04  7.4999547E-10
  2.2500000E+04  6.8527011E-10
  2.3000000E+04  6.2728193E-10
  2.3500000E+04  5.7521351E-10
  2.4000000E+04  5.2836022E-10
  2.4500000E+04  4.8611290E-10
  2.5000000E+04  4.4794334E-10
  2.6000000E+04  3.8205932E-10
  2.7000000E+04  3.2769161E-10
  2.8000000E+04  2.8252606E-10
  2.9000000E+04  2.4477095E-10
  3.0000000E+04  2.1302664E-10
  3.1000000E+04  1.8619066E-10
  3.2000000E+04  1.6338855E-10
  3.3000000E+04  1.4392156E-10
  3.4000000E+04  1.2722713E-10
  3.5000000E+04  1.1284943E-10
  3.6000000E+04  1.0041625E-10
  3.7000000E+04  8.9622606E-11
  3.8000000E+04  8.0217680E-11
  3.9000000E+04  7.1994158E-11
  4.0000000E+04  6.4780045E-11
  4.1000000E+04  5.8431877E-11
  4.2000000E+04  5.2829248E-11
  4.3000000E+04  4.7870695E-11
  4.4000000E+04  4.3470367E-11
  4.5000000E+04  3.9555317E-11
  4.6000000E+04  3.6063383E-11
  4.7000000E+04  3.2941440E-11
  4.8000000E+04  3.0143930E-11
  5.0000000E+04  2.5370819E-11
  5.1250000E+04  2.2854113E-11
  5.2500000E+04  2.0635987E-11
  5.3750000E+04  1.8675388E-11
  5.5000000E+04  1.6937655E-11
  5.7500000E+04  1.4017660E-11
  5.8750000E+04  1.2789071E-11
  6.0000000E+04  1.1689373E-11
  6.1250000E+04  1.0702872E-11
  6.2500000E+04  9.8160411E-12
  6.3750000E+04  9.0171949E-12
  6.5000000E+04  8.2962016E-12
  6.7500000E+04  7.0536731E-12
  7.0000000E+04  6.0306154E-12
  7.2500000E+04  5.1826750E-12
  7.5000000E+04  4.4755288E-12
  7.7500000E+04  3.8823889E-12
  8.0000000E+04  3.3821823E-12
  8.2500000E+04  2.9582066E-12
  8.5000000E+04  2.5971279E-12
  8.7500000E+04  2.2882312E-12
  9.0000000E+04  2.0228509E-12
  9.2500000E+04  1.7939385E-12
  9.5000000E+04  1.5957297E-12
  9.7500000E+04  1.4234858E-12
  1.0000000E+05  1.2732933E-12
  1.0250000E+05  1.1419047E-12
  1.0500000E+05  1.0266111E-12
  1.0750000E+05  9.2514274E-13
  1.1000000E+05  8.3559020E-13
  1.1250000E+05  7.5634000E-13
  1.1500000E+05  6.8602445E-13
  1.1750000E+05  6.2348083E-13
  1.2000000E+05  5.6771735E-13
  1.2250000E+05  5.1788522E-13
  1.2500000E+05  4.7325589E-13
  1.2750000E+05  4.3320216E-13
  1.3000000E+05  3.9718226E-13
  1.3250000E+05  3.6472692E-13
  1.3500000E+05  3.3542857E-13
  1.4000000E+05  2.8492856E-13
  1.4500000E+05  2.4334803E-13
  1.5000000E+05  2.0889269E-13
  1.5500000E+05  1.8017067E-13
  1.6000000E+05  1.5609179E-13
  1.6500000E+05  1.3579591E-13
  1.7000000E+05  1.1860166E-13
  1.7500000E+05  1.0396597E-13
  1.8000000E+05  9.1456489E-14
  1.8500000E+05  8.0724253E-14
  1.9000000E+05  7.1483489E-14


==> anc/colstop/sbethe/sdbase/oos18.tab <==
# Atomic number = 18   (Ar)
#
#      W/eV         OOS*eV
  
  
#  18   1  K1  EION =  3.206300000E+03 eV   266
#  S(0) = 1.392652E+00
  3.2026349E+01  0.0000000E+00
  3.2026349E+03  0.0000000E+00
  3.2026349E+03  5.7256894E-04
  3.2063000E+03  5.7256894E-04
  3.2063318E+03  5.7256894E-04
  3.2069370E+03  5.8040620E-04
  3.2072396E+03  5.8404182E-04
  3.2075422E+03  5.8750648E-04
  3.2081474E+03  5.9397046E-04
  3.2087526E+03  5.9988584E-04
  3.2099631E+03  6.1036146E-04
  3.2111735E+03  6.1941251E-04
  3.2135943E+03  6.3451183E-04
  3.2160152E+03  6.4689563E-04
  3.2208569E+03  6.6657325E-04
  3.2256986E+03  6.8151732E-04
  3.2353820E+03  7.0044924E-04
  3.2450654E+03  7.0751278E-04
  3.2547488E+03  7.0627702E-04
  3.2644322E+03  7.0039257E-04
  3.2692739E+03  6.9664864E-04
  3.2741157E+03  6.9273791E-04
  3.2837991E+03  6.8513071E-04
  3.2934825E+03  6.7846517E-04
  3.3031659E+03  6.7299324E-04
  3.3128493E+03  6.6858647E-04
  3.3225327E+03  6.6493464E-04
  3.3418995E+03  6.5852073E-04
  3.3612664E+03  6.5159713E-04
  3.3709498E+03  6.4764597E-04
  3.3806332E+03  6.4337437E-04
  3.3903166E+03  6.3884775E-04
  3.4000000E+03  6.3415698E-04
  3.4250000E+03  6.2193437E-04
  3.4500000E+03  6.1036465E-04
  3.4750000E+03  5.9968896E-04
  3.5000000E+03  5.8954137E-04
  3.5500000E+03  5.6924711E-04
  3.5750000E+03  5.5891374E-04
  3.6000000E+03  5.4866378E-04
  3.6500000E+03  5.2913512E-04
  3.7000000E+03  5.1106578E-04
  3.7500000E+03  4.9381847E-04
  3.8000000E+03  4.7704427E-04
  3.9000000E+03  4.4572074E-04
  3.9500000E+03  4.3134922E-04
  4.0000000E+03  4.1762101E-04
  4.1000000E+03  3.9162605E-04
  4.2000000E+03  3.6784846E-04
  4.4000000E+03  3.2595755E-04
  4.6000000E+03  2.9017320E-04
  4.8000000E+03  2.5937847E-04
  5.0000000E+03  2.3280522E-04
  5.2500000E+03  2.0437619E-04
  5.5000000E+03  1.8038621E-04
  5.7500000E+03  1.5995093E-04
  5.8750000E+03  1.5088289E-04
  6.0000000E+03  1.4248398E-04
  6.2500000E+03  1.2744361E-04
  6.5000000E+03  1.1442239E-04
  6.7500000E+03  1.0309939E-04
  7.0000000E+03  9.3210079E-05
  7.2500000E+03  8.4534410E-05
  7.5000000E+03  7.6891393E-05
  7.7500000E+03  7.0132382E-05
  8.0000000E+03  6.4133763E-05
  8.2500000E+03  5.8792245E-05
  8.5000000E+03  5.4020791E-05
  9.0000000E+03  4.5904683E-05
  9.5000000E+03  3.9318275E-05
  1.0000000E+04  3.3919209E-05
  1.0500000E+04  2.9452873E-05
  1.1000000E+04  2.5727276E-05
  1.1500000E+04  2.2595842E-05
  1.2000000E+04  1.9945375E-05
  1.2500000E+04  1.7687532E-05
  1.3000000E+04  1.5752715E-05
  1.3500000E+04  1.4085582E-05
  1.4000000E+04  1.2641732E-05
  1.4500000E+04  1.1385278E-05
  1.5000000E+04  1.0287006E-05
  1.5500000E+04  9.3229675E-06
  1.6000000E+04  8.4734222E-06
  1.6500000E+04  7.7220109E-06
  1.7000000E+04  7.0551051E-06
  1.8000000E+04  5.9308760E-06
  1.9000000E+04  5.0289175E-06
  2.0000000E+04  4.2973536E-06
  2.1000000E+04  3.6981537E-06
  2.2000000E+04  3.2029898E-06
  2.3000000E+04  2.7904610E-06
  2.4000000E+04  2.4442088E-06
  2.5000000E+04  2.1515896E-06
  2.6000000E+04  1.9027299E-06
  2.7000000E+04  1.6898458E-06
  2.8000000E+04  1.5067460E-06
  2.9000000E+04  1.3484665E-06
  3.0000000E+04  1.2109965E-06
  3.1000000E+04  1.0910725E-06
  3.2000000E+04  9.8602186E-07
  3.3000000E+04  8.9364192E-07
  3.4000000E+04  8.1210677E-07
  3.5000000E+04  7.3989484E-07
  3.6000000E+04  6.7573151E-07
  3.8000000E+04  5.6742395E-07
  4.0000000E+04  4.8041965E-07
  4.2000000E+04  4.0980437E-07
  4.4000000E+04  3.5195249E-07
  4.6000000E+04  3.0415144E-07
  4.8000000E+04  2.6434569E-07
  5.0000000E+04  2.3095954E-07
  5.2500000E+04  1.9642060E-07
  5.5000000E+04  1.6820448E-07
  5.7500000E+04  1.4495387E-07
  5.8750000E+04  1.3485979E-07
  6.0000000E+04  1.2564299E-07
  6.2500000E+04  1.0948751E-07
  6.5000000E+04  9.5881127E-08
  6.7500000E+04  8.4350537E-08
  7.0000000E+04  7.4522843E-08
  7.2500000E+04  6.6101728E-08
  7.5000000E+04  5.8849879E-08
  7.7500000E+04  5.2575822E-08
  8.0000000E+04  4.7124000E-08
  8.2500000E+04  4.2367224E-08
  8.5000000E+04  3.8200868E-08
  8.7500000E+04  3.4538375E-08
  9.0000000E+04  3.1307755E-08
  9.2500000E+04  2.8448827E-08
  9.5000000E+04  2.5911041E-08
  1.0000000E+05  2.1634814E-08
  1.0500000E+05  1.8209503E-08
  1.1000000E+05  1.5438674E-08
  1.1500000E+05  1.3177097E-08
  1.2000000E+05  1.1315970E-08
  1.2500000E+05  9.7727980E-09
  1.3000000E+05  8.4843321E-09
  1.3500000E+05  7.4015869E-09
  1.4000000E+05  6.4862674E-09
  1.4500000E+05  5.7081704E-09
  1.5000000E+05  5.0432823E-09
  1.5500000E+05  4.4723684E-09
  1.6000000E+05  3.9799105E-09
  1.6500000E+05  3.5533054E-09
  1.7000000E+05  3.1822563E-09
  1.7500000E+05  2.8583004E-09
  1.8000000E+05  2.5744434E-09
  1.8500000E+05  2.3248748E-09
  1.9000000E+05  2.1047447E-09
  1.9500000E+05  1.9099864E-09
  2.0000000E+05  1.7371734E-09
  2.0500000E+05  1.5834074E-09
  2.1000000E+05  1.4462274E-09
  2.2000000E+05  1.2135382E-09
  2.3000000E+05  1.0256749E-09
  2.4000000E+05  8.7268218E-10
  2.5000000E+05  7.4709004E-10
  2.6000000E+05  6.4322826E-10
  2.7000000E+05  5.5674849E-10
  2.8000000E+05  4.8428367E-10
  2.9000000E+05  4.2320206E-10
  3.0000000E+05  3.7142976E-10
  3.1000000E+05  3.2731977E-10
  3.2000000E+05  2.8955444E-10
  3.3000000E+05  2.5707245E-10
  3.4000000E+05  2.2901360E-10
  3.5000000E+05  2.0467640E-10
  3.6000000E+05  1.8348541E-10
  3.7000000E+05  1.6496616E-10
  3.8000000E+05  1.4872544E-10
  3.9000000E+05  1.3443578E-10
  4.0000000E+05  1.2182317E-10
  4.1000000E+05  1.1065734E-10
  4.2000000E+05  1.0074394E-10
  4.3000000E+05  9.1918314E-11
  4.4000000E+05  8.4040468E-11
  4.6000000E+05  7.0667494E-11
  4.8000000E+05  5.9859411E-11
  5.0000000E+05  5.1048047E-11
  5.1250000E+05  4.6360648E-11
  5.2500000E+05  4.2201734E-11
  5.3750000E+05  3.8501272E-11
  5.5000000E+05  3.5199826E-11
  5.7500000E+05  2.9598792E-11
  5.8750000E+05  2.7218775E-11
  6.0000000E+05  2.5074740E-11
  6.2500000E+05  2.1387898E-11
  6.5000000E+05  1.8358582E-11
  6.7500000E+05  1.5850488E-11
  7.0000000E+05  1.3759153E-11
  7.2500000E+05  1.2003816E-11
  7.5000000E+05  1.0521435E-11
  7.7500000E+05  9.2623802E-12
  8.0000000E+05  8.1872719E-12
  8.2500000E+05  7.2646241E-12
  8.5000000E+05  6.4690644E-12
  8.7500000E+05  5.7800303E-12
  9.0000000E+05  5.1807578E-12
  9.2500000E+05  4.6574944E-12
  9.5000000E+05  4.1988904E-12
  9.7500000E+05  3.7955349E-12
  1.0000000E+06  3.4395856E-12
  1.0250000E+06  3.1244757E-12
  1.0500000E+06  2.8446805E-12
  1.1000000E+06  2.3730710E-12
  1.1500000E+06  1.9952089E-12
  1.2000000E+06  1.6895170E-12
  1.2500000E+06  1.4400152E-12
  1.3000000E+06  1.2347203E-12
  1.3500000E+06  1.0645409E-12
  1.4000000E+06  9.2250234E-13
  1.4500000E+06  8.0319863E-13
  1.5000000E+06  7.0240127E-13
  1.5500000E+06  6.1677382E-13
  1.6000000E+06  5.4366212E-13
  1.6500000E+06  4.8093906E-13
  1.7000000E+06  4.2688815E-13
  1.7500000E+06  3.8011500E-13
  1.8000000E+06  3.3947991E-13
  1.8500000E+06  3.0404617E-13
  1.9000000E+06  2.7303991E-13
  1.9500000E+06  2.4581809E-13
  2.0000000E+06  2.2184379E-13
  2.0500000E+06  2.0066667E-13
  2.1000000E+06  1.8190758E-13
  2.1500000E+06  1.6524583E-13
  2.2000000E+06  1.5040904E-13
  2.2500000E+06  1.3716501E-13
  2.3000000E+06  1.2531508E-13
  2.4000000E+06  1.0513925E-13
  2.5000000E+06  8.8780435E-14
  2.6000000E+06  7.5413271E-14
  2.7000000E+06  6.4412533E-14
  2.8000000E+06  5.5299387E-14
  2.9000000E+06  4.7703427E-14
  3.0000000E+06  4.1335627E-14
  3.1000000E+06  3.5968650E-14
  3.2000000E+06  3.1422338E-14
  3.3000000E+06  2.7552938E-14
  3.4000000E+06  2.4244998E-14
  3.5000000E+06  2.1405162E-14
  3.6000000E+06  1.8957498E-14
  3.7000000E+06  1.6839903E-14
  3.8000000E+06  1.5001323E-14
  3.9000000E+06  1.3399577E-14
  4.0000000E+06  1.1999649E-14
  4.1000000E+06  1.0772350E-14
  4.2000000E+06  9.6932443E-15
  4.3000000E+06  8.7417888E-15
  4.4000000E+06  7.9006429E-15
  4.5000000E+06  7.1551163E-15
  4.6000000E+06  6.4927187E-15
  4.7000000E+06  5.9027933E-15
  4.8000000E+06  5.3762216E-15
  5.0000000E+06  4.4829265E-15
  5.1250000E+06  4.0149442E-15
  5.2500000E+06  3.6045097E-15
  5.3750000E+06  3.2435247E-15
  5.5000000E+06  2.9251686E-15
  5.7500000E+06  2.3941523E-15
  5.8750000E+06  2.1724168E-15
  6.0000000E+06  1.9748971E-15
  6.2500000E+06  1.6407331E-15
  6.5000000E+06  1.3720856E-15
  6.7500000E+06  1.1545703E-15
  7.0000000E+06  9.7736790E-16
  
  
#  18   2  L1  EION =  3.265000000E+02 eV   286
#  S(0) = 1.368050E+00
  3.2284562E+00  0.0000000E+00
  3.2284562E+02  0.0000000E+00
  3.2284562E+02  2.3828074E-03
  3.2650000E+02  2.3828074E-03
  3.2650313E+02  2.3828074E-03
  3.2684056E+02  2.3995168E-03
  3.2717798E+02  2.4151748E-03
  3.2751540E+02  2.4298636E-03
  3.2785282E+02  2.4436595E-03
  3.2852766E+02  2.4688495E-03
  3.2920251E+02  2.4912461E-03
  3.3055219E+02  2.5292812E-03
  3.3190188E+02  2.5603680E-03
  3.3460125E+02  2.6082608E-03
  3.3730063E+02  2.6434257E-03
  3.3865031E+02  2.6575956E-03
  3.4000000E+02  2.6699072E-03
  3.4500000E+02  2.7021171E-03
  3.5000000E+02  2.7167251E-03
  3.5500000E+02  2.7164195E-03
  3.6000000E+02  2.7033629E-03
  3.7000000E+02  2.6480917E-03
  3.7500000E+02  2.6104797E-03
  3.8000000E+02  2.5690130E-03
  3.8500000E+02  2.5254174E-03
  3.9000000E+02  2.4810646E-03
  4.0000000E+02  2.3938797E-03
  4.1000000E+02  2.3122756E-03
  4.2000000E+02  2.2377267E-03
  4.3000000E+02  2.1698035E-03
  4.4000000E+02  2.1072205E-03
  4.5000000E+02  2.0485096E-03
  4.6000000E+02  1.9923757E-03
  4.7000000E+02  1.9378714E-03
  4.8000000E+02  1.8844488E-03
  5.0000000E+02  1.7802014E-03
  5.2500000E+02  1.6561877E-03
  5.5000000E+02  1.5421882E-03
  5.7500000E+02  1.4395365E-03
  6.0000000E+02  1.3472226E-03
  6.2500000E+02  1.2632277E-03
  6.5000000E+02  1.1858147E-03
  6.6250000E+02  1.1492413E-03
  6.7500000E+02  1.1140095E-03
  7.0000000E+02  1.0474202E-03
  7.2500000E+02  9.8595777E-04
  7.5000000E+02  9.2944415E-04
  8.0000000E+02  8.2978791E-04
  8.2500000E+02  7.8564370E-04
  8.5000000E+02  7.4465492E-04
  8.7500000E+02  7.0647013E-04
  9.0000000E+02  6.7080669E-04
  9.5000000E+02  6.0640800E-04
  1.0000000E+03  5.5035078E-04
  1.0500000E+03  5.0142865E-04
  1.1000000E+03  4.5842796E-04
  1.1500000E+03  4.2028070E-04
  1.2000000E+03  3.8631626E-04
  1.2500000E+03  3.5603277E-04
  1.3000000E+03  3.2897223E-04
  1.3500000E+03  3.0472669E-04
  1.4000000E+03  2.8290317E-04
  1.4500000E+03  2.6315488E-04
  1.5000000E+03  2.4522257E-04
  1.6000000E+03  2.1410165E-04
  1.6500000E+03  2.0058599E-04
  1.7000000E+03  1.8822095E-04
  1.7500000E+03  1.7687339E-04
  1.8000000E+03  1.6643675E-04
  1.9000000E+03  1.4795948E-04
  2.0000000E+03  1.3219386E-04
  2.1000000E+03  1.1864361E-04
  2.2000000E+03  1.0692046E-04
  2.3000000E+03  9.6726319E-05
  2.4000000E+03  8.7819042E-05
  2.5000000E+03  7.9995425E-05
  2.6000000E+03  7.3089565E-05
  2.7000000E+03  6.6969014E-05
  2.8000000E+03  6.1525982E-05
  2.9000000E+03  5.6669392E-05
  3.0000000E+03  5.2320342E-05
  3.1000000E+03  4.8411923E-05
  3.2000000E+03  4.4888008E-05
  3.4000000E+03  3.8813705E-05
  3.6000000E+03  3.3799104E-05
  3.8000000E+03  2.9620858E-05
  4.0000000E+03  2.6109772E-05
  4.2000000E+03  2.3136289E-05
  4.4000000E+03  2.0600160E-05
  4.6000000E+03  1.8423141E-05
  4.8000000E+03  1.6543424E-05
  5.0000000E+03  1.4911636E-05
  5.2500000E+03  1.3160700E-05
  5.5000000E+03  1.1673820E-05
  5.7500000E+03  1.0402849E-05
  5.8750000E+03  9.8361456E-06
  6.0000000E+03  9.3098449E-06
  6.2500000E+03  8.3646254E-06
  6.5000000E+03  7.5429705E-06
  6.7500000E+03  6.8252871E-06
  7.0000000E+03  6.1956050E-06
  7.2500000E+03  5.6408171E-06
  7.5000000E+03  5.1500975E-06
  7.7500000E+03  4.7144476E-06
  8.0000000E+03  4.3263463E-06
  8.2500000E+03  3.9794757E-06
  8.5000000E+03  3.6685004E-06
  8.7500000E+03  3.3888929E-06
  9.0000000E+03  3.1367957E-06
  9.2500000E+03  2.9089079E-06
  9.5000000E+03  2.7023936E-06
  1.0000000E+04  2.3440305E-06
  1.0500000E+04  2.0457906E-06
  1.1000000E+04  1.7955999E-06
  1.1500000E+04  1.5841833E-06
  1.2000000E+04  1.4043325E-06
  1.2500000E+04  1.2503844E-06
  1.3000000E+04  1.1178527E-06
  1.3500000E+04  1.0031538E-06
  1.4000000E+04  9.0340168E-07
  1.4500000E+04  8.1625228E-07
  1.5000000E+04  7.3978751E-07
  1.5500000E+04  6.7242752E-07
  1.6000000E+04  6.1286423E-07
  1.6500000E+04  5.6000851E-07
  1.7000000E+04  5.1294885E-07
  1.7500000E+04  4.7091815E-07
  1.8000000E+04  4.3326758E-07
  1.8500000E+04  3.9944584E-07
  1.9000000E+04  3.6898238E-07
  1.9500000E+04  3.4147409E-07
  2.0000000E+04  3.1657437E-07
  2.0500000E+04  2.9398410E-07
  2.1000000E+04  2.7344425E-07
  2.2000000E+04  2.3764439E-07
  2.3000000E+04  2.0769598E-07
  2.4000000E+04  1.8246263E-07
  2.5000000E+04  1.6106147E-07
  2.6000000E+04  1.4279980E-07
  2.7000000E+04  1.2712903E-07
  2.8000000E+04  1.1361105E-07
  2.9000000E+04  1.0189313E-07
  3.0000000E+04  9.1689240E-08
  3.1000000E+04  8.2765804E-08
  3.2000000E+04  7.4930886E-08
  3.3000000E+04  6.8025802E-08
  3.4000000E+04  6.1918615E-08
  3.5000000E+04  5.6499054E-08
  3.6000000E+04  5.1674489E-08
  3.7000000E+04  4.7366737E-08
  3.8000000E+04  4.3509517E-08
  3.9000000E+04  4.0046401E-08
  4.0000000E+04  3.6929155E-08
  4.1000000E+04  3.4116392E-08
  4.2000000E+04  3.1572466E-08
  4.3000000E+04  2.9266577E-08
  4.4000000E+04  2.7172020E-08
  4.6000000E+04  2.3526967E-08
  4.8000000E+04  2.0484563E-08
  5.0000000E+04  1.7927328E-08
  5.1250000E+04  1.6533985E-08
  5.2500000E+04  1.5275913E-08
  5.3750000E+04  1.4137412E-08
  5.5000000E+04  1.3104895E-08
  5.7500000E+04  1.1312143E-08
  5.8750000E+04  1.0532658E-08
  6.0000000E+04  9.8202461E-09
  6.2500000E+04  8.5698471E-09
  6.5000000E+04  7.5149515E-09
  6.7500000E+04  6.6195652E-09
  7.0000000E+04  5.8552683E-09
  7.2500000E+04  5.1994341E-09
  7.5000000E+04  4.6339088E-09
  7.7500000E+04  4.1440191E-09
  8.0000000E+04  3.7178243E-09
  8.2500000E+04  3.3455448E-09
  8.5000000E+04  3.0191232E-09
  8.7500000E+04  2.7318843E-09
  9.0000000E+04  2.4782685E-09
  9.2500000E+04  2.2536231E-09
  9.5000000E+04  2.0540354E-09
  9.7500000E+04  1.8762000E-09
  1.0000000E+05  1.7173128E-09
  1.0250000E+05  1.5749851E-09
  1.0500000E+05  1.4471746E-09
  1.0750000E+05  1.3321288E-09
  1.1000000E+05  1.2283385E-09
  1.1250000E+05  1.1345001E-09
  1.1500000E+05  1.0494840E-09
  1.2000000E+05  9.0211797E-10
  1.2500000E+05  7.7979010E-10
  1.3000000E+05  6.7754621E-10
  1.3500000E+05  5.9154257E-10
  1.4000000E+05  5.1877003E-10
  1.4500000E+05  4.5685281E-10
  1.5000000E+05  4.0390076E-10
  1.5500000E+05  3.5839798E-10
  1.6000000E+05  3.1911999E-10
  1.6500000E+05  2.8507128E-10
  1.7000000E+05  2.5543759E-10
  1.7500000E+05  2.2954904E-10
  1.8000000E+05  2.0685155E-10
  1.8500000E+05  1.8688459E-10
  1.9000000E+05  1.6926345E-10
  1.9500000E+05  1.5366523E-10
  2.0000000E+05  1.3981774E-10
  2.0500000E+05  1.2749066E-10
  2.1000000E+05  1.1648830E-10
  2.1500000E+05  1.0664374E-10
  2.2000000E+05  9.7814072E-11
  2.2500000E+05  8.9876518E-11
  2.3000000E+05  8.2725283E-11
  2.4000000E+05  7.0428099E-11
  2.4500000E+05  6.5133900E-11
  2.5000000E+05  6.0326196E-11
  2.6000000E+05  5.1966641E-11
  2.7000000E+05  4.5001958E-11
  2.8000000E+05  3.9162755E-11
  2.9000000E+05  3.4238275E-11
  3.0000000E+05  3.0062245E-11
  3.1000000E+05  2.6502534E-11
  3.2000000E+05  2.3453394E-11
  3.3000000E+05  2.0829667E-11
  3.4000000E+05  1.8562302E-11
  3.5000000E+05  1.6594941E-11
  3.6000000E+05  1.4881319E-11
  3.7000000E+05  1.3383249E-11
  3.8000000E+05  1.2069062E-11
  3.9000000E+05  1.0912374E-11
  4.0000000E+05  9.8911075E-12
  4.1000000E+05  8.9867075E-12
  4.2000000E+05  8.1835171E-12
  4.3000000E+05  7.4682669E-12
  4.4000000E+05  6.8296688E-12
  4.5000000E+05  6.2580854E-12
  4.6000000E+05  5.7452552E-12
  4.7000000E+05  5.2840769E-12
  4.8000000E+05  4.8684297E-12
  5.0000000E+05  4.1532662E-12
  5.1250000E+05  3.7726783E-12
  5.2500000E+05  3.4349103E-12
  5.3750000E+05  3.1343036E-12
  5.5000000E+05  2.8660529E-12
  5.7500000E+05  2.4108263E-12
  5.8750000E+05  2.2173348E-12
  6.0000000E+05  2.0429967E-12
  6.2500000E+05  1.7431302E-12
  6.5000000E+05  1.4966567E-12
  6.7500000E+05  1.2925218E-12
  7.0000000E+05  1.1222558E-12
  7.2500000E+05  9.7930646E-13
  7.5000000E+05  8.5855555E-13
  7.7500000E+05  7.5597271E-13
  8.0000000E+05  6.6835883E-13
  8.2500000E+05  5.9315301E-13
  8.5000000E+05  5.2829146E-13
  8.7500000E+05  4.7210209E-13
  9.0000000E+05  4.2322157E-13
  9.2500000E+05  3.8053179E-13
  9.5000000E+05  3.4311038E-13
  9.7500000E+05  3.1019216E-13
  1.0000000E+06  2.8113908E-13
  1.0250000E+06  2.5541632E-13
  1.0500000E+06  2.3257342E-13
  1.0750000E+06  2.1222984E-13
  1.1000000E+06  1.9406277E-13
  1.1250000E+06  1.7779730E-13
  1.1500000E+06  1.6319849E-13
  1.1750000E+06  1.5006476E-13
  1.2000000E+06  1.3822259E-13
  1.2250000E+06  1.2752205E-13
  1.2500000E+06  1.1783322E-13
  1.3000000E+06  1.0105340E-13
  1.3500000E+06  8.7140989E-14
  1.4000000E+06  7.5526545E-14
  1.4500000E+06  6.5768983E-14
  1.5000000E+06  5.7523842E-14
  1.5500000E+06  5.0519130E-14
  1.6000000E+06  4.4538161E-14
  1.6500000E+06  3.9406286E-14
  1.7000000E+06  3.4982223E-14
  1.7500000E+06  3.1151604E-14
  1.8000000E+06  2.7821471E-14
  1.8500000E+06  2.4917295E-14
  1.9000000E+06  2.2377676E-14
  1.9500000E+06  2.0150884E-14
  
  
#  18   3  L2  EION =  2.506000000E+02 eV   290
#  S(0) = 2.291808E+00
  2.4902723E+00  0.0000000E+00
  2.4902723E+02  0.0000000E+00
  2.4902723E+02  3.7133830E-03
  2.5060000E+02  3.7133830E-03
  2.5060272E+02  3.7133830E-03
  2.5066145E+02  3.8231357E-03
  2.5072019E+02  3.9349914E-03
  2.5077892E+02  4.0489542E-03
  2.5083765E+02  4.1650268E-03
  2.5095512E+02  4.4034978E-03
  2.5107259E+02  4.6503787E-03
  2.5130752E+02  5.1690722E-03
  2.5154245E+02  5.7200838E-03
  2.5201231E+02  6.9111722E-03
  2.5224724E+02  7.5452168E-03
  2.5248218E+02  8.1994552E-03
  2.5295204E+02  9.5471034E-03
  2.5342190E+02  1.0904471E-02
  2.5436163E+02  1.3422369E-02
  2.5483150E+02  1.4478637E-02
  2.5530136E+02  1.5350270E-02
  2.5577122E+02  1.6021341E-02
  2.5624109E+02  1.6492996E-02
  2.5718082E+02  1.6905648E-02
  2.5812054E+02  1.6784609E-02
  2.5906027E+02  1.6342116E-02
  2.6000000E+02  1.5742441E-02
  2.6062500E+02  1.5310792E-02
  2.6125000E+02  1.4876709E-02
  2.6187500E+02  1.4452788E-02
  2.6250000E+02  1.4046627E-02
  2.6375000E+02  1.3302587E-02
  2.6500000E+02  1.2656078E-02
  2.6750000E+02  1.1630290E-02
  2.7000000E+02  1.0886313E-02
  2.7250000E+02  1.0342631E-02
  2.7500000E+02  9.9391218E-03
  2.7750000E+02  9.6338022E-03
  2.8000000E+02  9.3973774E-03
  2.8250000E+02  9.2091031E-03
  2.8500000E+02  9.0540804E-03
  2.8750000E+02  8.9215118E-03
  2.9000000E+02  8.8034392E-03
  2.9500000E+02  8.5893717E-03
  3.0000000E+02  8.3829653E-03
  3.0500000E+02  8.1711959E-03
  3.1000000E+02  7.9503403E-03
  3.1500000E+02  7.7217945E-03
  3.2000000E+02  7.4892664E-03
  3.3000000E+02  7.0283857E-03
  3.4000000E+02  6.5934776E-03
  3.5000000E+02  6.1961832E-03
  3.6000000E+02  5.8369795E-03
  3.7000000E+02  5.5107059E-03
  3.8000000E+02  5.2106209E-03
  3.9000000E+02  4.9307834E-03
  4.0000000E+02  4.6670627E-03
  4.2000000E+02  4.1796610E-03
  4.4000000E+02  3.7426572E-03
  4.6000000E+02  3.3568442E-03
  4.8000000E+02  3.0205624E-03
  5.0000000E+02  2.7282920E-03
  5.2500000E+02  2.4140268E-03
  5.5000000E+02  2.1448036E-03
  5.7500000E+02  1.9116303E-03
  6.0000000E+02  1.7089311E-03
  6.5000000E+02  1.3795835E-03
  6.7500000E+02  1.2462513E-03
  7.0000000E+02  1.1296186E-03
  7.2500000E+02  1.0269463E-03
  7.5000000E+02  9.3598008E-04
  8.0000000E+02  7.8281423E-04
  8.5000000E+02  6.6038209E-04
  9.0000000E+02  5.6191952E-04
  9.5000000E+02  4.8184842E-04
  1.0000000E+03  4.1593429E-04
  1.0500000E+03  3.6109646E-04
  1.1000000E+03  3.1518969E-04
  1.1500000E+03  2.7658765E-04
  1.2000000E+03  2.4390401E-04
  1.2500000E+03  2.1602932E-04
  1.3000000E+03  1.9210856E-04
  1.3500000E+03  1.7146939E-04
  1.4000000E+03  1.5358143E-04
  1.4500000E+03  1.3802363E-04
  1.5000000E+03  1.2444513E-04
  1.5500000E+03  1.1254187E-04
  1.6000000E+03  1.0205826E-04
  1.6500000E+03  9.2786358E-05
  1.7000000E+03  8.4561469E-05
  1.8000000E+03  7.0728509E-05
  1.9000000E+03  5.9676273E-05
  2.0000000E+03  5.0738416E-05
  2.1000000E+03  4.3437575E-05
  2.2000000E+03  3.7427926E-05
  2.3000000E+03  3.2443261E-05
  2.4000000E+03  2.8275347E-05
  2.5000000E+03  2.4764837E-05
  2.6000000E+03  2.1790021E-05
  2.7000000E+03  1.9255339E-05
  2.8000000E+03  1.7084281E-05
  2.9000000E+03  1.5215049E-05
  3.0000000E+03  1.3597883E-05
  3.1000000E+03  1.2192499E-05
  3.2000000E+03  1.0966066E-05
  3.3000000E+03  9.8916091E-06
  3.4000000E+03  8.9468402E-06
  3.5000000E+03  8.1132692E-06
  3.6000000E+03  7.3754399E-06
  3.8000000E+03  6.1370542E-06
  4.0000000E+03  5.1498899E-06
  4.2000000E+03  4.3547547E-06
  4.4000000E+03  3.7082229E-06
  4.6000000E+03  3.1779817E-06
  4.8000000E+03  2.7396753E-06
  5.0000000E+03  2.3747334E-06
  5.2500000E+03  2.0002263E-06
  5.5000000E+03  1.6969898E-06
  5.7500000E+03  1.4492930E-06
  5.8750000E+03  1.3424594E-06
  6.0000000E+03  1.2453226E-06
  6.2500000E+03  1.0761035E-06
  6.5000000E+03  9.3474466E-07
  6.7500000E+03  8.1590155E-07
  7.0000000E+03  7.1539140E-07
  7.2500000E+03  6.2991337E-07
  7.5000000E+03  5.5684111E-07
  7.7500000E+03  4.9406967E-07
  8.0000000E+03  4.3990054E-07
  8.2500000E+03  3.9295395E-07
  8.5000000E+03  3.5210213E-07
  8.7500000E+03  3.1641807E-07
  9.0000000E+03  2.8513558E-07
  9.2500000E+03  2.5761812E-07
  9.5000000E+03  2.3333426E-07
  1.0000000E+04  1.9275444E-07
  1.0500000E+04  1.6060050E-07
  1.1000000E+04  1.3485765E-07
  1.1500000E+04  1.1405197E-07
  1.2000000E+04  9.7090200E-08
  1.2500000E+04  8.3151537E-08
  1.3000000E+04  7.1612757E-08
  1.3500000E+04  6.1995683E-08
  1.4000000E+04  5.3929663E-08
  1.4500000E+04  4.7124721E-08
  1.5000000E+04  4.1352071E-08
  1.5500000E+04  3.6429889E-08
  1.6000000E+04  3.2212624E-08
  1.6500000E+04  2.8582990E-08
  1.7000000E+04  2.5445824E-08
  1.7500000E+04  2.2723435E-08
  1.8000000E+04  2.0352026E-08
  1.8500000E+04  1.8278934E-08
  1.9000000E+04  1.6460465E-08
  2.0000000E+04  1.3447616E-08
  2.1000000E+04  1.1086921E-08
  2.2000000E+04  9.2169773E-09
  2.3000000E+04  7.7209849E-09
  2.4000000E+04  6.5132266E-09
  2.5000000E+04  5.5299758E-09
  2.6000000E+04  4.7232945E-09
  2.7000000E+04  4.0567260E-09
  2.8000000E+04  3.5022636E-09
  2.9000000E+04  3.0381906E-09
  3.0000000E+04  2.6475212E-09
  3.1000000E+04  2.3168616E-09
  3.2000000E+04  2.0355699E-09
  3.3000000E+04  1.7951309E-09
  3.4000000E+04  1.5886857E-09
  3.5000000E+04  1.4106748E-09
  3.6000000E+04  1.2565652E-09
  3.7000000E+04  1.1226401E-09
  3.8000000E+04  1.0058363E-09
  3.9000000E+04  9.0361617E-10
  4.0000000E+04  8.1386775E-10
  4.2000000E+04  6.6500542E-10
  4.4000000E+04  5.4822753E-10
  4.6000000E+04  4.5564774E-10
  4.8000000E+04  3.8153931E-10
  5.0000000E+04  3.2168789E-10
  5.1250000E+04  2.9009035E-10
  5.2500000E+04  2.6221545E-10
  5.3750000E+04  2.3755423E-10
  5.5000000E+04  2.1567658E-10
  5.7500000E+04  1.7886679E-10
  5.8750000E+04  1.6335863E-10
  6.0000000E+04  1.4946570E-10
  6.2500000E+04  1.2577008E-10
  6.5000000E+04  1.0651387E-10
  6.7500000E+04  9.0745030E-11
  7.0000000E+04  7.7739952E-11
  7.2500000E+04  6.6943204E-11
  7.5000000E+04  5.7924491E-11
  7.7500000E+04  5.0347550E-11
  8.0000000E+04  4.3947515E-11
  8.2500000E+04  3.8514204E-11
  8.5000000E+04  3.3879614E-11
  8.7500000E+04  2.9908572E-11
  9.0000000E+04  2.6491656E-11
  9.2500000E+04  2.3539767E-11
  9.5000000E+04  2.0979938E-11
  9.7500000E+04  1.8752100E-11
  1.0000000E+05  1.6806563E-11
  1.0250000E+05  1.5102031E-11
  1.0500000E+05  1.3604022E-11
  1.1000000E+05  1.1116481E-11
  1.1500000E+05  9.1628204E-12
  1.2000000E+05  7.6128443E-12
  1.2500000E+05  6.3716353E-12
  1.3000000E+05  5.3691082E-12
  1.3500000E+05  4.5528988E-12
  1.4000000E+05  3.8834531E-12
  1.4500000E+05  3.3305945E-12
  1.5000000E+05  2.8710810E-12
  1.5500000E+05  2.4868518E-12
  1.6000000E+05  2.1637586E-12
  1.6500000E+05  1.8906322E-12
  1.7000000E+05  1.6585918E-12
  1.7500000E+05  1.4605275E-12
  1.8000000E+05  1.2907126E-12
  1.8500000E+05  1.1445054E-12
  1.9000000E+05  1.0181218E-12
  1.9500000E+05  9.0846025E-13
  2.0000000E+05  8.1296563E-13
  2.0500000E+05  7.2952282E-13
  2.1000000E+05  6.5637271E-13
  2.2000000E+05  5.3530956E-13
  2.3000000E+05  4.4061696E-13
  2.4000000E+05  3.6575567E-13
  2.5000000E+05  3.0598850E-13
  2.6000000E+05  2.5783778E-13
  2.7000000E+05  2.1871906E-13
  2.8000000E+05  1.8668980E-13
  2.9000000E+05  1.6027445E-13
  3.0000000E+05  1.3834123E-13
  3.1000000E+05  1.2001411E-13
  3.2000000E+05  1.0460908E-13
  3.3000000E+05  9.1587789E-14
  3.4000000E+05  8.0523484E-14
  3.5000000E+05  7.1075478E-14
  3.6000000E+05  6.2969912E-14
  3.7000000E+05  5.5985283E-14
  3.8000000E+05  4.9941391E-14
  3.9000000E+05  4.4690797E-14
  4.0000000E+05  4.0112172E-14
  4.1000000E+05  3.6105187E-14
  4.2000000E+05  3.2586505E-14
  4.3000000E+05  2.9486585E-14
  4.4000000E+05  2.6747134E-14
  4.6000000E+05  2.2160906E-14
  4.8000000E+05  1.8518762E-14
  5.0000000E+05  1.5596883E-14
  5.1250000E+05  1.4061485E-14
  5.2500000E+05  1.2711067E-14
  5.3750000E+05  1.1519485E-14
  5.5000000E+05  1.0464808E-14
  5.7500000E+05  8.6950965E-15
  5.8750000E+05  7.9511547E-15
  6.0000000E+05  7.2854143E-15
  6.2500000E+05  6.1511835E-15
  6.5000000E+05  5.2300979E-15
  6.7500000E+05  4.4756922E-15
  7.0000000E+05  3.8529293E-15
  7.2500000E+05  3.3350946E-15
  7.5000000E+05  2.9016063E-15
  7.7500000E+05  2.5364538E-15
  8.0000000E+05  2.2270689E-15
  8.2500000E+05  1.9635029E-15
  8.5000000E+05  1.7378236E-15
  8.7500000E+05  1.5436603E-15
  9.0000000E+05  1.3758600E-15
  9.2500000E+05  1.2302287E-15
  9.5000000E+05  1.1033330E-15
  9.7500000E+05  9.9234624E-16
  1.0000000E+06  8.9492929E-16
  1.0250000E+06  8.0913630E-16
  1.0500000E+06  7.3334013E-16
  1.1000000E+06  6.0648418E-16
  1.1500000E+06  5.0577086E-16
  1.2000000E+06  4.2499176E-16
  1.2500000E+06  3.5959576E-16
  1.3000000E+06  3.0620416E-16
  1.3500000E+06  2.6227489E-16
  1.4000000E+06  2.2587123E-16
  1.4500000E+06  1.9549866E-16
  1.5000000E+06  1.6999643E-16
  1.5500000E+06  1.4845747E-16
  1.6000000E+06  1.3017287E-16
  1.6500000E+06  1.1458338E-16
  1.7000000E+06  1.0123657E-16
  
  
#  18   4  L3  EION =  2.485000000E+02 eV   290
#  S(0) = 4.592821E+00
  2.4691844E+00  0.0000000E+00
  2.4691844E+02  0.0000000E+00
  2.4691844E+02  7.5296249E-03
  2.4850000E+02  7.5296249E-03
  2.4850272E+02  7.5296249E-03
  2.4857759E+02  7.8132282E-03
  2.4865245E+02  8.1037318E-03
  2.4872731E+02  8.4011491E-03
  2.4880218E+02  8.7054845E-03
  2.4895190E+02  9.3348618E-03
  2.4910163E+02  9.9916476E-03
  2.4940109E+02  1.1385484E-02
  2.4970054E+02  1.2880625E-02
  2.5000000E+02  1.4466451E-02
  2.5062500E+02  1.7996261E-02
  2.5125000E+02  2.1650421E-02
  2.5156250E+02  2.3444596E-02
  2.5187500E+02  2.5171331E-02
  2.5250000E+02  2.8296056E-02
  2.5312500E+02  3.0819197E-02
  2.5343750E+02  3.1818127E-02
  2.5375000E+02  3.2636163E-02
  2.5437500E+02  3.3749030E-02
  2.5500000E+02  3.4240488E-02
  2.5562500E+02  3.4235019E-02
  2.5625000E+02  3.3864609E-02
  2.5687500E+02  3.3247269E-02
  2.5750000E+02  3.2478655E-02
  2.5875000E+02  3.0752067E-02
  2.5937500E+02  2.9878561E-02
  2.6000000E+02  2.9031344E-02
  2.6125000E+02  2.7461416E-02
  2.6250000E+02  2.6085445E-02
  2.6375000E+02  2.4901676E-02
  2.6500000E+02  2.3891271E-02
  2.6750000E+02  2.2297089E-02
  2.7000000E+02  2.1132722E-02
  2.7250000E+02  2.0269611E-02
  2.7500000E+02  1.9617543E-02
  2.7750000E+02  1.9113607E-02
  2.8000000E+02  1.8713375E-02
  2.8250000E+02  1.8385036E-02
  2.8500000E+02  1.8105515E-02
  2.9000000E+02  1.7629780E-02
  2.9500000E+02  1.7199362E-02
  3.0000000E+02  1.6771171E-02
  3.0500000E+02  1.6327996E-02
  3.1000000E+02  1.5867502E-02
  3.2000000E+02  1.4918148E-02
  3.3000000E+02  1.3984188E-02
  3.4000000E+02  1.3111727E-02
  3.5000000E+02  1.2318417E-02
  3.6000000E+02  1.1601701E-02
  3.8000000E+02  1.0348984E-02
  4.0000000E+02  9.2588193E-03
  4.2000000E+02  8.2820441E-03
  4.4000000E+02  7.4089857E-03
  4.6000000E+02  6.6405951E-03
  4.8000000E+02  5.9722209E-03
  5.0000000E+02  5.3918411E-03
  5.2500000E+02  4.7678868E-03
  5.5000000E+02  4.2334826E-03
  5.7500000E+02  3.7709282E-03
  6.0000000E+02  3.3692365E-03
  6.5000000E+02  2.7175234E-03
  6.7500000E+02  2.4539353E-03
  7.0000000E+02  2.2234451E-03
  7.2500000E+02  2.0205831E-03
  7.5000000E+02  1.8409041E-03
  8.0000000E+02  1.5385641E-03
  8.5000000E+02  1.2971239E-03
  9.0000000E+02  1.1031018E-03
  9.5000000E+02  9.4540050E-04
  1.0000000E+03  8.1564647E-04
  1.0500000E+03  7.0775481E-04
  1.1000000E+03  6.1749350E-04
  1.1500000E+03  5.4163444E-04
  1.2000000E+03  4.7743173E-04
  1.2500000E+03  4.2269826E-04
  1.3000000E+03  3.7574821E-04
  1.3500000E+03  3.3525512E-04
  1.4000000E+03  3.0017439E-04
  1.4500000E+03  2.6967573E-04
  1.5000000E+03  2.4306678E-04
  1.5500000E+03  2.1974765E-04
  1.6000000E+03  1.9921579E-04
  1.6500000E+03  1.8106267E-04
  1.7000000E+03  1.6496495E-04
  1.8000000E+03  1.3790364E-04
  1.9000000E+03  1.1629370E-04
  2.0000000E+03  9.8826620E-05
  2.1000000E+03  8.4566150E-05
  2.2000000E+03  7.2833469E-05
  2.3000000E+03  6.3106105E-05
  2.4000000E+03  5.4975964E-05
  2.5000000E+03  4.8131008E-05
  2.6000000E+03  4.2332930E-05
  2.7000000E+03  3.7394611E-05
  2.8000000E+03  3.3166284E-05
  2.9000000E+03  2.9527061E-05
  3.0000000E+03  2.6379651E-05
  3.1000000E+03  2.3645322E-05
  3.2000000E+03  2.1259927E-05
  3.3000000E+03  1.9170776E-05
  3.4000000E+03  1.7334350E-05
  3.5000000E+03  1.5714552E-05
  3.6000000E+03  1.4281215E-05
  3.8000000E+03  1.1876468E-05
  4.0000000E+03  9.9605847E-06
  4.2000000E+03  8.4181888E-06
  4.4000000E+03  7.1646776E-06
  4.6000000E+03  6.1371288E-06
  4.8000000E+03  5.2881355E-06
  5.0000000E+03  4.5815687E-06
  5.2500000E+03  3.8568379E-06
  5.5000000E+03  3.2703392E-06
  5.7500000E+03  2.7915077E-06
  5.8750000E+03  2.5850626E-06
  6.0000000E+03  2.3974017E-06
  6.2500000E+03  2.0705990E-06
  6.5000000E+03  1.7977292E-06
  6.7500000E+03  1.5684268E-06
  7.0000000E+03  1.3745828E-06
  7.2500000E+03  1.2098010E-06
  7.5000000E+03  1.0689938E-06
  7.7500000E+03  9.4808528E-07
  8.0000000E+03  8.4378791E-07
  8.2500000E+03  7.5343204E-07
  8.5000000E+03  6.7483639E-07
  8.7500000E+03  6.0620862E-07
  9.0000000E+03  5.4606788E-07
  9.2500000E+03  4.9318428E-07
  9.5000000E+03  4.4653136E-07
  1.0000000E+04  3.6861040E-07
  1.0500000E+04  3.0690940E-07
  1.1000000E+04  2.5754224E-07
  1.1500000E+04  2.1766763E-07
  1.2000000E+04  1.8517936E-07
  1.2500000E+04  1.5849691E-07
  1.3000000E+04  1.3642091E-07
  1.3500000E+04  1.1803157E-07
  1.4000000E+04  1.0261628E-07
  1.4500000E+04  8.9617831E-08
  1.5000000E+04  7.8596791E-08
  1.5500000E+04  6.9204095E-08
  1.6000000E+04  6.1160442E-08
  1.6500000E+04  5.4240866E-08
  1.7000000E+04  4.8262915E-08
  1.7500000E+04  4.3077692E-08
  1.8000000E+04  3.8562989E-08
  1.8500000E+04  3.4617958E-08
  1.9000000E+04  3.1158964E-08
  2.0000000E+04  2.5431649E-08
  2.1000000E+04  2.0947771E-08
  2.2000000E+04  1.7398884E-08
  2.3000000E+04  1.4561938E-08
  2.4000000E+04  1.2273352E-08
  2.5000000E+04  1.0411590E-08
  2.6000000E+04  8.8852879E-09
  2.7000000E+04  7.6250069E-09
  2.8000000E+04  6.5774342E-09
  2.9000000E+04  5.7012562E-09
  3.0000000E+04  4.9641775E-09
  3.1000000E+04  4.3407468E-09
  3.2000000E+04  3.8107538E-09
  3.3000000E+04  3.3580356E-09
  3.4000000E+04  2.9695801E-09
  3.5000000E+04  2.6348466E-09
  3.6000000E+04  2.3452444E-09
  3.7000000E+04  2.0937340E-09
  3.8000000E+04  1.8745159E-09
  3.9000000E+04  1.6827889E-09
  4.0000000E+04  1.5145587E-09
  4.2000000E+04  1.2357726E-09
  4.4000000E+04  1.0173377E-09
  4.6000000E+04  8.4437105E-10
  4.8000000E+04  7.0607571E-10
  5.0000000E+04  5.9451375E-10
  5.2500000E+04  4.8379736E-10
  5.5000000E+04  3.9727833E-10
  5.7500000E+04  3.2893909E-10
  5.8750000E+04  3.0017676E-10
  6.0000000E+04  2.7442713E-10
  6.2500000E+04  2.3055109E-10
  6.5000000E+04  1.9494126E-10
  6.7500000E+04  1.6581754E-10
  7.0000000E+04  1.4182839E-10
  7.2500000E+04  1.2193742E-10
  7.5000000E+04  1.0534254E-10
  7.7500000E+04  9.1417571E-11
  8.0000000E+04  7.9669758E-11
  8.2500000E+04  6.9708432E-11
  8.5000000E+04  6.1221629E-11
  8.7500000E+04  5.3958582E-11
  9.0000000E+04  4.7716473E-11
  9.2500000E+04  4.2330298E-11
  9.5000000E+04  3.7665047E-11
  9.7500000E+04  3.3609678E-11
  1.0000000E+05  3.0072410E-11
  1.0250000E+05  2.6977025E-11
  1.0500000E+05  2.4259939E-11
  1.1000000E+05  1.9756024E-11
  1.1500000E+05  1.6227327E-11
  1.2000000E+05  1.3434611E-11
  1.2500000E+05  1.1203756E-11
  1.3000000E+05  9.4063948E-12
  1.3500000E+05  7.9467707E-12
  1.4000000E+05  6.7526727E-12
  1.4500000E+05  5.7690903E-12
  1.5000000E+05  4.9537214E-12
  1.5500000E+05  4.2737512E-12
  1.6000000E+05  3.7035130E-12
  1.6500000E+05  3.2227770E-12
  1.7000000E+05  2.8154851E-12
  1.7500000E+05  2.4688041E-12
  1.8000000E+05  2.1724125E-12
  1.8500000E+05  1.9179583E-12
  1.9000000E+05  1.6986449E-12
  1.9500000E+05  1.5089109E-12
  2.0000000E+05  1.3441825E-12
  2.0500000E+05  1.2006794E-12
  2.1000000E+05  1.0752634E-12
  2.2000000E+05  8.6865146E-13
  2.3000000E+05  7.0807476E-13
  2.4000000E+05  5.8195692E-13
  2.5000000E+05  4.8194239E-13
  2.6000000E+05  4.0191945E-13
  2.7000000E+05  3.3736310E-13
  2.8000000E+05  2.8488534E-13
  2.9000000E+05  2.4192259E-13
  3.0000000E+05  2.0651631E-13
  3.1000000E+05  1.7715670E-13
  3.2000000E+05  1.5266976E-13
  3.3000000E+05  1.3213543E-13
  3.4000000E+05  1.1482748E-13
  3.5000000E+05  1.0016863E-13
  3.6000000E+05  8.7696934E-14
  3.7000000E+05  7.7040468E-14
  3.8000000E+05  6.7898010E-14
  3.9000000E+05  6.0024245E-14
  4.0000000E+05  5.3218296E-14
  4.1000000E+05  4.7314868E-14
  4.2000000E+05  4.2177326E-14
  4.3000000E+05  3.7692210E-14
  4.4000000E+05  3.3764899E-14
  4.6000000E+05  2.7279351E-14
  4.8000000E+05  2.2225316E-14
  5.0000000E+05  1.8247846E-14
  5.1250000E+05  1.6190940E-14
  5.2500000E+05  1.4403886E-14
  5.3750000E+05  1.2846373E-14
  5.5000000E+05  1.1484825E-14
  5.7500000E+05  9.2418349E-15
  5.8750000E+05  8.3169560E-15
  6.0000000E+05  7.4997261E-15
  6.2500000E+05  6.1332626E-15
  6.5000000E+05  5.0516667E-15
  6.7500000E+05  4.1883329E-15
  7.0000000E+05  3.4938435E-15
  7.2500000E+05  2.9311450E-15
  7.5000000E+05  2.4721696E-15
  7.7500000E+05  2.0954537E-15
  8.0000000E+05  1.7844422E-15
  8.2500000E+05  1.5262636E-15
  8.5000000E+05  1.3108354E-15
  8.7500000E+05  1.1302041E-15
  9.0000000E+05  9.7805366E-16
  9.2500000E+05  8.4933683E-16
  9.5000000E+05  7.3999703E-16
  9.7500000E+05  6.4675553E-16
  1.0000000E+06  5.6694894E-16
  1.0250000E+06  4.9840284E-16
  1.0500000E+06  4.3933245E-16
  1.0750000E+06  3.8826625E-16
  1.1000000E+06  3.4398574E-16
  1.1250000E+06  3.0547745E-16
  1.1500000E+06  2.7189548E-16
  1.1750000E+06  2.4253136E-16
  1.2000000E+06  2.1678961E-16
  1.2250000E+06  1.9416796E-16
  1.2500000E+06  1.7424186E-16
  1.3000000E+06  1.4108926E-16
  1.3500000E+06  1.1503936E-16
  1.4000000E+06  9.4408670E-17
  1.4500000E+06  7.7943610E-17
  1.5000000E+06  6.4706722E-17
  1.5500000E+06  5.3993301E-17
  1.6000000E+06  4.5274511E-17
  1.6500000E+06  3.8148371E-17
  1.7000000E+06  3.2298932E-17
  
  
#  18   5  M1  EION =  2.924000000E+01 eV   270
#  S(0) = 6.605672E-01
  2.7204711E-01  0.0000000E+00
  2.7204711E+01  0.0000000E+00
  2.7204711E+01  7.3368668E-04
  2.9240000E+01  7.3368668E-04
  2.9242721E+01  7.3368668E-04
  2.9394177E+01  7.6588634E-04
  2.9545633E+01  7.9824393E-04
  2.9697088E+01  8.3073399E-04
  2.9848544E+01  8.6333220E-04
  3.0000000E+01  8.9601540E-04
  3.1000000E+01  1.1124607E-03
  3.2000000E+01  1.3265398E-03
  3.3000000E+01  1.5345824E-03
  3.4000000E+01  1.7341287E-03
  3.5000000E+01  1.9236107E-03
  3.6000000E+01  2.1021064E-03
  3.8000000E+01  2.4246400E-03
  4.0000000E+01  2.7014570E-03
  4.2000000E+01  2.9349786E-03
  4.4000000E+01  3.1287962E-03
  4.6000000E+01  3.2868771E-03
  4.8000000E+01  3.4131621E-03
  5.0000000E+01  3.5113737E-03
  5.2500000E+01  3.5998457E-03
  5.5000000E+01  3.6557648E-03
  5.7500000E+01  3.6843627E-03
  6.0000000E+01  3.6901837E-03
  6.5000000E+01  3.6486808E-03
  6.7500000E+01  3.6076760E-03
  7.0000000E+01  3.5566471E-03
  7.2500000E+01  3.4977493E-03
  7.5000000E+01  3.4328019E-03
  8.0000000E+01  3.2907373E-03
  8.5000000E+01  3.1401155E-03
  9.0000000E+01  2.9876094E-03
  9.5000000E+01  2.8376574E-03
  1.0000000E+02  2.6930723E-03
  1.0500000E+02  2.5554817E-03
  1.1000000E+02  2.4257019E-03
  1.1500000E+02  2.3039874E-03
  1.2000000E+02  2.1902403E-03
  1.2500000E+02  2.0841233E-03
  1.3000000E+02  1.9851921E-03
  1.3500000E+02  1.8929200E-03
  1.4000000E+02  1.8067811E-03
  1.4500000E+02  1.7262559E-03
  1.5000000E+02  1.6508474E-03
  1.6000000E+02  1.5136366E-03
  1.7000000E+02  1.3920489E-03
  1.8000000E+02  1.2836566E-03
  1.9000000E+02  1.1865658E-03
  2.0000000E+02  1.0993272E-03
  2.1000000E+02  1.0207614E-03
  2.2000000E+02  9.4992090E-04
  2.3000000E+02  8.8597210E-04
  2.4000000E+02  8.2818243E-04
  2.5000000E+02  7.7589323E-04
  2.6000000E+02  7.2849261E-04
  2.7000000E+02  6.8542296E-04
  2.8000000E+02  6.4619171E-04
  2.9000000E+02  6.1033883E-04
  3.0000000E+02  5.7746132E-04
  3.1000000E+02  5.4721514E-04
  3.2000000E+02  5.1929385E-04
  3.4000000E+02  4.6941137E-04
  3.6000000E+02  4.2616713E-04
  3.8000000E+02  3.8837579E-04
  4.0000000E+02  3.5516871E-04
  4.2000000E+02  3.2589152E-04
  4.4000000E+02  2.9999775E-04
  4.6000000E+02  2.7702894E-04
  4.8000000E+02  2.5658760E-04
  5.0000000E+02  2.3831338E-04
  5.2500000E+02  2.1806102E-04
  5.5000000E+02  2.0023877E-04
  5.7500000E+02  1.8445601E-04
  6.0000000E+02  1.7040798E-04
  6.5000000E+02  1.4663166E-04
  6.7500000E+02  1.3654391E-04
  7.0000000E+02  1.2745749E-04
  7.2500000E+02  1.1924932E-04
  7.5000000E+02  1.1180664E-04
  7.7500000E+02  1.0502795E-04
  8.0000000E+02  9.8828849E-05
  8.2500000E+02  9.3140195E-05
  8.5000000E+02  8.7906507E-05
  9.0000000E+02  7.8620104E-05
  9.5000000E+02  7.0663803E-05
  1.0000000E+03  6.3810715E-05
  1.0500000E+03  5.7874183E-05
  1.1000000E+03  5.2692998E-05
  1.1500000E+03  4.8140159E-05
  1.2000000E+03  4.4121710E-05
  1.2500000E+03  4.0563030E-05
  1.3000000E+03  3.7399933E-05
  1.3500000E+03  3.4575388E-05
  1.4000000E+03  3.2041936E-05
  1.4500000E+03  2.9760382E-05
  1.5000000E+03  2.7698125E-05
  1.5500000E+03  2.5827796E-05
  1.6000000E+03  2.4126364E-05
  1.6500000E+03  2.2574938E-05
  1.7000000E+03  2.1157411E-05
  1.8000000E+03  1.8669333E-05
  1.9000000E+03  1.6568003E-05
  2.0000000E+03  1.4780088E-05
  2.1000000E+03  1.3248098E-05
  2.2000000E+03  1.1926591E-05
  2.3000000E+03  1.0779610E-05
  2.4000000E+03  9.7783382E-06
  2.5000000E+03  8.8996292E-06
  2.6000000E+03  8.1249890E-06
  2.7000000E+03  7.4394623E-06
  2.8000000E+03  6.8305964E-06
  2.9000000E+03  6.2879221E-06
  3.0000000E+03  5.8026071E-06
  3.1000000E+03  5.3672004E-06
  3.2000000E+03  4.9753263E-06
  3.3000000E+03  4.6214459E-06
  3.4000000E+03  4.3008595E-06
  3.5000000E+03  4.0095793E-06
  3.6000000E+03  3.7442786E-06
  3.8000000E+03  3.2807818E-06
  4.0000000E+03  2.8918748E-06
  4.2000000E+03  2.5629463E-06
  4.4000000E+03  2.2825495E-06
  4.6000000E+03  2.0418679E-06
  4.8000000E+03  1.8340410E-06
  5.0000000E+03  1.6536039E-06
  5.2500000E+03  1.4599817E-06
  5.5000000E+03  1.2955789E-06
  5.7500000E+03  1.1550587E-06
  5.8750000E+03  1.0923868E-06
  6.0000000E+03  1.0341636E-06
  6.2500000E+03  9.2952612E-07
  6.5000000E+03  8.3849544E-07
  6.7500000E+03  7.5895302E-07
  7.0000000E+03  6.8915987E-07
  7.2500000E+03  6.2766436E-07
  7.5000000E+03  5.7325495E-07
  7.7500000E+03  5.2492860E-07
  8.0000000E+03  4.8185333E-07
  8.2500000E+03  4.4333726E-07
  8.5000000E+03  4.0879562E-07
  8.7500000E+03  3.7773109E-07
  9.0000000E+03  3.4971813E-07
  9.2500000E+03  3.2439138E-07
  9.5000000E+03  3.0143676E-07
  9.7500000E+03  2.8058326E-07
  1.0000000E+04  2.6159570E-07
  1.0250000E+04  2.4426901E-07
  1.0500000E+04  2.2842466E-07
  1.1000000E+04  2.0057921E-07
  1.1500000E+04  1.7703236E-07
  1.2000000E+04  1.5699105E-07
  1.2500000E+04  1.3983107E-07
  1.3000000E+04  1.2505466E-07
  1.3500000E+04  1.1226268E-07
  1.4000000E+04  1.0113367E-07
  1.4500000E+04  9.1406938E-08
  1.5000000E+04  8.2869416E-08
  1.5500000E+04  7.5345706E-08
  1.6000000E+04  6.8690537E-08
  1.6500000E+04  6.2782897E-08
  1.7000000E+04  5.7521415E-08
  1.7500000E+04  5.2820740E-08
  1.8000000E+04  4.8608684E-08
  1.8500000E+04  4.4823905E-08
  1.9000000E+04  4.1414041E-08
  1.9500000E+04  3.8334214E-08
  2.0000000E+04  3.5545810E-08
  2.0500000E+04  3.3015482E-08
  2.1000000E+04  3.0714338E-08
  2.2000000E+04  2.6702372E-08
  2.3000000E+04  2.3344856E-08
  2.4000000E+04  2.0514898E-08
  2.5000000E+04  1.8113882E-08
  2.6000000E+04  1.6064402E-08
  2.7000000E+04  1.4305141E-08
  2.8000000E+04  1.2787104E-08
  2.9000000E+04  1.1470834E-08
  3.0000000E+04  1.0324324E-08
  3.1000000E+04  9.3214273E-09
  3.2000000E+04  8.4406492E-09
  3.3000000E+04  7.6642117E-09
  3.4000000E+04  6.9773312E-09
  3.5000000E+04  6.3676493E-09
  3.6000000E+04  5.8247871E-09
  3.7000000E+04  5.3399838E-09
  3.8000000E+04  4.9058089E-09
  3.9000000E+04  4.5159335E-09
  4.0000000E+04  4.1649443E-09
  4.1000000E+04  3.8481940E-09
  4.2000000E+04  3.5616799E-09
  4.3000000E+04  3.3019423E-09
  4.4000000E+04  3.0659805E-09
  4.6000000E+04  2.6552684E-09
  4.8000000E+04  2.3123632E-09
  5.0000000E+04  2.0240562E-09
  5.1250000E+04  1.8669352E-09
  5.2500000E+04  1.7250496E-09
  5.3750000E+04  1.5966355E-09
  5.5000000E+04  1.4801650E-09
  5.7500000E+04  1.2779122E-09
  5.8750000E+04  1.1899603E-09
  6.0000000E+04  1.1095685E-09
  6.2500000E+04  9.6844601E-10
  6.5000000E+04  8.4936395E-10
  6.7500000E+04  7.4826862E-10
  7.0000000E+04  6.6195875E-10
  7.2500000E+04  5.8788539E-10
  7.5000000E+04  5.2400281E-10
  7.7500000E+04  4.6865693E-10
  8.0000000E+04  4.2050115E-10
  8.2500000E+04  3.7843218E-10
  8.5000000E+04  3.4154099E-10
  8.7500000E+04  3.0907437E-10
  9.0000000E+04  2.8040508E-10
  9.2500000E+04  2.5500809E-10
  9.5000000E+04  2.3244177E-10
  9.7500000E+04  2.1233298E-10
  1.0000000E+05  1.9436513E-10
  1.0250000E+05  1.7826856E-10
  1.0500000E+05  1.6381266E-10
  1.0750000E+05  1.5079951E-10
  1.1000000E+05  1.3905867E-10
  1.1250000E+05  1.2844290E-10
  1.1500000E+05  1.1882456E-10
  1.1750000E+05  1.1009268E-10
  1.2000000E+05  1.0215054E-10
  1.2250000E+05  9.4913541E-11
  1.2500000E+05  8.8307548E-11
  1.3000000E+05  7.6735774E-11
  1.3500000E+05  6.7000968E-11
  1.4000000E+05  5.8763059E-11
  1.4500000E+05  5.1753445E-11
  1.5000000E+05  4.5758280E-11
  1.5500000E+05  4.0606037E-11
  1.6000000E+05  3.6158218E-11
  1.6500000E+05  3.2302254E-11
  1.7000000E+05  2.8946050E-11
  1.7500000E+05  2.6013825E-11
  1.8000000E+05  2.3442881E-11
  1.8500000E+05  2.1181082E-11
  1.9000000E+05  1.9184874E-11
  1.9500000E+05  1.7417704E-11
  2.0000000E+05  1.5848776E-11
  2.0500000E+05  1.4452037E-11
  2.1000000E+05  1.3205341E-11
  2.1500000E+05  1.2089790E-11
  2.2000000E+05  1.1089204E-11
  2.2500000E+05  1.0189682E-11
  2.3000000E+05  9.3792438E-12
  2.3500000E+05  8.6475311E-12
  2.4000000E+05  7.9855628E-12
  2.4500000E+05  7.3855288E-12
  2.5000000E+05  6.8406188E-12
  2.6000000E+05  5.8930915E-12
  2.7000000E+05  5.1035844E-12
  2.8000000E+05  4.4415704E-12
  2.9000000E+05  3.8832115E-12
  3.0000000E+05  3.4097084E-12
  3.1000000E+05  3.0061057E-12
  3.2000000E+05  2.6604016E-12
  3.3000000E+05  2.3629071E-12
  3.4000000E+05  2.1057738E-12
  3.5000000E+05  1.8826107E-12
  3.6000000E+05  1.6882144E-12
  3.7000000E+05  1.5182979E-12
  3.8000000E+05  1.3692917E-12
  
  
#  18   6  M2  EION =  1.594000000E+01 eV   305
#  S(0) = 2.547860E+00
  1.3818566E-01  0.0000000E+00
  1.3818566E+01  0.0000000E+00
  1.3818566E+01  1.5174791E-01
  1.5940000E+01  1.5174791E-01
  1.5942721E+01  1.5174791E-01
  1.5954177E+01  1.5212367E-01
  1.5965633E+01  1.5249868E-01
  1.5977088E+01  1.5287292E-01
  1.5988544E+01  1.5324639E-01
  1.6000000E+01  1.5361909E-01
  1.7000000E+01  1.8244760E-01
  1.7500000E+01  1.9321326E-01
  1.8000000E+01  2.0071153E-01
  1.8250000E+01  2.0306241E-01
  1.8500000E+01  2.0441245E-01
  1.9000000E+01  2.0400925E-01
  1.9500000E+01  1.9951847E-01
  2.0000000E+01  1.9131040E-01
  2.1000000E+01  1.6664884E-01
  2.1500000E+01  1.5198275E-01
  2.2000000E+01  1.3690333E-01
  2.2500000E+01  1.2208717E-01
  2.3000000E+01  1.0802272E-01
  2.3500000E+01  9.5014570E-02
  2.4000000E+01  8.3217587E-02
  2.4500000E+01  7.2675807E-02
  2.5000000E+01  6.3356969E-02
  2.6000000E+01  4.8055535E-02
  2.6500000E+01  4.1861710E-02
  2.7000000E+01  3.6493108E-02
  2.7500000E+01  3.1846535E-02
  2.8000000E+01  2.7827692E-02
  2.8500000E+01  2.4352166E-02
  2.9000000E+01  2.1346030E-02
  2.9500000E+01  1.8744567E-02
  3.0000000E+01  1.6491524E-02
  3.0500000E+01  1.4539154E-02
  3.1000000E+01  1.2846085E-02
  3.1500000E+01  1.1376319E-02
  3.2000000E+01  1.0099706E-02
  3.2500000E+01  8.9906231E-03
  3.3000000E+01  8.0264208E-03
  3.3500000E+01  7.1874364E-03
  3.4000000E+01  6.4576977E-03
  3.4500000E+01  5.8233604E-03
  3.5000000E+01  5.2719856E-03
  3.5500000E+01  4.7926103E-03
  3.6000000E+01  4.3762788E-03
  3.6500000E+01  4.0154394E-03
  3.7000000E+01  3.7032904E-03
  3.7500000E+01  3.4337960E-03
  3.8000000E+01  3.2016626E-03
  3.8500000E+01  3.0022671E-03
  3.9000000E+01  2.8316333E-03
  3.9500000E+01  2.6863764E-03
  4.0000000E+01  2.5636344E-03
  4.1000000E+01  2.3758882E-03
  4.2000000E+01  2.2495244E-03
  4.3000000E+01  2.1705883E-03
  4.4000000E+01  2.1294926E-03
  4.5000000E+01  2.1174913E-03
  4.6000000E+01  2.1275596E-03
  4.7000000E+01  2.1544659E-03
  4.8000000E+01  2.1941882E-03
  4.9000000E+01  2.2434880E-03
  5.0000000E+01  2.2995775E-03
  5.1250000E+01  2.3756529E-03
  5.2500000E+01  2.4556031E-03
  5.3750000E+01  2.5371113E-03
  5.5000000E+01  2.6180522E-03
  5.6250000E+01  2.6969517E-03
  5.7500000E+01  2.7729394E-03
  6.0000000E+01  2.9131662E-03
  6.5000000E+01  3.1361383E-03
  6.7500000E+01  3.2172571E-03
  7.0000000E+01  3.2788995E-03
  7.2500000E+01  3.3222677E-03
  7.5000000E+01  3.3489867E-03
  8.0000000E+01  3.3593606E-03
  8.5000000E+01  3.3238281E-03
  9.0000000E+01  3.2549442E-03
  9.5000000E+01  3.1632796E-03
  1.0000000E+02  3.0571356E-03
  1.0500000E+02  2.9428080E-03
  1.1000000E+02  2.8248260E-03
  1.1500000E+02  2.7063802E-03
  1.2000000E+02  2.5895840E-03
  1.2500000E+02  2.4757831E-03
  1.3000000E+02  2.3658125E-03
  1.3500000E+02  2.2600694E-03
  1.4000000E+02  2.1587564E-03
  1.4500000E+02  2.0619041E-03
  1.5000000E+02  1.9694290E-03
  1.6000000E+02  1.7971308E-03
  1.7000000E+02  1.6407280E-03
  1.8000000E+02  1.4990341E-03
  1.9000000E+02  1.3709908E-03
  2.0000000E+02  1.2555496E-03
  2.1000000E+02  1.1517319E-03
  2.2000000E+02  1.0585049E-03
  2.3000000E+02  9.7485205E-04
  2.4000000E+02  8.9978063E-04
  2.5000000E+02  8.3230475E-04
  2.6000000E+02  7.7152561E-04
  2.7000000E+02  7.1663576E-04
  2.8000000E+02  6.6688778E-04
  2.9000000E+02  6.2164672E-04
  3.0000000E+02  5.8037408E-04
  3.1000000E+02  5.4260663E-04
  3.2000000E+02  5.0795049E-04
  3.4000000E+02  4.4670294E-04
  3.6000000E+02  3.9457906E-04
  3.8000000E+02  3.5001168E-04
  4.0000000E+02  3.1178707E-04
  4.2000000E+02  2.7889159E-04
  4.4000000E+02  2.5045681E-04
  4.6000000E+02  2.2576486E-04
  4.8000000E+02  2.0421131E-04
  5.0000000E+02  1.8529661E-04
  5.2500000E+02  1.6476200E-04
  5.5000000E+02  1.4712144E-04
  5.7500000E+02  1.3189171E-04
  6.0000000E+02  1.1868931E-04
  6.5000000E+02  9.7170251E-05
  6.7500000E+02  8.8361606E-05
  7.0000000E+02  8.0588231E-05
  7.2500000E+02  7.3696068E-05
  7.5000000E+02  6.7557190E-05
  7.7500000E+02  6.2066186E-05
  8.0000000E+02  5.7136240E-05
  8.2500000E+02  5.2698328E-05
  8.5000000E+02  4.8695205E-05
  9.0000000E+02  4.1800297E-05
  9.5000000E+02  3.6119786E-05
  1.0000000E+03  3.1398418E-05
  1.0500000E+03  2.7443975E-05
  1.1000000E+03  2.4109877E-05
  1.1500000E+03  2.1281728E-05
  1.2000000E+03  1.8869828E-05
  1.2500000E+03  1.6802491E-05
  1.3000000E+03  1.5020423E-05
  1.3500000E+03  1.3474405E-05
  1.4000000E+03  1.2125383E-05
  1.4500000E+03  1.0942920E-05
  1.5000000E+03  9.9030102E-06
  1.5500000E+03  8.9855993E-06
  1.6000000E+03  8.1737786E-06
  1.6500000E+03  7.4531808E-06
  1.7000000E+03  6.8116597E-06
  1.8000000E+03  5.7263092E-06
  1.8500000E+03  5.2664752E-06
  1.9000000E+03  4.8531018E-06
  2.0000000E+03  4.1444800E-06
  2.1000000E+03  3.5636903E-06
  2.2000000E+03  3.0827326E-06
  2.3000000E+03  2.6810320E-06
  2.4000000E+03  2.3433452E-06
  2.5000000E+03  2.0577975E-06
  2.6000000E+03  1.8150884E-06
  2.7000000E+03  1.6078291E-06
  2.8000000E+03  1.4300346E-06
  2.9000000E+03  1.2767174E-06
  3.0000000E+03  1.1437848E-06
  3.1000000E+03  1.0279483E-06
  3.2000000E+03  9.2656118E-07
  3.3000000E+03  8.3748128E-07
  3.4000000E+03  7.5893527E-07
  3.5000000E+03  6.8944628E-07
  3.6000000E+03  6.2779674E-07
  3.8000000E+03  5.2409060E-07
  4.0000000E+03  4.4128204E-07
  4.1000000E+03  4.0610696E-07
  4.2000000E+03  3.7439492E-07
  4.3000000E+03  3.4572516E-07
  4.4000000E+03  3.1973980E-07
  4.6000000E+03  2.7468766E-07
  4.8000000E+03  2.3732812E-07
  5.0000000E+03  2.0616752E-07
  5.1250000E+03  1.8929277E-07
  5.2500000E+03  1.7411935E-07
  5.3750000E+03  1.6043997E-07
  5.5000000E+03  1.4807717E-07
  5.7500000E+03  1.2672238E-07
  6.0000000E+03  1.0908628E-07
  6.2500000E+03  9.4425199E-08
  6.5000000E+03  8.2155035E-08
  6.6250000E+03  7.6768973E-08
  6.7500000E+03  7.1817174E-08
  7.0000000E+03  6.3053890E-08
  7.2500000E+03  5.5586384E-08
  7.5000000E+03  4.9193722E-08
  7.7500000E+03  4.3697196E-08
  8.0000000E+03  3.8950177E-08
  8.2500000E+03  3.4831245E-08
  8.5000000E+03  3.1241543E-08
  8.7500000E+03  2.8100308E-08
  9.0000000E+03  2.5342058E-08
  9.2500000E+03  2.2913033E-08
  9.5000000E+03  2.0767936E-08
  9.7500000E+03  1.8868433E-08
  1.0000000E+04  1.7181656E-08
  1.0250000E+04  1.5679254E-08
  1.0500000E+04  1.4337216E-08
  1.1000000E+04  1.2055728E-08
  1.1500000E+04  1.0207862E-08
  1.2000000E+04  8.6986846E-09
  1.2500000E+04  7.4566714E-09
  1.3000000E+04  6.4273140E-09
  1.3500000E+04  5.5686231E-09
  1.4000000E+04  4.8479169E-09
  1.4500000E+04  4.2394672E-09
  1.5000000E+04  3.7229268E-09
  1.5500000E+04  3.2821332E-09
  1.6000000E+04  2.9041591E-09
  1.6500000E+04  2.5785912E-09
  1.7000000E+04  2.2969753E-09
  1.7500000E+04  2.0524052E-09
  1.8000000E+04  1.8392104E-09
  1.8500000E+04  1.6527076E-09
  1.9000000E+04  1.4890071E-09
  1.9500000E+04  1.3448624E-09
  2.0000000E+04  1.2175528E-09
  2.0500000E+04  1.1047875E-09
  2.1000000E+04  1.0046302E-09
  2.1500000E+04  9.1543760E-10
  2.2000000E+04  8.3580985E-10
  2.2500000E+04  7.6455049E-10
  2.3000000E+04  7.0063331E-10
  2.4000000E+04  5.9141460E-10
  2.5000000E+04  5.0243292E-10
  2.6000000E+04  4.2937992E-10
  2.7000000E+04  3.6897600E-10
  2.8000000E+04  3.1869981E-10
  2.9000000E+04  2.7659469E-10
  3.0000000E+04  2.4112919E-10
  3.1000000E+04  2.1109502E-10
  3.2000000E+04  1.8553183E-10
  3.3000000E+04  1.6367082E-10
  3.4000000E+04  1.4489227E-10
  3.5000000E+04  1.2869360E-10
  3.6000000E+04  1.1466520E-10
  3.7000000E+04  1.0247108E-10
  3.8000000E+04  9.1833866E-11
  3.9000000E+04  8.2523497E-11
  4.0000000E+04  7.4347638E-11
  4.1000000E+04  6.7145087E-11
  4.2000000E+04  6.0780707E-11
  4.3000000E+04  5.5140737E-11
  4.4000000E+04  5.0129086E-11
  4.5000000E+04  4.5664591E-11
  4.6000000E+04  4.1678099E-11
  4.7000000E+04  3.8110328E-11
  4.8000000E+04  3.4910307E-11
  5.0000000E+04  2.9443439E-11
  5.1250000E+04  2.6556720E-11
  5.2500000E+04  2.4009508E-11
  5.3750000E+04  2.1755319E-11
  5.5000000E+04  1.9754916E-11
  5.7500000E+04  1.6387808E-11
  5.8750000E+04  1.4968828E-11
  6.0000000E+04  1.3697504E-11
  6.2500000E+04  1.1528975E-11
  6.5000000E+04  9.7664538E-12
  6.7500000E+04  8.3227278E-12
  7.0000000E+04  7.1315994E-12
  7.2500000E+04  6.1423828E-12
  7.5000000E+04  5.3158399E-12
  7.7500000E+04  4.6212768E-12
  8.0000000E+04  4.0344872E-12
  8.2500000E+04  3.5362400E-12
  8.5000000E+04  3.1111601E-12
  8.7500000E+04  2.7468754E-12
  9.0000000E+04  2.4333705E-12
  9.2500000E+04  2.1624893E-12
  9.5000000E+04  1.9275508E-12
  9.7500000E+04  1.7230536E-12
  1.0000000E+05  1.5444463E-12
  1.0250000E+05  1.3879459E-12
  1.0500000E+05  1.2503927E-12
  1.0750000E+05  1.1291363E-12
  1.1000000E+05  1.0219450E-12
  1.1250000E+05  9.2693134E-13
  1.1500000E+05  8.4249387E-13
  1.1750000E+05  7.6726926E-13
  1.2000000E+05  7.0009297E-13
  1.2250000E+05  6.3996705E-13
  1.2500000E+05  5.8603396E-13
  1.3000000E+05  4.9388996E-13
  1.3500000E+05  4.1885879E-13
  1.4000000E+05  3.5731115E-13
  1.4500000E+05  3.0647627E-13
  1.5000000E+05  2.6421933E-13
  1.5500000E+05  2.2888136E-13
  1.6000000E+05  1.9916268E-13
  1.6500000E+05  1.7403726E-13
  1.7000000E+05  1.5268915E-13
  1.7500000E+05  1.3446511E-13
  1.8000000E+05  1.1883907E-13
  1.8500000E+05  1.0538465E-13
  1.9000000E+05  9.3754101E-14
  1.9500000E+05  8.3662240E-14
  2.0000000E+05  7.4873621E-14
  2.0500000E+05  6.7193024E-14
  2.1000000E+05  6.0458318E-14
  2.1500000E+05  5.4534241E-14
  
  
#  18   7  M3  EION =  1.576000000E+01 eV   306
#  S(0) = 5.104278E+00
  1.3622567E-01  0.0000000E+00
  1.3622567E+01  0.0000000E+00
  1.3622567E+01  3.0793570E-01
  1.5760000E+01  3.0793570E-01
  1.5762721E+01  3.0793570E-01
  1.5810177E+01  3.1101680E-01
  1.5857633E+01  3.1406990E-01
  1.5905088E+01  3.1709419E-01
  1.5952544E+01  3.2008887E-01
  1.6000000E+01  3.2305311E-01
  1.7000000E+01  3.7676296E-01
  1.7500000E+01  3.9548393E-01
  1.8000000E+01  4.0719240E-01
  1.8250000E+01  4.1012161E-01
  1.8500000E+01  4.1100170E-01
  1.9000000E+01  4.0655545E-01
  1.9500000E+01  3.9417293E-01
  2.0000000E+01  3.7486274E-01
  2.1000000E+01  3.2188414E-01
  2.1500000E+01  2.9182082E-01
  2.2000000E+01  2.6153886E-01
  2.2500000E+01  2.3224489E-01
  2.3000000E+01  2.0476422E-01
  2.3500000E+01  1.7958222E-01
  2.4000000E+01  1.5690730E-01
  2.4500000E+01  1.3675821E-01
  2.5000000E+01  1.1902451E-01
  2.6000000E+01  9.0044537E-02
  2.6500000E+01  7.8357741E-02
  2.7000000E+01  6.8247034E-02
  2.7500000E+01  5.9510302E-02
  2.8000000E+01  5.1964465E-02
  2.8500000E+01  4.5447273E-02
  2.9000000E+01  3.9817316E-02
  2.9500000E+01  3.4950774E-02
  3.0000000E+01  3.0741163E-02
  3.0500000E+01  2.7098095E-02
  3.1000000E+01  2.3942695E-02
  3.1500000E+01  2.1206975E-02
  3.2000000E+01  1.8834741E-02
  3.2500000E+01  1.6777124E-02
  3.3000000E+01  1.4990998E-02
  3.3500000E+01  1.3439780E-02
  3.4000000E+01  1.2093757E-02
  3.4500000E+01  1.0926429E-02
  3.5000000E+01  9.9141337E-03
  3.5500000E+01  9.0364015E-03
  3.6000000E+01  8.2767548E-03
  3.7000000E+01  7.0555945E-03
  3.7500000E+01  6.5699194E-03
  3.8000000E+01  6.1537932E-03
  3.8500000E+01  5.7984314E-03
  3.9000000E+01  5.4963864E-03
  4.0000000E+01  5.0282636E-03
  4.0500000E+01  4.8523416E-03
  4.1000000E+01  4.7086659E-03
  4.1500000E+01  4.5929294E-03
  4.2000000E+01  4.5016564E-03
  4.3000000E+01  4.3817643E-03
  4.4000000E+01  4.3309380E-03
  4.5000000E+01  4.3326384E-03
  4.6000000E+01  4.3739660E-03
  4.7000000E+01  4.4450888E-03
  4.8000000E+01  4.5385899E-03
  4.9000000E+01  4.6485020E-03
  5.0000000E+01  4.7695871E-03
  5.1250000E+01  4.9300807E-03
  5.2500000E+01  5.0958663E-03
  5.5000000E+01  5.4264510E-03
  5.7500000E+01  5.7362128E-03
  6.0000000E+01  6.0126591E-03
  6.5000000E+01  6.4436876E-03
  6.7500000E+01  6.5965689E-03
  7.0000000E+01  6.7099207E-03
  7.2500000E+01  6.7865046E-03
  7.5000000E+01  6.8298311E-03
  8.0000000E+01  6.8311055E-03
  8.5000000E+01  6.7422175E-03
  9.0000000E+01  6.5886027E-03
  9.5000000E+01  6.3914318E-03
  1.0000000E+02  6.1671915E-03
  1.0500000E+02  5.9282819E-03
  1.1000000E+02  5.6835498E-03
  1.1500000E+02  5.4391754E-03
  1.2000000E+02  5.1991929E-03
  1.2500000E+02  4.9661374E-03
  1.3000000E+02  4.7415345E-03
  1.3500000E+02  4.5260620E-03
  1.4000000E+02  4.3200302E-03
  1.4500000E+02  4.1234138E-03
  1.5000000E+02  3.9359789E-03
  1.6000000E+02  3.5874741E-03
  1.7000000E+02  3.2718797E-03
  1.8000000E+02  2.9865543E-03
  1.9000000E+02  2.7291725E-03
  2.0000000E+02  2.4974799E-03
  2.1000000E+02  2.2893928E-03
  2.2000000E+02  2.1027494E-03
  2.3000000E+02  1.9354440E-03
  2.4000000E+02  1.7854359E-03
  2.5000000E+02  1.6507121E-03
  2.6000000E+02  1.5294475E-03
  2.7000000E+02  1.4200046E-03
  2.8000000E+02  1.3208741E-03
  2.9000000E+02  1.2307761E-03
  3.0000000E+02  1.1486257E-03
  3.1000000E+02  1.0734903E-03
  3.2000000E+02  1.0045778E-03
  3.4000000E+02  8.8287106E-04
  3.6000000E+02  7.7937979E-04
  3.8000000E+02  6.9095725E-04
  4.0000000E+02  6.1516944E-04
  4.2000000E+02  5.4998662E-04
  4.4000000E+02  4.9367420E-04
  4.6000000E+02  4.4480013E-04
  4.8000000E+02  4.0215969E-04
  5.0000000E+02  3.6475832E-04
  5.2500000E+02  3.2417581E-04
  5.5000000E+02  2.8933291E-04
  5.7500000E+02  2.5926811E-04
  6.0000000E+02  2.3321884E-04
  6.5000000E+02  1.9078944E-04
  6.7500000E+02  1.7343273E-04
  7.0000000E+02  1.5812213E-04
  7.2500000E+02  1.4455240E-04
  7.5000000E+02  1.3247014E-04
  7.7500000E+02  1.2166665E-04
  8.0000000E+02  1.1197014E-04
  8.2500000E+02  1.0324408E-04
  8.5000000E+02  9.5375208E-05
  9.0000000E+02  8.1827397E-05
  9.5000000E+02  7.0671520E-05
  1.0000000E+03  6.1404086E-05
  1.0500000E+03  5.3645997E-05
  1.1000000E+03  4.7108174E-05
  1.1500000E+03  4.1565103E-05
  1.2000000E+03  3.6840016E-05
  1.2500000E+03  3.2791705E-05
  1.3000000E+03  2.9303418E-05
  1.3500000E+03  2.6278313E-05
  1.4000000E+03  2.3639590E-05
  1.4500000E+03  2.1327429E-05
  1.5000000E+03  1.9294638E-05
  1.5500000E+03  1.7501825E-05
  1.6000000E+03  1.5915796E-05
  1.6500000E+03  1.4508384E-05
  1.7000000E+03  1.3255778E-05
  1.7500000E+03  1.2137813E-05
  1.8000000E+03  1.1137482E-05
  1.8500000E+03  1.0240414E-05
  1.9000000E+03  9.4342102E-06
  2.0000000E+03  8.0527391E-06
  2.1000000E+03  6.9210494E-06
  2.2000000E+03  5.9843107E-06
  2.3000000E+03  5.2022653E-06
  2.4000000E+03  4.5451040E-06
  2.5000000E+03  3.9896183E-06
  2.6000000E+03  3.5176484E-06
  2.7000000E+03  3.1147747E-06
  2.8000000E+03  2.7693160E-06
  2.9000000E+03  2.4715332E-06
  3.0000000E+03  2.2134360E-06
  3.1000000E+03  1.9886073E-06
  3.2000000E+03  1.7918861E-06
  3.3000000E+03  1.6190962E-06
  3.4000000E+03  1.4667825E-06
  3.5000000E+03  1.3320688E-06
  3.6000000E+03  1.2125862E-06
  3.8000000E+03  1.0116819E-06
  4.0000000E+03  8.5136019E-07
  4.1000000E+03  7.8328904E-07
  4.2000000E+03  7.2193506E-07
  4.3000000E+03  6.6647989E-07
  4.4000000E+03  6.1622796E-07
  4.6000000E+03  5.2913215E-07
  4.8000000E+03  4.5694176E-07
  5.0000000E+03  3.9675899E-07
  5.1250000E+03  3.6418012E-07
  5.2500000E+03  3.3489397E-07
  5.3750000E+03  3.0849843E-07
  5.5000000E+03  2.8464937E-07
  5.7500000E+03  2.4346894E-07
  6.0000000E+03  2.0947642E-07
  6.2500000E+03  1.8123189E-07
  6.5000000E+03  1.5760467E-07
  6.6250000E+03  1.4723696E-07
  6.7500000E+03  1.3770729E-07
  7.0000000E+03  1.2084789E-07
  7.2500000E+03  1.0648760E-07
  7.5000000E+03  9.4199573E-08
  7.7500000E+03  8.3638645E-08
  8.0000000E+03  7.4521617E-08
  8.2500000E+03  6.6613985E-08
  8.5000000E+03  5.9724927E-08
  8.7500000E+03  5.3698643E-08
  9.0000000E+03  4.8408938E-08
  9.2500000E+03  4.3752282E-08
  9.5000000E+03  3.9641444E-08
  9.7500000E+03  3.6002610E-08
  1.0000000E+04  3.2772469E-08
  1.0250000E+04  2.9896397E-08
  1.0500000E+04  2.7328156E-08
  1.0750000E+04  2.5028519E-08
  1.1000000E+04  2.2964084E-08
  1.1250000E+04  2.1106507E-08
  1.1500000E+04  1.9431535E-08
  1.2000000E+04  1.6548132E-08
  1.2500000E+04  1.4176534E-08
  1.3000000E+04  1.2212117E-08
  1.3500000E+04  1.0574318E-08
  1.4000000E+04  9.2004589E-09
  1.4500000E+04  8.0412127E-09
  1.5000000E+04  7.0575852E-09
  1.5500000E+04  6.2186192E-09
  1.6000000E+04  5.4995675E-09
  1.6500000E+04  4.8805065E-09
  1.7000000E+04  4.3452679E-09
  1.7500000E+04  3.8806499E-09
  1.8000000E+04  3.4758172E-09
  1.8500000E+04  3.1218250E-09
  1.9000000E+04  2.8112466E-09
  1.9500000E+04  2.5378866E-09
  2.0000000E+04  2.2965542E-09
  2.0500000E+04  2.0828812E-09
  2.1000000E+04  1.8931763E-09
  2.1500000E+04  1.7243079E-09
  2.2000000E+04  1.5736093E-09
  2.2500000E+04  1.4388018E-09
  2.3000000E+04  1.3179315E-09
  2.4000000E+04  1.1115112E-09
  2.5000000E+04  9.4346559E-10
  2.6000000E+04  8.0560434E-10
  2.7000000E+04  6.9169684E-10
  2.8000000E+04  5.9695586E-10
  2.9000000E+04  5.1766845E-10
  3.0000000E+04  4.5093022E-10
  3.1000000E+04  3.9445106E-10
  3.2000000E+04  3.4641185E-10
  3.3000000E+04  3.0535724E-10
  3.4000000E+04  2.7011469E-10
  3.5000000E+04  2.3973376E-10
  3.6000000E+04  2.1344040E-10
  3.7000000E+04  1.9059994E-10
  3.8000000E+04  1.7068872E-10
  3.9000000E+04  1.5327250E-10
  4.0000000E+04  1.3798828E-10
  4.1000000E+04  1.2453188E-10
  4.2000000E+04  1.1264853E-10
  4.3000000E+04  1.0212388E-10
  4.4000000E+04  9.2777039E-11
  4.5000000E+04  8.4455433E-11
  4.6000000E+04  7.7029130E-11
  4.7000000E+04  7.0386767E-11
  4.8000000E+04  6.4432614E-11
  5.0000000E+04  5.4269556E-11
  5.1250000E+04  4.8908164E-11
  5.2500000E+04  4.4180597E-11
  5.3750000E+04  3.9999686E-11
  5.5000000E+04  3.6291910E-11
  5.7500000E+04  3.0056949E-11
  5.8750000E+04  2.7432060E-11
  6.0000000E+04  2.5081897E-11
  6.2500000E+04  2.1077168E-11
  6.5000000E+04  1.7826560E-11
  6.7500000E+04  1.5167325E-11
  7.0000000E+04  1.2976097E-11
  7.2500000E+04  1.1158545E-11
  7.5000000E+04  9.6417252E-12
  7.7500000E+04  8.3686393E-12
  8.0000000E+04  7.2943817E-12
  8.2500000E+04  6.3833124E-12
  8.5000000E+04  5.6069625E-12
  8.7500000E+04  4.9424431E-12
  9.0000000E+04  4.3712385E-12
  9.2500000E+04  3.8782819E-12
  9.5000000E+04  3.4512427E-12
  9.7500000E+04  3.0799775E-12
  1.0000000E+05  2.7561020E-12
  1.0250000E+05  2.4726540E-12
  1.0500000E+05  2.2238229E-12
  1.0750000E+05  2.0047389E-12
  1.1000000E+05  1.8113040E-12
  1.1250000E+05  1.6400542E-12
  1.1500000E+05  1.4880524E-12
  1.1750000E+05  1.3528004E-12
  1.2000000E+05  1.2321667E-12
  1.2250000E+05  1.1243261E-12
  1.2500000E+05  1.0277121E-12
  1.3000000E+05  8.6295153E-13
  1.3500000E+05  7.2912986E-13
  1.4000000E+05  6.1963971E-13
  1.4500000E+05  5.2944206E-13
  1.5000000E+05  4.5466044E-13
  1.5500000E+05  3.9228818E-13
  1.6000000E+05  3.3997501E-13
  1.6500000E+05  2.9586936E-13
  1.7000000E+05  2.5850055E-13
  1.7500000E+05  2.2669231E-13
  1.8000000E+05  1.9949578E-13
  1.8500000E+05  1.7614256E-13
  1.9000000E+05  1.5600844E-13
  1.9500000E+05  1.3858353E-13
  2.0000000E+05  1.2345219E-13
  2.0500000E+05  1.1027294E-13
  2.1000000E+05  9.8760595E-14
  2.1500000E+05  8.8675980E-14


==> anc/colstop/sbethe/sdbase/oos19.tab <==
# Atomic number = 19   (K )
#
#      W/eV         OOS*eV
  
  
#  19   1  K1  EION =  3.610000000E+03 eV   266
#  S(0) = 1.369662E+00
  3.6061511E+01  0.0000000E+00
  3.6061511E+03  0.0000000E+00
  3.6061511E+03  4.9949673E-04
  3.6100000E+03  4.9949673E-04
  3.6100358E+03  4.9949673E-04
  3.6103327E+03  5.0541522E-04
  3.6106295E+03  5.1112120E-04
  3.6109263E+03  5.1662101E-04
  3.6112231E+03  5.2192104E-04
  3.6118167E+03  5.3194663E-04
  3.6124104E+03  5.4124662E-04
  3.6135977E+03  5.5785343E-04
  3.6147849E+03  5.7208255E-04
  3.6171595E+03  5.9455417E-04
  3.6195340E+03  6.1058314E-04
  3.6242831E+03  6.2881765E-04
  3.6266577E+03  6.3306403E-04
  3.6290323E+03  6.3509136E-04
  3.6337814E+03  6.3470321E-04
  3.6385305E+03  6.3101892E-04
  3.6432796E+03  6.2608744E-04
  3.6480287E+03  6.2107744E-04
  3.6575269E+03  6.1285628E-04
  3.6670251E+03  6.0768339E-04
  3.6765233E+03  6.0473598E-04
  3.6860215E+03  6.0277254E-04
  3.6955197E+03  6.0081445E-04
  3.7050179E+03  5.9833302E-04
  3.7145161E+03  5.9520511E-04
  3.7240143E+03  5.9156826E-04
  3.7430108E+03  5.8374388E-04
  3.7620072E+03  5.7641907E-04
  3.7715054E+03  5.7309741E-04
  3.7810036E+03  5.6995672E-04
  3.7905018E+03  5.6691069E-04
  3.8000000E+03  5.6388549E-04
  3.8250000E+03  5.5561570E-04
  3.8500000E+03  5.4677228E-04
  3.8750000E+03  5.3780492E-04
  3.9000000E+03  5.2916721E-04
  3.9250000E+03  5.2094075E-04
  3.9500000E+03  5.1291388E-04
  4.0000000E+03  4.9682670E-04
  4.0500000E+03  4.8101669E-04
  4.0750000E+03  4.7345375E-04
  4.1000000E+03  4.6611940E-04
  4.1500000E+03  4.5185922E-04
  4.2000000E+03  4.3798768E-04
  4.3000000E+03  4.1198180E-04
  4.4000000E+03  3.8814220E-04
  4.5000000E+03  3.6606236E-04
  4.5500000E+03  3.5572463E-04
  4.6000000E+03  3.4579499E-04
  4.7000000E+03  3.2694420E-04
  4.8000000E+03  3.0949549E-04
  5.0000000E+03  2.7818299E-04
  5.2500000E+03  2.4473191E-04
  5.5000000E+03  2.1637502E-04
  5.7500000E+03  1.9222435E-04
  6.0000000E+03  1.7149924E-04
  6.5000000E+03  1.3812331E-04
  6.7500000E+03  1.2462658E-04
  7.0000000E+03  1.1281576E-04
  7.2500000E+03  1.0243631E-04
  7.5000000E+03  9.3278827E-05
  7.7500000E+03  8.5169624E-05
  8.0000000E+03  7.7963666E-05
  8.2500000E+03  7.1539255E-05
  8.5000000E+03  6.5793774E-05
  9.0000000E+03  5.6004903E-05
  9.5000000E+03  4.8044623E-05
  1.0000000E+04  4.1507106E-05
  1.0500000E+04  3.6089798E-05
  1.1000000E+04  3.1564089E-05
  1.1500000E+04  2.7754774E-05
  1.2000000E+04  2.4526153E-05
  1.2500000E+04  2.1772295E-05
  1.3000000E+04  1.9409607E-05
  1.3500000E+04  1.7371510E-05
  1.4000000E+04  1.5604520E-05
  1.4500000E+04  1.4065328E-05
  1.5000000E+04  1.2718629E-05
  1.5500000E+04  1.1535464E-05
  1.6000000E+04  1.0491942E-05
  1.6500000E+04  9.5682211E-06
  1.7000000E+04  8.7477392E-06
  1.8000000E+04  7.3630671E-06
  1.9000000E+04  6.2505916E-06
  2.0000000E+04  5.3471353E-06
  2.1000000E+04  4.6062575E-06
  2.2000000E+04  3.9933158E-06
  2.3000000E+04  3.4821176E-06
  2.4000000E+04  3.0526174E-06
  2.5000000E+04  2.6893021E-06
  2.6000000E+04  2.3800422E-06
  2.7000000E+04  2.1152651E-06
  2.8000000E+04  1.8873497E-06
  2.9000000E+04  1.6901788E-06
  3.0000000E+04  1.5188061E-06
  3.1000000E+04  1.3692029E-06
  3.2000000E+04  1.2380670E-06
  3.3000000E+04  1.1226750E-06
  3.4000000E+04  1.0207675E-06
  3.5000000E+04  9.3046032E-07
  3.6000000E+04  8.5017390E-07
  3.8000000E+04  7.1454547E-07
  4.0000000E+04  6.0548620E-07
  4.2000000E+04  5.1688917E-07
  4.4000000E+04  4.4424341E-07
  4.6000000E+04  3.8417060E-07
  4.8000000E+04  3.3410806E-07
  5.0000000E+04  2.9208955E-07
  5.2500000E+04  2.4858790E-07
  5.5000000E+04  2.1302207E-07
  5.7500000E+04  1.8369371E-07
  5.8750000E+04  1.7095426E-07
  6.0000000E+04  1.5931810E-07
  6.2500000E+04  1.3891214E-07
  6.5000000E+04  1.2171529E-07
  6.7500000E+04  1.0713342E-07
  7.0000000E+04  9.4698091E-08
  7.2500000E+04  8.4036843E-08
  7.5000000E+04  7.4851183E-08
  7.7500000E+04  6.6900144E-08
  8.0000000E+04  5.9987847E-08
  8.2500000E+04  5.3954049E-08
  8.5000000E+04  4.8666866E-08
  8.7500000E+04  4.4017137E-08
  9.0000000E+04  3.9914026E-08
  9.2500000E+04  3.6281565E-08
  9.5000000E+04  3.3055917E-08
  1.0000000E+05  2.7617729E-08
  1.0500000E+05  2.3258690E-08
  1.1000000E+05  1.9730278E-08
  1.1500000E+05  1.6848622E-08
  1.2000000E+05  1.4475867E-08
  1.2500000E+05  1.2507422E-08
  1.3000000E+05  1.0863051E-08
  1.3500000E+05  9.4805682E-09
  1.4000000E+05  8.3113335E-09
  1.4500000E+05  7.3169638E-09
  1.5000000E+05  6.4669249E-09
  1.5500000E+05  5.7367469E-09
  1.6000000E+05  5.1066793E-09
  1.6500000E+05  4.5606747E-09
  1.7000000E+05  4.0856151E-09
  1.7500000E+05  3.6707160E-09
  1.8000000E+05  3.3070604E-09
  1.8500000E+05  2.9872377E-09
  1.9000000E+05  2.7050600E-09
  1.9500000E+05  2.4553368E-09
  2.0000000E+05  2.2336940E-09
  2.0500000E+05  2.0364300E-09
  2.1000000E+05  1.8604005E-09
  2.2000000E+05  1.5617093E-09
  2.3000000E+05  1.3204501E-09
  2.4000000E+05  1.1238892E-09
  2.5000000E+05  9.6246868E-10
  2.6000000E+05  8.2892963E-10
  2.7000000E+05  7.1770113E-10
  2.8000000E+05  6.2446688E-10
  2.9000000E+05  5.4585240E-10
  3.0000000E+05  4.7919813E-10
  3.1000000E+05  4.2239210E-10
  3.2000000E+05  3.7374389E-10
  3.3000000E+05  3.3189118E-10
  3.4000000E+05  2.9572905E-10
  3.5000000E+05  2.6435601E-10
  3.6000000E+05  2.3703249E-10
  3.7000000E+05  2.1314853E-10
  3.8000000E+05  1.9219860E-10
  3.9000000E+05  1.7376161E-10
  4.0000000E+05  1.5748513E-10
  4.2000000E+05  1.3027497E-10
  4.3000000E+05  1.1887931E-10
  4.4000000E+05  1.0870573E-10
  4.6000000E+05  9.1431660E-11
  4.8000000E+05  7.7466525E-11
  5.0000000E+05  6.6078034E-11
  5.1250000E+05  6.0018258E-11
  5.2500000E+05  5.4640804E-11
  5.3750000E+05  4.9855394E-11
  5.5000000E+05  4.5585382E-11
  5.7500000E+05  3.8339771E-11
  5.8750000E+05  3.5260377E-11
  6.0000000E+05  3.2485980E-11
  6.2500000E+05  2.7714339E-11
  6.5000000E+05  2.3792747E-11
  6.7500000E+05  2.0545183E-11
  7.0000000E+05  1.7836730E-11
  7.2500000E+05  1.5563033E-11
  7.5000000E+05  1.3642601E-11
  7.7500000E+05  1.2011233E-11
  8.0000000E+05  1.0617989E-11
  8.2500000E+05  9.4221391E-12
  8.5000000E+05  8.3908752E-12
  8.7500000E+05  7.4976010E-12
  9.0000000E+05  6.7206248E-12
  9.2500000E+05  6.0421464E-12
  9.5000000E+05  5.4474657E-12
  9.7500000E+05  4.9243890E-12
  1.0000000E+06  4.4627555E-12
  1.0250000E+06  4.0540569E-12
  1.0500000E+06  3.6911362E-12
  1.1000000E+06  3.0793575E-12
  1.1500000E+06  2.5891352E-12
  1.2000000E+06  2.1925090E-12
  1.2500000E+06  1.8687674E-12
  1.3000000E+06  1.6023748E-12
  1.3500000E+06  1.3815398E-12
  1.4000000E+06  1.1972148E-12
  1.4500000E+06  1.0423872E-12
  1.5000000E+06  9.1157174E-13
  1.5500000E+06  8.0044102E-13
  1.6000000E+06  7.0555204E-13
  1.6500000E+06  6.2414524E-13
  1.7000000E+06  5.5399379E-13
  1.7500000E+06  4.9328855E-13
  1.8000000E+06  4.4055060E-13
  1.8500000E+06  3.9456407E-13
  1.9000000E+06  3.5432410E-13
  1.9500000E+06  3.1899581E-13
  2.0000000E+06  2.8788215E-13
  2.0500000E+06  2.6039855E-13
  2.1000000E+06  2.3605294E-13
  2.2000000E+06  1.9517402E-13
  2.3000000E+06  1.6260733E-13
  2.4000000E+06  1.3642390E-13
  2.5000000E+06  1.1519464E-13
  2.6000000E+06  9.7848237E-14
  2.7000000E+06  8.3573073E-14
  2.8000000E+06  7.1747654E-14
  2.9000000E+06  6.1891228E-14
  3.0000000E+06  5.3628669E-14
  3.1000000E+06  4.6664916E-14
  3.2000000E+06  4.0766145E-14
  3.3000000E+06  3.5745767E-14
  3.4000000E+06  3.1453931E-14
  3.5000000E+06  2.7769476E-14
  3.6000000E+06  2.4593864E-14
  3.7000000E+06  2.1846509E-14
  3.8000000E+06  1.9461172E-14
  3.9000000E+06  1.7383125E-14
  4.0000000E+06  1.5566940E-14
  4.1000000E+06  1.3974737E-14
  4.2000000E+06  1.2574804E-14
  4.3000000E+06  1.1340479E-14
  4.4000000E+06  1.0249259E-14
  4.6000000E+06  8.4227487E-15
  4.8000000E+06  6.9743237E-15
  5.0000000E+06  5.8155092E-15
  5.1250000E+06  5.2084576E-15
  5.2500000E+06  4.6760623E-15
  5.3750000E+06  4.2077952E-15
  5.5000000E+06  3.7947967E-15
  5.7500000E+06  3.1058102E-15
  5.8750000E+06  2.8180868E-15
  6.0000000E+06  2.5618140E-15
  6.2500000E+06  2.1284134E-15
  6.5000000E+06  1.7802316E-15
  6.7500000E+06  1.4982827E-15
  7.0000000E+06  1.2682392E-15
  7.2500000E+06  1.0792337E-15
  7.5000000E+06  9.2301109E-16
  7.7500000E+06  7.9323005E-16
  8.0000000E+06  6.8488884E-16
  
  
#  19   2  L1  EION =  3.810000000E+02 eV   283
#  S(0) = 1.355570E+00
  3.7716181E+00  0.0000000E+00
  3.7716181E+02  0.0000000E+00
  3.7716181E+02  2.0812592E-03
  3.8100000E+02  2.0812592E-03
  3.8100371E+02  2.0812592E-03
  3.8124117E+02  2.1000301E-03
  3.8147862E+02  2.1182080E-03
  3.8171607E+02  2.1358075E-03
  3.8195353E+02  2.1528432E-03
  3.8242843E+02  2.1852805E-03
  3.8290334E+02  2.2156324E-03
  3.8385316E+02  2.2705124E-03
  3.8480297E+02  2.3183028E-03
  3.8670260E+02  2.3954962E-03
  3.8860223E+02  2.4522050E-03
  3.9050186E+02  2.4923727E-03
  3.9240148E+02  2.5191609E-03
  3.9430111E+02  2.5351511E-03
  3.9620074E+02  2.5424786E-03
  4.0000000E+02  2.5379609E-03
  4.0250000E+02  2.5252468E-03
  4.0500000E+02  2.5075509E-03
  4.0750000E+02  2.4866166E-03
  4.1000000E+02  2.4637657E-03
  4.1500000E+02  2.4159878E-03
  4.2000000E+02  2.3692087E-03
  4.2500000E+02  2.3257211E-03
  4.3000000E+02  2.2862358E-03
  4.3500000E+02  2.2505938E-03
  4.4000000E+02  2.2182083E-03
  4.5000000E+02  2.1602292E-03
  4.6000000E+02  2.1067932E-03
  4.7000000E+02  2.0542686E-03
  4.8000000E+02  2.0011722E-03
  5.0000000E+02  1.8943401E-03
  5.1250000E+02  1.8297036E-03
  5.2500000E+02  1.7683647E-03
  5.3750000E+02  1.7107135E-03
  5.5000000E+02  1.6564270E-03
  5.6250000E+02  1.6048941E-03
  5.7500000E+02  1.5554590E-03
  5.8750000E+02  1.5076914E-03
  6.0000000E+02  1.4613523E-03
  6.2500000E+02  1.3730797E-03
  6.5000000E+02  1.2913540E-03
  6.6250000E+02  1.2530985E-03
  6.7500000E+02  1.2165162E-03
  7.0000000E+02  1.1479559E-03
  7.2500000E+02  1.0845721E-03
  7.5000000E+02  1.0255656E-03
  8.0000000E+02  9.1924805E-04
  8.5000000E+02  8.2762911E-04
  8.7500000E+02  7.8668188E-04
  9.0000000E+02  7.4848019E-04
  9.2500000E+02  7.1270129E-04
  9.5000000E+02  6.7915964E-04
  1.0000000E+03  6.1823908E-04
  1.0500000E+03  5.6471398E-04
  1.1000000E+03  5.1753933E-04
  1.1500000E+03  4.7558633E-04
  1.2000000E+03  4.3813329E-04
  1.2500000E+03  4.0467578E-04
  1.3000000E+03  3.7469022E-04
  1.3500000E+03  3.4770645E-04
  1.4000000E+03  3.2333617E-04
  1.4500000E+03  3.0125489E-04
  1.5000000E+03  2.8119779E-04
  1.6000000E+03  2.4630187E-04
  1.7000000E+03  2.1712964E-04
  1.8000000E+03  1.9249556E-04
  1.9000000E+03  1.7154930E-04
  2.0000000E+03  1.5362011E-04
  2.1000000E+03  1.3816800E-04
  2.2000000E+03  1.2476833E-04
  2.3000000E+03  1.1308372E-04
  2.4000000E+03  1.0284526E-04
  2.5000000E+03  9.3835206E-05
  2.6000000E+03  8.5872364E-05
  2.7000000E+03  7.8804916E-05
  2.8000000E+03  7.2507260E-05
  2.9000000E+03  6.6875530E-05
  3.0000000E+03  6.1822764E-05
  3.1000000E+03  5.7275414E-05
  3.2000000E+03  5.3170973E-05
  3.4000000E+03  4.6084958E-05
  3.6000000E+03  4.0221550E-05
  3.8000000E+03  3.5324479E-05
  4.0000000E+03  3.1199996E-05
  4.2000000E+03  2.7699657E-05
  4.4000000E+03  2.4708365E-05
  4.6000000E+03  2.2135857E-05
  4.8000000E+03  1.9910617E-05
  5.0000000E+03  1.7975446E-05
  5.2500000E+03  1.5894928E-05
  5.5000000E+03  1.4124439E-05
  5.7500000E+03  1.2607961E-05
  5.8750000E+03  1.1930782E-05
  6.0000000E+03  1.1301286E-05
  6.2500000E+03  1.0169188E-05
  6.5000000E+03  9.1833466E-06
  6.7500000E+03  8.3208091E-06
  7.0000000E+03  7.5628336E-06
  7.2500000E+03  6.8940053E-06
  7.5000000E+03  6.3015622E-06
  7.7500000E+03  5.7748805E-06
  8.0000000E+03  5.3050682E-06
  8.2500000E+03  4.8846451E-06
  8.5000000E+03  4.5072853E-06
  8.7500000E+03  4.1676127E-06
  9.0000000E+03  3.8610379E-06
  9.2500000E+03  3.5836260E-06
  9.5000000E+03  3.3319915E-06
  1.0000000E+04  2.8947477E-06
  1.0500000E+04  2.5302337E-06
  1.1000000E+04  2.2239410E-06
  1.1500000E+04  1.9647081E-06
  1.2000000E+04  1.7438517E-06
  1.2500000E+04  1.5545435E-06
  1.3000000E+04  1.3913612E-06
  1.3500000E+04  1.2499628E-06
  1.4000000E+04  1.1268445E-06
  1.4500000E+04  1.0191569E-06
  1.5000000E+04  9.2456718E-07
  1.5500000E+04  8.4115275E-07
  1.6000000E+04  7.6731965E-07
  1.6500000E+04  7.0173873E-07
  1.7000000E+04  6.4329569E-07
  1.7500000E+04  5.9105163E-07
  1.8000000E+04  5.4421158E-07
  1.8500000E+04  5.0209953E-07
  1.9000000E+04  4.6413820E-07
  2.0000000E+04  3.9875670E-07
  2.1000000E+04  3.4487082E-07
  2.2000000E+04  3.0008117E-07
  2.3000000E+04  2.6256301E-07
  2.4000000E+04  2.3091213E-07
  2.5000000E+04  2.0403616E-07
  2.6000000E+04  1.8107686E-07
  2.7000000E+04  1.6135369E-07
  2.8000000E+04  1.4432248E-07
  2.9000000E+04  1.2954465E-07
  3.0000000E+04  1.1666411E-07
  3.1000000E+04  1.0538980E-07
  3.2000000E+04  9.5482267E-08
  3.3000000E+04  8.6743340E-08
  3.4000000E+04  7.9008109E-08
  3.5000000E+04  7.2138601E-08
  3.6000000E+04  6.6018807E-08
  3.7000000E+04  6.0550735E-08
  3.8000000E+04  5.5651241E-08
  3.9000000E+04  5.1249483E-08
  4.0000000E+04  4.7284857E-08
  4.2000000E+04  4.0466034E-08
  4.4000000E+04  3.4858183E-08
  4.6000000E+04  3.0208124E-08
  4.8000000E+04  2.6323083E-08
  5.0000000E+04  2.3054598E-08
  5.1250000E+04  2.1272452E-08
  5.2500000E+04  1.9662488E-08
  5.3750000E+04  1.8204813E-08
  5.5000000E+04  1.6882196E-08
  5.7500000E+04  1.4584179E-08
  5.8750000E+04  1.3584333E-08
  6.0000000E+04  1.2670135E-08
  6.2500000E+04  1.1064606E-08
  6.5000000E+04  9.7090541E-09
  6.7500000E+04  8.5576313E-09
  7.0000000E+04  7.5741037E-09
  7.2500000E+04  6.7295961E-09
  7.5000000E+04  6.0009204E-09
  7.7500000E+04  5.3693205E-09
  8.0000000E+04  4.8195229E-09
  8.2500000E+04  4.3390106E-09
  8.5000000E+04  3.9174646E-09
  8.7500000E+04  3.5463310E-09
  9.0000000E+04  3.2184810E-09
  9.2500000E+04  2.9279442E-09
  9.5000000E+04  2.6696968E-09
  9.7500000E+04  2.4394927E-09
  1.0000000E+05  2.2337282E-09
  1.0250000E+05  2.0493321E-09
  1.0500000E+05  1.8836775E-09
  1.1000000E+05  1.5998843E-09
  1.1250000E+05  1.4781242E-09
  1.1500000E+05  1.3677729E-09
  1.2000000E+05  1.1763945E-09
  1.2500000E+05  1.0174274E-09
  1.3000000E+05  8.8447756E-10
  1.3500000E+05  7.7258092E-10
  1.4000000E+05  6.7784822E-10
  1.4500000E+05  5.9720604E-10
  1.5000000E+05  5.2820637E-10
  1.5500000E+05  4.6888533E-10
  1.6000000E+05  4.1765646E-10
  1.6500000E+05  3.7322919E-10
  1.7000000E+05  3.3454719E-10
  1.7500000E+05  3.0074087E-10
  1.8000000E+05  2.7109058E-10
  1.8500000E+05  2.4499780E-10
  1.9000000E+05  2.2196231E-10
  1.9500000E+05  2.0156443E-10
  2.0000000E+05  1.8345028E-10
  2.0500000E+05  1.6732016E-10
  2.1000000E+05  1.5291924E-10
  2.1500000E+05  1.4003008E-10
  2.2000000E+05  1.2846651E-10
  2.2500000E+05  1.1806854E-10
  2.3000000E+05  1.0869824E-10
  2.4000000E+05  9.2579370E-11
  2.5000000E+05  7.9332009E-11
  2.6000000E+05  6.8364888E-11
  2.7000000E+05  5.9223837E-11
  2.8000000E+05  5.1556738E-11
  2.9000000E+05  4.5088106E-11
  3.0000000E+05  3.9600574E-11
  3.1000000E+05  3.4921352E-11
  3.2000000E+05  3.0912083E-11
  3.3000000E+05  2.7461198E-11
  3.4000000E+05  2.4478164E-11
  3.5000000E+05  2.1889078E-11
  3.6000000E+05  1.9633273E-11
  3.7000000E+05  1.7660680E-11
  3.8000000E+05  1.5929772E-11
  3.9000000E+05  1.4405943E-11
  4.0000000E+05  1.3060218E-11
  4.1000000E+05  1.1868236E-11
  4.2000000E+05  1.0809426E-11
  4.3000000E+05  9.8663474E-12
  4.4000000E+05  9.0241602E-12
  4.5000000E+05  8.2701931E-12
  4.6000000E+05  7.5935907E-12
  4.7000000E+05  6.9850229E-12
  4.8000000E+05  6.4364441E-12
  5.0000000E+05  5.4923410E-12
  5.1250000E+05  4.9898007E-12
  5.2500000E+05  4.5437289E-12
  5.3750000E+05  4.1466722E-12
  5.5000000E+05  3.7922948E-12
  5.7500000E+05  3.1907549E-12
  5.8750000E+05  2.9350087E-12
  6.0000000E+05  2.7045431E-12
  6.2500000E+05  2.3080516E-12
  6.5000000E+05  1.9820730E-12
  6.7500000E+05  1.7120363E-12
  7.0000000E+05  1.4867588E-12
  7.2500000E+05  1.2975800E-12
  7.5000000E+05  1.1377405E-12
  7.7500000E+05  1.0019185E-12
  8.0000000E+05  8.8588989E-13
  8.2500000E+05  7.8627557E-13
  8.5000000E+05  7.0035298E-13
  8.7500000E+05  6.2591205E-13
  9.0000000E+05  5.6114895E-13
  9.2500000E+05  5.0458373E-13
  9.5000000E+05  4.5499515E-13
  9.7500000E+05  4.1136964E-13
  1.0000000E+06  3.7286204E-13
  1.0250000E+06  3.3876447E-13
  1.0500000E+06  3.0848135E-13
  1.0750000E+06  2.8150935E-13
  1.1000000E+06  2.5742135E-13
  1.1250000E+06  2.3585349E-13
  1.1500000E+06  2.1649462E-13
  1.1750000E+06  1.9907771E-13
  1.2000000E+06  1.8337284E-13
  1.2250000E+06  1.6918133E-13
  1.2500000E+06  1.5633103E-13
  1.3000000E+06  1.3407467E-13
  1.3500000E+06  1.1562077E-13
  1.4000000E+06  1.0021439E-13
  1.4500000E+06  8.7270166E-14
  1.5000000E+06  7.6330351E-14
  1.5500000E+06  6.7034487E-14
  1.6000000E+06  5.9096263E-14
  1.6500000E+06  5.2285794E-14
  1.7000000E+06  4.6417047E-14
  1.7500000E+06  4.1337692E-14
  1.8000000E+06  3.6923189E-14
  1.8500000E+06  3.3071536E-14
  1.9000000E+06  2.9698949E-14
  1.9500000E+06  2.6737669E-14
  2.0000000E+06  2.4131258E-14
  2.0500000E+06  2.1831716E-14
  
  
#  19   3  L2  EION =  2.990000000E+02 eV   288
#  S(0) = 2.286040E+00
  2.9631410E+00  0.0000000E+00
  2.9631410E+02  0.0000000E+00
  2.9631410E+02  3.6800231E-02
  2.9900000E+02  3.6800231E-02
  2.9900302E+02  3.6800231E-02
  2.9907175E+02  3.5782197E-02
  2.9914048E+02  3.4801315E-02
  2.9920921E+02  3.3858268E-02
  2.9927794E+02  3.2953150E-02
  2.9941540E+02  3.1254908E-02
  2.9955287E+02  2.9700117E-02
  2.9982779E+02  2.6981877E-02
  3.0010272E+02  2.4713399E-02
  3.0037764E+02  2.2812894E-02
  3.0065256E+02  2.1210628E-02
  3.0092749E+02  1.9849962E-02
  3.0120241E+02  1.8685789E-02
  3.0175226E+02  1.6811638E-02
  3.0230211E+02  1.5382469E-02
  3.0285196E+02  1.4266937E-02
  3.0340181E+02  1.3378854E-02
  3.0395166E+02  1.2659980E-02
  3.0450151E+02  1.2069850E-02
  3.0505136E+02  1.1579621E-02
  3.0560121E+02  1.1168254E-02
  3.0670091E+02  1.0523213E-02
  3.0780060E+02  1.0048708E-02
  3.0890030E+02  9.6923245E-03
  3.1000000E+02  9.4203562E-03
  3.1125000E+02  9.1852682E-03
  3.1250000E+02  9.0073522E-03
  3.1500000E+02  8.7644773E-03
  3.1750000E+02  8.6112207E-03
  3.2000000E+02  8.5032020E-03
  3.2250000E+02  8.4146954E-03
  3.2500000E+02  8.3307789E-03
  3.2750000E+02  8.2432808E-03
  3.3000000E+02  8.1484016E-03
  3.3500000E+02  7.9340866E-03
  3.4000000E+02  7.6955919E-03
  3.4500000E+02  7.4482551E-03
  3.5000000E+02  7.2053356E-03
  3.5500000E+02  6.9751356E-03
  3.6000000E+02  6.7612827E-03
  3.7000000E+02  6.3819977E-03
  3.8000000E+02  6.0523582E-03
  3.9000000E+02  5.7520637E-03
  4.0000000E+02  5.4673608E-03
  4.1000000E+02  5.1927577E-03
  4.2000000E+02  4.9283502E-03
  4.4000000E+02  4.4391135E-03
  4.6000000E+02  4.0105444E-03
  4.8000000E+02  3.6366209E-03
  5.0000000E+02  3.3051102E-03
  5.2500000E+02  2.9379942E-03
  5.5000000E+02  2.6176676E-03
  5.7500000E+02  2.3404912E-03
  6.0000000E+02  2.1009819E-03
  6.5000000E+02  1.7094672E-03
  6.7500000E+02  1.5479821E-03
  7.0000000E+02  1.4054075E-03
  7.2500000E+02  1.2795126E-03
  7.5000000E+02  1.1681945E-03
  7.7500000E+02  1.0692876E-03
  8.0000000E+02  9.8097640E-04
  8.2500000E+02  9.0182428E-04
  8.5000000E+02  8.3065360E-04
  9.0000000E+02  7.0876456E-04
  9.5000000E+02  6.0935936E-04
  1.0000000E+03  5.2735863E-04
  1.0500000E+03  4.5904585E-04
  1.1000000E+03  4.0172305E-04
  1.1500000E+03  3.5334910E-04
  1.2000000E+03  3.1229240E-04
  1.2500000E+03  2.7718659E-04
  1.3000000E+03  2.4697051E-04
  1.3500000E+03  2.2085716E-04
  1.4000000E+03  1.9820918E-04
  1.4500000E+03  1.7847523E-04
  1.5000000E+03  1.6119240E-04
  1.6000000E+03  1.3257410E-04
  1.7000000E+03  1.1016650E-04
  1.8000000E+03  9.2400276E-05
  1.9000000E+03  7.8137378E-05
  2.0000000E+03  6.6573565E-05
  2.1000000E+03  5.7115000E-05
  2.2000000E+03  4.9310770E-05
  2.3000000E+03  4.2819522E-05
  2.4000000E+03  3.7380857E-05
  2.5000000E+03  3.2793529E-05
  2.6000000E+03  2.8900542E-05
  2.7000000E+03  2.5578112E-05
  2.8000000E+03  2.2727589E-05
  2.9000000E+03  2.0269643E-05
  3.0000000E+03  1.8140223E-05
  3.1000000E+03  1.6287290E-05
  3.2000000E+03  1.4668289E-05
  3.3000000E+03  1.3248200E-05
  3.4000000E+03  1.1998041E-05
  3.5000000E+03  1.0893698E-05
  3.6000000E+03  9.9149991E-06
  3.8000000E+03  8.2693449E-06
  4.0000000E+03  6.9543801E-06
  4.2000000E+03  5.8928092E-06
  4.4000000E+03  5.0277749E-06
  4.6000000E+03  4.3168686E-06
  4.8000000E+03  3.7280564E-06
  5.0000000E+03  3.2368620E-06
  5.2500000E+03  2.7317560E-06
  5.5000000E+03  2.3218763E-06
  5.7500000E+03  1.9863726E-06
  5.8750000E+03  1.8414489E-06
  6.0000000E+03  1.7095546E-06
  6.2500000E+03  1.4794776E-06
  6.5000000E+03  1.2869497E-06
  6.7500000E+03  1.1248275E-06
  7.0000000E+03  9.8750918E-07
  7.2500000E+03  8.7056430E-07
  7.5000000E+03  7.7046105E-07
  7.7500000E+03  6.8436353E-07
  8.0000000E+03  6.0997913E-07
  8.2500000E+03  5.4544156E-07
  8.5000000E+03  4.8922266E-07
  8.7500000E+03  4.4006487E-07
  9.0000000E+03  3.9692769E-07
  9.2500000E+03  3.5894591E-07
  9.5000000E+03  3.2539644E-07
  1.0000000E+04  2.6926057E-07
  1.0500000E+04  2.2470540E-07
  1.1000000E+04  1.8897563E-07
  1.1500000E+04  1.6005288E-07
  1.2000000E+04  1.3643870E-07
  1.2500000E+04  1.1700621E-07
  1.3000000E+04  1.0089811E-07
  1.3500000E+04  8.7455304E-08
  1.4000000E+04  7.6166329E-08
  1.4500000E+04  6.6630713E-08
  1.5000000E+04  5.8532250E-08
  1.5500000E+04  5.1619291E-08
  1.6000000E+04  4.5690095E-08
  1.6500000E+04  4.0581823E-08
  1.7000000E+04  3.6162203E-08
  1.7500000E+04  3.2323150E-08
  1.8000000E+04  2.8975840E-08
  1.8500000E+04  2.6046883E-08
  1.9000000E+04  2.3475339E-08
  2.0000000E+04  1.9209311E-08
  2.1000000E+04  1.5861078E-08
  2.2000000E+04  1.3204639E-08
  2.3000000E+04  1.1076193E-08
  2.4000000E+04  9.3553463E-09
  2.5000000E+04  7.9524541E-09
  2.6000000E+04  6.7999826E-09
  2.7000000E+04  5.8464980E-09
  2.8000000E+04  5.0524333E-09
  2.9000000E+04  4.3870691E-09
  3.0000000E+04  3.8263467E-09
  3.1000000E+04  3.3512710E-09
  3.2000000E+04  2.9467323E-09
  3.3000000E+04  2.6006266E-09
  3.4000000E+04  2.3031930E-09
  3.5000000E+04  2.0465114E-09
  3.6000000E+04  1.8241172E-09
  3.7000000E+04  1.6307052E-09
  3.8000000E+04  1.4618980E-09
  3.9000000E+04  1.3140662E-09
  4.0000000E+04  1.1841861E-09
  4.2000000E+04  9.6856460E-10
  4.4000000E+04  7.9922339E-10
  4.6000000E+04  6.6483197E-10
  4.8000000E+04  5.5715103E-10
  5.0000000E+04  4.7010892E-10
  5.1250000E+04  4.2412520E-10
  5.2500000E+04  3.8353917E-10
  5.3750000E+04  3.4761544E-10
  5.5000000E+04  3.1573217E-10
  5.7500000E+04  2.6205372E-10
  5.8750000E+04  2.3942451E-10
  6.0000000E+04  2.1914426E-10
  6.2500000E+04  1.8453521E-10
  6.5000000E+04  1.5638982E-10
  6.7500000E+04  1.3332570E-10
  7.0000000E+04  1.1429135E-10
  7.2500000E+04  9.8479047E-11
  7.5000000E+04  8.5262578E-11
  7.7500000E+04  7.4152293E-11
  8.0000000E+04  6.4762284E-11
  8.2500000E+04  5.6786113E-11
  8.5000000E+04  4.9978707E-11
  8.7500000E+04  4.4142792E-11
  9.0000000E+04  3.9118601E-11
  9.2500000E+04  3.4775966E-11
  9.5000000E+04  3.1008231E-11
  9.7500000E+04  2.7727554E-11
  1.0000000E+05  2.4861244E-11
  1.0250000E+05  2.2348850E-11
  1.0500000E+05  2.0139876E-11
  1.1000000E+05  1.6469413E-11
  1.1500000E+05  1.3584354E-11
  1.2000000E+05  1.1293677E-11
  1.2500000E+05  9.4579979E-12
  1.3000000E+05  7.9743181E-12
  1.3500000E+05  6.7656161E-12
  1.4000000E+05  5.7736675E-12
  1.4500000E+05  4.9540171E-12
  1.5000000E+05  4.2723994E-12
  1.5500000E+05  3.7021713E-12
  1.6000000E+05  3.2224493E-12
  1.6500000E+05  2.8167381E-12
  1.7000000E+05  2.4719134E-12
  1.7500000E+05  2.1774629E-12
  1.8000000E+05  1.9249135E-12
  1.8500000E+05  1.7073939E-12
  1.9000000E+05  1.5193001E-12
  1.9500000E+05  1.3560376E-12
  2.0000000E+05  1.2138202E-12
  2.0500000E+05  1.0895127E-12
  2.1000000E+05  9.8050642E-13
  2.1500000E+05  8.8462121E-13
  2.2000000E+05  8.0002769E-13
  2.2500000E+05  7.2518453E-13
  2.3000000E+05  6.5878817E-13
  2.4000000E+05  5.4707391E-13
  2.5000000E+05  4.5784382E-13
  2.6000000E+05  3.8592621E-13
  2.7000000E+05  3.2747566E-13
  2.8000000E+05  2.7960040E-13
  2.9000000E+05  2.4010276E-13
  3.0000000E+05  2.0729640E-13
  3.1000000E+05  1.7987545E-13
  3.2000000E+05  1.5681986E-13
  3.3000000E+05  1.3732666E-13
  3.4000000E+05  1.2075905E-13
  3.5000000E+05  1.0660844E-13
  3.6000000E+05  9.4465801E-14
  3.7000000E+05  8.4000259E-14
  3.8000000E+05  7.4942543E-14
  3.9000000E+05  6.7072262E-14
  4.0000000E+05  6.0208012E-14
  4.1000000E+05  5.4199782E-14
  4.2000000E+05  4.8922940E-14
  4.3000000E+05  4.4273453E-14
  4.4000000E+05  4.0164075E-14
  4.6000000E+05  3.3283100E-14
  4.8000000E+05  2.7817305E-14
  5.0000000E+05  2.3431469E-14
  5.1250000E+05  2.1126416E-14
  5.2500000E+05  1.9098857E-14
  5.3750000E+05  1.7309616E-14
  5.5000000E+05  1.5725814E-14
  5.7500000E+05  1.3067920E-14
  5.8750000E+05  1.1950461E-14
  6.0000000E+05  1.0950380E-14
  6.2500000E+05  9.2463087E-15
  6.5000000E+05  7.8622559E-15
  6.7500000E+05  6.7285417E-15
  7.0000000E+05  5.7925932E-15
  7.2500000E+05  5.0142973E-15
  7.5000000E+05  4.3627402E-15
  7.7500000E+05  3.8138701E-15
  8.0000000E+05  3.3487984E-15
  8.2500000E+05  2.9525750E-15
  8.5000000E+05  2.6132816E-15
  8.7500000E+05  2.3213478E-15
  9.0000000E+05  2.0690372E-15
  9.2500000E+05  1.8500534E-15
  9.5000000E+05  1.6592399E-15
  9.7500000E+05  1.4923497E-15
  1.0000000E+06  1.3458652E-15
  1.0250000E+06  1.2168589E-15
  1.0500000E+06  1.1028833E-15
  1.1000000E+06  9.1212201E-16
  1.1500000E+06  7.6066603E-16
  1.2000000E+06  6.3918487E-16
  1.2500000E+06  5.4083719E-16
  1.3000000E+06  4.6053955E-16
  1.3500000E+06  3.9446644E-16
  1.4000000E+06  3.3970657E-16
  1.4500000E+06  2.9402228E-16
  1.5000000E+06  2.5567526E-16
  1.5500000E+06  2.2330233E-16
  1.6000000E+06  1.9582284E-16
  1.6500000E+06  1.7237639E-16
  1.7000000E+06  1.5227457E-16
  1.7500000E+06  1.3496532E-16
  1.8000000E+06  1.2000728E-16
  1.8500000E+06  1.0703771E-16
  1.9000000E+06  9.5755699E-17
  
  
#  19   4  L3  EION =  2.960000000E+02 eV   286
#  S(0) = 4.582199E+00
  2.9334327E+00  0.0000000E+00
  2.9334327E+02  0.0000000E+00
  2.9334327E+02  7.4974791E-02
  2.9600000E+02  7.4974791E-02
  2.9600299E+02  7.4974791E-02
  2.9605295E+02  7.3471086E-02
  2.9610291E+02  7.2005461E-02
  2.9615287E+02  7.0578852E-02
  2.9620284E+02  6.9191791E-02
  2.9630276E+02  6.6536807E-02
  2.9640269E+02  6.4039011E-02
  2.9660254E+02  5.9494952E-02
  2.9680239E+02  5.5504915E-02
  2.9720209E+02  4.8927399E-02
  2.9760179E+02  4.3820496E-02
  2.9800149E+02  3.9799756E-02
  2.9840119E+02  3.6584951E-02
  2.9880090E+02  3.3975839E-02
  2.9920060E+02  3.1829052E-02
  3.0000000E+02  2.8534682E-02
  3.0062500E+02  2.6614658E-02
  3.0125000E+02  2.5094544E-02
  3.0187500E+02  2.3870643E-02
  3.0250000E+02  2.2871396E-02
  3.0375000E+02  2.1357573E-02
  3.0437500E+02  2.0778589E-02
  3.0500000E+02  2.0288253E-02
  3.0625000E+02  1.9512693E-02
  3.0750000E+02  1.8938956E-02
  3.0875000E+02  1.8507751E-02
  3.1000000E+02  1.8179055E-02
  3.1250000E+02  1.7724842E-02
  3.1500000E+02  1.7431457E-02
  3.1750000E+02  1.7217923E-02
  3.2000000E+02  1.7037116E-02
  3.2500000E+02  1.6677634E-02
  3.3000000E+02  1.6261460E-02
  3.3500000E+02  1.5787111E-02
  3.4000000E+02  1.5282823E-02
  3.4500000E+02  1.4778306E-02
  3.5000000E+02  1.4294480E-02
  3.5500000E+02  1.3842198E-02
  3.6000000E+02  1.3424491E-02
  3.7000000E+02  1.2681706E-02
  3.8000000E+02  1.2028028E-02
  3.9000000E+02  1.1424918E-02
  4.0000000E+02  1.0849613E-02
  4.1000000E+02  1.0294920E-02
  4.2000000E+02  9.7629890E-03
  4.4000000E+02  8.7851485E-03
  4.6000000E+02  7.9323085E-03
  4.8000000E+02  7.1880803E-03
  5.0000000E+02  6.5276560E-03
  5.2500000E+02  5.7969787E-03
  5.5000000E+02  5.1610988E-03
  5.7500000E+02  4.6120834E-03
  6.0000000E+02  4.1379662E-03
  6.5000000E+02  3.3632048E-03
  6.7500000E+02  3.0440076E-03
  7.0000000E+02  2.7624166E-03
  7.2500000E+02  2.5140319E-03
  7.5000000E+02  2.2944683E-03
  8.0000000E+02  1.9253449E-03
  8.5000000E+02  1.6291522E-03
  9.0000000E+02  1.3892668E-03
  9.5000000E+02  1.1937326E-03
  1.0000000E+03  1.0325230E-03
  1.0500000E+03  8.9831178E-04
  1.1000000E+03  7.8573208E-04
  1.1500000E+03  6.9080645E-04
  1.2000000E+03  6.1028084E-04
  1.2500000E+03  5.4143406E-04
  1.3000000E+03  4.8220454E-04
  1.3500000E+03  4.3105564E-04
  1.4000000E+03  3.8671702E-04
  1.4500000E+03  3.4808765E-04
  1.5000000E+03  3.1426200E-04
  1.6000000E+03  2.5829214E-04
  1.7000000E+03  2.1450869E-04
  1.8000000E+03  1.7980671E-04
  1.9000000E+03  1.5196238E-04
  2.0000000E+03  1.2940482E-04
  2.1000000E+03  1.1096534E-04
  2.2000000E+03  9.5757122E-05
  2.3000000E+03  8.3112063E-05
  2.4000000E+03  7.2522108E-05
  2.5000000E+03  6.3594311E-05
  2.6000000E+03  5.6021597E-05
  2.7000000E+03  4.9561680E-05
  2.8000000E+03  4.4021515E-05
  2.9000000E+03  3.9246068E-05
  3.0000000E+03  3.5110309E-05
  3.1000000E+03  3.1512733E-05
  3.2000000E+03  2.8370382E-05
  3.3000000E+03  2.5615005E-05
  3.4000000E+03  2.3190129E-05
  3.5000000E+03  2.1048772E-05
  3.6000000E+03  1.9151642E-05
  3.8000000E+03  1.5963107E-05
  4.0000000E+03  1.3416796E-05
  4.2000000E+03  1.1362308E-05
  4.4000000E+03  9.6890784E-06
  4.6000000E+03  8.3146813E-06
  4.8000000E+03  7.1768924E-06
  5.0000000E+03  6.2281889E-06
  5.2500000E+03  5.2531199E-06
  5.5000000E+03  4.4623225E-06
  5.7500000E+03  3.8153728E-06
  5.8750000E+03  3.5360300E-06
  6.0000000E+03  3.2818677E-06
  6.2500000E+03  2.8386722E-06
  6.5000000E+03  2.4679912E-06
  6.7500000E+03  2.1560017E-06
  7.0000000E+03  1.8918680E-06
  7.2500000E+03  1.6670249E-06
  7.5000000E+03  1.4746477E-06
  7.7500000E+03  1.3092590E-06
  8.0000000E+03  1.1664316E-06
  8.2500000E+03  1.0425631E-06
  8.5000000E+03  9.3470530E-07
  8.7500000E+03  8.4043301E-07
  9.0000000E+03  7.5774004E-07
  9.2500000E+03  6.8495819E-07
  9.5000000E+03  6.2069373E-07
  1.0000000E+04  5.1322114E-07
  1.0500000E+04  4.2797888E-07
  1.1000000E+04  3.5966833E-07
  1.1500000E+04  3.0440948E-07
  1.2000000E+04  2.5932224E-07
  1.2500000E+04  2.2224208E-07
  1.3000000E+04  1.9152359E-07
  1.3500000E+04  1.6590279E-07
  1.4000000E+04  1.4439928E-07
  1.4500000E+04  1.2624576E-07
  1.5000000E+04  1.1083665E-07
  1.5500000E+04  9.7690252E-08
  1.6000000E+04  8.6420553E-08
  1.6500000E+04  7.6716138E-08
  1.7000000E+04  6.8324174E-08
  1.7500000E+04  6.1038153E-08
  1.8000000E+04  5.4688440E-08
  1.8500000E+04  4.9134944E-08
  1.9000000E+04  4.4261377E-08
  2.0000000E+04  3.6181815E-08
  2.1000000E+04  2.9846088E-08
  2.2000000E+04  2.4823714E-08
  2.3000000E+04  2.0802943E-08
  2.4000000E+04  1.7554799E-08
  2.5000000E+04  1.4908909E-08
  2.6000000E+04  1.2737014E-08
  2.7000000E+04  1.0941494E-08
  2.8000000E+04  9.4473037E-09
  2.9000000E+04  8.1962143E-09
  3.0000000E+04  7.1426502E-09
  3.1000000E+04  6.2506508E-09
  3.2000000E+04  5.4916282E-09
  3.3000000E+04  4.8426946E-09
  3.4000000E+04  4.2854037E-09
  3.5000000E+04  3.8047961E-09
  3.6000000E+04  3.3886689E-09
  3.7000000E+04  3.0270122E-09
  3.8000000E+04  2.7115720E-09
  3.9000000E+04  2.4355081E-09
  4.0000000E+04  2.1931246E-09
  4.2000000E+04  1.7911078E-09
  4.4000000E+04  1.4757776E-09
  4.6000000E+04  1.2258380E-09
  4.8000000E+04  1.0258193E-09
  5.0000000E+04  8.6433215E-10
  5.2500000E+04  7.0393358E-10
  5.5000000E+04  5.7848232E-10
  5.7500000E+04  4.7931278E-10
  5.8750000E+04  4.3755101E-10
  6.0000000E+04  4.0015033E-10
  6.2500000E+04  3.3638965E-10
  6.5000000E+04  2.8460784E-10
  6.7500000E+04  2.4223169E-10
  7.0000000E+04  2.0730605E-10
  7.2500000E+04  1.7833056E-10
  7.5000000E+04  1.5414332E-10
  7.7500000E+04  1.3383674E-10
  8.0000000E+04  1.1669625E-10
  8.2500000E+04  1.0215498E-10
  8.5000000E+04  8.9760054E-11
  8.7500000E+04  7.9147306E-11
  9.0000000E+04  7.0022072E-11
  9.2500000E+04  6.2144496E-11
  9.5000000E+04  5.5318247E-11
  9.7500000E+04  4.9381783E-11
  1.0000000E+05  4.4201531E-11
  1.0250000E+05  3.9666514E-11
  1.0500000E+05  3.5684109E-11
  1.1000000E+05  2.9078923E-11
  1.1500000E+05  2.3900037E-11
  1.2000000E+05  1.9798419E-11
  1.2500000E+05  1.6519825E-11
  1.3000000E+05  1.3876677E-11
  1.3500000E+05  1.1728946E-11
  1.4000000E+05  9.9709603E-12
  1.4500000E+05  8.5221653E-12
  1.5000000E+05  7.3205750E-12
  1.5500000E+05  6.3180716E-12
  1.6000000E+05  5.4769940E-12
  1.6500000E+05  4.7676446E-12
  1.7000000E+05  4.1664381E-12
  1.7500000E+05  3.6545163E-12
  1.8000000E+05  3.2167044E-12
  1.8500000E+05  2.8407179E-12
  1.9000000E+05  2.5165554E-12
  1.9500000E+05  2.2360301E-12
  2.0000000E+05  1.9924058E-12
  2.0500000E+05  1.7801142E-12
  2.1000000E+05  1.5945308E-12
  2.1500000E+05  1.4317983E-12
  2.2000000E+05  1.2886855E-12
  2.2500000E+05  1.1624750E-12
  2.3000000E+05  1.0508730E-12
  2.4000000E+05  8.6401123E-13
  2.5000000E+05  7.1576405E-13
  2.6000000E+05  5.9710365E-13
  2.7000000E+05  5.0134318E-13
  2.8000000E+05  4.2347340E-13
  2.9000000E+05  3.5970244E-13
  3.0000000E+05  3.0713231E-13
  3.1000000E+05  2.6352790E-13
  3.2000000E+05  2.2715049E-13
  3.3000000E+05  1.9663731E-13
  3.4000000E+05  1.7091229E-13
  3.5000000E+05  1.4911979E-13
  3.6000000E+05  1.3057492E-13
  3.7000000E+05  1.1472611E-13
  3.8000000E+05  1.0112650E-13
  3.9000000E+05  8.9412031E-14
  4.0000000E+05  7.9284510E-14
  4.1000000E+05  7.0498565E-14
  4.2000000E+05  6.2851315E-14
  4.3000000E+05  5.6174254E-14
  4.4000000E+05  5.0326800E-14
  4.6000000E+05  4.0668464E-14
  4.8000000E+05  3.3140076E-14
  5.0000000E+05  2.7213917E-14
  5.1250000E+05  2.4148720E-14
  5.2500000E+05  2.1485334E-14
  5.3750000E+05  1.9163793E-14
  5.5000000E+05  1.7134137E-14
  5.7500000E+05  1.3790021E-14
  5.8750000E+05  1.2410886E-14
  6.0000000E+05  1.1192146E-14
  6.2500000E+05  9.1540294E-15
  6.5000000E+05  7.5405254E-15
  6.7500000E+05  6.2524577E-15
  7.0000000E+05  5.2161988E-15
  7.2500000E+05  4.3765019E-15
  7.5000000E+05  3.6915093E-15
  7.7500000E+05  3.1292165E-15
  8.0000000E+05  2.6649445E-15
  8.2500000E+05  2.2795038E-15
  8.5000000E+05  1.9578596E-15
  8.7500000E+05  1.6881493E-15
  9.0000000E+05  1.4609506E-15
  9.2500000E+05  1.2687339E-15
  9.5000000E+05  1.1054461E-15
  9.7500000E+05  9.6619415E-16
  1.0000000E+06  8.4700214E-16
  1.0250000E+06  7.4462258E-16
  1.0500000E+06  6.5639039E-16
  1.0750000E+06  5.8010863E-16
  1.1000000E+06  5.1395907E-16
  1.1250000E+06  4.5643030E-16
  1.1500000E+06  4.0626057E-16
  1.1750000E+06  3.6239260E-16
  1.2000000E+06  3.2393734E-16
  1.2250000E+06  2.9014434E-16
  1.2500000E+06  2.6037817E-16
  1.3000000E+06  2.1084881E-16
  1.3500000E+06  1.7191976E-16
  1.4000000E+06  1.4108004E-16
  1.4500000E+06  1.1647118E-16
  1.5000000E+06  9.6700555E-17
  1.5500000E+06  8.0713636E-17
  1.6000000E+06  6.7703223E-17
  1.6500000E+06  5.7051214E-17
  1.7000000E+06  4.8281315E-17
  1.7500000E+06  4.1027858E-17
  1.8000000E+06  3.5006866E-17
  1.8500000E+06  2.9990856E-17
  
  
#  19   5  M1  EION =  3.700000000E+01 eV   275
#  S(0) = 7.542227E-01
  3.3597262E-01  0.0000000E+00
  3.3597262E+01  0.0000000E+00
  3.3597262E+01  2.2796146E-03
  3.7000000E+01  2.2796146E-03
  3.7002721E+01  2.2796146E-03
  3.7252585E+01  2.3325780E-03
  3.7502449E+01  2.3847705E-03
  3.7752313E+01  2.4361712E-03
  3.8002177E+01  2.4867615E-03
  3.8501905E+01  2.5854477E-03
  3.9001633E+01  2.6807235E-03
  4.0001088E+01  2.8607697E-03
  4.1000544E+01  3.0265930E-03
  4.2000000E+01  3.1781955E-03
  4.4000000E+01  3.4399318E-03
  4.6000000E+01  3.6492925E-03
  4.8000000E+01  3.8111794E-03
  5.0000000E+01  3.9311116E-03
  5.2500000E+01  4.0305878E-03
  5.5000000E+01  4.0837810E-03
  5.7500000E+01  4.1001471E-03
  6.0000000E+01  4.0878627E-03
  6.5000000E+01  4.0035231E-03
  6.7500000E+01  3.9415794E-03
  7.0000000E+01  3.8714980E-03
  7.2500000E+01  3.7960368E-03
  7.5000000E+01  3.7172981E-03
  8.0000000E+01  3.5559124E-03
  8.5000000E+01  3.3955924E-03
  9.0000000E+01  3.2404978E-03
  9.5000000E+01  3.0924183E-03
  1.0000000E+02  2.9518490E-03
  1.0500000E+02  2.8186472E-03
  1.1000000E+02  2.6924034E-03
  1.1500000E+02  2.5726338E-03
  1.2000000E+02  2.4589043E-03
  1.2500000E+02  2.3508447E-03
  1.3000000E+02  2.2481716E-03
  1.3500000E+02  2.1506637E-03
  1.4000000E+02  2.0581362E-03
  1.4500000E+02  1.9704491E-03
  1.5000000E+02  1.8874375E-03
  1.6000000E+02  1.7348481E-03
  1.7000000E+02  1.5989618E-03
  1.8000000E+02  1.4781597E-03
  1.9000000E+02  1.3706583E-03
  2.0000000E+02  1.2747113E-03
  2.1000000E+02  1.1886548E-03
  2.2000000E+02  1.1110637E-03
  2.3000000E+02  1.0407150E-03
  2.4000000E+02  9.7662602E-04
  2.5000000E+02  9.1802375E-04
  2.6000000E+02  8.6427219E-04
  2.7000000E+02  8.1487859E-04
  2.8000000E+02  7.6943217E-04
  2.9000000E+02  7.2756531E-04
  3.0000000E+02  6.8895840E-04
  3.1000000E+02  6.5332103E-04
  3.2000000E+02  6.2038113E-04
  3.4000000E+02  5.6156708E-04
  3.6000000E+02  5.1072351E-04
  3.8000000E+02  4.6638046E-04
  4.0000000E+02  4.2740515E-04
  4.2000000E+02  3.9296449E-04
  4.4000000E+02  3.6239997E-04
  4.6000000E+02  3.3520046E-04
  4.8000000E+02  3.1093421E-04
  5.0000000E+02  2.8920581E-04
  5.2500000E+02  2.6508916E-04
  5.5000000E+02  2.4383504E-04
  5.7500000E+02  2.2497854E-04
  6.0000000E+02  2.0815247E-04
  6.5000000E+02  1.7955875E-04
  6.7500000E+02  1.6737989E-04
  7.0000000E+02  1.5637814E-04
  7.2500000E+02  1.4640768E-04
  7.5000000E+02  1.3734264E-04
  7.7500000E+02  1.2907205E-04
  8.0000000E+02  1.2150161E-04
  8.2500000E+02  1.1455211E-04
  8.5000000E+02  1.0816094E-04
  9.0000000E+02  9.6845483E-05
  9.5000000E+02  8.7183443E-05
  1.0000000E+03  7.8856391E-05
  1.0500000E+03  7.1619669E-05
  1.1000000E+03  6.5294569E-05
  1.1500000E+03  5.9739475E-05
  1.2000000E+03  5.4835536E-05
  1.2500000E+03  5.0483960E-05
  1.3000000E+03  4.6604661E-05
  1.3500000E+03  4.3133337E-05
  1.4000000E+03  4.0016533E-05
  1.4500000E+03  3.7208793E-05
  1.5000000E+03  3.4670541E-05
  1.5500000E+03  3.2368161E-05
  1.6000000E+03  3.0273255E-05
  1.6500000E+03  2.8362138E-05
  1.7000000E+03  2.6614685E-05
  1.8000000E+03  2.3542961E-05
  1.9000000E+03  2.0941933E-05
  2.0000000E+03  1.8721666E-05
  2.1000000E+03  1.6813071E-05
  2.2000000E+03  1.5162431E-05
  2.3000000E+03  1.3726844E-05
  2.4000000E+03  1.2471548E-05
  2.5000000E+03  1.1368393E-05
  2.6000000E+03  1.0394556E-05
  2.7000000E+03  9.5313838E-06
  2.8000000E+03  8.7633980E-06
  2.9000000E+03  8.0776190E-06
  3.0000000E+03  7.4631088E-06
  3.1000000E+03  6.9106571E-06
  3.2000000E+03  6.4124797E-06
  3.3000000E+03  5.9619783E-06
  3.4000000E+03  5.5535091E-06
  3.5000000E+03  5.1822190E-06
  3.6000000E+03  4.8439148E-06
  3.8000000E+03  4.2521924E-06
  4.0000000E+03  3.7545384E-06
  4.2000000E+03  3.3327069E-06
  4.4000000E+03  2.9725635E-06
  4.6000000E+03  2.6630758E-06
  4.8000000E+03  2.3955458E-06
  5.0000000E+03  2.1630249E-06
  5.2500000E+03  1.9131561E-06
  5.5000000E+03  1.7005762E-06
  5.7500000E+03  1.5185034E-06
  5.8750000E+03  1.4371960E-06
  6.0000000E+03  1.3616090E-06
  6.2500000E+03  1.2256541E-06
  6.5000000E+03  1.1072358E-06
  6.7500000E+03  1.0035998E-06
  7.0000000E+03  9.1249797E-07
  7.2500000E+03  8.3208250E-07
  7.5000000E+03  7.6082465E-07
  7.7500000E+03  6.9745219E-07
  8.0000000E+03  6.4090116E-07
  8.2500000E+03  5.9027783E-07
  8.5000000E+03  5.4482580E-07
  8.7500000E+03  5.0390171E-07
  9.0000000E+03  4.6695542E-07
  9.2500000E+03  4.3351465E-07
  9.5000000E+03  4.0317300E-07
  9.7500000E+03  3.7557947E-07
  1.0000000E+04  3.5042988E-07
  1.0250000E+04  3.2745976E-07
  1.0500000E+04  3.0643828E-07
  1.1000000E+04  2.6945774E-07
  1.1500000E+04  2.3814709E-07
  1.2000000E+04  2.1146115E-07
  1.2500000E+04  1.8857792E-07
  1.3000000E+04  1.6884484E-07
  1.3500000E+04  1.5173934E-07
  1.4000000E+04  1.3683957E-07
  1.4500000E+04  1.2380243E-07
  1.5000000E+04  1.1234691E-07
  1.5500000E+04  1.0224135E-07
  1.6000000E+04  9.3293594E-08
  1.6500000E+04  8.5343366E-08
  1.7000000E+04  7.8256248E-08
  1.7500000E+04  7.1918946E-08
  1.8000000E+04  6.6235525E-08
  1.8500000E+04  6.1124374E-08
  1.9000000E+04  5.6515778E-08
  1.9500000E+04  5.2349940E-08
  2.0000000E+04  4.8575367E-08
  2.0500000E+04  4.5147561E-08
  2.1000000E+04  4.2027939E-08
  2.2000000E+04  3.6583282E-08
  2.3000000E+04  3.2020587E-08
  2.4000000E+04  2.8169863E-08
  2.5000000E+04  2.4898808E-08
  2.6000000E+04  2.2103435E-08
  2.7000000E+04  1.9701257E-08
  2.8000000E+04  1.7626282E-08
  2.9000000E+04  1.5825302E-08
  3.0000000E+04  1.4255102E-08
  3.1000000E+04  1.2880343E-08
  3.2000000E+04  1.1671935E-08
  3.3000000E+04  1.0605792E-08
  3.4000000E+04  9.6618668E-09
  3.5000000E+04  8.8233835E-09
  3.6000000E+04  8.0762408E-09
  3.7000000E+04  7.4085252E-09
  3.8000000E+04  6.8101241E-09
  3.9000000E+04  6.2724175E-09
  4.0000000E+04  5.7880263E-09
  4.1000000E+04  5.3506106E-09
  4.2000000E+04  4.9547058E-09
  4.3000000E+04  4.5955859E-09
  4.4000000E+04  4.2691500E-09
  4.6000000E+04  3.7005080E-09
  4.8000000E+04  3.2252832E-09
  5.0000000E+04  2.8253738E-09
  5.1250000E+04  2.6072796E-09
  5.2500000E+04  2.4102285E-09
  5.3750000E+04  2.2317922E-09
  5.5000000E+04  2.0698671E-09
  5.7500000E+04  1.7884741E-09
  5.8750000E+04  1.6660204E-09
  6.0000000E+04  1.5540439E-09
  6.2500000E+04  1.3573579E-09
  6.5000000E+04  1.1912615E-09
  6.7500000E+04  1.0501488E-09
  7.0000000E+04  9.2958913E-10
  7.2500000E+04  8.2605181E-10
  7.5000000E+04  7.3670109E-10
  7.7500000E+04  6.5924245E-10
  8.0000000E+04  5.9180669E-10
  8.2500000E+04  5.3286140E-10
  8.5000000E+04  4.8114310E-10
  8.7500000E+04  4.3560416E-10
  9.0000000E+04  3.9537145E-10
  9.2500000E+04  3.5971359E-10
  9.5000000E+04  3.2801509E-10
  9.7500000E+04  2.9975569E-10
  1.0000000E+05  2.7449377E-10
  1.0250000E+05  2.5185306E-10
  1.0500000E+05  2.3151158E-10
  1.0750000E+05  2.1319291E-10
  1.1000000E+05  1.9665886E-10
  1.1250000E+05  1.8170359E-10
  1.1500000E+05  1.6814865E-10
  1.1750000E+05  1.5583877E-10
  1.2000000E+05  1.4463853E-10
  1.2250000E+05  1.3442946E-10
  1.2500000E+05  1.2510767E-10
  1.3000000E+05  1.0877129E-10
  1.3500000E+05  9.5020052E-11
  1.4000000E+05  8.3376594E-11
  1.4500000E+05  7.3463780E-11
  1.5000000E+05  6.4981204E-11
  1.5500000E+05  5.7687747E-11
  1.6000000E+05  5.1388581E-11
  1.6500000E+05  4.5925264E-11
  1.7000000E+05  4.1168088E-11
  1.7500000E+05  3.7010259E-11
  1.8000000E+05  3.3363364E-11
  1.8500000E+05  3.0153848E-11
  1.9000000E+05  2.7320232E-11
  1.9500000E+05  2.4810903E-11
  2.0000000E+05  2.2582355E-11
  2.0500000E+05  2.0597766E-11
  2.1000000E+05  1.8825825E-11
  2.1500000E+05  1.7239806E-11
  2.2000000E+05  1.5816822E-11
  2.2500000E+05  1.4537205E-11
  2.3000000E+05  1.3384001E-11
  2.3500000E+05  1.2342545E-11
  2.4000000E+05  1.1400119E-11
  2.4500000E+05  1.0545658E-11
  2.5000000E+05  9.7695152E-12
  2.6000000E+05  8.4194782E-12
  2.7000000E+05  7.2941549E-12
  2.8000000E+05  6.3502238E-12
  2.9000000E+05  5.5537925E-12
  3.0000000E+05  4.8781201E-12
  3.1000000E+05  4.3019423E-12
  3.2000000E+05  3.8082301E-12
  3.3000000E+05  3.3832541E-12
  3.4000000E+05  3.0158727E-12
  3.5000000E+05  2.6969906E-12
  3.6000000E+05  2.4191416E-12
  3.7000000E+05  2.1761638E-12
  3.8000000E+05  1.9629458E-12
  3.9000000E+05  1.7752274E-12
  4.0000000E+05  1.6094420E-12
  4.1000000E+05  1.4625906E-12
  4.2000000E+05  1.3321409E-12
  4.3000000E+05  1.2159461E-12
  4.4000000E+05  1.1121798E-12
  4.5000000E+05  1.0192832E-12
  4.6000000E+05  9.3592043E-13
  4.7000000E+05  8.6094301E-13
  4.8000000E+05  7.9336008E-13
  
  
#  19   6  M2  EION =  1.900000000E+01 eV   308
#  S(0) = 2.483673E+00
  1.5439402E-01  0.0000000E+00
  1.5439402E+01  0.0000000E+00
  1.5439402E+01  2.9960129E-01
  1.9000000E+01  2.9960129E-01
  1.9002721E+01  2.9960129E-01
  1.9033954E+01  2.9377563E-01
  1.9065187E+01  2.8807852E-01
  1.9096420E+01  2.8250888E-01
  1.9127653E+01  2.7706539E-01
  1.9190119E+01  2.6655040E-01
  1.9252585E+01  2.5651905E-01
  1.9377517E+01  2.3783933E-01
  1.9502449E+01  2.2087952E-01
  1.9752313E+01  1.9150690E-01
  2.0002177E+01  1.6723412E-01
  2.0252041E+01  1.4705732E-01
  2.0501905E+01  1.3016179E-01
  2.0751769E+01  1.1590252E-01
  2.1001633E+01  1.0377356E-01
  2.1251497E+01  9.3378438E-02
  2.1501361E+01  8.4405450E-02
  2.1751225E+01  7.6608173E-02
  2.2001088E+01  6.9790457E-02
  2.2250952E+01  6.3794993E-02
  2.2500816E+01  5.8494651E-02
  2.2750680E+01  5.3785957E-02
  2.3000544E+01  4.9584039E-02
  2.3500272E+01  4.2431896E-02
  2.4000000E+01  3.6605746E-02
  2.4500000E+01  3.1797107E-02
  2.5000000E+01  2.7787467E-02
  2.5500000E+01  2.4412738E-02
  2.6000000E+01  2.1549429E-02
  2.6500000E+01  1.9103061E-02
  2.7000000E+01  1.7000231E-02
  2.7500000E+01  1.5183269E-02
  2.8000000E+01  1.3606104E-02
  2.8500000E+01  1.2231841E-02
  2.9000000E+01  1.1030237E-02
  2.9500000E+01  9.9767296E-03
  3.0000000E+01  9.0507985E-03
  3.0500000E+01  8.2353676E-03
  3.1000000E+01  7.5163006E-03
  3.2000000E+01  6.3200850E-03
  3.3000000E+01  5.3854430E-03
  3.4000000E+01  4.6554609E-03
  3.5000000E+01  4.0873503E-03
  3.6000000E+01  3.6484793E-03
  3.7000000E+01  3.3133667E-03
  3.8000000E+01  3.0618026E-03
  3.9000000E+01  2.8781447E-03
  4.0000000E+01  2.7490944E-03
  4.1000000E+01  2.6644145E-03
  4.2000000E+01  2.6156913E-03
  4.3000000E+01  2.5954660E-03
  4.4000000E+01  2.5982591E-03
  4.5000000E+01  2.6191788E-03
  4.6000000E+01  2.6540609E-03
  4.7000000E+01  2.6996037E-03
  4.8000000E+01  2.7530728E-03
  5.0000000E+01  2.8747956E-03
  5.2500000E+01  3.0375979E-03
  5.5000000E+01  3.1960956E-03
  5.7500000E+01  3.3401641E-03
  6.0000000E+01  3.4644203E-03
  6.5000000E+01  3.6481536E-03
  6.7500000E+01  3.7089360E-03
  7.0000000E+01  3.7512317E-03
  7.2500000E+01  3.7772202E-03
  7.5000000E+01  3.7890117E-03
  8.0000000E+01  3.7778827E-03
  8.5000000E+01  3.7316345E-03
  9.0000000E+01  3.6607101E-03
  9.5000000E+01  3.5726502E-03
  1.0000000E+02  3.4728514E-03
  1.0500000E+02  3.3651327E-03
  1.1000000E+02  3.2523455E-03
  1.1500000E+02  3.1366505E-03
  1.2000000E+02  3.0197506E-03
  1.2500000E+02  2.9030778E-03
  1.3000000E+02  2.7877577E-03
  1.3500000E+02  2.6747363E-03
  1.4000000E+02  2.5647780E-03
  1.4500000E+02  2.4584185E-03
  1.5000000E+02  2.3560633E-03
  1.6000000E+02  2.1642533E-03
  1.7000000E+02  1.9898916E-03
  1.8000000E+02  1.8322511E-03
  1.9000000E+02  1.6898195E-03
  2.0000000E+02  1.5609420E-03
  2.1000000E+02  1.4439809E-03
  2.2000000E+02  1.3375254E-03
  2.3000000E+02  1.2404447E-03
  2.4000000E+02  1.1517775E-03
  2.5000000E+02  1.0707473E-03
  2.6000000E+02  9.9670428E-04
  2.7000000E+02  9.2903157E-04
  2.8000000E+02  8.6716071E-04
  2.9000000E+02  8.1056415E-04
  3.0000000E+02  7.5874634E-04
  3.1000000E+02  7.1122075E-04
  3.2000000E+02  6.6754692E-04
  3.4000000E+02  5.9024740E-04
  3.6000000E+02  5.2422390E-04
  3.8000000E+02  4.6745232E-04
  4.0000000E+02  4.1843670E-04
  4.2000000E+02  3.7597027E-04
  4.4000000E+02  3.3905402E-04
  4.6000000E+02  3.0685251E-04
  4.8000000E+02  2.7863508E-04
  5.0000000E+02  2.5377537E-04
  5.2500000E+02  2.2666202E-04
  5.5000000E+02  2.0323605E-04
  5.7500000E+02  1.8288623E-04
  6.0000000E+02  1.6513381E-04
  6.5000000E+02  1.3594712E-04
  6.7500000E+02  1.2390537E-04
  7.0000000E+02  1.1323285E-04
  7.2500000E+02  1.0373565E-04
  7.5000000E+02  9.5257399E-05
  8.0000000E+02  8.0853783E-05
  8.5000000E+02  6.9187689E-05
  9.0000000E+02  5.9643942E-05
  9.5000000E+02  5.1757755E-05
  1.0000000E+03  4.5175486E-05
  1.0500000E+03  3.9636869E-05
  1.1000000E+03  3.4948091E-05
  1.1500000E+03  3.0955700E-05
  1.2000000E+03  2.7534915E-05
  1.2500000E+03  2.4586409E-05
  1.3000000E+03  2.2032024E-05
  1.3500000E+03  1.9809837E-05
  1.4000000E+03  1.7869047E-05
  1.4500000E+03  1.6167112E-05
  1.5000000E+03  1.4668197E-05
  1.5500000E+03  1.3342771E-05
  1.6000000E+03  1.2166495E-05
  1.6500000E+03  1.1119415E-05
  1.7000000E+03  1.0184730E-05
  1.8000000E+03  8.5974445E-06
  1.9000000E+03  7.3133468E-06
  2.0000000E+03  6.2649543E-06
  2.1000000E+03  5.4014131E-06
  2.2000000E+03  4.6841383E-06
  2.3000000E+03  4.0838710E-06
  2.4000000E+03  3.5782091E-06
  2.5000000E+03  3.1496528E-06
  2.6000000E+03  2.7844191E-06
  2.7000000E+03  2.4715476E-06
  2.8000000E+03  2.2022268E-06
  2.9000000E+03  1.9692687E-06
  3.0000000E+03  1.7668084E-06
  3.1000000E+03  1.5900772E-06
  3.2000000E+03  1.4351923E-06
  3.3000000E+03  1.2989797E-06
  3.4000000E+03  1.1787938E-06
  3.5000000E+03  1.0724147E-06
  3.6000000E+03  9.7795894E-07
  3.7000000E+03  8.9382790E-07
  3.8000000E+03  8.1867148E-07
  3.9000000E+03  7.5134479E-07
  4.0000000E+03  6.9087602E-07
  4.2000000E+03  5.8731556E-07
  4.4000000E+03  5.0264277E-07
  4.6000000E+03  4.3283454E-07
  4.8000000E+03  3.7482836E-07
  5.0000000E+03  3.2628171E-07
  5.2500000E+03  2.7619056E-07
  5.5000000E+03  2.3540322E-07
  5.7500000E+03  2.0190986E-07
  5.8750000E+03  1.8740668E-07
  6.0000000E+03  1.7418615E-07
  6.2500000E+03  1.5106978E-07
  6.5000000E+03  1.3166902E-07
  6.7500000E+03  1.1529064E-07
  7.0000000E+03  1.0138739E-07
  7.2500000E+03  8.9522580E-08
  7.5000000E+03  7.9346040E-08
  7.7500000E+03  7.0576177E-08
  8.0000000E+03  6.2985222E-08
  8.2500000E+03  5.6387832E-08
  8.5000000E+03  5.0631872E-08
  8.7500000E+03  4.5591727E-08
  9.0000000E+03  4.1163159E-08
  9.2500000E+03  3.7259238E-08
  9.5000000E+03  3.3807120E-08
  9.7500000E+03  3.0745493E-08
  1.0000000E+04  2.8022487E-08
  1.0250000E+04  2.5594021E-08
  1.0500000E+04  2.3422586E-08
  1.1000000E+04  1.9727247E-08
  1.1500000E+04  1.6730883E-08
  1.2000000E+04  1.4280587E-08
  1.2500000E+04  1.2261160E-08
  1.3000000E+04  1.0584829E-08
  1.3500000E+04  9.1840149E-09
  1.4000000E+04  8.0061833E-09
  1.4500000E+04  7.0101359E-09
  1.5000000E+04  6.1632917E-09
  1.5500000E+04  5.4396808E-09
  1.6000000E+04  4.8184545E-09
  1.6500000E+04  4.2827627E-09
  1.7000000E+04  3.8189003E-09
  1.7500000E+04  3.4156540E-09
  1.8000000E+04  3.0637968E-09
  1.8500000E+04  2.7556971E-09
  1.9000000E+04  2.4850108E-09
  1.9500000E+04  2.2464399E-09
  2.0000000E+04  2.0355393E-09
  2.0500000E+04  1.8485640E-09
  2.1000000E+04  1.6823458E-09
  2.1500000E+04  1.5341941E-09
  2.2000000E+04  1.4018157E-09
  2.2500000E+04  1.2832491E-09
  2.3000000E+04  1.1768109E-09
  2.4000000E+04  9.9471874E-10
  2.5000000E+04  8.4613715E-10
  2.6000000E+04  7.2397833E-10
  2.7000000E+04  6.2283816E-10
  2.8000000E+04  5.3855302E-10
  2.9000000E+04  4.6788387E-10
  3.0000000E+04  4.0829138E-10
  3.1000000E+04  3.5776997E-10
  3.2000000E+04  3.1472416E-10
  3.3000000E+04  2.7787558E-10
  3.4000000E+04  2.4619250E-10
  3.5000000E+04  2.1883708E-10
  3.6000000E+04  1.9512499E-10
  3.7000000E+04  1.7449422E-10
  3.8000000E+04  1.5648075E-10
  3.9000000E+04  1.4069961E-10
  4.0000000E+04  1.2682987E-10
  4.1000000E+04  1.1460282E-10
  4.2000000E+04  1.0379256E-10
  4.3000000E+04  9.4208376E-11
  4.4000000E+04  8.5688673E-11
  4.5000000E+04  7.8095949E-11
  4.6000000E+04  7.1312850E-11
  4.7000000E+04  6.5238896E-11
  4.8000000E+04  5.9787777E-11
  5.0000000E+04  5.0466682E-11
  5.1250000E+04  4.5540429E-11
  5.2500000E+04  4.1191223E-11
  5.3750000E+04  3.7340636E-11
  5.5000000E+04  3.3922318E-11
  5.7500000E+04  2.8165362E-11
  5.8750000E+04  2.5737612E-11
  6.0000000E+04  2.3561423E-11
  6.2500000E+04  1.9846606E-11
  6.5000000E+04  1.6824472E-11
  6.7500000E+04  1.4347107E-11
  7.0000000E+04  1.2301943E-11
  7.2500000E+04  1.0602469E-11
  7.5000000E+04  9.1815859E-12
  7.7500000E+04  7.9868108E-12
  8.0000000E+04  6.9767727E-12
  8.2500000E+04  6.1186166E-12
  8.5000000E+04  5.3860557E-12
  8.7500000E+04  4.7579198E-12
  9.0000000E+04  4.2170533E-12
  9.2500000E+04  3.7494735E-12
  9.5000000E+04  3.3437224E-12
  9.7500000E+04  2.9903616E-12
  1.0000000E+05  2.6815801E-12
  1.0250000E+05  2.4108830E-12
  1.0500000E+05  2.1728434E-12
  1.0750000E+05  1.9629071E-12
  1.1000000E+05  1.7772370E-12
  1.1250000E+05  1.6125880E-12
  1.1500000E+05  1.4662056E-12
  1.1750000E+05  1.3357432E-12
  1.2000000E+05  1.2191953E-12
  1.2250000E+05  1.1148421E-12
  1.2500000E+05  1.0212045E-12
  1.3000000E+05  8.6114597E-13
  1.3500000E+05  7.3072714E-13
  1.4000000E+05  6.2367729E-13
  1.4500000E+05  5.3520718E-13
  1.5000000E+05  4.6162457E-13
  1.5500000E+05  4.0005793E-13
  1.6000000E+05  3.4825605E-13
  1.6500000E+05  3.0444054E-13
  1.7000000E+05  2.6719618E-13
  1.7500000E+05  2.3538921E-13
  1.8000000E+05  2.0810556E-13
  1.8500000E+05  1.8460391E-13
  1.9000000E+05  1.6427958E-13
  1.9500000E+05  1.4663672E-13
  2.0000000E+05  1.3126669E-13
  2.0500000E+05  1.1783112E-13
  2.1000000E+05  1.0604841E-13
  2.1500000E+05  9.5683208E-14
  2.2000000E+05  8.6538004E-14
  2.2500000E+05  7.8446384E-14
  2.3000000E+05  7.1267597E-14
  2.3500000E+05  6.4882148E-14
  2.4000000E+05  5.9188233E-14
  2.4500000E+05  5.4098831E-14
  2.5000000E+05  4.9539268E-14
  2.6000000E+05  4.1761460E-14
  2.7000000E+05  3.5438965E-14
  2.8000000E+05  3.0259350E-14
  2.9000000E+05  2.5985895E-14
  3.0000000E+05  2.2436893E-14
  3.1000000E+05  1.9471284E-14
  3.2000000E+05  1.6977855E-14
  3.3000000E+05  1.4868546E-14
  3.4000000E+05  1.3074000E-14
  
  
#  19   7  M3  EION =  1.870000000E+01 eV   308
#  S(0) = 4.980385E+00
  1.5164731E-01  0.0000000E+00
  1.5164731E+01  0.0000000E+00
  1.5164731E+01  6.0384528E-01
  1.8700000E+01  6.0384528E-01
  1.8702721E+01  6.0384528E-01
  1.8735829E+01  5.9140526E-01
  1.8768937E+01  5.7925224E-01
  1.8802045E+01  5.6738415E-01
  1.8835153E+01  5.5579802E-01
  1.8901369E+01  5.3345752E-01
  1.8967585E+01  5.1219779E-01
  1.9100017E+01  4.7276304E-01
  1.9232449E+01  4.3715070E-01
  1.9497313E+01  3.7595866E-01
  1.9762177E+01  3.2590550E-01
  2.0027041E+01  2.8468732E-01
  2.0291905E+01  2.5046335E-01
  2.0556769E+01  2.2179817E-01
  2.0821633E+01  1.9758135E-01
  2.1086497E+01  1.7695353E-01
  2.1351361E+01  1.5924672E-01
  2.1616225E+01  1.4393799E-01
  2.1881088E+01  1.3061480E-01
  2.2145952E+01  1.1894894E-01
  2.2410816E+01  1.0867712E-01
  2.2675680E+01  9.9586315E-02
  2.2940544E+01  9.1502852E-02
  2.3205408E+01  8.4284063E-02
  2.3470272E+01  7.7811806E-02
  2.3735136E+01  7.1987699E-02
  2.4000000E+01  6.6729177E-02
  2.4500000E+01  5.8106244E-02
  2.5000000E+01  5.0884558E-02
  2.5500000E+01  4.4784719E-02
  2.6000000E+01  3.9594357E-02
  2.6500000E+01  3.5149703E-02
  2.7000000E+01  3.1322548E-02
  2.7500000E+01  2.8011367E-02
  2.8000000E+01  2.5134822E-02
  2.8500000E+01  2.2627072E-02
  2.9000000E+01  2.0434198E-02
  2.9500000E+01  1.8512110E-02
  3.0000000E+01  1.6823506E-02
  3.0500000E+01  1.5338046E-02
  3.1000000E+01  1.4029466E-02
  3.2000000E+01  1.1858078E-02
  3.3000000E+01  1.0168778E-02
  3.4000000E+01  8.8576258E-03
  3.5000000E+01  7.8451694E-03
  3.6000000E+01  7.0713797E-03
  3.7000000E+01  6.4887259E-03
  3.8000000E+01  6.0597866E-03
  3.9000000E+01  5.7554253E-03
  4.0000000E+01  5.5505713E-03
  4.1000000E+01  5.4267064E-03
  4.2000000E+01  5.3674589E-03
  4.3000000E+01  5.3593413E-03
  4.4000000E+01  5.3921278E-03
  4.6000000E+01  5.5449165E-03
  4.8000000E+01  5.7703235E-03
  5.0000000E+01  6.0304767E-03
  5.2500000E+01  6.3659841E-03
  5.5000000E+01  6.6839223E-03
  5.7500000E+01  6.9669546E-03
  6.0000000E+01  7.2063431E-03
  6.5000000E+01  7.5489911E-03
  6.7500000E+01  7.6567032E-03
  7.0000000E+01  7.7272585E-03
  7.2500000E+01  7.7653687E-03
  7.5000000E+01  7.7754655E-03
  8.0000000E+01  7.7279064E-03
  8.5000000E+01  7.6126359E-03
  9.0000000E+01  7.4505569E-03
  9.5000000E+01  7.2565541E-03
  1.0000000E+02  7.0411929E-03
  1.0500000E+02  6.8118672E-03
  1.1000000E+02  6.5740745E-03
  1.1500000E+02  6.3319444E-03
  1.2000000E+02  6.0887237E-03
  1.2500000E+02  5.8471323E-03
  1.3000000E+02  5.6092843E-03
  1.3500000E+02  5.3769630E-03
  1.4000000E+02  5.1515807E-03
  1.4500000E+02  4.9341089E-03
  1.5000000E+02  4.7252721E-03
  1.6000000E+02  4.3349555E-03
  1.7000000E+02  3.9811704E-03
  1.8000000E+02  3.6620546E-03
  1.9000000E+02  3.3742771E-03
  2.0000000E+02  3.1143144E-03
  2.1000000E+02  2.8787299E-03
  2.2000000E+02  2.6645901E-03
  2.3000000E+02  2.4695443E-03
  2.4000000E+02  2.2915976E-03
  2.5000000E+02  2.1291448E-03
  2.6000000E+02  1.9808369E-03
  2.7000000E+02  1.8454016E-03
  2.8000000E+02  1.7216719E-03
  2.9000000E+02  1.6085687E-03
  3.0000000E+02  1.5050805E-03
  3.1000000E+02  1.4102191E-03
  3.2000000E+02  1.3230938E-03
  3.4000000E+02  1.1690062E-03
  3.6000000E+02  1.0375219E-03
  3.8000000E+02  9.2456429E-04
  4.0000000E+02  8.2712023E-04
  4.2000000E+02  7.4275993E-04
  4.4000000E+02  6.6947618E-04
  4.6000000E+02  6.0559268E-04
  4.8000000E+02  5.4964515E-04
  5.0000000E+02  5.0038192E-04
  5.2500000E+02  4.4668416E-04
  5.5000000E+02  4.0031763E-04
  5.7500000E+02  3.6006241E-04
  6.0000000E+02  3.2496424E-04
  6.5000000E+02  2.6730127E-04
  6.7500000E+02  2.4352732E-04
  7.0000000E+02  2.2246578E-04
  7.2500000E+02  2.0373170E-04
  7.5000000E+02  1.8701454E-04
  8.0000000E+02  1.5863020E-04
  8.5000000E+02  1.3565725E-04
  9.0000000E+02  1.1687646E-04
  9.5000000E+02  1.0136725E-04
  1.0000000E+03  8.8429855E-05
  1.0500000E+03  7.7549723E-05
  1.1000000E+03  6.8343794E-05
  1.1500000E+03  6.0508952E-05
  1.2000000E+03  5.3798984E-05
  1.2500000E+03  4.8018035E-05
  1.3000000E+03  4.3012039E-05
  1.3500000E+03  3.8658933E-05
  1.4000000E+03  3.4858615E-05
  1.4500000E+03  3.1527291E-05
  1.5000000E+03  2.8594425E-05
  1.5500000E+03  2.6001921E-05
  1.6000000E+03  2.3701923E-05
  1.6500000E+03  2.1655214E-05
  1.7000000E+03  1.9828780E-05
  1.8000000E+03  1.6728520E-05
  1.9000000E+03  1.4221927E-05
  2.0000000E+03  1.2176607E-05
  2.1000000E+03  1.0492827E-05
  2.2000000E+03  9.0949560E-06
  2.3000000E+03  7.9256797E-06
  2.4000000E+03  6.9411409E-06
  2.5000000E+03  6.1070974E-06
  2.6000000E+03  5.3965966E-06
  2.7000000E+03  4.7882162E-06
  2.8000000E+03  4.2647385E-06
  2.9000000E+03  3.8121194E-06
  3.0000000E+03  3.4189035E-06
  3.1000000E+03  3.0757813E-06
  3.2000000E+03  2.7751782E-06
  3.3000000E+03  2.5109057E-06
  3.4000000E+03  2.2778071E-06
  3.5000000E+03  2.0715565E-06
  3.6000000E+03  1.8884836E-06
  3.7000000E+03  1.7254736E-06
  3.8000000E+03  1.5798972E-06
  3.9000000E+03  1.4495255E-06
  4.0000000E+03  1.3324675E-06
  4.2000000E+03  1.1320749E-06
  4.4000000E+03  9.6832162E-07
  4.6000000E+03  8.3338803E-07
  4.8000000E+03  7.2132424E-07
  5.0000000E+03  6.2758168E-07
  5.2500000E+03  5.3090830E-07
  5.5000000E+03  4.5223653E-07
  5.7500000E+03  3.8766982E-07
  5.8750000E+03  3.5972284E-07
  6.0000000E+03  3.3425411E-07
  6.2500000E+03  2.8973824E-07
  6.5000000E+03  2.5239632E-07
  6.7500000E+03  2.2088733E-07
  7.0000000E+03  1.9415307E-07
  7.2500000E+03  1.7134927E-07
  7.5000000E+03  1.5179918E-07
  7.7500000E+03  1.3495887E-07
  8.0000000E+03  1.2038858E-07
  8.2500000E+03  1.0773070E-07
  8.5000000E+03  9.6691760E-08
  8.7500000E+03  8.7029555E-08
  9.0000000E+03  7.8543160E-08
  9.2500000E+03  7.1065070E-08
  9.5000000E+03  6.4454972E-08
  9.7500000E+03  5.8594806E-08
  1.0000000E+04  5.3384718E-08
  1.0250000E+04  4.8739881E-08
  1.0500000E+04  4.4588134E-08
  1.1000000E+04  3.7526311E-08
  1.1500000E+04  3.1804083E-08
  1.2000000E+04  2.7127737E-08
  1.2500000E+04  2.3276127E-08
  1.3000000E+04  2.0080851E-08
  1.3500000E+04  1.7412327E-08
  1.4000000E+04  1.5169874E-08
  1.4500000E+04  1.3274584E-08
  1.5000000E+04  1.1664086E-08
  1.5500000E+04  1.0288689E-08
  1.6000000E+04  9.1085213E-09
  1.6500000E+04  8.0913709E-09
  1.7000000E+04  7.2110517E-09
  1.7500000E+04  6.4461482E-09
  1.8000000E+04  5.7790468E-09
  1.8500000E+04  5.1951853E-09
  1.9000000E+04  4.6824640E-09
  1.9500000E+04  4.2307820E-09
  2.0000000E+04  3.8316686E-09
  2.0500000E+04  3.4779895E-09
  2.1000000E+04  3.1637119E-09
  2.1500000E+04  2.8837148E-09
  2.2000000E+04  2.6336347E-09
  2.2500000E+04  2.4097410E-09
  2.3000000E+04  2.2088331E-09
  2.4000000E+04  1.8653308E-09
  2.5000000E+04  1.5852681E-09
  2.6000000E+04  1.3551909E-09
  2.7000000E+04  1.1648483E-09
  2.8000000E+04  1.0063473E-09
  2.9000000E+04  8.7355082E-10
  3.0000000E+04  7.6165071E-10
  3.1000000E+04  6.6685193E-10
  3.2000000E+04  5.8613750E-10
  3.3000000E+04  5.1709164E-10
  3.4000000E+04  4.5776576E-10
  3.5000000E+04  4.0657833E-10
  3.6000000E+04  3.6223834E-10
  3.7000000E+04  3.2368604E-10
  3.8000000E+04  2.9004698E-10
  3.9000000E+04  2.6059606E-10
  4.0000000E+04  2.3472908E-10
  4.1000000E+04  2.1194043E-10
  4.2000000E+04  1.9180524E-10
  4.3000000E+04  1.7396508E-10
  4.4000000E+04  1.5811631E-10
  4.5000000E+04  1.4400075E-10
  4.6000000E+04  1.3139813E-10
  4.7000000E+04  1.2011997E-10
  4.8000000E+04  1.1000442E-10
  5.0000000E+04  9.2722738E-11
  5.1250000E+04  8.3598192E-11
  5.2500000E+04  7.5548380E-11
  5.3750000E+04  6.8426636E-11
  5.5000000E+04  6.2108947E-11
  5.7500000E+04  5.1480202E-11
  5.8750000E+04  4.7002825E-11
  6.0000000E+04  4.2992199E-11
  6.2500000E+04  3.6152947E-11
  6.5000000E+04  3.0596597E-11
  6.7500000E+04  2.6047972E-11
  7.0000000E+04  2.2297898E-11
  7.2500000E+04  1.9185785E-11
  7.5000000E+04  1.6587218E-11
  7.7500000E+04  1.4404984E-11
  8.0000000E+04  1.2562530E-11
  8.2500000E+04  1.0999116E-11
  8.5000000E+04  9.6661980E-12
  8.7500000E+04  8.5247183E-12
  9.0000000E+04  7.5430552E-12
  9.2500000E+04  6.6954588E-12
  9.5000000E+04  5.9608501E-12
  9.7500000E+04  5.3218828E-12
  1.0000000E+05  4.7642146E-12
  1.0250000E+05  4.2759309E-12
  1.0500000E+05  3.8470850E-12
  1.0750000E+05  3.4693375E-12
  1.1000000E+05  3.1356685E-12
  1.1250000E+05  2.8401455E-12
  1.1500000E+05  2.5777370E-12
  1.1750000E+05  2.3441606E-12
  1.2000000E+05  2.1357594E-12
  1.2250000E+05  1.9494002E-12
  1.2500000E+05  1.7823907E-12
  1.3000000E+05  1.4974526E-12
  1.3500000E+05  1.2658783E-12
  1.4000000E+05  1.0762943E-12
  1.4500000E+05  9.2002785E-13
  1.5000000E+05  7.9040424E-13
  1.5500000E+05  6.8224121E-13
  1.6000000E+05  5.9148248E-13
  1.6500000E+05  5.1492877E-13
  1.7000000E+05  4.5003864E-13
  1.7500000E+05  3.9477954E-13
  1.8000000E+05  3.4751536E-13
  1.8500000E+05  3.0692132E-13
  1.9000000E+05  2.7191885E-13
  1.9500000E+05  2.4162508E-13
  2.0000000E+05  2.1531372E-13
  2.0500000E+05  1.9238438E-13
  2.1000000E+05  1.7233831E-13
  2.1500000E+05  1.5475942E-13
  2.2000000E+05  1.3929907E-13
  2.2500000E+05  1.2566386E-13
  2.3000000E+05  1.1360605E-13
  2.3500000E+05  1.0291579E-13
  2.4000000E+05  9.3414657E-14
  2.4500000E+05  8.4950489E-14
  2.5000000E+05  7.7393160E-14
  2.6000000E+05  6.4567939E-14
  2.7000000E+05  5.4217661E-14
  2.8000000E+05  4.5801281E-14
  2.9000000E+05  3.8907777E-14
  3.0000000E+05  3.3223085E-14
  3.1000000E+05  2.8505649E-14
  3.2000000E+05  2.4569431E-14
  3.3000000E+05  2.1269409E-14
  3.4000000E+05  1.8490104E-14
  
  
#  19  10  N1  EION =  4.341000000E+00 eV   307
#  S(0) = 1.097583E+00
  2.1705000E-02  0.0000000E+00
  2.1705000E+00  0.0000000E+00
  2.1705000E+00  4.8721754E-01
  4.3410000E+00  4.8721754E-01
  4.3410000E+00  5.0257262E-04
  4.3437211E+00  5.0257262E-04
  4.3549769E+00  4.8340276E-04
  4.3662327E+00  4.6478214E-04
  4.3774885E+00  4.4669841E-04
  4.3887442E+00  4.2913943E-04
  4.4000000E+00  4.1209350E-04
  4.5000000E+00  2.8141487E-04
  4.5500000E+00  2.2863666E-04
  4.6000000E+00  1.8316325E-04
  4.6500000E+00  1.4428488E-04
  4.7000000E+00  1.1135772E-04
  4.7250000E+00  9.6944683E-05
  4.7500000E+00  8.3816069E-05
  4.7750000E+00  7.1870668E-05
  4.8000000E+00  6.1065971E-05
  4.8250000E+00  5.1397765E-05
  4.8375000E+00  4.6979650E-05
  4.8500000E+00  4.2804141E-05
  4.8625000E+00  3.8847622E-05
  4.8750000E+00  3.5098402E-05
  4.8875000E+00  3.1553000E-05
  4.9000000E+00  2.8223887E-05
  4.9125000E+00  2.5136665E-05
  4.9250000E+00  2.2305077E-05
  4.9375000E+00  1.9731737E-05
  4.9500000E+00  1.7411086E-05
  4.9562500E+00  1.6340678E-05
  4.9625000E+00  1.5320361E-05
  4.9687500E+00  1.4341833E-05
  4.9750000E+00  1.3399001E-05
  4.9875000E+00  1.1605050E-05
  5.0000000E+00  9.9218426E-06
  5.0078125E+00  8.9257636E-06
  5.0156250E+00  7.9752508E-06
  5.0195312E+00  7.5180862E-06
  5.0234375E+00  7.0735878E-06
  5.0273437E+00  6.6424589E-06
  5.0312500E+00  6.2274039E-06
  5.0390625E+00  5.4570099E-06
  5.0468750E+00  4.7771471E-06
  5.0546875E+00  4.1921098E-06
  5.0625000E+00  3.6994291E-06
  5.0703125E+00  3.2928541E-06
  5.0781250E+00  2.9645526E-06
  5.0859375E+00  2.7066278E-06
  5.0937500E+00  2.5121180E-06
  5.1015625E+00  2.3756536E-06
  5.1093750E+00  2.2939267E-06
  5.1171875E+00  2.2634382E-06
  5.1250000E+00  2.2775734E-06
  5.1328125E+00  2.3318056E-06
  5.1406250E+00  2.4237232E-06
  5.1484375E+00  2.5524006E-06
  5.1562500E+00  2.7179506E-06
  5.1718750E+00  3.1632686E-06
  5.1875000E+00  3.7690641E-06
  5.1953125E+00  4.1344957E-06
  5.2031250E+00  4.5416167E-06
  5.2187500E+00  5.4828633E-06
  5.2265625E+00  6.0212354E-06
  5.2343750E+00  6.6074266E-06
  5.2500000E+00  7.9290442E-06
  5.2656250E+00  9.4540496E-06
  5.2812500E+00  1.1178079E-05
  5.2890625E+00  1.2109632E-05
  5.2968750E+00  1.3082827E-05
  5.3046875E+00  1.4092751E-05
  5.3125000E+00  1.5133758E-05
  5.3281250E+00  1.7298370E-05
  5.3437500E+00  1.9564332E-05
  5.3593750E+00  2.1923765E-05
  5.3750000E+00  2.4372389E-05
  5.3906250E+00  2.6910020E-05
  5.4062500E+00  2.9540926E-05
  5.4218750E+00  3.2274064E-05
  5.4375000E+00  3.5120963E-05
  5.4531250E+00  3.8081842E-05
  5.4687500E+00  4.1151284E-05
  5.5000000E+00  4.7592123E-05
  5.5312500E+00  5.4392891E-05
  5.5625000E+00  6.1499381E-05
  5.5937500E+00  6.8862396E-05
  5.6250000E+00  7.6451104E-05
  5.7500000E+00  1.0873778E-04
  5.8125000E+00  1.2585134E-04
  5.8750000E+00  1.4341026E-04
  5.9375000E+00  1.6128668E-04
  6.0000000E+00  1.7936915E-04
  6.1250000E+00  2.1582329E-04
  6.2500000E+00  2.5218969E-04
  6.3750000E+00  2.8800089E-04
  6.5000000E+00  3.2290505E-04
  6.7500000E+00  3.8906802E-04
  7.0000000E+00  4.4943013E-04
  7.2500000E+00  5.0348643E-04
  7.5000000E+00  5.5118931E-04
  8.0000000E+00  6.2858715E-04
  8.5000000E+00  6.8481818E-04
  9.0000000E+00  7.2367936E-04
  9.5000000E+00  7.4872480E-04
  1.0000000E+01  7.6299350E-04
  1.0500000E+01  7.6897228E-04
  1.1000000E+01  7.6864807E-04
  1.1500000E+01  7.6358655E-04
  1.2000000E+01  7.5501134E-04
  1.2500000E+01  7.4387314E-04
  1.3000000E+01  7.3090821E-04
  1.3500000E+01  7.1668437E-04
  1.4000000E+01  7.0163874E-04
  1.4500000E+01  6.8610605E-04
  1.5000000E+01  6.7034196E-04
  1.6000000E+01  6.3884662E-04
  1.7000000E+01  6.0818893E-04
  1.8000000E+01  5.7892621E-04
  1.9000000E+01  5.5132747E-04
  2.0000000E+01  5.2548924E-04
  2.1000000E+01  5.0140698E-04
  2.2000000E+01  4.7901863E-04
  2.3000000E+01  4.5823149E-04
  2.4000000E+01  4.3893864E-04
  2.5000000E+01  4.2102891E-04
  2.6000000E+01  4.0439240E-04
  2.7000000E+01  3.8892447E-04
  2.8000000E+01  3.7452645E-04
  2.9000000E+01  3.6110745E-04
  3.0000000E+01  3.4858390E-04
  3.1000000E+01  3.3687920E-04
  3.2000000E+01  3.2592414E-04
  3.4000000E+01  3.0601643E-04
  3.6000000E+01  2.8842394E-04
  3.8000000E+01  2.7278779E-04
  4.0000000E+01  2.5881331E-04
  4.2000000E+01  2.4625644E-04
  4.4000000E+01  2.3491566E-04
  4.6000000E+01  2.2462232E-04
  4.8000000E+01  2.1523545E-04
  5.0000000E+01  2.0663675E-04
  5.2500000E+01  1.9684437E-04
  5.5000000E+01  1.8796417E-04
  5.7500000E+01  1.7986093E-04
  6.0000000E+01  1.7242431E-04
  6.5000000E+01  1.5919730E-04
  6.7500000E+01  1.5326625E-04
  7.0000000E+01  1.4771464E-04
  7.2500000E+01  1.4249703E-04
  7.5000000E+01  1.3757559E-04
  8.0000000E+01  1.2849647E-04
  8.5000000E+01  1.2027393E-04
  9.0000000E+01  1.1276251E-04
  9.5000000E+01  1.0585608E-04
  1.0000000E+02  9.9478432E-05
  1.0500000E+02  9.3570914E-05
  1.1000000E+02  8.8090405E-05
  1.1500000E+02  8.3001001E-05
  1.2000000E+02  7.8273115E-05
  1.2500000E+02  7.3881693E-05
  1.3000000E+02  6.9802620E-05
  1.3500000E+02  6.6014504E-05
  1.4000000E+02  6.2497016E-05
  1.4500000E+02  5.9230373E-05
  1.5000000E+02  5.6195926E-05
  1.6000000E+02  5.0754111E-05
  1.7000000E+02  4.6041984E-05
  1.8000000E+02  4.1946413E-05
  1.9000000E+02  3.8371497E-05
  2.0000000E+02  3.5236709E-05
  2.1000000E+02  3.2475875E-05
  2.2000000E+02  3.0034572E-05
  2.3000000E+02  2.7867577E-05
  2.4000000E+02  2.5937564E-05
  2.5000000E+02  2.4213088E-05
  2.6000000E+02  2.2667070E-05
  2.7000000E+02  2.1276030E-05
  2.8000000E+02  2.0020106E-05
  2.9000000E+02  1.8881716E-05
  3.0000000E+02  1.7845096E-05
  3.1000000E+02  1.6897103E-05
  3.2000000E+02  1.6026603E-05
  3.4000000E+02  1.4480172E-05
  3.6000000E+02  1.3144473E-05
  3.8000000E+02  1.1977812E-05
  4.0000000E+02  1.0950438E-05
  4.2000000E+02  1.0041289E-05
  4.4000000E+02  9.2345073E-06
  4.6000000E+02  8.5166032E-06
  4.8000000E+02  7.8761046E-06
  5.0000000E+02  7.3031475E-06
  5.2500000E+02  6.6690323E-06
  5.5000000E+02  6.1130515E-06
  5.7500000E+02  5.6236202E-06
  6.0000000E+02  5.1913495E-06
  6.5000000E+02  4.4674004E-06
  6.7500000E+02  4.1621874E-06
  7.0000000E+02  3.8874990E-06
  7.2500000E+02  3.6389350E-06
  7.5000000E+02  3.4127625E-06
  8.0000000E+02  3.0161120E-06
  8.5000000E+02  2.6808048E-06
  9.0000000E+02  2.3956189E-06
  9.5000000E+02  2.1517117E-06
  1.0000000E+03  1.9420125E-06
  1.0500000E+03  1.7608993E-06
  1.1000000E+03  1.6038280E-06
  1.1500000E+03  1.4668169E-06
  1.2000000E+03  1.3462745E-06
  1.2500000E+03  1.2393875E-06
  1.3000000E+03  1.1440117E-06
  1.3500000E+03  1.0584692E-06
  1.4000000E+03  9.8140298E-07
  1.4500000E+03  9.1179377E-07
  1.5000000E+03  8.4882567E-07
  1.6000000E+03  7.3999669E-07
  1.7000000E+03  6.5000542E-07
  1.8000000E+03  5.7495919E-07
  1.9000000E+03  5.1153359E-07
  2.0000000E+03  4.5720972E-07
  2.1000000E+03  4.1035624E-07
  2.2000000E+03  3.6978917E-07
  2.3000000E+03  3.3453906E-07
  2.4000000E+03  3.0381064E-07
  2.5000000E+03  2.7692826E-07
  2.6000000E+03  2.5325619E-07
  2.7000000E+03  2.3225283E-07
  2.8000000E+03  2.1350001E-07
  2.9000000E+03  1.9671240E-07
  3.0000000E+03  1.8166745E-07
  3.1000000E+03  1.6816631E-07
  3.2000000E+03  1.5601998E-07
  3.4000000E+03  1.3511388E-07
  3.6000000E+03  1.1784548E-07
  3.8000000E+03  1.0343323E-07
  4.0000000E+03  9.1300472E-08
  4.2000000E+03  8.1018226E-08
  4.4000000E+03  7.2253961E-08
  4.6000000E+03  6.4733936E-08
  4.8000000E+03  5.8233174E-08
  5.0000000E+03  5.2576444E-08
  5.2500000E+03  4.6492917E-08
  5.5000000E+03  4.1319448E-08
  5.7500000E+03  3.6893114E-08
  6.0000000E+03  3.3081648E-08
  6.5000000E+03  2.6904010E-08
  6.7500000E+03  2.4385614E-08
  7.0000000E+03  2.2169900E-08
  7.2500000E+03  2.0213179E-08
  7.5000000E+03  1.8479775E-08
  7.7500000E+03  1.6939561E-08
  8.0000000E+03  1.5566538E-08
  8.2500000E+03  1.4338071E-08
  8.5000000E+03  1.3235134E-08
  9.0000000E+03  1.1344448E-08
  9.5000000E+03  9.7946506E-09
  1.0000000E+04  8.5125567E-09
  1.0500000E+04  7.4431361E-09
  1.1000000E+04  6.5443905E-09
  1.1500000E+04  5.7837280E-09
  1.2000000E+04  5.1355905E-09
  1.2500000E+04  4.5799002E-09
  1.3000000E+04  4.1007463E-09
  1.3500000E+04  3.6854047E-09
  1.4000000E+04  3.3236131E-09
  1.4500000E+04  3.0070356E-09
  1.5000000E+04  2.7288497E-09
  1.5500000E+04  2.4834316E-09
  1.6000000E+04  2.2661189E-09
  1.6500000E+04  2.0730237E-09
  1.7000000E+04  1.9008853E-09
  1.7500000E+04  1.7469546E-09
  1.8000000E+04  1.6089029E-09
  1.8500000E+04  1.4847488E-09
  1.9000000E+04  1.3727997E-09
  2.0000000E+04  1.1799110E-09
  2.1000000E+04  1.0208580E-09
  2.2000000E+04  8.8859523E-10
  2.3000000E+04  7.7776293E-10
  2.4000000E+04  6.8423549E-10
  2.5000000E+04  6.0479899E-10
  2.6000000E+04  5.3692116E-10
  2.7000000E+04  4.7859244E-10
  2.8000000E+04  4.2820666E-10
  2.9000000E+04  3.8446832E-10
  3.0000000E+04  3.4632606E-10
  3.1000000E+04  3.1292161E-10
  3.2000000E+04  2.8355342E-10
  3.3000000E+04  2.5764364E-10
  3.4000000E+04  2.3470933E-10
  3.5000000E+04  2.1434439E-10
  3.6000000E+04  1.9620249E-10
  3.7000000E+04  1.7998983E-10
  3.8000000E+04  1.6545810E-10
  3.9000000E+04  1.5239655E-10
  4.0000000E+04  1.4062685E-10
  4.2000000E+04  1.2037543E-10
  4.4000000E+04  1.0371649E-10
  4.6000000E+04  8.9902137E-11
  4.8000000E+04  7.8359922E-11
  5.0000000E+04  6.8648494E-11
  5.2500000E+04  5.8564524E-11
  5.5000000E+04  5.0290309E-11
  5.7500000E+04  4.3447270E-11
  5.8750000E+04  4.0472276E-11
  6.0000000E+04  3.7755122E-11


==> anc/colstop/sbethe/sdbase/oos20.tab <==
# Atomic number = 20   (Ca)
#
#      W/eV         OOS*eV
  
  
#  20   1  K1  EION =  4.041000000E+03 eV   263
#  S(0) = 1.348981E+00
  4.0358291E+01  0.0000000E+00
  4.0358291E+03  0.0000000E+00
  4.0358291E+03  5.6782002E-04
  4.0410000E+03  5.6782002E-04
  4.0410402E+03  5.6782002E-04
  4.0420337E+03  5.6339156E-04
  4.0430271E+03  5.5939322E-04
  4.0440206E+03  5.5583131E-04
  4.0450141E+03  5.5270467E-04
  4.0470011E+03  5.4771975E-04
  4.0489881E+03  5.4430432E-04
  4.0529621E+03  5.4132917E-04
  4.0569361E+03  5.4190021E-04
  4.0648841E+03  5.4706541E-04
  4.0688581E+03  5.4939779E-04
  4.0728321E+03  5.5078504E-04
  4.0807801E+03  5.5042937E-04
  4.0887281E+03  5.4716136E-04
  4.0966761E+03  5.4302222E-04
  4.1046241E+03  5.3936158E-04
  4.1125721E+03  5.3658005E-04
  4.1205201E+03  5.3446121E-04
  4.1284681E+03  5.3258374E-04
  4.1364161E+03  5.3060229E-04
  4.1443641E+03  5.2836981E-04
  4.1523120E+03  5.2590844E-04
  4.1682080E+03  5.2080831E-04
  4.1841040E+03  5.1614579E-04
  4.2000000E+03  5.1196373E-04
  4.2125000E+03  5.0871197E-04
  4.2250000E+03  5.0530750E-04
  4.2375000E+03  5.0173530E-04
  4.2500000E+03  4.9809807E-04
  4.2750000E+03  4.9101675E-04
  4.2875000E+03  4.8763750E-04
  4.3000000E+03  4.8430666E-04
  4.3250000E+03  4.7761608E-04
  4.3500000E+03  4.7077659E-04
  4.4000000E+03  4.5747838E-04
  4.4250000E+03  4.5108428E-04
  4.4500000E+03  4.4471854E-04
  4.4750000E+03  4.3836322E-04
  4.5000000E+03  4.3213105E-04
  4.5500000E+03  4.2009887E-04
  4.6000000E+03  4.0843661E-04
  4.7000000E+03  3.8628615E-04
  4.8000000E+03  3.6573512E-04
  5.0000000E+03  3.2887009E-04
  5.2500000E+03  2.8958124E-04
  5.5000000E+03  2.5640530E-04
  5.7500000E+03  2.2813456E-04
  6.0000000E+03  2.0386541E-04
  6.5000000E+03  1.6467890E-04
  6.7500000E+03  1.4878196E-04
  7.0000000E+03  1.3484806E-04
  7.2500000E+03  1.2258480E-04
  7.5000000E+03  1.1175021E-04
  7.7500000E+03  1.0214307E-04
  8.0000000E+03  9.3595188E-05
  8.2500000E+03  8.5965178E-05
  8.5000000E+03  7.9133635E-05
  9.0000000E+03  6.7475442E-05
  9.5000000E+03  5.7975264E-05
  1.0000000E+04  5.0158646E-05
  1.0500000E+04  4.3670372E-05
  1.1000000E+04  3.8241077E-05
  1.1500000E+04  3.3664472E-05
  1.2000000E+04  2.9780432E-05
  1.2500000E+04  2.6463441E-05
  1.3000000E+04  2.3614298E-05
  1.3500000E+04  2.1153848E-05
  1.4000000E+04  1.9018434E-05
  1.4500000E+04  1.7156462E-05
  1.5000000E+04  1.5525832E-05
  1.5500000E+04  1.4091961E-05
  1.6000000E+04  1.2826264E-05
  1.6500000E+04  1.1704983E-05
  1.7000000E+04  1.0708258E-05
  1.8000000E+04  9.0243481E-06
  1.9000000E+04  7.6696061E-06
  2.0000000E+04  6.5680103E-06
  2.1000000E+04  5.6635858E-06
  2.2000000E+04  4.9145155E-06
  2.3000000E+04  4.2891398E-06
  2.4000000E+04  3.7631980E-06
  2.5000000E+04  3.3178934E-06
  2.6000000E+04  2.9385133E-06
  2.7000000E+04  2.6134341E-06
  2.8000000E+04  2.3333924E-06
  2.9000000E+04  2.0909460E-06
  3.0000000E+04  1.8800715E-06
  3.1000000E+04  1.6958594E-06
  3.2000000E+04  1.5342819E-06
  3.3000000E+04  1.3920147E-06
  3.4000000E+04  1.2662980E-06
  3.5000000E+04  1.1548281E-06
  3.6000000E+04  1.0556730E-06
  3.8000000E+04  8.8804134E-07
  4.0000000E+04  7.5311641E-07
  4.2000000E+04  6.4340727E-07
  4.4000000E+04  5.5337445E-07
  4.6000000E+04  4.7886497E-07
  4.8000000E+04  4.1672541E-07
  5.0000000E+04  3.6453402E-07
  5.2500000E+04  3.1046087E-07
  5.5000000E+04  2.6621810E-07
  5.7500000E+04  2.2970832E-07
  5.8750000E+04  2.1384124E-07
  6.0000000E+04  1.9934355E-07
  6.2500000E+04  1.7390759E-07
  6.5000000E+04  1.5245886E-07
  6.7500000E+04  1.3426123E-07
  7.0000000E+04  1.1873396E-07
  7.2500000E+04  1.0541496E-07
  7.5000000E+04  9.3933693E-08
  7.7500000E+04  8.3990868E-08
  8.0000000E+04  7.5343052E-08
  8.2500000E+04  6.7790994E-08
  8.5000000E+04  6.1170622E-08
  8.7500000E+04  5.5346074E-08
  9.0000000E+04  5.0204237E-08
  9.2500000E+04  4.5650473E-08
  9.5000000E+04  4.1605222E-08
  1.0000000E+05  3.4781732E-08
  1.0500000E+05  2.9308651E-08
  1.1000000E+05  2.4875714E-08
  1.1500000E+05  2.1253203E-08
  1.2000000E+05  1.8268778E-08
  1.2500000E+05  1.5791596E-08
  1.3000000E+05  1.3721221E-08
  1.3500000E+05  1.1979766E-08
  1.4000000E+05  1.0506277E-08
  1.4500000E+05  9.2526278E-09
  1.5000000E+05  8.1805143E-09
  1.5500000E+05  7.2592243E-09
  1.6000000E+05  6.4639580E-09
  1.6500000E+05  5.7745560E-09
  1.7000000E+05  5.1745321E-09
  1.7500000E+05  4.6503271E-09
  1.8000000E+05  4.1907257E-09
  1.8500000E+05  3.7864036E-09
  1.9000000E+05  3.4295720E-09
  1.9500000E+05  3.1136955E-09
  2.0000000E+05  2.8332648E-09
  2.0500000E+05  2.5836162E-09
  2.1000000E+05  2.3607868E-09
  2.2000000E+05  1.9825549E-09
  2.3000000E+05  1.6769148E-09
  2.4000000E+05  1.4277982E-09
  2.5000000E+05  1.2231371E-09
  2.6000000E+05  1.0537623E-09
  2.7000000E+05  9.1263499E-10
  2.8000000E+05  7.9430046E-10
  2.9000000E+05  6.9449189E-10
  3.0000000E+05  6.0984420E-10
  3.1000000E+05  5.3768306E-10
  3.2000000E+05  4.7586752E-10
  3.3000000E+05  4.2267204E-10
  3.4000000E+05  3.7669738E-10
  3.5000000E+05  3.3680178E-10
  3.6000000E+05  3.0204815E-10
  3.7000000E+05  2.7166321E-10
  3.8000000E+05  2.4500557E-10
  3.9000000E+05  2.2154079E-10
  4.0000000E+05  2.0082155E-10
  4.1000000E+05  1.8247183E-10
  4.2000000E+05  1.6617422E-10
  4.3000000E+05  1.5165981E-10
  4.4000000E+05  1.3869979E-10
  4.6000000E+05  1.1668963E-10
  4.8000000E+05  9.8890557E-11
  5.0000000E+05  8.4371359E-11
  5.1250000E+05  7.6643926E-11
  5.2500000E+05  6.9785394E-11
  5.3750000E+05  6.3680981E-11
  5.5000000E+05  5.8233211E-11
  5.7500000E+05  4.8987264E-11
  5.8750000E+05  4.5056978E-11
  6.0000000E+05  4.1515544E-11
  6.2500000E+05  3.5423647E-11
  6.5000000E+05  3.0415883E-11
  6.7500000E+05  2.6267969E-11
  7.0000000E+05  2.2807965E-11
  7.2500000E+05  1.9902846E-11
  7.5000000E+05  1.7448706E-11
  7.7500000E+05  1.5363667E-11
  8.0000000E+05  1.3582747E-11
  8.2500000E+05  1.2053972E-11
  8.5000000E+05  1.0735453E-11
  8.7500000E+05  9.5932281E-12
  9.0000000E+05  8.5995961E-12
  9.2500000E+05  7.7318275E-12
  9.5000000E+05  6.9711590E-12
  9.7500000E+05  6.3020260E-12
  1.0000000E+06  5.7114537E-12
  1.0250000E+06  5.1885744E-12
  1.0500000E+06  4.7242404E-12
  1.1000000E+06  3.9414513E-12
  1.1500000E+06  3.3141326E-12
  1.2000000E+06  2.8065350E-12
  1.2500000E+06  2.3921797E-12
  1.3000000E+06  2.0512021E-12
  1.3500000E+06  1.7685235E-12
  1.4000000E+06  1.5325727E-12
  1.4500000E+06  1.3343784E-12
  1.5000000E+06  1.1669208E-12
  1.5500000E+06  1.0246598E-12
  1.6000000E+06  9.0318774E-13
  1.6500000E+06  7.9897257E-13
  1.7000000E+06  7.0916462E-13
  1.7500000E+06  6.3144874E-13
  1.8000000E+06  5.6393216E-13
  1.8500000E+06  5.0505880E-13
  1.9000000E+06  4.5354278E-13
  1.9500000E+06  4.0831559E-13
  2.0000000E+06  3.6848497E-13
  2.0500000E+06  3.3330251E-13
  2.1000000E+06  3.0213792E-13
  2.1500000E+06  2.7445810E-13
  2.2000000E+06  2.4981030E-13
  2.2500000E+06  2.2780864E-13
  2.3000000E+06  2.0812304E-13
  2.4000000E+06  1.7460657E-13
  2.5000000E+06  1.4743200E-13
  2.6000000E+06  1.2522818E-13
  2.7000000E+06  1.0695613E-13
  2.8000000E+06  9.1820162E-14
  2.9000000E+06  7.9204784E-14
  3.0000000E+06  6.8629709E-14
  3.1000000E+06  5.9717164E-14
  3.2000000E+06  5.2167797E-14
  3.3000000E+06  4.5742739E-14
  3.4000000E+06  4.0250144E-14
  3.5000000E+06  3.5534914E-14
  3.6000000E+06  3.1470912E-14
  3.7000000E+06  2.7954999E-14
  3.8000000E+06  2.4902419E-14
  3.9000000E+06  2.2243139E-14
  4.0000000E+06  1.9919019E-14
  4.1000000E+06  1.7881578E-14
  4.2000000E+06  1.6090208E-14
  4.3000000E+06  1.4510772E-14
  4.4000000E+06  1.3114460E-14
  4.5000000E+06  1.1876872E-14
  4.6000000E+06  1.0777272E-14
  4.7000000E+06  9.7979807E-15
  4.8000000E+06  8.9238745E-15
  5.0000000E+06  7.4410825E-15
  5.1250000E+06  6.6643294E-15
  5.2500000E+06  5.9831128E-15
  5.3750000E+06  5.3839560E-15
  5.5000000E+06  4.8555191E-15
  5.7500000E+06  3.9739523E-15
  5.8750000E+06  3.6058062E-15
  6.0000000E+06  3.2779019E-15
  6.2500000E+06  2.7233617E-15
  6.5000000E+06  2.2778618E-15
  6.7500000E+06  1.9171045E-15
  7.0000000E+06  1.6227582E-15
  7.2500000E+06  1.3809195E-15
  7.5000000E+06  1.1810328E-15
  7.7500000E+06  1.0149829E-15
  8.0000000E+06  8.7636776E-16
  
  
#  20   2  L1  EION =  4.410000000E+02 eV   285
#  S(0) = 1.346016E+00
  4.3584149E+00  0.0000000E+00
  4.3584149E+02  0.0000000E+00
  4.3584149E+02  2.3671885E-03
  4.4100000E+02  2.3671885E-03
  4.4100434E+02  2.3671885E-03
  4.4195412E+02  2.3447935E-03
  4.4290391E+02  2.3241124E-03
  4.4385369E+02  2.3051604E-03
  4.4480347E+02  2.2879264E-03
  4.4670304E+02  2.2584541E-03
  4.4860260E+02  2.2351744E-03
  4.5240174E+02  2.2039771E-03
  4.5620087E+02  2.1872474E-03
  4.6000000E+02  2.1783374E-03
  4.6250000E+02  2.1741498E-03
  4.6500000E+02  2.1699608E-03
  4.6750000E+02  2.1649815E-03
  4.7000000E+02  2.1587020E-03
  4.7500000E+02  2.1413801E-03
  4.8000000E+02  2.1179647E-03
  4.8500000E+02  2.0901378E-03
  4.9000000E+02  2.0600792E-03
  4.9500000E+02  2.0296933E-03
  5.0000000E+02  2.0002778E-03
  5.0625000E+02  1.9658052E-03
  5.1250000E+02  1.9339826E-03
  5.1875000E+02  1.9042497E-03
  5.2500000E+02  1.8758165E-03
  5.3750000E+02  1.8202482E-03
  5.4375000E+02  1.7924955E-03
  5.5000000E+02  1.7647932E-03
  5.6250000E+02  1.7102893E-03
  5.7500000E+02  1.6583091E-03
  5.8750000E+02  1.6094277E-03
  5.9375000E+02  1.5860018E-03
  6.0000000E+02  1.5631196E-03
  6.1250000E+02  1.5185713E-03
  6.2500000E+02  1.4751855E-03
  6.3750000E+02  1.4329319E-03
  6.5000000E+02  1.3919934E-03
  6.7500000E+02  1.3150411E-03
  7.0000000E+02  1.2443805E-03
  7.2500000E+02  1.1785582E-03
  7.5000000E+02  1.1168403E-03
  8.0000000E+02  1.0060224E-03
  8.2500000E+02  9.5640162E-04
  8.5000000E+02  9.0987410E-04
  8.7500000E+02  8.6626854E-04
  9.0000000E+02  8.2547462E-04
  9.5000000E+02  7.5159986E-04
  1.0000000E+03  6.8650137E-04
  1.0500000E+03  6.2878096E-04
  1.1000000E+03  5.7767803E-04
  1.1500000E+03  5.3211540E-04
  1.2000000E+03  4.9131403E-04
  1.2500000E+03  4.5476971E-04
  1.3000000E+03  4.2190877E-04
  1.3500000E+03  3.9221742E-04
  1.4000000E+03  3.6533217E-04
  1.4500000E+03  3.4094904E-04
  1.5000000E+03  3.1877535E-04
  1.6000000E+03  2.8005328E-04
  1.7000000E+03  2.4753521E-04
  1.8000000E+03  2.2001015E-04
  1.9000000E+03  1.9654177E-04
  2.0000000E+03  1.7639071E-04
  2.1000000E+03  1.5897556E-04
  2.2000000E+03  1.4383769E-04
  2.3000000E+03  1.3060960E-04
  2.4000000E+03  1.1899407E-04
  2.5000000E+03  1.0874835E-04
  2.6000000E+03  9.9672804E-05
  2.7000000E+03  9.1602117E-05
  2.8000000E+03  8.4398615E-05
  2.9000000E+03  7.7946938E-05
  3.0000000E+03  7.2149888E-05
  3.1000000E+03  6.6925164E-05
  3.2000000E+03  6.2202723E-05
  3.4000000E+03  5.4033603E-05
  3.6000000E+03  4.7257010E-05
  3.8000000E+03  4.1584469E-05
  4.0000000E+03  3.6797018E-05
  4.2000000E+03  3.2726293E-05
  4.4000000E+03  2.9241318E-05
  4.6000000E+03  2.6239129E-05
  4.8000000E+03  2.3637968E-05
  5.0000000E+03  2.1372313E-05
  5.2500000E+03  1.8932346E-05
  5.5000000E+03  1.6852144E-05
  5.7500000E+03  1.5067187E-05
  5.8750000E+03  1.4269053E-05
  6.0000000E+03  1.3526471E-05
  6.2500000E+03  1.2189317E-05
  6.5000000E+03  1.1023001E-05
  6.7500000E+03  1.0000949E-05
  7.0000000E+03  9.1014247E-06
  7.2500000E+03  8.3065234E-06
  7.5000000E+03  7.6014089E-06
  7.7500000E+03  6.9737185E-06
  8.0000000E+03  6.4130886E-06
  8.2500000E+03  5.9107822E-06
  8.5000000E+03  5.4593971E-06
  8.7500000E+03  5.0526329E-06
  9.0000000E+03  4.6851045E-06
  9.2500000E+03  4.3521903E-06
  9.5000000E+03  4.0499081E-06
  1.0000000E+04  3.5239185E-06
  1.0500000E+04  3.0846460E-06
  1.1000000E+04  2.7149410E-06
  1.1500000E+04  2.4015716E-06
  1.2000000E+04  2.1342168E-06
  1.2500000E+04  1.9047443E-06
  1.3000000E+04  1.7066888E-06
  1.3500000E+04  1.5348649E-06
  1.4000000E+04  1.3850817E-06
  1.4500000E+04  1.2539265E-06
  1.5000000E+04  1.1386018E-06
  1.5500000E+04  1.0367991E-06
  1.6000000E+04  9.4660199E-07
  1.6500000E+04  8.6641095E-07
  1.7000000E+04  7.9488336E-07
  1.7500000E+04  7.3088688E-07
  1.8000000E+04  6.7346192E-07
  1.8500000E+04  6.2179162E-07
  1.9000000E+04  5.7517770E-07
  2.0000000E+04  4.9480504E-07
  2.1000000E+04  4.2846974E-07
  2.2000000E+04  3.7325840E-07
  2.3000000E+04  3.2695197E-07
  2.4000000E+04  2.8784024E-07
  2.5000000E+04  2.5459099E-07
  2.6000000E+04  2.2615622E-07
  2.7000000E+04  2.0170394E-07
  2.8000000E+04  1.8056809E-07
  2.9000000E+04  1.6221123E-07
  3.0000000E+04  1.4619656E-07
  3.1000000E+04  1.3216668E-07
  3.2000000E+04  1.1982727E-07
  3.3000000E+04  1.0893455E-07
  3.4000000E+04  9.9285431E-08
  3.5000000E+04  9.0709875E-08
  3.6000000E+04  8.3064777E-08
  3.7000000E+04  7.6229138E-08
  3.8000000E+04  7.0100209E-08
  3.9000000E+04  6.4590379E-08
  4.0000000E+04  5.9624646E-08
  4.2000000E+04  5.1076549E-08
  4.4000000E+04  4.4038678E-08
  4.6000000E+04  3.8196769E-08
  4.8000000E+04  3.3311184E-08
  5.0000000E+04  2.9197164E-08
  5.1250000E+04  2.6952388E-08
  5.2500000E+04  2.4923439E-08
  5.3750000E+04  2.3085491E-08
  5.5000000E+04  2.1417030E-08
  5.7500000E+04  1.8516148E-08
  5.8750000E+04  1.7253152E-08
  6.0000000E+04  1.6097857E-08
  6.2500000E+04  1.4067690E-08
  6.5000000E+04  1.2352292E-08
  6.7500000E+04  1.0894151E-08
  7.0000000E+04  9.6477739E-09
  7.2500000E+04  8.5768741E-09
  7.5000000E+04  7.6522851E-09
  7.7500000E+04  6.8503974E-09
  8.0000000E+04  6.1519708E-09
  8.2500000E+04  5.5412278E-09
  8.5000000E+04  5.0051528E-09
  8.7500000E+04  4.5329495E-09
  9.0000000E+04  4.1156154E-09
  9.2500000E+04  3.7456069E-09
  9.5000000E+04  3.4165730E-09
  9.7500000E+04  3.1231427E-09
  1.0000000E+05  2.8607550E-09
  1.0250000E+05  2.6255212E-09
  1.0500000E+05  2.4141133E-09
  1.0750000E+05  2.2236727E-09
  1.1000000E+05  2.0517360E-09
  1.1250000E+05  1.8961733E-09
  1.1500000E+05  1.7551379E-09
  1.2000000E+05  1.5104257E-09
  1.2500000E+05  1.3070291E-09
  1.3000000E+05  1.1368187E-09
  1.3500000E+05  9.9347954E-10
  1.4000000E+05  8.7206072E-10
  1.4500000E+05  7.6864817E-10
  1.5000000E+05  6.8012272E-10
  1.5500000E+05  6.0397958E-10
  1.6000000E+05  5.3819370E-10
  1.6500000E+05  4.8111753E-10
  1.7000000E+05  4.3140197E-10
  1.7500000E+05  3.8793595E-10
  1.8000000E+05  3.4979952E-10
  1.8500000E+05  3.1622716E-10
  1.9000000E+05  2.8657873E-10
  1.9500000E+05  2.6031657E-10
  2.0000000E+05  2.3698718E-10
  2.0500000E+05  2.1620663E-10
  2.1000000E+05  1.9764839E-10
  2.1500000E+05  1.8103367E-10
  2.2000000E+05  1.6612363E-10
  2.2500000E+05  1.5271296E-10
  2.3000000E+05  1.4062458E-10
  2.4000000E+05  1.1982236E-10
  2.5000000E+05  1.0271760E-10
  2.6000000E+05  8.8550534E-11
  2.7000000E+05  7.6737444E-11
  2.8000000E+05  6.6825320E-11
  2.9000000E+05  5.8459536E-11
  3.0000000E+05  5.1360182E-11
  3.1000000E+05  4.5304589E-11
  3.2000000E+05  4.0114358E-11
  3.3000000E+05  3.5645603E-11
  3.4000000E+05  3.1781531E-11
  3.5000000E+05  2.8426777E-11
  3.6000000E+05  2.5503046E-11
  3.7000000E+05  2.2945711E-11
  3.8000000E+05  2.0701148E-11
  3.9000000E+05  1.8724647E-11
  4.0000000E+05  1.6978761E-11
  4.1000000E+05  1.5431992E-11
  4.2000000E+05  1.4057738E-11
  4.3000000E+05  1.2833445E-11
  4.4000000E+05  1.1739918E-11
  4.5000000E+05  1.0760758E-11
  4.6000000E+05  9.8819093E-12
  4.7000000E+05  9.0912882E-12
  4.8000000E+05  8.3784746E-12
  5.0000000E+05  7.1514105E-12
  5.1250000E+05  6.4980722E-12
  5.2500000E+05  5.9180299E-12
  5.3750000E+05  5.4016250E-12
  5.5000000E+05  4.9406512E-12
  5.7500000E+05  4.1579975E-12
  5.8750000E+05  3.8251746E-12
  6.0000000E+05  3.5252069E-12
  6.2500000E+05  3.0090348E-12
  6.5000000E+05  2.5845382E-12
  6.7500000E+05  2.2327883E-12
  7.0000000E+05  1.9392723E-12
  7.2500000E+05  1.6927467E-12
  7.5000000E+05  1.4844230E-12
  7.7500000E+05  1.3073781E-12
  8.0000000E+05  1.1561138E-12
  8.2500000E+05  1.0262277E-12
  8.5000000E+05  9.1417388E-13
  8.7500000E+05  8.1707718E-13
  9.0000000E+05  7.3259129E-13
  9.2500000E+05  6.5878992E-13
  9.5000000E+05  5.9408318E-13
  9.7500000E+05  5.3715180E-13
  1.0000000E+06  4.8689541E-13
  1.0250000E+06  4.4239147E-13
  1.0500000E+06  4.0286356E-13
  1.0750000E+06  3.6765547E-13
  1.1000000E+06  3.3621030E-13
  1.1250000E+06  3.0805340E-13
  1.1500000E+06  2.8277873E-13
  1.1750000E+06  2.6003786E-13
  1.2000000E+06  2.3953079E-13
  1.2250000E+06  2.2099839E-13
  1.2500000E+06  2.0421614E-13
  1.3000000E+06  1.7514713E-13
  1.3500000E+06  1.5104260E-13
  1.4000000E+06  1.3091856E-13
  1.4500000E+06  1.1401131E-13
  1.5000000E+06  9.9722879E-14
  1.5500000E+06  8.7581421E-14
  1.6000000E+06  7.7211743E-14
  1.6500000E+06  6.8313364E-14
  1.7000000E+06  6.0643661E-14
  1.7500000E+06  5.4005431E-14
  1.8000000E+06  4.8237550E-14
  1.8500000E+06  4.3207602E-14
  1.9000000E+06  3.8806014E-14
  1.9500000E+06  3.4941656E-14
  2.0000000E+06  3.1538177E-14
  2.0500000E+06  2.8531170E-14
  2.1000000E+06  2.5866506E-14
  2.1500000E+06  2.3498537E-14
  2.2000000E+06  2.1388630E-14
  2.2500000E+06  1.9504564E-14
  2.3000000E+06  1.7819225E-14
  2.3500000E+06  1.6309057E-14
  2.4000000E+06  1.4953535E-14
  
  
#  20   3  L2  EION =  3.530000000E+02 eV   288
#  S(0) = 2.281655E+00
  3.1126120E+00  0.0000000E+00
  3.1126120E+02  0.0000000E+00
  3.1126120E+02  6.4690819E-03
  3.5300000E+02  6.4690819E-03
  3.5300359E+02  6.4690819E-03
  3.5317850E+02  6.5419623E-03
  3.5335341E+02  6.6094561E-03
  3.5352832E+02  6.6721744E-03
  3.5370323E+02  6.7306365E-03
  3.5405305E+02  6.8365001E-03
  3.5440287E+02  6.9298864E-03
  3.5510251E+02  7.0871400E-03
  3.5580215E+02  7.2138295E-03
  3.5720144E+02  7.4001869E-03
  3.5860072E+02  7.5193790E-03
  3.6000000E+02  7.5869746E-03
  3.6250000E+02  7.6117441E-03
  3.6500000E+02  7.5534358E-03
  3.6750000E+02  7.4497111E-03
  3.7000000E+02  7.3276136E-03
  3.7250000E+02  7.2042554E-03
  3.7500000E+02  7.0888466E-03
  3.7750000E+02  6.9851124E-03
  3.8000000E+02  6.8933346E-03
  3.8500000E+02  6.7381765E-03
  3.9000000E+02  6.6034950E-03
  3.9500000E+02  6.4712818E-03
  4.0000000E+02  6.3316798E-03
  4.1000000E+02  6.0277471E-03
  4.1500000E+02  5.8715090E-03
  4.2000000E+02  5.7186183E-03
  4.2500000E+02  5.5719246E-03
  4.3000000E+02  5.4326664E-03
  4.4000000E+02  5.1748012E-03
  4.5000000E+02  4.9368639E-03
  4.6000000E+02  4.7108171E-03
  4.7000000E+02  4.4938721E-03
  4.8000000E+02  4.2869772E-03
  5.0000000E+02  3.9092007E-03
  5.1250000E+02  3.6966132E-03
  5.2500000E+02  3.4985283E-03
  5.3750000E+02  3.3122826E-03
  5.5000000E+02  3.1367332E-03
  5.7500000E+02  2.8176187E-03
  5.8750000E+02  2.6738183E-03
  6.0000000E+02  2.5395669E-03
  6.2500000E+02  2.2956451E-03
  6.5000000E+02  2.0796560E-03
  6.7500000E+02  1.8884109E-03
  7.0000000E+02  1.7195786E-03
  7.2500000E+02  1.5698461E-03
  7.5000000E+02  1.4363686E-03
  8.0000000E+02  1.2099446E-03
  8.2500000E+02  1.1141706E-03
  8.5000000E+02  1.0280839E-03
  8.7500000E+02  9.5034544E-04
  9.0000000E+02  8.7999132E-04
  9.5000000E+02  7.5846392E-04
  1.0000000E+03  6.5794124E-04
  1.0500000E+03  5.7401360E-04
  1.1000000E+03  5.0349528E-04
  1.1500000E+03  4.4383098E-04
  1.2000000E+03  3.9299616E-04
  1.2500000E+03  3.4945017E-04
  1.3000000E+03  3.1196378E-04
  1.3500000E+03  2.7951798E-04
  1.4000000E+03  2.5128931E-04
  1.4500000E+03  2.2662457E-04
  1.5000000E+03  2.0499273E-04
  1.5500000E+03  1.8595076E-04
  1.6000000E+03  1.6912647E-04
  1.6500000E+03  1.5420951E-04
  1.7000000E+03  1.4094054E-04
  1.8000000E+03  1.1850821E-04
  1.9000000E+03  1.0045430E-04
  2.0000000E+03  8.5778685E-05
  2.1000000E+03  7.3740283E-05
  2.2000000E+03  6.3782477E-05
  2.3000000E+03  5.5482335E-05
  2.4000000E+03  4.8514902E-05
  2.5000000E+03  4.2627925E-05
  2.6000000E+03  3.7623700E-05
  2.7000000E+03  3.3345899E-05
  2.8000000E+03  2.9669852E-05
  2.9000000E+03  2.6495405E-05
  3.0000000E+03  2.3741520E-05
  3.1000000E+03  2.1342164E-05
  3.2000000E+03  1.9243218E-05
  3.3000000E+03  1.7400062E-05
  3.4000000E+03  1.5775690E-05
  3.5000000E+03  1.4339261E-05
  3.6000000E+03  1.3064944E-05
  3.8000000E+03  1.0919039E-05
  4.0000000E+03  9.2009806E-06
  4.2000000E+03  7.8113492E-06
  4.4000000E+03  6.6768841E-06
  4.6000000E+03  5.7428602E-06
  4.8000000E+03  4.9678801E-06
  5.0000000E+03  4.3202636E-06
  5.2500000E+03  3.6530616E-06
  5.5000000E+03  3.1105560E-06
  5.7500000E+03  2.6656325E-06
  5.8750000E+03  2.4731696E-06
  6.0000000E+03  2.2978501E-06
  6.2500000E+03  1.9916199E-06
  6.5000000E+03  1.7349298E-06
  6.7500000E+03  1.5184287E-06
  7.0000000E+03  1.3347692E-06
  7.2500000E+03  1.1781298E-06
  7.5000000E+03  1.0438623E-06
  7.7500000E+03  9.2822825E-07
  8.0000000E+03  8.2820033E-07
  8.2500000E+03  7.4131153E-07
  8.5000000E+03  6.6553926E-07
  8.7500000E+03  5.9921566E-07
  9.0000000E+03  5.4095809E-07
  9.2500000E+03  4.8961493E-07
  9.5000000E+03  4.4422242E-07
  1.0000000E+04  3.6817375E-07
  1.0500000E+04  3.0771478E-07
  1.1000000E+04  2.5915794E-07
  1.1500000E+04  2.1979573E-07
  1.2000000E+04  1.8761401E-07
  1.2500000E+04  1.6109592E-07
  1.3000000E+04  1.3908612E-07
  1.3500000E+04  1.2069549E-07
  1.4000000E+04  1.0523318E-07
  1.4500000E+04  9.2157541E-08
  1.5000000E+04  8.1040349E-08
  1.5500000E+04  7.1540458E-08
  1.6000000E+04  6.3384093E-08
  1.6500000E+04  5.6350046E-08
  1.7000000E+04  5.0258443E-08
  1.7500000E+04  4.4962144E-08
  1.8000000E+04  4.0340105E-08
  1.8500000E+04  3.6292222E-08
  1.9000000E+04  3.2735290E-08
  1.9500000E+04  2.9599816E-08
  2.0000000E+04  2.6827504E-08
  2.0500000E+04  2.4369237E-08
  2.1000000E+04  2.2183461E-08
  2.2000000E+04  1.8493439E-08
  2.3000000E+04  1.5532621E-08
  2.4000000E+04  1.3135519E-08
  2.5000000E+04  1.1178758E-08
  2.6000000E+04  9.5692671E-09
  2.7000000E+04  8.2360723E-09
  2.8000000E+04  7.1245119E-09
  2.9000000E+04  6.1920901E-09
  3.0000000E+04  5.4054856E-09
  3.1000000E+04  4.7383621E-09
  3.2000000E+04  4.1697458E-09
  3.3000000E+04  3.6828163E-09
  3.4000000E+04  3.2639961E-09
  3.5000000E+04  2.9022564E-09
  3.6000000E+04  2.5885866E-09
  3.7000000E+04  2.3155843E-09
  3.8000000E+04  2.0771366E-09
  3.9000000E+04  1.8681703E-09
  4.0000000E+04  1.6844556E-09
  4.1000000E+04  1.5224502E-09
  4.2000000E+04  1.3791747E-09
  4.3000000E+04  1.2521133E-09
  4.4000000E+04  1.1391333E-09
  4.6000000E+04  9.4842544E-10
  4.8000000E+04  7.9546770E-10
  5.0000000E+04  6.7171180E-10
  5.1250000E+04  6.0628581E-10
  5.2500000E+04  5.4851017E-10
  5.3750000E+04  4.9734640E-10
  5.5000000E+04  4.5191575E-10
  5.7500000E+04  3.7537882E-10
  5.8750000E+04  3.4309233E-10
  6.0000000E+04  3.1414560E-10
  6.2500000E+04  2.6471883E-10
  6.5000000E+04  2.2449381E-10
  6.7500000E+04  1.9150829E-10
  7.0000000E+04  1.6426830E-10
  7.2500000E+04  1.4162527E-10
  7.5000000E+04  1.2268815E-10
  7.7500000E+04  1.0675975E-10
  8.0000000E+04  9.3290192E-11
  8.2500000E+04  8.1842554E-11
  8.5000000E+04  7.2067274E-11
  8.7500000E+04  6.3682812E-11
  9.0000000E+04  5.6460994E-11
  9.2500000E+04  5.0215823E-11
  9.5000000E+04  4.4794870E-11
  9.7500000E+04  4.0072539E-11
  1.0000000E+05  3.5944824E-11
  1.0250000E+05  3.2325194E-11
  1.0500000E+05  2.9141342E-11
  1.1000000E+05  2.3847828E-11
  1.1500000E+05  1.9683734E-11
  1.2000000E+05  1.6375036E-11
  1.2500000E+05  1.3721674E-11
  1.3000000E+05  1.1575668E-11
  1.3500000E+05  9.8262870E-12
  1.4000000E+05  8.3897694E-12
  1.4500000E+05  7.2021046E-12
  1.5000000E+05  6.2139230E-12
  1.5500000E+05  5.3868161E-12
  1.6000000E+05  4.6906560E-12
  1.6500000E+05  4.1016306E-12
  1.7000000E+05  3.6007875E-12
  1.7500000E+05  3.1729383E-12
  1.8000000E+05  2.8058326E-12
  1.8500000E+05  2.4895312E-12
  1.9000000E+05  2.2159245E-12
  1.9500000E+05  1.9783599E-12
  2.0000000E+05  1.7713526E-12
  2.0500000E+05  1.5903582E-12
  2.1000000E+05  1.4315952E-12
  2.1500000E+05  1.2919022E-12
  2.2000000E+05  1.1686256E-12
  2.2500000E+05  1.0595288E-12
  2.3000000E+05  9.6271971E-13
  2.4000000E+05  7.9977682E-13
  2.5000000E+05  6.6957018E-13
  2.6000000E+05  5.6458310E-13
  2.7000000E+05  4.7922262E-13
  2.8000000E+05  4.0928040E-13
  2.9000000E+05  3.5155724E-13
  3.0000000E+05  3.0359724E-13
  3.1000000E+05  2.6349787E-13
  3.2000000E+05  2.2977280E-13
  3.3000000E+05  2.0125141E-13
  3.4000000E+05  1.7700466E-13
  3.5000000E+05  1.5629029E-13
  3.6000000E+05  1.3851142E-13
  3.7000000E+05  1.2318498E-13
  3.8000000E+05  1.0991765E-13
  3.9000000E+05  9.8387443E-14
  4.0000000E+05  8.8329380E-14
  4.1000000E+05  7.9524282E-14
  4.2000000E+05  7.1789877E-14
  4.3000000E+05  6.4973950E-14
  4.4000000E+05  5.8948885E-14
  4.6000000E+05  4.8858172E-14
  4.8000000E+05  4.0840806E-14
  5.0000000E+05  3.4406128E-14
  5.1250000E+05  3.1023789E-14
  5.2500000E+05  2.8048357E-14
  5.3750000E+05  2.5422393E-14
  5.5000000E+05  2.3097704E-14
  5.7500000E+05  1.9195953E-14
  5.8750000E+05  1.7555338E-14
  6.0000000E+05  1.6086939E-14
  6.2500000E+05  1.3584622E-14
  6.5000000E+05  1.1552014E-14
  6.7500000E+05  9.8869022E-15
  7.0000000E+05  8.5121178E-15
  7.2500000E+05  7.3687941E-15
  7.5000000E+05  6.4115617E-15
  7.7500000E+05  5.6051176E-15
  8.0000000E+05  4.9217513E-15
  8.2500000E+05  4.3395295E-15
  8.5000000E+05  3.8409502E-15
  8.7500000E+05  3.4119530E-15
  9.0000000E+05  3.0411687E-15
  9.2500000E+05  2.7193449E-15
  9.5000000E+05  2.4389086E-15
  9.7500000E+05  2.1936229E-15
  1.0000000E+06  1.9783231E-15
  1.0250000E+06  1.7887106E-15
  1.0500000E+06  1.6211888E-15
  1.1000000E+06  1.3408013E-15
  1.1500000E+06  1.1181761E-15
  1.2000000E+06  9.3960374E-16
  1.2500000E+06  7.9503704E-16
  1.3000000E+06  6.7700544E-16
  1.3500000E+06  5.7988477E-16
  1.4000000E+06  4.9939348E-16
  1.4500000E+06  4.3223881E-16
  1.5000000E+06  3.7586422E-16
  1.5500000E+06  3.2826696E-16
  1.6000000E+06  2.8786480E-16
  1.6500000E+06  2.5339842E-16
  1.7000000E+06  2.2385948E-16
  1.7500000E+06  1.9843356E-16
  1.8000000E+06  1.7645823E-16
  1.8500000E+06  1.5739097E-16
  1.9000000E+06  1.4078353E-16
  1.9500000E+06  1.2626590E-16
  2.0000000E+06  1.1353154E-16
  2.0500000E+06  1.0232554E-16
  2.1000000E+06  9.2437906E-17
  2.2000000E+06  7.5941586E-17
  
  
#  20   4  L3  EION =  3.490000000E+02 eV   287
#  S(0) = 4.575048E+00
  3.0756120E+00  0.0000000E+00
  3.0756120E+02  0.0000000E+00
  3.0756120E+02  1.3214335E-02
  3.4900000E+02  1.3214335E-02
  3.4900355E+02  1.3214335E-02
  3.4914101E+02  1.3330189E-02
  3.4927846E+02  1.3439134E-02
  3.4941592E+02  1.3541805E-02
  3.4955337E+02  1.3638762E-02
  3.4982829E+02  1.3817444E-02
  3.5010320E+02  1.3978469E-02
  3.5065302E+02  1.4257337E-02
  3.5120284E+02  1.4490292E-02
  3.5230249E+02  1.4853837E-02
  3.5340213E+02  1.5114677E-02
  3.5560142E+02  1.5412770E-02
  3.5780071E+02  1.5492582E-02
  3.6000000E+02  1.5424000E-02
  3.6250000E+02  1.5236865E-02
  3.6500000E+02  1.4993627E-02
  3.6750000E+02  1.4736488E-02
  3.7000000E+02  1.4489901E-02
  3.7500000E+02  1.4065538E-02
  3.8000000E+02  1.3729800E-02
  3.8500000E+02  1.3444888E-02
  3.9000000E+02  1.3171848E-02
  3.9500000E+02  1.2887013E-02
  4.0000000E+02  1.2583572E-02
  4.1000000E+02  1.1944881E-02
  4.2000000E+02  1.1324943E-02
  4.3000000E+02  1.0762175E-02
  4.4000000E+02  1.0252045E-02
  4.5000000E+02  9.7757491E-03
  4.6000000E+02  9.3207915E-03
  4.7000000E+02  8.8850933E-03
  4.8000000E+02  8.4720737E-03
  5.0000000E+02  7.7214768E-03
  5.1250000E+02  7.2986438E-03
  5.2500000E+02  6.9038847E-03
  5.3750000E+02  6.5324003E-03
  5.5000000E+02  6.1830036E-03
  5.7500000E+02  5.5498009E-03
  5.8750000E+02  5.2650529E-03
  6.0000000E+02  4.9990728E-03
  6.2500000E+02  4.5158686E-03
  6.5000000E+02  4.0881820E-03
  6.7500000E+02  3.7103976E-03
  7.0000000E+02  3.3770413E-03
  7.2500000E+02  3.0815710E-03
  7.5000000E+02  2.8182284E-03
  8.0000000E+02  2.3720284E-03
  8.2500000E+02  2.1835197E-03
  8.5000000E+02  2.0140321E-03
  8.7500000E+02  1.8610408E-03
  9.0000000E+02  1.7227167E-03
  9.5000000E+02  1.4839023E-03
  1.0000000E+03  1.2864323E-03
  1.0500000E+03  1.1217403E-03
  1.1000000E+03  9.8341666E-04
  1.1500000E+03  8.6641884E-04
  1.2000000E+03  7.6681638E-04
  1.2500000E+03  6.8155507E-04
  1.3000000E+03  6.0817940E-04
  1.3500000E+03  5.4468531E-04
  1.4000000E+03  4.8946834E-04
  1.4500000E+03  4.4125134E-04
  1.5000000E+03  3.9898619E-04
  1.5500000E+03  3.6179586E-04
  1.6000000E+03  3.2894708E-04
  1.6500000E+03  2.9983040E-04
  1.7000000E+03  2.7393839E-04
  1.8000000E+03  2.3018716E-04
  1.9000000E+03  1.9500014E-04
  2.0000000E+03  1.6641628E-04
  2.1000000E+03  1.4298292E-04
  2.2000000E+03  1.2361011E-04
  2.3000000E+03  1.0747052E-04
  2.4000000E+03  9.3929028E-05
  2.5000000E+03  8.2492845E-05
  2.6000000E+03  7.2775972E-05
  2.7000000E+03  6.4473293E-05
  2.8000000E+03  5.7341591E-05
  2.9000000E+03  5.1185573E-05
  3.0000000E+03  4.5847259E-05
  3.1000000E+03  4.1197988E-05
  3.2000000E+03  3.7132360E-05
  3.3000000E+03  3.3563495E-05
  3.4000000E+03  3.0419370E-05
  3.5000000E+03  2.7639984E-05
  3.6000000E+03  2.5175101E-05
  3.8000000E+03  2.1026303E-05
  4.0000000E+03  1.7706760E-05
  4.2000000E+03  1.5023392E-05
  4.4000000E+03  1.2834010E-05
  4.6000000E+03  1.1032455E-05
  4.8000000E+03  9.5384575E-06
  5.0000000E+03  8.2906277E-06
  5.2500000E+03  7.0057682E-06
  5.5000000E+03  5.9616583E-06
  5.7500000E+03  5.1058448E-06
  5.8750000E+03  4.7357992E-06
  6.0000000E+03  4.3988081E-06
  6.2500000E+03  3.8104237E-06
  6.5000000E+03  3.3174859E-06
  6.7500000E+03  2.9019367E-06
  7.0000000E+03  2.5495971E-06
  7.2500000E+03  2.2492398E-06
  7.5000000E+03  1.9919036E-06
  7.7500000E+03  1.7703837E-06
  8.0000000E+03  1.5788483E-06
  8.2500000E+03  1.4125462E-06
  8.5000000E+03  1.2675841E-06
  8.7500000E+03  1.1407526E-06
  9.0000000E+03  1.0293924E-06
  9.2500000E+03  9.3128958E-07
  9.5000000E+03  8.4459180E-07
  1.0000000E+04  6.9942581E-07
  1.0500000E+04  5.8410652E-07
  1.1000000E+04  4.9155752E-07
  1.1500000E+04  4.1658678E-07
  1.2000000E+04  3.5533452E-07
  1.2500000E+04  3.0489564E-07
  1.3000000E+04  2.6305891E-07
  1.3500000E+04  2.2812362E-07
  1.4000000E+04  1.9876905E-07
  1.4500000E+04  1.7396030E-07
  1.5000000E+04  1.5287968E-07
  1.5500000E+04  1.3487607E-07
  1.6000000E+04  1.1942724E-07
  1.6500000E+04  1.0611144E-07
  1.7000000E+04  9.4585876E-08
  1.7500000E+04  8.4570304E-08
  1.8000000E+04  7.5834281E-08
  1.8500000E+04  6.8187317E-08
  1.9000000E+04  6.1471147E-08
  2.0000000E+04  5.0324045E-08
  2.1000000E+04  4.1569691E-08
  2.2000000E+04  3.4620094E-08
  2.3000000E+04  2.9048788E-08
  2.4000000E+04  2.4542113E-08
  2.5000000E+04  2.0866406E-08
  2.6000000E+04  1.7845523E-08
  2.7000000E+04  1.5345245E-08
  2.8000000E+04  1.3262272E-08
  2.9000000E+04  1.1516347E-08
  3.0000000E+04  1.0044585E-08
  3.1000000E+04  8.7973149E-09
  3.2000000E+04  7.7350029E-09
  3.3000000E+04  6.8259657E-09
  3.4000000E+04  6.0446435E-09
  3.5000000E+04  5.3702875E-09
  3.6000000E+04  4.7859551E-09
  3.7000000E+04  4.2777359E-09
  3.8000000E+04  3.8341489E-09
  3.9000000E+04  3.4456716E-09
  4.0000000E+04  3.1043690E-09
  4.2000000E+04  2.5377780E-09
  4.4000000E+04  2.0928556E-09
  4.6000000E+04  1.7398319E-09
  4.8000000E+04  1.4570492E-09
  5.0000000E+04  1.2285411E-09
  5.2500000E+04  1.0013706E-09
  5.5000000E+04  8.2353240E-10
  5.7500000E+04  6.8283355E-10
  5.8750000E+04  6.2354822E-10
  6.0000000E+04  5.7043443E-10
  6.2500000E+04  4.7983929E-10
  6.5000000E+04  4.0621611E-10
  6.7500000E+04  3.4592882E-10
  7.0000000E+04  2.9621230E-10
  7.2500000E+04  2.5494317E-10
  7.5000000E+04  2.2047577E-10
  7.7500000E+04  1.9152381E-10
  8.0000000E+04  1.6707397E-10
  8.2500000E+04  1.4632197E-10
  8.5000000E+04  1.2862499E-10
  8.7500000E+04  1.1346582E-10
  9.0000000E+04  1.0042574E-10
  9.2500000E+04  8.9163810E-11
  9.5000000E+04  7.9400826E-11
  9.7500000E+04  7.0906981E-11
  1.0000000E+05  6.3492165E-11
  1.0250000E+05  5.6998373E-11
  1.0500000E+05  5.1293708E-11
  1.1000000E+05  4.1826896E-11
  1.1500000E+05  3.4399036E-11
  1.2000000E+05  2.8512250E-11
  1.2500000E+05  2.3803652E-11
  1.3000000E+05  2.0005330E-11
  1.3500000E+05  1.6917161E-11
  1.4000000E+05  1.4388018E-11
  1.4500000E+05  1.2302621E-11
  1.5000000E+05  1.0572204E-11
  1.5500000E+05  9.1278263E-12
  1.6000000E+05  7.9155037E-12
  1.6500000E+05  6.8926407E-12
  1.7000000E+05  6.0253855E-12
  1.7500000E+05  5.2866577E-12
  1.8000000E+05  4.6546559E-12
  1.8500000E+05  4.1117231E-12
  1.9000000E+05  3.6434779E-12
  1.9500000E+05  3.2381440E-12
  2.0000000E+05  2.8860293E-12
  2.0500000E+05  2.5791179E-12
  2.1000000E+05  2.3107492E-12
  2.1500000E+05  2.0753655E-12
  2.2000000E+05  1.8683102E-12
  2.2500000E+05  1.6856663E-12
  2.3000000E+05  1.5241264E-12
  2.4000000E+05  1.2535641E-12
  2.5000000E+05  1.0388244E-12
  2.6000000E+05  8.6687607E-13
  2.7000000E+05  7.2806181E-13
  2.8000000E+05  6.1514406E-13
  2.9000000E+05  5.2264211E-13
  3.0000000E+05  4.4636471E-13
  3.1000000E+05  3.8307829E-13
  3.2000000E+05  3.3026731E-13
  3.3000000E+05  2.8595909E-13
  3.4000000E+05  2.4859516E-13
  3.5000000E+05  2.1693596E-13
  3.6000000E+05  1.8998910E-13
  3.7000000E+05  1.6695511E-13
  3.8000000E+05  1.4718616E-13
  3.9000000E+05  1.3015440E-13
  4.0000000E+05  1.1542747E-13
  4.1000000E+05  1.0264941E-13
  4.2000000E+05  9.1525756E-14
  4.3000000E+05  8.1811879E-14
  4.4000000E+05  7.3303701E-14
  4.5000000E+05  6.5830266E-14
  4.6000000E+05  5.9247802E-14
  4.7000000E+05  5.3434935E-14
  4.8000000E+05  4.8288845E-14
  5.0000000E+05  3.9660233E-14
  5.1250000E+05  3.5196494E-14
  5.2500000E+05  3.1317452E-14
  5.3750000E+05  2.7935913E-14
  5.5000000E+05  2.4979231E-14
  5.7500000E+05  2.0107054E-14
  5.8750000E+05  1.8097461E-14
  6.0000000E+05  1.6321431E-14
  6.2500000E+05  1.3350969E-14
  6.5000000E+05  1.0998959E-14
  6.7500000E+05  9.1210384E-15
  7.0000000E+05  7.6100265E-15
  7.2500000E+05  6.3854885E-15
  7.5000000E+05  5.3864633E-15
  7.7500000E+05  4.5663232E-15
  8.0000000E+05  3.8890976E-15
  8.2500000E+05  3.3268143E-15
  8.5000000E+05  2.8575571E-15
  8.7500000E+05  2.4640338E-15
  9.0000000E+05  2.1325101E-15
  9.2500000E+05  1.8520102E-15
  9.5000000E+05  1.6137113E-15
  9.7500000E+05  1.4104798E-15
  1.0000000E+06  1.2365173E-15
  1.0250000E+06  1.0870873E-15
  1.0500000E+06  9.5830295E-16
  1.0750000E+06  8.4695950E-16
  1.1000000E+06  7.5040322E-16
  1.1250000E+06  6.6642767E-16
  1.1500000E+06  5.9319113E-16
  1.1750000E+06  5.2915055E-16
  1.2000000E+06  4.7300858E-16
  1.2250000E+06  4.2367069E-16
  1.2500000E+06  3.8021042E-16
  1.3000000E+06  3.0789303E-16
  1.3500000E+06  2.5105426E-16
  1.4000000E+06  2.0602657E-16
  1.4500000E+06  1.7009182E-16
  1.5000000E+06  1.4121546E-16
  1.5500000E+06  1.1786078E-16
  1.6000000E+06  9.8857128E-17
  1.6500000E+06  8.3306127E-17
  1.7000000E+06  7.0513205E-17
  1.7500000E+06  5.9936522E-17
  1.8000000E+06  5.1150531E-17
  1.8500000E+06  4.3817999E-17
  1.9000000E+06  3.7670327E-17
  1.9500000E+06  3.2493708E-17
  2.0000000E+06  2.8116982E-17
  2.0500000E+06  2.4403070E-17
  2.1000000E+06  2.1242818E-17
  2.1500000E+06  1.8546602E-17
  2.2000000E+06  1.6240179E-17
  
  
#  20   5  M1  EION =  4.600000000E+01 eV   273
#  S(0) = 8.314006E-01
  4.1087075E-01  0.0000000E+00
  4.1087075E+01  0.0000000E+00
  4.1087075E+01  3.8884526E-03
  4.6000000E+01  3.8884526E-03
  4.6002721E+01  3.8884526E-03
  4.6452585E+01  3.9014756E-03
  4.6902449E+01  3.9135130E-03
  4.7352313E+01  3.9246427E-03
  4.7802177E+01  3.9349361E-03
  4.8701905E+01  3.9532735E-03
  4.9601633E+01  3.9689994E-03
  5.1401088E+01  3.9941623E-03
  5.3200544E+01  4.0128459E-03
  5.5000000E+01  4.0265306E-03
  5.7500000E+01  4.0386386E-03
  6.0000000E+01  4.0433217E-03
  6.5000000E+01  4.0297686E-03
  6.7500000E+01  4.0107815E-03
  7.0000000E+01  3.9833760E-03
  7.2500000E+01  3.9476837E-03
  7.5000000E+01  3.9041363E-03
  8.0000000E+01  3.7964940E-03
  8.5000000E+01  3.6680759E-03
  9.0000000E+01  3.5274510E-03
  9.5000000E+01  3.3822507E-03
  1.0000000E+02  3.2381852E-03
  1.0500000E+02  3.0988840E-03
  1.1000000E+02  2.9662069E-03
  1.1500000E+02  2.8407314E-03
  1.2000000E+02  2.7222996E-03
  1.2500000E+02  2.6103408E-03
  1.3000000E+02  2.5042182E-03
  1.3500000E+02  2.4033264E-03
  1.4000000E+02  2.3072270E-03
  1.4500000E+02  2.2155919E-03
  1.5000000E+02  2.1282359E-03
  1.6000000E+02  1.9659480E-03
  1.7000000E+02  1.8196735E-03
  1.8000000E+02  1.6884458E-03
  1.9000000E+02  1.5708345E-03
  2.0000000E+02  1.4650581E-03
  2.1000000E+02  1.3694248E-03
  2.2000000E+02  1.2824543E-03
  2.3000000E+02  1.2030261E-03
  2.4000000E+02  1.1303402E-03
  2.5000000E+02  1.0637409E-03
  2.6000000E+02  1.0027205E-03
  2.7000000E+02  9.4679180E-04
  2.8000000E+02  8.9544004E-04
  2.9000000E+02  8.4818460E-04
  3.0000000E+02  8.0458776E-04
  3.1000000E+02  7.6423125E-04
  3.2000000E+02  7.2675643E-04
  3.4000000E+02  6.5936362E-04
  3.6000000E+02  6.0069603E-04
  3.8000000E+02  5.4942135E-04
  4.0000000E+02  5.0444627E-04
  4.2000000E+02  4.6475606E-04
  4.4000000E+02  4.2947262E-04
  4.6000000E+02  3.9794829E-04
  4.8000000E+02  3.6969221E-04
  5.0000000E+02  3.4428790E-04
  5.2500000E+02  3.1600499E-04
  5.5000000E+02  2.9103465E-04
  5.7500000E+02  2.6885960E-04
  6.0000000E+02  2.4905222E-04
  6.5000000E+02  2.1532066E-04
  6.7500000E+02  2.0092958E-04
  7.0000000E+02  1.8791055E-04
  7.2500000E+02  1.7608461E-04
  7.5000000E+02  1.6530397E-04
  8.0000000E+02  1.4643420E-04
  8.5000000E+02  1.3055690E-04
  9.0000000E+02  1.1706858E-04
  9.5000000E+02  1.0550168E-04
  1.0000000E+03  9.5514755E-05
  1.0500000E+03  8.6841517E-05
  1.1000000E+03  7.9261932E-05
  1.1500000E+03  7.2597806E-05
  1.2000000E+03  6.6707453E-05
  1.2500000E+03  6.1476966E-05
  1.3000000E+03  5.6812633E-05
  1.3500000E+03  5.2636578E-05
  1.4000000E+03  4.8883764E-05
  1.4500000E+03  4.5499578E-05
  1.5000000E+03  4.2437725E-05
  1.5500000E+03  3.9658883E-05
  1.6000000E+03  3.7129568E-05
  1.6500000E+03  3.4821153E-05
  1.7000000E+03  3.2709036E-05
  1.8000000E+03  2.8991394E-05
  1.9000000E+03  2.5837598E-05
  2.0000000E+03  2.3141323E-05
  2.1000000E+03  2.0820038E-05
  2.2000000E+03  1.8808895E-05
  2.3000000E+03  1.7056366E-05
  2.4000000E+03  1.5521129E-05
  2.5000000E+03  1.4169709E-05
  2.6000000E+03  1.2974774E-05
  2.7000000E+03  1.1913846E-05
  2.8000000E+03  1.0968279E-05
  2.9000000E+03  1.0122510E-05
  3.0000000E+03  9.3634727E-06
  3.1000000E+03  8.6801322E-06
  3.2000000E+03  8.0631202E-06
  3.3000000E+03  7.5044489E-06
  3.4000000E+03  6.9972732E-06
  3.5000000E+03  6.5357015E-06
  3.6000000E+03  6.1146421E-06
  3.8000000E+03  5.3769623E-06
  4.0000000E+03  4.7552659E-06
  4.2000000E+03  4.2273255E-06
  4.4000000E+03  3.7758824E-06
  4.6000000E+03  3.3873913E-06
  4.8000000E+03  3.0511119E-06
  5.0000000E+03  2.7584515E-06
  5.2500000E+03  2.4435211E-06
  5.5000000E+03  2.1752106E-06
  5.7500000E+03  1.9451028E-06
  5.8750000E+03  1.8422437E-06
  6.0000000E+03  1.7465599E-06
  6.2500000E+03  1.5742951E-06
  6.5000000E+03  1.4240590E-06
  6.7500000E+03  1.2924076E-06
  7.0000000E+03  1.1765296E-06
  7.2500000E+03  1.0741143E-06
  7.5000000E+03  9.8325002E-07
  7.7500000E+03  9.0234395E-07
  8.0000000E+03  8.3006182E-07
  8.2500000E+03  7.6528015E-07
  8.5000000E+03  7.0704758E-07
  8.7500000E+03  6.5455464E-07
  9.0000000E+03  6.0710980E-07
  9.2500000E+03  5.6411981E-07
  9.5000000E+03  5.2507341E-07
  1.0000000E+04  4.5710075E-07
  1.0500000E+04  4.0030301E-07
  1.1000000E+04  3.5247653E-07
  1.1500000E+04  3.1191955E-07
  1.2000000E+04  2.7730338E-07
  1.2500000E+04  2.4758064E-07
  1.3000000E+04  2.2191778E-07
  1.3500000E+04  1.9964594E-07
  1.4000000E+04  1.8022434E-07
  1.4500000E+04  1.6321243E-07
  1.5000000E+04  1.4824891E-07
  1.5500000E+04  1.3503559E-07
  1.6000000E+04  1.2332486E-07
  1.6500000E+04  1.1290995E-07
  1.7000000E+04  1.0361729E-07
  1.7500000E+04  9.5300460E-08
  1.8000000E+04  8.7835382E-08
  1.8500000E+04  8.1116421E-08
  1.9000000E+04  7.5053253E-08
  1.9500000E+04  6.9568335E-08
  2.0000000E+04  6.4594845E-08
  2.0500000E+04  6.0074988E-08
  2.1000000E+04  5.5958611E-08
  2.2000000E+04  4.8767174E-08
  2.3000000E+04  4.2732923E-08
  2.4000000E+04  3.7634086E-08
  2.5000000E+04  3.3297812E-08
  2.6000000E+04  2.9588046E-08
  2.7000000E+04  2.6396725E-08
  2.8000000E+04  2.3637301E-08
  2.9000000E+04  2.1239915E-08
  3.0000000E+04  1.9147769E-08
  3.1000000E+04  1.7314371E-08
  3.2000000E+04  1.5701424E-08
  3.3000000E+04  1.4277193E-08
  3.4000000E+04  1.3015237E-08
  3.5000000E+04  1.1893405E-08
  3.6000000E+04  1.0893054E-08
  3.7000000E+04  9.9984202E-09
  3.8000000E+04  9.1961098E-09
  3.9000000E+04  8.4746992E-09
  4.0000000E+04  7.8244037E-09
  4.1000000E+04  7.2368114E-09
  4.2000000E+04  6.7046663E-09
  4.3000000E+04  6.2216885E-09
  4.4000000E+04  5.7824246E-09
  4.6000000E+04  5.0166427E-09
  4.8000000E+04  4.3760250E-09
  5.0000000E+04  3.8364300E-09
  5.1250000E+04  3.5419418E-09
  5.2500000E+04  3.2757253E-09
  5.3750000E+04  3.0345323E-09
  5.5000000E+04  2.8155477E-09
  5.7500000E+04  2.4347269E-09
  5.8750000E+04  2.2688896E-09
  6.0000000E+04  2.1171749E-09
  6.2500000E+04  1.8505240E-09
  6.5000000E+04  1.6251656E-09
  6.7500000E+04  1.4335633E-09
  7.0000000E+04  1.2697544E-09
  7.2500000E+04  1.1289814E-09
  7.5000000E+04  1.0074198E-09
  7.7500000E+04  9.0197301E-10
  8.0000000E+04  8.1011670E-10
  8.2500000E+04  7.2978031E-10
  8.5000000E+04  6.5925545E-10
  8.7500000E+04  5.9712475E-10
  9.0000000E+04  5.4220626E-10
  9.2500000E+04  4.9350938E-10
  9.5000000E+04  4.5019995E-10
  9.7500000E+04  4.1157244E-10
  1.0000000E+05  3.7702763E-10
  1.0250000E+05  3.4605457E-10
  1.0500000E+05  3.1821590E-10
  1.0750000E+05  2.9313593E-10
  1.1000000E+05  2.7049082E-10
  1.1250000E+05  2.5000054E-10
  1.1500000E+05  2.3142219E-10
  1.1750000E+05  2.1454438E-10
  1.2000000E+05  1.9918269E-10
  1.2250000E+05  1.8517571E-10
  1.2500000E+05  1.7238188E-10
  1.3000000E+05  1.4995043E-10
  1.3500000E+05  1.3105754E-10
  1.4000000E+05  1.1505178E-10
  1.4500000E+05  1.0141809E-10
  1.5000000E+05  8.9745883E-11
  1.5500000E+05  7.9705382E-11
  1.6000000E+05  7.1029856E-11
  1.6500000E+05  6.3502183E-11
  1.7000000E+05  5.6944582E-11
  1.7500000E+05  5.1210663E-11
  1.8000000E+05  4.6179307E-11
  1.8500000E+05  4.1749744E-11
  1.9000000E+05  3.7837676E-11
  1.9500000E+05  3.4372267E-11
  2.0000000E+05  3.1293720E-11
  2.0500000E+05  2.8551356E-11
  2.1000000E+05  2.6102079E-11
  2.1500000E+05  2.3909108E-11
  2.2000000E+05  2.1940946E-11
  2.2500000E+05  2.0170554E-11
  2.3000000E+05  1.8574627E-11
  2.3500000E+05  1.7132991E-11
  2.4000000E+05  1.5828138E-11
  2.4500000E+05  1.4644829E-11
  2.5000000E+05  1.3569757E-11
  2.6000000E+05  1.1699156E-11
  2.7000000E+05  1.0139209E-11
  2.8000000E+05  8.8301062E-12
  2.9000000E+05  7.7251101E-12
  3.0000000E+05  6.7873346E-12
  3.1000000E+05  5.9874145E-12
  3.2000000E+05  5.3017886E-12
  3.3000000E+05  4.7114325E-12
  3.4000000E+05  4.2009121E-12
  3.5000000E+05  3.7576325E-12
  3.6000000E+05  3.3712725E-12
  3.7000000E+05  3.0333154E-12
  3.8000000E+05  2.7366888E-12
  3.9000000E+05  2.4754917E-12
  4.0000000E+05  2.2447726E-12
  4.1000000E+05  2.0403615E-12
  4.2000000E+05  1.8587391E-12
  4.3000000E+05  1.6969228E-12
  4.4000000E+05  1.5523763E-12
  4.5000000E+05  1.4229368E-12
  4.6000000E+05  1.3067510E-12
  4.7000000E+05  1.2022252E-12
  4.8000000E+05  1.1079844E-12
  5.0000000E+05  9.4575424E-13
  5.1250000E+05  8.5937631E-13
  5.2500000E+05  7.8268850E-13
  5.3750000E+05  7.1441372E-13
  5.5000000E+05  6.5346688E-13
  5.7500000E+05  5.4998328E-13
  5.8750000E+05  5.0597206E-13
  6.0000000E+05  4.6630160E-13
  
  
#  20   6  M2  EION =  2.800000000E+01 eV   304
#  S(0) = 2.437817E+00
  1.4000000E-01  0.0000000E+00
  1.4000000E+01  0.0000000E+00
  1.4000000E+01  1.0592863E-01
  2.8000000E+01  1.0592863E-01
  2.8000000E+01  1.6123380E-02
  2.8002721E+01  1.6123380E-02
  2.8802449E+01  1.4447674E-02
  2.9202313E+01  1.3632766E-02
  2.9602177E+01  1.2846887E-02
  3.0002041E+01  1.2095266E-02
  3.0401905E+01  1.1380770E-02
  3.1201633E+01  1.0067381E-02
  3.2001361E+01  8.9068395E-03
  3.2801088E+01  7.8914434E-03
  3.3600816E+01  7.0101643E-03
  3.4400544E+01  6.2508264E-03
  3.5200272E+01  5.6011217E-03
  3.6000000E+01  5.0491421E-03
  3.7000000E+01  4.4793831E-03
  3.8000000E+01  4.0247766E-03
  3.9000000E+01  3.6673172E-03
  4.0000000E+01  3.3911444E-03
  4.1000000E+01  3.1825332E-03
  4.2000000E+01  3.0296372E-03
  4.3000000E+01  2.9223828E-03
  4.4000000E+01  2.8523351E-03
  4.5000000E+01  2.8122866E-03
  4.6000000E+01  2.7964247E-03
  4.8000000E+01  2.8182713E-03
  4.9000000E+01  2.8486527E-03
  5.0000000E+01  2.8881487E-03
  5.1250000E+01  2.9470186E-03
  5.2500000E+01  3.0132165E-03
  5.5000000E+01  3.1574113E-03
  5.7500000E+01  3.3055798E-03
  6.0000000E+01  3.4485757E-03
  6.5000000E+01  3.6990443E-03
  6.7500000E+01  3.8013396E-03
  7.0000000E+01  3.8868816E-03
  7.2500000E+01  3.9555664E-03
  7.5000000E+01  4.0078785E-03
  8.0000000E+01  4.0672148E-03
  8.5000000E+01  4.0749807E-03
  9.0000000E+01  4.0428263E-03
  9.5000000E+01  3.9816170E-03
  1.0000000E+02  3.9003266E-03
  1.0500000E+02  3.8055773E-03
  1.1000000E+02  3.7020739E-03
  1.1500000E+02  3.5928963E-03
  1.2000000E+02  3.4802270E-03
  1.2500000E+02  3.3655557E-03
  1.3000000E+02  3.2500979E-03
  1.3500000E+02  3.1349269E-03
  1.4000000E+02  3.0209209E-03
  1.4500000E+02  2.9089424E-03
  1.5000000E+02  2.7997078E-03
  1.6000000E+02  2.5914243E-03
  1.7000000E+02  2.3986500E-03
  1.8000000E+02  2.2216967E-03
  1.9000000E+02  2.0596704E-03
  2.0000000E+02  1.9111297E-03
  2.1000000E+02  1.7747555E-03
  2.2000000E+02  1.6495851E-03
  2.3000000E+02  1.5347669E-03
  2.4000000E+02  1.4296433E-03
  2.5000000E+02  1.3335347E-03
  2.6000000E+02  1.2456464E-03
  2.7000000E+02  1.1651719E-03
  2.8000000E+02  1.0913687E-03
  2.9000000E+02  1.0235133E-03
  3.0000000E+02  9.6096749E-04
  3.1000000E+02  9.0319974E-04
  3.2000000E+02  8.4980353E-04
  3.4000000E+02  7.5471137E-04
  3.6000000E+02  6.7311721E-04
  3.8000000E+02  6.0283979E-04
  4.0000000E+02  5.4197058E-04
  4.2000000E+02  4.8889310E-04
  4.4000000E+02  4.4239456E-04
  4.6000000E+02  4.0155418E-04
  4.8000000E+02  3.6557884E-04
  5.0000000E+02  3.3376444E-04
  5.2500000E+02  2.9895707E-04
  5.5000000E+02  2.6879325E-04
  5.7500000E+02  2.4251784E-04
  6.0000000E+02  2.1952564E-04
  6.5000000E+02  1.8153595E-04
  6.7500000E+02  1.6579064E-04
  7.0000000E+02  1.5180289E-04
  7.2500000E+02  1.3932937E-04
  7.5000000E+02  1.2817111E-04
  8.0000000E+02  1.0916327E-04
  8.2500000E+02  1.0104948E-04
  8.5000000E+02  9.3713729E-05
  8.7500000E+02  8.7063587E-05
  9.0000000E+02  8.1019774E-05
  9.5000000E+02  7.0489483E-05
  1.0000000E+03  6.1683031E-05
  1.0500000E+03  5.4263611E-05
  1.1000000E+03  4.7969527E-05
  1.1500000E+03  4.2595994E-05
  1.2000000E+03  3.7980727E-05
  1.2500000E+03  3.3994499E-05
  1.3000000E+03  3.0533994E-05
  1.3500000E+03  2.7516109E-05
  1.4000000E+03  2.4873030E-05
  1.4500000E+03  2.2548961E-05
  1.5000000E+03  2.0497684E-05
  1.5500000E+03  1.8680754E-05
  1.6000000E+03  1.7066022E-05
  1.6500000E+03  1.5626445E-05
  1.7000000E+03  1.4339180E-05
  1.7500000E+03  1.3184858E-05
  1.8000000E+03  1.2146992E-05
  1.8500000E+03  1.1211510E-05
  1.9000000E+03  1.0366321E-05
  2.0000000E+03  8.9064770E-06
  2.1000000E+03  7.6995136E-06
  2.2000000E+03  6.6938758E-06
  2.3000000E+03  5.8500197E-06
  2.4000000E+03  5.1373047E-06
  2.5000000E+03  4.5317210E-06
  2.6000000E+03  4.0142796E-06
  2.7000000E+03  3.5698394E-06
  2.8000000E+03  3.1862366E-06
  2.9000000E+03  2.8536312E-06
  3.0000000E+03  2.5640093E-06
  3.1000000E+03  2.3108007E-06
  3.2000000E+03  2.0885857E-06
  3.3000000E+03  1.8928681E-06
  3.4000000E+03  1.7199013E-06
  3.5000000E+03  1.5665478E-06
  3.6000000E+03  1.4301682E-06
  3.7000000E+03  1.3085318E-06
  3.8000000E+03  1.1997455E-06
  3.9000000E+03  1.1021965E-06
  4.0000000E+03  1.0145043E-06
  4.2000000E+03  8.6411121E-07
  4.4000000E+03  7.4090575E-07
  4.6000000E+03  6.3913726E-07
  4.8000000E+03  5.5443578E-07
  5.0000000E+03  4.8344516E-07
  5.1250000E+03  4.4485588E-07
  5.2500000E+03  4.1007522E-07
  5.3750000E+03  3.7865638E-07
  5.5000000E+03  3.5021311E-07
  5.7500000E+03  3.0095676E-07
  5.8750000E+03  2.7959797E-07
  6.0000000E+03  2.6011155E-07
  6.2500000E+03  2.2599875E-07
  6.5000000E+03  1.9732106E-07
  6.7500000E+03  1.7306586E-07
  7.0000000E+03  1.5243521E-07
  7.2500000E+03  1.3479540E-07
  7.5000000E+03  1.1963908E-07
  7.7500000E+03  1.0655692E-07
  8.0000000E+03  9.5216523E-08
  8.2500000E+03  8.5346344E-08
  8.5000000E+03  7.6723097E-08
  8.7500000E+03  6.9162155E-08
  9.0000000E+03  6.2510079E-08
  9.2500000E+03  5.6638729E-08
  9.5000000E+03  5.1440586E-08
  9.7500000E+03  4.6825040E-08
  1.0000000E+04  4.2715402E-08
  1.0250000E+04  3.9046502E-08
  1.0500000E+04  3.5762772E-08
  1.0750000E+04  3.2816660E-08
  1.1000000E+04  3.0167332E-08
  1.1250000E+04  2.7779596E-08
  1.1500000E+04  2.5623030E-08
  1.2000000E+04  2.1901391E-08
  1.2500000E+04  1.8829915E-08
  1.3000000E+04  1.6276881E-08
  1.3500000E+04  1.4140701E-08
  1.4000000E+04  1.2342306E-08
  1.4500000E+04  1.0819607E-08
  1.5000000E+04  9.5234431E-09
  1.5500000E+04  8.4145925E-09
  1.6000000E+04  7.4615403E-09
  1.6500000E+04  6.6387938E-09
  1.7000000E+04  5.9255959E-09
  1.7500000E+04  5.3049452E-09
  1.8000000E+04  4.7628399E-09
  1.8500000E+04  4.2876871E-09
  1.9000000E+04  3.8698394E-09
  1.9500000E+04  3.5012310E-09
  2.0000000E+04  3.1750879E-09
  2.0500000E+04  2.8856974E-09
  2.1000000E+04  2.6282217E-09
  2.1500000E+04  2.3985484E-09
  2.2000000E+04  2.1931690E-09
  2.2500000E+04  2.0090795E-09
  2.3000000E+04  1.8436993E-09
  2.3500000E+04  1.6948045E-09
  2.4000000E+04  1.5604729E-09
  2.4500000E+04  1.4390379E-09
  2.5000000E+04  1.3290508E-09
  2.6000000E+04  1.1385272E-09
  2.7000000E+04  9.8057605E-10
  2.8000000E+04  8.4877738E-10
  2.9000000E+04  7.3813589E-10
  3.0000000E+04  6.4473103E-10
  3.1000000E+04  5.6546086E-10
  3.2000000E+04  4.9785305E-10
  3.3000000E+04  4.3992333E-10
  3.4000000E+04  3.9006855E-10
  3.5000000E+04  3.4698549E-10
  3.6000000E+04  3.0960866E-10
  3.7000000E+04  2.7706215E-10
  3.8000000E+04  2.4862213E-10
  3.9000000E+04  2.2368755E-10
  4.0000000E+04  2.0175697E-10
  4.1000000E+04  1.8241020E-10
  4.2000000E+04  1.6529366E-10
  4.3000000E+04  1.5010864E-10
  4.4000000E+04  1.3660178E-10
  4.5000000E+04  1.2455744E-10
  4.6000000E+04  1.1379141E-10
  4.7000000E+04  1.0414584E-10
  4.8000000E+04  9.5485010E-11
  5.0000000E+04  8.0665194E-11
  5.1250000E+04  7.2826992E-11
  5.2500000E+04  6.5903148E-11
  5.3750000E+04  5.9769841E-11
  5.5000000E+04  5.4322251E-11
  5.7500000E+04  4.5141092E-11
  5.8750000E+04  4.1266599E-11
  6.0000000E+04  3.7792064E-11
  6.1250000E+04  3.4669464E-11
  6.2500000E+04  3.1857319E-11
  6.3750000E+04  2.9319702E-11
  6.5000000E+04  2.7025407E-11
  6.7500000E+04  2.3061555E-11
  7.0000000E+04  1.9786937E-11
  7.2500000E+04  1.7064014E-11
  7.5000000E+04  1.4786029E-11
  7.7500000E+04  1.2869409E-11
  8.0000000E+04  1.1248212E-11
  8.2500000E+04  9.8700173E-12
  8.5000000E+04  8.6928677E-12
  8.7500000E+04  7.6829598E-12
  9.0000000E+04  6.8128964E-12
  9.2500000E+04  6.0603402E-12
  9.5000000E+04  5.4069752E-12
  9.7500000E+04  4.8377043E-12
  1.0000000E+05  4.3400239E-12
  1.0250000E+05  3.9035295E-12
  1.0500000E+05  3.5195237E-12
  1.0750000E+05  3.1807058E-12
  1.1000000E+05  2.8809224E-12
  1.1250000E+05  2.6149688E-12
  1.1500000E+05  2.3784256E-12
  1.1750000E+05  2.1675262E-12
  1.2000000E+05  1.9790496E-12
  1.2250000E+05  1.8102327E-12
  1.2500000E+05  1.6586978E-12
  1.2750000E+05  1.5223932E-12
  1.3000000E+05  1.3995427E-12
  1.3250000E+05  1.2886052E-12
  1.3500000E+05  1.1882393E-12
  1.4000000E+05  1.0146894E-12
  1.4500000E+05  8.7117638E-13
  1.5000000E+05  7.5174716E-13
  1.5500000E+05  6.5176858E-13
  1.6000000E+05  5.6760575E-13
  1.6500000E+05  4.9638530E-13
  1.7000000E+05  4.3581932E-13
  1.7500000E+05  3.8407384E-13
  1.8000000E+05  3.3966954E-13
  1.8500000E+05  3.0140601E-13
  1.9000000E+05  2.6830365E-13
  1.9500000E+05  2.3955876E-13
  2.0000000E+05  2.1450872E-13
  2.0500000E+05  1.9260456E-13
  2.1000000E+05  1.7338927E-13
  2.1500000E+05  1.5648075E-13
  2.2000000E+05  1.4155819E-13
  2.2500000E+05  1.2835115E-13
  2.3000000E+05  1.1663080E-13
  2.3500000E+05  1.0620283E-13
  2.4000000E+05  9.6901682E-14
  2.4500000E+05  8.8585812E-14
  2.5000000E+05  8.1133846E-14
  2.5500000E+05  7.4441376E-14
  2.6000000E+05  6.8418300E-14
  2.6500000E+05  6.2986635E-14
  2.7000000E+05  5.8078706E-14
  2.8000000E+05  4.9606019E-14
  2.9000000E+05  4.2613021E-14
  3.0000000E+05  3.6802388E-14
  3.1000000E+05  3.1943778E-14
  3.2000000E+05  2.7857131E-14
  3.3000000E+05  2.4400600E-14
  3.4000000E+05  2.1461691E-14
  3.5000000E+05  1.8950581E-14
  3.6000000E+05  1.6795238E-14
  3.7000000E+05  1.4937377E-14
  3.8000000E+05  1.3329454E-14
  3.9000000E+05  1.1932457E-14
  4.0000000E+05  1.0713883E-14
  4.1000000E+05  9.6466819E-15
  4.2000000E+05  8.7085302E-15
  4.3000000E+05  7.8809082E-15
  
  
#  20   7  M3  EION =  2.800000000E+01 eV   305
#  S(0) = 4.885443E+00
  1.4000000E-01  0.0000000E+00
  1.4000000E+01  0.0000000E+00
  1.4000000E+01  2.1144383E-01
  2.8000000E+01  2.1144383E-01
  2.8000000E+01  3.2319793E-02
  2.8002721E+01  3.2319793E-02
  2.8602449E+01  2.9738049E-02
  2.9202177E+01  2.7230799E-02
  2.9801905E+01  2.4865613E-02
  3.0401633E+01  2.2671993E-02
  3.1001361E+01  2.0659695E-02
  3.1601088E+01  1.8828009E-02
  3.2200816E+01  1.7170690E-02
  3.2800544E+01  1.5678607E-02
  3.4000000E+01  1.3147501E-02
  3.5000000E+01  1.1446330E-02
  3.6000000E+01  1.0063935E-02
  3.7000000E+01  8.9541876E-03
  3.8000000E+01  8.0753817E-03
  3.9000000E+01  7.3904855E-03
  4.0000000E+01  6.8670713E-03
  4.1000000E+01  6.4772227E-03
  4.2000000E+01  6.1969309E-03
  4.3000000E+01  6.0059122E-03
  4.4000000E+01  5.8872242E-03
  4.5000000E+01  5.8264785E-03
  4.6000000E+01  5.8120931E-03
  4.8000000E+01  5.8848618E-03
  4.9000000E+01  5.9575893E-03
  5.0000000E+01  6.0469990E-03
  5.1250000E+01  6.1757626E-03
  5.2500000E+01  6.3171933E-03
  5.5000000E+01  6.6184978E-03
  5.7500000E+01  6.9221034E-03
  6.0000000E+01  7.2109149E-03
  6.5000000E+01  7.7077188E-03
  6.7500000E+01  7.9066969E-03
  7.0000000E+01  8.0704873E-03
  7.2500000E+01  8.1992800E-03
  7.5000000E+01  8.2943800E-03
  8.0000000E+01  8.3922447E-03
  8.5000000E+01  8.3860167E-03
  9.0000000E+01  8.3001828E-03
  9.5000000E+01  8.1572073E-03
  1.0000000E+02  7.9754368E-03
  1.0500000E+02  7.7682738E-03
  1.1000000E+02  7.5451447E-03
  1.1500000E+02  7.3121395E-03
  1.2000000E+02  7.0735218E-03
  1.2500000E+02  6.8321554E-03
  1.3000000E+02  6.5903604E-03
  1.3500000E+02  6.3501797E-03
  1.4000000E+02  6.1132747E-03
  1.4500000E+02  5.8812855E-03
  1.5000000E+02  5.6555670E-03
  1.6000000E+02  5.2265637E-03
  1.7000000E+02  4.8309100E-03
  1.8000000E+02  4.4687907E-03
  1.9000000E+02  4.1380564E-03
  2.0000000E+02  3.8355298E-03
  2.1000000E+02  3.5583394E-03
  2.2000000E+02  3.3043728E-03
  2.3000000E+02  3.0717779E-03
  2.4000000E+02  2.8591193E-03
  2.5000000E+02  2.6649398E-03
  2.6000000E+02  2.4875709E-03
  2.7000000E+02  2.3253356E-03
  2.8000000E+02  2.1766964E-03
  2.9000000E+02  2.0401624E-03
  3.0000000E+02  1.9144220E-03
  3.1000000E+02  1.7983828E-03
  3.2000000E+02  1.6912067E-03
  3.4000000E+02  1.5005352E-03
  3.6000000E+02  1.3371342E-03
  3.8000000E+02  1.1965563E-03
  4.0000000E+02  1.0749253E-03
  4.2000000E+02  9.6896729E-04
  4.4000000E+02  8.7622623E-04
  4.6000000E+02  7.9483706E-04
  4.8000000E+02  7.2319735E-04
  5.0000000E+02  6.5988885E-04
  5.2500000E+02  5.9067718E-04
  5.5000000E+02  5.3074646E-04
  5.7500000E+02  4.7857976E-04
  6.0000000E+02  4.3296272E-04
  6.5000000E+02  3.5766091E-04
  6.7500000E+02  3.2647960E-04
  7.0000000E+02  2.9879433E-04
  7.2500000E+02  2.7411924E-04
  7.5000000E+02  2.5205723E-04
  8.0000000E+02  2.1450178E-04
  8.2500000E+02  1.9848180E-04
  8.5000000E+02  1.8400425E-04
  8.7500000E+02  1.7088522E-04
  9.0000000E+02  1.5896706E-04
  9.5000000E+02  1.3821345E-04
  1.0000000E+03  1.2086989E-04
  1.0500000E+03  1.0626800E-04
  1.1000000E+03  9.3888829E-05
  1.1500000E+03  8.3326623E-05
  1.2000000E+03  7.4260100E-05
  1.2500000E+03  6.6433607E-05
  1.3000000E+03  5.9642877E-05
  1.3500000E+03  5.3723689E-05
  1.4000000E+03  4.8542122E-05
  1.4500000E+03  4.3988045E-05
  1.5000000E+03  3.9970289E-05
  1.5500000E+03  3.6413057E-05
  1.6000000E+03  3.3252994E-05
  1.6500000E+03  3.0436826E-05
  1.7000000E+03  2.7919581E-05
  1.7500000E+03  2.5663138E-05
  1.8000000E+03  2.3635062E-05
  1.8500000E+03  2.1807688E-05
  1.9000000E+03  2.0157249E-05
  2.0000000E+03  1.7307918E-05
  2.1000000E+03  1.4953632E-05
  2.2000000E+03  1.2993209E-05
  2.3000000E+03  1.1349097E-05
  2.4000000E+03  9.9612409E-06
  2.5000000E+03  8.7826103E-06
  2.6000000E+03  7.7760302E-06
  2.7000000E+03  6.9118738E-06
  2.8000000E+03  6.1663525E-06
  2.9000000E+03  5.5202322E-06
  3.0000000E+03  4.9578555E-06
  3.1000000E+03  4.4663912E-06
  3.2000000E+03  4.0352598E-06
  3.3000000E+03  3.6556878E-06
  3.4000000E+03  3.3203673E-06
  3.5000000E+03  3.0231813E-06
  3.6000000E+03  2.7589855E-06
  3.7000000E+03  2.5234342E-06
  3.8000000E+03  2.3128407E-06
  3.9000000E+03  2.1240650E-06
  4.0000000E+03  1.9544204E-06
  4.1000000E+03  1.8015997E-06
  4.2000000E+03  1.6636165E-06
  4.3000000E+03  1.5387558E-06
  4.4000000E+03  1.4255314E-06
  4.6000000E+03  1.2289889E-06
  4.8000000E+03  1.0655014E-06
  5.0000000E+03  9.2855401E-07
  5.1250000E+03  8.5414462E-07
  5.2500000E+03  7.8710113E-07
  5.3750000E+03  7.2655736E-07
  5.5000000E+03  6.7176472E-07
  5.7500000E+03  5.7692113E-07
  5.8750000E+03  5.3581329E-07
  6.0000000E+03  4.9832001E-07
  6.2500000E+03  4.3271215E-07
  6.5000000E+03  3.7758800E-07
  6.7500000E+03  3.3098983E-07
  7.0000000E+03  2.9137574E-07
  7.2500000E+03  2.5752176E-07
  7.5000000E+03  2.2844847E-07
  7.7500000E+03  2.0336600E-07
  8.0000000E+03  1.8163327E-07
  8.2500000E+03  1.6272679E-07
  8.5000000E+03  1.4621626E-07
  8.7500000E+03  1.3174607E-07
  9.0000000E+03  1.1902078E-07
  9.2500000E+03  1.0779377E-07
  9.5000000E+03  9.7858188E-08
  9.7500000E+03  8.9039771E-08
  1.0000000E+04  8.1191089E-08
  1.0250000E+04  7.4186900E-08
  1.0500000E+04  6.7920452E-08
  1.0750000E+04  6.2300428E-08
  1.1000000E+04  5.7248438E-08
  1.1250000E+04  5.2696948E-08
  1.1500000E+04  4.8587597E-08
  1.2000000E+04  4.1499692E-08
  1.2500000E+04  3.5654064E-08
  1.3000000E+04  3.0798386E-08
  1.3500000E+04  2.6738173E-08
  1.4000000E+04  2.3322143E-08
  1.4500000E+04  2.0431570E-08
  1.5000000E+04  1.7972506E-08
  1.5500000E+04  1.5870038E-08
  1.6000000E+04  1.4064005E-08
  1.6500000E+04  1.2505768E-08
  1.7000000E+04  1.1155746E-08
  1.7500000E+04  9.9815343E-09
  1.8000000E+04  8.9564595E-09
  1.8500000E+04  8.0584475E-09
  1.9000000E+04  7.2691376E-09
  1.9500000E+04  6.5731855E-09
  2.0000000E+04  5.9577107E-09
  2.0500000E+04  5.4118547E-09
  2.1000000E+04  4.9264265E-09
  2.1500000E+04  4.4936166E-09
  2.2000000E+04  4.1067648E-09
  2.2500000E+04  3.7601709E-09
  2.3000000E+04  3.4489404E-09
  2.3500000E+04  3.1688569E-09
  2.4000000E+04  2.9162772E-09
  2.4500000E+04  2.6880443E-09
  2.5000000E+04  2.4814144E-09
  2.6000000E+04  2.1237028E-09
  2.7000000E+04  1.8273897E-09
  2.8000000E+04  1.5803368E-09
  2.9000000E+04  1.3731059E-09
  3.0000000E+04  1.1982945E-09
  3.1000000E+04  1.0500495E-09
  3.2000000E+04  9.2370917E-10
  3.3000000E+04  8.1553429E-10
  3.4000000E+04  7.2250577E-10
  3.5000000E+04  6.4217092E-10
  3.6000000E+04  5.7252560E-10
  3.7000000E+04  5.1192323E-10
  3.8000000E+04  4.5900395E-10
  3.9000000E+04  4.1263919E-10
  4.0000000E+04  3.7188793E-10
  4.1000000E+04  3.3596209E-10
  4.2000000E+04  3.0419888E-10
  4.3000000E+04  2.7603862E-10
  4.4000000E+04  2.5100692E-10
  4.5000000E+04  2.2870017E-10
  4.6000000E+04  2.0877378E-10
  4.7000000E+04  1.9093263E-10
  4.8000000E+04  1.7492310E-10
  5.0000000E+04  1.4755408E-10
  5.1250000E+04  1.3309347E-10
  5.2500000E+04  1.2032962E-10
  5.3750000E+04  1.0903177E-10
  5.5000000E+04  9.9004692E-11
  5.7500000E+04  8.2124156E-11
  5.8750000E+04  7.5008569E-11
  6.0000000E+04  6.8632189E-11
  6.1250000E+04  6.2905833E-11
  6.2500000E+04  5.7752526E-11
  6.3750000E+04  5.3105634E-11
  6.5000000E+04  4.8907318E-11
  6.7500000E+04  4.1661494E-11
  7.0000000E+04  3.5684025E-11
  7.2500000E+04  3.0720537E-11
  7.5000000E+04  2.6573793E-11
  7.7500000E+04  2.3089581E-11
  8.0000000E+04  2.0146365E-11
  8.2500000E+04  1.7647648E-11
  8.5000000E+04  1.5516272E-11
  8.7500000E+04  1.3690133E-11
  9.0000000E+04  1.2118934E-11
  9.2500000E+04  1.0761703E-11
  9.5000000E+04  9.5848813E-12
  9.7500000E+04  8.5608410E-12
  1.0000000E+05  7.6667263E-12
  1.0250000E+05  6.8835401E-12
  1.0500000E+05  6.1954170E-12
  1.0750000E+05  5.5890509E-12
  1.1000000E+05  5.0532367E-12
  1.1250000E+05  4.5785018E-12
  1.1500000E+05  4.1568091E-12
  1.1750000E+05  3.7813160E-12
  1.2000000E+05  3.4461771E-12
  1.2250000E+05  3.1463826E-12
  1.2500000E+05  2.8776267E-12
  1.2750000E+05  2.6361969E-12
  1.3000000E+05  2.4188831E-12
  1.3250000E+05  2.2229012E-12
  1.3500000E+05  2.0458309E-12
  1.4000000E+05  1.7402514E-12
  1.4500000E+05  1.4882414E-12
  1.5000000E+05  1.2790927E-12
  1.5500000E+05  1.1044872E-12
  1.6000000E+05  9.5791051E-13
  1.6500000E+05  8.3422212E-13
  1.7000000E+05  7.2933621E-13
  1.7500000E+05  6.3998336E-13
  1.8000000E+05  5.6353056E-13
  1.8500000E+05  4.9784490E-13
  1.9000000E+05  4.4118895E-13
  1.9500000E+05  3.9213983E-13
  2.0000000E+05  3.4952635E-13
  2.0500000E+05  3.1237981E-13
  2.1000000E+05  2.7989532E-13
  2.1500000E+05  2.5140117E-13
  2.2000000E+05  2.2633445E-13
  2.2500000E+05  2.0422145E-13
  2.3000000E+05  1.8466211E-13
  2.3500000E+05  1.6731737E-13
  2.4000000E+05  1.5189885E-13
  2.4500000E+05  1.3816052E-13
  2.5000000E+05  1.2589172E-13
  2.5500000E+05  1.1491159E-13
  2.6000000E+05  1.0506437E-13
  2.6500000E+05  9.6215501E-14
  2.7000000E+05  8.8248467E-14
  2.8000000E+05  7.4568225E-14
  2.9000000E+05  6.3360142E-14
  3.0000000E+05  5.4116845E-14
  3.1000000E+05  4.6446931E-14
  3.2000000E+05  4.0046049E-14
  3.3000000E+05  3.4675602E-14
  3.4000000E+05  3.0146977E-14
  3.5000000E+05  2.6309986E-14
  3.6000000E+05  2.3043880E-14
  3.7000000E+05  2.0251351E-14
  3.8000000E+05  1.7853752E-14
  3.9000000E+05  1.5787168E-14
  4.0000000E+05  1.3999924E-14
  4.1000000E+05  1.2449726E-14
  4.2000000E+05  1.1101293E-14
  4.3000000E+05  9.9250925E-15
  
  
#  20  10  N1  EION =  6.113000000E+00 eV   306
#  S(0) = 2.238078E+00
  3.0565000E-02  0.0000000E+00
  3.0565000E+00  0.0000000E+00
  3.0565000E+00  6.8649339E-01
  6.1130000E+00  6.8649339E-01
  6.1130000E+00  5.0813775E-03
  6.1157211E+00  5.0813775E-03
  6.1349351E+00  4.9259739E-03
  6.1541490E+00  4.7747389E-03
  6.1733630E+00  4.6275654E-03
  6.1925769E+00  4.4843494E-03
  6.2310048E+00  4.2093858E-03
  6.2694327E+00  3.9490688E-03
  6.3462885E+00  3.4694627E-03
  6.4231442E+00  3.0400804E-03
  6.5000000E+00  2.6560301E-03
  6.6250000E+00  2.1170510E-03
  6.7500000E+00  1.6700001E-03
  6.8125000E+00  1.4765036E-03
  6.8750000E+00  1.3009419E-03
  7.0000000E+00  9.9811206E-04
  7.1250000E+00  7.5154419E-04
  7.2500000E+00  5.5267910E-04
  7.3125000E+00  4.6889376E-04
  7.3750000E+00  3.9456803E-04
  7.4375000E+00  3.2871089E-04
  7.5000000E+00  2.7059661E-04
  7.5312500E+00  2.4430811E-04
  7.5625000E+00  2.1980531E-04
  7.5937500E+00  1.9704779E-04
  7.6250000E+00  1.7599399E-04
  7.6562500E+00  1.5659531E-04
  7.6875000E+00  1.3871184E-04
  7.7187500E+00  1.2215570E-04
  7.7500000E+00  1.0681792E-04
  7.7812500E+00  9.2648081E-05
  7.8125000E+00  7.9631003E-05
  7.8437500E+00  6.7769024E-05
  7.8750000E+00  5.7087583E-05
  7.9375000E+00  3.9311704E-05
  7.9687500E+00  3.2147704E-05
  8.0000000E+00  2.6040177E-05
  8.0312500E+00  2.0897046E-05
  8.0468750E+00  1.8656307E-05
  8.0625000E+00  1.6633659E-05
  8.0781250E+00  1.4836987E-05
  8.0937500E+00  1.3263443E-05
  8.1093750E+00  1.1902568E-05
  8.1250000E+00  1.0739550E-05
  8.1562500E+00  8.9402062E-06
  8.1718750E+00  8.2714421E-06
  8.1875000E+00  7.7377362E-06
  8.2031250E+00  7.3279790E-06
  8.2187500E+00  7.0340407E-06
  8.2343750E+00  6.8511573E-06
  8.2500000E+00  6.7783784E-06
  8.2656250E+00  6.8191819E-06
  8.2812500E+00  6.9821022E-06
  8.2890625E+00  7.1115937E-06
  8.2968750E+00  7.2730900E-06
  8.3125000E+00  7.6933746E-06
  8.3281250E+00  8.2482271E-06
  8.3437500E+00  8.9467022E-06
  8.3750000E+00  1.0825504E-05
  8.4062500E+00  1.3451508E-05
  8.4218750E+00  1.5086839E-05
  8.4375000E+00  1.6957775E-05
  8.4531250E+00  1.9076030E-05
  8.4687500E+00  2.1447874E-05
  8.4843750E+00  2.4071810E-05
  8.5000000E+00  2.6936067E-05
  8.5156250E+00  3.0016089E-05
  8.5312500E+00  3.3272244E-05
  8.5625000E+00  4.0106611E-05
  8.5937500E+00  4.7178622E-05
  8.6093750E+00  5.0758102E-05
  8.6250000E+00  5.4346318E-05
  8.6562500E+00  6.1503549E-05
  8.6875000E+00  6.8588536E-05
  8.7187500E+00  7.5588054E-05
  8.7500000E+00  8.2537776E-05
  8.7812500E+00  8.9520425E-05
  8.8125000E+00  9.6663440E-05
  8.8437500E+00  1.0413655E-04
  8.8750000E+00  1.1206737E-04
  8.9062500E+00  1.2046011E-04
  8.9375000E+00  1.2930081E-04
  8.9687500E+00  1.3856882E-04
  9.0000000E+00  1.4823635E-04
  9.0625000E+00  1.6862057E-04
  9.1250000E+00  1.9007554E-04
  9.1875000E+00  2.1210086E-04
  9.2500000E+00  2.3429410E-04
  9.3125000E+00  2.5655452E-04
  9.3750000E+00  2.7885840E-04
  9.4375000E+00  3.0123326E-04
  9.5000000E+00  3.2375413E-04
  9.6250000E+00  3.6963942E-04
  9.7500000E+00  4.1653679E-04
  9.8750000E+00  4.6388638E-04
  1.0000000E+01  5.1114681E-04
  1.0250000E+01  6.0403339E-04
  1.0500000E+01  6.9400802E-04
  1.0750000E+01  7.8059873E-04
  1.1000000E+01  8.6307272E-04
  1.1250000E+01  9.4099577E-04
  1.1500000E+01  1.0141775E-03
  1.2000000E+01  1.1463756E-03
  1.2500000E+01  1.2602367E-03
  1.3000000E+01  1.3570710E-03
  1.3500000E+01  1.4385495E-03
  1.4000000E+01  1.5063873E-03
  1.4500000E+01  1.5622560E-03
  1.5000000E+01  1.6076977E-03
  1.6000000E+01  1.6727146E-03
  1.7000000E+01  1.7107363E-03
  1.8000000E+01  1.7288497E-03
  1.9000000E+01  1.7323549E-03
  2.0000000E+01  1.7251835E-03
  2.1000000E+01  1.7102485E-03
  2.2000000E+01  1.6897022E-03
  2.3000000E+01  1.6651385E-03
  2.4000000E+01  1.6377442E-03
  2.5000000E+01  1.6083966E-03
  2.6000000E+01  1.5777551E-03
  2.7000000E+01  1.5463084E-03
  2.8000000E+01  1.5144229E-03
  2.9000000E+01  1.4823760E-03
  3.0000000E+01  1.4503700E-03
  3.1000000E+01  1.4185624E-03
  3.2000000E+01  1.3870687E-03
  3.4000000E+01  1.3253461E-03
  3.6000000E+01  1.2656688E-03
  3.8000000E+01  1.2082906E-03
  4.0000000E+01  1.1533479E-03
  4.2000000E+01  1.1008987E-03
  4.4000000E+01  1.0509618E-03
  4.6000000E+01  1.0035167E-03
  4.8000000E+01  9.5852821E-04
  5.0000000E+01  9.1593882E-04
  5.2500000E+01  8.6596690E-04
  5.5000000E+01  8.1947604E-04
  5.7500000E+01  7.7628231E-04
  6.0000000E+01  7.3619665E-04
  6.5000000E+01  6.6453876E-04
  6.7500000E+01  6.3256366E-04
  7.0000000E+01  6.0289562E-04
  7.2500000E+01  5.7534566E-04
  7.5000000E+01  5.4973798E-04
  8.0000000E+01  5.0369940E-04
  8.5000000E+01  4.6359768E-04
  9.0000000E+01  4.2844964E-04
  9.5000000E+01  3.9744733E-04
  1.0000000E+02  3.6994134E-04
  1.0500000E+02  3.4540634E-04
  1.1000000E+02  3.2342036E-04
  1.1500000E+02  3.0364028E-04
  1.2000000E+02  2.8577960E-04
  1.2500000E+02  2.6959875E-04
  1.3000000E+02  2.5489394E-04
  1.3500000E+02  2.4148538E-04
  1.4000000E+02  2.2921486E-04
  1.4500000E+02  2.1794800E-04
  1.5000000E+02  2.0756355E-04
  1.6000000E+02  1.8902593E-04
  1.7000000E+02  1.7292116E-04
  1.8000000E+02  1.5874752E-04
  1.9000000E+02  1.4615244E-04
  2.0000000E+02  1.3489363E-04
  2.1000000E+02  1.2478877E-04
  2.2000000E+02  1.1570667E-04
  2.3000000E+02  1.0753295E-04
  2.4000000E+02  1.0016559E-04
  2.5000000E+02  9.3513869E-05
  2.6000000E+02  8.7496222E-05
  2.7000000E+02  8.2038480E-05
  2.8000000E+02  7.7076035E-05
  2.9000000E+02  7.2553727E-05
  3.0000000E+02  6.8425124E-05
  3.1000000E+02  6.4649384E-05
  3.2000000E+02  6.1190056E-05
  3.4000000E+02  5.5089443E-05
  3.6000000E+02  4.9897390E-05
  3.8000000E+02  4.5426696E-05
  4.0000000E+02  4.1528344E-05
  4.2000000E+02  3.8098217E-05
  4.4000000E+02  3.5061632E-05
  4.6000000E+02  3.2360536E-05
  4.8000000E+02  2.9950934E-05
  5.0000000E+02  2.7795697E-05
  5.2500000E+02  2.5410308E-05
  5.5000000E+02  2.3317896E-05
  5.7500000E+02  2.1474113E-05
  6.0000000E+02  1.9842519E-05
  6.5000000E+02  1.7097892E-05
  6.7500000E+02  1.5933186E-05
  7.0000000E+02  1.4879172E-05
  7.2500000E+02  1.3921267E-05
  7.5000000E+02  1.3048598E-05
  8.0000000E+02  1.1522825E-05
  8.5000000E+02  1.0241812E-05
  9.0000000E+02  9.1596519E-06
  9.5000000E+02  8.2386998E-06
  1.0000000E+03  7.4487681E-06
  1.0500000E+03  6.7648676E-06
  1.1000000E+03  6.1668590E-06
  1.1500000E+03  5.6402352E-06
  1.2000000E+03  5.1749990E-06
  1.2500000E+03  4.7628381E-06
  1.3000000E+03  4.3964686E-06
  1.3500000E+03  4.0696036E-06
  1.4000000E+03  3.7769360E-06
  1.4500000E+03  3.5136549E-06
  1.5000000E+03  3.2755622E-06
  1.6000000E+03  2.8620369E-06
  1.7000000E+03  2.5176046E-06
  1.8000000E+03  2.2291906E-06
  1.9000000E+03  1.9853502E-06
  2.0000000E+03  1.7770448E-06
  2.1000000E+03  1.5977325E-06
  2.2000000E+03  1.4424487E-06
  2.3000000E+03  1.3072463E-06
  2.4000000E+03  1.1889601E-06
  2.5000000E+03  1.0850005E-06
  2.6000000E+03  9.9318339E-07
  2.7000000E+03  9.1169402E-07
  2.8000000E+03  8.3905251E-07
  2.9000000E+03  7.7407602E-07
  3.0000000E+03  7.1578680E-07
  3.1000000E+03  6.6335086E-07
  3.2000000E+03  6.1604512E-07
  3.4000000E+03  5.3440138E-07
  3.6000000E+03  4.6683867E-07
  3.8000000E+03  4.1038180E-07
  4.0000000E+03  3.6279634E-07
  4.2000000E+03  3.2240230E-07
  4.4000000E+03  2.8789821E-07
  4.6000000E+03  2.5823714E-07
  4.8000000E+03  2.3257257E-07
  5.0000000E+03  2.1023432E-07
  5.2500000E+03  1.8619300E-07
  5.5000000E+03  1.6571266E-07
  5.7500000E+03  1.4815344E-07
  6.0000000E+03  1.3300867E-07
  6.5000000E+03  1.0842363E-07
  6.7500000E+03  9.8392402E-08
  7.0000000E+03  8.9564720E-08
  7.2500000E+03  8.1763713E-08
  7.5000000E+03  7.4843249E-08
  7.7500000E+03  6.8681669E-08
  8.0000000E+03  6.3177163E-08
  8.2500000E+03  5.8244093E-08
  8.5000000E+03  5.3809951E-08
  9.0000000E+03  4.6200686E-08
  9.5000000E+03  3.9955036E-08
  1.0000000E+04  3.4780586E-08
  1.0500000E+04  3.0457209E-08
  1.1000000E+04  2.6816993E-08
  1.1500000E+04  2.3730280E-08
  1.2000000E+04  2.1095854E-08
  1.2500000E+04  1.8833941E-08
  1.3000000E+04  1.6881079E-08
  1.3500000E+04  1.5186356E-08
  1.4000000E+04  1.3708603E-08
  1.4500000E+04  1.2414286E-08
  1.5000000E+04  1.1275901E-08
  1.5500000E+04  1.0270746E-08
  1.6000000E+04  9.3799571E-09
  1.6500000E+04  8.5877715E-09
  1.7000000E+04  7.8809639E-09
  1.8000000E+04  6.6805829E-09
  1.9000000E+04  5.7083429E-09
  2.0000000E+04  4.9128190E-09
  2.1000000E+04  4.2559062E-09
  2.2000000E+04  3.7089337E-09
  2.3000000E+04  3.2500109E-09
  2.4000000E+04  2.8622330E-09
  2.5000000E+04  2.5324364E-09
  2.6000000E+04  2.2502811E-09
  2.7000000E+04  2.0075590E-09
  2.8000000E+04  1.7976922E-09
  2.9000000E+04  1.6153647E-09
  3.0000000E+04  1.4562531E-09
  3.1000000E+04  1.3168194E-09
  3.2000000E+04  1.1941506E-09
  3.3000000E+04  1.0858342E-09
  3.4000000E+04  9.8985944E-10
  3.5000000E+04  9.0454214E-10
  3.6000000E+04  8.2846412E-10
  3.8000000E+04  6.9940881E-10
  4.0000000E+04  5.9508692E-10
  4.2000000E+04  5.0992704E-10
  4.4000000E+04  4.3978732E-10
  4.6000000E+04  3.8154709E-10
  4.8000000E+04  3.3282608E-10
  5.0000000E+04  2.9178804E-10
  5.2500000E+04  2.4914344E-10
  5.5000000E+04  2.1414246E-10
  5.7500000E+04  1.8517693E-10
  5.8750000E+04  1.7256425E-10
  6.0000000E+04  1.6102678E-10
  6.2500000E+04  1.4075216E-10
  6.5000000E+04  1.2361631E-10
  6.7500000E+04  1.0904010E-10
  7.0000000E+04  9.6569083E-11
  7.2500000E+04  8.5852665E-11
  7.5000000E+04  7.6611365E-11


==> anc/colstop/sbethe/sdbase/oos21.tab <==
# Atomic number = 21   (Sc)
#
#      W/eV         OOS*eV
  
  
#  21   1  K1  EION =  4.494000000E+03 eV   262
#  S(0) = 1.332210E+00
  4.4884101E+01  0.0000000E+00
  4.4884101E+03  0.0000000E+00
  4.4884101E+03  5.2231531E-04
  4.4940000E+03  5.2231531E-04
  4.4940447E+03  5.2231531E-04
  4.4947069E+03  5.1765694E-04
  4.4953691E+03  5.1343195E-04
  4.4960313E+03  5.0960016E-04
  4.4966935E+03  5.0612710E-04
  4.4980180E+03  5.0014328E-04
  4.4993424E+03  4.9528739E-04
  4.5019913E+03  4.8836914E-04
  4.5046402E+03  4.8438738E-04
  4.5099380E+03  4.8227430E-04
  4.5152357E+03  4.8430108E-04
  4.5205335E+03  4.8744771E-04
  4.5258313E+03  4.8997028E-04
  4.5311290E+03  4.9112376E-04
  4.5364268E+03  4.9085795E-04
  4.5470223E+03  4.8752775E-04
  4.5523201E+03  4.8534221E-04
  4.5576179E+03  4.8324683E-04
  4.5629156E+03  4.8140503E-04
  4.5682134E+03  4.7986391E-04
  4.5788089E+03  4.7749803E-04
  4.5894045E+03  4.7551451E-04
  4.6000000E+03  4.7334080E-04
  4.6125000E+03  4.7029646E-04
  4.6250000E+03  4.6696713E-04
  4.6375000E+03  4.6372648E-04
  4.6500000E+03  4.6077534E-04
  4.6625000E+03  4.5807545E-04
  4.6750000E+03  4.5545279E-04
  4.7000000E+03  4.4992875E-04
  4.7250000E+03  4.4404518E-04
  4.7500000E+03  4.3833645E-04
  4.7625000E+03  4.3561635E-04
  4.7750000E+03  4.3293459E-04
  4.8000000E+03  4.2755203E-04
  4.8250000E+03  4.2205564E-04
  4.8500000E+03  4.1656772E-04
  4.8750000E+03  4.1124594E-04
  4.9000000E+03  4.0605556E-04
  4.9500000E+03  3.9581339E-04
  5.0000000E+03  3.8571295E-04
  5.0625000E+03  3.7368134E-04
  5.1250000E+03  3.6201773E-04
  5.1875000E+03  3.5082822E-04
  5.2500000E+03  3.4010042E-04
  5.5000000E+03  3.0128254E-04
  5.7500000E+03  2.6824308E-04
  6.0000000E+03  2.3995568E-04
  6.5000000E+03  1.9430634E-04
  6.7500000E+03  1.7577559E-04
  7.0000000E+03  1.5950993E-04
  7.2500000E+03  1.4517235E-04
  7.5000000E+03  1.3248618E-04
  8.0000000E+03  1.1118557E-04
  8.5000000E+03  9.4176485E-05
  9.0000000E+03  8.0435223E-05
  9.5000000E+03  6.9216127E-05
  1.0000000E+04  5.9967851E-05
  1.0500000E+04  5.2278279E-05
  1.1000000E+04  4.5833925E-05
  1.1500000E+04  4.0393801E-05
  1.2000000E+04  3.5770774E-05
  1.2500000E+04  3.1817850E-05
  1.3000000E+04  2.8418539E-05
  1.3500000E+04  2.5479809E-05
  1.4000000E+04  2.2926701E-05
  1.4500000E+04  2.0698391E-05
  1.5000000E+04  1.8745164E-05
  1.5500000E+04  1.7026145E-05
  1.6000000E+04  1.5507503E-05
  1.6500000E+04  1.4161088E-05
  1.7000000E+04  1.2963350E-05
  1.8000000E+04  1.0937742E-05
  1.9000000E+04  9.3059522E-06
  2.0000000E+04  7.9774616E-06
  2.1000000E+04  6.8855219E-06
  2.2000000E+04  5.9801902E-06
  2.3000000E+04  5.2236055E-06
  2.4000000E+04  4.5867217E-06
  2.5000000E+04  4.0470088E-06
  2.6000000E+04  3.5868130E-06
  2.7000000E+04  3.1921726E-06
  2.8000000E+04  2.8519504E-06
  2.9000000E+04  2.5571910E-06
  3.0000000E+04  2.3006401E-06
  3.1000000E+04  2.0763798E-06
  3.2000000E+04  1.8795517E-06
  3.3000000E+04  1.7061425E-06
  3.4000000E+04  1.5528184E-06
  3.5000000E+04  1.4167946E-06
  3.6000000E+04  1.2957338E-06
  3.8000000E+04  1.0909161E-06
  4.0000000E+04  9.2590370E-07
  4.2000000E+04  7.9161132E-07
  4.4000000E+04  6.8131322E-07
  4.6000000E+04  5.8996195E-07
  4.8000000E+04  5.1372141E-07
  5.0000000E+04  4.4964284E-07
  5.2500000E+04  3.8320645E-07
  5.5000000E+04  3.2880720E-07
  5.7500000E+04  2.8388456E-07
  5.8750000E+04  2.6435136E-07
  6.0000000E+04  2.4649825E-07
  6.2500000E+04  2.1516102E-07
  6.5000000E+04  1.8872057E-07
  6.7500000E+04  1.6627538E-07
  7.0000000E+04  1.4711373E-07
  7.2500000E+04  1.3066896E-07
  7.5000000E+04  1.1648640E-07
  7.7500000E+04  1.0419861E-07
  8.0000000E+04  9.3506531E-08
  8.2500000E+04  8.4165291E-08
  8.5000000E+04  7.5973142E-08
  8.7500000E+04  6.8762936E-08
  9.0000000E+04  6.2395456E-08
  9.2500000E+04  5.6754171E-08
  9.5000000E+04  5.1741075E-08
  1.0000000E+05  4.3280838E-08
  1.0500000E+05  3.6490585E-08
  1.1000000E+05  3.0987491E-08
  1.1500000E+05  2.6487914E-08
  1.2000000E+05  2.2778924E-08
  1.2500000E+05  1.9698765E-08
  1.3000000E+05  1.7123195E-08
  1.3500000E+05  1.4955819E-08
  1.4000000E+05  1.3121153E-08
  1.4500000E+05  1.1559569E-08
  1.5000000E+05  1.0223587E-08
  1.5500000E+05  9.0751194E-09
  1.6000000E+05  8.0833968E-09
  1.6500000E+05  7.2233963E-09
  1.7000000E+05  6.4746470E-09
  1.7500000E+05  5.8203049E-09
  1.8000000E+05  5.2464323E-09
  1.8500000E+05  4.7414372E-09
  1.9000000E+05  4.2956341E-09
  1.9500000E+05  3.9008926E-09
  2.0000000E+05  3.5503564E-09
  2.0500000E+05  3.2382200E-09
  2.1000000E+05  2.9595491E-09
  2.2000000E+05  2.4863724E-09
  2.3000000E+05  2.1038433E-09
  2.4000000E+05  1.7919302E-09
  2.5000000E+05  1.5355806E-09
  2.6000000E+05  1.3233522E-09
  2.7000000E+05  1.1464577E-09
  2.8000000E+05  9.9808394E-10
  2.9000000E+05  8.7289973E-10
  3.0000000E+05  7.6669937E-10
  3.1000000E+05  6.7613962E-10
  3.2000000E+05  5.9854294E-10
  3.3000000E+05  5.3175046E-10
  3.4000000E+05  4.7401060E-10
  3.5000000E+05  4.2389358E-10
  3.6000000E+05  3.8022569E-10
  3.7000000E+05  3.4203834E-10
  3.8000000E+05  3.0852825E-10
  3.9000000E+05  2.7902591E-10
  4.0000000E+05  2.5297074E-10
  4.1000000E+05  2.2989132E-10
  4.2000000E+05  2.0938950E-10
  4.3000000E+05  1.9112777E-10
  4.4000000E+05  1.7481900E-10
  4.6000000E+05  1.4711476E-10
  4.8000000E+05  1.2470386E-10
  5.0000000E+05  1.0641760E-10
  5.1250000E+05  9.6683304E-11
  5.2500000E+05  8.8042327E-11
  5.3750000E+05  8.0350354E-11
  5.5000000E+05  7.3484819E-11
  5.7500000E+05  6.1830228E-11
  5.8750000E+05  5.6875015E-11
  6.0000000E+05  5.2409472E-11
  6.2500000E+05  4.4726580E-11
  6.5000000E+05  3.8409587E-11
  6.7500000E+05  3.3176186E-11
  7.0000000E+05  2.8809911E-11
  7.2500000E+05  2.5143240E-11
  7.5000000E+05  2.2045260E-11
  7.7500000E+05  1.9412809E-11
  8.0000000E+05  1.7163997E-11
  8.2500000E+05  1.5233311E-11
  8.5000000E+05  1.3567950E-11
  8.7500000E+05  1.2125101E-11
  9.0000000E+05  1.0869838E-11
  9.2500000E+05  9.7734863E-12
  9.5000000E+05  8.8123690E-12
  9.7500000E+05  7.9668440E-12
  1.0000000E+06  7.2205360E-12
  1.0250000E+06  6.5597267E-12
  1.0500000E+06  5.9728675E-12
  1.1000000E+06  4.9834338E-12
  1.1500000E+06  4.1904286E-12
  1.2000000E+06  3.5487098E-12
  1.2500000E+06  3.0248372E-12
  1.3000000E+06  2.5937171E-12
  1.3500000E+06  2.2362966E-12
  1.4000000E+06  1.9379505E-12
  1.4500000E+06  1.6873395E-12
  1.5000000E+06  1.4755888E-12
  1.5500000E+06  1.2956941E-12
  1.6000000E+06  1.1420833E-12
  1.6500000E+06  1.0102919E-12
  1.7000000E+06  8.9671914E-13
  1.7500000E+06  7.9843855E-13
  1.8000000E+06  7.1305726E-13
  1.8500000E+06  6.3860759E-13
  1.9000000E+06  5.7346283E-13
  1.9500000E+06  5.1627121E-13
  2.0000000E+06  4.6590409E-13
  2.0500000E+06  4.2141490E-13
  2.1000000E+06  3.8200655E-13
  2.2000000E+06  3.1583715E-13
  2.3000000E+06  2.6312264E-13
  2.4000000E+06  2.2074116E-13
  2.5000000E+06  1.8638072E-13
  2.6000000E+06  1.5830740E-13
  2.7000000E+06  1.3520644E-13
  2.8000000E+06  1.1607074E-13
  2.9000000E+06  1.0012163E-13
  3.0000000E+06  8.6751966E-14
  3.1000000E+06  7.5484286E-14
  3.2000000E+06  6.5940198E-14
  3.3000000E+06  5.7817720E-14
  3.4000000E+06  5.0874263E-14
  3.5000000E+06  4.4913689E-14
  3.6000000E+06  3.9776489E-14
  3.7000000E+06  3.5332238E-14
  3.8000000E+06  3.1473730E-14
  3.9000000E+06  2.8112394E-14
  4.0000000E+06  2.5174711E-14
  4.1000000E+06  2.2599389E-14
  4.2000000E+06  2.0335117E-14
  4.3000000E+06  1.8338757E-14
  4.4000000E+06  1.6573901E-14
  4.5000000E+06  1.5009705E-14
  4.6000000E+06  1.3619955E-14
  4.7000000E+06  1.2382287E-14
  4.8000000E+06  1.1277568E-14
  5.0000000E+06  9.4035751E-15
  5.1250000E+06  8.4218783E-15
  5.2500000E+06  7.5609187E-15
  5.3750000E+06  6.8036780E-15
  5.5000000E+06  6.1358319E-15
  5.7500000E+06  5.0217567E-15
  5.8750000E+06  4.5565353E-15
  6.0000000E+06  4.1421620E-15
  6.2500000E+06  3.4413374E-15
  6.5000000E+06  2.8782298E-15
  6.7500000E+06  2.4222536E-15
  7.0000000E+06  2.0503598E-15
  7.2500000E+06  1.7449929E-15
  7.5000000E+06  1.4926249E-15
  7.7500000E+06  1.2827739E-15
  8.0000000E+06  1.1072769E-15
  8.2500000E+06  9.5976206E-16
  8.5000000E+06  8.3523818E-16
  8.7500000E+06  7.2969374E-16
  
  
#  21   2  L1  EION =  5.030000000E+02 eV   283
#  S(0) = 1.348000E+00
  4.9742661E+00  0.0000000E+00
  4.9742661E+02  0.0000000E+00
  4.9742661E+02  2.2037312E-03
  5.0300000E+02  2.2037312E-03
  5.0300494E+02  2.2037312E-03
  5.0355482E+02  2.1848932E-03
  5.0410470E+02  2.1673809E-03
  5.0465457E+02  2.1510885E-03
  5.0520445E+02  2.1359228E-03
  5.0630420E+02  2.1086537E-03
  5.0740395E+02  2.0850255E-03
  5.0960346E+02  2.0469965E-03
  5.1180297E+02  2.0190195E-03
  5.1620198E+02  1.9847302E-03
  5.2060099E+02  1.9685134E-03
  5.2500000E+02  1.9608429E-03
  5.2812500E+02  1.9569726E-03
  5.3125000E+02  1.9526496E-03
  5.3437500E+02  1.9469394E-03
  5.3750000E+02  1.9393640E-03
  5.4375000E+02  1.9183787E-03
  5.5000000E+02  1.8912261E-03
  5.5625000E+02  1.8608828E-03
  5.6250000E+02  1.8300628E-03
  5.6875000E+02  1.8005065E-03
  5.7500000E+02  1.7729296E-03
  5.8125000E+02  1.7472969E-03
  5.8750000E+02  1.7231668E-03
  5.9375000E+02  1.6999460E-03
  6.0000000E+02  1.6771400E-03
  6.1250000E+02  1.6315956E-03
  6.2500000E+02  1.5859603E-03
  6.3750000E+02  1.5413292E-03
  6.5000000E+02  1.4988122E-03
  6.5625000E+02  1.4784620E-03
  6.6250000E+02  1.4586937E-03
  6.7500000E+02  1.4206005E-03
  6.8750000E+02  1.3838749E-03
  7.0000000E+02  1.3480922E-03
  7.1250000E+02  1.3130851E-03
  7.2500000E+02  1.2790243E-03
  7.5000000E+02  1.2144007E-03
  7.7500000E+02  1.1547897E-03
  8.0000000E+02  1.0992186E-03
  8.2500000E+02  1.0468232E-03
  8.5000000E+02  9.9745430E-04
  9.0000000E+02  9.0820694E-04
  9.2500000E+02  8.6778312E-04
  9.5000000E+02  8.2965851E-04
  9.7500000E+02  7.9363890E-04
  1.0000000E+03  7.5973582E-04
  1.0500000E+03  6.9786225E-04
  1.1000000E+03  6.4267071E-04
  1.1500000E+03  5.9324918E-04
  1.2000000E+03  5.4892949E-04
  1.2500000E+03  5.0909785E-04
  1.3000000E+03  4.7314238E-04
  1.3500000E+03  4.4057723E-04
  1.4000000E+03  4.1104167E-04
  1.4500000E+03  3.8419661E-04
  1.5000000E+03  3.5972287E-04
  1.6000000E+03  3.1685626E-04
  1.7000000E+03  2.8074210E-04
  1.8000000E+03  2.5009579E-04
  1.9000000E+03  2.2389395E-04
  2.0000000E+03  2.0132891E-04
  2.1000000E+03  1.8178183E-04
  2.2000000E+03  1.6475745E-04
  2.3000000E+03  1.4985337E-04
  2.4000000E+03  1.3674229E-04
  2.5000000E+03  1.2515628E-04
  2.6000000E+03  1.1487510E-04
  2.7000000E+03  1.0571656E-04
  2.8000000E+03  9.7528618E-05
  2.9000000E+03  9.0183761E-05
  3.0000000E+03  8.3574345E-05
  3.1000000E+03  7.7609018E-05
  3.2000000E+03  7.2209907E-05
  3.4000000E+03  6.2852820E-05
  3.6000000E+03  5.5072616E-05
  3.8000000E+03  4.8546134E-05
  4.0000000E+03  4.3027297E-05
  4.2000000E+03  3.8326354E-05
  4.4000000E+03  3.4295265E-05
  4.6000000E+03  3.0817336E-05
  4.8000000E+03  2.7799674E-05
  5.0000000E+03  2.5167681E-05
  5.2500000E+03  2.2329074E-05
  5.5000000E+03  1.9905208E-05
  5.7500000E+03  1.7822231E-05
  6.0000000E+03  1.6021682E-05
  6.5000000E+03  1.3090062E-05
  6.7500000E+03  1.1890744E-05
  7.0000000E+03  1.0833836E-05
  7.2500000E+03  9.8986814E-06
  7.5000000E+03  9.0681428E-06
  7.7500000E+03  8.3279176E-06
  8.0000000E+03  7.6660071E-06
  8.2500000E+03  7.0722864E-06
  8.5000000E+03  6.5381692E-06
  9.0000000E+03  5.6205455E-06
  9.2500000E+03  5.2254040E-06
  9.5000000E+03  4.8662788E-06
  1.0000000E+04  4.2405429E-06
  1.0500000E+04  3.7170761E-06
  1.1000000E+04  3.2758126E-06
  1.1500000E+04  2.9012376E-06
  1.2000000E+04  2.5812260E-06
  1.2500000E+04  2.3062051E-06
  1.3000000E+04  2.0685506E-06
  1.3500000E+04  1.8621381E-06
  1.4000000E+04  1.6820085E-06
  1.4500000E+04  1.5241188E-06
  1.5000000E+04  1.3851500E-06
  1.5500000E+04  1.2623597E-06
  1.6000000E+04  1.1534690E-06
  1.6500000E+04  1.0565735E-06
  1.7000000E+04  9.7007315E-07
  1.7500000E+04  8.9261725E-07
  1.8000000E+04  8.2306009E-07
  1.8500000E+04  7.6042560E-07
  1.9000000E+04  7.0387868E-07
  2.0000000E+04  6.0627729E-07
  2.1000000E+04  5.2561370E-07
  2.2000000E+04  4.5839164E-07
  2.3000000E+04  4.0194416E-07
  2.4000000E+04  3.5421299E-07
  2.5000000E+04  3.1359264E-07
  2.6000000E+04  2.7881853E-07
  2.7000000E+04  2.4888554E-07
  2.8000000E+04  2.2298807E-07
  2.9000000E+04  2.0047547E-07
  3.0000000E+04  1.8081839E-07
  3.1000000E+04  1.6358326E-07
  3.2000000E+04  1.4841274E-07
  3.3000000E+04  1.3501054E-07
  3.4000000E+04  1.2312968E-07
  3.5000000E+04  1.1256315E-07
  3.6000000E+04  1.0313662E-07
  3.7000000E+04  9.4702575E-08
  3.8000000E+04  8.7135677E-08
  3.9000000E+04  8.0328953E-08
  4.0000000E+04  7.4190762E-08
  4.2000000E+04  6.3615519E-08
  4.4000000E+04  5.4899210E-08
  4.6000000E+04  4.7656694E-08
  4.8000000E+04  4.1593994E-08
  5.0000000E+04  3.6484188E-08
  5.1250000E+04  3.3694133E-08
  5.2500000E+04  3.1171052E-08
  5.3750000E+04  2.8884364E-08
  5.5000000E+04  2.6807553E-08
  5.7500000E+04  2.3194248E-08
  5.8750000E+04  2.1620028E-08
  6.0000000E+04  2.0179448E-08
  6.2500000E+04  1.7646463E-08
  6.5000000E+04  1.5504588E-08
  6.7500000E+04  1.3682623E-08
  7.0000000E+04  1.2124199E-08
  7.2500000E+04  1.0784319E-08
  7.5000000E+04  9.6267924E-09
  7.7500000E+04  8.6222986E-09
  8.0000000E+04  7.7469258E-09
  8.2500000E+04  6.9810489E-09
  8.5000000E+04  6.3084667E-09
  8.7500000E+04  5.7157322E-09
  9.0000000E+04  5.1916265E-09
  9.2500000E+04  4.7267436E-09
  9.5000000E+04  4.3131611E-09
  9.7500000E+04  3.9441756E-09
  1.0000000E+05  3.6140916E-09
  1.0250000E+05  3.3180511E-09
  1.0500000E+05  3.0518943E-09
  1.0750000E+05  2.8120470E-09
  1.1000000E+05  2.5954274E-09
  1.1250000E+05  2.3993696E-09
  1.1500000E+05  2.2215606E-09
  1.2000000E+05  1.9128942E-09
  1.2500000E+05  1.6561818E-09
  1.3000000E+05  1.4412280E-09
  1.3500000E+05  1.2601076E-09
  1.4000000E+05  1.1066033E-09
  1.4500000E+05  9.7579677E-10
  1.5000000E+05  8.6376706E-10
  1.5500000E+05  7.6736386E-10
  1.6000000E+05  6.8403820E-10
  1.6500000E+05  6.1171443E-10
  1.7000000E+05  5.4869213E-10
  1.7500000E+05  4.9357039E-10
  1.8000000E+05  4.4518893E-10
  1.8500000E+05  4.0258228E-10
  1.9000000E+05  3.6494285E-10
  1.9500000E+05  3.3159187E-10
  2.0000000E+05  3.0195641E-10
  2.0500000E+05  2.7555097E-10
  2.1000000E+05  2.5196254E-10
  2.1500000E+05  2.3083843E-10
  2.2000000E+05  2.1187638E-10
  2.2500000E+05  1.9481652E-10
  2.3000000E+05  1.7943475E-10
  2.4000000E+05  1.5295551E-10
  2.5000000E+05  1.3117277E-10
  2.6000000E+05  1.1312330E-10
  2.7000000E+05  9.8066775E-11
  2.8000000E+05  8.5428359E-11
  2.9000000E+05  7.4757717E-11
  3.0000000E+05  6.5699151E-11
  3.1000000E+05  5.7969634E-11
  3.2000000E+05  5.1342371E-11
  3.3000000E+05  4.5634507E-11
  3.4000000E+05  4.0697579E-11
  3.5000000E+05  3.6410279E-11
  3.6000000E+05  3.2672923E-11
  3.7000000E+05  2.9403130E-11
  3.8000000E+05  2.6532527E-11
  3.9000000E+05  2.4004110E-11
  4.0000000E+05  2.1770136E-11
  4.1000000E+05  1.9790465E-11
  4.2000000E+05  1.8031197E-11
  4.3000000E+05  1.6463575E-11
  4.4000000E+05  1.5063120E-11
  4.5000000E+05  1.3808910E-11
  4.6000000E+05  1.2682998E-11
  4.7000000E+05  1.1669949E-11
  4.8000000E+05  1.0756449E-11
  5.0000000E+05  9.1835487E-12
  5.1250000E+05  8.3458618E-12
  5.2500000E+05  7.6020129E-12
  5.3750000E+05  6.9396511E-12
  5.5000000E+05  6.3482810E-12
  5.7500000E+05  5.3439934E-12
  5.8750000E+05  4.9168217E-12
  6.0000000E+05  4.5317628E-12
  6.2500000E+05  3.8690334E-12
  6.5000000E+05  3.3238660E-12
  6.7500000E+05  2.8720059E-12
  7.0000000E+05  2.4948533E-12
  7.2500000E+05  2.1780042E-12
  7.5000000E+05  1.9101983E-12
  7.7500000E+05  1.6825611E-12
  8.0000000E+05  1.4880421E-12
  8.2500000E+05  1.3209935E-12
  8.5000000E+05  1.1768617E-12
  8.7500000E+05  1.0519544E-12
  9.0000000E+05  9.4325824E-13
  9.2500000E+05  8.4829832E-13
  9.5000000E+05  7.6503155E-13
  9.7500000E+05  6.9176258E-13
  1.0000000E+06  6.2707750E-13
  1.0250000E+06  5.6979102E-13
  1.0500000E+06  5.1890520E-13
  1.0750000E+06  4.7357649E-13
  1.1000000E+06  4.3308895E-13
  1.1250000E+06  3.9683252E-13
  1.1500000E+06  3.6428528E-13
  1.1750000E+06  3.3499920E-13
  1.2000000E+06  3.0858849E-13
  1.2250000E+06  2.8471981E-13
  1.2500000E+06  2.6310430E-13
  1.3000000E+06  2.2566094E-13
  1.3500000E+06  1.9460976E-13
  1.4000000E+06  1.6868449E-13
  1.4500000E+06  1.4690252E-13
  1.5000000E+06  1.2849416E-13
  1.5500000E+06  1.1285180E-13
  1.6000000E+06  9.9492063E-14
  1.6500000E+06  8.8027562E-14
  1.7000000E+06  7.8145613E-14
  1.7500000E+06  6.9592133E-14
  1.8000000E+06  6.2159484E-14
  1.8500000E+06  5.5677318E-14
  1.9000000E+06  5.0004738E-14
  1.9500000E+06  4.5024495E-14
  2.0000000E+06  4.0638530E-14
  2.0500000E+06  3.6764021E-14
  2.1000000E+06  3.3331017E-14
  2.1500000E+06  3.0280546E-14
  2.2000000E+06  2.7562685E-14
  2.2500000E+06  2.5135159E-14
  2.3000000E+06  2.2962840E-14
  2.3500000E+06  2.1015645E-14
  2.4000000E+06  1.9267332E-14
  2.4500000E+06  1.7694988E-14
  
  
#  21   3  L2  EION =  4.080000000E+02 eV   286
#  S(0) = 2.205205E+00
  3.6000723E+00  0.0000000E+00
  3.6000723E+02  0.0000000E+00
  3.6000723E+02  4.8533391E-03
  4.0800000E+02  4.8533391E-03
  4.0800414E+02  4.8533391E-03
  4.0815409E+02  4.9334984E-03
  4.0830403E+02  5.0098130E-03
  4.0845398E+02  5.0825667E-03
  4.0860393E+02  5.1520141E-03
  4.0890383E+02  5.2818784E-03
  4.0920372E+02  5.4009682E-03
  4.0980352E+02  5.6116820E-03
  4.1040331E+02  5.7918697E-03
  4.1160290E+02  6.0805951E-03
  4.1280248E+02  6.2948953E-03
  4.1520165E+02  6.5604409E-03
  4.1760083E+02  6.6712849E-03
  4.2000000E+02  6.6813161E-03
  4.2250000E+02  6.6274926E-03
  4.2500000E+02  6.5398237E-03
  4.2750000E+02  6.4394939E-03
  4.3000000E+02  6.3390756E-03
  4.3500000E+02  6.1600576E-03
  4.4000000E+02  6.0162819E-03
  4.4500000E+02  5.8971724E-03
  4.5000000E+02  5.7881398E-03
  4.5500000E+02  5.6783515E-03
  4.6000000E+02  5.5626639E-03
  4.7000000E+02  5.3149545E-03
  4.7500000E+02  5.1888819E-03
  4.8000000E+02  5.0654783E-03
  4.8500000E+02  4.9468327E-03
  4.9000000E+02  4.8337920E-03
  5.0000000E+02  4.6240577E-03
  5.1250000E+02  4.3843039E-03
  5.2500000E+02  4.1586742E-03
  5.3750000E+02  3.9432015E-03
  5.5000000E+02  3.7396807E-03
  5.7500000E+02  3.3747328E-03
  5.8750000E+02  3.2111505E-03
  6.0000000E+02  3.0571043E-03
  6.2500000E+02  2.7729068E-03
  6.5000000E+02  2.5193602E-03
  6.7500000E+02  2.2954832E-03
  7.0000000E+02  2.0968296E-03
  7.2500000E+02  1.9186561E-03
  7.5000000E+02  1.7588069E-03
  8.0000000E+02  1.4876486E-03
  8.5000000E+02  1.2680449E-03
  9.0000000E+02  1.0881976E-03
  9.5000000E+02  9.4025595E-04
  1.0000000E+03  8.1737553E-04
  1.0500000E+03  7.1440049E-04
  1.1000000E+03  6.2777406E-04
  1.1500000E+03  5.5433388E-04
  1.2000000E+03  4.9158925E-04
  1.2500000E+03  4.3777204E-04
  1.3000000E+03  3.9139348E-04
  1.3500000E+03  3.5117916E-04
  1.4000000E+03  3.1613389E-04
  1.4500000E+03  2.8547911E-04
  1.5000000E+03  2.5856618E-04
  1.5500000E+03  2.3484524E-04
  1.6000000E+03  2.1385888E-04
  1.6500000E+03  1.9522721E-04
  1.7000000E+03  1.7863257E-04
  1.8000000E+03  1.5052599E-04
  1.9000000E+03  1.2785552E-04
  2.0000000E+03  1.0938913E-04
  2.1000000E+03  9.4208834E-05
  2.2000000E+03  8.1625663E-05
  2.3000000E+03  7.1116090E-05
  2.4000000E+03  6.2277351E-05
  2.5000000E+03  5.4796263E-05
  2.6000000E+03  4.8426715E-05
  2.7000000E+03  4.2973615E-05
  2.8000000E+03  3.8281068E-05
  2.9000000E+03  3.4223538E-05
  3.0000000E+03  3.0699248E-05
  3.1000000E+03  2.7625142E-05
  3.2000000E+03  2.4933008E-05
  3.3000000E+03  2.2566513E-05
  3.4000000E+03  2.0478887E-05
  3.5000000E+03  1.8631080E-05
  3.6000000E+03  1.6990338E-05
  3.8000000E+03  1.4223910E-05
  4.0000000E+03  1.2005447E-05
  4.2000000E+03  1.0208295E-05
  4.4000000E+03  8.7389692E-06
  4.6000000E+03  7.5275231E-06
  4.8000000E+03  6.5209710E-06
  5.0000000E+03  5.6787131E-06
  5.2500000E+03  4.8097109E-06
  5.5000000E+03  4.1019759E-06
  5.7500000E+03  3.5206194E-06
  5.8750000E+03  3.2688405E-06
  6.0000000E+03  3.0393140E-06
  6.2500000E+03  2.6379583E-06
  6.5000000E+03  2.3010377E-06
  6.7500000E+03  2.0164618E-06
  7.0000000E+03  1.7747199E-06
  7.2500000E+03  1.5682679E-06
  7.5000000E+03  1.3910749E-06
  7.7500000E+03  1.2382842E-06
  8.0000000E+03  1.1059576E-06
  8.2500000E+03  9.9088183E-07
  8.5000000E+03  8.9041939E-07
  8.7500000E+03  8.0239277E-07
  9.0000000E+03  7.2499488E-07
  9.2500000E+03  6.5671850E-07
  9.5000000E+03  5.9630063E-07
  1.0000000E+04  4.9495252E-07
  1.0500000E+04  4.1425277E-07
  1.1000000E+04  3.4934501E-07
  1.1500000E+04  2.9665675E-07
  1.2000000E+04  2.5352504E-07
  1.2500000E+04  2.1794127E-07
  1.3000000E+04  1.8837312E-07
  1.3500000E+04  1.6363976E-07
  1.4000000E+04  1.4282257E-07
  1.4500000E+04  1.2520048E-07
  1.5000000E+04  1.1020286E-07
  1.5500000E+04  9.7374656E-08
  1.6000000E+04  8.6350318E-08
  1.6500000E+04  7.6834238E-08
  1.7000000E+04  6.8585830E-08
  1.7500000E+04  6.1408123E-08
  1.8000000E+04  5.5138951E-08
  1.8500000E+04  4.9644082E-08
  1.9000000E+04  4.4811852E-08
  1.9500000E+04  4.0548927E-08
  2.0000000E+04  3.6776943E-08
  2.0500000E+04  3.3429824E-08
  2.1000000E+04  3.0451626E-08
  2.2000000E+04  2.5418795E-08
  2.3000000E+04  2.1375233E-08
  2.4000000E+04  1.8097429E-08
  2.5000000E+04  1.5418530E-08
  2.6000000E+04  1.3212513E-08
  2.7000000E+04  1.1383163E-08
  2.8000000E+04  9.8562936E-09
  2.9000000E+04  8.5741739E-09
  3.0000000E+04  7.4914862E-09
  3.1000000E+04  6.5723756E-09
  3.2000000E+04  5.7882625E-09
  3.3000000E+04  5.1162034E-09
  3.4000000E+04  4.5376591E-09
  3.5000000E+04  4.0375575E-09
  3.6000000E+04  3.6035730E-09
  3.7000000E+04  3.2255711E-09
  3.8000000E+04  2.8951750E-09
  3.9000000E+04  2.6054276E-09
  4.0000000E+04  2.3505235E-09
  4.1000000E+04  2.1255966E-09
  4.2000000E+04  1.9265513E-09
  4.3000000E+04  1.7499265E-09
  4.4000000E+04  1.5927861E-09
  4.6000000E+04  1.3273233E-09
  4.8000000E+04  1.1141896E-09
  5.0000000E+04  9.4158200E-10
  5.1250000E+04  8.5026258E-10
  5.2500000E+04  7.6957866E-10
  5.3750000E+04  6.9809225E-10
  5.5000000E+04  6.3458557E-10
  5.7500000E+04  5.2752389E-10
  5.8750000E+04  4.8233081E-10
  6.0000000E+04  4.4179590E-10
  6.2500000E+04  3.7254220E-10
  6.5000000E+04  3.1613954E-10
  6.7500000E+04  2.6985577E-10
  7.0000000E+04  2.3160890E-10
  7.2500000E+04  1.9979687E-10
  7.5000000E+04  1.7317584E-10
  7.7500000E+04  1.5077183E-10
  8.0000000E+04  1.3181615E-10
  8.2500000E+04  1.1569764E-10
  8.5000000E+04  1.0192700E-10
  8.7500000E+04  9.0109940E-11
  9.0000000E+04  7.9926764E-11
  9.2500000E+04  7.1116729E-11
  9.5000000E+04  6.3466018E-11
  9.7500000E+04  5.6798401E-11
  1.0000000E+05  5.0967894E-11
  1.0250000E+05  4.5852982E-11
  1.0500000E+05  4.1352073E-11
  1.0750000E+05  3.7379881E-11
  1.1000000E+05  3.3864520E-11
  1.1250000E+05  3.0745158E-11
  1.1500000E+05  2.7970120E-11
  1.2000000E+05  2.3283223E-11
  1.2500000E+05  1.9522061E-11
  1.3000000E+05  1.6478106E-11
  1.3500000E+05  1.3995194E-11
  1.4000000E+05  1.1955129E-11
  1.4500000E+05  1.0267535E-11
  1.5000000E+05  8.8626559E-12
  1.5500000E+05  7.6861869E-12
  1.6000000E+05  6.6955100E-12
  1.6500000E+05  5.8569191E-12
  1.7000000E+05  5.1435685E-12
  1.7500000E+05  4.5339350E-12
  1.8000000E+05  4.0106514E-12
  1.8500000E+05  3.5596194E-12
  1.9000000E+05  3.1693305E-12
  1.9500000E+05  2.8303405E-12
  2.0000000E+05  2.5348594E-12
  2.0500000E+05  2.2764305E-12
  2.1000000E+05  2.0496777E-12
  2.1500000E+05  1.8501057E-12
  2.2000000E+05  1.6739394E-12
  2.2500000E+05  1.5179963E-12
  2.3000000E+05  1.3795829E-12
  2.4000000E+05  1.1465325E-12
  2.5000000E+05  9.6021859E-13
  2.6000000E+05  8.0992710E-13
  2.7000000E+05  6.8768299E-13
  2.8000000E+05  5.8748282E-13
  2.9000000E+05  5.0476015E-13
  3.0000000E+05  4.3600774E-13
  3.1000000E+05  3.7850691E-13
  3.2000000E+05  3.3013272E-13
  3.3000000E+05  2.8921133E-13
  3.4000000E+05  2.5441427E-13
  3.5000000E+05  2.2467964E-13
  3.6000000E+05  1.9915316E-13
  3.7000000E+05  1.7714331E-13
  3.8000000E+05  1.5808689E-13
  3.9000000E+05  1.4152255E-13
  4.0000000E+05  1.2707051E-13
  4.1000000E+05  1.1441659E-13
  4.2000000E+05  1.0329964E-13
  4.3000000E+05  9.3501462E-14
  4.4000000E+05  8.4839029E-14
  4.6000000E+05  7.0328649E-14
  4.8000000E+05  5.8797224E-14
  5.0000000E+05  4.9540289E-14
  5.1250000E+05  4.4673619E-14
  5.2500000E+05  4.0391917E-14
  5.3750000E+05  3.6612727E-14
  5.5000000E+05  3.3266803E-14
  5.7500000E+05  2.7650286E-14
  5.8750000E+05  2.5288354E-14
  6.0000000E+05  2.3174209E-14
  6.2500000E+05  1.9571112E-14
  6.5000000E+05  1.6643976E-14
  6.7500000E+05  1.4245824E-14
  7.0000000E+05  1.2265638E-14
  7.2500000E+05  1.0618689E-14
  7.5000000E+05  9.2396799E-15
  7.7500000E+05  8.0778039E-15
  8.0000000E+05  7.0931765E-15
  8.2500000E+05  6.2542272E-15
  8.5000000E+05  5.5357708E-15
  8.7500000E+05  4.9175659E-15
  9.0000000E+05  4.3832396E-15
  9.2500000E+05  3.9194644E-15
  9.5000000E+05  3.5153260E-15
  9.7500000E+05  3.1618353E-15
  1.0000000E+06  2.8515488E-15
  1.0250000E+06  2.5782721E-15
  1.0500000E+06  2.3368254E-15
  1.0750000E+06  2.1228569E-15
  1.1000000E+06  1.9326949E-15
  1.1250000E+06  1.7632290E-15
  1.1500000E+06  1.6118135E-15
  1.2000000E+06  1.3544241E-15
  1.2500000E+06  1.1460431E-15
  1.3000000E+06  9.7590528E-16
  1.3500000E+06  8.3590688E-16
  1.4000000E+06  7.1987889E-16
  1.4500000E+06  6.2307617E-16
  1.5000000E+06  5.4181376E-16
  1.5500000E+06  4.7320460E-16
  1.6000000E+06  4.1496791E-16
  1.6500000E+06  3.6528771E-16
  1.7000000E+06  3.2270824E-16
  1.7500000E+06  2.8605558E-16
  1.8000000E+06  2.5437542E-16
  1.8500000E+06  2.2688706E-16
  1.9000000E+06  2.0294764E-16
  1.9500000E+06  1.8202351E-16
  2.0000000E+06  1.6367196E-16
  2.0500000E+06  1.4752443E-16
  2.1000000E+06  1.3327280E-16
  2.2000000E+06  1.0947778E-16
  2.3000000E+06  9.0684477E-17
  
  
#  21   4  L3  EION =  4.030000000E+02 eV   283
#  S(0) = 4.557913E+00
  3.4166701E+00  0.0000000E+00
  3.4166701E+02  0.0000000E+00
  3.4166701E+02  9.9336670E-03
  4.0300000E+02  9.9336670E-03
  4.0300409E+02  9.9336670E-03
  4.0321654E+02  1.0161149E-02
  4.0342899E+02  1.0373383E-02
  4.0364143E+02  1.0571922E-02
  4.0385388E+02  1.0758092E-02
  4.0427878E+02  1.1097726E-02
  4.0470368E+02  1.1399677E-02
  4.0555348E+02  1.1911597E-02
  4.0640327E+02  1.2325120E-02
  4.0810286E+02  1.2929455E-02
  4.0980245E+02  1.3309486E-02
  4.1150204E+02  1.3522675E-02
  4.1320164E+02  1.3611289E-02
  4.1490123E+02  1.3609391E-02
  4.1660082E+02  1.3544746E-02
  4.2000000E+02  1.3310287E-02
  4.2250000E+02  1.3102196E-02
  4.2500000E+02  1.2894137E-02
  4.2750000E+02  1.2699324E-02
  4.3000000E+02  1.2522948E-02
  4.3500000E+02  1.2224100E-02
  4.4000000E+02  1.1976082E-02
  4.4500000E+02  1.1749159E-02
  4.5000000E+02  1.1521253E-02
  4.6000000E+02  1.1030076E-02
  4.7000000E+02  1.0511350E-02
  4.7500000E+02  1.0257430E-02
  4.8000000E+02  1.0013355E-02
  4.9000000E+02  9.5600617E-03
  5.0000000E+02  9.1477112E-03
  5.1250000E+02  8.6690507E-03
  5.2500000E+02  8.2148234E-03
  5.3750000E+02  7.7828654E-03
  5.5000000E+02  7.3779047E-03
  5.7500000E+02  6.6546291E-03
  5.8750000E+02  6.3292928E-03
  6.0000000E+02  6.0224067E-03
  6.2500000E+02  5.4567318E-03
  6.5000000E+02  4.9544272E-03
  6.7500000E+02  4.5116995E-03
  7.0000000E+02  4.1183943E-03
  7.2500000E+02  3.7659907E-03
  7.5000000E+02  3.4502631E-03
  7.7500000E+02  3.1681647E-03
  8.0000000E+02  2.9157613E-03
  8.2500000E+02  2.6884169E-03
  8.5000000E+02  2.4829891E-03
  9.0000000E+02  2.1291300E-03
  9.5000000E+02  1.8384062E-03
  1.0000000E+03  1.5969978E-03
  1.0500000E+03  1.3949158E-03
  1.1000000E+03  1.2251059E-03
  1.1500000E+03  1.0811282E-03
  1.2000000E+03  9.5822512E-04
  1.2500000E+03  8.5292353E-04
  1.3000000E+03  7.6219917E-04
  1.3500000E+03  6.8354260E-04
  1.4000000E+03  6.1503870E-04
  1.4500000E+03  5.5516370E-04
  1.5000000E+03  5.0262710E-04
  1.6000000E+03  4.1539250E-04
  1.7000000E+03  3.4670028E-04
  1.8000000E+03  2.9194062E-04
  1.9000000E+03  2.4780935E-04
  2.0000000E+03  2.1188549E-04
  2.1000000E+03  1.8237114E-04
  2.2000000E+03  1.5792021E-04
  2.3000000E+03  1.3751028E-04
  2.4000000E+03  1.2035495E-04
  2.5000000E+03  1.0584269E-04
  2.6000000E+03  9.3493143E-05
  2.7000000E+03  8.2925730E-05
  2.8000000E+03  7.3836509E-05
  2.9000000E+03  6.5980879E-05
  3.0000000E+03  5.9160648E-05
  3.1000000E+03  5.3214149E-05
  3.2000000E+03  4.8008674E-05
  3.3000000E+03  4.3434688E-05
  3.4000000E+03  3.9401273E-05
  3.5000000E+03  3.5832549E-05
  3.6000000E+03  3.2664906E-05
  3.8000000E+03  2.7326809E-05
  4.0000000E+03  2.3048999E-05
  4.2000000E+03  1.9585868E-05
  4.4000000E+03  1.6756235E-05
  4.6000000E+03  1.4424626E-05
  4.8000000E+03  1.2488479E-05
  5.0000000E+03  1.0869252E-05
  5.2500000E+03  9.1996005E-06
  5.5000000E+03  7.8406777E-06
  5.7500000E+03  6.7251190E-06
  5.8750000E+03  6.2422082E-06
  6.0000000E+03  5.8021069E-06
  6.2500000E+03  5.0328598E-06
  6.5000000E+03  4.3874705E-06
  6.7500000E+03  3.8426485E-06
  7.0000000E+03  3.3800805E-06
  7.2500000E+03  2.9852457E-06
  7.5000000E+03  2.6465402E-06
  7.7500000E+03  2.3546234E-06
  8.0000000E+03  2.1019263E-06
  8.2500000E+03  1.8822764E-06
  8.5000000E+03  1.6906086E-06
  8.7500000E+03  1.5227432E-06
  9.0000000E+03  1.3752128E-06
  9.2500000E+03  1.2451264E-06
  9.5000000E+03  1.1300624E-06
  1.0000000E+04  9.3716743E-07
  1.0500000E+04  7.8369782E-07
  1.1000000E+04  6.6035813E-07
  1.1500000E+04  5.6031475E-07
  1.2000000E+04  4.7847791E-07
  1.2500000E+04  4.1101087E-07
  1.3000000E+04  3.5498854E-07
  1.3500000E+04  3.0815840E-07
  1.4000000E+04  2.6876914E-07
  1.4500000E+04  2.3544689E-07
  1.5000000E+04  2.0710510E-07
  1.5500000E+04  1.8287775E-07
  1.6000000E+04  1.6206963E-07
  1.6500000E+04  1.4411878E-07
  1.7000000E+04  1.2856814E-07
  1.7500000E+04  1.1504366E-07
  1.8000000E+04  1.0323757E-07
  1.8500000E+04  9.2895215E-08
  1.9000000E+04  8.3804884E-08
  2.0000000E+04  6.8701197E-08
  2.1000000E+04  5.6823103E-08
  2.2000000E+04  4.7381349E-08
  2.3000000E+04  3.9802677E-08
  2.4000000E+04  3.3664890E-08
  2.5000000E+04  2.8653071E-08
  2.6000000E+04  2.4529555E-08
  2.7000000E+04  2.1113036E-08
  2.8000000E+04  1.8263824E-08
  2.9000000E+04  1.5873288E-08
  3.0000000E+04  1.3856222E-08
  3.1000000E+04  1.2145260E-08
  3.2000000E+04  1.0686737E-08
  3.3000000E+04  9.4376039E-09
  3.4000000E+04  8.3630962E-09
  3.5000000E+04  7.4349698E-09
  3.6000000E+04  6.6301420E-09
  3.7000000E+04  5.9296441E-09
  3.8000000E+04  5.3178081E-09
  3.9000000E+04  4.7816284E-09
  4.0000000E+04  4.3102585E-09
  4.2000000E+04  3.5270481E-09
  4.4000000E+04  2.9113231E-09
  4.6000000E+04  2.4222617E-09
  4.8000000E+04  2.0301274E-09
  5.0000000E+04  1.7129706E-09
  5.2500000E+04  1.3973784E-09
  5.5000000E+04  1.1500856E-09
  5.7500000E+04  9.5426703E-10
  5.8750000E+04  8.7170548E-10
  6.0000000E+04  7.9771052E-10
  6.2500000E+04  6.7143195E-10
  6.5000000E+04  5.6874079E-10
  6.7500000E+04  4.8459809E-10
  7.0000000E+04  4.1516827E-10
  7.2500000E+04  3.5750353E-10
  7.5000000E+04  3.0931776E-10
  7.7500000E+04  2.6882274E-10
  8.0000000E+04  2.3460876E-10
  8.2500000E+04  2.0555631E-10
  8.5000000E+04  1.8077009E-10
  8.7500000E+04  1.5952943E-10
  9.0000000E+04  1.4125059E-10
  9.2500000E+04  1.2545806E-10
  9.5000000E+04  1.1176225E-10
  9.7500000E+04  9.9842382E-11
  1.0000000E+05  8.9432984E-11
  1.0250000E+05  8.0313332E-11
  1.0500000E+05  7.2299092E-11
  1.1000000E+05  5.8992890E-11
  1.1500000E+05  4.8545674E-11
  1.2000000E+05  4.0260709E-11
  1.2500000E+05  3.3629879E-11
  1.3000000E+05  2.8277829E-11
  1.3500000E+05  2.3924001E-11
  1.4000000E+05  2.0356421E-11
  1.4500000E+05  1.7413296E-11
  1.5000000E+05  1.4969984E-11
  1.5500000E+05  1.2929623E-11
  1.6000000E+05  1.1216329E-11
  1.6500000E+05  9.7701951E-12
  1.7000000E+05  8.5435892E-12
  1.7500000E+05  7.4983850E-12
  1.8000000E+05  6.6038739E-12
  1.8500000E+05  5.8351740E-12
  1.9000000E+05  5.1720105E-12
  1.9500000E+05  4.5977739E-12
  2.0000000E+05  4.0987890E-12
  2.0500000E+05  3.6637425E-12
  2.1000000E+05  3.2832313E-12
  2.1500000E+05  2.9494051E-12
  2.2000000E+05  2.6556842E-12
  2.2500000E+05  2.3965320E-12
  2.3000000E+05  2.1672724E-12
  2.4000000E+05  1.7831668E-12
  2.5000000E+05  1.4781892E-12
  2.6000000E+05  1.2338960E-12
  2.7000000E+05  1.0366107E-12
  2.8000000E+05  8.7607696E-13
  2.9000000E+05  7.4452565E-13
  3.0000000E+05  6.3601504E-13
  3.1000000E+05  5.4595964E-13
  3.2000000E+05  4.7079080E-13
  3.3000000E+05  4.0770916E-13
  3.4000000E+05  3.5450225E-13
  3.5000000E+05  3.0940941E-13
  3.6000000E+05  2.7102065E-13
  3.7000000E+05  2.3819987E-13
  3.8000000E+05  2.1002614E-13
  3.9000000E+05  1.8574891E-13
  4.0000000E+05  1.6475328E-13
  4.1000000E+05  1.4653302E-13
  4.2000000E+05  1.3066931E-13
  4.3000000E+05  1.1681410E-13
  4.4000000E+05  1.0467693E-13
  4.5000000E+05  9.4014465E-14
  4.6000000E+05  8.4621993E-14
  4.7000000E+05  7.6326687E-14
  4.8000000E+05  6.8982094E-14
  5.0000000E+05  5.6665289E-14
  5.1250000E+05  5.0292551E-14
  5.2500000E+05  4.4753938E-14
  5.3750000E+05  3.9925133E-14
  5.5000000E+05  3.5702534E-14
  5.7500000E+05  2.8743125E-14
  5.8750000E+05  2.5872134E-14
  6.0000000E+05  2.3334573E-14
  6.2500000E+05  1.9089932E-14
  6.5000000E+05  1.5728613E-14
  6.7500000E+05  1.3044551E-14
  7.0000000E+05  1.0884636E-14
  7.2500000E+05  9.1339702E-15
  7.5000000E+05  7.7054976E-15
  7.7500000E+05  6.5326653E-15
  8.0000000E+05  5.5641215E-15
  8.2500000E+05  4.7599149E-15
  8.5000000E+05  4.0887266E-15
  8.7500000E+05  3.5258335E-15
  9.0000000E+05  3.0515990E-15
  9.2500000E+05  2.6503288E-15
  9.5000000E+05  2.3094074E-15
  9.7500000E+05  2.0186368E-15
  1.0000000E+06  1.7697275E-15
  1.0250000E+06  1.5559075E-15
  1.0500000E+06  1.3716188E-15
  1.0750000E+06  1.2122801E-15
  1.1000000E+06  1.0740975E-15
  1.1250000E+06  9.5391601E-16
  1.1500000E+06  8.4910166E-16
  1.1750000E+06  7.5744717E-16
  1.2000000E+06  6.7709581E-16
  1.2250000E+06  6.0648101E-16
  1.2500000E+06  5.4427692E-16
  1.3000000E+06  4.4076512E-16
  1.3500000E+06  3.5940284E-16
  1.4000000E+06  2.9494588E-16
  1.4500000E+06  2.4350622E-16
  1.5000000E+06  2.0217208E-16
  1.5500000E+06  1.6874197E-16
  1.6000000E+06  1.4153911E-16
  1.6500000E+06  1.1927644E-16
  1.7000000E+06  1.0095964E-16
  1.7500000E+06  8.5814603E-17
  1.8000000E+06  7.3233091E-17
  1.8500000E+06  6.2734225E-17
  1.9000000E+06  5.3934297E-17
  1.9500000E+06  4.6526024E-17
  2.0000000E+06  4.0263536E-17
  2.0500000E+06  3.4949004E-17
  2.1000000E+06  3.0423152E-17
  2.1500000E+06  2.6558631E-17
  2.2000000E+06  2.3250519E-17
  2.2500000E+06  2.0411536E-17
  
  
#  21   5  M1  EION =  5.500000000E+01 eV   275
#  S(0) = 8.716112E-01
  4.9624054E-01  0.0000000E+00
  4.9624054E+01  0.0000000E+00
  4.9624054E+01  3.9397704E-03
  5.5000000E+01  3.9397704E-03
  5.5002721E+01  3.9397704E-03
  5.6002449E+01  3.9269825E-03
  5.7002177E+01  3.9159295E-03
  5.8001905E+01  3.9062700E-03
  5.9001633E+01  3.8977657E-03
  6.1001088E+01  3.8835807E-03
  6.3000544E+01  3.8723268E-03
  6.5000000E+01  3.8630696E-03
  6.7500000E+01  3.8528683E-03
  7.0000000E+01  3.8425102E-03
  7.2500000E+01  3.8303412E-03
  7.5000000E+01  3.8149565E-03
  8.0000000E+01  3.7705076E-03
  8.5000000E+01  3.7045054E-03
  9.0000000E+01  3.6172593E-03
  9.5000000E+01  3.5126339E-03
  1.0000000E+02  3.3962181E-03
  1.0500000E+02  3.2737188E-03
  1.1000000E+02  3.1499355E-03
  1.1500000E+02  3.0283297E-03
  1.2000000E+02  2.9110484E-03
  1.2500000E+02  2.7991312E-03
  1.3000000E+02  2.6928559E-03
  1.3500000E+02  2.5920286E-03
  1.4000000E+02  2.4962087E-03
  1.4500000E+02  2.4049096E-03
  1.5000000E+02  2.3176800E-03
  1.6000000E+02  2.1540826E-03
  1.7000000E+02  2.0037410E-03
  1.8000000E+02  1.8660652E-03
  1.9000000E+02  1.7406901E-03
  2.0000000E+02  1.6270360E-03
  2.1000000E+02  1.5240896E-03
  2.2000000E+02  1.4306471E-03
  2.3000000E+02  1.3454151E-03
  2.4000000E+02  1.2673027E-03
  2.5000000E+02  1.1954035E-03
  2.6000000E+02  1.1290391E-03
  2.7000000E+02  1.0677383E-03
  2.8000000E+02  1.0110801E-03
  2.9000000E+02  9.5870956E-04
  3.0000000E+02  9.1029513E-04
  3.1000000E+02  8.6549008E-04
  3.2000000E+02  8.2392845E-04
  3.4000000E+02  7.4927423E-04
  3.6000000E+02  6.8411744E-04
  3.8000000E+02  6.2679190E-04
  4.0000000E+02  5.7619591E-04
  4.2000000E+02  5.3141794E-04
  4.4000000E+02  4.9164289E-04
  4.6000000E+02  4.5616020E-04
  4.8000000E+02  4.2431827E-04
  5.0000000E+02  3.9558736E-04
  5.2500000E+02  3.6347709E-04
  5.5000000E+02  3.3505584E-04
  5.7500000E+02  3.0980202E-04
  6.0000000E+02  2.8725497E-04
  6.5000000E+02  2.4882255E-04
  6.7500000E+02  2.3235664E-04
  7.0000000E+02  2.1742410E-04
  7.2500000E+02  2.0385203E-04
  7.5000000E+02  1.9148964E-04
  7.7500000E+02  1.8019841E-04
  8.0000000E+02  1.6985236E-04
  8.2500000E+02  1.6034401E-04
  8.5000000E+02  1.5158353E-04
  9.0000000E+02  1.3602483E-04
  9.5000000E+02  1.2268982E-04
  1.0000000E+03  1.1117501E-04
  1.0500000E+03  1.0115644E-04
  1.1000000E+03  9.2386994E-05
  1.1500000E+03  8.4672821E-05
  1.2000000E+03  7.7854481E-05
  1.2500000E+03  7.1799202E-05
  1.3000000E+03  6.6397753E-05
  1.3500000E+03  6.1559651E-05
  1.4000000E+03  5.7209481E-05
  1.4500000E+03  5.3284127E-05
  1.5000000E+03  4.9730708E-05
  1.5500000E+03  4.6504502E-05
  1.6000000E+03  4.3567269E-05
  1.6500000E+03  4.0886045E-05
  1.7000000E+03  3.8432260E-05
  1.8000000E+03  3.4111428E-05
  1.9000000E+03  3.0443319E-05
  2.0000000E+03  2.7304534E-05
  2.1000000E+03  2.4599529E-05
  2.2000000E+03  2.2253445E-05
  2.3000000E+03  2.0206816E-05
  2.4000000E+03  1.8411923E-05
  2.5000000E+03  1.6830106E-05
  2.6000000E+03  1.5429797E-05
  2.7000000E+03  1.4185028E-05
  2.8000000E+03  1.3074263E-05
  2.9000000E+03  1.2079521E-05
  3.0000000E+03  1.1185711E-05
  3.1000000E+03  1.0380079E-05
  3.2000000E+03  9.6517929E-06
  3.3000000E+03  8.9916124E-06
  3.4000000E+03  8.3916141E-06
  3.5000000E+03  7.8449715E-06
  3.6000000E+03  7.3457804E-06
  3.8000000E+03  6.4699126E-06
  4.0000000E+03  5.7303498E-06
  4.2000000E+03  5.1012162E-06
  4.4000000E+03  4.5623797E-06
  4.6000000E+03  4.0979984E-06
  4.8000000E+03  3.6954799E-06
  5.0000000E+03  3.3447287E-06
  5.2500000E+03  2.9667932E-06
  5.5000000E+03  2.6443715E-06
  5.7500000E+03  2.3675142E-06
  5.8750000E+03  2.2436478E-06
  6.0000000E+03  2.1283573E-06
  6.2500000E+03  1.9206267E-06
  6.5000000E+03  1.7392700E-06
  6.7500000E+03  1.5801860E-06
  7.0000000E+03  1.4400229E-06
  7.2500000E+03  1.3160228E-06
  7.5000000E+03  1.2059015E-06
  7.7500000E+03  1.1077547E-06
  8.0000000E+03  1.0199859E-06
  8.2500000E+03  9.4124988E-07
  8.5000000E+03  8.7040680E-07
  8.7500000E+03  8.0648644E-07
  9.0000000E+03  7.4865951E-07
  9.2500000E+03  6.9621431E-07
  9.5000000E+03  6.4853710E-07
  1.0000000E+04  5.6543167E-07
  1.0500000E+04  4.9587083E-07
  1.1000000E+04  4.3720228E-07
  1.1500000E+04  3.8737490E-07
  1.2000000E+04  3.4478526E-07
  1.2500000E+04  3.0816708E-07
  1.3000000E+04  2.7651104E-07
  1.3500000E+04  2.4900591E-07
  1.4000000E+04  2.2499461E-07
  1.4500000E+04  2.0394084E-07
  1.5000000E+04  1.8540403E-07
  1.5500000E+04  1.6902012E-07
  1.6000000E+04  1.5448642E-07
  1.6500000E+04  1.4154988E-07
  1.7000000E+04  1.2999783E-07
  1.7500000E+04  1.1965072E-07
  1.8000000E+04  1.1035616E-07
  1.8500000E+04  1.0198429E-07
  1.9000000E+04  9.4424004E-08
  1.9500000E+04  8.7579842E-08
  2.0000000E+04  8.1369503E-08
  2.0500000E+04  7.5721771E-08
  2.1000000E+04  7.0574801E-08
  2.2000000E+04  6.1574410E-08
  2.3000000E+04  5.4013068E-08
  2.4000000E+04  4.7616463E-08
  2.5000000E+04  4.2170522E-08
  2.6000000E+04  3.7506538E-08
  2.7000000E+04  3.3490357E-08
  2.8000000E+04  3.0014406E-08
  2.9000000E+04  2.6991755E-08
  3.0000000E+04  2.4351651E-08
  3.1000000E+04  2.2036123E-08
  3.2000000E+04  1.9997373E-08
  3.3000000E+04  1.8195756E-08
  3.4000000E+04  1.6598213E-08
  3.5000000E+04  1.5177026E-08
  3.6000000E+04  1.3908849E-08
  3.7000000E+04  1.2773923E-08
  3.8000000E+04  1.1755450E-08
  3.9000000E+04  1.0839091E-08
  4.0000000E+04  1.0012558E-08
  4.1000000E+04  9.2652798E-09
  4.2000000E+04  8.5881304E-09
  4.3000000E+04  7.9732067E-09
  4.4000000E+04  7.4136409E-09
  4.6000000E+04  6.4373929E-09
  4.8000000E+04  5.6199070E-09
  5.0000000E+04  4.9306953E-09
  5.1250000E+04  4.5542819E-09
  5.2500000E+04  4.2138280E-09
  5.3750000E+04  3.9052217E-09
  5.5000000E+04  3.6248966E-09
  5.7500000E+04  3.1370711E-09
  5.8750000E+04  2.9244922E-09
  6.0000000E+04  2.7299328E-09
  6.2500000E+04  2.3877689E-09
  6.5000000E+04  2.0983623E-09
  6.7500000E+04  1.8521223E-09
  7.0000000E+04  1.6414533E-09
  7.2500000E+04  1.4602900E-09
  7.5000000E+04  1.3037523E-09
  7.7500000E+04  1.1678853E-09
  8.0000000E+04  1.0494627E-09
  8.2500000E+04  9.4583583E-10
  8.5000000E+04  8.5481793E-10
  8.7500000E+04  7.7459361E-10
  9.0000000E+04  7.0364794E-10
  9.2500000E+04  6.4071056E-10
  9.5000000E+04  5.8471113E-10
  9.7500000E+04  5.3474391E-10
  1.0000000E+05  4.9003926E-10
  1.0250000E+05  4.4994060E-10
  1.0500000E+05  4.1388567E-10
  1.0750000E+05  3.8139125E-10
  1.1000000E+05  3.5204066E-10
  1.1250000E+05  3.2547350E-10
  1.1500000E+05  3.0137699E-10
  1.1750000E+05  2.7947888E-10
  1.2000000E+05  2.5954148E-10
  1.2250000E+05  2.4135669E-10
  1.2500000E+05  2.2474190E-10
  1.3000000E+05  1.9559844E-10
  1.3500000E+05  1.7103830E-10
  1.4000000E+05  1.5021981E-10
  1.4500000E+05  1.3247721E-10
  1.5000000E+05  1.1727953E-10
  1.5500000E+05  1.0420002E-10
  1.6000000E+05  9.2893457E-11
  1.6500000E+05  8.3078718E-11
  1.7000000E+05  7.4525451E-11
  1.7500000E+05  6.7043821E-11
  1.8000000E+05  6.0476549E-11
  1.8500000E+05  5.4692676E-11
  1.9000000E+05  4.9582642E-11
  1.9500000E+05  4.5054379E-11
  2.0000000E+05  4.1030223E-11
  2.0500000E+05  3.7444384E-11
  2.1000000E+05  3.4240873E-11
  2.1500000E+05  3.1371866E-11
  2.2000000E+05  2.8796369E-11
  2.2500000E+05  2.6479121E-11
  2.3000000E+05  2.4389700E-11
  2.3500000E+05  2.2501784E-11
  2.4000000E+05  2.0792527E-11
  2.4500000E+05  1.9242049E-11
  2.5000000E+05  1.7833013E-11
  2.6000000E+05  1.5380471E-11
  2.7000000E+05  1.3334409E-11
  2.8000000E+05  1.1616786E-11
  2.9000000E+05  1.0166457E-11
  3.0000000E+05  8.9351286E-12
  3.1000000E+05  7.8843729E-12
  3.2000000E+05  6.9834031E-12
  3.3000000E+05  6.2073856E-12
  3.4000000E+05  5.5361473E-12
  3.5000000E+05  4.9532037E-12
  3.6000000E+05  4.4450030E-12
  3.7000000E+05  4.0003515E-12
  3.8000000E+05  3.6099602E-12
  3.9000000E+05  3.2660841E-12
  4.0000000E+05  2.9622387E-12
  4.1000000E+05  2.6929699E-12
  4.2000000E+05  2.4536694E-12
  4.3000000E+05  2.2404283E-12
  4.4000000E+05  2.0499183E-12
  4.5000000E+05  1.8792942E-12
  4.6000000E+05  1.7261171E-12
  4.7000000E+05  1.5882895E-12
  4.8000000E+05  1.4640020E-12
  5.0000000E+05  1.2499913E-12
  5.1250000E+05  1.1360097E-12
  5.2500000E+05  1.0347927E-12
  5.3750000E+05  9.4466048E-13
  5.5000000E+05  8.6418542E-13
  5.7500000E+05  7.2751123E-13
  5.8750000E+05  6.6937462E-13
  6.0000000E+05  6.1696883E-13
  6.1250000E+05  5.6962743E-13
  6.2500000E+05  5.2677221E-13
  6.3750000E+05  4.8789971E-13
  6.5000000E+05  4.5257135E-13
  6.7500000E+05  3.9106275E-13
  
  
#  21   6  M2  EION =  3.300000000E+01 eV   303
#  S(0) = 2.077240E+00
  1.6500000E-01  0.0000000E+00
  1.6500000E+01  0.0000000E+00
  1.6500000E+01  6.6293715E-02
  3.3000000E+01  6.6293715E-02
  3.3000000E+01  1.0240701E-02
  3.3002721E+01  1.0240701E-02
  3.3177653E+01  1.0084043E-02
  3.3352585E+01  9.9221565E-03
  3.3527517E+01  9.7562377E-03
  3.3702449E+01  9.5873180E-03
  3.4052313E+01  9.2439104E-03
  3.4402177E+01  8.8976901E-03
  3.5101905E+01  8.2129541E-03
  3.5801633E+01  7.5561010E-03
  3.6501361E+01  6.9397626E-03
  3.7201088E+01  6.3704193E-03
  3.7900816E+01  5.8507794E-03
  3.8600544E+01  5.3811841E-03
  4.0000000E+01  4.5865654E-03
  4.2000000E+01  3.7504834E-03
  4.4000000E+01  3.2014500E-03
  4.5000000E+01  3.0119524E-03
  4.6000000E+01  2.8682461E-03
  4.7000000E+01  2.7631270E-03
  4.8000000E+01  2.6902460E-03
  5.0000000E+01  2.6199191E-03
  5.1250000E+01  2.6145036E-03
  5.2500000E+01  2.6305300E-03
  5.3750000E+01  2.6627970E-03
  5.5000000E+01  2.7070471E-03
  5.7500000E+01  2.8189679E-03
  5.8750000E+01  2.8819265E-03
  6.0000000E+01  2.9472492E-03
  6.2500000E+01  3.0801090E-03
  6.5000000E+01  3.2102771E-03
  6.7500000E+01  3.3332215E-03
  7.0000000E+01  3.4461016E-03
  7.2500000E+01  3.5471887E-03
  7.5000000E+01  3.6354819E-03
  8.0000000E+01  3.7722892E-03
  8.5000000E+01  3.8574781E-03
  9.0000000E+01  3.8964143E-03
  9.5000000E+01  3.8968550E-03
  1.0000000E+02  3.8671496E-03
  1.0500000E+02  3.8150783E-03
  1.1000000E+02  3.7470441E-03
  1.1500000E+02  3.6679683E-03
  1.2000000E+02  3.5813373E-03
  1.2500000E+02  3.4896313E-03
  1.3000000E+02  3.3944738E-03
  1.3500000E+02  3.2971044E-03
  1.4000000E+02  3.1984390E-03
  1.4500000E+02  3.0992428E-03
  1.5000000E+02  3.0002734E-03
  1.6000000E+02  2.8055709E-03
  1.7000000E+02  2.6188309E-03
  1.8000000E+02  2.4430373E-03
  1.9000000E+02  2.2795312E-03
  2.0000000E+02  2.1282938E-03
  2.1000000E+02  1.9885159E-03
  2.2000000E+02  1.8592149E-03
  2.3000000E+02  1.7394056E-03
  2.4000000E+02  1.6283819E-03
  2.5000000E+02  1.5256218E-03
  2.6000000E+02  1.4306089E-03
  2.7000000E+02  1.3428908E-03
  2.8000000E+02  1.2619873E-03
  2.9000000E+02  1.1873344E-03
  3.0000000E+02  1.1183338E-03
  3.1000000E+02  1.0544523E-03
  3.2000000E+02  9.9520422E-04
  3.4000000E+02  8.8890503E-04
  3.6000000E+02  7.9663297E-04
  3.8000000E+02  7.1642263E-04
  4.0000000E+02  6.4654159E-04
  4.2000000E+02  5.8541200E-04
  4.4000000E+02  5.3169874E-04
  4.6000000E+02  4.8426008E-04
  4.8000000E+02  4.4217429E-04
  5.0000000E+02  4.0474795E-04
  5.2500000E+02  3.6365095E-04
  5.5000000E+02  3.2793681E-04
  5.7500000E+02  2.9672097E-04
  6.0000000E+02  2.6929685E-04
  6.5000000E+02  2.2371888E-04
  6.7500000E+02  2.0472718E-04
  7.0000000E+02  1.8781188E-04
  7.2500000E+02  1.7269747E-04
  7.5000000E+02  1.5915077E-04
  7.7500000E+02  1.4697347E-04
  8.0000000E+02  1.3599668E-04
  8.2500000E+02  1.2607611E-04
  8.5000000E+02  1.1708824E-04
  9.0000000E+02  1.0149871E-04
  9.5000000E+02  8.8533330E-05
  1.0000000E+03  7.7663131E-05
  1.0500000E+03  6.8481688E-05
  1.1000000E+03  6.0672671E-05
  1.1500000E+03  5.3988611E-05
  1.2000000E+03  4.8235139E-05
  1.2500000E+03  4.3257366E-05
  1.3000000E+03  3.8929859E-05
  1.3500000E+03  3.5149780E-05
  1.4000000E+03  3.1833145E-05
  1.4500000E+03  2.8911182E-05
  1.5000000E+03  2.6327342E-05
  1.5500000E+03  2.4034566E-05
  1.6000000E+03  2.1993411E-05
  1.6500000E+03  2.0170656E-05
  1.7000000E+03  1.8538186E-05
  1.7500000E+03  1.7072099E-05
  1.8000000E+03  1.5751985E-05
  1.8500000E+03  1.4560334E-05
  1.9000000E+03  1.3482082E-05
  2.0000000E+03  1.1615514E-05
  2.1000000E+03  1.0067690E-05
  2.2000000E+03  8.7744114E-06
  2.3000000E+03  7.6862661E-06
  2.4000000E+03  6.7648060E-06
  2.5000000E+03  5.9798397E-06
  2.6000000E+03  5.3074682E-06
  2.7000000E+03  4.7286119E-06
  2.8000000E+03  4.2278959E-06
  2.9000000E+03  3.7928393E-06
  3.0000000E+03  3.4132448E-06
  3.1000000E+03  3.0807342E-06
  3.2000000E+03  2.7883860E-06
  3.3000000E+03  2.5304527E-06
  3.4000000E+03  2.3021324E-06
  3.5000000E+03  2.0993936E-06
  3.6000000E+03  1.9188341E-06
  3.7000000E+03  1.7575709E-06
  3.8000000E+03  1.6131528E-06
  3.9000000E+03  1.4834877E-06
  4.0000000E+03  1.3667833E-06
  4.2000000E+03  1.1663039E-06
  4.4000000E+03  1.0017334E-06
  4.6000000E+03  8.6554855E-07
  4.8000000E+03  7.5201121E-07
  5.0000000E+03  6.5670296E-07
  5.1250000E+03  6.0483199E-07
  5.2500000E+03  5.5803911E-07
  5.3750000E+03  5.1573301E-07
  5.5000000E+03  4.7740190E-07
  5.7500000E+03  4.1094408E-07
  5.8750000E+03  3.8209213E-07
  6.0000000E+03  3.5574943E-07
  6.2500000E+03  3.0958349E-07
  6.5000000E+03  2.7071613E-07
  6.7500000E+03  2.3779478E-07
  7.0000000E+03  2.0975260E-07
  7.2500000E+03  1.8574134E-07
  7.5000000E+03  1.6508116E-07
  7.7500000E+03  1.4722312E-07
  8.0000000E+03  1.3172107E-07
  8.2500000E+03  1.1821023E-07
  8.5000000E+03  1.0639033E-07
  8.7500000E+03  9.6012852E-08
  9.0000000E+03  8.6871070E-08
  9.2500000E+03  7.8792198E-08
  9.5000000E+03  7.1631064E-08
  9.7500000E+03  6.5265160E-08
  1.0000000E+04  5.9590693E-08
  1.0250000E+04  5.4519383E-08
  1.0500000E+04  4.9975848E-08
  1.0750000E+04  4.5895484E-08
  1.1000000E+04  4.2222740E-08
  1.1250000E+04  3.8909688E-08
  1.1500000E+04  3.5914848E-08
  1.2000000E+04  3.0740482E-08
  1.2500000E+04  2.6463704E-08
  1.3000000E+04  2.2903923E-08
  1.3500000E+04  1.9921565E-08
  1.4000000E+04  1.7407785E-08
  1.4500000E+04  1.5276941E-08
  1.5000000E+04  1.3461118E-08
  1.5500000E+04  1.1906066E-08
  1.6000000E+04  1.0568134E-08
  1.6500000E+04  9.4119699E-09
  1.7000000E+04  8.4087623E-09
  1.7500000E+04  7.5348933E-09
  1.8000000E+04  6.7708960E-09
  1.8500000E+04  6.1006393E-09
  1.9000000E+04  5.5106880E-09
  1.9500000E+04  4.9897997E-09
  2.0000000E+04  4.5285260E-09
  2.0500000E+04  4.1188924E-09
  2.1000000E+04  3.7541402E-09
  2.1500000E+04  3.4285191E-09
  2.2000000E+04  3.1371185E-09
  2.2500000E+04  2.8757314E-09
  2.3000000E+04  2.6407405E-09
  2.4000000E+04  2.2378897E-09
  2.5000000E+04  1.9082873E-09
  2.6000000E+04  1.6365922E-09
  2.7000000E+04  1.4110751E-09
  2.8000000E+04  1.2226800E-09
  2.9000000E+04  1.0643514E-09
  3.0000000E+04  9.3054500E-10
  3.1000000E+04  8.1686959E-10
  3.2000000E+04  7.1982168E-10
  3.3000000E+04  6.3658657E-10
  3.4000000E+04  5.6488782E-10
  3.5000000E+04  5.0287298E-10
  3.6000000E+04  4.4902610E-10
  3.7000000E+04  4.0209971E-10
  3.8000000E+04  3.6106200E-10
  3.9000000E+04  3.2505535E-10
  4.0000000E+04  2.9336366E-10
  4.1000000E+04  2.6538637E-10
  4.2000000E+04  2.4061767E-10
  4.3000000E+04  2.1862987E-10
  4.4000000E+04  1.9905996E-10
  4.5000000E+04  1.8159867E-10
  4.6000000E+04  1.6598166E-10
  4.7000000E+04  1.5198221E-10
  4.8000000E+04  1.3940528E-10
  5.0000000E+04  1.1786831E-10
  5.1250000E+04  1.0646831E-10
  5.2500000E+04  9.6392411E-11
  5.3750000E+04  8.7462043E-11
  5.5000000E+04  7.9525950E-11
  5.7500000E+04  6.6140972E-11
  5.8750000E+04  6.0488372E-11
  6.0000000E+04  5.5417006E-11
  6.1250000E+04  5.0857344E-11
  6.2500000E+04  4.6749299E-11
  6.3750000E+04  4.3040794E-11
  6.5000000E+04  3.9686578E-11
  6.7500000E+04  3.3888308E-11
  7.0000000E+04  2.9094845E-11
  7.2500000E+04  2.5106292E-11
  7.5000000E+04  2.1767360E-11
  7.7500000E+04  1.8956388E-11
  8.0000000E+04  1.6577312E-11
  8.2500000E+04  1.4553716E-11
  8.5000000E+04  1.2824396E-11
  8.7500000E+04  1.1340011E-11
  9.0000000E+04  1.0060539E-11
  9.2500000E+04  8.9533328E-12
  9.5000000E+04  7.9916075E-12
  9.7500000E+04  7.1532777E-12
  1.0000000E+05  6.4200442E-12
  1.0250000E+05  5.7766744E-12
  1.0500000E+05  5.2104294E-12
  1.0750000E+05  4.7106105E-12
  1.1000000E+05  4.2681967E-12
  1.1250000E+05  3.8755541E-12
  1.1500000E+05  3.5261980E-12
  1.1750000E+05  3.2145993E-12
  1.2000000E+05  2.9360281E-12
  1.2250000E+05  2.6864251E-12
  1.2500000E+05  2.4622964E-12
  1.3000000E+05  2.0788012E-12
  1.3500000E+05  1.7659151E-12
  1.4000000E+05  1.5087749E-12
  1.4500000E+05  1.2960150E-12
  1.5000000E+05  1.1188616E-12
  1.5500000E+05  9.7048168E-13
  1.6000000E+05  8.4551176E-13
  1.6500000E+05  7.3970976E-13
  1.7000000E+05  6.4969576E-13
  1.7500000E+05  5.7275876E-13
  1.8000000E+05  5.0671054E-13
  1.8500000E+05  4.4977445E-13
  1.9000000E+05  4.0050000E-13
  1.9500000E+05  3.5769669E-13
  2.0000000E+05  3.2038259E-13
  2.0500000E+05  2.8774387E-13
  2.1000000E+05  2.5910280E-13
  2.1500000E+05  2.3389247E-13
  2.2000000E+05  2.1163677E-13
  2.2500000E+05  1.9193421E-13
  2.3000000E+05  1.7444498E-13
  2.3500000E+05  1.5888042E-13
  2.4000000E+05  1.4499446E-13
  2.4500000E+05  1.3257668E-13
  2.5000000E+05  1.2144652E-13
  2.5500000E+05  1.1144861E-13
  2.6000000E+05  1.0244883E-13
  2.6500000E+05  9.4331078E-14
  2.7000000E+05  8.6994590E-14
  2.8000000E+05  7.4325767E-14
  2.9000000E+05  6.3865543E-14
  3.0000000E+05  5.5170839E-14
  3.1000000E+05  4.7898263E-14
  3.2000000E+05  4.1779447E-14
  3.3000000E+05  3.6602970E-14
  3.4000000E+05  3.2200993E-14
  3.5000000E+05  2.8439317E-14
  3.6000000E+05  2.5209807E-14
  3.7000000E+05  2.2424900E-14
  3.8000000E+05  2.0013340E-14
  3.9000000E+05  1.7916817E-14
  4.0000000E+05  1.6087483E-14
  4.1000000E+05  1.4485811E-14
  4.2000000E+05  1.3078874E-14
  4.3000000E+05  1.1839126E-14
  4.4000000E+05  1.0743369E-14
  4.5000000E+05  9.7717596E-15
  4.6000000E+05  8.9075100E-15
  4.7000000E+05  8.1364665E-15
  4.8000000E+05  7.4466409E-15
  
  
#  21   7  M3  EION =  3.300000000E+01 eV   303
#  S(0) = 4.805607E+00
  1.6500000E-01  0.0000000E+00
  1.6500000E+01  0.0000000E+00
  1.6500000E+01  1.7083999E-01
  3.3000000E+01  1.7083999E-01
  3.3000000E+01  2.0615007E-02
  3.3002721E+01  2.0615007E-02
  3.3177653E+01  2.0287469E-02
  3.3352585E+01  1.9950376E-02
  3.3527517E+01  1.9606094E-02
  3.3702449E+01  1.9256656E-02
  3.4052313E+01  1.8549059E-02
  3.4402177E+01  1.7838859E-02
  3.5101905E+01  1.6441998E-02
  3.5801633E+01  1.5110290E-02
  3.6501361E+01  1.3867430E-02
  3.7201088E+01  1.2725008E-02
  3.7900816E+01  1.1687251E-02
  3.8600544E+01  1.0753815E-02
  4.0000000E+01  9.1853785E-03
  4.2000000E+01  7.5555732E-03
  4.4000000E+01  6.5051402E-03
  4.5000000E+01  6.1497837E-03
  4.6000000E+01  5.8851839E-03
  4.7000000E+01  5.6965830E-03
  4.8000000E+01  5.5710821E-03
  5.0000000E+01  5.4663828E-03
  5.1250000E+01  5.4748559E-03
  5.2500000E+01  5.5238580E-03
  5.3750000E+01  5.6030969E-03
  5.5000000E+01  5.7042279E-03
  5.7500000E+01  5.9477606E-03
  5.8750000E+01  6.0810752E-03
  6.0000000E+01  6.2177017E-03
  6.2500000E+01  6.4916855E-03
  6.5000000E+01  6.7561696E-03
  6.7500000E+01  7.0028934E-03
  7.0000000E+01  7.2268231E-03
  7.2500000E+01  7.4250163E-03
  7.5000000E+01  7.5958932E-03
  8.0000000E+01  7.8542394E-03
  8.5000000E+01  8.0059736E-03
  9.0000000E+01  8.0634586E-03
  9.5000000E+01  8.0434133E-03
  1.0000000E+02  7.9633834E-03
  1.0500000E+02  7.8394792E-03
  1.1000000E+02  7.6848196E-03
  1.1500000E+02  7.5093903E-03
  1.2000000E+02  7.3201903E-03
  1.2500000E+02  7.1221423E-03
  1.3000000E+02  6.9184160E-03
  1.3500000E+02  6.7114039E-03
  1.4000000E+02  6.5028471E-03
  1.4500000E+02  6.2941902E-03
  1.5000000E+02  6.0868711E-03
  1.6000000E+02  5.6810748E-03
  1.7000000E+02  5.2939500E-03
  1.8000000E+02  4.9310259E-03
  1.9000000E+02  4.5946031E-03
  2.0000000E+02  4.2843131E-03
  2.1000000E+02  3.9982593E-03
  2.2000000E+02  3.7342468E-03
  2.3000000E+02  3.4901174E-03
  2.4000000E+02  3.2643072E-03
  2.5000000E+02  3.0556477E-03
  2.6000000E+02  2.8630039E-03
  2.7000000E+02  2.6853867E-03
  2.8000000E+02  2.5217657E-03
  2.9000000E+02  2.3709542E-03
  3.0000000E+02  2.2317081E-03
  3.1000000E+02  2.1029203E-03
  3.2000000E+02  1.9835860E-03
  3.4000000E+02  1.7697593E-03
  3.6000000E+02  1.5844417E-03
  3.8000000E+02  1.4235715E-03
  4.0000000E+02  1.2835911E-03
  4.2000000E+02  1.1612811E-03
  4.4000000E+02  1.0539243E-03
  4.6000000E+02  9.5920246E-04
  4.8000000E+02  8.7524620E-04
  5.0000000E+02  8.0064859E-04
  5.2500000E+02  7.1880649E-04
  5.5000000E+02  6.4774876E-04
  5.7500000E+02  5.8569458E-04
  6.0000000E+02  5.3122253E-04
  6.5000000E+02  4.4079055E-04
  6.7500000E+02  4.0314794E-04
  7.0000000E+02  3.6964222E-04
  7.2500000E+02  3.3972205E-04
  7.5000000E+02  3.1292103E-04
  7.7500000E+02  2.8884269E-04
  8.0000000E+02  2.6714966E-04
  8.2500000E+02  2.4755395E-04
  8.5000000E+02  2.2980927E-04
  9.0000000E+02  1.9905233E-04
  9.5000000E+02  1.7349536E-04
  1.0000000E+03  1.5208596E-04
  1.0500000E+03  1.3401647E-04
  1.1000000E+03  1.1865915E-04
  1.1500000E+03  1.0552329E-04
  1.2000000E+03  9.4223714E-05
  1.2500000E+03  8.4453661E-05
  1.3000000E+03  7.5964935E-05
  1.3500000E+03  6.8554208E-05
  1.4000000E+03  6.2055551E-05
  1.4500000E+03  5.6333174E-05
  1.5000000E+03  5.1275494E-05
  1.5500000E+03  4.6789696E-05
  1.6000000E+03  4.2798041E-05
  1.6500000E+03  3.9235076E-05
  1.7000000E+03  3.6045436E-05
  1.7500000E+03  3.3182078E-05
  1.8000000E+03  3.0604854E-05
  1.8500000E+03  2.8279330E-05
  1.9000000E+03  2.6175899E-05
  2.0000000E+03  2.2536584E-05
  2.1000000E+03  1.9520827E-05
  2.2000000E+03  1.7002686E-05
  2.3000000E+03  1.4885294E-05
  2.4000000E+03  1.3093325E-05
  2.5000000E+03  1.1567670E-05
  2.6000000E+03  1.0261571E-05
  2.7000000E+03  9.1377235E-06
  2.8000000E+03  8.1660818E-06
  2.9000000E+03  7.3222687E-06
  3.0000000E+03  6.5863776E-06
  3.1000000E+03  5.9420613E-06
  3.2000000E+03  5.3758216E-06
  3.3000000E+03  4.8764554E-06
  3.4000000E+03  4.4346077E-06
  3.5000000E+03  4.0424267E-06
  3.6000000E+03  3.6932896E-06
  3.7000000E+03  3.3815863E-06
  3.8000000E+03  3.1025489E-06
  3.9000000E+03  2.8521094E-06
  4.0000000E+03  2.6267841E-06
  4.2000000E+03  2.2399128E-06
  4.4000000E+03  1.9225519E-06
  4.6000000E+03  1.6601020E-06
  4.8000000E+03  1.4414351E-06
  5.0000000E+03  1.2579876E-06
  5.1250000E+03  1.1581954E-06
  5.2500000E+03  1.0682049E-06
  5.3750000E+03  9.8687168E-07
  5.5000000E+03  9.1320554E-07
  5.7500000E+03  7.8554739E-07
  5.8750000E+03  7.3015345E-07
  6.0000000E+03  6.7959321E-07
  6.2500000E+03  5.9102638E-07
  6.5000000E+03  5.1650658E-07
  6.7500000E+03  4.5342384E-07
  7.0000000E+03  3.9972084E-07
  7.2500000E+03  3.5376263E-07
  7.5000000E+03  3.1423962E-07
  7.7500000E+03  2.8009490E-07
  8.0000000E+03  2.5046991E-07
  8.2500000E+03  2.2466299E-07
  8.5000000E+03  2.0209685E-07
  8.7500000E+03  1.8229388E-07
  9.0000000E+03  1.6485703E-07
  9.2500000E+03  1.4945455E-07
  9.5000000E+03  1.3580783E-07
  9.7500000E+03  1.2368185E-07
  1.0000000E+04  1.1287759E-07
  1.0250000E+04  1.0322582E-07
  1.0500000E+04  9.4582099E-08
  1.0750000E+04  8.6822685E-08
  1.1000000E+04  7.9841218E-08
  1.1250000E+04  7.3545964E-08
  1.1500000E+04  6.7857564E-08
  1.2000000E+04  5.8034882E-08
  1.2500000E+04  4.9922146E-08
  1.3000000E+04  4.3174369E-08
  1.3500000E+04  3.7525092E-08
  1.4000000E+04  3.2766658E-08
  1.4500000E+04  2.8735776E-08
  1.5000000E+04  2.5303031E-08
  1.5500000E+04  2.2365109E-08
  1.6000000E+04  1.9838940E-08
  1.6500000E+04  1.7657278E-08
  1.7000000E+04  1.5765354E-08
  1.7500000E+04  1.4118295E-08
  1.8000000E+04  1.2679132E-08
  1.8500000E+04  1.1417246E-08
  1.9000000E+04  1.0307150E-08
  1.9500000E+04  9.3275253E-09
  2.0000000E+04  8.4604679E-09
  2.0500000E+04  7.6908728E-09
  2.1000000E+04  7.0059439E-09
  2.1500000E+04  6.3947989E-09
  2.2000000E+04  5.8481496E-09
  2.2500000E+04  5.3580403E-09
  2.3000000E+04  4.9176346E-09
  2.4000000E+04  4.1631550E-09
  2.5000000E+04  3.5464221E-09
  2.6000000E+04  3.0384943E-09
  2.7000000E+04  2.6172618E-09
  2.8000000E+04  2.2656673E-09
  2.9000000E+04  1.9704310E-09
  3.0000000E+04  1.7211253E-09
  3.1000000E+04  1.5094971E-09
  3.2000000E+04  1.3289666E-09
  3.3000000E+04  1.1742510E-09
  3.4000000E+04  1.0410806E-09
  3.5000000E+04  9.2598351E-10
  3.6000000E+04  8.2612007E-10
  3.7000000E+04  7.3915523E-10
  3.8000000E+04  6.6315870E-10
  3.9000000E+04  5.9652702E-10
  4.0000000E+04  5.3792208E-10
  4.1000000E+04  4.8622231E-10
  4.2000000E+04  4.4048364E-10
  4.3000000E+04  3.9990826E-10
  4.4000000E+04  3.6381942E-10
  4.5000000E+04  3.3164088E-10
  4.6000000E+04  3.0288039E-10
  4.7000000E+04  2.7711599E-10
  4.8000000E+04  2.5398486E-10
  5.0000000E+04  2.1441288E-10
  5.1250000E+04  1.9348892E-10
  5.2500000E+04  1.7501012E-10
  5.3750000E+04  1.5864526E-10
  5.5000000E+04  1.4411394E-10
  5.7500000E+04  1.1963379E-10
  5.8750000E+04  1.0930785E-10
  6.0000000E+04  1.0005080E-10
  6.1250000E+04  9.1734127E-11
  6.2500000E+04  8.4246861E-11
  6.3750000E+04  7.7492875E-11
  6.5000000E+04  7.1388693E-11
  6.7500000E+04  6.0848249E-11
  7.0000000E+04  5.2147237E-11
  7.2500000E+04  4.4917839E-11
  7.5000000E+04  3.8874632E-11
  7.7500000E+04  3.3794269E-11
  8.0000000E+04  2.9500574E-11
  8.2500000E+04  2.5853549E-11
  8.5000000E+04  2.2741195E-11
  8.7500000E+04  2.0073332E-11
  9.0000000E+04  1.7776896E-11
  9.2500000E+04  1.5792348E-11
  9.5000000E+04  1.4070898E-11
  9.7500000E+04  1.2572353E-11
  1.0000000E+05  1.1263440E-11
  1.0250000E+05  1.0116484E-11
  1.0500000E+05  9.1083681E-12
  1.0750000E+05  8.2196972E-12
  1.1000000E+05  7.4341360E-12
  1.1250000E+05  6.7378743E-12
  1.1500000E+05  6.1191922E-12
  1.1750000E+05  5.5681072E-12
  1.2000000E+05  5.0760882E-12
  1.2250000E+05  4.6358209E-12
  1.2500000E+05  4.2410148E-12
  1.3000000E+05  3.5668155E-12
  1.3500000E+05  3.0182310E-12
  1.4000000E+05  2.5686111E-12
  1.4500000E+05  2.1976121E-12
  1.5000000E+05  1.8895573E-12
  1.5500000E+05  1.6322603E-12
  1.6000000E+05  1.4161704E-12
  1.6500000E+05  1.2337463E-12
  1.7000000E+05  1.0789906E-12
  1.7500000E+05  9.4710230E-13
  1.8000000E+05  8.3421341E-13
  1.8500000E+05  7.3718921E-13
  1.9000000E+05  6.5347501E-13
  1.9500000E+05  5.8097773E-13
  2.0000000E+05  5.1797363E-13
  2.0500000E+05  4.6303631E-13
  2.1000000E+05  4.1498026E-13
  2.1500000E+05  3.7281578E-13
  2.2000000E+05  3.3571328E-13
  2.2500000E+05  3.0297458E-13
  2.3000000E+05  2.7400990E-13
  2.3500000E+05  2.4831915E-13
  2.4000000E+05  2.2547686E-13
  2.4500000E+05  2.0511983E-13
  2.5000000E+05  1.8693692E-13
  2.5500000E+05  1.7066081E-13
  2.6000000E+05  1.5606125E-13
  2.6500000E+05  1.4293937E-13
  2.7000000E+05  1.3112291E-13
  2.8000000E+05  1.1082723E-13
  2.9000000E+05  9.4193629E-14
  3.0000000E+05  8.0472004E-14
  3.1000000E+05  6.9083243E-14
  3.2000000E+05  5.9576352E-14
  3.3000000E+05  5.1597404E-14
  3.4000000E+05  4.4866769E-14
  3.5000000E+05  3.9161991E-14
  3.6000000E+05  3.4305046E-14
  3.7000000E+05  3.0152469E-14
  3.8000000E+05  2.6587906E-14
  3.9000000E+05  2.3516453E-14
  4.0000000E+05  2.0860067E-14
  4.1000000E+05  1.8554382E-14
  4.2000000E+05  1.6546277E-14
  4.3000000E+05  1.4791707E-14
  4.4000000E+05  1.3254073E-14
  4.5000000E+05  1.1903218E-14
  4.6000000E+05  1.0713756E-14
  4.7000000E+05  9.6640652E-15
  4.8000000E+05  8.7356906E-15
  
  
#  21   8  M4  EION =  7.027000000E+00 eV   309
#  S(0) = 1.516046E+00
  1.4481970E-02  0.0000000E+00
  1.4481970E+00  0.0000000E+00
  1.4481970E+00  1.2061010E-02
  7.0270000E+00  1.2061010E-02
  7.0297211E+00  1.2061010E-02
  7.0737769E+00  1.2201185E-02
  7.1178327E+00  1.2340720E-02
  7.1618885E+00  1.2479594E-02
  7.2059442E+00  1.2617784E-02
  7.2500000E+00  1.2755273E-02
  7.5000000E+00  1.3521409E-02
  8.0000000E+00  1.4976379E-02
  8.5000000E+00  1.6324391E-02
  9.0000000E+00  1.7568212E-02
  9.5000000E+00  1.8714528E-02
  1.0000000E+01  1.9771217E-02
  1.0500000E+01  2.0746016E-02
  1.1000000E+01  2.1645935E-02
  1.1500000E+01  2.2477026E-02
  1.2000000E+01  2.3244359E-02
  1.2500000E+01  2.3952088E-02
  1.3000000E+01  2.4603566E-02
  1.3500000E+01  2.5201463E-02
  1.4000000E+01  2.5747863E-02
  1.4500000E+01  2.6244457E-02
  1.5000000E+01  2.6692587E-02
  1.6000000E+01  2.7447704E-02
  1.7000000E+01  2.8020751E-02
  1.8000000E+01  2.8418985E-02
  1.9000000E+01  2.8650829E-02
  2.0000000E+01  2.8726544E-02
  2.1000000E+01  2.8658512E-02
  2.2000000E+01  2.8461052E-02
  2.3000000E+01  2.8149734E-02
  2.4000000E+01  2.7741088E-02
  2.5000000E+01  2.7251362E-02
  2.6000000E+01  2.6696674E-02
  2.7000000E+01  2.6091656E-02
  2.8000000E+01  2.5449896E-02
  2.9000000E+01  2.4783221E-02
  3.0000000E+01  2.4101681E-02
  3.1000000E+01  2.3413930E-02
  3.2000000E+01  2.2726801E-02
  3.4000000E+01  2.1375183E-02
  3.6000000E+01  2.0076943E-02
  3.8000000E+01  1.8847331E-02
  4.0000000E+01  1.7692095E-02
  4.2000000E+01  1.6610801E-02
  4.4000000E+01  1.5600038E-02
  4.6000000E+01  1.4654707E-02
  4.8000000E+01  1.3769734E-02
  5.0000000E+01  1.2940045E-02
  5.2500000E+01  1.1974226E-02
  5.5000000E+01  1.1081275E-02
  5.7500000E+01  1.0255490E-02
  6.0000000E+01  9.4926750E-03
  6.5000000E+01  8.1408949E-03
  6.7500000E+01  7.5454113E-03
  7.0000000E+01  6.9990699E-03
  7.2500000E+01  6.4985793E-03
  7.5000000E+01  6.0406145E-03
  8.0000000E+01  5.2387821E-03
  8.5000000E+01  4.5675781E-03
  9.0000000E+01  4.0036685E-03
  9.5000000E+01  3.5269593E-03
  1.0000000E+02  3.1211435E-03
  1.0500000E+02  2.7730927E-03
  1.1000000E+02  2.4726383E-03
  1.1500000E+02  2.2118215E-03
  1.2000000E+02  1.9843357E-03
  1.2500000E+02  1.7852626E-03
  1.3000000E+02  1.6105448E-03
  1.3500000E+02  1.4567937E-03
  1.4000000E+02  1.3211842E-03
  1.4500000E+02  1.2012965E-03
  1.5000000E+02  1.0950295E-03
  1.6000000E+02  9.1632277E-04
  1.6500000E+02  8.4100625E-04
  1.7000000E+02  7.7345033E-04
  1.7500000E+02  7.1267133E-04
  1.8000000E+02  6.5783491E-04
  1.9000000E+02  5.6327512E-04
  2.0000000E+02  4.8527204E-04
  2.1000000E+02  4.2045248E-04
  2.2000000E+02  3.6627875E-04
  2.3000000E+02  3.2075617E-04
  2.4000000E+02  2.8227360E-04
  2.5000000E+02  2.4954460E-04
  2.6000000E+02  2.2154514E-04
  2.7000000E+02  1.9744322E-04
  2.8000000E+02  1.7657627E-04
  2.9000000E+02  1.5841921E-04
  3.0000000E+02  1.4255750E-04
  3.1000000E+02  1.2865085E-04
  3.2000000E+02  1.1641649E-04
  3.3000000E+02  1.0561923E-04
  3.4000000E+02  9.6061765E-05
  3.5000000E+02  8.7577451E-05
  3.6000000E+02  8.0024145E-05
  3.7000000E+02  7.3278555E-05
  3.8000000E+02  6.7236015E-05
  3.9000000E+02  6.1807855E-05
  4.0000000E+02  5.6918867E-05
  4.2000000E+02  4.8515783E-05
  4.4000000E+02  4.1619360E-05
  4.6000000E+02  3.5917979E-05
  4.8000000E+02  3.1169496E-05
  5.0000000E+02  2.7187058E-05
  5.2500000E+02  2.3067006E-05
  5.5000000E+02  1.9699753E-05
  5.7500000E+02  1.6923861E-05
  6.0000000E+02  1.4619621E-05
  6.2500000E+02  1.2694916E-05
  6.5000000E+02  1.1077270E-05
  6.6250000E+02  1.0365134E-05
  6.7500000E+02  9.7092576E-06
  7.0000000E+02  8.5456875E-06
  7.2500000E+02  7.5509628E-06
  7.5000000E+02  6.6967978E-06
  7.7500000E+02  5.9602394E-06
  8.0000000E+02  5.3224390E-06
  8.2500000E+02  4.7676577E-06
  8.5000000E+02  4.2830036E-06
  8.7500000E+02  3.8579162E-06
  9.0000000E+02  3.4837471E-06
  9.2500000E+02  3.1533879E-06
  9.5000000E+02  2.8608661E-06
  9.7500000E+02  2.6011335E-06
  1.0000000E+03  2.3699090E-06
  1.0250000E+03  2.1635511E-06
  1.0500000E+03  1.9789468E-06
  1.1000000E+03  1.6646870E-06
  1.1500000E+03  1.4098393E-06
  1.2000000E+03  1.2013896E-06
  1.2500000E+03  1.0295409E-06
  1.3000000E+03  8.8684536E-07
  1.3500000E+03  7.6757590E-07
  1.4000000E+03  6.6728329E-07
  1.4500000E+03  5.8250594E-07
  1.5000000E+03  5.1051023E-07
  1.5500000E+03  4.4909809E-07
  1.6000000E+03  3.9648039E-07
  1.6500000E+03  3.5118896E-07
  1.7000000E+03  3.1203373E-07
  1.7500000E+03  2.7804608E-07
  1.8000000E+03  2.4843794E-07
  1.8500000E+03  2.2256209E-07
  1.9000000E+03  1.9987876E-07
  1.9500000E+03  1.7993583E-07
  2.0000000E+03  1.6235355E-07
  2.0500000E+03  1.4681182E-07
  2.1000000E+03  1.3303918E-07
  2.1500000E+03  1.2080461E-07
  2.2000000E+03  1.0991078E-07
  2.2500000E+03  1.0018754E-07
  2.3000000E+03  9.1488423E-08
  2.3500000E+03  8.3687870E-08
  2.4000000E+03  7.6677878E-08
  2.4500000E+03  7.0365273E-08
  2.5000000E+03  6.4670130E-08
  2.6000000E+03  5.4866148E-08
  2.7000000E+03  4.6811841E-08
  2.8000000E+03  4.0155184E-08
  2.9000000E+03  3.4618610E-08
  3.0000000E+03  2.9984650E-08
  3.1000000E+03  2.6083533E-08
  3.2000000E+03  2.2782565E-08
  3.3000000E+03  1.9977053E-08
  3.4000000E+03  1.7582569E-08
  3.5000000E+03  1.5530552E-08
  3.6000000E+03  1.3764611E-08
  3.7000000E+03  1.2238508E-08
  3.8000000E+03  1.0914465E-08
  3.9000000E+03  9.7614519E-09
  4.0000000E+03  8.7538658E-09
  4.1000000E+03  7.8704705E-09
  4.2000000E+03  7.0935393E-09
  4.3000000E+03  6.4082096E-09
  4.4000000E+03  5.8019696E-09
  4.5000000E+03  5.2642510E-09
  4.6000000E+03  4.7860872E-09
  4.7000000E+03  4.3598395E-09
  4.8000000E+03  3.9789781E-09
  5.0000000E+03  3.3317641E-09
  5.1250000E+03  2.9918908E-09
  5.2500000E+03  2.6931487E-09
  5.3750000E+03  2.4297369E-09
  5.5000000E+03  2.1967903E-09
  5.7500000E+03  1.8065792E-09
  5.8750000E+03  1.6429232E-09
  6.0000000E+03  1.4967417E-09
  6.1250000E+03  1.3658807E-09
  6.2500000E+03  1.2484885E-09
  6.3750000E+03  1.1429701E-09
  6.5000000E+03  1.0479442E-09
  6.7500000E+03  8.8472500E-10
  7.0000000E+03  7.5096157E-10
  7.2500000E+03  6.4063693E-10
  7.5000000E+03  5.4910410E-10
  7.7500000E+03  4.7273985E-10
  8.0000000E+03  4.0870097E-10
  8.2500000E+03  3.5474094E-10
  8.5000000E+03  3.0906729E-10
  8.7500000E+03  2.7024091E-10
  9.0000000E+03  2.3710103E-10
  9.2500000E+03  2.0870583E-10
  9.5000000E+03  1.8428636E-10
  9.7500000E+03  1.6321184E-10
  1.0000000E+04  1.4496234E-10
  1.0250000E+04  1.2910740E-10
  1.0500000E+04  1.1528959E-10
  1.0750000E+04  1.0321090E-10
  1.1000000E+04  9.2621883E-11
  1.1250000E+04  8.3312616E-11
  1.1500000E+04  7.5106018E-11
  1.1750000E+04  6.7852490E-11
  1.2000000E+04  6.1425207E-11
  1.2250000E+04  5.5716287E-11
  1.2500000E+04  5.0633550E-11
  1.2750000E+04  4.6097981E-11
  1.3000000E+04  4.2041797E-11
  1.3250000E+04  3.8406688E-11
  1.3500000E+04  3.5142348E-11
  1.4000000E+04  2.9557643E-11
  1.4500000E+04  2.5003683E-11
  1.5000000E+04  2.1264688E-11
  1.5500000E+04  1.8175169E-11
  1.6000000E+04  1.5607109E-11
  1.6500000E+04  1.3460653E-11
  1.7000000E+04  1.1657246E-11
  1.7500000E+04  1.0134644E-11
  1.8000000E+04  8.8432051E-12
  1.8500000E+04  7.7430770E-12
  1.9000000E+04  6.8020696E-12
  1.9500000E+04  5.9940370E-12
  2.0000000E+04  5.2976742E-12
  2.0500000E+04  4.6955207E-12
  2.1000000E+04  4.1731481E-12
  2.1500000E+04  3.7185811E-12
  2.2000000E+04  3.3218360E-12
  2.2500000E+04  2.9745239E-12
  2.3000000E+04  2.6696010E-12
  2.3500000E+04  2.4011511E-12
  2.4000000E+04  2.1641859E-12
  2.4500000E+04  1.9544841E-12
  2.5000000E+04  1.7684683E-12
  2.5500000E+04  1.6030946E-12
  2.6000000E+04  1.4557564E-12
  2.6500000E+04  1.3242149E-12
  2.7000000E+04  1.2065419E-12
  2.8000000E+04  1.0063626E-12
  2.9000000E+04  8.4437197E-13
  3.0000000E+04  7.1236933E-13
  3.1000000E+04  6.0410326E-13
  3.2000000E+04  5.1477016E-13
  3.3000000E+04  4.4064638E-13
  3.4000000E+04  3.7881810E-13
  3.5000000E+04  3.2698896E-13
  3.6000000E+04  2.8333709E-13
  3.7000000E+04  2.4640815E-13
  3.8000000E+04  2.1503442E-13
  3.9000000E+04  1.8827306E-13
  4.0000000E+04  1.6535876E-13
  4.1000000E+04  1.4566714E-13
  4.2000000E+04  1.2868631E-13
  4.3000000E+04  1.1399462E-13
  4.4000000E+04  1.0124330E-13
  4.5000000E+04  9.0142716E-14
  4.6000000E+04  8.0451300E-14
  4.7000000E+04  7.1966753E-14
  4.8000000E+04  6.4519053E-14
  5.0000000E+04  5.2182683E-14
  5.1250000E+04  4.5885408E-14
  5.2500000E+04  4.0466487E-14
  5.3750000E+04  3.5787639E-14
  5.5000000E+04  3.1734733E-14
  5.6250000E+04  2.8213146E-14
  5.7500000E+04  2.5144127E-14
  5.8750000E+04  2.2461894E-14
  6.0000000E+04  2.0111290E-14
  6.1250000E+04  1.8045905E-14
  6.2500000E+04  1.6226555E-14
  6.3750000E+04  1.4620049E-14
  6.5000000E+04  1.3198177E-14
  6.6250000E+04  1.1936893E-14
  6.7500000E+04  1.0815636E-14
  6.8750000E+04  9.8167769E-15
  7.0000000E+04  8.9251592E-15
  7.1250000E+04  8.1277160E-15
  7.2500000E+04  7.4131552E-15
  7.5000000E+04  6.1948412E-15
  7.7500000E+04  5.2063255E-15
  8.0000000E+04  4.3990024E-15
  8.2500000E+04  3.7355770E-15
  8.5000000E+04  3.1872271E-15
  8.7500000E+04  2.7315088E-15
  9.0000000E+04  2.3508252E-15
  9.2500000E+04  2.0312801E-15
  9.5000000E+04  1.7618225E-15
  9.7500000E+04  1.5336107E-15
  1.0000000E+05  1.3395250E-15
  1.0250000E+05  1.1738021E-15
  1.0500000E+05  1.0317589E-15
  1.0750000E+05  9.0957122E-16
  1.1000000E+05  8.0410232E-16
  1.1250000E+05  7.1277544E-16
  1.1500000E+05  6.3345849E-16
  1.1750000E+05  5.6437416E-16
  1.2000000E+05  5.0403559E-16
  
  
#  21  10  N1  EION =  7.027000000E+00 eV   306
#  S(0) = 2.227828E+00
  3.5135000E-02  0.0000000E+00
  3.5135000E+00  0.0000000E+00
  3.5135000E+00  5.9095299E-01
  7.0270000E+00  5.9095299E-01
  7.0270000E+00  6.4217362E-03
  7.0297211E+00  6.4217362E-03
  7.0517490E+00  6.2260400E-03
  7.0737769E+00  6.0356968E-03
  7.0958048E+00  5.8505631E-03
  7.1178327E+00  5.6705000E-03
  7.1618885E+00  5.3250466E-03
  7.2059442E+00  4.9983009E-03
  7.2500000E+00  4.6892819E-03
  7.5000000E+00  3.2293664E-03
  7.6250000E+00  2.6578957E-03
  7.7500000E+00  2.1727937E-03
  7.8750000E+00  1.7621581E-03
  8.0000000E+00  1.4157893E-03
  8.1250000E+00  1.1248870E-03
  8.2500000E+00  8.8196286E-04
  8.3125000E+00  7.7655499E-04
  8.3750000E+00  6.8047339E-04
  8.4062500E+00  6.3569332E-04
  8.4375000E+00  5.9304223E-04
  8.5000000E+00  5.1415025E-04
  8.5625000E+00  4.4367081E-04
  8.5937500E+00  4.1139893E-04
  8.6250000E+00  3.8077185E-04
  8.6562500E+00  3.5156816E-04
  8.6875000E+00  3.2364746E-04
  8.7500000E+00  2.7138643E-04
  8.7812500E+00  2.4710835E-04
  8.8125000E+00  2.2435865E-04
  8.8437500E+00  2.0330899E-04
  8.8750000E+00  1.8403175E-04
  8.9062500E+00  1.6652555E-04
  8.9375000E+00  1.5073675E-04
  8.9687500E+00  1.3656365E-04
  9.0000000E+00  1.2360712E-04
  9.0312500E+00  1.1133711E-04
  9.0625000E+00  9.9433867E-05
  9.0937500E+00  8.7757610E-05
  9.1250000E+00  7.6310557E-05
  9.1562500E+00  6.5200445E-05
  9.1875000E+00  5.4602442E-05
  9.2031250E+00  4.9568975E-05
  9.2187500E+00  4.4798673E-05
  9.2343750E+00  4.0353010E-05
  9.2500000E+00  3.6267716E-05
  9.2656250E+00  3.2557899E-05
  9.2812500E+00  2.9222951E-05
  9.3125000E+00  2.3622369E-05
  9.3437500E+00  1.9296934E-05
  9.3750000E+00  1.6037381E-05
  9.3906250E+00  1.4743719E-05
  9.4062500E+00  1.3643883E-05
  9.4218750E+00  1.2718248E-05
  9.4375000E+00  1.1949878E-05
  9.4687500E+00  1.0828862E-05
  9.4843750E+00  1.0445309E-05
  9.5000000E+00  1.0159192E-05
  9.5156250E+00  9.9591667E-06
  9.5312500E+00  9.8365980E-06
  9.5625000E+00  9.7998149E-06
  9.5937500E+00  1.0017011E-05
  9.6250000E+00  1.0477143E-05
  9.6562500E+00  1.1185130E-05
  9.6718750E+00  1.1637314E-05
  9.6875000E+00  1.2159310E-05
  9.7187500E+00  1.3430299E-05
  9.7500000E+00  1.5040747E-05
  9.8125000E+00  1.9485069E-05
  9.8750000E+00  2.5900033E-05
  9.9062500E+00  2.9967417E-05
  9.9375000E+00  3.4654260E-05
  9.9687500E+00  3.9970661E-05
  1.0000000E+01  4.5896361E-05
  1.0031250E+01  5.2371451E-05
  1.0062500E+01  5.9288001E-05
  1.0093750E+01  6.6486329E-05
  1.0125000E+01  7.3830887E-05
  1.0156250E+01  8.1262160E-05
  1.0187500E+01  8.8735551E-05
  1.0218750E+01  9.6218502E-05
  1.0250000E+01  1.0369151E-04
  1.0312500E+01  1.1859736E-04
  1.0375000E+01  1.3356645E-04
  1.0406250E+01  1.4116695E-04
  1.0437500E+01  1.4891871E-04
  1.0468750E+01  1.5689017E-04
  1.0500000E+01  1.6511526E-04
  1.0625000E+01  2.0036525E-04
  1.0750000E+01  2.3868833E-04
  1.0812500E+01  2.5862670E-04
  1.0875000E+01  2.7883374E-04
  1.0937500E+01  2.9913229E-04
  1.1000000E+01  3.1945734E-04
  1.1125000E+01  3.6009043E-04
  1.1250000E+01  4.0068378E-04
  1.1500000E+01  4.8233248E-04
  1.1750000E+01  5.6397902E-04
  1.2000000E+01  6.4392608E-04
  1.2250000E+01  7.2112893E-04
  1.2500000E+01  7.9521128E-04
  1.3000000E+01  9.3330498E-04
  1.3500000E+01  1.0568436E-03
  1.4000000E+01  1.1657381E-03
  1.4500000E+01  1.2607272E-03
  1.5000000E+01  1.3428099E-03
  1.6000000E+01  1.4729440E-03
  1.7000000E+01  1.5654395E-03
  1.8000000E+01  1.6285334E-03
  1.9000000E+01  1.6689703E-03
  2.0000000E+01  1.6920699E-03
  2.1000000E+01  1.7019533E-03
  2.2000000E+01  1.7017928E-03
  2.3000000E+01  1.6940160E-03
  2.4000000E+01  1.6804778E-03
  2.5000000E+01  1.6626051E-03
  2.6000000E+01  1.6414851E-03
  2.7000000E+01  1.6179612E-03
  2.8000000E+01  1.5926777E-03
  2.9000000E+01  1.5661357E-03
  3.0000000E+01  1.5387248E-03
  3.1000000E+01  1.5107425E-03
  3.2000000E+01  1.4824276E-03
  3.4000000E+01  1.4254888E-03
  3.6000000E+01  1.3689534E-03
  3.8000000E+01  1.3134672E-03
  4.0000000E+01  1.2594390E-03
  4.2000000E+01  1.2071230E-03
  4.4000000E+01  1.1566804E-03
  4.6000000E+01  1.1082077E-03
  4.8000000E+01  1.0617571E-03
  5.0000000E+01  1.0173534E-03
  5.2500000E+01  9.6471535E-04
  5.5000000E+01  9.1522549E-04
  5.7500000E+01  8.6879768E-04
  6.0000000E+01  8.2532872E-04
  6.5000000E+01  7.4673617E-04
  6.7500000E+01  7.1131978E-04
  7.0000000E+01  6.7828265E-04
  7.2500000E+01  6.4746665E-04
  7.5000000E+01  6.1871678E-04
  8.0000000E+01  5.6681877E-04
  8.5000000E+01  5.2145824E-04
  9.0000000E+01  4.8164177E-04
  9.5000000E+01  4.4651265E-04
  1.0000000E+02  4.1535702E-04
  1.0500000E+02  3.8758073E-04
  1.1000000E+02  3.6269947E-04
  1.1500000E+02  3.4031661E-04
  1.2000000E+02  3.2010351E-04
  1.2500000E+02  3.0179087E-04
  1.3000000E+02  2.8515093E-04
  1.3500000E+02  2.6998787E-04
  1.4000000E+02  2.5613269E-04
  1.4500000E+02  2.4343938E-04
  1.5000000E+02  2.3177719E-04
  1.6000000E+02  2.1108757E-04
  1.7000000E+02  1.9328949E-04
  1.8000000E+02  1.7776969E-04
  1.9000000E+02  1.6407286E-04
  2.0000000E+02  1.5186150E-04
  2.1000000E+02  1.4088951E-04
  2.2000000E+02  1.3098832E-04
  2.3000000E+02  1.2202421E-04
  2.4000000E+02  1.1389496E-04
  2.5000000E+02  1.0651567E-04
  2.6000000E+02  9.9808472E-05
  2.7000000E+02  9.3701434E-05
  2.8000000E+02  8.8130456E-05
  2.9000000E+02  8.3038595E-05
  3.0000000E+02  7.8374754E-05
  3.1000000E+02  7.4093991E-05
  3.2000000E+02  7.0157061E-05
  3.4000000E+02  6.3186192E-05
  3.6000000E+02  5.7239801E-05
  3.8000000E+02  5.2129229E-05
  4.0000000E+02  4.7698254E-05
  4.2000000E+02  4.3819782E-05
  4.4000000E+02  4.0390161E-05
  4.6000000E+02  3.7333416E-05
  4.8000000E+02  3.4597627E-05
  5.0000000E+02  3.2140880E-05
  5.2500000E+02  2.9409895E-05
  5.5000000E+02  2.7004876E-05
  5.7500000E+02  2.4879075E-05
  6.0000000E+02  2.2993370E-05
  6.5000000E+02  1.9815132E-05
  6.7500000E+02  1.8469611E-05
  7.0000000E+02  1.7257697E-05
  7.2500000E+02  1.6161180E-05
  7.5000000E+02  1.5163797E-05
  8.0000000E+02  1.3415816E-05
  8.5000000E+02  1.1939315E-05
  9.0000000E+02  1.0684682E-05
  9.5000000E+02  9.6129247E-06
  1.0000000E+03  8.6927132E-06
  1.0500000E+03  7.8972844E-06
  1.1000000E+03  7.2044296E-06
  1.1500000E+03  6.5965332E-06
  1.2000000E+03  6.0592989E-06
  1.2500000E+03  5.5814746E-06
  1.3000000E+03  5.1548821E-06
  1.3500000E+03  4.7732845E-06
  1.4000000E+03  4.4312286E-06
  1.4500000E+03  4.1236569E-06
  1.5000000E+03  3.8460499E-06
  1.6000000E+03  3.3660554E-06
  1.7000000E+03  2.9665888E-06
  1.8000000E+03  2.6298282E-06
  1.9000000E+03  2.3441529E-06
  2.0000000E+03  2.1008203E-06
  2.1000000E+03  1.8918304E-06
  2.2000000E+03  1.7105581E-06
  2.3000000E+03  1.5522356E-06
  2.4000000E+03  1.4134538E-06
  2.5000000E+03  1.2913784E-06
  2.6000000E+03  1.1834963E-06
  2.7000000E+03  1.0876712E-06
  2.8000000E+03  1.0021664E-06
  2.9000000E+03  9.2560166E-07
  3.0000000E+03  8.5684033E-07
  3.1000000E+03  7.9491321E-07
  3.2000000E+03  7.3897627E-07
  3.4000000E+03  6.4223221E-07
  3.6000000E+03  5.6193332E-07
  3.8000000E+03  4.9472588E-07
  4.0000000E+03  4.3806582E-07
  4.2000000E+03  3.8990688E-07
  4.4000000E+03  3.4864431E-07
  4.6000000E+03  3.1306385E-07
  4.8000000E+03  2.8223256E-07
  5.0000000E+03  2.5539181E-07
  5.2500000E+03  2.2649710E-07
  5.5000000E+03  2.0185898E-07
  5.7500000E+03  1.8070573E-07
  6.0000000E+03  1.6243336E-07
  6.5000000E+03  1.3270447E-07
  6.7500000E+03  1.2055115E-07
  7.0000000E+03  1.0984592E-07
  7.2500000E+03  1.0037769E-07
  7.5000000E+03  9.1971183E-08
  7.7500000E+03  8.4480352E-08
  8.0000000E+03  7.7782808E-08
  8.2500000E+03  7.1775415E-08
  8.5000000E+03  6.6370854E-08
  9.0000000E+03  5.7083970E-08
  9.5000000E+03  4.9447490E-08
  1.0000000E+04  4.3109342E-08
  1.0500000E+04  3.7804471E-08
  1.1000000E+04  3.3330502E-08
  1.1500000E+04  2.9530933E-08
  1.2000000E+04  2.6283417E-08
  1.2500000E+04  2.3491340E-08
  1.3000000E+04  2.1077711E-08
  1.3500000E+04  1.8980659E-08
  1.4000000E+04  1.7150063E-08
  1.4500000E+04  1.5545024E-08
  1.5000000E+04  1.4131944E-08
  1.5500000E+04  1.2883055E-08
  1.6000000E+04  1.1775257E-08
  1.6500000E+04  1.0789227E-08
  1.7000000E+04  9.9087308E-09
  1.8000000E+04  8.4116194E-09
  1.9000000E+04  7.1971976E-09
  2.0000000E+04  6.2020726E-09
  2.1000000E+04  5.3792209E-09
  2.2000000E+04  4.6932117E-09
  2.3000000E+04  4.1169387E-09
  2.4000000E+04  3.6294300E-09
  2.5000000E+04  3.2143418E-09
  2.6000000E+04  2.8588343E-09
  2.7000000E+04  2.5527058E-09
  2.8000000E+04  2.2877675E-09
  2.9000000E+04  2.0573886E-09
  3.0000000E+04  1.8561688E-09
  3.1000000E+04  1.6796857E-09
  3.2000000E+04  1.5242951E-09
  3.3000000E+04  1.3869767E-09
  3.4000000E+04  1.2652113E-09
  3.5000000E+04  1.1568869E-09
  3.6000000E+04  1.0602243E-09
  3.8000000E+04  8.9608718E-10
  4.0000000E+04  7.6323857E-10
  4.2000000E+04  6.5466309E-10
  4.4000000E+04  5.6513780E-10
  4.6000000E+04  4.9072298E-10
  4.8000000E+04  4.2841026E-10
  5.0000000E+04  3.7587590E-10
  5.2500000E+04  3.2123334E-10
  5.5000000E+04  2.7634118E-10
  5.7500000E+04  2.3915424E-10
  5.8750000E+04  2.2294880E-10
  6.0000000E+04  2.0811671E-10
  6.2500000E+04  1.8203145E-10
  6.5000000E+04  1.5996891E-10
  6.7500000E+04  1.4119950E-10
  7.0000000E+04  1.2514427E-10
  7.2500000E+04  1.1133699E-10
  7.5000000E+04  9.9401796E-11
  7.7500000E+04  8.9035787E-11
  8.0000000E+04  7.9997589E-11
  8.2500000E+04  7.2094401E-11
  8.5000000E+04  6.5164401E-11


==> anc/colstop/sbethe/sdbase/oos22.tab <==
# Atomic number = 22   (Ti)
#
#      W/eV         OOS*eV
  
  
#  22   1  K1  EION =  4.970000000E+03 eV   260
#  S(0) = 1.316985E+00
  4.9641112E+01  0.0000000E+00
  4.9641112E+03  0.0000000E+00
  4.9641112E+03  4.7839392E-04
  4.9700000E+03  4.7839392E-04
  4.9700494E+03  4.7839392E-04
  4.9707982E+03  4.7270237E-04
  4.9715469E+03  4.6762961E-04
  4.9722957E+03  4.6310086E-04
  4.9730445E+03  4.5905425E-04
  4.9745420E+03  4.5221075E-04
  4.9760395E+03  4.4677790E-04
  4.9790346E+03  4.3923643E-04
  4.9820296E+03  4.3502087E-04
  4.9850247E+03  4.3313654E-04
  4.9880198E+03  4.3283360E-04
  4.9910148E+03  4.3353294E-04
  4.9940099E+03  4.3478667E-04
  4.9970049E+03  4.3625506E-04
  5.0000000E+03  4.3769008E-04
  5.0039062E+03  4.3924008E-04
  5.0078125E+03  4.4024270E-04
  5.0156250E+03  4.4045983E-04
  5.0234375E+03  4.3883303E-04
  5.0312500E+03  4.3635578E-04
  5.0390625E+03  4.3384654E-04
  5.0468750E+03  4.3173094E-04
  5.0546875E+03  4.3008679E-04
  5.0625000E+03  4.2878176E-04
  5.0781250E+03  4.2640565E-04
  5.0937500E+03  4.2352559E-04
  5.1093750E+03  4.2013514E-04
  5.1250000E+03  4.1674564E-04
  5.1562500E+03  4.1093068E-04
  5.1718750E+03  4.0822880E-04
  5.1875000E+03  4.0541008E-04
  5.2031250E+03  4.0243652E-04
  5.2187500E+03  3.9940668E-04
  5.2500000E+03  3.9355342E-04
  5.2812500E+03  3.8806050E-04
  5.3125000E+03  3.8254798E-04
  5.3437500E+03  3.7692586E-04
  5.3750000E+03  3.7141675E-04
  5.4375000E+03  3.6088452E-04
  5.4687500E+03  3.5568194E-04
  5.5000000E+03  3.5050166E-04
  5.5625000E+03  3.4052753E-04
  5.6250000E+03  3.3090535E-04
  5.6875000E+03  3.2156254E-04
  5.7500000E+03  3.1259906E-04
  6.0000000E+03  2.7980252E-04
  6.5000000E+03  2.2689343E-04
  6.7500000E+03  2.0545231E-04
  7.0000000E+03  1.8662886E-04
  7.2500000E+03  1.7003848E-04
  7.5000000E+03  1.5534942E-04
  8.0000000E+03  1.3064278E-04
  8.5000000E+03  1.1086339E-04
  9.0000000E+03  9.4846201E-05
  9.5000000E+03  8.1742212E-05
  1.0000000E+04  7.0921361E-05
  1.0500000E+04  6.1908797E-05
  1.1000000E+04  5.4343065E-05
  1.1500000E+04  4.7947402E-05
  1.2000000E+04  4.2505079E-05
  1.2500000E+04  3.7845395E-05
  1.3000000E+04  3.3833665E-05
  1.3500000E+04  3.0361788E-05
  1.4000000E+04  2.7342323E-05
  1.4500000E+04  2.4704338E-05
  1.5000000E+04  2.2389873E-05
  1.5500000E+04  2.0351158E-05
  1.6000000E+04  1.8548603E-05
  1.6500000E+04  1.6949211E-05
  1.7000000E+04  1.5525362E-05
  1.8000000E+04  1.3114847E-05
  1.9000000E+04  1.1170420E-05
  2.0000000E+04  9.5854702E-06
  2.1000000E+04  8.2812594E-06
  2.2000000E+04  7.1987904E-06
  2.3000000E+04  6.2932808E-06
  2.4000000E+04  5.5303277E-06
  2.5000000E+04  4.8832137E-06
  2.6000000E+04  4.3309828E-06
  2.7000000E+04  3.8570458E-06
  2.8000000E+04  3.4481567E-06
  2.9000000E+04  3.0936544E-06
  3.0000000E+04  2.7848955E-06
  3.1000000E+04  2.5148236E-06
  3.2000000E+04  2.2776405E-06
  3.3000000E+04  2.0685535E-06
  3.4000000E+04  1.8835785E-06
  3.5000000E+04  1.7193852E-06
  3.6000000E+04  1.5731766E-06
  3.8000000E+04  1.3256298E-06
  4.0000000E+04  1.1260041E-06
  4.2000000E+04  9.6339934E-07
  4.4000000E+04  8.2973770E-07
  4.6000000E+04  7.1895101E-07
  4.8000000E+04  6.2642306E-07
  5.0000000E+04  5.4860231E-07
  5.2500000E+04  4.6786039E-07
  5.5000000E+04  4.0169806E-07
  5.7500000E+04  3.4702327E-07
  5.8750000E+04  3.2323763E-07
  6.0000000E+04  3.0149093E-07
  6.2500000E+04  2.6330208E-07
  6.5000000E+04  2.3106181E-07
  6.7500000E+04  2.0367805E-07
  7.0000000E+04  1.8028805E-07
  7.2500000E+04  1.6020446E-07
  7.5000000E+04  1.4287545E-07
  7.7500000E+04  1.2785476E-07
  8.0000000E+04  1.1477902E-07
  8.2500000E+04  1.0335052E-07
  8.5000000E+04  9.3323873E-08
  8.7500000E+04  8.4495666E-08
  9.0000000E+04  7.6696412E-08
  9.2500000E+04  6.9784178E-08
  9.5000000E+04  6.3639548E-08
  1.0000000E+05  5.3264674E-08
  1.0500000E+05  4.4932507E-08
  1.1000000E+05  3.8175811E-08
  1.1500000E+05  3.2648167E-08
  1.2000000E+05  2.8089354E-08
  1.2500000E+05  2.4301573E-08
  1.3000000E+05  2.1132807E-08
  1.3500000E+05  1.8465053E-08
  1.4000000E+05  1.6205857E-08
  1.4500000E+05  1.4282152E-08
  1.5000000E+05  1.2635726E-08
  1.5500000E+05  1.1219865E-08
  1.6000000E+05  9.9968107E-09
  1.6500000E+05  8.9358441E-09
  1.7000000E+05  8.0118271E-09
  1.7500000E+05  7.2040652E-09
  1.8000000E+05  6.4954281E-09
  1.8500000E+05  5.8716645E-09
  1.9000000E+05  5.3208631E-09
  1.9500000E+05  4.8330203E-09
  2.0000000E+05  4.3996979E-09
  2.0500000E+05  4.0137487E-09
  2.1000000E+05  3.6690972E-09
  2.2000000E+05  3.0836910E-09
  2.3000000E+05  2.6102279E-09
  2.4000000E+05  2.2240114E-09
  2.5000000E+05  1.9064738E-09
  2.6000000E+05  1.6434938E-09
  2.7000000E+05  1.4242230E-09
  2.8000000E+05  1.2402458E-09
  2.9000000E+05  1.0849745E-09
  3.0000000E+05  9.5321106E-10
  3.1000000E+05  8.4082157E-10
  3.2000000E+05  7.4449410E-10
  3.3000000E+05  6.6155766E-10
  3.4000000E+05  5.8984460E-10
  3.5000000E+05  5.2758489E-10
  3.6000000E+05  4.7332503E-10
  3.7000000E+05  4.2586517E-10
  3.8000000E+05  3.8420977E-10
  3.9000000E+05  3.4752894E-10
  4.0000000E+05  3.1512767E-10
  4.1000000E+05  2.8642141E-10
  4.2000000E+05  2.6091649E-10
  4.3000000E+05  2.3819435E-10
  4.4000000E+05  2.1789882E-10
  4.6000000E+05  1.8341421E-10
  4.8000000E+05  1.5551022E-10
  5.0000000E+05  1.3273565E-10
  5.1250000E+05  1.2060953E-10
  5.2500000E+05  1.0984366E-10
  5.3750000E+05  1.0025870E-10
  5.5000000E+05  9.1702294E-11
  5.7500000E+05  7.7174349E-11
  5.8750000E+05  7.0996176E-11
  6.0000000E+05  6.5427826E-11
  6.2500000E+05  5.5845949E-11
  6.5000000E+05  4.7965911E-11
  6.7500000E+05  4.1436255E-11
  7.0000000E+05  3.5987497E-11
  7.2500000E+05  3.1411002E-11
  7.5000000E+05  2.7543665E-11
  7.7500000E+05  2.4256976E-11
  8.0000000E+05  2.1448890E-11
  8.2500000E+05  1.9037730E-11
  8.5000000E+05  1.6957662E-11
  8.7500000E+05  1.5155305E-11
  9.0000000E+05  1.3587101E-11
  9.2500000E+05  1.2217282E-11
  9.5000000E+05  1.1016320E-11
  9.7500000E+05  9.9597159E-12
  1.0000000E+06  9.0270387E-12
  1.0250000E+06  8.2011631E-12
  1.0500000E+06  7.4676685E-12
  1.1000000E+06  6.2309185E-12
  1.1500000E+06  5.2396094E-12
  1.2000000E+06  4.4373617E-12
  1.2500000E+06  3.7824033E-12
  1.3000000E+06  3.2433807E-12
  1.3500000E+06  2.7964789E-12
  1.4000000E+06  2.4234177E-12
  1.4500000E+06  2.1100263E-12
  1.5000000E+06  1.8452194E-12
  1.5500000E+06  1.6202464E-12
  1.6000000E+06  1.4281443E-12
  1.6500000E+06  1.2633320E-12
  1.7000000E+06  1.1213046E-12
  1.7500000E+06  9.9840095E-13
  1.8000000E+06  8.9162807E-13
  1.8500000E+06  7.9852527E-13
  1.9000000E+06  7.1705838E-13
  1.9500000E+06  6.4553703E-13
  2.0000000E+06  5.8254991E-13
  2.0500000E+06  5.2691376E-13
  2.1000000E+06  4.7763208E-13
  2.2000000E+06  3.9488685E-13
  2.3000000E+06  3.2897031E-13
  2.4000000E+06  2.7597709E-13
  2.5000000E+06  2.3301431E-13
  2.6000000E+06  1.9791304E-13
  2.7000000E+06  1.6902926E-13
  2.8000000E+06  1.4510367E-13
  2.9000000E+06  1.2516268E-13
  3.0000000E+06  1.0844712E-13
  3.1000000E+06  9.4359907E-14
  3.2000000E+06  8.2427832E-14
  3.3000000E+06  7.2273302E-14
  3.4000000E+06  6.3592953E-14
  3.5000000E+06  5.6141515E-14
  3.6000000E+06  4.9719527E-14
  3.7000000E+06  4.4163897E-14
  3.8000000E+06  3.9340558E-14
  3.9000000E+06  3.5138756E-14
  4.0000000E+06  3.1466568E-14
  4.1000000E+06  2.8247379E-14
  4.2000000E+06  2.5417048E-14
  4.3000000E+06  2.2921643E-14
  4.4000000E+06  2.0715648E-14
  4.5000000E+06  1.8760501E-14
  4.6000000E+06  1.7023417E-14
  4.7000000E+06  1.5476430E-14
  4.8000000E+06  1.4095618E-14
  5.0000000E+06  1.1753250E-14
  5.1250000E+06  1.0526181E-14
  5.2500000E+06  9.4500319E-15
  5.3750000E+06  8.5035380E-15
  5.5000000E+06  7.6687977E-15
  5.7500000E+06  6.2763636E-15
  5.8750000E+06  5.6949145E-15
  6.0000000E+06  5.1770168E-15
  6.2500000E+06  4.3010901E-15
  6.5000000E+06  3.5972781E-15
  6.7500000E+06  3.0273759E-15
  7.0000000E+06  2.5625785E-15
  7.2500000E+06  2.1809238E-15
  7.5000000E+06  1.8654824E-15
  7.7500000E+06  1.6031643E-15
  8.0000000E+06  1.3837841E-15
  8.2500000E+06  1.1994347E-15
  8.5000000E+06  1.0438649E-15
  8.7500000E+06  9.1204059E-16
  
  
#  22   2  L1  EION =  5.670000000E+02 eV   283
#  S(0) = 1.350422E+00
  5.6113452E+00  0.0000000E+00
  5.6113452E+02  0.0000000E+00
  5.6113452E+02  2.0410157E-03
  5.6700000E+02  2.0410157E-03
  5.6700557E+02  2.0410157E-03
  5.6740530E+02  2.0262030E-03
  5.6780502E+02  2.0122159E-03
  5.6820474E+02  1.9989966E-03
  5.6860446E+02  1.9864933E-03
  5.6940390E+02  1.9634514E-03
  5.7020334E+02  1.9427651E-03
  5.7180223E+02  1.9074416E-03
  5.7340111E+02  1.8788706E-03
  5.7500000E+02  1.8558306E-03
  5.7812500E+02  1.8232672E-03
  5.8125000E+02  1.8028116E-03
  5.8437500E+02  1.7904639E-03
  5.8750000E+02  1.7832171E-03
  5.9062500E+02  1.7787982E-03
  5.9375000E+02  1.7755201E-03
  5.9687500E+02  1.7721817E-03
  6.0000000E+02  1.7679883E-03
  6.0625000E+02  1.7554739E-03
  6.1250000E+02  1.7371264E-03
  6.1875000E+02  1.7143833E-03
  6.2500000E+02  1.6893909E-03
  6.3125000E+02  1.6640443E-03
  6.3750000E+02  1.6395894E-03
  6.4375000E+02  1.6166031E-03
  6.5000000E+02  1.5951354E-03
  6.6250000E+02  1.5555353E-03
  6.7500000E+02  1.5178321E-03
  6.8750000E+02  1.4801245E-03
  7.0000000E+02  1.4423051E-03
  7.1250000E+02  1.4052394E-03
  7.2500000E+02  1.3697392E-03
  7.3750000E+02  1.3361233E-03
  7.5000000E+02  1.3041592E-03
  7.6250000E+02  1.2734149E-03
  7.7500000E+02  1.2434703E-03
  7.8750000E+02  1.2141591E-03
  8.0000000E+02  1.1854513E-03
  8.1250000E+02  1.1575019E-03
  8.2500000E+02  1.1304591E-03
  8.5000000E+02  1.0792692E-03
  8.7500000E+02  1.0316393E-03
  9.0000000E+02  9.8669396E-04
  9.2500000E+02  9.4405267E-04
  9.5000000E+02  9.0370016E-04
  9.7500000E+02  8.6580525E-04
  1.0000000E+03  8.3021240E-04
  1.0500000E+03  7.6476308E-04
  1.1000000E+03  7.0587620E-04
  1.1500000E+03  6.5315272E-04
  1.2000000E+03  6.0579110E-04
  1.2500000E+03  5.6288476E-04
  1.3000000E+03  5.2409389E-04
  1.3500000E+03  4.8894094E-04
  1.4000000E+03  4.5693509E-04
  1.4500000E+03  4.2774755E-04
  1.5000000E+03  4.0109387E-04
  1.6000000E+03  3.5427441E-04
  1.7000000E+03  3.1468734E-04
  1.8000000E+03  2.8099601E-04
  1.9000000E+03  2.5207567E-04
  2.0000000E+03  2.2711261E-04
  2.1000000E+03  2.0545246E-04
  2.2000000E+03  1.8654520E-04
  2.3000000E+03  1.6995348E-04
  2.4000000E+03  1.5532543E-04
  2.5000000E+03  1.4237386E-04
  2.6000000E+03  1.3086165E-04
  2.7000000E+03  1.2059055E-04
  2.8000000E+03  1.1139422E-04
  2.9000000E+03  1.0313274E-04
  3.0000000E+03  9.5687850E-05
  3.1000000E+03  8.8959073E-05
  3.2000000E+03  8.2860696E-05
  3.4000000E+03  7.2271515E-05
  3.6000000E+03  6.3445410E-05
  3.8000000E+03  5.6024958E-05
  4.0000000E+03  4.9737232E-05
  4.2000000E+03  4.4371183E-05
  4.4000000E+03  3.9761713E-05
  4.6000000E+03  3.5778332E-05
  4.8000000E+03  3.2316909E-05
  5.0000000E+03  2.9293619E-05
  5.2500000E+03  2.6028213E-05
  5.5000000E+03  2.3235618E-05
  5.7500000E+03  2.0832286E-05
  6.0000000E+03  1.8751923E-05
  6.5000000E+03  1.5358123E-05
  6.7500000E+03  1.3967085E-05
  7.0000000E+03  1.2739802E-05
  7.2500000E+03  1.1652666E-05
  7.5000000E+03  1.0686050E-05
  7.7500000E+03  9.8235719E-06
  8.0000000E+03  9.0514960E-06
  8.2500000E+03  8.3582320E-06
  8.5000000E+03  7.7339369E-06
  9.0000000E+03  6.6598496E-06
  9.5000000E+03  5.7753005E-06
  1.0000000E+04  5.0401507E-06
  1.0500000E+04  4.4241049E-06
  1.1000000E+04  3.9039726E-06
  1.1500000E+04  3.4617881E-06
  1.2000000E+04  3.0834849E-06
  1.2500000E+04  2.7579397E-06
  1.3000000E+04  2.4762774E-06
  1.3500000E+04  2.2313574E-06
  1.4000000E+04  2.0173893E-06
  1.4500000E+04  1.8296443E-06
  1.5000000E+04  1.6642354E-06
  1.5500000E+04  1.5179461E-06
  1.6000000E+04  1.3881002E-06
  1.6500000E+04  1.2724587E-06
  1.7000000E+04  1.1691385E-06
  1.7500000E+04  1.0765479E-06
  1.8000000E+04  9.9333569E-07
  1.8500000E+04  9.1834954E-07
  1.9000000E+04  8.5060282E-07
  2.0000000E+04  7.3355111E-07
  2.1000000E+04  6.3668512E-07
  2.2000000E+04  5.5586011E-07
  2.3000000E+04  4.8791011E-07
  2.4000000E+04  4.3038854E-07
  2.5000000E+04  3.8138455E-07
  2.6000000E+04  3.3939124E-07
  2.7000000E+04  3.0320945E-07
  2.8000000E+04  2.7187703E-07
  2.9000000E+04  2.4461603E-07
  3.0000000E+04  2.2079288E-07
  3.1000000E+04  1.9988816E-07
  3.2000000E+04  1.8147338E-07
  3.3000000E+04  1.6519294E-07
  3.4000000E+04  1.5075017E-07
  3.5000000E+04  1.3789622E-07
  3.6000000E+04  1.2642136E-07
  3.7000000E+04  1.1614801E-07
  3.8000000E+04  1.0692512E-07
  3.9000000E+04  9.8623733E-08
  4.0000000E+04  9.1133277E-08
  4.2000000E+04  7.8217551E-08
  4.4000000E+04  6.7560822E-08
  4.6000000E+04  5.8697131E-08
  4.8000000E+04  5.1270346E-08
  5.0000000E+04  4.5005249E-08
  5.2500000E+04  3.8484703E-08
  5.5000000E+04  3.3124328E-08
  5.7500000E+04  2.8681475E-08
  5.8750000E+04  2.6744567E-08
  6.0000000E+04  2.4971350E-08
  6.2500000E+04  2.1851634E-08
  6.5000000E+04  1.9211592E-08
  6.7500000E+04  1.6964244E-08
  7.0000000E+04  1.5040660E-08
  7.2500000E+04  1.3385769E-08
  7.5000000E+04  1.1955229E-08
  7.7500000E+04  1.0713092E-08
  8.0000000E+04  9.6300171E-09
  8.2500000E+04  8.6819132E-09
  8.5000000E+04  7.8488803E-09
  8.7500000E+04  7.1143903E-09
  9.0000000E+04  6.4646440E-09
  9.2500000E+04  5.8880631E-09
  9.5000000E+04  5.3748882E-09
  9.7500000E+04  4.9168578E-09
  1.0000000E+05  4.5069502E-09
  1.0250000E+05  4.1391737E-09
  1.0500000E+05  3.8083976E-09
  1.0750000E+05  3.5102107E-09
  1.1000000E+05  3.2408079E-09
  1.1250000E+05  2.9968957E-09
  1.1500000E+05  2.7756150E-09
  1.2000000E+05  2.3913042E-09
  1.2500000E+05  2.0714826E-09
  1.3000000E+05  1.8035267E-09
  1.3500000E+05  1.5776214E-09
  1.4000000E+05  1.3860617E-09
  1.4500000E+05  1.2227472E-09
  1.5000000E+05  1.0828099E-09
  1.5500000E+05  9.6233646E-10
  1.6000000E+05  8.5815931E-10
  1.6500000E+05  7.6769863E-10
  1.7000000E+05  6.8884042E-10
  1.7500000E+05  6.1984199E-10
  1.8000000E+05  5.5925905E-10
  1.8500000E+05  5.0588882E-10
  1.9000000E+05  4.5872474E-10
  1.9500000E+05  4.1692055E-10
  2.0000000E+05  3.7976174E-10
  2.0500000E+05  3.4664267E-10
  2.1000000E+05  3.1704808E-10
  2.1500000E+05  2.9053776E-10
  2.2000000E+05  2.6673433E-10
  2.2500000E+05  2.4531319E-10
  2.3000000E+05  2.2599427E-10
  2.4000000E+05  1.9272551E-10
  2.5000000E+05  1.6534490E-10
  2.6000000E+05  1.4264705E-10
  2.7000000E+05  1.2370495E-10
  2.8000000E+05  1.0779855E-10
  2.9000000E+05  9.4363558E-11
  3.0000000E+05  8.2954205E-11
  3.1000000E+05  7.3215598E-11
  3.2000000E+05  6.4863184E-11
  3.3000000E+05  5.7667348E-11
  3.4000000E+05  5.1441597E-11
  3.5000000E+05  4.6033514E-11
  3.6000000E+05  4.1317827E-11
  3.7000000E+05  3.7191009E-11
  3.8000000E+05  3.3567100E-11
  3.9000000E+05  3.0374408E-11
  4.0000000E+05  2.7552869E-11
  4.1000000E+05  2.5051961E-11
  4.2000000E+05  2.2829012E-11
  4.3000000E+05  2.0847816E-11
  4.4000000E+05  1.9077539E-11
  4.5000000E+05  1.7491829E-11
  4.6000000E+05  1.6068071E-11
  4.7000000E+05  1.4786804E-11
  4.8000000E+05  1.3631241E-11
  5.0000000E+05  1.1641048E-11
  5.1250000E+05  1.0580835E-11
  5.2500000E+05  9.6392051E-12
  5.3750000E+05  8.8005738E-12
  5.5000000E+05  8.0516951E-12
  5.7500000E+05  6.7796136E-12
  5.8750000E+05  6.2384096E-12
  6.0000000E+05  5.7504885E-12
  6.2500000E+05  4.9105455E-12
  6.5000000E+05  4.2194172E-12
  6.7500000E+05  3.6464417E-12
  7.0000000E+05  3.1680954E-12
  7.2500000E+05  2.7661546E-12
  7.5000000E+05  2.4263662E-12
  7.7500000E+05  2.1374930E-12
  8.0000000E+05  1.8906061E-12
  8.2500000E+05  1.6785512E-12
  8.5000000E+05  1.4955572E-12
  8.7500000E+05  1.3369440E-12
  9.0000000E+05  1.1988928E-12
  9.2500000E+05  1.0782695E-12
  9.5000000E+05  9.7248668E-13
  9.7500000E+05  8.7939623E-13
  1.0000000E+06  7.9720580E-13
  1.0250000E+06  7.2441176E-13
  1.0500000E+06  6.5974687E-13
  1.0750000E+06  6.0213993E-13
  1.1000000E+06  5.5068182E-13
  1.1250000E+06  5.0459792E-13
  1.1500000E+06  4.6322598E-13
  1.1750000E+06  4.2599766E-13
  1.2000000E+06  3.9242340E-13
  1.2250000E+06  3.6208008E-13
  1.2500000E+06  3.3460087E-13
  1.3000000E+06  2.8699929E-13
  1.3500000E+06  2.4752107E-13
  1.4000000E+06  2.1455565E-13
  1.4500000E+06  1.8685454E-13
  1.5000000E+06  1.6344133E-13
  1.5500000E+06  1.4354504E-13
  1.6000000E+06  1.2655185E-13
  1.6500000E+06  1.1196953E-13
  1.7000000E+06  9.9400572E-14
  1.7500000E+06  8.8521870E-14
  1.8000000E+06  7.9069171E-14
  1.8500000E+06  7.0825094E-14
  1.9000000E+06  6.3609892E-14
  1.9500000E+06  5.7274207E-14
  2.0000000E+06  5.1693343E-14
  2.0500000E+06  4.6762886E-14
  2.1000000E+06  4.2395006E-14
  2.1500000E+06  3.8515312E-14
  2.2000000E+06  3.5060554E-14
  2.2500000E+06  3.1976743E-14
  2.3000000E+06  2.9217380E-14
  2.3500000E+06  2.6742429E-14
  2.4000000E+06  2.4517527E-14
  2.4500000E+06  2.2513083E-14
  2.5000000E+06  2.0703530E-14
  2.6000000E+06  1.7584851E-14
  2.7000000E+06  1.5020460E-14
  
  
#  22   3  L2  EION =  4.650000000E+02 eV   286
#  S(0) = 2.111913E+00
  4.1986849E+00  0.0000000E+00
  4.1986849E+02  0.0000000E+00
  4.1986849E+02  3.8004395E-03
  4.6500000E+02  3.8004395E-03
  4.6500471E+02  3.8004395E-03
  4.6519215E+02  3.8985286E-03
  4.6537959E+02  3.9918256E-03
  4.6556704E+02  4.0806898E-03
  4.6575448E+02  4.1654400E-03
  4.6612936E+02  4.3237044E-03
  4.6650424E+02  4.4685488E-03
  4.6725401E+02  4.7239087E-03
  4.6800377E+02  4.9408694E-03
  4.6950330E+02  5.2836720E-03
  4.7100283E+02  5.5309581E-03
  4.7250236E+02  5.7038322E-03
  4.7400188E+02  5.8176853E-03
  4.7550141E+02  5.8849340E-03
  4.7700094E+02  5.9160190E-03
  4.8000000E+02  5.9035015E-03
  4.8250000E+02  5.8475977E-03
  4.8500000E+02  5.7726106E-03
  4.8750000E+02  5.6914795E-03
  4.9000000E+02  5.6117150E-03
  4.9500000E+02  5.4691330E-03
  5.0000000E+02  5.3521001E-03
  5.0625000E+02  5.2300722E-03
  5.1250000E+02  5.1174794E-03
  5.1875000E+02  5.0018588E-03
  5.2500000E+02  4.8791867E-03
  5.3125000E+02  4.7513615E-03
  5.3750000E+02  4.6227099E-03
  5.4375000E+02  4.4973803E-03
  5.5000000E+02  4.3779552E-03
  5.6250000E+02  4.1593199E-03
  5.6875000E+02  4.0586478E-03
  5.7500000E+02  3.9620940E-03
  5.8750000E+02  3.7772217E-03
  6.0000000E+02  3.6001010E-03
  6.1250000E+02  3.4308954E-03
  6.2500000E+02  3.2715022E-03
  6.3750000E+02  3.1227991E-03
  6.5000000E+02  2.9840976E-03
  6.6250000E+02  2.8538164E-03
  6.7500000E+02  2.7304126E-03
  7.0000000E+02  2.5008352E-03
  7.2500000E+02  2.2935838E-03
  7.5000000E+02  2.1085211E-03
  7.7500000E+02  1.9427081E-03
  8.0000000E+02  1.7928104E-03
  8.2500000E+02  1.6565984E-03
  8.5000000E+02  1.5332774E-03
  9.0000000E+02  1.3206356E-03
  9.5000000E+02  1.1444271E-03
  1.0000000E+03  9.9702910E-04
  1.0500000E+03  8.7361105E-04
  1.1000000E+03  7.6918808E-04
  1.1500000E+03  6.8033768E-04
  1.2000000E+03  6.0439045E-04
  1.2500000E+03  5.3910721E-04
  1.3000000E+03  4.8268697E-04
  1.3500000E+03  4.3368313E-04
  1.4000000E+03  3.9093601E-04
  1.4500000E+03  3.5349574E-04
  1.5000000E+03  3.2057525E-04
  1.5500000E+03  2.9152077E-04
  1.6000000E+03  2.6578380E-04
  1.6500000E+03  2.4290423E-04
  1.7000000E+03  2.2249888E-04
  1.8000000E+03  1.8788864E-04
  1.9000000E+03  1.5992458E-04
  2.0000000E+03  1.3709430E-04
  2.1000000E+03  1.1828296E-04
  2.2000000E+03  1.0265808E-04
  2.3000000E+03  8.9584017E-05
  2.4000000E+03  7.8569772E-05
  2.5000000E+03  6.9231959E-05
  2.6000000E+03  6.1268662E-05
  2.7000000E+03  5.4440369E-05
  2.8000000E+03  4.8555546E-05
  2.9000000E+03  4.3459753E-05
  3.0000000E+03  3.9027617E-05
  3.1000000E+03  3.5156661E-05
  3.2000000E+03  3.1762589E-05
  3.3000000E+03  2.8775658E-05
  3.4000000E+03  2.6137862E-05
  3.5000000E+03  2.3800708E-05
  3.6000000E+03  2.1723450E-05
  3.8000000E+03  1.8216333E-05
  4.0000000E+03  1.5399151E-05
  4.2000000E+03  1.3113424E-05
  4.4000000E+03  1.1241932E-05
  4.6000000E+03  9.6967858E-06
  4.8000000E+03  8.4112945E-06
  5.0000000E+03  7.3342747E-06
  5.2500000E+03  6.2215515E-06
  5.5000000E+03  5.3139965E-06
  5.7500000E+03  4.5674336E-06
  5.8750000E+03  4.2437587E-06
  6.0000000E+03  3.9484858E-06
  6.2500000E+03  3.4316451E-06
  6.5000000E+03  2.9972021E-06
  6.7500000E+03  2.6297781E-06
  7.0000000E+03  2.3172647E-06
  7.2500000E+03  2.0500454E-06
  7.5000000E+03  1.8204222E-06
  7.7500000E+03  1.6221891E-06
  8.0000000E+03  1.4503092E-06
  8.2500000E+03  1.3006692E-06
  8.5000000E+03  1.1698908E-06
  8.7500000E+03  1.0551815E-06
  9.0000000E+03  9.5422159E-07
  9.2500000E+03  8.6507397E-07
  9.5000000E+03  7.8611372E-07
  1.0000000E+04  6.5348900E-07
  1.0500000E+04  5.4770936E-07
  1.1000000E+04  4.6249856E-07
  1.1500000E+04  3.9323092E-07
  1.2000000E+04  3.3645198E-07
  1.2500000E+04  2.8955140E-07
  1.3000000E+04  2.5053461E-07
  1.3500000E+04  2.1786196E-07
  1.4000000E+04  1.9033406E-07
  1.4500000E+04  1.6700819E-07
  1.5000000E+04  1.4713737E-07
  1.5500000E+04  1.3012525E-07
  1.6000000E+04  1.1549232E-07
  1.6500000E+04  1.0285043E-07
  1.7000000E+04  9.1883395E-08
  1.7500000E+04  8.2332134E-08
  1.8000000E+04  7.3983182E-08
  1.8500000E+04  6.6659710E-08
  1.9000000E+04  6.0214504E-08
  1.9500000E+04  5.4524428E-08
  2.0000000E+04  4.9486020E-08
  2.0500000E+04  4.5011982E-08
  2.1000000E+04  4.1028348E-08
  2.2000000E+04  3.4289876E-08
  2.3000000E+04  2.8869054E-08
  2.4000000E+04  2.4469498E-08
  2.5000000E+04  2.0869658E-08
  2.6000000E+04  1.7901990E-08
  2.7000000E+04  1.5438428E-08
  2.8000000E+04  1.3380114E-08
  2.9000000E+04  1.1650038E-08
  3.0000000E+04  1.0187686E-08
  3.1000000E+04  8.9451351E-09
  3.2000000E+04  7.8841486E-09
  3.3000000E+04  6.9740051E-09
  3.4000000E+04  6.1898579E-09
  3.5000000E+04  5.5114893E-09
  3.6000000E+04  4.9223533E-09
  3.7000000E+04  4.4088335E-09
  3.8000000E+04  3.9596660E-09
  3.9000000E+04  3.5654876E-09
  4.0000000E+04  3.2184798E-09
  4.2000000E+04  2.6407758E-09
  4.4000000E+04  2.1854413E-09
  4.6000000E+04  1.8228822E-09
  4.8000000E+04  1.5314883E-09
  5.0000000E+04  1.2952712E-09
  5.1250000E+04  1.1702043E-09
  5.2500000E+04  1.0596430E-09
  5.3750000E+04  9.6163373E-10
  5.5000000E+04  8.7452109E-10
  5.7500000E+04  7.2756066E-10
  5.8750000E+04  6.6548252E-10
  6.0000000E+04  6.0977898E-10
  6.2500000E+04  5.1455242E-10
  6.5000000E+04  4.3693682E-10
  6.7500000E+04  3.7320005E-10
  7.0000000E+04  3.2049538E-10
  7.2500000E+04  2.7663026E-10
  7.5000000E+04  2.3990093E-10
  7.7500000E+04  2.0897232E-10
  8.0000000E+04  1.8278997E-10
  8.2500000E+04  1.6051495E-10
  8.5000000E+04  1.4147520E-10
  8.7500000E+04  1.2512880E-10
  9.0000000E+04  1.1103609E-10
  9.2500000E+04  9.8838318E-11
  9.5000000E+04  8.8241153E-11
  9.7500000E+04  7.9001850E-11
  1.0000000E+05  7.0919250E-11
  1.0250000E+05  6.3825852E-11
  1.0500000E+05  5.7581557E-11
  1.1000000E+05  4.7188055E-11
  1.1500000E+05  3.9000112E-11
  1.2000000E+05  3.2485048E-11
  1.2500000E+05  2.7253364E-11
  1.3000000E+05  2.3016645E-11
  1.3500000E+05  1.9558753E-11
  1.4000000E+05  1.6715975E-11
  1.4500000E+05  1.4363070E-11
  1.5000000E+05  1.2403312E-11
  1.5500000E+05  1.0761357E-11
  1.6000000E+05  9.3780467E-12
  1.6500000E+05  8.2065698E-12
  1.7000000E+05  7.2096199E-12
  1.7500000E+05  6.3572709E-12
  1.8000000E+05  5.6253651E-12
  1.8500000E+05  4.9942822E-12
  1.9000000E+05  4.4479979E-12
  1.9500000E+05  3.9733559E-12
  2.0000000E+05  3.5594996E-12
  2.0500000E+05  3.1974274E-12
  2.1000000E+05  2.8796411E-12
  2.1500000E+05  2.5998680E-12
  2.2000000E+05  2.3528390E-12
  2.2500000E+05  2.1341105E-12
  2.3000000E+05  1.9399205E-12
  2.4000000E+05  1.6128421E-12
  2.5000000E+05  1.3512387E-12
  2.6000000E+05  1.1401263E-12
  2.7000000E+05  9.6834494E-13
  2.8000000E+05  8.2748912E-13
  2.9000000E+05  7.1116171E-13
  3.0000000E+05  6.1444772E-13
  3.1000000E+05  5.3353644E-13
  3.2000000E+05  4.6544822E-13
  3.3000000E+05  4.0783492E-13
  3.4000000E+05  3.5883222E-13
  3.5000000E+05  3.1694915E-13
  3.6000000E+05  2.8098565E-13
  3.7000000E+05  2.4997005E-13
  3.8000000E+05  2.2311097E-13
  3.9000000E+05  1.9976003E-13
  4.0000000E+05  1.7938328E-13
  4.1000000E+05  1.6153889E-13
  4.2000000E+05  1.4585948E-13
  4.3000000E+05  1.3203813E-13
  4.4000000E+05  1.1981724E-13
  4.6000000E+05  9.9342212E-14
  4.8000000E+05  8.3066712E-14
  5.0000000E+05  6.9998618E-14
  5.1250000E+05  6.3127142E-14
  5.2500000E+05  5.7080866E-14
  5.3750000E+05  5.1743595E-14
  5.5000000E+05  4.7017751E-14
  5.7500000E+05  3.9083865E-14
  5.8750000E+05  3.5747014E-14
  6.0000000E+05  3.2760036E-14
  6.2500000E+05  2.7668930E-14
  6.5000000E+05  2.3532409E-14
  6.7500000E+05  2.0142977E-14
  7.0000000E+05  1.7343977E-14
  7.2500000E+05  1.5015823E-14
  7.5000000E+05  1.3066319E-14
  7.7500000E+05  1.1423700E-14
  8.0000000E+05  1.0031597E-14
  8.2500000E+05  8.8453900E-15
  8.5000000E+05  7.8294883E-15
  8.7500000E+05  6.9552963E-15
  9.0000000E+05  6.1996814E-15
  9.2500000E+05  5.5438113E-15
  9.5000000E+05  4.9722619E-15
  9.7500000E+05  4.4723272E-15
  1.0000000E+06  4.0334838E-15
  1.0250000E+06  3.6469738E-15
  1.0500000E+06  3.3054737E-15
  1.1000000E+06  2.7338574E-15
  1.1500000E+06  2.2799867E-15
  1.2000000E+06  1.9159299E-15
  1.2500000E+06  1.6211949E-15
  1.3000000E+06  1.3805449E-15
  1.3500000E+06  1.1825147E-15
  1.4000000E+06  1.0183825E-15
  1.4500000E+06  8.8144261E-16
  1.5000000E+06  7.6648608E-16
  1.5500000E+06  6.6943030E-16
  1.6000000E+06  5.8704909E-16
  1.6500000E+06  5.1677349E-16
  1.7000000E+06  4.5654319E-16
  1.7500000E+06  4.0469471E-16
  1.8000000E+06  3.5987648E-16
  1.8500000E+06  3.2098370E-16
  1.9000000E+06  2.8710829E-16
  1.9500000E+06  2.5750076E-16
  2.0000000E+06  2.3153917E-16
  2.0500000E+06  2.0870406E-16
  2.1000000E+06  1.8855966E-16
  2.2000000E+06  1.5492862E-16
  2.3000000E+06  1.2832237E-16
  2.4000000E+06  1.0706154E-16
  2.5000000E+06  8.9929660E-17
  2.6000000E+06  7.6030993E-17
  
  
#  22   4  L3  EION =  4.590000000E+02 eV   285
#  S(0) = 4.548348E+00
  3.7568531E+00  0.0000000E+00
  3.7568531E+02  0.0000000E+00
  3.7568531E+02  7.7980516E-03
  4.5900000E+02  7.7980516E-03
  4.5900465E+02  7.7980516E-03
  4.5913587E+02  7.9385935E-03
  4.5926709E+02  8.0742070E-03
  4.5939831E+02  8.2051612E-03
  4.5952954E+02  8.3317029E-03
  4.5979198E+02  8.5724397E-03
  4.6005442E+02  8.7980307E-03
  4.6057930E+02  9.2090824E-03
  4.6110419E+02  9.5737090E-03
  4.6215395E+02  1.0188719E-02
  4.6320372E+02  1.0680202E-02
  4.6530326E+02  1.1380536E-02
  4.6740279E+02  1.1797260E-02
  4.6950233E+02  1.2009495E-02
  4.7160186E+02  1.2077523E-02
  4.7370140E+02  1.2048784E-02
  4.7580093E+02  1.1959568E-02
  4.7790047E+02  1.1836421E-02
  4.8000000E+02  1.1697763E-02
  4.8250000E+02  1.1528837E-02
  4.8500000E+02  1.1366685E-02
  4.8750000E+02  1.1216851E-02
  4.9000000E+02  1.1080874E-02
  4.9500000E+02  1.0845901E-02
  5.0000000E+02  1.0644277E-02
  5.0625000E+02  1.0409252E-02
  5.1250000E+02  1.0169434E-02
  5.1875000E+02  9.9158790E-03
  5.2500000E+02  9.6519895E-03
  5.3125000E+02  9.3863707E-03
  5.3750000E+02  9.1274811E-03
  5.4375000E+02  8.8807177E-03
  5.5000000E+02  8.6480739E-03
  5.6250000E+02  8.2210947E-03
  5.7500000E+02  7.8292460E-03
  5.8750000E+02  7.4572987E-03
  6.0000000E+02  7.1010739E-03
  6.1250000E+02  6.7634601E-03
  6.2500000E+02  6.4474225E-03
  6.3750000E+02  6.1533039E-03
  6.5000000E+02  5.8783685E-03
  6.6250000E+02  5.6193616E-03
  6.7500000E+02  5.3733643E-03
  7.0000000E+02  4.9165235E-03
  7.2500000E+02  4.5060130E-03
  7.5000000E+02  4.1401610E-03
  7.7500000E+02  3.8122547E-03
  8.0000000E+02  3.5155609E-03
  8.2500000E+02  3.2465326E-03
  8.5000000E+02  3.0033949E-03
  9.0000000E+02  2.5845509E-03
  9.5000000E+02  2.2374932E-03
  1.0000000E+03  1.9478746E-03
  1.0500000E+03  1.7054402E-03
  1.1000000E+03  1.5005528E-03
  1.1500000E+03  1.3263509E-03
  1.2000000E+03  1.1775304E-03
  1.2500000E+03  1.0497610E-03
  1.3000000E+03  9.3938226E-04
  1.3500000E+03  8.4353096E-04
  1.4000000E+03  7.5998604E-04
  1.4500000E+03  6.8688255E-04
  1.5000000E+03  6.2263578E-04
  1.6000000E+03  5.1573767E-04
  1.7000000E+03  4.3137233E-04
  1.8000000E+03  3.6399584E-04
  1.9000000E+03  3.0959334E-04
  2.0000000E+03  2.6520284E-04
  2.1000000E+03  2.2865413E-04
  2.2000000E+03  1.9832084E-04
  2.3000000E+03  1.7295812E-04
  2.4000000E+03  1.5160489E-04
  2.5000000E+03  1.3351208E-04
  2.6000000E+03  1.1809078E-04
  2.7000000E+03  1.0487441E-04
  2.8000000E+03  9.3490000E-05
  2.9000000E+03  8.3636962E-05
  3.0000000E+03  7.5071370E-05
  3.1000000E+03  6.7593907E-05
  3.2000000E+03  6.1040683E-05
  3.4000000E+03  5.0187675E-05
  3.6000000E+03  4.1677234E-05
  3.8000000E+03  3.4921380E-05
  4.0000000E+03  2.9498695E-05
  4.2000000E+03  2.5102177E-05
  4.4000000E+03  2.1504908E-05
  4.6000000E+03  1.8536878E-05
  4.8000000E+03  1.6069171E-05
  5.0000000E+03  1.4002917E-05
  5.2500000E+03  1.1869566E-05
  5.5000000E+03  1.0130804E-05
  5.7500000E+03  8.7014791E-06
  5.8750000E+03  8.0821116E-06
  6.0000000E+03  7.5172768E-06
  6.2500000E+03  6.5290545E-06
  6.5000000E+03  5.6988730E-06
  6.7500000E+03  4.9971686E-06
  7.0000000E+03  4.4006782E-06
  7.2500000E+03  3.8909309E-06
  7.5000000E+03  3.4531423E-06
  7.7500000E+03  3.0753990E-06
  8.0000000E+03  2.7480391E-06
  8.2500000E+03  2.4631807E-06
  8.5000000E+03  2.2143518E-06
  9.0000000E+03  1.8042995E-06
  9.5000000E+03  1.4849788E-06
  1.0000000E+04  1.2332847E-06
  1.0500000E+04  1.0327105E-06
  1.1000000E+04  8.7127405E-07
  1.1500000E+04  7.4015026E-07
  1.2000000E+04  6.3275307E-07
  1.2500000E+04  5.4410935E-07
  1.3000000E+04  4.7042144E-07
  1.3500000E+04  4.0876018E-07
  1.4000000E+04  3.5684520E-07
  1.4500000E+04  3.1288518E-07
  1.5000000E+04  2.7546174E-07
  1.5500000E+04  2.4344326E-07
  1.6000000E+04  2.1592032E-07
  1.6500000E+04  1.9215721E-07
  1.7000000E+04  1.7155499E-07
  1.7500000E+04  1.5362318E-07
  1.8000000E+04  1.3795786E-07
  1.8500000E+04  1.2422458E-07
  1.9000000E+04  1.1214511E-07
  2.0000000E+04  9.2054304E-08
  2.1000000E+04  7.6232983E-08
  2.2000000E+04  6.3640803E-08
  2.3000000E+04  5.3521147E-08
  2.4000000E+04  4.5316065E-08
  2.5000000E+04  3.8608850E-08
  2.6000000E+04  3.3084642E-08
  2.7000000E+04  2.8502977E-08
  2.8000000E+04  2.4678386E-08
  2.9000000E+04  2.1466493E-08
  3.0000000E+04  1.8753945E-08
  3.1000000E+04  1.6451038E-08
  3.2000000E+04  1.4486254E-08
  3.3000000E+04  1.2802168E-08
  3.4000000E+04  1.1352373E-08
  3.5000000E+04  1.0099133E-08
  3.6000000E+04  9.0115847E-09
  3.7000000E+04  8.0643469E-09
  3.8000000E+04  7.2364366E-09
  3.9000000E+04  6.5104236E-09
  4.0000000E+04  5.8717613E-09
  4.2000000E+04  4.8096404E-09
  4.4000000E+04  3.9736947E-09
  4.6000000E+04  3.3090093E-09
  4.8000000E+04  2.7755303E-09
  5.0000000E+04  2.3436565E-09
  5.2500000E+04  1.9135028E-09
  5.5000000E+04  1.5761085E-09
  5.7500000E+04  1.3087007E-09
  5.8750000E+04  1.1958828E-09
  6.0000000E+04  1.0947305E-09
  6.2500000E+04  9.2200954E-10
  6.5000000E+04  7.8145134E-10
  6.7500000E+04  6.6620551E-10
  7.0000000E+04  5.7105302E-10
  7.2500000E+04  4.9197912E-10
  7.5000000E+04  4.2586791E-10
  7.7500000E+04  3.7028044E-10
  8.0000000E+04  3.2329260E-10
  8.2500000E+04  2.8337536E-10
  8.5000000E+04  2.4930521E-10
  8.7500000E+04  2.2009664E-10
  9.0000000E+04  1.9495097E-10
  9.2500000E+04  1.7321729E-10
  9.5000000E+04  1.5436212E-10
  9.7500000E+04  1.3794600E-10
  1.0000000E+05  1.2360512E-10
  1.0250000E+05  1.1103685E-10
  1.0500000E+05  9.9988387E-11
  1.1000000E+05  8.1635786E-11
  1.1500000E+05  6.7217516E-11
  1.2000000E+05  5.5776560E-11
  1.2500000E+05  4.6614578E-11
  1.3000000E+05  3.9215431E-11
  1.3500000E+05  3.3193118E-11
  1.4000000E+05  2.8255842E-11
  1.4500000E+05  2.4180784E-11
  1.5000000E+05  2.0796191E-11
  1.5500000E+05  1.7968520E-11
  1.6000000E+05  1.5593100E-11
  1.6500000E+05  1.3587260E-11
  1.7000000E+05  1.1885244E-11
  1.7500000E+05  1.0434397E-11
  1.8000000E+05  9.1922903E-12
  1.8500000E+05  8.1245291E-12
  1.9000000E+05  7.2030728E-12
  1.9500000E+05  6.4049378E-12
  2.0000000E+05  5.7111932E-12
  2.0500000E+05  5.1061723E-12
  2.1000000E+05  4.5768505E-12
  2.2000000E+05  3.7035592E-12
  2.3000000E+05  3.0235750E-12
  2.4000000E+05  2.4885867E-12
  2.5000000E+05  2.0636416E-12
  2.6000000E+05  1.7231221E-12
  2.7000000E+05  1.4480275E-12
  2.8000000E+05  1.2241048E-12
  2.9000000E+05  1.0405526E-12
  3.0000000E+05  8.8910599E-13
  3.1000000E+05  7.6338338E-13
  3.2000000E+05  6.5841617E-13
  3.3000000E+05  5.7030590E-13
  3.4000000E+05  4.9597101E-13
  3.5000000E+05  4.3295835E-13
  3.6000000E+05  3.7930278E-13
  3.7000000E+05  3.3342042E-13
  3.8000000E+05  2.9402715E-13
  3.9000000E+05  2.6007610E-13
  4.0000000E+05  2.3070938E-13
  4.1000000E+05  2.0522054E-13
  4.2000000E+05  1.8302503E-13
  4.3000000E+05  1.6363696E-13
  4.4000000E+05  1.4665068E-13
  4.6000000E+05  1.1857784E-13
  4.8000000E+05  9.6679702E-14
  5.0000000E+05  7.9430465E-14
  5.1250000E+05  7.0504146E-14
  5.2500000E+05  6.2745261E-14
  5.3750000E+05  5.5979993E-14
  5.5000000E+05  5.0063430E-14
  5.7500000E+05  4.0310767E-14
  5.8750000E+05  3.6286906E-14
  6.0000000E+05  3.2730044E-14
  6.2500000E+05  2.6779617E-14
  6.5000000E+05  2.2066695E-14
  6.7500000E+05  1.8302791E-14
  7.0000000E+05  1.5273548E-14
  7.2500000E+05  1.2818035E-14
  7.5000000E+05  1.0814267E-14
  7.7500000E+05  9.1689387E-15
  8.0000000E+05  7.8100583E-15
  8.2500000E+05  6.6816225E-15
  8.5000000E+05  5.7397375E-15
  8.7500000E+05  4.9497593E-15
  9.0000000E+05  4.2841635E-15
  9.2500000E+05  3.7209462E-15
  9.5000000E+05  3.2424135E-15
  9.7500000E+05  2.8342597E-15
  1.0000000E+06  2.4848560E-15
  1.0250000E+06  2.1847011E-15
  1.0500000E+06  1.9259955E-15
  1.0750000E+06  1.7023079E-15
  1.1000000E+06  1.5083123E-15
  1.1250000E+06  1.3395804E-15
  1.1500000E+06  1.1924155E-15
  1.1750000E+06  1.0637202E-15
  1.2000000E+06  9.5089055E-16
  1.2250000E+06  8.5172993E-16
  1.2500000E+06  7.6437860E-16
  1.3000000E+06  6.1902012E-16
  1.3500000E+06  5.0476676E-16
  1.4000000E+06  4.1425072E-16
  1.4500000E+06  3.4201110E-16
  1.5000000E+06  2.8395995E-16
  1.5500000E+06  2.3700895E-16
  1.6000000E+06  1.9880505E-16
  1.6500000E+06  1.6754108E-16
  1.7000000E+06  1.4181861E-16
  1.7500000E+06  1.2054776E-16
  1.8000000E+06  1.0287349E-16
  1.8500000E+06  8.8120733E-17
  1.9000000E+06  7.5753503E-17
  1.9500000E+06  6.5344253E-17
  2.0000000E+06  5.6549414E-17
  2.0500000E+06  4.9091342E-17
  2.1000000E+06  4.2744612E-17
  2.1500000E+06  3.7324808E-17
  2.2000000E+06  3.2680573E-17
  2.2500000E+06  2.8687863E-17
  2.3000000E+06  2.5244579E-17
  2.3500000E+06  2.2266340E-17
  2.4000000E+06  1.9683825E-17
  2.4500000E+06  1.7439869E-17
  2.5000000E+06  1.5486146E-17
  2.5500000E+06  1.3781666E-17
  2.6000000E+06  1.2291615E-17
  
  
#  22   5  M1  EION =  6.400000000E+01 eV   273
#  S(0) = 9.045250E-01
  5.8297305E-01  0.0000000E+00
  5.8297305E+01  0.0000000E+00
  5.8297305E+01  3.8718566E-03
  6.4000000E+01  3.8718566E-03
  6.4002721E+01  3.8718566E-03
  6.4602449E+01  3.8514212E-03
  6.5202177E+01  3.8328124E-03
  6.5801905E+01  3.8158081E-03
  6.6401633E+01  3.8002200E-03
  6.7601088E+01  3.7726845E-03
  6.8800544E+01  3.7492154E-03
  7.0000000E+01  3.7290858E-03
  7.2500000E+01  3.6955116E-03
  7.5000000E+01  3.6701605E-03
  7.7500000E+01  3.6500336E-03
  8.0000000E+01  3.6327099E-03
  8.2500000E+01  3.6162102E-03
  8.5000000E+01  3.5989433E-03
  9.0000000E+01  3.5574883E-03
  9.5000000E+01  3.5022373E-03
  1.0000000E+02  3.4314486E-03
  1.0500000E+02  3.3465708E-03
  1.1000000E+02  3.2509307E-03
  1.1500000E+02  3.1485267E-03
  1.2000000E+02  3.0431449E-03
  1.2500000E+02  2.9378494E-03
  1.3000000E+02  2.8348204E-03
  1.3500000E+02  2.7354023E-03
  1.4000000E+02  2.6402355E-03
  1.4500000E+02  2.5494982E-03
  1.5000000E+02  2.4630163E-03
  1.6000000E+02  2.3015632E-03
  1.7000000E+02  2.1531234E-03
  1.8000000E+02  2.0156715E-03
  1.9000000E+02  1.8882618E-03
  2.0000000E+02  1.7705752E-03
  2.1000000E+02  1.6624242E-03
  2.2000000E+02  1.5634463E-03
  2.3000000E+02  1.4729883E-03
  2.4000000E+02  1.3901960E-03
  2.5000000E+02  1.3141687E-03
  2.6000000E+02  1.2440300E-03
  2.7000000E+02  1.1790780E-03
  2.8000000E+02  1.1187519E-03
  2.9000000E+02  1.0626036E-03
  3.0000000E+02  1.0103332E-03
  3.1000000E+02  9.6167171E-04
  3.2000000E+02  9.1636020E-04
  3.4000000E+02  8.3482113E-04
  3.6000000E+02  7.6377298E-04
  3.8000000E+02  7.0133254E-04
  4.0000000E+02  6.4603771E-04
  4.2000000E+02  5.9677339E-04
  4.4000000E+02  5.5276435E-04
  4.6000000E+02  5.1339883E-04
  4.8000000E+02  4.7807752E-04
  5.0000000E+02  4.4625371E-04
  5.2500000E+02  4.1068786E-04
  5.5000000E+02  3.7908999E-04
  5.7500000E+02  3.5087042E-04
  6.0000000E+02  3.2561429E-04
  6.5000000E+02  2.8257108E-04
  6.7500000E+02  2.6412271E-04
  7.0000000E+02  2.4736836E-04
  7.2500000E+02  2.3211129E-04
  7.5000000E+02  2.1818432E-04
  8.0000000E+02  1.9375566E-04
  8.5000000E+02  1.7312026E-04
  9.0000000E+02  1.5553516E-04
  9.5000000E+02  1.4042240E-04
  1.0000000E+03  1.2734345E-04
  1.0500000E+03  1.1595858E-04
  1.1000000E+03  1.0599175E-04
  1.1500000E+03  9.7217089E-05
  1.2000000E+03  8.9452146E-05
  1.2500000E+03  8.2548681E-05
  1.3000000E+03  7.6384825E-05
  1.3500000E+03  7.0860080E-05
  1.4000000E+03  6.5890973E-05
  1.4500000E+03  6.1407050E-05
  1.5000000E+03  5.7347820E-05
  1.5500000E+03  5.3661193E-05
  1.6000000E+03  5.0302874E-05
  1.6500000E+03  4.7235166E-05
  1.7000000E+03  4.4426019E-05
  1.8000000E+03  3.9476122E-05
  1.9000000E+03  3.5271140E-05
  2.0000000E+03  3.1670956E-05
  2.1000000E+03  2.8566645E-05
  2.2000000E+03  2.5872438E-05
  2.3000000E+03  2.3520270E-05
  2.4000000E+03  2.1455665E-05
  2.5000000E+03  1.9634554E-05
  2.6000000E+03  1.8020940E-05
  2.7000000E+03  1.6585201E-05
  2.8000000E+03  1.5302773E-05
  2.9000000E+03  1.4153157E-05
  3.0000000E+03  1.3119155E-05
  3.1000000E+03  1.2186233E-05
  3.2000000E+03  1.1342038E-05
  3.3000000E+03  1.0576028E-05
  3.4000000E+03  9.8791565E-06
  3.5000000E+03  9.2436295E-06
  3.6000000E+03  8.6627035E-06
  3.8000000E+03  7.6420000E-06
  4.0000000E+03  6.7785754E-06
  4.2000000E+03  6.0428052E-06
  4.4000000E+03  5.4116009E-06
  4.6000000E+03  4.8667701E-06
  4.8000000E+03  4.3938393E-06
  5.0000000E+03  3.9811812E-06
  5.2500000E+03  3.5359258E-06
  5.5000000E+03  3.1555281E-06
  5.7500000E+03  2.8284536E-06
  5.8750000E+03  2.6819803E-06
  6.0000000E+03  2.5455660E-06
  6.2500000E+03  2.2995637E-06
  6.5000000E+03  2.0845604E-06
  6.7500000E+03  1.8957725E-06
  7.0000000E+03  1.7292839E-06
  7.2500000E+03  1.5818633E-06
  7.5000000E+03  1.4508280E-06
  7.7500000E+03  1.3339399E-06
  8.0000000E+03  1.2293221E-06
  8.2500000E+03  1.1353924E-06
  8.5000000E+03  1.0508094E-06
  8.7500000E+03  9.7443037E-07
  9.0000000E+03  9.0527772E-07
  9.2500000E+03  8.4251146E-07
  9.5000000E+03  7.8540694E-07
  1.0000000E+04  6.8575536E-07
  1.0500000E+04  6.0221817E-07
  1.1000000E+04  5.3165690E-07
  1.1500000E+04  4.7164245E-07
  1.2000000E+04  4.2027445E-07
  1.2500000E+04  3.7605019E-07
  1.3000000E+04  3.3777054E-07
  1.3500000E+04  3.0447054E-07
  1.4000000E+04  2.7536743E-07
  1.4500000E+04  2.4982169E-07
  1.5000000E+04  2.2730727E-07
  1.5500000E+04  2.0738884E-07
  1.6000000E+04  1.8970389E-07
  1.6500000E+04  1.7394893E-07
  1.7000000E+04  1.5986860E-07
  1.7500000E+04  1.4724705E-07
  1.8000000E+04  1.3590091E-07
  1.8500000E+04  1.2567373E-07
  1.9000000E+04  1.1643154E-07
  1.9500000E+04  1.0805915E-07
  2.0000000E+04  1.0045712E-07
  2.0500000E+04  9.3539347E-08
  2.1000000E+04  8.7230998E-08
  2.2000000E+04  7.6189807E-08
  2.3000000E+04  6.6903091E-08
  2.4000000E+04  5.9038116E-08
  2.5000000E+04  5.2334907E-08
  2.6000000E+04  4.6588338E-08
  2.7000000E+04  4.1635111E-08
  2.8000000E+04  3.7344152E-08
  2.9000000E+04  3.3609447E-08
  3.0000000E+04  3.0344630E-08
  3.1000000E+04  2.7478862E-08
  3.2000000E+04  2.4953673E-08
  3.3000000E+04  2.2720523E-08
  3.4000000E+04  2.0738893E-08
  3.5000000E+04  1.8974791E-08
  3.6000000E+04  1.7399553E-08
  3.7000000E+04  1.5988902E-08
  3.8000000E+04  1.4722187E-08
  3.9000000E+04  1.3581767E-08
  4.0000000E+04  1.2552517E-08
  4.1000000E+04  1.1621418E-08
  4.2000000E+04  1.0777226E-08
  4.3000000E+04  1.0010192E-08
  4.4000000E+04  9.3118439E-09
  4.6000000E+04  8.0925607E-09
  4.8000000E+04  7.0705851E-09
  5.0000000E+04  6.2081924E-09
  5.1250000E+04  5.7368614E-09
  5.2500000E+04  5.3103345E-09
  5.3750000E+04  4.9235099E-09
  5.5000000E+04  4.5719601E-09
  5.7500000E+04  3.9597617E-09
  5.8750000E+04  3.6928034E-09
  6.0000000E+04  3.4483706E-09
  6.2500000E+04  3.0182402E-09
  6.5000000E+04  2.6541508E-09
  6.7500000E+04  2.3441408E-09
  7.0000000E+04  2.0787289E-09
  7.2500000E+04  1.8503386E-09
  7.5000000E+04  1.6528689E-09
  7.7500000E+04  1.4813721E-09
  8.0000000E+04  1.3318086E-09
  8.2500000E+04  1.2008602E-09
  8.5000000E+04  1.0857853E-09
  8.7500000E+04  9.8430622E-10
  9.0000000E+04  8.9452145E-10
  9.2500000E+04  8.1483532E-10
  9.5000000E+04  7.4390266E-10
  9.7500000E+04  6.8058445E-10
  1.0000000E+05  6.2391210E-10
  1.0250000E+05  5.7305869E-10
  1.0500000E+05  5.2731582E-10
  1.0750000E+05  4.8607449E-10
  1.1000000E+05  4.4880939E-10
  1.1250000E+05  4.1506614E-10
  1.1500000E+05  3.8445038E-10
  1.1750000E+05  3.5661861E-10
  1.2000000E+05  3.3127081E-10
  1.2250000E+05  3.0814420E-10
  1.2500000E+05  2.8700799E-10
  1.3000000E+05  2.4991781E-10
  1.3500000E+05  2.1864306E-10
  1.4000000E+05  1.9211846E-10
  1.4500000E+05  1.6950121E-10
  1.5000000E+05  1.5011882E-10
  1.5500000E+05  1.3343040E-10
  1.6000000E+05  1.1899791E-10
  1.6500000E+05  1.0646432E-10
  1.7000000E+05  9.5536997E-11
  1.7500000E+05  8.5974737E-11
  1.8000000E+05  7.7577801E-11
  1.8500000E+05  7.0179856E-11
  1.9000000E+05  6.3641640E-11
  1.9500000E+05  5.7846032E-11
  2.0000000E+05  5.2694098E-11
  2.0500000E+05  4.8101933E-11
  2.1000000E+05  4.3998127E-11
  2.1500000E+05  4.0321684E-11
  2.2000000E+05  3.7020323E-11
  2.2500000E+05  3.4049118E-11
  2.3000000E+05  3.1369310E-11
  2.3500000E+05  2.8947339E-11
  2.4000000E+05  2.6754061E-11
  2.4500000E+05  2.4764101E-11
  2.5000000E+05  2.2955298E-11
  2.6000000E+05  1.9805947E-11
  2.7000000E+05  1.7177436E-11
  2.8000000E+05  1.4969913E-11
  2.9000000E+05  1.3105184E-11
  3.0000000E+05  1.1521474E-11
  3.1000000E+05  1.0169585E-11
  3.2000000E+05  9.0100540E-12
  3.3000000E+05  8.0110163E-12
  3.4000000E+05  7.1465883E-12
  3.5000000E+05  6.3956202E-12
  3.6000000E+05  5.7407395E-12
  3.7000000E+05  5.1675959E-12
  3.8000000E+05  4.6642722E-12
  3.9000000E+05  4.2208251E-12
  4.0000000E+05  3.8289196E-12
  4.1000000E+05  3.4815394E-12
  4.2000000E+05  3.1727560E-12
  4.3000000E+05  2.8975402E-12
  4.4000000E+05  2.6516095E-12
  4.5000000E+05  2.4313037E-12
  4.6000000E+05  2.2334844E-12
  4.7000000E+05  2.0554523E-12
  4.8000000E+05  1.8948785E-12
  5.0000000E+05  1.6183096E-12
  5.1250000E+05  1.4709689E-12
  5.2500000E+05  1.3401046E-12
  5.3750000E+05  1.2235527E-12
  5.5000000E+05  1.1194734E-12
  5.7500000E+05  9.4267190E-13
  5.8750000E+05  8.6744780E-13
  6.0000000E+05  7.9962721E-13
  6.1250000E+05  7.3834980E-13
  6.2500000E+05  6.8286955E-13
  6.3750000E+05  6.3253756E-13
  6.5000000E+05  5.8678836E-13
  6.7500000E+05  5.0712324E-13
  
  
#  22   6  M2  EION =  3.900000000E+01 eV   304
#  S(0) = 1.731952E+00
  1.9500000E-01  0.0000000E+00
  1.9500000E+01  0.0000000E+00
  1.9500000E+01  3.6850340E-02
  3.9000000E+01  3.6850340E-02
  3.9000000E+01  7.4857132E-03
  3.9002721E+01  7.4857132E-03
  3.9177653E+01  7.4021964E-03
  3.9352585E+01  7.3141941E-03
  3.9527517E+01  7.2224367E-03
  3.9702449E+01  7.1275704E-03
  4.0052313E+01  6.9307333E-03
  4.0402177E+01  6.7275271E-03
  4.1101905E+01  6.3135259E-03
  4.1801633E+01  5.9030815E-03
  4.2501361E+01  5.5072167E-03
  4.3201088E+01  5.1327677E-03
  4.3900816E+01  4.7837886E-03
  4.4600544E+01  4.4624399E-03
  4.5300272E+01  4.1695767E-03
  4.6000000E+01  3.9051389E-03
  4.7000000E+01  3.5750715E-03
  4.8000000E+01  3.2980780E-03
  5.0000000E+01  2.8848344E-03
  5.2500000E+01  2.5806287E-03
  5.3750000E+01  2.4957809E-03
  5.5000000E+01  2.4450738E-03
  5.6250000E+01  2.4217763E-03
  5.7500000E+01  2.4202659E-03
  5.8750000E+01  2.4357515E-03
  6.0000000E+01  2.4643786E-03
  6.1250000E+01  2.5029463E-03
  6.2500000E+01  2.5489078E-03
  6.3750000E+01  2.6001821E-03
  6.5000000E+01  2.6551299E-03
  6.7500000E+01  2.7710295E-03
  7.0000000E+01  2.8889778E-03
  7.2500000E+01  3.0041211E-03
  7.5000000E+01  3.1133799E-03
  8.0000000E+01  3.3070300E-03
  8.5000000E+01  3.4613766E-03
  9.0000000E+01  3.5740160E-03
  9.5000000E+01  3.6463570E-03
  1.0000000E+02  3.6823999E-03
  1.0500000E+02  3.6876305E-03
  1.1000000E+02  3.6681135E-03
  1.1500000E+02  3.6295593E-03
  1.2000000E+02  3.5769101E-03
  1.2500000E+02  3.5140868E-03
  1.3000000E+02  3.4440820E-03
  1.3500000E+02  3.3689775E-03
  1.4000000E+02  3.2903234E-03
  1.4500000E+02  3.2091473E-03
  1.5000000E+02  3.1262385E-03
  1.6000000E+02  2.9577350E-03
  1.7000000E+02  2.7890925E-03
  1.8000000E+02  2.6241212E-03
  1.9000000E+02  2.4658118E-03
  2.0000000E+02  2.3161830E-03
  2.1000000E+02  2.1760451E-03
  2.2000000E+02  2.0454518E-03
  2.3000000E+02  1.9237954E-03
  2.4000000E+02  1.8103721E-03
  2.5000000E+02  1.7045153E-03
  2.6000000E+02  1.6056274E-03
  2.7000000E+02  1.5132996E-03
  2.8000000E+02  1.4272333E-03
  2.9000000E+02  1.3470924E-03
  3.0000000E+02  1.2725362E-03
  3.1000000E+02  1.2032159E-03
  3.2000000E+02  1.1387633E-03
  3.4000000E+02  1.0227654E-03
  3.6000000E+02  9.2151612E-04
  3.8000000E+02  8.3268679E-04
  4.0000000E+02  7.5446482E-04
  4.2000000E+02  6.8551825E-04
  4.4000000E+02  6.2467855E-04
  4.6000000E+02  5.7079288E-04
  4.8000000E+02  5.2286024E-04
  5.0000000E+02  4.8006088E-04
  5.2500000E+02  4.3275724E-04
  5.5000000E+02  3.9134921E-04
  5.7500000E+02  3.5501105E-04
  6.0000000E+02  3.2303904E-04
  6.5000000E+02  2.6969092E-04
  6.7500000E+02  2.4731507E-04
  7.0000000E+02  2.2731476E-04
  7.2500000E+02  2.0939962E-04
  7.5000000E+02  1.9331338E-04
  7.7500000E+02  1.7882425E-04
  8.0000000E+02  1.6573387E-04
  8.2500000E+02  1.5387422E-04
  8.5000000E+02  1.4310571E-04
  9.0000000E+02  1.2437934E-04
  9.5000000E+02  1.0876153E-04
  1.0000000E+03  9.5628094E-05
  1.0500000E+03  8.4499881E-05
  1.1000000E+03  7.5012316E-05
  1.1500000E+03  6.6878410E-05
  1.2000000E+03  5.9865471E-05
  1.2500000E+03  5.3785081E-05
  1.3000000E+03  4.8486406E-05
  1.3500000E+03  4.3848782E-05
  1.4000000E+03  3.9773553E-05
  1.4500000E+03  3.6178918E-05
  1.5000000E+03  3.2996303E-05
  1.5500000E+03  3.0168432E-05
  1.6000000E+03  2.7647369E-05
  1.6500000E+03  2.5392825E-05
  1.7000000E+03  2.3370739E-05
  1.7500000E+03  2.1552140E-05
  1.8000000E+03  1.9912288E-05
  1.8500000E+03  1.8429985E-05
  1.9000000E+03  1.7086977E-05
  2.0000000E+03  1.4757794E-05
  2.1000000E+03  1.2821662E-05
  2.2000000E+03  1.1200028E-05
  2.3000000E+03  9.8323678E-06
  2.4000000E+03  8.6715720E-06
  2.5000000E+03  7.6805718E-06
  2.6000000E+03  6.8299228E-06
  2.7000000E+03  6.0960448E-06
  2.8000000E+03  5.4599147E-06
  2.9000000E+03  4.9060902E-06
  3.0000000E+03  4.4219501E-06
  3.1000000E+03  3.9970984E-06
  3.2000000E+03  3.6229211E-06
  3.3000000E+03  3.2922404E-06
  3.4000000E+03  2.9990488E-06
  3.5000000E+03  2.7382953E-06
  3.6000000E+03  2.5057153E-06
  3.7000000E+03  2.2976934E-06
  3.8000000E+03  2.1111489E-06
  3.9000000E+03  1.9434462E-06
  4.0000000E+03  1.7923221E-06
  4.2000000E+03  1.5322705E-06
  4.4000000E+03  1.3183297E-06
  4.6000000E+03  1.1409315E-06
  4.8000000E+03  9.9276283E-07
  5.0000000E+03  8.6817551E-07
  5.2500000E+03  7.3898102E-07
  5.5000000E+03  6.3320525E-07
  5.7500000E+03  5.4588795E-07
  5.8750000E+03  5.0793634E-07
  6.0000000E+03  4.7326043E-07
  6.2500000E+03  4.1242853E-07
  6.5000000E+03  3.6114568E-07
  6.7500000E+03  3.1765185E-07
  7.0000000E+03  2.8055722E-07
  7.2500000E+03  2.4875556E-07
  7.5000000E+03  2.2135936E-07
  7.7500000E+03  1.9765120E-07
  8.0000000E+03  1.7704716E-07
  8.2500000E+03  1.5906898E-07
  8.5000000E+03  1.4332274E-07
  8.7500000E+03  1.2948221E-07
  9.0000000E+03  1.1727589E-07
  9.2500000E+03  1.0647673E-07
  9.5000000E+03  9.6893794E-08
  9.7500000E+03  8.8365832E-08
  1.0000000E+04  8.0756107E-08
  1.0250000E+04  7.3948239E-08
  1.0500000E+04  6.7842750E-08
  1.0750000E+04  6.2354304E-08
  1.1000000E+04  5.7409447E-08
  1.1250000E+04  5.2944760E-08
  1.1500000E+04  4.8905320E-08
  1.2000000E+04  4.1917428E-08
  1.2500000E+04  3.6132503E-08
  1.3000000E+04  3.1310304E-08
  1.3500000E+04  2.7264787E-08
  1.4000000E+04  2.3850567E-08
  1.4500000E+04  2.0953033E-08
  1.5000000E+04  1.8481134E-08
  1.5500000E+04  1.6362017E-08
  1.6000000E+04  1.4536975E-08
  1.6500000E+04  1.2958383E-08
  1.7000000E+04  1.1587385E-08
  1.7500000E+04  1.0392093E-08
  1.8000000E+04  9.3461911E-09
  1.8500000E+04  8.4278495E-09
  1.9000000E+04  7.6188729E-09
  1.9500000E+04  6.9040245E-09
  2.0000000E+04  6.2704891E-09
  2.0500000E+04  5.7074430E-09
  2.1000000E+04  5.2057057E-09
  2.1500000E+04  4.7574614E-09
  2.2000000E+04  4.3560317E-09
  2.2500000E+04  3.9956912E-09
  2.3000000E+04  3.6715148E-09
  2.4000000E+04  3.1152200E-09
  2.5000000E+04  2.6594860E-09
  2.6000000E+04  2.2833572E-09
  2.7000000E+04  1.9707903E-09
  2.8000000E+04  1.7093821E-09
  2.9000000E+04  1.4894578E-09
  3.0000000E+04  1.3034054E-09
  3.1000000E+04  1.1451894E-09
  3.2000000E+04  1.0099884E-09
  3.3000000E+04  8.9392459E-10
  3.4000000E+04  7.9385890E-10
  3.5000000E+04  7.0723453E-10
  3.6000000E+04  6.3195730E-10
  3.7000000E+04  5.6630249E-10
  3.8000000E+04  5.0884226E-10
  3.9000000E+04  4.5838882E-10
  4.0000000E+04  4.1394968E-10
  4.1000000E+04  3.7469180E-10
  4.2000000E+04  3.3991302E-10
  4.3000000E+04  3.0901913E-10
  4.4000000E+04  2.8150537E-10
  4.5000000E+04  2.5694145E-10
  4.6000000E+04  2.3495927E-10
  4.7000000E+04  2.1524292E-10
  4.8000000E+04  1.9752042E-10
  5.0000000E+04  1.6714892E-10
  5.1250000E+04  1.5105957E-10
  5.2500000E+04  1.3683064E-10
  5.3750000E+04  1.2421232E-10
  5.5000000E+04  1.1299281E-10
  5.7500000E+04  9.4055745E-11
  5.8750000E+04  8.6052495E-11
  6.0000000E+04  7.8868864E-11
  6.1250000E+04  7.2407184E-11
  6.2500000E+04  6.6583002E-11
  6.3750000E+04  6.1323085E-11
  6.5000000E+04  5.6563762E-11
  6.7500000E+04  4.8331891E-11
  7.0000000E+04  4.1521601E-11
  7.2500000E+04  3.5851011E-11
  7.5000000E+04  3.1100943E-11
  7.7500000E+04  2.7099537E-11
  8.0000000E+04  2.3710976E-11
  8.2500000E+04  2.0827135E-11
  8.5000000E+04  1.8361357E-11
  8.7500000E+04  1.6243737E-11
  9.0000000E+04  1.4417548E-11
  9.2500000E+04  1.2836484E-11
  9.5000000E+04  1.1462539E-11
  9.7500000E+04  1.0264353E-11
  1.0000000E+05  9.2159307E-12
  1.0250000E+05  8.2956194E-12
  1.0500000E+05  7.4853036E-12
  1.0750000E+05  6.7697633E-12
  1.1000000E+05  6.1361598E-12
  1.1250000E+05  5.5736239E-12
  1.1500000E+05  5.0729184E-12
  1.1750000E+05  4.6261652E-12
  1.2000000E+05  4.2266225E-12
  1.2250000E+05  3.8685025E-12
  1.2500000E+05  3.5468219E-12
  1.3000000E+05  2.9961432E-12
  1.3500000E+05  2.5465713E-12
  1.4000000E+05  2.1768767E-12
  1.4500000E+05  1.8708150E-12
  1.5000000E+05  1.6158379E-12
  1.5500000E+05  1.4021663E-12
  1.6000000E+05  1.2221182E-12
  1.6500000E+05  1.0696137E-12
  1.7000000E+05  9.3980622E-13
  1.7500000E+05  8.2880715E-13
  1.8000000E+05  7.3347738E-13
  1.8500000E+05  6.5126736E-13
  1.9000000E+05  5.8009418E-13
  1.9500000E+05  5.1824717E-13
  2.0000000E+05  4.6431425E-13
  2.0500000E+05  4.1712427E-13
  2.1000000E+05  3.7570159E-13
  2.1500000E+05  3.3922990E-13
  2.2000000E+05  3.0702341E-13
  2.2500000E+05  2.7850371E-13
  2.3000000E+05  2.5318107E-13
  2.3500000E+05  2.3063937E-13
  2.4000000E+05  2.1052378E-13
  2.4500000E+05  1.9253075E-13
  2.5000000E+05  1.7639975E-13
  2.5500000E+05  1.6190652E-13
  2.6000000E+05  1.4885742E-13
  2.6500000E+05  1.3708480E-13
  2.7000000E+05  1.2644307E-13
  2.8000000E+05  1.0806155E-13
  2.9000000E+05  9.2879139E-14
  3.0000000E+05  8.0255122E-14
  3.1000000E+05  6.9692684E-14
  3.2000000E+05  6.0803323E-14
  3.3000000E+05  5.3280818E-14
  3.4000000E+05  4.6882020E-14
  3.5000000E+05  4.1412500E-14
  3.6000000E+05  3.6715718E-14
  3.7000000E+05  3.2664888E-14
  3.8000000E+05  2.9156735E-14
  3.9000000E+05  2.6106654E-14
  4.0000000E+05  2.3444908E-14
  4.1000000E+05  2.1113752E-14
  4.2000000E+05  1.9065192E-14
  4.3000000E+05  1.7259159E-14
  4.4000000E+05  1.5662060E-14
  4.5000000E+05  1.4245684E-14
  4.6000000E+05  1.2986172E-14
  4.7000000E+05  1.1863235E-14
  4.8000000E+05  1.0859562E-14
  5.0000000E+05  9.1526275E-15
  5.1250000E+05  8.2549035E-15
  5.2500000E+05  7.4645112E-15
  5.3750000E+05  6.7661737E-15
  
  
#  22   7  M3  EION =  3.800000000E+01 eV   302
#  S(0) = 4.732147E+00
  1.9000000E-01  0.0000000E+00
  1.9000000E+01  0.0000000E+00
  1.9000000E+01  1.4113169E-01
  3.8000000E+01  1.4113169E-01
  3.8000000E+01  1.5157922E-02
  3.8002721E+01  1.5157922E-02
  3.8202653E+01  1.4953040E-02
  3.8402585E+01  1.4737532E-02
  3.8602517E+01  1.4513502E-02
  3.8802449E+01  1.4282780E-02
  3.9202313E+01  1.3807389E-02
  3.9602177E+01  1.3321743E-02
  4.0401905E+01  1.2349371E-02
  4.1201633E+01  1.1408834E-02
  4.2001361E+01  1.0524904E-02
  4.2801088E+01  9.7111217E-03
  4.3600816E+01  8.9738949E-03
  4.4400544E+01  8.3150562E-03
  4.6000000E+01  7.2258512E-03
  4.8000000E+01  6.2502909E-03
  5.0000000E+01  5.6271037E-03
  5.1250000E+01  5.3789726E-03
  5.2500000E+01  5.2169918E-03
  5.3750000E+01  5.1247234E-03
  5.5000000E+01  5.0880910E-03
  5.7500000E+01  5.1362957E-03
  5.8750000E+01  5.2032095E-03
  6.0000000E+01  5.2893861E-03
  6.2500000E+01  5.4997109E-03
  6.5000000E+01  5.7367967E-03
  6.7500000E+01  5.9815133E-03
  7.0000000E+01  6.2219978E-03
  7.2500000E+01  6.4508759E-03
  7.5000000E+01  6.6635385E-03
  8.0000000E+01  7.0300007E-03
  8.5000000E+01  7.3102249E-03
  9.0000000E+01  7.5031661E-03
  9.5000000E+01  7.6143347E-03
  1.0000000E+02  7.6536874E-03
  1.0500000E+02  7.6334433E-03
  1.1000000E+02  7.5663151E-03
  1.1500000E+02  7.4639632E-03
  1.2000000E+02  7.3361113E-03
  1.2500000E+02  7.1903682E-03
  1.3000000E+02  7.0323722E-03
  1.3500000E+02  6.8660103E-03
  1.4000000E+02  6.6941284E-03
  1.4500000E+02  6.5185644E-03
  1.5000000E+02  6.3407739E-03
  1.6000000E+02  5.9830754E-03
  1.7000000E+02  5.6289478E-03
  1.8000000E+02  5.2854380E-03
  1.9000000E+02  4.9580097E-03
  2.0000000E+02  4.6501139E-03
  2.1000000E+02  4.3628941E-03
  2.2000000E+02  4.0960597E-03
  2.3000000E+02  3.8481027E-03
  2.4000000E+02  3.6174431E-03
  2.5000000E+02  3.4026039E-03
  2.6000000E+02  3.2022862E-03
  2.7000000E+02  3.0156130E-03
  2.8000000E+02  2.8418943E-03
  2.9000000E+02  2.6803799E-03
  3.0000000E+02  2.5303273E-03
  3.1000000E+02  2.3909839E-03
  3.2000000E+02  2.2615592E-03
  3.4000000E+02  2.0289239E-03
  3.6000000E+02  1.8261962E-03
  3.8000000E+02  1.6486029E-03
  4.0000000E+02  1.4924395E-03
  4.2000000E+02  1.3549793E-03
  4.4000000E+02  1.2338172E-03
  4.6000000E+02  1.1266038E-03
  4.8000000E+02  1.0313194E-03
  5.0000000E+02  9.4631102E-04
  5.2500000E+02  8.5243838E-04
  5.5000000E+02  7.7034401E-04
  5.7500000E+02  6.9836636E-04
  6.0000000E+02  6.3508736E-04
  6.5000000E+02  5.2960377E-04
  6.7500000E+02  4.8540556E-04
  7.0000000E+02  4.4592555E-04
  7.2500000E+02  4.1058296E-04
  7.5000000E+02  3.7886543E-04
  7.7500000E+02  3.5031137E-04
  8.0000000E+02  3.2452663E-04
  8.2500000E+02  3.0117759E-04
  8.5000000E+02  2.7998708E-04
  9.0000000E+02  2.4316165E-04
  9.5000000E+02  2.1247462E-04
  1.0000000E+03  1.8668898E-04
  1.0500000E+03  1.6485661E-04
  1.1000000E+03  1.4625624E-04
  1.1500000E+03  1.3032023E-04
  1.2000000E+03  1.1658884E-04
  1.2500000E+03  1.0469043E-04
  1.3000000E+03  9.4327672E-05
  1.3500000E+03  8.5262799E-05
  1.4000000E+03  7.7301443E-05
  1.4500000E+03  7.0282537E-05
  1.5000000E+03  6.4071149E-05
  1.5500000E+03  5.8554668E-05
  1.6000000E+03  5.3638899E-05
  1.6500000E+03  4.9244723E-05
  1.7000000E+03  4.5305280E-05
  1.7500000E+03  4.1763730E-05
  1.8000000E+03  3.8571550E-05
  1.8500000E+03  3.5687180E-05
  1.9000000E+03  3.3074848E-05
  2.0000000E+03  2.8546705E-05
  2.1000000E+03  2.4785307E-05
  2.2000000E+03  2.1636977E-05
  2.3000000E+03  1.8983396E-05
  2.4000000E+03  1.6732540E-05
  2.5000000E+03  1.4812043E-05
  2.6000000E+03  1.3164457E-05
  2.7000000E+03  1.1743800E-05
  2.8000000E+03  1.0513001E-05
  2.9000000E+03  9.4419812E-06
  3.0000000E+03  8.5061747E-06
  3.1000000E+03  7.6853542E-06
  3.2000000E+03  6.9627674E-06
  3.3000000E+03  6.3244611E-06
  3.4000000E+03  5.7587627E-06
  3.5000000E+03  5.2558619E-06
  3.6000000E+03  4.8074808E-06
  3.7000000E+03  4.4066040E-06
  3.8000000E+03  4.0472559E-06
  3.9000000E+03  3.7243269E-06
  4.0000000E+03  3.4334302E-06
  4.2000000E+03  2.9331279E-06
  4.4000000E+03  2.5218242E-06
  4.6000000E+03  2.1810034E-06
  4.8000000E+03  1.8965238E-06
  5.0000000E+03  1.6574695E-06
  5.2500000E+03  1.4097424E-06
  5.5000000E+03  1.2070677E-06
  5.7500000E+03  1.0398781E-06
  5.8750000E+03  9.6724826E-07
  6.0000000E+03  9.0090928E-07
  6.2500000E+03  7.8458656E-07
  6.5000000E+03  6.8658531E-07
  6.7500000E+03  6.0351959E-07
  7.0000000E+03  5.3271727E-07
  7.2500000E+03  4.7205258E-07
  7.5000000E+03  4.1982100E-07
  7.7500000E+03  3.7464537E-07
  8.0000000E+03  3.3540545E-07
  8.2500000E+03  3.0118417E-07
  8.5000000E+03  2.7122656E-07
  8.7500000E+03  2.4490764E-07
  9.0000000E+03  2.2170758E-07
  9.2500000E+03  2.0119178E-07
  9.5000000E+03  1.8299499E-07
  9.7500000E+03  1.6680884E-07
  1.0000000E+04  1.5237198E-07
  1.0250000E+04  1.3946204E-07
  1.0500000E+04  1.2788905E-07
  1.0750000E+04  1.1749009E-07
  1.1000000E+04  1.0812500E-07
  1.1250000E+04  9.9672784E-08
  1.1500000E+04  9.2028720E-08
  1.2000000E+04  7.8812902E-08
  1.2500000E+04  6.7880694E-08
  1.3000000E+04  5.8774716E-08
  1.3500000E+04  5.1141014E-08
  1.4000000E+04  4.4703172E-08
  1.4500000E+04  3.9243419E-08
  1.5000000E+04  3.4588859E-08
  1.5500000E+04  3.0601244E-08
  1.6000000E+04  2.7169235E-08
  1.6500000E+04  2.4202566E-08
  1.7000000E+04  2.1627635E-08
  1.7500000E+04  1.9384075E-08
  1.8000000E+04  1.7422093E-08
  1.8500000E+04  1.5700405E-08
  1.9000000E+04  1.4184621E-08
  1.9500000E+04  1.2845958E-08
  2.0000000E+04  1.1660222E-08
  2.0500000E+04  1.0606986E-08
  2.1000000E+04  9.6689346E-09
  2.1500000E+04  8.8313341E-09
  2.2000000E+04  8.0816000E-09
  2.2500000E+04  7.4089490E-09
  2.3000000E+04  6.8041091E-09
  2.4000000E+04  5.7669426E-09
  2.5000000E+04  4.9180822E-09
  2.6000000E+04  4.2181546E-09
  2.7000000E+04  3.6370412E-09
  2.8000000E+04  3.1514769E-09
  2.9000000E+04  2.7433272E-09
  3.0000000E+04  2.3983364E-09
  3.1000000E+04  2.1052089E-09
  3.2000000E+04  1.8549289E-09
  3.3000000E+04  1.6402501E-09
  3.4000000E+04  1.4553105E-09
  3.5000000E+04  1.2953393E-09
  3.6000000E+04  1.1564312E-09
  3.7000000E+04  1.0353721E-09
  3.8000000E+04  9.2950299E-10
  3.9000000E+04  8.3661329E-10
  4.0000000E+04  7.5485696E-10
  4.1000000E+04  6.8268560E-10
  4.2000000E+04  6.1879483E-10
  4.3000000E+04  5.6208147E-10
  4.4000000E+04  5.1160903E-10
  4.5000000E+04  4.6657960E-10
  4.6000000E+04  4.2631104E-10
  4.7000000E+04  3.9021824E-10
  4.8000000E+04  3.5779772E-10
  5.0000000E+04  3.0229374E-10
  5.1250000E+04  2.7292306E-10
  5.2500000E+04  2.4697015E-10
  5.3750000E+04  2.2397390E-10
  5.5000000E+04  2.0354365E-10
  5.7500000E+04  1.6910118E-10
  5.8750000E+04  1.5456285E-10
  6.0000000E+04  1.4152380E-10
  6.1250000E+04  1.2980446E-10
  6.2500000E+04  1.1924966E-10
  6.3750000E+04  1.0972490E-10
  6.5000000E+04  1.0111335E-10
  6.7500000E+04  8.6235542E-11
  7.0000000E+04  7.3945920E-11
  7.2500000E+04  6.3728488E-11
  7.5000000E+04  5.5182504E-11
  7.7500000E+04  4.7994136E-11
  8.0000000E+04  4.1915668E-11
  8.2500000E+04  3.6750123E-11
  8.5000000E+04  3.2339815E-11
  8.7500000E+04  2.8557690E-11
  9.0000000E+04  2.5300737E-11
  9.2500000E+04  2.2484962E-11
  9.5000000E+04  2.0041504E-11
  9.7500000E+04  1.7913614E-11
  1.0000000E+05  1.6054293E-11
  1.0250000E+05  1.4424440E-11
  1.0500000E+05  1.2991374E-11
  1.0750000E+05  1.1727670E-11
  1.1000000E+05  1.0610217E-11
  1.1250000E+05  9.6194684E-12
  1.1500000E+05  8.7388281E-12
  1.1750000E+05  7.9541574E-12
  1.2000000E+05  7.2533695E-12
  1.2250000E+05  6.6260990E-12
  1.2500000E+05  6.0634298E-12
  1.2750000E+05  5.5576699E-12
  1.3000000E+05  5.1021631E-12
  1.3250000E+05  4.6911344E-12
  1.3500000E+05  4.3195597E-12
  1.4000000E+05  3.6777969E-12
  1.4500000E+05  3.1479829E-12
  1.5000000E+05  2.7078414E-12
  1.5500000E+05  2.3400471E-12
  1.6000000E+05  2.0310163E-12
  1.6500000E+05  1.7700182E-12
  1.7000000E+05  1.5485149E-12
  1.7500000E+05  1.3596681E-12
  1.8000000E+05  1.1979660E-12
  1.8500000E+05  1.0589398E-12
  1.9000000E+05  9.3894579E-13
  1.9500000E+05  8.3499718E-13
  2.0000000E+05  7.4463303E-13
  2.0500000E+05  6.6581606E-13
  2.1000000E+05  5.9685235E-13
  2.1500000E+05  5.3632736E-13
  2.2000000E+05  4.8305495E-13
  2.2500000E+05  4.3603654E-13
  2.3000000E+05  3.9442830E-13
  2.3500000E+05  3.5751456E-13
  2.4000000E+05  3.2468628E-13
  2.4500000E+05  2.9542338E-13
  2.5000000E+05  2.6928032E-13
  2.5500000E+05  2.4587425E-13
  2.6000000E+05  2.2487530E-13
  2.6500000E+05  2.0599843E-13
  2.7000000E+05  1.8899669E-13
  2.8000000E+05  1.5978814E-13
  2.9000000E+05  1.3584243E-13
  3.0000000E+05  1.1608263E-13
  3.1000000E+05  9.9677200E-14
  3.2000000E+05  8.5978673E-14
  3.3000000E+05  7.4478938E-14
  3.4000000E+05  6.4776287E-14
  3.5000000E+05  5.6550913E-14
  3.6000000E+05  4.9546411E-14
  3.7000000E+05  4.3556074E-14
  3.8000000E+05  3.8412362E-14
  3.9000000E+05  3.3978730E-14
  4.0000000E+05  3.0143419E-14
  4.1000000E+05  2.6814436E-14
  4.2000000E+05  2.3915599E-14
  4.3000000E+05  2.1383542E-14
  4.4000000E+05  1.9165292E-14
  4.5000000E+05  1.7216212E-14
  4.6000000E+05  1.5498746E-14
  4.7000000E+05  1.3981266E-14
  4.8000000E+05  1.2637023E-14
  5.0000000E+05  1.0381174E-14
  5.1250000E+05  9.2139984E-15
  5.2500000E+05  8.2003019E-15
  5.3750000E+05  7.3175336E-15
  
  
#  22   8  M4  EION =  8.000000000E+00 eV   308
#  S(0) = 3.033439E+00
  1.1077324E-02  0.0000000E+00
  1.1077324E+00  0.0000000E+00
  1.1077324E+00  1.7587805E-02
  8.0000000E+00  1.7587805E-02
  8.0027211E+00  1.7587805E-02
  8.1021769E+00  1.7909387E-02
  8.2016327E+00  1.8234816E-02
  8.3010885E+00  1.8563456E-02
  8.4005442E+00  1.8894731E-02
  8.5000000E+00  1.9228124E-02
  9.0000000E+00  2.0921246E-02
  9.5000000E+00  2.2613550E-02
  1.0000000E+01  2.4278607E-02
  1.0500000E+01  2.5901162E-02
  1.1000000E+01  2.7472730E-02
  1.1500000E+01  2.8988882E-02
  1.2000000E+01  3.0447556E-02
  1.2500000E+01  3.1848018E-02
  1.3000000E+01  3.3190212E-02
  1.3500000E+01  3.4474369E-02
  1.4000000E+01  3.5700783E-02
  1.4500000E+01  3.6869677E-02
  1.5000000E+01  3.7981102E-02
  1.6000000E+01  4.0031202E-02
  1.7000000E+01  4.1849046E-02
  1.8000000E+01  4.3431531E-02
  1.9000000E+01  4.4775860E-02
  2.0000000E+01  4.5880953E-02
  2.1000000E+01  4.6748423E-02
  2.2000000E+01  4.7383217E-02
  2.3000000E+01  4.7794181E-02
  2.4000000E+01  4.7993503E-02
  2.5000000E+01  4.7996784E-02
  2.6000000E+01  4.7821654E-02
  2.7000000E+01  4.7487974E-02
  2.8000000E+01  4.7015702E-02
  2.9000000E+01  4.6425550E-02
  3.0000000E+01  4.5737130E-02
  3.1000000E+01  4.4968902E-02
  3.2000000E+01  4.4138308E-02
  3.4000000E+01  4.2348474E-02
  3.6000000E+01  4.0468164E-02
  3.8000000E+01  3.8569052E-02
  4.0000000E+01  3.6699247E-02
  4.2000000E+01  3.4887516E-02
  4.4000000E+01  3.3149882E-02
  4.6000000E+01  3.1492304E-02
  4.8000000E+01  2.9916018E-02
  5.0000000E+01  2.8418168E-02
  5.2500000E+01  2.6650061E-02
  5.5000000E+01  2.4989589E-02
  5.7500000E+01  2.3428356E-02
  6.0000000E+01  2.1959798E-02
  6.5000000E+01  1.9280369E-02
  6.7500000E+01  1.8062415E-02
  7.0000000E+01  1.6921628E-02
  7.2500000E+01  1.5855281E-02
  7.5000000E+01  1.4860880E-02
  8.0000000E+01  1.3074904E-02
  8.5000000E+01  1.1536179E-02
  9.0000000E+01  1.0214412E-02
  9.5000000E+01  9.0786983E-03
  1.0000000E+02  8.1004047E-03
  1.0500000E+02  7.2537143E-03
  1.1000000E+02  6.5172089E-03
  1.1500000E+02  5.8729225E-03
  1.2000000E+02  5.3064158E-03
  1.2500000E+02  4.8062213E-03
  1.3000000E+02  4.3629945E-03
  1.3500000E+02  3.9690727E-03
  1.4000000E+02  3.6182910E-03
  1.4500000E+02  3.3053496E-03
  1.5000000E+02  3.0256538E-03
  1.6000000E+02  2.5506801E-03
  1.7000000E+02  2.1671946E-03
  1.8000000E+02  1.8547021E-03
  1.9000000E+02  1.5976550E-03
  2.0000000E+02  1.3842053E-03
  2.1000000E+02  1.2054751E-03
  2.2000000E+02  1.0548628E-03
  2.3000000E+02  9.2723680E-04
  2.4000000E+02  8.1857862E-04
  2.5000000E+02  7.2568477E-04
  2.6000000E+02  6.4592583E-04
  2.7000000E+02  5.7709674E-04
  2.8000000E+02  5.1740313E-04
  2.9000000E+02  4.6538816E-04
  3.0000000E+02  4.1984960E-04
  3.1000000E+02  3.7980427E-04
  3.2000000E+02  3.4444792E-04
  3.3000000E+02  3.1313304E-04
  3.4000000E+02  2.8532431E-04
  3.5000000E+02  2.6056594E-04
  3.6000000E+02  2.3846788E-04
  3.7000000E+02  2.1869334E-04
  3.8000000E+02  2.0095346E-04
  3.9000000E+02  1.8500054E-04
  4.0000000E+02  1.7062112E-04
  4.2000000E+02  1.4586003E-04
  4.4000000E+02  1.2545692E-04
  4.6000000E+02  1.0850853E-04
  4.8000000E+02  9.4343538E-05
  5.0000000E+02  8.2438713E-05
  5.2500000E+02  7.0104027E-05
  5.5000000E+02  6.0007918E-05
  5.7500000E+02  5.1671675E-05
  5.8750000E+02  4.8047559E-05
  6.0000000E+02  4.4735804E-05
  6.2500000E+02  3.8925068E-05
  6.5000000E+02  3.4026729E-05
  6.7500000E+02  2.9874839E-05
  7.0000000E+02  2.6337540E-05
  7.2500000E+02  2.3308893E-05
  7.5000000E+02  2.0703213E-05
  7.7500000E+02  1.8451253E-05
  8.0000000E+02  1.6496784E-05
  8.2500000E+02  1.4794021E-05
  8.5000000E+02  1.3305219E-05
  8.7500000E+02  1.1999042E-05
  9.0000000E+02  1.0849195E-05
  9.2500000E+02  9.8334461E-06
  9.5000000E+02  8.9332018E-06
  9.7500000E+02  8.1328601E-06
  1.0000000E+03  7.4193041E-06
  1.0250000E+03  6.7815254E-06
  1.0500000E+03  6.2101305E-06
  1.1000000E+03  5.2353357E-06
  1.1500000E+03  4.4428026E-06
  1.2000000E+03  3.7934579E-06
  1.2500000E+03  3.2575918E-06
  1.3000000E+03  2.8122137E-06
  1.3500000E+03  2.4394662E-06
  1.4000000E+03  2.1255178E-06
  1.4500000E+03  1.8596047E-06
  1.5000000E+03  1.6332410E-06
  1.5500000E+03  1.4396348E-06
  1.6000000E+03  1.2733243E-06
  1.6500000E+03  1.1298952E-06
  1.7000000E+03  1.0057349E-06
  1.7500000E+03  8.9786853E-07
  1.8000000E+03  8.0381292E-07
  1.8500000E+03  7.2149477E-07
  1.9000000E+03  6.4919771E-07
  1.9500000E+03  5.8549397E-07
  2.0000000E+03  5.2919883E-07
  2.0500000E+03  4.7932672E-07
  2.1000000E+03  4.3503963E-07
  2.1500000E+03  3.9562164E-07
  2.2000000E+03  3.6045911E-07
  2.2500000E+03  3.2902176E-07
  2.3000000E+03  3.0085177E-07
  2.4000000E+03  2.5279206E-07
  2.5000000E+03  2.1372814E-07
  2.6000000E+03  1.8174261E-07
  2.7000000E+03  1.5537604E-07
  2.8000000E+03  1.3350447E-07
  2.9000000E+03  1.1525669E-07
  3.0000000E+03  9.9950286E-08
  3.1000000E+03  8.7045603E-08
  3.2000000E+03  7.6112319E-08
  3.3000000E+03  6.6805273E-08
  3.4000000E+03  5.8846981E-08
  3.5000000E+03  5.2013099E-08
  3.6000000E+03  4.6121422E-08
  3.7000000E+03  4.1022987E-08
  3.8000000E+03  3.6595224E-08
  3.9000000E+03  3.2736794E-08
  4.0000000E+03  2.9363556E-08
  4.1000000E+03  2.6405335E-08
  4.2000000E+03  2.3803357E-08
  4.3000000E+03  2.1508202E-08
  4.4000000E+03  1.9478121E-08
  4.5000000E+03  1.7677519E-08
  4.6000000E+03  1.6076134E-08
  4.7000000E+03  1.4648256E-08
  4.8000000E+03  1.3371959E-08
  5.0000000E+03  1.1201796E-08
  5.1250000E+03  1.0061844E-08
  5.2500000E+03  9.0600122E-09
  5.3750000E+03  8.1770267E-09
  5.5000000E+03  7.3966375E-09
  5.7500000E+03  6.0904307E-09
  5.8750000E+03  5.5428547E-09
  6.0000000E+03  5.0537889E-09
  6.1250000E+03  4.6159555E-09
  6.2500000E+03  4.2231122E-09
  6.3750000E+03  3.8698883E-09
  6.5000000E+03  3.5516445E-09
  6.7500000E+03  3.0045413E-09
  7.0000000E+03  2.5555088E-09
  7.2500000E+03  2.1845259E-09
  7.5000000E+03  1.8761670E-09
  7.7500000E+03  1.6184107E-09
  8.0000000E+03  1.4018218E-09
  8.2500000E+03  1.2189405E-09
  8.5000000E+03  1.0638138E-09
  8.7500000E+03  9.3166036E-10
  9.0000000E+03  8.1862164E-10
  9.2500000E+03  7.2156424E-10
  9.5000000E+03  6.3792593E-10
  9.7500000E+03  5.6560145E-10
  1.0000000E+04  5.0285444E-10
  1.0250000E+04  4.4824666E-10
  1.0500000E+04  4.0058002E-10
  1.0750000E+04  3.5885253E-10
  1.1000000E+04  3.2222315E-10
  1.1250000E+04  2.8998318E-10
  1.1500000E+04  2.6153360E-10
  1.1750000E+04  2.3636657E-10
  1.2000000E+04  2.1405019E-10
  1.2250000E+04  1.9421603E-10
  1.2500000E+04  1.7654854E-10
  1.2750000E+04  1.6077661E-10
  1.3000000E+04  1.4666720E-10
  1.3250000E+04  1.3401942E-10
  1.3500000E+04  1.2265962E-10
  1.4000000E+04  1.0322175E-10
  1.4500000E+04  8.7368628E-11
  1.5000000E+04  7.4350347E-11
  1.5500000E+04  6.3591514E-11
  1.6000000E+04  5.4646537E-11
  1.6500000E+04  4.7167534E-11
  1.7000000E+04  4.0881085E-11
  1.7500000E+04  3.5570717E-11
  1.8000000E+04  3.1063711E-11
  1.8500000E+04  2.7221464E-11
  1.9000000E+04  2.3932161E-11
  1.9500000E+04  2.1105074E-11
  2.0000000E+04  1.8666425E-11
  2.0500000E+04  1.6555834E-11
  2.1000000E+04  1.4723348E-11
  2.1500000E+04  1.3127458E-11
  2.2000000E+04  1.1733524E-11
  2.2500000E+04  1.0512435E-11
  2.3000000E+04  9.4397230E-12
  2.3500000E+04  8.4948036E-12
  2.4000000E+04  7.6602946E-12
  2.4500000E+04  6.9214665E-12
  2.5000000E+04  6.2658152E-12
  2.5500000E+04  5.6826853E-12
  2.6000000E+04  5.1629471E-12
  2.6500000E+04  4.6987547E-12
  2.7000000E+04  4.2833474E-12
  2.8000000E+04  3.5762883E-12
  2.9000000E+04  3.0036364E-12
  3.0000000E+04  2.5365495E-12
  3.1000000E+04  2.1530575E-12
  3.2000000E+04  1.8363086E-12
  3.3000000E+04  1.5732505E-12
  3.4000000E+04  1.3536505E-12
  3.5000000E+04  1.1694288E-12
  3.6000000E+04  1.0141548E-12
  3.7000000E+04  8.8268899E-13
  3.8000000E+04  7.7090538E-13
  3.9000000E+04  6.7547288E-13
  4.0000000E+04  5.9368953E-13
  4.1000000E+04  5.2335114E-13
  4.2000000E+04  4.6264860E-13
  4.3000000E+04  4.1009031E-13
  4.4000000E+04  3.6444112E-13
  4.5000000E+04  3.2467403E-13
  4.6000000E+04  2.8993173E-13
  4.7000000E+04  2.5949581E-13
  4.8000000E+04  2.3276209E-13
  5.0000000E+04  1.8844009E-13
  5.1250000E+04  1.6579339E-13
  5.2500000E+04  1.4629208E-13
  5.3750000E+04  1.2944310E-13
  5.5000000E+04  1.1483910E-13
  5.7500000E+04  9.1070246E-14
  5.8750000E+04  8.1388360E-14
  6.0000000E+04  7.2898892E-14
  6.1250000E+04  6.5435577E-14
  6.2500000E+04  5.8858024E-14
  6.3750000E+04  5.3047329E-14
  6.5000000E+04  4.7902341E-14
  6.6250000E+04  4.3336734E-14
  6.7500000E+04  3.9276628E-14
  6.8750000E+04  3.5658621E-14
  7.0000000E+04  3.2428124E-14
  7.1250000E+04  2.9538010E-14
  7.2500000E+04  2.6947539E-14
  7.3750000E+04  2.4621414E-14
  7.5000000E+04  2.2528980E-14
  7.7500000E+04  1.8941844E-14
  8.0000000E+04  1.6010695E-14
  8.2500000E+04  1.3600920E-14
  8.5000000E+04  1.1608375E-14
  8.7500000E+04  9.9518781E-15
  9.0000000E+04  8.5676946E-15
  9.2500000E+04  7.4054498E-15
  9.5000000E+04  6.4250748E-15
  9.7500000E+04  5.5945058E-15
  1.0000000E+05  4.8879361E-15
  1.0250000E+05  4.2844821E-15
  1.0500000E+05  3.7671593E-15
  1.0750000E+05  3.3220859E-15
  1.1000000E+05  2.9378624E-15
  1.1250000E+05  2.6050822E-15
  1.1500000E+05  2.3159527E-15
  1.1750000E+05  2.0639936E-15
  1.2000000E+05  1.8437950E-15
  1.2250000E+05  1.6508229E-15
  1.2500000E+05  1.4812707E-15
  1.2750000E+05  1.3319305E-15
  1.3000000E+05  1.2000822E-15
  1.3250000E+05  1.0834108E-15
  1.3500000E+05  9.7994135E-16
  
  
#  22  10  N1  EION =  6.820000000E+00 eV   305
#  S(0) = 2.216523E+00
  3.4100000E-02  0.0000000E+00
  3.4100000E+00  0.0000000E+00
  3.4100000E+00  6.0347081E-01
  6.8200000E+00  6.0347081E-01
  6.8200000E+00  7.9145654E-03
  6.8227211E+00  7.9145654E-03
  6.8404490E+00  7.7415504E-03
  6.8581769E+00  7.5720054E-03
  6.8759048E+00  7.4058614E-03
  6.8936327E+00  7.2430502E-03
  6.9290885E+00  6.9271605E-03
  6.9645442E+00  6.6238226E-03
  7.0000000E+00  6.3325413E-03
  7.1250000E+00  5.3950378E-03
  7.2500000E+00  4.5828755E-03
  7.3750000E+00  3.8797847E-03
  7.5000000E+00  3.2717099E-03
  7.6250000E+00  2.7465027E-03
  7.7500000E+00  2.2936147E-03
  7.8750000E+00  1.9039040E-03
  8.0000000E+00  1.5694219E-03
  8.1250000E+00  1.2832420E-03
  8.2500000E+00  1.0393324E-03
  8.3125000E+00  9.3153446E-04
  8.3750000E+00  8.3238806E-04
  8.5000000E+00  6.5783327E-04
  8.5625000E+00  5.8144577E-04
  8.6250000E+00  5.1169691E-04
  8.6875000E+00  4.4808792E-04
  8.7500000E+00  3.9026266E-04
  8.8750000E+00  2.9057921E-04
  8.9375000E+00  2.4801693E-04
  9.0000000E+00  2.0997830E-04
  9.0312500E+00  1.9256005E-04
  9.0625000E+00  1.7612842E-04
  9.1250000E+00  1.4605252E-04
  9.1875000E+00  1.1950804E-04
  9.2500000E+00  9.6344998E-05
  9.3750000E+00  5.9425787E-05
  9.4375000E+00  4.5230645E-05
  9.5000000E+00  3.3616701E-05
  9.5156250E+00  3.1090745E-05
  9.5312500E+00  2.8708091E-05
  9.5468750E+00  2.6464743E-05
  9.5625000E+00  2.4363467E-05
  9.5937500E+00  2.0618879E-05
  9.6250000E+00  1.7493206E-05
  9.6562500E+00  1.4952085E-05
  9.6875000E+00  1.2935107E-05
  9.7187500E+00  1.1374950E-05
  9.7500000E+00  1.0209186E-05
  9.7656250E+00  9.7577637E-06
  9.7812500E+00  9.3870506E-06
  9.8125000E+00  8.8733695E-06
  9.8437500E+00  8.6515051E-06
  9.8593750E+00  8.6507263E-06
  9.8750000E+00  8.7269870E-06
  9.8906250E+00  8.8832749E-06
  9.9062500E+00  9.1185823E-06
  9.9375000E+00  9.8264299E-06
  9.9687500E+00  1.0864212E-05
  1.0000000E+01  1.2262764E-05
  1.0062500E+01  1.6320346E-05
  1.0093750E+01  1.9078840E-05
  1.0125000E+01  2.2381733E-05
  1.0156250E+01  2.6250475E-05
  1.0187500E+01  3.0672847E-05
  1.0218750E+01  3.5587761E-05
  1.0234375E+01  3.8193844E-05
  1.0250000E+01  4.0870865E-05
  1.0281250E+01  4.6369949E-05
  1.0312500E+01  5.2010783E-05
  1.0375000E+01  6.3513034E-05
  1.0406250E+01  6.9293914E-05
  1.0437500E+01  7.5058972E-05
  1.0468750E+01  8.0796520E-05
  1.0500000E+01  8.6507400E-05
  1.0562500E+01  9.7914647E-05
  1.0625000E+01  1.0953164E-04
  1.0656250E+01  1.1554808E-04
  1.0687500E+01  1.2178870E-04
  1.0718750E+01  1.2827497E-04
  1.0750000E+01  1.3500263E-04
  1.0875000E+01  1.6418121E-04
  1.1000000E+01  1.9642571E-04
  1.1062500E+01  2.1336095E-04
  1.1125000E+01  2.3059922E-04
  1.1187500E+01  2.4794792E-04
  1.1250000E+01  2.6532310E-04
  1.1375000E+01  3.0004834E-04
  1.1437500E+01  3.1738162E-04
  1.1500000E+01  3.3470656E-04
  1.1625000E+01  3.6943947E-04
  1.1750000E+01  4.0452832E-04
  1.1875000E+01  4.3995686E-04
  1.2000000E+01  4.7550918E-04
  1.2250000E+01  5.4617649E-04
  1.2500000E+01  6.1518142E-04
  1.2750000E+01  6.8193738E-04
  1.3000000E+01  7.4630140E-04
  1.3500000E+01  8.6734190E-04
  1.4000000E+01  9.7705562E-04
  1.4500000E+01  1.0751757E-03
  1.5000000E+01  1.1621637E-03
  1.6000000E+01  1.3054127E-03
  1.7000000E+01  1.4131847E-03
  1.8000000E+01  1.4920647E-03
  1.9000000E+01  1.5478689E-03
  2.0000000E+01  1.5854448E-03
  2.1000000E+01  1.6087000E-03
  2.2000000E+01  1.6207452E-03
  2.3000000E+01  1.6240374E-03
  2.4000000E+01  1.6204991E-03
  2.5000000E+01  1.6116491E-03
  2.6000000E+01  1.5986693E-03
  2.7000000E+01  1.5824994E-03
  2.8000000E+01  1.5638696E-03
  2.9000000E+01  1.5433640E-03
  3.0000000E+01  1.5214409E-03
  3.1000000E+01  1.4984624E-03
  3.2000000E+01  1.4747225E-03
  3.4000000E+01  1.4258264E-03
  3.6000000E+01  1.3761045E-03
  3.8000000E+01  1.3264249E-03
  4.0000000E+01  1.2773608E-03
  4.2000000E+01  1.2292869E-03
  4.4000000E+01  1.1824559E-03
  4.6000000E+01  1.1370340E-03
  4.8000000E+01  1.0931327E-03
  5.0000000E+01  1.0508233E-03
  5.2500000E+01  1.0002321E-03
  5.5000000E+01  9.5222517E-04
  5.7500000E+01  9.0678882E-04
  6.0000000E+01  8.6388919E-04
  6.5000000E+01  7.8541719E-04
  6.7500000E+01  7.4966825E-04
  7.0000000E+01  7.1610282E-04
  7.2500000E+01  6.8460836E-04
  7.5000000E+01  6.5506828E-04
  8.0000000E+01  6.0137662E-04
  8.5000000E+01  5.5410093E-04
  9.0000000E+01  5.1237645E-04
  9.5000000E+01  4.7542403E-04
  1.0000000E+02  4.4256478E-04
  1.0500000E+02  4.1321466E-04
  1.1000000E+02  3.8688470E-04
  1.1500000E+02  3.6316342E-04
  1.2000000E+02  3.4170894E-04
  1.2500000E+02  3.2223897E-04
  1.3000000E+02  3.0451491E-04
  1.3500000E+02  2.8833537E-04
  1.4000000E+02  2.7353039E-04
  1.4500000E+02  2.5995215E-04
  1.5000000E+02  2.4747018E-04
  1.6000000E+02  2.2534718E-04
  1.7000000E+02  2.0638745E-04
  1.8000000E+02  1.8995907E-04
  1.9000000E+02  1.7556840E-04
  2.0000000E+02  1.6281939E-04
  2.1000000E+02  1.5141527E-04
  2.2000000E+02  1.4113571E-04
  2.3000000E+02  1.3181219E-04
  2.4000000E+02  1.2332592E-04
  2.5000000E+02  1.1558468E-04
  2.6000000E+02  1.0850987E-04
  2.7000000E+02  1.0203760E-04
  2.8000000E+02  9.6110649E-05
  2.9000000E+02  9.0675997E-05
  3.0000000E+02  8.5683659E-05
  3.1000000E+02  8.1089040E-05
  3.2000000E+02  7.6852765E-05
  3.4000000E+02  6.9320506E-05
  3.6000000E+02  6.2853929E-05
  3.8000000E+02  5.7272061E-05
  4.0000000E+02  5.2431303E-05
  4.2000000E+02  4.8205348E-05
  4.4000000E+02  4.4485056E-05
  4.6000000E+02  4.1184235E-05
  4.8000000E+02  3.8232685E-05
  5.0000000E+02  3.5575285E-05
  5.2500000E+02  3.2608095E-05
  5.5000000E+02  2.9983539E-05
  5.7500000E+02  2.7654593E-05
  6.0000000E+02  2.5580601E-05
  6.5000000E+02  2.2065831E-05
  6.7500000E+02  2.0572903E-05
  7.0000000E+02  1.9227985E-05
  7.2500000E+02  1.8012422E-05
  7.5000000E+02  1.6909159E-05
  8.0000000E+02  1.4984538E-05
  8.5000000E+02  1.3363157E-05
  9.0000000E+02  1.1979310E-05
  9.5000000E+02  1.0789543E-05
  1.0000000E+03  9.7622438E-06
  1.0500000E+03  8.8715024E-06
  1.1000000E+03  8.0959856E-06
  1.1500000E+03  7.4172571E-06
  1.2000000E+03  6.8188215E-06
  1.2500000E+03  6.2875467E-06
  1.3000000E+03  5.8132842E-06
  1.3500000E+03  5.3880104E-06
  1.4000000E+03  5.0051352E-06
  1.4500000E+03  4.6595594E-06
  1.5000000E+03  4.3471620E-06
  1.6000000E+03  3.8075512E-06
  1.7000000E+03  3.3598002E-06
  1.8000000E+03  2.9832348E-06
  1.9000000E+03  2.6632274E-06
  2.0000000E+03  2.3890093E-06
  2.1000000E+03  2.1527751E-06
  2.2000000E+03  1.9484841E-06
  2.3000000E+03  1.7707834E-06
  2.4000000E+03  1.6148959E-06
  2.5000000E+03  1.4771291E-06
  2.6000000E+03  1.3549199E-06
  2.7000000E+03  1.2463052E-06
  2.8000000E+03  1.1495562E-06
  2.9000000E+03  1.0630093E-06
  3.0000000E+03  9.8520189E-07
  3.1000000E+03  9.1493791E-07
  3.2000000E+03  8.5128870E-07
  3.4000000E+03  7.4103799E-07
  3.6000000E+03  6.4961040E-07
  3.8000000E+03  5.7298008E-07
  4.0000000E+03  5.0807613E-07
  4.2000000E+03  4.5274401E-07
  4.4000000E+03  4.0534376E-07
  4.6000000E+03  3.6449905E-07
  4.8000000E+03  3.2905903E-07
  5.0000000E+03  2.9811751E-07
  5.2500000E+03  2.6471453E-07
  5.5000000E+03  2.3618029E-07
  5.7500000E+03  2.1165916E-07
  6.0000000E+03  1.9046366E-07
  6.5000000E+03  1.5595052E-07
  6.7500000E+03  1.4182236E-07
  7.0000000E+03  1.2936222E-07
  7.2500000E+03  1.1832796E-07
  7.5000000E+03  1.0851963E-07
  7.7500000E+03  9.9770295E-08
  8.0000000E+03  9.1939805E-08
  8.2500000E+03  8.4909865E-08
  8.5000000E+03  7.8580118E-08
  9.0000000E+03  6.7691301E-08
  9.5000000E+03  5.8724500E-08
  1.0000000E+04  5.1271538E-08
  1.0500000E+04  4.5024600E-08
  1.1000000E+04  3.9748432E-08
  1.1500000E+04  3.5261124E-08
  1.2000000E+04  3.1420468E-08
  1.2500000E+04  2.8114033E-08
  1.3000000E+04  2.5252125E-08
  1.3500000E+04  2.2762566E-08
  1.4000000E+04  2.0586819E-08
  1.4500000E+04  1.8677063E-08
  1.5000000E+04  1.6993973E-08
  1.5500000E+04  1.5504996E-08
  1.6000000E+04  1.4183015E-08
  1.6500000E+04  1.3005312E-08
  1.7000000E+04  1.1952783E-08
  1.7500000E+04  1.1009282E-08
  1.8000000E+04  1.0161087E-08
  1.8500000E+04  9.3964938E-09
  1.9000000E+04  8.7054834E-09
  2.0000000E+04  7.5109745E-09
  2.1000000E+04  6.5219638E-09
  2.2000000E+04  5.6965022E-09
  2.3000000E+04  5.0023424E-09
  2.4000000E+04  4.4144327E-09
  2.5000000E+04  3.9132631E-09
  2.6000000E+04  3.4835625E-09
  2.7000000E+04  3.1131985E-09
  2.8000000E+04  2.7924018E-09
  2.9000000E+04  2.5132158E-09
  3.0000000E+04  2.2691483E-09
  3.1000000E+04  2.0548855E-09
  3.2000000E+04  1.8660614E-09
  3.3000000E+04  1.6990641E-09
  3.4000000E+04  1.5508752E-09
  3.5000000E+04  1.4189589E-09
  3.6000000E+04  1.3011707E-09
  3.7000000E+04  1.1956923E-09
  3.8000000E+04  1.1009773E-09
  3.9000000E+04  1.0157055E-09
  4.0000000E+04  9.3874543E-10
  4.2000000E+04  8.0599936E-10
  4.4000000E+04  6.9642343E-10
  4.6000000E+04  6.0524697E-10
  4.8000000E+04  5.2882239E-10
  5.0000000E+04  4.6432957E-10
  5.2500000E+04  3.9718340E-10
  5.5000000E+04  3.4196446E-10
  5.7500000E+04  2.9618139E-10
  5.8750000E+04  2.7621624E-10
  6.0000000E+04  2.5793495E-10
  6.2500000E+04  2.2576286E-10
  6.5000000E+04  1.9852994E-10
  6.7500000E+04  1.7534474E-10
  7.0000000E+04  1.5549886E-10
  7.2500000E+04  1.3842065E-10
  7.5000000E+04  1.2364866E-10
  7.7500000E+04  1.1081086E-10
  8.0000000E+04  9.9610879E-11
  8.2500000E+04  8.9812083E-11
  8.5000000E+04  8.1215646E-11


==> anc/colstop/sbethe/sdbase/oos23.tab <==
# Atomic number = 23   (V )
#
#      W/eV         OOS*eV
  
  
#  23   1  K1  EION =  5.470000000E+03 eV   259
#  S(0) = 1.303008E+00
  5.4638853E+01  0.0000000E+00
  5.4638853E+03  0.0000000E+00
  5.4638853E+03  4.3807810E-04
  5.4700000E+03  4.3807810E-04
  5.4700544E+03  4.3807810E-04
  5.4704287E+03  4.3518626E-04
  5.4708030E+03  4.3245710E-04
  5.4711774E+03  4.2987959E-04
  5.4715517E+03  4.2744370E-04
  5.4723003E+03  4.2296123E-04
  5.4730490E+03  4.1894633E-04
  5.4745462E+03  4.1211839E-04
  5.4760435E+03  4.0663463E-04
  5.4790381E+03  3.9880305E-04
  5.4820326E+03  3.9409935E-04
  5.4850272E+03  3.9161102E-04
  5.4880218E+03  3.9067103E-04
  5.4910163E+03  3.9077199E-04
  5.4940109E+03  3.9152205E-04
  5.4970054E+03  3.9261890E-04
  5.5000000E+03  3.9383364E-04
  5.5078125E+03  3.9650007E-04
  5.5156250E+03  3.9751515E-04
  5.5234375E+03  3.9686189E-04
  5.5312500E+03  3.9515870E-04
  5.5390625E+03  3.9309044E-04
  5.5468750E+03  3.9113484E-04
  5.5546875E+03  3.8950897E-04
  5.5625000E+03  3.8822479E-04
  5.5781250E+03  3.8621898E-04
  5.5937500E+03  3.8413608E-04
  5.6093750E+03  3.8156120E-04
  5.6250000E+03  3.7870401E-04
  5.6562500E+03  3.7342884E-04
  5.6718750E+03  3.7113478E-04
  5.6875000E+03  3.6889072E-04
  5.7031250E+03  3.6656275E-04
  5.7187500E+03  3.6412461E-04
  5.7500000E+03  3.5913644E-04
  5.7812500E+03  3.5439294E-04
  5.8125000E+03  3.4987912E-04
  5.8437500E+03  3.4531880E-04
  5.8750000E+03  3.4069332E-04
  5.9375000E+03  3.3175800E-04
  6.0000000E+03  3.2316174E-04
  6.1250000E+03  3.0655399E-04
  6.2500000E+03  2.9097511E-04
  6.3750000E+03  2.7642520E-04
  6.5000000E+03  2.6278765E-04
  6.7500000E+03  2.3809184E-04
  7.0000000E+03  2.1642162E-04
  7.2500000E+03  1.9733557E-04
  7.5000000E+03  1.8044054E-04
  8.0000000E+03  1.5201627E-04
  8.5000000E+03  1.2923860E-04
  9.0000000E+03  1.1075662E-04
  9.5000000E+03  9.5603759E-05
  1.0000000E+04  8.3066013E-05
  1.0500000E+04  7.2605537E-05
  1.1000000E+04  6.3811269E-05
  1.1500000E+04  5.6365559E-05
  1.2000000E+04  5.0020725E-05
  1.2500000E+04  4.4581795E-05
  1.3000000E+04  3.9893555E-05
  1.3500000E+04  3.5831426E-05
  1.4000000E+04  3.2294907E-05
  1.4500000E+04  2.9202211E-05
  1.5000000E+04  2.6486279E-05
  1.5500000E+04  2.4091784E-05
  1.6000000E+04  2.1972865E-05
  1.6500000E+04  2.0091272E-05
  1.7000000E+04  1.8414920E-05
  1.8000000E+04  1.5573958E-05
  1.9000000E+04  1.3279270E-05
  2.0000000E+04  1.1406531E-05
  2.1000000E+04  9.8637704E-06
  2.2000000E+04  8.5819653E-06
  2.3000000E+04  7.5086525E-06
  2.4000000E+04  6.6034787E-06
  2.5000000E+04  5.8350718E-06
  2.6000000E+04  5.1787961E-06
  2.7000000E+04  4.6151286E-06
  2.8000000E+04  4.1284660E-06
  2.9000000E+04  3.7062392E-06
  3.0000000E+04  3.3382486E-06
  3.1000000E+04  3.0161609E-06
  3.2000000E+04  2.7331236E-06
  3.3000000E+04  2.4834681E-06
  3.4000000E+04  2.2624787E-06
  3.5000000E+04  2.0662113E-06
  3.6000000E+04  1.8913510E-06
  3.8000000E+04  1.5950780E-06
  4.0000000E+04  1.3559360E-06
  4.2000000E+04  1.1609739E-06
  4.4000000E+04  1.0005841E-06
  4.6000000E+04  8.6754218E-07
  4.8000000E+04  7.5634718E-07
  5.0000000E+04  6.6276337E-07
  5.2500000E+04  5.6559779E-07
  5.5000000E+04  4.8591815E-07
  5.7500000E+04  4.2002711E-07
  5.8750000E+04  3.9134757E-07
  6.0000000E+04  3.6511821E-07
  6.2500000E+04  3.1903677E-07
  6.5000000E+04  2.8011076E-07
  6.7500000E+04  2.4703024E-07
  7.0000000E+04  2.1875962E-07
  7.2500000E+04  1.9447334E-07
  7.5000000E+04  1.7350822E-07
  7.7500000E+04  1.5532763E-07
  8.0000000E+04  1.3949437E-07
  8.2500000E+04  1.2565008E-07
  8.5000000E+04  1.1349919E-07
  8.7500000E+04  1.0279661E-07
  9.0000000E+04  9.3338010E-08
  9.2500000E+04  8.4952218E-08
  9.5000000E+04  7.7495151E-08
  1.0000000E+05  6.4898316E-08
  1.0500000E+05  5.4775482E-08
  1.1000000E+05  4.6561990E-08
  1.1500000E+05  3.9838900E-08
  1.2000000E+05  3.4291328E-08
  1.2500000E+05  2.9679778E-08
  1.3000000E+05  2.5820087E-08
  1.3500000E+05  2.2569226E-08
  1.4000000E+05  1.9815076E-08
  1.4500000E+05  1.7468978E-08
  1.5000000E+05  1.5460279E-08
  1.5500000E+05  1.3732249E-08
  1.6000000E+05  1.2239013E-08
  1.6500000E+05  1.0943240E-08
  1.7000000E+05  9.8143649E-09
  1.7500000E+05  8.8272155E-09
  1.8000000E+05  7.9609475E-09
  1.8500000E+05  7.1982164E-09
  1.9000000E+05  6.5245191E-09
  1.9500000E+05  5.9276708E-09
  2.0000000E+05  5.3973899E-09
  2.0500000E+05  4.9249669E-09
  2.1000000E+05  4.5029955E-09
  2.2000000E+05  3.7860196E-09
  2.3000000E+05  3.2058969E-09
  2.4000000E+05  2.7324860E-09
  2.5000000E+05  2.3431116E-09
  2.6000000E+05  2.0205220E-09
  2.7000000E+05  1.7514588E-09
  2.8000000E+05  1.5256311E-09
  2.9000000E+05  1.3349812E-09
  3.0000000E+05  1.1731487E-09
  3.1000000E+05  1.0350729E-09
  3.2000000E+05  9.1669850E-10
  3.3000000E+05  8.1475428E-10
  3.4000000E+05  7.2658445E-10
  3.5000000E+05  6.5001969E-10
  3.6000000E+05  5.8327811E-10
  3.7000000E+05  5.2488829E-10
  3.8000000E+05  4.7362912E-10
  3.9000000E+05  4.2848239E-10
  4.0000000E+05  3.8859523E-10
  4.1000000E+05  3.5325022E-10
  4.2000000E+05  3.2184136E-10
  4.3000000E+05  2.9385475E-10
  4.4000000E+05  2.6885293E-10
  4.6000000E+05  2.2636201E-10
  4.8000000E+05  1.9196923E-10
  5.0000000E+05  1.6389074E-10
  5.1250000E+05  1.4893725E-10
  5.2500000E+05  1.3565906E-10
  5.3750000E+05  1.2383563E-10
  5.5000000E+05  1.1327953E-10
  5.7500000E+05  9.5352887E-11
  5.8750000E+05  8.7727904E-11
  6.0000000E+05  8.0854723E-11
  6.2500000E+05  6.9025521E-11
  6.5000000E+05  5.9295054E-11
  6.7500000E+05  5.1230302E-11
  7.0000000E+05  4.4499229E-11
  7.2500000E+05  3.8844644E-11
  7.5000000E+05  3.4065494E-11
  7.7500000E+05  3.0003342E-11
  8.0000000E+05  2.6532300E-11
  8.2500000E+05  2.3551526E-11
  8.5000000E+05  2.0979765E-11
  8.7500000E+05  1.8751122E-11
  9.0000000E+05  1.6811814E-11
  9.2500000E+05  1.5117679E-11
  9.5000000E+05  1.3632260E-11
  9.7500000E+05  1.2325300E-11
  1.0000000E+06  1.1171555E-11
  1.0250000E+06  1.0149852E-11
  1.0500000E+06  9.2423705E-12
  1.1000000E+06  7.7121059E-12
  1.1500000E+06  6.4853850E-12
  1.2000000E+06  5.4925378E-12
  1.2500000E+06  4.6819260E-12
  1.3000000E+06  4.0147702E-12
  1.3500000E+06  3.4616101E-12
  1.4000000E+06  2.9998314E-12
  1.4500000E+06  2.6119037E-12
  1.5000000E+06  2.2841094E-12
  1.5500000E+06  2.0056190E-12
  1.6000000E+06  1.7678159E-12
  1.6500000E+06  1.5637941E-12
  1.7000000E+06  1.3879776E-12
  1.7500000E+06  1.2358349E-12
  1.8000000E+06  1.1036611E-12
  1.8500000E+06  9.8840974E-13
  1.9000000E+06  8.8756223E-13
  1.9500000E+06  7.9902591E-13
  2.0000000E+06  7.2105411E-13
  2.0500000E+06  6.5218245E-13
  2.1000000E+06  5.9117718E-13
  2.2000000E+06  4.8874811E-13
  2.3000000E+06  4.0715223E-13
  2.4000000E+06  3.4155575E-13
  2.5000000E+06  2.8837729E-13
  2.6000000E+06  2.4493119E-13
  2.7000000E+06  2.0918137E-13
  2.8000000E+06  1.7956857E-13
  2.9000000E+06  1.5488799E-13
  3.0000000E+06  1.3420004E-13
  3.1000000E+06  1.1676562E-13
  3.2000000E+06  1.0199890E-13
  3.3000000E+06  8.9432337E-14
  3.4000000E+06  7.8690293E-14
  3.5000000E+06  6.9469120E-14
  3.6000000E+06  6.1521963E-14
  3.7000000E+06  5.4646988E-14
  3.8000000E+06  4.8678278E-14
  3.9000000E+06  4.3478764E-14
  4.0000000E+06  3.8934691E-14
  4.1000000E+06  3.4951232E-14
  4.2000000E+06  3.1448985E-14
  4.3000000E+06  2.8361194E-14
  4.4000000E+06  2.5631523E-14
  4.6000000E+06  2.1062820E-14
  4.8000000E+06  1.7440084E-14
  5.0000000E+06  1.4541841E-14
  5.1250000E+06  1.3023621E-14
  5.2500000E+06  1.1692145E-14
  5.3750000E+06  1.0521087E-14
  5.5000000E+06  9.4882865E-15
  5.7500000E+06  7.7654325E-15
  5.8750000E+06  7.0460050E-15
  6.0000000E+06  6.4052179E-15
  6.2500000E+06  5.3214852E-15
  6.5000000E+06  4.4507311E-15
  6.7500000E+06  3.7456123E-15
  7.0000000E+06  3.1704607E-15
  7.2500000E+06  2.6981516E-15
  7.5000000E+06  2.3078556E-15
  7.7500000E+06  1.9834283E-15
  8.0000000E+06  1.7122368E-15
  8.2500000E+06  1.4843147E-15
  8.5000000E+06  1.2917815E-15
  8.7500000E+06  1.1283674E-15
  9.0000000E+06  9.8909562E-16
  9.2500000E+06  8.6997255E-16
  9.5000000E+06  7.6772805E-16
  
  
#  23   2  L1  EION =  6.330000000E+02 eV   281
#  S(0) = 1.352885E+00
  6.2691430E+00  0.0000000E+00
  6.2691430E+02  0.0000000E+00
  6.2691430E+02  1.8881250E-03
  6.3300000E+02  1.8881250E-03
  6.3300624E+02  1.8881250E-03
  6.3343108E+02  1.8726614E-03
  6.3385593E+02  1.8581204E-03
  6.3428077E+02  1.8444311E-03
  6.3470561E+02  1.8315302E-03
  6.3555530E+02  1.8078707E-03
  6.3640499E+02  1.7867525E-03
  6.3810437E+02  1.7509368E-03
  6.3980374E+02  1.7221675E-03
  6.4320250E+02  1.6806014E-03
  6.4660125E+02  1.6543515E-03
  6.5000000E+02  1.6383293E-03
  6.5312500E+02  1.6294932E-03
  6.5625000E+02  1.6241403E-03
  6.5937500E+02  1.6206919E-03
  6.6250000E+02  1.6179763E-03
  6.6875000E+02  1.6116689E-03
  6.7187500E+02  1.6071867E-03
  6.7500000E+02  1.6015575E-03
  6.8125000E+02  1.5869250E-03
  6.8750000E+02  1.5686792E-03
  6.9375000E+02  1.5483241E-03
  7.0000000E+02  1.5272987E-03
  7.0625000E+02  1.5066549E-03
  7.1250000E+02  1.4869795E-03
  7.1875000E+02  1.4684722E-03
  7.2500000E+02  1.4510485E-03
  7.3750000E+02  1.4184386E-03
  7.5000000E+02  1.3870354E-03
  7.6250000E+02  1.3555741E-03
  7.7500000E+02  1.3239739E-03
  7.8750000E+02  1.2928159E-03
  8.0000000E+02  1.2627564E-03
  8.1250000E+02  1.2341062E-03
  8.2500000E+02  1.2068332E-03
  8.3750000E+02  1.1806515E-03
  8.5000000E+02  1.1552597E-03
  8.7500000E+02  1.1060276E-03
  8.8750000E+02  1.0821506E-03
  9.0000000E+02  1.0588591E-03
  9.2500000E+02  1.0144355E-03
  9.5000000E+02  9.7292895E-04
  9.7500000E+02  9.3392320E-04
  1.0000000E+03  8.9682812E-04
  1.0250000E+03  8.6148497E-04
  1.0500000E+03  8.2793053E-04
  1.1000000E+03  7.6630269E-04
  1.1500000E+03  7.1092060E-04
  1.2000000E+03  6.6065865E-04
  1.2500000E+03  6.1515141E-04
  1.3000000E+03  5.7398431E-04
  1.3500000E+03  5.3647051E-04
  1.4000000E+03  5.0216385E-04
  1.4500000E+03  4.7087519E-04
  1.5000000E+03  4.4225783E-04
  1.6000000E+03  3.9172752E-04
  1.7000000E+03  3.4889120E-04
  1.8000000E+03  3.1226134E-04
  1.9000000E+03  2.8073076E-04
  2.0000000E+03  2.5346817E-04
  2.1000000E+03  2.2972744E-04
  2.2000000E+03  2.0894446E-04
  2.3000000E+03  1.9067279E-04
  2.4000000E+03  1.7453795E-04
  2.5000000E+03  1.6022915E-04
  2.6000000E+03  1.4748754E-04
  2.7000000E+03  1.3609818E-04
  2.8000000E+03  1.2588270E-04
  2.9000000E+03  1.1669091E-04
  3.0000000E+03  1.0839533E-04
  3.1000000E+03  1.0088728E-04
  3.2000000E+03  9.4073704E-05
  3.4000000E+03  8.2220819E-05
  3.6000000E+03  7.2317979E-05
  3.8000000E+03  6.3973708E-05
  4.0000000E+03  5.6888376E-05
  4.2000000E+03  5.0829792E-05
  4.4000000E+03  4.5615901E-05
  4.6000000E+03  4.1102494E-05
  4.8000000E+03  3.7174224E-05
  5.0000000E+03  3.3738035E-05
  5.2500000E+03  3.0020850E-05
  5.5000000E+03  2.6836748E-05
  5.7500000E+03  2.4092381E-05
  6.0000000E+03  2.1713518E-05
  6.5000000E+03  1.7825486E-05
  6.7500000E+03  1.6228896E-05
  7.0000000E+03  1.4818607E-05
  7.2500000E+03  1.3567967E-05
  7.5000000E+03  1.2454803E-05
  7.7500000E+03  1.1460570E-05
  8.0000000E+03  1.0569677E-05
  8.2500000E+03  9.7689426E-06
  8.5000000E+03  9.0471685E-06
  9.0000000E+03  7.8036410E-06
  9.5000000E+03  6.7777232E-06
  1.0000000E+04  5.9236467E-06
  1.0500000E+04  5.2067862E-06
  1.1000000E+04  4.6005978E-06
  1.1500000E+04  4.0844943E-06
  1.2000000E+04  3.6423325E-06
  1.2500000E+04  3.2613296E-06
  1.3000000E+04  2.9312718E-06
  1.3500000E+04  2.6439289E-06
  1.4000000E+04  2.3926175E-06
  1.4500000E+04  2.1718719E-06
  1.5000000E+04  1.9771927E-06
  1.5500000E+04  1.8048522E-06
  1.6000000E+04  1.6517444E-06
  1.6500000E+04  1.5152677E-06
  1.7000000E+04  1.3932314E-06
  1.7500000E+04  1.2837816E-06
  1.8000000E+04  1.1853429E-06
  1.8500000E+04  1.0965706E-06
  1.9000000E+04  1.0163121E-06
  2.0000000E+04  8.7750437E-07
  2.1000000E+04  7.6248664E-07
  2.2000000E+04  6.6639946E-07
  2.3000000E+04  5.8552561E-07
  2.4000000E+04  5.1698890E-07
  2.5000000E+04  4.5854020E-07
  2.6000000E+04  4.0840383E-07
  2.7000000E+04  3.6516518E-07
  2.8000000E+04  3.2768799E-07
  2.9000000E+04  2.9505264E-07
  3.0000000E+04  2.6650940E-07
  3.1000000E+04  2.4144303E-07
  3.2000000E+04  2.1934553E-07
  3.3000000E+04  1.9979498E-07
  3.4000000E+04  1.8243901E-07
  3.5000000E+04  1.6698187E-07
  3.6000000E+04  1.5317406E-07
  3.7000000E+04  1.4080421E-07
  3.8000000E+04  1.2969240E-07
  3.9000000E+04  1.1968488E-07
  4.0000000E+04  1.1064976E-07
  4.2000000E+04  9.5057909E-08
  4.4000000E+04  8.2179578E-08
  4.6000000E+04  7.1457448E-08
  4.8000000E+04  6.2465090E-08
  5.0000000E+04  5.4872614E-08
  5.2500000E+04  4.6963234E-08
  5.5000000E+04  4.0454780E-08
  5.7500000E+04  3.5055407E-08
  5.8750000E+04  3.2699933E-08
  6.0000000E+04  3.0542623E-08
  6.2500000E+04  2.6744903E-08
  6.5000000E+04  2.3528653E-08
  6.7500000E+04  2.0788830E-08
  7.0000000E+04  1.8442117E-08
  7.2500000E+04  1.6421889E-08
  7.5000000E+04  1.4674468E-08
  7.7500000E+04  1.3156298E-08
  8.0000000E+04  1.1831804E-08
  8.2500000E+04  1.0671754E-08
  8.5000000E+04  9.6519812E-09
  8.7500000E+04  8.7524042E-09
  9.0000000E+04  7.9562459E-09
  9.2500000E+04  7.2494227E-09
  9.5000000E+04  6.6200577E-09
  9.7500000E+04  6.0580917E-09
  1.0000000E+05  5.5549699E-09
  1.0250000E+05  5.1033882E-09
  1.0500000E+05  4.6970877E-09
  1.0750000E+05  4.3306852E-09
  1.1000000E+05  3.9995353E-09
  1.1250000E+05  3.6996156E-09
  1.1500000E+05  3.4274335E-09
  1.2000000E+05  2.9544981E-09
  1.2500000E+05  2.5606881E-09
  1.3000000E+05  2.2305573E-09
  1.3500000E+05  1.9520842E-09
  1.4000000E+05  1.7158257E-09
  1.4500000E+05  1.5143020E-09
  1.5000000E+05  1.3415428E-09
  1.5500000E+05  1.1927459E-09
  1.6000000E+05  1.0640220E-09
  1.6500000E+05  9.5220096E-10
  1.7000000E+05  8.5468343E-10
  1.7500000E+05  7.6932576E-10
  1.8000000E+05  6.9435080E-10
  1.8500000E+05  6.2827837E-10
  1.9000000E+05  5.6986934E-10
  1.9500000E+05  5.1808140E-10
  2.0000000E+05  4.7203408E-10
  2.0500000E+05  4.3098066E-10
  2.1000000E+05  3.9428545E-10
  2.1500000E+05  3.6140521E-10
  2.2000000E+05  3.3187410E-10
  2.2500000E+05  3.0529131E-10
  2.3000000E+05  2.8131104E-10
  2.4000000E+05  2.3999999E-10
  2.5000000E+05  2.0598473E-10
  2.6000000E+05  1.7777475E-10
  2.7000000E+05  1.5422287E-10
  2.8000000E+05  1.3443760E-10
  2.9000000E+05  1.1772008E-10
  3.0000000E+05  1.0351811E-10
  3.1000000E+05  9.1391860E-11
  3.2000000E+05  8.0988464E-11
  3.3000000E+05  7.2022947E-11
  3.4000000E+05  6.4263723E-11
  3.5000000E+05  5.7521502E-11
  3.6000000E+05  5.1640708E-11
  3.7000000E+05  4.6492840E-11
  3.8000000E+05  4.1971182E-11
  3.9000000E+05  3.7986672E-11
  4.0000000E+05  3.4464650E-11
  4.1000000E+05  3.1342245E-11
  4.2000000E+05  2.8566308E-11
  4.3000000E+05  2.6091742E-11
  4.4000000E+05  2.3880148E-11
  4.5000000E+05  2.1898704E-11
  4.6000000E+05  2.0119263E-11
  4.7000000E+05  1.8517609E-11
  4.8000000E+05  1.7072842E-11
  5.0000000E+05  1.4583994E-11
  5.1250000E+05  1.3257828E-11
  5.2500000E+05  1.2079783E-11
  5.3750000E+05  1.1030410E-11
  5.5000000E+05  1.0093176E-11
  5.7500000E+05  8.5007305E-12
  5.8750000E+05  7.8230538E-12
  6.0000000E+05  7.2120008E-12
  6.2500000E+05  6.1598655E-12
  6.5000000E+05  5.2939105E-12
  6.7500000E+05  4.5758258E-12
  7.0000000E+05  3.9762089E-12
  7.2500000E+05  3.4722693E-12
  7.5000000E+05  3.0461681E-12
  7.7500000E+05  2.6838397E-12
  8.0000000E+05  2.3741086E-12
  8.2500000E+05  2.1080256E-12
  8.5000000E+05  1.8783749E-12
  8.7500000E+05  1.6793010E-12
  9.0000000E+05  1.5060217E-12
  9.2500000E+05  1.3546057E-12
  9.5000000E+05  1.2218056E-12
  9.7500000E+05  1.1049259E-12
  1.0000000E+06  1.0017183E-12
  1.0250000E+06  9.1029823E-13
  1.0500000E+06  8.2907882E-13
  1.0750000E+06  7.5671820E-13
  1.1000000E+06  6.9207703E-13
  1.1250000E+06  6.3418410E-13
  1.1500000E+06  5.8220817E-13
  1.1750000E+06  5.3543544E-13
  1.2000000E+06  4.9325107E-13
  1.2250000E+06  4.5512374E-13
  1.2500000E+06  4.2059287E-13
  1.3000000E+06  3.6077029E-13
  1.3500000E+06  3.1115257E-13
  1.4000000E+06  2.6971904E-13
  1.4500000E+06  2.3490198E-13
  1.5000000E+06  2.0547385E-13
  1.5500000E+06  1.8046530E-13
  1.6000000E+06  1.5910478E-13
  1.6500000E+06  1.4077381E-13
  1.7000000E+06  1.2497304E-13
  1.7500000E+06  1.1129654E-13
  1.8000000E+06  9.9412306E-14
  1.8500000E+06  8.9047301E-14
  1.9000000E+06  7.9975733E-14
  1.9500000E+06  7.2009944E-14
  2.0000000E+06  6.4993232E-14
  2.0500000E+06  5.8794350E-14
  2.1000000E+06  5.3302814E-14
  2.1500000E+06  4.8425053E-14
  2.2000000E+06  4.4081521E-14
  2.2500000E+06  4.0204308E-14
  2.3000000E+06  3.6734912E-14
  2.3500000E+06  3.3623034E-14
  2.4000000E+06  3.0825501E-14
  2.4500000E+06  2.8305132E-14
  2.5000000E+06  2.6029802E-14
  2.6000000E+06  2.2108710E-14
  2.7000000E+06  1.8884914E-14
  
  
#  23   3  L2  EION =  5.250000000E+02 eV   283
#  S(0) = 2.007914E+00
  4.9415130E+00  0.0000000E+00
  4.9415130E+02  0.0000000E+00
  4.9415130E+02  3.0405828E-03
  5.2500000E+02  3.0405828E-03
  5.2500532E+02  3.0405828E-03
  5.2516154E+02  3.1159854E-03
  5.2531775E+02  3.1887565E-03
  5.2547397E+02  3.2590390E-03
  5.2563019E+02  3.3269635E-03
  5.2594262E+02  3.4562098E-03
  5.2625505E+02  3.5773434E-03
  5.2687992E+02  3.7980436E-03
  5.2750479E+02  3.9936659E-03
  5.2875452E+02  4.3226276E-03
  5.3000425E+02  4.5835274E-03
  5.3250372E+02  4.9481418E-03
  5.3500319E+02  5.1558790E-03
  5.3750266E+02  5.2538101E-03
  5.4000213E+02  5.2781611E-03
  5.4250160E+02  5.2564418E-03
  5.4500106E+02  5.2085100E-03
  5.4750053E+02  5.1478501E-03
  5.5000000E+02  5.0830556E-03
  5.5312500E+02  5.0037098E-03
  5.5625000E+02  4.9304830E-03
  5.5937500E+02  4.8647107E-03
  5.6250000E+02  4.8058466E-03
  5.6875000E+02  4.7028474E-03
  5.7500000E+02  4.6085894E-03
  5.8125000E+02  4.5135563E-03
  5.8750000E+02  4.4137202E-03
  5.9375000E+02  4.3094351E-03
  6.0000000E+02  4.2033209E-03
  6.1250000E+02  3.9972523E-03
  6.2500000E+02  3.8100624E-03
  6.3750000E+02  3.6418318E-03
  6.5000000E+02  3.4861592E-03
  6.7500000E+02  3.1949833E-03
  6.8750000E+02  3.0585199E-03
  7.0000000E+02  2.9296989E-03
  7.1250000E+02  2.8088710E-03
  7.2500000E+02  2.6955723E-03
  7.3750000E+02  2.5886014E-03
  7.5000000E+02  2.4868926E-03
  7.7500000E+02  2.2966423E-03
  8.0000000E+02  2.1230463E-03
  8.5000000E+02  1.8245104E-03
  8.7500000E+02  1.6956492E-03
  9.0000000E+02  1.5777216E-03
  9.2500000E+02  1.4696646E-03
  9.5000000E+02  1.3709524E-03
  1.0000000E+03  1.1983740E-03
  1.0500000E+03  1.0526173E-03
  1.1000000E+03  9.2866260E-04
  1.1500000E+03  8.2313137E-04
  1.2000000E+03  7.3268806E-04
  1.2500000E+03  6.5454194E-04
  1.3000000E+03  5.8691118E-04
  1.3500000E+03  5.2814028E-04
  1.4000000E+03  4.7674025E-04
  1.4500000E+03  4.3161541E-04
  1.5000000E+03  3.9189935E-04
  1.5500000E+03  3.5681221E-04
  1.6000000E+03  3.2567911E-04
  1.6500000E+03  2.9795762E-04
  1.7000000E+03  2.7321284E-04
  1.8000000E+03  2.3120179E-04
  1.9000000E+03  1.9717268E-04
  2.0000000E+03  1.6932435E-04
  2.1000000E+03  1.4634318E-04
  2.2000000E+03  1.2722606E-04
  2.3000000E+03  1.1120328E-04
  2.4000000E+03  9.7680797E-05
  2.5000000E+03  8.6195755E-05
  2.6000000E+03  7.6384829E-05
  2.7000000E+03  6.7959248E-05
  2.8000000E+03  6.0687308E-05
  2.9000000E+03  5.4381757E-05
  3.0000000E+03  4.8890241E-05
  3.1000000E+03  4.4088010E-05
  3.2000000E+03  3.9872300E-05
  3.3000000E+03  3.6157987E-05
  3.4000000E+03  3.2874184E-05
  3.5000000E+03  2.9961554E-05
  3.6000000E+03  2.7370183E-05
  3.8000000E+03  2.2988915E-05
  4.0000000E+03  1.9463302E-05
  4.2000000E+03  1.6598145E-05
  4.4000000E+03  1.4248714E-05
  4.6000000E+03  1.2306272E-05
  4.8000000E+03  1.0688136E-05
  5.0000000E+03  9.3307421E-06
  5.2500000E+03  7.9265013E-06
  5.5000000E+03  6.7795758E-06
  5.7500000E+03  5.8348535E-06
  5.8750000E+03  5.4248687E-06
  6.0000000E+03  5.0506269E-06
  6.2500000E+03  4.3949697E-06
  6.5000000E+03  3.8431832E-06
  6.7500000E+03  3.3759734E-06
  7.0000000E+03  2.9781317E-06
  7.2500000E+03  2.6375688E-06
  7.5000000E+03  2.3446001E-06
  7.7500000E+03  2.0914107E-06
  8.0000000E+03  1.8716519E-06
  8.2500000E+03  1.6801335E-06
  8.5000000E+03  1.5125881E-06
  8.7500000E+03  1.3654865E-06
  9.0000000E+03  1.2358936E-06
  9.2500000E+03  1.1213568E-06
  9.5000000E+03  1.0198171E-06
  1.0000000E+04  8.4904782E-07
  1.0500000E+04  7.1261775E-07
  1.1000000E+04  6.0254524E-07
  1.1500000E+04  5.1293723E-07
  1.2000000E+04  4.3938533E-07
  1.2500000E+04  3.7855260E-07
  1.3000000E+04  3.2788530E-07
  1.3500000E+04  2.8540908E-07
  1.4000000E+04  2.4958363E-07
  1.4500000E+04  2.1919663E-07
  1.5000000E+04  1.9328613E-07
  1.5500000E+04  1.7108326E-07
  1.6000000E+04  1.5196909E-07
  1.6500000E+04  1.3544201E-07
  1.7000000E+04  1.2109302E-07
  1.7500000E+04  1.0858672E-07
  1.8000000E+04  9.7646473E-08
  1.8500000E+04  8.8042944E-08
  1.9000000E+04  7.9585067E-08
  2.0000000E+04  6.5491998E-08
  2.1000000E+04  5.4367042E-08
  2.2000000E+04  4.5492137E-08
  2.3000000E+04  3.8343919E-08
  2.4000000E+04  3.2535627E-08
  2.5000000E+04  2.7777810E-08
  2.6000000E+04  2.3851327E-08
  2.7000000E+04  2.0588489E-08
  2.8000000E+04  1.7859706E-08
  2.9000000E+04  1.5563916E-08
  3.0000000E+04  1.3621633E-08
  3.1000000E+04  1.1969843E-08
  3.2000000E+04  1.0558224E-08
  3.3000000E+04  9.3463073E-09
  3.4000000E+04  8.3013366E-09
  3.5000000E+04  7.3966352E-09
  3.6000000E+04  6.6103544E-09
  3.7000000E+04  5.9244999E-09
  3.8000000E+04  5.3241754E-09
  3.9000000E+04  4.7969893E-09
  4.0000000E+04  4.3325864E-09
  4.2000000E+04  3.5587291E-09
  4.4000000E+04  2.9480648E-09
  4.6000000E+04  2.4612826E-09
  4.8000000E+04  2.0696401E-09
  5.0000000E+04  1.7518456E-09
  5.1250000E+04  1.5834585E-09
  5.2500000E+04  1.4345190E-09
  5.3750000E+04  1.3024182E-09
  5.5000000E+04  1.1849441E-09
  5.7500000E+04  9.8662119E-10
  5.8750000E+04  9.0278744E-10
  6.0000000E+04  8.2752911E-10
  6.2500000E+04  6.9879338E-10
  6.5000000E+04  5.9378229E-10
  6.7500000E+04  5.0748466E-10
  7.0000000E+04  4.3607448E-10
  7.2500000E+04  3.7660238E-10
  7.5000000E+04  3.2677447E-10
  7.7500000E+04  2.8479172E-10
  8.0000000E+04  2.4923213E-10
  8.2500000E+04  2.1896348E-10
  8.5000000E+04  1.9307817E-10
  8.7500000E+04  1.7084395E-10
  9.0000000E+04  1.5166640E-10
  9.2500000E+04  1.3506023E-10
  9.5000000E+04  1.2062704E-10
  9.7500000E+04  1.0803812E-10
  1.0000000E+05  9.7020909E-11
  1.0250000E+05  8.7348342E-11
  1.0500000E+05  7.8830439E-11
  1.0750000E+05  7.1307565E-11
  1.1000000E+05  6.4645058E-11
  1.1250000E+05  5.8728893E-11
  1.1500000E+05  5.3462149E-11
  1.2000000E+05  4.4558144E-11
  1.2500000E+05  3.7403588E-11
  1.3000000E+05  3.1606176E-11
  1.3500000E+05  2.6871741E-11
  1.4000000E+05  2.2977328E-11
  1.4500000E+05  1.9752281E-11
  1.5000000E+05  1.7064731E-11
  1.5500000E+05  1.4811897E-11
  1.6000000E+05  1.2913045E-11
  1.6500000E+05  1.1304254E-11
  1.7000000E+05  9.9345584E-12
  1.7500000E+05  8.7630503E-12
  1.8000000E+05  7.7566919E-12
  1.8500000E+05  6.8886389E-12
  1.9000000E+05  6.1369570E-12
  1.9500000E+05  5.4836299E-12
  2.0000000E+05  4.9137863E-12
  2.0500000E+05  4.4150898E-12
  2.1000000E+05  3.9772604E-12
  2.1500000E+05  3.5916947E-12
  2.2000000E+05  3.2511623E-12
  2.2500000E+05  2.9495630E-12
  2.3000000E+05  2.6817312E-12
  2.4000000E+05  2.2304543E-12
  2.5000000E+05  1.8693487E-12
  2.6000000E+05  1.5778146E-12
  2.7000000E+05  1.3405014E-12
  2.8000000E+05  1.1458405E-12
  2.9000000E+05  9.8502262E-13
  3.0000000E+05  8.5127651E-13
  3.1000000E+05  7.3935027E-13
  3.2000000E+05  6.4513590E-13
  3.3000000E+05  5.6539478E-13
  3.4000000E+05  4.9755467E-13
  3.5000000E+05  4.3955770E-13
  3.6000000E+05  3.8974667E-13
  3.7000000E+05  3.4677949E-13
  3.8000000E+05  3.0956280E-13
  3.9000000E+05  2.7720082E-13
  4.0000000E+05  2.4895569E-13
  4.1000000E+05  2.2421667E-13
  4.2000000E+05  2.0247578E-13
  4.3000000E+05  1.8330855E-13
  4.4000000E+05  1.6635855E-13
  4.6000000E+05  1.3795491E-13
  4.8000000E+05  1.1537140E-13
  5.0000000E+05  9.7234403E-14
  5.1250000E+05  8.7696100E-14
  5.2500000E+05  7.9302384E-14
  5.3750000E+05  7.1892248E-14
  5.5000000E+05  6.5330432E-14
  5.7500000E+05  5.4312857E-14
  5.8750000E+05  4.9678442E-14
  6.0000000E+05  4.5529592E-14
  6.2500000E+05  3.8457347E-14
  6.5000000E+05  3.2710390E-14
  6.7500000E+05  2.8000865E-14
  7.0000000E+05  2.4111371E-14
  7.2500000E+05  2.0875873E-14
  7.5000000E+05  1.8166354E-14
  7.7500000E+05  1.5883170E-14
  8.0000000E+05  1.3948065E-14
  8.2500000E+05  1.2299084E-14
  8.5000000E+05  1.0886795E-14
  8.7500000E+05  9.6714717E-15
  9.0000000E+05  8.6209652E-15
  9.2500000E+05  7.7091026E-15
  9.5000000E+05  6.9144473E-15
  9.7500000E+05  6.2193412E-15
  1.0000000E+06  5.6091592E-15
  1.0250000E+06  5.0717291E-15
  1.0500000E+06  4.5968717E-15
  1.1000000E+06  3.8020085E-15
  1.1500000E+06  3.1708512E-15
  1.2000000E+06  2.6645755E-15
  1.2500000E+06  2.2546951E-15
  1.3000000E+06  1.9200254E-15
  1.3500000E+06  1.6446244E-15
  1.4000000E+06  1.4163626E-15
  1.4500000E+06  1.2259159E-15
  1.5000000E+06  1.0660410E-15
  1.5500000E+06  9.3106075E-16
  1.6000000E+06  8.1648866E-16
  1.6500000E+06  7.1875216E-16
  1.7000000E+06  6.3498594E-16
  1.7500000E+06  5.6287664E-16
  1.8000000E+06  5.0054467E-16
  1.8500000E+06  4.4645362E-16
  1.9000000E+06  3.9934057E-16
  1.9500000E+06  3.5816266E-16
  2.0000000E+06  3.2205489E-16
  2.0500000E+06  2.9029492E-16
  2.1000000E+06  2.6227680E-16
  2.2000000E+06  2.1550078E-16
  2.3000000E+06  1.7849699E-16
  2.4000000E+06  1.4892852E-16
  2.5000000E+06  1.2509849E-16
  2.6000000E+06  1.0576192E-16
  
  
#  23   4  L3  EION =  5.180000000E+02 eV   283
#  S(0) = 4.529999E+00
  4.0989749E+00  0.0000000E+00
  4.0989749E+02  0.0000000E+00
  4.0989749E+02  6.2572610E-03
  5.1800000E+02  6.2572610E-03
  5.1800524E+02  6.2572610E-03
  5.1818011E+02  6.4288558E-03
  5.1835498E+02  6.5937048E-03
  5.1852985E+02  6.7522194E-03
  5.1870472E+02  6.9047722E-03
  5.1905446E+02  7.1933136E-03
  5.1940420E+02  7.4616852E-03
  5.2010367E+02  7.9454483E-03
  5.2080315E+02  8.3683375E-03
  5.2220210E+02  9.0649860E-03
  5.2360105E+02  9.6006515E-03
  5.2500000E+02  1.0006892E-02
  5.2812500E+02  1.0558056E-02
  5.3125000E+02  1.0765474E-02
  5.3437500E+02  1.0766880E-02
  5.3750000E+02  1.0658371E-02
  5.4062500E+02  1.0501578E-02
  5.4375000E+02  1.0332350E-02
  5.4687500E+02  1.0169202E-02
  5.5000000E+02  1.0019900E-02
  5.6250000E+02  9.5535041E-03
  5.6875000E+02  9.3568761E-03
  5.7500000E+02  9.1577153E-03
  5.8125000E+02  8.9489351E-03
  5.8750000E+02  8.7319373E-03
  5.9375000E+02  8.5123049E-03
  6.0000000E+02  8.2961118E-03
  6.1250000E+02  7.8904254E-03
  6.2500000E+02  7.5268256E-03
  6.3750000E+02  7.1956707E-03
  6.5000000E+02  6.8839540E-03
  6.6250000E+02  6.5848300E-03
  6.7500000E+02  6.2981338E-03
  7.0000000E+02  5.7711777E-03
  7.2500000E+02  5.3076745E-03
  7.5000000E+02  4.8923252E-03
  7.7500000E+02  4.5133093E-03
  8.0000000E+02  4.1690063E-03
  8.2500000E+02  3.8587872E-03
  8.5000000E+02  3.5787060E-03
  9.0000000E+02  3.0904408E-03
  9.5000000E+02  2.6826713E-03
  1.0000000E+03  2.3426902E-03
  1.0500000E+03  2.0558206E-03
  1.1000000E+03  1.8121718E-03
  1.1500000E+03  1.6051162E-03
  1.2000000E+03  1.4276048E-03
  1.2500000E+03  1.2744719E-03
  1.3000000E+03  1.1420961E-03
  1.3500000E+03  1.0270564E-03
  1.4000000E+03  9.2653064E-04
  1.4500000E+03  8.3838568E-04
  1.5000000E+03  7.6084159E-04
  1.6000000E+03  6.3159407E-04
  1.7000000E+03  5.2935392E-04
  1.8000000E+03  4.4756458E-04
  1.9000000E+03  3.8135241E-04
  2.0000000E+03  3.2722496E-04
  2.1000000E+03  2.8260410E-04
  2.2000000E+03  2.4551306E-04
  2.3000000E+03  2.1444455E-04
  2.4000000E+03  1.8824083E-04
  2.5000000E+03  1.6600055E-04
  2.6000000E+03  1.4701533E-04
  2.7000000E+03  1.3072176E-04
  2.8000000E+03  1.1666788E-04
  2.9000000E+03  1.0448876E-04
  3.0000000E+03  9.3887792E-05
  3.1000000E+03  8.4622323E-05
  3.2000000E+03  7.6492618E-05
  3.4000000E+03  6.3006913E-05
  3.6000000E+03  5.2410347E-05
  3.8000000E+03  4.3982806E-05
  4.0000000E+03  3.7206876E-05
  4.2000000E+03  3.1704712E-05
  4.4000000E+03  2.7196403E-05
  4.6000000E+03  2.3471798E-05
  4.8000000E+03  2.0371238E-05
  5.0000000E+03  1.7772056E-05
  5.2500000E+03  1.5085136E-05
  5.5000000E+03  1.2892294E-05
  5.7500000E+03  1.1087412E-05
  5.8750000E+03  1.0304576E-05
  6.0000000E+03  9.5902430E-06
  6.2500000E+03  8.3393949E-06
  6.5000000E+03  7.2874088E-06
  6.7500000E+03  6.3972410E-06
  7.0000000E+03  5.6397131E-06
  7.2500000E+03  4.9916446E-06
  7.5000000E+03  4.4344751E-06
  7.7500000E+03  3.9532352E-06
  8.0000000E+03  3.5357712E-06
  8.2500000E+03  3.1721538E-06
  8.5000000E+03  2.8542224E-06
  8.7500000E+03  2.5752307E-06
  9.0000000E+03  2.3295714E-06
  9.2500000E+03  2.1125615E-06
  9.5000000E+03  1.9202712E-06
  1.0000000E+04  1.5971059E-06
  1.0500000E+04  1.3391656E-06
  1.1000000E+04  1.1312461E-06
  1.1500000E+04  9.6213063E-07
  1.2000000E+04  8.2343527E-07
  1.2500000E+04  7.0881871E-07
  1.3000000E+04  6.1343141E-07
  1.3500000E+04  5.3352715E-07
  1.4000000E+04  4.6618527E-07
  1.4500000E+04  4.0910840E-07
  1.5000000E+04  3.6047500E-07
  1.5500000E+04  3.1883014E-07
  1.6000000E+04  2.8300328E-07
  1.6500000E+04  2.5204637E-07
  1.7000000E+04  2.2518695E-07
  1.7500000E+04  2.0179188E-07
  1.8000000E+04  1.8133930E-07
  1.8500000E+04  1.6339677E-07
  1.9000000E+04  1.4760426E-07
  2.0000000E+04  1.2131263E-07
  2.1000000E+04  1.0058205E-07
  2.2000000E+04  8.4062652E-08
  2.3000000E+04  7.0771562E-08
  2.4000000E+04  5.9983155E-08
  2.5000000E+04  5.1154897E-08
  2.6000000E+04  4.3876415E-08
  2.7000000E+04  3.7833965E-08
  2.8000000E+04  3.2785300E-08
  2.9000000E+04  2.8541658E-08
  3.0000000E+04  2.4954695E-08
  3.1000000E+04  2.1906910E-08
  3.2000000E+04  1.9304536E-08
  3.3000000E+04  1.7072227E-08
  3.4000000E+04  1.5149040E-08
  3.5000000E+04  1.3485381E-08
  3.6000000E+04  1.2040662E-08
  3.7000000E+04  1.0781476E-08
  3.8000000E+04  9.6801882E-09
  3.9000000E+04  8.7138257E-09
  4.0000000E+04  7.8632050E-09
  4.2000000E+04  6.4473548E-09
  4.4000000E+04  5.3317501E-09
  4.6000000E+04  4.4437632E-09
  4.8000000E+04  3.7303558E-09
  5.0000000E+04  3.1522867E-09
  5.1250000E+04  2.8463418E-09
  5.2500000E+04  2.5759652E-09
  5.3750000E+04  2.3363622E-09
  5.5000000E+04  2.1234701E-09
  5.7500000E+04  1.7645049E-09
  5.8750000E+04  1.6129587E-09
  6.0000000E+04  1.4770266E-09
  6.2500000E+04  1.2447839E-09
  6.5000000E+04  1.0556484E-09
  6.7500000E+04  9.0046723E-10
  7.0000000E+04  7.7226083E-10
  7.2500000E+04  6.6565522E-10
  7.5000000E+04  5.7647609E-10
  7.7500000E+04  5.0145365E-10
  8.0000000E+04  4.3800639E-10
  8.2500000E+04  3.8408151E-10
  8.5000000E+04  3.3803534E-10
  8.7500000E+04  2.9854317E-10
  9.0000000E+04  2.6453086E-10
  9.2500000E+04  2.3512246E-10
  9.5000000E+04  2.0959978E-10
  9.7500000E+04  1.8737086E-10
  1.0000000E+05  1.6794541E-10
  1.0250000E+05  1.5091546E-10
  1.0500000E+05  1.3594006E-10
  1.1000000E+05  1.1105320E-10
  1.1500000E+05  9.1489901E-11
  1.2000000E+05  7.5957615E-11
  1.2500000E+05  6.3512555E-11
  1.3000000E+05  5.3456783E-11
  1.3500000E+05  4.5268076E-11
  1.4000000E+05  3.8551464E-11
  1.4500000E+05  3.3005205E-11
  1.5000000E+05  2.8396603E-11
  1.5500000E+05  2.4544660E-11
  1.6000000E+05  2.1307445E-11
  1.6500000E+05  1.8572810E-11
  1.7000000E+05  1.6251508E-11
  1.7500000E+05  1.4272042E-11
  1.8000000E+05  1.2576772E-11
  1.8500000E+05  1.1118959E-11
  1.9000000E+05  9.8604830E-12
  1.9500000E+05  8.7700935E-12
  2.0000000E+05  7.8220402E-12
  2.0500000E+05  6.9950039E-12
  2.1000000E+05  6.2712535E-12
  2.1500000E+05  5.6359774E-12
  2.2000000E+05  5.0767509E-12
  2.2500000E+05  4.5831122E-12
  2.3000000E+05  4.1462193E-12
  2.4000000E+05  3.4137874E-12
  2.5000000E+05  2.8317766E-12
  2.6000000E+05  2.3652239E-12
  2.7000000E+05  1.9881825E-12
  2.8000000E+05  1.6811782E-12
  2.9000000E+05  1.4294456E-12
  3.0000000E+05  1.2216833E-12
  3.1000000E+05  1.0491627E-12
  3.2000000E+05  9.0508592E-13
  3.3000000E+05  7.8411729E-13
  3.4000000E+05  6.8203784E-13
  3.5000000E+05  5.9548794E-13
  3.6000000E+05  5.2177537E-13
  3.7000000E+05  4.5872963E-13
  3.8000000E+05  4.0459056E-13
  3.9000000E+05  3.5792270E-13
  4.0000000E+05  3.1754947E-13
  4.1000000E+05  2.8250176E-13
  4.2000000E+05  2.5197762E-13
  4.3000000E+05  2.2531038E-13
  4.4000000E+05  2.0194342E-13
  4.5000000E+05  1.8141022E-13
  4.6000000E+05  1.6331817E-13
  4.7000000E+05  1.4733571E-13
  4.8000000E+05  1.3318176E-13
  5.0000000E+05  1.0943812E-13
  5.1250000E+05  9.7148877E-14
  5.2500000E+05  8.6465516E-14
  5.3750000E+05  7.7149145E-14
  5.5000000E+05  6.9000612E-14
  5.7500000E+05  5.5566930E-14
  5.8750000E+05  5.0023591E-14
  6.0000000E+05  4.5123221E-14
  6.2500000E+05  3.6924238E-14
  6.5000000E+05  3.0429344E-14
  6.7500000E+05  2.5241460E-14
  7.0000000E+05  2.1065599E-14
  7.2500000E+05  1.7680271E-14
  7.5000000E+05  1.4917518E-14
  7.7500000E+05  1.2648802E-14
  8.0000000E+05  1.0774908E-14
  8.2500000E+05  9.2186603E-15
  8.5000000E+05  7.9195702E-15
  8.7500000E+05  6.8299062E-15
  9.0000000E+05  5.9117446E-15
  9.2500000E+05  5.1347619E-15
  9.5000000E+05  4.4745697E-15
  9.7500000E+05  3.9114454E-15
  1.0000000E+06  3.4293552E-15
  1.0250000E+06  3.0151979E-15
  1.0500000E+06  2.6582181E-15
  1.0750000E+06  2.3495470E-15
  1.1000000E+06  2.0818397E-15
  1.1250000E+06  1.8489888E-15
  1.1500000E+06  1.6458955E-15
  1.1750000E+06  1.4682873E-15
  1.2000000E+06  1.3125716E-15
  1.2250000E+06  1.1757175E-15
  1.2500000E+06  1.0551589E-15
  1.3000000E+06  8.5453416E-16
  1.3500000E+06  6.9683291E-16
  1.4000000E+06  5.7188889E-16
  1.4500000E+06  4.7216726E-16
  1.5000000E+06  3.9202749E-16
  1.5500000E+06  3.2720889E-16
  1.6000000E+06  2.7446524E-16
  1.6500000E+06  2.3130277E-16
  1.7000000E+06  1.9579130E-16
  1.7500000E+06  1.6642605E-16
  1.8000000E+06  1.4202636E-16
  1.8500000E+06  1.2166012E-16
  1.9000000E+06  1.0458714E-16
  1.9500000E+06  9.0216894E-17
  2.0000000E+06  7.8075063E-17
  2.0500000E+06  6.7778385E-17
  2.1000000E+06  5.9015734E-17
  2.1500000E+06  5.1532883E-17
  2.2000000E+06  4.5120961E-17
  2.2500000E+06  3.9608683E-17
  2.3000000E+06  3.4855064E-17
  2.3500000E+06  3.0743553E-17
  2.4000000E+06  2.7178016E-17
  2.4500000E+06  2.4079511E-17
  2.5000000E+06  2.1381462E-17
  2.5500000E+06  1.9027385E-17
  2.6000000E+06  1.6969291E-17
  
  
#  23   5  M1  EION =  7.200000000E+01 eV   273
#  S(0) = 9.321777E-01
  6.6051331E-01  0.0000000E+00
  6.6051331E+01  0.0000000E+00
  6.6051331E+01  3.7465204E-03
  7.2000000E+01  3.7465204E-03
  7.2002721E+01  3.7465204E-03
  7.2402585E+01  3.7284176E-03
  7.2802449E+01  3.7114034E-03
  7.3202313E+01  3.6953882E-03
  7.3602177E+01  3.6802916E-03
  7.4401905E+01  3.6525724E-03
  7.5201633E+01  3.6277519E-03
  7.6801088E+01  3.5852985E-03
  7.8400544E+01  3.5505587E-03
  8.0000000E+01  3.5218671E-03
  8.2500000E+01  3.4862289E-03
  8.5000000E+01  3.4586887E-03
  8.7500000E+01  3.4364654E-03
  9.0000000E+01  3.4173745E-03
  9.5000000E+01  3.3819858E-03
  1.0000000E+02  3.3426531E-03
  1.0500000E+02  3.2939381E-03
  1.1000000E+02  3.2338240E-03
  1.1500000E+02  3.1627869E-03
  1.2000000E+02  3.0828547E-03
  1.2500000E+02  2.9967631E-03
  1.3000000E+02  2.9073089E-03
  1.3500000E+02  2.8169375E-03
  1.4000000E+02  2.7275286E-03
  1.4500000E+02  2.6403842E-03
  1.5000000E+02  2.5562748E-03
  1.6000000E+02  2.3982880E-03
  1.7000000E+02  2.2534639E-03
  1.8000000E+02  2.1199189E-03
  1.9000000E+02  1.9957837E-03
  2.0000000E+02  1.8798844E-03
  2.1000000E+02  1.7717342E-03
  2.2000000E+02  1.6711517E-03
  2.3000000E+02  1.5780482E-03
  2.4000000E+02  1.4921416E-03
  2.5000000E+02  1.4130037E-03
  2.6000000E+02  1.3400199E-03
  2.7000000E+02  1.2725400E-03
  2.8000000E+02  1.2099375E-03
  2.9000000E+02  1.1516378E-03
  3.0000000E+02  1.0971885E-03
  3.1000000E+02  1.0462509E-03
  3.2000000E+02  9.9853273E-04
  3.4000000E+02  9.1192234E-04
  3.6000000E+02  8.3589578E-04
  3.8000000E+02  7.6899601E-04
  4.0000000E+02  7.0984129E-04
  4.2000000E+02  6.5713290E-04
  4.4000000E+02  6.0988069E-04
  4.6000000E+02  5.6735876E-04
  4.8000000E+02  5.2898899E-04
  5.0000000E+02  4.9432308E-04
  5.2500000E+02  4.5557462E-04
  5.5000000E+02  4.2117032E-04
  5.7500000E+02  3.9043510E-04
  6.0000000E+02  3.6284817E-04
  6.5000000E+02  3.1552667E-04
  6.7500000E+02  2.9518897E-04
  7.0000000E+02  2.7673758E-04
  7.2500000E+02  2.5993770E-04
  7.5000000E+02  2.4458016E-04
  8.0000000E+02  2.1754375E-04
  8.5000000E+02  1.9463837E-04
  9.0000000E+02  1.7509767E-04
  9.5000000E+02  1.5827747E-04
  1.0000000E+03  1.4369263E-04
  1.0500000E+03  1.3097763E-04
  1.1000000E+03  1.1983276E-04
  1.1500000E+03  1.1000739E-04
  1.2000000E+03  1.0129992E-04
  1.2500000E+03  9.3550858E-05
  1.3000000E+03  8.6629048E-05
  1.3500000E+03  8.0422955E-05
  1.4000000E+03  7.4836496E-05
  1.4500000E+03  6.9789167E-05
  1.5000000E+03  6.5214082E-05
  1.6000000E+03  5.7266176E-05
  1.7000000E+03  5.0633789E-05
  1.8000000E+03  4.5044276E-05
  1.9000000E+03  4.0291451E-05
  2.0000000E+03  3.6218146E-05
  2.1000000E+03  3.2702478E-05
  2.2000000E+03  2.9648753E-05
  2.3000000E+03  2.6980866E-05
  2.4000000E+03  2.4637574E-05
  2.5000000E+03  2.2569202E-05
  2.6000000E+03  2.0735181E-05
  2.7000000E+03  1.9102119E-05
  2.8000000E+03  1.7642327E-05
  2.9000000E+03  1.6332693E-05
  3.0000000E+03  1.5153807E-05
  3.1000000E+03  1.4089269E-05
  3.2000000E+03  1.3125146E-05
  3.3000000E+03  1.2249559E-05
  3.4000000E+03  1.1452317E-05
  3.5000000E+03  1.0724634E-05
  3.6000000E+03  1.0058906E-05
  3.8000000E+03  8.8877346E-06
  4.0000000E+03  7.8953540E-06
  4.2000000E+03  7.0483002E-06
  4.4000000E+03  6.3204814E-06
  4.6000000E+03  5.6913067E-06
  4.8000000E+03  5.1443663E-06
  5.0000000E+03  4.6664598E-06
  5.2500000E+03  4.1500362E-06
  5.5000000E+03  3.7081600E-06
  5.7500000E+03  3.3276868E-06
  5.8750000E+03  3.1571286E-06
  6.0000000E+03  2.9981834E-06
  6.2500000E+03  2.7112944E-06
  6.5000000E+03  2.4602703E-06
  6.7500000E+03  2.2396159E-06
  7.0000000E+03  2.0448256E-06
  7.2500000E+03  1.8721781E-06
  7.5000000E+03  1.7185799E-06
  7.7500000E+03  1.5814473E-06
  8.0000000E+03  1.4586099E-06
  8.2500000E+03  1.3482348E-06
  8.5000000E+03  1.2487667E-06
  8.7500000E+03  1.1588796E-06
  9.0000000E+03  1.0774378E-06
  9.2500000E+03  1.0034642E-06
  9.5000000E+03  9.3611557E-07
  1.0000000E+04  8.1846625E-07
  1.0500000E+04  7.1970681E-07
  1.1000000E+04  6.3617646E-07
  1.1500000E+04  5.6503892E-07
  1.2000000E+04  5.0407279E-07
  1.2500000E+04  4.5151992E-07
  1.3000000E+04  4.0597640E-07
  1.3500000E+04  3.6631149E-07
  1.4000000E+04  3.3160696E-07
  1.4500000E+04  3.0111185E-07
  1.5000000E+04  2.7420790E-07
  1.5500000E+04  2.5038277E-07
  1.6000000E+04  2.2920945E-07
  1.6500000E+04  2.1033006E-07
  1.7000000E+04  1.9344318E-07
  1.7500000E+04  1.7829367E-07
  1.8000000E+04  1.6466456E-07
  1.8500000E+04  1.5237053E-07
  1.9000000E+04  1.4125274E-07
  1.9500000E+04  1.3117445E-07
  2.0000000E+04  1.2201756E-07
  2.0500000E+04  1.1367963E-07
  2.1000000E+04  1.0607160E-07
  2.2000000E+04  9.2744150E-08
  2.3000000E+04  8.1521915E-08
  2.4000000E+04  7.2007545E-08
  2.5000000E+04  6.3890240E-08
  2.6000000E+04  5.6924534E-08
  2.7000000E+04  5.0914818E-08
  2.8000000E+04  4.5703924E-08
  2.9000000E+04  4.1164605E-08
  3.0000000E+04  3.7193092E-08
  3.1000000E+04  3.3704202E-08
  3.2000000E+04  3.0627567E-08
  3.3000000E+04  2.7904723E-08
  3.4000000E+04  2.5486829E-08
  3.5000000E+04  2.3332871E-08
  3.6000000E+04  2.1408239E-08
  3.7000000E+04  1.9683596E-08
  3.8000000E+04  1.8133966E-08
  3.9000000E+04  1.6738004E-08
  4.0000000E+04  1.5477391E-08
  4.1000000E+04  1.4336351E-08
  4.2000000E+04  1.3301251E-08
  4.3000000E+04  1.2360262E-08
  4.4000000E+04  1.1503095E-08
  4.6000000E+04  1.0005424E-08
  4.8000000E+04  8.7489012E-09
  5.0000000E+04  7.6876112E-09
  5.1250000E+04  7.1071612E-09
  5.2500000E+04  6.5816178E-09
  5.3750000E+04  6.1047588E-09
  5.5000000E+04  5.6711804E-09
  5.7500000E+04  4.9156277E-09
  5.8750000E+04  4.5859359E-09
  6.0000000E+04  4.2839334E-09
  6.2500000E+04  3.7521696E-09
  6.5000000E+04  3.3016946E-09
  6.7500000E+04  2.9178465E-09
  7.0000000E+04  2.5889911E-09
  7.2500000E+04  2.3058211E-09
  7.5000000E+04  2.0608352E-09
  7.7500000E+04  1.8479451E-09
  8.0000000E+04  1.6621766E-09
  8.2500000E+04  1.4994405E-09
  8.5000000E+04  1.3563562E-09
  8.7500000E+04  1.2301137E-09
  9.0000000E+04  1.1183652E-09
  9.2500000E+04  1.0191398E-09
  9.5000000E+04  9.3077486E-10
  9.7500000E+04  8.5186192E-10
  1.0000000E+05  7.8120273E-10
  1.0250000E+05  7.1777395E-10
  1.0500000E+05  6.6069839E-10
  1.0750000E+05  6.0922151E-10
  1.1000000E+05  5.6269203E-10
  1.1250000E+05  5.2054598E-10
  1.1500000E+05  4.8229351E-10
  1.1750000E+05  4.4750790E-10
  1.2000000E+05  4.1581636E-10
  1.2250000E+05  3.8689237E-10
  1.2500000E+05  3.6044924E-10
  1.3000000E+05  3.1402586E-10
  1.3500000E+05  2.7485985E-10
  1.4000000E+05  2.4162602E-10
  1.4500000E+05  2.1327417E-10
  1.5000000E+05  1.8896553E-10
  1.5500000E+05  1.6802541E-10
  1.6000000E+05  1.4990755E-10
  1.6500000E+05  1.3416683E-10
  1.7000000E+05  1.2043811E-10
  1.7500000E+05  1.0842017E-10
  1.8000000E+05  9.7863114E-11
  1.8500000E+05  8.8558652E-11
  1.9000000E+05  8.0332410E-11
  1.9500000E+05  7.3037744E-11
  2.0000000E+05  6.6550902E-11
  2.0500000E+05  6.0767006E-11
  2.1000000E+05  5.5596720E-11
  2.1500000E+05  5.0963667E-11
  2.2000000E+05  4.6802321E-11
  2.2500000E+05  4.3056252E-11
  2.3000000E+05  3.9676733E-11
  2.3500000E+05  3.6621580E-11
  2.4000000E+05  3.3854168E-11
  2.4500000E+05  3.1342609E-11
  2.5000000E+05  2.9059085E-11
  2.6000000E+05  2.5081787E-11
  2.7000000E+05  2.1760872E-11
  2.8000000E+05  1.8970834E-11
  2.9000000E+05  1.6613211E-11
  3.0000000E+05  1.4610156E-11
  3.1000000E+05  1.2899672E-11
  3.2000000E+05  1.1432049E-11
  3.3000000E+05  1.0167159E-11
  3.4000000E+05  9.0723821E-12
  3.5000000E+05  8.1210470E-12
  3.6000000E+05  7.2912209E-12
  3.7000000E+05  6.5647761E-12
  3.8000000E+05  5.9266579E-12
  3.9000000E+05  5.3643037E-12
  4.0000000E+05  4.8671853E-12
  4.1000000E+05  4.4264403E-12
  4.2000000E+05  4.0345775E-12
  4.3000000E+05  3.6852394E-12
  4.4000000E+05  3.3730110E-12
  4.5000000E+05  3.0932616E-12
  4.6000000E+05  2.8420197E-12
  4.7000000E+05  2.6158687E-12
  4.8000000E+05  2.4118597E-12
  5.0000000E+05  2.0603951E-12
  5.1250000E+05  1.8731062E-12
  5.2500000E+05  1.7067301E-12
  5.3750000E+05  1.5585237E-12
  5.5000000E+05  1.4261544E-12
  5.7500000E+05  1.2012388E-12
  5.8750000E+05  1.1055174E-12
  6.0000000E+05  1.0192013E-12
  6.1250000E+05  9.4119869E-13
  6.2500000E+05  8.7056346E-13
  6.3750000E+05  8.0647366E-13
  6.5000000E+05  7.4821260E-13
  6.7500000E+05  6.4674741E-13
  7.0000000E+05  5.6201974E-13
  7.2500000E+05  4.9081013E-13
  7.5000000E+05  4.3059924E-13
  
  
#  23   6  M2  EION =  4.400000000E+01 eV   301
#  S(0) = 1.400573E+00
  2.2000000E-01  0.0000000E+00
  2.2000000E+01  0.0000000E+00
  2.2000000E+01  1.6352083E-02
  4.4000000E+01  1.6352083E-02
  4.4000000E+01  5.9050736E-03
  4.4002721E+01  5.9050736E-03
  4.4108937E+01  5.8749208E-03
  4.4215153E+01  5.8434330E-03
  4.4321369E+01  5.8107185E-03
  4.4427585E+01  5.7768793E-03
  4.4640017E+01  5.7062036E-03
  4.4852449E+01  5.6321008E-03
  4.5277313E+01  5.4759993E-03
  4.5702177E+01  5.3126784E-03
  4.6551905E+01  4.9765894E-03
  4.7401633E+01  4.6422826E-03
  4.8251361E+01  4.3212359E-03
  4.9101088E+01  4.0204516E-03
  4.9950816E+01  3.7439703E-03
  5.0800544E+01  3.4938056E-03
  5.1650272E+01  3.2705819E-03
  5.2500000E+01  3.0739629E-03
  5.3750000E+01  2.8308873E-03
  5.5000000E+01  2.6384505E-03
  5.7500000E+01  2.3824396E-03
  5.8750000E+01  2.3070641E-03
  6.0000000E+01  2.2594161E-03
  6.1250000E+01  2.2346117E-03
  6.2500000E+01  2.2284348E-03
  6.3750000E+01  2.2371791E-03
  6.5000000E+01  2.2577774E-03
  6.7500000E+01  2.3245745E-03
  7.0000000E+01  2.4130653E-03
  7.2500000E+01  2.5127116E-03
  7.5000000E+01  2.6165908E-03
  7.7500000E+01  2.7201739E-03
  8.0000000E+01  2.8205178E-03
  8.2500000E+01  2.9156915E-03
  8.5000000E+01  3.0044103E-03
  9.0000000E+01  3.1594296E-03
  9.5000000E+01  3.2820368E-03
  1.0000000E+02  3.3717243E-03
  1.0500000E+02  3.4301199E-03
  1.1000000E+02  3.4603420E-03
  1.1500000E+02  3.4664651E-03
  1.2000000E+02  3.4528449E-03
  1.2500000E+02  3.4236414E-03
  1.3000000E+02  3.3825401E-03
  1.3500000E+02  3.3325613E-03
  1.4000000E+02  3.2760363E-03
  1.4500000E+02  3.2147637E-03
  1.5000000E+02  3.1499831E-03
  1.6000000E+02  3.0134335E-03
  1.7000000E+02  2.8713963E-03
  1.8000000E+02  2.7273688E-03
  1.9000000E+02  2.5842516E-03
  2.0000000E+02  2.4447082E-03
  2.1000000E+02  2.3106979E-03
  2.2000000E+02  2.1835426E-03
  2.3000000E+02  2.0637492E-03
  2.4000000E+02  1.9512870E-03
  2.5000000E+02  1.8458200E-03
  2.6000000E+02  1.7468011E-03
  2.7000000E+02  1.6537494E-03
  2.8000000E+02  1.5662861E-03
  2.9000000E+02  1.4840666E-03
  3.0000000E+02  1.4068282E-03
  3.1000000E+02  1.3343851E-03
  3.2000000E+02  1.2665198E-03
  3.4000000E+02  1.1434778E-03
  3.6000000E+02  1.0355298E-03
  3.8000000E+02  9.4043205E-04
  4.0000000E+02  8.5616527E-04
  4.2000000E+02  7.8125210E-04
  4.4000000E+02  7.1452141E-04
  4.6000000E+02  6.5500059E-04
  4.8000000E+02  6.0185563E-04
  5.0000000E+02  5.5429445E-04
  5.2500000E+02  5.0154952E-04
  5.5000000E+02  4.5514572E-04
  5.7500000E+02  4.1417799E-04
  6.0000000E+02  3.7790615E-04
  6.5000000E+02  3.1703285E-04
  6.7500000E+02  2.9143719E-04
  7.0000000E+02  2.6850317E-04
  7.2500000E+02  2.4787921E-04
  7.5000000E+02  2.2927418E-04
  8.0000000E+02  1.9723029E-04
  8.5000000E+02  1.7086455E-04
  9.0000000E+02  1.4896222E-04
  9.5000000E+02  1.3059697E-04
  1.0000000E+03  1.1509737E-04
  1.0500000E+03  1.0194083E-04
  1.1000000E+03  9.0698109E-05
  1.1500000E+03  8.1027217E-05
  1.2000000E+03  7.2662769E-05
  1.2500000E+03  6.5395529E-05
  1.3000000E+03  5.9054293E-05
  1.3500000E+03  5.3496290E-05
  1.4000000E+03  4.8603650E-05
  1.4500000E+03  4.4279449E-05
  1.5000000E+03  4.0443795E-05
  1.5500000E+03  3.7030067E-05
  1.6000000E+03  3.3982230E-05
  1.6500000E+03  3.1252912E-05
  1.7000000E+03  2.8801881E-05
  1.8000000E+03  2.4602425E-05
  1.9000000E+03  2.1163804E-05
  2.0000000E+03  1.8322319E-05
  2.1000000E+03  1.5954778E-05
  2.2000000E+03  1.3967266E-05
  2.3000000E+03  1.2287298E-05
  2.4000000E+03  1.0858354E-05
  2.5000000E+03  9.6358778E-06
  2.6000000E+03  8.5844199E-06
  2.7000000E+03  7.6755444E-06
  2.8000000E+03  6.8862628E-06
  2.9000000E+03  6.1978601E-06
  3.0000000E+03  5.5950004E-06
  3.1000000E+03  5.0650365E-06
  3.2000000E+03  4.5974812E-06
  3.3000000E+03  4.1835957E-06
  3.4000000E+03  3.8160538E-06
  3.5000000E+03  3.4886824E-06
  3.6000000E+03  3.1962571E-06
  3.7000000E+03  2.9343371E-06
  3.8000000E+03  2.6991334E-06
  3.9000000E+03  2.4874003E-06
  4.0000000E+03  2.2963481E-06
  4.2000000E+03  1.9669884E-06
  4.4000000E+03  1.6954037E-06
  4.6000000E+03  1.4697289E-06
  4.8000000E+03  1.2808666E-06
  5.0000000E+03  1.1217706E-06
  5.2500000E+03  9.5647906E-07
  5.5000000E+03  8.2088649E-07
  5.7500000E+03  7.0875639E-07
  5.8750000E+03  6.5995867E-07
  6.0000000E+03  6.1533786E-07
  6.2500000E+03  5.3697331E-07
  6.5000000E+03  4.7081734E-07
  6.7500000E+03  4.1463607E-07
  7.0000000E+03  3.6666204E-07
  7.2500000E+03  3.2548519E-07
  7.5000000E+03  2.8997215E-07
  7.7500000E+03  2.5920570E-07
  8.0000000E+03  2.3243859E-07
  8.2500000E+03  2.0905817E-07
  8.5000000E+03  1.8855932E-07
  8.7500000E+03  1.7052328E-07
  9.0000000E+03  1.5460113E-07
  9.2500000E+03  1.4050069E-07
  9.5000000E+03  1.2797610E-07
  9.7500000E+03  1.1681960E-07
  1.0000000E+04  1.0685489E-07
  1.0250000E+04  9.7931799E-08
  1.0500000E+04  8.9921888E-08
  1.0750000E+04  8.2714897E-08
  1.1000000E+04  7.6215854E-08
  1.1250000E+04  7.0342712E-08
  1.1500000E+04  6.5024371E-08
  1.2000000E+04  5.5812685E-08
  1.2500000E+04  4.8174454E-08
  1.3000000E+04  4.1797630E-08
  1.3500000E+04  3.6440179E-08
  1.4000000E+04  3.1912619E-08
  1.4500000E+04  2.8065345E-08
  1.5000000E+04  2.4779315E-08
  1.5500000E+04  2.1959115E-08
  1.6000000E+04  1.9527728E-08
  1.6500000E+04  1.7422586E-08
  1.7000000E+04  1.5592568E-08
  1.7500000E+04  1.3995661E-08
  1.8000000E+04  1.2597150E-08
  1.8500000E+04  1.1368198E-08
  1.9000000E+04  1.0284747E-08
  1.9500000E+04  9.3266319E-09
  2.0000000E+04  8.4768729E-09
  2.0500000E+04  7.7211140E-09
  2.1000000E+04  7.0471703E-09
  2.1500000E+04  6.4446613E-09
  2.2000000E+04  5.9047107E-09
  2.2500000E+04  5.4197039E-09
  2.3000000E+04  4.9830854E-09
  2.4000000E+04  4.2331263E-09
  2.5000000E+04  3.6179675E-09
  2.6000000E+04  3.1096516E-09
  2.7000000E+04  2.6867503E-09
  2.8000000E+04  2.3326774E-09
  2.9000000E+04  2.0344802E-09
  3.0000000E+04  1.7819567E-09
  3.1000000E+04  1.5670078E-09
  3.2000000E+04  1.3831567E-09
  3.3000000E+04  1.2251883E-09
  3.4000000E+04  1.0888768E-09
  3.5000000E+04  9.7077707E-10
  3.6000000E+04  8.6806517E-10
  3.7000000E+04  7.7841317E-10
  3.8000000E+04  6.9989222E-10
  3.9000000E+04  6.3089642E-10
  4.0000000E+04  5.7008267E-10
  4.1000000E+04  5.1632275E-10
  4.2000000E+04  4.6866499E-10
  4.3000000E+04  4.2630349E-10
  4.4000000E+04  3.8855321E-10
  4.5000000E+04  3.5482988E-10
  4.6000000E+04  3.2463334E-10
  4.7000000E+04  2.9753405E-10
  4.8000000E+04  2.7316193E-10
  5.0000000E+04  2.3136260E-10
  5.1250000E+04  2.0920114E-10
  5.2500000E+04  1.8959052E-10
  5.3750000E+04  1.7218969E-10
  5.5000000E+04  1.5670928E-10
  5.7500000E+04  1.3056012E-10
  5.8750000E+04  1.1950040E-10
  6.0000000E+04  1.0956858E-10
  6.2500000E+04  9.2571182E-11
  6.5000000E+04  7.8697724E-11
  6.7500000E+04  6.7290080E-11
  7.0000000E+04  5.7845388E-11
  7.2500000E+04  4.9975732E-11
  7.5000000E+04  4.3379196E-11
  7.7500000E+04  3.7818849E-11
  8.0000000E+04  3.3107301E-11
  8.2500000E+04  2.9095260E-11
  8.5000000E+04  2.5662988E-11
  8.7500000E+04  2.2713829E-11
  9.0000000E+04  2.0169290E-11
  9.2500000E+04  1.7965262E-11
  9.5000000E+04  1.6049090E-11
  9.7500000E+04  1.4377312E-11
  1.0000000E+05  1.2913874E-11
  1.0250000E+05  1.1628731E-11
  1.0500000E+05  1.0496736E-11
  1.0750000E+05  9.4967521E-12
  1.1000000E+05  8.6109411E-12
  1.1250000E+05  7.8241958E-12
  1.1500000E+05  7.1236726E-12
  1.1750000E+05  6.4984128E-12
  1.2000000E+05  5.9390353E-12
  1.2250000E+05  5.4374835E-12
  1.2500000E+05  4.9868185E-12
  1.3000000E+05  4.2149732E-12
  1.3500000E+05  3.5844575E-12
  1.4000000E+05  3.0656660E-12
  1.4500000E+05  2.6359302E-12
  1.5000000E+05  2.2777286E-12
  1.5500000E+05  1.9773990E-12
  1.6000000E+05  1.7242042E-12
  1.6500000E+05  1.5096417E-12
  1.7000000E+05  1.3269303E-12
  1.7500000E+05  1.1706260E-12
  1.8000000E+05  1.0363319E-12
  1.8500000E+05  9.2047485E-13
  1.9000000E+05  8.2013453E-13
  1.9500000E+05  7.3291125E-13
  2.0000000E+05  6.5682334E-13
  2.0500000E+05  5.9022655E-13
  2.1000000E+05  5.3175054E-13
  2.1500000E+05  4.8024833E-13
  2.2000000E+05  4.3475594E-13
  2.2500000E+05  3.9446008E-13
  2.3000000E+05  3.5867194E-13
  2.3500000E+05  3.2680600E-13
  2.4000000E+05  2.9836281E-13
  2.4500000E+05  2.7291497E-13
  2.5000000E+05  2.5009549E-13
  2.5500000E+05  2.2958837E-13
  2.6000000E+05  2.1112068E-13
  2.6500000E+05  1.9445604E-13
  2.7000000E+05  1.7938921E-13
  2.8000000E+05  1.5335670E-13
  2.9000000E+05  1.3184710E-13
  3.0000000E+05  1.1395615E-13
  3.1000000E+05  9.8982343E-14
  3.2000000E+05  8.6376737E-14
  3.3000000E+05  7.5706420E-14
  3.4000000E+05  6.6627562E-14
  3.5000000E+05  5.8865161E-14
  3.6000000E+05  5.2197792E-14
  3.7000000E+05  4.6446069E-14
  3.8000000E+05  4.1463819E-14
  3.9000000E+05  3.7131258E-14
  4.0000000E+05  3.3349668E-14
  4.1000000E+05  3.0037301E-14
  4.2000000E+05  2.7126171E-14
  4.3000000E+05  2.4559479E-14
  4.4000000E+05  2.2289556E-14
  4.5000000E+05  2.0276201E-14
  4.6000000E+05  1.8485404E-14
  4.7000000E+05  1.6888296E-14
  4.8000000E+05  1.5460278E-14
  5.0000000E+05  1.3030416E-14
  5.1250000E+05  1.1752526E-14
  5.2500000E+05  1.0628067E-14
  5.3750000E+05  9.6355069E-15
  5.5000000E+05  8.7567341E-15
  5.7500000E+05  7.2811212E-15
  5.8750000E+05  6.6600379E-15
  6.0000000E+05  6.1036416E-15
  
  
#  23   7  M3  EION =  4.300000000E+01 eV   302
#  S(0) = 4.663162E+00
  2.1500000E-01  0.0000000E+00
  2.1500000E+01  0.0000000E+00
  2.1500000E+01  1.1878006E-01
  4.3000000E+01  1.1878006E-01
  4.3000000E+01  1.2038446E-02
  4.3002721E+01  1.2038446E-02
  4.3177653E+01  1.1927710E-02
  4.3352585E+01  1.1810564E-02
  4.3527517E+01  1.1687917E-02
  4.3702449E+01  1.1560584E-02
  4.4052313E+01  1.1294719E-02
  4.4402177E+01  1.1017999E-02
  4.5101905E+01  1.0447616E-02
  4.5801633E+01  9.8739746E-03
  4.6501361E+01  9.3134753E-03
  4.7201088E+01  8.7770027E-03
  4.7900816E+01  8.2716024E-03
  4.8600544E+01  7.8015912E-03
  5.0000000E+01  6.9757285E-03
  5.1250000E+01  6.3679439E-03
  5.2500000E+01  5.8766047E-03
  5.3750000E+01  5.4912789E-03
  5.5000000E+01  5.1995758E-03
  5.7500000E+01  4.8459022E-03
  5.8750000E+01  4.7599073E-03
  6.0000000E+01  4.7203359E-03
  6.1250000E+01  4.7182720E-03
  6.2500000E+01  4.7459555E-03
  6.3750000E+01  4.7970306E-03
  6.5000000E+01  4.8660551E-03
  6.7500000E+01  5.0412533E-03
  7.0000000E+01  5.2452308E-03
  7.2500000E+01  5.4608229E-03
  7.5000000E+01  5.6770395E-03
  7.7500000E+01  5.8868810E-03
  8.0000000E+01  6.0858681E-03
  8.2500000E+01  6.2711802E-03
  8.5000000E+01  6.4409944E-03
  9.0000000E+01  6.7301495E-03
  9.5000000E+01  6.9495498E-03
  1.0000000E+02  7.1005104E-03
  1.0500000E+02  7.1880806E-03
  1.1000000E+02  7.2198386E-03
  1.1500000E+02  7.2047690E-03
  1.2000000E+02  7.1521496E-03
  1.2500000E+02  7.0704563E-03
  1.3000000E+02  6.9670797E-03
  1.3500000E+02  6.8478966E-03
  1.4000000E+02  6.7174013E-03
  1.4500000E+02  6.5789753E-03
  1.5000000E+02  6.4349034E-03
  1.6000000E+02  6.1363522E-03
  1.7000000E+02  5.8308341E-03
  1.8000000E+02  5.5247839E-03
  1.9000000E+02  5.2235762E-03
  2.0000000E+02  4.9321182E-03
  2.1000000E+02  4.6539211E-03
  2.2000000E+02  4.3912272E-03
  2.3000000E+02  4.1446707E-03
  2.4000000E+02  3.9139334E-03
  2.5000000E+02  3.6980996E-03
  2.6000000E+02  3.4959249E-03
  2.7000000E+02  3.3063442E-03
  2.8000000E+02  3.1285066E-03
  2.9000000E+02  2.9616393E-03
  3.0000000E+02  2.8051678E-03
  3.1000000E+02  2.6586546E-03
  3.2000000E+02  2.5216020E-03
  3.4000000E+02  2.2735846E-03
  3.6000000E+02  2.0564633E-03
  3.8000000E+02  1.8655216E-03
  4.0000000E+02  1.6966039E-03
  4.2000000E+02  1.5466739E-03
  4.4000000E+02  1.4133099E-03
  4.6000000E+02  1.2945129E-03
  4.8000000E+02  1.1885675E-03
  5.0000000E+02  1.0938471E-03
  5.2500000E+02  9.8890924E-04
  5.5000000E+02  8.9669019E-04
  5.7500000E+02  8.1536162E-04
  6.0000000E+02  7.4342520E-04
  6.5000000E+02  6.2285451E-04
  6.7500000E+02  5.7221959E-04
  7.0000000E+02  5.2688196E-04
  7.2500000E+02  4.8613837E-04
  7.5000000E+02  4.4940775E-04
  8.0000000E+02  3.8620628E-04
  8.5000000E+02  3.3426412E-04
  9.0000000E+02  2.9115904E-04
  9.5000000E+02  2.5505081E-04
  1.0000000E+03  2.2460555E-04
  1.0500000E+03  1.9878483E-04
  1.1000000E+03  1.7673742E-04
  1.1500000E+03  1.5778668E-04
  1.2000000E+03  1.4140802E-04
  1.2500000E+03  1.2718774E-04
  1.3000000E+03  1.1478756E-04
  1.3500000E+03  1.0392569E-04
  1.4000000E+03  9.4369809E-05
  1.4500000E+03  8.5928992E-05
  1.5000000E+03  7.8445970E-05
  1.5500000E+03  7.1789649E-05
  1.6000000E+03  6.5849839E-05
  1.6500000E+03  6.0533426E-05
  1.7000000E+03  5.5761379E-05
  1.8000000E+03  4.7590752E-05
  1.9000000E+03  4.0906260E-05
  2.0000000E+03  3.5387123E-05
  2.1000000E+03  3.0792145E-05
  2.2000000E+03  2.6937602E-05
  2.3000000E+03  2.3681809E-05
  2.4000000E+03  2.0914373E-05
  2.5000000E+03  1.8548334E-05
  2.6000000E+03  1.6514556E-05
  2.7000000E+03  1.4757616E-05
  2.8000000E+03  1.3232741E-05
  2.9000000E+03  1.1903500E-05
  3.0000000E+03  1.0740057E-05
  3.1000000E+03  9.7178241E-06
  3.2000000E+03  8.8164214E-06
  3.3000000E+03  8.0188781E-06
  3.4000000E+03  7.3109732E-06
  3.5000000E+03  6.6807303E-06
  3.6000000E+03  6.1180176E-06
  3.7000000E+03  5.6142271E-06
  3.8000000E+03  5.1620170E-06
  3.9000000E+03  4.7551018E-06
  4.0000000E+03  4.3880814E-06
  4.2000000E+03  3.7557347E-06
  4.4000000E+03  3.2347106E-06
  4.6000000E+03  2.8020814E-06
  4.8000000E+03  2.4402798E-06
  5.0000000E+03  2.1357095E-06
  5.2500000E+03  1.8195111E-06
  5.5000000E+03  1.5603311E-06
  5.7500000E+03  1.3461617E-06
  5.8750000E+03  1.2530100E-06
  6.0000000E+03  1.1678625E-06
  6.2500000E+03  1.0184015E-06
  6.5000000E+03  8.9231194E-07
  6.7500000E+03  7.8530463E-07
  7.0000000E+03  6.9398816E-07
  7.2500000E+03  6.1565868E-07
  7.5000000E+03  5.4814424E-07
  7.7500000E+03  4.8968814E-07
  8.0000000E+03  4.3886000E-07
  8.2500000E+03  3.9448774E-07
  8.5000000E+03  3.5560551E-07
  8.7500000E+03  3.2141302E-07
  9.0000000E+03  2.9124378E-07
  9.2500000E+03  2.6453995E-07
  9.5000000E+03  2.4083240E-07
  9.7500000E+03  2.1972482E-07
  1.0000000E+04  2.0088110E-07
  1.0250000E+04  1.8401510E-07
  1.0500000E+04  1.6888216E-07
  1.0750000E+04  1.5527235E-07
  1.1000000E+04  1.4300494E-07
  1.1250000E+04  1.3192383E-07
  1.1500000E+04  1.2189384E-07
  1.2000000E+04  1.0453218E-07
  1.2500000E+04  9.0148004E-08
  1.3000000E+04  7.8148967E-08
  1.3500000E+04  6.8075961E-08
  1.4000000E+04  5.9569819E-08
  1.4500000E+04  5.2347158E-08
  1.5000000E+04  4.6182642E-08
  1.5500000E+04  4.0895780E-08
  1.6000000E+04  3.6340978E-08
  1.6500000E+04  3.2400026E-08
  1.7000000E+04  2.8976402E-08
  1.7500000E+04  2.5990837E-08
  1.8000000E+04  2.3377859E-08
  1.8500000E+04  2.1083123E-08
  1.9000000E+04  1.9061314E-08
  1.9500000E+04  1.7274470E-08
  2.0000000E+04  1.5690643E-08
  2.0500000E+04  1.4282836E-08
  2.1000000E+04  1.3028150E-08
  2.1500000E+04  1.1907083E-08
  2.2000000E+04  1.0902972E-08
  2.2500000E+04  1.0001525E-08
  2.3000000E+04  9.1904487E-09
  2.4000000E+04  7.7983767E-09
  2.5000000E+04  6.6576900E-09
  2.6000000E+04  5.7160623E-09
  2.7000000E+04  4.9334240E-09
  2.8000000E+04  4.2787868E-09
  2.9000000E+04  3.7279699E-09
  3.0000000E+04  3.2619437E-09
  3.1000000E+04  2.8656136E-09
  3.2000000E+04  2.5269189E-09
  3.3000000E+04  2.2361560E-09
  3.4000000E+04  1.9854682E-09
  3.5000000E+04  1.7684548E-09
  3.6000000E+04  1.5798721E-09
  3.7000000E+04  1.4154007E-09
  3.8000000E+04  1.2714641E-09
  3.9000000E+04  1.1450869E-09
  4.0000000E+04  1.0337826E-09
  4.1000000E+04  9.3546378E-10
  4.2000000E+04  8.4837088E-10
  4.3000000E+04  7.7101479E-10
  4.4000000E+04  7.0213049E-10
  4.5000000E+04  6.4063959E-10
  4.6000000E+04  5.8561954E-10
  4.7000000E+04  5.3627849E-10
  4.8000000E+04  4.9193465E-10
  5.0000000E+04  4.1596220E-10
  5.1250000E+04  3.7572896E-10
  5.2500000E+04  3.4015750E-10
  5.3750000E+04  3.0862145E-10
  5.5000000E+04  2.8058977E-10
  5.7500000E+04  2.3329804E-10
  5.8750000E+04  2.1332164E-10
  6.0000000E+04  1.9539731E-10
  6.2500000E+04  1.6475853E-10
  6.5000000E+04  1.3979142E-10
  6.7500000E+04  1.1929483E-10
  7.0000000E+04  1.0235214E-10
  7.2500000E+04  8.8257091E-11
  7.5000000E+04  7.6460682E-11
  7.7500000E+04  6.6532612E-11
  8.0000000E+04  5.8132965E-11
  8.2500000E+04  5.0991252E-11
  8.5000000E+04  4.4890788E-11
  8.7500000E+04  3.9656868E-11
  9.0000000E+04  3.5147760E-11
  9.2500000E+04  3.1247830E-11
  9.5000000E+04  2.7862226E-11
  9.7500000E+04  2.4912741E-11
  1.0000000E+05  2.2334576E-11
  1.0250000E+05  2.0073790E-11
  1.0500000E+05  1.8085284E-11
  1.0750000E+05  1.6331195E-11
  1.1000000E+05  1.4779608E-11
  1.1250000E+05  1.3403514E-11
  1.1500000E+05  1.2179978E-11
  1.1750000E+05  1.1089452E-11
  1.2000000E+05  1.0115220E-11
  1.2250000E+05  9.2429419E-12
  1.2500000E+05  8.4602786E-12
  1.2750000E+05  7.7565808E-12
  1.3000000E+05  7.1226314E-12
  1.3250000E+05  6.5504313E-12
  1.3500000E+05  6.0330199E-12
  1.4000000E+05  5.1390372E-12
  1.4500000E+05  4.4006334E-12
  1.5000000E+05  3.7869139E-12
  1.5500000E+05  3.2738383E-12
  1.6000000E+05  2.8425495E-12
  1.6500000E+05  2.4781437E-12
  1.7000000E+05  2.1687572E-12
  1.7500000E+05  1.9048832E-12
  1.8000000E+05  1.6788554E-12
  1.8500000E+05  1.4844553E-12
  1.9000000E+05  1.3166105E-12
  1.9500000E+05  1.1711619E-12
  2.0000000E+05  1.0446814E-12
  2.0500000E+05  9.3433032E-13
  2.1000000E+05  8.3774730E-13
  2.1500000E+05  7.5295977E-13
  2.2000000E+05  6.7831295E-13
  2.2500000E+05  6.1241327E-13
  2.3000000E+05  5.5408267E-13
  2.3500000E+05  5.0232171E-13
  2.4000000E+05  4.5627954E-13
  2.4500000E+05  4.1522944E-13
  2.5000000E+05  3.7854854E-13
  2.5500000E+05  3.4570144E-13
  2.6000000E+05  3.1622675E-13
  2.6500000E+05  2.8972570E-13
  2.7000000E+05  2.6585275E-13
  2.8000000E+05  2.2482894E-13
  2.9000000E+05  1.9118577E-13
  3.0000000E+05  1.6341536E-13
  3.1000000E+05  1.4035282E-13
  3.2000000E+05  1.2109056E-13
  3.3000000E+05  1.0491598E-13
  3.4000000E+05  9.1265577E-14
  3.5000000E+05  7.9690690E-14
  3.6000000E+05  6.9831699E-14
  3.7000000E+05  6.1398617E-14
  3.8000000E+05  5.4156267E-14
  3.9000000E+05  4.7912867E-14
  4.0000000E+05  4.2511159E-14
  4.1000000E+05  3.7821580E-14
  4.2000000E+05  3.3736916E-14
  4.3000000E+05  3.0168048E-14
  4.4000000E+05  2.7040589E-14
  4.5000000E+05  2.4292250E-14
  4.6000000E+05  2.1870605E-14
  4.7000000E+05  1.9731348E-14
  4.8000000E+05  1.7836898E-14
  5.0000000E+05  1.4659041E-14
  5.1250000E+05  1.3013967E-14
  5.2500000E+05  1.1583403E-14
  5.3750000E+05  1.0335336E-14
  5.5000000E+05  9.2431582E-15
  5.7500000E+05  7.4425166E-15
  5.8750000E+05  6.7002390E-15
  6.0000000E+05  6.0448477E-15
  
  
#  23   8  M4  EION =  8.000000000E+00 eV   308
#  S(0) = 4.547668E+00
  2.0503227E-03  0.0000000E+00
  2.0503227E-01  0.0000000E+00
  2.0503227E-01  2.1223794E-02
  8.0000000E+00  2.1223794E-02
  8.0027211E+00  2.1223794E-02
  8.1025851E+00  2.1461288E-02
  8.2024490E+00  2.1708078E-02
  8.3023130E+00  2.1963387E-02
  8.4021769E+00  2.2226497E-02
  8.6019048E+00  2.2773512E-02
  8.8016327E+00  2.3344374E-02
  9.2010885E+00  2.4541924E-02
  9.6005442E+00  2.5792946E-02
  1.0000000E+01  2.7077989E-02
  1.0500000E+01  2.8712624E-02
  1.1000000E+01  3.0357370E-02
  1.1500000E+01  3.1997646E-02
  1.2000000E+01  3.3623065E-02
  1.2500000E+01  3.5226112E-02
  1.3000000E+01  3.6801236E-02
  1.3500000E+01  3.8344212E-02
  1.4000000E+01  3.9851718E-02
  1.4500000E+01  4.1321016E-02
  1.5000000E+01  4.2749720E-02
  1.6000000E+01  4.5477113E-02
  1.7000000E+01  4.8018559E-02
  1.8000000E+01  5.0360089E-02
  1.9000000E+01  5.2488916E-02
  2.0000000E+01  5.4393932E-02
  2.1000000E+01  5.6066309E-02
  2.2000000E+01  5.7500002E-02
  2.3000000E+01  5.8692721E-02
  2.4000000E+01  5.9645764E-02
  2.5000000E+01  6.0364401E-02
  2.6000000E+01  6.0857366E-02
  2.7000000E+01  6.1136973E-02
  2.8000000E+01  6.1217645E-02
  2.9000000E+01  6.1116491E-02
  3.0000000E+01  6.0851352E-02
  3.1000000E+01  6.0440809E-02
  3.2000000E+01  5.9904016E-02
  3.4000000E+01  5.8522151E-02
  3.6000000E+01  5.6839311E-02
  3.8000000E+01  5.4966381E-02
  4.0000000E+01  5.2990655E-02
  4.2000000E+01  5.0976177E-02
  4.4000000E+01  4.8967940E-02
  4.6000000E+01  4.6994673E-02
  4.8000000E+01  4.5074589E-02
  5.0000000E+01  4.3216500E-02
  5.2500000E+01  4.0987066E-02
  5.5000000E+01  3.8861015E-02
  5.7500000E+01  3.6834416E-02
  6.0000000E+01  3.4902364E-02
  6.5000000E+01  3.1301710E-02
  6.7500000E+01  2.9626223E-02
  7.0000000E+01  2.8030501E-02
  7.2500000E+01  2.6513137E-02
  7.5000000E+01  2.5073406E-02
  8.0000000E+01  2.2421004E-02
  8.5000000E+01  2.0061924E-02
  9.0000000E+01  1.7978001E-02
  9.5000000E+01  1.6145927E-02
  1.0000000E+02  1.4538612E-02
  1.0500000E+02  1.3127816E-02
  1.1000000E+02  1.1887164E-02
  1.1500000E+02  1.0792040E-02
  1.2000000E+02  9.8216471E-03
  1.2500000E+02  8.9582589E-03
  1.3000000E+02  8.1870427E-03
  1.3500000E+02  7.4958672E-03
  1.4000000E+02  6.8749026E-03
  1.4500000E+02  6.3157787E-03
  1.5000000E+02  5.8113979E-03
  1.6000000E+02  4.9440067E-03
  1.7000000E+02  4.2331141E-03
  1.8000000E+02  3.6472753E-03
  1.9000000E+02  3.1614546E-03
  2.0000000E+02  2.7554090E-03
  2.1000000E+02  2.4134608E-03
  2.2000000E+02  2.1234163E-03
  2.3000000E+02  1.8757973E-03
  2.4000000E+02  1.6633446E-03
  2.5000000E+02  1.4803334E-03
  2.6000000E+02  1.3220769E-03
  2.7000000E+02  1.1847412E-03
  2.8000000E+02  1.0651515E-03
  2.9000000E+02  9.6064239E-04
  3.0000000E+02  8.6892210E-04
  3.1000000E+02  7.8808942E-04
  3.2000000E+02  7.1657687E-04
  3.3000000E+02  6.5308495E-04
  3.4000000E+02  5.9652847E-04
  3.5000000E+02  5.4599486E-04
  3.6000000E+02  5.0071709E-04
  3.8000000E+02  4.2348145E-04
  4.0000000E+02  3.6072444E-04
  4.2000000E+02  3.0931152E-04
  4.4000000E+02  2.6683030E-04
  4.6000000E+02  2.3145278E-04
  4.8000000E+02  2.0177932E-04
  5.0000000E+02  1.7672679E-04
  5.2500000E+02  1.5065117E-04
  5.5000000E+02  1.2924702E-04
  5.7500000E+02  1.1155099E-04
  5.8750000E+02  1.0384862E-04
  6.0000000E+02  9.6802733E-05
  6.2500000E+02  8.4417191E-05
  6.5000000E+02  7.3948232E-05
  6.7500000E+02  6.5052141E-05
  7.0000000E+02  5.7455110E-05
  7.2500000E+02  5.0936177E-05
  7.5000000E+02  4.5315882E-05
  7.7500000E+02  4.0448817E-05
  8.0000000E+02  3.6216662E-05
  8.2500000E+02  3.2522935E-05
  8.5000000E+02  2.9287902E-05
  8.7500000E+02  2.6445193E-05
  9.0000000E+02  2.3939116E-05
  9.2500000E+02  2.1722655E-05
  9.5000000E+02  1.9756306E-05
  9.7500000E+02  1.8006763E-05
  1.0000000E+03  1.6445827E-05
  1.0250000E+03  1.5049532E-05
  1.0500000E+03  1.3797414E-05
  1.1000000E+03  1.1658003E-05
  1.1500000E+03  9.9145296E-06
  1.2000000E+03  8.4824140E-06
  1.2500000E+03  7.2974534E-06
  1.3000000E+03  6.3104707E-06
  1.3500000E+03  5.4833755E-06
  1.4000000E+03  4.7862957E-06
  1.4500000E+03  4.1954473E-06
  1.5000000E+03  3.6918572E-06
  1.5500000E+03  3.2604317E-06
  1.6000000E+03  2.8891188E-06
  1.6500000E+03  2.5682461E-06
  1.7000000E+03  2.2899064E-06
  1.7500000E+03  2.0475896E-06
  1.8000000E+03  1.8359084E-06
  1.8500000E+03  1.6503834E-06
  1.9000000E+03  1.4872754E-06
  1.9500000E+03  1.3434493E-06
  2.0000000E+03  1.2162547E-06
  2.0500000E+03  1.1034401E-06
  2.1000000E+03  1.0031022E-06
  2.1500000E+03  9.1362663E-07
  2.2000000E+03  8.3363996E-07
  2.2500000E+03  7.6198044E-07
  2.3000000E+03  6.9765555E-07
  2.4000000E+03  5.8768173E-07
  2.5000000E+03  4.9809158E-07
  2.6000000E+03  4.2456661E-07
  2.7000000E+03  3.6379292E-07
  2.8000000E+03  3.1322937E-07
  2.9000000E+03  2.7092318E-07
  3.0000000E+03  2.3534623E-07
  3.1000000E+03  2.0528352E-07
  3.2000000E+03  1.7975932E-07
  3.3000000E+03  1.5798616E-07
  3.4000000E+03  1.3933003E-07
  3.5000000E+03  1.2327786E-07
  3.6000000E+03  1.0941421E-07
  3.7000000E+03  9.7399116E-08
  3.8000000E+03  8.6951406E-08
  3.9000000E+03  7.7837478E-08
  4.0000000E+03  6.9861535E-08
  4.1000000E+03  6.2859151E-08
  4.2000000E+03  5.6692749E-08
  4.3000000E+03  5.1246774E-08
  4.4000000E+03  4.6423844E-08
  4.5000000E+03  4.2142027E-08
  4.6000000E+03  3.8331710E-08
  4.7000000E+03  3.4933301E-08
  4.8000000E+03  3.1895645E-08
  5.0000000E+03  2.6732163E-08
  5.1250000E+03  2.4020323E-08
  5.2500000E+03  2.1636706E-08
  5.3750000E+03  1.9535147E-08
  5.5000000E+03  1.7676868E-08
  5.7500000E+03  1.4564583E-08
  5.8750000E+03  1.3259438E-08
  6.0000000E+03  1.2093689E-08
  6.2500000E+03  1.0113848E-08
  6.5000000E+03  8.5138206E-09
  6.7500000E+03  7.2104082E-09
  7.0000000E+03  6.1407901E-09
  7.2500000E+03  5.2569683E-09
  7.5000000E+03  4.5219603E-09
  7.7500000E+03  3.9070584E-09
  8.0000000E+03  3.3898025E-09
  8.2500000E+03  2.9524810E-09
  8.5000000E+03  2.5809871E-09
  8.7500000E+03  2.2640069E-09
  9.0000000E+03  1.9924224E-09
  9.2500000E+03  1.7588339E-09
  9.5000000E+03  1.5571898E-09
  9.7500000E+03  1.3825158E-09
  1.0000000E+04  1.2307077E-09
  1.0250000E+04  1.0983646E-09
  1.0500000E+04  9.8264953E-10
  1.0750000E+04  8.8118671E-10
  1.1000000E+04  7.9197906E-10
  1.1250000E+04  7.1334344E-10
  1.1500000E+04  6.4385543E-10
  1.1750000E+04  5.8230448E-10
  1.2000000E+04  5.2765863E-10
  1.2250000E+04  4.7903558E-10
  1.2500000E+04  4.3567873E-10
  1.3000000E+04  3.6225106E-10
  1.3500000E+04  3.0316896E-10
  1.4000000E+04  2.5527686E-10
  1.4500000E+04  2.1618240E-10
  1.5000000E+04  1.8405791E-10
  1.5500000E+04  1.5749667E-10
  1.6000000E+04  1.3540588E-10
  1.6500000E+04  1.1693015E-10
  1.7000000E+04  1.0139653E-10
  1.7500000E+04  8.8271785E-11
  1.8000000E+04  7.7130226E-11
  1.8500000E+04  6.7630059E-11
  1.9000000E+04  5.9495432E-11
  1.9500000E+04  5.2502416E-11
  2.0000000E+04  4.6468357E-11
  2.0500000E+04  4.1243454E-11
  2.1000000E+04  3.6704079E-11
  2.1500000E+04  3.2747735E-11
  2.2000000E+04  2.9289075E-11
  2.2500000E+04  2.6256781E-11
  2.3000000E+04  2.3590984E-11
  2.3500000E+04  2.1241218E-11
  2.4000000E+04  1.9164787E-11
  2.4500000E+04  1.7325449E-11
  2.5000000E+04  1.5692334E-11
  2.5500000E+04  1.4239064E-11
  2.6000000E+04  1.2943042E-11
  2.6500000E+04  1.1784850E-11
  2.7000000E+04  1.0747760E-11
  2.8000000E+04  8.9810172E-12
  2.9000000E+04  7.5488001E-12
  3.0000000E+04  6.3798972E-12
  3.1000000E+04  5.4198362E-12
  3.2000000E+04  4.6265499E-12
  3.3000000E+04  3.9673122E-12
  3.4000000E+04  3.4165255E-12
  3.5000000E+04  2.9540247E-12
  3.6000000E+04  2.5638265E-12
  3.7000000E+04  2.2331671E-12
  3.8000000E+04  1.9517841E-12
  3.9000000E+04  1.7113793E-12
  4.0000000E+04  1.5052091E-12
  4.1000000E+04  1.3277640E-12
  4.2000000E+04  1.1745196E-12
  4.3000000E+04  1.0417434E-12
  4.4000000E+04  9.2634278E-13
  4.5000000E+04  8.2574522E-13
  4.6000000E+04  7.3780186E-13
  4.7000000E+04  6.6071082E-13
  4.8000000E+04  5.9295569E-13
  5.0000000E+04  4.8052653E-13
  5.1250000E+04  4.2302557E-13
  5.2500000E+04  3.7347644E-13
  5.3750000E+04  3.3063743E-13
  5.5000000E+04  2.9348201E-13
  5.6250000E+04  2.6115802E-13
  5.7500000E+04  2.3295524E-13
  5.8750000E+04  2.0827943E-13
  6.0000000E+04  1.8663161E-13
  6.1250000E+04  1.6759127E-13
  6.2500000E+04  1.5080291E-13
  6.3750000E+04  1.3596506E-13
  6.5000000E+04  1.2282111E-13
  6.6250000E+04  1.1115205E-13
  6.7500000E+04  1.0077034E-13
  6.8750000E+04  9.1515018E-14
  7.0000000E+04  8.3247510E-14
  7.1250000E+04  7.5848215E-14
  7.2500000E+04  6.9213670E-14
  7.5000000E+04  5.7891704E-14
  7.7500000E+04  4.8694846E-14
  8.0000000E+04  4.1176048E-14
  8.2500000E+04  3.4991838E-14
  8.5000000E+04  2.9876256E-14
  8.7500000E+04  2.5621825E-14
  9.0000000E+04  2.2065521E-14
  9.2500000E+04  1.9078406E-14
  9.5000000E+04  1.6557884E-14
  9.7500000E+04  1.4421825E-14
  1.0000000E+05  1.2604108E-14
  1.0250000E+05  1.1051212E-14
  1.0500000E+05  9.7195898E-15
  1.0750000E+05  8.5736360E-15
  1.1000000E+05  7.5841021E-15
  1.1250000E+05  6.7268526E-15
  1.1500000E+05  5.9818871E-15
  1.1750000E+05  5.3325653E-15
  1.2000000E+05  4.7649882E-15
  1.2250000E+05  4.2675027E-15
  1.2500000E+05  3.8303027E-15
  1.2750000E+05  3.4451071E-15
  1.3000000E+05  3.1049018E-15
  1.3250000E+05  2.8037264E-15
  1.3500000E+05  2.5365007E-15
  1.3750000E+05  2.2988816E-15
  1.4000000E+05  2.0871504E-15
  1.4250000E+05  1.8981135E-15
  1.4500000E+05  1.7290153E-15
  1.5000000E+05  1.4414184E-15
  
  
#  23  10  N1  EION =  6.740000000E+00 eV   308
#  S(0) = 2.205708E+00
  3.3700000E-02  0.0000000E+00
  3.3700000E+00  0.0000000E+00
  3.3700000E+00  6.0597170E-01
  6.7400000E+00  6.0597170E-01
  6.7400000E+00  9.5861029E-03
  6.7427211E+00  9.5861029E-03
  6.7441769E+00  9.5704615E-03
  6.7456327E+00  9.5548433E-03
  6.7470885E+00  9.5392494E-03
  6.7485442E+00  9.5236791E-03
  6.7500000E+00  9.5081328E-03
  7.0000000E+00  7.1617384E-03
  7.1250000E+00  6.2000918E-03
  7.2500000E+00  5.3567154E-03
  7.3750000E+00  4.6172791E-03
  7.5000000E+00  3.9692904E-03
  7.6250000E+00  3.4018477E-03
  7.7500000E+00  2.9053991E-03
  7.8750000E+00  2.4715870E-03
  8.0000000E+00  2.0930571E-03
  8.1250000E+00  1.7633983E-03
  8.2500000E+00  1.4769124E-03
  8.3125000E+00  1.3482224E-03
  8.3750000E+00  1.2285160E-03
  8.5000000E+00  1.0142005E-03
  8.6250000E+00  8.2962150E-04
  8.6875000E+00  7.4712174E-04
  8.7500000E+00  6.7078871E-04
  8.8125000E+00  6.0054288E-04
  8.8750000E+00  5.3622867E-04
  8.9375000E+00  4.7758181E-04
  9.0000000E+00  4.2378664E-04
  9.0625000E+00  3.7395964E-04
  9.1250000E+00  3.2762995E-04
  9.1562500E+00  3.0570960E-04
  9.1875000E+00  2.8461704E-04
  9.2500000E+00  2.4529342E-04
  9.3125000E+00  2.1030228E-04
  9.3750000E+00  1.7982092E-04
  9.4062500E+00  1.6622943E-04
  9.4375000E+00  1.5368627E-04
  9.4687500E+00  1.4214127E-04
  9.5000000E+00  1.3146038E-04
  9.5312500E+00  1.2139375E-04
  9.5625000E+00  1.1174996E-04
  9.5937500E+00  1.0240382E-04
  9.6250000E+00  9.3285264E-05
  9.6562500E+00  8.4370013E-05
  9.6875000E+00  7.5670839E-05
  9.7187500E+00  6.7228953E-05
  9.7500000E+00  5.9105267E-05
  9.7656250E+00  5.5185010E-05
  9.7812500E+00  5.1371630E-05
  9.7968750E+00  4.7674503E-05
  9.8125000E+00  4.4111988E-05
  9.8281250E+00  4.0715939E-05
  9.8437500E+00  3.7510646E-05
  9.8593750E+00  3.4511563E-05
  9.8750000E+00  3.1726742E-05
  9.9062500E+00  2.6803336E-05
  9.9375000E+00  2.2706953E-05
  1.0000000E+01  1.6675718E-05
  1.0031250E+01  1.4554388E-05
  1.0062500E+01  1.2913013E-05
  1.0093750E+01  1.1680337E-05
  1.0125000E+01  1.0801214E-05
  1.0187500E+01  9.9671793E-06
  1.0203125E+01  9.9313922E-06
  1.0218750E+01  9.9555267E-06
  1.0234375E+01  1.0036270E-05
  1.0250000E+01  1.0171292E-05
  1.0281250E+01  1.0598804E-05
  1.0312500E+01  1.1233518E-05
  1.0375000E+01  1.3142878E-05
  1.0437500E+01  1.5976263E-05
  1.0468750E+01  1.7769796E-05
  1.0500000E+01  1.9826132E-05
  1.0531250E+01  2.2146220E-05
  1.0562500E+01  2.4720983E-05
  1.0593750E+01  2.7528197E-05
  1.0625000E+01  3.0548066E-05
  1.0656250E+01  3.3781631E-05
  1.0687500E+01  3.7230956E-05
  1.0750000E+01  4.4778465E-05
  1.0812500E+01  5.3179513E-05
  1.0875000E+01  6.2399365E-05
  1.0937500E+01  7.2379094E-05
  1.1000000E+01  8.3036050E-05
  1.1062500E+01  9.4265367E-05
  1.1125000E+01  1.0595878E-04
  1.1187500E+01  1.1804251E-04
  1.1250000E+01  1.3045786E-04
  1.1375000E+01  1.5611217E-04
  1.1437500E+01  1.6930210E-04
  1.1500000E+01  1.8272742E-04
  1.1625000E+01  2.1035714E-04
  1.1750000E+01  2.3903451E-04
  1.1875000E+01  2.6852757E-04
  1.2000000E+01  2.9860187E-04
  1.2250000E+01  3.5970140E-04
  1.2500000E+01  4.2105670E-04
  1.2750000E+01  4.8188316E-04
  1.3000000E+01  5.4183565E-04
  1.3500000E+01  6.5757305E-04
  1.4000000E+01  7.6574361E-04
  1.4500000E+01  8.6514238E-04
  1.5000000E+01  9.5548419E-04
  1.6000000E+01  1.1094355E-03
  1.7000000E+01  1.2307814E-03
  1.8000000E+01  1.3242449E-03
  1.9000000E+01  1.3945908E-03
  2.0000000E+01  1.4461006E-03
  2.1000000E+01  1.4824016E-03
  2.2000000E+01  1.5064927E-03
  2.3000000E+01  1.5208188E-03
  2.4000000E+01  1.5273404E-03
  2.5000000E+01  1.5276441E-03
  2.6000000E+01  1.5229899E-03
  2.7000000E+01  1.5143987E-03
  2.8000000E+01  1.5026785E-03
  2.9000000E+01  1.4884870E-03
  3.0000000E+01  1.4723479E-03
  3.1000000E+01  1.4546833E-03
  3.2000000E+01  1.4358394E-03
  3.4000000E+01  1.3956583E-03
  3.6000000E+01  1.3534571E-03
  3.8000000E+01  1.3103277E-03
  4.0000000E+01  1.2670091E-03
  4.2000000E+01  1.2239988E-03
  4.4000000E+01  1.1816403E-03
  4.6000000E+01  1.1401686E-03
  4.8000000E+01  1.0997489E-03
  5.0000000E+01  1.0604940E-03
  5.2500000E+01  1.0131768E-03
  5.5000000E+01  9.6789362E-04
  5.7500000E+01  9.2468704E-04
  6.0000000E+01  8.8357418E-04
  6.5000000E+01  8.0754124E-04
  6.7500000E+01  7.7253745E-04
  7.0000000E+01  7.3945760E-04
  7.2500000E+01  7.0823004E-04
  7.5000000E+01  6.7877426E-04
  8.0000000E+01  6.2482890E-04
  8.5000000E+01  5.7691653E-04
  9.0000000E+01  5.3433542E-04
  9.5000000E+01  4.9642421E-04
  1.0000000E+02  4.6257909E-04
  1.0500000E+02  4.3226271E-04
  1.1000000E+02  4.0500938E-04
  1.1500000E+02  3.8041538E-04
  1.2000000E+02  3.5814034E-04
  1.2500000E+02  3.3789589E-04
  1.3000000E+02  3.1943732E-04
  1.3500000E+02  3.0255869E-04
  1.4000000E+02  2.8708644E-04
  1.4500000E+02  2.7286995E-04
  1.5000000E+02  2.5977910E-04
  1.6000000E+02  2.3653726E-04
  1.7000000E+02  2.1660264E-04
  1.8000000E+02  1.9936277E-04
  1.9000000E+02  1.8432476E-04
  2.0000000E+02  1.7107845E-04
  2.1000000E+02  1.5930310E-04
  2.2000000E+02  1.4873986E-04
  2.3000000E+02  1.3918907E-04
  2.4000000E+02  1.3050303E-04
  2.5000000E+02  1.2256713E-04
  2.6000000E+02  1.1529099E-04
  2.7000000E+02  1.0860876E-04
  2.8000000E+02  1.0246364E-04
  2.9000000E+02  9.6805026E-05
  3.0000000E+02  9.1588725E-05
  3.1000000E+02  8.6774771E-05
  3.2000000E+02  8.2326660E-05
  3.4000000E+02  7.4393151E-05
  3.6000000E+02  6.7551697E-05
  3.8000000E+02  6.1618371E-05
  4.0000000E+02  5.6447794E-05
  4.2000000E+02  5.1920626E-05
  4.4000000E+02  4.7938536E-05
  4.6000000E+02  4.4417222E-05
  4.8000000E+02  4.1279560E-05
  5.0000000E+02  3.8463632E-05
  5.2500000E+02  3.5324053E-05
  5.5000000E+02  3.2540619E-05
  5.7500000E+02  3.0058453E-05
  6.0000000E+02  2.7838633E-05
  6.5000000E+02  2.4060625E-05
  6.7500000E+02  2.2448441E-05
  7.0000000E+02  2.0990676E-05
  7.2500000E+02  1.9669198E-05
  7.5000000E+02  1.8468794E-05
  8.0000000E+02  1.6379208E-05
  8.5000000E+02  1.4626182E-05
  9.0000000E+02  1.3133894E-05
  9.5000000E+02  1.1850112E-05
  1.0000000E+03  1.0737045E-05
  1.0500000E+03  9.7667940E-06
  1.1000000E+03  8.9178598E-06
  1.1500000E+03  8.1722868E-06
  1.2000000E+03  7.5150023E-06
  1.2500000E+03  6.9333437E-06
  1.3000000E+03  6.4157780E-06
  1.3500000E+03  5.9522266E-06
  1.4000000E+03  5.5346614E-06
  1.4500000E+03  5.1570764E-06
  1.5000000E+03  4.8147772E-06
  1.6000000E+03  4.2204528E-06
  1.7000000E+03  3.7259787E-06
  1.8000000E+03  3.3116319E-06
  1.9000000E+03  2.9604371E-06
  2.0000000E+03  2.6592288E-06
  2.1000000E+03  2.3990230E-06
  2.2000000E+03  2.1731728E-06
  2.3000000E+03  1.9762036E-06
  2.4000000E+03  1.8035731E-06
  2.5000000E+03  1.6515532E-06
  2.6000000E+03  1.5169352E-06
  2.7000000E+03  1.3970418E-06
  2.8000000E+03  1.2897313E-06
  2.9000000E+03  1.1934073E-06
  3.0000000E+03  1.1067818E-06
  3.1000000E+03  1.0287259E-06
  3.2000000E+03  9.5818420E-07
  3.4000000E+03  8.3587963E-07
  3.6000000E+03  7.3382832E-07
  3.8000000E+03  6.4804582E-07
  4.0000000E+03  5.7553412E-07
  4.2000000E+03  5.1373695E-07
  4.4000000E+03  4.6061366E-07
  4.6000000E+03  4.1464846E-07
  4.8000000E+03  3.7469628E-07
  5.0000000E+03  3.3981974E-07
  5.2500000E+03  3.0216832E-07
  5.5000000E+03  2.6996905E-07
  5.7500000E+03  2.4224765E-07
  6.0000000E+03  2.1823785E-07
  6.5000000E+03  1.7903202E-07
  6.7500000E+03  1.6295257E-07
  7.0000000E+03  1.4876425E-07
  7.2500000E+03  1.3619434E-07
  7.5000000E+03  1.2501486E-07
  7.7500000E+03  1.1503581E-07
  8.0000000E+03  1.0609808E-07
  8.2500000E+03  9.8067641E-08
  8.5000000E+03  9.0830925E-08
  9.0000000E+03  7.8365796E-08
  9.5000000E+03  6.8083810E-08
  1.0000000E+04  5.9524636E-08
  1.0500000E+04  5.2340302E-08
  1.1000000E+04  4.6264320E-08
  1.1500000E+04  4.1090208E-08
  1.2000000E+04  3.6656221E-08
  1.2500000E+04  3.2834358E-08
  1.3000000E+04  2.9522405E-08
  1.3500000E+04  2.6638040E-08
  1.4000000E+04  2.4114430E-08
  1.4500000E+04  2.1896945E-08
  1.5000000E+04  1.9940615E-08
  1.5500000E+04  1.8208177E-08
  1.6000000E+04  1.6668570E-08
  1.6500000E+04  1.5295758E-08
  1.7000000E+04  1.4067817E-08
  1.8000000E+04  1.1975105E-08
  1.9000000E+04  1.0272589E-08
  2.0000000E+04  8.8737540E-09
  2.1000000E+04  7.7141298E-09
  2.2000000E+04  6.7449827E-09
  2.3000000E+04  5.9289661E-09
  2.4000000E+04  5.2371355E-09
  2.5000000E+04  4.6468671E-09
  2.6000000E+04  4.1403166E-09
  2.7000000E+04  3.7032710E-09
  2.8000000E+04  3.3243086E-09
  2.9000000E+04  2.9941816E-09
  3.0000000E+04  2.7053478E-09
  3.1000000E+04  2.4516143E-09
  3.2000000E+04  2.2278627E-09
  3.3000000E+04  2.0298388E-09
  3.4000000E+04  1.8539891E-09
  3.5000000E+04  1.6973305E-09
  3.6000000E+04  1.5573471E-09
  3.8000000E+04  1.3191932E-09
  4.0000000E+04  1.1259616E-09
  4.2000000E+04  9.6767154E-10
  4.4000000E+04  8.3687257E-10
  4.6000000E+04  7.2792883E-10
  4.8000000E+04  6.3652570E-10
  5.0000000E+04  5.5932375E-10
  5.2500000E+04  4.7886847E-10
  5.5000000E+04  4.1263651E-10
  5.7500000E+04  3.5766990E-10
  5.8750000E+04  3.3368426E-10
  6.0000000E+04  3.1171286E-10
  6.2500000E+04  2.7302543E-10
  6.5000000E+04  2.4025120E-10
  6.7500000E+04  2.1232313E-10
  7.0000000E+04  1.8839490E-10
  7.2500000E+04  1.6779084E-10
  7.5000000E+04  1.4996664E-10
  7.7500000E+04  1.3447990E-10
  8.0000000E+04  1.2096694E-10
  8.2500000E+04  1.0912665E-10
  8.5000000E+04  9.8711180E-11
  8.7500000E+04  8.9515776E-11
  9.0000000E+04  8.1374920E-11
  9.2500000E+04  7.4151867E-11
  9.5000000E+04  6.7729169E-11


==> anc/colstop/sbethe/sdbase/oos24.tab <==
# Atomic number = 24   (Cr)
#
#      W/eV         OOS*eV
  
  
#  24   1  K1  EION =  5.995000000E+03 eV   259
#  S(0) = 1.291225E+00
  5.9900373E+01  0.0000000E+00
  5.9900373E+03  0.0000000E+00
  5.9900373E+03  3.5079559E-04
  5.9950000E+03  3.5079559E-04
  5.9950596E+03  3.5079559E-04
  5.9955536E+03  3.5310715E-04
  5.9960477E+03  3.5515947E-04
  5.9965417E+03  3.5697452E-04
  5.9970357E+03  3.5857267E-04
  5.9980238E+03  3.6119239E-04
  5.9990119E+03  3.6315399E-04
  6.0000000E+03  3.6457366E-04
  6.0019531E+03  3.6615636E-04
  6.0039062E+03  3.6659008E-04
  6.0058594E+03  3.6629336E-04
  6.0078125E+03  3.6555648E-04
  6.0117188E+03  3.6349791E-04
  6.0156250E+03  3.6135718E-04
  6.0234375E+03  3.5818506E-04
  6.0312500E+03  3.5681140E-04
  6.0468750E+03  3.5717482E-04
  6.0546875E+03  3.5764541E-04
  6.0625000E+03  3.5778303E-04
  6.0781250E+03  3.5667635E-04
  6.0937500E+03  3.5422283E-04
  6.1093750E+03  3.5142613E-04
  6.1250000E+03  3.4893683E-04
  6.1406250E+03  3.4688457E-04
  6.1562500E+03  3.4508647E-04
  6.1718750E+03  3.4329765E-04
  6.1875000E+03  3.4136708E-04
  6.2031250E+03  3.3926842E-04
  6.2187500E+03  3.3706768E-04
  6.2500000E+03  3.3272359E-04
  6.2812500E+03  3.2873558E-04
  6.3125000E+03  3.2495246E-04
  6.3437500E+03  3.2110773E-04
  6.3750000E+03  3.1715567E-04
  6.4375000E+03  3.0941804E-04
  6.5000000E+03  3.0212161E-04
  6.5625000E+03  2.9487516E-04
  6.6250000E+03  2.8777711E-04
  6.6875000E+03  2.8097649E-04
  6.7500000E+03  2.7436903E-04
  7.0000000E+03  2.4965695E-04
  7.2500000E+03  2.2777475E-04
  7.5000000E+03  2.0838225E-04
  8.0000000E+03  1.7577274E-04
  8.5000000E+03  1.4965069E-04
  9.0000000E+03  1.2843781E-04
  9.5000000E+03  1.1102834E-04
  1.0000000E+04  9.6600874E-05
  1.0500000E+04  8.4542909E-05
  1.1000000E+04  7.4389386E-05
  1.1500000E+04  6.5780614E-05
  1.2000000E+04  5.8435174E-05
  1.2500000E+04  5.2130795E-05
  1.3000000E+04  4.6690420E-05
  1.3500000E+04  4.1971735E-05
  1.4000000E+04  3.7859492E-05
  1.4500000E+04  3.4259774E-05
  1.5000000E+04  3.1095605E-05
  1.5500000E+04  2.8303616E-05
  1.6000000E+04  2.5831056E-05
  1.6500000E+04  2.3633757E-05
  1.7000000E+04  2.1674651E-05
  1.8000000E+04  1.8351118E-05
  1.9000000E+04  1.5663319E-05
  2.0000000E+04  1.3467195E-05
  2.1000000E+04  1.1656063E-05
  2.2000000E+04  1.0149775E-05
  2.3000000E+04  8.8873181E-06
  2.4000000E+04  7.8217011E-06
  2.5000000E+04  6.9163499E-06
  2.6000000E+04  6.1425130E-06
  2.7000000E+04  5.4773850E-06
  2.8000000E+04  4.9027216E-06
  2.9000000E+04  4.4038144E-06
  3.0000000E+04  3.9687182E-06
  3.1000000E+04  3.5876653E-06
  3.2000000E+04  3.2526181E-06
  3.3000000E+04  2.9569228E-06
  3.4000000E+04  2.6950405E-06
  3.5000000E+04  2.4623358E-06
  3.6000000E+04  2.2549101E-06
  3.8000000E+04  1.9032172E-06
  4.0000000E+04  1.6190903E-06
  4.2000000E+04  1.3872619E-06
  4.4000000E+04  1.1963954E-06
  4.6000000E+04  1.0379577E-06
  4.8000000E+04  9.0544631E-07
  5.0000000E+04  7.9384997E-07
  5.2500000E+04  6.7790344E-07
  5.5000000E+04  5.8275461E-07
  5.7500000E+04  5.0401845E-07
  5.8750000E+04  4.6973137E-07
  6.0000000E+04  4.3836396E-07
  6.2500000E+04  3.8323166E-07
  6.5000000E+04  3.3663407E-07
  6.7500000E+04  2.9701305E-07
  7.0000000E+04  2.6313588E-07
  7.2500000E+04  2.3401932E-07
  7.5000000E+04  2.0887303E-07
  7.7500000E+04  1.8705713E-07
  8.0000000E+04  1.6805007E-07
  8.2500000E+04  1.5142407E-07
  8.5000000E+04  1.3682619E-07
  8.7500000E+04  1.2396360E-07
  9.0000000E+04  1.1259207E-07
  9.2500000E+04  1.0250693E-07
  9.5000000E+04  9.3535800E-08
  1.0000000E+05  7.8374412E-08
  1.0500000E+05  6.6183534E-08
  1.1000000E+05  5.6286606E-08
  1.1500000E+05  4.8181338E-08
  1.2000000E+05  4.1489975E-08
  1.2500000E+05  3.5925029E-08
  1.3000000E+05  3.1265319E-08
  1.3500000E+05  2.7338983E-08
  1.4000000E+05  2.4011226E-08
  1.4500000E+05  2.1175418E-08
  1.5000000E+05  1.8746547E-08
  1.5500000E+05  1.6656317E-08
  1.6000000E+05  1.4849484E-08
  1.6500000E+05  1.3281077E-08
  1.7000000E+05  1.1914260E-08
  1.7500000E+05  1.0718683E-08
  1.8000000E+05  9.6692094E-09
  1.8500000E+05  8.7449152E-09
  1.9000000E+05  7.9282969E-09
  1.9500000E+05  7.2046436E-09
  2.0000000E+05  6.5615405E-09
  2.0500000E+05  5.9884690E-09
  2.1000000E+05  5.4764797E-09
  2.2000000E+05  4.6062686E-09
  2.3000000E+05  3.9018643E-09
  2.4000000E+05  3.3268074E-09
  2.5000000E+05  2.8536538E-09
  2.6000000E+05  2.4615183E-09
  2.7000000E+05  2.1343401E-09
  2.8000000E+05  1.8596488E-09
  2.9000000E+05  1.6276780E-09
  3.0000000E+05  1.4307145E-09
  3.1000000E+05  1.2626191E-09
  3.2000000E+05  1.1184713E-09
  3.3000000E+05  9.9430017E-10
  3.4000000E+05  8.8688081E-10
  3.5000000E+05  7.9357845E-10
  3.6000000E+05  7.1222864E-10
  3.7000000E+05  6.4104366E-10
  3.8000000E+05  5.7853946E-10
  3.9000000E+05  5.2347821E-10
  4.0000000E+05  4.7482269E-10
  4.1000000E+05  4.3170011E-10
  4.2000000E+05  3.9337312E-10
  4.3000000E+05  3.5921631E-10
  4.4000000E+05  3.2869724E-10
  4.6000000E+05  2.7681749E-10
  4.8000000E+05  2.3481318E-10
  5.0000000E+05  2.0051162E-10
  5.1250000E+05  1.8224008E-10
  5.2500000E+05  1.6601303E-10
  5.3750000E+05  1.5156162E-10
  5.5000000E+05  1.3865730E-10
  5.7500000E+05  1.1673815E-10
  5.8750000E+05  1.0741311E-10
  6.0000000E+05  9.9006496E-11
  6.2500000E+05  8.4535773E-11
  6.5000000E+05  7.2629796E-11
  6.7500000E+05  6.2760000E-11
  7.0000000E+05  5.4520904E-11
  7.2500000E+05  4.7598268E-11
  7.5000000E+05  4.1746468E-11
  7.7500000E+05  3.6771883E-11
  8.0000000E+05  3.2520563E-11
  8.2500000E+05  2.8869257E-11
  8.5000000E+05  2.5718643E-11
  8.7500000E+05  2.2988127E-11
  9.0000000E+05  2.0611871E-11
  9.2500000E+05  1.8535821E-11
  9.5000000E+05  1.6715355E-11
  9.7500000E+05  1.5113439E-11
  1.0000000E+06  1.3699176E-11
  1.0250000E+06  1.2446669E-11
  1.0500000E+06  1.1334122E-11
  1.1000000E+06  9.4579560E-12
  1.1500000E+06  7.9538630E-12
  1.2000000E+06  6.7364473E-12
  1.2500000E+06  5.7424118E-12
  1.3000000E+06  4.9242283E-12
  1.3500000E+06  4.2457992E-12
  1.4000000E+06  3.6794171E-12
  1.4500000E+06  3.2036034E-12
  1.5000000E+06  2.8015430E-12
  1.5500000E+06  2.4599578E-12
  1.6000000E+06  2.1682793E-12
  1.6500000E+06  1.9180338E-12
  1.7000000E+06  1.7023802E-12
  1.7500000E+06  1.5157610E-12
  1.8000000E+06  1.3536339E-12
  1.8500000E+06  1.2122638E-12
  1.9000000E+06  1.0885620E-12
  1.9500000E+06  9.7996259E-13
  2.0000000E+06  8.8432365E-13
  2.0500000E+06  7.9984833E-13
  2.1000000E+06  7.2502274E-13
  2.2000000E+06  5.9939150E-13
  2.3000000E+06  4.9931468E-13
  2.4000000E+06  4.1886065E-13
  2.5000000E+06  3.5363669E-13
  2.6000000E+06  3.0035074E-13
  2.7000000E+06  2.5650633E-13
  2.8000000E+06  2.2019087E-13
  2.9000000E+06  1.8992536E-13
  3.0000000E+06  1.6455623E-13
  3.1000000E+06  1.4317660E-13
  3.2000000E+06  1.2506827E-13
  3.3000000E+06  1.0965804E-13
  3.4000000E+06  9.6485360E-14
  3.5000000E+06  8.5177908E-14
  3.6000000E+06  7.5432922E-14
  3.7000000E+06  6.7002820E-14
  3.8000000E+06  5.9684088E-14
  3.9000000E+06  5.3308631E-14
  4.0000000E+06  4.7736957E-14
  4.1000000E+06  4.2852759E-14
  4.2000000E+06  3.8558652E-14
  4.3000000E+06  3.4772766E-14
  4.4000000E+06  3.1426000E-14
  4.5000000E+06  2.8459821E-14
  4.6000000E+06  2.5824485E-14
  4.7000000E+06  2.3477566E-14
  4.8000000E+06  2.1382768E-14
  5.0000000E+06  1.7829309E-14
  5.1250000E+06  1.5967867E-14
  5.2500000E+06  1.4335396E-14
  5.3750000E+06  1.2899618E-14
  5.5000000E+06  1.1633363E-14
  5.7500000E+06  9.5210828E-15
  5.8750000E+06  8.6390385E-15
  6.0000000E+06  7.8534075E-15
  6.2500000E+06  6.5246997E-15
  6.5000000E+06  5.4571166E-15
  6.7500000E+06  4.5926232E-15
  7.0000000E+06  3.8874848E-15
  7.2500000E+06  3.3084146E-15
  7.5000000E+06  2.8298520E-15
  7.7500000E+06  2.4320036E-15
  8.0000000E+06  2.0994249E-15
  8.2500000E+06  1.8199615E-15
  8.5000000E+06  1.5839773E-15
  8.7500000E+06  1.3837684E-15
  9.0000000E+06  1.2131356E-15
  9.2500000E+06  1.0670832E-15
  9.5000000E+06  9.4156283E-16
  9.7500000E+06  8.3329354E-16
  1.0000000E+07  7.3961414E-16
  1.0250000E+07  6.5831742E-16
  1.0500000E+07  5.8756191E-16
  
  
#  24   2  L1  EION =  7.020000000E+02 eV   280
#  S(0) = 1.361269E+00
  6.9707072E+00  0.0000000E+00
  6.9707072E+02  0.0000000E+00
  6.9707072E+02  1.5373358E-03
  7.0200000E+02  1.5373358E-03
  7.0200687E+02  1.5373358E-03
  7.0229429E+02  1.5427943E-03
  7.0258170E+02  1.5478459E-03
  7.0286912E+02  1.5525110E-03
  7.0315653E+02  1.5568095E-03
  7.0373136E+02  1.5643802E-03
  7.0430619E+02  1.5706987E-03
  7.0545584E+02  1.5800824E-03
  7.0660550E+02  1.5858637E-03
  7.0890481E+02  1.5894900E-03
  7.1120412E+02  1.5860922E-03
  7.1350344E+02  1.5786329E-03
  7.1580275E+02  1.5690250E-03
  7.1810206E+02  1.5584877E-03
  7.2040137E+02  1.5477849E-03
  7.2270069E+02  1.5373809E-03
  7.2500000E+02  1.5275412E-03
  7.3125000E+02  1.5044365E-03
  7.3750000E+02  1.4864819E-03
  7.4375000E+02  1.4723368E-03
  7.5000000E+02  1.4603833E-03
  7.5625000E+02  1.4492343E-03
  7.6250000E+02  1.4378949E-03
  7.6875000E+02  1.4257753E-03
  7.7500000E+02  1.4126343E-03
  7.8750000E+02  1.3835415E-03
  8.0000000E+02  1.3522939E-03
  8.1250000E+02  1.3210186E-03
  8.2500000E+02  1.2911261E-03
  8.3750000E+02  1.2631005E-03
  8.5000000E+02  1.2367590E-03
  8.6250000E+02  1.2116116E-03
  8.7500000E+02  1.1871792E-03
  8.8750000E+02  1.1631308E-03
  9.0000000E+02  1.1393493E-03
  9.2500000E+02  1.0928314E-03
  9.3750000E+02  1.0703711E-03
  9.5000000E+02  1.0486110E-03
  9.7500000E+02  1.0073135E-03
  1.0000000E+03  9.6872079E-04
  1.0250000E+03  9.3219208E-04
  1.0500000E+03  8.9728083E-04
  1.0750000E+03  8.6383404E-04
  1.1000000E+03  8.3196627E-04
  1.1500000E+03  7.7316003E-04
  1.2000000E+03  7.2026570E-04
  1.2500000E+03  6.7203683E-04
  1.3000000E+03  6.2791465E-04
  1.3500000E+03  5.8779248E-04
  1.4000000E+03  5.5122013E-04
  1.4500000E+03  5.1768809E-04
  1.5000000E+03  4.8682542E-04
  1.6000000E+03  4.3231230E-04
  1.6500000E+03  4.0825351E-04
  1.7000000E+03  3.8597577E-04
  1.7500000E+03  3.6531343E-04
  1.8000000E+03  3.4615594E-04
  1.9000000E+03  3.1185200E-04
  2.0000000E+03  2.8206242E-04
  2.1000000E+03  2.5606710E-04
  2.2000000E+03  2.3328541E-04
  2.3000000E+03  2.1320393E-04
  2.4000000E+03  1.9542907E-04
  2.5000000E+03  1.7964578E-04
  2.6000000E+03  1.6557290E-04
  2.7000000E+03  1.5297100E-04
  2.8000000E+03  1.4164872E-04
  2.9000000E+03  1.3144835E-04
  3.0000000E+03  1.2223320E-04
  3.1000000E+03  1.1388396E-04
  3.2000000E+03  1.0629840E-04
  3.4000000E+03  9.3079934E-05
  3.6000000E+03  8.2010915E-05
  3.8000000E+03  7.2664690E-05
  4.0000000E+03  6.4713913E-05
  4.2000000E+03  5.7903649E-05
  4.4000000E+03  5.2033423E-05
  4.6000000E+03  4.6944049E-05
  4.8000000E+03  4.2508007E-05
  5.0000000E+03  3.8622286E-05
  5.2500000E+03  3.4412680E-05
  5.5000000E+03  3.0801299E-05
  5.7500000E+03  2.7684274E-05
  6.0000000E+03  2.4978844E-05
  6.5000000E+03  2.0549291E-05
  6.7500000E+03  1.8727226E-05
  7.0000000E+03  1.7116093E-05
  7.2500000E+03  1.5685919E-05
  7.5000000E+03  1.4411745E-05
  7.7500000E+03  1.3272669E-05
  8.0000000E+03  1.2251085E-05
  8.2500000E+03  1.1332093E-05
  8.5000000E+03  1.0503024E-05
  9.0000000E+03  9.0729338E-06
  9.5000000E+03  7.8912967E-06
  1.0000000E+04  6.9061556E-06
  1.0500000E+04  6.0781136E-06
  1.1000000E+04  5.3769454E-06
  1.1500000E+04  4.7791949E-06
  1.2000000E+04  4.2664443E-06
  1.2500000E+04  3.8240858E-06
  1.3000000E+04  3.4404320E-06
  1.3500000E+04  3.1060569E-06
  1.4000000E+04  2.8133011E-06
  1.4500000E+04  2.5558934E-06
  1.5000000E+04  2.3286640E-06
  1.5500000E+04  2.1273241E-06
  1.6000000E+04  1.9482970E-06
  1.6500000E+04  1.7885830E-06
  1.7000000E+04  1.6456538E-06
  1.7500000E+04  1.5173679E-06
  1.8000000E+04  1.4019037E-06
  1.8500000E+04  1.2977047E-06
  1.9000000E+04  1.2034352E-06
  2.0000000E+04  1.0402406E-06
  2.1000000E+04  9.0485160E-07
  2.2000000E+04  7.9161705E-07
  2.3000000E+04  6.9620826E-07
  2.4000000E+04  6.1527135E-07
  2.5000000E+04  5.4618056E-07
  2.6000000E+04  4.8686058E-07
  2.7000000E+04  4.3565638E-07
  2.8000000E+04  3.9123735E-07
  2.9000000E+04  3.5252550E-07
  3.0000000E+04  3.1864122E-07
  3.1000000E+04  2.8886208E-07
  3.2000000E+04  2.6259107E-07
  3.3000000E+04  2.3933191E-07
  3.4000000E+04  2.1866983E-07
  3.5000000E+04  2.0025642E-07
  3.6000000E+04  1.8379757E-07
  3.7000000E+04  1.6904388E-07
  3.8000000E+04  1.5578296E-07
  3.9000000E+04  1.4383318E-07
  4.0000000E+04  1.3303864E-07
  4.2000000E+04  1.1439611E-07
  4.4000000E+04  9.8982603E-08
  4.6000000E+04  8.6137613E-08
  4.8000000E+04  7.5355214E-08
  5.0000000E+04  6.6243622E-08
  5.2500000E+04  5.6743194E-08
  5.5000000E+04  4.8918111E-08
  5.7500000E+04  4.2420710E-08
  5.8750000E+04  3.9584400E-08
  6.0000000E+04  3.6985653E-08
  6.2500000E+04  3.2408182E-08
  6.5000000E+04  2.8528671E-08
  6.7500000E+04  2.5221503E-08
  7.0000000E+04  2.2386953E-08
  7.2500000E+04  1.9945213E-08
  7.5000000E+04  1.7831928E-08
  7.7500000E+04  1.5994840E-08
  8.0000000E+04  1.4391241E-08
  8.2500000E+04  1.2986004E-08
  8.5000000E+04  1.1750076E-08
  8.7500000E+04  1.0659298E-08
  9.0000000E+04  9.6934745E-09
  9.2500000E+04  8.8356465E-09
  9.5000000E+04  8.0715028E-09
  9.7500000E+04  7.3889160E-09
  1.0000000E+05  6.7775667E-09
  1.0250000E+05  6.2286393E-09
  1.0500000E+05  5.7345751E-09
  1.1000000E+05  4.8859106E-09
  1.1500000E+05  4.1894115E-09
  1.2000000E+05  3.6132822E-09
  1.2500000E+05  3.1332601E-09
  1.3000000E+05  2.7306334E-09
  1.3500000E+05  2.3908286E-09
  1.4000000E+05  2.1023911E-09
  1.4500000E+05  1.8562424E-09
  1.5000000E+05  1.6451313E-09
  1.5500000E+05  1.4632216E-09
  1.6000000E+05  1.3057849E-09
  1.6500000E+05  1.1689660E-09
  1.7000000E+05  1.0496022E-09
  1.7500000E+05  9.4508395E-10
  1.8000000E+05  8.5324680E-10
  1.8500000E+05  7.7228689E-10
  1.9000000E+05  7.0069317E-10
  1.9500000E+05  6.3719428E-10
  2.0000000E+05  5.8071607E-10
  2.0500000E+05  5.3034756E-10
  2.1000000E+05  4.8531285E-10
  2.1500000E+05  4.4494863E-10
  2.2000000E+05  4.0868590E-10
  2.2500000E+05  3.7603506E-10
  2.3000000E+05  3.4657350E-10
  2.4000000E+05  2.9580201E-10
  2.5000000E+05  2.5397825E-10
  2.6000000E+05  2.1927764E-10
  2.7000000E+05  1.9029490E-10
  2.8000000E+05  1.6593755E-10
  2.9000000E+05  1.4534908E-10
  3.0000000E+05  1.2785240E-10
  3.1000000E+05  1.1290790E-10
  3.2000000E+05  1.0008252E-10
  3.3000000E+05  8.9026370E-11
  3.4000000E+05  7.9455036E-11
  3.5000000E+05  7.1135943E-11
  3.6000000E+05  6.3877875E-11
  3.7000000E+05  5.7522788E-11
  3.8000000E+05  5.1939382E-11
  3.9000000E+05  4.7018057E-11
  4.0000000E+05  4.2666918E-11
  4.1000000E+05  3.8808585E-11
  4.2000000E+05  3.5377637E-11
  4.3000000E+05  3.2318548E-11
  4.4000000E+05  2.9584016E-11
  4.5000000E+05  2.7133595E-11
  4.6000000E+05  2.4932584E-11
  4.7000000E+05  2.2951125E-11
  4.8000000E+05  2.1163444E-11
  5.0000000E+05  1.8083101E-11
  5.1250000E+05  1.6441311E-11
  5.2500000E+05  1.4982609E-11
  5.3750000E+05  1.3682995E-11
  5.5000000E+05  1.2522060E-11
  5.7500000E+05  1.0549041E-11
  5.8750000E+05  9.7092077E-12
  6.0000000E+05  8.9518317E-12
  6.2500000E+05  7.6474981E-12
  6.5000000E+05  6.5736983E-12
  6.7500000E+05  5.6830437E-12
  7.0000000E+05  4.9391572E-12
  7.2500000E+05  4.3138257E-12
  7.5000000E+05  3.7849721E-12
  7.7500000E+05  3.3351876E-12
  8.0000000E+05  2.9506314E-12
  8.2500000E+05  2.6202129E-12
  8.5000000E+05  2.3349895E-12
  8.7500000E+05  2.0877034E-12
  9.0000000E+05  1.8724264E-12
  9.2500000E+05  1.6842875E-12
  9.5000000E+05  1.5192632E-12
  9.7500000E+05  1.3740120E-12
  1.0000000E+06  1.2457441E-12
  1.0250000E+06  1.1321181E-12
  1.0500000E+06  1.0311624E-12
  1.0750000E+06  9.4121024E-13
  1.1000000E+06  8.6084655E-13
  1.1250000E+06  7.8886562E-13
  1.1500000E+06  7.2423633E-13
  1.2000000E+06  6.1361325E-13
  1.2250000E+06  5.6619687E-13
  1.2500000E+06  5.2325199E-13
  1.3000000E+06  4.4884917E-13
  1.3500000E+06  3.8713328E-13
  1.4000000E+06  3.3559196E-13
  1.4500000E+06  2.9227740E-13
  1.5000000E+06  2.5566492E-13
  1.5500000E+06  2.2455004E-13
  1.6000000E+06  1.9797361E-13
  1.6500000E+06  1.7516627E-13
  1.7000000E+06  1.5550663E-13
  1.7500000E+06  1.3848964E-13
  1.8000000E+06  1.2370243E-13
  1.8500000E+06  1.1080554E-13
  1.9000000E+06  9.9518186E-14
  1.9500000E+06  8.9606944E-14
  2.0000000E+06  8.0876810E-14
  2.0500000E+06  7.3164134E-14
  2.1000000E+06  6.6331038E-14
  2.1500000E+06  6.0260890E-14
  2.2000000E+06  5.4854656E-14
  2.2500000E+06  5.0028081E-14
  2.3000000E+06  4.5709181E-14
  2.3500000E+06  4.1836097E-14
  2.4000000E+06  3.8355509E-14
  2.4500000E+06  3.5221316E-14
  2.5000000E+06  3.2393423E-14
  2.6000000E+06  2.7520840E-14
  2.7000000E+06  2.3508384E-14
  2.8000000E+06  2.0181468E-14
  2.9000000E+06  1.7408295E-14
  3.0000000E+06  1.5086539E-14
  
  
#  24   3  L2  EION =  5.890000000E+02 eV   284
#  S(0) = 1.942317E+00
  5.8695346E+00  0.0000000E+00
  5.8695346E+02  0.0000000E+00
  5.8695346E+02  3.7808490E-03
  5.8900000E+02  3.7808490E-03
  5.8900590E+02  3.7808490E-03
  5.8914332E+02  3.8197626E-03
  5.8928075E+02  3.8563641E-03
  5.8941818E+02  3.8908595E-03
  5.8955560E+02  3.9234334E-03
  5.8983045E+02  3.9834606E-03
  5.9010531E+02  4.0375757E-03
  5.9065501E+02  4.1315629E-03
  5.9120472E+02  4.2108975E-03
  5.9230413E+02  4.3394290E-03
  5.9340354E+02  4.4415120E-03
  5.9450295E+02  4.5264695E-03
  5.9560236E+02  4.5992685E-03
  5.9670177E+02  4.6626435E-03
  5.9780118E+02  4.7181358E-03
  6.0000000E+02  4.8086923E-03
  6.1250000E+02  4.9223687E-03
  6.1562500E+02  4.8764683E-03
  6.1875000E+02  4.8154416E-03
  6.2187500E+02  4.7453835E-03
  6.2500000E+02  4.6710677E-03
  6.3125000E+02  4.5224633E-03
  6.3750000E+02  4.3852308E-03
  6.5000000E+02  4.1567977E-03
  6.6250000E+02  3.9723323E-03
  6.6875000E+02  3.8881176E-03
  6.7500000E+02  3.8061676E-03
  6.8750000E+02  3.6453848E-03
  7.0000000E+02  3.4886562E-03
  7.1250000E+02  3.3392233E-03
  7.2500000E+02  3.1998266E-03
  7.3750000E+02  3.0710141E-03
  7.5000000E+02  2.9515867E-03
  7.7500000E+02  2.7331217E-03
  8.0000000E+02  2.5330883E-03
  8.2500000E+02  2.3488755E-03
  8.5000000E+02  2.1814510E-03
  8.7500000E+02  2.0303063E-03
  9.0000000E+02  1.8929925E-03
  9.2500000E+02  1.7670427E-03
  9.5000000E+02  1.6508764E-03
  1.0000000E+03  1.4455857E-03
  1.0500000E+03  1.2726480E-03
  1.1000000E+03  1.1255433E-03
  1.1500000E+03  9.9910850E-04
  1.2000000E+03  8.9037842E-04
  1.2500000E+03  7.9667924E-04
  1.3000000E+03  7.1536471E-04
  1.3500000E+03  6.4436685E-04
  1.4000000E+03  5.8216455E-04
  1.4500000E+03  5.2760260E-04
  1.5000000E+03  4.7954410E-04
  1.6000000E+03  3.9913108E-04
  1.7000000E+03  3.3536479E-04
  1.8000000E+03  2.8420720E-04
  1.9000000E+03  2.4268565E-04
  2.0000000E+03  2.0869512E-04
  2.1000000E+03  1.8060427E-04
  2.2000000E+03  1.5719424E-04
  2.3000000E+03  1.3755546E-04
  2.4000000E+03  1.2096851E-04
  2.5000000E+03  1.0686344E-04
  2.6000000E+03  9.4798393E-05
  2.7000000E+03  8.4426055E-05
  2.8000000E+03  7.5465856E-05
  2.9000000E+03  6.7689143E-05
  3.0000000E+03  6.0909768E-05
  3.1000000E+03  5.4975420E-05
  3.2000000E+03  4.9760655E-05
  3.3000000E+03  4.5161550E-05
  3.4000000E+03  4.1091664E-05
  3.5000000E+03  3.7478605E-05
  3.6000000E+03  3.4261386E-05
  3.8000000E+03  2.8815745E-05
  4.0000000E+03  2.4427257E-05
  4.2000000E+03  2.0856070E-05
  4.4000000E+03  1.7924013E-05
  4.6000000E+03  1.5497022E-05
  4.8000000E+03  1.3473012E-05
  5.0000000E+03  1.1773389E-05
  5.2500000E+03  1.0013203E-05
  5.5000000E+03  8.5739184E-06
  5.7500000E+03  7.3871106E-06
  5.8750000E+03  6.8716661E-06
  6.0000000E+03  6.4009261E-06
  6.2500000E+03  5.5756185E-06
  6.5000000E+03  4.8804042E-06
  6.7500000E+03  4.2912123E-06
  7.0000000E+03  3.7890497E-06
  7.2500000E+03  3.3588071E-06
  7.5000000E+03  2.9883719E-06
  7.7500000E+03  2.6679621E-06
  8.0000000E+03  2.3896260E-06
  8.2500000E+03  2.1468589E-06
  8.5000000E+03  1.9343087E-06
  8.7500000E+03  1.7475460E-06
  9.0000000E+03  1.5828850E-06
  9.2500000E+03  1.4372434E-06
  9.5000000E+03  1.3080316E-06
  1.0000000E+04  1.0904893E-06
  1.0500000E+04  9.1644435E-07
  1.1000000E+04  7.7583197E-07
  1.1500000E+04  6.6121186E-07
  1.2000000E+04  5.6701237E-07
  1.2500000E+04  4.8901065E-07
  1.3000000E+04  4.2397077E-07
  1.3500000E+04  3.6938807E-07
  1.4000000E+04  3.2330589E-07
  1.4500000E+04  2.8418228E-07
  1.5000000E+04  2.5079235E-07
  1.5500000E+04  2.2215599E-07
  1.6000000E+04  1.9748333E-07
  1.6500000E+04  1.7613358E-07
  1.7000000E+04  1.5758379E-07
  1.7500000E+04  1.4140468E-07
  1.8000000E+04  1.2724186E-07
  1.8500000E+04  1.1480127E-07
  1.9000000E+04  1.0383772E-07
  1.9500000E+04  9.4145876E-08
  2.0000000E+04  8.5552924E-08
  2.0500000E+04  7.7912863E-08
  2.1000000E+04  7.1101837E-08
  2.2000000E+04  5.9560363E-08
  2.3000000E+04  5.0254194E-08
  2.4000000E+04  4.2684481E-08
  2.5000000E+04  3.6477513E-08
  2.6000000E+04  3.1350081E-08
  2.7000000E+04  2.7085262E-08
  2.8000000E+04  2.3515265E-08
  2.9000000E+04  2.0509120E-08
  3.0000000E+04  1.7963725E-08
  3.1000000E+04  1.5797272E-08
  3.2000000E+04  1.3944373E-08
  3.3000000E+04  1.2352401E-08
  3.4000000E+04  1.0978723E-08
  3.5000000E+04  9.7885939E-09
  3.6000000E+04  8.7535348E-09
  3.7000000E+04  7.8500733E-09
  3.8000000E+04  7.0587652E-09
  3.9000000E+04  6.3634251E-09
  4.0000000E+04  5.7505190E-09
  4.1000000E+04  5.2086789E-09
  4.2000000E+04  4.7283167E-09
  4.3000000E+04  4.3013133E-09
  4.4000000E+04  3.9207684E-09
  4.6000000E+04  3.2763574E-09
  4.8000000E+04  2.7573727E-09
  5.0000000E+04  2.3358480E-09
  5.1250000E+04  2.1123327E-09
  5.2500000E+04  1.9145253E-09
  5.3750000E+04  1.7389902E-09
  5.5000000E+04  1.5828125E-09
  5.7500000E+04  1.3189630E-09
  5.8750000E+04  1.2073523E-09
  6.0000000E+04  1.1071144E-09
  6.2500000E+04  9.3554344E-10
  6.5000000E+04  7.9548037E-10
  6.7500000E+04  6.8029189E-10
  7.0000000E+04  5.8490861E-10
  7.2500000E+04  5.0541921E-10
  7.5000000E+04  4.3877908E-10
  7.7500000E+04  3.8259846E-10
  8.0000000E+04  3.3498702E-10
  8.2500000E+04  2.9443864E-10
  8.5000000E+04  2.5974514E-10
  8.7500000E+04  2.2993109E-10
  9.0000000E+04  2.0420417E-10
  9.2500000E+04  1.8191715E-10
  9.5000000E+04  1.6253843E-10
  9.7500000E+04  1.4562915E-10
  1.0000000E+05  1.3082526E-10
  1.0250000E+05  1.1782333E-10
  1.0500000E+05  1.0636939E-10
  1.0750000E+05  9.6249934E-11
  1.1000000E+05  8.7284777E-11
  1.1250000E+05  7.9321282E-11
  1.1500000E+05  7.2229656E-11
  1.2000000E+05  6.0234968E-11
  1.2500000E+05  5.0591187E-11
  1.3000000E+05  4.2772216E-11
  1.3500000E+05  3.6383332E-11
  1.4000000E+05  3.1125227E-11
  1.4500000E+05  2.6768667E-11
  1.5000000E+05  2.3136416E-11
  1.5500000E+05  2.0090271E-11
  1.6000000E+05  1.7521601E-11
  1.6500000E+05  1.5344362E-11
  1.7000000E+05  1.3489916E-11
  1.7500000E+05  1.1903159E-11
  1.8000000E+05  1.0539569E-11
  1.8500000E+05  9.3629500E-12
  1.9000000E+05  8.3437140E-12
  1.9500000E+05  7.4575464E-12
  2.0000000E+05  6.6843663E-12
  2.0500000E+05  6.0075099E-12
  2.1000000E+05  5.4130863E-12
  2.1500000E+05  4.8894667E-12
  2.2000000E+05  4.4268766E-12
  2.2500000E+05  4.0170665E-12
  2.3000000E+05  3.6530479E-12
  2.4000000E+05  3.0394912E-12
  2.5000000E+05  2.5483153E-12
  2.6000000E+05  2.1516069E-12
  2.7000000E+05  1.8285547E-12
  2.8000000E+05  1.5634673E-12
  2.9000000E+05  1.3443921E-12
  3.0000000E+05  1.1621375E-12
  3.1000000E+05  1.0095711E-12
  3.2000000E+05  8.8111136E-13
  3.3000000E+05  7.7235664E-13
  3.4000000E+05  6.7980964E-13
  3.5000000E+05  6.0067160E-13
  3.6000000E+05  5.3268858E-13
  3.7000000E+05  4.7403452E-13
  3.8000000E+05  4.2322114E-13
  3.9000000E+05  3.7902832E-13
  4.0000000E+05  3.4045079E-13
  4.1000000E+05  3.0665632E-13
  4.2000000E+05  2.7695261E-13
  4.3000000E+05  2.5076103E-13
  4.4000000E+05  2.2759576E-13
  4.6000000E+05  1.8876954E-13
  4.8000000E+05  1.5789225E-13
  5.0000000E+05  1.3308950E-13
  5.1250000E+05  1.2004361E-13
  5.2500000E+05  1.0856192E-13
  5.3750000E+05  9.8424544E-14
  5.5000000E+05  8.9446738E-14
  5.7500000E+05  7.4370515E-14
  5.8750000E+05  6.8028083E-14
  6.0000000E+05  6.2349762E-14
  6.2500000E+05  5.2669332E-14
  6.5000000E+05  4.4801924E-14
  6.7500000E+05  3.8353979E-14
  7.0000000E+05  3.3028192E-14
  7.2500000E+05  2.8597520E-14
  7.5000000E+05  2.4886866E-14
  7.7500000E+05  2.1759892E-14
  8.0000000E+05  1.9109487E-14
  8.2500000E+05  1.6850847E-14
  8.5000000E+05  1.4916309E-14
  8.7500000E+05  1.3251487E-14
  9.0000000E+05  1.1812375E-14
  9.2500000E+05  1.0563144E-14
  9.5000000E+05  9.4744463E-15
  9.7500000E+05  8.5221036E-15
  1.0000000E+06  7.6860922E-15
  1.0250000E+06  6.9497451E-15
  1.0500000E+06  6.2991225E-15
  1.1000000E+06  5.2100338E-15
  1.1500000E+06  4.3452246E-15
  1.2000000E+06  3.6514968E-15
  1.2500000E+06  3.0898323E-15
  1.3000000E+06  2.6312256E-15
  1.3500000E+06  2.2538419E-15
  1.4000000E+06  1.9410589E-15
  1.4500000E+06  1.6800904E-15
  1.5000000E+06  1.4610066E-15
  1.5500000E+06  1.2760292E-15
  1.6000000E+06  1.1190143E-15
  1.6500000E+06  9.8506896E-16
  1.7000000E+06  8.7026831E-16
  1.7500000E+06  7.7144382E-16
  1.8000000E+06  6.8602060E-16
  1.8500000E+06  6.1189340E-16
  1.9000000E+06  5.4733134E-16
  1.9500000E+06  4.9090352E-16
  2.0000000E+06  4.4142144E-16
  2.0500000E+06  3.9789349E-16
  2.1000000E+06  3.5948862E-16
  2.1500000E+06  3.2550792E-16
  2.2000000E+06  2.9536188E-16
  2.2500000E+06  2.6854999E-16
  2.3000000E+06  2.4464563E-16
  2.4000000E+06  2.0415115E-16
  2.5000000E+06  1.7152446E-16
  2.6000000E+06  1.4501132E-16
  2.7000000E+06  1.2329869E-16
  2.8000000E+06  1.0540617E-16
  2.9000000E+06  9.0582663E-17
  
  
#  24   4  L3  EION =  5.800000000E+02 eV   284
#  S(0) = 4.400307E+00
  5.1427289E+00  0.0000000E+00
  5.1427289E+02  0.0000000E+00
  5.1427289E+02  7.8694646E-03
  5.8000000E+02  7.8694646E-03
  5.8000581E+02  7.8694646E-03
  5.8013077E+02  7.9400013E-03
  5.8025573E+02  8.0065926E-03
  5.8038070E+02  8.0695668E-03
  5.8050566E+02  8.1292205E-03
  5.8075559E+02  8.2396093E-03
  5.8100552E+02  8.3396072E-03
  5.8150537E+02  8.5142480E-03
  5.8200523E+02  8.6624425E-03
  5.8300494E+02  8.9035293E-03
  5.8400465E+02  9.0954828E-03
  5.8600407E+02  9.3931552E-03
  5.8800348E+02  9.6204216E-03
  5.9200232E+02  9.9353120E-03
  5.9600116E+02  1.0097315E-02
  6.0000000E+02  1.0129588E-02
  6.0625000E+02  9.9891481E-03
  6.1250000E+02  9.7185811E-03
  6.1875000E+02  9.4075528E-03
  6.2187500E+02  9.2538994E-03
  6.2500000E+02  9.1062681E-03
  6.3125000E+02  8.8347324E-03
  6.3750000E+02  8.5956235E-03
  6.5000000E+02  8.1913274E-03
  6.6250000E+02  7.8385148E-03
  6.7500000E+02  7.5022955E-03
  6.8750000E+02  7.1744480E-03
  7.0000000E+02  6.8601091E-03
  7.1250000E+02  6.5656279E-03
  7.2500000E+02  6.2933537E-03
  7.3750000E+02  6.0416036E-03
  7.5000000E+02  5.8064675E-03
  7.7500000E+02  5.3716713E-03
  8.0000000E+02  4.9720912E-03
  8.5000000E+02  4.2759180E-03
  8.7500000E+02  3.9776213E-03
  9.0000000E+02  3.7061717E-03
  9.2500000E+02  3.4568258E-03
  9.5000000E+02  3.2272708E-03
  1.0000000E+03  2.8228992E-03
  1.0500000E+03  2.4828816E-03
  1.1000000E+03  2.1936963E-03
  1.1500000E+03  1.9454480E-03
  1.2000000E+03  1.7324409E-03
  1.2500000E+03  1.5489763E-03
  1.3000000E+03  1.3898887E-03
  1.3500000E+03  1.2510243E-03
  1.4000000E+03  1.1295591E-03
  1.4500000E+03  1.0231250E-03
  1.5000000E+03  9.2936279E-04
  1.6000000E+03  7.7265986E-04
  1.7000000E+03  6.4856587E-04
  1.8000000E+03  5.4909007E-04
  1.9000000E+03  4.6847002E-04
  2.0000000E+03  4.0250656E-04
  2.1000000E+03  3.4803652E-04
  2.2000000E+03  3.0269930E-04
  2.3000000E+03  2.6469546E-04
  2.4000000E+03  2.3261122E-04
  2.5000000E+03  2.0534423E-04
  2.6000000E+03  1.8204101E-04
  2.7000000E+03  1.6202389E-04
  2.8000000E+03  1.4474348E-04
  2.9000000E+03  1.2975365E-04
  3.0000000E+03  1.1669258E-04
  3.1000000E+03  1.0526529E-04
  3.2000000E+03  9.5228909E-05
  3.4000000E+03  7.8557885E-05
  3.6000000E+03  6.5436804E-05
  3.8000000E+03  5.4985888E-05
  4.0000000E+03  4.6571377E-05
  4.2000000E+03  3.9729732E-05
  4.4000000E+03  3.4117035E-05
  4.6000000E+03  2.9474739E-05
  4.8000000E+03  2.5606133E-05
  5.0000000E+03  2.2359871E-05
  5.2500000E+03  1.9000528E-05
  5.5000000E+03  1.6255908E-05
  5.7500000E+03  1.3994546E-05
  5.8750000E+03  1.3012986E-05
  6.0000000E+03  1.2116893E-05
  6.2500000E+03  1.0546701E-05
  6.5000000E+03  9.2249614E-06
  6.7500000E+03  8.1055626E-06
  7.0000000E+03  7.1521475E-06
  7.2500000E+03  6.3358128E-06
  7.5000000E+03  5.6333994E-06
  7.7500000E+03  5.0262172E-06
  8.0000000E+03  4.4990819E-06
  8.2500000E+03  4.0395788E-06
  8.5000000E+03  3.6374968E-06
  8.7500000E+03  3.2843896E-06
  9.0000000E+03  2.9732340E-06
  9.2500000E+03  2.6981624E-06
  9.5000000E+03  2.4542478E-06
  1.0000000E+04  2.0438998E-06
  1.0500000E+04  1.7159267E-06
  1.1000000E+04  1.4512042E-06
  1.1500000E+04  1.2356116E-06
  1.2000000E+04  1.0585867E-06
  1.2500000E+04  9.1212984E-07
  1.3000000E+04  7.9011386E-07
  1.3500000E+04  6.8779963E-07
  1.4000000E+04  6.0148800E-07
  1.4500000E+04  5.2826642E-07
  1.5000000E+04  4.6582319E-07
  1.5500000E+04  4.1230966E-07
  1.6000000E+04  3.6623678E-07
  1.6500000E+04  3.2639742E-07
  1.7000000E+04  2.9180705E-07
  1.7500000E+04  2.6165797E-07
  1.8000000E+04  2.3528378E-07
  1.8500000E+04  2.1213190E-07
  1.9000000E+04  1.9174193E-07
  2.0000000E+04  1.5776724E-07
  2.1000000E+04  1.3094859E-07
  2.2000000E+04  1.0955485E-07
  2.3000000E+04  9.2324213E-08
  2.4000000E+04  7.8324150E-08
  2.5000000E+04  6.6856787E-08
  2.6000000E+04  5.7393770E-08
  2.7000000E+04  4.9530789E-08
  2.8000000E+04  4.2955395E-08
  2.9000000E+04  3.7423919E-08
  3.0000000E+04  3.2744706E-08
  3.1000000E+04  2.8765817E-08
  3.2000000E+04  2.5365911E-08
  3.3000000E+04  2.2447402E-08
  3.4000000E+04  1.9931304E-08
  3.5000000E+04  1.7753296E-08
  3.6000000E+04  1.5860689E-08
  3.7000000E+04  1.4210097E-08
  3.8000000E+04  1.2765600E-08
  3.9000000E+04  1.1497326E-08
  4.0000000E+04  1.0380310E-08
  4.2000000E+04  8.5195224E-09
  4.4000000E+04  7.0517723E-09
  4.6000000E+04  5.8823151E-09
  4.8000000E+04  4.9418847E-09
  5.0000000E+04  4.1791796E-09
  5.1250000E+04  3.7752335E-09
  5.2500000E+04  3.4180678E-09
  5.3750000E+04  3.1013986E-09
  5.5000000E+04  2.8198987E-09
  5.7500000E+04  2.3449370E-09
  5.8750000E+04  2.1442886E-09
  6.0000000E+04  1.9642400E-09
  6.2500000E+04  1.6564463E-09
  6.5000000E+04  1.4055985E-09
  6.7500000E+04  1.1996424E-09
  7.0000000E+04  1.0293777E-09
  7.2500000E+04  8.8771495E-10
  7.5000000E+04  7.6914292E-10
  7.7500000E+04  6.6934094E-10
  8.0000000E+04  5.8489554E-10
  8.2500000E+04  5.1309050E-10
  8.5000000E+04  4.5174953E-10
  8.7500000E+04  3.9911752E-10
  9.0000000E+04  3.5377060E-10
  9.2500000E+04  3.1454705E-10
  9.5000000E+04  2.8049382E-10
  9.7500000E+04  2.5082499E-10
  1.0000000E+05  2.2488933E-10
  1.0250000E+05  2.0214475E-10
  1.0500000E+05  1.8213800E-10
  1.1000000E+05  1.4887542E-10
  1.1500000E+05  1.2271339E-10
  1.2000000E+05  1.0193098E-10
  1.2500000E+05  8.5270874E-11
  1.3000000E+05  7.1802721E-11
  1.3500000E+05  6.0830073E-11
  1.4000000E+05  5.1825937E-11
  1.4500000E+05  4.4387507E-11
  1.5000000E+05  3.8204026E-11
  1.5500000E+05  3.3033675E-11
  1.6000000E+05  2.8686748E-11
  1.6500000E+05  2.5013287E-11
  1.7000000E+05  2.1893916E-11
  1.7500000E+05  1.9232966E-11
  1.8000000E+05  1.6953284E-11
  1.8500000E+05  1.4992277E-11
  1.9000000E+05  1.3298884E-11
  1.9500000E+05  1.1831226E-11
  2.0000000E+05  1.0554782E-11
  2.0500000E+05  9.4409629E-12
  2.1000000E+05  8.4659842E-12
  2.1500000E+05  7.6099700E-12
  2.2000000E+05  6.8562443E-12
  2.2500000E+05  6.1907613E-12
  2.3000000E+05  5.6016461E-12
  2.4000000E+05  4.6137112E-12
  2.5000000E+05  3.8283554E-12
  2.6000000E+05  3.1985623E-12
  2.7000000E+05  2.6894223E-12
  2.8000000E+05  2.2747238E-12
  2.9000000E+05  1.9345855E-12
  3.0000000E+05  1.6537828E-12
  3.1000000E+05  1.4205506E-12
  3.2000000E+05  1.2257230E-12
  3.3000000E+05  1.0621039E-12
  3.4000000E+05  9.2400186E-13
  3.5000000E+05  8.0688391E-13
  3.6000000E+05  7.0711680E-13
  3.7000000E+05  6.2177045E-13
  3.8000000E+05  5.4846786E-13
  3.9000000E+05  4.8527005E-13
  4.0000000E+05  4.3058746E-13
  4.1000000E+05  3.8311054E-13
  4.2000000E+05  3.4175534E-13
  4.3000000E+05  3.0562049E-13
  4.4000000E+05  2.7395338E-13
  4.5000000E+05  2.4612302E-13
  4.6000000E+05  2.2159839E-13
  4.7000000E+05  1.9993087E-13
  4.8000000E+05  1.8074009E-13
  5.0000000E+05  1.4854185E-13
  5.1250000E+05  1.3187385E-13
  5.2500000E+05  1.1738217E-13
  5.3750000E+05  1.0474332E-13
  5.5000000E+05  9.3687599E-14
  5.7500000E+05  7.5458453E-14
  5.8750000E+05  6.7935233E-14
  6.0000000E+05  6.1284060E-14
  6.2500000E+05  5.0154450E-14
  6.5000000E+05  4.1336763E-14
  6.7500000E+05  3.4292609E-14
  7.0000000E+05  2.8621909E-14
  7.2500000E+05  2.4024203E-14
  7.5000000E+05  2.0271625E-14
  7.7500000E+05  1.7189765E-14
  8.0000000E+05  1.4643997E-14
  8.2500000E+05  1.2529581E-14
  8.5000000E+05  1.0764424E-14
  8.7500000E+05  9.2837382E-15
  9.0000000E+05  8.0360335E-15
  9.2500000E+05  6.9801326E-15
  9.5000000E+05  6.0829111E-15
  9.7500000E+05  5.3175731E-15
  1.0000000E+06  4.6623339E-15
  1.0250000E+06  4.0993949E-15
  1.0500000E+06  3.6141454E-15
  1.0750000E+06  3.1945415E-15
  1.1000000E+06  2.8306095E-15
  1.1250000E+06  2.5140534E-15
  1.1500000E+06  2.2379465E-15
  1.1750000E+06  1.9964834E-15
  1.2000000E+06  1.7847812E-15
  1.2250000E+06  1.5987190E-15
  1.2500000E+06  1.4348082E-15
  1.3000000E+06  1.1620296E-15
  1.3500000E+06  9.4760060E-16
  1.4000000E+06  7.7770672E-16
  1.4500000E+06  6.4210716E-16
  1.5000000E+06  5.3313415E-16
  1.5500000E+06  4.4499359E-16
  1.6000000E+06  3.7327040E-16
  1.6500000E+06  3.1457353E-16
  1.7000000E+06  2.6627924E-16
  1.7500000E+06  2.2634318E-16
  1.8000000E+06  1.9316086E-16
  1.8500000E+06  1.6546505E-16
  1.9000000E+06  1.4224876E-16
  1.9500000E+06  1.2270730E-16
  2.0000000E+06  1.0619446E-16
  2.0500000E+06  9.2188736E-17
  2.1000000E+06  8.0267201E-17
  2.1500000E+06  7.0085660E-17
  2.2000000E+06  6.1362365E-17
  2.2500000E+06  5.3865520E-17
  2.3000000E+06  4.7403683E-17
  2.3500000E+06  4.1818085E-17
  2.4000000E+06  3.6976148E-17
  2.4500000E+06  3.2767191E-17
  2.5000000E+06  2.9098752E-17
  2.5500000E+06  2.5893304E-17
  2.6000000E+06  2.3085617E-17
  2.6500000E+06  2.0620927E-17
  2.7000000E+06  1.8453515E-17
  2.8000000E+06  1.4859665E-17
  2.9000000E+06  1.2052408E-17
  
  
#  24   5  M1  EION =  8.000000000E+01 eV   276
#  S(0) = 9.415720E-01
  7.5196607E-01  0.0000000E+00
  7.5196607E+01  0.0000000E+00
  7.5196607E+01  2.9126486E-03
  8.0000000E+01  2.9126486E-03
  8.0002721E+01  2.9126486E-03
  8.0252585E+01  2.9287687E-03
  8.0502449E+01  2.9442171E-03
  8.0752313E+01  2.9590162E-03
  8.1002177E+01  2.9731874E-03
  8.1501905E+01  2.9997292E-03
  8.2001633E+01  3.0240028E-03
  8.3001088E+01  3.0663436E-03
  8.4000544E+01  3.1013259E-03
  8.5000000E+01  3.1299429E-03
  8.7500000E+01  3.1791174E-03
  9.0000000E+01  3.2044390E-03
  9.2500000E+01  3.2133833E-03
  9.5000000E+01  3.2110715E-03
  9.7500000E+01  3.2010109E-03
  1.0000000E+02  3.1856039E-03
  1.0250000E+02  3.1664938E-03
  1.0500000E+02  3.1447982E-03
  1.1000000E+02  3.0964066E-03
  1.1500000E+02  3.0438478E-03
  1.2000000E+02  2.9884746E-03
  1.2500000E+02  2.9307197E-03
  1.3000000E+02  2.8706839E-03
  1.3500000E+02  2.8084310E-03
  1.4000000E+02  2.7441202E-03
  1.4500000E+02  2.6780415E-03
  1.5000000E+02  2.6106136E-03
  1.6000000E+02  2.4737593E-03
  1.7000000E+02  2.3378151E-03
  1.8000000E+02  2.2064902E-03
  1.9000000E+02  2.0822992E-03
  2.0000000E+02  1.9664866E-03
  2.1000000E+02  1.8592889E-03
  2.2000000E+02  1.7602687E-03
  2.3000000E+02  1.6686808E-03
  2.4000000E+02  1.5836871E-03
  2.5000000E+02  1.5045219E-03
  2.6000000E+02  1.4305416E-03
  2.7000000E+02  1.3612699E-03
  2.8000000E+02  1.2963228E-03
  2.9000000E+02  1.2354331E-03
  3.0000000E+02  1.1783708E-03
  3.1000000E+02  1.1249197E-03
  3.2000000E+02  1.0748813E-03
  3.4000000E+02  9.8418606E-04
  3.6000000E+02  9.0449476E-04
  3.8000000E+02  8.3407526E-04
  4.0000000E+02  7.7139236E-04
  4.2000000E+02  7.1525227E-04
  4.4000000E+02  6.6472944E-04
  4.6000000E+02  6.1916015E-04
  4.8000000E+02  5.7799151E-04
  5.0000000E+02  5.4073381E-04
  5.2500000E+02  4.9900046E-04
  5.5000000E+02  4.6189139E-04
  5.7500000E+02  4.2869613E-04
  6.0000000E+02  3.9885135E-04
  6.5000000E+02  3.4749435E-04
  6.7500000E+02  3.2534128E-04
  7.0000000E+02  3.0520449E-04
  7.2500000E+02  2.8685591E-04
  7.5000000E+02  2.7008371E-04
  8.0000000E+02  2.4056997E-04
  8.5000000E+02  2.1549974E-04
  9.0000000E+02  1.9402064E-04
  9.5000000E+02  1.7552264E-04
  1.0000000E+03  1.5950001E-04
  1.0500000E+03  1.4551120E-04
  1.1000000E+03  1.3321595E-04
  1.1500000E+03  1.2236308E-04
  1.2000000E+03  1.1274653E-04
  1.2500000E+03  1.0418680E-04
  1.3000000E+03  9.6532495E-05
  1.3500000E+03  8.9659870E-05
  1.4000000E+03  8.3468580E-05
  1.4500000E+03  7.7874060E-05
  1.5000000E+03  7.2803628E-05
  1.5500000E+03  6.8193841E-05
  1.6000000E+03  6.3990437E-05
  1.6500000E+03  6.0147103E-05
  1.7000000E+03  5.6624694E-05
  1.8000000E+03  5.0411927E-05
  1.9000000E+03  4.5128368E-05
  2.0000000E+03  4.0598101E-05
  2.1000000E+03  3.6684952E-05
  2.2000000E+03  3.3283981E-05
  2.3000000E+03  3.0311799E-05
  2.4000000E+03  2.7700489E-05
  2.5000000E+03  2.5394576E-05
  2.6000000E+03  2.3348861E-05
  2.7000000E+03  2.1526293E-05
  2.8000000E+03  1.9896182E-05
  2.9000000E+03  1.8432914E-05
  3.0000000E+03  1.7114998E-05
  3.1000000E+03  1.5924270E-05
  3.2000000E+03  1.4845289E-05
  3.3000000E+03  1.3864857E-05
  3.4000000E+03  1.2971646E-05
  3.5000000E+03  1.2155892E-05
  3.6000000E+03  1.1409144E-05
  3.8000000E+03  1.0094266E-05
  4.0000000E+03  8.9787651E-06
  4.2000000E+03  8.0254470E-06
  4.4000000E+03  7.2052837E-06
  4.6000000E+03  6.4953767E-06
  4.8000000E+03  5.8774964E-06
  5.0000000E+03  5.3369674E-06
  5.2500000E+03  4.7521328E-06
  5.5000000E+03  4.2510345E-06
  5.7500000E+03  3.8190014E-06
  5.8750000E+03  3.6251471E-06
  6.0000000E+03  3.4443850E-06
  6.2500000E+03  3.1178430E-06
  6.5000000E+03  2.8318144E-06
  6.7500000E+03  2.5801316E-06
  7.0000000E+03  2.3577315E-06
  7.2500000E+03  2.1604285E-06
  7.5000000E+03  1.9847404E-06
  7.7500000E+03  1.8277547E-06
  8.0000000E+03  1.6870221E-06
  8.2500000E+03  1.5604722E-06
  8.5000000E+03  1.4463462E-06
  8.7500000E+03  1.3431427E-06
  9.0000000E+03  1.2495743E-06
  9.2500000E+03  1.1645320E-06
  9.5000000E+03  1.0870578E-06
  1.0000000E+04  9.5159977E-07
  1.0500000E+04  8.3775780E-07
  1.1000000E+04  7.4136139E-07
  1.1500000E+04  6.5917593E-07
  1.2000000E+04  5.8866527E-07
  1.2500000E+04  5.2782056E-07
  1.3000000E+04  4.7503642E-07
  1.3500000E+04  4.2901881E-07
  1.4000000E+04  3.8871611E-07
  1.4500000E+04  3.5326769E-07
  1.5000000E+04  3.2196446E-07
  1.5500000E+04  2.9421831E-07
  1.6000000E+04  2.6953873E-07
  1.6500000E+04  2.4751437E-07
  1.7000000E+04  2.2779842E-07
  1.7500000E+04  2.1009709E-07
  1.8000000E+04  1.9416030E-07
  1.8500000E+04  1.7977433E-07
  1.9000000E+04  1.6675577E-07
  1.9500000E+04  1.5494662E-07
  2.0000000E+04  1.4421027E-07
  2.0500000E+04  1.3442816E-07
  2.1000000E+04  1.2549711E-07
  2.2000000E+04  1.0983897E-07
  2.3000000E+04  9.6640087E-08
  2.4000000E+04  8.5438578E-08
  2.5000000E+04  7.5872720E-08
  2.6000000E+04  6.7656471E-08
  2.7000000E+04  6.0561639E-08
  2.8000000E+04  5.4404700E-08
  2.9000000E+04  4.9036911E-08
  3.0000000E+04  4.4336871E-08
  3.1000000E+04  4.0204842E-08
  3.2000000E+04  3.6558387E-08
  3.3000000E+04  3.3328968E-08
  3.4000000E+04  3.0459283E-08
  3.5000000E+04  2.7901177E-08
  3.6000000E+04  2.5613982E-08
  3.7000000E+04  2.3563197E-08
  3.8000000E+04  2.1719436E-08
  3.9000000E+04  2.0057559E-08
  4.0000000E+04  1.8555982E-08
  4.1000000E+04  1.7196102E-08
  4.2000000E+04  1.5961831E-08
  4.3000000E+04  1.4839206E-08
  4.4000000E+04  1.3816074E-08
  4.6000000E+04  1.2027157E-08
  4.8000000E+04  1.0524918E-08
  5.0000000E+04  9.2549982E-09
  5.1250000E+04  8.5599735E-09
  5.2500000E+04  7.9303807E-09
  5.3750000E+04  7.3588347E-09
  5.5000000E+04  6.8389186E-09
  5.7500000E+04  5.9323097E-09
  5.8750000E+04  5.5364428E-09
  6.0000000E+04  5.1736727E-09
  6.2500000E+04  4.5345341E-09
  6.5000000E+04  3.9926862E-09
  6.7500000E+04  3.5306448E-09
  7.0000000E+04  3.1345252E-09
  7.2500000E+04  2.7932119E-09
  7.5000000E+04  2.4977393E-09
  7.7500000E+04  2.2408250E-09
  8.0000000E+04  2.0165152E-09
  8.2500000E+04  1.8199123E-09
  8.5000000E+04  1.6469644E-09
  8.7500000E+04  1.4943007E-09
  9.0000000E+04  1.3591023E-09
  9.2500000E+04  1.2390007E-09
  9.5000000E+04  1.1319974E-09
  9.7500000E+04  1.0363985E-09
  1.0000000E+05  9.5076271E-10
  1.0250000E+05  8.7385923E-10
  1.0500000E+05  8.0463234E-10
  1.0750000E+05  7.4217339E-10
  1.1000000E+05  6.8569768E-10
  1.1250000E+05  6.3452535E-10
  1.1500000E+05  5.8806557E-10
  1.1750000E+05  5.4580344E-10
  1.2000000E+05  5.0728893E-10
  1.2250000E+05  4.7212770E-10
  1.2500000E+05  4.3997327E-10
  1.3000000E+05  3.8349980E-10
  1.3500000E+05  3.3582842E-10
  1.4000000E+05  2.9535548E-10
  1.4500000E+05  2.6081034E-10
  1.5000000E+05  2.3117784E-10
  1.5500000E+05  2.0564063E-10
  1.6000000E+05  1.8353619E-10
  1.6500000E+05  1.6432405E-10
  1.7000000E+05  1.4756075E-10
  1.7500000E+05  1.3288040E-10
  1.8000000E+05  1.1997958E-10
  1.8500000E+05  1.0860539E-10
  1.9000000E+05  9.8545929E-11
  1.9500000E+05  8.9622899E-11
  2.0000000E+05  8.1685646E-11
  2.0500000E+05  7.4606370E-11
  2.1000000E+05  6.8276199E-11
  2.1500000E+05  6.2602048E-11
  2.2000000E+05  5.7504054E-11
  2.2500000E+05  5.2913492E-11
  2.3000000E+05  4.8771019E-11
  2.3500000E+05  4.5025227E-11
  2.4000000E+05  4.1631457E-11
  2.4500000E+05  3.8550800E-11
  2.5000000E+05  3.5749279E-11
  2.6000000E+05  3.0868260E-11
  2.7000000E+05  2.6791034E-11
  2.8000000E+05  2.3364127E-11
  2.9000000E+05  2.0467167E-11
  3.0000000E+05  1.8004964E-11
  3.1000000E+05  1.5901662E-11
  3.2000000E+05  1.4096411E-11
  3.3000000E+05  1.2540064E-11
  3.4000000E+05  1.1192650E-11
  3.5000000E+05  1.0021469E-11
  3.6000000E+05  8.9996052E-12
  3.7000000E+05  8.1048002E-12
  3.8000000E+05  7.3185700E-12
  3.9000000E+05  6.6254916E-12
  4.0000000E+05  6.0126495E-12
  4.1000000E+05  5.4691760E-12
  4.2000000E+05  4.9858777E-12
  4.3000000E+05  4.5549481E-12
  4.4000000E+05  4.1697323E-12
  4.5000000E+05  3.8245307E-12
  4.6000000E+05  3.5144523E-12
  4.7000000E+05  3.2352902E-12
  4.8000000E+05  2.9834136E-12
  5.0000000E+05  2.5493629E-12
  5.1250000E+05  2.3179973E-12
  5.2500000E+05  2.1124233E-12
  5.3750000E+05  1.9292638E-12
  5.5000000E+05  1.7656461E-12
  5.7500000E+05  1.4875659E-12
  5.8750000E+05  1.3691915E-12
  6.0000000E+05  1.2624341E-12
  6.1250000E+05  1.1659472E-12
  6.2500000E+05  1.0785633E-12
  6.3750000E+05  9.9926722E-13
  6.5000000E+05  9.2717352E-13
  6.7500000E+05  8.0159305E-13
  7.0000000E+05  6.9669916E-13
  7.2500000E+05  6.0851905E-13
  7.5000000E+05  5.3394406E-13
  
  
#  24   6  M2  EION =  4.900000000E+01 eV   300
#  S(0) = 1.123676E+00
  4.3717221E-01  0.0000000E+00
  4.3717221E+01  0.0000000E+00
  4.3717221E+01  9.6839244E-03
  4.9000000E+01  9.6839244E-03
  4.9002721E+01  9.6839244E-03
  4.9177585E+01  9.5630200E-03
  4.9352449E+01  9.4372185E-03
  4.9527313E+01  9.3075749E-03
  4.9702177E+01  9.1749841E-03
  5.0051905E+01  8.9038902E-03
  5.0401633E+01  8.6287641E-03
  5.1101088E+01  8.0794961E-03
  5.1800544E+01  7.5452601E-03
  5.2500000E+01  7.0354797E-03
  5.3750000E+01  6.1982010E-03
  5.5000000E+01  5.4605651E-03
  5.6250000E+01  4.8194525E-03
  5.7500000E+01  4.2676716E-03
  6.0000000E+01  3.3984504E-03
  6.1250000E+01  3.0645635E-03
  6.2500000E+01  2.7877021E-03
  6.3750000E+01  2.5610247E-03
  6.5000000E+01  2.3783247E-03
  6.6250000E+01  2.2339321E-03
  6.7500000E+01  2.1227224E-03
  6.8750000E+01  2.0401046E-03
  7.0000000E+01  1.9819272E-03
  7.1250000E+01  1.9445349E-03
  7.2500000E+01  1.9246409E-03
  7.3750000E+01  1.9193593E-03
  7.5000000E+01  1.9262089E-03
  7.6250000E+01  1.9429093E-03
  7.7500000E+01  1.9676348E-03
  8.0000000E+01  2.0346722E-03
  8.2500000E+01  2.1168484E-03
  8.5000000E+01  2.2066142E-03
  8.7500000E+01  2.2987624E-03
  9.0000000E+01  2.3896715E-03
  9.2500000E+01  2.4770629E-03
  9.5000000E+01  2.5594160E-03
  1.0000000E+02  2.7061244E-03
  1.0500000E+02  2.8271865E-03
  1.1000000E+02  2.9231198E-03
  1.1500000E+02  2.9956690E-03
  1.2000000E+02  3.0469519E-03
  1.2500000E+02  3.0791427E-03
  1.3000000E+02  3.0943725E-03
  1.3500000E+02  3.0947309E-03
  1.4000000E+02  3.0822162E-03
  1.4500000E+02  3.0587975E-03
  1.5000000E+02  3.0262800E-03
  1.6000000E+02  2.9406938E-03
  1.7000000E+02  2.8370591E-03
  1.8000000E+02  2.7240343E-03
  1.9000000E+02  2.6074407E-03
  2.0000000E+02  2.4908166E-03
  2.1000000E+02  2.3761637E-03
  2.2000000E+02  2.2644828E-03
  2.3000000E+02  2.1563192E-03
  2.4000000E+02  2.0520048E-03
  2.5000000E+02  1.9517623E-03
  2.6000000E+02  1.8558525E-03
  2.7000000E+02  1.7644460E-03
  2.8000000E+02  1.6776577E-03
  2.9000000E+02  1.5955484E-03
  3.0000000E+02  1.5180663E-03
  3.1000000E+02  1.4450585E-03
  3.2000000E+02  1.3763260E-03
  3.4000000E+02  1.2507235E-03
  3.6000000E+02  1.1390969E-03
  3.8000000E+02  1.0395302E-03
  4.0000000E+02  9.5044845E-04
  4.2000000E+02  8.7064198E-04
  4.4000000E+02  7.9915085E-04
  4.6000000E+02  7.3506901E-04
  4.8000000E+02  6.7755676E-04
  5.0000000E+02  6.2584213E-04
  5.2500000E+02  5.6822885E-04
  5.5000000E+02  5.1730088E-04
  5.7500000E+02  4.7211248E-04
  6.0000000E+02  4.3189688E-04
  6.5000000E+02  3.6395916E-04
  6.7500000E+02  3.3525260E-04
  7.0000000E+02  3.0947136E-04
  7.2500000E+02  2.8623639E-04
  7.5000000E+02  2.6523006E-04
  8.0000000E+02  2.2890484E-04
  8.5000000E+02  1.9883596E-04
  9.0000000E+02  1.7376452E-04
  9.5000000E+02  1.5271385E-04
  1.0000000E+03  1.3489814E-04
  1.0500000E+03  1.1970560E-04
  1.1000000E+03  1.0667873E-04
  1.1500000E+03  9.5458766E-05
  1.2000000E+03  8.5746615E-05
  1.2500000E+03  7.7292266E-05
  1.3000000E+03  6.9895066E-05
  1.3500000E+03  6.3396725E-05
  1.4000000E+03  5.7668400E-05
  1.4500000E+03  5.2601880E-05
  1.5000000E+03  4.8104085E-05
  1.5500000E+03  4.4096316E-05
  1.6000000E+03  4.0512860E-05
  1.6500000E+03  3.7299112E-05
  1.7000000E+03  3.4409399E-05
  1.8000000E+03  2.9451023E-05
  1.9000000E+03  2.5383976E-05
  2.0000000E+03  2.2017200E-05
  2.1000000E+03  1.9206909E-05
  2.2000000E+03  1.6843601E-05
  2.3000000E+03  1.4842641E-05
  2.4000000E+03  1.3137927E-05
  2.5000000E+03  1.1677269E-05
  2.6000000E+03  1.0419059E-05
  2.7000000E+03  9.3298548E-06
  2.8000000E+03  8.3825899E-06
  2.9000000E+03  7.5551994E-06
  3.0000000E+03  6.8295752E-06
  3.1000000E+03  6.1907739E-06
  3.2000000E+03  5.6263969E-06
  3.3000000E+03  5.1261138E-06
  3.4000000E+03  4.6812549E-06
  3.5000000E+03  4.2845045E-06
  3.6000000E+03  3.9296622E-06
  3.7000000E+03  3.6114504E-06
  3.8000000E+03  3.3253598E-06
  3.9000000E+03  3.0675231E-06
  4.0000000E+03  2.8346115E-06
  4.2000000E+03  2.4324486E-06
  4.4000000E+03  2.1001392E-06
  4.6000000E+03  1.8234591E-06
  4.8000000E+03  1.5914864E-06
  5.0000000E+03  1.3957412E-06
  5.2500000E+03  1.1920112E-06
  5.5000000E+03  1.0245750E-06
  5.7500000E+03  8.8587083E-07
  5.8750000E+03  8.2543354E-07
  6.0000000E+03  7.7012670E-07
  6.2500000E+03  6.7288899E-07
  6.5000000E+03  5.9068646E-07
  6.7500000E+03  5.2078894E-07
  7.0000000E+03  4.6103173E-07
  7.2500000E+03  4.0968418E-07
  7.5000000E+03  3.6535255E-07
  7.7500000E+03  3.2690739E-07
  8.0000000E+03  2.9342742E-07
  8.2500000E+03  2.6415646E-07
  8.5000000E+03  2.3847032E-07
  8.7500000E+03  2.1585095E-07
  9.0000000E+03  1.9586606E-07
  9.2500000E+03  1.7815315E-07
  9.5000000E+03  1.6240703E-07
  9.7500000E+03  1.4836961E-07
  1.0000000E+04  1.3582176E-07
  1.0250000E+04  1.2457673E-07
  1.0500000E+04  1.1447467E-07
  1.0750000E+04  1.0537830E-07
  1.1000000E+04  9.7169279E-08
  1.1250000E+04  8.9745307E-08
  1.1500000E+04  8.3017663E-08
  1.2000000E+04  7.1352433E-08
  1.2500000E+04  6.1665911E-08
  1.3000000E+04  5.3567855E-08
  1.3500000E+04  4.6755244E-08
  1.4000000E+04  4.0990547E-08
  1.4500000E+04  3.6086022E-08
  1.5000000E+04  3.1892100E-08
  1.5500000E+04  2.8288724E-08
  1.6000000E+04  2.5178871E-08
  1.6500000E+04  2.2483620E-08
  1.7000000E+04  2.0138405E-08
  1.7500000E+04  1.8090096E-08
  1.8000000E+04  1.6294736E-08
  1.8500000E+04  1.4715772E-08
  1.9000000E+04  1.3322673E-08
  1.9500000E+04  1.2089821E-08
  2.0000000E+04  1.0995621E-08
  2.0500000E+04  1.0021794E-08
  2.1000000E+04  9.1528154E-09
  2.1500000E+04  8.3754462E-09
  2.2000000E+04  7.6783582E-09
  2.2500000E+04  7.0518232E-09
  2.3000000E+04  6.4874602E-09
  2.4000000E+04  5.5172470E-09
  2.5000000E+04  4.7205224E-09
  2.6000000E+04  4.0614559E-09
  2.7000000E+04  3.5125556E-09
  2.8000000E+04  3.0525211E-09
  2.9000000E+04  2.6647019E-09
  3.0000000E+04  2.3359711E-09
  3.1000000E+04  2.0558975E-09
  3.2000000E+04  1.8161318E-09
  3.3000000E+04  1.6099453E-09
  3.4000000E+04  1.4318806E-09
  3.5000000E+04  1.2774846E-09
  3.6000000E+04  1.1431034E-09
  3.7000000E+04  1.0257225E-09
  3.8000000E+04  9.2284233E-10
  3.9000000E+04  8.3237992E-10
  4.0000000E+04  7.5259194E-10
  4.1000000E+04  6.8201283E-10
  4.2000000E+04  6.1940553E-10
  4.3000000E+04  5.6372174E-10
  4.4000000E+04  5.1406982E-10
  4.5000000E+04  4.6968879E-10
  4.6000000E+04  4.2992684E-10
  4.7000000E+04  3.9422381E-10
  4.8000000E+04  3.6209678E-10
  5.0000000E+04  3.0695603E-10
  5.1250000E+04  2.7769753E-10
  5.2500000E+04  2.5179158E-10
  5.3750000E+04  2.2879175E-10
  5.5000000E+04  2.0831905E-10
  5.7500000E+04  1.7371037E-10
  5.8750000E+04  1.5906154E-10
  6.0000000E+04  1.4590036E-10
  6.2500000E+04  1.2336106E-10
  6.5000000E+04  1.0494836E-10
  6.7500000E+04  8.9796063E-11
  7.0000000E+04  7.7241596E-11
  7.2500000E+04  6.6773335E-11
  7.5000000E+04  5.7992713E-11
  7.7500000E+04  5.0586676E-11
  8.0000000E+04  4.4307428E-11
  8.2500000E+04  3.8957406E-11
  8.5000000E+04  3.4378036E-11
  8.7500000E+04  3.0441222E-11
  9.0000000E+04  2.7042870E-11
  9.2500000E+04  2.4097904E-11
  9.5000000E+04  2.1536412E-11
  9.7500000E+04  1.9300652E-11
  1.0000000E+05  1.7342699E-11
  1.0250000E+05  1.5622594E-11
  1.0500000E+05  1.4106877E-11
  1.0750000E+05  1.2767411E-11
  1.1000000E+05  1.1580441E-11
  1.1250000E+05  1.0525840E-11
  1.1500000E+05  9.5864921E-12
  1.1750000E+05  8.7477866E-12
  1.2000000E+05  7.9972105E-12
  1.2250000E+05  7.3240138E-12
  1.2500000E+05  6.7189328E-12
  1.3000000E+05  5.6821607E-12
  1.3500000E+05  4.8347274E-12
  1.4000000E+05  4.1370557E-12
  1.4500000E+05  3.5588294E-12
  1.5000000E+05  3.0766040E-12
  1.5500000E+05  2.6720880E-12
  1.6000000E+05  2.3308968E-12
  1.6500000E+05  2.0416341E-12
  1.7000000E+05  1.7952054E-12
  1.7500000E+05  1.5843059E-12
  1.8000000E+05  1.4030321E-12
  1.8500000E+05  1.2465845E-12
  1.9000000E+05  1.1110386E-12
  1.9500000E+05  9.9316885E-13
  2.0000000E+05  8.9031078E-13
  2.0500000E+05  8.0025320E-13
  2.1000000E+05  7.2115234E-13
  2.1500000E+05  6.5146424E-13
  2.2000000E+05  5.8989067E-13
  2.2500000E+05  5.3533581E-13
  2.3000000E+05  4.8687115E-13
  2.3500000E+05  4.4370718E-13
  2.4000000E+05  4.0517024E-13
  2.4500000E+05  3.7068360E-13
  2.5000000E+05  3.3975197E-13
  2.5500000E+05  3.1194867E-13
  2.6000000E+05  2.8690512E-13
  2.6500000E+05  2.6430203E-13
  2.7000000E+05  2.4386204E-13
  2.8000000E+05  2.0853585E-13
  2.9000000E+05  1.7933668E-13
  3.0000000E+05  1.5504158E-13
  3.1000000E+05  1.3470136E-13
  3.2000000E+05  1.1757302E-13
  3.3000000E+05  1.0307041E-13
  3.4000000E+05  9.0727755E-14
  3.5000000E+05  8.0172381E-14
  3.6000000E+05  7.1104010E-14
  3.7000000E+05  6.3279290E-14
  3.8000000E+05  5.6499893E-14
  3.9000000E+05  5.0603279E-14
  4.0000000E+05  4.5455516E-14
  4.1000000E+05  4.0945699E-14
  4.2000000E+05  3.6981549E-14
  4.3000000E+05  3.3485942E-14
  4.4000000E+05  3.0394120E-14
  4.5000000E+05  2.7651422E-14
  4.6000000E+05  2.5211593E-14
  4.7000000E+05  2.3035370E-14
  4.8000000E+05  2.1089298E-14
  5.0000000E+05  1.7777313E-14
  5.1250000E+05  1.6035184E-14
  5.2500000E+05  1.4502047E-14
  5.3750000E+05  1.3148611E-14
  5.5000000E+05  1.1950231E-14
  5.7500000E+05  9.9377195E-15
  5.8750000E+05  9.0905683E-15
  6.0000000E+05  8.3316021E-15
  
  
#  24   7  M3  EION =  4.800000000E+01 eV   301
#  S(0) = 4.278187E+00
  2.4000000E-01  0.0000000E+00
  2.4000000E+01  0.0000000E+00
  2.4000000E+01  8.7681180E-02
  4.8000000E+01  8.7681180E-02
  4.8000000E+01  1.9846383E-02
  4.8002721E+01  1.9846383E-02
  4.8227585E+01  1.9504257E-02
  4.8452449E+01  1.9148415E-02
  4.8677313E+01  1.8783040E-02
  4.8902177E+01  1.8411507E-02
  4.9351905E+01  1.7660322E-02
  4.9801633E+01  1.6910968E-02
  5.0701088E+01  1.5456157E-02
  5.1600544E+01  1.4093796E-02
  5.2500000E+01  1.2841410E-02
  5.3750000E+01  1.1289499E-02
  5.5000000E+01  9.9482422E-03
  5.6250000E+01  8.8004999E-03
  5.7500000E+01  7.8268712E-03
  6.0000000E+01  6.3264427E-03
  6.1250000E+01  5.7651529E-03
  6.2500000E+01  5.3093137E-03
  6.3750000E+01  4.9453740E-03
  6.5000000E+01  4.6610320E-03
  6.6250000E+01  4.4453433E-03
  6.7500000E+01  4.2883997E-03
  6.8750000E+01  4.1814930E-03
  7.0000000E+01  4.1167418E-03
  7.1250000E+01  4.0873804E-03
  7.2500000E+01  4.0872163E-03
  7.5000000E+01  4.1544795E-03
  7.7500000E+01  4.2842925E-03
  8.0000000E+01  4.4514274E-03
  8.2500000E+01  4.6379000E-03
  8.5000000E+01  4.8310229E-03
  8.7500000E+01  5.0223140E-03
  9.0000000E+01  5.2061667E-03
  9.2500000E+01  5.3791375E-03
  9.5000000E+01  5.5392328E-03
  1.0000000E+02  5.8175529E-03
  1.0500000E+02  6.0398683E-03
  1.1000000E+02  6.2095081E-03
  1.1500000E+02  6.3313054E-03
  1.2000000E+02  6.4103336E-03
  1.2500000E+02  6.4514776E-03
  1.3000000E+02  6.4593799E-03
  1.3500000E+02  6.4384704E-03
  1.4000000E+02  6.3929456E-03
  1.4500000E+02  6.3268459E-03
  1.5000000E+02  6.2438501E-03
  1.6000000E+02  6.0406836E-03
  1.7000000E+02  5.8063656E-03
  1.8000000E+02  5.5575832E-03
  1.9000000E+02  5.3052926E-03
  2.0000000E+02  5.0558942E-03
  2.1000000E+02  4.8128727E-03
  2.2000000E+02  4.5777936E-03
  2.3000000E+02  4.3514464E-03
  2.4000000E+02  4.1342405E-03
  2.5000000E+02  3.9264322E-03
  2.6000000E+02  3.7283836E-03
  2.7000000E+02  3.5402749E-03
  2.8000000E+02  3.3622171E-03
  2.9000000E+02  3.1942081E-03
  3.0000000E+02  3.0360338E-03
  3.1000000E+02  2.8872963E-03
  3.2000000E+02  2.7475263E-03
  3.4000000E+02  2.4927015E-03
  3.6000000E+02  2.2668501E-03
  3.8000000E+02  2.0658934E-03
  4.0000000E+02  1.8864961E-03
  4.2000000E+02  1.7261122E-03
  4.4000000E+02  1.5827029E-03
  4.6000000E+02  1.4543637E-03
  4.8000000E+02  1.3393490E-03
  5.0000000E+02  1.2360602E-03
  5.2500000E+02  1.1211369E-03
  5.5000000E+02  1.0196868E-03
  5.7500000E+02  9.2978618E-04
  6.0000000E+02  8.4987308E-04
  6.5000000E+02  7.1508958E-04
  6.7500000E+02  6.5822251E-04
  7.0000000E+02  6.0719331E-04
  7.2500000E+02  5.6124117E-04
  7.5000000E+02  5.1972943E-04
  8.0000000E+02  4.4802533E-04
  8.5000000E+02  3.8875250E-04
  9.0000000E+02  3.3939294E-04
  9.5000000E+02  2.9799696E-04
  1.0000000E+03  2.6299900E-04
  1.0500000E+03  2.3318359E-04
  1.1000000E+03  2.0764270E-04
  1.1500000E+03  1.8566393E-04
  1.2000000E+03  1.6665421E-04
  1.2500000E+03  1.5011918E-04
  1.3000000E+03  1.3566259E-04
  1.3500000E+03  1.2297196E-04
  1.4000000E+03  1.1179285E-04
  1.4500000E+03  1.0191177E-04
  1.5000000E+03  9.3145258E-05
  1.5500000E+03  8.5338495E-05
  1.6000000E+03  7.8362280E-05
  1.6500000E+03  7.2109334E-05
  1.7000000E+03  6.6489922E-05
  1.8000000E+03  5.6855114E-05
  1.9000000E+03  4.8960016E-05
  2.0000000E+03  4.2430348E-05
  2.1000000E+03  3.6984729E-05
  2.2000000E+03  3.2409068E-05
  2.3000000E+03  2.8538030E-05
  2.4000000E+03  2.5242594E-05
  2.5000000E+03  2.2420978E-05
  2.6000000E+03  1.9992110E-05
  2.7000000E+03  1.7890885E-05
  2.8000000E+03  1.6064648E-05
  2.9000000E+03  1.4470502E-05
  3.0000000E+03  1.3073260E-05
  3.1000000E+03  1.1843906E-05
  3.2000000E+03  1.0758381E-05
  3.3000000E+03  9.7966508E-06
  3.4000000E+03  8.9419128E-06
  3.5000000E+03  8.1799961E-06
  3.6000000E+03  7.4988960E-06
  3.7000000E+03  6.8884001E-06
  3.8000000E+03  6.3397867E-06
  3.9000000E+03  5.8455798E-06
  4.0000000E+03  5.3993475E-06
  4.2000000E+03  4.6293405E-06
  4.4000000E+03  3.9936098E-06
  4.6000000E+03  3.4647247E-06
  4.8000000E+03  3.0216411E-06
  5.0000000E+03  2.6480320E-06
  5.2500000E+03  2.2594935E-06
  5.5000000E+03  1.9404461E-06
  5.7500000E+03  1.6763653E-06
  5.8750000E+03  1.5613679E-06
  6.0000000E+03  1.4561735E-06
  6.2500000E+03  1.2713304E-06
  6.5000000E+03  1.1151842E-06
  6.7500000E+03  9.8250707E-07
  7.0000000E+03  8.6915697E-07
  7.2500000E+03  7.7182445E-07
  7.5000000E+03  6.8784611E-07
  7.7500000E+03  6.1506500E-07
  8.0000000E+03  5.5172281E-07
  8.2500000E+03  4.9637729E-07
  8.5000000E+03  4.4783859E-07
  8.7500000E+03  4.0511976E-07
  9.0000000E+03  3.6739766E-07
  9.2500000E+03  3.3398241E-07
  9.5000000E+03  3.0429349E-07
  9.7500000E+03  2.7784024E-07
  1.0000000E+04  2.5420629E-07
  1.0250000E+04  2.3303692E-07
  1.0500000E+04  2.1402872E-07
  1.0750000E+04  1.9692116E-07
  1.1000000E+04  1.8148984E-07
  1.1250000E+04  1.6754082E-07
  1.1500000E+04  1.5490598E-07
  1.2000000E+04  1.3301277E-07
  1.2500000E+04  1.1484925E-07
  1.3000000E+04  9.9677355E-08
  1.3500000E+04  8.6924434E-08
  1.4000000E+04  7.6141947E-08
  1.4500000E+04  6.6975634E-08
  1.5000000E+04  5.9143466E-08
  1.5500000E+04  5.2419234E-08
  1.6000000E+04  4.6620246E-08
  1.6500000E+04  4.1598011E-08
  1.7000000E+04  3.7231118E-08
  1.7500000E+04  3.3419729E-08
  1.8000000E+04  3.0081289E-08
  1.8500000E+04  2.7147195E-08
  1.9000000E+04  2.4560179E-08
  1.9500000E+04  2.2272216E-08
  2.0000000E+04  2.0242848E-08
  2.0500000E+04  1.8437852E-08
  2.1000000E+04  1.6828172E-08
  2.1500000E+04  1.5389051E-08
  2.2000000E+04  1.4099312E-08
  2.2500000E+04  1.2940780E-08
  2.3000000E+04  1.1897807E-08
  2.4000000E+04  1.0106280E-08
  2.5000000E+04  8.6367122E-09
  2.6000000E+04  7.4223465E-09
  2.7000000E+04  6.4120110E-09
  2.8000000E+04  5.5660972E-09
  2.9000000E+04  4.8536742E-09
  3.0000000E+04  4.2503789E-09
  3.1000000E+04  3.7368673E-09
  3.2000000E+04  3.2976677E-09
  3.3000000E+04  2.9203213E-09
  3.4000000E+04  2.5947314E-09
  3.5000000E+04  2.3126663E-09
  3.6000000E+04  2.0673774E-09
  3.7000000E+04  1.8533014E-09
  3.8000000E+04  1.6658282E-09
  3.9000000E+04  1.5011195E-09
  4.0000000E+04  1.3559645E-09
  4.1000000E+04  1.2276661E-09
  4.2000000E+04  1.1139491E-09
  4.3000000E+04  1.0128868E-09
  4.4000000E+04  9.2284182E-10
  4.5000000E+04  8.4241739E-10
  4.6000000E+04  7.7041802E-10
  4.7000000E+04  7.0581696E-10
  4.8000000E+04  6.4772962E-10
  5.0000000E+04  5.4814051E-10
  5.1250000E+04  4.9536037E-10
  5.2500000E+04  4.4867001E-10
  5.3750000E+04  4.0725434E-10
  5.5000000E+04  3.7042187E-10
  5.7500000E+04  3.0823756E-10
  5.8750000E+04  2.8195165E-10
  6.0000000E+04  2.5835545E-10
  6.2500000E+04  2.1799631E-10
  6.5000000E+04  1.8508186E-10
  6.7500000E+04  1.5804071E-10
  7.0000000E+04  1.3567255E-10
  7.2500000E+04  1.1705171E-10
  7.5000000E+04  1.0145802E-10
  7.7500000E+04  8.8326529E-11
  8.0000000E+04  7.7210593E-11
  8.2500000E+04  6.7754534E-11
  8.5000000E+04  5.9673223E-11
  8.7500000E+04  5.2736624E-11
  9.0000000E+04  4.6758014E-11
  9.2500000E+04  4.1584967E-11
  9.5000000E+04  3.7092375E-11
  9.7500000E+04  3.3177033E-11
  1.0000000E+05  2.9753377E-11
  1.0250000E+05  2.6750140E-11
  1.0500000E+05  2.4107715E-11
  1.0750000E+05  2.1776040E-11
  1.1000000E+05  1.9712897E-11
  1.1250000E+05  1.7882549E-11
  1.1500000E+05  1.6254635E-11
  1.1750000E+05  1.4803270E-11
  1.2000000E+05  1.3506313E-11
  1.2250000E+05  1.2344764E-11
  1.2500000E+05  1.1302269E-11
  1.2750000E+05  1.0364709E-11
  1.3000000E+05  9.5198616E-12
  1.3250000E+05  8.7571150E-12
  1.3500000E+05  8.0672336E-12
  1.4000000E+05  6.8748405E-12
  1.4500000E+05  5.8895038E-12
  1.5000000E+05  5.0701815E-12
  1.5500000E+05  4.3849236E-12
  1.6000000E+05  3.8086577E-12
  1.6500000E+05  3.3215592E-12
  1.7000000E+05  2.9078413E-12
  1.7500000E+05  2.5548488E-12
  1.8000000E+05  2.2523741E-12
  1.8500000E+05  1.9921344E-12
  1.9000000E+05  1.7673705E-12
  1.9500000E+05  1.5725371E-12
  2.0000000E+05  1.4030617E-12
  2.0500000E+05  1.2551564E-12
  2.1000000E+05  1.1256690E-12
  2.1500000E+05  1.0119654E-12
  2.2000000E+05  9.1183533E-13
  2.2500000E+05  8.2341657E-13
  2.3000000E+05  7.4513456E-13
  2.3500000E+05  6.7565307E-13
  2.4000000E+05  6.1383425E-13
  2.4500000E+05  5.5870599E-13
  2.5000000E+05  5.0943502E-13
  2.5500000E+05  4.6530495E-13
  2.6000000E+05  4.2569821E-13
  2.6500000E+05  3.9008091E-13
  2.7000000E+05  3.5799027E-13
  2.8000000E+05  3.0283181E-13
  2.9000000E+05  2.5758297E-13
  3.0000000E+05  2.2022173E-13
  3.1000000E+05  1.8918552E-13
  3.2000000E+05  1.6325651E-13
  3.3000000E+05  1.4147819E-13
  3.4000000E+05  1.2309401E-13
  3.5000000E+05  1.0750141E-13
  3.6000000E+05  9.4217418E-14
  3.7000000E+05  8.2852468E-14
  3.8000000E+05  7.3090492E-14
  3.9000000E+05  6.4673637E-14
  4.0000000E+05  5.7390328E-14
  4.1000000E+05  5.1066170E-14
  4.2000000E+05  4.5556848E-14
  4.3000000E+05  4.0742405E-14
  4.4000000E+05  3.6522718E-14
  4.5000000E+05  3.2813991E-14
  4.6000000E+05  2.9545689E-14
  4.7000000E+05  2.6658170E-14
  4.8000000E+05  2.4100831E-14
  5.0000000E+05  1.9810448E-14
  5.1250000E+05  1.7589109E-14
  5.2500000E+05  1.5657166E-14
  5.3750000E+05  1.3971444E-14
  5.5000000E+05  1.2496063E-14
  5.7500000E+05  1.0063183E-14
  5.8750000E+05  9.0601189E-15
  6.0000000E+05  8.1743946E-15
  
  
#  24   8  M4  EION =  8.250000000E+00 eV   309
#  S(0) = 5.998863E+00
  3.0297663E-02  0.0000000E+00
  3.0297663E+00  0.0000000E+00
  3.0297663E+00  3.6281140E-02
  8.2500000E+00  3.6281140E-02
  8.2527211E+00  3.6281140E-02
  8.3021769E+00  3.6687511E-02
  8.3516327E+00  3.7088429E-02
  8.4010885E+00  3.7483908E-02
  8.4505442E+00  3.7873965E-02
  8.5000000E+00  3.8258627E-02
  9.0000000E+00  4.1853345E-02
  9.5000000E+00  4.4951111E-02
  1.0000000E+01  4.7615801E-02
  1.0500000E+01  4.9911471E-02
  1.1000000E+01  5.1896164E-02
  1.1500000E+01  5.3620088E-02
  1.2000000E+01  5.5125673E-02
  1.2500000E+01  5.6448325E-02
  1.3000000E+01  5.7617405E-02
  1.3500000E+01  5.8657181E-02
  1.4000000E+01  5.9587688E-02
  1.4500000E+01  6.0425460E-02
  1.5000000E+01  6.1184135E-02
  1.6000000E+01  6.2507284E-02
  1.7000000E+01  6.3625654E-02
  1.8000000E+01  6.4585824E-02
  1.9000000E+01  6.5419228E-02
  2.0000000E+01  6.6146770E-02
  2.1000000E+01  6.6781920E-02
  2.2000000E+01  6.7332891E-02
  2.3000000E+01  6.7804500E-02
  2.4000000E+01  6.8198837E-02
  2.5000000E+01  6.8516504E-02
  2.6000000E+01  6.8757177E-02
  2.7000000E+01  6.8919869E-02
  2.8000000E+01  6.9003648E-02
  2.9000000E+01  6.9007718E-02
  3.0000000E+01  6.8931443E-02
  3.1000000E+01  6.8775199E-02
  3.2000000E+01  6.8539408E-02
  3.4000000E+01  6.7835779E-02
  3.6000000E+01  6.6839762E-02
  3.8000000E+01  6.5580483E-02
  4.0000000E+01  6.4094195E-02
  4.2000000E+01  6.2422374E-02
  4.4000000E+01  6.0606881E-02
  4.6000000E+01  5.8689674E-02
  4.8000000E+01  5.6708225E-02
  5.0000000E+01  5.4696261E-02
  5.2500000E+01  5.2180905E-02
  5.5000000E+01  4.9704600E-02
  5.7500000E+01  4.7298856E-02
  6.0000000E+01  4.4984064E-02
  6.5000000E+01  4.0670191E-02
  6.7500000E+01  3.8677768E-02
  7.0000000E+01  3.6793358E-02
  7.2500000E+01  3.5012896E-02
  7.5000000E+01  3.3330619E-02
  8.0000000E+01  3.0237714E-02
  8.5000000E+01  2.7467762E-02
  9.0000000E+01  2.4979159E-02
  9.5000000E+01  2.2737572E-02
  1.0000000E+02  2.0715309E-02
  1.0500000E+02  1.8890519E-02
  1.1000000E+02  1.7244103E-02
  1.1500000E+02  1.5760196E-02
  1.2000000E+02  1.4423673E-02
  1.2500000E+02  1.3220589E-02
  1.3000000E+02  1.2137921E-02
  1.3500000E+02  1.1163293E-02
  1.4000000E+02  1.0285035E-02
  1.4500000E+02  9.4926054E-03
  1.5000000E+02  8.7764670E-03
  1.6000000E+02  7.5389106E-03
  1.7000000E+02  6.5144737E-03
  1.8000000E+02  5.6586670E-03
  1.9000000E+02  4.9379358E-03
  2.0000000E+02  4.3271322E-03
  2.1000000E+02  3.8067370E-03
  2.2000000E+02  3.3616696E-03
  2.3000000E+02  2.9796931E-03
  2.4000000E+02  2.6507098E-03
  2.5000000E+02  2.3663743E-03
  2.6000000E+02  2.1197317E-03
  2.7000000E+02  1.9048769E-03
  2.8000000E+02  1.7169266E-03
  2.9000000E+02  1.5518596E-03
  3.0000000E+02  1.4063256E-03
  3.1000000E+02  1.2775426E-03
  3.2000000E+02  1.1631976E-03
  3.3000000E+02  1.0613890E-03
  3.4000000E+02  9.7052335E-04
  3.5000000E+02  8.8923451E-04
  3.6000000E+02  8.1634882E-04
  3.7000000E+02  7.5085948E-04
  3.8000000E+02  6.9189592E-04
  3.9000000E+02  6.3870203E-04
  4.0000000E+02  5.9061809E-04
  4.2000000E+02  5.0749730E-04
  4.4000000E+02  4.3866667E-04
  4.6000000E+02  3.8120624E-04
  4.8000000E+02  3.3288787E-04
  5.0000000E+02  2.9198900E-04
  5.2500000E+02  2.4929981E-04
  5.5000000E+02  2.1415399E-04
  5.7500000E+02  1.8502060E-04
  5.8750000E+02  1.7232222E-04
  6.0000000E+02  1.6069927E-04
  6.2500000E+02  1.4025801E-04
  6.5000000E+02  1.2297158E-04
  6.7500000E+02  1.0827033E-04
  7.0000000E+02  9.5701884E-05
  7.2500000E+02  8.4906323E-05
  7.5000000E+02  7.5595392E-05
  7.7500000E+02  6.7533446E-05
  8.0000000E+02  6.0525618E-05
  8.2500000E+02  5.4407635E-05
  8.5000000E+02  4.9044106E-05
  8.7500000E+02  4.4323699E-05
  9.0000000E+02  4.0154925E-05
  9.2500000E+02  3.6462484E-05
  9.5000000E+02  3.3182882E-05
  9.7500000E+02  3.0262235E-05
  1.0000000E+03  2.7654588E-05
  1.0250000E+03  2.5320498E-05
  1.0500000E+03  2.3226180E-05
  1.0750000E+03  2.1342640E-05
  1.1000000E+03  1.9644909E-05
  1.1250000E+03  1.8111511E-05
  1.1500000E+03  1.6723935E-05
  1.2000000E+03  1.4323705E-05
  1.2500000E+03  1.2337669E-05
  1.3000000E+03  1.0682965E-05
  1.3500000E+03  9.2949455E-06
  1.4000000E+03  8.1233453E-06
  1.4500000E+03  7.1287642E-06
  1.5000000E+03  6.2800182E-06
  1.5500000E+03  5.5521828E-06
  1.6000000E+03  4.9252362E-06
  1.6500000E+03  4.3830090E-06
  1.7000000E+03  3.9122664E-06
  1.7500000E+03  3.5021076E-06
  1.8000000E+03  3.1435167E-06
  1.8500000E+03  2.8289992E-06
  1.9000000E+03  2.5522891E-06
  1.9500000E+03  2.3081252E-06
  2.0000000E+03  2.0920412E-06
  2.0500000E+03  1.9002231E-06
  2.1000000E+03  1.7294521E-06
  2.1500000E+03  1.5770036E-06
  2.2000000E+03  1.4405632E-06
  2.2500000E+03  1.3181798E-06
  2.3000000E+03  1.2081900E-06
  2.3500000E+03  1.1091513E-06
  2.4000000E+03  1.0198098E-06
  2.4500000E+03  9.3907273E-07
  2.5000000E+03  8.6598379E-07
  2.6000000E+03  7.3949898E-07
  2.7000000E+03  6.3480892E-07
  2.8000000E+03  5.4761974E-07
  2.9000000E+03  4.7455682E-07
  3.0000000E+03  4.1296809E-07
  3.1000000E+03  3.6076789E-07
  3.2000000E+03  3.1632086E-07
  3.3000000E+03  2.7833253E-07
  3.4000000E+03  2.4574642E-07
  3.5000000E+03  2.1769409E-07
  3.6000000E+03  1.9344771E-07
  3.7000000E+03  1.7240401E-07
  3.8000000E+03  1.5406911E-07
  3.9000000E+03  1.3803657E-07
  4.0000000E+03  1.2397480E-07
  4.1000000E+03  1.1161045E-07
  4.2000000E+03  1.0071200E-07
  4.3000000E+03  9.1082650E-08
  4.4000000E+03  8.2554316E-08
  4.5000000E+03  7.4980878E-08
  4.6000000E+03  6.8237136E-08
  4.7000000E+03  6.2216706E-08
  4.8000000E+03  5.6828842E-08
  5.0000000E+03  4.7652021E-08
  5.1250000E+03  4.2824844E-08
  5.2500000E+03  3.8579945E-08
  5.3750000E+03  3.4837466E-08
  5.5000000E+03  3.1529636E-08
  5.7500000E+03  2.5992393E-08
  5.8750000E+03  2.3670156E-08
  6.0000000E+03  2.1595144E-08
  6.1250000E+03  1.9736494E-08
  6.2500000E+03  1.8067948E-08
  6.3750000E+03  1.6567234E-08
  6.5000000E+03  1.5215045E-08
  6.7500000E+03  1.2891051E-08
  7.0000000E+03  1.0985082E-08
  7.2500000E+03  9.4110551E-09
  7.5000000E+03  8.1022291E-09
  7.7500000E+03  7.0070348E-09
  8.0000000E+03  6.0853405E-09
  8.2500000E+03  5.3056542E-09
  8.5000000E+03  4.6429197E-09
  8.7500000E+03  4.0770515E-09
  9.0000000E+03  3.5918802E-09
  9.2500000E+03  3.1742909E-09
  9.5000000E+03  2.8135517E-09
  9.7500000E+03  2.5008358E-09
  1.0000000E+04  2.2288399E-09
  1.0250000E+04  1.9914932E-09
  1.0500000E+04  1.7837414E-09
  1.0750000E+04  1.6013591E-09
  1.1000000E+04  1.4407997E-09
  1.1250000E+04  1.2990806E-09
  1.1500000E+04  1.1736803E-09
  1.1750000E+04  1.0624550E-09
  1.2000000E+04  9.6357619E-10
  1.2250000E+04  8.7547945E-10
  1.2500000E+04  7.9682392E-10
  1.2750000E+04  7.2645723E-10
  1.3000000E+04  6.6338419E-10
  1.3250000E+04  6.0674306E-10
  1.3500000E+04  5.5578580E-10
  1.3750000E+04  5.0986162E-10
  1.4000000E+04  4.6840295E-10
  1.4250000E+04  4.3091373E-10
  1.4500000E+04  3.9695957E-10
  1.5000000E+04  3.3817787E-10
  1.5500000E+04  2.8952506E-10
  1.6000000E+04  2.4902738E-10
  1.6500000E+04  2.1513565E-10
  1.7000000E+04  1.8662759E-10
  1.7500000E+04  1.6253234E-10
  1.8000000E+04  1.4207286E-10
  1.8500000E+04  1.2462414E-10
  1.9000000E+04  1.0968122E-10
  1.9500000E+04  9.6833822E-11
  2.0000000E+04  8.5746579E-11
  2.0500000E+04  7.6144031E-11
  2.1000000E+04  6.7799032E-11
  2.1500000E+04  6.0523407E-11
  2.2000000E+04  5.4160563E-11
  2.2500000E+04  4.8579626E-11
  2.3000000E+04  4.3670779E-11
  2.3500000E+04  3.9341514E-11
  2.4000000E+04  3.5513619E-11
  2.4500000E+04  3.2120734E-11
  2.5000000E+04  2.9106448E-11
  2.5500000E+04  2.6422631E-11
  2.6000000E+04  2.4027998E-11
  2.6500000E+04  2.1887035E-11
  2.7000000E+04  1.9969106E-11
  2.7500000E+04  1.8247719E-11
  2.8000000E+04  1.6699919E-11
  2.8500000E+04  1.5305763E-11
  2.9000000E+04  1.4047870E-11
  3.0000000E+04  1.1882035E-11
  3.1000000E+04  1.0102125E-11
  3.2000000E+04  8.6304378E-12
  3.3000000E+04  7.4064012E-12
  3.4000000E+04  6.3827180E-12
  3.5000000E+04  5.5222062E-12
  3.6000000E+04  4.7955961E-12
  3.7000000E+04  4.1795189E-12
  3.8000000E+04  3.6550944E-12
  3.9000000E+04  3.2069891E-12
  4.0000000E+04  2.8226186E-12
  4.1000000E+04  2.4916490E-12
  4.2000000E+04  2.2056237E-12
  4.3000000E+04  1.9575884E-12
  4.4000000E+04  1.7418020E-12
  4.5000000E+04  1.5535252E-12
  4.6000000E+04  1.3888029E-12
  4.7000000E+04  1.2443096E-12
  4.8000000E+04  1.1172404E-12
  4.9000000E+04  1.0052214E-12
  5.0000000E+04  9.0623474E-13
  5.0625000E+04  8.5021119E-13
  5.1250000E+04  7.9823392E-13
  5.2500000E+04  7.0511481E-13
  5.3750000E+04  6.2456038E-13
  5.5000000E+04  5.5465427E-13
  5.6250000E+04  4.9380475E-13
  5.7500000E+04  4.4068453E-13
  5.8750000E+04  3.9418260E-13
  6.0000000E+04  3.5336555E-13
  6.1250000E+04  3.1744650E-13
  6.2500000E+04  2.8575994E-13
  6.3750000E+04  2.5774136E-13
  6.5000000E+04  2.3291003E-13
  6.6250000E+04  2.1085530E-13
  6.7500000E+04  1.9122541E-13
  6.8750000E+04  1.7371820E-13
  7.0000000E+04  1.5807339E-13
  7.1250000E+04  1.4406620E-13
  7.2500000E+04  1.3150210E-13
  7.3750000E+04  1.2021230E-13
  7.5000000E+04  1.1005005E-13
  7.6250000E+04  1.0088745E-13
  7.7500000E+04  9.2612787E-14
  8.0000000E+04  7.8348219E-14
  8.2500000E+04  6.6608919E-14
  8.5000000E+04  5.6893104E-14
  8.7500000E+04  4.8808973E-14
  9.0000000E+04  4.2048344E-14
  9.2500000E+04  3.6367280E-14
  9.5000000E+04  3.1571590E-14
  9.7500000E+04  2.7505765E-14
  1.0000000E+05  2.4044785E-14
  1.0250000E+05  2.1087576E-14
  1.0500000E+05  1.8551705E-14
  1.0750000E+05  1.6369614E-14
  
  
#  24   9  M5  EION =  8.250000000E+00 eV   309
#  S(0) = 1.499355E+00
  3.1648647E-02  0.0000000E+00
  3.1648647E+00  0.0000000E+00
  3.1648647E+00  9.2981667E-03
  8.2500000E+00  9.2981667E-03
  8.2527211E+00  9.2981667E-03
  8.3021769E+00  9.4042419E-03
  8.3516327E+00  9.5087826E-03
  8.4010885E+00  9.6117971E-03
  8.4505442E+00  9.7132951E-03
  8.5000000E+00  9.8132876E-03
  9.0000000E+00  1.0742865E-02
  9.5000000E+00  1.1536770E-02
  1.0000000E+01  1.2214128E-02
  1.0500000E+01  1.2793276E-02
  1.1000000E+01  1.3290412E-02
  1.1500000E+01  1.3719318E-02
  1.2000000E+01  1.4091493E-02
  1.2500000E+01  1.4416437E-02
  1.3000000E+01  1.4701964E-02
  1.3500000E+01  1.4954486E-02
  1.4000000E+01  1.5179263E-02
  1.4500000E+01  1.5380614E-02
  1.5000000E+01  1.5562082E-02
  1.6000000E+01  1.5876497E-02
  1.7000000E+01  1.6140125E-02
  1.8000000E+01  1.6364844E-02
  1.9000000E+01  1.6558607E-02
  2.0000000E+01  1.6726660E-02
  2.1000000E+01  1.6872350E-02
  2.2000000E+01  1.6997692E-02
  2.3000000E+01  1.7103843E-02
  2.4000000E+01  1.7191279E-02
  2.5000000E+01  1.7260104E-02
  2.6000000E+01  1.7310199E-02
  2.7000000E+01  1.7341280E-02
  2.8000000E+01  1.7353084E-02
  2.9000000E+01  1.7345386E-02
  3.0000000E+01  1.7318005E-02
  3.1000000E+01  1.7271018E-02
  3.2000000E+01  1.7204515E-02
  3.4000000E+01  1.7014559E-02
  3.6000000E+01  1.6752856E-02
  3.8000000E+01  1.6426620E-02
  4.0000000E+01  1.6044847E-02
  4.2000000E+01  1.5617839E-02
  4.4000000E+01  1.5155987E-02
  4.6000000E+01  1.4669700E-02
  4.8000000E+01  1.4168265E-02
  5.0000000E+01  1.3660026E-02
  5.2500000E+01  1.3025661E-02
  5.5000000E+01  1.2402061E-02
  5.7500000E+01  1.1796960E-02
  6.0000000E+01  1.1215325E-02
  6.5000000E+01  1.0132735E-02
  6.7500000E+01  9.6332651E-03
  7.0000000E+01  9.1611659E-03
  7.2500000E+01  8.7153632E-03
  7.5000000E+01  8.2943684E-03
  8.0000000E+01  7.5209206E-03
  8.5000000E+01  6.8288489E-03
  9.0000000E+01  6.2075683E-03
  9.5000000E+01  5.6483581E-03
  1.0000000E+02  5.1441899E-03
  1.0500000E+02  4.6895179E-03
  1.1000000E+02  4.2795049E-03
  1.1500000E+02  3.9101357E-03
  1.2000000E+02  3.5775945E-03
  1.2500000E+02  3.2783699E-03
  1.3000000E+02  3.0091890E-03
  1.3500000E+02  2.7669477E-03
  1.4000000E+02  2.5487245E-03
  1.4500000E+02  2.3518826E-03
  1.5000000E+02  2.1740386E-03
  1.6000000E+02  1.8668184E-03
  1.7000000E+02  1.6126197E-03
  1.8000000E+02  1.4003515E-03
  1.9000000E+02  1.2216534E-03
  2.0000000E+02  1.0702620E-03
  2.1000000E+02  9.4131850E-04
  2.2000000E+02  8.3107062E-04
  2.3000000E+02  7.3647534E-04
  2.4000000E+02  6.5502319E-04
  2.5000000E+02  5.8464118E-04
  2.6000000E+02  5.2360247E-04
  2.7000000E+02  4.7044158E-04
  2.8000000E+02  4.2394700E-04
  2.9000000E+02  3.8312124E-04
  3.0000000E+02  3.4713336E-04
  3.1000000E+02  3.1529357E-04
  3.2000000E+02  2.8702841E-04
  3.3000000E+02  2.6186648E-04
  3.4000000E+02  2.3941280E-04
  3.5000000E+02  2.1932880E-04
  3.6000000E+02  2.0132372E-04
  3.7000000E+02  1.8514815E-04
  3.8000000E+02  1.7058650E-04
  3.9000000E+02  1.5745155E-04
  4.0000000E+02  1.4557997E-04
  4.2000000E+02  1.2506199E-04
  4.4000000E+02  1.0807571E-04
  4.6000000E+02  9.3898762E-05
  4.8000000E+02  8.1980051E-05
  5.0000000E+02  7.1893618E-05
  5.2500000E+02  6.1367978E-05
  5.5000000E+02  5.2704285E-05
  5.7500000E+02  4.5524289E-05
  5.8750000E+02  4.2395258E-05
  6.0000000E+02  3.9531533E-05
  6.2500000E+02  3.4495900E-05
  6.5000000E+02  3.0238338E-05
  6.7500000E+02  2.6618228E-05
  7.0000000E+02  2.3523928E-05
  7.2500000E+02  2.0866616E-05
  7.5000000E+02  1.8575172E-05
  7.7500000E+02  1.6591465E-05
  8.0000000E+02  1.4867434E-05
  8.2500000E+02  1.3362571E-05
  8.5000000E+02  1.2043495E-05
  8.7500000E+02  1.0882763E-05
  9.0000000E+02  9.8578265E-06
  9.2500000E+02  8.9501298E-06
  9.5000000E+02  8.1440284E-06
  9.7500000E+02  7.4262486E-06
  1.0000000E+03  6.7854727E-06
  1.0250000E+03  6.2119893E-06
  1.0500000E+03  5.6974817E-06
  1.0750000E+03  5.2348126E-06
  1.1000000E+03  4.8178363E-06
  1.1250000E+03  4.4412669E-06
  1.1500000E+03  4.1005489E-06
  1.2000000E+03  3.5112767E-06
  1.2500000E+03  3.0238029E-06
  1.3000000E+03  2.6177430E-06
  1.3500000E+03  2.2771967E-06
  1.4000000E+03  1.9898036E-06
  1.4500000E+03  1.7458774E-06
  1.5000000E+03  1.5377531E-06
  1.5500000E+03  1.3593061E-06
  1.6000000E+03  1.2056179E-06
  1.6500000E+03  1.0727180E-06
  1.7000000E+03  9.5735691E-07
  1.7500000E+03  8.5685810E-07
  1.8000000E+03  7.6900813E-07
  1.8500000E+03  6.9196710E-07
  1.9000000E+03  6.2419695E-07
  1.9500000E+03  5.6440641E-07
  2.0000000E+03  5.1149935E-07
  2.0500000E+03  4.6453970E-07
  2.1000000E+03  4.2273767E-07
  2.1500000E+03  3.8542490E-07
  2.2000000E+03  3.5203377E-07
  2.2500000E+03  3.2208601E-07
  2.3000000E+03  2.9517394E-07
  2.3500000E+03  2.7094409E-07
  2.4000000E+03  2.4908915E-07
  2.4500000E+03  2.2934130E-07
  2.5000000E+03  2.1146621E-07
  2.6000000E+03  1.8053749E-07
  2.7000000E+03  1.5494382E-07
  2.8000000E+03  1.3363320E-07
  2.9000000E+03  1.1577889E-07
  3.0000000E+03  1.0073131E-07
  3.1000000E+03  8.7979769E-08
  3.2000000E+03  7.7124079E-08
  3.3000000E+03  6.7847628E-08
  3.4000000E+03  5.9891976E-08
  3.5000000E+03  5.3044665E-08
  3.6000000E+03  4.7127549E-08
  3.7000000E+03  4.1992956E-08
  3.8000000E+03  3.7520045E-08
  3.9000000E+03  3.3609412E-08
  4.0000000E+03  3.0180019E-08
  4.1000000E+03  2.7165101E-08
  4.2000000E+03  2.4508105E-08
  4.3000000E+03  2.2160954E-08
  4.4000000E+03  2.0082577E-08
  4.5000000E+03  1.8237250E-08
  4.6000000E+03  1.6594366E-08
  4.7000000E+03  1.5127923E-08
  4.8000000E+03  1.3815752E-08
  5.0000000E+03  1.1581266E-08
  5.1250000E+03  1.0406165E-08
  5.2500000E+03  9.3730107E-09
  5.3750000E+03  8.4623227E-09
  5.5000000E+03  7.6575685E-09
  5.7500000E+03  6.3108106E-09
  5.8750000E+03  5.7461490E-09
  6.0000000E+03  5.2416779E-09
  6.1250000E+03  4.7898708E-09
  6.2500000E+03  4.3843288E-09
  6.3750000E+03  4.0196286E-09
  6.5000000E+03  3.6910688E-09
  6.7500000E+03  3.1264974E-09
  7.0000000E+03  2.6636148E-09
  7.2500000E+03  2.2814536E-09
  7.5000000E+03  1.9637589E-09
  7.7500000E+03  1.6979775E-09
  8.0000000E+03  1.4743451E-09
  8.2500000E+03  1.2852024E-09
  8.5000000E+03  1.1244577E-09
  8.7500000E+03  9.8722921E-10
  9.0000000E+03  8.6958850E-10
  9.2500000E+03  7.6835025E-10
  9.5000000E+03  6.8090809E-10
  9.7500000E+03  6.0511856E-10
  1.0000000E+04  5.3920812E-10
  1.0250000E+04  4.8170261E-10
  1.0500000E+04  4.3137486E-10
  1.0750000E+04  3.8719915E-10
  1.1000000E+04  3.4831472E-10
  1.1250000E+04  3.1399782E-10
  1.1500000E+04  2.8363668E-10
  1.1750000E+04  2.5671123E-10
  1.2000000E+04  2.3277792E-10
  1.2250000E+04  2.1145734E-10
  1.2500000E+04  1.9242433E-10
  1.2750000E+04  1.7539950E-10
  1.3000000E+04  1.6014159E-10
  1.3250000E+04  1.4644168E-10
  1.3500000E+04  1.3411842E-10
  1.3750000E+04  1.2301408E-10
  1.4000000E+04  1.1299106E-10
  1.4250000E+04  1.0392915E-10
  1.4500000E+04  9.5723073E-11
  1.5000000E+04  8.1520107E-11
  1.5500000E+04  6.9768424E-11
  1.6000000E+04  5.9989807E-11
  1.6500000E+04  5.1808974E-11
  1.7000000E+04  4.4929900E-11
  1.7500000E+04  3.9117509E-11
  1.8000000E+04  3.4183691E-11
  1.8500000E+04  2.9977182E-11
  1.9000000E+04  2.6375810E-11
  1.9500000E+04  2.3280341E-11
  2.0000000E+04  2.0609682E-11
  2.0500000E+04  1.8297238E-11
  2.1000000E+04  1.6288119E-11
  2.1500000E+04  1.4536863E-11
  2.2000000E+04  1.3005654E-11
  2.2500000E+04  1.1662895E-11
  2.3000000E+04  1.0482080E-11
  2.3500000E+04  9.4408864E-12
  2.4000000E+04  8.5204474E-12
  2.4500000E+04  7.7047594E-12
  2.5000000E+04  6.9802229E-12
  2.5500000E+04  6.3352382E-12
  2.6000000E+04  5.7598567E-12
  2.6500000E+04  5.2455213E-12
  2.7000000E+04  4.7848514E-12
  2.7500000E+04  4.3714651E-12
  2.8000000E+04  3.9998345E-12
  2.8500000E+04  3.6651575E-12
  2.9000000E+04  3.3632494E-12
  3.0000000E+04  2.8435743E-12
  3.1000000E+04  2.4166663E-12
  3.2000000E+04  2.0638136E-12
  3.3000000E+04  1.7704285E-12
  3.4000000E+04  1.5251304E-12
  3.5000000E+04  1.3189810E-12
  3.6000000E+04  1.1449560E-12
  3.7000000E+04  9.9744998E-13
  3.8000000E+04  8.7193208E-13
  3.9000000E+04  7.6472129E-13
  4.0000000E+04  6.7279268E-13
  4.1000000E+04  5.9366099E-13
  4.2000000E+04  5.2529433E-13
  4.3000000E+04  4.6602317E-13
  4.4000000E+04  4.1447036E-13
  4.5000000E+04  3.6950073E-13
  4.6000000E+04  3.3016722E-13
  4.7000000E+04  2.9567360E-13
  4.8000000E+04  2.6534825E-13
  4.9000000E+04  2.3862276E-13
  5.0000000E+04  2.1501395E-13
  5.0625000E+04  2.0165559E-13
  5.1250000E+04  1.8926461E-13
  5.2500000E+04  1.6707272E-13
  5.3750000E+04  1.4788362E-13
  5.5000000E+04  1.3123861E-13
  5.6250000E+04  1.1675669E-13
  5.7500000E+04  1.0412015E-13
  5.8750000E+04  9.3063154E-14
  6.0000000E+04  8.3362463E-14
  6.1250000E+04  7.4829923E-14
  6.2500000E+04  6.7306490E-14
  6.3750000E+04  6.0657311E-14
  6.5000000E+04  5.4767569E-14
  6.6250000E+04  4.9539208E-14
  6.7500000E+04  4.4888244E-14
  6.8750000E+04  4.0742552E-14
  7.0000000E+04  3.7040011E-14
  7.1250000E+04  3.3726970E-14
  7.2500000E+04  3.0757013E-14
  7.3750000E+04  2.8089886E-14
  7.5000000E+04  2.5690599E-14
  7.6250000E+04  2.3528669E-14
  7.7500000E+04  2.1577480E-14
  8.0000000E+04  1.8217098E-14
  8.2500000E+04  1.5455392E-14
  8.5000000E+04  1.3173001E-14
  8.7500000E+04  1.1276757E-14
  9.0000000E+04  9.6933362E-15
  9.2500000E+04  8.3647199E-15
  9.5000000E+04  7.2447984E-15
  9.7500000E+04  6.2967056E-15
  1.0000000E+05  5.4909287E-15
  1.0250000E+05  4.8036991E-15
  1.0500000E+05  4.2155912E-15
  1.0750000E+05  3.7106557E-15
  
  
#  24  10  N1  EION =  7.508000000E+00 eV   306
#  S(0) = 1.081193E+00
  3.7540000E-02  0.0000000E+00
  3.7540000E+00  0.0000000E+00
  3.7540000E+00  2.7140598E-01
  7.5080000E+00  2.7140598E-01
  7.5080000E+00  6.0182242E-03
  7.5107211E+00  6.0182242E-03
  7.5351851E+00  5.8557691E-03
  7.5596490E+00  5.6975805E-03
  7.5841130E+00  5.5435415E-03
  7.6085769E+00  5.3935390E-03
  7.6575048E+00  5.1052056E-03
  7.7064327E+00  4.8317394E-03
  7.8042885E+00  4.3262822E-03
  7.9021442E+00  3.8713581E-03
  8.0000000E+00  3.4618024E-03
  8.1250000E+00  2.9973808E-03
  8.2500000E+00  2.5911109E-03
  8.3750000E+00  2.2357059E-03
  8.5000000E+00  1.9248557E-03
  8.7500000E+00  1.4155845E-03
  8.8750000E+00  1.2082298E-03
  9.0000000E+00  1.0273809E-03
  9.1250000E+00  8.6989223E-04
  9.2500000E+00  7.3289433E-04
  9.5000000E+00  5.1127403E-04
  9.6250000E+00  4.2248783E-04
  9.6875000E+00  3.8271169E-04
  9.7500000E+00  3.4582336E-04
  9.8125000E+00  3.1175825E-04
  9.8750000E+00  2.8042910E-04
  9.9375000E+00  2.5172503E-04
  1.0000000E+01  2.2543595E-04
  1.0062500E+01  2.0115570E-04
  1.0125000E+01  1.7859275E-04
  1.0187500E+01  1.5758592E-04
  1.0250000E+01  1.3806345E-04
  1.0312500E+01  1.2013990E-04
  1.0343750E+01  1.1185467E-04
  1.0375000E+01  1.0404143E-04
  1.0437500E+01  8.9837862E-05
  1.0500000E+01  7.7477131E-05
  1.0531250E+01  7.1950216E-05
  1.0562500E+01  6.6832931E-05
  1.0593750E+01  6.2086627E-05
  1.0625000E+01  5.7622702E-05
  1.0656250E+01  5.3364676E-05
  1.0687500E+01  4.9259137E-05
  1.0718750E+01  4.5272008E-05
  1.0750000E+01  4.1385472E-05
  1.0812500E+01  3.3907827E-05
  1.0875000E+01  2.6906816E-05
  1.0906250E+01  2.3637476E-05
  1.0937500E+01  2.0554564E-05
  1.0953125E+01  1.9093523E-05
  1.0968750E+01  1.7698710E-05
  1.1000000E+01  1.5137590E-05
  1.1015625E+01  1.3979420E-05
  1.1031250E+01  1.2904620E-05
  1.1062500E+01  1.1000729E-05
  1.1125000E+01  8.0915602E-06
  1.1156250E+01  7.0217265E-06
  1.1187500E+01  6.1631712E-06
  1.1218750E+01  5.4852476E-06
  1.1250000E+01  4.9618791E-06
  1.1281250E+01  4.5722118E-06
  1.1312500E+01  4.3008837E-06
  1.1343750E+01  4.1382089E-06
  1.1375000E+01  4.0792482E-06
  1.1390625E+01  4.0857944E-06
  1.1406250E+01  4.1145679E-06
  1.1437500E+01  4.2356118E-06
  1.1468750E+01  4.4388574E-06
  1.1500000E+01  4.7244563E-06
  1.1562500E+01  5.5560149E-06
  1.1593750E+01  6.1127547E-06
  1.1625000E+01  6.7720126E-06
  1.1656250E+01  7.5400618E-06
  1.1687500E+01  8.4219693E-06
  1.1718750E+01  9.4204972E-06
  1.1750000E+01  1.0534849E-05
  1.1781250E+01  1.1759307E-05
  1.1796875E+01  1.2409351E-05
  1.1812500E+01  1.3081846E-05
  1.1843750E+01  1.4484499E-05
  1.1875000E+01  1.5957581E-05
  1.1937500E+01  1.9101431E-05
  1.2000000E+01  2.2485436E-05
  1.2062500E+01  2.6082226E-05
  1.2125000E+01  2.9867964E-05
  1.2187500E+01  3.3824921E-05
  1.2250000E+01  3.7943541E-05
  1.2312500E+01  4.2224010E-05
  1.2375000E+01  4.6676792E-05
  1.2437500E+01  5.1304156E-05
  1.2500000E+01  5.6090623E-05
  1.2625000E+01  6.6075031E-05
  1.2750000E+01  7.6503575E-05
  1.3000000E+01  9.8264576E-05
  1.3125000E+01  1.0942419E-04
  1.3250000E+01  1.2067058E-04
  1.3375000E+01  1.3195075E-04
  1.3500000E+01  1.4323170E-04
  1.3750000E+01  1.6574165E-04
  1.4000000E+01  1.8800359E-04
  1.4250000E+01  2.0977286E-04
  1.4500000E+01  2.3089926E-04
  1.5000000E+01  2.7080303E-04
  1.5500000E+01  3.0724667E-04
  1.6000000E+01  3.4008371E-04
  1.6500000E+01  3.6934001E-04
  1.7000000E+01  3.9515813E-04
  1.8000000E+01  4.3740369E-04
  1.9000000E+01  4.6882100E-04
  2.0000000E+01  4.9140317E-04
  2.1000000E+01  5.0691997E-04
  2.2000000E+01  5.1685409E-04
  2.3000000E+01  5.2241218E-04
  2.4000000E+01  5.2456741E-04
  2.5000000E+01  5.2408949E-04
  2.6000000E+01  5.2159070E-04
  2.7000000E+01  5.1755128E-04
  2.8000000E+01  5.1235187E-04
  2.9000000E+01  5.0628909E-04
  3.0000000E+01  4.9959861E-04
  3.1000000E+01  4.9246309E-04
  3.2000000E+01  4.8502668E-04
  3.4000000E+01  4.6967720E-04
  3.6000000E+01  4.5418151E-04
  3.8000000E+01  4.3891492E-04
  4.0000000E+01  4.2409405E-04
  4.2000000E+01  4.0983203E-04
  4.4000000E+01  3.9618221E-04
  4.6000000E+01  3.8315616E-04
  4.8000000E+01  3.7074529E-04
  5.0000000E+01  3.5892437E-04
  5.2500000E+01  3.4493224E-04
  5.5000000E+01  3.3174786E-04
  5.7500000E+01  3.1930491E-04
  6.0000000E+01  3.0753931E-04
  6.5000000E+01  2.8581169E-04
  6.7500000E+01  2.7575034E-04
  7.0000000E+01  2.6616734E-04
  7.2500000E+01  2.5702701E-04
  7.5000000E+01  2.4829798E-04
  8.0000000E+01  2.3196745E-04
  8.5000000E+01  2.1699628E-04
  9.0000000E+01  2.0324258E-04
  9.5000000E+01  1.9059344E-04
  1.0000000E+02  1.7895233E-04
  1.0500000E+02  1.6823690E-04
  1.1000000E+02  1.5837099E-04
  1.1500000E+02  1.4928660E-04
  1.2000000E+02  1.4091880E-04
  1.2500000E+02  1.3320757E-04
  1.3000000E+02  1.2609681E-04
  1.3500000E+02  1.1953393E-04
  1.4000000E+02  1.1346998E-04
  1.4500000E+02  1.0786025E-04
  1.5000000E+02  1.0266367E-04
  1.6000000E+02  9.3362204E-05
  1.7000000E+02  8.5306144E-05
  1.8000000E+02  7.8284615E-05
  1.9000000E+02  7.2128571E-05
  2.0000000E+02  6.6702897E-05
  2.1000000E+02  6.1898055E-05
  2.2000000E+02  5.7625601E-05
  2.3000000E+02  5.3812051E-05
  2.4000000E+02  5.0395255E-05
  2.5000000E+02  4.7322695E-05
  2.6000000E+02  4.4549469E-05
  2.7000000E+02  4.2035492E-05
  2.8000000E+02  3.9746904E-05
  2.9000000E+02  3.7654936E-05
  3.0000000E+02  3.5733883E-05
  3.1000000E+02  3.3962124E-05
  3.2000000E+02  3.2321687E-05
  3.4000000E+02  2.9377152E-05
  3.6000000E+02  2.6806040E-05
  3.8000000E+02  2.4543388E-05
  4.0000000E+02  2.2542459E-05
  4.2000000E+02  2.0766550E-05
  4.4000000E+02  1.9186350E-05
  4.6000000E+02  1.7776417E-05
  4.8000000E+02  1.6514278E-05
  5.0000000E+02  1.5380755E-05
  5.2500000E+02  1.4120276E-05
  5.5000000E+02  1.3009231E-05
  5.7500000E+02  1.2025847E-05
  6.0000000E+02  1.1152184E-05
  6.5000000E+02  9.6755525E-06
  6.7500000E+02  9.0470558E-06
  7.0000000E+02  8.4778424E-06
  7.2500000E+02  7.9598248E-06
  7.5000000E+02  7.4863188E-06
  8.0000000E+02  6.6517419E-06
  8.5000000E+02  5.9422763E-06
  9.0000000E+02  5.3359492E-06
  9.5000000E+02  4.8149169E-06
  1.0000000E+03  4.3647073E-06
  1.0500000E+03  3.9738379E-06
  1.1000000E+03  3.6330646E-06
  1.1500000E+03  3.3343952E-06
  1.2000000E+03  3.0706305E-06
  1.2500000E+03  2.8360423E-06
  1.3000000E+03  2.6262086E-06
  1.3500000E+03  2.4376424E-06
  1.4000000E+03  2.2674864E-06
  1.4500000E+03  2.1135157E-06
  1.5000000E+03  1.9739320E-06
  1.6000000E+03  1.7317945E-06
  1.7000000E+03  1.5305253E-06
  1.8000000E+03  1.3618500E-06
  1.9000000E+03  1.2187749E-06
  2.0000000E+03  1.0959151E-06
  2.1000000E+03  9.8959768E-07
  2.2000000E+03  8.9712083E-07
  2.3000000E+03  8.1633576E-07
  2.4000000E+03  7.4552906E-07
  2.5000000E+03  6.8325113E-07
  2.6000000E+03  6.2815374E-07
  2.7000000E+03  5.7907787E-07
  2.8000000E+03  5.3511061E-07
  2.9000000E+03  4.9558526E-07
  3.0000000E+03  4.5997373E-07
  3.1000000E+03  4.2781769E-07
  3.2000000E+03  3.9871138E-07
  3.4000000E+03  3.4825938E-07
  3.6000000E+03  3.0628103E-07
  3.8000000E+03  2.7095873E-07
  4.0000000E+03  2.4093354E-07
  4.2000000E+03  2.1526271E-07
  4.4000000E+03  1.9322625E-07
  4.6000000E+03  1.7419629E-07
  4.8000000E+03  1.5763205E-07
  5.0000000E+03  1.4311500E-07
  5.2500000E+03  1.2739203E-07
  5.5000000E+03  1.1393596E-07
  5.7500000E+03  1.0235740E-07
  6.0000000E+03  9.2322662E-08
  6.5000000E+03  7.5893832E-08
  6.7500000E+03  6.9139533E-08
  7.0000000E+03  6.3173381E-08
  7.2500000E+03  5.7883357E-08
  7.5000000E+03  5.3175064E-08
  7.7500000E+03  4.8969642E-08
  8.0000000E+03  4.5200582E-08
  8.2500000E+03  4.1811386E-08
  8.5000000E+03  3.8754272E-08
  9.0000000E+03  3.3480423E-08
  9.5000000E+03  2.9123272E-08
  1.0000000E+04  2.5492622E-08
  1.0500000E+04  2.2442598E-08
  1.1000000E+04  1.9860732E-08
  1.1500000E+04  1.7659863E-08
  1.2000000E+04  1.5771688E-08
  1.2500000E+04  1.4142221E-08
  1.3000000E+04  1.2728470E-08
  1.3500000E+04  1.1495838E-08
  1.4000000E+04  1.0416203E-08
  1.4500000E+04  9.4665475E-09
  1.5000000E+04  8.6279033E-09
  1.5500000E+04  7.8845332E-09
  1.6000000E+04  7.2233072E-09
  1.6500000E+04  6.6332107E-09
  1.7000000E+04  6.1049560E-09
  1.8000000E+04  5.2036658E-09
  1.9000000E+04  4.4693794E-09
  2.0000000E+04  3.8652709E-09
  2.1000000E+04  3.3638300E-09
  2.2000000E+04  2.9442301E-09
  2.3000000E+04  2.5905094E-09
  2.4000000E+04  2.2902946E-09
  2.5000000E+04  2.0338976E-09
  2.6000000E+04  1.8136680E-09
  2.7000000E+04  1.6235032E-09
  2.8000000E+04  1.4584890E-09
  2.9000000E+04  1.3146333E-09
  3.0000000E+04  1.1886759E-09
  3.1000000E+04  1.0779398E-09
  3.2000000E+04  9.8021275E-10
  3.3000000E+04  8.9365556E-10
  3.4000000E+04  8.1673168E-10
  3.5000000E+04  7.4815098E-10
  3.6000000E+04  6.8682774E-10
  3.8000000E+04  5.8240792E-10
  4.0000000E+04  4.9760028E-10
  4.2000000E+04  4.2805891E-10
  4.4000000E+04  3.7053341E-10
  4.6000000E+04  3.2256862E-10
  4.8000000E+04  2.8228648E-10
  5.0000000E+04  2.4823162E-10
  5.2500000E+04  2.1270872E-10
  5.5000000E+04  1.8343860E-10
  5.7500000E+04  1.5912590E-10
  5.8750000E+04  1.4850950E-10
  6.0000000E+04  1.3878030E-10
  6.2500000E+04  1.2163787E-10
  6.5000000E+04  1.0710460E-10
  6.7500000E+04  9.4713281E-11
  7.0000000E+04  8.4091895E-11
  7.2500000E+04  7.4939619E-11
  7.5000000E+04  6.7013181E-11
  7.7500000E+04  6.0116201E-11
  8.0000000E+04  5.4092192E-11
  8.2500000E+04  4.8816251E-11
  8.5000000E+04  4.4183190E-11


==> anc/colstop/sbethe/sdbase/oos25.tab <==
# Atomic number = 25   (Mn)
#
#      W/eV         OOS*eV
  
  
#  25   1  K1  EION =  6.544000000E+03 eV   258
#  S(0) = 1.277931E+00
  6.5375707E+01  0.0000000E+00
  6.5375707E+03  0.0000000E+00
  6.5375707E+03  3.6916229E-04
  6.5440000E+03  3.6916229E-04
  6.5440651E+03  3.6916229E-04
  6.5447087E+03  3.6486977E-04
  6.5453522E+03  3.6095837E-04
  6.5459957E+03  3.5738638E-04
  6.5466393E+03  3.5411808E-04
  6.5479264E+03  3.4837492E-04
  6.5492135E+03  3.4353356E-04
  6.5517877E+03  3.3600502E-04
  6.5543619E+03  3.3070163E-04
  6.5595102E+03  3.2470826E-04
  6.5620844E+03  3.2331370E-04
  6.5646586E+03  3.2264726E-04
  6.5698070E+03  3.2277085E-04
  6.5749553E+03  3.2394435E-04
  6.5801037E+03  3.2542565E-04
  6.5852521E+03  3.2675683E-04
  6.5955488E+03  3.2814536E-04
  6.6058456E+03  3.2773246E-04
  6.6161423E+03  3.2621059E-04
  6.6212907E+03  3.2529373E-04
  6.6264391E+03  3.2438003E-04
  6.6367358E+03  3.2274331E-04
  6.6470326E+03  3.2146212E-04
  6.6573293E+03  3.2047018E-04
  6.6676260E+03  3.1960537E-04
  6.6882195E+03  3.1769913E-04
  6.7088130E+03  3.1526088E-04
  6.7294065E+03  3.1259747E-04
  6.7500000E+03  3.1011246E-04
  6.7656250E+03  3.0841935E-04
  6.7812500E+03  3.0682143E-04
  6.8125000E+03  3.0359430E-04
  6.8437500E+03  3.0012953E-04
  6.8750000E+03  2.9664082E-04
  6.9062500E+03  2.9334599E-04
  6.9375000E+03  2.9018963E-04
  6.9687500E+03  2.8701448E-04
  7.0000000E+03  2.8378433E-04
  7.0625000E+03  2.7744160E-04
  7.1250000E+03  2.7142100E-04
  7.1875000E+03  2.6544261E-04
  7.2500000E+03  2.5960160E-04
  7.5000000E+03  2.3788342E-04
  8.0000000E+03  2.0098664E-04
  8.5000000E+03  1.7133101E-04
  9.0000000E+03  1.4725440E-04
  9.5000000E+03  1.2747590E-04
  1.0000000E+04  1.1106930E-04
  1.0500000E+04  9.7340104E-05
  1.1000000E+04  8.5761574E-05
  1.1500000E+04  7.5929283E-05
  1.2000000E+04  6.7527392E-05
  1.2500000E+04  6.0306000E-05
  1.3000000E+04  5.4065708E-05
  1.3500000E+04  4.8646350E-05
  1.4000000E+04  4.3918487E-05
  1.4500000E+04  3.9775912E-05
  1.5000000E+04  3.6130862E-05
  1.5500000E+04  3.2911278E-05
  1.6000000E+04  3.0057489E-05
  1.6500000E+04  2.7519332E-05
  1.7000000E+04  2.5254517E-05
  1.8000000E+04  2.1407924E-05
  1.9000000E+04  1.8292694E-05
  2.0000000E+04  1.5744090E-05
  2.1000000E+04  1.3639790E-05
  2.2000000E+04  1.1887756E-05
  2.3000000E+04  1.0417830E-05
  2.4000000E+04  9.1759072E-06
  2.5000000E+04  8.1198236E-06
  2.6000000E+04  7.2163917E-06
  2.7000000E+04  6.4392581E-06
  2.8000000E+04  5.7673179E-06
  2.9000000E+04  5.1835416E-06
  3.0000000E+04  4.6740862E-06
  3.1000000E+04  4.2276221E-06
  3.2000000E+04  3.8348187E-06
  3.3000000E+04  3.4879462E-06
  3.4000000E+04  3.1805648E-06
  3.5000000E+04  2.9072821E-06
  3.6000000E+04  2.6635595E-06
  3.8000000E+04  2.2500227E-06
  4.0000000E+04  1.9156212E-06
  4.2000000E+04  1.6425344E-06
  4.4000000E+04  1.4175160E-06
  4.6000000E+04  1.2305861E-06
  4.8000000E+04  1.0741324E-06
  5.0000000E+04  9.4228327E-07
  5.2500000E+04  8.0519675E-07
  5.5000000E+04  6.9261556E-07
  5.7500000E+04  5.9938862E-07
  5.8750000E+04  5.5877072E-07
  6.0000000E+04  5.2159972E-07
  6.2500000E+04  4.5623720E-07
  6.5000000E+04  4.0096076E-07
  6.7500000E+04  3.5393426E-07
  7.0000000E+04  3.1370411E-07
  7.2500000E+04  2.7911016E-07
  7.5000000E+04  2.4921927E-07
  7.7500000E+04  2.2327547E-07
  8.0000000E+04  2.0066227E-07
  8.2500000E+04  1.8087377E-07
  8.5000000E+04  1.6349233E-07
  8.7500000E+04  1.4817130E-07
  9.0000000E+04  1.3462144E-07
  9.2500000E+04  1.2260020E-07
  9.5000000E+04  1.1190327E-07
  1.0000000E+05  9.3816768E-08
  1.0500000E+05  7.9265141E-08
  1.1000000E+05  6.7445027E-08
  1.1500000E+05  5.7759603E-08
  1.2000000E+05  4.9759737E-08
  1.2500000E+05  4.3103412E-08
  1.3000000E+05  3.7527361E-08
  1.3500000E+05  3.2826901E-08
  1.4000000E+05  2.8841413E-08
  1.4500000E+05  2.5443793E-08
  1.5000000E+05  2.2532651E-08
  1.5500000E+05  2.0026496E-08
  1.6000000E+05  1.7859393E-08
  1.6500000E+05  1.5977644E-08
  1.7000000E+05  1.4337243E-08
  1.7500000E+05  1.2901921E-08
  1.8000000E+05  1.1641635E-08
  1.8500000E+05  1.0531364E-08
  1.9000000E+05  9.5501680E-09
  1.9500000E+05  8.6804453E-09
  2.0000000E+05  7.9073390E-09
  2.0500000E+05  7.2182547E-09
  2.1000000E+05  6.6024730E-09
  2.2000000E+05  5.5555009E-09
  2.3000000E+05  4.7076555E-09
  2.4000000E+05  4.0152189E-09
  2.5000000E+05  3.4452709E-09
  2.6000000E+05  2.9727479E-09
  2.7000000E+05  2.5783649E-09
  2.8000000E+05  2.2471444E-09
  2.9000000E+05  1.9673515E-09
  3.0000000E+05  1.7297139E-09
  3.1000000E+05  1.5268499E-09
  3.2000000E+05  1.3528412E-09
  3.3000000E+05  1.2029098E-09
  3.4000000E+05  1.0731742E-09
  3.5000000E+05  9.6046236E-10
  3.6000000E+05  8.6216779E-10
  3.7000000E+05  7.7613689E-10
  3.8000000E+05  7.0058154E-10
  3.9000000E+05  6.3400994E-10
  4.0000000E+05  5.7517193E-10
  4.1000000E+05  5.2301536E-10
  4.2000000E+05  4.7665103E-10
  4.3000000E+05  4.3532454E-10
  4.4000000E+05  3.9839334E-10
  4.6000000E+05  3.3559897E-10
  4.8000000E+05  2.8474232E-10
  5.0000000E+05  2.4319957E-10
  5.1250000E+05  2.2106597E-10
  5.2500000E+05  2.0140602E-10
  5.3750000E+05  1.8389482E-10
  5.5000000E+05  1.6825607E-10
  5.7500000E+05  1.4168694E-10
  5.8750000E+05  1.3038147E-10
  6.0000000E+05  1.2018826E-10
  6.2500000E+05  1.0263898E-10
  6.5000000E+05  8.8196957E-11
  6.7500000E+05  7.6222650E-11
  7.0000000E+05  6.6224918E-11
  7.2500000E+05  5.7823126E-11
  7.5000000E+05  5.0719756E-11
  7.7500000E+05  4.4680182E-11
  8.0000000E+05  3.9517907E-11
  8.2500000E+05  3.5083638E-11
  8.5000000E+05  3.1256995E-11
  8.7500000E+05  2.7940211E-11
  9.0000000E+05  2.5053460E-11
  9.2500000E+05  2.2531192E-11
  9.5000000E+05  2.0319280E-11
  9.7500000E+05  1.8372771E-11
  1.0000000E+06  1.6654162E-11
  1.0250000E+06  1.5132023E-11
  1.0500000E+06  1.3779891E-11
  1.1000000E+06  1.1499497E-11
  1.1500000E+06  9.6711357E-12
  1.2000000E+06  8.1911163E-12
  1.2500000E+06  6.9825693E-12
  1.3000000E+06  5.9877758E-12
  1.3500000E+06  5.1628848E-12
  1.4000000E+06  4.4742178E-12
  1.4500000E+06  3.8956532E-12
  1.5000000E+06  3.4067452E-12
  1.5500000E+06  2.9913584E-12
  1.6000000E+06  2.6366528E-12
  1.6500000E+06  2.3323309E-12
  1.7000000E+06  2.0700775E-12
  1.7500000E+06  1.8431347E-12
  1.8000000E+06  1.6459771E-12
  1.8500000E+06  1.4740611E-12
  1.9000000E+06  1.3236309E-12
  1.9500000E+06  1.1915669E-12
  2.0000000E+06  1.0752641E-12
  2.0500000E+06  9.7253698E-13
  2.1000000E+06  8.8154453E-13
  2.2000000E+06  7.2877133E-13
  2.3000000E+06  6.0707730E-13
  2.4000000E+06  5.0924872E-13
  2.5000000E+06  4.2994273E-13
  2.6000000E+06  3.6515340E-13
  2.7000000E+06  3.1184385E-13
  2.8000000E+06  2.6768869E-13
  2.9000000E+06  2.3088991E-13
  3.0000000E+06  2.0004511E-13
  3.1000000E+06  1.7405186E-13
  3.2000000E+06  1.5203660E-13
  3.3000000E+06  1.3330212E-13
  3.4000000E+06  1.1728826E-13
  3.5000000E+06  1.0354219E-13
  3.6000000E+06  9.1695673E-14
  3.7000000E+06  8.1447650E-14
  3.8000000E+06  7.2550701E-14
  3.9000000E+06  6.4800500E-14
  4.0000000E+06  5.8027448E-14
  4.1000000E+06  5.2090138E-14
  4.2000000E+06  4.6870171E-14
  4.3000000E+06  4.2268009E-14
  4.4000000E+06  3.8199652E-14
  4.5000000E+06  3.4593953E-14
  4.6000000E+06  3.1390443E-14
  4.7000000E+06  2.8537551E-14
  4.8000000E+06  2.5991166E-14
  5.0000000E+06  2.1671755E-14
  5.1250000E+06  1.9409119E-14
  5.2500000E+06  1.7424828E-14
  5.3750000E+06  1.5679632E-14
  5.5000000E+06  1.4140493E-14
  5.7500000E+06  1.1573006E-14
  5.8750000E+06  1.0500873E-14
  6.0000000E+06  9.5459312E-15
  6.2500000E+06  7.9308792E-15
  6.5000000E+06  6.6332325E-15
  6.7500000E+06  5.5824432E-15
  7.0000000E+06  4.7253382E-15
  7.2500000E+06  4.0214586E-15
  7.5000000E+06  3.4397414E-15
  7.7500000E+06  2.9561474E-15
  8.0000000E+06  2.5519046E-15
  8.2500000E+06  2.2122342E-15
  8.5000000E+06  1.9254023E-15
  8.7500000E+06  1.6820198E-15
  9.0000000E+06  1.4745637E-15
  9.2500000E+06  1.2969729E-15
  9.5000000E+06  1.1443610E-15
  9.7500000E+06  1.0127861E-15
  1.0000000E+07  8.9899438E-16
  1.0250000E+07  8.0028305E-16
  
  
#  25   2  L1  EION =  7.550000000E+02 eV   281
#  S(0) = 1.357320E+00
  7.4861186E+00  0.0000000E+00
  7.4861186E+02  0.0000000E+00
  7.4861186E+02  1.6193798E-03
  7.5500000E+02  1.6193798E-03
  7.5500766E+02  1.6193798E-03
  7.5528887E+02  1.6102524E-03
  7.5557007E+02  1.6014764E-03
  7.5585127E+02  1.5930338E-03
  7.5613247E+02  1.5849080E-03
  7.5669488E+02  1.5695444E-03
  7.5725728E+02  1.5552717E-03
  7.5838209E+02  1.5296143E-03
  7.5950690E+02  1.5072841E-03
  7.6175651E+02  1.4707088E-03
  7.6400613E+02  1.4426441E-03
  7.6625575E+02  1.4211230E-03
  7.6850537E+02  1.4047104E-03
  7.7075498E+02  1.3923069E-03
  7.7300460E+02  1.3830439E-03
  7.7750383E+02  1.3712624E-03
  7.8200307E+02  1.3651247E-03
  7.8650230E+02  1.3617326E-03
  7.9100153E+02  1.3591272E-03
  7.9550077E+02  1.3560600E-03
  8.0000000E+02  1.3518268E-03
  8.1250000E+02  1.3325040E-03
  8.1875000E+02  1.3194384E-03
  8.2500000E+02  1.3051490E-03
  8.3125000E+02  1.2904034E-03
  8.3750000E+02  1.2757906E-03
  8.5000000E+02  1.2482457E-03
  8.6250000E+02  1.2233725E-03
  8.7500000E+02  1.2003617E-03
  8.8750000E+02  1.1780602E-03
  9.0000000E+02  1.1557182E-03
  9.1250000E+02  1.1331801E-03
  9.2500000E+02  1.1106867E-03
  9.5000000E+02  1.0673123E-03
  9.7500000E+02  1.0272946E-03
  9.8750000E+02  1.0084185E-03
  1.0000000E+03  9.9006060E-04
  1.0250000E+03  9.5441463E-04
  1.0500000E+03  9.1991968E-04
  1.0750000E+03  8.8690362E-04
  1.1000000E+03  8.5566984E-04
  1.1250000E+03  8.2623025E-04
  1.1500000E+03  7.9824910E-04
  1.2000000E+03  7.4572322E-04
  1.2500000E+03  6.9750867E-04
  1.3000000E+03  6.5373948E-04
  1.3500000E+03  6.1374943E-04
  1.4000000E+03  5.7685207E-04
  1.4500000E+03  5.4291878E-04
  1.5000000E+03  5.1179740E-04
  1.6000000E+03  4.5648325E-04
  1.7000000E+03  4.0904585E-04
  1.8000000E+03  3.6820833E-04
  1.9000000E+03  3.3277678E-04
  2.0000000E+03  3.0188361E-04
  2.1000000E+03  2.7484184E-04
  2.2000000E+03  2.5103634E-04
  2.3000000E+03  2.2998251E-04
  2.4000000E+03  2.1128984E-04
  2.5000000E+03  1.9463856E-04
  2.6000000E+03  1.7975286E-04
  2.7000000E+03  1.6639260E-04
  2.8000000E+03  1.5435962E-04
  2.9000000E+03  1.4349173E-04
  3.0000000E+03  1.3365013E-04
  3.1000000E+03  1.2471443E-04
  3.2000000E+03  1.1658060E-04
  3.4000000E+03  1.0237053E-04
  3.6000000E+03  9.0432617E-05
  3.8000000E+03  8.0321382E-05
  4.0000000E+03  7.1694193E-05
  4.2000000E+03  6.4283977E-05
  4.4000000E+03  5.7880071E-05
  4.6000000E+03  5.2314653E-05
  4.8000000E+03  4.7452788E-05
  5.0000000E+03  4.3185105E-05
  5.2500000E+03  3.8551493E-05
  5.5000000E+03  3.4567199E-05
  5.7500000E+03  3.1120916E-05
  6.0000000E+03  2.8123702E-05
  6.5000000E+03  2.3203169E-05
  6.7500000E+03  2.1173935E-05
  7.0000000E+03  1.9376867E-05
  7.2500000E+03  1.7779336E-05
  7.5000000E+03  1.6354106E-05
  7.7500000E+03  1.5078323E-05
  8.0000000E+03  1.3932698E-05
  8.2500000E+03  1.2900877E-05
  8.5000000E+03  1.1968936E-05
  9.0000000E+03  1.0358780E-05
  9.5000000E+03  9.0256273E-06
  1.0000000E+04  7.9120376E-06
  1.0500000E+04  6.9743108E-06
  1.1000000E+04  6.1788708E-06
  1.1500000E+04  5.4996309E-06
  1.2000000E+04  4.9160679E-06
  1.2500000E+04  4.4118694E-06
  1.3000000E+04  3.9739611E-06
  1.3500000E+04  3.5917817E-06
  1.4000000E+04  3.2567357E-06
  1.4500000E+04  2.9617752E-06
  1.5000000E+04  2.7010834E-06
  1.5500000E+04  2.4698300E-06
  1.6000000E+04  2.2639805E-06
  1.6500000E+04  2.0801470E-06
  1.7000000E+04  1.9154699E-06
  1.7500000E+04  1.7675241E-06
  1.8000000E+04  1.6342442E-06
  1.8500000E+04  1.5138631E-06
  1.9000000E+04  1.4048630E-06
  2.0000000E+04  1.2159478E-06
  2.1000000E+04  1.0589886E-06
  2.2000000E+04  9.2753295E-07
  2.3000000E+04  8.1662915E-07
  2.4000000E+04  7.2243402E-07
  2.5000000E+04  6.4193404E-07
  2.6000000E+04  5.7274394E-07
  2.7000000E+04  5.1295882E-07
  2.8000000E+04  4.6104528E-07
  2.9000000E+04  4.1575963E-07
  3.0000000E+04  3.7608594E-07
  3.1000000E+04  3.4118897E-07
  3.2000000E+04  3.1037777E-07
  3.3000000E+04  2.8307744E-07
  3.4000000E+04  2.5880705E-07
  3.5000000E+04  2.3716227E-07
  3.6000000E+04  2.1780149E-07
  3.7000000E+04  2.0043477E-07
  3.8000000E+04  1.8481503E-07
  3.9000000E+04  1.7073078E-07
  4.0000000E+04  1.5800038E-07
  4.2000000E+04  1.3599562E-07
  4.4000000E+04  1.1778208E-07
  4.6000000E+04  1.0258781E-07
  4.8000000E+04  8.9820787E-08
  5.0000000E+04  7.9022047E-08
  5.2500000E+04  6.7751391E-08
  5.5000000E+04  5.8458607E-08
  5.7500000E+04  5.0734994E-08
  5.8750000E+04  4.7361030E-08
  6.0000000E+04  4.4268293E-08
  6.2500000E+04  3.8817268E-08
  6.5000000E+04  3.4193648E-08
  6.7500000E+04  3.0249116E-08
  7.0000000E+04  2.6865817E-08
  7.2500000E+04  2.3949351E-08
  7.5000000E+04  2.1423537E-08
  7.7500000E+04  1.9226463E-08
  8.0000000E+04  1.7307488E-08
  8.2500000E+04  1.5624930E-08
  8.5000000E+04  1.4144291E-08
  8.7500000E+04  1.2836861E-08
  9.0000000E+04  1.1678629E-08
  9.2500000E+04  1.0649416E-08
  9.5000000E+04  9.7321841E-09
  9.7500000E+04  8.9124877E-09
  1.0000000E+05  8.1780274E-09
  1.0250000E+05  7.5182907E-09
  1.0500000E+05  6.9242594E-09
  1.1000000E+05  5.9033171E-09
  1.1500000E+05  5.0648379E-09
  1.2000000E+05  4.3708045E-09
  1.2500000E+05  3.7921835E-09
  1.3000000E+05  3.3065676E-09
  1.3500000E+05  2.8964930E-09
  1.4000000E+05  2.5482235E-09
  1.4500000E+05  2.2508653E-09
  1.5000000E+05  1.9957108E-09
  1.5500000E+05  1.7757483E-09
  1.6000000E+05  1.5852937E-09
  1.6500000E+05  1.4197106E-09
  1.7000000E+05  1.2751929E-09
  1.7500000E+05  1.1485991E-09
  1.8000000E+05  1.0373228E-09
  1.8500000E+05  9.3919042E-10
  1.9000000E+05  8.5238072E-10
  1.9500000E+05  7.7536048E-10
  2.0000000E+05  7.0683390E-10
  2.0500000E+05  6.4570141E-10
  2.1000000E+05  5.9102614E-10
  2.1500000E+05  5.4200689E-10
  2.2000000E+05  4.9795613E-10
  2.2500000E+05  4.5828218E-10
  2.3000000E+05  4.2247408E-10
  2.4000000E+05  3.6074239E-10
  2.5000000E+05  3.0986536E-10
  2.6000000E+05  2.6763386E-10
  2.7000000E+05  2.3234557E-10
  2.8000000E+05  2.0267647E-10
  2.9000000E+05  1.7758830E-10
  3.0000000E+05  1.5625978E-10
  3.1000000E+05  1.3803606E-10
  3.2000000E+05  1.2239128E-10
  3.3000000E+05  1.0890038E-10
  3.4000000E+05  9.7217695E-11
  3.5000000E+05  8.7060480E-11
  3.6000000E+05  7.8196223E-11
  3.7000000E+05  7.0432674E-11
  3.8000000E+05  6.3610062E-11
  3.9000000E+05  5.7594978E-11
  4.0000000E+05  5.2275527E-11
  4.1000000E+05  4.7557455E-11
  4.2000000E+05  4.3361055E-11
  4.3000000E+05  3.9618661E-11
  4.4000000E+05  3.6272615E-11
  4.5000000E+05  3.3273606E-11
  4.6000000E+05  3.0579327E-11
  4.7000000E+05  2.8153362E-11
  4.8000000E+05  2.5964266E-11
  5.0000000E+05  2.2191331E-11
  5.1250000E+05  2.0179862E-11
  5.2500000E+05  1.8392351E-11
  5.3750000E+05  1.6799476E-11
  5.5000000E+05  1.5376301E-11
  5.7500000E+05  1.2956959E-11
  5.8750000E+05  1.1926886E-11
  6.0000000E+05  1.0997810E-11
  6.2500000E+05  9.3974575E-12
  6.5000000E+05  8.0796008E-12
  6.7500000E+05  6.9862179E-12
  7.0000000E+05  6.0727649E-12
  7.2500000E+05  5.3047018E-12
  7.5000000E+05  4.6550033E-12
  7.7500000E+05  4.1023460E-12
  8.0000000E+05  3.6297630E-12
  8.2500000E+05  3.2236513E-12
  8.5000000E+05  2.8730407E-12
  8.7500000E+05  2.5690256E-12
  9.0000000E+05  2.3043284E-12
  9.2500000E+05  2.0729676E-12
  9.5000000E+05  1.8700028E-12
  9.7500000E+05  1.6913314E-12
  1.0000000E+06  1.5335289E-12
  1.0250000E+06  1.3937238E-12
  1.0500000E+06  1.2694971E-12
  1.0750000E+06  1.1588028E-12
  1.1000000E+06  1.0599031E-12
  1.1250000E+06  9.7131594E-13
  1.1500000E+06  8.9177280E-13
  1.1750000E+06  8.2018443E-13
  1.2000000E+06  7.5561228E-13
  1.2250000E+06  6.9724504E-13
  1.2500000E+06  6.4437908E-13
  1.3000000E+06  5.5278111E-13
  1.3500000E+06  4.7679580E-13
  1.4000000E+06  4.1333336E-13
  1.4500000E+06  3.5999748E-13
  1.5000000E+06  3.1491172E-13
  1.5500000E+06  2.7659368E-13
  1.6000000E+06  2.4386296E-13
  1.6500000E+06  2.1577271E-13
  1.7000000E+06  1.9155818E-13
  1.7500000E+06  1.7059774E-13
  1.8000000E+06  1.5238325E-13
  1.8500000E+06  1.3649682E-13
  1.9000000E+06  1.2259273E-13
  1.9500000E+06  1.1038358E-13
  2.0000000E+06  9.9629284E-14
  2.0500000E+06  9.0128422E-14
  2.1000000E+06  8.1711243E-14
  2.1500000E+06  7.4234118E-14
  2.2000000E+06  6.7575049E-14
  2.2500000E+06  6.1630034E-14
  2.3000000E+06  5.6310102E-14
  2.3500000E+06  5.1538885E-14
  2.4000000E+06  4.7250620E-14
  2.4500000E+06  4.3388511E-14
  2.5000000E+06  3.9903438E-14
  2.6000000E+06  3.3899366E-14
  2.7000000E+06  2.8958367E-14
  2.8000000E+06  2.4865408E-14
  2.9000000E+06  2.1453099E-14
  3.0000000E+06  1.8590915E-14
  3.1000000E+06  1.6176703E-14
  3.2000000E+06  1.4131135E-14
  3.3000000E+06  1.2391633E-14
  3.4000000E+06  1.0907119E-14
  
  
#  25   3  L2  EION =  6.560000000E+02 eV   282
#  S(0) = 1.876960E+00
  6.5428009E+00  0.0000000E+00
  6.5428009E+02  0.0000000E+00
  6.5428009E+02  2.0189576E-03
  6.5600000E+02  2.0189576E-03
  6.5600663E+02  2.0189576E-03
  6.5612534E+02  2.0641006E-03
  6.5624405E+02  2.1083431E-03
  6.5636276E+02  2.1517140E-03
  6.5648146E+02  2.1942404E-03
  6.5671888E+02  2.2768609E-03
  6.5695630E+02  2.3563945E-03
  6.5743113E+02  2.5068653E-03
  6.5790597E+02  2.6468275E-03
  6.5885563E+02  2.8989261E-03
  6.5980530E+02  3.1186629E-03
  6.6170464E+02  3.4773110E-03
  6.6360398E+02  3.7471013E-03
  6.6550331E+02  3.9448915E-03
  6.6740265E+02  4.0841899E-03
  6.6930199E+02  4.1766018E-03
  6.7120133E+02  4.2322318E-03
  6.7500000E+02  4.2664192E-03
  6.7812500E+02  4.2470599E-03
  6.8125000E+02  4.2060522E-03
  6.8437500E+02  4.1556870E-03
  6.8750000E+02  4.1032205E-03
  6.9375000E+02  4.0053157E-03
  7.0000000E+02  3.9223157E-03
  7.0625000E+02  3.8508045E-03
  7.1250000E+02  3.7845358E-03
  7.1875000E+02  3.7184866E-03
  7.2500000E+02  3.6500116E-03
  7.3750000E+02  3.5052752E-03
  7.4375000E+02  3.4314968E-03
  7.5000000E+02  3.3588546E-03
  7.6250000E+02  3.2212119E-03
  7.7500000E+02  3.0961439E-03
  7.8750000E+02  2.9818749E-03
  8.0000000E+02  2.8747717E-03
  8.2500000E+02  2.6725823E-03
  8.3750000E+02  2.5766101E-03
  8.5000000E+02  2.4848553E-03
  8.7500000E+02  2.3154506E-03
  8.8750000E+02  2.2374695E-03
  9.0000000E+02  2.1632525E-03
  9.2500000E+02  2.0238842E-03
  9.5000000E+02  1.8945512E-03
  9.7500000E+02  1.7748708E-03
  1.0000000E+03  1.6650122E-03
  1.0250000E+03  1.5642758E-03
  1.0500000E+03  1.4714112E-03
  1.1000000E+03  1.3051118E-03
  1.1500000E+03  1.1616850E-03
  1.2000000E+03  1.0383193E-03
  1.2500000E+03  9.3135237E-04
  1.3000000E+03  8.3783179E-04
  1.3500000E+03  7.5619104E-04
  1.4000000E+03  6.8465517E-04
  1.4500000E+03  6.2157293E-04
  1.5000000E+03  5.6577658E-04
  1.6000000E+03  4.7229800E-04
  1.7000000E+03  3.9792507E-04
  1.8000000E+03  3.3800927E-04
  1.9000000E+03  2.8927861E-04
  2.0000000E+03  2.4927680E-04
  2.1000000E+03  2.1614299E-04
  2.2000000E+03  1.8847526E-04
  2.3000000E+03  1.6521067E-04
  2.4000000E+03  1.4552577E-04
  2.5000000E+03  1.2876304E-04
  2.6000000E+03  1.1440186E-04
  2.7000000E+03  1.0203318E-04
  2.8000000E+03  9.1329559E-05
  2.9000000E+03  8.2024997E-05
  3.0000000E+03  7.3902083E-05
  3.1000000E+03  6.6782228E-05
  3.2000000E+03  6.0517790E-05
  3.3000000E+03  5.4986171E-05
  3.4000000E+03  5.0085106E-05
  3.5000000E+03  4.5728910E-05
  3.6000000E+03  4.1845357E-05
  3.8000000E+03  3.5260712E-05
  4.0000000E+03  2.9942833E-05
  4.2000000E+03  2.5606678E-05
  4.4000000E+03  2.2039997E-05
  4.6000000E+03  1.9082677E-05
  4.8000000E+03  1.6612499E-05
  5.0000000E+03  1.4535163E-05
  5.2500000E+03  1.2380512E-05
  5.5000000E+03  1.0615864E-05
  5.7500000E+03  9.1586055E-06
  5.8750000E+03  8.5250236E-06
  6.0000000E+03  7.9460025E-06
  6.2500000E+03  6.9298852E-06
  6.5000000E+03  6.0728825E-06
  6.7500000E+03  5.3457260E-06
  7.0000000E+03  4.7252838E-06
  7.2500000E+03  4.1931280E-06
  7.5000000E+03  3.7344688E-06
  7.7500000E+03  3.3373467E-06
  8.0000000E+03  2.9920297E-06
  8.2500000E+03  2.6905494E-06
  8.5000000E+03  2.4263459E-06
  8.7500000E+03  2.1939860E-06
  9.0000000E+03  1.9889441E-06
  9.2500000E+03  1.8074314E-06
  9.5000000E+03  1.6462594E-06
  1.0000000E+04  1.3745767E-06
  1.0500000E+04  1.1568637E-06
  1.1000000E+04  9.8070142E-07
  1.1500000E+04  8.3689503E-07
  1.2000000E+04  7.1854561E-07
  1.2500000E+04  6.2041623E-07
  1.3000000E+04  5.3848910E-07
  1.3500000E+04  4.6965093E-07
  1.4000000E+04  4.1146637E-07
  1.4500000E+04  3.6201386E-07
  1.5000000E+04  3.1976508E-07
  1.5500000E+04  2.8349548E-07
  1.6000000E+04  2.5221699E-07
  1.6500000E+04  2.2512709E-07
  1.7000000E+04  2.0157004E-07
  1.7500000E+04  1.8100700E-07
  1.8000000E+04  1.6299267E-07
  1.8500000E+04  1.4715717E-07
  1.9000000E+04  1.3319185E-07
  2.0000000E+04  1.0987748E-07
  2.1000000E+04  9.1427586E-08
  2.2000000E+04  7.6674486E-08
  2.3000000E+04  6.4764934E-08
  2.4000000E+04  5.5066880E-08
  2.5000000E+04  4.7106285E-08
  2.6000000E+04  4.0523512E-08
  2.7000000E+04  3.5042815E-08
  2.8000000E+04  3.0450690E-08
  2.9000000E+04  2.6580331E-08
  3.0000000E+04  2.3300300E-08
  3.1000000E+04  2.0506214E-08
  3.2000000E+04  1.8114568E-08
  3.3000000E+04  1.6058096E-08
  3.4000000E+04  1.4282261E-08
  3.5000000E+04  1.2742579E-08
  3.6000000E+04  1.1402559E-08
  3.7000000E+04  1.0232103E-08
  3.8000000E+04  9.2062598E-09
  3.9000000E+04  8.3042439E-09
  4.0000000E+04  7.5086631E-09
  4.2000000E+04  6.1806135E-09
  4.4000000E+04  5.1302267E-09
  4.6000000E+04  4.2911140E-09
  4.8000000E+04  3.6146208E-09
  5.0000000E+04  3.0646246E-09
  5.1250000E+04  2.7727613E-09
  5.2500000E+04  2.5143217E-09
  5.3750000E+04  2.2848565E-09
  5.5000000E+04  2.0805884E-09
  5.7500000E+04  1.7352383E-09
  5.8750000E+04  1.5890446E-09
  6.0000000E+04  1.4576873E-09
  6.2500000E+04  1.2327046E-09
  6.5000000E+04  1.0488846E-09
  6.7500000E+04  8.9759139E-10
  7.0000000E+04  7.7221838E-10
  7.2500000E+04  6.6766372E-10
  7.5000000E+04  5.7995244E-10
  7.7500000E+04  5.0596201E-10
  8.0000000E+04  4.4322052E-10
  8.2500000E+04  3.8975700E-10
  8.5000000E+04  3.4398919E-10
  8.7500000E+04  3.0463871E-10
  9.0000000E+04  2.7066653E-10
  9.2500000E+04  2.4122330E-10
  9.5000000E+04  2.1561104E-10
  9.7500000E+04  1.9325321E-10
  1.0000000E+05  1.7367131E-10
  1.0250000E+05  1.5646630E-10
  1.0500000E+05  1.4130404E-10
  1.0750000E+05  1.2790348E-10
  1.1000000E+05  1.1602734E-10
  1.1250000E+05  1.0547452E-10
  1.1500000E+05  9.6073970E-11
  1.2000000E+05  8.0166562E-11
  1.2500000E+05  6.7369153E-11
  1.3000000E+05  5.6987282E-11
  1.3500000E+05  4.8499570E-11
  1.4000000E+05  4.1510407E-11
  1.4500000E+05  3.5716625E-11
  1.5000000E+05  3.0883706E-11
  1.5500000E+05  2.6828702E-11
  1.6000000E+05  2.3407757E-11
  1.6500000E+05  2.0506864E-11
  1.7000000E+05  1.8035031E-11
  1.7500000E+05  1.5919163E-11
  1.8000000E+05  1.4100172E-11
  1.8500000E+05  1.2530005E-11
  1.9000000E+05  1.1169363E-11
  1.9500000E+05  9.9859485E-12
  2.0000000E+05  8.9530762E-12
  2.0500000E+05  8.0485932E-12
  2.1000000E+05  7.2540248E-12
  2.1500000E+05  6.5538980E-12
  2.2000000E+05  5.9352010E-12
  2.2500000E+05  5.3869487E-12
  2.3000000E+05  4.8998318E-12
  2.4000000E+05  4.0784947E-12
  2.5000000E+05  3.4206777E-12
  2.6000000E+05  2.8891478E-12
  2.7000000E+05  2.4561304E-12
  2.8000000E+05  2.1006749E-12
  2.9000000E+05  1.8068150E-12
  3.0000000E+05  1.5622662E-12
  3.1000000E+05  1.3574912E-12
  3.2000000E+05  1.1850233E-12
  3.3000000E+05  1.0389718E-12
  3.4000000E+05  9.1465462E-13
  3.5000000E+05  8.0832385E-13
  3.6000000E+05  7.1696003E-13
  3.7000000E+05  6.3811623E-13
  3.8000000E+05  5.6979769E-13
  3.9000000E+05  5.1036896E-13
  4.0000000E+05  4.5848221E-13
  4.1000000E+05  4.1302123E-13
  4.2000000E+05  3.7305722E-13
  4.3000000E+05  3.3781356E-13
  4.4000000E+05  3.0663785E-13
  4.6000000E+05  2.5437539E-13
  4.8000000E+05  2.1280188E-13
  5.0000000E+05  1.7939935E-13
  5.1250000E+05  1.6182712E-13
  5.2500000E+05  1.4636002E-13
  5.3750000E+05  1.3270242E-13
  5.5000000E+05  1.2060587E-13
  5.7500000E+05  1.0028967E-13
  5.8750000E+05  9.1741711E-14
  6.0000000E+05  8.4088191E-14
  6.2500000E+05  7.1039031E-14
  6.5000000E+05  6.0432418E-14
  6.7500000E+05  5.1738471E-14
  7.0000000E+05  4.4556830E-14
  7.2500000E+05  3.8581689E-14
  7.5000000E+05  3.3577162E-14
  7.7500000E+05  2.9359543E-14
  8.0000000E+05  2.5784483E-14
  8.2500000E+05  2.2737678E-14
  8.5000000E+05  2.0127924E-14
  8.7500000E+05  1.7881908E-14
  9.0000000E+05  1.5940310E-14
  9.2500000E+05  1.4254824E-14
  9.5000000E+05  1.2785878E-14
  9.7500000E+05  1.1500873E-14
  1.0000000E+06  1.0372807E-14
  1.0250000E+06  9.3792028E-15
  1.0500000E+06  8.5012591E-15
  1.1000000E+06  7.0316238E-15
  1.1500000E+06  5.8645909E-15
  1.2000000E+06  4.9283812E-15
  1.2500000E+06  4.1703619E-15
  1.3000000E+06  3.5514131E-15
  1.3500000E+06  3.0420806E-15
  1.4000000E+06  2.6199340E-15
  1.4500000E+06  2.2677159E-15
  1.5000000E+06  1.9720249E-15
  1.5500000E+06  1.7223635E-15
  1.6000000E+06  1.5104413E-15
  1.6500000E+06  1.3296554E-15
  1.7000000E+06  1.1747090E-15
  1.7500000E+06  1.0413252E-15
  1.8000000E+06  9.2602815E-16
  1.8500000E+06  8.2597630E-16
  1.9000000E+06  7.3883352E-16
  1.9500000E+06  6.6266907E-16
  2.0000000E+06  5.9587935E-16
  2.0500000E+06  5.3712628E-16
  2.1000000E+06  4.8528835E-16
  2.2000000E+06  3.9873123E-16
  2.3000000E+06  3.3027307E-16
  2.4000000E+06  2.7560969E-16
  2.5000000E+06  2.3156607E-16
  2.6000000E+06  1.9577581E-16
  2.7000000E+06  1.6646639E-16
  2.8000000E+06  1.4231262E-16
  2.9000000E+06  1.2230067E-16
  
  
#  25   4  L3  EION =  6.450000000E+02 eV   282
#  S(0) = 4.393814E+00
  5.0069618E+00  0.0000000E+00
  5.0069618E+02  0.0000000E+00
  5.0069618E+02  4.1847564E-03
  6.4500000E+02  4.1847564E-03
  6.4500652E+02  4.1847564E-03
  6.4519398E+02  4.3300384E-03
  6.4538144E+02  4.4707257E-03
  6.4556890E+02  4.6070473E-03
  6.4575636E+02  4.7392134E-03
  6.4613128E+02  4.9918338E-03
  6.4650619E+02  5.2299506E-03
  6.4725603E+02  5.6671452E-03
  6.4800587E+02  6.0582507E-03
  6.4950554E+02  6.7234214E-03
  6.5100522E+02  7.2576135E-03
  6.5400456E+02  8.0152854E-03
  6.5700391E+02  8.4573437E-03
  6.6000326E+02  8.6773097E-03
  6.6300261E+02  8.7492801E-03
  6.6600196E+02  8.7294858E-03
  6.6900130E+02  8.6578539E-03
  6.7200065E+02  8.5609214E-03
  6.7500000E+02  8.4551763E-03
  6.8125000E+02  8.2424261E-03
  6.8750000E+02  8.0596980E-03
  6.9062500E+02  7.9791385E-03
  6.9375000E+02  7.9038444E-03
  7.0000000E+02  7.7623197E-03
  7.0625000E+02  7.6238088E-03
  7.1250000E+02  7.4816220E-03
  7.1875000E+02  7.3337557E-03
  7.2500000E+02  7.1814629E-03
  7.3750000E+02  6.8757787E-03
  7.4375000E+02  6.7282064E-03
  7.5000000E+02  6.5866764E-03
  7.6250000E+02  6.3235830E-03
  7.7500000E+02  6.0838207E-03
  7.8750000E+02  5.8600711E-03
  8.0000000E+02  5.6461736E-03
  8.1250000E+02  5.4395427E-03
  8.2500000E+02  5.2402291E-03
  8.5000000E+02  4.8687464E-03
  8.7500000E+02  4.5361886E-03
  8.8750000E+02  4.3825772E-03
  9.0000000E+02  4.2357710E-03
  9.2500000E+02  3.9589448E-03
  9.5000000E+02  3.7025293E-03
  1.0000000E+03  3.2504835E-03
  1.0250000E+03  3.0523011E-03
  1.0500000E+03  2.8693909E-03
  1.0750000E+03  2.6995381E-03
  1.1000000E+03  2.5418370E-03
  1.1500000E+03  2.2604130E-03
  1.2000000E+03  2.0187257E-03
  1.2500000E+03  1.8089920E-03
  1.3000000E+03  1.6260665E-03
  1.3500000E+03  1.4665976E-03
  1.4000000E+03  1.3268735E-03
  1.4500000E+03  1.2038326E-03
  1.5000000E+03  1.0950522E-03
  1.6000000E+03  9.1302522E-04
  1.7000000E+03  7.6841877E-04
  1.8000000E+03  6.5200368E-04
  1.9000000E+03  5.5749757E-04
  2.0000000E+03  4.7996908E-04
  2.1000000E+03  4.1579019E-04
  2.2000000E+03  3.6226776E-04
  2.3000000E+03  3.1731415E-04
  2.4000000E+03  2.7930095E-04
  2.5000000E+03  2.4694645E-04
  2.6000000E+03  2.1924614E-04
  2.7000000E+03  1.9540890E-04
  2.8000000E+03  1.7479759E-04
  2.9000000E+03  1.5689333E-04
  3.0000000E+03  1.4127279E-04
  3.1000000E+03  1.2758897E-04
  3.2000000E+03  1.1555571E-04
  3.4000000E+03  9.5531204E-05
  3.6000000E+03  7.9732341E-05
  3.8000000E+03  6.7119828E-05
  4.0000000E+03  5.6943678E-05
  4.2000000E+03  4.8653836E-05
  4.4000000E+03  4.1841095E-05
  4.6000000E+03  3.6197054E-05
  4.8000000E+03  3.1486524E-05
  5.0000000E+03  2.7528192E-05
  5.2500000E+03  2.3425938E-05
  5.5000000E+03  2.0069205E-05
  5.7500000E+03  1.7299547E-05
  5.8750000E+03  1.6096118E-05
  6.0000000E+03  1.4996760E-05
  6.2500000E+03  1.3068617E-05
  6.5000000E+03  1.1443624E-05
  6.7500000E+03  1.0065837E-05
  7.0000000E+03  8.8910840E-06
  7.2500000E+03  7.8842029E-06
  7.5000000E+03  7.0169763E-06
  7.7500000E+03  6.2665971E-06
  8.0000000E+03  5.6145208E-06
  8.2500000E+03  5.0455769E-06
  8.5000000E+03  4.5472826E-06
  9.0000000E+03  3.7230348E-06
  9.5000000E+03  3.0779860E-06
  1.0000000E+04  2.5671362E-06
  1.0500000E+04  2.1581998E-06
  1.1000000E+04  1.8276450E-06
  1.1500000E+04  1.5580645E-06
  1.2000000E+04  1.3364120E-06
  1.2500000E+04  1.1527947E-06
  1.3000000E+04  9.9962982E-07
  1.3500000E+04  8.7104629E-07
  1.4000000E+04  7.6245451E-07
  1.4500000E+04  6.7023569E-07
  1.5000000E+04  5.9151374E-07
  1.5500000E+04  5.2398589E-07
  1.6000000E+04  4.6579532E-07
  1.6500000E+04  4.1543504E-07
  1.7000000E+04  3.7167463E-07
  1.7500000E+04  3.3350356E-07
  1.8000000E+04  3.0008723E-07
  1.8500000E+04  2.7073296E-07
  1.9000000E+04  2.4486304E-07
  2.0000000E+04  2.0171669E-07
  2.1000000E+04  1.6761670E-07
  2.2000000E+04  1.4038333E-07
  2.3000000E+04  1.1842551E-07
  2.4000000E+04  1.0056598E-07
  2.5000000E+04  8.5922751E-08
  2.6000000E+04  7.3827355E-08
  2.7000000E+04  6.3767786E-08
  2.8000000E+04  5.5348007E-08
  2.9000000E+04  4.8258884E-08
  3.0000000E+04  4.2257057E-08
  3.1000000E+04  3.7149438E-08
  3.2000000E+04  3.2781692E-08
  3.3000000E+04  2.9029604E-08
  3.4000000E+04  2.5792551E-08
  3.5000000E+04  2.2988524E-08
  3.6000000E+04  2.0550302E-08
  3.7000000E+04  1.8422487E-08
  3.8000000E+04  1.6559187E-08
  3.9000000E+04  1.4922205E-08
  4.0000000E+04  1.3479600E-08
  4.2000000E+04  1.1074419E-08
  4.4000000E+04  9.1751958E-09
  4.6000000E+04  7.6603924E-09
  4.8000000E+04  6.4410565E-09
  5.0000000E+04  5.4512378E-09
  5.2500000E+04  4.4625242E-09
  5.5000000E+04  3.6846827E-09
  5.7500000E+04  3.0664654E-09
  5.8750000E+04  2.8051183E-09
  6.0000000E+04  2.5705013E-09
  6.2500000E+04  2.1691792E-09
  6.5000000E+04  1.8418513E-09
  6.7500000E+04  1.5729053E-09
  7.0000000E+04  1.3504140E-09
  7.2500000E+04  1.1651789E-09
  7.5000000E+04  1.0100428E-09
  7.7500000E+04  8.7939065E-10
  8.0000000E+04  7.6878292E-10
  8.2500000E+04  6.7468438E-10
  8.5000000E+04  5.9426055E-10
  8.7500000E+04  5.2522402E-10
  9.0000000E+04  4.6571792E-10
  9.2500000E+04  4.1422637E-10
  9.5000000E+04  3.6950509E-10
  9.7500000E+04  3.3052745E-10
  1.0000000E+05  2.9644236E-10
  1.0250000E+05  2.6654101E-10
  1.0500000E+05  2.4023051E-10
  1.1000000E+05  1.9646783E-10
  1.1500000E+05  1.6202719E-10
  1.2000000E+05  1.3465361E-10
  1.2500000E+05  1.1269846E-10
  1.3000000E+05  9.4941091E-11
  1.3500000E+05  8.0467255E-11
  1.4000000E+05  6.8584751E-11
  1.4500000E+05  5.8764249E-11
  1.5000000E+05  5.0597199E-11
  1.5500000E+05  4.3765538E-11
  1.6000000E+05  3.8019643E-11
  1.6500000E+05  3.3162123E-11
  1.7000000E+05  2.9035783E-11
  1.7500000E+05  2.5514605E-11
  1.8000000E+05  2.2496924E-11
  1.8500000E+05  1.9900232E-11
  1.9000000E+05  1.7657193E-11
  1.9500000E+05  1.5712568E-11
  2.0000000E+05  1.4020805E-11
  2.0500000E+05  1.2544167E-11
  2.1000000E+05  1.1251247E-11
  2.2000000E+05  9.1157613E-12
  2.3000000E+05  7.4505923E-12
  2.4000000E+05  6.1387529E-12
  2.5000000E+05  5.0954750E-12
  2.6000000E+05  4.2585321E-12
  2.7000000E+05  3.5816923E-12
  2.8000000E+05  3.0302192E-12
  2.9000000E+05  2.5777548E-12
  3.0000000E+05  2.2041083E-12
  3.1000000E+05  1.8936745E-12
  3.2000000E+05  1.6342914E-12
  3.3000000E+05  1.4164064E-12
  3.4000000E+05  1.2324610E-12
  3.5000000E+05  1.0764325E-12
  3.6000000E+05  9.4349218E-13
  3.7000000E+05  8.2974530E-13
  3.8000000E+05  7.3203158E-13
  3.9000000E+05  6.4777263E-13
  4.0000000E+05  5.7485424E-13
  4.1000000E+05  5.1153424E-13
  4.2000000E+05  4.5637024E-13
  4.3000000E+05  4.0816261E-13
  4.4000000E+05  3.6590948E-13
  4.6000000E+05  2.9603923E-13
  4.8000000E+05  2.4149860E-13
  5.0000000E+05  1.9850873E-13
  5.1250000E+05  1.7625065E-13
  5.2500000E+05  1.5689660E-13
  5.3750000E+05  1.4001521E-13
  5.5000000E+05  1.2524679E-13
  5.7500000E+05  1.0089228E-13
  5.8750000E+05  9.0839559E-14
  6.0000000E+05  8.1951243E-14
  6.2500000E+05  6.7076277E-14
  6.5000000E+05  5.5289462E-14
  6.7500000E+05  4.5872126E-14
  7.0000000E+05  3.8290020E-14
  7.2500000E+05  3.2141851E-14
  7.5000000E+05  2.7123245E-14
  7.7500000E+05  2.3001233E-14
  8.0000000E+05  1.9595964E-14
  8.2500000E+05  1.6767478E-14
  8.5000000E+05  1.4406049E-14
  8.7500000E+05  1.2425056E-14
  9.0000000E+05  1.0755653E-14
  9.2500000E+05  9.3427842E-15
  9.5000000E+05  8.1421609E-15
  9.7500000E+05  7.1179625E-15
  1.0000000E+06  6.2410622E-15
  1.0250000E+06  5.4876586E-15
  1.0500000E+06  4.8382102E-15
  1.0750000E+06  4.2766035E-15
  1.1000000E+06  3.7894927E-15
  1.1250000E+06  3.3657778E-15
  1.1500000E+06  2.9961908E-15
  1.1750000E+06  2.6729644E-15
  1.2000000E+06  2.3895668E-15
  1.2250000E+06  2.1404858E-15
  1.2500000E+06  1.9210544E-15
  1.3000000E+06  1.5558719E-15
  1.3500000E+06  1.2687999E-15
  1.4000000E+06  1.0413447E-15
  1.4500000E+06  8.5979645E-16
  1.5000000E+06  7.1389146E-16
  1.5500000E+06  5.9587552E-16
  1.6000000E+06  4.9983980E-16
  1.6500000E+06  4.2124526E-16
  1.7000000E+06  3.5657916E-16
  1.7500000E+06  3.0310387E-16
  1.8000000E+06  2.5867094E-16
  1.8500000E+06  2.2158368E-16
  1.9000000E+06  1.9049405E-16
  1.9500000E+06  1.6432498E-16
  2.0000000E+06  1.4221146E-16
  2.0500000E+06  1.2345530E-16
  2.1000000E+06  1.0749023E-16
  2.1500000E+06  9.3855387E-17
  2.2000000E+06  8.2173507E-17
  2.2500000E+06  7.2134188E-17
  2.3000000E+06  6.3481049E-17
  2.3500000E+06  5.6001458E-17
  2.4000000E+06  4.9517810E-17
  2.4500000E+06  4.3881790E-17
  2.5000000E+06  3.8969523E-17
  2.5500000E+06  3.4677165E-17
  2.6000000E+06  3.0917353E-17
  2.6500000E+06  2.7616717E-17
  2.7000000E+06  2.4714057E-17
  2.8000000E+06  1.9900835E-17
  2.9000000E+06  1.6140934E-17
  
  
#  25   5  M1  EION =  8.900000000E+01 eV   276
#  S(0) = 9.762011E-01
  8.2713648E-01  0.0000000E+00
  8.2713648E+01  0.0000000E+00
  8.2713648E+01  3.4284190E-03
  8.9000000E+01  3.4284190E-03
  8.9002721E+01  3.4284190E-03
  8.9302585E+01  3.4128730E-03
  8.9602449E+01  3.3979897E-03
  8.9902313E+01  3.3837306E-03
  9.0202177E+01  3.3700593E-03
  9.0801905E+01  3.3443483E-03
  9.1401633E+01  3.3206158E-03
  9.2601088E+01  3.2782867E-03
  9.3800544E+01  3.2417413E-03
  9.5000000E+01  3.2099849E-03
  9.7500000E+01  3.1560266E-03
  1.0000000E+02  3.1146749E-03
  1.0250000E+02  3.0824570E-03
  1.0500000E+02  3.0568114E-03
  1.1000000E+02  3.0177597E-03
  1.1500000E+02  2.9861571E-03
  1.2000000E+02  2.9548066E-03
  1.2500000E+02  2.9193854E-03
  1.3000000E+02  2.8777006E-03
  1.3500000E+02  2.8291532E-03
  1.4000000E+02  2.7742481E-03
  1.4500000E+02  2.7141618E-03
  1.5000000E+02  2.6503732E-03
  1.5500000E+02  2.5843823E-03
  1.6000000E+02  2.5175533E-03
  1.6500000E+02  2.4509894E-03
  1.7000000E+02  2.3855190E-03
  1.8000000E+02  2.2598749E-03
  1.9000000E+02  2.1426398E-03
  2.0000000E+02  2.0336707E-03
  2.1000000E+02  1.9319511E-03
  2.2000000E+02  1.8363835E-03
  2.3000000E+02  1.7461745E-03
  2.4000000E+02  1.6609147E-03
  2.5000000E+02  1.5804373E-03
  2.6000000E+02  1.5047350E-03
  2.7000000E+02  1.4337646E-03
  2.8000000E+02  1.3674180E-03
  2.9000000E+02  1.3054999E-03
  3.0000000E+02  1.2476939E-03
  3.1000000E+02  1.1936647E-03
  3.2000000E+02  1.1430555E-03
  3.4000000E+02  1.0507287E-03
  3.6000000E+02  9.6852438E-04
  3.8000000E+02  8.9493846E-04
  4.0000000E+02  8.2902987E-04
  4.2000000E+02  7.6998538E-04
  4.4000000E+02  7.1703736E-04
  4.6000000E+02  6.6939221E-04
  4.8000000E+02  6.2628241E-04
  5.0000000E+02  5.8709040E-04
  5.2500000E+02  5.4286136E-04
  5.5000000E+02  5.0324149E-04
  5.7500000E+02  4.6770856E-04
  6.0000000E+02  4.3578262E-04
  6.5000000E+02  3.8092343E-04
  6.7500000E+02  3.5722601E-04
  7.0000000E+02  3.3559483E-04
  7.2500000E+02  3.1578815E-04
  7.5000000E+02  2.9762953E-04
  8.0000000E+02  2.6564638E-04
  8.5000000E+02  2.3847304E-04
  9.0000000E+02  2.1514445E-04
  9.5000000E+02  1.9497448E-04
  1.0000000E+03  1.7743383E-04
  1.0500000E+03  1.6209463E-04
  1.1000000E+03  1.4860911E-04
  1.1500000E+03  1.3668828E-04
  1.2000000E+03  1.2609651E-04
  1.2500000E+03  1.1664594E-04
  1.3000000E+03  1.0818380E-04
  1.3500000E+03  1.0058086E-04
  1.4000000E+03  9.3725330E-05
  1.4500000E+03  8.7522338E-05
  1.5000000E+03  8.1891827E-05
  1.5500000E+03  7.6766191E-05
  1.6000000E+03  7.2087624E-05
  1.6500000E+03  6.7806349E-05
  1.7000000E+03  6.3879533E-05
  1.8000000E+03  5.6945493E-05
  1.9000000E+03  5.1039825E-05
  2.0000000E+03  4.5969860E-05
  2.1000000E+03  4.1585669E-05
  2.2000000E+03  3.7770852E-05
  2.3000000E+03  3.4432941E-05
  2.4000000E+03  3.1497112E-05
  2.5000000E+03  2.8902365E-05
  2.6000000E+03  2.6598750E-05
  2.7000000E+03  2.4544979E-05
  2.8000000E+03  2.2706767E-05
  2.9000000E+03  2.1055498E-05
  3.0000000E+03  1.9567153E-05
  3.1000000E+03  1.8221435E-05
  3.2000000E+03  1.7001086E-05
  3.3000000E+03  1.5891362E-05
  3.4000000E+03  1.4879604E-05
  3.5000000E+03  1.3954899E-05
  3.6000000E+03  1.3107795E-05
  3.8000000E+03  1.1614602E-05
  4.0000000E+03  1.0345991E-05
  4.2000000E+03  9.2602849E-06
  4.4000000E+03  8.3249358E-06
  4.6000000E+03  7.5142361E-06
  4.8000000E+03  6.8076858E-06
  5.0000000E+03  6.1887699E-06
  5.2500000E+03  5.5181585E-06
  5.5000000E+03  4.9426809E-06
  5.7500000E+03  4.4457926E-06
  5.8750000E+03  4.2225998E-06
  6.0000000E+03  4.0143391E-06
  6.2500000E+03  3.6377543E-06
  6.5000000E+03  3.3074753E-06
  6.7500000E+03  3.0165082E-06
  7.0000000E+03  2.7591025E-06
  7.2500000E+03  2.5304977E-06
  7.5000000E+03  2.3267279E-06
  7.7500000E+03  2.1444715E-06
  8.0000000E+03  1.9809321E-06
  8.2500000E+03  1.8337444E-06
  8.5000000E+03  1.7008965E-06
  8.7500000E+03  1.5806688E-06
  9.0000000E+03  1.4715840E-06
  9.2500000E+03  1.3723671E-06
  9.5000000E+03  1.2819156E-06
  1.0000000E+04  1.1236072E-06
  1.0500000E+04  9.9038804E-07
  1.1000000E+04  8.7744717E-07
  1.1500000E+04  7.8104614E-07
  1.2000000E+04  6.9824768E-07
  1.2500000E+04  6.2672272E-07
  1.3000000E+04  5.6460801E-07
  1.3500000E+04  5.1040017E-07
  1.4000000E+04  4.6287658E-07
  1.4500000E+04  4.2103595E-07
  1.5000000E+04  3.8405265E-07
  1.5500000E+04  3.5124139E-07
  1.6000000E+04  3.2203014E-07
  1.6500000E+04  2.9593882E-07
  1.7000000E+04  2.7256237E-07
  1.7500000E+04  2.5155729E-07
  1.8000000E+04  2.3263106E-07
  1.8500000E+04  2.1553345E-07
  1.9000000E+04  2.0004956E-07
  1.9500000E+04  1.8599408E-07
  2.0000000E+04  1.7320668E-07
  2.0500000E+04  1.6154810E-07
  2.1000000E+04  1.5089706E-07
  2.2000000E+04  1.3220666E-07
  2.3000000E+04  1.1643374E-07
  2.4000000E+04  1.0303342E-07
  2.5000000E+04  9.1578345E-08
  2.6000000E+04  8.1730071E-08
  2.7000000E+04  7.3218255E-08
  2.8000000E+04  6.5825247E-08
  2.9000000E+04  5.9374476E-08
  3.0000000E+04  5.3721694E-08
  3.1000000E+04  4.8748282E-08
  3.2000000E+04  4.4356095E-08
  3.3000000E+04  4.0463458E-08
  3.4000000E+04  3.7002033E-08
  3.5000000E+04  3.3914358E-08
  3.6000000E+04  3.1151879E-08
  3.7000000E+04  2.8673387E-08
  3.8000000E+04  2.6443748E-08
  3.9000000E+04  2.4432889E-08
  4.0000000E+04  2.2614965E-08
  4.1000000E+04  2.0967686E-08
  4.2000000E+04  1.9471763E-08
  4.3000000E+04  1.8110446E-08
  4.4000000E+04  1.6869148E-08
  4.6000000E+04  1.4697216E-08
  4.8000000E+04  1.2871657E-08
  5.0000000E+04  1.1327078E-08
  5.1250000E+04  1.0481154E-08
  5.2500000E+04  9.7144818E-09
  5.3750000E+04  9.0181522E-09
  5.5000000E+04  8.3844213E-09
  5.7500000E+04  7.2785934E-09
  5.8750000E+04  6.7954130E-09
  6.0000000E+04  6.3524411E-09
  6.2500000E+04  5.5715287E-09
  6.5000000E+04  4.9089717E-09
  6.7500000E+04  4.3435838E-09
  7.0000000E+04  3.8585246E-09
  7.2500000E+04  3.4402999E-09
  7.5000000E+04  3.0780162E-09
  7.7500000E+04  2.7628188E-09
  8.0000000E+04  2.4874628E-09
  8.2500000E+04  2.2459850E-09
  8.5000000E+04  2.0334479E-09
  8.7500000E+04  1.8457420E-09
  9.0000000E+04  1.6794294E-09
  9.2500000E+04  1.5316203E-09
  9.5000000E+04  1.3998740E-09
  9.7500000E+04  1.2821209E-09
  1.0000000E+05  1.1765982E-09
  1.0250000E+05  1.0817989E-09
  1.0500000E+05  9.9643006E-10
  1.0750000E+05  9.1937842E-10
  1.1000000E+05  8.4968236E-10
  1.1250000E+05  7.8650869E-10
  1.1500000E+05  7.2913318E-10
  1.2000000E+05  6.2933012E-10
  1.2500000E+05  5.4610762E-10
  1.3000000E+05  4.7624908E-10
  1.3500000E+05  4.1724667E-10
  1.4000000E+05  3.6712774E-10
  1.4500000E+05  3.2432824E-10
  1.5000000E+05  2.8759784E-10
  1.5500000E+05  2.5592932E-10
  1.6000000E+05  2.2850582E-10
  1.6500000E+05  2.0466067E-10
  1.7000000E+05  1.8384658E-10
  1.7500000E+05  1.6561177E-10
  1.8000000E+05  1.4958144E-10
  1.8500000E+05  1.3544299E-10
  1.9000000E+05  1.2293446E-10
  1.9500000E+05  1.1183531E-10
  2.0000000E+05  1.0195915E-10
  2.0500000E+05  9.3147865E-11
  2.1000000E+05  8.5266663E-11
  2.1500000E+05  7.8200255E-11
  2.2000000E+05  7.1849684E-11
  2.2500000E+05  6.6129714E-11
  2.3000000E+05  6.0966710E-11
  2.3500000E+05  5.6296880E-11
  2.4000000E+05  5.2064796E-11
  2.4500000E+05  4.8222166E-11
  2.5000000E+05  4.4726828E-11
  2.6000000E+05  3.8634889E-11
  2.7000000E+05  3.3543996E-11
  2.8000000E+05  2.9263464E-11
  2.9000000E+05  2.5643557E-11
  3.0000000E+05  2.2565787E-11
  3.1000000E+05  1.9935709E-11
  3.2000000E+05  1.7677543E-11
  3.3000000E+05  1.5730070E-11
  3.4000000E+05  1.4043486E-11
  3.5000000E+05  1.2577036E-11
  3.6000000E+05  1.1297180E-11
  3.7000000E+05  1.0176175E-11
  3.8000000E+05  9.1909698E-12
  3.9000000E+05  8.3223135E-12
  4.0000000E+05  7.5540647E-12
  4.1000000E+05  6.8726280E-12
  4.2000000E+05  6.2665046E-12
  4.3000000E+05  5.7259314E-12
  4.4000000E+05  5.2425873E-12
  4.5000000E+05  4.8093532E-12
  4.6000000E+05  4.4201200E-12
  4.7000000E+05  4.0696298E-12
  4.8000000E+05  3.7533431E-12
  5.0000000E+05  3.2081717E-12
  5.1250000E+05  2.9175004E-12
  5.2500000E+05  2.6591807E-12
  5.3750000E+05  2.4289802E-12
  5.5000000E+05  2.2232990E-12
  5.7500000E+05  1.8736304E-12
  5.8750000E+05  1.7247421E-12
  6.0000000E+05  1.5904437E-12
  6.1250000E+05  1.4690470E-12
  6.2500000E+05  1.3590880E-12
  6.3750000E+05  1.2592932E-12
  6.5000000E+05  1.1685523E-12
  6.7500000E+05  1.0104660E-12
  7.0000000E+05  8.7839697E-13
  7.2500000E+05  7.6734662E-13
  7.5000000E+05  6.7340136E-13
  7.7500000E+05  5.9347623E-13
  8.0000000E+05  5.2512333E-13
  8.2500000E+05  4.6638604E-13
  8.5000000E+05  4.1568357E-13
  
  
#  25   6  M2  EION =  5.500000000E+01 eV   301
#  S(0) = 1.100316E+00
  5.1713792E-01  0.0000000E+00
  5.1713792E+01  0.0000000E+00
  5.1713792E+01  4.1574650E-03
  5.5000000E+01  4.1574650E-03
  5.5002721E+01  4.1574650E-03
  5.5127687E+01  4.1415231E-03
  5.5252653E+01  4.1245537E-03
  5.5377619E+01  4.1066299E-03
  5.5502585E+01  4.0878211E-03
  5.5752517E+01  4.0478050E-03
  5.6002449E+01  4.0049852E-03
  5.6502313E+01  3.9126008E-03
  5.7002177E+01  3.8135832E-03
  5.8001905E+01  3.6045828E-03
  5.9001633E+01  3.3918785E-03
  6.0001361E+01  3.1845787E-03
  6.1001088E+01  2.9885820E-03
  6.2000816E+01  2.8075553E-03
  6.3000544E+01  2.6435917E-03
  6.4000272E+01  2.4976523E-03
  6.5000000E+01  2.3698842E-03
  6.6250000E+01  2.2349988E-03
  6.7500000E+01  2.1261511E-03
  7.0000000E+01  1.9773233E-03
  7.2500000E+01  1.9033309E-03
  7.5000000E+01  1.8847460E-03
  7.7500000E+01  1.9051818E-03
  8.0000000E+01  1.9518673E-03
  8.2500000E+01  2.0153286E-03
  8.5000000E+01  2.0887618E-03
  8.7500000E+01  2.1673793E-03
  9.0000000E+01  2.2478770E-03
  9.2500000E+01  2.3279670E-03
  9.5000000E+01  2.4060792E-03
  1.0000000E+02  2.5523409E-03
  1.0500000E+02  2.6813039E-03
  1.1000000E+02  2.7903680E-03
  1.1500000E+02  2.8785132E-03
  1.2000000E+02  2.9458310E-03
  1.2500000E+02  2.9933247E-03
  1.3000000E+02  3.0226663E-03
  1.3500000E+02  3.0359739E-03
  1.4000000E+02  3.0356013E-03
  1.4500000E+02  3.0238546E-03
  1.5000000E+02  3.0029059E-03
  1.6000000E+02  2.9406547E-03
  1.7000000E+02  2.8603055E-03
  1.8000000E+02  2.7689520E-03
  1.9000000E+02  2.6707849E-03
  2.0000000E+02  2.5683919E-03
  2.1000000E+02  2.4637519E-03
  2.2000000E+02  2.3585892E-03
  2.3000000E+02  2.2545400E-03
  2.4000000E+02  2.1529308E-03
  2.5000000E+02  2.0548355E-03
  2.6000000E+02  1.9608868E-03
  2.7000000E+02  1.8713687E-03
  2.8000000E+02  1.7863520E-03
  2.9000000E+02  1.7056488E-03
  3.0000000E+02  1.6290153E-03
  3.1000000E+02  1.5562187E-03
  3.2000000E+02  1.4870332E-03
  3.4000000E+02  1.3587233E-03
  3.6000000E+02  1.2430590E-03
  3.8000000E+02  1.1391702E-03
  4.0000000E+02  1.0460733E-03
  4.2000000E+02  9.6263511E-04
  4.4000000E+02  8.8757397E-04
  4.6000000E+02  8.1980169E-04
  4.8000000E+02  7.5844220E-04
  5.0000000E+02  7.0276219E-04
  5.2500000E+02  6.4030619E-04
  5.5000000E+02  5.8492969E-04
  5.7500000E+02  5.3571490E-04
  6.0000000E+02  4.9180100E-04
  6.5000000E+02  4.1713502E-04
  6.7500000E+02  3.8528972E-04
  7.0000000E+02  3.5653204E-04
  7.2500000E+02  3.3053042E-04
  7.5000000E+02  3.0698831E-04
  7.7500000E+02  2.8562407E-04
  8.0000000E+02  2.6617647E-04
  8.2500000E+02  2.4842287E-04
  8.5000000E+02  2.3217798E-04
  9.0000000E+02  2.0363733E-04
  9.5000000E+02  1.7955153E-04
  1.0000000E+03  1.5908750E-04
  1.0500000E+03  1.4157752E-04
  1.1000000E+03  1.2651051E-04
  1.1500000E+03  1.1348473E-04
  1.2000000E+03  1.0217014E-04
  1.2500000E+03  9.2292690E-05
  1.3000000E+03  8.3629630E-05
  1.3500000E+03  7.6001362E-05
  1.4000000E+03  6.9260749E-05
  1.4500000E+03  6.3284501E-05
  1.5000000E+03  5.7967490E-05
  1.5500000E+03  5.3220564E-05
  1.6000000E+03  4.8968838E-05
  1.6500000E+03  4.5149505E-05
  1.7000000E+03  4.1709761E-05
  1.8000000E+03  3.5794139E-05
  1.9000000E+03  3.0927904E-05
  2.0000000E+03  2.6888927E-05
  2.1000000E+03  2.3509281E-05
  2.2000000E+03  2.0660580E-05
  2.3000000E+03  1.8243318E-05
  2.4000000E+03  1.6179587E-05
  2.5000000E+03  1.4407733E-05
  2.6000000E+03  1.2878492E-05
  2.7000000E+03  1.1552168E-05
  2.8000000E+03  1.0396579E-05
  2.9000000E+03  9.3854538E-06
  3.0000000E+03  8.4972121E-06
  3.1000000E+03  7.7140061E-06
  3.2000000E+03  7.0209893E-06
  3.3000000E+03  6.4057439E-06
  3.4000000E+03  5.8578327E-06
  3.5000000E+03  5.3684426E-06
  3.6000000E+03  4.9301011E-06
  3.7000000E+03  4.5364485E-06
  3.8000000E+03  4.1820432E-06
  3.9000000E+03  3.8622110E-06
  4.0000000E+03  3.5729222E-06
  4.2000000E+03  3.0724911E-06
  4.4000000E+03  2.6579908E-06
  4.6000000E+03  2.3120947E-06
  4.8000000E+03  2.0214675E-06
  5.0000000E+03  1.7757299E-06
  5.2500000E+03  1.5194241E-06
  5.5000000E+03  1.3083116E-06
  5.7500000E+03  1.1330662E-06
  5.8750000E+03  1.0565944E-06
  6.0000000E+03  9.8654963E-07
  6.2500000E+03  8.6323989E-07
  6.5000000E+03  7.5882240E-07
  6.7500000E+03  6.6989593E-07
  7.0000000E+03  5.9375802E-07
  7.2500000E+03  5.2824475E-07
  7.5000000E+03  4.7161075E-07
  7.7500000E+03  4.2243850E-07
  8.0000000E+03  3.7956904E-07
  8.2500000E+03  3.4204865E-07
  8.5000000E+03  3.0908896E-07
  8.7500000E+03  2.8003501E-07
  9.0000000E+03  2.5433989E-07
  9.2500000E+03  2.3154474E-07
  9.5000000E+03  2.1126272E-07
  9.7500000E+03  1.9316627E-07
  1.0000000E+04  1.7697683E-07
  1.0250000E+04  1.6245652E-07
  1.0500000E+04  1.4940161E-07
  1.0750000E+04  1.3763699E-07
  1.1000000E+04  1.2701165E-07
  1.1250000E+04  1.1739499E-07
  1.1500000E+04  1.0867367E-07
  1.2000000E+04  9.3534905E-08
  1.2500000E+04  8.0945815E-08
  1.3000000E+04  7.0406350E-08
  1.3500000E+04  6.1527706E-08
  1.4000000E+04  5.4004757E-08
  1.4500000E+04  4.7596085E-08
  1.5000000E+04  4.2109137E-08
  1.5500000E+04  3.7389163E-08
  1.6000000E+04  3.3310960E-08
  1.6500000E+04  2.9772584E-08
  1.7000000E+04  2.6690519E-08
  1.7500000E+04  2.3995953E-08
  1.8000000E+04  2.1631892E-08
  1.8500000E+04  1.9550889E-08
  1.9000000E+04  1.7713263E-08
  1.9500000E+04  1.6085677E-08
  2.0000000E+04  1.4639998E-08
  2.0500000E+04  1.3352388E-08
  2.1000000E+04  1.2202579E-08
  2.1500000E+04  1.1173271E-08
  2.2000000E+04  1.0249645E-08
  2.2500000E+04  9.4189628E-09
  2.3000000E+04  8.6702422E-09
  2.4000000E+04  7.3819512E-09
  2.5000000E+04  6.3228088E-09
  2.6000000E+04  5.4456991E-09
  2.7000000E+04  4.7144256E-09
  2.8000000E+04  4.1009138E-09
  2.9000000E+04  3.5831955E-09
  3.0000000E+04  3.1439347E-09
  3.1000000E+04  2.7693424E-09
  3.2000000E+04  2.4483719E-09
  3.3000000E+04  2.1721130E-09
  3.4000000E+04  1.9333322E-09
  3.5000000E+04  1.7261222E-09
  3.6000000E+04  1.5456317E-09
  3.7000000E+04  1.3878553E-09
  3.8000000E+04  1.2494685E-09
  3.9000000E+04  1.1276991E-09
  4.0000000E+04  1.0202247E-09
  4.1000000E+04  9.2509178E-10
  4.2000000E+04  8.4064984E-10
  4.3000000E+04  7.6549938E-10
  4.4000000E+04  6.9844912E-10
  4.5000000E+04  6.3848156E-10
  4.6000000E+04  5.8472456E-10
  4.7000000E+04  5.3642820E-10
  4.8000000E+04  4.9294555E-10
  5.0000000E+04  4.1825688E-10
  5.1250000E+04  3.7859299E-10
  5.2500000E+04  3.4345264E-10
  5.3750000E+04  3.1223605E-10
  5.5000000E+04  2.8443369E-10
  5.7500000E+04  2.3739686E-10
  5.8750000E+04  2.1747180E-10
  6.0000000E+04  1.9956135E-10
  6.2500000E+04  1.6886715E-10
  6.5000000E+04  1.4377002E-10
  6.7500000E+04  1.2309948E-10
  7.0000000E+04  1.0595928E-10
  7.2500000E+04  9.1656611E-11
  7.5000000E+04  7.9651248E-11
  7.7500000E+04  6.9518493E-11
  8.0000000E+04  6.0921921E-11
  8.2500000E+04  5.3593108E-11
  8.5000000E+04  4.7316427E-11
  8.7500000E+04  4.1917563E-11
  9.0000000E+04  3.7254750E-11
  9.2500000E+04  3.3212042E-11
  9.5000000E+04  2.9694103E-11
  9.7500000E+04  2.6622142E-11
  1.0000000E+05  2.3930730E-11
  1.0250000E+05  2.1565285E-11
  1.0500000E+05  1.9480076E-11
  1.0750000E+05  1.7636628E-11
  1.1000000E+05  1.6002445E-11
  1.1250000E+05  1.4549979E-11
  1.1500000E+05  1.3255791E-11
  1.1750000E+05  1.2099866E-11
  1.2000000E+05  1.1065056E-11
  1.2250000E+05  1.0136624E-11
  1.2500000E+05  9.3018665E-12
  1.3000000E+05  7.8709100E-12
  1.3500000E+05  6.7005931E-12
  1.4000000E+05  5.7365626E-12
  1.4500000E+05  4.9371524E-12
  1.5000000E+05  4.2701213E-12
  1.5500000E+05  3.7103015E-12
  1.6000000E+05  3.2378921E-12
  1.6500000E+05  2.8371982E-12
  1.7000000E+05  2.4956890E-12
  1.7500000E+05  2.2032939E-12
  1.8000000E+05  1.9518702E-12
  1.8500000E+05  1.7347948E-12
  1.9000000E+05  1.5466499E-12
  1.9500000E+05  1.3829804E-12
  2.0000000E+05  1.2401056E-12
  2.0500000E+05  1.1149695E-12
  2.1000000E+05  1.0050232E-12
  2.1500000E+05  9.0813089E-13
  2.2000000E+05  8.2249613E-13
  2.2500000E+05  7.4660171E-13
  2.3000000E+05  6.7916160E-13
  2.3500000E+05  6.1908194E-13
  2.4000000E+05  5.6542907E-13
  2.4500000E+05  5.1740349E-13
  2.5000000E+05  4.7431839E-13
  2.5500000E+05  4.3558197E-13
  2.6000000E+05  4.0068285E-13
  2.6500000E+05  3.6917791E-13
  2.7000000E+05  3.4068213E-13
  2.8000000E+05  2.9141900E-13
  2.9000000E+05  2.5068523E-13
  3.0000000E+05  2.1678141E-13
  3.1000000E+05  1.8838782E-13
  3.2000000E+05  1.6447084E-13
  3.3000000E+05  1.4421460E-13
  3.4000000E+05  1.2697065E-13
  3.5000000E+05  1.1221994E-13
  3.6000000E+05  9.9544222E-14
  3.7000000E+05  8.8604427E-14
  3.8000000E+05  7.9124128E-14
  3.9000000E+05  7.0876697E-14
  4.0000000E+05  6.3675301E-14
  4.1000000E+05  5.7365160E-14
  4.2000000E+05  5.1817482E-14
  4.3000000E+05  4.6924611E-14
  4.4000000E+05  4.2596159E-14
  4.5000000E+05  3.8755914E-14
  4.6000000E+05  3.5339370E-14
  4.7000000E+05  3.2291726E-14
  4.8000000E+05  2.9566258E-14
  5.0000000E+05  2.4927557E-14
  5.1250000E+05  2.2487083E-14
  5.2500000E+05  2.0338791E-14
  5.3750000E+05  1.8441631E-14
  5.5000000E+05  1.6761137E-14
  5.7500000E+05  1.3938522E-14
  5.8750000E+05  1.2750954E-14
  6.0000000E+05  1.1687737E-14
  6.1250000E+05  1.0733579E-14
  6.2500000E+05  9.8752660E-15
  6.3750000E+05  9.1013121E-15
  6.5000000E+05  8.4018146E-15
  6.7500000E+05  7.1931188E-15
  
  
#  25   7  M3  EION =  5.300000000E+01 eV   301
#  S(0) = 4.206171E+00
  2.6500000E-01  0.0000000E+00
  2.6500000E+01  0.0000000E+00
  2.6500000E+01  7.5375870E-02
  5.3000000E+01  7.5375870E-02
  5.3000000E+01  8.6035085E-03
  5.3002721E+01  8.6035085E-03
  5.3152687E+01  8.5582014E-03
  5.3302653E+01  8.5101654E-03
  5.3452619E+01  8.4596507E-03
  5.3602585E+01  8.4068901E-03
  5.3902517E+01  8.2954847E-03
  5.4202449E+01  8.1775125E-03
  5.4802313E+01  7.9271439E-03
  5.5402177E+01  7.6647371E-03
  5.6601905E+01  7.1296562E-03
  5.7801633E+01  6.6101494E-03
  5.9001361E+01  6.1282069E-03
  6.0201088E+01  5.6958285E-03
  6.1400816E+01  5.3185373E-03
  6.2600544E+01  4.9975443E-03
  6.5000000E+01  4.5163281E-03
  6.7500000E+01  4.2136341E-03
  7.0000000E+01  4.0699858E-03
  7.2500000E+01  4.0428317E-03
  7.5000000E+01  4.0964997E-03
  7.7500000E+01  4.2034059E-03
  8.0000000E+01  4.3433039E-03
  8.2500000E+01  4.5018318E-03
  8.5000000E+01  4.6690676E-03
  8.7500000E+01  4.8382816E-03
  9.0000000E+01  5.0049147E-03
  9.2500000E+01  5.1659457E-03
  9.5000000E+01  5.3193218E-03
  1.0000000E+02  5.5980853E-03
  1.0500000E+02  5.8348116E-03
  1.1000000E+02  6.0269602E-03
  1.1500000E+02  6.1744068E-03
  1.2000000E+02  6.2788772E-03
  1.2500000E+02  6.3435628E-03
  1.3000000E+02  6.3728252E-03
  1.3500000E+02  6.3714955E-03
  1.4000000E+02  6.3447177E-03
  1.4500000E+02  6.2972320E-03
  1.5000000E+02  6.2334135E-03
  1.6000000E+02  6.0706791E-03
  1.7000000E+02  5.8780510E-03
  1.8000000E+02  5.6683104E-03
  1.9000000E+02  5.4487839E-03
  2.0000000E+02  5.2240689E-03
  2.1000000E+02  4.9976921E-03
  2.2000000E+02  4.7728815E-03
  2.3000000E+02  4.5525681E-03
  2.4000000E+02  4.3391526E-03
  2.5000000E+02  4.1344494E-03
  2.6000000E+02  3.9394002E-03
  2.7000000E+02  3.7543389E-03
  2.8000000E+02  3.5791753E-03
  2.9000000E+02  3.4133557E-03
  3.0000000E+02  3.2562979E-03
  3.1000000E+02  3.1074497E-03
  3.2000000E+02  2.9662886E-03
  3.4000000E+02  2.7052966E-03
  3.6000000E+02  2.4709525E-03
  3.8000000E+02  2.2611558E-03
  4.0000000E+02  2.0736714E-03
  4.2000000E+02  1.9059868E-03
  4.4000000E+02  1.7554027E-03
  4.6000000E+02  1.6196710E-03
  4.8000000E+02  1.4969764E-03
  5.0000000E+02  1.3858067E-03
  5.2500000E+02  1.2613202E-03
  5.5000000E+02  1.1511241E-03
  5.7500000E+02  1.0533141E-03
  6.0000000E+02  9.6614160E-04
  6.5000000E+02  8.1816376E-04
  6.7500000E+02  7.5514828E-04
  7.0000000E+02  6.9830061E-04
  7.2500000E+02  6.4695008E-04
  7.5000000E+02  6.0049688E-04
  7.7500000E+02  5.5837077E-04
  8.0000000E+02  5.2004962E-04
  8.2500000E+02  4.8508957E-04
  8.5000000E+02  4.5312295E-04
  9.0000000E+02  3.9701714E-04
  9.5000000E+02  3.4972548E-04
  1.0000000E+03  3.0958680E-04
  1.0500000E+03  2.7527688E-04
  1.1000000E+03  2.4578297E-04
  1.1500000E+03  2.2030795E-04
  1.2000000E+03  1.9819781E-04
  1.2500000E+03  1.7891118E-04
  1.3000000E+03  1.6200870E-04
  1.3500000E+03  1.4713629E-04
  1.4000000E+03  1.3400376E-04
  1.4500000E+03  1.2236812E-04
  1.5000000E+03  1.1202242E-04
  1.5500000E+03  1.0279155E-04
  1.6000000E+03  9.4528499E-05
  1.6500000E+03  8.7110096E-05
  1.7000000E+03  8.0432736E-05
  1.8000000E+03  6.8958184E-05
  1.9000000E+03  5.9528612E-05
  2.0000000E+03  5.1709426E-05
  2.1000000E+03  4.5172495E-05
  2.2000000E+03  3.9667222E-05
  2.3000000E+03  3.4999548E-05
  2.4000000E+03  3.1017646E-05
  2.5000000E+03  2.7601462E-05
  2.6000000E+03  2.4655149E-05
  2.7000000E+03  2.2101539E-05
  2.8000000E+03  1.9878115E-05
  2.9000000E+03  1.7933885E-05
  3.0000000E+03  1.6226991E-05
  3.1000000E+03  1.4722837E-05
  3.2000000E+03  1.3392661E-05
  3.3000000E+03  1.2212420E-05
  3.4000000E+03  1.1161918E-05
  3.5000000E+03  1.0224112E-05
  3.6000000E+03  9.3845592E-06
  3.7000000E+03  8.6309758E-06
  3.8000000E+03  7.9528561E-06
  3.9000000E+03  7.3411804E-06
  4.0000000E+03  6.7881763E-06
  4.2000000E+03  5.8321898E-06
  4.4000000E+03  5.0410474E-06
  4.6000000E+03  4.3813979E-06
  4.8000000E+03  3.8275956E-06
  5.0000000E+03  3.3596953E-06
  5.2500000E+03  2.8720795E-06
  5.5000000E+03  2.4708025E-06
  5.7500000E+03  2.1379875E-06
  5.8750000E+03  1.9928494E-06
  6.0000000E+03  1.8599638E-06
  6.2500000E+03  1.6261646E-06
  6.5000000E+03  1.4283398E-06
  6.7500000E+03  1.2599904E-06
  7.0000000E+03  1.1159565E-06
  7.2500000E+03  9.9210952E-07
  7.5000000E+03  8.8512159E-07
  7.7500000E+03  7.9229191E-07
  8.0000000E+03  7.1141368E-07
  8.2500000E+03  6.4067207E-07
  8.5000000E+03  5.7856787E-07
  8.7500000E+03  5.2385626E-07
  9.0000000E+03  4.7549837E-07
  9.2500000E+03  4.3262306E-07
  9.5000000E+03  3.9449629E-07
  9.7500000E+03  3.6049688E-07
  1.0000000E+04  3.3009687E-07
  1.0250000E+04  3.0284563E-07
  1.0500000E+04  2.7835741E-07
  1.1000000E+04  2.3639024E-07
  1.1500000E+04  2.0205210E-07
  1.2000000E+04  1.7373173E-07
  1.2500000E+04  1.5020297E-07
  1.3000000E+04  1.3052267E-07
  1.3500000E+04  1.1395814E-07
  1.4000000E+04  9.9934843E-08
  1.4500000E+04  8.7998560E-08
  1.5000000E+04  7.7787298E-08
  1.5500000E+04  6.9010345E-08
  1.6000000E+04  6.1432668E-08
  1.6500000E+04  5.4863031E-08
  1.7000000E+04  4.9144872E-08
  1.7500000E+04  4.4149287E-08
  1.8000000E+04  3.9769571E-08
  1.8500000E+04  3.5916960E-08
  1.9000000E+04  3.2517258E-08
  1.9500000E+04  2.9508175E-08
  2.0000000E+04  2.6837176E-08
  2.0500000E+04  2.4459776E-08
  2.1000000E+04  2.2338171E-08
  2.1500000E+04  2.0440113E-08
  2.2000000E+04  1.8737996E-08
  2.2500000E+04  1.7208101E-08
  2.3000000E+04  1.5829988E-08
  2.4000000E+04  1.3460792E-08
  2.5000000E+04  1.1515246E-08
  2.6000000E+04  9.9058799E-09
  2.7000000E+04  8.5655638E-09
  2.8000000E+04  7.4422836E-09
  2.9000000E+04  6.4953765E-09
  3.0000000E+04  5.6927835E-09
  3.1000000E+04  5.0090290E-09
  3.2000000E+04  4.4237218E-09
  3.3000000E+04  3.9204289E-09
  3.4000000E+04  3.4858211E-09
  3.5000000E+04  3.1090220E-09
  3.6000000E+04  2.7811073E-09
  3.7000000E+04  2.4947141E-09
  3.8000000E+04  2.2437366E-09
  3.9000000E+04  2.0230867E-09
  4.0000000E+04  1.8285057E-09
  4.1000000E+04  1.6564134E-09
  4.2000000E+04  1.5037874E-09
  4.3000000E+04  1.3680668E-09
  4.4000000E+04  1.2470732E-09
  4.5000000E+04  1.1389470E-09
  4.6000000E+04  1.0420958E-09
  4.7000000E+04  9.5515072E-10
  4.8000000E+04  8.7693218E-10
  5.0000000E+04  7.4273035E-10
  5.1250000E+04  6.7155023E-10
  5.2500000E+04  6.0854685E-10
  5.3750000E+04  5.5263016E-10
  5.5000000E+04  5.0287488E-10
  5.7500000E+04  4.1880980E-10
  5.8750000E+04  3.8324817E-10
  6.0000000E+04  3.5131051E-10
  6.2500000E+04  2.9664804E-10
  6.5000000E+04  2.5203096E-10
  6.7500000E+04  2.1534646E-10
  7.0000000E+04  1.8497895E-10
  7.2500000E+04  1.5968131E-10
  7.5000000E+04  1.3848235E-10
  7.7500000E+04  1.2061958E-10
  8.0000000E+04  1.0548976E-10
  8.2500000E+04  9.2612136E-11
  8.5000000E+04  8.1601037E-11
  8.7500000E+04  7.2145070E-11
  9.0000000E+04  6.3991284E-11
  9.2500000E+04  5.6933044E-11
  9.5000000E+04  5.0800660E-11
  9.7500000E+04  4.5454070E-11
  1.0000000E+05  4.0777102E-11
  1.0250000E+05  3.6672953E-11
  1.0500000E+05  3.3060619E-11
  1.0750000E+05  2.9872028E-11
  1.1000000E+05  2.7049753E-11
  1.1250000E+05  2.4545153E-11
  1.1500000E+05  2.2316888E-11
  1.1750000E+05  2.0329699E-11
  1.2000000E+05  1.8553418E-11
  1.2250000E+05  1.6962149E-11
  1.2500000E+05  1.5533593E-11
  1.2750000E+05  1.4248495E-11
  1.3000000E+05  1.3090180E-11
  1.3250000E+05  1.2044167E-11
  1.3500000E+05  1.1097851E-11
  1.4000000E+05  9.4616648E-12
  1.4500000E+05  8.1089776E-12
  1.5000000E+05  6.9836958E-12
  1.5500000E+05  6.0421347E-12
  1.6000000E+05  5.2500013E-12
  1.6500000E+05  4.5801711E-12
  1.7000000E+05  4.0110341E-12
  1.7500000E+05  3.5252587E-12
  1.8000000E+05  3.1088571E-12
  1.8500000E+05  2.7504744E-12
  1.9000000E+05  2.4408414E-12
  1.9500000E+05  2.1723516E-12
  2.0000000E+05  1.9387321E-12
  2.0500000E+05  1.7347847E-12
  2.1000000E+05  1.5561825E-12
  2.1500000E+05  1.3993079E-12
  2.2000000E+05  1.2611241E-12
  2.2500000E+05  1.1390717E-12
  2.3000000E+05  1.0309858E-12
  2.3500000E+05  9.3502862E-13
  2.4000000E+05  8.4963464E-13
  2.4500000E+05  7.7346615E-13
  2.5000000E+05  7.0537617E-13
  2.5500000E+05  6.4437839E-13
  2.6000000E+05  5.8962228E-13
  2.6500000E+05  5.4037239E-13
  2.7000000E+05  4.9599102E-13
  2.8000000E+05  4.1968761E-13
  2.9000000E+05  3.5707217E-13
  3.0000000E+05  3.0535552E-13
  3.1000000E+05  2.6238148E-13
  3.2000000E+05  2.2646923E-13
  3.3000000E+05  1.9629826E-13
  3.4000000E+05  1.7082362E-13
  3.5000000E+05  1.4921269E-13
  3.6000000E+05  1.3079756E-13
  3.7000000E+05  1.1503932E-13
  3.8000000E+05  1.0150074E-13
  3.9000000E+05  8.9825090E-14
  4.0000000E+05  7.9719878E-14
  4.1000000E+05  7.0944034E-14
  4.2000000E+05  6.3297942E-14
  4.3000000E+05  5.6615561E-14
  4.4000000E+05  5.0758185E-14
  4.5000000E+05  4.5609412E-14
  4.6000000E+05  4.1071246E-14
  4.7000000E+05  3.7060905E-14
  4.8000000E+05  3.3508207E-14
  5.0000000E+05  2.7545768E-14
  5.1250000E+05  2.4458468E-14
  5.2500000E+05  2.1773985E-14
  5.3750000E+05  1.9432590E-14
  5.5000000E+05  1.7384426E-14
  5.7500000E+05  1.4006515E-14
  5.8750000E+05  1.2611656E-14
  6.0000000E+05  1.1377831E-14
  6.1250000E+05  1.0283752E-14
  6.2500000E+05  9.3115057E-15
  6.3750000E+05  8.4460545E-15
  6.5000000E+05  7.6743971E-15
  6.6250000E+05  6.9852384E-15
  6.7500000E+05  6.3687540E-15
  
  
#  25   8  M4  EION =  9.000000000E+00 eV   308
#  S(0) = 6.051128E+00
  2.3873014E-03  0.0000000E+00
  2.3873014E-01  0.0000000E+00
  2.3873014E-01  2.1253611E-02
  9.0000000E+00  2.1253611E-02
  9.0027211E+00  2.1253611E-02
  9.1525851E+00  2.1306080E-02
  9.3024490E+00  2.1382490E-02
  9.4523130E+00  2.1481032E-02
  9.6021769E+00  2.1600041E-02
  9.9019048E+00  2.1893451E-02
  1.0201633E+01  2.2251841E-02
  1.0801088E+01  2.3127817E-02
  1.1400544E+01  2.4168722E-02
  1.2000000E+01  2.5330817E-02
  1.2500000E+01  2.6368951E-02
  1.3000000E+01  2.7453931E-02
  1.3500000E+01  2.8574083E-02
  1.4000000E+01  2.9719992E-02
  1.4500000E+01  3.0883974E-02
  1.5000000E+01  3.2059695E-02
  1.6000000E+01  3.4425924E-02
  1.7000000E+01  3.6784812E-02
  1.8000000E+01  3.9110483E-02
  1.9000000E+01  4.1381930E-02
  2.0000000E+01  4.3581208E-02
  2.1000000E+01  4.5692485E-02
  2.2000000E+01  4.7701557E-02
  2.3000000E+01  4.9595537E-02
  2.4000000E+01  5.1363206E-02
  2.5000000E+01  5.2994937E-02
  2.6000000E+01  5.4482769E-02
  2.7000000E+01  5.5820936E-02
  2.8000000E+01  5.7005506E-02
  2.9000000E+01  5.8034785E-02
  3.0000000E+01  5.8909225E-02
  3.1000000E+01  5.9631074E-02
  3.2000000E+01  6.0204585E-02
  3.4000000E+01  6.0931278E-02
  3.6000000E+01  6.1150412E-02
  3.8000000E+01  6.0935263E-02
  4.0000000E+01  6.0364631E-02
  4.2000000E+01  5.9513464E-02
  4.4000000E+01  5.8450955E-02
  4.6000000E+01  5.7235645E-02
  4.8000000E+01  5.5916557E-02
  5.0000000E+01  5.4531906E-02
  5.2500000E+01  5.2753076E-02
  5.5000000E+01  5.0958537E-02
  5.7500000E+01  4.9174253E-02
  6.0000000E+01  4.7416994E-02
  6.5000000E+01  4.4012249E-02
  6.7500000E+01  4.2370930E-02
  7.0000000E+01  4.0770634E-02
  7.2500000E+01  3.9211381E-02
  7.5000000E+01  3.7692847E-02
  8.0000000E+01  3.4777826E-02
  8.5000000E+01  3.2030871E-02
  9.0000000E+01  2.9459488E-02
  9.5000000E+01  2.7072684E-02
  1.0000000E+02  2.4873812E-02
  1.0500000E+02  2.2862288E-02
  1.1000000E+02  2.1031500E-02
  1.1500000E+02  1.9370475E-02
  1.2000000E+02  1.7866176E-02
  1.2500000E+02  1.6503760E-02
  1.3000000E+02  1.5268279E-02
  1.3500000E+02  1.4146153E-02
  1.4000000E+02  1.3124483E-02
  1.4500000E+02  1.2191924E-02
  1.5000000E+02  1.1338790E-02
  1.6000000E+02  9.8388698E-03
  1.7000000E+02  8.5709538E-03
  1.8000000E+02  7.4954845E-03
  1.9000000E+02  6.5808892E-03
  2.0000000E+02  5.8013330E-03
  2.1000000E+02  5.1350109E-03
  2.2000000E+02  4.5630258E-03
  2.3000000E+02  4.0697280E-03
  2.4000000E+02  3.6421463E-03
  2.5000000E+02  3.2695771E-03
  2.6000000E+02  2.9434270E-03
  2.7000000E+02  2.6568721E-03
  2.8000000E+02  2.4042997E-03
  2.9000000E+02  2.1810216E-03
  3.0000000E+02  1.9831879E-03
  3.1000000E+02  1.8075273E-03
  3.2000000E+02  1.6512138E-03
  3.3000000E+02  1.5117553E-03
  3.4000000E+02  1.3869814E-03
  3.5000000E+02  1.2750439E-03
  3.6000000E+02  1.1743604E-03
  3.8000000E+02  1.0014262E-03
  4.0000000E+02  8.5931306E-04
  4.2000000E+02  7.4156025E-04
  4.4000000E+02  6.4338587E-04
  4.6000000E+02  5.6105219E-04
  4.8000000E+02  4.9159651E-04
  5.0000000E+02  4.3267457E-04
  5.2500000E+02  3.7100270E-04
  5.5000000E+02  3.1997966E-04
  5.7500000E+02  2.7743261E-04
  6.0000000E+02  2.4174228E-04
  6.2500000E+02  2.1164554E-04
  6.5000000E+02  1.8612703E-04
  6.6250000E+02  1.7482042E-04
  6.7500000E+02  1.6436392E-04
  7.0000000E+02  1.4570212E-04
  7.2500000E+02  1.2961952E-04
  7.5000000E+02  1.1569610E-04
  7.7500000E+02  1.0359047E-04
  8.0000000E+02  9.3023739E-05
  8.2500000E+02  8.3768143E-05
  8.5000000E+02  7.5634599E-05
  8.7500000E+02  6.8464816E-05
  9.0000000E+02  6.2125190E-05
  9.2500000E+02  5.6502155E-05
  9.5000000E+02  5.1499912E-05
  9.7500000E+02  4.7037428E-05
  1.0000000E+03  4.3046035E-05
  1.0250000E+03  3.9467682E-05
  1.0500000E+03  3.6252558E-05
  1.1000000E+03  3.0745741E-05
  1.1500000E+03  2.6244611E-05
  1.2000000E+03  2.2534718E-05
  1.2500000E+03  1.9453429E-05
  1.3000000E+03  1.6877003E-05
  1.3500000E+03  1.4709909E-05
  1.4000000E+03  1.2876994E-05
  1.4500000E+03  1.1318647E-05
  1.5000000E+03  9.9872474E-06
  1.5500000E+03  8.8444942E-06
  1.6000000E+03  7.8592956E-06
  1.6500000E+03  7.0062036E-06
  1.7000000E+03  6.2644535E-06
  1.7500000E+03  5.6170204E-06
  1.8000000E+03  5.0499024E-06
  1.8500000E+03  4.5515073E-06
  1.9000000E+03  4.1121465E-06
  1.9500000E+03  3.7236838E-06
  2.0000000E+03  3.3792678E-06
  2.0500000E+03  3.0731091E-06
  2.1000000E+03  2.8002807E-06
  2.2000000E+03  2.3383789E-06
  2.3000000E+03  1.9664587E-06
  2.4000000E+03  1.6643081E-06
  2.5000000E+03  1.4168367E-06
  2.6000000E+03  1.2127112E-06
  2.7000000E+03  1.0432699E-06
  2.8000000E+03  9.0178138E-07
  2.9000000E+03  7.8295965E-07
  3.0000000E+03  6.8263311E-07
  3.1000000E+03  5.9749352E-07
  3.2000000E+03  5.2489910E-07
  3.3000000E+03  4.6272588E-07
  3.4000000E+03  4.0925455E-07
  3.5000000E+03  3.6308535E-07
  3.6000000E+03  3.2307532E-07
  3.7000000E+03  2.8828412E-07
  3.8000000E+03  2.5793211E-07
  3.9000000E+03  2.3137005E-07
  4.0000000E+03  2.0805401E-07
  4.1000000E+03  1.8752680E-07
  4.2000000E+03  1.6940384E-07
  4.3000000E+03  1.5336038E-07
  4.4000000E+03  1.3912129E-07
  4.5000000E+03  1.2645318E-07
  4.6000000E+03  1.1515692E-07
  4.7000000E+03  1.0506170E-07
  4.8000000E+03  9.6020635E-08
  5.0000000E+03  8.0611221E-08
  5.1250000E+03  7.2497906E-08
  5.2500000E+03  6.5355957E-08
  5.3750000E+03  5.9051621E-08
  5.5000000E+03  5.3471838E-08
  5.7500000E+03  4.4115706E-08
  5.8750000E+03  4.0187618E-08
  6.0000000E+03  3.6676508E-08
  6.2500000E+03  3.0707405E-08
  6.5000000E+03  2.5878268E-08
  6.7500000E+03  2.1941843E-08
  7.0000000E+03  1.8710415E-08
  7.2500000E+03  1.6039643E-08
  7.5000000E+03  1.3817927E-08
  7.7500000E+03  1.1958610E-08
  8.0000000E+03  1.0393834E-08
  8.2500000E+03  9.0700289E-09
  8.5000000E+03  7.9445846E-09
  8.7500000E+03  6.9833710E-09
  9.0000000E+03  6.1588772E-09
  9.2500000E+03  5.4487857E-09
  9.5000000E+03  4.8348793E-09
  9.7500000E+03  4.3022060E-09
  1.0000000E+04  3.8384335E-09
  1.0250000E+04  3.4333407E-09
  1.0500000E+04  3.0784132E-09
  1.0750000E+04  2.7665270E-09
  1.1000000E+04  2.4916972E-09
  1.1250000E+04  2.2488807E-09
  1.1500000E+04  2.0338088E-09
  1.1750000E+04  1.8428526E-09
  1.2000000E+04  1.6729165E-09
  1.2250000E+04  1.5213514E-09
  1.2500000E+04  1.3858858E-09
  1.3000000E+04  1.1557067E-09
  1.3500000E+04  9.6970855E-10
  1.4000000E+04  8.1834108E-10
  1.4500000E+04  6.9434208E-10
  1.5000000E+04  5.9213532E-10
  1.5500000E+04  5.0740050E-10
  1.6000000E+04  4.3676481E-10
  1.6500000E+04  3.7757627E-10
  1.7000000E+04  3.2773583E-10
  1.7500000E+04  2.8557133E-10
  1.8000000E+04  2.4974156E-10
  1.8500000E+04  2.1916533E-10
  1.9000000E+04  1.9296697E-10
  1.9500000E+04  1.7043348E-10
  2.0000000E+04  1.5098079E-10
  2.0500000E+04  1.3412832E-10
  2.1000000E+04  1.1947933E-10
  2.1500000E+04  1.0670486E-10
  2.2000000E+04  9.5530903E-11
  2.2500000E+04  8.5727888E-11
  2.3000000E+04  7.7103055E-11
  2.3500000E+04  6.9494137E-11
  2.4000000E+04  6.2764013E-11
  2.4500000E+04  5.6796402E-11
  2.5000000E+04  5.1492524E-11
  2.5500000E+04  4.6768142E-11
  2.6000000E+04  4.2551001E-11
  2.6500000E+04  3.8778936E-11
  2.7000000E+04  3.5398321E-11
  2.8000000E+04  2.9632008E-11
  2.9000000E+04  2.4949355E-11
  3.0000000E+04  2.1120704E-11
  3.1000000E+04  1.7970327E-11
  3.2000000E+04  1.5362678E-11
  3.3000000E+04  1.3192312E-11
  3.4000000E+04  1.1376488E-11
  3.5000000E+04  9.8498116E-12
  3.6000000E+04  8.5602221E-12
  3.7000000E+04  7.4660536E-12
  3.8000000E+04  6.5337833E-12
  3.9000000E+04  5.7362877E-12
  4.0000000E+04  5.0515195E-12
  4.1000000E+04  4.4614561E-12
  4.2000000E+04  3.9512775E-12
  4.3000000E+04  3.5087417E-12
  4.4000000E+04  3.1236915E-12
  4.5000000E+04  2.7876567E-12
  4.6000000E+04  2.4935553E-12
  4.7000000E+04  2.2354469E-12
  4.8000000E+04  2.0083306E-12
  5.0000000E+04  1.6308199E-12
  5.1250000E+04  1.4373841E-12
  5.2500000E+04  1.2704724E-12
  5.3750000E+04  1.1259751E-12
  5.5000000E+04  1.0004901E-12
  5.6250000E+04  8.9118938E-13
  5.7500000E+04  7.9571317E-13
  5.8750000E+04  7.1208386E-13
  6.0000000E+04  6.3863834E-13
  6.1250000E+04  5.7397308E-13
  6.2500000E+04  5.1689970E-13
  6.3750000E+04  4.6640875E-13
  6.5000000E+04  4.2164014E-13
  6.6250000E+04  3.8185894E-13
  6.7500000E+04  3.4643530E-13
  7.0000000E+04  2.8657068E-13
  7.2500000E+04  2.3854870E-13
  7.5000000E+04  1.9974821E-13
  7.7500000E+04  1.6818629E-13
  8.0000000E+04  1.4234979E-13
  8.2500000E+04  1.2107441E-13
  8.5000000E+04  1.0345676E-13
  8.7500000E+04  8.8790730E-14
  9.0000000E+04  7.6520492E-14
  9.2500000E+04  6.6205725E-14
  9.5000000E+04  5.7495578E-14
  9.7500000E+04  5.0108837E-14
  1.0000000E+05  4.3818814E-14
  1.0250000E+05  3.8441798E-14
  1.0500000E+05  3.3828187E-14
  1.0750000E+05  2.9855568E-14
  1.1000000E+05  2.6423310E-14
  1.1250000E+05  2.3448332E-14
  1.1500000E+05  2.0861743E-14
  1.1750000E+05  1.8606180E-14
  1.2000000E+05  1.6633695E-14
  1.2250000E+05  1.4904059E-14
  1.2500000E+05  1.3383391E-14
  1.2750000E+05  1.2043055E-14
  1.3000000E+05  1.0858788E-14
  1.3250000E+05  9.8099632E-15
  1.3500000E+05  8.8789949E-15
  1.3750000E+05  8.0508427E-15
  1.4000000E+05  7.3126144E-15
  1.4250000E+05  6.6532272E-15
  1.4500000E+05  6.0631208E-15
  1.5000000E+05  5.0587795E-15
  1.5500000E+05  4.2457097E-15
  1.6000000E+05  3.5830582E-15
  1.6500000E+05  3.0395794E-15
  1.7000000E+05  2.5911861E-15
  1.7500000E+05  2.2191645E-15
  1.8000000E+05  1.9088633E-15
  1.8500000E+05  1.6487370E-15
  1.9000000E+05  1.4296315E-15
  
  
#  25   9  M5  EION =  9.000000000E+00 eV   308
#  S(0) = 1.512491E+00
  4.2510006E-03  0.0000000E+00
  4.2510006E-01  0.0000000E+00
  4.2510006E-01  5.3727348E-03
  9.0000000E+00  5.3727348E-03
  9.0027211E+00  5.3727348E-03
  9.1525851E+00  5.3888475E-03
  9.3024490E+00  5.4109403E-03
  9.4523130E+00  5.4385512E-03
  9.6021769E+00  5.4712566E-03
  9.9019048E+00  5.5504197E-03
  1.0201633E+01  5.6456654E-03
  1.0801088E+01  5.8753526E-03
  1.1400544E+01  6.1453629E-03
  1.2000000E+01  6.4447145E-03
  1.2500000E+01  6.7108848E-03
  1.3000000E+01  6.9881291E-03
  1.3500000E+01  7.2735589E-03
  1.4000000E+01  7.5648544E-03
  1.4500000E+01  7.8601304E-03
  1.5000000E+01  8.1578385E-03
  1.6000000E+01  8.7555770E-03
  1.7000000E+01  9.3498507E-03
  1.8000000E+01  9.9344011E-03
  1.9000000E+01  1.0504155E-02
  2.0000000E+01  1.1054776E-02
  2.1000000E+01  1.1582430E-02
  2.2000000E+01  1.2083674E-02
  2.3000000E+01  1.2555381E-02
  2.4000000E+01  1.2994831E-02
  2.5000000E+01  1.3399694E-02
  2.6000000E+01  1.3768053E-02
  2.7000000E+01  1.4098537E-02
  2.8000000E+01  1.4390227E-02
  2.9000000E+01  1.4642764E-02
  3.0000000E+01  1.4856322E-02
  3.1000000E+01  1.5031522E-02
  3.2000000E+01  1.5169481E-02
  3.4000000E+01  1.5340048E-02
  3.6000000E+01  1.5383658E-02
  3.8000000E+01  1.5318914E-02
  4.0000000E+01  1.5165728E-02
  4.2000000E+01  1.4942981E-02
  4.4000000E+01  1.4668059E-02
  4.6000000E+01  1.4355636E-02
  4.8000000E+01  1.4017974E-02
  5.0000000E+01  1.3664612E-02
  5.2500000E+01  1.3211822E-02
  5.5000000E+01  1.2756050E-02
  5.7500000E+01  1.2303698E-02
  6.0000000E+01  1.1858872E-02
  6.5000000E+01  1.0998653E-02
  6.7500000E+01  1.0584663E-02
  7.0000000E+01  1.0181420E-02
  7.2500000E+01  9.7888757E-03
  7.5000000E+01  9.4069050E-03
  8.0000000E+01  8.6744944E-03
  8.5000000E+01  7.9852271E-03
  9.0000000E+01  7.3407420E-03
  9.5000000E+01  6.7430893E-03
  1.0000000E+02  6.1929425E-03
  1.0500000E+02  5.6900213E-03
  1.1000000E+02  5.2325673E-03
  1.1500000E+02  4.8177569E-03
  1.2000000E+02  4.4422691E-03
  1.2500000E+02  4.1023490E-03
  1.3000000E+02  3.7942267E-03
  1.3500000E+02  3.5144830E-03
  1.4000000E+02  3.2598755E-03
  1.4500000E+02  3.0275552E-03
  1.5000000E+02  2.8150903E-03
  1.6000000E+02  2.4417156E-03
  1.7000000E+02  2.1262655E-03
  1.8000000E+02  1.8588235E-03
  1.9000000E+02  1.6314838E-03
  2.0000000E+02  1.4377853E-03
  2.1000000E+02  1.2722808E-03
  2.2000000E+02  1.1302554E-03
  2.3000000E+02  1.0078069E-03
  2.4000000E+02  9.0170261E-04
  2.5000000E+02  8.0927620E-04
  2.6000000E+02  7.2838751E-04
  2.7000000E+02  6.5733722E-04
  2.8000000E+02  5.9472801E-04
  2.9000000E+02  5.3939318E-04
  3.0000000E+02  4.9037490E-04
  3.1000000E+02  4.4685954E-04
  3.2000000E+02  4.0814453E-04
  3.4000000E+02  3.4271873E-04
  3.6000000E+02  2.9009104E-04
  3.8000000E+02  2.4730093E-04
  4.0000000E+02  2.1214801E-04
  4.2000000E+02  1.8302930E-04
  4.4000000E+02  1.5875859E-04
  4.6000000E+02  1.3840911E-04
  4.8000000E+02  1.2124668E-04
  5.0000000E+02  1.0669054E-04
  5.2500000E+02  9.1458901E-05
  5.5000000E+02  7.8860746E-05
  5.7500000E+02  6.8358174E-05
  6.0000000E+02  5.9550365E-05
  6.2500000E+02  5.2124737E-05
  6.5000000E+02  4.5830110E-05
  6.6250000E+02  4.3041590E-05
  6.7500000E+02  4.0463011E-05
  7.0000000E+02  3.5861727E-05
  7.2500000E+02  3.1897189E-05
  7.5000000E+02  2.8465586E-05
  7.7500000E+02  2.5482556E-05
  8.0000000E+02  2.2879202E-05
  8.2500000E+02  2.0599273E-05
  8.5000000E+02  1.8596081E-05
  8.7500000E+02  1.6830547E-05
  9.0000000E+02  1.5269690E-05
  9.2500000E+02  1.3885485E-05
  9.5000000E+02  1.2654291E-05
  9.7500000E+02  1.1556116E-05
  1.0000000E+03  1.0574020E-05
  1.0250000E+03  9.6936836E-06
  1.0500000E+03  8.9028216E-06
  1.1000000E+03  7.5485239E-06
  1.1500000E+03  6.4418520E-06
  1.2000000E+03  5.5299455E-06
  1.2500000E+03  4.7727293E-06
  1.3000000E+03  4.1397229E-06
  1.3500000E+03  3.6074017E-06
  1.4000000E+03  3.1572627E-06
  1.4500000E+03  2.7746326E-06
  1.5000000E+03  2.4477919E-06
  1.5500000E+03  2.1673165E-06
  1.6000000E+03  1.9255570E-06
  1.6500000E+03  1.7162531E-06
  1.7000000E+03  1.5342979E-06
  1.7500000E+03  1.3755052E-06
  1.8000000E+03  1.2364328E-06
  1.8500000E+03  1.1142319E-06
  1.9000000E+03  1.0065215E-06
  1.9500000E+03  9.1130273E-07
  2.0000000E+03  8.2689256E-07
  2.0500000E+03  7.5186919E-07
  2.1000000E+03  6.8502270E-07
  2.2000000E+03  5.7187401E-07
  2.3000000E+03  4.8079181E-07
  2.4000000E+03  4.0681412E-07
  2.5000000E+03  3.4623768E-07
  2.6000000E+03  2.9628259E-07
  2.7000000E+03  2.5482494E-07
  2.8000000E+03  2.2021429E-07
  2.9000000E+03  1.9115465E-07
  3.0000000E+03  1.6662340E-07
  3.1000000E+03  1.4580979E-07
  3.2000000E+03  1.2806651E-07
  3.3000000E+03  1.1287328E-07
  3.4000000E+03  9.9809016E-08
  3.5000000E+03  8.8530939E-08
  3.6000000E+03  7.8759227E-08
  3.7000000E+03  7.0263693E-08
  3.8000000E+03  6.2853517E-08
  3.9000000E+03  5.6369812E-08
  4.0000000E+03  5.0679481E-08
  4.1000000E+03  4.5670666E-08
  4.2000000E+03  4.1249286E-08
  4.3000000E+03  3.7335912E-08
  4.4000000E+03  3.3863260E-08
  4.5000000E+03  3.0774268E-08
  4.6000000E+03  2.8020248E-08
  4.7000000E+03  2.5559454E-08
  4.8000000E+03  2.3355982E-08
  5.0000000E+03  1.9601335E-08
  5.1250000E+03  1.7624981E-08
  5.2500000E+03  1.5885598E-08
  5.3750000E+03  1.4350520E-08
  5.5000000E+03  1.2992138E-08
  5.7500000E+03  1.0715062E-08
  5.8750000E+03  9.7593206E-09
  6.0000000E+03  8.9051850E-09
  6.2500000E+03  7.4534653E-09
  6.5000000E+03  6.2793827E-09
  6.7500000E+03  5.3226555E-09
  7.0000000E+03  4.5375276E-09
  7.2500000E+03  3.8888198E-09
  7.5000000E+03  3.3493393E-09
  7.7500000E+03  2.8979796E-09
  8.0000000E+03  2.5182179E-09
  8.2500000E+03  2.1970144E-09
  8.5000000E+03  1.9240012E-09
  8.7500000E+03  1.6908761E-09
  9.0000000E+03  1.4909496E-09
  9.2500000E+03  1.3187964E-09
  9.5000000E+03  1.1699892E-09
  9.7500000E+03  1.0408949E-09
  1.0000000E+04  9.2851777E-10
  1.0250000E+04  8.3037529E-10
  1.0500000E+04  7.4439991E-10
  1.0750000E+04  6.6886206E-10
  1.1000000E+04  6.0230902E-10
  1.1250000E+04  5.4351688E-10
  1.1500000E+04  4.9144989E-10
  1.1750000E+04  4.4522761E-10
  1.2000000E+04  4.0409911E-10
  1.2250000E+04  3.6742190E-10
  1.2500000E+04  3.3464513E-10
  1.3000000E+04  2.7896330E-10
  1.3500000E+04  2.3398193E-10
  1.4000000E+04  1.9738613E-10
  1.4500000E+04  1.6741605E-10
  1.5000000E+04  1.4272059E-10
  1.5500000E+04  1.2225312E-10
  1.6000000E+04  1.0519666E-10
  1.6500000E+04  9.0908971E-11
  1.7000000E+04  7.8881783E-11
  1.7500000E+04  6.8710253E-11
  1.8000000E+04  6.0069716E-11
  1.8500000E+04  5.2698495E-11
  1.9000000E+04  4.6384710E-11
  1.9500000E+04  4.0955876E-11
  2.0000000E+04  3.6270738E-11
  2.0500000E+04  3.2213086E-11
  2.1000000E+04  2.8687021E-11
  2.1500000E+04  2.5613046E-11
  2.2000000E+04  2.2924961E-11
  2.2500000E+04  2.0567306E-11
  2.3000000E+04  1.8493525E-11
  2.3500000E+04  1.6664442E-11
  2.4000000E+04  1.5046969E-11
  2.4500000E+04  1.3613056E-11
  2.5000000E+04  1.2338890E-11
  2.5500000E+04  1.1204176E-11
  2.6000000E+04  1.0191506E-11
  2.6500000E+04  9.2859040E-12
  2.7000000E+04  8.4744542E-12
  2.8000000E+04  7.0907951E-12
  2.9000000E+04  5.9676178E-12
  3.0000000E+04  5.0496256E-12
  3.1000000E+04  4.2945315E-12
  3.2000000E+04  3.6697407E-12
  3.3000000E+04  3.1499121E-12
  3.4000000E+04  2.7151624E-12
  3.5000000E+04  2.3497790E-12
  3.6000000E+04  2.0412505E-12
  3.7000000E+04  1.7795656E-12
  3.8000000E+04  1.5566739E-12
  3.9000000E+04  1.3660652E-12
  4.0000000E+04  1.2024514E-12
  4.1000000E+04  1.0615116E-12
  4.2000000E+04  9.3969358E-13
  4.3000000E+04  8.3406318E-13
  4.4000000E+04  7.4218614E-13
  4.5000000E+04  6.6203207E-13
  4.6000000E+04  5.9190370E-13
  4.7000000E+04  5.3037801E-13
  4.8000000E+04  4.7625744E-13
  5.0000000E+04  3.8634122E-13
  5.1250000E+04  3.4029305E-13
  5.2500000E+04  3.0057549E-13
  5.3750000E+04  2.6620609E-13
  5.5000000E+04  2.3637172E-13
  5.6250000E+04  2.1039669E-13
  5.7500000E+04  1.8771727E-13
  5.8750000E+04  1.6786116E-13
  6.0000000E+04  1.5043127E-13
  6.1250000E+04  1.3509255E-13
  6.2500000E+04  1.2156140E-13
  6.3750000E+04  1.0959696E-13
  6.5000000E+04  9.8994061E-14
  6.6250000E+04  8.9577424E-14
  6.7500000E+04  8.1196878E-14
  6.8750000E+04  7.3723410E-14
  7.0000000E+04  6.7045868E-14
  7.1250000E+04  6.1068239E-14
  7.2500000E+04  5.5707417E-14
  7.5000000E+04  4.6557141E-14
  7.7500000E+04  3.9123047E-14
  8.0000000E+04  3.3045291E-14
  8.2500000E+04  2.8047239E-14
  8.5000000E+04  2.3914331E-14
  8.7500000E+04  2.0478925E-14
  9.0000000E+04  1.7609080E-14
  9.2500000E+04  1.5200324E-14
  9.5000000E+04  1.3169494E-14
  9.7500000E+04  1.1449997E-14
  1.0000000E+05  9.9882126E-15
  1.0250000E+05  8.7407374E-15
  1.0500000E+05  7.6722505E-15
  1.0750000E+05  6.7538706E-15
  1.1000000E+05  5.9618725E-15
  1.1250000E+05  5.2766752E-15
  1.1500000E+05  4.6820546E-15
  1.1750000E+05  4.1645191E-15
  1.2000000E+05  3.7128060E-15
  1.2250000E+05  3.3174778E-15
  1.2500000E+05  2.9705968E-15
  1.2750000E+05  2.6654642E-15
  1.3000000E+05  2.3964098E-15
  1.3250000E+05  2.1586191E-15
  1.3500000E+05  1.9479914E-15
  1.3750000E+05  1.7610240E-15
  1.4000000E+05  1.5947175E-15
  1.4250000E+05  1.4464964E-15
  1.4500000E+05  1.3141417E-15
  1.5000000E+05  1.0896227E-15
  1.5500000E+05  9.0869237E-16
  1.6000000E+05  7.6190731E-16
  1.6500000E+05  6.4205675E-16
  1.7000000E+05  5.4360950E-16
  1.7500000E+05  4.6229165E-16
  1.8000000E+05  3.9480155E-16
  1.8500000E+05  3.3854768E-16
  1.9000000E+05  2.9146393E-16
  
  
#  25  10  N1  EION =  7.434000000E+00 eV   308
#  S(0) = 2.186755E+00
  3.7170000E-02  0.0000000E+00
  3.7170000E+00  0.0000000E+00
  3.7170000E+00  5.4243968E-01
  7.4340000E+00  5.4243968E-01
  7.4340000E+00  1.3511921E-02
  7.4367211E+00  1.3511921E-02
  7.4493769E+00  1.3352647E-02
  7.4620327E+00  1.3195198E-02
  7.4746885E+00  1.3039552E-02
  7.4873442E+00  1.2885687E-02
  7.5000000E+00  1.2733583E-02
  7.7500000E+00  1.0060376E-02
  8.0000000E+00  7.9267315E-03
  8.1250000E+00  7.0266001E-03
  8.2500000E+00  6.2218521E-03
  8.5000000E+00  4.8591008E-03
  8.6250000E+00  4.2841408E-03
  8.7500000E+00  3.7703692E-03
  9.0000000E+00  2.9018023E-03
  9.1250000E+00  2.5363519E-03
  9.2500000E+00  2.2106761E-03
  9.3750000E+00  1.9206372E-03
  9.5000000E+00  1.6627221E-03
  9.6250000E+00  1.4338599E-03
  9.7500000E+00  1.2310641E-03
  9.8750000E+00  1.0513026E-03
  1.0000000E+01  8.9253098E-04
  1.0062500E+01  8.2058056E-04
  1.0125000E+01  7.5335537E-04
  1.0187500E+01  6.9066032E-04
  1.0250000E+01  6.3209009E-04
  1.0375000E+01  5.2552632E-04
  1.0500000E+01  4.3133908E-04
  1.0562500E+01  3.8866735E-04
  1.0625000E+01  3.4917679E-04
  1.0750000E+01  2.8004177E-04
  1.0812500E+01  2.5027813E-04
  1.0875000E+01  2.2351781E-04
  1.0937500E+01  1.9930416E-04
  1.1000000E+01  1.7686047E-04
  1.1062500E+01  1.5569542E-04
  1.1125000E+01  1.3558671E-04
  1.1187500E+01  1.1650673E-04
  1.1250000E+01  9.8558010E-05
  1.1281250E+01  9.0060958E-05
  1.1312500E+01  8.1936606E-05
  1.1343750E+01  7.4278307E-05
  1.1375000E+01  6.7154744E-05
  1.1406250E+01  6.0602776E-05
  1.1437500E+01  5.4634004E-05
  1.1468750E+01  4.9240870E-05
  1.1500000E+01  4.4402017E-05
  1.1562500E+01  3.6258945E-05
  1.1625000E+01  2.9908515E-05
  1.1687500E+01  2.5039783E-05
  1.1750000E+01  2.1370901E-05
  1.1781250E+01  1.9910070E-05
  1.1812500E+01  1.8660349E-05
  1.1843750E+01  1.7597243E-05
  1.1875000E+01  1.6700286E-05
  1.1906250E+01  1.5952546E-05
  1.1937500E+01  1.5340212E-05
  1.2000000E+01  1.4480216E-05
  1.2062500E+01  1.4061445E-05
  1.2125000E+01  1.4061069E-05
  1.2156250E+01  1.4220214E-05
  1.2187500E+01  1.4491517E-05
  1.2218750E+01  1.4882686E-05
  1.2250000E+01  1.5404436E-05
  1.2312500E+01  1.6895296E-05
  1.2375000E+01  1.9047025E-05
  1.2437500E+01  2.1931306E-05
  1.2500000E+01  2.5637713E-05
  1.2562500E+01  3.0258931E-05
  1.2625000E+01  3.5870517E-05
  1.2687500E+01  4.2504831E-05
  1.2750000E+01  5.0119687E-05
  1.2812500E+01  5.8564803E-05
  1.2843750E+01  6.3014674E-05
  1.2875000E+01  6.7552537E-05
  1.2906250E+01  7.2137732E-05
  1.2937500E+01  7.6752638E-05
  1.3000000E+01  8.6015277E-05
  1.3062500E+01  9.5244639E-05
  1.3125000E+01  1.0437478E-04
  1.3187500E+01  1.1337210E-04
  1.3250000E+01  1.2223585E-04
  1.3375000E+01  1.3971748E-04
  1.3437500E+01  1.4848636E-04
  1.3500000E+01  1.5742019E-04
  1.3625000E+01  1.7625068E-04
  1.3750000E+01  1.9646134E-04
  1.4000000E+01  2.4025733E-04
  1.4125000E+01  2.6330089E-04
  1.4250000E+01  2.8664633E-04
  1.4375000E+01  3.0991834E-04
  1.4500000E+01  3.3296092E-04
  1.4750000E+01  3.7824820E-04
  1.4875000E+01  4.0051679E-04
  1.5000000E+01  4.2259763E-04
  1.5250000E+01  4.6648107E-04
  1.5500000E+01  5.0998060E-04
  1.5750000E+01  5.5273718E-04
  1.6000000E+01  5.9442636E-04
  1.6250000E+01  6.3478769E-04
  1.6500000E+01  6.7370462E-04
  1.7000000E+01  7.4713943E-04
  1.8000000E+01  8.7704799E-04
  1.9000000E+01  9.8485768E-04
  2.0000000E+01  1.0725138E-03
  2.1000000E+01  1.1426718E-03
  2.2000000E+01  1.1978873E-03
  2.3000000E+01  1.2405093E-03
  2.4000000E+01  1.2726241E-03
  2.5000000E+01  1.2959967E-03
  2.6000000E+01  1.3121277E-03
  2.7000000E+01  1.3222641E-03
  2.8000000E+01  1.3274525E-03
  2.9000000E+01  1.3285510E-03
  3.0000000E+01  1.3262820E-03
  3.1000000E+01  1.3212337E-03
  3.2000000E+01  1.3138997E-03
  3.4000000E+01  1.2939396E-03
  3.6000000E+01  1.2689054E-03
  3.8000000E+01  1.2405333E-03
  4.0000000E+01  1.2100432E-03
  4.2000000E+01  1.1782857E-03
  4.4000000E+01  1.1458729E-03
  4.6000000E+01  1.1132358E-03
  4.8000000E+01  1.0806913E-03
  5.0000000E+01  1.0484653E-03
  5.2500000E+01  1.0088813E-03
  5.5000000E+01  9.7028562E-04
  5.7500000E+01  9.3283386E-04
  6.0000000E+01  8.9663306E-04
  6.5000000E+01  8.2822365E-04
  6.7500000E+01  7.9607590E-04
  7.0000000E+01  7.6530556E-04
  7.2500000E+01  7.3590317E-04
  7.5000000E+01  7.0784878E-04
  8.0000000E+01  6.5565031E-04
  8.5000000E+01  6.0840204E-04
  9.0000000E+01  5.6572643E-04
  9.5000000E+01  5.2722109E-04
  1.0000000E+02  4.9247574E-04
  1.0500000E+02  4.6109429E-04
  1.1000000E+02  4.3270625E-04
  1.1500000E+02  4.0696871E-04
  1.2000000E+02  3.8357790E-04
  1.2500000E+02  3.6226053E-04
  1.3000000E+02  3.4277791E-04
  1.3500000E+02  3.2492355E-04
  1.4000000E+02  3.0851740E-04
  1.4500000E+02  2.9340364E-04
  1.5000000E+02  2.7944820E-04
  1.6000000E+02  2.5456622E-04
  1.7000000E+02  2.3310944E-04
  1.8000000E+02  2.1449152E-04
  1.9000000E+02  1.9824272E-04
  2.0000000E+02  1.8397723E-04
  2.1000000E+02  1.7137789E-04
  2.2000000E+02  1.6017121E-04
  2.3000000E+02  1.5013550E-04
  2.4000000E+02  1.4108436E-04
  2.5000000E+02  1.3286425E-04
  2.6000000E+02  1.2535398E-04
  2.7000000E+02  1.1845829E-04
  2.8000000E+02  1.1209979E-04
  2.9000000E+02  1.0621656E-04
  3.0000000E+02  1.0076288E-04
  3.1000000E+02  9.5699653E-05
  3.2000000E+02  9.0992151E-05
  3.4000000E+02  8.2530796E-05
  3.6000000E+02  7.5178585E-05
  3.8000000E+02  6.8761850E-05
  4.0000000E+02  6.3132548E-05
  4.2000000E+02  5.8170309E-05
  4.4000000E+02  5.3776808E-05
  4.6000000E+02  4.9871415E-05
  4.8000000E+02  4.6388932E-05
  5.0000000E+02  4.3274176E-05
  5.2500000E+02  3.9821241E-05
  5.5000000E+02  3.6777298E-05
  5.7500000E+02  3.4073541E-05
  6.0000000E+02  3.1653876E-05
  6.5000000E+02  2.7500824E-05
  6.7500000E+02  2.5711254E-05
  7.0000000E+02  2.4084874E-05
  7.2500000E+02  2.2603653E-05
  7.5000000E+02  2.1251534E-05
  8.0000000E+02  1.8880474E-05
  8.5000000E+02  1.6881344E-05
  9.0000000E+02  1.5184819E-05
  9.5000000E+02  1.3732505E-05
  1.0000000E+03  1.2477379E-05
  1.0500000E+03  1.1382751E-05
  1.1000000E+03  1.0419891E-05
  1.1500000E+03  9.5675613E-06
  1.2000000E+03  8.8106773E-06
  1.2500000E+03  8.1366779E-06
  1.3000000E+03  7.5348526E-06
  1.3500000E+03  6.9960480E-06
  1.4000000E+03  6.5123620E-06
  1.4500000E+03  6.0764806E-06
  1.5000000E+03  5.6818884E-06
  1.6000000E+03  4.9959267E-06
  1.7000000E+03  4.4216485E-06
  1.8000000E+03  3.9358779E-06
  1.9000000E+03  3.5225164E-06
  2.0000000E+03  3.1691792E-06
  2.1000000E+03  2.8649249E-06
  2.2000000E+03  2.6007229E-06
  2.3000000E+03  2.3696393E-06
  2.4000000E+03  2.1662940E-06
  2.5000000E+03  1.9864076E-06
  2.6000000E+03  1.8267349E-06
  2.7000000E+03  1.6846666E-06
  2.8000000E+03  1.5579282E-06
  2.9000000E+03  1.4443416E-06
  3.0000000E+03  1.3419970E-06
  3.1000000E+03  1.2493421E-06
  3.2000000E+03  1.1651968E-06
  3.4000000E+03  1.0189772E-06
  3.6000000E+03  8.9727859E-07
  3.8000000E+03  7.9488792E-07
  4.0000000E+03  7.0779982E-07
  4.2000000E+03  6.3324181E-07
  4.4000000E+03  5.6911352E-07
  4.6000000E+03  5.1363025E-07
  4.8000000E+03  4.6528271E-07
  5.0000000E+03  4.2288817E-07
  5.2500000E+03  3.7693350E-07
  5.5000000E+03  3.3754314E-07
  5.7500000E+03  3.0358832E-07
  6.0000000E+03  2.7411917E-07
  6.5000000E+03  2.2579787E-07
  6.7500000E+03  2.0589923E-07
  7.0000000E+03  1.8830196E-07
  7.2500000E+03  1.7268120E-07
  7.5000000E+03  1.5876367E-07
  7.7500000E+03  1.4632060E-07
  8.0000000E+03  1.3515902E-07
  8.2500000E+03  1.2511510E-07
  8.5000000E+03  1.1604987E-07
  9.0000000E+03  1.0039954E-07
  9.5000000E+03  8.7452678E-08
  1.0000000E+04  7.6646526E-08
  1.0500000E+04  6.7554023E-08
  1.1000000E+04  5.9846925E-08
  1.1500000E+04  5.3269744E-08
  1.2000000E+04  4.7621482E-08
  1.2500000E+04  4.2742832E-08
  1.3000000E+04  3.8506402E-08
  1.3500000E+04  3.4809448E-08
  1.4000000E+04  3.1568454E-08
  1.4500000E+04  2.8715080E-08
  1.5000000E+04  2.6192988E-08
  1.5500000E+04  2.3955427E-08
  1.6000000E+04  2.1963377E-08
  1.6500000E+04  2.0184098E-08
  1.7000000E+04  1.8589963E-08
  1.8000000E+04  1.5866898E-08
  1.9000000E+04  1.3645073E-08
  2.0000000E+04  1.1814613E-08
  2.1000000E+04  1.0293289E-08
  2.2000000E+04  9.0187427E-09
  2.3000000E+04  7.9430772E-09
  2.4000000E+04  7.0290850E-09
  2.5000000E+04  6.2476256E-09
  2.6000000E+04  5.5757293E-09
  2.7000000E+04  4.9950606E-09
  2.8000000E+04  4.4908102E-09
  2.9000000E+04  4.0508730E-09
  3.0000000E+04  3.6653445E-09
  3.1000000E+04  3.3261008E-09
  3.2000000E+04  3.0264594E-09
  3.3000000E+04  2.7608844E-09
  3.4000000E+04  2.5247366E-09
  3.5000000E+04  2.3141064E-09
  3.6000000E+04  2.1256716E-09
  3.8000000E+04  1.8045081E-09
  4.0000000E+04  1.5432791E-09
  4.2000000E+04  1.3287999E-09
  4.4000000E+04  1.1512127E-09
  4.6000000E+04  1.0030214E-09
  4.8000000E+04  8.7846293E-10
  5.0000000E+04  7.7307043E-10
  5.2500000E+04  6.6303108E-10
  5.5000000E+04  5.7226816E-10
  5.7500000E+04  4.9680518E-10
  5.8750000E+04  4.6383171E-10
  6.0000000E+04  4.3360170E-10
  6.2500000E+04  3.8030805E-10
  6.5000000E+04  3.3509041E-10
  6.7500000E+04  2.9650375E-10
  7.0000000E+04  2.6339917E-10
  7.2500000E+04  2.3485521E-10
  7.5000000E+04  2.1012781E-10
  7.7500000E+04  1.8861249E-10
  8.0000000E+04  1.6981565E-10
  8.2500000E+04  1.5333194E-10
  8.5000000E+04  1.3882532E-10
  8.7500000E+04  1.2601554E-10
  9.0000000E+04  1.1466598E-10
  9.2500000E+04  1.0457685E-10
  9.5000000E+04  9.5580228E-11
  1.0000000E+05  8.0321800E-11
  1.0500000E+05  6.8018736E-11


==> anc/colstop/sbethe/sdbase/oos26.tab <==
# Atomic number = 26   (Fe)
#
#      W/eV         OOS*eV
  
  
#  26   1  K1  EION =  7.117000000E+03 eV   257
#  S(0) = 1.266564E+00
  7.1104598E+01  0.0000000E+00
  7.1104598E+03  0.0000000E+00
  7.1104598E+03  3.3988731E-04
  7.1170000E+03  3.3988731E-04
  7.1170708E+03  3.3988731E-04
  7.1174862E+03  3.3730512E-04
  7.1179016E+03  3.3486897E-04
  7.1183170E+03  3.3256843E-04
  7.1187324E+03  3.3039404E-04
  7.1195633E+03  3.2638997E-04
  7.1203941E+03  3.2279698E-04
  7.1220557E+03  3.1665631E-04
  7.1237173E+03  3.1167081E-04
  7.1270405E+03  3.0435746E-04
  7.1303638E+03  2.9967124E-04
  7.1336870E+03  2.9685074E-04
  7.1370102E+03  2.9536218E-04
  7.1403334E+03  2.9481216E-04
  7.1436567E+03  2.9490161E-04
  7.1503031E+03  2.9612910E-04
  7.1569496E+03  2.9777103E-04
  7.1635960E+03  2.9912645E-04
  7.1702425E+03  2.9989054E-04
  7.1835354E+03  2.9962554E-04
  7.1968283E+03  2.9793713E-04
  7.2101213E+03  2.9602646E-04
  7.2234142E+03  2.9449267E-04
  7.2367071E+03  2.9337195E-04
  7.2500000E+03  2.9243605E-04
  7.2812500E+03  2.8981696E-04
  7.2968750E+03  2.8816505E-04
  7.3125000E+03  2.8644671E-04
  7.3437500E+03  2.8328714E-04
  7.3593750E+03  2.8188885E-04
  7.3750000E+03  2.8054124E-04
  7.4062500E+03  2.7778270E-04
  7.4218750E+03  2.7632450E-04
  7.4375000E+03  2.7483584E-04
  7.4687500E+03  2.7187376E-04
  7.5000000E+03  2.6906984E-04
  7.6250000E+03  2.5825306E-04
  7.7500000E+03  2.4790704E-04
  7.8750000E+03  2.3793488E-04
  7.9375000E+03  2.3317607E-04
  8.0000000E+03  2.2853109E-04
  8.1250000E+03  2.1951123E-04
  8.2500000E+03  2.1100339E-04
  8.5000000E+03  1.9516620E-04
  8.7500000E+03  1.8085401E-04
  9.0000000E+03  1.6792684E-04
  9.5000000E+03  1.4552827E-04
  1.0000000E+04  1.2695453E-04
  1.0500000E+04  1.1139584E-04
  1.1000000E+04  9.8262303E-05
  1.1500000E+04  8.7096903E-05
  1.2000000E+04  7.7543577E-05
  1.2500000E+04  6.9322035E-05
  1.3000000E+04  6.2208838E-05
  1.3500000E+04  5.6024071E-05
  1.4000000E+04  5.0621885E-05
  1.4500000E+04  4.5883391E-05
  1.5000000E+04  4.1710394E-05
  1.5500000E+04  3.8021380E-05
  1.6000000E+04  3.4748462E-05
  1.6500000E+04  3.1834846E-05
  1.7000000E+04  2.9232989E-05
  1.8000000E+04  2.4809549E-05
  1.9000000E+04  2.1222204E-05
  2.0000000E+04  1.8283576E-05
  2.1000000E+04  1.5854439E-05
  2.2000000E+04  1.3829807E-05
  2.3000000E+04  1.2129506E-05
  2.4000000E+04  1.0691617E-05
  2.5000000E+04  9.4678343E-06
  2.6000000E+04  8.4200920E-06
  2.7000000E+04  7.5181323E-06
  2.8000000E+04  6.7376983E-06
  2.9000000E+04  6.0591983E-06
  3.0000000E+04  5.4666919E-06
  3.1000000E+04  4.9471225E-06
  3.2000000E+04  4.4897295E-06
  3.3000000E+04  4.0855908E-06
  3.4000000E+04  3.7272686E-06
  3.5000000E+04  3.4085300E-06
  3.6000000E+04  3.1241259E-06
  3.8000000E+04  2.6412239E-06
  4.0000000E+04  2.2503803E-06
  4.2000000E+04  1.9309331E-06
  4.4000000E+04  1.6675084E-06
  4.6000000E+04  1.4485121E-06
  4.8000000E+04  1.2650928E-06
  5.0000000E+04  1.1104177E-06
  5.2500000E+04  9.4948764E-07
  5.5000000E+04  8.1722939E-07
  5.7500000E+04  7.0763373E-07
  5.8750000E+04  6.5986074E-07
  6.0000000E+04  6.1612827E-07
  6.2500000E+04  5.3919401E-07
  6.5000000E+04  4.7409452E-07
  6.7500000E+04  4.1868121E-07
  7.0000000E+04  3.7125215E-07
  7.2500000E+04  3.3044812E-07
  7.5000000E+04  2.9517513E-07
  7.7500000E+04  2.6454651E-07
  8.0000000E+04  2.3783876E-07
  8.2500000E+04  2.1445783E-07
  8.5000000E+04  1.9391308E-07
  8.7500000E+04  1.7579707E-07
  9.0000000E+04  1.5976969E-07
  9.2500000E+04  1.4554561E-07
  9.5000000E+04  1.3288439E-07
  1.0000000E+05  1.1146687E-07
  1.0500000E+05  9.4225161E-08
  1.1000000E+05  8.0212260E-08
  1.1500000E+05  6.8724170E-08
  1.2000000E+05  5.9230757E-08
  1.2500000E+05  5.1328102E-08
  1.3000000E+05  4.4705120E-08
  1.3500000E+05  3.9119817E-08
  1.4000000E+05  3.4382218E-08
  1.4500000E+05  3.0341912E-08
  1.5000000E+05  2.6878856E-08
  1.5500000E+05  2.3896541E-08
  1.6000000E+05  2.1316851E-08
  1.6500000E+05  1.9076130E-08
  1.7000000E+05  1.7122198E-08
  1.7500000E+05  1.5412044E-08
  1.8000000E+05  1.3910019E-08
  1.8500000E+05  1.2586420E-08
  1.9000000E+05  1.1416387E-08
  1.9500000E+05  1.0379020E-08
  2.0000000E+05  9.4566665E-09
  2.0500000E+05  8.6343596E-09
  2.1000000E+05  7.8993568E-09
  2.2000000E+05  6.6492782E-09
  2.3000000E+05  5.6365333E-09
  2.4000000E+05  4.8090954E-09
  2.5000000E+05  4.1277763E-09
  2.6000000E+05  3.5627211E-09
  2.7000000E+05  3.0909506E-09
  2.8000000E+05  2.6946131E-09
  2.9000000E+05  2.3597133E-09
  3.0000000E+05  2.0751901E-09
  3.1000000E+05  1.8322358E-09
  3.2000000E+05  1.6237853E-09
  3.3000000E+05  1.4441330E-09
  3.4000000E+05  1.2886429E-09
  3.5000000E+05  1.1535254E-09
  3.6000000E+05  1.0356654E-09
  3.7000000E+05  9.3248842E-10
  3.8000000E+05  8.4185645E-10
  3.9000000E+05  7.6198535E-10
  4.0000000E+05  6.9137962E-10
  4.2000000E+05  5.7312323E-10
  4.4000000E+05  4.7915699E-10
  4.6000000E+05  4.0373436E-10
  4.8000000E+05  3.4263214E-10
  5.0000000E+05  2.9270633E-10
  5.1250000E+05  2.6610073E-10
  5.2500000E+05  2.4246499E-10
  5.3750000E+05  2.2140935E-10
  5.5000000E+05  2.0260249E-10
  5.7500000E+05  1.7064495E-10
  5.8750000E+05  1.5704413E-10
  6.0000000E+05  1.4477980E-10
  6.2500000E+05  1.2366095E-10
  6.5000000E+05  1.0627739E-10
  6.7500000E+05  9.1860934E-11
  7.0000000E+05  7.9821776E-11
  7.2500000E+05  6.9702834E-11
  7.5000000E+05  6.1146473E-11
  7.7500000E+05  5.3870480E-11
  8.0000000E+05  4.7650579E-11
  8.2500000E+05  4.2307177E-11
  8.5000000E+05  3.7695376E-11
  8.7500000E+05  3.3697575E-11
  9.0000000E+05  3.0217752E-11
  9.2500000E+05  2.7177024E-11
  9.5000000E+05  2.4510207E-11
  9.7500000E+05  2.2163182E-11
  1.0000000E+06  2.0090798E-11
  1.0250000E+06  1.8255207E-11
  1.0500000E+06  1.6624527E-11
  1.1000000E+06  1.3874115E-11
  1.1500000E+06  1.1668685E-11
  1.2000000E+06  9.8832867E-12
  1.2500000E+06  8.4252674E-12
  1.3000000E+06  7.2250478E-12
  1.3500000E+06  6.2297653E-12
  1.4000000E+06  5.3988190E-12
  1.4500000E+06  4.7007117E-12
  1.5000000E+06  4.1107829E-12
  1.5500000E+06  3.6095602E-12
  1.6000000E+06  3.1815455E-12
  1.6500000E+06  2.8143148E-12
  1.7000000E+06  2.4978419E-12
  1.7500000E+06  2.2239773E-12
  1.8000000E+06  1.9860564E-12
  1.8500000E+06  1.7785982E-12
  1.9000000E+06  1.5970714E-12
  1.9500000E+06  1.4377100E-12
  2.0000000E+06  1.2973691E-12
  2.0500000E+06  1.1734112E-12
  2.1000000E+06  1.0636148E-12
  2.2000000E+06  8.7927415E-13
  2.3000000E+06  7.3243637E-13
  2.4000000E+06  6.1439601E-13
  2.5000000E+06  5.1870551E-13
  2.6000000E+06  4.4053089E-13
  2.7000000E+06  3.7620914E-13
  2.8000000E+06  3.2293469E-13
  2.9000000E+06  2.7853777E-13
  3.0000000E+06  2.4132567E-13
  3.1000000E+06  2.0996726E-13
  3.2000000E+06  1.8340791E-13
  3.3000000E+06  1.6080631E-13
  3.4000000E+06  1.4148687E-13
  3.5000000E+06  1.2490339E-13
  3.6000000E+06  1.1061172E-13
  3.7000000E+06  9.8248698E-14
  3.8000000E+06  8.7515868E-14
  3.9000000E+06  7.8166642E-14
  4.0000000E+06  6.9996345E-14
  4.1000000E+06  6.2834329E-14
  4.2000000E+06  5.6537701E-14
  4.3000000E+06  5.0986345E-14
  4.4000000E+06  4.6078910E-14
  4.6000000E+06  3.7865345E-14
  4.8000000E+06  3.1352540E-14
  5.0000000E+06  2.6142322E-14
  5.1250000E+06  2.3413047E-14
  5.2500000E+06  2.1019507E-14
  5.3750000E+06  1.8914362E-14
  5.5000000E+06  1.7057771E-14
  5.7500000E+06  1.3960740E-14
  5.8750000E+06  1.2667486E-14
  6.0000000E+06  1.1515593E-14
  6.2500000E+06  9.5674308E-15
  6.5000000E+06  8.0021042E-15
  6.7500000E+06  6.7345341E-15
  7.0000000E+06  5.7006158E-15
  7.2500000E+06  4.8515605E-15
  7.5000000E+06  4.1498806E-15
  7.7500000E+06  3.5665344E-15
  8.0000000E+06  3.0788522E-15
  8.2500000E+06  2.6690104E-15
  8.5000000E+06  2.3229002E-15
  8.7500000E+06  2.0292619E-15
  9.0000000E+06  1.7790511E-15
  9.2500000E+06  1.5649461E-15
  9.5000000E+06  1.3809846E-15
  9.7500000E+06  1.2223084E-15
  1.0000000E+07  1.0849392E-15
  1.0250000E+07  9.6561172E-16
  1.0500000E+07  8.6165872E-16
  1.0750000E+07  7.7085616E-16
  1.1000000E+07  6.9133244E-16
  
  
#  26   2  L1  EION =  8.510000000E+02 eV   279
#  S(0) = 1.359178E+00
  8.4450733E+00  0.0000000E+00
  8.4450733E+02  0.0000000E+00
  8.4450733E+02  1.5023174E-03
  8.5100000E+02  1.5023174E-03
  8.5100843E+02  1.5023174E-03
  8.5131463E+02  1.4931961E-03
  8.5162082E+02  1.4844436E-03
  8.5192702E+02  1.4760398E-03
  8.5223322E+02  1.4679663E-03
  8.5284561E+02  1.4527423E-03
  8.5345801E+02  1.4386470E-03
  8.5468280E+02  1.4134256E-03
  8.5590759E+02  1.3916012E-03
  8.5835716E+02  1.3561327E-03
  8.6080674E+02  1.3291928E-03
  8.6325632E+02  1.3087412E-03
  8.6570590E+02  1.2933046E-03
  8.6815548E+02  1.2817668E-03
  8.7060506E+02  1.2732541E-03
  8.7550421E+02  1.2626416E-03
  8.8040337E+02  1.2572915E-03
  8.8530253E+02  1.2543993E-03
  8.9020169E+02  1.2521076E-03
  8.9510084E+02  1.2492620E-03
  9.0000000E+02  1.2452401E-03
  9.1250000E+02  1.2287440E-03
  9.2500000E+02  1.2057801E-03
  9.3750000E+02  1.1809423E-03
  9.5000000E+02  1.1573019E-03
  9.6250000E+02  1.1357702E-03
  9.7500000E+02  1.1159008E-03
  9.8750000E+02  1.0968261E-03
  1.0000000E+03  1.0778605E-03
  1.0125000E+03  1.0587096E-03
  1.0250000E+03  1.0394580E-03
  1.0500000E+03  1.0017194E-03
  1.0750000E+03  9.6640991E-04
  1.1000000E+03  9.3365284E-04
  1.1250000E+03  9.0256050E-04
  1.1500000E+03  8.7247153E-04
  1.1625000E+03  8.5776778E-04
  1.1750000E+03  8.4334279E-04
  1.2000000E+03  8.1550196E-04
  1.2250000E+03  7.8910310E-04
  1.2500000E+03  7.6409619E-04
  1.3000000E+03  7.1725822E-04
  1.3250000E+03  6.9514704E-04
  1.3500000E+03  6.7386860E-04
  1.4000000E+03  6.3401329E-04
  1.4500000E+03  5.9756269E-04
  1.5000000E+03  5.6389836E-04
  1.6000000E+03  5.0374795E-04
  1.6500000E+03  4.7707006E-04
  1.7000000E+03  4.5230717E-04
  1.7500000E+03  4.2921380E-04
  1.8000000E+03  4.0770990E-04
  1.9000000E+03  3.6903386E-04
  2.0000000E+03  3.3523060E-04
  2.1000000E+03  3.0556752E-04
  2.2000000E+03  2.7942006E-04
  2.3000000E+03  2.5625587E-04
  2.4000000E+03  2.3567636E-04
  2.5000000E+03  2.1732159E-04
  2.6000000E+03  2.0087460E-04
  2.7000000E+03  1.8609230E-04
  2.8000000E+03  1.7277573E-04
  2.9000000E+03  1.6074435E-04
  3.0000000E+03  1.4983928E-04
  3.1000000E+03  1.3992679E-04
  3.2000000E+03  1.3089393E-04
  3.4000000E+03  1.1509040E-04
  3.6000000E+03  1.0179423E-04
  3.8000000E+03  9.0519262E-05
  4.0000000E+03  8.0888059E-05
  4.2000000E+03  7.2605875E-05
  4.4000000E+03  6.5440139E-05
  4.6000000E+03  5.9205643E-05
  4.8000000E+03  5.3753383E-05
  5.0000000E+03  4.8962495E-05
  5.2500000E+03  4.3755062E-05
  5.5000000E+03  3.9272107E-05
  5.7500000E+03  3.5390197E-05
  6.0000000E+03  3.2010581E-05
  6.5000000E+03  2.6454315E-05
  6.7500000E+03  2.4159697E-05
  7.0000000E+03  2.2125863E-05
  7.2500000E+03  2.0316380E-05
  7.5000000E+03  1.8700807E-05
  7.7500000E+03  1.7253575E-05
  8.0000000E+03  1.5953075E-05
  8.2500000E+03  1.4780968E-05
  8.5000000E+03  1.3721630E-05
  9.0000000E+03  1.1889702E-05
  9.5000000E+03  1.0371164E-05
  1.0000000E+04  9.1013033E-06
  1.0500000E+04  8.0308378E-06
  1.1000000E+04  7.1218781E-06
  1.1500000E+04  6.3449499E-06
  1.2000000E+04  5.6768324E-06
  1.2500000E+04  5.0990422E-06
  1.3000000E+04  4.5967578E-06
  1.3500000E+04  4.1580050E-06
  1.4000000E+04  3.7730338E-06
  1.4500000E+04  3.4338423E-06
  1.5000000E+04  3.1338196E-06
  1.5500000E+04  2.8674709E-06
  1.6000000E+04  2.6302033E-06
  1.6500000E+04  2.4181576E-06
  1.7000000E+04  2.2280744E-06
  1.7500000E+04  2.0571878E-06
  1.8000000E+04  1.9031399E-06
  1.8500000E+04  1.7639122E-06
  1.9000000E+04  1.6377700E-06
  2.0000000E+04  1.4189563E-06
  2.1000000E+04  1.2369550E-06
  2.2000000E+04  1.0843691E-06
  2.3000000E+04  9.5551440E-07
  2.4000000E+04  8.4597358E-07
  2.5000000E+04  7.5227902E-07
  2.6000000E+04  6.7168275E-07
  2.7000000E+04  6.0198797E-07
  2.8000000E+04  5.4142476E-07
  2.9000000E+04  4.8855624E-07
  3.0000000E+04  4.4220778E-07
  3.1000000E+04  4.0141288E-07
  3.2000000E+04  3.6537146E-07
  3.3000000E+04  3.3341731E-07
  3.4000000E+04  3.0499279E-07
  3.5000000E+04  2.7962873E-07
  3.6000000E+04  2.5692853E-07
  3.7000000E+04  2.3655539E-07
  3.8000000E+04  2.1822208E-07
  3.9000000E+04  2.0168268E-07
  4.0000000E+04  1.8672578E-07
  4.2000000E+04  1.6085446E-07
  4.4000000E+04  1.3942125E-07
  4.6000000E+04  1.2152578E-07
  4.8000000E+04  1.0647692E-07
  5.0000000E+04  9.3738325E-08
  5.2500000E+04  8.0432186E-08
  5.5000000E+04  6.9451632E-08
  5.7500000E+04  6.0317781E-08
  5.8750000E+04  5.6325400E-08
  6.0000000E+04  5.2664411E-08
  6.2500000E+04  4.6208354E-08
  6.5000000E+04  4.0728435E-08
  6.7500000E+04  3.6050278E-08
  7.0000000E+04  3.2035217E-08
  7.2500000E+04  2.8572088E-08
  7.5000000E+04  2.5571121E-08
  7.7500000E+04  2.2959309E-08
  8.0000000E+04  2.0676899E-08
  8.2500000E+04  1.8674682E-08
  8.5000000E+04  1.6911904E-08
  8.7500000E+04  1.5354631E-08
  9.0000000E+04  1.3974464E-08
  9.2500000E+04  1.2747522E-08
  9.5000000E+04  1.1653632E-08
  9.7500000E+04  1.0675682E-08
  1.0000000E+05  9.7990928E-09
  1.0250000E+05  9.0114015E-09
  1.0500000E+05  8.3019100E-09
  1.1000000E+05  7.0819262E-09
  1.1500000E+05  6.0793430E-09
  1.2000000E+05  5.2489835E-09
  1.2500000E+05  4.5563202E-09
  1.3000000E+05  3.9746861E-09
  1.3500000E+05  3.4832826E-09
  1.4000000E+05  3.0657416E-09
  1.4500000E+05  2.7090756E-09
  1.5000000E+05  2.4028971E-09
  1.5500000E+05  2.1388373E-09
  1.6000000E+05  1.9101102E-09
  1.6500000E+05  1.7111766E-09
  1.7000000E+05  1.5374874E-09
  1.7500000E+05  1.3852864E-09
  1.8000000E+05  1.2514559E-09
  1.8500000E+05  1.1333948E-09
  1.9000000E+05  1.0289223E-09
  1.9500000E+05  9.3620252E-10
  2.0000000E+05  8.5368331E-10
  2.0500000E+05  7.8004693E-10
  2.1000000E+05  7.1417016E-10
  2.1500000E+05  6.5509221E-10
  2.2000000E+05  6.0198852E-10
  2.2500000E+05  5.5414914E-10
  2.3000000E+05  5.1096060E-10
  2.4000000E+05  4.3647887E-10
  2.5000000E+05  3.7506526E-10
  2.6000000E+05  3.2406571E-10
  2.7000000E+05  2.8143388E-10
  2.8000000E+05  2.4557742E-10
  2.9000000E+05  2.1524656E-10
  3.0000000E+05  1.8945206E-10
  3.1000000E+05  1.6740497E-10
  3.2000000E+05  1.4847167E-10
  3.3000000E+05  1.3213990E-10
  3.4000000E+05  1.1799291E-10
  3.5000000E+05  1.0568976E-10
  3.6000000E+05  9.4949930E-11
  3.7000000E+05  8.5541382E-11
  3.8000000E+05  7.7271201E-11
  3.9000000E+05  6.9978231E-11
  4.0000000E+05  6.3527243E-11
  4.1000000E+05  5.7804313E-11
  4.2000000E+05  5.2713081E-11
  4.3000000E+05  4.8171726E-11
  4.4000000E+05  4.4110513E-11
  4.5000000E+05  4.0469799E-11
  4.6000000E+05  3.7198401E-11
  4.7000000E+05  3.4252253E-11
  4.8000000E+05  3.1593297E-11
  5.0000000E+05  2.7009394E-11
  5.1250000E+05  2.4564937E-11
  5.2500000E+05  2.2392264E-11
  5.3750000E+05  2.0455853E-11
  5.5000000E+05  1.8725473E-11
  5.7500000E+05  1.5783209E-11
  5.8750000E+05  1.4530193E-11
  6.0000000E+05  1.3399856E-11
  6.2500000E+05  1.1452370E-11
  6.5000000E+05  9.8481932E-12
  6.7500000E+05  8.5169479E-12
  7.0000000E+05  7.4045516E-12
  7.2500000E+05  6.4690237E-12
  7.5000000E+05  5.6775138E-12
  7.7500000E+05  5.0040963E-12
  8.0000000E+05  4.4281387E-12
  8.2500000E+05  3.9331085E-12
  8.5000000E+05  3.5056683E-12
  8.7500000E+05  3.1349843E-12
  9.0000000E+05  2.8121994E-12
  9.2500000E+05  2.5300356E-12
  9.5000000E+05  2.2824792E-12
  9.7500000E+05  2.0645343E-12
  1.0000000E+06  1.8720284E-12
  1.0250000E+06  1.7014625E-12
  1.0500000E+06  1.5498894E-12
  1.0750000E+06  1.4148159E-12
  1.1000000E+06  1.2941243E-12
  1.1250000E+06  1.1860086E-12
  1.1500000E+06  1.0889232E-12
  1.1750000E+06  1.0015407E-12
  1.2000000E+06  9.2271728E-13
  1.2250000E+06  8.5146377E-13
  1.2500000E+06  7.8692242E-13
  1.3000000E+06  6.7508726E-13
  1.3500000E+06  5.8230733E-13
  1.4000000E+06  5.0481445E-13
  1.4500000E+06  4.3968479E-13
  1.5000000E+06  3.8462790E-13
  1.5500000E+06  3.3783413E-13
  1.6000000E+06  2.9786236E-13
  1.6500000E+06  2.6355657E-13
  1.7000000E+06  2.3398310E-13
  1.7500000E+06  2.0838324E-13
  1.8000000E+06  1.8613676E-13
  1.8500000E+06  1.6673331E-13
  1.9000000E+06  1.4975074E-13
  1.9500000E+06  1.3483807E-13
  2.0000000E+06  1.2170220E-13
  2.0500000E+06  1.1009713E-13
  2.1000000E+06  9.9815579E-14
  2.1500000E+06  9.0682148E-14
  2.2000000E+06  8.2547856E-14
  2.2500000E+06  7.5285697E-14
  2.3000000E+06  6.8787014E-14
  2.3500000E+06  6.2958541E-14
  2.4000000E+06  5.7719970E-14
  2.4500000E+06  5.3002051E-14
  2.5000000E+06  4.8744873E-14
  2.6000000E+06  4.1411005E-14
  2.7000000E+06  3.5376030E-14
  2.8000000E+06  3.0376362E-14
  2.9000000E+06  2.6207230E-14
  3.0000000E+06  2.2709563E-14
  3.1000000E+06  1.9759715E-14
  3.2000000E+06  1.7262049E-14
  3.3000000E+06  1.5139414E-14
  
  
#  26   3  L2  EION =  7.260000000E+02 eV   280
#  S(0) = 1.860514E+00
  7.2428249E+00  0.0000000E+00
  7.2428249E+02  0.0000000E+00
  7.2428249E+02  1.6672246E-03
  7.2600000E+02  1.6672246E-03
  7.2600734E+02  1.6672246E-03
  7.2615729E+02  1.7168823E-03
  7.2630724E+02  1.7654578E-03
  7.2645720E+02  1.8129885E-03
  7.2660715E+02  1.8595099E-03
  7.2690706E+02  1.9496546E-03
  7.2720697E+02  2.0361334E-03
  7.2780679E+02  2.1989261E-03
  7.2840660E+02  2.3493351E-03
  7.2960623E+02  2.6174384E-03
  7.3080587E+02  2.8474938E-03
  7.3320513E+02  3.2124465E-03
  7.3560440E+02  3.4732427E-03
  7.3800367E+02  3.6513716E-03
  7.4040293E+02  3.7649686E-03
  7.4280220E+02  3.8297090E-03
  7.4520147E+02  3.8588027E-03
  7.4760073E+02  3.8629401E-03
  7.5000000E+02  3.8504213E-03
  7.5312500E+02  3.8191528E-03
  7.5625000E+02  3.7794157E-03
  7.5937500E+02  3.7369994E-03
  7.6250000E+02  3.6951811E-03
  7.6562500E+02  3.6555899E-03
  7.6875000E+02  3.6187993E-03
  7.7500000E+02  3.5531109E-03
  7.8125000E+02  3.4947078E-03
  7.8750000E+02  3.4392059E-03
  7.9375000E+02  3.3833152E-03
  8.0000000E+02  3.3253817E-03
  8.1250000E+02  3.2033660E-03
  8.2500000E+02  3.0796782E-03
  8.3750000E+02  2.9623462E-03
  8.5000000E+02  2.8548746E-03
  8.6250000E+02  2.7564984E-03
  8.7500000E+02  2.6646243E-03
  8.8750000E+02  2.5768545E-03
  9.0000000E+02  2.4918346E-03
  9.2500000E+02  2.3299129E-03
  9.5000000E+02  2.1816245E-03
  9.7500000E+02  2.0477478E-03
  1.0000000E+03  1.9254106E-03
  1.0250000E+03  1.8117283E-03
  1.0500000E+03  1.7055614E-03
  1.1000000E+03  1.5160398E-03
  1.1250000E+03  1.4320360E-03
  1.1500000E+03  1.3539684E-03
  1.1750000E+03  1.2810911E-03
  1.2000000E+03  1.2129023E-03
  1.2500000E+03  1.0896845E-03
  1.3000000E+03  9.8252969E-04
  1.3500000E+03  8.8859896E-04
  1.4000000E+03  8.0571533E-04
  1.4500000E+03  7.3245402E-04
  1.5000000E+03  6.6773974E-04
  1.6000000E+03  5.5890551E-04
  1.7000000E+03  4.7189936E-04
  1.8000000E+03  4.0169733E-04
  1.9000000E+03  3.4440600E-04
  2.0000000E+03  2.9729353E-04
  2.1000000E+03  2.5817500E-04
  2.2000000E+03  2.2545951E-04
  2.3000000E+03  1.9792556E-04
  2.4000000E+03  1.7457941E-04
  2.5000000E+03  1.5465729E-04
  2.6000000E+03  1.3757108E-04
  2.7000000E+03  1.2284403E-04
  2.8000000E+03  1.1008632E-04
  2.9000000E+03  9.8982604E-05
  3.0000000E+03  8.9276612E-05
  3.1000000E+03  8.0758135E-05
  3.2000000E+03  7.3253972E-05
  3.4000000E+03  6.0737104E-05
  3.6000000E+03  5.0832331E-05
  3.8000000E+03  4.2902913E-05
  4.0000000E+03  3.6487906E-05
  4.2000000E+03  3.1248452E-05
  4.4000000E+03  2.6931947E-05
  4.6000000E+03  2.3347552E-05
  4.8000000E+03  2.0349384E-05
  5.0000000E+03  1.7824694E-05
  5.2500000E+03  1.5202431E-05
  5.5000000E+03  1.3051731E-05
  5.7500000E+03  1.1273304E-05
  5.8750000E+03  1.0499347E-05
  6.0000000E+03  9.7916161E-06
  6.2500000E+03  8.5485690E-06
  6.5000000E+03  7.4990171E-06
  6.7500000E+03  6.6075540E-06
  7.0000000E+03  5.8461594E-06
  7.2500000E+03  5.1924855E-06
  7.5000000E+03  4.6285758E-06
  7.7500000E+03  4.1398961E-06
  8.0000000E+03  3.7146071E-06
  8.2500000E+03  3.3430059E-06
  8.5000000E+03  3.0170955E-06
  8.7500000E+03  2.7302460E-06
  9.0000000E+03  2.4769310E-06
  9.2500000E+03  2.2525196E-06
  9.5000000E+03  2.0531121E-06
  1.0000000E+04  1.7166276E-06
  1.0500000E+04  1.4466182E-06
  1.1000000E+04  1.2278550E-06
  1.1500000E+04  1.0490479E-06
  1.2000000E+04  9.0171387E-07
  1.2500000E+04  7.7940663E-07
  1.3000000E+04  6.7717655E-07
  1.3500000E+04  5.9118487E-07
  1.4000000E+04  5.1842518E-07
  1.4500000E+04  4.5652266E-07
  1.5000000E+04  4.0358641E-07
  1.5500000E+04  3.5809977E-07
  1.6000000E+04  3.1883776E-07
  1.6500000E+04  2.8480455E-07
  1.7000000E+04  2.5518567E-07
  1.7500000E+04  2.2931112E-07
  1.8000000E+04  2.0662672E-07
  1.8500000E+04  1.8667175E-07
  1.9000000E+04  1.6906142E-07
  2.0000000E+04  1.3963375E-07
  2.1000000E+04  1.1631750E-07
  2.2000000E+04  9.7651759E-08
  2.3000000E+04  8.2567432E-08
  2.4000000E+04  7.0271564E-08
  2.5000000E+04  6.0168732E-08
  2.6000000E+04  5.1806682E-08
  2.7000000E+04  4.4838317E-08
  2.8000000E+04  3.8994644E-08
  2.9000000E+04  3.4065311E-08
  3.0000000E+04  2.9884430E-08
  3.1000000E+04  2.6320155E-08
  3.2000000E+04  2.3266929E-08
  3.3000000E+04  2.0639656E-08
  3.4000000E+04  1.8369294E-08
  3.5000000E+04  1.6399485E-08
  3.6000000E+04  1.4683967E-08
  3.7000000E+04  1.3184553E-08
  3.8000000E+04  1.1869566E-08
  3.9000000E+04  1.0712602E-08
  4.0000000E+04  9.6915500E-09
  4.2000000E+04  7.9856893E-09
  4.4000000E+04  6.6350050E-09
  4.6000000E+04  5.5548759E-09
  4.8000000E+04  4.6832150E-09
  5.0000000E+04  3.9738802E-09
  5.1250000E+04  3.5971835E-09
  5.2500000E+04  3.2634449E-09
  5.3750000E+04  2.9669669E-09
  5.5000000E+04  2.7029103E-09
  5.7500000E+04  2.2561562E-09
  5.8750000E+04  2.0669003E-09
  6.0000000E+04  1.8967743E-09
  6.2500000E+04  1.6052041E-09
  6.5000000E+04  1.3667832E-09
  6.7500000E+04  1.1703981E-09
  7.0000000E+04  1.0075394E-09
  7.2500000E+04  8.7162972E-10
  7.5000000E+04  7.5754021E-10
  7.7500000E+04  6.6123846E-10
  8.0000000E+04  5.7952990E-10
  8.2500000E+04  5.0986539E-10
  8.5000000E+04  4.5019710E-10
  8.7500000E+04  3.9886942E-10
  9.0000000E+04  3.5453584E-10
  9.2500000E+04  3.1609503E-10
  9.5000000E+04  2.8264135E-10
  9.7500000E+04  2.5342631E-10
  1.0000000E+05  2.2782833E-10
  1.0250000E+05  2.0532883E-10
  1.0500000E+05  1.8549332E-10
  1.1000000E+05  1.5240877E-10
  1.1500000E+05  1.2627445E-10
  1.2000000E+05  1.0542639E-10
  1.2500000E+05  8.8644386E-11
  1.3000000E+05  7.5022366E-11
  1.3500000E+05  6.3879674E-11
  1.4000000E+05  5.4699583E-11
  1.4500000E+05  4.7085857E-11
  1.5000000E+05  4.0731831E-11
  1.5500000E+05  3.5398160E-11
  1.6000000E+05  3.0896520E-11
  1.6500000E+05  2.7077599E-11
  1.7000000E+05  2.3822186E-11
  1.7500000E+05  2.1034486E-11
  1.8000000E+05  1.8637025E-11
  1.8500000E+05  1.6566766E-11
  1.9000000E+05  1.4772144E-11
  1.9500000E+05  1.3210757E-11
  2.0000000E+05  1.1847556E-11
  2.0500000E+05  1.0653434E-11
  2.1000000E+05  9.6041098E-12
  2.1500000E+05  8.6792394E-12
  2.2000000E+05  7.8617103E-12
  2.2500000E+05  7.1370696E-12
  2.3000000E+05  6.4930657E-12
  2.4000000E+05  5.4068018E-12
  2.5000000E+05  4.5363979E-12
  2.6000000E+05  3.8327932E-12
  2.7000000E+05  3.2593671E-12
  2.8000000E+05  2.7884781E-12
  2.9000000E+05  2.3990513E-12
  3.0000000E+05  2.0748651E-12
  3.1000000E+05  1.8033212E-12
  3.2000000E+05  1.5745533E-12
  3.3000000E+05  1.3807743E-12
  3.4000000E+05  1.2157915E-12
  3.5000000E+05  1.0746452E-12
  3.6000000E+05  9.5333914E-13
  3.7000000E+05  8.4863404E-13
  3.8000000E+05  7.5788826E-13
  3.9000000E+05  6.7893548E-13
  4.0000000E+05  6.0999007E-13
  4.1000000E+05  5.4957288E-13
  4.2000000E+05  4.9645267E-13
  4.3000000E+05  4.4959942E-13
  4.4000000E+05  4.0814808E-13
  4.6000000E+05  3.3864631E-13
  4.8000000E+05  2.8334647E-13
  5.0000000E+05  2.3890572E-13
  5.1250000E+05  2.1552266E-13
  5.2500000E+05  1.9493838E-13
  5.3750000E+05  1.7676016E-13
  5.5000000E+05  1.6065797E-13
  5.7500000E+05  1.3361071E-13
  5.8750000E+05  1.2222936E-13
  6.0000000E+05  1.1203822E-13
  6.2500000E+05  9.4660581E-14
  6.5000000E+05  8.0533715E-14
  6.7500000E+05  6.8952769E-14
  7.0000000E+05  5.9385207E-14
  7.2500000E+05  5.1424255E-14
  7.5000000E+05  4.4756033E-14
  7.7500000E+05  3.9135937E-14
  8.0000000E+05  3.4371753E-14
  8.2500000E+05  3.0311276E-14
  8.5000000E+05  2.6833050E-14
  8.7500000E+05  2.3839452E-14
  9.0000000E+05  2.1251484E-14
  9.2500000E+05  1.9004809E-14
  9.5000000E+05  1.7046715E-14
  9.7500000E+05  1.5333764E-14
  1.0000000E+06  1.3829976E-14
  1.0250000E+06  1.2505398E-14
  1.0500000E+06  1.1334978E-14
  1.1000000E+06  9.3756841E-15
  1.1500000E+06  7.8197714E-15
  1.2000000E+06  6.5715841E-15
  1.2500000E+06  5.5609528E-15
  1.3000000E+06  4.7357054E-15
  1.3500000E+06  4.0565726E-15
  1.4000000E+06  3.4936714E-15
  1.4500000E+06  3.0240119E-15
  1.5000000E+06  2.6297343E-15
  1.5500000E+06  2.2968401E-15
  1.6000000E+06  2.0142676E-15
  1.6500000E+06  1.7732084E-15
  1.7000000E+06  1.5665988E-15
  1.7500000E+06  1.3887366E-15
  1.8000000E+06  1.2349879E-15
  1.8500000E+06  1.1015645E-15
  1.9000000E+06  9.8535265E-16
  1.9500000E+06  8.8378055E-16
  2.0000000E+06  7.9471159E-16
  2.0500000E+06  7.1636233E-16
  2.1000000E+06  6.4723747E-16
  2.2000000E+06  5.3181805E-16
  2.3000000E+06  4.4052108E-16
  2.4000000E+06  3.6760261E-16
  2.5000000E+06  3.0885078E-16
  2.6000000E+06  2.6113170E-16
  2.7000000E+06  2.2208149E-16
  2.8000000E+06  1.8989316E-16
  2.9000000E+06  1.6318111E-16
  3.0000000E+06  1.4087724E-16
  3.1000000E+06  1.2216218E-16
  3.2000000E+06  1.0638955E-16
  
  
#  26   4  L3  EION =  7.130000000E+02 eV   281
#  S(0) = 4.267497E+00
  5.6858234E+00  0.0000000E+00
  5.6858234E+02  0.0000000E+00
  5.6858234E+02  3.4704405E-03
  7.1300000E+02  3.4704405E-03
  7.1300721E+02  3.4704405E-03
  7.1315712E+02  3.5725618E-03
  7.1330703E+02  3.6724092E-03
  7.1345694E+02  3.7700642E-03
  7.1360685E+02  3.8656025E-03
  7.1390667E+02  4.0506105E-03
  7.1420649E+02  4.2279533E-03
  7.1480612E+02  4.5614334E-03
  7.1540576E+02  4.8691498E-03
  7.1660504E+02  5.4167818E-03
  7.1780432E+02  5.8858804E-03
  7.2020288E+02  6.6285968E-03
  7.2260144E+02  7.1581370E-03
  7.2500000E+02  7.5188591E-03
  7.2812500E+02  7.7962464E-03
  7.3125000E+02  7.9186567E-03
  7.3437500E+02  7.9404854E-03
  7.3750000E+02  7.9018501E-03
  7.4375000E+02  7.7441244E-03
  7.4687500E+02  7.6538760E-03
  7.5000000E+02  7.5657332E-03
  7.5625000E+02  7.4054477E-03
  7.6250000E+02  7.2673869E-03
  7.6875000E+02  7.1440931E-03
  7.7500000E+02  7.0265949E-03
  7.8125000E+02  6.9083192E-03
  7.8750000E+02  6.7860602E-03
  8.0000000E+02  6.5300495E-03
  8.1250000E+02  6.2720467E-03
  8.2500000E+02  6.0280371E-03
  8.3750000E+02  5.8047292E-03
  8.5000000E+02  5.6003040E-03
  8.6250000E+02  5.4093508E-03
  8.7500000E+02  5.2270458E-03
  9.0000000E+02  4.8799314E-03
  9.2500000E+02  4.5585039E-03
  9.5000000E+02  4.2677749E-03
  9.7500000E+02  4.0046804E-03
  1.0000000E+03  3.7624522E-03
  1.0250000E+03  3.5367190E-03
  1.0500000E+03  3.3268730E-03
  1.1000000E+03  2.9544304E-03
  1.1500000E+03  2.6355613E-03
  1.2000000E+03  2.3579426E-03
  1.2500000E+03  2.1165582E-03
  1.3000000E+03  1.9067437E-03
  1.3500000E+03  1.7229299E-03
  1.4000000E+03  1.5607922E-03
  1.4500000E+03  1.4178971E-03
  1.5000000E+03  1.2917442E-03
  1.6000000E+03  1.0796454E-03
  1.7000000E+03  9.1048193E-04
  1.8000000E+03  7.7411347E-04
  1.9000000E+03  6.6303188E-04
  2.0000000E+03  5.7172267E-04
  2.1000000E+03  4.9602170E-04
  2.2000000E+03  4.3280042E-04
  2.3000000E+03  3.7961303E-04
  2.4000000E+03  3.3454430E-04
  2.5000000E+03  2.9613274E-04
  2.6000000E+03  2.6322591E-04
  2.7000000E+03  2.3488281E-04
  2.8000000E+03  2.1034296E-04
  2.9000000E+03  1.8899668E-04
  3.0000000E+03  1.7034962E-04
  3.1000000E+03  1.5399569E-04
  3.2000000E+03  1.3959956E-04
  3.4000000E+03  1.1561089E-04
  3.6000000E+03  9.6651180E-05
  3.8000000E+03  8.1489022E-05
  4.0000000E+03  6.9235016E-05
  4.2000000E+03  5.9236272E-05
  4.4000000E+03  5.1006556E-05
  4.6000000E+03  4.4178828E-05
  4.8000000E+03  3.8472737E-05
  5.0000000E+03  3.3671782E-05
  5.2500000E+03  2.8689752E-05
  5.5000000E+03  2.4607569E-05
  5.7500000E+03  2.1235087E-05
  5.8750000E+03  1.9768403E-05
  6.0000000E+03  1.8427798E-05
  6.2500000E+03  1.6074647E-05
  6.5000000E+03  1.4089419E-05
  6.7500000E+03  1.2404550E-05
  7.0000000E+03  1.0966624E-05
  7.2500000E+03  9.7330686E-06
  7.5000000E+03  8.6696891E-06
  7.7500000E+03  7.7488238E-06
  8.0000000E+03  6.9479597E-06
  8.2500000E+03  6.2486608E-06
  8.5000000E+03  5.6357404E-06
  9.0000000E+03  4.6208019E-06
  9.5000000E+03  3.8254075E-06
  1.0000000E+04  3.1946533E-06
  1.0500000E+04  2.6890877E-06
  1.1000000E+04  2.2799129E-06
  1.1500000E+04  1.9458075E-06
  1.2000000E+04  1.6707799E-06
  1.2500000E+04  1.4426902E-06
  1.3000000E+04  1.2522233E-06
  1.3500000E+04  1.0921579E-06
  1.4000000E+04  9.5684349E-07
  1.4500000E+04  8.4182045E-07
  1.5000000E+04  7.4354107E-07
  1.5500000E+04  6.5916200E-07
  1.6000000E+04  5.8638860E-07
  1.6500000E+04  5.2335688E-07
  1.7000000E+04  4.6854337E-07
  1.7500000E+04  4.2069563E-07
  1.8000000E+04  3.7877844E-07
  1.8500000E+04  3.4193184E-07
  1.9000000E+04  3.0943799E-07
  2.0000000E+04  2.5519531E-07
  2.1000000E+04  2.1227620E-07
  2.2000000E+04  1.7796288E-07
  2.3000000E+04  1.5026869E-07
  2.4000000E+04  1.2772196E-07
  2.5000000E+04  1.0921882E-07
  2.6000000E+04  9.3921796E-08
  2.7000000E+04  8.1188820E-08
  2.8000000E+04  7.0522806E-08
  2.9000000E+04  6.1535412E-08
  3.0000000E+04  5.3920698E-08
  3.1000000E+04  4.7435744E-08
  3.2000000E+04  4.1886243E-08
  3.3000000E+04  3.7115695E-08
  3.4000000E+04  3.2997241E-08
  3.5000000E+04  2.9427418E-08
  3.6000000E+04  2.6321365E-08
  3.7000000E+04  2.3609098E-08
  3.8000000E+04  2.1232607E-08
  3.9000000E+04  1.9143577E-08
  4.0000000E+04  1.7301583E-08
  4.2000000E+04  1.4228114E-08
  4.4000000E+04  1.1798713E-08
  4.6000000E+04  9.8591709E-09
  4.8000000E+04  8.2965083E-09
  5.0000000E+04  7.0268793E-09
  5.2500000E+04  5.7574931E-09
  5.5000000E+04  4.7578613E-09
  5.7500000E+04  3.9626360E-09
  5.8750000E+04  3.6262351E-09
  6.0000000E+04  3.3241141E-09
  6.2500000E+04  2.8070166E-09
  6.5000000E+04  2.3849366E-09
  6.7500000E+04  2.0378886E-09
  7.0000000E+04  1.7505914E-09
  7.2500000E+04  1.5112498E-09
  7.5000000E+04  1.3106787E-09
  7.7500000E+04  1.1416665E-09
  8.0000000E+04  9.9850729E-10
  8.2500000E+04  8.7665435E-10
  8.5000000E+04  7.7245957E-10
  8.7500000E+04  6.8297729E-10
  9.0000000E+04  6.0581492E-10
  9.2500000E+04  5.3901802E-10
  9.5000000E+04  4.8098135E-10
  9.7500000E+04  4.3037983E-10
  1.0000000E+05  3.8611440E-10
  1.0250000E+05  3.4726932E-10
  1.0500000E+05  3.1307820E-10
  1.1000000E+05  2.5618209E-10
  1.1500000E+05  2.1137996E-10
  1.2000000E+05  1.7575205E-10
  1.2500000E+05  1.4716220E-10
  1.3000000E+05  1.2402786E-10
  1.3500000E+05  1.0516298E-10
  1.4000000E+05  8.9668988E-11
  1.4500000E+05  7.6858469E-11
  1.5000000E+05  6.6200620E-11
  1.5500000E+05  5.7282042E-11
  1.6000000E+05  4.9778163E-11
  1.6500000E+05  4.3432225E-11
  1.7000000E+05  3.8039676E-11
  1.7500000E+05  3.3436471E-11
  1.8000000E+05  2.9490216E-11
  1.8500000E+05  2.6093435E-11
  1.9000000E+05  2.3158390E-11
  1.9500000E+05  2.0613077E-11
  2.0000000E+05  1.8398106E-11
  2.0500000E+05  1.6464259E-11
  2.1000000E+05  1.4770562E-11
  2.1500000E+05  1.3282755E-11
  2.2000000E+05  1.1972079E-11
  2.2500000E+05  1.0814294E-11
  2.3000000E+05  9.7888971E-12
  2.4000000E+05  8.0682083E-12
  2.5000000E+05  6.6992188E-12
  2.6000000E+05  5.6005573E-12
  2.7000000E+05  4.7117406E-12
  2.8000000E+05  3.9873128E-12
  2.9000000E+05  3.3927662E-12
  3.0000000E+05  2.9016511E-12
  3.1000000E+05  2.4935130E-12
  3.2000000E+05  2.1524057E-12
  3.3000000E+05  1.8658014E-12
  3.4000000E+05  1.6237844E-12
  3.5000000E+05  1.4184531E-12
  3.6000000E+05  1.2434707E-12
  3.7000000E+05  1.0937236E-12
  3.8000000E+05  9.6506100E-13
  3.9000000E+05  8.5409570E-13
  4.0000000E+05  7.5804978E-13
  4.1000000E+05  6.7463360E-13
  4.2000000E+05  6.0195110E-13
  4.3000000E+05  5.3842507E-13
  4.4000000E+05  4.8273808E-13
  4.6000000E+05  3.9063633E-13
  4.8000000E+05  3.1872462E-13
  5.0000000E+05  2.6202980E-13
  5.1250000E+05  2.3267086E-13
  5.2500000E+05  2.0713922E-13
  5.3750000E+05  1.8486692E-13
  5.5000000E+05  1.6538030E-13
  5.7500000E+05  1.3324064E-13
  5.8750000E+05  1.1997279E-13
  6.0000000E+05  1.0824084E-13
  6.2500000E+05  8.8604722E-14
  6.5000000E+05  7.3042881E-14
  6.7500000E+05  6.0607609E-14
  7.0000000E+05  5.0594368E-14
  7.2500000E+05  4.2473872E-14
  7.5000000E+05  3.5844594E-14
  7.7500000E+05  3.0399144E-14
  8.0000000E+05  2.5900170E-14
  8.2500000E+05  2.2162938E-14
  8.5000000E+05  1.9042605E-14
  8.7500000E+05  1.6424800E-14
  9.0000000E+05  1.4218616E-14
  9.2500000E+05  1.2351345E-14
  9.5000000E+05  1.0764497E-14
  9.7500000E+05  9.4107583E-15
  1.0000000E+06  8.2516549E-15
  1.0250000E+06  7.2557453E-15
  1.0500000E+06  6.3972162E-15
  1.0750000E+06  5.6547805E-15
  1.1000000E+06  5.0108044E-15
  1.1250000E+06  4.4506208E-15
  1.1500000E+06  3.9619825E-15
  1.1750000E+06  3.5346264E-15
  1.2000000E+06  3.1599213E-15
  1.2250000E+06  2.8305826E-15
  1.2500000E+06  2.5404423E-15
  1.3000000E+06  2.0575750E-15
  1.3500000E+06  1.6779811E-15
  1.4000000E+06  1.3772068E-15
  1.4500000E+06  1.1371255E-15
  1.5000000E+06  9.4417009E-16
  1.5500000E+06  7.8809302E-16
  1.6000000E+06  6.6108370E-16
  1.6500000E+06  5.5714092E-16
  1.7000000E+06  4.7161887E-16
  1.7500000E+06  4.0089599E-16
  1.8000000E+06  3.4213055E-16
  1.8500000E+06  2.9307873E-16
  1.9000000E+06  2.5195861E-16
  1.9500000E+06  2.1734662E-16
  2.0000000E+06  1.8809920E-16
  2.0500000E+06  1.6329304E-16
  2.1000000E+06  1.4217904E-16
  2.1500000E+06  1.2414663E-16
  2.2000000E+06  1.0869603E-16
  2.2500000E+06  9.5416402E-17
  2.3000000E+06  8.3968662E-17
  2.3500000E+06  7.4072036E-17
  2.4000000E+06  6.5493136E-17
  2.4500000E+06  5.8037076E-17
  2.5000000E+06  5.1540570E-17
  2.5500000E+06  4.5866371E-17
  2.6000000E+06  4.0898699E-17
  2.6500000E+06  3.6539291E-17
  2.7000000E+06  3.2704851E-17
  2.8000000E+06  2.6338706E-17
  2.9000000E+06  2.1351229E-17
  3.0000000E+06  1.7415926E-17
  3.1000000E+06  1.4292735E-17
  3.2000000E+06  1.1799961E-17
  
  
#  26   5  M1  EION =  9.800000000E+01 eV   274
#  S(0) = 9.939625E-01
  9.1596756E-01  0.0000000E+00
  9.1596756E+01  0.0000000E+00
  9.1596756E+01  3.2587066E-03
  9.8000000E+01  3.2587066E-03
  9.8002721E+01  3.2587066E-03
  9.8352585E+01  3.2408825E-03
  9.8702449E+01  3.2239048E-03
  9.9052313E+01  3.2077185E-03
  9.9402177E+01  3.1922728E-03
  1.0010190E+02  3.1634190E-03
  1.0080163E+02  3.1370113E-03
  1.0220109E+02  3.0904571E-03
  1.0360054E+02  3.0508519E-03
  1.0500000E+02  3.0169153E-03
  1.0750000E+02  2.9674810E-03
  1.1000000E+02  2.9290823E-03
  1.1250000E+02  2.8988362E-03
  1.1500000E+02  2.8745820E-03
  1.2000000E+02  2.8376875E-03
  1.2500000E+02  2.8086590E-03
  1.3000000E+02  2.7812227E-03
  1.3500000E+02  2.7514490E-03
  1.4000000E+02  2.7171479E-03
  1.4500000E+02  2.6774325E-03
  1.5000000E+02  2.6323572E-03
  1.6000000E+02  2.5291814E-03
  1.7000000E+02  2.4158909E-03
  1.8000000E+02  2.3006580E-03
  1.9000000E+02  2.1889780E-03
  2.0000000E+02  2.0834875E-03
  2.1000000E+02  1.9847791E-03
  2.2000000E+02  1.8923696E-03
  2.3000000E+02  1.8054270E-03
  2.4000000E+02  1.7231734E-03
  2.5000000E+02  1.6451090E-03
  2.6000000E+02  1.5709535E-03
  2.7000000E+02  1.5006506E-03
  2.8000000E+02  1.4341722E-03
  2.9000000E+02  1.3715260E-03
  3.0000000E+02  1.3126418E-03
  3.1000000E+02  1.2573687E-03
  3.2000000E+02  1.2055154E-03
  3.4000000E+02  1.1110078E-03
  3.6000000E+02  1.0270115E-03
  3.8000000E+02  9.5169929E-04
  4.0000000E+02  8.8381235E-04
  4.2000000E+02  8.2248810E-04
  4.4000000E+02  7.6710769E-04
  4.6000000E+02  7.1709376E-04
  4.8000000E+02  6.7182099E-04
  5.0000000E+02  6.3071119E-04
  5.2500000E+02  5.8433318E-04
  5.5000000E+02  5.4269567E-04
  5.7500000E+02  5.0517617E-04
  6.0000000E+02  4.7128324E-04
  6.5000000E+02  4.1283121E-04
  6.7500000E+02  3.8758487E-04
  7.0000000E+02  3.6454486E-04
  7.2500000E+02  3.4343548E-04
  7.5000000E+02  3.2404319E-04
  8.0000000E+02  2.8972874E-04
  8.5000000E+02  2.6045769E-04
  9.0000000E+02  2.3534524E-04
  9.5000000E+02  2.1361493E-04
  1.0000000E+03  1.9464642E-04
  1.0500000E+03  1.7801413E-04
  1.1000000E+03  1.6338113E-04
  1.1500000E+03  1.5043688E-04
  1.2000000E+03  1.3891778E-04
  1.2500000E+03  1.2862098E-04
  1.3000000E+03  1.1938947E-04
  1.3500000E+03  1.1108899E-04
  1.4000000E+03  1.0359841E-04
  1.4500000E+03  9.6812779E-05
  1.5000000E+03  9.0644615E-05
  1.6000000E+03  7.9888853E-05
  1.7000000E+03  7.0878193E-05
  1.8000000E+03  6.3257114E-05
  1.9000000E+03  5.6752111E-05
  2.0000000E+03  5.1159357E-05
  2.1000000E+03  4.6320437E-05
  2.2000000E+03  4.2107932E-05
  2.3000000E+03  3.8419481E-05
  2.4000000E+03  3.5172677E-05
  2.5000000E+03  3.2300583E-05
  2.6000000E+03  2.9748468E-05
  2.7000000E+03  2.7471336E-05
  2.8000000E+03  2.5431833E-05
  2.9000000E+03  2.3598684E-05
  3.0000000E+03  2.1945515E-05
  3.1000000E+03  2.0449986E-05
  3.2000000E+03  1.9093096E-05
  3.3000000E+03  1.7858588E-05
  3.4000000E+03  1.6732495E-05
  3.5000000E+03  1.5702770E-05
  3.6000000E+03  1.4758979E-05
  3.8000000E+03  1.3094072E-05
  4.0000000E+03  1.1678061E-05
  4.2000000E+03  1.0464897E-05
  4.4000000E+03  9.4186207E-06
  4.6000000E+03  8.5108154E-06
  4.8000000E+03  7.7187959E-06
  5.0000000E+03  7.0242779E-06
  5.2500000E+03  6.2708710E-06
  5.5000000E+03  5.6235225E-06
  5.7500000E+03  5.0638888E-06
  5.8750000E+03  4.8122804E-06
  6.0000000E+03  4.5773641E-06
  6.2500000E+03  4.1522061E-06
  6.5000000E+03  3.7788941E-06
  6.7500000E+03  3.4496475E-06
  7.0000000E+03  3.1580632E-06
  7.2500000E+03  2.8988376E-06
  7.5000000E+03  2.6675522E-06
  7.7500000E+03  2.4605002E-06
  8.0000000E+03  2.2745553E-06
  8.2500000E+03  2.1070657E-06
  8.5000000E+03  1.9557734E-06
  8.7500000E+03  1.8187469E-06
  9.0000000E+03  1.6943266E-06
  9.2500000E+03  1.5810805E-06
  9.5000000E+03  1.4777691E-06
  1.0000000E+04  1.2967831E-06
  1.0500000E+04  1.1442978E-06
  1.1000000E+04  1.0148776E-06
  1.1500000E+04  9.0429271E-07
  1.2000000E+04  8.0921548E-07
  1.2500000E+04  7.2700419E-07
  1.3000000E+04  6.5554260E-07
  1.3500000E+04  5.9312123E-07
  1.4000000E+04  5.3834870E-07
  1.4500000E+04  4.9008453E-07
  1.5000000E+04  4.4738758E-07
  1.5500000E+04  4.0947613E-07
  1.6000000E+04  3.7569719E-07
  1.6500000E+04  3.4550239E-07
  1.7000000E+04  3.1842869E-07
  1.7500000E+04  2.9408320E-07
  1.8000000E+04  2.7213114E-07
  1.8500000E+04  2.5228595E-07
  1.9000000E+04  2.3430138E-07
  1.9500000E+04  2.1796491E-07
  2.0000000E+04  2.0309259E-07
  2.0500000E+04  1.8952455E-07
  2.1000000E+04  1.7712147E-07
  2.2000000E+04  1.5533769E-07
  2.3000000E+04  1.3693372E-07
  2.4000000E+04  1.2128174E-07
  2.5000000E+04  1.0788870E-07
  2.6000000E+04  9.6363623E-08
  2.7000000E+04  8.6393865E-08
  2.8000000E+04  7.7727402E-08
  2.9000000E+04  7.0159529E-08
  3.0000000E+04  6.3522835E-08
  3.1000000E+04  5.7679536E-08
  3.2000000E+04  5.2515526E-08
  3.3000000E+04  4.7935764E-08
  3.4000000E+04  4.3860676E-08
  3.5000000E+04  4.0223302E-08
  3.6000000E+04  3.6967027E-08
  3.7000000E+04  3.4043767E-08
  3.8000000E+04  3.1412501E-08
  3.9000000E+04  2.9038097E-08
  4.0000000E+04  2.6890346E-08
  4.1000000E+04  2.4943177E-08
  4.2000000E+04  2.3174016E-08
  4.3000000E+04  2.1563253E-08
  4.4000000E+04  2.0093795E-08
  4.6000000E+04  1.7520884E-08
  4.8000000E+04  1.5356373E-08
  5.0000000E+04  1.3523467E-08
  5.1250000E+04  1.2518969E-08
  5.2500000E+04  1.1608136E-08
  5.3750000E+04  1.0780481E-08
  5.5000000E+04  1.0026885E-08
  5.7500000E+04  8.7110383E-09
  5.8750000E+04  8.1357193E-09
  6.0000000E+04  7.6080598E-09
  6.2500000E+04  6.6773068E-09
  6.5000000E+04  5.8870193E-09
  6.7500000E+04  5.2121467E-09
  7.0000000E+04  4.6327602E-09
  7.2500000E+04  4.1328788E-09
  7.5000000E+04  3.6995918E-09
  7.7500000E+04  3.3223964E-09
  8.0000000E+04  2.9926937E-09
  8.2500000E+04  2.7034005E-09
  8.5000000E+04  2.4486488E-09
  8.7500000E+04  2.2235507E-09
  9.0000000E+04  2.0240139E-09
  9.2500000E+04  1.8465960E-09
  9.5000000E+04  1.6883887E-09
  9.7500000E+04  1.5469241E-09
  1.0000000E+05  1.4201002E-09
  1.0250000E+05  1.3061191E-09
  1.0500000E+05  1.2034378E-09
  1.0750000E+05  1.1107267E-09
  1.1000000E+05  1.0268369E-09
  1.1250000E+05  9.5077214E-10
  1.1500000E+05  8.8166588E-10
  1.2000000E+05  7.6140064E-10
  1.2500000E+05  6.6105365E-10
  1.3000000E+05  5.7677238E-10
  1.3500000E+05  5.0555132E-10
  1.4000000E+05  4.4502414E-10
  1.4500000E+05  3.9331213E-10
  1.5000000E+05  3.4891227E-10
  1.5500000E+05  3.1061349E-10
  1.6000000E+05  2.7743366E-10
  1.6500000E+05  2.4857118E-10
  1.7000000E+05  2.2336763E-10
  1.7500000E+05  2.0127912E-10
  1.8000000E+05  1.8185412E-10
  1.8500000E+05  1.6471585E-10
  1.9000000E+05  1.4954840E-10
  1.9500000E+05  1.3608571E-10
  2.0000000E+05  1.2410276E-10
  2.0500000E+05  1.1340853E-10
  2.1000000E+05  1.0384017E-10
  2.1500000E+05  9.5258371E-11
  2.2000000E+05  8.7543548E-11
  2.2500000E+05  8.0592775E-11
  2.3000000E+05  7.4317129E-11
  2.3500000E+05  6.8639524E-11
  2.4000000E+05  6.3492943E-11
  2.4500000E+05  5.8818963E-11
  2.5000000E+05  5.4566521E-11
  2.6000000E+05  4.7152721E-11
  2.7000000E+05  4.0954521E-11
  2.8000000E+05  3.5740718E-11
  2.9000000E+05  3.1329809E-11
  3.0000000E+05  2.7578128E-11
  3.1000000E+05  2.4371086E-11
  3.2000000E+05  2.1616663E-11
  3.3000000E+05  1.9240462E-11
  3.4000000E+05  1.7181948E-11
  3.5000000E+05  1.5391573E-11
  3.6000000E+05  1.3828566E-11
  3.7000000E+05  1.2459199E-11
  3.8000000E+05  1.1255425E-11
  3.9000000E+05  1.0193818E-11
  4.0000000E+05  9.2547127E-12
  4.1000000E+05  8.4215339E-12
  4.2000000E+05  7.6802637E-12
  4.3000000E+05  7.0190002E-12
  4.4000000E+05  6.4276008E-12
  4.5000000E+05  5.8973943E-12
  4.6000000E+05  5.4209394E-12
  4.7000000E+05  4.9918283E-12
  4.8000000E+05  4.6045260E-12
  5.0000000E+05  3.9367920E-12
  5.1250000E+05  3.5806825E-12
  5.2500000E+05  3.2641459E-12
  5.3750000E+05  2.9820106E-12
  5.5000000E+05  2.7298775E-12
  5.7500000E+05  2.3011285E-12
  5.8750000E+05  2.1185266E-12
  6.0000000E+05  1.9537976E-12
  6.1250000E+05  1.8048772E-12
  6.2500000E+05  1.6699730E-12
  6.3750000E+05  1.5475236E-12
  6.5000000E+05  1.4361674E-12
  6.7500000E+05  1.2421197E-12
  7.0000000E+05  1.0799511E-12
  7.2500000E+05  9.4355401E-13
  7.5000000E+05  8.2814876E-13
  7.7500000E+05  7.2996112E-13
  8.0000000E+05  6.4598290E-13
  8.2500000E+05  5.7379805E-13
  8.5000000E+05  5.1145925E-13
  8.7500000E+05  4.5738721E-13
  9.0000000E+05  4.1029858E-13
  9.2500000E+05  3.6914119E-13
  9.5000000E+05  3.3304268E-13
  
  
#  26   6  M2  EION =  6.100000000E+01 eV   300
#  S(0) = 1.117828E+00
  5.7601937E-01  0.0000000E+00
  5.7601937E+01  0.0000000E+00
  5.7601937E+01  3.6185114E-03
  6.1000000E+01  3.6185114E-03
  6.1002721E+01  3.6185114E-03
  6.1227653E+01  3.5974674E-03
  6.1452585E+01  3.5740114E-03
  6.1677517E+01  3.5484140E-03
  6.1902449E+01  3.5209222E-03
  6.2352313E+01  3.4611358E-03
  6.2802177E+01  3.3962349E-03
  6.3701905E+01  3.2561934E-03
  6.4601633E+01  3.1091257E-03
  6.5501361E+01  2.9609851E-03
  6.6401088E+01  2.8160252E-03
  6.7300816E+01  2.6772467E-03
  6.8200544E+01  2.5467158E-03
  7.0000000E+01  2.3152534E-03
  7.1250000E+01  2.1796103E-03
  7.2500000E+01  2.0647709E-03
  7.3750000E+01  1.9699561E-03
  7.5000000E+01  1.8938611E-03
  7.7500000E+01  1.7912288E-03
  8.0000000E+01  1.7428835E-03
  8.1250000E+01  1.7348123E-03
  8.2500000E+01  1.7353991E-03
  8.5000000E+01  1.7573257E-03
  8.7500000E+01  1.7995578E-03
  9.0000000E+01  1.8551725E-03
  9.2500000E+01  1.9190750E-03
  9.5000000E+01  1.9875929E-03
  9.7500000E+01  2.0580974E-03
  1.0000000E+02  2.1287426E-03
  1.0500000E+02  2.2655691E-03
  1.1000000E+02  2.3914802E-03
  1.1500000E+02  2.5030576E-03
  1.2000000E+02  2.5985430E-03
  1.2500000E+02  2.6772007E-03
  1.3000000E+02  2.7390778E-03
  1.3500000E+02  2.7848365E-03
  1.4000000E+02  2.8156558E-03
  1.4500000E+02  2.8330595E-03
  1.5000000E+02  2.8387538E-03
  1.6000000E+02  2.8219656E-03
  1.7000000E+02  2.7779209E-03
  1.8000000E+02  2.7162436E-03
  1.9000000E+02  2.6433304E-03
  2.0000000E+02  2.5630873E-03
  2.1000000E+02  2.4779994E-03
  2.2000000E+02  2.3897616E-03
  2.3000000E+02  2.2998650E-03
  2.4000000E+02  2.2096083E-03
  2.5000000E+02  2.1202482E-03
  2.6000000E+02  2.0328085E-03
  2.7000000E+02  1.9480540E-03
  2.8000000E+02  1.8665164E-03
  2.9000000E+02  1.7884468E-03
  3.0000000E+02  1.7138673E-03
  3.1000000E+02  1.6427270E-03
  3.2000000E+02  1.5748685E-03
  3.4000000E+02  1.4482309E-03
  3.6000000E+02  1.3327555E-03
  3.8000000E+02  1.2275970E-03
  4.0000000E+02  1.1321693E-03
  4.2000000E+02  1.0458540E-03
  4.4000000E+02  9.6779980E-04
  4.6000000E+02  8.9713136E-04
  4.8000000E+02  8.3295022E-04
  5.0000000E+02  7.7444951E-04
  5.2500000E+02  7.0838966E-04
  5.5000000E+02  6.4933511E-04
  5.7500000E+02  5.9648180E-04
  6.0000000E+02  5.4912797E-04
  6.5000000E+02  4.6835765E-04
  6.7500000E+02  4.3375211E-04
  7.0000000E+02  4.0237187E-04
  7.2500000E+02  3.7387439E-04
  7.5000000E+02  3.4795909E-04
  8.0000000E+02  3.0281532E-04
  8.5000000E+02  2.6508868E-04
  9.0000000E+02  2.3330923E-04
  9.5000000E+02  2.0632283E-04
  1.0000000E+03  1.8327632E-04
  1.0500000E+03  1.6351143E-04
  1.1000000E+03  1.4646904E-04
  1.1500000E+03  1.3168169E-04
  1.2000000E+03  1.1878337E-04
  1.2500000E+03  1.0749186E-04
  1.3000000E+03  9.7573721E-05
  1.3500000E+03  8.8828199E-05
  1.4000000E+03  8.1083816E-05
  1.4500000E+03  7.4198970E-05
  1.5000000E+03  6.8058047E-05
  1.5500000E+03  6.2565401E-05
  1.6000000E+03  5.7639504E-05
  1.6500000E+03  5.3210173E-05
  1.7000000E+03  4.9216435E-05
  1.8000000E+03  4.2334028E-05
  1.9000000E+03  3.6656059E-05
  2.0000000E+03  3.1931341E-05
  2.1000000E+03  2.7969214E-05
  2.2000000E+03  2.4623264E-05
  2.3000000E+03  2.1779398E-05
  2.4000000E+03  1.9347565E-05
  2.5000000E+03  1.7256271E-05
  2.6000000E+03  1.5448396E-05
  2.7000000E+03  1.3877928E-05
  2.8000000E+03  1.2507516E-05
  2.9000000E+03  1.1306637E-05
  3.0000000E+03  1.0250191E-05
  3.1000000E+03  9.3173860E-06
  3.2000000E+03  8.4909004E-06
  3.3000000E+03  7.7562230E-06
  3.4000000E+03  7.1011391E-06
  3.5000000E+03  6.5153202E-06
  3.6000000E+03  5.9899937E-06
  3.7000000E+03  5.5176782E-06
  3.8000000E+03  5.0919666E-06
  3.9000000E+03  4.7073508E-06
  4.0000000E+03  4.3590791E-06
  4.2000000E+03  3.7556628E-06
  4.4000000E+03  3.2548379E-06
  4.6000000E+03  2.8360896E-06
  4.8000000E+03  2.4835880E-06
  5.0000000E+03  2.1849904E-06
  5.2500000E+03  1.8729478E-06
  5.5000000E+03  1.6154020E-06
  5.7500000E+03  1.4012027E-06
  5.8750000E+03  1.3076032E-06
  6.0000000E+03  1.2217954E-06
  6.2500000E+03  1.0705480E-06
  6.5000000E+03  9.4226911E-07
  6.7500000E+03  8.3285878E-07
  7.0000000E+03  7.3905255E-07
  7.2500000E+03  6.5823093E-07
  7.5000000E+03  5.8827696E-07
  7.7500000E+03  5.2746847E-07
  8.0000000E+03  4.7439533E-07
  8.2500000E+03  4.2789548E-07
  8.5000000E+03  3.8700702E-07
  8.7500000E+03  3.5092958E-07
  9.0000000E+03  3.1899401E-07
  9.2500000E+03  2.9063815E-07
  9.5000000E+03  2.6538752E-07
  9.7500000E+03  2.4283988E-07
  1.0000000E+04  2.2265281E-07
  1.0250000E+04  2.0453352E-07
  1.0500000E+04  1.8823100E-07
  1.1000000E+04  1.6024228E-07
  1.1500000E+04  1.3728777E-07
  1.2000000E+04  1.1831319E-07
  1.2500000E+04  1.0251448E-07
  1.3000000E+04  8.9271797E-08
  1.3500000E+04  7.8102593E-08
  1.4000000E+04  6.8627815E-08
  1.4500000E+04  6.0547239E-08
  1.5000000E+04  5.3621171E-08
  1.5500000E+04  4.7656797E-08
  1.6000000E+04  4.2497976E-08
  1.6500000E+04  3.8017470E-08
  1.7000000E+04  3.4110928E-08
  1.7500000E+04  3.0692293E-08
  1.8000000E+04  2.7690220E-08
  1.8500000E+04  2.5045268E-08
  1.9000000E+04  2.2707668E-08
  1.9500000E+04  2.0635565E-08
  2.0000000E+04  1.8793609E-08
  2.0500000E+04  1.7151819E-08
  2.1000000E+04  1.5684678E-08
  2.1500000E+04  1.4370384E-08
  2.2000000E+04  1.3190247E-08
  2.2500000E+04  1.2128186E-08
  2.3000000E+04  1.1170324E-08
  2.4000000E+04  9.5207376E-09
  2.5000000E+04  8.1630463E-09
  2.6000000E+04  7.0375141E-09
  2.7000000E+04  6.0981860E-09
  2.8000000E+04  5.3093751E-09
  2.9000000E+04  4.6431197E-09
  3.0000000E+04  4.0773301E-09
  3.1000000E+04  3.5944215E-09
  3.2000000E+04  3.1802943E-09
  3.3000000E+04  2.8235667E-09
  3.4000000E+04  2.5149913E-09
  3.5000000E+04  2.2470101E-09
  3.6000000E+04  2.0134117E-09
  3.7000000E+04  1.8090639E-09
  3.8000000E+04  1.6297038E-09
  3.9000000E+04  1.4717740E-09
  4.0000000E+04  1.3322925E-09
  4.1000000E+04  1.2087492E-09
  4.2000000E+04  1.0990218E-09
  4.3000000E+04  1.0013096E-09
  4.4000000E+04  9.1407875E-10
  4.5000000E+04  8.3601819E-10
  4.6000000E+04  7.6600359E-10
  4.7000000E+04  7.0306750E-10
  4.8000000E+04  6.4637489E-10
  5.0000000E+04  5.4892399E-10
  5.1250000E+04  4.9713089E-10
  5.2500000E+04  4.5121789E-10
  5.3750000E+04  4.1040842E-10
  5.5000000E+04  3.7404239E-10
  5.7500000E+04  3.1246946E-10
  5.8750000E+04  2.8636667E-10
  6.0000000E+04  2.6289170E-10
  6.2500000E+04  2.2263358E-10
  6.5000000E+04  1.8968720E-10
  6.7500000E+04  1.6252907E-10
  7.0000000E+04  1.3999141E-10
  7.2500000E+04  1.2117075E-10
  7.5000000E+04  1.0536192E-10
  7.7500000E+04  9.2010076E-11
  8.0000000E+04  8.0675303E-11
  8.2500000E+04  7.1006328E-11
  8.5000000E+04  6.2720747E-11
  8.7500000E+04  5.5590093E-11
  9.0000000E+04  4.9428420E-11
  9.2500000E+04  4.4083546E-11
  9.5000000E+04  3.9430261E-11
  9.7500000E+04  3.5365032E-11
  1.0000000E+05  3.1801839E-11
  1.0250000E+05  2.8668891E-11
  1.0500000E+05  2.5906006E-11
  1.0750000E+05  2.3462522E-11
  1.1000000E+05  2.1295626E-11
  1.1250000E+05  1.9369002E-11
  1.1500000E+05  1.7651731E-11
  1.1750000E+05  1.6117405E-11
  1.2000000E+05  1.4743390E-11
  1.2250000E+05  1.3510227E-11
  1.2500000E+05  1.2401138E-11
  1.2750000E+05  1.1401616E-11
  1.3000000E+05  1.0499078E-11
  1.3250000E+05  9.6825812E-12
  1.3500000E+05  8.9425837E-12
  1.4000000E+05  7.6597594E-12
  1.4500000E+05  6.5954463E-12
  1.5000000E+05  5.7069348E-12
  1.5500000E+05  4.9608708E-12
  1.6000000E+05  4.3310024E-12
  1.6500000E+05  3.7965121E-12
  1.7000000E+05  3.3407715E-12
  1.7500000E+05  2.9504108E-12
  1.8000000E+05  2.6146155E-12
  1.8500000E+05  2.3245856E-12
  1.9000000E+05  2.0731188E-12
  1.9500000E+05  1.8542900E-12
  2.0000000E+05  1.6632007E-12
  2.0500000E+05  1.4957822E-12
  2.1000000E+05  1.3486391E-12
  2.1500000E+05  1.2189262E-12
  2.2000000E+05  1.1042495E-12
  2.2500000E+05  1.0025871E-12
  2.3000000E+05  9.1222452E-13
  2.3500000E+05  8.3170310E-13
  2.4000000E+05  7.5977722E-13
  2.4500000E+05  6.9537986E-13
  2.5000000E+05  6.3759395E-13
  2.5500000E+05  5.8562896E-13
  2.6000000E+05  5.3880162E-13
  2.6500000E+05  4.9651970E-13
  2.7000000E+05  4.5826852E-13
  2.8000000E+05  3.9212134E-13
  2.9000000E+05  3.3740689E-13
  3.0000000E+05  2.9185134E-13
  3.1000000E+05  2.5368798E-13
  3.2000000E+05  2.2153218E-13
  3.3000000E+05  1.9429044E-13
  3.4000000E+05  1.7109338E-13
  3.5000000E+05  1.5124501E-13
  3.6000000E+05  1.3418448E-13
  3.7000000E+05  1.1945700E-13
  3.8000000E+05  1.0669167E-13
  3.9000000E+05  9.5584266E-14
  4.0000000E+05  8.5883899E-14
  4.1000000E+05  7.7382652E-14
  4.2000000E+05  6.9907467E-14
  4.3000000E+05  6.3313646E-14
  4.4000000E+05  5.7479664E-14
  4.5000000E+05  5.2302995E-14
  4.6000000E+05  4.7696841E-14
  4.7000000E+05  4.3587465E-14
  4.8000000E+05  3.9911994E-14
  5.0000000E+05  3.3655174E-14
  5.1250000E+05  3.0362803E-14
  5.2500000E+05  2.7464321E-14
  5.3750000E+05  2.4904481E-14
  5.5000000E+05  2.2636865E-14
  5.7500000E+05  1.8827536E-14
  5.8750000E+05  1.7224391E-14
  6.0000000E+05  1.5788768E-14
  6.1250000E+05  1.4500049E-14
  6.2500000E+05  1.3340533E-14
  6.3750000E+05  1.2294977E-14
  6.5000000E+05  1.1350196E-14
  6.7500000E+05  9.7186909E-15
  7.0000000E+05  8.3710350E-15
  7.2500000E+05  7.2495798E-15
  7.5000000E+05  6.3097887E-15
  
  
#  26   7  M3  EION =  5.900000000E+01 eV   302
#  S(0) = 3.827019E+00
  2.9500000E-01  0.0000000E+00
  2.9500000E+01  0.0000000E+00
  2.9500000E+01  5.3445495E-02
  5.9000000E+01  5.3445495E-02
  5.9000000E+01  7.5479680E-03
  5.9002721E+01  7.5479680E-03
  5.9215153E+01  7.4996852E-03
  5.9427585E+01  7.4473589E-03
  5.9640017E+01  7.3914537E-03
  5.9852449E+01  7.3323938E-03
  6.0277313E+01  7.2063316E-03
  6.0702177E+01  7.0719046E-03
  6.1551905E+01  6.7868130E-03
  6.2401633E+01  6.4915929E-03
  6.3251361E+01  6.1966261E-03
  6.4101088E+01  5.9093376E-03
  6.4950816E+01  5.6349769E-03
  6.5800544E+01  5.3771471E-03
  6.7500000E+01  4.9195341E-03
  6.8750000E+01  4.6359388E-03
  7.0000000E+01  4.3974635E-03
  7.1250000E+01  4.2022636E-03
  7.2500000E+01  4.0473505E-03
  7.5000000E+01  3.8435664E-03
  7.7500000E+01  3.7548901E-03
  8.0000000E+01  3.7516915E-03
  8.2500000E+01  3.8089617E-03
  8.5000000E+01  3.9070121E-03
  8.7500000E+01  4.0310616E-03
  9.0000000E+01  4.1703863E-03
  9.2500000E+01  4.3173632E-03
  9.5000000E+01  4.4666609E-03
  1.0000000E+02  4.7586685E-03
  1.0500000E+02  5.0286890E-03
  1.1000000E+02  5.2682703E-03
  1.1500000E+02  5.4733797E-03
  1.2000000E+02  5.6423673E-03
  1.2500000E+02  5.7751751E-03
  1.3000000E+02  5.8730280E-03
  1.3500000E+02  5.9382558E-03
  1.4000000E+02  5.9739125E-03
  1.4500000E+02  5.9836833E-03
  1.5000000E+02  5.9712856E-03
  1.6000000E+02  5.8947245E-03
  1.7000000E+02  5.7697682E-03
  1.8000000E+02  5.6148813E-03
  1.9000000E+02  5.4419069E-03
  2.0000000E+02  5.2578142E-03
  2.1000000E+02  5.0669893E-03
  2.2000000E+02  4.8724697E-03
  2.3000000E+02  4.6769923E-03
  2.4000000E+02  4.4829205E-03
  2.5000000E+02  4.2925848E-03
  2.6000000E+02  4.1077565E-03
  2.7000000E+02  3.9297488E-03
  2.8000000E+02  3.7593962E-03
  2.9000000E+02  3.5969647E-03
  3.0000000E+02  3.4423497E-03
  3.1000000E+02  3.2953219E-03
  3.2000000E+02  3.1554405E-03
  3.4000000E+02  2.8953260E-03
  3.6000000E+02  2.6592092E-03
  3.8000000E+02  2.4450526E-03
  4.0000000E+02  2.2514285E-03
  4.2000000E+02  2.0768162E-03
  4.4000000E+02  1.9193034E-03
  4.6000000E+02  1.7769961E-03
  4.8000000E+02  1.6479805E-03
  5.0000000E+02  1.5305827E-03
  5.2500000E+02  1.3982741E-03
  5.5000000E+02  1.2802280E-03
  5.7500000E+02  1.1747649E-03
  6.0000000E+02  1.0804271E-03
  6.5000000E+02  9.1982602E-04
  6.7500000E+02  8.5113688E-04
  7.0000000E+02  7.8892306E-04
  7.2500000E+02  7.3248808E-04
  7.5000000E+02  6.8121947E-04
  8.0000000E+02  5.9203162E-04
  8.5000000E+02  5.1762253E-04
  9.0000000E+02  4.5503565E-04
  9.5000000E+02  4.0196074E-04
  1.0000000E+03  3.5669533E-04
  1.0500000E+03  3.1792275E-04
  1.1000000E+03  2.8452631E-04
  1.1500000E+03  2.5557779E-04
  1.2000000E+03  2.3035258E-04
  1.2500000E+03  2.0829105E-04
  1.3000000E+03  1.8893021E-04
  1.3500000E+03  1.7187220E-04
  1.4000000E+03  1.5677854E-04
  1.4500000E+03  1.4337013E-04
  1.5000000E+03  1.3141938E-04
  1.5500000E+03  1.2073784E-04
  1.6000000E+03  1.1116501E-04
  1.6500000E+03  1.0256276E-04
  1.7000000E+03  9.4811286E-05
  1.8000000E+03  8.1464849E-05
  1.9000000E+03  7.0466492E-05
  2.0000000E+03  6.1324389E-05
  2.1000000E+03  5.3665648E-05
  2.2000000E+03  4.7204182E-05
  2.3000000E+03  4.1717297E-05
  2.4000000E+03  3.7029432E-05
  2.5000000E+03  3.3001364E-05
  2.6000000E+03  2.9521960E-05
  2.7000000E+03  2.6501768E-05
  2.8000000E+03  2.3868240E-05
  2.9000000E+03  2.1562134E-05
  3.0000000E+03  1.9534773E-05
  3.1000000E+03  1.7745865E-05
  3.2000000E+03  1.6161865E-05
  3.3000000E+03  1.4754691E-05
  3.4000000E+03  1.3500719E-05
  3.5000000E+03  1.2379988E-05
  3.6000000E+03  1.1375553E-05
  3.7000000E+03  1.0472973E-05
  3.8000000E+03  9.6598871E-06
  3.9000000E+03  8.9256748E-06
  4.0000000E+03  8.2611800E-06
  4.2000000E+03  7.1107132E-06
  4.4000000E+03  6.1567545E-06
  4.6000000E+03  5.3598609E-06
  4.8000000E+03  4.6896240E-06
  5.0000000E+03  4.1223562E-06
  5.2500000E+03  3.5300820E-06
  5.5000000E+03  3.0417212E-06
  5.7500000E+03  2.6359343E-06
  5.8750000E+03  2.4587383E-06
  6.0000000E+03  2.2963647E-06
  6.2500000E+03  2.0103425E-06
  6.5000000E+03  1.7679591E-06
  6.7500000E+03  1.5613954E-06
  7.0000000E+03  1.3844309E-06
  7.2500000E+03  1.2320779E-06
  7.5000000E+03  1.1003088E-06
  7.7500000E+03  9.8584928E-07
  8.0000000E+03  8.8602023E-07
  8.2500000E+03  7.9861528E-07
  8.5000000E+03  7.2180926E-07
  8.7500000E+03  6.5408457E-07
  9.0000000E+03  5.9417314E-07
  9.2500000E+03  5.4101036E-07
  9.5000000E+03  4.9369818E-07
  9.7500000E+03  4.5147576E-07
  1.0000000E+04  4.1369574E-07
  1.0250000E+04  3.7980493E-07
  1.0500000E+04  3.4932936E-07
  1.1000000E+04  2.9705008E-07
  1.1500000E+04  2.5421961E-07
  1.2000000E+04  2.1885158E-07
  1.2500000E+04  1.8943251E-07
  1.3000000E+04  1.6479679E-07
  1.3500000E+04  1.4403782E-07
  1.4000000E+04  1.2644408E-07
  1.4500000E+04  1.1145251E-07
  1.5000000E+04  9.8613918E-08
  1.5500000E+04  8.7567287E-08
  1.6000000E+04  7.8020480E-08
  1.6500000E+04  6.9735615E-08
  1.7000000E+04  6.2517751E-08
  1.7500000E+04  5.6206231E-08
  1.8000000E+04  5.0667964E-08
  1.8500000E+04  4.5792138E-08
  1.9000000E+04  4.1486037E-08
  1.9500000E+04  3.7671739E-08
  2.0000000E+04  3.4283473E-08
  2.0500000E+04  3.1265500E-08
  2.1000000E+04  2.8570402E-08
  2.1500000E+04  2.6157696E-08
  2.2000000E+04  2.3992694E-08
  2.2500000E+04  2.2045571E-08
  2.3000000E+04  2.0290601E-08
  2.4000000E+04  1.7271060E-08
  2.5000000E+04  1.4788864E-08
  2.6000000E+04  1.2733557E-08
  2.7000000E+04  1.1020257E-08
  2.8000000E+04  9.5831183E-09
  2.9000000E+04  8.3705990E-09
  3.0000000E+04  7.3420231E-09
  3.1000000E+04  6.4650417E-09
  3.2000000E+04  5.7137426E-09
  3.3000000E+04  5.0672272E-09
  3.4000000E+04  4.5085321E-09
  3.5000000E+04  4.0238051E-09
  3.6000000E+04  3.6016723E-09
  3.7000000E+04  3.2327432E-09
  3.8000000E+04  2.9092251E-09
  3.9000000E+04  2.6246200E-09
  4.0000000E+04  2.3734854E-09
  4.1000000E+04  2.1512431E-09
  4.2000000E+04  1.9540260E-09
  4.3000000E+04  1.7785549E-09
  4.4000000E+04  1.6220390E-09
  4.5000000E+04  1.4820943E-09
  4.6000000E+04  1.3566781E-09
  4.7000000E+04  1.2440338E-09
  4.8000000E+04  1.1426464E-09
  5.0000000E+04  9.6857331E-10
  5.1250000E+04  8.7617718E-10
  5.2500000E+04  7.9435049E-10
  5.3750000E+04  7.2168942E-10
  5.5000000E+04  6.5700162E-10
  5.7500000E+04  5.4762766E-10
  5.8750000E+04  5.0132626E-10
  6.0000000E+04  4.5972438E-10
  6.2500000E+04  3.8847536E-10
  6.5000000E+04  3.3027155E-10
  6.7500000E+04  2.8237864E-10
  7.0000000E+04  2.4270374E-10
  7.2500000E+04  2.0962978E-10
  7.5000000E+04  1.8189637E-10
  7.7500000E+04  1.5851315E-10
  8.0000000E+04  1.3869598E-10
  8.2500000E+04  1.2181952E-10
  8.5000000E+04  1.0738171E-10
  8.7500000E+04  9.4976914E-11
  9.0000000E+04  8.4275404E-11
  9.2500000E+04  7.5007658E-11
  9.5000000E+04  6.6952210E-11
  9.7500000E+04  5.9926159E-11
  1.0000000E+05  5.3777716E-11
  1.0250000E+05  4.8380335E-11
  1.0500000E+05  4.3628068E-11
  1.0750000E+05  3.9431847E-11
  1.1000000E+05  3.5716493E-11
  1.1250000E+05  3.2418312E-11
  1.1500000E+05  2.9483144E-11
  1.1750000E+05  2.6864781E-11
  1.2000000E+05  2.4523667E-11
  1.2250000E+05  2.2425838E-11
  1.2500000E+05  2.0542032E-11
  1.3000000E+05  1.7318768E-11
  1.3500000E+05  1.4689286E-11
  1.4000000E+05  1.2528843E-11
  1.4500000E+05  1.0741949E-11
  1.5000000E+05  9.2548349E-12
  1.5500000E+05  8.0100199E-12
  1.6000000E+05  6.9623573E-12
  1.6500000E+05  6.0761193E-12
  1.7000000E+05  5.3228314E-12
  1.7500000E+05  4.6796493E-12
  1.8000000E+05  4.1281304E-12
  1.8500000E+05  3.6532981E-12
  1.9000000E+05  3.2429231E-12
  1.9500000E+05  2.8869663E-12
  2.0000000E+05  2.5771464E-12
  2.0500000E+05  2.3065991E-12
  2.1000000E+05  2.0696083E-12
  2.1500000E+05  1.8613935E-12
  2.2000000E+05  1.6779402E-12
  2.2500000E+05  1.5158630E-12
  2.3000000E+05  1.3722977E-12
  2.3500000E+05  1.2448120E-12
  2.4000000E+05  1.1313340E-12
  2.4500000E+05  1.0300925E-12
  2.5000000E+05  9.3956916E-13
  2.5500000E+05  8.5845791E-13
  2.6000000E+05  7.8563230E-13
  2.6500000E+05  7.2011786E-13
  2.7000000E+05  6.6106943E-13
  2.8000000E+05  5.5952478E-13
  2.9000000E+05  4.7616997E-13
  3.0000000E+05  4.0730331E-13
  3.1000000E+05  3.5006222E-13
  3.2000000E+05  3.0221444E-13
  3.3000000E+05  2.6200566E-13
  3.4000000E+05  2.2804727E-13
  3.5000000E+05  1.9923254E-13
  3.6000000E+05  1.7467352E-13
  3.7000000E+05  1.5365359E-13
  3.8000000E+05  1.3559109E-13
  3.9000000E+05  1.2001136E-13
  4.0000000E+05  1.0652493E-13
  4.1000000E+05  9.4810752E-14
  4.2000000E+05  8.4602929E-14
  4.3000000E+05  7.5680269E-14
  4.4000000E+05  6.7857985E-14
  4.5000000E+05  6.0981057E-14
  4.6000000E+05  5.4918955E-14
  4.7000000E+05  4.9561368E-14
  4.8000000E+05  4.4814739E-14
  5.0000000E+05  3.6847518E-14
  5.1250000E+05  3.2721262E-14
  5.2500000E+05  2.9132555E-14
  5.3750000E+05  2.6001653E-14
  5.5000000E+05  2.3262053E-14
  5.6250000E+05  2.0858135E-14
  5.7500000E+05  1.8743165E-14
  5.8750000E+05  1.6877673E-14
  6.0000000E+05  1.5228210E-14
  6.1250000E+05  1.3766334E-14
  6.2500000E+05  1.2467709E-14
  6.3750000E+05  1.1311417E-14
  6.5000000E+05  1.0279555E-14
  6.6250000E+05  9.3567692E-15
  6.7500000E+05  8.5298472E-15
  6.8750000E+05  7.7873893E-15
  7.0000000E+05  7.1196538E-15
  7.1250000E+05  6.5183311E-15
  7.2500000E+05  5.9761200E-15
  7.5000000E+05  5.0440320E-15
  
  
#  26   8  M4  EION =  9.000000000E+00 eV   310
#  S(0) = 6.044441E+00
  4.5000000E-02  0.0000000E+00
  4.5000000E+00  0.0000000E+00
  4.5000000E+00  3.8294362E-02
  9.0000000E+00  3.8294362E-02
  9.0000000E+00  1.9174648E-02
  9.0027211E+00  1.9174648E-02
  9.1026531E+00  1.9147752E-02
  9.2025851E+00  1.9130189E-02
  9.3025171E+00  1.9121552E-02
  9.4024490E+00  1.9121445E-02
  9.6023130E+00  1.9145360E-02
  9.8021769E+00  1.9199162E-02
  1.0201905E+01  1.9386590E-02
  1.0601633E+01  1.9666188E-02
  1.1401088E+01  2.0446052E-02
  1.2200544E+01  2.1448620E-02
  1.3000000E+01  2.2610169E-02
  1.3500000E+01  2.3396492E-02
  1.4000000E+01  2.4218209E-02
  1.4500000E+01  2.5068162E-02
  1.5000000E+01  2.5940363E-02
  1.6000000E+01  2.7731981E-02
  1.7000000E+01  2.9560586E-02
  1.8000000E+01  3.1401509E-02
  1.9000000E+01  3.3235143E-02
  2.0000000E+01  3.5045183E-02
  2.1000000E+01  3.6817582E-02
  2.2000000E+01  3.8539890E-02
  2.3000000E+01  4.0200797E-02
  2.4000000E+01  4.1790176E-02
  2.5000000E+01  4.3298921E-02
  2.6000000E+01  4.4718849E-02
  2.7000000E+01  4.6043163E-02
  2.8000000E+01  4.7265995E-02
  2.9000000E+01  4.8383002E-02
  3.0000000E+01  4.9391057E-02
  3.1000000E+01  5.0288359E-02
  3.2000000E+01  5.1074567E-02
  3.4000000E+01  5.2318217E-02
  3.6000000E+01  5.3142530E-02
  3.8000000E+01  5.3582288E-02
  4.0000000E+01  5.3682973E-02
  4.2000000E+01  5.3493898E-02
  4.4000000E+01  5.3065952E-02
  4.6000000E+01  5.2446531E-02
  4.8000000E+01  5.1679124E-02
  5.0000000E+01  5.0800515E-02
  5.2500000E+01  4.9593010E-02
  5.5000000E+01  4.8307812E-02
  5.7500000E+01  4.6979784E-02
  6.0000000E+01  4.5633947E-02
  6.5000000E+01  4.2947614E-02
  6.7500000E+01  4.1624323E-02
  7.0000000E+01  4.0319663E-02
  7.2500000E+01  3.9036014E-02
  7.5000000E+01  3.7773942E-02
  8.0000000E+01  3.5316563E-02
  8.5000000E+01  3.2952787E-02
  9.0000000E+01  3.0689466E-02
  9.5000000E+01  2.8537528E-02
  1.0000000E+02  2.6506203E-02
  1.0500000E+02  2.4604385E-02
  1.1000000E+02  2.2835736E-02
  1.1500000E+02  2.1200554E-02
  1.2000000E+02  1.9695408E-02
  1.2500000E+02  1.8313507E-02
  1.3000000E+02  1.7046366E-02
  1.3500000E+02  1.5884963E-02
  1.4000000E+02  1.4819354E-02
  1.4500000E+02  1.3840207E-02
  1.5000000E+02  1.2939150E-02
  1.6000000E+02  1.1340969E-02
  1.7000000E+02  9.9731290E-03
  1.8000000E+02  8.7971848E-03
  1.9000000E+02  7.7830307E-03
  2.0000000E+02  6.9072326E-03
  2.1000000E+02  6.1498246E-03
  2.2000000E+02  5.4934602E-03
  2.3000000E+02  4.9232466E-03
  2.4000000E+02  4.4261086E-03
  2.5000000E+02  3.9908048E-03
  2.6000000E+02  3.6080890E-03
  2.7000000E+02  3.2702602E-03
  2.8000000E+02  2.9709312E-03
  2.9000000E+02  2.7048349E-03
  3.0000000E+02  2.4677267E-03
  3.1000000E+02  2.2560151E-03
  3.2000000E+02  2.0665918E-03
  3.4000000E+02  1.7442567E-03
  3.6000000E+02  1.4832593E-03
  3.8000000E+02  1.2700608E-03
  4.0000000E+02  1.0942123E-03
  4.2000000E+02  9.4792807E-04
  4.4000000E+02  8.2533387E-04
  4.6000000E+02  7.2192971E-04
  4.8000000E+02  6.3428417E-04
  5.0000000E+02  5.5966157E-04
  5.2500000E+02  4.8131224E-04
  5.5000000E+02  4.1630770E-04
  5.7500000E+02  3.6196529E-04
  5.8750000E+02  3.3813074E-04
  6.0000000E+02  3.1622974E-04
  6.2500000E+02  2.7750140E-04
  6.5000000E+02  2.4453030E-04
  6.7500000E+02  2.1633385E-04
  7.0000000E+02  1.9211702E-04
  7.2500000E+02  1.7122310E-04
  7.5000000E+02  1.5310548E-04
  7.7500000E+02  1.3732150E-04
  8.0000000E+02  1.2351283E-04
  8.2500000E+02  1.1139189E-04
  8.5000000E+02  1.0072005E-04
  8.7500000E+02  9.1296568E-05
  9.0000000E+02  8.2950958E-05
  9.2500000E+02  7.5537337E-05
  9.5000000E+02  6.8932379E-05
  1.0000000E+03  5.7746393E-05
  1.0500000E+03  4.8733240E-05
  1.1000000E+03  4.1409079E-05
  1.1500000E+03  3.5409173E-05
  1.2000000E+03  3.0454665E-05
  1.2500000E+03  2.6333090E-05
  1.3000000E+03  2.2881695E-05
  1.3500000E+03  1.9974248E-05
  1.4000000E+03  1.7511371E-05
  1.4500000E+03  1.5414059E-05
  1.5000000E+03  1.3619108E-05
  1.5500000E+03  1.2075730E-05
  1.6000000E+03  1.0742908E-05
  1.6500000E+03  9.5873459E-06
  1.7000000E+03  8.5817112E-06
  1.7500000E+03  7.7034286E-06
  1.8000000E+03  6.9336587E-06
  1.8500000E+03  6.2566401E-06
  1.9000000E+03  5.6592362E-06
  1.9500000E+03  5.1304483E-06
  2.0000000E+03  4.6610542E-06
  2.0500000E+03  4.2432970E-06
  2.1000000E+03  3.8705742E-06
  2.2000000E+03  3.2384564E-06
  2.3000000E+03  2.7284187E-06
  2.4000000E+03  2.3134405E-06
  2.5000000E+03  1.9731931E-06
  2.6000000E+03  1.6921729E-06
  2.7000000E+03  1.4584738E-06
  2.8000000E+03  1.2629007E-06
  2.9000000E+03  1.0983245E-06
  3.0000000E+03  9.5913385E-07
  3.1000000E+03  8.4085107E-07
  3.2000000E+03  7.3986454E-07
  3.3000000E+03  6.5324520E-07
  3.4000000E+03  5.7862558E-07
  3.5000000E+03  5.1408217E-07
  3.6000000E+03  4.5805284E-07
  3.7000000E+03  4.0925428E-07
  3.8000000E+03  3.6661932E-07
  3.9000000E+03  3.2925669E-07
  4.0000000E+03  2.9641589E-07
  4.1000000E+03  2.6746360E-07
  4.2000000E+03  2.4186690E-07
  4.3000000E+03  2.1917569E-07
  4.4000000E+03  1.9900866E-07
  4.6000000E+03  1.6500490E-07
  4.8000000E+03  1.3779339E-07
  5.0000000E+03  1.1584133E-07
  5.1250000E+03  1.0426566E-07
  5.2500000E+03  9.4063371E-08
  5.3750000E+03  8.5046164E-08
  5.5000000E+03  7.7054991E-08
  5.6250000E+03  6.9955548E-08
  5.7500000E+03  6.3633848E-08
  5.8750000E+03  5.7992232E-08
  6.0000000E+03  5.2946771E-08
  6.2500000E+03  4.4364690E-08
  6.5000000E+03  3.7416558E-08
  6.6250000E+03  3.4440603E-08
  6.7500000E+03  3.1747344E-08
  7.0000000E+03  2.7088176E-08
  7.2500000E+03  2.3233520E-08
  7.5000000E+03  2.0024681E-08
  7.7500000E+03  1.7337966E-08
  8.0000000E+03  1.5076181E-08
  8.2500000E+03  1.3162377E-08
  8.5000000E+03  1.1535222E-08
  8.7500000E+03  1.0145500E-08
  9.0000000E+03  8.9533997E-09
  9.2500000E+03  7.9265613E-09
  9.5000000E+03  7.0386026E-09
  9.7500000E+03  6.2678944E-09
  1.0000000E+04  5.5966147E-09
  1.0250000E+04  5.0100046E-09
  1.0500000E+04  4.4957774E-09
  1.0750000E+04  4.0436588E-09
  1.1000000E+04  3.6450205E-09
  1.1250000E+04  3.2925924E-09
  1.1500000E+04  2.9802216E-09
  1.1750000E+04  2.7026791E-09
  1.2000000E+04  2.4555051E-09
  1.2250000E+04  2.2348837E-09
  1.2500000E+04  2.0375422E-09
  1.3000000E+04  1.7018222E-09
  1.3500000E+04  1.4300841E-09
  1.4000000E+04  1.2085606E-09
  1.4500000E+04  1.0267800E-09
  1.5000000E+04  8.7669525E-10
  1.5500000E+04  7.5206406E-10
  1.6000000E+04  6.4800911E-10
  1.6500000E+04  5.6069169E-10
  1.7000000E+04  4.8706702E-10
  1.7500000E+04  4.2470471E-10
  1.8000000E+04  3.7165284E-10
  1.8500000E+04  3.2633518E-10
  1.9000000E+04  2.8747220E-10
  1.9500000E+04  2.5401986E-10
  2.0000000E+04  2.2512147E-10
  2.0500000E+04  2.0007092E-10
  2.1000000E+04  1.7828436E-10
  2.1500000E+04  1.5927694E-10
  2.2000000E+04  1.4264429E-10
  2.2500000E+04  1.2804746E-10
  2.3000000E+04  1.1520153E-10
  2.3500000E+04  1.0386632E-10
  2.4000000E+04  9.3838616E-11
  2.4500000E+04  8.4945895E-11
  2.5000000E+04  7.7041254E-11
  2.5500000E+04  6.9999200E-11
  2.6000000E+04  6.3712118E-11
  2.6500000E+04  5.8087452E-11
  2.7000000E+04  5.3045377E-11
  2.8000000E+04  4.4441895E-11
  2.9000000E+04  3.7450619E-11
  3.0000000E+04  3.1729573E-11
  3.1000000E+04  2.7017505E-11
  3.2000000E+04  2.3113530E-11
  3.3000000E+04  1.9861646E-11
  3.4000000E+04  1.7139163E-11
  3.5000000E+04  1.4848890E-11
  3.6000000E+04  1.2913161E-11
  3.7000000E+04  1.1269729E-11
  3.8000000E+04  9.8685264E-12
  3.9000000E+04  8.6690562E-12
  4.0000000E+04  7.6384481E-12
  4.1000000E+04  6.7498451E-12
  4.2000000E+04  5.9811317E-12
  4.3000000E+04  5.3140153E-12
  4.4000000E+04  4.7332969E-12
  4.5000000E+04  4.2262743E-12
  4.6000000E+04  3.7823184E-12
  4.7000000E+04  3.3925127E-12
  4.8000000E+04  3.0493495E-12
  5.0000000E+04  2.4785440E-12
  5.1250000E+04  2.1858321E-12
  5.2500000E+04  1.9331055E-12
  5.3750000E+04  1.7141872E-12
  5.5000000E+04  1.5239607E-12
  5.6250000E+04  1.3581721E-12
  5.7500000E+04  1.2132692E-12
  5.8750000E+04  1.0862743E-12
  6.0000000E+04  9.7468178E-13
  6.1250000E+04  8.7637626E-13
  6.2500000E+04  7.8956609E-13
  6.3750000E+04  7.1272917E-13
  6.5000000E+04  6.4456774E-13
  6.6250000E+04  5.8397200E-13
  6.7500000E+04  5.2999020E-13
  7.0000000E+04  4.3870752E-13
  7.2500000E+04  3.6542562E-13
  7.5000000E+04  3.0617241E-13
  7.7500000E+04  2.5794017E-13
  8.0000000E+04  2.1843153E-13
  8.2500000E+04  1.8587716E-13
  8.5000000E+04  1.5890330E-13
  8.7500000E+04  1.3643557E-13
  9.0000000E+04  1.1762785E-13
  9.2500000E+04  1.0180950E-13
  9.5000000E+04  8.8445723E-14
  9.7500000E+04  7.7107529E-14
  1.0000000E+05  6.7448895E-14
  1.0250000E+05  5.9189243E-14
  1.0500000E+05  5.2099925E-14
  1.0750000E+05  4.5993719E-14
  1.1000000E+05  4.0716617E-14
  1.1250000E+05  3.6141371E-14
  1.1500000E+05  3.2162408E-14
  1.1750000E+05  2.8691797E-14
  1.2000000E+05  2.5656016E-14
  1.2250000E+05  2.2993365E-14
  1.2500000E+05  2.0651871E-14
  1.2750000E+05  1.8587605E-14
  1.3000000E+05  1.6763330E-14
  1.3250000E+05  1.5147382E-14
  1.3500000E+05  1.3712752E-14
  1.3750000E+05  1.2436337E-14
  1.4000000E+05  1.1298316E-14
  1.4250000E+05  1.0281644E-14
  1.4500000E+05  9.3716142E-15
  1.5000000E+05  7.8223111E-15
  1.5500000E+05  6.5675374E-15
  1.6000000E+05  5.5444727E-15
  1.6500000E+05  4.7050738E-15
  1.7000000E+05  4.0122839E-15
  1.7500000E+05  3.4372993E-15
  1.8000000E+05  2.9575714E-15
  1.8500000E+05  2.5553238E-15
  1.9000000E+05  2.2164487E-15
  1.9500000E+05  1.9296808E-15
  2.0000000E+05  1.6859617E-15
  2.0500000E+05  1.4779709E-15
  2.1000000E+05  1.2997723E-15
  2.1500000E+05  1.1465274E-15
  
  
#  26   9  M5  EION =  9.000000000E+00 eV   309
#  S(0) = 3.021527E+00
  2.1344067E-03  0.0000000E+00
  2.1344067E-01  0.0000000E+00
  2.1344067E-01  9.6888008E-03
  9.0000000E+00  9.6888008E-03
  9.0027211E+00  9.6888008E-03
  9.1026531E+00  9.6787112E-03
  9.2025851E+00  9.6733065E-03
  9.3025171E+00  9.6723759E-03
  9.4024490E+00  9.6757184E-03
  9.6023130E+00  9.6944715E-03
  9.8021769E+00  9.7281472E-03
  1.0201905E+01  9.8352458E-03
  1.0601633E+01  9.9880775E-03
  1.1401088E+01  1.0402606E-02
  1.2200544E+01  1.0926173E-02
  1.3000000E+01  1.1526771E-02
  1.3500000E+01  1.1931092E-02
  1.4000000E+01  1.2352191E-02
  1.4500000E+01  1.2786525E-02
  1.5000000E+01  1.3231141E-02
  1.6000000E+01  1.4141628E-02
  1.7000000E+01  1.5067748E-02
  1.8000000E+01  1.5997476E-02
  1.9000000E+01  1.6921281E-02
  2.0000000E+01  1.7831249E-02
  2.1000000E+01  1.8720558E-02
  2.2000000E+01  1.9583161E-02
  2.3000000E+01  2.0413558E-02
  2.4000000E+01  2.1206820E-02
  2.5000000E+01  2.1958522E-02
  2.6000000E+01  2.2664688E-02
  2.7000000E+01  2.3322027E-02
  2.8000000E+01  2.3927711E-02
  2.9000000E+01  2.4479670E-02
  3.0000000E+01  2.4976440E-02
  3.1000000E+01  2.5417216E-02
  3.2000000E+01  2.5801919E-02
  3.4000000E+01  2.6405725E-02
  3.6000000E+01  2.6798787E-02
  3.8000000E+01  2.6999080E-02
  4.0000000E+01  2.7029838E-02
  4.2000000E+01  2.6916107E-02
  4.4000000E+01  2.6683624E-02
  4.6000000E+01  2.6356289E-02
  4.8000000E+01  2.5955973E-02
  5.0000000E+01  2.5501133E-02
  5.2500000E+01  2.4879503E-02
  5.5000000E+01  2.4220706E-02
  5.7500000E+01  2.3542092E-02
  6.0000000E+01  2.2856061E-02
  6.5000000E+01  2.1490658E-02
  6.7500000E+01  2.0819656E-02
  7.0000000E+01  2.0159000E-02
  7.2500000E+01  1.9509787E-02
  7.5000000E+01  1.8872212E-02
  8.0000000E+01  1.7632694E-02
  8.5000000E+01  1.6442540E-02
  9.0000000E+01  1.5304727E-02
  9.5000000E+01  1.4224333E-02
  1.0000000E+02  1.3205642E-02
  1.0500000E+02  1.2252815E-02
  1.1000000E+02  1.1367442E-02
  1.1500000E+02  1.0549476E-02
  1.2000000E+02  9.7970391E-03
  1.2500000E+02  9.1066103E-03
  1.3000000E+02  8.4738492E-03
  1.3500000E+02  7.8941682E-03
  1.4000000E+02  7.3625386E-03
  1.4500000E+02  6.8742507E-03
  1.5000000E+02  6.4250840E-03
  1.6000000E+02  5.6288437E-03
  1.7000000E+02  4.9478217E-03
  1.8000000E+02  4.3626914E-03
  1.9000000E+02  3.8583344E-03
  2.0000000E+02  3.4229912E-03
  2.1000000E+02  3.0466580E-03
  2.2000000E+02  2.7206582E-03
  2.3000000E+02  2.4375504E-03
  2.4000000E+02  2.1908091E-03
  2.5000000E+02  1.9748284E-03
  2.6000000E+02  1.7849995E-03
  2.7000000E+02  1.6174847E-03
  2.8000000E+02  1.4691026E-03
  2.9000000E+02  1.3372300E-03
  3.0000000E+02  1.2197534E-03
  3.1000000E+02  1.1148848E-03
  3.2000000E+02  1.0210778E-03
  3.4000000E+02  8.6149979E-04
  3.6000000E+02  7.3233990E-04
  3.8000000E+02  6.2687374E-04
  4.0000000E+02  5.3991480E-04
  4.2000000E+02  4.6759977E-04
  4.4000000E+02  4.0701445E-04
  4.6000000E+02  3.5592740E-04
  4.8000000E+02  3.1263761E-04
  5.0000000E+02  2.7578946E-04
  5.2500000E+02  2.3711161E-04
  5.5000000E+02  2.0503106E-04
  5.7500000E+02  1.7822013E-04
  5.8750000E+02  1.6646335E-04
  6.0000000E+02  1.5566178E-04
  6.2500000E+02  1.3656466E-04
  6.5000000E+02  1.2031056E-04
  6.7500000E+02  1.0641363E-04
  7.0000000E+02  9.4480885E-05
  7.2500000E+02  8.4187800E-05
  7.5000000E+02  7.5264353E-05
  7.7500000E+02  6.7491912E-05
  8.0000000E+02  6.0693546E-05
  8.2500000E+02  5.4727247E-05
  8.5000000E+02  4.9475219E-05
  8.7500000E+02  4.4838383E-05
  9.0000000E+02  4.0732630E-05
  9.2500000E+02  3.7086008E-05
  9.5000000E+02  3.3837701E-05
  1.0000000E+03  2.8337792E-05
  1.0500000E+03  2.3907639E-05
  1.1000000E+03  2.0308764E-05
  1.1500000E+03  1.7361452E-05
  1.2000000E+03  1.4928346E-05
  1.2500000E+03  1.2904822E-05
  1.3000000E+03  1.1210758E-05
  1.3500000E+03  9.7840237E-06
  1.4000000E+03  8.5757235E-06
  1.4500000E+03  7.5469979E-06
  1.5000000E+03  6.6667696E-06
  1.5500000E+03  5.9100705E-06
  1.6000000E+03  5.2567392E-06
  1.6500000E+03  4.6904122E-06
  1.7000000E+03  4.1976591E-06
  1.7500000E+03  3.7673892E-06
  1.8000000E+03  3.3903485E-06
  1.8500000E+03  3.0587957E-06
  1.9000000E+03  2.7662805E-06
  1.9500000E+03  2.5074034E-06
  2.0000000E+03  2.2776387E-06
  2.0500000E+03  2.0731809E-06
  2.1000000E+03  1.8907910E-06
  2.2000000E+03  1.5815352E-06
  2.3000000E+03  1.3320776E-06
  2.4000000E+03  1.1291693E-06
  2.5000000E+03  9.6284570E-07
  2.6000000E+03  8.2550858E-07
  2.7000000E+03  7.1132447E-07
  2.8000000E+03  6.1578981E-07
  2.9000000E+03  5.3541446E-07
  3.0000000E+03  4.6745203E-07
  3.1000000E+03  4.0971124E-07
  3.2000000E+03  3.6042456E-07
  3.3000000E+03  3.1815853E-07
  3.4000000E+03  2.8175487E-07
  3.5000000E+03  2.5027281E-07
  3.6000000E+03  2.2294870E-07
  3.7000000E+03  1.9915537E-07
  3.8000000E+03  1.7837132E-07
  3.9000000E+03  1.6016100E-07
  4.0000000E+03  1.4415766E-07
  4.1000000E+03  1.3005179E-07
  4.2000000E+03  1.1758299E-07
  4.3000000E+03  1.0653142E-07
  4.4000000E+03  9.6710864E-08
  4.6000000E+03  8.0156476E-08
  4.8000000E+03  6.6913415E-08
  5.0000000E+03  5.6233733E-08
  5.1250000E+03  5.0603745E-08
  5.2500000E+03  4.5642726E-08
  5.3750000E+03  4.1258834E-08
  5.5000000E+03  3.7374509E-08
  5.6250000E+03  3.3924285E-08
  5.7500000E+03  3.0852621E-08
  5.8750000E+03  2.8111933E-08
  6.0000000E+03  2.5661332E-08
  6.2500000E+03  2.1494170E-08
  6.5000000E+03  1.8121668E-08
  6.6250000E+03  1.6677589E-08
  6.7500000E+03  1.5370915E-08
  7.0000000E+03  1.3111015E-08
  7.2500000E+03  1.1241948E-08
  7.5000000E+03  9.6865154E-09
  7.7500000E+03  8.3845672E-09
  8.0000000E+03  7.2888536E-09
  8.2500000E+03  6.3619795E-09
  8.5000000E+03  5.5741472E-09
  8.7500000E+03  4.9014524E-09
  9.0000000E+03  4.3245615E-09
  9.2500000E+03  3.8277640E-09
  9.5000000E+03  3.3982554E-09
  9.7500000E+03  3.0255414E-09
  1.0000000E+04  2.7009773E-09
  1.0250000E+04  2.4174060E-09
  1.0500000E+04  2.1688712E-09
  1.0750000E+04  1.9503932E-09
  1.1000000E+04  1.7577915E-09
  1.1250000E+04  1.5875441E-09
  1.1500000E+04  1.4366713E-09
  1.1750000E+04  1.3026410E-09
  1.2000000E+04  1.1832943E-09
  1.2250000E+04  1.0767841E-09
  1.2500000E+04  9.8152666E-10
  1.3000000E+04  8.1950794E-10
  1.3500000E+04  6.8840433E-10
  1.4000000E+04  5.8155772E-10
  1.4500000E+04  4.9390522E-10
  1.5000000E+04  4.2155698E-10
  1.5500000E+04  3.6149617E-10
  1.6000000E+04  3.1136613E-10
  1.6500000E+04  2.6931245E-10
  1.7000000E+04  2.3386448E-10
  1.7500000E+04  2.0384842E-10
  1.8000000E+04  1.7832178E-10
  1.8500000E+04  1.5652357E-10
  1.9000000E+04  1.3783617E-10
  1.9500000E+04  1.2175570E-10
  2.0000000E+04  1.0786879E-10
  2.0500000E+04  9.5834750E-11
  2.1000000E+04  8.5371990E-11
  2.1500000E+04  7.6246714E-11
  2.2000000E+04  6.8263977E-11
  2.2500000E+04  6.1260409E-11
  2.3000000E+04  5.5098718E-11
  2.3500000E+04  4.9663205E-11
  2.4000000E+04  4.4856009E-11
  2.4500000E+04  4.0594068E-11
  2.5000000E+04  3.6806687E-11
  2.5500000E+04  3.3433491E-11
  2.6000000E+04  3.0422716E-11
  2.6500000E+04  2.7729854E-11
  2.7000000E+04  2.5316528E-11
  2.8000000E+04  2.1200079E-11
  2.9000000E+04  1.7856526E-11
  3.0000000E+04  1.5121557E-11
  3.1000000E+04  1.2869758E-11
  3.2000000E+04  1.1004808E-11
  3.3000000E+04  9.4519730E-12
  3.4000000E+04  8.1524757E-12
  3.5000000E+04  7.0597496E-12
  3.6000000E+04  6.1365614E-12
  3.7000000E+04  5.3530730E-12
  3.8000000E+04  4.6853032E-12
  3.9000000E+04  4.1138664E-12
  4.0000000E+04  3.6230445E-12
  4.1000000E+04  3.2000033E-12
  4.2000000E+04  2.8341749E-12
  4.3000000E+04  2.5168185E-12
  4.4000000E+04  2.2406715E-12
  4.5000000E+04  1.9996619E-12
  4.6000000E+04  1.7887098E-12
  4.7000000E+04  1.6035559E-12
  4.8000000E+04  1.4406154E-12
  5.0000000E+04  1.1697272E-12
  5.1250000E+04  1.0308950E-12
  5.2500000E+04  9.1108026E-13
  5.3750000E+04  8.0733938E-13
  5.5000000E+04  7.1723514E-13
  5.6250000E+04  6.3874186E-13
  5.7500000E+04  5.7016883E-13
  5.8750000E+04  5.1009898E-13
  6.0000000E+04  4.5734029E-13
  6.1250000E+04  4.1088657E-13
  6.2500000E+04  3.6988578E-13
  6.3750000E+04  3.3361416E-13
  6.5000000E+04  3.0145484E-13
  6.6250000E+04  2.7288042E-13
  6.7500000E+04  2.4743876E-13
  7.0000000E+04  2.0445269E-13
  7.2500000E+04  1.6998345E-13
  7.5000000E+04  1.4214652E-13
  7.7500000E+04  1.1951575E-13
  8.0000000E+04  1.0100231E-13
  8.2500000E+04  8.5768108E-14
  8.5000000E+04  7.3162872E-14
  8.7500000E+04  6.2678414E-14
  9.0000000E+04  5.3914877E-14
  9.2500000E+04  4.6555571E-14
  9.5000000E+04  4.0348103E-14
  9.7500000E+04  3.5090150E-14
  1.0000000E+05  3.0618611E-14
  1.0250000E+05  2.6801321E-14
  1.0500000E+05  2.3530671E-14
  1.0750000E+05  2.0718633E-14
  1.1000000E+05  1.8292863E-14
  1.1250000E+05  1.6193641E-14
  1.1500000E+05  1.4371468E-14
  1.1750000E+05  1.2785161E-14
  1.2000000E+05  1.1400321E-14
  1.2250000E+05  1.0188114E-14
  1.2500000E+05  9.1242774E-15
  1.2750000E+05  8.1883275E-15
  1.3000000E+05  7.3629206E-15
  1.3250000E+05  6.6333250E-15
  1.3500000E+05  5.9869895E-15
  1.3750000E+05  5.4131896E-15
  1.4000000E+05  4.9027334E-15
  1.4250000E+05  4.4477219E-15
  1.4500000E+05  4.0413514E-15
  1.5000000E+05  3.3518238E-15
  1.5500000E+05  2.7959455E-15
  1.6000000E+05  2.3448447E-15
  1.6500000E+05  1.9765081E-15
  1.7000000E+05  1.6740011E-15
  1.7500000E+05  1.4241935E-15
  1.8000000E+05  1.2168122E-15
  1.8500000E+05  1.0437809E-15
  1.9000000E+05  8.9872297E-16
  1.9500000E+05  7.7657227E-16
  2.0000000E+05  6.7330731E-16
  2.0500000E+05  5.8570681E-16
  2.1000000E+05  5.1114535E-16
  2.1500000E+05  4.4747425E-16
  
  
#  26  10  N1  EION =  7.870000000E+00 eV   306
#  S(0) = 2.178610E+00
  3.9350000E-02  0.0000000E+00
  3.9350000E+00  0.0000000E+00
  3.9350000E+00  5.0954301E-01
  7.8700000E+00  5.0954301E-01
  7.8700000E+00  1.5749276E-02
  7.8727211E+00  1.5749276E-02
  7.8981769E+00  1.5405840E-02
  7.9236327E+00  1.5069796E-02
  7.9490885E+00  1.4740979E-02
  7.9745442E+00  1.4419222E-02
  8.0000000E+00  1.4104368E-02
  8.2500000E+00  1.1348070E-02
  8.5000000E+00  9.1155440E-03
  8.7500000E+00  7.3045349E-03
  9.0000000E+00  5.8341013E-03
  9.2500000E+00  4.6398133E-03
  9.5000000E+00  3.6701754E-03
  9.7500000E+00  2.8837688E-03
  9.8750000E+00  2.5486202E-03
  1.0000000E+01  2.2472526E-03
  1.0125000E+01  1.9764998E-03
  1.0250000E+01  1.7335166E-03
  1.0500000E+01  1.3208375E-03
  1.0625000E+01  1.1462930E-03
  1.0750000E+01  9.9049396E-04
  1.1000000E+01  7.2959023E-04
  1.1125000E+01  6.2093126E-04
  1.1250000E+01  5.2413016E-04
  1.1312500E+01  4.7981282E-04
  1.1375000E+01  4.3815480E-04
  1.1500000E+01  3.6303581E-04
  1.1562500E+01  3.2955775E-04
  1.1625000E+01  2.9871495E-04
  1.1687500E+01  2.7040387E-04
  1.1750000E+01  2.4448392E-04
  1.1812500E+01  2.2057513E-04
  1.1875000E+01  1.9824161E-04
  1.1937500E+01  1.7720989E-04
  1.2000000E+01  1.5733428E-04
  1.2062500E+01  1.3856297E-04
  1.2093750E+01  1.2959373E-04
  1.2125000E+01  1.2090917E-04
  1.2187500E+01  1.0442596E-04
  1.2218750E+01  9.6658362E-05
  1.2250000E+01  8.9262059E-05
  1.2281250E+01  8.2274161E-05
  1.2312500E+01  7.5717239E-05
  1.2375000E+01  6.3928017E-05
  1.2437500E+01  5.3870764E-05
  1.2500000E+01  4.5423750E-05
  1.2562500E+01  3.8414592E-05
  1.2625000E+01  3.2653358E-05
  1.2687500E+01  2.7953655E-05
  1.2750000E+01  2.4146479E-05
  1.2812500E+01  2.1102180E-05
  1.2875000E+01  1.8714516E-05
  1.2937500E+01  1.6889953E-05
  1.3000000E+01  1.5552548E-05
  1.3031250E+01  1.5048260E-05
  1.3062500E+01  1.4646491E-05
  1.3125000E+01  1.4137655E-05
  1.3156250E+01  1.4027904E-05
  1.3187500E+01  1.4015512E-05
  1.3218750E+01  1.4103415E-05
  1.3250000E+01  1.4296608E-05
  1.3281250E+01  1.4602437E-05
  1.3312500E+01  1.5030825E-05
  1.3343750E+01  1.5588875E-05
  1.3375000E+01  1.6278956E-05
  1.3437500E+01  1.8072032E-05
  1.3500000E+01  2.0457413E-05
  1.3562500E+01  2.3497690E-05
  1.3625000E+01  2.7260249E-05
  1.3687500E+01  3.1804466E-05
  1.3750000E+01  3.7165488E-05
  1.3812500E+01  4.3334528E-05
  1.3843750E+01  4.6701888E-05
  1.3875000E+01  5.0236864E-05
  1.3906250E+01  5.3916264E-05
  1.3937500E+01  5.7710312E-05
  1.4000000E+01  6.5499420E-05
  1.4062500E+01  7.3414555E-05
  1.4125000E+01  8.1369326E-05
  1.4187500E+01  8.9296370E-05
  1.4250000E+01  9.7147667E-05
  1.4312500E+01  1.0489608E-04
  1.4375000E+01  1.1253579E-04
  1.4500000E+01  1.2756968E-04
  1.4625000E+01  1.4260437E-04
  1.4687500E+01  1.5031240E-04
  1.4750000E+01  1.5827504E-04
  1.4812500E+01  1.6652455E-04
  1.4875000E+01  1.7504997E-04
  1.5000000E+01  1.9287064E-04
  1.5250000E+01  2.3104284E-04
  1.5375000E+01  2.5098805E-04
  1.5500000E+01  2.7116869E-04
  1.5750000E+01  3.1124271E-04
  1.6000000E+01  3.5043530E-04
  1.6250000E+01  3.8873711E-04
  1.6500000E+01  4.2643690E-04
  1.6750000E+01  4.6385185E-04
  1.7000000E+01  5.0080724E-04
  1.7500000E+01  5.7236744E-04
  1.8000000E+01  6.3961084E-04
  1.8500000E+01  7.0210949E-04
  1.9000000E+01  7.6003076E-04
  2.0000000E+01  8.6251894E-04
  2.1000000E+01  9.4792304E-04
  2.2000000E+01  1.0179928E-03
  2.3000000E+01  1.0747220E-03
  2.4000000E+01  1.1199706E-03
  2.5000000E+01  1.1554355E-03
  2.6000000E+01  1.1826390E-03
  2.7000000E+01  1.2028721E-03
  2.8000000E+01  1.2172546E-03
  2.9000000E+01  1.2267222E-03
  3.0000000E+01  1.2320733E-03
  3.1000000E+01  1.2339776E-03
  3.2000000E+01  1.2329936E-03
  3.4000000E+01  1.2241870E-03
  3.6000000E+01  1.2085958E-03
  3.8000000E+01  1.1883079E-03
  4.0000000E+01  1.1648113E-03
  4.2000000E+01  1.1391660E-03
  4.4000000E+01  1.1121443E-03
  4.6000000E+01  1.0842991E-03
  4.8000000E+01  1.0560419E-03
  5.0000000E+01  1.0276708E-03
  5.2500000E+01  9.9238172E-04
  5.5000000E+01  9.5757576E-04
  5.7500000E+01  9.2347208E-04
  6.0000000E+01  8.9022591E-04
  6.5000000E+01  8.2669866E-04
  6.7500000E+01  7.9653987E-04
  7.0000000E+01  7.6749380E-04
  7.2500000E+01  7.3957403E-04
  7.5000000E+01  7.1278385E-04
  8.0000000E+01  6.6254353E-04
  8.5000000E+01  6.1662268E-04
  9.0000000E+01  5.7478292E-04
  9.5000000E+01  5.3674275E-04
  1.0000000E+02  5.0219105E-04
  1.0500000E+02  4.7081290E-04
  1.1000000E+02  4.4229973E-04
  1.1500000E+02  4.1635635E-04
  1.2000000E+02  3.9271273E-04
  1.2500000E+02  3.7111903E-04
  1.3000000E+02  3.5135187E-04
  1.3500000E+02  3.3321425E-04
  1.4000000E+02  3.1653003E-04
  1.4500000E+02  3.0114555E-04
  1.5000000E+02  2.8692717E-04
  1.6000000E+02  2.6153726E-04
  1.7000000E+02  2.3959078E-04
  1.8000000E+02  2.2049963E-04
  1.9000000E+02  2.0379821E-04
  2.0000000E+02  1.8911294E-04
  2.1000000E+02  1.7613614E-04
  2.2000000E+02  1.6460488E-04
  2.3000000E+02  1.5430213E-04
  2.4000000E+02  1.4504021E-04
  2.5000000E+02  1.3666057E-04
  2.6000000E+02  1.2903492E-04
  2.7000000E+02  1.2205550E-04
  2.8000000E+02  1.1563422E-04
  2.9000000E+02  1.0970047E-04
  3.0000000E+02  1.0420006E-04
  3.1000000E+02  9.9087859E-05
  3.2000000E+02  9.4325353E-05
  3.4000000E+02  8.5734546E-05
  3.6000000E+02  7.8232640E-05
  3.8000000E+02  7.1657902E-05
  4.0000000E+02  6.5874551E-05
  4.2000000E+02  6.0765780E-05
  4.4000000E+02  5.6231409E-05
  4.6000000E+02  5.2189736E-05
  4.8000000E+02  4.8575558E-05
  5.0000000E+02  4.5333971E-05
  5.2500000E+02  4.1734061E-05
  5.5000000E+02  3.8563407E-05
  5.7500000E+02  3.5755649E-05
  6.0000000E+02  3.3250312E-05
  6.5000000E+02  2.8962246E-05
  6.7500000E+02  2.7113518E-05
  7.0000000E+02  2.5428621E-05
  7.2500000E+02  2.3888876E-05
  7.5000000E+02  2.2479628E-05
  8.0000000E+02  2.0002020E-05
  8.5000000E+02  1.7905617E-05
  9.0000000E+02  1.6118041E-05
  9.5000000E+02  1.4584333E-05
  1.0000000E+03  1.3261330E-05
  1.0500000E+03  1.2110719E-05
  1.1000000E+03  1.1100057E-05
  1.1500000E+03  1.0205420E-05
  1.2000000E+03  9.4096914E-06
  1.2500000E+03  8.6990523E-06
  1.3000000E+03  8.0623595E-06
  1.3500000E+03  7.4904499E-06
  1.4000000E+03  6.9754337E-06
  1.4500000E+03  6.5104690E-06
  1.5000000E+03  6.0896269E-06
  1.6000000E+03  5.3602650E-06
  1.7000000E+03  4.7512567E-06
  1.8000000E+03  4.2352813E-06
  1.9000000E+03  3.7945448E-06
  2.0000000E+03  3.4160626E-06
  2.1000000E+03  3.0894419E-06
  2.2000000E+03  2.8062638E-06
  2.3000000E+03  2.5592458E-06
  2.4000000E+03  2.3419991E-06
  2.5000000E+03  2.1495549E-06
  2.6000000E+03  1.9783655E-06
  2.7000000E+03  1.8256919E-06
  2.8000000E+03  1.6891730E-06
  2.9000000E+03  1.5666908E-06
  3.0000000E+03  1.4564080E-06
  3.1000000E+03  1.3567769E-06
  3.2000000E+03  1.2664652E-06
  3.4000000E+03  1.1093625E-06
  3.6000000E+03  9.7787411E-07
  3.8000000E+03  8.6702763E-07
  4.0000000E+03  7.7302791E-07
  4.2000000E+03  6.9262395E-07
  4.4000000E+03  6.2322106E-07
  4.6000000E+03  5.6293202E-07
  4.8000000E+03  5.1036224E-07
  5.0000000E+03  4.6434989E-07
  5.2500000E+03  4.1450651E-07
  5.5000000E+03  3.7167784E-07
  5.7500000E+03  3.3462397E-07
  6.0000000E+03  3.0240616E-07
  6.5000000E+03  2.4957165E-07
  6.7500000E+03  2.2780602E-07
  7.0000000E+03  2.0854021E-07
  7.2500000E+03  1.9141744E-07
  7.5000000E+03  1.7613988E-07
  7.7500000E+03  1.6245924E-07
  8.0000000E+03  1.5016906E-07
  8.2500000E+03  1.3909740E-07
  8.5000000E+03  1.2909737E-07
  9.0000000E+03  1.1182351E-07
  9.5000000E+03  9.7523243E-08
  1.0000000E+04  8.5576612E-08
  1.0500000E+04  7.5513506E-08
  1.1000000E+04  6.6973033E-08
  1.1500000E+04  5.9675268E-08
  1.2000000E+04  5.3400692E-08
  1.2500000E+04  4.7975073E-08
  1.3000000E+04  4.3258878E-08
  1.3500000E+04  3.9139390E-08
  1.4000000E+04  3.5524829E-08
  1.4500000E+04  3.2339904E-08
  1.5000000E+04  2.9522454E-08
  1.5500000E+04  2.7020858E-08
  1.6000000E+04  2.4792002E-08
  1.6500000E+04  2.2799676E-08
  1.7000000E+04  2.1013312E-08
  1.8000000E+04  1.7958562E-08
  1.9000000E+04  1.5462516E-08
  2.0000000E+04  1.3403280E-08
  2.1000000E+04  1.1689552E-08
  2.2000000E+04  1.0252020E-08
  2.3000000E+04  9.0374443E-09
  2.4000000E+04  8.0044704E-09
  2.5000000E+04  7.1205995E-09
  2.6000000E+04  6.3600545E-09
  2.7000000E+04  5.7022115E-09
  2.8000000E+04  5.1304293E-09
  2.9000000E+04  4.6311342E-09
  3.0000000E+04  4.1932226E-09
  3.1000000E+04  3.8075781E-09
  3.2000000E+04  3.4667007E-09
  3.3000000E+04  3.1643754E-09
  3.4000000E+04  2.8953856E-09
  3.5000000E+04  2.6553277E-09
  3.6000000E+04  2.4404467E-09
  3.8000000E+04  2.0738982E-09
  4.0000000E+04  1.7754049E-09
  4.2000000E+04  1.5300601E-09
  4.4000000E+04  1.3267123E-09
  4.6000000E+04  1.1568669E-09
  4.8000000E+04  1.0139833E-09
  5.0000000E+04  8.9298604E-10
  5.2500000E+04  7.6654158E-10
  5.5000000E+04  6.6214622E-10
  5.7500000E+04  5.7526850E-10
  5.8750000E+04  5.3728228E-10
  6.0000000E+04  5.0244222E-10
  6.2500000E+04  4.4098554E-10
  6.5000000E+04  3.8880254E-10
  6.7500000E+04  3.4423984E-10
  7.0000000E+04  3.0598190E-10
  7.2500000E+04  2.7297296E-10
  7.5000000E+04  2.4435993E-10
  7.7500000E+04  2.1944913E-10
  8.0000000E+04  1.9767372E-10
  8.2500000E+04  1.7856783E-10
  8.5000000E+04  1.6174497E-10
  8.7500000E+04  1.4688263E-10
  9.0000000E+04  1.3370821E-10
  9.2500000E+04  1.2199140E-10
  9.5000000E+04  1.1153854E-10
  1.0000000E+05  9.3798728E-11
  1.0500000E+05  7.9483470E-11


==> anc/colstop/sbethe/sdbase/oos27.tab <==
# Atomic number = 27   (Co)
#
#      W/eV         OOS*eV
  
  
#  27   1  K1  EION =  7.715000000E+03 eV   257
#  S(0) = 1.255789E+00
  7.7083722E+01  0.0000000E+00
  7.7083722E+03  0.0000000E+00
  7.7083722E+03  3.1355224E-04
  7.7150000E+03  3.1355224E-04
  7.7150768E+03  3.1355224E-04
  7.7155220E+03  3.1104315E-04
  7.7159672E+03  3.0867930E-04
  7.7164124E+03  3.0645006E-04
  7.7168576E+03  3.0434575E-04
  7.7177480E+03  3.0047765E-04
  7.7186383E+03  2.9701433E-04
  7.7204191E+03  2.9111273E-04
  7.7221999E+03  2.8633910E-04
  7.7257614E+03  2.7937175E-04
  7.7293230E+03  2.7493745E-04
  7.7328845E+03  2.7228766E-04
  7.7364460E+03  2.7090229E-04
  7.7400076E+03  2.7040143E-04
  7.7435691E+03  2.7049871E-04
  7.7506922E+03  2.7166256E-04
  7.7578153E+03  2.7319619E-04
  7.7649384E+03  2.7445160E-04
  7.7720614E+03  2.7515505E-04
  7.7863076E+03  2.7492043E-04
  7.8005538E+03  2.7341185E-04
  7.8147999E+03  2.7172463E-04
  7.8290461E+03  2.7038226E-04
  7.8432922E+03  2.6939787E-04
  7.8575384E+03  2.6855712E-04
  7.8717846E+03  2.6764772E-04
  7.8860307E+03  2.6656592E-04
  7.9145230E+03  2.6399416E-04
  7.9430154E+03  2.6142023E-04
  7.9715077E+03  2.5916325E-04
  7.9857538E+03  2.5810993E-04
  8.0000000E+03  2.5705802E-04
  8.0312500E+03  2.5465194E-04
  8.0625000E+03  2.5211683E-04
  8.1250000E+03  2.4722792E-04
  8.2500000E+03  2.3800704E-04
  8.3750000E+03  2.2914913E-04
  8.5000000E+03  2.2060597E-04
  8.7500000E+03  2.0473818E-04
  9.0000000E+03  1.9027923E-04
  9.5000000E+03  1.6510916E-04
  1.0000000E+04  1.4418291E-04
  1.0500000E+04  1.2664007E-04
  1.1000000E+04  1.1183168E-04
  1.1500000E+04  9.9230432E-05
  1.2000000E+04  8.8438461E-05
  1.2500000E+04  7.9141360E-05
  1.3000000E+04  7.1088737E-05
  1.3500000E+04  6.4079467E-05
  1.4000000E+04  5.7950465E-05
  1.4500000E+04  5.2568438E-05
  1.5000000E+04  4.7823680E-05
  1.5500000E+04  4.3625390E-05
  1.6000000E+04  3.9897608E-05
  1.6500000E+04  3.6576411E-05
  1.7000000E+04  3.3608119E-05
  1.8000000E+04  2.8556000E-05
  1.9000000E+04  2.4453157E-05
  2.0000000E+04  2.1088047E-05
  2.1000000E+04  1.8303203E-05
  2.2000000E+04  1.5979574E-05
  2.3000000E+04  1.4026198E-05
  2.4000000E+04  1.2372760E-05
  2.5000000E+04  1.0964308E-05
  2.6000000E+04  9.7574803E-06
  2.7000000E+04  8.7177764E-06
  2.8000000E+04  7.8175072E-06
  2.9000000E+04  7.0342889E-06
  3.0000000E+04  6.3498913E-06
  3.1000000E+04  5.7493717E-06
  3.2000000E+04  5.2204044E-06
  3.3000000E+04  4.7527617E-06
  3.4000000E+04  4.3379117E-06
  3.5000000E+04  3.9686990E-06
  3.6000000E+04  3.6390942E-06
  3.8000000E+04  3.0790556E-06
  4.0000000E+04  2.6253784E-06
  4.2000000E+04  2.2542692E-06
  4.4000000E+04  1.9480057E-06
  4.6000000E+04  1.6932105E-06
  4.8000000E+04  1.4796624E-06
  5.0000000E+04  1.2994635E-06
  5.2500000E+04  1.1118501E-06
  5.5000000E+04  9.5755210E-07
  5.7500000E+04  8.2960742E-07
  5.8750000E+04  7.7380897E-07
  6.0000000E+04  7.2271417E-07
  6.2500000E+04  6.3278892E-07
  6.5000000E+04  5.5665398E-07
  6.7500000E+04  4.9181263E-07
  7.0000000E+04  4.3628595E-07
  7.2500000E+04  3.8849244E-07
  7.5000000E+04  3.4715852E-07
  7.7500000E+04  3.1125138E-07
  8.0000000E+04  2.7992781E-07
  8.2500000E+04  2.5249511E-07
  8.5000000E+04  2.2838093E-07
  8.7500000E+04  2.0710974E-07
  9.0000000E+04  1.8828436E-07
  9.2500000E+04  1.7157148E-07
  9.5000000E+04  1.5669011E-07
  1.0000000E+05  1.3150562E-07
  1.0500000E+05  1.1121962E-07
  1.1000000E+05  9.4723600E-08
  1.1500000E+05  8.1192929E-08
  1.2000000E+05  7.0006249E-08
  1.2500000E+05  6.0689865E-08
  1.3000000E+05  5.2878740E-08
  1.3500000E+05  4.6288773E-08
  1.4000000E+05  4.0696838E-08
  1.4500000E+05  3.5926179E-08
  1.5000000E+05  3.1835675E-08
  1.5500000E+05  2.8311833E-08
  1.6000000E+05  2.5262734E-08
  1.6500000E+05  2.2613456E-08
  1.7000000E+05  2.0302571E-08
  1.7500000E+05  1.8279417E-08
  1.8000000E+05  1.6501988E-08
  1.8500000E+05  1.4935280E-08
  1.9000000E+05  1.3549988E-08
  1.9500000E+05  1.2321462E-08
  2.0000000E+05  1.1228880E-08
  2.0500000E+05  1.0254577E-08
  2.1000000E+05  9.3835201E-09
  2.2000000E+05  7.9015711E-09
  2.3000000E+05  6.7004778E-09
  2.4000000E+05  5.7187741E-09
  2.5000000E+05  4.9101345E-09
  2.6000000E+05  4.2392504E-09
  2.7000000E+05  3.6789393E-09
  2.8000000E+05  3.2080710E-09
  2.9000000E+05  2.8100746E-09
  3.0000000E+05  2.4718511E-09
  3.1000000E+05  2.1829643E-09
  3.2000000E+05  1.9350401E-09
  3.3000000E+05  1.7213149E-09
  3.4000000E+05  1.5362911E-09
  3.5000000E+05  1.3754731E-09
  3.6000000E+05  1.2351647E-09
  3.7000000E+05  1.1123102E-09
  3.8000000E+05  1.0043715E-09
  3.9000000E+05  9.0923002E-10
  4.0000000E+05  8.2510953E-10
  4.2000000E+05  6.8418034E-10
  4.4000000E+05  5.7216140E-10
  4.6000000E+05  4.8222136E-10
  4.8000000E+05  4.0933654E-10
  5.0000000E+05  3.4976679E-10
  5.1250000E+05  3.1801495E-10
  5.2500000E+05  2.8980287E-10
  5.3750000E+05  2.6466668E-10
  5.5000000E+05  2.4221195E-10
  5.7500000E+05  2.0404827E-10
  5.8750000E+05  1.8780276E-10
  6.0000000E+05  1.7315177E-10
  6.2500000E+05  1.4791887E-10
  6.5000000E+05  1.2714446E-10
  6.7500000E+05  1.0991252E-10
  7.0000000E+05  9.5519740E-11
  7.2500000E+05  8.3420610E-11
  7.5000000E+05  7.3188105E-11
  7.7500000E+05  6.4485461E-11
  8.0000000E+05  5.7044950E-11
  8.2500000E+05  5.0652051E-11
  8.5000000E+05  4.5133758E-11
  8.7500000E+05  4.0349646E-11
  9.0000000E+05  3.6184989E-11
  9.2500000E+05  3.2545479E-11
  9.5000000E+05  2.9353223E-11
  9.7500000E+05  2.6543545E-11
  1.0000000E+06  2.4062471E-11
  1.0250000E+06  2.1864733E-11
  1.0500000E+06  1.9912210E-11
  1.1000000E+06  1.6618701E-11
  1.1500000E+06  1.3977558E-11
  1.2000000E+06  1.1839267E-11
  1.2500000E+06  1.0092952E-11
  1.3000000E+06  8.6553349E-12
  1.3500000E+06  7.4631326E-12
  1.4000000E+06  6.4677341E-12
  1.4500000E+06  5.6314299E-12
  1.5000000E+06  4.9246959E-12
  1.5500000E+06  4.3242169E-12
  1.6000000E+06  3.8114366E-12
  1.6500000E+06  3.3714795E-12
  1.7000000E+06  2.9923322E-12
  1.7500000E+06  2.6642300E-12
  1.8000000E+06  2.3791892E-12
  1.8500000E+06  2.1306450E-12
  1.9000000E+06  1.9131685E-12
  1.9500000E+06  1.7222479E-12
  2.0000000E+06  1.5541159E-12
  2.0500000E+06  1.4056127E-12
  2.1000000E+06  1.2740764E-12
  2.2000000E+06  1.0532363E-12
  2.3000000E+06  8.7732545E-13
  2.4000000E+06  7.3591741E-13
  2.5000000E+06  6.2128751E-13
  2.6000000E+06  5.2764421E-13
  2.7000000E+06  4.5059690E-13
  2.8000000E+06  3.8678273E-13
  2.9000000E+06  3.3360241E-13
  3.0000000E+06  2.8902873E-13
  3.1000000E+06  2.5146747E-13
  3.2000000E+06  2.1965549E-13
  3.3000000E+06  1.9258497E-13
  3.4000000E+06  1.6944624E-13
  3.5000000E+06  1.4958479E-13
  3.6000000E+06  1.3246846E-13
  3.7000000E+06  1.1766216E-13
  3.8000000E+06  1.0480825E-13
  3.9000000E+06  9.3611321E-14
  4.0000000E+06  8.3826245E-14
  4.1000000E+06  7.5248709E-14
  4.2000000E+06  6.7707641E-14
  4.3000000E+06  6.1059223E-14
  4.4000000E+06  5.5182083E-14
  4.5000000E+06  4.9973403E-14
  4.6000000E+06  4.5345788E-14
  4.7000000E+06  4.1224710E-14
  4.8000000E+06  3.7546409E-14
  5.0000000E+06  3.1306900E-14
  5.1250000E+06  2.8038422E-14
  5.2500000E+06  2.5172001E-14
  5.3750000E+06  2.2650953E-14
  5.5000000E+06  2.0427569E-14
  5.7500000E+06  1.6718703E-14
  5.8750000E+06  1.5169972E-14
  6.0000000E+06  1.3790537E-14
  6.2500000E+06  1.1457568E-14
  6.5000000E+06  9.5830758E-15
  6.7500000E+06  8.0651362E-15
  7.0000000E+06  6.8269632E-15
  7.2500000E+06  5.8101411E-15
  7.5000000E+06  4.9698112E-15
  7.7500000E+06  4.2712204E-15
  8.0000000E+06  3.6872210E-15
  8.2500000E+06  3.1964438E-15
  8.5000000E+06  2.7819616E-15
  8.7500000E+06  2.4302765E-15
  9.0000000E+06  2.1305647E-15
  9.2500000E+06  1.8740910E-15
  9.5000000E+06  1.6537574E-15
  9.7500000E+06  1.4637655E-15
  1.0000000E+07  1.2993460E-15
  1.0250000E+07  1.1565545E-15
  1.0500000E+07  1.0321298E-15
  1.0750000E+07  9.2336435E-16
  1.1000000E+07  8.2800105E-16
  1.1250000E+07  7.4416937E-16
  1.1500000E+07  6.7030317E-16
  1.1750000E+07  6.0506985E-16
  1.2000000E+07  5.4733236E-16
  
  
#  27   2  L1  EION =  9.310000000E+02 eV   278
#  S(0) = 1.360786E+00
  9.2442630E+00  0.0000000E+00
  9.2442630E+02  0.0000000E+00
  9.2442630E+02  1.3954810E-03
  9.3100000E+02  1.3954810E-03
  9.3100923E+02  1.3954810E-03
  9.3148400E+02  1.3827298E-03
  9.3195877E+02  1.3707327E-03
  9.3243354E+02  1.3594307E-03
  9.3290831E+02  1.3487705E-03
  9.3385785E+02  1.3291882E-03
  9.3480738E+02  1.3116567E-03
  9.3670646E+02  1.2817351E-03
  9.3860554E+02  1.2574098E-03
  9.4240369E+02  1.2213594E-03
  9.4620185E+02  1.1974388E-03
  9.5000000E+02  1.1818393E-03
  9.5312500E+02  1.1733794E-03
  9.5625000E+02  1.1677057E-03
  9.5937500E+02  1.1639872E-03
  9.6250000E+02  1.1615710E-03
  9.6875000E+02  1.1587067E-03
  9.7500000E+02  1.1562644E-03
  9.8125000E+02  1.1526888E-03
  9.8750000E+02  1.1473320E-03
  9.9375000E+02  1.1401460E-03
  1.0000000E+03  1.1314320E-03
  1.0125000E+03  1.1112572E-03
  1.0250000E+03  1.0902056E-03
  1.0375000E+03  1.0702967E-03
  1.0500000E+03  1.0520488E-03
  1.0625000E+03  1.0350839E-03
  1.0750000E+03  1.0187489E-03
  1.0875000E+03  1.0025079E-03
  1.1000000E+03  9.8612041E-04
  1.1250000E+03  9.5314876E-04
  1.1375000E+03  9.3697260E-04
  1.1500000E+03  9.2125818E-04
  1.1750000E+03  8.9147687E-04
  1.2000000E+03  8.6361012E-04
  1.2250000E+03  8.3696456E-04
  1.2500000E+03  8.1108384E-04
  1.2750000E+03  7.8599092E-04
  1.3000000E+03  7.6190806E-04
  1.3500000E+03  7.1719649E-04
  1.3750000E+03  6.9636576E-04
  1.4000000E+03  6.7630741E-04
  1.4250000E+03  6.5692334E-04
  1.4500000E+03  6.3822281E-04
  1.5000000E+03  6.0293000E-04
  1.5500000E+03  5.7048241E-04
  1.6000000E+03  5.4043869E-04
  1.6500000E+03  5.1242341E-04
  1.7000000E+03  4.8632678E-04
  1.8000000E+03  4.3950577E-04
  1.9000000E+03  3.9868303E-04
  2.0000000E+03  3.6287407E-04
  2.1000000E+03  3.3143197E-04
  2.2000000E+03  3.0357781E-04
  2.3000000E+03  2.7888578E-04
  2.4000000E+03  2.5690042E-04
  2.5000000E+03  2.3721585E-04
  2.6000000E+03  2.1956076E-04
  2.7000000E+03  2.0368689E-04
  2.8000000E+03  1.8935470E-04
  2.9000000E+03  1.7637072E-04
  3.0000000E+03  1.6458207E-04
  3.1000000E+03  1.5385522E-04
  3.2000000E+03  1.4407094E-04
  3.4000000E+03  1.2692766E-04
  3.6000000E+03  1.1247025E-04
  3.8000000E+03  1.0018053E-04
  4.0000000E+03  8.9660575E-05
  4.2000000E+03  8.0597631E-05
  4.4000000E+03  7.2743491E-05
  4.6000000E+03  6.5899454E-05
  4.8000000E+03  5.9905253E-05
  5.0000000E+03  5.4630673E-05
  5.2500000E+03  4.8888761E-05
  5.5000000E+03  4.3937699E-05
  5.7500000E+03  3.9643884E-05
  6.0000000E+03  3.5900251E-05
  6.5000000E+03  2.9733320E-05
  6.7500000E+03  2.7181595E-05
  7.0000000E+03  2.4917206E-05
  7.2500000E+03  2.2900348E-05
  7.5000000E+03  2.1097713E-05
  7.7500000E+03  1.9481280E-05
  8.0000000E+03  1.8027342E-05
  8.2500000E+03  1.6715762E-05
  8.5000000E+03  1.5529353E-05
  9.0000000E+03  1.3475212E-05
  9.5000000E+03  1.1769816E-05
  1.0000000E+04  1.0341629E-05
  1.0500000E+04  9.1361281E-06
  1.1000000E+04  8.1112520E-06
  1.1500000E+04  7.2341857E-06
  1.2000000E+04  6.4790684E-06
  1.2500000E+04  5.8253220E-06
  1.3000000E+04  5.2564224E-06
  1.3500000E+04  4.7589909E-06
  1.4000000E+04  4.3221149E-06
  1.4500000E+04  3.9368311E-06
  1.5000000E+04  3.5957290E-06
  1.5500000E+04  3.2926445E-06
  1.6000000E+04  3.0224216E-06
  1.6500000E+04  2.7807244E-06
  1.7000000E+04  2.5638881E-06
  1.7500000E+04  2.3688000E-06
  1.8000000E+04  2.1928044E-06
  1.8500000E+04  2.0336260E-06
  1.9000000E+04  1.8893077E-06
  2.0000000E+04  1.6387184E-06
  2.1000000E+04  1.4300245E-06
  2.2000000E+04  1.2548541E-06
  2.3000000E+04  1.1067641E-06
  2.4000000E+04  9.8074093E-07
  2.5000000E+04  8.7284356E-07
  2.6000000E+04  7.7994464E-07
  2.7000000E+04  6.9954152E-07
  2.8000000E+04  6.2961550E-07
  2.9000000E+04  5.6852580E-07
  3.0000000E+04  5.1492989E-07
  3.1000000E+04  4.6772214E-07
  3.2000000E+04  4.2598631E-07
  3.3000000E+04  3.8895896E-07
  3.4000000E+04  3.5600054E-07
  3.5000000E+04  3.2657260E-07
  3.6000000E+04  3.0021959E-07
  3.7000000E+04  2.7655443E-07
  3.8000000E+04  2.5524681E-07
  3.9000000E+04  2.3601371E-07
  4.0000000E+04  2.1861171E-07
  4.2000000E+04  1.8848860E-07
  4.4000000E+04  1.6350894E-07
  4.6000000E+04  1.4263343E-07
  4.8000000E+04  1.2506346E-07
  5.0000000E+04  1.1017866E-07
  5.2500000E+04  9.4617263E-08
  5.5000000E+04  8.1763886E-08
  5.7500000E+04  7.1062969E-08
  5.8750000E+04  6.6382702E-08
  6.0000000E+04  6.2089228E-08
  6.2500000E+04  5.4513517E-08
  6.5000000E+04  4.8078518E-08
  6.7500000E+04  4.2581188E-08
  7.0000000E+04  3.7859933E-08
  7.2500000E+04  3.3785120E-08
  7.5000000E+04  3.0251976E-08
  7.7500000E+04  2.7175236E-08
  8.0000000E+04  2.4485059E-08
  8.2500000E+04  2.2123893E-08
  8.5000000E+04  2.0044045E-08
  8.7500000E+04  1.8205779E-08
  9.0000000E+04  1.6575822E-08
  9.2500000E+04  1.5126177E-08
  9.5000000E+04  1.3833182E-08
  9.7500000E+04  1.2676755E-08
  1.0000000E+05  1.1639779E-08
  1.0250000E+05  1.0707611E-08
  1.0500000E+05  9.8676779E-09
  1.1000000E+05  8.4226526E-09
  1.1500000E+05  7.2343431E-09
  1.2000000E+05  6.2495472E-09
  1.2500000E+05  5.4275746E-09
  1.3000000E+05  4.7369748E-09
  1.3500000E+05  4.1532021E-09
  1.4000000E+05  3.6569307E-09
  1.4500000E+05  3.2328146E-09
  1.5000000E+05  2.8685720E-09
  1.5500000E+05  2.5543027E-09
  1.6000000E+05  2.2819729E-09
  1.6500000E+05  2.0450213E-09
  1.7000000E+05  1.8380584E-09
  1.7500000E+05  1.6566335E-09
  1.8000000E+05  1.4970502E-09
  1.8500000E+05  1.3562229E-09
  1.9000000E+05  1.2315640E-09
  1.9500000E+05  1.1208942E-09
  2.0000000E+05  1.0223701E-09
  2.0500000E+05  9.3442569E-10
  2.1000000E+05  8.5572608E-10
  2.1500000E+05  7.8512915E-10
  2.2000000E+05  7.2165444E-10
  2.2500000E+05  6.6445719E-10
  2.3000000E+05  6.1280731E-10
  2.4000000E+05  5.2370077E-10
  2.5000000E+05  4.5019394E-10
  2.6000000E+05  3.8912492E-10
  2.7000000E+05  3.3805451E-10
  2.8000000E+05  2.9508386E-10
  2.9000000E+05  2.5872150E-10
  3.0000000E+05  2.2778639E-10
  3.1000000E+05  2.0133651E-10
  3.2000000E+05  1.7861500E-10
  3.3000000E+05  1.5900964E-10
  3.4000000E+05  1.4202218E-10
  3.5000000E+05  1.2724468E-10
  3.6000000E+05  1.1434139E-10
  3.7000000E+05  1.0303449E-10
  3.8000000E+05  9.3092985E-11
  3.9000000E+05  8.4323909E-11
  4.0000000E+05  7.6565330E-11
  4.1000000E+05  6.9680785E-11
  4.2000000E+05  6.3554810E-11
  4.3000000E+05  5.8089334E-11
  4.4000000E+05  5.3200752E-11
  4.5000000E+05  4.8817533E-11
  4.6000000E+05  4.4878272E-11
  4.7000000E+05  4.1330081E-11
  4.8000000E+05  3.8127243E-11
  5.0000000E+05  3.2604340E-11
  5.1250000E+05  2.9658330E-11
  5.2500000E+05  2.7039327E-11
  5.3750000E+05  2.4704641E-11
  5.5000000E+05  2.2617950E-11
  5.7500000E+05  1.9068910E-11
  5.8750000E+05  1.7557127E-11
  6.0000000E+05  1.6193162E-11
  6.2500000E+05  1.3842667E-11
  6.5000000E+05  1.1906028E-11
  6.7500000E+05  1.0298508E-11
  7.0000000E+05  8.9549368E-12
  7.2500000E+05  7.8247410E-12
  7.5000000E+05  6.8683381E-12
  7.7500000E+05  6.0544679E-12
  8.0000000E+05  5.3582549E-12
  8.2500000E+05  4.7597654E-12
  8.5000000E+05  4.2429108E-12
  8.7500000E+05  3.7946158E-12
  9.0000000E+05  3.4041946E-12
  9.2500000E+05  3.0628643E-12
  9.5000000E+05  2.7633648E-12
  9.7500000E+05  2.4996615E-12
  1.0000000E+06  2.2667162E-12
  1.0250000E+06  2.0603029E-12
  1.0500000E+06  1.8768610E-12
  1.0750000E+06  1.7133766E-12
  1.1000000E+06  1.5672886E-12
  1.1250000E+06  1.4364131E-12
  1.1500000E+06  1.3188813E-12
  1.2000000E+06  1.1176502E-12
  1.2500000E+06  9.5321874E-13
  1.3000000E+06  8.1778806E-13
  1.3500000E+06  7.0542659E-13
  1.4000000E+06  6.1157374E-13
  1.4500000E+06  5.3268926E-13
  1.5000000E+06  4.6600016E-13
  1.5500000E+06  4.0931618E-13
  1.6000000E+06  3.6089332E-13
  1.6500000E+06  3.1933244E-13
  1.7000000E+06  2.8350351E-13
  1.7500000E+06  2.5248821E-13
  1.8000000E+06  2.2553521E-13
  1.8500000E+06  2.0202630E-13
  1.9000000E+06  1.8145014E-13
  1.9500000E+06  1.6338170E-13
  2.0000000E+06  1.4746591E-13
  2.0500000E+06  1.3340481E-13
  2.1000000E+06  1.2094728E-13
  2.1500000E+06  1.0988083E-13
  2.2000000E+06  1.0002499E-13
  2.2500000E+06  9.1225907E-14
  2.3000000E+06  8.3351921E-14
  2.3500000E+06  7.6290036E-14
  2.4000000E+06  6.9942971E-14
  2.4500000E+06  6.4226710E-14
  2.5000000E+06  5.9068459E-14
  2.6000000E+06  5.0181124E-14
  2.7000000E+06  4.2866029E-14
  2.8000000E+06  3.6805703E-14
  2.9000000E+06  3.1754411E-14
  3.0000000E+06  2.7520043E-14
  3.1000000E+06  2.3950538E-14
  3.2000000E+06  2.0925434E-14
  3.3000000E+06  1.8348979E-14
  3.4000000E+06  1.6145336E-14
  3.5000000E+06  1.4254401E-14
  3.6000000E+06  1.2626691E-14
  
  
#  27   3  L2  EION =  8.000000000E+02 eV   280
#  S(0) = 1.846169E+00
  7.9828102E+00  0.0000000E+00
  7.9828102E+02  0.0000000E+00
  7.9828102E+02  1.3872627E-03
  8.0000000E+02  1.3872627E-03
  8.0000808E+02  1.3872627E-03
  8.0016430E+02  1.4322361E-03
  8.0032052E+02  1.4763200E-03
  8.0047675E+02  1.5195422E-03
  8.0063297E+02  1.5619293E-03
  8.0094542E+02  1.6442952E-03
  8.0125787E+02  1.7235991E-03
  8.0188277E+02  1.8736502E-03
  8.0250767E+02  2.0131823E-03
  8.0375747E+02  2.2640998E-03
  8.0500727E+02  2.4818238E-03
  8.0750686E+02  2.8327414E-03
  8.1000646E+02  3.0894102E-03
  8.1500565E+02  3.3895436E-03
  8.1750525E+02  3.4625066E-03
  8.2000485E+02  3.5006378E-03
  8.2250444E+02  3.5138013E-03
  8.2500404E+02  3.5098046E-03
  8.2750363E+02  3.4945939E-03
  8.3000323E+02  3.4725417E-03
  8.3250283E+02  3.4467507E-03
  8.3500242E+02  3.4193447E-03
  8.4000162E+02  3.3647189E-03
  8.5000000E+02  3.2688993E-03
  8.5625000E+02  3.2179583E-03
  8.6250000E+02  3.1704335E-03
  8.6875000E+02  3.1235124E-03
  8.7500000E+02  3.0754155E-03
  8.8750000E+02  2.9738418E-03
  9.0000000E+02  2.8685181E-03
  9.1250000E+02  2.7659860E-03
  9.2500000E+02  2.6705352E-03
  9.5000000E+02  2.5018614E-03
  9.6250000E+02  2.4251760E-03
  9.7500000E+02  2.3513359E-03
  9.8750000E+02  2.2795866E-03
  1.0000000E+03  2.2099061E-03
  1.0250000E+03  2.0780662E-03
  1.0500000E+03  1.9578164E-03
  1.0625000E+03  1.9018317E-03
  1.0750000E+03  1.8482186E-03
  1.1000000E+03  1.7467494E-03
  1.1250000E+03  1.6516969E-03
  1.1500000E+03  1.5625195E-03
  1.2000000E+03  1.4022319E-03
  1.2500000E+03  1.2635362E-03
  1.3000000E+03  1.1415094E-03
  1.3500000E+03  1.0337917E-03
  1.4000000E+03  9.3909031E-04
  1.4500000E+03  8.5542274E-04
  1.5000000E+03  7.8091794E-04
  1.6000000E+03  6.5522864E-04
  1.6500000E+03  6.0224939E-04
  1.7000000E+03  5.5467365E-04
  1.7500000E+03  5.1176574E-04
  1.8000000E+03  4.7303528E-04
  1.9000000E+03  4.0639285E-04
  2.0000000E+03  3.5138085E-04
  2.1000000E+03  3.0560901E-04
  2.2000000E+03  2.6730763E-04
  2.3000000E+03  2.3497328E-04
  2.4000000E+03  2.0750631E-04
  2.5000000E+03  1.8406116E-04
  2.6000000E+03  1.6393116E-04
  2.7000000E+03  1.4654901E-04
  2.8000000E+03  1.3146785E-04
  2.9000000E+03  1.1832614E-04
  3.0000000E+03  1.0682749E-04
  3.1000000E+03  9.6727497E-05
  3.2000000E+03  8.7823121E-05
  3.4000000E+03  7.2950288E-05
  3.6000000E+03  6.1157485E-05
  3.8000000E+03  5.1698645E-05
  4.0000000E+03  4.4033038E-05
  4.2000000E+03  3.7762223E-05
  4.4000000E+03  3.2588335E-05
  4.6000000E+03  2.8285903E-05
  4.8000000E+03  2.4682293E-05
  5.0000000E+03  2.1643887E-05
  5.2500000E+03  1.8483780E-05
  5.5000000E+03  1.5888258E-05
  5.7500000E+03  1.3739136E-05
  5.8750000E+03  1.2802956E-05
  6.0000000E+03  1.1946362E-05
  6.2500000E+03  1.0440561E-05
  6.5000000E+03  9.1677444E-06
  6.7500000E+03  8.0855112E-06
  7.0000000E+03  7.1602632E-06
  7.2500000E+03  6.3651717E-06
  7.5000000E+03  5.6786516E-06
  7.7500000E+03  5.0832122E-06
  8.0000000E+03  4.5645913E-06
  8.2500000E+03  4.1110873E-06
  8.5000000E+03  3.7130447E-06
  8.7500000E+03  3.3624505E-06
  9.0000000E+03  3.0526207E-06
  9.2500000E+03  2.7779500E-06
  9.5000000E+03  2.5337166E-06
  1.0000000E+04  2.1211951E-06
  1.0500000E+04  1.7897560E-06
  1.1000000E+04  1.5208954E-06
  1.1500000E+04  1.3008801E-06
  1.2000000E+04  1.1193832E-06
  1.2500000E+04  9.6855053E-07
  1.3000000E+04  8.4234443E-07
  1.3500000E+04  7.3607658E-07
  1.4000000E+04  6.4607162E-07
  1.4500000E+04  5.6942354E-07
  1.5000000E+04  5.0381652E-07
  1.5500000E+04  4.4739142E-07
  1.6000000E+04  3.9864551E-07
  1.6500000E+04  3.5635614E-07
  1.7000000E+04  3.1952241E-07
  1.7500000E+04  2.8732019E-07
  1.8000000E+04  2.5906727E-07
  1.8500000E+04  2.3419605E-07
  1.9000000E+04  2.1223204E-07
  2.0000000E+04  1.7549387E-07
  2.1000000E+04  1.4634952E-07
  2.2000000E+04  1.2299143E-07
  2.3000000E+04  1.0409485E-07
  2.4000000E+04  8.8675942E-08
  2.5000000E+04  7.5994999E-08
  2.6000000E+04  6.5489528E-08
  2.7000000E+04  5.6727389E-08
  2.8000000E+04  4.9373337E-08
  2.9000000E+04  4.3164965E-08
  3.0000000E+04  3.7895168E-08
  3.1000000E+04  3.3399204E-08
  3.2000000E+04  2.9545073E-08
  3.3000000E+04  2.6226285E-08
  3.4000000E+04  2.3356382E-08
  3.5000000E+04  2.0864743E-08
  3.6000000E+04  1.8693357E-08
  3.7000000E+04  1.6794308E-08
  3.8000000E+04  1.5127824E-08
  3.9000000E+04  1.3660733E-08
  4.0000000E+04  1.2365238E-08
  4.2000000E+04  1.0199101E-08
  4.4000000E+04  8.4821511E-09
  4.6000000E+04  7.1077376E-09
  4.8000000E+04  5.9975265E-09
  5.0000000E+04  5.0932421E-09
  5.2500000E+04  4.1866780E-09
  5.5000000E+04  3.4706630E-09
  5.7500000E+04  2.8994353E-09
  5.8750000E+04  2.6572782E-09
  6.0000000E+04  2.4395013E-09
  6.2500000E+04  2.0660290E-09
  6.5000000E+04  1.7603855E-09
  6.7500000E+04  1.5084346E-09
  7.0000000E+04  1.2993430E-09
  7.2500000E+04  1.1247296E-09
  7.5000000E+04  9.7805364E-10
  7.7500000E+04  8.5416875E-10
  8.0000000E+04  7.4899472E-10
  8.2500000E+04  6.5927326E-10
  8.5000000E+04  5.8238496E-10
  8.7500000E+04  5.1621070E-10
  9.0000000E+04  4.5902586E-10
  9.2500000E+04  4.0941899E-10
  9.5000000E+04  3.6622876E-10
  9.7500000E+04  3.2849482E-10
  1.0000000E+05  2.9541924E-10
  1.0250000E+05  2.6633594E-10
  1.0500000E+05  2.4068658E-10
  1.1000000E+05  1.9788248E-10
  1.1500000E+05  1.6404774E-10
  1.2000000E+05  1.3703990E-10
  1.2500000E+05  1.1528666E-10
  1.3000000E+05  9.7619615E-11
  1.3500000E+05  8.3160508E-11
  1.4000000E+05  7.1242140E-11
  1.4500000E+05  6.1352580E-11
  1.5000000E+05  5.3095443E-11
  1.5500000E+05  4.6161214E-11
  1.6000000E+05  4.0306209E-11
  1.6500000E+05  3.5337138E-11
  1.7000000E+05  3.1099624E-11
  1.7500000E+05  2.7469543E-11
  1.8000000E+05  2.4346463E-11
  1.8500000E+05  2.1648645E-11
  1.9000000E+05  1.9309211E-11
  1.9500000E+05  1.7273141E-11
  2.0000000E+05  1.5494939E-11
  2.0500000E+05  1.3936808E-11
  2.1000000E+05  1.2567205E-11
  2.1500000E+05  1.1359698E-11
  2.2000000E+05  1.0292039E-11
  2.2500000E+05  9.3454373E-12
  2.3000000E+05  8.5039550E-12
  2.4000000E+05  7.0840857E-12
  2.5000000E+05  5.9458454E-12
  2.6000000E+05  5.0253355E-12
  2.7000000E+05  4.2748330E-12
  2.8000000E+05  3.6583015E-12
  2.9000000E+05  3.1482521E-12
  3.0000000E+05  2.7235147E-12
  3.1000000E+05  2.3676389E-12
  3.2000000E+05  2.0677374E-12
  3.3000000E+05  1.8136344E-12
  3.4000000E+05  1.5972350E-12
  3.5000000E+05  1.4120559E-12
  3.6000000E+05  1.2528717E-12
  3.7000000E+05  1.1154444E-12
  3.8000000E+05  9.9631593E-13
  3.9000000E+05  8.9264972E-13
  4.0000000E+05  8.0210734E-13
  4.1000000E+05  7.2275118E-13
  4.2000000E+05  6.5296764E-13
  4.3000000E+05  5.9140690E-13
  4.4000000E+05  5.3693546E-13
  4.6000000E+05  4.4558426E-13
  4.8000000E+05  3.7288141E-13
  5.0000000E+05  3.1444273E-13
  5.1250000E+05  2.8369014E-13
  5.2500000E+05  2.5661581E-13
  5.3750000E+05  2.3270369E-13
  5.5000000E+05  2.1152021E-13
  5.7500000E+05  1.7593222E-13
  5.8750000E+05  1.6095454E-13
  6.0000000E+05  1.4754177E-13
  6.2500000E+05  1.2466798E-13
  6.5000000E+05  1.0607096E-13
  6.7500000E+05  9.0824176E-14
  7.0000000E+05  7.8226972E-14
  7.2500000E+05  6.7744157E-14
  7.5000000E+05  5.8962723E-14
  7.7500000E+05  5.1560896E-14
  8.0000000E+05  4.5285876E-14
  8.2500000E+05  3.9937424E-14
  8.5000000E+05  3.5355697E-14
  8.7500000E+05  3.1412183E-14
  9.0000000E+05  2.8002880E-14
  9.2500000E+05  2.5043079E-14
  9.5000000E+05  2.2463360E-14
  9.7500000E+05  2.0206523E-14
  1.0000000E+06  1.8225186E-14
  1.0250000E+06  1.6479907E-14
  1.0500000E+06  1.4937696E-14
  1.1000000E+06  1.2355927E-14
  1.1500000E+06  1.0305629E-14
  1.2000000E+06  8.6608058E-15
  1.2500000E+06  7.3290033E-15
  1.3000000E+06  6.2414765E-15
  1.3500000E+06  5.3464907E-15
  1.4000000E+06  4.6046697E-15
  1.4500000E+06  3.9857166E-15
  1.5000000E+06  3.4660963E-15
  1.5500000E+06  3.0273643E-15
  1.6000000E+06  2.6549456E-15
  1.6500000E+06  2.3372343E-15
  1.7000000E+06  2.0649256E-15
  1.7500000E+06  1.8305059E-15
  1.8000000E+06  1.6278687E-15
  1.8500000E+06  1.4520213E-15
  1.9000000E+06  1.2988594E-15
  1.9500000E+06  1.1649911E-15
  2.0000000E+06  1.0475989E-15
  2.0500000E+06  9.4433181E-16
  2.1000000E+06  8.5321948E-16
  2.2000000E+06  7.0108300E-16
  2.3000000E+06  5.8074421E-16
  2.4000000E+06  4.8463352E-16
  2.5000000E+06  4.0718968E-16
  2.6000000E+06  3.4427614E-16
  2.7000000E+06  2.9278324E-16
  2.8000000E+06  2.5034714E-16
  2.9000000E+06  2.1515004E-16
  3.0000000E+06  1.8577805E-16
  3.1000000E+06  1.6112237E-16
  3.2000000E+06  1.4031178E-16
  3.3000000E+06  1.2265842E-16
  3.4000000E+06  1.0762262E-16
  3.5000000E+06  9.4769389E-17
  3.6000000E+06  8.3742543E-17
  
  
#  27   4  L3  EION =  7.850000000E+02 eV   280
#  S(0) = 4.111075E+00
  6.5127692E+00  0.0000000E+00
  6.5127692E+02  0.0000000E+00
  6.5127692E+02  2.9013495E-03
  7.8500000E+02  2.9013495E-03
  7.8500792E+02  2.9013495E-03
  7.8519532E+02  3.0125217E-03
  7.8538272E+02  3.1209956E-03
  7.8557012E+02  3.2268756E-03
  7.8575753E+02  3.3302587E-03
  7.8613233E+02  3.5298876E-03
  7.8650713E+02  3.7205313E-03
  7.8725673E+02  4.0770511E-03
  7.8800634E+02  4.4035571E-03
  7.8950555E+02  4.9776589E-03
  7.9100475E+02  5.4602535E-03
  7.9400317E+02  6.1976705E-03
  7.9700158E+02  6.6895896E-03
  8.0000000E+02  6.9939396E-03
  8.0312500E+02  7.1650150E-03
  8.0625000E+02  7.2329009E-03
  8.0937500E+02  7.2339354E-03
  8.1250000E+02  7.1946508E-03
  8.1875000E+02  7.0620554E-03
  8.2187500E+02  6.9881060E-03
  8.2500000E+02  6.9157058E-03
  8.3125000E+02  6.7825493E-03
  8.3750000E+02  6.6659195E-03
  8.4375000E+02  6.5607525E-03
  8.5000000E+02  6.4605436E-03
  8.6250000E+02  6.2570393E-03
  8.7500000E+02  6.0407413E-03
  8.8750000E+02  5.8200482E-03
  9.0000000E+02  5.6078884E-03
  9.2500000E+02  5.2312638E-03
  9.3750000E+02  5.0638621E-03
  9.5000000E+02  4.9050770E-03
  9.7500000E+02  4.6034479E-03
  9.8750000E+02  4.4594780E-03
  1.0000000E+03  4.3207379E-03
  1.0250000E+03  4.0614765E-03
  1.0500000E+03  3.8261022E-03
  1.0750000E+03  3.6100614E-03
  1.1000000E+03  3.4088042E-03
  1.1250000E+03  3.2201562E-03
  1.1500000E+03  3.0441905E-03
  1.2000000E+03  2.7293874E-03
  1.2500000E+03  2.4565324E-03
  1.3000000E+03  2.2165176E-03
  1.3500000E+03  2.0053850E-03
  1.4000000E+03  1.8201854E-03
  1.4500000E+03  1.6564095E-03
  1.5000000E+03  1.5108233E-03
  1.6000000E+03  1.2657154E-03
  1.6500000E+03  1.1625790E-03
  1.7000000E+03  1.0699086E-03
  1.7500000E+03  9.8644287E-04
  1.8000000E+03  9.1125772E-04
  1.9000000E+03  7.8194439E-04
  2.0000000E+03  6.7528197E-04
  2.1000000E+03  5.8674027E-04
  2.2000000E+03  5.1267333E-04
  2.3000000E+03  4.5020258E-04
  2.4000000E+03  3.9722968E-04
  2.5000000E+03  3.5205664E-04
  2.6000000E+03  3.1328749E-04
  2.7000000E+03  2.7983411E-04
  2.8000000E+03  2.5083894E-04
  2.9000000E+03  2.2559916E-04
  3.0000000E+03  2.0353418E-04
  3.1000000E+03  1.8416658E-04
  3.2000000E+03  1.6710168E-04
  3.4000000E+03  1.3862305E-04
  3.6000000E+03  1.1607077E-04
  3.8000000E+03  9.8005120E-05
  4.0000000E+03  8.3382070E-05
  4.2000000E+03  7.1433068E-05
  4.4000000E+03  6.1584474E-05
  4.6000000E+03  5.3402745E-05
  4.8000000E+03  4.6556352E-05
  5.0000000E+03  4.0788968E-05
  5.2500000E+03  3.4796377E-05
  5.5000000E+03  2.9879533E-05
  5.7500000E+03  2.5812386E-05
  6.0000000E+03  2.2422867E-05
  6.5000000E+03  1.7176439E-05
  6.7500000E+03  1.5135772E-05
  7.0000000E+03  1.3392574E-05
  7.2500000E+03  1.1895813E-05
  7.5000000E+03  1.0604451E-05
  7.7500000E+03  9.4852639E-06
  8.0000000E+03  8.5111831E-06
  8.2500000E+03  7.6600142E-06
  8.5000000E+03  6.9134542E-06
  9.0000000E+03  5.6759793E-06
  9.5000000E+03  4.7049216E-06
  1.0000000E+04  3.9339202E-06
  1.0500000E+04  3.3152103E-06
  1.1000000E+04  2.8138828E-06
  1.1500000E+04  2.4040753E-06
  1.2000000E+04  2.0663733E-06
  1.2500000E+04  1.7860207E-06
  1.3000000E+04  1.5516783E-06
  1.3500000E+04  1.3545480E-06
  1.4000000E+04  1.1877412E-06
  1.4500000E+04  1.0458183E-06
  1.5000000E+04  9.2444755E-07
  1.5500000E+04  8.2015449E-07
  1.6000000E+04  7.3013251E-07
  1.6500000E+04  6.5209973E-07
  1.7000000E+04  5.8418950E-07
  1.7500000E+04  5.2486609E-07
  1.8000000E+04  4.7285917E-07
  1.8500000E+04  4.2711261E-07
  1.9000000E+04  3.8674405E-07
  2.0000000E+04  3.1929498E-07
  2.1000000E+04  2.6586490E-07
  2.2000000E+04  2.2310239E-07
  2.3000000E+04  1.8855444E-07
  2.4000000E+04  1.6040157E-07
  2.5000000E+04  1.3727729E-07
  2.6000000E+04  1.1814381E-07
  2.7000000E+04  1.0220468E-07
  2.8000000E+04  8.8842683E-08
  2.9000000E+04  7.7575256E-08
  3.0000000E+04  6.8021918E-08
  3.1000000E+04  5.9880326E-08
  3.2000000E+04  5.2908471E-08
  3.3000000E+04  4.6911306E-08
  3.4000000E+04  4.1730622E-08
  3.5000000E+04  3.7237310E-08
  3.6000000E+04  3.3325403E-08
  3.7000000E+04  2.9907462E-08
  3.8000000E+04  2.6910968E-08
  3.9000000E+04  2.4275488E-08
  4.0000000E+04  2.1950424E-08
  4.2000000E+04  1.8067997E-08
  4.4000000E+04  1.4996144E-08
  4.6000000E+04  1.2541408E-08
  4.8000000E+04  1.0561910E-08
  5.0000000E+04  8.9522559E-09
  5.2500000E+04  7.3414710E-09
  5.5000000E+04  6.0717872E-09
  5.7500000E+04  5.0608239E-09
  5.8750000E+04  4.6328808E-09
  6.0000000E+04  4.2483877E-09
  6.2500000E+04  3.5899212E-09
  6.5000000E+04  3.0520419E-09
  6.7500000E+04  2.6094632E-09
  7.0000000E+04  2.2428352E-09
  7.2500000E+04  1.9372097E-09
  7.5000000E+04  1.6809374E-09
  7.7500000E+04  1.4648650E-09
  8.0000000E+04  1.2817456E-09
  8.2500000E+04  1.1257999E-09
  8.5000000E+04  9.9238806E-10
  8.7500000E+04  8.7776146E-10
  9.0000000E+04  7.7887338E-10
  9.2500000E+04  6.9323360E-10
  9.5000000E+04  6.1879576E-10
  9.7500000E+04  5.5386983E-10
  1.0000000E+05  4.9705334E-10
  1.0250000E+05  4.4717710E-10
  1.0500000E+05  4.0326208E-10
  1.1000000E+05  3.3015160E-10
  1.1500000E+05  2.7254850E-10
  1.2000000E+05  2.2671640E-10
  1.2500000E+05  1.8991978E-10
  1.3000000E+05  1.6013077E-10
  1.3500000E+05  1.3582858E-10
  1.4000000E+05  1.1586055E-10
  1.4500000E+05  9.9344343E-11
  1.5000000E+05  8.5598319E-11
  1.5500000E+05  7.4091339E-11
  1.6000000E+05  6.4406232E-11
  1.6500000E+05  5.6212875E-11
  1.7000000E+05  4.9248173E-11
  1.7500000E+05  4.3301055E-11
  1.8000000E+05  3.8201120E-11
  1.8500000E+05  3.3809991E-11
  1.9000000E+05  3.0014665E-11
  1.9500000E+05  2.6722377E-11
  2.0000000E+05  2.3856591E-11
  2.0500000E+05  2.1353863E-11
  2.1000000E+05  1.9161363E-11
  2.2000000E+05  1.5537398E-11
  2.3000000E+05  1.2708911E-11
  2.4000000E+05  1.0478643E-11
  2.5000000E+05  8.7035044E-12
  2.6000000E+05  7.2783503E-12
  2.7000000E+05  6.1249891E-12
  2.8000000E+05  5.1846344E-12
  2.9000000E+05  4.4126366E-12
  3.0000000E+05  3.7747543E-12
  3.1000000E+05  3.2445012E-12
  3.2000000E+05  2.8012217E-12
  3.3000000E+05  2.4286814E-12
  3.4000000E+05  2.1140275E-12
  3.5000000E+05  1.8470147E-12
  3.6000000E+05  1.6194237E-12
  3.7000000E+05  1.4246185E-12
  3.8000000E+05  1.2572112E-12
  3.9000000E+05  1.1128050E-12
  4.0000000E+05  9.8779310E-13
  4.1000000E+05  8.7920231E-13
  4.2000000E+05  7.8457014E-13
  4.3000000E+05  7.0184792E-13
  4.4000000E+05  6.2932397E-13
  4.6000000E+05  5.0935372E-13
  4.8000000E+05  4.1566076E-13
  5.0000000E+05  3.4177769E-13
  5.1250000E+05  3.0351162E-13
  5.2500000E+05  2.7023011E-13
  5.3750000E+05  2.4119409E-13
  5.5000000E+05  2.1578707E-13
  5.7500000E+05  1.7387687E-13
  5.8750000E+05  1.5657309E-13
  6.0000000E+05  1.4127106E-13
  6.2500000E+05  1.1565637E-13
  6.5000000E+05  9.5353194E-14
  6.7500000E+05  7.9126883E-14
  7.0000000E+05  6.6059418E-14
  7.2500000E+05  5.5460937E-14
  7.5000000E+05  4.6807932E-14
  7.7500000E+05  3.9699528E-14
  8.0000000E+05  3.3826153E-14
  8.2500000E+05  2.8946849E-14
  8.5000000E+05  2.4872663E-14
  8.7500000E+05  2.1454380E-14
  9.0000000E+05  1.8573384E-14
  9.2500000E+05  1.6134813E-14
  9.5000000E+05  1.4062354E-14
  9.7500000E+05  1.2294265E-14
  1.0000000E+06  1.0780331E-14
  1.0250000E+06  9.4795087E-15
  1.0500000E+06  8.3580938E-15
  1.0750000E+06  7.3882852E-15
  1.1000000E+06  6.5470547E-15
  1.1250000E+06  5.8152496E-15
  1.1500000E+06  5.1768811E-15
  1.1750000E+06  4.6185540E-15
  1.2000000E+06  4.1290001E-15
  1.2250000E+06  3.6987077E-15
  1.2500000E+06  3.3196220E-15
  1.3000000E+06  2.6887131E-15
  1.3500000E+06  2.1927266E-15
  1.4000000E+06  1.7997185E-15
  1.4500000E+06  1.4860093E-15
  1.5000000E+06  1.2338754E-15
  1.5500000E+06  1.0299258E-15
  1.6000000E+06  8.6395414E-16
  1.6500000E+06  7.2812045E-16
  1.7000000E+06  6.1635662E-16
  1.7500000E+06  5.2393200E-16
  1.8000000E+06  4.4713398E-16
  1.8500000E+06  3.8303063E-16
  1.9000000E+06  3.2929276E-16
  1.9500000E+06  2.8405952E-16
  2.0000000E+06  2.4583629E-16
  2.0500000E+06  2.1341663E-16
  2.1000000E+06  1.8582206E-16
  2.1500000E+06  1.6225502E-16
  2.2000000E+06  1.4206251E-16
  2.2500000E+06  1.2470765E-16
  2.3000000E+06  1.0974717E-16
  2.3500000E+06  9.6813710E-17
  2.4000000E+06  8.5601777E-17
  2.4500000E+06  7.5856475E-17
  2.5000000E+06  6.7364373E-17
  2.5500000E+06  5.9946210E-17
  2.6000000E+06  5.3451102E-17
  2.6500000E+06  4.7751477E-17
  2.7000000E+06  4.2739088E-17
  2.8000000E+06  3.4421184E-17
  2.9000000E+06  2.7910155E-17
  3.0000000E+06  2.2773436E-17
  3.1000000E+06  1.8690920E-17
  3.2000000E+06  1.5423987E-17
  3.3000000E+06  1.2794523E-17
  3.4000000E+06  1.0667745E-17
  3.5000000E+06  8.9392365E-18
  
  
#  27   5  M1  EION =  1.070000000E+02 eV   279
#  S(0) = 1.009481E+00
  1.0050570E+00  0.0000000E+00
  1.0050570E+02  0.0000000E+00
  1.0050570E+02  3.0893277E-03
  1.0700000E+02  3.0893277E-03
  1.0700272E+02  3.0893277E-03
  1.0730245E+02  3.0746154E-03
  1.0760218E+02  3.0604793E-03
  1.0790190E+02  3.0468886E-03
  1.0820163E+02  3.0338144E-03
  1.0880109E+02  3.0091086E-03
  1.0940054E+02  2.9861652E-03
  1.1000000E+02  2.9648125E-03
  1.1250000E+02  2.8899255E-03
  1.1500000E+02  2.8326366E-03
  1.1750000E+02  2.7881252E-03
  1.2000000E+02  2.7531390E-03
  1.2250000E+02  2.7253141E-03
  1.2500000E+02  2.7028512E-03
  1.2750000E+02  2.6843384E-03
  1.3000000E+02  2.6686476E-03
  1.3500000E+02  2.6422520E-03
  1.4000000E+02  2.6182393E-03
  1.4500000E+02  2.5931060E-03
  1.5000000E+02  2.5647662E-03
  1.5500000E+02  2.5321999E-03
  1.6000000E+02  2.4951808E-03
  1.6500000E+02  2.4540346E-03
  1.7000000E+02  2.4094339E-03
  1.8000000E+02  2.3132568E-03
  1.9000000E+02  2.2132768E-03
  2.0000000E+02  2.1145622E-03
  2.1000000E+02  2.0200296E-03
  2.2000000E+02  1.9308077E-03
  2.3000000E+02  1.8469007E-03
  2.4000000E+02  1.7677988E-03
  2.5000000E+02  1.6928556E-03
  2.6000000E+02  1.6215555E-03
  2.7000000E+02  1.5535515E-03
  2.8000000E+02  1.4887014E-03
  2.9000000E+02  1.4269440E-03
  3.0000000E+02  1.3683091E-03
  3.1000000E+02  1.3127824E-03
  3.2000000E+02  1.2603286E-03
  3.4000000E+02  1.1642263E-03
  3.6000000E+02  1.0787044E-03
  3.8000000E+02  1.0021587E-03
  4.0000000E+02  9.3312435E-04
  4.2000000E+02  8.7050349E-04
  4.4000000E+02  8.1354657E-04
  4.6000000E+02  7.6173665E-04
  4.8000000E+02  7.1460222E-04
  5.0000000E+02  6.7170465E-04
  5.2500000E+02  6.2332242E-04
  5.5000000E+02  5.7993081E-04
  5.7500000E+02  5.4079846E-04
  6.0000000E+02  5.0533128E-04
  6.5000000E+02  4.4375695E-04
  6.7500000E+02  4.1703259E-04
  7.0000000E+02  3.9262752E-04
  7.2500000E+02  3.7028388E-04
  7.5000000E+02  3.4976739E-04
  7.7500000E+02  3.3086332E-04
  8.0000000E+02  3.1339005E-04
  8.2500000E+02  2.9720620E-04
  8.5000000E+02  2.8220353E-04
  9.0000000E+02  2.5535280E-04
  9.5000000E+02  2.3209439E-04
  1.0000000E+03  2.1179468E-04
  1.0500000E+03  1.9396487E-04
  1.1000000E+03  1.7821995E-04
  1.1500000E+03  1.6425589E-04
  1.2000000E+03  1.5182687E-04
  1.2500000E+03  1.4072114E-04
  1.3000000E+03  1.3075183E-04
  1.3500000E+03  1.2176422E-04
  1.4000000E+03  1.1363544E-04
  1.4500000E+03  1.0626533E-04
  1.5000000E+03  9.9567023E-05
  1.5500000E+03  9.3462262E-05
  1.6000000E+03  8.7881780E-05
  1.6500000E+03  8.2766319E-05
  1.7000000E+03  7.8065621E-05
  1.8000000E+03  6.9744107E-05
  1.9000000E+03  6.2636102E-05
  2.0000000E+03  5.6520618E-05
  2.1000000E+03  5.1223474E-05
  2.2000000E+03  4.6606295E-05
  2.3000000E+03  4.2558407E-05
  2.4000000E+03  3.8991203E-05
  2.5000000E+03  3.5833160E-05
  2.6000000E+03  3.3025442E-05
  2.7000000E+03  3.0519022E-05
  2.8000000E+03  2.8272951E-05
  2.9000000E+03  2.6252973E-05
  3.0000000E+03  2.4430232E-05
  3.1000000E+03  2.2780302E-05
  3.2000000E+03  2.1282403E-05
  3.3000000E+03  1.9918783E-05
  3.4000000E+03  1.8674200E-05
  3.5000000E+03  1.7535500E-05
  3.6000000E+03  1.6491280E-05
  3.8000000E+03  1.4647830E-05
  4.0000000E+03  1.3078443E-05
  4.2000000E+03  1.1732600E-05
  4.4000000E+03  1.0570803E-05
  4.6000000E+03  9.5618170E-06
  4.8000000E+03  8.6806972E-06
  5.0000000E+03  7.9073280E-06
  5.2500000E+03  7.0675129E-06
  5.5000000E+03  6.3450846E-06
  5.7500000E+03  5.7198270E-06
  5.8750000E+03  5.4384723E-06
  6.0000000E+03  5.1756361E-06
  6.2500000E+03  4.6995582E-06
  6.5000000E+03  4.2810851E-06
  6.7500000E+03  3.9116276E-06
  7.0000000E+03  3.5841090E-06
  7.2500000E+03  3.2926607E-06
  7.5000000E+03  3.0323868E-06
  7.7500000E+03  2.7991765E-06
  8.0000000E+03  2.5895594E-06
  8.2500000E+03  2.4005887E-06
  8.5000000E+03  2.2297531E-06
  8.7500000E+03  2.0749028E-06
  9.0000000E+03  1.9341904E-06
  9.2500000E+03  1.8060224E-06
  9.5000000E+03  1.6890181E-06
  1.0000000E+04  1.4838506E-06
  1.0500000E+04  1.3107841E-06
  1.1000000E+04  1.1637279E-06
  1.1500000E+04  1.0379373E-06
  1.2000000E+04  9.2967677E-07
  1.2500000E+04  8.3597672E-07
  1.3000000E+04  7.5445469E-07
  1.3500000E+04  6.8318352E-07
  1.4000000E+04  6.2059313E-07
  1.4500000E+04  5.6539528E-07
  1.5000000E+04  5.1652589E-07
  1.5500000E+04  4.7310051E-07
  1.6000000E+04  4.3437973E-07
  1.6500000E+04  3.9974209E-07
  1.7000000E+04  3.6866249E-07
  1.7500000E+04  3.4069515E-07
  1.8000000E+04  3.1545997E-07
  1.8500000E+04  2.9263143E-07
  1.9000000E+04  2.7192962E-07
  1.9500000E+04  2.5311286E-07
  2.0000000E+04  2.3597179E-07
  2.0500000E+04  2.2032443E-07
  2.1000000E+04  2.0601204E-07
  2.2000000E+04  1.8085350E-07
  2.3000000E+04  1.5957495E-07
  2.4000000E+04  1.4145936E-07
  2.5000000E+04  1.2594294E-07
  2.6000000E+04  1.1257820E-07
  2.7000000E+04  1.0100689E-07
  2.8000000E+04  9.0939898E-08
  2.9000000E+04  8.2142105E-08
  3.0000000E+04  7.4421028E-08
  3.1000000E+04  6.7618099E-08
  3.2000000E+04  6.1601885E-08
  3.3000000E+04  5.6262821E-08
  3.4000000E+04  5.1509099E-08
  3.5000000E+04  4.7263400E-08
  3.6000000E+04  4.3460296E-08
  3.7000000E+04  4.0044172E-08
  3.8000000E+04  3.6967559E-08
  3.9000000E+04  3.4189773E-08
  4.0000000E+04  3.1675818E-08
  4.1000000E+04  2.9395477E-08
  4.2000000E+04  2.7322571E-08
  4.3000000E+04  2.5434342E-08
  4.4000000E+04  2.3710948E-08
  4.6000000E+04  2.0691385E-08
  4.8000000E+04  1.8148903E-08
  5.0000000E+04  1.5994145E-08
  5.1250000E+04  1.4812490E-08
  5.2500000E+04  1.3740506E-08
  5.3750000E+04  1.2765963E-08
  5.5000000E+04  1.1878221E-08
  5.7500000E+04  1.0327149E-08
  5.8750000E+04  9.6485515E-09
  6.0000000E+04  9.0259195E-09
  6.2500000E+04  7.9270133E-09
  6.5000000E+04  6.9932575E-09
  6.7500000E+04  6.1953056E-09
  7.0000000E+04  5.5097925E-09
  7.2500000E+04  4.9179664E-09
  7.5000000E+04  4.4046668E-09
  7.7500000E+04  3.9575521E-09
  8.0000000E+04  3.5665119E-09
  8.2500000E+04  3.2232132E-09
  8.5000000E+04  2.9207479E-09
  8.7500000E+04  2.6533579E-09
  9.0000000E+04  2.4162192E-09
  9.2500000E+04  2.2052715E-09
  9.5000000E+04  2.0170825E-09
  9.7500000E+04  1.8487382E-09
  1.0000000E+05  1.6977552E-09
  1.0250000E+05  1.5620090E-09
  1.0500000E+05  1.4396748E-09
  1.0750000E+05  1.3291799E-09
  1.1000000E+05  1.2291641E-09
  1.1250000E+05  1.1384473E-09
  1.1500000E+05  1.0560024E-09
  1.2000000E+05  9.1245650E-10
  1.2500000E+05  7.9261080E-10
  1.3000000E+05  6.9189425E-10
  1.3500000E+05  6.0673882E-10
  1.4000000E+05  5.3433303E-10
  1.4500000E+05  4.7244271E-10
  1.5000000E+05  4.1927930E-10
  1.5500000E+05  3.7340089E-10
  1.6000000E+05  3.3363763E-10
  1.6500000E+05  2.9903434E-10
  1.7000000E+05  2.6880600E-10
  1.7500000E+05  2.4230388E-10
  1.8000000E+05  2.1898908E-10
  1.8500000E+05  1.9841174E-10
  1.9000000E+05  1.8019451E-10
  1.9500000E+05  1.6401948E-10
  2.0000000E+05  1.4961776E-10
  2.0500000E+05  1.3676098E-10
  2.1000000E+05  1.2525440E-10
  2.1500000E+05  1.1493135E-10
  2.2000000E+05  1.0564871E-10
  2.2500000E+05  9.7283218E-11
  2.3000000E+05  8.9728352E-11
  2.3500000E+05  8.2891737E-11
  2.4000000E+05  7.6693050E-11
  2.4500000E+05  7.1062245E-11
  2.5000000E+05  6.5938087E-11
  2.6000000E+05  5.7001542E-11
  2.7000000E+05  4.9527009E-11
  2.8000000E+05  4.3236945E-11
  2.9000000E+05  3.7913404E-11
  3.0000000E+05  3.3383801E-11
  3.1000000E+05  2.9510410E-11
  3.2000000E+05  2.6182572E-11
  3.3000000E+05  2.3310784E-11
  3.4000000E+05  2.0822188E-11
  3.5000000E+05  1.8657126E-11
  3.6000000E+05  1.6766486E-11
  3.7000000E+05  1.5109625E-11
  3.8000000E+05  1.3652739E-11
  3.9000000E+05  1.2367583E-11
  4.0000000E+05  1.1230445E-11
  4.1000000E+05  1.0221336E-11
  4.2000000E+05  9.3233452E-12
  4.3000000E+05  8.5221083E-12
  4.4000000E+05  7.8053812E-12
  4.5000000E+05  7.1626921E-12
  4.6000000E+05  6.5850521E-12
  4.7000000E+05  6.0647186E-12
  4.8000000E+05  5.5950021E-12
  5.0000000E+05  4.7849864E-12
  5.1250000E+05  4.3528830E-12
  5.2500000E+05  3.9687215E-12
  5.3750000E+05  3.6262443E-12
  5.5000000E+05  3.3201272E-12
  5.7500000E+05  2.7994372E-12
  5.8750000E+05  2.5776180E-12
  6.0000000E+05  2.3774763E-12
  6.1250000E+05  2.1965121E-12
  6.2500000E+05  2.0325543E-12
  6.3750000E+05  1.8837121E-12
  6.5000000E+05  1.7483360E-12
  6.7500000E+05  1.5123896E-12
  7.0000000E+05  1.3151633E-12
  7.2500000E+05  1.1492453E-12
  7.5000000E+05  1.0088326E-12
  7.7500000E+05  8.8934266E-13
  8.0000000E+05  7.8712353E-13
  8.2500000E+05  6.9924271E-13
  8.5000000E+05  6.2333586E-13
  8.7500000E+05  5.5748483E-13
  9.0000000E+05  5.0013076E-13
  9.2500000E+05  4.4999534E-13
  9.5000000E+05  4.0601829E-13
  
  
#  27   6  M2  EION =  6.800000000E+01 eV   298
#  S(0) = 1.133313E+00
  6.4499096E-01  0.0000000E+00
  6.4499096E+01  0.0000000E+00
  6.4499096E+01  3.1997932E-03
  6.8000000E+01  3.1997932E-03
  6.8002721E+01  3.1997932E-03
  6.8177653E+01  3.1879501E-03
  6.8352585E+01  3.1749464E-03
  6.8527517E+01  3.1608724E-03
  6.8702449E+01  3.1458132E-03
  6.9052313E+01  3.1130514E-03
  6.9402177E+01  3.0772419E-03
  7.0101905E+01  2.9984741E-03
  7.0801633E+01  2.9129611E-03
  7.2201088E+01  2.7320522E-03
  7.3600544E+01  2.5502580E-03
  7.5000000E+01  2.3774200E-03
  7.6250000E+01  2.2355108E-03
  7.7500000E+01  2.1079067E-03
  7.8750000E+01  1.9957700E-03
  8.0000000E+01  1.8993851E-03
  8.2500000E+01  1.7520917E-03
  8.5000000E+01  1.6591012E-03
  8.7500000E+01  1.6107696E-03
  9.0000000E+01  1.5972511E-03
  9.2500000E+01  1.6097421E-03
  9.5000000E+01  1.6409547E-03
  9.7500000E+01  1.6851360E-03
  1.0000000E+02  1.7378880E-03
  1.0250000E+02  1.7959446E-03
  1.0500000E+02  1.8568979E-03
  1.1000000E+02  1.9809752E-03
  1.1500000E+02  2.1011174E-03
  1.2000000E+02  2.2125231E-03
  1.2500000E+02  2.3125540E-03
  1.3000000E+02  2.3997559E-03
  1.3500000E+02  2.4734345E-03
  1.4000000E+02  2.5334585E-03
  1.4500000E+02  2.5801936E-03
  1.5000000E+02  2.6143661E-03
  1.6000000E+02  2.6494209E-03
  1.7000000E+02  2.6486025E-03
  1.8000000E+02  2.6219278E-03
  1.9000000E+02  2.5775946E-03
  2.0000000E+02  2.5214948E-03
  2.1000000E+02  2.4574579E-03
  2.2000000E+02  2.3879299E-03
  2.3000000E+02  2.3145631E-03
  2.4000000E+02  2.2386423E-03
  2.5000000E+02  2.1612726E-03
  2.6000000E+02  2.0835514E-03
  2.7000000E+02  2.0063902E-03
  2.8000000E+02  1.9306288E-03
  2.9000000E+02  1.8568946E-03
  3.0000000E+02  1.7855883E-03
  3.1000000E+02  1.7169492E-03
  3.2000000E+02  1.6510868E-03
  3.4000000E+02  1.5274283E-03
  3.6000000E+02  1.4138358E-03
  3.8000000E+02  1.3093868E-03
  4.0000000E+02  1.2134313E-03
  4.2000000E+02  1.1255573E-03
  4.4000000E+02  1.0453060E-03
  4.6000000E+02  9.7217811E-04
  4.8000000E+02  9.0552320E-04
  5.0000000E+02  8.4461759E-04
  5.2500000E+02  7.7561777E-04
  5.5000000E+02  7.1356993E-04
  5.7500000E+02  6.5762180E-04
  6.0000000E+02  6.0715703E-04
  6.5000000E+02  5.2048788E-04
  6.7500000E+02  4.8321618E-04
  7.0000000E+02  4.4936566E-04
  7.2500000E+02  4.1853854E-04
  7.5000000E+02  3.9039115E-04
  8.0000000E+02  3.4104133E-04
  8.5000000E+02  2.9956557E-04
  9.0000000E+02  2.6451108E-04
  9.5000000E+02  2.3463613E-04
  1.0000000E+03  2.0901316E-04
  1.0500000E+03  1.8693886E-04
  1.1000000E+03  1.6783265E-04
  1.1500000E+03  1.5121206E-04
  1.2000000E+03  1.3668594E-04
  1.2500000E+03  1.2393695E-04
  1.3000000E+03  1.1270391E-04
  1.3500000E+03  1.0276976E-04
  1.4000000E+03  9.3953200E-05
  1.4500000E+03  8.6102321E-05
  1.5000000E+03  7.9089480E-05
  1.5500000E+03  7.2806906E-05
  1.6000000E+03  6.7162924E-05
  1.6500000E+03  6.2079053E-05
  1.7000000E+03  5.7487523E-05
  1.8000000E+03  4.9556707E-05
  1.9000000E+03  4.2995679E-05
  2.0000000E+03  3.7524638E-05
  2.1000000E+03  3.2928783E-05
  2.2000000E+03  2.9040325E-05
  2.3000000E+03  2.5728514E-05
  2.4000000E+03  2.2890981E-05
  2.5000000E+03  2.0446544E-05
  2.6000000E+03  1.8330076E-05
  2.7000000E+03  1.6488911E-05
  2.8000000E+03  1.4880171E-05
  2.9000000E+03  1.3468694E-05
  3.0000000E+03  1.2225446E-05
  3.1000000E+03  1.1126349E-05
  3.2000000E+03  1.0151334E-05
  3.3000000E+03  9.2835889E-06
  3.4000000E+03  8.5089521E-06
  3.5000000E+03  7.8154350E-06
  3.6000000E+03  7.1928427E-06
  3.7000000E+03  6.6324682E-06
  3.8000000E+03  6.1268476E-06
  3.9000000E+03  5.6695586E-06
  4.0000000E+03  5.2550560E-06
  4.2000000E+03  4.5358310E-06
  4.4000000E+03  3.9377410E-06
  4.6000000E+03  3.4367489E-06
  4.8000000E+03  3.0142681E-06
  5.0000000E+03  2.6557820E-06
  5.2500000E+03  2.2804717E-06
  5.5000000E+03  1.9701089E-06
  5.7500000E+03  1.7115102E-06
  5.8750000E+03  1.5983588E-06
  6.0000000E+03  1.4945390E-06
  6.2500000E+03  1.3113216E-06
  6.5000000E+03  1.1556842E-06
  6.7500000E+03  1.0227438E-06
  7.0000000E+03  9.0860473E-07
  7.2500000E+03  8.1013455E-07
  7.5000000E+03  7.2479707E-07
  7.7500000E+03  6.5052605E-07
  8.0000000E+03  5.8562769E-07
  8.2500000E+03  5.2870530E-07
  8.5000000E+03  4.7860086E-07
  8.7500000E+03  4.3434931E-07
  9.0000000E+03  3.9514228E-07
  9.2500000E+03  3.6029953E-07
  9.5000000E+03  3.2924624E-07
  9.7500000E+03  3.0149460E-07
  1.0000000E+04  2.7662893E-07
  1.0250000E+04  2.5429353E-07
  1.0500000E+04  2.3418318E-07
  1.1000000E+04  1.9962211E-07
  1.1500000E+04  1.7124045E-07
  1.2000000E+04  1.4775057E-07
  1.2500000E+04  1.2816903E-07
  1.3000000E+04  1.1173671E-07
  1.3500000E+04  9.7861921E-08
  1.4000000E+04  8.6079368E-08
  1.4500000E+04  7.6020090E-08
  1.5000000E+04  6.7389207E-08
  1.5500000E+04  5.9949307E-08
  1.6000000E+04  5.3507971E-08
  1.6500000E+04  4.7908256E-08
  1.7000000E+04  4.3021346E-08
  1.7500000E+04  3.8740916E-08
  1.8000000E+04  3.4978751E-08
  1.8500000E+04  3.1661295E-08
  1.9000000E+04  2.8726906E-08
  1.9500000E+04  2.6123702E-08
  2.0000000E+04  2.3807830E-08
  2.0500000E+04  2.1742075E-08
  2.1000000E+04  1.9894730E-08
  2.1500000E+04  1.8238684E-08
  2.2000000E+04  1.6750674E-08
  2.2500000E+04  1.5410671E-08
  2.3000000E+04  1.4201377E-08
  2.4000000E+04  1.2116942E-08
  2.5000000E+04  1.0399404E-08
  2.6000000E+04  8.9740431E-09
  2.7000000E+04  7.7832999E-09
  2.8000000E+04  6.7824161E-09
  2.9000000E+04  5.9362762E-09
  3.0000000E+04  5.2171078E-09
  3.1000000E+04  4.6027807E-09
  3.2000000E+04  4.0755332E-09
  3.3000000E+04  3.6210133E-09
  3.4000000E+04  3.2275515E-09
  3.5000000E+04  2.8856028E-09
  3.6000000E+04  2.5873166E-09
  3.7000000E+04  2.3262011E-09
  3.8000000E+04  2.0968610E-09
  3.9000000E+04  1.8947907E-09
  4.0000000E+04  1.7162115E-09
  4.1000000E+04  1.5579400E-09
  4.2000000E+04  1.4172837E-09
  4.3000000E+04  1.2919560E-09
  4.4000000E+04  1.1800083E-09
  4.5000000E+04  1.0797739E-09
  4.6000000E+04  9.8982245E-10
  4.7000000E+04  9.0892269E-10
  4.8000000E+04  8.3601116E-10
  5.0000000E+04  7.1058952E-10
  5.1250000E+04  6.4387830E-10
  5.2500000E+04  5.8470703E-10
  5.3750000E+04  5.3208394E-10
  5.5000000E+04  4.8516546E-10
  5.7500000E+04  4.0566545E-10
  5.8750000E+04  3.7193720E-10
  6.0000000E+04  3.4158993E-10
  6.1250000E+04  3.1422864E-10
  6.2500000E+04  2.8951082E-10
  6.3750000E+04  2.6713870E-10
  6.5000000E+04  2.4685270E-10
  6.7500000E+04  2.1165954E-10
  7.0000000E+04  1.8243063E-10
  7.2500000E+04  1.5800389E-10
  7.5000000E+04  1.3747157E-10
  7.7500000E+04  1.2011873E-10
  8.0000000E+04  1.0537803E-10
  8.2500000E+04  9.2796045E-11
  8.5000000E+04  8.2008000E-11
  8.7500000E+04  7.2718564E-11
  9.0000000E+04  6.4687237E-11
  9.2500000E+04  5.7717069E-11
  9.5000000E+04  5.1645908E-11
  9.7500000E+04  4.6339581E-11
  1.0000000E+05  4.1686542E-11
  1.0250000E+05  3.7593630E-11
  1.0500000E+05  3.3982711E-11
  1.0750000E+05  3.0787981E-11
  1.1000000E+05  2.7953806E-11
  1.1250000E+05  2.5432974E-11
  1.1500000E+05  2.3185280E-11
  1.1750000E+05  2.1176362E-11
  1.2000000E+05  1.9376759E-11
  1.2250000E+05  1.7761130E-11
  1.2500000E+05  1.6307617E-11
  1.2750000E+05  1.4997308E-11
  1.3000000E+05  1.3813796E-11
  1.3250000E+05  1.2742805E-11
  1.3500000E+05  1.1771887E-11
  1.4000000E+05  1.0088078E-11
  1.4500000E+05  8.6903569E-12
  1.5000000E+05  7.5229365E-12
  1.5500000E+05  6.5422216E-12
  1.6000000E+05  5.7138776E-12
  1.6500000E+05  5.0106612E-12
  1.7000000E+05  4.4108019E-12
  1.7500000E+05  3.8967882E-12
  1.8000000E+05  3.4544506E-12
  1.8500000E+05  3.0722545E-12
  1.9000000E+05  2.7407555E-12
  1.9500000E+05  2.4521808E-12
  2.0000000E+05  2.2001019E-12
  2.0500000E+05  1.9791771E-12
  2.1000000E+05  1.7849472E-12
  2.1500000E+05  1.6136740E-12
  2.2000000E+05  1.4622109E-12
  2.2500000E+05  1.3278992E-12
  2.3000000E+05  1.2084839E-12
  2.3500000E+05  1.1020457E-12
  2.4000000E+05  1.0069451E-12
  2.4500000E+05  9.2177758E-13
  2.5000000E+05  8.4533565E-13
  2.5500000E+05  7.7657839E-13
  2.6000000E+05  7.1460576E-13
  2.6500000E+05  6.5863737E-13
  2.7000000E+05  6.0799475E-13
  2.8000000E+05  5.2039587E-13
  2.9000000E+05  4.4791190E-13
  3.0000000E+05  3.8754057E-13
  3.1000000E+05  3.3694862E-13
  3.2000000E+05  2.9430718E-13
  3.3000000E+05  2.5817166E-13
  3.4000000E+05  2.2739305E-13
  3.5000000E+05  2.0105104E-13
  3.6000000E+05  1.7840370E-13
  3.7000000E+05  1.5884920E-13
  3.8000000E+05  1.4189651E-13
  3.9000000E+05  1.2714278E-13
  4.0000000E+05  1.1425562E-13
  4.1000000E+05  1.0295947E-13
  4.2000000E+05  9.3024929E-14
  4.3000000E+05  8.4260184E-14
  4.4000000E+05  7.6504125E-14
  4.5000000E+05  6.9620872E-14
  4.6000000E+05  6.3495375E-14
  4.7000000E+05  5.8029855E-14
  4.8000000E+05  5.3140910E-14
  5.0000000E+05  4.4817215E-14
  5.1250000E+05  4.0436567E-14
  5.2500000E+05  3.6579540E-14
  5.3750000E+05  3.3172727E-14
  5.5000000E+05  3.0154453E-14
  5.7500000E+05  2.5083274E-14
  5.8750000E+05  2.2948772E-14
  6.0000000E+05  2.1037163E-14
  6.1250000E+05  1.9321044E-14
  6.2500000E+05  1.7776875E-14
  6.3750000E+05  1.6384378E-14
  6.5000000E+05  1.5126010E-14
  6.7500000E+05  1.2952758E-14
  7.0000000E+05  1.1157359E-14
  7.2500000E+05  9.6631375E-15
  7.5000000E+05  8.4108585E-15
  
  
#  27   7  M3  EION =  6.600000000E+01 eV   300
#  S(0) = 3.458065E+00
  3.3000000E-01  0.0000000E+00
  3.3000000E+01  0.0000000E+00
  3.3000000E+01  3.5470786E-02
  6.6000000E+01  3.5470786E-02
  6.6000000E+01  6.7294627E-03
  6.6002721E+01  6.7294627E-03
  6.6165153E+01  6.7014871E-03
  6.6327585E+01  6.6716245E-03
  6.6490017E+01  6.6400237E-03
  6.6652449E+01  6.6068248E-03
  6.6977313E+01  6.5361506E-03
  6.7302177E+01  6.4605652E-03
  6.7951905E+01  6.2979834E-03
  6.8601633E+01  6.1248509E-03
  6.9901088E+01  5.7643513E-03
  7.1200544E+01  5.4056833E-03
  7.2500000E+01  5.0656113E-03
  7.3750000E+01  4.7655704E-03
  7.5000000E+01  4.4972808E-03
  7.6250000E+01  4.2631078E-03
  7.7500000E+01  4.0634613E-03
  8.0000000E+01  3.7630844E-03
  8.2500000E+01  3.5796886E-03
  8.5000000E+01  3.4913210E-03
  8.7500000E+01  3.4759820E-03
  9.0000000E+01  3.5142618E-03
  9.2500000E+01  3.5902743E-03
  9.5000000E+01  3.6916372E-03
  9.7500000E+01  3.8090437E-03
  1.0000000E+02  3.9356767E-03
  1.0250000E+02  4.0665952E-03
  1.0500000E+02  4.1983046E-03
  1.1000000E+02  4.4548616E-03
  1.1500000E+02  4.6930008E-03
  1.2000000E+02  4.9064908E-03
  1.2500000E+02  5.0921692E-03
  1.3000000E+02  5.2485771E-03
  1.3500000E+02  5.3754421E-03
  1.4000000E+02  5.4734377E-03
  1.4500000E+02  5.5440537E-03
  1.5000000E+02  5.5894452E-03
  1.6000000E+02  5.6151316E-03
  1.7000000E+02  5.5729785E-03
  1.8000000E+02  5.4838445E-03
  1.9000000E+02  5.3639156E-03
  2.0000000E+02  5.2243375E-03
  2.1000000E+02  5.0721784E-03
  2.2000000E+02  4.9117779E-03
  2.3000000E+02  4.7461243E-03
  2.4000000E+02  4.5775136E-03
  2.5000000E+02  4.4080094E-03
  2.6000000E+02  4.2396128E-03
  2.7000000E+02  4.0739797E-03
  2.8000000E+02  3.9126191E-03
  2.9000000E+02  3.7565779E-03
  3.0000000E+02  3.6064770E-03
  3.1000000E+02  3.4626500E-03
  3.2000000E+02  3.3251581E-03
  3.4000000E+02  3.0682128E-03
  3.6000000E+02  2.8334594E-03
  3.8000000E+02  2.6186146E-03
  4.0000000E+02  2.4221158E-03
  4.2000000E+02  2.2428570E-03
  4.4000000E+02  2.0797011E-03
  4.6000000E+02  1.9314549E-03
  4.8000000E+02  1.7966409E-03
  5.0000000E+02  1.6737116E-03
  5.2500000E+02  1.5347454E-03
  5.5000000E+02  1.4100553E-03
  5.7500000E+02  1.2978626E-03
  6.0000000E+02  1.1968712E-03
  6.5000000E+02  1.0238561E-03
  6.7500000E+02  9.4961515E-04
  7.0000000E+02  8.8227706E-04
  7.2500000E+02  8.2102756E-04
  7.5000000E+02  7.6516633E-04
  8.0000000E+02  6.6739158E-04
  8.5000000E+02  5.8538909E-04
  9.0000000E+02  5.1620085E-04
  9.5000000E+02  4.5732882E-04
  1.0000000E+03  4.0691389E-04
  1.0500000E+03  3.6354208E-04
  1.1000000E+03  3.2604929E-04
  1.1500000E+03  2.9347298E-04
  1.2000000E+03  2.6503423E-04
  1.2500000E+03  2.4010138E-04
  1.3000000E+03  2.1815514E-04
  1.3500000E+03  1.9876490E-04
  1.4000000E+03  1.8157162E-04
  1.4500000E+03  1.6627490E-04
  1.5000000E+03  1.5262247E-04
  1.5500000E+03  1.4040144E-04
  1.6000000E+03  1.2943092E-04
  1.6500000E+03  1.1955623E-04
  1.7000000E+03  1.1064404E-04
  1.8000000E+03  9.5265528E-05
  1.9000000E+03  8.2559527E-05
  2.0000000E+03  7.1977171E-05
  2.1000000E+03  6.3097643E-05
  2.2000000E+03  5.5592815E-05
  2.3000000E+03  4.9207375E-05
  2.4000000E+03  4.3741660E-05
  2.5000000E+03  3.9037484E-05
  2.6000000E+03  3.4968070E-05
  2.7000000E+03  3.1430994E-05
  2.8000000E+03  2.8342946E-05
  2.9000000E+03  2.5635670E-05
  3.0000000E+03  2.3252857E-05
  3.1000000E+03  2.1147852E-05
  3.2000000E+03  1.9281798E-05
  3.3000000E+03  1.7622172E-05
  3.4000000E+03  1.6141598E-05
  3.5000000E+03  1.4816918E-05
  3.6000000E+03  1.3628451E-05
  3.7000000E+03  1.2559397E-05
  3.8000000E+03  1.1595367E-05
  3.9000000E+03  1.0723984E-05
  4.0000000E+03  9.9345721E-06
  4.2000000E+03  8.5659126E-06
  4.4000000E+03  7.4289513E-06
  4.6000000E+03  6.4775191E-06
  4.8000000E+03  5.6759515E-06
  5.0000000E+03  4.9964219E-06
  5.2500000E+03  4.2856991E-06
  5.5000000E+03  3.6985867E-06
  5.7500000E+03  3.2098911E-06
  5.8750000E+03  2.9962186E-06
  6.0000000E+03  2.8002610E-06
  6.2500000E+03  2.4546795E-06
  6.5000000E+03  2.1613842E-06
  6.7500000E+03  1.9110796E-06
  7.0000000E+03  1.6963565E-06
  7.2500000E+03  1.5112625E-06
  7.5000000E+03  1.3509818E-06
  7.7500000E+03  1.2115942E-06
  8.0000000E+03  1.0898884E-06
  8.2500000E+03  9.8321863E-07
  8.5000000E+03  8.8939257E-07
  8.7500000E+03  8.0658454E-07
  9.0000000E+03  7.3326639E-07
  9.2500000E+03  6.6815300E-07
  9.5000000E+03  6.1015910E-07
  9.7500000E+03  5.5836432E-07
  1.0000000E+04  5.1198482E-07
  1.0250000E+04  4.7035030E-07
  1.0500000E+04  4.3288588E-07
  1.1000000E+04  3.6855619E-07
  1.1500000E+04  3.1578843E-07
  1.2000000E+04  2.7216343E-07
  1.2500000E+04  2.3583549E-07
  1.3000000E+04  2.0538133E-07
  1.3500000E+04  1.7969266E-07
  1.4000000E+04  1.5789879E-07
  1.4500000E+04  1.3930992E-07
  1.5000000E+04  1.2337523E-07
  1.5500000E+04  1.0965166E-07
  1.6000000E+04  9.7780381E-08
  1.6500000E+04  8.7468993E-08
  1.7000000E+04  7.8477675E-08
  1.7500000E+04  7.0608629E-08
  1.8000000E+04  6.3697881E-08
  1.8500000E+04  5.7608798E-08
  1.9000000E+04  5.2226968E-08
  1.9500000E+04  4.7456158E-08
  2.0000000E+04  4.3215081E-08
  2.0500000E+04  3.9434805E-08
  2.1000000E+04  3.6056640E-08
  2.1500000E+04  3.3030433E-08
  2.2000000E+04  3.0313180E-08
  2.2500000E+04  2.7867875E-08
  2.3000000E+04  2.5662580E-08
  2.4000000E+04  2.1865066E-08
  2.5000000E+04  1.8740018E-08
  2.6000000E+04  1.6149843E-08
  2.7000000E+04  1.3988662E-08
  2.8000000E+04  1.2174241E-08
  2.9000000E+04  1.0642126E-08
  3.0000000E+04  9.3413980E-09
  3.1000000E+04  8.2315245E-09
  3.2000000E+04  7.2800067E-09
  3.3000000E+04  6.4606114E-09
  3.4000000E+04  5.7520288E-09
  3.5000000E+04  5.1368452E-09
  3.6000000E+04  4.6007508E-09
  3.7000000E+04  4.1319234E-09
  3.8000000E+04  3.7205462E-09
  3.9000000E+04  3.3584289E-09
  4.0000000E+04  3.0387080E-09
  4.1000000E+04  2.7556069E-09
  4.2000000E+04  2.5042432E-09
  4.3000000E+04  2.2804744E-09
  4.4000000E+04  2.0807723E-09
  4.5000000E+04  1.9021222E-09
  4.6000000E+04  1.7419387E-09
  4.7000000E+04  1.5979975E-09
  4.8000000E+04  1.4683793E-09
  5.0000000E+04  1.2456863E-09
  5.1250000E+04  1.1273973E-09
  5.2500000E+04  1.0225842E-09
  5.3750000E+04  9.2946357E-10
  5.5000000E+04  8.4652002E-10
  5.7500000E+04  7.0618038E-10
  5.8750000E+04  6.4672838E-10
  6.0000000E+04  5.9328696E-10
  6.2500000E+04  5.0170336E-10
  6.5000000E+04  4.2682682E-10
  6.7500000E+04  3.6516688E-10
  7.0000000E+04  3.1404958E-10
  7.2500000E+04  2.7140732E-10
  7.5000000E+04  2.3562726E-10
  7.7500000E+04  2.0544099E-10
  8.0000000E+04  1.7984337E-10
  8.2500000E+04  1.5803215E-10
  8.5000000E+04  1.3936281E-10
  8.7500000E+04  1.2331426E-10
  9.0000000E+04  1.0946269E-10
  9.2500000E+04  9.7461491E-11
  9.5000000E+04  8.7025659E-11
  9.7500000E+04  7.7919684E-11
  1.0000000E+05  6.9948008E-11
  1.0250000E+05  6.2947508E-11
  1.0500000E+05  5.6781543E-11
  1.0750000E+05  5.1335185E-11
  1.1000000E+05  4.6511382E-11
  1.1250000E+05  4.2227873E-11
  1.1500000E+05  3.8414678E-11
  1.1750000E+05  3.5012070E-11
  1.2000000E+05  3.1968901E-11
  1.2250000E+05  2.9241233E-11
  1.2500000E+05  2.6791206E-11
  1.3000000E+05  2.2597557E-11
  1.3500000E+05  1.9174807E-11
  1.4000000E+05  1.6361316E-11
  1.4500000E+05  1.4033282E-11
  1.5000000E+05  1.2095015E-11
  1.5500000E+05  1.0471917E-11
  1.6000000E+05  9.1053683E-12
  1.6500000E+05  7.9489584E-12
  1.7000000E+05  6.9656837E-12
  1.7500000E+05  6.1258465E-12
  1.8000000E+05  5.4054641E-12
  1.8500000E+05  4.7850542E-12
  1.9000000E+05  4.2487021E-12
  1.9500000E+05  3.7833388E-12
  2.0000000E+05  3.3781781E-12
  2.0500000E+05  3.0242759E-12
  2.1000000E+05  2.7141823E-12
  2.1500000E+05  2.4416659E-12
  2.2000000E+05  2.2014929E-12
  2.2500000E+05  1.9892503E-12
  2.3000000E+05  1.8012035E-12
  2.3500000E+05  1.6341802E-12
  2.4000000E+05  1.4854766E-12
  2.4500000E+05  1.3527809E-12
  2.5000000E+05  1.2341098E-12
  2.5500000E+05  1.1277567E-12
  2.6000000E+05  1.0322496E-12
  2.6500000E+05  9.4631475E-13
  2.7000000E+05  8.6884707E-13
  2.8000000E+05  7.3559226E-13
  2.9000000E+05  6.2617076E-13
  3.0000000E+05  5.3573973E-13
  3.1000000E+05  4.6055257E-13
  3.2000000E+05  3.9768652E-13
  3.3000000E+05  3.4484382E-13
  3.4000000E+05  3.0020496E-13
  3.5000000E+05  2.6231922E-13
  3.6000000E+05  2.3002223E-13
  3.7000000E+05  2.0237395E-13
  3.8000000E+05  1.7861122E-13
  3.9000000E+05  1.5811107E-13
  4.0000000E+05  1.4036229E-13
  4.1000000E+05  1.2494330E-13
  4.2000000E+05  1.1150491E-13
  4.3000000E+05  9.9756592E-14
  4.4000000E+05  8.9455591E-14
  4.5000000E+05  8.0398255E-14
  4.6000000E+05  7.2413073E-14
  4.7000000E+05  6.5355061E-14
  4.8000000E+05  5.9101230E-14
  5.0000000E+05  4.8602596E-14
  5.1250000E+05  4.3164419E-14
  5.2500000E+05  3.8434119E-14
  5.3750000E+05  3.4306750E-14
  5.5000000E+05  3.0694789E-14
  5.6250000E+05  2.7525032E-14
  5.7500000E+05  2.4735967E-14
  5.8750000E+05  2.2275636E-14
  6.0000000E+05  2.0100000E-14
  6.1250000E+05  1.8171606E-14
  6.2500000E+05  1.6458407E-14
  6.3750000E+05  1.4932851E-14
  6.5000000E+05  1.3571356E-14
  6.6250000E+05  1.2353694E-14
  6.7500000E+05  1.1262456E-14
  6.8750000E+05  1.0282619E-14
  7.0000000E+05  9.4013434E-15
  7.1250000E+05  8.6076761E-15
  7.2500000E+05  7.8919923E-15
  7.5000000E+05  6.6616125E-15
  
  
#  27   8  M4  EION =  9.000000000E+00 eV   308
#  S(0) = 6.037917E+00
  4.5000000E-02  0.0000000E+00
  4.5000000E+00  0.0000000E+00
  4.5000000E+00  3.5575332E-02
  9.0000000E+00  3.5575332E-02
  9.0000000E+00  1.7569694E-02
  9.0027211E+00  1.7569694E-02
  9.1276531E+00  1.7495224E-02
  9.2525851E+00  1.7432938E-02
  9.3775171E+00  1.7382247E-02
  9.5024490E+00  1.7342594E-02
  9.7523130E+00  1.7294324E-02
  1.0002177E+01  1.7284235E-02
  1.0501905E+01  1.7364969E-02
  1.1001633E+01  1.7560796E-02
  1.2001088E+01  1.8223118E-02
  1.3000544E+01  1.9153273E-02
  1.4000000E+01  2.0270602E-02
  1.4500000E+01  2.0881461E-02
  1.5000000E+01  2.1519372E-02
  1.6000000E+01  2.2858475E-02
  1.7000000E+01  2.4257984E-02
  1.8000000E+01  2.5695113E-02
  1.9000000E+01  2.7151897E-02
  2.0000000E+01  2.8613660E-02
  2.1000000E+01  3.0068014E-02
  2.2000000E+01  3.1504178E-02
  2.3000000E+01  3.2912488E-02
  2.4000000E+01  3.4284284E-02
  2.5000000E+01  3.5611694E-02
  2.6000000E+01  3.6887450E-02
  2.7000000E+01  3.8105213E-02
  2.8000000E+01  3.9259119E-02
  2.9000000E+01  4.0344329E-02
  3.0000000E+01  4.1356638E-02
  3.1000000E+01  4.2292747E-02
  3.2000000E+01  4.3150302E-02
  3.4000000E+01  4.4624234E-02
  3.6000000E+01  4.5776302E-02
  3.8000000E+01  4.6616373E-02
  4.0000000E+01  4.7164937E-02
  4.2000000E+01  4.7449131E-02
  4.4000000E+01  4.7501041E-02
  4.6000000E+01  4.7353869E-02
  4.8000000E+01  4.7040946E-02
  5.0000000E+01  4.6592726E-02
  5.2500000E+01  4.5884778E-02
  5.5000000E+01  4.5055094E-02
  5.7500000E+01  4.4141085E-02
  6.0000000E+01  4.3171618E-02
  6.5000000E+01  4.1145670E-02
  6.7500000E+01  4.0115564E-02
  7.0000000E+01  3.9084639E-02
  7.2500000E+01  3.8058076E-02
  7.5000000E+01  3.7038296E-02
  8.0000000E+01  3.5026025E-02
  8.5000000E+01  3.3056690E-02
  9.0000000E+01  3.1136395E-02
  9.5000000E+01  2.9273525E-02
  1.0000000E+02  2.7477042E-02
  1.0500000E+02  2.5757936E-02
  1.1000000E+02  2.4124341E-02
  1.1500000E+02  2.2583398E-02
  1.2000000E+02  2.1138651E-02
  1.2500000E+02  1.9790502E-02
  1.3000000E+02  1.8537138E-02
  1.3500000E+02  1.7374769E-02
  1.4000000E+02  1.6297756E-02
  1.4500000E+02  1.5300053E-02
  1.5000000E+02  1.4375624E-02
  1.6000000E+02  1.2721344E-02
  1.7000000E+02  1.1289978E-02
  1.8000000E+02  1.0045291E-02
  1.9000000E+02  8.9586027E-03
  2.0000000E+02  8.0081776E-03
  2.1000000E+02  7.1758098E-03
  2.2000000E+02  6.4463507E-03
  2.3000000E+02  5.8065223E-03
  2.4000000E+02  5.2442653E-03
  2.5000000E+02  4.7489029E-03
  2.6000000E+02  4.3112650E-03
  2.7000000E+02  3.9232382E-03
  2.8000000E+02  3.5779440E-03
  2.9000000E+02  3.2696663E-03
  3.0000000E+02  2.9936803E-03
  3.1000000E+02  2.7459879E-03
  3.2000000E+02  2.5231687E-03
  3.4000000E+02  2.1411511E-03
  3.6000000E+02  1.8291244E-03
  3.8000000E+02  1.5725583E-03
  4.0000000E+02  1.3600424E-03
  4.2000000E+02  1.1826687E-03
  4.4000000E+02  1.0334394E-03
  4.6000000E+02  9.0701512E-04
  4.8000000E+02  7.9934893E-04
  5.0000000E+02  7.0722817E-04
  5.2500000E+02  6.1003888E-04
  5.5000000E+02  5.2911120E-04
  5.7500000E+02  4.6129955E-04
  5.8750000E+02  4.3150119E-04
  6.0000000E+02  4.0408060E-04
  6.2500000E+02  3.5547692E-04
  6.5000000E+02  3.1395894E-04
  6.7500000E+02  2.7833614E-04
  7.0000000E+02  2.4764384E-04
  7.2500000E+02  2.2108942E-04
  7.5000000E+02  1.9801779E-04
  7.7500000E+02  1.7789182E-04
  8.0000000E+02  1.6026832E-04
  8.2500000E+02  1.4477763E-04
  8.5000000E+02  1.3111260E-04
  8.7500000E+02  1.1901742E-04
  9.0000000E+02  1.0827946E-04
  9.2500000E+02  9.8722094E-05
  9.5000000E+02  9.0194892E-05
  1.0000000E+03  7.5733162E-05
  1.0500000E+03  6.4056677E-05
  1.1000000E+03  5.4539431E-05
  1.1500000E+03  4.6717557E-05
  1.2000000E+03  4.0244590E-05
  1.2500000E+03  3.4853551E-05
  1.3000000E+03  3.0334290E-05
  1.3500000E+03  2.6521146E-05
  1.4000000E+03  2.3284539E-05
  1.4500000E+03  2.0522944E-05
  1.5000000E+03  1.8155740E-05
  1.5500000E+03  1.6117745E-05
  1.6000000E+03  1.4355849E-05
  1.6500000E+03  1.2826495E-05
  1.7000000E+03  1.1493913E-05
  1.7500000E+03  1.0328584E-05
  1.8000000E+03  9.3059846E-06
  1.8500000E+03  8.4056539E-06
  1.9000000E+03  7.6104801E-06
  1.9500000E+03  6.9060876E-06
  2.0000000E+03  6.2803497E-06
  2.0500000E+03  5.7229951E-06
  2.1000000E+03  5.2252848E-06
  2.2000000E+03  4.3800099E-06
  2.3000000E+03  3.6966805E-06
  2.4000000E+03  3.1397621E-06
  2.5000000E+03  2.6824410E-06
  2.6000000E+03  2.3041911E-06
  2.7000000E+03  1.9892078E-06
  2.8000000E+03  1.7252611E-06
  2.9000000E+03  1.5028240E-06
  3.0000000E+03  1.3143879E-06
  3.1000000E+03  1.1539725E-06
  3.2000000E+03  1.0167825E-06
  3.3000000E+03  8.9894808E-07
  3.4000000E+03  7.9732503E-07
  3.5000000E+03  7.0934402E-07
  3.6000000E+03  6.3288932E-07
  3.7000000E+03  5.6621322E-07
  3.8000000E+03  5.0786839E-07
  3.9000000E+03  4.5665051E-07
  4.0000000E+03  4.1155664E-07
  4.1000000E+03  3.7174683E-07
  4.2000000E+03  3.3651048E-07
  4.3000000E+03  3.0524422E-07
  4.4000000E+03  2.7743373E-07
  4.5000000E+03  2.5263748E-07
  4.6000000E+03  2.3047690E-07
  4.7000000E+03  2.1062737E-07
  4.8000000E+03  1.9280966E-07
  5.0000000E+03  1.6233938E-07
  5.1250000E+03  1.4624004E-07
  5.2500000E+03  1.3203404E-07
  5.3750000E+03  1.1946623E-07
  5.5000000E+03  1.0831997E-07
  5.7500000E+03  8.9578922E-08
  5.8750000E+03  8.1690424E-08
  6.0000000E+03  7.4628585E-08
  6.2500000E+03  6.2598449E-08
  6.5000000E+03  5.2840645E-08
  6.7500000E+03  4.4867390E-08
  7.0000000E+03  3.8307394E-08
  7.2500000E+03  3.2875507E-08
  7.5000000E+03  2.8350739E-08
  7.7500000E+03  2.4560343E-08
  8.0000000E+03  2.1368061E-08
  8.2500000E+03  1.8665608E-08
  8.5000000E+03  1.6366692E-08
  8.7500000E+03  1.4402106E-08
  9.0000000E+03  1.2715998E-08
  9.2500000E+03  1.1263016E-08
  9.5000000E+03  1.0006118E-08
  9.7500000E+03  8.9148859E-09
  1.0000000E+04  7.9642089E-09
  1.0250000E+04  7.1332556E-09
  1.0500000E+04  6.4046751E-09
  1.0750000E+04  5.7639521E-09
  1.1000000E+04  5.1988920E-09
  1.1250000E+04  4.6992032E-09
  1.1500000E+04  4.2561709E-09
  1.1750000E+04  3.8623932E-09
  1.2000000E+04  3.5115611E-09
  1.2250000E+04  3.1982789E-09
  1.2500000E+04  2.9179195E-09
  1.3000000E+04  2.4405905E-09
  1.3500000E+04  2.0537701E-09
  1.4000000E+04  1.7380199E-09
  1.4500000E+04  1.4785603E-09
  1.5000000E+04  1.2640346E-09
  1.5500000E+04  1.0856318E-09
  1.6000000E+04  9.3646639E-10
  1.6500000E+04  8.1111669E-10
  1.7000000E+04  7.0527776E-10
  1.7500000E+04  6.1550935E-10
  1.8000000E+04  5.3904698E-10
  1.8500000E+04  4.7365560E-10
  1.9000000E+04  4.1751745E-10
  1.9500000E+04  3.6914674E-10
  2.0000000E+04  3.2732295E-10
  2.0500000E+04  2.9103896E-10
  2.1000000E+04  2.5946030E-10
  2.1500000E+04  2.3189270E-10
  2.2000000E+04  2.0775609E-10
  2.2500000E+04  1.8656370E-10
  2.3000000E+04  1.6790581E-10
  2.3500000E+04  1.5143645E-10
  2.4000000E+04  1.3686255E-10
  2.4500000E+04  1.2393494E-10
  2.5000000E+04  1.1244093E-10
  2.5500000E+04  1.0219845E-10
  2.6000000E+04  9.3051414E-11
  2.6500000E+04  8.4865603E-11
  2.7000000E+04  7.7525288E-11
  2.8000000E+04  6.4994112E-11
  2.9000000E+04  5.4805098E-11
  3.0000000E+04  4.6463135E-11
  3.1000000E+04  3.9589418E-11
  3.2000000E+04  3.3891938E-11
  3.3000000E+04  2.9143551E-11
  3.4000000E+04  2.5165742E-11
  3.5000000E+04  2.1817190E-11
  3.6000000E+04  1.8985101E-11
  3.7000000E+04  1.6579080E-11
  3.8000000E+04  1.4526380E-11
  3.9000000E+04  1.2768118E-11
  4.0000000E+04  1.1256472E-11
  4.1000000E+04  9.9523461E-12
  4.2000000E+04  8.8235268E-12
  4.3000000E+04  7.8433527E-12
  4.4000000E+04  6.9896605E-12
  4.5000000E+04  6.2439235E-12
  4.6000000E+04  5.5906298E-12
  4.7000000E+04  5.0167562E-12
  4.8000000E+04  4.5113290E-12
  5.0000000E+04  3.6701042E-12
  5.1250000E+04  3.2384252E-12
  5.2500000E+04  2.8655211E-12
  5.3750000E+04  2.5423337E-12
  5.5000000E+04  2.2613585E-12
  5.6250000E+04  2.0163530E-12
  5.7500000E+04  1.8021037E-12
  5.8750000E+04  1.6142377E-12
  6.0000000E+04  1.4490745E-12
  6.1250000E+04  1.3035053E-12
  6.2500000E+04  1.1748957E-12
  6.3750000E+04  1.0610067E-12
  6.5000000E+04  9.5992851E-13
  6.6250000E+04  8.7002733E-13
  6.7500000E+04  7.8990154E-13
  7.0000000E+04  6.5431926E-13
  7.2500000E+04  5.4538108E-13
  7.5000000E+04  4.5722935E-13
  7.7500000E+04  3.8542293E-13
  8.0000000E+04  3.2656512E-13
  8.2500000E+04  2.7803672E-13
  8.5000000E+04  2.3780274E-13
  8.7500000E+04  2.0427056E-13
  9.0000000E+04  1.7618542E-13
  9.2500000E+04  1.5255221E-13
  9.5000000E+04  1.3257673E-13
  9.7500000E+04  1.1562145E-13
  1.0000000E+05  1.0117180E-13
  1.0250000E+05  8.8810224E-14
  1.0500000E+05  7.8196283E-14
  1.0750000E+05  6.9051045E-14
  1.1000000E+05  6.1144949E-14
  1.1250000E+05  5.4288221E-14
  1.1500000E+05  4.8323346E-14
  1.1750000E+05  4.3119068E-14
  1.2000000E+05  3.8565599E-14
  1.2250000E+05  3.4570770E-14
  1.2500000E+05  3.1056917E-14
  1.2750000E+05  2.7958382E-14
  1.3000000E+05  2.5219486E-14
  1.3250000E+05  2.2792862E-14
  1.3500000E+05  2.0638097E-14
  1.3750000E+05  1.8720606E-14
  1.4000000E+05  1.7010713E-14
  1.4250000E+05  1.5482881E-14
  1.4500000E+05  1.4115080E-14
  1.5000000E+05  1.1785873E-14
  1.5500000E+05  9.8988667E-15
  1.6000000E+05  8.3598285E-15
  1.6500000E+05  7.0966522E-15
  1.7000000E+05  6.0537236E-15
  1.7500000E+05  5.1878168E-15
  1.8000000E+05  4.4651072E-15
  1.8500000E+05  3.8589268E-15
  1.9000000E+05  3.3480978E-15
  1.9500000E+05  2.9157000E-15
  2.0000000E+05  2.5481181E-15
  2.0500000E+05  2.2343429E-15
  2.1000000E+05  1.9654449E-15
  2.1500000E+05  1.7341443E-15
  
  
#  27   9  M5  EION =  9.000000000E+00 eV   307
#  S(0) = 4.527243E+00
  1.0120519E-03  0.0000000E+00
  1.0120519E-01  0.0000000E+00
  1.0120519E-01  1.3309682E-02
  9.0000000E+00  1.3309682E-02
  9.0027211E+00  1.3309682E-02
  9.1276531E+00  1.3259225E-02
  9.2525851E+00  1.3217966E-02
  9.3775171E+00  1.3185450E-02
  9.5024490E+00  1.3161249E-02
  9.7523130E+00  1.3136187E-02
  1.0002177E+01  1.3139785E-02
  1.0501905E+01  1.3222496E-02
  1.1001633E+01  1.3391001E-02
  1.2001088E+01  1.3928514E-02
  1.3000544E+01  1.4662814E-02
  1.4000000E+01  1.5533117E-02
  1.4500000E+01  1.6005799E-02
  1.5000000E+01  1.6497726E-02
  1.6000000E+01  1.7526051E-02
  1.7000000E+01  1.8595969E-02
  1.8000000E+01  1.9690715E-02
  1.9000000E+01  2.0797124E-02
  2.0000000E+01  2.1904468E-02
  2.1000000E+01  2.3003700E-02
  2.2000000E+01  2.4086954E-02
  2.3000000E+01  2.5147172E-02
  2.4000000E+01  2.6178030E-02
  2.5000000E+01  2.7173778E-02
  2.6000000E+01  2.8129104E-02
  2.7000000E+01  2.9039388E-02
  2.8000000E+01  2.9900355E-02
  2.9000000E+01  3.0708497E-02
  3.0000000E+01  3.1460778E-02
  3.1000000E+01  3.2154837E-02
  3.2000000E+01  3.2789020E-02
  3.4000000E+01  3.3874061E-02
  3.6000000E+01  3.4715155E-02
  3.8000000E+01  3.5320494E-02
  4.0000000E+01  3.5706161E-02
  4.2000000E+01  3.5893130E-02
  4.4000000E+01  3.5905984E-02
  4.6000000E+01  3.5770036E-02
  4.8000000E+01  3.5510594E-02
  5.0000000E+01  3.5150721E-02
  5.2500000E+01  3.4591802E-02
  5.5000000E+01  3.3943575E-02
  5.7500000E+01  3.3234136E-02
  6.0000000E+01  3.2485096E-02
  6.5000000E+01  3.0927361E-02
  6.7500000E+01  3.0138212E-02
  7.0000000E+01  2.9349993E-02
  7.2500000E+01  2.8566470E-02
  7.5000000E+01  2.7789343E-02
  8.0000000E+01  2.6259072E-02
  8.5000000E+01  2.4765090E-02
  9.0000000E+01  2.3311354E-02
  9.5000000E+01  2.1903622E-02
  1.0000000E+02  2.0548153E-02
  1.0500000E+02  1.9252777E-02
  1.1000000E+02  1.8023235E-02
  1.1500000E+02  1.6864568E-02
  1.2000000E+02  1.5779163E-02
  1.2500000E+02  1.4767097E-02
  1.3000000E+02  1.3826823E-02
  1.3500000E+02  1.2955346E-02
  1.4000000E+02  1.2148317E-02
  1.4500000E+02  1.1401106E-02
  1.5000000E+02  1.0709107E-02
  1.6000000E+02  9.4715882E-03
  1.7000000E+02  8.4017038E-03
  1.8000000E+02  7.4720397E-03
  1.9000000E+02  6.6609223E-03
  2.0000000E+02  5.9519306E-03
  2.1000000E+02  5.3313332E-03
  2.2000000E+02  4.7877209E-03
  2.3000000E+02  4.3111102E-03
  2.4000000E+02  3.8924511E-03
  2.5000000E+02  3.5237415E-03
  2.6000000E+02  3.1981141E-03
  2.7000000E+02  2.9094986E-03
  2.8000000E+02  2.6527516E-03
  2.9000000E+02  2.4236002E-03
  3.0000000E+02  2.2185129E-03
  3.1000000E+02  2.0345024E-03
  3.2000000E+02  1.8690143E-03
  3.4000000E+02  1.5853932E-03
  3.6000000E+02  1.3538413E-03
  3.8000000E+02  1.1635261E-03
  4.0000000E+02  1.0059487E-03
  4.2000000E+02  8.7447754E-04
  4.4000000E+02  7.6390613E-04
  4.6000000E+02  6.7026293E-04
  4.8000000E+02  5.9053846E-04
  5.0000000E+02  5.2234454E-04
  5.2500000E+02  4.5042021E-04
  5.5000000E+02  3.9054950E-04
  5.7500000E+02  3.4039758E-04
  5.8750000E+02  3.1836444E-04
  6.0000000E+02  2.9809242E-04
  6.2500000E+02  2.6216742E-04
  6.5000000E+02  2.3148831E-04
  6.7500000E+02  2.0517237E-04
  7.0000000E+02  1.8250452E-04
  7.2500000E+02  1.6289749E-04
  7.5000000E+02  1.4586610E-04
  7.7500000E+02  1.3101259E-04
  8.0000000E+02  1.1800888E-04
  8.2500000E+02  1.0658134E-04
  8.5000000E+02  9.6502658E-05
  8.7500000E+02  8.7583596E-05
  9.0000000E+02  7.9666869E-05
  9.2500000E+02  7.2621863E-05
  9.5000000E+02  6.6337363E-05
  1.0000000E+03  5.5681913E-05
  1.0500000E+03  4.7081577E-05
  1.1000000E+03  4.0073947E-05
  1.1500000E+03  3.4316469E-05
  1.2000000E+03  2.9553345E-05
  1.2500000E+03  2.5587521E-05
  1.3000000E+03  2.2263935E-05
  1.3500000E+03  1.9460391E-05
  1.4000000E+03  1.7081334E-05
  1.4500000E+03  1.5051925E-05
  1.5000000E+03  1.3312751E-05
  1.5500000E+03  1.1815786E-05
  1.6000000E+03  1.0521910E-05
  1.6500000E+03  9.3990483E-06
  1.7000000E+03  8.4208656E-06
  1.7500000E+03  7.5656325E-06
  1.8000000E+03  6.8152996E-06
  1.8500000E+03  6.1548097E-06
  1.9000000E+03  5.5715728E-06
  1.9500000E+03  5.0550146E-06
  2.0000000E+03  4.5962168E-06
  2.0500000E+03  4.1876274E-06
  2.1000000E+03  3.8228221E-06
  2.2000000E+03  3.2034072E-06
  2.3000000E+03  2.7028183E-06
  2.4000000E+03  2.2949571E-06
  2.5000000E+03  1.9601348E-06
  2.6000000E+03  1.6832810E-06
  2.7000000E+03  1.4527943E-06
  2.8000000E+03  1.2597009E-06
  2.9000000E+03  1.0970133E-06
  3.0000000E+03  9.5922582E-07
  3.1000000E+03  8.4195454E-07
  3.2000000E+03  7.4168483E-07
  3.3000000E+03  6.5558071E-07
  3.4000000E+03  5.8133868E-07
  3.5000000E+03  5.1707663E-07
  3.6000000E+03  4.6124496E-07
  3.7000000E+03  4.1256386E-07
  3.8000000E+03  3.6997371E-07
  3.9000000E+03  3.3259303E-07
  4.0000000E+03  2.9968797E-07
  4.1000000E+03  2.7064409E-07
  4.2000000E+03  2.4494166E-07
  4.3000000E+03  2.2213940E-07
  4.4000000E+03  2.0186118E-07
  4.5000000E+03  1.8378413E-07
  4.6000000E+03  1.6763141E-07
  4.7000000E+03  1.5316570E-07
  4.8000000E+03  1.4018292E-07
  5.0000000E+03  1.1798631E-07
  5.1250000E+03  1.0626165E-07
  5.2500000E+03  9.5918000E-08
  5.3750000E+03  8.6769056E-08
  5.5000000E+03  7.8656638E-08
  5.7500000E+03  6.5020733E-08
  5.8750000E+03  5.9282861E-08
  6.0000000E+03  5.4147289E-08
  6.2500000E+03  4.5401117E-08
  6.5000000E+03  3.8309656E-08
  6.7500000E+03  3.2517236E-08
  7.0000000E+03  2.7753224E-08
  7.2500000E+03  2.3809854E-08
  7.5000000E+03  2.0526162E-08
  7.7500000E+03  1.7776354E-08
  8.0000000E+03  1.5461227E-08
  8.2500000E+03  1.3501959E-08
  8.5000000E+03  1.1835759E-08
  8.7500000E+03  1.0412286E-08
  9.0000000E+03  9.1909291E-09
  9.2500000E+03  8.1387223E-09
  9.5000000E+03  7.2287485E-09
  9.7500000E+03  6.4389109E-09
  1.0000000E+04  5.7509725E-09
  1.0250000E+04  5.1498092E-09
  1.0500000E+04  4.6228266E-09
  1.0750000E+04  4.1594917E-09
  1.1000000E+04  3.7509578E-09
  1.1250000E+04  3.3897598E-09
  1.1500000E+04  3.0695778E-09
  1.1750000E+04  2.7850455E-09
  1.2000000E+04  2.5315900E-09
  1.2250000E+04  2.3053016E-09
  1.2500000E+04  2.1028281E-09
  1.3000000E+04  1.7581876E-09
  1.3500000E+04  1.4789838E-09
  1.4000000E+04  1.2511470E-09
  1.4500000E+04  1.0639833E-09
  1.5000000E+04  9.0927803E-10
  1.5500000E+04  7.8065988E-10
  1.6000000E+04  6.7315116E-10
  1.6500000E+04  5.8283358E-10
  1.7000000E+04  5.0659647E-10
  1.7500000E+04  4.4195438E-10
  1.8000000E+04  3.8691057E-10
  1.8500000E+04  3.3985098E-10
  1.9000000E+04  2.9946311E-10
  1.9500000E+04  2.6467431E-10
  2.0000000E+04  2.3460364E-10
  2.0500000E+04  2.0852433E-10
  2.1000000E+04  1.8583430E-10
  2.1500000E+04  1.6603269E-10
  2.2000000E+04  1.4870114E-10
  2.2500000E+04  1.3348861E-10
  2.3000000E+04  1.2009968E-10
  2.3500000E+04  1.0828499E-10
  2.4000000E+04  9.7833327E-11
  2.4500000E+04  8.8565174E-11
  2.5000000E+04  8.0327317E-11
  2.5500000E+04  7.2988627E-11
  2.6000000E+04  6.6436716E-11
  2.6500000E+04  6.0574980E-11
  2.7000000E+04  5.5320147E-11
  2.8000000E+04  4.6352800E-11
  2.9000000E+04  3.9065223E-11
  3.0000000E+04  3.3101575E-11
  3.1000000E+04  2.8189793E-11
  3.2000000E+04  2.4120326E-11
  3.3000000E+04  2.0730281E-11
  3.4000000E+04  1.7891667E-11
  3.5000000E+04  1.5503185E-11
  3.6000000E+04  1.3483965E-11
  3.7000000E+04  1.1769222E-11
  3.8000000E+04  1.0306849E-11
  3.9000000E+04  9.0547015E-12
  4.0000000E+04  7.9785827E-12
  4.1000000E+04  7.0505549E-12
  4.2000000E+04  6.2475994E-12
  4.3000000E+04  5.5506672E-12
  4.4000000E+04  4.9439230E-12
  4.5000000E+04  4.4141262E-12
  4.6000000E+04  3.9501933E-12
  4.7000000E+04  3.5428234E-12
  4.8000000E+04  3.1841826E-12
  5.0000000E+04  2.5876097E-12
  5.1250000E+04  2.2816710E-12
  5.2500000E+04  2.0175148E-12
  5.3750000E+04  1.7886878E-12
  5.5000000E+04  1.5898453E-12
  5.6250000E+04  1.4165430E-12
  5.7500000E+04  1.2650703E-12
  5.8750000E+04  1.1323163E-12
  6.0000000E+04  1.0156636E-12
  6.1250000E+04  9.1290203E-13
  6.2500000E+04  8.2215954E-13
  6.3750000E+04  7.4184539E-13
  6.5000000E+04  6.7060325E-13
  6.6250000E+04  6.0727317E-13
  6.7500000E+04  5.5086036E-13
  7.0000000E+04  4.5548260E-13
  7.2500000E+04  3.7893768E-13
  7.5000000E+04  3.1707373E-13
  7.7500000E+04  2.6674468E-13
  8.0000000E+04  2.2554548E-13
  8.2500000E+04  1.9162254E-13
  8.5000000E+04  1.6353678E-13
  8.7500000E+04  1.4016282E-13
  9.0000000E+04  1.2061474E-13
  9.2500000E+04  1.0419047E-13
  9.5000000E+04  9.0330103E-14
  9.7500000E+04  7.8584481E-14
  1.0000000E+05  6.8591323E-14
  1.0250000E+05  6.0056882E-14
  1.0500000E+05  5.2741848E-14
  1.0750000E+05  4.6450332E-14
  1.1000000E+05  4.1021260E-14
  1.1250000E+05  3.6321613E-14
  1.1500000E+05  3.2241085E-14
  1.1750000E+05  2.8687846E-14
  1.2000000E+05  2.5585158E-14
  1.2250000E+05  2.2868660E-14
  1.2500000E+05  2.0484169E-14
  1.2750000E+05  1.8385916E-14
  1.3000000E+05  1.6535136E-14
  1.3250000E+05  1.4898895E-14
  1.3500000E+05  1.3449126E-14
  1.3750000E+05  1.2161842E-14
  1.4000000E+05  1.1016484E-14
  1.4250000E+05  9.9953813E-15
  1.4500000E+05  9.0833105E-15
  1.5000000E+05  7.5354280E-15
  1.5500000E+05  6.2872858E-15
  1.6000000E+05  5.2741961E-15
  1.6500000E+05  4.4468133E-15
  1.7000000E+05  3.7671678E-15
  1.7500000E+05  3.2058134E-15
  1.8000000E+05  2.7397022E-15
  1.8500000E+05  2.3507119E-15
  1.9000000E+05  2.0245343E-15
  1.9500000E+05  1.7498013E-15
  2.0000000E+05  1.5174898E-15
  2.0500000E+05  1.3203717E-15
  2.1000000E+05  1.1525550E-15
  2.1500000E+05  1.0092167E-15
  
  
#  27  10  N1  EION =  7.864000000E+00 eV   306
#  S(0) = 2.171248E+00
  3.9320000E-02  0.0000000E+00
  3.9320000E+00  0.0000000E+00
  3.9320000E+00  5.0725439E-01
  7.8640000E+00  5.0725439E-01
  7.8640000E+00  1.8159748E-02
  7.8667211E+00  1.8159748E-02
  7.8933769E+00  1.7774004E-02
  7.9200327E+00  1.7396468E-02
  7.9466885E+00  1.7026951E-02
  7.9733442E+00  1.6665275E-02
  8.0000000E+00  1.6311262E-02
  8.2500000E+00  1.3333779E-02
  8.5000000E+00  1.0892060E-02
  8.7500000E+00  8.8859836E-03
  9.0000000E+00  7.2355094E-03
  9.2500000E+00  5.8763094E-03
  9.5000000E+00  4.7564757E-03
  9.7500000E+00  3.8338949E-03
  1.0000000E+01  3.0743073E-03
  1.0250000E+01  2.4497326E-03
  1.0500000E+01  1.9371396E-03
  1.0625000E+01  1.7169043E-03
  1.0750000E+01  1.5178984E-03
  1.0875000E+01  1.3380620E-03
  1.1000000E+01  1.1757665E-03
  1.1250000E+01  8.9856962E-04
  1.1375000E+01  7.8131925E-04
  1.1500000E+01  6.7620274E-04
  1.1625000E+01  5.8171230E-04
  1.1750000E+01  4.9689848E-04
  1.1875000E+01  4.2141650E-04
  1.2000000E+01  3.5519935E-04
  1.2062500E+01  3.2544497E-04
  1.2125000E+01  2.9782610E-04
  1.2187500E+01  2.7225172E-04
  1.2250000E+01  2.4854261E-04
  1.2312500E+01  2.2637622E-04
  1.2375000E+01  2.0550671E-04
  1.2437500E+01  1.8577581E-04
  1.2500000E+01  1.6709257E-04
  1.2562500E+01  1.4941639E-04
  1.2625000E+01  1.3274243E-04
  1.2687500E+01  1.1708890E-04
  1.2750000E+01  1.0250406E-04
  1.2812500E+01  8.9160708E-05
  1.2875000E+01  7.7195455E-05
  1.2937500E+01  6.6638073E-05
  1.3000000E+01  5.7443559E-05
  1.3125000E+01  4.2747728E-05
  1.3187500E+01  3.6999261E-05
  1.3218750E+01  3.4468400E-05
  1.3250000E+01  3.2145600E-05
  1.3312500E+01  2.8065387E-05
  1.3375000E+01  2.4662790E-05
  1.3437500E+01  2.1868363E-05
  1.3500000E+01  1.9612823E-05
  1.3562500E+01  1.7831517E-05
  1.3625000E+01  1.6469022E-05
  1.3687500E+01  1.5481832E-05
  1.3750000E+01  1.4840083E-05
  1.3812500E+01  1.4529099E-05
  1.3843750E+01  1.4497696E-05
  1.3875000E+01  1.4551451E-05
  1.3906250E+01  1.4693922E-05
  1.3937500E+01  1.4930260E-05
  1.4000000E+01  1.5709653E-05
  1.4062500E+01  1.6913844E-05
  1.4125000E+01  1.8560878E-05
  1.4187500E+01  2.0683466E-05
  1.4250000E+01  2.3323523E-05
  1.4312500E+01  2.6526048E-05
  1.4375000E+01  3.0331906E-05
  1.4437500E+01  3.4768983E-05
  1.4500000E+01  3.9841612E-05
  1.4562500E+01  4.5518636E-05
  1.4625000E+01  5.1721066E-05
  1.4656250E+01  5.4978751E-05
  1.4687500E+01  5.8310973E-05
  1.4718750E+01  6.1691005E-05
  1.4750000E+01  6.5101914E-05
  1.4875000E+01  7.8904950E-05
  1.5000000E+01  9.2680413E-05
  1.5125000E+01  1.0620023E-04
  1.5250000E+01  1.1943493E-04
  1.5375000E+01  1.3254992E-04
  1.5437500E+01  1.3916366E-04
  1.5500000E+01  1.4588983E-04
  1.5625000E+01  1.5991754E-04
  1.5750000E+01  1.7478285E-04
  1.6000000E+01  2.0669585E-04
  1.6250000E+01  2.4071767E-04
  1.6375000E+01  2.5813032E-04
  1.6500000E+01  2.7556027E-04
  1.6625000E+01  2.9285431E-04
  1.6750000E+01  3.0996942E-04
  1.7000000E+01  3.4360682E-04
  1.7250000E+01  3.7648564E-04
  1.7500000E+01  4.0879732E-04
  1.7750000E+01  4.4079640E-04
  1.8000000E+01  4.7241118E-04
  1.8500000E+01  5.3381629E-04
  1.9000000E+01  5.9189605E-04
  1.9500000E+01  6.4615235E-04
  2.0000000E+01  6.9661531E-04
  2.1000000E+01  7.8681446E-04
  2.2000000E+01  8.6320206E-04
  2.3000000E+01  9.2691830E-04
  2.4000000E+01  9.7946571E-04
  2.5000000E+01  1.0222644E-03
  2.6000000E+01  1.0566460E-03
  2.7000000E+01  1.0837927E-03
  2.8000000E+01  1.1047707E-03
  2.9000000E+01  1.1204857E-03
  3.0000000E+01  1.1317274E-03
  3.1000000E+01  1.1391699E-03
  3.2000000E+01  1.1433837E-03
  3.4000000E+01  1.1440247E-03
  3.6000000E+01  1.1367507E-03
  3.8000000E+01  1.1238110E-03
  4.0000000E+01  1.1068399E-03
  4.2000000E+01  1.0870236E-03
  4.4000000E+01  1.0652399E-03
  4.6000000E+01  1.0421280E-03
  4.8000000E+01  1.0181700E-03
  5.0000000E+01  9.9372011E-04
  5.2500000E+01  9.6287054E-04
  5.5000000E+01  9.3205478E-04
  5.7500000E+01  9.0154654E-04
  6.0000000E+01  8.7154338E-04
  6.5000000E+01  8.1357441E-04
  6.7500000E+01  7.8578259E-04
  7.0000000E+01  7.5885790E-04
  7.2500000E+01  7.3283309E-04
  7.5000000E+01  7.0772863E-04
  8.0000000E+01  6.6029878E-04
  8.5000000E+01  6.1654280E-04
  9.0000000E+01  5.7633543E-04
  9.5000000E+01  5.3949750E-04
  1.0000000E+02  5.0580689E-04
  1.0500000E+02  4.7502627E-04
  1.1000000E+02  4.4690991E-04
  1.1500000E+02  4.2121540E-04
  1.2000000E+02  3.9771295E-04
  1.2500000E+02  3.7618413E-04
  1.3000000E+02  3.5642929E-04
  1.3500000E+02  3.3826828E-04
  1.4000000E+02  3.2153625E-04
  1.4500000E+02  3.0608769E-04
  1.5000000E+02  2.9179426E-04
  1.6000000E+02  2.6622962E-04
  1.7000000E+02  2.4408418E-04
  1.8000000E+02  2.2477337E-04
  1.9000000E+02  2.0783638E-04
  2.0000000E+02  1.9290901E-04
  2.1000000E+02  1.7969261E-04
  2.2000000E+02  1.6793723E-04
  2.3000000E+02  1.5743482E-04
  2.4000000E+02  1.4800396E-04
  2.5000000E+02  1.3948990E-04
  2.6000000E+02  1.3176429E-04
  2.7000000E+02  1.2471449E-04
  2.8000000E+02  1.1824717E-04
  2.9000000E+02  1.1228633E-04
  3.0000000E+02  1.0676978E-04
  3.1000000E+02  1.0164582E-04
  3.2000000E+02  9.6871379E-05
  3.4000000E+02  8.8244468E-05
  3.6000000E+02  8.0680413E-05
  3.8000000E+02  7.4021248E-05
  4.0000000E+02  6.8142257E-05
  4.2000000E+02  6.2934271E-05
  4.4000000E+02  5.8302136E-05
  4.6000000E+02  5.4166127E-05
  4.8000000E+02  5.0459180E-05
  5.0000000E+02  4.7124938E-05
  5.2500000E+02  4.3411348E-05
  5.5000000E+02  4.0134161E-05
  5.7500000E+02  3.7230321E-05
  6.0000000E+02  3.4642522E-05
  6.5000000E+02  3.0232633E-05
  6.7500000E+02  2.8336780E-05
  7.0000000E+02  2.6608220E-05
  7.2500000E+02  2.5026202E-05
  7.5000000E+02  2.3575386E-05
  8.0000000E+02  2.1015616E-05
  8.5000000E+02  1.8839952E-05
  9.0000000E+02  1.6978635E-05
  9.5000000E+02  1.5376932E-05
  1.0000000E+03  1.3991186E-05
  1.0500000E+03  1.2784874E-05
  1.1000000E+03  1.1727828E-05
  1.1500000E+03  1.0795385E-05
  1.2000000E+03  9.9666317E-06
  1.2500000E+03  9.2250710E-06
  1.3000000E+03  8.5587265E-06
  1.3500000E+03  7.9585468E-06
  1.4000000E+03  7.4167174E-06
  1.4500000E+03  6.9264784E-06
  1.5000000E+03  6.4819639E-06
  1.6000000E+03  5.7101258E-06
  1.7000000E+03  5.0657780E-06
  1.8000000E+03  4.5215401E-06
  1.9000000E+03  4.0568915E-06
  2.0000000E+03  3.6564717E-06
  2.1000000E+03  3.3095091E-06
  2.2000000E+03  3.0078221E-06
  2.3000000E+03  2.7443179E-06
  2.4000000E+03  2.5128050E-06
  2.5000000E+03  2.3082671E-06
  2.6000000E+03  2.1265527E-06
  2.7000000E+03  1.9642501E-06
  2.8000000E+03  1.8186106E-06
  2.9000000E+03  1.6875763E-06
  3.0000000E+03  1.5694822E-06
  3.1000000E+03  1.4628596E-06
  3.2000000E+03  1.3663164E-06
  3.4000000E+03  1.1984287E-06
  3.6000000E+03  1.0577311E-06
  3.8000000E+03  9.3889493E-07
  4.0000000E+03  8.3793499E-07
  4.2000000E+03  7.5149532E-07
  4.4000000E+03  6.7689048E-07
  4.6000000E+03  6.1208795E-07
  4.8000000E+03  5.5552690E-07
  5.0000000E+03  5.0593290E-07
  5.2500000E+03  4.5211592E-07
  5.5000000E+03  4.0581771E-07
  5.7500000E+03  3.6573505E-07
  6.0000000E+03  3.3086611E-07
  6.5000000E+03  2.7363557E-07
  6.7500000E+03  2.5001030E-07
  7.0000000E+03  2.2905436E-07
  7.2500000E+03  2.1039744E-07
  7.5000000E+03  1.9373693E-07
  7.7500000E+03  1.7881601E-07
  8.0000000E+03  1.6541327E-07
  8.2500000E+03  1.5333625E-07
  8.5000000E+03  1.4242124E-07
  9.0000000E+03  1.2353968E-07
  9.5000000E+03  1.0787644E-07
  1.0000000E+04  9.4766377E-08
  1.0500000E+04  8.3706418E-08
  1.1000000E+04  7.4309645E-08
  1.1500000E+04  6.6273389E-08
  1.2000000E+04  5.9358429E-08
  1.2500000E+04  5.3374566E-08
  1.3000000E+04  4.8169124E-08
  1.3500000E+04  4.3618640E-08
  1.4000000E+04  3.9622613E-08
  1.4500000E+04  3.6098673E-08
  1.5000000E+04  3.2978826E-08
  1.5500000E+04  3.0206567E-08
  1.6000000E+04  2.7734662E-08
  1.6500000E+04  2.5523414E-08
  1.7000000E+04  2.3539287E-08
  1.8000000E+04  2.0142747E-08
  1.9000000E+04  1.7363643E-08
  2.0000000E+04  1.5067987E-08
  2.1000000E+04  1.3155256E-08
  2.2000000E+04  1.1549021E-08
  2.3000000E+04  1.0190489E-08
  2.4000000E+04  9.0339190E-09
  2.5000000E+04  8.0433282E-09
  2.6000000E+04  7.1901056E-09
  2.7000000E+04  6.4513397E-09
  2.8000000E+04  5.8085578E-09
  2.9000000E+04  5.2467615E-09
  3.0000000E+04  4.7536792E-09
  3.1000000E+04  4.3191999E-09
  3.2000000E+04  3.9349497E-09
  3.3000000E+04  3.5939523E-09
  3.4000000E+04  3.2903566E-09
  3.5000000E+04  3.0192285E-09
  3.6000000E+04  2.7763755E-09
  3.7000000E+04  2.5582300E-09
  3.8000000E+04  2.3617508E-09
  3.9000000E+04  2.1843353E-09
  4.0000000E+04  2.0237533E-09
  4.2000000E+04  1.7456629E-09
  4.4000000E+04  1.5149497E-09
  4.6000000E+04  1.3220664E-09
  4.8000000E+04  1.1596580E-09
  5.0000000E+04  1.0220113E-09
  5.2500000E+04  8.7804176E-10
  5.5000000E+04  7.5906843E-10
  5.7500000E+04  6.5997322E-10
  5.8750000E+04  6.1661719E-10
  6.0000000E+04  5.7683558E-10
  6.2500000E+04  5.0662011E-10
  6.5000000E+04  4.4695390E-10
  6.7500000E+04  3.9596403E-10
  7.0000000E+04  3.5215864E-10
  7.2500000E+04  3.1433926E-10
  7.5000000E+04  2.8153659E-10
  7.7500000E+04  2.5296183E-10
  8.0000000E+04  2.2796987E-10
  8.2500000E+04  2.0603005E-10
  8.5000000E+04  1.8670191E-10
  8.7500000E+04  1.6961769E-10
  9.0000000E+04  1.5446642E-10
  9.2500000E+04  1.4098521E-10
  9.5000000E+04  1.2895292E-10
  9.7500000E+04  1.1818273E-10
  1.0000000E+05  1.0851986E-10
  1.0250000E+05  9.9835855E-11
  1.0500000E+05  9.2018609E-11


==> anc/colstop/sbethe/sdbase/oos28.tab <==
# Atomic number = 28   (Ni)
#
#      W/eV         OOS*eV
  
  
#  28   1  K1  EION =  8.338000000E+03 eV   254
#  S(0) = 1.245569E+00
  8.3313043E+01  0.0000000E+00
  8.3313043E+03  0.0000000E+00
  8.3313043E+03  2.8981939E-04
  8.3380000E+03  2.8981939E-04
  8.3380830E+03  2.8981939E-04
  8.3385890E+03  2.8725612E-04
  8.3390950E+03  2.8485254E-04
  8.3396010E+03  2.8259613E-04
  8.3401070E+03  2.8047553E-04
  8.3411190E+03  2.7660191E-04
  8.3421310E+03  2.7316185E-04
  8.3441549E+03  2.6736865E-04
  8.3461789E+03  2.6275917E-04
  8.3502268E+03  2.5620707E-04
  8.3542747E+03  2.5222304E-04
  8.3583227E+03  2.5000094E-04
  8.3623706E+03  2.4898895E-04
  8.3664185E+03  2.4879006E-04
  8.3704664E+03  2.4911053E-04
  8.3785623E+03  2.5048663E-04
  8.3866581E+03  2.5196739E-04
  8.3947540E+03  2.5299843E-04
  8.4028498E+03  2.5341181E-04
  8.4190415E+03  2.5272489E-04
  8.4352332E+03  2.5114805E-04
  8.4514249E+03  2.4967817E-04
  8.4676166E+03  2.4860441E-04
  8.4838083E+03  2.4777400E-04
  8.5000000E+03  2.4693340E-04
  8.5156250E+03  2.4596502E-04
  8.5312500E+03  2.4482855E-04
  8.5625000E+03  2.4234595E-04
  8.5937500E+03  2.4005361E-04
  8.6093750E+03  2.3902035E-04
  8.6250000E+03  2.3802644E-04
  8.6562500E+03  2.3601672E-04
  8.6875000E+03  2.3388618E-04
  8.7187500E+03  2.3170291E-04
  8.7500000E+03  2.2958131E-04
  8.7812500E+03  2.2756871E-04
  8.8125000E+03  2.2560949E-04
  8.8750000E+03  2.2165750E-04
  8.9375000E+03  2.1769248E-04
  8.9687500E+03  2.1577723E-04
  9.0000000E+03  2.1390001E-04
  9.1250000E+03  2.0652325E-04
  9.2500000E+03  1.9943589E-04
  9.5000000E+03  1.8613543E-04
  1.0000000E+04  1.6278226E-04
  1.0500000E+04  1.4312483E-04
  1.1000000E+04  1.2650544E-04
  1.1500000E+04  1.1235473E-04
  1.2000000E+04  1.0023271E-04
  1.2500000E+04  8.9781173E-05
  1.3000000E+04  8.0720649E-05
  1.3500000E+04  7.2826707E-05
  1.4000000E+04  6.5917431E-05
  1.4500000E+04  5.9844255E-05
  1.5000000E+04  5.4484930E-05
  1.5500000E+04  4.9738124E-05
  1.6000000E+04  4.5519361E-05
  1.6500000E+04  4.1757679E-05
  1.7000000E+04  3.8393177E-05
  1.8000000E+04  3.2660153E-05
  1.9000000E+04  2.7997743E-05
  2.0000000E+04  2.4168939E-05
  2.1000000E+04  2.0996518E-05
  2.2000000E+04  1.8346659E-05
  2.3000000E+04  1.6116842E-05
  2.4000000E+04  1.4227636E-05
  2.5000000E+04  1.2616935E-05
  2.6000000E+04  1.1235680E-05
  2.7000000E+04  1.0044790E-05
  2.8000000E+04  9.0128623E-06
  2.9000000E+04  8.1144887E-06
  3.0000000E+04  7.3289550E-06
  3.1000000E+04  6.6392689E-06
  3.2000000E+04  6.0314018E-06
  3.3000000E+04  5.4937046E-06
  3.4000000E+04  5.0164528E-06
  3.5000000E+04  4.5914850E-06
  3.6000000E+04  4.2119196E-06
  3.8000000E+04  3.5665478E-06
  4.0000000E+04  3.0432833E-06
  4.2000000E+04  2.6149008E-06
  4.4000000E+04  2.2611010E-06
  4.6000000E+04  1.9665469E-06
  4.8000000E+04  1.7195091E-06
  5.0000000E+04  1.5109176E-06
  5.2500000E+04  1.2935974E-06
  5.5000000E+04  1.1147414E-06
  5.7500000E+04  9.6633458E-07
  5.8750000E+04  9.0158121E-07
  6.0000000E+04  8.4226842E-07
  6.2500000E+04  7.3783478E-07
  6.5000000E+04  6.4936703E-07
  6.7500000E+04  5.7398251E-07
  7.0000000E+04  5.0939488E-07
  7.2500000E+04  4.5377581E-07
  7.5000000E+04  4.0565222E-07
  7.7500000E+04  3.6382877E-07
  8.0000000E+04  3.2732904E-07
  8.2500000E+04  2.9535053E-07
  8.5000000E+04  2.6722982E-07
  8.7500000E+04  2.4241546E-07
  9.0000000E+04  2.2044669E-07
  9.2500000E+04  2.0093667E-07
  9.5000000E+04  1.8355912E-07
  1.0000000E+05  1.5413701E-07
  1.0500000E+05  1.3042397E-07
  1.1000000E+05  1.1113082E-07
  1.1500000E+05  9.5297854E-08
  1.2000000E+05  8.2201533E-08
  1.2500000E+05  7.1289919E-08
  1.3000000E+05  6.2137446E-08
  1.3500000E+05  5.4412753E-08
  1.4000000E+05  4.7855444E-08
  1.4500000E+05  4.2259159E-08
  1.5000000E+05  3.7459080E-08
  1.5500000E+05  3.3322589E-08
  1.6000000E+05  2.9742234E-08
  1.6500000E+05  2.6630416E-08
  1.7000000E+05  2.3915275E-08
  1.7500000E+05  2.1537524E-08
  1.8000000E+05  1.9447993E-08
  1.8500000E+05  1.7605702E-08
  1.9000000E+05  1.5976324E-08
  2.0000000E+05  1.3245257E-08
  2.1000000E+05  1.1072968E-08
  2.2000000E+05  9.3277124E-09
  2.3000000E+05  7.9126349E-09
  2.4000000E+05  6.7555893E-09
  2.5000000E+05  5.8021689E-09
  2.6000000E+05  5.0108971E-09
  2.7000000E+05  4.3498245E-09
  2.8000000E+05  3.7941050E-09
  2.9000000E+05  3.3242512E-09
  3.0000000E+05  2.9248501E-09
  3.1000000E+05  2.5836176E-09
  3.2000000E+05  2.2906952E-09
  3.3000000E+05  2.0381172E-09
  3.4000000E+05  1.8194067E-09
  3.5000000E+05  1.6292660E-09
  3.6000000E+05  1.4633384E-09
  3.7000000E+05  1.3180216E-09
  3.8000000E+05  1.1903225E-09
  3.9000000E+05  1.0777418E-09
  4.0000000E+05  9.7818382E-10
  4.2000000E+05  8.1134792E-10
  4.4000000E+05  6.7869150E-10
  4.6000000E+05  5.7214733E-10
  4.8000000E+05  4.8578280E-10
  5.0000000E+05  4.1517788E-10
  5.1250000E+05  3.7753612E-10
  5.2500000E+05  3.4408548E-10
  5.3750000E+05  3.1427729E-10
  5.5000000E+05  2.8764490E-10
  5.7500000E+05  2.4237111E-10
  5.8750000E+05  2.2309525E-10
  6.0000000E+05  2.0570949E-10
  6.2500000E+05  1.7576206E-10
  6.5000000E+05  1.5110096E-10
  6.7500000E+05  1.3064098E-10
  7.0000000E+05  1.1354862E-10
  7.2500000E+05  9.9177251E-11
  7.5000000E+05  8.7021053E-11
  7.7500000E+05  7.6680857E-11
  8.0000000E+05  6.7839033E-11
  8.2500000E+05  6.0241150E-11
  8.5000000E+05  5.3681995E-11
  8.7500000E+05  4.7994893E-11
  9.0000000E+05  4.3043639E-11
  9.2500000E+05  3.8716327E-11
  9.5000000E+05  3.4920506E-11
  9.7500000E+05  3.1579361E-11
  1.0000000E+06  2.8628756E-11
  1.0250000E+06  2.6014916E-11
  1.0500000E+06  2.3692556E-11
  1.1000000E+06  1.9774837E-11
  1.1500000E+06  1.6632769E-11
  1.2000000E+06  1.4088714E-11
  1.2500000E+06  1.2010885E-11
  1.3000000E+06  1.0300259E-11
  1.3500000E+06  8.8815812E-12
  1.4000000E+06  7.6970484E-12
  1.4500000E+06  6.7018152E-12
  1.5000000E+06  5.8607624E-12
  1.5500000E+06  5.1461535E-12
  1.6000000E+06  4.5359099E-12
  1.6500000E+06  4.0123247E-12
  1.7000000E+06  3.5610999E-12
  1.7500000E+06  3.1706184E-12
  1.8000000E+06  2.8313819E-12
  1.8500000E+06  2.5355775E-12
  1.9000000E+06  2.2767449E-12
  1.9500000E+06  2.0495171E-12
  2.0000000E+06  1.8494130E-12
  2.0500000E+06  1.6726724E-12
  2.1000000E+06  1.5161273E-12
  2.2000000E+06  1.2533071E-12
  2.3000000E+06  1.0439655E-12
  2.4000000E+06  8.7568584E-13
  2.5000000E+06  7.3927367E-13
  2.6000000E+06  6.2783727E-13
  2.7000000E+06  5.3615133E-13
  2.8000000E+06  4.6021460E-13
  2.9000000E+06  3.9693358E-13
  3.0000000E+06  3.4389514E-13
  3.1000000E+06  2.9920167E-13
  3.2000000E+06  2.6134970E-13
  3.3000000E+06  2.2913953E-13
  3.4000000E+06  2.0160755E-13
  3.5000000E+06  1.7797524E-13
  3.6000000E+06  1.5760955E-13
  3.7000000E+06  1.3999282E-13
  3.8000000E+06  1.2469946E-13
  3.9000000E+06  1.1137786E-13
  4.0000000E+06  9.9736186E-14
  4.1000000E+06  8.9531175E-14
  4.2000000E+06  8.0559194E-14
  4.3000000E+06  7.2649116E-14
  4.4000000E+06  6.5656579E-14
  4.6000000E+06  5.3953368E-14
  4.8000000E+06  4.4673705E-14
  5.0000000E+06  3.7250115E-14
  5.1250000E+06  3.3361439E-14
  5.2500000E+06  2.9951137E-14
  5.3750000E+06  2.6951753E-14
  5.5000000E+06  2.4306508E-14
  5.7500000E+06  1.9893880E-14
  5.8750000E+06  1.8051246E-14
  6.0000000E+06  1.6410013E-14
  6.2500000E+06  1.3634217E-14
  6.5000000E+06  1.1403865E-14
  6.7500000E+06  9.5977233E-15
  7.0000000E+06  8.1244570E-15
  7.2500000E+06  6.9145650E-15
  7.5000000E+06  5.9146663E-15
  7.7500000E+06  5.0833971E-15
  8.0000000E+06  4.3884480E-15
  8.2500000E+06  3.8044064E-15
  8.5000000E+06  3.3111433E-15
  8.7500000E+06  2.8926204E-15
  9.0000000E+06  2.5359643E-15
  9.2500000E+06  2.2307729E-15
  9.5000000E+06  1.9685911E-15
  9.7500000E+06  1.7424900E-15
  1.0000000E+07  1.5467802E-15
  1.0250000E+07  1.3767814E-15
  1.0500000E+07  1.2286243E-15
  1.0750000E+07  1.0991115E-15
  1.1000000E+07  9.8560578E-16
  1.1250000E+07  8.8588429E-16
  1.1500000E+07  7.9806262E-16
  
  
#  28   2  L1  EION =  1.015000000E+03 eV   278
#  S(0) = 1.362135E+00
  1.0083650E+01  0.0000000E+00
  1.0083650E+03  0.0000000E+00
  1.0083650E+03  1.2979192E-03
  1.0150000E+03  1.2979192E-03
  1.0150101E+03  1.2979192E-03
  1.0154474E+03  1.2872549E-03
  1.0158848E+03  1.2771480E-03
  1.0163222E+03  1.2675598E-03
  1.0167596E+03  1.2584555E-03
  1.0176343E+03  1.2415712E-03
  1.0185091E+03  1.2262699E-03
  1.0202586E+03  1.1997005E-03
  1.0220081E+03  1.1775974E-03
  1.0255070E+03  1.1436872E-03
  1.0290060E+03  1.1199789E-03
  1.0325050E+03  1.1035488E-03
  1.0360040E+03  1.0923633E-03
  1.0395030E+03  1.0849379E-03
  1.0430020E+03  1.0801561E-03
  1.0500000E+03  1.0752936E-03
  1.0562500E+03  1.0732380E-03
  1.0625000E+03  1.0712349E-03
  1.0687500E+03  1.0681979E-03
  1.0750000E+03  1.0636796E-03
  1.0875000E+03  1.0503683E-03
  1.1000000E+03  1.0333762E-03
  1.1125000E+03  1.0153852E-03
  1.1187500E+03  1.0066012E-03
  1.1250000E+03  9.9811561E-04
  1.1375000E+03  9.8215351E-04
  1.1500000E+03  9.6732703E-04
  1.1625000E+03  9.5315640E-04
  1.1750000E+03  9.3918762E-04
  1.1875000E+03  9.2513829E-04
  1.2000000E+03  9.1094398E-04
  1.2250000E+03  8.8255596E-04
  1.2500000E+03  8.5522647E-04
  1.2750000E+03  8.2961859E-04
  1.3000000E+03  8.0553116E-04
  1.3250000E+03  7.8242467E-04
  1.3500000E+03  7.5994080E-04
  1.3750000E+03  7.3808347E-04
  1.4000000E+03  7.1700156E-04
  1.4500000E+03  6.7762913E-04
  1.5000000E+03  6.4151837E-04
  1.5500000E+03  6.0778795E-04
  1.6000000E+03  5.7629095E-04
  1.6500000E+03  5.4710560E-04
  1.6750000E+03  5.3333964E-04
  1.7000000E+03  5.2006073E-04
  1.7500000E+03  4.9476825E-04
  1.8000000E+03  4.7105104E-04
  1.9000000E+03  4.2818351E-04
  2.0000000E+03  3.9060172E-04
  2.1000000E+03  3.5734783E-04
  2.2000000E+03  3.2792178E-04
  2.3000000E+03  3.0176656E-04
  2.4000000E+03  2.7836393E-04
  2.5000000E+03  2.5742193E-04
  2.6000000E+03  2.3861386E-04
  2.7000000E+03  2.2163591E-04
  2.8000000E+03  2.0627765E-04
  2.9000000E+03  1.9236062E-04
  3.0000000E+03  1.7971275E-04
  3.1000000E+03  1.6818405E-04
  3.2000000E+03  1.5764954E-04
  3.4000000E+03  1.3914931E-04
  3.6000000E+03  1.2351327E-04
  3.8000000E+03  1.1019988E-04
  4.0000000E+03  9.8782189E-05
  4.2000000E+03  8.8926998E-05
  4.4000000E+03  8.0370798E-05
  4.6000000E+03  7.2902690E-05
  4.8000000E+03  6.6352062E-05
  5.0000000E+03  6.0579759E-05
  5.2500000E+03  5.4286753E-05
  5.5000000E+03  4.8852036E-05
  5.7500000E+03  4.4131800E-05
  6.0000000E+03  4.0010602E-05
  6.5000000E+03  3.3208557E-05
  6.7500000E+03  3.0388699E-05
  7.0000000E+03  2.7883464E-05
  7.2500000E+03  2.5649616E-05
  7.5000000E+03  2.3650931E-05
  7.7500000E+03  2.1856895E-05
  8.0000000E+03  2.0241670E-05
  8.2500000E+03  1.8783275E-05
  8.5000000E+03  1.7462926E-05
  9.0000000E+03  1.5174112E-05
  9.5000000E+03  1.3270929E-05
  1.0000000E+04  1.1674819E-05
  1.0500000E+04  1.0325795E-05
  1.1000000E+04  9.1774710E-06
  1.1500000E+04  8.1936058E-06
  1.2000000E+04  7.3456043E-06
  1.2500000E+04  6.6106785E-06
  1.3000000E+04  5.9704976E-06
  1.3500000E+04  5.4101976E-06
  1.4000000E+04  4.9176448E-06
  1.4500000E+04  4.4828667E-06
  1.5000000E+04  4.0976126E-06
  1.5500000E+04  3.7550127E-06
  1.6000000E+04  3.4493138E-06
  1.6500000E+04  3.1756725E-06
  1.7000000E+04  2.9299914E-06
  1.8000000E+04  2.5090903E-06
  1.9000000E+04  2.1643697E-06
  2.0000000E+04  1.8793691E-06
  2.1000000E+04  1.6417238E-06
  2.2000000E+04  1.4420205E-06
  2.3000000E+04  1.2730055E-06
  2.4000000E+04  1.1290272E-06
  2.5000000E+04  1.0056373E-06
  2.6000000E+04  8.9930206E-07
  2.7000000E+04  8.0719032E-07
  2.8000000E+04  7.2701557E-07
  2.9000000E+04  6.5691763E-07
  3.0000000E+04  5.9537296E-07
  3.1000000E+04  5.4112542E-07
  3.2000000E+04  4.9313320E-07
  3.3000000E+04  4.5052756E-07
  3.4000000E+04  4.1258012E-07
  3.5000000E+04  3.7867710E-07
  3.6000000E+04  3.4829892E-07
  3.7000000E+04  3.2100378E-07
  3.8000000E+04  2.9641441E-07
  3.9000000E+04  2.7420733E-07
  4.0000000E+04  2.5410419E-07
  4.2000000E+04  2.1928005E-07
  4.4000000E+04  1.9037487E-07
  4.6000000E+04  1.6619730E-07
  4.8000000E+04  1.4583096E-07
  5.0000000E+04  1.2856333E-07
  5.2500000E+04  1.1049551E-07
  5.5000000E+04  9.5558505E-08
  5.7500000E+04  8.3112374E-08
  5.8750000E+04  7.7665460E-08
  6.0000000E+04  7.2666755E-08
  6.2500000E+04  6.3841787E-08
  6.5000000E+04  5.6340239E-08
  6.7500000E+04  4.9927382E-08
  7.0000000E+04  4.4416252E-08
  7.2500000E+04  3.9656745E-08
  7.5000000E+04  3.5527462E-08
  7.7500000E+04  3.1929545E-08
  8.0000000E+04  2.8781967E-08
  8.2500000E+04  2.6017911E-08
  8.5000000E+04  2.3581966E-08
  8.7500000E+04  2.1427936E-08
  9.0000000E+04  1.9517115E-08
  9.2500000E+04  1.7816919E-08
  9.5000000E+04  1.6299799E-08
  9.7500000E+04  1.4942362E-08
  1.0000000E+05  1.3724659E-08
  1.0250000E+05  1.2629615E-08
  1.0500000E+05  1.1642561E-08
  1.1000000E+05  9.9435525E-09
  1.1500000E+05  8.5454541E-09
  1.2000000E+05  7.3860769E-09
  1.2500000E+05  6.4178233E-09
  1.3000000E+05  5.6038752E-09
  1.3500000E+05  4.9154790E-09
  1.4000000E+05  4.3299776E-09
  1.4500000E+05  3.8293676E-09
  1.5000000E+05  3.3992351E-09
  1.5500000E+05  3.0279567E-09
  1.6000000E+05  2.7060944E-09
  1.6500000E+05  2.4259365E-09
  1.7000000E+05  2.1811456E-09
  1.7500000E+05  1.9664838E-09
  1.8000000E+05  1.7775990E-09
  1.8500000E+05  1.6108573E-09
  1.9000000E+05  1.4632114E-09
  1.9500000E+05  1.3320933E-09
  2.0000000E+05  1.2153298E-09
  2.0500000E+05  1.1110743E-09
  2.1000000E+05  1.0177519E-09
  2.1500000E+05  9.3401499E-10
  2.2000000E+05  8.5870566E-10
  2.2500000E+05  7.9082624E-10
  2.3000000E+05  7.2951427E-10
  2.4000000E+05  6.2370041E-10
  2.5000000E+05  5.3637075E-10
  2.6000000E+05  4.6378599E-10
  2.7000000E+05  4.0306043E-10
  2.8000000E+05  3.5194605E-10
  2.9000000E+05  3.0867619E-10
  3.0000000E+05  2.7185148E-10
  3.1000000E+05  2.4035512E-10
  3.2000000E+05  2.1328941E-10
  3.3000000E+05  1.8992807E-10
  3.4000000E+05  1.6968002E-10
  3.5000000E+05  1.5206119E-10
  3.6000000E+05  1.3667291E-10
  3.7000000E+05  1.2318515E-10
  3.8000000E+05  1.1132329E-10
  3.9000000E+05  1.0085784E-10
  4.0000000E+05  9.1596195E-11
  4.1000000E+05  8.3376026E-11
  4.2000000E+05  7.6059972E-11
  4.3000000E+05  6.9531342E-11
  4.4000000E+05  6.3690621E-11
  4.5000000E+05  5.8452649E-11
  4.6000000E+05  5.3744293E-11
  4.7000000E+05  4.9502521E-11
  4.8000000E+05  4.5672874E-11
  5.0000000E+05  3.9067392E-11
  5.1250000E+05  3.5542980E-11
  5.2500000E+05  3.2409190E-11
  5.3750000E+05  2.9615108E-11
  5.5000000E+05  2.7117401E-11
  5.7500000E+05  2.2868343E-11
  5.8750000E+05  2.1057958E-11
  6.0000000E+05  1.9424336E-11
  6.2500000E+05  1.6608533E-11
  6.5000000E+05  1.4287871E-11
  6.7500000E+05  1.2361058E-11
  7.0000000E+05  1.0750203E-11
  7.2500000E+05  9.3948616E-12
  7.5000000E+05  8.2476904E-12
  7.7500000E+05  7.2712930E-12
  8.0000000E+05  6.4359101E-12
  8.2500000E+05  5.7176799E-12
  8.5000000E+05  5.0973251E-12
  8.7500000E+05  4.5591836E-12
  9.0000000E+05  4.0904548E-12
  9.2500000E+05  3.6806134E-12
  9.5000000E+05  3.3209552E-12
  9.7500000E+05  3.0042473E-12
  1.0000000E+06  2.7244506E-12
  1.0250000E+06  2.4764984E-12
  1.0500000E+06  2.2561195E-12
  1.0750000E+06  2.0596986E-12
  1.1000000E+06  1.8841646E-12
  1.1250000E+06  1.7268982E-12
  1.1500000E+06  1.5856574E-12
  1.2000000E+06  1.3438152E-12
  1.2500000E+06  1.1461812E-12
  1.3000000E+06  9.8338986E-13
  1.3500000E+06  8.4831568E-13
  1.4000000E+06  7.3548062E-13
  1.4500000E+06  6.4063272E-13
  1.5000000E+06  5.6044278E-13
  1.5500000E+06  4.9228105E-13
  1.6000000E+06  4.3405242E-13
  1.6500000E+06  3.8407529E-13
  1.7000000E+06  3.4099044E-13
  1.7500000E+06  3.0369275E-13
  1.8000000E+06  2.7127837E-13
  1.8500000E+06  2.4300420E-13
  1.9000000E+06  2.1825629E-13
  1.9500000E+06  1.9652405E-13
  2.0000000E+06  1.7738082E-13
  2.0500000E+06  1.6046839E-13
  2.1000000E+06  1.4548469E-13
  2.1500000E+06  1.3217406E-13
  2.2000000E+06  1.2031937E-13
  2.2500000E+06  1.0973553E-13
  2.3000000E+06  1.0026421E-13
  2.3500000E+06  9.1769688E-14
  2.4000000E+06  8.4135056E-14
  2.4500000E+06  7.7259304E-14
  2.5000000E+06  7.1054887E-14
  2.6000000E+06  6.0365515E-14
  2.7000000E+06  5.1567379E-14
  2.8000000E+06  4.4277652E-14
  2.9000000E+06  3.8200358E-14
  3.0000000E+06  3.3104986E-14
  3.1000000E+06  2.8810300E-14
  3.2000000E+06  2.5172471E-14
  3.3000000E+06  2.2076317E-14
  3.4000000E+06  1.9428789E-14
  3.5000000E+06  1.7154850E-14
  3.6000000E+06  1.5193683E-14
  3.7000000E+06  1.3496257E-14
  3.8000000E+06  1.2023001E-14
  3.9000000E+06  1.0740854E-14
  4.0000000E+06  9.6220353E-15
  
  
#  28   3  L2  EION =  8.770000000E+02 eV   280
#  S(0) = 1.833530E+00
  8.7527614E+00  0.0000000E+00
  8.7527614E+02  0.0000000E+00
  8.7527614E+02  1.1621855E-03
  8.7700000E+02  1.1621855E-03
  8.7700885E+02  1.1621855E-03
  8.7715254E+02  1.1981215E-03
  8.7729624E+02  1.2334864E-03
  8.7743993E+02  1.2682943E-03
  8.7758363E+02  1.3025591E-03
  8.7787102E+02  1.3695103E-03
  8.7815841E+02  1.4344361E-03
  8.7873319E+02  1.5585501E-03
  8.7930797E+02  1.6755060E-03
  8.8045752E+02  1.8898794E-03
  8.8160708E+02  2.0807401E-03
  8.8390620E+02  2.4009752E-03
  8.8620531E+02  2.6504705E-03
  8.9080354E+02  2.9797353E-03
  8.9310266E+02  3.0780950E-03
  8.9540177E+02  3.1434340E-03
  8.9770089E+02  3.1830225E-03
  9.0000000E+02  3.2030879E-03
  9.0312500E+02  3.2081424E-03
  9.0625000E+02  3.1964966E-03
  9.0937500E+02  3.1751980E-03
  9.1250000E+02  3.1489935E-03
  9.1875000E+02  3.0928335E-03
  9.2500000E+02  3.0399953E-03
  9.3750000E+02  2.9504916E-03
  9.4375000E+02  2.9102867E-03
  9.5000000E+02  2.8703558E-03
  9.6250000E+02  2.7869805E-03
  9.7500000E+02  2.6983528E-03
  9.8750000E+02  2.6087017E-03
  1.0000000E+03  2.5227285E-03
  1.0250000E+03  2.3691953E-03
  1.0375000E+03  2.3004371E-03
  1.0500000E+03  2.2350930E-03
  1.0750000E+03  2.1105576E-03
  1.0875000E+03  2.0507534E-03
  1.1000000E+03  1.9928404E-03
  1.1250000E+03  1.8836325E-03
  1.1500000E+03  1.7837230E-03
  1.1750000E+03  1.6917746E-03
  1.2000000E+03  1.6059101E-03
  1.2250000E+03  1.5250192E-03
  1.2500000E+03  1.4488334E-03
  1.3000000E+03  1.3108863E-03
  1.3500000E+03  1.1902891E-03
  1.4000000E+03  1.0833243E-03
  1.4500000E+03  9.8799053E-04
  1.5000000E+03  9.0331529E-04
  1.5500000E+03  8.2799837E-04
  1.6000000E+03  7.6047898E-04
  1.6500000E+03  6.9972934E-04
  1.7000000E+03  6.4514020E-04
  1.8000000E+03  5.5157528E-04
  1.9000000E+03  4.7477002E-04
  2.0000000E+03  4.1121310E-04
  2.1000000E+03  3.5830223E-04
  2.2000000E+03  3.1383838E-04
  2.3000000E+03  2.7624986E-04
  2.4000000E+03  2.4430805E-04
  2.5000000E+03  2.1697943E-04
  2.6000000E+03  1.9346511E-04
  2.7000000E+03  1.7313935E-04
  2.8000000E+03  1.5548968E-04
  2.9000000E+03  1.4009562E-04
  3.0000000E+03  1.2661172E-04
  3.1000000E+03  1.1475278E-04
  3.2000000E+03  1.0428368E-04
  3.4000000E+03  8.6770778E-05
  3.6000000E+03  7.2862699E-05
  3.8000000E+03  6.1689898E-05
  4.0000000E+03  5.2620806E-05
  4.2000000E+03  4.5189962E-05
  4.4000000E+03  3.9049558E-05
  4.6000000E+03  3.3936016E-05
  4.8000000E+03  2.9647203E-05
  5.0000000E+03  2.6026409E-05
  5.2500000E+03  2.2255471E-05
  5.5000000E+03  1.9153805E-05
  5.7500000E+03  1.6582123E-05
  5.8750000E+03  1.5460776E-05
  6.0000000E+03  1.4434125E-05
  6.2500000E+03  1.2627796E-05
  6.5000000E+03  1.1099225E-05
  6.7500000E+03  9.7981418E-06
  7.0000000E+03  8.6846669E-06
  7.2500000E+03  7.7269133E-06
  7.5000000E+03  6.8991937E-06
  7.7500000E+03  6.1806704E-06
  8.0000000E+03  5.5543328E-06
  8.2500000E+03  5.0062076E-06
  8.5000000E+03  4.5247508E-06
  8.7500000E+03  4.1003740E-06
  9.0000000E+03  3.7250726E-06
  9.2500000E+03  3.3921293E-06
  9.5000000E+03  3.0958837E-06
  1.0000000E+04  2.5950442E-06
  1.0500000E+04  2.1921576E-06
  1.1000000E+04  1.8649559E-06
  1.1500000E+04  1.5968954E-06
  1.2000000E+04  1.3755265E-06
  1.2500000E+04  1.1913689E-06
  1.3000000E+04  1.0371250E-06
  1.3500000E+04  9.0712160E-07
  1.4000000E+04  7.9690842E-07
  1.4500000E+04  7.0296439E-07
  1.5000000E+04  6.2248114E-07
  1.5500000E+04  5.5320212E-07
  1.6000000E+04  4.9330176E-07
  1.6500000E+04  4.4129337E-07
  1.7000000E+04  3.9595892E-07
  1.7500000E+04  3.5629479E-07
  1.8000000E+04  3.2146957E-07
  1.8500000E+04  2.9079098E-07
  1.9000000E+04  2.6367981E-07
  2.0000000E+04  2.1828848E-07
  2.1000000E+04  1.8223499E-07
  2.2000000E+04  1.5330602E-07
  2.3000000E+04  1.2987727E-07
  2.4000000E+04  1.1074090E-07
  2.5000000E+04  9.4987526E-08
  2.6000000E+04  8.1924926E-08
  2.7000000E+04  7.1020660E-08
  2.8000000E+04  6.1861226E-08
  2.9000000E+04  5.4122669E-08
  3.0000000E+04  4.7549073E-08
  3.1000000E+04  4.1936685E-08
  3.2000000E+04  3.7122123E-08
  3.3000000E+04  3.2973487E-08
  3.4000000E+04  2.9383608E-08
  3.5000000E+04  2.6264889E-08
  3.6000000E+04  2.3545324E-08
  3.7000000E+04  2.1165404E-08
  3.8000000E+04  1.9075705E-08
  3.9000000E+04  1.7234977E-08
  4.0000000E+04  1.5608636E-08
  4.2000000E+04  1.2887139E-08
  4.4000000E+04  1.0727754E-08
  4.6000000E+04  8.9974685E-09
  4.8000000E+04  7.5984847E-09
  5.0000000E+04  6.4579732E-09
  5.1250000E+04  5.8514342E-09
  5.2500000E+04  5.3135029E-09
  5.3750000E+04  4.8351451E-09
  5.5000000E+04  4.4086782E-09
  5.7500000E+04  3.6861329E-09
  5.8750000E+04  3.3796163E-09
  6.0000000E+04  3.1038388E-09
  6.2500000E+04  2.6306044E-09
  6.5000000E+04  2.2430025E-09
  6.7500000E+04  1.9232446E-09
  7.0000000E+04  1.6576867E-09
  7.2500000E+04  1.4357641E-09
  7.5000000E+04  1.2492252E-09
  7.7500000E+04  1.0915728E-09
  8.0000000E+04  9.5765138E-10
  8.2500000E+04  8.4334119E-10
  8.5000000E+04  7.4532810E-10
  8.7500000E+04  6.6092916E-10
  9.0000000E+04  5.8795944E-10
  9.2500000E+04  5.2462966E-10
  9.5000000E+04  4.6946680E-10
  9.7500000E+04  4.2125204E-10
  1.0000000E+05  3.7897208E-10
  1.0250000E+05  3.4178070E-10
  1.0500000E+05  3.0896815E-10
  1.1000000E+05  2.5418092E-10
  1.1500000E+05  2.1084459E-10
  1.2000000E+05  1.7623040E-10
  1.2500000E+05  1.4833412E-10
  1.3000000E+05  1.2566530E-10
  1.3500000E+05  1.0710286E-10
  1.4000000E+05  9.1794520E-11
  1.4500000E+05  7.9085986E-11
  1.5000000E+05  6.8470379E-11
  1.5500000E+05  5.9551639E-11
  1.6000000E+05  5.2017800E-11
  1.6500000E+05  4.5621329E-11
  1.7000000E+05  4.0164446E-11
  1.7500000E+05  3.5488045E-11
  1.8000000E+05  3.1463332E-11
  1.8500000E+05  2.7985456E-11
  1.9000000E+05  2.4968582E-11
  1.9500000E+05  2.2342060E-11
  2.0000000E+05  2.0047456E-11
  2.0500000E+05  1.8036209E-11
  2.1000000E+05  1.6267792E-11
  2.1500000E+05  1.4708226E-11
  2.2000000E+05  1.3328904E-11
  2.2500000E+05  1.2105651E-11
  2.3000000E+05  1.1017962E-11
  2.4000000E+05  9.1819986E-12
  2.5000000E+05  7.7095134E-12
  2.6000000E+05  6.5181769E-12
  2.7000000E+05  5.5464732E-12
  2.8000000E+05  4.7479292E-12
  2.9000000E+05  4.0870750E-12
  3.0000000E+05  3.5365772E-12
  3.1000000E+05  3.0751895E-12
  3.2000000E+05  2.6862604E-12
  3.3000000E+05  2.3566354E-12
  3.4000000E+05  2.0758472E-12
  3.5000000E+05  1.8355111E-12
  3.6000000E+05  1.6288662E-12
  3.7000000E+05  1.4504262E-12
  3.8000000E+05  1.2957142E-12
  3.9000000E+05  1.1610572E-12
  4.0000000E+05  1.0434266E-12
  4.1000000E+05  9.4031107E-13
  4.2000000E+05  8.4961918E-13
  4.3000000E+05  7.6960157E-13
  4.4000000E+05  6.9878887E-13
  4.6000000E+05  5.8001030E-13
  4.8000000E+05  4.8545592E-13
  5.0000000E+05  4.0943591E-13
  5.1250000E+05  3.6942444E-13
  5.2500000E+05  3.3419396E-13
  5.3750000E+05  3.0307459E-13
  5.5000000E+05  2.7550342E-13
  5.7500000E+05  2.2917818E-13
  5.8750000E+05  2.0967917E-13
  6.0000000E+05  1.9221617E-13
  6.2500000E+05  1.6243221E-13
  6.5000000E+05  1.3821392E-13
  6.7500000E+05  1.1835584E-13
  7.0000000E+05  1.0194673E-13
  7.2500000E+05  8.8290375E-14
  7.5000000E+05  7.6849371E-14
  7.7500000E+05  6.7205050E-14
  8.0000000E+05  5.9028414E-14
  8.2500000E+05  5.2058763E-14
  8.5000000E+05  4.6087936E-14
  8.7500000E+05  4.0948581E-14
  9.0000000E+05  3.6505247E-14
  9.2500000E+05  3.2647585E-14
  9.5000000E+05  2.9285169E-14
  9.7500000E+05  2.6343492E-14
  1.0000000E+06  2.3760834E-14
  1.0250000E+06  2.1485815E-14
  1.0500000E+06  1.9475454E-14
  1.1000000E+06  1.6109858E-14
  1.1500000E+06  1.3436971E-14
  1.2000000E+06  1.1292603E-14
  1.2500000E+06  9.5562785E-15
  1.3000000E+06  8.1384077E-15
  1.3500000E+06  6.9715547E-15
  1.4000000E+06  6.0043748E-15
  1.4500000E+06  5.1973681E-15
  1.5000000E+06  4.5198599E-15
  1.5500000E+06  3.9478098E-15
  1.6000000E+06  3.4622188E-15
  1.6500000E+06  3.0479574E-15
  1.7000000E+06  2.6928909E-15
  1.7500000E+06  2.3872199E-15
  1.8000000E+06  2.1229819E-15
  1.8500000E+06  1.8936710E-15
  1.9000000E+06  1.6939394E-15
  1.9500000E+06  1.5193665E-15
  2.0000000E+06  1.3662798E-15
  2.0500000E+06  1.2316142E-15
  2.1000000E+06  1.1127999E-15
  2.1500000E+06  1.0076737E-15
  2.2000000E+06  9.1440686E-16
  2.2500000E+06  8.3144786E-16
  2.3000000E+06  7.5747537E-16
  2.4000000E+06  6.3213433E-16
  2.5000000E+06  5.3113324E-16
  2.6000000E+06  4.4908122E-16
  2.7000000E+06  3.8192687E-16
  2.8000000E+06  3.2658607E-16
  2.9000000E+06  2.8068427E-16
  3.0000000E+06  2.4237148E-16
  3.1000000E+06  2.1020408E-16
  3.2000000E+06  1.8304921E-16
  3.3000000E+06  1.6002268E-16
  3.4000000E+06  1.4042170E-16
  3.5000000E+06  1.2367400E-16
  
  
#  28   4  L3  EION =  8.600000000E+02 eV   277
#  S(0) = 3.949093E+00
  7.5102929E+00  0.0000000E+00
  7.5102929E+02  0.0000000E+00
  7.5102929E+02  2.4433095E-03
  8.6000000E+02  2.4433095E-03
  8.6000867E+02  2.4433095E-03
  8.6025862E+02  2.5721408E-03
  8.6050856E+02  2.6973356E-03
  8.6075851E+02  2.8190543E-03
  8.6100845E+02  2.9374438E-03
  8.6150834E+02  3.1647614E-03
  8.6200824E+02  3.3802365E-03
  8.6300802E+02  3.7787545E-03
  8.6400780E+02  4.1381590E-03
  8.6600737E+02  4.7544746E-03
  8.6800694E+02  5.2522630E-03
  8.7200607E+02  5.9570213E-03
  8.7600520E+02  6.3623447E-03
  8.8000433E+02  6.5600225E-03
  8.8400347E+02  6.6246068E-03
  8.8800260E+02  6.6110754E-03
  8.9200173E+02  6.5564153E-03
  8.9600087E+02  6.4835906E-03
  9.0000000E+02  6.4057525E-03
  9.0625000E+02  6.2888394E-03
  9.1250000E+02  6.1841344E-03
  9.1875000E+02  6.0903794E-03
  9.2500000E+02  6.0030779E-03
  9.3750000E+02  5.8312954E-03
  9.5000000E+02  5.6501343E-03
  9.6250000E+02  5.4612839E-03
  9.7500000E+02  5.2746450E-03
  9.8750000E+02  5.0983599E-03
  1.0000000E+03  4.9354534E-03
  1.0125000E+03  4.7848469E-03
  1.0250000E+03  4.6435355E-03
  1.0500000E+03  4.3778141E-03
  1.0750000E+03  4.1272709E-03
  1.1000000E+03  3.8936741E-03
  1.1500000E+03  3.4839295E-03
  1.1750000E+03  3.3022092E-03
  1.2000000E+03  3.1316573E-03
  1.2250000E+03  2.9711408E-03
  1.2500000E+03  2.8207780E-03
  1.3000000E+03  2.5497796E-03
  1.3500000E+03  2.3126018E-03
  1.4000000E+03  2.1020153E-03
  1.4500000E+03  1.9150150E-03
  1.5000000E+03  1.7493993E-03
  1.5500000E+03  1.6020338E-03
  1.6000000E+03  1.4699214E-03
  1.6500000E+03  1.3513947E-03
  1.7000000E+03  1.2449802E-03
  1.8000000E+03  1.0628524E-03
  1.9000000E+03  9.1350906E-04
  2.0000000E+03  7.9024281E-04
  2.1000000E+03  6.8772985E-04
  2.2000000E+03  6.0165621E-04
  2.3000000E+03  5.2905831E-04
  2.4000000E+03  4.6741804E-04
  2.5000000E+03  4.1470534E-04
  2.6000000E+03  3.6941105E-04
  2.7000000E+03  3.3031561E-04
  2.8000000E+03  2.9639929E-04
  2.9000000E+03  2.6683547E-04
  3.0000000E+03  2.4095675E-04
  3.1000000E+03  2.1821519E-04
  3.2000000E+03  1.9815805E-04
  3.4000000E+03  1.6465015E-04
  3.6000000E+03  1.3807809E-04
  3.8000000E+03  1.1675824E-04
  4.0000000E+03  9.9473516E-05
  4.2000000E+03  8.5328119E-05
  4.4000000E+03  7.3652857E-05
  4.6000000E+03  6.3940913E-05
  4.8000000E+03  5.5803970E-05
  5.0000000E+03  4.8941345E-05
  5.2500000E+03  4.1801805E-05
  5.5000000E+03  3.5936105E-05
  5.7500000E+03  3.1077986E-05
  6.0000000E+03  2.7024478E-05
  6.5000000E+03  2.0740262E-05
  6.7500000E+03  1.8292099E-05
  7.0000000E+03  1.6198836E-05
  7.2500000E+03  1.4399891E-05
  7.5000000E+03  1.2846498E-05
  7.7500000E+03  1.1499139E-05
  8.0000000E+03  1.0325576E-05
  8.2500000E+03  9.2993478E-06
  8.5000000E+03  8.3986135E-06
  9.0000000E+03  6.9041206E-06
  9.5000000E+03  5.7298900E-06
  1.0000000E+04  4.7964520E-06
  1.0500000E+04  4.0465354E-06
  1.1000000E+04  3.4382397E-06
  1.1500000E+04  2.9404795E-06
  1.2000000E+04  2.5298890E-06
  1.2500000E+04  2.1886929E-06
  1.3000000E+04  1.9032222E-06
  1.3500000E+04  1.6628629E-06
  1.4000000E+04  1.4592976E-06
  1.4500000E+04  1.2859512E-06
  1.5000000E+04  1.1375844E-06
  1.5500000E+04  1.0099909E-06
  1.6000000E+04  8.9977030E-07
  1.6500000E+04  8.0415608E-07
  1.7000000E+04  7.2088357E-07
  1.7500000E+04  6.4808837E-07
  1.8000000E+04  5.8422711E-07
  1.8500000E+04  5.2801569E-07
  1.9000000E+04  4.7838054E-07
  2.0000000E+04  3.9537363E-07
  2.1000000E+04  3.2954316E-07
  2.2000000E+04  2.7679911E-07
  2.3000000E+04  2.3414420E-07
  2.4000000E+04  1.9935226E-07
  2.5000000E+04  1.7074948E-07
  2.6000000E+04  1.4706329E-07
  2.7000000E+04  1.2731592E-07
  2.8000000E+04  1.1074897E-07
  2.9000000E+04  9.6768934E-08
  3.0000000E+04  8.4907463E-08
  3.1000000E+04  7.4792085E-08
  3.2000000E+04  6.6124453E-08
  3.3000000E+04  5.8663943E-08
  3.4000000E+04  5.2215240E-08
  3.5000000E+04  4.6618857E-08
  3.6000000E+04  4.1743818E-08
  3.7000000E+04  3.7481990E-08
  3.8000000E+04  3.3743639E-08
  3.9000000E+04  3.0453942E-08
  4.0000000E+04  2.7550223E-08
  4.2000000E+04  2.2698007E-08
  4.4000000E+04  1.8855182E-08
  4.6000000E+04  1.5781577E-08
  4.8000000E+04  1.3300894E-08
  5.0000000E+04  1.1282042E-08
  5.2500000E+04  9.2600184E-09
  5.5000000E+04  7.6647098E-09
  5.7500000E+04  6.3933645E-09
  5.8750000E+04  5.8548589E-09
  6.0000000E+04  5.3708345E-09
  6.2500000E+04  4.5414398E-09
  6.5000000E+04  3.8634298E-09
  6.7500000E+04  3.3051548E-09
  7.0000000E+04  2.8423750E-09
  7.2500000E+04  2.4563508E-09
  7.5000000E+04  2.1324671E-09
  7.7500000E+04  1.8592325E-09
  8.0000000E+04  1.6275423E-09
  8.2500000E+04  1.4301313E-09
  8.5000000E+04  1.2611630E-09
  8.7500000E+04  1.1159189E-09
  9.0000000E+04  9.9056193E-10
  9.2500000E+04  8.8195355E-10
  9.5000000E+04  7.8751349E-10
  9.7500000E+04  7.0510965E-10
  1.0000000E+05  6.3297181E-10
  1.0250000E+05  5.6962344E-10
  1.0500000E+05  5.1382769E-10
  1.1000000E+05  4.2089488E-10
  1.1500000E+05  3.4763097E-10
  1.2000000E+05  2.8930662E-10
  1.2500000E+05  2.4245694E-10
  1.3000000E+05  2.0451157E-10
  1.3500000E+05  1.7354167E-10
  1.4000000E+05  1.4808453E-10
  1.4500000E+05  1.2701983E-10
  1.5000000E+05  1.0948161E-10
  1.5500000E+05  9.4794869E-11
  1.6000000E+05  8.2429209E-11
  1.6500000E+05  7.1964731E-11
  1.7000000E+05  6.3066667E-11
  1.7500000E+05  5.5466344E-11
  1.8000000E+05  4.8946784E-11
  1.8500000E+05  4.3331720E-11
  1.9000000E+05  3.8477170E-11
  1.9500000E+05  3.4264903E-11
  2.0000000E+05  3.0597349E-11
  2.0500000E+05  2.7393607E-11
  2.1000000E+05  2.4586289E-11
  2.1500000E+05  2.2119025E-11
  2.2000000E+05  1.9944467E-11
  2.2500000E+05  1.8022688E-11
  2.3000000E+05  1.6319893E-11
  2.4000000E+05  1.3460681E-11
  2.5000000E+05  1.1184029E-11
  2.6000000E+05  9.3555456E-12
  2.7000000E+05  7.8752480E-12
  2.8000000E+05  6.6679360E-12
  2.9000000E+05  5.6764633E-12
  3.0000000E+05  4.8569936E-12
  3.1000000E+05  4.1756074E-12
  3.2000000E+05  3.6058404E-12
  3.3000000E+05  3.1268830E-12
  3.4000000E+05  2.7222557E-12
  3.5000000E+05  2.3788187E-12
  3.6000000E+05  2.0860262E-12
  3.7000000E+05  1.8353629E-12
  3.8000000E+05  1.6199150E-12
  3.9000000E+05  1.4340384E-12
  4.0000000E+05  1.2731014E-12
  4.1000000E+05  1.1332839E-12
  4.2000000E+05  1.0114214E-12
  4.3000000E+05  9.0488085E-13
  4.4000000E+05  8.1146207E-13
  4.6000000E+05  6.5689658E-13
  4.8000000E+05  5.3615607E-13
  5.0000000E+05  4.4092401E-13
  5.1250000E+05  3.9159297E-13
  5.2500000E+05  3.4868304E-13
  5.3750000E+05  3.1124286E-13
  5.5000000E+05  2.7847875E-13
  5.7500000E+05  2.2442496E-13
  5.8750000E+05  2.0210417E-13
  6.0000000E+05  1.8236380E-13
  6.2500000E+05  1.4931569E-13
  6.5000000E+05  1.2311666E-13
  6.7500000E+05  1.0217562E-13
  7.0000000E+05  8.5309187E-14
  7.2500000E+05  7.1627951E-14
  7.5000000E+05  6.0456865E-14
  7.7500000E+05  5.1278956E-14
  8.0000000E+05  4.3694954E-14
  8.2500000E+05  3.7394054E-14
  8.5000000E+05  3.2132483E-14
  8.7500000E+05  2.7717698E-14
  9.0000000E+05  2.3996627E-14
  9.2500000E+05  2.0846826E-14
  9.5000000E+05  1.8169774E-14
  9.7500000E+05  1.5885758E-14
  1.0000000E+06  1.3929954E-14
  1.0250000E+06  1.2249384E-14
  1.0500000E+06  1.0800540E-14
  1.0750000E+06  9.5475332E-15
  1.1000000E+06  8.4606272E-15
  1.1250000E+06  7.5150897E-15
  1.1500000E+06  6.6902686E-15
  1.1750000E+06  5.9688540E-15
  1.2000000E+06  5.3362851E-15
  1.2250000E+06  4.7802727E-15
  1.2500000E+06  4.2904110E-15
  1.3000000E+06  3.4750992E-15
  1.3500000E+06  2.8341112E-15
  1.4000000E+06  2.3261878E-15
  1.4500000E+06  1.9207404E-15
  1.5000000E+06  1.5948670E-15
  1.5500000E+06  1.3312622E-15
  1.6000000E+06  1.1167387E-15
  1.6500000E+06  9.4116813E-16
  1.7000000E+06  7.9670915E-16
  1.7500000E+06  6.7724781E-16
  1.8000000E+06  5.7798479E-16
  1.8500000E+06  4.9512929E-16
  1.9000000E+06  4.2567021E-16
  1.9500000E+06  3.6720229E-16
  2.0000000E+06  3.1779409E-16
  2.0500000E+06  2.7588692E-16
  2.1000000E+06  2.4021616E-16
  2.1500000E+06  2.0975098E-16
  2.2000000E+06  1.8364741E-16
  2.2500000E+06  1.6121165E-16
  2.3000000E+06  1.4187101E-16
  2.3500000E+06  1.2515093E-16
  2.4000000E+06  1.1065671E-16
  2.4500000E+06  9.8058897E-17
  2.5000000E+06  8.7081615E-17
  2.5500000E+06  7.7493161E-17
  2.6000000E+06  6.9098199E-17
  2.6500000E+06  6.1731547E-17
  2.7000000E+06  5.5253117E-17
  2.8000000E+06  4.4501804E-17
  2.9000000E+06  3.6083780E-17
  3.0000000E+06  2.9440833E-17
  3.1000000E+06  2.4160392E-17
  3.2000000E+06  1.9936200E-17
  3.3000000E+06  1.6539283E-17
  3.4000000E+06  1.3793767E-17
  
  
#  28   5  M1  EION =  1.170000000E+02 eV   278
#  S(0) = 1.023091E+00
  1.1043615E+00  0.0000000E+00
  1.1043615E+02  0.0000000E+00
  1.1043615E+02  2.9234510E-03
  1.1700000E+02  2.9234510E-03
  1.1700272E+02  2.9234510E-03
  1.1730245E+02  2.9095883E-03
  1.1760218E+02  2.8962423E-03
  1.1790190E+02  2.8833869E-03
  1.1820163E+02  2.8709975E-03
  1.1880109E+02  2.8475255E-03
  1.1940054E+02  2.8256569E-03
  1.2000000E+02  2.8052425E-03
  1.2250000E+02  2.7331578E-03
  1.2500000E+02  2.6774606E-03
  1.2750000E+02  2.6338176E-03
  1.3000000E+02  2.5992790E-03
  1.3250000E+02  2.5716893E-03
  1.3500000E+02  2.5494030E-03
  1.3750000E+02  2.5311262E-03
  1.4000000E+02  2.5158225E-03
  1.4500000E+02  2.4909201E-03
  1.5000000E+02  2.4696346E-03
  1.5500000E+02  2.4485960E-03
  1.6000000E+02  2.4256623E-03
  1.6500000E+02  2.3996169E-03
  1.7000000E+02  2.3699470E-03
  1.8000000E+02  2.3000989E-03
  1.9000000E+02  2.2195568E-03
  2.0000000E+02  2.1335296E-03
  2.1000000E+02  2.0466296E-03
  2.2000000E+02  1.9619656E-03
  2.3000000E+02  1.8811381E-03
  2.4000000E+02  1.8046332E-03
  2.5000000E+02  1.7322988E-03
  2.6000000E+02  1.6636882E-03
  2.7000000E+02  1.5983337E-03
  2.8000000E+02  1.5358614E-03
  2.9000000E+02  1.4760474E-03
  3.0000000E+02  1.4187730E-03
  3.1000000E+02  1.3640346E-03
  3.2000000E+02  1.3118271E-03
  3.4000000E+02  1.2150588E-03
  3.6000000E+02  1.1281417E-03
  3.8000000E+02  1.0501973E-03
  4.0000000E+02  9.7999246E-04
  4.2000000E+02  9.1635530E-04
  4.4000000E+02  8.5832171E-04
  4.6000000E+02  8.0524490E-04
  4.8000000E+02  7.5663331E-04
  5.0000000E+02  7.1213316E-04
  5.2500000E+02  6.6175860E-04
  5.5000000E+02  6.1654091E-04
  5.7500000E+02  5.7579987E-04
  6.0000000E+02  5.3888406E-04
  6.5000000E+02  4.7457782E-04
  6.7500000E+02  4.4649456E-04
  7.0000000E+02  4.2076346E-04
  7.2500000E+02  3.9716552E-04
  7.5000000E+02  3.7549261E-04
  8.0000000E+02  3.3707866E-04
  8.5000000E+02  3.0411146E-04
  9.0000000E+02  2.7560036E-04
  9.5000000E+02  2.5080612E-04
  1.0000000E+03  2.2915682E-04
  1.0500000E+03  2.1014308E-04
  1.1000000E+03  1.9332181E-04
  1.1500000E+03  1.7836361E-04
  1.2000000E+03  1.6502481E-04
  1.2500000E+03  1.5309373E-04
  1.3000000E+03  1.4237483E-04
  1.3500000E+03  1.3270305E-04
  1.4000000E+03  1.2394580E-04
  1.4500000E+03  1.1599644E-04
  1.5000000E+03  1.0876306E-04
  1.5500000E+03  1.0216390E-04
  1.6000000E+03  9.6125942E-05
  1.6500000E+03  9.0586463E-05
  1.7000000E+03  8.5491971E-05
  1.8000000E+03  7.6464213E-05
  1.9000000E+03  6.8744950E-05
  2.0000000E+03  6.2095353E-05
  2.1000000E+03  5.6325781E-05
  2.2000000E+03  5.1289664E-05
  2.3000000E+03  4.6871286E-05
  2.4000000E+03  4.2975942E-05
  2.5000000E+03  3.9525175E-05
  2.6000000E+03  3.6454574E-05
  2.7000000E+03  3.3711037E-05
  2.8000000E+03  3.1250441E-05
  2.9000000E+03  2.9035829E-05
  3.0000000E+03  2.7036093E-05
  3.1000000E+03  2.5224881E-05
  3.2000000E+03  2.3579725E-05
  3.4000000E+03  2.0713163E-05
  3.6000000E+03  1.8311840E-05
  3.8000000E+03  1.6282146E-05
  4.0000000E+03  1.4552681E-05
  4.2000000E+03  1.3068268E-05
  4.4000000E+03  1.1785737E-05
  4.6000000E+03  1.0670938E-05
  4.8000000E+03  9.6965874E-06
  5.0000000E+03  8.8406747E-06
  5.2500000E+03  7.9103675E-06
  5.5000000E+03  7.1092766E-06
  5.7500000E+03  6.4152341E-06
  5.8750000E+03  6.1026909E-06
  6.0000000E+03  5.8105754E-06
  6.2500000E+03  5.2810836E-06
  6.5000000E+03  4.8152160E-06
  6.7500000E+03  4.4035298E-06
  7.0000000E+03  4.0382401E-06
  7.2500000E+03  3.7128864E-06
  7.5000000E+03  3.4220749E-06
  7.7500000E+03  3.1612742E-06
  8.0000000E+03  2.9266570E-06
  8.2500000E+03  2.7149748E-06
  8.5000000E+03  2.5234567E-06
  8.7500000E+03  2.3497284E-06
  9.0000000E+03  2.1917475E-06
  9.2500000E+03  2.0477500E-06
  9.5000000E+03  1.9162064E-06
  1.0000000E+04  1.6853242E-06
  1.0500000E+04  1.4903281E-06
  1.1000000E+04  1.3244473E-06
  1.1500000E+04  1.1824006E-06
  1.2000000E+04  1.0600258E-06
  1.2500000E+04  9.5400958E-07
  1.3000000E+04  8.6168955E-07
  1.3500000E+04  7.8090928E-07
  1.4000000E+04  7.0991007E-07
  1.4500000E+04  6.4724752E-07
  1.5000000E+04  5.9172742E-07
  1.5500000E+04  5.4235635E-07
  1.6000000E+04  4.9830304E-07
  1.6500000E+04  4.5886810E-07
  1.7000000E+04  4.2346022E-07
  1.7500000E+04  3.9157713E-07
  1.8000000E+04  3.6279024E-07
  1.8500000E+04  3.3673237E-07
  1.9000000E+04  3.1308754E-07
  1.9500000E+04  2.9158280E-07
  2.0000000E+04  2.7198159E-07
  2.0500000E+04  2.5407813E-07
  2.1000000E+04  2.3769286E-07
  2.2000000E+04  2.0886716E-07
  2.3000000E+04  1.8446112E-07
  2.4000000E+04  1.6366191E-07
  2.5000000E+04  1.4582973E-07
  2.6000000E+04  1.3045628E-07
  2.7000000E+04  1.1713421E-07
  2.8000000E+04  1.0553444E-07
  2.9000000E+04  9.5389126E-08
  3.0000000E+04  8.6478779E-08
  3.1000000E+04  7.8622405E-08
  3.2000000E+04  7.1669842E-08
  3.3000000E+04  6.5495799E-08
  3.4000000E+04  5.9995203E-08
  3.5000000E+04  5.5079498E-08
  3.6000000E+04  5.0673683E-08
  3.7000000E+04  4.6713961E-08
  3.8000000E+04  4.3145845E-08
  3.9000000E+04  3.9922606E-08
  4.0000000E+04  3.7004023E-08
  4.1000000E+04  3.4355346E-08
  4.2000000E+04  3.1946451E-08
  4.3000000E+04  2.9751139E-08
  4.4000000E+04  2.7746555E-08
  4.6000000E+04  2.4232020E-08
  4.8000000E+04  2.1270242E-08
  5.0000000E+04  1.8758079E-08
  5.1250000E+04  1.7379544E-08
  5.2500000E+04  1.6128367E-08
  5.3750000E+04  1.4990405E-08
  5.5000000E+04  1.3953345E-08
  5.7500000E+04  1.2140252E-08
  5.8750000E+04  1.1346528E-08
  6.0000000E+04  1.0617977E-08
  6.2500000E+04  9.3314060E-09
  6.5000000E+04  8.2373873E-09
  6.7500000E+04  7.3018274E-09
  7.0000000E+04  6.4975600E-09
  7.2500000E+04  5.8027683E-09
  7.5000000E+04  5.1998008E-09
  7.7500000E+04  4.6742778E-09
  8.0000000E+04  4.2144093E-09
  8.2500000E+04  3.8104713E-09
  8.5000000E+04  3.4543972E-09
  8.7500000E+04  3.1394597E-09
  9.0000000E+04  2.8600203E-09
  9.2500000E+04  2.6113305E-09
  9.5000000E+04  2.3893741E-09
  9.7500000E+04  2.1907395E-09
  1.0000000E+05  2.0125177E-09
  1.0250000E+05  1.8522189E-09
  1.0500000E+05  1.7077036E-09
  1.0750000E+05  1.5771268E-09
  1.1000000E+05  1.4588923E-09
  1.1250000E+05  1.3516142E-09
  1.1500000E+05  1.2540865E-09
  1.2000000E+05  1.0842014E-09
  1.2500000E+05  9.4228131E-10
  1.3000000E+05  8.2294670E-10
  1.3500000E+05  7.2199537E-10
  1.4000000E+05  6.3611432E-10
  1.4500000E+05  5.6266992E-10
  1.5000000E+05  4.9955265E-10
  1.5500000E+05  4.4506078E-10
  1.6000000E+05  3.9781264E-10
  1.6500000E+05  3.5667937E-10
  1.7000000E+05  3.2073280E-10
  1.7500000E+05  2.8920557E-10
  1.8000000E+05  2.6146008E-10
  1.8500000E+05  2.3696381E-10
  1.9000000E+05  2.1526995E-10
  1.9500000E+05  1.9600189E-10
  2.0000000E+05  1.7884093E-10
  2.0500000E+05  1.6351632E-10
  2.1000000E+05  1.4979709E-10
  2.1500000E+05  1.3748550E-10
  2.2000000E+05  1.2641169E-10
  2.2500000E+05  1.1642935E-10
  2.3000000E+05  1.0741199E-10
  2.3500000E+05  9.9249880E-11
  2.4000000E+05  9.1847588E-11
  2.4500000E+05  8.5121865E-11
  2.5000000E+05  7.8999902E-11
  2.6000000E+05  6.8319638E-11
  2.7000000E+05  5.9382762E-11
  2.8000000E+05  5.1858936E-11
  2.9000000E+05  4.5488730E-11
  3.0000000E+05  4.0066616E-11
  3.1000000E+05  3.5428477E-11
  3.2000000E+05  3.1442338E-11
  3.3000000E+05  2.8001380E-11
  3.4000000E+05  2.5018630E-11
  3.5000000E+05  2.2422860E-11
  3.6000000E+05  2.0155430E-11
  3.7000000E+05  1.8167799E-11
  3.8000000E+05  1.6419582E-11
  3.9000000E+05  1.4877026E-11
  4.0000000E+05  1.3511799E-11
  4.1000000E+05  1.2300015E-11
  4.2000000E+05  1.1221452E-11
  4.3000000E+05  1.0258928E-11
  4.4000000E+05  9.3977836E-12
  4.5000000E+05  8.6254604E-12
  4.6000000E+05  7.9311740E-12
  4.7000000E+05  7.3056380E-12
  4.8000000E+05  6.7408307E-12
  5.0000000E+05  5.7665172E-12
  5.1250000E+05  5.2466045E-12
  5.2500000E+05  4.7842856E-12
  5.3750000E+05  4.3720638E-12
  5.5000000E+05  4.0035559E-12
  5.7500000E+05  3.3766139E-12
  5.8750000E+05  3.1094670E-12
  6.0000000E+05  2.8683868E-12
  6.1250000E+05  2.6503685E-12
  6.2500000E+05  2.4528043E-12
  6.3750000E+05  2.2734253E-12
  6.5000000E+05  2.1102513E-12
  6.7500000E+05  1.8258018E-12
  7.0000000E+05  1.5879785E-12
  7.2500000E+05  1.3878645E-12
  7.5000000E+05  1.2184732E-12
  7.7500000E+05  1.0742882E-12
  8.0000000E+05  9.5091907E-13
  8.2500000E+05  8.4484523E-13
  8.5000000E+05  7.5322416E-13
  8.7500000E+05  6.7374543E-13
  9.0000000E+05  6.0451514E-13
  9.2500000E+05  5.4397410E-13
  9.5000000E+05  4.9083525E-13
  9.7500000E+05  4.4403056E-13
  1.0000000E+06  4.0267453E-13
  1.0250000E+06  3.6602956E-13
  1.0500000E+06  3.3347132E-13
  1.0750000E+06  3.0446897E-13
  
  
#  28   6  M2  EION =  7.500000000E+01 eV   298
#  S(0) = 1.146998E+00
  7.1403731E-01  0.0000000E+00
  7.1403731E+01  0.0000000E+00
  7.1403731E+01  2.8633938E-03
  7.5000000E+01  2.8633938E-03
  7.5002721E+01  2.8633938E-03
  7.5252653E+01  2.8504700E-03
  7.5502585E+01  2.8357423E-03
  7.5752517E+01  2.8193886E-03
  7.6002449E+01  2.8015732E-03
  7.6502313E+01  2.7621517E-03
  7.7002177E+01  2.7185594E-03
  7.8001905E+01  2.6224464E-03
  7.9001633E+01  2.5192240E-03
  8.0001361E+01  2.4133523E-03
  8.1001088E+01  2.3081518E-03
  8.2000816E+01  2.2060732E-03
  8.3000544E+01  2.1088951E-03
  8.4000272E+01  2.0178670E-03
  8.5000000E+01  1.9338183E-03
  8.6250000E+01  1.8392762E-03
  8.7500000E+01  1.7568062E-03
  9.0000000E+01  1.6274471E-03
  9.2500000E+01  1.5416902E-03
  9.5000000E+01  1.4929543E-03
  9.7500000E+01  1.4740417E-03
  1.0000000E+02  1.4781963E-03
  1.0250000E+02  1.4995887E-03
  1.0500000E+02  1.5334537E-03
  1.0750000E+02  1.5760158E-03
  1.1000000E+02  1.6243715E-03
  1.1250000E+02  1.6763315E-03
  1.1500000E+02  1.7302463E-03
  1.2000000E+02  1.8393740E-03
  1.2500000E+02  1.9452686E-03
  1.3000000E+02  2.0442853E-03
  1.3500000E+02  2.1343133E-03
  1.4000000E+02  2.2141184E-03
  1.4500000E+02  2.2830348E-03
  1.5000000E+02  2.3408388E-03
  1.6000000E+02  2.4239630E-03
  1.7000000E+02  2.4679200E-03
  1.8000000E+02  2.4799146E-03
  1.9000000E+02  2.4677643E-03
  2.0000000E+02  2.4383280E-03
  2.1000000E+02  2.3968455E-03
  2.2000000E+02  2.3469974E-03
  2.3000000E+02  2.2911735E-03
  2.4000000E+02  2.2310282E-03
  2.5000000E+02  2.1677205E-03
  2.6000000E+02  2.1022523E-03
  2.7000000E+02  2.0355224E-03
  2.8000000E+02  1.9683494E-03
  2.9000000E+02  1.9015304E-03
  3.0000000E+02  1.8356837E-03
  3.1000000E+02  1.7713172E-03
  3.2000000E+02  1.7088025E-03
  3.4000000E+02  1.5900467E-03
  3.6000000E+02  1.4799004E-03
  3.8000000E+02  1.3779176E-03
  4.0000000E+02  1.2834369E-03
  4.2000000E+02  1.1959892E-03
  4.4000000E+02  1.1151990E-03
  4.6000000E+02  1.0408264E-03
  4.8000000E+02  9.7252136E-04
  5.0000000E+02  9.0981357E-04
  5.2500000E+02  8.3855902E-04
  5.5000000E+02  7.7427321E-04
  5.7500000E+02  7.1604853E-04
  6.0000000E+02  6.6321281E-04
  6.5000000E+02  5.7159495E-04
  6.7500000E+02  5.3191422E-04
  7.0000000E+02  4.9579108E-04
  7.2500000E+02  4.6283215E-04
  7.5000000E+02  4.3267162E-04
  8.0000000E+02  3.7956929E-04
  8.5000000E+02  3.3461901E-04
  9.0000000E+02  2.9638611E-04
  9.5000000E+02  2.6370309E-04
  1.0000000E+03  2.3560490E-04
  1.0500000E+03  2.1129044E-04
  1.1000000E+03  1.9014001E-04
  1.1500000E+03  1.7168150E-04
  1.2000000E+03  1.5551871E-04
  1.2500000E+03  1.4130151E-04
  1.3000000E+03  1.2873694E-04
  1.3500000E+03  1.1758971E-04
  1.4000000E+03  1.0767250E-04
  1.4500000E+03  9.8826624E-05
  1.5000000E+03  9.0914002E-05
  1.5500000E+03  8.3813031E-05
  1.6000000E+03  7.7420594E-05
  1.6500000E+03  7.1649645E-05
  1.7000000E+03  6.6427687E-05
  1.8000000E+03  5.7390031E-05
  1.9000000E+03  4.9898253E-05
  2.0000000E+03  4.3635889E-05
  2.1000000E+03  3.8360941E-05
  2.2000000E+03  3.3887539E-05
  2.3000000E+03  3.0070357E-05
  2.4000000E+03  2.6794414E-05
  2.5000000E+03  2.3967960E-05
  2.6000000E+03  2.1517167E-05
  2.7000000E+03  1.9382081E-05
  2.8000000E+03  1.7513824E-05
  2.9000000E+03  1.5872320E-05
  3.0000000E+03  1.4424503E-05
  3.1000000E+03  1.3142917E-05
  3.2000000E+03  1.2004628E-05
  3.3000000E+03  1.0990388E-05
  3.4000000E+03  1.0083956E-05
  3.5000000E+03  9.2715644E-06
  3.6000000E+03  8.5414890E-06
  3.7000000E+03  7.8837043E-06
  3.8000000E+03  7.2896055E-06
  3.9000000E+03  6.7517802E-06
  4.0000000E+03  6.2638206E-06
  4.2000000E+03  5.4159877E-06
  4.4000000E+03  4.7096785E-06
  4.6000000E+03  4.1170009E-06
  4.8000000E+03  3.6163664E-06
  5.0000000E+03  3.1908860E-06
  5.2500000E+03  2.7446714E-06
  5.5000000E+03  2.3749872E-06
  5.7500000E+03  2.0664094E-06
  5.8750000E+03  1.9312132E-06
  6.0000000E+03  1.8070642E-06
  6.2500000E+03  1.5877114E-06
  6.5000000E+03  1.4010918E-06
  6.7500000E+03  1.2414520E-06
  7.0000000E+03  1.1041951E-06
  7.2500000E+03  9.8562052E-07
  7.5000000E+03  8.8272833E-07
  7.7500000E+03  7.9307035E-07
  8.0000000E+03  7.1463653E-07
  8.2500000E+03  6.4576702E-07
  8.5000000E+03  5.8508358E-07
  8.7500000E+03  5.3143591E-07
  9.0000000E+03  4.8385903E-07
  9.2500000E+03  4.4153971E-07
  9.5000000E+03  4.0378992E-07
  9.7500000E+03  3.7002523E-07
  1.0000000E+04  3.3974717E-07
  1.0250000E+04  3.1252900E-07
  1.0500000E+04  2.8800408E-07
  1.1000000E+04  2.4581270E-07
  1.1500000E+04  2.1111933E-07
  1.2000000E+04  1.8236997E-07
  1.2500000E+04  1.5837588E-07
  1.3000000E+04  1.3821814E-07
  1.3500000E+04  1.2117955E-07
  1.4000000E+04  1.0669543E-07
  1.4500000E+04  9.4317447E-08
  1.5000000E+04  8.3686873E-08
  1.5500000E+04  7.4514632E-08
  1.6000000E+04  6.6566211E-08
  1.6500000E+04  5.9650157E-08
  1.7000000E+04  5.3609205E-08
  1.7500000E+04  4.8313443E-08
  1.8000000E+04  4.3655007E-08
  1.8500000E+04  3.9543881E-08
  1.9000000E+04  3.5904580E-08
  1.9500000E+04  3.2673519E-08
  2.0000000E+04  2.9796918E-08
  2.0500000E+04  2.7229107E-08
  2.1000000E+04  2.4931148E-08
  2.1500000E+04  2.2869721E-08
  2.2000000E+04  2.1016212E-08
  2.2500000E+04  1.9345972E-08
  2.3000000E+04  1.7837698E-08
  2.4000000E+04  1.5235588E-08
  2.5000000E+04  1.3089015E-08
  2.6000000E+04  1.1305672E-08
  2.7000000E+04  9.8143499E-09
  2.8000000E+04  8.5596072E-09
  2.9000000E+04  7.4978915E-09
  3.0000000E+04  6.5947178E-09
  3.1000000E+04  5.8225768E-09
  3.2000000E+04  5.1593651E-09
  3.3000000E+04  4.5872043E-09
  3.4000000E+04  4.0915450E-09
  3.5000000E+04  3.6604765E-09
  3.6000000E+04  3.2841938E-09
  3.7000000E+04  2.9545829E-09
  3.8000000E+04  2.6648955E-09
  3.9000000E+04  2.4094928E-09
  4.0000000E+04  2.1836424E-09
  4.1000000E+04  1.9833555E-09
  4.2000000E+04  1.8052560E-09
  4.3000000E+04  1.6464752E-09
  4.4000000E+04  1.5045668E-09
  4.5000000E+04  1.3774377E-09
  4.6000000E+04  1.2632906E-09
  4.7000000E+04  1.1605772E-09
  4.8000000E+04  1.0679597E-09
  5.0000000E+04  9.0852628E-10
  5.1250000E+04  8.2365910E-10
  5.2500000E+04  7.4834143E-10
  5.3750000E+04  6.8132206E-10
  5.5000000E+04  6.2153608E-10
  5.7500000E+04  5.2015651E-10
  5.8750000E+04  4.7711338E-10
  6.0000000E+04  4.3836662E-10
  6.2500000E+04  3.7182831E-10
  6.5000000E+04  3.1727905E-10
  6.7500000E+04  2.7223843E-10
  7.0000000E+04  2.3480154E-10
  7.2500000E+04  2.0349198E-10
  7.5000000E+04  1.7715543E-10
  7.7500000E+04  1.5488204E-10
  8.0000000E+04  1.3594923E-10
  8.2500000E+04  1.1977913E-10
  8.5000000E+04  1.0590647E-10
  8.7500000E+04  9.3954287E-11
  9.0000000E+04  8.3615363E-11
  9.2500000E+04  7.4637946E-11
  9.5000000E+04  6.6814633E-11
  9.7500000E+04  5.9973706E-11
  1.0000000E+05  5.3972320E-11
  1.0250000E+05  4.8691115E-11
  1.0500000E+05  4.4029925E-11
  1.0750000E+05  3.9904349E-11
  1.1000000E+05  3.6242991E-11
  1.1250000E+05  3.2985237E-11
  1.1500000E+05  3.0079443E-11
  1.1750000E+05  2.7481451E-11
  1.2000000E+05  2.5153385E-11
  1.2250000E+05  2.3062654E-11
  1.2500000E+05  2.1181130E-11
  1.3000000E+05  1.7951552E-11
  1.3500000E+05  1.5305722E-11
  1.4000000E+05  1.3122738E-11
  1.4500000E+05  1.1309730E-11
  1.5000000E+05  9.7947021E-12
  1.5500000E+05  8.5213703E-12
  1.6000000E+05  7.4453859E-12
  1.6500000E+05  6.5315464E-12
  1.7000000E+05  5.7517050E-12
  1.7500000E+05  5.0832089E-12
  1.8000000E+05  4.5077153E-12
  1.8500000E+05  4.0102845E-12
  1.9000000E+05  3.5786807E-12
  1.9500000E+05  3.2028307E-12
  2.0000000E+05  2.8744021E-12
  2.0500000E+05  2.5864697E-12
  2.1000000E+05  2.3332502E-12
  2.1500000E+05  2.1098930E-12
  2.2000000E+05  1.9123138E-12
  2.2500000E+05  1.7370597E-12
  2.3000000E+05  1.5812013E-12
  2.3500000E+05  1.4422442E-12
  2.4000000E+05  1.3180574E-12
  2.4500000E+05  1.2068144E-12
  2.5000000E+05  1.1069450E-12
  2.5500000E+05  1.0170949E-12
  2.6000000E+05  9.3609303E-13
  2.6500000E+05  8.6292357E-13
  2.7000000E+05  7.9670315E-13
  2.8000000E+05  6.8212568E-13
  2.9000000E+05  5.8728319E-13
  3.0000000E+05  5.0826235E-13
  3.1000000E+05  4.4202042E-13
  3.2000000E+05  3.8617148E-13
  3.3000000E+05  3.3883019E-13
  3.4000000E+05  2.9849634E-13
  3.5000000E+05  2.6396787E-13
  3.6000000E+05  2.3427526E-13
  3.7000000E+05  2.0863176E-13
  3.8000000E+05  1.8639536E-13
  3.9000000E+05  1.6703919E-13
  4.0000000E+05  1.5012856E-13
  4.1000000E+05  1.3530303E-13
  4.2000000E+05  1.2226247E-13
  4.3000000E+05  1.1075578E-13
  4.4000000E+05  1.0057198E-13
  4.5000000E+05  9.1532977E-14
  4.6000000E+05  8.3487938E-14
  4.7000000E+05  7.6308678E-14
  4.8000000E+05  6.9885856E-14
  5.0000000E+05  5.8948375E-14
  5.1250000E+05  5.3190963E-14
  5.2500000E+05  4.8121101E-14
  5.3750000E+05  4.3642550E-14
  5.5000000E+05  3.9674418E-14
  5.7500000E+05  3.3006578E-14
  5.8750000E+05  3.0199728E-14
  6.0000000E+05  2.7685819E-14
  6.1250000E+05  2.5428857E-14
  6.2500000E+05  2.3397896E-14
  6.3750000E+05  2.1566246E-14
  6.5000000E+05  1.9910827E-14
  6.7500000E+05  1.7051232E-14
  7.0000000E+05  1.4688062E-14
  7.2500000E+05  1.2721211E-14
  7.5000000E+05  1.1073402E-14
  7.7500000E+05  9.6844015E-15
  8.0000000E+05  8.5067602E-15
  8.2500000E+05  7.5027882E-15
  8.5000000E+05  6.6424496E-15
  
  
#  28   7  M3  EION =  7.300000000E+01 eV   300
#  S(0) = 3.097637E+00
  3.6500000E-01  0.0000000E+00
  3.6500000E+01  0.0000000E+00
  3.6500000E+01  2.1283337E-02
  7.3000000E+01  2.1283337E-02
  7.3000000E+01  6.0730028E-03
  7.3002721E+01  6.0730028E-03
  7.3177653E+01  6.0493343E-03
  7.3352585E+01  6.0239531E-03
  7.3527517E+01  5.9969896E-03
  7.3702449E+01  5.9685669E-03
  7.4052313E+01  5.9078021E-03
  7.4402177E+01  5.8425105E-03
  7.5101905E+01  5.7013055E-03
  7.5801633E+01  5.5501148E-03
  7.7201088E+01  5.2335167E-03
  7.8600544E+01  4.9169726E-03
  8.0000000E+01  4.6159920E-03
  8.1250000E+01  4.3682187E-03
  8.2500000E+01  4.1445499E-03
  8.3750000E+01  3.9470401E-03
  8.5000000E+01  3.7763339E-03
  8.7500000E+01  3.5130913E-03
  9.0000000E+01  3.3445009E-03
  9.2500000E+01  3.2551362E-03
  9.5000000E+01  3.2286266E-03
  9.6250000E+01  3.2341526E-03
  9.7500000E+01  3.2498793E-03
  1.0000000E+02  3.3060695E-03
  1.0250000E+02  3.3868409E-03
  1.0500000E+02  3.4841192E-03
  1.0750000E+02  3.5918108E-03
  1.1000000E+02  3.7053727E-03
  1.1250000E+02  3.8214728E-03
  1.1500000E+02  3.9376891E-03
  1.2000000E+02  4.1639323E-03
  1.2500000E+02  4.3750955E-03
  1.3000000E+02  4.5663792E-03
  1.3500000E+02  4.7351860E-03
  1.4000000E+02  4.8802085E-03
  1.4500000E+02  5.0010152E-03
  1.5000000E+02  5.0979201E-03
  1.6000000E+02  5.2242280E-03
  1.7000000E+02  5.2720458E-03
  1.8000000E+02  5.2582622E-03
  1.9000000E+02  5.1996369E-03
  2.0000000E+02  5.1101150E-03
  2.1000000E+02  4.9998777E-03
  2.2000000E+02  4.8758655E-03
  2.3000000E+02  4.7424550E-03
  2.4000000E+02  4.6026268E-03
  2.5000000E+02  4.4584713E-03
  2.6000000E+02  4.3118437E-03
  2.7000000E+02  4.1643683E-03
  2.8000000E+02  4.0175894E-03
  2.9000000E+02  3.8729397E-03
  3.0000000E+02  3.7315060E-03
  3.1000000E+02  3.5941699E-03
  3.2000000E+02  3.4615309E-03
  3.4000000E+02  3.2112248E-03
  3.6000000E+02  2.9807359E-03
  3.8000000E+02  2.7685536E-03
  4.0000000E+02  2.5729951E-03
  4.2000000E+02  2.3928242E-03
  4.4000000E+02  2.2270732E-03
  4.6000000E+02  2.0750553E-03
  4.8000000E+02  1.9358740E-03
  5.0000000E+02  1.8084448E-03
  5.2500000E+02  1.6640306E-03
  5.5000000E+02  1.5340707E-03
  5.7500000E+02  1.4166478E-03
  6.0000000E+02  1.3103419E-03
  6.5000000E+02  1.1265643E-03
  6.7500000E+02  1.0471918E-03
  7.0000000E+02  9.7505098E-04
  7.2500000E+02  9.0932008E-04
  7.5000000E+02  8.4924940E-04
  8.0000000E+02  7.4368733E-04
  8.5000000E+02  6.5454538E-04
  9.0000000E+02  5.7888472E-04
  9.5000000E+02  5.1433061E-04
  1.0000000E+03  4.5892641E-04
  1.0500000E+03  4.1105765E-04
  1.1000000E+03  3.6948115E-04
  1.1500000E+03  3.3324795E-04
  1.2000000E+03  3.0156198E-04
  1.2500000E+03  2.7372278E-04
  1.3000000E+03  2.4914727E-04
  1.3500000E+03  2.2736812E-04
  1.4000000E+03  2.0801267E-04
  1.4500000E+03  1.9076533E-04
  1.5000000E+03  1.7535178E-04
  1.5500000E+03  1.6153140E-04
  1.6000000E+03  1.4910052E-04
  1.6500000E+03  1.3788748E-04
  1.7000000E+03  1.2774930E-04
  1.8000000E+03  1.1022290E-04
  1.9000000E+03  9.5715032E-05
  2.0000000E+03  8.3603988E-05
  2.1000000E+03  7.3415333E-05
  2.2000000E+03  6.4785166E-05
  2.3000000E+03  5.7429321E-05
  2.4000000E+03  5.1123240E-05
  2.5000000E+03  4.5687959E-05
  2.6000000E+03  4.0979651E-05
  2.7000000E+03  3.6881674E-05
  2.8000000E+03  3.3299045E-05
  2.9000000E+03  3.0153954E-05
  3.0000000E+03  2.7382266E-05
  3.1000000E+03  2.4930770E-05
  3.2000000E+03  2.2755064E-05
  3.3000000E+03  2.0817911E-05
  3.4000000E+03  1.9087918E-05
  3.5000000E+03  1.7538494E-05
  3.6000000E+03  1.6147015E-05
  3.8000000E+03  1.3763304E-05
  4.0000000E+03  1.1812554E-05
  4.2000000E+03  1.0202132E-05
  4.4000000E+03  8.8620459E-06
  4.6000000E+03  7.7387670E-06
  4.8000000E+03  6.7909153E-06
  5.0000000E+03  5.9861532E-06
  5.2500000E+03  5.1430729E-06
  5.5000000E+03  4.4453859E-06
  5.7500000E+03  3.8636576E-06
  5.8750000E+03  3.6089914E-06
  6.0000000E+03  3.3752546E-06
  6.2500000E+03  2.9625830E-06
  6.5000000E+03  2.6118345E-06
  6.7500000E+03  2.3120760E-06
  7.0000000E+03  2.0545806E-06
  7.2500000E+03  1.8323294E-06
  7.5000000E+03  1.6396372E-06
  7.7500000E+03  1.4718690E-06
  8.0000000E+03  1.3252219E-06
  8.2500000E+03  1.1965584E-06
  8.5000000E+03  1.0832751E-06
  8.7500000E+03  9.8320094E-07
  9.0000000E+03  8.9451598E-07
  9.2500000E+03  8.1568751E-07
  9.5000000E+03  7.4541977E-07
  9.7500000E+03  6.8261279E-07
  1.0000000E+04  6.2632906E-07
  1.0250000E+04  5.7576642E-07
  1.0500000E+04  5.3023619E-07
  1.1000000E+04  4.5198052E-07
  1.1500000E+04  3.8770997E-07
  1.2000000E+04  3.3451315E-07
  1.2500000E+04  2.9016548E-07
  1.3000000E+04  2.5294919E-07
  1.3500000E+04  2.2152499E-07
  1.4000000E+04  1.9483949E-07
  1.4500000E+04  1.7205714E-07
  1.5000000E+04  1.5251004E-07
  1.5500000E+04  1.3566047E-07
  1.6000000E+04  1.2107259E-07
  1.6500000E+04  1.0839090E-07
  1.7000000E+04  9.7323628E-08
  1.7500000E+04  8.7629952E-08
  1.8000000E+04  7.9110080E-08
  1.8500000E+04  7.1597420E-08
  1.9000000E+04  6.4952374E-08
  1.9500000E+04  5.9057440E-08
  2.0000000E+04  5.3813311E-08
  2.0500000E+04  4.9135718E-08
  2.1000000E+04  4.4952861E-08
  2.1500000E+04  4.1203342E-08
  2.2000000E+04  3.7834474E-08
  2.2500000E+04  3.4800896E-08
  2.3000000E+04  3.2063435E-08
  2.4000000E+04  2.7345552E-08
  2.5000000E+04  2.3458897E-08
  2.6000000E+04  2.0234189E-08
  2.7000000E+04  1.7540999E-08
  2.8000000E+04  1.5277896E-08
  2.9000000E+04  1.3365291E-08
  3.0000000E+04  1.1740236E-08
  3.1000000E+04  1.0352570E-08
  3.2000000E+04  9.1620337E-09
  3.3000000E+04  8.1360942E-09
  3.4000000E+04  7.2483048E-09
  3.5000000E+04  6.4770372E-09
  3.6000000E+04  5.8045031E-09
  3.7000000E+04  5.2159960E-09
  3.8000000E+04  4.6992968E-09
  3.9000000E+04  4.2442050E-09
  4.0000000E+04  3.8421674E-09
  4.1000000E+04  3.4859810E-09
  4.2000000E+04  3.1695548E-09
  4.3000000E+04  2.8877176E-09
  4.4000000E+04  2.6360634E-09
  4.5000000E+04  2.4108250E-09
  4.6000000E+04  2.2087703E-09
  4.7000000E+04  2.0271173E-09
  4.8000000E+04  1.8634640E-09
  5.0000000E+04  1.5821104E-09
  5.1250000E+04  1.4325559E-09
  5.2500000E+04  1.2999699E-09
  5.3750000E+04  1.1821151E-09
  5.5000000E+04  1.0770890E-09
  5.7500000E+04  8.9926227E-10
  5.8750000E+04  8.2387744E-10
  6.0000000E+04  7.5608442E-10
  6.2500000E+04  6.3983426E-10
  6.5000000E+04  5.4471453E-10
  6.7500000E+04  4.6632483E-10
  7.0000000E+04  4.0129117E-10
  7.2500000E+04  3.4700241E-10
  7.5000000E+04  3.0142015E-10
  7.7500000E+04  2.6294007E-10
  8.0000000E+04  2.3028998E-10
  8.2500000E+04  2.0245385E-10
  8.5000000E+04  1.7861480E-10
  8.7500000E+04  1.5811192E-10
  9.0000000E+04  1.4040732E-10
  9.2500000E+04  1.2506077E-10
  9.5000000E+04  1.1171011E-10
  9.7500000E+04  1.0005588E-10
  1.0000000E+05  8.9849299E-11
  1.0250000E+05  8.0882751E-11
  1.0500000E+05  7.2982230E-11
  1.0750000E+05  6.6001306E-11
  1.1000000E+05  5.9816278E-11
  1.1250000E+05  5.4322240E-11
  1.1500000E+05  4.9429921E-11
  1.1750000E+05  4.5063089E-11
  1.2000000E+05  4.1156442E-11
  1.2250000E+05  3.7653857E-11
  1.2500000E+05  3.4506957E-11
  1.3000000E+05  2.9118478E-11
  1.3500000E+05  2.4718426E-11
  1.4000000E+05  2.1099959E-11
  1.4500000E+05  1.8104565E-11
  1.5000000E+05  1.5609655E-11
  1.5500000E+05  1.3519618E-11
  1.6000000E+05  1.1759287E-11
  1.6500000E+05  1.0269122E-11
  1.7000000E+05  9.0016334E-12
  1.7500000E+05  7.9186910E-12
  1.8000000E+05  6.9894880E-12
  1.8500000E+05  6.1889892E-12
  1.9000000E+05  5.4967382E-12
  1.9500000E+05  4.8959319E-12
  2.0000000E+05  4.3727000E-12
  2.0500000E+05  3.9155381E-12
  2.1000000E+05  3.5148611E-12
  2.1500000E+05  3.1626484E-12
  2.2000000E+05  2.8521615E-12
  2.2500000E+05  2.5777167E-12
  2.3000000E+05  2.3345023E-12
  2.3500000E+05  2.1184303E-12
  2.4000000E+05  1.9260155E-12
  2.4500000E+05  1.7542772E-12
  2.5000000E+05  1.6006578E-12
  2.5500000E+05  1.4629565E-12
  2.6000000E+05  1.3392737E-12
  2.6500000E+05  1.2279659E-12
  2.7000000E+05  1.1276068E-12
  2.8000000E+05  9.5493059E-13
  2.9000000E+05  8.1309163E-13
  3.0000000E+05  6.9583391E-13
  3.1000000E+05  5.9831507E-13
  3.2000000E+05  5.1675551E-13
  3.3000000E+05  4.4818241E-13
  3.4000000E+05  3.9024112E-13
  3.5000000E+05  3.4105381E-13
  3.6000000E+05  2.9911315E-13
  3.7000000E+05  2.6320191E-13
  3.8000000E+05  2.3233157E-13
  3.9000000E+05  2.0569494E-13
  4.0000000E+05  1.8262937E-13
  4.1000000E+05  1.6258829E-13
  4.2000000E+05  1.4511883E-13
  4.3000000E+05  1.2984416E-13
  4.4000000E+05  1.1644934E-13
  4.5000000E+05  1.0467006E-13
  4.6000000E+05  9.4283728E-14
  4.7000000E+05  8.5102125E-14
  4.8000000E+05  7.6965585E-14
  5.0000000E+05  6.3303850E-14
  5.1250000E+05  5.6226036E-14
  5.2500000E+05  5.0068943E-14
  5.3750000E+05  4.4696246E-14
  5.5000000E+05  3.9994194E-14
  5.7500000E+05  3.2235799E-14
  5.8750000E+05  2.9031579E-14
  6.0000000E+05  2.6197474E-14
  6.1250000E+05  2.3684783E-14
  6.2500000E+05  2.1452028E-14
  6.3750000E+05  1.9463788E-14
  6.5000000E+05  1.7689652E-14
  6.6250000E+05  1.6103432E-14
  6.7500000E+05  1.4682516E-14
  6.8750000E+05  1.3407330E-14
  7.0000000E+05  1.2260823E-14
  7.2500000E+05  1.0296165E-14
  7.5000000E+05  8.6910392E-15
  7.7500000E+05  7.3711434E-15
  8.0000000E+05  6.2799725E-15
  8.2500000E+05  5.3741893E-15
  8.5000000E+05  4.6192754E-15
  
  
#  28   8  M4  EION =  1.000000000E+01 eV   308
#  S(0) = 6.031568E+00
  8.3314539E-03  0.0000000E+00
  8.3314539E-01  0.0000000E+00
  8.3314539E-01  1.6276350E-02
  1.0000000E+01  1.6276350E-02
  1.0002721E+01  1.6276350E-02
  1.0127653E+01  1.6178443E-02
  1.0252585E+01  1.6090792E-02
  1.0377517E+01  1.6012952E-02
  1.0502449E+01  1.5944499E-02
  1.0752313E+01  1.5834162E-02
  1.1002177E+01  1.5756780E-02
  1.1501905E+01  1.5690252E-02
  1.2001633E+01  1.5725989E-02
  1.3001088E+01  1.6044127E-02
  1.4000544E+01  1.6614329E-02
  1.5000000E+01  1.7368266E-02
  1.6000000E+01  1.8257346E-02
  1.7000000E+01  1.9245168E-02
  1.8000000E+01  2.0304732E-02
  1.9000000E+01  2.1415329E-02
  2.0000000E+01  2.2560651E-02
  2.1000000E+01  2.3727494E-02
  2.2000000E+01  2.4904864E-02
  2.3000000E+01  2.6083354E-02
  2.4000000E+01  2.7254669E-02
  2.5000000E+01  2.8411448E-02
  2.6000000E+01  2.9547026E-02
  2.7000000E+01  3.0655228E-02
  2.8000000E+01  3.1730567E-02
  2.9000000E+01  3.2767845E-02
  3.0000000E+01  3.3762571E-02
  3.1000000E+01  3.4710592E-02
  3.2000000E+01  3.5608362E-02
  3.4000000E+01  3.7241765E-02
  3.6000000E+01  3.8645504E-02
  3.8000000E+01  3.9811436E-02
  4.0000000E+01  4.0740216E-02
  4.2000000E+01  4.1439815E-02
  4.4000000E+01  4.1924916E-02
  4.6000000E+01  4.2213805E-02
  4.8000000E+01  4.2328473E-02
  5.0000000E+01  4.2291005E-02
  5.2500000E+01  4.2064798E-02
  5.5000000E+01  4.1677175E-02
  5.7500000E+01  4.1164736E-02
  6.0000000E+01  4.0558480E-02
  6.5000000E+01  3.9160151E-02
  6.7500000E+01  3.8403698E-02
  7.0000000E+01  3.7625361E-02
  7.2500000E+01  3.6833920E-02
  7.5000000E+01  3.6035061E-02
  8.0000000E+01  3.4429693E-02
  8.5000000E+01  3.2828826E-02
  9.0000000E+01  3.1241517E-02
  9.5000000E+01  2.9674596E-02
  1.0000000E+02  2.8134650E-02
  1.0500000E+02  2.6630524E-02
  1.1000000E+02  2.5170584E-02
  1.1500000E+02  2.3764010E-02
  1.2000000E+02  2.2418300E-02
  1.2500000E+02  2.1138704E-02
  1.3000000E+02  1.9928995E-02
  1.3500000E+02  1.8790372E-02
  1.4000000E+02  1.7722014E-02
  1.4500000E+02  1.6721823E-02
  1.5000000E+02  1.5786865E-02
  1.6000000E+02  1.4096263E-02
  1.7000000E+02  1.2617158E-02
  1.8000000E+02  1.1318193E-02
  1.9000000E+02  1.0172693E-02
  2.0000000E+02  9.1597531E-03
  2.1000000E+02  8.2621976E-03
  2.2000000E+02  7.4664673E-03
  2.3000000E+02  6.7608635E-03
  2.4000000E+02  6.1348141E-03
  2.5000000E+02  5.5789010E-03
  2.6000000E+02  5.0846372E-03
  2.7000000E+02  4.6441514E-03
  2.8000000E+02  4.2505145E-03
  2.9000000E+02  3.8978079E-03
  3.0000000E+02  3.5808735E-03
  3.1000000E+02  3.2952849E-03
  3.2000000E+02  3.0372790E-03
  3.4000000E+02  2.5919755E-03
  3.6000000E+02  2.2248763E-03
  3.8000000E+02  1.9205531E-03
  4.0000000E+02  1.6669897E-03
  4.2000000E+02  1.4544669E-03
  4.4000000E+02  1.2750891E-03
  4.6000000E+02  1.1226972E-03
  4.8000000E+02  9.9245502E-04
  5.0000000E+02  8.8053386E-04
  5.2500000E+02  7.6186892E-04
  5.5000000E+02  6.6259874E-04
  5.7500000E+02  5.7910624E-04
  5.8750000E+02  5.4233557E-04
  6.0000000E+02  5.0845908E-04
  6.2500000E+02  4.4832711E-04
  6.5000000E+02  3.9686293E-04
  6.7500000E+02  3.5258828E-04
  7.0000000E+02  3.1431541E-04
  7.2500000E+02  2.8109203E-04
  7.5000000E+02  2.5215279E-04
  7.7500000E+02  2.2686261E-04
  8.0000000E+02  2.0468834E-04
  8.2500000E+02  1.8517261E-04
  8.5000000E+02  1.6793280E-04
  8.7500000E+02  1.5265073E-04
  9.0000000E+02  1.3906219E-04
  9.2500000E+02  1.2694826E-04
  9.5000000E+02  1.1612260E-04
  1.0000000E+03  9.7719453E-05
  1.0500000E+03  8.2818692E-05
  1.1000000E+03  7.0646775E-05
  1.1500000E+03  6.0624187E-05
  1.2000000E+03  5.2312497E-05
  1.2500000E+03  4.5374132E-05
  1.3000000E+03  3.9545730E-05
  1.3500000E+03  3.4620399E-05
  1.4000000E+03  3.0435026E-05
  1.4500000E+03  2.6860083E-05
  1.5000000E+03  2.3791876E-05
  1.5500000E+03  2.1146717E-05
  1.6000000E+03  1.8856604E-05
  1.6500000E+03  1.6865934E-05
  1.7000000E+03  1.5129012E-05
  1.7500000E+03  1.3608080E-05
  1.8000000E+03  1.2271852E-05
  1.8500000E+03  1.1094254E-05
  1.9000000E+03  1.0053387E-05
  1.9500000E+03  9.1307730E-06
  2.0000000E+03  8.3107136E-06
  2.0500000E+03  7.5797935E-06
  2.1000000E+03  6.9266055E-06
  2.2000000E+03  5.8159130E-06
  2.3000000E+03  4.9164204E-06
  2.4000000E+03  4.1820397E-06
  2.5000000E+03  3.5779725E-06
  2.6000000E+03  3.0776358E-06
  2.7000000E+03  2.6605313E-06
  2.8000000E+03  2.3107091E-06
  2.9000000E+03  2.0156155E-06
  3.0000000E+03  1.7653231E-06
  3.1000000E+03  1.5519479E-06
  3.2000000E+03  1.3692009E-06
  3.3000000E+03  1.2120295E-06
  3.4000000E+03  1.0763187E-06
  3.5000000E+03  9.5869646E-07
  3.6000000E+03  8.5637380E-07
  3.7000000E+03  7.6704096E-07
  3.8000000E+03  6.8878436E-07
  3.9000000E+03  6.2001096E-07
  4.0000000E+03  5.5939288E-07
  4.1000000E+03  5.0581715E-07
  4.2000000E+03  4.5834200E-07
  4.3000000E+03  4.1616742E-07
  4.4000000E+03  3.7861131E-07
  4.6000000E+03  3.1509783E-07
  4.8000000E+03  2.6404666E-07
  5.0000000E+03  2.2267301E-07
  5.1250000E+03  2.0078020E-07
  5.2500000E+03  1.8144031E-07
  5.3750000E+03  1.6431153E-07
  5.5000000E+03  1.4910342E-07
  5.7500000E+03  1.2349241E-07
  5.8750000E+03  1.1269508E-07
  6.0000000E+03  1.0301957E-07
  6.2500000E+03  8.6513747E-08
  6.5000000E+03  7.3103256E-08
  6.7500000E+03  6.2130583E-08
  7.0000000E+03  5.3092952E-08
  7.2500000E+03  4.5601608E-08
  7.5000000E+03  3.9354232E-08
  7.7500000E+03  3.4114620E-08
  8.0000000E+03  2.9696899E-08
  8.2500000E+03  2.5953755E-08
  8.5000000E+03  2.2767414E-08
  8.7500000E+03  2.0043106E-08
  9.0000000E+03  1.7704053E-08
  9.2500000E+03  1.5687738E-08
  9.5000000E+03  1.3943035E-08
  9.7500000E+03  1.2427920E-08
  1.0000000E+04  1.1107644E-08
  1.0250000E+04  9.9533390E-09
  1.0500000E+04  8.9409597E-09
  1.0750000E+04  8.0503929E-09
  1.1000000E+04  7.2647442E-09
  1.1250000E+04  6.5697624E-09
  1.1500000E+04  5.9533821E-09
  1.1750000E+04  5.4053522E-09
  1.2000000E+04  4.9169332E-09
  1.2250000E+04  4.4806484E-09
  1.2500000E+04  4.0900823E-09
  1.3000000E+04  3.4247702E-09
  1.3500000E+04  2.8851984E-09
  1.4000000E+04  2.4444003E-09
  1.4500000E+04  2.0818598E-09
  1.5000000E+04  1.7818114E-09
  1.5500000E+04  1.5320274E-09
  1.6000000E+04  1.3229521E-09
  1.6500000E+04  1.1470603E-09
  1.7000000E+04  9.9837584E-10
  1.7500000E+04  8.7212166E-10
  1.8000000E+04  7.6445867E-10
  1.8500000E+04  6.7228136E-10
  1.9000000E+04  5.9306169E-10
  1.9500000E+04  5.2473120E-10
  2.0000000E+04  4.6558989E-10
  2.0500000E+04  4.1423399E-10
  2.1000000E+04  3.6949868E-10
  2.1500000E+04  3.3041340E-10
  2.2000000E+04  2.9616625E-10
  2.2500000E+04  2.6607522E-10
  2.3000000E+04  2.3956557E-10
  2.3500000E+04  2.1615139E-10
  2.4000000E+04  1.9542045E-10
  2.4500000E+04  1.7702192E-10
  2.5000000E+04  1.6065607E-10
  2.5500000E+04  1.4606608E-10
  2.6000000E+04  1.3303156E-10
  2.6500000E+04  1.2136278E-10
  2.7000000E+04  1.1089598E-10
  2.8000000E+04  9.3020224E-11
  2.9000000E+04  7.8479270E-11
  3.0000000E+04  6.6570468E-11
  3.1000000E+04  5.6755323E-11
  3.2000000E+04  4.8617393E-11
  3.3000000E+04  4.1832087E-11
  3.4000000E+04  3.6144680E-11
  3.5000000E+04  3.1353836E-11
  3.6000000E+04  2.7299365E-11
  3.7000000E+04  2.3852959E-11
  3.8000000E+04  2.0911212E-11
  3.9000000E+04  1.8390312E-11
  4.0000000E+04  1.6222010E-11
  4.1000000E+04  1.4350417E-11
  4.2000000E+04  1.2729511E-11
  4.3000000E+04  1.1321216E-11
  4.4000000E+04  1.0093899E-11
  4.5000000E+04  9.0211665E-12
  4.6000000E+04  8.0809166E-12
  4.7000000E+04  7.2545708E-12
  4.8000000E+04  6.5264575E-12
  5.0000000E+04  5.3138656E-12
  5.1250000E+04  4.6912112E-12
  5.2500000E+04  4.1530733E-12
  5.3750000E+04  3.6864600E-12
  5.5000000E+04  3.2806022E-12
  5.7500000E+04  2.6167774E-12
  5.8750000E+04  2.3450383E-12
  6.0000000E+04  2.1060298E-12
  6.1250000E+04  1.8952818E-12
  6.2500000E+04  1.7090048E-12
  6.3750000E+04  1.5439767E-12
  6.5000000E+04  1.3974484E-12
  6.6250000E+04  1.2670670E-12
  6.7500000E+04  1.1508135E-12
  6.8750000E+04  1.0469504E-12
  7.0000000E+04  9.5397871E-13
  7.2500000E+04  7.9569657E-13
  7.5000000E+04  6.6751502E-13
  7.7500000E+04  5.6302143E-13
  8.0000000E+04  4.7730880E-13
  8.2500000E+04  4.0659142E-13
  8.5000000E+04  3.4792493E-13
  8.7500000E+04  2.9900274E-13
  9.0000000E+04  2.5800560E-13
  9.2500000E+04  2.2348939E-13
  9.5000000E+04  1.9430091E-13
  9.7500000E+04  1.6951393E-13
  1.0000000E+05  1.4838046E-13
  1.0250000E+05  1.3029331E-13
  1.0500000E+05  1.1475706E-13
  1.0750000E+05  1.0136561E-13
  1.1000000E+05  8.9784535E-14
  1.1250000E+05  7.9737247E-14
  1.1500000E+05  7.0994060E-14
  1.1750000E+05  6.3363482E-14
  1.2000000E+05  5.6685266E-14
  1.2250000E+05  5.0824814E-14
  1.2500000E+05  4.5668672E-14
  1.2750000E+05  4.1120882E-14
  1.3000000E+05  3.7100040E-14
  1.3250000E+05  3.3536872E-14
  1.3500000E+05  3.0372247E-14
  1.3750000E+05  2.7555552E-14
  1.4000000E+05  2.5043334E-14
  1.4250000E+05  2.2798191E-14
  1.4500000E+05  2.0787847E-14
  1.5000000E+05  1.7363570E-14
  1.5500000E+05  1.4588435E-14
  1.6000000E+05  1.2324297E-14
  1.6500000E+05  1.0465418E-14
  1.7000000E+05  8.9302071E-15
  1.7500000E+05  7.6552217E-15
  1.8000000E+05  6.5907666E-15
  1.8500000E+05  5.6976466E-15
  1.9000000E+05  4.9447444E-15
  1.9500000E+05  4.3072031E-15
  2.0000000E+05  3.7650592E-15
  2.0500000E+05  3.3021866E-15
  2.1000000E+05  2.9054818E-15
  2.1500000E+05  2.5642435E-15
  2.2000000E+05  2.2696887E-15
  2.2500000E+05  2.0145605E-15
  2.3000000E+05  1.7928518E-15
  2.3500000E+05  1.5995783E-15
  2.4000000E+05  1.4305868E-15
  
  
#  28   9  M5  EION =  1.000000000E+01 eV   308
#  S(0) = 6.029895E+00
  1.0570027E-02  0.0000000E+00
  1.0570027E+00  0.0000000E+00
  1.0570027E+00  1.6431881E-02
  1.0000000E+01  1.6431881E-02
  1.0002721E+01  1.6431881E-02
  1.0127653E+01  1.6340229E-02
  1.0252585E+01  1.6258927E-02
  1.0377517E+01  1.6187517E-02
  1.0502449E+01  1.6125558E-02
  1.0752313E+01  1.6028360E-02
  1.1002177E+01  1.5964242E-02
  1.1501905E+01  1.5924333E-02
  1.2001633E+01  1.5986431E-02
  1.3001088E+01  1.6355297E-02
  1.4000544E+01  1.6972397E-02
  1.5000000E+01  1.7768762E-02
  1.6000000E+01  1.8695683E-02
  1.7000000E+01  1.9716854E-02
  1.8000000E+01  2.0805518E-02
  1.9000000E+01  2.1941256E-02
  2.0000000E+01  2.3108060E-02
  2.1000000E+01  2.4293008E-02
  2.2000000E+01  2.5485370E-02
  2.3000000E+01  2.6675974E-02
  2.4000000E+01  2.7856739E-02
  2.5000000E+01  2.9020492E-02
  2.6000000E+01  3.0160742E-02
  2.7000000E+01  3.1271467E-02
  2.8000000E+01  3.2347328E-02
  2.9000000E+01  3.3383257E-02
  3.0000000E+01  3.4374898E-02
  3.1000000E+01  3.5318219E-02
  3.2000000E+01  3.6209794E-02
  3.4000000E+01  3.7826797E-02
  3.6000000E+01  3.9209563E-02
  3.8000000E+01  4.0350854E-02
  4.0000000E+01  4.1252194E-02
  4.2000000E+01  4.1922364E-02
  4.4000000E+01  4.2376786E-02
  4.6000000E+01  4.2634390E-02
  4.8000000E+01  4.2717719E-02
  5.0000000E+01  4.2649299E-02
  5.2500000E+01  4.2385473E-02
  5.5000000E+01  4.1961872E-02
  5.7500000E+01  4.1415402E-02
  6.0000000E+01  4.0777233E-02
  6.5000000E+01  3.9321589E-02
  6.7500000E+01  3.8539651E-02
  7.0000000E+01  3.7737826E-02
  7.2500000E+01  3.6924781E-02
  7.5000000E+01  3.6106084E-02
  8.0000000E+01  3.4465862E-02
  8.5000000E+01  3.2835848E-02
  9.0000000E+01  3.1224327E-02
  9.5000000E+01  2.9637467E-02
  1.0000000E+02  2.8081281E-02
  1.0500000E+02  2.6564106E-02
  1.1000000E+02  2.5093854E-02
  1.1500000E+02  2.3679297E-02
  1.2000000E+02  2.2327562E-02
  1.2500000E+02  2.1043575E-02
  1.3000000E+02  1.9830825E-02
  1.3500000E+02  1.8690267E-02
  1.4000000E+02  1.7620878E-02
  1.4500000E+02  1.6620388E-02
  1.5000000E+02  1.5685722E-02
  1.6000000E+02  1.3997045E-02
  1.7000000E+02  1.2521111E-02
  1.8000000E+02  1.1226101E-02
  1.9000000E+02  1.0085020E-02
  2.0000000E+02  9.0767262E-03
  2.1000000E+02  8.1838750E-03
  2.2000000E+02  7.3927825E-03
  2.3000000E+02  6.6916645E-03
  2.4000000E+02  6.0698973E-03
  2.5000000E+02  5.5180339E-03
  2.6000000E+02  5.0275749E-03
  2.7000000E+02  4.5906519E-03
  2.8000000E+02  4.2003453E-03
  2.9000000E+02  3.8507480E-03
  3.0000000E+02  3.5367147E-03
  3.1000000E+02  3.2538326E-03
  3.2000000E+02  2.9983516E-03
  3.4000000E+02  2.5575953E-03
  3.6000000E+02  2.1944383E-03
  3.8000000E+02  1.8935287E-03
  4.0000000E+02  1.6429213E-03
  4.2000000E+02  1.4329633E-03
  4.4000000E+02  1.2558201E-03
  4.6000000E+02  1.1053826E-03
  4.8000000E+02  9.7685578E-04
  5.0000000E+02  8.6644487E-04
  5.2500000E+02  7.4942134E-04
  5.5000000E+02  6.5155935E-04
  5.7500000E+02  5.6927886E-04
  5.8750000E+02  5.3305091E-04
  6.0000000E+02  4.9967975E-04
  6.2500000E+02  4.4045845E-04
  6.5000000E+02  3.8978905E-04
  6.7500000E+02  3.4621087E-04
  7.0000000E+02  3.0855058E-04
  7.2500000E+02  2.7586777E-04
  7.5000000E+02  2.4740676E-04
  7.7500000E+02  2.2254072E-04
  8.0000000E+02  2.0074358E-04
  8.2500000E+02  1.8156424E-04
  8.5000000E+02  1.6462542E-04
  8.7500000E+02  1.4961348E-04
  9.0000000E+02  1.3626797E-04
  9.2500000E+02  1.2437315E-04
  9.5000000E+02  1.1374540E-04
  1.0000000E+03  9.5683716E-05
  1.0500000E+03  8.1064773E-05
  1.1000000E+03  6.9127291E-05
  1.1500000E+03  5.9301109E-05
  1.2000000E+03  5.1154985E-05
  1.2500000E+03  4.4356984E-05
  1.3000000E+03  3.8648231E-05
  1.3500000E+03  3.3825422E-05
  1.4000000E+03  2.9728324E-05
  1.4500000E+03  2.6229725E-05
  1.5000000E+03  2.3227813E-05
  1.5500000E+03  2.0640443E-05
  1.6000000E+03  1.8400892E-05
  1.6500000E+03  1.6454625E-05
  1.7000000E+03  1.4756832E-05
  1.7500000E+03  1.3270497E-05
  1.8000000E+03  1.1964948E-05
  1.8500000E+03  1.0814633E-05
  1.9000000E+03  9.7980899E-06
  1.9500000E+03  8.8972200E-06
  2.0000000E+03  8.0966441E-06
  2.0500000E+03  7.3832240E-06
  2.1000000E+03  6.7457906E-06
  2.2000000E+03  5.6621640E-06
  2.3000000E+03  4.7848818E-06
  2.4000000E+03  4.0688652E-06
  2.5000000E+03  3.4800874E-06
  2.6000000E+03  2.9925621E-06
  2.7000000E+03  2.5862564E-06
  2.8000000E+03  2.2455872E-06
  2.9000000E+03  1.9582915E-06
  3.0000000E+03  1.7146748E-06
  3.1000000E+03  1.5070405E-06
  3.2000000E+03  1.3292520E-06
  3.3000000E+03  1.1763808E-06
  3.4000000E+03  1.0444139E-06
  3.5000000E+03  9.3006289E-07
  3.6000000E+03  8.3060826E-07
  3.7000000E+03  7.4379790E-07
  3.8000000E+03  6.6776656E-07
  3.9000000E+03  6.0096190E-07
  4.0000000E+03  5.4209048E-07
  4.1000000E+03  4.9006859E-07
  4.2000000E+03  4.4397929E-07
  4.3000000E+03  4.0304377E-07
  4.4000000E+03  3.6659807E-07
  4.6000000E+03  3.0497945E-07
  4.8000000E+03  2.5546909E-07
  5.0000000E+03  2.1535792E-07
  5.1250000E+03  1.9413911E-07
  5.2500000E+03  1.7539863E-07
  5.3750000E+03  1.5880429E-07
  5.5000000E+03  1.4407385E-07
  5.7500000E+03  1.1927492E-07
  5.8750000E+03  1.0882321E-07
  6.0000000E+03  9.9459240E-08
  6.2500000E+03  8.3489396E-08
  6.5000000E+03  7.0519336E-08
  6.7500000E+03  5.9911122E-08
  7.0000000E+03  5.1177043E-08
  7.2500000E+03  4.3940038E-08
  7.5000000E+03  3.7906950E-08
  7.7500000E+03  3.2848824E-08
  8.0000000E+03  2.8585565E-08
  8.2500000E+03  2.4974495E-08
  8.5000000E+03  2.1901581E-08
  8.7500000E+03  1.9275087E-08
  9.0000000E+03  1.7020717E-08
  9.2500000E+03  1.5077989E-08
  9.5000000E+03  1.3397458E-08
  9.7500000E+03  1.1938491E-08
  1.0000000E+04  1.0667498E-08
  1.0250000E+04  9.5565788E-09
  1.0500000E+04  8.5825025E-09
  1.0750000E+04  7.7258434E-09
  1.1000000E+04  6.9702891E-09
  1.1250000E+04  6.3020835E-09
  1.1500000E+04  5.7095832E-09
  1.1750000E+04  5.1828989E-09
  1.2000000E+04  4.7136013E-09
  1.2250000E+04  4.2944817E-09
  1.2500000E+04  3.9193555E-09
  1.3000000E+04  3.2805222E-09
  1.3500000E+04  2.7626118E-09
  1.4000000E+04  2.3396554E-09
  1.4500000E+04  1.9919038E-09
  1.5000000E+04  1.7041867E-09
  1.5500000E+04  1.4647423E-09
  1.6000000E+04  1.2643822E-09
  1.6500000E+04  1.0958728E-09
  1.7000000E+04  9.5347112E-10
  1.7500000E+04  8.3258771E-10
  1.8000000E+04  7.2953523E-10
  1.8500000E+04  6.4133170E-10
  1.9000000E+04  5.6555003E-10
  1.9500000E+04  5.0020480E-10
  2.0000000E+04  4.4366459E-10
  2.0500000E+04  3.9458262E-10
  2.1000000E+04  3.5184150E-10
  2.1500000E+04  3.1451037E-10
  2.2000000E+04  2.8181061E-10
  2.2500000E+04  2.5308837E-10
  2.3000000E+04  2.2779270E-10
  2.3500000E+04  2.0545790E-10
  2.4000000E+04  1.8568897E-10
  2.4500000E+04  1.6814982E-10
  2.5000000E+04  1.5255334E-10
  2.5500000E+04  1.3865360E-10
  2.6000000E+04  1.2623959E-10
  2.6500000E+04  1.1512971E-10
  2.7000000E+04  1.0516727E-10
  2.8000000E+04  8.8160358E-11
  2.9000000E+04  7.4334239E-11
  3.0000000E+04  6.3017305E-11
  3.1000000E+04  5.3695131E-11
  3.2000000E+04  4.5970057E-11
  3.3000000E+04  3.9532270E-11
  3.4000000E+04  3.4138799E-11
  3.5000000E+04  2.9597708E-11
  3.6000000E+04  2.5756368E-11
  3.7000000E+04  2.2492595E-11
  3.8000000E+04  1.9707961E-11
  3.9000000E+04  1.7322729E-11
  4.0000000E+04  1.5271997E-11
  4.1000000E+04  1.3502641E-11
  4.2000000E+04  1.1970929E-11
  4.3000000E+04  1.0640695E-11
  4.4000000E+04  9.4819001E-12
  4.5000000E+04  8.4694906E-12
  4.6000000E+04  7.5824915E-12
  4.7000000E+04  6.8032783E-12
  4.8000000E+04  6.1169888E-12
  5.0000000E+04  4.9747700E-12
  5.1250000E+04  4.3886630E-12
  5.2500000E+04  3.8823787E-12
  5.3750000E+04  3.4436159E-12
  5.5000000E+04  3.0621829E-12
  5.6250000E+04  2.7296016E-12
  5.7500000E+04  2.4387902E-12
  5.8750000E+04  2.1838098E-12
  6.0000000E+04  1.9596619E-12
  6.1250000E+04  1.7621245E-12
  6.2500000E+04  1.5876197E-12
  6.3750000E+04  1.4331062E-12
  6.5000000E+04  1.2959898E-12
  6.6250000E+04  1.1740517E-12
  6.7500000E+04  1.0653883E-12
  7.0000000E+04  8.8156110E-13
  7.2500000E+04  7.3391364E-13
  7.5000000E+04  6.1449012E-13
  7.7500000E+04  5.1725870E-13
  8.0000000E+04  4.3760700E-13
  8.2500000E+04  3.7197910E-13
  8.5000000E+04  3.1761110E-13
  8.7500000E+04  2.7233919E-13
  9.0000000E+04  2.3445759E-13
  9.2500000E+04  2.0261317E-13
  9.5000000E+04  1.7572631E-13
  9.7500000E+04  1.5293060E-13
  1.0000000E+05  1.3352704E-13
  1.0250000E+05  1.1694874E-13
  1.0500000E+05  1.0273351E-13
  1.0750000E+05  9.0502785E-14
  1.1000000E+05  7.9945049E-14
  1.1250000E+05  7.0802856E-14
  1.1500000E+05  6.2862590E-14
  1.1750000E+05  5.5946345E-14
  1.2000000E+05  4.9905394E-14
  1.2250000E+05  4.4614949E-14
  1.2500000E+05  3.9969939E-14
  1.2750000E+05  3.5881593E-14
  1.3000000E+05  3.2274689E-14
  1.3250000E+05  2.9085285E-14
  1.3500000E+05  2.6258867E-14
  1.3750000E+05  2.3748825E-14
  1.4000000E+05  2.1515190E-14
  1.4250000E+05  1.9523597E-14
  1.4500000E+05  1.7744429E-14
  1.5000000E+05  1.4724447E-14
  1.5500000E+05  1.2288719E-14
  1.6000000E+05  1.0311216E-14
  1.6500000E+05  8.6957339E-15
  1.7000000E+05  7.3682739E-15
  1.7500000E+05  6.2714808E-15
  1.8000000E+05  5.3605959E-15
  1.8500000E+05  4.6004300E-15
  1.9000000E+05  3.9631216E-15
  1.9500000E+05  3.4264756E-15
  2.0000000E+05  2.9726749E-15
  2.0500000E+05  2.5873517E-15
  2.1000000E+05  2.2588990E-15
  2.1500000E+05  1.9778905E-15
  2.2000000E+05  1.7366424E-15
  2.2500000E+05  1.5289183E-15
  2.3000000E+05  1.3495772E-15
  2.3500000E+05  1.1943311E-15
  2.4000000E+05  1.0595943E-15
  
  
#  28  10  N1  EION =  7.635000000E+00 eV   308
#  S(0) = 2.164588E+00
  3.8175000E-02  0.0000000E+00
  3.8175000E+00  0.0000000E+00
  3.8175000E+00  5.1980973E-01
  7.6350000E+00  5.1980973E-01
  7.6350000E+00  2.0736759E-02
  7.6377211E+00  2.0736759E-02
  7.6592781E+00  2.0402851E-02
  7.6808351E+00  2.0074401E-02
  7.7023921E+00  1.9751314E-02
  7.7239490E+00  1.9433497E-02
  7.7670630E+00  1.8813303E-02
  7.8101769E+00  1.8213103E-02
  7.8964048E+00  1.7069953E-02
  7.9826327E+00  1.5998840E-02
  8.1550885E+00  1.4053802E-02
  8.3275442E+00  1.2343482E-02
  8.5000000E+00  1.0838178E-02
  8.7500000E+00  8.9685031E-03
  9.0000000E+00  7.4108363E-03
  9.2500000E+00  6.1118086E-03
  9.5000000E+00  5.0277688E-03
  9.7500000E+00  4.1229433E-03
  1.0000000E+01  3.3678576E-03
  1.0250000E+01  2.7382033E-03
  1.0500000E+01  2.2136840E-03
  1.0750000E+01  1.7777456E-03
  1.0875000E+01  1.5885249E-03
  1.1000000E+01  1.4161922E-03
  1.1125000E+01  1.2593900E-03
  1.1250000E+01  1.1169903E-03
  1.1500000E+01  8.7150631E-04
  1.1625000E+01  7.6636765E-04
  1.1750000E+01  6.7112311E-04
  1.1875000E+01  5.8472589E-04
  1.2000000E+01  5.0648470E-04
  1.2125000E+01  4.3619199E-04
  1.2250000E+01  3.7382660E-04
  1.2375000E+01  3.1908093E-04
  1.2500000E+01  2.7144236E-04
  1.2562500E+01  2.4999164E-04
  1.2625000E+01  2.2980300E-04
  1.2687500E+01  2.1068746E-04
  1.2750000E+01  1.9251746E-04
  1.2812500E+01  1.7521404E-04
  1.2875000E+01  1.5873610E-04
  1.3000000E+01  1.2822575E-04
  1.3062500E+01  1.1422062E-04
  1.3125000E+01  1.0111236E-04
  1.3187500E+01  8.9058225E-05
  1.3250000E+01  7.8161730E-05
  1.3312500E+01  6.8448585E-05
  1.3375000E+01  5.9888983E-05
  1.3437500E+01  5.2416497E-05
  1.3500000E+01  4.5943147E-05
  1.3625000E+01  3.5599111E-05
  1.3687500E+01  3.1531314E-05
  1.3750000E+01  2.8077440E-05
  1.3812500E+01  2.5163720E-05
  1.3875000E+01  2.2731886E-05
  1.4000000E+01  1.9103254E-05
  1.4062500E+01  1.7817004E-05
  1.4125000E+01  1.6836115E-05
  1.4187500E+01  1.6136238E-05
  1.4250000E+01  1.5702138E-05
  1.4312500E+01  1.5528360E-05
  1.4375000E+01  1.5620316E-05
  1.4437500E+01  1.5996058E-05
  1.4500000E+01  1.6688037E-05
  1.4562500E+01  1.7720024E-05
  1.4625000E+01  1.9102062E-05
  1.4750000E+01  2.2997369E-05
  1.4812500E+01  2.5564657E-05
  1.4875000E+01  2.8583350E-05
  1.5000000E+01  3.6064476E-05
  1.5062500E+01  4.0543765E-05
  1.5125000E+01  4.5496486E-05
  1.5187500E+01  5.0876272E-05
  1.5250000E+01  5.6603959E-05
  1.5312500E+01  6.2563012E-05
  1.5375000E+01  6.8630747E-05
  1.5437500E+01  7.4753355E-05
  1.5500000E+01  8.0894881E-05
  1.5625000E+01  9.3121672E-05
  1.5750000E+01  1.0515502E-04
  1.5875000E+01  1.1695590E-04
  1.6000000E+01  1.2860121E-04
  1.6125000E+01  1.4027598E-04
  1.6187500E+01  1.4620962E-04
  1.6250000E+01  1.5226470E-04
  1.6312500E+01  1.5847627E-04
  1.6375000E+01  1.6484455E-04
  1.6500000E+01  1.7802607E-04
  1.6750000E+01  2.0594548E-04
  1.7000000E+01  2.3538980E-04
  1.7125000E+01  2.5042788E-04
  1.7250000E+01  2.6551572E-04
  1.7375000E+01  2.8052576E-04
  1.7500000E+01  2.9539247E-04
  1.7750000E+01  3.2463179E-04
  1.8000000E+01  3.5318650E-04
  1.8250000E+01  3.8112357E-04
  1.8500000E+01  4.0860601E-04
  1.8750000E+01  4.3577726E-04
  1.9000000E+01  4.6255638E-04
  1.9500000E+01  5.1450961E-04
  2.0000000E+01  5.6374606E-04
  2.0500000E+01  6.0989301E-04
  2.1000000E+01  6.5294331E-04
  2.2000000E+01  7.3033215E-04
  2.3000000E+01  7.9666557E-04
  2.4000000E+01  8.5274781E-04
  2.5000000E+01  8.9964029E-04
  2.6000000E+01  9.3847483E-04
  2.7000000E+01  9.7024523E-04
  2.8000000E+01  9.9588833E-04
  2.9000000E+01  1.0162206E-03
  3.0000000E+01  1.0319831E-03
  3.1000000E+01  1.0438085E-03
  3.2000000E+01  1.0522469E-03
  3.4000000E+01  1.0608186E-03
  3.6000000E+01  1.0607743E-03
  3.8000000E+01  1.0543962E-03
  4.0000000E+01  1.0433787E-03
  4.2000000E+01  1.0289714E-03
  4.4000000E+01  1.0121162E-03
  4.6000000E+01  9.9350887E-04
  4.8000000E+01  9.7368266E-04
  5.0000000E+01  9.5303384E-04
  5.2500000E+01  9.2652685E-04
  5.5000000E+01  8.9965195E-04
  5.7500000E+01  8.7273051E-04
  6.0000000E+01  8.4599689E-04
  6.5000000E+01  7.9373138E-04
  6.7500000E+01  7.6841916E-04
  7.0000000E+01  7.4375130E-04
  7.2500000E+01  7.1977702E-04
  7.5000000E+01  6.9653064E-04
  8.0000000E+01  6.5229471E-04
  8.5000000E+01  6.1111857E-04
  9.0000000E+01  5.7296920E-04
  9.5000000E+01  5.3775168E-04
  1.0000000E+02  5.0532037E-04
  1.0500000E+02  4.7550627E-04
  1.1000000E+02  4.4812173E-04
  1.1500000E+02  4.2297543E-04
  1.2000000E+02  3.9987826E-04
  1.2500000E+02  3.7864571E-04
  1.3000000E+02  3.5910519E-04
  1.3500000E+02  3.4109691E-04
  1.4000000E+02  3.2447172E-04
  1.4500000E+02  3.0909615E-04
  1.5000000E+02  2.9485034E-04
  1.6000000E+02  2.6932512E-04
  1.7000000E+02  2.4716682E-04
  1.8000000E+02  2.2780251E-04
  1.9000000E+02  2.1077927E-04
  2.0000000E+02  1.9573993E-04
  2.1000000E+02  1.8239319E-04
  2.2000000E+02  1.7050016E-04
  2.3000000E+02  1.5986133E-04
  2.4000000E+02  1.5030397E-04
  2.5000000E+02  1.4168071E-04
  2.6000000E+02  1.3386683E-04
  2.7000000E+02  1.2675055E-04
  2.8000000E+02  1.2023823E-04
  2.9000000E+02  1.1425183E-04
  3.0000000E+02  1.0872399E-04
  3.1000000E+02  1.0359836E-04
  3.2000000E+02  9.8828244E-05
  3.4000000E+02  9.0212223E-05
  3.6000000E+02  8.2643303E-05
  3.8000000E+02  7.5956962E-05
  4.0000000E+02  7.0030983E-05
  4.2000000E+02  6.4762583E-05
  4.4000000E+02  6.0064826E-05
  4.6000000E+02  5.5862550E-05
  4.8000000E+02  5.2089300E-05
  5.0000000E+02  4.8688824E-05
  5.2500000E+02  4.4892619E-05
  5.5000000E+02  4.1533017E-05
  5.7500000E+02  3.8548237E-05
  6.0000000E+02  3.5885874E-05
  6.5000000E+02  3.1357154E-05
  6.7500000E+02  2.9415975E-05
  7.0000000E+02  2.7649435E-05
  7.2500000E+02  2.6034556E-05
  7.5000000E+02  2.4553070E-05
  8.0000000E+02  2.1931489E-05
  8.5000000E+02  1.9693175E-05
  9.0000000E+02  1.7772407E-05
  9.5000000E+02  1.6114504E-05
  1.0000000E+03  1.4674762E-05
  1.0500000E+03  1.3418212E-05
  1.1000000E+03  1.2316955E-05
  1.1500000E+03  1.1346763E-05
  1.2000000E+03  1.0485621E-05
  1.2500000E+03  9.7159828E-06
  1.3000000E+03  9.0245595E-06
  1.3500000E+03  8.4010051E-06
  1.4000000E+03  7.8366970E-06
  1.4500000E+03  7.3246673E-06
  1.5000000E+03  6.8591370E-06
  1.6000000E+03  6.0479430E-06
  1.7000000E+03  5.3694843E-06
  1.8000000E+03  4.7974594E-06
  1.9000000E+03  4.3097655E-06
  2.0000000E+03  3.8892806E-06
  2.1000000E+03  3.5241510E-06
  2.2000000E+03  3.2055534E-06
  2.3000000E+03  2.9263754E-06
  2.4000000E+03  2.6808632E-06
  2.5000000E+03  2.4641681E-06
  2.6000000E+03  2.2718631E-06
  2.7000000E+03  2.1001533E-06
  2.8000000E+03  1.9460134E-06
  2.9000000E+03  1.8071737E-06
  3.0000000E+03  1.6818124E-06
  3.1000000E+03  1.5683543E-06
  3.2000000E+03  1.4654165E-06
  3.4000000E+03  1.2864000E-06
  3.6000000E+03  1.1368245E-06
  3.8000000E+03  1.0104744E-06
  4.0000000E+03  9.0267388E-07
  4.2000000E+03  8.1014428E-07
  4.4000000E+03  7.3037664E-07
  4.6000000E+03  6.6120088E-07
  4.8000000E+03  6.0075488E-07
  5.0000000E+03  5.4758818E-07
  5.2500000E+03  4.8976647E-07
  5.5000000E+03  4.4004029E-07
  5.7500000E+03  3.9704213E-07
  6.0000000E+03  3.5960281E-07
  6.5000000E+03  2.9791359E-07
  6.7500000E+03  2.7239226E-07
  7.0000000E+03  2.4976208E-07
  7.2500000E+03  2.2962031E-07
  7.5000000E+03  2.1162523E-07
  8.0000000E+03  1.8097793E-07
  8.5000000E+03  1.5603419E-07
  9.0000000E+03  1.3550683E-07
  9.5000000E+03  1.1845552E-07
  1.0000000E+04  1.0417410E-07
  1.0500000E+04  9.2117652E-08
  1.1000000E+04  8.1863787E-08
  1.1500000E+04  7.3084092E-08
  1.2000000E+04  6.5520453E-08
  1.2500000E+04  5.8967667E-08
  1.3000000E+04  5.3261204E-08
  1.3500000E+04  4.8267953E-08
  1.4000000E+04  4.3879312E-08
  1.4500000E+04  4.0006045E-08
  1.5000000E+04  3.6574347E-08
  1.5500000E+04  3.3522811E-08
  1.6000000E+04  3.0800041E-08
  1.6500000E+04  2.8362785E-08
  1.7000000E+04  2.6174476E-08
  1.8000000E+04  2.2425018E-08
  1.9000000E+04  1.9353421E-08
  2.0000000E+04  1.6813101E-08
  2.1000000E+04  1.4694053E-08
  2.2000000E+04  1.2912580E-08
  2.3000000E+04  1.1404198E-08
  2.4000000E+04  1.0118671E-08
  2.5000000E+04  9.0164642E-09
  2.6000000E+04  8.0661791E-09
  2.7000000E+04  7.2426562E-09
  2.8000000E+04  6.5255698E-09
  2.9000000E+04  5.8983832E-09
  3.0000000E+04  5.3475449E-09
  3.1000000E+04  4.8618744E-09
  3.2000000E+04  4.4320827E-09
  3.3000000E+04  4.0504116E-09
  3.4000000E+04  3.7103581E-09
  3.5000000E+04  3.4064447E-09
  3.6000000E+04  3.1340402E-09
  3.8000000E+04  2.6685819E-09
  4.0000000E+04  2.2888102E-09
  4.2000000E+04  1.9760707E-09
  4.4000000E+04  1.7163533E-09
  4.6000000E+04  1.4990071E-09
  4.8000000E+04  1.3158382E-09
  5.0000000E+04  1.1604715E-09
  5.2500000E+04  9.9782972E-10
  5.5000000E+04  8.6330344E-10
  5.7500000E+04  7.5115686E-10
  5.8750000E+04  7.0206010E-10
  6.0000000E+04  6.5699347E-10
  6.2500000E+04  5.7740567E-10
  6.5000000E+04  5.0972592E-10
  6.7500000E+04  4.5184660E-10
  7.0000000E+04  4.0208812E-10
  7.2500000E+04  3.5910165E-10
  7.5000000E+04  3.2179583E-10
  7.7500000E+04  2.8928138E-10
  8.0000000E+04  2.6082864E-10
  8.2500000E+04  2.3583522E-10
  8.5000000E+04  2.1380169E-10
  8.7500000E+04  1.9431180E-10
  9.0000000E+04  1.7701784E-10
  9.2500000E+04  1.6162743E-10
  9.5000000E+04  1.4789287E-10
  9.7500000E+04  1.3560342E-10
  1.0000000E+05  1.2457788E-10
  1.0250000E+05  1.1465983E-10
  1.0500000E+05  1.0571541E-10
  1.1000000E+05  9.0304006E-11
  1.1500000E+05  7.7614727E-11
  1.2000000E+05  6.7109446E-11


==> anc/colstop/sbethe/sdbase/oos29.tab <==
# Atomic number = 29   (Cu)
#
#      W/eV         OOS*eV
  
  
#  29   1  K1  EION =  8.986000000E+03 eV   257
#  S(0) = 1.236627E+00
  8.9806535E+01  0.0000000E+00
  8.9806535E+03  0.0000000E+00
  8.9806535E+03  2.2540522E-04
  8.9860000E+03  2.2540522E-04
  8.9860894E+03  2.2540522E-04
  8.9867850E+03  2.2740812E-04
  8.9874805E+03  2.2912922E-04
  8.9881760E+03  2.3060076E-04
  8.9888715E+03  2.3185128E-04
  8.9902626E+03  2.3378870E-04
  8.9916537E+03  2.3511552E-04
  8.9944358E+03  2.3646516E-04
  8.9972179E+03  2.3669933E-04
  9.0000000E+03  2.3631259E-04
  9.0039062E+03  2.3528073E-04
  9.0078125E+03  2.3408768E-04
  9.0117187E+03  2.3296971E-04
  9.0156250E+03  2.3203388E-04
  9.0234375E+03  2.3082374E-04
  9.0312500E+03  2.3041432E-04
  9.0468750E+03  2.3105565E-04
  9.0546875E+03  2.3164418E-04
  9.0625000E+03  2.3218389E-04
  9.0781250E+03  2.3276600E-04
  9.0937500E+03  2.3253660E-04
  9.1093750E+03  2.3168134E-04
  9.1250000E+03  2.3052321E-04
  9.1406250E+03  2.2933165E-04
  9.1562500E+03  2.2825401E-04
  9.1718750E+03  2.2732404E-04
  9.1875000E+03  2.2650420E-04
  9.2187500E+03  2.2493856E-04
  9.2500000E+03  2.2317774E-04
  9.2812500E+03  2.2120059E-04
  9.3125000E+03  2.1919126E-04
  9.3750000E+03  2.1553561E-04
  9.4375000E+03  2.1211449E-04
  9.4687500E+03  2.1034834E-04
  9.5000000E+03  2.0855944E-04
  9.6250000E+03  2.0173633E-04
  9.7500000E+03  1.9524127E-04
  1.0000000E+04  1.8295226E-04
  1.0500000E+04  1.6110811E-04
  1.1000000E+04  1.4254790E-04
  1.1500000E+04  1.2671650E-04
  1.2000000E+04  1.1313218E-04
  1.2500000E+04  1.0141730E-04
  1.3000000E+04  9.1253480E-05
  1.3500000E+04  8.2396269E-05
  1.4000000E+04  7.4638516E-05
  1.4500000E+04  6.7813696E-05
  1.5000000E+04  6.1785889E-05
  1.5500000E+04  5.6442476E-05
  1.6000000E+04  5.1689425E-05
  1.6500000E+04  4.7447796E-05
  1.7000000E+04  4.3651014E-05
  1.8000000E+04  3.7174500E-05
  1.9000000E+04  3.1900563E-05
  2.0000000E+04  2.7564367E-05
  2.1000000E+04  2.3967445E-05
  2.2000000E+04  2.0959805E-05
  2.3000000E+04  1.8426475E-05
  2.4000000E+04  1.6278223E-05
  2.5000000E+04  1.4445143E-05
  2.6000000E+04  1.2871949E-05
  2.7000000E+04  1.1514559E-05
  2.8000000E+04  1.0337529E-05
  2.9000000E+04  9.3121596E-06
  3.0000000E+04  8.4150279E-06
  3.1000000E+04  7.6268983E-06
  3.2000000E+04  6.9318750E-06
  3.3000000E+04  6.3167520E-06
  3.4000000E+04  5.7704980E-06
  3.5000000E+04  5.2838482E-06
  3.6000000E+04  4.8489861E-06
  3.8000000E+04  4.1091073E-06
  4.0000000E+04  3.5087129E-06
  4.2000000E+04  3.0168013E-06
  4.4000000E+04  2.6102361E-06
  4.6000000E+04  2.2715205E-06
  4.8000000E+04  1.9872620E-06
  5.0000000E+04  1.7470960E-06
  5.2500000E+04  1.4967194E-06
  5.5000000E+04  1.2905184E-06
  5.7500000E+04  1.1193133E-06
  5.8750000E+04  1.0445781E-06
  6.0000000E+04  9.7610237E-07
  6.2500000E+04  8.5548527E-07
  6.5000000E+04  7.5325350E-07
  6.7500000E+04  6.6609632E-07
  7.0000000E+04  5.9138611E-07
  7.2500000E+04  5.2702056E-07
  7.5000000E+04  4.7130488E-07
  7.7500000E+04  4.2286303E-07
  8.0000000E+04  3.8057050E-07
  8.2500000E+04  3.4350263E-07
  8.5000000E+04  3.1089462E-07
  8.7500000E+04  2.8211046E-07
  9.0000000E+04  2.5661856E-07
  9.2500000E+04  2.3397240E-07
  9.5000000E+04  2.1379520E-07
  1.0000000E+05  1.7961808E-07
  1.0500000E+05  1.5205735E-07
  1.1000000E+05  1.2962197E-07
  1.1500000E+05  1.1120134E-07
  1.2000000E+05  9.5957622E-08
  1.2500000E+05  8.3251331E-08
  1.3000000E+05  7.2589162E-08
  1.3500000E+05  6.3586797E-08
  1.4000000E+05  5.5942082E-08
  1.4500000E+05  4.9415477E-08
  1.5000000E+05  4.3815562E-08
  1.5500000E+05  3.8988249E-08
  1.6000000E+05  3.4808671E-08
  1.6500000E+05  3.1174977E-08
  1.7000000E+05  2.8003579E-08
  1.7500000E+05  2.5225505E-08
  1.8000000E+05  2.2783538E-08
  1.8500000E+05  2.0629964E-08
  1.9000000E+05  1.8724805E-08
  1.9500000E+05  1.7034421E-08
  2.0000000E+05  1.5530384E-08
  2.0500000E+05  1.4188565E-08
  2.1000000E+05  1.2988408E-08
  2.2000000E+05  1.0945275E-08
  2.3000000E+05  9.2880212E-09
  2.4000000E+05  7.9324462E-09
  2.5000000E+05  6.8150396E-09
  2.6000000E+05  5.8873595E-09
  2.7000000E+05  5.1120737E-09
  2.8000000E+05  4.4601463E-09
  2.9000000E+05  3.9087908E-09
  3.0000000E+05  3.4399781E-09
  3.1000000E+05  3.0393378E-09
  3.2000000E+05  2.6953320E-09
  3.3000000E+05  2.3986347E-09
  3.4000000E+05  2.1416611E-09
  3.5000000E+05  1.9182063E-09
  3.6000000E+05  1.7231655E-09
  3.7000000E+05  1.5523168E-09
  3.8000000E+05  1.4021514E-09
  3.9000000E+05  1.2697391E-09
  4.0000000E+05  1.1526221E-09
  4.1000000E+05  1.0487300E-09
  4.2000000E+05  9.5631169E-10
  4.3000000E+05  8.7388005E-10
  4.4000000E+05  8.0016782E-10
  4.6000000E+05  6.7472062E-10
  4.8000000E+05  5.7300328E-10
  5.0000000E+05  4.8982364E-10
  5.1250000E+05  4.4546891E-10
  5.2500000E+05  4.0604728E-10
  5.3750000E+05  3.7091347E-10
  5.5000000E+05  3.3951860E-10
  5.7500000E+05  2.8613864E-10
  5.8750000E+05  2.6340713E-10
  6.0000000E+05  2.4290186E-10
  6.2500000E+05  2.0757434E-10
  6.5000000E+05  1.7847648E-10
  6.7500000E+05  1.5433088E-10
  7.0000000E+05  1.3415569E-10
  7.2500000E+05  1.1718949E-10
  7.5000000E+05  1.0283624E-10
  7.7500000E+05  9.0625329E-11
  8.0000000E+05  8.0182460E-11
  8.2500000E+05  7.1207745E-11
  8.5000000E+05  6.3459079E-11
  8.7500000E+05  5.6739828E-11
  9.0000000E+05  5.0889357E-11
  9.2500000E+05  4.5775659E-11
  9.5000000E+05  4.1289611E-11
  9.7500000E+05  3.7340570E-11
  1.0000000E+06  3.3852876E-11
  1.0250000E+06  3.0763076E-11
  1.0500000E+06  2.8017701E-11
  1.1000000E+06  2.3386061E-11
  1.1500000E+06  1.9671100E-11
  1.2000000E+06  1.6662930E-11
  1.2500000E+06  1.4205821E-11
  1.3000000E+06  1.2182782E-11
  1.3500000E+06  1.0504912E-11
  1.4000000E+06  9.1039142E-12
  1.4500000E+06  7.9267792E-12
  1.5000000E+06  6.9319879E-12
  1.5500000E+06  6.0867439E-12
  1.6000000E+06  5.3649366E-12
  1.6500000E+06  4.7456267E-12
  1.7000000E+06  4.2119083E-12
  1.7500000E+06  3.7500399E-12
  1.8000000E+06  3.3487840E-12
  1.8500000E+06  2.9988993E-12
  1.9000000E+06  2.6927472E-12
  1.9500000E+06  2.4239790E-12
  2.0000000E+06  2.1872921E-12
  2.0500000E+06  1.9782386E-12
  2.1000000E+06  1.7930725E-12
  2.2000000E+06  1.4822054E-12
  2.3000000E+06  1.2346014E-12
  2.4000000E+06  1.0355725E-12
  2.5000000E+06  8.7423828E-13
  2.6000000E+06  7.4244293E-13
  2.7000000E+06  6.3400791E-13
  2.8000000E+06  5.4420190E-13
  2.9000000E+06  4.6936560E-13
  3.0000000E+06  4.0664387E-13
  3.1000000E+06  3.5379135E-13
  3.2000000E+06  3.0902935E-13
  3.3000000E+06  2.7093911E-13
  3.4000000E+06  2.3838175E-13
  3.5000000E+06  2.1043649E-13
  3.6000000E+06  1.8635453E-13
  3.7000000E+06  1.6552347E-13
  3.8000000E+06  1.4743987E-13
  3.9000000E+06  1.3168792E-13
  4.0000000E+06  1.1792251E-13
  4.1000000E+06  1.0585601E-13
  4.2000000E+06  9.5247630E-14
  4.3000000E+06  8.5895002E-14
  4.4000000E+06  7.7627350E-14
  4.5000000E+06  7.0300039E-14
  4.6000000E+06  6.3790144E-14
  4.7000000E+06  5.7992851E-14
  4.8000000E+06  5.2818483E-14
  5.0000000E+06  4.4041366E-14
  5.1250000E+06  3.9443684E-14
  5.2500000E+06  3.5411592E-14
  5.3750000E+06  3.1865329E-14
  5.5000000E+06  2.8737770E-14
  5.7500000E+06  2.3520578E-14
  5.8750000E+06  2.1341978E-14
  6.0000000E+06  1.9401507E-14
  6.2500000E+06  1.6119635E-14
  6.5000000E+06  1.3482677E-14
  6.7500000E+06  1.1347283E-14
  7.0000000E+06  9.6054480E-15
  7.2500000E+06  8.1749850E-15
  7.5000000E+06  6.9927780E-15
  7.7500000E+06  6.0099366E-15
  8.0000000E+06  5.1882842E-15
  8.2500000E+06  4.4977819E-15
  8.5000000E+06  3.9146218E-15
  8.7500000E+06  3.4198154E-15
  9.0000000E+06  2.9981229E-15
  9.2500000E+06  2.6372434E-15
  9.5000000E+06  2.3271949E-15
  9.7500000E+06  2.0598247E-15
  1.0000000E+07  1.8284402E-15
  1.0250000E+07  1.6275179E-15
  1.0500000E+07  1.4524656E-15
  1.0750000E+07  1.2994628E-15
  1.1000000E+07  1.1653245E-15
  1.1250000E+07  1.0473838E-15
  1.1500000E+07  9.4340471E-16
  1.1750000E+07  8.5152431E-16
  1.2000000E+07  7.7016092E-16
  1.2250000E+07  6.9795951E-16
  1.2500000E+07  6.3375673E-16
  
  
#  29   2  L1  EION =  1.103000000E+03 eV   277
#  S(0) = 1.367680E+00
  1.0977136E+01  0.0000000E+00
  1.0977136E+03  0.0000000E+00
  1.0977136E+03  1.0204500E-03
  1.1030000E+03  1.0204500E-03
  1.1030109E+03  1.0204500E-03
  1.1033045E+03  1.0242059E-03
  1.1035982E+03  1.0277128E-03
  1.1038919E+03  1.0309831E-03
  1.1041856E+03  1.0340290E-03
  1.1047730E+03  1.0394914E-03
  1.1053603E+03  1.0441841E-03
  1.1065350E+03  1.0515576E-03
  1.1077098E+03  1.0566789E-03
  1.1100592E+03  1.0618444E-03
  1.1124087E+03  1.0623377E-03
  1.1147581E+03  1.0599333E-03
  1.1171076E+03  1.0558062E-03
  1.1194571E+03  1.0507326E-03
  1.1218065E+03  1.0452236E-03
  1.1265054E+03  1.0341146E-03
  1.1312043E+03  1.0239316E-03
  1.1359033E+03  1.0151718E-03
  1.1406022E+03  1.0078871E-03
  1.1500000E+03  9.9705601E-04
  1.1625000E+03  9.8749935E-04
  1.1750000E+03  9.7971099E-04
  1.1875000E+03  9.7107176E-04
  1.2000000E+03  9.6051705E-04
  1.2250000E+03  9.3432901E-04
  1.2375000E+03  9.2000772E-04
  1.2500000E+03  9.0572185E-04
  1.2750000E+03  8.7861114E-04
  1.2875000E+03  8.6597334E-04
  1.3000000E+03  8.5384919E-04
  1.3250000E+03  8.3060384E-04
  1.3500000E+03  8.0794460E-04
  1.3750000E+03  7.8552012E-04
  1.4000000E+03  7.6349541E-04
  1.4500000E+03  7.2192018E-04
  1.4750000E+03  7.0263326E-04
  1.5000000E+03  6.8422240E-04
  1.5500000E+03  6.4936464E-04
  1.6000000E+03  6.1651537E-04
  1.6500000E+03  5.8572809E-04
  1.7000000E+03  5.5719828E-04
  1.7500000E+03  5.3073103E-04
  1.8000000E+03  5.0595612E-04
  1.9000000E+03  4.6070181E-04
  2.0000000E+03  4.2092043E-04
  2.0500000E+03  4.0286790E-04
  2.1000000E+03  3.8583663E-04
  2.1500000E+03  3.6974763E-04
  2.2000000E+03  3.5456076E-04
  2.3000000E+03  3.2669946E-04
  2.4000000E+03  3.0182912E-04
  2.5000000E+03  2.7948436E-04
  2.6000000E+03  2.5932805E-04
  2.7000000E+03  2.4115748E-04
  2.8000000E+03  2.2471881E-04
  2.9000000E+03  2.0976829E-04
  3.0000000E+03  1.9614853E-04
  3.1000000E+03  1.8373362E-04
  3.2000000E+03  1.7238762E-04
  3.4000000E+03  1.5241715E-04
  3.6000000E+03  1.3549607E-04
  3.8000000E+03  1.2106806E-04
  4.0000000E+03  1.0867193E-04
  4.2000000E+03  9.7953086E-05
  4.4000000E+03  8.8632676E-05
  4.6000000E+03  8.0487540E-05
  4.8000000E+03  7.3335212E-05
  5.0000000E+03  6.7025280E-05
  5.2500000E+03  6.0136820E-05
  5.5000000E+03  5.4179194E-05
  5.7500000E+03  4.8997702E-05
  6.0000000E+03  4.4468049E-05
  6.5000000E+03  3.6979091E-05
  6.7500000E+03  3.3869321E-05
  7.0000000E+03  3.1103717E-05
  7.2500000E+03  2.8635304E-05
  7.5000000E+03  2.6424687E-05
  7.7500000E+03  2.4438644E-05
  8.0000000E+03  2.2649020E-05
  8.2500000E+03  2.1031831E-05
  8.5000000E+03  1.9566563E-05
  9.0000000E+03  1.7023707E-05
  9.5000000E+03  1.4906267E-05
  1.0000000E+04  1.3128093E-05
  1.0500000E+04  1.1623306E-05
  1.1000000E+04  1.0340910E-05
  1.1500000E+04  9.2410078E-06
  1.2000000E+04  8.2920568E-06
  1.2500000E+04  7.4688716E-06
  1.3000000E+04  6.7511549E-06
  1.3500000E+04  6.1224417E-06
  1.4000000E+04  5.5692830E-06
  1.4500000E+04  5.0806159E-06
  1.5000000E+04  4.6472765E-06
  1.5500000E+04  4.2616267E-06
  1.6000000E+04  3.9172644E-06
  1.6500000E+04  3.6087966E-06
  1.7000000E+04  3.3316582E-06
  1.7500000E+04  3.0819666E-06
  1.8000000E+04  2.8564051E-06
  1.8500000E+04  2.6521277E-06
  1.9000000E+04  2.4666830E-06
  2.0000000E+04  2.1440937E-06
  2.1000000E+04  1.8747993E-06
  2.2000000E+04  1.6482555E-06
  2.3000000E+04  1.4563290E-06
  2.4000000E+04  1.2926752E-06
  2.5000000E+04  1.1522949E-06
  2.6000000E+04  1.0312126E-06
  2.7000000E+04  9.2623996E-07
  2.8000000E+04  8.3479936E-07
  2.9000000E+04  7.5479209E-07
  3.0000000E+04  6.8449730E-07
  3.1000000E+04  6.2249505E-07
  3.2000000E+04  5.6760690E-07
  3.3000000E+04  5.1884917E-07
  3.4000000E+04  4.7539637E-07
  3.5000000E+04  4.3655253E-07
  3.6000000E+04  4.0172804E-07
  3.7000000E+04  3.7042118E-07
  3.8000000E+04  3.4220322E-07
  3.9000000E+04  3.1670638E-07
  4.0000000E+04  2.9361398E-07
  4.2000000E+04  2.5358416E-07
  4.4000000E+04  2.2032853E-07
  4.6000000E+04  1.9248862E-07
  4.8000000E+04  1.6901850E-07
  5.0000000E+04  1.4910419E-07
  5.2500000E+04  1.2825020E-07
  5.5000000E+04  1.1099507E-07
  5.7500000E+04  9.6605767E-08
  5.8750000E+04  9.0304746E-08
  6.0000000E+04  8.4520064E-08
  6.2500000E+04  7.4302055E-08
  6.5000000E+04  6.5610375E-08
  6.7500000E+04  5.8175222E-08
  7.0000000E+04  5.1781538E-08
  7.2500000E+04  4.6256536E-08
  7.5000000E+04  4.1460377E-08
  7.7500000E+04  3.7279103E-08
  8.0000000E+04  3.3619249E-08
  8.2500000E+04  3.0403708E-08
  8.5000000E+04  2.7568497E-08
  8.7500000E+04  2.5060245E-08
  9.0000000E+04  2.2834208E-08
  9.2500000E+04  2.0852699E-08
  9.5000000E+04  1.9083830E-08
  9.7500000E+04  1.7500510E-08
  1.0000000E+05  1.6079627E-08
  1.0250000E+05  1.4801392E-08
  1.0500000E+05  1.3648798E-08
  1.1000000E+05  1.1663839E-08
  1.1500000E+05  1.0029370E-08
  1.2000000E+05  8.6731591E-09
  1.2500000E+05  7.5398713E-09
  1.3000000E+05  6.5866749E-09
  1.3500000E+05  5.7800960E-09
  1.4000000E+05  5.0937402E-09
  1.4500000E+05  4.5066266E-09
  1.5000000E+05  4.0019490E-09
  1.5500000E+05  3.5661442E-09
  1.6000000E+05  3.1881935E-09
  1.6500000E+05  2.8590898E-09
  1.7000000E+05  2.5714263E-09
  1.7500000E+05  2.3190783E-09
  1.8000000E+05  2.0969564E-09
  1.8500000E+05  1.9008103E-09
  1.9000000E+05  1.7270725E-09
  1.9500000E+05  1.5727356E-09
  2.0000000E+05  1.4352538E-09
  2.0500000E+05  1.3124641E-09
  2.1000000E+05  1.2025208E-09
  2.1500000E+05  1.1038437E-09
  2.2000000E+05  1.0150747E-09
  2.2500000E+05  9.3504364E-10
  2.3000000E+05  8.6273847E-10
  2.4000000E+05  7.3790925E-10
  2.5000000E+05  6.3483829E-10
  2.6000000E+05  5.4913263E-10
  2.7000000E+05  4.7740072E-10
  2.8000000E+05  4.1699867E-10
  2.9000000E+05  3.6584786E-10
  3.0000000E+05  3.2230095E-10
  3.1000000E+05  2.8504254E-10
  3.2000000E+05  2.5301499E-10
  3.3000000E+05  2.2536240E-10
  3.4000000E+05  2.0138766E-10
  3.5000000E+05  1.8051974E-10
  3.6000000E+05  1.6228843E-10
  3.7000000E+05  1.4630444E-10
  3.8000000E+05  1.3224384E-10
  3.9000000E+05  1.1983576E-10
  4.0000000E+05  1.0885268E-10
  4.1000000E+05  9.9102626E-11
  4.2000000E+05  9.0423137E-11
  4.3000000E+05  8.2676162E-11
  4.4000000E+05  7.5743975E-11
  4.5000000E+05  6.9525851E-11
  4.6000000E+05  6.3935303E-11
  4.7000000E+05  5.8897815E-11
  4.8000000E+05  5.4348983E-11
  5.0000000E+05  4.6501258E-11
  5.1250000E+05  4.2313016E-11
  5.2500000E+05  3.8588284E-11
  5.3750000E+05  3.5266722E-11
  5.5000000E+05  3.2296966E-11
  5.7500000E+05  2.7243544E-11
  5.8750000E+05  2.5089863E-11
  6.0000000E+05  2.3146147E-11
  6.2500000E+05  1.9795119E-11
  6.5000000E+05  1.7032569E-11
  6.7500000E+05  1.4738273E-11
  7.0000000E+05  1.2819781E-11
  7.2500000E+05  1.1205267E-11
  7.5000000E+05  9.8384414E-12
  7.7500000E+05  8.6748570E-12
  8.0000000E+05  7.6791330E-12
  8.2500000E+05  6.8228949E-12
  8.5000000E+05  6.0832313E-12
  8.7500000E+05  5.4415205E-12
  9.0000000E+05  4.8825209E-12
  9.2500000E+05  4.3936879E-12
  9.5000000E+05  3.9646534E-12
  9.7500000E+05  3.5868037E-12
  1.0000000E+06  3.2529476E-12
  1.0250000E+06  2.9570543E-12
  1.0500000E+06  2.6940404E-12
  1.0750000E+06  2.4596025E-12
  1.1000000E+06  2.2500828E-12
  1.1250000E+06  2.0623589E-12
  1.1500000E+06  1.8937559E-12
  1.1750000E+06  1.7419762E-12
  1.2000000E+06  1.6050391E-12
  1.2250000E+06  1.4812322E-12
  1.2500000E+06  1.3690704E-12
  1.3000000E+06  1.1746805E-12
  1.3500000E+06  1.0133745E-12
  1.4000000E+06  8.7861999E-13
  1.4500000E+06  7.6534272E-13
  1.5000000E+06  6.6956595E-13
  1.5500000E+06  5.8814786E-13
  1.6000000E+06  5.1858779E-13
  1.6500000E+06  4.5888098E-13
  1.7000000E+06  4.0740698E-13
  1.7500000E+06  3.6284752E-13
  1.8000000E+06  3.2412339E-13
  1.8500000E+06  2.9034629E-13
  1.9000000E+06  2.6078154E-13
  1.9500000E+06  2.3481842E-13
  2.0000000E+06  2.1194709E-13
  2.0500000E+06  1.9173999E-13
  2.1000000E+06  1.7383675E-13
  2.1500000E+06  1.5793231E-13
  2.2000000E+06  1.4376749E-13
  2.2500000E+06  1.3112134E-13
  2.3000000E+06  1.1980476E-13
  2.3500000E+06  1.0965544E-13
  2.4000000E+06  1.0053354E-13
  2.4500000E+06  9.2318281E-14
  2.5000000E+06  8.4905006E-14
  2.6000000E+06  7.2132429E-14
  2.7000000E+06  6.1619146E-14
  2.8000000E+06  5.2908104E-14
  2.9000000E+06  4.5646385E-14
  3.0000000E+06  3.9558637E-14
  3.1000000E+06  3.4427962E-14
  3.2000000E+06  3.0081656E-14
  3.3000000E+06  2.6381322E-14
  3.4000000E+06  2.3216159E-14
  3.5000000E+06  2.0497020E-14
  3.6000000E+06  1.8153000E-14
  3.7000000E+06  1.6126465E-14
  3.8000000E+06  1.4369358E-14
  
  
#  29   3  L2  EION =  9.580000000E+02 eV   279
#  S(0) = 1.855373E+00
  9.5585900E+00  0.0000000E+00
  9.5585900E+02  0.0000000E+00
  9.5585900E+02  1.4465609E-03
  9.5800000E+02  1.4465609E-03
  9.5800959E+02  1.4465609E-03
  9.5814081E+02  1.4764894E-03
  9.5827203E+02  1.5055273E-03
  9.5840325E+02  1.5337189E-03
  9.5853447E+02  1.5611054E-03
  9.5879691E+02  1.6136149E-03
  9.5905935E+02  1.6633368E-03
  9.5958423E+02  1.7553795E-03
  9.6010911E+02  1.8388927E-03
  9.6115887E+02  1.9853144E-03
  9.6220863E+02  2.1102906E-03
  9.6325839E+02  2.2189090E-03
  9.6430815E+02  2.3146453E-03
  9.6535791E+02  2.3999373E-03
  9.6640767E+02  2.4765329E-03
  9.6850719E+02  2.6084283E-03
  9.7060671E+02  2.7172125E-03
  9.7270623E+02  2.8070028E-03
  9.7480575E+02  2.8805057E-03
  9.8320383E+02  3.0465913E-03
  9.8740288E+02  3.0718943E-03
  9.9160192E+02  3.0711531E-03
  9.9580096E+02  3.0521875E-03
  1.0000000E+03  3.0213859E-03
  1.0062500E+03  2.9638652E-03
  1.0125000E+03  2.9016873E-03
  1.0187500E+03  2.8409002E-03
  1.0250000E+03  2.7842770E-03
  1.0375000E+03  2.6856284E-03
  1.0500000E+03  2.6023780E-03
  1.0625000E+03  2.5274961E-03
  1.0750000E+03  2.4558229E-03
  1.0875000E+03  2.3850725E-03
  1.1000000E+03  2.3151149E-03
  1.1250000E+03  2.1812517E-03
  1.1500000E+03  2.0603870E-03
  1.1750000E+03  1.9526966E-03
  1.1875000E+03  1.9026827E-03
  1.2000000E+03  1.8545488E-03
  1.2250000E+03  1.7626206E-03
  1.2500000E+03  1.6755223E-03
  1.2750000E+03  1.5933447E-03
  1.3000000E+03  1.5164469E-03
  1.3250000E+03  1.4448741E-03
  1.3500000E+03  1.3781465E-03
  1.4000000E+03  1.2566188E-03
  1.4500000E+03  1.1478280E-03
  1.5000000E+03  1.0503960E-03
  1.5500000E+03  9.6367105E-04
  1.6000000E+03  8.8626259E-04
  1.6500000E+03  8.1661103E-04
  1.7000000E+03  7.5361880E-04
  1.8000000E+03  6.4525563E-04
  1.8500000E+03  5.9872110E-04
  1.9000000E+03  5.5645182E-04
  1.9500000E+03  5.1788462E-04
  2.0000000E+03  4.8264916E-04
  2.1000000E+03  4.2102052E-04
  2.2000000E+03  3.6925032E-04
  2.3000000E+03  3.2540913E-04
  2.4000000E+03  2.8804245E-04
  2.5000000E+03  2.5605029E-04
  2.6000000E+03  2.2852610E-04
  2.7000000E+03  2.0469980E-04
  2.8000000E+03  1.8397380E-04
  2.9000000E+03  1.6588145E-04
  3.0000000E+03  1.5002788E-04
  3.1000000E+03  1.3607637E-04
  3.2000000E+03  1.2375008E-04
  3.4000000E+03  1.0310606E-04
  3.6000000E+03  8.6688029E-05
  3.8000000E+03  7.3484568E-05
  4.0000000E+03  6.2754474E-05
  4.2000000E+03  5.3950905E-05
  4.4000000E+03  4.6667874E-05
  4.6000000E+03  4.0596842E-05
  4.8000000E+03  3.5500119E-05
  5.0000000E+03  3.1193191E-05
  5.2500000E+03  2.6702913E-05
  5.5000000E+03  2.3005241E-05
  5.7500000E+03  1.9935951E-05
  5.8750000E+03  1.8596533E-05
  6.0000000E+03  1.7369591E-05
  6.2500000E+03  1.5209276E-05
  6.5000000E+03  1.3379412E-05
  6.7500000E+03  1.1820475E-05
  7.0000000E+03  1.0485190E-05
  7.2500000E+03  9.3357172E-06
  7.5000000E+03  8.3415399E-06
  7.7500000E+03  7.4778825E-06
  8.0000000E+03  6.7244998E-06
  8.2500000E+03  6.0647454E-06
  8.5000000E+03  5.4848569E-06
  8.7500000E+03  4.9733953E-06
  9.0000000E+03  4.5208021E-06
  9.2500000E+03  4.1190535E-06
  9.5000000E+03  3.7613834E-06
  1.0000000E+04  3.1562155E-06
  1.0500000E+04  2.6689044E-06
  1.1000000E+04  2.2727544E-06
  1.1500000E+04  1.9479058E-06
  1.2000000E+04  1.6793983E-06
  1.2500000E+04  1.4558287E-06
  1.3000000E+04  1.2684124E-06
  1.3500000E+04  1.1103168E-06
  1.4000000E+04  9.7618000E-07
  1.4500000E+04  8.6175584E-07
  1.5000000E+04  7.6365410E-07
  1.5500000E+04  6.7914733E-07
  1.6000000E+04  6.0602742E-07
  1.6500000E+04  5.4249544E-07
  1.7000000E+04  4.8707741E-07
  1.7500000E+04  4.3855823E-07
  1.8000000E+04  3.9593050E-07
  1.8500000E+04  3.5835477E-07
  1.9000000E+04  3.2512809E-07
  2.0000000E+04  2.6944914E-07
  2.1000000E+04  2.2517396E-07
  2.2000000E+04  1.8960972E-07
  2.3000000E+04  1.6077812E-07
  2.4000000E+04  1.3720622E-07
  2.5000000E+04  1.1778398E-07
  2.6000000E+04  1.0166548E-07
  2.7000000E+04  8.8199369E-08
  2.8000000E+04  7.6879334E-08
  2.9000000E+04  6.7308352E-08
  3.0000000E+04  5.9172470E-08
  3.1000000E+04  5.2221555E-08
  3.2000000E+04  4.6254879E-08
  3.3000000E+04  4.1110261E-08
  3.4000000E+04  3.6655837E-08
  3.5000000E+04  3.2783758E-08
  3.6000000E+04  2.9405315E-08
  3.7000000E+04  2.6447155E-08
  3.8000000E+04  2.3848317E-08
  3.9000000E+04  2.1557893E-08
  4.0000000E+04  1.9533184E-08
  4.2000000E+04  1.6142565E-08
  4.4000000E+04  1.3449663E-08
  4.6000000E+04  1.1289886E-08
  4.8000000E+04  9.5421118E-09
  5.0000000E+04  8.1160529E-09
  5.2500000E+04  6.6837665E-09
  5.5000000E+04  5.5503157E-09
  5.7500000E+04  4.6443847E-09
  5.8750000E+04  4.2598200E-09
  6.0000000E+04  3.9136773E-09
  6.2500000E+04  3.3193426E-09
  6.5000000E+04  2.8321766E-09
  6.7500000E+04  2.4299859E-09
  7.0000000E+04  2.0957325E-09
  7.2500000E+04  1.8162147E-09
  7.5000000E+04  1.5811139E-09
  7.7500000E+04  1.3822984E-09
  8.0000000E+04  1.2133116E-09
  8.2500000E+04  1.0689910E-09
  8.5000000E+04  9.4518034E-10
  8.7500000E+04  8.3851295E-10
  9.0000000E+04  7.4624557E-10
  9.2500000E+04  6.6613043E-10
  9.5000000E+04  5.9631588E-10
  9.7500000E+04  5.3526897E-10
  1.0000000E+05  4.8171457E-10
  1.0250000E+05  4.3458725E-10
  1.0500000E+05  3.9299293E-10
  1.1000000E+05  3.2350615E-10
  1.1500000E+05  2.6850552E-10
  1.2000000E+05  2.2454718E-10
  1.2500000E+05  1.8909957E-10
  1.3000000E+05  1.6027866E-10
  1.3500000E+05  1.3666631E-10
  1.4000000E+05  1.1718373E-10
  1.4500000E+05  1.0100232E-10
  1.5000000E+05  8.7479789E-11
  1.5500000E+05  7.6113955E-11
  1.6000000E+05  6.6509118E-11
  1.6500000E+05  5.8351150E-11
  1.7000000E+05  5.1388902E-11
  1.7500000E+05  4.5420260E-11
  1.8000000E+05  4.0281588E-11
  1.8500000E+05  3.5839612E-11
  1.9000000E+05  3.1985173E-11
  1.9500000E+05  2.8628396E-11
  2.0000000E+05  2.5694928E-11
  2.0500000E+05  2.3122964E-11
  2.1000000E+05  2.0860889E-11
  2.2000000E+05  1.7100090E-11
  2.3000000E+05  1.4141318E-11
  2.4000000E+05  1.1789536E-11
  2.5000000E+05  9.9024944E-12
  2.6000000E+05  8.3751061E-12
  2.7000000E+05  7.1288093E-12
  2.8000000E+05  6.1042230E-12
  2.9000000E+05  5.2560045E-12
  3.0000000E+05  4.5492026E-12
  3.1000000E+05  3.9566365E-12
  3.2000000E+05  3.4569884E-12
  3.3000000E+05  3.0334113E-12
  3.4000000E+05  2.6724982E-12
  3.5000000E+05  2.3635054E-12
  3.6000000E+05  2.0977667E-12
  3.7000000E+05  1.8682495E-12
  3.8000000E+05  1.6692138E-12
  3.9000000E+05  1.4959483E-12
  4.0000000E+05  1.3445644E-12
  4.1000000E+05  1.2118379E-12
  4.2000000E+05  1.0950837E-12
  4.3000000E+05  9.9205563E-13
  4.4000000E+05  9.0086639E-13
  4.6000000E+05  7.4787736E-13
  4.8000000E+05  6.2605942E-13
  5.0000000E+05  5.2809938E-13
  5.1250000E+05  4.7653139E-13
  5.2500000E+05  4.3111986E-13
  5.3750000E+05  3.9100322E-13
  5.5000000E+05  3.5545721E-13
  5.7500000E+05  2.9572426E-13
  5.8750000E+05  2.7057832E-13
  6.0000000E+05  2.4805625E-13
  6.2500000E+05  2.0963978E-13
  6.5000000E+05  1.7839757E-13
  6.7500000E+05  1.5277698E-13
  7.0000000E+05  1.3160417E-13
  7.2500000E+05  1.1398166E-13
  7.5000000E+05  9.9216641E-14
  7.7500000E+05  8.6769352E-14
  8.0000000E+05  7.6215514E-14
  8.2500000E+05  6.7218912E-14
  8.5000000E+05  5.9511132E-14
  8.7500000E+05  5.2876350E-14
  9.0000000E+05  4.7139834E-14
  9.2500000E+05  4.2159238E-14
  9.5000000E+05  3.7817916E-14
  9.7500000E+05  3.4019739E-14
  1.0000000E+06  3.0685057E-14
  1.0250000E+06  2.7747546E-14
  1.0500000E+06  2.5151718E-14
  1.1000000E+06  2.0805860E-14
  1.1500000E+06  1.7354325E-14
  1.2000000E+06  1.4585138E-14
  1.2500000E+06  1.2342776E-14
  1.3000000E+06  1.0511629E-14
  1.3500000E+06  9.0046547E-15
  1.4000000E+06  7.7555588E-15
  1.4500000E+06  6.7133174E-15
  1.5000000E+06  5.8382972E-15
  1.5500000E+06  5.0994438E-15
  1.6000000E+06  4.4722357E-15
  1.6500000E+06  3.9371514E-15
  1.7000000E+06  3.4785278E-15
  1.7500000E+06  3.0837125E-15
  1.8000000E+06  2.7424207E-15
  1.8500000E+06  2.4462435E-15
  1.9000000E+06  2.1882684E-15
  1.9500000E+06  1.9627829E-15
  2.0000000E+06  1.7650445E-15
  2.0500000E+06  1.5910958E-15
  2.1000000E+06  1.4376190E-15
  2.2000000E+06  1.1813404E-15
  2.3000000E+06  9.7861765E-16
  2.4000000E+06  8.1670603E-16
  2.5000000E+06  6.8624066E-16
  2.6000000E+06  5.8025291E-16
  2.7000000E+06  4.9349871E-16
  2.8000000E+06  4.2199125E-16
  2.9000000E+06  3.6267242E-16
  3.0000000E+06  3.1317039E-16
  3.1000000E+06  2.7162840E-16
  3.2000000E+06  2.3657685E-16
  3.3000000E+06  2.0684827E-16
  3.4000000E+06  1.8151215E-16
  3.5000000E+06  1.5982465E-16
  3.6000000E+06  1.4119451E-16
  3.7000000E+06  1.2513809E-16
  3.8000000E+06  1.1125526E-16
  
  
#  29   4  L3  EION =  9.380000000E+02 eV   279
#  S(0) = 3.719887E+00
  9.3583635E+00  0.0000000E+00
  9.3583635E+02  0.0000000E+00
  9.3583635E+02  3.1056697E-03
  9.3800000E+02  3.1056697E-03
  9.3800937E+02  3.1056697E-03
  9.3815926E+02  3.1764625E-03
  9.3830914E+02  3.2447499E-03
  9.3845902E+02  3.3106773E-03
  9.3860891E+02  3.3743796E-03
  9.3890867E+02  3.4955989E-03
  9.3920844E+02  3.6093016E-03
  9.3980797E+02  3.8171412E-03
  9.4040750E+02  4.0029346E-03
  9.4160656E+02  4.3228906E-03
  9.4280562E+02  4.5907984E-03
  9.4400469E+02  4.8202009E-03
  9.4520375E+02  5.0199191E-03
  9.4640281E+02  5.1958863E-03
  9.4760187E+02  5.3522050E-03
  9.5000000E+02  5.6167397E-03
  9.5312500E+02  5.8840943E-03
  9.5625000E+02  6.0807458E-03
  9.5937500E+02  6.2186838E-03
  9.6250000E+02  6.3073110E-03
  9.6875000E+02  6.3695037E-03
  9.7500000E+02  6.3264983E-03
  9.8125000E+02  6.2250080E-03
  9.8750000E+02  6.0976474E-03
  9.9375000E+02  5.9644632E-03
  9.9687500E+02  5.8993094E-03
  1.0000000E+03  5.8361904E-03
  1.0125000E+03  5.6093076E-03
  1.0250000E+03  5.4202616E-03
  1.0375000E+03  5.2551147E-03
  1.0500000E+03  5.1009108E-03
  1.0750000E+03  4.8018950E-03
  1.0875000E+03  4.6563045E-03
  1.1000000E+03  4.5157620E-03
  1.1250000E+03  4.2557170E-03
  1.1500000E+03  4.0245016E-03
  1.1750000E+03  3.8153590E-03
  1.2000000E+03  3.6208029E-03
  1.2250000E+03  3.4370561E-03
  1.2500000E+03  3.2637756E-03
  1.3000000E+03  2.9508796E-03
  1.3500000E+03  2.6795731E-03
  1.4000000E+03  2.4397852E-03
  1.4500000E+03  2.2252902E-03
  1.5000000E+03  2.0343105E-03
  1.5500000E+03  1.8646963E-03
  1.6000000E+03  1.7132352E-03
  1.6500000E+03  1.5768638E-03
  1.7000000E+03  1.4538387E-03
  1.8000000E+03  1.2427969E-03
  1.9000000E+03  1.0700615E-03
  2.0000000E+03  9.2677866E-04
  2.1000000E+03  8.0736393E-04
  2.2000000E+03  7.0722092E-04
  2.3000000E+03  6.2250252E-04
  2.4000000E+03  5.5037797E-04
  2.5000000E+03  4.8876166E-04
  2.6000000E+03  4.3578799E-04
  2.7000000E+03  3.8994891E-04
  2.8000000E+03  3.5013573E-04
  2.9000000E+03  3.1543753E-04
  3.0000000E+03  2.8505504E-04
  3.1000000E+03  2.5832777E-04
  3.2000000E+03  2.3473073E-04
  3.4000000E+03  1.9527386E-04
  3.6000000E+03  1.6395282E-04
  3.8000000E+03  1.3879313E-04
  4.0000000E+03  1.1837043E-04
  4.2000000E+03  1.0163871E-04
  4.4000000E+03  8.7816423E-05
  4.6000000E+03  7.6308404E-05
  4.8000000E+03  6.6657593E-05
  5.0000000E+03  5.8510451E-05
  5.2500000E+03  5.0025734E-05
  5.5000000E+03  4.3047123E-05
  5.7500000E+03  3.7261263E-05
  6.0000000E+03  3.2428964E-05
  6.5000000E+03  2.4927489E-05
  6.7500000E+03  2.2001311E-05
  7.0000000E+03  1.9497357E-05
  7.2500000E+03  1.7343850E-05
  7.5000000E+03  1.5482964E-05
  7.7500000E+03  1.3867798E-05
  8.0000000E+03  1.2460056E-05
  8.2500000E+03  1.1228280E-05
  8.5000000E+03  1.0146486E-05
  9.0000000E+03  8.3500659E-06
  9.5000000E+03  6.9370675E-06
  1.0000000E+04  5.8126641E-06
  1.0500000E+04  4.9084558E-06
  1.1000000E+04  4.1743445E-06
  1.1500000E+04  3.5731165E-06
  1.2000000E+04  3.0767679E-06
  1.2500000E+04  2.6639736E-06
  1.3000000E+04  2.3183261E-06
  1.3500000E+04  2.0270765E-06
  1.4000000E+04  1.7802268E-06
  1.4500000E+04  1.5698679E-06
  1.5000000E+04  1.3896939E-06
  1.5500000E+04  1.2346390E-06
  1.6000000E+04  1.1006059E-06
  1.6500000E+04  9.8425847E-07
  1.7000000E+04  8.8286409E-07
  1.7500000E+04  7.9417167E-07
  1.8000000E+04  7.1631667E-07
  1.8500000E+04  6.4774698E-07
  1.9000000E+04  5.8716426E-07
  2.0000000E+04  4.8576590E-07
  2.1000000E+04  4.0526372E-07
  2.2000000E+04  3.4069993E-07
  2.3000000E+04  2.8843711E-07
  2.4000000E+04  2.4577059E-07
  2.5000000E+04  2.1066485E-07
  2.6000000E+04  1.8157061E-07
  2.7000000E+04  1.5729644E-07
  2.8000000E+04  1.3691743E-07
  2.9000000E+04  1.1970905E-07
  3.0000000E+04  1.0509908E-07
  3.1000000E+04  9.2632143E-08
  3.2000000E+04  8.1943195E-08
  3.3000000E+04  7.2737607E-08
  3.4000000E+04  6.4776091E-08
  3.5000000E+04  5.7863140E-08
  3.6000000E+04  5.1838097E-08
  3.7000000E+04  4.6568243E-08
  3.8000000E+04  4.1943392E-08
  3.9000000E+04  3.7871618E-08
  4.0000000E+04  3.4275889E-08
  4.2000000E+04  2.8263261E-08
  4.4000000E+04  2.3497227E-08
  4.6000000E+04  1.9682011E-08
  4.8000000E+04  1.6600310E-08
  5.0000000E+04  1.4090410E-08
  5.2500000E+04  1.1574520E-08
  5.5000000E+04  9.5878470E-09
  5.7500000E+04  8.0033123E-09
  5.8750000E+04  7.3317460E-09
  6.0000000E+04  6.7278937E-09
  6.2500000E+04  5.6926086E-09
  6.5000000E+04  4.8456922E-09
  6.7500000E+04  4.1478703E-09
  7.0000000E+04  3.5690424E-09
  7.2500000E+04  3.0859225E-09
  7.5000000E+04  2.6803374E-09
  7.7500000E+04  2.3379880E-09
  8.0000000E+04  2.0475385E-09
  8.2500000E+04  1.7999372E-09
  8.5000000E+04  1.5879083E-09
  8.7500000E+04  1.4055662E-09
  9.0000000E+04  1.2481217E-09
  9.2500000E+04  1.1116560E-09
  9.5000000E+04  9.9294546E-10
  9.7500000E+04  8.8932497E-10
  1.0000000E+05  7.9858064E-10
  1.0250000E+05  7.1886512E-10
  1.0500000E+05  6.4863028E-10
  1.1000000E+05  5.3159401E-10
  1.1500000E+05  4.3927375E-10
  1.2000000E+05  3.6573918E-10
  1.2500000E+05  3.0664218E-10
  1.3000000E+05  2.5875480E-10
  1.3500000E+05  2.1965348E-10
  1.4000000E+05  1.8749915E-10
  1.4500000E+05  1.6088249E-10
  1.5000000E+05  1.3871373E-10
  1.5500000E+05  1.2014295E-10
  1.6000000E+05  1.0450196E-10
  1.6500000E+05  9.1261566E-11
  1.7000000E+05  7.9999701E-11
  1.7500000E+05  7.0377511E-11
  1.8000000E+05  6.2121248E-11
  1.8500000E+05  5.5008474E-11
  1.9000000E+05  4.8857439E-11
  1.9500000E+05  4.3518855E-11
  2.0000000E+05  3.8869481E-11
  2.0500000E+05  3.4807103E-11
  2.1000000E+05  3.1246559E-11
  2.2000000E+05  2.5357338E-11
  2.3000000E+05  2.0756730E-11
  2.4000000E+05  1.7126091E-11
  2.5000000E+05  1.4234064E-11
  2.6000000E+05  1.1910487E-11
  2.7000000E+05  1.0028722E-11
  2.8000000E+05  8.4934717E-12
  2.9000000E+05  7.2322978E-12
  3.0000000E+05  6.1896170E-12
  3.1000000E+05  5.3224002E-12
  3.2000000E+05  4.5970608E-12
  3.3000000E+05  3.9871833E-12
  3.4000000E+05  3.4718413E-12
  3.5000000E+05  3.0343403E-12
  3.6000000E+05  2.6612783E-12
  3.7000000E+05  2.3418336E-12
  3.8000000E+05  2.0672175E-12
  3.9000000E+05  1.8302530E-12
  4.0000000E+05  1.6250491E-12
  4.1000000E+05  1.4467471E-12
  4.2000000E+05  1.2913209E-12
  4.3000000E+05  1.1554193E-12
  4.4000000E+05  1.0362406E-12
  4.6000000E+05  8.3901860E-13
  4.8000000E+05  6.8492068E-13
  5.0000000E+05  5.6335238E-13
  5.1250000E+05  5.0036875E-13
  5.2500000E+05  4.4557716E-13
  5.3750000E+05  3.9776489E-13
  5.5000000E+05  3.5591983E-13
  5.7500000E+05  2.8687433E-13
  5.8750000E+05  2.5835891E-13
  6.0000000E+05  2.3313789E-13
  6.2500000E+05  1.9090958E-13
  6.5000000E+05  1.5742823E-13
  6.7500000E+05  1.3066300E-13
  7.0000000E+05  1.0910314E-13
  7.2500000E+05  9.1612956E-14
  7.5000000E+05  7.7330402E-14
  7.7500000E+05  6.5595162E-14
  8.0000000E+05  5.5897157E-14
  8.2500000E+05  4.7839244E-14
  8.5000000E+05  4.1109916E-14
  8.7500000E+05  3.5463169E-14
  9.0000000E+05  3.0703427E-14
  9.2500000E+05  2.6674207E-14
  9.5000000E+05  2.3249578E-14
  9.7500000E+05  2.0327634E-14
  1.0000000E+06  1.7825480E-14
  1.0250000E+06  1.5675361E-14
  1.0500000E+06  1.3821633E-14
  1.0750000E+06  1.2218396E-14
  1.1000000E+06  1.0827636E-14
  1.1250000E+06  9.6177291E-15
  1.1500000E+06  8.5622642E-15
  1.1750000E+06  7.6391015E-15
  1.2000000E+06  6.8296163E-15
  1.2250000E+06  6.1180880E-15
  1.2500000E+06  5.4912043E-15
  1.3000000E+06  4.4478110E-15
  1.3500000E+06  3.6274749E-15
  1.4000000E+06  2.9774130E-15
  1.4500000E+06  2.4584943E-15
  1.5000000E+06  2.0414149E-15
  1.5500000E+06  1.7040300E-15
  1.6000000E+06  1.4294617E-15
  1.6500000E+06  1.2047432E-15
  1.7000000E+06  1.0198374E-15
  1.7500000E+06  8.6692155E-16
  1.8000000E+06  7.3985685E-16
  1.8500000E+06  6.3379445E-16
  1.9000000E+06  5.4488175E-16
  1.9500000E+06  4.7004028E-16
  2.0000000E+06  4.0679718E-16
  2.0500000E+06  3.5315607E-16
  2.1000000E+06  3.0749746E-16
  2.1500000E+06  2.6850161E-16
  2.2000000E+06  2.3508854E-16
  2.2500000E+06  2.0637036E-16
  2.3000000E+06  1.8161407E-16
  2.3500000E+06  1.6021220E-16
  2.4000000E+06  1.4165949E-16
  2.4500000E+06  1.2553401E-16
  2.5000000E+06  1.1148244E-16
  2.5500000E+06  9.9207964E-17
  2.6000000E+06  8.8460468E-17
  2.6500000E+06  7.9028534E-17
  2.7000000E+06  7.0733026E-17
  2.8000000E+06  5.6965217E-17
  2.9000000E+06  4.6187498E-17
  3.0000000E+06  3.7687320E-17
  3.1000000E+06  3.0935005E-17
  3.2000000E+06  2.5533521E-17
  3.3000000E+06  2.1184322E-17
  3.4000000E+06  1.7661285E-17
  3.5000000E+06  1.4793370E-17
  3.6000000E+06  1.2448442E-17
  3.7000000E+06  1.0522739E-17
  
  
#  29   5  M1  EION =  1.270000000E+02 eV   274
#  S(0) = 1.025029E+00
  1.2178347E+00  0.0000000E+00
  1.2178347E+02  0.0000000E+00
  1.2178347E+02  2.2045802E-03
  1.2700000E+02  2.2045802E-03
  1.2700272E+02  2.2045802E-03
  1.2730245E+02  2.2158683E-03
  1.2760218E+02  2.2265686E-03
  1.2790190E+02  2.2367077E-03
  1.2820163E+02  2.2463110E-03
  1.2880109E+02  2.2640057E-03
  1.2940054E+02  2.2798321E-03
  1.3000000E+02  2.2939543E-03
  1.3250000E+02  2.3375916E-03
  1.3500000E+02  2.3627174E-03
  1.3750000E+02  2.3753645E-03
  1.4000000E+02  2.3796005E-03
  1.4250000E+02  2.3781660E-03
  1.4500000E+02  2.3729173E-03
  1.4750000E+02  2.3651188E-03
  1.5000000E+02  2.3556338E-03
  1.5500000E+02  2.3337693E-03
  1.6000000E+02  2.3100781E-03
  1.6500000E+02  2.2857245E-03
  1.7000000E+02  2.2610887E-03
  1.8000000E+02  2.2108196E-03
  1.9000000E+02  2.1579845E-03
  2.0000000E+02  2.1012976E-03
  2.1000000E+02  2.0403637E-03
  2.2000000E+02  1.9756997E-03
  2.3000000E+02  1.9084414E-03
  2.4000000E+02  1.8399903E-03
  2.5000000E+02  1.7717139E-03
  2.6000000E+02  1.7047506E-03
  2.7000000E+02  1.6399438E-03
  2.8000000E+02  1.5778143E-03
  2.9000000E+02  1.5186222E-03
  3.0000000E+02  1.4624098E-03
  3.1000000E+02  1.4090957E-03
  3.2000000E+02  1.3584954E-03
  3.4000000E+02  1.2646244E-03
  3.6000000E+02  1.1791979E-03
  3.8000000E+02  1.1010154E-03
  4.0000000E+02  1.0293278E-03
  4.2000000E+02  9.6364826E-04
  4.4000000E+02  9.0361651E-04
  4.6000000E+02  8.4882478E-04
  4.8000000E+02  7.9882796E-04
  5.0000000E+02  7.5312428E-04
  5.2500000E+02  7.0127645E-04
  5.5000000E+02  6.5448949E-04
  5.7500000E+02  6.1203169E-04
  6.0000000E+02  5.7336507E-04
  6.5000000E+02  5.0580076E-04
  6.7500000E+02  4.7629110E-04
  7.0000000E+02  4.4926720E-04
  7.2500000E+02  4.2446432E-04
  7.5000000E+02  4.0164748E-04
  8.0000000E+02  3.6111520E-04
  8.5000000E+02  3.2621766E-04
  9.0000000E+02  2.9596565E-04
  9.5000000E+02  2.6961732E-04
  1.0000000E+03  2.4657737E-04
  1.0500000E+03  2.2632629E-04
  1.1000000E+03  2.0840024E-04
  1.1500000E+03  1.9244057E-04
  1.2000000E+03  1.7818109E-04
  1.2500000E+03  1.6540014E-04
  1.3000000E+03  1.5390752E-04
  1.3500000E+03  1.4354088E-04
  1.4000000E+03  1.3415931E-04
  1.4500000E+03  1.2563728E-04
  1.5000000E+03  1.1786860E-04
  1.6000000E+03  1.0426181E-04
  1.7000000E+03  9.2810209E-05
  1.8000000E+03  8.3090456E-05
  1.9000000E+03  7.4760151E-05
  2.0000000E+03  6.7570348E-05
  2.1000000E+03  6.1332751E-05
  2.2000000E+03  5.5889570E-05
  2.3000000E+03  5.1109311E-05
  2.4000000E+03  4.6888193E-05
  2.5000000E+03  4.3145161E-05
  2.6000000E+03  3.9813381E-05
  2.7000000E+03  3.6836072E-05
  2.8000000E+03  3.4164982E-05
  2.9000000E+03  3.1759805E-05
  3.0000000E+03  2.9586848E-05
  3.1000000E+03  2.7617718E-05
  3.2000000E+03  2.5828208E-05
  3.4000000E+03  2.2708017E-05
  3.6000000E+03  2.0092410E-05
  3.8000000E+03  1.7880347E-05
  4.0000000E+03  1.5994326E-05
  4.2000000E+03  1.4374471E-05
  4.4000000E+03  1.2973982E-05
  4.6000000E+03  1.1755842E-05
  4.8000000E+03  1.0690483E-05
  5.0000000E+03  9.7540422E-06
  5.2500000E+03  8.7355179E-06
  5.5000000E+03  7.8578016E-06
  5.7500000E+03  7.0968011E-06
  5.8750000E+03  6.7539082E-06
  6.0000000E+03  6.4333044E-06
  6.2500000E+03  5.8518438E-06
  6.5000000E+03  5.3398595E-06
  6.7500000E+03  4.8870751E-06
  7.0000000E+03  4.4850157E-06
  7.2500000E+03  4.1266452E-06
  7.5000000E+03  3.8060870E-06
  7.7500000E+03  3.5184018E-06
  8.0000000E+03  3.2594158E-06
  8.2500000E+03  3.0255847E-06
  8.5000000E+03  2.8138840E-06
  8.7500000E+03  2.6217206E-06
  9.0000000E+03  2.4468624E-06
  9.2500000E+03  2.2873801E-06
  9.5000000E+03  2.1416002E-06
  1.0000000E+04  1.8855015E-06
  1.0500000E+04  1.6689612E-06
  1.1000000E+04  1.4845608E-06
  1.1500000E+04  1.3265030E-06
  1.2000000E+04  1.1902077E-06
  1.2500000E+04  1.0720254E-06
  1.3000000E+04  9.6902268E-07
  1.3500000E+04  8.7882231E-07
  1.4000000E+04  7.9948336E-07
  1.4500000E+04  7.2940966E-07
  1.5000000E+04  6.6728001E-07
  1.5500000E+04  6.1199442E-07
  1.6000000E+04  5.6263179E-07
  1.6500000E+04  5.1841650E-07
  1.7000000E+04  4.7869239E-07
  1.7500000E+04  4.4290170E-07
  1.8000000E+04  4.1056816E-07
  1.8500000E+04  3.8128338E-07
  1.9000000E+04  3.5469578E-07
  1.9500000E+04  3.3050153E-07
  2.0000000E+04  3.0843714E-07
  2.0500000E+04  2.8827337E-07
  2.1000000E+04  2.6981003E-07
  2.2000000E+04  2.3730463E-07
  2.3000000E+04  2.0975660E-07
  2.4000000E+04  1.8625799E-07
  2.5000000E+04  1.6609355E-07
  2.6000000E+04  1.4869453E-07
  2.7000000E+04  1.3360478E-07
  2.8000000E+04  1.2045551E-07
  2.9000000E+04  1.0894631E-07
  3.0000000E+04  9.8830835E-08
  3.1000000E+04  8.9905756E-08
  3.2000000E+04  8.2002242E-08
  3.3000000E+04  7.4979315E-08
  3.4000000E+04  6.8718652E-08
  3.5000000E+04  6.3120455E-08
  3.6000000E+04  5.8100143E-08
  3.7000000E+04  5.3585720E-08
  3.8000000E+04  4.9515653E-08
  3.9000000E+04  4.5837142E-08
  4.0000000E+04  4.2504705E-08
  4.1000000E+04  3.9479023E-08
  4.2000000E+04  3.6725993E-08
  4.3000000E+04  3.4215943E-08
  4.4000000E+04  3.1922970E-08
  4.6000000E+04  2.7900324E-08
  4.8000000E+04  2.4507614E-08
  5.0000000E+04  2.1627719E-08
  5.1250000E+04  2.0046437E-08
  5.2500000E+04  1.8610605E-08
  5.3750000E+04  1.7304133E-08
  5.5000000E+04  1.6113006E-08
  5.7500000E+04  1.4029310E-08
  5.8750000E+04  1.3116578E-08
  6.0000000E+04  1.2278471E-08
  6.2500000E+04  1.0797624E-08
  6.5000000E+04  9.5375126E-09
  6.7500000E+04  8.4591917E-09
  7.0000000E+04  7.5316038E-09
  7.2500000E+04  6.7297869E-09
  7.5000000E+04  6.0335307E-09
  7.7500000E+04  5.4263590E-09
  8.0000000E+04  4.8947553E-09
  8.2500000E+04  4.4275643E-09
  8.5000000E+04  4.0155266E-09
  8.7500000E+04  3.6509158E-09
  9.0000000E+04  3.3272531E-09
  9.2500000E+04  3.0390794E-09
  9.5000000E+04  2.7817750E-09
  9.7500000E+04  2.5514133E-09
  1.0000000E+05  2.3446441E-09
  1.0250000E+05  2.1585984E-09
  1.0500000E+05  1.9908095E-09
  1.0750000E+05  1.8391495E-09
  1.1000000E+05  1.7017767E-09
  1.1250000E+05  1.5770919E-09
  1.1500000E+05  1.4637024E-09
  1.2000000E+05  1.2660963E-09
  1.2500000E+05  1.1009203E-09
  1.3000000E+05  9.6195338E-10
  1.3500000E+05  8.4433255E-10
  1.4000000E+05  7.4422108E-10
  1.4500000E+05  6.5856667E-10
  1.5000000E+05  5.8492293E-10
  1.5500000E+05  5.2131542E-10
  1.6000000E+05  4.6614039E-10
  1.6500000E+05  4.1808699E-10
  1.7000000E+05  3.7607691E-10
  1.7500000E+05  3.3921821E-10
  1.8000000E+05  3.0676942E-10
  1.8500000E+05  2.7811105E-10
  1.9000000E+05  2.5272304E-10
  1.9500000E+05  2.3016688E-10
  2.0000000E+05  2.1007137E-10
  2.0500000E+05  1.9212095E-10
  2.1000000E+05  1.7604641E-10
  2.1500000E+05  1.6161716E-10
  2.2000000E+05  1.4863508E-10
  2.2500000E+05  1.3692946E-10
  2.3000000E+05  1.2635265E-10
  2.3500000E+05  1.1677658E-10
  2.4000000E+05  1.0808979E-10
  2.4500000E+05  1.0019506E-10
  2.5000000E+05  9.3007344E-11
  2.6000000E+05  8.0463749E-11
  2.7000000E+05  6.9963485E-11
  2.8000000E+05  6.1120213E-11
  2.9000000E+05  5.3630159E-11
  3.0000000E+05  4.7252537E-11
  3.1000000E+05  4.1795053E-11
  3.2000000E+05  3.7103100E-11
  3.3000000E+05  3.3051548E-11
  3.4000000E+05  2.9538456E-11
  3.5000000E+05  2.6480294E-11
  3.6000000E+05  2.3808242E-11
  3.7000000E+05  2.1465306E-11
  3.8000000E+05  1.9404058E-11
  3.9000000E+05  1.7584848E-11
  4.0000000E+05  1.5974380E-11
  4.1000000E+05  1.4544577E-11
  4.2000000E+05  1.3271667E-11
  4.3000000E+05  1.2135444E-11
  4.4000000E+05  1.1118668E-11
  4.5000000E+05  1.0206574E-11
  4.6000000E+05  9.3864802E-12
  4.7000000E+05  8.6474612E-12
  4.8000000E+05  7.9800760E-12
  5.0000000E+05  6.8285472E-12
  5.1250000E+05  6.2139137E-12
  5.2500000E+05  5.6672615E-12
  5.3750000E+05  5.1797512E-12
  5.5000000E+05  4.7438553E-12
  5.7500000E+05  4.0020654E-12
  5.8750000E+05  3.6858964E-12
  6.0000000E+05  3.4005302E-12
  6.1250000E+05  3.1424211E-12
  6.2500000E+05  2.9084922E-12
  6.3750000E+05  2.6960658E-12
  6.5000000E+05  2.5028046E-12
  6.7500000E+05  2.1658474E-12
  7.0000000E+05  1.8840634E-12
  7.2500000E+05  1.6469091E-12
  7.5000000E+05  1.4461196E-12
  7.7500000E+05  1.2751696E-12
  8.0000000E+05  1.1288681E-12
  8.2500000E+05  1.0030548E-12
  8.5000000E+05  8.9436890E-13
  8.7500000E+05  8.0007663E-13
  9.0000000E+05  7.1793408E-13
  9.2500000E+05  6.4609238E-13
  9.5000000E+05  5.8302572E-13
  9.7500000E+05  5.2746822E-13
  1.0000000E+06  4.7837122E-13
  1.0250000E+06  4.3486198E-13
  1.0500000E+06  3.9620140E-13
  1.0750000E+06  3.6176073E-13
  
  
#  29   6  M2  EION =  8.200000000E+01 eV   298
#  S(0) = 1.181020E+00
  7.3997643E-01  0.0000000E+00
  7.3997643E+01  0.0000000E+00
  7.3997643E+01  4.0126619E-03
  8.2000000E+01  4.0126619E-03
  8.2002721E+01  4.0126619E-03
  8.2152585E+01  4.0078822E-03
  8.2302449E+01  4.0012345E-03
  8.2452313E+01  3.9928641E-03
  8.2602177E+01  3.9829052E-03
  8.2901905E+01  3.9587076E-03
  8.3201633E+01  3.9295245E-03
  8.3801088E+01  3.8591262E-03
  8.4400544E+01  3.7765982E-03
  8.5000000E+01  3.6856074E-03
  8.6250000E+01  3.4800467E-03
  8.7500000E+01  3.2662176E-03
  8.8750000E+01  3.0542041E-03
  9.0000000E+01  2.8499748E-03
  9.1250000E+01  2.6570363E-03
  9.2500000E+01  2.4773665E-03
  9.3750000E+01  2.3119694E-03
  9.5000000E+01  2.1612144E-03
  9.7500000E+01  1.9031510E-03
  1.0000000E+02  1.6998704E-03
  1.0250000E+02  1.5459062E-03
  1.0500000E+02  1.4349114E-03
  1.1000000E+02  1.3161602E-03
  1.1250000E+02  1.2964863E-03
  1.1500000E+02  1.2963606E-03
  1.1750000E+02  1.3113710E-03
  1.2000000E+02  1.3378446E-03
  1.2250000E+02  1.3727257E-03
  1.2500000E+02  1.4135147E-03
  1.2750000E+02  1.4582155E-03
  1.3000000E+02  1.5052642E-03
  1.3500000E+02  1.6017490E-03
  1.4000000E+02  1.6962746E-03
  1.4500000E+02  1.7851420E-03
  1.5000000E+02  1.8664607E-03
  1.6000000E+02  2.0038013E-03
  1.7000000E+02  2.1074548E-03
  1.8000000E+02  2.1798482E-03
  1.9000000E+02  2.2243257E-03
  2.0000000E+02  2.2445898E-03
  2.1000000E+02  2.2445514E-03
  2.2000000E+02  2.2281599E-03
  2.3000000E+02  2.1991200E-03
  2.4000000E+02  2.1607622E-03
  2.5000000E+02  2.1158318E-03
  2.6000000E+02  2.0665204E-03
  2.7000000E+02  2.0144369E-03
  2.8000000E+02  1.9607611E-03
  2.9000000E+02  1.9062910E-03
  3.0000000E+02  1.8515617E-03
  3.1000000E+02  1.7969649E-03
  3.2000000E+02  1.7427547E-03
  3.4000000E+02  1.6362896E-03
  3.6000000E+02  1.5335601E-03
  3.8000000E+02  1.4356800E-03
  4.0000000E+02  1.3435170E-03
  4.2000000E+02  1.2575140E-03
  4.4000000E+02  1.1777584E-03
  4.6000000E+02  1.1039644E-03
  4.8000000E+02  1.0357133E-03
  5.0000000E+02  9.7251115E-04
  5.2500000E+02  8.9988218E-04
  5.5000000E+02  8.3365829E-04
  5.7500000E+02  7.7324939E-04
  6.0000000E+02  7.1815566E-04
  6.5000000E+02  6.2221012E-04
  6.7500000E+02  5.8046786E-04
  7.0000000E+02  5.4230908E-04
  7.2500000E+02  5.0735132E-04
  7.5000000E+02  4.7524375E-04
  8.0000000E+02  4.1842916E-04
  8.5000000E+02  3.7005531E-04
  9.0000000E+02  3.2872686E-04
  9.5000000E+02  2.9326223E-04
  1.0000000E+03  2.6267036E-04
  1.0500000E+03  2.3610964E-04
  1.1000000E+03  2.1292348E-04
  1.1500000E+03  1.9262075E-04
  1.2000000E+03  1.7479203E-04
  1.2500000E+03  1.5907548E-04
  1.3000000E+03  1.4516299E-04
  1.3500000E+03  1.3280073E-04
  1.4000000E+03  1.2177977E-04
  1.4500000E+03  1.1192449E-04
  1.5000000E+03  1.0308647E-04
  1.5500000E+03  9.5140400E-05
  1.6000000E+03  8.7978848E-05
  1.6500000E+03  8.1509021E-05
  1.7000000E+03  7.5649443E-05
  1.8000000E+03  6.5487698E-05
  1.9000000E+03  5.7036941E-05
  2.0000000E+03  4.9956693E-05
  2.1000000E+03  4.3984096E-05
  2.2000000E+03  3.8911537E-05
  2.3000000E+03  3.4575861E-05
  2.4000000E+03  3.0848668E-05
  2.5000000E+03  2.7627752E-05
  2.6000000E+03  2.4830791E-05
  2.7000000E+03  2.2391053E-05
  2.8000000E+03  2.0253967E-05
  2.9000000E+03  1.8374534E-05
  3.0000000E+03  1.6715276E-05
  3.1000000E+03  1.5245020E-05
  3.2000000E+03  1.3937764E-05
  3.3000000E+03  1.2771762E-05
  3.4000000E+03  1.1728691E-05
  3.5000000E+03  1.0792991E-05
  3.6000000E+03  9.9513838E-06
  3.7000000E+03  9.1924918E-06
  3.8000000E+03  8.5065337E-06
  3.9000000E+03  7.8850757E-06
  4.0000000E+03  7.3208191E-06
  4.2000000E+03  6.3393517E-06
  4.4000000E+03  5.5205079E-06
  4.6000000E+03  4.8323989E-06
  4.8000000E+03  4.2503407E-06
  5.0000000E+03  3.7549989E-06
  5.2500000E+03  3.2347696E-06
  5.5000000E+03  2.8030868E-06
  5.7500000E+03  2.4422088E-06
  5.8750000E+03  2.2839220E-06
  6.0000000E+03  2.1384659E-06
  6.2500000E+03  1.8812054E-06
  6.5000000E+03  1.6620435E-06
  6.7500000E+03  1.4743245E-06
  7.0000000E+03  1.3127239E-06
  7.2500000E+03  1.1729518E-06
  7.5000000E+03  1.0515273E-06
  7.7500000E+03  9.4560594E-07
  8.0000000E+03  8.5284855E-07
  8.2500000E+03  7.7132029E-07
  8.5000000E+03  6.9941269E-07
  8.7500000E+03  6.3578204E-07
  9.0000000E+03  5.7930053E-07
  9.2500000E+03  5.2901734E-07
  9.5000000E+03  4.8412709E-07
  9.7500000E+03  4.4394471E-07
  1.0000000E+04  4.0788511E-07
  1.0250000E+04  3.7544657E-07
  1.0500000E+04  3.4619763E-07
  1.1000000E+04  2.9582983E-07
  1.1500000E+04  2.5436064E-07
  1.2000000E+04  2.1995558E-07
  1.2500000E+04  1.9120931E-07
  1.3000000E+04  1.6703396E-07
  1.3500000E+04  1.4657940E-07
  1.4000000E+04  1.2917537E-07
  1.4500000E+04  1.1428885E-07
  1.5000000E+04  1.0149282E-07
  1.5500000E+04  9.0442891E-08
  1.6000000E+04  8.0859469E-08
  1.6500000E+04  7.2514133E-08
  1.7000000E+04  6.5219101E-08
  1.7500000E+04  5.8819138E-08
  1.8000000E+04  5.3185239E-08
  1.8500000E+04  4.8209663E-08
  1.9000000E+04  4.3802002E-08
  1.9500000E+04  3.9886057E-08
  2.0000000E+04  3.6397334E-08
  2.0500000E+04  3.3281037E-08
  2.1000000E+04  3.0490416E-08
  2.1500000E+04  2.7985440E-08
  2.2000000E+04  2.5731713E-08
  2.2500000E+04  2.3699591E-08
  2.3000000E+04  2.1863437E-08
  2.4000000E+04  1.8692972E-08
  2.5000000E+04  1.6074655E-08
  2.6000000E+04  1.3897120E-08
  2.7000000E+04  1.2074358E-08
  2.8000000E+04  1.0539321E-08
  2.9000000E+04  9.2392815E-09
  3.0000000E+04  8.1324435E-09
  3.1000000E+04  7.1854300E-09
  3.2000000E+04  6.3713963E-09
  3.3000000E+04  5.6686082E-09
  3.4000000E+04  5.0593625E-09
  3.5000000E+04  4.5291547E-09
  3.6000000E+04  4.0660337E-09
  3.7000000E+04  3.6601021E-09
  3.8000000E+04  3.3031226E-09
  3.9000000E+04  2.9882074E-09
  4.0000000E+04  2.7095718E-09
  4.1000000E+04  2.4623363E-09
  4.2000000E+04  2.2423690E-09
  4.3000000E+04  2.0461570E-09
  4.4000000E+04  1.8707034E-09
  4.5000000E+04  1.7134424E-09
  4.6000000E+04  1.5721700E-09
  4.7000000E+04  1.4449863E-09
  4.8000000E+04  1.3302491E-09
  5.0000000E+04  1.1326040E-09
  5.1250000E+04  1.0273191E-09
  5.2500000E+04  9.3383087E-10
  5.3750000E+04  8.5059925E-10
  5.5000000E+04  7.7631296E-10
  5.7500000E+04  6.5025397E-10
  5.8750000E+04  5.9669394E-10
  6.0000000E+04  5.4845806E-10
  6.2500000E+04  4.6557073E-10
  6.5000000E+04  3.9756092E-10
  6.7500000E+04  3.4136094E-10
  7.0000000E+04  2.9461284E-10
  7.2500000E+04  2.5548752E-10
  7.5000000E+04  2.2255377E-10
  7.7500000E+04  1.9468255E-10
  8.0000000E+04  1.7097654E-10
  8.2500000E+04  1.5071755E-10
  8.5000000E+04  1.3332694E-10
  8.7500000E+04  1.1833555E-10
  9.0000000E+04  1.0536080E-10
  9.2500000E+04  9.4088984E-11
  9.5000000E+04  8.4261482E-11
  9.7500000E+04  7.5664051E-11
  1.0000000E+05  6.8118377E-11
  1.0250000E+05  6.1475381E-11
  1.0500000E+05  5.5609889E-11
  1.0750000E+05  5.0416369E-11
  1.1000000E+05  4.5805506E-11
  1.1250000E+05  4.1701431E-11
  1.1500000E+05  3.8039469E-11
  1.1750000E+05  3.4764299E-11
  1.2000000E+05  3.1828451E-11
  1.2250000E+05  2.9191059E-11
  1.2500000E+05  2.6816845E-11
  1.3000000E+05  2.2739803E-11
  1.3500000E+05  1.9397813E-11
  1.4000000E+05  1.6638990E-11
  1.4500000E+05  1.4346584E-11
  1.5000000E+05  1.2430034E-11
  1.5500000E+05  1.0818500E-11
  1.6000000E+05  9.4561355E-12
  1.6500000E+05  8.2985875E-12
  1.7000000E+05  7.3103766E-12
  1.7500000E+05  6.4629353E-12
  1.8000000E+05  5.7331204E-12
  1.8500000E+05  5.1020741E-12
  1.9000000E+05  4.5543460E-12
  1.9500000E+05  4.0772115E-12
  2.0000000E+05  3.6601415E-12
  2.0500000E+05  3.2943823E-12
  2.1000000E+05  2.9726205E-12
  2.1500000E+05  2.6887208E-12
  2.2000000E+05  2.4375147E-12
  2.2500000E+05  2.2146324E-12
  2.3000000E+05  2.0163649E-12
  2.3500000E+05  1.8395530E-12
  2.4000000E+05  1.6814971E-12
  2.4500000E+05  1.5398821E-12
  2.5000000E+05  1.4127173E-12
  2.5500000E+05  1.2982852E-12
  2.6000000E+05  1.1950999E-12
  2.6500000E+05  1.1018725E-12
  2.7000000E+05  1.0174819E-12
  2.8000000E+05  8.7142289E-13
  2.9000000E+05  7.5047565E-13
  3.0000000E+05  6.4966888E-13
  3.1000000E+05  5.6513565E-13
  3.2000000E+05  4.9384301E-13
  3.3000000E+05  4.3339363E-13
  3.4000000E+05  3.8187885E-13
  3.5000000E+05  3.3776856E-13
  3.6000000E+05  2.9982774E-13
  3.7000000E+05  2.6705378E-13
  3.8000000E+05  2.3862835E-13
  3.9000000E+05  2.1387979E-13
  4.0000000E+05  1.9225387E-13
  4.1000000E+05  1.7329097E-13
  4.2000000E+05  1.5660828E-13
  4.3000000E+05  1.4188544E-13
  4.4000000E+05  1.2885322E-13
  4.5000000E+05  1.1728431E-13
  4.6000000E+05  1.0698617E-13
  4.7000000E+05  9.7795111E-14
  4.8000000E+05  8.9571481E-14
  5.0000000E+05  7.5565109E-14
  5.1250000E+05  6.8190978E-14
  5.2500000E+05  6.1696649E-14
  5.3750000E+05  5.5959073E-14
  5.5000000E+05  5.0874814E-14
  5.7500000E+05  4.2330131E-14
  5.8750000E+05  3.8732674E-14
  6.0000000E+05  3.5510381E-14
  6.1250000E+05  3.2617194E-14
  6.2500000E+05  3.0013515E-14
  6.3750000E+05  2.7665190E-14
  6.5000000E+05  2.5542679E-14
  6.7500000E+05  2.1875944E-14
  7.0000000E+05  1.8845496E-14
  7.2500000E+05  1.6323056E-14
  7.5000000E+05  1.4209571E-14
  7.7500000E+05  1.2427839E-14
  8.0000000E+05  1.0917070E-14
  8.2500000E+05  9.6289956E-15
  8.5000000E+05  8.5251363E-15
  
  
#  29   7  M3  EION =  8.000000000E+01 eV   299
#  S(0) = 2.417399E+00
  7.1787229E-01  0.0000000E+00
  7.1787229E+01  0.0000000E+00
  7.1787229E+01  8.5621618E-03
  8.0000000E+01  8.5621618E-03
  8.0002721E+01  8.5621618E-03
  8.0127653E+01  8.5474630E-03
  8.0252585E+01  8.5301155E-03
  8.0377517E+01  8.5103035E-03
  8.0502449E+01  8.4881990E-03
  8.0752313E+01  8.4377424E-03
  8.1002177E+01  8.3799054E-03
  8.1501905E+01  8.2460160E-03
  8.2001633E+01  8.0932348E-03
  8.3001088E+01  7.7506332E-03
  8.4000544E+01  7.3815702E-03
  8.5000000E+01  7.0044312E-03
  8.6250000E+01  6.5387356E-03
  8.7500000E+01  6.0922724E-03
  8.8750000E+01  5.6728608E-03
  9.0000000E+01  5.2846550E-03
  9.2500000E+01  4.6080068E-03
  9.3750000E+01  4.3195748E-03
  9.5000000E+01  4.0631906E-03
  9.7500000E+01  3.6406150E-03
  1.0000000E+02  3.3264658E-03
  1.0500000E+02  2.9628750E-03
  1.0750000E+02  2.8842142E-03
  1.1000000E+02  2.8568717E-03
  1.1250000E+02  2.8696776E-03
  1.1500000E+02  2.9130140E-03
  1.1750000E+02  2.9789872E-03
  1.2000000E+02  3.0610070E-03
  1.2250000E+02  3.1538494E-03
  1.2500000E+02  3.2533254E-03
  1.2750000E+02  3.3562401E-03
  1.3000000E+02  3.4600828E-03
  1.3250000E+02  3.5630242E-03
  1.3500000E+02  3.6636989E-03
  1.4000000E+02  3.8545682E-03
  1.4500000E+02  4.0280008E-03
  1.5000000E+02  4.1821515E-03
  1.6000000E+02  4.4320591E-03
  1.7000000E+02  4.6089629E-03
  1.8000000E+02  4.7209976E-03
  1.9000000E+02  4.7767933E-03
  2.0000000E+02  4.7850477E-03
  2.1000000E+02  4.7544242E-03
  2.2000000E+02  4.6933536E-03
  2.3000000E+02  4.6095016E-03
  2.4000000E+02  4.5095243E-03
  2.5000000E+02  4.3988104E-03
  2.6000000E+02  4.2815279E-03
  2.7000000E+02  4.1606544E-03
  2.8000000E+02  4.0383340E-03
  2.9000000E+02  3.9159245E-03
  3.0000000E+02  3.7943401E-03
  3.1000000E+02  3.6742007E-03
  3.2000000E+02  3.5558887E-03
  3.4000000E+02  3.3259627E-03
  3.6000000E+02  3.1066750E-03
  3.8000000E+02  2.8997355E-03
  4.0000000E+02  2.7063849E-03
  4.2000000E+02  2.5271026E-03
  4.4000000E+02  2.3617027E-03
  4.6000000E+02  2.2093240E-03
  4.8000000E+02  2.0689215E-03
  5.0000000E+02  1.9393327E-03
  5.2500000E+02  1.7909219E-03
  5.5000000E+02  1.6560791E-03
  5.7500000E+02  1.5334666E-03
  6.0000000E+02  1.4219706E-03
  6.5000000E+02  1.2285188E-03
  6.7500000E+02  1.1446266E-03
  7.0000000E+02  1.0680818E-03
  7.2500000E+02  9.9807857E-04
  7.5000000E+02  9.3388660E-04
  8.0000000E+02  8.2055690E-04
  8.5000000E+02  7.2434112E-04
  9.0000000E+02  6.4234274E-04
  9.5000000E+02  5.7213511E-04
  1.0000000E+03  5.1169361E-04
  1.0500000E+03  4.5931177E-04
  1.1000000E+03  4.1366547E-04
  1.1500000E+03  3.7376173E-04
  1.2000000E+03  3.3877266E-04
  1.2500000E+03  3.0797064E-04
  1.3000000E+03  2.8073977E-04
  1.3500000E+03  2.5657342E-04
  1.4000000E+03  2.3505452E-04
  1.4500000E+03  2.1583295E-04
  1.5000000E+03  1.9861355E-04
  1.6000000E+03  1.6922227E-04
  1.6500000E+03  1.5665368E-04
  1.7000000E+03  1.4528069E-04
  1.8000000E+03  1.2558198E-04
  1.9000000E+03  1.0922617E-04
  2.0000000E+03  9.5543520E-05
  2.1000000E+03  8.4017705E-05
  2.2000000E+03  7.4241629E-05
  2.3000000E+03  6.5896034E-05
  2.4000000E+03  5.8730138E-05
  2.5000000E+03  5.2544611E-05
  2.6000000E+03  4.7179086E-05
  2.7000000E+03  4.2503686E-05
  2.8000000E+03  3.8412326E-05
  2.9000000E+03  3.4817630E-05
  3.0000000E+03  3.1646927E-05
  3.1000000E+03  2.8839850E-05
  3.2000000E+03  2.6346087E-05
  3.3000000E+03  2.4123605E-05
  3.4000000E+03  2.2137016E-05
  3.5000000E+03  2.0356289E-05
  3.6000000E+03  1.8755825E-05
  3.8000000E+03  1.6011089E-05
  4.0000000E+03  1.3761708E-05
  4.2000000E+03  1.1902208E-05
  4.4000000E+03  1.0352721E-05
  4.6000000E+03  9.0521456E-06
  4.8000000E+03  7.9532481E-06
  5.0000000E+03  7.0190759E-06
  5.2500000E+03  6.0391018E-06
  5.5000000E+03  5.2269289E-06
  5.7500000E+03  4.5487686E-06
  5.8750000E+03  4.2515742E-06
  6.0000000E+03  3.9786216E-06
  6.2500000E+03  3.4962508E-06
  6.5000000E+03  3.0857466E-06
  6.7500000E+03  2.7344921E-06
  7.0000000E+03  2.4324046E-06
  7.2500000E+03  2.1713686E-06
  7.5000000E+03  1.9448062E-06
  7.7500000E+03  1.7473465E-06
  8.0000000E+03  1.5745769E-06
  8.2500000E+03  1.4228504E-06
  8.5000000E+03  1.2891378E-06
  8.7500000E+03  1.1709105E-06
  9.0000000E+03  1.0660481E-06
  9.2500000E+03  9.7276438E-07
  9.5000000E+03  8.8954740E-07
  9.7500000E+03  8.1511206E-07
  1.0000000E+04  7.4836156E-07
  1.0250000E+04  6.8835595E-07
  1.0500000E+04  6.3428753E-07
  1.1000000E+04  5.4127105E-07
  1.1500000E+04  4.6478678E-07
  1.2000000E+04  4.0141029E-07
  1.2500000E+04  3.4852129E-07
  1.3000000E+04  3.0409389E-07
  1.3500000E+04  2.6654668E-07
  1.4000000E+04  2.3463414E-07
  1.4500000E+04  2.0736682E-07
  1.5000000E+04  1.8395285E-07
  1.5500000E+04  1.6375420E-07
  1.6000000E+04  1.4625341E-07
  1.6500000E+04  1.3102814E-07
  1.7000000E+04  1.1773150E-07
  1.7500000E+04  1.0607697E-07
  1.8000000E+04  9.5826651E-08
  1.8500000E+04  8.6782013E-08
  1.9000000E+04  7.8776614E-08
  1.9500000E+04  7.1670274E-08
  2.0000000E+04  6.5344452E-08
  2.0500000E+04  5.9698502E-08
  2.1000000E+04  5.4646624E-08
  2.1500000E+04  5.0115405E-08
  2.2000000E+04  4.6041812E-08
  2.2500000E+04  4.2371553E-08
  2.3000000E+04  3.9057714E-08
  2.4000000E+04  3.3341937E-08
  2.5000000E+04  2.8628340E-08
  2.6000000E+04  2.4713710E-08
  2.7000000E+04  2.1441304E-08
  2.8000000E+04  1.8689087E-08
  2.9000000E+04  1.6361206E-08
  3.0000000E+04  1.4381771E-08
  3.1000000E+04  1.2690247E-08
  3.2000000E+04  1.1238000E-08
  3.3000000E+04  9.9856942E-09
  3.4000000E+04  8.9013266E-09
  3.5000000E+04  7.9587028E-09
  3.6000000E+04  7.1362626E-09
  3.7000000E+04  6.4161683E-09
  3.8000000E+04  5.7835891E-09
  3.9000000E+04  5.2261366E-09
  4.0000000E+04  4.7334151E-09
  4.1000000E+04  4.2966645E-09
  4.2000000E+04  3.9084732E-09
  4.3000000E+04  3.5625461E-09
  4.4000000E+04  3.2535174E-09
  4.5000000E+04  2.9767973E-09
  4.6000000E+04  2.7284466E-09
  4.7000000E+04  2.5050727E-09
  4.8000000E+04  2.3037452E-09
  5.0000000E+04  1.9574067E-09
  5.1250000E+04  1.7731856E-09
  5.2500000E+04  1.6097855E-09
  5.3750000E+04  1.4644703E-09
  5.5000000E+04  1.3349120E-09
  5.7500000E+04  1.1154022E-09
  5.8750000E+04  1.0222852E-09
  6.0000000E+04  9.3851088E-10
  6.2500000E+04  7.9477112E-10
  6.5000000E+04  6.7706788E-10
  6.7500000E+04  5.7999563E-10
  7.0000000E+04  4.9940628E-10
  7.2500000E+04  4.3208720E-10
  7.5000000E+04  3.7552849E-10
  7.7500000E+04  3.2775332E-10
  8.0000000E+04  2.8719300E-10
  8.2500000E+04  2.5259395E-10
  8.5000000E+04  2.2294757E-10
  8.7500000E+04  1.9743733E-10
  9.0000000E+04  1.7539828E-10
  9.2500000E+04  1.5628589E-10
  9.5000000E+04  1.3965191E-10
  9.7500000E+04  1.2512554E-10
  1.0000000E+05  1.1239852E-10
  1.0250000E+05  1.0121351E-10
  1.0500000E+05  9.1354692E-11
  1.0750000E+05  8.2640384E-11
  1.1000000E+05  7.4917018E-11
  1.1250000E+05  6.8054312E-11
  1.1500000E+05  6.1941341E-11
  1.1750000E+05  5.6483355E-11
  1.2000000E+05  5.1599147E-11
  1.2250000E+05  4.7218906E-11
  1.2500000E+05  4.3282432E-11
  1.3000000E+05  3.6539445E-11
  1.3500000E+05  3.1030720E-11
  1.4000000E+05  2.6498494E-11
  1.4500000E+05  2.2745104E-11
  1.5000000E+05  1.9617602E-11
  1.5500000E+05  1.6996639E-11
  1.6000000E+05  1.4788341E-11
  1.6500000E+05  1.2918317E-11
  1.7000000E+05  1.1327207E-11
  1.7500000E+05  9.9673344E-12
  1.8000000E+05  8.8001602E-12
  1.8500000E+05  7.7943555E-12
  1.9000000E+05  6.9243132E-12
  1.9500000E+05  6.1689930E-12
  2.0000000E+05  5.5110214E-12
  2.0500000E+05  4.9359844E-12
  2.1000000E+05  4.4318693E-12
  2.1500000E+05  3.9886216E-12
  2.2000000E+05  3.5977913E-12
  2.2500000E+05  3.2522497E-12
  2.3000000E+05  2.9459599E-12
  2.3500000E+05  2.6737919E-12
  2.4000000E+05  2.4313712E-12
  2.4500000E+05  2.2149557E-12
  2.5000000E+05  2.0213336E-12
  2.5500000E+05  1.8477408E-12
  2.6000000E+05  1.6917908E-12
  2.6500000E+05  1.5514186E-12
  2.7000000E+05  1.4248314E-12
  2.8000000E+05  1.2069727E-12
  2.9000000E+05  1.0279619E-12
  3.0000000E+05  8.7992920E-13
  3.1000000E+05  7.5678054E-13
  3.2000000E+05  6.5375770E-13
  3.3000000E+05  5.6711687E-13
  3.4000000E+05  4.9389168E-13
  3.5000000E+05  4.3171568E-13
  3.6000000E+05  3.7868869E-13
  3.7000000E+05  3.3327583E-13
  3.8000000E+05  2.9423023E-13
  3.9000000E+05  2.6053351E-13
  4.0000000E+05  2.3134940E-13
  4.1000000E+05  2.0598796E-13
  4.2000000E+05  1.8387744E-13
  4.3000000E+05  1.6454194E-13
  4.4000000E+05  1.4758365E-13
  4.5000000E+05  1.3266872E-13
  4.6000000E+05  1.1951584E-13
  4.7000000E+05  1.0788719E-13
  4.8000000E+05  9.7580930E-14
  5.0000000E+05  8.0273329E-14
  5.1250000E+05  7.1305152E-14
  5.2500000E+05  6.3502647E-14
  5.3750000E+05  5.6693361E-14
  5.5000000E+05  5.0733374E-14
  5.7500000E+05  4.0897887E-14
  5.8750000E+05  3.6835235E-14
  6.0000000E+05  3.3241539E-14
  6.1250000E+05  3.0055141E-14
  6.2500000E+05  2.7223513E-14
  6.3750000E+05  2.4701789E-14
  6.5000000E+05  2.2451447E-14
  6.6250000E+05  2.0439312E-14
  6.7500000E+05  1.8636736E-14
  6.8750000E+05  1.7018918E-14
  7.0000000E+05  1.5564256E-14
  7.2500000E+05  1.3071317E-14
  7.5000000E+05  1.1034362E-14
  7.7500000E+05  9.3592142E-15
  8.0000000E+05  7.9742386E-15
  8.2500000E+05  6.8244840E-15
  8.5000000E+05  5.8661736E-15
  
  
#  29   8  M4  EION =  1.100000000E+01 eV   309
#  S(0) = 5.997631E+00
  3.6213410E-02  0.0000000E+00
  3.6213410E+00  0.0000000E+00
  3.6213410E+00  1.7123870E-02
  1.1000000E+01  1.7123870E-02
  1.1002721E+01  1.7123870E-02
  1.1102177E+01  1.7161362E-02
  1.1201633E+01  1.7204169E-02
  1.1301088E+01  1.7251896E-02
  1.1400544E+01  1.7304179E-02
  1.1500000E+01  1.7360675E-02
  1.2000000E+01  1.7697984E-02
  1.2500000E+01  1.8101627E-02
  1.3000000E+01  1.8548181E-02
  1.3500000E+01  1.9021069E-02
  1.4000000E+01  1.9508555E-02
  1.4500000E+01  2.0002345E-02
  1.5000000E+01  2.0496616E-02
  1.6000000E+01  2.1471687E-02
  1.7000000E+01  2.2414759E-02
  1.8000000E+01  2.3318132E-02
  1.9000000E+01  2.4179953E-02
  2.0000000E+01  2.5001277E-02
  2.1000000E+01  2.5784483E-02
  2.2000000E+01  2.6532406E-02
  2.3000000E+01  2.7247884E-02
  2.4000000E+01  2.7933529E-02
  2.5000000E+01  2.8591611E-02
  2.6000000E+01  2.9224029E-02
  2.7000000E+01  2.9832327E-02
  2.8000000E+01  3.0417663E-02
  2.9000000E+01  3.0980950E-02
  3.0000000E+01  3.1522723E-02
  3.1000000E+01  3.2043401E-02
  3.2000000E+01  3.2543072E-02
  3.4000000E+01  3.3479306E-02
  3.6000000E+01  3.4329800E-02
  3.8000000E+01  3.5091748E-02
  4.0000000E+01  3.5761985E-02
  4.2000000E+01  3.6337289E-02
  4.4000000E+01  3.6815492E-02
  4.6000000E+01  3.7195193E-02
  4.8000000E+01  3.7476578E-02
  5.0000000E+01  3.7661017E-02
  5.2500000E+01  3.7759896E-02
  5.5000000E+01  3.7720502E-02
  5.7500000E+01  3.7554010E-02
  6.0000000E+01  3.7273607E-02
  6.5000000E+01  3.6428312E-02
  6.7500000E+01  3.5892543E-02
  7.0000000E+01  3.5300151E-02
  7.2500000E+01  3.4663761E-02
  7.5000000E+01  3.3994461E-02
  8.0000000E+01  3.2595868E-02
  8.5000000E+01  3.1166088E-02
  9.0000000E+01  2.9746501E-02
  9.5000000E+01  2.8361784E-02
  1.0000000E+02  2.7025280E-02
  1.0500000E+02  2.5742177E-02
  1.1000000E+02  2.4513314E-02
  1.1500000E+02  2.3337173E-02
  1.2000000E+02  2.2210959E-02
  1.2500000E+02  2.1132310E-02
  1.3000000E+02  2.0099023E-02
  1.3500000E+02  1.9109301E-02
  1.4000000E+02  1.8162171E-02
  1.4500000E+02  1.7257105E-02
  1.5000000E+02  1.6393370E-02
  1.6000000E+02  1.4788617E-02
  1.7000000E+02  1.3343765E-02
  1.8000000E+02  1.2051119E-02
  1.9000000E+02  1.0899957E-02
  2.0000000E+02  9.8767490E-03
  2.1000000E+02  8.9675006E-03
  2.2000000E+02  8.1581607E-03
  2.3000000E+02  7.4358571E-03
  2.4000000E+02  6.7894538E-03
  2.5000000E+02  6.2092542E-03
  2.6000000E+02  5.6870905E-03
  2.7000000E+02  5.2162767E-03
  2.8000000E+02  4.7911464E-03
  2.9000000E+02  4.4067264E-03
  3.0000000E+02  4.0588204E-03
  3.1000000E+02  3.7437510E-03
  3.2000000E+02  3.4581786E-03
  3.4000000E+02  2.9636875E-03
  3.6000000E+02  2.5545651E-03
  3.8000000E+02  2.2139780E-03
  4.0000000E+02  1.9283737E-03
  4.2000000E+02  1.6872630E-03
  4.4000000E+02  1.4824716E-03
  4.6000000E+02  1.3075887E-03
  4.8000000E+02  1.1576413E-03
  5.0000000E+02  1.0286046E-03
  5.2500000E+02  8.9169722E-04
  5.5000000E+02  7.7702112E-04
  5.7500000E+02  6.8040101E-04
  5.8750000E+02  6.3777768E-04
  6.0000000E+02  5.9845918E-04
  6.2500000E+02  5.2852239E-04
  6.5000000E+02  4.6849881E-04
  6.7500000E+02  4.1674274E-04
  7.0000000E+02  3.7192296E-04
  7.2500000E+02  3.3295818E-04
  7.5000000E+02  2.9896838E-04
  7.7500000E+02  2.6922194E-04
  8.0000000E+02  2.4310489E-04
  8.2500000E+02  2.2009197E-04
  8.5000000E+02  1.9974238E-04
  8.7500000E+02  1.8168826E-04
  9.0000000E+02  1.6562255E-04
  9.2500000E+02  1.5128955E-04
  9.5000000E+02  1.3847140E-04
  9.7500000E+02  1.2698129E-04
  1.0000000E+03  1.1665848E-04
  1.0250000E+03  1.0736419E-04
  1.0500000E+03  9.8978392E-05
  1.1000000E+03  8.4529408E-05
  1.1500000E+03  7.2627187E-05
  1.2000000E+03  6.2744001E-05
  1.2500000E+03  5.4476662E-05
  1.3000000E+03  4.7517979E-05
  1.3500000E+03  4.1630105E-05
  1.4000000E+03  3.6623523E-05
  1.4500000E+03  3.2344913E-05
  1.5000000E+03  2.8670063E-05
  1.5500000E+03  2.5498984E-05
  1.6000000E+03  2.2751033E-05
  1.6500000E+03  2.0361041E-05
  1.7000000E+03  1.8275206E-05
  1.7500000E+03  1.6448785E-05
  1.8000000E+03  1.4844055E-05
  1.8500000E+03  1.3429167E-05
  1.9000000E+03  1.2177537E-05
  1.9500000E+03  1.1066886E-05
  2.0000000E+03  1.0078535E-05
  2.0500000E+03  9.1967934E-06
  2.1000000E+03  8.4082759E-06
  2.1500000E+03  7.7015034E-06
  2.2000000E+03  7.0666015E-06
  2.2500000E+03  6.4950416E-06
  2.3000000E+03  5.9794399E-06
  2.4000000E+03  5.0913337E-06
  2.5000000E+03  4.3603655E-06
  2.6000000E+03  3.7544794E-06
  2.7000000E+03  3.2489542E-06
  2.8000000E+03  2.8245763E-06
  2.9000000E+03  2.4662512E-06
  3.0000000E+03  2.1620474E-06
  3.1000000E+03  1.9024801E-06
  3.2000000E+03  1.6799820E-06
  3.3000000E+03  1.4884725E-06
  3.4000000E+03  1.3229921E-06
  3.5000000E+03  1.1794704E-06
  3.6000000E+03  1.0545324E-06
  3.7000000E+03  9.4537844E-07
  3.8000000E+03  8.4968908E-07
  3.9000000E+03  7.6553299E-07
  4.0000000E+03  6.9129729E-07
  4.1000000E+03  6.2562827E-07
  4.2000000E+03  5.6738169E-07
  4.3000000E+03  5.1558646E-07
  4.4000000E+03  4.6941588E-07
  4.5000000E+03  4.2816616E-07
  4.6000000E+03  3.9123404E-07
  4.7000000E+03  3.5809939E-07
  4.8000000E+03  3.2831256E-07
  5.0000000E+03  2.7727195E-07
  5.1250000E+03  2.5023731E-07
  5.2500000E+03  2.2633048E-07
  5.3750000E+03  2.0513101E-07
  5.5000000E+03  1.8628296E-07
  5.6250000E+03  1.6948618E-07
  5.7500000E+03  1.5448602E-07
  5.8750000E+03  1.4106312E-07
  6.0000000E+03  1.2902798E-07
  6.2500000E+03  1.0848554E-07
  6.5000000E+03  9.1778989E-08
  6.6250000E+03  8.4599264E-08
  6.7500000E+03  7.8087495E-08
  7.0000000E+03  6.6787729E-08
  7.2500000E+03  5.7404865E-08
  7.5000000E+03  4.9571259E-08
  7.7500000E+03  4.2997222E-08
  8.0000000E+03  3.7452104E-08
  8.2500000E+03  3.2750942E-08
  8.5000000E+03  2.8746047E-08
  8.7500000E+03  2.5318850E-08
  9.0000000E+03  2.2373788E-08
  9.2500000E+03  1.9833253E-08
  9.5000000E+03  1.7633633E-08
  9.7500000E+03  1.5722520E-08
  1.0000000E+04  1.4056519E-08
  1.0250000E+04  1.2599533E-08
  1.0500000E+04  1.1321436E-08
  1.0750000E+04  1.0196985E-08
  1.1000000E+04  9.2049369E-09
  1.1250000E+04  8.3272990E-09
  1.1500000E+04  7.5488056E-09
  1.1750000E+04  6.8564996E-09
  1.2000000E+04  6.2393439E-09
  1.2250000E+04  5.6879045E-09
  1.2500000E+04  5.1941000E-09
  1.2750000E+04  4.7509875E-09
  1.3000000E+04  4.3525701E-09
  1.3250000E+04  3.9936523E-09
  1.3500000E+04  3.6697209E-09
  1.4000000E+04  3.1115943E-09
  1.4500000E+04  2.6523225E-09
  1.5000000E+04  2.2720140E-09
  1.5500000E+04  1.9552386E-09
  1.6000000E+04  1.6899267E-09
  1.6500000E+04  1.4665656E-09
  1.7000000E+04  1.2776062E-09
  1.7500000E+04  1.1170172E-09
  1.8000000E+04  9.7995401E-10
  1.8500000E+04  8.6249829E-10
  1.9000000E+04  7.6146002E-10
  1.9500000E+04  6.7422855E-10
  2.0000000E+04  5.9865824E-10
  2.0500000E+04  5.3297698E-10
  2.1000000E+04  4.7571310E-10
  2.1500000E+04  4.2563928E-10
  2.2000000E+04  3.8172800E-10
  2.2500000E+04  3.4311590E-10
  2.3000000E+04  3.0907482E-10
  2.3500000E+04  2.7898832E-10
  2.4000000E+04  2.5233285E-10
  2.4500000E+04  2.2866232E-10
  2.5000000E+04  2.0759539E-10
  2.5500000E+04  1.8880507E-10
  2.6000000E+04  1.7201040E-10
  2.6500000E+04  1.5696921E-10
  2.7000000E+04  1.4347231E-10
  2.8000000E+04  1.2041009E-10
  2.9000000E+04  1.0163891E-10
  3.0000000E+04  8.6257386E-11
  3.1000000E+04  7.3573973E-11
  3.2000000E+04  6.3053518E-11
  3.3000000E+04  5.4278612E-11
  3.4000000E+04  4.6921331E-11
  3.5000000E+04  4.0722203E-11
  3.6000000E+04  3.5474370E-11
  3.7000000E+04  3.1012051E-11
  3.8000000E+04  2.7201689E-11
  3.9000000E+04  2.3935069E-11
  4.0000000E+04  2.1124030E-11
  4.1000000E+04  1.8696373E-11
  4.2000000E+04  1.6592675E-11
  4.3000000E+04  1.4763801E-11
  4.4000000E+04  1.3168965E-11
  4.5000000E+04  1.1774247E-11
  4.6000000E+04  1.0551230E-11
  4.7000000E+04  9.4759820E-12
  4.8000000E+04  8.5282769E-12
  5.0000000E+04  6.9494081E-12
  5.1250000E+04  6.1382615E-12
  5.2500000E+04  5.4368685E-12
  5.3750000E+04  4.8283529E-12
  5.5000000E+04  4.2987407E-12
  5.6250000E+04  3.8364374E-12
  5.7500000E+04  3.4317690E-12
  5.8750000E+04  3.0766068E-12
  6.0000000E+04  2.7640962E-12
  6.1250000E+04  2.4884380E-12
  6.2500000E+04  2.2447071E-12
  6.3750000E+04  2.0287064E-12
  6.5000000E+04  1.8368538E-12
  6.6250000E+04  1.6660837E-12
  6.7500000E+04  1.5137647E-12
  6.8750000E+04  1.3776319E-12
  7.0000000E+04  1.2557314E-12
  7.1250000E+04  1.1463725E-12
  7.2500000E+04  1.0480889E-12
  7.5000000E+04  8.7981264E-13
  7.7500000E+04  7.4253509E-13
  8.0000000E+04  6.2985165E-13
  8.2500000E+04  5.3681963E-13
  8.5000000E+04  4.5959192E-13
  8.7500000E+04  3.9515250E-13
  9.0000000E+04  3.4112135E-13
  9.2500000E+04  2.9560806E-13
  9.5000000E+04  2.5710160E-13
  9.7500000E+04  2.2438734E-13
  1.0000000E+05  1.9648332E-13
  1.0250000E+05  1.7259165E-13
  1.0500000E+05  1.5206111E-13
  1.0750000E+05  1.3435771E-13
  1.1000000E+05  1.1904158E-13
  1.1250000E+05  1.0574899E-13
  1.1500000E+05  9.4177803E-14
  1.1750000E+05  8.4075944E-14
  1.2000000E+05  7.5232337E-14
  1.2250000E+05  6.7469586E-14
  1.2500000E+05  6.0638045E-14
  1.2750000E+05  5.4611060E-14
  1.3000000E+05  4.9281151E-14
  1.3250000E+05  4.4556830E-14
  1.3500000E+05  4.0359989E-14
  1.3750000E+05  3.6623748E-14
  1.4000000E+05  3.3290686E-14
  1.4250000E+05  3.0311374E-14
  1.4500000E+05  2.7643139E-14
  1.4750000E+05  2.5249054E-14
  1.5000000E+05  2.3097080E-14
  1.5250000E+05  2.1159362E-14
  1.5500000E+05  1.9411622E-14
  1.6000000E+05  1.6403892E-14
  1.6500000E+05  1.3933854E-14
  1.7000000E+05  1.1893397E-14
  
  
#  29   9  M5  EION =  1.040000000E+01 eV   310
#  S(0) = 8.993153E+00
  3.1667878E-02  0.0000000E+00
  3.1667878E+00  0.0000000E+00
  3.1667878E+00  2.6033923E-02
  1.0400000E+01  2.6033923E-02
  1.0402721E+01  2.6033923E-02
  1.0422177E+01  2.6049666E-02
  1.0441633E+01  2.6065722E-02
  1.0461088E+01  2.6082085E-02
  1.0480544E+01  2.6098749E-02
  1.0500000E+01  2.6115712E-02
  1.1000000E+01  2.6639415E-02
  1.1500000E+01  2.7289506E-02
  1.2000000E+01  2.8018435E-02
  1.2500000E+01  2.8793427E-02
  1.3000000E+01  2.9591876E-02
  1.3500000E+01  3.0398244E-02
  1.4000000E+01  3.1201947E-02
  1.4500000E+01  3.1995872E-02
  1.5000000E+01  3.2775371E-02
  1.6000000E+01  3.4280664E-02
  1.7000000E+01  3.5707149E-02
  1.8000000E+01  3.7054318E-02
  1.9000000E+01  3.8326363E-02
  2.0000000E+01  3.9529337E-02
  2.1000000E+01  4.0669700E-02
  2.2000000E+01  4.1753586E-02
  2.3000000E+01  4.2786480E-02
  2.4000000E+01  4.3773075E-02
  2.5000000E+01  4.4717297E-02
  2.6000000E+01  4.5622289E-02
  2.7000000E+01  4.6490543E-02
  2.8000000E+01  4.7323933E-02
  2.9000000E+01  4.8123805E-02
  3.0000000E+01  4.8891058E-02
  3.1000000E+01  4.9626250E-02
  3.2000000E+01  5.0329506E-02
  3.4000000E+01  5.1640144E-02
  3.6000000E+01  5.2820560E-02
  3.8000000E+01  5.3866551E-02
  4.0000000E+01  5.4773758E-02
  4.2000000E+01  5.5537982E-02
  4.4000000E+01  5.6156417E-02
  4.6000000E+01  5.6627965E-02
  4.8000000E+01  5.6953567E-02
  5.0000000E+01  5.7136176E-02
  5.2500000E+01  5.7171591E-02
  5.5000000E+01  5.7005820E-02
  5.7500000E+01  5.6656955E-02
  6.0000000E+01  5.6145107E-02
  6.5000000E+01  5.4720411E-02
  6.7500000E+01  5.3850885E-02
  7.0000000E+01  5.2904444E-02
  7.2500000E+01  5.1899207E-02
  7.5000000E+01  5.0851393E-02
  8.0000000E+01  4.8683213E-02
  8.5000000E+01  4.6487038E-02
  9.0000000E+01  4.4320410E-02
  9.5000000E+01  4.2216459E-02
  1.0000000E+02  4.0192622E-02
  1.0500000E+02  3.8254452E-02
  1.1000000E+02  3.6402083E-02
  1.1500000E+02  3.4632103E-02
  1.2000000E+02  3.2939838E-02
  1.2500000E+02  3.1321306E-02
  1.3000000E+02  2.9772865E-02
  1.3500000E+02  2.8291572E-02
  1.4000000E+02  2.6875827E-02
  1.4500000E+02  2.5524542E-02
  1.5000000E+02  2.4236379E-02
  1.6000000E+02  2.1846913E-02
  1.7000000E+02  1.9699454E-02
  1.8000000E+02  1.7781190E-02
  1.9000000E+02  1.6074978E-02
  2.0000000E+02  1.4559878E-02
  2.1000000E+02  1.3214576E-02
  2.2000000E+02  1.2017802E-02
  2.3000000E+02  1.0950293E-02
  2.4000000E+02  9.9953905E-03
  2.5000000E+02  9.1386403E-03
  2.6000000E+02  8.3678971E-03
  2.7000000E+02  7.6732329E-03
  2.8000000E+02  7.0462052E-03
  2.9000000E+02  6.4794210E-03
  3.0000000E+02  5.9666557E-03
  3.1000000E+02  5.5024360E-03
  3.2000000E+02  5.0817971E-03
  3.4000000E+02  4.3536922E-03
  3.6000000E+02  3.7515463E-03
  3.8000000E+02  3.2504374E-03
  4.0000000E+02  2.8303531E-03
  4.2000000E+02  2.4758170E-03
  4.4000000E+02  2.1747704E-03
  4.6000000E+02  1.9177632E-03
  4.8000000E+02  1.6974645E-03
  5.0000000E+02  1.5079369E-03
  5.2500000E+02  1.3069015E-03
  5.5000000E+02  1.1385565E-03
  5.7500000E+02  9.9675214E-04
  5.8750000E+02  9.3420609E-04
  6.0000000E+02  8.7651561E-04
  6.2500000E+02  7.7391588E-04
  6.5000000E+02  6.8587803E-04
  6.7500000E+02  6.0998205E-04
  7.0000000E+02  5.4427042E-04
  7.2500000E+02  4.8715414E-04
  7.5000000E+02  4.3733995E-04
  7.7500000E+02  3.9375274E-04
  8.0000000E+02  3.5549021E-04
  8.2500000E+02  3.2178079E-04
  8.5000000E+02  2.9197749E-04
  8.7500000E+02  2.6554037E-04
  9.0000000E+02  2.4201896E-04
  9.2500000E+02  2.2103793E-04
  9.5000000E+02  2.0227750E-04
  9.7500000E+02  1.8546349E-04
  1.0000000E+03  1.7036003E-04
  1.0250000E+03  1.5676353E-04
  1.0500000E+03  1.4449791E-04
  1.1000000E+03  1.2336851E-04
  1.1500000E+03  1.0596821E-04
  1.2000000E+03  9.1523368E-05
  1.2500000E+03  7.9443208E-05
  1.3000000E+03  6.9277801E-05
  1.3500000E+03  6.0678753E-05
  1.4000000E+03  5.3368515E-05
  1.4500000E+03  4.7122605E-05
  1.5000000E+03  4.1759255E-05
  1.5500000E+03  3.7132171E-05
  1.6000000E+03  3.3123390E-05
  1.6500000E+03  2.9637578E-05
  1.7000000E+03  2.6596038E-05
  1.7500000E+03  2.3933331E-05
  1.8000000E+03  2.1594288E-05
  1.8500000E+03  1.9532347E-05
  1.9000000E+03  1.7708658E-05
  1.9500000E+03  1.6090666E-05
  2.0000000E+03  1.4651087E-05
  2.0500000E+03  1.3367008E-05
  2.1000000E+03  1.2218880E-05
  2.1500000E+03  1.1189943E-05
  2.2000000E+03  1.0265782E-05
  2.2500000E+03  9.4339510E-06
  2.3000000E+03  8.6836767E-06
  2.4000000E+03  7.3916515E-06
  2.5000000E+03  6.3285597E-06
  2.6000000E+03  5.4476441E-06
  2.7000000E+03  4.7128535E-06
  2.8000000E+03  4.0961776E-06
  2.9000000E+03  3.5756168E-06
  3.0000000E+03  3.1337862E-06
  3.1000000E+03  2.7568716E-06
  3.2000000E+03  2.4338568E-06
  3.3000000E+03  2.1558936E-06
  3.4000000E+03  1.9157656E-06
  3.5000000E+03  1.7075503E-06
  3.6000000E+03  1.5263360E-06
  3.7000000E+03  1.3680491E-06
  3.8000000E+03  1.2293155E-06
  3.9000000E+03  1.1073268E-06
  4.0000000E+03  9.9973837E-07
  4.1000000E+03  9.0458311E-07
  4.2000000E+03  8.2019848E-07
  4.3000000E+03  7.4517380E-07
  4.4000000E+03  6.7830833E-07
  4.5000000E+03  6.1858016E-07
  4.6000000E+03  5.6511342E-07
  4.7000000E+03  5.1715304E-07
  4.8000000E+03  4.7404628E-07
  5.0000000E+03  4.0020130E-07
  5.1250000E+03  3.6109893E-07
  5.2500000E+03  3.2652753E-07
  5.3750000E+03  2.9587712E-07
  5.5000000E+03  2.6863147E-07
  5.6250000E+03  2.4435556E-07
  5.7500000E+03  2.2268045E-07
  5.8750000E+03  2.0328839E-07
  6.0000000E+03  1.8590481E-07
  6.2500000E+03  1.5624239E-07
  6.5000000E+03  1.3212848E-07
  6.6250000E+03  1.2176833E-07
  6.7500000E+03  1.1237368E-07
  7.0000000E+03  9.6075359E-08
  7.2500000E+03  8.2546562E-08
  7.5000000E+03  7.1255639E-08
  7.7500000E+03  6.1783681E-08
  8.0000000E+03  5.3797127E-08
  8.2500000E+03  4.7028472E-08
  8.5000000E+03  4.1264207E-08
  8.7500000E+03  3.6332998E-08
  9.0000000E+03  3.2096821E-08
  9.2500000E+03  2.8443629E-08
  9.5000000E+03  2.5281606E-08
  9.7500000E+03  2.2535131E-08
  1.0000000E+04  2.0141603E-08
  1.0250000E+04  1.8048967E-08
  1.0500000E+04  1.6213788E-08
  1.0750000E+04  1.4599679E-08
  1.1000000E+04  1.3176024E-08
  1.1250000E+04  1.1916891E-08
  1.1500000E+04  1.0800282E-08
  1.1750000E+04  9.8075328E-09
  1.2000000E+04  8.9227506E-09
  1.2250000E+04  8.1323563E-09
  1.2500000E+04  7.4247223E-09
  1.3000000E+04  6.2191556E-09
  1.3250000E+04  5.7051311E-09
  1.3500000E+04  5.2413030E-09
  1.4000000E+04  4.4423619E-09
  1.4500000E+04  3.7851718E-09
  1.5000000E+04  3.2411685E-09
  1.5500000E+04  2.7882023E-09
  1.6000000E+04  2.4089534E-09
  1.6500000E+04  2.0897750E-09
  1.7000000E+04  1.8198412E-09
  1.7500000E+04  1.5905061E-09
  1.8000000E+04  1.3948274E-09
  1.8500000E+04  1.2271918E-09
  1.9000000E+04  1.0830307E-09
  1.9500000E+04  9.5860606E-10
  2.0000000E+04  8.5084671E-10
  2.0500000E+04  7.5721670E-10
  2.1000000E+04  6.7561044E-10
  2.1500000E+04  6.0427229E-10
  2.2000000E+04  5.4173269E-10
  2.2500000E+04  4.8675723E-10
  2.3000000E+04  4.3830495E-10
  2.3500000E+04  3.9549481E-10
  2.4000000E+04  3.5757863E-10
  2.4500000E+04  3.2391904E-10
  2.5000000E+04  2.9397125E-10
  2.5500000E+04  2.6726827E-10
  2.6000000E+04  2.4340887E-10
  2.6500000E+04  2.2204735E-10
  2.7000000E+04  2.0288507E-10
  2.8000000E+04  1.7015757E-10
  2.9000000E+04  1.4353601E-10
  3.0000000E+04  1.2173502E-10
  3.1000000E+04  1.0376897E-10
  3.2000000E+04  8.8875516E-11
  3.3000000E+04  7.6460368E-11
  3.4000000E+04  6.6056861E-11
  3.5000000E+04  5.7295916E-11
  3.6000000E+04  4.9883355E-11
  3.7000000E+04  4.3583531E-11
  3.8000000E+04  3.8206741E-11
  3.9000000E+04  3.3599381E-11
  4.0000000E+04  2.9636389E-11
  4.1000000E+04  2.6215407E-11
  4.2000000E+04  2.3252233E-11
  4.3000000E+04  2.0677276E-11
  4.4000000E+04  1.8432796E-11
  4.5000000E+04  1.6470818E-11
  4.6000000E+04  1.4751168E-11
  4.7000000E+04  1.3240006E-11
  4.8000000E+04  1.1908741E-11
  5.0000000E+04  9.6924671E-12
  5.1250000E+04  8.5547383E-12
  5.2500000E+04  7.5715010E-12
  5.3750000E+04  6.7189224E-12
  5.5000000E+04  5.9772837E-12
  5.6250000E+04  5.3302417E-12
  5.7500000E+04  4.7641707E-12
  5.8750000E+04  4.2676250E-12
  6.0000000E+04  3.8309554E-12
  6.1250000E+04  3.4460003E-12
  6.2500000E+04  3.1058298E-12
  6.3750000E+04  2.8045392E-12
  6.5000000E+04  2.5370911E-12
  6.6250000E+04  2.2991758E-12
  6.7500000E+04  2.0870955E-12
  6.8750000E+04  1.8976690E-12
  7.0000000E+04  1.7281518E-12
  7.1250000E+04  1.5761700E-12
  7.2500000E+04  1.4396656E-12
  7.5000000E+04  1.2061664E-12
  7.7500000E+04  1.0159244E-12
  8.0000000E+04  8.5996992E-13
  8.2500000E+04  7.3138730E-13
  8.5000000E+04  6.2479758E-13
  8.7500000E+04  5.3598672E-13
  9.0000000E+04  4.6163150E-13
  9.2500000E+04  3.9909420E-13
  9.5000000E+04  3.4626807E-13
  9.7500000E+04  3.0146092E-13
  1.0000000E+05  2.6330573E-13
  1.0250000E+05  2.3069252E-13
  1.0500000E+05  2.0271622E-13
  1.0750000E+05  1.7863533E-13
  1.1000000E+05  1.5783966E-13
  1.1250000E+05  1.3982510E-13
  1.1500000E+05  1.2417331E-13
  1.1750000E+05  1.1053560E-13
  1.2000000E+05  9.8620265E-14
  1.2250000E+05  8.8182407E-14
  1.2500000E+05  7.9015715E-14
  1.2750000E+05  7.0945825E-14
  1.3000000E+05  6.3824883E-14
  1.3250000E+05  5.7527132E-14
  1.3500000E+05  5.1945298E-14
  1.3750000E+05  4.6987606E-14
  1.4000000E+05  4.2575183E-14
  1.4250000E+05  3.8640086E-14
  1.4500000E+05  3.5123817E-14
  1.4750000E+05  3.1975883E-14
  1.5000000E+05  2.9152584E-14
  1.5250000E+05  2.6616014E-14
  1.5500000E+05  2.4333247E-14
  1.6000000E+05  2.0419076E-14
  1.6500000E+05  1.7222584E-14
  1.7000000E+05  1.4598405E-14
  
  
#  29  10  N1  EION =  7.726000000E+00 eV   308
#  S(0) = 1.064959E+00
  3.8630000E-02  0.0000000E+00
  3.8630000E+00  0.0000000E+00
  3.8630000E+00  2.5696385E-01
  7.7260000E+00  2.5696385E-01
  7.7260000E+00  1.2774427E-02
  7.7287211E+00  1.2774427E-02
  7.7558490E+00  1.2509382E-02
  7.7829769E+00  1.2250093E-02
  7.8101048E+00  1.1996421E-02
  7.8372327E+00  1.1748233E-02
  7.8914885E+00  1.1267795E-02
  7.9457442E+00  1.0807782E-02
  8.0000000E+00  1.0367249E-02
  8.2500000E+00  8.5646578E-03
  8.5000000E+00  7.0818726E-03
  8.6250000E+00  6.4410265E-03
  8.7500000E+00  5.8585309E-03
  9.0000000E+00  4.8466260E-03
  9.2500000E+00  4.0077687E-03
  9.5000000E+00  3.3111066E-03
  9.7500000E+00  2.7316925E-03
  1.0000000E+01  2.2492872E-03
  1.0250000E+01  1.8473729E-03
  1.0375000E+01  1.6722791E-03
  1.0500000E+01  1.5124602E-03
  1.0750000E+01  1.2334184E-03
  1.1000000E+01  1.0010549E-03
  1.1250000E+01  8.0800752E-04
  1.1375000E+01  7.2415195E-04
  1.1500000E+01  6.4768842E-04
  1.1625000E+01  5.7800158E-04
  1.1750000E+01  5.1462861E-04
  1.2000000E+01  4.0530981E-04
  1.2125000E+01  3.5855721E-04
  1.2250000E+01  3.1623166E-04
  1.2375000E+01  2.7768374E-04
  1.2500000E+01  2.4250007E-04
  1.2625000E+01  2.1043355E-04
  1.2750000E+01  1.8155886E-04
  1.2875000E+01  1.5603589E-04
  1.3000000E+01  1.3380234E-04
  1.3062500E+01  1.2385732E-04
  1.3125000E+01  1.1464854E-04
  1.3187500E+01  1.0613478E-04
  1.3250000E+01  9.8211321E-05
  1.3312500E+01  9.0741164E-05
  1.3375000E+01  8.3624161E-05
  1.3437500E+01  7.6792709E-05
  1.3500000E+01  7.0205913E-05
  1.3625000E+01  5.7706984E-05
  1.3687500E+01  5.1804304E-05
  1.3750000E+01  4.6157124E-05
  1.3812500E+01  4.0791505E-05
  1.3875000E+01  3.5750242E-05
  1.3937500E+01  3.1131742E-05
  1.4000000E+01  2.7003611E-05
  1.4062500E+01  2.3385744E-05
  1.4125000E+01  2.0265156E-05
  1.4250000E+01  1.5371513E-05
  1.4312500E+01  1.3506337E-05
  1.4375000E+01  1.1965744E-05
  1.4437500E+01  1.0706176E-05
  1.4500000E+01  9.6892798E-06
  1.4625000E+01  8.2571977E-06
  1.4687500E+01  7.7811787E-06
  1.4750000E+01  7.4291401E-06
  1.4812500E+01  7.1825802E-06
  1.4875000E+01  7.0282732E-06
  1.4937500E+01  6.9571144E-06
  1.5000000E+01  6.9633220E-06
  1.5062500E+01  7.0438980E-06
  1.5125000E+01  7.1982830E-06
  1.5187500E+01  7.4281616E-06
  1.5250000E+01  7.7373920E-06
  1.5312500E+01  8.1320420E-06
  1.5375000E+01  8.6205240E-06
  1.5500000E+01  9.9191633E-06
  1.5625000E+01  1.1697541E-05
  1.5750000E+01  1.4015826E-05
  1.5812500E+01  1.5395051E-05
  1.5875000E+01  1.6927852E-05
  1.6000000E+01  2.0459742E-05
  1.6062500E+01  2.2452312E-05
  1.6125000E+01  2.4583598E-05
  1.6187500E+01  2.6837002E-05
  1.6250000E+01  2.9189175E-05
  1.6312500E+01  3.1609518E-05
  1.6375000E+01  3.4061929E-05
  1.6437500E+01  3.6524651E-05
  1.6500000E+01  3.8987381E-05
  1.6750000E+01  4.8689517E-05
  1.6875000E+01  5.3394773E-05
  1.7000000E+01  5.8001204E-05
  1.7125000E+01  6.2540430E-05
  1.7250000E+01  6.7067794E-05
  1.7375000E+01  7.1660234E-05
  1.7500000E+01  7.6396536E-05
  1.7625000E+01  8.1283734E-05
  1.7750000E+01  8.6304061E-05
  1.8000000E+01  9.6660542E-05
  1.8250000E+01  1.0727525E-04
  1.8500000E+01  1.1792333E-04
  1.8750000E+01  1.2836993E-04
  1.9000000E+01  1.3851183E-04
  1.9500000E+01  1.5785783E-04
  1.9750000E+01  1.6711000E-04
  2.0000000E+01  1.7614369E-04
  2.0500000E+01  1.9358765E-04
  2.1000000E+01  2.1005598E-04
  2.1500000E+01  2.2541950E-04
  2.2000000E+01  2.3962189E-04
  2.2500000E+01  2.5268908E-04
  2.3000000E+01  2.6468416E-04
  2.4000000E+01  2.8573236E-04
  2.5000000E+01  3.0316280E-04
  2.6000000E+01  3.1738491E-04
  2.7000000E+01  3.2881141E-04
  2.8000000E+01  3.3784266E-04
  2.9000000E+01  3.4481724E-04
  3.0000000E+01  3.5003999E-04
  3.1000000E+01  3.5377387E-04
  3.2000000E+01  3.5624591E-04
  3.4000000E+01  3.5816694E-04
  3.6000000E+01  3.5705180E-04
  3.8000000E+01  3.5381021E-04
  4.0000000E+01  3.4910204E-04
  4.2000000E+01  3.4340172E-04
  4.4000000E+01  3.3705479E-04
  4.6000000E+01  3.3030730E-04
  4.8000000E+01  3.2333900E-04
  5.0000000E+01  3.1627601E-04
  5.2500000E+01  3.0745074E-04
  5.5000000E+01  2.9873751E-04
  5.7500000E+01  2.9021183E-04
  6.0000000E+01  2.8191832E-04
  6.5000000E+01  2.6611209E-04
  6.7500000E+01  2.5861221E-04
  7.0000000E+01  2.5137854E-04
  7.2500000E+01  2.4440386E-04
  7.5000000E+01  2.3767840E-04
  8.0000000E+01  2.2493503E-04
  8.5000000E+01  2.1306360E-04
  9.0000000E+01  2.0198459E-04
  9.5000000E+01  1.9162674E-04
  1.0000000E+02  1.8192901E-04
  1.0500000E+02  1.7283931E-04
  1.1000000E+02  1.6431243E-04
  1.1500000E+02  1.5631034E-04
  1.2000000E+02  1.4879793E-04
  1.2500000E+02  1.4174511E-04
  1.3000000E+02  1.3512373E-04
  1.3500000E+02  1.2890702E-04
  1.4000000E+02  1.2307104E-04
  1.4500000E+02  1.1759230E-04
  1.5000000E+02  1.1244821E-04
  1.6000000E+02  1.0308089E-04
  1.7000000E+02  9.4810780E-05
  1.8000000E+02  8.7494742E-05
  1.9000000E+02  8.1005693E-05
  2.0000000E+02  7.5231286E-05
  2.1000000E+02  7.0074953E-05
  2.2000000E+02  6.5453121E-05
  2.3000000E+02  6.1295040E-05
  2.4000000E+02  5.7540924E-05
  2.5000000E+02  5.4140096E-05
  2.6000000E+02  5.1049674E-05
  2.7000000E+02  4.8233624E-05
  2.8000000E+02  4.5661004E-05
  2.9000000E+02  4.3305055E-05
  3.0000000E+02  4.1142708E-05
  3.1000000E+02  3.9153827E-05
  3.2000000E+02  3.7320693E-05
  3.4000000E+02  3.4059172E-05
  3.6000000E+02  3.1250561E-05
  3.8000000E+02  2.8808336E-05
  4.0000000E+02  2.6663189E-05
  4.2000000E+02  2.4761202E-05
  4.4000000E+02  2.3059787E-05
  4.6000000E+02  2.1526586E-05
  4.8000000E+02  2.0137587E-05
  5.0000000E+02  1.8873609E-05
  5.2500000E+02  1.7447225E-05
  5.5000000E+02  1.6170969E-05
  5.7500000E+02  1.5025927E-05
  6.0000000E+02  1.3995966E-05
  6.5000000E+02  1.2227340E-05
  6.7500000E+02  1.1465717E-05
  7.0000000E+02  1.0773075E-05
  7.2500000E+02  1.0141624E-05
  7.5000000E+02  9.5647879E-06
  8.0000000E+02  8.5525465E-06
  8.5000000E+02  7.6969861E-06
  9.0000000E+02  6.9669363E-06
  9.5000000E+02  6.3367834E-06
  1.0000000E+03  5.7864362E-06
  1.0500000E+03  5.3018050E-06
  1.1000000E+03  4.8726146E-06
  1.1500000E+03  4.4908174E-06
  1.2000000E+03  4.1502154E-06
  1.2500000E+03  3.8455572E-06
  1.3000000E+03  3.5722925E-06
  1.3500000E+03  3.3264909E-06
  1.4000000E+03  3.1047821E-06
  1.4500000E+03  2.9042541E-06
  1.5000000E+03  2.7223918E-06
  1.6000000E+03  2.4061935E-06
  1.7000000E+03  2.1409650E-06
  1.8000000E+03  1.9151974E-06
  1.9000000E+03  1.7213741E-06
  2.0000000E+03  1.5540302E-06
  2.1000000E+03  1.4088877E-06
  2.2000000E+03  1.2825000E-06
  2.3000000E+03  1.1719414E-06
  2.4000000E+03  1.0747121E-06
  2.5000000E+03  9.8876541E-07
  2.6000000E+03  9.1233822E-07
  2.7000000E+03  8.4395935E-07
  2.8000000E+03  7.8245975E-07
  2.9000000E+03  7.2698779E-07
  3.0000000E+03  6.7686570E-07
  3.1000000E+03  6.3149643E-07
  3.2000000E+03  5.9034025E-07
  3.4000000E+03  5.1878311E-07
  3.6000000E+03  4.5900050E-07
  3.8000000E+03  4.0844243E-07
  4.0000000E+03  3.6520634E-07
  4.2000000E+03  3.2803116E-07
  4.4000000E+03  2.9596671E-07
  4.6000000E+03  2.6816023E-07
  4.8000000E+03  2.4386031E-07
  5.0000000E+03  2.2248057E-07
  5.2500000E+03  1.9920653E-07
  5.5000000E+03  1.7915325E-07
  5.7500000E+03  1.6178003E-07
  6.0000000E+03  1.4664205E-07
  6.5000000E+03  1.2170743E-07
  6.7500000E+03  1.1138442E-07
  7.0000000E+03  1.0221758E-07
  7.2500000E+03  9.4046316E-08
  7.5000000E+03  8.6736860E-08
  8.0000000E+03  7.4271324E-08
  8.5000000E+03  6.4116211E-08
  9.0000000E+03  5.5757497E-08
  9.5000000E+03  4.8805492E-08
  1.0000000E+04  4.2967581E-08
  1.0500000E+04  3.8029003E-08
  1.1000000E+04  3.3825808E-08
  1.1500000E+04  3.0226180E-08
  1.2000000E+04  2.7123149E-08
  1.2500000E+04  2.4432051E-08
  1.3000000E+04  2.2085866E-08
  1.3500000E+04  2.0030701E-08
  1.4000000E+04  1.8222551E-08
  1.4500000E+04  1.6625318E-08
  1.5000000E+04  1.5209130E-08
  1.5500000E+04  1.3949052E-08
  1.6000000E+04  1.2824108E-08
  1.6500000E+04  1.1816568E-08
  1.7000000E+04  1.0911433E-08
  1.8000000E+04  9.3592762E-09
  1.9000000E+04  8.0862836E-09
  2.0000000E+04  7.0322757E-09
  2.1000000E+04  6.1520797E-09
  2.2000000E+04  5.4113046E-09
  2.3000000E+04  4.7834399E-09
  2.4000000E+04  4.2478200E-09
  2.5000000E+04  3.7881610E-09
  2.6000000E+04  3.3915112E-09
  2.7000000E+04  3.0474812E-09
  2.8000000E+04  2.7476704E-09
  2.9000000E+04  2.4852397E-09
  3.0000000E+04  2.2545800E-09
  3.1000000E+04  2.0510601E-09
  3.2000000E+04  1.8708334E-09
  3.3000000E+04  1.7106873E-09
  3.4000000E+04  1.5679249E-09
  3.5000000E+04  1.4402703E-09
  3.6000000E+04  1.3257908E-09
  3.8000000E+04  1.1300138E-09
  4.0000000E+04  9.7008302E-10
  4.2000000E+04  8.3823553E-10
  4.4000000E+04  7.2863948E-10
  4.6000000E+04  6.3684828E-10
  4.8000000E+04  5.5943286E-10
  5.0000000E+04  4.9372155E-10
  5.2500000E+04  4.2487860E-10
  5.5000000E+04  3.6788430E-10
  5.7500000E+04  3.2032858E-10
  5.8750000E+04  2.9949549E-10
  6.0000000E+04  2.8036460E-10
  6.2500000E+04  2.4655970E-10
  6.5000000E+04  2.1779185E-10
  6.7500000E+04  1.9317379E-10
  7.0000000E+04  1.7199737E-10
  7.2500000E+04  1.5369223E-10
  7.5000000E+04  1.3779627E-10
  7.7500000E+04  1.2393304E-10
  8.0000000E+04  1.1179443E-10
  8.2500000E+04  1.0112681E-10
  8.5000000E+04  9.1719400E-11
  8.7500000E+04  8.3395978E-11
  9.0000000E+04  7.6007315E-11
  9.2500000E+04  6.9427090E-11
  9.5000000E+04  6.3548931E-11
  9.7500000E+04  5.8282890E-11
  1.0000000E+05  5.3554457E-11
  1.0250000E+05  4.9301798E-11
  1.0500000E+05  4.5470881E-11


==> anc/colstop/sbethe/sdbase/oos30.tab <==
# Atomic number = 30   (Zn)
#
#      W/eV         OOS*eV
  
  
#  30   1  K1  EION =  9.663000000E+03 eV   257
#  S(0) = 1.226426E+00
  9.6562175E+01  0.0000000E+00
  9.6562175E+03  0.0000000E+00
  9.6562175E+03  2.4897923E-04
  9.6630000E+03  2.4897923E-04
  9.6630962E+03  2.4897923E-04
  9.6636226E+03  2.4684797E-04
  9.6641491E+03  2.4483892E-04
  9.6646755E+03  2.4294353E-04
  9.6652019E+03  2.4115386E-04
  9.6662547E+03  2.3786332E-04
  9.6673075E+03  2.3491680E-04
  9.6694132E+03  2.2989768E-04
  9.6715188E+03  2.2584351E-04
  9.6757301E+03  2.1994584E-04
  9.6799414E+03  2.1621249E-04
  9.6841527E+03  2.1399294E-04
  9.6883640E+03  2.1283757E-04
  9.6925753E+03  2.1242131E-04
  9.6967866E+03  2.1250240E-04
  9.7052092E+03  2.1346991E-04
  9.7136318E+03  2.1475376E-04
  9.7220544E+03  2.1582867E-04
  9.7304770E+03  2.1647479E-04
  9.7473222E+03  2.1648423E-04
  9.7641674E+03  2.1548666E-04
  9.7810125E+03  2.1432203E-04
  9.7978577E+03  2.1339052E-04
  9.8147029E+03  2.1270510E-04
  9.8315481E+03  2.1210779E-04
  9.8483933E+03  2.1144239E-04
  9.8652385E+03  2.1063595E-04
  9.8989289E+03  2.0870133E-04
  9.9326192E+03  2.0675324E-04
  9.9663096E+03  2.0503756E-04
  1.0000000E+04  2.0343363E-04
  1.0062500E+04  2.0026609E-04
  1.0093750E+04  1.9862983E-04
  1.0125000E+04  1.9705096E-04
  1.0156250E+04  1.9554114E-04
  1.0187500E+04  1.9407623E-04
  1.0250000E+04  1.9112342E-04
  1.0312500E+04  1.8814002E-04
  1.0375000E+04  1.8525813E-04
  1.0500000E+04  1.7971656E-04
  1.0750000E+04  1.6914715E-04
  1.1000000E+04  1.5933474E-04
  1.1500000E+04  1.4181358E-04
  1.2000000E+04  1.2673658E-04
  1.2500000E+04  1.1370855E-04
  1.3000000E+04  1.0239780E-04
  1.3500000E+04  9.2529365E-05
  1.4000000E+04  8.3882900E-05
  1.4500000E+04  7.6272189E-05
  1.5000000E+04  6.9545510E-05
  1.5500000E+04  6.3577877E-05
  1.6000000E+04  5.8265260E-05
  1.6500000E+04  5.3520457E-05
  1.7000000E+04  4.9269914E-05
  1.8000000E+04  4.2011399E-05
  1.9000000E+04  3.6091749E-05
  2.0000000E+04  3.1217479E-05
  2.1000000E+04  2.7169572E-05
  2.2000000E+04  2.3781155E-05
  2.3000000E+04  2.0923909E-05
  2.4000000E+04  1.8498673E-05
  2.5000000E+04  1.6427399E-05
  2.6000000E+04  1.4648242E-05
  2.7000000E+04  1.3111917E-05
  2.8000000E+04  1.1778736E-05
  2.9000000E+04  1.0616516E-05
  3.0000000E+04  9.5989625E-06
  3.1000000E+04  8.7044734E-06
  3.2000000E+04  7.9151791E-06
  3.3000000E+04  7.2162228E-06
  3.4000000E+04  6.5951815E-06
  3.5000000E+04  6.0416147E-06
  3.6000000E+04  5.5467093E-06
  3.8000000E+04  4.7040844E-06
  4.0000000E+04  4.0197076E-06
  4.2000000E+04  3.4585264E-06
  4.4000000E+04  2.9943538E-06
  4.6000000E+04  2.6073660E-06
  4.8000000E+04  2.2823768E-06
  5.0000000E+04  2.0076233E-06
  5.2500000E+04  1.7209970E-06
  5.5000000E+04  1.4847760E-06
  5.7500000E+04  1.2885163E-06
  5.8750000E+04  1.2028034E-06
  6.0000000E+04  1.1242456E-06
  6.2500000E+04  9.8581016E-07
  6.5000000E+04  8.6841104E-07
  6.7500000E+04  7.6827042E-07
  7.0000000E+04  6.8238815E-07
  7.2500000E+04  6.0836242E-07
  7.5000000E+04  5.4425579E-07
  7.7500000E+04  4.8849444E-07
  8.0000000E+04  4.3979155E-07
  8.2500000E+04  3.9708841E-07
  8.5000000E+04  3.5950898E-07
  8.7500000E+04  3.2632441E-07
  9.0000000E+04  2.9692522E-07
  9.2500000E+04  2.7079924E-07
  9.5000000E+04  2.4751414E-07
  1.0000000E+05  2.0805500E-07
  1.0500000E+05  1.7621650E-07
  1.1000000E+05  1.5028499E-07
  1.1500000E+05  1.2898320E-07
  1.2000000E+05  1.1134691E-07
  1.2500000E+05  9.6639794E-08
  1.3000000E+05  8.4293519E-08
  1.3500000E+05  7.3865078E-08
  1.4000000E+05  6.5006034E-08
  1.4500000E+05  5.7440002E-08
  1.5000000E+05  5.0946024E-08
  1.5500000E+05  4.5346186E-08
  1.6000000E+05  4.0496232E-08
  1.6500000E+05  3.6278446E-08
  1.7000000E+05  3.2596209E-08
  1.7500000E+05  2.9369766E-08
  1.8000000E+05  2.6532917E-08
  1.8500000E+05  2.4030447E-08
  1.9000000E+05  2.1816089E-08
  2.0000000E+05  1.8101937E-08
  2.1000000E+05  1.5145038E-08
  2.2000000E+05  1.2767404E-08
  2.3000000E+05  1.0838050E-08
  2.4000000E+05  9.2593090E-09
  2.5000000E+05  7.9574815E-09
  2.6000000E+05  6.8763220E-09
  2.7000000E+05  5.9724795E-09
  2.8000000E+05  5.2122173E-09
  2.9000000E+05  4.5690494E-09
  3.0000000E+05  4.0220177E-09
  3.1000000E+05  3.5544082E-09
  3.2000000E+05  3.1527969E-09
  3.3000000E+05  2.8063312E-09
  3.4000000E+05  2.5061825E-09
  3.5000000E+05  2.2451257E-09
  3.6000000E+05  2.0172150E-09
  3.7000000E+05  1.8175320E-09
  3.8000000E+05  1.6419880E-09
  3.9000000E+05  1.4871678E-09
  4.0000000E+05  1.3502060E-09
  4.2000000E+05  1.1205722E-09
  4.4000000E+05  9.3786212E-10
  4.6000000E+05  7.9102620E-10
  4.8000000E+05  6.7193082E-10
  5.0000000E+05  5.7451384E-10
  5.1250000E+05  5.2255616E-10
  5.2500000E+05  4.7636976E-10
  5.3750000E+05  4.3520080E-10
  5.5000000E+05  3.9840798E-10
  5.7500000E+05  3.3583809E-10
  5.8750000E+05  3.0918774E-10
  6.0000000E+05  2.8514443E-10
  6.2500000E+05  2.4371447E-10
  6.5000000E+05  2.0958286E-10
  6.7500000E+05  1.8125418E-10
  7.0000000E+05  1.5757950E-10
  7.2500000E+05  1.3766709E-10
  7.5000000E+05  1.2081855E-10
  7.7500000E+05  1.0648271E-10
  8.0000000E+05  9.4220991E-11
  8.2500000E+05  8.3681698E-11
  8.5000000E+05  7.4581041E-11
  8.7500000E+05  6.6688557E-11
  9.0000000E+05  5.9815873E-11
  9.2500000E+05  5.3808104E-11
  9.5000000E+05  4.8537255E-11
  9.7500000E+05  4.3896996E-11
  1.0000000E+06  3.9798542E-11
  1.0250000E+06  3.6167390E-11
  1.0500000E+06  3.2940770E-11
  1.1000000E+06  2.7496724E-11
  1.1500000E+06  2.3129672E-11
  1.2000000E+06  1.9593180E-11
  1.2500000E+06  1.6704385E-11
  1.3000000E+06  1.4325844E-11
  1.3500000E+06  1.2353054E-11
  1.4000000E+06  1.0705720E-11
  1.4500000E+06  9.3215417E-12
  1.5000000E+06  8.1517314E-12
  1.5500000E+06  7.1577461E-12
  1.6000000E+06  6.3089004E-12
  1.6500000E+06  5.5805847E-12
  1.7000000E+06  4.9529220E-12
  1.7500000E+06  4.4097542E-12
  1.8000000E+06  3.9378707E-12
  1.8500000E+06  3.5264076E-12
  1.9000000E+06  3.1663797E-12
  1.9500000E+06  2.8503189E-12
  2.0000000E+06  2.5719884E-12
  2.0500000E+06  2.3261562E-12
  2.1000000E+06  2.1084145E-12
  2.2000000E+06  1.7428503E-12
  2.3000000E+06  1.4516727E-12
  2.4000000E+06  1.2176222E-12
  2.5000000E+06  1.0279088E-12
  2.6000000E+06  8.7293916E-13
  2.7000000E+06  7.4544008E-13
  2.8000000E+06  6.3984284E-13
  2.9000000E+06  5.5184577E-13
  3.0000000E+06  4.7809422E-13
  3.1000000E+06  4.1594951E-13
  3.2000000E+06  3.6332028E-13
  3.3000000E+06  3.1853739E-13
  3.4000000E+06  2.8026021E-13
  3.5000000E+06  2.4740529E-13
  3.6000000E+06  2.1909217E-13
  3.7000000E+06  1.9460110E-13
  3.8000000E+06  1.7334037E-13
  3.9000000E+06  1.5482119E-13
  4.0000000E+06  1.3863777E-13
  4.1000000E+06  1.2445181E-13
  4.2000000E+06  1.1198014E-13
  4.3000000E+06  1.0098474E-13
  4.4000000E+06  9.1264825E-14
  4.5000000E+06  8.2650396E-14
  4.6000000E+06  7.4996985E-14
  4.7000000E+06  6.8181374E-14
  4.8000000E+06  6.2098132E-14
  5.0000000E+06  5.1779382E-14
  5.1250000E+06  4.6374164E-14
  5.2500000E+06  4.1633870E-14
  5.3750000E+06  3.7464725E-14
  5.5000000E+06  3.3787813E-14
  5.7500000E+06  2.7654199E-14
  5.8750000E+06  2.5092911E-14
  6.0000000E+06  2.2811579E-14
  6.2500000E+06  1.8953209E-14
  6.5000000E+06  1.5853007E-14
  6.7500000E+06  1.3342435E-14
  7.0000000E+06  1.1294521E-14
  7.2500000E+06  9.6126569E-15
  7.5000000E+06  8.2226546E-15
  7.7500000E+06  7.0670436E-15
  8.0000000E+06  6.1009433E-15
  8.2500000E+06  5.2890397E-15
  8.5000000E+06  4.6033513E-15
  8.7500000E+06  4.0215572E-15
  9.0000000E+06  3.5257340E-15
  9.2500000E+06  3.1014077E-15
  9.5000000E+06  2.7368272E-15
  9.7500000E+06  2.4224010E-15
  1.0000000E+07  2.1502649E-15
  1.0250000E+07  1.9139382E-15
  1.0500000E+07  1.7080500E-15
  1.0750000E+07  1.5281294E-15
  1.1000000E+07  1.3704384E-15
  1.1250000E+07  1.2318289E-15
  1.1500000E+07  1.1096492E-15
  1.1750000E+07  1.0016632E-15
  1.2000000E+07  9.0597819E-16
  1.2250000E+07  8.2098664E-16
  1.2500000E+07  7.4533229E-16
  1.3000000E+07  6.1758164E-16
  1.3500000E+07  5.1524731E-16
  
  
#  30   2  L1  EION =  1.198000000E+03 eV   277
#  S(0) = 1.364068E+00
  1.1912915E+01  0.0000000E+00
  1.1912915E+03  0.0000000E+00
  1.1912915E+03  1.1270610E-03
  1.1980000E+03  1.1270610E-03
  1.1980118E+03  1.1270610E-03
  1.1984095E+03  1.1192306E-03
  1.1988071E+03  1.1117321E-03
  1.1992047E+03  1.1045476E-03
  1.1996024E+03  1.0976602E-03
  1.2000000E+03  1.0910540E-03
  1.2031250E+03  1.0474107E-03
  1.2062500E+03  1.0151048E-03
  1.2093750E+03  9.9096123E-04
  1.2125000E+03  9.7291423E-04
  1.2187500E+03  9.4964272E-04
  1.2218750E+03  9.4250712E-04
  1.2250000E+03  9.3744810E-04
  1.2312500E+03  9.3160078E-04
  1.2375000E+03  9.2906891E-04
  1.2437500E+03  9.2787394E-04
  1.2500000E+03  9.2676286E-04
  1.2562500E+03  9.2500662E-04
  1.2625000E+03  9.2225791E-04
  1.2687500E+03  9.1843707E-04
  1.2750000E+03  9.1363817E-04
  1.2875000E+03  9.0189437E-04
  1.3000000E+03  8.8875447E-04
  1.3125000E+03  8.7559349E-04
  1.3250000E+03  8.6312885E-04
  1.3375000E+03  8.5151492E-04
  1.3500000E+03  8.4057130E-04
  1.3750000E+03  8.1953128E-04
  1.4000000E+03  7.9832170E-04
  1.4250000E+03  7.7682893E-04
  1.4375000E+03  7.6621085E-04
  1.4500000E+03  7.5580536E-04
  1.4750000E+03  7.3584702E-04
  1.5000000E+03  7.1702032E-04
  1.5250000E+03  6.9905379E-04
  1.5500000E+03  6.8161609E-04
  1.5750000E+03  6.6457155E-04
  1.6000000E+03  6.4792737E-04
  1.6500000E+03  6.1631290E-04
  1.7000000E+03  5.8716150E-04
  1.7500000E+03  5.5999127E-04
  1.8000000E+03  5.3434688E-04
  1.8500000E+03  5.1017506E-04
  1.9000000E+03  4.8759508E-04
  1.9500000E+03  4.6646346E-04
  2.0000000E+03  4.4657093E-04
  2.0500000E+03  4.2777189E-04
  2.1000000E+03  4.1000007E-04
  2.2000000E+03  3.7751092E-04
  2.3000000E+03  3.4850293E-04
  2.4000000E+03  3.2243488E-04
  2.5000000E+03  2.9901942E-04
  2.6000000E+03  2.7789355E-04
  2.7000000E+03  2.5877303E-04
  2.8000000E+03  2.4142541E-04
  2.9000000E+03  2.2564461E-04
  3.0000000E+03  2.1125483E-04
  3.1000000E+03  1.9810699E-04
  3.2000000E+03  1.8606705E-04
  3.4000000E+03  1.6484060E-04
  3.6000000E+03  1.4681295E-04
  3.8000000E+03  1.3140501E-04
  4.0000000E+03  1.1813806E-04
  4.2000000E+03  1.0664391E-04
  4.4000000E+03  9.6632146E-05
  4.6000000E+03  8.7867803E-05
  4.8000000E+03  8.0159008E-05
  5.0000000E+03  7.3348062E-05
  5.2500000E+03  6.5901460E-05
  5.5000000E+03  5.9450939E-05
  5.7500000E+03  5.3832367E-05
  6.0000000E+03  4.8913563E-05
  6.5000000E+03  4.0765009E-05
  6.7500000E+03  3.7374749E-05
  7.0000000E+03  3.4356104E-05
  7.2500000E+03  3.1658777E-05
  7.5000000E+03  2.9240527E-05
  7.7500000E+03  2.7065688E-05
  8.0000000E+03  2.5103986E-05
  8.2500000E+03  2.3329610E-05
  8.5000000E+03  2.1720455E-05
  9.0000000E+03  1.8924344E-05
  9.5000000E+03  1.6592295E-05
  1.0000000E+04  1.4631024E-05
  1.0500000E+04  1.2968994E-05
  1.1000000E+04  1.1550735E-05
  1.1500000E+04  1.0332800E-05
  1.2000000E+04  9.2807905E-06
  1.2500000E+04  8.3671996E-06
  1.3000000E+04  7.5698457E-06
  1.3500000E+04  6.8707071E-06
  1.4000000E+04  6.2550294E-06
  1.4500000E+04  5.7106557E-06
  1.5000000E+04  5.2275076E-06
  1.5500000E+04  4.7971784E-06
  1.6000000E+04  4.4126174E-06
  1.6500000E+04  4.0678800E-06
  1.7000000E+04  3.7579293E-06
  1.8000000E+04  3.2258582E-06
  1.9000000E+04  2.7889605E-06
  2.0000000E+04  2.4268648E-06
  2.1000000E+04  2.1242306E-06
  2.2000000E+04  1.8693521E-06
  2.3000000E+04  1.6531884E-06
  2.4000000E+04  1.4686791E-06
  2.5000000E+04  1.3102555E-06
  2.6000000E+04  1.1734842E-06
  2.7000000E+04  1.0548058E-06
  2.8000000E+04  9.5134027E-07
  2.9000000E+04  8.6073975E-07
  3.0000000E+04  7.8107747E-07
  3.1000000E+04  7.1076226E-07
  3.2000000E+04  6.4847221E-07
  3.3000000E+04  5.9310284E-07
  3.4000000E+04  5.4372670E-07
  3.5000000E+04  4.9956116E-07
  3.6000000E+04  4.5994268E-07
  3.7000000E+04  4.2430614E-07
  3.8000000E+04  3.9216838E-07
  3.9000000E+04  3.6311464E-07
  4.0000000E+04  3.3678756E-07
  4.2000000E+04  2.9111798E-07
  4.4000000E+04  2.5314215E-07
  4.6000000E+04  2.2132312E-07
  4.8000000E+04  1.9447635E-07
  5.0000000E+04  1.7167916E-07
  5.2500000E+04  1.4778644E-07
  5.5000000E+04  1.2799963E-07
  5.7500000E+04  1.1148541E-07
  5.8750000E+04  1.0424955E-07
  6.0000000E+04  9.7604089E-08
  6.2500000E+04  8.5859214E-08
  6.5000000E+04  7.5861677E-08
  6.7500000E+04  6.7303694E-08
  7.0000000E+04  5.9939732E-08
  7.2500000E+04  5.3572381E-08
  7.5000000E+04  4.8041753E-08
  7.7500000E+04  4.3217464E-08
  8.0000000E+04  3.8992514E-08
  8.2500000E+04  3.5278567E-08
  8.5000000E+04  3.2002279E-08
  8.7500000E+04  2.9102435E-08
  9.0000000E+04  2.6527686E-08
  9.2500000E+04  2.4234760E-08
  9.5000000E+04  2.2187023E-08
  9.7500000E+04  2.0353336E-08
  1.0000000E+05  1.8707124E-08
  1.0250000E+05  1.7225618E-08
  1.0500000E+05  1.5889242E-08
  1.1000000E+05  1.3586582E-08
  1.1500000E+05  1.1689244E-08
  1.2000000E+05  1.0113923E-08
  1.2500000E+05  8.7967582E-09
  1.3000000E+05  7.6882886E-09
  1.3500000E+05  6.7498306E-09
  1.4000000E+05  5.9508612E-09
  1.4500000E+05  5.2670995E-09
  1.5000000E+05  4.6790802E-09
  1.5500000E+05  4.1710878E-09
  1.6000000E+05  3.7303515E-09
  1.6500000E+05  3.3464261E-09
  1.7000000E+05  3.0107182E-09
  1.7500000E+05  2.7161192E-09
  1.8000000E+05  2.4567189E-09
  1.8500000E+05  2.2275781E-09
  1.9000000E+05  2.0245496E-09
  1.9500000E+05  1.8441364E-09
  2.0000000E+05  1.6833780E-09
  2.0500000E+05  1.5397570E-09
  2.1000000E+05  1.4111250E-09
  2.1500000E+05  1.2956419E-09
  2.2000000E+05  1.1917267E-09
  2.2500000E+05  1.0980163E-09
  2.3000000E+05  1.0133315E-09
  2.4000000E+05  8.6707889E-10
  2.5000000E+05  7.4626481E-10
  2.6000000E+05  6.4576226E-10
  2.7000000E+05  5.6161019E-10
  2.8000000E+05  4.9072071E-10
  2.9000000E+05  4.3066589E-10
  3.0000000E+05  3.7952039E-10
  3.1000000E+05  3.3574600E-10
  3.2000000E+05  2.9810518E-10
  3.3000000E+05  2.6559593E-10
  3.4000000E+05  2.3740191E-10
  3.5000000E+05  2.1285444E-10
  3.6000000E+05  1.9140264E-10
  3.7000000E+05  1.7259021E-10
  3.8000000E+05  1.5603728E-10
  3.9000000E+05  1.4142610E-10
  4.0000000E+05  1.2848969E-10
  4.1000000E+05  1.1700292E-10
  4.2000000E+05  1.0677516E-10
  4.3000000E+05  9.7644360E-11
  4.4000000E+05  8.9472290E-11
  4.5000000E+05  8.2140601E-11
  4.6000000E+05  7.5547638E-11
  4.7000000E+05  6.9605801E-11
  4.8000000E+05  6.4239367E-11
  5.0000000E+05  5.4978608E-11
  5.1250000E+05  5.0034845E-11
  5.2500000E+05  4.5637352E-11
  5.3750000E+05  4.1715144E-11
  5.5000000E+05  3.8207743E-11
  5.7500000E+05  3.2237947E-11
  5.8750000E+05  2.9693102E-11
  6.0000000E+05  2.7396017E-11
  6.2500000E+05  2.3434912E-11
  6.5000000E+05  2.0168508E-11
  6.7500000E+05  1.7455087E-11
  7.0000000E+05  1.5185579E-11
  7.2500000E+05  1.3275217E-11
  7.5000000E+05  1.1657594E-11
  7.7500000E+05  1.0280248E-11
  8.0000000E+05  9.1013929E-12
  8.2500000E+05  8.0875134E-12
  8.5000000E+05  7.2115391E-12
  8.7500000E+05  6.4514490E-12
  9.0000000E+05  5.7892200E-12
  9.2500000E+05  5.2100330E-12
  9.5000000E+05  4.7016358E-12
  9.7500000E+05  4.2538451E-12
  1.0000000E+06  3.8581546E-12
  1.0250000E+06  3.5074258E-12
  1.0500000E+06  3.1956410E-12
  1.0750000E+06  2.9177057E-12
  1.1000000E+06  2.6692890E-12
  1.1250000E+06  2.4466954E-12
  1.1500000E+06  2.2467606E-12
  1.2000000E+06  1.9043646E-12
  1.2500000E+06  1.6245005E-12
  1.3000000E+06  1.3939262E-12
  1.3500000E+06  1.2025698E-12
  1.4000000E+06  1.0426914E-12
  1.4500000E+06  9.0828334E-13
  1.5000000E+06  7.9463617E-13
  1.5500000E+06  6.9802674E-13
  1.6000000E+06  6.1548854E-13
  1.6500000E+06  5.4464073E-13
  1.7000000E+06  4.8355944E-13
  1.7500000E+06  4.3068025E-13
  1.8000000E+06  3.8472327E-13
  1.8500000E+06  3.4463538E-13
  1.9000000E+06  3.0954546E-13
  1.9500000E+06  2.7872960E-13
  2.0000000E+06  2.5158335E-13
  2.0500000E+06  2.2759932E-13
  2.1000000E+06  2.0634972E-13
  2.1500000E+06  1.8747249E-13
  2.2000000E+06  1.7065995E-13
  2.2500000E+06  1.5564973E-13
  2.3000000E+06  1.4221736E-13
  2.3500000E+06  1.3017014E-13
  2.4000000E+06  1.1934213E-13
  2.4500000E+06  1.0959011E-13
  2.5000000E+06  1.0079004E-13
  2.6000000E+06  8.5628357E-14
  2.7000000E+06  7.3149247E-14
  2.8000000E+06  6.2809973E-14
  2.9000000E+06  5.4190565E-14
  3.0000000E+06  4.6963435E-14
  3.1000000E+06  4.0871192E-14
  3.2000000E+06  3.5710162E-14
  3.3000000E+06  3.1317601E-14
  3.4000000E+06  2.7562556E-14
  3.5000000E+06  2.4338561E-14
  3.6000000E+06  2.1558866E-14
  3.7000000E+06  1.9152771E-14
  3.8000000E+06  1.7062372E-14
  3.9000000E+06  1.5240745E-14
  4.0000000E+06  1.3649343E-14
  4.1000000E+06  1.2255619E-14
  4.2000000E+06  1.1032020E-14
  
  
#  30   3  L2  EION =  1.047000000E+03 eV   278
#  S(0) = 1.812197E+00
  1.0452572E+01  0.0000000E+00
  1.0452572E+03  0.0000000E+00
  1.0452572E+03  8.3051947E-04
  1.0470000E+03  8.3051947E-04
  1.0470105E+03  8.3051947E-04
  1.0471761E+03  8.6167109E-04
  1.0473417E+03  8.9239162E-04
  1.0475073E+03  9.2268986E-04
  1.0476729E+03  9.5257418E-04
  1.0480041E+03  1.0111325E-03
  1.0483352E+03  1.0681259E-03
  1.0489976E+03  1.1776285E-03
  1.0496600E+03  1.2814579E-03
  1.0509847E+03  1.4733157E-03
  1.0523095E+03  1.6457269E-03
  1.0549589E+03  1.9381889E-03
  1.0576084E+03  2.1687214E-03
  1.0629074E+03  2.4770295E-03
  1.0682063E+03  2.6338384E-03
  1.0708558E+03  2.6733452E-03
  1.0735053E+03  2.6948936E-03
  1.0761547E+03  2.7032424E-03
  1.0788042E+03  2.7021999E-03
  1.0841032E+03  2.6830471E-03
  1.0894021E+03  2.6531899E-03
  1.0947011E+03  2.6207857E-03
  1.1000000E+03  2.5894672E-03
  1.1062500E+03  2.5554019E-03
  1.1125000E+03  2.5241571E-03
  1.1250000E+03  2.4655724E-03
  1.1375000E+03  2.4057007E-03
  1.1500000E+03  2.3417258E-03
  1.1625000E+03  2.2752871E-03
  1.1750000E+03  2.2094992E-03
  1.1875000E+03  2.1468158E-03
  1.2000000E+03  2.0882849E-03
  1.2250000E+03  1.9825494E-03
  1.2500000E+03  1.8863117E-03
  1.2750000E+03  1.7950119E-03
  1.3000000E+03  1.7082796E-03
  1.3500000E+03  1.5524465E-03
  1.3750000E+03  1.4829516E-03
  1.4000000E+03  1.4176324E-03
  1.4250000E+03  1.3556937E-03
  1.4500000E+03  1.2968065E-03
  1.5000000E+03  1.1884665E-03
  1.5500000E+03  1.0922918E-03
  1.6000000E+03  1.0061398E-03
  1.6500000E+03  9.2819156E-04
  1.7000000E+03  8.5764840E-04
  1.7500000E+03  7.9408317E-04
  1.8000000E+03  7.3657177E-04
  1.8500000E+03  6.8425469E-04
  1.9000000E+03  6.3653659E-04
  2.0000000E+03  5.5325604E-04
  2.1000000E+03  4.8367759E-04
  2.2000000E+03  4.2486217E-04
  2.3000000E+03  3.7502096E-04
  2.4000000E+03  3.3249631E-04
  2.5000000E+03  2.9596773E-04
  2.6000000E+03  2.6448315E-04
  2.7000000E+03  2.3720449E-04
  2.8000000E+03  2.1343816E-04
  2.9000000E+03  1.9265661E-04
  3.0000000E+03  1.7442544E-04
  3.1000000E+03  1.5836509E-04
  3.2000000E+03  1.4415811E-04
  3.4000000E+03  1.2032368E-04
  3.6000000E+03  1.0133533E-04
  3.8000000E+03  8.6036285E-05
  4.0000000E+03  7.3581686E-05
  4.2000000E+03  6.3348099E-05
  4.4000000E+03  5.4869539E-05
  4.6000000E+03  4.7791623E-05
  4.8000000E+03  4.1841414E-05
  5.0000000E+03  3.6806721E-05
  5.2500000E+03  3.1550557E-05
  5.5000000E+03  2.7215999E-05
  5.7500000E+03  2.3613164E-05
  5.8750000E+03  2.2039345E-05
  6.0000000E+03  2.0596773E-05
  6.2500000E+03  1.8054482E-05
  6.5000000E+03  1.5898523E-05
  6.7500000E+03  1.4059701E-05
  7.0000000E+03  1.2482997E-05
  7.2500000E+03  1.1124313E-05
  7.5000000E+03  9.9480506E-06
  7.7500000E+03  8.9252706E-06
  8.0000000E+03  8.0322979E-06
  8.2500000E+03  7.2496464E-06
  8.5000000E+03  6.5611882E-06
  8.7500000E+03  5.9535026E-06
  9.0000000E+03  5.4153634E-06
  9.2500000E+03  4.9373385E-06
  9.5000000E+03  4.5114677E-06
  1.0000000E+04  3.7902044E-06
  1.0500000E+04  3.2086742E-06
  1.1000000E+04  2.7353691E-06
  1.1500000E+04  2.3468245E-06
  1.2000000E+04  2.0253371E-06
  1.2500000E+04  1.7573883E-06
  1.3000000E+04  1.5325533E-06
  1.3500000E+04  1.3427179E-06
  1.4000000E+04  1.1815083E-06
  1.4500000E+04  1.0438716E-06
  1.5000000E+04  9.2576959E-07
  1.5500000E+04  8.2395157E-07
  1.6000000E+04  7.3578387E-07
  1.6500000E+04  6.5911930E-07
  1.7000000E+04  5.9219668E-07
  1.7500000E+04  5.3356285E-07
  1.8000000E+04  4.8201229E-07
  1.8500000E+04  4.3653989E-07
  1.9000000E+04  3.9630362E-07
  2.0000000E+04  3.2881477E-07
  2.1000000E+04  2.7508286E-07
  2.2000000E+04  2.3187260E-07
  2.3000000E+04  1.9680415E-07
  2.4000000E+04  1.6810356E-07
  2.5000000E+04  1.4443244E-07
  2.6000000E+04  1.2476965E-07
  2.7000000E+04  1.0832810E-07
  2.8000000E+04  9.4495379E-08
  2.9000000E+04  8.2790713E-08
  3.0000000E+04  7.2833599E-08
  3.1000000E+04  6.4320611E-08
  3.2000000E+04  5.7008025E-08
  3.3000000E+04  5.0698755E-08
  3.4000000E+04  4.5232446E-08
  3.5000000E+04  4.0477848E-08
  3.6000000E+04  3.6326926E-08
  3.7000000E+04  3.2690285E-08
  3.8000000E+04  2.9493586E-08
  3.9000000E+04  2.6674716E-08
  4.0000000E+04  2.4181543E-08
  4.2000000E+04  2.0003269E-08
  4.4000000E+04  1.6681513E-08
  4.6000000E+04  1.4014870E-08
  4.8000000E+04  1.1854977E-08
  5.0000000E+04  1.0091142E-08
  5.2500000E+04  8.3179843E-09
  5.5000000E+04  6.9134151E-09
  5.7500000E+04  5.7897526E-09
  5.8750000E+04  5.3124401E-09
  6.0000000E+04  4.8826328E-09
  6.2500000E+04  4.1441952E-09
  6.5000000E+04  3.5384316E-09
  6.7500000E+04  3.0379523E-09
  7.0000000E+04  2.6217136E-09
  7.2500000E+04  2.2733973E-09
  7.5000000E+04  1.9802380E-09
  7.7500000E+04  1.7321688E-09
  8.0000000E+04  1.5211917E-09
  8.2500000E+04  1.3409067E-09
  8.5000000E+04  1.1861581E-09
  8.7500000E+04  1.0527666E-09
  9.0000000E+04  9.3732504E-10
  9.2500000E+04  8.3703966E-10
  9.5000000E+04  7.4960775E-10
  9.7500000E+04  6.7312195E-10
  1.0000000E+05  6.0599498E-10
  1.0250000E+05  5.4689984E-10
  1.0500000E+05  4.9472240E-10
  1.1000000E+05  4.0750810E-10
  1.1500000E+05  3.3842750E-10
  1.2000000E+05  2.8317993E-10
  1.2500000E+05  2.3860154E-10
  1.3000000E+05  2.0233608E-10
  1.3500000E+05  1.7260863E-10
  1.4000000E+05  1.4806814E-10
  1.4500000E+05  1.2767615E-10
  1.5000000E+05  1.1062717E-10
  1.5500000E+05  9.6291123E-11
  1.6000000E+05  8.4171275E-11
  1.6500000E+05  7.3873059E-11
  1.7000000E+05  6.5080883E-11
  1.7500000E+05  5.7540702E-11
  1.8000000E+05  5.1046744E-11
  1.8500000E+05  4.5431325E-11
  1.9000000E+05  4.0557056E-11
  1.9500000E+05  3.6310785E-11
  2.0000000E+05  3.2598862E-11
  2.0500000E+05  2.9343404E-11
  2.1000000E+05  2.6479354E-11
  2.1500000E+05  2.3952135E-11
  2.2000000E+05  2.1715786E-11
  2.2500000E+05  1.9731446E-11
  2.3000000E+05  1.7966128E-11
  2.4000000E+05  1.4984252E-11
  2.5000000E+05  1.2590538E-11
  2.6000000E+05  1.0652216E-11
  2.7000000E+05  9.0699736E-12
  2.8000000E+05  7.7687116E-12
  2.9000000E+05  6.6910593E-12
  3.0000000E+05  5.7927747E-12
  3.1000000E+05  5.0394349E-12
  3.2000000E+05  4.4040339E-12
  3.3000000E+05  3.8652255E-12
  3.4000000E+05  3.4060133E-12
  3.5000000E+05  3.0127687E-12
  3.6000000E+05  2.6744946E-12
  3.7000000E+05  2.3822649E-12
  3.8000000E+05  2.1287920E-12
  3.9000000E+05  1.9080922E-12
  4.0000000E+05  1.7152273E-12
  4.1000000E+05  1.5461029E-12
  4.2000000E+05  1.3973078E-12
  4.3000000E+05  1.2659867E-12
  4.4000000E+05  1.1497389E-12
  4.6000000E+05  9.5467047E-13
  4.8000000E+05  7.9930814E-13
  5.0000000E+05  6.7434343E-13
  5.1250000E+05  6.0854781E-13
  5.2500000E+05  5.5060021E-13
  5.3750000E+05  4.9940346E-13
  5.5000000E+05  4.5403481E-13
  5.7500000E+05  3.7778439E-13
  5.8750000E+05  3.4568081E-13
  6.0000000E+05  3.1692493E-13
  6.2500000E+05  2.6786962E-13
  6.5000000E+05  2.2796940E-13
  6.7500000E+05  1.9524438E-13
  7.0000000E+05  1.6819716E-13
  7.2500000E+05  1.4568295E-13
  7.5000000E+05  1.2681790E-13
  7.7500000E+05  1.1091311E-13
  8.0000000E+05  9.7426836E-14
  8.2500000E+05  8.5929808E-14
  8.5000000E+05  7.6079288E-14
  8.7500000E+05  6.7599625E-14
  9.0000000E+05  6.0267644E-14
  9.2500000E+05  5.3901535E-14
  9.5000000E+05  4.8352300E-14
  9.7500000E+05  4.3497136E-14
  1.0000000E+06  3.9234288E-14
  1.0250000E+06  3.5479030E-14
  1.0500000E+06  3.2160473E-14
  1.1000000E+06  2.6604428E-14
  1.1500000E+06  2.2191565E-14
  1.2000000E+06  1.8650997E-14
  1.2500000E+06  1.5783952E-14
  1.3000000E+06  1.3442608E-14
  1.3500000E+06  1.1515664E-14
  1.4000000E+06  9.9183861E-15
  1.4500000E+06  8.5855881E-15
  1.5000000E+06  7.4666261E-15
  1.5500000E+06  6.5218074E-15
  1.6000000E+06  5.7197670E-15
  1.6500000E+06  5.0355246E-15
  1.7000000E+06  4.4490427E-15
  1.7500000E+06  3.9441429E-15
  1.8000000E+06  3.5076784E-15
  1.8500000E+06  3.1289004E-15
  1.9000000E+06  2.7989724E-15
  1.9500000E+06  2.5105932E-15
  2.0000000E+06  2.2576997E-15
  2.0500000E+06  2.0352307E-15
  2.1000000E+06  1.8389431E-15
  2.2000000E+06  1.5111756E-15
  2.3000000E+06  1.2518970E-15
  2.4000000E+06  1.0448048E-15
  2.5000000E+06  8.7792608E-16
  2.6000000E+06  7.4235541E-16
  2.7000000E+06  6.3138894E-16
  2.8000000E+06  5.3992570E-16
  2.9000000E+06  4.6404687E-16
  3.0000000E+06  4.0071507E-16
  3.1000000E+06  3.4755805E-16
  3.2000000E+06  3.0270809E-16
  3.3000000E+06  2.6468105E-16
  3.4000000E+06  2.3228890E-16
  3.5000000E+06  2.0457119E-16
  3.6000000E+06  1.8075019E-16
  3.7000000E+06  1.6019444E-16
  3.8000000E+06  1.4238899E-16
  3.9000000E+06  1.2691740E-16
  4.0000000E+06  1.1343629E-16
  4.1000000E+06  1.0165747E-16
  
  
#  30   4  L3  EION =  1.024000000E+03 eV   278
#  S(0) = 3.630760E+00
  1.0222443E+01  0.0000000E+00
  1.0222443E+03  0.0000000E+00
  1.0222443E+03  1.7670143E-03
  1.0240000E+03  1.7670143E-03
  1.0240103E+03  1.7670143E-03
  1.0243351E+03  1.8940780E-03
  1.0246600E+03  2.0175542E-03
  1.0249849E+03  2.1375932E-03
  1.0253097E+03  2.2543308E-03
  1.0259595E+03  2.4783858E-03
  1.0266092E+03  2.6905821E-03
  1.0279087E+03  3.0821844E-03
  1.0292082E+03  3.4337527E-03
  1.0318072E+03  4.0301515E-03
  1.0344062E+03  4.5012764E-03
  1.0396041E+03  5.1355830E-03
  1.0448021E+03  5.4628273E-03
  1.0500000E+03  5.5931528E-03
  1.0531250E+03  5.6130676E-03
  1.0562500E+03  5.6059822E-03
  1.0593750E+03  5.5817029E-03
  1.0625000E+03  5.5472551E-03
  1.0687500E+03  5.4655742E-03
  1.0750000E+03  5.3825855E-03
  1.0875000E+03  5.2355211E-03
  1.0937500E+03  5.1700965E-03
  1.1000000E+03  5.1068118E-03
  1.1125000E+03  4.9787498E-03
  1.1250000E+03  4.8432596E-03
  1.1375000E+03  4.7023733E-03
  1.1500000E+03  4.5622198E-03
  1.1625000E+03  4.4281557E-03
  1.1750000E+03  4.3027780E-03
  1.1875000E+03  4.1861143E-03
  1.2000000E+03  4.0767512E-03
  1.2250000E+03  3.8723833E-03
  1.2500000E+03  3.6794421E-03
  1.2750000E+03  3.4964191E-03
  1.3000000E+03  3.3256221E-03
  1.3500000E+03  3.0218114E-03
  1.4000000E+03  2.7553705E-03
  1.4500000E+03  2.5162441E-03
  1.5000000E+03  2.3037820E-03
  1.5500000E+03  2.1152825E-03
  1.6000000E+03  1.9459804E-03
  1.6500000E+03  1.7929432E-03
  1.7000000E+03  1.6551880E-03
  1.7500000E+03  1.5311406E-03
  1.8000000E+03  1.4189134E-03
  1.8500000E+03  1.3168752E-03
  1.9000000E+03  1.2238838E-03
  2.0000000E+03  1.0622075E-03
  2.1000000E+03  9.2713007E-04
  2.2000000E+03  8.1329271E-04
  2.3000000E+03  7.1694569E-04
  2.4000000E+03  6.3483389E-04
  2.5000000E+03  5.6446435E-04
  2.6000000E+03  5.0385227E-04
  2.7000000E+03  4.5137874E-04
  2.8000000E+03  4.0574693E-04
  2.9000000E+03  3.6590574E-04
  3.0000000E+03  3.3097441E-04
  3.1000000E+03  3.0021783E-04
  3.2000000E+03  2.7303727E-04
  3.4000000E+03  2.2752327E-04
  3.6000000E+03  1.9132960E-04
  3.8000000E+03  1.6220492E-04
  4.0000000E+03  1.3852803E-04
  4.2000000E+03  1.1910304E-04
  4.4000000E+03  1.0303293E-04
  4.6000000E+03  8.9635335E-05
  4.8000000E+03  7.8385927E-05
  5.0000000E+03  6.8878145E-05
  5.2500000E+03  5.8964061E-05
  5.5000000E+03  5.0798903E-05
  5.7500000E+03  4.4020578E-05
  6.0000000E+03  3.8352404E-05
  6.5000000E+03  2.9538504E-05
  6.7500000E+03  2.6094647E-05
  7.0000000E+03  2.3144743E-05
  7.2500000E+03  2.0605270E-05
  7.5000000E+03  1.8408871E-05
  7.7500000E+03  1.6500845E-05
  8.0000000E+03  1.4836483E-05
  8.2500000E+03  1.3379025E-05
  8.5000000E+03  1.2098071E-05
  9.0000000E+03  9.9687319E-06
  9.5000000E+03  8.2916827E-06
  1.0000000E+04  6.9555275E-06
  1.0500000E+04  5.8797920E-06
  1.1000000E+04  5.0054657E-06
  1.1500000E+04  4.2886618E-06
  1.2000000E+04  3.6963164E-06
  1.2500000E+04  3.2032279E-06
  1.3000000E+04  2.7899840E-06
  1.3500000E+04  2.4414812E-06
  1.4000000E+04  2.1458629E-06
  1.4500000E+04  1.8937433E-06
  1.5000000E+04  1.6776330E-06
  1.5500000E+04  1.4915116E-06
  1.6000000E+04  1.3305056E-06
  1.6500000E+04  1.1906447E-06
  1.7000000E+04  1.0686744E-06
  1.7500000E+04  9.6191181E-07
  1.8000000E+04  8.6813335E-07
  1.8500000E+04  7.8548671E-07
  1.9000000E+04  7.1242146E-07
  2.0000000E+04  5.9002328E-07
  2.1000000E+04  4.9273786E-07
  2.2000000E+04  4.1462928E-07
  2.3000000E+04  3.5133758E-07
  2.4000000E+04  2.9961752E-07
  2.5000000E+04  2.5702397E-07
  2.6000000E+04  2.2169387E-07
  2.7000000E+04  1.9219315E-07
  2.8000000E+04  1.6740732E-07
  2.9000000E+04  1.4646254E-07
  3.0000000E+04  1.2866811E-07
  3.1000000E+04  1.1347385E-07
  3.2000000E+04  1.0043834E-07
  3.3000000E+04  8.9205056E-08
  3.4000000E+04  7.9484249E-08
  3.5000000E+04  7.1038990E-08
  3.6000000E+04  6.3674460E-08
  3.7000000E+04  5.7229632E-08
  3.8000000E+04  5.1570737E-08
  3.9000000E+04  4.6586114E-08
  4.0000000E+04  4.2182138E-08
  4.2000000E+04  3.4812936E-08
  4.4000000E+04  2.8966343E-08
  4.6000000E+04  2.4282130E-08
  4.8000000E+04  2.0495408E-08
  5.0000000E+04  1.7408892E-08
  5.2500000E+04  1.4312439E-08
  5.5000000E+04  1.1865159E-08
  5.7500000E+04  9.9116165E-09
  5.8750000E+04  9.0831482E-09
  6.0000000E+04  8.3379258E-09
  6.2500000E+04  7.0595618E-09
  6.5000000E+04  6.0130425E-09
  6.7500000E+04  5.1501655E-09
  7.0000000E+04  4.4339610E-09
  7.2500000E+04  3.8358070E-09
  7.5000000E+04  3.3333500E-09
  7.7500000E+04  2.9089911E-09
  8.0000000E+04  2.5487690E-09
  8.2500000E+04  2.2415288E-09
  8.5000000E+04  1.9782984E-09
  8.7500000E+04  1.7518162E-09
  9.0000000E+04  1.5561701E-09
  9.2500000E+04  1.3865196E-09
  9.5000000E+04  1.2388807E-09
  9.7500000E+04  1.1099582E-09
  1.0000000E+05  9.9701313E-10
  1.0250000E+05  8.9775911E-10
  1.0500000E+05  8.1027912E-10
  1.1000000E+05  6.6443555E-10
  1.1500000E+05  5.4932054E-10
  1.2000000E+05  4.5757741E-10
  1.2500000E+05  3.8380792E-10
  1.3000000E+05  3.2400203E-10
  1.3500000E+05  2.7514683E-10
  1.4000000E+05  2.3495448E-10
  1.4500000E+05  2.0167089E-10
  1.5000000E+05  1.7393894E-10
  1.5500000E+05  1.5069959E-10
  1.6000000E+05  1.3111993E-10
  1.6500000E+05  1.1454004E-10
  1.7000000E+05  1.0043337E-10
  1.7500000E+05  8.8376989E-11
  1.8000000E+05  7.8029149E-11
  1.8500000E+05  6.9112054E-11
  1.9000000E+05  6.1398640E-11
  1.9500000E+05  5.4702332E-11
  2.0000000E+05  4.8869073E-11
  2.0500000E+05  4.3771052E-11
  2.1000000E+05  3.9301757E-11
  2.2000000E+05  3.1906989E-11
  2.3000000E+05  2.6127761E-11
  2.4000000E+05  2.1565125E-11
  2.5000000E+05  1.7929293E-11
  2.6000000E+05  1.5007047E-11
  2.7000000E+05  1.2639626E-11
  2.8000000E+05  1.0707516E-11
  2.9000000E+05  9.1198374E-12
  3.0000000E+05  7.8068324E-12
  3.1000000E+05  6.7144779E-12
  3.2000000E+05  5.8005959E-12
  3.3000000E+05  5.0320018E-12
  3.4000000E+05  4.3823948E-12
  3.5000000E+05  3.8307886E-12
  3.6000000E+05  3.3603332E-12
  3.7000000E+05  2.9574180E-12
  3.8000000E+05  2.6109839E-12
  3.9000000E+05  2.3119971E-12
  4.0000000E+05  2.0530414E-12
  4.1000000E+05  1.8279992E-12
  4.2000000E+05  1.6317997E-12
  4.3000000E+05  1.4602216E-12
  4.4000000E+05  1.3097360E-12
  4.6000000E+05  1.0606615E-12
  4.8000000E+05  8.6600696E-13
  5.0000000E+05  7.1241172E-13
  5.1250000E+05  6.3282197E-13
  5.2500000E+05  5.6357569E-13
  5.3750000E+05  5.0314275E-13
  5.5000000E+05  4.5024622E-13
  5.7500000E+05  3.6295276E-13
  5.8750000E+05  3.2689610E-13
  6.0000000E+05  2.9500252E-13
  6.2500000E+05  2.4159619E-13
  6.5000000E+05  1.9924617E-13
  6.7500000E+05  1.6538681E-13
  7.0000000E+05  1.3810913E-13
  7.2500000E+05  1.1597789E-13
  7.5000000E+05  9.7903523E-14
  7.7500000E+05  8.3051344E-14
  8.0000000E+05  7.0776495E-14
  8.2500000E+05  6.0576798E-14
  8.5000000E+05  5.2058300E-14
  8.7500000E+05  4.4909796E-14
  9.0000000E+05  3.8883820E-14
  9.2500000E+05  3.3782376E-14
  9.5000000E+05  2.9446142E-14
  9.7500000E+05  2.5746208E-14
  1.0000000E+06  2.2577704E-14
  1.0250000E+06  1.9854894E-14
  1.0500000E+06  1.7507358E-14
  1.0750000E+06  1.5476993E-14
  1.1000000E+06  1.3715661E-14
  1.1250000E+06  1.2183316E-14
  1.1500000E+06  1.0846517E-14
  1.1750000E+06  9.6772341E-15
  1.2000000E+06  8.6518975E-15
  1.2250000E+06  7.7506128E-15
  1.2500000E+06  6.9565296E-15
  1.3000000E+06  5.6348227E-15
  1.3500000E+06  4.5956589E-15
  1.4000000E+06  3.7721774E-15
  1.4500000E+06  3.1148029E-15
  1.5000000E+06  2.5864189E-15
  1.5500000E+06  2.1589860E-15
  1.6000000E+06  1.8111313E-15
  1.6500000E+06  1.5264315E-15
  1.7000000E+06  1.2921717E-15
  1.7500000E+06  1.0984387E-15
  1.8000000E+06  9.3745318E-16
  1.8500000E+06  8.0307164E-16
  1.9000000E+06  6.9041477E-16
  1.9500000E+06  5.9558473E-16
  2.0000000E+06  5.1545005E-16
  2.0500000E+06  4.4748215E-16
  2.1000000E+06  3.8962939E-16
  2.1500000E+06  3.4021946E-16
  2.2000000E+06  2.9788329E-16
  2.2500000E+06  2.6149542E-16
  2.3000000E+06  2.3012689E-16
  2.3500000E+06  2.0300805E-16
  2.4000000E+06  1.7949895E-16
  2.4500000E+06  1.5906546E-16
  2.5000000E+06  1.4126018E-16
  2.5500000E+06  1.2570719E-16
  2.6000000E+06  1.1208961E-16
  2.6500000E+06  1.0013947E-16
  2.7000000E+06  8.9629551E-17
  2.8000000E+06  7.2186037E-17
  2.9000000E+06  5.8528738E-17
  3.0000000E+06  4.7754923E-17
  3.1000000E+06  3.9195964E-17
  3.2000000E+06  3.2351512E-17
  3.3000000E+06  2.6843854E-17
  3.4000000E+06  2.2385048E-17
  3.5000000E+06  1.8754324E-17
  3.6000000E+06  1.5781709E-17
  3.7000000E+06  1.3335458E-17
  3.8000000E+06  1.1313606E-17
  3.9000000E+06  9.6361112E-18
  4.0000000E+06  8.2390582E-18
  
  
#  30   5  M1  EION =  1.410000000E+02 eV   276
#  S(0) = 1.045608E+00
  1.3434989E+00  0.0000000E+00
  1.3434989E+02  0.0000000E+00
  1.3434989E+02  2.6090069E-03
  1.4100000E+02  2.6090069E-03
  1.4100272E+02  2.6090069E-03
  1.4140245E+02  2.5933479E-03
  1.4180218E+02  2.5783698E-03
  1.4220190E+02  2.5640345E-03
  1.4260163E+02  2.5503055E-03
  1.4340109E+02  2.5245323E-03
  1.4420054E+02  2.5008030E-03
  1.4500000E+02  2.4789043E-03
  1.4750000E+02  2.4203774E-03
  1.5000000E+02  2.3739468E-03
  1.5250000E+02  2.3367958E-03
  1.5500000E+02  2.3068874E-03
  1.6000000E+02  2.2629383E-03
  1.6500000E+02  2.2331980E-03
  1.7000000E+02  2.2118265E-03
  1.7500000E+02  2.1948250E-03
  1.8000000E+02  2.1794238E-03
  1.8500000E+02  2.1637287E-03
  1.9000000E+02  2.1465111E-03
  1.9500000E+02  2.1270588E-03
  2.0000000E+02  2.1050556E-03
  2.0500000E+02  2.0804825E-03
  2.1000000E+02  2.0535349E-03
  2.2000000E+02  1.9938875E-03
  2.3000000E+02  1.9293196E-03
  2.4000000E+02  1.8629248E-03
  2.5000000E+02  1.7970407E-03
  2.6000000E+02  1.7331170E-03
  2.7000000E+02  1.6718499E-03
  2.8000000E+02  1.6133966E-03
  2.9000000E+02  1.5576275E-03
  3.0000000E+02  1.5042707E-03
  3.1000000E+02  1.4530544E-03
  3.2000000E+02  1.4037495E-03
  3.4000000E+02  1.3103897E-03
  3.6000000E+02  1.2238072E-03
  3.8000000E+02  1.1441121E-03
  4.0000000E+02  1.0713349E-03
  4.2000000E+02  1.0051293E-03
  4.4000000E+02  9.4486057E-04
  4.6000000E+02  8.8976595E-04
  4.8000000E+02  8.3914458E-04
  5.0000000E+02  7.9241819E-04
  5.2500000E+02  7.3890268E-04
  5.5000000E+02  6.9029130E-04
  5.7500000E+02  6.4616568E-04
  6.0000000E+02  6.0610556E-04
  6.5000000E+02  5.3639326E-04
  6.7500000E+02  5.0590465E-04
  7.0000000E+02  4.7784257E-04
  7.2500000E+02  4.5195002E-04
  7.5000000E+02  4.2802239E-04
  8.0000000E+02  3.8537369E-04
  8.5000000E+02  3.4873091E-04
  9.0000000E+02  3.1702251E-04
  9.5000000E+02  2.8932766E-04
  1.0000000E+03  2.6498954E-04
  1.0500000E+03  2.4350285E-04
  1.1000000E+03  2.2446962E-04
  1.1500000E+03  2.0755067E-04
  1.2000000E+03  1.9242842E-04
  1.2500000E+03  1.7883692E-04
  1.3000000E+03  1.6657829E-04
  1.3500000E+03  1.5549975E-04
  1.4000000E+03  1.4546540E-04
  1.4500000E+03  1.3634560E-04
  1.5000000E+03  1.2802715E-04
  1.6000000E+03  1.1343649E-04
  1.7000000E+03  1.0112448E-04
  1.8000000E+03  9.0652058E-05
  1.9000000E+03  8.1665405E-05
  2.0000000E+03  7.3898500E-05
  2.1000000E+03  6.7148577E-05
  2.2000000E+03  6.1249348E-05
  2.3000000E+03  5.6062810E-05
  2.4000000E+03  5.1478526E-05
  2.5000000E+03  4.7409030E-05
  2.6000000E+03  4.3782425E-05
  2.7000000E+03  4.0538215E-05
  2.8000000E+03  3.7625146E-05
  2.9000000E+03  3.5000209E-05
  3.0000000E+03  3.2627155E-05
  3.1000000E+03  3.0475260E-05
  3.2000000E+03  2.8518326E-05
  3.4000000E+03  2.5102772E-05
  3.6000000E+03  2.2235757E-05
  3.8000000E+03  1.9808110E-05
  4.0000000E+03  1.7736141E-05
  4.2000000E+03  1.5954989E-05
  4.4000000E+03  1.4413772E-05
  4.6000000E+03  1.3072175E-05
  4.8000000E+03  1.1897923E-05
  5.0000000E+03  1.0864951E-05
  5.2500000E+03  9.7404411E-06
  5.5000000E+03  8.7704611E-06
  5.7500000E+03  7.9286825E-06
  5.8750000E+03  7.5491295E-06
  6.0000000E+03  7.1940887E-06
  6.2500000E+03  6.5497464E-06
  6.5000000E+03  5.9818970E-06
  6.7500000E+03  5.4792760E-06
  7.0000000E+03  5.0325881E-06
  7.2500000E+03  4.6341112E-06
  7.5000000E+03  4.2773914E-06
  7.7500000E+03  3.9570007E-06
  8.0000000E+03  3.6683495E-06
  8.2500000E+03  3.4075376E-06
  8.5000000E+03  3.1712342E-06
  8.7500000E+03  2.9565825E-06
  9.0000000E+03  2.7611216E-06
  9.2500000E+03  2.5827245E-06
  9.5000000E+03  2.4195443E-06
  1.0000000E+04  2.1326006E-06
  1.0500000E+04  1.8896772E-06
  1.1000000E+04  1.6825685E-06
  1.1500000E+04  1.5048514E-06
  1.2000000E+04  1.3514427E-06
  1.2500000E+04  1.2182872E-06
  1.3000000E+04  1.1021240E-06
  1.3500000E+04  1.0003088E-06
  1.4000000E+04  9.1067988E-07
  1.4500000E+04  8.3145593E-07
  1.5000000E+04  7.6116024E-07
  1.5500000E+04  6.9856234E-07
  1.6000000E+04  6.4263120E-07
  1.6500000E+04  5.9249823E-07
  1.7000000E+04  5.4742804E-07
  1.7500000E+04  5.0679502E-07
  1.8000000E+04  4.7006450E-07
  1.8500000E+04  4.3677766E-07
  1.9000000E+04  4.0653922E-07
  2.0000000E+04  3.5388556E-07
  2.1000000E+04  3.0987141E-07
  2.2000000E+04  2.7279462E-07
  2.3000000E+04  2.4134126E-07
  2.4000000E+04  2.1448585E-07
  2.5000000E+04  1.9141975E-07
  2.6000000E+04  1.7149948E-07
  2.7000000E+04  1.5420852E-07
  2.8000000E+04  1.3912887E-07
  2.9000000E+04  1.2591979E-07
  3.0000000E+04  1.1430161E-07
  3.1000000E+04  1.0404330E-07
  3.2000000E+04  9.4952910E-08
  3.3000000E+04  8.6870012E-08
  3.4000000E+04  7.9659866E-08
  3.5000000E+04  7.3208736E-08
  3.6000000E+04  6.7420160E-08
  3.7000000E+04  6.2211973E-08
  3.8000000E+04  5.7513899E-08
  3.9000000E+04  5.3265594E-08
  4.0000000E+04  4.9415041E-08
  4.1000000E+04  4.5917237E-08
  4.2000000E+04  4.2733131E-08
  4.3000000E+04  3.9828722E-08
  4.4000000E+04  3.7174317E-08
  4.6000000E+04  3.2514651E-08
  4.8000000E+04  2.8581459E-08
  5.0000000E+04  2.5240183E-08
  5.1250000E+04  2.3404444E-08
  5.2500000E+04  2.1736809E-08
  5.3750000E+04  2.0218752E-08
  5.5000000E+04  1.8834127E-08
  5.7500000E+04  1.6410450E-08
  5.8750000E+04  1.5348146E-08
  6.0000000E+04  1.4372318E-08
  6.2500000E+04  1.2647170E-08
  6.5000000E+04  1.1178115E-08
  6.7500000E+04  9.9201369E-09
  7.0000000E+04  8.8373042E-09
  7.2500000E+04  7.9007128E-09
  7.5000000E+04  7.0869413E-09
  7.7500000E+04  6.3768841E-09
  8.0000000E+04  5.7548581E-09
  8.2500000E+04  5.2079132E-09
  8.5000000E+04  4.7252937E-09
  8.7500000E+04  4.2980187E-09
  9.0000000E+04  3.9185527E-09
  9.2500000E+04  3.5805433E-09
  9.5000000E+04  3.2786110E-09
  9.7500000E+04  3.0081818E-09
  1.0000000E+05  2.7653507E-09
  1.0250000E+05  2.5467717E-09
  1.0500000E+05  2.3495669E-09
  1.0750000E+05  2.1712527E-09
  1.1000000E+05  2.0096786E-09
  1.1250000E+05  1.8629770E-09
  1.1500000E+05  1.7295213E-09
  1.2000000E+05  1.4968385E-09
  1.2500000E+05  1.3022291E-09
  1.3000000E+05  1.1384077E-09
  1.3500000E+05  9.9967453E-10
  1.4000000E+05  8.8153081E-10
  1.4500000E+05  7.8039762E-10
  1.5000000E+05  6.9340529E-10
  1.5500000E+05  6.1823598E-10
  1.6000000E+05  5.5300527E-10
  1.6500000E+05  4.9617164E-10
  1.7000000E+05  4.4646649E-10
  1.7500000E+05  4.0284009E-10
  1.8000000E+05  3.6441949E-10
  1.8500000E+05  3.3047512E-10
  1.9000000E+05  3.0039426E-10
  1.9500000E+05  2.7366009E-10
  2.0000000E+05  2.4983493E-10
  2.0500000E+05  2.2854673E-10
  2.1000000E+05  2.0947782E-10
  2.1500000E+05  1.9235609E-10
  2.2000000E+05  1.7694758E-10
  2.2500000E+05  1.6305057E-10
  2.3000000E+05  1.5049055E-10
  2.3500000E+05  1.3911608E-10
  2.4000000E+05  1.2879538E-10
  2.4500000E+05  1.1941343E-10
  2.5000000E+05  1.1086966E-10
  2.6000000E+05  9.5954490E-11
  2.7000000E+05  8.3463459E-11
  2.8000000E+05  7.2939153E-11
  2.9000000E+05  6.4021800E-11
  3.0000000E+05  5.6426090E-11
  3.1000000E+05  4.9924043E-11
  3.2000000E+05  4.4332249E-11
  3.3000000E+05  3.9502182E-11
  3.4000000E+05  3.5312801E-11
  3.5000000E+05  3.1664887E-11
  3.6000000E+05  2.8476649E-11
  3.7000000E+05  2.5680331E-11
  3.8000000E+05  2.3219537E-11
  3.9000000E+05  2.1047111E-11
  4.0000000E+05  1.9123459E-11
  4.1000000E+05  1.7415189E-11
  4.2000000E+05  1.5894018E-11
  4.3000000E+05  1.4535895E-11
  4.4000000E+05  1.3320295E-11
  4.5000000E+05  1.2229631E-11
  4.6000000E+05  1.1248793E-11
  4.7000000E+05  1.0364759E-11
  4.8000000E+05  9.5662766E-12
  5.0000000E+05  8.1882062E-12
  5.1250000E+05  7.4524552E-12
  5.2500000E+05  6.7979481E-12
  5.3750000E+05  6.2141337E-12
  5.5000000E+05  5.6920260E-12
  5.7500000E+05  4.8032768E-12
  5.8750000E+05  4.4243677E-12
  6.0000000E+05  4.0823173E-12
  6.1250000E+05  3.7728895E-12
  6.2500000E+05  3.4924074E-12
  6.3750000E+05  3.2376710E-12
  6.5000000E+05  3.0058864E-12
  6.7500000E+05  2.6016889E-12
  7.0000000E+05  2.2635987E-12
  7.2500000E+05  1.9789975E-12
  7.5000000E+05  1.7379898E-12
  7.7500000E+05  1.5327608E-12
  8.0000000E+05  1.3570899E-12
  8.2500000E+05  1.2059877E-12
  8.5000000E+05  1.0754249E-12
  8.7500000E+05  9.6212512E-13
  9.0000000E+05  8.6340818E-13
  9.2500000E+05  7.7706856E-13
  9.5000000E+05  7.0128192E-13
  9.7500000E+05  6.3453126E-13
  1.0000000E+06  5.7554612E-13
  1.0250000E+06  5.2325743E-13
  1.0500000E+06  4.7676542E-13
  1.0750000E+06  4.3530962E-13
  1.1000000E+06  3.9824529E-13
  1.1250000E+06  3.6502990E-13
  1.1500000E+06  3.3520116E-13
  1.1750000E+06  3.0835918E-13
  1.2000000E+06  2.8415713E-13
  
  
#  30   6  M2  EION =  9.400000000E+01 eV   298
#  S(0) = 1.169806E+00
  9.0230225E-01  0.0000000E+00
  9.0230225E+01  0.0000000E+00
  9.0230225E+01  2.3527068E-03
  9.4000000E+01  2.3527068E-03
  9.4002721E+01  2.3527068E-03
  9.4202177E+01  2.3468354E-03
  9.4401633E+01  2.3402183E-03
  9.4601088E+01  2.3329024E-03
  9.4800544E+01  2.3249324E-03
  9.5000000E+01  2.3163510E-03
  9.6250000E+01  2.2510364E-03
  9.7500000E+01  2.1715225E-03
  9.8750000E+01  2.0841015E-03
  1.0000000E+02  1.9934644E-03
  1.0125000E+02  1.9030981E-03
  1.0250000E+02  1.8155694E-03
  1.0375000E+02  1.7327210E-03
  1.0500000E+02  1.6558281E-03
  1.0625000E+02  1.5857137E-03
  1.0750000E+02  1.5228386E-03
  1.0875000E+02  1.4673808E-03
  1.1000000E+02  1.4193055E-03
  1.1250000E+02  1.3443628E-03
  1.1500000E+02  1.2951608E-03
  1.2000000E+02  1.2588988E-03
  1.2250000E+02  1.2642681E-03
  1.2500000E+02  1.2808495E-03
  1.2750000E+02  1.3059321E-03
  1.3000000E+02  1.3372779E-03
  1.3250000E+02  1.3731016E-03
  1.3500000E+02  1.4119978E-03
  1.3750000E+02  1.4528633E-03
  1.4000000E+02  1.4948421E-03
  1.4500000E+02  1.5796418E-03
  1.5000000E+02  1.6626738E-03
  1.5500000E+02  1.7416464E-03
  1.6000000E+02  1.8151082E-03
  1.6500000E+02  1.8821198E-03
  1.7000000E+02  1.9420898E-03
  1.8000000E+02  2.0398270E-03
  1.9000000E+02  2.1082449E-03
  2.0000000E+02  2.1499156E-03
  2.1000000E+02  2.1689925E-03
  2.2000000E+02  2.1701192E-03
  2.3000000E+02  2.1575689E-03
  2.4000000E+02  2.1348641E-03
  2.5000000E+02  2.1046306E-03
  2.6000000E+02  2.0687577E-03
  2.7000000E+02  2.0285467E-03
  2.8000000E+02  1.9849691E-03
  2.9000000E+02  1.9387575E-03
  3.0000000E+02  1.8905755E-03
  3.1000000E+02  1.8410353E-03
  3.2000000E+02  1.7906797E-03
  3.4000000E+02  1.6896569E-03
  3.6000000E+02  1.5908976E-03
  3.8000000E+02  1.4965539E-03
  4.0000000E+02  1.4074869E-03
  4.2000000E+02  1.3238344E-03
  4.4000000E+02  1.2453024E-03
  4.6000000E+02  1.1716002E-03
  4.8000000E+02  1.1025320E-03
  5.0000000E+02  1.0379266E-03
  5.2500000E+02  9.6330345E-04
  5.5000000E+02  8.9517630E-04
  5.7500000E+02  8.3302546E-04
  6.0000000E+02  7.7629228E-04
  6.5000000E+02  6.7669215E-04
  6.7500000E+02  6.3286402E-04
  7.0000000E+02  5.9255020E-04
  7.2500000E+02  5.5544766E-04
  7.5000000E+02  5.2128906E-04
  8.0000000E+02  4.6082615E-04
  8.5000000E+02  4.0923626E-04
  9.0000000E+02  3.6485723E-04
  9.5000000E+02  3.2650558E-04
  1.0000000E+03  2.9324998E-04
  1.0500000E+03  2.6430280E-04
  1.1000000E+03  2.3900404E-04
  1.1500000E+03  2.1678568E-04
  1.2000000E+03  1.9717818E-04
  1.2500000E+03  1.7981465E-04
  1.3000000E+03  1.6440237E-04
  1.3500000E+03  1.5068766E-04
  1.4000000E+03  1.3844035E-04
  1.4500000E+03  1.2746272E-04
  1.5000000E+03  1.1759072E-04
  1.6000000E+03  1.0065589E-04
  1.7000000E+03  8.6786901E-05
  1.8000000E+03  7.5320235E-05
  1.9000000E+03  6.5752227E-05
  2.0000000E+03  5.7711451E-05
  2.1000000E+03  5.0911144E-05
  2.2000000E+03  4.5122345E-05
  2.3000000E+03  4.0163737E-05
  2.4000000E+03  3.5892287E-05
  2.5000000E+03  3.2193995E-05
  2.6000000E+03  2.8976755E-05
  2.7000000E+03  2.6165624E-05
  2.8000000E+03  2.3699180E-05
  2.9000000E+03  2.1526728E-05
  3.0000000E+03  1.9606080E-05
  3.1000000E+03  1.7902049E-05
  3.2000000E+03  1.6385179E-05
  3.3000000E+03  1.5030695E-05
  3.4000000E+03  1.3817650E-05
  3.5000000E+03  1.2728250E-05
  3.6000000E+03  1.1747308E-05
  3.7000000E+03  1.0861815E-05
  3.8000000E+03  1.0060584E-05
  3.9000000E+03  9.3339534E-06
  4.0000000E+03  8.6735561E-06
  4.2000000E+03  7.5232858E-06
  4.4000000E+03  6.5619514E-06
  4.6000000E+03  5.7528032E-06
  4.8000000E+03  5.0672901E-06
  5.0000000E+03  4.4830126E-06
  5.2500000E+03  3.8683673E-06
  5.5000000E+03  3.3574500E-06
  5.7500000E+03  2.9296285E-06
  5.8750000E+03  2.7417497E-06
  6.0000000E+03  2.5689640E-06
  6.2500000E+03  2.2630161E-06
  6.5000000E+03  2.0019847E-06
  6.7500000E+03  1.7780829E-06
  7.0000000E+03  1.5850711E-06
  7.2500000E+03  1.4179122E-06
  7.5000000E+03  1.2725119E-06
  7.7500000E+03  1.1455200E-06
  8.0000000E+03  1.0341787E-06
  8.2500000E+03  9.3620517E-07
  8.5000000E+03  8.4969928E-07
  8.7500000E+03  7.7307133E-07
  9.0000000E+03  7.0498523E-07
  9.2500000E+03  6.4431306E-07
  9.5000000E+03  5.9009826E-07
  9.7500000E+03  5.4152626E-07
  1.0000000E+04  4.9790064E-07
  1.0250000E+04  4.5862357E-07
  1.0500000E+04  4.2318039E-07
  1.1000000E+04  3.6207760E-07
  1.1500000E+04  3.1169811E-07
  1.2000000E+04  2.6984575E-07
  1.2500000E+04  2.3483472E-07
  1.3000000E+04  2.0535711E-07
  1.3500000E+04  1.8038887E-07
  1.4000000E+04  1.5912174E-07
  1.4500000E+04  1.4091257E-07
  1.5000000E+04  1.2524564E-07
  1.5500000E+04  1.1170448E-07
  1.6000000E+04  9.9950425E-08
  1.6500000E+04  8.9706379E-08
  1.7000000E+04  8.0744343E-08
  1.7500000E+04  7.2875690E-08
  1.8000000E+04  6.5943557E-08
  1.8500000E+04  5.9816843E-08
  1.9000000E+04  5.4385457E-08
  1.9500000E+04  4.9556542E-08
  2.0000000E+04  4.5251447E-08
  2.0500000E+04  4.1403298E-08
  2.1000000E+04  3.7955001E-08
  2.1500000E+04  3.4857639E-08
  2.2000000E+04  3.2069157E-08
  2.2500000E+04  2.9553283E-08
  2.3000000E+04  2.7278635E-08
  2.4000000E+04  2.3347581E-08
  2.5000000E+04  2.0097415E-08
  2.6000000E+04  1.7391449E-08
  2.7000000E+04  1.5123995E-08
  2.8000000E+04  1.3212570E-08
  2.9000000E+04  1.1592241E-08
  3.0000000E+04  1.0211483E-08
  3.1000000E+04  9.0291020E-09
  3.2000000E+04  8.0119306E-09
  3.3000000E+04  7.1330896E-09
  3.4000000E+04  6.3706632E-09
  3.5000000E+04  5.7066790E-09
  3.6000000E+04  5.1263159E-09
  3.7000000E+04  4.6172888E-09
  3.8000000E+04  4.1693656E-09
  3.9000000E+04  3.7739842E-09
  4.0000000E+04  3.4239474E-09
  4.1000000E+04  3.1131803E-09
  4.2000000E+04  2.8365353E-09
  4.3000000E+04  2.5896335E-09
  4.4000000E+04  2.3687368E-09
  4.5000000E+04  2.1706431E-09
  4.6000000E+04  1.9926000E-09
  4.7000000E+04  1.8322342E-09
  4.8000000E+04  1.6874925E-09
  5.0000000E+04  1.4379904E-09
  5.1250000E+04  1.3049826E-09
  5.2500000E+04  1.1868130E-09
  5.3750000E+04  1.0815519E-09
  5.5000000E+04  9.8755504E-10
  5.7500000E+04  8.2793108E-10
  5.8750000E+04  7.6005996E-10
  6.0000000E+04  6.9890711E-10
  6.2500000E+04  5.9375382E-10
  6.5000000E+04  5.0740013E-10
  6.7500000E+04  4.3598319E-10
  7.0000000E+04  3.7653105E-10
  7.2500000E+04  3.2673631E-10
  7.5000000E+04  2.8479193E-10
  7.7500000E+04  2.4927123E-10
  8.0000000E+04  2.1903941E-10
  8.2500000E+04  1.9318753E-10
  8.5000000E+04  1.7098272E-10
  8.7500000E+04  1.5183040E-10
  9.0000000E+04  1.3524542E-10
  9.2500000E+04  1.2082973E-10
  9.5000000E+04  1.0825498E-10
  9.7500000E+04  9.7248964E-11
  1.0000000E+05  8.7584966E-11
  1.0250000E+05  7.9073329E-11
  1.0500000E+05  7.1554719E-11
  1.0750000E+05  6.4894741E-11
  1.1000000E+05  5.8979598E-11
  1.1250000E+05  5.3712593E-11
  1.1500000E+05  4.9011260E-11
  1.1750000E+05  4.4805028E-11
  1.2000000E+05  4.1033307E-11
  1.2250000E+05  3.7643917E-11
  1.2500000E+05  3.4591787E-11
  1.3000000E+05  2.9348275E-11
  1.3500000E+05  2.5047623E-11
  1.4000000E+05  2.1495467E-11
  1.4500000E+05  1.8542324E-11
  1.5000000E+05  1.6072174E-11
  1.5500000E+05  1.3994198E-11
  1.6000000E+05  1.2236745E-11
  1.6500000E+05  1.0742870E-11
  1.7000000E+05  9.4670029E-12
  1.7500000E+05  8.3724391E-12
  1.8000000E+05  7.4294395E-12
  1.8500000E+05  6.6137643E-12
  1.9000000E+05  5.9055426E-12
  1.9500000E+05  5.2884005E-12
  2.0000000E+05  4.7487797E-12
  2.0500000E+05  4.2754012E-12
  2.1000000E+05  3.8588397E-12
  2.1500000E+05  3.4911858E-12
  2.2000000E+05  3.1657757E-12
  2.2500000E+05  2.8769740E-12
  2.3000000E+05  2.6199971E-12
  2.3500000E+05  2.3907688E-12
  2.4000000E+05  2.1858046E-12
  2.4500000E+05  2.0021159E-12
  2.5000000E+05  1.8371314E-12
  2.5500000E+05  1.6886322E-12
  2.6000000E+05  1.5546983E-12
  2.6500000E+05  1.4336637E-12
  2.7000000E+05  1.3240786E-12
  2.8000000E+05  1.1343586E-12
  2.9000000E+05  9.7719880E-13
  3.0000000E+05  8.4616588E-13
  3.1000000E+05  7.3625253E-13
  3.2000000E+05  6.4352819E-13
  3.3000000E+05  5.6488402E-13
  3.4000000E+05  4.9784447E-13
  3.5000000E+05  4.4042471E-13
  3.6000000E+05  3.9102303E-13
  3.7000000E+05  3.4833893E-13
  3.8000000E+05  3.1131037E-13
  3.9000000E+05  2.7906529E-13
  4.0000000E+05  2.5088360E-13
  4.1000000E+05  2.2616790E-13
  4.2000000E+05  2.0442046E-13
  4.3000000E+05  1.8522473E-13
  4.4000000E+05  1.6823057E-13
  4.5000000E+05  1.5314234E-13
  4.6000000E+05  1.3970956E-13
  4.7000000E+05  1.2771927E-13
  4.8000000E+05  1.1698973E-13
  5.0000000E+05  9.8712200E-14
  5.1250000E+05  8.9087619E-14
  5.2500000E+05  8.0610205E-14
  5.3750000E+05  7.3119655E-14
  5.5000000E+05  6.6481196E-14
  5.7500000E+05  5.5322674E-14
  5.8750000E+05  5.0624066E-14
  6.0000000E+05  4.6415120E-14
  6.1250000E+05  4.2635782E-14
  6.2500000E+05  3.9234405E-14
  6.3750000E+05  3.6166415E-14
  6.5000000E+05  3.3393259E-14
  6.7500000E+05  2.8602038E-14
  7.0000000E+05  2.4641718E-14
  7.2500000E+05  2.1344846E-14
  7.5000000E+05  1.8582114E-14
  7.7500000E+05  1.6252738E-14
  8.0000000E+05  1.4277452E-14
  8.2500000E+05  1.2593399E-14
  8.5000000E+05  1.1150397E-14
  8.7500000E+05  9.9080986E-15
  9.0000000E+05  8.8338529E-15
  9.2500000E+05  7.9010635E-15
  9.5000000E+05  7.0879274E-15
  
  
#  30   7  M3  EION =  9.100000000E+01 eV   296
#  S(0) = 2.397158E+00
  8.7182203E-01  0.0000000E+00
  8.7182203E+01  0.0000000E+00
  8.7182203E+01  5.0787617E-03
  9.1000000E+01  5.0787617E-03
  9.1002721E+01  5.0787617E-03
  9.1202585E+01  5.0612215E-03
  9.1402449E+01  5.0422587E-03
  9.1602313E+01  5.0219735E-03
  9.1802177E+01  5.0004619E-03
  9.2201905E+01  4.9541161E-03
  9.2601633E+01  4.9038912E-03
  9.3401088E+01  4.7941579E-03
  9.4200544E+01  4.6754184E-03
  9.5000000E+01  4.5510626E-03
  9.6250000E+01  4.3517826E-03
  9.7500000E+01  4.1535809E-03
  9.8750000E+01  3.9623499E-03
  1.0000000E+02  3.7822255E-03
  1.0250000E+02  3.4654166E-03
  1.0375000E+02  3.3313853E-03
  1.0500000E+02  3.2141919E-03
  1.0750000E+02  3.0291278E-03
  1.1000000E+02  2.9048809E-03
  1.1500000E+02  2.8049684E-03
  1.1750000E+02  2.8113384E-03
  1.2000000E+02  2.8444177E-03
  1.2250000E+02  2.8974950E-03
  1.2500000E+02  2.9651043E-03
  1.2750000E+02  3.0428732E-03
  1.3000000E+02  3.1273731E-03
  1.3250000E+02  3.2159764E-03
  1.3500000E+02  3.3066677E-03
  1.4000000E+02  3.4885820E-03
  1.4500000E+02  3.6648373E-03
  1.5000000E+02  3.8306580E-03
  1.6000000E+02  4.1208432E-03
  1.7000000E+02  4.3477738E-03
  1.8000000E+02  4.5092187E-03
  1.9000000E+02  4.6090282E-03
  2.0000000E+02  4.6553059E-03
  2.1000000E+02  4.6582153E-03
  2.2000000E+02  4.6279816E-03
  2.3000000E+02  4.5734283E-03
  2.4000000E+02  4.5014208E-03
  2.5000000E+02  4.4169493E-03
  2.6000000E+02  4.3234178E-03
  2.7000000E+02  4.2232054E-03
  2.8000000E+02  4.1180131E-03
  2.9000000E+02  4.0091701E-03
  3.0000000E+02  3.8979138E-03
  3.1000000E+02  3.7853406E-03
  3.2000000E+02  3.6724767E-03
  3.4000000E+02  3.4497230E-03
  3.6000000E+02  3.2355621E-03
  3.8000000E+02  3.0334407E-03
  4.0000000E+02  2.8443422E-03
  4.2000000E+02  2.6679999E-03
  4.4000000E+02  2.5034473E-03
  4.6000000E+02  2.3498731E-03
  4.8000000E+02  2.2066666E-03
  5.0000000E+02  2.0733334E-03
  5.2500000E+02  1.9200313E-03
  5.5000000E+02  1.7806642E-03
  5.7500000E+02  1.6539793E-03
  6.0000000E+02  1.5386918E-03
  6.5000000E+02  1.3370776E-03
  6.7500000E+02  1.2487012E-03
  7.0000000E+02  1.1675981E-03
  7.2500000E+02  1.0931137E-03
  7.5000000E+02  1.0246750E-03
  8.0000000E+02  9.0384703E-04
  8.5000000E+02  8.0104840E-04
  9.0000000E+02  7.1285753E-04
  9.5000000E+02  6.3684017E-04
  1.0000000E+03  5.7107262E-04
  1.0500000E+03  5.1394289E-04
  1.1000000E+03  4.6410665E-04
  1.1500000E+03  4.2041170E-04
  1.2000000E+03  3.8191225E-04
  1.2500000E+03  3.4787223E-04
  1.3000000E+03  3.1770177E-04
  1.3500000E+03  2.9089011E-04
  1.4000000E+03  2.6697592E-04
  1.4500000E+03  2.4556573E-04
  1.5000000E+03  2.2633386E-04
  1.6000000E+03  1.9339645E-04
  1.7000000E+03  1.6647579E-04
  1.8000000E+03  1.4425790E-04
  1.9000000E+03  1.2575025E-04
  2.0000000E+03  1.1022181E-04
  2.1000000E+03  9.7108557E-05
  2.2000000E+03  8.5961287E-05
  2.3000000E+03  7.6425198E-05
  2.4000000E+03  6.8220893E-05
  2.5000000E+03  6.1125970E-05
  2.6000000E+03  5.4960975E-05
  2.7000000E+03  4.9580065E-05
  2.8000000E+03  4.4863861E-05
  2.9000000E+03  4.0713954E-05
  3.0000000E+03  3.7048569E-05
  3.1000000E+03  3.3799584E-05
  3.2000000E+03  3.0910034E-05
  3.3000000E+03  2.8332049E-05
  3.4000000E+03  2.6025197E-05
  3.5000000E+03  2.3955157E-05
  3.6000000E+03  2.2092669E-05
  3.8000000E+03  1.8893699E-05
  4.0000000E+03  1.6266918E-05
  4.2000000E+03  1.4091494E-05
  4.4000000E+03  1.2275756E-05
  4.6000000E+03  1.0749358E-05
  4.8000000E+03  9.4577206E-06
  5.0000000E+03  8.3580805E-06
  5.2500000E+03  7.2026926E-06
  5.5000000E+03  6.2435390E-06
  5.7500000E+03  5.4413826E-06
  5.8750000E+03  5.0894356E-06
  6.0000000E+03  4.7659508E-06
  6.2500000E+03  4.1936453E-06
  6.5000000E+03  3.7058987E-06
  6.7500000E+03  3.2879751E-06
  7.0000000E+03  2.9280796E-06
  7.2500000E+03  2.6167004E-06
  7.5000000E+03  2.3461136E-06
  7.7500000E+03  2.1100056E-06
  8.0000000E+03  1.9031841E-06
  8.2500000E+03  1.7213547E-06
  8.5000000E+03  1.5609464E-06
  8.7500000E+03  1.4189741E-06
  9.0000000E+03  1.2929310E-06
  9.2500000E+03  1.1807025E-06
  9.5000000E+03  1.0804970E-06
  9.7500000E+03  9.9078967E-07
  1.0000000E+04  9.1027806E-07
  1.0250000E+04  8.3784483E-07
  1.0500000E+04  7.7252889E-07
  1.1000000E+04  6.6004277E-07
  1.1500000E+04  5.6742348E-07
  1.2000000E+04  4.9058142E-07
  1.2500000E+04  4.2638139E-07
  1.3000000E+04  3.7239407E-07
  1.3500000E+04  3.2671971E-07
  1.4000000E+04  2.8786055E-07
  1.4500000E+04  2.5462607E-07
  1.5000000E+04  2.2606265E-07
  1.5500000E+04  2.0140098E-07
  1.6000000E+04  1.8001614E-07
  1.6500000E+04  1.6139730E-07
  1.7000000E+04  1.4512455E-07
  1.7500000E+04  1.3085084E-07
  1.8000000E+04  1.1828779E-07
  1.8500000E+04  1.0719461E-07
  1.9000000E+04  9.7369257E-08
  1.9500000E+04  8.8641482E-08
  2.0000000E+04  8.0867199E-08
  2.0500000E+04  7.3923990E-08
  2.1000000E+04  6.7707431E-08
  2.1500000E+04  6.2128120E-08
  2.2000000E+04  5.7109253E-08
  2.2500000E+04  5.2584638E-08
  2.3000000E+04  4.8497047E-08
  2.4000000E+04  4.1440844E-08
  2.5000000E+04  3.5615547E-08
  2.6000000E+04  3.0772671E-08
  2.7000000E+04  2.6720348E-08
  2.8000000E+04  2.3309024E-08
  2.9000000E+04  2.0421117E-08
  3.0000000E+04  1.7963433E-08
  3.1000000E+04  1.5861557E-08
  3.2000000E+04  1.4055645E-08
  3.3000000E+04  1.2497252E-08
  3.4000000E+04  1.1146925E-08
  3.5000000E+04  9.9723429E-09
  3.6000000E+04  8.9468802E-09
  3.7000000E+04  8.0484893E-09
  3.8000000E+04  7.2588267E-09
  3.9000000E+04  6.5625586E-09
  4.0000000E+04  5.9468092E-09
  4.1000000E+04  5.4007210E-09
  4.2000000E+04  4.9151024E-09
  4.3000000E+04  4.4821424E-09
  4.4000000E+04  4.0951789E-09
  4.5000000E+04  3.7485096E-09
  4.6000000E+04  3.4372375E-09
  4.7000000E+04  3.1571440E-09
  4.8000000E+04  2.9045829E-09
  5.0000000E+04  2.4698324E-09
  5.1250000E+04  2.2384254E-09
  5.2500000E+04  2.0330695E-09
  5.3750000E+04  1.8503531E-09
  5.5000000E+04  1.6873724E-09
  5.7500000E+04  1.4110498E-09
  5.8750000E+04  1.2937535E-09
  6.0000000E+04  1.1881807E-09
  6.2500000E+04  1.0069284E-09
  6.5000000E+04  8.5838978E-10
  6.7500000E+04  7.3579485E-10
  7.0000000E+04  6.3394405E-10
  7.2500000E+04  5.4880691E-10
  7.5000000E+04  4.7723210E-10
  7.7500000E+04  4.1673569E-10
  8.0000000E+04  3.6534512E-10
  8.2500000E+04  3.2148287E-10
  8.5000000E+04  2.8387896E-10
  8.7500000E+04  2.5150459E-10
  9.0000000E+04  2.2352153E-10
  9.2500000E+04  1.9924298E-10
  9.5000000E+04  1.7810323E-10
  9.7500000E+04  1.5963401E-10
  1.0000000E+05  1.4344587E-10
  1.0250000E+05  1.2921346E-10
  1.0500000E+05  1.1666382E-10
  1.0750000E+05  1.0556705E-10
  1.1000000E+05  9.5728708E-11
  1.1250000E+05  8.6983784E-11
  1.1500000E+05  7.9191717E-11
  1.1750000E+05  7.2232386E-11
  1.2000000E+05  6.6002807E-11
  1.2250000E+05  6.0414406E-11
  1.2500000E+05  5.5390779E-11
  1.2750000E+05  5.0865825E-11
  1.3000000E+05  4.6782205E-11
  1.3250000E+05  4.3090051E-11
  1.3500000E+05  3.9745880E-11
  1.4000000E+05  3.3954159E-11
  1.4500000E+05  2.9155625E-11
  1.5000000E+05  2.5155623E-11
  1.5500000E+05  2.1802177E-11
  1.6000000E+05  1.8975683E-11
  1.6500000E+05  1.6581315E-11
  1.7000000E+05  1.4543377E-11
  1.7500000E+05  1.2801045E-11
  1.8000000E+05  1.1305142E-11
  1.8500000E+05  1.0015675E-11
  1.9000000E+05  8.8999432E-12
  1.9500000E+05  7.9310673E-12
  2.0000000E+05  7.0868432E-12
  2.0500000E+05  6.3488422E-12
  2.1000000E+05  5.7017016E-12
  2.1500000E+05  5.1325598E-12
  2.2000000E+05  4.6306051E-12
  2.2500000E+05  4.1867141E-12
  2.3000000E+05  3.7931591E-12
  2.3500000E+05  3.4433713E-12
  2.4000000E+05  3.1317485E-12
  2.4500000E+05  2.8534969E-12
  2.5000000E+05  2.6045014E-12
  2.5500000E+05  2.3812192E-12
  2.6000000E+05  2.1805915E-12
  2.6500000E+05  1.9999704E-12
  2.7000000E+05  1.8370572E-12
  2.8000000E+05  1.5566076E-12
  2.9000000E+05  1.3260895E-12
  3.0000000E+05  1.1354026E-12
  3.1000000E+05  9.7672288E-13
  3.2000000E+05  8.4393906E-13
  3.3000000E+05  7.3224114E-13
  3.4000000E+05  6.3781642E-13
  3.5000000E+05  5.5762205E-13
  3.6000000E+05  4.8921353E-13
  3.7000000E+05  4.3061567E-13
  3.8000000E+05  3.8022359E-13
  3.9000000E+05  3.3672627E-13
  4.0000000E+05  2.9904718E-13
  4.1000000E+05  2.6629798E-13
  4.2000000E+05  2.3774232E-13
  4.3000000E+05  2.1276706E-13
  4.4000000E+05  1.9085955E-13
  4.5000000E+05  1.7158928E-13
  4.6000000E+05  1.5459349E-13
  4.7000000E+05  1.3956541E-13
  4.8000000E+05  1.2624470E-13
  5.0000000E+05  1.0387100E-13
  5.1250000E+05  9.2275628E-14
  5.2500000E+05  8.2186086E-14
  5.3750000E+05  7.3379794E-14
  5.5000000E+05  6.5670968E-14
  5.7500000E+05  5.2947492E-14
  5.8750000E+05  4.7691200E-14
  6.0000000E+05  4.3041291E-14
  6.1250000E+05  3.8918102E-14
  6.2500000E+05  3.5253739E-14
  6.3750000E+05  3.1990179E-14
  6.5000000E+05  2.9077607E-14
  6.6250000E+05  2.6473122E-14
  6.7500000E+05  2.4139683E-14
  6.8750000E+05  2.2045226E-14
  7.0000000E+05  2.0161829E-14
  7.1250000E+05  1.8465094E-14
  7.2500000E+05  1.6933801E-14
  7.3750000E+05  1.5549460E-14
  7.5000000E+05  1.4295921E-14
  7.7500000E+05  1.2126418E-14
  8.0000000E+05  1.0332612E-14
  8.2500000E+05  8.8433727E-15
  8.5000000E+05  7.6020303E-15
  
  
#  30   8  M4  EION =  1.200000000E+01 eV   308
#  S(0) = 6.020079E+00
  2.8544448E-02  0.0000000E+00
  2.8544448E+00  0.0000000E+00
  2.8544448E+00  1.4281022E-02
  1.2000000E+01  1.4281022E-02
  1.2002721E+01  1.4281022E-02
  1.2127653E+01  1.4166150E-02
  1.2252585E+01  1.4058590E-02
  1.2377517E+01  1.3958074E-02
  1.2502449E+01  1.3864349E-02
  1.2752313E+01  1.3696301E-02
  1.3002177E+01  1.3552609E-02
  1.3501905E+01  1.3331655E-02
  1.4001633E+01  1.3189465E-02
  1.5001088E+01  1.3101895E-02
  1.6000544E+01  1.3224358E-02
  1.7000000E+01  1.3508364E-02
  1.8000000E+01  1.3917809E-02
  1.9000000E+01  1.4424923E-02
  2.0000000E+01  1.5008391E-02
  2.1000000E+01  1.5651541E-02
  2.2000000E+01  1.6341125E-02
  2.3000000E+01  1.7066423E-02
  2.4000000E+01  1.7818616E-02
  2.5000000E+01  1.8590296E-02
  2.6000000E+01  1.9375088E-02
  2.7000000E+01  2.0167474E-02
  2.8000000E+01  2.0962557E-02
  2.9000000E+01  2.1755880E-02
  3.0000000E+01  2.2543484E-02
  3.1000000E+01  2.3321613E-02
  3.2000000E+01  2.4086939E-02
  3.4000000E+01  2.5566741E-02
  3.6000000E+01  2.6960783E-02
  3.8000000E+01  2.8250859E-02
  4.0000000E+01  2.9422707E-02
  4.2000000E+01  3.0466352E-02
  4.4000000E+01  3.1375817E-02
  4.6000000E+01  3.2149315E-02
  4.8000000E+01  3.2788364E-02
  5.0000000E+01  3.3298046E-02
  5.2500000E+01  3.3764088E-02
  5.5000000E+01  3.4057545E-02
  5.7500000E+01  3.4198474E-02
  6.0000000E+01  3.4208652E-02
  6.5000000E+01  3.3917407E-02
  6.7500000E+01  3.3652724E-02
  7.0000000E+01  3.3329205E-02
  7.2500000E+01  3.2959509E-02
  7.5000000E+01  3.2554078E-02
  8.0000000E+01  3.1666899E-02
  8.5000000E+01  3.0715040E-02
  9.0000000E+01  2.9725264E-02
  9.5000000E+01  2.8713094E-02
  1.0000000E+02  2.7686519E-02
  1.0500000E+02  2.6651455E-02
  1.1000000E+02  2.5612472E-02
  1.1500000E+02  2.4575002E-02
  1.2000000E+02  2.3545141E-02
  1.2500000E+02  2.2528726E-02
  1.3000000E+02  2.1532605E-02
  1.3500000E+02  2.0562435E-02
  1.4000000E+02  1.9622916E-02
  1.4500000E+02  1.8718240E-02
  1.5000000E+02  1.7851077E-02
  1.6000000E+02  1.6234065E-02
  1.7000000E+02  1.4773336E-02
  1.8000000E+02  1.3459470E-02
  1.9000000E+02  1.2278317E-02
  2.0000000E+02  1.1214687E-02
  2.1000000E+02  1.0254453E-02
  2.2000000E+02  9.3860578E-03
  2.3000000E+02  8.5997719E-03
  2.4000000E+02  7.8874366E-03
  2.5000000E+02  7.2424894E-03
  2.6000000E+02  6.6587309E-03
  2.7000000E+02  6.1304240E-03
  2.8000000E+02  5.6522791E-03
  2.9000000E+02  5.2193459E-03
  3.0000000E+02  4.8268501E-03
  3.1000000E+02  4.4703777E-03
  3.2000000E+02  4.1460545E-03
  3.4000000E+02  3.5804055E-03
  3.6000000E+02  3.1066983E-03
  3.8000000E+02  2.7074767E-03
  4.0000000E+02  2.3695623E-03
  4.2000000E+02  2.0824076E-03
  4.4000000E+02  1.8375490E-03
  4.6000000E+02  1.6279766E-03
  4.8000000E+02  1.4477131E-03
  5.0000000E+02  1.2918662E-03
  5.2500000E+02  1.1254545E-03
  5.5000000E+02  9.8495039E-04
  5.7500000E+02  8.6559806E-04
  6.0000000E+02  7.6375499E-04
  6.5000000E+02  6.0146425E-04
  6.7500000E+02  5.3660488E-04
  7.0000000E+02  4.8029855E-04
  7.2500000E+02  4.3121045E-04
  7.5000000E+02  3.8824229E-04
  7.7500000E+02  3.5048876E-04
  8.0000000E+02  3.1720199E-04
  8.2500000E+02  2.8777097E-04
  8.5000000E+02  2.6168283E-04
  8.7500000E+02  2.3850031E-04
  9.0000000E+02  2.1784632E-04
  9.2500000E+02  1.9939016E-04
  9.5000000E+02  1.8285023E-04
  1.0000000E+03  1.5459802E-04
  1.0500000E+03  1.3157903E-04
  1.1000000E+03  1.1268120E-04
  1.1500000E+03  9.7054571E-05
  1.2000000E+03  8.4040189E-05
  1.2500000E+03  7.3128852E-05
  1.3000000E+03  6.3925557E-05
  1.3500000E+03  5.6120609E-05
  1.4000000E+03  4.9467672E-05
  1.4500000E+03  4.3768783E-05
  1.5000000E+03  3.8864024E-05
  1.5500000E+03  3.4624001E-05
  1.6000000E+03  3.0943428E-05
  1.6500000E+03  2.7736185E-05
  1.7000000E+03  2.4931247E-05
  1.7500000E+03  2.2469710E-05
  1.8000000E+03  2.0302434E-05
  1.8500000E+03  1.8388241E-05
  1.9000000E+03  1.6692530E-05
  1.9500000E+03  1.5186101E-05
  2.0000000E+03  1.3844257E-05
  2.0500000E+03  1.2646053E-05
  2.1000000E+03  1.1573577E-05
  2.2000000E+03  9.7464349E-06
  2.3000000E+03  8.2632307E-06
  2.4000000E+03  7.0490321E-06
  2.5000000E+03  6.0473349E-06
  2.6000000E+03  5.2152115E-06
  2.7000000E+03  4.5195975E-06
  2.8000000E+03  3.9346800E-06
  2.9000000E+03  3.4401314E-06
  3.0000000E+03  3.0198261E-06
  3.1000000E+03  2.6608834E-06
  3.2000000E+03  2.3529239E-06
  3.3000000E+03  2.0875292E-06
  3.4000000E+03  1.8578591E-06
  3.5000000E+03  1.6583250E-06
  3.6000000E+03  1.4843511E-06
  3.7000000E+03  1.3321590E-06
  3.8000000E+03  1.1986003E-06
  3.9000000E+03  1.0810398E-06
  4.0000000E+03  9.7725576E-07
  4.1000000E+03  8.8536892E-07
  4.2000000E+03  8.0379177E-07
  4.3000000E+03  7.3117820E-07
  4.4000000E+03  6.6638293E-07
  4.6000000E+03  5.5648906E-07
  4.8000000E+03  4.6784886E-07
  5.0000000E+03  3.9578586E-07
  5.1250000E+03  3.5755410E-07
  5.2500000E+03  3.2371000E-07
  5.3750000E+03  2.9367083E-07
  5.5000000E+03  2.6694163E-07
  5.7500000E+03  2.2179102E-07
  5.8750000E+03  2.0270117E-07
  6.0000000E+03  1.8556544E-07
  6.2500000E+03  1.5626488E-07
  6.5000000E+03  1.3238385E-07
  6.7500000E+03  1.1277957E-07
  7.0000000E+03  9.6578481E-08
  7.2500000E+03  8.3108309E-08
  7.5000000E+03  7.1845895E-08
  7.7500000E+03  6.2379560E-08
  8.0000000E+03  5.4382626E-08
  8.2500000E+03  4.7594050E-08
  8.5000000E+03  4.1804694E-08
  8.7500000E+03  3.6846023E-08
  9.0000000E+03  3.2581523E-08
  9.2500000E+03  2.8899933E-08
  9.5000000E+03  2.5709978E-08
  9.7500000E+03  2.2936408E-08
  1.0000000E+04  2.0516875E-08
  1.0250000E+04  1.8399487E-08
  1.0500000E+04  1.6540901E-08
  1.0750000E+04  1.4904763E-08
  1.1000000E+04  1.3460460E-08
  1.1250000E+04  1.2182082E-08
  1.1500000E+04  1.1047642E-08
  1.1750000E+04  1.0038445E-08
  1.2000000E+04  9.1385373E-09
  1.2250000E+04  8.3342628E-09
  1.2500000E+04  7.6138918E-09
  1.3000000E+04  6.3858159E-09
  1.3500000E+04  5.3887688E-09
  1.4000000E+04  4.5733415E-09
  1.4500000E+04  3.9018941E-09
  1.5000000E+04  3.3454861E-09
  1.5500000E+04  2.8816721E-09
  1.6000000E+04  2.4929013E-09
  1.6500000E+04  2.1653425E-09
  1.7000000E+04  1.8880144E-09
  1.7500000E+04  1.6521385E-09
  1.8000000E+04  1.4506562E-09
  1.8500000E+04  1.2778547E-09
  1.9000000E+04  1.1290822E-09
  1.9500000E+04  1.0005309E-09
  2.0000000E+04  8.8906983E-10
  2.0500000E+04  7.9211212E-10
  2.1000000E+04  7.0750845E-10
  2.1500000E+04  6.3346551E-10
  2.2000000E+04  5.6848114E-10
  2.2500000E+04  5.1129292E-10
  2.3000000E+04  4.6083545E-10
  2.3500000E+04  4.1620603E-10
  2.4000000E+04  3.7663730E-10
  2.4500000E+04  3.4147490E-10
  2.5000000E+04  3.1015913E-10
  2.6000000E+04  2.5721410E-10
  2.7000000E+04  2.1470578E-10
  2.8000000E+04  1.8031927E-10
  2.9000000E+04  1.5230579E-10
  3.0000000E+04  1.2933273E-10
  3.1000000E+04  1.1037606E-10
  3.2000000E+04  9.4642344E-11
  3.3000000E+04  8.1511988E-11
  3.4000000E+04  7.0497588E-11
  3.5000000E+04  6.1213007E-11
  3.6000000E+04  5.3349902E-11
  3.7000000E+04  4.6660943E-11
  3.8000000E+04  4.0946831E-11
  3.9000000E+04  3.6046050E-11
  4.0000000E+04  3.1827098E-11
  4.1000000E+04  2.8182296E-11
  4.2000000E+04  2.5022923E-11
  4.3000000E+04  2.2275548E-11
  4.4000000E+04  1.9879126E-11
  4.5000000E+04  1.7782666E-11
  4.6000000E+04  1.5943443E-11
  4.7000000E+04  1.4325539E-11
  4.8000000E+04  1.2898641E-11
  5.0000000E+04  1.0519092E-11
  5.1250000E+04  9.2954736E-12
  5.2500000E+04  8.2368891E-12
  5.3750000E+04  7.3181403E-12
  5.5000000E+04  6.5183071E-12
  5.7500000E+04  5.2084350E-12
  5.8750000E+04  4.6715294E-12
  6.0000000E+04  4.1988928E-12
  6.1250000E+04  3.7817907E-12
  6.2500000E+04  3.4128144E-12
  6.3750000E+04  3.0856610E-12
  6.5000000E+04  2.7949483E-12
  6.6250000E+04  2.5360672E-12
  6.7500000E+04  2.3050590E-12
  6.8750000E+04  2.0985145E-12
  7.0000000E+04  1.9134904E-12
  7.2500000E+04  1.5981496E-12
  7.5000000E+04  1.3424103E-12
  7.7500000E+04  1.1336414E-12
  8.0000000E+04  9.6216492E-13
  8.2500000E+04  8.2050507E-13
  8.5000000E+04  7.0283947E-13
  8.7500000E+04  6.0460089E-13
  9.0000000E+04  5.2218259E-13
  9.2500000E+04  4.5271804E-13
  9.5000000E+04  3.9391505E-13
  9.7500000E+04  3.4393021E-13
  1.0000000E+05  3.0127319E-13
  1.0250000E+05  2.6473281E-13
  1.0500000E+05  2.3331969E-13
  1.0750000E+05  2.0622177E-13
  1.1000000E+05  1.8276961E-13
  1.1250000E+05  1.6240893E-13
  1.1500000E+05  1.4467896E-13
  1.1750000E+05  1.2919520E-13
  1.2000000E+05  1.1563557E-13
  1.2250000E+05  1.0372934E-13
  1.2500000E+05  9.3248127E-14
  1.2750000E+05  8.3998646E-14
  1.3000000E+05  7.5816784E-14
  1.3250000E+05  6.8562767E-14
  1.3500000E+05  6.2117202E-14
  1.3750000E+05  5.6377806E-14
  1.4000000E+05  5.1256706E-14
  1.4250000E+05  4.6678207E-14
  1.4500000E+05  4.2576951E-14
  1.5000000E+05  3.5587363E-14
  1.5500000E+05  2.9918823E-14
  1.6000000E+05  2.5291002E-14
  1.6500000E+05  2.1489149E-14
  1.7000000E+05  1.8347421E-14
  1.7500000E+05  1.5736762E-14
  1.8000000E+05  1.3555999E-14
  1.8500000E+05  1.1725282E-14
  1.9000000E+05  1.0181184E-14
  1.9500000E+05  8.8730131E-15
  2.0000000E+05  7.7600171E-15
  2.0500000E+05  6.8092514E-15
  2.1000000E+05  5.9939463E-15
  2.1500000E+05  5.2922394E-15
  2.2000000E+05  4.6861919E-15
  2.2500000E+05  4.1610230E-15
  2.3000000E+05  3.7044950E-15
  2.3500000E+05  3.3064295E-15
  2.4000000E+05  2.9583276E-15
  2.4500000E+05  2.6530651E-15
  2.5000000E+05  2.3846364E-15
  2.5500000E+05  2.1479647E-15
  2.6000000E+05  1.9387572E-15
  2.6500000E+05  1.7533722E-15
  2.7000000E+05  1.5887093E-15
  
  
#  30   9  M5  EION =  1.120000000E+01 eV   308
#  S(0) = 9.027186E+00
  2.2974155E-02  0.0000000E+00
  2.2974155E+00  0.0000000E+00
  2.2974155E+00  2.1607075E-02
  1.1200000E+01  2.1607075E-02
  1.1202721E+01  2.1607075E-02
  1.1347653E+01  2.1416828E-02
  1.1492585E+01  2.1241444E-02
  1.1637517E+01  2.1080282E-02
  1.1782449E+01  2.0932734E-02
  1.2072313E+01  2.0676192E-02
  1.2362177E+01  2.0467505E-02
  1.2941905E+01  2.0178417E-02
  1.3521633E+01  2.0038249E-02
  1.4681088E+01  2.0118186E-02
  1.5840544E+01  2.0567987E-02
  1.7000000E+01  2.1289439E-02
  1.8000000E+01  2.2075271E-02
  1.9000000E+01  2.2976765E-02
  2.0000000E+01  2.3967797E-02
  2.1000000E+01  2.5027772E-02
  2.2000000E+01  2.6140172E-02
  2.3000000E+01  2.7291498E-02
  2.4000000E+01  2.8470468E-02
  2.5000000E+01  2.9667472E-02
  2.6000000E+01  3.0874241E-02
  2.7000000E+01  3.2083397E-02
  2.8000000E+01  3.3288349E-02
  2.9000000E+01  3.4483152E-02
  3.0000000E+01  3.5662281E-02
  3.1000000E+01  3.6820735E-02
  3.2000000E+01  3.7953850E-02
  3.4000000E+01  4.0127275E-02
  3.6000000E+01  4.2152594E-02
  3.8000000E+01  4.4005832E-02
  4.0000000E+01  4.5668994E-02
  4.2000000E+01  4.7130374E-02
  4.4000000E+01  4.8384414E-02
  4.6000000E+01  4.9431364E-02
  4.8000000E+01  5.0276443E-02
  5.0000000E+01  5.0929412E-02
  5.2500000E+01  5.1494763E-02
  5.5000000E+01  5.1809822E-02
  5.7500000E+01  5.1906430E-02
  6.0000000E+01  5.1817762E-02
  6.5000000E+01  5.1205088E-02
  6.7500000E+01  5.0734784E-02
  7.0000000E+01  5.0184785E-02
  7.2500000E+01  4.9573085E-02
  7.5000000E+01  4.8914228E-02
  8.0000000E+01  4.7497940E-02
  8.5000000E+01  4.6000853E-02
  9.0000000E+01  4.4458966E-02
  9.5000000E+01  4.2892370E-02
  1.0000000E+02  4.1311694E-02
  1.0500000E+02  3.9724648E-02
  1.1000000E+02  3.8137586E-02
  1.1500000E+02  3.6558465E-02
  1.2000000E+02  3.4995872E-02
  1.2500000E+02  3.3458343E-02
  1.3000000E+02  3.1955724E-02
  1.3500000E+02  3.0495748E-02
  1.4000000E+02  2.9085100E-02
  1.4500000E+02  2.7729436E-02
  1.5000000E+02  2.6432150E-02
  1.6000000E+02  2.4018015E-02
  1.7000000E+02  2.1841867E-02
  1.8000000E+02  1.9887382E-02
  1.9000000E+02  1.8132355E-02
  2.0000000E+02  1.6553324E-02
  2.1000000E+02  1.5128944E-02
  2.2000000E+02  1.3841808E-02
  2.3000000E+02  1.2677213E-02
  2.4000000E+02  1.1622950E-02
  2.5000000E+02  1.0669094E-02
  2.6000000E+02  9.8062613E-03
  2.7000000E+02  9.0258283E-03
  2.8000000E+02  8.3198444E-03
  2.9000000E+02  7.6808817E-03
  3.0000000E+02  7.1017809E-03
  3.1000000E+02  6.5759817E-03
  3.2000000E+02  6.0977320E-03
  3.4000000E+02  5.2638966E-03
  3.6000000E+02  4.5658881E-03
  3.8000000E+02  3.9779053E-03
  4.0000000E+02  3.4804288E-03
  4.2000000E+02  3.0578482E-03
  4.4000000E+02  2.6976409E-03
  4.6000000E+02  2.3894322E-03
  4.8000000E+02  2.1243870E-03
  5.0000000E+02  1.8952928E-03
  5.2500000E+02  1.6507266E-03
  5.5000000E+02  1.4442870E-03
  5.7500000E+02  1.2689700E-03
  6.0000000E+02  1.1194131E-03
  6.5000000E+02  8.8117028E-04
  6.7500000E+02  7.8598583E-04
  7.0000000E+02  7.0336944E-04
  7.2500000E+02  6.3135779E-04
  7.5000000E+02  5.6833567E-04
  7.7500000E+02  5.1297199E-04
  8.0000000E+02  4.6416772E-04
  8.2500000E+02  4.2102506E-04
  8.5000000E+02  3.8278985E-04
  8.7500000E+02  3.4881926E-04
  9.0000000E+02  3.1855868E-04
  9.2500000E+02  2.9152219E-04
  9.5000000E+02  2.6729638E-04
  1.0000000E+03  2.2592483E-04
  1.0500000E+03  1.9222698E-04
  1.1000000E+03  1.6457023E-04
  1.1500000E+03  1.4170704E-04
  1.2000000E+03  1.2267084E-04
  1.2500000E+03  1.0671498E-04
  1.3000000E+03  9.3260367E-05
  1.3500000E+03  8.1852975E-05
  1.4000000E+03  7.2131733E-05
  1.4500000E+03  6.3806536E-05
  1.5000000E+03  5.6643113E-05
  1.5500000E+03  5.0451951E-05
  1.6000000E+03  4.5078880E-05
  1.6500000E+03  4.0397804E-05
  1.7000000E+03  3.6304754E-05
  1.7500000E+03  3.2713524E-05
  1.8000000E+03  2.9552220E-05
  1.8500000E+03  2.6760617E-05
  1.9000000E+03  2.4288115E-05
  1.9500000E+03  2.2092021E-05
  2.0000000E+03  2.0136230E-05
  2.0500000E+03  1.8390125E-05
  2.1000000E+03  1.6827525E-05
  2.2000000E+03  1.4166072E-05
  2.3000000E+03  1.2006338E-05
  2.4000000E+03  1.0238871E-05
  2.5000000E+03  8.7811748E-06
  2.6000000E+03  7.5706022E-06
  2.7000000E+03  6.5589155E-06
  2.8000000E+03  5.7084642E-06
  2.9000000E+03  4.9896049E-06
  3.0000000E+03  4.3788271E-06
  3.1000000E+03  3.8573563E-06
  3.2000000E+03  3.4100660E-06
  3.3000000E+03  3.0246902E-06
  3.4000000E+03  2.6912657E-06
  3.5000000E+03  2.4016553E-06
  3.6000000E+03  2.1491987E-06
  3.7000000E+03  1.9283984E-06
  3.8000000E+03  1.7346739E-06
  3.9000000E+03  1.5641915E-06
  4.0000000E+03  1.4137190E-06
  4.1000000E+03  1.2805228E-06
  4.2000000E+03  1.1622943E-06
  4.3000000E+03  1.0570763E-06
  4.4000000E+03  9.6320421E-07
  4.6000000E+03  8.0403839E-07
  4.8000000E+03  6.7570253E-07
  5.0000000E+03  5.7140563E-07
  5.1250000E+03  5.1608878E-07
  5.2500000E+03  4.6713071E-07
  5.3750000E+03  4.2368570E-07
  5.5000000E+03  3.8503560E-07
  5.7500000E+03  3.1976756E-07
  5.8750000E+03  2.9218047E-07
  6.0000000E+03  2.6742233E-07
  6.2500000E+03  2.2510069E-07
  6.5000000E+03  1.9062056E-07
  6.7500000E+03  1.6232594E-07
  7.0000000E+03  1.3895161E-07
  7.2500000E+03  1.1952436E-07
  7.5000000E+03  1.0328717E-07
  7.7500000E+03  8.9644412E-08
  8.0000000E+03  7.8123518E-08
  8.2500000E+03  6.8346910E-08
  8.5000000E+03  6.0012190E-08
  8.7500000E+03  5.2875756E-08
  9.0000000E+03  4.6740370E-08
  9.2500000E+03  4.1445335E-08
  9.5000000E+03  3.6858857E-08
  9.7500000E+03  3.2872304E-08
  1.0000000E+04  2.9395696E-08
  1.0250000E+04  2.6354168E-08
  1.0500000E+04  2.3685197E-08
  1.0750000E+04  2.1336359E-08
  1.1000000E+04  1.9263519E-08
  1.1250000E+04  1.7429332E-08
  1.1500000E+04  1.5802113E-08
  1.1750000E+04  1.4354927E-08
  1.2000000E+04  1.3064799E-08
  1.2250000E+04  1.1912067E-08
  1.2500000E+04  1.0879846E-08
  1.3000000E+04  9.1207551E-09
  1.3500000E+04  7.6932442E-09
  1.4000000E+04  6.5262754E-09
  1.4500000E+04  5.5657587E-09
  1.5000000E+04  4.7701246E-09
  1.5500000E+04  4.1071486E-09
  1.6000000E+04  3.5516436E-09
  1.6500000E+04  3.0837685E-09
  1.7000000E+04  2.6877767E-09
  1.7500000E+04  2.3510856E-09
  1.8000000E+04  2.0635812E-09
  1.8500000E+04  1.8170812E-09
  1.9000000E+04  1.6049247E-09
  1.9500000E+04  1.4216611E-09
  2.0000000E+04  1.2628101E-09
  2.0500000E+04  1.1246710E-09
  2.1000000E+04  1.0041698E-09
  2.1500000E+04  8.9874229E-10
  2.2000000E+04  8.0624109E-10
  2.2500000E+04  7.2486208E-10
  2.3000000E+04  6.5308304E-10
  2.3500000E+04  5.8961444E-10
  2.4000000E+04  5.3336029E-10
  2.4500000E+04  4.8338617E-10
  2.5000000E+04  4.3889300E-10
  2.6000000E+04  3.6370414E-10
  2.7000000E+04  3.0337514E-10
  2.8000000E+04  2.5460390E-10
  2.9000000E+04  2.1489692E-10
  3.0000000E+04  1.8235493E-10
  3.1000000E+04  1.5551914E-10
  3.2000000E+04  1.3325981E-10
  3.3000000E+04  1.1469516E-10
  3.4000000E+04  9.9131856E-11
  3.5000000E+04  8.6020818E-11
  3.6000000E+04  7.4923641E-11
  3.7000000E+04  6.5488838E-11
  3.8000000E+04  5.7433402E-11
  3.9000000E+04  5.0528144E-11
  4.0000000E+04  4.4586636E-11
  4.1000000E+04  3.9456324E-11
  4.2000000E+04  3.5011567E-11
  4.3000000E+04  3.1148409E-11
  4.4000000E+04  2.7780456E-11
  4.5000000E+04  2.4835539E-11
  4.6000000E+04  2.2253216E-11
  4.7000000E+04  1.9982702E-11
  4.8000000E+04  1.7981169E-11
  5.0000000E+04  1.4645577E-11
  5.1250000E+04  1.2931652E-11
  5.2500000E+04  1.1449770E-11
  5.3750000E+04  1.0164415E-11
  5.5000000E+04  9.0461125E-12
  5.6250000E+04  8.0702759E-12
  5.7500000E+04  7.2163316E-12
  5.8750000E+04  6.4670175E-12
  6.0000000E+04  5.8077973E-12
  6.1250000E+04  5.2263868E-12
  6.2500000E+04  4.7123725E-12
  6.3750000E+04  4.2568981E-12
  6.5000000E+04  3.8524055E-12
  6.6250000E+04  3.4924246E-12
  6.7500000E+04  3.1714012E-12
  7.0000000E+04  2.6277568E-12
  7.2500000E+04  2.1905017E-12
  7.5000000E+04  1.8363480E-12
  7.7500000E+04  1.5476203E-12
  8.0000000E+04  1.3107875E-12
  8.2500000E+04  1.1154060E-12
  8.5000000E+04  9.5334867E-13
  8.7500000E+04  8.1824529E-13
  9.0000000E+04  7.0506882E-13
  9.2500000E+04  6.0982697E-13
  9.5000000E+04  5.2933009E-13
  9.7500000E+04  4.6101523E-13
  1.0000000E+05  4.0281207E-13
  1.0250000E+05  3.5303959E-13
  1.0500000E+05  3.1032570E-13
  1.0750000E+05  2.7354528E-13
  1.1000000E+05  2.4177158E-13
  1.1250000E+05  2.1423800E-13
  1.1500000E+05  1.9030783E-13
  1.1750000E+05  1.6945028E-13
  1.2000000E+05  1.5122116E-13
  1.2250000E+05  1.3524745E-13
  1.2500000E+05  1.2121480E-13
  1.2750000E+05  1.0885741E-13
  1.3000000E+05  9.7949864E-14
  1.3250000E+05  8.8300402E-14
  1.3500000E+05  7.9745398E-14
  1.3750000E+05  7.2144850E-14
  1.4000000E+05  6.5378628E-14
  1.4250000E+05  5.9343388E-14
  1.4500000E+05  5.3950001E-14
  1.5000000E+05  4.4790856E-14
  1.5500000E+05  3.7399317E-14
  1.6000000E+05  3.1395175E-14
  1.6500000E+05  2.6487929E-14
  1.7000000E+05  2.2453914E-14
  1.7500000E+05  1.9119605E-14
  1.8000000E+05  1.6349369E-14
  1.8500000E+05  1.4036498E-14
  1.9000000E+05  1.2096527E-14
  1.9500000E+05  1.0462186E-14
  2.0000000E+05  9.0796145E-15
  2.0500000E+05  7.9054418E-15
  2.1000000E+05  6.9045284E-15
  2.1500000E+05  6.0482649E-15
  2.2000000E+05  5.3132402E-15
  2.2500000E+05  4.6801574E-15
  2.3000000E+05  4.1330974E-15
  2.3500000E+05  3.6589036E-15
  2.4000000E+05  3.2466561E-15
  2.4500000E+05  2.8872568E-15
  2.5000000E+05  2.5731635E-15
  2.5500000E+05  2.2980766E-15
  2.6000000E+05  2.0566462E-15
  2.6500000E+05  1.8443165E-15
  2.7000000E+05  1.6571998E-15
  
  
#  30  10  N1  EION =  9.394000000E+00 eV   307
#  S(0) = 2.153063E+00
  4.6970000E-02  0.0000000E+00
  4.6970000E+00  0.0000000E+00
  4.6970000E+00  4.1819900E-01
  9.3940000E+00  4.1819900E-01
  9.3940000E+00  2.6365512E-02
  9.3967211E+00  2.6365512E-02
  9.4173769E+00  2.6004911E-02
  9.4380327E+00  2.5649435E-02
  9.4586885E+00  2.5299006E-02
  9.4793442E+00  2.4953544E-02
  9.5000000E+00  2.4612974E-02
  9.7500000E+00  2.0852080E-02
  1.0000000E+01  1.7678866E-02
  1.0125000E+01  1.6281303E-02
  1.0250000E+01  1.4995408E-02
  1.0500000E+01  1.2721510E-02
  1.0750000E+01  1.0791215E-02
  1.1000000E+01  9.1500768E-03
  1.1250000E+01  7.7529395E-03
  1.1500000E+01  6.5622636E-03
  1.1750000E+01  5.5467086E-03
  1.2000000E+01  4.6800387E-03
  1.2250000E+01  3.9401825E-03
  1.2500000E+01  3.3086070E-03
  1.2750000E+01  2.7696092E-03
  1.3000000E+01  2.3098168E-03
  1.3250000E+01  1.9181958E-03
  1.3500000E+01  1.5851782E-03
  1.3750000E+01  1.3017922E-03
  1.4000000E+01  1.0615771E-03
  1.4125000E+01  9.5614264E-04
  1.4250000E+01  8.5972130E-04
  1.4375000E+01  7.7156016E-04
  1.4500000E+01  6.9059148E-04
  1.4625000E+01  6.1600491E-04
  1.4750000E+01  5.4724547E-04
  1.4875000E+01  4.8393940E-04
  1.4937500E+01  4.5431629E-04
  1.5000000E+01  4.2609448E-04
  1.5125000E+01  3.7390417E-04
  1.5250000E+01  3.2731033E-04
  1.5375000E+01  2.8606433E-04
  1.5500000E+01  2.4979896E-04
  1.5562500E+01  2.3334801E-04
  1.5625000E+01  2.1779039E-04
  1.5750000E+01  1.8876491E-04
  1.5875000E+01  1.6191721E-04
  1.6000000E+01  1.3691065E-04
  1.6125000E+01  1.1372100E-04
  1.6187500E+01  1.0285297E-04
  1.6250000E+01  9.2507424E-05
  1.6281250E+01  8.7554086E-05
  1.6312500E+01  8.2773268E-05
  1.6375000E+01  7.3788642E-05
  1.6437500E+01  6.5631824E-05
  1.6500000E+01  5.8327278E-05
  1.6625000E+01  4.6190797E-05
  1.6687500E+01  4.1261547E-05
  1.6750000E+01  3.7008185E-05
  1.6812500E+01  3.3363971E-05
  1.6875000E+01  3.0264019E-05
  1.6937500E+01  2.7647927E-05
  1.7000000E+01  2.5461384E-05
  1.7125000E+01  2.2191170E-05
  1.7187500E+01  2.1014061E-05
  1.7250000E+01  2.0083591E-05
  1.7312500E+01  1.9367312E-05
  1.7375000E+01  1.8840487E-05
  1.7437500E+01  1.8484642E-05
  1.7500000E+01  1.8286492E-05
  1.7562500E+01  1.8237167E-05
  1.7625000E+01  1.8331665E-05
  1.7750000E+01  1.8949457E-05
  1.7875000E+01  2.0167234E-05
  1.7937500E+01  2.1024140E-05
  1.8000000E+01  2.2065832E-05
  1.8125000E+01  2.4764390E-05
  1.8250000E+01  2.8348373E-05
  1.8375000E+01  3.2900930E-05
  1.8500000E+01  3.8499777E-05
  1.8625000E+01  4.5191528E-05
  1.8750000E+01  5.2961114E-05
  1.8875000E+01  6.1698058E-05
  1.8937500E+01  6.6360590E-05
  1.9000000E+01  7.1164194E-05
  1.9125000E+01  8.0986343E-05
  1.9250000E+01  9.0897055E-05
  1.9375000E+01  1.0079206E-04
  1.9500000E+01  1.1060235E-04
  1.9625000E+01  1.2029271E-04
  1.9750000E+01  1.2986203E-04
  1.9875000E+01  1.3934219E-04
  2.0000000E+01  1.4879611E-04
  2.0125000E+01  1.5831566E-04
  2.0250000E+01  1.6801969E-04
  2.0375000E+01  1.7800304E-04
  2.0500000E+01  1.8825668E-04
  2.0750000E+01  2.0946085E-04
  2.1000000E+01  2.3137250E-04
  2.1250000E+01  2.5368446E-04
  2.1500000E+01  2.7604861E-04
  2.1750000E+01  2.9811311E-04
  2.2000000E+01  3.1972331E-04
  2.2500000E+01  3.6148316E-04
  2.2750000E+01  3.8166865E-04
  2.3000000E+01  4.0146250E-04
  2.3500000E+01  4.4006083E-04
  2.4000000E+01  4.7714295E-04
  2.4500000E+01  5.1244465E-04
  2.5000000E+01  5.4578812E-04
  2.5500000E+01  5.7711286E-04
  2.6000000E+01  6.0645388E-04
  2.7000000E+01  6.5954443E-04
  2.8000000E+01  7.0570241E-04
  2.9000000E+01  7.4543494E-04
  3.0000000E+01  7.7934378E-04
  3.1000000E+01  8.0803475E-04
  3.2000000E+01  8.3211602E-04
  3.4000000E+01  8.6849438E-04
  3.6000000E+01  8.9214074E-04
  3.8000000E+01  9.0597308E-04
  4.0000000E+01  9.1226542E-04
  4.2000000E+01  9.1278214E-04
  4.4000000E+01  9.0887060E-04
  4.6000000E+01  9.0158024E-04
  4.8000000E+01  8.9171033E-04
  5.0000000E+01  8.7988923E-04
  5.2500000E+01  8.6308948E-04
  5.5000000E+01  8.4470647E-04
  5.7500000E+01  8.2526687E-04
  6.0000000E+01  8.0516884E-04
  6.5000000E+01  7.6410271E-04
  6.7500000E+01  7.4352869E-04
  7.0000000E+01  7.2311256E-04
  7.2500000E+01  7.0295375E-04
  7.5000000E+01  6.8312864E-04
  8.0000000E+01  6.4469619E-04
  8.5000000E+01  6.0812918E-04
  9.0000000E+01  5.7359195E-04
  9.5000000E+01  5.4115605E-04
  1.0000000E+02  5.1082080E-04
  1.0500000E+02  4.8254490E-04
  1.1000000E+02  4.5625034E-04
  1.1500000E+02  4.3184090E-04
  1.2000000E+02  4.0920638E-04
  1.2500000E+02  3.8822881E-04
  1.3000000E+02  3.6878905E-04
  1.3500000E+02  3.5076965E-04
  1.4000000E+02  3.3405544E-04
  1.4500000E+02  3.1853781E-04
  1.5000000E+02  3.0411605E-04
  1.6000000E+02  2.7818659E-04
  1.7000000E+02  2.5560175E-04
  1.8000000E+02  2.3581140E-04
  1.9000000E+02  2.1836843E-04
  2.0000000E+02  2.0291295E-04
  2.1000000E+02  1.8915247E-04
  2.2000000E+02  1.7685114E-04
  2.3000000E+02  1.6581379E-04
  2.4000000E+02  1.5587660E-04
  2.5000000E+02  1.4690142E-04
  2.6000000E+02  1.3876981E-04
  2.7000000E+02  1.3137657E-04
  2.8000000E+02  1.2463102E-04
  2.9000000E+02  1.1845544E-04
  3.0000000E+02  1.1277903E-04
  3.1000000E+02  1.0754067E-04
  3.2000000E+02  1.0268900E-04
  3.4000000E+02  9.3973364E-05
  3.6000000E+02  8.6345494E-05
  3.8000000E+02  7.9603489E-05
  4.0000000E+02  7.3602973E-05
  4.2000000E+02  6.8236373E-05
  4.4000000E+02  6.3423657E-05
  4.6000000E+02  5.9096523E-05
  4.8000000E+02  5.5196065E-05
  5.0000000E+02  5.1671297E-05
  5.2500000E+02  4.7725418E-05
  5.5000000E+02  4.4219728E-05
  5.7500000E+02  4.1091355E-05
  6.0000000E+02  3.8290064E-05
  6.5000000E+02  3.3506687E-05
  6.7500000E+02  3.1457132E-05
  7.0000000E+02  2.9598502E-05
  7.2500000E+02  2.7906685E-05
  7.5000000E+02  2.6359278E-05
  8.0000000E+02  2.3626407E-05
  8.5000000E+02  2.1288544E-05
  9.0000000E+02  1.9268866E-05
  9.5000000E+02  1.7513460E-05
  1.0000000E+03  1.5981711E-05
  1.0500000E+03  1.4638998E-05
  1.1000000E+03  1.3456091E-05
  1.1500000E+03  1.2409365E-05
  1.2000000E+03  1.1479938E-05
  1.2500000E+03  1.0651913E-05
  1.3000000E+03  9.9106076E-06
  1.3500000E+03  9.2428937E-06
  1.4000000E+03  8.6381988E-06
  1.4500000E+03  8.0883758E-06
  1.5000000E+03  7.5869836E-06
  1.6000000E+03  6.7083452E-06
  1.7000000E+03  5.9678862E-06
  1.8000000E+03  5.3398150E-06
  1.9000000E+03  4.8037105E-06
  2.0000000E+03  4.3432327E-06
  2.1000000E+03  3.9443038E-06
  2.2000000E+03  3.5954504E-06
  2.3000000E+03  3.2882894E-06
  2.4000000E+03  3.0167591E-06
  2.5000000E+03  2.7758699E-06
  2.6000000E+03  2.5614965E-06
  2.7000000E+03  2.3701771E-06
  2.8000000E+03  2.1989286E-06
  2.9000000E+03  2.0449706E-06
  3.0000000E+03  1.9058738E-06
  3.1000000E+03  1.7796461E-06
  3.2000000E+03  1.6647271E-06
  3.4000000E+03  1.4641091E-06
  3.6000000E+03  1.2959686E-06
  3.8000000E+03  1.1539050E-06
  4.0000000E+03  1.0329099E-06
  4.2000000E+03  9.2897204E-07
  4.4000000E+03  8.3894887E-07
  4.6000000E+03  7.6051759E-07
  4.8000000E+03  6.9193811E-07
  5.0000000E+03  6.3175086E-07
  5.2500000E+03  5.6632849E-07
  5.5000000E+03  5.0986134E-07
  5.7500000E+03  4.6078903E-07
  6.0000000E+03  4.1797428E-07
  6.5000000E+03  3.4748510E-07
  6.7500000E+03  3.1828676E-07
  7.0000000E+03  2.9232013E-07
  7.2500000E+03  2.6914108E-07
  7.5000000E+03  2.4838943E-07
  8.0000000E+03  2.1298389E-07
  8.5000000E+03  1.8411262E-07
  9.0000000E+03  1.6030389E-07
  9.5000000E+03  1.4047235E-07
  1.0000000E+04  1.2380576E-07
  1.0500000E+04  1.0969327E-07
  1.1000000E+04  9.7664458E-08
  1.1500000E+04  8.7347013E-08
  1.2000000E+04  7.8443292E-08
  1.2500000E+04  7.0716210E-08
  1.3000000E+04  6.3975589E-08
  1.3500000E+04  5.8067463E-08
  1.4000000E+04  5.2866104E-08
  1.4500000E+04  4.8268186E-08
  1.5000000E+04  4.4188173E-08
  1.5500000E+04  4.0554771E-08
  1.6000000E+04  3.7308231E-08
  1.6500000E+04  3.4398208E-08
  1.7000000E+04  3.1782063E-08
  1.8000000E+04  2.7291504E-08
  1.9000000E+04  2.3604265E-08
  2.0000000E+04  2.0548081E-08
  2.1000000E+04  1.7993347E-08
  2.2000000E+04  1.5841239E-08
  2.3000000E+04  1.4015483E-08
  2.4000000E+04  1.2456558E-08
  2.5000000E+04  1.1117532E-08
  2.6000000E+04  9.9610593E-09
  2.7000000E+04  8.9571611E-09
  2.8000000E+04  8.0815824E-09
  2.9000000E+04  7.3145588E-09
  3.0000000E+04  6.6398691E-09
  3.1000000E+04  6.0441134E-09
  3.2000000E+04  5.5161670E-09
  3.3000000E+04  5.0467406E-09
  3.4000000E+04  4.6280242E-09
  3.5000000E+04  4.2534169E-09
  3.6000000E+04  3.9172940E-09
  3.8000000E+04  3.3420149E-09
  4.0000000E+04  2.8715599E-09
  4.2000000E+04  2.4833538E-09
  4.4000000E+04  2.1604201E-09
  4.6000000E+04  1.8897456E-09
  4.8000000E+04  1.6612549E-09
  5.0000000E+04  1.4671147E-09
  5.2500000E+04  1.2635271E-09
  5.5000000E+04  1.0948424E-09
  5.7500000E+04  9.5399870E-10
  5.8750000E+04  8.9226610E-10
  6.0000000E+04  8.3555754E-10
  6.2500000E+04  7.3529850E-10
  6.5000000E+04  6.4991685E-10
  6.7500000E+04  5.7679911E-10
  7.0000000E+04  5.1385881E-10
  7.2500000E+04  4.5941668E-10
  7.5000000E+04  4.1211173E-10
  7.7500000E+04  3.7083378E-10
  8.0000000E+04  3.3467156E-10
  8.2500000E+04  3.0287257E-10
  8.5000000E+04  2.7481184E-10
  8.7500000E+04  2.4996761E-10
  9.0000000E+04  2.2790287E-10
  9.2500000E+04  2.0824947E-10
  9.5000000E+04  1.9069532E-10
  9.7500000E+04  1.7497472E-10
  1.0000000E+05  1.6085913E-10
  1.0250000E+05  1.4815123E-10
  1.0500000E+05  1.3668197E-10
  1.1000000E+05  1.1689871E-10
  1.1500000E+05  1.0058751E-10
  1.2000000E+05  8.7067262E-11


==> anc/colstop/sbethe/sdbase/oos31.tab <==
# Atomic number = 31   (Ga)
#
#      W/eV         OOS*eV
  
  
#  31   1  K1  EION =  1.037100000E+04 eV   255
#  S(0) = 1.215943E+00
  1.0360448E+02  0.0000000E+00
  1.0360448E+04  0.0000000E+00
  1.0360448E+04  2.3295036E-04
  1.0371000E+04  2.3295036E-04
  1.0371103E+04  2.3295036E-04
  1.0371506E+04  2.2988484E-04
  1.0371909E+04  2.2707008E-04
  1.0372312E+04  2.2448325E-04
  1.0372715E+04  2.2210387E-04
  1.0373520E+04  2.1789617E-04
  1.0374326E+04  2.1432179E-04
  1.0375937E+04  2.0868739E-04
  1.0377548E+04  2.0459703E-04
  1.0379159E+04  2.0164363E-04
  1.0380771E+04  1.9954412E-04
  1.0382382E+04  1.9809539E-04
  1.0383993E+04  1.9714737E-04
  1.0387215E+04  1.9632389E-04
  1.0390438E+04  1.9643101E-04
  1.0393660E+04  1.9706004E-04
  1.0396883E+04  1.9794133E-04
  1.0403327E+04  1.9980465E-04
  1.0409772E+04  2.0123663E-04
  1.0416217E+04  2.0201198E-04
  1.0422662E+04  2.0219105E-04
  1.0429107E+04  2.0195133E-04
  1.0435552E+04  2.0148636E-04
  1.0441996E+04  2.0095491E-04
  1.0448441E+04  2.0046358E-04
  1.0461331E+04  1.9978237E-04
  1.0474221E+04  1.9947934E-04
  1.0487110E+04  1.9932289E-04
  1.0500000E+04  1.9908166E-04
  1.0515625E+04  1.9852391E-04
  1.0531250E+04  1.9771572E-04
  1.0546875E+04  1.9681495E-04
  1.0562500E+04  1.9596389E-04
  1.0578125E+04  1.9522101E-04
  1.0593750E+04  1.9457244E-04
  1.0625000E+04  1.9332060E-04
  1.0656250E+04  1.9188993E-04
  1.0687500E+04  1.9035119E-04
  1.0718750E+04  1.8889958E-04
  1.0750000E+04  1.8756440E-04
  1.0812500E+04  1.8489423E-04
  1.0843750E+04  1.8350110E-04
  1.0875000E+04  1.8212475E-04
  1.0906250E+04  1.8080621E-04
  1.0937500E+04  1.7953098E-04
  1.1000000E+04  1.7697097E-04
  1.1250000E+04  1.6706900E-04
  1.1500000E+04  1.5786075E-04
  1.2000000E+04  1.4129715E-04
  1.2500000E+04  1.2690257E-04
  1.3000000E+04  1.1437122E-04
  1.3500000E+04  1.0343038E-04
  1.4000000E+04  9.3834435E-05
  1.4500000E+04  8.5381286E-05
  1.5000000E+04  7.7905712E-05
  1.6000000E+04  6.5358505E-05
  1.7000000E+04  5.5339636E-05
  1.8000000E+04  4.7244026E-05
  1.9000000E+04  4.0631854E-05
  2.0000000E+04  3.5180590E-05
  2.1000000E+04  3.0647857E-05
  2.2000000E+04  2.6849005E-05
  2.3000000E+04  2.3642504E-05
  2.4000000E+04  2.0918119E-05
  2.5000000E+04  1.8589207E-05
  2.6000000E+04  1.6587075E-05
  2.7000000E+04  1.4856840E-05
  2.8000000E+04  1.3354262E-05
  2.9000000E+04  1.2043438E-05
  3.0000000E+04  1.0895012E-05
  3.1000000E+04  9.8848378E-06
  3.2000000E+04  8.9929273E-06
  3.4000000E+04  7.5000810E-06
  3.6000000E+04  6.3130773E-06
  3.8000000E+04  5.3582073E-06
  4.0000000E+04  4.5819826E-06
  4.2000000E+04  3.9449673E-06
  4.4000000E+04  3.4176693E-06
  4.6000000E+04  2.9777408E-06
  4.8000000E+04  2.6080461E-06
  5.0000000E+04  2.2953014E-06
  5.2500000E+04  1.9688272E-06
  5.5000000E+04  1.6995793E-06
  5.7500000E+04  1.4757345E-06
  5.8750000E+04  1.3779283E-06
  6.0000000E+04  1.2882603E-06
  6.2500000E+04  1.1301795E-06
  6.5000000E+04  9.9604729E-07
  6.7500000E+04  8.8157427E-07
  7.0000000E+04  7.8335213E-07
  7.2500000E+04  6.9865054E-07
  7.5000000E+04  6.2526592E-07
  7.7500000E+04  5.6140729E-07
  8.0000000E+04  5.0560946E-07
  8.2500000E+04  4.5666640E-07
  8.5000000E+04  4.1357972E-07
  8.7500000E+04  3.7551839E-07
  9.0000000E+04  3.4178717E-07
  9.2500000E+04  3.1180161E-07
  9.5000000E+04  2.8506815E-07
  1.0000000E+05  2.3974527E-07
  1.0500000E+05  2.0315467E-07
  1.1000000E+05  1.7333693E-07
  1.1500000E+05  1.4883057E-07
  1.2000000E+05  1.2853171E-07
  1.2500000E+05  1.1159684E-07
  1.3000000E+05  9.7374517E-08
  1.3500000E+05  8.5356750E-08
  1.4000000E+05  7.5143771E-08
  1.4500000E+05  6.6418327E-08
  1.5000000E+05  5.8926709E-08
  1.5500000E+05  5.2464521E-08
  1.6000000E+05  4.6865968E-08
  1.6500000E+05  4.1995731E-08
  1.7000000E+05  3.7742693E-08
  1.7500000E+05  3.4015083E-08
  1.8000000E+05  3.0736719E-08
  1.8500000E+05  2.7844050E-08
  1.9000000E+05  2.5283795E-08
  2.0000000E+05  2.0987982E-08
  2.1000000E+05  1.7566504E-08
  2.2000000E+05  1.4814154E-08
  2.3000000E+05  1.2579851E-08
  2.4000000E+05  1.0750903E-08
  2.5000000E+05  9.2422162E-09
  2.6000000E+05  7.9888450E-09
  2.7000000E+05  6.9407009E-09
  2.8000000E+05  6.0587895E-09
  2.9000000E+05  5.3124943E-09
  3.0000000E+05  4.6775747E-09
  3.1000000E+05  4.1346930E-09
  3.2000000E+05  3.6683155E-09
  3.3000000E+05  3.2658798E-09
  3.4000000E+05  2.9171623E-09
  3.5000000E+05  2.6137943E-09
  3.6000000E+05  2.3488878E-09
  3.7000000E+05  2.1167435E-09
  3.8000000E+05  1.9126219E-09
  3.9000000E+05  1.7325634E-09
  4.0000000E+05  1.5732451E-09
  4.2000000E+05  1.3060587E-09
  4.4000000E+05  1.0933997E-09
  4.6000000E+05  9.2244158E-10
  4.8000000E+05  7.8374151E-10
  5.0000000E+05  6.7025765E-10
  5.1250000E+05  6.0971756E-10
  5.2500000E+05  5.5589386E-10
  5.3750000E+05  5.0791045E-10
  5.5000000E+05  4.6502140E-10
  5.7500000E+05  3.9206909E-10
  5.8750000E+05  3.6099053E-10
  6.0000000E+05  3.3294903E-10
  6.2500000E+05  2.8462151E-10
  6.5000000E+05  2.4479851E-10
  6.7500000E+05  2.1173964E-10
  7.0000000E+05  1.8410667E-10
  7.2500000E+05  1.6086074E-10
  7.5000000E+05  1.4118855E-10
  7.7500000E+05  1.2444775E-10
  8.0000000E+05  1.1012689E-10
  8.2500000E+05  9.7816092E-11
  8.5000000E+05  8.7184558E-11
  8.7500000E+05  7.7963430E-11
  9.0000000E+05  6.9932934E-11
  9.2500000E+05  6.2912417E-11
  9.5000000E+05  5.6752548E-11
  9.7500000E+05  5.1329191E-11
  1.0000000E+06  4.6538679E-11
  1.0250000E+06  4.2294059E-11
  1.0500000E+06  3.8522072E-11
  1.1000000E+06  3.2157339E-11
  1.1500000E+06  2.7051239E-11
  1.2000000E+06  2.2915921E-11
  1.2500000E+06  1.9537723E-11
  1.3000000E+06  1.6756043E-11
  1.3500000E+06  1.4448771E-11
  1.4000000E+06  1.2522073E-11
  1.4500000E+06  1.0903121E-11
  1.5000000E+06  9.5348651E-12
  1.5500000E+06  8.3722389E-12
  1.6000000E+06  7.3793610E-12
  1.6500000E+06  6.5274485E-12
  1.7000000E+06  5.7932567E-12
  1.7500000E+06  5.1578969E-12
  1.8000000E+06  4.6059203E-12
  1.8500000E+06  4.1246178E-12
  1.9000000E+06  3.7034794E-12
  1.9500000E+06  3.3337709E-12
  2.0000000E+06  3.0081978E-12
  2.0500000E+06  2.7206406E-12
  2.1000000E+06  2.4659432E-12
  2.2000000E+06  2.0383460E-12
  2.3000000E+06  1.6977729E-12
  2.4000000E+06  1.4240211E-12
  2.5000000E+06  1.2021277E-12
  2.6000000E+06  1.0208741E-12
  2.7000000E+06  8.7175523E-13
  2.8000000E+06  7.4825776E-13
  2.9000000E+06  6.4534635E-13
  3.0000000E+06  5.5909421E-13
  3.1000000E+06  4.8641538E-13
  3.2000000E+06  4.2486501E-13
  3.3000000E+06  3.7249184E-13
  3.4000000E+06  3.2772828E-13
  3.5000000E+06  2.8930708E-13
  3.6000000E+06  2.5619792E-13
  3.7000000E+06  2.2755842E-13
  3.8000000E+06  2.0269636E-13
  3.9000000E+06  1.8104010E-13
  4.0000000E+06  1.6211523E-13
  4.1000000E+06  1.4552628E-13
  4.2000000E+06  1.3094215E-13
  4.3000000E+06  1.1808455E-13
  4.4000000E+06  1.0671868E-13
  4.6000000E+06  8.7696432E-14
  4.8000000E+06  7.2613704E-14
  5.0000000E+06  6.0547818E-14
  5.1250000E+06  5.4227352E-14
  5.2500000E+06  4.8684365E-14
  5.3750000E+06  4.3809224E-14
  5.5000000E+06  3.9509669E-14
  5.7500000E+06  3.2337413E-14
  5.8750000E+06  2.9342417E-14
  6.0000000E+06  2.6674786E-14
  6.2500000E+06  2.2163068E-14
  6.5000000E+06  1.8537899E-14
  6.7500000E+06  1.5602213E-14
  7.0000000E+06  1.3207529E-14
  7.2500000E+06  1.1240864E-14
  7.5000000E+06  9.6154602E-15
  7.7500000E+06  8.2641211E-15
  8.0000000E+06  7.1343767E-15
  8.2500000E+06  6.1849422E-15
  8.5000000E+06  5.3830974E-15
  8.7500000E+06  4.7027325E-15
  9.0000000E+06  4.1228915E-15
  9.2500000E+06  3.6266556E-15
  9.5000000E+06  3.2002916E-15
  9.7500000E+06  2.8325971E-15
  1.0000000E+07  2.5143762E-15
  1.0250000E+07  2.2380430E-15
  1.0500000E+07  1.9973096E-15
  1.0750000E+07  1.7869258E-15
  1.1000000E+07  1.6025005E-15
  1.1250000E+07  1.4403584E-15
  1.1500000E+07  1.2974106E-15
  1.1750000E+07  1.1710528E-15
  1.2000000E+07  1.0591042E-15
  1.2250000E+07  9.5971992E-16
  1.2500000E+07  8.7131422E-16
  1.3000000E+07  7.2216047E-16
  
  
#  31   2  L1  EION =  1.302000000E+03 eV   276
#  S(0) = 1.357564E+00
  1.2916239E+01  0.0000000E+00
  1.2916239E+03  0.0000000E+00
  1.2916239E+03  1.0500128E-03
  1.3020000E+03  1.0500128E-03
  1.3020129E+03  1.0500128E-03
  1.3023128E+03  1.0391835E-03
  1.3026127E+03  1.0290129E-03
  1.3029127E+03  1.0194554E-03
  1.3032126E+03  1.0104690E-03
  1.3038124E+03  9.9405708E-04
  1.3044123E+03  9.7950231E-04
  1.3056119E+03  9.5506336E-04
  1.3068116E+03  9.3566154E-04
  1.3092110E+03  9.0786972E-04
  1.3104106E+03  8.9804633E-04
  1.3116103E+03  8.9025589E-04
  1.3140097E+03  8.7935578E-04
  1.3164090E+03  8.7298403E-04
  1.3188084E+03  8.6968289E-04
  1.3212077E+03  8.6843610E-04
  1.3260065E+03  8.6938115E-04
  1.3308052E+03  8.7201707E-04
  1.3356039E+03  8.7432184E-04
  1.3404026E+03  8.7532782E-04
  1.3500000E+03  8.7258584E-04
  1.3625000E+03  8.6205980E-04
  1.3687500E+03  8.5554782E-04
  1.3750000E+03  8.4899918E-04
  1.3812500E+03  8.4275656E-04
  1.3875000E+03  8.3697785E-04
  1.4000000E+03  8.2678743E-04
  1.4125000E+03  8.1773842E-04
  1.4250000E+03  8.0885085E-04
  1.4375000E+03  7.9949048E-04
  1.4500000E+03  7.8951942E-04
  1.4625000E+03  7.7914708E-04
  1.4750000E+03  7.6872422E-04
  1.4875000E+03  7.5855168E-04
  1.5000000E+03  7.4879207E-04
  1.5250000E+03  7.3048734E-04
  1.5500000E+03  7.1308590E-04
  1.5750000E+03  6.9585873E-04
  1.6000000E+03  6.7876942E-04
  1.6250000E+03  6.6216157E-04
  1.6500000E+03  6.4633309E-04
  1.6750000E+03  6.3124542E-04
  1.7000000E+03  6.1672362E-04
  1.7500000E+03  5.8869742E-04
  1.8000000E+03  5.6214218E-04
  1.8500000E+03  5.3746976E-04
  1.9000000E+03  5.1436531E-04
  1.9500000E+03  4.9248170E-04
  2.0000000E+03  4.7178837E-04
  2.0500000E+03  4.5237052E-04
  2.1000000E+03  4.3411797E-04
  2.1500000E+03  4.1680058E-04
  2.2000000E+03  4.0037852E-04
  2.3000000E+03  3.7021094E-04
  2.4000000E+03  3.4309778E-04
  2.5000000E+03  3.1864741E-04
  2.6000000E+03  2.9655252E-04
  2.7000000E+03  2.7651185E-04
  2.8000000E+03  2.5830832E-04
  2.9000000E+03  2.4172815E-04
  3.0000000E+03  2.2657116E-04
  3.1000000E+03  2.1269277E-04
  3.2000000E+03  1.9997207E-04
  3.4000000E+03  1.7752048E-04
  3.6000000E+03  1.5839716E-04
  3.8000000E+03  1.4200207E-04
  4.0000000E+03  1.2786082E-04
  4.2000000E+03  1.1559129E-04
  4.4000000E+03  1.0488597E-04
  4.6000000E+03  9.5497797E-05
  4.8000000E+03  8.7226058E-05
  5.0000000E+03  7.9906427E-05
  5.2500000E+03  7.1891206E-05
  5.5000000E+03  6.4937099E-05
  5.7500000E+03  5.8870987E-05
  6.0000000E+03  5.3553004E-05
  6.5000000E+03  4.4726337E-05
  6.7500000E+03  4.1047073E-05
  7.0000000E+03  3.7767346E-05
  7.2500000E+03  3.4833520E-05
  7.5000000E+03  3.2200509E-05
  8.0000000E+03  2.7690173E-05
  8.5000000E+03  2.3994189E-05
  9.0000000E+03  2.0934619E-05
  9.5000000E+03  1.8378621E-05
  1.0000000E+04  1.6225652E-05
  1.0500000E+04  1.4398681E-05
  1.1000000E+04  1.2837781E-05
  1.1500000E+04  1.1495759E-05
  1.2000000E+04  1.0335211E-05
  1.2500000E+04  9.3262559E-06
  1.3000000E+04  8.4447823E-06
  1.3500000E+04  7.6711528E-06
  1.4000000E+04  6.9892603E-06
  1.4500000E+04  6.3858206E-06
  1.5000000E+04  5.8498073E-06
  1.5500000E+04  5.3720149E-06
  1.6000000E+04  4.9447147E-06
  1.6500000E+04  4.5613839E-06
  1.7000000E+04  4.2164904E-06
  1.8000000E+04  3.6238429E-06
  1.9000000E+04  3.1365748E-06
  2.0000000E+04  2.7322416E-06
  2.1000000E+04  2.3939180E-06
  2.2000000E+04  2.1086713E-06
  2.3000000E+04  1.8665010E-06
  2.4000000E+04  1.6595888E-06
  2.5000000E+04  1.4817618E-06
  2.6000000E+04  1.3281008E-06
  2.7000000E+04  1.1946526E-06
  2.8000000E+04  1.0782152E-06
  2.9000000E+04  9.7617610E-07
  3.0000000E+04  8.8638930E-07
  3.1000000E+04  8.0708103E-07
  3.2000000E+04  7.3677630E-07
  3.3000000E+04  6.7424188E-07
  3.4000000E+04  6.1844143E-07
  3.5000000E+04  5.6849962E-07
  3.6000000E+04  5.2367370E-07
  3.8000000E+04  4.4692934E-07
  4.0000000E+04  3.8415419E-07
  4.2000000E+04  3.3233708E-07
  4.4000000E+04  2.8921051E-07
  4.6000000E+04  2.5304504E-07
  4.8000000E+04  2.2250647E-07
  5.0000000E+04  1.9655451E-07
  5.2500000E+04  1.6933337E-07
  5.5000000E+04  1.4677075E-07
  5.7500000E+04  1.2792452E-07
  5.8750000E+04  1.1966199E-07
  6.0000000E+04  1.1207079E-07
  6.2500000E+04  9.8647269E-08
  6.5000000E+04  8.7212888E-08
  6.7500000E+04  7.7418476E-08
  7.0000000E+04  6.8985279E-08
  7.2500000E+04  6.1689007E-08
  7.5000000E+04  5.5347872E-08
  7.7500000E+04  4.9813537E-08
  8.0000000E+04  4.4964187E-08
  8.2500000E+04  4.0699189E-08
  8.5000000E+04  3.6934943E-08
  8.7500000E+04  3.3601639E-08
  9.0000000E+04  3.0640687E-08
  9.2500000E+04  2.8002681E-08
  9.5000000E+04  2.5645779E-08
  9.7500000E+04  2.3534391E-08
  1.0000000E+05  2.1638129E-08
  1.0250000E+05  1.9930945E-08
  1.0500000E+05  1.8390432E-08
  1.1000000E+05  1.5734658E-08
  1.1500000E+05  1.3544909E-08
  1.2000000E+05  1.1725674E-08
  1.2500000E+05  1.0203681E-08
  1.3000000E+05  8.9221297E-09
  1.3500000E+05  7.8365664E-09
  1.4000000E+05  6.9118979E-09
  1.4500000E+05  6.1201887E-09
  1.5000000E+05  5.4390307E-09
  1.5500000E+05  4.8503247E-09
  1.6000000E+05  4.3393523E-09
  1.6500000E+05  3.8940694E-09
  1.7000000E+05  3.5045635E-09
  1.7500000E+05  3.1626328E-09
  1.8000000E+05  2.8614535E-09
  1.8500000E+05  2.5953198E-09
  1.9000000E+05  2.3594398E-09
  1.9500000E+05  2.1497709E-09
  2.0000000E+05  1.9628886E-09
  2.0500000E+05  1.7958802E-09
  2.1000000E+05  1.6462593E-09
  2.2000000E+05  1.3909612E-09
  2.3000000E+05  1.1832692E-09
  2.4000000E+05  1.0129149E-09
  2.5000000E+05  8.7212729E-10
  2.6000000E+05  7.5495917E-10
  2.7000000E+05  6.5681341E-10
  2.8000000E+05  5.7410387E-10
  2.9000000E+05  5.0400868E-10
  3.0000000E+05  4.4428979E-10
  3.1000000E+05  3.9315945E-10
  3.2000000E+05  3.4917892E-10
  3.3000000E+05  3.1118261E-10
  3.4000000E+05  2.7822051E-10
  3.5000000E+05  2.4951380E-10
  3.6000000E+05  2.2442051E-10
  3.7000000E+05  2.0240875E-10
  3.8000000E+05  1.8303564E-10
  3.9000000E+05  1.6593069E-10
  4.0000000E+05  1.5078268E-10
  4.1000000E+05  1.3732905E-10
  4.2000000E+05  1.2534736E-10
  4.3000000E+05  1.1464852E-10
  4.4000000E+05  1.0507113E-10
  4.6000000E+05  8.8747360E-11
  4.8000000E+05  7.5485988E-11
  5.0000000E+05  6.4621965E-11
  5.1250000E+05  5.8820735E-11
  5.2500000E+05  5.3659497E-11
  5.3750000E+05  4.9055183E-11
  5.5000000E+05  4.4937036E-11
  5.7500000E+05  3.7925954E-11
  5.8750000E+05  3.4936519E-11
  6.0000000E+05  3.2237717E-11
  6.2500000E+05  2.7582848E-11
  6.5000000E+05  2.3743248E-11
  6.7500000E+05  2.0552791E-11
  7.0000000E+05  1.7883573E-11
  7.2500000E+05  1.5636233E-11
  7.5000000E+05  1.3732888E-11
  7.7500000E+05  1.2111950E-11
  8.0000000E+05  1.0724363E-11
  8.2500000E+05  9.5307670E-12
  8.5000000E+05  8.4993522E-12
  8.7500000E+05  7.6042396E-12
  9.0000000E+05  6.8242651E-12
  9.2500000E+05  6.1420191E-12
  9.5000000E+05  5.5430986E-12
  9.7500000E+05  5.0155249E-12
  1.0000000E+06  4.5492913E-12
  1.0250000E+06  4.1359987E-12
  1.0500000E+06  3.7685656E-12
  1.0750000E+06  3.4409949E-12
  1.1000000E+06  3.1481884E-12
  1.1250000E+06  2.8857966E-12
  1.1500000E+06  2.6500945E-12
  1.2000000E+06  2.2463963E-12
  1.2500000E+06  1.9163786E-12
  1.3000000E+06  1.6444579E-12
  1.3500000E+06  1.4187751E-12
  1.4000000E+06  1.2302085E-12
  1.4500000E+06  1.0716733E-12
  1.5000000E+06  9.3761640E-13
  1.5500000E+06  8.2364969E-13
  1.6000000E+06  7.2627679E-13
  1.6500000E+06  6.4269122E-13
  1.7000000E+06  5.7062489E-13
  1.7500000E+06  5.0823305E-13
  1.8000000E+06  4.5400633E-13
  1.8500000E+06  4.0670283E-13
  1.9000000E+06  3.6529590E-13
  1.9500000E+06  3.2893233E-13
  2.0000000E+06  2.9689899E-13
  2.0500000E+06  2.6859719E-13
  2.1000000E+06  2.4352212E-13
  2.1500000E+06  2.2124636E-13
  2.2000000E+06  2.0140679E-13
  2.2500000E+06  1.8369380E-13
  2.3000000E+06  1.6784254E-13
  2.3500000E+06  1.5362567E-13
  2.4000000E+06  1.4084761E-13
  2.4500000E+06  1.2933933E-13
  2.5000000E+06  1.1895440E-13
  2.6000000E+06  1.0106184E-13
  2.7000000E+06  8.6334531E-14
  2.8000000E+06  7.4132287E-14
  2.9000000E+06  6.3959864E-14
  3.0000000E+06  5.5430817E-14
  3.1000000E+06  4.8241162E-14
  3.2000000E+06  4.2149966E-14
  3.3000000E+06  3.6964930E-14
  3.4000000E+06  3.2531725E-14
  3.5000000E+06  2.8725624E-14
  3.6000000E+06  2.5445082E-14
  3.7000000E+06  2.2606951E-14
  3.8000000E+06  2.0142524E-14
  3.9000000E+06  1.7994929E-14
  4.0000000E+06  1.6117105E-14
  4.1000000E+06  1.4469915E-14
  4.2000000E+06  1.3020945E-14
  4.3000000E+06  1.1743487E-14
  4.4000000E+06  1.0614828E-14
  4.5000000E+06  9.6155190E-15
  
  
#  31   3  L2  EION =  1.146000000E+03 eV   275
#  S(0) = 1.771717E+00
  1.1443080E+01  0.0000000E+00
  1.1443080E+03  0.0000000E+00
  1.1443080E+03  6.8563851E-04
  1.1460000E+03  6.8563851E-04
  1.1460115E+03  6.8563851E-04
  1.1466864E+03  8.1405107E-04
  1.1473612E+03  9.4007627E-04
  1.1480361E+03  1.0624967E-03
  1.1487109E+03  1.1802744E-03
  1.1500606E+03  1.3987074E-03
  1.1514104E+03  1.5909010E-03
  1.1527601E+03  1.7551738E-03
  1.1541098E+03  1.8920531E-03
  1.1554595E+03  2.0035691E-03
  1.1568092E+03  2.0926043E-03
  1.1595086E+03  2.2160793E-03
  1.1622081E+03  2.2867564E-03
  1.1635578E+03  2.3085606E-03
  1.1649075E+03  2.3239384E-03
  1.1676069E+03  2.3411590E-03
  1.1703063E+03  2.3472215E-03
  1.1730058E+03  2.3475604E-03
  1.1757052E+03  2.3453673E-03
  1.1784046E+03  2.3423976E-03
  1.1892023E+03  2.3331178E-03
  1.1946012E+03  2.3290960E-03
  1.2000000E+03  2.3229436E-03
  1.2062500E+03  2.3112696E-03
  1.2125000E+03  2.2939328E-03
  1.2187500E+03  2.2713876E-03
  1.2250000E+03  2.2448886E-03
  1.2375000E+03  2.1861597E-03
  1.2500000E+03  2.1276240E-03
  1.2625000E+03  2.0735680E-03
  1.2750000E+03  2.0238282E-03
  1.2875000E+03  1.9765148E-03
  1.3000000E+03  1.9299706E-03
  1.3125000E+03  1.8836113E-03
  1.3250000E+03  1.8376939E-03
  1.3500000E+03  1.7498711E-03
  1.3750000E+03  1.6698736E-03
  1.3875000E+03  1.6325889E-03
  1.4000000E+03  1.5966392E-03
  1.4250000E+03  1.5275756E-03
  1.4500000E+03  1.4615883E-03
  1.4750000E+03  1.3990217E-03
  1.5000000E+03  1.3403529E-03
  1.5250000E+03  1.2854588E-03
  1.5500000E+03  1.2337244E-03
  1.6000000E+03  1.1375410E-03
  1.6500000E+03  1.0503571E-03
  1.6750000E+03  1.0102006E-03
  1.7000000E+03  9.7215437E-04
  1.7500000E+03  9.0139693E-04
  1.8000000E+03  8.3690184E-04
  1.9000000E+03  7.2477199E-04
  2.0000000E+03  6.3141997E-04
  2.1000000E+03  5.5288123E-04
  2.2000000E+03  4.8660226E-04
  2.3000000E+03  4.3014422E-04
  2.4000000E+03  3.8193178E-04
  2.5000000E+03  3.4044689E-04
  2.6000000E+03  3.0458925E-04
  2.7000000E+03  2.7349660E-04
  2.8000000E+03  2.4638310E-04
  2.9000000E+03  2.2262736E-04
  3.0000000E+03  2.0174814E-04
  3.1000000E+03  1.8333605E-04
  3.2000000E+03  1.6703993E-04
  3.4000000E+03  1.3966988E-04
  3.6000000E+03  1.1781312E-04
  3.8000000E+03  1.0016823E-04
  4.0000000E+03  8.5783049E-05
  4.2000000E+03  7.3948540E-05
  4.4000000E+03  6.4131178E-05
  4.6000000E+03  5.5924886E-05
  4.8000000E+03  4.9017261E-05
  5.0000000E+03  4.3165279E-05
  5.2500000E+03  3.7047971E-05
  5.5000000E+03  3.1996396E-05
  5.7500000E+03  2.7792189E-05
  6.0000000E+03  2.4268026E-05
  6.5000000E+03  1.8769732E-05
  6.7500000E+03  1.6614233E-05
  7.0000000E+03  1.4764138E-05
  7.2500000E+03  1.3168336E-05
  7.5000000E+03  1.1785518E-05
  7.7500000E+03  1.0582069E-05
  8.0000000E+03  9.5304556E-06
  8.2500000E+03  8.6079956E-06
  8.5000000E+03  7.7959004E-06
  9.0000000E+03  6.4428025E-06
  9.5000000E+03  5.3739501E-06
  1.0000000E+04  4.5199998E-06
  1.0500000E+04  3.8306662E-06
  1.1000000E+04  3.2689851E-06
  1.1500000E+04  2.8074017E-06
  1.2000000E+04  2.4250963E-06
  1.2500000E+04  2.1061528E-06
  1.3000000E+04  1.8382863E-06
  1.3500000E+04  1.6119230E-06
  1.4000000E+04  1.4195326E-06
  1.4500000E+04  1.2551409E-06
  1.5000000E+04  1.1139696E-06
  1.5500000E+04  9.9217066E-07
  1.6000000E+04  8.8662367E-07
  1.6500000E+04  7.9478233E-07
  1.7000000E+04  7.1455613E-07
  1.7500000E+04  6.4421902E-07
  1.8000000E+04  5.8233827E-07
  1.8500000E+04  5.2771858E-07
  1.9000000E+04  4.7935800E-07
  2.0000000E+04  3.9816962E-07
  2.1000000E+04  3.3345527E-07
  2.2000000E+04  2.8135536E-07
  2.3000000E+04  2.3902767E-07
  2.4000000E+04  2.0435130E-07
  2.5000000E+04  1.7572438E-07
  2.6000000E+04  1.5192348E-07
  2.7000000E+04  1.3200468E-07
  2.8000000E+04  1.1523278E-07
  2.9000000E+04  1.0103007E-07
  3.0000000E+04  8.8938936E-08
  3.1000000E+04  7.8594131E-08
  3.2000000E+04  6.9702009E-08
  3.3000000E+04  6.2024950E-08
  3.4000000E+04  5.5369466E-08
  3.5000000E+04  4.9577060E-08
  3.6000000E+04  4.4517171E-08
  3.7000000E+04  4.0081702E-08
  3.8000000E+04  3.6180703E-08
  3.9000000E+04  3.2738970E-08
  4.0000000E+04  2.9693345E-08
  4.2000000E+04  2.4585519E-08
  4.4000000E+04  2.0520917E-08
  4.6000000E+04  1.7254983E-08
  4.8000000E+04  1.4607395E-08
  5.0000000E+04  1.2443505E-08
  5.2500000E+04  1.0266257E-08
  5.5000000E+04  8.5399701E-09
  5.7500000E+04  7.1576959E-09
  5.8750000E+04  6.5701448E-09
  6.0000000E+04  6.0408510E-09
  6.2500000E+04  5.1309512E-09
  6.5000000E+04  4.3839555E-09
  6.7500000E+04  3.7663355E-09
  7.0000000E+04  3.2523123E-09
  7.2500000E+04  2.8218789E-09
  7.5000000E+04  2.4593726E-09
  7.7500000E+04  2.1524339E-09
  8.0000000E+04  1.8912358E-09
  8.2500000E+04  1.6679092E-09
  8.5000000E+04  1.4761112E-09
  8.7500000E+04  1.3106978E-09
  9.0000000E+04  1.1674720E-09
  9.2500000E+04  1.0429905E-09
  9.5000000E+04  9.3441380E-10
  9.7500000E+04  8.3938864E-10
  1.0000000E+05  7.5595542E-10
  1.0250000E+05  6.8247505E-10
  1.0500000E+05  6.1757071E-10
  1.1000000E+05  5.0902367E-10
  1.1500000E+05  4.2298534E-10
  1.2000000E+05  3.5413074E-10
  1.2500000E+05  2.9853922E-10
  1.3000000E+05  2.5328847E-10
  1.3500000E+05  2.1617565E-10
  1.4000000E+05  1.8552290E-10
  1.4500000E+05  1.6003971E-10
  1.5000000E+05  1.3872448E-10
  1.5500000E+05  1.2079334E-10
  1.6000000E+05  1.0562793E-10
  1.6500000E+05  9.2736841E-11
  1.7000000E+05  8.1726860E-11
  1.7500000E+05  7.2281311E-11
  1.8000000E+05  6.4143541E-11
  1.8500000E+05  5.7104333E-11
  1.9000000E+05  5.0992214E-11
  1.9500000E+05  4.5665918E-11
  2.0000000E+05  4.1008473E-11
  2.0500000E+05  3.6922570E-11
  2.1000000E+05  3.3326901E-11
  2.1500000E+05  3.0153245E-11
  2.2000000E+05  2.7344125E-11
  2.2500000E+05  2.4850918E-11
  2.3000000E+05  2.2632345E-11
  2.4000000E+05  1.8883529E-11
  2.5000000E+05  1.5872781E-11
  2.6000000E+05  1.3433773E-11
  2.7000000E+05  1.1442026E-11
  2.8000000E+05  9.8033636E-12
  2.9000000E+05  8.4458077E-12
  3.0000000E+05  7.3138275E-12
  3.1000000E+05  6.3641999E-12
  3.2000000E+05  5.5630065E-12
  3.3000000E+05  4.8834254E-12
  3.4000000E+05  4.3040878E-12
  3.5000000E+05  3.8078544E-12
  3.6000000E+05  3.3808925E-12
  3.7000000E+05  3.0119703E-12
  3.8000000E+05  2.6919118E-12
  3.9000000E+05  2.4131810E-12
  4.0000000E+05  2.1695585E-12
  4.1000000E+05  1.9558862E-12
  4.2000000E+05  1.7678654E-12
  4.3000000E+05  1.6018973E-12
  4.4000000E+05  1.4549566E-12
  4.6000000E+05  1.2083346E-12
  4.8000000E+05  1.0118647E-12
  5.0000000E+05  8.5379947E-13
  5.1250000E+05  7.7056228E-13
  5.2500000E+05  6.9724517E-13
  5.3750000E+05  6.3246200E-13
  5.5000000E+05  5.7504714E-13
  5.7500000E+05  4.7853617E-13
  5.8750000E+05  4.3789640E-13
  6.0000000E+05  4.0149106E-13
  6.2500000E+05  3.3937880E-13
  6.5000000E+05  2.8885200E-13
  6.7500000E+05  2.4740719E-13
  7.0000000E+05  2.1314934E-13
  7.2500000E+05  1.8462980E-13
  7.5000000E+05  1.6073014E-13
  7.7500000E+05  1.4057876E-13
  8.0000000E+05  1.2349042E-13
  8.2500000E+05  1.0892197E-13
  8.5000000E+05  9.6439383E-14
  8.7500000E+05  8.5693432E-14
  9.0000000E+05  7.6401402E-14
  9.2500000E+05  6.8333000E-14
  9.5000000E+05  6.1299521E-14
  9.7500000E+05  5.5145467E-14
  1.0000000E+06  4.9741988E-14
  1.0250000E+06  4.4981773E-14
  1.0500000E+06  4.0775025E-14
  1.1000000E+06  3.3731735E-14
  1.1500000E+06  2.8137448E-14
  1.2000000E+06  2.3648869E-14
  1.2500000E+06  2.0014044E-14
  1.3000000E+06  1.7045586E-14
  1.3500000E+06  1.4602437E-14
  1.4000000E+06  1.2577232E-14
  1.4500000E+06  1.0887347E-14
  1.5000000E+06  9.4685810E-15
  1.5500000E+06  8.2706048E-15
  1.6000000E+06  7.2536432E-15
  1.6500000E+06  6.3860220E-15
  1.7000000E+06  5.6423434E-15
  1.7500000E+06  5.0021025E-15
  1.8000000E+06  4.4486328E-15
  1.8500000E+06  3.9683076E-15
  1.9000000E+06  3.5499252E-15
  1.9500000E+06  3.1842286E-15
  2.0000000E+06  2.8635275E-15
  2.0500000E+06  2.5814037E-15
  2.1000000E+06  2.3324769E-15
  2.2000000E+06  1.9168014E-15
  2.3000000E+06  1.5879762E-15
  2.4000000E+06  1.3253316E-15
  2.5000000E+06  1.1136841E-15
  2.6000000E+06  9.4173724E-16
  2.7000000E+06  8.0098957E-16
  2.8000000E+06  6.8497496E-16
  2.9000000E+06  5.8872597E-16
  3.0000000E+06  5.0839279E-16
  3.1000000E+06  4.4096814E-16
  3.2000000E+06  3.8408080E-16
  3.3000000E+06  3.3584662E-16
  3.4000000E+06  2.9475380E-16
  3.5000000E+06  2.5958418E-16
  3.6000000E+06  2.2935418E-16
  3.7000000E+06  2.0326551E-16
  3.8000000E+06  1.8067494E-16
  3.9000000E+06  1.6105604E-16
  4.0000000E+06  1.4396901E-16
  
  
#  31   4  L3  EION =  1.119000000E+03 eV   275
#  S(0) = 3.547263E+00
  1.1172917E+01  0.0000000E+00
  1.1172917E+03  0.0000000E+00
  1.1172917E+03  1.4454528E-03
  1.1190000E+03  1.4454528E-03
  1.1190112E+03  1.4454528E-03
  1.1197859E+03  1.7522674E-03
  1.1205607E+03  2.0515582E-03
  1.1213354E+03  2.3397312E-03
  1.1221101E+03  2.6138425E-03
  1.1236595E+03  3.1115271E-03
  1.1244343E+03  3.3325744E-03
  1.1252090E+03  3.5344002E-03
  1.1267584E+03  3.8812107E-03
  1.1283079E+03  4.1570006E-03
  1.1314067E+03  4.5313877E-03
  1.1345056E+03  4.7349198E-03
  1.1376045E+03  4.8338877E-03
  1.1407034E+03  4.8741540E-03
  1.1438022E+03  4.8841324E-03
  1.1469011E+03  4.8802094E-03
  1.1500000E+03  4.8712231E-03
  1.1562500E+03  4.8526294E-03
  1.1625000E+03  4.8384217E-03
  1.1687500E+03  4.8241934E-03
  1.1750000E+03  4.8036178E-03
  1.1812500E+03  4.7726521E-03
  1.1875000E+03  4.7303436E-03
  1.2000000E+03  4.6191095E-03
  1.2125000E+03  4.4921726E-03
  1.2250000E+03  4.3682111E-03
  1.2500000E+03  4.1490238E-03
  1.2625000E+03  4.0485110E-03
  1.2750000E+03  3.9495960E-03
  1.2875000E+03  3.8512509E-03
  1.3000000E+03  3.7542975E-03
  1.3250000E+03  3.5697302E-03
  1.3500000E+03  3.4019979E-03
  1.3625000E+03  3.3237919E-03
  1.3750000E+03  3.2483325E-03
  1.4000000E+03  3.1035544E-03
  1.4250000E+03  2.9654713E-03
  1.4500000E+03  2.8349692E-03
  1.4750000E+03  2.7127837E-03
  1.5000000E+03  2.5986643E-03
  1.5500000E+03  2.3889824E-03
  1.6000000E+03  2.1991673E-03
  1.6500000E+03  2.0287983E-03
  1.7000000E+03  1.8758839E-03
  1.7500000E+03  1.7372738E-03
  1.8000000E+03  1.6110730E-03
  1.8500000E+03  1.4967087E-03
  1.9000000E+03  1.3928950E-03
  1.9500000E+03  1.2979717E-03
  2.0000000E+03  1.2110910E-03
  2.1000000E+03  1.0588457E-03
  2.2000000E+03  9.3040346E-04
  2.3000000E+03  8.2135958E-04
  2.4000000E+03  7.2826018E-04
  2.5000000E+03  6.4832977E-04
  2.6000000E+03  5.7940201E-04
  2.7000000E+03  5.1964979E-04
  2.8000000E+03  4.6758606E-04
  2.9000000E+03  4.2206053E-04
  3.0000000E+03  3.8211499E-04
  3.1000000E+03  3.4692099E-04
  3.2000000E+03  3.1579115E-04
  3.4000000E+03  2.6356957E-04
  3.6000000E+03  2.2195191E-04
  3.8000000E+03  1.8841985E-04
  4.0000000E+03  1.6112705E-04
  4.2000000E+03  1.3870601E-04
  4.4000000E+03  1.2013187E-04
  4.6000000E+03  1.0462634E-04
  4.8000000E+03  9.1591268E-05
  5.0000000E+03  8.0561905E-05
  5.2500000E+03  6.9047698E-05
  5.5000000E+03  5.9552878E-05
  5.7500000E+03  5.1661349E-05
  6.0000000E+03  4.5054772E-05
  6.5000000E+03  3.4765520E-05
  6.7500000E+03  3.0738912E-05
  7.0000000E+03  2.7286559E-05
  7.2500000E+03  2.4311864E-05
  7.5000000E+03  2.1736836E-05
  7.7500000E+03  1.9498060E-05
  8.0000000E+03  1.7543646E-05
  8.2500000E+03  1.5830891E-05
  8.5000000E+03  1.4324448E-05
  9.0000000E+03  1.1817666E-05
  9.5000000E+03  9.8406933E-06
  1.0000000E+04  8.2636931E-06
  1.0500000E+04  6.9927014E-06
  1.1000000E+04  5.9586172E-06
  1.1500000E+04  5.1099872E-06
  1.2000000E+04  4.4080386E-06
  1.2500000E+04  3.8231960E-06
  1.3000000E+04  3.3326451E-06
  1.3500000E+04  2.9186133E-06
  1.4000000E+04  2.5671375E-06
  1.4500000E+04  2.2671552E-06
  1.5000000E+04  2.0098321E-06
  1.5500000E+04  1.7880611E-06
  1.6000000E+04  1.5960850E-06
  1.6500000E+04  1.4292104E-06
  1.7000000E+04  1.2835875E-06
  1.8000000E+04  1.0439370E-06
  1.9000000E+04  8.5763433E-07
  2.0000000E+04  7.1102275E-07
  2.1000000E+04  5.9436530E-07
  2.2000000E+04  5.0060645E-07
  2.3000000E+04  4.2455862E-07
  2.4000000E+04  3.6235660E-07
  2.5000000E+04  3.1108528E-07
  2.6000000E+04  2.6852151E-07
  2.7000000E+04  2.3295235E-07
  2.8000000E+04  2.0304533E-07
  2.9000000E+04  1.7775488E-07
  3.0000000E+04  1.5625379E-07
  3.1000000E+04  1.3788257E-07
  3.2000000E+04  1.2211170E-07
  3.3000000E+04  1.0851321E-07
  3.4000000E+04  9.6738982E-08
  3.5000000E+04  8.6504153E-08
  3.6000000E+04  7.7574371E-08
  3.8000000E+04  6.2887337E-08
  4.0000000E+04  5.1484047E-08
  4.2000000E+04  4.2525428E-08
  4.4000000E+04  3.5411736E-08
  4.6000000E+04  2.9707682E-08
  4.8000000E+04  2.5092917E-08
  5.0000000E+04  2.1328657E-08
  5.2500000E+04  1.7549261E-08
  5.5000000E+04  1.4559672E-08
  5.7500000E+04  1.2171298E-08
  5.8750000E+04  1.1157824E-08
  6.0000000E+04  1.0245844E-08
  6.2500000E+04  8.6805852E-09
  6.5000000E+04  7.3983078E-09
  6.7500000E+04  6.3403397E-09
  7.0000000E+04  5.4616483E-09
  7.2500000E+04  4.7273440E-09
  7.5000000E+04  4.1101607E-09
  7.7500000E+04  3.5886183E-09
  8.0000000E+04  3.1456649E-09
  8.2500000E+04  2.7676685E-09
  8.5000000E+04  2.4436588E-09
  8.7500000E+04  2.1647518E-09
  9.0000000E+04  1.9237104E-09
  9.2500000E+04  1.7146064E-09
  9.5000000E+04  1.5325578E-09
  9.7500000E+04  1.3735247E-09
  1.0000000E+05  1.2341477E-09
  1.0250000E+05  1.1116213E-09
  1.0500000E+05  1.0035917E-09
  1.1000000E+05  8.2340069E-10
  1.1500000E+05  6.8108709E-10
  1.2000000E+05  5.6760253E-10
  1.2500000E+05  4.7630253E-10
  1.3000000E+05  4.0224789E-10
  1.3500000E+05  3.4172499E-10
  1.4000000E+05  2.9191236E-10
  1.4500000E+05  2.5064558E-10
  1.5000000E+05  2.1624899E-10
  1.5500000E+05  1.8741440E-10
  1.6000000E+05  1.6311250E-10
  1.6500000E+05  1.4252733E-10
  1.7000000E+05  1.2500750E-10
  1.7500000E+05  1.1002968E-10
  1.8000000E+05  9.7170812E-11
  1.8500000E+05  8.6086903E-11
  1.9000000E+05  7.6496683E-11
  1.9500000E+05  6.8168981E-11
  2.0000000E+05  6.0912858E-11
  2.0500000E+05  5.4569857E-11
  2.1000000E+05  4.9007874E-11
  2.2000000E+05  3.9802235E-11
  2.3000000E+05  3.2604758E-11
  2.4000000E+05  2.6920181E-11
  2.5000000E+05  2.2388616E-11
  2.6000000E+05  1.8745148E-11
  2.7000000E+05  1.5792439E-11
  2.8000000E+05  1.3381886E-11
  2.9000000E+05  1.1400454E-11
  3.0000000E+05  9.7613434E-12
  3.1000000E+05  8.3973147E-12
  3.2000000E+05  7.2558538E-12
  3.3000000E+05  6.2956275E-12
  3.4000000E+05  5.4838668E-12
  3.5000000E+05  4.7944206E-12
  3.6000000E+05  4.2062852E-12
  3.7000000E+05  3.7024874E-12
  3.8000000E+05  3.2692327E-12
  3.9000000E+05  2.8952517E-12
  4.0000000E+05  2.5712906E-12
  4.1000000E+05  2.2897132E-12
  4.2000000E+05  2.0441883E-12
  4.3000000E+05  1.8294444E-12
  4.4000000E+05  1.6410741E-12
  4.6000000E+05  1.3292379E-12
  4.8000000E+05  1.0854765E-12
  5.0000000E+05  8.9309248E-13
  5.1250000E+05  7.9338793E-13
  5.2500000E+05  7.0663158E-13
  5.3750000E+05  6.3090938E-13
  5.5000000E+05  5.6462378E-13
  5.7500000E+05  4.5521999E-13
  5.8750000E+05  4.1002452E-13
  6.0000000E+05  3.7004381E-13
  6.2500000E+05  3.0308720E-13
  6.5000000E+05  2.4998364E-13
  6.7500000E+05  2.0752064E-13
  7.0000000E+05  1.7330759E-13
  7.2500000E+05  1.4554662E-13
  7.5000000E+05  1.2287246E-13
  7.7500000E+05  1.0423896E-13
  8.0000000E+05  8.8837755E-14
  8.2500000E+05  7.6039296E-14
  8.5000000E+05  6.5349650E-14
  8.7500000E+05  5.6378578E-14
  9.0000000E+05  4.8815750E-14
  9.2500000E+05  4.2412873E-14
  9.5000000E+05  3.6970140E-14
  9.7500000E+05  3.2325841E-14
  1.0000000E+06  2.8348414E-14
  1.0250000E+06  2.4930303E-14
  1.0500000E+06  2.1983167E-14
  1.0750000E+06  1.9434117E-14
  1.1000000E+06  1.7222757E-14
  1.1250000E+06  1.5298839E-14
  1.1500000E+06  1.3620399E-14
  1.1750000E+06  1.2152270E-14
  1.2000000E+06  1.0864861E-14
  1.2250000E+06  9.7331964E-15
  1.2500000E+06  8.7361194E-15
  1.3000000E+06  7.0764966E-15
  1.3500000E+06  5.7715991E-15
  1.4000000E+06  4.7374930E-15
  1.4500000E+06  3.9119465E-15
  1.5000000E+06  3.2483751E-15
  1.5500000E+06  2.7115750E-15
  1.6000000E+06  2.2747081E-15
  1.6500000E+06  1.9171512E-15
  1.7000000E+06  1.6229382E-15
  1.7500000E+06  1.3796217E-15
  1.8000000E+06  1.1774327E-15
  1.8500000E+06  1.0086573E-15
  1.9000000E+06  8.6716762E-16
  1.9500000E+06  7.4806712E-16
  2.0000000E+06  6.4742231E-16
  2.0500000E+06  5.6205727E-16
  2.1000000E+06  4.8939541E-16
  2.1500000E+06  4.2733668E-16
  2.2000000E+06  3.7416186E-16
  2.2500000E+06  3.2845760E-16
  2.3000000E+06  2.8905743E-16
  2.3500000E+06  2.5499498E-16
  2.4000000E+06  2.2546647E-16
  2.4500000E+06  1.9980097E-16
  2.5000000E+06  1.7743654E-16
  2.5500000E+06  1.5790099E-16
  2.6000000E+06  1.4079624E-16
  2.6500000E+06  1.2578571E-16
  2.7000000E+06  1.1258405E-16
  2.8000000E+06  9.0672646E-17
  2.9000000E+06  7.3517108E-17
  3.0000000E+06  5.9984403E-17
  3.1000000E+06  4.9234498E-17
  3.2000000E+06  4.0638554E-17
  3.3000000E+06  3.3721045E-17
  3.4000000E+06  2.8119736E-17
  3.5000000E+06  2.3557809E-17
  3.6000000E+06  1.9822215E-17
  3.7000000E+06  1.6749110E-17
  3.8000000E+06  1.4210885E-17
  3.9000000E+06  1.2106180E-17
  
  
#  31   5  M1  EION =  1.620000000E+02 eV   281
#  S(0) = 1.062160E+00
  1.5182522E+00  0.0000000E+00
  1.5182522E+02  0.0000000E+00
  1.5182522E+02  2.5918127E-03
  1.6200000E+02  2.5918127E-03
  1.6200272E+02  2.5918127E-03
  1.6220265E+02  2.5742603E-03
  1.6240259E+02  2.5574320E-03
  1.6260252E+02  2.5412935E-03
  1.6280245E+02  2.5258125E-03
  1.6320231E+02  2.4967017E-03
  1.6360218E+02  2.4698739E-03
  1.6440190E+02  2.4222775E-03
  1.6520163E+02  2.3816370E-03
  1.6680109E+02  2.3169457E-03
  1.6840054E+02  2.2690937E-03
  1.7000000E+02  2.2335530E-03
  1.7250000E+02  2.1954792E-03
  1.7500000E+02  2.1719778E-03
  1.7750000E+02  2.1579422E-03
  1.8000000E+02  2.1499618E-03
  1.8250000E+02  2.1456646E-03
  1.8500000E+02  2.1433635E-03
  1.8750000E+02  2.1418453E-03
  1.9000000E+02  2.1402431E-03
  1.9500000E+02  2.1345737E-03
  2.0000000E+02  2.1236918E-03
  2.0500000E+02  2.1069595E-03
  2.1000000E+02  2.0848987E-03
  2.2000000E+02  2.0293040E-03
  2.2500000E+02  1.9981977E-03
  2.3000000E+02  1.9662421E-03
  2.3500000E+02  1.9341611E-03
  2.4000000E+02  1.9024386E-03
  2.5000000E+02  1.8410348E-03
  2.6000000E+02  1.7826435E-03
  2.7000000E+02  1.7266696E-03
  2.8000000E+02  1.6722540E-03
  2.9000000E+02  1.6187773E-03
  3.0000000E+02  1.5660464E-03
  3.1000000E+02  1.5141906E-03
  3.2000000E+02  1.4635635E-03
  3.3000000E+02  1.4145376E-03
  3.4000000E+02  1.3674317E-03
  3.5000000E+02  1.3224096E-03
  3.6000000E+02  1.2795267E-03
  3.8000000E+02  1.1997879E-03
  4.0000000E+02  1.1270182E-03
  4.2000000E+02  1.0599354E-03
  4.4000000E+02  9.9779551E-04
  4.6000000E+02  9.4026719E-04
  4.8000000E+02  8.8724050E-04
  5.0000000E+02  8.3849008E-04
  5.2500000E+02  7.8306807E-04
  5.5000000E+02  7.3292672E-04
  5.7500000E+02  6.8726372E-04
  6.0000000E+02  6.4547447E-04
  6.5000000E+02  5.7203467E-04
  6.7500000E+02  5.3986618E-04
  7.0000000E+02  5.1033530E-04
  7.2500000E+02  4.8315979E-04
  7.5000000E+02  4.5805946E-04
  8.0000000E+02  4.1315387E-04
  8.5000000E+02  3.7433267E-04
  9.0000000E+02  3.4068410E-04
  9.5000000E+02  3.1131593E-04
  1.0000000E+03  2.8550023E-04
  1.0500000E+03  2.6266097E-04
  1.1000000E+03  2.4237572E-04
  1.1500000E+03  2.2431626E-04
  1.2000000E+03  2.0817072E-04
  1.2500000E+03  1.9365324E-04
  1.3000000E+03  1.8054115E-04
  1.3500000E+03  1.6867328E-04
  1.4000000E+03  1.5791172E-04
  1.4500000E+03  1.4812571E-04
  1.5000000E+03  1.3919392E-04
  1.6000000E+03  1.2350476E-04
  1.7000000E+03  1.1023691E-04
  1.8000000E+03  9.8936028E-05
  1.9000000E+03  8.9229796E-05
  2.0000000E+03  8.0830654E-05
  2.1000000E+03  7.3517817E-05
  2.2000000E+03  6.7115339E-05
  2.3000000E+03  6.1481236E-05
  2.4000000E+03  5.6499724E-05
  2.5000000E+03  5.2074976E-05
  2.6000000E+03  4.8127728E-05
  2.7000000E+03  4.4592454E-05
  2.8000000E+03  4.1414725E-05
  2.9000000E+03  3.8548790E-05
  3.0000000E+03  3.5955927E-05
  3.1000000E+03  3.3603190E-05
  3.2000000E+03  3.1462410E-05
  3.4000000E+03  2.7723223E-05
  3.6000000E+03  2.4581377E-05
  3.8000000E+03  2.1918330E-05
  4.0000000E+03  1.9643277E-05
  4.2000000E+03  1.7685789E-05
  4.4000000E+03  1.5990578E-05
  4.6000000E+03  1.4513781E-05
  4.8000000E+03  1.3220248E-05
  5.0000000E+03  1.2081554E-05
  5.2500000E+03  1.0841032E-05
  5.5000000E+03  9.7701185E-06
  5.7500000E+03  8.8400147E-06
  5.8750000E+03  8.4203903E-06
  6.0000000E+03  8.0277155E-06
  6.2500000E+03  7.3146732E-06
  6.5000000E+03  6.6858074E-06
  6.7500000E+03  6.1287588E-06
  7.0000000E+03  5.6333254E-06
  7.2500000E+03  5.1910320E-06
  7.5000000E+03  4.7948001E-06
  7.7500000E+03  4.4386736E-06
  8.0000000E+03  4.1176115E-06
  8.2500000E+03  3.8273231E-06
  8.5000000E+03  3.5641409E-06
  8.7500000E+03  3.3249177E-06
  9.0000000E+03  3.1069424E-06
  9.2500000E+03  2.9078714E-06
  9.5000000E+03  2.7256696E-06
  1.0000000E+04  2.4049972E-06
  1.0500000E+04  2.1332070E-06
  1.1000000E+04  1.9012257E-06
  1.1500000E+04  1.7019485E-06
  1.2000000E+04  1.5297561E-06
  1.2500000E+04  1.3801595E-06
  1.3000000E+04  1.2495397E-06
  1.3500000E+04  1.1349563E-06
  1.4000000E+04  1.0340033E-06
  1.4500000E+04  9.4469855E-07
  1.5000000E+04  8.6539855E-07
  1.5500000E+04  7.9473237E-07
  1.6000000E+04  7.3154982E-07
  1.6500000E+04  6.7488056E-07
  1.7000000E+04  6.2390231E-07
  1.7500000E+04  5.7791508E-07
  1.8000000E+04  5.3632029E-07
  1.8500000E+04  4.9860389E-07
  1.9000000E+04  4.6432279E-07
  2.0000000E+04  4.0458331E-07
  2.1000000E+04  3.5459556E-07
  2.2000000E+04  3.1244599E-07
  2.3000000E+04  2.7665611E-07
  2.4000000E+04  2.4607086E-07
  2.5000000E+04  2.1977866E-07
  2.6000000E+04  1.9705349E-07
  2.7000000E+04  1.7731206E-07
  2.8000000E+04  1.6008204E-07
  2.9000000E+04  1.4497806E-07
  3.0000000E+04  1.3168365E-07
  3.1000000E+04  1.1993716E-07
  3.2000000E+04  1.0952105E-07
  3.3000000E+04  1.0025343E-07
  3.4000000E+04  9.1981372E-08
  3.5000000E+04  8.4575730E-08
  3.6000000E+04  7.7926881E-08
  3.7000000E+04  7.1941387E-08
  3.8000000E+04  6.6539278E-08
  3.9000000E+04  6.1651841E-08
  4.0000000E+04  5.7219807E-08
  4.1000000E+04  5.3191866E-08
  4.2000000E+04  4.9523469E-08
  4.3000000E+04  4.6175808E-08
  4.4000000E+04  4.3114972E-08
  4.6000000E+04  3.7738520E-08
  4.8000000E+04  3.3196692E-08
  5.0000000E+04  2.9335488E-08
  5.1250000E+04  2.7212842E-08
  5.2500000E+04  2.5283727E-08
  5.3750000E+04  2.3526890E-08
  5.5000000E+04  2.1923800E-08
  5.7500000E+04  1.9116043E-08
  5.8750000E+04  1.7884670E-08
  6.0000000E+04  1.6753115E-08
  6.2500000E+04  1.4751602E-08
  6.5000000E+04  1.3046027E-08
  6.7500000E+04  1.1584535E-08
  7.0000000E+04  1.0325710E-08
  7.2500000E+04  9.2362234E-09
  7.5000000E+04  8.2890560E-09
  7.7500000E+04  7.4621487E-09
  8.0000000E+04  6.7373778E-09
  8.2500000E+04  6.0997636E-09
  8.5000000E+04  5.5368582E-09
  8.7500000E+04  5.0382632E-09
  9.0000000E+04  4.5952514E-09
  9.2500000E+04  4.2004633E-09
  9.5000000E+04  3.8476630E-09
  9.7500000E+04  3.5315448E-09
  1.0000000E+05  3.2475763E-09
  1.0250000E+05  2.9918710E-09
  1.0500000E+05  2.7610848E-09
  1.0750000E+05  2.5523304E-09
  1.1000000E+05  2.3631072E-09
  1.1250000E+05  2.1912427E-09
  1.1500000E+05  2.0348442E-09
  1.2000000E+05  1.7620315E-09
  1.2500000E+05  1.5337199E-09
  1.3000000E+05  1.3414187E-09
  1.3500000E+05  1.1784807E-09
  1.4000000E+05  1.0396552E-09
  1.4500000E+05  9.2076191E-10
  1.5000000E+05  8.1844661E-10
  1.5500000E+05  7.2999869E-10
  1.6000000E+05  6.5321327E-10
  1.6500000E+05  5.8628573E-10
  1.7000000E+05  5.2773029E-10
  1.7500000E+05  4.7631697E-10
  1.8000000E+05  4.3102257E-10
  1.8500000E+05  3.9099157E-10
  1.9000000E+05  3.5550518E-10
  1.9500000E+05  3.2395686E-10
  2.0000000E+05  2.9583279E-10
  2.0500000E+05  2.7069592E-10
  2.1000000E+05  2.4817306E-10
  2.1500000E+05  2.2794436E-10
  2.2000000E+05  2.0973479E-10
  2.2500000E+05  1.9330717E-10
  2.3000000E+05  1.7845624E-10
  2.3500000E+05  1.6500384E-10
  2.4000000E+05  1.5279486E-10
  2.4500000E+05  1.4169390E-10
  2.5000000E+05  1.3158248E-10
  2.6000000E+05  1.1392500E-10
  2.7000000E+05  9.9131204E-11
  2.8000000E+05  8.6661683E-11
  2.9000000E+05  7.6092054E-11
  3.0000000E+05  6.7085642E-11
  3.1000000E+05  5.9373301E-11
  3.2000000E+05  5.2738398E-11
  3.3000000E+05  4.7005426E-11
  3.4000000E+05  4.2031309E-11
  3.5000000E+05  3.7698739E-11
  3.6000000E+05  3.3911023E-11
  3.7000000E+05  3.0588038E-11
  3.8000000E+05  2.7663061E-11
  3.9000000E+05  2.5080267E-11
  4.0000000E+05  2.2792734E-11
  4.1000000E+05  2.0760862E-11
  4.2000000E+05  1.8951111E-11
  4.3000000E+05  1.7334958E-11
  4.4000000E+05  1.5888064E-11
  4.5000000E+05  1.4589588E-11
  4.6000000E+05  1.3421622E-11
  4.7000000E+05  1.2368727E-11
  4.8000000E+05  1.1417553E-11
  5.0000000E+05  9.7755580E-12
  5.1250000E+05  8.8986654E-12
  5.2500000E+05  8.1184469E-12
  5.3750000E+05  7.4223626E-12
  5.5000000E+05  6.7997318E-12
  5.7500000E+05  5.7395883E-12
  5.8750000E+05  5.2874945E-12
  6.0000000E+05  4.8793180E-12
  6.1250000E+05  4.5100195E-12
  6.2500000E+05  4.1752224E-12
  6.3750000E+05  3.8711145E-12
  6.5000000E+05  3.5943675E-12
  6.7500000E+05  3.1116581E-12
  7.0000000E+05  2.7077778E-12
  7.2500000E+05  2.3677080E-12
  7.5000000E+05  2.0796712E-12
  7.7500000E+05  1.8343583E-12
  8.0000000E+05  1.6243471E-12
  8.2500000E+05  1.4436754E-12
  8.5000000E+05  1.2875294E-12
  8.7500000E+05  1.1519974E-12
  9.0000000E+05  1.0338853E-12
  9.2500000E+05  9.3056705E-13
  9.5000000E+05  8.3986819E-13
  9.7500000E+05  7.5997893E-13
  1.0000000E+06  6.8938063E-13
  1.0250000E+06  6.2679299E-13
  1.0500000E+06  5.7113876E-13
  1.0750000E+06  5.2150789E-13
  1.1000000E+06  4.7712908E-13
  1.1250000E+06  4.3735432E-13
  1.1500000E+06  4.0163174E-13
  1.1750000E+06  3.6948374E-13
  1.2000000E+06  3.4049591E-13
  
  
#  31   6  M2  EION =  1.110000000E+02 eV   297
#  S(0) = 1.189368E+00
  1.0664741E+00  0.0000000E+00
  1.0664741E+02  0.0000000E+00
  1.0664741E+02  1.4895051E-03
  1.1100000E+02  1.4895051E-03
  1.1100272E+02  1.4895051E-03
  1.1140245E+02  1.4832324E-03
  1.1180218E+02  1.4762345E-03
  1.1220190E+02  1.4685979E-03
  1.1260163E+02  1.4604101E-03
  1.1340109E+02  1.4427265E-03
  1.1420054E+02  1.4238553E-03
  1.1500000E+02  1.4044171E-03
  1.1625000E+02  1.3741686E-03
  1.1750000E+02  1.3455427E-03
  1.1875000E+02  1.3197226E-03
  1.2000000E+02  1.2974292E-03
  1.2250000E+02  1.2645322E-03
  1.2500000E+02  1.2467759E-03
  1.2750000E+02  1.2420502E-03
  1.3000000E+02  1.2477674E-03
  1.3250000E+02  1.2615782E-03
  1.3500000E+02  1.2815894E-03
  1.3750000E+02  1.3063559E-03
  1.4000000E+02  1.3347941E-03
  1.4250000E+02  1.3660829E-03
  1.4500000E+02  1.3995812E-03
  1.5000000E+02  1.4711898E-03
  1.6000000E+02  1.6215805E-03
  1.6500000E+02  1.6949087E-03
  1.7000000E+02  1.7640201E-03
  1.7500000E+02  1.8273138E-03
  1.8000000E+02  1.8837881E-03
  1.9000000E+02  1.9749164E-03
  2.0000000E+02  2.0386150E-03
  2.1000000E+02  2.0794700E-03
  2.2000000E+02  2.1023323E-03
  2.3000000E+02  2.1109357E-03
  2.4000000E+02  2.1077548E-03
  2.5000000E+02  2.0944572E-03
  2.6000000E+02  2.0724308E-03
  2.7000000E+02  2.0430254E-03
  2.8000000E+02  2.0077324E-03
  2.9000000E+02  1.9680159E-03
  3.0000000E+02  1.9252707E-03
  3.1000000E+02  1.8806784E-03
  3.2000000E+02  1.8351037E-03
  3.4000000E+02  1.7433118E-03
  3.6000000E+02  1.6524303E-03
  3.8000000E+02  1.5634107E-03
  4.0000000E+02  1.4768735E-03
  4.2000000E+02  1.3937642E-03
  4.4000000E+02  1.3148631E-03
  4.6000000E+02  1.2406972E-03
  4.8000000E+02  1.1713116E-03
  5.0000000E+02  1.1063906E-03
  5.2500000E+02  1.0309960E-03
  5.5000000E+02  9.6138155E-04
  5.7500000E+02  8.9712800E-04
  6.0000000E+02  8.3802564E-04
  6.5000000E+02  7.3391994E-04
  6.7500000E+02  6.8810074E-04
  7.0000000E+02  6.4586948E-04
  7.2500000E+02  6.0683546E-04
  7.5000000E+02  5.7069990E-04
  8.0000000E+02  5.0632804E-04
  8.5000000E+02  4.5115272E-04
  9.0000000E+02  4.0356599E-04
  9.5000000E+02  3.6228892E-04
  1.0000000E+03  3.2632324E-04
  1.0500000E+03  2.9487562E-04
  1.1000000E+03  2.6729675E-04
  1.1500000E+03  2.4301399E-04
  1.2000000E+03  2.2153208E-04
  1.2500000E+03  2.0245350E-04
  1.3000000E+03  1.8546647E-04
  1.3500000E+03  1.7030572E-04
  1.4000000E+03  1.5673563E-04
  1.4500000E+03  1.4454912E-04
  1.5000000E+03  1.3357137E-04
  1.6000000E+03  1.1468260E-04
  1.7000000E+03  9.9143091E-05
  1.8000000E+03  8.6251072E-05
  1.9000000E+03  7.5469526E-05
  2.0000000E+03  6.6384999E-05
  2.1000000E+03  5.8677085E-05
  2.2000000E+03  5.2096969E-05
  2.3000000E+03  4.6448485E-05
  2.4000000E+03  4.1574211E-05
  2.5000000E+03  3.7346780E-05
  2.6000000E+03  3.3663051E-05
  2.7000000E+03  3.0438946E-05
  2.8000000E+03  2.7605475E-05
  2.9000000E+03  2.5105682E-05
  3.0000000E+03  2.2892291E-05
  3.1000000E+03  2.0925821E-05
  3.2000000E+03  1.9173121E-05
  3.3000000E+03  1.7606207E-05
  3.4000000E+03  1.6201347E-05
  3.5000000E+03  1.4938340E-05
  3.6000000E+03  1.3799920E-05
  3.7000000E+03  1.2771263E-05
  3.8000000E+03  1.1839600E-05
  3.9000000E+03  1.0993896E-05
  4.0000000E+03  1.0224581E-05
  4.2000000E+03  8.8828645E-06
  4.4000000E+03  7.7596487E-06
  4.6000000E+03  6.8127398E-06
  4.8000000E+03  6.0092994E-06
  5.0000000E+03  5.3235197E-06
  5.2500000E+03  4.6009804E-06
  5.5000000E+03  3.9993773E-06
  5.7500000E+03  3.4948140E-06
  5.8750000E+03  3.2729737E-06
  6.0000000E+03  3.0688018E-06
  6.2500000E+03  2.7068884E-06
  6.5000000E+03  2.3976717E-06
  6.7500000E+03  2.1320793E-06
  7.0000000E+03  1.9028313E-06
  7.2500000E+03  1.7040421E-06
  7.5000000E+03  1.5309210E-06
  7.7500000E+03  1.3795430E-06
  8.0000000E+03  1.2466729E-06
  8.2500000E+03  1.1296288E-06
  8.5000000E+03  1.0261760E-06
  8.7500000E+03  9.3444269E-07
  9.0000000E+03  8.5285454E-07
  9.2500000E+03  7.8008142E-07
  9.5000000E+03  7.1499409E-07
  9.7500000E+03  6.5662985E-07
  1.0000000E+04  6.0416474E-07
  1.0250000E+04  5.5689076E-07
  1.0500000E+04  5.1419779E-07
  1.1000000E+04  4.4051536E-07
  1.1500000E+04  3.7967787E-07
  1.2000000E+04  3.2907025E-07
  1.2500000E+04  2.8668184E-07
  1.3000000E+04  2.5095074E-07
  1.3500000E+04  2.2065240E-07
  1.4000000E+04  1.9481873E-07
  1.4500000E+04  1.7267808E-07
  1.5000000E+04  1.5361077E-07
  1.5500000E+04  1.3711583E-07
  1.6000000E+04  1.2278550E-07
  1.6500000E+04  1.1028584E-07
  1.7000000E+04  9.9341805E-08
  1.7500000E+04  8.9725639E-08
  1.8000000E+04  8.1247734E-08
  1.8500000E+04  7.3749470E-08
  1.9000000E+04  6.7097553E-08
  1.9500000E+04  6.1179469E-08
  2.0000000E+04  5.5899853E-08
  2.0500000E+04  5.1177551E-08
  2.1000000E+04  4.6943241E-08
  2.1500000E+04  4.3137491E-08
  2.2000000E+04  3.9709174E-08
  2.2500000E+04  3.6614169E-08
  2.3000000E+04  3.3814279E-08
  2.4000000E+04  2.8971430E-08
  2.5000000E+04  2.4962981E-08
  2.6000000E+04  2.1622167E-08
  2.7000000E+04  1.8819907E-08
  2.8000000E+04  1.6455355E-08
  2.9000000E+04  1.4449047E-08
  3.0000000E+04  1.2737862E-08
  3.1000000E+04  1.1271285E-08
  3.2000000E+04  1.0008607E-08
  3.3000000E+04  8.9168056E-09
  3.4000000E+04  7.9689300E-09
  3.5000000E+04  7.1428589E-09
  3.6000000E+04  6.4203335E-09
  3.7000000E+04  5.7862067E-09
  3.8000000E+04  5.2278522E-09
  3.9000000E+04  4.7346965E-09
  4.0000000E+04  4.2978452E-09
  4.1000000E+04  3.9097853E-09
  4.2000000E+04  3.5641462E-09
  4.3000000E+04  3.2555057E-09
  4.4000000E+04  2.9792317E-09
  4.5000000E+04  2.7313537E-09
  4.6000000E+04  2.5084569E-09
  4.7000000E+04  2.3075951E-09
  4.8000000E+04  2.1262186E-09
  5.0000000E+04  1.8133576E-09
  5.1250000E+04  1.6464536E-09
  5.2500000E+04  1.4980905E-09
  5.3750000E+04  1.3658660E-09
  5.5000000E+04  1.2477319E-09
  5.7500000E+04  1.0469744E-09
  5.8750000E+04  9.6155191E-10
  6.0000000E+04  8.8454976E-10
  6.2500000E+04  7.5205646E-10
  6.5000000E+04  6.4315792E-10
  6.7500000E+04  5.5302308E-10
  7.0000000E+04  4.7793152E-10
  7.2500000E+04  4.1499191E-10
  7.5000000E+04  3.6193796E-10
  7.7500000E+04  3.1697900E-10
  8.0000000E+04  2.7868968E-10
  8.2500000E+04  2.4592758E-10
  8.5000000E+04  2.1777088E-10
  8.7500000E+04  1.9347121E-10
  9.0000000E+04  1.7241751E-10
  9.2500000E+04  1.5410808E-10
  9.5000000E+04  1.3812882E-10
  9.7500000E+04  1.2413627E-10
  1.0000000E+05  1.1184420E-10
  1.0250000E+05  1.0101307E-10
  1.0500000E+05  9.1441520E-11
  1.0750000E+05  8.2959599E-11
  1.1000000E+05  7.5423334E-11
  1.1250000E+05  6.8710307E-11
  1.1500000E+05  6.2716065E-11
  1.1750000E+05  5.7351178E-11
  1.2000000E+05  5.2538836E-11
  1.2250000E+05  4.8212866E-11
  1.2500000E+05  4.4316089E-11
  1.2750000E+05  4.0798965E-11
  1.3000000E+05  3.7618444E-11
  1.3250000E+05  3.4737022E-11
  1.3500000E+05  3.2121942E-11
  1.4000000E+05  2.7579599E-11
  1.4500000E+05  2.3801303E-11
  1.5000000E+05  2.0639400E-11
  1.5500000E+05  1.7978244E-11
  1.6000000E+05  1.5726558E-11
  1.6500000E+05  1.3811768E-11
  1.7000000E+05  1.2175761E-11
  1.7500000E+05  1.0771705E-11
  1.8000000E+05  9.5616266E-12
  1.8500000E+05  8.5145591E-12
  1.9000000E+05  7.6051086E-12
  1.9500000E+05  6.8123445E-12
  2.0000000E+05  6.1189329E-12
  2.0500000E+05  5.5104507E-12
  2.1000000E+05  4.9748406E-12
  2.1500000E+05  4.5019799E-12
  2.2000000E+05  4.0833366E-12
  2.2500000E+05  3.7116910E-12
  2.3000000E+05  3.3809120E-12
  2.3500000E+05  3.0857746E-12
  2.4000000E+05  2.8218108E-12
  2.4500000E+05  2.5851878E-12
  2.5000000E+05  2.3726080E-12
  2.5500000E+05  2.1812259E-12
  2.6000000E+05  2.0085779E-12
  2.6500000E+05  1.8525257E-12
  2.7000000E+05  1.7112083E-12
  2.8000000E+05  1.4664844E-12
  2.9000000E+05  1.2636865E-12
  3.0000000E+05  1.0945407E-12
  3.1000000E+05  9.5260622E-13
  3.2000000E+05  8.3282821E-13
  3.3000000E+05  7.3120877E-13
  3.4000000E+05  6.4456216E-13
  3.5000000E+05  5.7033226E-13
  3.6000000E+05  5.0645380E-13
  3.7000000E+05  4.5124899E-13
  3.8000000E+05  4.0334769E-13
  3.9000000E+05  3.6162480E-13
  4.0000000E+05  3.2515171E-13
  4.1000000E+05  2.9315811E-13
  4.2000000E+05  2.6500194E-13
  4.3000000E+05  2.4014557E-13
  4.4000000E+05  2.1813690E-13
  4.5000000E+05  1.9859386E-13
  4.6000000E+05  1.8119263E-13
  4.7000000E+05  1.6565789E-13
  4.8000000E+05  1.5175465E-13
  5.0000000E+05  1.2806614E-13
  5.1250000E+05  1.1558988E-13
  5.2500000E+05  1.0459938E-13
  5.3750000E+05  9.4887336E-14
  5.5000000E+05  8.6279376E-14
  5.7500000E+05  7.1808534E-14
  5.8750000E+05  6.5714284E-14
  6.0000000E+05  6.0254564E-14
  6.1250000E+05  5.5351579E-14
  6.2500000E+05  5.0938448E-14
  6.3750000E+05  4.6957491E-14
  6.5000000E+05  4.3358807E-14
  6.7500000E+05  3.7140690E-14
  7.0000000E+05  3.2000389E-14
  7.2500000E+05  2.7720815E-14
  7.5000000E+05  2.4134251E-14
  7.7500000E+05  2.1109980E-14
  8.0000000E+05  1.8545210E-14
  8.2500000E+05  1.6358451E-14
  8.5000000E+05  1.4484625E-14
  8.7500000E+05  1.2871385E-14
  9.0000000E+05  1.1476320E-14
  9.2500000E+05  1.0264862E-14
  9.5000000E+05  9.2086885E-15
  9.7500000E+05  8.2844635E-15
  1.0000000E+06  7.4728949E-15
  1.0250000E+06  6.7579533E-15
  1.0500000E+06  6.1262043E-15
  1.0750000E+06  5.5663365E-15
  
  
#  31   7  M3  EION =  1.070000000E+02 eV   295
#  S(0) = 2.443337E+00
  1.0261460E+00  0.0000000E+00
  1.0261460E+02  0.0000000E+00
  1.0261460E+02  3.2598187E-03
  1.0700000E+02  3.2598187E-03
  1.0700272E+02  3.2598187E-03
  1.0730245E+02  3.2474703E-03
  1.0760218E+02  3.2344509E-03
  1.0790190E+02  3.2208407E-03
  1.0820163E+02  3.2067191E-03
  1.0880109E+02  3.1772536E-03
  1.0940054E+02  3.1466600E-03
  1.1000000E+02  3.1155067E-03
  1.1125000E+02  3.0509563E-03
  1.1250000E+02  2.9900692E-03
  1.1375000E+02  2.9356045E-03
  1.1500000E+02  2.8892481E-03
  1.1750000E+02  2.8233653E-03
  1.2000000E+02  2.7919154E-03
  1.2250000E+02  2.7895307E-03
  1.2500000E+02  2.8098098E-03
  1.2750000E+02  2.8470624E-03
  1.3000000E+02  2.8968228E-03
  1.3250000E+02  2.9557831E-03
  1.3500000E+02  3.0215463E-03
  1.3750000E+02  3.0923642E-03
  1.4000000E+02  3.1669237E-03
  1.4500000E+02  3.3232562E-03
  1.5000000E+02  3.4838082E-03
  1.6000000E+02  3.7956226E-03
  1.6500000E+02  3.9376405E-03
  1.7000000E+02  4.0658093E-03
  1.7500000E+02  4.1781844E-03
  1.8000000E+02  4.2739632E-03
  1.9000000E+02  4.4174530E-03
  2.0000000E+02  4.5050995E-03
  2.1000000E+02  4.5490389E-03
  2.2000000E+02  4.5596540E-03
  2.3000000E+02  4.5441260E-03
  2.4000000E+02  4.5071018E-03
  2.5000000E+02  4.4517513E-03
  2.6000000E+02  4.3809464E-03
  2.7000000E+02  4.2975250E-03
  2.8000000E+02  4.2046274E-03
  2.9000000E+02  4.1051332E-03
  3.0000000E+02  4.0017603E-03
  3.1000000E+02  3.8966001E-03
  3.2000000E+02  3.7911335E-03
  3.4000000E+02  3.5829638E-03
  3.6000000E+02  3.3807488E-03
  3.8000000E+02  3.1855812E-03
  4.0000000E+02  2.9983123E-03
  4.2000000E+02  2.8204853E-03
  4.4000000E+02  2.6532453E-03
  4.6000000E+02  2.4972267E-03
  4.8000000E+02  2.3520622E-03
  5.0000000E+02  2.2168815E-03
  5.2500000E+02  2.0606188E-03
  5.5000000E+02  1.9170189E-03
  5.7500000E+02  1.7851265E-03
  6.0000000E+02  1.6643272E-03
  6.5000000E+02  1.4525931E-03
  6.7500000E+02  1.3597975E-03
  7.0000000E+02  1.2744620E-03
  7.2500000E+02  1.1957590E-03
  7.5000000E+02  1.1230739E-03
  8.0000000E+02  9.9401149E-04
  8.5000000E+02  8.8376833E-04
  9.0000000E+02  7.8896871E-04
  9.5000000E+02  7.0696602E-04
  1.0000000E+03  6.3569309E-04
  1.0500000E+03  5.7351914E-04
  1.1000000E+03  5.1910952E-04
  1.1500000E+03  4.7129034E-04
  1.2000000E+03  4.2905842E-04
  1.2500000E+03  3.9161413E-04
  1.3000000E+03  3.5832848E-04
  1.3500000E+03  3.2866566E-04
  1.4000000E+03  3.0215040E-04
  1.4500000E+03  2.7836843E-04
  1.5000000E+03  2.5697106E-04
  1.6000000E+03  2.2021713E-04
  1.7000000E+03  1.9004580E-04
  1.8000000E+03  1.6506403E-04
  1.9000000E+03  1.4420950E-04
  2.0000000E+03  1.2666694E-04
  2.1000000E+03  1.1180629E-04
  2.2000000E+03  9.9139111E-05
  2.3000000E+03  8.8280806E-05
  2.4000000E+03  7.8923288E-05
  2.5000000E+03  7.0817825E-05
  2.6000000E+03  6.3763345E-05
  2.7000000E+03  5.7596177E-05
  2.8000000E+03  5.2182210E-05
  2.9000000E+03  4.7410878E-05
  3.0000000E+03  4.3190512E-05
  3.1000000E+03  3.9444653E-05
  3.2000000E+03  3.6109169E-05
  3.3000000E+03  3.3129981E-05
  3.4000000E+03  3.0461278E-05
  3.5000000E+03  2.8064103E-05
  3.6000000E+03  2.5905191E-05
  3.8000000E+03  2.2192009E-05
  4.0000000E+03  1.9137557E-05
  4.2000000E+03  1.6603671E-05
  4.4000000E+03  1.4485353E-05
  4.6000000E+03  1.2701884E-05
  4.8000000E+03  1.1190532E-05
  5.0000000E+03  9.9020641E-06
  5.2500000E+03  8.5462780E-06
  5.5000000E+03  7.4189731E-06
  5.7500000E+03  6.4747488E-06
  5.8750000E+03  6.0600046E-06
  6.0000000E+03  5.6785280E-06
  6.2500000E+03  5.0029275E-06
  6.5000000E+03  4.4263709E-06
  6.7500000E+03  3.9317112E-06
  7.0000000E+03  3.5052048E-06
  7.2500000E+03  3.1357535E-06
  7.5000000E+03  2.8143335E-06
  7.7500000E+03  2.5335593E-06
  8.0000000E+03  2.2873496E-06
  8.2500000E+03  2.0706678E-06
  8.5000000E+03  1.8793208E-06
  8.7500000E+03  1.7098005E-06
  9.0000000E+03  1.5591580E-06
  9.2500000E+03  1.4249044E-06
  9.5000000E+03  1.3049286E-06
  9.7500000E+03  1.1974319E-06
  1.0000000E+04  1.1008765E-06
  1.0250000E+04  1.0139416E-06
  1.0500000E+04  9.3549027E-07
  1.1000000E+04  8.0024053E-07
  1.1500000E+04  6.8872793E-07
  1.2000000E+04  5.9609380E-07
  1.2500000E+04  5.1860751E-07
  1.3000000E+04  4.5337478E-07
  1.3500000E+04  3.9812933E-07
  1.4000000E+04  3.5108166E-07
  1.4500000E+04  3.1080700E-07
  1.5000000E+04  2.7616249E-07
  1.5500000E+04  2.4622518E-07
  1.6000000E+04  2.2024470E-07
  1.6500000E+04  1.9760713E-07
  1.7000000E+04  1.7780734E-07
  1.7500000E+04  1.6042745E-07
  1.8000000E+04  1.4511993E-07
  1.8500000E+04  1.3159430E-07
  1.9000000E+04  1.1960668E-07
  1.9500000E+04  1.0895141E-07
  2.0000000E+04  9.9454314E-08
  2.0500000E+04  9.0967305E-08
  2.1000000E+04  8.3363989E-08
  2.1500000E+04  7.6536094E-08
  2.2000000E+04  7.0390555E-08
  2.2500000E+04  6.4847121E-08
  2.3000000E+04  5.9836367E-08
  2.4000000E+04  5.1179730E-08
  2.5000000E+04  4.4025790E-08
  2.6000000E+04  3.8072444E-08
  2.7000000E+04  3.3086194E-08
  2.8000000E+04  2.8884854E-08
  2.9000000E+04  2.5325058E-08
  3.0000000E+04  2.2293072E-08
  3.1000000E+04  1.9697990E-08
  3.2000000E+04  1.7466641E-08
  3.3000000E+04  1.5539741E-08
  3.4000000E+04  1.3868965E-08
  3.5000000E+04  1.2414691E-08
  3.6000000E+04  1.1144251E-08
  3.7000000E+04  1.0030574E-08
  3.8000000E+04  9.0511184E-09
  3.9000000E+04  8.1870286E-09
  4.0000000E+04  7.4224591E-09
  4.1000000E+04  6.7440391E-09
  4.2000000E+04  6.1404427E-09
  4.3000000E+04  5.6020391E-09
  4.4000000E+04  5.1206095E-09
  4.5000000E+04  4.6891150E-09
  4.6000000E+04  4.3015075E-09
  4.7000000E+04  3.9525739E-09
  4.8000000E+04  3.6378071E-09
  5.0000000E+04  3.0956506E-09
  5.1250000E+04  2.8068850E-09
  5.2500000E+04  2.5505039E-09
  5.3750000E+04  2.3222798E-09
  5.5000000E+04  2.1186126E-09
  5.7500000E+04  1.7730817E-09
  5.8750000E+04  1.6263105E-09
  6.0000000E+04  1.4941539E-09
  6.2500000E+04  1.2671268E-09
  6.5000000E+04  1.0809316E-09
  6.7500000E+04  9.2714440E-10
  7.0000000E+04  7.9928993E-10
  7.2500000E+04  6.9234494E-10
  7.5000000E+04  6.0237886E-10
  7.7500000E+04  5.2629136E-10
  8.0000000E+04  4.6161873E-10
  8.2500000E+04  4.0638943E-10
  8.5000000E+04  3.5901517E-10
  8.7500000E+04  3.1820851E-10
  9.0000000E+04  2.8291976E-10
  9.2500000E+04  2.5228832E-10
  9.5000000E+04  2.2560498E-10
  9.7500000E+04  2.0228235E-10
  1.0000000E+05  1.8183172E-10
  1.0250000E+05  1.6384460E-10
  1.0500000E+05  1.4797816E-10
  1.0750000E+05  1.3394343E-10
  1.1000000E+05  1.2149595E-10
  1.1250000E+05  1.1042814E-10
  1.1500000E+05  1.0056307E-10
  1.1750000E+05  9.1749515E-11
  1.2000000E+05  8.3857742E-11
  1.2250000E+05  7.6776149E-11
  1.2500000E+05  7.0408432E-11
  1.2750000E+05  6.4671252E-11
  1.3000000E+05  5.9492290E-11
  1.3250000E+05  5.4808624E-11
  1.3500000E+05  5.0565371E-11
  1.4000000E+05  4.3214051E-11
  1.4500000E+05  3.7120702E-11
  1.5000000E+05  3.2039251E-11
  1.5500000E+05  2.7777482E-11
  1.6000000E+05  2.4184055E-11
  1.6500000E+05  2.1138934E-11
  1.7000000E+05  1.8546251E-11
  1.7500000E+05  1.6328941E-11
  1.8000000E+05  1.4424664E-11
  1.8500000E+05  1.2782701E-11
  1.9000000E+05  1.1361568E-11
  1.9500000E+05  1.0127156E-11
  2.0000000E+05  9.0512773E-12
  2.0500000E+05  8.1105315E-12
  2.1000000E+05  7.2854049E-12
  2.1500000E+05  6.5595566E-12
  2.2000000E+05  5.9192468E-12
  2.2500000E+05  5.3528779E-12
  2.3000000E+05  4.8506245E-12
  2.3500000E+05  4.4041325E-12
  2.4000000E+05  4.0062752E-12
  2.4500000E+05  3.6509531E-12
  2.5000000E+05  3.3329290E-12
  2.5500000E+05  3.0476928E-12
  2.6000000E+05  2.7913501E-12
  2.6500000E+05  2.5605285E-12
  2.7000000E+05  2.3522999E-12
  2.8000000E+05  1.9937523E-12
  2.9000000E+05  1.6989450E-12
  3.0000000E+05  1.4550020E-12
  3.1000000E+05  1.2519454E-12
  3.2000000E+05  1.0819793E-12
  3.3000000E+05  9.3896614E-13
  3.4000000E+05  8.1803894E-13
  3.5000000E+05  7.1531229E-13
  3.6000000E+05  6.2766394E-13
  3.7000000E+05  5.5257028E-13
  3.8000000E+05  4.8798021E-13
  3.9000000E+05  4.3221761E-13
  4.0000000E+05  3.8390562E-13
  4.1000000E+05  3.4190771E-13
  4.2000000E+05  3.0528165E-13
  4.3000000E+05  2.7324279E-13
  4.4000000E+05  2.4513498E-13
  4.5000000E+05  2.2040727E-13
  4.6000000E+05  1.9859535E-13
  4.7000000E+05  1.7930641E-13
  4.8000000E+05  1.6220705E-13
  5.0000000E+05  1.3348241E-13
  5.1250000E+05  1.1859319E-13
  5.2500000E+05  1.0563595E-13
  5.3750000E+05  9.4325309E-14
  5.5000000E+05  8.4423037E-14
  5.7500000E+05  6.8076773E-14
  5.8750000E+05  6.1323001E-14
  6.0000000E+05  5.5347988E-14
  6.1250000E+05  5.0049521E-14
  6.2500000E+05  4.5340377E-14
  6.3750000E+05  4.1145884E-14
  6.5000000E+05  3.7401968E-14
  6.6250000E+05  3.4053499E-14
  6.7500000E+05  3.1052907E-14
  6.8750000E+05  2.8359037E-14
  7.0000000E+05  2.5936231E-14
  7.1250000E+05  2.3753525E-14
  7.2500000E+05  2.1783912E-14
  7.3750000E+05  2.0003775E-14
  7.5000000E+05  1.8392418E-14
  7.7500000E+05  1.5605545E-14
  8.0000000E+05  1.3302047E-14
  8.2500000E+05  1.1387092E-14
  8.5000000E+05  9.7865740E-15
  8.7500000E+05  8.4422336E-15
  9.0000000E+05  7.3086988E-15
  9.2500000E+05  6.3499082E-15
  9.5000000E+05  5.5363632E-15
  
  
#  31   8  M4  EION =  2.100000000E+01 eV   306
#  S(0) = 5.970421E+00
  1.0282933E-01  0.0000000E+00
  1.0282933E+01  0.0000000E+00
  1.0282933E+01  9.5138575E-03
  2.1000000E+01  9.5138575E-03
  2.1002721E+01  9.5138575E-03
  2.1177653E+01  9.3976463E-03
  2.1352585E+01  9.2893782E-03
  2.1527517E+01  9.1887898E-03
  2.1702449E+01  9.0956306E-03
  2.2052313E+01  8.9306552E-03
  2.2402177E+01  8.7926754E-03
  2.3101905E+01  8.5913906E-03
  2.3801633E+01  8.4804920E-03
  2.5201088E+01  8.4934845E-03
  2.6600544E+01  8.7716401E-03
  2.8000000E+01  9.2698024E-03
  2.9000000E+01  9.7403372E-03
  3.0000000E+01  1.0293387E-02
  3.1000000E+01  1.0918575E-02
  3.2000000E+01  1.1606145E-02
  3.4000000E+01  1.3131393E-02
  3.6000000E+01  1.4797265E-02
  3.8000000E+01  1.6535510E-02
  4.0000000E+01  1.8282637E-02
  4.2000000E+01  1.9982541E-02
  4.4000000E+01  2.1589156E-02
  4.6000000E+01  2.3068351E-02
  4.8000000E+01  2.4398385E-02
  5.0000000E+01  2.5568810E-02
  5.2500000E+01  2.6807709E-02
  5.5000000E+01  2.7811763E-02
  5.7500000E+01  2.8606020E-02
  6.0000000E+01  2.9220541E-02
  6.5000000E+01  3.0025874E-02
  6.7500000E+01  3.0266715E-02
  7.0000000E+01  3.0425808E-02
  7.2500000E+01  3.0517534E-02
  7.5000000E+01  3.0552118E-02
  8.0000000E+01  3.0478919E-02
  8.5000000E+01  3.0242202E-02
  9.0000000E+01  2.9859149E-02
  9.5000000E+01  2.9341451E-02
  1.0000000E+02  2.8701713E-02
  1.0500000E+02  2.7957817E-02
  1.1000000E+02  2.7130882E-02
  1.1500000E+02  2.6244742E-02
  1.2000000E+02  2.5322393E-02
  1.2500000E+02  2.4383987E-02
  1.3000000E+02  2.3446641E-02
  1.3500000E+02  2.2522657E-02
  1.4000000E+02  2.1620331E-02
  1.4500000E+02  2.0745276E-02
  1.5000000E+02  1.9900056E-02
  1.6000000E+02  1.8300663E-02
  1.7000000E+02  1.6819432E-02
  1.8000000E+02  1.5448066E-02
  1.9000000E+02  1.4181416E-02
  2.0000000E+02  1.3015648E-02
  2.1000000E+02  1.1948593E-02
  2.2000000E+02  1.0976866E-02
  2.3000000E+02  1.0094961E-02
  2.4000000E+02  9.2962721E-03
  2.5000000E+02  8.5730766E-03
  2.6000000E+02  7.9170054E-03
  2.7000000E+02  7.3206491E-03
  2.8000000E+02  6.7773854E-03
  2.9000000E+02  6.2813946E-03
  3.0000000E+02  5.8277077E-03
  3.1000000E+02  5.4124072E-03
  3.2000000E+02  5.0321462E-03
  3.4000000E+02  4.3645666E-03
  3.6000000E+02  3.8032282E-03
  3.8000000E+02  3.3297463E-03
  4.0000000E+02  2.9278836E-03
  4.2000000E+02  2.5845336E-03
  4.4000000E+02  2.2896051E-03
  4.6000000E+02  2.0351064E-03
  4.8000000E+02  1.8147292E-03
  5.0000000E+02  1.6234375E-03
  5.2500000E+02  1.4187397E-03
  5.5000000E+02  1.2455743E-03
  5.7500000E+02  1.0981279E-03
  6.0000000E+02  9.7187300E-04
  6.5000000E+02  7.6934259E-04
  6.7500000E+02  6.8789830E-04
  7.0000000E+02  6.1702299E-04
  7.2500000E+02  5.5513864E-04
  7.5000000E+02  5.0088016E-04
  7.7500000E+02  4.5310651E-04
  8.0000000E+02  4.1088000E-04
  8.2500000E+02  3.7344223E-04
  8.5000000E+02  3.4017082E-04
  9.0000000E+02  2.8407185E-04
  9.5000000E+02  2.3911722E-04
  1.0000000E+03  2.0271108E-04
  1.0500000E+03  1.7296038E-04
  1.1000000E+03  1.4846893E-04
  1.1500000E+03  1.2816655E-04
  1.2000000E+03  1.1121635E-04
  1.2500000E+03  9.6969025E-05
  1.3000000E+03  8.4921702E-05
  1.3500000E+03  7.4681715E-05
  1.4000000E+03  6.5935553E-05
  1.4500000E+03  5.8429745E-05
  1.5000000E+03  5.1957943E-05
  1.5500000E+03  4.6352941E-05
  1.6000000E+03  4.1478725E-05
  1.6500000E+03  3.7224506E-05
  1.7000000E+03  3.3498713E-05
  1.7500000E+03  3.0225060E-05
  1.8000000E+03  2.7339556E-05
  1.8500000E+03  2.4788211E-05
  1.9000000E+03  2.2525595E-05
  1.9500000E+03  2.0513350E-05
  2.0000000E+03  1.8718976E-05
  2.0500000E+03  1.7114860E-05
  2.1000000E+03  1.5677393E-05
  2.2000000E+03  1.3224168E-05
  2.3000000E+03  1.1228393E-05
  2.4000000E+03  9.5918682E-06
  2.5000000E+03  8.2400739E-06
  2.6000000E+03  7.1158121E-06
  2.7000000E+03  6.1747886E-06
  2.8000000E+03  5.3824471E-06
  2.9000000E+03  4.7116181E-06
  3.0000000E+03  4.1407551E-06
  3.1000000E+03  3.6526252E-06
  3.2000000E+03  3.2333390E-06
  3.3000000E+03  2.8716258E-06
  3.4000000E+03  2.5583061E-06
  3.5000000E+03  2.2858614E-06
  3.6000000E+03  2.0481068E-06
  3.7000000E+03  1.8399237E-06
  3.8000000E+03  1.6570493E-06
  3.9000000E+03  1.4959166E-06
  4.0000000E+03  1.3535256E-06
  4.1000000E+03  1.2273424E-06
  4.2000000E+03  1.1152223E-06
  4.3000000E+03  1.0153435E-06
  4.4000000E+03  9.2615255E-07
  4.6000000E+03  7.7471309E-07
  4.8000000E+03  6.5236455E-07
  5.0000000E+03  5.5273030E-07
  5.1250000E+03  4.9980065E-07
  5.2500000E+03  4.5290067E-07
  5.3750000E+03  4.1123539E-07
  5.5000000E+03  3.7412859E-07
  5.7500000E+03  3.1136736E-07
  5.8750000E+03  2.8479534E-07
  6.0000000E+03  2.6092171E-07
  6.2500000E+03  2.2004537E-07
  6.5000000E+03  1.8667289E-07
  6.7500000E+03  1.5923513E-07
  7.0000000E+03  1.3652905E-07
  7.2500000E+03  1.1762435E-07
  7.5000000E+03  1.0179527E-07
  7.7500000E+03  8.8470796E-08
  8.0000000E+03  7.7198510E-08
  8.2500000E+03  6.7617574E-08
  8.5000000E+03  5.9438079E-08
  8.7500000E+03  5.2425675E-08
  9.0000000E+03  4.6389772E-08
  9.2500000E+03  4.1174568E-08
  9.5000000E+03  3.6652138E-08
  9.7500000E+03  3.2716934E-08
  1.0000000E+04  2.9281463E-08
  1.0250000E+04  2.6272877E-08
  1.0500000E+04  2.3630257E-08
  1.0750000E+04  2.1302459E-08
  1.1000000E+04  1.9246373E-08
  1.1250000E+04  1.7425508E-08
  1.1500000E+04  1.5808874E-08
  1.1750000E+04  1.4370086E-08
  1.2000000E+04  1.3086600E-08
  1.2250000E+04  1.1939100E-08
  1.2500000E+04  1.0910970E-08
  1.3000000E+04  9.1574472E-09
  1.3500000E+04  7.7330048E-09
  1.4000000E+04  6.5674354E-09
  1.4500000E+04  5.6071929E-09
  1.5000000E+04  4.8110744E-09
  1.5500000E+04  4.1471106E-09
  1.6000000E+04  3.5902882E-09
  1.6500000E+04  3.1208842E-09
  1.7000000E+04  2.7232377E-09
  1.7500000E+04  2.3848289E-09
  1.8000000E+04  2.0955863E-09
  1.8500000E+04  1.8473574E-09
  1.9000000E+04  1.6335036E-09
  1.9500000E+04  1.4485904E-09
  2.0000000E+04  1.2881479E-09
  2.0500000E+04  1.1484817E-09
  2.1000000E+04  1.0265220E-09
  2.1500000E+04  9.1970710E-10
  2.2000000E+04  8.2589044E-10
  2.2500000E+04  7.4326787E-10
  2.3000000E+04  6.7031621E-10
  2.3500000E+04  6.0574423E-10
  2.4000000E+04  5.4845369E-10
  2.4500000E+04  4.9750751E-10
  2.5000000E+04  4.5210412E-10
  2.6000000E+04  3.7526998E-10
  2.7000000E+04  3.1350962E-10
  2.8000000E+04  2.6349636E-10
  2.9000000E+04  2.2271318E-10
  3.0000000E+04  1.8923902E-10
  3.1000000E+04  1.6159542E-10
  3.2000000E+04  1.3863526E-10
  3.3000000E+04  1.1946160E-10
  3.4000000E+04  1.0336809E-10
  3.5000000E+04  8.9794590E-11
  3.6000000E+04  7.8293618E-11
  3.7000000E+04  6.8505923E-11
  3.8000000E+04  6.0141657E-11
  3.9000000E+04  5.2965653E-11
  4.0000000E+04  4.6786093E-11
  4.1000000E+04  4.1445718E-11
  4.2000000E+04  3.6814970E-11
  4.3000000E+04  3.2786622E-11
  4.4000000E+04  2.9271540E-11
  4.5000000E+04  2.6195306E-11
  4.6000000E+04  2.3495556E-11
  4.7000000E+04  2.1119839E-11
  4.8000000E+04  1.9023874E-11
  5.0000000E+04  1.5526800E-11
  5.1250000E+04  1.3727440E-11
  5.2500000E+04  1.2169998E-11
  5.3750000E+04  1.0817596E-11
  5.5000000E+04  9.6396175E-12
  5.7500000E+04  7.7090378E-12
  5.8750000E+04  6.9171482E-12
  6.0000000E+04  6.2197532E-12
  6.1250000E+04  5.6040540E-12
  6.2500000E+04  5.0591853E-12
  6.3750000E+04  4.5758945E-12
  6.5000000E+04  4.1462775E-12
  6.6250000E+04  3.7635627E-12
  6.7500000E+04  3.4219319E-12
  6.8750000E+04  3.1163731E-12
  7.0000000E+04  2.8425571E-12
  7.2500000E+04  2.3756543E-12
  7.5000000E+04  1.9967493E-12
  7.7500000E+04  1.6872376E-12
  8.0000000E+04  1.4328546E-12
  8.2500000E+04  1.2225736E-12
  8.5000000E+04  1.0478029E-12
  8.7500000E+04  9.0179997E-13
  9.0000000E+04  7.7923852E-13
  9.2500000E+04  6.7588348E-13
  9.5000000E+04  5.8834597E-13
  9.7500000E+04  5.1389876E-13
  1.0000000E+05  4.5033545E-13
  1.0250000E+05  3.9586180E-13
  1.0500000E+05  3.4901130E-13
  1.0750000E+05  3.0857969E-13
  1.1000000E+05  2.7357368E-13
  1.1250000E+05  2.4317055E-13
  1.1500000E+05  2.1668605E-13
  1.1750000E+05  1.9354889E-13
  1.2000000E+05  1.7328032E-13
  1.2250000E+05  1.5547765E-13
  1.2500000E+05  1.3980107E-13
  1.2750000E+05  1.2596283E-13
  1.3000000E+05  1.1371852E-13
  1.3250000E+05  1.0285991E-13
  1.3500000E+05  9.3209049E-14
  1.4000000E+05  7.6942071E-14
  1.4500000E+05  6.3935706E-14
  1.5000000E+05  5.3457825E-14
  1.5500000E+05  4.4957190E-14
  1.6000000E+05  3.8014878E-14
  1.6500000E+05  3.2309778E-14
  1.7000000E+05  2.7593816E-14
  1.7500000E+05  2.3673871E-14
  1.8000000E+05  2.0398505E-14
  1.8500000E+05  1.7648159E-14
  1.9000000E+05  1.5327829E-14
  1.9500000E+05  1.3361560E-14
  2.0000000E+05  1.1688264E-14
  2.0500000E+05  1.0258542E-14
  2.1000000E+05  9.0322443E-15
  2.1500000E+05  7.9765757E-15
  2.2000000E+05  7.0646199E-15
  2.2500000E+05  6.2741850E-15
  2.3000000E+05  5.5868934E-15
  2.3500000E+05  4.9874622E-15
  2.4000000E+05  4.4631308E-15
  2.4500000E+05  4.0032041E-15
  2.5000000E+05  3.5986841E-15
  2.5500000E+05  3.2419741E-15
  2.6000000E+05  2.9266400E-15
  2.6500000E+05  2.6472149E-15
  2.7000000E+05  2.3990387E-15
  2.7500000E+05  2.1781274E-15
  2.8000000E+05  1.9810651E-15
  2.8500000E+05  1.8049147E-15
  2.9000000E+05  1.6471437E-15
  3.0000000E+05  1.3782745E-15
  3.1000000E+05  1.1601955E-15
  3.2000000E+05  9.8209503E-16
  3.3000000E+05  8.3570392E-16
  3.4000000E+05  7.1464626E-16
  3.5000000E+05  6.1396542E-16
  3.6000000E+05  5.2977220E-16
  3.7000000E+05  4.5899979E-16
  3.8000000E+05  3.9921736E-16
  
  
#  31   9  M5  EION =  2.000000000E+01 eV   305
#  S(0) = 9.032112E+00
  4.3772702E-02  0.0000000E+00
  4.3772702E+00  0.0000000E+00
  4.3772702E+00  1.4570237E-02
  2.0000000E+01  1.4570237E-02
  2.0002721E+01  1.4570237E-02
  2.0177653E+01  1.4389929E-02
  2.0352585E+01  1.4222154E-02
  2.0527517E+01  1.4066481E-02
  2.0702449E+01  1.3922504E-02
  2.1052313E+01  1.3668110E-02
  2.1402177E+01  1.3456094E-02
  2.2101905E+01  1.3149014E-02
  2.2801633E+01  1.2983098E-02
  2.4201088E+01  1.3016451E-02
  2.5600544E+01  1.3460258E-02
  2.7000000E+01  1.4242718E-02
  2.8000000E+01  1.4977301E-02
  2.9000000E+01  1.5837677E-02
  3.0000000E+01  1.6807552E-02
  3.1000000E+01  1.7871659E-02
  3.2000000E+01  1.9015453E-02
  3.4000000E+01  2.1486087E-02
  3.6000000E+01  2.4111066E-02
  3.8000000E+01  2.6788674E-02
  4.0000000E+01  2.9427022E-02
  4.2000000E+01  3.1948158E-02
  4.4000000E+01  3.4291472E-02
  4.6000000E+01  3.6415205E-02
  4.8000000E+01  3.8296552E-02
  5.0000000E+01  3.9928888E-02
  5.2500000E+01  4.1629580E-02
  5.5000000E+01  4.2983948E-02
  5.7500000E+01  4.4035234E-02
  6.0000000E+01  4.4830814E-02
  6.5000000E+01  4.5828376E-02
  6.7500000E+01  4.6102149E-02
  7.0000000E+01  4.6262829E-02
  7.2500000E+01  4.6329468E-02
  7.5000000E+01  4.6316393E-02
  8.0000000E+01  4.6088305E-02
  8.5000000E+01  4.5625989E-02
  9.0000000E+01  4.4951963E-02
  9.5000000E+01  4.4083988E-02
  1.0000000E+02  4.3042014E-02
  1.0500000E+02  4.1854620E-02
  1.1000000E+02  4.0553746E-02
  1.1500000E+02  3.9175807E-02
  1.2000000E+02  3.7753838E-02
  1.2500000E+02  3.6317275E-02
  1.3000000E+02  3.4890026E-02
  1.3500000E+02  3.3488855E-02
  1.4000000E+02  3.2124952E-02
  1.4500000E+02  3.0805646E-02
  1.5000000E+02  2.9533564E-02
  1.6000000E+02  2.7131676E-02
  1.7000000E+02  2.4912074E-02
  1.8000000E+02  2.2861067E-02
  1.9000000E+02  2.0970341E-02
  2.0000000E+02  1.9233352E-02
  2.1000000E+02  1.7646296E-02
  2.2000000E+02  1.6203117E-02
  2.3000000E+02  1.4894905E-02
  2.4000000E+02  1.3711290E-02
  2.5000000E+02  1.2640229E-02
  2.6000000E+02  1.1669088E-02
  2.7000000E+02  1.0786761E-02
  2.8000000E+02  9.9833143E-03
  2.9000000E+02  9.2500690E-03
  3.0000000E+02  8.5796474E-03
  3.1000000E+02  7.9662586E-03
  3.2000000E+02  7.4048748E-03
  3.4000000E+02  6.4198936E-03
  3.6000000E+02  5.5922405E-03
  3.8000000E+02  4.8944772E-03
  4.0000000E+02  4.3024530E-03
  4.2000000E+02  3.7968007E-03
  4.4000000E+02  3.3626099E-03
  4.6000000E+02  2.9880612E-03
  4.8000000E+02  2.6638481E-03
  5.0000000E+02  2.3825198E-03
  5.2500000E+02  2.0815633E-03
  5.5000000E+02  1.8270281E-03
  5.7500000E+02  1.6103506E-03
  6.0000000E+02  1.4248625E-03
  6.5000000E+02  1.1274204E-03
  6.7500000E+02  1.0078549E-03
  7.0000000E+02  9.0383009E-04
  7.2500000E+02  8.1302001E-04
  7.5000000E+02  7.3341322E-04
  7.7500000E+02  6.6333239E-04
  8.0000000E+02  6.0139956E-04
  8.2500000E+02  5.4650136E-04
  8.5000000E+02  4.9772221E-04
  9.0000000E+02  4.1549729E-04
  9.5000000E+02  3.4962694E-04
  1.0000000E+03  2.9629842E-04
  1.0500000E+03  2.5273285E-04
  1.1000000E+03  2.1687980E-04
  1.1500000E+03  1.8716764E-04
  1.2000000E+03  1.6236799E-04
  1.2500000E+03  1.4152844E-04
  1.3000000E+03  1.2391158E-04
  1.3500000E+03  1.0894152E-04
  1.4000000E+03  9.6158532E-05
  1.4500000E+03  8.5190997E-05
  1.5000000E+03  7.5736562E-05
  1.5500000E+03  6.7550294E-05
  1.6000000E+03  6.0433003E-05
  1.6500000E+03  5.4222450E-05
  1.7000000E+03  4.8784539E-05
  1.7500000E+03  4.4007584E-05
  1.8000000E+03  3.9797905E-05
  1.8500000E+03  3.6076490E-05
  1.9000000E+03  3.2776873E-05
  1.9500000E+03  2.9842946E-05
  2.0000000E+03  2.7227180E-05
  2.0500000E+03  2.4889202E-05
  2.1000000E+03  2.2794505E-05
  2.2000000E+03  1.9220587E-05
  2.3000000E+03  1.6314128E-05
  2.4000000E+03  1.3931662E-05
  2.5000000E+03  1.1964359E-05
  2.6000000E+03  1.0328708E-05
  2.7000000E+03  8.9600614E-06
  2.8000000E+03  7.8080005E-06
  2.9000000E+03  6.8328977E-06
  3.0000000E+03  6.0033359E-06
  3.1000000E+03  5.2941937E-06
  3.2000000E+03  4.6852277E-06
  3.3000000E+03  4.1600146E-06
  3.4000000E+03  3.7051819E-06
  3.5000000E+03  3.3097806E-06
  3.6000000E+03  2.9648062E-06
  3.7000000E+03  2.6628092E-06
  3.8000000E+03  2.3975860E-06
  3.9000000E+03  2.1639473E-06
  4.0000000E+03  1.9575287E-06
  4.1000000E+03  1.7746448E-06
  4.2000000E+03  1.6121771E-06
  4.3000000E+03  1.4674767E-06
  4.4000000E+03  1.3382860E-06
  4.6000000E+03  1.1189928E-06
  4.8000000E+03  9.4189253E-07
  5.0000000E+03  7.9772516E-07
  5.1250000E+03  7.2116058E-07
  5.2500000E+03  6.5333308E-07
  5.3750000E+03  5.9308907E-07
  5.5000000E+03  5.3944756E-07
  5.7500000E+03  4.4874787E-07
  5.8750000E+03  4.1035932E-07
  6.0000000E+03  3.7587617E-07
  6.2500000E+03  3.1685185E-07
  6.5000000E+03  2.6868205E-07
  6.7500000E+03  2.2909380E-07
  7.0000000E+03  1.9634507E-07
  7.2500000E+03  1.6908923E-07
  7.5000000E+03  1.4627607E-07
  7.7500000E+03  1.2707957E-07
  8.0000000E+03  1.1084547E-07
  8.2500000E+03  9.7052117E-08
  8.5000000E+03  8.5280510E-08
  8.7500000E+03  7.5192041E-08
  9.0000000E+03  6.6511401E-08
  9.2500000E+03  5.9013597E-08
  9.5000000E+03  5.2513948E-08
  9.7500000E+03  4.6860118E-08
  1.0000000E+04  4.1925864E-08
  1.0250000E+04  3.7606105E-08
  1.0500000E+04  3.3812991E-08
  1.0750000E+04  3.0472789E-08
  1.1000000E+04  2.7523366E-08
  1.1250000E+04  2.4912139E-08
  1.1500000E+04  2.2594469E-08
  1.2000000E+04  1.8693346E-08
  1.2500000E+04  1.5577309E-08
  1.3000000E+04  1.3067167E-08
  1.3500000E+04  1.1029139E-08
  1.4000000E+04  9.3623107E-09
  1.4500000E+04  7.9897553E-09
  1.5000000E+04  6.8523066E-09
  1.5500000E+04  5.9040820E-09
  1.6000000E+04  5.1091978E-09
  1.6500000E+04  4.4393721E-09
  1.7000000E+04  3.8721589E-09
  1.7500000E+04  3.3896217E-09
  1.8000000E+04  2.9773378E-09
  1.8500000E+04  2.6236368E-09
  1.9000000E+04  2.3190195E-09
  1.9500000E+04  2.0557124E-09
  2.0000000E+04  1.8273242E-09
  2.0500000E+04  1.6285741E-09
  2.1000000E+04  1.4550757E-09
  2.1500000E+04  1.3031692E-09
  2.2000000E+04  1.1697894E-09
  2.2500000E+04  1.0523605E-09
  2.3000000E+04  9.4870841E-10
  2.3500000E+04  8.5699072E-10
  2.4000000E+04  7.7564062E-10
  2.4500000E+04  7.0332155E-10
  2.5000000E+04  6.3889054E-10
  2.6000000E+04  5.2990723E-10
  2.7000000E+04  4.4236066E-10
  2.8000000E+04  3.7151144E-10
  2.9000000E+04  3.1377487E-10
  3.0000000E+04  2.6641611E-10
  3.1000000E+04  2.2733142E-10
  3.2000000E+04  1.9488936E-10
  3.3000000E+04  1.6781496E-10
  3.4000000E+04  1.4510456E-10
  3.5000000E+04  1.2596258E-10
  3.6000000E+04  1.0975359E-10
  3.7000000E+04  9.5967716E-11
  3.8000000E+04  8.4193813E-11
  3.9000000E+04  7.4098517E-11
  4.0000000E+04  6.5410063E-11
  4.1000000E+04  5.7905773E-11
  4.2000000E+04  5.1402294E-11
  4.3000000E+04  4.5747958E-11
  4.4000000E+04  4.0816753E-11
  4.5000000E+04  3.6503508E-11
  4.6000000E+04  3.2720136E-11
  4.7000000E+04  2.9392587E-11
  4.8000000E+04  2.6458383E-11
  5.0000000E+04  2.1566383E-11
  5.1250000E+04  1.9051382E-11
  5.2500000E+04  1.6875883E-11
  5.3750000E+04  1.4987976E-11
  5.5000000E+04  1.3344591E-11
  5.6250000E+04  1.1909849E-11
  5.7500000E+04  1.0653740E-11
  5.8750000E+04  9.5510636E-12
  6.0000000E+04  8.5805791E-12
  6.1250000E+04  7.7243239E-12
  6.2500000E+04  6.9670556E-12
  6.3750000E+04  6.2957998E-12
  6.5000000E+04  5.6994783E-12
  6.6250000E+04  5.1686040E-12
  6.7500000E+04  4.6950298E-12
  7.0000000E+04  3.8926762E-12
  7.2500000E+04  3.2469450E-12
  7.5000000E+04  2.7236211E-12
  7.7500000E+04  2.2967227E-12
  8.0000000E+04  1.9463480E-12
  8.2500000E+04  1.6571272E-12
  8.5000000E+04  1.4170954E-12
  8.7500000E+04  1.2168707E-12
  9.0000000E+04  1.0490478E-12
  9.2500000E+04  9.0774356E-13
  9.5000000E+04  7.8825438E-13
  9.7500000E+04  6.8679853E-13
  1.0000000E+05  6.0031927E-13
  1.0250000E+05  5.2633307E-13
  1.0500000E+05  4.6281182E-13
  1.0750000E+05  4.0809158E-13
  1.1000000E+05  3.6080115E-13
  1.1250000E+05  3.1980576E-13
  1.1500000E+05  2.8416253E-13
  1.1750000E+05  2.5308500E-13
  1.2000000E+05  2.2591474E-13
  1.2250000E+05  2.0209854E-13
  1.2500000E+05  1.8117005E-13
  1.2750000E+05  1.6273479E-13
  1.3000000E+05  1.4645808E-13
  1.3250000E+05  1.3205505E-13
  1.3500000E+05  1.1928255E-13
  1.4000000E+05  9.7826017E-14
  1.4500000E+05  8.0750337E-14
  1.5000000E+05  6.7060158E-14
  1.5500000E+05  5.6008009E-14
  1.6000000E+05  4.7027401E-14
  1.6500000E+05  3.9685339E-14
  1.7000000E+05  3.3648243E-14
  1.7500000E+05  2.8657166E-14
  1.8000000E+05  2.4509612E-14
  1.8500000E+05  2.1046201E-14
  1.9000000E+05  1.8140720E-14
  1.9500000E+05  1.5692617E-14
  2.0000000E+05  1.3621311E-14
  2.0500000E+05  1.1861876E-14
  2.1000000E+05  1.0361729E-14
  2.1500000E+05  9.0780683E-15
  2.2000000E+05  7.9758922E-15
  2.2500000E+05  7.0264363E-15
  2.3000000E+05  6.2059698E-15
  2.3500000E+05  5.4948386E-15
  2.4000000E+05  4.8767004E-15
  2.4500000E+05  4.3379142E-15
  2.5000000E+05  3.8670543E-15
  2.5500000E+05  3.4545161E-15
  2.6000000E+05  3.0921970E-15
  2.6500000E+05  2.7732396E-15
  2.7000000E+05  2.4918224E-15
  2.7500000E+05  2.2429890E-15
  2.8000000E+05  2.0225099E-15
  2.8500000E+05  1.8267647E-15
  2.9000000E+05  1.6526439E-15
  3.0000000E+05  1.3589313E-15
  3.1000000E+05  1.1240268E-15
  3.2000000E+05  9.3486535E-16
  3.3000000E+05  7.8153469E-16
  3.4000000E+05  6.5648350E-16
  3.5000000E+05  5.5391846E-16
  3.6000000E+05  4.6940310E-16
  3.7000000E+05  3.9946923E-16
  3.8000000E+05  3.4136258E-16
  
  
#  31  10  N1  EION =  9.333000000E+00 eV   307
#  S(0) = 1.871553E+00
  4.6665000E-02  0.0000000E+00
  4.6665000E+00  0.0000000E+00
  4.6665000E+00  3.5233695E-01
  9.3330000E+00  3.5233695E-01
  9.3330000E+00  1.1529326E-02
  9.3357211E+00  1.1529326E-02
  9.3690246E+00  1.1299033E-02
  9.4023281E+00  1.1073231E-02
  9.4356316E+00  1.0851829E-02
  9.4689351E+00  1.0634736E-02
  9.5355421E+00  1.0213131E-02
  9.6021490E+00  9.8077361E-03
  9.7353630E+00  9.0430114E-03
  9.8685769E+00  8.3356951E-03
  1.0135005E+01  7.0758684E-03
  1.0401433E+01  5.9969204E-03
  1.0667861E+01  5.0724876E-03
  1.0934288E+01  4.2803137E-03
  1.1200716E+01  3.6015547E-03
  1.1467144E+01  3.0202298E-03
  1.1733572E+01  2.5227472E-03
  1.2000000E+01  2.0975092E-03
  1.2250000E+01  1.7553694E-03
  1.2500000E+01  1.4610186E-03
  1.2750000E+01  1.2084347E-03
  1.3000000E+01  9.9239226E-04
  1.3250000E+01  8.0794481E-04
  1.3500000E+01  6.5139283E-04
  1.3750000E+01  5.1972547E-04
  1.3875000E+01  4.6206952E-04
  1.4000000E+01  4.0915464E-04
  1.4125000E+01  3.6063002E-04
  1.4250000E+01  3.1625961E-04
  1.4500000E+01  2.3984998E-04
  1.4625000E+01  2.0764849E-04
  1.4750000E+01  1.7918017E-04
  1.4812500E+01  1.6625462E-04
  1.4875000E+01  1.5409696E-04
  1.5000000E+01  1.3174104E-04
  1.5125000E+01  1.1162065E-04
  1.5250000E+01  9.3479299E-05
  1.5312500E+01  8.5111889E-05
  1.5375000E+01  7.7204123E-05
  1.5437500E+01  6.9753279E-05
  1.5500000E+01  6.2796953E-05
  1.5562500E+01  5.6431204E-05
  1.5625000E+01  5.0710512E-05
  1.5687500E+01  4.5647768E-05
  1.5750000E+01  4.1227344E-05
  1.5875000E+01  3.4170562E-05
  1.5937500E+01  3.1445563E-05
  1.6000000E+01  2.9196295E-05
  1.6062500E+01  2.7382603E-05
  1.6125000E+01  2.5970898E-05
  1.6187500E+01  2.4935475E-05
  1.6250000E+01  2.4243227E-05
  1.6312500E+01  2.3846579E-05
  1.6375000E+01  2.3709195E-05
  1.6437500E+01  2.3805301E-05
  1.6500000E+01  2.4117127E-05
  1.6625000E+01  2.5346291E-05
  1.6750000E+01  2.7355253E-05
  1.6875000E+01  3.0150715E-05
  1.7000000E+01  3.3766983E-05
  1.7125000E+01  3.8252302E-05
  1.7250000E+01  4.3664513E-05
  1.7375000E+01  5.0051869E-05
  1.7500000E+01  5.7435248E-05
  1.7625000E+01  6.5791346E-05
  1.7750000E+01  7.5035363E-05
  1.7875000E+01  8.5005113E-05
  1.7937500E+01  9.0187255E-05
  1.8000000E+01  9.5455174E-05
  1.8125000E+01  1.0620030E-04
  1.8250000E+01  1.1718109E-04
  1.8500000E+01  1.3970938E-04
  1.8750000E+01  1.6292472E-04
  1.8875000E+01  1.7482841E-04
  1.9000000E+01  1.8698392E-04
  1.9250000E+01  2.1215210E-04
  1.9500000E+01  2.3829767E-04
  1.9750000E+01  2.6517192E-04
  2.0000000E+01  2.9251606E-04
  2.0250000E+01  3.2006847E-04
  2.0500000E+01  3.4762242E-04
  2.0750000E+01  3.7507231E-04
  2.1000000E+01  4.0235156E-04
  2.2000000E+01  5.0929140E-04
  2.2500000E+01  5.6099236E-04
  2.3000000E+01  6.1103674E-04
  2.3500000E+01  6.5920264E-04
  2.4000000E+01  7.0534659E-04
  2.5000000E+01  7.9139317E-04
  2.6000000E+01  8.6910129E-04
  2.7000000E+01  9.3859001E-04
  2.8000000E+01  1.0002299E-03
  2.9000000E+01  1.0545098E-03
  3.0000000E+01  1.1019840E-03
  3.1000000E+01  1.1431889E-03
  3.2000000E+01  1.1786774E-03
  3.4000000E+01  1.2345029E-03
  3.6000000E+01  1.2731852E-03
  3.8000000E+01  1.2978768E-03
  4.0000000E+01  1.3112005E-03
  4.2000000E+01  1.3153295E-03
  4.4000000E+01  1.3120410E-03
  4.6000000E+01  1.3028071E-03
  4.8000000E+01  1.2888342E-03
  5.0000000E+01  1.2711241E-03
  5.2500000E+01  1.2449770E-03
  5.5000000E+01  1.2155833E-03
  5.7500000E+01  1.1839839E-03
  6.0000000E+01  1.1509964E-03
  6.5000000E+01  1.0833109E-03
  6.7500000E+01  1.0495091E-03
  7.0000000E+01  1.0161675E-03
  7.2500000E+01  9.8350871E-04
  7.5000000E+01  9.5169946E-04
  8.0000000E+01  8.9105707E-04
  8.5000000E+01  8.3474882E-04
  9.0000000E+01  7.8288795E-04
  9.5000000E+01  7.3534278E-04
  1.0000000E+02  6.9185560E-04
  1.0500000E+02  6.5209675E-04
  1.1000000E+02  6.1572622E-04
  1.1500000E+02  5.8240356E-04
  1.2000000E+02  5.5181433E-04
  1.2500000E+02  5.2367380E-04
  1.3000000E+02  4.9772603E-04
  1.3500000E+02  4.7374746E-04
  1.4000000E+02  4.5154456E-04
  1.4500000E+02  4.3094745E-04
  1.5000000E+02  4.1180651E-04
  1.6000000E+02  3.7739729E-04
  1.7000000E+02  3.4745124E-04
  1.8000000E+02  3.2127365E-04
  1.9000000E+02  2.9829039E-04
  2.0000000E+02  2.7800781E-04
  2.1000000E+02  2.6001287E-04
  2.2000000E+02  2.4394226E-04
  2.3000000E+02  2.2949506E-04
  2.4000000E+02  2.1642141E-04
  2.5000000E+02  2.0451238E-04
  2.6000000E+02  1.9360184E-04
  2.7000000E+02  1.8356041E-04
  2.8000000E+02  1.7428334E-04
  2.9000000E+02  1.6568458E-04
  3.0000000E+02  1.5769966E-04
  3.1000000E+02  1.5027453E-04
  3.2000000E+02  1.4336056E-04
  3.4000000E+02  1.3090071E-04
  3.6000000E+02  1.2002933E-04
  3.8000000E+02  1.1049505E-04
  4.0000000E+02  1.0208180E-04
  4.2000000E+02  9.4616448E-05
  4.4000000E+02  8.7959686E-05
  4.6000000E+02  8.1998814E-05
  4.8000000E+02  7.6646089E-05
  5.0000000E+02  7.1827478E-05
  5.2500000E+02  6.6452741E-05
  5.5000000E+02  6.1688792E-05
  5.7500000E+02  5.7439147E-05
  6.0000000E+02  5.3621196E-05
  6.5000000E+02  4.7030210E-05
  6.7500000E+02  4.4171864E-05
  7.0000000E+02  4.1562764E-05
  7.2500000E+02  3.9176052E-05
  7.5000000E+02  3.6987843E-05
  8.0000000E+02  3.3126006E-05
  8.5000000E+02  2.9839221E-05
  9.0000000E+02  2.7020659E-05
  9.5000000E+02  2.4587301E-05
  1.0000000E+03  2.2473477E-05
  1.0500000E+03  2.0622505E-05
  1.1000000E+03  1.8986711E-05
  1.1500000E+03  1.7530995E-05
  1.2000000E+03  1.6230997E-05
  1.2500000E+03  1.5066626E-05
  1.3000000E+03  1.4020444E-05
  1.3500000E+03  1.3077373E-05
  1.4000000E+03  1.2224609E-05
  1.4500000E+03  1.1451232E-05
  1.5000000E+03  1.0747888E-05
  1.6000000E+03  9.5200291E-06
  1.7000000E+03  8.4862237E-06
  1.8000000E+03  7.6050461E-06
  1.9000000E+03  6.8484293E-06
  2.0000000E+03  6.1954258E-06
  2.1000000E+03  5.6288208E-06
  2.2000000E+03  5.1345451E-06
  2.3000000E+03  4.7008092E-06
  2.4000000E+03  4.3175619E-06
  2.5000000E+03  3.9768475E-06
  2.6000000E+03  3.6727765E-06
  2.7000000E+03  3.4007081E-06
  2.8000000E+03  3.1566332E-06
  2.9000000E+03  2.9369162E-06
  3.0000000E+03  2.7383862E-06
  3.1000000E+03  2.5583794E-06
  3.2000000E+03  2.3946581E-06
  3.4000000E+03  2.1087825E-06
  3.6000000E+03  1.8686301E-06
  3.8000000E+03  1.6652831E-06
  4.0000000E+03  1.4918859E-06
  4.2000000E+03  1.3428611E-06
  4.4000000E+03  1.2137896E-06
  4.6000000E+03  1.1013138E-06
  4.8000000E+03  1.0028484E-06
  5.0000000E+03  9.1627109E-07
  5.2500000E+03  8.2204532E-07
  5.5000000E+03  7.4072938E-07
  5.7500000E+03  6.7009949E-07
  6.0000000E+03  6.0841942E-07
  6.5000000E+03  5.0656627E-07
  6.7500000E+03  4.6431340E-07
  7.0000000E+03  4.2675410E-07
  7.2500000E+03  3.9323656E-07
  7.5000000E+03  3.6321334E-07
  7.7500000E+03  3.3622614E-07
  8.0000000E+03  3.1189148E-07
  8.2500000E+03  2.8988767E-07
  8.5000000E+03  2.6993949E-07
  9.0000000E+03  2.3529393E-07
  9.5000000E+03  2.0641189E-07
  1.0000000E+04  1.8212708E-07
  1.0500000E+04  1.6154755E-07
  1.1000000E+04  1.4398320E-07
  1.1500000E+04  1.2889489E-07
  1.2000000E+04  1.1585704E-07
  1.2500000E+04  1.0452971E-07
  1.3000000E+04  9.4639024E-08
  1.3500000E+04  8.5962511E-08
  1.4000000E+04  7.8318101E-08
  1.4500000E+04  7.1555736E-08
  1.5000000E+04  6.5550970E-08
  1.5500000E+04  6.0199987E-08
  1.6000000E+04  5.5415667E-08
  1.6500000E+04  5.1124517E-08
  1.7000000E+04  4.7264263E-08
  1.7500000E+04  4.3781896E-08
  1.8000000E+04  4.0632088E-08
  1.8500000E+04  3.7775916E-08
  1.9000000E+04  3.5179832E-08
  2.0000000E+04  3.0655625E-08
  2.1000000E+04  2.6869697E-08
  2.2000000E+04  2.3677174E-08
  2.3000000E+04  2.0966167E-08
  2.4000000E+04  1.8649293E-08
  2.5000000E+04  1.6657570E-08
  2.6000000E+04  1.4936043E-08
  2.7000000E+04  1.3440551E-08
  2.8000000E+04  1.2135311E-08
  2.9000000E+04  1.0991074E-08
  3.0000000E+04  9.9838118E-09
  3.1000000E+04  9.0936855E-09
  3.2000000E+04  8.3042598E-09
  3.3000000E+04  7.6018308E-09
  3.4000000E+04  6.9748626E-09
  3.5000000E+04  6.4135924E-09
  3.6000000E+04  5.9096934E-09
  3.7000000E+04  5.4560565E-09
  3.8000000E+04  5.0466041E-09
  3.9000000E+04  4.6761206E-09
  4.0000000E+04  4.3401214E-09
  4.2000000E+04  3.7565896E-09
  4.4000000E+04  3.2706703E-09
  4.6000000E+04  2.8629934E-09
  4.8000000E+04  2.5185866E-09
  5.0000000E+04  2.2257727E-09
  5.2500000E+04  1.9184870E-09
  5.5000000E+04  1.6636539E-09
  5.7500000E+04  1.4506866E-09
  5.8750000E+04  1.3572818E-09
  6.0000000E+04  1.2714447E-09
  6.2500000E+04  1.1196035E-09
  6.5000000E+04  9.9020255E-10
  6.7500000E+04  8.7931379E-10
  7.0000000E+04  7.8379885E-10
  7.2500000E+04  7.0112987E-10
  7.5000000E+04  6.2925661E-10
  7.7500000E+04  5.6650553E-10
  8.0000000E+04  5.1150221E-10
  8.2500000E+04  4.6311115E-10
  8.5000000E+04  4.2038861E-10
  8.7500000E+04  3.8254604E-10
  9.0000000E+04  3.4892116E-10
  9.2500000E+04  3.1895522E-10
  9.5000000E+04  2.9217491E-10
  9.7500000E+04  2.6817759E-10
  1.0000000E+05  2.4661960E-10
  1.0250000E+05  2.2720654E-10
  1.0500000E+05  2.0968496E-10
  1.0750000E+05  1.9383599E-10
  1.1000000E+05  1.7946993E-10
  1.1250000E+05  1.6642174E-10
  1.1500000E+05  1.5454746E-10
  1.2000000E+05  1.3383325E-10
  1.2500000E+05  1.1649580E-10
  1.3000000E+05  1.0189233E-10
  1.3500000E+05  8.9519867E-11
  1.4000000E+05  7.8980058E-11
  1.4500000E+05  6.9952662E-11
  1.5000000E+05  6.2180420E-11
  1.5500000E+05  5.5456693E-11
  1.6000000E+05  4.9617717E-11
  1.6500000E+05  4.4532571E-11
  1.7000000E+05  4.0091494E-11
  
  
#  31  11  N2  EION =  9.333000000E+00 eV   284
#  S(0) = 1.366783E+00
  5.3850790E-02  0.0000000E+00
  5.3850790E+00  0.0000000E+00
  5.3850790E+00  1.8046351E-01
  9.3330000E+00  1.8046351E-01
  9.3357211E+00  1.8046351E-01
  9.3685769E+00  1.7816979E-01
  9.4014327E+00  1.7591374E-01
  9.4342885E+00  1.7369462E-01
  9.4671442E+00  1.7151171E-01
  9.5000000E+00  1.6936430E-01
  1.0000000E+01  1.4061316E-01
  1.0250000E+01  1.2861288E-01
  1.0500000E+01  1.1791539E-01
  1.0750000E+01  1.0834936E-01
  1.1000000E+01  9.9769072E-02
  1.1250000E+01  9.2050385E-02
  1.1500000E+01  8.5087284E-02
  1.1750000E+01  7.8788966E-02
  1.2000000E+01  7.3077433E-02
  1.2250000E+01  6.7885471E-02
  1.2500000E+01  6.3154964E-02
  1.2750000E+01  5.8835512E-02
  1.3000000E+01  5.4883271E-02
  1.3500000E+01  4.7932026E-02
  1.4000000E+01  4.2048153E-02
  1.4500000E+01  3.7035409E-02
  1.5000000E+01  3.2739898E-02
  1.5500000E+01  2.9039646E-02
  1.6000000E+01  2.5837018E-02
  1.6500000E+01  2.3053144E-02
  1.7000000E+01  2.0623776E-02
  1.7500000E+01  1.8496158E-02
  1.8000000E+01  1.6626673E-02
  1.8500000E+01  1.4978998E-02
  1.9000000E+01  1.3522730E-02
  1.9500000E+01  1.2232240E-02
  2.0000000E+01  1.1085861E-02
  2.0500000E+01  1.0065136E-02
  2.1000000E+01  9.1543204E-03
  2.1500000E+01  8.3399054E-03
  2.2000000E+01  7.6102471E-03
  2.2500000E+01  6.9553167E-03
  2.3000000E+01  6.3664066E-03
  2.3500000E+01  5.8359436E-03
  2.4000000E+01  5.3573505E-03
  2.4500000E+01  4.9248691E-03
  2.5000000E+01  4.5334475E-03
  2.5500000E+01  4.1786670E-03
  2.6000000E+01  3.8566409E-03
  2.6500000E+01  3.5639338E-03
  2.7000000E+01  3.2975109E-03
  2.8000000E+01  2.8331269E-03
  2.9000000E+01  2.4454822E-03
  3.0000000E+01  2.1203427E-03
  3.1000000E+01  1.8463968E-03
  3.2000000E+01  1.6145739E-03
  3.3000000E+01  1.4176063E-03
  3.4000000E+01  1.2495903E-03
  3.5000000E+01  1.1057386E-03
  3.6000000E+01  9.8215258E-04
  3.7000000E+01  8.7561094E-04
  3.8000000E+01  7.8347279E-04
  3.9000000E+01  7.0356186E-04
  4.0000000E+01  6.3405193E-04
  4.1000000E+01  5.7342038E-04
  4.2000000E+01  5.2040950E-04
  4.3000000E+01  4.7395219E-04
  4.4000000E+01  4.3313965E-04
  4.5000000E+01  3.9720934E-04
  4.6000000E+01  3.6552082E-04
  4.7000000E+01  3.3752238E-04
  4.8000000E+01  3.1273858E-04
  5.0000000E+01  2.7124905E-04
  5.1250000E+01  2.4986738E-04
  5.2500000E+01  2.3137001E-04
  5.3750000E+01  2.1533835E-04
  5.5000000E+01  2.0141643E-04
  5.7500000E+01  1.7876046E-04
  5.8750000E+01  1.6956854E-04
  6.0000000E+01  1.6154260E-04
  6.2500000E+01  1.4837245E-04
  6.5000000E+01  1.3825869E-04
  6.7500000E+01  1.3044981E-04
  7.0000000E+01  1.2437256E-04
  7.2500000E+01  1.1961335E-04
  7.5000000E+01  1.1584522E-04
  7.7500000E+01  1.1281910E-04
  8.0000000E+01  1.1034848E-04
  8.2500000E+01  1.0829243E-04
  8.5000000E+01  1.0654182E-04
  9.0000000E+01  1.0363946E-04
  9.2500000E+01  1.0238333E-04
  9.5000000E+01  1.0120744E-04
  9.7500000E+01  1.0008406E-04
  1.0000000E+02  9.8996948E-05
  1.0500000E+02  9.6889473E-05
  1.1000000E+02  9.4821967E-05
  1.1500000E+02  9.2773774E-05
  1.2000000E+02  9.0740015E-05
  1.2500000E+02  8.8722867E-05
  1.3000000E+02  8.6729242E-05
  1.3500000E+02  8.4764794E-05
  1.4000000E+02  8.2834371E-05
  1.4500000E+02  8.0941778E-05
  1.5000000E+02  7.9089763E-05
  1.6000000E+02  7.5514353E-05
  1.7000000E+02  7.2116532E-05
  1.8000000E+02  6.8901305E-05
  1.9000000E+02  6.5869255E-05
  2.0000000E+02  6.3017595E-05
  2.1000000E+02  6.0339761E-05
  2.2000000E+02  5.7822822E-05
  2.3000000E+02  5.5452876E-05
  2.4000000E+02  5.3213856E-05
  2.5000000E+02  5.1088719E-05
  2.6000000E+02  4.9063968E-05
  2.7000000E+02  4.7128522E-05
  2.8000000E+02  4.5273511E-05
  2.9000000E+02  4.3492486E-05
  3.0000000E+02  4.1783165E-05
  3.1000000E+02  4.0144220E-05
  3.2000000E+02  3.8574006E-05
  3.4000000E+02  3.5637372E-05
  3.6000000E+02  3.2966950E-05
  3.8000000E+02  3.0546356E-05
  4.0000000E+02  2.8353409E-05
  4.2000000E+02  2.6365536E-05
  4.4000000E+02  2.4560881E-05
  4.6000000E+02  2.2920239E-05
  4.8000000E+02  2.1428050E-05
  5.0000000E+02  2.0070170E-05
  5.2500000E+02  1.8539696E-05
  5.5000000E+02  1.7169038E-05
  5.7500000E+02  1.5935122E-05
  6.0000000E+02  1.4817328E-05
  6.5000000E+02  1.2867421E-05
  6.7500000E+02  1.2014965E-05
  7.0000000E+02  1.1234184E-05
  7.2500000E+02  1.0518381E-05
  7.5000000E+02  9.8614149E-06
  8.0000000E+02  8.7023529E-06
  8.5000000E+02  7.7193352E-06
  9.0000000E+02  6.8819497E-06
  9.5000000E+02  6.1643047E-06
  1.0000000E+03  5.5450746E-06
  1.0500000E+03  5.0065972E-06
  1.1000000E+03  4.5344600E-06
  1.1500000E+03  4.1180028E-06
  1.2000000E+03  3.7497049E-06
  1.2500000E+03  3.4232706E-06
  1.3000000E+03  3.1332943E-06
  1.3500000E+03  2.8751315E-06
  1.4000000E+03  2.6447578E-06
  1.4500000E+03  2.4385432E-06
  1.5000000E+03  2.2532851E-06
  1.6000000E+03  1.9352745E-06
  1.6500000E+03  1.7982547E-06
  1.7000000E+03  1.6735570E-06
  1.7500000E+03  1.5597599E-06
  1.8000000E+03  1.4557220E-06
  1.9000000E+03  1.2732921E-06
  2.0000000E+03  1.1198533E-06
  2.1000000E+03  9.9000898E-07
  2.2000000E+03  8.7937783E-07
  2.3000000E+03  7.8446264E-07
  2.4000000E+03  7.0243332E-07
  2.5000000E+03  6.3108723E-07
  2.6000000E+03  5.6881059E-07
  2.7000000E+03  5.1433452E-07
  2.8000000E+03  4.6656297E-07
  2.9000000E+03  4.2448449E-07
  3.0000000E+03  3.8722766E-07
  3.1000000E+03  3.5408532E-07
  3.2000000E+03  3.2449863E-07
  3.4000000E+03  2.7428176E-07
  3.5000000E+03  2.5294220E-07
  3.6000000E+03  2.3371369E-07
  3.7000000E+03  2.1634130E-07
  3.8000000E+03  2.0060636E-07
  3.9000000E+03  1.8632065E-07
  4.0000000E+03  1.7332200E-07
  4.1000000E+03  1.6147013E-07
  4.2000000E+03  1.5064265E-07
  4.4000000E+03  1.3164571E-07
  4.6000000E+03  1.1562178E-07
  4.8000000E+03  1.0201921E-07
  5.0000000E+03  9.0404169E-08
  5.1250000E+03  8.3998422E-08
  5.2500000E+03  7.8163981E-08
  5.3750000E+03  7.2839968E-08
  5.5000000E+03  6.7972978E-08
  5.7500000E+03  5.9425389E-08
  5.8750000E+03  5.5665523E-08
  6.0000000E+03  5.2203309E-08
  6.2500000E+03  4.6060298E-08
  6.5000000E+03  4.0807025E-08
  6.7500000E+03  3.6294452E-08
  7.0000000E+03  3.2401323E-08
  7.2500000E+03  2.9026706E-08
  7.5000000E+03  2.6087392E-08
  7.7500000E+03  2.3515768E-08
  8.0000000E+03  2.1256840E-08
  8.2500000E+03  1.9265684E-08
  8.5000000E+03  1.7504823E-08
  8.7500000E+03  1.5942797E-08
  9.0000000E+03  1.4553102E-08
  9.2500000E+03  1.3313308E-08
  9.5000000E+03  1.2204329E-08
  9.7500000E+03  1.1209858E-08
  1.0000000E+04  1.0315882E-08
  1.0250000E+04  9.5103109E-09
  1.0500000E+04  8.7827314E-09
  1.0750000E+04  8.1241497E-09
  1.1000000E+04  7.5267723E-09
  1.1250000E+04  6.9838281E-09
  1.1500000E+04  6.4894149E-09
  1.2000000E+04  5.6261673E-09
  1.2500000E+04  4.9028344E-09
  1.3000000E+04  4.2928723E-09
  1.3500000E+04  3.7754740E-09
  1.4000000E+04  3.3341795E-09
  1.4500000E+04  2.9558617E-09
  1.5000000E+04  2.6299741E-09
  1.5500000E+04  2.3479857E-09
  1.6000000E+04  2.1029491E-09
  1.6500000E+04  1.8891713E-09
  1.7000000E+04  1.7019626E-09
  1.7500000E+04  1.5374378E-09
  1.8000000E+04  1.3923617E-09
  1.8500000E+04  1.2640269E-09
  1.9000000E+04  1.1501580E-09
  1.9500000E+04  1.0488341E-09
  2.0000000E+04  9.5842693E-10
  2.0500000E+04  8.7755094E-10
  2.1000000E+04  8.0502222E-10
  2.1500000E+04  7.3982552E-10
  2.2000000E+04  6.8108738E-10
  2.2500000E+04  6.2805472E-10
  2.3000000E+04  5.8007547E-10
  2.3500000E+04  5.3658295E-10
  2.4000000E+04  4.9708323E-10
  2.4500000E+04  4.6114469E-10
  2.5000000E+04  4.2838841E-10
  2.6000000E+04  3.7112974E-10
  2.7000000E+04  3.2309137E-10
  2.8000000E+04  2.8254473E-10
  2.9000000E+04  2.4813090E-10
  3.0000000E+04  2.1877118E-10
  3.1000000E+04  1.9360197E-10
  3.2000000E+04  1.7192788E-10
  3.3000000E+04  1.5318508E-10
  3.4000000E+04  1.3691273E-10
  3.5000000E+04  1.2273194E-10
  3.6000000E+04  1.1032869E-10
  3.7000000E+04  9.9442206E-11
  3.8000000E+04  8.9855366E-11
  3.9000000E+04  8.1386541E-11
  4.0000000E+04  7.3883295E-11
  4.1000000E+04  6.7217052E-11
  4.2000000E+04  6.1278739E-11
  4.3000000E+04  5.5975474E-11
  4.4000000E+04  5.1227887E-11
  4.5000000E+04  4.6967935E-11
  4.6000000E+04  4.3137079E-11
  4.7000000E+04  3.9684790E-11
  4.8000000E+04  3.6567323E-11
  5.0000000E+04  3.1189795E-11
  5.1250000E+04  2.8320853E-11
  5.2500000E+04  2.5770439E-11
  5.3750000E+04  2.3497250E-11
  5.5000000E+04  2.1466091E-11
  5.7500000E+04  1.8013956E-11
  5.8750000E+04  1.6545009E-11
  6.0000000E+04  1.5220876E-11
  6.1250000E+04  1.4024914E-11
  6.2500000E+04  1.2942615E-11
  6.3750000E+04  1.1961275E-11
  6.5000000E+04  1.1069816E-11
  6.6250000E+04  1.0258556E-11
  6.7500000E+04  9.5190132E-12
  6.8750000E+04  8.8437360E-12
  7.0000000E+04  8.2262385E-12
  7.2500000E+04  7.1426661E-12
  7.5000000E+04  6.2301439E-12


==> anc/colstop/sbethe/sdbase/oos32.tab <==
# Atomic number = 32   (Ge)
#
#      W/eV         OOS*eV
  
  
#  32   1  K1  EION =  1.110700000E+04 eV   254
#  S(0) = 1.205385E+00
  1.1093127E+02  0.0000000E+00
  1.1093127E+04  0.0000000E+00
  1.1093127E+04  1.9494633E-04
  1.1107000E+04  1.9494633E-04
  1.1107111E+04  1.9494633E-04
  1.1107725E+04  1.9298130E-04
  1.1108338E+04  1.9122386E-04
  1.1108952E+04  1.8966471E-04
  1.1109566E+04  1.8829158E-04
  1.1110794E+04  1.8604801E-04
  1.1112022E+04  1.8438196E-04
  1.1114477E+04  1.8238678E-04
  1.1116933E+04  1.8165637E-04
  1.1119388E+04  1.8173827E-04
  1.1121844E+04  1.8231915E-04
  1.1124300E+04  1.8317893E-04
  1.1126755E+04  1.8416233E-04
  1.1131666E+04  1.8609876E-04
  1.1136577E+04  1.8762580E-04
  1.1141488E+04  1.8857752E-04
  1.1146400E+04  1.8897861E-04
  1.1156222E+04  1.8862820E-04
  1.1166044E+04  1.8765015E-04
  1.1175866E+04  1.8677968E-04
  1.1185689E+04  1.8628197E-04
  1.1205333E+04  1.8610665E-04
  1.1215155E+04  1.8608739E-04
  1.1224977E+04  1.8594407E-04
  1.1234800E+04  1.8564120E-04
  1.1244622E+04  1.8520111E-04
  1.1254444E+04  1.8467815E-04
  1.1264266E+04  1.8413364E-04
  1.1283911E+04  1.8314810E-04
  1.1303555E+04  1.8237979E-04
  1.1323200E+04  1.8172276E-04
  1.1342844E+04  1.8102158E-04
  1.1362489E+04  1.8021472E-04
  1.1382133E+04  1.7933452E-04
  1.1421422E+04  1.7763731E-04
  1.1460711E+04  1.7616362E-04
  1.1500000E+04  1.7469745E-04
  1.1531250E+04  1.7345224E-04
  1.1562500E+04  1.7220881E-04
  1.1593750E+04  1.7101590E-04
  1.1625000E+04  1.6987906E-04
  1.1687500E+04  1.6760879E-04
  1.1750000E+04  1.6530144E-04
  1.1812500E+04  1.6307739E-04
  1.1875000E+04  1.6092059E-04
  1.1937500E+04  1.5875232E-04
  1.2000000E+04  1.5662099E-04
  1.2125000E+04  1.5252061E-04
  1.2250000E+04  1.4851458E-04
  1.2500000E+04  1.4092009E-04
  1.3000000E+04  1.2716516E-04
  1.3500000E+04  1.1510692E-04
  1.4000000E+04  1.0450181E-04
  1.4500000E+04  9.5153884E-05
  1.5000000E+04  8.6880353E-05
  1.6000000E+04  7.2981334E-05
  1.7000000E+04  6.1870529E-05
  1.8000000E+04  5.2881345E-05
  1.9000000E+04  4.5530216E-05
  2.0000000E+04  3.9462146E-05
  2.1000000E+04  3.4410090E-05
  2.2000000E+04  3.0171430E-05
  2.3000000E+04  2.6589873E-05
  2.4000000E+04  2.3543772E-05
  2.5000000E+04  2.0937447E-05
  2.6000000E+04  1.8694926E-05
  2.7000000E+04  1.6755408E-05
  2.8000000E+04  1.5069823E-05
  2.9000000E+04  1.3598303E-05
  3.0000000E+04  1.2308225E-05
  3.1000000E+04  1.1172731E-05
  3.2000000E+04  1.0169568E-05
  3.4000000E+04  8.4891257E-06
  3.6000000E+04  7.1515705E-06
  3.8000000E+04  6.0745634E-06
  4.0000000E+04  5.1982838E-06
  4.2000000E+04  4.4785756E-06
  4.4000000E+04  3.8823778E-06
  4.6000000E+04  3.3846157E-06
  4.8000000E+04  2.9660440E-06
  5.0000000E+04  2.6117319E-06
  5.2500000E+04  2.2416241E-06
  5.5000000E+04  1.9361820E-06
  5.7500000E+04  1.6820835E-06
  5.8750000E+04  1.5710069E-06
  6.0000000E+04  1.4691430E-06
  6.2500000E+04  1.2894865E-06
  6.5000000E+04  1.1369652E-06
  6.7500000E+04  1.0067319E-06
  7.0000000E+04  8.9493282E-07
  7.2500000E+04  7.9847877E-07
  7.5000000E+04  7.1487523E-07
  7.7500000E+04  6.4209368E-07
  8.0000000E+04  5.7847376E-07
  8.2500000E+04  5.2264818E-07
  8.5000000E+04  4.7348446E-07
  8.7500000E+04  4.3003955E-07
  9.0000000E+04  3.9152418E-07
  9.2500000E+04  3.5727456E-07
  9.5000000E+04  3.2672994E-07
  1.0000000E+05  2.7492299E-07
  1.0500000E+05  2.3307406E-07
  1.1000000E+05  1.9895337E-07
  1.1500000E+05  1.7089675E-07
  1.2000000E+05  1.4764645E-07
  1.2500000E+05  1.2824083E-07
  1.3000000E+05  1.1193685E-07
  1.3500000E+05  9.8154765E-08
  1.4000000E+05  8.6438104E-08
  1.4500000E+05  7.6424504E-08
  1.5000000E+05  6.7824020E-08
  1.5500000E+05  6.0402967E-08
  1.6000000E+05  5.3971754E-08
  1.6500000E+05  4.8375556E-08
  1.7000000E+05  4.3487185E-08
  1.7500000E+05  3.9201583E-08
  1.8000000E+05  3.5431513E-08
  1.8500000E+05  3.2104157E-08
  1.9000000E+05  2.9158454E-08
  2.0000000E+05  2.4214236E-08
  2.1000000E+05  2.0274609E-08
  2.2000000E+05  1.7104137E-08
  2.3000000E+05  1.4529422E-08
  2.4000000E+05  1.2421040E-08
  2.5000000E+05  1.0681250E-08
  2.6000000E+05  9.2354085E-09
  2.7000000E+05  8.0259251E-09
  2.8000000E+05  7.0079602E-09
  2.9000000E+05  6.1462862E-09
  3.0000000E+05  5.4130040E-09
  3.1000000E+05  4.7858549E-09
  3.2000000E+05  4.2469506E-09
  3.3000000E+05  3.7818193E-09
  3.4000000E+05  3.3786817E-09
  3.5000000E+05  3.0278935E-09
  3.6000000E+05  2.7215136E-09
  3.7000000E+05  2.4529700E-09
  3.8000000E+05  2.2167962E-09
  3.9000000E+05  2.0084243E-09
  4.0000000E+05  1.8240203E-09
  4.2000000E+05  1.5146845E-09
  4.4000000E+05  1.2683960E-09
  4.6000000E+05  1.0703423E-09
  4.8000000E+05  9.0961303E-10
  5.0000000E+05  7.7806875E-10
  5.2500000E+05  6.4546779E-10
  5.5000000E+05  5.4007278E-10
  5.7500000E+05  4.5543945E-10
  5.8750000E+05  4.1937789E-10
  6.0000000E+05  3.8683618E-10
  6.2500000E+05  3.3074287E-10
  6.5000000E+05  2.8451076E-10
  6.7500000E+05  2.4612342E-10
  7.0000000E+05  2.1403024E-10
  7.2500000E+05  1.8702771E-10
  7.5000000E+05  1.6417275E-10
  7.7500000E+05  1.4472039E-10
  8.0000000E+05  1.2807777E-10
  8.2500000E+05  1.1376944E-10
  8.5000000E+05  1.0141133E-10
  8.7500000E+05  9.0691448E-11
  9.0000000E+05  8.1354750E-11
  9.2500000E+05  7.3191520E-11
  9.5000000E+05  6.6028334E-11
  9.7500000E+05  5.9721089E-11
  1.0000000E+06  5.4149444E-11
  1.0250000E+06  4.9212418E-11
  1.0500000E+06  4.4824875E-11
  1.1000000E+06  3.7420884E-11
  1.1500000E+06  3.1480466E-11
  1.2000000E+06  2.6669019E-11
  1.2500000E+06  2.2738164E-11
  1.3000000E+06  1.9501203E-11
  1.3500000E+06  1.6816173E-11
  1.4000000E+06  1.4573948E-11
  1.4500000E+06  1.2689813E-11
  1.5000000E+06  1.1097397E-11
  1.5500000E+06  9.7442623E-12
  1.6000000E+06  8.5886576E-12
  1.6500000E+06  7.5971027E-12
  1.7000000E+06  6.7425622E-12
  1.7500000E+06  6.0030532E-12
  1.8000000E+06  5.3605939E-12
  1.8500000E+06  4.8003946E-12
  1.9000000E+06  4.3102243E-12
  1.9500000E+06  3.8799163E-12
  2.0000000E+06  3.5009795E-12
  2.0500000E+06  3.1662917E-12
  2.1000000E+06  2.8698534E-12
  2.2000000E+06  2.3721870E-12
  2.3000000E+06  1.9758054E-12
  2.4000000E+06  1.6571971E-12
  2.5000000E+06  1.3989462E-12
  2.6000000E+06  1.1879953E-12
  2.7000000E+06  1.0144477E-12
  2.8000000E+06  8.7072307E-13
  2.9000000E+06  7.5096032E-13
  3.0000000E+06  6.5058864E-13
  3.1000000E+06  5.6601410E-13
  3.2000000E+06  4.9438954E-13
  3.3000000E+06  4.3344406E-13
  3.4000000E+06  3.8135375E-13
  3.5000000E+06  3.3664418E-13
  3.6000000E+06  2.9811648E-13
  3.7000000E+06  2.6479038E-13
  3.8000000E+06  2.3586027E-13
  3.9000000E+06  2.1066070E-13
  4.0000000E+06  1.8863947E-13
  4.1000000E+06  1.6933638E-13
  4.2000000E+06  1.5236620E-13
  4.3000000E+06  1.3740510E-13
  4.4000000E+06  1.2417985E-13
  4.6000000E+06  1.0204585E-13
  4.8000000E+06  8.4495861E-14
  5.0000000E+06  7.0456126E-14
  5.1250000E+06  6.3101646E-14
  5.2500000E+06  5.6651841E-14
  5.3750000E+06  5.0979156E-14
  5.5000000E+06  4.5976236E-14
  5.7500000E+06  3.7630704E-14
  5.8750000E+06  3.4145753E-14
  6.0000000E+06  3.1041693E-14
  6.2500000E+06  2.5791769E-14
  6.5000000E+06  2.1573349E-14
  6.7500000E+06  1.8157177E-14
  7.0000000E+06  1.5370518E-14
  7.2500000E+06  1.3081929E-14
  7.5000000E+06  1.1190452E-14
  7.7500000E+06  9.6178858E-15
  8.0000000E+06  8.3031681E-15
  8.2500000E+06  7.1982577E-15
  8.5000000E+06  6.2650874E-15
  8.7500000E+06  5.4732910E-15
  9.0000000E+06  4.7984906E-15
  9.2500000E+06  4.2209927E-15
  9.5000000E+06  3.7248045E-15
  9.7500000E+06  3.2968721E-15
  1.0000000E+07  2.9264858E-15
  1.0250000E+07  2.6048225E-15
  1.0500000E+07  2.3245769E-15
  1.0750000E+07  2.0796683E-15
  1.1000000E+07  1.8650139E-15
  1.1250000E+07  1.6763473E-15
  1.1500000E+07  1.5100622E-15
  1.1750000E+07  1.3631079E-15
  1.2000000E+07  1.2329029E-15
  1.2250000E+07  1.1172548E-15
  1.2500000E+07  1.0142954E-15
  1.3000000E+07  8.4034009E-16
  1.3500000E+07  7.0090873E-16
  
  
#  32   2  L1  EION =  1.413000000E+03 eV   272
#  S(0) = 1.348621E+00
  1.3995352E+01  0.0000000E+00
  1.3995352E+03  0.0000000E+00
  1.3995352E+03  8.7232844E-04
  1.4130000E+03  8.7232844E-04
  1.4130140E+03  8.7232844E-04
  1.4134763E+03  8.6522523E-04
  1.4139387E+03  8.5865708E-04
  1.4144010E+03  8.5261044E-04
  1.4148633E+03  8.4706534E-04
  1.4157880E+03  8.3738273E-04
  1.4167126E+03  8.2939853E-04
  1.4185619E+03  8.1767684E-04
  1.4204112E+03  8.1037186E-04
  1.4222605E+03  8.0628053E-04
  1.4241098E+03  8.0449233E-04
  1.4259591E+03  8.0431994E-04
  1.4278084E+03  8.0524046E-04
  1.4315070E+03  8.0885183E-04
  1.4352056E+03  8.1312128E-04
  1.4389042E+03  8.1679451E-04
  1.4426028E+03  8.1923560E-04
  1.4500000E+03  8.1978680E-04
  1.4625000E+03  8.1083559E-04
  1.4687500E+03  8.0431211E-04
  1.4750000E+03  7.9774852E-04
  1.4812500E+03  7.9167797E-04
  1.4875000E+03  7.8631394E-04
  1.5000000E+03  7.7752282E-04
  1.5125000E+03  7.7012897E-04
  1.5250000E+03  7.6267595E-04
  1.5375000E+03  7.5439613E-04
  1.5500000E+03  7.4527796E-04
  1.5625000E+03  7.3574947E-04
  1.5750000E+03  7.2630154E-04
  1.6000000E+03  7.0871473E-04
  1.6250000E+03  6.9273015E-04
  1.6500000E+03  6.7716024E-04
  1.6625000E+03  6.6932025E-04
  1.6750000E+03  6.6144888E-04
  1.7000000E+03  6.4593091E-04
  1.7500000E+03  6.1704794E-04
  1.7750000E+03  6.0356968E-04
  1.8000000E+03  5.9041532E-04
  1.8250000E+03  5.7746858E-04
  1.8500000E+03  5.6481320E-04
  1.9000000E+03  5.4080247E-04
  1.9500000E+03  5.1847262E-04
  2.0000000E+03  4.9727085E-04
  2.1000000E+03  4.5817885E-04
  2.1500000E+03  4.4033561E-04
  2.2000000E+03  4.2342229E-04
  2.2500000E+03  4.0731222E-04
  2.3000000E+03  3.9204737E-04
  2.3500000E+03  3.7763247E-04
  2.4000000E+03  3.6394729E-04
  2.4500000E+03  3.5089390E-04
  2.5000000E+03  3.3846236E-04
  2.6000000E+03  3.1543252E-04
  2.7000000E+03  2.9451988E-04
  2.8000000E+03  2.7544116E-04
  2.9000000E+03  2.5806143E-04
  3.0000000E+03  2.4217061E-04
  3.1000000E+03  2.2758478E-04
  3.2000000E+03  2.1418305E-04
  3.4000000E+03  1.9048918E-04
  3.6000000E+03  1.7027648E-04
  3.8000000E+03  1.5290490E-04
  4.0000000E+03  1.3788520E-04
  4.2000000E+03  1.2482762E-04
  4.4000000E+03  1.1341566E-04
  4.6000000E+03  1.0339235E-04
  4.8000000E+03  9.4548053E-05
  5.0000000E+03  8.6710789E-05
  5.2500000E+03  7.8115942E-05
  5.5000000E+03  7.0647271E-05
  5.7500000E+03  6.4122755E-05
  6.0000000E+03  5.8395049E-05
  6.5000000E+03  4.8870654E-05
  6.7500000E+03  4.4893439E-05
  7.0000000E+03  4.1344250E-05
  7.2500000E+03  3.8166073E-05
  7.5000000E+03  3.5310884E-05
  8.0000000E+03  3.0412899E-05
  8.5000000E+03  2.6391828E-05
  9.0000000E+03  2.3057518E-05
  9.5000000E+03  2.0267832E-05
  1.0000000E+04  1.7914786E-05
  1.0500000E+04  1.5915274E-05
  1.1000000E+04  1.4204681E-05
  1.1500000E+04  1.2732210E-05
  1.2000000E+04  1.1457488E-05
  1.2500000E+04  1.0348132E-05
  1.3000000E+04  9.3779680E-06
  1.3500000E+04  8.5256789E-06
  1.4000000E+04  7.7737756E-06
  1.4500000E+04  7.1078131E-06
  1.5000000E+04  6.5157842E-06
  1.5500000E+04  5.9876531E-06
  1.6000000E+04  5.5149849E-06
  1.6500000E+04  5.0906528E-06
  1.7000000E+04  4.7086077E-06
  1.8000000E+04  4.0514875E-06
  1.9000000E+04  3.5105398E-06
  2.0000000E+04  3.0611395E-06
  2.1000000E+04  2.6846910E-06
  2.2000000E+04  2.3669681E-06
  2.3000000E+04  2.0969567E-06
  2.4000000E+04  1.8660375E-06
  2.5000000E+04  1.6673976E-06
  2.6000000E+04  1.4956029E-06
  2.7000000E+04  1.3462822E-06
  2.8000000E+04  1.2158918E-06
  2.9000000E+04  1.1015379E-06
  3.0000000E+04  1.0008414E-06
  3.1000000E+04  9.1183433E-07
  3.2000000E+04  8.3287888E-07
  3.3000000E+04  7.6260472E-07
  3.4000000E+04  6.9985926E-07
  3.5000000E+04  6.4366824E-07
  3.6000000E+04  5.9320452E-07
  3.8000000E+04  5.0673905E-07
  4.0000000E+04  4.3594008E-07
  4.2000000E+04  3.7744437E-07
  4.4000000E+04  3.2871603E-07
  4.6000000E+04  2.8781883E-07
  4.8000000E+04  2.5325750E-07
  5.0000000E+04  2.2386498E-07
  5.2500000E+04  1.9301062E-07
  5.5000000E+04  1.6741510E-07
  5.7500000E+04  1.4601859E-07
  5.8750000E+04  1.3663255E-07
  6.0000000E+04  1.2800598E-07
  6.2500000E+04  1.1274362E-07
  6.5000000E+04  9.9734031E-08
  6.7500000E+04  8.8583112E-08
  7.0000000E+04  7.8975991E-08
  7.2500000E+04  7.0659139E-08
  7.5000000E+04  6.3426937E-08
  7.7500000E+04  5.7111486E-08
  8.0000000E+04  5.1574821E-08
  8.2500000E+04  4.6702895E-08
  8.5000000E+04  4.2400917E-08
  8.7500000E+04  3.8589680E-08
  9.0000000E+04  3.5202669E-08
  9.2500000E+04  3.2183773E-08
  9.5000000E+04  2.9485448E-08
  9.7500000E+04  2.7067235E-08
  1.0000000E+05  2.4894571E-08
  1.0250000E+05  2.2937816E-08
  1.0500000E+05  2.1171463E-08
  1.1000000E+05  1.8124801E-08
  1.1500000E+05  1.5611100E-08
  1.2000000E+05  1.3521430E-08
  1.2500000E+05  1.1772165E-08
  1.3000000E+05  1.0298431E-08
  1.3500000E+05  9.0494275E-09
  1.4000000E+05  7.9850192E-09
  1.4500000E+05  7.0732370E-09
  1.5000000E+05  6.2884244E-09
  1.5500000E+05  5.6098445E-09
  1.6000000E+05  5.0206245E-09
  1.6500000E+05  4.5069528E-09
  1.7000000E+05  4.0574589E-09
  1.7500000E+05  3.6627270E-09
  1.8000000E+05  3.3149196E-09
  1.8500000E+05  3.0074819E-09
  1.9000000E+05  2.7349065E-09
  1.9500000E+05  2.4925455E-09
  2.0000000E+05  2.2764598E-09
  2.0500000E+05  2.0832983E-09
  2.1000000E+05  1.9102002E-09
  2.2000000E+05  1.6147295E-09
  2.3000000E+05  1.3742348E-09
  2.4000000E+05  1.1768815E-09
  2.5000000E+05  1.0137068E-09
  2.6000000E+05  8.7784807E-10
  2.7000000E+05  7.6399906E-10
  2.8000000E+05  6.6801832E-10
  2.9000000E+05  5.8664559E-10
  3.0000000E+05  5.1729454E-10
  3.1000000E+05  4.5789745E-10
  3.2000000E+05  4.0678955E-10
  3.3000000E+05  3.6262186E-10
  3.4000000E+05  3.2429458E-10
  3.5000000E+05  2.9090577E-10
  3.6000000E+05  2.6171170E-10
  3.7000000E+05  2.3609591E-10
  3.8000000E+05  2.1354496E-10
  3.9000000E+05  1.9362928E-10
  4.0000000E+05  1.7598788E-10
  4.1000000E+05  1.6031612E-10
  4.2000000E+05  1.4635590E-10
  4.3000000E+05  1.3388769E-10
  4.4000000E+05  1.2272411E-10
  4.6000000E+05  1.0369136E-10
  4.8000000E+05  8.8223370E-11
  5.0000000E+05  7.5547247E-11
  5.1250000E+05  6.8776591E-11
  5.2500000E+05  6.2751662E-11
  5.3750000E+05  5.7375787E-11
  5.5000000E+05  5.2566624E-11
  5.7500000E+05  4.4376877E-11
  5.8750000E+05  4.0883923E-11
  6.0000000E+05  3.7730039E-11
  6.2500000E+05  3.2289132E-11
  6.5000000E+05  2.7800098E-11
  6.7500000E+05  2.4069117E-11
  7.0000000E+05  2.0946968E-11
  7.2500000E+05  1.8317713E-11
  7.5000000E+05  1.6090421E-11
  7.7500000E+05  1.4193207E-11
  8.0000000E+05  1.2568805E-11
  8.2500000E+05  1.1171240E-11
  8.5000000E+05  9.9633519E-12
  8.7500000E+05  8.9149216E-12
  9.0000000E+05  8.0012258E-12
  9.2500000E+05  7.2019113E-12
  9.5000000E+05  6.5001338E-12
  9.7500000E+05  5.8818875E-12
  1.0000000E+06  5.3354689E-12
  1.0250000E+06  4.8510509E-12
  1.0500000E+06  4.4203443E-12
  1.0750000E+06  4.0363303E-12
  1.1000000E+06  3.6930424E-12
  1.1250000E+06  3.3853892E-12
  1.1500000E+06  3.1090102E-12
  1.2000000E+06  2.6356004E-12
  1.2500000E+06  2.2485548E-12
  1.3000000E+06  1.9296184E-12
  1.3500000E+06  1.6648914E-12
  1.4000000E+06  1.4436820E-12
  1.4500000E+06  1.2576863E-12
  1.5000000E+06  1.1003978E-12
  1.5500000E+06  9.6667262E-13
  1.6000000E+06  8.5241153E-13
  1.6500000E+06  7.5432425E-13
  1.7000000E+06  6.6975166E-13
  1.7500000E+06  5.9653063E-13
  1.8000000E+06  5.3289099E-13
  1.8500000E+06  4.7737638E-13
  1.9000000E+06  4.2878197E-13
  1.9500000E+06  3.8610572E-13
  2.0000000E+06  3.4851036E-13
  2.0500000E+06  3.1529318E-13
  2.1000000E+06  2.8586192E-13
  2.1500000E+06  2.5971535E-13
  2.2000000E+06  2.3642760E-13
  2.2500000E+06  2.1563557E-13
  2.3000000E+06  1.9702870E-13
  2.3500000E+06  1.8034049E-13
  2.4000000E+06  1.6534133E-13
  2.4500000E+06  1.5183279E-13
  2.5000000E+06  1.3964293E-13
  2.6000000E+06  1.1864072E-13
  2.7000000E+06  1.0135378E-13
  2.8000000E+06  8.7030437E-14
  2.9000000E+06  7.5089353E-14
  3.0000000E+06  6.5077039E-14
  3.1000000E+06  5.6636781E-14
  3.2000000E+06  4.9485864E-14
  3.3000000E+06  4.3398910E-14
  3.4000000E+06  3.8194880E-14
  3.5000000E+06  3.3727225E-14
  3.6000000E+06  2.9876565E-14
  3.7000000E+06  2.6544692E-14
  3.8000000E+06  2.3650827E-14
  3.9000000E+06  2.1128453E-14
  4.0000000E+06  1.8922534E-14
  4.1000000E+06  1.6987980E-14
  4.2000000E+06  1.5287511E-14
  4.3000000E+06  1.3789424E-14
  4.4000000E+06  1.2466680E-14
  
  
#  32   3  L2  EION =  1.251000000E+03 eV   277
#  S(0) = 1.734938E+00
  1.2493516E+01  0.0000000E+00
  1.2493516E+03  0.0000000E+00
  1.2493516E+03  6.6836398E-04
  1.2510000E+03  6.6836398E-04
  1.2510126E+03  6.6836398E-04
  1.2522372E+03  9.1875446E-04
  1.2528496E+03  1.0395237E-03
  1.2534619E+03  1.1549044E-03
  1.2540743E+03  1.2635240E-03
  1.2546866E+03  1.3644027E-03
  1.2552990E+03  1.4569391E-03
  1.2559113E+03  1.5408711E-03
  1.2571360E+03  1.6832458E-03
  1.2583607E+03  1.7940856E-03
  1.2608100E+03  1.9394668E-03
  1.2620347E+03  1.9837492E-03
  1.2632594E+03  2.0147996E-03
  1.2644841E+03  2.0360041E-03
  1.2657088E+03  2.0500422E-03
  1.2681582E+03  2.0643735E-03
  1.2706075E+03  2.0688934E-03
  1.2730569E+03  2.0696352E-03
  1.2755063E+03  2.0696757E-03
  1.2779556E+03  2.0704227E-03
  1.2804050E+03  2.0723581E-03
  1.2853038E+03  2.0794854E-03
  1.2902025E+03  2.0887031E-03
  1.2951013E+03  2.0969162E-03
  1.3000000E+03  2.1016959E-03
  1.3062500E+03  2.1007710E-03
  1.3125000E+03  2.0916617E-03
  1.3187500E+03  2.0757307E-03
  1.3250000E+03  2.0551635E-03
  1.3375000E+03  2.0083895E-03
  1.3500000E+03  1.9626271E-03
  1.3625000E+03  1.9208184E-03
  1.3750000E+03  1.8813391E-03
  1.3875000E+03  1.8418909E-03
  1.4000000E+03  1.8014321E-03
  1.4125000E+03  1.7603482E-03
  1.4250000E+03  1.7196547E-03
  1.4500000E+03  1.6430073E-03
  1.4625000E+03  1.6075787E-03
  1.4750000E+03  1.5736960E-03
  1.5000000E+03  1.5089955E-03
  1.5250000E+03  1.4467789E-03
  1.5500000E+03  1.3873167E-03
  1.5750000E+03  1.3314840E-03
  1.6000000E+03  1.2793752E-03
  1.7000000E+03  1.0958813E-03
  1.7500000E+03  1.0168040E-03
  1.8000000E+03  9.4549258E-04
  1.8500000E+03  8.8016379E-04
  1.9000000E+03  8.2044354E-04
  1.9500000E+03  7.6602719E-04
  2.0000000E+03  7.1623901E-04
  2.0500000E+03  6.7047832E-04
  2.1000000E+03  6.2832472E-04
  2.2000000E+03  5.5392342E-04
  2.3000000E+03  4.9048983E-04
  2.4000000E+03  4.3607692E-04
  2.5000000E+03  3.8928951E-04
  2.6000000E+03  3.4873246E-04
  2.7000000E+03  3.1346853E-04
  2.8000000E+03  2.8270178E-04
  2.9000000E+03  2.5572646E-04
  3.0000000E+03  2.3197881E-04
  3.1000000E+03  2.1099894E-04
  3.2000000E+03  1.9240548E-04
  3.4000000E+03  1.6114010E-04
  3.6000000E+03  1.3613465E-04
  3.8000000E+03  1.1591265E-04
  4.0000000E+03  9.9398357E-05
  4.2000000E+03  8.5791888E-05
  4.4000000E+03  7.4489489E-05
  4.6000000E+03  6.5030271E-05
  4.8000000E+03  5.7058781E-05
  5.0000000E+03  5.0298057E-05
  5.2500000E+03  4.3222443E-05
  5.5000000E+03  3.7372111E-05
  5.7500000E+03  3.2497239E-05
  6.0000000E+03  2.8406159E-05
  6.5000000E+03  2.2013152E-05
  6.7500000E+03  1.9502866E-05
  7.0000000E+03  1.7346108E-05
  7.2500000E+03  1.5484015E-05
  7.5000000E+03  1.3868970E-05
  7.7500000E+03  1.2462185E-05
  8.0000000E+03  1.1231875E-05
  8.2500000E+03  1.0151829E-05
  8.5000000E+03  9.2003054E-06
  9.0000000E+03  7.6132423E-06
  9.5000000E+03  6.3578213E-06
  1.0000000E+04  5.3535050E-06
  1.0500000E+04  4.5418481E-06
  1.1000000E+04  3.8797782E-06
  1.1500000E+04  3.3351250E-06
  1.2000000E+04  2.8835643E-06
  1.2500000E+04  2.5064924E-06
  1.3000000E+04  2.1895306E-06
  1.3500000E+04  1.9214551E-06
  1.4000000E+04  1.6934289E-06
  1.4500000E+04  1.4984346E-06
  1.5000000E+04  1.3308570E-06
  1.5500000E+04  1.1861700E-06
  1.6000000E+04  1.0607009E-06
  1.6500000E+04  9.5144979E-07
  1.7000000E+04  8.5595241E-07
  1.7500000E+04  7.7217257E-07
  1.8000000E+04  6.9841898E-07
  1.8500000E+04  6.3327975E-07
  1.9000000E+04  5.7557066E-07
  2.0000000E+04  4.7860541E-07
  2.1000000E+04  4.0122934E-07
  2.2000000E+04  3.3886941E-07
  2.3000000E+04  2.8815463E-07
  2.4000000E+04  2.4656690E-07
  2.5000000E+04  2.1220248E-07
  2.6000000E+04  1.8360604E-07
  2.7000000E+04  1.5965367E-07
  2.8000000E+04  1.3946917E-07
  2.9000000E+04  1.2236346E-07
  3.0000000E+04  1.0779025E-07
  3.1000000E+04  9.5313088E-08
  3.2000000E+04  8.4580842E-08
  3.3000000E+04  7.5309149E-08
  3.4000000E+04  6.7266267E-08
  3.5000000E+04  6.0262219E-08
  3.6000000E+04  5.4140422E-08
  3.7000000E+04  4.8771142E-08
  3.8000000E+04  4.4046347E-08
  3.9000000E+04  3.9875656E-08
  4.0000000E+04  3.6183125E-08
  4.2000000E+04  2.9985997E-08
  4.4000000E+04  2.5050038E-08
  4.6000000E+04  2.1080488E-08
  4.8000000E+04  1.7859814E-08
  5.0000000E+04  1.5225429E-08
  5.2500000E+04  1.2572515E-08
  5.5000000E+04  1.0467160E-08
  5.7500000E+04  8.7798904E-09
  5.8750000E+04  8.0622390E-09
  6.0000000E+04  7.4154834E-09
  6.2500000E+04  6.3030143E-09
  6.5000000E+04  5.3890253E-09
  6.7500000E+04  4.6327890E-09
  7.0000000E+04  4.0029665E-09
  7.2500000E+04  3.4752159E-09
  7.5000000E+04  3.0304688E-09
  7.7500000E+04  2.6536678E-09
  8.0000000E+04  2.3328318E-09
  8.2500000E+04  2.0583608E-09
  8.5000000E+04  1.8225128E-09
  8.7500000E+04  1.6190042E-09
  9.0000000E+04  1.4427056E-09
  9.2500000E+04  1.2894063E-09
  9.5000000E+04  1.1556327E-09
  9.7500000E+04  1.0385038E-09
  1.0000000E+05  9.3561973E-10
  1.0250000E+05  8.4497180E-10
  1.0500000E+05  7.6487212E-10
  1.1000000E+05  6.3083836E-10
  1.1500000E+05  5.2452278E-10
  1.2000000E+05  4.3938434E-10
  1.2500000E+05  3.7060326E-10
  1.3000000E+05  3.1458417E-10
  1.3500000E+05  2.6861485E-10
  1.4000000E+05  2.3062790E-10
  1.4500000E+05  1.9903217E-10
  1.5000000E+05  1.7259212E-10
  1.5500000E+05  1.5034019E-10
  1.6000000E+05  1.3151272E-10
  1.6500000E+05  1.1550251E-10
  1.7000000E+05  1.0182346E-10
  1.7500000E+05  9.0083878E-11
  1.8000000E+05  7.9966168E-11
  1.8500000E+05  7.1211375E-11
  1.9000000E+05  6.3607193E-11
  1.9500000E+05  5.6978630E-11
  2.0000000E+05  5.1180735E-11
  2.0500000E+05  4.6092883E-11
  2.1000000E+05  4.1614255E-11
  2.2000000E+05  3.4159442E-11
  2.3000000E+05  2.8285357E-11
  2.4000000E+05  2.3609541E-11
  2.5000000E+05  1.9852613E-11
  2.6000000E+05  1.6807834E-11
  2.7000000E+05  1.4320410E-11
  2.8000000E+05  1.2273176E-11
  2.9000000E+05  1.0576542E-11
  3.0000000E+05  9.1613556E-12
  3.1000000E+05  7.9737742E-12
  3.2000000E+05  6.9715283E-12
  3.3000000E+05  6.1211753E-12
  3.4000000E+05  5.3960635E-12
  3.5000000E+05  4.7748131E-12
  3.6000000E+05  4.2401631E-12
  3.7000000E+05  3.7780894E-12
  3.8000000E+05  3.3771330E-12
  3.9000000E+05  3.0278828E-12
  4.0000000E+05  2.7225694E-12
  4.1000000E+05  2.4547457E-12
  4.2000000E+05  2.2190362E-12
  4.3000000E+05  2.0109405E-12
  4.4000000E+05  1.8266751E-12
  4.6000000E+05  1.5173461E-12
  4.8000000E+05  1.2708547E-12
  5.0000000E+05  1.0724989E-12
  5.1250000E+05  9.6802664E-13
  5.2500000E+05  8.7599346E-13
  5.3750000E+05  7.9466303E-13
  5.5000000E+05  7.2257525E-13
  5.7500000E+05  6.0138342E-13
  5.8750000E+05  5.5034387E-13
  6.0000000E+05  5.0461842E-13
  6.2500000E+05  4.2659579E-13
  6.5000000E+05  3.6311710E-13
  6.7500000E+05  3.1104087E-13
  7.0000000E+05  2.6799005E-13
  7.2500000E+05  2.3214713E-13
  7.5000000E+05  2.0210805E-13
  7.7500000E+05  1.7677825E-13
  8.0000000E+05  1.5529705E-13
  8.2500000E+05  1.3698209E-13
  8.5000000E+05  1.2128817E-13
  8.7500000E+05  1.0777678E-13
  9.0000000E+05  9.6092887E-14
  9.2500000E+05  8.5947215E-14
  9.5000000E+05  7.7102642E-14
  9.7500000E+05  6.9363713E-14
  1.0000000E+06  6.2568463E-14
  1.0250000E+06  5.6581992E-14
  1.0500000E+06  5.1291407E-14
  1.1000000E+06  4.2433089E-14
  1.1500000E+06  3.5396802E-14
  1.2000000E+06  2.9750972E-14
  1.2500000E+06  2.5178849E-14
  1.3000000E+06  2.1444836E-14
  1.3500000E+06  1.8371584E-14
  1.4000000E+06  1.5824033E-14
  1.4500000E+06  1.3698244E-14
  1.5000000E+06  1.1913457E-14
  1.5500000E+06  1.0406371E-14
  1.6000000E+06  9.1269649E-15
  1.6500000E+06  8.0354122E-15
  1.7000000E+06  7.0997768E-15
  1.7500000E+06  6.2942642E-15
  1.8000000E+06  5.5979088E-15
  1.8500000E+06  4.9935730E-15
  1.9000000E+06  4.4671690E-15
  1.9500000E+06  4.0070512E-15
  2.0000000E+06  3.6035447E-15
  2.0500000E+06  3.2485748E-15
  2.1000000E+06  2.9353713E-15
  2.2000000E+06  2.4123486E-15
  2.3000000E+06  1.9985823E-15
  2.4000000E+06  1.6680780E-15
  2.5000000E+06  1.4017409E-15
  2.6000000E+06  1.1853610E-15
  2.7000000E+06  1.0082409E-15
  2.8000000E+06  8.6224300E-16
  2.9000000E+06  7.4111614E-16
  3.0000000E+06  6.4001515E-16
  3.1000000E+06  5.5515190E-16
  3.2000000E+06  4.8354112E-16
  3.3000000E+06  4.2281467E-16
  3.4000000E+06  3.7108039E-16
  3.5000000E+06  3.2681447E-16
  3.6000000E+06  2.8878208E-16
  3.7000000E+06  2.5597353E-16
  3.8000000E+06  2.2756097E-16
  3.9000000E+06  2.0286494E-16
  4.0000000E+06  1.8132481E-16
  4.1000000E+06  1.6247985E-16
  4.2000000E+06  1.4595088E-16
  4.3000000E+06  1.3141769E-16
  4.4000000E+06  1.1860851E-16
  
  
#  32   4  L3  EION =  1.220000000E+03 eV   275
#  S(0) = 3.471404E+00
  1.2183333E+01  0.0000000E+00
  1.2183333E+03  0.0000000E+00
  1.2183333E+03  1.4014908E-03
  1.2200000E+03  1.4014908E-03
  1.2200122E+03  1.4014908E-03
  1.2215116E+03  2.0349803E-03
  1.2222613E+03  2.3345147E-03
  1.2230110E+03  2.6143583E-03
  1.2237607E+03  2.8705241E-03
  1.2245104E+03  3.1007549E-03
  1.2252601E+03  3.3043147E-03
  1.2260098E+03  3.4816843E-03
  1.2275092E+03  3.7638969E-03
  1.2290086E+03  3.9637445E-03
  1.2305079E+03  4.0998643E-03
  1.2320073E+03  4.1891955E-03
  1.2335067E+03  4.2454995E-03
  1.2350061E+03  4.2792570E-03
  1.2380049E+03  4.3075536E-03
  1.2410037E+03  4.3119858E-03
  1.2440024E+03  4.3102954E-03
  1.2500000E+03  4.3130936E-03
  1.2562500E+03  4.3297459E-03
  1.2625000E+03  4.3497168E-03
  1.2687500E+03  4.3611150E-03
  1.2750000E+03  4.3571160E-03
  1.2875000E+03  4.3016281E-03
  1.3000000E+03  4.2074679E-03
  1.3125000E+03  4.1057842E-03
  1.3250000E+03  4.0111625E-03
  1.3375000E+03  3.9240397E-03
  1.3500000E+03  3.8396312E-03
  1.3625000E+03  3.7541905E-03
  1.3750000E+03  3.6670276E-03
  1.3875000E+03  3.5796548E-03
  1.4000000E+03  3.4943992E-03
  1.4250000E+03  3.3354462E-03
  1.4375000E+03  3.2618615E-03
  1.4500000E+03  3.1912688E-03
  1.4750000E+03  3.0556865E-03
  1.5000000E+03  2.9255677E-03
  1.5250000E+03  2.8018866E-03
  1.5500000E+03  2.6863319E-03
  1.5750000E+03  2.5784381E-03
  1.6000000E+03  2.4767419E-03
  1.6500000E+03  2.2869658E-03
  1.7000000E+03  2.1151303E-03
  1.7500000E+03  1.9611222E-03
  1.8000000E+03  1.8210977E-03
  1.8500000E+03  1.6932233E-03
  1.9000000E+03  1.5768377E-03
  1.9500000E+03  1.4709538E-03
  2.0000000E+03  1.3739771E-03
  2.0500000E+03  1.2847771E-03
  2.1000000E+03  1.2029907E-03
  2.2000000E+03  1.0588835E-03
  2.3000000E+03  9.3599510E-04
  2.4000000E+03  8.3107407E-04
  2.5000000E+03  7.4078819E-04
  2.6000000E+03  6.6271411E-04
  2.7000000E+03  5.9501940E-04
  2.8000000E+03  5.3598248E-04
  2.9000000E+03  4.8425645E-04
  3.0000000E+03  4.3879424E-04
  3.1000000E+03  3.9870123E-04
  3.2000000E+03  3.6321664E-04
  3.4000000E+03  3.0362498E-04
  3.6000000E+03  2.5604424E-04
  3.8000000E+03  2.1764090E-04
  4.0000000E+03  1.8633825E-04
  4.2000000E+03  1.6059123E-04
  4.4000000E+03  1.3923708E-04
  4.6000000E+03  1.2139108E-04
  4.8000000E+03  1.0637242E-04
  5.0000000E+03  9.3651605E-05
  5.2500000E+03  8.0356943E-05
  5.5000000E+03  6.9381007E-05
  5.7500000E+03  6.0248219E-05
  6.0000000E+03  5.2594311E-05
  6.5000000E+03  4.0656373E-05
  6.7500000E+03  3.5977707E-05
  7.0000000E+03  3.1962662E-05
  7.2500000E+03  2.8500091E-05
  7.5000000E+03  2.5500176E-05
  7.7500000E+03  2.2889851E-05
  8.0000000E+03  2.0609294E-05
  8.2500000E+03  1.8609223E-05
  8.5000000E+03  1.6848823E-05
  9.0000000E+03  1.3916622E-05
  9.5000000E+03  1.1601329E-05
  1.0000000E+04  9.7522771E-06
  1.0500000E+04  8.2603273E-06
  1.1000000E+04  7.0452252E-06
  1.1500000E+04  6.0471177E-06
  1.2000000E+04  5.2207973E-06
  1.2500000E+04  4.5317393E-06
  1.3000000E+04  3.9532965E-06
  1.3500000E+04  3.4647008E-06
  1.4000000E+04  3.0496196E-06
  1.4500000E+04  2.6950982E-06
  1.5000000E+04  2.3907829E-06
  1.5500000E+04  2.1283382E-06
  1.6000000E+04  1.9010067E-06
  1.6500000E+04  1.7032759E-06
  1.7000000E+04  1.5306215E-06
  1.8000000E+04  1.2462404E-06
  1.9000000E+04  1.0249147E-06
  2.0000000E+04  8.5055422E-07
  2.1000000E+04  7.1167435E-07
  2.2000000E+04  5.9994526E-07
  2.3000000E+04  5.0923658E-07
  2.4000000E+04  4.3497636E-07
  2.5000000E+04  3.7371339E-07
  2.6000000E+04  3.2281332E-07
  2.7000000E+04  2.8024461E-07
  2.8000000E+04  2.4442571E-07
  2.9000000E+04  2.1411457E-07
  3.0000000E+04  1.8832768E-07
  3.1000000E+04  1.6628037E-07
  3.2000000E+04  1.4734215E-07
  3.3000000E+04  1.3100304E-07
  3.4000000E+04  1.1684789E-07
  3.5000000E+04  1.0453681E-07
  3.6000000E+04  9.3789997E-08
  3.8000000E+04  7.6101701E-08
  4.0000000E+04  6.2355412E-08
  4.2000000E+04  5.1546691E-08
  4.4000000E+04  4.2956825E-08
  4.6000000E+04  3.6063721E-08
  4.8000000E+04  3.0482806E-08
  5.0000000E+04  2.5927196E-08
  5.2500000E+04  2.1349766E-08
  5.5000000E+04  1.7725950E-08
  5.7500000E+04  1.4828634E-08
  5.8750000E+04  1.3598494E-08
  6.0000000E+04  1.2491145E-08
  6.2500000E+04  1.0589582E-08
  6.5000000E+04  9.0307459E-09
  6.7500000E+04  7.7437664E-09
  7.0000000E+04  6.6742094E-09
  7.2500000E+04  5.7798735E-09
  7.5000000E+04  5.0277585E-09
  7.7500000E+04  4.3918488E-09
  8.0000000E+04  3.8514804E-09
  8.2500000E+04  3.3901245E-09
  8.5000000E+04  2.9944714E-09
  8.7500000E+04  2.6537368E-09
  9.0000000E+04  2.3591312E-09
  9.2500000E+04  2.1034510E-09
  9.5000000E+04  1.8807617E-09
  1.0000000E+05  1.5155264E-09
  1.0500000E+05  1.2331344E-09
  1.1000000E+05  1.0122824E-09
  1.1500000E+05  8.3774622E-10
  1.2000000E+05  6.9848587E-10
  1.2500000E+05  5.8638882E-10
  1.3000000E+05  4.9542007E-10
  1.3500000E+05  4.2103911E-10
  1.4000000E+05  3.5979429E-10
  1.4500000E+05  3.0903602E-10
  1.5000000E+05  2.6671192E-10
  1.5500000E+05  2.3121900E-10
  1.6000000E+05  2.0129532E-10
  1.6500000E+05  1.7593999E-10
  1.7000000E+05  1.5435374E-10
  1.7500000E+05  1.3589418E-10
  1.8000000E+05  1.2004180E-10
  1.8500000E+05  1.0637398E-10
  1.9000000E+05  9.4545074E-11
  1.9500000E+05  8.4270906E-11
  2.0000000E+05  7.5316688E-11
  2.0500000E+05  6.7487498E-11
  2.1000000E+05  6.0620808E-11
  2.2000000E+05  4.9252247E-11
  2.3000000E+05  4.0360138E-11
  2.4000000E+05  3.3334476E-11
  2.5000000E+05  2.7731811E-11
  2.6000000E+05  2.3225596E-11
  2.7000000E+05  1.9572510E-11
  2.8000000E+05  1.6589264E-11
  2.9000000E+05  1.4136368E-11
  3.0000000E+05  1.2106672E-11
  3.1000000E+05  1.0417150E-11
  3.2000000E+05  9.0029386E-12
  3.3000000E+05  7.8129744E-12
  3.4000000E+05  6.8067661E-12
  3.5000000E+05  5.9519891E-12
  3.6000000E+05  5.2226697E-12
  3.7000000E+05  4.5978126E-12
  3.8000000E+05  4.0603528E-12
  3.9000000E+05  3.5963451E-12
  4.0000000E+05  3.1943344E-12
  4.1000000E+05  2.8448643E-12
  4.2000000E+05  2.5400946E-12
  4.3000000E+05  2.2734963E-12
  4.4000000E+05  2.0396094E-12
  4.6000000E+05  1.6523520E-12
  4.8000000E+05  1.3495646E-12
  5.0000000E+05  1.1105468E-12
  5.1250000E+05  9.8665439E-13
  5.2500000E+05  8.7883905E-13
  5.3750000E+05  7.8472600E-13
  5.5000000E+05  7.0233290E-13
  5.7500000E+05  5.6632414E-13
  5.8750000E+05  5.1013001E-13
  6.0000000E+05  4.6041550E-13
  6.2500000E+05  3.7714805E-13
  6.5000000E+05  3.1109930E-13
  6.7500000E+05  2.5827857E-13
  7.0000000E+05  2.1571536E-13
  7.2500000E+05  1.8117524E-13
  7.5000000E+05  1.5296116E-13
  7.7500000E+05  1.2977269E-13
  8.0000000E+05  1.1060489E-13
  8.2500000E+05  9.4675099E-14
  8.5000000E+05  8.1369131E-14
  8.7500000E+05  7.0201672E-14
  9.0000000E+05  6.0786750E-14
  9.2500000E+05  5.2815514E-14
  9.5000000E+05  4.6039348E-14
  9.7500000E+05  4.0257020E-14
  1.0000000E+06  3.5304807E-14
  1.0250000E+06  3.1048841E-14
  1.0500000E+06  2.7379158E-14
  1.0750000E+06  2.4205032E-14
  1.1000000E+06  2.1451288E-14
  1.1250000E+06  1.9055396E-14
  1.1500000E+06  1.6965140E-14
  1.2000000E+06  1.3533368E-14
  1.2500000E+06  1.0882069E-14
  1.3000000E+06  8.8149475E-15
  1.3500000E+06  7.1895930E-15
  1.4000000E+06  5.9015024E-15
  1.4500000E+06  4.8731902E-15
  1.5000000E+06  4.0466323E-15
  1.5500000E+06  3.3779725E-15
  1.6000000E+06  2.8337814E-15
  1.6500000E+06  2.3883737E-15
  1.7000000E+06  2.0218653E-15
  1.7500000E+06  1.7187536E-15
  1.8000000E+06  1.4668730E-15
  1.8500000E+06  1.2566160E-15
  1.9000000E+06  1.0803489E-15
  1.9500000E+06  9.3197210E-16
  2.0000000E+06  8.0658607E-16
  2.0500000E+06  7.0023539E-16
  2.1000000E+06  6.0971073E-16
  2.1500000E+06  5.3239611E-16
  2.2000000E+06  4.6614980E-16
  2.2500000E+06  4.0921099E-16
  2.3000000E+06  3.6012622E-16
  2.3500000E+06  3.1769115E-16
  2.4000000E+06  2.8090417E-16
  2.4500000E+06  2.4892933E-16
  2.5000000E+06  2.2106660E-16
  2.5500000E+06  1.9672794E-16
  2.6000000E+06  1.7541767E-16
  2.6500000E+06  1.5671666E-16
  2.7000000E+06  1.4026949E-16
  2.8000000E+06  1.1297225E-16
  2.9000000E+06  9.1600428E-17
  3.0000000E+06  7.4740584E-17
  3.1000000E+06  6.1345409E-17
  3.2000000E+06  5.0632122E-17
  3.3000000E+06  4.2010641E-17
  3.4000000E+06  3.5031842E-17
  3.5000000E+06  2.9351271E-17
  3.6000000E+06  2.4702321E-17
  3.7000000E+06  2.0877638E-17
  3.8000000E+06  1.7715486E-17
  3.9000000E+06  1.5088895E-17
  4.0000000E+06  1.2898168E-17
  4.1000000E+06  1.1064580E-17
  4.2000000E+06  9.5246662E-18
  4.3000000E+06  8.2270310E-18
  
  
#  32   5  M1  EION =  1.840000000E+02 eV   283
#  S(0) = 1.073751E+00
  1.7107004E+00  0.0000000E+00
  1.7107004E+02  0.0000000E+00
  1.7107004E+02  2.2638760E-03
  1.8400000E+02  2.2638760E-03
  1.8400272E+02  2.2638760E-03
  1.8430259E+02  2.2517397E-03
  1.8460245E+02  2.2401749E-03
  1.8490231E+02  2.2291755E-03
  1.8520218E+02  2.2187319E-03
  1.8580190E+02  2.1994588E-03
  1.8640163E+02  2.1822307E-03
  1.8760109E+02  2.1533251E-03
  1.8880054E+02  2.1308174E-03
  1.9000000E+02  2.1135800E-03
  1.9250000E+02  2.0904782E-03
  1.9500000E+02  2.0793182E-03
  1.9750000E+02  2.0753913E-03
  2.0000000E+02  2.0754598E-03
  2.0250000E+02  2.0772772E-03
  2.0500000E+02  2.0792939E-03
  2.0750000E+02  2.0804673E-03
  2.1000000E+02  2.0801334E-03
  2.1500000E+02  2.0736548E-03
  2.2000000E+02  2.0591166E-03
  2.2500000E+02  2.0376522E-03
  2.3000000E+02  2.0111462E-03
  2.3500000E+02  1.9815458E-03
  2.4000000E+02  1.9504992E-03
  2.4500000E+02  1.9192181E-03
  2.5000000E+02  1.8884857E-03
  2.6000000E+02  1.8300500E-03
  2.7000000E+02  1.7757289E-03
  2.8000000E+02  1.7241630E-03
  2.9000000E+02  1.6737839E-03
  3.0000000E+02  1.6236088E-03
  3.1000000E+02  1.5734194E-03
  3.2000000E+02  1.5235560E-03
  3.3000000E+02  1.4745992E-03
  3.4000000E+02  1.4271514E-03
  3.5000000E+02  1.3816109E-03
  3.6000000E+02  1.3381768E-03
  3.8000000E+02  1.2574288E-03
  4.0000000E+02  1.1836057E-03
  4.2000000E+02  1.1151654E-03
  4.4000000E+02  1.0513200E-03
  4.6000000E+02  9.9197334E-04
  4.8000000E+02  9.3716144E-04
  5.0000000E+02  8.8678063E-04
  5.2500000E+02  8.2940853E-04
  5.5000000E+02  7.7733568E-04
  5.7500000E+02  7.2969894E-04
  6.0000000E+02  6.8595011E-04
  6.5000000E+02  6.0905817E-04
  6.7500000E+02  5.7536641E-04
  7.0000000E+02  5.4442363E-04
  7.2500000E+02  5.1585893E-04
  7.5000000E+02  4.8937882E-04
  8.0000000E+02  4.4195642E-04
  8.5000000E+02  4.0096185E-04
  9.0000000E+02  3.6540663E-04
  9.5000000E+02  3.3430652E-04
  1.0000000E+03  3.0685973E-04
  1.0500000E+03  2.8258369E-04
  1.1000000E+03  2.6105739E-04
  1.1500000E+03  2.4185035E-04
  1.2000000E+03  2.2461804E-04
  1.2500000E+03  2.0911178E-04
  1.3000000E+03  1.9512358E-04
  1.3500000E+03  1.8246172E-04
  1.4000000E+03  1.7095724E-04
  1.4500000E+03  1.6047026E-04
  1.5000000E+03  1.5088844E-04
  1.6000000E+03  1.3406508E-04
  1.7000000E+03  1.1982795E-04
  1.8000000E+03  1.0766429E-04
  1.9000000E+03  9.7199550E-05
  2.0000000E+03  8.8141206E-05
  2.1000000E+03  8.0248526E-05
  2.2000000E+03  7.3329370E-05
  2.3000000E+03  6.7231899E-05
  2.4000000E+03  6.1833215E-05
  2.5000000E+03  5.7032406E-05
  2.6000000E+03  5.2746001E-05
  2.7000000E+03  4.8904414E-05
  2.8000000E+03  4.5449103E-05
  2.9000000E+03  4.2330732E-05
  3.0000000E+03  3.9507563E-05
  3.1000000E+03  3.6944097E-05
  3.2000000E+03  3.4609989E-05
  3.4000000E+03  3.0529139E-05
  3.6000000E+03  2.7096027E-05
  3.8000000E+03  2.4182908E-05
  4.0000000E+03  2.1691757E-05
  4.2000000E+03  1.9546409E-05
  4.4000000E+03  1.7686963E-05
  4.6000000E+03  1.6065830E-05
  4.8000000E+03  1.4644827E-05
  5.0000000E+03  1.3393043E-05
  5.2500000E+03  1.2028298E-05
  5.5000000E+03  1.0849197E-05
  5.7500000E+03  9.8243407E-06
  5.8750000E+03  9.3617061E-06
  6.0000000E+03  8.9286264E-06
  6.2500000E+03  8.1418023E-06
  6.5000000E+03  7.4473890E-06
  6.7500000E+03  6.8318674E-06
  7.0000000E+03  6.2840708E-06
  7.2500000E+03  5.7947151E-06
  7.5000000E+03  5.3560342E-06
  7.7500000E+03  4.9614919E-06
  8.0000000E+03  4.6055570E-06
  8.2500000E+03  4.2835266E-06
  8.5000000E+03  3.9913820E-06
  8.7500000E+03  3.7256720E-06
  9.0000000E+03  3.4834204E-06
  9.2500000E+03  3.2620500E-06
  9.5000000E+03  3.0593211E-06
  1.0000000E+04  2.7022190E-06
  1.0500000E+04  2.3992145E-06
  1.1000000E+04  2.1403161E-06
  1.1500000E+04  1.9176916E-06
  1.2000000E+04  1.7251375E-06
  1.2500000E+04  1.5576934E-06
  1.3000000E+04  1.4113583E-06
  1.3500000E+04  1.2828795E-06
  1.4000000E+04  1.1695925E-06
  1.4500000E+04  1.0692996E-06
  1.5000000E+04  9.8017672E-07
  1.5500000E+04  9.0070075E-07
  1.6000000E+04  8.2959292E-07
  1.6500000E+04  7.6577378E-07
  1.7000000E+04  7.0832785E-07
  1.7500000E+04  6.5647511E-07
  1.8000000E+04  6.0954799E-07
  1.8500000E+04  5.6697274E-07
  1.9000000E+04  5.2825443E-07
  2.0000000E+04  4.6073074E-07
  2.1000000E+04  4.0417335E-07
  2.2000000E+04  3.5643929E-07
  2.3000000E+04  3.1587111E-07
  2.4000000E+04  2.8117265E-07
  2.5000000E+04  2.5132007E-07
  2.6000000E+04  2.2549707E-07
  2.7000000E+04  2.0304725E-07
  2.8000000E+04  1.8343871E-07
  2.9000000E+04  1.6623729E-07
  3.0000000E+04  1.5108620E-07
  3.1000000E+04  1.3769026E-07
  3.2000000E+04  1.2580384E-07
  3.3000000E+04  1.1522140E-07
  3.4000000E+04  1.0577005E-07
  3.5000000E+04  9.7303643E-08
  3.6000000E+04  8.9698112E-08
  3.7000000E+04  8.2847629E-08
  3.8000000E+04  7.6661567E-08
  3.9000000E+04  7.1062005E-08
  4.0000000E+04  6.5981693E-08
  4.1000000E+04  6.1362386E-08
  4.2000000E+04  5.7153477E-08
  4.3000000E+04  5.3310856E-08
  4.4000000E+04  4.9795961E-08
  4.6000000E+04  4.3618161E-08
  4.8000000E+04  3.8395245E-08
  5.0000000E+04  3.3951672E-08
  5.1250000E+04  3.1507438E-08
  5.2500000E+04  2.9285102E-08
  5.3750000E+04  2.7260391E-08
  5.5000000E+04  2.5412129E-08
  5.7500000E+04  2.2173100E-08
  5.8750000E+04  2.0751769E-08
  6.0000000E+04  1.9445171E-08
  6.2500000E+04  1.7132804E-08
  6.5000000E+04  1.5160977E-08
  6.7500000E+04  1.3470231E-08
  7.0000000E+04  1.2013042E-08
  7.2500000E+04  1.0751128E-08
  7.5000000E+04  9.6534281E-09
  7.7500000E+04  8.6945686E-09
  8.0000000E+04  7.8536943E-09
  8.2500000E+04  7.1135610E-09
  8.5000000E+04  6.4598299E-09
  8.7500000E+04  5.8805156E-09
  9.0000000E+04  5.3655512E-09
  9.2500000E+04  4.9064420E-09
  9.5000000E+04  4.4959871E-09
  9.7500000E+04  4.1280570E-09
  1.0000000E+05  3.7974137E-09
  1.0250000E+05  3.4995643E-09
  1.0500000E+05  3.2306412E-09
  1.0750000E+05  2.9873035E-09
  1.1000000E+05  2.7666563E-09
  1.1250000E+05  2.5661837E-09
  1.1500000E+05  2.3836924E-09
  1.2000000E+05  2.0652194E-09
  1.2500000E+05  1.7985387E-09
  1.3000000E+05  1.5737942E-09
  1.3500000E+05  1.3832640E-09
  1.4000000E+05  1.2208456E-09
  1.4500000E+05  1.0816787E-09
  1.5000000E+05  9.6186153E-10
  1.5500000E+05  8.5823896E-10
  1.6000000E+05  7.6824262E-10
  1.6500000E+05  6.8976897E-10
  1.7000000E+05  6.2108532E-10
  1.7500000E+05  5.6075675E-10
  1.8000000E+05  5.0758926E-10
  1.8500000E+05  4.6058420E-10
  1.9000000E+05  4.1890212E-10
  1.9500000E+05  3.8183431E-10
  2.0000000E+05  3.4878002E-10
  2.0500000E+05  3.1922802E-10
  2.1000000E+05  2.9274160E-10
  2.1500000E+05  2.6894641E-10
  2.2000000E+05  2.4752049E-10
  2.2500000E+05  2.2818611E-10
  2.3000000E+05  2.1070293E-10
  2.3500000E+05  1.9486222E-10
  2.4000000E+05  1.8048220E-10
  2.4500000E+05  1.6740418E-10
  2.5000000E+05  1.5548923E-10
  2.6000000E+05  1.3467556E-10
  2.7000000E+05  1.1723012E-10
  2.8000000E+05  1.0251972E-10
  2.9000000E+05  9.0045915E-11
  3.0000000E+05  7.9413080E-11
  3.1000000E+05  7.0304832E-11
  3.2000000E+05  6.2466409E-11
  3.3000000E+05  5.5691333E-11
  3.4000000E+05  4.9811224E-11
  3.5000000E+05  4.4687980E-11
  3.6000000E+05  4.0207741E-11
  3.7000000E+05  3.6276132E-11
  3.8000000E+05  3.2814528E-11
  3.9000000E+05  2.9757126E-11
  4.0000000E+05  2.7048596E-11
  4.1000000E+05  2.4642227E-11
  4.2000000E+05  2.2498440E-11
  4.3000000E+05  2.0583574E-11
  4.4000000E+05  1.8868896E-11
  4.5000000E+05  1.7329790E-11
  4.6000000E+05  1.5945101E-11
  4.7000000E+05  1.4696588E-11
  4.8000000E+05  1.3568476E-11
  5.0000000E+05  1.1620493E-11
  5.1250000E+05  1.0579882E-11
  5.2500000E+05  9.6537967E-12
  5.3750000E+05  8.8274064E-12
  5.5000000E+05  8.0880756E-12
  5.7500000E+05  6.8288963E-12
  5.8750000E+05  6.2917915E-12
  6.0000000E+05  5.8067908E-12
  6.1250000E+05  5.3679252E-12
  6.2500000E+05  4.9700083E-12
  6.3750000E+05  4.6085196E-12
  6.5000000E+05  4.2795119E-12
  6.7500000E+05  3.7055395E-12
  7.0000000E+05  3.2251786E-12
  7.2500000E+05  2.8206099E-12
  7.5000000E+05  2.4778569E-12
  7.7500000E+05  2.1858712E-12
  8.0000000E+05  1.9358485E-12
  8.2500000E+05  1.7207208E-12
  8.5000000E+05  1.5347763E-12
  8.7500000E+05  1.3733692E-12
  9.0000000E+05  1.2326949E-12
  9.2500000E+05  1.1096205E-12
  9.5000000E+05  1.0015552E-12
  9.7500000E+05  9.0634427E-13
  1.0000000E+06  8.2218854E-13
  1.0250000E+06  7.4757815E-13
  1.0500000E+06  6.8123934E-13
  1.0750000E+06  6.2209298E-13
  1.1000000E+06  5.6922081E-13
  1.1250000E+06  5.2183548E-13
  1.1500000E+06  4.7926143E-13
  1.1750000E+06  4.4091924E-13
  1.2000000E+06  4.0631016E-13
  1.2250000E+06  3.7500354E-13
  1.2500000E+06  3.4663053E-13
  1.2750000E+06  3.2087483E-13
  1.3000000E+06  2.9745854E-13
  1.3250000E+06  2.7613671E-13
  1.3500000E+06  2.5669303E-13
  
  
#  32   6  M2  EION =  1.300000000E+02 eV   294
#  S(0) = 1.219026E+00
  1.2533558E+00  0.0000000E+00
  1.2533558E+02  0.0000000E+00
  1.2533558E+02  1.1551514E-03
  1.3000000E+02  1.1551514E-03
  1.3000272E+02  1.1551514E-03
  1.3100218E+02  1.1565638E-03
  1.3200163E+02  1.1582898E-03
  1.3300109E+02  1.1608246E-03
  1.3400054E+02  1.1644516E-03
  1.3500000E+02  1.1692689E-03
  1.3750000E+02  1.1860800E-03
  1.4000000E+02  1.2078206E-03
  1.4250000E+02  1.2323026E-03
  1.4500000E+02  1.2582223E-03
  1.5000000E+02  1.3126221E-03
  1.5500000E+02  1.3704383E-03
  1.6000000E+02  1.4322738E-03
  1.6500000E+02  1.4978186E-03
  1.7000000E+02  1.5656191E-03
  1.8000000E+02  1.6990568E-03
  1.8500000E+02  1.7602863E-03
  1.9000000E+02  1.8157294E-03
  1.9500000E+02  1.8646228E-03
  2.0000000E+02  1.9068313E-03
  2.1000000E+02  1.9726059E-03
  2.2000000E+02  2.0175701E-03
  2.3000000E+02  2.0463275E-03
  2.4000000E+02  2.0619568E-03
  2.5000000E+02  2.0661684E-03
  2.6000000E+02  2.0600057E-03
  2.7000000E+02  2.0445341E-03
  2.8000000E+02  2.0211182E-03
  2.9000000E+02  1.9913659E-03
  3.0000000E+02  1.9569671E-03
  3.1000000E+02  1.9194218E-03
  3.2000000E+02  1.8798870E-03
  3.4000000E+02  1.7978913E-03
  3.6000000E+02  1.7142565E-03
  3.8000000E+02  1.6301534E-03
  4.0000000E+02  1.5466900E-03
  4.2000000E+02  1.4652835E-03
  4.4000000E+02  1.3873189E-03
  4.6000000E+02  1.3135350E-03
  4.8000000E+02  1.2440105E-03
  5.0000000E+02  1.1785214E-03
  5.2500000E+02  1.1017470E-03
  5.5000000E+02  1.0303057E-03
  5.7500000E+02  9.6409042E-04
  6.0000000E+02  9.0294446E-04
  6.5000000E+02  7.9477939E-04
  6.7500000E+02  7.4681849E-04
  7.0000000E+02  7.0236198E-04
  7.2500000E+02  6.6114842E-04
  7.5000000E+02  6.2294160E-04
  8.0000000E+02  5.5467181E-04
  8.5000000E+02  4.9589593E-04
  9.0000000E+02  4.4495122E-04
  9.5000000E+02  4.0050556E-04
  1.0000000E+03  3.6168753E-04
  1.0500000E+03  3.2770205E-04
  1.1000000E+03  2.9777249E-04
  1.1500000E+03  2.7128740E-04
  1.2000000E+03  2.4779776E-04
  1.2500000E+03  2.2691993E-04
  1.3000000E+03  2.0829854E-04
  1.3500000E+03  1.9162497E-04
  1.4000000E+03  1.7664681E-04
  1.4500000E+03  1.6316251E-04
  1.5000000E+03  1.5099884E-04
  1.5500000E+03  1.4000229E-04
  1.6000000E+03  1.3003419E-04
  1.6500000E+03  1.2097480E-04
  1.7000000E+03  1.1272154E-04
  1.8000000E+03  9.8299204E-05
  1.9000000E+03  8.6200001E-05
  2.0000000E+03  7.5979813E-05
  2.1000000E+03  6.7289140E-05
  2.2000000E+03  5.9853557E-05
  2.3000000E+03  5.3455628E-05
  2.4000000E+03  4.7921690E-05
  2.5000000E+03  4.3112105E-05
  2.6000000E+03  3.8913353E-05
  2.7000000E+03  3.5232377E-05
  2.8000000E+03  3.1992441E-05
  2.9000000E+03  2.9130000E-05
  3.0000000E+03  2.6592113E-05
  3.1000000E+03  2.4334444E-05
  3.2000000E+03  2.2319706E-05
  3.3000000E+03  2.0516385E-05
  3.4000000E+03  1.8897721E-05
  3.5000000E+03  1.7440903E-05
  3.6000000E+03  1.6126403E-05
  3.7000000E+03  1.4937441E-05
  3.8000000E+03  1.3859541E-05
  3.9000000E+03  1.2880176E-05
  4.0000000E+03  1.1988470E-05
  4.2000000E+03  1.0431319E-05
  4.4000000E+03  9.1256227E-06
  4.6000000E+03  8.0231815E-06
  4.8000000E+03  7.0864105E-06
  5.0000000E+03  6.2857179E-06
  5.2500000E+03  5.4408627E-06
  5.5000000E+03  4.7363122E-06
  5.7500000E+03  4.1445238E-06
  5.8750000E+03  3.8840484E-06
  6.0000000E+03  3.6441504E-06
  6.2500000E+03  3.2184795E-06
  6.5000000E+03  2.8543058E-06
  6.7500000E+03  2.5411055E-06
  7.0000000E+03  2.2704241E-06
  7.2500000E+03  2.0354202E-06
  7.5000000E+03  1.8305207E-06
  7.7500000E+03  1.6511539E-06
  8.0000000E+03  1.4935466E-06
  8.2500000E+03  1.3545671E-06
  8.5000000E+03  1.2316025E-06
  8.7500000E+03  1.1224620E-06
  9.0000000E+03  1.0253006E-06
  9.2500000E+03  9.3855741E-07
  9.5000000E+03  8.6090631E-07
  9.7500000E+03  7.9121558E-07
  1.0000000E+04  7.2851593E-07
  1.0250000E+04  6.7197411E-07
  1.0500000E+04  6.2087144E-07
  1.0750000E+04  5.7458602E-07
  1.1000000E+04  5.3257803E-07
  1.1250000E+04  4.9437747E-07
  1.1500000E+04  4.5957402E-07
  1.2000000E+04  3.9876525E-07
  1.2500000E+04  3.4776879E-07
  1.3000000E+04  3.0473090E-07
  1.3500000E+04  2.6819620E-07
  1.4000000E+04  2.3701245E-07
  1.4500000E+04  2.1025999E-07
  1.5000000E+04  1.8719938E-07
  1.5500000E+04  1.6723203E-07
  1.6000000E+04  1.4987020E-07
  1.6500000E+04  1.3471396E-07
  1.7000000E+04  1.2143360E-07
  1.7500000E+04  1.0975581E-07
  1.8000000E+04  9.9452855E-08
  1.8500000E+04  9.0334047E-08
  1.9000000E+04  8.2239009E-08
  1.9500000E+04  7.5032268E-08
  2.0000000E+04  6.8598906E-08
  2.0500000E+04  6.2841058E-08
  2.1000000E+04  5.7675068E-08
  2.1500000E+04  5.3029173E-08
  2.2000000E+04  4.8841601E-08
  2.2500000E+04  4.5059006E-08
  2.3000000E+04  4.1635177E-08
  2.4000000E+04  3.5708369E-08
  2.5000000E+04  3.0797540E-08
  2.6000000E+04  2.6700477E-08
  2.7000000E+04  2.3260514E-08
  2.8000000E+04  2.0355128E-08
  2.9000000E+04  1.7887689E-08
  3.0000000E+04  1.5781372E-08
  3.1000000E+04  1.3974636E-08
  3.2000000E+04  1.2417843E-08
  3.3000000E+04  1.1070693E-08
  3.4000000E+04  9.9002694E-09
  3.5000000E+04  8.8795275E-09
  3.6000000E+04  7.9861272E-09
  3.7000000E+04  7.2015204E-09
  3.8000000E+04  6.5102339E-09
  3.9000000E+04  5.8993000E-09
  4.0000000E+04  5.3578026E-09
  4.1000000E+04  4.8765150E-09
  4.2000000E+04  4.4476079E-09
  4.3000000E+04  4.0644128E-09
  4.4000000E+04  3.7212296E-09
  4.5000000E+04  3.4131685E-09
  4.6000000E+04  3.1360216E-09
  4.7000000E+04  2.8861565E-09
  4.8000000E+04  2.6604282E-09
  5.0000000E+04  2.2708116E-09
  5.1250000E+04  2.0628145E-09
  5.2500000E+04  1.8778277E-09
  5.3750000E+04  1.7128803E-09
  5.5000000E+04  1.5654379E-09
  5.7500000E+04  1.3146983E-09
  5.8750000E+04  1.2079335E-09
  6.0000000E+04  1.1116500E-09
  6.1250000E+04  1.0246455E-09
  6.2500000E+04  9.4587513E-10
  6.3750000E+04  8.7442816E-10
  6.5000000E+04  8.0950887E-10
  6.7500000E+04  6.9654956E-10
  7.0000000E+04  6.0237140E-10
  7.2500000E+04  5.2337658E-10
  7.5000000E+04  4.5674285E-10
  7.7500000E+04  4.0023853E-10
  8.0000000E+04  3.5208595E-10
  8.2500000E+04  3.1085932E-10
  8.5000000E+04  2.7540734E-10
  8.7500000E+04  2.4479466E-10
  9.0000000E+04  2.1825703E-10
  9.2500000E+04  1.9516660E-10
  9.5000000E+04  1.7500481E-10
  9.7500000E+04  1.5734128E-10
  1.0000000E+05  1.4181720E-10
  1.0250000E+05  1.2813211E-10
  1.0500000E+05  1.1603330E-10
  1.0750000E+05  1.0530738E-10
  1.1000000E+05  9.5773493E-11
  1.1250000E+05  8.7277783E-11
  1.1500000E+05  7.9688918E-11
  1.1750000E+05  7.2894407E-11
  1.2000000E+05  6.6797582E-11
  1.2250000E+05  6.1315125E-11
  1.2500000E+05  5.6375014E-11
  1.2750000E+05  5.1914818E-11
  1.3000000E+05  4.7880267E-11
  1.3250000E+05  4.4224062E-11
  1.3500000E+05  4.0904876E-11
  1.4000000E+05  3.5137196E-11
  1.4500000E+05  3.0337174E-11
  1.5000000E+05  2.6318244E-11
  1.5500000E+05  2.2934198E-11
  1.6000000E+05  2.0069574E-11
  1.6500000E+05  1.7632519E-11
  1.7000000E+05  1.5549448E-11
  1.7500000E+05  1.3761025E-11
  1.8000000E+05  1.2219113E-11
  1.8500000E+05  1.0884437E-11
  1.9000000E+05  9.7247786E-12
  1.9500000E+05  8.7135720E-12
  2.0000000E+05  7.8288094E-12
  2.0500000E+05  7.0521731E-12
  2.1000000E+05  6.3683439E-12
  2.1500000E+05  5.7644561E-12
  2.2000000E+05  5.2296614E-12
  2.2500000E+05  4.7547771E-12
  2.3000000E+05  4.3320020E-12
  2.3500000E+05  3.9546862E-12
  2.4000000E+05  3.6171414E-12
  2.4500000E+05  3.3144870E-12
  2.5000000E+05  3.0425224E-12
  2.5500000E+05  2.7976220E-12
  2.6000000E+05  2.5766463E-12
  2.6500000E+05  2.3768694E-12
  2.7000000E+05  2.1959184E-12
  2.8000000E+05  1.8824677E-12
  2.9000000E+05  1.6226199E-12
  3.0000000E+05  1.4058158E-12
  3.1000000E+05  1.2238314E-12
  3.2000000E+05  1.0702084E-12
  3.3000000E+05  9.3983631E-13
  3.4000000E+05  8.2864160E-13
  3.5000000E+05  7.3335512E-13
  3.6000000E+05  6.5133571E-13
  3.7000000E+05  5.8043716E-13
  3.8000000E+05  5.1890590E-13
  3.9000000E+05  4.6530128E-13
  4.0000000E+05  4.1843322E-13
  4.1000000E+05  3.7731394E-13
  4.2000000E+05  3.4112006E-13
  4.3000000E+05  3.0916214E-13
  4.4000000E+05  2.8086039E-13
  4.5000000E+05  2.5572507E-13
  4.6000000E+05  2.3334106E-13
  4.7000000E+05  2.1335523E-13
  4.8000000E+05  1.9546615E-13
  5.0000000E+05  1.6498152E-13
  5.1250000E+05  1.4892308E-13
  5.2500000E+05  1.3477521E-13
  5.3750000E+05  1.2227152E-13
  5.5000000E+05  1.1118796E-13
  5.7500000E+05  9.2552363E-14
  5.8750000E+05  8.4702981E-14
  6.0000000E+05  7.7670247E-14
  6.1250000E+05  7.1354129E-14
  6.2500000E+05  6.5668613E-14
  6.3750000E+05  6.0539504E-14
  6.5000000E+05  5.5902603E-14
  6.7500000E+05  4.7889823E-14
  6.8750000E+05  4.4423155E-14
  7.0000000E+05  4.1265171E-14
  7.2500000E+05  3.5749181E-14
  7.5000000E+05  3.1125903E-14
  7.7500000E+05  2.7227017E-14
  8.0000000E+05  2.3920188E-14
  8.2500000E+05  2.1100521E-14
  8.5000000E+05  1.8684220E-14
  8.7500000E+05  1.6603863E-14
  9.0000000E+05  1.4804787E-14
  9.2500000E+05  1.3242426E-14
  9.5000000E+05  1.1880265E-14
  9.7500000E+05  1.0688222E-14
  1.0000000E+06  9.6414304E-15
  1.0250000E+06  8.7192350E-15
  1.0500000E+06  7.9043216E-15
  1.0750000E+06  7.1821102E-15
  
  
#  32   7  M3  EION =  1.250000000E+02 eV   295
#  S(0) = 2.510664E+00
  1.2034185E+00  0.0000000E+00
  1.2034185E+02  0.0000000E+00
  1.2034185E+02  2.5750051E-03
  1.2500000E+02  2.5750051E-03
  1.2500272E+02  2.5750051E-03
  1.2600218E+02  2.5832146E-03
  1.2700163E+02  2.5935864E-03
  1.2800109E+02  2.6067911E-03
  1.2900054E+02  2.6230113E-03
  1.3000000E+02  2.6420619E-03
  1.3250000E+02  2.6992036E-03
  1.3500000E+02  2.7639058E-03
  1.3750000E+02  2.8308370E-03
  1.4000000E+02  2.8975932E-03
  1.4500000E+02  3.0293356E-03
  1.5000000E+02  3.1619583E-03
  1.5500000E+02  3.2989765E-03
  1.6000000E+02  3.4407357E-03
  1.6500000E+02  3.5845590E-03
  1.7000000E+02  3.7259904E-03
  1.7500000E+02  3.8601911E-03
  1.8000000E+02  3.9830485E-03
  1.8500000E+02  4.0918032E-03
  1.9000000E+02  4.1851898E-03
  2.0000000E+02  4.3270561E-03
  2.1000000E+02  4.4176325E-03
  2.2000000E+02  4.4691209E-03
  2.3000000E+02  4.4908062E-03
  2.4000000E+02  4.4880581E-03
  2.5000000E+02  4.4637872E-03
  2.6000000E+02  4.4202430E-03
  2.7000000E+02  4.3599204E-03
  2.8000000E+02  4.2860970E-03
  2.9000000E+02  4.2021902E-03
  3.0000000E+02  4.1116360E-03
  3.1000000E+02  4.0171332E-03
  3.2000000E+02  3.9207227E-03
  3.4000000E+02  3.7267129E-03
  3.6000000E+02  3.5341447E-03
  3.8000000E+02  3.3444097E-03
  4.0000000E+02  3.1595566E-03
  4.2000000E+02  2.9820545E-03
  4.4000000E+02  2.8141923E-03
  4.6000000E+02  2.6567260E-03
  4.8000000E+02  2.5093866E-03
  5.0000000E+02  2.3713295E-03
  5.2500000E+02  2.2103936E-03
  5.5000000E+02  2.0616360E-03
  5.7500000E+02  1.9245594E-03
  6.0000000E+02  1.7986301E-03
  6.5000000E+02  1.5771297E-03
  6.7500000E+02  1.4793446E-03
  7.0000000E+02  1.3889836E-03
  7.2500000E+02  1.3054620E-03
  7.5000000E+02  1.2282393E-03
  8.0000000E+02  1.0907442E-03
  8.5000000E+02  9.7284198E-04
  9.0000000E+02  8.7096714E-04
  9.5000000E+02  7.8238133E-04
  1.0000000E+03  7.0525205E-04
  1.0500000E+03  6.3788512E-04
  1.1000000E+03  5.7868313E-04
  1.1500000E+03  5.2640996E-04
  1.2000000E+03  4.8014651E-04
  1.2500000E+03  4.3910251E-04
  1.3000000E+03  4.0255258E-04
  1.3500000E+03  3.6987573E-04
  1.4000000E+03  3.4056679E-04
  1.4500000E+03  3.1422021E-04
  1.5000000E+03  2.9048678E-04
  1.5500000E+03  2.6905731E-04
  1.6000000E+03  2.4965464E-04
  1.6500000E+03  2.3204056E-04
  1.7000000E+03  2.1601150E-04
  1.8000000E+03  1.8804551E-04
  1.9000000E+03  1.6463100E-04
  2.0000000E+03  1.4488874E-04
  2.1000000E+03  1.2812945E-04
  2.2000000E+03  1.1381332E-04
  2.3000000E+03  1.0151360E-04
  2.4000000E+03  9.0890101E-05
  2.5000000E+03  8.1669732E-05
  2.6000000E+03  7.3630823E-05
  2.7000000E+03  6.6591952E-05
  2.8000000E+03  6.0403770E-05
  2.9000000E+03  5.4942783E-05
  3.0000000E+03  5.0106244E-05
  3.1000000E+03  4.5808230E-05
  3.2000000E+03  4.1976567E-05
  3.3000000E+03  3.8550325E-05
  3.4000000E+03  3.5477823E-05
  3.5000000E+03  3.2715055E-05
  3.6000000E+03  3.0224392E-05
  3.8000000E+03  2.5934616E-05
  3.9000000E+03  2.4083593E-05
  4.0000000E+03  2.2399577E-05
  4.2000000E+03  1.9462162E-05
  4.4000000E+03  1.7002693E-05
  4.6000000E+03  1.4928979E-05
  4.8000000E+03  1.3169241E-05
  5.0000000E+03  1.1667048E-05
  5.2500000E+03  1.0084166E-05
  5.5000000E+03  8.7660789E-06
  5.7500000E+03  7.6604926E-06
  5.8750000E+03  7.1743667E-06
  6.0000000E+03  6.7269370E-06
  6.2500000E+03  5.9337733E-06
  6.5000000E+03  5.2560358E-06
  6.7500000E+03  4.6738538E-06
  7.0000000E+03  4.1712838E-06
  7.2500000E+03  3.7354397E-06
  7.5000000E+03  3.3558361E-06
  7.7500000E+03  3.0238810E-06
  8.0000000E+03  2.7324910E-06
  8.2500000E+03  2.4757931E-06
  8.5000000E+03  2.2488922E-06
  8.7500000E+03  2.0476881E-06
  9.0000000E+03  1.8687304E-06
  9.2500000E+03  1.7091036E-06
  9.5000000E+03  1.5663319E-06
  9.7500000E+03  1.4383048E-06
  1.0000000E+04  1.3232162E-06
  1.0250000E+04  1.2195148E-06
  1.0500000E+04  1.1258635E-06
  1.1000000E+04  9.6424087E-07
  1.1500000E+04  8.3080616E-07
  1.2000000E+04  7.1982219E-07
  1.2500000E+04  6.2687688E-07
  1.3000000E+04  5.4854266E-07
  1.3500000E+04  4.8213210E-07
  1.4000000E+04  4.2552024E-07
  1.4500000E+04  3.7701304E-07
  1.5000000E+04  3.3525003E-07
  1.5500000E+04  2.9913120E-07
  1.6000000E+04  2.6776122E-07
  1.6500000E+04  2.4040680E-07
  1.7000000E+04  2.1646400E-07
  1.7500000E+04  1.9543276E-07
  1.8000000E+04  1.7689677E-07
  1.8500000E+04  1.6050780E-07
  1.9000000E+04  1.4597326E-07
  1.9500000E+04  1.3304622E-07
  2.0000000E+04  1.2151742E-07
  2.0500000E+04  1.1120882E-07
  2.1000000E+04  1.0196834E-07
  2.1500000E+04  9.3665667E-08
  2.2000000E+04  8.6188692E-08
  2.2500000E+04  7.9440698E-08
  2.3000000E+04  7.3337964E-08
  2.4000000E+04  6.2786922E-08
  2.5000000E+04  5.4058847E-08
  2.6000000E+04  4.6788659E-08
  2.7000000E+04  4.0693920E-08
  2.8000000E+04  3.5554070E-08
  2.9000000E+04  3.1195396E-08
  3.0000000E+04  2.7479976E-08
  3.1000000E+04  2.4297472E-08
  3.2000000E+04  2.1558997E-08
  3.3000000E+04  1.9192477E-08
  3.4000000E+04  1.7139112E-08
  3.5000000E+04  1.5350654E-08
  3.6000000E+04  1.3787294E-08
  3.7000000E+04  1.2416018E-08
  3.8000000E+04  1.1209319E-08
  3.9000000E+04  1.0144164E-08
  4.0000000E+04  9.2011881E-09
  4.1000000E+04  8.3640375E-09
  4.2000000E+04  7.6188507E-09
  4.3000000E+04  6.9538339E-09
  4.4000000E+04  6.3589160E-09
  4.5000000E+04  5.8254668E-09
  4.6000000E+04  5.3460663E-09
  4.7000000E+04  4.9143163E-09
  4.8000000E+04  4.5246819E-09
  5.0000000E+04  3.8531791E-09
  5.1250000E+04  3.4952940E-09
  5.2500000E+04  3.1773971E-09
  5.3750000E+04  2.8942851E-09
  5.5000000E+04  2.6415245E-09
  5.7500000E+04  2.2124346E-09
  5.8750000E+04  2.0300545E-09
  6.0000000E+04  1.8657683E-09
  6.1250000E+04  1.7174838E-09
  6.2500000E+04  1.5833841E-09
  6.3750000E+04  1.4618875E-09
  6.5000000E+04  1.3516131E-09
  6.7500000E+04  1.1600450E-09
  7.0000000E+04  1.0006713E-09
  7.2500000E+04  8.6727433E-10
  7.5000000E+04  7.5498565E-10
  7.7500000E+04  6.5996227E-10
  8.0000000E+04  5.7914829E-10
  8.2500000E+04  5.1009668E-10
  8.5000000E+04  4.5083487E-10
  8.7500000E+04  3.9976292E-10
  9.0000000E+04  3.5557557E-10
  9.2500000E+04  3.1720212E-10
  9.5000000E+04  2.8375971E-10
  9.7500000E+04  2.5451675E-10
  1.0000000E+05  2.2886422E-10
  1.0250000E+05  2.0629284E-10
  1.0500000E+05  1.8637496E-10
  1.0750000E+05  1.6874998E-10
  1.1000000E+05  1.5311270E-10
  1.1250000E+05  1.3920386E-10
  1.1500000E+05  1.2680245E-10
  1.1750000E+05  1.1571941E-10
  1.2000000E+05  1.0579254E-10
  1.2250000E+05  9.6882204E-11
  1.2500000E+05  8.8867870E-11
  1.2750000E+05  8.1645166E-11
  1.3000000E+05  7.5123501E-11
  1.3250000E+05  6.9224027E-11
  1.3500000E+05  6.3877951E-11
  1.4000000E+05  5.4612720E-11
  1.4500000E+05  4.6929482E-11
  1.5000000E+05  4.0519479E-11
  1.5500000E+05  3.5141370E-11
  1.6000000E+05  3.0605011E-11
  1.6500000E+05  2.6759492E-11
  1.7000000E+05  2.3484237E-11
  1.7500000E+05  2.0682280E-11
  1.8000000E+05  1.8275157E-11
  1.8500000E+05  1.6199010E-11
  1.9000000E+05  1.4401587E-11
  1.9500000E+05  1.2839907E-11
  2.0000000E+05  1.1478443E-11
  2.0500000E+05  1.0287688E-11
  2.1000000E+05  9.2430304E-12
  2.1500000E+05  8.3238531E-12
  2.2000000E+05  7.5128169E-12
  2.2500000E+05  6.7952810E-12
  2.3000000E+05  6.1588382E-12
  2.3500000E+05  5.5929375E-12
  2.4000000E+05  5.0885762E-12
  2.4500000E+05  4.6380472E-12
  2.5000000E+05  4.2347325E-12
  2.5500000E+05  3.8729321E-12
  2.6000000E+05  3.5477226E-12
  2.6500000E+05  3.2548398E-12
  2.7000000E+05  2.9905807E-12
  2.8000000E+05  2.5354463E-12
  2.9000000E+05  2.1611062E-12
  3.0000000E+05  1.8512588E-12
  3.1000000E+05  1.5932685E-12
  3.2000000E+05  1.3772610E-12
  3.3000000E+05  1.1954604E-12
  3.4000000E+05  1.0416986E-12
  3.5000000E+05  9.1104942E-13
  3.6000000E+05  7.9955290E-13
  3.7000000E+05  7.0400717E-13
  3.8000000E+05  6.2180931E-13
  3.9000000E+05  5.5083182E-13
  4.0000000E+05  4.8932682E-13
  4.1000000E+05  4.3585134E-13
  4.2000000E+05  3.8920869E-13
  4.3000000E+05  3.4840202E-13
  4.4000000E+05  3.1259745E-13
  4.5000000E+05  2.8109447E-13
  4.6000000E+05  2.5330255E-13
  4.7000000E+05  2.2872214E-13
  4.8000000E+05  2.0692914E-13
  5.0000000E+05  1.7031307E-13
  5.1250000E+05  1.5132987E-13
  5.2500000E+05  1.3480788E-13
  5.3750000E+05  1.2038393E-13
  5.5000000E+05  1.0775479E-13
  5.7500000E+05  8.6904216E-14
  5.8750000E+05  7.8288095E-14
  6.0000000E+05  7.0664703E-14
  6.1250000E+05  6.3903811E-14
  6.2500000E+05  5.7894332E-14
  6.3750000E+05  5.2541219E-14
  6.5000000E+05  4.7762885E-14
  6.6250000E+05  4.3489096E-14
  6.7500000E+05  3.9659228E-14
  6.8750000E+05  3.6220812E-14
  7.0000000E+05  3.3128306E-14
  7.1250000E+05  3.0342078E-14
  7.2500000E+05  2.7827588E-14
  7.3750000E+05  2.5554659E-14
  7.5000000E+05  2.3496876E-14
  7.7500000E+05  1.9936830E-14
  8.0000000E+05  1.6993590E-14
  8.2500000E+05  1.4547453E-14
  8.5000000E+05  1.2504349E-14
  8.7500000E+05  1.0789814E-14
  9.0000000E+05  9.3442587E-15
  9.2500000E+05  8.1198937E-15
  9.5000000E+05  7.0784229E-15
  9.7500000E+05  6.1889748E-15
  1.0000000E+06  5.4268668E-15
  1.0250000E+06  4.7722324E-15
  1.0500000E+06  4.2085173E-15
  1.0750000E+06  3.7218751E-15
  
  
#  32   8  M4  EION =  3.300000000E+01 eV   304
#  S(0) = 5.895161E+00
  2.6193766E-01  0.0000000E+00
  2.6193766E+01  0.0000000E+00
  2.6193766E+01  6.2662503E-03
  3.3000000E+01  6.2662503E-03
  3.3002721E+01  6.2662503E-03
  3.3177653E+01  6.2191699E-03
  3.3352585E+01  6.1751205E-03
  3.3527517E+01  6.1340850E-03
  3.3702449E+01  6.0960450E-03
  3.4052313E+01  6.0288743E-03
  3.4402177E+01  5.9734464E-03
  3.5101905E+01  5.8971456E-03
  3.5801633E+01  5.8657812E-03
  3.7201088E+01  5.9325790E-03
  3.8600544E+01  6.1638193E-03
  4.0000000E+01  6.5500319E-03
  4.2000000E+01  7.3512649E-03
  4.4000000E+01  8.4148558E-03
  4.6000000E+01  9.6975861E-03
  4.8000000E+01  1.1145839E-02
  5.0000000E+01  1.2698393E-02
  5.2500000E+01  1.4689016E-02
  5.5000000E+01  1.6629508E-02
  5.7500000E+01  1.8432138E-02
  5.8750000E+01  1.9263540E-02
  6.0000000E+01  2.0043198E-02
  6.2500000E+01  2.1441532E-02
  6.5000000E+01  2.2631209E-02
  6.7500000E+01  2.3631496E-02
  7.0000000E+01  2.4468256E-02
  7.2500000E+01  2.5168695E-02
  7.5000000E+01  2.5756824E-02
  8.0000000E+01  2.6671707E-02
  8.5000000E+01  2.7319206E-02
  9.0000000E+01  2.7749040E-02
  9.5000000E+01  2.7978651E-02
  1.0000000E+02  2.8014241E-02
  1.0500000E+02  2.7862910E-02
  1.1000000E+02  2.7540824E-02
  1.1500000E+02  2.7071194E-02
  1.2000000E+02  2.6484461E-02
  1.2500000E+02  2.5810588E-02
  1.3000000E+02  2.5079034E-02
  1.3500000E+02  2.4313382E-02
  1.4000000E+02  2.3532067E-02
  1.4500000E+02  2.2748697E-02
  1.5000000E+02  2.1971310E-02
  1.6000000E+02  2.0452862E-02
  1.7000000E+02  1.8994812E-02
  1.8000000E+02  1.7602399E-02
  1.9000000E+02  1.6280956E-02
  2.0000000E+02  1.5038011E-02
  2.1000000E+02  1.3881195E-02
  2.2000000E+02  1.2814212E-02
  2.3000000E+02  1.1837283E-02
  2.4000000E+02  1.0945896E-02
  2.5000000E+02  1.0132990E-02
  2.6000000E+02  9.3911876E-03
  2.7000000E+02  8.7125801E-03
  2.8000000E+02  8.0902740E-03
  2.9000000E+02  7.5188236E-03
  3.0000000E+02  6.9938225E-03
  3.1000000E+02  6.5112443E-03
  3.2000000E+02  6.0677052E-03
  3.4000000E+02  5.2861159E-03
  3.6000000E+02  4.6261703E-03
  3.8000000E+02  4.0662303E-03
  4.0000000E+02  3.5882981E-03
  4.2000000E+02  3.1776007E-03
  4.4000000E+02  2.8228765E-03
  4.6000000E+02  2.5157948E-03
  4.8000000E+02  2.2493470E-03
  5.0000000E+02  2.0174439E-03
  5.2500000E+02  1.7683698E-03
  5.5000000E+02  1.5568552E-03
  5.7500000E+02  1.3760111E-03
  6.0000000E+02  1.2205023E-03
  6.5000000E+02  9.7020310E-04
  6.7500000E+02  8.6934762E-04
  7.0000000E+02  7.8136141E-04
  7.2500000E+02  7.0428057E-04
  7.5000000E+02  6.3649824E-04
  7.7500000E+02  5.7669173E-04
  8.0000000E+02  5.2375500E-04
  8.2500000E+02  4.7676036E-04
  8.5000000E+02  4.3493157E-04
  9.0000000E+02  3.6422580E-04
  9.5000000E+02  3.0738464E-04
  1.0000000E+03  2.6122197E-04
  1.0500000E+03  2.2339162E-04
  1.1000000E+03  1.9216447E-04
  1.1500000E+03  1.6621639E-04
  1.2000000E+03  1.4450712E-04
  1.2500000E+03  1.2622272E-04
  1.3000000E+03  1.1072987E-04
  1.3500000E+03  9.7533696E-05
  1.4000000E+03  8.6239406E-05
  1.4500000E+03  7.6528517E-05
  1.5000000E+03  6.8142105E-05
  1.5500000E+03  6.0869219E-05
  1.6000000E+03  5.4537107E-05
  1.6500000E+03  4.9003310E-05
  1.7000000E+03  4.4149882E-05
  1.7500000E+03  3.9878792E-05
  1.8000000E+03  3.6108218E-05
  1.8500000E+03  3.2769691E-05
  1.9000000E+03  2.9805450E-05
  2.0000000E+03  2.4811167E-05
  2.1000000E+03  2.0813635E-05
  2.2000000E+03  1.7583949E-05
  2.3000000E+03  1.4952186E-05
  2.4000000E+03  1.2790632E-05
  2.5000000E+03  1.1002281E-05
  2.6000000E+03  9.5127099E-06
  2.7000000E+03  8.2642577E-06
  2.8000000E+03  7.2118102E-06
  2.9000000E+03  6.3197638E-06
  3.0000000E+03  5.5598072E-06
  3.1000000E+03  4.9092788E-06
  3.2000000E+03  4.3499120E-06
  3.3000000E+03  3.8668855E-06
  3.4000000E+03  3.4481072E-06
  3.5000000E+03  3.0836569E-06
  3.6000000E+03  2.7653516E-06
  3.7000000E+03  2.4864072E-06
  3.8000000E+03  2.2411712E-06
  3.9000000E+03  2.0249122E-06
  4.0000000E+03  1.8336516E-06
  4.2000000E+03  1.5131995E-06
  4.4000000E+03  1.2585857E-06
  4.6000000E+03  1.0543623E-06
  4.8000000E+03  8.8913502E-07
  5.0000000E+03  7.5439031E-07
  5.1250000E+03  6.8272699E-07
  5.2500000E+03  6.1917478E-07
  5.3750000E+03  5.6267058E-07
  5.5000000E+03  5.1230920E-07
  5.7500000E+03  4.2703218E-07
  5.8750000E+03  3.9088367E-07
  6.0000000E+03  3.5837997E-07
  6.2500000E+03  3.0266122E-07
  6.5000000E+03  2.5710006E-07
  6.7500000E+03  2.1958636E-07
  7.0000000E+03  1.8849924E-07
  7.2500000E+03  1.6258249E-07
  7.5000000E+03  1.4085436E-07
  7.7500000E+03  1.2254152E-07
  8.0000000E+03  1.0703050E-07
  8.2500000E+03  9.3831428E-08
  8.5000000E+03  8.2550270E-08
  8.7500000E+03  7.2868193E-08
  9.0000000E+03  6.4525757E-08
  9.2500000E+03  5.7310712E-08
  9.5000000E+03  5.1048508E-08
  9.7500000E+03  4.5594905E-08
  1.0000000E+04  4.0830157E-08
  1.0250000E+04  3.6654416E-08
  1.0500000E+04  3.2984090E-08
  1.0750000E+04  2.9748919E-08
  1.1000000E+04  2.6889623E-08
  1.1250000E+04  2.4355985E-08
  1.1500000E+04  2.2105329E-08
  1.2000000E+04  1.8312715E-08
  1.2500000E+04  1.5279047E-08
  1.3000000E+04  1.2832103E-08
  1.3500000E+04  1.0843036E-08
  1.4000000E+04  9.2144736E-09
  1.4500000E+04  7.8720621E-09
  1.5000000E+04  6.7585277E-09
  1.5500000E+04  5.8293944E-09
  1.6000000E+04  5.0498325E-09
  1.6500000E+04  4.3923564E-09
  1.7000000E+04  3.8351329E-09
  1.7500000E+04  3.3607011E-09
  1.8000000E+04  2.9550056E-09
  1.8500000E+04  2.6066648E-09
  1.9000000E+04  2.3064101E-09
  1.9500000E+04  2.0466528E-09
  2.0000000E+04  1.8211490E-09
  2.0500000E+04  1.6247367E-09
  2.1000000E+04  1.4531260E-09
  2.1500000E+04  1.3027371E-09
  2.2000000E+04  1.1705698E-09
  2.2500000E+04  1.0541015E-09
  2.3000000E+04  9.5120220E-10
  2.3500000E+04  8.6006575E-10
  2.4000000E+04  7.7915565E-10
  2.4500000E+04  7.0716052E-10
  2.5000000E+04  6.4295820E-10
  2.6000000E+04  5.3421278E-10
  2.7000000E+04  4.4669592E-10
  2.8000000E+04  3.7574253E-10
  2.9000000E+04  3.1782180E-10
  3.0000000E+04  2.7023565E-10
  3.1000000E+04  2.3090399E-10
  3.2000000E+04  1.9821009E-10
  3.3000000E+04  1.7088793E-10
  3.4000000E+04  1.4793935E-10
  3.5000000E+04  1.2857199E-10
  3.6000000E+04  1.1215266E-10
  3.7000000E+04  9.8172496E-11
  3.8000000E+04  8.6220402E-11
  3.9000000E+04  7.5962438E-11
  4.0000000E+04  6.7125796E-11
  4.1000000E+04  5.9486562E-11
  4.2000000E+04  5.2860197E-11
  4.3000000E+04  4.7093926E-11
  4.4000000E+04  4.2060707E-11
  4.5000000E+04  3.7654444E-11
  4.6000000E+04  3.3786202E-11
  4.7000000E+04  3.0381154E-11
  4.8000000E+04  2.7376119E-11
  5.0000000E+04  2.2359962E-11
  5.1250000E+04  1.9777611E-11
  5.2500000E+04  1.7541529E-11
  5.3750000E+04  1.5599016E-11
  5.5000000E+04  1.3906321E-11
  5.7500000E+04  1.1130458E-11
  5.8750000E+04  9.9911195E-12
  6.0000000E+04  8.9873216E-12
  6.1250000E+04  8.1007513E-12
  6.2500000E+04  7.3158580E-12
  6.3750000E+04  6.6193966E-12
  6.5000000E+04  6.0000478E-12
  6.7500000E+04  4.9552437E-12
  7.0000000E+04  4.1189560E-12
  7.2500000E+04  3.4445587E-12
  7.5000000E+04  2.8969122E-12
  7.7500000E+04  2.4492852E-12
  8.0000000E+04  2.0811673E-12
  8.2500000E+04  1.7766930E-12
  8.5000000E+04  1.5234930E-12
  8.7500000E+04  1.3118548E-12
  9.0000000E+04  1.1341016E-12
  9.2500000E+04  9.8412613E-13
  9.5000000E+04  8.5703881E-13
  9.7500000E+04  7.4890293E-13
  1.0000000E+05  6.5653218E-13
  1.0250000E+05  5.7733430E-13
  1.0500000E+05  5.0918943E-13
  1.0750000E+05  4.5035591E-13
  1.1000000E+05  3.9939652E-13
  1.1250000E+05  3.5512034E-13
  1.1500000E+05  3.1653649E-13
  1.1750000E+05  2.8281722E-13
  1.2000000E+05  2.5326847E-13
  1.2250000E+05  2.2730625E-13
  1.2500000E+05  2.0443750E-13
  1.2750000E+05  1.8424453E-13
  1.3000000E+05  1.6637242E-13
  1.3250000E+05  1.5051865E-13
  1.3500000E+05  1.3642459E-13
  1.4000000E+05  1.1265990E-13
  1.4500000E+05  9.3650046E-14
  1.5000000E+05  7.8329331E-14
  1.5500000E+05  6.5894879E-14
  1.6000000E+05  5.5736214E-14
  1.6500000E+05  4.7385169E-14
  1.7000000E+05  4.0479875E-14
  1.7500000E+05  3.4738484E-14
  1.8000000E+05  2.9939871E-14
  1.8500000E+05  2.5909382E-14
  1.9000000E+05  2.2508195E-14
  1.9500000E+05  1.9625293E-14
  2.0000000E+05  1.7171365E-14
  2.0500000E+05  1.5074173E-14
  2.1000000E+05  1.3274986E-14
  2.1500000E+05  1.1725820E-14
  2.2000000E+05  1.0387281E-14
  2.2500000E+05  9.2268732E-15
  2.3000000E+05  8.2176807E-15
  2.3500000E+05  7.3373179E-15
  2.4000000E+05  6.5670927E-15
  2.4500000E+05  5.8913369E-15
  2.5000000E+05  5.2968701E-15
  2.5500000E+05  4.7725652E-15
  2.6000000E+05  4.3089951E-15
  2.6500000E+05  3.8981467E-15
  2.7000000E+05  3.5331882E-15
  2.8000000E+05  2.9183997E-15
  2.9000000E+05  2.4270981E-15
  3.0000000E+05  2.0313916E-15
  3.1000000E+05  1.7103404E-15
  3.2000000E+05  1.4480674E-15
  3.3000000E+05  1.2324267E-15
  3.4000000E+05  1.0540517E-15
  3.5000000E+05  9.0566099E-16
  3.6000000E+05  7.8155020E-16
  3.7000000E+05  6.7721941E-16
  3.8000000E+05  5.8909556E-16
  3.9000000E+05  5.1432330E-16
  4.0000000E+05  4.5060651E-16
  4.1000000E+05  3.9608846E-16
  4.2000000E+05  3.4925996E-16
  4.3000000E+05  3.0888790E-16
  4.4000000E+05  2.7395962E-16
  4.5000000E+05  2.4363875E-16
  4.6000000E+05  2.1723235E-16
  4.7000000E+05  1.9416411E-16
  4.8000000E+05  1.7395275E-16
  5.0000000E+05  1.4055145E-16
  5.1250000E+05  1.2353975E-16
  5.2500000E+05  1.0892294E-16
  5.3750000E+05  9.6319440E-17
  
  
#  32   9  M5  EION =  3.200000000E+01 eV   302
#  S(0) = 9.020285E+00
  7.0838797E-02  0.0000000E+00
  7.0838797E+00  0.0000000E+00
  7.0838797E+00  9.6260465E-03
  3.2000000E+01  9.6260465E-03
  3.2002721E+01  9.6260465E-03
  3.2202653E+01  9.5389427E-03
  3.2402585E+01  9.4583064E-03
  3.2602517E+01  9.3840740E-03
  3.2802449E+01  9.3161806E-03
  3.3202313E+01  9.1991491E-03
  3.3602177E+01  9.1066848E-03
  3.4401905E+01  8.9933975E-03
  3.5201633E+01  8.9723370E-03
  3.6801088E+01  9.1924987E-03
  3.8400544E+01  9.7407853E-03
  4.0000000E+01  1.0592595E-02
  4.2000000E+01  1.2044305E-02
  4.4000000E+01  1.3867371E-02
  4.6000000E+01  1.5985031E-02
  4.8000000E+01  1.8306601E-02
  5.0000000E+01  2.0733850E-02
  5.2500000E+01  2.3770701E-02
  5.5000000E+01  2.6661999E-02
  5.7500000E+01  2.9294555E-02
  6.0000000E+01  3.1608712E-02
  6.5000000E+01  3.5259491E-02
  6.7500000E+01  3.6651358E-02
  7.0000000E+01  3.7808540E-02
  7.2500000E+01  3.8772009E-02
  7.5000000E+01  3.9576688E-02
  8.0000000E+01  4.0815359E-02
  8.5000000E+01  4.1669314E-02
  9.0000000E+01  4.2203112E-02
  9.5000000E+01  4.2438364E-02
  1.0000000E+02  4.2384661E-02
  1.0500000E+02  4.2055609E-02
  1.1000000E+02  4.1478505E-02
  1.1500000E+02  4.0691403E-02
  1.2000000E+02  3.9740642E-02
  1.2500000E+02  3.8671683E-02
  1.3000000E+02  3.7527347E-02
  1.3500000E+02  3.6341271E-02
  1.4000000E+02  3.5139512E-02
  1.4500000E+02  3.3940697E-02
  1.5000000E+02  3.2755267E-02
  1.6000000E+02  3.0449100E-02
  1.7000000E+02  2.8242720E-02
  1.8000000E+02  2.6142373E-02
  1.9000000E+02  2.4154821E-02
  2.0000000E+02  2.2290884E-02
  2.1000000E+02  2.0560417E-02
  2.2000000E+02  1.8967808E-02
  2.3000000E+02  1.7512098E-02
  2.4000000E+02  1.6185382E-02
  2.5000000E+02  1.4976635E-02
  2.6000000E+02  1.3874377E-02
  2.7000000E+02  1.2866589E-02
  2.8000000E+02  1.1942943E-02
  2.9000000E+02  1.1095342E-02
  3.0000000E+02  1.0317117E-02
  3.1000000E+02  9.6021922E-03
  3.2000000E+02  8.9455194E-03
  3.4000000E+02  7.7892940E-03
  3.6000000E+02  6.8137815E-03
  3.8000000E+02  5.9865875E-03
  4.0000000E+02  5.2808766E-03
  4.2000000E+02  4.6747017E-03
  4.4000000E+02  4.1514146E-03
  4.6000000E+02  3.6986429E-03
  4.8000000E+02  3.3059524E-03
  5.0000000E+02  2.9642977E-03
  5.2500000E+02  2.5974827E-03
  5.5000000E+02  2.2860829E-03
  5.7500000E+02  2.0199168E-03
  6.0000000E+02  1.7911185E-03
  6.5000000E+02  1.4230484E-03
  6.7500000E+02  1.2748024E-03
  7.0000000E+02  1.1455036E-03
  7.2500000E+02  1.0322579E-03
  7.5000000E+02  9.3269758E-04
  7.7500000E+02  8.4487273E-04
  8.0000000E+02  7.6715318E-04
  8.2500000E+02  6.9817253E-04
  8.5000000E+02  6.3678784E-04
  9.0000000E+02  5.3305737E-04
  9.5000000E+02  4.4969873E-04
  1.0000000E+03  3.8202393E-04
  1.0500000E+03  3.2658402E-04
  1.1000000E+03  2.8083719E-04
  1.1500000E+03  2.4283668E-04
  1.2000000E+03  2.1105351E-04
  1.2500000E+03  1.8429236E-04
  1.3000000E+03  1.6162356E-04
  1.3500000E+03  1.4232081E-04
  1.4000000E+03  1.2580472E-04
  1.4500000E+03  1.1160799E-04
  1.5000000E+03  9.9350806E-05
  1.5500000E+03  8.8723848E-05
  1.6000000E+03  7.9473852E-05
  1.6500000E+03  7.1392018E-05
  1.7000000E+03  6.4305531E-05
  1.7500000E+03  5.8070780E-05
  1.8000000E+03  5.2567932E-05
  1.8500000E+03  4.7696731E-05
  1.9000000E+03  4.3372606E-05
  2.0000000E+03  3.6089443E-05
  2.1000000E+03  3.0262271E-05
  2.2000000E+03  2.5556277E-05
  2.3000000E+03  2.1723006E-05
  2.4000000E+03  1.8575788E-05
  2.5000000E+03  1.5972887E-05
  2.6000000E+03  1.3805604E-05
  2.7000000E+03  1.1989754E-05
  2.8000000E+03  1.0459489E-05
  2.9000000E+03  9.1628591E-06
  3.0000000E+03  8.0585664E-06
  3.1000000E+03  7.1135651E-06
  3.2000000E+03  6.3012262E-06
  3.3000000E+03  5.5999489E-06
  3.4000000E+03  4.9921157E-06
  3.5000000E+03  4.4632766E-06
  3.6000000E+03  4.0015162E-06
  3.7000000E+03  3.5969584E-06
  3.8000000E+03  3.2413763E-06
  3.9000000E+03  2.9278853E-06
  4.0000000E+03  2.6506978E-06
  4.2000000E+03  2.1864338E-06
  4.4000000E+03  1.8177177E-06
  4.6000000E+03  1.5220995E-06
  4.8000000E+03  1.2830271E-06
  5.0000000E+03  1.0881382E-06
  5.1250000E+03  9.8452047E-07
  5.2500000E+03  8.9265217E-07
  5.3750000E+03  8.1099105E-07
  5.5000000E+03  7.3822421E-07
  5.7500000E+03  6.1504834E-07
  5.8750000E+03  5.6285208E-07
  6.0000000E+03  5.1592875E-07
  6.2500000E+03  4.3551637E-07
  6.5000000E+03  3.6979040E-07
  6.7500000E+03  3.1569550E-07
  7.0000000E+03  2.7088555E-07
  7.2500000E+03  2.3354288E-07
  7.5000000E+03  2.0224744E-07
  7.7500000E+03  1.7588104E-07
  8.0000000E+03  1.5355693E-07
  8.2500000E+03  1.3456720E-07
  8.5000000E+03  1.1834267E-07
  8.7500000E+03  1.0442288E-07
  9.0000000E+03  9.2433300E-08
  9.2500000E+03  8.2067587E-08
  9.5000000E+03  7.3073895E-08
  9.7500000E+03  6.5244165E-08
  1.0000000E+04  5.8405717E-08
  1.0250000E+04  5.2414607E-08
  1.0500000E+04  4.7150360E-08
  1.0750000E+04  4.2511742E-08
  1.1000000E+04  3.8413362E-08
  1.1250000E+04  3.4782906E-08
  1.1500000E+04  3.1558933E-08
  1.2000000E+04  2.6128594E-08
  1.2500000E+04  2.1787501E-08
  1.3000000E+04  1.8287999E-08
  1.3500000E+04  1.5444904E-08
  1.4000000E+04  1.3118345E-08
  1.4500000E+04  1.1201569E-08
  1.5000000E+04  9.6123866E-09
  1.5500000E+04  8.2870072E-09
  1.6000000E+04  7.1754996E-09
  1.6500000E+04  6.2384788E-09
  1.7000000E+04  5.4446751E-09
  1.7500000E+04  4.7690926E-09
  1.8000000E+04  4.1916198E-09
  1.8500000E+04  3.6959774E-09
  1.9000000E+04  3.2689147E-09
  1.9500000E+04  2.8995869E-09
  2.0000000E+04  2.5790750E-09
  2.0500000E+04  2.3000075E-09
  2.1000000E+04  2.0562614E-09
  2.1500000E+04  1.8427284E-09
  2.2000000E+04  1.6551290E-09
  2.2500000E+04  1.4898663E-09
  2.3000000E+04  1.3439040E-09
  2.3500000E+04  1.2146683E-09
  2.4000000E+04  1.0999702E-09
  2.4500000E+04  9.9794201E-10
  2.5000000E+04  9.0698591E-10
  2.6000000E+04  7.5299644E-10
  2.7000000E+04  6.2914606E-10
  2.8000000E+04  5.2879936E-10
  2.9000000E+04  4.4693674E-10
  3.0000000E+04  3.7972403E-10
  3.1000000E+04  3.2420645E-10
  3.2000000E+04  2.7808839E-10
  3.3000000E+04  2.3957302E-10
  3.4000000E+04  2.0724425E-10
  3.5000000E+04  1.7997847E-10
  3.6000000E+04  1.5687812E-10
  3.7000000E+04  1.3722221E-10
  3.8000000E+04  1.2042858E-10
  3.9000000E+04  1.0602456E-10
  4.0000000E+04  9.3624168E-11
  4.1000000E+04  8.2910756E-11
  4.2000000E+04  7.3623503E-11
  4.3000000E+04  6.5546603E-11
  4.4000000E+04  5.8500706E-11
  4.5000000E+04  5.2336086E-11
  4.6000000E+04  4.6927306E-11
  4.7000000E+04  4.2168892E-11
  4.8000000E+04  3.7971831E-11
  5.0000000E+04  3.0971575E-11
  5.1250000E+04  2.7371034E-11
  5.2500000E+04  2.4255388E-11
  5.3750000E+04  2.1550597E-11
  5.5000000E+04  1.9195224E-11
  5.6250000E+04  1.7138090E-11
  5.7500000E+04  1.5336387E-11
  5.8750000E+04  1.3754153E-11
  6.0000000E+04  1.2361074E-11
  6.1250000E+04  1.1131502E-11
  6.2500000E+04  1.0043671E-11
  6.3750000E+04  9.0790506E-12
  6.5000000E+04  8.2218108E-12
  6.6250000E+04  7.4583916E-12
  6.7500000E+04  6.7771431E-12
  7.0000000E+04  5.6223828E-12
  7.2500000E+04  4.6924566E-12
  7.5000000E+04  3.9383670E-12
  7.7500000E+04  3.3228788E-12
  8.0000000E+04  2.8174475E-12
  8.2500000E+04  2.4000124E-12
  8.5000000E+04  2.0533916E-12
  8.7500000E+04  1.7641071E-12
  9.0000000E+04  1.5215147E-12
  9.2500000E+04  1.3171542E-12
  9.5000000E+04  1.1442593E-12
  9.7500000E+04  9.9738756E-13
  1.0000000E+05  8.7213818E-13
  1.0250000E+05  7.6493452E-13
  1.0500000E+05  6.7285429E-13
  1.0750000E+05  5.9349878E-13
  1.1000000E+05  5.2489034E-13
  1.1250000E+05  4.6539168E-13
  1.1500000E+05  4.1364176E-13
  1.1750000E+05  3.6850476E-13
  1.2000000E+05  3.2902933E-13
  1.2250000E+05  2.9441579E-13
  1.2500000E+05  2.6398969E-13
  1.2750000E+05  2.3718035E-13
  1.3000000E+05  2.1350334E-13
  1.3250000E+05  1.9254617E-13
  1.3500000E+05  1.7395666E-13
  1.4000000E+05  1.4271681E-13
  1.4500000E+05  1.1784391E-13
  1.5000000E+05  9.7894085E-14
  1.5500000E+05  8.1782331E-14
  1.6000000E+05  6.8685907E-14
  1.6500000E+05  5.7975623E-14
  1.7000000E+05  4.9166475E-14
  1.7500000E+05  4.1881783E-14
  1.8000000E+05  3.5826858E-14
  1.8500000E+05  3.0769659E-14
  1.9000000E+05  2.6526356E-14
  1.9500000E+05  2.2950428E-14
  2.0000000E+05  1.9924399E-14
  2.0500000E+05  1.7353573E-14
  2.1000000E+05  1.5161248E-14
  2.1500000E+05  1.3284990E-14
  2.2000000E+05  1.1673736E-14
  2.2500000E+05  1.0285531E-14
  2.3000000E+05  9.0857597E-15
  2.3500000E+05  8.0457421E-15
  2.4000000E+05  7.1416237E-15
  2.4500000E+05  6.3534879E-15
  2.5000000E+05  5.6646451E-15
  2.5500000E+05  5.0610615E-15
  2.6000000E+05  4.5308972E-15
  2.6500000E+05  4.0641316E-15
  2.7000000E+05  3.6522575E-15
  2.7500000E+05  3.2880307E-15
  2.8000000E+05  2.9652644E-15
  2.8500000E+05  2.6786607E-15
  2.9000000E+05  2.4236711E-15
  3.0000000E+05  1.9934123E-15
  3.1000000E+05  1.6491416E-15
  3.2000000E+05  1.3718210E-15
  3.3000000E+05  1.1470222E-15
  3.4000000E+05  9.6371835E-16
  3.5000000E+05  8.1341710E-16
  3.6000000E+05  6.8953512E-16
  3.7000000E+05  5.8692796E-16
  3.8000000E+05  5.0154626E-16
  3.9000000E+05  4.3018295E-16
  4.0000000E+05  3.7027577E-16
  4.1000000E+05  3.1977141E-16
  4.2000000E+05  2.7702284E-16
  4.3000000E+05  2.4070162E-16
  4.4000000E+05  2.0973318E-16
  4.5000000E+05  1.8325362E-16
  4.6000000E+05  1.6055321E-16
  4.7000000E+05  1.4104215E-16
  4.8000000E+05  1.2422927E-16
  
  
#  32  10  N1  EION =  1.430000000E+01 eV   306
#  S(0) = 1.572741E+00
  7.1500000E-02  0.0000000E+00
  7.1500000E+00  0.0000000E+00
  7.1500000E+00  1.8338608E-01
  1.4300000E+01  1.8338608E-01
  1.4300000E+01  4.3119478E-03
  1.4302721E+01  4.3119478E-03
  1.4337585E+01  4.2252239E-03
  1.4372449E+01  4.1400522E-03
  1.4407313E+01  4.0564058E-03
  1.4442177E+01  3.9742585E-03
  1.4511905E+01  3.8143573E-03
  1.4581633E+01  3.6601470E-03
  1.4721088E+01  3.3680269E-03
  1.4860544E+01  3.0964243E-03
  1.5000000E+01  2.8439679E-03
  1.5250000E+01  2.4353420E-03
  1.5500000E+01  2.0775511E-03
  1.5750000E+01  1.7647462E-03
  1.6000000E+01  1.4917686E-03
  1.6250000E+01  1.2540835E-03
  1.6500000E+01  1.0476809E-03
  1.6750000E+01  8.6901642E-04
  1.7000000E+01  7.1496272E-04
  1.7250000E+01  5.8276555E-04
  1.7500000E+01  4.6990767E-04
  1.7750000E+01  3.7431302E-04
  1.7875000E+01  3.3240172E-04
  1.8000000E+01  2.9403431E-04
  1.8125000E+01  2.5898171E-04
  1.8250000E+01  2.2707564E-04
  1.8375000E+01  1.9821454E-04
  1.8500000E+01  1.7228381E-04
  1.8625000E+01  1.4913414E-04
  1.8687500E+01  1.3854227E-04
  1.8750000E+01  1.2855612E-04
  1.8875000E+01  1.1026251E-04
  1.9000000E+01  9.4021447E-05
  1.9062500E+01  8.6612993E-05
  1.9125000E+01  7.9652925E-05
  1.9187500E+01  7.3130277E-05
  1.9250000E+01  6.7082303E-05
  1.9312500E+01  6.1546042E-05
  1.9375000E+01  5.6533615E-05
  1.9437500E+01  5.2039032E-05
  1.9500000E+01  4.8044026E-05
  1.9625000E+01  4.1445311E-05
  1.9750000E+01  3.6498467E-05
  1.9812500E+01  3.4568526E-05
  1.9875000E+01  3.2961526E-05
  1.9937500E+01  3.1652646E-05
  2.0000000E+01  3.0621911E-05
  2.0062500E+01  2.9854206E-05
  2.0125000E+01  2.9339323E-05
  2.0187500E+01  2.9072071E-05
  2.0250000E+01  2.9052501E-05
  2.0312500E+01  2.9286273E-05
  2.0375000E+01  2.9785209E-05
  2.0437500E+01  3.0565400E-05
  2.0500000E+01  3.1625288E-05
  2.0625000E+01  3.4549094E-05
  2.0750000E+01  3.8511661E-05
  2.0875000E+01  4.3477654E-05
  2.1000000E+01  4.9381499E-05
  2.1062500E+01  5.2647473E-05
  2.1125000E+01  5.6091657E-05
  2.1187500E+01  5.9686023E-05
  2.1250000E+01  6.3421576E-05
  2.1375000E+01  7.1314397E-05
  2.1500000E+01  7.9762761E-05
  2.2000000E+01  1.1874827E-04
  2.2500000E+01  1.6467805E-04
  2.2750000E+01  1.8966473E-04
  2.3000000E+01  2.1568409E-04
  2.3250000E+01  2.4252266E-04
  2.3500000E+01  2.7001300E-04
  2.4000000E+01  3.2643105E-04
  2.4500000E+01  3.8408489E-04
  2.5000000E+01  4.4216076E-04
  2.5500000E+01  5.0004346E-04
  2.6000000E+01  5.5723379E-04
  2.7000000E+01  6.6813628E-04
  2.8000000E+01  7.7282460E-04
  2.9000000E+01  8.7016224E-04
  3.0000000E+01  9.5960269E-04
  3.1000000E+01  1.0410274E-03
  3.2000000E+01  1.1145521E-03
  3.4000000E+01  1.2391263E-03
  3.6000000E+01  1.3364663E-03
  3.8000000E+01  1.4101586E-03
  4.0000000E+01  1.4636925E-03
  4.2000000E+01  1.5002513E-03
  4.4000000E+01  1.5226516E-03
  4.6000000E+01  1.5333316E-03
  4.8000000E+01  1.5343904E-03
  5.0000000E+01  1.5276178E-03
  5.2500000E+01  1.5104375E-03
  5.5000000E+01  1.4858492E-03
  5.7500000E+01  1.4558489E-03
  6.0000000E+01  1.4220291E-03
  6.5000000E+01  1.3477545E-03
  6.7500000E+01  1.3090820E-03
  7.0000000E+01  1.2702478E-03
  7.2500000E+01  1.2317077E-03
  7.5000000E+01  1.1938022E-03
  8.0000000E+01  1.1207978E-03
  8.5000000E+01  1.0523973E-03
  9.0000000E+01  9.8901449E-04
  9.5000000E+01  9.3063577E-04
  1.0000000E+02  8.7700227E-04
  1.0500000E+02  8.2775778E-04
  1.1000000E+02  7.8249960E-04
  1.1500000E+02  7.4084145E-04
  1.2000000E+02  7.0242316E-04
  1.2500000E+02  6.6692141E-04
  1.3000000E+02  6.3405678E-04
  1.3500000E+02  6.0358615E-04
  1.4000000E+02  5.7529352E-04
  1.4500000E+02  5.4899735E-04
  1.5000000E+02  5.2453531E-04
  1.6000000E+02  4.8053542E-04
  1.7000000E+02  4.4227910E-04
  1.8000000E+02  4.0889348E-04
  1.9000000E+02  3.7962097E-04
  2.0000000E+02  3.5380025E-04
  2.1000000E+02  3.3085968E-04
  2.2000000E+02  3.1032814E-04
  2.3000000E+02  2.9180925E-04
  2.4000000E+02  2.7499215E-04
  2.5000000E+02  2.5963519E-04
  2.6000000E+02  2.4554446E-04
  2.7000000E+02  2.3257053E-04
  2.8000000E+02  2.2060089E-04
  2.9000000E+02  2.0953753E-04
  3.0000000E+02  1.9929649E-04
  3.1000000E+02  1.8980617E-04
  3.2000000E+02  1.8100166E-04
  3.4000000E+02  1.6520976E-04
  3.6000000E+02  1.5147794E-04
  3.8000000E+02  1.3944880E-04
  4.0000000E+02  1.2883480E-04
  4.2000000E+02  1.1941402E-04
  4.4000000E+02  1.1102313E-04
  4.6000000E+02  1.0352630E-04
  4.8000000E+02  9.6803898E-05
  5.0000000E+02  9.0753199E-05
  5.2500000E+02  8.3997810E-05
  5.5000000E+02  7.7991258E-05
  5.7500000E+02  7.2607794E-05
  6.0000000E+02  6.7757519E-05
  6.5000000E+02  5.9391824E-05
  6.7500000E+02  5.5773669E-05
  7.0000000E+02  5.2477389E-05
  7.2500000E+02  4.9467513E-05
  7.5000000E+02  4.6710758E-05
  8.0000000E+02  4.1845555E-05
  8.5000000E+02  3.7704781E-05
  9.0000000E+02  3.4161328E-05
  9.5000000E+02  3.1103574E-05
  1.0000000E+03  2.8437232E-05
  1.0500000E+03  2.6093868E-05
  1.1000000E+03  2.4023252E-05
  1.1500000E+03  2.2184881E-05
  1.2000000E+03  2.0545789E-05
  1.2500000E+03  1.9078663E-05
  1.3000000E+03  1.7760994E-05
  1.3500000E+03  1.6574122E-05
  1.4000000E+03  1.5502062E-05
  1.4500000E+03  1.4530276E-05
  1.5000000E+03  1.3645635E-05
  1.6000000E+03  1.2095882E-05
  1.7000000E+03  1.0787197E-05
  1.8000000E+03  9.6730736E-06
  1.9000000E+03  8.7181369E-06
  2.0000000E+03  7.8946577E-06
  2.1000000E+03  7.1795538E-06
  2.2000000E+03  6.5540051E-06
  2.3000000E+03  6.0034027E-06
  2.4000000E+03  5.5163801E-06
  2.5000000E+03  5.0836843E-06
  2.6000000E+03  4.6978191E-06
  2.7000000E+03  4.3525992E-06
  2.8000000E+03  4.0427638E-06
  2.9000000E+03  3.7636153E-06
  3.0000000E+03  3.5110801E-06
  3.1000000E+03  3.2817628E-06
  3.2000000E+03  3.0729155E-06
  3.4000000E+03  2.7080925E-06
  3.6000000E+03  2.4019686E-06
  3.8000000E+03  2.1426365E-06
  4.0000000E+03  1.9208896E-06
  4.2000000E+03  1.7299883E-06
  4.4000000E+03  1.5647429E-06
  4.6000000E+03  1.4208769E-06
  4.8000000E+03  1.2948423E-06
  5.0000000E+03  1.1838079E-06
  5.2500000E+03  1.0627741E-06
  5.5000000E+03  9.5829934E-07
  5.7500000E+03  8.6759515E-07
  5.8750000E+03  8.2667077E-07
  6.0000000E+03  7.8836606E-07
  6.2500000E+03  7.1877241E-07
  6.5000000E+03  6.5735121E-07
  6.7500000E+03  6.0291907E-07
  7.0000000E+03  5.5449453E-07
  7.2500000E+03  5.1125423E-07
  7.5000000E+03  4.7250570E-07
  7.7500000E+03  4.3766672E-07
  8.0000000E+03  4.0624480E-07
  8.2500000E+03  3.7782107E-07
  8.5000000E+03  3.5203801E-07
  9.0000000E+03  3.0721112E-07
  9.5000000E+03  2.6978837E-07
  1.0000000E+04  2.3828178E-07
  1.0500000E+04  2.1155239E-07
  1.1000000E+04  1.8871736E-07
  1.1500000E+04  1.6908447E-07
  1.2000000E+04  1.5210527E-07
  1.2500000E+04  1.3734141E-07
  1.3000000E+04  1.2443954E-07
  1.3500000E+04  1.1311246E-07
  1.4000000E+04  1.0312501E-07
  1.4500000E+04  9.4283299E-08
  1.5000000E+04  8.6426423E-08
  1.5500000E+04  7.9420060E-08
  1.6000000E+04  7.3151441E-08
  1.6500000E+04  6.7525392E-08
  1.7000000E+04  6.2461198E-08
  1.7500000E+04  5.7890091E-08
  1.8000000E+04  5.3753207E-08
  1.8500000E+04  4.9999960E-08
  1.9000000E+04  4.6586715E-08
  2.0000000E+04  4.0634069E-08
  2.1000000E+04  3.5648079E-08
  2.2000000E+04  3.1439819E-08
  2.3000000E+04  2.7863159E-08
  2.4000000E+04  2.4803813E-08
  2.5000000E+04  2.2171535E-08
  2.6000000E+04  1.9894432E-08
  2.7000000E+04  1.7914708E-08
  2.8000000E+04  1.6185503E-08
  2.9000000E+04  1.4668532E-08
  3.0000000E+04  1.3332321E-08
  3.1000000E+04  1.2150838E-08
  3.2000000E+04  1.1102430E-08
  3.3000000E+04  1.0168983E-08
  3.4000000E+04  9.3352612E-09
  3.5000000E+04  8.5883861E-09
  3.6000000E+04  7.9174218E-09
  3.7000000E+04  7.3130414E-09
  3.8000000E+04  6.7672562E-09
  3.9000000E+04  6.2731974E-09
  4.0000000E+04  5.8249353E-09
  4.2000000E+04  5.0459309E-09
  4.4000000E+04  4.3966504E-09
  4.6000000E+04  3.8514356E-09
  4.8000000E+04  3.3904617E-09
  5.0000000E+04  2.9982481E-09
  5.1250000E+04  2.7824965E-09
  5.2500000E+04  2.5863248E-09
  5.3750000E+04  2.4075918E-09
  5.5000000E+04  2.2444294E-09
  5.7500000E+04  1.9584776E-09
  5.8750000E+04  1.8329914E-09
  6.0000000E+04  1.7176308E-09
  6.2500000E+04  1.5134597E-09
  6.5000000E+04  1.3393451E-09
  6.7500000E+04  1.1900410E-09
  7.0000000E+04  1.0613540E-09
  7.2500000E+04  9.4990599E-10
  7.5000000E+04  8.5295573E-10
  7.7500000E+04  7.6826396E-10
  8.0000000E+04  6.9398988E-10
  8.2500000E+04  6.2861131E-10
  8.5000000E+04  5.7086246E-10
  8.7500000E+04  5.1968523E-10
  9.0000000E+04  4.7419099E-10
  9.2500000E+04  4.3362982E-10
  9.5000000E+04  3.9736598E-10
  9.7500000E+04  3.6485828E-10
  1.0000000E+05  3.3564414E-10
  1.0250000E+05  3.0932669E-10
  1.0500000E+05  2.8556431E-10
  1.0750000E+05  2.6406191E-10
  1.1000000E+05  2.4456381E-10
  1.1250000E+05  2.2684788E-10
  1.1500000E+05  2.1072046E-10
  1.2000000E+05  1.8257474E-10
  1.2500000E+05  1.5900521E-10
  1.3000000E+05  1.3914132E-10
  1.3500000E+05  1.2230091E-10
  1.4000000E+05  1.0794480E-10
  1.4500000E+05  9.5643298E-11
  1.5000000E+05  8.5051447E-11
  1.5500000E+05  7.5890387E-11
  1.6000000E+05  6.7933542E-11
  1.6500000E+05  6.0995648E-11
  1.7000000E+05  5.4923899E-11
  1.7500000E+05  4.9591508E-11
  1.8000000E+05  4.4892072E-11
  1.8500000E+05  4.0736356E-11
  1.9000000E+05  3.7049677E-11
  1.9500000E+05  3.3769273E-11
  2.0000000E+05  3.0843267E-11
  2.0500000E+05  2.8228359E-11
  2.1000000E+05  2.5887052E-11
  2.1500000E+05  2.3786773E-11
  
  
#  32  11  N2  EION =  7.900000000E+00 eV   283
#  S(0) = 2.763727E+00
  4.7947781E-02  0.0000000E+00
  4.7947781E+00  0.0000000E+00
  4.7947781E+00  3.4119266E-01
  7.9000000E+00  3.4119266E-01
  7.9027211E+00  3.4119266E-01
  7.9221769E+00  3.3980690E-01
  7.9416327E+00  3.3842409E-01
  7.9610885E+00  3.3704427E-01
  7.9805442E+00  3.3566751E-01
  8.0000000E+00  3.3429387E-01
  8.5000000E+00  3.0021714E-01
  9.0000000E+00  2.6883464E-01
  9.5000000E+00  2.4032710E-01
  1.0000000E+01  2.1464045E-01
  1.0500000E+01  1.9161268E-01
  1.1000000E+01  1.7103690E-01
  1.1500000E+01  1.5269373E-01
  1.2000000E+01  1.3636683E-01
  1.2500000E+01  1.2185095E-01
  1.3000000E+01  1.0895528E-01
  1.3500000E+01  9.7504750E-02
  1.4000000E+01  8.7340147E-02
  1.4500000E+01  7.8317529E-02
  1.5000000E+01  7.0307542E-02
  1.6000000E+01  5.6874586E-02
  1.6500000E+01  5.1256341E-02
  1.7000000E+01  4.6257906E-02
  1.7500000E+01  4.1807198E-02
  1.8000000E+01  3.7840247E-02
  1.8500000E+01  3.4300834E-02
  1.9000000E+01  3.1139238E-02
  1.9500000E+01  2.8311745E-02
  2.0000000E+01  2.5779919E-02
  2.0500000E+01  2.3509834E-02
  2.1000000E+01  2.1471758E-02
  2.1500000E+01  1.9639494E-02
  2.2000000E+01  1.7989951E-02
  2.2500000E+01  1.6502865E-02
  2.3000000E+01  1.5160372E-02
  2.3500000E+01  1.3946695E-02
  2.4000000E+01  1.2847949E-02
  2.4500000E+01  1.1851883E-02
  2.5000000E+01  1.0947654E-02
  2.5500000E+01  1.0125664E-02
  2.6000000E+01  9.3774383E-03
  2.7000000E+01  8.0730495E-03
  2.8000000E+01  6.9838345E-03
  2.9000000E+01  6.0697763E-03
  3.0000000E+01  5.2990084E-03
  3.1000000E+01  4.6460960E-03
  3.2000000E+01  4.0906189E-03
  3.3000000E+01  3.6160435E-03
  3.4000000E+01  3.2090270E-03
  3.5000000E+01  2.8586563E-03
  3.6000000E+01  2.5559588E-03
  3.7000000E+01  2.2936195E-03
  3.8000000E+01  2.0655618E-03
  3.9000000E+01  1.8666981E-03
  4.0000000E+01  1.6928302E-03
  4.1000000E+01  1.5404556E-03
  4.2000000E+01  1.4065914E-03
  4.3000000E+01  1.2887064E-03
  4.4000000E+01  1.1846952E-03
  4.5000000E+01  1.0927627E-03
  4.6000000E+01  1.0113586E-03
  4.7000000E+01  9.3914694E-04
  4.8000000E+01  8.7499164E-04
  5.0000000E+01  7.6707931E-04
  5.1250000E+01  7.1118797E-04
  5.2500000E+01  6.6266082E-04
  5.3750000E+01  6.2044475E-04
  5.5000000E+01  5.8365890E-04
  5.7500000E+01  5.2354239E-04
  5.8750000E+01  4.9901754E-04
  6.0000000E+01  4.7751210E-04
  6.2500000E+01  4.4202956E-04
  6.3750000E+01  4.2742484E-04
  6.5000000E+01  4.1453827E-04
  6.6250000E+01  4.0313751E-04
  6.7500000E+01  3.9302759E-04
  7.0000000E+01  3.7604446E-04
  7.2500000E+01  3.6248992E-04
  7.5000000E+01  3.5150705E-04
  7.7500000E+01  3.4245630E-04
  8.0000000E+01  3.3486129E-04
  8.2500000E+01  3.2836244E-04
  8.5000000E+01  3.2267844E-04
  9.0000000E+01  3.1297656E-04
  9.5000000E+01  3.0468375E-04
  1.0000000E+02  2.9718210E-04
  1.0500000E+02  2.9016731E-04
  1.1000000E+02  2.8345987E-04
  1.1500000E+02  2.7698139E-04
  1.2000000E+02  2.7068480E-04
  1.2500000E+02  2.6454711E-04
  1.3000000E+02  2.5855640E-04
  1.3500000E+02  2.5270474E-04
  1.4000000E+02  2.4698878E-04
  1.4500000E+02  2.4140601E-04
  1.5000000E+02  2.3595560E-04
  1.6000000E+02  2.2546098E-04
  1.7000000E+02  2.1551698E-04
  1.8000000E+02  2.0613619E-04
  1.9000000E+02  1.9731325E-04
  2.0000000E+02  1.8901966E-04
  2.1000000E+02  1.8121680E-04
  2.2000000E+02  1.7384542E-04
  2.3000000E+02  1.6685212E-04
  2.4000000E+02  1.6018856E-04
  2.5000000E+02  1.5381310E-04
  2.6000000E+02  1.4769682E-04
  2.7000000E+02  1.4182761E-04
  2.8000000E+02  1.3619716E-04
  2.9000000E+02  1.3079963E-04
  3.0000000E+02  1.2563735E-04
  3.1000000E+02  1.2071100E-04
  3.2000000E+02  1.1601773E-04
  3.4000000E+02  1.0730386E-04
  3.6000000E+02  9.9428996E-05
  3.8000000E+02  9.2308437E-05
  4.0000000E+02  8.5853986E-05
  4.2000000E+02  7.9995043E-05
  4.4000000E+02  7.4675293E-05
  4.6000000E+02  6.9841267E-05
  4.8000000E+02  6.5441360E-05
  5.0000000E+02  6.1428932E-05
  5.2500000E+02  5.6886168E-05
  5.5000000E+02  5.2786898E-05
  5.7500000E+02  4.9064358E-05
  6.0000000E+02  4.5673320E-05
  6.5000000E+02  3.9746850E-05
  6.7500000E+02  3.7157992E-05
  7.0000000E+02  3.4788838E-05
  7.2500000E+02  3.2618243E-05
  7.5000000E+02  3.0625993E-05
  8.0000000E+02  2.7107184E-05
  8.5000000E+02  2.4117274E-05
  9.0000000E+02  2.1566238E-05
  9.5000000E+02  1.9370881E-05
  1.0000000E+03  1.7462196E-05
  1.0500000E+03  1.5791978E-05
  1.1000000E+03  1.4324831E-05
  1.1500000E+03  1.3031608E-05
  1.2000000E+03  1.1888256E-05
  1.2500000E+03  1.0874447E-05
  1.3000000E+03  9.9730205E-06
  1.3500000E+03  9.1694224E-06
  1.4000000E+03  8.4511244E-06
  1.4500000E+03  7.8066050E-06
  1.5000000E+03  7.2256600E-06
  1.5500000E+03  6.6998773E-06
  1.6000000E+03  6.2225273E-06
  1.6500000E+03  5.7883543E-06
  1.7000000E+03  5.3927919E-06
  1.8000000E+03  4.7018990E-06
  1.9000000E+03  4.1232606E-06
  2.0000000E+03  3.6358691E-06
  2.1000000E+03  3.2220064E-06
  2.2000000E+03  2.8674758E-06
  2.3000000E+03  2.5617697E-06
  2.4000000E+03  2.2970708E-06
  2.5000000E+03  2.0669892E-06
  2.6000000E+03  1.8662033E-06
  2.7000000E+03  1.6902935E-06
  2.8000000E+03  1.5355863E-06
  2.9000000E+03  1.3989185E-06
  3.0000000E+03  1.2776346E-06
  3.1000000E+03  1.1695571E-06
  3.2000000E+03  1.0729542E-06
  3.3000000E+03  9.8644183E-07
  3.4000000E+03  9.0882029E-07
  3.5000000E+03  8.3903777E-07
  3.6000000E+03  7.7612131E-07
  3.7000000E+03  7.1920802E-07
  3.8000000E+03  6.6756778E-07
  3.9000000E+03  6.2058081E-07
  4.0000000E+03  5.7774087E-07
  4.2000000E+03  5.0287204E-07
  4.4000000E+03  4.4013253E-07
  4.6000000E+03  3.8720597E-07
  4.8000000E+03  3.4220402E-07
  5.0000000E+03  3.0367214E-07
  5.2500000E+03  2.6296052E-07
  5.5000000E+03  2.2900574E-07
  5.7500000E+03  2.0049788E-07
  5.8750000E+03  1.8794930E-07
  6.0000000E+03  1.7638896E-07
  6.2500000E+03  1.5586342E-07
  6.5000000E+03  1.3828735E-07
  6.7500000E+03  1.2315986E-07
  7.0000000E+03  1.1007775E-07
  7.2500000E+03  9.8714824E-08
  7.5000000E+03  8.8804918E-08
  7.7500000E+03  8.0128924E-08
  8.0000000E+03  7.2504810E-08
  8.2500000E+03  6.5780370E-08
  8.5000000E+03  5.9828823E-08
  8.7500000E+03  5.4544120E-08
  9.0000000E+03  4.9837338E-08
  9.2500000E+03  4.5633459E-08
  9.5000000E+03  4.1868693E-08
  9.7500000E+03  3.8488577E-08
  1.0000000E+04  3.5446459E-08
  1.0250000E+04  3.2702240E-08
  1.0500000E+04  3.0221302E-08
  1.0750000E+04  2.7973662E-08
  1.1000000E+04  2.5933272E-08
  1.1250000E+04  2.4077423E-08
  1.1500000E+04  2.2386270E-08
  1.2000000E+04  1.9430646E-08
  1.2500000E+04  1.6951064E-08
  1.3000000E+04  1.4857732E-08
  1.3500000E+04  1.3080121E-08
  1.4000000E+04  1.1562375E-08
  1.4500000E+04  1.0259904E-08
  1.5000000E+04  9.1368460E-09
  1.5500000E+04  8.1641603E-09
  1.6000000E+04  7.3181751E-09
  1.6500000E+04  6.5794759E-09
  1.7000000E+04  5.9320512E-09
  1.7500000E+04  5.3626242E-09
  1.8000000E+04  4.8601280E-09
  1.8500000E+04  4.4152933E-09
  1.9000000E+04  4.0203225E-09
  1.9500000E+04  3.6686266E-09
  2.0000000E+04  3.3546141E-09
  2.0500000E+04  3.0735210E-09
  2.1000000E+04  2.8212748E-09
  2.1500000E+04  2.5943817E-09
  2.2000000E+04  2.3898340E-09
  2.2500000E+04  2.2050347E-09
  2.3000000E+04  2.0377335E-09
  2.3500000E+04  1.8859750E-09
  2.4000000E+04  1.7480548E-09
  2.4500000E+04  1.6224833E-09
  2.5000000E+04  1.5079566E-09
  2.6000000E+04  1.3075944E-09
  2.7000000E+04  1.1393373E-09
  2.8000000E+04  9.9720980E-10
  2.9000000E+04  8.7648683E-10
  3.0000000E+04  7.7340974E-10
  3.1000000E+04  6.8497006E-10
  3.2000000E+04  6.0874597E-10
  3.3000000E+04  5.4277390E-10
  3.4000000E+04  4.8544838E-10
  3.5000000E+04  4.3544899E-10
  3.6000000E+04  3.9168272E-10
  3.7000000E+04  3.5324142E-10
  3.8000000E+04  3.1936766E-10
  3.9000000E+04  2.8942684E-10
  4.0000000E+04  2.6288518E-10
  4.1000000E+04  2.3929170E-10
  4.2000000E+04  2.1826359E-10
  4.3000000E+04  1.9947470E-10
  4.4000000E+04  1.8264613E-10
  4.5000000E+04  1.6753851E-10
  4.6000000E+04  1.5394578E-10
  4.7000000E+04  1.4169007E-10
  4.8000000E+04  1.3061735E-10
  5.0000000E+04  1.1150315E-10
  5.1250000E+04  1.0129775E-10
  5.2500000E+04  9.2220531E-11
  5.3750000E+04  8.4125925E-11
  5.5000000E+04  7.6889744E-11
  5.7500000E+04  6.4582507E-11
  5.8750000E+04  5.9341506E-11
  6.0000000E+04  5.4614702E-11
  6.1250000E+04  5.0343155E-11
  6.2500000E+04  4.6475618E-11
  6.3750000E+04  4.2967415E-11
  6.5000000E+04  3.9779505E-11
  6.7500000E+04  3.4231933E-11
  7.0000000E+04  2.9606012E-11
  7.2500000E+04  2.5725477E-11
  7.5000000E+04  2.2452071E-11
  7.7500000E+04  1.9676349E-11
  8.0000000E+04  1.7310842E-11
  8.2500000E+04  1.5285143E-11
  8.5000000E+04  1.3542537E-11
  8.7500000E+04  1.2037092E-11
  9.0000000E+04  1.0731841E-11
  9.2500000E+04  9.5966043E-12
  9.5000000E+04  8.6062201E-12


==> anc/colstop/sbethe/sdbase/oos33.tab <==
# Atomic number = 33   (As)
#
#      W/eV         OOS*eV
  
  
#  33   1  K1  EION =  1.187100000E+04 eV   254
#  S(0) = 1.194723E+00
  1.1855557E+02  0.0000000E+00
  1.1855557E+04  0.0000000E+00
  1.1855557E+04  1.6625107E-04
  1.1871000E+04  1.6625107E-04
  1.1871118E+04  1.6625107E-04
  1.1872729E+04  1.6600177E-04
  1.1874340E+04  1.6581687E-04
  1.1875951E+04  1.6585396E-04
  1.1877562E+04  1.6613365E-04
  1.1880784E+04  1.6728169E-04
  1.1884006E+04  1.6890506E-04
  1.1890451E+04  1.7238511E-04
  1.1893673E+04  1.7386926E-04
  1.1896895E+04  1.7505861E-04
  1.1903339E+04  1.7648773E-04
  1.1909783E+04  1.7682786E-04
  1.1916227E+04  1.7645791E-04
  1.1922671E+04  1.7575776E-04
  1.1929115E+04  1.7501041E-04
  1.1935559E+04  1.7438361E-04
  1.1942003E+04  1.7394770E-04
  1.1948447E+04  1.7370440E-04
  1.1961335E+04  1.7362466E-04
  1.1974224E+04  1.7371081E-04
  1.1987112E+04  1.7362378E-04
  1.2000000E+04  1.7325095E-04
  1.2015625E+04  1.7252000E-04
  1.2031250E+04  1.7171335E-04
  1.2046875E+04  1.7101051E-04
  1.2062500E+04  1.7045543E-04
  1.2078125E+04  1.6999591E-04
  1.2093750E+04  1.6954258E-04
  1.2109375E+04  1.6903461E-04
  1.2125000E+04  1.6845115E-04
  1.2156250E+04  1.6717412E-04
  1.2187500E+04  1.6598200E-04
  1.2203125E+04  1.6544838E-04
  1.2218750E+04  1.6494480E-04
  1.2250000E+04  1.6394160E-04
  1.2281250E+04  1.6286758E-04
  1.2312500E+04  1.6174964E-04
  1.2343750E+04  1.6065898E-04
  1.2375000E+04  1.5963987E-04
  1.2500000E+04  1.5561329E-04
  1.2750000E+04  1.4790114E-04
  1.3000000E+04  1.4067689E-04
  1.3500000E+04  1.2750596E-04
  1.4000000E+04  1.1587767E-04
  1.4500000E+04  1.0560058E-04
  1.5000000E+04  9.6483160E-05
  1.6000000E+04  8.1146240E-05
  1.7000000E+04  6.8873067E-05
  1.8000000E+04  5.8932679E-05
  1.9000000E+04  5.0794095E-05
  2.0000000E+04  4.4069127E-05
  2.1000000E+04  3.8463401E-05
  2.2000000E+04  3.3755137E-05
  2.3000000E+04  2.9772530E-05
  2.4000000E+04  2.6381850E-05
  2.5000000E+04  2.3478144E-05
  2.6000000E+04  2.0977601E-05
  2.7000000E+04  1.8813161E-05
  2.8000000E+04  1.6930673E-05
  2.9000000E+04  1.5286085E-05
  3.0000000E+04  1.3843312E-05
  3.1000000E+04  1.2572612E-05
  3.2000000E+04  1.1449326E-05
  3.3000000E+04  1.0452897E-05
  3.4000000E+04  9.5660921E-06
  3.5000000E+04  8.7744046E-06
  3.6000000E+04  8.0655549E-06
  3.8000000E+04  6.8561613E-06
  4.0000000E+04  5.8713059E-06
  4.2000000E+04  5.0617672E-06
  4.4000000E+04  4.3906504E-06
  4.6000000E+04  3.8299461E-06
  4.8000000E+04  3.3581363E-06
  5.0000000E+04  2.9585129E-06
  5.2500000E+04  2.5408033E-06
  5.5000000E+04  2.1958427E-06
  5.7500000E+04  1.9086861E-06
  5.8750000E+04  1.7831010E-06
  6.0000000E+04  1.6678984E-06
  6.2500000E+04  1.4646332E-06
  6.5000000E+04  1.2919772E-06
  6.7500000E+04  1.1444772E-06
  7.0000000E+04  1.0177948E-06
  7.2500000E+04  9.0845054E-07
  7.5000000E+04  8.1363302E-07
  7.7500000E+04  7.3105486E-07
  8.0000000E+04  6.5884292E-07
  8.2500000E+04  5.9545390E-07
  8.5000000E+04  5.3960899E-07
  8.7500000E+04  4.9024286E-07
  9.0000000E+04  4.4646344E-07
  9.2500000E+04  4.0752025E-07
  9.5000000E+04  3.7277901E-07
  1.0000000E+05  3.1382845E-07
  1.0500000E+05  2.6618244E-07
  1.1000000E+05  2.2731498E-07
  1.1500000E+05  1.9533963E-07
  1.2000000E+05  1.6882975E-07
  1.2500000E+05  1.4669402E-07
  1.3000000E+05  1.2808873E-07
  1.3500000E+05  1.1235524E-07
  1.4000000E+05  9.8974766E-08
  1.4500000E+05  8.7535224E-08
  1.5000000E+05  7.7706771E-08
  1.5500000E+05  6.9223491E-08
  1.6000000E+05  6.1869520E-08
  1.6500000E+05  5.5468519E-08
  1.7000000E+05  4.9875601E-08
  1.7500000E+05  4.4971035E-08
  1.8000000E+05  4.0655352E-08
  1.8500000E+05  3.6845513E-08
  1.9000000E+05  3.3471875E-08
  2.0000000E+05  2.7807505E-08
  2.1000000E+05  2.3292096E-08
  2.2000000E+05  1.9656797E-08
  2.3000000E+05  1.6703463E-08
  2.4000000E+05  1.4284171E-08
  2.5000000E+05  1.2287141E-08
  2.6000000E+05  1.0626976E-08
  2.7000000E+05  9.2377788E-09
  2.8000000E+05  8.0682094E-09
  2.9000000E+05  7.0779247E-09
  3.0000000E+05  6.2349693E-09
  3.1000000E+05  5.5138337E-09
  3.2000000E+05  4.8940119E-09
  3.3000000E+05  4.3589129E-09
  3.4000000E+05  3.8950273E-09
  3.5000000E+05  3.4912904E-09
  3.6000000E+05  3.1385901E-09
  3.7000000E+05  2.8293832E-09
  3.8000000E+05  2.5573943E-09
  3.9000000E+05  2.3173783E-09
  4.0000000E+05  2.1049312E-09
  4.2000000E+05  1.7484615E-09
  4.4000000E+05  1.4645528E-09
  4.6000000E+05  1.2361765E-09
  4.8000000E+05  1.0507851E-09
  5.0000000E+05  8.9901701E-10
  5.1250000E+05  8.1801960E-10
  5.2500000E+05  7.4598605E-10
  5.3750000E+05  6.8174963E-10
  5.5000000E+05  6.2431707E-10
  5.7500000E+05  5.2658860E-10
  5.8750000E+05  4.8493876E-10
  6.0000000E+05  4.4734977E-10
  6.2500000E+05  3.8254610E-10
  6.5000000E+05  3.2912342E-10
  6.7500000E+05  2.8475675E-10
  7.0000000E+05  2.4765810E-10
  7.2500000E+05  2.1643844E-10
  7.5000000E+05  1.9000964E-10
  7.7500000E+05  1.6751225E-10
  8.0000000E+05  1.4826170E-10
  8.2500000E+05  1.3170891E-10
  8.5000000E+05  1.1741059E-10
  8.7500000E+05  1.0500647E-10
  9.0000000E+05  9.4201796E-11
  9.2500000E+05  8.4754174E-11
  9.5000000E+05  7.6463218E-11
  9.7500000E+05  6.9162374E-11
  1.0000000E+06  6.2712492E-11
  1.0250000E+06  5.6996805E-11
  1.0500000E+06  5.1916908E-11
  1.1000000E+06  4.3343834E-11
  1.1500000E+06  3.6464752E-11
  1.2000000E+06  3.0892601E-11
  1.2500000E+06  2.6339996E-11
  1.3000000E+06  2.2590827E-11
  1.3500000E+06  1.9480732E-11
  1.4000000E+06  1.6883386E-11
  1.4500000E+06  1.4700749E-11
  1.5000000E+06  1.2856000E-11
  1.5500000E+06  1.1288432E-11
  1.6000000E+06  9.9496983E-12
  1.6500000E+06  8.8010100E-12
  1.7000000E+06  7.8110356E-12
  1.7500000E+06  6.9543099E-12
  1.8000000E+06  6.2100117E-12
  1.8500000E+06  5.5610109E-12
  1.9000000E+06  4.9931391E-12
  1.9500000E+06  4.4946191E-12
  2.0000000E+06  4.0556157E-12
  2.0500000E+06  3.6678771E-12
  2.1000000E+06  3.3244507E-12
  2.2000000E+06  2.7478982E-12
  2.3000000E+06  2.2886955E-12
  2.4000000E+06  1.9196028E-12
  2.5000000E+06  1.6204396E-12
  2.6000000E+06  1.3760758E-12
  2.7000000E+06  1.1750412E-12
  2.8000000E+06  1.0085534E-12
  2.9000000E+06  8.6982401E-13
  3.0000000E+06  7.5355824E-13
  3.1000000E+06  6.5559289E-13
  3.2000000E+06  5.7262997E-13
  3.3000000E+06  5.0203794E-13
  3.4000000E+06  4.4170305E-13
  3.5000000E+06  3.8991727E-13
  3.6000000E+06  3.4529209E-13
  3.7000000E+06  3.0669217E-13
  3.8000000E+06  2.7318435E-13
  3.9000000E+06  2.4399775E-13
  4.0000000E+06  2.1849262E-13
  4.1000000E+06  1.9613570E-13
  4.2000000E+06  1.7648064E-13
  4.3000000E+06  1.5915231E-13
  4.4000000E+06  1.4383431E-13
  4.5000000E+06  1.3025868E-13
  4.6000000E+06  1.1819766E-13
  4.7000000E+06  1.0745701E-13
  4.8000000E+06  9.7870542E-14
  5.0000000E+06  8.1609419E-14
  5.1250000E+06  7.3091412E-14
  5.2500000E+06  6.5621221E-14
  5.3750000E+06  5.9051066E-14
  5.5000000E+06  5.3256582E-14
  5.7500000E+06  4.3590391E-14
  5.8750000E+06  3.9553863E-14
  6.0000000E+06  3.5958467E-14
  6.2500000E+06  2.9877467E-14
  6.5000000E+06  2.4991229E-14
  6.7500000E+06  2.1034233E-14
  7.0000000E+06  1.7806389E-14
  7.2500000E+06  1.5155416E-14
  7.5000000E+06  1.2964379E-14
  7.7500000E+06  1.1142712E-14
  8.0000000E+06  9.6197076E-15
  8.2500000E+06  8.3397308E-15
  8.5000000E+06  7.2586938E-15
  8.7500000E+06  6.3414188E-15
  9.0000000E+06  5.5596617E-15
  9.2500000E+06  4.8906175E-15
  9.5000000E+06  4.3157682E-15
  9.7500000E+06  3.8199942E-15
  1.0000000E+07  3.3908880E-15
  1.0250000E+07  3.0182200E-15
  1.0500000E+07  2.6935176E-15
  1.0750000E+07  2.4097330E-15
  1.1000000E+07  2.1609829E-15
  1.1250000E+07  1.9423326E-15
  1.1500000E+07  1.7496251E-15
  1.1750000E+07  1.5793461E-15
  1.2000000E+07  1.4285133E-15
  1.2250000E+07  1.2945795E-15
  1.2500000E+07  1.1753673E-15
  1.3000000E+07  9.7393125E-16
  1.3500000E+07  8.1226599E-16
  1.4000000E+07  6.8157095E-16
  1.4500000E+07  5.7525977E-16
  1.4750000E+07  5.2961778E-16
  
  
#  33   2  L1  EION =  1.531000000E+03 eV   272
#  S(0) = 1.338205E+00
  1.5160005E+01  0.0000000E+00
  1.5160005E+03  0.0000000E+00
  1.5160005E+03  7.3829989E-04
  1.5310000E+03  7.3829989E-04
  1.5310152E+03  7.3829989E-04
  1.5327398E+03  7.3628969E-04
  1.5344644E+03  7.3458143E-04
  1.5361891E+03  7.3400562E-04
  1.5379137E+03  7.3463342E-04
  1.5413629E+03  7.3866713E-04
  1.5430875E+03  7.4156262E-04
  1.5448122E+03  7.4473697E-04
  1.5482614E+03  7.5120939E-04
  1.5517106E+03  7.5699521E-04
  1.5551599E+03  7.6146945E-04
  1.5586091E+03  7.6436215E-04
  1.5655076E+03  7.6549603E-04
  1.5724061E+03  7.6181494E-04
  1.5793046E+03  7.5547169E-04
  1.5862030E+03  7.4829796E-04
  1.5931015E+03  7.4146900E-04
  1.6000000E+03  7.3553783E-04
  1.6250000E+03  7.2089791E-04
  1.6375000E+03  7.1483598E-04
  1.6500000E+03  7.0799380E-04
  1.6625000E+03  7.0017009E-04
  1.6750000E+03  6.9173330E-04
  1.6875000E+03  6.8321296E-04
  1.7000000E+03  6.7500727E-04
  1.7125000E+03  6.6730117E-04
  1.7250000E+03  6.6004569E-04
  1.7500000E+03  6.4627140E-04
  1.7750000E+03  6.3251182E-04
  1.8000000E+03  6.1852367E-04
  1.8250000E+03  6.0480542E-04
  1.8500000E+03  5.9180277E-04
  1.8750000E+03  5.7950066E-04
  1.9000000E+03  5.6765296E-04
  1.9500000E+03  5.4449114E-04
  1.9750000E+03  5.3324743E-04
  2.0000000E+03  5.2236324E-04
  2.0250000E+03  5.1190991E-04
  2.0500000E+03  5.0183961E-04
  2.1000000E+03  4.8245545E-04
  2.1500000E+03  4.6390740E-04
  2.2000000E+03  4.4629590E-04
  2.2500000E+03  4.2976179E-04
  2.3000000E+03  4.1407956E-04
  2.3500000E+03  3.9907289E-04
  2.4000000E+03  3.8480807E-04
  2.5000000E+03  3.5842808E-04
  2.6000000E+03  3.3446849E-04
  2.7000000E+03  3.1266164E-04
  2.8000000E+03  2.9278165E-04
  2.9000000E+03  2.7461810E-04
  3.0000000E+03  2.5797967E-04
  3.1000000E+03  2.4269299E-04
  3.2000000E+03  2.2862735E-04
  3.4000000E+03  2.0372860E-04
  3.6000000E+03  1.8241640E-04
  3.8000000E+03  1.6405975E-04
  4.0000000E+03  1.4816630E-04
  4.2000000E+03  1.3432540E-04
  4.4000000E+03  1.2220544E-04
  4.6000000E+03  1.1154112E-04
  4.8000000E+03  1.0211624E-04
  5.0000000E+03  9.3752660E-05
  5.2500000E+03  8.4567396E-05
  5.5000000E+03  7.6573733E-05
  5.7500000E+03  6.9580834E-05
  6.0000000E+03  6.3433851E-05
  6.5000000E+03  5.3193762E-05
  6.7500000E+03  4.8910116E-05
  7.0000000E+03  4.5083292E-05
  7.2500000E+03  4.1652905E-05
  7.5000000E+03  3.8568051E-05
  8.0000000E+03  3.3268765E-05
  8.5000000E+03  2.8910963E-05
  9.0000000E+03  2.5291911E-05
  9.5000000E+03  2.2259403E-05
  1.0000000E+04  1.9697827E-05
  1.0500000E+04  1.7518192E-05
  1.1000000E+04  1.5651214E-05
  1.1500000E+04  1.4042297E-05
  1.2000000E+04  1.2647937E-05
  1.2500000E+04  1.1433199E-05
  1.3000000E+04  1.0369825E-05
  1.3500000E+04  9.4347748E-06
  1.4000000E+04  8.6091251E-06
  1.4500000E+04  7.8772283E-06
  1.5000000E+04  7.2260658E-06
  1.5500000E+04  6.6447431E-06
  1.6000000E+04  6.1240910E-06
  1.6500000E+04  5.6563556E-06
  1.7000000E+04  5.2349503E-06
  1.8000000E+04  4.5094467E-06
  1.9000000E+04  3.9114838E-06
  2.0000000E+04  3.4141548E-06
  2.1000000E+04  2.9971127E-06
  2.2000000E+04  2.6447722E-06
  2.3000000E+04  2.3450536E-06
  2.4000000E+04  2.0884931E-06
  2.5000000E+04  1.8676030E-06
  2.6000000E+04  1.6764050E-06
  2.7000000E+04  1.5100856E-06
  2.8000000E+04  1.3647395E-06
  2.9000000E+04  1.2371746E-06
  3.0000000E+04  1.1247650E-06
  3.1000000E+04  1.0253365E-06
  3.2000000E+04  9.3707859E-07
  3.3000000E+04  8.5847509E-07
  3.4000000E+04  7.8824987E-07
  3.5000000E+04  7.2532366E-07
  3.6000000E+04  6.6877946E-07
  3.8000000E+04  5.7181898E-07
  4.0000000E+04  4.9234639E-07
  4.2000000E+04  4.2662259E-07
  4.4000000E+04  3.7182486E-07
  4.6000000E+04  3.2579580E-07
  4.8000000E+04  2.8686737E-07
  5.0000000E+04  2.5373653E-07
  5.2500000E+04  2.1893091E-07
  5.5000000E+04  1.9003384E-07
  5.7500000E+04  1.6585867E-07
  5.8750000E+04  1.5524773E-07
  6.0000000E+04  1.4549188E-07
  6.2500000E+04  1.2822271E-07
  6.5000000E+04  1.1349274E-07
  6.7500000E+04  1.0085920E-07
  7.0000000E+04  8.9968111E-08
  7.2500000E+04  8.0534258E-08
  7.5000000E+04  7.2326167E-08
  7.7500000E+04  6.5154707E-08
  8.0000000E+04  5.8864371E-08
  8.2500000E+04  5.3326542E-08
  8.5000000E+04  4.8434252E-08
  8.7500000E+04  4.4098065E-08
  9.0000000E+04  4.0242846E-08
  9.2500000E+04  3.6805176E-08
  9.5000000E+04  3.3731286E-08
  9.7500000E+04  3.0975404E-08
  1.0000000E+05  2.8498407E-08
  1.0250000E+05  2.6266738E-08
  1.0500000E+05  2.4251503E-08
  1.1000000E+05  2.0773811E-08
  1.1500000E+05  1.7902623E-08
  1.2000000E+05  1.5514306E-08
  1.2500000E+05  1.3513870E-08
  1.3000000E+05  1.1827598E-08
  1.3500000E+05  1.0397725E-08
  1.4000000E+05  9.1785814E-09
  1.4500000E+05  8.1337668E-09
  1.5000000E+05  7.2340497E-09
  1.5500000E+05  6.4557894E-09
  1.6000000E+05  5.7797433E-09
  1.6500000E+05  5.1901521E-09
  1.7000000E+05  4.6740316E-09
  1.7500000E+05  4.2206258E-09
  1.8000000E+05  3.8209810E-09
  1.8500000E+05  3.4676065E-09
  1.9000000E+05  3.1542046E-09
  1.9500000E+05  2.8754584E-09
  2.0000000E+05  2.6268602E-09
  2.0500000E+05  2.4045739E-09
  2.1000000E+05  2.2053221E-09
  2.2000000E+05  1.8650752E-09
  2.3000000E+05  1.5879953E-09
  2.4000000E+05  1.3605109E-09
  2.5000000E+05  1.1723371E-09
  2.6000000E+05  1.0155971E-09
  2.7000000E+05  8.8419696E-10
  2.8000000E+05  7.7337744E-10
  2.9000000E+05  6.7939052E-10
  3.0000000E+05  5.9926075E-10
  3.1000000E+05  5.3060837E-10
  3.2000000E+05  4.7151733E-10
  3.3000000E+05  4.2043468E-10
  3.4000000E+05  3.7609363E-10
  3.5000000E+05  3.3745488E-10
  3.6000000E+05  3.0366101E-10
  3.7000000E+05  2.7400118E-10
  3.8000000E+05  2.4788320E-10
  3.9000000E+05  2.2481150E-10
  4.0000000E+05  2.0436959E-10
  4.1000000E+05  1.8620591E-10
  4.2000000E+05  1.7002250E-10
  4.3000000E+05  1.5556584E-10
  4.4000000E+05  1.4261940E-10
  4.5000000E+05  1.3099753E-10
  4.6000000E+05  1.2054065E-10
  4.7000000E+05  1.1111118E-10
  4.8000000E+05  1.0259013E-10
  5.0000000E+05  8.7873977E-11
  5.1250000E+05  8.0011412E-11
  5.2500000E+05  7.3013495E-11
  5.3750000E+05  6.6768403E-11
  5.5000000E+05  6.1180822E-11
  5.7500000E+05  5.1663321E-11
  5.8750000E+05  4.7603069E-11
  6.0000000E+05  4.3936347E-11
  6.2500000E+05  3.7609137E-11
  6.5000000E+05  3.2387109E-11
  6.7500000E+05  2.8045698E-11
  7.0000000E+05  2.4411925E-11
  7.2500000E+05  2.1351163E-11
  7.5000000E+05  1.8757803E-11
  7.7500000E+05  1.6548350E-11
  8.0000000E+05  1.4656256E-11
  8.2500000E+05  1.3028094E-11
  8.5000000E+05  1.1620687E-11
  8.7500000E+05  1.0398908E-11
  9.0000000E+05  9.3339947E-12
  9.2500000E+05  8.4022675E-12
  9.5000000E+05  7.5841355E-12
  9.7500000E+05  6.8633044E-12
  1.0000000E+06  6.2261508E-12
  1.0250000E+06  5.6612335E-12
  1.0500000E+06  5.1589046E-12
  1.0750000E+06  4.7109935E-12
  1.1000000E+06  4.3105531E-12
  1.1250000E+06  3.9516524E-12
  1.1500000E+06  3.6292110E-12
  1.2000000E+06  3.0768386E-12
  1.2500000E+06  2.6251681E-12
  1.3000000E+06  2.2529305E-12
  1.3500000E+06  1.9439334E-12
  1.4000000E+06  1.6857158E-12
  1.4500000E+06  1.4685947E-12
  1.5000000E+06  1.2849773E-12
  1.5500000E+06  1.1288603E-12
  1.6000000E+06  9.9546034E-13
  1.6500000E+06  8.8093761E-13
  1.7000000E+06  7.8218871E-13
  1.7500000E+06  6.9668942E-13
  1.8000000E+06  6.2237528E-13
  1.8500000E+06  5.5754717E-13
  1.9000000E+06  5.0079883E-13
  1.9500000E+06  4.5096067E-13
  2.0000000E+06  4.0705536E-13
  2.0500000E+06  3.6826260E-13
  2.1000000E+06  3.3389085E-13
  2.1500000E+06  3.0335485E-13
  2.2000000E+06  2.7615737E-13
  2.2500000E+06  2.5187455E-13
  2.3000000E+06  2.3014367E-13
  2.3500000E+06  2.1065328E-13
  2.4000000E+06  1.9313512E-13
  2.4500000E+06  1.7735744E-13
  2.5000000E+06  1.6311954E-13
  2.6000000E+06  1.3858799E-13
  2.7000000E+06  1.1839570E-13
  2.8000000E+06  1.0166517E-13
  2.9000000E+06  8.7717483E-14
  3.0000000E+06  7.6022860E-14
  3.1000000E+06  6.6164549E-14
  3.2000000E+06  5.7812285E-14
  3.3000000E+06  5.0702454E-14
  3.4000000E+06  4.4623220E-14
  3.5000000E+06  3.9403355E-14
  3.6000000E+06  3.4903786E-14
  3.7000000E+06  3.1010717E-14
  3.8000000E+06  2.7630503E-14
  3.9000000E+06  2.4685651E-14
  4.0000000E+06  2.2111463E-14
  4.1000000E+06  1.9853985E-14
  4.2000000E+06  1.7868176E-14
  4.3000000E+06  1.6116260E-14
  4.4000000E+06  1.4566693E-14
  4.5000000E+06  1.3193283E-14
  4.6000000E+06  1.1973605E-14
  4.7000000E+06  1.0888338E-14
  4.8000000E+06  9.9208054E-15
  
  
#  33   3  L2  EION =  1.362000000E+03 eV   277
#  S(0) = 1.701379E+00
  1.3603907E+01  0.0000000E+00
  1.3603907E+03  0.0000000E+00
  1.3603907E+03  6.8061393E-04
  1.3620000E+03  6.8061393E-04
  1.3620137E+03  6.8061393E-04
  1.3629633E+03  8.9360595E-04
  1.3634381E+03  9.9728790E-04
  1.3639130E+03  1.0970612E-03
  1.3643878E+03  1.1917003E-03
  1.3648626E+03  1.2802625E-03
  1.3653375E+03  1.3620951E-03
  1.3658123E+03  1.4368232E-03
  1.3667619E+03  1.5646611E-03
  1.3677116E+03  1.6649810E-03
  1.3686613E+03  1.7409588E-03
  1.3696109E+03  1.7965949E-03
  1.3715102E+03  1.8626426E-03
  1.3734096E+03  1.8899565E-03
  1.3753089E+03  1.8965926E-03
  1.3772082E+03  1.8933731E-03
  1.3791075E+03  1.8863790E-03
  1.3810068E+03  1.8788543E-03
  1.3829061E+03  1.8724128E-03
  1.3848055E+03  1.8677510E-03
  1.3924027E+03  1.8673010E-03
  1.3962014E+03  1.8745499E-03
  1.4000000E+03  1.8835932E-03
  1.4062500E+03  1.8973158E-03
  1.4125000E+03  1.9049382E-03
  1.4187500E+03  1.9043573E-03
  1.4250000E+03  1.8961130E-03
  1.4375000E+03  1.8647080E-03
  1.4500000E+03  1.8268254E-03
  1.4625000E+03  1.7911791E-03
  1.4750000E+03  1.7588162E-03
  1.4875000E+03  1.7275056E-03
  1.5000000E+03  1.6951506E-03
  1.5125000E+03  1.6611015E-03
  1.5250000E+03  1.6260335E-03
  1.5500000E+03  1.5574331E-03
  1.5750000E+03  1.4948970E-03
  1.5875000E+03  1.4656861E-03
  1.6000000E+03  1.4373243E-03
  1.6250000E+03  1.3819639E-03
  1.6500000E+03  1.3282817E-03
  1.6750000E+03  1.2772642E-03
  1.7000000E+03  1.2295661E-03
  1.7250000E+03  1.1848957E-03
  1.7500000E+03  1.1424428E-03
  1.8000000E+03  1.0624737E-03
  1.8500000E+03  9.8952273E-04
  1.8750000E+03  9.5585165E-04
  1.9000000E+03  9.2373695E-04
  1.9500000E+03  8.6334455E-04
  2.0000000E+03  8.0769282E-04
  2.0500000E+03  7.5666795E-04
  2.1000000E+03  7.0998257E-04
  2.1500000E+03  6.6684472E-04
  2.2000000E+03  6.2687266E-04
  2.3000000E+03  5.5599051E-04
  2.4000000E+03  4.9507532E-04
  2.5000000E+03  4.4250344E-04
  2.6000000E+03  3.9694820E-04
  2.7000000E+03  3.5721956E-04
  2.8000000E+03  3.2251710E-04
  2.9000000E+03  2.9205780E-04
  3.0000000E+03  2.6518331E-04
  3.1000000E+03  2.4141678E-04
  3.2000000E+03  2.2034508E-04
  3.4000000E+03  1.8485204E-04
  3.6000000E+03  1.5639643E-04
  3.8000000E+03  1.3334359E-04
  4.0000000E+03  1.1449316E-04
  4.2000000E+03  9.8941854E-05
  4.4000000E+03  8.6007059E-05
  4.6000000E+03  7.5167820E-05
  4.8000000E+03  6.6022363E-05
  5.0000000E+03  5.8257243E-05
  5.2500000E+03  5.0120870E-05
  5.5000000E+03  4.3385125E-05
  5.7500000E+03  3.7765876E-05
  6.0000000E+03  3.3044822E-05
  6.5000000E+03  2.5655995E-05
  6.7500000E+03  2.2750249E-05
  7.0000000E+03  2.0251394E-05
  7.2500000E+03  1.8092030E-05
  7.5000000E+03  1.6217571E-05
  7.7500000E+03  1.4583498E-05
  8.0000000E+03  1.3153268E-05
  8.2500000E+03  1.1896724E-05
  8.5000000E+03  1.0788846E-05
  9.0000000E+03  8.9389924E-06
  9.5000000E+03  7.4736878E-06
  1.0000000E+04  6.3000210E-06
  1.0500000E+04  5.3504223E-06
  1.1000000E+04  4.5749802E-06
  1.1500000E+04  3.9363849E-06
  1.2000000E+04  3.4064173E-06
  1.2500000E+04  2.9634699E-06
  1.3000000E+04  2.5908129E-06
  1.3500000E+04  2.2753722E-06
  1.4000000E+04  2.0068443E-06
  1.4500000E+04  1.7770406E-06
  1.5000000E+04  1.5794032E-06
  1.5500000E+04  1.4086422E-06
  1.6000000E+04  1.2604614E-06
  1.6500000E+04  1.1313492E-06
  1.7000000E+04  1.0184191E-06
  1.8000000E+04  8.3196027E-07
  1.9000000E+04  6.8638396E-07
  2.0000000E+04  5.7135068E-07
  2.1000000E+04  4.7945870E-07
  2.2000000E+04  4.0532440E-07
  2.3000000E+04  3.4497499E-07
  2.4000000E+04  2.9544011E-07
  2.5000000E+04  2.5447204E-07
  2.6000000E+04  2.2035098E-07
  2.7000000E+04  1.9174757E-07
  2.8000000E+04  1.6762459E-07
  2.9000000E+04  1.4716566E-07
  3.0000000E+04  1.2972301E-07
  3.1000000E+04  1.1477871E-07
  3.2000000E+04  1.0191579E-07
  3.3000000E+04  9.0796288E-08
  3.4000000E+04  8.1144560E-08
  3.5000000E+04  7.2734508E-08
  3.6000000E+04  6.5379647E-08
  3.7000000E+04  5.8925351E-08
  3.8000000E+04  5.3242777E-08
  3.9000000E+04  4.8224076E-08
  4.0000000E+04  4.3778571E-08
  4.2000000E+04  3.6312557E-08
  4.4000000E+04  3.0360575E-08
  4.6000000E+04  2.5569841E-08
  4.8000000E+04  2.1679740E-08
  5.0000000E+04  1.8495315E-08
  5.2500000E+04  1.5285832E-08
  5.5000000E+04  1.2736526E-08
  5.7500000E+04  1.0691733E-08
  5.8750000E+04  9.8214757E-09
  6.0000000E+04  9.0368812E-09
  6.2500000E+04  7.6865549E-09
  6.5000000E+04  6.5763248E-09
  6.7500000E+04  5.6570698E-09
  7.0000000E+04  4.8909602E-09
  7.2500000E+04  4.2485930E-09
  7.5000000E+04  3.7069199E-09
  7.7500000E+04  3.2477266E-09
  8.0000000E+04  2.8565110E-09
  8.2500000E+04  2.5216471E-09
  8.5000000E+04  2.2337522E-09
  8.7500000E+04  1.9852067E-09
  9.0000000E+04  1.7697869E-09
  9.2500000E+04  1.5823818E-09
  9.5000000E+04  1.4187720E-09
  9.7500000E+04  1.2754564E-09
  1.0000000E+05  1.1495167E-09
  1.0250000E+05  1.0385099E-09
  1.0500000E+05  9.4038177E-10
  1.1000000E+05  7.7608964E-10
  1.1500000E+05  6.4568077E-10
  1.2000000E+05  5.4117928E-10
  1.2500000E+05  4.5670292E-10
  1.3000000E+05  3.8786061E-10
  1.3500000E+05  3.3133765E-10
  1.4000000E+05  2.8460559E-10
  1.4500000E+05  2.4571730E-10
  1.5000000E+05  2.1315980E-10
  1.5500000E+05  1.8574753E-10
  1.6000000E+05  1.6254429E-10
  1.6500000E+05  1.4280534E-10
  1.7000000E+05  1.2593417E-10
  1.7500000E+05  1.1144987E-10
  1.8000000E+05  9.8962370E-11
  1.8500000E+05  8.8153480E-11
  1.9000000E+05  7.8762185E-11
  1.9500000E+05  7.0573272E-11
  2.0000000E+05  6.3408429E-11
  2.0500000E+05  5.7119239E-11
  2.1000000E+05  5.1581602E-11
  2.2000000E+05  4.2360479E-11
  2.3000000E+05  3.5091010E-11
  2.4000000E+05  2.9301745E-11
  2.5000000E+05  2.4648092E-11
  2.6000000E+05  2.0874970E-11
  2.7000000E+05  1.7791313E-11
  2.8000000E+05  1.5252420E-11
  2.9000000E+05  1.3147594E-11
  3.0000000E+05  1.1391353E-11
  3.1000000E+05  9.9171134E-12
  3.2000000E+05  8.6725796E-12
  3.3000000E+05  7.6163609E-12
  3.4000000E+05  6.7154667E-12
  3.5000000E+05  5.9434224E-12
  3.6000000E+05  5.2788418E-12
  3.7000000E+05  4.7043460E-12
  3.8000000E+05  4.2057340E-12
  3.9000000E+05  3.7713387E-12
  4.0000000E+05  3.3915223E-12
  4.1000000E+05  3.0582842E-12
  4.2000000E+05  2.7649548E-12
  4.3000000E+05  2.5059492E-12
  4.4000000E+05  2.2765705E-12
  4.6000000E+05  1.8914285E-12
  4.8000000E+05  1.5844457E-12
  5.0000000E+05  1.3373570E-12
  5.1250000E+05  1.2071947E-12
  5.2500000E+05  1.0925157E-12
  5.3750000E+05  9.9116128E-13
  5.5000000E+05  9.0131545E-13
  5.7500000E+05  7.5024609E-13
  5.8750000E+05  6.8661402E-13
  6.0000000E+05  6.2960214E-13
  6.2500000E+05  5.3231000E-13
  6.5000000E+05  4.5314174E-13
  6.7500000E+05  3.8818537E-13
  7.0000000E+05  3.3448079E-13
  7.2500000E+05  2.8976339E-13
  7.5000000E+05  2.5228342E-13
  7.7500000E+05  2.2067674E-13
  8.0000000E+05  1.9387039E-13
  8.2500000E+05  1.7101345E-13
  8.5000000E+05  1.5142630E-13
  8.7500000E+05  1.3456222E-13
  9.0000000E+05  1.1997845E-13
  9.2500000E+05  1.0731414E-13
  9.5000000E+05  9.6273474E-14
  9.7500000E+05  8.6612622E-14
  1.0000000E+06  7.8129495E-14
  1.0250000E+06  7.0655757E-14
  1.0500000E+06  6.4050546E-14
  1.1000000E+06  5.2990524E-14
  1.1500000E+06  4.4204907E-14
  1.2000000E+06  3.7155212E-14
  1.2500000E+06  3.1446123E-14
  1.3000000E+06  2.6783496E-14
  1.3500000E+06  2.2945815E-14
  1.4000000E+06  1.9764412E-14
  1.4500000E+06  1.7109575E-14
  1.5000000E+06  1.4880547E-14
  1.5500000E+06  1.2998334E-14
  1.6000000E+06  1.1400483E-14
  1.6500000E+06  1.0037245E-14
  1.7000000E+06  8.8687163E-15
  1.7500000E+06  7.8626718E-15
  1.8000000E+06  6.9929383E-15
  1.8500000E+06  6.2381229E-15
  1.9000000E+06  5.5806333E-15
  1.9500000E+06  5.0059263E-15
  2.0000000E+06  4.5019203E-15
  2.0500000E+06  4.0585314E-15
  2.1000000E+06  3.6673058E-15
  2.2000000E+06  3.0139772E-15
  2.3000000E+06  2.4971156E-15
  2.4000000E+06  2.0842536E-15
  2.5000000E+06  1.7515353E-15
  2.6000000E+06  1.4812129E-15
  2.7000000E+06  1.2599283E-15
  2.8000000E+06  1.0775196E-15
  2.9000000E+06  9.2618209E-16
  3.0000000E+06  7.9986510E-16
  3.1000000E+06  6.9383660E-16
  3.2000000E+06  6.0436616E-16
  3.3000000E+06  5.2849139E-16
  3.4000000E+06  4.6384445E-16
  3.5000000E+06  4.0852059E-16
  3.6000000E+06  3.6097995E-16
  3.7000000E+06  3.1996897E-16
  3.8000000E+06  2.8446037E-16
  3.9000000E+06  2.5360797E-16
  4.0000000E+06  2.2670921E-16
  4.1000000E+06  2.0317896E-16
  4.2000000E+06  1.8253006E-16
  4.3000000E+06  1.6435516E-16
  4.4000000E+06  1.4831287E-16
  4.6000000E+06  1.2153639E-16
  4.8000000E+06  1.0040368E-16
  
  
#  33   4  L3  EION =  1.327000000E+03 eV   277
#  S(0) = 3.401992E+00
  1.3253706E+01  0.0000000E+00
  1.3253706E+03  0.0000000E+00
  1.3253706E+03  1.4209757E-03
  1.3270000E+03  1.4209757E-03
  1.3270133E+03  1.4209757E-03
  1.3281626E+03  1.9529659E-03
  1.3287373E+03  2.2080515E-03
  1.3293120E+03  2.4490482E-03
  1.3298866E+03  2.6722597E-03
  1.3304613E+03  2.8752430E-03
  1.3310360E+03  3.0567483E-03
  1.3316106E+03  3.2165579E-03
  1.3327600E+03  3.4740993E-03
  1.3339093E+03  3.6586186E-03
  1.3350586E+03  3.7845295E-03
  1.3362080E+03  3.8660485E-03
  1.3373573E+03  3.9153667E-03
  1.3385066E+03  3.9421499E-03
  1.3408053E+03  3.9553349E-03
  1.3431040E+03  3.9429860E-03
  1.3454027E+03  3.9236748E-03
  1.3477013E+03  3.9059176E-03
  1.3500000E+03  3.8931165E-03
  1.3562500E+03  3.8864240E-03
  1.3625000E+03  3.9073905E-03
  1.3687500E+03  3.9350510E-03
  1.3750000E+03  3.9542868E-03
  1.3812500E+03  3.9577920E-03
  1.3875000E+03  3.9446769E-03
  1.4000000E+03  3.8822874E-03
  1.4125000E+03  3.8006496E-03
  1.4250000E+03  3.7216456E-03
  1.4375000E+03  3.6500887E-03
  1.4500000E+03  3.5820937E-03
  1.4750000E+03  3.4404912E-03
  1.4875000E+03  3.3657099E-03
  1.5000000E+03  3.2909735E-03
  1.5250000E+03  3.1492735E-03
  1.5375000E+03  3.0836110E-03
  1.5500000E+03  3.0209014E-03
  1.5750000E+03  2.9007567E-03
  1.5875000E+03  2.8422813E-03
  1.6000000E+03  2.7846443E-03
  1.6500000E+03  2.5678897E-03
  1.6750000E+03  2.4699169E-03
  1.7000000E+03  2.3778004E-03
  1.7500000E+03  2.2056298E-03
  1.8000000E+03  2.0481134E-03
  1.8500000E+03  1.9064723E-03
  1.9000000E+03  1.7775965E-03
  1.9500000E+03  1.6590382E-03
  2.0000000E+03  1.5504546E-03
  2.0500000E+03  1.4514792E-03
  2.1000000E+03  1.3603756E-03
  2.1500000E+03  1.2762665E-03
  2.2000000E+03  1.1987992E-03
  2.3000000E+03  1.0613603E-03
  2.4000000E+03  9.4355133E-04
  2.5000000E+03  8.4202902E-04
  2.6000000E+03  7.5419279E-04
  2.7000000E+03  6.7785154E-04
  2.8000000E+03  6.1118456E-04
  2.9000000E+03  5.5270595E-04
  3.0000000E+03  5.0125425E-04
  3.1000000E+03  4.5585001E-04
  3.2000000E+03  4.1561895E-04
  3.4000000E+03  3.4791758E-04
  3.6000000E+03  2.9377915E-04
  3.8000000E+03  2.5003141E-04
  4.0000000E+03  2.1432597E-04
  4.2000000E+03  1.8491675E-04
  4.4000000E+03  1.6049416E-04
  4.6000000E+03  1.4006043E-04
  4.8000000E+03  1.2284613E-04
  5.0000000E+03  1.0825152E-04
  5.2500000E+03  9.2982973E-05
  5.5000000E+03  8.0363709E-05
  5.7500000E+03  6.9852609E-05
  6.0000000E+03  6.1034748E-05
  6.5000000E+03  4.7262144E-05
  6.7500000E+03  4.1856824E-05
  7.0000000E+03  3.7214158E-05
  7.2500000E+03  3.3206998E-05
  7.5000000E+03  2.9732505E-05
  7.7500000E+03  2.6706976E-05
  8.0000000E+03  2.4061804E-05
  8.2500000E+03  2.1740396E-05
  8.5000000E+03  1.9695799E-05
  9.0000000E+03  1.6286889E-05
  9.5000000E+03  1.3591751E-05
  1.0000000E+04  1.1436870E-05
  1.0500000E+04  9.6963194E-06
  1.1000000E+04  8.2773389E-06
  1.1500000E+04  7.1106664E-06
  1.2000000E+04  6.1439430E-06
  1.2500000E+04  5.3371348E-06
  1.3000000E+04  4.6593064E-06
  1.3500000E+04  4.0863277E-06
  1.4000000E+04  3.5992068E-06
  1.4500000E+04  3.1828696E-06
  1.5000000E+04  2.8252584E-06
  1.5500000E+04  2.5166553E-06
  1.6000000E+04  2.2491769E-06
  1.6500000E+04  2.0163882E-06
  1.7000000E+04  1.8130045E-06
  1.8000000E+04  1.4777347E-06
  1.9000000E+04  1.2165253E-06
  2.0000000E+04  1.0105348E-06
  2.1000000E+04  8.4630157E-07
  2.2000000E+04  7.1405245E-07
  2.3000000E+04  6.0658821E-07
  2.4000000E+04  5.1853530E-07
  2.5000000E+04  4.4583400E-07
  2.6000000E+04  3.8538285E-07
  2.7000000E+04  3.3478825E-07
  2.8000000E+04  2.9218529E-07
  2.9000000E+04  2.5610826E-07
  3.0000000E+04  2.2539575E-07
  3.1000000E+04  1.9912050E-07
  3.2000000E+04  1.7653689E-07
  3.3000000E+04  1.5704137E-07
  3.4000000E+04  1.4014232E-07
  3.5000000E+04  1.2543699E-07
  3.6000000E+04  1.1259359E-07
  3.8000000E+04  9.1439389E-08
  4.0000000E+04  7.4984609E-08
  4.2000000E+04  6.2035152E-08
  4.4000000E+04  5.1735760E-08
  4.6000000E+04  4.3464548E-08
  4.8000000E+04  3.6763033E-08
  5.0000000E+04  3.1288928E-08
  5.2500000E+04  2.5784567E-08
  5.5000000E+04  2.1423499E-08
  5.7500000E+04  1.7934118E-08
  5.8750000E+04  1.6451784E-08
  6.0000000E+04  1.5116948E-08
  6.2500000E+04  1.2823588E-08
  6.5000000E+04  1.0942338E-08
  6.7500000E+04  9.3881975E-09
  7.0000000E+04  8.0958371E-09
  7.2500000E+04  7.0145772E-09
  7.5000000E+04  6.1047615E-09
  7.7500000E+04  5.3351088E-09
  8.0000000E+04  4.6807589E-09
  8.2500000E+04  4.1218151E-09
  8.5000000E+04  3.6422466E-09
  8.7500000E+04  3.2290579E-09
  9.0000000E+04  2.8716517E-09
  9.2500000E+04  2.5613390E-09
  9.5000000E+04  2.2909574E-09
  1.0000000E+05  1.8472509E-09
  1.0500000E+05  1.5039387E-09
  1.1000000E+05  1.2352624E-09
  1.1500000E+05  1.0227986E-09
  1.2000000E+05  8.5317809E-10
  1.2500000E+05  7.1656901E-10
  1.3000000E+05  6.0565245E-10
  1.3500000E+05  5.1491863E-10
  1.4000000E+05  4.4017627E-10
  1.4500000E+05  3.7820600E-10
  1.5000000E+05  3.2651300E-10
  1.5500000E+05  2.8314765E-10
  1.6000000E+05  2.4657424E-10
  1.6500000E+05  2.1557438E-10
  1.7000000E+05  1.8917468E-10
  1.7500000E+05  1.6659241E-10
  1.8000000E+05  1.4719425E-10
  1.8500000E+05  1.3046486E-10
  1.9000000E+05  1.1598266E-10
  1.9500000E+05  1.0340090E-10
  2.0000000E+05  9.2432982E-11
  2.0500000E+05  8.2840939E-11
  2.1000000E+05  7.4426307E-11
  2.2000000E+05  6.0490769E-11
  2.3000000E+05  4.9586607E-11
  2.4000000E+05  4.0968077E-11
  2.5000000E+05  3.4092790E-11
  2.6000000E+05  2.8561156E-11
  2.7000000E+05  2.4075345E-11
  2.8000000E+05  2.0410933E-11
  2.9000000E+05  1.7397091E-11
  3.0000000E+05  1.4902554E-11
  3.1000000E+05  1.2825570E-11
  3.2000000E+05  1.1086612E-11
  3.3000000E+05  9.6230539E-12
  3.4000000E+05  8.3852245E-12
  3.5000000E+05  7.3334575E-12
  3.6000000E+05  6.4358746E-12
  3.7000000E+05  5.6667052E-12
  3.8000000E+05  5.0049969E-12
  3.9000000E+05  4.4336215E-12
  4.0000000E+05  3.9385049E-12
  4.1000000E+05  3.5080295E-12
  4.2000000E+05  3.1325603E-12
  4.3000000E+05  2.8040720E-12
  4.4000000E+05  2.5158509E-12
  4.6000000E+05  2.0385441E-12
  4.8000000E+05  1.6652673E-12
  5.0000000E+05  1.3705458E-12
  5.1250000E+05  1.2177553E-12
  5.2500000E+05  1.0847768E-12
  5.3750000E+05  9.6868594E-13
  5.5000000E+05  8.6704158E-13
  5.7500000E+05  6.9923095E-13
  5.8750000E+05  6.2988829E-13
  6.0000000E+05  5.6853661E-13
  6.2500000E+05  4.6576706E-13
  6.5000000E+05  3.8423801E-13
  6.7500000E+05  3.1902899E-13
  7.0000000E+05  2.6647677E-13
  7.2500000E+05  2.2382552E-13
  7.5000000E+05  1.8898208E-13
  7.7500000E+05  1.6034232E-13
  8.0000000E+05  1.3666657E-13
  8.2500000E+05  1.1698904E-13
  8.5000000E+05  1.0055166E-13
  8.7500000E+05  8.6755332E-14
  9.0000000E+05  7.5123452E-14
  9.2500000E+05  6.5274610E-14
  9.5000000E+05  5.6901792E-14
  9.7500000E+05  4.9756546E-14
  1.0000000E+06  4.3636766E-14
  1.0250000E+06  3.8377180E-14
  1.0500000E+06  3.3842003E-14
  1.0750000E+06  2.9919182E-14
  1.1000000E+06  2.6515855E-14
  1.1250000E+06  2.3554757E-14
  1.1500000E+06  2.0971347E-14
  1.2000000E+06  1.6729760E-14
  1.2500000E+06  1.3452640E-14
  1.3000000E+06  1.0897477E-14
  1.3500000E+06  8.8883043E-15
  1.4000000E+06  7.2959970E-15
  1.4500000E+06  6.0247957E-15
  1.5000000E+06  5.0029794E-15
  1.5500000E+06  4.1763423E-15
  1.6000000E+06  3.5035681E-15
  1.6500000E+06  2.9529091E-15
  1.7000000E+06  2.4997864E-15
  1.7500000E+06  2.1250394E-15
  1.8000000E+06  1.8136305E-15
  1.8500000E+06  1.5536816E-15
  1.9000000E+06  1.3357551E-15
  1.9500000E+06  1.1523100E-15
  2.0000000E+06  9.9728874E-16
  2.0500000E+06  8.6580051E-16
  2.1000000E+06  7.5387720E-16
  2.1500000E+06  6.5828469E-16
  2.2000000E+06  5.7637577E-16
  2.2500000E+06  5.0597411E-16
  2.3000000E+06  4.4528313E-16
  2.3500000E+06  3.9281405E-16
  2.4000000E+06  3.4732862E-16
  2.4500000E+06  3.0779340E-16
  2.5000000E+06  2.7334286E-16
  2.6000000E+06  2.1690097E-16
  2.7000000E+06  1.7344218E-16
  2.8000000E+06  1.3969012E-16
  2.9000000E+06  1.1326469E-16
  3.0000000E+06  9.2418811E-17
  3.1000000E+06  7.5857417E-17
  3.2000000E+06  6.2611737E-17
  3.3000000E+06  5.1951105E-17
  3.4000000E+06  4.3320022E-17
  3.5000000E+06  3.6293320E-17
  3.6000000E+06  3.0542898E-17
  3.7000000E+06  2.5813550E-17
  3.8000000E+06  2.1905504E-17
  3.9000000E+06  1.8661043E-17
  4.0000000E+06  1.5955218E-17
  4.1000000E+06  1.3688884E-17
  4.2000000E+06  1.1782920E-17
  4.3000000E+06  1.0174013E-17
  4.4000000E+06  8.8116255E-18
  4.5000000E+06  7.6545841E-18
  4.6000000E+06  6.6690760E-18
  4.7000000E+06  5.8272582E-18
  
  
#  33   5  M1  EION =  2.080000000E+02 eV   282
#  S(0) = 1.082063E+00
  1.9353271E+00  0.0000000E+00
  1.9353271E+02  0.0000000E+00
  1.9353271E+02  1.9941408E-03
  2.0800000E+02  1.9941408E-03
  2.0800272E+02  1.9941408E-03
  2.0840218E+02  1.9925980E-03
  2.0880163E+02  1.9908526E-03
  2.0920109E+02  1.9890016E-03
  2.0960054E+02  1.9871215E-03
  2.1000000E+02  1.9852719E-03
  2.1125000E+02  1.9801149E-03
  2.1250000E+02  1.9763992E-03
  2.1375000E+02  1.9743045E-03
  2.1500000E+02  1.9737255E-03
  2.1750000E+02  1.9761732E-03
  2.2000000E+02  1.9816818E-03
  2.2125000E+02  1.9849846E-03
  2.2250000E+02  1.9883842E-03
  2.2500000E+02  1.9948291E-03
  2.2750000E+02  1.9999808E-03
  2.3000000E+02  2.0031595E-03
  2.3500000E+02  2.0022858E-03
  2.4000000E+02  1.9915831E-03
  2.5000000E+02  1.9474502E-03
  2.5500000E+02  1.9187221E-03
  2.6000000E+02  1.8883378E-03
  2.6500000E+02  1.8577554E-03
  2.7000000E+02  1.8279033E-03
  2.8000000E+02  1.7720247E-03
  2.9000000E+02  1.7212893E-03
  3.0000000E+02  1.6740128E-03
  3.1000000E+02  1.6282121E-03
  3.2000000E+02  1.5825565E-03
  3.4000000E+02  1.4905467E-03
  3.5000000E+02  1.4450237E-03
  3.6000000E+02  1.4006616E-03
  3.7000000E+02  1.3579590E-03
  3.8000000E+02  1.3171657E-03
  4.0000000E+02  1.2413405E-03
  4.2000000E+02  1.1720109E-03
  4.4000000E+02  1.1075375E-03
  4.6000000E+02  1.0470516E-03
  4.8000000E+02  9.9045001E-04
  5.0000000E+02  9.3790163E-04
  5.2500000E+02  8.7792580E-04
  5.5000000E+02  8.2369572E-04
  5.7500000E+02  7.7428335E-04
  6.0000000E+02  7.2886438E-04
  6.5000000E+02  6.4834858E-04
  6.7500000E+02  6.1284729E-04
  7.0000000E+02  5.8022931E-04
  7.2500000E+02  5.5019839E-04
  7.5000000E+02  5.2239758E-04
  8.0000000E+02  4.7247812E-04
  8.5000000E+02  4.2912132E-04
  9.0000000E+02  3.9141474E-04
  9.5000000E+02  3.5848875E-04
  1.0000000E+03  3.2941814E-04
  1.0500000E+03  3.0361595E-04
  1.1000000E+03  2.8069894E-04
  1.1500000E+03  2.6025809E-04
  1.2000000E+03  2.4191749E-04
  1.2500000E+03  2.2539396E-04
  1.3000000E+03  2.1046653E-04
  1.3500000E+03  1.9694214E-04
  1.4000000E+03  1.8464861E-04
  1.4500000E+03  1.7343908E-04
  1.5000000E+03  1.6319071E-04
  1.6000000E+03  1.4517445E-04
  1.7000000E+03  1.2990708E-04
  1.8000000E+03  1.1684868E-04
  1.9000000E+03  1.0559982E-04
  2.0000000E+03  9.5852855E-05
  2.1000000E+03  8.7351959E-05
  2.2000000E+03  7.9890413E-05
  2.3000000E+03  7.3306991E-05
  2.4000000E+03  6.7472485E-05
  2.5000000E+03  6.2279912E-05
  2.6000000E+03  5.7640012E-05
  2.7000000E+03  5.3478332E-05
  2.8000000E+03  4.9732227E-05
  2.9000000E+03  4.6348814E-05
  3.0000000E+03  4.3283351E-05
  3.1000000E+03  4.0497842E-05
  3.2000000E+03  3.7959807E-05
  3.4000000E+03  3.3518222E-05
  3.6000000E+03  2.9777276E-05
  3.8000000E+03  2.6599626E-05
  4.0000000E+03  2.3879665E-05
  4.2000000E+03  2.1535202E-05
  4.4000000E+03  1.9501510E-05
  4.6000000E+03  1.7727102E-05
  4.8000000E+03  1.6170622E-05
  5.0000000E+03  1.4798553E-05
  5.2500000E+03  1.3301573E-05
  5.5000000E+03  1.2007216E-05
  5.7500000E+03  1.0881337E-05
  5.8750000E+03  1.0372818E-05
  6.0000000E+03  9.8966167E-06
  6.2500000E+03  9.0309994E-06
  6.5000000E+03  8.2665277E-06
  6.7500000E+03  7.5884725E-06
  7.0000000E+03  6.9846598E-06
  7.2500000E+03  6.4449550E-06
  7.5000000E+03  5.9608586E-06
  7.7500000E+03  5.5252114E-06
  8.0000000E+03  5.1319556E-06
  8.2500000E+03  4.7759445E-06
  8.5000000E+03  4.4527828E-06
  8.7500000E+03  4.1586941E-06
  9.0000000E+03  3.8904194E-06
  9.2500000E+03  3.6451344E-06
  9.5000000E+03  3.4203831E-06
  1.0000000E+04  3.0241778E-06
  1.0500000E+04  2.6876454E-06
  1.1000000E+04  2.3998135E-06
  1.1500000E+04  2.1520723E-06
  1.2000000E+04  1.9375941E-06
  1.2500000E+04  1.7509154E-06
  1.3000000E+04  1.5876273E-06
  1.3500000E+04  1.4441442E-06
  1.4000000E+04  1.3175265E-06
  1.4500000E+04  1.2053469E-06
  1.5000000E+04  1.1055885E-06
  1.5500000E+04  1.0165662E-06
  1.6000000E+04  9.3686373E-07
  1.6500000E+04  8.6528484E-07
  1.7000000E+04  8.0081414E-07
  1.7500000E+04  7.4258586E-07
  1.8000000E+04  6.8985851E-07
  1.8500000E+04  6.4199438E-07
  1.9000000E+04  5.9844297E-07
  2.0000000E+04  5.2243293E-07
  2.1000000E+04  4.5870548E-07
  2.2000000E+04  4.0487078E-07
  2.3000000E+04  3.5907813E-07
  2.4000000E+04  3.1987857E-07
  2.5000000E+04  2.8612653E-07
  2.6000000E+04  2.5690798E-07
  2.7000000E+04  2.3148741E-07
  2.8000000E+04  2.0926833E-07
  2.9000000E+04  1.8976343E-07
  3.0000000E+04  1.7257195E-07
  3.1000000E+04  1.5736211E-07
  3.2000000E+04  1.4385770E-07
  3.3000000E+04  1.3182742E-07
  3.4000000E+04  1.2107663E-07
  3.5000000E+04  1.1144070E-07
  3.6000000E+04  1.0277976E-07
  3.7000000E+04  9.4974460E-08
  3.8000000E+04  8.7922531E-08
  3.9000000E+04  8.1535987E-08
  4.0000000E+04  7.5738850E-08
  4.1000000E+04  7.0465281E-08
  4.2000000E+04  6.5658045E-08
  4.3000000E+04  6.1267227E-08
  4.4000000E+04  5.7249163E-08
  4.6000000E+04  5.0182691E-08
  4.8000000E+04  4.4203779E-08
  5.0000000E+04  3.9113253E-08
  5.1250000E+04  3.6311533E-08
  5.2500000E+04  3.3763084E-08
  5.3750000E+04  3.1440302E-08
  5.5000000E+04  2.9319094E-08
  5.7500000E+04  2.5599617E-08
  5.8750000E+04  2.3966534E-08
  6.0000000E+04  2.2464740E-08
  6.2500000E+04  1.9805560E-08
  6.5000000E+04  1.7536477E-08
  6.7500000E+04  1.5589594E-08
  7.0000000E+04  1.3910611E-08
  7.2500000E+04  1.2455763E-08
  7.5000000E+04  1.1189521E-08
  7.7500000E+04  1.0082844E-08
  8.0000000E+04  9.1118400E-09
  8.2500000E+04  8.2567413E-09
  8.5000000E+04  7.5011006E-09
  8.7500000E+04  6.8311634E-09
  9.0000000E+04  6.2353732E-09
  9.2500000E+04  5.7039739E-09
  9.5000000E+04  5.2286911E-09
  9.7500000E+04  4.8024780E-09
  1.0000000E+05  4.4193093E-09
  1.0250000E+05  4.0740141E-09
  1.0500000E+05  3.7621392E-09
  1.0750000E+05  3.4798364E-09
  1.1000000E+05  3.2237696E-09
  1.1250000E+05  2.9910382E-09
  1.1500000E+05  2.7791128E-09
  1.2000000E+05  2.4091017E-09
  1.2500000E+05  2.0990782E-09
  1.3000000E+05  1.8376586E-09
  1.3500000E+05  1.6159185E-09
  1.4000000E+05  1.4267998E-09
  1.4500000E+05  1.2646772E-09
  1.5000000E+05  1.1250320E-09
  1.5500000E+05  1.0042081E-09
  1.6000000E+05  8.9922840E-10
  1.6500000E+05  8.0765356E-10
  1.7000000E+05  7.2747326E-10
  1.7500000E+05  6.5702164E-10
  1.8000000E+05  5.9491139E-10
  1.8500000E+05  5.3998149E-10
  1.9000000E+05  4.9125575E-10
  1.9500000E+05  4.4790984E-10
  2.0000000E+05  4.0924500E-10
  2.0500000E+05  3.7466655E-10
  2.1000000E+05  3.4366629E-10
  2.1500000E+05  3.1580838E-10
  2.2000000E+05  2.9071778E-10
  2.2500000E+05  2.6807081E-10
  2.3000000E+05  2.4758720E-10
  2.3500000E+05  2.2902353E-10
  2.4000000E+05  2.1216773E-10
  2.4500000E+05  1.9683462E-10
  2.5000000E+05  1.8286202E-10
  2.6000000E+05  1.5844607E-10
  2.7000000E+05  1.3797263E-10
  2.8000000E+05  1.2070185E-10
  2.9000000E+05  1.0605116E-10
  3.0000000E+05  9.3557975E-11
  3.1000000E+05  8.2852215E-11
  3.2000000E+05  7.3635852E-11
  3.3000000E+05  6.5667298E-11
  3.4000000E+05  5.8749415E-11
  3.5000000E+05  5.2720403E-11
  3.6000000E+05  4.7446683E-11
  3.7000000E+05  4.2817466E-11
  3.8000000E+05  3.8740470E-11
  3.9000000E+05  3.5138468E-11
  4.0000000E+05  3.1946584E-11
  4.1000000E+05  2.9110075E-11
  4.2000000E+05  2.6582525E-11
  4.3000000E+05  2.4324429E-11
  4.4000000E+05  2.2302041E-11
  4.5000000E+05  2.0486405E-11
  4.6000000E+05  1.8852625E-11
  4.7000000E+05  1.7379235E-11
  4.8000000E+05  1.6047669E-11
  5.0000000E+05  1.3747702E-11
  5.1250000E+05  1.2518692E-11
  5.2500000E+05  1.1424717E-11
  5.3750000E+05  1.0448326E-11
  5.5000000E+05  9.5746454E-12
  5.7500000E+05  8.0862891E-12
  5.8750000E+05  7.4512741E-12
  6.0000000E+05  6.8777728E-12
  6.1250000E+05  6.3587470E-12
  6.2500000E+05  5.8880796E-12
  6.3750000E+05  5.4604373E-12
  6.5000000E+05  5.0711623E-12
  6.7500000E+05  4.3919029E-12
  7.0000000E+05  3.8232629E-12
  7.2500000E+05  3.3442200E-12
  7.5000000E+05  2.9382830E-12
  7.7500000E+05  2.5924076E-12
  8.0000000E+05  2.2961902E-12
  8.2500000E+05  2.0412711E-12
  8.5000000E+05  1.8208946E-12
  8.7500000E+05  1.6295658E-12
  9.0000000E+05  1.4627871E-12
  9.2500000E+05  1.3168562E-12
  9.5000000E+05  1.1887091E-12
  9.7500000E+05  1.0757967E-12
  1.0000000E+06  9.7598630E-13
  1.0250000E+06  8.8748545E-13
  1.0500000E+06  8.0878282E-13
  1.0750000E+06  7.3859897E-13
  1.1000000E+06  6.7584649E-13
  1.1250000E+06  6.1959908E-13
  1.1500000E+06  5.6906382E-13
  1.1750000E+06  5.2355848E-13
  1.2000000E+06  4.8249412E-13
  1.2250000E+06  4.4536077E-13
  1.2500000E+06  4.1171382E-13
  1.2750000E+06  3.8116436E-13
  1.3000000E+06  3.5337360E-13
  1.3250000E+06  3.2804570E-13
  1.3500000E+06  3.0492162E-13
  1.4000000E+06  2.6440582E-13
  1.4500000E+06  2.3034102E-13
  1.5000000E+06  2.0156460E-13
  
  
#  33   6  M2  EION =  1.510000000E+02 eV   293
#  S(0) = 1.251024E+00
  1.4625066E+00  0.0000000E+00
  1.4625066E+02  0.0000000E+00
  1.4625066E+02  1.0084802E-03
  1.5100000E+02  1.0084802E-03
  1.5100272E+02  1.0084802E-03
  1.5145259E+02  1.0211274E-03
  1.5190245E+02  1.0342462E-03
  1.5235231E+02  1.0477404E-03
  1.5280218E+02  1.0615015E-03
  1.5370190E+02  1.0893681E-03
  1.5460163E+02  1.1169734E-03
  1.5550136E+02  1.1436004E-03
  1.5640109E+02  1.1687579E-03
  1.5730082E+02  1.1921805E-03
  1.5820054E+02  1.2137869E-03
  1.6000000E+02  1.2518274E-03
  1.6250000E+02  1.2952653E-03
  1.6500000E+02  1.3311577E-03
  1.6750000E+02  1.3625470E-03
  1.7000000E+02  1.3915340E-03
  1.7500000E+02  1.4472329E-03
  1.7750000E+02  1.4752749E-03
  1.8000000E+02  1.5038351E-03
  1.8500000E+02  1.5625392E-03
  1.9000000E+02  1.6223219E-03
  1.9500000E+02  1.6811775E-03
  2.0000000E+02  1.7369745E-03
  2.0500000E+02  1.7879966E-03
  2.1000000E+02  1.8331870E-03
  2.2000000E+02  1.9051335E-03
  2.3000000E+02  1.9551628E-03
  2.4000000E+02  1.9884497E-03
  2.5000000E+02  2.0092543E-03
  2.6000000E+02  2.0199341E-03
  2.7000000E+02  2.0214643E-03
  2.8000000E+02  2.0142819E-03
  2.9000000E+02  1.9990164E-03
  3.0000000E+02  1.9766957E-03
  3.1000000E+02  1.9487165E-03
  3.2000000E+02  1.9165842E-03
  3.3000000E+02  1.8816831E-03
  3.4000000E+02  1.8450605E-03
  3.5000000E+02  1.8074871E-03
  3.6000000E+02  1.7693629E-03
  3.8000000E+02  1.6921941E-03
  4.0000000E+02  1.6142987E-03
  4.2000000E+02  1.5365024E-03
  4.4000000E+02  1.4601354E-03
  4.6000000E+02  1.3866189E-03
  4.8000000E+02  1.3167915E-03
  5.0000000E+02  1.2507990E-03
  5.2500000E+02  1.1733870E-03
  5.5000000E+02  1.1009291E-03
  5.7500000E+02  1.0331661E-03
  6.0000000E+02  9.7004486E-04
  6.5000000E+02  8.5744818E-04
  6.7500000E+02  8.0743856E-04
  7.0000000E+02  7.6100601E-04
  7.2500000E+02  7.1779684E-04
  7.5000000E+02  6.7757714E-04
  8.0000000E+02  6.0528540E-04
  8.5000000E+02  5.4272696E-04
  9.0000000E+02  4.8841668E-04
  9.5000000E+02  4.4085012E-04
  1.0000000E+03  3.9908048E-04
  1.0500000E+03  3.6239661E-04
  1.1000000E+03  3.3003468E-04
  1.1500000E+03  3.0132717E-04
  1.2000000E+03  2.7578460E-04
  1.2500000E+03  2.5301613E-04
  1.3000000E+03  2.3266608E-04
  1.3500000E+03  2.1441091E-04
  1.4000000E+03  1.9797964E-04
  1.4500000E+03  1.8315466E-04
  1.5000000E+03  1.6975382E-04
  1.6000000E+03  1.4659709E-04
  1.7000000E+03  1.2741133E-04
  1.8000000E+03  1.1137396E-04
  1.9000000E+03  9.7881054E-05
  2.0000000E+03  8.6455484E-05
  2.1000000E+03  7.6715057E-05
  2.2000000E+03  6.8360231E-05
  2.3000000E+03  6.1154841E-05
  2.4000000E+03  5.4909477E-05
  2.5000000E+03  4.9471165E-05
  2.6000000E+03  4.4715152E-05
  2.7000000E+03  4.0538796E-05
  2.8000000E+03  3.6857095E-05
  2.9000000E+03  3.3599500E-05
  3.0000000E+03  3.0707150E-05
  3.1000000E+03  2.8130675E-05
  3.2000000E+03  2.5828473E-05
  3.3000000E+03  2.3765326E-05
  3.4000000E+03  2.1911283E-05
  3.5000000E+03  2.0240770E-05
  3.6000000E+03  1.8731857E-05
  3.8000000E+03  1.6125905E-05
  4.0000000E+03  1.3970942E-05
  4.2000000E+03  1.2174441E-05
  4.4000000E+03  1.0665624E-05
  4.6000000E+03  9.3897590E-06
  4.8000000E+03  8.3040806E-06
  5.0000000E+03  7.3748546E-06
  5.2500000E+03  6.3929671E-06
  5.5000000E+03  5.5728902E-06
  5.7500000E+03  4.8830661E-06
  5.8750000E+03  4.5791199E-06
  6.0000000E+03  4.2989976E-06
  6.2500000E+03  3.8014763E-06
  6.5000000E+03  3.3752995E-06
  6.7500000E+03  3.0083303E-06
  7.0000000E+03  2.6908063E-06
  7.2500000E+03  2.4148183E-06
  7.5000000E+03  2.1739152E-06
  7.7500000E+03  1.9628003E-06
  8.0000000E+03  1.7770985E-06
  8.2500000E+03  1.6131776E-06
  8.5000000E+03  1.4680049E-06
  8.7500000E+03  1.3390340E-06
  9.0000000E+03  1.2241167E-06
  9.2500000E+03  1.1214320E-06
  9.5000000E+03  1.0294309E-06
  9.7500000E+03  9.4679098E-07
  1.0000000E+04  8.7237897E-07
  1.0250000E+04  8.0522087E-07
  1.0500000E+04  7.4447612E-07
  1.1000000E+04  6.3940949E-07
  1.1500000E+04  5.5241625E-07
  1.2000000E+04  4.7986007E-07
  1.2500000E+04  4.1893600E-07
  1.3000000E+04  3.6745914E-07
  1.3500000E+04  3.2371188E-07
  1.4000000E+04  2.8633251E-07
  1.4500000E+04  2.5423277E-07
  1.5000000E+04  2.2653656E-07
  1.5500000E+04  2.0253383E-07
  1.6000000E+04  1.8164529E-07
  1.6500000E+04  1.6339546E-07
  1.7000000E+04  1.4739190E-07
  1.7500000E+04  1.3330898E-07
  1.8000000E+04  1.2087512E-07
  1.8500000E+04  1.0986268E-07
  1.9000000E+04  1.0008007E-07
  1.9500000E+04  9.1365306E-08
  2.0000000E+04  8.3580878E-08
  2.0500000E+04  7.6609586E-08
  2.1000000E+04  7.0351177E-08
  2.1500000E+04  6.4719596E-08
  2.2000000E+04  5.9640721E-08
  2.2500000E+04  5.5050500E-08
  2.3000000E+04  5.0893408E-08
  2.4000000E+04  4.3691719E-08
  2.5000000E+04  3.7718492E-08
  2.6000000E+04  3.2730210E-08
  2.7000000E+04  2.8538019E-08
  2.8000000E+04  2.4994087E-08
  2.9000000E+04  2.1981716E-08
  3.0000000E+04  1.9408045E-08
  3.1000000E+04  1.7198622E-08
  3.2000000E+04  1.5293347E-08
  3.3000000E+04  1.3643393E-08
  3.4000000E+04  1.2208838E-08
  3.5000000E+04  1.0956861E-08
  3.6000000E+04  9.8603307E-09
  3.7000000E+04  8.8967027E-09
  3.8000000E+04  8.0471562E-09
  3.9000000E+04  7.2959055E-09
  4.0000000E+04  6.6296529E-09
  4.1000000E+04  6.0371500E-09
  4.2000000E+04  5.5088460E-09
  4.3000000E+04  5.0366006E-09
  4.4000000E+04  4.6134512E-09
  4.5000000E+04  4.2334214E-09
  4.6000000E+04  3.8913653E-09
  4.7000000E+04  3.5828382E-09
  4.8000000E+04  3.3039896E-09
  5.0000000E+04  2.8223777E-09
  5.1250000E+04  2.5650921E-09
  5.2500000E+04  2.3361542E-09
  5.3750000E+04  2.1319165E-09
  5.5000000E+04  1.9492663E-09
  5.7500000E+04  1.6384410E-09
  5.8750000E+04  1.5060012E-09
  6.0000000E+04  1.3865114E-09
  6.2500000E+04  1.1806534E-09
  6.5000000E+04  1.0111769E-09
  6.7500000E+04  8.7068110E-10
  7.0000000E+04  7.5345711E-10
  7.2500000E+04  6.5506158E-10
  7.5000000E+04  5.7200635E-10
  7.7500000E+04  5.0153099E-10
  8.0000000E+04  4.4143488E-10
  8.2500000E+04  3.8995161E-10
  8.5000000E+04  3.4565392E-10
  8.7500000E+04  3.0738156E-10
  9.0000000E+04  2.7418601E-10
  9.2500000E+04  2.4528757E-10
  9.5000000E+04  2.2004191E-10
  9.7500000E+04  1.9791392E-10
  1.0000000E+05  1.7845723E-10
  1.0250000E+05  1.6129780E-10
  1.0500000E+05  1.4612092E-10
  1.0750000E+05  1.3266068E-10
  1.1000000E+05  1.2069161E-10
  1.1250000E+05  1.1002180E-10
  1.1500000E+05  1.0048736E-10
  1.1750000E+05  9.1947849E-11
  1.2000000E+05  8.4282531E-11
  1.2250000E+05  7.7387301E-11
  1.2500000E+05  7.1172136E-11
  1.3000000E+05  6.0479938E-11
  1.3500000E+05  5.1694926E-11
  1.4000000E+05  4.4426911E-11
  1.4500000E+05  3.8375102E-11
  1.5000000E+05  3.3305571E-11
  1.5500000E+05  2.9034881E-11
  1.6000000E+05  2.5418084E-11
  1.6500000E+05  2.2339807E-11
  1.7000000E+05  1.9707573E-11
  1.7500000E+05  1.7446778E-11
  1.8000000E+05  1.5496877E-11
  1.8500000E+05  1.3808448E-11
  1.9000000E+05  1.2340930E-11
  1.9500000E+05  1.1060862E-11
  2.0000000E+05  9.9405104E-12
  2.0500000E+05  8.9567777E-12
  2.1000000E+05  8.0903426E-12
  2.1500000E+05  7.3249743E-12
  2.2000000E+05  6.6469832E-12
  2.2500000E+05  6.0447804E-12
  2.3000000E+05  5.5085184E-12
  2.3500000E+05  5.0297994E-12
  2.4000000E+05  4.6014379E-12
  2.4500000E+05  4.2172662E-12
  2.5000000E+05  3.8719735E-12
  2.6000000E+05  3.2802946E-12
  2.6500000E+05  3.0264874E-12
  2.7000000E+05  2.7965488E-12
  2.8000000E+05  2.3981187E-12
  2.9000000E+05  2.0676972E-12
  3.0000000E+05  1.7919141E-12
  3.1000000E+05  1.5603497E-12
  3.2000000E+05  1.3648155E-12
  3.3000000E+05  1.1988276E-12
  3.4000000E+05  1.0572164E-12
  3.5000000E+05  9.3583227E-13
  3.6000000E+05  8.3132206E-13
  3.7000000E+05  7.4096053E-13
  3.8000000E+05  6.6252013E-13
  3.9000000E+05  5.9417019E-13
  4.0000000E+05  5.3439801E-13
  4.1000000E+05  4.8194768E-13
  4.2000000E+05  4.3577197E-13
  4.3000000E+05  3.9499376E-13
  4.4000000E+05  3.5887527E-13
  4.5000000E+05  3.2679313E-13
  4.6000000E+05  2.9821886E-13
  4.7000000E+05  2.7270279E-13
  4.8000000E+05  2.4986097E-13
  5.0000000E+05  2.1093011E-13
  5.1250000E+05  1.9041870E-13
  5.2500000E+05  1.7234510E-13
  5.3750000E+05  1.5636964E-13
  5.5000000E+05  1.4220660E-13
  5.7500000E+05  1.1838880E-13
  5.8750000E+05  1.0835501E-13
  6.0000000E+05  9.9364341E-14
  6.1250000E+05  9.1289173E-14
  6.2500000E+05  8.4019725E-14
  6.3750000E+05  7.7461242E-14
  6.5000000E+05  7.1531729E-14
  6.7500000E+05  6.1284227E-14
  7.0000000E+05  5.2810873E-14
  7.2500000E+05  4.5754738E-14
  7.5000000E+05  3.9839993E-14
  7.7500000E+05  3.4851584E-14
  8.0000000E+05  3.0620359E-14
  8.2500000E+05  2.7012183E-14
  8.5000000E+05  2.3919905E-14
  8.7500000E+05  2.1257318E-14
  9.0000000E+05  1.8954601E-14
  9.2500000E+05  1.6954849E-14
  9.5000000E+05  1.5211403E-14
  9.7500000E+05  1.3685792E-14
  1.0000000E+06  1.2346095E-14
  1.0250000E+06  1.1165695E-14
  1.0500000E+06  1.0122331E-14
  1.0750000E+06  9.1973046E-15
  1.1000000E+06  8.3748483E-15
  1.1250000E+06  7.6416833E-15
  1.1500000E+06  6.9865350E-15
  1.1750000E+06  6.3997410E-15
  1.2000000E+06  5.8729945E-15
  
  
#  33   7  M3  EION =  1.450000000E+02 eV   294
#  S(0) = 2.582849E+00
  1.4030025E+00  0.0000000E+00
  1.4030025E+02  0.0000000E+00
  1.4030025E+02  2.2908520E-03
  1.4500000E+02  2.2908520E-03
  1.4500272E+02  2.2908520E-03
  1.4550245E+02  2.3291383E-03
  1.4600218E+02  2.3688749E-03
  1.4650190E+02  2.4096330E-03
  1.4700163E+02  2.4509541E-03
  1.4800109E+02  2.5334838E-03
  1.4900054E+02  2.6132593E-03
  1.4950027E+02  2.6513605E-03
  1.5000000E+02  2.6880019E-03
  1.5125000E+02  2.7725928E-03
  1.5250000E+02  2.8468516E-03
  1.5375000E+02  2.9115053E-03
  1.5500000E+02  2.9678849E-03
  1.5750000E+02  3.0616426E-03
  1.6000000E+02  3.1383714E-03
  1.6250000E+02  3.2053502E-03
  1.6500000E+02  3.2672754E-03
  1.6750000E+02  3.3270539E-03
  1.7000000E+02  3.3864005E-03
  1.7500000E+02  3.5068903E-03
  1.8000000E+02  3.6303456E-03
  1.9000000E+02  3.8728384E-03
  1.9500000E+02  3.9828120E-03
  2.0000000E+02  4.0804873E-03
  2.0500000E+02  4.1641343E-03
  2.1000000E+02  4.2334879E-03
  2.2000000E+02  4.3333701E-03
  2.3000000E+02  4.3920840E-03
  2.4000000E+02  4.4213750E-03
  2.5000000E+02  4.4285800E-03
  2.6000000E+02  4.4170051E-03
  2.7000000E+02  4.3879472E-03
  2.8000000E+02  4.3425492E-03
  2.9000000E+02  4.2825832E-03
  3.0000000E+02  4.2108453E-03
  3.1000000E+02  4.1303814E-03
  3.2000000E+02  4.0443172E-03
  3.4000000E+02  3.8644436E-03
  3.6000000E+02  3.6827422E-03
  3.8000000E+02  3.5024613E-03
  4.0000000E+02  3.3242163E-03
  4.2000000E+02  3.1497141E-03
  4.4000000E+02  2.9813742E-03
  4.6000000E+02  2.8216195E-03
  4.8000000E+02  2.6713435E-03
  5.0000000E+02  2.5303841E-03
  5.2500000E+02  2.3660027E-03
  5.5000000E+02  2.2131550E-03
  5.7500000E+02  2.0712331E-03
  6.0000000E+02  1.9398685E-03
  6.5000000E+02  1.7073856E-03
  6.7500000E+02  1.6046728E-03
  7.0000000E+02  1.5095879E-03
  7.2500000E+02  1.4213965E-03
  7.5000000E+02  1.3395617E-03
  8.0000000E+02  1.1930929E-03
  8.5000000E+02  1.0669858E-03
  9.0000000E+02  9.5788415E-04
  9.5000000E+02  8.6264867E-04
  1.0000000E+03  7.7932928E-04
  1.0500000E+03  7.0637022E-04
  1.1000000E+03  6.4215396E-04
  1.1500000E+03  5.8532096E-04
  1.2000000E+03  5.3487413E-04
  1.2500000E+03  4.9000134E-04
  1.3000000E+03  4.4996637E-04
  1.3500000E+03  4.1411279E-04
  1.4000000E+03  3.8189482E-04
  1.4500000E+03  3.5287450E-04
  1.5000000E+03  3.2668216E-04
  1.6000000E+03  2.8151158E-04
  1.7000000E+03  2.4417801E-04
  1.8000000E+03  2.1304469E-04
  1.9000000E+03  1.8690837E-04
  2.0000000E+03  1.6481983E-04
  2.1000000E+03  1.4602320E-04
  2.2000000E+03  1.2992813E-04
  2.3000000E+03  1.1607002E-04
  2.4000000E+03  1.0407691E-04
  2.5000000E+03  9.3648946E-05
  2.6000000E+03  8.4542011E-05
  2.7000000E+03  7.6555604E-05
  2.8000000E+03  6.9524013E-05
  2.9000000E+03  6.3309939E-05
  3.0000000E+03  5.7799004E-05
  3.1000000E+03  5.2895410E-05
  3.2000000E+03  4.8518544E-05
  3.3000000E+03  4.4600245E-05
  3.4000000E+03  4.1082620E-05
  3.5000000E+03  3.7916289E-05
  3.6000000E+03  3.5058962E-05
  3.8000000E+03  3.0130846E-05
  4.0000000E+03  2.6062649E-05
  4.2000000E+03  2.2676725E-05
  4.4000000E+03  1.9837433E-05
  4.6000000E+03  1.7440072E-05
  4.8000000E+03  1.5402962E-05
  5.0000000E+03  1.3661777E-05
  5.2500000E+03  1.1824584E-05
  5.5000000E+03  1.0292530E-05
  5.7500000E+03  9.0057199E-06
  5.8750000E+03  8.4393479E-06
  6.0000000E+03  7.9177311E-06
  6.2500000E+03  6.9922196E-06
  6.5000000E+03  6.2004619E-06
  6.7500000E+03  5.5195588E-06
  7.0000000E+03  4.9311159E-06
  7.2500000E+03  4.4202491E-06
  7.5000000E+03  3.9748330E-06
  7.7500000E+03  3.5849233E-06
  8.0000000E+03  3.2423157E-06
  8.2500000E+03  2.9402065E-06
  8.5000000E+03  2.6729206E-06
  8.7500000E+03  2.4356982E-06
  9.0000000E+03  2.2245278E-06
  9.2500000E+03  2.0360121E-06
  9.5000000E+03  1.8672643E-06
  9.7500000E+03  1.7158219E-06
  1.0000000E+04  1.5795766E-06
  1.0250000E+04  1.4567181E-06
  1.0500000E+04  1.3456850E-06
  1.1000000E+04  1.1538682E-06
  1.1500000E+04  9.9529796E-07
  1.2000000E+04  8.6324439E-07
  1.2500000E+04  7.5252426E-07
  1.3000000E+04  6.5910580E-07
  1.3500000E+04  5.7982396E-07
  1.4000000E+04  5.1217279E-07
  1.4500000E+04  4.5415225E-07
  1.5000000E+04  4.0415425E-07
  1.5500000E+04  3.6087703E-07
  1.6000000E+04  3.2325984E-07
  1.6500000E+04  2.9043290E-07
  1.7000000E+04  2.6167919E-07
  1.7500000E+04  2.3640443E-07
  1.8000000E+04  2.1411348E-07
  1.8500000E+04  1.9439179E-07
  1.9000000E+04  1.7689080E-07
  1.9500000E+04  1.6131609E-07
  2.0000000E+04  1.4741797E-07
  2.0500000E+04  1.3498381E-07
  2.1000000E+04  1.2383192E-07
  2.2000000E+04  1.0477334E-07
  2.2500000E+04  9.6616772E-08
  2.3000000E+04  8.9236481E-08
  2.4000000E+04  7.6467546E-08
  2.5000000E+04  6.5894883E-08
  2.6000000E+04  5.7080268E-08
  2.7000000E+04  4.9684367E-08
  2.8000000E+04  4.3441963E-08
  2.9000000E+04  3.8144004E-08
  3.0000000E+04  3.3624376E-08
  3.1000000E+04  2.9750081E-08
  3.2000000E+04  2.6413901E-08
  3.3000000E+04  2.3528840E-08
  3.4000000E+04  2.1023866E-08
  3.5000000E+04  1.8840647E-08
  3.6000000E+04  1.6931022E-08
  3.7000000E+04  1.5255025E-08
  3.8000000E+04  1.3779326E-08
  3.9000000E+04  1.2476003E-08
  4.0000000E+04  1.1321563E-08
  4.1000000E+04  1.0296154E-08
  4.2000000E+04  9.3829391E-09
  4.3000000E+04  8.5675839E-09
  4.4000000E+04  7.8378401E-09
  4.5000000E+04  7.1832053E-09
  4.6000000E+04  6.5946456E-09
  4.7000000E+04  6.0643658E-09
  4.8000000E+04  5.5856202E-09
  5.0000000E+04  4.7600691E-09
  5.1250000E+04  4.3198110E-09
  5.2500000E+04  3.9285679E-09
  5.3750000E+04  3.5799818E-09
  5.5000000E+04  3.2686329E-09
  5.7500000E+04  2.7397594E-09
  5.8750000E+04  2.5148294E-09
  6.0000000E+04  2.3121358E-09
  6.2500000E+04  1.9635406E-09
  6.5000000E+04  1.6772172E-09
  6.7500000E+04  1.4403933E-09
  7.0000000E+04  1.2432365E-09
  7.2500000E+04  1.0781087E-09
  7.5000000E+04  9.3902491E-10
  7.7500000E+04  8.2125757E-10
  8.0000000E+04  7.2104456E-10
  8.2500000E+04  6.3537118E-10
  8.5000000E+04  5.6180585E-10
  8.7500000E+04  4.9837524E-10
  9.0000000E+04  4.4346873E-10
  9.2500000E+04  3.9576449E-10
  9.5000000E+04  3.5417193E-10
  9.7500000E+04  3.1778685E-10
  1.0000000E+05  2.8585610E-10
  1.0250000E+05  2.5774955E-10
  1.0500000E+05  2.3293778E-10
  1.0750000E+05  2.1097424E-10
  1.1000000E+05  1.9148077E-10
  1.1250000E+05  1.7413604E-10
  1.1500000E+05  1.5866599E-10
  1.1750000E+05  1.4483614E-10
  1.2000000E+05  1.3244516E-10
  1.2250000E+05  1.2131975E-10
  1.2500000E+05  1.1131019E-10
  1.3000000E+05  9.4137137E-11
  1.3500000E+05  8.0079015E-11
  1.4000000E+05  6.8490936E-11
  1.4500000E+05  5.8877140E-11
  1.5000000E+05  5.0853104E-11
  1.5500000E+05  4.4118103E-11
  1.6000000E+05  3.8435080E-11
  1.6500000E+05  3.3615799E-11
  1.7000000E+05  2.9509793E-11
  1.7500000E+05  2.5996004E-11
  1.8000000E+05  2.2976433E-11
  1.8500000E+05  2.0371294E-11
  1.9000000E+05  1.8115275E-11
  1.9500000E+05  1.6154633E-11
  2.0000000E+05  1.4444925E-11
  2.0500000E+05  1.2949227E-11
  2.1000000E+05  1.1636730E-11
  2.1500000E+05  1.0481622E-11
  2.2000000E+05  9.4621870E-12
  2.2500000E+05  8.5600844E-12
  2.3000000E+05  7.7597690E-12
  2.3500000E+05  7.0480176E-12
  2.4000000E+05  6.4135442E-12
  2.4500000E+05  5.8466851E-12
  2.5000000E+05  5.3391389E-12
  2.5500000E+05  4.8837536E-12
  2.6000000E+05  4.4743506E-12
  2.6500000E+05  4.1055780E-12
  2.7000000E+05  3.7727875E-12
  2.8000000E+05  3.1994772E-12
  2.9000000E+05  2.7277896E-12
  3.0000000E+05  2.3372538E-12
  3.1000000E+05  2.0119938E-12
  3.2000000E+05  1.7395951E-12
  3.3000000E+05  1.5102762E-12
  3.4000000E+05  1.3162768E-12
  3.5000000E+05  1.1513984E-12
  3.6000000E+05  1.0106582E-12
  3.7000000E+05  8.9002682E-13
  3.8000000E+05  7.8622731E-13
  3.9000000E+05  6.9658039E-13
  4.0000000E+05  6.1888407E-13
  4.1000000E+05  5.5131993E-13
  4.2000000E+05  4.9237953E-13
  4.3000000E+05  4.4080611E-13
  4.4000000E+05  3.9554815E-13
  4.5000000E+05  3.5572217E-13
  4.6000000E+05  3.2058328E-13
  4.7000000E+05  2.8950117E-13
  4.8000000E+05  2.6194069E-13
  5.0000000E+05  2.1562708E-13
  5.1250000E+05  1.9161221E-13
  5.2500000E+05  1.7070825E-13
  5.3750000E+05  1.5245649E-13
  5.5000000E+05  1.3647388E-13
  5.7500000E+05  1.1008247E-13
  5.8750000E+05  9.9175095E-14
  6.0000000E+05  8.9523646E-14
  6.1250000E+05  8.0963513E-14
  6.2500000E+05  7.3354223E-14
  6.3750000E+05  6.6575530E-14
  6.5000000E+05  6.0524216E-14
  6.6250000E+05  5.5111428E-14
  6.7500000E+05  5.0260473E-14
  6.8750000E+05  4.5904974E-14
  7.0000000E+05  4.1987347E-14
  7.2500000E+05  3.5271801E-14
  7.5000000E+05  2.9784855E-14
  7.7500000E+05  2.5274278E-14
  8.0000000E+05  2.1545014E-14
  8.2500000E+05  1.8445037E-14
  8.5000000E+05  1.5855053E-14
  8.7500000E+05  1.3680807E-14
  9.0000000E+05  1.1847444E-14
  9.2500000E+05  1.0295082E-14
  9.5000000E+05  8.9754444E-15
  9.7500000E+05  7.8494075E-15
  1.0000000E+06  6.8849840E-15
  1.0250000E+06  6.0559070E-15
  1.0500000E+06  5.3406768E-15
  1.0750000E+06  4.7216160E-15
  1.1000000E+06  4.1841430E-15
  1.1250000E+06  3.7164036E-15
  1.1500000E+06  3.3085509E-15
  1.1750000E+06  2.9522105E-15
  1.2000000E+06  2.6402511E-15
  
  
#  33   8  M4  EION =  4.600000000E+01 eV   300
#  S(0) = 5.871542E+00
  3.8657710E-01  0.0000000E+00
  3.8657710E+01  0.0000000E+00
  3.8657710E+01  4.4046634E-03
  4.6000000E+01  4.4046634E-03
  4.6002721E+01  4.4046634E-03
  4.6327585E+01  4.3767141E-03
  4.6652449E+01  4.3526112E-03
  4.6977313E+01  4.3325751E-03
  4.7302177E+01  4.3168002E-03
  4.7951905E+01  4.2987025E-03
  4.8601633E+01  4.2994791E-03
  4.9901088E+01  4.3612438E-03
  5.1200544E+01  4.5078254E-03
  5.2500000E+01  4.7432218E-03
  5.3750000E+01  5.0558156E-03
  5.5000000E+01  5.4537073E-03
  5.6250000E+01  5.9359660E-03
  5.7500000E+01  6.4996555E-03
  5.8750000E+01  7.1396090E-03
  6.0000000E+01  7.8483553E-03
  6.2500000E+01  9.4320106E-03
  6.5000000E+01  1.1155003E-02
  6.7500000E+01  1.2911912E-02
  7.0000000E+01  1.4608352E-02
  7.2500000E+01  1.6176294E-02
  7.5000000E+01  1.7579141E-02
  8.0000000E+01  1.9871436E-02
  8.5000000E+01  2.1584522E-02
  9.0000000E+01  2.2886431E-02
  9.5000000E+01  2.3902466E-02
  1.0000000E+02  2.4698213E-02
  1.0500000E+02  2.5296851E-02
  1.1000000E+02  2.5700595E-02
  1.1500000E+02  2.5908845E-02
  1.2000000E+02  2.5927307E-02
  1.2500000E+02  2.5771900E-02
  1.3000000E+02  2.5467411E-02
  1.3500000E+02  2.5043325E-02
  1.4000000E+02  2.4529677E-02
  1.4500000E+02  2.3954039E-02
  1.5000000E+02  2.3338311E-02
  1.6000000E+02  2.2050197E-02
  1.7000000E+02  2.0745096E-02
  1.8000000E+02  1.9454910E-02
  1.9000000E+02  1.8190638E-02
  2.0000000E+02  1.6962370E-02
  2.1000000E+02  1.5781403E-02
  2.2000000E+02  1.4661705E-02
  2.3000000E+02  1.3612748E-02
  2.4000000E+02  1.2640396E-02
  2.5000000E+02  1.1744953E-02
  2.6000000E+02  1.0922146E-02
  2.7000000E+02  1.0166607E-02
  2.8000000E+02  9.4716024E-03
  2.9000000E+02  8.8307091E-03
  3.0000000E+02  8.2387431E-03
  3.1000000E+02  7.6917351E-03
  3.2000000E+02  7.1860922E-03
  3.4000000E+02  6.2872023E-03
  3.6000000E+02  5.5219009E-03
  3.8000000E+02  4.8697887E-03
  4.0000000E+02  4.3116746E-03
  4.2000000E+02  3.8310239E-03
  4.4000000E+02  3.4142690E-03
  4.6000000E+02  3.0515109E-03
  4.8000000E+02  2.7351998E-03
  5.0000000E+02  2.4588117E-03
  5.2500000E+02  2.1609556E-03
  5.5000000E+02  1.9074266E-03
  5.7500000E+02  1.6902214E-03
  6.0000000E+02  1.5028968E-03
  6.5000000E+02  1.1996852E-03
  6.7500000E+02  1.0769349E-03
  7.0000000E+02  9.6963501E-04
  7.2500000E+02  8.7548016E-04
  7.5000000E+02  7.9255933E-04
  7.7500000E+02  7.1927028E-04
  8.0000000E+02  6.5427285E-04
  8.2500000E+02  5.9644596E-04
  8.5000000E+02  5.4486526E-04
  9.0000000E+02  4.5746231E-04
  9.5000000E+02  3.8703750E-04
  1.0000000E+03  3.2970914E-04
  1.0500000E+03  2.8258858E-04
  1.1000000E+03  2.4358333E-04
  1.1500000E+03  2.1110308E-04
  1.2000000E+03  1.8388088E-04
  1.2500000E+03  1.6090716E-04
  1.3000000E+03  1.4139721E-04
  1.3500000E+03  1.2474426E-04
  1.4000000E+03  1.1046606E-04
  1.4500000E+03  9.8171009E-05
  1.5000000E+03  8.7536867E-05
  1.5500000E+03  7.8299870E-05
  1.6000000E+03  7.0244287E-05
  1.6500000E+03  6.3192966E-05
  1.7000000E+03  5.6999486E-05
  1.7500000E+03  5.1541779E-05
  1.8000000E+03  4.6717599E-05
  1.8500000E+03  4.2441057E-05
  1.9000000E+03  3.8639585E-05
  2.0000000E+03  3.2224402E-05
  2.1000000E+03  2.7078964E-05
  2.2000000E+03  2.2913620E-05
  2.3000000E+03  1.9513002E-05
  2.4000000E+03  1.6715145E-05
  2.5000000E+03  1.4396735E-05
  2.6000000E+03  1.2462880E-05
  2.7000000E+03  1.0839874E-05
  2.8000000E+03  9.4699414E-06
  2.9000000E+03  8.3074115E-06
  3.0000000E+03  7.3159079E-06
  3.1000000E+03  6.4662674E-06
  3.2000000E+03  5.7349495E-06
  3.3000000E+03  5.1028247E-06
  3.4000000E+03  4.5542664E-06
  3.5000000E+03  4.0764405E-06
  3.6000000E+03  3.6587500E-06
  3.7000000E+03  3.2924013E-06
  3.8000000E+03  2.9700599E-06
  3.9000000E+03  2.6855811E-06
  4.0000000E+03  2.4337935E-06
  4.2000000E+03  2.0114695E-06
  4.4000000E+03  1.6754341E-06
  4.6000000E+03  1.4055336E-06
  4.8000000E+03  1.1868813E-06
  5.0000000E+03  1.0083400E-06
  5.1250000E+03  9.1328613E-07
  5.2500000E+03  8.2892581E-07
  5.3750000E+03  7.5386401E-07
  5.5000000E+03  6.8691216E-07
  5.7500000E+03  5.7341864E-07
  5.8750000E+03  5.2525563E-07
  6.0000000E+03  4.8191774E-07
  6.2500000E+03  4.0754930E-07
  6.5000000E+03  3.4665343E-07
  6.7500000E+03  2.9644450E-07
  7.0000000E+03  2.5478071E-07
  7.2500000E+03  2.2000089E-07
  7.5000000E+03  1.9080559E-07
  7.7500000E+03  1.6616983E-07
  8.0000000E+03  1.4527921E-07
  8.2500000E+03  1.2748226E-07
  8.5000000E+03  1.1225451E-07
  8.7500000E+03  9.9171169E-08
  9.0000000E+03  8.7886404E-08
  9.2500000E+03  7.8117107E-08
  9.5000000E+03  6.9630140E-08
  9.7500000E+03  6.2232587E-08
  1.0000000E+04  5.5764072E-08
  1.0250000E+04  5.0090681E-08
  1.0500000E+04  4.5100183E-08
  1.0750000E+04  4.0698158E-08
  1.1000000E+04  3.6804864E-08
  1.1250000E+04  3.3352722E-08
  1.1500000E+04  3.0284255E-08
  1.2000000E+04  2.5109223E-08
  1.2500000E+04  2.0965540E-08
  1.3000000E+04  1.7620242E-08
  1.3500000E+04  1.4898743E-08
  1.4000000E+04  1.2668901E-08
  1.4500000E+04  1.0829678E-08
  1.5000000E+04  9.3031539E-09
  1.5500000E+04  8.0287487E-09
  1.6000000E+04  6.9589732E-09
  1.6500000E+04  6.0563155E-09
  1.7000000E+04  5.2909569E-09
  1.7500000E+04  4.6390356E-09
  1.8000000E+04  4.0813293E-09
  1.8500000E+04  3.6022632E-09
  1.9000000E+04  3.1891505E-09
  1.9500000E+04  2.8316013E-09
  2.0000000E+04  2.5210629E-09
  2.0500000E+04  2.2504610E-09
  2.1000000E+04  2.0139168E-09
  2.1500000E+04  1.8065233E-09
  2.2000000E+04  1.6241679E-09
  2.2500000E+04  1.4633915E-09
  2.3000000E+04  1.3212723E-09
  2.4000000E+04  1.0834654E-09
  2.5000000E+04  8.9500700E-10
  2.6000000E+04  7.4436979E-10
  2.7000000E+04  6.2300579E-10
  2.8000000E+04  5.2450409E-10
  2.9000000E+04  4.4401071E-10
  3.0000000E+04  3.7781344E-10
  3.1000000E+04  3.2304714E-10
  3.2000000E+04  2.7748293E-10
  3.3000000E+04  2.3937376E-10
  3.4000000E+04  2.0734047E-10
  3.5000000E+04  1.8028704E-10
  3.6000000E+04  1.5733684E-10
  3.7000000E+04  1.3778469E-10
  3.8000000E+04  1.2106017E-10
  3.9000000E+04  1.0669942E-10
  4.0000000E+04  9.4323078E-11
  4.1000000E+04  8.3619487E-11
  4.2000000E+04  7.4331598E-11
  4.3000000E+04  6.6246446E-11
  4.4000000E+04  5.9186829E-11
  4.5000000E+04  5.3004642E-11
  4.6000000E+04  4.7575670E-11
  4.7000000E+04  4.2795366E-11
  4.8000000E+04  3.8575417E-11
  5.0000000E+04  3.1528338E-11
  5.1250000E+04  2.7898749E-11
  5.2500000E+04  2.4754712E-11
  5.3750000E+04  2.2022447E-11
  5.5000000E+04  1.9640687E-11
  5.7500000E+04  1.5732677E-11
  5.8750000E+04  1.4127723E-11
  6.0000000E+04  1.2713164E-11
  6.1250000E+04  1.1463327E-11
  6.2500000E+04  1.0356409E-11
  6.3750000E+04  9.3738366E-12
  6.5000000E+04  8.4997333E-12
  6.7500000E+04  7.0243892E-12
  7.0000000E+04  5.8426550E-12
  7.2500000E+04  4.8890427E-12
  7.5000000E+04  4.1141647E-12
  7.7500000E+04  3.4804224E-12
  8.0000000E+04  2.9589443E-12
  8.2500000E+04  2.5273806E-12
  8.5000000E+04  2.1682971E-12
  8.7500000E+04  1.8679964E-12
  9.0000000E+04  1.6156458E-12
  9.2500000E+04  1.4026227E-12
  9.5000000E+04  1.2220208E-12
  9.7500000E+04  1.0682767E-12
  1.0000000E+05  9.3688575E-13
  1.0250000E+05  8.2418173E-13
  1.0500000E+05  7.2716487E-13
  1.0750000E+05  6.4336942E-13
  1.1000000E+05  5.7075967E-13
  1.1250000E+05  5.0764805E-13
  1.1500000E+05  4.5262981E-13
  1.1750000E+05  4.0453091E-13
  1.2000000E+05  3.6236653E-13
  1.2250000E+05  3.2530764E-13
  1.2500000E+05  2.9265398E-13
  1.2750000E+05  2.6381213E-13
  1.3000000E+05  2.3827764E-13
  1.3250000E+05  2.1562035E-13
  1.3500000E+05  1.9547241E-13
  1.4000000E+05  1.6148691E-13
  1.4500000E+05  1.3428813E-13
  1.5000000E+05  1.1235814E-13
  1.5500000E+05  9.4552509E-14
  1.6000000E+05  8.0000412E-14
  1.6500000E+05  6.8033590E-14
  1.7000000E+05  5.8135276E-14
  1.7500000E+05  4.9902814E-14
  1.8000000E+05  4.3020203E-14
  1.8500000E+05  3.7237762E-14
  1.9000000E+05  3.2356947E-14
  1.9500000E+05  2.8218918E-14
  2.0000000E+05  2.4695830E-14
  2.0500000E+05  2.1684231E-14
  2.1000000E+05  1.9100002E-14
  2.1500000E+05  1.6874401E-14
  2.2000000E+05  1.4950985E-14
  2.2500000E+05  1.3283193E-14
  2.3000000E+05  1.1832451E-14
  2.3500000E+05  1.0566669E-14
  2.4000000E+05  9.4590454E-15
  2.4500000E+05  8.4871077E-15
  2.5000000E+05  7.6319436E-15
  2.5500000E+05  6.8775815E-15
  2.6000000E+05  6.2104889E-15
  2.6500000E+05  5.6191625E-15
  2.7000000E+05  5.0937938E-15
  2.8000000E+05  4.2085650E-15
  2.9000000E+05  3.5009142E-15
  3.0000000E+05  2.9307825E-15
  3.1000000E+05  2.4680838E-15
  3.2000000E+05  2.0899979E-15
  3.3000000E+05  1.7790612E-15
  3.4000000E+05  1.5218017E-15
  3.5000000E+05  1.3077431E-15
  3.6000000E+05  1.1286771E-15
  3.7000000E+05  9.7812659E-16
  3.8000000E+05  8.5094638E-16
  3.9000000E+05  7.4302298E-16
  4.0000000E+05  6.5104533E-16
  4.1000000E+05  5.7233453E-16
  4.2000000E+05  5.0471383E-16
  4.3000000E+05  4.4640521E-16
  4.4000000E+05  3.9594930E-16
  4.5000000E+05  3.5214354E-16
  4.6000000E+05  3.1399132E-16
  4.7000000E+05  2.8066270E-16
  4.8000000E+05  2.5146371E-16
  5.0000000E+05  2.0321505E-16
  5.1250000E+05  1.7863748E-16
  5.2500000E+05  1.5751183E-16
  5.3750000E+05  1.3928599E-16
  5.5000000E+05  1.2350685E-16
  5.7500000E+05  9.7865463E-17
  5.8750000E+05  8.7438545E-17
  6.0000000E+05  7.8306045E-17
  
  
#  33   9  M5  EION =  4.500000000E+01 eV   300
#  S(0) = 8.947193E+00
  1.7387001E-01  0.0000000E+00
  1.7387001E+01  0.0000000E+00
  1.7387001E+01  6.7598057E-03
  4.5000000E+01  6.7598057E-03
  4.5002721E+01  6.7598057E-03
  4.5377585E+01  6.7037931E-03
  4.5752449E+01  6.6564652E-03
  4.6127313E+01  6.6182735E-03
  4.6502177E+01  6.5896047E-03
  4.7251905E+01  6.5621220E-03
  4.8001633E+01  6.5762017E-03
  4.9501088E+01  6.7354917E-03
  5.1000544E+01  7.0774415E-03
  5.2500000E+01  7.6081522E-03
  5.3750000E+01  8.1965043E-03
  5.5000000E+01  8.9161643E-03
  5.6250000E+01  9.7627448E-03
  5.7500000E+01  1.0728534E-02
  5.8750000E+01  1.1802341E-02
  6.0000000E+01  1.2969688E-02
  6.2500000E+01  1.5513108E-02
  6.5000000E+01  1.8200105E-02
  6.7500000E+01  2.0870966E-02
  7.0000000E+01  2.3395151E-02
  7.2500000E+01  2.5688364E-02
  7.5000000E+01  2.7713366E-02
  8.0000000E+01  3.0982703E-02
  8.5000000E+01  3.3407910E-02
  9.0000000E+01  3.5245620E-02
  9.5000000E+01  3.6671564E-02
  1.0000000E+02  3.7772102E-02
  1.0500000E+02  3.8575476E-02
  1.1000000E+02  3.9083756E-02
  1.1500000E+02  3.9297701E-02
  1.2000000E+02  3.9230312E-02
  1.2500000E+02  3.8908606E-02
  1.3000000E+02  3.8373401E-02
  1.3500000E+02  3.7669332E-02
  1.4000000E+02  3.6842113E-02
  1.4500000E+02  3.5931565E-02
  1.5000000E+02  3.4969134E-02
  1.6000000E+02  3.2978030E-02
  1.7000000E+02  3.0977834E-02
  1.8000000E+02  2.9010389E-02
  1.9000000E+02  2.7090158E-02
  2.0000000E+02  2.5231249E-02
  2.1000000E+02  2.3450332E-02
  2.2000000E+02  2.1767079E-02
  2.3000000E+02  2.0194440E-02
  2.4000000E+02  1.8739846E-02
  2.5000000E+02  1.7402343E-02
  2.6000000E+02  1.6174792E-02
  2.7000000E+02  1.5048641E-02
  2.8000000E+02  1.4013396E-02
  2.9000000E+02  1.3059372E-02
  3.0000000E+02  1.2178824E-02
  3.1000000E+02  1.1365737E-02
  3.2000000E+02  1.0614630E-02
  3.4000000E+02  9.2807926E-03
  3.6000000E+02  8.1465536E-03
  3.8000000E+02  7.1808598E-03
  4.0000000E+02  6.3549200E-03
  4.2000000E+02  5.6439735E-03
  4.4000000E+02  5.0278523E-03
  4.6000000E+02  4.4918963E-03
  4.8000000E+02  4.0248275E-03
  5.0000000E+02  3.6169089E-03
  5.2500000E+02  3.1775223E-03
  5.5000000E+02  2.8036967E-03
  5.7500000E+02  2.4835428E-03
  6.0000000E+02  2.2075330E-03
  6.5000000E+02  1.7610548E-03
  6.7500000E+02  1.5804084E-03
  7.0000000E+02  1.4225472E-03
  7.2500000E+02  1.2840661E-03
  7.5000000E+02  1.1621426E-03
  7.7500000E+02  1.0544101E-03
  8.0000000E+02  9.5889043E-04
  8.2500000E+02  8.7392969E-04
  8.5000000E+02  7.9816607E-04
  9.0000000E+02  6.6983344E-04
  9.5000000E+02  5.6647617E-04
  1.0000000E+03  4.8237240E-04
  1.0500000E+03  4.1327143E-04
  1.1000000E+03  3.5609495E-04
  1.1500000E+03  3.0850157E-04
  1.2000000E+03  2.6862635E-04
  1.2500000E+03  2.3498525E-04
  1.3000000E+03  2.0642548E-04
  1.3500000E+03  1.8205596E-04
  1.4000000E+03  1.6116823E-04
  1.4500000E+03  1.4318712E-04
  1.5000000E+03  1.2763952E-04
  1.5500000E+03  1.1413839E-04
  1.6000000E+03  1.0236728E-04
  1.6500000E+03  9.2066408E-05
  1.7000000E+03  8.3021097E-05
  1.7500000E+03  7.5052412E-05
  1.8000000E+03  6.8010517E-05
  1.8500000E+03  6.1769566E-05
  1.9000000E+03  5.6223252E-05
  2.0000000E+03  4.6866800E-05
  2.1000000E+03  3.9365651E-05
  2.2000000E+03  3.3295959E-05
  2.3000000E+03  2.8342710E-05
  2.4000000E+03  2.4269088E-05
  2.5000000E+03  2.0894853E-05
  2.6000000E+03  1.8081372E-05
  2.7000000E+03  1.5720998E-05
  2.8000000E+03  1.3729383E-05
  2.9000000E+03  1.2039875E-05
  3.0000000E+03  1.0599401E-05
  3.1000000E+03  9.3654302E-06
  3.2000000E+03  8.3036392E-06
  3.3000000E+03  7.3861459E-06
  3.4000000E+03  6.5901813E-06
  3.5000000E+03  5.8970506E-06
  3.6000000E+03  5.2913226E-06
  3.7000000E+03  4.7601955E-06
  3.8000000E+03  4.2929952E-06
  3.9000000E+03  3.8807811E-06
  4.0000000E+03  3.5160306E-06
  4.2000000E+03  2.9044573E-06
  4.4000000E+03  2.4180727E-06
  4.6000000E+03  2.0275925E-06
  4.8000000E+03  1.7113959E-06
  5.0000000E+03  1.4533147E-06
  5.1250000E+03  1.3159612E-06
  5.2500000E+03  1.1940909E-06
  5.3750000E+03  1.0856804E-06
  5.5000000E+03  9.8900643E-07
  5.7500000E+03  8.2518678E-07
  5.8750000E+03  7.5569159E-07
  6.0000000E+03  6.9317284E-07
  6.2500000E+03  5.8592494E-07
  6.5000000E+03  4.9814424E-07
  6.7500000E+03  4.2579933E-07
  7.0000000E+03  3.6579179E-07
  7.2500000E+03  3.1571940E-07
  7.5000000E+03  2.7370377E-07
  7.7500000E+03  2.3826372E-07
  8.0000000E+03  2.0822282E-07
  8.2500000E+03  1.8264033E-07
  8.5000000E+03  1.6075913E-07
  8.7500000E+03  1.4196620E-07
  9.0000000E+03  1.2576261E-07
  9.2500000E+03  1.1174009E-07
  9.5000000E+03  9.9562500E-08
  9.7500000E+03  8.8951780E-08
  1.0000000E+04  7.9676844E-08
  1.0250000E+04  7.1544787E-08
  1.0500000E+04  6.4393990E-08
  1.0750000E+04  5.8088513E-08
  1.1000000E+04  5.2513589E-08
  1.1250000E+04  4.7571976E-08
  1.1500000E+04  4.3180999E-08
  1.2000000E+04  3.5778985E-08
  1.2500000E+04  2.9855829E-08
  1.3000000E+04  2.5076817E-08
  1.3500000E+04  2.1191240E-08
  1.4000000E+04  1.8009442E-08
  1.4500000E+04  1.5386486E-08
  1.5000000E+04  1.3210648E-08
  1.5500000E+04  1.1395116E-08
  1.6000000E+04  9.8718712E-09
  1.6500000E+04  8.5872111E-09
  1.7000000E+04  7.4984690E-09
  1.7500000E+04  6.5715183E-09
  1.8000000E+04  5.7788805E-09
  1.8500000E+04  5.0983009E-09
  1.9000000E+04  4.5116607E-09
  1.9500000E+04  4.0041276E-09
  2.0000000E+04  3.5634979E-09
  2.0500000E+04  3.1796809E-09
  2.1000000E+04  2.8442949E-09
  2.1500000E+04  2.5503467E-09
  2.2000000E+04  2.2919777E-09
  2.2500000E+04  2.0642617E-09
  2.3000000E+04  1.8630396E-09
  2.4000000E+04  1.5265023E-09
  2.5000000E+04  1.2599770E-09
  2.6000000E+04  1.0470780E-09
  2.7000000E+04  8.7566154E-10
  2.8000000E+04  7.3662505E-10
  2.9000000E+04  6.2308043E-10
  3.0000000E+04  5.2976236E-10
  3.1000000E+04  4.5260873E-10
  3.2000000E+04  3.8846084E-10
  3.3000000E+04  3.3484398E-10
  3.4000000E+04  2.8980536E-10
  3.5000000E+04  2.5179371E-10
  3.6000000E+04  2.1956890E-10
  3.7000000E+04  1.9213373E-10
  3.8000000E+04  1.6868197E-10
  3.9000000E+04  1.4855825E-10
  4.0000000E+04  1.3122683E-10
  4.1000000E+04  1.1624776E-10
  4.2000000E+04  1.0325838E-10
  4.3000000E+04  9.1958378E-11
  4.4000000E+04  8.2098025E-11
  4.5000000E+04  7.3468672E-11
  4.6000000E+04  6.5895420E-11
  4.7000000E+04  5.9231153E-11
  4.8000000E+04  5.3351673E-11
  5.0000000E+04  4.3541961E-11
  5.1250000E+04  3.8494414E-11
  5.2500000E+04  3.4125292E-11
  5.3750000E+04  3.0331128E-11
  5.5000000E+04  2.7026056E-11
  5.7500000E+04  2.1608701E-11
  5.8750000E+04  1.9386275E-11
  6.0000000E+04  1.7428861E-11
  6.1250000E+04  1.5700587E-11
  6.2500000E+04  1.4171010E-11
  6.3750000E+04  1.2814208E-11
  6.5000000E+04  1.1608034E-11
  6.7500000E+04  9.5743254E-12
  7.0000000E+04  7.9476740E-12
  7.2500000E+04  6.6369237E-12
  7.5000000E+04  5.5733964E-12
  7.7500000E+04  4.7048623E-12
  8.0000000E+04  3.9912535E-12
  8.2500000E+04  3.4015814E-12
  8.5000000E+04  2.9116982E-12
  8.7500000E+04  2.5026512E-12
  9.0000000E+04  2.1594646E-12
  9.2500000E+04  1.8702291E-12
  9.5000000E+04  1.6254161E-12
  9.7500000E+04  1.4173582E-12
  1.0000000E+05  1.2398529E-12
  1.0250000E+05  1.0878568E-12
  1.0500000E+05  9.5724803E-13
  1.0750000E+05  8.4464166E-13
  1.1000000E+05  7.4724616E-13
  1.1250000E+05  6.6274977E-13
  1.1500000E+05  5.8923011E-13
  1.1750000E+05  5.2508216E-13
  1.2000000E+05  4.6896096E-13
  1.2250000E+05  4.1973546E-13
  1.2500000E+05  3.7645133E-13
  1.2750000E+05  3.3830072E-13
  1.3000000E+05  3.0459760E-13
  1.3250000E+05  2.7475763E-13
  1.3500000E+05  2.4828167E-13
  1.4000000E+05  2.0377171E-13
  1.4500000E+05  1.6831636E-13
  1.5000000E+05  1.3986631E-13
  1.5500000E+05  1.1688056E-13
  1.6000000E+05  9.8189829E-14
  1.6500000E+05  8.2899388E-14
  1.7000000E+05  7.0319191E-14
  1.7500000E+05  5.9913059E-14
  1.8000000E+05  5.1261356E-14
  1.8500000E+05  4.4033521E-14
  1.9000000E+05  3.7967565E-14
  1.9500000E+05  3.2854592E-14
  2.0000000E+05  2.8527071E-14
  2.0500000E+05  2.4849919E-14
  2.1000000E+05  2.1713680E-14
  2.1500000E+05  1.9029227E-14
  2.2000000E+05  1.6723639E-14
  2.2500000E+05  1.4736974E-14
  2.3000000E+05  1.3019760E-14
  2.3500000E+05  1.1531009E-14
  2.4000000E+05  1.0236626E-14
  2.4500000E+05  9.1081424E-15
  2.5000000E+05  8.1217006E-15
  2.5500000E+05  7.2572368E-15
  2.6000000E+05  6.4978234E-15
  2.6500000E+05  5.8291326E-15
  2.7000000E+05  5.2389997E-15
  2.8000000E+05  4.2544860E-15
  2.9000000E+05  3.4781638E-15
  3.0000000E+05  2.8613144E-15
  3.1000000E+05  2.3676672E-15
  3.2000000E+05  1.9699573E-15
  3.3000000E+05  1.6475112E-15
  3.4000000E+05  1.3845310E-15
  3.5000000E+05  1.1688507E-15
  3.6000000E+05  9.9103338E-16
  3.7000000E+05  8.4370577E-16
  3.8000000E+05  7.2106705E-16
  3.9000000E+05  6.1852550E-16
  4.0000000E+05  5.3242516E-16
  4.1000000E+05  4.5983903E-16
  4.2000000E+05  3.9841153E-16
  4.3000000E+05  3.4623739E-16
  4.4000000E+05  3.0176832E-16
  4.5000000E+05  2.6374079E-16
  4.6000000E+05  2.3111870E-16
  4.7000000E+05  2.0304869E-16
  4.8000000E+05  1.7882517E-16
  5.0000000E+05  1.3967085E-16
  5.1250000E+05  1.2021096E-16
  5.2500000E+05  1.0378986E-16
  5.3750000E+05  8.9879881E-17
  5.5000000E+05  7.8054609E-17
  5.7500000E+05  5.9352787E-17
  5.8750000E+05  5.1966701E-17
  6.0000000E+05  4.5621228E-17
  
  
#  33  10  N1  EION =  1.700000000E+01 eV   305
#  S(0) = 1.270210E+00
  8.5000000E-02  0.0000000E+00
  8.5000000E+00  0.0000000E+00
  8.5000000E+00  1.1441538E-01
  1.7000000E+01  1.1441538E-01
  1.7000000E+01  1.6374578E-03
  1.7002721E+01  1.6374578E-03
  1.7027653E+01  1.6131878E-03
  1.7052585E+01  1.5892072E-03
  1.7077517E+01  1.5655131E-03
  1.7102449E+01  1.5421026E-03
  1.7152313E+01  1.4961207E-03
  1.7202177E+01  1.4512394E-03
  1.7301905E+01  1.3646892E-03
  1.7401633E+01  1.2822806E-03
  1.7601088E+01  1.1292326E-03
  1.7800544E+01  9.9085132E-04
  1.8000000E+01  8.6598631E-04
  1.8250000E+01  7.2695111E-04
  1.8500000E+01  6.0558110E-04
  1.8750000E+01  5.0015071E-04
  1.9000000E+01  4.0909845E-04
  1.9250000E+01  3.3101189E-04
  1.9500000E+01  2.6461078E-04
  1.9750000E+01  2.0874605E-04
  2.0000000E+01  1.6237226E-04
  2.0125000E+01  1.4242852E-04
  2.0250000E+01  1.2451671E-04
  2.0500000E+01  9.4387320E-05
  2.0625000E+01  8.1963950E-05
  2.0750000E+01  7.1174566E-05
  2.0812500E+01  6.6348406E-05
  2.0875000E+01  6.1875481E-05
  2.0906250E+01  5.9770936E-05
  2.0937500E+01  5.7757310E-05
  2.1000000E+01  5.4007299E-05
  2.1125000E+01  4.7610621E-05
  2.1250000E+01  4.2614249E-05
  2.1375000E+01  3.8892761E-05
  2.1500000E+01  3.6318497E-05
  2.1562500E+01  3.5429134E-05
  2.1625000E+01  3.4793401E-05
  2.1687500E+01  3.4406950E-05
  2.1750000E+01  3.4269318E-05
  2.1812500E+01  3.4384334E-05
  2.1875000E+01  3.4759434E-05
  2.1937500E+01  3.5388253E-05
  2.2000000E+01  3.6254216E-05
  2.2125000E+01  3.8649611E-05
  2.2250000E+01  4.1873993E-05
  2.2375000E+01  4.5875358E-05
  2.2500000E+01  5.0601735E-05
  2.2625000E+01  5.6026074E-05
  2.2750000E+01  6.2141163E-05
  2.2875000E+01  6.8924432E-05
  2.3000000E+01  7.6331600E-05
  2.3125000E+01  8.4292476E-05
  2.3250000E+01  9.2742255E-05
  2.3375000E+01  1.0166276E-04
  2.3500000E+01  1.1103728E-04
  2.3750000E+01  1.3105792E-04
  2.4000000E+01  1.5258408E-04
  2.4250000E+01  1.7541745E-04
  2.4500000E+01  1.9939247E-04
  2.5000000E+01  2.5010047E-04
  2.5500000E+01  3.0355182E-04
  2.6000000E+01  3.5885035E-04
  2.6500000E+01  4.1523578E-04
  2.7000000E+01  4.7209380E-04
  2.7500000E+01  5.2891573E-04
  2.8000000E+01  5.8529316E-04
  2.8500000E+01  6.4090340E-04
  2.9000000E+01  6.9547302E-04
  3.0000000E+01  8.0071828E-04
  3.1000000E+01  8.9984943E-04
  3.2000000E+01  9.9221067E-04
  3.3000000E+01  1.0774942E-03
  3.4000000E+01  1.1556332E-03
  3.5000000E+01  1.2267337E-03
  3.6000000E+01  1.2910020E-03
  3.8000000E+01  1.4002240E-03
  4.0000000E+01  1.4859665E-03
  4.2000000E+01  1.5510987E-03
  4.4000000E+01  1.5984197E-03
  4.6000000E+01  1.6305290E-03
  4.8000000E+01  1.6497769E-03
  5.0000000E+01  1.6582541E-03
  5.2500000E+01  1.6564774E-03
  5.5000000E+01  1.6437920E-03
  5.7500000E+01  1.6227444E-03
  6.0000000E+01  1.5954370E-03
  6.5000000E+01  1.5285304E-03
  6.7500000E+01  1.4914060E-03
  7.0000000E+01  1.4530670E-03
  7.2500000E+01  1.4141870E-03
  7.5000000E+01  1.3752818E-03
  8.0000000E+01  1.2988584E-03
  8.5000000E+01  1.2258086E-03
  9.0000000E+01  1.1570968E-03
  9.5000000E+01  1.0930384E-03
  1.0000000E+02  1.0335935E-03
  1.0500000E+02  9.7852073E-04
  1.1000000E+02  9.2750180E-04
  1.1500000E+02  8.8018833E-04
  1.2000000E+02  8.3625282E-04
  1.2500000E+02  7.9539176E-04
  1.3000000E+02  7.5733556E-04
  1.3500000E+02  7.2185640E-04
  1.4000000E+02  6.8874855E-04
  1.4500000E+02  6.5783220E-04
  1.5000000E+02  6.2895495E-04
  1.6000000E+02  5.7674896E-04
  1.7000000E+02  5.3110835E-04
  1.8000000E+02  4.9112958E-04
  1.9000000E+02  4.5598624E-04
  2.0000000E+02  4.2494688E-04
  2.1000000E+02  3.9734924E-04
  2.2000000E+02  3.7264598E-04
  2.3000000E+02  3.5036748E-04
  2.4000000E+02  3.3013907E-04
  2.5000000E+02  3.1167017E-04
  2.6000000E+02  2.9472935E-04
  2.7000000E+02  2.7913281E-04
  2.8000000E+02  2.6474578E-04
  2.9000000E+02  2.5145303E-04
  3.0000000E+02  2.3915334E-04
  3.1000000E+02  2.2776056E-04
  3.2000000E+02  2.1719686E-04
  3.4000000E+02  1.9826996E-04
  3.6000000E+02  1.8183262E-04
  3.8000000E+02  1.6744449E-04
  4.0000000E+02  1.5475056E-04
  4.2000000E+02  1.4347671E-04
  4.4000000E+02  1.3342642E-04
  4.6000000E+02  1.2443999E-04
  4.8000000E+02  1.1637869E-04
  5.0000000E+02  1.0912307E-04
  5.2500000E+02  1.0102727E-04
  5.5000000E+02  9.3834310E-05
  5.7500000E+02  8.7390391E-05
  6.0000000E+02  8.1584340E-05
  6.5000000E+02  7.1563952E-05
  6.7500000E+02  6.7226957E-05
  7.0000000E+02  6.3275041E-05
  7.2500000E+02  5.9666505E-05
  7.5000000E+02  5.6360703E-05
  8.0000000E+02  5.0520744E-05
  8.5000000E+02  4.5541370E-05
  9.0000000E+02  4.1274948E-05
  9.5000000E+02  3.7592129E-05
  1.0000000E+03  3.4381770E-05
  1.0500000E+03  3.1561173E-05
  1.1000000E+03  2.9068561E-05
  1.1500000E+03  2.6854614E-05
  1.2000000E+03  2.4879958E-05
  1.2500000E+03  2.3112059E-05
  1.3000000E+03  2.1523872E-05
  1.3500000E+03  2.0092832E-05
  1.4000000E+03  1.8799667E-05
  1.4500000E+03  1.7627131E-05
  1.5000000E+03  1.6559725E-05
  1.6000000E+03  1.4690399E-05
  1.7000000E+03  1.3112213E-05
  1.8000000E+03  1.1768177E-05
  1.9000000E+03  1.0615196E-05
  2.0000000E+03  9.6197589E-06
  2.1000000E+03  8.7545727E-06
  2.2000000E+03  7.9975397E-06
  2.3000000E+03  7.3311487E-06
  2.4000000E+03  6.7413940E-06
  2.5000000E+03  6.2169339E-06
  2.6000000E+03  5.7487580E-06
  2.7000000E+03  5.3295300E-06
  2.8000000E+03  4.9529941E-06
  2.9000000E+03  4.6135473E-06
  3.0000000E+03  4.3063055E-06
  3.1000000E+03  4.0271888E-06
  3.2000000E+03  3.7728667E-06
  3.4000000E+03  3.3281892E-06
  3.6000000E+03  2.9545073E-06
  3.8000000E+03  2.6376286E-06
  4.0000000E+03  2.3665600E-06
  4.2000000E+03  2.1330596E-06
  4.4000000E+03  1.9307337E-06
  4.6000000E+03  1.7544000E-06
  4.8000000E+03  1.5998192E-06
  5.0000000E+03  1.4635861E-06
  5.2500000E+03  1.3150141E-06
  5.5000000E+03  1.1866712E-06
  5.7500000E+03  1.0751479E-06
  5.8750000E+03  1.0247995E-06
  6.0000000E+03  9.7765640E-07
  6.2500000E+03  8.9196063E-07
  6.5000000E+03  8.1628195E-07
  6.7500000E+03  7.4918109E-07
  7.0000000E+03  6.8946122E-07
  7.2500000E+03  6.3611074E-07
  7.5000000E+03  5.8827536E-07
  7.7500000E+03  5.4523817E-07
  8.0000000E+03  5.0639530E-07
  8.2500000E+03  4.7123595E-07
  8.5000000E+03  4.3932382E-07
  8.7500000E+03  4.1028441E-07
  9.0000000E+03  3.8379551E-07
  9.2500000E+03  3.5957857E-07
  9.5000000E+03  3.3739127E-07
  1.0000000E+04  2.9828560E-07
  1.0500000E+04  2.6507806E-07
  1.1000000E+04  2.3668179E-07
  1.1500000E+04  2.1224442E-07
  1.2000000E+04  1.9109048E-07
  1.2500000E+04  1.7267983E-07
  1.3000000E+04  1.5657693E-07
  1.3500000E+04  1.4242765E-07
  1.4000000E+04  1.2994172E-07
  1.4500000E+04  1.1887965E-07
  1.5000000E+04  1.0904252E-07
  1.5500000E+04  1.0026414E-07
  1.6000000E+04  9.2404820E-08
  1.6500000E+04  8.5346583E-08
  1.7000000E+04  7.8989285E-08
  1.7500000E+04  7.3247544E-08
  1.8000000E+04  6.8048220E-08
  1.8500000E+04  6.3328417E-08
  1.9000000E+04  5.9033846E-08
  2.0000000E+04  5.1538428E-08
  2.1000000E+04  4.5254104E-08
  2.2000000E+04  3.9945303E-08
  2.3000000E+04  3.5429526E-08
  2.4000000E+04  3.1563846E-08
  2.5000000E+04  2.8235272E-08
  2.6000000E+04  2.5353608E-08
  2.7000000E+04  2.2846283E-08
  2.8000000E+04  2.0654483E-08
  2.9000000E+04  1.8730271E-08
  3.0000000E+04  1.7034232E-08
  3.1000000E+04  1.5533710E-08
  3.2000000E+04  1.4201443E-08
  3.3000000E+04  1.3014562E-08
  3.4000000E+04  1.1953835E-08
  3.5000000E+04  1.1003008E-08
  3.6000000E+04  1.0148312E-08
  3.7000000E+04  9.3780085E-09
  3.8000000E+04  8.6820290E-09
  3.9000000E+04  8.0517079E-09
  4.0000000E+04  7.4795498E-09
  4.1000000E+04  6.9590524E-09
  4.2000000E+04  6.4845646E-09
  4.3000000E+04  6.0511592E-09
  4.4000000E+04  5.6545274E-09
  4.6000000E+04  4.9569299E-09
  4.8000000E+04  4.3666437E-09
  5.0000000E+04  3.8640262E-09
  5.1250000E+04  3.5873794E-09
  5.2500000E+04  3.3357301E-09
  5.3750000E+04  3.1063551E-09
  5.5000000E+04  2.8968774E-09
  5.7500000E+04  2.5295433E-09
  5.8750000E+04  2.3682512E-09
  6.0000000E+04  2.2199204E-09
  6.2500000E+04  1.9572611E-09
  6.5000000E+04  1.7331184E-09
  6.7500000E+04  1.5407923E-09
  7.0000000E+04  1.3749230E-09
  7.2500000E+04  1.2311893E-09
  7.5000000E+04  1.1060826E-09
  7.7500000E+04  9.9673478E-10
  8.0000000E+04  9.0078692E-10
  8.2500000E+04  8.1628717E-10
  8.5000000E+04  7.4161163E-10
  8.7500000E+04  6.7540218E-10
  9.0000000E+04  6.1651776E-10
  9.2500000E+04  5.6399504E-10
  9.5000000E+04  5.1701688E-10
  9.7500000E+04  4.7488732E-10
  1.0000000E+05  4.3701126E-10
  1.0250000E+05  4.0287798E-10
  1.0500000E+05  3.7204758E-10
  1.0750000E+05  3.4413991E-10
  1.1000000E+05  3.1882534E-10
  1.1250000E+05  2.9581715E-10
  1.1500000E+05  2.7486525E-10
  1.2000000E+05  2.3828229E-10
  1.2500000E+05  2.0762766E-10
  1.3000000E+05  1.8177701E-10
  1.3500000E+05  1.5984898E-10
  1.4000000E+05  1.4114632E-10
  1.4500000E+05  1.2511297E-10
  1.5000000E+05  1.1130217E-10
  1.5500000E+05  9.9352431E-11
  1.6000000E+05  8.8969330E-11
  1.6500000E+05  7.9911572E-11
  1.7000000E+05  7.1980335E-11
  1.7500000E+05  6.5010930E-11
  1.8000000E+05  5.8866454E-11
  1.8500000E+05  5.3432400E-11
  1.9000000E+05  4.8612387E-11
  1.9500000E+05  4.4324943E-11
  2.0000000E+05  4.0500596E-11
  2.0500000E+05  3.7079958E-11
  2.1000000E+05  3.4012436E-11
  2.1500000E+05  3.1254770E-11
  2.2000000E+05  2.8769953E-11
  2.2500000E+05  2.6526948E-11
  2.3000000E+05  2.4499033E-11
  2.4000000E+05  2.0997304E-11
  
  
#  33  11  N2  EION =  9.810000000E+00 eV   291
#  S(0) = 2.774742E+00
  7.1122725E-02  0.0000000E+00
  7.1122725E+00  0.0000000E+00
  7.1122725E+00  3.0623311E-01
  9.8100000E+00  3.0623311E-01
  9.8127211E+00  3.0623311E-01
  9.8501769E+00  3.0520441E-01
  9.8876327E+00  3.0415451E-01
  9.9250885E+00  3.0308417E-01
  9.9625442E+00  3.0199413E-01
  1.0000000E+01  3.0088511E-01
  1.0500000E+01  2.8457990E-01
  1.1000000E+01  2.6637313E-01
  1.1500000E+01  2.4726917E-01
  1.2000000E+01  2.2799345E-01
  1.2500000E+01  2.0906732E-01
  1.3000000E+01  1.9085712E-01
  1.3500000E+01  1.7360874E-01
  1.4000000E+01  1.5747420E-01
  1.4500000E+01  1.4253282E-01
  1.5000000E+01  1.2880876E-01
  1.5500000E+01  1.1628573E-01
  1.6000000E+01  1.0491903E-01
  1.6500000E+01  9.4645026E-02
  1.7000000E+01  8.5388909E-02
  1.8000000E+01  6.9608156E-02
  1.9000000E+01  5.6935546E-02
  1.9500000E+01  5.1577506E-02
  2.0000000E+01  4.6781656E-02
  2.0500000E+01  4.2487851E-02
  2.1000000E+01  3.8641344E-02
  2.1500000E+01  3.5193041E-02
  2.2000000E+01  3.2098966E-02
  2.2500000E+01  2.9319821E-02
  2.3000000E+01  2.6820777E-02
  2.3500000E+01  2.4570875E-02
  2.4000000E+01  2.2542671E-02
  2.4500000E+01  2.0711928E-02
  2.5000000E+01  1.9057188E-02
  2.5500000E+01  1.7559460E-02
  2.6000000E+01  1.6201972E-02
  2.6500000E+01  1.4969887E-02
  2.7000000E+01  1.3850064E-02
  2.8000000E+01  1.1901979E-02
  2.9000000E+01  1.0279607E-02
  3.0000000E+01  8.9213134E-03
  3.1000000E+01  7.7783376E-03
  3.2000000E+01  6.8118211E-03
  3.3000000E+01  5.9907330E-03
  3.4000000E+01  5.2901174E-03
  3.5000000E+01  4.6897634E-03
  3.6000000E+01  4.1733382E-03
  3.7000000E+01  3.7274527E-03
  3.8000000E+01  3.3410945E-03
  3.9000000E+01  3.0052703E-03
  4.0000000E+01  2.7124836E-03
  4.1000000E+01  2.4564497E-03
  4.2000000E+01  2.2319817E-03
  4.3000000E+01  2.0347308E-03
  4.4000000E+01  1.8609828E-03
  4.5000000E+01  1.7075829E-03
  4.6000000E+01  1.5719042E-03
  4.7000000E+01  1.4516951E-03
  4.8000000E+01  1.3450041E-03
  5.0000000E+01  1.1656882E-03
  5.1250000E+01  1.0728755E-03
  5.2500000E+01  9.9232567E-04
  5.3750000E+01  9.2229434E-04
  5.5000000E+01  8.6129508E-04
  5.7500000E+01  7.6156323E-04
  5.8750000E+01  7.2088818E-04
  6.0000000E+01  6.8526099E-04
  6.1250000E+01  6.5398751E-04
  6.2500000E+01  6.2648881E-04
  6.3750000E+01  6.0228154E-04
  6.5000000E+01  5.8095612E-04
  6.7500000E+01  5.4546689E-04
  7.0000000E+01  5.1753126E-04
  7.2500000E+01  4.9535571E-04
  7.5000000E+01  4.7754759E-04
  7.7500000E+01  4.6303437E-04
  8.0000000E+01  4.5101537E-04
  8.2500000E+01  4.4089097E-04
  8.5000000E+01  4.3220191E-04
  8.7500000E+01  4.2458838E-04
  9.0000000E+01  4.1778638E-04
  9.2500000E+01  4.1161015E-04
  9.5000000E+01  4.0591035E-04
  1.0000000E+02  3.9549849E-04
  1.0500000E+02  3.8597943E-04
  1.1000000E+02  3.7702165E-04
  1.1500000E+02  3.6844950E-04
  1.2000000E+02  3.6016614E-04
  1.2500000E+02  3.5211161E-04
  1.3000000E+02  3.4425481E-04
  1.3500000E+02  3.3657422E-04
  1.4000000E+02  3.2905905E-04
  1.4500000E+02  3.2170369E-04
  1.5000000E+02  3.1450452E-04
  1.6000000E+02  3.0058973E-04
  1.7000000E+02  2.8734606E-04
  1.8000000E+02  2.7480930E-04
  1.9000000E+02  2.6299551E-04
  2.0000000E+02  2.5188408E-04
  2.1000000E+02  2.4143659E-04
  2.2000000E+02  2.3158368E-04
  2.3000000E+02  2.2225482E-04
  2.4000000E+02  2.1338665E-04
  2.5000000E+02  2.0492105E-04
  2.6000000E+02  1.9681498E-04
  2.7000000E+02  1.8904750E-04
  2.8000000E+02  1.8160588E-04
  2.9000000E+02  1.7447927E-04
  3.0000000E+02  1.6766779E-04
  3.1000000E+02  1.6117191E-04
  3.2000000E+02  1.5498751E-04
  3.4000000E+02  1.4351505E-04
  3.6000000E+02  1.3315483E-04
  3.8000000E+02  1.2378862E-04
  4.0000000E+02  1.1529140E-04
  4.2000000E+02  1.0756503E-04
  4.4000000E+02  1.0053573E-04
  4.6000000E+02  9.4135733E-05
  4.8000000E+02  8.8302666E-05
  5.0000000E+02  8.2979535E-05
  5.2500000E+02  7.6952068E-05
  5.5000000E+02  7.1512119E-05
  5.7500000E+02  6.6569637E-05
  6.0000000E+02  6.2062262E-05
  6.5000000E+02  5.4165569E-05
  6.7500000E+02  5.0707271E-05
  7.0000000E+02  4.7538248E-05
  7.2500000E+02  4.4631123E-05
  7.5000000E+02  4.1958511E-05
  8.0000000E+02  3.7223764E-05
  8.5000000E+02  3.3185058E-05
  9.0000000E+02  2.9730094E-05
  9.5000000E+02  2.6752109E-05
  1.0000000E+03  2.4160064E-05
  1.0500000E+03  2.1888956E-05
  1.1000000E+03  1.9890694E-05
  1.1500000E+03  1.8125954E-05
  1.2000000E+03  1.6562511E-05
  1.2500000E+03  1.5173231E-05
  1.3000000E+03  1.3935481E-05
  1.3500000E+03  1.2830208E-05
  1.4000000E+03  1.1840888E-05
  1.4500000E+03  1.0952183E-05
  1.5000000E+03  1.0150331E-05
  1.5500000E+03  9.4239472E-06
  1.6000000E+03  8.7638278E-06
  1.6500000E+03  8.1627069E-06
  1.7000000E+03  7.6143035E-06
  1.8000000E+03  6.6543325E-06
  1.9000000E+03  5.8479120E-06
  2.0000000E+03  5.1667400E-06
  2.1000000E+03  4.5870470E-06
  2.2000000E+03  4.0896870E-06
  2.3000000E+03  3.6601757E-06
  2.4000000E+03  3.2874868E-06
  2.5000000E+03  2.9626999E-06
  2.6000000E+03  2.6786105E-06
  2.7000000E+03  2.4292957E-06
  2.8000000E+03  2.2097651E-06
  2.9000000E+03  2.0156103E-06
  3.0000000E+03  1.8430861E-06
  3.1000000E+03  1.6891278E-06
  3.2000000E+03  1.5513110E-06
  3.3000000E+03  1.4277149E-06
  3.4000000E+03  1.3166723E-06
  3.5000000E+03  1.2167182E-06
  3.6000000E+03  1.1264978E-06
  3.7000000E+03  1.0448050E-06
  3.8000000E+03  9.7061598E-07
  3.9000000E+03  9.0305899E-07
  4.0000000E+03  8.4141590E-07
  4.2000000E+03  7.3354843E-07
  4.4000000E+03  6.4298828E-07
  4.6000000E+03  5.6645524E-07
  4.8000000E+03  5.0128032E-07
  5.0000000E+03  4.4540004E-07
  5.2500000E+03  3.8627719E-07
  5.5000000E+03  3.3689732E-07
  5.7500000E+03  2.9538106E-07
  5.8750000E+03  2.7708484E-07
  6.0000000E+03  2.6021538E-07
  6.2500000E+03  2.3022480E-07
  6.5000000E+03  2.0450403E-07
  6.7500000E+03  1.8234023E-07
  7.0000000E+03  1.6315573E-07
  7.2500000E+03  1.4647718E-07
  7.5000000E+03  1.3191589E-07
  7.7500000E+03  1.1915254E-07
  8.0000000E+03  1.0792282E-07
  8.2500000E+03  9.8006562E-08
  8.5000000E+03  8.9220181E-08
  8.7500000E+03  8.1409898E-08
  9.0000000E+03  7.4446658E-08
  9.2500000E+03  6.8221475E-08
  9.5000000E+03  6.2641522E-08
  9.7500000E+03  5.7627419E-08
  1.0000000E+04  5.3111049E-08
  1.0250000E+04  4.9033759E-08
  1.0500000E+04  4.5344862E-08
  1.0750000E+04  4.2000412E-08
  1.1000000E+04  3.8962197E-08
  1.1250000E+04  3.6196852E-08
  1.1500000E+04  3.3675189E-08
  1.2000000E+04  2.9263703E-08
  1.2500000E+04  2.5557891E-08
  1.3000000E+04  2.2425416E-08
  1.3500000E+04  1.9762222E-08
  1.4000000E+04  1.7485783E-08
  1.4500000E+04  1.5530136E-08
  1.5000000E+04  1.3842163E-08
  1.5500000E+04  1.2378792E-08
  1.6000000E+04  1.1104870E-08
  1.6500000E+04  9.9915336E-09
  1.7000000E+04  9.0149519E-09
  1.7500000E+04  8.1553413E-09
  1.8000000E+04  7.3961955E-09
  1.8500000E+04  6.7236761E-09
  1.9000000E+04  6.1261299E-09
  1.9500000E+04  5.5937012E-09
  2.0000000E+04  5.1180195E-09
  2.0500000E+04  4.6919486E-09
  2.1000000E+04  4.3093824E-09
  2.1500000E+04  3.9650776E-09
  2.2000000E+04  3.6545160E-09
  2.2500000E+04  3.3737880E-09
  2.3000000E+04  3.1195029E-09
  2.3500000E+04  2.8887140E-09
  2.4000000E+04  2.6788528E-09
  2.4500000E+04  2.4876744E-09
  2.5000000E+04  2.3132132E-09
  2.6000000E+04  2.0077447E-09
  2.7000000E+04  1.7509396E-09
  2.8000000E+04  1.5337830E-09
  2.9000000E+04  1.3491593E-09
  3.0000000E+04  1.1914018E-09
  3.1000000E+04  1.0559613E-09
  3.2000000E+04  9.3915418E-10
  3.3000000E+04  8.3798068E-10
  3.4000000E+04  7.4999169E-10
  3.5000000E+04  6.7317659E-10
  3.6000000E+04  6.0588011E-10
  3.7000000E+04  5.4672828E-10
  3.8000000E+04  4.9457230E-10
  3.9000000E+04  4.4844729E-10
  4.0000000E+04  4.0753827E-10
  4.1000000E+04  3.7115474E-10
  4.2000000E+04  3.3871049E-10
  4.3000000E+04  3.0970598E-10
  4.4000000E+04  2.8371402E-10
  4.5000000E+04  2.6036805E-10
  4.6000000E+04  2.3935249E-10
  4.7000000E+04  2.2039473E-10
  4.8000000E+04  2.0325862E-10
  5.0000000E+04  1.7365715E-10
  5.1250000E+04  1.5784082E-10
  5.2500000E+04  1.4376550E-10
  5.3750000E+04  1.3120745E-10
  5.5000000E+04  1.1997568E-10
  5.7500000E+04  1.0085944E-10
  5.8750000E+04  9.2713102E-11
  6.0000000E+04  8.5362691E-11
  6.1250000E+04  7.8717286E-11
  6.2500000E+04  7.2697824E-11
  6.3750000E+04  6.7235375E-11
  6.5000000E+04  6.2269671E-11
  6.7500000E+04  5.3623588E-11
  7.0000000E+04  4.6408780E-11
  7.2500000E+04  4.0352131E-11
  7.5000000E+04  3.5239190E-11
  7.7500000E+04  3.0900226E-11
  8.0000000E+04  2.7199904E-11
  8.2500000E+04  2.4029572E-11
  8.5000000E+04  2.1301438E-11
  8.7500000E+04  1.8944133E-11
  9.0000000E+04  1.6899351E-11
  9.2500000E+04  1.5119171E-11
  9.5000000E+04  1.3563966E-11
  9.7500000E+04  1.2200812E-11
  1.0000000E+05  1.1002174E-11
  1.0250000E+05  9.9449213E-12
  1.0500000E+05  9.0096207E-12
  1.0750000E+05  8.1798793E-12
  1.1000000E+05  7.4418275E-12
  1.1250000E+05  6.7838136E-12
  1.1500000E+05  6.1959281E-12
  1.1750000E+05  5.6696244E-12
  1.2000000E+05  5.1975128E-12
  
  
#  33  12  N3  EION =  9.810000000E+00 eV   289
#  S(0) = 1.391373E+00
  7.0327016E-02  0.0000000E+00
  7.0327016E+00  0.0000000E+00
  7.0327016E+00  1.5826846E-01
  9.8100000E+00  1.5826846E-01
  9.8127211E+00  1.5826846E-01
  9.8501769E+00  1.5761615E-01
  9.8876327E+00  1.5695476E-01
  9.9250885E+00  1.5628470E-01
  9.9625442E+00  1.5560634E-01
  1.0000000E+01  1.5492005E-01
  1.0500000E+01  1.4516054E-01
  1.1000000E+01  1.3473068E-01
  1.1500000E+01  1.2411367E-01
  1.2000000E+01  1.1364293E-01
  1.2500000E+01  1.0354626E-01
  1.3000000E+01  9.3974278E-02
  1.3500000E+01  8.5019673E-02
  1.4000000E+01  7.6731548E-02
  1.4500000E+01  6.9126366E-02
  1.5000000E+01  6.2196690E-02
  1.6000000E+01  5.0255833E-02
  1.7000000E+01  4.0606447E-02
  1.8000000E+01  3.2884649E-02
  1.8500000E+01  2.9634186E-02
  1.9000000E+01  2.6735173E-02
  1.9500000E+01  2.4149962E-02
  2.0000000E+01  2.1844017E-02
  2.0500000E+01  1.9786271E-02
  2.1000000E+01  1.7948692E-02
  2.1500000E+01  1.6306322E-02
  2.2000000E+01  1.4836948E-02
  2.2500000E+01  1.3520833E-02
  2.3000000E+01  1.2340578E-02
  2.3500000E+01  1.1280785E-02
  2.4000000E+01  1.0327862E-02
  2.4500000E+01  9.4698584E-03
  2.5000000E+01  8.6962263E-03
  2.5500000E+01  7.9976605E-03
  2.6000000E+01  7.3659758E-03
  2.6500000E+01  6.7939522E-03
  2.7000000E+01  6.2752084E-03
  2.7500000E+01  5.8041081E-03
  2.8000000E+01  5.3756810E-03
  2.9000000E+01  4.6297300E-03
  3.0000000E+01  4.0077623E-03
  3.1000000E+01  3.4864882E-03
  3.2000000E+01  3.0474102E-03
  3.3000000E+01  2.6758253E-03
  3.4000000E+01  2.3599531E-03
  3.5000000E+01  2.0902781E-03
  3.6000000E+01  1.8591499E-03
  3.7000000E+01  1.6603115E-03
  3.8000000E+01  1.4886284E-03
  3.9000000E+01  1.3399287E-03
  4.0000000E+01  1.2107426E-03
  4.1000000E+01  1.0981666E-03
  4.2000000E+01  9.9981228E-04
  4.3000000E+01  9.1368404E-04
  4.4000000E+01  8.3808264E-04
  4.5000000E+01  7.7156807E-04
  4.6000000E+01  7.1294013E-04
  4.7000000E+01  6.6117480E-04
  4.8000000E+01  6.1539058E-04
  5.0000000E+01  5.3884042E-04
  5.1250000E+01  4.9943889E-04
  5.2500000E+01  4.6538638E-04
  5.3750000E+01  4.3591052E-04
  5.5000000E+01  4.1034434E-04
  5.7500000E+01  3.6877564E-04
  5.8750000E+01  3.5191804E-04
  6.0000000E+01  3.3720501E-04
  6.2500000E+01  3.1303516E-04
  6.5000000E+01  2.9438361E-04
  6.7500000E+01  2.7986919E-04
  7.0000000E+01  2.6842326E-04
  7.2500000E+01  2.5927426E-04
  7.5000000E+01  2.5183975E-04
  7.7500000E+01  2.4567628E-04
  8.0000000E+01  2.4045003E-04
  8.2500000E+01  2.3592095E-04
  8.5000000E+01  2.3190974E-04
  9.0000000E+01  2.2491593E-04
  9.5000000E+01  2.1877365E-04
  1.0000000E+02  2.1310454E-04
  1.0500000E+02  2.0772650E-04
  1.1000000E+02  2.0254413E-04
  1.1500000E+02  1.9751430E-04
  1.2000000E+02  1.9261801E-04
  1.2500000E+02  1.8784446E-04
  1.3000000E+02  1.8318920E-04
  1.3500000E+02  1.7864905E-04
  1.4000000E+02  1.7422264E-04
  1.4500000E+02  1.6990916E-04
  1.5000000E+02  1.6570780E-04
  1.6000000E+02  1.5764834E-04
  1.7000000E+02  1.5005415E-04
  1.8000000E+02  1.4293286E-04
  1.9000000E+02  1.3628037E-04
  2.0000000E+02  1.3007344E-04
  2.1000000E+02  1.2428074E-04
  2.2000000E+02  1.1885609E-04
  2.3000000E+02  1.1375429E-04
  2.4000000E+02  1.0893510E-04
  2.5000000E+02  1.0436215E-04
  2.6000000E+02  1.0000790E-04
  2.7000000E+02  9.5856891E-05
  2.8000000E+02  9.1898542E-05
  2.9000000E+02  8.8123844E-05
  3.0000000E+02  8.4529882E-05
  3.1000000E+02  8.1114309E-05
  3.2000000E+02  7.7872755E-05
  3.4000000E+02  7.1884961E-05
  3.6000000E+02  6.6505565E-05
  3.8000000E+02  6.1665002E-05
  4.0000000E+02  5.7292539E-05
  4.2000000E+02  5.3332520E-05
  4.4000000E+02  4.9742667E-05
  4.6000000E+02  4.6484800E-05
  4.8000000E+02  4.3524342E-05
  5.0000000E+02  4.0830086E-05
  5.2500000E+02  3.7788061E-05
  5.5000000E+02  3.5050851E-05
  5.7500000E+02  3.2571012E-05
  6.0000000E+02  3.0315335E-05
  6.5000000E+02  2.6376804E-05
  6.7500000E+02  2.4657327E-05
  7.0000000E+02  2.3084624E-05
  7.2500000E+02  2.1644457E-05
  7.5000000E+02  2.0322749E-05
  8.0000000E+02  1.7986989E-05
  8.5000000E+02  1.6000745E-05
  9.0000000E+02  1.4306286E-05
  9.5000000E+02  1.2849444E-05
  1.0000000E+03  1.1584368E-05
  1.0500000E+03  1.0478280E-05
  1.1000000E+03  9.5069148E-06
  1.1500000E+03  8.6505540E-06
  1.2000000E+03  7.8931594E-06
  1.2500000E+03  7.2212554E-06
  1.3000000E+03  6.6236013E-06
  1.3500000E+03  6.0907389E-06
  1.4000000E+03  5.6144845E-06
  1.4500000E+03  5.1872643E-06
  1.5000000E+03  4.8023004E-06
  1.5500000E+03  4.4539959E-06
  1.6000000E+03  4.1378317E-06
  1.6500000E+03  3.8502416E-06
  1.7000000E+03  3.5881486E-06
  1.8000000E+03  3.1300369E-06
  1.9000000E+03  2.7459626E-06
  2.0000000E+03  2.4221778E-06
  2.1000000E+03  2.1471362E-06
  2.2000000E+03  1.9115515E-06
  2.3000000E+03  1.7084168E-06
  2.4000000E+03  1.5324099E-06
  2.5000000E+03  1.3792351E-06
  2.6000000E+03  1.2454347E-06
  2.7000000E+03  1.1281720E-06
  2.8000000E+03  1.0250575E-06
  2.9000000E+03  9.3397706E-07
  3.0000000E+03  8.5313599E-07
  3.1000000E+03  7.8106926E-07
  3.2000000E+03  7.1662247E-07
  3.3000000E+03  6.5888470E-07
  3.4000000E+03  6.0706529E-07
  3.5000000E+03  5.6046953E-07
  3.6000000E+03  5.1845370E-07
  3.7000000E+03  4.8044480E-07
  3.8000000E+03  4.4595730E-07
  3.9000000E+03  4.1457850E-07
  4.0000000E+03  3.8596944E-07
  4.2000000E+03  3.3596707E-07
  4.4000000E+03  2.9405599E-07
  4.6000000E+03  2.5869202E-07
  4.8000000E+03  2.2861901E-07
  5.0000000E+03  2.0286826E-07
  5.2500000E+03  1.7566231E-07
  5.5000000E+03  1.5297650E-07
  5.7500000E+03  1.3393339E-07
  5.8750000E+03  1.2555041E-07
  6.0000000E+03  1.1782646E-07
  6.2500000E+03  1.0410805E-07
  6.5000000E+03  9.2357761E-08
  6.7500000E+03  8.2245270E-08
  7.0000000E+03  7.3503101E-08
  7.2500000E+03  6.5912137E-08
  7.5000000E+03  5.9292586E-08
  7.7500000E+03  5.3496940E-08
  8.0000000E+03  4.8403251E-08
  8.2500000E+03  4.3910059E-08
  8.5000000E+03  3.9932866E-08
  8.7500000E+03  3.6400976E-08
  9.0000000E+03  3.3255138E-08
  9.2500000E+03  3.0445376E-08
  9.5000000E+03  2.7929159E-08
  9.7500000E+03  2.5670149E-08
  1.0000000E+04  2.3637186E-08
  1.0250000E+04  2.1803463E-08
  1.0500000E+04  2.0145830E-08
  1.0750000E+04  1.8644236E-08
  1.1000000E+04  1.7281255E-08
  1.1250000E+04  1.6041686E-08
  1.1500000E+04  1.4912240E-08
  1.2000000E+04  1.2938593E-08
  1.2500000E+04  1.1283128E-08
  1.3000000E+04  9.8857998E-09
  1.3500000E+04  8.6994619E-09
  1.4000000E+04  7.6867757E-09
  1.4500000E+04  6.8179357E-09
  1.5000000E+04  6.0689715E-09
  1.5500000E+04  5.4204704E-09
  1.6000000E+04  4.8566075E-09
  1.6500000E+04  4.3644044E-09
  1.7000000E+04  3.9331570E-09
  1.7500000E+04  3.5539898E-09
  1.8000000E+04  3.2195051E-09
  1.8500000E+04  2.9235075E-09
  1.9000000E+04  2.6607852E-09
  1.9500000E+04  2.4269346E-09
  2.0000000E+04  2.2182198E-09
  2.0500000E+04  2.0314584E-09
  2.1000000E+04  1.8639302E-09
  2.1500000E+04  1.7133013E-09
  2.2000000E+04  1.5775625E-09
  2.2500000E+04  1.4549765E-09
  2.3000000E+04  1.3440378E-09
  2.3500000E+04  1.2434394E-09
  2.4000000E+04  1.1520429E-09
  2.4500000E+04  1.0688542E-09
  2.5000000E+04  9.9300376E-10
  2.6000000E+04  8.6035757E-10
  2.7000000E+04  7.4902294E-10
  2.8000000E+04  6.5502557E-10
  2.9000000E+04  5.7523388E-10
  3.0000000E+04  5.0715741E-10
  3.1000000E+04  4.4879916E-10
  3.2000000E+04  3.9854325E-10
  3.3000000E+04  3.5507506E-10
  3.4000000E+04  3.1732297E-10
  3.5000000E+04  2.8440869E-10
  3.6000000E+04  2.5561061E-10
  3.7000000E+04  2.3033062E-10
  3.8000000E+04  2.0806909E-10
  3.9000000E+04  1.8840677E-10
  4.0000000E+04  1.7098979E-10
  4.1000000E+04  1.5551854E-10
  4.2000000E+04  1.4173900E-10
  4.3000000E+04  1.2943495E-10
  4.4000000E+04  1.1842168E-10
  4.5000000E+04  1.0854089E-10
  4.6000000E+04  9.9656428E-11
  4.7000000E+04  9.1650810E-11
  4.8000000E+04  8.4422373E-11
  5.0000000E+04  7.1955541E-11
  5.1250000E+04  6.5305971E-11
  5.2500000E+04  5.9396039E-11
  5.3750000E+04  5.4129920E-11
  5.5000000E+04  4.9425908E-11
  5.7500000E+04  4.1434408E-11
  5.8750000E+04  3.8035192E-11
  6.0000000E+04  3.4971780E-11
  6.1250000E+04  3.2205483E-11
  6.2500000E+04  2.9702695E-11
  6.3750000E+04  2.7434141E-11
  6.5000000E+04  2.5374252E-11
  6.6250000E+04  2.3500638E-11
  6.7500000E+04  2.1793648E-11
  6.8750000E+04  2.0235993E-11
  7.0000000E+04  1.8812430E-11
  7.2500000E+04  1.6315259E-11
  7.5000000E+04  1.4211743E-11
  7.7500000E+04  1.2430466E-11
  8.0000000E+04  1.0914573E-11
  8.2500000E+04  9.6184815E-12
  8.5000000E+04  8.5054334E-12
  8.7500000E+04  7.5456043E-12
  9.0000000E+04  6.7146836E-12
  9.2500000E+04  5.9927291E-12
  9.5000000E+04  5.3632724E-12
  9.7500000E+04  4.8126472E-12
  1.0000000E+05  4.3294265E-12
  1.0250000E+05  3.9040139E-12
  1.0500000E+05  3.5283656E-12
  1.0750000E+05  3.1957127E-12
  1.1000000E+05  2.9003431E-12
  1.1250000E+05  2.6374924E-12
  1.1500000E+05  2.4031216E-12
  1.1750000E+05  2.1937418E-12
  1.2000000E+05  2.0063329E-12


==> anc/colstop/sbethe/sdbase/oos34.tab <==
# Atomic number = 34   (Se)
#
#      W/eV         OOS*eV
  
  
#  34   1  K1  EION =  1.266200000E+04 eV   252
#  S(0) = 1.184002E+00
  1.2647477E+02  0.0000000E+00
  1.2647477E+04  0.0000000E+00
  1.2647477E+04  1.4539420E-04
  1.2662000E+04  1.4539420E-04
  1.2662126E+04  1.4539420E-04
  1.2662654E+04  1.4619548E-04
  1.2663182E+04  1.4690668E-04
  1.2663710E+04  1.4754752E-04
  1.2664238E+04  1.4813381E-04
  1.2665294E+04  1.4919039E-04
  1.2666350E+04  1.5014765E-04
  1.2668461E+04  1.5191585E-04
  1.2670573E+04  1.5359799E-04
  1.2674796E+04  1.5679676E-04
  1.2679020E+04  1.5964652E-04
  1.2683243E+04  1.6196976E-04
  1.2687467E+04  1.6367703E-04
  1.2691690E+04  1.6477359E-04
  1.2695914E+04  1.6533219E-04
  1.2704360E+04  1.6528183E-04
  1.2712807E+04  1.6442585E-04
  1.2721254E+04  1.6343790E-04
  1.2729701E+04  1.6267313E-04
  1.2746595E+04  1.6208642E-04
  1.2755041E+04  1.6211250E-04
  1.2763488E+04  1.6219725E-04
  1.2771935E+04  1.6224581E-04
  1.2780382E+04  1.6219895E-04
  1.2797276E+04  1.6176919E-04
  1.2814169E+04  1.6103511E-04
  1.2831063E+04  1.6025949E-04
  1.2847957E+04  1.5961101E-04
  1.2864850E+04  1.5910975E-04
  1.2881744E+04  1.5868439E-04
  1.2898638E+04  1.5824117E-04
  1.2915532E+04  1.5773040E-04
  1.2932425E+04  1.5714499E-04
  1.2966213E+04  1.5590547E-04
  1.3000000E+04  1.5479204E-04
  1.3062500E+04  1.5299530E-04
  1.3093750E+04  1.5203492E-04
  1.3125000E+04  1.5104644E-04
  1.3187500E+04  1.4918052E-04
  1.3250000E+04  1.4743906E-04
  1.3312500E+04  1.4564760E-04
  1.3375000E+04  1.4387357E-04
  1.3437500E+04  1.4219547E-04
  1.3500000E+04  1.4051263E-04
  1.3750000E+04  1.3400503E-04
  1.4000000E+04  1.2787632E-04
  1.4500000E+04  1.1666232E-04
  1.5000000E+04  1.0668429E-04
  1.6000000E+04  8.9852767E-05
  1.7000000E+04  7.6348090E-05
  1.8000000E+04  6.5398411E-05
  1.9000000E+04  5.6425830E-05
  2.0000000E+04  4.9002862E-05
  2.1000000E+04  4.2809734E-05
  2.2000000E+04  3.7602408E-05
  2.3000000E+04  3.3193111E-05
  2.4000000E+04  2.9435701E-05
  2.5000000E+04  2.6214734E-05
  2.6000000E+04  2.3438567E-05
  2.7000000E+04  2.1033608E-05
  2.8000000E+04  1.8940321E-05
  2.9000000E+04  1.7110251E-05
  3.0000000E+04  1.5503663E-05
  3.1000000E+04  1.4087772E-05
  3.2000000E+04  1.2835375E-05
  3.4000000E+04  1.0733917E-05
  3.6000000E+04  9.0577410E-06
  3.8000000E+04  7.7054888E-06
  4.0000000E+04  6.6033222E-06
  4.2000000E+04  5.6966166E-06
  4.4000000E+04  4.9443806E-06
  4.6000000E+04  4.3154596E-06
  4.8000000E+04  3.7859005E-06
  5.0000000E+04  3.3370861E-06
  5.2500000E+04  2.8676561E-06
  5.5000000E+04  2.4797196E-06
  5.7500000E+04  2.1565839E-06
  5.8750000E+04  2.0151991E-06
  6.0000000E+04  1.8854656E-06
  6.2500000E+04  1.6564680E-06
  6.5000000E+04  1.4618516E-06
  6.7500000E+04  1.2955076E-06
  7.0000000E+04  1.1525727E-06
  7.2500000E+04  1.0291446E-06
  7.5000000E+04  9.2206806E-07
  7.7500000E+04  8.2877497E-07
  8.0000000E+04  7.4716105E-07
  8.2500000E+04  6.7549181E-07
  8.5000000E+04  6.1232932E-07
  8.7500000E+04  5.5647516E-07
  9.0000000E+04  5.0692547E-07
  9.2500000E+04  4.6283530E-07
  9.5000000E+04  4.2349029E-07
  1.0000000E+05  3.5669896E-07
  1.0500000E+05  3.0268576E-07
  1.1000000E+05  2.5860139E-07
  1.1500000E+05  2.2231659E-07
  1.2000000E+05  1.9222017E-07
  1.2500000E+05  1.6707889E-07
  1.3000000E+05  1.4593882E-07
  1.3500000E+05  1.2805497E-07
  1.4000000E+05  1.1284019E-07
  1.4500000E+05  9.9827937E-08
  1.5000000E+05  8.8644614E-08
  1.5500000E+05  7.8988868E-08
  1.6000000E+05  7.0615995E-08
  1.6500000E+05  6.3326052E-08
  1.7000000E+05  5.6954667E-08
  1.7500000E+05  5.1365962E-08
  1.8000000E+05  4.6447037E-08
  1.8500000E+05  4.2103613E-08
  1.9000000E+05  3.8256576E-08
  2.0000000E+05  3.1795219E-08
  2.1000000E+05  2.6642307E-08
  2.2000000E+05  2.2492089E-08
  2.3000000E+05  1.9119167E-08
  2.4000000E+05  1.6355172E-08
  2.5000000E+05  1.4072826E-08
  2.6000000E+05  1.2174869E-08
  2.7000000E+05  1.0586199E-08
  2.8000000E+05  9.2483004E-09
  2.9000000E+05  8.1151755E-09
  3.0000000E+05  7.1503703E-09
  3.1000000E+05  6.3247805E-09
  3.2000000E+05  5.6150059E-09
  3.3000000E+05  5.0021044E-09
  3.4000000E+05  4.4706488E-09
  3.5000000E+05  4.0080017E-09
  3.6000000E+05  3.6037530E-09
  3.7000000E+05  3.2492828E-09
  3.8000000E+05  2.9374178E-09
  3.9000000E+05  2.6621610E-09
  4.0000000E+05  2.4184765E-09
  4.2000000E+05  2.0094890E-09
  4.4000000E+05  1.6836456E-09
  4.6000000E+05  1.4214560E-09
  4.8000000E+05  1.2085556E-09
  5.0000000E+05  1.0342196E-09
  5.1250000E+05  9.4115844E-10
  5.2500000E+05  8.5838420E-10
  5.3750000E+05  7.8455900E-10
  5.5000000E+05  7.1854361E-10
  5.7500000E+05  6.0618797E-10
  5.8750000E+05  5.5829535E-10
  6.0000000E+05  5.1506700E-10
  6.2500000E+05  4.4052762E-10
  6.5000000E+05  3.7906584E-10
  6.7500000E+05  3.2801312E-10
  7.0000000E+05  2.8531542E-10
  7.2500000E+05  2.4937775E-10
  7.5000000E+05  2.1895025E-10
  7.7500000E+05  1.9304495E-10
  8.0000000E+05  1.7087521E-10
  8.2500000E+05  1.5181010E-10
  8.5000000E+05  1.3533973E-10
  8.7500000E+05  1.2104953E-10
  9.0000000E+05  1.0860058E-10
  9.2500000E+05  9.7714108E-11
  9.5000000E+05  8.8159583E-11
  9.7500000E+05  7.9745351E-11
  1.0000000E+06  7.2311316E-11
  1.0250000E+06  6.5723117E-11
  1.0500000E+06  5.9867457E-11
  1.1000000E+06  4.9984401E-11
  1.1500000E+06  4.2053402E-11
  1.2000000E+06  3.5628605E-11
  1.2500000E+06  3.0378903E-11
  1.3000000E+06  2.6055338E-11
  1.3500000E+06  2.2468580E-11
  1.4000000E+06  1.9473080E-11
  1.4500000E+06  1.6955809E-11
  1.5000000E+06  1.4828183E-11
  1.5500000E+06  1.3020192E-11
  1.6000000E+06  1.1476084E-11
  1.6500000E+06  1.0151135E-11
  1.7000000E+06  9.0092423E-12
  1.7500000E+06  8.0210477E-12
  1.8000000E+06  7.1625339E-12
  1.8500000E+06  6.4139417E-12
  1.9000000E+06  5.7589295E-12
  1.9500000E+06  5.1839132E-12
  2.0000000E+06  4.6775471E-12
  2.0500000E+06  4.2303129E-12
  2.1000000E+06  3.8341939E-12
  2.2000000E+06  3.1691973E-12
  2.3000000E+06  2.6395639E-12
  2.4000000E+06  2.2138646E-12
  2.5000000E+06  1.8688208E-12
  2.6000000E+06  1.5869797E-12
  2.7000000E+06  1.3551156E-12
  2.8000000E+06  1.1631006E-12
  2.9000000E+06  1.0031031E-12
  3.0000000E+06  8.6901526E-13
  3.1000000E+06  7.5603463E-13
  3.2000000E+06  6.6035648E-13
  3.3000000E+06  5.7894563E-13
  3.4000000E+06  5.0936507E-13
  3.5000000E+06  4.4964486E-13
  3.6000000E+06  3.9818316E-13
  3.7000000E+06  3.5367026E-13
  3.8000000E+06  3.1502965E-13
  3.9000000E+06  2.8137224E-13
  4.0000000E+06  2.5196026E-13
  4.1000000E+06  2.2617881E-13
  4.2000000E+06  2.0351324E-13
  4.3000000E+06  1.8353103E-13
  4.4000000E+06  1.6586718E-13
  4.5000000E+06  1.5021259E-13
  4.6000000E+06  1.3630455E-13
  4.7000000E+06  1.2391904E-13
  4.8000000E+06  1.1286441E-13
  5.0000000E+06  9.4112786E-14
  5.1250000E+06  8.4290130E-14
  5.2500000E+06  7.5675749E-14
  5.3750000E+06  6.8099247E-14
  5.5000000E+06  6.1417222E-14
  5.7500000E+06  5.0270494E-14
  5.8750000E+06  4.5615714E-14
  6.0000000E+06  4.1469624E-14
  6.2500000E+06  3.4457148E-14
  6.5000000E+06  2.8822299E-14
  6.7500000E+06  2.4258928E-14
  7.0000000E+06  2.0536374E-14
  7.2500000E+06  1.7479103E-14
  7.5000000E+06  1.4952267E-14
  7.7500000E+06  1.2851401E-14
  8.0000000E+06  1.1094941E-14
  8.2500000E+06  9.6187239E-15
  8.5000000E+06  8.3719156E-15
  8.7500000E+06  7.3139651E-15
  9.0000000E+06  6.4123162E-15
  9.2500000E+06  5.6406698E-15
  9.5000000E+06  4.9776574E-15
  9.7500000E+06  4.4058367E-15
  1.0000000E+07  3.9108983E-15
  1.0250000E+07  3.4810481E-15
  1.0500000E+07  3.1065272E-15
  1.0750000E+07  2.7792167E-15
  1.1000000E+07  2.4923293E-15
  1.1250000E+07  2.2401692E-15
  1.1500000E+07  2.0179335E-15
  1.1750000E+07  1.8215458E-15
  1.2000000E+07  1.6475508E-15
  1.2250000E+07  1.4930149E-15
  1.2500000E+07  1.3554383E-15
  1.3000000E+07  1.1229415E-15
  1.3500000E+07  9.3649762E-16
  1.4000000E+07  7.8598414E-16
  
  
#  34   2  L1  EION =  1.656000000E+03 eV   273
#  S(0) = 1.326539E+00
  1.6418931E+01  0.0000000E+00
  1.6418931E+03  0.0000000E+00
  1.6418931E+03  6.4099149E-04
  1.6560000E+03  6.4099149E-04
  1.6560164E+03  6.4099149E-04
  1.6565662E+03  6.4454807E-04
  1.6571160E+03  6.4765140E-04
  1.6576658E+03  6.5040330E-04
  1.6582156E+03  6.5288497E-04
  1.6593152E+03  6.5727926E-04
  1.6604148E+03  6.6119196E-04
  1.6626140E+03  6.6831454E-04
  1.6648131E+03  6.7501404E-04
  1.6692115E+03  6.8752092E-04
  1.6736098E+03  6.9818344E-04
  1.6780082E+03  7.0619544E-04
  1.6824066E+03  7.1122779E-04
  1.6868049E+03  7.1341456E-04
  1.6912033E+03  7.1319327E-04
  1.6956016E+03  7.1114076E-04
  1.7000000E+03  7.0784816E-04
  1.7062500E+03  7.0204943E-04
  1.7125000E+03  6.9594091E-04
  1.7187500E+03  6.9023007E-04
  1.7250000E+03  6.8525394E-04
  1.7375000E+03  6.7762029E-04
  1.7500000E+03  6.7206943E-04
  1.7625000E+03  6.6702883E-04
  1.7687500E+03  6.6433012E-04
  1.7750000E+03  6.6140851E-04
  1.7875000E+03  6.5486467E-04
  1.8000000E+03  6.4760973E-04
  1.8125000E+03  6.4009493E-04
  1.8250000E+03  6.3273248E-04
  1.8375000E+03  6.2575379E-04
  1.8500000E+03  6.1921586E-04
  1.8625000E+03  6.1301696E-04
  1.8750000E+03  6.0701733E-04
  1.9000000E+03  5.9506455E-04
  1.9250000E+03  5.8284776E-04
  1.9500000E+03  5.7062277E-04
  1.9750000E+03  5.5885761E-04
  2.0000000E+03  5.4775249E-04
  2.0250000E+03  5.3716256E-04
  2.0500000E+03  5.2685339E-04
  2.0750000E+03  5.1667728E-04
  2.1000000E+03  5.0662268E-04
  2.1250000E+03  4.9681615E-04
  2.1500000E+03  4.8733404E-04
  2.2000000E+03  4.6937148E-04
  2.2500000E+03  4.5237777E-04
  2.3000000E+03  4.3603221E-04
  2.4000000E+03  4.0578736E-04
  2.5000000E+03  3.7852543E-04
  2.5500000E+03  3.6574085E-04
  2.6000000E+03  3.5358659E-04
  2.6500000E+03  3.4203905E-04
  2.7000000E+03  3.3099911E-04
  2.8000000E+03  3.1027925E-04
  2.9000000E+03  2.9135548E-04
  3.0000000E+03  2.7399154E-04
  3.1000000E+03  2.5800518E-04
  3.2000000E+03  2.4330716E-04
  3.4000000E+03  2.1719228E-04
  3.6000000E+03  1.9479119E-04
  3.8000000E+03  1.7547989E-04
  4.0000000E+03  1.5870820E-04
  4.2000000E+03  1.4406846E-04
  4.4000000E+03  1.3123125E-04
  4.6000000E+03  1.1992186E-04
  4.8000000E+03  1.0991332E-04
  5.0000000E+03  1.0101941E-04
  5.2500000E+03  9.1236883E-05
  5.5000000E+03  8.2710060E-05
  5.7500000E+03  7.5239966E-05
  6.0000000E+03  6.8664734E-05
  6.5000000E+03  5.7691571E-05
  6.7500000E+03  5.3093378E-05
  7.0000000E+03  4.8981285E-05
  7.2500000E+03  4.5291567E-05
  7.5000000E+03  4.1970406E-05
  8.0000000E+03  3.6257769E-05
  8.5000000E+03  3.1552049E-05
  9.0000000E+03  2.7637802E-05
  9.5000000E+03  2.4353182E-05
  1.0000000E+04  2.1574902E-05
  1.0500000E+04  1.9207888E-05
  1.1000000E+04  1.7177982E-05
  1.1500000E+04  1.5426641E-05
  1.2000000E+04  1.3907190E-05
  1.2500000E+04  1.2582119E-05
  1.3000000E+04  1.1421048E-05
  1.3500000E+04  1.0399170E-05
  1.4000000E+04  9.4960761E-06
  1.4500000E+04  8.6948688E-06
  1.5000000E+04  7.9814762E-06
  1.5500000E+04  7.3441126E-06
  1.6000000E+04  6.7728538E-06
  1.6500000E+04  6.2593007E-06
  1.7000000E+04  5.7963099E-06
  1.8000000E+04  4.9984720E-06
  1.9000000E+04  4.3401140E-06
  2.0000000E+04  3.7919486E-06
  2.1000000E+04  3.3318005E-06
  2.2000000E+04  2.9426605E-06
  2.3000000E+04  2.6113306E-06
  2.4000000E+04  2.3274594E-06
  2.5000000E+04  2.0828490E-06
  2.6000000E+04  1.8709477E-06
  2.7000000E+04  1.6864758E-06
  2.8000000E+04  1.5251458E-06
  2.9000000E+04  1.3834509E-06
  3.0000000E+04  1.2585038E-06
  3.1000000E+04  1.1479121E-06
  3.2000000E+04  1.0496822E-06
  3.3000000E+04  9.6214351E-07
  3.4000000E+04  8.8388892E-07
  3.5000000E+04  8.1372762E-07
  3.6000000E+04  7.5064716E-07
  3.8000000E+04  6.4239411E-07
  4.0000000E+04  5.5357726E-07
  4.2000000E+04  4.8005726E-07
  4.4000000E+04  4.1870604E-07
  4.6000000E+04  3.6712997E-07
  4.8000000E+04  3.2347667E-07
  5.0000000E+04  2.8629770E-07
  5.2500000E+04  2.4720935E-07
  5.5000000E+04  2.1473038E-07
  5.7500000E+04  1.8753790E-07
  5.8750000E+04  1.7559601E-07
  6.0000000E+04  1.6461260E-07
  6.2500000E+04  1.4516076E-07
  6.5000000E+04  1.2855822E-07
  6.7500000E+04  1.1430977E-07
  7.0000000E+04  1.0201919E-07
  7.2500000E+04  9.1367045E-08
  7.5000000E+04  8.2093891E-08
  7.7500000E+04  7.3987632E-08
  8.0000000E+04  6.6873775E-08
  8.2500000E+04  6.0607913E-08
  8.5000000E+04  5.5069874E-08
  8.7500000E+04  5.0159140E-08
  9.0000000E+04  4.5791216E-08
  9.2500000E+04  4.1894745E-08
  9.5000000E+04  3.8409202E-08
  1.0000000E+05  3.2472173E-08
  1.0500000E+05  2.7650271E-08
  1.1000000E+05  2.3698996E-08
  1.1500000E+05  2.0434703E-08
  1.2000000E+05  1.7717746E-08
  1.2500000E+05  1.5440754E-08
  1.3000000E+05  1.3520326E-08
  1.3500000E+05  1.1891058E-08
  1.4000000E+05  1.0501220E-08
  1.4500000E+05  9.3095579E-09
  1.5000000E+05  8.2829262E-09
  1.5500000E+05  7.3945073E-09
  1.6000000E+05  6.6224619E-09
  1.6500000E+05  5.9488910E-09
  1.7000000E+05  5.3590404E-09
  1.7500000E+05  4.8406836E-09
  1.8000000E+05  4.3836359E-09
  1.8500000E+05  3.9793715E-09
  1.9000000E+05  3.6207209E-09
  1.9500000E+05  3.3016311E-09
  2.0000000E+05  3.0169687E-09
  2.0500000E+05  2.7623626E-09
  2.1000000E+05  2.5340772E-09
  2.2000000E+05  2.1441015E-09
  2.3000000E+05  1.8263682E-09
  2.4000000E+05  1.5653840E-09
  2.5000000E+05  1.3494044E-09
  2.6000000E+05  1.1694285E-09
  2.7000000E+05  1.0184881E-09
  2.8000000E+05  8.9113968E-10
  2.9000000E+05  7.8309406E-10
  3.0000000E+05  6.9094501E-10
  3.1000000E+05  6.1196824E-10
  3.2000000E+05  5.4396918E-10
  3.3000000E+05  4.8516785E-10
  3.4000000E+05  4.3411171E-10
  3.5000000E+05  3.8960856E-10
  3.6000000E+05  3.5067475E-10
  3.7000000E+05  3.1649456E-10
  3.8000000E+05  2.8638829E-10
  3.9000000E+05  2.5978699E-10
  4.0000000E+05  2.3621223E-10
  4.1000000E+05  2.1526002E-10
  4.2000000E+05  1.9658788E-10
  4.3000000E+05  1.7990430E-10
  4.4000000E+05  1.6496028E-10
  4.6000000E+05  1.3946742E-10
  4.8000000E+05  1.1873392E-10
  5.0000000E+05  1.0173075E-10
  5.1250000E+05  9.2643891E-11
  5.2500000E+05  8.4554695E-11
  5.3750000E+05  7.7334259E-11
  5.5000000E+05  7.0872684E-11
  5.7500000E+05  5.9863476E-11
  5.8750000E+05  5.5165724E-11
  6.0000000E+05  5.0922701E-11
  6.2500000E+05  4.3599516E-11
  6.5000000E+05  3.7553760E-11
  6.7500000E+05  3.2526104E-11
  7.0000000E+05  2.8316750E-11
  7.2500000E+05  2.4770311E-11
  7.5000000E+05  2.1764861E-11
  7.7500000E+05  1.9203867E-11
  8.0000000E+05  1.7010344E-11
  8.2500000E+05  1.5122491E-11
  8.5000000E+05  1.3490345E-11
  8.7500000E+05  1.2073238E-11
  9.0000000E+05  1.0837884E-11
  9.2500000E+05  9.7568839E-12
  9.5000000E+05  8.8075594E-12
  9.7500000E+05  7.9710361E-12
  1.0000000E+06  7.2315357E-12
  1.0250000E+06  6.5758084E-12
  1.0500000E+06  5.9926774E-12
  1.0750000E+06  5.4726732E-12
  1.1000000E+06  5.0077407E-12
  1.1250000E+06  4.5910046E-12
  1.1500000E+06  4.2165748E-12
  1.2000000E+06  3.5750775E-12
  1.2500000E+06  3.0504737E-12
  1.3000000E+06  2.6180921E-12
  1.3500000E+06  2.2591416E-12
  1.4000000E+06  1.9591548E-12
  1.4500000E+06  1.7068890E-12
  1.5000000E+06  1.4935301E-12
  1.5500000E+06  1.3121129E-12
  1.6000000E+06  1.1570871E-12
  1.6500000E+06  1.0239953E-12
  1.7000000E+06  9.0923346E-13
  1.7500000E+06  8.0986835E-13
  1.8000000E+06  7.2349947E-13
  1.8500000E+06  6.4815134E-13
  1.9000000E+06  5.8219011E-13
  1.9500000E+06  5.2425844E-13
  2.0000000E+06  4.7322184E-13
  2.0500000E+06  4.2812767E-13
  2.1000000E+06  3.8817266E-13
  2.1500000E+06  3.5267655E-13
  2.2000000E+06  3.2106123E-13
  2.2500000E+06  2.9283376E-13
  2.3000000E+06  2.6757233E-13
  2.4000000E+06  2.2454972E-13
  2.5000000E+06  1.8965565E-13
  2.6000000E+06  1.6113634E-13
  2.7000000E+06  1.3766104E-13
  2.8000000E+06  1.1820984E-13
  2.9000000E+06  1.0199366E-13
  3.0000000E+06  8.8396774E-14
  3.1000000E+06  7.6934867E-14
  3.2000000E+06  6.7224055E-14
  3.3000000E+06  5.8957855E-14
  3.4000000E+06  5.1889971E-14
  3.5000000E+06  4.5821248E-14
  3.6000000E+06  4.0589695E-14
  3.7000000E+06  3.6062824E-14
  3.8000000E+06  3.2131766E-14
  3.9000000E+06  2.8706652E-14
  4.0000000E+06  2.5712834E-14
  4.1000000E+06  2.3088026E-14
  4.2000000E+06  2.0780013E-14
  4.3000000E+06  1.8744678E-14
  4.4000000E+06  1.6944756E-14
  4.5000000E+06  1.5348762E-14
  4.6000000E+06  1.3929990E-14
  4.7000000E+06  1.2665744E-14
  4.8000000E+06  1.1536987E-14
  5.0000000E+06  9.6229988E-15
  5.1250000E+06  8.6215983E-15
  
  
#  34   3  L2  EION =  1.479000000E+03 eV   274
#  S(0) = 1.670582E+00
  1.4774265E+01  0.0000000E+00
  1.4774265E+03  0.0000000E+00
  1.4774265E+03  6.9219472E-04
  1.4790000E+03  6.9219472E-04
  1.4790148E+03  6.9219472E-04
  1.4792771E+03  7.5621190E-04
  1.4795394E+03  8.2039714E-04
  1.4798018E+03  8.8432678E-04
  1.4800641E+03  9.4758826E-04
  1.4803264E+03  1.0097888E-03
  1.4805887E+03  1.0705639E-03
  1.4811133E+03  1.1865529E-03
  1.4816380E+03  1.2934022E-03
  1.4821626E+03  1.3896614E-03
  1.4826872E+03  1.4745737E-03
  1.4832119E+03  1.5479989E-03
  1.4842611E+03  1.6621444E-03
  1.4853104E+03  1.7383961E-03
  1.4863596E+03  1.7850827E-03
  1.4874089E+03  1.8102023E-03
  1.4884581E+03  1.8203997E-03
  1.4895074E+03  1.8207519E-03
  1.4905567E+03  1.8149419E-03
  1.4916059E+03  1.8055517E-03
  1.4926552E+03  1.7943435E-03
  1.4937044E+03  1.7824910E-03
  1.4958030E+03  1.7596274E-03
  1.4979015E+03  1.7401827E-03
  1.5000000E+03  1.7251236E-03
  1.5031250E+03  1.7106170E-03
  1.5062500E+03  1.7040452E-03
  1.5125000E+03  1.7064907E-03
  1.5187500E+03  1.7181208E-03
  1.5250000E+03  1.7293514E-03
  1.5312500E+03  1.7351514E-03
  1.5375000E+03  1.7339564E-03
  1.5437500E+03  1.7264247E-03
  1.5500000E+03  1.7142846E-03
  1.5625000E+03  1.6835990E-03
  1.5750000E+03  1.6526830E-03
  1.5875000E+03  1.6250311E-03
  1.5937500E+03  1.6121697E-03
  1.6000000E+03  1.5995615E-03
  1.6125000E+03  1.5740309E-03
  1.6250000E+03  1.5469853E-03
  1.6375000E+03  1.5182668E-03
  1.6500000E+03  1.4886828E-03
  1.6750000E+03  1.4307507E-03
  1.7000000E+03  1.3776490E-03
  1.7250000E+03  1.3284220E-03
  1.7500000E+03  1.2808550E-03
  1.7750000E+03  1.2343880E-03
  1.8000000E+03  1.1898375E-03
  1.8500000E+03  1.1087002E-03
  1.8750000E+03  1.0714368E-03
  1.9000000E+03  1.0356441E-03
  1.9250000E+03  1.0010773E-03
  1.9500000E+03  9.6791211E-04
  2.0000000E+03  9.0612822E-04
  2.0500000E+03  8.4998003E-04
  2.1000000E+03  7.9803949E-04
  2.1500000E+03  7.4992310E-04
  2.2000000E+03  7.0562529E-04
  2.3000000E+03  6.2693279E-04
  2.4000000E+03  5.5893075E-04
  2.5000000E+03  5.0035618E-04
  2.6000000E+03  4.4936118E-04
  2.7000000E+03  4.0488288E-04
  2.8000000E+03  3.6599332E-04
  2.9000000E+03  3.3172739E-04
  3.0000000E+03  3.0150046E-04
  3.1000000E+03  2.7476917E-04
  3.2000000E+03  2.5101331E-04
  3.4000000E+03  2.1089966E-04
  3.6000000E+03  1.7869845E-04
  3.8000000E+03  1.5257916E-04
  4.0000000E+03  1.3117894E-04
  4.2000000E+03  1.1349350E-04
  4.4000000E+03  9.8763782E-05
  4.6000000E+03  8.6406490E-05
  4.8000000E+03  7.5969222E-05
  5.0000000E+03  6.7098218E-05
  5.2500000E+03  5.7792820E-05
  5.5000000E+03  5.0080142E-05
  5.7500000E+03  4.3638627E-05
  6.0000000E+03  3.8220925E-05
  6.5000000E+03  2.9729273E-05
  6.7500000E+03  2.6384907E-05
  7.0000000E+03  2.3506238E-05
  7.2500000E+03  2.1016466E-05
  7.5000000E+03  1.8853337E-05
  7.7500000E+03  1.6966046E-05
  8.0000000E+03  1.5312876E-05
  8.2500000E+03  1.3859365E-05
  8.5000000E+03  1.2576895E-05
  9.0000000E+03  1.0433352E-05
  9.5000000E+03  8.7331998E-06
  1.0000000E+04  7.3697345E-06
  1.0500000E+04  6.2652609E-06
  1.1000000E+04  5.3623645E-06
  1.1500000E+04  4.6180650E-06
  1.2000000E+04  3.9997883E-06
  1.2500000E+04  3.4825598E-06
  1.3000000E+04  3.0470283E-06
  1.3500000E+04  2.6780620E-06
  1.4000000E+04  2.3637222E-06
  1.4500000E+04  2.0945123E-06
  1.5000000E+04  1.8628199E-06
  1.5500000E+04  1.6624980E-06
  1.6000000E+04  1.4885503E-06
  1.6500000E+04  1.3368906E-06
  1.7000000E+04  1.2041569E-06
  1.8000000E+04  9.8480894E-07
  1.9000000E+04  8.1336029E-07
  2.0000000E+04  6.7773679E-07
  2.1000000E+04  5.6928546E-07
  2.2000000E+04  4.8170591E-07
  2.3000000E+04  4.1034432E-07
  2.4000000E+04  3.5171782E-07
  2.5000000E+04  3.0318842E-07
  2.6000000E+04  2.6273600E-07
  2.7000000E+04  2.2879787E-07
  2.8000000E+04  2.0015375E-07
  2.9000000E+04  1.7584240E-07
  3.0000000E+04  1.5510052E-07
  3.1000000E+04  1.3731738E-07
  3.2000000E+04  1.2200092E-07
  3.3000000E+04  1.0875202E-07
  3.4000000E+04  9.7244977E-08
  3.5000000E+04  8.7212427E-08
  3.6000000E+04  7.8433693E-08
  3.8000000E+04  6.3935728E-08
  4.0000000E+04  5.2618910E-08
  4.2000000E+04  4.3682955E-08
  4.4000000E+04  3.6552782E-08
  4.6000000E+04  3.0808907E-08
  4.8000000E+04  2.6141130E-08
  5.0000000E+04  2.2317201E-08
  5.2500000E+04  1.8460068E-08
  5.5000000E+04  1.5393684E-08
  5.7500000E+04  1.2932124E-08
  5.8750000E+04  1.1883860E-08
  6.0000000E+04  1.0938417E-08
  6.2500000E+04  9.3103653E-09
  6.5000000E+04  7.9708283E-09
  6.7500000E+04  6.8609436E-09
  7.0000000E+04  5.9353482E-09
  7.2500000E+04  5.1587625E-09
  7.5000000E+04  4.5035103E-09
  7.7500000E+04  3.9477054E-09
  8.0000000E+04  3.4739136E-09
  8.2500000E+04  3.0681481E-09
  8.5000000E+04  2.7191139E-09
  8.7500000E+04  2.4176335E-09
  9.0000000E+04  2.1562075E-09
  9.2500000E+04  1.9286730E-09
  9.5000000E+04  1.7299393E-09
  9.7500000E+04  1.5557805E-09
  1.0000000E+05  1.4026730E-09
  1.0250000E+05  1.2676650E-09
  1.0500000E+05  1.1482735E-09
  1.1000000E+05  9.4827027E-10
  1.1500000E+05  7.8940268E-10
  1.2000000E+05  6.6201152E-10
  1.2500000E+05  5.5896749E-10
  1.3000000E+05  4.7494487E-10
  1.3500000E+05  4.0592022E-10
  1.4000000E+05  3.4882253E-10
  1.4500000E+05  3.0128529E-10
  1.5000000E+05  2.6146845E-10
  1.5500000E+05  2.2792939E-10
  1.6000000E+05  1.9952832E-10
  1.6500000E+05  1.7535807E-10
  1.7000000E+05  1.5469162E-10
  1.7500000E+05  1.3694262E-10
  1.8000000E+05  1.2163525E-10
  1.8500000E+05  1.0838120E-10
  1.9000000E+05  9.6861776E-11
  1.9500000E+05  8.6814160E-11
  2.0000000E+05  7.8020506E-11
  2.0500000E+05  7.0299402E-11
  2.1000000E+05  6.3499105E-11
  2.2000000E+05  5.2171069E-11
  2.3000000E+05  4.3236177E-11
  2.4000000E+05  3.6117275E-11
  2.5000000E+05  3.0392301E-11
  2.6000000E+05  2.5748660E-11
  2.7000000E+05  2.1952069E-11
  2.8000000E+05  1.8825029E-11
  2.9000000E+05  1.6231700E-11
  3.0000000E+05  1.4067148E-11
  3.1000000E+05  1.2249593E-11
  3.2000000E+05  1.0714782E-11
  3.3000000E+05  9.4118476E-12
  3.4000000E+05  8.3002299E-12
  3.5000000E+05  7.3473648E-12
  3.6000000E+05  6.5269415E-12
  3.7000000E+05  5.8175759E-12
  3.8000000E+05  5.2017869E-12
  3.9000000E+05  4.6652014E-12
  4.0000000E+05  4.1959440E-12
  4.2000000E+05  3.4216272E-12
  4.4000000E+05  2.8178805E-12
  4.6000000E+05  2.3416218E-12
  4.8000000E+05  1.9619186E-12
  5.0000000E+05  1.6562267E-12
  5.2500000E+05  1.3532444E-12
  5.5000000E+05  1.1165880E-12
  5.7500000E+05  9.2956350E-13
  5.8750000E+05  8.5077536E-13
  6.0000000E+05  7.8017821E-13
  6.2500000E+05  6.5968731E-13
  6.5000000E+05  5.6162638E-13
  6.7500000E+05  4.8115864E-13
  7.0000000E+05  4.1462203E-13
  7.2500000E+05  3.5921420E-13
  7.5000000E+05  3.1277005E-13
  7.7500000E+05  2.7360079E-13
  8.0000000E+05  2.4037757E-13
  8.2500000E+05  2.1204691E-13
  8.5000000E+05  1.8776729E-13
  8.7500000E+05  1.6686172E-13
  9.0000000E+05  1.4878191E-13
  9.2500000E+05  1.3308096E-13
  9.5000000E+05  1.1939248E-13
  9.7500000E+05  1.0741432E-13
  1.0000000E+06  9.6896042E-14
  1.0250000E+06  8.7629057E-14
  1.0500000E+06  7.9438794E-14
  1.1000000E+06  6.5724279E-14
  1.1500000E+06  5.4829553E-14
  1.2000000E+06  4.6086960E-14
  1.2500000E+06  3.9006471E-14
  1.3000000E+06  3.3223579E-14
  1.3500000E+06  2.8463748E-14
  1.4000000E+06  2.4517886E-14
  1.4500000E+06  2.1225091E-14
  1.5000000E+06  1.8460351E-14
  1.5500000E+06  1.6125685E-14
  1.6000000E+06  1.4143667E-14
  1.6500000E+06  1.2452624E-14
  1.7000000E+06  1.1003085E-14
  1.7500000E+06  9.7551020E-15
  1.8000000E+06  8.6762129E-15
  1.8500000E+06  7.7398712E-15
  1.9000000E+06  6.9242494E-15
  1.9500000E+06  6.2113067E-15
  2.0000000E+06  5.5860572E-15
  2.0500000E+06  5.0359938E-15
  2.1000000E+06  4.5506312E-15
  2.2000000E+06  3.7400740E-15
  2.3000000E+06  3.0988112E-15
  2.4000000E+06  2.5865672E-15
  2.5000000E+06  2.1737489E-15
  2.6000000E+06  1.8383380E-15
  2.7000000E+06  1.5637621E-15
  2.8000000E+06  1.3374174E-15
  2.9000000E+06  1.1496216E-15
  3.0000000E+06  9.9286732E-16
  3.1000000E+06  8.6128364E-16
  3.2000000E+06  7.5024359E-16
  3.3000000E+06  6.5607359E-16
  3.4000000E+06  5.7583723E-16
  3.5000000E+06  5.0717416E-16
  3.6000000E+06  4.4817312E-16
  3.7000000E+06  3.9727663E-16
  3.8000000E+06  3.5320808E-16
  3.9000000E+06  3.1491215E-16
  4.0000000E+06  2.8151583E-16
  4.1000000E+06  2.5229556E-16
  4.2000000E+06  2.2664878E-16
  4.3000000E+06  2.0407542E-16
  4.4000000E+06  1.8416093E-16
  4.6000000E+06  1.5094970E-16
  
  
#  34   4  L3  EION =  1.439000000E+03 eV   273
#  S(0) = 3.338200E+00
  1.4374046E+01  0.0000000E+00
  1.4374046E+03  0.0000000E+00
  1.4374046E+03  1.4394431E-03
  1.4390000E+03  1.4394431E-03
  1.4390144E+03  1.4394431E-03
  1.4392890E+03  1.5777302E-03
  1.4395637E+03  1.7163704E-03
  1.4398383E+03  1.8543802E-03
  1.4401129E+03  1.9908046E-03
  1.4403876E+03  2.1247386E-03
  1.4406622E+03  2.2553468E-03
  1.4412115E+03  2.5036821E-03
  1.4417608E+03  2.7310152E-03
  1.4423101E+03  2.9342499E-03
  1.4428593E+03  3.1119376E-03
  1.4434086E+03  3.2640454E-03
  1.4445072E+03  3.4965427E-03
  1.4456058E+03  3.6475501E-03
  1.4478029E+03  3.7812321E-03
  1.4489014E+03  3.7961943E-03
  1.4500000E+03  3.7920704E-03
  1.4515625E+03  3.7677146E-03
  1.4531250E+03  3.7336528E-03
  1.4546875E+03  3.6976593E-03
  1.4562500E+03  3.6638196E-03
  1.4593750E+03  3.6092389E-03
  1.4625000E+03  3.5742046E-03
  1.4687500E+03  3.5512104E-03
  1.4750000E+03  3.5642169E-03
  1.4812500E+03  3.5874459E-03
  1.4875000E+03  3.6050032E-03
  1.4937500E+03  3.6095293E-03
  1.5000000E+03  3.5998220E-03
  1.5062500E+03  3.5783099E-03
  1.5125000E+03  3.5488630E-03
  1.5250000E+03  3.4805631E-03
  1.5375000E+03  3.4143599E-03
  1.5500000E+03  3.3551430E-03
  1.5625000E+03  3.2997925E-03
  1.5750000E+03  3.2437557E-03
  1.5875000E+03  3.1845517E-03
  1.6000000E+03  3.1223060E-03
  1.6125000E+03  3.0587412E-03
  1.6250000E+03  2.9960086E-03
  1.6500000E+03  2.8779077E-03
  1.6750000E+03  2.7699174E-03
  1.7000000E+03  2.6674008E-03
  1.7500000E+03  2.4710272E-03
  1.8000000E+03  2.2946489E-03
  1.8250000E+03  2.2143359E-03
  1.8500000E+03  2.1376161E-03
  1.8750000E+03  2.0637425E-03
  1.9000000E+03  1.9928184E-03
  2.0000000E+03  1.7408859E-03
  2.1000000E+03  1.5291536E-03
  2.2000000E+03  1.3496737E-03
  2.3000000E+03  1.1965639E-03
  2.4000000E+03  1.0650282E-03
  2.5000000E+03  9.5170670E-04
  2.6000000E+03  8.5332153E-04
  2.7000000E+03  7.6779936E-04
  2.8000000E+03  6.9293574E-04
  2.9000000E+03  6.2722707E-04
  3.0000000E+03  5.6940269E-04
  3.1000000E+03  5.1824789E-04
  3.2000000E+03  4.7283396E-04
  3.4000000E+03  3.9639976E-04
  3.6000000E+03  3.3519528E-04
  3.8000000E+03  2.8562970E-04
  4.0000000E+03  2.4510834E-04
  4.2000000E+03  2.1169657E-04
  4.4000000E+03  1.8392248E-04
  4.6000000E+03  1.6066106E-04
  4.8000000E+03  1.4104452E-04
  5.0000000E+03  1.2439677E-04
  5.2500000E+03  1.0696200E-04
  5.5000000E+03  9.2536523E-05
  5.7500000E+03  8.0508538E-05
  6.0000000E+03  7.0408284E-05
  6.5000000E+03  5.4611599E-05
  6.7500000E+03  4.8403645E-05
  7.0000000E+03  4.3067244E-05
  7.2500000E+03  3.8457680E-05
  7.5000000E+03  3.4457815E-05
  8.0000000E+03  2.7922546E-05
  8.5000000E+03  2.2883720E-05
  9.0000000E+03  1.8944394E-05
  9.5000000E+03  1.5826184E-05
  1.0000000E+04  1.3330206E-05
  1.0500000E+04  1.1312006E-05
  1.1000000E+04  9.6650447E-06
  1.1500000E+04  8.3096596E-06
  1.2000000E+04  7.1855668E-06
  1.2500000E+04  6.2466362E-06
  1.3000000E+04  5.4571931E-06
  1.3500000E+04  4.7893755E-06
  1.4000000E+04  4.2212270E-06
  1.4500000E+04  3.7353070E-06
  1.5000000E+04  3.3176543E-06
  1.5500000E+04  2.9570114E-06
  1.6000000E+04  2.6442403E-06
  1.6500000E+04  2.3718756E-06
  1.7000000E+04  2.1337816E-06
  1.8000000E+04  1.7409833E-06
  1.9000000E+04  1.4346383E-06
  2.0000000E+04  1.1928179E-06
  2.1000000E+04  9.9983869E-07
  2.2000000E+04  8.4430323E-07
  2.3000000E+04  7.1780870E-07
  2.4000000E+04  6.1407775E-07
  2.5000000E+04  5.2836400E-07
  2.6000000E+04  4.5703876E-07
  2.7000000E+04  3.9729940E-07
  2.8000000E+04  3.4696074E-07
  2.9000000E+04  3.0430414E-07
  3.0000000E+04  2.6796686E-07
  3.1000000E+04  2.3686009E-07
  3.2000000E+04  2.1010774E-07
  3.3000000E+04  1.8700023E-07
  3.4000000E+04  1.6695920E-07
  3.5000000E+04  1.4951051E-07
  3.6000000E+04  1.3426331E-07
  3.8000000E+04  1.0913204E-07
  4.0000000E+04  8.9565905E-08
  4.2000000E+04  7.4154847E-08
  4.4000000E+04  6.1887923E-08
  4.6000000E+04  5.2029278E-08
  4.8000000E+04  4.4035961E-08
  5.0000000E+04  3.7502278E-08
  5.2500000E+04  3.0927796E-08
  5.5000000E+04  2.5714919E-08
  5.7500000E+04  2.1540967E-08
  5.8750000E+04  1.9766875E-08
  6.0000000E+04  1.8168769E-08
  6.2500000E+04  1.5421761E-08
  6.5000000E+04  1.3166949E-08
  6.7500000E+04  1.1303064E-08
  7.0000000E+04  9.7522250E-09
  7.2500000E+04  8.4539793E-09
  7.5000000E+04  7.3609931E-09
  7.7500000E+04  6.4359096E-09
  8.0000000E+04  5.6490229E-09
  8.2500000E+04  4.9765443E-09
  8.5000000E+04  4.3992980E-09
  8.7500000E+04  3.9017310E-09
  9.0000000E+04  3.4711542E-09
  9.2500000E+04  3.0971580E-09
  9.5000000E+04  2.7711581E-09
  1.0000000E+05  2.2358828E-09
  1.0500000E+05  1.8214237E-09
  1.1000000E+05  1.4968507E-09
  1.1500000E+05  1.2400254E-09
  1.2000000E+05  1.0348698E-09
  1.2500000E+05  8.6955194E-10
  1.3000000E+05  7.3525795E-10
  1.3500000E+05  6.2534844E-10
  1.4000000E+05  5.3476970E-10
  1.4500000E+05  4.5963806E-10
  1.5000000E+05  3.9694210E-10
  1.5500000E+05  3.4432702E-10
  1.6000000E+05  2.9993725E-10
  1.6500000E+05  2.6229993E-10
  1.7000000E+05  2.3023781E-10
  1.7500000E+05  2.0280381E-10
  1.8000000E+05  1.7923147E-10
  1.8500000E+05  1.5889686E-10
  1.9000000E+05  1.4128931E-10
  1.9500000E+05  1.2598863E-10
  2.0000000E+05  1.1264746E-10
  2.0500000E+05  1.0097732E-10
  2.1000000E+05  9.0737506E-11
  2.2000000E+05  7.3774189E-11
  2.3000000E+05  6.0495762E-11
  2.4000000E+05  4.9996854E-11
  2.5000000E+05  4.1618649E-11
  2.6000000E+05  3.4875654E-11
  2.7000000E+05  2.9405850E-11
  2.8000000E+05  2.4936329E-11
  2.9000000E+05  2.1259291E-11
  3.0000000E+05  1.8215018E-11
  3.1000000E+05  1.5679661E-11
  3.2000000E+05  1.3556409E-11
  3.3000000E+05  1.1769004E-11
  3.4000000E+05  1.0256940E-11
  3.5000000E+05  8.9718854E-12
  3.6000000E+05  7.8749933E-12
  3.7000000E+05  6.9348501E-12
  3.8000000E+05  6.1259073E-12
  3.9000000E+05  5.4272760E-12
  4.0000000E+05  4.8217909E-12
  4.1000000E+05  4.2952780E-12
  4.2000000E+05  3.8359782E-12
  4.3000000E+05  3.4340928E-12
  4.4000000E+05  3.0814245E-12
  4.6000000E+05  2.4972805E-12
  4.8000000E+05  2.0403417E-12
  5.0000000E+05  1.6794866E-12
  5.1250000E+05  1.4923826E-12
  5.2500000E+05  1.3295231E-12
  5.3750000E+05  1.1873321E-12
  5.5000000E+05  1.0628237E-12
  5.7500000E+05  8.5723794E-13
  5.8750000E+05  7.7227448E-13
  6.0000000E+05  6.9709592E-13
  6.2500000E+05  5.7115069E-13
  6.5000000E+05  4.7122169E-13
  6.7500000E+05  3.9128554E-13
  7.0000000E+05  3.2685693E-13
  7.2500000E+05  2.7456124E-13
  7.5000000E+05  2.3183489E-13
  7.7500000E+05  1.9671284E-13
  8.0000000E+05  1.6767598E-13
  8.2500000E+05  1.4354072E-13
  8.5000000E+05  1.2337811E-13
  8.7500000E+05  1.0645397E-13
  9.0000000E+05  9.2184222E-14
  9.2500000E+05  8.0101330E-14
  9.5000000E+05  6.9828912E-14
  9.7500000E+05  6.1062289E-14
  1.0000000E+06  5.3553543E-14
  1.0250000E+06  4.7099951E-14
  1.0500000E+06  4.1534975E-14
  1.0750000E+06  3.6721207E-14
  1.1000000E+06  3.2544767E-14
  1.1250000E+06  2.8910892E-14
  1.1500000E+06  2.5740424E-14
  1.2000000E+06  2.0534798E-14
  1.2500000E+06  1.6512724E-14
  1.3000000E+06  1.3376628E-14
  1.3500000E+06  1.0910594E-14
  1.4000000E+06  8.9561753E-15
  1.4500000E+06  7.3958497E-15
  1.5000000E+06  6.1416001E-15
  1.5500000E+06  5.1269052E-15
  1.6000000E+06  4.3010559E-15
  1.6500000E+06  3.6250882E-15
  1.7000000E+06  3.0688424E-15
  1.7500000E+06  2.6088044E-15
  1.8000000E+06  2.2265163E-15
  1.8500000E+06  1.9073980E-15
  1.9000000E+06  1.6398650E-15
  1.9500000E+06  1.4146606E-15
  2.0000000E+06  1.2243488E-15
  2.0500000E+06  1.0629257E-15
  2.1000000E+06  9.2552093E-16
  2.1500000E+06  8.0816551E-16
  2.2000000E+06  7.0760966E-16
  2.2500000E+06  6.2118138E-16
  2.3000000E+06  5.4667491E-16
  2.3500000E+06  4.8226222E-16
  2.4000000E+06  4.2642281E-16
  2.4500000E+06  3.7788765E-16
  2.5000000E+06  3.3559402E-16
  2.6000000E+06  2.6630023E-16
  2.7000000E+06  2.1294401E-16
  2.8000000E+06  1.7150497E-16
  2.9000000E+06  1.3906172E-16
  3.0000000E+06  1.1346898E-16
  3.1000000E+06  9.3136169E-17
  3.2000000E+06  7.6873925E-17
  3.3000000E+06  6.3785363E-17
  3.4000000E+06  5.3189118E-17
  3.5000000E+06  4.4563023E-17
  3.6000000E+06  3.7503784E-17
  3.7000000E+06  3.1697728E-17
  3.8000000E+06  2.6898831E-17
  3.9000000E+06  2.2913659E-17
  4.0000000E+06  1.9589465E-17
  4.1000000E+06  1.6804941E-17
  4.2000000E+06  1.4463869E-17
  4.3000000E+06  1.2489308E-17
  4.4000000E+06  1.0818637E-17
  4.5000000E+06  9.4006956E-18
  
  
#  34   5  M1  EION =  2.340000000E+02 eV   287
#  S(0) = 1.086084E+00
  2.2032378E+00  0.0000000E+00
  2.2032378E+02  0.0000000E+00
  2.2032378E+02  1.7880664E-03
  2.3400000E+02  1.7880664E-03
  2.3400272E+02  1.7880664E-03
  2.3430259E+02  1.7931534E-03
  2.3460245E+02  1.7978083E-03
  2.3490231E+02  1.8020853E-03
  2.3520218E+02  1.8060323E-03
  2.3580190E+02  1.8131014E-03
  2.3640163E+02  1.8192983E-03
  2.3760109E+02  1.8298922E-03
  2.3880054E+02  1.8389877E-03
  2.3940027E+02  1.8431894E-03
  2.4000000E+02  1.8472304E-03
  2.4250000E+02  1.8629180E-03
  2.4500000E+02  1.8771781E-03
  2.4750000E+02  1.8898402E-03
  2.5000000E+02  1.9004514E-03
  2.5250000E+02  1.9085929E-03
  2.5500000E+02  1.9139850E-03
  2.5750000E+02  1.9165060E-03
  2.6000000E+02  1.9161783E-03
  2.6500000E+02  1.9076287E-03
  2.7000000E+02  1.8903374E-03
  2.7500000E+02  1.8668408E-03
  2.8000000E+02  1.8395847E-03
  2.8500000E+02  1.8105896E-03
  2.9000000E+02  1.7813366E-03
  2.9500000E+02  1.7527857E-03
  3.0000000E+02  1.7254700E-03
  3.0500000E+02  1.6995932E-03
  3.1000000E+02  1.6751285E-03
  3.2000000E+02  1.6297270E-03
  3.3000000E+02  1.5873584E-03
  3.4000000E+02  1.5461926E-03
  3.5000000E+02  1.5050788E-03
  3.6000000E+02  1.4636510E-03
  3.8000000E+02  1.3810012E-03
  3.9000000E+02  1.3408568E-03
  4.0000000E+02  1.3021164E-03
  4.1000000E+02  1.2650420E-03
  4.2000000E+02  1.2296879E-03
  4.4000000E+02  1.1637270E-03
  4.6000000E+02  1.1028538E-03
  4.8000000E+02  1.0458148E-03
  5.0000000E+02  9.9204158E-04
  5.2500000E+02  9.2948550E-04
  5.5000000E+02  8.7237952E-04
  5.7500000E+02  8.2053425E-04
  5.8750000E+02  7.9639839E-04
  6.0000000E+02  7.7331769E-04
  6.2500000E+02  7.2991929E-04
  6.5000000E+02  6.8976396E-04
  6.7500000E+02  6.5254714E-04
  7.0000000E+02  6.1808722E-04
  7.2500000E+02  5.8627789E-04
  7.5000000E+02  5.5691954E-04
  8.0000000E+02  5.0445965E-04
  8.2500000E+02  4.8089353E-04
  8.5000000E+02  4.5884739E-04
  8.7500000E+02  4.3819419E-04
  9.0000000E+02  4.1886392E-04
  9.5000000E+02  3.8386670E-04
  1.0000000E+03  3.5307578E-04
  1.0500000E+03  3.2576130E-04
  1.1000000E+03  3.0140430E-04
  1.1500000E+03  2.7960463E-04
  1.2000000E+03  2.6005518E-04
  1.2500000E+03  2.4247715E-04
  1.3000000E+03  2.2658880E-04
  1.3500000E+03  2.1215541E-04
  1.4000000E+03  1.9901147E-04
  1.4500000E+03  1.8702814E-04
  1.5000000E+03  1.7608394E-04
  1.5500000E+03  1.6605464E-04
  1.6000000E+03  1.5683167E-04
  1.6500000E+03  1.4832605E-04
  1.7000000E+03  1.4046945E-04
  1.8000000E+03  1.2647140E-04
  1.9000000E+03  1.1441592E-04
  2.0000000E+03  1.0395172E-04
  2.1000000E+03  9.4809267E-05
  2.2000000E+03  8.6778589E-05
  2.3000000E+03  7.9689693E-05
  2.4000000E+03  7.3403649E-05
  2.5000000E+03  6.7805559E-05
  2.6000000E+03  6.2799072E-05
  2.7000000E+03  5.8303995E-05
  2.8000000E+03  5.4253675E-05
  2.9000000E+03  5.0592329E-05
  3.0000000E+03  4.7272607E-05
  3.1000000E+03  4.4254081E-05
  3.2000000E+03  4.1502073E-05
  3.4000000E+03  3.6682144E-05
  3.6000000E+03  3.2618349E-05
  3.8000000E+03  2.9163020E-05
  4.0000000E+03  2.6202569E-05
  4.2000000E+03  2.3648525E-05
  4.4000000E+03  2.1431170E-05
  4.6000000E+03  1.9494993E-05
  4.8000000E+03  1.7795365E-05
  5.0000000E+03  1.6296078E-05
  5.2500000E+03  1.4659119E-05
  5.5000000E+03  1.3242664E-05
  5.7500000E+03  1.2009711E-05
  5.8750000E+03  1.1452548E-05
  6.0000000E+03  1.0930622E-05
  6.2500000E+03  9.9814400E-06
  6.5000000E+03  9.1426453E-06
  6.7500000E+03  8.3982045E-06
  7.0000000E+03  7.7348563E-06
  7.2500000E+03  7.1415632E-06
  7.5000000E+03  6.6090816E-06
  7.7500000E+03  6.1296241E-06
  8.0000000E+03  5.6965942E-06
  8.2500000E+03  5.3043759E-06
  8.5000000E+03  4.9481653E-06
  9.0000000E+03  4.3278198E-06
  9.5000000E+03  3.8087919E-06
  1.0000000E+04  3.3708534E-06
  1.0500000E+04  2.9985107E-06
  1.1000000E+04  2.6797483E-06
  1.1500000E+04  2.4051322E-06
  1.2000000E+04  2.1671771E-06
  1.2500000E+04  1.9598883E-06
  1.3000000E+04  1.7784238E-06
  1.3500000E+04  1.6188421E-06
  1.4000000E+04  1.4779094E-06
  1.4500000E+04  1.3529542E-06
  1.5000000E+04  1.2417552E-06
  1.5500000E+04  1.1424551E-06
  1.6000000E+04  1.0534919E-06
  1.6500000E+04  9.7354518E-07
  1.7000000E+04  9.0149354E-07
  1.7500000E+04  8.3637999E-07
  1.8000000E+04  7.7738438E-07
  1.8500000E+04  7.2380081E-07
  1.9000000E+04  6.7501955E-07
  2.0000000E+04  5.8981833E-07
  2.1000000E+04  5.1831635E-07
  2.2000000E+04  4.5785931E-07
  2.3000000E+04  4.0638955E-07
  2.4000000E+04  3.6229437E-07
  2.5000000E+04  3.2429761E-07
  2.6000000E+04  2.9138009E-07
  2.7000000E+04  2.6272101E-07
  2.8000000E+04  2.3765415E-07
  2.9000000E+04  2.1563482E-07
  3.0000000E+04  1.9621464E-07
  3.1000000E+04  1.7902228E-07
  3.2000000E+04  1.6374835E-07
  3.3000000E+04  1.5013373E-07
  3.4000000E+04  1.3796018E-07
  3.5000000E+04  1.2704300E-07
  3.6000000E+04  1.1722519E-07
  3.7000000E+04  1.0837269E-07
  3.8000000E+04  1.0037055E-07
  3.9000000E+04  9.3119858E-08
  4.0000000E+04  8.6535149E-08
  4.2000000E+04  7.5077027E-08
  4.4000000E+04  6.5510932E-08
  4.6000000E+04  5.7465395E-08
  4.8000000E+04  5.0652798E-08
  5.0000000E+04  4.4848162E-08
  5.1250000E+04  4.1651562E-08
  5.2500000E+04  3.8742701E-08
  5.3750000E+04  3.6090343E-08
  5.5000000E+04  3.3667206E-08
  5.7500000E+04  2.9415926E-08
  5.8750000E+04  2.7548308E-08
  6.0000000E+04  2.5830225E-08
  6.2500000E+04  2.2786525E-08
  6.5000000E+04  2.0187620E-08
  6.7500000E+04  1.7956357E-08
  7.0000000E+04  1.6030981E-08
  7.2500000E+04  1.4361677E-08
  7.5000000E+04  1.2907977E-08
  7.7500000E+04  1.1636781E-08
  8.0000000E+04  1.0520850E-08
  8.2500000E+04  9.5376344E-09
  8.5000000E+04  8.6683644E-09
  8.7500000E+04  7.8973329E-09
  9.0000000E+04  7.2113346E-09
  9.2500000E+04  6.5992150E-09
  9.5000000E+04  6.0515094E-09
  9.7500000E+04  5.5601533E-09
  1.0000000E+05  5.1182491E-09
  1.0250000E+05  4.7198748E-09
  1.0500000E+05  4.3599281E-09
  1.0750000E+05  4.0339978E-09
  1.1000000E+05  3.7382581E-09
  1.1250000E+05  3.4693809E-09
  1.1500000E+05  3.2244623E-09
  1.2000000E+05  2.7966495E-09
  1.2500000E+05  2.4379798E-09
  1.3000000E+05  2.1353705E-09
  1.3500000E+05  1.8785588E-09
  1.4000000E+05  1.6594220E-09
  1.4500000E+05  1.4714783E-09
  1.5000000E+05  1.3095177E-09
  1.5500000E+05  1.1693233E-09
  1.6000000E+05  1.0474604E-09
  1.6500000E+05  9.4111449E-10
  1.7000000E+05  8.4796461E-10
  1.7500000E+05  7.6608656E-10
  1.8000000E+05  6.9387729E-10
  1.8500000E+05  6.2999467E-10
  1.9000000E+05  5.7330960E-10
  1.9500000E+05  5.2286815E-10
  2.0000000E+05  4.7786106E-10
  2.0500000E+05  4.3759914E-10
  2.1000000E+05  4.0149331E-10
  2.1500000E+05  3.6903825E-10
  2.2000000E+05  3.3979908E-10
  2.2500000E+05  3.1340053E-10
  2.3000000E+05  2.8951764E-10
  2.3500000E+05  2.6786800E-10
  2.4000000E+05  2.4820556E-10
  2.4500000E+05  2.3031531E-10
  2.5000000E+05  2.1400891E-10
  2.6000000E+05  1.8550582E-10
  2.7000000E+05  1.6159521E-10
  2.8000000E+05  1.4141681E-10
  2.9000000E+05  1.2429305E-10
  3.0000000E+05  1.0968572E-10
  3.1000000E+05  9.7164023E-11
  3.2000000E+05  8.6380829E-11
  3.3000000E+05  7.7054588E-11
  3.4000000E+05  6.8955491E-11
  3.5000000E+05  6.1894880E-11
  3.6000000E+05  5.5716988E-11
  3.7000000E+05  5.0292596E-11
  3.8000000E+05  4.5514022E-11
  3.9000000E+05  4.1291120E-11
  4.0000000E+05  3.7548122E-11
  4.1000000E+05  3.4221066E-11
  4.2000000E+05  3.1255709E-11
  4.3000000E+05  2.8605875E-11
  4.4000000E+05  2.6232113E-11
  4.5000000E+05  2.4100579E-11
  4.6000000E+05  2.2182167E-11
  4.7000000E+05  2.0451770E-11
  4.8000000E+05  1.8887669E-11
  5.0000000E+05  1.6185413E-11
  5.1250000E+05  1.4741062E-11
  5.2500000E+05  1.3455154E-11
  5.3750000E+05  1.2307234E-11
  5.5000000E+05  1.1279868E-11
  5.7500000E+05  9.5291984E-12
  5.8750000E+05  8.7820433E-12
  6.0000000E+05  8.1071335E-12
  6.1250000E+05  7.4962139E-12
  6.2500000E+05  6.9421128E-12
  6.3750000E+05  6.4385825E-12
  6.5000000E+05  5.9801646E-12
  6.7500000E+05  5.1801214E-12
  7.0000000E+05  4.5102491E-12
  7.2500000E+05  3.9458248E-12
  7.5000000E+05  3.4674370E-12
  7.7500000E+05  3.0597363E-12
  8.0000000E+05  2.7104888E-12
  8.2500000E+05  2.4098715E-12
  8.5000000E+05  2.1499424E-12
  8.7500000E+05  1.9242387E-12
  9.0000000E+05  1.7274677E-12
  9.2500000E+05  1.5552702E-12
  9.5000000E+05  1.4040379E-12
  9.7500000E+05  1.2707684E-12
  1.0000000E+06  1.1529499E-12
  1.0250000E+06  1.0484705E-12
  1.0500000E+06  9.5554987E-13
  1.0750000E+06  8.7268000E-13
  1.1000000E+06  7.9857912E-13
  1.1250000E+06  7.3215504E-13
  1.1500000E+06  6.7247263E-13
  1.1750000E+06  6.1872722E-13
  1.2000000E+06  5.7022409E-13
  1.2250000E+06  5.2636161E-13
  1.2500000E+06  4.8661514E-13
  1.2750000E+06  4.5052560E-13
  1.3000000E+06  4.1769312E-13
  1.3250000E+06  3.8776850E-13
  1.3500000E+06  3.6044599E-13
  1.4000000E+06  3.1256981E-13
  1.4500000E+06  2.7231248E-13
  1.5000000E+06  2.3830238E-13
  
  
#  34   6  M2  EION =  1.730000000E+02 eV   295
#  S(0) = 1.282822E+00
  1.6836928E+00  0.0000000E+00
  1.6836928E+02  0.0000000E+00
  1.6836928E+02  9.5327232E-04
  1.7300000E+02  9.5327232E-04
  1.7300272E+02  9.5327232E-04
  1.7335259E+02  9.7587646E-04
  1.7370245E+02  9.9898087E-04
  1.7405231E+02  1.0223789E-03
  1.7440218E+02  1.0458597E-03
  1.7510190E+02  1.0922553E-03
  1.7580163E+02  1.1366959E-03
  1.7650136E+02  1.1780671E-03
  1.7720109E+02  1.2156795E-03
  1.7790082E+02  1.2492438E-03
  1.7860054E+02  1.2787886E-03
  1.8000000E+02  1.3269281E-03
  1.8125000E+02  1.3597508E-03
  1.8250000E+02  1.3854252E-03
  1.8375000E+02  1.4059552E-03
  1.8500000E+02  1.4228885E-03
  1.8750000E+02  1.4501946E-03
  1.9000000E+02  1.4730780E-03
  1.9250000E+02  1.4944176E-03
  1.9500000E+02  1.5156390E-03
  1.9750000E+02  1.5374152E-03
  2.0000000E+02  1.5600090E-03
  2.1000000E+02  1.6571703E-03
  2.1500000E+02  1.7065759E-03
  2.2000000E+02  1.7536233E-03
  2.2500000E+02  1.7965531E-03
  2.3000000E+02  1.8342695E-03
  2.4000000E+02  1.8929478E-03
  2.5000000E+02  1.9317667E-03
  2.6000000E+02  1.9559122E-03
  2.7000000E+02  1.9698230E-03
  2.8000000E+02  1.9759944E-03
  2.9000000E+02  1.9753363E-03
  3.0000000E+02  1.9679853E-03
  3.1000000E+02  1.9540732E-03
  3.2000000E+02  1.9340408E-03
  3.4000000E+02  1.8794465E-03
  3.5000000E+02  1.8472373E-03
  3.6000000E+02  1.8131869E-03
  3.7000000E+02  1.7781254E-03
  3.8000000E+02  1.7425631E-03
  4.0000000E+02  1.6709041E-03
  4.2000000E+02  1.5989839E-03
  4.4000000E+02  1.5270603E-03
  4.6000000E+02  1.4558386E-03
  4.8000000E+02  1.3865101E-03
  5.0000000E+02  1.3200603E-03
  5.2500000E+02  1.2417871E-03
  5.5000000E+02  1.1687762E-03
  5.7500000E+02  1.1003978E-03
  6.0000000E+02  1.0362444E-03
  6.5000000E+02  9.1992556E-04
  6.7500000E+02  8.6778323E-04
  7.0000000E+02  8.1938199E-04
  7.2500000E+02  7.7438645E-04
  7.5000000E+02  7.3247242E-04
  8.0000000E+02  6.5669490E-04
  8.5000000E+02  5.9044613E-04
  9.0000000E+02  5.3272486E-04
  9.5000000E+02  4.8217023E-04
  1.0000000E+03  4.3762915E-04
  1.0500000E+03  3.9827040E-04
  1.1000000E+03  3.6340649E-04
  1.1500000E+03  3.3245758E-04
  1.2000000E+03  3.0490152E-04
  1.2500000E+03  2.8026198E-04
  1.3000000E+03  2.5814813E-04
  1.3500000E+03  2.3826020E-04
  1.4000000E+03  2.2034472E-04
  1.4500000E+03  2.0417072E-04
  1.5000000E+03  1.8952491E-04
  1.6000000E+03  1.6411722E-04
  1.7000000E+03  1.4298797E-04
  1.8000000E+03  1.2529222E-04
  1.9000000E+03  1.1036422E-04
  2.0000000E+03  9.7684156E-05
  2.1000000E+03  8.6844098E-05
  2.2000000E+03  7.7522912E-05
  2.3000000E+03  6.9467222E-05
  2.4000000E+03  6.2472541E-05
  2.5000000E+03  5.6371218E-05
  2.6000000E+03  5.1025674E-05
  2.7000000E+03  4.6323022E-05
  2.8000000E+03  4.2170127E-05
  2.9000000E+03  3.8489566E-05
  3.0000000E+03  3.5216616E-05
  3.1000000E+03  3.2296922E-05
  3.2000000E+03  2.9684565E-05
  3.3000000E+03  2.7340561E-05
  3.4000000E+03  2.5231660E-05
  3.5000000E+03  2.3329404E-05
  3.6000000E+03  2.1609349E-05
  3.8000000E+03  1.8634369E-05
  4.0000000E+03  1.6169638E-05
  4.2000000E+03  1.4111324E-05
  4.4000000E+03  1.2379814E-05
  4.6000000E+03  1.0913414E-05
  4.8000000E+03  9.6638168E-06
  5.0000000E+03  8.5928474E-06
  5.2500000E+03  7.4595650E-06
  5.5000000E+03  6.5116080E-06
  5.7500000E+03  5.7130690E-06
  5.8750000E+03  5.3608514E-06
  6.0000000E+03  5.0360227E-06
  6.2500000E+03  4.4585378E-06
  6.5000000E+03  3.9632353E-06
  6.7500000E+03  3.5362270E-06
  7.0000000E+03  3.1663267E-06
  7.2500000E+03  2.8444588E-06
  7.5000000E+03  2.5632108E-06
  7.7500000E+03  2.3164891E-06
  8.0000000E+03  2.0992539E-06
  8.2500000E+03  1.9073136E-06
  8.5000000E+03  1.7371639E-06
  8.7500000E+03  1.5858608E-06
  9.0000000E+03  1.4509200E-06
  9.2500000E+03  1.3302361E-06
  9.5000000E+03  1.2220168E-06
  9.7500000E+03  1.1247300E-06
  1.0000000E+04  1.0370612E-06
  1.0250000E+04  9.5787836E-07
  1.0500000E+04  8.8620367E-07
  1.1000000E+04  7.6209860E-07
  1.1500000E+04  6.5919701E-07
  1.2000000E+04  5.7325850E-07
  1.2500000E+04  5.0100729E-07
  1.3000000E+04  4.3988765E-07
  1.3500000E+04  3.8788745E-07
  1.4000000E+04  3.4340927E-07
  1.4500000E+04  3.0517488E-07
  1.5000000E+04  2.7215400E-07
  1.5500000E+04  2.4351055E-07
  1.6000000E+04  2.1856174E-07
  1.6500000E+04  1.9674645E-07
  1.7000000E+04  1.7760113E-07
  1.7500000E+04  1.6074073E-07
  1.8000000E+04  1.4584378E-07
  1.8500000E+04  1.3264063E-07
  1.9000000E+04  1.2090405E-07
  1.9500000E+04  1.1044184E-07
  2.0000000E+04  1.0109065E-07
  2.0500000E+04  9.2711183E-08
  2.1000000E+04  8.5184175E-08
  2.2000000E+04  7.2291940E-08
  2.2500000E+04  6.6762072E-08
  2.3000000E+04  6.1751360E-08
  2.4000000E+04  5.3064318E-08
  2.5000000E+04  4.5852008E-08
  2.6000000E+04  3.9823254E-08
  2.7000000E+04  3.4752012E-08
  2.8000000E+04  3.0461183E-08
  2.9000000E+04  2.6810836E-08
  3.0000000E+04  2.3689530E-08
  3.1000000E+04  2.1007844E-08
  3.2000000E+04  1.8693537E-08
  3.3000000E+04  1.6687870E-08
  3.4000000E+04  1.4942784E-08
  3.5000000E+04  1.3418737E-08
  3.6000000E+04  1.2083017E-08
  3.7000000E+04  1.0908429E-08
  3.8000000E+04  9.8722484E-09
  3.9000000E+04  8.9554035E-09
  4.0000000E+04  8.1418172E-09
  4.1000000E+04  7.4178817E-09
  4.2000000E+04  6.7720346E-09
  4.3000000E+04  6.1944148E-09
  4.4000000E+04  5.6765823E-09
  4.5000000E+04  5.2112886E-09
  4.6000000E+04  4.7922886E-09
  4.7000000E+04  4.4141849E-09
  4.8000000E+04  4.0722992E-09
  5.0000000E+04  3.4814368E-09
  5.1250000E+04  3.1655718E-09
  5.2500000E+04  2.8843680E-09
  5.3750000E+04  2.6333819E-09
  5.5000000E+04  2.4088187E-09
  5.7500000E+04  2.0264118E-09
  5.8750000E+04  1.8633623E-09
  6.0000000E+04  1.7161931E-09
  6.2500000E+04  1.4624943E-09
  6.5000000E+04  1.2534655E-09
  6.7500000E+04  1.0800487E-09
  7.0000000E+04  9.3525086E-10
  7.2500000E+04  8.1362491E-10
  7.5000000E+04  7.1089149E-10
  7.7500000E+04  6.2366165E-10
  8.0000000E+04  5.4923200E-10
  8.2500000E+04  4.8543126E-10
  8.5000000E+04  4.3050381E-10
  8.7500000E+04  3.8302146E-10
  9.0000000E+04  3.4181586E-10
  9.2500000E+04  3.0592594E-10
  9.5000000E+04  2.7455703E-10
  9.7500000E+04  2.4704886E-10
  1.0000000E+05  2.2285031E-10
  1.0250000E+05  2.0149941E-10
  1.0500000E+05  1.8260721E-10
  1.0750000E+05  1.6584493E-10
  1.1000000E+05  1.5093364E-10
  1.1250000E+05  1.3763585E-10
  1.1500000E+05  1.2574864E-10
  1.1750000E+05  1.1509803E-10
  1.2000000E+05  1.0553440E-10
  1.2250000E+05  9.6928673E-11
  1.2500000E+05  8.9169189E-11
  1.3000000E+05  7.5814044E-11
  1.3500000E+05  6.4834474E-11
  1.4000000E+05  5.5745673E-11
  1.4500000E+05  4.8173707E-11
  1.5000000E+05  4.1827577E-11
  1.5500000E+05  3.6478933E-11
  1.6000000E+05  3.1947212E-11
  1.6500000E+05  2.8088603E-11
  1.7000000E+05  2.4787771E-11
  1.7500000E+05  2.1951628E-11
  1.8000000E+05  1.9504586E-11
  1.8500000E+05  1.7384918E-11
  1.9000000E+05  1.5541943E-11
  1.9500000E+05  1.3933838E-11
  2.0000000E+05  1.2525923E-11
  2.0500000E+05  1.1289313E-11
  2.1000000E+05  1.0199834E-11
  2.1500000E+05  9.2371678E-12
  2.2000000E+05  8.3841735E-12
  2.2500000E+05  7.6263314E-12
  2.3000000E+05  6.9512992E-12
  2.3500000E+05  6.3485491E-12
  2.4000000E+05  5.8090710E-12
  2.4500000E+05  5.3251293E-12
  2.5000000E+05  4.8900623E-12
  2.6000000E+05  4.1443080E-12
  2.7000000E+05  3.5343417E-12
  2.8000000E+05  3.0317599E-12
  2.9000000E+05  2.6148128E-12
  3.0000000E+05  2.2666903E-12
  3.1000000E+05  1.9742873E-12
  3.2000000E+05  1.7273018E-12
  3.3000000E+05  1.5175742E-12
  3.4000000E+05  1.3385964E-12
  3.5000000E+05  1.1851419E-12
  3.6000000E+05  1.0529865E-12
  3.7000000E+05  9.3869575E-13
  3.8000000E+05  8.3946122E-13
  3.9000000E+05  7.5297426E-13
  4.0000000E+05  6.7732642E-13
  4.1000000E+05  6.1093273E-13
  4.2000000E+05  5.5247128E-13
  4.3000000E+05  5.0083462E-13
  4.4000000E+05  4.5509101E-13
  4.5000000E+05  4.1445310E-13
  4.6000000E+05  3.7825324E-13
  4.7000000E+05  3.4592322E-13
  4.8000000E+05  3.1697775E-13
  5.0000000E+05  2.6763503E-13
  5.1250000E+05  2.4163304E-13
  5.2500000E+05  2.1871838E-13
  5.3750000E+05  1.9846134E-13
  5.5000000E+05  1.8050038E-13
  5.7500000E+05  1.5029090E-13
  5.8750000E+05  1.3756258E-13
  6.0000000E+05  1.2615646E-13
  6.1250000E+05  1.1591095E-13
  6.2500000E+05  1.0668696E-13
  6.3750000E+05  9.8364432E-14
  6.5000000E+05  9.0839475E-14
  6.7500000E+05  7.7833257E-14
  7.0000000E+05  6.7077268E-14
  7.2500000E+05  5.8119147E-14
  7.5000000E+05  5.0609273E-14
  7.7500000E+05  4.4274983E-14
  8.0000000E+05  3.8901747E-14
  8.2500000E+05  3.4319397E-14
  8.5000000E+05  3.0391978E-14
  8.7500000E+05  2.7010096E-14
  9.0000000E+05  2.4085120E-14
  9.2500000E+05  2.1544799E-14
  9.5000000E+05  1.9329898E-14
  9.7500000E+05  1.7391583E-14
  1.0000000E+06  1.5689388E-14
  1.0250000E+06  1.4189615E-14
  1.0500000E+06  1.2864053E-14
  1.0750000E+06  1.1688980E-14
  1.1000000E+06  1.0644356E-14
  1.1250000E+06  9.7131541E-15
  1.1500000E+06  8.8808707E-15
  1.1750000E+06  8.1351308E-15
  1.2000000E+06  7.4653372E-15
  1.2250000E+06  6.8623841E-15
  1.2500000E+06  6.3184705E-15
  1.3000000E+06  5.3818243E-15
  1.3500000E+06  4.6114022E-15
  
  
#  34   7  M3  EION =  1.660000000E+02 eV   293
#  S(0) = 2.654679E+00
  1.6144564E+00  0.0000000E+00
  1.6144564E+02  0.0000000E+00
  1.6144564E+02  2.1987647E-03
  1.6600000E+02  2.1987647E-03
  1.6600272E+02  2.1987647E-03
  1.6640245E+02  2.2649062E-03
  1.6680218E+02  2.3324843E-03
  1.6720190E+02  2.4006890E-03
  1.6760163E+02  2.4687097E-03
  1.6840109E+02  2.6011902E-03
  1.6920054E+02  2.7247951E-03
  1.6960027E+02  2.7821425E-03
  1.7000000E+02  2.8361565E-03
  1.7125000E+02  2.9826034E-03
  1.7250000E+02  3.0965914E-03
  1.7312500E+02  3.1429883E-03
  1.7375000E+02  3.1833856E-03
  1.7500000E+02  3.2493312E-03
  1.7625000E+02  3.3001329E-03
  1.7750000E+02  3.3403024E-03
  1.8000000E+02  3.4011985E-03
  1.8250000E+02  3.4488770E-03
  1.8500000E+02  3.4916941E-03
  1.8750000E+02  3.5336993E-03
  1.9000000E+02  3.5767711E-03
  1.9500000E+02  3.6684277E-03
  2.0000000E+02  3.7663937E-03
  2.1000000E+02  3.9633881E-03
  2.1500000E+02  4.0525817E-03
  2.2000000E+02  4.1307672E-03
  2.2500000E+02  4.1962870E-03
  2.3000000E+02  4.2489472E-03
  2.4000000E+02  4.3197635E-03
  2.5000000E+02  4.3551045E-03
  2.6000000E+02  4.3665832E-03
  2.7000000E+02  4.3613985E-03
  2.8000000E+02  4.3425614E-03
  2.9000000E+02  4.3107612E-03
  3.0000000E+02  4.2661820E-03
  3.1000000E+02  4.2094695E-03
  3.2000000E+02  4.1423134E-03
  3.4000000E+02  3.9859189E-03
  3.6000000E+02  3.8156899E-03
  3.8000000E+02  3.6437617E-03
  4.0000000E+02  3.4742691E-03
  4.2000000E+02  3.3074196E-03
  4.4000000E+02  3.1436561E-03
  4.6000000E+02  2.9843874E-03
  4.8000000E+02  2.8318504E-03
  5.0000000E+02  2.6874187E-03
  5.2500000E+02  2.5189999E-03
  5.5000000E+02  2.3629816E-03
  5.7500000E+02  2.2178086E-03
  6.0000000E+02  2.0824727E-03
  6.5000000E+02  1.8395146E-03
  6.7500000E+02  1.7315181E-03
  7.0000000E+02  1.6316370E-03
  7.2500000E+02  1.5390981E-03
  7.5000000E+02  1.4531452E-03
  8.0000000E+02  1.2983985E-03
  8.5000000E+02  1.1639736E-03
  9.0000000E+02  1.0474094E-03
  9.5000000E+02  9.4567818E-04
  1.0000000E+03  8.5637640E-04
  1.0500000E+03  7.7772870E-04
  1.1000000E+03  7.0827608E-04
  1.1500000E+03  6.4679467E-04
  1.2000000E+03  5.9218127E-04
  1.2500000E+03  5.4345100E-04
  1.3000000E+03  4.9980825E-04
  1.3500000E+03  4.6064167E-04
  1.4000000E+03  4.2542839E-04
  1.4500000E+03  3.9369127E-04
  1.5000000E+03  3.6499700E-04
  1.6000000E+03  3.1532622E-04
  1.7000000E+03  2.7413775E-04
  1.8000000E+03  2.3973129E-04
  1.9000000E+03  2.1077328E-04
  2.0000000E+03  1.8622804E-04
  2.1000000E+03  1.6528622E-04
  2.2000000E+03  1.4731275E-04
  2.3000000E+03  1.3180721E-04
  2.4000000E+03  1.1836638E-04
  2.5000000E+03  1.0666052E-04
  2.6000000E+03  9.6419914E-05
  2.7000000E+03  8.7423677E-05
  2.8000000E+03  7.9489913E-05
  2.9000000E+03  7.2467655E-05
  3.0000000E+03  6.6230902E-05
  3.1000000E+03  6.0673990E-05
  3.2000000E+03  5.5707780E-05
  3.3000000E+03  5.1256703E-05
  3.4000000E+03  4.7256390E-05
  3.5000000E+03  4.3651818E-05
  3.6000000E+03  4.0395787E-05
  3.8000000E+03  3.4772260E-05
  4.0000000E+03  3.0121847E-05
  4.2000000E+03  2.6245038E-05
  4.4000000E+03  2.2989172E-05
  4.6000000E+03  2.0236163E-05
  4.8000000E+03  1.7893717E-05
  5.0000000E+03  1.5889017E-05
  5.2500000E+03  1.3770950E-05
  5.5000000E+03  1.2002169E-05
  5.7500000E+03  1.0514528E-05
  5.8750000E+03  9.8591195E-06
  6.0000000E+03  9.2551211E-06
  6.2500000E+03  8.1824633E-06
  6.5000000E+03  7.2637322E-06
  6.7500000E+03  6.4727366E-06
  7.0000000E+03  5.7884106E-06
  7.2500000E+03  5.1936863E-06
  7.5000000E+03  4.6746416E-06
  7.7500000E+03  4.2198459E-06
  8.0000000E+03  3.8198567E-06
  8.2500000E+03  3.4668300E-06
  8.5000000E+03  3.1542157E-06
  8.7500000E+03  2.8765170E-06
  9.0000000E+03  2.6291001E-06
  9.2500000E+03  2.4080420E-06
  9.5000000E+03  2.2100063E-06
  1.0000000E+04  1.8720129E-06
  1.0500000E+04  1.5968280E-06
  1.1000000E+04  1.3708341E-06
  1.1500000E+04  1.1837626E-06
  1.2000000E+04  1.0277792E-06
  1.2500000E+04  8.9684148E-07
  1.3000000E+04  7.8624229E-07
  1.3500000E+04  6.9228119E-07
  1.4000000E+04  6.1202453E-07
  1.4500000E+04  5.4312808E-07
  1.5000000E+04  4.8370484E-07
  1.5500000E+04  4.3222552E-07
  1.6000000E+04  3.8744263E-07
  1.6500000E+04  3.4833234E-07
  1.7000000E+04  3.1404972E-07
  1.7500000E+04  2.8389383E-07
  1.8000000E+04  2.5728009E-07
  1.8500000E+04  2.3371866E-07
  1.9000000E+04  2.1279728E-07
  1.9500000E+04  1.9416750E-07
  2.0000000E+04  1.7753358E-07
  2.0500000E+04  1.6264349E-07
  2.1000000E+04  1.4928169E-07
  2.2000000E+04  1.2642886E-07
  2.3000000E+04  1.0778033E-07
  2.4000000E+04  9.2439540E-08
  2.5000000E+04  7.9725881E-08
  2.6000000E+04  6.9117054E-08
  2.7000000E+04  6.0208248E-08
  2.8000000E+04  5.2682809E-08
  2.9000000E+04  4.6290931E-08
  3.0000000E+04  4.0833962E-08
  3.1000000E+04  3.6152734E-08
  3.2000000E+04  3.2118841E-08
  3.3000000E+04  2.8628021E-08
  3.4000000E+04  2.5595082E-08
  3.5000000E+04  2.2950021E-08
  3.6000000E+04  2.0635000E-08
  3.7000000E+04  1.8601995E-08
  3.8000000E+04  1.6810926E-08
  3.9000000E+04  1.5228197E-08
  4.0000000E+04  1.3825520E-08
  4.1000000E+04  1.2578979E-08
  4.2000000E+04  1.1468279E-08
  4.3000000E+04  1.0476126E-08
  4.4000000E+04  9.5877383E-09
  4.6000000E+04  8.0732939E-09
  4.8000000E+04  6.8430839E-09
  5.0000000E+04  5.8357766E-09
  5.1250000E+04  5.2982602E-09
  5.2500000E+04  4.8203730E-09
  5.3750000E+04  4.3944051E-09
  5.5000000E+04  4.0137809E-09
  5.7500000E+04  3.3668467E-09
  5.8750000E+04  3.0915406E-09
  6.0000000E+04  2.8433568E-09
  6.2500000E+04  2.4162950E-09
  6.5000000E+04  2.0652727E-09
  6.7500000E+04  1.7747382E-09
  7.0000000E+04  1.5327101E-09
  7.2500000E+04  1.3298738E-09
  7.5000000E+04  1.1589259E-09
  7.7500000E+04  1.0140937E-09
  8.0000000E+04  8.9078103E-10
  8.2500000E+04  7.8530308E-10
  8.5000000E+04  6.9468578E-10
  8.7500000E+04  6.1651410E-10
  9.0000000E+04  5.4881564E-10
  9.2500000E+04  4.8997068E-10
  9.5000000E+04  4.3864222E-10
  9.7500000E+04  3.9372119E-10
  1.0000000E+05  3.5428335E-10
  1.0250000E+05  3.1955511E-10
  1.0500000E+05  2.8888620E-10
  1.0750000E+05  2.6172789E-10
  1.1000000E+05  2.3761531E-10
  1.1250000E+05  2.1615327E-10
  1.1500000E+05  1.9700461E-10
  1.1750000E+05  1.7988070E-10
  1.2000000E+05  1.6453368E-10
  1.2250000E+05  1.5075004E-10
  1.2500000E+05  1.3834532E-10
  1.3000000E+05  1.1705435E-10
  1.3500000E+05  9.9616182E-11
  1.4000000E+05  8.5234921E-11
  1.4500000E+05  7.3298335E-11
  1.5000000E+05  6.3331285E-11
  1.5500000E+05  5.4961968E-11
  1.6000000E+05  4.7897172E-11
  1.6500000E+05  4.1903969E-11
  1.7000000E+05  3.6796066E-11
  1.7500000E+05  3.2423501E-11
  1.8000000E+05  2.8664810E-11
  1.8500000E+05  2.5421056E-11
  1.9000000E+05  2.2611220E-11
  1.9500000E+05  2.0168617E-11
  2.0000000E+05  1.8038084E-11
  2.0500000E+05  1.6173776E-11
  2.1000000E+05  1.4537431E-11
  2.1500000E+05  1.3096980E-11
  2.2000000E+05  1.1825439E-11
  2.2500000E+05  1.0700008E-11
  2.3000000E+05  9.7013600E-12
  2.3500000E+05  8.8130480E-12
  2.4000000E+05  8.0210326E-12
  2.4500000E+05  7.3132894E-12
  2.5000000E+05  6.6794864E-12
  2.6000000E+05  5.5992973E-12
  2.7000000E+05  4.7226970E-12
  2.8000000E+05  4.0061205E-12
  2.9000000E+05  3.4163826E-12
  3.0000000E+05  2.9279648E-12
  3.1000000E+05  2.5210703E-12
  3.2000000E+05  2.1802144E-12
  3.3000000E+05  1.8931927E-12
  3.4000000E+05  1.6503199E-12
  3.5000000E+05  1.4438576E-12
  3.6000000E+05  1.2675837E-12
  3.7000000E+05  1.1164650E-12
  3.8000000E+05  9.8640721E-13
  3.9000000E+05  8.7406177E-13
  4.0000000E+05  7.7667583E-13
  4.1000000E+05  6.9197544E-13
  4.2000000E+05  6.1807396E-13
  4.3000000E+05  5.5339923E-13
  4.4000000E+05  4.9663565E-13
  4.5000000E+05  4.4667778E-13
  4.6000000E+05  4.0259338E-13
  4.7000000E+05  3.6359351E-13
  4.8000000E+05  3.2900811E-13
  5.0000000E+05  2.7087991E-13
  5.1250000E+05  2.4073375E-13
  5.2500000E+05  2.1448976E-13
  5.3750000E+05  1.9157308E-13
  5.5000000E+05  1.7150358E-13
  5.7500000E+05  1.3835913E-13
  5.8750000E+05  1.2465884E-13
  6.0000000E+05  1.1253495E-13
  6.1250000E+05  1.0178097E-13
  6.2500000E+05  9.2220689E-14
  6.3750000E+05  8.3703276E-14
  6.5000000E+05  7.6099242E-14
  6.6250000E+05  6.9297101E-14
  6.7500000E+05  6.3200609E-14
  6.8750000E+05  5.7726457E-14
  7.0000000E+05  5.2802353E-14
  7.2500000E+05  4.4360794E-14
  7.5000000E+05  3.7462804E-14
  7.7500000E+05  3.1791618E-14
  8.0000000E+05  2.7102329E-14
  8.2500000E+05  2.3204095E-14
  8.5000000E+05  1.9947088E-14
  8.7500000E+05  1.7212868E-14
  9.0000000E+05  1.4907176E-14
  9.2500000E+05  1.2954551E-14
  9.5000000E+05  1.1294249E-14
  9.7500000E+05  9.8771009E-15
  1.0000000E+06  8.6631419E-15
  1.0250000E+06  7.6197261E-15
  1.0500000E+06  6.7200007E-15
  1.0750000E+06  5.9417811E-15
  1.1000000E+06  5.2666565E-15
  1.1250000E+06  4.6792116E-15
  1.1500000E+06  4.1665498E-15
  1.1750000E+06  3.7178978E-15
  1.2000000E+06  3.3242201E-15
  1.2250000E+06  2.9779105E-15
  1.2500000E+06  2.6726355E-15
  1.2750000E+06  2.4031045E-15
  1.3000000E+06  2.1647557E-15
  1.3250000E+06  1.9536439E-15
  1.3500000E+06  1.7663543E-15
  
  
#  34   8  M4  EION =  6.100000000E+01 eV   302
#  S(0) = 5.850506E+00
  5.3960667E-01  0.0000000E+00
  5.3960667E+01  0.0000000E+00
  5.3960667E+01  3.2758175E-03
  6.1000000E+01  3.2758175E-03
  6.1002721E+01  3.2758175E-03
  6.1402449E+01  3.2703807E-03
  6.1802177E+01  3.2670473E-03
  6.2201905E+01  3.2662373E-03
  6.2601633E+01  3.2683302E-03
  6.3401088E+01  3.2825794E-03
  6.4200544E+01  3.3122283E-03
  6.5000000E+01  3.3593634E-03
  6.7500000E+01  3.6385880E-03
  6.8750000E+01  3.8630372E-03
  7.0000000E+01  4.1497711E-03
  7.1250000E+01  4.5016364E-03
  7.2500000E+01  4.9200078E-03
  7.3750000E+01  5.4045047E-03
  7.5000000E+01  5.9527501E-03
  7.7500000E+01  7.2206459E-03
  8.0000000E+01  8.6646894E-03
  8.2500000E+01  1.0203815E-02
  8.5000000E+01  1.1751864E-02
  8.7500000E+01  1.3235205E-02
  9.0000000E+01  1.4603846E-02
  9.2500000E+01  1.5833599E-02
  9.5000000E+01  1.6920879E-02
  9.7500000E+01  1.7875646E-02
  1.0000000E+02  1.8714705E-02
  1.0500000E+02  2.0115664E-02
  1.1000000E+02  2.1241421E-02
  1.1500000E+02  2.2160721E-02
  1.2000000E+02  2.2901008E-02
  1.2500000E+02  2.3465887E-02
  1.3000000E+02  2.3852117E-02
  1.3500000E+02  2.4059771E-02
  1.4000000E+02  2.4097232E-02
  1.4500000E+02  2.3982183E-02
  1.5000000E+02  2.3738269E-02
  1.6000000E+02  2.2969682E-02
  1.7000000E+02  2.1981064E-02
  1.8000000E+02  2.0900267E-02
  1.9000000E+02  1.9791738E-02
  2.0000000E+02  1.8680765E-02
  2.1000000E+02  1.7578828E-02
  2.2000000E+02  1.6494549E-02
  2.3000000E+02  1.5440580E-02
  2.4000000E+02  1.4429426E-02
  2.5000000E+02  1.3472382E-02
  2.6000000E+02  1.2576764E-02
  2.7000000E+02  1.1744499E-02
  2.8000000E+02  1.0974416E-02
  2.9000000E+02  1.0262912E-02
  3.0000000E+02  9.6045146E-03
  3.1000000E+02  8.9942915E-03
  3.2000000E+02  8.4279435E-03
  3.4000000E+02  7.4122378E-03
  3.6000000E+02  6.5348541E-03
  3.8000000E+02  5.7794061E-03
  4.0000000E+02  5.1294883E-03
  4.2000000E+02  4.5695232E-03
  4.4000000E+02  4.0842596E-03
  4.6000000E+02  3.6610329E-03
  4.8000000E+02  3.2903357E-03
  5.0000000E+02  2.9645979E-03
  5.2500000E+02  2.6115341E-03
  5.5000000E+02  2.3098423E-03
  5.7500000E+02  2.0511451E-03
  6.0000000E+02  1.8279526E-03
  6.5000000E+02  1.4655459E-03
  6.7500000E+02  1.3179442E-03
  7.0000000E+02  1.1884301E-03
  7.2500000E+02  1.0745206E-03
  7.5000000E+02  9.7410171E-04
  7.7500000E+02  8.8531504E-04
  8.0000000E+02  8.0650064E-04
  8.2500000E+02  7.3627403E-04
  8.5000000E+02  6.7349403E-04
  9.0000000E+02  5.6678063E-04
  9.5000000E+02  4.8053066E-04
  1.0000000E+03  4.1019814E-04
  1.0500000E+03  3.5229693E-04
  1.1000000E+03  3.0426101E-04
  1.1500000E+03  2.6416022E-04
  1.2000000E+03  2.3047814E-04
  1.2500000E+03  2.0200512E-04
  1.3000000E+03  1.7779068E-04
  1.3500000E+03  1.5709035E-04
  1.4000000E+03  1.3931365E-04
  1.4500000E+03  1.2398177E-04
  1.5000000E+03  1.1070098E-04
  1.5500000E+03  9.9147069E-05
  1.6000000E+03  8.9054834E-05
  1.6500000E+03  8.0206937E-05
  1.7000000E+03  7.2424985E-05
  1.7500000E+03  6.5559764E-05
  1.8000000E+03  5.9485642E-05
  1.8500000E+03  5.4095955E-05
  1.9000000E+03  4.9299904E-05
  2.0000000E+03  4.1192202E-05
  2.1000000E+03  3.4673482E-05
  2.2000000E+03  2.9385224E-05
  2.3000000E+03  2.5059916E-05
  2.4000000E+03  2.1495482E-05
  2.5000000E+03  1.8537554E-05
  2.6000000E+03  1.6066950E-05
  2.7000000E+03  1.3990765E-05
  2.8000000E+03  1.2236081E-05
  2.9000000E+03  1.0745217E-05
  3.0000000E+03  9.4722002E-06
  3.1000000E+03  8.3801204E-06
  3.2000000E+03  7.4391433E-06
  3.3000000E+03  6.6249949E-06
  3.4000000E+03  5.9178178E-06
  3.5000000E+03  5.3012808E-06
  3.6000000E+03  4.7618808E-06
  3.7000000E+03  4.2883969E-06
  3.8000000E+03  3.8714615E-06
  3.9000000E+03  3.5032189E-06
  4.0000000E+03  3.1770525E-06
  4.2000000E+03  2.6294056E-06
  4.4000000E+03  2.1930696E-06
  4.6000000E+03  1.8421626E-06
  4.8000000E+03  1.5575344E-06
  5.0000000E+03  1.3248415E-06
  5.2500000E+03  1.0907081E-06
  5.5000000E+03  9.0512249E-07
  5.7500000E+03  7.5660698E-07
  5.8750000E+03  6.9351855E-07
  6.0000000E+03  6.3671407E-07
  6.2500000E+03  5.3914635E-07
  6.5000000E+03  4.5915502E-07
  6.7500000E+03  3.9312113E-07
  7.0000000E+03  3.3825966E-07
  7.2500000E+03  2.9240831E-07
  7.5000000E+03  2.5387400E-07
  7.7500000E+03  2.2132013E-07
  8.0000000E+03  1.9368396E-07
  8.2500000E+03  1.7011490E-07
  8.5000000E+03  1.4992740E-07
  8.7500000E+03  1.3256552E-07
  9.0000000E+03  1.1757595E-07
  9.2500000E+03  1.0458713E-07
  9.5000000E+03  9.3292809E-08
  9.7500000E+03  8.3439387E-08
  1.0000000E+04  7.4815912E-08
  1.0250000E+04  6.7246178E-08
  1.0500000E+04  6.0582353E-08
  1.0750000E+04  5.4699916E-08
  1.1000000E+04  4.9493596E-08
  1.1250000E+04  4.4874076E-08
  1.1500000E+04  4.0765321E-08
  1.2000000E+04  3.3829611E-08
  1.2500000E+04  2.8269869E-08
  1.3000000E+04  2.3776782E-08
  1.3500000E+04  2.0118191E-08
  1.4000000E+04  1.7118089E-08
  1.4500000E+04  1.4641721E-08
  1.5000000E+04  1.2585015E-08
  1.5500000E+04  1.0866961E-08
  1.6000000E+04  9.4239853E-09
  1.6500000E+04  8.2058152E-09
  1.7000000E+04  7.1724539E-09
  1.7500000E+04  6.2918675E-09
  1.8000000E+04  5.5382295E-09
  1.8500000E+04  4.8905986E-09
  1.9000000E+04  4.3319084E-09
  1.9500000E+04  3.8481758E-09
  2.0000000E+04  3.4278836E-09
  2.0500000E+04  3.0614999E-09
  2.1000000E+04  2.7411019E-09
  2.1500000E+04  2.4600756E-09
  2.2000000E+04  2.2128763E-09
  2.2500000E+04  1.9948381E-09
  2.3000000E+04  1.8020192E-09
  2.4000000E+04  1.4791662E-09
  2.5000000E+04  1.2230766E-09
  2.6000000E+04  1.0181892E-09
  2.7000000E+04  8.5296040E-10
  2.8000000E+04  7.1872911E-10
  2.9000000E+04  6.0893375E-10
  3.0000000E+04  5.1855336E-10
  3.1000000E+04  4.4371041E-10
  3.2000000E+04  3.8138706E-10
  3.3000000E+04  3.2921659E-10
  3.4000000E+04  2.8532869E-10
  3.5000000E+04  2.4823551E-10
  3.6000000E+04  2.1674611E-10
  3.7000000E+04  1.8990156E-10
  3.8000000E+04  1.6692535E-10
  3.9000000E+04  1.4718537E-10
  4.0000000E+04  1.3016430E-10
  4.1000000E+04  1.1543679E-10
  4.2000000E+04  1.0265168E-10
  4.3000000E+04  9.1517779E-11
  4.4000000E+04  8.1792562E-11
  4.5000000E+04  7.3273164E-11
  4.6000000E+04  6.5789319E-11
  4.7000000E+04  5.9197643E-11
  4.8000000E+04  5.3376956E-11
  5.0000000E+04  4.3652776E-11
  5.1250000E+04  3.8642127E-11
  5.2500000E+04  3.4300353E-11
  5.3750000E+04  3.0525993E-11
  5.5000000E+04  2.7234763E-11
  5.7500000E+04  2.1831915E-11
  5.8750000E+04  1.9611925E-11
  6.0000000E+04  1.7654629E-11
  6.2500000E+04  1.4392003E-11
  6.5000000E+04  1.1819918E-11
  6.7500000E+04  9.7747117E-12
  7.0000000E+04  8.1354299E-12
  7.2500000E+04  6.8117320E-12
  7.5000000E+04  5.7354533E-12
  7.7500000E+04  4.8546683E-12
  8.0000000E+04  4.1294833E-12
  8.2500000E+04  3.5290001E-12
  8.5000000E+04  3.0290999E-12
  8.7500000E+04  2.6108209E-12
  9.0000000E+04  2.2591568E-12
  9.2500000E+04  1.9621552E-12
  9.5000000E+04  1.7102384E-12
  9.7500000E+04  1.4956875E-12
  1.0000000E+05  1.3122495E-12
  1.0250000E+05  1.1548322E-12
  1.0500000E+05  1.0192680E-12
  1.0750000E+05  9.0212965E-13
  1.1000000E+05  8.0058664E-13
  1.1250000E+05  7.1229186E-13
  1.1500000E+05  6.3529087E-13
  1.1750000E+05  5.6794944E-13
  1.2000000E+05  5.0889611E-13
  1.2250000E+05  4.5697584E-13
  1.2500000E+05  4.1121262E-13
  1.3000000E+05  3.3497139E-13
  1.3500000E+05  2.7491958E-13
  1.4000000E+05  2.2721573E-13
  1.4500000E+05  1.8901926E-13
  1.5000000E+05  1.5820786E-13
  1.5500000E+05  1.3318045E-13
  1.6000000E+05  1.1271813E-13
  1.6500000E+05  9.5885065E-14
  1.7000000E+05  8.1957117E-14
  1.7500000E+05  7.0369729E-14
  1.8000000E+05  6.0679532E-14
  1.8500000E+05  5.2536040E-14
  1.9000000E+05  4.5660477E-14
  1.9500000E+05  3.9829753E-14
  2.0000000E+05  3.4864297E-14
  2.0500000E+05  3.0618779E-14
  2.1000000E+05  2.6974975E-14
  2.1500000E+05  2.3836239E-14
  2.2000000E+05  2.1123179E-14
  2.2500000E+05  1.8770268E-14
  2.3000000E+05  1.6723202E-14
  2.3500000E+05  1.4936800E-14
  2.4000000E+05  1.3373324E-14
  2.4500000E+05  1.2001128E-14
  2.5000000E+05  1.0793580E-14
  2.5500000E+05  9.7281843E-15
  2.6000000E+05  8.7858789E-15
  2.6500000E+05  7.9504579E-15
  2.7000000E+05  7.2080997E-15
  2.8000000E+05  5.9569600E-15
  2.9000000E+05  4.9565037E-15
  3.0000000E+05  4.1502478E-15
  3.1000000E+05  3.4957536E-15
  3.2000000E+05  2.9608150E-15
  3.3000000E+05  2.5207753E-15
  3.4000000E+05  2.1566112E-15
  3.5000000E+05  1.8535282E-15
  3.6000000E+05  1.5999361E-15
  3.7000000E+05  1.3866877E-15
  3.8000000E+05  1.2065130E-15
  3.9000000E+05  1.0535976E-15
  4.0000000E+05  9.2325920E-16
  4.1000000E+05  8.1170827E-16
  4.2000000E+05  7.1586475E-16
  4.3000000E+05  6.3321225E-16
  4.4000000E+05  5.6168479E-16
  4.5000000E+05  4.9957898E-16
  4.6000000E+05  4.4548298E-16
  4.7000000E+05  3.9822118E-16
  4.8000000E+05  3.5681072E-16
  5.0000000E+05  2.8837294E-16
  5.1250000E+05  2.5350779E-16
  5.2500000E+05  2.2353935E-16
  5.3750000E+05  1.9768564E-16
  5.5000000E+05  1.7530422E-16
  5.6250000E+05  1.5586548E-16
  5.7500000E+05  1.3893043E-16
  5.8750000E+05  1.2413312E-16
  6.0000000E+05  1.1116723E-16
  6.1250000E+05  9.9775365E-17
  6.2500000E+05  8.9740149E-17
  6.3750000E+05  8.0877158E-17
  6.5000000E+05  7.3030069E-17
  6.6250000E+05  6.6065977E-17
  6.7500000E+05  5.9871515E-17
  7.0000000E+05  4.9417695E-17
  7.2500000E+05  4.1049951E-17
  7.5000000E+05  3.4307091E-17
  
  
#  34   9  M5  EION =  6.000000000E+01 eV   302
#  S(0) = 8.870439E+00
  3.4573433E-01  0.0000000E+00
  3.4573433E+01  0.0000000E+00
  3.4573433E+01  5.0173197E-03
  6.0000000E+01  5.0173197E-03
  6.0002721E+01  5.0173197E-03
  6.0502449E+01  5.0005603E-03
  6.1002177E+01  4.9898337E-03
  6.1501905E+01  4.9863157E-03
  6.2001633E+01  4.9910398E-03
  6.3001088E+01  5.0287958E-03
  6.4000544E+01  5.1094162E-03
  6.5000000E+01  5.2381922E-03
  6.7500000E+01  5.7996827E-03
  6.8750000E+01  6.2216322E-03
  7.0000000E+01  6.7441899E-03
  7.1250000E+01  7.3696170E-03
  7.2500000E+01  8.0975712E-03
  7.3750000E+01  8.9247309E-03
  7.5000000E+01  9.8446360E-03
  7.7500000E+01  1.1920902E-02
  8.0000000E+01  1.4217674E-02
  8.2500000E+01  1.6602440E-02
  8.5000000E+01  1.8947245E-02
  8.7500000E+01  2.1152514E-02
  9.0000000E+01  2.3157902E-02
  9.5000000E+01  2.6506989E-02
  1.0000000E+02  2.9079068E-02
  1.0500000E+02  3.1084861E-02
  1.1000000E+02  3.2693539E-02
  1.1500000E+02  3.3997495E-02
  1.2000000E+02  3.5030876E-02
  1.2500000E+02  3.5796757E-02
  1.3000000E+02  3.6290781E-02
  1.3500000E+02  3.6516655E-02
  1.4000000E+02  3.6490100E-02
  1.4500000E+02  3.6241536E-02
  1.5000000E+02  3.5807632E-02
  1.6000000E+02  3.4546191E-02
  1.7000000E+02  3.2985778E-02
  1.8000000E+02  3.1308214E-02
  1.9000000E+02  2.9602591E-02
  2.0000000E+02  2.7902107E-02
  2.1000000E+02  2.6222439E-02
  2.2000000E+02  2.4575902E-02
  2.3000000E+02  2.2981373E-02
  2.4000000E+02  2.1456541E-02
  2.5000000E+02  2.0017549E-02
  2.6000000E+02  1.8673962E-02
  2.7000000E+02  1.7427568E-02
  2.8000000E+02  1.6275923E-02
  2.9000000E+02  1.5212861E-02
  3.0000000E+02  1.4229914E-02
  3.1000000E+02  1.3319577E-02
  3.2000000E+02  1.2475299E-02
  3.4000000E+02  1.0962689E-02
  3.6000000E+02  9.6580580E-03
  3.8000000E+02  8.5361804E-03
  4.0000000E+02  7.5720189E-03
  4.2000000E+02  6.7419548E-03
  4.4000000E+02  6.0230240E-03
  4.6000000E+02  5.3963697E-03
  4.8000000E+02  4.8478324E-03
  5.0000000E+02  4.3660982E-03
  5.2500000E+02  3.8443011E-03
  5.5000000E+02  3.3987260E-03
  5.7500000E+02  3.0168360E-03
  6.0000000E+02  2.6874992E-03
  6.5000000E+02  2.1530899E-03
  6.7500000E+02  1.9355756E-03
  7.0000000E+02  1.7447953E-03
  7.2500000E+02  1.5770685E-03
  7.5000000E+02  1.4292611E-03
  7.7500000E+02  1.2986145E-03
  8.0000000E+02  1.1826738E-03
  8.2500000E+02  1.0793946E-03
  8.5000000E+02  9.8709418E-04
  9.0000000E+02  8.3027316E-04
  9.5000000E+02  7.0359320E-04
  1.0000000E+03  6.0033926E-04
  1.0500000E+03  5.1537390E-04
  1.1000000E+03  4.4491745E-04
  1.1500000E+03  3.8612510E-04
  1.2000000E+03  3.3676260E-04
  1.2500000E+03  2.9504975E-04
  1.3000000E+03  2.5958875E-04
  1.3500000E+03  2.2928511E-04
  1.4000000E+03  2.0327051E-04
  1.4500000E+03  1.8084115E-04
  1.5000000E+03  1.6141844E-04
  1.5500000E+03  1.4452641E-04
  1.6000000E+03  1.2977581E-04
  1.6500000E+03  1.1684778E-04
  1.7000000E+03  1.0548059E-04
  1.8000000E+03  8.6587788E-05
  1.9000000E+03  7.1723503E-05
  2.0000000E+03  5.9897772E-05
  2.1000000E+03  5.0394365E-05
  2.2000000E+03  4.2688463E-05
  2.3000000E+03  3.6388633E-05
  2.4000000E+03  3.1199316E-05
  2.5000000E+03  2.6894825E-05
  2.6000000E+03  2.3300985E-05
  2.7000000E+03  2.0282085E-05
  2.8000000E+03  1.7731648E-05
  2.9000000E+03  1.5565481E-05
  3.0000000E+03  1.3716507E-05
  3.1000000E+03  1.2130892E-05
  3.2000000E+03  1.0765133E-05
  3.3000000E+03  9.5838494E-06
  3.4000000E+03  8.5581067E-06
  3.5000000E+03  7.6641159E-06
  3.6000000E+03  6.8822144E-06
  3.7000000E+03  6.1960681E-06
  3.8000000E+03  5.5920446E-06
  3.9000000E+03  5.0587152E-06
  4.0000000E+03  4.5864565E-06
  4.2000000E+03  3.7938284E-06
  4.4000000E+03  3.1626317E-06
  4.6000000E+03  2.6552674E-06
  4.8000000E+03  2.2439298E-06
  5.0000000E+03  1.9078027E-06
  5.2500000E+03  1.5697617E-06
  5.5000000E+03  1.3019562E-06
  5.7500000E+03  1.0877533E-06
  5.8750000E+03  9.9679569E-07
  6.0000000E+03  9.1491777E-07
  6.2500000E+03  7.7433290E-07
  6.5000000E+03  6.5912701E-07
  6.7500000E+03  5.6406568E-07
  7.0000000E+03  4.8512241E-07
  7.2500000E+03  4.1917236E-07
  7.5000000E+03  3.6376981E-07
  7.7500000E+03  3.1698469E-07
  8.0000000E+03  2.7728298E-07
  8.2500000E+03  2.4343733E-07
  8.5000000E+03  2.1445887E-07
  8.7500000E+03  1.8954597E-07
  9.0000000E+03  1.6804520E-07
  9.2500000E+03  1.4942116E-07
  9.5000000E+03  1.3323270E-07
  9.7500000E+03  1.1911461E-07
  1.0000000E+04  1.0676319E-07
  1.0250000E+04  9.5924877E-08
  1.0500000E+04  8.6386962E-08
  1.0750000E+04  7.7970351E-08
  1.1000000E+04  7.0523670E-08
  1.1250000E+04  6.3918528E-08
  1.1500000E+04  5.8045655E-08
  1.2000000E+04  4.8136868E-08
  1.2500000E+04  4.0199016E-08
  1.3000000E+04  3.3788128E-08
  1.3500000E+04  2.8571156E-08
  1.4000000E+04  2.4295744E-08
  1.4500000E+04  2.0768775E-08
  1.5000000E+04  1.7841193E-08
  1.5500000E+04  1.5397028E-08
  1.6000000E+04  1.3345315E-08
  1.6500000E+04  1.1614160E-08
  1.7000000E+04  1.0146392E-08
  1.7500000E+04  8.8962478E-09
  1.8000000E+04  7.8268465E-09
  1.8500000E+04  6.9082993E-09
  1.9000000E+04  6.1162599E-09
  1.9500000E+04  5.4307900E-09
  2.0000000E+04  4.8354748E-09
  2.0500000E+04  4.3167347E-09
  2.1000000E+04  3.8632876E-09
  2.1500000E+04  3.4657196E-09
  2.2000000E+04  3.1161425E-09
  2.2500000E+04  2.8079203E-09
  2.3000000E+04  2.5354493E-09
  2.4000000E+04  2.0794703E-09
  2.5000000E+04  1.7180378E-09
  2.6000000E+04  1.4290672E-09
  2.7000000E+04  1.1961868E-09
  2.8000000E+04  1.0071206E-09
  2.9000000E+04  8.5257405E-10
  3.0000000E+04  7.2543912E-10
  3.1000000E+04  6.2022906E-10
  3.2000000E+04  5.3267587E-10
  3.3000000E+04  4.5943414E-10
  3.4000000E+04  3.9786122E-10
  3.5000000E+04  3.4585581E-10
  3.6000000E+04  3.0173673E-10
  3.7000000E+04  2.6415090E-10
  3.8000000E+04  2.3200314E-10
  3.9000000E+04  2.0440229E-10
  4.0000000E+04  1.8061933E-10
  4.1000000E+04  1.6005513E-10
  4.2000000E+04  1.4221530E-10
  4.3000000E+04  1.2669004E-10
  4.4000000E+04  1.1313827E-10
  4.5000000E+04  1.0127475E-10
  4.6000000E+04  9.0860221E-11
  4.7000000E+04  8.1693304E-11
  4.8000000E+04  7.3603903E-11
  5.0000000E+04  6.0102472E-11
  5.1250000E+04  5.3152825E-11
  5.2500000E+04  4.7135615E-11
  5.3750000E+04  4.1908830E-11
  5.5000000E+04  3.7354589E-11
  5.7500000E+04  2.9886708E-11
  5.8750000E+04  2.6821736E-11
  6.0000000E+04  2.4121458E-11
  6.2500000E+04  1.9625251E-11
  6.5000000E+04  1.6085906E-11
  6.7500000E+04  1.3275726E-11
  7.0000000E+04  1.1026631E-11
  7.2500000E+04  9.2132267E-12
  7.5000000E+04  7.7409996E-12
  7.7500000E+04  6.5380295E-12
  8.0000000E+04  5.5491116E-12
  8.2500000E+04  4.7315274E-12
  8.5000000E+04  4.0519687E-12
  8.7500000E+04  3.4842781E-12
  9.0000000E+04  3.0077749E-12
  9.2500000E+04  2.6060040E-12
  9.5000000E+04  2.2657940E-12
  9.7500000E+04  1.9765413E-12
  1.0000000E+05  1.7296639E-12
  1.0250000E+05  1.5181802E-12
  1.0500000E+05  1.3363821E-12
  1.0750000E+05  1.1795809E-12
  1.1000000E+05  1.0439084E-12
  1.1250000E+05  9.2616040E-13
  1.1500000E+05  8.2367139E-13
  1.1750000E+05  7.3421516E-13
  1.2000000E+05  6.5592546E-13
  1.2250000E+05  5.8723232E-13
  1.2500000E+05  5.2681065E-13
  1.2750000E+05  4.7353838E-13
  1.3000000E+05  4.2646229E-13
  1.3250000E+05  3.8477014E-13
  1.3500000E+05  3.4776782E-13
  1.4000000E+05  2.8553725E-13
  1.4500000E+05  2.3594150E-13
  1.5000000E+05  1.9612667E-13
  1.5500000E+05  1.6394531E-13
  1.6000000E+05  1.3776701E-13
  1.6500000E+05  1.1634349E-13
  1.7000000E+05  9.8711516E-14
  1.7500000E+05  8.4122223E-14
  1.8000000E+05  7.1989256E-14
  1.8500000E+05  6.1850515E-14
  1.9000000E+05  5.3339596E-14
  1.9500000E+05  4.6164231E-14
  2.0000000E+05  4.0089932E-14
  2.0500000E+05  3.4927569E-14
  2.1000000E+05  3.0523839E-14
  2.1500000E+05  2.6753877E-14
  2.2000000E+05  2.3515494E-14
  2.2500000E+05  2.0724670E-14
  2.3000000E+05  1.8312043E-14
  2.3500000E+05  1.6220136E-14
  2.4000000E+05  1.4401125E-14
  2.4500000E+05  1.2815074E-14
  2.5000000E+05  1.1428507E-14
  2.5500000E+05  1.0213267E-14
  2.6000000E+05  9.1455956E-15
  2.6500000E+05  8.2053796E-15
  2.7000000E+05  7.3755406E-15
  2.8000000E+05  5.9909325E-15
  2.9000000E+05  4.8988931E-15
  3.0000000E+05  4.0309787E-15
  3.1000000E+05  3.3362390E-15
  3.2000000E+05  2.7763823E-15
  3.3000000E+05  2.3223757E-15
  3.4000000E+05  1.9520250E-15
  3.5000000E+05  1.6482309E-15
  3.6000000E+05  1.3977234E-15
  3.7000000E+05  1.1901314E-15
  3.8000000E+05  1.0172951E-15
  3.9000000E+05  8.7275512E-16
  4.0000000E+05  7.5136841E-16
  4.1000000E+05  6.4901707E-16
  4.2000000E+05  5.6238628E-16
  4.3000000E+05  4.8879433E-16
  4.4000000E+05  4.2606128E-16
  4.5000000E+05  3.7240674E-16
  4.6000000E+05  3.2637067E-16
  4.7000000E+05  2.8675085E-16
  4.8000000E+05  2.5255337E-16
  5.0000000E+05  1.9726391E-16
  5.1250000E+05  1.6978516E-16
  5.2500000E+05  1.4660321E-16
  5.3750000E+05  1.2697397E-16
  5.5000000E+05  1.1029449E-16
  5.6250000E+05  9.6074160E-17
  5.7500000E+05  8.3911897E-17
  5.8750000E+05  7.3478143E-17
  6.0000000E+05  6.4501052E-17
  6.1250000E+05  5.6755540E-17
  6.2500000E+05  5.0054157E-17
  6.3750000E+05  4.4240094E-17
  6.5000000E+05  3.9182484E-17
  6.6250000E+05  3.4771782E-17
  6.7500000E+05  3.0915957E-17
  6.8750000E+05  2.7537444E-17
  7.0000000E+05  2.4571270E-17
  7.1250000E+05  2.1962986E-17
  7.2500000E+05  1.9665828E-17
  7.5000000E+05  1.5849279E-17
  
  
#  34  10  N1  EION =  2.015000000E+01 eV   292
#  S(0) = 9.733455E-01
  1.0075000E-01  0.0000000E+00
  1.0075000E+01  0.0000000E+00
  1.0075000E+01  6.3557677E-02
  2.0150000E+01  6.3557677E-02
  2.0150000E+01  6.3075246E-04
  2.0152721E+01  6.3075246E-04
  2.0195085E+01  6.1348770E-04
  2.0237449E+01  5.9657739E-04
  2.0279813E+01  5.8001656E-04
  2.0322177E+01  5.6380018E-04
  2.0406905E+01  5.3238129E-04
  2.0491633E+01  5.0228199E-04
  2.0661088E+01  4.4589323E-04
  2.0830544E+01  3.9434380E-04
  2.1000000E+01  3.4735897E-04
  2.1500000E+01  2.3287831E-04
  2.1750000E+01  1.8778661E-04
  2.2000000E+01  1.4988063E-04
  2.2250000E+01  1.1854173E-04
  2.2500000E+01  9.3198488E-05
  2.2750000E+01  7.3322592E-05
  2.3000000E+01  5.8429548E-05
  2.3125000E+01  5.2720527E-05
  2.3250000E+01  4.8090310E-05
  2.3375000E+01  4.4480229E-05
  2.3500000E+01  4.1863976E-05
  2.3625000E+01  4.0202365E-05
  2.3687500E+01  3.9711408E-05
  2.3750000E+01  3.9432723E-05
  2.3812500E+01  3.9358918E-05
  2.3875000E+01  3.9485740E-05
  2.3937500E+01  3.9811912E-05
  2.4000000E+01  4.0339040E-05
  2.4062500E+01  4.1067382E-05
  2.4125000E+01  4.1987674E-05
  2.4250000E+01  4.4370576E-05
  2.4375000E+01  4.7438301E-05
  2.4500000E+01  5.1160010E-05
  2.4750000E+01  6.0472251E-05
  2.4875000E+01  6.6009963E-05
  2.5000000E+01  7.2086255E-05
  2.5125000E+01  7.8659914E-05
  2.5250000E+01  8.5714281E-05
  2.5375000E+01  9.3232343E-05
  2.5500000E+01  1.0118976E-04
  2.5750000E+01  1.1829953E-04
  2.6000000E+01  1.3686571E-04
  2.6500000E+01  1.7775757E-04
  2.7000000E+01  2.2270444E-04
  2.7500000E+01  2.7073754E-04
  2.8000000E+01  3.2104514E-04
  2.8500000E+01  3.7293628E-04
  2.9000000E+01  4.2583600E-04
  2.9500000E+01  4.7925938E-04
  3.0000000E+01  5.3280203E-04
  3.0500000E+01  5.8612737E-04
  3.1000000E+01  6.3895346E-04
  3.2000000E+01  7.4222975E-04
  3.3000000E+01  8.4124059E-04
  3.4000000E+01  9.3508229E-04
  3.5000000E+01  1.0232075E-03
  3.6000000E+01  1.1053202E-03
  3.8000000E+01  1.2511995E-03
  4.0000000E+01  1.3731988E-03
  4.2000000E+01  1.4728990E-03
  4.4000000E+01  1.5523748E-03
  4.6000000E+01  1.6138607E-03
  4.8000000E+01  1.6595730E-03
  5.0000000E+01  1.6916152E-03
  5.2500000E+01  1.7153826E-03
  5.5000000E+01  1.7242021E-03
  5.7500000E+01  1.7210130E-03
  6.0000000E+01  1.7083271E-03
  6.5000000E+01  1.6625799E-03
  6.7500000E+01  1.6327358E-03
  7.0000000E+01  1.5999140E-03
  7.2500000E+01  1.5650722E-03
  7.5000000E+01  1.5289765E-03
  8.0000000E+01  1.4552975E-03
  8.5000000E+01  1.3822479E-03
  9.0000000E+01  1.3117456E-03
  9.5000000E+01  1.2447748E-03
  1.0000000E+02  1.1817378E-03
  1.0500000E+02  1.1226847E-03
  1.1000000E+02  1.0674838E-03
  1.1500000E+02  1.0159009E-03
  1.2000000E+02  9.6767342E-04
  1.2500000E+02  9.2253976E-04
  1.3000000E+02  8.8025186E-04
  1.3500000E+02  8.4059153E-04
  1.4000000E+02  8.0336907E-04
  1.4500000E+02  7.6840975E-04
  1.5000000E+02  7.3556861E-04
  1.6000000E+02  6.7572638E-04
  1.7000000E+02  6.2289963E-04
  1.8000000E+02  5.7626282E-04
  1.9000000E+02  5.3503677E-04
  2.0000000E+02  4.9850711E-04
  2.1000000E+02  4.6599537E-04
  2.2000000E+02  4.3691206E-04
  2.3000000E+02  4.1073149E-04
  2.4000000E+02  3.8701177E-04
  2.5000000E+02  3.6539716E-04
  2.6000000E+02  3.4559726E-04
  2.7000000E+02  3.2737814E-04
  2.8000000E+02  3.1056470E-04
  2.9000000E+02  2.9501549E-04
  3.0000000E+02  2.8060787E-04
  3.1000000E+02  2.6724352E-04
  3.2000000E+02  2.5483710E-04
  3.4000000E+02  2.3258554E-04
  3.6000000E+02  2.1326753E-04
  3.8000000E+02  1.9638829E-04
  4.0000000E+02  1.8152210E-04
  4.2000000E+02  1.6832962E-04
  4.4000000E+02  1.5656012E-04
  4.6000000E+02  1.4601592E-04
  4.8000000E+02  1.3653944E-04
  5.0000000E+02  1.2800369E-04
  5.2500000E+02  1.1848566E-04
  5.5000000E+02  1.1005014E-04
  5.7500000E+02  1.0252036E-04
  6.0000000E+02  9.5754484E-05
  6.5000000E+02  8.4079433E-05
  6.7500000E+02  7.9016598E-05
  7.0000000E+02  7.4398059E-05
  7.2500000E+02  7.0177464E-05
  7.5000000E+02  6.6309764E-05
  8.0000000E+02  5.9478270E-05
  8.5000000E+02  5.3650000E-05
  9.0000000E+02  4.8639962E-05
  9.5000000E+02  4.4304908E-05
  1.0000000E+03  4.0531908E-05
  1.0500000E+03  3.7225807E-05
  1.1000000E+03  3.4304581E-05
  1.1500000E+03  3.1705460E-05
  1.2000000E+03  2.9384488E-05
  1.2500000E+03  2.7306205E-05
  1.3000000E+03  2.5439248E-05
  1.3500000E+03  2.3755573E-05
  1.4000000E+03  2.2231576E-05
  1.4500000E+03  2.0847712E-05
  1.5000000E+03  1.9587794E-05
  1.6000000E+03  1.7385699E-05
  1.6500000E+03  1.6419909E-05
  1.7000000E+03  1.5530677E-05
  1.7500000E+03  1.4709606E-05
  1.8000000E+03  1.3949696E-05
  1.9000000E+03  1.2591130E-05
  2.0000000E+03  1.1416526E-05
  2.1000000E+03  1.0395027E-05
  2.2000000E+03  9.5017139E-06
  2.3000000E+03  8.7160874E-06
  2.4000000E+03  8.0208616E-06
  2.5000000E+03  7.4021418E-06
  2.6000000E+03  6.8491657E-06
  2.7000000E+03  6.3533628E-06
  2.8000000E+03  5.9074605E-06
  2.9000000E+03  5.5051233E-06
  3.0000000E+03  5.1408778E-06
  3.1000000E+03  4.8100849E-06
  3.2000000E+03  4.5087896E-06
  3.4000000E+03  3.9815991E-06
  3.6000000E+03  3.5374765E-06
  3.8000000E+03  3.1603192E-06
  4.0000000E+03  2.8377789E-06
  4.2000000E+03  2.5599018E-06
  4.4000000E+03  2.3187698E-06
  4.6000000E+03  2.1082644E-06
  4.8000000E+03  1.9236178E-06
  5.0000000E+03  1.7609292E-06
  5.2500000E+03  1.5834910E-06
  5.5000000E+03  1.4300392E-06
  5.7500000E+03  1.2964958E-06
  6.0000000E+03  1.1796635E-06
  6.5000000E+03  9.8624816E-07
  6.7500000E+03  9.0578467E-07
  7.0000000E+03  8.3411684E-07
  7.2500000E+03  7.7003905E-07
  7.5000000E+03  7.1254230E-07
  7.7500000E+03  6.6077832E-07
  8.0000000E+03  6.1403190E-07
  8.2500000E+03  5.7169799E-07
  8.5000000E+03  5.3325868E-07
  9.0000000E+03  4.6634065E-07
  9.5000000E+03  4.1037552E-07
  1.0000000E+04  3.6316797E-07
  1.0500000E+04  3.2303959E-07
  1.1000000E+04  2.8868998E-07
  1.1500000E+04  2.5909979E-07
  1.2000000E+04  2.3346172E-07
  1.2500000E+04  2.1112935E-07
  1.3000000E+04  1.9158052E-07
  1.3500000E+04  1.7439011E-07
  1.4000000E+04  1.5920931E-07
  1.4500000E+04  1.4575006E-07
  1.5000000E+04  1.3377289E-07
  1.5500000E+04  1.2307755E-07
  1.6000000E+04  1.1349572E-07
  1.6500000E+04  1.0488514E-07
  1.7000000E+04  9.7124972E-08
  1.7500000E+04  9.0112114E-08
  1.8000000E+04  8.3758181E-08
  1.8500000E+04  7.7987110E-08
  1.9000000E+04  7.2733208E-08
  2.0000000E+04  6.3556545E-08
  2.1000000E+04  5.5855100E-08
  2.2000000E+04  4.9343085E-08
  2.3000000E+04  4.3798907E-08
  2.4000000E+04  3.9048883E-08
  2.5000000E+04  3.4955586E-08
  2.6000000E+04  3.1409303E-08
  2.7000000E+04  2.8321684E-08
  2.8000000E+04  2.5620999E-08
  2.9000000E+04  2.3248563E-08
  3.0000000E+04  2.1156066E-08
  3.1000000E+04  1.9303503E-08
  3.2000000E+04  1.7657559E-08
  3.3000000E+04  1.6190336E-08
  3.4000000E+04  1.4878336E-08
  3.5000000E+04  1.3701673E-08
  3.6000000E+04  1.2643444E-08
  3.7000000E+04  1.1689214E-08
  3.8000000E+04  1.0826605E-08
  3.9000000E+04  1.0044964E-08
  4.0000000E+04  9.3350865E-09
  4.2000000E+04  8.0997372E-09
  4.4000000E+04  7.0682795E-09
  4.6000000E+04  6.2006946E-09
  4.8000000E+04  5.4659976E-09
  5.0000000E+04  4.8399505E-09
  5.1250000E+04  4.4951661E-09
  5.2500000E+04  4.1814038E-09
  5.3750000E+04  3.8952976E-09
  5.5000000E+04  3.6339077E-09
  5.7500000E+04  3.1752846E-09
  5.8750000E+04  2.9737948E-09
  6.0000000E+04  2.7884292E-09
  6.2500000E+04  2.4600177E-09
  6.5000000E+04  2.1795753E-09
  6.7500000E+04  1.9387892E-09
  7.0000000E+04  1.7310028E-09
  7.2500000E+04  1.5508425E-09
  7.5000000E+04  1.3939410E-09
  7.7500000E+04  1.2567274E-09
  8.0000000E+04  1.1362641E-09
  8.2500000E+04  1.0301208E-09
  8.5000000E+04  9.3627390E-10
  8.7500000E+04  8.5302973E-10
  9.0000000E+04  7.7896352E-10
  9.2500000E+04  7.1287143E-10
  9.5000000E+04  6.5373195E-10
  9.7500000E+04  6.0067475E-10
  1.0000000E+05  5.5295540E-10
  1.0250000E+05  5.0993477E-10
  1.0500000E+05  4.7106219E-10
  1.0750000E+05  4.3586161E-10
  1.1000000E+05  4.0392015E-10
  1.1250000E+05  3.7487875E-10
  1.1500000E+05  3.4842418E-10
  1.2000000E+05  3.0221258E-10
  1.2500000E+05  2.6346800E-10
  1.3000000E+05  2.3077748E-10
  1.3500000E+05  2.0303238E-10
  1.4000000E+05  1.7935549E-10
  1.4500000E+05  1.5904748E-10
  1.5000000E+05  1.4154632E-10
  1.5500000E+05  1.2639688E-10
  1.6000000E+05  1.1322820E-10
  1.6500000E+05  1.0173604E-10
  1.7000000E+05  9.1669561E-11
  1.7500000E+05  8.2820850E-11
  1.8000000E+05  7.5016741E-11
  1.8500000E+05  6.8112274E-11
  1.9000000E+05  6.1985496E-11
  1.9500000E+05  5.6533364E-11
  2.0000000E+05  5.1668451E-11
  2.0500000E+05  4.7316296E-11
  2.1000000E+05  4.3413250E-11
  2.1500000E+05  3.9904720E-11
  2.2000000E+05  3.6743727E-11
  2.2500000E+05  3.3889772E-11
  2.3000000E+05  3.1307788E-11
  2.3500000E+05  2.8967286E-11
  2.4000000E+05  2.6841689E-11
  2.4500000E+05  2.4907761E-11
  2.5000000E+05  2.3145061E-11
  2.6000000E+05  2.0063491E-11
  2.7000000E+05  1.7477412E-11
  2.8000000E+05  1.5293931E-11
  2.9000000E+05  1.3441344E-11
  3.0000000E+05  1.1862677E-11
  
  
#  34  11  N2  EION =  9.750000000E+00 eV   298
#  S(0) = 2.773465E+00
  7.2866676E-02  0.0000000E+00
  7.2866676E+00  0.0000000E+00
  7.2866676E+00  2.7135194E-01
  9.7500000E+00  2.7135194E-01
  9.7527211E+00  2.7135194E-01
  9.8021769E+00  2.7130542E-01
  9.8516327E+00  2.7120610E-01
  9.9010885E+00  2.7105516E-01
  9.9505442E+00  2.7085378E-01
  1.0000000E+01  2.7060310E-01
  1.0500000E+01  2.6555252E-01
  1.1000000E+01  2.5667518E-01
  1.1500000E+01  2.4495546E-01
  1.2000000E+01  2.3126488E-01
  1.2500000E+01  2.1635884E-01
  1.3000000E+01  2.0087222E-01
  1.3500000E+01  1.8531715E-01
  1.4000000E+01  1.7008825E-01
  1.4500000E+01  1.5547247E-01
  1.5000000E+01  1.4166353E-01
  1.5500000E+01  1.2877825E-01
  1.6000000E+01  1.1687289E-01
  1.6500000E+01  1.0595799E-01
  1.7000000E+01  9.6011467E-02
  1.8000000E+01  7.8835352E-02
  1.9000000E+01  6.4867491E-02
  2.0000000E+01  5.3576421E-02
  2.0500000E+01  4.8776692E-02
  2.1000000E+01  4.4464488E-02
  2.1500000E+01  4.0588562E-02
  2.2000000E+01  3.7102377E-02
  2.2500000E+01  3.3963973E-02
  2.3000000E+01  3.1135832E-02
  2.3500000E+01  2.8584407E-02
  2.4000000E+01  2.6279823E-02
  2.4500000E+01  2.4195562E-02
  2.5000000E+01  2.2308073E-02
  2.5500000E+01  2.0596462E-02
  2.6000000E+01  1.9042219E-02
  2.7000000E+01  1.6342039E-02
  2.8000000E+01  1.4097236E-02
  2.9000000E+01  1.2220901E-02
  3.0000000E+01  1.0644272E-02
  3.1000000E+01  9.3127796E-03
  3.2000000E+01  8.1828264E-03
  3.3000000E+01  7.2195068E-03
  3.4000000E+01  6.3946619E-03
  3.5000000E+01  5.6854380E-03
  3.6000000E+01  5.0733093E-03
  3.7000000E+01  4.5430420E-03
  3.8000000E+01  4.0820817E-03
  3.9000000E+01  3.6801427E-03
  4.0000000E+01  3.3286208E-03
  4.1000000E+01  3.0202877E-03
  4.2000000E+01  2.7491665E-03
  4.3000000E+01  2.5102224E-03
  4.4000000E+01  2.2991434E-03
  4.5000000E+01  2.1122620E-03
  4.6000000E+01  1.9465184E-03
  4.7000000E+01  1.7992768E-03
  4.8000000E+01  1.6682460E-03
  5.0000000E+01  1.4471826E-03
  5.1250000E+01  1.3322926E-03
  5.2500000E+01  1.2322803E-03
  5.3750000E+01  1.1450663E-03
  5.5000000E+01  1.0688805E-03
  5.7500000E+01  9.4382790E-04
  5.8750000E+01  8.9262300E-04
  6.0000000E+01  8.4765960E-04
  6.2500000E+01  7.7324694E-04
  6.5000000E+01  7.1538476E-04
  6.6250000E+01  6.9140470E-04
  6.7500000E+01  6.7015254E-04
  6.8750000E+01  6.5127899E-04
  7.0000000E+01  6.3448925E-04
  7.2500000E+01  6.0618068E-04
  7.5000000E+01  5.8348258E-04
  7.7500000E+01  5.6504650E-04
  8.0000000E+01  5.4986532E-04
  8.2500000E+01  5.3717115E-04
  8.5000000E+01  5.2636965E-04
  8.7500000E+01  5.1699588E-04
  9.0000000E+01  5.0870556E-04
  9.2500000E+01  5.0125024E-04
  9.5000000E+01  4.9442971E-04
  1.0000000E+02  4.8210000E-04
  1.0500000E+02  4.7093534E-04
  1.1000000E+02  4.6047383E-04
  1.1500000E+02  4.5047003E-04
  1.2000000E+02  4.4078750E-04
  1.2500000E+02  4.3134376E-04
  1.3000000E+02  4.2209837E-04
  1.3500000E+02  4.1302428E-04
  1.4000000E+02  4.0410867E-04
  1.4500000E+02  3.9534574E-04
  1.5000000E+02  3.8673261E-04
  1.6000000E+02  3.6997999E-04
  1.7000000E+02  3.5390409E-04
  1.8000000E+02  3.3857633E-04
  1.9000000E+02  3.2404754E-04
  2.0000000E+02  3.1033383E-04
  2.1000000E+02  2.9742268E-04
  2.2000000E+02  2.8525786E-04
  2.3000000E+02  2.7377342E-04
  2.4000000E+02  2.6289782E-04
  2.5000000E+02  2.5255607E-04
  2.6000000E+02  2.4268963E-04
  2.7000000E+02  2.3325874E-04
  2.8000000E+02  2.2423341E-04
  2.9000000E+02  2.1559029E-04
  3.0000000E+02  2.0732338E-04
  3.1000000E+02  1.9942947E-04
  3.2000000E+02  1.9190136E-04
  3.4000000E+02  1.7790707E-04
  3.6000000E+02  1.6525407E-04
  3.8000000E+02  1.5381321E-04
  4.0000000E+02  1.4343488E-04
  4.2000000E+02  1.3399309E-04
  4.4000000E+02  1.2538363E-04
  4.6000000E+02  1.1751887E-04
  4.8000000E+02  1.1033286E-04
  5.0000000E+02  1.0376601E-04
  5.2500000E+02  9.6329987E-05
  5.5000000E+02  8.9632710E-05
  5.7500000E+02  8.3567882E-05
  6.0000000E+02  7.8044608E-05
  6.5000000E+02  6.8346841E-05
  6.7500000E+02  6.4083938E-05
  7.0000000E+02  6.0168278E-05
  7.2500000E+02  5.6568188E-05
  7.5000000E+02  5.3252026E-05
  8.0000000E+02  4.7362640E-05
  8.5000000E+02  4.2319195E-05
  9.0000000E+02  3.7982009E-05
  9.5000000E+02  3.4232576E-05
  1.0000000E+03  3.0972463E-05
  1.0500000E+03  2.8118929E-05
  1.1000000E+03  2.5603401E-05
  1.1500000E+03  2.3374026E-05
  1.2000000E+03  2.1393301E-05
  1.2500000E+03  1.9629602E-05
  1.3000000E+03  1.8055156E-05
  1.3500000E+03  1.6645760E-05
  1.4000000E+03  1.5380683E-05
  1.4500000E+03  1.4241836E-05
  1.5000000E+03  1.3213516E-05
  1.6000000E+03  1.1436787E-05
  1.6500000E+03  1.0666709E-05
  1.7000000E+03  9.9634500E-06
  1.7500000E+03  9.3195924E-06
  1.8000000E+03  8.7289969E-06
  1.9000000E+03  7.6876038E-06
  2.0000000E+03  6.8043821E-06
  2.1000000E+03  6.0509050E-06
  2.2000000E+03  5.4042620E-06
  2.3000000E+03  4.8459212E-06
  2.4000000E+03  4.3607043E-06
  2.5000000E+03  3.9366103E-06
  2.6000000E+03  3.5645200E-06
  2.7000000E+03  3.2371507E-06
  2.8000000E+03  2.9482989E-06
  2.9000000E+03  2.6924575E-06
  3.0000000E+03  2.4649123E-06
  3.1000000E+03  2.2617605E-06
  3.2000000E+03  2.0798007E-06
  3.3000000E+03  1.9163937E-06
  3.4000000E+03  1.7692829E-06
  3.5000000E+03  1.6365271E-06
  3.6000000E+03  1.5164462E-06
  3.7000000E+03  1.4075850E-06
  3.8000000E+03  1.3086818E-06
  3.9000000E+03  1.2186395E-06
  4.0000000E+03  1.1364934E-06
  4.2000000E+03  9.9259939E-07
  4.4000000E+03  8.7141145E-07
  4.6000000E+03  7.6865998E-07
  4.8000000E+03  6.8104041E-07
  5.0000000E+03  6.0592206E-07
  5.2500000E+03  5.2639990E-07
  5.5000000E+03  4.5983405E-07
  5.7500000E+03  4.0371089E-07
  5.8750000E+03  3.7893898E-07
  6.0000000E+03  3.5608284E-07
  6.2500000E+03  3.1542167E-07
  6.5000000E+03  2.8052228E-07
  6.7500000E+03  2.5042262E-07
  7.0000000E+03  2.2434348E-07
  7.2500000E+03  2.0164443E-07
  7.5000000E+03  1.8179937E-07
  7.7500000E+03  1.6437753E-07
  8.0000000E+03  1.4902548E-07
  8.2500000E+03  1.3545194E-07
  8.5000000E+03  1.2341295E-07
  8.7500000E+03  1.1270294E-07
  9.0000000E+03  1.0314775E-07
  9.2500000E+03  9.4599292E-08
  9.5000000E+03  8.6931379E-08
  9.7500000E+03  8.0036085E-08
  1.0000000E+04  7.3820673E-08
  1.0250000E+04  6.8205162E-08
  1.0500000E+04  6.3120464E-08
  1.0750000E+04  5.8506704E-08
  1.1000000E+04  5.4311840E-08
  1.1250000E+04  5.0490535E-08
  1.1500000E+04  4.7003160E-08
  1.2000000E+04  4.0895322E-08
  1.2500000E+04  3.5757120E-08
  1.3000000E+04  3.1408083E-08
  1.3500000E+04  2.7706033E-08
  1.4000000E+04  2.4537991E-08
  1.4500000E+04  2.1813474E-08
  1.5000000E+04  1.9459496E-08
  1.5500000E+04  1.7416792E-08
  1.6000000E+04  1.5636926E-08
  1.6500000E+04  1.4080074E-08
  1.7000000E+04  1.2713317E-08
  1.7500000E+04  1.1509304E-08
  1.8000000E+04  1.0445184E-08
  1.8500000E+04  9.5017847E-09
  1.9000000E+04  8.6629465E-09
  1.9500000E+04  7.9149922E-09
  2.0000000E+04  7.2462964E-09
  2.0500000E+04  6.6469396E-09
  2.1000000E+04  6.1084287E-09
  2.1500000E+04  5.6234660E-09
  2.2000000E+04  5.1857601E-09
  2.2500000E+04  4.7898699E-09
  2.3000000E+04  4.4310751E-09
  2.3500000E+04  4.1052681E-09
  2.4000000E+04  3.8088644E-09
  2.4500000E+04  3.5387273E-09
  2.5000000E+04  3.2921055E-09
  2.6000000E+04  2.8600156E-09
  2.7000000E+04  2.4964510E-09
  2.8000000E+04  2.1887560E-09
  2.9000000E+04  1.9269196E-09
  3.0000000E+04  1.7029658E-09
  3.1000000E+04  1.5104962E-09
  3.2000000E+04  1.3443464E-09
  3.3000000E+04  1.2003199E-09
  3.4000000E+04  1.0749802E-09
  3.5000000E+04  9.6549748E-10
  3.6000000E+04  8.6952734E-10
  3.7000000E+04  7.8511922E-10
  3.8000000E+04  7.1064353E-10
  3.9000000E+04  6.4473262E-10
  4.0000000E+04  5.8623426E-10
  4.1000000E+04  5.3417345E-10
  4.2000000E+04  4.8772140E-10
  4.3000000E+04  4.4617099E-10
  4.4000000E+04  4.0891674E-10
  4.5000000E+04  3.7543827E-10
  4.6000000E+04  3.4528709E-10
  4.7000000E+04  3.1807557E-10
  4.8000000E+04  2.9346771E-10
  5.0000000E+04  2.5093206E-10
  5.1250000E+04  2.2818914E-10
  5.2500000E+04  2.0793934E-10
  5.3750000E+04  1.8986337E-10
  5.5000000E+04  1.7368854E-10
  5.7500000E+04  1.4614023E-10
  5.8750000E+04  1.3439246E-10
  6.0000000E+04  1.2378789E-10
  6.1250000E+04  1.1419637E-10
  6.2500000E+04  1.0550469E-10
  6.3750000E+04  9.7614078E-11
  6.5000000E+04  9.0438127E-11
  6.7500000E+04  7.7936343E-11
  7.0000000E+04  6.7496051E-11
  7.2500000E+04  5.8725192E-11
  7.5000000E+04  5.1315713E-11
  7.7500000E+04  4.5023600E-11
  8.0000000E+04  3.9654163E-11
  8.2500000E+04  3.5051000E-11
  8.5000000E+04  3.1087628E-11
  8.7500000E+04  2.7661136E-11
  9.0000000E+04  2.4687318E-11
  9.2500000E+04  2.2096896E-11
  9.5000000E+04  1.9832582E-11
  9.7500000E+04  1.7846774E-11
  1.0000000E+05  1.6099736E-11
  1.0250000E+05  1.4558154E-11
  1.0500000E+05  1.3193981E-11
  1.0750000E+05  1.1983505E-11
  1.1000000E+05  1.0906612E-11
  1.1250000E+05  9.9461817E-12
  1.1500000E+05  9.0875912E-12
  1.1750000E+05  8.3182964E-12
  1.2000000E+05  7.6275048E-12
  1.2250000E+05  7.0059023E-12
  1.2500000E+05  6.4454143E-12
  1.2750000E+05  5.9390198E-12
  1.3000000E+05  5.4806169E-12
  1.3250000E+05  5.0648893E-12
  1.3500000E+05  4.6871929E-12
  1.4000000E+05  4.0301515E-12
  1.4500000E+05  3.4827607E-12
  1.5000000E+05  3.0242245E-12
  
  
#  34  12  N3  EION =  9.750000000E+00 eV   295
#  S(0) = 2.784530E+00
  7.2166812E-02  0.0000000E+00
  7.2166812E+00  0.0000000E+00
  7.2166812E+00  2.8256149E-01
  9.7500000E+00  2.8256149E-01
  9.7527211E+00  2.8256149E-01
  9.8021769E+00  2.8224697E-01
  9.8516327E+00  2.8188036E-01
  9.9010885E+00  2.8146299E-01
  9.9505442E+00  2.8099622E-01
  1.0000000E+01  2.8048134E-01
  1.0500000E+01  2.7285490E-01
  1.1000000E+01  2.6164300E-01
  1.1500000E+01  2.4788757E-01
  1.2000000E+01  2.3247933E-01
  1.2500000E+01  2.1616691E-01
  1.3000000E+01  1.9956196E-01
  1.3500000E+01  1.8314429E-01
  1.4000000E+01  1.6727254E-01
  1.4500000E+01  1.5219772E-01
  1.5000000E+01  1.3807998E-01
  1.5500000E+01  1.2500620E-01
  1.6000000E+01  1.1300687E-01
  1.6500000E+01  1.0207087E-01
  1.7000000E+01  9.2158349E-02
  1.8000000E+01  7.5160867E-02
  1.9000000E+01  6.1454521E-02
  1.9500000E+01  5.5652098E-02
  2.0000000E+01  5.0457524E-02
  2.0500000E+01  4.5807345E-02
  2.1000000E+01  4.1643078E-02
  2.1500000E+01  3.7911854E-02
  2.2000000E+01  3.4565989E-02
  2.2500000E+01  3.1562750E-02
  2.3000000E+01  2.8864142E-02
  2.3500000E+01  2.6436343E-02
  2.4000000E+01  2.4249368E-02
  2.4500000E+01  2.2276718E-02
  2.5000000E+01  2.0494934E-02
  2.5500000E+01  1.8883276E-02
  2.6000000E+01  1.7423443E-02
  2.6500000E+01  1.6099255E-02
  2.7000000E+01  1.4896393E-02
  2.8000000E+01  1.2805450E-02
  2.9000000E+01  1.1065746E-02
  3.0000000E+01  9.6104306E-03
  3.1000000E+01  8.3867459E-03
  3.2000000E+01  7.3526887E-03
  3.3000000E+01  6.4747977E-03
  3.4000000E+01  5.7261818E-03
  3.5000000E+01  5.0850806E-03
  3.6000000E+01  4.5339510E-03
  3.7000000E+01  4.0584004E-03
  3.8000000E+01  3.6466006E-03
  3.9000000E+01  3.2889131E-03
  4.0000000E+01  2.9772926E-03
  4.1000000E+01  2.7049948E-03
  4.2000000E+01  2.4664646E-03
  4.3000000E+01  2.2570395E-03
  4.4000000E+01  2.0727383E-03
  4.5000000E+01  1.9101825E-03
  4.6000000E+01  1.7665533E-03
  4.7000000E+01  1.6394345E-03
  4.8000000E+01  1.5267397E-03
  5.0000000E+01  1.3376819E-03
  5.1250000E+01  1.2400221E-03
  5.2500000E+01  1.1554005E-03
  5.3750000E+01  1.0819629E-03
  5.5000000E+01  1.0181079E-03
  5.7500000E+01  9.1394560E-04
  5.8750000E+01  8.7157092E-04
  6.0000000E+01  8.3451476E-04
  6.2500000E+01  7.7349771E-04
  6.5000000E+01  7.2630690E-04
  6.7500000E+01  6.8954171E-04
  7.0000000E+01  6.6055964E-04
  7.2500000E+01  6.3744936E-04
  7.5000000E+01  6.1874804E-04
  7.7500000E+01  6.0333509E-04
  8.0000000E+01  5.9036694E-04
  8.2500000E+01  5.7922729E-04
  8.5000000E+01  5.6944976E-04
  9.0000000E+01  5.5261365E-04
  9.5000000E+01  5.3802071E-04
  1.0000000E+02  5.2464652E-04
  1.0500000E+02  5.1198693E-04
  1.1000000E+02  4.9977126E-04
  1.1500000E+02  4.8787769E-04
  1.2000000E+02  4.7625298E-04
  1.2500000E+02  4.6486973E-04
  1.3000000E+02  4.5372050E-04
  1.3500000E+02  4.4280129E-04
  1.4000000E+02  4.3211216E-04
  1.4500000E+02  4.2165436E-04
  1.5000000E+02  4.1142925E-04
  1.6000000E+02  3.9170430E-04
  1.7000000E+02  3.7298322E-04
  1.8000000E+02  3.5531689E-04
  1.9000000E+02  3.3872928E-04
  2.0000000E+02  3.2320645E-04
  2.1000000E+02  3.0870646E-04
  2.2000000E+02  2.9514423E-04
  2.3000000E+02  2.8242809E-04
  2.4000000E+02  2.7046386E-04
  2.5000000E+02  2.5915661E-04
  2.6000000E+02  2.4843141E-04
  2.7000000E+02  2.3823467E-04
  2.8000000E+02  2.2852471E-04
  2.9000000E+02  2.1926839E-04
  3.0000000E+02  2.1045164E-04
  3.1000000E+02  2.0206427E-04
  3.2000000E+02  1.9409292E-04
  3.4000000E+02  1.7934230E-04
  3.6000000E+02  1.6607830E-04
  3.8000000E+02  1.5414379E-04
  4.0000000E+02  1.4336704E-04
  4.2000000E+02  1.3360427E-04
  4.4000000E+02  1.2473674E-04
  4.6000000E+02  1.1666517E-04
  4.8000000E+02  1.0931412E-04
  5.0000000E+02  1.0261627E-04
  5.2500000E+02  9.5055078E-05
  5.5000000E+02  8.8266942E-05
  5.7500000E+02  8.2138409E-05
  6.0000000E+02  7.6572787E-05
  6.5000000E+02  6.6837306E-05
  6.7500000E+02  6.2572566E-05
  7.0000000E+02  5.8663100E-05
  7.2500000E+02  5.5075487E-05
  7.5000000E+02  5.1776883E-05
  8.0000000E+02  4.5934040E-05
  8.5000000E+02  4.0947058E-05
  9.0000000E+02  3.6671365E-05
  9.5000000E+02  3.2985324E-05
  1.0000000E+03  2.9788537E-05
  1.0500000E+03  2.6996966E-05
  1.1000000E+03  2.4541237E-05
  1.1500000E+03  2.2369044E-05
  1.2000000E+03  2.0442624E-05
  1.2500000E+03  1.8730233E-05
  1.3000000E+03  1.7204127E-05
  1.3500000E+03  1.5840213E-05
  1.4000000E+03  1.4617889E-05
  1.4500000E+03  1.3519194E-05
  1.5000000E+03  1.2528556E-05
  1.6000000E+03  1.0820338E-05
  1.6500000E+03  1.0081351E-05
  1.7000000E+03  9.4072464E-06
  1.7500000E+03  8.7907323E-06
  1.8000000E+03  8.2257967E-06
  1.9000000E+03  7.2311514E-06
  2.0000000E+03  6.3892811E-06
  2.1000000E+03  5.6724795E-06
  2.2000000E+03  5.0584498E-06
  2.3000000E+03  4.5291826E-06
  2.4000000E+03  4.0699471E-06
  2.5000000E+03  3.6691307E-06
  2.6000000E+03  3.3179506E-06
  2.7000000E+03  3.0094120E-06
  2.8000000E+03  2.7375576E-06
  2.9000000E+03  2.4970949E-06
  3.0000000E+03  2.2834964E-06
  3.1000000E+03  2.0930217E-06
  3.2000000E+03  1.9226087E-06
  3.3000000E+03  1.7697380E-06
  3.4000000E+03  1.6322582E-06
  3.5000000E+03  1.5083208E-06
  3.6000000E+03  1.3963292E-06
  3.7000000E+03  1.2949019E-06
  3.8000000E+03  1.2028426E-06
  3.9000000E+03  1.1191114E-06
  4.0000000E+03  1.0427937E-06
  4.2000000E+03  9.0928214E-07
  4.4000000E+03  7.9702152E-07
  4.6000000E+03  7.0198664E-07
  4.8000000E+03  6.2107122E-07
  5.0000000E+03  5.5180474E-07
  5.1250000E+03  5.1352319E-07
  5.2500000E+03  4.7859433E-07
  5.3750000E+03  4.4666178E-07
  5.5000000E+03  4.1741373E-07
  5.7500000E+03  3.6591175E-07
  5.8750000E+03  3.4320574E-07
  6.0000000E+03  3.2227124E-07
  6.2500000E+03  2.8506855E-07
  6.5000000E+03  2.5318264E-07
  6.7500000E+03  2.2571975E-07
  7.0000000E+03  2.0195688E-07
  7.2500000E+03  1.8130031E-07
  7.5000000E+03  1.6326287E-07
  7.7500000E+03  1.4744630E-07
  8.0000000E+03  1.3352442E-07
  8.2500000E+03  1.2122892E-07
  8.5000000E+03  1.1033526E-07
  8.7500000E+03  1.0065444E-07
  9.0000000E+03  9.2026417E-08
  9.2500000E+03  8.4315246E-08
  9.5000000E+03  7.7405200E-08
  9.7500000E+03  7.1197393E-08
  1.0000000E+04  6.5606939E-08
  1.0250000E+04  6.0560698E-08
  1.0500000E+04  5.5995548E-08
  1.0750000E+04  5.1856839E-08
  1.1000000E+04  4.8097115E-08
  1.1250000E+04  4.4675070E-08
  1.1500000E+04  4.1554633E-08
  1.2000000E+04  3.6095934E-08
  1.2500000E+04  3.1510974E-08
  1.3000000E+04  2.7636061E-08
  1.3500000E+04  2.4342430E-08
  1.4000000E+04  2.1527902E-08
  1.4500000E+04  1.9110749E-08
  1.5000000E+04  1.7025136E-08
  1.5500000E+04  1.5217673E-08
  1.6000000E+04  1.3644783E-08
  1.6500000E+04  1.2270676E-08
  1.7000000E+04  1.1065811E-08
  1.7500000E+04  1.0005664E-08
  1.8000000E+04  9.0697757E-09
  1.8500000E+04  8.2409971E-09
  1.9000000E+04  7.5048898E-09
  1.9500000E+04  6.8492464E-09
  2.0000000E+04  6.2637011E-09
  2.0500000E+04  5.7394183E-09
  2.1000000E+04  5.2688399E-09
  2.1500000E+04  4.8454786E-09
  2.2000000E+04  4.4637466E-09
  2.2500000E+04  4.1188163E-09
  2.3000000E+04  3.8065030E-09
  2.3500000E+04  3.5231689E-09
  2.4000000E+04  3.2656418E-09
  2.4500000E+04  3.0311487E-09
  2.5000000E+04  2.8172590E-09
  2.6000000E+04  2.4430010E-09
  2.7000000E+04  2.1286351E-09
  2.8000000E+04  1.8630207E-09
  2.9000000E+04  1.6373585E-09
  3.0000000E+04  1.4446486E-09
  3.1000000E+04  1.2792840E-09
  3.2000000E+04  1.1367464E-09
  3.3000000E+04  1.0133693E-09
  3.4000000E+04  9.0615464E-10
  3.5000000E+04  8.1263639E-10
  3.6000000E+04  7.3077401E-10
  3.7000000E+04  6.5887184E-10
  3.8000000E+04  5.9551504E-10
  3.9000000E+04  5.3951769E-10
  4.0000000E+04  4.8988193E-10
  4.1000000E+04  4.4576441E-10
  4.2000000E+04  4.0644905E-10
  4.3000000E+04  3.7132558E-10
  4.4000000E+04  3.3987198E-10
  4.5000000E+04  3.1164002E-10
  4.6000000E+04  2.8624380E-10
  4.7000000E+04  2.6335018E-10
  4.8000000E+04  2.4267069E-10
  5.0000000E+04  2.0698444E-10
  5.1250000E+04  1.8793829E-10
  5.2500000E+04  1.7100294E-10
  5.3750000E+04  1.5590578E-10
  5.5000000E+04  1.4241426E-10
  5.7500000E+04  1.1947981E-10
  5.8750000E+04  1.0971855E-10
  6.0000000E+04  1.0091816E-10
  6.1250000E+04  9.2968297E-11
  6.2500000E+04  8.5773037E-11
  6.3750000E+04  7.9248793E-11
  6.5000000E+04  7.3322527E-11
  6.7500000E+04  6.3015836E-11
  7.0000000E+04  5.4428584E-11
  7.2500000E+04  4.7230824E-11
  7.5000000E+04  4.1163811E-11
  7.7500000E+04  3.6023001E-11
  8.0000000E+04  3.1645518E-11
  8.2500000E+04  2.7900769E-11
  8.5000000E+04  2.4683326E-11
  8.7500000E+04  2.1907554E-11
  9.0000000E+04  1.9503468E-11
  9.2500000E+04  1.7413574E-11
  9.5000000E+04  1.5590425E-11
  9.7500000E+04  1.3994669E-11
  1.0000000E+05  1.2593552E-11
  1.0250000E+05  1.1359688E-11
  1.0500000E+05  1.0270037E-11
  1.0750000E+05  9.3051409E-12
  1.1000000E+05  8.4484956E-12
  1.1250000E+05  7.6859945E-12
  1.1500000E+05  7.0055807E-12
  1.1750000E+05  6.3969583E-12
  1.2000000E+05  5.8513053E-12
  1.2250000E+05  5.3610385E-12
  1.2500000E+05  4.9196966E-12
  1.2750000E+05  4.5217634E-12
  1.3000000E+05  4.1624115E-12
  1.3250000E+05  3.8374022E-12
  1.3500000E+05  3.5430090E-12


==> anc/colstop/sbethe/sdbase/oos35.tab <==
# Atomic number = 35   (Br)
#
#      W/eV         OOS*eV
  
  
#  35   1  K1  EION =  1.348100000E+04 eV   251
#  S(0) = 1.173262E+00
  1.3470294E+02  0.0000000E+00
  1.3470294E+04  0.0000000E+00
  1.3470294E+04  1.2921632E-04
  1.3481000E+04  1.2921632E-04
  1.3481134E+04  1.2921632E-04
  1.3481606E+04  1.3033274E-04
  1.3482078E+04  1.3135559E-04
  1.3482549E+04  1.3229834E-04
  1.3483021E+04  1.3317260E-04
  1.3483964E+04  1.3475364E-04
  1.3484907E+04  1.3616089E-04
  1.3486794E+04  1.3861646E-04
  1.3488681E+04  1.4075369E-04
  1.3492454E+04  1.4442623E-04
  1.3496227E+04  1.4748776E-04
  1.3500000E+04  1.4998513E-04
  1.3515625E+04  1.5479705E-04
  1.3523438E+04  1.5479971E-04
  1.3531250E+04  1.5409744E-04
  1.3539062E+04  1.5320291E-04
  1.3546875E+04  1.5241838E-04
  1.3562500E+04  1.5158262E-04
  1.3578125E+04  1.5153277E-04
  1.3593750E+04  1.5168637E-04
  1.3609375E+04  1.5161691E-04
  1.3625000E+04  1.5122050E-04
  1.3640625E+04  1.5061426E-04
  1.3656250E+04  1.4997137E-04
  1.3671875E+04  1.4940984E-04
  1.3687500E+04  1.4896503E-04
  1.3703125E+04  1.4860222E-04
  1.3718750E+04  1.4826296E-04
  1.3750000E+04  1.4746983E-04
  1.3781250E+04  1.4648017E-04
  1.3812500E+04  1.4547007E-04
  1.3828125E+04  1.4500921E-04
  1.3843750E+04  1.4458194E-04
  1.3875000E+04  1.4378648E-04
  1.3937500E+04  1.4214246E-04
  1.3968750E+04  1.4126540E-04
  1.4000000E+04  1.4040470E-04
  1.4031250E+04  1.3959473E-04
  1.4062500E+04  1.3882585E-04
  1.4125000E+04  1.3728182E-04
  1.4187500E+04  1.3569573E-04
  1.4250000E+04  1.3414967E-04
  1.4375000E+04  1.3119856E-04
  1.4437500E+04  1.2971954E-04
  1.4500000E+04  1.2827796E-04
  1.4625000E+04  1.2546783E-04
  1.4750000E+04  1.2272107E-04
  1.5000000E+04  1.1746300E-04
  1.5500000E+04  1.0777845E-04
  1.6000000E+04  9.9098919E-05
  1.7000000E+04  8.4314541E-05
  1.8000000E+04  7.2297455E-05
  1.9000000E+04  6.2440002E-05
  2.0000000E+04  5.4277626E-05
  2.1000000E+04  4.7460576E-05
  2.2000000E+04  4.1723450E-05
  2.3000000E+04  3.6861165E-05
  2.4000000E+04  3.2713610E-05
  2.5000000E+04  2.9155062E-05
  2.6000000E+04  2.6085256E-05
  2.7000000E+04  2.3423700E-05
  2.8000000E+04  2.1105283E-05
  2.9000000E+04  1.9076911E-05
  3.0000000E+04  1.7295006E-05
  3.1000000E+04  1.5723585E-05
  3.2000000E+04  1.4332763E-05
  3.4000000E+04  1.1997062E-05
  3.6000000E+04  1.0132066E-05
  3.8000000E+04  8.6260287E-06
  4.0000000E+04  7.3974343E-06
  4.2000000E+04  6.3858922E-06
  4.4000000E+04  5.5460443E-06
  4.6000000E+04  4.8433796E-06
  4.8000000E+04  4.2513381E-06
  5.0000000E+04  3.7492585E-06
  5.2500000E+04  3.2237777E-06
  5.5000000E+04  2.7892279E-06
  5.7500000E+04  2.4270365E-06
  5.8750000E+04  2.2684912E-06
  6.0000000E+04  2.1229698E-06
  6.2500000E+04  1.8659996E-06
  6.5000000E+04  1.6474956E-06
  6.7500000E+04  1.4606413E-06
  7.0000000E+04  1.3000068E-06
  7.2500000E+04  1.1612322E-06
  7.5000000E+04  1.0407909E-06
  7.7500000E+04  9.3581065E-07
  8.0000000E+04  8.4393685E-07
  8.2500000E+04  7.6322777E-07
  8.5000000E+04  6.9207300E-07
  8.7500000E+04  6.2912971E-07
  9.0000000E+04  5.7327260E-07
  9.2500000E+04  5.2355419E-07
  9.5000000E+04  4.7917310E-07
  1.0000000E+05  4.0380025E-07
  1.0500000E+05  3.4281376E-07
  1.1000000E+05  2.9301233E-07
  1.1500000E+05  2.5200218E-07
  1.2000000E+05  2.1797092E-07
  1.2500000E+05  1.8953050E-07
  1.3000000E+05  1.6560675E-07
  1.3500000E+05  1.4536026E-07
  1.4000000E+05  1.2812922E-07
  1.4500000E+05  1.1338755E-07
  1.5000000E+05  1.0071374E-07
  1.5500000E+05  8.9767687E-08
  1.6000000E+05  8.0273141E-08
  1.6500000E+05  7.2004241E-08
  1.7000000E+05  6.4775268E-08
  1.7500000E+05  5.8432673E-08
  1.8000000E+05  5.2848811E-08
  1.8500000E+05  4.7917042E-08
  1.9000000E+05  4.3547877E-08
  2.0000000E+05  3.6207187E-08
  2.1000000E+05  3.0350529E-08
  2.2000000E+05  2.5631650E-08
  2.3000000E+05  2.1795139E-08
  2.4000000E+05  1.8650134E-08
  2.5000000E+05  1.6052312E-08
  2.6000000E+05  1.3891315E-08
  2.7000000E+05  1.2081924E-08
  2.8000000E+05  1.0557707E-08
  2.9000000E+05  9.2664181E-09
  3.0000000E+05  8.1666524E-09
  3.1000000E+05  7.2253383E-09
  3.2000000E+05  6.4158743E-09
  3.3000000E+05  5.7167246E-09
  3.4000000E+05  5.1103455E-09
  3.5000000E+05  4.5823608E-09
  3.6000000E+05  4.1209250E-09
  3.7000000E+05  3.7162274E-09
  3.8000000E+05  3.3601027E-09
  3.9000000E+05  3.0457227E-09
  4.0000000E+05  2.7673525E-09
  4.2000000E+05  2.3000307E-09
  4.4000000E+05  1.9275896E-09
  4.6000000E+05  1.6278143E-09
  4.8000000E+05  1.3843229E-09
  5.0000000E+05  1.1848842E-09
  5.2500000E+05  9.8367376E-10
  5.5000000E+05  8.2360511E-10
  5.7500000E+05  6.9496332E-10
  5.8750000E+05  6.4011754E-10
  6.0000000E+05  5.9060707E-10
  6.2500000E+05  5.0522123E-10
  6.5000000E+05  4.3480075E-10
  6.7500000E+05  3.7629417E-10
  7.0000000E+05  3.2735376E-10
  7.2500000E+05  2.8615490E-10
  7.5000000E+05  2.5126704E-10
  7.7500000E+05  2.2155986E-10
  8.0000000E+05  1.9613298E-10
  8.2500000E+05  1.7426373E-10
  8.5000000E+05  1.5536843E-10
  8.7500000E+05  1.3897260E-10
  9.0000000E+05  1.2468800E-10
  9.2500000E+05  1.1219516E-10
  9.5000000E+05  1.0122987E-10
  9.7500000E+05  9.1572482E-11
  1.0000000E+06  8.3039471E-11
  1.0250000E+06  7.5476754E-11
  1.0500000E+06  6.8754441E-11
  1.1000000E+06  5.7407672E-11
  1.1500000E+06  4.8301116E-11
  1.2000000E+06  4.0923278E-11
  1.2500000E+06  3.4894339E-11
  1.3000000E+06  2.9928738E-11
  1.3500000E+06  2.5809214E-11
  1.4000000E+06  2.2368668E-11
  1.4500000E+06  1.9477300E-11
  1.5000000E+06  1.7033392E-11
  1.5500000E+06  1.4956569E-11
  1.6000000E+06  1.3182832E-11
  1.6500000E+06  1.1660844E-11
  1.7000000E+06  1.0349125E-11
  1.7500000E+06  9.2139472E-12
  1.8000000E+06  8.2277278E-12
  1.8500000E+06  7.3677755E-12
  1.9000000E+06  6.6153203E-12
  1.9500000E+06  5.9547592E-12
  2.0000000E+06  5.3730628E-12
  2.0500000E+06  4.8592998E-12
  2.1000000E+06  4.4042589E-12
  2.2000000E+06  3.6403455E-12
  2.3000000E+06  3.0319339E-12
  2.4000000E+06  2.5429237E-12
  2.5000000E+06  2.1465712E-12
  2.6000000E+06  1.8228279E-12
  2.7000000E+06  1.5564955E-12
  2.8000000E+06  1.3359357E-12
  2.9000000E+06  1.1521551E-12
  3.0000000E+06  9.9813859E-13
  3.1000000E+06  8.6836972E-13
  3.2000000E+06  7.5847707E-13
  3.3000000E+06  6.6497277E-13
  3.4000000E+06  5.8505568E-13
  3.5000000E+06  5.1646247E-13
  3.6000000E+06  4.5735401E-13
  3.7000000E+06  4.0622662E-13
  3.8000000E+06  3.6184429E-13
  3.9000000E+06  3.2318602E-13
  4.0000000E+06  2.8940438E-13
  4.1000000E+06  2.5979299E-13
  4.2000000E+06  2.3376055E-13
  4.3000000E+06  2.1081009E-13
  4.4000000E+06  1.9052236E-13
  4.6000000E+06  1.5656835E-13
  4.8000000E+06  1.2964631E-13
  5.0000000E+06  1.0810912E-13
  5.1250000E+06  9.6827156E-14
  5.2500000E+06  8.6932825E-14
  5.3750000E+06  7.8230418E-14
  5.5000000E+06  7.0555252E-14
  5.7500000E+06  5.7751475E-14
  5.8750000E+06  5.2404635E-14
  6.0000000E+06  4.7642097E-14
  6.2500000E+06  3.9586996E-14
  6.5000000E+06  3.3114318E-14
  6.7500000E+06  2.7872324E-14
  7.0000000E+06  2.3596036E-14
  7.2500000E+06  2.0083851E-14
  7.5000000E+06  1.7180939E-14
  7.7500000E+06  1.4767354E-14
  8.0000000E+06  1.2749410E-14
  8.2500000E+06  1.1053393E-14
  8.5000000E+06  9.6208967E-15
  8.7500000E+06  8.4053338E-15
  9.0000000E+06  7.3693119E-15
  9.2500000E+06  6.4826336E-15
  9.5000000E+06  5.7207736E-15
  9.7500000E+06  5.0637045E-15
  1.0000000E+07  4.4949829E-15
  1.0250000E+07  4.0010499E-15
  1.0500000E+07  3.5706770E-15
  1.0750000E+07  3.1945238E-15
  1.1000000E+07  2.8647916E-15
  1.1250000E+07  2.5749443E-15
  1.1500000E+07  2.3194763E-15
  1.1750000E+07  2.0937326E-15
  1.2000000E+07  1.8937638E-15
  1.2250000E+07  1.7162038E-15
  1.2500000E+07  1.5581666E-15
  1.3000000E+07  1.2911374E-15
  1.3500000E+07  1.0768321E-15
  1.4000000E+07  9.0352905E-16
  1.4500000E+07  7.6251173E-16
  1.5000000E+07  6.4709628E-16
  
  
#  35   2  L1  EION =  1.787000000E+03 eV   270
#  S(0) = 1.313883E+00
  1.7766062E+01  0.0000000E+00
  1.7766062E+03  0.0000000E+00
  1.7766062E+03  5.6569694E-04
  1.7870000E+03  5.6569694E-04
  1.7870177E+03  5.6569694E-04
  1.7873423E+03  5.6908961E-04
  1.7876668E+03  5.7226881E-04
  1.7879914E+03  5.7525603E-04
  1.7883159E+03  5.7807069E-04
  1.7889650E+03  5.8325053E-04
  1.7896142E+03  5.8792809E-04
  1.7909124E+03  5.9613817E-04
  1.7922106E+03  6.0324654E-04
  1.7948071E+03  6.1536042E-04
  1.7974035E+03  6.2563824E-04
  1.8000000E+03  6.3455269E-04
  1.8062500E+03  6.5106029E-04
  1.8125000E+03  6.6083850E-04
  1.8187500E+03  6.6464695E-04
  1.8250000E+03  6.6389906E-04
  1.8281250E+03  6.6232741E-04
  1.8312500E+03  6.6021695E-04
  1.8375000E+03  6.5503600E-04
  1.8437500E+03  6.4942657E-04
  1.8500000E+03  6.4407133E-04
  1.8625000E+03  6.3531374E-04
  1.8750000E+03  6.2921921E-04
  1.8875000E+03  6.2466932E-04
  1.8937500E+03  6.2255666E-04
  1.9000000E+03  6.2037549E-04
  1.9125000E+03  6.1551441E-04
  1.9250000E+03  6.0984269E-04
  1.9375000E+03  6.0354270E-04
  1.9500000E+03  5.9698249E-04
  1.9750000E+03  5.8432272E-04
  1.9875000E+03  5.7851150E-04
  2.0000000E+03  5.7303156E-04
  2.0250000E+03  5.6257950E-04
  2.0500000E+03  5.5212890E-04
  2.0625000E+03  5.4680259E-04
  2.0750000E+03  5.4142872E-04
  2.1000000E+03  5.3074716E-04
  2.1500000E+03  5.1073753E-04
  2.1750000E+03  5.0146177E-04
  2.2000000E+03  4.9243039E-04
  2.2250000E+03  4.8352692E-04
  2.2500000E+03  4.7470723E-04
  2.3000000E+03  4.5764631E-04
  2.3500000E+03  4.4168670E-04
  2.4000000E+03  4.2666443E-04
  2.4500000E+03  4.1219250E-04
  2.5000000E+03  3.9830707E-04
  2.5500000E+03  3.8512897E-04
  2.6000000E+03  3.7262277E-04
  2.7000000E+03  3.4921530E-04
  2.7500000E+03  3.3819612E-04
  2.8000000E+03  3.2769068E-04
  2.8500000E+03  3.1768199E-04
  2.9000000E+03  3.0808870E-04
  3.0000000E+03  2.8998642E-04
  3.1000000E+03  2.7335501E-04
  3.2000000E+03  2.5804085E-04
  3.4000000E+03  2.3072948E-04
  3.5000000E+03  2.1858836E-04
  3.6000000E+03  2.0730467E-04
  3.7000000E+03  1.9679676E-04
  3.8000000E+03  1.8701301E-04
  4.0000000E+03  1.6938761E-04
  4.2000000E+03  1.5397847E-04
  4.4000000E+03  1.4043413E-04
  4.6000000E+03  1.2847824E-04
  4.8000000E+03  1.1788370E-04
  5.0000000E+03  1.0845787E-04
  5.2500000E+03  9.8076506E-05
  5.5000000E+03  8.9014213E-05
  5.7500000E+03  8.1063645E-05
  6.0000000E+03  7.4056091E-05
  6.5000000E+03  6.2340344E-05
  6.7500000E+03  5.7422522E-05
  7.0000000E+03  5.3020008E-05
  7.2500000E+03  4.9065798E-05
  7.5000000E+03  4.5503209E-05
  8.0000000E+03  3.9367267E-05
  8.5000000E+03  3.4304431E-05
  9.0000000E+03  3.0086685E-05
  9.5000000E+03  2.6542366E-05
  1.0000000E+04  2.3540423E-05
  1.0500000E+04  2.0979652E-05
  1.1000000E+04  1.8780957E-05
  1.1500000E+04  1.6881843E-05
  1.2000000E+04  1.5232448E-05
  1.2500000E+04  1.3792631E-05
  1.3000000E+04  1.2529815E-05
  1.3500000E+04  1.1417372E-05
  1.4000000E+04  1.0433386E-05
  1.4500000E+04  9.5596944E-06
  1.5000000E+04  8.7811542E-06
  1.6000000E+04  7.4607263E-06
  1.7000000E+04  6.3923724E-06
  1.8000000E+04  5.5184166E-06
  1.9000000E+04  4.7964000E-06
  2.0000000E+04  4.1945741E-06
  2.1000000E+04  3.6888641E-06
  2.2000000E+04  3.2607811E-06
  2.3000000E+04  2.8959612E-06
  2.4000000E+04  2.5831262E-06
  2.5000000E+04  2.3133353E-06
  2.6000000E+04  2.0794361E-06
  2.7000000E+04  1.8756599E-06
  2.8000000E+04  1.6973181E-06
  2.9000000E+04  1.5405726E-06
  3.0000000E+04  1.4022607E-06
  3.1000000E+04  1.2797603E-06
  3.2000000E+04  1.1708847E-06
  3.3000000E+04  1.0738003E-06
  3.4000000E+04  9.8696175E-07
  3.5000000E+04  9.0906041E-07
  3.6000000E+04  8.3898287E-07
  3.8000000E+04  7.1862964E-07
  4.0000000E+04  6.1978747E-07
  4.2000000E+04  5.3789321E-07
  4.4000000E+04  4.6949458E-07
  4.6000000E+04  4.1194716E-07
  4.8000000E+04  3.6320253E-07
  5.0000000E+04  3.2165728E-07
  5.2500000E+04  2.7794518E-07
  5.5000000E+04  2.4159520E-07
  5.7500000E+04  2.1113883E-07
  5.8750000E+04  1.9775626E-07
  6.0000000E+04  1.8544356E-07
  6.2500000E+04  1.6362670E-07
  6.5000000E+04  1.4499362E-07
  6.7500000E+04  1.2899275E-07
  7.0000000E+04  1.1518249E-07
  7.2500000E+04  1.0320652E-07
  7.5000000E+04  9.2775329E-08
  7.7500000E+04  8.3652052E-08
  8.0000000E+04  7.5641714E-08
  8.2500000E+04  6.8582864E-08
  8.5000000E+04  6.2341081E-08
  8.7500000E+04  5.6803867E-08
  9.0000000E+04  5.1876606E-08
  9.2500000E+04  4.7479354E-08
  9.5000000E+04  4.3544276E-08
  1.0000000E+05  3.6837781E-08
  1.0500000E+05  3.1386992E-08
  1.1000000E+05  2.6917349E-08
  1.1500000E+05  2.3222443E-08
  1.2000000E+05  2.0145213E-08
  1.2500000E+05  1.7564820E-08
  1.3000000E+05  1.5387326E-08
  1.3500000E+05  1.3539023E-08
  1.4000000E+05  1.1961571E-08
  1.4500000E+05  1.0608417E-08
  1.5000000E+05  9.4421423E-09
  1.5500000E+05  8.4324552E-09
  1.6000000E+05  7.5546702E-09
  1.6500000E+05  6.7885479E-09
  1.7000000E+05  6.1174014E-09
  1.7500000E+05  5.5273941E-09
  1.8000000E+05  5.0069938E-09
  1.8500000E+05  4.5465437E-09
  1.9000000E+05  4.1379209E-09
  1.9500000E+05  3.7742618E-09
  2.0000000E+05  3.4497436E-09
  2.0500000E+05  3.1594066E-09
  2.1000000E+05  2.8990125E-09
  2.2000000E+05  2.4540134E-09
  2.3000000E+05  2.0912663E-09
  2.4000000E+05  1.7931684E-09
  2.5000000E+05  1.5463667E-09
  2.6000000E+05  1.3406202E-09
  2.7000000E+05  1.1679974E-09
  2.8000000E+05  1.0222993E-09
  2.9000000E+05  8.9863958E-10
  3.0000000E+05  7.9313738E-10
  3.1000000E+05  7.0268645E-10
  3.2000000E+05  6.2478294E-10
  3.3000000E+05  5.5739563E-10
  3.4000000E+05  4.9886670E-10
  3.5000000E+05  4.4783520E-10
  3.6000000E+05  4.0317785E-10
  3.7000000E+05  3.6396277E-10
  3.8000000E+05  3.2941316E-10
  3.9000000E+05  2.9887846E-10
  4.0000000E+05  2.7181148E-10
  4.1000000E+05  2.4775004E-10
  4.2000000E+05  2.2630215E-10
  4.3000000E+05  2.0713419E-10
  4.4000000E+05  1.8996117E-10
  4.6000000E+05  1.6065705E-10
  4.8000000E+05  1.3681455E-10
  5.0000000E+05  1.1725493E-10
  5.1250000E+05  1.0679915E-10
  5.2500000E+05  9.7489543E-11
  5.3750000E+05  8.9178161E-11
  5.5000000E+05  8.1738916E-11
  5.7500000E+05  6.9060640E-11
  5.8750000E+05  6.3649226E-11
  6.0000000E+05  5.8760779E-11
  6.2500000E+05  5.0321759E-11
  6.5000000E+05  4.3353014E-11
  6.7500000E+05  3.7556381E-11
  7.0000000E+05  3.2702055E-11
  7.2500000E+05  2.8611282E-11
  7.5000000E+05  2.5143706E-11
  7.7500000E+05  2.2188252E-11
  8.0000000E+05  1.9656366E-11
  8.2500000E+05  1.7476906E-11
  8.5000000E+05  1.5592328E-11
  8.7500000E+05  1.3955800E-11
  9.0000000E+05  1.2528982E-11
  9.2500000E+05  1.1280289E-11
  9.5000000E+05  1.0183563E-11
  9.7500000E+05  9.2170394E-12
  1.0000000E+06  8.3625251E-12
  1.0250000E+06  7.6047365E-12
  1.0500000E+06  6.9307775E-12
  1.0750000E+06  6.3297234E-12
  1.1000000E+06  5.7922822E-12
  1.1250000E+06  5.3105205E-12
  1.1500000E+06  4.8776399E-12
  1.2000000E+06  4.1359378E-12
  1.2500000E+06  3.5293155E-12
  1.3000000E+06  3.0292695E-12
  1.3500000E+06  2.6140934E-12
  1.4000000E+06  2.2670804E-12
  1.4500000E+06  1.9752458E-12
  1.5000000E+06  1.7284087E-12
  1.5500000E+06  1.5185168E-12
  1.6000000E+06  1.3391502E-12
  1.6500000E+06  1.1851533E-12
  1.7000000E+06  1.0523575E-12
  1.7500000E+06  9.3737138E-13
  1.8000000E+06  8.3741962E-13
  1.8500000E+06  7.5021950E-13
  1.9000000E+06  6.7388278E-13
  1.9500000E+06  6.0683839E-13
  2.0000000E+06  5.4777308E-13
  2.0500000E+06  4.9558407E-13
  2.1000000E+06  4.4934134E-13
  2.1500000E+06  4.0825778E-13
  2.2000000E+06  3.7166463E-13
  2.2500000E+06  3.3899165E-13
  2.3000000E+06  3.0975116E-13
  2.4000000E+06  2.5995166E-13
  2.5000000E+06  2.1956118E-13
  2.6000000E+06  1.8654940E-13
  2.7000000E+06  1.5937567E-13
  2.8000000E+06  1.3685925E-13
  2.9000000E+06  1.1808690E-13
  3.0000000E+06  1.0234645E-13
  3.1000000E+06  8.9077542E-14
  3.2000000E+06  7.7835873E-14
  3.3000000E+06  6.8266540E-14
  3.4000000E+06  6.0084266E-14
  3.5000000E+06  5.3058423E-14
  3.6000000E+06  4.7001498E-14
  3.7000000E+06  4.1760380E-14
  3.8000000E+06  3.7209231E-14
  3.9000000E+06  3.3243980E-14
  4.0000000E+06  2.9778154E-14
  4.1000000E+06  2.6739367E-14
  4.2000000E+06  2.4066773E-14
  4.3000000E+06  2.1709341E-14
  4.4000000E+06  1.9624110E-14
  4.5000000E+06  1.7774792E-14
  4.6000000E+06  1.6131084E-14
  4.7000000E+06  1.4667396E-14
  4.8000000E+06  1.3361614E-14
  
  
#  35   3  L2  EION =  1.602000000E+03 eV   272
#  S(0) = 1.642137E+00
  1.6004600E+01  0.0000000E+00
  1.6004600E+03  0.0000000E+00
  1.6004600E+03  6.9599345E-04
  1.6020000E+03  6.9599345E-04
  1.6020160E+03  6.9599345E-04
  1.6023222E+03  7.7617794E-04
  1.6026284E+03  8.5696595E-04
  1.6029346E+03  9.3748784E-04
  1.6032408E+03  1.0168850E-03
  1.6035470E+03  1.0943416E-03
  1.6038532E+03  1.1691114E-03
  1.6044656E+03  1.3080877E-03
  1.6050780E+03  1.4299487E-03
  1.6056904E+03  1.5327176E-03
  1.6069152E+03  1.6812501E-03
  1.6081400E+03  1.7645461E-03
  1.6093648E+03  1.8008011E-03
  1.6105896E+03  1.8069221E-03
  1.6118144E+03  1.7955386E-03
  1.6130392E+03  1.7750622E-03
  1.6142640E+03  1.7507248E-03
  1.6154888E+03  1.7256188E-03
  1.6167136E+03  1.7014806E-03
  1.6191632E+03  1.6592487E-03
  1.6216128E+03  1.6265193E-03
  1.6265120E+03  1.5865302E-03
  1.6314112E+03  1.5708000E-03
  1.6363104E+03  1.5690770E-03
  1.6412096E+03  1.5740087E-03
  1.6461088E+03  1.5806904E-03
  1.6510080E+03  1.5860915E-03
  1.6559072E+03  1.5886105E-03
  1.6608064E+03  1.5876979E-03
  1.6706048E+03  1.5765867E-03
  1.6804032E+03  1.5575184E-03
  1.6902016E+03  1.5358596E-03
  1.7000000E+03  1.5149944E-03
  1.7125000E+03  1.4912492E-03
  1.7250000E+03  1.4699337E-03
  1.7375000E+03  1.4490990E-03
  1.7500000E+03  1.4272164E-03
  1.7625000E+03  1.4037799E-03
  1.7750000E+03  1.3791221E-03
  1.7875000E+03  1.3540721E-03
  1.8000000E+03  1.3293784E-03
  1.8250000E+03  1.2828292E-03
  1.8500000E+03  1.2399820E-03
  1.9000000E+03  1.1587365E-03
  1.9250000E+03  1.1194749E-03
  1.9500000E+03  1.0819852E-03
  1.9750000E+03  1.0467134E-03
  2.0000000E+03  1.0134362E-03
  2.0500000E+03  9.5103312E-04
  2.0750000E+03  9.2137107E-04
  2.1000000E+03  8.9280483E-04
  2.1500000E+03  8.3940360E-04
  2.2000000E+03  7.9060698E-04
  2.3000000E+03  7.0318795E-04
  2.4000000E+03  6.2793839E-04
  2.5000000E+03  5.6287864E-04
  2.6000000E+03  5.0608015E-04
  2.7000000E+03  4.5663305E-04
  2.8000000E+03  4.1316717E-04
  2.9000000E+03  3.7486934E-04
  3.0000000E+03  3.4111053E-04
  3.1000000E+03  3.1113739E-04
  3.2000000E+03  2.8445601E-04
  3.4000000E+03  2.3941845E-04
  3.6000000E+03  2.0317047E-04
  3.8000000E+03  1.7369432E-04
  4.0000000E+03  1.4951976E-04
  4.2000000E+03  1.2951959E-04
  4.4000000E+03  1.1283640E-04
  4.6000000E+03  9.8820290E-05
  4.8000000E+03  8.6967464E-05
  5.0000000E+03  7.6882763E-05
  5.2500000E+03  6.6292894E-05
  5.5000000E+03  5.7505699E-05
  5.7500000E+03  5.0158852E-05
  6.0000000E+03  4.3973341E-05
  6.5000000E+03  3.4264434E-05
  6.7500000E+03  3.0435229E-05
  7.0000000E+03  2.7136349E-05
  7.2500000E+03  2.4280733E-05
  7.5000000E+03  2.1797738E-05
  7.7500000E+03  1.9629673E-05
  8.0000000E+03  1.7729123E-05
  8.2500000E+03  1.6056890E-05
  8.5000000E+03  1.4580394E-05
  9.0000000E+03  1.2110076E-05
  9.5000000E+03  1.0148211E-05
  1.0000000E+04  8.5729484E-06
  1.0500000E+04  7.2954521E-06
  1.1000000E+04  6.2500001E-06
  1.1500000E+04  5.3873210E-06
  1.2000000E+04  4.6700230E-06
  1.2500000E+04  4.0694107E-06
  1.3000000E+04  3.5632338E-06
  1.3500000E+04  3.1340731E-06
  1.4000000E+04  2.7681692E-06
  1.4500000E+04  2.4545674E-06
  1.5000000E+04  2.1844786E-06
  1.5500000E+04  1.9508005E-06
  1.6000000E+04  1.7477564E-06
  1.6500000E+04  1.5706178E-06
  1.7000000E+04  1.4154909E-06
  1.8000000E+04  1.1589199E-06
  1.9000000E+04  9.5815589E-07
  2.0000000E+04  7.9917709E-07
  2.1000000E+04  6.7192369E-07
  2.2000000E+04  5.6906335E-07
  2.3000000E+04  4.8517478E-07
  2.4000000E+04  4.1619694E-07
  2.5000000E+04  3.5905130E-07
  2.6000000E+04  3.1137842E-07
  2.7000000E+04  2.7135157E-07
  2.8000000E+04  2.3754321E-07
  2.9000000E+04  2.0882808E-07
  3.0000000E+04  1.8431196E-07
  3.1000000E+04  1.6327889E-07
  3.2000000E+04  1.4515159E-07
  3.3000000E+04  1.2946152E-07
  3.4000000E+04  1.1582606E-07
  3.5000000E+04  1.0393093E-07
  3.6000000E+04  9.3516562E-08
  3.8000000E+04  7.6303914E-08
  4.0000000E+04  6.2854527E-08
  4.2000000E+04  5.2224650E-08
  4.4000000E+04  4.3735373E-08
  4.6000000E+04  3.6890942E-08
  4.8000000E+04  3.1324426E-08
  5.0000000E+04  2.6760828E-08
  5.2500000E+04  2.2153957E-08
  5.5000000E+04  1.8488450E-08
  5.7500000E+04  1.5543581E-08
  5.8750000E+04  1.4288760E-08
  6.0000000E+04  1.3156597E-08
  6.2500000E+04  1.1205972E-08
  6.5000000E+04  9.5998995E-09
  6.7500000E+04  8.2682756E-09
  7.0000000E+04  7.1570413E-09
  7.2500000E+04  6.2241219E-09
  7.5000000E+04  5.4364882E-09
  7.7500000E+04  4.7680086E-09
  8.0000000E+04  4.1978522E-09
  8.2500000E+04  3.7092966E-09
  8.5000000E+04  3.2888304E-09
  8.7500000E+04  2.9254706E-09
  9.0000000E+04  2.6102356E-09
  9.2500000E+04  2.3357408E-09
  9.5000000E+04  2.0958837E-09
  9.7500000E+04  1.8855964E-09
  1.0000000E+05  1.7006504E-09
  1.0250000E+05  1.5375019E-09
  1.0500000E+05  1.3931683E-09
  1.1000000E+05  1.1512502E-09
  1.1500000E+05  9.5895279E-10
  1.2000000E+05  8.0465286E-10
  1.2500000E+05  6.7976519E-10
  1.3000000E+05  5.7787120E-10
  1.3500000E+05  4.9411871E-10
  1.4000000E+05  4.2480204E-10
  1.4500000E+05  3.6706348E-10
  1.5000000E+05  3.1867969E-10
  1.5500000E+05  2.7790659E-10
  1.6000000E+05  2.4336531E-10
  1.6500000E+05  2.1395784E-10
  1.7000000E+05  1.8880387E-10
  1.7500000E+05  1.6719307E-10
  1.8000000E+05  1.4854875E-10
  1.8500000E+05  1.3240004E-10
  1.9000000E+05  1.1836038E-10
  1.9500000E+05  1.0611082E-10
  2.0000000E+05  9.5386885E-11
  2.0500000E+05  8.5968255E-11
  2.1000000E+05  7.7670600E-11
  2.2000000E+05  6.3842967E-11
  2.3000000E+05  5.2931193E-11
  2.4000000E+05  4.4233224E-11
  2.5000000E+05  3.7235361E-11
  2.6000000E+05  3.1556919E-11
  2.7000000E+05  2.6912477E-11
  2.8000000E+05  2.3085706E-11
  2.9000000E+05  1.9910977E-11
  3.0000000E+05  1.7260282E-11
  3.1000000E+05  1.5033824E-11
  3.2000000E+05  1.3153170E-11
  3.3000000E+05  1.1556205E-11
  3.4000000E+05  1.0193373E-11
  3.5000000E+05  9.0248795E-12
  3.6000000E+05  8.0185646E-12
  3.7000000E+05  7.1482783E-12
  3.8000000E+05  6.3926315E-12
  3.9000000E+05  5.7340406E-12
  4.0000000E+05  5.1579779E-12
  4.2000000E+05  4.2071870E-12
  4.4000000E+05  3.4656089E-12
  4.6000000E+05  2.8804634E-12
  4.8000000E+05  2.4138279E-12
  5.0000000E+05  2.0380533E-12
  5.1250000E+05  1.8400295E-12
  5.2500000E+05  1.6655178E-12
  5.3750000E+05  1.5112461E-12
  5.5000000E+05  1.3744609E-12
  5.7500000E+05  1.1443982E-12
  5.8750000E+05  1.0474669E-12
  6.0000000E+05  9.6060520E-13
  6.2500000E+05  8.1233698E-13
  6.5000000E+05  6.9165193E-13
  6.7500000E+05  5.9260552E-13
  7.0000000E+05  5.1069627E-13
  7.2500000E+05  4.4247980E-13
  7.5000000E+05  3.8529359E-13
  7.7500000E+05  3.3706026E-13
  8.0000000E+05  2.9614576E-13
  8.2500000E+05  2.6125431E-13
  8.5000000E+05  2.3135032E-13
  8.7500000E+05  2.0560050E-13
  9.0000000E+05  1.8332993E-13
  9.2500000E+05  1.6398851E-13
  9.5000000E+05  1.4712525E-13
  9.7500000E+05  1.3236830E-13
  1.0000000E+06  1.1940942E-13
  1.0250000E+06  1.0799184E-13
  1.0500000E+06  9.7900586E-14
  1.1000000E+06  8.1002147E-14
  1.1500000E+06  6.7577313E-14
  1.2000000E+06  5.6803870E-14
  1.2500000E+06  4.8078368E-14
  1.3000000E+06  4.0951771E-14
  1.3500000E+06  3.5085814E-14
  1.4000000E+06  3.0222836E-14
  1.4500000E+06  2.6164561E-14
  1.5000000E+06  2.2756978E-14
  1.5500000E+06  1.9879390E-14
  1.6000000E+06  1.7436388E-14
  1.6500000E+06  1.5351985E-14
  1.7000000E+06  1.3565234E-14
  1.7500000E+06  1.2026914E-14
  1.8000000E+06  1.0697008E-14
  1.8500000E+06  9.5427970E-15
  1.9000000E+06  8.5373795E-15
  1.9500000E+06  7.6585189E-15
  2.0000000E+06  6.8877442E-15
  2.0500000E+06  6.2096400E-15
  2.1000000E+06  5.6112872E-15
  2.2000000E+06  4.6120156E-15
  2.3000000E+06  3.8214197E-15
  2.4000000E+06  3.1898581E-15
  2.5000000E+06  2.6808640E-15
  2.6000000E+06  2.2673000E-15
  2.7000000E+06  1.9287387E-15
  2.8000000E+06  1.6496398E-15
  2.9000000E+06  1.4180641E-15
  3.0000000E+06  1.2247579E-15
  3.1000000E+06  1.0624872E-15
  3.2000000E+06  9.2554899E-16
  3.3000000E+06  8.0941445E-16
  3.4000000E+06  7.1046114E-16
  3.5000000E+06  6.2577429E-16
  3.6000000E+06  5.5299446E-16
  3.7000000E+06  4.9020162E-16
  3.8000000E+06  4.3582603E-16
  3.9000000E+06  3.8857500E-16
  4.0000000E+06  3.4737848E-16
  4.1000000E+06  3.1134635E-16
  4.2000000E+06  2.7973222E-16
  4.3000000E+06  2.5191005E-16
  4.4000000E+06  2.2735432E-16
  4.6000000E+06  1.8633923E-16
  4.8000000E+06  1.5391744E-16
  5.0000000E+06  1.2808703E-16
  
  
#  35   4  L3  EION =  1.556000000E+03 eV   273
#  S(0) = 3.279242E+00
  1.5544360E+01  0.0000000E+00
  1.5544360E+03  0.0000000E+00
  1.5544360E+03  1.4416417E-03
  1.5560000E+03  1.4416417E-03
  1.5560155E+03  1.4416417E-03
  1.5562904E+03  1.5894865E-03
  1.5565653E+03  1.7385235E-03
  1.5568402E+03  1.8874876E-03
  1.5571151E+03  2.0351189E-03
  1.5576650E+03  2.3215842E-03
  1.5582148E+03  2.5892385E-03
  1.5593144E+03  3.0437662E-03
  1.5598642E+03  3.2244758E-03
  1.5604140E+03  3.3737190E-03
  1.5615136E+03  3.5858764E-03
  1.5626132E+03  3.7037579E-03
  1.5637128E+03  3.7542217E-03
  1.5648124E+03  3.7603462E-03
  1.5659120E+03  3.7394253E-03
  1.5670117E+03  3.7034109E-03
  1.5692109E+03  3.6145700E-03
  1.5714101E+03  3.5272468E-03
  1.5736093E+03  3.4528780E-03
  1.5780078E+03  3.3495112E-03
  1.5824062E+03  3.2960215E-03
  1.5868047E+03  3.2757141E-03
  1.5912031E+03  3.2748792E-03
  1.5956016E+03  3.2835095E-03
  1.6000000E+03  3.2946787E-03
  1.6062500E+03  3.3065270E-03
  1.6125000E+03  3.3082530E-03
  1.6187500E+03  3.2986155E-03
  1.6250000E+03  3.2793932E-03
  1.6375000E+03  3.2243521E-03
  1.6500000E+03  3.1644846E-03
  1.6625000E+03  3.1101283E-03
  1.6750000E+03  3.0619295E-03
  1.6875000E+03  3.0162659E-03
  1.7000000E+03  2.9694567E-03
  1.7125000E+03  2.9197217E-03
  1.7250000E+03  2.8672087E-03
  1.7500000E+03  2.7599483E-03
  1.7750000E+03  2.6585434E-03
  1.8000000E+03  2.5654977E-03
  1.8500000E+03  2.3911292E-03
  1.8750000E+03  2.3070736E-03
  1.9000000E+03  2.2266281E-03
  1.9250000E+03  2.1509608E-03
  1.9500000E+03  2.0796842E-03
  2.0000000E+03  1.9468100E-03
  2.0500000E+03  1.8233151E-03
  2.1000000E+03  1.7100816E-03
  2.1500000E+03  1.6070797E-03
  2.2000000E+03  1.5119092E-03
  2.3000000E+03  1.3415607E-03
  2.4000000E+03  1.1959839E-03
  2.5000000E+03  1.0697584E-03
  2.6000000E+03  9.6036980E-04
  2.7000000E+03  8.6503277E-04
  2.8000000E+03  7.8139890E-04
  2.9000000E+03  7.0807419E-04
  3.0000000E+03  6.4332028E-04
  3.1000000E+03  5.8595456E-04
  3.2000000E+03  5.3508816E-04
  3.4000000E+03  4.4928055E-04
  3.6000000E+03  3.8037763E-04
  3.8000000E+03  3.2454321E-04
  4.0000000E+03  2.7883597E-04
  4.2000000E+03  2.4108184E-04
  4.4000000E+03  2.0965509E-04
  4.6000000E+03  1.8330738E-04
  4.8000000E+03  1.6106768E-04
  5.0000000E+03  1.4217695E-04
  5.2500000E+03  1.2237373E-04
  5.5000000E+03  1.0597124E-04
  5.7500000E+03  9.2281016E-05
  6.0000000E+03  8.0773952E-05
  6.5000000E+03  6.2753548E-05
  6.7500000E+03  5.5662501E-05
  7.0000000E+03  4.9562125E-05
  7.2500000E+03  4.4288582E-05
  7.5000000E+03  3.9709167E-05
  8.0000000E+03  3.2219171E-05
  8.5000000E+03  2.6436457E-05
  9.0000000E+03  2.1909891E-05
  9.5000000E+03  1.8322599E-05
  1.0000000E+04  1.5447938E-05
  1.0500000E+04  1.3121111E-05
  1.1000000E+04  1.1220419E-05
  1.1500000E+04  9.6547757E-06
  1.2000000E+04  8.3551783E-06
  1.2500000E+04  7.2687611E-06
  1.3000000E+04  6.3545983E-06
  1.3500000E+04  5.5806990E-06
  1.4000000E+04  4.9218372E-06
  1.4500000E+04  4.3579562E-06
  1.5000000E+04  3.8729847E-06
  1.5500000E+04  3.4539552E-06
  1.6000000E+04  3.0903334E-06
  1.6500000E+04  2.7735069E-06
  1.7000000E+04  2.4963938E-06
  1.8000000E+04  2.0388719E-06
  1.9000000E+04  1.6816928E-06
  2.0000000E+04  1.3994795E-06
  2.1000000E+04  1.1740634E-06
  2.2000000E+04  9.9222938E-07
  2.3000000E+04  8.4422531E-07
  2.4000000E+04  7.2275989E-07
  2.5000000E+04  6.2231585E-07
  2.6000000E+04  5.3867196E-07
  2.7000000E+04  4.6856556E-07
  2.8000000E+04  4.0945109E-07
  2.9000000E+04  3.5932510E-07
  3.0000000E+04  3.1659793E-07
  3.1000000E+04  2.7999873E-07
  3.2000000E+04  2.4850433E-07
  3.3000000E+04  2.2128545E-07
  3.4000000E+04  1.9766578E-07
  3.5000000E+04  1.7709056E-07
  3.6000000E+04  1.5910221E-07
  3.8000000E+04  1.2943191E-07
  4.0000000E+04  1.0631090E-07
  4.2000000E+04  8.8084557E-08
  4.4000000E+04  7.3565263E-08
  4.6000000E+04  6.1887831E-08
  4.8000000E+04  5.2413277E-08
  5.0000000E+04  4.4663733E-08
  5.2500000E+04  3.6860376E-08
  5.5000000E+04  3.0668550E-08
  5.7500000E+04  2.5707267E-08
  5.8750000E+04  2.3597442E-08
  6.0000000E+04  2.1696286E-08
  6.2500000E+04  1.8426828E-08
  6.5000000E+04  1.5741521E-08
  6.7500000E+04  1.3520468E-08
  7.0000000E+04  1.1671399E-08
  7.2500000E+04  1.0122650E-08
  7.5000000E+04  8.8180817E-09
  7.7500000E+04  7.7133606E-09
  8.0000000E+04  6.7732141E-09
  8.2500000E+04  5.9693815E-09
  8.5000000E+04  5.2790714E-09
  8.7500000E+04  4.6837881E-09
  9.0000000E+04  4.1684346E-09
  9.2500000E+04  3.7206205E-09
  9.5000000E+04  3.3301236E-09
  1.0000000E+05  2.6885961E-09
  1.0500000E+05  2.1915156E-09
  1.1000000E+05  1.8019831E-09
  1.1500000E+05  1.4935664E-09
  1.2000000E+05  1.2470560E-09
  1.2500000E+05  1.0483060E-09
  1.3000000E+05  8.8677189E-10
  1.3500000E+05  7.5450543E-10
  1.4000000E+05  6.4545333E-10
  1.4500000E+05  5.5496092E-10
  1.5000000E+05  4.7941675E-10
  1.5500000E+05  4.1599571E-10
  1.6000000E+05  3.6247057E-10
  1.6500000E+05  3.1707251E-10
  1.7000000E+05  2.7838713E-10
  1.7500000E+05  2.4527622E-10
  1.8000000E+05  2.1681819E-10
  1.8500000E+05  1.9226244E-10
  1.9000000E+05  1.7099440E-10
  1.9500000E+05  1.5250834E-10
  2.0000000E+05  1.3638603E-10
  2.0500000E+05  1.2227997E-10
  2.1000000E+05  1.0990015E-10
  2.2000000E+05  8.9385628E-11
  2.3000000E+05  7.3321396E-11
  2.4000000E+05  6.0615291E-11
  2.5000000E+05  5.0472329E-11
  2.6000000E+05  4.2306432E-11
  2.7000000E+05  3.5680402E-11
  2.8000000E+05  3.0264569E-11
  2.9000000E+05  2.5807812E-11
  3.0000000E+05  2.2117036E-11
  3.1000000E+05  1.9042488E-11
  3.2000000E+05  1.6467073E-11
  3.3000000E+05  1.4298529E-11
  3.4000000E+05  1.2463638E-11
  3.5000000E+05  1.0903906E-11
  3.6000000E+05  9.5722987E-12
  3.7000000E+05  8.4307668E-12
  3.8000000E+05  7.4483622E-12
  3.9000000E+05  6.5997768E-12
  4.0000000E+05  5.8642093E-12
  4.2000000E+05  4.6663297E-12
  4.4000000E+05  3.7492011E-12
  4.6000000E+05  3.0390277E-12
  4.8000000E+05  2.4833802E-12
  5.0000000E+05  2.0444816E-12
  5.1250000E+05  1.8168749E-12
  5.2500000E+05  1.6187374E-12
  5.3750000E+05  1.4457264E-12
  5.5000000E+05  1.2942151E-12
  5.7500000E+05  1.0440087E-12
  5.8750000E+05  9.4059132E-13
  6.0000000E+05  8.4907690E-13
  6.2500000E+05  6.9574813E-13
  6.5000000E+05  5.7407561E-13
  6.7500000E+05  4.7673356E-13
  7.0000000E+05  3.9826642E-13
  7.2500000E+05  3.3456906E-13
  7.5000000E+05  2.8252260E-13
  7.7500000E+05  2.3973571E-13
  8.0000000E+05  2.0435943E-13
  8.2500000E+05  1.7495292E-13
  8.5000000E+05  1.5038510E-13
  8.7500000E+05  1.2976195E-13
  9.0000000E+05  1.1237221E-13
  9.2500000E+05  9.7646599E-14
  9.5000000E+05  8.5126767E-14
  9.7500000E+05  7.4441643E-14
  1.0000000E+06  6.5289262E-14
  1.0250000E+06  5.7422719E-14
  1.0500000E+06  5.0639156E-14
  1.0750000E+06  4.4771145E-14
  1.1000000E+06  3.9679919E-14
  1.1250000E+06  3.5250002E-14
  1.1500000E+06  3.1384930E-14
  1.2000000E+06  2.5038635E-14
  1.2500000E+06  2.0134979E-14
  1.3000000E+06  1.6311300E-14
  1.3500000E+06  1.3304491E-14
  1.4000000E+06  1.0921422E-14
  1.4500000E+06  9.0188366E-15
  1.5000000E+06  7.4894316E-15
  1.5500000E+06  6.2521040E-15
  1.6000000E+06  5.2450329E-15
  1.6500000E+06  4.4207282E-15
  1.7000000E+06  3.7424200E-15
  1.7500000E+06  3.1814336E-15
  1.8000000E+06  2.7152592E-15
  1.8500000E+06  2.3261149E-15
  1.9000000E+06  1.9998728E-15
  1.9500000E+06  1.7252444E-15
  2.0000000E+06  1.4931625E-15
  2.0500000E+06  1.2963081E-15
  2.1000000E+06  1.1287428E-15
  2.1500000E+06  9.8562631E-16
  2.2000000E+06  8.6299531E-16
  2.2500000E+06  7.5759157E-16
  2.3000000E+06  6.6672567E-16
  2.3500000E+06  5.8816897E-16
  2.4000000E+06  5.2006778E-16
  2.4500000E+06  4.6087486E-16
  2.5000000E+06  4.0929437E-16
  2.6000000E+06  3.2478636E-16
  2.7000000E+06  2.5971583E-16
  2.8000000E+06  2.0917769E-16
  2.9000000E+06  1.6960888E-16
  3.0000000E+06  1.3839418E-16
  3.1000000E+06  1.1359501E-16
  3.2000000E+06  9.3761252E-17
  3.3000000E+06  7.7798814E-17
  3.4000000E+06  6.4875699E-17
  3.5000000E+06  5.4354435E-17
  3.6000000E+06  4.5743226E-17
  3.7000000E+06  3.8660154E-17
  3.8000000E+06  3.2806396E-17
  3.9000000E+06  2.7946721E-17
  4.0000000E+06  2.3894782E-17
  4.1000000E+06  2.0501870E-17
  4.2000000E+06  1.7649159E-17
  4.3000000E+06  1.5241319E-17
  4.4000000E+06  1.3201473E-17
  4.5000000E+06  1.1467599E-17
  4.6000000E+06  9.9896023E-18
  4.7000000E+06  8.7262507E-18
  4.8000000E+06  7.6434355E-18
  4.9000000E+06  6.7128712E-18
  
  
#  35   5  M1  EION =  2.620000000E+02 eV   284
#  S(0) = 1.085927E+00
  2.5185658E+00  0.0000000E+00
  2.5185658E+02  0.0000000E+00
  2.5185658E+02  1.6202837E-03
  2.6200000E+02  1.6202837E-03
  2.6200272E+02  1.6202837E-03
  2.6220265E+02  1.6259792E-03
  2.6240259E+02  1.6314274E-03
  2.6260252E+02  1.6366436E-03
  2.6280245E+02  1.6416425E-03
  2.6320231E+02  1.6510419E-03
  2.6360218E+02  1.6597253E-03
  2.6440190E+02  1.6752827E-03
  2.6520163E+02  1.6888879E-03
  2.6680109E+02  1.7118544E-03
  2.6840054E+02  1.7308969E-03
  2.7000000E+02  1.7472453E-03
  2.7250000E+02  1.7688548E-03
  2.7500000E+02  1.7865674E-03
  2.7750000E+02  1.8007775E-03
  2.8000000E+02  1.8116152E-03
  2.8250000E+02  1.8191545E-03
  2.8500000E+02  1.8235009E-03
  2.9000000E+02  1.8233294E-03
  2.9500000E+02  1.8130493E-03
  3.0000000E+02  1.7951154E-03
  3.0500000E+02  1.7720158E-03
  3.1000000E+02  1.7459388E-03
  3.1500000E+02  1.7186102E-03
  3.2000000E+02  1.6912663E-03
  3.2500000E+02  1.6647014E-03
  3.3000000E+02  1.6393488E-03
  3.3500000E+02  1.6153822E-03
  3.4000000E+02  1.5927765E-03
  3.5000000E+02  1.5510459E-03
  3.6000000E+02  1.5124999E-03
  3.7000000E+02  1.4754628E-03
  3.8000000E+02  1.4387603E-03
  3.9000000E+02  1.4018535E-03
  4.0000000E+02  1.3647543E-03
  4.2000000E+02  1.2913938E-03
  4.3000000E+02  1.2560133E-03
  4.4000000E+02  1.2219484E-03
  4.5000000E+02  1.1893324E-03
  4.6000000E+02  1.1581901E-03
  4.8000000E+02  1.0998867E-03
  5.0000000E+02  1.0458714E-03
  5.2500000E+02  9.8279795E-04
  5.5000000E+02  9.2395426E-04
  5.7500000E+02  8.6946981E-04
  6.0000000E+02  8.1952858E-04
  6.5000000E+02  7.3221241E-04
  6.7500000E+02  6.9365442E-04
  7.0000000E+02  6.5781121E-04
  7.2500000E+02  6.2440182E-04
  7.5000000E+02  5.9333065E-04
  8.0000000E+02  5.3770935E-04
  8.2500000E+02  5.1285705E-04
  8.5000000E+02  4.8970070E-04
  8.7500000E+02  4.6802698E-04
  9.0000000E+02  4.4767964E-04
  9.5000000E+02  4.1060036E-04
  1.0000000E+03  3.7782992E-04
  1.0500000E+03  3.4884345E-04
  1.1000000E+03  3.2306795E-04
  1.1500000E+03  2.9994130E-04
  1.2000000E+03  2.7911715E-04
  1.2500000E+03  2.6036443E-04
  1.3000000E+03  2.4343153E-04
  1.3500000E+03  2.2806672E-04
  1.4000000E+03  2.1406904E-04
  1.4500000E+03  2.0128753E-04
  1.5000000E+03  1.8959299E-04
  1.6000000E+03  1.6900619E-04
  1.7000000E+03  1.5151944E-04
  1.8000000E+03  1.3654633E-04
  1.9000000E+03  1.2363352E-04
  2.0000000E+03  1.1241418E-04
  2.1000000E+03  1.0260399E-04
  2.2000000E+03  9.3984388E-05
  2.3000000E+03  8.6374828E-05
  2.4000000E+03  7.9621592E-05
  2.5000000E+03  7.3599186E-05
  2.6000000E+03  6.8207081E-05
  2.7000000E+03  6.3362394E-05
  2.8000000E+03  5.8995051E-05
  2.9000000E+03  5.5045313E-05
  3.0000000E+03  5.1462383E-05
  3.1000000E+03  4.8202868E-05
  3.2000000E+03  4.5229465E-05
  3.4000000E+03  4.0016970E-05
  3.6000000E+03  3.5616718E-05
  3.8000000E+03  3.1871069E-05
  4.0000000E+03  2.8658621E-05
  4.2000000E+03  2.5884659E-05
  4.4000000E+03  2.3474399E-05
  4.6000000E+03  2.1368177E-05
  4.8000000E+03  1.9517969E-05
  5.0000000E+03  1.7884762E-05
  5.2500000E+03  1.6100325E-05
  5.5000000E+03  1.4555107E-05
  5.7500000E+03  1.3209121E-05
  6.0000000E+03  1.2030311E-05
  6.5000000E+03  1.0075277E-05
  6.7500000E+03  9.2605317E-06
  7.0000000E+03  8.5341280E-06
  7.2500000E+03  7.8840873E-06
  7.5000000E+03  7.3003695E-06
  7.7500000E+03  6.7745107E-06
  8.0000000E+03  6.2993375E-06
  8.2500000E+03  5.8687374E-06
  8.5000000E+03  5.4774763E-06
  9.0000000E+03  4.7955922E-06
  9.5000000E+03  4.2245223E-06
  1.0000000E+04  3.7422291E-06
  1.0500000E+04  3.3318124E-06
  1.1000000E+04  2.9801476E-06
  1.1500000E+04  2.6769243E-06
  1.2000000E+04  2.4139610E-06
  1.2500000E+04  2.1847015E-06
  1.3000000E+04  1.9838463E-06
  1.3500000E+04  1.8070777E-06
  1.4000000E+04  1.6508510E-06
  1.4500000E+04  1.5122362E-06
  1.5000000E+04  1.3887959E-06
  1.5500000E+04  1.2784906E-06
  1.6000000E+04  1.1796039E-06
  1.6500000E+04  1.0906841E-06
  1.7000000E+04  1.0104972E-06
  1.7500000E+04  9.3798953E-07
  1.8000000E+04  8.7225759E-07
  1.8500000E+04  8.1252327E-07
  1.9000000E+04  7.5811404E-07
  2.0000000E+04  6.6301272E-07
  2.1000000E+04  5.8312667E-07
  2.2000000E+04  5.1552029E-07
  2.3000000E+04  4.5791544E-07
  2.4000000E+04  4.0852497E-07
  2.5000000E+04  3.6593318E-07
  2.6000000E+04  3.2900829E-07
  2.7000000E+04  2.9683791E-07
  2.8000000E+04  2.6868098E-07
  2.9000000E+04  2.4393125E-07
  3.0000000E+04  2.2208939E-07
  3.1000000E+04  2.0274156E-07
  3.2000000E+04  1.8554273E-07
  3.3000000E+04  1.7020366E-07
  3.4000000E+04  1.5648064E-07
  3.5000000E+04  1.4416730E-07
  3.6000000E+04  1.3308815E-07
  3.7000000E+04  1.2309327E-07
  3.8000000E+04  1.1405404E-07
  3.9000000E+04  1.0585973E-07
  4.0000000E+04  9.8414605E-08
  4.2000000E+04  8.5450661E-08
  4.4000000E+04  7.4618049E-08
  4.6000000E+04  6.5499860E-08
  4.8000000E+04  5.7773045E-08
  5.0000000E+04  5.1184666E-08
  5.1250000E+04  4.7554393E-08
  5.2500000E+04  4.4249512E-08
  5.3750000E+04  4.1234825E-08
  5.5000000E+04  3.8479583E-08
  5.7500000E+04  3.3642924E-08
  5.8750000E+04  3.1516973E-08
  6.0000000E+04  2.9560562E-08
  6.2500000E+04  2.6092943E-08
  6.5000000E+04  2.3130168E-08
  6.7500000E+04  2.0584928E-08
  7.0000000E+04  1.8387300E-08
  7.2500000E+04  1.6480859E-08
  7.5000000E+04  1.4819744E-08
  7.7500000E+04  1.3366418E-08
  8.0000000E+04  1.2089968E-08
  8.2500000E+04  1.0964785E-08
  8.5000000E+04  9.9695386E-09
  8.7500000E+04  9.0863715E-09
  9.0000000E+04  8.3002628E-09
  9.2500000E+04  7.5985185E-09
  9.5000000E+04  6.9703627E-09
  9.7500000E+04  6.4066098E-09
  1.0000000E+05  5.8993997E-09
  1.0250000E+05  5.4419819E-09
  1.0500000E+05  5.0285377E-09
  1.0750000E+05  4.6540343E-09
  1.1000000E+05  4.3141052E-09
  1.1250000E+05  4.0049506E-09
  1.1500000E+05  3.7232540E-09
  1.2000000E+05  3.2309780E-09
  1.2500000E+05  2.8180254E-09
  1.3000000E+05  2.4694250E-09
  1.3500000E+05  2.1734247E-09
  1.4000000E+05  1.9207179E-09
  1.4500000E+05  1.7038772E-09
  1.5000000E+05  1.5169294E-09
  1.5500000E+05  1.3550365E-09
  1.6000000E+05  1.2142553E-09
  1.6500000E+05  1.0913523E-09
  1.7000000E+05  9.8365997E-10
  1.7500000E+05  8.8896541E-10
  1.8000000E+05  8.0542405E-10
  1.8500000E+05  7.3149072E-10
  1.9000000E+05  6.6586521E-10
  1.9500000E+05  6.0744875E-10
  2.0000000E+05  5.5530922E-10
  2.0500000E+05  5.0865284E-10
  2.1000000E+05  4.6680078E-10
  2.1500000E+05  4.2917043E-10
  2.2000000E+05  3.9526015E-10
  2.2500000E+05  3.6463668E-10
  2.3000000E+05  3.3692463E-10
  2.3500000E+05  3.1179774E-10
  2.4000000E+05  2.8897168E-10
  2.4500000E+05  2.6819799E-10
  2.5000000E+05  2.4925901E-10
  2.6000000E+05  2.1614344E-10
  2.7000000E+05  1.8835202E-10
  2.8000000E+05  1.6488955E-10
  2.9000000E+05  1.4497159E-10
  3.0000000E+05  1.2797473E-10
  3.1000000E+05  1.1339978E-10
  3.2000000E+05  1.0084428E-10
  3.3000000E+05  8.9981669E-11
  3.4000000E+05  8.0545334E-11
  3.5000000E+05  7.2316367E-11
  3.6000000E+05  6.5114065E-11
  3.7000000E+05  5.8788494E-11
  3.8000000E+05  5.3214641E-11
  3.9000000E+05  4.8287795E-11
  4.0000000E+05  4.3919862E-11
  4.1000000E+05  4.0036418E-11
  4.2000000E+05  3.6574349E-11
  4.3000000E+05  3.3479924E-11
  4.4000000E+05  3.0707237E-11
  4.5000000E+05  2.8216926E-11
  4.6000000E+05  2.5975133E-11
  4.7000000E+05  2.3952643E-11
  4.8000000E+05  2.2124174E-11
  5.0000000E+05  1.8964348E-11
  5.1250000E+05  1.7274954E-11
  5.2500000E+05  1.5770575E-11
  5.3750000E+05  1.4427360E-11
  5.5000000E+05  1.3224976E-11
  5.7500000E+05  1.1175532E-11
  5.8750000E+05  1.0300651E-11
  6.0000000E+05  9.5102502E-12
  6.1250000E+05  8.7946927E-12
  6.2500000E+05  8.1455998E-12
  6.3750000E+05  7.5556648E-12
  6.5000000E+05  7.0185042E-12
  6.7500000E+05  6.0808220E-12
  7.0000000E+05  5.2954530E-12
  7.2500000E+05  4.6335229E-12
  7.5000000E+05  4.0723635E-12
  7.7500000E+05  3.5940348E-12
  8.0000000E+05  3.1842229E-12
  8.2500000E+05  2.8314223E-12
  8.5000000E+05  2.5263292E-12
  8.7500000E+05  2.2613713E-12
  9.0000000E+05  2.0303442E-12
  9.2500000E+05  1.8281365E-12
  9.5000000E+05  1.6505180E-12
  9.7500000E+05  1.4939692E-12
  1.0000000E+06  1.3555487E-12
  1.0250000E+06  1.2327866E-12
  1.0500000E+06  1.1235985E-12
  1.0750000E+06  1.0262176E-12
  1.1000000E+06  9.3914062E-13
  1.1250000E+06  8.6108185E-13
  1.1500000E+06  7.9093869E-13
  1.1750000E+06  7.2776357E-13
  1.2000000E+06  6.7073940E-13
  1.2250000E+06  6.1915931E-13
  1.2500000E+06  5.7241089E-13
  1.2750000E+06  5.2996209E-13
  1.3000000E+06  4.9134808E-13
  1.3250000E+06  4.5616157E-13
  1.3500000E+06  4.2404486E-13
  1.4000000E+06  3.6779655E-13
  1.4500000E+06  3.2048672E-13
  1.5000000E+06  2.8045418E-13
  1.5500000E+06  2.4639084E-13
  1.6000000E+06  2.1727240E-13
  1.6500000E+06  1.9228900E-13
  1.7000000E+06  1.7077689E-13
  
  
#  35   6  M2  EION =  1.970000000E+02 eV   293
#  S(0) = 1.313296E+00
  1.9260993E+00  0.0000000E+00
  1.9260993E+02  0.0000000E+00
  1.9260993E+02  9.4501098E-04
  1.9700000E+02  9.4501098E-04
  1.9700272E+02  9.4501098E-04
  1.9730245E+02  9.7759037E-04
  1.9760218E+02  1.0108102E-03
  1.9790190E+02  1.0443775E-03
  1.9820163E+02  1.0779914E-03
  1.9880109E+02  1.1441787E-03
  1.9940054E+02  1.2071934E-03
  1.9970027E+02  1.2369503E-03
  2.0000000E+02  1.2653132E-03
  2.0062500E+02  1.3194834E-03
  2.0125000E+02  1.3665193E-03
  2.0187500E+02  1.4064305E-03
  2.0250000E+02  1.4396555E-03
  2.0375000E+02  1.4889432E-03
  2.0500000E+02  1.5207338E-03
  2.0625000E+02  1.5407953E-03
  2.0750000E+02  1.5534601E-03
  2.0875000E+02  1.5616952E-03
  2.1000000E+02  1.5674348E-03
  2.1250000E+02  1.5758683E-03
  2.1500000E+02  1.5839577E-03
  2.1750000E+02  1.5935785E-03
  2.2000000E+02  1.6052714E-03
  2.2500000E+02  1.6346338E-03
  2.3000000E+02  1.6700100E-03
  2.3500000E+02  1.7084996E-03
  2.4000000E+02  1.7472992E-03
  2.4500000E+02  1.7840721E-03
  2.5000000E+02  1.8171454E-03
  2.5500000E+02  1.8455622E-03
  2.6000000E+02  1.8690175E-03
  2.6500000E+02  1.8876961E-03
  2.7000000E+02  1.9020821E-03
  2.8000000E+02  1.9205714E-03
  2.9000000E+02  1.9293130E-03
  3.0000000E+02  1.9316060E-03
  3.1000000E+02  1.9289651E-03
  3.2000000E+02  1.9217131E-03
  3.3000000E+02  1.9097045E-03
  3.4000000E+02  1.8928086E-03
  3.5000000E+02  1.8712779E-03
  3.6000000E+02  1.8456660E-03
  3.8000000E+02  1.7857683E-03
  4.0000000E+02  1.7199995E-03
  4.2000000E+02  1.6528980E-03
  4.4000000E+02  1.5861246E-03
  4.6000000E+02  1.5198081E-03
  4.8000000E+02  1.4539313E-03
  5.0000000E+02  1.3890428E-03
  5.2500000E+02  1.3105582E-03
  5.5000000E+02  1.2363494E-03
  5.7500000E+02  1.1669177E-03
  6.0000000E+02  1.1020226E-03
  6.5000000E+02  9.8378750E-04
  6.7500000E+02  9.2990888E-04
  7.0000000E+02  8.7945706E-04
  7.2500000E+02  8.3236492E-04
  7.5000000E+02  7.8851789E-04
  8.0000000E+02  7.0946548E-04
  8.5000000E+02  6.4002819E-04
  9.0000000E+02  5.7889100E-04
  9.5000000E+02  5.2509001E-04
  1.0000000E+03  4.7774054E-04
  1.0500000E+03  4.3582971E-04
  1.1000000E+03  3.9848954E-04
  1.1500000E+03  3.6519374E-04
  1.2000000E+03  3.3550346E-04
  1.2500000E+03  3.0893327E-04
  1.3000000E+03  2.8504385E-04
  1.3500000E+03  2.6350043E-04
  1.4000000E+03  2.4404561E-04
  1.4500000E+03  2.2644926E-04
  1.5000000E+03  2.1049252E-04
  1.6000000E+03  1.8274813E-04
  1.7000000E+03  1.5960352E-04
  1.8000000E+03  1.4017484E-04
  1.9000000E+03  1.2374122E-04
  2.0000000E+03  1.0973625E-04
  2.1000000E+03  9.7734698E-05
  2.2000000E+03  8.7399591E-05
  2.3000000E+03  7.8452570E-05
  2.4000000E+03  7.0667098E-05
  2.5000000E+03  6.3860828E-05
  2.6000000E+03  5.7885678E-05
  2.7000000E+03  5.2619615E-05
  2.8000000E+03  4.7961586E-05
  2.9000000E+03  4.3827297E-05
  3.0000000E+03  4.0145957E-05
  3.1000000E+03  3.6857730E-05
  3.2000000E+03  3.3911926E-05
  3.3000000E+03  3.1265475E-05
  3.4000000E+03  2.8881626E-05
  3.5000000E+03  2.6728893E-05
  3.6000000E+03  2.4780195E-05
  3.8000000E+03  2.1404525E-05
  4.0000000E+03  1.8602363E-05
  4.2000000E+03  1.6258064E-05
  4.4000000E+03  1.4282722E-05
  4.6000000E+03  1.2607262E-05
  4.8000000E+03  1.1177475E-05
  5.0000000E+03  9.9504268E-06
  5.2500000E+03  8.6501506E-06
  5.5000000E+03  7.5608910E-06
  5.7500000E+03  6.6420363E-06
  5.8750000E+03  6.2363387E-06
  6.0000000E+03  5.8619478E-06
  6.2500000E+03  5.1957366E-06
  6.5000000E+03  4.6236500E-06
  6.7500000E+03  4.1298793E-06
  7.0000000E+03  3.7016749E-06
  7.2500000E+03  3.3286791E-06
  7.5000000E+03  3.0024200E-06
  7.7500000E+03  2.7159254E-06
  8.0000000E+03  2.4634240E-06
  8.2500000E+03  2.2401123E-06
  8.5000000E+03  2.0419712E-06
  8.7500000E+03  1.8656212E-06
  9.0000000E+03  1.7082070E-06
  9.2500000E+03  1.5673065E-06
  9.5000000E+03  1.4408561E-06
  1.0000000E+04  1.2244923E-06
  1.0500000E+04  1.0477518E-06
  1.1000000E+04  9.0214562E-07
  1.1500000E+04  7.8125188E-07
  1.2000000E+04  6.8015658E-07
  1.2500000E+04  5.9505822E-07
  1.3000000E+04  5.2298679E-07
  1.3500000E+04  4.6160089E-07
  1.4000000E+04  4.0903925E-07
  1.4500000E+04  3.6381071E-07
  1.5000000E+04  3.2471200E-07
  1.5500000E+04  2.9076550E-07
  1.6000000E+04  2.6117190E-07
  1.6500000E+04  2.3527369E-07
  1.7000000E+04  2.1252707E-07
  1.7500000E+04  1.9247990E-07
  1.8000000E+04  1.7475437E-07
  1.8500000E+04  1.5903322E-07
  1.9000000E+04  1.4504895E-07
  1.9500000E+04  1.3257503E-07
  2.0000000E+04  1.2141881E-07
  2.0500000E+04  1.1141584E-07
  2.1000000E+04  1.0242526E-07
  2.2000000E+04  8.7013507E-08
  2.3000000E+04  7.4399540E-08
  2.4000000E+04  6.3993200E-08
  2.5000000E+04  5.5345154E-08
  2.6000000E+04  4.8109621E-08
  2.7000000E+04  4.2017881E-08
  2.8000000E+04  3.6859206E-08
  2.9000000E+04  3.2466945E-08
  3.0000000E+04  2.8708262E-08
  3.1000000E+04  2.5476484E-08
  3.2000000E+04  2.2685366E-08
  3.3000000E+04  2.0264727E-08
  3.4000000E+04  1.8157109E-08
  3.5000000E+04  1.6315197E-08
  3.6000000E+04  1.4699829E-08
  3.7000000E+04  1.3278420E-08
  3.8000000E+04  1.2023727E-08
  3.9000000E+04  1.0912869E-08
  4.0000000E+04  9.9265479E-09
  4.1000000E+04  9.0484191E-09
  4.2000000E+04  8.2645861E-09
  4.3000000E+04  7.5631895E-09
  4.4000000E+04  6.9340725E-09
  4.6000000E+04  5.8589683E-09
  4.8000000E+04  4.9828090E-09
  5.0000000E+04  4.2631552E-09
  5.1250000E+04  3.8781772E-09
  5.2500000E+04  3.5352740E-09
  5.3750000E+04  3.2290713E-09
  5.5000000E+04  2.9549771E-09
  5.7500000E+04  2.4879162E-09
  5.8750000E+04  2.2886404E-09
  6.0000000E+04  2.1086978E-09
  6.2500000E+04  1.7983167E-09
  6.5000000E+04  1.5423859E-09
  6.7500000E+04  1.3298988E-09
  7.0000000E+04  1.1523515E-09
  7.2500000E+04  1.0031144E-09
  7.5000000E+04  8.7697537E-10
  7.7500000E+04  7.6980382E-10
  8.0000000E+04  6.7830265E-10
  8.2500000E+04  5.9982197E-10
  8.5000000E+04  5.3221782E-10
  8.7500000E+04  4.7374503E-10
  9.0000000E+04  4.2297500E-10
  9.2500000E+04  3.7873195E-10
  9.5000000E+04  3.4004311E-10
  9.7500000E+04  3.0609977E-10
  1.0000000E+05  2.7622659E-10
  1.0250000E+05  2.4985720E-10
  1.0500000E+05  2.2651450E-10
  1.0750000E+05  2.0579498E-10
  1.1000000E+05  1.8735614E-10
  1.1250000E+05  1.7090621E-10
  1.1500000E+05  1.5619576E-10
  1.1750000E+05  1.4301085E-10
  1.2000000E+05  1.3116743E-10
  1.2250000E+05  1.2050663E-10
  1.2500000E+05  1.1089099E-10
  1.3000000E+05  9.4333409E-11
  1.3500000E+05  8.0712840E-11
  1.4000000E+05  6.9431440E-11
  1.4500000E+05  6.0027759E-11
  1.5000000E+05  5.2142455E-11
  1.5500000E+05  4.5493371E-11
  1.6000000E+05  3.9857261E-11
  1.6500000E+05  3.5056218E-11
  1.7000000E+05  3.0947486E-11
  1.7500000E+05  2.7415787E-11
  1.8000000E+05  2.4367473E-11
  1.8500000E+05  2.1726030E-11
  1.9000000E+05  1.9428610E-11
  1.9500000E+05  1.7423323E-11
  2.0000000E+05  1.5667123E-11
  2.0500000E+05  1.4124137E-11
  2.1000000E+05  1.2764334E-11
  2.1500000E+05  1.1562465E-11
  2.2000000E+05  1.0497224E-11
  2.2500000E+05  9.5505587E-12
  2.3000000E+05  8.7071187E-12
  2.3500000E+05  7.9538074E-12
  2.4000000E+05  7.2794119E-12
  2.4500000E+05  6.6743025E-12
  2.5000000E+05  6.1301833E-12
  2.6000000E+05  5.1972030E-12
  2.7000000E+05  4.4337821E-12
  2.8000000E+05  3.8045110E-12
  2.9000000E+05  3.2822653E-12
  3.0000000E+05  2.8460724E-12
  3.1000000E+05  2.4795741E-12
  3.2000000E+05  2.1699058E-12
  3.3000000E+05  1.9068736E-12
  3.4000000E+05  1.6823435E-12
  3.5000000E+05  1.4897818E-12
  3.6000000E+05  1.3239058E-12
  3.7000000E+05  1.1804191E-12
  3.8000000E+05  1.0558075E-12
  3.9000000E+05  9.4718106E-13
  4.0000000E+05  8.5214980E-13
  4.1000000E+05  7.6872824E-13
  4.2000000E+05  6.9526004E-13
  4.3000000E+05  6.3035731E-13
  4.4000000E+05  5.7285208E-13
  4.5000000E+05  5.2175720E-13
  4.6000000E+05  4.7623538E-13
  4.7000000E+05  4.3557395E-13
  4.8000000E+05  3.9916413E-13
  5.0000000E+05  3.3708493E-13
  5.1250000E+05  3.0436478E-13
  5.2500000E+05  2.7552584E-13
  5.3750000E+05  2.5002858E-13
  5.5000000E+05  2.2741894E-13
  5.7500000E+05  1.8938502E-13
  5.8750000E+05  1.7335763E-13
  6.0000000E+05  1.5899385E-13
  6.2500000E+05  1.3447262E-13
  6.5000000E+05  1.1450997E-13
  6.7500000E+05  9.8123981E-14
  7.0000000E+05  8.4571164E-14
  7.2500000E+05  7.3282353E-14
  7.5000000E+05  6.3817562E-14
  7.7500000E+05  5.5833588E-14
  8.0000000E+05  4.9060360E-14
  8.2500000E+05  4.3283626E-14
  8.5000000E+05  3.8332180E-14
  8.7500000E+05  3.4068242E-14
  9.0000000E+05  3.0380170E-14
  9.2500000E+05  2.7176941E-14
  9.5000000E+05  2.4383922E-14
  9.7500000E+05  2.1939578E-14
  1.0000000E+06  1.9792896E-14
  1.0250000E+06  1.7901377E-14
  1.0500000E+06  1.6229449E-14
  1.0750000E+06  1.4747207E-14
  1.1000000E+06  1.3429399E-14
  1.1250000E+06  1.2254631E-14
  1.1500000E+06  1.1204698E-14
  1.1750000E+06  1.0264041E-14
  1.2000000E+06  9.4193180E-15
  1.2250000E+06  8.6590488E-15
  1.2500000E+06  7.9733054E-15
  1.3000000E+06  6.7920851E-15
  1.3500000E+06  5.8194786E-15
  1.4000000E+06  5.0128309E-15
  1.4500000E+06  4.3397014E-15
  1.5000000E+06  3.7748982E-15
  
  
#  35   7  M3  EION =  1.890000000E+02 eV   291
#  S(0) = 2.723901E+00
  1.8469073E+00  0.0000000E+00
  1.8469073E+02  0.0000000E+00
  1.8469073E+02  2.2019087E-03
  1.8900000E+02  2.2019087E-03
  1.8900272E+02  2.2019087E-03
  1.8920218E+02  2.2553994E-03
  1.8940163E+02  2.3096634E-03
  1.8960109E+02  2.3644927E-03
  1.8980054E+02  2.4196720E-03
  1.9000000E+02  2.4749829E-03
  1.9125000E+02  2.8113837E-03
  1.9187500E+02  2.9636932E-03
  1.9250000E+02  3.1001488E-03
  1.9312500E+02  3.2189696E-03
  1.9375000E+02  3.3199074E-03
  1.9500000E+02  3.4724513E-03
  1.9625000E+02  3.5714934E-03
  1.9750000E+02  3.6327625E-03
  1.9875000E+02  3.6693263E-03
  2.0000000E+02  3.6906229E-03
  2.0125000E+02  3.7029840E-03
  2.0250000E+02  3.7104885E-03
  2.0375000E+02  3.7157014E-03
  2.0500000E+02  3.7202041E-03
  2.0750000E+02  3.7305071E-03
  2.1000000E+02  3.7451172E-03
  2.2000000E+02  3.8514909E-03
  2.2500000E+02  3.9234132E-03
  2.3000000E+02  3.9985115E-03
  2.3500000E+02  4.0707903E-03
  2.4000000E+02  4.1357829E-03
  2.4500000E+02  4.1907429E-03
  2.5000000E+02  4.2345345E-03
  2.5500000E+02  4.2672802E-03
  2.6000000E+02  4.2899980E-03
  2.7000000E+02  4.3112493E-03
  2.8000000E+02  4.3100067E-03
  2.9000000E+02  4.2947837E-03
  3.0000000E+02  4.2698115E-03
  3.1000000E+02  4.2362666E-03
  3.2000000E+02  4.1939006E-03
  3.4000000E+02  4.0818587E-03
  3.6000000E+02  3.9391178E-03
  3.8000000E+02  3.7795224E-03
  4.0000000E+02  3.6160252E-03
  4.2000000E+02  3.4552259E-03
  4.4000000E+02  3.2983772E-03
  4.6000000E+02  3.1450581E-03
  4.8000000E+02  2.9951771E-03
  5.0000000E+02  2.8499955E-03
  5.2500000E+02  2.6772698E-03
  5.5000000E+02  2.5162512E-03
  5.7500000E+02  2.3669100E-03
  6.0000000E+02  2.2282379E-03
  6.5000000E+02  1.9776625E-03
  6.7500000E+02  1.8646055E-03
  7.0000000E+02  1.7593518E-03
  7.2500000E+02  1.6616198E-03
  7.5000000E+02  1.5710071E-03
  8.0000000E+02  1.4082688E-03
  8.5000000E+02  1.2661518E-03
  9.0000000E+02  1.1417580E-03
  9.5000000E+02  1.0328609E-03
  1.0000000E+03  9.3741534E-04
  1.0500000E+03  8.5318431E-04
  1.1000000E+03  7.7839395E-04
  1.1500000E+03  7.1194561E-04
  1.2000000E+03  6.5286232E-04
  1.2500000E+03  6.0010397E-04
  1.3000000E+03  5.5277311E-04
  1.3500000E+03  5.1019263E-04
  1.4000000E+03  4.7182546E-04
  1.4500000E+03  4.3719033E-04
  1.5000000E+03  4.0583511E-04
  1.6000000E+03  3.5144834E-04
  1.7000000E+03  3.0622469E-04
  1.8000000E+03  2.6836857E-04
  1.9000000E+03  2.3642632E-04
  2.0000000E+03  2.0926893E-04
  2.1000000E+03  1.8604919E-04
  2.2000000E+03  1.6609482E-04
  2.3000000E+03  1.4885286E-04
  2.4000000E+03  1.3387591E-04
  2.5000000E+03  1.2080488E-04
  2.6000000E+03  1.0934854E-04
  2.7000000E+03  9.9267364E-05
  2.8000000E+03  9.0363353E-05
  2.9000000E+03  8.2471620E-05
  3.0000000E+03  7.5453945E-05
  3.1000000E+03  6.9193723E-05
  3.2000000E+03  6.3592362E-05
  3.4000000E+03  5.4044030E-05
  3.6000000E+03  4.6276229E-05
  3.8000000E+03  3.9896371E-05
  4.0000000E+03  3.4610877E-05
  4.2000000E+03  3.0197275E-05
  4.4000000E+03  2.6484898E-05
  4.6000000E+03  2.3341420E-05
  4.8000000E+03  2.0663187E-05
  5.0000000E+03  1.8368256E-05
  5.2500000E+03  1.5940364E-05
  5.5000000E+03  1.3910053E-05
  5.7500000E+03  1.2200232E-05
  5.8750000E+03  1.1446227E-05
  6.0000000E+03  1.0750951E-05
  6.2500000E+03  9.5151331E-06
  6.5000000E+03  8.4554787E-06
  6.7500000E+03  7.5421818E-06
  7.0000000E+03  6.7512401E-06
  7.2500000E+03  6.0631831E-06
  7.5000000E+03  5.4621075E-06
  7.7500000E+03  4.9349427E-06
  8.0000000E+03  4.4708833E-06
  8.2500000E+03  4.0609472E-06
  8.5000000E+03  3.6976280E-06
  8.7500000E+03  3.3746209E-06
  9.0000000E+03  3.0866056E-06
  9.2500000E+03  2.8290737E-06
  9.5000000E+03  2.5981881E-06
  1.0000000E+04  2.2037035E-06
  1.0500000E+04  1.8820739E-06
  1.1000000E+04  1.6175843E-06
  1.1500000E+04  1.3983681E-06
  1.2000000E+04  1.2153608E-06
  1.2500000E+04  1.0615621E-06
  1.3000000E+04  9.3151127E-07
  1.3500000E+04  8.2091041E-07
  1.4000000E+04  7.2634791E-07
  1.4500000E+04  6.4509453E-07
  1.5000000E+04  5.7495097E-07
  1.5500000E+04  5.1413286E-07
  1.6000000E+04  4.6118314E-07
  1.6500000E+04  4.1490482E-07
  1.7000000E+04  3.7430911E-07
  1.7500000E+04  3.3857489E-07
  1.8000000E+04  3.0701681E-07
  1.8500000E+04  2.7906004E-07
  1.9000000E+04  2.5422041E-07
  1.9500000E+04  2.3208837E-07
  2.0000000E+04  2.1231604E-07
  2.0500000E+04  1.9460674E-07
  2.1000000E+04  1.7870659E-07
  2.2000000E+04  1.5149184E-07
  2.3000000E+04  1.2926222E-07
  2.4000000E+04  1.1095863E-07
  2.5000000E+04  9.5776234E-08
  2.6000000E+04  8.3096741E-08
  2.7000000E+04  7.2440493E-08
  2.8000000E+04  6.3431966E-08
  2.9000000E+04  5.5774661E-08
  3.0000000E+04  4.9232602E-08
  3.1000000E+04  4.3616587E-08
  3.2000000E+04  3.8773871E-08
  3.3000000E+04  3.4580346E-08
  3.4000000E+04  3.0934541E-08
  3.5000000E+04  2.7753017E-08
  3.6000000E+04  2.4966796E-08
  3.7000000E+04  2.2518567E-08
  3.8000000E+04  2.0360471E-08
  3.9000000E+04  1.8452366E-08
  4.0000000E+04  1.6760434E-08
  4.1000000E+04  1.5256069E-08
  4.2000000E+04  1.3914979E-08
  4.3000000E+04  1.2716456E-08
  4.4000000E+04  1.1642786E-08
  4.6000000E+04  9.8113010E-09
  4.8000000E+04  8.3223107E-09
  5.0000000E+04  7.1021564E-09
  5.1250000E+04  6.4506637E-09
  5.2500000E+04  5.8711868E-09
  5.3750000E+04  5.3544447E-09
  5.5000000E+04  4.8925173E-09
  5.7500000E+04  4.1069340E-09
  5.8750000E+04  3.7724292E-09
  6.0000000E+04  3.4707673E-09
  6.2500000E+04  2.9514095E-09
  6.5000000E+04  2.5242309E-09
  6.7500000E+04  2.1704296E-09
  7.0000000E+04  1.8755103E-09
  7.2500000E+04  1.6281970E-09
  7.5000000E+04  1.4196422E-09
  7.7500000E+04  1.2428489E-09
  8.0000000E+04  1.0922424E-09
  8.2500000E+04  9.6335078E-10
  8.5000000E+04  8.5256281E-10
  8.7500000E+04  7.5694435E-10
  9.0000000E+04  6.7409783E-10
  9.2500000E+04  6.0205340E-10
  9.5000000E+04  5.3918417E-10
  9.7500000E+04  4.8413997E-10
  1.0000000E+05  4.3579513E-10
  1.0250000E+05  3.9320699E-10
  1.0500000E+05  3.5558287E-10
  1.0750000E+05  3.2225347E-10
  1.1000000E+05  2.9265160E-10
  1.1250000E+05  2.6629480E-10
  1.1500000E+05  2.4277128E-10
  1.1750000E+05  2.2172840E-10
  1.2000000E+05  2.0286323E-10
  1.2250000E+05  1.8591473E-10
  1.2500000E+05  1.7065731E-10
  1.3000000E+05  1.4445936E-10
  1.3500000E+05  1.2299093E-10
  1.4000000E+05  1.0527725E-10
  1.4500000E+05  9.0567973E-11
  1.5000000E+05  7.8280399E-11
  1.5500000E+05  6.7958313E-11
  1.6000000E+05  5.9241748E-11
  1.6500000E+05  5.1844612E-11
  1.7000000E+05  4.5537977E-11
  1.7500000E+05  4.0137479E-11
  1.8000000E+05  3.5493725E-11
  1.8500000E+05  3.1484975E-11
  1.9000000E+05  2.8011502E-11
  1.9500000E+05  2.4991187E-11
  2.0000000E+05  2.2356079E-11
  2.0500000E+05  2.0049685E-11
  2.1000000E+05  1.8024842E-11
  2.1500000E+05  1.6242008E-11
  2.2000000E+05  1.4667897E-11
  2.2500000E+05  1.3274376E-11
  2.3000000E+05  1.2037588E-11
  2.3500000E+05  1.0937229E-11
  2.4000000E+05  9.9559639E-12
  2.4500000E+05  9.0789411E-12
  2.5000000E+05  8.2933998E-12
  2.6000000E+05  6.9542622E-12
  2.7000000E+05  5.8671679E-12
  2.8000000E+05  4.9782575E-12
  2.9000000E+05  4.2464805E-12
  3.0000000E+05  3.6402583E-12
  3.1000000E+05  3.1350868E-12
  3.2000000E+05  2.7117940E-12
  3.3000000E+05  2.3552657E-12
  3.4000000E+05  2.0535043E-12
  3.5000000E+05  1.7969218E-12
  3.6000000E+05  1.5778079E-12
  3.7000000E+05  1.3899245E-12
  3.8000000E+05  1.2281950E-12
  3.9000000E+05  1.0884665E-12
  4.0000000E+05  9.6732304E-13
  4.1000000E+05  8.6194233E-13
  4.2000000E+05  7.6998227E-13
  4.3000000E+05  6.8949091E-13
  4.4000000E+05  6.1883465E-13
  4.5000000E+05  5.5664095E-13
  4.6000000E+05  5.0175214E-13
  4.7000000E+05  4.5318817E-13
  4.8000000E+05  4.1011653E-13
  5.0000000E+05  3.3771460E-13
  5.1250000E+05  3.0015986E-13
  5.2500000E+05  2.6746236E-13
  5.3750000E+05  2.3890704E-13
  5.5000000E+05  2.1389659E-13
  5.7500000E+05  1.7258568E-13
  5.8750000E+05  1.5550712E-13
  6.0000000E+05  1.4039224E-13
  6.1250000E+05  1.2698403E-13
  6.2500000E+05  1.1506311E-13
  6.3750000E+05  1.0444174E-13
  6.5000000E+05  9.4958681E-14
  6.6250000E+05  8.6475103E-14
  6.7500000E+05  7.8871135E-14
  6.8750000E+05  7.2043001E-14
  7.0000000E+05  6.5900630E-14
  7.2500000E+05  5.5369707E-14
  7.5000000E+05  4.6763466E-14
  7.7500000E+05  3.9687087E-14
  8.0000000E+05  3.3835316E-14
  8.2500000E+05  2.8970285E-14
  8.5000000E+05  2.4905213E-14
  8.7500000E+05  2.1492413E-14
  9.0000000E+05  1.8614323E-14
  9.2500000E+05  1.6176811E-14
  9.5000000E+05  1.4104096E-14
  9.7500000E+05  1.2334834E-14
  1.0000000E+06  1.0819169E-14
  1.0250000E+06  9.5163678E-15
  1.0500000E+06  8.3929270E-15
  1.0750000E+06  7.4211634E-15
  1.1000000E+06  6.5781020E-15
  1.1250000E+06  5.8445051E-15
  1.1500000E+06  5.2042768E-15
  1.1750000E+06  4.6439706E-15
  1.2000000E+06  4.1523076E-15
  1.2250000E+06  3.7197931E-15
  1.2500000E+06  3.3385198E-15
  1.2750000E+06  3.0018824E-15
  1.3000000E+06  2.7041855E-15
  1.3250000E+06  2.4405032E-15
  1.3500000E+06  2.2065715E-15
  
  
#  35   8  M4  EION =  7.700000000E+01 eV   299
#  S(0) = 5.831394E+00
  7.1193836E-01  0.0000000E+00
  7.1193836E+01  0.0000000E+00
  7.1193836E+01  2.5311425E-03
  7.7000000E+01  2.5311425E-03
  7.7002721E+01  2.5311425E-03
  7.7602177E+01  2.5407907E-03
  7.8201633E+01  2.5520615E-03
  7.8801088E+01  2.5660167E-03
  7.9400544E+01  2.5836113E-03
  8.0000000E+01  2.6057097E-03
  8.2500000E+01  2.7630446E-03
  8.5000000E+01  3.0601767E-03
  8.6250000E+01  3.2736591E-03
  8.7500000E+01  3.5358723E-03
  8.8750000E+01  3.8498903E-03
  9.0000000E+01  4.2176935E-03
  9.1250000E+01  4.6399023E-03
  9.2500000E+01  5.1155595E-03
  9.3750000E+01  5.6420824E-03
  9.5000000E+01  6.2150789E-03
  9.7500000E+01  7.4750842E-03
  1.0000000E+02  8.8334516E-03
  1.0250000E+02  1.0219593E-02
  1.0500000E+02  1.1569119E-02
  1.0750000E+02  1.2834432E-02
  1.1000000E+02  1.3988304E-02
  1.1500000E+02  1.5941499E-02
  1.2000000E+02  1.7483053E-02
  1.2500000E+02  1.8721815E-02
  1.3000000E+02  1.9742837E-02
  1.3500000E+02  2.0591784E-02
  1.4000000E+02  2.1284384E-02
  1.4500000E+02  2.1821389E-02
  1.5000000E+02  2.2199515E-02
  1.6000000E+02  2.2489044E-02
  1.7000000E+02  2.2243322E-02
  1.8000000E+02  2.1627817E-02
  1.9000000E+02  2.0805017E-02
  2.0000000E+02  1.9887186E-02
  2.1000000E+02  1.8934976E-02
  2.2000000E+02  1.7973335E-02
  2.3000000E+02  1.7012416E-02
  2.4000000E+02  1.6058899E-02
  2.5000000E+02  1.5122256E-02
  2.6000000E+02  1.4212501E-02
  2.7000000E+02  1.3341106E-02
  2.8000000E+02  1.2515687E-02
  2.9000000E+02  1.1740985E-02
  3.0000000E+02  1.1018659E-02
  3.1000000E+02  1.0346838E-02
  3.2000000E+02  9.7222403E-03
  3.4000000E+02  8.6001249E-03
  3.6000000E+02  7.6227726E-03
  3.8000000E+02  6.7695665E-03
  4.0000000E+02  6.0256023E-03
  4.2000000E+02  5.3788616E-03
  4.4000000E+02  4.8172636E-03
  4.6000000E+02  4.3279247E-03
  4.8000000E+02  3.8996585E-03
  5.0000000E+02  3.5227835E-03
  5.2500000E+02  3.1122263E-03
  5.5000000E+02  2.7589134E-03
  5.7500000E+02  2.4543277E-03
  6.0000000E+02  2.1910056E-03
  6.5000000E+02  1.7635421E-03
  6.7500000E+02  1.5891992E-03
  7.0000000E+02  1.4357122E-03
  7.2500000E+02  1.3001747E-03
  7.5000000E+02  1.1802764E-03
  8.0000000E+02  9.7957063E-04
  8.5000000E+02  8.2012179E-04
  9.0000000E+02  6.9199352E-04
  9.5000000E+02  5.8796828E-04
  1.0000000E+03  5.0278994E-04
  1.0500000E+03  4.3258693E-04
  1.1000000E+03  3.7432806E-04
  1.1500000E+03  3.2558934E-04
  1.2000000E+03  2.8451604E-04
  1.2500000E+03  2.4971593E-04
  1.3000000E+03  2.2009593E-04
  1.3500000E+03  1.9476408E-04
  1.4000000E+03  1.7298193E-04
  1.4500000E+03  1.5415610E-04
  1.5000000E+03  1.3781234E-04
  1.5500000E+03  1.2357129E-04
  1.6000000E+03  1.1111976E-04
  1.6500000E+03  1.0019653E-04
  1.7000000E+03  9.0581051E-05
  1.7500000E+03  8.2088422E-05
  1.8000000E+03  7.4563868E-05
  1.8500000E+03  6.7877352E-05
  1.9000000E+03  6.1919338E-05
  2.0000000E+03  5.1830053E-05
  2.1000000E+03  4.3701700E-05
  2.2000000E+03  3.7095799E-05
  2.3000000E+03  3.1683982E-05
  2.4000000E+03  2.7216947E-05
  2.5000000E+03  2.3503759E-05
  2.6000000E+03  2.0397111E-05
  2.7000000E+03  1.7782362E-05
  2.8000000E+03  1.5569367E-05
  2.9000000E+03  1.3686639E-05
  3.0000000E+03  1.2077074E-05
  3.1000000E+03  1.0694728E-05
  3.2000000E+03  9.5023991E-06
  3.3000000E+03  8.4697650E-06
  3.4000000E+03  7.5719791E-06
  3.5000000E+03  6.7885780E-06
  3.6000000E+03  6.1026187E-06
  3.7000000E+03  5.4999993E-06
  3.8000000E+03  4.9689344E-06
  3.9000000E+03  4.4995328E-06
  4.0000000E+03  4.0834576E-06
  4.2000000E+03  3.3841242E-06
  4.4000000E+03  2.8261911E-06
  4.6000000E+03  2.3769326E-06
  4.8000000E+03  2.0120900E-06
  5.0000000E+03  1.7134705E-06
  5.2500000E+03  1.4126270E-06
  5.5000000E+03  1.1738467E-06
  5.7500000E+03  9.8251948E-07
  5.8750000E+03  9.0116762E-07
  6.0000000E+03  8.2787377E-07
  6.2500000E+03  7.0187095E-07
  6.5000000E+03  5.9844358E-07
  6.7500000E+03  5.1296356E-07
  7.0000000E+03  4.4186557E-07
  7.2500000E+03  3.8237849E-07
  7.5000000E+03  3.3233027E-07
  7.7500000E+03  2.9000466E-07
  8.0000000E+03  2.5403568E-07
  8.2500000E+03  2.2332898E-07
  8.5000000E+03  1.9700175E-07
  8.7500000E+03  1.7433752E-07
  9.0000000E+03  1.5475154E-07
  9.2500000E+03  1.3776411E-07
  9.5000000E+03  1.2297952E-07
  9.7500000E+03  1.1006980E-07
  1.0000000E+04  9.8761915E-08
  1.0250000E+04  8.8827647E-08
  1.0500000E+04  8.0075353E-08
  1.0750000E+04  7.2343459E-08
  1.1000000E+04  6.5495238E-08
  1.1250000E+04  5.9414588E-08
  1.1500000E+04  5.4002585E-08
  1.2000000E+04  4.4858284E-08
  1.2500000E+04  3.7519241E-08
  1.3000000E+04  3.1581645E-08
  1.3500000E+04  2.6741953E-08
  1.4000000E+04  2.2769679E-08
  1.4500000E+04  1.9488111E-08
  1.5000000E+04  1.6760594E-08
  1.5500000E+04  1.4480613E-08
  1.6000000E+04  1.2564474E-08
  1.6500000E+04  1.0945928E-08
  1.7000000E+04  9.5722100E-09
  1.7500000E+04  8.4010170E-09
  1.8000000E+04  7.3982136E-09
  1.8500000E+04  6.5360982E-09
  1.9000000E+04  5.7920792E-09
  1.9500000E+04  5.1476349E-09
  2.0000000E+04  4.5874996E-09
  2.0500000E+04  4.0990311E-09
  2.1000000E+04  3.6717170E-09
  2.1500000E+04  3.2967786E-09
  2.2000000E+04  2.9668541E-09
  2.2500000E+04  2.6757450E-09
  2.3000000E+04  2.4182126E-09
  2.4000000E+04  1.9867679E-09
  2.5000000E+04  1.6442816E-09
  2.6000000E+04  1.3700548E-09
  2.7000000E+04  1.1487273E-09
  2.8000000E+04  9.6877140E-10
  2.9000000E+04  8.2145031E-10
  3.0000000E+04  7.0007599E-10
  3.1000000E+04  5.9948139E-10
  3.2000000E+04  5.1564340E-10
  3.3000000E+04  4.4540547E-10
  3.4000000E+04  3.8627133E-10
  3.5000000E+04  3.3625376E-10
  3.6000000E+04  2.9376126E-10
  3.7000000E+04  2.5751142E-10
  3.8000000E+04  2.2646484E-10
  3.9000000E+04  1.9977462E-10
  4.0000000E+04  1.7674724E-10
  4.1000000E+04  1.5681206E-10
  4.2000000E+04  1.3949751E-10
  4.3000000E+04  1.2441217E-10
  4.4000000E+04  1.1122980E-10
  4.5000000E+04  9.9677302E-11
  4.6000000E+04  8.9525280E-11
  4.7000000E+04  8.0580425E-11
  4.8000000E+04  7.2679250E-11
  5.0000000E+04  5.9473578E-11
  5.1250000E+04  5.2665856E-11
  5.2500000E+04  4.6764947E-11
  5.3750000E+04  4.1633576E-11
  5.5000000E+04  3.7157660E-11
  5.7500000E+04  2.9806789E-11
  5.8750000E+04  2.6784978E-11
  6.0000000E+04  2.4119942E-11
  6.2500000E+04  1.9675627E-11
  6.5000000E+04  1.6169836E-11
  6.7500000E+04  1.3380469E-11
  7.0000000E+04  1.1143334E-11
  7.2500000E+04  9.3357660E-12
  7.5000000E+04  7.8651754E-12
  7.7500000E+04  6.6609935E-12
  8.0000000E+04  5.6689763E-12
  8.2500000E+04  4.8470905E-12
  8.5000000E+04  4.1625071E-12
  8.7500000E+04  3.5894027E-12
  9.0000000E+04  3.1073301E-12
  9.2500000E+04  2.6999952E-12
  9.5000000E+04  2.3543338E-12
  9.7500000E+04  2.0598121E-12
  1.0000000E+05  1.8078916E-12
  1.0250000E+05  1.5916157E-12
  1.0500000E+05  1.4052882E-12
  1.0750000E+05  1.2442228E-12
  1.1000000E+05  1.1045476E-12
  1.1250000E+05  9.8305031E-13
  1.1500000E+05  8.7705489E-13
  1.1750000E+05  7.8432307E-13
  1.2000000E+05  7.0297578E-13
  1.2250000E+05  6.3142998E-13
  1.2500000E+05  5.6834766E-13
  1.2750000E+05  5.1259426E-13
  1.3000000E+05  4.6320446E-13
  1.3250000E+05  4.1935449E-13
  1.3500000E+05  3.8033931E-13
  1.4000000E+05  3.1447741E-13
  1.4500000E+05  2.6171530E-13
  1.5000000E+05  2.1913452E-13
  1.5500000E+05  1.8453199E-13
  1.6000000E+05  1.5622958E-13
  1.6500000E+05  1.3293817E-13
  1.7000000E+05  1.1365973E-13
  1.7500000E+05  9.7615736E-14
  1.8000000E+05  8.4194550E-14
  1.8500000E+05  7.2912440E-14
  1.9000000E+05  6.3384470E-14
  1.9500000E+05  5.5302461E-14
  2.0000000E+05  4.8418223E-14
  2.0500000E+05  4.2530798E-14
  2.1000000E+05  3.7476680E-14
  2.1500000E+05  3.3122175E-14
  2.2000000E+05  2.9357441E-14
  2.2500000E+05  2.6091810E-14
  2.3000000E+05  2.3250131E-14
  2.3500000E+05  2.0769859E-14
  2.4000000E+05  1.8598736E-14
  2.4500000E+05  1.6692931E-14
  2.5000000E+05  1.5015538E-14
  2.5500000E+05  1.3535379E-14
  2.6000000E+05  1.2226027E-14
  2.6500000E+05  1.1065014E-14
  2.7000000E+05  1.0033177E-14
  2.8000000E+05  8.2937773E-15
  2.9000000E+05  6.9024866E-15
  3.0000000E+05  5.7809505E-15
  3.1000000E+05  4.8702805E-15
  3.2000000E+05  4.1257775E-15
  3.3000000E+05  3.5132119E-15
  3.4000000E+05  3.0061651E-15
  3.5000000E+05  2.5840838E-15
  3.6000000E+05  2.2308561E-15
  3.7000000E+05  1.9337629E-15
  3.8000000E+05  1.6826955E-15
  3.9000000E+05  1.4695693E-15
  4.0000000E+05  1.2878779E-15
  4.1000000E+05  1.1323563E-15
  4.2000000E+05  9.9872221E-16
  4.3000000E+05  8.8347435E-16
  4.4000000E+05  7.8373594E-16
  4.5000000E+05  6.9713074E-16
  4.6000000E+05  6.2168879E-16
  4.7000000E+05  5.5577056E-16
  4.8000000E+05  4.9800589E-16
  5.0000000E+05  4.0252052E-16
  5.1250000E+05  3.5386861E-16
  5.2500000E+05  3.1204780E-16
  5.3750000E+05  2.7596910E-16
  5.5000000E+05  2.4473710E-16
  5.7500000E+05  1.9397870E-16
  5.8750000E+05  1.7332656E-16
  6.0000000E+05  1.5522753E-16
  6.1250000E+05  1.3932254E-16
  6.2500000E+05  1.2530922E-16
  6.3750000E+05  1.1293220E-16
  6.5000000E+05  1.0197458E-16
  6.7500000E+05  8.3605182E-17
  7.0000000E+05  6.9019481E-17
  7.2500000E+05  5.7342494E-17
  7.5000000E+05  4.7921425E-17
  7.7500000E+05  4.0265939E-17
  8.0000000E+05  3.4006335E-17
  8.2500000E+05  2.8861230E-17
  8.5000000E+05  2.4610969E-17
  
  
#  35   9  M5  EION =  7.600000000E+01 eV   299
#  S(0) = 8.794977E+00
  5.8361115E-01  0.0000000E+00
  5.8361115E+01  0.0000000E+00
  5.8361115E+01  3.8682746E-03
  7.6000000E+01  3.8682746E-03
  7.6002721E+01  3.8682746E-03
  7.6802177E+01  3.8805116E-03
  7.7601633E+01  3.8992303E-03
  7.8401088E+01  3.9280621E-03
  7.9200544E+01  3.9701537E-03
  8.0000000E+01  4.0282903E-03
  8.2500000E+01  4.3402273E-03
  8.5000000E+01  4.8985726E-03
  8.6250000E+01  5.2869917E-03
  8.7500000E+01  5.7550625E-03
  8.8750000E+01  6.3059818E-03
  9.0000000E+01  6.9409326E-03
  9.1250000E+01  7.6587712E-03
  9.2500000E+01  8.4558483E-03
  9.3750000E+01  9.3256550E-03
  9.5000000E+01  1.0259306E-02
  9.7500000E+01  1.2272110E-02
  1.0000000E+02  1.4389819E-02
  1.0250000E+02  1.6504597E-02
  1.0500000E+02  1.8526229E-02
  1.0750000E+02  2.0394736E-02
  1.1000000E+02  2.2081192E-02
  1.1500000E+02  2.4910232E-02
  1.2000000E+02  2.7133753E-02
  1.2500000E+02  2.8919672E-02
  1.3000000E+02  3.0388098E-02
  1.3500000E+02  3.1599893E-02
  1.4000000E+02  3.2573810E-02
  1.4500000E+02  3.3309281E-02
  1.5000000E+02  3.3803143E-02
  1.6000000E+02  3.4091492E-02
  1.7000000E+02  3.3595823E-02
  1.8000000E+02  3.2573992E-02
  1.9000000E+02  3.1267241E-02
  2.0000000E+02  2.9836419E-02
  2.1000000E+02  2.8365632E-02
  2.2000000E+02  2.6888786E-02
  2.3000000E+02  2.5419017E-02
  2.4000000E+02  2.3966210E-02
  2.5000000E+02  2.2544105E-02
  2.6000000E+02  2.1167606E-02
  2.7000000E+02  1.9853074E-02
  2.8000000E+02  1.8610978E-02
  2.9000000E+02  1.7447609E-02
  3.0000000E+02  1.6364611E-02
  3.1000000E+02  1.5358453E-02
  3.2000000E+02  1.4423951E-02
  3.4000000E+02  1.2746954E-02
  3.6000000E+02  1.1288328E-02
  3.8000000E+02  1.0016881E-02
  4.0000000E+02  8.9097485E-03
  4.2000000E+02  7.9485168E-03
  4.4000000E+02  7.1145973E-03
  4.6000000E+02  6.3885065E-03
  4.8000000E+02  5.7534460E-03
  5.0000000E+02  5.1949054E-03
  5.2500000E+02  4.5868513E-03
  5.5000000E+02  4.0640077E-03
  5.7500000E+02  3.6135907E-03
  6.0000000E+02  3.2244291E-03
  6.5000000E+02  2.5931742E-03
  6.7500000E+02  2.3358863E-03
  7.0000000E+02  2.1094753E-03
  7.2500000E+02  1.9096400E-03
  7.5000000E+02  1.7329434E-03
  8.0000000E+02  1.4373274E-03
  8.5000000E+02  1.2026383E-03
  9.0000000E+02  1.0141715E-03
  9.5000000E+02  8.6124956E-04
  1.0000000E+03  7.3610642E-04
  1.0500000E+03  6.3302218E-04
  1.1000000E+03  5.4751814E-04
  1.1500000E+03  4.7601865E-04
  1.2000000E+03  4.1579134E-04
  1.2500000E+03  3.6478582E-04
  1.3000000E+03  3.2139129E-04
  1.3500000E+03  2.8429358E-04
  1.4000000E+03  2.5240603E-04
  1.4500000E+03  2.2485619E-04
  1.5000000E+03  2.0094722E-04
  1.5500000E+03  1.8012161E-04
  1.6000000E+03  1.6191913E-04
  1.6500000E+03  1.4595605E-04
  1.7000000E+03  1.3190848E-04
  1.7500000E+03  1.1950509E-04
  1.8000000E+03  1.0851880E-04
  1.8500000E+03  9.8758934E-05
  1.9000000E+03  9.0064886E-05
  2.0000000E+03  7.5348411E-05
  2.1000000E+03  6.3498555E-05
  2.2000000E+03  5.3873143E-05
  2.3000000E+03  4.5991500E-05
  2.4000000E+03  3.9488886E-05
  2.5000000E+03  3.4086107E-05
  2.6000000E+03  2.9567855E-05
  2.7000000E+03  2.5766641E-05
  2.8000000E+03  2.2550816E-05
  2.9000000E+03  1.9816023E-05
  3.0000000E+03  1.7478931E-05
  3.1000000E+03  1.5472524E-05
  3.2000000E+03  1.3742555E-05
  3.3000000E+03  1.2244828E-05
  3.4000000E+03  1.0943138E-05
  3.5000000E+03  9.8076803E-06
  3.6000000E+03  8.8137835E-06
  3.7000000E+03  7.9409206E-06
  3.8000000E+03  7.1719426E-06
  3.9000000E+03  6.4924609E-06
  4.0000000E+03  5.8903520E-06
  4.2000000E+03  4.8787682E-06
  4.4000000E+03  4.0721717E-06
  4.6000000E+03  3.4230334E-06
  4.8000000E+03  2.8961395E-06
  5.0000000E+03  2.4650962E-06
  5.2500000E+03  2.0310726E-06
  5.5000000E+03  1.6867837E-06
  5.7500000E+03  1.4110667E-06
  5.8750000E+03  1.2938800E-06
  6.0000000E+03  1.1883281E-06
  6.2500000E+03  1.0069363E-06
  6.5000000E+03  8.5811688E-07
  6.7500000E+03  7.3517999E-07
  7.0000000E+03  6.3297450E-07
  7.2500000E+03  5.4749848E-07
  7.5000000E+03  4.7561652E-07
  7.7500000E+03  4.1485219E-07
  8.0000000E+03  3.6323529E-07
  8.2500000E+03  3.1918803E-07
  8.5000000E+03  2.8143813E-07
  8.7500000E+03  2.4895334E-07
  9.0000000E+03  2.2089156E-07
  9.2500000E+03  1.9656217E-07
  9.5000000E+03  1.7539569E-07
  9.7500000E+03  1.5692025E-07
  1.0000000E+04  1.4074319E-07
  1.0250000E+04  1.2653638E-07
  1.0500000E+04  1.1402439E-07
  1.1000000E+04  9.3191978E-08
  1.1500000E+04  7.6782438E-08
  1.2000000E+04  6.3734854E-08
  1.2500000E+04  5.3270112E-08
  1.3000000E+04  4.4809243E-08
  1.3500000E+04  3.7917281E-08
  1.4000000E+04  3.2264126E-08
  1.4500000E+04  2.7596832E-08
  1.5000000E+04  2.3719894E-08
  1.5500000E+04  2.0481003E-08
  1.6000000E+04  1.7760549E-08
  1.6500000E+04  1.5463900E-08
  1.7000000E+04  1.3515722E-08
  1.7500000E+04  1.1855652E-08
  1.8000000E+04  1.0435004E-08
  1.8500000E+04  9.2142859E-09
  1.9000000E+04  8.1613094E-09
  1.9500000E+04  7.2496972E-09
  2.0000000E+04  6.4577192E-09
  2.0500000E+04  5.7673872E-09
  2.1000000E+04  5.1637514E-09
  2.1500000E+04  4.6343331E-09
  2.2000000E+04  4.1686730E-09
  2.2500000E+04  3.7579676E-09
  2.3000000E+04  3.3947803E-09
  2.4000000E+04  2.7866833E-09
  2.5000000E+04  2.3043360E-09
  2.6000000E+04  1.9184070E-09
  2.7000000E+04  1.6071468E-09
  2.8000000E+04  1.3542446E-09
  2.9000000E+04  1.1473473E-09
  3.0000000E+04  9.7700466E-10
  3.1000000E+04  8.3591977E-10
  3.2000000E+04  7.1841467E-10
  3.3000000E+04  6.2003685E-10
  3.4000000E+04  5.3726690E-10
  3.5000000E+04  4.6730440E-10
  3.6000000E+04  4.0790783E-10
  3.7000000E+04  3.5727184E-10
  3.8000000E+04  3.1393379E-10
  3.9000000E+04  2.7670247E-10
  4.0000000E+04  2.4460281E-10
  4.1000000E+04  2.1683291E-10
  4.2000000E+04  1.9273037E-10
  4.3000000E+04  1.7174565E-10
  4.4000000E+04  1.5342090E-10
  4.5000000E+04  1.3737302E-10
  4.6000000E+04  1.2328040E-10
  4.7000000E+04  1.1087213E-10
  4.8000000E+04  9.9919237E-11
  5.0000000E+04  8.1631581E-11
  5.1250000E+04  7.2214602E-11
  5.2500000E+04  6.4058853E-11
  5.3750000E+04  5.6972601E-11
  5.5000000E+04  5.0796618E-11
  5.7500000E+04  4.0665819E-11
  5.8750000E+04  3.6506353E-11
  6.0000000E+04  3.2840894E-11
  6.2500000E+04  2.6735314E-11
  6.5000000E+04  2.1926597E-11
  6.7500000E+04  1.8106502E-11
  7.0000000E+04  1.5047451E-11
  7.2500000E+04  1.2579630E-11
  7.5000000E+04  1.0575011E-11
  7.7500000E+04  8.9361301E-12
  8.0000000E+04  7.5881537E-12
  8.2500000E+04  6.4731555E-12
  8.5000000E+04  5.5459434E-12
  8.7500000E+04  4.7710077E-12
  9.0000000E+04  4.1202577E-12
  9.2500000E+04  3.5713310E-12
  9.5000000E+04  3.1063188E-12
  9.7500000E+04  2.7107974E-12
  1.0000000E+05  2.3730868E-12
  1.0250000E+05  2.0836808E-12
  1.0500000E+05  1.8348043E-12
  1.0750000E+05  1.6200686E-12
  1.1000000E+05  1.4342011E-12
  1.1250000E+05  1.2728324E-12
  1.1500000E+05  1.1323265E-12
  1.1750000E+05  1.0096458E-12
  1.2000000E+05  9.0224301E-13
  1.2250000E+05  8.0797447E-13
  1.2500000E+05  7.2503045E-13
  1.3000000E+05  5.8721462E-13
  1.3500000E+05  4.7907419E-13
  1.4000000E+05  3.9351093E-13
  1.4500000E+05  3.2528500E-13
  1.5000000E+05  2.7048848E-13
  1.5500000E+05  2.2617873E-13
  1.6000000E+05  1.9012007E-13
  1.6500000E+05  1.6059969E-13
  1.7000000E+05  1.3629525E-13
  1.7500000E+05  1.1617828E-13
  1.8000000E+05  9.9443209E-14
  1.8500000E+05  8.5454948E-14
  1.9000000E+05  7.3709643E-14
  1.9500000E+05  6.3805197E-14
  2.0000000E+05  5.5418838E-14
  2.0500000E+05  4.8290106E-14
  2.1000000E+05  4.2207827E-14
  2.1500000E+05  3.6999953E-14
  2.2000000E+05  3.2525652E-14
  2.2500000E+05  2.8669118E-14
  2.3000000E+05  2.5334732E-14
  2.3500000E+05  2.2443227E-14
  2.4000000E+05  1.9928635E-14
  2.4500000E+05  1.7735849E-14
  2.5000000E+05  1.5818659E-14
  2.5500000E+05  1.4138185E-14
  2.6000000E+05  1.2661617E-14
  2.6500000E+05  1.1361178E-14
  2.7000000E+05  1.0213282E-14
  2.8000000E+05  8.2976869E-15
  2.9000000E+05  6.7865500E-15
  3.0000000E+05  5.5853199E-15
  3.1000000E+05  4.6235940E-15
  3.2000000E+05  3.8484439E-15
  3.3000000E+05  3.2197287E-15
  3.4000000E+05  2.7067612E-15
  3.5000000E+05  2.2858975E-15
  3.6000000E+05  1.9387891E-15
  3.7000000E+05  1.6510938E-15
  3.8000000E+05  1.4115248E-15
  3.9000000E+05  1.2111452E-15
  4.0000000E+05  1.0428368E-15
  4.1000000E+05  9.0089866E-16
  4.2000000E+05  7.8074159E-16
  4.3000000E+05  6.7865263E-16
  4.4000000E+05  5.9161344E-16
  4.5000000E+05  5.1715951E-16
  4.6000000E+05  4.5326936E-16
  4.7000000E+05  3.9827784E-16
  4.8000000E+05  3.5080790E-16
  5.0000000E+05  2.7405064E-16
  5.1250000E+05  2.3589730E-16
  5.2500000E+05  2.0370654E-16
  5.3750000E+05  1.7644627E-16
  5.5000000E+05  1.5328004E-16
  5.6250000E+05  1.3352698E-16
  5.7500000E+05  1.1663034E-16
  5.8750000E+05  1.0213278E-16
  6.0000000E+05  8.9657149E-17
  6.1250000E+05  7.8891204E-17
  6.2500000E+05  6.9575547E-17
  6.3750000E+05  6.1493926E-17
  6.5000000E+05  5.4465393E-17
  6.6250000E+05  4.8338046E-17
  6.7500000E+05  4.2983971E-17
  6.8750000E+05  3.8295130E-17
  7.0000000E+05  3.4179818E-17
  7.1250000E+05  3.0559935E-17
  7.2500000E+05  2.7369100E-17
  7.5000000E+05  2.2056560E-17
  7.7500000E+05  1.7880879E-17
  8.0000000E+05  1.4577702E-17
  8.2500000E+05  1.1951460E-17
  8.5000000E+05  9.8529421E-18
  
  
#  35  10  N1  EION =  2.380000000E+01 eV   278
#  S(0) = 6.830514E-01
  1.1900000E-01  0.0000000E+00
  1.1900000E+01  0.0000000E+00
  1.1900000E+01  2.6598814E-02
  2.3800000E+01  2.6598814E-02
  2.3800000E+01  2.3683017E-04
  2.3802721E+01  2.3683017E-04
  2.3832653E+01  2.3169663E-04
  2.3862585E+01  2.2664910E-04
  2.3892517E+01  2.2168686E-04
  2.3922449E+01  2.1680915E-04
  2.3982313E+01  2.0730450E-04
  2.4042177E+01  1.9812933E-04
  2.4161905E+01  1.8074493E-04
  2.4281633E+01  1.6461123E-04
  2.4521088E+01  1.3592344E-04
  2.4760544E+01  1.1173197E-04
  2.5000000E+01  9.1721133E-05
  2.5500000E+01  6.2126680E-05
  2.5750000E+01  5.2898960E-05
  2.6000000E+01  4.7004189E-05
  2.6250000E+01  4.4178981E-05
  2.6500000E+01  4.4176099E-05
  2.6750000E+01  4.6770780E-05
  2.7000000E+01  5.1739497E-05
  2.7250000E+01  5.8886893E-05
  2.7500000E+01  6.8028092E-05
  2.7750000E+01  7.8987644E-05
  2.8000000E+01  9.1604171E-05
  2.8250000E+01  1.0572665E-04
  2.8500000E+01  1.2121423E-04
  2.9000000E+01  1.5577414E-04
  2.9500000E+01  1.9434785E-04
  3.0000000E+01  2.3612639E-04
  3.0500000E+01  2.8041088E-04
  3.1000000E+01  3.2660320E-04
  3.1500000E+01  3.7418800E-04
  3.2000000E+01  4.2272138E-04
  3.2500000E+01  4.7182564E-04
  3.3000000E+01  5.2117573E-04
  3.4000000E+01  6.1955095E-04
  3.5000000E+01  7.1610080E-04
  3.6000000E+01  8.0958257E-04
  3.7000000E+01  8.9913301E-04
  3.8000000E+01  9.8417361E-04
  3.9000000E+01  1.0643408E-03
  4.0000000E+01  1.1394332E-03
  4.2000000E+01  1.2741572E-03
  4.4000000E+01  1.3886427E-03
  4.6000000E+01  1.4840004E-03
  4.8000000E+01  1.5617533E-03
  5.0000000E+01  1.6235988E-03
  5.2500000E+01  1.6811716E-03
  5.5000000E+01  1.7198620E-03
  5.7500000E+01  1.7426957E-03
  6.0000000E+01  1.7523936E-03
  6.5000000E+01  1.7416716E-03
  6.7500000E+01  1.7251191E-03
  7.0000000E+01  1.7032076E-03
  7.2500000E+01  1.6772085E-03
  7.5000000E+01  1.6481662E-03
  8.0000000E+01  1.5842557E-03
  8.5000000E+01  1.5165921E-03
  9.0000000E+01  1.4484340E-03
  9.5000000E+01  1.3817531E-03
  1.0000000E+02  1.3176510E-03
  1.0500000E+02  1.2566786E-03
  1.1000000E+02  1.1990208E-03
  1.1500000E+02  1.1446713E-03
  1.2000000E+02  1.0934919E-03
  1.2500000E+02  1.0453055E-03
  1.3000000E+02  9.9990756E-04
  1.3500000E+02  9.5710034E-04
  1.4000000E+02  9.1670490E-04
  1.4500000E+02  8.7855795E-04
  1.5000000E+02  8.4251199E-04
  1.6000000E+02  7.7625267E-04
  1.7000000E+02  7.1706732E-04
  1.8000000E+02  6.6424837E-04
  1.9000000E+02  6.1713279E-04
  2.0000000E+02  5.7510211E-04
  2.1000000E+02  5.3754743E-04
  2.2000000E+02  5.0389794E-04
  2.3000000E+02  4.7362740E-04
  2.4000000E+02  4.4625345E-04
  2.5000000E+02  4.2137322E-04
  2.6000000E+02  3.9863506E-04
  2.7000000E+02  3.7774951E-04
  2.8000000E+02  3.5848716E-04
  2.9000000E+02  3.4066576E-04
  3.0000000E+02  3.2413131E-04
  3.1000000E+02  3.0876221E-04
  3.2000000E+02  2.9446298E-04
  3.4000000E+02  2.6873362E-04
  3.6000000E+02  2.4633849E-04
  3.8000000E+02  2.2677045E-04
  4.0000000E+02  2.0956736E-04
  4.2000000E+02  1.9433807E-04
  4.4000000E+02  1.8076789E-04
  4.6000000E+02  1.6860292E-04
  4.8000000E+02  1.5764881E-04
  5.0000000E+02  1.4776130E-04
  5.2500000E+02  1.3671419E-04
  5.5000000E+02  1.2692679E-04
  5.7500000E+02  1.1821753E-04
  6.0000000E+02  1.1042475E-04
  6.5000000E+02  9.7033409E-05
  6.7500000E+02  9.1233623E-05
  7.0000000E+02  8.5936118E-05
  7.2500000E+02  8.1084219E-05
  7.5000000E+02  7.6631512E-05
  8.0000000E+02  6.8769678E-05
  8.5000000E+02  6.2073109E-05
  9.0000000E+02  5.6306825E-05
  9.5000000E+02  5.1302639E-05
  1.0000000E+03  4.6942902E-05
  1.0500000E+03  4.3125340E-05
  1.1000000E+03  3.9756847E-05
  1.1500000E+03  3.6764002E-05
  1.2000000E+03  3.4091611E-05
  1.2500000E+03  3.1695475E-05
  1.3000000E+03  2.9538938E-05
  1.3500000E+03  2.7591501E-05
  1.4000000E+03  2.5827355E-05
  1.4500000E+03  2.4224693E-05
  1.5000000E+03  2.2765103E-05
  1.6000000E+03  2.0213388E-05
  1.7000000E+03  1.8064394E-05
  1.8000000E+03  1.6234318E-05
  1.9000000E+03  1.4662158E-05
  2.0000000E+03  1.3302074E-05
  2.1000000E+03  1.2118130E-05
  2.2000000E+03  1.1081771E-05
  2.3000000E+03  1.0169759E-05
  2.4000000E+03  9.3628520E-06
  2.5000000E+03  8.6453751E-06
  2.6000000E+03  8.0044858E-06
  2.7000000E+03  7.4295797E-06
  2.8000000E+03  6.9118614E-06
  2.9000000E+03  6.4441439E-06
  3.0000000E+03  6.0204567E-06
  3.1000000E+03  5.6356674E-06
  3.2000000E+03  5.2852562E-06
  3.3000000E+03  4.9651709E-06
  3.4000000E+03  4.6719346E-06
  3.5000000E+03  4.4025720E-06
  3.6000000E+03  4.1545957E-06
  3.8000000E+03  3.7146320E-06
  4.0000000E+03  3.3379341E-06
  4.2000000E+03  3.0131345E-06
  4.4000000E+03  2.7311583E-06
  4.6000000E+03  2.4848967E-06
  4.8000000E+03  2.2687330E-06
  5.0000000E+03  2.0780965E-06
  5.2500000E+03  1.8699870E-06
  5.5000000E+03  1.6898881E-06
  5.7500000E+03  1.5330823E-06
  6.0000000E+03  1.3958377E-06
  6.5000000E+03  1.1684686E-06
  6.7500000E+03  1.0737844E-06
  7.0000000E+03  9.8937973E-07
  7.2500000E+03  9.1385917E-07
  7.5000000E+03  8.4606342E-07
  7.7500000E+03  7.8501250E-07
  8.0000000E+03  7.2987028E-07
  8.2500000E+03  6.7991785E-07
  8.5000000E+03  6.3454059E-07
  9.0000000E+03  5.5547718E-07
  9.5000000E+03  4.8927865E-07
  1.0000000E+04  4.3338124E-07
  1.0500000E+04  3.8582278E-07
  1.1000000E+04  3.4508071E-07
  1.1500000E+04  3.0995801E-07
  1.2000000E+04  2.7950371E-07
  1.2500000E+04  2.5295608E-07
  1.3000000E+04  2.2969988E-07
  1.3500000E+04  2.0923409E-07
  1.4000000E+04  1.9114751E-07
  1.4500000E+04  1.7510047E-07
  1.5000000E+04  1.6081052E-07
  1.5500000E+04  1.4804132E-07
  1.6000000E+04  1.3659406E-07
  1.6500000E+04  1.2630060E-07
  1.7000000E+04  1.1701805E-07
  1.7500000E+04  1.0862442E-07
  1.8000000E+04  1.0101508E-07
  1.8500000E+04  9.4099990E-08
  1.9000000E+04  8.7801283E-08
  2.0000000E+04  7.6791643E-08
  2.1000000E+04  6.7543186E-08
  2.2000000E+04  5.9716143E-08
  2.3000000E+04  5.3046815E-08
  2.4000000E+04  4.7328329E-08
  2.5000000E+04  4.2396816E-08
  2.6000000E+04  3.8121260E-08
  2.7000000E+04  3.4396055E-08
  2.8000000E+04  3.1135425E-08
  2.9000000E+04  2.8269195E-08
  3.0000000E+04  2.5739567E-08
  3.1000000E+04  2.3498638E-08
  3.2000000E+04  2.1506486E-08
  3.3000000E+04  1.9729650E-08
  3.4000000E+04  1.8139931E-08
  3.5000000E+04  1.6713449E-08
  3.6000000E+04  1.5429886E-08
  3.7000000E+04  1.4271882E-08
  3.8000000E+04  1.3224546E-08
  3.9000000E+04  1.2275054E-08
  4.0000000E+04  1.1412325E-08
  4.2000000E+04  9.9099601E-09
  4.4000000E+04  8.6544518E-09
  4.6000000E+04  7.5975362E-09
  4.8000000E+04  6.7018156E-09
  5.0000000E+04  5.9380028E-09
  5.1250000E+04  5.5171057E-09
  5.2500000E+04  5.1339163E-09
  5.3750000E+04  4.7843575E-09
  5.5000000E+04  4.4648672E-09
  5.7500000E+04  3.9039834E-09
  5.8750000E+04  3.6574299E-09
  6.0000000E+04  3.4305281E-09
  6.2500000E+04  3.0283308E-09
  6.5000000E+04  2.6846588E-09
  6.7500000E+04  2.3893966E-09
  7.0000000E+04  2.1344415E-09
  7.2500000E+04  1.9132533E-09
  7.5000000E+04  1.7205152E-09
  7.7500000E+04  1.5518753E-09
  8.0000000E+04  1.4037498E-09
  8.2500000E+04  1.2731699E-09
  8.5000000E+04  1.1576629E-09
  8.7500000E+04  1.0551581E-09
  9.0000000E+04  9.6391373E-10
  9.2500000E+04  8.8245765E-10
  9.5000000E+04  8.0953999E-10
  9.7500000E+04  7.4409533E-10
  1.0000000E+05  6.8521194E-10
  1.0250000E+05  6.3210677E-10
  1.0500000E+05  5.8410478E-10
  1.0750000E+05  5.4062214E-10
  1.1000000E+05  5.0115223E-10
  1.1250000E+05  4.6525421E-10
  1.1500000E+05  4.3254330E-10
  1.2000000E+05  3.7537660E-10
  1.2500000E+05  3.2741818E-10
  1.3000000E+05  2.8693076E-10
  1.3500000E+05  2.5255046E-10
  1.4000000E+05  2.2319713E-10
  1.4500000E+05  1.9800850E-10
  1.5000000E+05  1.7629106E-10
  1.5500000E+05  1.5748314E-10
  1.6000000E+05  1.4112696E-10
  1.6500000E+05  1.2684716E-10
  1.7000000E+05  1.1433404E-10
  1.7500000E+05  1.0333068E-10
  1.8000000E+05  9.3622935E-11
  1.8500000E+05  8.5031386E-11
  1.9000000E+05  7.7405054E-11
  1.9500000E+05  7.0616326E-11
  2.0000000E+05  6.4556930E-11
  2.0500000E+05  5.9134636E-11
  2.1000000E+05  5.4270573E-11
  2.1500000E+05  4.9897052E-11
  2.2000000E+05  4.5955785E-11
  2.2500000E+05  4.2396418E-11
  2.3000000E+05  3.9175315E-11
  2.3500000E+05  3.6254564E-11
  2.4000000E+05  3.3601124E-11
  2.4500000E+05  3.1186130E-11
  2.5000000E+05  2.8984333E-11
  2.6000000E+05  2.5134359E-11
  2.7000000E+05  2.1903552E-11
  2.8000000E+05  1.9176266E-11
  2.9000000E+05  1.6860833E-11
  3.0000000E+05  1.4884396E-11
  3.1000000E+05  1.3188823E-11
  3.2000000E+05  1.1727932E-11
  3.3000000E+05  1.0464621E-11
  3.4000000E+05  9.3682979E-12
  
  
#  35  11  N2  EION =  1.185000000E+01 eV   302
#  S(0) = 2.768307E+00
  9.5391682E-02  0.0000000E+00
  9.5391682E+00  0.0000000E+00
  9.5391682E+00  2.3912707E-01
  1.1850000E+01  2.3912707E-01
  1.1852721E+01  2.3912707E-01
  1.1882177E+01  2.3959740E-01
  1.1911633E+01  2.4004909E-01
  1.1941088E+01  2.4048224E-01
  1.1970544E+01  2.4089694E-01
  1.2000000E+01  2.4129329E-01
  1.2500000E+01  2.4532840E-01
  1.3000000E+01  2.4468050E-01
  1.3500000E+01  2.4000953E-01
  1.4000000E+01  2.3204782E-01
  1.4500000E+01  2.2155768E-01
  1.5000000E+01  2.0928159E-01
  1.5500000E+01  1.9589899E-01
  1.6000000E+01  1.8199481E-01
  1.6500000E+01  1.6804382E-01
  1.7000000E+01  1.5440869E-01
  1.7500000E+01  1.4134855E-01
  1.8000000E+01  1.2903344E-01
  1.8500000E+01  1.1756094E-01
  1.9000000E+01  1.0697373E-01
  1.9500000E+01  9.7274093E-02
  2.0000000E+01  8.8435921E-02
  2.0500000E+01  8.0415890E-02
  2.1000000E+01  7.3159372E-02
  2.2000000E+01  6.0698812E-02
  2.3000000E+01  5.0577911E-02
  2.4000000E+01  4.2359907E-02
  2.4500000E+01  3.8845471E-02
  2.5000000E+01  3.5672493E-02
  2.5500000E+01  3.2804890E-02
  2.6000000E+01  3.0210337E-02
  2.6500000E+01  2.7859993E-02
  2.7000000E+01  2.5728165E-02
  2.7500000E+01  2.3791994E-02
  2.8000000E+01  2.2031161E-02
  2.9000000E+01  1.8965314E-02
  3.0000000E+01  1.6409014E-02
  3.1000000E+01  1.4266101E-02
  3.2000000E+01  1.2460303E-02
  3.3000000E+01  1.0930929E-02
  3.4000000E+01  9.6293931E-03
  3.5000000E+01  8.5166906E-03
  3.6000000E+01  7.5613045E-03
  3.7000000E+01  6.7375924E-03
  3.8000000E+01  6.0247153E-03
  3.9000000E+01  5.4055199E-03
  4.0000000E+01  4.8658256E-03
  4.1000000E+01  4.3939852E-03
  4.2000000E+01  3.9802518E-03
  4.3000000E+01  3.6164145E-03
  4.4000000E+01  3.2956554E-03
  4.5000000E+01  3.0122358E-03
  4.6000000E+01  2.7612317E-03
  4.7000000E+01  2.5384380E-03
  4.8000000E+01  2.3403390E-03
  5.0000000E+01  2.0065086E-03
  5.1250000E+01  1.8330620E-03
  5.2500000E+01  1.6820514E-03
  5.3750000E+01  1.5503372E-03
  5.5000000E+01  1.4352455E-03
  5.7500000E+01  1.2461863E-03
  5.8750000E+01  1.1686546E-03
  6.0000000E+01  1.1005159E-03
  6.1250000E+01  1.0405768E-03
  6.2500000E+01  9.8777103E-04
  6.3750000E+01  9.4117873E-04
  6.5000000E+01  9.0002483E-04
  6.7500000E+01  8.3149046E-04
  7.0000000E+01  7.7769260E-04
  7.2500000E+01  7.3517897E-04
  7.5000000E+01  7.0142430E-04
  7.7500000E+01  6.7438504E-04
  8.0000000E+01  6.5249611E-04
  8.2500000E+01  6.3458262E-04
  8.5000000E+01  6.1972339E-04
  8.7500000E+01  6.0719914E-04
  9.0000000E+01  5.9644851E-04
  9.2500000E+01  5.8705472E-04
  9.5000000E+01  5.7870435E-04
  1.0000000E+02  5.6416919E-04
  1.0500000E+02  5.5147254E-04
  1.1000000E+02  5.3985282E-04
  1.1500000E+02  5.2885338E-04
  1.2000000E+02  5.1824818E-04
  1.2500000E+02  5.0789281E-04
  1.3000000E+02  4.9772102E-04
  1.3500000E+02  4.8769555E-04
  1.4000000E+02  4.7779564E-04
  1.4500000E+02  4.6801490E-04
  1.5000000E+02  4.5835082E-04
  1.6000000E+02  4.3939272E-04
  1.7000000E+02  4.2098686E-04
  1.8000000E+02  4.0322923E-04
  1.9000000E+02  3.8621494E-04
  2.0000000E+02  3.7001616E-04
  2.1000000E+02  3.5467478E-04
  2.2000000E+02  3.4018357E-04
  2.3000000E+02  3.2650743E-04
  2.4000000E+02  3.1359209E-04
  2.5000000E+02  3.0135903E-04
  2.6000000E+02  2.8974001E-04
  2.7000000E+02  2.7867384E-04
  2.8000000E+02  2.6810663E-04
  2.9000000E+02  2.5799540E-04
  3.0000000E+02  2.4831644E-04
  3.1000000E+02  2.3905604E-04
  3.2000000E+02  2.3019956E-04
  3.4000000E+02  2.1366070E-04
  3.6000000E+02  1.9863825E-04
  3.8000000E+02  1.8502525E-04
  4.0000000E+02  1.7267998E-04
  4.2000000E+02  1.6146062E-04
  4.4000000E+02  1.5122572E-04
  4.6000000E+02  1.4185822E-04
  4.8000000E+02  1.3327510E-04
  5.0000000E+02  1.2540617E-04
  5.2500000E+02  1.1647432E-04
  5.5000000E+02  1.0843710E-04
  5.7500000E+02  1.0118631E-04
  6.0000000E+02  9.4607687E-05
  6.5000000E+02  8.3092553E-05
  6.7500000E+02  7.8027433E-05
  7.0000000E+02  7.3361208E-05
  7.2500000E+02  6.9056090E-05
  7.5000000E+02  6.5081700E-05
  8.0000000E+02  5.8015757E-05
  8.5000000E+02  5.1953113E-05
  9.0000000E+02  4.6711923E-05
  9.5000000E+02  4.2161416E-05
  1.0000000E+03  3.8201566E-05
  1.0500000E+03  3.4737606E-05
  1.1000000E+03  3.1684168E-05
  1.1500000E+03  2.8976167E-05
  1.2000000E+03  2.6566006E-05
  1.2500000E+03  2.4414450E-05
  1.3000000E+03  2.2488166E-05
  1.3500000E+03  2.0758741E-05
  1.4000000E+03  1.9201914E-05
  1.4500000E+03  1.7797289E-05
  1.5000000E+03  1.6527561E-05
  1.6000000E+03  1.4333635E-05
  1.6500000E+03  1.3382865E-05
  1.7000000E+03  1.2514239E-05
  1.7500000E+03  1.1718395E-05
  1.8000000E+03  1.0987610E-05
  1.9000000E+03  9.6963464E-06
  2.0000000E+03  8.5975356E-06
  2.1000000E+03  7.6575203E-06
  2.2000000E+03  6.8494656E-06
  2.3000000E+03  6.1511225E-06
  2.4000000E+03  5.5438191E-06
  2.5000000E+03  5.0126717E-06
  2.6000000E+03  4.5460002E-06
  2.7000000E+03  4.1344009E-06
  2.8000000E+03  3.7700733E-06
  2.9000000E+03  3.4465902E-06
  3.0000000E+03  3.1585706E-06
  3.1000000E+03  2.9014294E-06
  3.2000000E+03  2.6711496E-06
  3.3000000E+03  2.4641919E-06
  3.4000000E+03  2.2775753E-06
  3.5000000E+03  2.1087915E-06
  3.6000000E+03  1.9558033E-06
  3.8000000E+03  1.6905879E-06
  4.0000000E+03  1.4705163E-06
  4.1000000E+03  1.3744496E-06
  4.2000000E+03  1.2863730E-06
  4.3000000E+03  1.2054545E-06
  4.4000000E+03  1.1309703E-06
  4.6000000E+03  9.9893368E-07
  4.8000000E+03  8.8618158E-07
  5.0000000E+03  7.8942760E-07
  5.1250000E+03  7.3584470E-07
  5.2500000E+03  6.8686894E-07
  5.3750000E+03  6.4201041E-07
  5.5000000E+03  6.0084196E-07
  5.7500000E+03  5.2815854E-07
  6.0000000E+03  4.6640351E-07
  6.2500000E+03  4.1365859E-07
  6.5000000E+03  3.6835828E-07
  6.6250000E+03  3.4809235E-07
  6.7500000E+03  3.2923262E-07
  7.0000000E+03  2.9526581E-07
  7.2500000E+03  2.6564775E-07
  7.5000000E+03  2.3972170E-07
  7.7500000E+03  2.1694433E-07
  8.0000000E+03  1.9686246E-07
  8.2500000E+03  1.7909577E-07
  8.5000000E+03  1.6332580E-07
  8.7500000E+03  1.4928476E-07
  9.0000000E+03  1.3674619E-07
  9.2500000E+03  1.2551780E-07
  9.5000000E+03  1.1543587E-07
  9.7500000E+03  1.0636043E-07
  1.0000000E+04  9.8171575E-08
  1.0250000E+04  9.0766235E-08
  1.0500000E+04  8.4055209E-08
  1.0750000E+04  7.7961022E-08
  1.1000000E+04  7.2416181E-08
  1.1250000E+04  6.7361708E-08
  1.1500000E+04  6.2745930E-08
  1.2000000E+04  5.4654397E-08
  1.2500000E+04  4.7839428E-08
  1.3000000E+04  4.2064635E-08
  1.3500000E+04  3.7143496E-08
  1.4000000E+04  3.2927668E-08
  1.4500000E+04  2.9298263E-08
  1.5000000E+04  2.6159298E-08
  1.5500000E+04  2.3432756E-08
  1.6000000E+04  2.1054821E-08
  1.6500000E+04  1.8972982E-08
  1.7000000E+04  1.7143786E-08
  1.7500000E+04  1.5531085E-08
  1.8000000E+04  1.4104656E-08
  1.8500000E+04  1.2839112E-08
  1.9000000E+04  1.1713036E-08
  1.9500000E+04  1.0708282E-08
  2.0000000E+04  9.8094123E-09
  2.0500000E+04  9.0032447E-09
  2.1000000E+04  8.2784816E-09
  2.1500000E+04  7.6254080E-09
  2.2000000E+04  7.0356417E-09
  2.2500000E+04  6.5019265E-09
  2.3000000E+04  6.0179623E-09
  2.3500000E+04  5.5782640E-09
  2.4000000E+04  5.1780422E-09
  2.4500000E+04  4.8131041E-09
  2.5000000E+04  4.4797682E-09
  2.6000000E+04  3.8953253E-09
  2.7000000E+04  3.4030874E-09
  2.8000000E+04  2.9860925E-09
  2.9000000E+04  2.6309278E-09
  3.0000000E+04  2.3268985E-09
  3.1000000E+04  2.0654121E-09
  3.2000000E+04  1.8395191E-09
  3.3000000E+04  1.6435624E-09
  3.4000000E+04  1.4729079E-09
  3.5000000E+04  1.3237375E-09
  3.6000000E+04  1.1928877E-09
  3.7000000E+04  1.0777252E-09
  3.8000000E+04  9.7604845E-10
  3.9000000E+04  8.8600839E-10
  4.0000000E+04  8.0604623E-10
  4.1000000E+04  7.3484212E-10
  4.2000000E+04  6.7127334E-10
  4.3000000E+04  6.1438135E-10
  4.4000000E+04  5.6334485E-10
  4.5000000E+04  5.1745755E-10
  4.6000000E+04  4.7611036E-10
  4.7000000E+04  4.3877655E-10
  4.8000000E+04  4.0499925E-10
  5.0000000E+04  3.4657539E-10
  5.1250000E+04  3.1531535E-10
  5.2500000E+04  2.8746778E-10
  5.3750000E+04  2.6259732E-10
  5.5000000E+04  2.4033189E-10
  5.7500000E+04  2.0238444E-10
  5.8750000E+04  1.8619101E-10
  6.0000000E+04  1.7156708E-10
  6.1250000E+04  1.5833462E-10
  6.2500000E+04  1.4633867E-10
  6.3750000E+04  1.3544397E-10
  6.5000000E+04  1.2553215E-10
  6.7500000E+04  1.0825436E-10
  7.0000000E+04  9.3815102E-11
  7.2500000E+04  8.1676213E-11
  7.5000000E+04  7.1414520E-11
  7.7500000E+04  6.2694594E-11
  8.0000000E+04  5.5248638E-11
  8.2500000E+04  4.8861380E-11
  8.5000000E+04  4.3358622E-11
  8.7500000E+04  3.8598544E-11
  9.0000000E+04  3.4465056E-11
  9.2500000E+04  3.0862599E-11
  9.5000000E+04  2.7712094E-11
  9.7500000E+04  2.4947788E-11
  1.0000000E+05  2.2514753E-11
  1.0250000E+05  2.0366906E-11
  1.0500000E+05  1.8465430E-11
  1.0750000E+05  1.6777492E-11
  1.1000000E+05  1.5275225E-11
  1.1250000E+05  1.3934888E-11
  1.1500000E+05  1.2736188E-11
  1.1750000E+05  1.1661716E-11
  1.2000000E+05  1.0696493E-11
  1.2250000E+05  9.8275912E-12
  1.2500000E+05  9.0438237E-12
  1.2750000E+05  8.3354863E-12
  1.3000000E+05  7.6941305E-12
  1.3250000E+05  7.1123819E-12
  1.3500000E+05  6.5837885E-12
  1.4000000E+05  5.6641076E-12
  1.4500000E+05  4.8974173E-12
  1.5000000E+05  4.2543757E-12
  1.5500000E+05  3.7119797E-12
  1.6000000E+05  3.2521382E-12
  1.6500000E+05  2.8605057E-12
  1.7000000E+05  2.5255152E-12
  
  
#  35  12  N3  EION =  1.185000000E+01 eV   306
#  S(0) = 4.172754E+00
  9.4727416E-02  0.0000000E+00
  9.4727416E+00  0.0000000E+00
  9.4727416E+00  3.7550471E-01
  1.1850000E+01  3.7550471E-01
  1.1852721E+01  3.7550471E-01
  1.1882177E+01  3.7604112E-01
  1.1911633E+01  3.7654864E-01
  1.1941088E+01  3.7702745E-01
  1.1970544E+01  3.7747776E-01
  1.2000000E+01  3.7789979E-01
  1.2500000E+01  3.8095439E-01
  1.3000000E+01  3.7699393E-01
  1.3500000E+01  3.6716727E-01
  1.4000000E+01  3.5267601E-01
  1.4500000E+01  3.3471943E-01
  1.5000000E+01  3.1442984E-01
  1.5500000E+01  2.9281804E-01
  1.6000000E+01  2.7073566E-01
  1.6500000E+01  2.4885959E-01
  1.7000000E+01  2.2769501E-01
  1.7500000E+01  2.0759218E-01
  1.8000000E+01  1.8877053E-01
  1.8500000E+01  1.7134484E-01
  1.9000000E+01  1.5535188E-01
  1.9500000E+01  1.4077222E-01
  2.0000000E+01  1.2754779E-01
  2.0500000E+01  1.1559818E-01
  2.1000000E+01  1.0482904E-01
  2.2000000E+01  8.6437542E-02
  2.2500000E+01  7.8620927E-02
  2.3000000E+01  7.1602180E-02
  2.3500000E+01  6.5298314E-02
  2.4000000E+01  5.9633529E-02
  2.4500000E+01  5.4539061E-02
  2.5000000E+01  4.9953212E-02
  2.5500000E+01  4.5820734E-02
  2.6000000E+01  4.2092352E-02
  2.6500000E+01  3.8724307E-02
  2.7000000E+01  3.5677750E-02
  2.7500000E+01  3.2918224E-02
  2.8000000E+01  3.0415227E-02
  2.9000000E+01  2.6073818E-02
  3.0000000E+01  2.2472191E-02
  3.1000000E+01  1.9467827E-02
  3.2000000E+01  1.6948191E-02
  3.3000000E+01  1.4824243E-02
  3.4000000E+01  1.3024970E-02
  3.5000000E+01  1.1493646E-02
  3.6000000E+01  1.0184635E-02
  3.7000000E+01  9.0609139E-03
  3.8000000E+01  8.0925675E-03
  3.9000000E+01  7.2550394E-03
  4.0000000E+01  6.5280824E-03
  4.1000000E+01  5.8951634E-03
  4.2000000E+01  5.3424824E-03
  4.3000000E+01  4.8584379E-03
  4.4000000E+01  4.4334380E-03
  4.5000000E+01  4.0594414E-03
  4.6000000E+01  3.7295678E-03
  4.7000000E+01  3.4379569E-03
  4.8000000E+01  3.1797137E-03
  5.0000000E+01  2.7471136E-03
  5.1250000E+01  2.5238704E-03
  5.2500000E+01  2.3304846E-03
  5.3750000E+01  2.1626458E-03
  5.5000000E+01  2.0167330E-03
  5.7500000E+01  1.7788492E-03
  5.8750000E+01  1.6820101E-03
  6.0000000E+01  1.5973065E-03
  6.1250000E+01  1.5231629E-03
  6.2500000E+01  1.4581454E-03
  6.3750000E+01  1.4010168E-03
  6.5000000E+01  1.3507477E-03
  6.7500000E+01  1.2674566E-03
  7.0000000E+01  1.2024308E-03
  7.2500000E+01  1.1511701E-03
  7.5000000E+01  1.1104009E-03
  7.7500000E+01  1.0775511E-03
  8.0000000E+01  1.0506529E-03
  8.2500000E+01  1.0282241E-03
  8.5000000E+01  1.0091583E-03
  8.7500000E+01  9.9260049E-04
  9.0000000E+01  9.7787788E-04
  9.2500000E+01  9.6451246E-04
  9.5000000E+01  9.5216324E-04
  1.0000000E+02  9.2946471E-04
  1.0500000E+02  9.0835741E-04
  1.1000000E+02  8.8813836E-04
  1.1500000E+02  8.6842426E-04
  1.2000000E+02  8.4907503E-04
  1.2500000E+02  8.3001526E-04
  1.3000000E+02  8.1123242E-04
  1.3500000E+02  7.9273029E-04
  1.4000000E+02  7.7451684E-04
  1.4500000E+02  7.5660366E-04
  1.5000000E+02  7.3900107E-04
  1.6000000E+02  7.0478267E-04
  1.7000000E+02  6.7197108E-04
  1.8000000E+02  6.4068894E-04
  1.9000000E+02  6.1104091E-04
  2.0000000E+02  5.8308948E-04
  2.1000000E+02  5.5684946E-04
  2.2000000E+02  5.3226105E-04
  2.3000000E+02  5.0922534E-04
  2.4000000E+02  4.8761895E-04
  2.5000000E+02  4.6728534E-04
  2.6000000E+02  4.4808952E-04
  2.7000000E+02  4.2991144E-04
  2.8000000E+02  4.1264600E-04
  2.9000000E+02  3.9620845E-04
  3.0000000E+02  3.8054640E-04
  3.1000000E+02  3.6562496E-04
  3.2000000E+02  3.5140967E-04
  3.4000000E+02  3.2500025E-04
  3.6000000E+02  3.0115669E-04
  3.8000000E+02  2.7966387E-04
  4.0000000E+02  2.6026609E-04
  4.2000000E+02  2.4271571E-04
  4.4000000E+02  2.2677210E-04
  4.6000000E+02  2.1223680E-04
  4.8000000E+02  1.9896637E-04
  5.0000000E+02  1.8683996E-04
  5.2500000E+02  1.7312164E-04
  5.5000000E+02  1.6081982E-04
  5.7500000E+02  1.4975686E-04
  6.0000000E+02  1.3974947E-04
  6.5000000E+02  1.2230491E-04
  6.7500000E+02  1.1466114E-04
  7.0000000E+02  1.0763514E-04
  7.2500000E+02  1.0116632E-04
  7.5000000E+02  9.5206195E-05
  8.0000000E+02  8.4638809E-05
  8.5000000E+02  7.5603425E-05
  9.0000000E+02  6.7818034E-05
  9.5000000E+02  6.1079201E-05
  1.0000000E+03  5.5231300E-05
  1.0500000E+03  5.0128755E-05
  1.1000000E+03  4.5641606E-05
  1.1500000E+03  4.1670861E-05
  1.2000000E+03  3.8143895E-05
  1.2500000E+03  3.5001078E-05
  1.3000000E+03  3.2192145E-05
  1.3500000E+03  2.9674530E-05
  1.4000000E+03  2.7411928E-05
  1.4500000E+03  2.5373811E-05
  1.5000000E+03  2.3534276E-05
  1.6000000E+03  2.0362650E-05
  1.6500000E+03  1.8991040E-05
  1.7000000E+03  1.7739520E-05
  1.7500000E+03  1.6594236E-05
  1.8000000E+03  1.5543779E-05
  1.9000000E+03  1.3690638E-05
  2.0000000E+03  1.2116899E-05
  2.1000000E+03  1.0773238E-05
  2.2000000E+03  9.6204563E-06
  2.3000000E+03  8.6260639E-06
  2.4000000E+03  7.7628062E-06
  2.5000000E+03  7.0090133E-06
  2.6000000E+03  6.3477214E-06
  2.7000000E+03  5.7653044E-06
  2.8000000E+03  5.2504825E-06
  2.9000000E+03  4.7939932E-06
  3.0000000E+03  4.3880972E-06
  3.1000000E+03  4.0262035E-06
  3.2000000E+03  3.7025329E-06
  3.3000000E+03  3.4119908E-06
  3.4000000E+03  3.1502948E-06
  3.5000000E+03  2.9138507E-06
  3.6000000E+03  2.6997517E-06
  3.8000000E+03  2.3291613E-06
  4.0000000E+03  2.0222864E-06
  4.1000000E+03  1.8885272E-06
  4.2000000E+03  1.7660046E-06
  4.3000000E+03  1.6535369E-06
  4.4000000E+03  1.5500977E-06
  4.6000000E+03  1.3669542E-06
  4.8000000E+03  1.2108142E-06
  5.0000000E+03  1.0770439E-06
  5.1250000E+03  1.0030542E-06
  5.2500000E+03  9.3548747E-07
  5.3750000E+03  8.7365438E-07
  5.5000000E+03  8.1695483E-07
  5.7500000E+03  7.1697148E-07
  6.0000000E+03  6.3215903E-07
  6.2500000E+03  5.5983704E-07
  6.5000000E+03  4.9781800E-07
  6.6250000E+03  4.7010303E-07
  6.7500000E+03  4.4432890E-07
  7.0000000E+03  3.9795476E-07
  7.2500000E+03  3.5757036E-07
  7.5000000E+03  3.2226537E-07
  7.7500000E+03  2.9128736E-07
  8.0000000E+03  2.6400911E-07
  8.2500000E+03  2.3990456E-07
  8.5000000E+03  2.1853375E-07
  8.7500000E+03  1.9952722E-07
  9.0000000E+03  1.8257290E-07
  9.2500000E+03  1.6740617E-07
  9.5000000E+03  1.5380195E-07
  9.7500000E+03  1.4156805E-07
  1.0000000E+04  1.3054002E-07
  1.0250000E+04  1.2057668E-07
  1.0500000E+04  1.1155594E-07
  1.0750000E+04  1.0337188E-07
  1.1000000E+04  9.5932289E-08
  1.1250000E+04  8.9156648E-08
  1.1500000E+04  8.2974485E-08
  1.2000000E+04  7.2150689E-08
  1.2500000E+04  6.3049601E-08
  1.3000000E+04  5.5349943E-08
  1.3500000E+04  4.8798604E-08
  1.4000000E+04  4.3194599E-08
  1.4500000E+04  3.8377094E-08
  1.5000000E+04  3.4216433E-08
  1.5500000E+04  3.0607374E-08
  1.6000000E+04  2.7463949E-08
  1.6500000E+04  2.4715512E-08
  1.7000000E+04  2.2303677E-08
  1.7500000E+04  2.0179931E-08
  1.8000000E+04  1.8303760E-08
  1.8500000E+04  1.6641167E-08
  1.9000000E+04  1.5163509E-08
  1.9500000E+04  1.3846544E-08
  2.0000000E+04  1.2669671E-08
  2.0500000E+04  1.1615322E-08
  2.1000000E+04  1.0668451E-08
  2.1500000E+04  9.8161374E-09
  2.2000000E+04  9.0472405E-09
  2.2500000E+04  8.3521257E-09
  2.3000000E+04  7.7224353E-09
  2.3500000E+04  7.1508997E-09
  2.4000000E+04  6.6311778E-09
  2.4500000E+04  6.1577231E-09
  2.5000000E+04  5.7256703E-09
  2.6000000E+04  4.9691665E-09
  2.7000000E+04  4.3331464E-09
  2.8000000E+04  3.7952793E-09
  2.9000000E+04  3.3379363E-09
  3.0000000E+04  2.9470830E-09
  3.1000000E+04  2.6114611E-09
  3.2000000E+04  2.3219786E-09
  3.3000000E+04  2.0712453E-09
  3.4000000E+04  1.8532155E-09
  3.5000000E+04  1.6629151E-09
  3.6000000E+04  1.4962279E-09
  3.7000000E+04  1.3497319E-09
  3.8000000E+04  1.2205701E-09
  3.9000000E+04  1.1063461E-09
  4.0000000E+04  1.0050423E-09
  4.1000000E+04  9.1495282E-10
  4.2000000E+04  8.3462799E-10
  4.3000000E+04  7.6283171E-10
  4.4000000E+04  6.9850602E-10
  4.5000000E+04  6.4074208E-10
  4.6000000E+04  5.8875698E-10
  4.7000000E+04  5.4187445E-10
  4.8000000E+04  4.9950853E-10
  5.0000000E+04  4.2635556E-10
  5.1250000E+04  3.8728851E-10
  5.2500000E+04  3.5253518E-10
  5.3750000E+04  3.2154028E-10
  5.5000000E+04  2.9382987E-10
  5.7500000E+04  2.4669581E-10
  5.8750000E+04  2.2662263E-10
  6.0000000E+04  2.0851848E-10
  6.1250000E+04  1.9215793E-10
  6.2500000E+04  1.7734496E-10
  6.3750000E+04  1.6390867E-10
  6.5000000E+04  1.5169966E-10
  6.7500000E+04  1.3045577E-10
  7.0000000E+04  1.1274449E-10
  7.2500000E+04  9.7889808E-11
  7.5000000E+04  8.5361263E-11
  7.7500000E+04  7.4739233E-11
  8.0000000E+04  6.5689355E-11
  8.2500000E+04  5.7943357E-11
  8.5000000E+04  5.1284559E-11
  8.7500000E+04  4.5536881E-11
  9.0000000E+04  4.0556410E-11
  9.2500000E+04  3.6224888E-11
  9.5000000E+04  3.2444634E-11
  9.7500000E+04  2.9134576E-11
  1.0000000E+05  2.6227119E-11
  1.0250000E+05  2.3665661E-11
  1.0500000E+05  2.1402593E-11
  1.0750000E+05  1.9397714E-11
  1.1000000E+05  1.7616944E-11
  1.1250000E+05  1.6031283E-11
  1.1500000E+05  1.4615970E-11
  1.1750000E+05  1.3349806E-11
  1.2000000E+05  1.2214581E-11
  1.2250000E+05  1.1194603E-11
  1.2500000E+05  1.0276325E-11
  1.2750000E+05  9.4480212E-12
  1.3000000E+05  8.6994934E-12
  1.3250000E+05  8.0218513E-12
  1.3500000E+05  7.4073254E-12
  1.3750000E+05  6.8491087E-12
  1.4000000E+05  6.3412033E-12
  1.4250000E+05  5.8783147E-12
  1.4500000E+05  5.4557843E-12
  1.5000000E+05  4.7158480E-12
  1.5500000E+05  4.0939142E-12
  1.6000000E+05  3.5685809E-12
  1.6500000E+05  3.1230172E-12
  1.7000000E+05  2.7436082E-12


==> anc/colstop/sbethe/sdbase/oos36.tab <==
# Atomic number = 36   (Kr)
#
#      W/eV         OOS*eV
  
  
#  36   1  K1  EION =  1.432700000E+04 eV   251
#  S(0) = 1.162498E+00
  1.4323442E+02  0.0000000E+00
  1.4323442E+04  0.0000000E+00
  1.4323442E+04  1.1604722E-04
  1.4327000E+04  1.1604722E-04
  1.4327143E+04  1.1604722E-04
  1.4327683E+04  1.1753425E-04
  1.4328223E+04  1.1889660E-04
  1.4328763E+04  1.2015108E-04
  1.4329304E+04  1.2131225E-04
  1.4330384E+04  1.2340280E-04
  1.4331464E+04  1.2524736E-04
  1.4333625E+04  1.2840770E-04
  1.4335786E+04  1.3107428E-04
  1.4340107E+04  1.3542341E-04
  1.4344429E+04  1.3879136E-04
  1.4353071E+04  1.4314737E-04
  1.4361714E+04  1.4496235E-04
  1.4370357E+04  1.4510774E-04
  1.4379000E+04  1.4441743E-04
  1.4383321E+04  1.4395883E-04
  1.4387643E+04  1.4349732E-04
  1.4396286E+04  1.4269359E-04
  1.4413571E+04  1.4187047E-04
  1.4422214E+04  1.4180213E-04
  1.4430857E+04  1.4185687E-04
  1.4448143E+04  1.4201804E-04
  1.4465429E+04  1.4192492E-04
  1.4482714E+04  1.4150287E-04
  1.4491357E+04  1.4121060E-04
  1.4500000E+04  1.4089560E-04
  1.4515625E+04  1.4033788E-04
  1.4531250E+04  1.3985681E-04
  1.4546875E+04  1.3947283E-04
  1.4562500E+04  1.3915668E-04
  1.4593750E+04  1.3854587E-04
  1.4625000E+04  1.3777495E-04
  1.4656250E+04  1.3687348E-04
  1.4687500E+04  1.3599491E-04
  1.4750000E+04  1.3452319E-04
  1.4812500E+04  1.3306337E-04
  1.4843750E+04  1.3228497E-04
  1.4875000E+04  1.3151505E-04
  1.4906250E+04  1.3078524E-04
  1.4937500E+04  1.3009675E-04
  1.5000000E+04  1.2873840E-04
  1.5062500E+04  1.2734364E-04
  1.5125000E+04  1.2595402E-04
  1.5187500E+04  1.2464030E-04
  1.5250000E+04  1.2334373E-04
  1.5375000E+04  1.2074445E-04
  1.5500000E+04  1.1824098E-04
  1.6000000E+04  1.0884482E-04
  1.7000000E+04  9.2745461E-05
  1.8000000E+04  7.9624459E-05
  1.9000000E+04  6.8834996E-05
  2.0000000E+04  5.9891757E-05
  2.1000000E+04  5.2416244E-05
  2.2000000E+04  4.6119058E-05
  2.3000000E+04  4.0777089E-05
  2.4000000E+04  3.6216751E-05
  2.5000000E+04  3.2300592E-05
  2.6000000E+04  2.8919346E-05
  2.7000000E+04  2.5985412E-05
  2.8000000E+04  2.3427721E-05
  2.9000000E+04  2.1188356E-05
  3.0000000E+04  1.9219724E-05
  3.1000000E+04  1.7482479E-05
  3.2000000E+04  1.5943922E-05
  3.4000000E+04  1.3357900E-05
  3.6000000E+04  1.1290812E-05
  3.8000000E+04  9.6199414E-06
  4.0000000E+04  8.2556544E-06
  4.2000000E+04  7.1314667E-06
  4.4000000E+04  6.1973789E-06
  4.6000000E+04  5.4153125E-06
  4.8000000E+04  4.7559321E-06
  5.0000000E+04  4.1963998E-06
  5.2500000E+04  3.6104075E-06
  5.5000000E+04  3.1254891E-06
  5.7500000E+04  2.7210604E-06
  5.8750000E+04  2.5439457E-06
  6.0000000E+04  2.3813337E-06
  6.2500000E+04  2.0940666E-06
  6.5000000E+04  1.8496726E-06
  6.7500000E+04  1.6405747E-06
  7.0000000E+04  1.4607333E-06
  7.2500000E+04  1.3052961E-06
  7.5000000E+04  1.1703359E-06
  7.7500000E+04  1.0526528E-06
  8.0000000E+04  9.4962197E-07
  8.2500000E+04  8.5907808E-07
  8.5000000E+04  7.7922430E-07
  8.7500000E+04  7.0856172E-07
  9.0000000E+04  6.4583377E-07
  9.2500000E+04  5.8998199E-07
  9.5000000E+04  5.4011077E-07
  1.0000000E+05  4.5537776E-07
  1.0500000E+05  3.8678009E-07
  1.1000000E+05  3.3073468E-07
  1.1500000E+05  2.8456065E-07
  1.2000000E+05  2.4622694E-07
  1.2500000E+05  2.1417731E-07
  1.3000000E+05  1.8720669E-07
  1.3500000E+05  1.6437298E-07
  1.4000000E+05  1.4493308E-07
  1.4500000E+05  1.2829594E-07
  1.5000000E+05  1.1398788E-07
  1.5500000E+05  1.0162656E-07
  1.6000000E+05  9.0901222E-08
  1.6500000E+05  8.1557764E-08
  1.7000000E+05  7.3387175E-08
  1.7500000E+05  6.6216546E-08
  1.8000000E+05  5.9902107E-08
  1.8500000E+05  5.4323742E-08
  1.9000000E+05  4.9380603E-08
  2.0000000E+05  4.1072846E-08
  2.1000000E+05  3.4441860E-08
  2.2000000E+05  2.9096980E-08
  2.3000000E+05  2.4749911E-08
  2.4000000E+05  2.1185137E-08
  2.5000000E+05  1.8239592E-08
  2.6000000E+05  1.5788575E-08
  2.7000000E+05  1.3735736E-08
  2.8000000E+05  1.2005938E-08
  2.9000000E+05  1.0540087E-08
  3.0000000E+05  9.2913215E-09
  3.1000000E+05  8.2222030E-09
  3.2000000E+05  7.3026140E-09
  3.3000000E+05  6.5081628E-09
  3.4000000E+05  5.8189727E-09
  3.5000000E+05  5.2187527E-09
  3.6000000E+05  4.6940772E-09
  3.7000000E+05  4.2338237E-09
  3.8000000E+05  3.8287327E-09
  3.9000000E+05  3.4710591E-09
  4.0000000E+05  3.1542964E-09
  4.2000000E+05  2.6223875E-09
  4.4000000E+05  2.1983347E-09
  4.6000000E+05  1.8569117E-09
  4.8000000E+05  1.5795139E-09
  5.0000000E+05  1.3522415E-09
  5.2500000E+05  1.1228853E-09
  5.5000000E+05  9.4037351E-10
  5.7500000E+05  7.9365399E-10
  5.8750000E+05  7.3108908E-10
  6.0000000E+05  6.7460388E-10
  6.2500000E+05  5.7717234E-10
  6.5000000E+05  4.9679936E-10
  6.7500000E+05  4.3001105E-10
  7.0000000E+05  3.7413226E-10
  7.2500000E+05  3.2708426E-10
  7.5000000E+05  2.8723744E-10
  7.7500000E+05  2.5330268E-10
  8.0000000E+05  2.2425295E-10
  8.2500000E+05  1.9926437E-10
  8.5000000E+05  1.7767129E-10
  8.7500000E+05  1.5893230E-10
  9.0000000E+05  1.4260455E-10
  9.2500000E+05  1.2832364E-10
  9.5000000E+05  1.1578798E-10
  9.7500000E+05  1.0474665E-10
  1.0000000E+06  9.4990042E-11
  1.0250000E+06  8.6342211E-11
  1.0500000E+06  7.8654823E-11
  1.1000000E+06  6.5677826E-11
  1.1500000E+06  5.5261807E-11
  1.2000000E+06  4.6822520E-11
  1.2500000E+06  3.9925814E-11
  1.3000000E+06  3.4245122E-11
  1.3500000E+06  2.9532014E-11
  1.4000000E+06  2.5595490E-11
  1.4500000E+06  2.2287188E-11
  1.5000000E+06  1.9490814E-11
  1.5500000E+06  1.7114437E-11
  1.6000000E+06  1.5084830E-11
  1.6500000E+06  1.3343241E-11
  1.7000000E+06  1.1842231E-11
  1.7500000E+06  1.0543232E-11
  1.8000000E+06  9.4146863E-12
  1.8500000E+06  8.4306295E-12
  1.9000000E+06  7.5695851E-12
  1.9500000E+06  6.8137002E-12
  2.0000000E+06  6.1480626E-12
  2.0500000E+06  5.5601605E-12
  2.1000000E+06  5.0394539E-12
  2.2000000E+06  4.1653109E-12
  2.3000000E+06  3.4691150E-12
  2.4000000E+06  2.9095513E-12
  2.5000000E+06  2.4560233E-12
  2.6000000E+06  2.0855881E-12
  2.7000000E+06  1.7808524E-12
  2.8000000E+06  1.5284958E-12
  2.9000000E+06  1.3182209E-12
  3.0000000E+06  1.1419992E-12
  3.1000000E+06  9.9352017E-13
  3.2000000E+06  8.6778373E-13
  3.3000000E+06  7.6080015E-13
  3.4000000E+06  6.6936481E-13
  3.5000000E+06  5.9088765E-13
  3.6000000E+06  5.2326294E-13
  3.7000000E+06  4.6476930E-13
  3.8000000E+06  4.1399236E-13
  3.9000000E+06  3.6976396E-13
  4.0000000E+06  3.3111470E-13
  4.1000000E+06  2.9723651E-13
  4.2000000E+06  2.6745298E-13
  4.3000000E+06  2.4119560E-13
  4.4000000E+06  2.1798467E-13
  4.6000000E+06  1.7913820E-13
  4.8000000E+06  1.4833660E-13
  5.0000000E+06  1.2369555E-13
  5.1250000E+06  1.1078761E-13
  5.2500000E+06  9.9467313E-14
  5.3750000E+06  8.9510767E-14
  5.5000000E+06  8.0729564E-14
  5.7500000E+06  6.6080766E-14
  5.8750000E+06  5.9963429E-14
  6.0000000E+06  5.4514533E-14
  6.2500000E+06  4.5298322E-14
  6.5000000E+06  3.7892373E-14
  6.7500000E+06  3.1894411E-14
  7.0000000E+06  2.7001385E-14
  7.2500000E+06  2.2982659E-14
  7.5000000E+06  1.9661058E-14
  7.7500000E+06  1.6899299E-14
  8.0000000E+06  1.4590192E-14
  8.2500000E+06  1.2649414E-14
  8.5000000E+06  1.1010157E-14
  8.7500000E+06  9.6191276E-15
  9.0000000E+06  8.4335429E-15
  9.2500000E+06  7.4188492E-15
  9.5000000E+06  6.5469788E-15
  9.7500000E+06  5.7950141E-15
  1.0000000E+07  5.1441496E-15
  1.0250000E+07  4.5788788E-15
  1.0500000E+07  4.0863529E-15
  1.0750000E+07  3.6558804E-15
  1.1000000E+07  3.2785302E-15
  1.1250000E+07  2.9468119E-15
  1.1500000E+07  2.6544194E-15
  1.1750000E+07  2.3960278E-15
  1.2000000E+07  2.1671226E-15
  1.2250000E+07  1.9638611E-15
  1.2500000E+07  1.7829614E-15
  1.3000000E+07  1.4773958E-15
  1.3500000E+07  1.2322779E-15
  1.4000000E+07  1.0340662E-15
  1.4500000E+07  8.7259757E-16
  1.5000000E+07  7.4023071E-16
  1.5500000E+07  6.3114570E-16
  1.6000000E+07  5.4078853E-16
  
  
#  36   2  L1  EION =  1.924600000E+03 eV   271
#  S(0) = 1.300414E+00
  1.9211535E+01  0.0000000E+00
  1.9211535E+03  0.0000000E+00
  1.9211535E+03  5.0461907E-04
  1.9246000E+03  5.0461907E-04
  1.9246190E+03  5.0461907E-04
  1.9250902E+03  5.1030231E-04
  1.9255613E+03  5.1554670E-04
  1.9260324E+03  5.2040402E-04
  1.9265035E+03  5.2492015E-04
  1.9274458E+03  5.3308508E-04
  1.9283881E+03  5.4030593E-04
  1.9302726E+03  5.5265724E-04
  1.9321571E+03  5.6302070E-04
  1.9359262E+03  5.7982648E-04
  1.9396952E+03  5.9290192E-04
  1.9472333E+03  6.1042432E-04
  1.9547714E+03  6.1845859E-04
  1.9623095E+03  6.1945391E-04
  1.9698476E+03  6.1603943E-04
  1.9773857E+03  6.1048393E-04
  1.9849238E+03  6.0439258E-04
  1.9924619E+03  5.9871065E-04
  2.0000000E+03  5.9386479E-04
  2.0125000E+03  5.8778635E-04
  2.0250000E+03  5.8345835E-04
  2.0375000E+03  5.7979771E-04
  2.0500000E+03  5.7594140E-04
  2.0625000E+03  5.7146079E-04
  2.0750000E+03  5.6632276E-04
  2.0875000E+03  5.6073823E-04
  2.1000000E+03  5.5500891E-04
  2.1250000E+03  5.4402191E-04
  2.1500000E+03  5.3418190E-04
  2.1750000E+03  5.2506652E-04
  2.2000000E+03  5.1599986E-04
  2.2250000E+03  5.0670100E-04
  2.2500000E+03  4.9732329E-04
  2.2750000E+03  4.8819230E-04
  2.3000000E+03  4.7948444E-04
  2.3250000E+03  4.7121298E-04
  2.3500000E+03  4.6323031E-04
  2.4000000E+03  4.4764351E-04
  2.4500000E+03  4.3244039E-04
  2.5000000E+03  4.1806516E-04
  2.5500000E+03  4.0457408E-04
  2.6000000E+03  3.9170932E-04
  2.6500000E+03  3.7925197E-04
  2.7000000E+03  3.6732012E-04
  2.7500000E+03  3.5597306E-04
  2.8000000E+03  3.4516264E-04
  2.9000000E+03  3.2483200E-04
  2.9500000E+03  3.1521995E-04
  3.0000000E+03  3.0601924E-04
  3.0500000E+03  2.9723449E-04
  3.1000000E+03  2.8880600E-04
  3.2000000E+03  2.7284214E-04
  3.3000000E+03  2.5806606E-04
  3.4000000E+03  2.4442304E-04
  3.5000000E+03  2.3173310E-04
  3.6000000E+03  2.1992121E-04
  3.8000000E+03  1.9873070E-04
  4.0000000E+03  1.8023972E-04
  4.2000000E+03  1.6404891E-04
  4.4000000E+03  1.4981145E-04
  4.6000000E+03  1.3722247E-04
  4.8000000E+03  1.2604340E-04
  5.0000000E+03  1.1608184E-04
  5.2500000E+03  1.0509641E-04
  5.5000000E+03  9.5494012E-05
  5.7500000E+03  8.7058466E-05
  6.0000000E+03  7.9613741E-05
  6.5000000E+03  6.7144775E-05
  6.7500000E+03  6.1901784E-05
  7.0000000E+03  5.7203315E-05
  7.2500000E+03  5.2979156E-05
  7.5000000E+03  4.9169808E-05
  8.0000000E+03  4.2600383E-05
  8.5000000E+03  3.7170984E-05
  9.0000000E+03  3.2640997E-05
  9.5000000E+03  2.8828984E-05
  1.0000000E+04  2.5596193E-05
  1.0500000E+04  2.2835157E-05
  1.1000000E+04  2.0461751E-05
  1.1500000E+04  1.8409464E-05
  1.2000000E+04  1.6625166E-05
  1.2500000E+04  1.5066053E-05
  1.3000000E+04  1.3697341E-05
  1.3500000E+04  1.2490548E-05
  1.4000000E+04  1.1422198E-05
  1.4500000E+04  1.0472822E-05
  1.5000000E+04  9.6261796E-06
  1.5500000E+04  8.8686423E-06
  1.6000000E+04  8.1887077E-06
  1.6500000E+04  7.5766207E-06
  1.7000000E+04  7.0240717E-06
  1.8000000E+04  6.0701531E-06
  1.9000000E+04  5.2811556E-06
  2.0000000E+04  4.6227870E-06
  2.1000000E+04  4.0690051E-06
  2.2000000E+04  3.5997850E-06
  2.3000000E+04  3.1995491E-06
  2.4000000E+04  2.8560543E-06
  2.5000000E+04  2.5595831E-06
  2.6000000E+04  2.3023551E-06
  2.7000000E+04  2.0780897E-06
  2.8000000E+04  1.8816773E-06
  2.9000000E+04  1.7089324E-06
  3.0000000E+04  1.5564033E-06
  3.1000000E+04  1.4212260E-06
  3.2000000E+04  1.3010103E-06
  3.3000000E+04  1.1937508E-06
  3.4000000E+04  1.0977563E-06
  3.5000000E+04  1.0115939E-06
  3.6000000E+04  9.3404375E-07
  3.8000000E+04  8.0075651E-07
  4.0000000E+04  6.9118590E-07
  4.2000000E+04  6.0031997E-07
  4.4000000E+04  5.2436304E-07
  4.6000000E+04  4.6040493E-07
  4.8000000E+04  4.0618898E-07
  5.0000000E+04  3.5994733E-07
  5.2500000E+04  3.1125714E-07
  5.5000000E+04  2.7073525E-07
  5.7500000E+04  2.3675806E-07
  5.8750000E+04  2.2182037E-07
  6.0000000E+04  2.0807217E-07
  6.2500000E+04  1.8369986E-07
  6.5000000E+04  1.6287108E-07
  6.7500000E+04  1.4497391E-07
  7.0000000E+04  1.2951807E-07
  7.2500000E+04  1.1610772E-07
  7.5000000E+04  1.0442100E-07
  7.7500000E+04  9.4194435E-08
  8.0000000E+04  8.5211014E-08
  8.2500000E+04  7.7290951E-08
  8.5000000E+04  7.0284474E-08
  8.7500000E+04  6.4066168E-08
  9.0000000E+04  5.8530506E-08
  9.2500000E+04  5.3588289E-08
  9.5000000E+04  4.9163786E-08
  1.0000000E+05  4.1618980E-08
  1.0500000E+05  3.5482463E-08
  1.1000000E+05  3.0447141E-08
  1.1500000E+05  2.6281971E-08
  1.2000000E+05  2.2811020E-08
  1.2500000E+05  1.9898817E-08
  1.3000000E+05  1.7439997E-08
  1.3500000E+05  1.5351836E-08
  1.4000000E+05  1.3568810E-08
  1.4500000E+05  1.2038613E-08
  1.5000000E+05  1.0719170E-08
  1.5500000E+05  9.5764006E-09
  1.6000000E+05  8.5825194E-09
  1.6500000E+05  7.7147382E-09
  1.7000000E+05  6.9542541E-09
  1.7500000E+05  6.2854698E-09
  1.8000000E+05  5.6953840E-09
  1.8500000E+05  5.1731054E-09
  1.9000000E+05  4.7094670E-09
  1.9500000E+05  4.2967203E-09
  2.0000000E+05  3.9282899E-09
  2.0500000E+05  3.5985742E-09
  2.1000000E+05  3.3027824E-09
  2.2000000E+05  2.7970952E-09
  2.3000000E+05  2.3846739E-09
  2.4000000E+05  2.0455975E-09
  2.5000000E+05  1.7647430E-09
  2.6000000E+05  1.5305088E-09
  2.7000000E+05  1.3339054E-09
  2.8000000E+05  1.1679033E-09
  2.9000000E+05  1.0269604E-09
  3.0000000E+05  9.0667137E-10
  3.1000000E+05  8.0350846E-10
  3.2000000E+05  7.1462766E-10
  3.3000000E+05  6.3772109E-10
  3.4000000E+05  5.7090430E-10
  3.5000000E+05  5.1262982E-10
  3.6000000E+05  4.6162023E-10
  3.7000000E+05  4.1681539E-10
  3.8000000E+05  3.7733126E-10
  3.9000000E+05  3.4242718E-10
  4.0000000E+05  3.1147976E-10
  4.1000000E+05  2.8396231E-10
  4.2000000E+05  2.5942816E-10
  4.3000000E+05  2.3749709E-10
  4.4000000E+05  2.1784427E-10
  4.6000000E+05  1.8429870E-10
  4.8000000E+05  1.5699549E-10
  5.0000000E+05  1.3458952E-10
  5.1250000E+05  1.2260881E-10
  5.2500000E+05  1.1193916E-10
  5.3750000E+05  1.0241160E-10
  5.5000000E+05  9.3882106E-11
  5.7500000E+05  7.9341776E-11
  5.8750000E+05  7.3133990E-11
  6.0000000E+05  6.7525306E-11
  6.2500000E+05  5.7840987E-11
  6.5000000E+05  4.9841591E-11
  6.7500000E+05  4.3185776E-11
  7.0000000E+05  3.7610484E-11
  7.2500000E+05  3.2911023E-11
  7.5000000E+05  2.8926688E-11
  7.7500000E+05  2.5530252E-11
  8.0000000E+05  2.2620112E-11
  8.2500000E+05  2.0114598E-11
  8.5000000E+05  1.7947684E-11
  8.7500000E+05  1.6065642E-11
  9.0000000E+05  1.4424488E-11
  9.2500000E+05  1.2987999E-11
  9.5000000E+05  1.1726177E-11
  9.7500000E+05  1.0614049E-11
  1.0000000E+06  9.6307099E-12
  1.0250000E+06  8.7585922E-12
  1.0500000E+06  7.9828759E-12
  1.0750000E+06  7.2910057E-12
  1.1000000E+06  6.6723024E-12
  1.1250000E+06  6.1176482E-12
  1.1500000E+06  5.6192293E-12
  1.2000000E+06  4.7651416E-12
  1.2500000E+06  4.0665159E-12
  1.3000000E+06  3.4905729E-12
  1.3500000E+06  3.0123409E-12
  1.4000000E+06  2.6125952E-12
  1.4500000E+06  2.2763907E-12
  1.5000000E+06  1.9920042E-12
  1.5500000E+06  1.7501635E-12
  1.6000000E+06  1.5434803E-12
  1.6500000E+06  1.3660216E-12
  1.7000000E+06  1.2129898E-12
  1.7500000E+06  1.0804799E-12
  1.8000000E+06  9.6529493E-13
  1.8500000E+06  8.6480293E-13
  1.9000000E+06  7.7682604E-13
  1.9500000E+06  6.9955338E-13
  2.0000000E+06  6.3147300E-13
  2.0500000E+06  5.7131573E-13
  2.1000000E+06  5.1801122E-13
  2.1500000E+06  4.7065324E-13
  2.2000000E+06  4.2847157E-13
  2.2500000E+06  3.9080926E-13
  2.3000000E+06  3.5710404E-13
  2.3500000E+06  3.2687309E-13
  2.4000000E+06  2.9970052E-13
  2.4500000E+06  2.7522702E-13
  2.5000000E+06  2.5314131E-13
  2.6000000E+06  2.1508610E-13
  2.7000000E+06  1.8375950E-13
  2.8000000E+06  1.5780109E-13
  2.9000000E+06  1.3615890E-13
  3.0000000E+06  1.1801187E-13
  3.1000000E+06  1.0271387E-13
  3.2000000E+06  8.9752750E-14
  3.3000000E+06  7.8719577E-14
  3.4000000E+06  6.9285703E-14
  3.5000000E+06  6.1185324E-14
  3.6000000E+06  5.4202186E-14
  3.7000000E+06  4.8159437E-14
  3.8000000E+06  4.2911695E-14
  3.9000000E+06  3.8338908E-14
  4.0000000E+06  3.4341575E-14
  4.1000000E+06  3.0836692E-14
  4.2000000E+06  2.7754688E-14
  4.3000000E+06  2.5037024E-14
  4.4000000E+06  2.2634093E-14
  4.5000000E+06  2.0503714E-14
  4.6000000E+06  1.8610109E-14
  4.7000000E+06  1.6922835E-14
  4.8000000E+06  1.5415895E-14
  5.0000000E+06  1.2858102E-14
  5.1250000E+06  1.1518528E-14
  5.2500000E+06  1.0344656E-14
  
  
#  36   3  L2  EION =  1.730900000E+03 eV   274
#  S(0) = 1.615989E+00
  1.7293905E+01  0.0000000E+00
  1.7293905E+03  0.0000000E+00
  1.7293905E+03  6.9021331E-04
  1.7309000E+03  6.9021331E-04
  1.7309173E+03  6.9021331E-04
  1.7311332E+03  7.4981880E-04
  1.7313491E+03  8.1026042E-04
  1.7315649E+03  8.7118309E-04
  1.7317808E+03  9.3221915E-04
  1.7322126E+03  1.0531413E-03
  1.7326444E+03  1.1701166E-03
  1.7330761E+03  1.2805085E-03
  1.7335079E+03  1.3821482E-03
  1.7339397E+03  1.4734550E-03
  1.7343714E+03  1.5534862E-03
  1.7348032E+03  1.6219015E-03
  1.7352350E+03  1.6788804E-03
  1.7360985E+03  1.7611429E-03
  1.7378256E+03  1.8270922E-03
  1.7386891E+03  1.8274602E-03
  1.7395526E+03  1.8152303E-03
  1.7404162E+03  1.7952459E-03
  1.7412797E+03  1.7709466E-03
  1.7430068E+03  1.7179933E-03
  1.7438703E+03  1.6918755E-03
  1.7447338E+03  1.6669281E-03
  1.7481880E+03  1.5834784E-03
  1.7516421E+03  1.5263268E-03
  1.7550962E+03  1.4899853E-03
  1.7585504E+03  1.4685221E-03
  1.7620045E+03  1.4572434E-03
  1.7654586E+03  1.4526531E-03
  1.7723669E+03  1.4539187E-03
  1.7792752E+03  1.4590023E-03
  1.7827293E+03  1.4607493E-03
  1.7861835E+03  1.4613807E-03
  1.7930917E+03  1.4587377E-03
  1.8000000E+03  1.4512186E-03
  1.8125000E+03  1.4296166E-03
  1.8250000E+03  1.4049402E-03
  1.8375000E+03  1.3822169E-03
  1.8500000E+03  1.3625216E-03
  1.8625000E+03  1.3447292E-03
  1.8750000E+03  1.3271926E-03
  1.8875000E+03  1.3087481E-03
  1.9000000E+03  1.2889911E-03
  1.9250000E+03  1.2469264E-03
  1.9500000E+03  1.2053647E-03
  1.9750000E+03  1.1668806E-03
  2.0000000E+03  1.1309847E-03
  2.0500000E+03  1.0618485E-03
  2.0750000E+03  1.0282673E-03
  2.1000000E+03  9.9609443E-04
  2.1250000E+03  9.6565969E-04
  2.1500000E+03  9.3689259E-04
  2.2000000E+03  8.8283485E-04
  2.2500000E+03  8.3215604E-04
  2.3000000E+03  7.8519817E-04
  2.3500000E+03  7.4212144E-04
  2.4000000E+03  7.0225924E-04
  2.4500000E+03  6.6489084E-04
  2.5000000E+03  6.2994484E-04
  2.5500000E+03  5.9750593E-04
  2.6000000E+03  5.6727869E-04
  2.7000000E+03  5.1241994E-04
  2.8000000E+03  4.6410048E-04
  2.9000000E+03  4.2162730E-04
  3.0000000E+03  3.8400376E-04
  3.1000000E+03  3.5054377E-04
  3.2000000E+03  3.2082101E-04
  3.4000000E+03  2.7045861E-04
  3.6000000E+03  2.2984681E-04
  3.8000000E+03  1.9679132E-04
  4.0000000E+03  1.6961020E-04
  4.2000000E+03  1.4708272E-04
  4.4000000E+03  1.2827812E-04
  4.6000000E+03  1.1246245E-04
  4.8000000E+03  9.9070702E-05
  5.0000000E+03  8.7662675E-05
  5.2500000E+03  7.5668945E-05
  5.5000000E+03  6.5705330E-05
  5.7500000E+03  5.7366072E-05
  6.0000000E+03  5.0338027E-05
  6.5000000E+03  3.9291480E-05
  6.7500000E+03  3.4928724E-05
  7.0000000E+03  3.1167014E-05
  7.2500000E+03  2.7908105E-05
  7.5000000E+03  2.5072215E-05
  7.7500000E+03  2.2594143E-05
  8.0000000E+03  2.0420251E-05
  8.2500000E+03  1.8506165E-05
  8.5000000E+03  1.6814972E-05
  9.0000000E+03  1.3982726E-05
  9.5000000E+03  1.1730596E-05
  1.0000000E+04  9.9200917E-06
  1.0500000E+04  8.4501739E-06
  1.1000000E+04  7.2459924E-06
  1.1500000E+04  6.2513507E-06
  1.2000000E+04  5.4235526E-06
  1.2500000E+04  4.7297971E-06
  1.3000000E+04  4.1446243E-06
  1.3500000E+04  3.6480852E-06
  1.4000000E+04  3.2244102E-06
  1.4500000E+04  2.8610309E-06
  1.5000000E+04  2.5478529E-06
  1.5500000E+04  2.2767132E-06
  1.6000000E+04  2.0409669E-06
  1.6500000E+04  1.8351708E-06
  1.7000000E+04  1.6548401E-06
  1.8000000E+04  1.3563348E-06
  1.9000000E+04  1.1225058E-06
  2.0000000E+04  9.3715614E-07
  2.1000000E+04  7.8865153E-07
  2.2000000E+04  6.6850355E-07
  2.3000000E+04  5.7042998E-07
  2.4000000E+04  4.8972073E-07
  2.5000000E+04  4.2280210E-07
  2.6000000E+04  3.6693285E-07
  2.7000000E+04  3.1998905E-07
  2.8000000E+04  2.8030968E-07
  2.9000000E+04  2.4658446E-07
  3.0000000E+04  2.1777142E-07
  3.1000000E+04  1.9303575E-07
  3.2000000E+04  1.7170391E-07
  3.3000000E+04  1.5322888E-07
  3.4000000E+04  1.3716367E-07
  3.5000000E+04  1.2314092E-07
  3.6000000E+04  1.1085702E-07
  3.8000000E+04  9.0538711E-08
  4.0000000E+04  7.4646770E-08
  4.2000000E+04  6.2074636E-08
  4.4000000E+04  5.2025390E-08
  4.6000000E+04  4.3916547E-08
  4.8000000E+04  3.7316547E-08
  5.0000000E+04  3.1901664E-08
  5.2500000E+04  2.6431167E-08
  5.5000000E+04  2.2074897E-08
  5.7500000E+04  1.8572316E-08
  5.8750000E+04  1.7078993E-08
  6.0000000E+04  1.5731151E-08
  6.2500000E+04  1.3407712E-08
  6.5000000E+04  1.1493366E-08
  6.7500000E+04  9.9051044E-09
  7.0000000E+04  8.5788687E-09
  7.2500000E+04  7.4647681E-09
  7.5000000E+04  6.5236183E-09
  7.7500000E+04  5.7243959E-09
  8.0000000E+04  5.0423543E-09
  8.2500000E+04  4.4576188E-09
  8.5000000E+04  3.9541228E-09
  8.7500000E+04  3.5187969E-09
  9.0000000E+04  3.1409482E-09
  9.2500000E+04  2.8117815E-09
  9.5000000E+04  2.5240248E-09
  1.0000000E+05  2.0495692E-09
  1.0500000E+05  1.6801583E-09
  1.1000000E+05  1.3892986E-09
  1.1500000E+05  1.1579347E-09
  1.2000000E+05  9.7216484E-10
  1.2500000E+05  8.2171243E-10
  1.3000000E+05  6.9888869E-10
  1.3500000E+05  5.9787737E-10
  1.4000000E+05  5.1423292E-10
  1.4500000E+05  4.4452518E-10
  1.5000000E+05  3.8608413E-10
  1.5500000E+05  3.3681393E-10
  1.6000000E+05  2.9505673E-10
  1.6500000E+05  2.5949168E-10
  1.7000000E+05  2.2905922E-10
  1.7500000E+05  2.0290394E-10
  1.8000000E+05  1.8033109E-10
  1.8500000E+05  1.6077321E-10
  1.9000000E+05  1.4376425E-10
  1.9500000E+05  1.2891950E-10
  2.0000000E+05  1.1591983E-10
  2.0500000E+05  1.0449928E-10
  2.1000000E+05  9.4435269E-11
  2.2000000E+05  7.7657714E-11
  2.3000000E+05  6.4411531E-11
  2.4000000E+05  5.3847893E-11
  2.5000000E+05  4.5345356E-11
  2.6000000E+05  3.8443149E-11
  2.7000000E+05  3.2795626E-11
  2.8000000E+05  2.8140678E-11
  2.9000000E+05  2.4277548E-11
  3.0000000E+05  2.1051024E-11
  3.1000000E+05  1.8340063E-11
  3.2000000E+05  1.6049492E-11
  3.3000000E+05  1.4103902E-11
  3.4000000E+05  1.2443124E-11
  3.5000000E+05  1.1018822E-11
  3.6000000E+05  9.7919170E-12
  3.7000000E+05  8.7306174E-12
  3.8000000E+05  7.8089238E-12
  3.9000000E+05  7.0054573E-12
  4.0000000E+05  6.3025455E-12
  4.2000000E+05  5.1420892E-12
  4.4000000E+05  4.2366903E-12
  4.6000000E+05  3.5220716E-12
  4.8000000E+05  2.9520268E-12
  5.0000000E+05  2.4928718E-12
  5.2500000E+05  2.0375689E-12
  5.5000000E+05  1.6817643E-12
  5.7500000E+05  1.4004643E-12
  5.8750000E+05  1.2819263E-12
  6.0000000E+05  1.1756925E-12
  6.2500000E+05  9.9433537E-13
  6.5000000E+05  8.4669492E-13
  6.7500000E+05  7.2550881E-13
  7.0000000E+05  6.2527800E-13
  7.2500000E+05  5.4179304E-13
  7.5000000E+05  4.7179949E-13
  7.7500000E+05  4.1275872E-13
  8.0000000E+05  3.6267313E-13
  8.2500000E+05  3.1995777E-13
  8.5000000E+05  2.8334612E-13
  8.7500000E+05  2.5181901E-13
  9.0000000E+05  2.2455065E-13
  9.2500000E+05  2.0086770E-13
  9.5000000E+05  1.8021813E-13
  9.7500000E+05  1.6214676E-13
  1.0000000E+06  1.4627639E-13
  1.0250000E+06  1.3229286E-13
  1.0500000E+06  1.1993322E-13
  1.1000000E+06  9.9235529E-14
  1.1500000E+06  8.2792094E-14
  1.2000000E+06  6.9595828E-14
  1.2500000E+06  5.8907414E-14
  1.3000000E+06  5.0177018E-14
  1.3500000E+06  4.2990632E-14
  1.4000000E+06  3.7032844E-14
  1.4500000E+06  3.2060881E-14
  1.5000000E+06  2.7886095E-14
  1.5500000E+06  2.4360594E-14
  1.6000000E+06  2.1367487E-14
  1.6500000E+06  1.8813681E-14
  1.7000000E+06  1.6624491E-14
  1.7500000E+06  1.4739601E-14
  1.8000000E+06  1.3110006E-14
  1.8500000E+06  1.1695655E-14
  1.9000000E+06  1.0463609E-14
  1.9500000E+06  9.3866363E-15
  2.0000000E+06  8.4421110E-15
  2.0500000E+06  7.6111452E-15
  2.1000000E+06  6.8779039E-15
  2.2000000E+06  5.6533327E-15
  2.3000000E+06  4.6844444E-15
  2.4000000E+06  3.9104257E-15
  2.5000000E+06  3.2865910E-15
  2.6000000E+06  2.7796951E-15
  2.7000000E+06  2.3647144E-15
  2.8000000E+06  2.0226089E-15
  2.9000000E+06  1.7387491E-15
  3.0000000E+06  1.5017924E-15
  3.1000000E+06  1.3028694E-15
  3.2000000E+06  1.1349912E-15
  3.3000000E+06  9.9261047E-16
  3.4000000E+06  8.7129130E-16
  3.5000000E+06  7.6746324E-16
  3.6000000E+06  6.7823449E-16
  3.7000000E+06  6.0124964E-16
  3.8000000E+06  5.3458025E-16
  3.9000000E+06  4.7663936E-16
  4.0000000E+06  4.2611535E-16
  4.1000000E+06  3.8191936E-16
  4.2000000E+06  3.4314216E-16
  4.3000000E+06  3.0902124E-16
  4.4000000E+06  2.7891453E-16
  4.6000000E+06  2.2864842E-16
  4.8000000E+06  1.8890048E-16
  5.0000000E+06  1.5717372E-16
  5.1250000E+06  1.4058965E-16
  5.2500000E+06  1.2607574E-16
  5.3750000E+06  1.1334074E-16
  
  
#  36   4  L3  EION =  1.678400000E+03 eV   274
#  S(0) = 3.224651E+00
  1.6768640E+01  0.0000000E+00
  1.6768640E+03  0.0000000E+00
  1.6768640E+03  1.4237721E-03
  1.6784000E+03  1.4237721E-03
  1.6784167E+03  1.4237721E-03
  1.6786865E+03  1.5764468E-03
  1.6789563E+03  1.7315744E-03
  1.6792261E+03  1.8877560E-03
  1.6794959E+03  2.0435469E-03
  1.6800355E+03  2.3482174E-03
  1.6805751E+03  2.6348117E-03
  1.6808449E+03  2.7684703E-03
  1.6811146E+03  2.8945051E-03
  1.6816542E+03  3.1212399E-03
  1.6821938E+03  3.3119652E-03
  1.6827334E+03  3.4663763E-03
  1.6838126E+03  3.6750764E-03
  1.6848917E+03  3.7754538E-03
  1.6859709E+03  3.8005609E-03
  1.6870500E+03  3.7784855E-03
  1.6881292E+03  3.7296695E-03
  1.6892084E+03  3.6676869E-03
  1.6913667E+03  3.5347079E-03
  1.6935250E+03  3.4130960E-03
  1.6956833E+03  3.3120778E-03
  1.7000000E+03  3.1703645E-03
  1.7031250E+03  3.1076120E-03
  1.7062500E+03  3.0686089E-03
  1.7093750E+03  3.0464871E-03
  1.7125000E+03  3.0359555E-03
  1.7187500E+03  3.0345065E-03
  1.7250000E+03  3.0424241E-03
  1.7312500E+03  3.0479101E-03
  1.7375000E+03  3.0457139E-03
  1.7437500E+03  3.0347725E-03
  1.7500000E+03  3.0163885E-03
  1.7625000E+03  2.9665917E-03
  1.7750000E+03  2.9130529E-03
  1.7875000E+03  2.8645360E-03
  1.8000000E+03  2.8221585E-03
  1.8125000E+03  2.7832223E-03
  1.8250000E+03  2.7444281E-03
  1.8375000E+03  2.7035855E-03
  1.8500000E+03  2.6601931E-03
  1.8625000E+03  2.6149191E-03
  1.8750000E+03  2.5690526E-03
  1.9000000E+03  2.4800502E-03
  1.9250000E+03  2.3977928E-03
  1.9500000E+03  2.3208786E-03
  1.9750000E+03  2.2463872E-03
  2.0000000E+03  2.1730123E-03
  2.0500000E+03  2.0333473E-03
  2.1000000E+03  1.9080107E-03
  2.1250000E+03  1.8498407E-03
  2.1500000E+03  1.7937670E-03
  2.2000000E+03  1.6869525E-03
  2.2500000E+03  1.5883493E-03
  2.3000000E+03  1.4981456E-03
  2.4000000E+03  1.3368696E-03
  2.5000000E+03  1.1969539E-03
  2.6000000E+03  1.0760303E-03
  2.7000000E+03  9.6995359E-04
  2.8000000E+03  8.7720746E-04
  2.9000000E+03  7.9562823E-04
  3.0000000E+03  7.2339391E-04
  3.1000000E+03  6.5955080E-04
  3.2000000E+03  6.0278301E-04
  3.4000000E+03  5.0677714E-04
  3.6000000E+03  4.2970609E-04
  3.8000000E+03  3.6703921E-04
  4.0000000E+03  3.1568966E-04
  4.2000000E+03  2.7324448E-04
  4.4000000E+03  2.3786652E-04
  4.6000000E+03  2.0816262E-04
  4.8000000E+03  1.8306222E-04
  5.0000000E+03  1.6172222E-04
  5.2500000E+03  1.3933107E-04
  5.5000000E+03  1.2076684E-04
  5.7500000E+03  1.0525753E-04
  6.0000000E+03  9.2209490E-05
  6.5000000E+03  7.1750117E-05
  6.7500000E+03  6.3689273E-05
  7.0000000E+03  5.6749271E-05
  7.2500000E+03  5.0745477E-05
  7.5000000E+03  4.5528218E-05
  8.0000000E+03  3.6986433E-05
  8.5000000E+03  3.0383156E-05
  9.0000000E+03  2.5208033E-05
  9.5000000E+03  2.1102144E-05
  1.0000000E+04  1.7808394E-05
  1.0500000E+04  1.5139588E-05
  1.1000000E+04  1.2957428E-05
  1.1500000E+04  1.1158311E-05
  1.2000000E+04  9.6636413E-06
  1.2500000E+04  8.4131402E-06
  1.3000000E+04  7.3600987E-06
  1.3500000E+04  6.4679771E-06
  1.4000000E+04  5.7079377E-06
  1.4500000E+04  5.0570324E-06
  1.5000000E+04  4.4968616E-06
  1.5500000E+04  4.0125663E-06
  1.6000000E+04  3.5920650E-06
  1.6500000E+04  3.2254750E-06
  1.7000000E+04  2.9046647E-06
  1.8000000E+04  2.3745990E-06
  1.9000000E+04  1.9603850E-06
  2.0000000E+04  1.6328086E-06
  2.1000000E+04  1.3709329E-06
  2.2000000E+04  1.1595144E-06
  2.3000000E+04  9.8729457E-07
  2.4000000E+04  8.4584892E-07
  2.5000000E+04  7.2879759E-07
  2.6000000E+04  6.3125592E-07
  2.7000000E+04  5.4944583E-07
  2.8000000E+04  4.8041769E-07
  2.9000000E+04  4.2184849E-07
  3.0000000E+04  3.7189395E-07
  3.1000000E+04  3.2907873E-07
  3.2000000E+04  2.9221428E-07
  3.3000000E+04  2.6033678E-07
  3.4000000E+04  2.3265979E-07
  3.5000000E+04  2.0853781E-07
  3.6000000E+04  1.8743815E-07
  3.8000000E+04  1.5261172E-07
  4.0000000E+04  1.2544843E-07
  4.2000000E+04  1.0401759E-07
  4.4000000E+04  8.6932211E-08
  4.6000000E+04  7.3180893E-08
  4.8000000E+04  6.2015975E-08
  5.0000000E+04  5.2877907E-08
  5.2500000E+04  4.3670086E-08
  5.5000000E+04  3.6358546E-08
  5.7500000E+04  3.0496073E-08
  5.8750000E+04  2.8001760E-08
  6.0000000E+04  2.5753431E-08
  6.2500000E+04  2.1885174E-08
  6.5000000E+04  1.8706167E-08
  6.7500000E+04  1.6075265E-08
  7.0000000E+04  1.3883785E-08
  7.2500000E+04  1.2047267E-08
  7.5000000E+04  1.0499511E-08
  7.7500000E+04  9.1882112E-09
  8.0000000E+04  8.0717306E-09
  8.2500000E+04  7.1166949E-09
  8.5000000E+04  6.2961736E-09
  8.7500000E+04  5.5883020E-09
  9.0000000E+04  4.9752258E-09
  9.2500000E+04  4.4422847E-09
  9.5000000E+04  3.9773782E-09
  1.0000000E+05  3.2131952E-09
  1.0500000E+05  2.6206650E-09
  1.1000000E+05  2.1560316E-09
  1.1500000E+05  1.7879283E-09
  1.2000000E+05  1.4935432E-09
  1.2500000E+05  1.2560662E-09
  1.3000000E+05  1.0629590E-09
  1.3500000E+05  9.0476492E-10
  1.4000000E+05  7.7427742E-10
  1.4500000E+05  6.6595188E-10
  1.5000000E+05  5.7548449E-10
  1.5500000E+05  4.9950678E-10
  1.6000000E+05  4.3536164E-10
  1.6500000E+05  3.8093797E-10
  1.7000000E+05  3.3454702E-10
  1.7500000E+05  2.9482910E-10
  1.8000000E+05  2.6068274E-10
  1.8500000E+05  2.3121069E-10
  1.9000000E+05  2.0567809E-10
  2.0000000E+05  1.6411572E-10
  2.1000000E+05  1.3229374E-10
  2.2000000E+05  1.0763616E-10
  2.3000000E+05  8.8320279E-11
  2.4000000E+05  7.3036936E-11
  2.5000000E+05  6.0832692E-11
  2.6000000E+05  5.1004247E-11
  2.7000000E+05  4.3026826E-11
  2.8000000E+05  3.6504588E-11
  2.9000000E+05  3.1135921E-11
  3.0000000E+05  2.6688861E-11
  3.1000000E+05  2.2983434E-11
  3.2000000E+05  1.9878852E-11
  3.3000000E+05  1.7264161E-11
  3.4000000E+05  1.5051293E-11
  3.5000000E+05  1.3169875E-11
  3.6000000E+05  1.1563312E-11
  3.7000000E+05  1.0185818E-11
  3.8000000E+05  9.0001387E-12
  3.9000000E+05  7.9758010E-12
  4.0000000E+05  7.0877477E-12
  4.2000000E+05  5.6412255E-12
  4.4000000E+05  4.5334192E-12
  4.6000000E+05  3.6753699E-12
  4.8000000E+05  3.0038660E-12
  5.0000000E+05  2.4733440E-12
  5.2500000E+05  1.9586172E-12
  5.5000000E+05  1.5661911E-12
  5.7500000E+05  1.2635756E-12
  5.8750000E+05  1.1384791E-12
  6.0000000E+05  1.0277714E-12
  6.2500000E+05  8.4226314E-13
  6.5000000E+05  6.9503377E-13
  6.7500000E+05  5.7723131E-13
  7.0000000E+05  4.8226132E-13
  7.2500000E+05  4.0515992E-13
  7.5000000E+05  3.4215496E-13
  7.7500000E+05  2.9035417E-13
  8.0000000E+05  2.4752149E-13
  8.2500000E+05  2.1191417E-13
  8.5000000E+05  1.8216390E-13
  8.7500000E+05  1.5718899E-13
  9.0000000E+05  1.3612873E-13
  9.2500000E+05  1.1829407E-13
  9.5000000E+05  1.0313020E-13
  9.7500000E+05  9.0187926E-14
  1.0000000E+06  7.9101739E-14
  1.0250000E+06  6.9572695E-14
  1.0500000E+06  6.1355160E-14
  1.0750000E+06  5.4246412E-14
  1.1000000E+06  4.8078468E-14
  1.1250000E+06  4.2711542E-14
  1.1500000E+06  3.8028841E-14
  1.2000000E+06  3.0339880E-14
  1.2500000E+06  2.4398667E-14
  1.3000000E+06  1.9765815E-14
  1.3500000E+06  1.6122504E-14
  1.4000000E+06  1.3234821E-14
  1.4500000E+06  1.0929311E-14
  1.5000000E+06  9.0760170E-15
  1.5500000E+06  7.5766766E-15
  1.6000000E+06  6.3563586E-15
  1.6500000E+06  5.3574873E-15
  1.7000000E+06  4.5354938E-15
  1.7500000E+06  3.8556428E-15
  1.8000000E+06  3.2906770E-15
  1.8500000E+06  2.8190615E-15
  1.9000000E+06  2.4236817E-15
  1.9500000E+06  2.0908590E-15
  2.0000000E+06  1.8096034E-15
  2.0500000E+06  1.5710413E-15
  2.1000000E+06  1.3679740E-15
  2.1500000E+06  1.1945339E-15
  2.2000000E+06  1.0459183E-15
  2.2500000E+06  9.1817906E-16
  2.3000000E+06  8.0805675E-16
  2.3500000E+06  7.1285065E-16
  2.4000000E+06  6.3031450E-16
  2.4500000E+06  5.5857384E-16
  2.5000000E+06  4.9605880E-16
  2.6000000E+06  3.9363581E-16
  2.7000000E+06  3.1477174E-16
  2.8000000E+06  2.5352160E-16
  2.9000000E+06  2.0556627E-16
  3.0000000E+06  1.6773550E-16
  3.1000000E+06  1.3767969E-16
  3.2000000E+06  1.1364158E-16
  3.3000000E+06  9.4295436E-17
  3.4000000E+06  7.8633047E-17
  3.5000000E+06  6.5881832E-17
  3.6000000E+06  5.5445530E-17
  3.7000000E+06  4.6860835E-17
  3.8000000E+06  3.9765435E-17
  3.9000000E+06  3.3874350E-17
  4.0000000E+06  2.8962076E-17
  4.1000000E+06  2.4849121E-17
  4.2000000E+06  2.1391874E-17
  4.3000000E+06  1.8474801E-17
  4.4000000E+06  1.6004373E-17
  4.5000000E+06  1.3904747E-17
  4.6000000E+06  1.2114207E-17
  4.7000000E+06  1.0582307E-17
  4.8000000E+06  9.2676863E-18
  5.0000000E+06  7.1609325E-18
  5.1250000E+06  6.1247801E-18
  5.2500000E+06  5.2577251E-18
  
  
#  36   5  M1  EION =  2.928000000E+02 eV   280
#  S(0) = 1.081809E+00
  2.8935983E+00  0.0000000E+00
  2.8935983E+02  0.0000000E+00
  2.8935983E+02  1.4774051E-03
  2.9280000E+02  1.4774051E-03
  2.9280278E+02  1.4774051E-03
  2.9316264E+02  1.4895726E-03
  2.9352250E+02  1.5009496E-03
  2.9388237E+02  1.5116075E-03
  2.9424223E+02  1.5216120E-03
  2.9496195E+02  1.5398934E-03
  2.9568167E+02  1.5562052E-03
  2.9712111E+02  1.5841879E-03
  2.9856056E+02  1.6075039E-03
  3.0000000E+02  1.6273853E-03
  3.0250000E+02  1.6559087E-03
  3.0500000E+02  1.6786345E-03
  3.0750000E+02  1.6966922E-03
  3.1000000E+02  1.7106737E-03
  3.1500000E+02  1.7277885E-03
  3.2000000E+02  1.7322620E-03
  3.3000000E+02  1.7124690E-03
  3.3500000E+02  1.6929843E-03
  3.4000000E+02  1.6699904E-03
  3.4500000E+02  1.6451883E-03
  3.5000000E+02  1.6198526E-03
  3.5500000E+02  1.5948607E-03
  3.6000000E+02  1.5707594E-03
  3.7000000E+02  1.5261735E-03
  3.8000000E+02  1.4864114E-03
  3.9000000E+02  1.4503513E-03
  4.0000000E+02  1.4165119E-03
  4.1000000E+02  1.3836297E-03
  4.2000000E+02  1.3509072E-03
  4.4000000E+02  1.2850166E-03
  4.6000000E+02  1.2198580E-03
  4.7000000E+02  1.1883896E-03
  4.8000000E+02  1.1580100E-03
  4.9000000E+02  1.1288476E-03
  5.0000000E+02  1.1009420E-03
  5.2500000E+02  1.0361331E-03
  5.5000000E+02  9.7690557E-04
  5.7500000E+02  9.2171642E-04
  6.0000000E+02  8.6999103E-04
  6.2500000E+02  8.2185743E-04
  6.5000000E+02  7.7749169E-04
  6.6250000E+02  7.5670345E-04
  6.7500000E+02  7.3677962E-04
  7.0000000E+02  6.9931790E-04
  7.2500000E+02  6.6462581E-04
  7.5000000E+02  6.3225937E-04
  8.0000000E+02  5.7365488E-04
  8.2500000E+02  5.4718656E-04
  8.5000000E+02  5.2251399E-04
  8.7500000E+02  4.9952863E-04
  9.0000000E+02  4.7805352E-04
  9.5000000E+02  4.3901200E-04
  1.0000000E+03  4.0437422E-04
  1.0500000E+03  3.7348498E-04
  1.1000000E+03  3.4599100E-04
  1.1500000E+03  3.2144679E-04
  1.2000000E+03  2.9937382E-04
  1.2500000E+03  2.7942750E-04
  1.3000000E+03  2.6135051E-04
  1.3500000E+03  2.4493125E-04
  1.4000000E+03  2.2999401E-04
  1.4500000E+03  2.1637585E-04
  1.5000000E+03  2.0391134E-04
  1.6000000E+03  1.8190477E-04
  1.7000000E+03  1.6319041E-04
  1.8000000E+03  1.4718618E-04
  1.9000000E+03  1.3336183E-04
  2.0000000E+03  1.2133249E-04
  2.1000000E+03  1.1081930E-04
  2.2000000E+03  1.0158216E-04
  2.3000000E+03  9.3417612E-05
  2.4000000E+03  8.6164237E-05
  2.5000000E+03  7.9692998E-05
  2.6000000E+03  7.3897055E-05
  2.7000000E+03  6.8687424E-05
  2.8000000E+03  6.3989204E-05
  2.9000000E+03  5.9738506E-05
  3.0000000E+03  5.5880375E-05
  3.1000000E+03  5.2368042E-05
  3.2000000E+03  4.9161701E-05
  3.4000000E+03  4.3535758E-05
  3.6000000E+03  3.8781542E-05
  3.8000000E+03  3.4730897E-05
  4.0000000E+03  3.1254001E-05
  4.2000000E+03  2.8249275E-05
  4.4000000E+03  2.5636475E-05
  4.6000000E+03  2.3351561E-05
  4.8000000E+03  2.1342952E-05
  5.0000000E+03  1.9568735E-05
  5.2500000E+03  1.7628864E-05
  5.5000000E+03  1.5947820E-05
  5.7500000E+03  1.4482517E-05
  6.0000000E+03  1.3198386E-05
  6.5000000E+03  1.1066823E-05
  6.7500000E+03  1.0177754E-05
  7.0000000E+03  9.3846665E-06
  7.2500000E+03  8.6745858E-06
  7.5000000E+03  8.0366328E-06
  7.7500000E+03  7.4616278E-06
  8.0000000E+03  6.9417871E-06
  8.2500000E+03  6.4704792E-06
  8.5000000E+03  6.0420273E-06
  9.0000000E+03  5.2948328E-06
  9.5000000E+03  4.6685291E-06
  1.0000000E+04  4.1391467E-06
  1.0500000E+04  3.6882909E-06
  1.1000000E+04  3.3016651E-06
  1.1500000E+04  2.9680318E-06
  1.2000000E+04  2.6784697E-06
  1.2500000E+04  2.4258298E-06
  1.3000000E+04  2.2043292E-06
  1.3500000E+04  2.0092518E-06
  1.4000000E+04  1.8367236E-06
  1.4500000E+04  1.6835406E-06
  1.5000000E+04  1.5470364E-06
  1.5500000E+04  1.4249789E-06
  1.6000000E+04  1.3154888E-06
  1.6500000E+04  1.2169751E-06
  1.7000000E+04  1.1280849E-06
  1.7500000E+04  1.0476621E-06
  1.8000000E+04  9.7471477E-07
  1.8500000E+04  9.0838841E-07
  1.9000000E+04  8.4794382E-07
  2.0000000E+04  7.4221643E-07
  2.1000000E+04  6.5332142E-07
  2.2000000E+04  5.7802493E-07
  2.3000000E+04  5.1381465E-07
  2.4000000E+04  4.5871761E-07
  2.5000000E+04  4.1116929E-07
  2.6000000E+04  3.6991809E-07
  2.7000000E+04  3.3395419E-07
  2.8000000E+04  3.0245669E-07
  2.9000000E+04  2.7475347E-07
  3.0000000E+04  2.5029048E-07
  3.1000000E+04  2.2860821E-07
  3.2000000E+04  2.0932333E-07
  3.3000000E+04  1.9211438E-07
  3.4000000E+04  1.7671031E-07
  3.5000000E+04  1.6288154E-07
  3.6000000E+04  1.5043264E-07
  3.7000000E+04  1.3919659E-07
  3.8000000E+04  1.2903006E-07
  3.9000000E+04  1.1980954E-07
  4.0000000E+04  1.1142825E-07
  4.2000000E+04  9.6824749E-08
  4.4000000E+04  8.4611885E-08
  4.6000000E+04  7.4323689E-08
  4.8000000E+04  6.5598791E-08
  5.0000000E+04  5.8154020E-08
  5.1250000E+04  5.4049550E-08
  5.2500000E+04  5.0311433E-08
  5.3750000E+04  4.6900190E-08
  5.5000000E+04  4.3781312E-08
  5.7500000E+04  3.8303299E-08
  5.8750000E+04  3.5894124E-08
  6.0000000E+04  3.3676306E-08
  6.2500000E+04  2.9743396E-08
  6.5000000E+04  2.6380911E-08
  6.7500000E+04  2.3490544E-08
  7.0000000E+04  2.0993494E-08
  7.2500000E+04  1.8826117E-08
  7.5000000E+04  1.6936638E-08
  7.7500000E+04  1.5282663E-08
  8.0000000E+04  1.3829258E-08
  8.2500000E+04  1.2547475E-08
  8.5000000E+04  1.1413193E-08
  8.7500000E+04  1.0406204E-08
  9.0000000E+04  9.5095012E-09
  9.2500000E+04  8.7087014E-09
  9.5000000E+04  7.9915907E-09
  9.7500000E+04  7.3477532E-09
  1.0000000E+05  6.7682718E-09
  1.0250000E+05  6.2454852E-09
  1.0500000E+05  5.7727878E-09
  1.0750000E+05  5.3444640E-09
  1.1000000E+05  4.9555527E-09
  1.1250000E+05  4.6017346E-09
  1.1500000E+05  4.2792386E-09
  1.2000000E+05  3.7154099E-09
  1.2500000E+05  3.2421602E-09
  1.3000000E+05  2.8424396E-09
  1.3500000E+05  2.5028554E-09
  1.4000000E+05  2.2127955E-09
  1.4500000E+05  1.9637845E-09
  1.5000000E+05  1.7490043E-09
  1.5500000E+05  1.5629298E-09
  1.6000000E+05  1.4010543E-09
  1.6500000E+05  1.2596797E-09
  1.7000000E+05  1.1357539E-09
  1.7500000E+05  1.0267443E-09
  1.8000000E+05  9.3053908E-10
  1.8500000E+05  8.4536901E-10
  1.9000000E+05  7.6974493E-10
  1.9500000E+05  7.0240761E-10
  2.0000000E+05  6.4228803E-10
  2.0500000E+05  5.8847527E-10
  2.1000000E+05  5.4019026E-10
  2.1500000E+05  4.9676416E-10
  2.2000000E+05  4.5762085E-10
  2.2500000E+05  4.2226252E-10
  2.3000000E+05  3.9025774E-10
  2.3500000E+05  3.6123149E-10
  2.4000000E+05  3.3485686E-10
  2.4500000E+05  3.1084808E-10
  2.5000000E+05  2.8895474E-10
  2.6000000E+05  2.5066094E-10
  2.7000000E+05  2.1851074E-10
  2.8000000E+05  1.9135822E-10
  2.9000000E+05  1.6829930E-10
  3.0000000E+05  1.4861513E-10
  3.1000000E+05  1.3172989E-10
  3.2000000E+05  1.1717923E-10
  3.3000000E+05  1.0458630E-10
  3.4000000E+05  9.3643381E-11
  3.5000000E+05  8.4097700E-11
  3.6000000E+05  7.5740523E-11
  3.7000000E+05  6.8398605E-11
  3.8000000E+05  6.1927456E-11
  3.9000000E+05  5.6206004E-11
  4.0000000E+05  5.1132365E-11
  4.1000000E+05  4.6620444E-11
  4.2000000E+05  4.2597201E-11
  4.3000000E+05  3.9000438E-11
  4.4000000E+05  3.5776997E-11
  4.5000000E+05  3.2881285E-11
  4.6000000E+05  3.0274047E-11
  4.7000000E+05  2.7921403E-11
  4.8000000E+05  2.5794029E-11
  5.0000000E+05  2.2116579E-11
  5.1250000E+05  2.0149828E-11
  5.2500000E+05  1.8398089E-11
  5.3750000E+05  1.6833702E-11
  5.5000000E+05  1.5433076E-11
  5.7500000E+05  1.3045158E-11
  5.8750000E+05  1.2025537E-11
  6.0000000E+05  1.1104223E-11
  6.1250000E+05  1.0270010E-11
  6.2500000E+05  9.5131590E-12
  6.3750000E+05  8.8251825E-12
  6.5000000E+05  8.1986602E-12
  6.7500000E+05  7.1047646E-12
  7.0000000E+05  6.1883238E-12
  7.2500000E+05  5.4157465E-12
  7.5000000E+05  4.7606372E-12
  7.7500000E+05  4.2021001E-12
  8.0000000E+05  3.7234670E-12
  8.2500000E+05  3.3113385E-12
  8.5000000E+05  2.9548722E-12
  8.7500000E+05  2.6452427E-12
  9.0000000E+05  2.3752221E-12
  9.2500000E+05  2.1388546E-12
  9.5000000E+05  1.9312078E-12
  9.7500000E+05  1.7481766E-12
  1.0000000E+06  1.5863272E-12
  1.0250000E+06  1.4427733E-12
  1.0500000E+06  1.3150788E-12
  1.0750000E+06  1.2011794E-12
  1.1000000E+06  1.0993188E-12
  1.1250000E+06  1.0079975E-12
  1.1500000E+06  9.2592985E-13
  1.1750000E+06  8.5201017E-13
  1.2000000E+06  7.8528452E-13
  1.2250000E+06  7.2492726E-13
  1.2500000E+06  6.7022170E-13
  1.2750000E+06  6.2054430E-13
  1.3000000E+06  5.7535130E-13
  1.3250000E+06  5.3416647E-13
  1.3500000E+06  4.9657156E-13
  1.4000000E+06  4.3072208E-13
  1.4500000E+06  3.7533912E-13
  1.5000000E+06  3.2847966E-13
  1.5500000E+06  2.8861043E-13
  1.6000000E+06  2.5451566E-13
  1.6500000E+06  2.2524159E-13
  1.7000000E+06  2.0001987E-13
  1.7500000E+06  1.7821604E-13
  
  
#  36   6  M2  EION =  2.222000000E+02 eV   291
#  S(0) = 1.341979E+00
  2.1808858E+00  0.0000000E+00
  2.1808858E+02  0.0000000E+00
  2.1808858E+02  9.5837110E-04
  2.2220000E+02  9.5837110E-04
  2.2220272E+02  9.5837110E-04
  2.2239765E+02  9.8884242E-04
  2.2259259E+02  1.0198701E-03
  2.2278752E+02  1.0513230E-03
  2.2298245E+02  1.0830624E-03
  2.2337231E+02  1.1468241E-03
  2.2376218E+02  1.2099907E-03
  2.2454190E+02  1.3301385E-03
  2.2532163E+02  1.4361289E-03
  2.2571150E+02  1.4823436E-03
  2.2610136E+02  1.5236802E-03
  2.2688109E+02  1.5917671E-03
  2.2766082E+02  1.6418171E-03
  2.2844054E+02  1.6765922E-03
  2.2922027E+02  1.6992557E-03
  2.3000000E+02  1.7127837E-03
  2.3062500E+02  1.7187468E-03
  2.3125000E+02  1.7215240E-03
  2.3250000E+02  1.7207427E-03
  2.3375000E+02  1.7152634E-03
  2.3500000E+02  1.7079405E-03
  2.3625000E+02  1.7003860E-03
  2.3750000E+02  1.6934676E-03
  2.3875000E+02  1.6876199E-03
  2.4000000E+02  1.6830271E-03
  2.4500000E+02  1.6771920E-03
  2.5000000E+02  1.6875843E-03
  2.5500000E+02  1.7084587E-03
  2.6000000E+02  1.7350684E-03
  2.6500000E+02  1.7637419E-03
  2.7000000E+02  1.7917320E-03
  2.7500000E+02  1.8171395E-03
  2.8000000E+02  1.8388369E-03
  2.8500000E+02  1.8563586E-03
  2.9000000E+02  1.8697371E-03
  3.0000000E+02  1.8856760E-03
  3.1000000E+02  1.8909591E-03
  3.2000000E+02  1.8896349E-03
  3.3000000E+02  1.8842385E-03
  3.4000000E+02  1.8758299E-03
  3.5000000E+02  1.8644904E-03
  3.6000000E+02  1.8499193E-03
  3.8000000E+02  1.8102756E-03
  4.0000000E+02  1.7580676E-03
  4.2000000E+02  1.6980264E-03
  4.4000000E+02  1.6351299E-03
  4.6000000E+02  1.5723749E-03
  4.8000000E+02  1.5106514E-03
  5.0000000E+02  1.4498165E-03
  5.2500000E+02  1.3748789E-03
  5.5000000E+02  1.3017084E-03
  5.7500000E+02  1.2315551E-03
  6.0000000E+02  1.1653068E-03
  6.5000000E+02  1.0452298E-03
  6.7500000E+02  9.9061364E-04
  7.0000000E+02  9.3912957E-04
  7.2500000E+02  8.9054892E-04
  7.5000000E+02  8.4485991E-04
  8.0000000E+02  7.6205928E-04
  8.5000000E+02  6.8956526E-04
  9.0000000E+02  6.2568158E-04
  9.5000000E+02  5.6894023E-04
  1.0000000E+03  5.1863597E-04
  1.0500000E+03  4.7407365E-04
  1.1000000E+03  4.3441634E-04
  1.1500000E+03  3.9897008E-04
  1.2000000E+03  3.6717545E-04
  1.2500000E+03  3.3858918E-04
  1.3000000E+03  3.1286813E-04
  1.3500000E+03  2.8969375E-04
  1.4000000E+03  2.6873877E-04
  1.4500000E+03  2.4971658E-04
  1.5000000E+03  2.3240323E-04
  1.6000000E+03  2.0224750E-04
  1.7000000E+03  1.7707780E-04
  1.8000000E+03  1.5586312E-04
  1.9000000E+03  1.3785187E-04
  2.0000000E+03  1.2248584E-04
  2.1000000E+03  1.0930018E-04
  2.2000000E+03  9.7915701E-05
  2.3000000E+03  8.8034139E-05
  2.4000000E+03  7.9417437E-05
  2.5000000E+03  7.1871419E-05
  2.6000000E+03  6.5236795E-05
  2.7000000E+03  5.9381604E-05
  2.8000000E+03  5.4195354E-05
  2.9000000E+03  4.9585314E-05
  3.0000000E+03  4.5473815E-05
  3.1000000E+03  4.1795667E-05
  3.2000000E+03  3.8495783E-05
  3.4000000E+03  3.2849858E-05
  3.6000000E+03  2.8235546E-05
  3.8000000E+03  2.4429781E-05
  4.0000000E+03  2.1264551E-05
  4.2000000E+03  1.8611818E-05
  4.4000000E+03  1.6372898E-05
  4.6000000E+03  1.4470940E-05
  4.8000000E+03  1.2845519E-05
  5.0000000E+03  1.1448683E-05
  5.2500000E+03  9.9663775E-06
  5.5000000E+03  8.7227759E-06
  5.7500000E+03  7.6722550E-06
  5.8750000E+03  7.2079537E-06
  6.0000000E+03  6.7792063E-06
  6.2500000E+03  6.0155688E-06
  6.5000000E+03  5.3590380E-06
  6.7500000E+03  4.7917352E-06
  7.0000000E+03  4.2992216E-06
  7.2500000E+03  3.8697537E-06
  7.5000000E+03  3.4937154E-06
  7.7500000E+03  3.1631840E-06
  8.0000000E+03  2.8715944E-06
  8.2500000E+03  2.6134767E-06
  8.5000000E+03  2.3842502E-06
  8.7500000E+03  2.1800588E-06
  9.0000000E+03  1.9976417E-06
  9.2500000E+03  1.8342295E-06
  9.5000000E+03  1.6874603E-06
  1.0000000E+04  1.4360469E-06
  1.0500000E+04  1.2303735E-06
  1.1000000E+04  1.0606941E-06
  1.1500000E+04  9.1962503E-07
  1.2000000E+04  8.0150885E-07
  1.2500000E+04  7.0196286E-07
  1.3000000E+04  6.1755837E-07
  1.3500000E+04  5.4558890E-07
  1.4000000E+04  4.8390032E-07
  1.4500000E+04  4.3076489E-07
  1.5000000E+04  3.8478688E-07
  1.5500000E+04  3.4483107E-07
  1.6000000E+04  3.0996823E-07
  1.6500000E+04  2.7943323E-07
  1.7000000E+04  2.5259259E-07
  1.7500000E+04  2.2891912E-07
  1.8000000E+04  2.0797181E-07
  1.8500000E+04  1.8938008E-07
  1.9000000E+04  1.7283112E-07
  1.9500000E+04  1.5805983E-07
  2.0000000E+04  1.4484061E-07
  2.0500000E+04  1.3298069E-07
  2.1000000E+04  1.2231484E-07
  2.2000000E+04  1.0401622E-07
  2.3000000E+04  8.9023509E-08
  2.4000000E+04  7.6642298E-08
  2.5000000E+04  6.6343250E-08
  2.6000000E+04  5.7718551E-08
  2.7000000E+04  5.0450942E-08
  2.8000000E+04  4.4291384E-08
  2.9000000E+04  3.9042738E-08
  3.0000000E+04  3.4547722E-08
  3.1000000E+04  3.0679937E-08
  3.2000000E+04  2.7337106E-08
  3.3000000E+04  2.4435945E-08
  3.4000000E+04  2.1908215E-08
  3.5000000E+04  1.9697689E-08
  3.6000000E+04  1.7757796E-08
  3.7000000E+04  1.6049761E-08
  3.8000000E+04  1.4541145E-08
  3.9000000E+04  1.3204687E-08
  4.0000000E+04  1.2017378E-08
  4.1000000E+04  1.0959721E-08
  4.2000000E+04  1.0015128E-08
  4.3000000E+04  9.1694342E-09
  4.4000000E+04  8.4105032E-09
  4.6000000E+04  7.1126226E-09
  4.8000000E+04  6.0539290E-09
  5.0000000E+04  5.1835872E-09
  5.1250000E+04  4.7176806E-09
  5.2500000E+04  4.3024864E-09
  5.3750000E+04  3.9315502E-09
  5.5000000E+04  3.5993544E-09
  5.7500000E+04  3.0329114E-09
  5.8750000E+04  2.7910739E-09
  6.0000000E+04  2.5726086E-09
  6.2500000E+04  2.1955580E-09
  6.5000000E+04  1.8844153E-09
  6.7500000E+04  1.6258987E-09
  7.0000000E+04  1.4097382E-09
  7.2500000E+04  1.2279217E-09
  7.5000000E+04  1.0741455E-09
  7.7500000E+04  9.4341059E-10
  8.0000000E+04  8.3172397E-10
  8.2500000E+04  7.3587440E-10
  8.5000000E+04  6.5326210E-10
  8.7500000E+04  5.8176959E-10
  9.0000000E+04  5.1966250E-10
  9.2500000E+04  4.6551259E-10
  9.5000000E+04  4.1813755E-10
  9.7500000E+04  3.7655391E-10
  1.0000000E+05  3.3993998E-10
  1.0250000E+05  3.0760624E-10
  1.0500000E+05  2.7897158E-10
  1.0750000E+05  2.5354434E-10
  1.1000000E+05  2.3090694E-10
  1.1250000E+05  2.1070350E-10
  1.1500000E+05  1.9262969E-10
  1.1750000E+05  1.7642434E-10
  1.2000000E+05  1.6186267E-10
  1.2250000E+05  1.4875060E-10
  1.2500000E+05  1.3692008E-10
  1.3000000E+05  1.1653908E-10
  1.3500000E+05  9.9763192E-11
  1.4000000E+05  8.5860460E-11
  1.4500000E+05  7.4265527E-11
  1.5000000E+05  6.4537837E-11
  1.5500000E+05  5.6331245E-11
  1.6000000E+05  4.9371716E-11
  1.6500000E+05  4.3440741E-11
  1.7000000E+05  3.8362894E-11
  1.7500000E+05  3.3996441E-11
  1.8000000E+05  3.0226193E-11
  1.8500000E+05  2.6958000E-11
  1.9000000E+05  2.4114481E-11
  1.9500000E+05  2.1631724E-11
  2.0000000E+05  1.9456680E-11
  2.0500000E+05  1.7545116E-11
  2.1000000E+05  1.5859993E-11
  2.1500000E+05  1.4370162E-11
  2.2000000E+05  1.3049325E-11
  2.2500000E+05  1.1875199E-11
  2.3000000E+05  1.0828832E-11
  2.3500000E+05  9.8940471E-12
  2.4000000E+05  9.0569904E-12
  2.4500000E+05  8.3057594E-12
  2.5000000E+05  7.6300968E-12
  2.6000000E+05  6.4711961E-12
  2.7000000E+05  5.5225199E-12
  2.8000000E+05  4.7402370E-12
  2.9000000E+05  4.0907604E-12
  3.0000000E+05  3.5481096E-12
  3.1000000E+05  3.0920116E-12
  3.2000000E+05  2.7065169E-12
  3.3000000E+05  2.3789821E-12
  3.4000000E+05  2.0993151E-12
  3.5000000E+05  1.8594051E-12
  3.6000000E+05  1.6526917E-12
  3.7000000E+05  1.4738370E-12
  3.8000000E+05  1.3184740E-12
  3.9000000E+05  1.1830106E-12
  4.0000000E+05  1.0644762E-12
  4.1000000E+05  9.6040254E-13
  4.2000000E+05  8.6872980E-13
  4.3000000E+05  7.8773142E-13
  4.4000000E+05  7.1595395E-13
  4.5000000E+05  6.5216841E-13
  4.6000000E+05  5.9533216E-13
  4.7000000E+05  5.4455752E-13
  4.8000000E+05  4.9908608E-13
  5.0000000E+05  4.2154280E-13
  5.1250000E+05  3.8066411E-13
  5.2500000E+05  3.4462934E-13
  5.3750000E+05  3.1276574E-13
  5.5000000E+05  2.8450706E-13
  5.7500000E+05  2.3696194E-13
  5.8750000E+05  2.1692325E-13
  6.0000000E+05  1.9896277E-13
  6.2500000E+05  1.6829743E-13
  6.5000000E+05  1.4332878E-13
  6.7500000E+05  1.2283055E-13
  7.0000000E+05  1.0587407E-13
  7.2500000E+05  9.1748435E-14
  7.5000000E+05  7.9904025E-14
  7.7500000E+05  6.9911956E-14
  8.0000000E+05  6.1434557E-14
  8.2500000E+05  5.4203807E-14
  8.5000000E+05  4.8005543E-14
  8.7500000E+05  4.2667431E-14
  9.0000000E+05  3.8049886E-14
  9.2500000E+05  3.4039124E-14
  9.5000000E+05  3.0541820E-14
  9.7500000E+05  2.7481007E-14
  1.0000000E+06  2.4792850E-14
  1.0250000E+06  2.2424148E-14
  1.0500000E+06  2.0330371E-14
  1.0750000E+06  1.8474079E-14
  1.1000000E+06  1.6823664E-14
  1.1250000E+06  1.5352345E-14
  1.1500000E+06  1.4037336E-14
  1.1750000E+06  1.2859161E-14
  1.2000000E+06  1.1801118E-14
  1.2250000E+06  1.0848834E-14
  1.2500000E+06  9.9898800E-15
  1.3000000E+06  8.5102426E-15
  1.3500000E+06  7.2918550E-15
  1.4000000E+06  6.2813055E-15
  1.4500000E+06  5.4379822E-15
  1.5000000E+06  4.7303479E-15
  
  
#  36   7  M3  EION =  2.144000000E+02 eV   292
#  S(0) = 2.789589E+00
  2.1035771E+00  0.0000000E+00
  2.1035771E+02  0.0000000E+00
  2.1035771E+02  2.2454914E-03
  2.1440000E+02  2.2454914E-03
  2.1440272E+02  2.2454914E-03
  2.1454265E+02  2.2984080E-03
  2.1468259E+02  2.3520504E-03
  2.1482252E+02  2.4063057E-03
  2.1496245E+02  2.4610557E-03
  2.1524231E+02  2.5715469E-03
  2.1552218E+02  2.6825113E-03
  2.1608190E+02  2.9017525E-03
  2.1664163E+02  3.1109345E-03
  2.1720136E+02  3.3034610E-03
  2.1776109E+02  3.4746591E-03
  2.1832082E+02  3.6220092E-03
  2.1888054E+02  3.7449799E-03
  2.2000000E+02  3.9229683E-03
  2.2125000E+02  4.0349542E-03
  2.2250000E+02  4.0844800E-03
  2.2375000E+02  4.0963449E-03
  2.2500000E+02  4.0875905E-03
  2.2625000E+02  4.0688745E-03
  2.2750000E+02  4.0464841E-03
  2.2875000E+02  4.0239627E-03
  2.3000000E+02  4.0032072E-03
  2.3250000E+02  3.9701946E-03
  2.3500000E+02  3.9496675E-03
  2.3750000E+02  3.9406532E-03
  2.4000000E+02  3.9413497E-03
  2.4500000E+02  3.9645566E-03
  2.5000000E+02  4.0064102E-03
  2.5500000E+02  4.0569198E-03
  2.6000000E+02  4.1086088E-03
  2.6500000E+02  4.1561827E-03
  2.7000000E+02  4.1963069E-03
  2.7500000E+02  4.2273338E-03
  2.8000000E+02  4.2489270E-03
  2.9000000E+02  4.2668303E-03
  3.0000000E+02  4.2595101E-03
  3.1000000E+02  4.2369287E-03
  3.2000000E+02  4.2057611E-03
  3.4000000E+02  4.1273881E-03
  3.5000000E+02  4.0801574E-03
  3.6000000E+02  4.0266559E-03
  3.7000000E+02  3.9666643E-03
  3.8000000E+02  3.9006378E-03
  4.0000000E+02  3.7550825E-03
  4.2000000E+02  3.6009219E-03
  4.4000000E+02  3.4470818E-03
  4.6000000E+02  3.2975809E-03
  4.8000000E+02  3.1529068E-03
  5.0000000E+02  3.0121440E-03
  5.2500000E+02  2.8414371E-03
  5.5000000E+02  2.6777356E-03
  5.7500000E+02  2.5232206E-03
  6.0000000E+02  2.3790261E-03
  6.5000000E+02  2.1204505E-03
  6.7500000E+02  2.0038196E-03
  7.0000000E+02  1.8944692E-03
  7.2500000E+02  1.7918924E-03
  7.5000000E+02  1.6960170E-03
  8.0000000E+02  1.5234556E-03
  8.5000000E+02  1.3733988E-03
  9.0000000E+02  1.2418521E-03
  9.5000000E+02  1.1256792E-03
  1.0000000E+03  1.0232754E-03
  1.0500000E+03  9.3293025E-04
  1.1000000E+03  8.5281837E-04
  1.1500000E+03  7.8145862E-04
  1.2000000E+03  7.1765217E-04
  1.2500000E+03  6.6046695E-04
  1.3000000E+03  6.0916661E-04
  1.3500000E+03  5.6306042E-04
  1.4000000E+03  5.2145702E-04
  1.4500000E+03  4.8376814E-04
  1.5000000E+03  4.4954165E-04
  1.6000000E+03  3.9011153E-04
  1.7000000E+03  3.4067714E-04
  1.8000000E+03  2.9913659E-04
  1.9000000E+03  2.6397545E-04
  2.0000000E+03  2.3406066E-04
  2.1000000E+03  2.0845250E-04
  2.2000000E+03  1.8639206E-04
  2.3000000E+03  1.6728504E-04
  2.4000000E+03  1.5065763E-04
  2.5000000E+03  1.3612434E-04
  2.6000000E+03  1.2336953E-04
  2.7000000E+03  1.1213238E-04
  2.8000000E+03  1.0219509E-04
  2.9000000E+03  9.3375453E-05
  3.0000000E+03  8.5521213E-05
  3.1000000E+03  7.8504820E-05
  3.2000000E+03  7.2218628E-05
  3.4000000E+03  6.1483988E-05
  3.6000000E+03  5.2732373E-05
  3.8000000E+03  4.5530891E-05
  4.0000000E+03  3.9554419E-05
  4.2000000E+03  3.4555845E-05
  4.4000000E+03  3.0345178E-05
  4.6000000E+03  2.6774801E-05
  4.8000000E+03  2.3728886E-05
  5.0000000E+03  2.1115703E-05
  5.2500000E+03  1.8347581E-05
  5.5000000E+03  1.6029645E-05
  5.7500000E+03  1.4075141E-05
  5.8750000E+03  1.3212449E-05
  6.0000000E+03  1.2416491E-05
  6.2500000E+03  1.1000547E-05
  6.5000000E+03  9.7851364E-06
  6.7500000E+03  8.7365159E-06
  7.0000000E+03  7.8274778E-06
  7.2500000E+03  7.0359291E-06
  7.5000000E+03  6.3438066E-06
  7.7500000E+03  5.7362497E-06
  8.0000000E+03  5.2009616E-06
  8.2500000E+03  4.7277109E-06
  8.5000000E+03  4.3079399E-06
  8.7500000E+03  3.9344545E-06
  9.0000000E+03  3.6011781E-06
  9.2500000E+03  3.3029566E-06
  9.5000000E+03  3.0353991E-06
  1.0000000E+04  2.5777880E-06
  1.0500000E+04  2.2041891E-06
  1.1000000E+04  1.8965696E-06
  1.1500000E+04  1.6412949E-06
  1.2000000E+04  1.4279374E-06
  1.2500000E+04  1.2484337E-06
  1.3000000E+04  1.0964868E-06
  1.3500000E+04  9.6713408E-07
  1.4000000E+04  8.5643231E-07
  1.4500000E+04  7.6122355E-07
  1.5000000E+04  6.7896057E-07
  1.5500000E+04  6.0757451E-07
  1.6000000E+04  5.4537433E-07
  1.6500000E+04  4.9096947E-07
  1.7000000E+04  4.4321014E-07
  1.7500000E+04  4.0114070E-07
  1.8000000E+04  3.6396280E-07
  1.8500000E+04  3.3100631E-07
  1.9000000E+04  3.0170633E-07
  2.0000000E+04  2.5223469E-07
  2.0500000E+04  2.3130955E-07
  2.1000000E+04  2.1251213E-07
  2.2000000E+04  1.8031435E-07
  2.3000000E+04  1.5398917E-07
  2.4000000E+04  1.3229372E-07
  2.5000000E+04  1.1428242E-07
  2.6000000E+04  9.9228103E-08
  2.7000000E+04  8.6566096E-08
  2.8000000E+04  7.5853931E-08
  2.9000000E+04  6.6741955E-08
  3.0000000E+04  5.8951669E-08
  3.1000000E+04  5.2259618E-08
  3.2000000E+04  4.6485271E-08
  3.3000000E+04  4.1481838E-08
  3.4000000E+04  3.7129230E-08
  3.5000000E+04  3.3328636E-08
  3.6000000E+04  2.9998331E-08
  3.7000000E+04  2.7070367E-08
  3.8000000E+04  2.4487975E-08
  3.9000000E+04  2.2203509E-08
  4.0000000E+04  2.0176809E-08
  4.1000000E+04  1.8373887E-08
  4.2000000E+04  1.6765865E-08
  4.3000000E+04  1.5328110E-08
  4.4000000E+04  1.4039542E-08
  4.6000000E+04  1.1840061E-08
  4.8000000E+04  1.0050403E-08
  5.0000000E+04  8.5827174E-09
  5.1250000E+04  7.7985789E-09
  5.2500000E+04  7.1008104E-09
  5.3750000E+04  6.4783175E-09
  5.5000000E+04  5.9216282E-09
  5.7500000E+04  4.9743367E-09
  5.8750000E+04  4.5707428E-09
  6.0000000E+04  4.2066429E-09
  6.2500000E+04  3.5794642E-09
  6.5000000E+04  3.0632546E-09
  6.7500000E+04  2.6354405E-09
  7.0000000E+04  2.2786072E-09
  7.2500000E+04  1.9791973E-09
  7.5000000E+04  1.7265670E-09
  7.7500000E+04  1.5122934E-09
  8.0000000E+04  1.3296619E-09
  8.2500000E+04  1.1732832E-09
  8.5000000E+04  1.0388028E-09
  8.7500000E+04  9.2268086E-10
  9.0000000E+04  8.2202341E-10
  9.2500000E+04  7.3445161E-10
  9.5000000E+04  6.5799985E-10
  9.7500000E+04  5.9103602E-10
  1.0000000E+05  5.3219880E-10
  1.0250000E+05  4.8034775E-10
  1.0500000E+05  4.3452338E-10
  1.0750000E+05  3.9391523E-10
  1.1000000E+05  3.5783616E-10
  1.1250000E+05  3.2570144E-10
  1.1500000E+05  2.9701182E-10
  1.2000000E+05  2.4831710E-10
  1.2500000E+05  2.0899708E-10
  1.3000000E+05  1.7699438E-10
  1.3500000E+05  1.5075539E-10
  1.4000000E+05  1.2909481E-10
  1.4500000E+05  1.1109972E-10
  1.5000000E+05  9.6060737E-11
  1.5500000E+05  8.3422156E-11
  1.6000000E+05  7.2745268E-11
  1.6500000E+05  6.3681214E-11
  1.7000000E+05  5.5950711E-11
  1.7500000E+05  4.9328738E-11
  1.8000000E+05  4.3632879E-11
  1.8500000E+05  3.8714422E-11
  1.9000000E+05  3.4451498E-11
  1.9500000E+05  3.0743718E-11
  2.0000000E+05  2.7507986E-11
  2.0500000E+05  2.4675197E-11
  2.1000000E+05  2.2187637E-11
  2.1500000E+05  1.9996901E-11
  2.2000000E+05  1.8062229E-11
  2.2500000E+05  1.6349162E-11
  2.3000000E+05  1.4828465E-11
  2.3500000E+05  1.3475252E-11
  2.4000000E+05  1.2268272E-11
  2.4500000E+05  1.1189316E-11
  2.5000000E+05  1.0222735E-11
  2.6000000E+05  8.5745614E-12
  2.7000000E+05  7.2361698E-12
  2.8000000E+05  6.1414478E-12
  2.9000000E+05  5.2399811E-12
  3.0000000E+05  4.4929744E-12
  3.1000000E+05  3.8703166E-12
  3.2000000E+05  3.3484451E-12
  3.3000000E+05  2.9087810E-12
  3.4000000E+05  2.5365712E-12
  3.5000000E+05  2.2200212E-12
  3.6000000E+05  1.9496424E-12
  3.7000000E+05  1.7177550E-12
  3.8000000E+05  1.5181089E-12
  3.9000000E+05  1.3455896E-12
  4.0000000E+05  1.1959902E-12
  4.1000000E+05  1.0658343E-12
  4.2000000E+05  9.5223604E-13
  4.3000000E+05  8.5279008E-13
  4.4000000E+05  7.6548273E-13
  4.5000000E+05  6.8862177E-13
  4.6000000E+05  6.2077963E-13
  4.7000000E+05  5.6074754E-13
  4.8000000E+05  5.0749850E-13
  5.0000000E+05  4.1797417E-13
  5.1250000E+05  3.7153013E-13
  5.2500000E+05  3.3108812E-13
  5.3750000E+05  2.9576530E-13
  5.5000000E+05  2.6482408E-13
  5.7500000E+05  2.1370940E-13
  5.8750000E+05  1.9257475E-13
  6.0000000E+05  1.7386850E-13
  6.1250000E+05  1.5727304E-13
  6.2500000E+05  1.4251726E-13
  6.3750000E+05  1.2936902E-13
  6.5000000E+05  1.1762900E-13
  6.7500000E+05  9.7710449E-14
  7.0000000E+05  8.1648922E-14
  7.2500000E+05  6.8606744E-14
  7.5000000E+05  5.7947141E-14
  7.7500000E+05  4.9181685E-14
  8.0000000E+05  4.1932591E-14
  8.2500000E+05  3.5905355E-14
  8.5000000E+05  3.0868730E-14
  8.7500000E+05  2.6639885E-14
  9.0000000E+05  2.3073364E-14
  9.2500000E+05  2.0052712E-14
  9.5000000E+05  1.7484126E-14
  9.7500000E+05  1.5291640E-14
  1.0000000E+06  1.3413393E-14
  1.0250000E+06  1.1798768E-14
  1.0500000E+06  1.0406182E-14
  1.0750000E+06  9.2013214E-15
  1.1000000E+06  8.1557552E-15
  1.1250000E+06  7.2458653E-15
  1.1500000E+06  6.4519290E-15
  1.1750000E+06  5.7573889E-15
  1.2000000E+06  5.1482981E-15
  1.2250000E+06  4.6128697E-15
  1.2500000E+06  4.1410751E-15
  1.2750000E+06  3.7243552E-15
  1.3000000E+06  3.3554363E-15
  1.3250000E+06  3.0281201E-15
  1.3500000E+06  2.7371073E-15
  1.4000000E+06  2.2465230E-15
  1.4500000E+06  1.8549365E-15
  1.5000000E+06  1.5407566E-15
  
  
#  36   8  M4  EION =  9.500000000E+01 eV   297
#  S(0) = 5.813923E+00
  9.1460844E-01  0.0000000E+00
  9.1460844E+01  0.0000000E+00
  9.1460844E+01  2.0101085E-03
  9.5000000E+01  2.0101085E-03
  9.5002721E+01  2.0101085E-03
  9.6002177E+01  2.0374360E-03
  9.7001633E+01  2.0664193E-03
  9.8001088E+01  2.1004395E-03
  9.9000544E+01  2.1424744E-03
  1.0000000E+02  2.1952088E-03
  1.0250000E+02  2.3899187E-03
  1.0500000E+02  2.7021467E-03
  1.0625000E+02  2.9121863E-03
  1.0750000E+02  3.1626493E-03
  1.0875000E+02  3.4561246E-03
  1.1000000E+02  3.7943764E-03
  1.1125000E+02  4.1781189E-03
  1.1250000E+02  4.6067686E-03
  1.1375000E+02  5.0785281E-03
  1.1500000E+02  5.5901202E-03
  1.1750000E+02  6.7133662E-03
  1.2000000E+02  7.9278011E-03
  1.2250000E+02  9.1762117E-03
  1.2500000E+02  1.0404015E-02
  1.2750000E+02  1.1568406E-02
  1.3000000E+02  1.2643109E-02
  1.3500000E+02  1.4489415E-02
  1.4000000E+02  1.5967740E-02
  1.4500000E+02  1.7164474E-02
  1.4750000E+02  1.7682107E-02
  1.5000000E+02  1.8155385E-02
  1.5500000E+02  1.8985914E-02
  1.6000000E+02  1.9675250E-02
  1.7000000E+02  2.0639250E-02
  1.8000000E+02  2.1049464E-02
  1.9000000E+02  2.0966186E-02
  2.0000000E+02  2.0519562E-02
  2.1000000E+02  1.9852538E-02
  2.2000000E+02  1.9074400E-02
  2.3000000E+02  1.8250348E-02
  2.4000000E+02  1.7411824E-02
  2.5000000E+02  1.6570170E-02
  2.6000000E+02  1.5731227E-02
  2.7000000E+02  1.4899850E-02
  2.8000000E+02  1.4083229E-02
  2.9000000E+02  1.3290289E-02
  3.0000000E+02  1.2528534E-02
  3.1000000E+02  1.1804801E-02
  3.2000000E+02  1.1122782E-02
  3.4000000E+02  9.8855954E-03
  3.6000000E+02  8.8062364E-03
  3.8000000E+02  7.8608469E-03
  4.0000000E+02  7.0290475E-03
  4.2000000E+02  6.2955289E-03
  4.4000000E+02  5.6504556E-03
  4.6000000E+02  5.0843949E-03
  4.8000000E+02  4.5879356E-03
  5.0000000E+02  4.1518874E-03
  5.2500000E+02  3.6777764E-03
  5.5000000E+02  3.2690376E-03
  5.7500000E+02  2.9148092E-03
  6.0000000E+02  2.6065929E-03
  6.5000000E+02  2.1036141E-03
  6.7500000E+02  1.8984339E-03
  7.0000000E+02  1.7179599E-03
  7.2500000E+02  1.5585319E-03
  7.5000000E+02  1.4171756E-03
  8.0000000E+02  1.1792401E-03
  8.5000000E+02  9.8922909E-04
  9.0000000E+02  8.3645997E-04
  9.5000000E+02  7.1230872E-04
  1.0000000E+03  6.1031946E-04
  1.0500000E+03  5.2596797E-04
  1.1000000E+03  4.5580092E-04
  1.1500000E+03  3.9703185E-04
  1.2000000E+03  3.4747039E-04
  1.2500000E+03  3.0542277E-04
  1.3000000E+03  2.6956257E-04
  1.3500000E+03  2.3882835E-04
  1.4000000E+03  2.1236152E-04
  1.4500000E+03  1.8946615E-04
  1.5000000E+03  1.6957627E-04
  1.5500000E+03  1.5222954E-04
  1.6000000E+03  1.3704511E-04
  1.6500000E+03  1.2370710E-04
  1.7000000E+03  1.1195125E-04
  1.8000000E+03  9.2334927E-05
  1.9000000E+03  7.6815339E-05
  2.0000000E+03  6.4410202E-05
  2.1000000E+03  5.4402007E-05
  2.2000000E+03  4.6254801E-05
  2.3000000E+03  3.9566718E-05
  2.4000000E+03  3.4035193E-05
  2.5000000E+03  2.9429445E-05
  2.6000000E+03  2.5570543E-05
  2.7000000E+03  2.2318394E-05
  2.8000000E+03  1.9562514E-05
  2.9000000E+03  1.7215139E-05
  3.0000000E+03  1.5206004E-05
  3.1000000E+03  1.3478512E-05
  3.2000000E+03  1.1986799E-05
  3.3000000E+03  1.0693482E-05
  3.4000000E+03  9.5679114E-06
  3.5000000E+03  8.5848033E-06
  3.6000000E+03  7.7231967E-06
  3.7000000E+03  6.9656246E-06
  3.8000000E+03  6.2974696E-06
  3.9000000E+03  5.7064470E-06
  4.0000000E+03  5.1821900E-06
  4.2000000E+03  4.3001420E-06
  4.4000000E+03  3.5955313E-06
  4.6000000E+03  3.0274809E-06
  4.8000000E+03  2.5656438E-06
  5.0000000E+03  2.1872292E-06
  5.2500000E+03  1.8055579E-06
  5.5000000E+03  1.5022464E-06
  5.7500000E+03  1.2589188E-06
  5.8750000E+03  1.1553640E-06
  6.0000000E+03  1.0620132E-06
  6.2500000E+03  9.0139700E-07
  6.5000000E+03  7.6941393E-07
  6.7500000E+03  6.6021751E-07
  7.0000000E+03  5.6929952E-07
  7.2500000E+03  4.9315236E-07
  7.5000000E+03  4.2902408E-07
  7.7500000E+03  3.7473838E-07
  8.0000000E+03  3.2856163E-07
  8.2500000E+03  2.8910368E-07
  8.5000000E+03  2.5524226E-07
  8.7500000E+03  2.2606582E-07
  9.0000000E+03  2.0082985E-07
  9.2500000E+03  1.7892306E-07
  9.5000000E+03  1.5984085E-07
  9.7500000E+03  1.4316466E-07
  1.0000000E+04  1.2854580E-07
  1.0250000E+04  1.1569260E-07
  1.0500000E+04  1.0435996E-07
  1.1000000E+04  8.5460763E-08
  1.1500000E+04  7.0542597E-08
  1.2000000E+04  5.8657055E-08
  1.2500000E+04  4.9106173E-08
  1.3000000E+04  4.1370250E-08
  1.3500000E+04  3.5058086E-08
  1.4000000E+04  2.9872185E-08
  1.4500000E+04  2.5584164E-08
  1.5000000E+04  2.2017182E-08
  1.5500000E+04  1.9033213E-08
  1.6000000E+04  1.6523680E-08
  1.6500000E+04  1.4402548E-08
  1.7000000E+04  1.2601212E-08
  1.7500000E+04  1.1064616E-08
  1.8000000E+04  9.7482896E-09
  1.8500000E+04  8.6161134E-09
  1.9000000E+04  7.6386060E-09
  1.9500000E+04  6.7915787E-09
  2.0000000E+04  6.0550812E-09
  2.0500000E+04  5.4125797E-09
  2.1000000E+04  4.8503187E-09
  2.1500000E+04  4.3568053E-09
  2.2000000E+04  3.9223976E-09
  2.2500000E+04  3.5389720E-09
  2.3000000E+04  3.1996600E-09
  2.4000000E+04  2.6309361E-09
  2.5000000E+04  2.1791793E-09
  2.6000000E+04  1.8172166E-09
  2.7000000E+04  1.5248750E-09
  2.8000000E+04  1.2870106E-09
  2.9000000E+04  1.0921407E-09
  3.0000000E+04  9.3147248E-10
  3.1000000E+04  7.9821091E-10
  3.2000000E+04  6.8706343E-10
  3.3000000E+04  5.9387581E-10
  3.4000000E+04  5.1536132E-10
  3.5000000E+04  4.4890223E-10
  3.6000000E+04  3.9240125E-10
  3.7000000E+04  3.4416751E-10
  3.8000000E+04  3.0282955E-10
  3.9000000E+04  2.6726912E-10
  4.0000000E+04  2.3657002E-10
  4.1000000E+04  2.0997798E-10
  4.2000000E+04  1.8686911E-10
  4.3000000E+04  1.6672513E-10
  4.4000000E+04  1.4911375E-10
  4.5000000E+04  1.3367287E-10
  4.6000000E+04  1.2009816E-10
  4.7000000E+04  1.0813293E-10
  4.8000000E+04  9.7559918E-11
  5.0000000E+04  7.9879926E-11
  5.1250000E+04  7.0760985E-11
  5.2500000E+04  6.2853918E-11
  5.3750000E+04  5.5975729E-11
  5.5000000E+04  4.9974248E-11
  5.7500000E+04  4.0113607E-11
  5.8750000E+04  3.6058281E-11
  6.0000000E+04  3.2480751E-11
  6.2500000E+04  2.6512317E-11
  6.5000000E+04  2.1801683E-11
  6.7500000E+04  1.8051625E-11
  7.0000000E+04  1.5042338E-11
  7.2500000E+04  1.2609534E-11
  7.5000000E+04  1.0629160E-11
  7.7500000E+04  9.0066376E-12
  8.0000000E+04  7.6692487E-12
  8.2500000E+04  6.5606280E-12
  8.5000000E+04  5.6367310E-12
  8.7500000E+04  4.8628935E-12
  9.0000000E+04  4.2116554E-12
  9.2500000E+04  3.6611232E-12
  9.5000000E+04  3.1937342E-12
  9.7500000E+04  2.7953200E-12
  1.0000000E+05  2.4543902E-12
  1.0250000E+05  2.1615786E-12
  1.0500000E+05  1.9092125E-12
  1.0750000E+05  1.6909769E-12
  1.1000000E+05  1.5016523E-12
  1.1250000E+05  1.3369065E-12
  1.1500000E+05  1.1931292E-12
  1.1750000E+05  1.0672994E-12
  1.2000000E+05  9.5688021E-13
  1.2250000E+05  8.5973339E-13
  1.2500000E+05  7.7405113E-13
  1.3000000E+05  6.3117459E-13
  1.3500000E+05  5.1850505E-13
  1.4000000E+05  4.2890485E-13
  1.4500000E+05  3.5708885E-13
  1.5000000E+05  2.9910307E-13
  1.5500000E+05  2.5196082E-13
  1.6000000E+05  2.1338575E-13
  1.6500000E+05  1.8162825E-13
  1.7000000E+05  1.5533299E-13
  1.7500000E+05  1.3344218E-13
  1.8000000E+05  1.1512430E-13
  1.8500000E+05  9.9721406E-14
  1.9000000E+05  8.6709741E-14
  1.9500000E+05  7.5669823E-14
  2.0000000E+05  6.6263720E-14
  2.0500000E+05  5.8217732E-14
  2.1000000E+05  5.1309081E-14
  2.1500000E+05  4.5355547E-14
  2.2000000E+05  4.0207368E-14
  2.2500000E+05  3.5740875E-14
  2.3000000E+05  3.1853533E-14
  2.3500000E+05  2.8459994E-14
  2.4000000E+05  2.5488931E-14
  2.4500000E+05  2.2880508E-14
  2.5000000E+05  2.0584337E-14
  2.5500000E+05  1.8557841E-14
  2.6000000E+05  1.6764928E-14
  2.6500000E+05  1.5174904E-14
  2.7000000E+05  1.3761586E-14
  2.8000000E+05  1.1378628E-14
  2.9000000E+05  9.4720550E-15
  3.0000000E+05  7.9347301E-15
  3.1000000E+05  6.6861173E-15
  3.2000000E+05  5.6650799E-15
  3.3000000E+05  4.8247935E-15
  3.4000000E+05  4.1291057E-15
  3.5000000E+05  3.5498810E-15
  3.6000000E+05  3.0650563E-15
  3.7000000E+05  2.6572091E-15
  3.8000000E+05  2.3124898E-15
  3.9000000E+05  2.0198193E-15
  4.0000000E+05  1.7702788E-15
  4.1000000E+05  1.5566493E-15
  4.2000000E+05  1.3730584E-15
  4.3000000E+05  1.2147047E-15
  4.4000000E+05  1.0776429E-15
  4.5000000E+05  9.5861546E-16
  4.6000000E+05  8.5492114E-16
  4.7000000E+05  7.6431091E-16
  4.8000000E+05  6.8490445E-16
  5.0000000E+05  5.5363777E-16
  5.1250000E+05  4.8674857E-16
  5.2500000E+05  4.2924566E-16
  5.3750000E+05  3.7963250E-16
  5.5000000E+05  3.3667893E-16
  5.6250000E+05  2.9936952E-16
  5.7500000E+05  2.6686209E-16
  5.8750000E+05  2.3845466E-16
  6.0000000E+05  2.1355980E-16
  6.1250000E+05  1.9168402E-16
  6.2500000E+05  1.7241104E-16
  6.3750000E+05  1.5538838E-16
  6.5000000E+05  1.4031693E-16
  6.6250000E+05  1.2694212E-16
  6.7500000E+05  1.1504654E-16
  7.0000000E+05  9.4974655E-17
  7.2500000E+05  7.8904109E-17
  7.5000000E+05  6.5942164E-17
  7.7500000E+05  5.5415429E-17
  8.0000000E+05  4.6810374E-17
  8.2500000E+05  3.9731976E-17
  8.5000000E+05  3.3875240E-17
  8.7500000E+05  2.9002974E-17
  9.0000000E+05  2.4931065E-17
  9.2500000E+05  2.1514413E-17
  9.5000000E+05  1.8636388E-17
  
  
#  36   9  M5  EION =  9.380000000E+01 eV   298
#  S(0) = 8.722761E+00
  9.0279733E-01  0.0000000E+00
  9.0279733E+01  0.0000000E+00
  9.0279733E+01  3.0653067E-03
  9.3800000E+01  3.0653067E-03
  9.3802721E+01  3.0653067E-03
  9.4042177E+01  3.0735035E-03
  9.4281633E+01  3.0816505E-03
  9.4521088E+01  3.0898327E-03
  9.4760544E+01  3.0981319E-03
  9.5000000E+01  3.1066266E-03
  9.7500000E+01  3.2243331E-03
  1.0000000E+02  3.4423029E-03
  1.0250000E+02  3.8182469E-03
  1.0500000E+02  4.4023365E-03
  1.0625000E+02  4.7858902E-03
  1.0750000E+02  5.2359683E-03
  1.0875000E+02  5.7552053E-03
  1.1000000E+02  6.3446117E-03
  1.1250000E+02  7.7282417E-03
  1.1375000E+02  8.5145243E-03
  1.1500000E+02  9.3550024E-03
  1.1750000E+02  1.1161836E-02
  1.2000000E+02  1.3064611E-02
  1.2250000E+02  1.4974760E-02
  1.2500000E+02  1.6816063E-02
  1.2750000E+02  1.8534469E-02
  1.3000000E+02  2.0101128E-02
  1.3500000E+02  2.2765616E-02
  1.4000000E+02  2.4888546E-02
  1.4500000E+02  2.6607410E-02
  1.5000000E+02  2.8029405E-02
  1.6000000E+02  3.0185390E-02
  1.6500000E+02  3.0945770E-02
  1.7000000E+02  3.1493599E-02
  1.7500000E+02  3.1829968E-02
  1.8000000E+02  3.1965363E-02
  1.9000000E+02  3.1711651E-02
  2.0000000E+02  3.0939363E-02
  2.1000000E+02  2.9862737E-02
  2.2000000E+02  2.8639502E-02
  2.3000000E+02  2.7360117E-02
  2.4000000E+02  2.6067344E-02
  2.5000000E+02  2.4775546E-02
  2.6000000E+02  2.3492808E-02
  2.7000000E+02  2.2226035E-02
  2.8000000E+02  2.0986332E-02
  2.9000000E+02  1.9786393E-02
  3.0000000E+02  1.8637129E-02
  3.1000000E+02  1.7548000E-02
  3.2000000E+02  1.6523662E-02
  3.4000000E+02  1.4669567E-02
  3.6000000E+02  1.3055060E-02
  3.8000000E+02  1.1642963E-02
  4.0000000E+02  1.0402179E-02
  4.2000000E+02  9.3095707E-03
  4.4000000E+02  8.3500461E-03
  4.6000000E+02  7.5090110E-03
  4.8000000E+02  6.7721065E-03
  5.0000000E+02  6.1253222E-03
  5.2500000E+02  5.4225136E-03
  5.5000000E+02  4.8170570E-03
  5.7500000E+02  4.2927276E-03
  6.0000000E+02  3.8368366E-03
  6.5000000E+02  3.0936419E-03
  6.7500000E+02  2.7907162E-03
  7.0000000E+02  2.5243871E-03
  7.2500000E+02  2.2892235E-03
  7.5000000E+02  2.0808094E-03
  8.0000000E+02  1.7302177E-03
  8.5000000E+02  1.4504830E-03
  9.0000000E+02  1.2257408E-03
  9.5000000E+02  1.0432065E-03
  1.0000000E+03  8.9334887E-04
  1.0500000E+03  7.6948461E-04
  1.1000000E+03  6.6650540E-04
  1.1500000E+03  5.8029643E-04
  1.2000000E+03  5.0762934E-04
  1.2500000E+03  4.4600837E-04
  1.3000000E+03  3.9347860E-04
  1.3500000E+03  3.4847649E-04
  1.4000000E+03  3.0973844E-04
  1.4500000E+03  2.7624093E-04
  1.5000000E+03  2.4715187E-04
  1.5500000E+03  2.2179158E-04
  1.6000000E+03  1.9960038E-04
  1.6500000E+03  1.8011424E-04
  1.7000000E+03  1.6294519E-04
  1.8000000E+03  1.3430953E-04
  1.9000000E+03  1.1166825E-04
  2.0000000E+03  9.3581335E-05
  2.1000000E+03  7.8997356E-05
  2.2000000E+03  6.7131503E-05
  2.3000000E+03  5.7395731E-05
  2.4000000E+03  4.9347544E-05
  2.5000000E+03  4.2649548E-05
  2.6000000E+03  3.7040270E-05
  2.7000000E+03  3.2315083E-05
  2.8000000E+03  2.8312684E-05
  2.9000000E+03  2.4904997E-05
  3.0000000E+03  2.1989524E-05
  3.1000000E+03  1.9483739E-05
  3.2000000E+03  1.7320796E-05
  3.3000000E+03  1.5446228E-05
  3.4000000E+03  1.3815393E-05
  3.5000000E+03  1.2391483E-05
  3.6000000E+03  1.1143987E-05
  3.8000000E+03  9.0807433E-06
  4.0000000E+03  7.4678137E-06
  4.2000000E+03  6.1929783E-06
  4.4000000E+03  5.1752001E-06
  4.6000000E+03  4.3551441E-06
  4.8000000E+03  3.6887850E-06
  5.0000000E+03  3.1430778E-06
  5.2500000E+03  2.5929837E-06
  5.5000000E+03  2.1560919E-06
  5.7500000E+03  1.8058042E-06
  5.8750000E+03  1.6567933E-06
  6.0000000E+03  1.5225020E-06
  6.2500000E+03  1.2915358E-06
  6.5000000E+03  1.1018423E-06
  6.7500000E+03  9.4497758E-07
  7.0000000E+03  8.1443392E-07
  7.2500000E+03  7.0515037E-07
  7.5000000E+03  6.1315809E-07
  7.7500000E+03  5.3531983E-07
  8.0000000E+03  4.6913759E-07
  8.2500000E+03  4.1260913E-07
  8.5000000E+03  3.6411867E-07
  8.7500000E+03  3.2235438E-07
  9.0000000E+03  2.8624517E-07
  9.2500000E+03  2.5491198E-07
  9.5000000E+03  2.2762940E-07
  9.7500000E+03  2.0379596E-07
  1.0000000E+04  1.8291073E-07
  1.0250000E+04  1.6455487E-07
  1.0500000E+04  1.4837650E-07
  1.1000000E+04  1.2141059E-07
  1.1500000E+04  1.0014009E-07
  1.2000000E+04  8.3205389E-08
  1.2500000E+04  6.9606470E-08
  1.3000000E+04  5.8599174E-08
  1.3500000E+04  4.9623654E-08
  1.4000000E+04  4.2254399E-08
  1.4500000E+04  3.6164933E-08
  1.5000000E+04  3.1102595E-08
  1.5500000E+04  2.6870284E-08
  1.6000000E+04  2.3313036E-08
  1.6500000E+04  2.0308119E-08
  1.7000000E+04  1.7757720E-08
  1.7500000E+04  1.5583381E-08
  1.8000000E+04  1.3721764E-08
  1.8500000E+04  1.2121449E-08
  1.9000000E+04  1.0740488E-08
  1.9500000E+04  9.5444813E-09
  2.0000000E+04  8.5050707E-09
  2.0500000E+04  7.5987635E-09
  2.1000000E+04  6.8060252E-09
  2.1500000E+04  6.1105427E-09
  2.2000000E+04  5.4986367E-09
  2.2500000E+04  4.9587871E-09
  2.3000000E+04  4.4812577E-09
  2.4000000E+04  3.6813685E-09
  2.5000000E+04  3.0465141E-09
  2.6000000E+04  2.5382514E-09
  2.7000000E+04  2.1280637E-09
  2.8000000E+04  1.7945613E-09
  2.9000000E+04  1.5215379E-09
  3.0000000E+04  1.2965922E-09
  3.1000000E+04  1.1101474E-09
  3.2000000E+04  9.5474909E-10
  3.3000000E+04  8.2455011E-10
  3.4000000E+04  7.1492680E-10
  3.5000000E+04  6.2219858E-10
  3.6000000E+04  5.4341837E-10
  3.7000000E+04  4.7621135E-10
  3.8000000E+04  4.1865223E-10
  3.9000000E+04  3.6917195E-10
  4.0000000E+04  3.2648558E-10
  4.1000000E+04  2.8953584E-10
  4.2000000E+04  2.5744859E-10
  4.3000000E+04  2.2949797E-10
  4.4000000E+04  2.0507880E-10
  4.5000000E+04  1.8368442E-10
  4.6000000E+04  1.6488916E-10
  4.7000000E+04  1.4833417E-10
  4.8000000E+04  1.3371590E-10
  5.0000000E+04  1.0929716E-10
  5.1250000E+04  9.6717291E-11
  5.2500000E+04  8.5818874E-11
  5.3750000E+04  7.6346913E-11
  5.5000000E+04  6.8089512E-11
  5.7500000E+04  5.4539578E-11
  5.8750000E+04  4.8974293E-11
  6.0000000E+04  4.4068870E-11
  6.2500000E+04  3.5895217E-11
  6.5000000E+04  2.9454824E-11
  6.7500000E+04  2.4336150E-11
  7.0000000E+04  2.0235296E-11
  7.2500000E+04  1.6925427E-11
  7.5000000E+04  1.4235479E-11
  7.7500000E+04  1.2035207E-11
  8.0000000E+04  1.0224586E-11
  8.2500000E+04  8.7261733E-12
  8.5000000E+04  7.4795283E-12
  8.7500000E+04  6.4371374E-12
  9.0000000E+04  5.5614011E-12
  9.2500000E+04  4.8223753E-12
  9.5000000E+04  4.1960671E-12
  9.7500000E+04  3.6631426E-12
  1.0000000E+05  3.2079384E-12
  1.0250000E+05  2.8176995E-12
  1.0500000E+05  2.4819897E-12
  1.0750000E+05  2.1922306E-12
  1.1000000E+05  1.9413394E-12
  1.1250000E+05  1.7234444E-12
  1.1500000E+05  1.5336577E-12
  1.1750000E+05  1.3678943E-12
  1.2000000E+05  1.2227277E-12
  1.2250000E+05  1.0952737E-12
  1.2500000E+05  9.8309646E-13
  1.3000000E+05  7.9662621E-13
  1.3500000E+05  6.5022343E-13
  1.4000000E+05  5.3432224E-13
  1.4500000E+05  4.4185780E-13
  1.5000000E+05  3.6755804E-13
  1.5500000E+05  3.0745056E-13
  1.6000000E+05  2.5851550E-13
  1.6500000E+05  2.1843800E-13
  1.7000000E+05  1.8542989E-13
  1.7500000E+05  1.5809965E-13
  1.8000000E+05  1.3535686E-13
  1.8500000E+05  1.1634141E-13
  1.9000000E+05  1.0037066E-13
  1.9500000E+05  8.6899594E-14
  2.0000000E+05  7.5490599E-14
  2.0500000E+05  6.5790418E-14
  2.1000000E+05  5.7512528E-14
  2.1500000E+05  5.0423402E-14
  2.2000000E+05  4.4331817E-14
  2.2500000E+05  3.9080476E-14
  2.3000000E+05  3.4539462E-14
  2.3500000E+05  3.0601050E-14
  2.4000000E+05  2.7175567E-14
  2.4500000E+05  2.4188091E-14
  2.5000000E+05  2.1575780E-14
  2.5500000E+05  1.9285752E-14
  2.6000000E+05  1.7273373E-14
  2.6500000E+05  1.5500852E-14
  2.7000000E+05  1.3936091E-14
  2.8000000E+05  1.1324467E-14
  2.9000000E+05  9.2638712E-15
  3.0000000E+05  7.6255645E-15
  3.1000000E+05  6.3136715E-15
  3.2000000E+05  5.2561041E-15
  3.3000000E+05  4.3981825E-15
  3.4000000E+05  3.6980959E-15
  3.5000000E+05  3.1236228E-15
  3.6000000E+05  2.6497480E-15
  3.7000000E+05  2.2569157E-15
  3.8000000E+05  1.9297371E-15
  3.9000000E+05  1.6560275E-15
  4.0000000E+05  1.4260839E-15
  4.1000000E+05  1.2321357E-15
  4.2000000E+05  1.0679251E-15
  4.3000000E+05  9.2838805E-16
  4.4000000E+05  8.0940624E-16
  4.5000000E+05  7.0761561E-16
  4.6000000E+05  6.2025630E-16
  4.7000000E+05  5.4505484E-16
  4.8000000E+05  4.8013103E-16
  5.0000000E+05  3.7513279E-16
  5.1250000E+05  3.2293286E-16
  5.2500000E+05  2.7888607E-16
  5.3750000E+05  2.4158237E-16
  5.5000000E+05  2.0987868E-16
  5.6250000E+05  1.8284420E-16
  5.7500000E+05  1.5971757E-16
  5.8750000E+05  1.3987337E-16
  6.0000000E+05  1.2279574E-16
  6.1250000E+05  1.0805760E-16
  6.2500000E+05  9.5303939E-17
  6.3750000E+05  8.4238553E-17
  6.5000000E+05  7.4613716E-17
  6.6250000E+05  6.6221579E-17
  6.7500000E+05  5.8887192E-17
  6.8750000E+05  5.2462842E-17
  7.0000000E+05  4.6823567E-17
  7.1250000E+05  4.1863367E-17
  7.2500000E+05  3.7491899E-17
  7.5000000E+05  3.0217374E-17
  7.7500000E+05  2.4505047E-17
  8.0000000E+05  1.9987760E-17
  8.2500000E+05  1.6390865E-17
  8.5000000E+05  1.3508423E-17
  8.7500000E+05  1.1184830E-17
  9.0000000E+05  9.3028435E-18
  9.2500000E+05  7.7724556E-18
  9.5000000E+05  6.5229762E-18
  
  
#  36  10  N1  EION =  2.751000000E+01 eV   272
#  S(0) = 3.989815E-01
  1.5481659E-01  0.0000000E+00
  1.5481659E+01  0.0000000E+00
  1.5481659E+01  9.1475702E-05
  2.7510000E+01  9.1475702E-05
  2.7512721E+01  9.1475702E-05
  2.7537085E+01  8.9947278E-05
  2.7561449E+01  8.8449326E-05
  2.7585813E+01  8.6981652E-05
  2.7610177E+01  8.5544083E-05
  2.7658905E+01  8.2758492E-05
  2.7707633E+01  8.0091093E-05
  2.7805088E+01  7.5105035E-05
  2.7902544E+01  7.0574375E-05
  2.8000000E+01  6.6487757E-05
  2.8500000E+01  5.2093281E-05
  2.8750000E+01  4.8719067E-05
  2.9000000E+01  4.7667390E-05
  2.9250000E+01  4.8778851E-05
  2.9500000E+01  5.1901694E-05
  2.9750000E+01  5.6891566E-05
  3.0000000E+01  6.3611987E-05
  3.0250000E+01  7.1934172E-05
  3.0500000E+01  8.1736329E-05
  3.1000000E+01  1.0532511E-04
  3.1500000E+01  1.3353412E-04
  3.2000000E+01  1.6561521E-04
  3.2500000E+01  2.0090700E-04
  3.3000000E+01  2.3882642E-04
  3.3500000E+01  2.7886018E-04
  3.4000000E+01  3.2055819E-04
  3.4500000E+01  3.6352645E-04
  3.5000000E+01  4.0741891E-04
  3.5500000E+01  4.5193454E-04
  3.6000000E+01  4.9681073E-04
  3.7000000E+01  5.8676035E-04
  3.8000000E+01  6.7578227E-04
  3.9000000E+01  7.6277100E-04
  4.0000000E+01  8.4691688E-04
  4.1000000E+01  9.2764046E-04
  4.2000000E+01  1.0045416E-03
  4.3000000E+01  1.0773591E-03
  4.4000000E+01  1.1459397E-03
  4.6000000E+01  1.2701753E-03
  4.8000000E+01  1.3773759E-03
  5.0000000E+01  1.4682894E-03
  5.2500000E+01  1.5607115E-03
  5.5000000E+01  1.6318912E-03
  5.7500000E+01  1.6844309E-03
  6.0000000E+01  1.7208713E-03
  6.5000000E+01  1.7547798E-03
  6.7500000E+01  1.7563665E-03
  7.0000000E+01  1.7500744E-03
  7.2500000E+01  1.7373916E-03
  7.5000000E+01  1.7196065E-03
  8.0000000E+01  1.6729251E-03
  8.5000000E+01  1.6168522E-03
  9.0000000E+01  1.5560906E-03
  9.5000000E+01  1.4937663E-03
  1.0000000E+02  1.4318802E-03
  1.0500000E+02  1.3716383E-03
  1.1000000E+02  1.3137205E-03
  1.1500000E+02  1.2584472E-03
  1.2000000E+02  1.2059256E-03
  1.2500000E+02  1.1561187E-03
  1.3000000E+02  1.1089280E-03
  1.3500000E+02  1.0642068E-03
  1.4000000E+02  1.0218070E-03
  1.4500000E+02  9.8158137E-04
  1.5000000E+02  9.4339074E-04
  1.6000000E+02  8.7264180E-04
  1.7000000E+02  8.0874193E-04
  1.8000000E+02  7.5105035E-04
  1.9000000E+02  6.9901218E-04
  2.0000000E+02  6.5213339E-04
  2.1000000E+02  6.0992190E-04
  2.2000000E+02  5.7189431E-04
  2.3000000E+02  5.3758681E-04
  2.4000000E+02  5.0653957E-04
  2.5000000E+02  4.7834625E-04
  2.6000000E+02  4.5263148E-04
  2.7000000E+02  4.2906503E-04
  2.8000000E+02  4.0737410E-04
  2.9000000E+02  3.8732841E-04
  3.0000000E+02  3.6873546E-04
  3.1000000E+02  3.5143822E-04
  3.2000000E+02  3.3531704E-04
  3.4000000E+02  3.0620258E-04
  3.6000000E+02  2.8072802E-04
  3.8000000E+02  2.5838571E-04
  4.0000000E+02  2.3872050E-04
  4.2000000E+02  2.2133282E-04
  4.4000000E+02  2.0587287E-04
  4.6000000E+02  1.9203620E-04
  4.8000000E+02  1.7958252E-04
  5.0000000E+02  1.6832721E-04
  5.2500000E+02  1.5571481E-04
  5.5000000E+02  1.4450978E-04
  5.7500000E+02  1.3453075E-04
  6.0000000E+02  1.2561340E-04
  6.5000000E+02  1.1037075E-04
  6.7500000E+02  1.0380699E-04
  7.0000000E+02  9.7818504E-05
  7.2500000E+02  9.2329652E-05
  7.5000000E+02  8.7285007E-05
  8.0000000E+02  7.8363197E-05
  8.5000000E+02  7.0757418E-05
  9.0000000E+02  6.4216926E-05
  9.5000000E+02  5.8546102E-05
  1.0000000E+03  5.3592857E-05
  1.0500000E+03  4.9240391E-05
  1.1000000E+03  4.5400847E-05
  1.1500000E+03  4.2000540E-05
  1.2000000E+03  3.8970231E-05
  1.2500000E+03  3.6251361E-05
  1.3000000E+03  3.3799370E-05
  1.3500000E+03  3.1582423E-05
  1.4000000E+03  2.9573650E-05
  1.4500000E+03  2.7748912E-05
  1.5000000E+03  2.6085887E-05
  1.6000000E+03  2.3171342E-05
  1.7000000E+03  2.0711723E-05
  1.8000000E+03  1.8621169E-05
  1.9000000E+03  1.6828568E-05
  2.0000000E+03  1.5276560E-05
  2.1000000E+03  1.3923203E-05
  2.2000000E+03  1.2737099E-05
  2.3000000E+03  1.1692648E-05
  2.4000000E+03  1.0768673E-05
  2.5000000E+03  9.9477019E-06
  2.6000000E+03  9.2148799E-06
  2.7000000E+03  8.5575956E-06
  2.8000000E+03  7.9654833E-06
  2.9000000E+03  7.4301907E-06
  3.0000000E+03  6.9448769E-06
  3.1000000E+03  6.5036879E-06
  3.2000000E+03  6.1015688E-06
  3.4000000E+03  5.3975464E-06
  3.6000000E+03  4.8041728E-06
  3.8000000E+03  4.2994086E-06
  4.0000000E+03  3.8663568E-06
  4.2000000E+03  3.4923624E-06
  4.4000000E+03  3.1676079E-06
  4.6000000E+03  2.8840326E-06
  4.8000000E+03  2.6349359E-06
  5.0000000E+03  2.4149369E-06
  5.2500000E+03  2.1744729E-06
  5.5000000E+03  1.9662995E-06
  5.7500000E+03  1.7850668E-06
  5.8750000E+03  1.7031365E-06
  6.0000000E+03  1.6263551E-06
  6.2500000E+03  1.4866059E-06
  6.5000000E+03  1.3629819E-06
  6.7500000E+03  1.2531862E-06
  7.0000000E+03  1.1553072E-06
  7.2500000E+03  1.0677273E-06
  7.5000000E+03  9.8907728E-07
  7.7500000E+03  9.1820678E-07
  8.0000000E+03  8.5414623E-07
  8.2500000E+03  7.9607566E-07
  8.5000000E+03  7.4329376E-07
  9.0000000E+03  6.5126657E-07
  9.5000000E+03  5.7415685E-07
  1.0000000E+04  5.0900711E-07
  1.0500000E+04  4.5354007E-07
  1.1000000E+04  4.0598438E-07
  1.1500000E+04  3.6495175E-07
  1.2000000E+04  3.2934283E-07
  1.2500000E+04  2.9827663E-07
  1.3000000E+04  2.7104108E-07
  1.3500000E+04  2.4705586E-07
  1.4000000E+04  2.2584422E-07
  1.4500000E+04  2.0701195E-07
  1.5000000E+04  1.9023093E-07
  1.5500000E+04  1.7522644E-07
  1.6000000E+04  1.6176718E-07
  1.6500000E+04  1.4965737E-07
  1.7000000E+04  1.3873053E-07
  1.7500000E+04  1.2884448E-07
  1.8000000E+04  1.1987726E-07
  1.8500000E+04  1.1172384E-07
  1.9000000E+04  1.0429339E-07
  2.0000000E+04  9.1296113E-08
  2.1000000E+04  8.0367698E-08
  2.2000000E+04  7.1110585E-08
  2.3000000E+04  6.3215995E-08
  2.4000000E+04  5.6441512E-08
  2.5000000E+04  5.0594913E-08
  2.6000000E+04  4.5522339E-08
  2.7000000E+04  4.1099652E-08
  2.8000000E+04  3.7225956E-08
  2.9000000E+04  3.3818655E-08
  3.0000000E+04  3.0809675E-08
  3.1000000E+04  2.8142555E-08
  3.2000000E+04  2.5770196E-08
  3.3000000E+04  2.3653092E-08
  3.4000000E+04  2.1757932E-08
  3.5000000E+04  2.0056493E-08
  3.6000000E+04  1.8524745E-08
  3.7000000E+04  1.7142147E-08
  3.8000000E+04  1.5891072E-08
  3.9000000E+04  1.4756335E-08
  4.0000000E+04  1.3724811E-08
  4.2000000E+04  1.1927334E-08
  4.4000000E+04  1.0423950E-08
  4.6000000E+04  9.1573625E-09
  4.8000000E+04  8.0831229E-09
  5.0000000E+04  7.1664008E-09
  5.1250000E+04  6.6609494E-09
  5.2500000E+04  6.2005857E-09
  5.3750000E+04  5.7804540E-09
  5.5000000E+04  5.3963094E-09
  5.7500000E+04  4.7215433E-09
  5.8750000E+04  4.4247649E-09
  6.0000000E+04  4.1515459E-09
  6.2500000E+04  3.6670067E-09
  6.5000000E+04  3.2527080E-09
  6.7500000E+04  2.8965505E-09
  7.0000000E+04  2.5888345E-09
  7.2500000E+04  2.3217238E-09
  7.5000000E+04  2.0888427E-09
  7.7500000E+04  1.8849706E-09
  8.0000000E+04  1.7058068E-09
  8.2500000E+04  1.5477882E-09
  8.5000000E+04  1.4079446E-09
  8.7500000E+04  1.2837878E-09
  9.0000000E+04  1.1732225E-09
  9.2500000E+04  1.0744768E-09
  9.5000000E+04  9.8604583E-10
  9.7500000E+04  9.0664617E-10
  1.0000000E+05  8.3517924E-10
  1.0250000E+05  7.7070123E-10
  1.0500000E+05  7.1239817E-10
  1.0750000E+05  6.5956575E-10
  1.1000000E+05  6.1159257E-10
  1.1250000E+05  5.6794644E-10
  1.1500000E+05  5.2816267E-10
  1.2000000E+05  4.5860392E-10
  1.2500000E+05  4.0021574E-10
  1.3000000E+05  3.5089592E-10
  1.3500000E+05  3.0899288E-10
  1.4000000E+05  2.7319807E-10
  1.4500000E+05  2.4246681E-10
  1.5000000E+05  2.1595853E-10
  1.5500000E+05  1.9299187E-10
  1.6000000E+05  1.7301102E-10
  1.6500000E+05  1.5555980E-10
  1.7000000E+05  1.4026171E-10
  1.7500000E+05  1.2680432E-10
  1.8000000E+05  1.1492716E-10
  1.8500000E+05  1.0441197E-10
  1.9000000E+05  9.5074978E-11
  1.9500000E+05  8.6760804E-11
  2.0000000E+05  7.9337540E-11
  2.0500000E+05  7.2692777E-11
  2.1000000E+05  6.6730352E-11
  2.1500000E+05  6.1367713E-11
  2.2000000E+05  5.6533754E-11
  2.2500000E+05  5.2167043E-11
  2.3000000E+05  4.8214337E-11
  2.3500000E+05  4.4629349E-11
  2.4000000E+05  4.1371730E-11
  2.4500000E+05  3.8406211E-11
  2.5000000E+05  3.5701913E-11
  2.6000000E+05  3.0971772E-11
  2.7000000E+05  2.7000601E-11
  2.8000000E+05  2.3646864E-11
  2.9000000E+05  2.0798440E-11
  3.0000000E+05  1.8366185E-11
  3.1000000E+05  1.6278914E-11
  3.2000000E+05  1.4480014E-11
  3.3000000E+05  1.2923962E-11
  3.4000000E+05  1.1573214E-11
  
  
#  36  11  N2  EION =  1.465000000E+01 eV   300
#  S(0) = 2.760938E+00
  1.2443897E-01  0.0000000E+00
  1.2443897E+01  0.0000000E+00
  1.2443897E+01  2.0982583E-01
  1.4650000E+01  2.0982583E-01
  1.4652721E+01  2.0982583E-01
  1.4722177E+01  2.1162779E-01
  1.4791633E+01  2.1334183E-01
  1.4861088E+01  2.1496769E-01
  1.4930544E+01  2.1650520E-01
  1.5000000E+01  2.1795425E-01
  1.5500000E+01  2.2578049E-01
  1.6000000E+01  2.2913256E-01
  1.6500000E+01  2.2831530E-01
  1.7000000E+01  2.2382266E-01
  1.7500000E+01  2.1628792E-01
  1.8000000E+01  2.0641452E-01
  1.8500000E+01  1.9490671E-01
  1.9000000E+01  1.8241194E-01
  1.9500000E+01  1.6948353E-01
  2.0000000E+01  1.5656358E-01
  2.0500000E+01  1.4398270E-01
  2.1000000E+01  1.3197095E-01
  2.1500000E+01  1.2067384E-01
  2.2000000E+01  1.1016980E-01
  2.2500000E+01  1.0048859E-01
  2.3000000E+01  9.1623930E-02
  2.4000000E+01  7.6212243E-02
  2.5000000E+01  6.3561227E-02
  2.6000000E+01  5.3230662E-02
  2.7000000E+01  4.4801830E-02
  2.7500000E+01  4.1184553E-02
  2.8000000E+01  3.7911357E-02
  2.8500000E+01  3.4946578E-02
  2.9000000E+01  3.2258168E-02
  3.0000000E+01  2.7598774E-02
  3.1000000E+01  2.3738829E-02
  3.2000000E+01  2.0524035E-02
  3.3000000E+01  1.7832124E-02
  3.4000000E+01  1.5566051E-02
  3.5000000E+01  1.3648596E-02
  3.6000000E+01  1.2018086E-02
  3.7000000E+01  1.0624986E-02
  3.8000000E+01  9.4294020E-03
  3.9000000E+01  8.3989585E-03
  4.0000000E+01  7.5072587E-03
  4.1000000E+01  6.7327605E-03
  4.2000000E+01  6.0576547E-03
  4.3000000E+01  5.4672071E-03
  4.4000000E+01  4.9492566E-03
  4.5000000E+01  4.4935753E-03
  4.6000000E+01  4.0915427E-03
  4.7000000E+01  3.7359921E-03
  4.8000000E+01  3.4208389E-03
  5.0000000E+01  2.8915758E-03
  5.1250000E+01  2.6175150E-03
  5.2500000E+01  2.3793851E-03
  5.3750000E+01  2.1719218E-03
  5.5000000E+01  1.9907777E-03
  5.7500000E+01  1.6934865E-03
  5.8750000E+01  1.5715991E-03
  6.0000000E+01  1.4644366E-03
  6.2500000E+01  1.2869524E-03
  6.3750000E+01  1.2136019E-03
  6.5000000E+01  1.1488135E-03
  6.6250000E+01  1.0915108E-03
  6.7500000E+01  1.0407794E-03
  7.0000000E+01  9.5602021E-04
  7.2500000E+01  8.8927948E-04
  7.5000000E+01  8.3644489E-04
  7.7500000E+01  7.9449889E-04
  8.0000000E+01  7.6098661E-04
  8.2500000E+01  7.3399706E-04
  8.5000000E+01  7.1209885E-04
  8.7500000E+01  6.9414629E-04
  9.0000000E+01  6.7923405E-04
  9.2500000E+01  6.6665758E-04
  9.5000000E+01  6.5587912E-04
  9.7500000E+01  6.4648760E-04
  1.0000000E+02  6.3815104E-04
  1.0250000E+02  6.3060190E-04
  1.0500000E+02  6.2365248E-04
  1.1000000E+02  6.1102119E-04
  1.1500000E+02  5.9941805E-04
  1.2000000E+02  5.8839196E-04
  1.2500000E+02  5.7768665E-04
  1.3000000E+02  5.6715582E-04
  1.3500000E+02  5.5673848E-04
  1.4000000E+02  5.4639691E-04
  1.4500000E+02  5.3611845E-04
  1.5000000E+02  5.2590223E-04
  1.6000000E+02  5.0567351E-04
  1.7000000E+02  4.8578336E-04
  1.8000000E+02  4.6633461E-04
  1.9000000E+02  4.4745074E-04
  2.0000000E+02  4.2924384E-04
  2.1000000E+02  4.1181436E-04
  2.2000000E+02  3.9521729E-04
  2.3000000E+02  3.7947496E-04
  2.4000000E+02  3.6457898E-04
  2.5000000E+02  3.5047998E-04
  2.6000000E+02  3.3712223E-04
  2.7000000E+02  3.2444453E-04
  2.8000000E+02  3.1237718E-04
  2.9000000E+02  3.0086160E-04
  3.0000000E+02  2.8985256E-04
  3.1000000E+02  2.7931628E-04
  3.2000000E+02  2.6922350E-04
  3.4000000E+02  2.5029249E-04
  3.6000000E+02  2.3297725E-04
  3.8000000E+02  2.1719068E-04
  4.0000000E+02  2.0283252E-04
  4.2000000E+02  1.8977977E-04
  4.4000000E+02  1.7788030E-04
  4.6000000E+02  1.6699780E-04
  4.8000000E+02  1.5701794E-04
  5.0000000E+02  1.4784326E-04
  5.2500000E+02  1.3738771E-04
  5.5000000E+02  1.2795262E-04
  5.7500000E+02  1.1943339E-04
  6.0000000E+02  1.1171801E-04
  6.5000000E+02  9.8298226E-05
  6.7500000E+02  9.2422817E-05
  7.0000000E+02  8.7008373E-05
  7.2500000E+02  8.2002621E-05
  7.5000000E+02  7.7371173E-05
  8.0000000E+02  6.9113096E-05
  8.5000000E+02  6.2008423E-05
  9.0000000E+02  5.5858738E-05
  9.5000000E+02  5.0506954E-05
  1.0000000E+03  4.5827768E-05
  1.0500000E+03  4.1720089E-05
  1.1000000E+03  3.8101664E-05
  1.1500000E+03  3.4901299E-05
  1.2000000E+03  3.2053412E-05
  1.2500000E+03  2.9504519E-05
  1.3000000E+03  2.7214709E-05
  1.3500000E+03  2.5153998E-05
  1.4000000E+03  2.3296207E-05
  1.4500000E+03  2.1617690E-05
  1.5000000E+03  2.0097240E-05
  1.5500000E+03  1.8716567E-05
  1.6000000E+03  1.7459957E-05
  1.6500000E+03  1.6313976E-05
  1.7000000E+03  1.5266898E-05
  1.8000000E+03  1.3429160E-05
  1.9000000E+03  1.1875262E-05
  2.0000000E+03  1.0549586E-05
  2.1000000E+03  9.4114838E-06
  2.2000000E+03  8.4298954E-06
  2.3000000E+03  7.5794679E-06
  2.4000000E+03  6.8393597E-06
  2.5000000E+03  6.1924563E-06
  2.6000000E+03  5.6242143E-06
  2.7000000E+03  5.1224847E-06
  2.8000000E+03  4.6774388E-06
  2.9000000E+03  4.2813628E-06
  3.0000000E+03  3.9279699E-06
  3.1000000E+03  3.6118742E-06
  3.2000000E+03  3.3283797E-06
  3.3000000E+03  3.0733690E-06
  3.4000000E+03  2.8433314E-06
  3.5000000E+03  2.6352690E-06
  3.6000000E+03  2.4466102E-06
  3.7000000E+03  2.2751398E-06
  3.8000000E+03  2.1189422E-06
  3.9000000E+03  1.9763550E-06
  4.0000000E+03  1.8459497E-06
  4.2000000E+03  1.6168999E-06
  4.4000000E+03  1.4235354E-06
  4.6000000E+03  1.2592430E-06
  4.8000000E+03  1.1186964E-06
  5.0000000E+03  9.9772235E-07
  5.2500000E+03  8.6917695E-07
  5.5000000E+03  7.6128034E-07
  5.7500000E+03  6.7012751E-07
  5.8750000E+03  6.2982296E-07
  6.0000000E+03  5.9258671E-07
  6.2500000E+03  5.2620427E-07
  6.5000000E+03  4.6906631E-07
  6.7500000E+03  4.1965373E-07
  7.0000000E+03  3.7673251E-07
  7.2500000E+03  3.3928896E-07
  7.5000000E+03  3.0648835E-07
  7.7500000E+03  2.7764303E-07
  8.0000000E+03  2.5218262E-07
  8.2500000E+03  2.2963111E-07
  8.5000000E+03  2.0959022E-07
  8.7500000E+03  1.9172514E-07
  9.0000000E+03  1.7575433E-07
  9.2500000E+03  1.6143950E-07
  9.5000000E+03  1.4857687E-07
  9.7500000E+03  1.3699151E-07
  1.0000000E+04  1.2653237E-07
  1.0250000E+04  1.1706856E-07
  1.0500000E+04  1.0848678E-07
  1.0750000E+04  1.0068869E-07
  1.1000000E+04  9.3588718E-08
  1.1250000E+04  8.7112137E-08
  1.1500000E+04  8.1193542E-08
  1.2000000E+04  7.0807385E-08
  1.2500000E+04  6.2047603E-08
  1.3000000E+04  5.4614993E-08
  1.3500000E+04  4.8273309E-08
  1.4000000E+04  4.2834313E-08
  1.4500000E+04  3.8146875E-08
  1.5000000E+04  3.4088787E-08
  1.5500000E+04  3.0560563E-08
  1.6000000E+04  2.7480699E-08
  1.6500000E+04  2.4782030E-08
  1.7000000E+04  2.2408916E-08
  1.7500000E+04  2.0315028E-08
  1.8000000E+04  1.8461589E-08
  1.8500000E+04  1.6815998E-08
  1.9000000E+04  1.5350728E-08
  1.9500000E+04  1.4042436E-08
  2.0000000E+04  1.2871250E-08
  2.0500000E+04  1.1820183E-08
  2.1000000E+04  1.0874670E-08
  2.1500000E+04  1.0022175E-08
  2.2000000E+04  9.2518739E-09
  2.2500000E+04  8.5543904E-09
  2.3000000E+04  7.9215774E-09
  2.3500000E+04  7.3463373E-09
  2.4000000E+04  6.8224695E-09
  2.4500000E+04  6.3445427E-09
  2.5000000E+04  5.9077864E-09
  2.6000000E+04  5.1414780E-09
  2.7000000E+04  4.4954850E-09
  2.8000000E+04  3.9477725E-09
  2.9000000E+04  3.4808959E-09
  3.0000000E+04  3.0809310E-09
  3.1000000E+04  2.7366797E-09
  3.2000000E+04  2.4390729E-09
  3.3000000E+04  2.1807196E-09
  3.4000000E+04  1.9555630E-09
  3.5000000E+04  1.7586113E-09
  3.6000000E+04  1.5857296E-09
  3.7000000E+04  1.4334743E-09
  3.8000000E+04  1.2989640E-09
  3.9000000E+04  1.1797764E-09
  4.0000000E+04  1.0738676E-09
  4.1000000E+04  9.7950520E-10
  4.2000000E+04  8.9521473E-10
  4.3000000E+04  8.1973672E-10
  4.4000000E+04  7.5199144E-10
  4.5000000E+04  6.9104999E-10
  4.6000000E+04  6.3611091E-10
  4.7000000E+04  5.8648067E-10
  4.8000000E+04  5.4155738E-10
  5.0000000E+04  4.6380304E-10
  5.1250000E+04  4.2217062E-10
  5.2500000E+04  3.8506381E-10
  5.3750000E+04  3.5190743E-10
  5.5000000E+04  3.2220964E-10
  5.7500000E+04  2.7156053E-10
  5.8750000E+04  2.4993225E-10
  6.0000000E+04  2.3039192E-10
  6.1250000E+04  2.1270356E-10
  6.2500000E+04  1.9666163E-10
  6.3750000E+04  1.8208665E-10
  6.5000000E+04  1.6882144E-10
  6.7500000E+04  1.4568535E-10
  7.0000000E+04  1.2633614E-10
  7.2500000E+04  1.1005819E-10
  7.5000000E+04  9.6288367E-11
  7.7500000E+04  8.4579949E-11
  8.0000000E+04  7.4576005E-11
  8.2500000E+04  6.5989392E-11
  8.5000000E+04  5.8587607E-11
  8.7500000E+04  5.2181255E-11
  9.0000000E+04  4.6615212E-11
  9.2500000E+04  4.1761715E-11
  9.5000000E+04  3.7514983E-11
  9.7500000E+04  3.3787009E-11
  1.0000000E+05  3.0504244E-11
  1.0250000E+05  2.7604962E-11
  1.0500000E+05  2.5037132E-11
  1.0750000E+05  2.2756726E-11
  1.1000000E+05  2.0726349E-11
  1.1250000E+05  1.8914128E-11
  1.1500000E+05  1.7292806E-11
  1.1750000E+05  1.5838988E-11
  1.2000000E+05  1.4532534E-11
  1.2250000E+05  1.3356056E-11
  1.2500000E+05  1.2294495E-11
  1.2750000E+05  1.1334776E-11
  1.3000000E+05  1.0465514E-11
  1.3250000E+05  9.6767725E-12
  1.3500000E+05  8.9598548E-12
  1.4000000E+05  7.7119058E-12
  1.4500000E+05  6.6710044E-12
  1.5000000E+05  5.7976672E-12
  1.5500000E+05  5.0608570E-12
  1.6000000E+05  4.4359675E-12
  1.6500000E+05  3.9033551E-12
  1.7000000E+05  3.4472631E-12
  1.7500000E+05  3.0549774E-12
  1.8000000E+05  2.7162267E-12
  1.8500000E+05  2.4226275E-12
  1.9000000E+05  2.1672643E-12
  
  
#  36  12  N3  EION =  1.400000000E+01 eV   306
#  S(0) = 5.553789E+00
  1.1727302E-01  0.0000000E+00
  1.1727302E+01  0.0000000E+00
  1.1727302E+01  4.4113468E-01
  1.4000000E+01  4.4113468E-01
  1.4002721E+01  4.4113468E-01
  1.4052449E+01  4.4347292E-01
  1.4102177E+01  4.4571549E-01
  1.4151905E+01  4.4786248E-01
  1.4201633E+01  4.4991401E-01
  1.4301088E+01  4.5373127E-01
  1.4400544E+01  4.5716886E-01
  1.4500000E+01  4.6022883E-01
  1.5000000E+01  4.7000511E-01
  1.5500000E+01  4.7088983E-01
  1.6000000E+01  4.6380110E-01
  1.6500000E+01  4.4995627E-01
  1.7000000E+01  4.3076019E-01
  1.7500000E+01  4.0767105E-01
  1.8000000E+01  3.8207659E-01
  1.8250000E+01  3.6873083E-01
  1.8500000E+01  3.5520170E-01
  1.9000000E+01  3.2805585E-01
  1.9500000E+01  3.0141722E-01
  2.0000000E+01  2.7584430E-01
  2.0500000E+01  2.5170513E-01
  2.1000000E+01  2.2921408E-01
  2.1500000E+01  2.0846571E-01
  2.2000000E+01  1.8946942E-01
  2.3000000E+01  1.5649807E-01
  2.4000000E+01  1.2954370E-01
  2.5000000E+01  1.0765680E-01
  2.5500000E+01  9.8321519E-02
  2.6000000E+01  8.9915733E-02
  2.6500000E+01  8.2342846E-02
  2.7000000E+01  7.5515147E-02
  2.7500000E+01  6.9353532E-02
  2.8000000E+01  6.3786994E-02
  2.8500000E+01  5.8752104E-02
  2.9000000E+01  5.4192346E-02
  3.0000000E+01  4.6302756E-02
  3.0500000E+01  4.2888635E-02
  3.1000000E+01  3.9779897E-02
  3.2000000E+01  3.4357133E-02
  3.3000000E+01  2.9824263E-02
  3.4000000E+01  2.6014960E-02
  3.5000000E+01  2.2797322E-02
  3.6000000E+01  2.0066042E-02
  3.7000000E+01  1.7736779E-02
  3.8000000E+01  1.5741654E-02
  3.9000000E+01  1.4025495E-02
  4.0000000E+01  1.2543609E-02
  4.1000000E+01  1.1259340E-02
  4.2000000E+01  1.0142375E-02
  4.3000000E+01  9.1678957E-03
  4.4000000E+01  8.3152228E-03
  4.5000000E+01  7.5669322E-03
  4.6000000E+01  6.9085445E-03
  4.7000000E+01  6.3279573E-03
  4.8000000E+01  5.8148037E-03
  5.0000000E+01  4.9567868E-03
  5.1250000E+01  4.5148453E-03
  5.2500000E+01  4.1323924E-03
  5.3750000E+01  3.8005981E-03
  5.5000000E+01  3.5121787E-03
  5.7500000E+01  3.0419196E-03
  5.8750000E+01  2.8504999E-03
  6.0000000E+01  2.6829775E-03
  6.2500000E+01  2.4074155E-03
  6.3750000E+01  2.2943868E-03
  6.5000000E+01  2.1949904E-03
  6.6250000E+01  2.1074479E-03
  6.7500000E+01  2.0302705E-03
  7.0000000E+01  1.9021151E-03
  7.2500000E+01  1.8018181E-03
  7.5000000E+01  1.7227490E-03
  7.7500000E+01  1.6600228E-03
  8.0000000E+01  1.6097122E-03
  8.2500000E+01  1.5688263E-03
  8.5000000E+01  1.5351024E-03
  8.7500000E+01  1.5068015E-03
  9.0000000E+01  1.4825646E-03
  9.2500000E+01  1.4613257E-03
  9.5000000E+01  1.4423215E-03
  1.0000000E+02  1.4088394E-03
  1.0500000E+02  1.3788398E-03
  1.1000000E+02  1.3506528E-03
  1.1500000E+02  1.3233109E-03
  1.2000000E+02  1.2964078E-03
  1.2500000E+02  1.2697522E-03
  1.3000000E+02  1.2432819E-03
  1.3500000E+02  1.2170146E-03
  1.4000000E+02  1.1909751E-03
  1.4500000E+02  1.1651990E-03
  1.5000000E+02  1.1397212E-03
  1.6000000E+02  1.0897836E-03
  1.7000000E+02  1.0413844E-03
  1.8000000E+02  9.9473198E-04
  1.9000000E+02  9.5003023E-04
  2.0000000E+02  9.0744816E-04
  2.1000000E+02  8.6711722E-04
  2.2000000E+02  8.2907531E-04
  2.3000000E+02  7.9329660E-04
  2.4000000E+02  7.5969629E-04
  2.5000000E+02  7.2811178E-04
  2.6000000E+02  6.9837890E-04
  2.7000000E+02  6.7032602E-04
  2.8000000E+02  6.4377224E-04
  2.9000000E+02  6.1856656E-04
  3.0000000E+02  5.9459032E-04
  3.1000000E+02  5.7175084E-04
  3.2000000E+02  5.4996789E-04
  3.4000000E+02  5.0935365E-04
  3.6000000E+02  4.7246585E-04
  3.8000000E+02  4.3903576E-04
  4.0000000E+02  4.0878981E-04
  4.2000000E+02  3.8142081E-04
  4.4000000E+02  3.5657660E-04
  4.6000000E+02  3.3394757E-04
  4.8000000E+02  3.1327421E-04
  5.0000000E+02  2.9433613E-04
  5.2500000E+02  2.7283446E-04
  5.5000000E+02  2.5350457E-04
  5.7500000E+02  2.3610984E-04
  6.0000000E+02  2.2040478E-04
  6.5000000E+02  1.9320275E-04
  6.7500000E+02  1.8134054E-04
  7.0000000E+02  1.7043537E-04
  7.2500000E+02  1.6037674E-04
  7.5000000E+02  1.5109046E-04
  8.0000000E+02  1.3458038E-04
  8.5000000E+02  1.2042671E-04
  9.0000000E+02  1.0821699E-04
  9.5000000E+02  9.7625348E-05
  1.0000000E+03  8.8392227E-05
  1.0500000E+03  8.0309118E-05
  1.1000000E+03  7.3206961E-05
  1.1500000E+03  6.6940108E-05
  1.2000000E+03  6.1375423E-05
  1.2500000E+03  5.6404867E-05
  1.3000000E+03  5.1947954E-05
  1.3500000E+03  4.7944073E-05
  1.4000000E+03  4.4340475E-05
  1.4500000E+03  4.1089814E-05
  1.5000000E+03  3.8149885E-05
  1.5500000E+03  3.5484339E-05
  1.6000000E+03  3.3061961E-05
  1.6500000E+03  3.0856039E-05
  1.7000000E+03  2.8843287E-05
  1.8000000E+03  2.5317491E-05
  1.9000000E+03  2.2343298E-05
  2.0000000E+03  1.9811278E-05
  2.1000000E+03  1.7641875E-05
  2.2000000E+03  1.5774476E-05
  2.3000000E+03  1.4159680E-05
  2.4000000E+03  1.2756951E-05
  2.5000000E+03  1.1533051E-05
  2.6000000E+03  1.0459749E-05
  2.7000000E+03  9.5135061E-06
  2.8000000E+03  8.6753381E-06
  2.9000000E+03  7.9304130E-06
  3.0000000E+03  7.2666683E-06
  3.1000000E+03  6.6737778E-06
  3.2000000E+03  6.1427388E-06
  3.3000000E+03  5.6656623E-06
  3.4000000E+03  5.2358325E-06
  3.5000000E+03  4.8475226E-06
  3.6000000E+03  4.4958237E-06
  3.7000000E+03  4.1765120E-06
  3.8000000E+03  3.8859408E-06
  3.9000000E+03  3.6209511E-06
  4.0000000E+03  3.3788359E-06
  4.2000000E+03  2.9541852E-06
  4.4000000E+03  2.5963894E-06
  4.6000000E+03  2.2929502E-06
  4.8000000E+03  2.0338044E-06
  5.0000000E+03  1.8110919E-06
  5.2500000E+03  1.5748423E-06
  5.5000000E+03  1.3769208E-06
  5.7500000E+03  1.2100233E-06
  5.8750000E+03  1.1363241E-06
  6.0000000E+03  1.0682911E-06
  6.2500000E+03  9.4714597E-07
  6.5000000E+03  8.4302990E-07
  6.7500000E+03  7.5312607E-07
  7.0000000E+03  6.7514843E-07
  7.2500000E+03  6.0721983E-07
  7.5000000E+03  5.4779591E-07
  7.7500000E+03  4.9560653E-07
  8.0000000E+03  4.4959987E-07
  8.2500000E+03  4.0889951E-07
  8.5000000E+03  3.7277312E-07
  8.7500000E+03  3.4060596E-07
  9.0000000E+03  3.1188187E-07
  9.2500000E+03  2.8616456E-07
  9.5000000E+03  2.6308132E-07
  9.7500000E+03  2.4231244E-07
  1.0000000E+04  2.2358215E-07
  1.0250000E+04  2.0665154E-07
  1.0500000E+04  1.9131412E-07
  1.0750000E+04  1.7739085E-07
  1.1000000E+04  1.6472604E-07
  1.1250000E+04  1.5318393E-07
  1.1500000E+04  1.4264579E-07
  1.2000000E+04  1.2417722E-07
  1.2500000E+04  1.0862731E-07
  1.3000000E+04  9.5455147E-08
  1.3500000E+04  8.4234377E-08
  1.4000000E+04  7.4625787E-08
  1.4500000E+04  6.6357439E-08
  1.5000000E+04  5.9209751E-08
  1.5500000E+04  5.3004228E-08
  1.6000000E+04  4.7594839E-08
  1.6500000E+04  4.2861411E-08
  1.7000000E+04  3.8704526E-08
  1.7500000E+04  3.5041500E-08
  1.8000000E+04  3.1803216E-08
  1.8500000E+04  2.8931636E-08
  1.9000000E+04  2.6377809E-08
  1.9500000E+04  2.4100281E-08
  2.0000000E+04  2.2063795E-08
  2.0500000E+04  2.0238255E-08
  2.1000000E+04  1.8597879E-08
  2.1500000E+04  1.7120503E-08
  2.2000000E+04  1.5787007E-08
  2.2500000E+04  1.4580845E-08
  2.3000000E+04  1.3487655E-08
  2.3500000E+04  1.2494937E-08
  2.4000000E+04  1.1591781E-08
  2.4500000E+04  1.0768642E-08
  2.5000000E+04  1.0017141E-08
  2.6000000E+04  8.7004541E-09
  2.7000000E+04  7.5925546E-09
  2.8000000E+04  6.6549033E-09
  2.9000000E+04  5.8570433E-09
  3.0000000E+04  5.1747042E-09
  3.1000000E+04  4.5883979E-09
  3.2000000E+04  4.0823643E-09
  3.3000000E+04  3.6437780E-09
  3.4000000E+04  3.2621446E-09
  3.5000000E+04  2.9288283E-09
  3.6000000E+04  2.6366851E-09
  3.7000000E+04  2.3797746E-09
  3.8000000E+04  2.1531323E-09
  3.9000000E+04  1.9525911E-09
  4.0000000E+04  1.7746395E-09
  4.1000000E+04  1.6163054E-09
  4.2000000E+04  1.4750622E-09
  4.3000000E+04  1.3487541E-09
  4.4000000E+04  1.2355352E-09
  4.5000000E+04  1.1338188E-09
  4.6000000E+04  1.0422375E-09
  4.7000000E+04  9.5960931E-10
  4.8000000E+04  8.8490987E-10
  5.0000000E+04  7.5584922E-10
  5.1250000E+04  6.8688070E-10
  5.2500000E+04  6.2549907E-10
  5.3750000E+04  5.7073115E-10
  5.5000000E+04  5.2174582E-10
  5.7500000E+04  4.3837356E-10
  5.8750000E+04  4.0284604E-10
  6.0000000E+04  3.7079136E-10
  6.1250000E+04  3.4181318E-10
  6.2500000E+04  3.1556673E-10
  6.3750000E+04  2.9175124E-10
  6.5000000E+04  2.7010370E-10
  6.7500000E+04  2.3241829E-10
  7.0000000E+04  2.0097959E-10
  7.2500000E+04  1.7459556E-10
  7.5000000E+04  1.5233012E-10
  7.7500000E+04  1.3344233E-10
  8.0000000E+04  1.1734141E-10
  8.2500000E+04  1.0355303E-10
  8.5000000E+04  9.1693869E-11
  8.7500000E+04  8.1452311E-11
  9.0000000E+04  7.2573565E-11
  9.2500000E+04  6.4848172E-11
  9.5000000E+04  5.8103026E-11
  9.7500000E+04  5.2194368E-11
  1.0000000E+05  4.7002264E-11
  1.0250000E+05  4.2426219E-11
  1.0500000E+05  3.8381676E-11
  1.0750000E+05  3.4797204E-11
  1.1000000E+05  3.1612234E-11
  1.1250000E+05  2.8775229E-11
  1.1500000E+05  2.6242179E-11
  1.1750000E+05  2.3975377E-11
  1.2000000E+05  2.1942411E-11
  1.2250000E+05  2.0115339E-11
  1.2500000E+05  1.8469996E-11
  1.2750000E+05  1.6985425E-11
  1.3000000E+05  1.5643411E-11
  1.3250000E+05  1.4428077E-11
  1.3500000E+05  1.3325554E-11
  1.3750000E+05  1.2323696E-11
  1.4000000E+05  1.1411850E-11
  1.4250000E+05  1.0580653E-11
  1.4500000E+05  9.8218438E-12
  1.5000000E+05  8.4930132E-12
  1.5500000E+05  7.3763262E-12
  1.6000000E+05  6.4329299E-12
  1.6500000E+05  5.6318366E-12
  1.7000000E+05  4.9483073E-12
  1.7500000E+05  4.3624857E-12
  1.8000000E+05  3.8585437E-12
  1.8500000E+05  3.4236288E-12
  1.9000000E+05  3.0470941E-12


==> anc/colstop/sbethe/sdbase/oos37.tab <==
# Atomic number = 37   (Rb)
#
#      W/eV         OOS*eV
  
  
#  37   1  K1  EION =  1.520300000E+04 eV   249
#  S(0) = 1.152178E+00
  1.5199289E+02  0.0000000E+00
  1.5199289E+04  0.0000000E+00
  1.5199289E+04  1.0977756E-04
  1.5203000E+04  1.0977756E-04
  1.5203152E+04  1.0977756E-04
  1.5203463E+04  1.1116949E-04
  1.5203774E+04  1.1250326E-04
  1.5204085E+04  1.1378092E-04
  1.5204397E+04  1.1500449E-04
  1.5205019E+04  1.1729722E-04
  1.5205642E+04  1.1939667E-04
  1.5206887E+04  1.2307190E-04
  1.5208132E+04  1.2613226E-04
  1.5210622E+04  1.3074176E-04
  1.5213112E+04  1.3377640E-04
  1.5215602E+04  1.3564870E-04
  1.5218093E+04  1.3667653E-04
  1.5220583E+04  1.3710684E-04
  1.5223073E+04  1.3713054E-04
  1.5228053E+04  1.3650250E-04
  1.5233033E+04  1.3555622E-04
  1.5238014E+04  1.3467651E-04
  1.5242994E+04  1.3402253E-04
  1.5262915E+04  1.3356069E-04
  1.5272876E+04  1.3384516E-04
  1.5282836E+04  1.3399682E-04
  1.5292797E+04  1.3391720E-04
  1.5302758E+04  1.3365667E-04
  1.5312718E+04  1.3332111E-04
  1.5322679E+04  1.3300355E-04
  1.5332639E+04  1.3275552E-04
  1.5342600E+04  1.3258223E-04
  1.5352561E+04  1.3246056E-04
  1.5362521E+04  1.3235492E-04
  1.5382442E+04  1.3207428E-04
  1.5402364E+04  1.3163702E-04
  1.5422285E+04  1.3111387E-04
  1.5442206E+04  1.3061309E-04
  1.5462127E+04  1.3018279E-04
  1.5482049E+04  1.2979079E-04
  1.5521891E+04  1.2894584E-04
  1.5561733E+04  1.2798663E-04
  1.5601576E+04  1.2708505E-04
  1.5641418E+04  1.2625586E-04
  1.5681261E+04  1.2540674E-04
  1.5760945E+04  1.2368155E-04
  1.5800788E+04  1.2288044E-04
  1.5840630E+04  1.2208115E-04
  1.5920315E+04  1.2047370E-04
  1.6000000E+04  1.1892462E-04
  1.6250000E+04  1.1424877E-04
  1.6500000E+04  1.0980046E-04
  1.6750000E+04  1.0557168E-04
  1.7000000E+04  1.0155415E-04
  1.7500000E+04  9.4083491E-05
  1.8000000E+04  8.7312939E-05
  1.9000000E+04  7.5569463E-05
  2.0000000E+04  6.5813917E-05
  2.1000000E+04  5.7650022E-05
  2.2000000E+04  5.0767185E-05
  2.3000000E+04  4.4922973E-05
  2.4000000E+04  3.9930057E-05
  2.5000000E+04  3.5638407E-05
  2.6000000E+04  3.1930197E-05
  2.7000000E+04  2.8709892E-05
  2.8000000E+04  2.5900320E-05
  2.9000000E+04  2.3438546E-05
  3.0000000E+04  2.1272821E-05
  3.1000000E+04  1.9360342E-05
  3.2000000E+04  1.7665493E-05
  3.4000000E+04  1.4814227E-05
  3.6000000E+04  1.2532570E-05
  3.8000000E+04  1.0686386E-05
  4.0000000E+04  9.1775522E-06
  4.2000000E+04  7.9331947E-06
  4.4000000E+04  6.8984399E-06
  4.6000000E+04  6.0314558E-06
  4.8000000E+04  5.2999794E-06
  5.0000000E+04  4.6788714E-06
  5.2500000E+04  4.0279585E-06
  5.5000000E+04  3.4889418E-06
  5.7500000E+04  3.0391035E-06
  6.0000000E+04  2.6610025E-06
  6.5000000E+04  2.0688052E-06
  6.7500000E+04  1.8357134E-06
  7.0000000E+04  1.6351393E-06
  7.2500000E+04  1.4617038E-06
  7.5000000E+04  1.3110514E-06
  7.7500000E+04  1.1796306E-06
  8.0000000E+04  1.0645273E-06
  8.2500000E+04  9.6333597E-07
  8.5000000E+04  8.7405959E-07
  9.0000000E+04  7.2485436E-07
  9.5000000E+04  6.0652104E-07
  1.0000000E+05  5.1162493E-07
  1.0500000E+05  4.3475685E-07
  1.1000000E+05  3.7192190E-07
  1.1500000E+05  3.2012903E-07
  1.2000000E+05  2.7711098E-07
  1.2500000E+05  2.4112945E-07
  1.3000000E+05  2.1083774E-07
  1.3500000E+05  1.8518252E-07
  1.4000000E+05  1.6333250E-07
  1.4500000E+05  1.4462628E-07
  1.5000000E+05  1.2853351E-07
  1.5500000E+05  1.1462592E-07
  1.6000000E+05  1.0255535E-07
  1.6500000E+05  9.2036981E-08
  1.7000000E+05  8.2836428E-08
  1.7500000E+05  7.4759765E-08
  1.8000000E+05  6.7645697E-08
  1.8500000E+05  6.1359387E-08
  1.9000000E+05  5.5787602E-08
  2.0000000E+05  4.6420241E-08
  2.1000000E+05  3.8940355E-08
  2.2000000E+05  3.2908837E-08
  2.3000000E+05  2.8001502E-08
  2.4000000E+05  2.3975864E-08
  2.5000000E+05  2.0648416E-08
  2.6000000E+05  1.7878735E-08
  2.7000000E+05  1.5558298E-08
  2.8000000E+05  1.3602457E-08
  2.9000000E+05  1.1944596E-08
  3.0000000E+05  1.0531883E-08
  3.1000000E+05  9.3221000E-09
  3.2000000E+05  8.2812669E-09
  3.3000000E+05  7.3818592E-09
  3.4000000E+05  6.6014438E-09
  3.5000000E+05  5.9216285E-09
  3.6000000E+05  5.3272516E-09
  3.7000000E+05  4.8057496E-09
  3.8000000E+05  4.3466611E-09
  3.9000000E+05  3.9412347E-09
  4.0000000E+05  3.5821163E-09
  4.2000000E+05  2.9789296E-09
  4.4000000E+05  2.4978926E-09
  4.6000000E+05  2.1104718E-09
  4.8000000E+05  1.7956097E-09
  5.0000000E+05  1.5375731E-09
  5.2500000E+05  1.2770979E-09
  5.5000000E+05  1.0697604E-09
  5.7500000E+05  9.0303957E-10
  5.8750000E+05  8.3193139E-10
  6.0000000E+05  7.6772489E-10
  6.2500000E+05  6.5695632E-10
  6.5000000E+05  5.6556225E-10
  6.7500000E+05  4.8959955E-10
  7.0000000E+05  4.2603291E-10
  7.2500000E+05  3.7250268E-10
  7.5000000E+05  3.2715775E-10
  7.7500000E+05  2.8853478E-10
  8.0000000E+05  2.5546766E-10
  8.2500000E+05  2.2701987E-10
  8.5000000E+05  2.0243467E-10
  8.7500000E+05  1.8109671E-10
  9.0000000E+05  1.6250243E-10
  9.2500000E+05  1.4623731E-10
  9.5000000E+05  1.3195840E-10
  9.7500000E+05  1.1938053E-10
  1.0000000E+06  1.0826533E-10
  1.0250000E+06  9.8412643E-11
  1.0500000E+06  8.9653664E-11
  1.1000000E+06  7.4866522E-11
  1.1500000E+06  6.2996389E-11
  1.2000000E+06  5.3378007E-11
  1.2500000E+06  4.5517124E-11
  1.3000000E+06  3.9041902E-11
  1.3500000E+06  3.3669357E-11
  1.4000000E+06  2.9181829E-11
  1.4500000E+06  2.5410267E-11
  1.5000000E+06  2.2222174E-11
  1.5500000E+06  1.9512817E-11
  1.6000000E+06  1.7198778E-11
  1.6500000E+06  1.5213126E-11
  1.7000000E+06  1.3501777E-11
  1.7500000E+06  1.2020743E-11
  1.8000000E+06  1.0734042E-11
  1.8500000E+06  9.6120689E-12
  1.9000000E+06  8.6303379E-12
  1.9500000E+06  7.7684930E-12
  2.0000000E+06  7.0095390E-12
  2.0500000E+06  6.3392200E-12
  2.1000000E+06  5.7455217E-12
  2.2000000E+06  4.7488538E-12
  2.3000000E+06  3.9550925E-12
  2.4000000E+06  3.3171279E-12
  2.5000000E+06  2.8000604E-12
  2.6000000E+06  2.3777271E-12
  2.7000000E+06  2.0302961E-12
  2.8000000E+06  1.7425807E-12
  2.9000000E+06  1.5028459E-12
  3.0000000E+06  1.3019398E-12
  3.1000000E+06  1.1326655E-12
  3.2000000E+06  9.8932067E-13
  3.3000000E+06  8.6735558E-13
  3.4000000E+06  7.6311602E-13
  3.5000000E+06  6.7364889E-13
  3.6000000E+06  5.9655411E-13
  3.7000000E+06  5.2986961E-13
  3.8000000E+06  4.7198281E-13
  3.9000000E+06  4.2156175E-13
  4.0000000E+06  3.7750112E-13
  4.1000000E+06  3.3887960E-13
  4.2000000E+06  3.0492597E-13
  4.3000000E+06  2.7499204E-13
  4.4000000E+06  2.4853097E-13
  4.6000000E+06  2.0424474E-13
  4.8000000E+06  1.6912982E-13
  5.0000000E+06  1.4103805E-13
  5.1250000E+06  1.2632240E-13
  5.2500000E+06  1.1341662E-13
  5.3750000E+06  1.0206547E-13
  5.5000000E+06  9.2054132E-14
  5.7500000E+06  7.5352753E-14
  5.8750000E+06  6.8378034E-14
  6.0000000E+06  6.2165335E-14
  6.2500000E+06  5.1657039E-14
  6.5000000E+06  4.3212684E-14
  6.7500000E+06  3.6373666E-14
  7.0000000E+06  3.0794421E-14
  7.2500000E+06  2.6211936E-14
  7.5000000E+06  2.2424218E-14
  7.7500000E+06  1.9274806E-14
  8.0000000E+06  1.6641525E-14
  8.2500000E+06  1.4428245E-14
  8.5000000E+06  1.2558793E-14
  8.7500000E+06  1.0972397E-14
  9.0000000E+06  9.6202649E-15
  9.2500000E+06  8.4629908E-15
  9.5000000E+06  7.4685750E-15
  9.7500000E+06  6.6108910E-15
  1.0000000E+07  5.8684983E-15
  1.0250000E+07  5.2237169E-15
  1.0500000E+07  4.6619009E-15
  1.0750000E+07  4.1708641E-15
  1.1000000E+07  3.7404236E-15
  1.1250000E+07  3.3620334E-15
  1.1500000E+07  3.0284982E-15
  1.2000000E+07  2.4725985E-15
  1.2500000E+07  2.0342845E-15
  1.3000000E+07  1.6855949E-15
  1.3500000E+07  1.4059145E-15
  1.4000000E+07  1.1798517E-15
  1.4500000E+07  9.9576342E-16
  1.5000000E+07  8.4480960E-16
  1.5500000E+07  7.2023418E-16
  1.6000000E+07  6.1688498E-16
  1.6500000E+07  5.3075048E-16
  1.7000000E+07  4.5864101E-16
  
  
#  37   2  L1  EION =  2.068000000E+03 eV   271
#  S(0) = 1.287942E+00
  2.0643988E+01  0.0000000E+00
  2.0643988E+03  0.0000000E+00
  2.0643988E+03  4.7200588E-04
  2.0680000E+03  4.7200588E-04
  2.0680205E+03  4.7200588E-04
  2.0684202E+03  4.7971699E-04
  2.0688200E+03  4.8700794E-04
  2.0692197E+03  4.9389778E-04
  2.0696195E+03  5.0040512E-04
  2.0704189E+03  5.1234416E-04
  2.0712184E+03  5.2296188E-04
  2.0728174E+03  5.4072162E-04
  2.0744164E+03  5.5454316E-04
  2.0776143E+03  5.7303033E-04
  2.0808123E+03  5.8266265E-04
  2.0840102E+03  5.8643574E-04
  2.0872082E+03  5.8650468E-04
  2.0904061E+03  5.8440141E-04
  2.0936041E+03  5.8118370E-04
  2.0968020E+03  5.7755462E-04
  2.1000000E+03  5.7395795E-04
  2.1062500E+03  5.6789066E-04
  2.1125000E+03  5.6354728E-04
  2.1187500E+03  5.6075610E-04
  2.1250000E+03  5.5901633E-04
  2.1312500E+03  5.5778811E-04
  2.1375000E+03  5.5663013E-04
  2.1437500E+03  5.5525244E-04
  2.1500000E+03  5.5351828E-04
  2.1625000E+03  5.4899191E-04
  2.1750000E+03  5.4367182E-04
  2.1875000E+03  5.3838203E-04
  2.2000000E+03  5.3357284E-04
  2.2125000E+03  5.2926164E-04
  2.2250000E+03  5.2521497E-04
  2.2500000E+03  5.1692476E-04
  2.2625000E+03  5.1248247E-04
  2.2750000E+03  5.0791946E-04
  2.3000000E+03  4.9886434E-04
  2.3250000E+03  4.9035656E-04
  2.3500000E+03  4.8229937E-04
  2.3750000E+03  4.7431384E-04
  2.3875000E+03  4.7030198E-04
  2.4000000E+03  4.6628143E-04
  2.4500000E+03  4.5062779E-04
  2.4750000E+03  4.4323831E-04
  2.5000000E+03  4.3608755E-04
  2.5500000E+03  4.2211901E-04
  2.6000000E+03  4.0863170E-04
  2.6500000E+03  3.9588332E-04
  2.7000000E+03  3.8377329E-04
  2.7500000E+03  3.7207755E-04
  2.8000000E+03  3.6086144E-04
  2.8500000E+03  3.5020628E-04
  2.9000000E+03  3.3998114E-04
  2.9500000E+03  3.3012607E-04
  3.0000000E+03  3.2067309E-04
  3.1000000E+03  3.0290977E-04
  3.2000000E+03  2.8645597E-04
  3.4000000E+03  2.5711372E-04
  3.6000000E+03  2.3175920E-04
  3.8000000E+03  2.0975827E-04
  4.0000000E+03  1.9053002E-04
  4.2000000E+03  1.7366652E-04
  4.4000000E+03  1.5880346E-04
  4.6000000E+03  1.4564031E-04
  4.8000000E+03  1.3393594E-04
  5.0000000E+03  1.2349047E-04
  5.2500000E+03  1.1195086E-04
  5.5000000E+03  1.0184636E-04
  5.7500000E+03  9.2956088E-05
  6.0000000E+03  8.5099224E-05
  6.5000000E+03  7.1915305E-05
  6.7500000E+03  6.6361553E-05
  7.0000000E+03  6.1378988E-05
  7.2500000E+03  5.6894555E-05
  7.5000000E+03  5.2846306E-05
  8.0000000E+03  4.5855041E-05
  8.5000000E+03  4.0067034E-05
  9.0000000E+03  3.5230329E-05
  9.5000000E+03  3.1153881E-05
  1.0000000E+04  2.7691724E-05
  1.0500000E+04  2.4731068E-05
  1.1000000E+04  2.2183093E-05
  1.1500000E+04  1.9977264E-05
  1.2000000E+04  1.8057321E-05
  1.2500000E+04  1.6377939E-05
  1.3000000E+04  1.4902204E-05
  1.3500000E+04  1.3599832E-05
  1.4000000E+04  1.2445837E-05
  1.4500000E+04  1.1419482E-05
  1.5000000E+04  1.0503443E-05
  1.6000000E+04  8.9463703E-06
  1.7000000E+04  7.6830116E-06
  1.8000000E+04  6.6468621E-06
  1.9000000E+04  5.7888027E-06
  2.0000000E+04  5.0719908E-06
  2.1000000E+04  4.4684100E-06
  2.2000000E+04  3.9564864E-06
  2.3000000E+04  3.5194180E-06
  2.4000000E+04  3.1439819E-06
  2.5000000E+04  2.8196720E-06
  2.6000000E+04  2.5380677E-06
  2.7000000E+04  2.2923638E-06
  2.8000000E+04  2.0770198E-06
  2.9000000E+04  1.8874933E-06
  3.0000000E+04  1.7200348E-06
  3.1000000E+04  1.5715313E-06
  3.2000000E+04  1.4393828E-06
  3.3000000E+04  1.3214063E-06
  3.4000000E+04  1.2157595E-06
  3.5000000E+04  1.1208805E-06
  3.6000000E+04  1.0354388E-06
  3.8000000E+04  8.8847569E-07
  4.0000000E+04  7.6754355E-07
  4.2000000E+04  6.6716256E-07
  4.4000000E+04  5.8317848E-07
  4.6000000E+04  5.1240293E-07
  4.8000000E+04  4.5236130E-07
  5.0000000E+04  4.0111321E-07
  5.2500000E+04  3.4710961E-07
  5.5000000E+04  3.0212913E-07
  5.7500000E+04  2.6438460E-07
  5.8750000E+04  2.4778147E-07
  6.0000000E+04  2.3249513E-07
  6.2500000E+04  2.0538260E-07
  6.5000000E+04  1.8219709E-07
  6.7500000E+04  1.6226271E-07
  7.0000000E+04  1.4503753E-07
  7.2500000E+04  1.3008368E-07
  7.5000000E+04  1.1704489E-07
  7.7500000E+04  1.0562935E-07
  8.0000000E+04  9.5596568E-08
  8.2500000E+04  8.6747170E-08
  8.5000000E+04  7.8914983E-08
  8.7500000E+04  7.1960796E-08
  9.0000000E+04  6.5767415E-08
  9.2500000E+04  6.0235722E-08
  9.5000000E+04  5.5281524E-08
  1.0000000E+05  4.6828737E-08
  1.0500000E+05  3.9948762E-08
  1.1000000E+05  3.4299564E-08
  1.1500000E+05  2.9623622E-08
  1.2000000E+05  2.5724675E-08
  1.2500000E+05  2.2451508E-08
  1.3000000E+05  1.9686425E-08
  1.3500000E+05  1.7336951E-08
  1.4000000E+05  1.5329815E-08
  1.4500000E+05  1.3606486E-08
  1.5000000E+05  1.2119851E-08
  1.5500000E+05  1.0831731E-08
  1.6000000E+05  9.7109849E-09
  1.6500000E+05  8.7320518E-09
  1.7000000E+05  7.8738356E-09
  1.7500000E+05  7.1188338E-09
  1.8000000E+05  6.4524471E-09
  1.8500000E+05  5.8624387E-09
  1.9000000E+05  5.3385061E-09
  1.9500000E+05  4.8719402E-09
  2.0000000E+05  4.4553464E-09
  2.0500000E+05  4.0824214E-09
  2.1000000E+05  3.7477731E-09
  2.2000000E+05  3.1754349E-09
  2.3000000E+05  2.7084231E-09
  2.4000000E+05  2.3242814E-09
  2.5000000E+05  2.0059558E-09
  2.6000000E+05  1.7403551E-09
  2.7000000E+05  1.5173316E-09
  2.8000000E+05  1.3289501E-09
  2.9000000E+05  1.1689493E-09
  3.0000000E+05  1.0323491E-09
  3.1000000E+05  9.1515911E-10
  3.2000000E+05  8.1416072E-10
  3.3000000E+05  7.2674111E-10
  3.4000000E+05  6.5076695E-10
  3.5000000E+05  5.8448639E-10
  3.6000000E+05  5.2645246E-10
  3.7000000E+05  4.7546393E-10
  3.8000000E+05  4.3051864E-10
  3.9000000E+05  3.9077671E-10
  4.0000000E+05  3.5553131E-10
  4.1000000E+05  3.2418512E-10
  4.2000000E+05  2.9623138E-10
  4.3000000E+05  2.7123848E-10
  4.4000000E+05  2.4883752E-10
  4.6000000E+05  2.1059020E-10
  4.8000000E+05  1.7944807E-10
  5.0000000E+05  1.5388165E-10
  5.1250000E+05  1.4020702E-10
  5.2500000E+05  1.2802641E-10
  5.3750000E+05  1.1714763E-10
  5.5000000E+05  1.0740674E-10
  5.7500000E+05  9.0797225E-11
  5.8750000E+05  8.3704280E-11
  6.0000000E+05  7.7294802E-11
  6.2500000E+05  6.6224963E-11
  6.5000000E+05  5.7078280E-11
  6.7500000E+05  4.9465874E-11
  7.0000000E+05  4.3087753E-11
  7.2500000E+05  3.7710379E-11
  7.5000000E+05  3.3150325E-11
  7.7500000E+05  2.9262227E-11
  8.0000000E+05  2.5930097E-11
  8.2500000E+05  2.3060750E-11
  8.5000000E+05  2.0578789E-11
  8.7500000E+05  1.8422809E-11
  9.0000000E+05  1.6542519E-11
  9.2500000E+05  1.4896493E-11
  9.5000000E+05  1.3450415E-11
  9.7500000E+05  1.2175710E-11
  1.0000000E+06  1.1048480E-11
  1.0250000E+06  1.0048641E-11
  1.0500000E+06  9.1592431E-12
  1.0750000E+06  8.3659156E-12
  1.1000000E+06  7.6564304E-12
  1.1250000E+06  7.0203453E-12
  1.1500000E+06  6.4487111E-12
  1.2000000E+06  5.4690621E-12
  1.2500000E+06  4.6676200E-12
  1.3000000E+06  4.0068262E-12
  1.3500000E+06  3.4580695E-12
  1.4000000E+06  2.9993260E-12
  1.4500000E+06  2.6134702E-12
  1.5000000E+06  2.2870648E-12
  1.5500000E+06  2.0094790E-12
  1.6000000E+06  1.7722361E-12
  1.6500000E+06  1.5685279E-12
  1.7000000E+06  1.3928498E-12
  1.7500000E+06  1.2407233E-12
  1.8000000E+06  1.1084813E-12
  1.8500000E+06  9.9310502E-13
  1.9000000E+06  8.9209589E-13
  1.9500000E+06  8.0337591E-13
  2.0000000E+06  7.2520834E-13
  2.0500000E+06  6.5613514E-13
  2.1000000E+06  5.9492737E-13
  2.1500000E+06  5.4054558E-13
  2.2000000E+06  4.9210639E-13
  2.2500000E+06  4.4885616E-13
  2.3000000E+06  4.1014972E-13
  2.4000000E+06  3.4422820E-13
  2.5000000E+06  2.9075945E-13
  2.6000000E+06  2.4705544E-13
  2.7000000E+06  2.1107769E-13
  2.8000000E+06  1.8126488E-13
  2.9000000E+06  1.5640889E-13
  3.0000000E+06  1.3556669E-13
  3.1000000E+06  1.1799628E-13
  3.2000000E+06  1.0310945E-13
  3.3000000E+06  9.0436560E-14
  3.4000000E+06  7.9600271E-14
  3.5000000E+06  7.0295464E-14
  3.6000000E+06  6.2273928E-14
  3.7000000E+06  5.5332632E-14
  3.8000000E+06  4.9304622E-14
  3.9000000E+06  4.4051940E-14
  4.0000000E+06  3.9460062E-14
  4.1000000E+06  3.5433495E-14
  4.2000000E+06  3.1892311E-14
  4.3000000E+06  2.8769386E-14
  4.4000000E+06  2.6008040E-14
  4.5000000E+06  2.3560220E-14
  4.6000000E+06  2.1385050E-14
  4.7000000E+06  1.9447580E-14
  4.8000000E+06  1.7717754E-14
  5.0000000E+06  1.4781592E-14
  5.1250000E+06  1.3242158E-14
  5.2500000E+06  1.1891108E-14
  5.3750000E+06  1.0702461E-14
  5.5000000E+06  9.6543555E-15
  5.7500000E+06  7.9078384E-15
  
  
#  37   3  L2  EION =  1.867000000E+03 eV   272
#  S(0) = 1.591172E+00
  1.8646578E+01  0.0000000E+00
  1.8646578E+03  0.0000000E+00
  1.8646578E+03  3.5206602E-03
  1.8670000E+03  3.5206602E-03
  1.8670187E+03  3.5206602E-03
  1.8674309E+03  3.2591705E-03
  1.8676371E+03  3.1329914E-03
  1.8678432E+03  3.0130217E-03
  1.8680493E+03  2.9002640E-03
  1.8682555E+03  2.7950780E-03
  1.8686677E+03  2.6070311E-03
  1.8694923E+03  2.3092723E-03
  1.8703168E+03  2.0915797E-03
  1.8711413E+03  1.9298149E-03
  1.8719659E+03  1.8072875E-03
  1.8727904E+03  1.7128537E-03
  1.8736149E+03  1.6390135E-03
  1.8744395E+03  1.5806136E-03
  1.8752640E+03  1.5340278E-03
  1.8760885E+03  1.4966434E-03
  1.8769131E+03  1.4665356E-03
  1.8785621E+03  1.4226959E-03
  1.8802112E+03  1.3944533E-03
  1.8818603E+03  1.3767895E-03
  1.8835093E+03  1.3664009E-03
  1.8851584E+03  1.3610146E-03
  1.8868075E+03  1.3590124E-03
  1.8901056E+03  1.3607540E-03
  1.8934037E+03  1.3654386E-03
  1.8967019E+03  1.3697559E-03
  1.9000000E+03  1.3721246E-03
  1.9062500E+03  1.3699505E-03
  1.9125000E+03  1.3608821E-03
  1.9187500E+03  1.3485808E-03
  1.9250000E+03  1.3360648E-03
  1.9312500E+03  1.3249739E-03
  1.9375000E+03  1.3157607E-03
  1.9500000E+03  1.3014585E-03
  1.9625000E+03  1.2884518E-03
  1.9750000E+03  1.2733315E-03
  1.9812500E+03  1.2647660E-03
  1.9875000E+03  1.2557100E-03
  2.0000000E+03  1.2369283E-03
  2.0250000E+03  1.2008218E-03
  2.0500000E+03  1.1676077E-03
  2.0750000E+03  1.1342332E-03
  2.0875000E+03  1.1171600E-03
  2.1000000E+03  1.1001022E-03
  2.1250000E+03  1.0669404E-03
  2.1500000E+03  1.0356607E-03
  2.1750000E+03  1.0057327E-03
  2.2000000E+03  9.7654136E-04
  2.2250000E+03  9.4797079E-04
  2.2500000E+03  9.2046017E-04
  2.3000000E+03  8.6915977E-04
  2.3500000E+03  8.2172889E-04
  2.4000000E+03  7.7729929E-04
  2.4500000E+03  7.3624666E-04
  2.5000000E+03  6.9818432E-04
  2.5500000E+03  6.6255910E-04
  2.6000000E+03  6.2919523E-04
  2.6500000E+03  5.9815166E-04
  2.7000000E+03  5.6911051E-04
  2.7500000E+03  5.4176942E-04
  2.8000000E+03  5.1609487E-04
  2.9000000E+03  4.6943601E-04
  3.0000000E+03  4.2799875E-04
  3.1000000E+03  3.9118330E-04
  3.2000000E+03  3.5838815E-04
  3.4000000E+03  3.0267582E-04
  3.6000000E+03  2.5768714E-04
  3.8000000E+03  2.2096714E-04
  4.0000000E+03  1.9072074E-04
  4.2000000E+03  1.6561492E-04
  4.4000000E+03  1.4461778E-04
  4.6000000E+03  1.2693221E-04
  4.8000000E+03  1.1193876E-04
  5.0000000E+03  9.9151344E-05
  5.2500000E+03  8.5690054E-05
  5.5000000E+03  7.4491698E-05
  5.7500000E+03  6.5106865E-05
  6.0000000E+03  5.7188177E-05
  6.5000000E+03  4.4721940E-05
  6.7500000E+03  3.9790902E-05
  7.0000000E+03  3.5535278E-05
  7.2500000E+03  3.1845250E-05
  7.5000000E+03  2.8631503E-05
  7.7500000E+03  2.5820942E-05
  8.0000000E+03  2.3353394E-05
  8.2500000E+03  2.1179047E-05
  8.5000000E+03  1.9256432E-05
  9.0000000E+03  1.6033192E-05
  9.5000000E+03  1.3466803E-05
  1.0000000E+04  1.1401142E-05
  1.0500000E+04  9.7220059E-06
  1.1000000E+04  8.3448233E-06
  1.1500000E+04  7.2060765E-06
  1.2000000E+04  6.2574042E-06
  1.2500000E+04  5.4615900E-06
  1.3000000E+04  4.7897213E-06
  1.3500000E+04  4.2191243E-06
  1.4000000E+04  3.7318574E-06
  1.4500000E+04  3.3136071E-06
  1.5000000E+04  2.9528687E-06
  1.5500000E+04  2.6403301E-06
  1.6000000E+04  2.3684033E-06
  1.6500000E+04  2.1308678E-06
  1.7000000E+04  1.9225943E-06
  1.8000000E+04  1.5775304E-06
  1.9000000E+04  1.3069240E-06
  2.0000000E+04  1.0921942E-06
  2.1000000E+04  9.1997803E-07
  2.2000000E+04  7.8051446E-07
  2.3000000E+04  6.6657151E-07
  2.4000000E+04  5.7272191E-07
  2.5000000E+04  4.9484406E-07
  2.6000000E+04  4.2977378E-07
  2.7000000E+04  3.7505735E-07
  2.8000000E+04  3.2877427E-07
  2.9000000E+04  2.8940842E-07
  3.0000000E+04  2.5575335E-07
  3.1000000E+04  2.2684174E-07
  3.2000000E+04  2.0189265E-07
  3.3000000E+04  1.8027142E-07
  3.4000000E+04  1.6145914E-07
  3.5000000E+04  1.4502904E-07
  3.6000000E+04  1.3062823E-07
  3.8000000E+04  1.0678956E-07
  4.0000000E+04  8.8125121E-08
  4.2000000E+04  7.3345478E-08
  4.4000000E+04  6.1521062E-08
  4.6000000E+04  5.1971722E-08
  4.8000000E+04  4.4193034E-08
  5.0000000E+04  3.7806287E-08
  5.2500000E+04  3.1348793E-08
  5.5000000E+04  2.6202217E-08
  5.7500000E+04  2.2060911E-08
  5.8750000E+04  2.0294243E-08
  6.0000000E+04  1.8699098E-08
  6.2500000E+04  1.5947906E-08
  6.5000000E+04  1.3679566E-08
  6.7500000E+04  1.1796368E-08
  7.0000000E+04  1.0222858E-08
  7.2500000E+04  8.9002319E-09
  7.5000000E+04  7.7822734E-09
  7.7500000E+04  6.8323670E-09
  8.0000000E+04  6.0212924E-09
  8.2500000E+04  5.3255678E-09
  8.5000000E+04  4.7261980E-09
  8.7500000E+04  4.2077233E-09
  9.0000000E+04  3.7574908E-09
  9.2500000E+04  3.3650869E-09
  9.5000000E+04  3.0218960E-09
  1.0000000E+05  2.4556861E-09
  1.0500000E+05  2.0144809E-09
  1.1000000E+05  1.6668298E-09
  1.1500000E+05  1.3900950E-09
  1.2000000E+05  1.1677466E-09
  1.2500000E+05  9.8755580E-10
  1.3000000E+05  8.4036749E-10
  1.3500000E+05  7.1925057E-10
  1.4000000E+05  6.1890405E-10
  1.4500000E+05  5.3523532E-10
  1.5000000E+05  4.6505637E-10
  1.5500000E+05  4.0586341E-10
  1.6000000E+05  3.5567501E-10
  1.6500000E+05  3.1291163E-10
  1.7000000E+05  2.7630552E-10
  1.7500000E+05  2.4483270E-10
  1.8000000E+05  2.1766112E-10
  1.8500000E+05  1.9411084E-10
  1.9000000E+05  1.7362316E-10
  1.9500000E+05  1.5573674E-10
  2.0000000E+05  1.4006878E-10
  2.0500000E+05  1.2630013E-10
  2.1000000E+05  1.1416360E-10
  2.2000000E+05  9.3923177E-11
  2.3000000E+05  7.7935160E-11
  2.4000000E+05  6.5179076E-11
  2.5000000E+05  5.4907412E-11
  2.6000000E+05  4.6565645E-11
  2.7000000E+05  3.9737597E-11
  2.8000000E+05  3.4107545E-11
  2.9000000E+05  2.9433566E-11
  3.0000000E+05  2.5528543E-11
  3.1000000E+05  2.2246486E-11
  3.2000000E+05  1.9472558E-11
  3.3000000E+05  1.7115749E-11
  3.4000000E+05  1.5103416E-11
  3.5000000E+05  1.3377180E-11
  3.6000000E+05  1.1889826E-11
  3.7000000E+05  1.0602945E-11
  3.8000000E+05  9.4851112E-12
  3.9000000E+05  8.5104684E-12
  4.0000000E+05  7.6576357E-12
  4.2000000E+05  6.2493000E-12
  4.4000000E+05  5.1501449E-12
  4.6000000E+05  4.2823336E-12
  4.8000000E+05  3.5899102E-12
  5.0000000E+05  3.0320507E-12
  5.2500000E+05  2.4787339E-12
  5.5000000E+05  2.0462284E-12
  5.7500000E+05  1.7042085E-12
  5.8750000E+05  1.5600615E-12
  6.0000000E+05  1.4308659E-12
  6.2500000E+05  1.2102826E-12
  6.5000000E+05  1.0306807E-12
  6.7500000E+05  8.8324117E-13
  7.0000000E+05  7.6128238E-13
  7.2500000E+05  6.5968804E-13
  7.5000000E+05  5.7450307E-13
  7.7500000E+05  5.0264138E-13
  8.0000000E+05  4.4167371E-13
  8.2500000E+05  3.8967321E-13
  8.5000000E+05  3.4509993E-13
  8.7500000E+05  3.0671417E-13
  9.0000000E+05  2.7351137E-13
  9.2500000E+05  2.4467263E-13
  9.5000000E+05  2.1952646E-13
  9.7500000E+05  1.9751911E-13
  1.0000000E+06  1.7819158E-13
  1.0250000E+06  1.6116140E-13
  1.0500000E+06  1.4610845E-13
  1.1000000E+06  1.2089920E-13
  1.1500000E+06  1.0087006E-13
  1.2000000E+06  8.4795301E-14
  1.2500000E+06  7.1775046E-14
  1.3000000E+06  6.1139763E-14
  1.3500000E+06  5.2385098E-14
  1.4000000E+06  4.5126871E-14
  1.4500000E+06  3.9069409E-14
  1.5000000E+06  3.3982955E-14
  1.5500000E+06  2.9687410E-14
  1.6000000E+06  2.6040438E-14
  1.6500000E+06  2.2928657E-14
  1.7000000E+06  2.0261102E-14
  1.7500000E+06  1.7964323E-14
  1.8000000E+06  1.5978623E-14
  1.8500000E+06  1.4255184E-14
  1.9000000E+06  1.2753860E-14
  1.9500000E+06  1.1441467E-14
  2.0000000E+06  1.0290438E-14
  2.0500000E+06  9.2777651E-15
  2.1000000E+06  8.3841578E-15
  2.2000000E+06  6.8917082E-15
  2.3000000E+06  5.7108414E-15
  2.4000000E+06  4.7674531E-15
  2.5000000E+06  4.0070919E-15
  2.6000000E+06  3.3892420E-15
  2.7000000E+06  2.8834040E-15
  2.8000000E+06  2.4663762E-15
  2.9000000E+06  2.1203335E-15
  3.0000000E+06  1.8314545E-15
  3.1000000E+06  1.5889343E-15
  3.2000000E+06  1.3842585E-15
  3.3000000E+06  1.2106650E-15
  3.4000000E+06  1.0627460E-15
  3.5000000E+06  9.3614737E-16
  3.6000000E+06  8.2734329E-16
  3.7000000E+06  7.3346314E-16
  3.8000000E+06  6.5215714E-16
  3.9000000E+06  5.8149415E-16
  4.0000000E+06  5.1987724E-16
  4.1000000E+06  4.6597842E-16
  4.2000000E+06  4.1868850E-16
  4.3000000E+06  3.7707566E-16
  4.4000000E+06  3.4035257E-16
  4.6000000E+06  2.7902135E-16
  4.8000000E+06  2.3050891E-16
  5.0000000E+06  1.9180815E-16
  5.1250000E+06  1.7159683E-16
  5.2500000E+06  1.5391855E-16
  
  
#  37   4  L3  EION =  1.807000000E+03 eV   270
#  S(0) = 3.172709E+00
  1.8047193E+01  0.0000000E+00
  1.8047193E+03  0.0000000E+00
  1.8047193E+03  7.2913656E-03
  1.8070000E+03  7.2913656E-03
  1.8070181E+03  7.2913656E-03
  1.8075992E+03  6.5798651E-03
  1.8078898E+03  6.2416053E-03
  1.8081803E+03  5.9288541E-03
  1.8084709E+03  5.6441690E-03
  1.8087615E+03  5.3872249E-03
  1.8093426E+03  4.9490702E-03
  1.8099237E+03  4.5960678E-03
  1.8105049E+03  4.3102493E-03
  1.8110860E+03  4.0769382E-03
  1.8116671E+03  3.8848006E-03
  1.8128294E+03  3.5916891E-03
  1.8139917E+03  3.3838620E-03
  1.8151540E+03  3.2333662E-03
  1.8163162E+03  3.1228720E-03
  1.8174785E+03  3.0411566E-03
  1.8186408E+03  2.9806568E-03
  1.8198031E+03  2.9360910E-03
  1.8209653E+03  2.9036556E-03
  1.8232899E+03  2.8645838E-03
  1.8256144E+03  2.8479674E-03
  1.8279390E+03  2.8443279E-03
  1.8302635E+03  2.8475814E-03
  1.8325881E+03  2.8537489E-03
  1.8349126E+03  2.8602564E-03
  1.8395617E+03  2.8686398E-03
  1.8442108E+03  2.8673472E-03
  1.8535090E+03  2.8400825E-03
  1.8628072E+03  2.7996510E-03
  1.8721054E+03  2.7629181E-03
  1.8814036E+03  2.7344133E-03
  1.8907018E+03  2.7115139E-03
  1.9000000E+03  2.6898432E-03
  1.9125000E+03  2.6573712E-03
  1.9250000E+03  2.6195760E-03
  1.9375000E+03  2.5787611E-03
  1.9500000E+03  2.5380182E-03
  1.9625000E+03  2.4991343E-03
  1.9750000E+03  2.4621535E-03
  2.0000000E+03  2.3902843E-03
  2.0250000E+03  2.3170011E-03
  2.0500000E+03  2.2436951E-03
  2.0750000E+03  2.1737580E-03
  2.1000000E+03  2.1077050E-03
  2.1500000E+03  1.9819758E-03
  2.1750000E+03  1.9216839E-03
  2.2000000E+03  1.8639019E-03
  2.2250000E+03  1.8089506E-03
  2.2500000E+03  1.7564675E-03
  2.3000000E+03  1.6568253E-03
  2.4000000E+03  1.4786167E-03
  2.5000000E+03  1.3254505E-03
  2.6000000E+03  1.1924968E-03
  2.7000000E+03  1.0763628E-03
  2.8000000E+03  9.7452447E-04
  2.9000000E+03  8.8475678E-04
  3.0000000E+03  8.0541226E-04
  3.1000000E+03  7.3501798E-04
  3.2000000E+03  6.7229531E-04
  3.4000000E+03  5.6628912E-04
  3.6000000E+03  4.8085971E-04
  3.8000000E+03  4.1133563E-04
  4.0000000E+03  3.5426119E-04
  4.2000000E+03  3.0699806E-04
  4.4000000E+03  2.6754997E-04
  4.6000000E+03  2.3439063E-04
  4.8000000E+03  2.0633530E-04
  5.0000000E+03  1.8245404E-04
  5.2500000E+03  1.5736525E-04
  5.5000000E+03  1.3653855E-04
  5.7500000E+03  1.1911954E-04
  6.0000000E+03  1.0444955E-04
  6.5000000E+03  8.1414288E-05
  6.7500000E+03  7.2325758E-05
  7.0000000E+03  6.4494189E-05
  7.2500000E+03  5.7713525E-05
  7.5000000E+03  5.1816602E-05
  8.0000000E+03  4.2151722E-05
  8.5000000E+03  3.4669784E-05
  9.0000000E+03  2.8798136E-05
  9.5000000E+03  2.4133644E-05
  1.0000000E+04  2.0387480E-05
  1.0500000E+04  1.7348903E-05
  1.1000000E+04  1.4861820E-05
  1.1500000E+04  1.2809236E-05
  1.2000000E+04  1.1102389E-05
  1.2500000E+04  9.6731176E-06
  1.3000000E+04  8.4685369E-06
  1.3500000E+04  7.4472314E-06
  1.4000000E+04  6.5764827E-06
  1.4500000E+04  5.8302324E-06
  1.5000000E+04  5.1875691E-06
  1.5500000E+04  4.6315915E-06
  1.6000000E+04  4.1485490E-06
  1.6500000E+04  3.7271852E-06
  1.7000000E+04  3.3582297E-06
  1.8000000E+04  2.7481279E-06
  1.9000000E+04  2.2708821E-06
  2.0000000E+04  1.8930953E-06
  2.1000000E+04  1.5908072E-06
  2.2000000E+04  1.3465542E-06
  2.3000000E+04  1.1474263E-06
  2.4000000E+04  9.8375404E-07
  2.5000000E+04  8.4820891E-07
  2.6000000E+04  7.3517544E-07
  2.7000000E+04  6.4030704E-07
  2.8000000E+04  5.6020785E-07
  2.9000000E+04  4.9220169E-07
  3.0000000E+04  4.3416240E-07
  3.1000000E+04  3.8438815E-07
  3.2000000E+04  3.4150713E-07
  3.3000000E+04  3.0440625E-07
  3.4000000E+04  2.7217673E-07
  3.5000000E+04  2.4407227E-07
  3.6000000E+04  2.1947665E-07
  3.8000000E+04  1.7885097E-07
  4.0000000E+04  1.4713531E-07
  4.2000000E+04  1.2209126E-07
  4.4000000E+04  1.0210924E-07
  4.6000000E+04  8.6014353E-08
  4.8000000E+04  7.2937388E-08
  5.0000000E+04  6.2227221E-08
  5.2500000E+04  5.1427715E-08
  5.5000000E+04  4.2845964E-08
  5.7500000E+04  3.5960230E-08
  5.8750000E+04  3.3029069E-08
  6.0000000E+04  3.0386129E-08
  6.2500000E+04  2.5836867E-08
  6.5000000E+04  2.2095969E-08
  6.7500000E+04  1.8998287E-08
  7.0000000E+04  1.6416577E-08
  7.2500000E+04  1.4251897E-08
  7.5000000E+04  1.2426650E-08
  7.7500000E+04  1.0879494E-08
  8.0000000E+04  9.5615766E-09
  8.2500000E+04  8.4337175E-09
  8.5000000E+04  7.4642865E-09
  8.7500000E+04  6.6275932E-09
  9.0000000E+04  5.9026486E-09
  9.2500000E+04  5.2722105E-09
  9.5000000E+04  4.7220417E-09
  1.0000000E+05  3.8172222E-09
  1.0500000E+05  3.1151561E-09
  1.1000000E+05  2.5642698E-09
  1.1500000E+05  2.1275652E-09
  1.2000000E+05  1.7781156E-09
  1.2500000E+05  1.4960655E-09
  1.3000000E+05  1.2665958E-09
  1.3500000E+05  1.0785226E-09
  1.4000000E+05  9.2331839E-10
  1.4500000E+05  7.9441891E-10
  1.5000000E+05  6.8672595E-10
  1.5500000E+05  5.9624701E-10
  1.6000000E+05  5.1983142E-10
  1.6500000E+05  4.5497483E-10
  1.7000000E+05  3.9967289E-10
  1.7500000E+05  3.5231113E-10
  1.8000000E+05  3.1158137E-10
  1.8500000E+05  2.7641755E-10
  1.9000000E+05  2.4594604E-10
  2.0000000E+05  1.9632607E-10
  2.1000000E+05  1.5831759E-10
  2.2000000E+05  1.2885399E-10
  2.3000000E+05  1.0576436E-10
  2.4000000E+05  8.7488637E-11
  2.5000000E+05  7.2889998E-11
  2.6000000E+05  6.1129679E-11
  2.7000000E+05  5.1581496E-11
  2.8000000E+05  4.3772877E-11
  2.9000000E+05  3.7343657E-11
  3.0000000E+05  3.2016753E-11
  3.1000000E+05  2.7577131E-11
  3.2000000E+05  2.3856561E-11
  3.3000000E+05  2.0722420E-11
  3.4000000E+05  1.8069394E-11
  3.5000000E+05  1.5813301E-11
  3.6000000E+05  1.3886432E-11
  3.7000000E+05  1.2233996E-11
  3.8000000E+05  1.0811403E-11
  3.9000000E+05  9.5821763E-12
  4.0000000E+05  8.5163188E-12
  4.2000000E+05  6.7797906E-12
  4.4000000E+05  5.4495111E-12
  4.6000000E+05  4.4188880E-12
  4.8000000E+05  3.6121472E-12
  5.0000000E+05  2.9746465E-12
  5.1250000E+05  2.6439427E-12
  5.2500000E+05  2.3559927E-12
  5.3750000E+05  2.1045064E-12
  5.5000000E+05  1.8842287E-12
  5.7500000E+05  1.5203640E-12
  5.8750000E+05  1.3699296E-12
  6.0000000E+05  1.2367884E-12
  6.2500000E+05  1.0136655E-12
  6.5000000E+05  8.3655776E-13
  6.7500000E+05  6.9482930E-13
  7.0000000E+05  5.8055632E-13
  7.2500000E+05  4.8777372E-13
  7.5000000E+05  4.1194756E-13
  7.7500000E+05  3.4960077E-13
  8.0000000E+05  2.9804416E-13
  8.2500000E+05  2.5518155E-13
  8.5000000E+05  2.1936705E-13
  8.7500000E+05  1.8929937E-13
  9.0000000E+05  1.6394303E-13
  9.2500000E+05  1.4246900E-13
  9.5000000E+05  1.2420983E-13
  9.7500000E+05  1.0862510E-13
  1.0000000E+06  9.5274925E-14
  1.0250000E+06  8.3799522E-14
  1.0500000E+06  7.3903242E-14
  1.0750000E+06  6.5342077E-14
  1.1000000E+06  5.7913762E-14
  1.1250000E+06  5.1449965E-14
  1.1500000E+06  4.5810053E-14
  1.2000000E+06  3.6548918E-14
  1.2500000E+06  2.9392512E-14
  1.3000000E+06  2.3811879E-14
  1.3500000E+06  1.9423172E-14
  1.4000000E+06  1.5944666E-14
  1.4500000E+06  1.3167366E-14
  1.5000000E+06  1.0934724E-14
  1.5500000E+06  9.1284085E-15
  1.6000000E+06  7.6582038E-15
  1.6500000E+06  6.4547792E-15
  1.7000000E+06  5.4644636E-15
  1.7500000E+06  4.6454069E-15
  1.8000000E+06  3.9647568E-15
  1.8500000E+06  3.3965626E-15
  1.9000000E+06  2.9202057E-15
  1.9500000E+06  2.5192098E-15
  2.0000000E+06  2.1803382E-15
  2.0500000E+06  1.8929030E-15
  2.1000000E+06  1.6482330E-15
  2.1500000E+06  1.4392609E-15
  2.2000000E+06  1.2602001E-15
  2.2500000E+06  1.1062933E-15
  2.3000000E+06  9.7361317E-16
  2.3500000E+06  8.5890576E-16
  2.4000000E+06  7.5946471E-16
  2.4500000E+06  6.7303101E-16
  2.5000000E+06  5.9771267E-16
  2.6000000E+06  4.7431248E-16
  2.7000000E+06  3.7929358E-16
  2.8000000E+06  3.0549299E-16
  2.9000000E+06  2.4770798E-16
  3.0000000E+06  2.0212105E-16
  3.1000000E+06  1.6590339E-16
  3.2000000E+06  1.3693819E-16
  3.3000000E+06  1.1362782E-16
  3.4000000E+06  9.4756253E-17
  3.5000000E+06  7.9391854E-17
  3.6000000E+06  6.6815950E-17
  3.7000000E+06  5.6470498E-17
  3.8000000E+06  4.7919716E-17
  3.9000000E+06  4.0820582E-17
  4.0000000E+06  3.4901405E-17
  4.1000000E+06  2.9945811E-17
  4.2000000E+06  2.5780202E-17
  4.3000000E+06  2.2264882E-17
  4.4000000E+06  1.9287251E-17
  4.5000000E+06  1.6756106E-17
  4.6000000E+06  1.4597271E-17
  4.7000000E+06  1.2750633E-17
  4.8000000E+06  1.1166904E-17
  5.0000000E+06  8.6312672E-18
  
  
#  37   5  M1  EION =  3.250000000E+02 eV   286
#  S(0) = 1.078934E+00
  3.2140270E+00  0.0000000E+00
  3.2140270E+02  0.0000000E+00
  3.2140270E+02  1.3956293E-03
  3.2500000E+02  1.3956293E-03
  3.2500313E+02  1.3956293E-03
  3.2519059E+02  1.4061097E-03
  3.2537805E+02  1.4163031E-03
  3.2556552E+02  1.4262157E-03
  3.2575298E+02  1.4358535E-03
  3.2612790E+02  1.4543289E-03
  3.2650282E+02  1.4717767E-03
  3.2725266E+02  1.5037722E-03
  3.2800251E+02  1.5321906E-03
  3.2950219E+02  1.5795575E-03
  3.3100188E+02  1.6161175E-03
  3.3250157E+02  1.6437053E-03
  3.3400125E+02  1.6638365E-03
  3.3550094E+02  1.6777814E-03
  3.3700063E+02  1.6866166E-03
  3.4000000E+02  1.6924983E-03
  3.4250000E+02  1.6887689E-03
  3.4500000E+02  1.6799141E-03
  3.4750000E+02  1.6678277E-03
  3.5000000E+02  1.6539054E-03
  3.5250000E+02  1.6391494E-03
  3.5500000E+02  1.6242573E-03
  3.5750000E+02  1.6096933E-03
  3.6000000E+02  1.5957447E-03
  3.6500000E+02  1.5702364E-03
  3.7000000E+02  1.5480328E-03
  3.7500000E+02  1.5286688E-03
  3.8000000E+02  1.5113822E-03
  3.8500000E+02  1.4953745E-03
  3.9000000E+02  1.4799485E-03
  3.9500000E+02  1.4645838E-03
  4.0000000E+02  1.4489397E-03
  4.1000000E+02  1.4162899E-03
  4.2000000E+02  1.3821006E-03
  4.3000000E+02  1.3474811E-03
  4.4000000E+02  1.3135867E-03
  4.5000000E+02  1.2811316E-03
  4.6000000E+02  1.2503342E-03
  4.8000000E+02  1.1928251E-03
  4.9000000E+02  1.1654220E-03
  5.0000000E+02  1.1385704E-03
  5.1250000E+02  1.1056116E-03
  5.2500000E+02  1.0734155E-03
  5.5000000E+02  1.0120789E-03
  5.7500000E+02  9.5577732E-04
  5.8750000E+02  9.2949223E-04
  6.0000000E+02  9.0426985E-04
  6.2500000E+02  8.5650031E-04
  6.5000000E+02  8.1179169E-04
  6.7500000E+02  7.7002507E-04
  7.0000000E+02  7.3128791E-04
  7.2500000E+02  6.9545398E-04
  7.5000000E+02  6.6223919E-04
  8.0000000E+02  6.0217338E-04
  8.5000000E+02  5.4945316E-04
  9.0000000E+02  5.0332245E-04
  9.2500000E+02  4.8242943E-04
  9.5000000E+02  4.6276577E-04
  9.7500000E+02  4.4420804E-04
  1.0000000E+03  4.2669529E-04
  1.0500000E+03  3.9459492E-04
  1.1000000E+03  3.6596536E-04
  1.1500000E+03  3.4029732E-04
  1.2000000E+03  3.1717835E-04
  1.2500000E+03  2.9627495E-04
  1.3000000E+03  2.7733046E-04
  1.3500000E+03  2.6012617E-04
  1.4000000E+03  2.4445190E-04
  1.4500000E+03  2.3011979E-04
  1.5000000E+03  2.1697732E-04
  1.6000000E+03  1.9378802E-04
  1.7000000E+03  1.7406106E-04
  1.8000000E+03  1.5713932E-04
  1.9000000E+03  1.4251082E-04
  2.0000000E+03  1.2977831E-04
  2.1000000E+03  1.1863539E-04
  2.2000000E+03  1.0883302E-04
  2.3000000E+03  1.0016343E-04
  2.4000000E+03  9.2457659E-05
  2.5000000E+03  8.5578565E-05
  2.6000000E+03  7.9412892E-05
  2.7000000E+03  7.3866266E-05
  2.8000000E+03  6.8859487E-05
  2.9000000E+03  6.4325552E-05
  3.0000000E+03  6.0207385E-05
  3.1000000E+03  5.6456212E-05
  3.2000000E+03  5.3030191E-05
  3.4000000E+03  4.7014210E-05
  3.6000000E+03  4.1924715E-05
  3.8000000E+03  3.7583318E-05
  4.0000000E+03  3.3852447E-05
  4.2000000E+03  3.0624632E-05
  4.4000000E+03  2.7814914E-05
  4.6000000E+03  2.5355421E-05
  4.8000000E+03  2.3191408E-05
  5.0000000E+03  2.1278331E-05
  5.2500000E+03  1.9184820E-05
  5.5000000E+03  1.7369000E-05
  5.7500000E+03  1.5784871E-05
  6.0000000E+03  1.4395482E-05
  6.5000000E+03  1.2086635E-05
  6.7500000E+03  1.1122585E-05
  7.0000000E+03  1.0262061E-05
  7.2500000E+03  9.4911499E-06
  7.5000000E+03  8.7981682E-06
  7.7500000E+03  8.1732312E-06
  8.0000000E+03  7.6079430E-06
  8.2500000E+03  7.0951503E-06
  8.5000000E+03  6.6287342E-06
  9.0000000E+03  5.8147308E-06
  9.5000000E+03  5.1318006E-06
  1.0000000E+04  4.5540374E-06
  1.0500000E+04  4.0615317E-06
  1.1000000E+04  3.6388184E-06
  1.1500000E+04  3.2737416E-06
  1.2000000E+04  2.9566382E-06
  1.2500000E+04  2.6797535E-06
  1.3000000E+04  2.4368108E-06
  1.3500000E+04  2.2226897E-06
  1.4000000E+04  2.0331825E-06
  1.4500000E+04  1.8648065E-06
  1.5000000E+04  1.7146616E-06
  1.5500000E+04  1.5803182E-06
  1.6000000E+04  1.4597294E-06
  1.6500000E+04  1.3511616E-06
  1.7000000E+04  1.2531399E-06
  1.7500000E+04  1.1644033E-06
  1.8000000E+04  1.0838689E-06
  1.8500000E+04  1.0106035E-06
  1.9000000E+04  9.4379947E-07
  2.0000000E+04  8.2685959E-07
  2.1000000E+04  7.2844115E-07
  2.2000000E+04  6.4500132E-07
  2.3000000E+04  5.7378478E-07
  2.4000000E+04  5.1262570E-07
  2.5000000E+04  4.5980501E-07
  2.6000000E+04  4.1394604E-07
  2.7000000E+04  3.7393698E-07
  2.8000000E+04  3.3887318E-07
  2.9000000E+04  3.0801341E-07
  3.0000000E+04  2.8074629E-07
  3.1000000E+04  2.5656435E-07
  3.2000000E+04  2.3504400E-07
  3.3000000E+04  2.1582968E-07
  3.4000000E+04  1.9862137E-07
  3.5000000E+04  1.8316478E-07
  3.6000000E+04  1.6924339E-07
  3.7000000E+04  1.5667208E-07
  3.8000000E+04  1.4529192E-07
  3.9000000E+04  1.3496590E-07
  4.0000000E+04  1.2557550E-07
  4.2000000E+04  1.0920320E-07
  4.4000000E+04  9.5499538E-08
  4.6000000E+04  8.3946150E-08
  4.8000000E+04  7.4140768E-08
  5.0000000E+04  6.5767941E-08
  5.2500000E+04  5.6940898E-08
  5.5000000E+04  4.9585067E-08
  5.7500000E+04  4.3409618E-08
  5.8750000E+04  4.0692198E-08
  6.0000000E+04  3.8189732E-08
  6.2500000E+04  3.3749803E-08
  6.5000000E+04  2.9951352E-08
  6.7500000E+04  2.6684208E-08
  7.0000000E+04  2.3859998E-08
  7.2500000E+04  2.1407288E-08
  7.5000000E+04  1.9267918E-08
  7.7500000E+04  1.7394231E-08
  8.0000000E+04  1.5746937E-08
  8.2500000E+04  1.4293461E-08
  8.5000000E+04  1.3006647E-08
  8.7500000E+04  1.1863733E-08
  9.0000000E+04  1.0845552E-08
  9.2500000E+04  9.9358873E-09
  9.5000000E+04  9.1209603E-09
  9.7500000E+04  8.3890156E-09
  1.0000000E+05  7.7299850E-09
  1.0250000E+05  7.1352141E-09
  1.0500000E+05  6.5972382E-09
  1.0750000E+05  6.1095961E-09
  1.1000000E+05  5.6666769E-09
  1.1250000E+05  5.2635935E-09
  1.1500000E+05  4.8960773E-09
  1.2000000E+05  4.2532473E-09
  1.2500000E+05  3.7133692E-09
  1.3000000E+05  3.2571158E-09
  1.3500000E+05  2.8692979E-09
  1.4000000E+05  2.5378724E-09
  1.4500000E+05  2.2532142E-09
  1.5000000E+05  2.0075749E-09
  1.5500000E+05  1.7946721E-09
  1.6000000E+05  1.6093790E-09
  1.6500000E+05  1.4474867E-09
  1.7000000E+05  1.3055206E-09
  1.7500000E+05  1.1805959E-09
  1.8000000E+05  1.0703056E-09
  1.8500000E+05  9.7263292E-10
  1.9000000E+05  8.8587929E-10
  1.9500000E+05  8.0860797E-10
  2.0000000E+05  7.3959863E-10
  2.0500000E+05  6.7781080E-10
  2.1000000E+05  6.2235419E-10
  2.1500000E+05  5.7246425E-10
  2.2000000E+05  5.2748229E-10
  2.2500000E+05  4.8683899E-10
  2.3000000E+05  4.5004093E-10
  2.4000000E+05  3.8631952E-10
  2.4500000E+05  3.5869501E-10
  2.5000000E+05  3.3349886E-10
  2.6000000E+05  2.8941391E-10
  2.7000000E+05  2.5238594E-10
  2.8000000E+05  2.2110111E-10
  2.9000000E+05  1.9452250E-10
  3.0000000E+05  1.7182550E-10
  3.1000000E+05  1.5234931E-10
  3.2000000E+05  1.3556065E-10
  3.3000000E+05  1.2102641E-10
  3.4000000E+05  1.0839271E-10
  3.5000000E+05  9.7368834E-11
  3.6000000E+05  8.7714657E-11
  3.7000000E+05  7.9230911E-11
  3.8000000E+05  7.1751363E-11
  3.9000000E+05  6.5136666E-11
  4.0000000E+05  5.9269509E-11
  4.1000000E+05  5.4050697E-11
  4.2000000E+05  4.9396037E-11
  4.3000000E+05  4.5233818E-11
  4.4000000E+05  4.1502751E-11
  4.5000000E+05  3.8150262E-11
  4.6000000E+05  3.5131108E-11
  4.7000000E+05  3.2406230E-11
  4.8000000E+05  2.9941810E-11
  5.0000000E+05  2.5680671E-11
  5.1250000E+05  2.3401162E-11
  5.2500000E+05  2.1370447E-11
  5.3750000E+05  1.9556544E-11
  5.5000000E+05  1.7932177E-11
  5.7500000E+05  1.5161948E-11
  5.8750000E+05  1.3978735E-11
  6.0000000E+05  1.2909415E-11
  6.1250000E+05  1.1941034E-11
  6.2500000E+05  1.1062328E-11
  6.3750000E+05  1.0263476E-11
  6.5000000E+05  9.5358840E-12
  6.7500000E+05  8.2652794E-12
  7.0000000E+05  7.2005279E-12
  7.2500000E+05  6.3027062E-12
  7.5000000E+05  5.5412200E-12
  7.7500000E+05  4.8918422E-12
  8.0000000E+05  4.3352442E-12
  8.2500000E+05  3.8558914E-12
  8.5000000E+05  3.4412127E-12
  8.7500000E+05  3.0809699E-12
  9.0000000E+05  2.7667735E-12
  9.2500000E+05  2.4917026E-12
  9.5000000E+05  2.2500218E-12
  9.7500000E+05  2.0369587E-12
  1.0000000E+06  1.8485224E-12
  1.0250000E+06  1.6813612E-12
  1.0500000E+06  1.5326477E-12
  1.0750000E+06  1.3999852E-12
  1.1000000E+06  1.2813339E-12
  1.1250000E+06  1.1749512E-12
  1.1500000E+06  1.0793424E-12
  1.1750000E+06  9.9322121E-13
  1.2000000E+06  9.1547782E-13
  1.2250000E+06  8.4515146E-13
  1.2500000E+06  7.8140795E-13
  1.3000000E+06  6.7085561E-13
  1.3500000E+06  5.7903685E-13
  1.4000000E+06  5.0226838E-13
  1.4500000E+06  4.3768817E-13
  1.5000000E+06  3.8305486E-13
  1.5500000E+06  3.3659391E-13
  1.6000000E+06  2.9688812E-13
  1.6500000E+06  2.6279217E-13
  1.7000000E+06  2.3337780E-13
  1.7500000E+06  2.0789255E-13
  1.8000000E+06  1.8572428E-13
  1.8500000E+06  1.6638236E-13
  1.9000000E+06  1.4946188E-13
  1.9500000E+06  1.3462102E-13
  
  
#  37   6  M2  EION =  2.510000000E+02 eV   290
#  S(0) = 1.365606E+00
  2.4825400E+00  0.0000000E+00
  2.4825400E+02  0.0000000E+00
  2.4825400E+02  3.2201480E-03
  2.5100000E+02  3.2201480E-03
  2.5100272E+02  3.2201480E-03
  2.5145259E+02  3.0201458E-03
  2.5167752E+02  2.9235356E-03
  2.5190245E+02  2.8320945E-03
  2.5212738E+02  2.7466728E-03
  2.5235231E+02  2.6675278E-03
  2.5280218E+02  2.5274965E-03
  2.5370190E+02  2.3100102E-03
  2.5415177E+02  2.2259784E-03
  2.5460163E+02  2.1546209E-03
  2.5505150E+02  2.0936972E-03
  2.5550136E+02  2.0414011E-03
  2.5640109E+02  1.9571825E-03
  2.5730082E+02  1.8934507E-03
  2.5820054E+02  1.8446089E-03
  2.5910027E+02  1.8068797E-03
  2.6000000E+02  1.7776405E-03
  2.6125000E+02  1.7476960E-03
  2.6250000E+02  1.7270900E-03
  2.6375000E+02  1.7134479E-03
  2.6500000E+02  1.7050967E-03
  2.6625000E+02  1.7008145E-03
  2.6750000E+02  1.6996818E-03
  2.7000000E+02  1.7041572E-03
  2.7250000E+02  1.7143814E-03
  2.7500000E+02  1.7276173E-03
  2.7750000E+02  1.7420093E-03
  2.8000000E+02  1.7563116E-03
  2.8500000E+02  1.7818101E-03
  2.9000000E+02  1.8013079E-03
  2.9500000E+02  1.8149648E-03
  3.0000000E+02  1.8241628E-03
  3.0500000E+02  1.8304639E-03
  3.1000000E+02  1.8351186E-03
  3.1500000E+02  1.8389180E-03
  3.2000000E+02  1.8422190E-03
  3.3000000E+02  1.8473454E-03
  3.4000000E+02  1.8491124E-03
  3.5000000E+02  1.8457779E-03
  3.6000000E+02  1.8366821E-03
  3.8000000E+02  1.8041990E-03
  3.9000000E+02  1.7834442E-03
  4.0000000E+02  1.7611013E-03
  4.1000000E+02  1.7376921E-03
  4.2000000E+02  1.7133421E-03
  4.4000000E+02  1.6616028E-03
  4.6000000E+02  1.6057621E-03
  4.8000000E+02  1.5473019E-03
  5.0000000E+02  1.4884446E-03
  5.2500000E+02  1.4165440E-03
  5.5000000E+02  1.3471572E-03
  5.7500000E+02  1.2799191E-03
  6.0000000E+02  1.2150231E-03
  6.5000000E+02  1.0944962E-03
  6.7500000E+02  1.0394486E-03
  7.0000000E+02  9.8756983E-04
  7.2500000E+02  9.3858908E-04
  7.5000000E+02  8.9228716E-04
  8.0000000E+02  8.0762371E-04
  8.5000000E+02  7.3302489E-04
  9.0000000E+02  6.6688096E-04
  9.5000000E+02  6.0807022E-04
  1.0000000E+03  5.5575674E-04
  1.0500000E+03  5.0920270E-04
  1.1000000E+03  4.6761676E-04
  1.1500000E+03  4.3029083E-04
  1.2000000E+03  3.9674455E-04
  1.2500000E+03  3.6657996E-04
  1.3000000E+03  3.3937841E-04
  1.3500000E+03  3.1475497E-04
  1.4000000E+03  2.9240599E-04
  1.4500000E+03  2.7209440E-04
  1.5000000E+03  2.5360852E-04
  1.6000000E+03  2.2133898E-04
  1.7000000E+03  1.9426386E-04
  1.8000000E+03  1.7138011E-04
  1.9000000E+03  1.5191467E-04
  2.0000000E+03  1.3526096E-04
  2.1000000E+03  1.2093212E-04
  2.2000000E+03  1.0853421E-04
  2.3000000E+03  9.7752028E-05
  2.4000000E+03  8.8331948E-05
  2.5000000E+03  8.0066713E-05
  2.6000000E+03  7.2785754E-05
  2.7000000E+03  6.6347773E-05
  2.8000000E+03  6.0634988E-05
  2.9000000E+03  5.5548687E-05
  3.0000000E+03  5.1005806E-05
  3.1000000E+03  4.6936135E-05
  3.2000000E+03  4.3280059E-05
  3.4000000E+03  3.7012602E-05
  3.6000000E+03  3.1877368E-05
  3.8000000E+03  2.7631808E-05
  4.0000000E+03  2.4092939E-05
  4.2000000E+03  2.1120967E-05
  4.4000000E+03  1.8607859E-05
  4.6000000E+03  1.6469252E-05
  4.8000000E+03  1.4638631E-05
  5.0000000E+03  1.3063083E-05
  5.2500000E+03  1.1388509E-05
  5.5000000E+03  9.9812997E-06
  5.7500000E+03  8.7907458E-06
  5.8750000E+03  8.2639700E-06
  6.0000000E+03  7.7771901E-06
  6.2500000E+03  6.9093196E-06
  6.5000000E+03  6.1622039E-06
  6.7500000E+03  5.5158370E-06
  7.0000000E+03  4.9540390E-06
  7.2500000E+03  4.4636261E-06
  7.5000000E+03  4.0337767E-06
  7.7500000E+03  3.6555596E-06
  8.0000000E+03  3.3215680E-06
  8.2500000E+03  3.0256284E-06
  8.5000000E+03  2.7625692E-06
  8.7500000E+03  2.5280319E-06
  9.0000000E+03  2.3183263E-06
  9.2500000E+03  2.1303128E-06
  9.5000000E+03  1.9613102E-06
  1.0000000E+04  1.6714714E-06
  1.0500000E+04  1.4340000E-06
  1.1000000E+04  1.2378053E-06
  1.1500000E+04  1.0744710E-06
  1.2000000E+04  9.3753517E-07
  1.2500000E+04  8.2198496E-07
  1.3000000E+04  7.2389397E-07
  1.3500000E+04  6.4015944E-07
  1.4000000E+04  5.6830869E-07
  1.4500000E+04  5.0635600E-07
  1.5000000E+04  4.5269529E-07
  1.5500000E+04  4.0601876E-07
  1.6000000E+04  3.6525477E-07
  1.6500000E+04  3.2952003E-07
  1.7000000E+04  2.9808249E-07
  1.7500000E+04  2.7033229E-07
  1.8000000E+04  2.4575880E-07
  1.8500000E+04  2.2393253E-07
  1.9000000E+04  2.0449063E-07
  1.9500000E+04  1.8712531E-07
  2.0000000E+04  1.7157438E-07
  2.0500000E+04  1.5761368E-07
  2.1000000E+04  1.4505087E-07
  2.2000000E+04  1.2347916E-07
  2.3000000E+04  1.0578508E-07
  2.4000000E+04  9.1157815E-08
  2.5000000E+04  7.8978494E-08
  2.6000000E+04  6.8769718E-08
  2.7000000E+04  6.0159655E-08
  2.8000000E+04  5.2856137E-08
  2.9000000E+04  4.6627650E-08
  3.0000000E+04  4.1289315E-08
  3.1000000E+04  3.6692427E-08
  3.2000000E+04  3.2716563E-08
  3.3000000E+04  2.9263578E-08
  3.4000000E+04  2.6253000E-08
  3.5000000E+04  2.3618477E-08
  3.6000000E+04  2.1305007E-08
  3.7000000E+04  1.9266772E-08
  3.8000000E+04  1.7465413E-08
  3.9000000E+04  1.5868673E-08
  4.0000000E+04  1.4449312E-08
  4.1000000E+04  1.3184235E-08
  4.2000000E+04  1.2053781E-08
  4.3000000E+04  1.1041152E-08
  4.4000000E+04  1.0131944E-08
  4.6000000E+04  8.5759329E-09
  4.8000000E+04  7.3054780E-09
  5.0000000E+04  6.2601134E-09
  5.1250000E+04  5.7001224E-09
  5.2500000E+04  5.2008299E-09
  5.3750000E+04  4.7545401E-09
  5.5000000E+04  4.3546701E-09
  5.7500000E+04  3.6723729E-09
  5.8750000E+04  3.3808775E-09
  6.0000000E+04  3.1174421E-09
  6.2500000E+04  2.6625049E-09
  6.5000000E+04  2.2867974E-09
  6.7500000E+04  1.9744047E-09
  7.0000000E+04  1.7130104E-09
  7.2500000E+04  1.4929980E-09
  7.5000000E+04  1.3067956E-09
  7.7500000E+04  1.1483944E-09
  8.0000000E+04  1.0129911E-09
  8.2500000E+04  8.9672040E-10
  8.5000000E+04  7.9645090E-10
  8.7500000E+04  7.0963073E-10
  9.0000000E+04  6.3416858E-10
  9.2500000E+04  5.6834133E-10
  9.5000000E+04  5.1072176E-10
  9.7500000E+04  4.6012205E-10
  1.0000000E+05  4.1554919E-10
  1.0250000E+05  3.7616949E-10
  1.0500000E+05  3.4128001E-10
  1.0750000E+05  3.1028566E-10
  1.1000000E+05  2.8268083E-10
  1.1250000E+05  2.5803445E-10
  1.1500000E+05  2.3597770E-10
  1.2000000E+05  1.9841056E-10
  1.2500000E+05  1.6793427E-10
  1.3000000E+05  1.4301548E-10
  1.3500000E+05  1.2249188E-10
  1.4000000E+05  1.0547340E-10
  1.4500000E+05  9.1272099E-11
  1.5000000E+05  7.9351564E-11
  1.5500000E+05  6.9290056E-11
  1.6000000E+05  6.0753495E-11
  1.6500000E+05  5.3475341E-11
  1.7000000E+05  4.7241483E-11
  1.7500000E+05  4.1878837E-11
  1.8000000E+05  3.7246651E-11
  1.8500000E+05  3.3229817E-11
  1.9000000E+05  2.9733699E-11
  1.9500000E+05  2.6680094E-11
  2.0000000E+05  2.4004074E-11
  2.0500000E+05  2.1651488E-11
  2.1000000E+05  1.9576966E-11
  2.1500000E+05  1.7742340E-11
  2.2000000E+05  1.6115375E-11
  2.2500000E+05  1.4668742E-11
  2.3000000E+05  1.3379188E-11
  2.4000000E+05  1.1194754E-11
  2.4500000E+05  1.0268253E-11
  2.5000000E+05  9.4347595E-12
  2.6000000E+05  8.0046847E-12
  2.7000000E+05  6.8335401E-12
  2.8000000E+05  5.8674340E-12
  2.9000000E+05  5.0650462E-12
  3.0000000E+05  4.3944000E-12
  3.1000000E+05  3.8305335E-12
  3.2000000E+05  3.3538014E-12
  3.3000000E+05  2.9486254E-12
  3.4000000E+05  2.6025656E-12
  3.5000000E+05  2.3056212E-12
  3.6000000E+05  2.0497002E-12
  3.7000000E+05  1.8282163E-12
  3.8000000E+05  1.6357796E-12
  3.9000000E+05  1.4679549E-12
  4.0000000E+05  1.3210734E-12
  4.1000000E+05  1.1920854E-12
  4.2000000E+05  1.0784456E-12
  4.3000000E+05  9.7801978E-13
  4.4000000E+05  8.8901107E-13
  4.5000000E+05  8.0989996E-13
  4.6000000E+05  7.3939700E-13
  4.7000000E+05  6.7640415E-13
  4.8000000E+05  6.1998301E-13
  5.0000000E+05  5.2374926E-13
  5.1250000E+05  4.7300782E-13
  5.2500000E+05  4.2827299E-13
  5.3750000E+05  3.8871145E-13
  5.5000000E+05  3.5362161E-13
  5.7500000E+05  2.9457341E-13
  5.8750000E+05  2.6968248E-13
  6.0000000E+05  2.4737072E-13
  6.2500000E+05  2.0927062E-13
  6.5000000E+05  1.7824287E-13
  6.7500000E+05  1.5276645E-13
  7.0000000E+05  1.3168908E-13
  7.2500000E+05  1.1412838E-13
  7.5000000E+05  9.9401954E-14
  7.7500000E+05  8.6977240E-14
  8.0000000E+05  7.6434943E-14
  8.2500000E+05  6.7442253E-14
  8.5000000E+05  5.9733169E-14
  8.7500000E+05  5.3093579E-14
  9.0000000E+05  4.7349951E-14
  9.2500000E+05  4.2360775E-14
  9.5000000E+05  3.8010007E-14
  9.7500000E+05  3.4201952E-14
  1.0000000E+06  3.0857294E-14
  1.0250000E+06  2.7909962E-14
  1.0500000E+06  2.5304638E-14
  1.0750000E+06  2.2994794E-14
  1.1000000E+06  2.0941129E-14
  1.1250000E+06  1.9110291E-14
  1.1500000E+06  1.7473882E-14
  1.2000000E+06  1.4690792E-14
  1.2500000E+06  1.2436171E-14
  1.3000000E+06  1.0594332E-14
  1.3500000E+06  9.0781413E-15
  1.4000000E+06  7.8211357E-15
  1.4500000E+06  6.7719584E-15
  1.5000000E+06  5.8906875E-15
  1.5500000E+06  5.1461093E-15
  1.6000000E+06  4.5138156E-15
  1.6500000E+06  3.9745420E-15
  1.7000000E+06  3.5126990E-15
  
  
#  37   7  M3  EION =  2.420000000E+02 eV   291
#  S(0) = 2.844228E+00
  2.3932036E+00  0.0000000E+00
  2.3932036E+02  0.0000000E+00
  2.3932036E+02  7.7012331E-03
  2.4200000E+02  7.7012331E-03
  2.4200272E+02  7.7012331E-03
  2.4210269E+02  7.6026009E-03
  2.4220265E+02  7.5017007E-03
  2.4230262E+02  7.3996906E-03
  2.4240259E+02  7.2975145E-03
  2.4260252E+02  7.0955378E-03
  2.4280245E+02  6.9000956E-03
  2.4320231E+02  6.5377486E-03
  2.4360218E+02  6.2185092E-03
  2.4440190E+02  5.7021768E-03
  2.4520163E+02  5.3171053E-03
  2.4600136E+02  5.0270649E-03
  2.4680109E+02  4.8051779E-03
  2.4760082E+02  4.6328479E-03
  2.4840054E+02  4.4972871E-03
  2.5000000E+02  4.3034193E-03
  2.5125000E+02  4.2013551E-03
  2.5250000E+02  4.1288344E-03
  2.5375000E+02  4.0778886E-03
  2.5500000E+02  4.0430792E-03
  2.5750000E+02  4.0074575E-03
  2.6000000E+02  4.0015178E-03
  2.6250000E+02  4.0130993E-03
  2.6500000E+02  4.0343834E-03
  2.6750000E+02  4.0601308E-03
  2.7000000E+02  4.0868170E-03
  2.7500000E+02  4.1347442E-03
  2.8000000E+02  4.1694136E-03
  2.8500000E+02  4.1902039E-03
  2.9000000E+02  4.2000725E-03
  2.9500000E+02  4.2027689E-03
  3.0000000E+02  4.2014493E-03
  3.0500000E+02  4.1981948E-03
  3.1000000E+02  4.1940493E-03
  3.2000000E+02  4.1836402E-03
  3.3000000E+02  4.1675628E-03
  3.4000000E+02  4.1417627E-03
  3.5000000E+02  4.1044294E-03
  3.6000000E+02  4.0565639E-03
  3.7000000E+02  4.0009424E-03
  3.8000000E+02  3.9405287E-03
  3.9000000E+02  3.8775650E-03
  4.0000000E+02  3.8132434E-03
  4.2000000E+02  3.6813429E-03
  4.4000000E+02  3.5440231E-03
  4.6000000E+02  3.4020440E-03
  4.8000000E+02  3.2592634E-03
  5.0000000E+02  3.1198695E-03
  5.2500000E+02  2.9530072E-03
  5.5000000E+02  2.7941085E-03
  5.7500000E+02  2.6421535E-03
  6.0000000E+02  2.4975325E-03
  6.5000000E+02  2.2339069E-03
  6.7500000E+02  2.1148808E-03
  7.0000000E+02  2.0033654E-03
  7.2500000E+02  1.8986530E-03
  7.5000000E+02  1.8002437E-03
  8.0000000E+02  1.6219353E-03
  8.5000000E+02  1.4660378E-03
  9.0000000E+02  1.3287174E-03
  9.5000000E+02  1.2074079E-03
  1.0000000E+03  1.1001249E-03
  1.0500000E+03  1.0051194E-03
  1.1000000E+03  9.2057862E-04
  1.1500000E+03  8.4499366E-04
  1.2000000E+03  7.7733524E-04
  1.2500000E+03  7.1670413E-04
  1.3000000E+03  6.6217848E-04
  1.3500000E+03  6.1295026E-04
  1.4000000E+03  5.6839218E-04
  1.4500000E+03  5.2800166E-04
  1.5000000E+03  4.9132843E-04
  1.6000000E+03  4.2750440E-04
  1.7000000E+03  3.7415725E-04
  1.8000000E+03  3.2922685E-04
  1.9000000E+03  2.9113129E-04
  2.0000000E+03  2.5863422E-04
  2.1000000E+03  2.3074799E-04
  2.2000000E+03  2.0667918E-04
  2.3000000E+03  1.8579576E-04
  2.4000000E+03  1.6759047E-04
  2.5000000E+03  1.5164998E-04
  2.6000000E+03  1.3763512E-04
  2.7000000E+03  1.2526572E-04
  2.8000000E+03  1.1430883E-04
  2.9000000E+03  1.0456976E-04
  3.0000000E+03  9.5885041E-05
  3.1000000E+03  8.8116820E-05
  3.2000000E+03  8.1148278E-05
  3.4000000E+03  6.9226865E-05
  3.6000000E+03  5.9484651E-05
  3.8000000E+03  5.1449984E-05
  4.0000000E+03  4.4768121E-05
  4.2000000E+03  3.9168815E-05
  4.4000000E+03  3.4443754E-05
  4.6000000E+03  3.0430667E-05
  4.8000000E+03  2.7001905E-05
  5.0000000E+03  2.4056138E-05
  5.2500000E+03  2.0931160E-05
  5.5000000E+03  1.8310421E-05
  5.7500000E+03  1.6097438E-05
  6.0000000E+03  1.4216915E-05
  6.5000000E+03  1.1228107E-05
  6.7500000E+03  1.0034911E-05
  7.0000000E+03  8.9994443E-06
  7.2500000E+03  8.0969057E-06
  7.5000000E+03  7.3069716E-06
  7.7500000E+03  6.6128961E-06
  8.0000000E+03  6.0008123E-06
  8.2500000E+03  5.4591785E-06
  8.5000000E+03  4.9783383E-06
  9.0000000E+03  4.1677863E-06
  9.2500000E+03  3.8253639E-06
  9.5000000E+03  3.5179179E-06
  1.0000000E+04  2.9915110E-06
  1.0500000E+04  2.5611344E-06
  1.1000000E+04  2.2062907E-06
  1.1500000E+04  1.9114568E-06
  1.2000000E+04  1.6647393E-06
  1.2500000E+04  1.4569290E-06
  1.3000000E+04  1.2808262E-06
  1.3500000E+04  1.1307513E-06
  1.4000000E+04  1.0021858E-06
  1.4500000E+04  8.9150705E-07
  1.5000000E+04  7.9578947E-07
  1.5500000E+04  7.1265451E-07
  1.6000000E+04  6.4015600E-07
  1.6500000E+04  5.7669216E-07
  1.7000000E+04  5.2093727E-07
  1.7500000E+04  4.7178837E-07
  1.8000000E+04  4.2832326E-07
  1.8500000E+04  3.8976716E-07
  1.9000000E+04  3.5546639E-07
  2.0000000E+04  2.9749810E-07
  2.1000000E+04  2.5089888E-07
  2.2000000E+04  2.1308610E-07
  2.3000000E+04  1.8213872E-07
  2.4000000E+04  1.5660972E-07
  2.5000000E+04  1.3539687E-07
  2.6000000E+04  1.1765162E-07
  2.7000000E+04  1.0271429E-07
  2.8000000E+04  9.0067499E-08
  2.9000000E+04  7.9301992E-08
  3.0000000E+04  7.0091510E-08
  3.1000000E+04  6.2174078E-08
  3.2000000E+04  5.5337890E-08
  3.3000000E+04  4.9410602E-08
  3.4000000E+04  4.4251121E-08
  3.5000000E+04  3.9743288E-08
  3.6000000E+04  3.5790958E-08
  3.7000000E+04  3.2314150E-08
  3.8000000E+04  2.9246002E-08
  3.9000000E+04  2.6530367E-08
  4.0000000E+04  2.4119893E-08
  4.1000000E+04  2.1974486E-08
  4.2000000E+04  2.0060060E-08
  4.3000000E+04  1.8347528E-08
  4.4000000E+04  1.6811981E-08
  4.6000000E+04  1.4189200E-08
  4.8000000E+04  1.2053297E-08
  5.0000000E+04  1.0300250E-08
  5.1250000E+04  9.3630648E-09
  5.2500000E+04  8.5287267E-09
  5.3750000E+04  7.7840700E-09
  5.5000000E+04  7.1178480E-09
  5.7500000E+04  5.9834914E-09
  5.8750000E+04  5.4999116E-09
  6.0000000E+04  5.0634905E-09
  6.2500000E+04  4.3113388E-09
  6.5000000E+04  3.6918450E-09
  6.7500000E+04  3.1780996E-09
  7.0000000E+04  2.7493272E-09
  7.2500000E+04  2.3893424E-09
  7.5000000E+04  2.0854291E-09
  7.7500000E+04  1.8275182E-09
  8.0000000E+04  1.6075783E-09
  8.2500000E+04  1.4191584E-09
  8.5000000E+04  1.2570440E-09
  8.7500000E+04  1.1169939E-09
  9.0000000E+04  9.9553906E-10
  9.2500000E+04  8.8982687E-10
  9.5000000E+04  7.9749890E-10
  9.7500000E+04  7.1659595E-10
  1.0000000E+05  6.4548301E-10
  1.0250000E+05  5.8278964E-10
  1.0500000E+05  5.2736237E-10
  1.0750000E+05  4.7822653E-10
  1.1000000E+05  4.3455542E-10
  1.1250000E+05  3.9564534E-10
  1.1500000E+05  3.6089527E-10
  1.2000000E+05  3.0188687E-10
  1.2500000E+05  2.5421043E-10
  1.3000000E+05  2.1538468E-10
  1.3500000E+05  1.8353458E-10
  1.4000000E+05  1.5722877E-10
  1.4500000E+05  1.3536414E-10
  1.5000000E+05  1.1708313E-10
  1.5500000E+05  1.0171351E-10
  1.6000000E+05  8.8724310E-11
  1.6500000E+05  7.7693084E-11
  1.7000000E+05  6.8281471E-11
  1.7500000E+05  6.0216723E-11
  1.8000000E+05  5.3277642E-11
  1.8500000E+05  4.7283827E-11
  1.9000000E+05  4.2087375E-11
  1.9500000E+05  3.7566403E-11
  2.0000000E+05  3.3619979E-11
  2.0500000E+05  3.0164130E-11
  2.1000000E+05  2.7128705E-11
  2.1500000E+05  2.4454852E-11
  2.2000000E+05  2.2093001E-11
  2.2500000E+05  2.0001234E-11
  2.3000000E+05  1.8143981E-11
  2.3500000E+05  1.6490955E-11
  2.4000000E+05  1.5016284E-11
  2.4500000E+05  1.3697794E-11
  2.5000000E+05  1.2516421E-11
  2.6000000E+05  1.0501500E-11
  2.7000000E+05  8.8647713E-12
  2.8000000E+05  7.5256231E-12
  2.9000000E+05  6.4225612E-12
  3.0000000E+05  5.5082480E-12
  3.1000000E+05  4.7459315E-12
  3.2000000E+05  4.1068457E-12
  3.3000000E+05  3.5683028E-12
  3.4000000E+05  3.1122815E-12
  3.5000000E+05  2.7243701E-12
  3.6000000E+05  2.3929700E-12
  3.7000000E+05  2.1086918E-12
  3.8000000E+05  1.8638918E-12
  3.9000000E+05  1.6523143E-12
  4.0000000E+05  1.4688133E-12
  4.1000000E+05  1.3091351E-12
  4.2000000E+05  1.1697484E-12
  4.3000000E+05  1.0477087E-12
  4.4000000E+05  9.4055035E-13
  4.5000000E+05  8.4620083E-13
  4.6000000E+05  7.6291129E-13
  4.7000000E+05  6.8920074E-13
  4.8000000E+05  6.2381070E-13
  5.0000000E+05  5.1385541E-13
  5.1250000E+05  4.5680159E-13
  5.2500000E+05  4.0711444E-13
  5.3750000E+05  3.6371137E-13
  5.5000000E+05  3.2568776E-13
  5.7500000E+05  2.6286338E-13
  5.8750000E+05  2.3688345E-13
  6.0000000E+05  2.1388685E-13
  6.1250000E+05  1.9348370E-13
  6.2500000E+05  1.7534109E-13
  6.3750000E+05  1.5917389E-13
  6.5000000E+05  1.4473723E-13
  6.7500000E+05  1.2024084E-13
  7.0000000E+05  1.0048507E-13
  7.2500000E+05  8.4441023E-14
  7.5000000E+05  7.1326486E-14
  7.7500000E+05  6.0541315E-14
  8.0000000E+05  5.1621172E-14
  8.2500000E+05  4.4203985E-14
  8.5000000E+05  3.8005416E-14
  8.7500000E+05  3.2800634E-14
  9.0000000E+05  2.8410725E-14
  9.2500000E+05  2.4692431E-14
  9.5000000E+05  2.1530363E-14
  9.7500000E+05  1.8831079E-14
  1.0000000E+06  1.6518517E-14
  1.0250000E+06  1.4530468E-14
  1.0500000E+06  1.2815799E-14
  1.0750000E+06  1.1332296E-14
  1.1000000E+06  1.0044961E-14
  1.1250000E+06  8.9246586E-15
  1.1500000E+06  7.9470409E-15
  1.1750000E+06  7.0916940E-15
  1.2000000E+06  6.3414402E-15
  1.2250000E+06  5.6817764E-15
  1.2500000E+06  5.1004309E-15
  1.2750000E+06  4.5869880E-15
  1.3000000E+06  4.1325625E-15
  1.3250000E+06  3.7295530E-15
  1.3500000E+06  3.3714395E-15
  1.4000000E+06  2.7682247E-15
  1.4500000E+06  2.2864910E-15
  1.5000000E+06  1.8989665E-15
  1.5500000E+06  1.5851365E-15
  1.6000000E+06  1.3296032E-15
  1.6500000E+06  1.1206584E-15
  1.7000000E+06  9.4908742E-16
  
  
#  37   8  M4  EION =  1.160000000E+02 eV   296
#  S(0) = 5.792691E+00
  1.1231967E+00  0.0000000E+00
  1.1231967E+02  0.0000000E+00
  1.1231967E+02  1.5518419E-03
  1.1600000E+02  1.5518419E-03
  1.1600272E+02  1.5518419E-03
  1.1680218E+02  1.5977844E-03
  1.1760163E+02  1.6454168E-03
  1.1840109E+02  1.6968882E-03
  1.1920054E+02  1.7544423E-03
  1.2000000E+02  1.8204093E-03
  1.2125000E+02  1.9461326E-03
  1.2250000E+02  2.1075950E-03
  1.2375000E+02  2.3138977E-03
  1.2500000E+02  2.5732625E-03
  1.2625000E+02  2.8921493E-03
  1.2750000E+02  3.2742732E-03
  1.2875000E+02  3.7197242E-03
  1.3000000E+02  4.2244478E-03
  1.3250000E+02  5.3761024E-03
  1.3375000E+02  5.9981068E-03
  1.3500000E+02  6.6325918E-03
  1.3625000E+02  7.2665208E-03
  1.3750000E+02  7.8894130E-03
  1.3875000E+02  8.4929727E-03
  1.4000000E+02  9.0724178E-03
  1.4250000E+02  1.0149896E-02
  1.4500000E+02  1.1122326E-02
  1.4750000E+02  1.2005624E-02
  1.5000000E+02  1.2818676E-02
  1.5500000E+02  1.4292046E-02
  1.6000000E+02  1.5605955E-02
  1.6500000E+02  1.6760983E-02
  1.7000000E+02  1.7732846E-02
  1.7500000E+02  1.8501631E-02
  1.8000000E+02  1.9066227E-02
  1.9000000E+02  1.9666569E-02
  1.9500000E+02  1.9764925E-02
  2.0000000E+02  1.9768978E-02
  2.0500000E+02  1.9702295E-02
  2.1000000E+02  1.9580590E-02
  2.2000000E+02  1.9209769E-02
  2.3000000E+02  1.8699089E-02
  2.4000000E+02  1.8073048E-02
  2.5000000E+02  1.7360338E-02
  2.6000000E+02  1.6596058E-02
  2.7000000E+02  1.5813732E-02
  2.8000000E+02  1.5038034E-02
  2.9000000E+02  1.4282981E-02
  3.0000000E+02  1.3555146E-02
  3.1000000E+02  1.2855173E-02
  3.2000000E+02  1.2183158E-02
  3.4000000E+02  1.0923517E-02
  3.6000000E+02  9.7830773E-03
  3.8000000E+02  8.7679758E-03
  4.0000000E+02  7.8733145E-03
  4.2000000E+02  7.0848703E-03
  4.4000000E+02  6.3871419E-03
  4.6000000E+02  5.7684827E-03
  4.8000000E+02  5.2196116E-03
  5.0000000E+02  4.7335427E-03
  5.2500000E+02  4.2034975E-03
  5.5000000E+02  3.7460300E-03
  5.7500000E+02  3.3490252E-03
  6.0000000E+02  3.0028655E-03
  6.5000000E+02  2.4343843E-03
  6.7500000E+02  2.2012637E-03
  7.0000000E+02  1.9958174E-03
  7.2500000E+02  1.8138918E-03
  7.5000000E+02  1.6521600E-03
  8.0000000E+02  1.3794167E-03
  8.5000000E+02  1.1611111E-03
  9.0000000E+02  9.8459028E-04
  9.5000000E+02  8.4050777E-04
  1.0000000E+03  7.2194242E-04
  1.0500000E+03  6.2365005E-04
  1.1000000E+03  5.4160779E-04
  1.1500000E+03  4.7268844E-04
  1.2000000E+03  4.1444074E-04
  1.2500000E+03  3.6493191E-04
  1.3000000E+03  3.2262405E-04
  1.3500000E+03  2.8628765E-04
  1.4000000E+03  2.5493640E-04
  1.4500000E+03  2.2777328E-04
  1.5000000E+03  2.0414565E-04
  1.5500000E+03  1.8351303E-04
  1.6000000E+03  1.6542604E-04
  1.6500000E+03  1.4951293E-04
  1.7000000E+03  1.3546516E-04
  1.8000000E+03  1.1198041E-04
  1.9000000E+03  9.3363167E-05
  2.0000000E+03  7.8450227E-05
  2.1000000E+03  6.6389679E-05
  2.2000000E+03  5.6550174E-05
  2.3000000E+03  4.8457926E-05
  2.4000000E+03  4.1753480E-05
  2.5000000E+03  3.6161184E-05
  2.6000000E+03  3.1467272E-05
  2.7000000E+03  2.7504459E-05
  2.8000000E+03  2.4140708E-05
  2.9000000E+03  2.1270960E-05
  3.0000000E+03  1.8811018E-05
  3.1000000E+03  1.6692939E-05
  3.2000000E+03  1.4861543E-05
  3.3000000E+03  1.3271746E-05
  3.4000000E+03  1.1886504E-05
  3.5000000E+03  1.0675218E-05
  3.6000000E+03  9.6124794E-06
  3.8000000E+03  7.8512968E-06
  4.0000000E+03  6.4709960E-06
  4.2000000E+03  5.3774588E-06
  4.4000000E+03  4.5025150E-06
  4.6000000E+03  3.7961089E-06
  4.8000000E+03  3.2210022E-06
  5.0000000E+03  2.7491752E-06
  5.2500000E+03  2.2726499E-06
  5.5000000E+03  1.8934217E-06
  5.7500000E+03  1.5887835E-06
  5.8750000E+03  1.4590100E-06
  6.0000000E+03  1.3419518E-06
  6.2500000E+03  1.1403687E-06
  6.5000000E+03  9.7453011E-07
  6.7500000E+03  8.3716713E-07
  7.0000000E+03  7.2266932E-07
  7.2500000E+03  6.2666824E-07
  7.5000000E+03  5.4573430E-07
  7.7500000E+03  4.7715239E-07
  8.0000000E+03  4.1875725E-07
  8.2500000E+03  3.6881028E-07
  8.5000000E+03  3.2590664E-07
  8.7500000E+03  2.8890440E-07
  9.0000000E+03  2.5687019E-07
  9.2500000E+03  2.2903719E-07
  9.5000000E+03  2.0477186E-07
  9.7500000E+03  1.8354823E-07
  1.0000000E+04  1.6492769E-07
  1.0250000E+04  1.4854294E-07
  1.0500000E+04  1.3408508E-07
  1.1000000E+04  1.0994665E-07
  1.1500000E+04  9.0864451E-08
  1.2000000E+04  7.5639978E-08
  1.2500000E+04  6.3389841E-08
  1.3000000E+04  5.3455277E-08
  1.3500000E+04  4.5339674E-08
  1.4000000E+04  3.8664831E-08
  1.4500000E+04  3.3140043E-08
  1.5000000E+04  2.8539922E-08
  1.5500000E+04  2.4688304E-08
  1.6000000E+04  2.1446442E-08
  1.6500000E+04  1.8704266E-08
  1.7000000E+04  1.6373899E-08
  1.7500000E+04  1.4384738E-08
  1.8000000E+04  1.2679701E-08
  1.8500000E+04  1.1212380E-08
  1.9000000E+04  9.9448582E-09
  1.9500000E+04  8.8459982E-09
  2.0000000E+04  7.8900978E-09
  2.0500000E+04  7.0558391E-09
  2.1000000E+04  6.3254737E-09
  2.1500000E+04  5.6841635E-09
  2.2000000E+04  5.1194522E-09
  2.2500000E+04  4.6208388E-09
  2.3000000E+04  4.1794392E-09
  2.4000000E+04  3.4392414E-09
  2.5000000E+04  2.8508957E-09
  2.6000000E+04  2.3791906E-09
  2.7000000E+04  1.9979682E-09
  2.8000000E+04  1.6875839E-09
  2.9000000E+04  1.4331335E-09
  3.0000000E+04  1.2231998E-09
  3.1000000E+04  1.0489571E-09
  3.2000000E+04  9.0352823E-10
  3.3000000E+04  7.8151316E-10
  3.4000000E+04  6.7863803E-10
  3.5000000E+04  5.9149763E-10
  3.6000000E+04  5.1736274E-10
  3.7000000E+04  4.5403207E-10
  3.8000000E+04  3.9971916E-10
  3.9000000E+04  3.5296664E-10
  4.0000000E+04  3.1257990E-10
  4.1000000E+04  2.7757501E-10
  4.2000000E+04  2.4713755E-10
  4.3000000E+04  2.2059046E-10
  4.4000000E+04  1.9736861E-10
  4.5000000E+04  1.7699845E-10
  4.6000000E+04  1.5908170E-10
  4.7000000E+04  1.4328215E-10
  4.8000000E+04  1.2931508E-10
  5.0000000E+04  1.0594613E-10
  5.1250000E+04  9.3885791E-11
  5.2500000E+04  8.3423944E-11
  5.3750000E+04  7.4319932E-11
  5.5000000E+04  6.6373503E-11
  5.7500000E+04  5.3310914E-11
  5.8750000E+04  4.7936193E-11
  6.0000000E+04  4.3193337E-11
  6.2500000E+04  3.5277551E-11
  6.5000000E+04  2.9026590E-11
  6.7500000E+04  2.4047672E-11
  7.0000000E+04  2.0050188E-11
  7.2500000E+04  1.6816816E-11
  7.5000000E+04  1.4183383E-11
  7.7500000E+04  1.2024686E-11
  8.0000000E+04  1.0244425E-11
  8.2500000E+04  8.7679263E-12
  8.5000000E+04  7.5368192E-12
  8.7500000E+04  6.5051479E-12
  9.0000000E+04  5.6364973E-12
  9.2500000E+04  4.9018239E-12
  9.5000000E+04  4.2778174E-12
  9.7500000E+04  3.7456630E-12
  1.0000000E+05  3.2900946E-12
  1.0250000E+05  2.8986627E-12
  1.0500000E+05  2.5611638E-12
  1.0750000E+05  2.2691964E-12
  1.1000000E+05  2.0158129E-12
  1.1250000E+05  1.7952443E-12
  1.1500000E+05  1.6026807E-12
  1.1750000E+05  1.4340962E-12
  1.2000000E+05  1.2861083E-12
  1.2250000E+05  1.1558654E-12
  1.2500000E+05  1.0409559E-12
  1.3000000E+05  8.4925511E-13
  1.3500000E+05  6.9799434E-13
  1.4000000E+05  5.7763748E-13
  1.4500000E+05  4.8111896E-13
  1.5000000E+05  4.0314953E-13
  1.5500000E+05  3.3973138E-13
  1.6000000E+05  2.8781581E-13
  1.6500000E+05  2.4505835E-13
  1.7000000E+05  2.0964180E-13
  1.7500000E+05  1.8014715E-13
  1.8000000E+05  1.5545840E-13
  1.8500000E+05  1.3469208E-13
  1.9000000E+05  1.1714459E-13
  1.9500000E+05  1.0225217E-13
  2.0000000E+05  8.9560476E-14
  2.0500000E+05  7.8701379E-14
  2.1000000E+05  6.9375145E-14
  2.1500000E+05  6.1336523E-14
  2.2000000E+05  5.4383889E-14
  2.2500000E+05  4.8350703E-14
  2.3000000E+05  4.3098845E-14
  2.3500000E+05  3.8513315E-14
  2.4000000E+05  3.4497984E-14
  2.4500000E+05  3.0972187E-14
  2.5000000E+05  2.7867979E-14
  2.6000000E+05  2.2703343E-14
  2.7000000E+05  1.8641006E-14
  2.8000000E+05  1.5416894E-14
  2.9000000E+05  1.2836627E-14
  3.0000000E+05  1.0755546E-14
  3.1000000E+05  9.0648766E-15
  3.2000000E+05  7.6820250E-15
  3.3000000E+05  6.5437139E-15
  3.4000000E+05  5.6010779E-15
  3.5000000E+05  4.8160798E-15
  3.6000000E+05  4.1588906E-15
  3.7000000E+05  3.6059496E-15
  3.8000000E+05  3.1385216E-15
  3.9000000E+05  2.7416139E-15
  4.0000000E+05  2.4031512E-15
  4.1000000E+05  2.1133561E-15
  4.2000000E+05  1.8642749E-15
  4.3000000E+05  1.6494040E-15
  4.4000000E+05  1.4633992E-15
  4.5000000E+05  1.3018490E-15
  4.6000000E+05  1.1610951E-15
  4.7000000E+05  1.0380902E-15
  4.8000000E+05  9.3028616E-16
  5.0000000E+05  7.5205828E-16
  5.1250000E+05  6.6123037E-16
  5.2500000E+05  5.8314270E-16
  5.3750000E+05  5.1576487E-16
  5.5000000E+05  4.5742775E-16
  5.7500000E+05  3.6259819E-16
  5.8750000E+05  3.2400981E-16
  6.0000000E+05  2.9019076E-16
  6.2500000E+05  2.3428627E-16
  6.5000000E+05  1.9068021E-16
  6.7500000E+05  1.5634529E-16
  7.0000000E+05  1.2907449E-16
  7.2500000E+05  1.0723927E-16
  7.5000000E+05  8.9624906E-17
  7.7500000E+05  7.5316326E-17
  8.0000000E+05  6.3618195E-17
  8.2500000E+05  5.3997425E-17
  8.5000000E+05  4.6040932E-17
  8.7500000E+05  3.9426085E-17
  9.0000000E+05  3.3898202E-17
  9.2500000E+05  2.9255529E-17
  9.5000000E+05  2.5338032E-17
  9.7500000E+05  2.2017950E-17
  1.0000000E+06  1.9193637E-17
  1.0250000E+06  1.6783660E-17
  1.0500000E+06  1.4721061E-17
  1.0750000E+06  1.2950539E-17
  
  
#  37   9  M5  EION =  1.140000000E+02 eV   296
#  S(0) = 8.690408E+00
  1.1035873E+00  0.0000000E+00
  1.1035873E+02  0.0000000E+00
  1.1035873E+02  2.2977509E-03
  1.1400000E+02  2.2977509E-03
  1.1400272E+02  2.2977509E-03
  1.1520218E+02  2.4030407E-03
  1.1640163E+02  2.5190032E-03
  1.1760109E+02  2.6570980E-03
  1.1880054E+02  2.8294155E-03
  1.2000000E+02  3.0484378E-03
  1.2250000E+02  3.7086321E-03
  1.2375000E+02  4.1659247E-03
  1.2500000E+02  4.7191012E-03
  1.2625000E+02  5.3704632E-03
  1.2750000E+02  6.1162006E-03
  1.3000000E+02  7.8441345E-03
  1.3250000E+02  9.7636734E-03
  1.3375000E+02  1.0742853E-02
  1.3500000E+02  1.1710074E-02
  1.3625000E+02  1.2651268E-02
  1.3750000E+02  1.3556875E-02
  1.4000000E+02  1.5243154E-02
  1.4500000E+02  1.8136228E-02
  1.4750000E+02  1.9394687E-02
  1.5000000E+02  2.0563864E-02
  1.5500000E+02  2.2697109E-02
  1.6000000E+02  2.4590353E-02
  1.6500000E+02  2.6223856E-02
  1.7000000E+02  2.7560481E-02
  1.7500000E+02  2.8581643E-02
  1.8000000E+02  2.9298317E-02
  1.9000000E+02  2.9979964E-02
  1.9500000E+02  3.0043456E-02
  2.0000000E+02  2.9979923E-02
  2.0500000E+02  2.9821085E-02
  2.1000000E+02  2.9586673E-02
  2.2000000E+02  2.8939872E-02
  2.3000000E+02  2.8093881E-02
  2.4000000E+02  2.7085490E-02
  2.5000000E+02  2.5961268E-02
  2.6000000E+02  2.4773741E-02
  2.7000000E+02  2.3571832E-02
  2.8000000E+02  2.2388651E-02
  2.9000000E+02  2.1242655E-02
  3.0000000E+02  2.0140978E-02
  3.1000000E+02  1.9083724E-02
  3.2000000E+02  1.8070750E-02
  3.4000000E+02  1.6177481E-02
  3.6000000E+02  1.4470743E-02
  3.8000000E+02  1.2956554E-02
  4.0000000E+02  1.1624967E-02
  4.2000000E+02  1.0452773E-02
  4.4000000E+02  9.4166253E-03
  4.6000000E+02  8.4989429E-03
  4.8000000E+02  7.6858064E-03
  5.0000000E+02  6.9665739E-03
  5.2500000E+02  6.1829222E-03
  5.5000000E+02  5.5070149E-03
  5.7500000E+02  4.9208243E-03
  6.0000000E+02  4.4100225E-03
  6.5000000E+02  3.5720288E-03
  6.7500000E+02  3.2287164E-03
  7.0000000E+02  2.9262632E-03
  7.2500000E+02  2.6585302E-03
  7.5000000E+02  2.4206209E-03
  8.0000000E+02  2.0196882E-03
  8.5000000E+02  1.6990176E-03
  9.0000000E+02  1.4398921E-03
  9.5000000E+02  1.2285182E-03
  1.0000000E+03  1.0546790E-03
  1.0500000E+03  9.1064171E-04
  1.1000000E+03  7.9047965E-04
  1.1500000E+03  6.8958697E-04
  1.2000000E+03  6.0435543E-04
  1.2500000E+03  5.3194193E-04
  1.3000000E+03  4.7008620E-04
  1.3500000E+03  4.1698218E-04
  1.4000000E+03  3.7118175E-04
  1.4500000E+03  3.3151468E-04
  1.5000000E+03  2.9702298E-04
  1.5500000E+03  2.6691354E-04
  1.6000000E+03  2.4052761E-04
  1.6500000E+03  2.1732040E-04
  1.7000000E+03  1.9684008E-04
  1.8000000E+03  1.6261706E-04
  1.9000000E+03  1.3550321E-04
  2.0000000E+03  1.1379634E-04
  2.1000000E+03  9.6250707E-05
  2.2000000E+03  8.1943562E-05
  2.3000000E+03  7.0182817E-05
  2.4000000E+03  6.0443655E-05
  2.5000000E+03  5.2323798E-05
  2.6000000E+03  4.5511414E-05
  2.7000000E+03  3.9762586E-05
  2.8000000E+03  3.4884872E-05
  2.9000000E+03  3.0725208E-05
  3.0000000E+03  2.7160978E-05
  3.1000000E+03  2.4093272E-05
  3.2000000E+03  2.1441789E-05
  3.3000000E+03  1.9140944E-05
  3.4000000E+03  1.7136871E-05
  3.5000000E+03  1.5385084E-05
  3.6000000E+03  1.3848662E-05
  3.8000000E+03  1.1303745E-05
  4.0000000E+03  9.3105001E-06
  4.2000000E+03  7.7323460E-06
  4.4000000E+03  6.4704144E-06
  4.6000000E+03  5.4521515E-06
  4.8000000E+03  4.6236118E-06
  5.0000000E+03  3.9442270E-06
  5.2500000E+03  3.2584703E-06
  5.5000000E+03  2.7130680E-06
  5.7500000E+03  2.2751993E-06
  5.8750000E+03  2.0887520E-06
  6.0000000E+03  1.9206199E-06
  6.2500000E+03  1.6311999E-06
  6.5000000E+03  1.3932257E-06
  6.7500000E+03  1.1962141E-06
  7.0000000E+03  1.0320783E-06
  7.2500000E+03  8.9452439E-07
  7.5000000E+03  7.7861361E-07
  7.7500000E+03  6.8043783E-07
  8.0000000E+03  5.9688177E-07
  8.2500000E+03  5.2544510E-07
  8.5000000E+03  4.6410832E-07
  8.7500000E+03  4.1123052E-07
  9.0000000E+03  3.6547103E-07
  9.2500000E+03  3.2572878E-07
  9.5000000E+03  2.9109447E-07
  9.7500000E+03  2.6081342E-07
  1.0000000E+04  2.3425654E-07
  1.0250000E+04  2.1089721E-07
  1.0500000E+04  1.9029271E-07
  1.1000000E+04  1.5591059E-07
  1.1500000E+04  1.2875004E-07
  1.2000000E+04  1.0709566E-07
  1.2500000E+04  8.9683851E-08
  1.3000000E+04  7.5572897E-08
  1.3500000E+04  6.4053297E-08
  1.4000000E+04  5.4585011E-08
  1.4500000E+04  4.6753166E-08
  1.5000000E+04  4.0236278E-08
  1.5500000E+04  3.4783205E-08
  1.6000000E+04  3.0196251E-08
  1.6500000E+04  2.6318666E-08
  1.7000000E+04  2.3025368E-08
  1.7500000E+04  2.0215915E-08
  1.8000000E+04  1.7809141E-08
  1.8500000E+04  1.5739090E-08
  1.9000000E+04  1.3951902E-08
  1.9500000E+04  1.2403369E-08
  2.0000000E+04  1.1057016E-08
  2.0500000E+04  9.8826068E-09
  2.1000000E+04  8.8549772E-09
  2.2000000E+04  7.1593385E-09
  2.3000000E+04  5.8389760E-09
  2.4000000E+04  4.8002378E-09
  2.5000000E+04  3.9753295E-09
  2.6000000E+04  3.3145244E-09
  2.7000000E+04  2.7809136E-09
  2.8000000E+04  2.3468027E-09
  2.9000000E+04  1.9911967E-09
  3.0000000E+04  1.6980245E-09
  3.1000000E+04  1.4548727E-09
  3.2000000E+04  1.2520760E-09
  3.3000000E+04  1.0820497E-09
  3.4000000E+04  9.3879514E-10
  3.5000000E+04  8.1753565E-10
  3.6000000E+04  7.1444536E-10
  3.7000000E+04  6.2644019E-10
  3.8000000E+04  5.5101857E-10
  3.9000000E+04  4.8614076E-10
  4.0000000E+04  4.3013575E-10
  4.1000000E+04  3.8162791E-10
  4.2000000E+04  3.3947913E-10
  4.3000000E+04  3.0274368E-10
  4.4000000E+04  2.7063255E-10
  4.6000000E+04  2.1774532E-10
  4.8000000E+04  1.7668713E-10
  5.0000000E+04  1.4450054E-10
  5.1250000E+04  1.2790961E-10
  5.2500000E+04  1.1353079E-10
  5.3750000E+04  1.0102963E-10
  5.5000000E+04  9.0127948E-11
  5.7500000E+04  7.2231287E-11
  5.8750000E+04  6.4877708E-11
  6.0000000E+04  5.8394442E-11
  6.2500000E+04  4.7588092E-11
  6.5000000E+04  3.9069543E-11
  6.7500000E+04  3.2296277E-11
  7.0000000E+04  2.6867523E-11
  7.2500000E+04  2.2483982E-11
  7.5000000E+04  1.8919867E-11
  7.7500000E+04  1.6003237E-11
  8.0000000E+04  1.3602017E-11
  8.2500000E+04  1.1613928E-11
  8.5000000E+04  9.9591209E-12
  8.7500000E+04  8.5748087E-12
  9.0000000E+04  7.4112956E-12
  9.2500000E+04  6.4289918E-12
  9.5000000E+04  5.5961613E-12
  9.7500000E+04  4.8872195E-12
  1.0000000E+05  4.2814304E-12
  1.0250000E+05  3.7619017E-12
  1.0500000E+05  3.3148061E-12
  1.0750000E+05  2.9287722E-12
  1.1000000E+05  2.5944075E-12
  1.1250000E+05  2.3039214E-12
  1.1500000E+05  2.0508261E-12
  1.1750000E+05  1.8296977E-12
  1.2000000E+05  1.6359854E-12
  1.2250000E+05  1.4658573E-12
  1.2500000E+05  1.3160763E-12
  1.3000000E+05  1.0669913E-12
  1.3500000E+05  8.7131711E-13
  1.4000000E+05  7.1632535E-13
  1.4500000E+05  5.9261083E-13
  1.5000000E+05  4.9315119E-13
  1.5500000E+05  4.1265229E-13
  1.6000000E+05  3.4708739E-13
  1.6500000E+05  2.9336832E-13
  1.7000000E+05  2.4910815E-13
  1.7500000E+05  2.1244843E-13
  1.8000000E+05  1.8193203E-13
  1.8500000E+05  1.5640909E-13
  1.9000000E+05  1.3496657E-13
  1.9500000E+05  1.1687522E-13
  2.0000000E+05  1.0154928E-13
  2.0500000E+05  8.8515772E-14
  2.1000000E+05  7.7390886E-14
  2.1500000E+05  6.7861691E-14
  2.2000000E+05  5.9671858E-14
  2.2500000E+05  5.2610457E-14
  2.3000000E+05  4.6503222E-14
  2.3500000E+05  4.1205615E-14
  2.4000000E+05  3.6597290E-14
  2.4500000E+05  3.2577669E-14
  2.5000000E+05  2.9062382E-14
  2.5500000E+05  2.5980418E-14
  2.6000000E+05  2.3271824E-14
  2.6500000E+05  2.0885830E-14
  2.7000000E+05  1.8779304E-14
  2.8000000E+05  1.5263002E-14
  2.9000000E+05  1.2488106E-14
  3.0000000E+05  1.0281466E-14
  3.1000000E+05  8.5141326E-15
  3.2000000E+05  7.0891541E-15
  3.3000000E+05  5.9329896E-15
  3.4000000E+05  4.9893882E-15
  3.5000000E+05  4.2149862E-15
  3.6000000E+05  3.5761026E-15
  3.7000000E+05  3.0464017E-15
  3.8000000E+05  2.6051600E-15
  3.9000000E+05  2.2359686E-15
  4.0000000E+05  1.9257618E-15
  4.1000000E+05  1.6640751E-15
  4.2000000E+05  1.4424805E-15
  4.3000000E+05  1.2541557E-15
  4.4000000E+05  1.0935517E-15
  4.5000000E+05  9.5613434E-16
  4.6000000E+05  8.3818315E-16
  4.7000000E+05  7.3663334E-16
  4.8000000E+05  6.4895010E-16
  5.0000000E+05  5.0711639E-16
  5.1250000E+05  4.3658974E-16
  5.2500000E+05  3.7707103E-16
  5.3750000E+05  3.2665824E-16
  5.5000000E+05  2.8380903E-16
  5.6250000E+05  2.4726706E-16
  5.7500000E+05  2.1600445E-16
  5.8750000E+05  1.8917671E-16
  6.0000000E+05  1.6608727E-16
  6.1250000E+05  1.4615934E-16
  6.2500000E+05  1.2891355E-16
  6.3750000E+05  1.1395006E-16
  6.5000000E+05  1.0093435E-16
  6.6250000E+05  8.9585603E-17
  6.7500000E+05  7.9667392E-17
  6.8750000E+05  7.0980023E-17
  7.0000000E+05  6.3354321E-17
  7.1250000E+05  5.6646550E-17
  7.2500000E+05  5.0734314E-17
  7.5000000E+05  4.0893505E-17
  7.7500000E+05  3.3162802E-17
  8.0000000E+05  2.7047908E-17
  8.2500000E+05  2.2180272E-17
  8.5000000E+05  1.8282165E-17
  8.7500000E+05  1.5142622E-17
  9.0000000E+05  1.2599712E-17
  9.2500000E+05  1.0528701E-17
  9.5000000E+05  8.8333245E-18
  9.7500000E+05  7.4387753E-18
  1.0000000E+06  6.2870867E-18
  1.0250000E+06  5.3329552E-18
  1.0500000E+06  4.5399929E-18
  1.0750000E+06  3.8788638E-18
  
  
#  37  10  N1  EION =  3.200000000E+01 eV   258
#  S(0) = 4.538525E-01
  2.9630070E-01  0.0000000E+00
  2.9630070E+01  0.0000000E+00
  2.9630070E+01  3.9262074E-04
  3.2000000E+01  3.9262074E-04
  3.2002721E+01  3.9262074E-04
  3.2152653E+01  4.0713292E-04
  3.2302585E+01  4.2176970E-04
  3.2452517E+01  4.3652137E-04
  3.2602449E+01  4.5137852E-04
  3.2902313E+01  4.8137234E-04
  3.3202177E+01  5.1167997E-04
  3.3801905E+01  5.7296984E-04
  3.4401633E+01  6.3475073E-04
  3.5601088E+01  7.5807791E-04
  3.6800544E+01  8.7876546E-04
  3.8000000E+01  9.9466706E-04
  3.9000000E+01  1.0865239E-03
  4.0000000E+01  1.1733855E-03
  4.1000000E+01  1.2548546E-03
  4.2000000E+01  1.3307033E-03
  4.4000000E+01  1.4652847E-03
  4.6000000E+01  1.5775699E-03
  4.8000000E+01  1.6690615E-03
  5.0000000E+01  1.7418197E-03
  5.2500000E+01  1.8098928E-03
  5.5000000E+01  1.8566533E-03
  5.7500000E+01  1.8861385E-03
  6.0000000E+01  1.9018557E-03
  6.5000000E+01  1.9032002E-03
  6.7500000E+01  1.8931537E-03
  7.0000000E+01  1.8781225E-03
  7.2500000E+01  1.8592962E-03
  7.5000000E+01  1.8375926E-03
  8.0000000E+01  1.7882254E-03
  8.5000000E+01  1.7339158E-03
  9.0000000E+01  1.6769485E-03
  9.5000000E+01  1.6187009E-03
  1.0000000E+02  1.5600696E-03
  1.0500000E+02  1.5016936E-03
  1.1000000E+02  1.4440864E-03
  1.1500000E+02  1.3876759E-03
  1.2000000E+02  1.3328321E-03
  1.2500000E+02  1.2798531E-03
  1.3000000E+02  1.2289778E-03
  1.3500000E+02  1.1803586E-03
  1.4000000E+02  1.1340944E-03
  1.4500000E+02  1.0902088E-03
  1.5000000E+02  1.0486713E-03
  1.6000000E+02  9.7233871E-04
  1.7000000E+02  9.0419741E-04
  1.8000000E+02  8.4317330E-04
  1.9000000E+02  7.8819657E-04
  2.0000000E+02  7.3837171E-04
  2.1000000E+02  6.9297234E-04
  2.2000000E+02  6.5146817E-04
  2.3000000E+02  6.1344502E-04
  2.4000000E+02  5.7857945E-04
  2.5000000E+02  5.4660434E-04
  2.6000000E+02  5.1726204E-04
  2.7000000E+02  4.9030705E-04
  2.8000000E+02  4.6551266E-04
  2.9000000E+02  4.4265254E-04
  3.0000000E+02  4.2151241E-04
  3.1000000E+02  4.0190828E-04
  3.2000000E+02  3.8367919E-04
  3.4000000E+02  3.5080307E-04
  3.6000000E+02  3.2200567E-04
  3.8000000E+02  2.9668303E-04
  4.0000000E+02  2.7434120E-04
  4.2000000E+02  2.5456422E-04
  4.4000000E+02  2.3697971E-04
  4.6000000E+02  2.2123983E-04
  4.8000000E+02  2.0706471E-04
  5.0000000E+02  1.9423927E-04
  5.2500000E+02  1.7984357E-04
  5.5000000E+02  1.6702237E-04
  5.7500000E+02  1.5557349E-04
  6.0000000E+02  1.4531761E-04
  6.5000000E+02  1.2771935E-04
  6.7500000E+02  1.2011745E-04
  7.0000000E+02  1.1318686E-04
  7.2500000E+02  1.0685166E-04
  7.5000000E+02  1.0104620E-04
  8.0000000E+02  9.0803942E-05
  8.5000000E+02  8.2080066E-05
  9.0000000E+02  7.4566255E-05
  9.5000000E+02  6.8036113E-05
  1.0000000E+03  6.2331699E-05
  1.0500000E+03  5.7323378E-05
  1.1000000E+03  5.2896592E-05
  1.1500000E+03  4.8959229E-05
  1.2000000E+03  4.5441865E-05
  1.2500000E+03  4.2289193E-05
  1.3000000E+03  3.9453574E-05
  1.3500000E+03  3.6892334E-05
  1.4000000E+03  3.4569515E-05
  1.4500000E+03  3.2455461E-05
  1.5000000E+03  3.0526124E-05
  1.6000000E+03  2.7142210E-05
  1.7000000E+03  2.4283625E-05
  1.8000000E+03  2.1847983E-05
  1.9000000E+03  1.9755549E-05
  2.0000000E+03  1.7943857E-05
  2.1000000E+03  1.6364720E-05
  2.2000000E+03  1.4980457E-05
  2.3000000E+03  1.3760654E-05
  2.4000000E+03  1.2680445E-05
  2.5000000E+03  1.1719459E-05
  2.6000000E+03  1.0860813E-05
  2.7000000E+03  1.0090424E-05
  2.8000000E+03  9.3965675E-06
  2.9000000E+03  8.7694825E-06
  3.0000000E+03  8.2009775E-06
  3.1000000E+03  7.6840760E-06
  3.2000000E+03  7.2127804E-06
  3.4000000E+03  6.3868971E-06
  3.6000000E+03  5.6896881E-06
  3.8000000E+03  5.0960396E-06
  4.0000000E+03  4.5867519E-06
  4.2000000E+03  4.1467610E-06
  4.4000000E+03  3.7641603E-06
  4.6000000E+03  3.4295270E-06
  4.8000000E+03  3.1353391E-06
  5.0000000E+03  2.8754804E-06
  5.2500000E+03  2.5913503E-06
  5.5000000E+03  2.3450978E-06
  5.7500000E+03  2.1304087E-06
  6.0000000E+03  1.9422284E-06
  6.5000000E+03  1.6297818E-06
  6.7500000E+03  1.4994280E-06
  7.0000000E+03  1.3831288E-06
  7.2500000E+03  1.2789849E-06
  7.5000000E+03  1.1854019E-06
  7.7500000E+03  1.1010359E-06
  8.0000000E+03  1.0247473E-06
  8.2500000E+03  9.5556471E-07
  8.5000000E+03  8.9265688E-07
  9.0000000E+03  7.8290442E-07
  9.5000000E+03  6.9085607E-07
  1.0000000E+04  6.1300642E-07
  1.0500000E+04  5.4666464E-07
  1.1000000E+04  4.8973916E-07
  1.1500000E+04  4.4058584E-07
  1.2000000E+04  3.9789872E-07
  1.2500000E+04  3.6063056E-07
  1.3000000E+04  3.2793441E-07
  1.3500000E+04  2.9911970E-07
  1.4000000E+04  2.7361898E-07
  1.4500000E+04  2.5096295E-07
  1.5000000E+04  2.3076090E-07
  1.5500000E+04  2.1268552E-07
  1.6000000E+04  1.9646113E-07
  1.6500000E+04  1.8185437E-07
  1.7000000E+04  1.6866667E-07
  1.7500000E+04  1.5672826E-07
  1.8000000E+04  1.4589340E-07
  1.8500000E+04  1.3603644E-07
  1.9000000E+04  1.2704867E-07
  2.0000000E+04  1.1131524E-07
  2.1000000E+04  9.8073086E-08
  2.2000000E+04  8.6845701E-08
  2.3000000E+04  7.7262533E-08
  2.4000000E+04  6.9032345E-08
  2.5000000E+04  6.1923956E-08
  2.6000000E+04  5.5752135E-08
  2.7000000E+04  5.0367296E-08
  2.8000000E+04  4.5647752E-08
  2.9000000E+04  4.1493809E-08
  3.0000000E+04  3.7823237E-08
  3.1000000E+04  3.4567786E-08
  3.2000000E+04  3.1670472E-08
  3.3000000E+04  2.9083455E-08
  3.4000000E+04  2.6766379E-08
  3.5000000E+04  2.4685039E-08
  3.6000000E+04  2.2810313E-08
  3.7000000E+04  2.1117300E-08
  3.8000000E+04  1.9584615E-08
  3.9000000E+04  1.8193823E-08
  4.0000000E+04  1.6928974E-08
  4.2000000E+04  1.4723492E-08
  4.4000000E+04  1.2877273E-08
  4.6000000E+04  1.1320569E-08
  4.8000000E+04  9.9992457E-09
  5.0000000E+04  8.8708446E-09
  5.1250000E+04  8.2483219E-09
  5.2500000E+04  7.6810896E-09
  5.3750000E+04  7.1632148E-09
  5.5000000E+04  6.6895091E-09
  5.7500000E+04  5.8569502E-09
  5.8750000E+04  5.4905651E-09
  6.0000000E+04  5.1531457E-09
  6.2500000E+04  4.5544495E-09
  6.5000000E+04  4.0422060E-09
  6.7500000E+04  3.6015691E-09
  7.0000000E+04  3.2206309E-09
  7.2500000E+04  2.8897690E-09
  7.5000000E+04  2.6011513E-09
  7.7500000E+04  2.3483584E-09
  8.0000000E+04  2.1260961E-09
  8.2500000E+04  1.9299724E-09
  8.5000000E+04  1.7563250E-09
  8.7500000E+04  1.6020850E-09
  9.0000000E+04  1.4646686E-09
  9.2500000E+04  1.3418901E-09
  9.5000000E+04  1.2318922E-09
  9.7500000E+04  1.1330901E-09
  1.0000000E+05  1.0441260E-09
  1.0250000E+05  9.6383245E-10
  1.0500000E+05  8.9120244E-10
  1.0750000E+05  8.2536418E-10
  1.1000000E+05  7.6556075E-10
  1.1250000E+05  7.1113312E-10
  1.1500000E+05  6.6150569E-10
  1.2000000E+05  5.7469564E-10
  1.2500000E+05  5.0178262E-10
  1.3000000E+05  4.4015891E-10
  1.3500000E+05  3.8777442E-10
  1.4000000E+05  3.4300365E-10
  1.4500000E+05  3.0454784E-10
  1.5000000E+05  2.7136129E-10
  1.5500000E+05  2.4259594E-10
  1.6000000E+05  2.1755966E-10
  1.6500000E+05  1.9568409E-10
  1.7000000E+05  1.7649994E-10
  1.7500000E+05  1.5961761E-10
  1.8000000E+05  1.4471222E-10
  1.8500000E+05  1.3151138E-10
  1.9000000E+05  1.1978570E-10
  1.9500000E+05  1.0934110E-10
  2.0000000E+05  1.0001279E-10
  2.0500000E+05  9.1660308E-11
  2.1000000E+05  8.4163437E-11
  2.1500000E+05  7.7418916E-11
  2.2000000E+05  7.1337764E-11
  2.2500000E+05  6.5843046E-11
  2.3000000E+05  6.0868050E-11
  2.3500000E+05  5.6354772E-11
  2.4000000E+05  5.2252640E-11
  2.4500000E+05  4.8517440E-11
  2.5000000E+05  4.5110448E-11
  2.6000000E+05  3.9149102E-11
  2.7000000E+05  3.4141877E-11
  2.8000000E+05  2.9911228E-11
  2.9000000E+05  2.6316875E-11
  3.0000000E+05  2.3247212E-11
  3.1000000E+05  2.0612852E-11
  3.2000000E+05  1.8341798E-11
  3.3000000E+05  1.6375653E-11
  3.4000000E+05  1.4666666E-11
  3.5000000E+05  1.3175547E-11
  3.6000000E+05  1.1869705E-11
  3.7000000E+05  1.0722052E-11
  3.8000000E+05  9.7100356E-12
  3.9000000E+05  8.8147937E-12
  4.0000000E+05  8.0206229E-12
  4.1000000E+05  7.3143277E-12
  4.2000000E+05  6.6846470E-12
  4.3000000E+05  6.1219394E-12
  
  
#  37  11  N2  EION =  1.600000000E+01 eV   309
#  S(0) = 2.710365E+00
  1.3014262E-01  0.0000000E+00
  1.3014262E+01  0.0000000E+00
  1.3014262E+01  3.5157596E-01
  1.6000000E+01  3.5157596E-01
  1.6002721E+01  3.5157596E-01
  1.6065187E+01  3.4368816E-01
  1.6127653E+01  3.3591961E-01
  1.6190119E+01  3.2828374E-01
  1.6252585E+01  3.2079136E-01
  1.6377517E+01  3.0626888E-01
  1.6502449E+01  2.9239740E-01
  1.6752313E+01  2.6667272E-01
  1.7002177E+01  2.4359873E-01
  1.7501905E+01  2.0466812E-01
  1.8001633E+01  1.7376722E-01
  1.8251497E+01  1.6074961E-01
  1.8501361E+01  1.4908677E-01
  1.8751225E+01  1.3860827E-01
  1.9001088E+01  1.2916613E-01
  1.9500816E+01  1.1289714E-01
  2.0000544E+01  9.9454603E-02
  2.0500272E+01  8.8224640E-02
  2.1000000E+01  7.8747527E-02
  2.1500000E+01  7.0671412E-02
  2.2000000E+01  6.3735378E-02
  2.2500000E+01  5.7733127E-02
  2.3000000E+01  5.2503115E-02
  2.3500000E+01  4.7917505E-02
  2.4000000E+01  4.3874056E-02
  2.4500000E+01  4.0290194E-02
  2.5000000E+01  3.7098683E-02
  2.5500000E+01  3.4244239E-02
  2.6000000E+01  3.1681131E-02
  2.6500000E+01  2.9371190E-02
  2.7000000E+01  2.7282384E-02
  2.7500000E+01  2.5387659E-02
  2.8000000E+01  2.3663997E-02
  2.9000000E+01  2.0654067E-02
  3.0000000E+01  1.8125978E-02
  3.1000000E+01  1.5984715E-02
  3.2000000E+01  1.4157744E-02
  3.3000000E+01  1.2588908E-02
  3.4000000E+01  1.1234081E-02
  3.5000000E+01  1.0058270E-02
  3.6000000E+01  9.0332794E-03
  3.7000000E+01  8.1363313E-03
  3.8000000E+01  7.3486921E-03
  3.9000000E+01  6.6549226E-03
  4.0000000E+01  6.0422280E-03
  4.1000000E+01  5.4997477E-03
  4.2000000E+01  5.0184610E-03
  4.3000000E+01  4.5906656E-03
  4.4000000E+01  4.2096861E-03
  4.5000000E+01  3.8699283E-03
  4.6000000E+01  3.5665397E-03
  4.7000000E+01  3.2952280E-03
  4.8000000E+01  3.0523191E-03
  5.0000000E+01  2.6394072E-03
  5.1250000E+01  2.4230923E-03
  5.2500000E+01  2.2337538E-03
  5.3750000E+01  2.0678281E-03
  5.5000000E+01  1.9222277E-03
  5.7500000E+01  1.6817171E-03
  5.8750000E+01  1.5825498E-03
  6.0000000E+01  1.4950971E-03
  6.2500000E+01  1.3495038E-03
  6.5000000E+01  1.2352311E-03
  6.7500000E+01  1.1450260E-03
  7.0000000E+01  1.0732506E-03
  7.2500000E+01  1.0157717E-03
  7.5000000E+01  9.6933143E-04
  7.7500000E+01  9.3146988E-04
  8.0000000E+01  9.0033002E-04
  8.2500000E+01  8.7444886E-04
  8.5000000E+01  8.5270454E-04
  8.7500000E+01  8.3423231E-04
  9.0000000E+01  8.1835889E-04
  9.2500000E+01  8.0455018E-04
  9.5000000E+01  7.9238119E-04
  1.0000000E+02  7.7171769E-04
  1.0500000E+02  7.5442841E-04
  1.1000000E+02  7.3926315E-04
  1.1500000E+02  7.2540351E-04
  1.2000000E+02  7.1232246E-04
  1.2500000E+02  6.9969239E-04
  1.3000000E+02  6.8730308E-04
  1.3500000E+02  6.7506000E-04
  1.4000000E+02  6.6290676E-04
  1.4500000E+02  6.5082946E-04
  1.5000000E+02  6.3884382E-04
  1.6000000E+02  6.1521110E-04
  1.7000000E+02  5.9214831E-04
  1.8000000E+02  5.6974878E-04
  1.9000000E+02  5.4802791E-04
  2.0000000E+02  5.2698269E-04
  2.1000000E+02  5.0659895E-04
  2.2000000E+02  4.8688192E-04
  2.3000000E+02  4.6787034E-04
  2.4000000E+02  4.4959335E-04
  2.5000000E+02  4.3209082E-04
  2.6000000E+02  4.1539043E-04
  2.7000000E+02  3.9949374E-04
  2.8000000E+02  3.8437838E-04
  2.9000000E+02  3.7001485E-04
  3.0000000E+02  3.5636450E-04
  3.1000000E+02  3.4337619E-04
  3.2000000E+02  3.3100259E-04
  3.4000000E+02  3.0794798E-04
  3.6000000E+02  2.8696959E-04
  3.8000000E+02  2.6788150E-04
  4.0000000E+02  2.5053991E-04
  4.2000000E+02  2.3478723E-04
  4.4000000E+02  2.2042699E-04
  4.6000000E+02  2.0728353E-04
  4.8000000E+02  1.9520875E-04
  5.0000000E+02  1.8407775E-04
  5.2500000E+02  1.7134332E-04
  5.5000000E+02  1.5979991E-04
  5.7500000E+02  1.4933136E-04
  6.0000000E+02  1.3981135E-04
  6.5000000E+02  1.2316040E-04
  6.7500000E+02  1.1585442E-04
  7.0000000E+02  1.0913651E-04
  7.2500000E+02  1.0294847E-04
  7.5000000E+02  9.7239150E-05
  8.0000000E+02  8.7079618E-05
  8.5000000E+02  7.8336424E-05
  9.0000000E+02  7.0743038E-05
  9.5000000E+02  6.4109275E-05
  1.0000000E+03  5.8294824E-05
  1.0500000E+03  5.3177156E-05
  1.1000000E+03  4.8649311E-05
  1.1500000E+03  4.4625166E-05
  1.2000000E+03  4.1037144E-05
  1.2500000E+03  3.7828705E-05
  1.3000000E+03  3.4950422E-05
  1.3500000E+03  3.2358996E-05
  1.4000000E+03  3.0018015E-05
  1.4500000E+03  2.7897311E-05
  1.5000000E+03  2.5971719E-05
  1.6000000E+03  2.2621571E-05
  1.7000000E+03  1.9825060E-05
  1.8000000E+03  1.7472994E-05
  1.9000000E+03  1.5479255E-05
  2.0000000E+03  1.3776531E-05
  2.1000000E+03  1.2313320E-05
  2.2000000E+03  1.1049313E-05
  2.3000000E+03  9.9518867E-06
  2.4000000E+03  8.9943884E-06
  2.5000000E+03  8.1551216E-06
  2.6000000E+03  7.4162741E-06
  2.7000000E+03  6.7631511E-06
  2.8000000E+03  6.1836001E-06
  2.9000000E+03  5.6675783E-06
  3.0000000E+03  5.2066931E-06
  3.1000000E+03  4.7938390E-06
  3.2000000E+03  4.4229352E-06
  3.3000000E+03  4.0887459E-06
  3.4000000E+03  3.7868058E-06
  3.5000000E+03  3.5132970E-06
  3.6000000E+03  3.2649717E-06
  3.8000000E+03  2.8330756E-06
  4.0000000E+03  2.4727911E-06
  4.2000000E+03  2.1699457E-06
  4.4000000E+03  1.9135507E-06
  4.6000000E+03  1.6950926E-06
  4.8000000E+03  1.5079046E-06
  5.0000000E+03  1.3466653E-06
  5.2500000E+03  1.1751393E-06
  5.5000000E+03  1.0308521E-06
  5.7500000E+03  9.0865605E-07
  5.8750000E+03  8.5454840E-07
  6.0000000E+03  8.0452516E-07
  6.2500000E+03  7.1527933E-07
  6.5000000E+03  6.3838680E-07
  6.7500000E+03  5.7181401E-07
  7.0000000E+03  5.1391261E-07
  7.2500000E+03  4.6333458E-07
  7.5000000E+03  4.1897212E-07
  7.7500000E+03  3.7991156E-07
  8.0000000E+03  3.4539542E-07
  8.2500000E+03  3.1479244E-07
  8.5000000E+03  2.8757291E-07
  8.7500000E+03  2.6329011E-07
  9.0000000E+03  2.4156554E-07
  9.2500000E+03  2.2207712E-07
  9.5000000E+03  2.0454977E-07
  9.7500000E+03  1.8874764E-07
  1.0000000E+04  1.7446781E-07
  1.0250000E+04  1.6153509E-07
  1.0500000E+04  1.4979767E-07
  1.1000000E+04  1.2939769E-07
  1.1500000E+04  1.1240036E-07
  1.2000000E+04  9.8138952E-08
  1.2500000E+04  8.6095796E-08
  1.3000000E+04  7.5865100E-08
  1.3500000E+04  6.7125913E-08
  1.4000000E+04  5.9622243E-08
  1.4500000E+04  5.3148370E-08
  1.5000000E+04  4.7537779E-08
  1.5500000E+04  4.2654775E-08
  1.6000000E+04  3.8388098E-08
  1.6500000E+04  3.4645987E-08
  1.7000000E+04  3.1352339E-08
  1.7500000E+04  2.8443715E-08
  1.8000000E+04  2.5866961E-08
  1.8500000E+04  2.3577343E-08
  1.9000000E+04  2.1537051E-08
  1.9500000E+04  1.9713995E-08
  2.0000000E+04  1.8080826E-08
  2.0500000E+04  1.6614153E-08
  2.1000000E+04  1.5293896E-08
  2.1500000E+04  1.4102762E-08
  2.2000000E+04  1.3025807E-08
  2.2500000E+04  1.2050082E-08
  2.3000000E+04  1.1164327E-08
  2.4000000E+04  9.6246874E-09
  2.5000000E+04  8.3421181E-09
  2.6000000E+04  7.2665765E-09
  2.7000000E+04  6.3590585E-09
  2.8000000E+04  5.5889120E-09
  2.9000000E+04  4.9318583E-09
  3.0000000E+04  4.3685030E-09
  3.1000000E+04  3.8832336E-09
  3.2000000E+04  3.4633921E-09
  3.3000000E+04  3.0986525E-09
  3.4000000E+04  2.7805467E-09
  3.5000000E+04  2.5020913E-09
  3.6000000E+04  2.2574996E-09
  3.7000000E+04  2.0419497E-09
  3.8000000E+04  1.8514030E-09
  3.9000000E+04  1.6824616E-09
  4.0000000E+04  1.5322547E-09
  4.1000000E+04  1.3983467E-09
  4.2000000E+04  1.2786638E-09
  4.3000000E+04  1.1714337E-09
  4.4000000E+04  1.0751366E-09
  4.5000000E+04  9.8846482E-10
  4.6000000E+04  9.1028953E-10
  4.7000000E+04  8.3963336E-10
  4.8000000E+04  7.7564751E-10
  5.0000000E+04  6.6482393E-10
  5.1250000E+04  6.0544202E-10
  5.2500000E+04  5.5248724E-10
  5.3750000E+04  5.0514601E-10
  5.5000000E+04  4.6272216E-10
  5.7500000E+04  3.9031839E-10
  5.8750000E+04  3.5937871E-10
  6.0000000E+04  3.3141345E-10
  6.2500000E+04  2.8310947E-10
  6.5000000E+04  2.4320776E-10
  6.7500000E+04  2.1002262E-10
  7.0000000E+04  1.8224901E-10
  7.2500000E+04  1.5886762E-10
  7.5000000E+04  1.3907560E-10
  7.7500000E+04  1.2223565E-10
  8.0000000E+04  1.0783824E-10
  8.2500000E+04  9.5473175E-11
  8.5000000E+04  8.4808121E-11
  8.7500000E+04  7.5572190E-11
  9.0000000E+04  6.7543376E-11
  9.2500000E+04  6.0538731E-11
  9.5000000E+04  5.4406688E-11
  9.7500000E+04  4.9021080E-11
  1.0000000E+05  4.4276409E-11
  1.0250000E+05  4.0084087E-11
  1.0500000E+05  3.6369402E-11
  1.0750000E+05  3.3069103E-11
  1.1000000E+05  3.0129440E-11
  1.1250000E+05  2.7504582E-11
  1.1500000E+05  2.5155312E-11
  1.1750000E+05  2.3047958E-11
  1.2000000E+05  2.1153522E-11
  1.2250000E+05  1.9446954E-11
  1.2500000E+05  1.7906552E-11
  1.2750000E+05  1.6513472E-11
  1.3000000E+05  1.5251293E-11
  1.3250000E+05  1.4105680E-11
  1.3500000E+05  1.3064080E-11
  1.4000000E+05  1.1250188E-11
  1.4500000E+05  9.7363828E-12
  1.5000000E+05  8.4655472E-12
  1.5500000E+05  7.3927739E-12
  1.6000000E+05  6.4824910E-12
  1.6500000E+05  5.7063191E-12
  1.7000000E+05  5.0414563E-12
  1.7500000E+05  4.4694657E-12
  1.8000000E+05  3.9753509E-12
  1.8500000E+05  3.5468455E-12
  1.9000000E+05  3.1738634E-12
  1.9500000E+05  2.8480697E-12
  2.0000000E+05  2.5625433E-12
  2.0500000E+05  2.3115114E-12
  2.1000000E+05  2.0901370E-12
  2.1500000E+05  1.8943510E-12
  2.2000000E+05  1.7207160E-12
  2.2500000E+05  1.5663179E-12
  2.3000000E+05  1.4286769E-12
  2.3500000E+05  1.3056758E-12
  2.4000000E+05  1.1955008E-12
  2.4500000E+05  1.0965934E-12
  2.5000000E+05  1.0076107E-12
  2.5500000E+05  9.2739220E-13
  2.6000000E+05  8.5493151E-13
  2.6500000E+05  7.8935343E-13
  2.7000000E+05  7.2989494E-13
  2.8000000E+05  6.2675024E-13
  2.9000000E+05  5.4107638E-13
  3.0000000E+05  4.6945223E-13
  
  
#  37  12  N3  EION =  1.530000000E+01 eV   307
#  S(0) = 5.449263E+00
  1.2347168E-01  0.0000000E+00
  1.2347168E+01  0.0000000E+00
  1.2347168E+01  7.1975465E-01
  1.5300000E+01  7.1975465E-01
  1.5302721E+01  7.1975465E-01
  1.5361437E+01  7.0472738E-01
  1.5420153E+01  6.8987749E-01
  1.5478869E+01  6.7523173E-01
  1.5537585E+01  6.6081223E-01
  1.5655017E+01  6.3272175E-01
  1.5772449E+01  6.0571234E-01
  1.6007313E+01  5.5515175E-01
  1.6242177E+01  5.0927100E-01
  1.6711905E+01  4.3071930E-01
  1.7181633E+01  3.6736551E-01
  1.7651361E+01  3.1615315E-01
  1.7886225E+01  2.9425406E-01
  1.8121088E+01  2.7444521E-01
  1.8355952E+01  2.5648321E-01
  1.8590816E+01  2.4015522E-01
  1.9060544E+01  2.1168278E-01
  1.9530272E+01  1.8781088E-01
  2.0000000E+01  1.6761264E-01
  2.0500000E+01  1.4935472E-01
  2.1000000E+01  1.3379808E-01
  2.1500000E+01  1.2043677E-01
  2.2000000E+01  1.0887745E-01
  2.2500000E+01  9.8810987E-02
  2.3000000E+01  8.9991848E-02
  2.3500000E+01  8.2223194E-02
  2.4000000E+01  7.5345610E-02
  2.4500000E+01  6.9229039E-02
  2.5000000E+01  6.3766364E-02
  2.5500000E+01  5.8868854E-02
  2.6000000E+01  5.4462347E-02
  2.6500000E+01  5.0484588E-02
  2.7000000E+01  4.6882903E-02
  2.8000000E+01  4.0635139E-02
  2.9000000E+01  3.5432460E-02
  3.0000000E+01  3.1061646E-02
  3.1000000E+01  2.7361324E-02
  3.2000000E+01  2.4207485E-02
  3.3000000E+01  2.1503434E-02
  3.4000000E+01  1.9172972E-02
  3.5000000E+01  1.7155190E-02
  3.6000000E+01  1.5401051E-02
  3.7000000E+01  1.3870678E-02
  3.8000000E+01  1.2531141E-02
  3.9000000E+01  1.1355524E-02
  4.0000000E+01  1.0321047E-02
  4.1000000E+01  9.4087449E-03
  4.2000000E+01  8.6027297E-03
  4.3000000E+01  7.8892123E-03
  4.4000000E+01  7.2565780E-03
  4.5000000E+01  6.6949705E-03
  4.6000000E+01  6.1957023E-03
  4.7000000E+01  5.7512523E-03
  4.8000000E+01  5.3552401E-03
  5.0000000E+01  4.6866881E-03
  5.1250000E+01  4.3391592E-03
  5.2500000E+01  4.0367356E-03
  5.3750000E+01  3.7732227E-03
  5.5000000E+01  3.5433165E-03
  5.7500000E+01  3.1664549E-03
  5.8750000E+01  3.0122764E-03
  6.0000000E+01  2.8769572E-03
  6.2500000E+01  2.6529320E-03
  6.5000000E+01  2.4782618E-03
  6.7500000E+01  2.3408843E-03
  7.0000000E+01  2.2316656E-03
  7.2500000E+01  2.1439377E-03
  7.5000000E+01  2.0725468E-03
  7.7500000E+01  2.0136561E-03
  8.0000000E+01  1.9643900E-03
  8.2500000E+01  1.9225562E-03
  8.5000000E+01  1.8864613E-03
  9.0000000E+01  1.8267085E-03
  9.5000000E+01  1.7780483E-03
  1.0000000E+02  1.7361972E-03
  1.0500000E+02  1.6985007E-03
  1.1000000E+02  1.6633162E-03
  1.1500000E+02  1.6295979E-03
  1.2000000E+02  1.5967305E-03
  1.2500000E+02  1.5643603E-03
  1.3000000E+02  1.5323032E-03
  1.3500000E+02  1.5005311E-03
  1.4000000E+02  1.4690463E-03
  1.4500000E+02  1.4379079E-03
  1.5000000E+02  1.4071970E-03
  1.6000000E+02  1.3473017E-03
  1.7000000E+02  1.2897334E-03
  1.8000000E+02  1.2346390E-03
  1.9000000E+02  1.1819497E-03
  2.0000000E+02  1.1315521E-03
  2.1000000E+02  1.0833111E-03
  2.2000000E+02  1.0371515E-03
  2.3000000E+02  9.9307314E-04
  2.4000000E+02  9.5106519E-04
  2.5000000E+02  9.1115031E-04
  2.6000000E+02  8.7332781E-04
  2.7000000E+02  8.3754778E-04
  2.8000000E+02  8.0371851E-04
  2.9000000E+02  7.7173988E-04
  3.0000000E+02  7.4149512E-04
  3.1000000E+02  7.1284742E-04
  3.2000000E+02  6.8567298E-04
  3.4000000E+02  6.3534520E-04
  3.6000000E+02  5.8988238E-04
  3.8000000E+02  5.4878176E-04
  4.0000000E+02  5.1165286E-04
  4.2000000E+02  4.7809242E-04
  4.4000000E+02  4.4763636E-04
  4.6000000E+02  4.1987891E-04
  4.8000000E+02  3.9447869E-04
  5.0000000E+02  3.7114924E-04
  5.2500000E+02  3.4456131E-04
  5.5000000E+02  3.2055408E-04
  5.7500000E+02  2.9885814E-04
  6.0000000E+02  2.7919114E-04
  6.5000000E+02  2.4494696E-04
  6.7500000E+02  2.2998665E-04
  7.0000000E+02  2.1626628E-04
  7.2500000E+02  2.0365896E-04
  7.5000000E+02  1.9205389E-04
  8.0000000E+02  1.7146929E-04
  8.5000000E+02  1.5382436E-04
  9.0000000E+02  1.3855482E-04
  9.5000000E+02  1.2525924E-04
  1.0000000E+03  1.1364126E-04
  1.0500000E+03  1.0344429E-04
  1.1000000E+03  9.4446505E-05
  1.1500000E+03  8.6469865E-05
  1.2000000E+03  7.9374629E-05
  1.2500000E+03  7.3044175E-05
  1.3000000E+03  6.7376960E-05
  1.3500000E+03  6.2284454E-05
  1.4000000E+03  5.7692481E-05
  1.4500000E+03  5.3539818E-05
  1.5000000E+03  4.9775535E-05
  1.6000000E+03  4.3241891E-05
  1.7000000E+03  3.7804381E-05
  1.8000000E+03  3.3243773E-05
  1.9000000E+03  2.9387805E-05
  2.0000000E+03  2.6102373E-05
  2.1000000E+03  2.3285310E-05
  2.2000000E+03  2.0856891E-05
  2.3000000E+03  1.8752746E-05
  2.4000000E+03  1.6920393E-05
  2.5000000E+03  1.5317214E-05
  2.6000000E+03  1.3908283E-05
  2.7000000E+03  1.2664848E-05
  2.8000000E+03  1.1563187E-05
  2.9000000E+03  1.0583755E-05
  3.0000000E+03  9.7102531E-06
  3.1000000E+03  8.9288994E-06
  3.2000000E+03  8.2279069E-06
  3.3000000E+03  7.5971327E-06
  3.4000000E+03  7.0279430E-06
  3.5000000E+03  6.5129691E-06
  3.6000000E+03  6.0459594E-06
  3.8000000E+03  5.2350937E-06
  4.0000000E+03  4.5601784E-06
  4.2000000E+03  3.9940505E-06
  4.4000000E+03  3.5156935E-06
  4.6000000E+03  3.1088734E-06
  4.8000000E+03  2.7609125E-06
  5.0000000E+03  2.4617086E-06
  5.2500000E+03  2.1440074E-06
  5.5000000E+03  1.8772852E-06
  5.7500000E+03  1.6518227E-06
  5.8750000E+03  1.5521261E-06
  6.0000000E+03  1.4600360E-06
  6.2500000E+03  1.2959465E-06
  6.5000000E+03  1.1548037E-06
  6.7500000E+03  1.0327987E-06
  7.0000000E+03  9.2684908E-07
  7.2500000E+03  8.3443776E-07
  7.5000000E+03  7.5349923E-07
  7.7500000E+03  6.8233268E-07
  8.0000000E+03  6.1953021E-07
  8.2500000E+03  5.6392023E-07
  8.5000000E+03  5.1452099E-07
  8.7500000E+03  4.7050563E-07
  9.0000000E+03  4.3117446E-07
  9.2500000E+03  3.9593288E-07
  9.5000000E+03  3.6427366E-07
  9.7500000E+03  3.3576238E-07
  1.0000000E+04  3.1002570E-07
  1.0250000E+04  2.8674168E-07
  1.0500000E+04  2.6563161E-07
  1.1000000E+04  2.2899636E-07
  1.1500000E+04  1.9853131E-07
  1.2000000E+04  1.7301798E-07
  1.2500000E+04  1.5151203E-07
  1.3000000E+04  1.3327457E-07
  1.3500000E+04  1.1772221E-07
  1.4000000E+04  1.0439043E-07
  1.4500000E+04  9.2906527E-08
  1.5000000E+04  8.2969314E-08
  1.5500000E+04  7.4333721E-08
  1.6000000E+04  6.6799101E-08
  1.6500000E+04  6.0200212E-08
  1.7000000E+04  5.4400202E-08
  1.7500000E+04  4.9285136E-08
  1.8000000E+04  4.4759685E-08
  1.8500000E+04  4.0743721E-08
  1.9000000E+04  3.7169600E-08
  1.9500000E+04  3.3979983E-08
  2.0000000E+04  3.1126061E-08
  2.0500000E+04  2.8566132E-08
  2.1000000E+04  2.6264442E-08
  2.1500000E+04  2.4190233E-08
  2.2000000E+04  2.2316956E-08
  2.2500000E+04  2.0621631E-08
  2.3000000E+04  1.9084298E-08
  2.4000000E+04  1.6416269E-08
  2.5000000E+04  1.4198323E-08
  2.6000000E+04  1.2342121E-08
  2.7000000E+04  1.0778938E-08
  2.8000000E+04  9.4548715E-09
  2.9000000E+04  8.3273090E-09
  3.0000000E+04  7.3622716E-09
  3.1000000E+04  6.5324506E-09
  3.2000000E+04  5.8157386E-09
  3.3000000E+04  5.1941281E-09
  3.4000000E+04  4.6528750E-09
  3.5000000E+04  4.1798400E-09
  3.6000000E+04  3.7649792E-09
  3.7000000E+04  3.3999358E-09
  3.8000000E+04  3.0777203E-09
  3.9000000E+04  2.7924604E-09
  4.0000000E+04  2.5392010E-09
  4.1000000E+04  2.3137439E-09
  4.2000000E+04  2.1125192E-09
  4.3000000E+04  1.9324801E-09
  4.4000000E+04  1.7710167E-09
  4.5000000E+04  1.6258865E-09
  4.6000000E+04  1.4951562E-09
  4.7000000E+04  1.3771535E-09
  4.8000000E+04  1.2704281E-09
  5.0000000E+04  1.0859236E-09
  5.1250000E+04  9.8726263E-10
  5.2500000E+04  8.9941336E-10
  5.3750000E+04  8.2099364E-10
  5.5000000E+04  7.5082254E-10
  5.7500000E+04  6.3131752E-10
  5.8750000E+04  5.8036106E-10
  6.0000000E+04  5.3436770E-10
  6.1250000E+04  4.9277294E-10
  6.2500000E+04  4.5508544E-10
  6.3750000E+04  4.2087634E-10
  6.5000000E+04  3.8977050E-10
  6.7500000E+04  3.3559247E-10
  7.0000000E+04  2.9036559E-10
  7.2500000E+04  2.5238669E-10
  7.5000000E+04  2.2031739E-10
  7.7500000E+04  1.9309758E-10
  8.0000000E+04  1.6988141E-10
  8.2500000E+04  1.4998933E-10
  8.5000000E+04  1.3287187E-10
  8.7500000E+04  1.1808206E-10
  9.0000000E+04  1.0525426E-10
  9.2500000E+04  9.4087698E-11
  9.5000000E+04  8.4333689E-11
  9.7500000E+04  7.5785624E-11
  1.0000000E+05  6.8271068E-11
  1.0250000E+05  6.1645484E-11
  1.0500000E+05  5.5787196E-11
  1.0750000E+05  5.0593368E-11
  1.1000000E+05  4.5976760E-11
  1.1250000E+05  4.1863098E-11
  1.1500000E+05  3.8188928E-11
  1.1750000E+05  3.4899863E-11
  1.2000000E+05  3.1949139E-11
  1.2250000E+05  2.9296426E-11
  1.2500000E+05  2.6906843E-11
  1.2750000E+05  2.4750137E-11
  1.3000000E+05  2.2799997E-11
  1.3250000E+05  2.1033484E-11
  1.3500000E+05  1.9430548E-11
  1.4000000E+05  1.6647277E-11
  1.4500000E+05  1.4333626E-11
  1.5000000E+05  1.2398965E-11
  1.5500000E+05  1.0772240E-11
  1.6000000E+05  9.3973253E-12
  1.6500000E+05  8.2295597E-12
  1.7000000E+05  7.2331661E-12
  1.7500000E+05  6.3792996E-12
  1.8000000E+05  5.6445563E-12
  1.8500000E+05  5.0098455E-12
  1.9000000E+05  4.4595175E-12
  1.9500000E+05  3.9806772E-12
  2.0000000E+05  3.5626571E-12
  2.0500000E+05  3.1965882E-12
  2.1000000E+05  2.8750554E-12
  2.1500000E+05  2.5918332E-12
  2.2000000E+05  2.3416717E-12
  2.2500000E+05  2.1201086E-12
  2.3000000E+05  1.9233543E-12
  2.3500000E+05  1.7481901E-12
  2.4000000E+05  1.5918719E-12
  2.4500000E+05  1.4520533E-12
  2.5000000E+05  1.3267471E-12
  2.5500000E+05  1.2142582E-12
  2.6000000E+05  1.1131090E-12
  2.6500000E+05  1.0220088E-12
  2.7000000E+05  9.3982776E-13
  
  
#  37  17  O1  EION =  4.180000000E+00 eV   288
#  S(0) = 1.151024E+00
  2.0900000E-02  0.0000000E+00
  2.0900000E+00  0.0000000E+00
  2.0900000E+00  5.3963494E-01
  4.1800000E+00  5.3963494E-01
  4.1800000E+00  3.0619061E-03
  4.1827211E+00  3.0619061E-03
  4.1861769E+00  3.0443299E-03
  4.1896327E+00  3.0268544E-03
  4.1930885E+00  3.0094788E-03
  4.1965442E+00  2.9922028E-03
  4.2000000E+00  2.9750253E-03
  4.3000000E+00  2.5182142E-03
  4.4000000E+00  2.1307340E-03
  4.4500000E+00  1.9595165E-03
  4.5000000E+00  1.8017027E-03
  4.6000000E+00  1.5220636E-03
  4.7000000E+00  1.2842577E-03
  4.8000000E+00  1.0819534E-03
  4.9000000E+00  9.0983732E-04
  5.0000000E+00  7.6343249E-04
  5.0625000E+00  6.8328221E-04
  5.1250000E+00  6.1088571E-04
  5.1875000E+00  5.4552048E-04
  5.2500000E+00  4.8652906E-04
  5.3125000E+00  4.3332674E-04
  5.3750000E+00  3.8537454E-04
  5.4375000E+00  3.4219547E-04
  5.5000000E+00  3.0334861E-04
  5.5625000E+00  2.6843872E-04
  5.6250000E+00  2.3711028E-04
  5.7500000E+00  1.8392056E-04
  5.8125000E+00  1.6149780E-04
  5.8750000E+00  1.4151920E-04
  5.9375000E+00  1.2376070E-04
  6.0000000E+00  1.0803046E-04
  6.0625000E+00  9.4149322E-05
  6.1250000E+00  8.1939990E-05
  6.1875000E+00  7.1250286E-05
  6.2500000E+00  6.1951429E-05
  6.2812500E+00  5.7779803E-05
  6.3125000E+00  5.3902614E-05
  6.3437500E+00  5.0301901E-05
  6.3750000E+00  4.6963812E-05
  6.4375000E+00  4.1059188E-05
  6.5000000E+00  3.6129935E-05
  6.5625000E+00  3.2081565E-05
  6.6250000E+00  2.8808126E-05
  6.6875000E+00  2.6219098E-05
  6.7500000E+00  2.4247727E-05
  6.8125000E+00  2.2836361E-05
  6.8437500E+00  2.2326549E-05
  6.8750000E+00  2.1942091E-05
  6.9062500E+00  2.1680723E-05
  6.9375000E+00  2.1538239E-05
  7.0000000E+00  2.1568238E-05
  7.0625000E+00  2.1962522E-05
  7.1250000E+00  2.2674212E-05
  7.1875000E+00  2.3671278E-05
  7.2500000E+00  2.4930446E-05
  7.3125000E+00  2.6432624E-05
  7.3750000E+00  2.8159453E-05
  7.4375000E+00  3.0091270E-05
  7.5000000E+00  3.2205234E-05
  7.5312500E+00  3.3322137E-05
  7.5625000E+00  3.4473831E-05
  7.6250000E+00  3.6863985E-05
  7.6875000E+00  3.9349093E-05
  7.7500000E+00  4.1919945E-05
  7.8750000E+00  4.7283617E-05
  7.9375000E+00  5.0056011E-05
  8.0000000E+00  5.2873408E-05
  8.1250000E+00  5.8596732E-05
  8.2500000E+00  6.4388105E-05
  8.3750000E+00  7.0197501E-05
  8.5000000E+00  7.5976728E-05
  8.6250000E+00  8.1683131E-05
  8.7500000E+00  8.7287879E-05
  9.0000000E+00  9.8108587E-05
  9.2500000E+00  1.0831203E-04
  9.5000000E+00  1.1782332E-04
  9.7500000E+00  1.2661059E-04
  1.0000000E+01  1.3466881E-04
  1.0250000E+01  1.4201149E-04
  1.0500000E+01  1.4866787E-04
  1.1000000E+01  1.6006006E-04
  1.1500000E+01  1.6916241E-04
  1.2000000E+01  1.7630050E-04
  1.2500000E+01  1.8178275E-04
  1.3000000E+01  1.8588199E-04
  1.3500000E+01  1.8883602E-04
  1.4000000E+01  1.9084619E-04
  1.4500000E+01  1.9208313E-04
  1.5000000E+01  1.9268808E-04
  1.6000000E+01  1.9245595E-04
  1.7000000E+01  1.9087093E-04
  1.8000000E+01  1.8842509E-04
  1.9000000E+01  1.8545328E-04
  2.0000000E+01  1.8218157E-04
  2.1000000E+01  1.7876254E-04
  2.2000000E+01  1.7529836E-04
  2.3000000E+01  1.7185616E-04
  2.4000000E+01  1.6847972E-04
  2.5000000E+01  1.6519622E-04
  2.6000000E+01  1.6202156E-04
  2.7000000E+01  1.5896443E-04
  2.8000000E+01  1.5602756E-04
  2.9000000E+01  1.5321096E-04
  3.0000000E+01  1.5051190E-04
  3.1000000E+01  1.4792605E-04
  3.2000000E+01  1.4544870E-04
  3.4000000E+01  1.4079681E-04
  3.6000000E+01  1.3651056E-04
  3.8000000E+01  1.3254525E-04
  4.0000000E+01  1.2886026E-04
  4.2000000E+01  1.2541841E-04
  4.4000000E+01  1.2218772E-04
  4.6000000E+01  1.1913963E-04
  4.8000000E+01  1.1624970E-04
  5.0000000E+01  1.1349697E-04
  5.2500000E+01  1.1022089E-04
  5.5000000E+01  1.0710095E-04
  5.7500000E+01  1.0411206E-04
  6.0000000E+01  1.0123463E-04
  6.5000000E+01  9.5753127E-05
  6.7500000E+01  9.3126568E-05
  7.0000000E+01  9.0565460E-05
  7.2500000E+01  8.8064239E-05
  7.5000000E+01  8.5619005E-05
  8.0000000E+01  8.0888329E-05
  8.5000000E+01  7.6364011E-05
  9.0000000E+01  7.2048076E-05
  9.5000000E+01  6.7944769E-05
  1.0000000E+02  6.4061268E-05
  1.0500000E+02  6.0400628E-05
  1.1000000E+02  5.6964768E-05
  1.1500000E+02  5.3751195E-05
  1.2000000E+02  5.0754290E-05
  1.2500000E+02  4.7966285E-05
  1.3000000E+02  4.5376893E-05
  1.3500000E+02  4.2974550E-05
  1.4000000E+02  4.0747081E-05
  1.4500000E+02  3.8682129E-05
  1.5000000E+02  3.6767273E-05
  1.6000000E+02  3.3341084E-05
  1.7000000E+02  3.0382499E-05
  1.8000000E+02  2.7817761E-05
  1.9000000E+02  2.5585703E-05
  2.0000000E+02  2.3635831E-05
  2.1000000E+02  2.1925812E-05
  2.2000000E+02  2.0420143E-05
  2.3000000E+02  1.9088761E-05
  2.4000000E+02  1.7904847E-05
  2.5000000E+02  1.6846152E-05
  2.6000000E+02  1.5893525E-05
  2.7000000E+02  1.5030042E-05
  2.8000000E+02  1.4242134E-05
  2.9000000E+02  1.3518801E-05
  3.0000000E+02  1.2851008E-05
  3.1000000E+02  1.2231415E-05
  3.2000000E+02  1.1654241E-05
  3.4000000E+02  1.0611378E-05
  3.6000000E+02  9.6963783E-06
  3.8000000E+02  8.8910660E-06
  4.0000000E+02  8.1811944E-06
  4.2000000E+02  7.5538651E-06
  4.4000000E+02  6.9977320E-06
  4.6000000E+02  6.5032618E-06
  4.8000000E+02  6.0625286E-06
  5.0000000E+02  5.6686981E-06
  5.2500000E+02  5.2331356E-06
  5.5000000E+02  4.8511548E-06
  5.7500000E+02  4.5139545E-06
  5.8750000E+02  4.3594972E-06
  6.0000000E+02  4.2132754E-06
  6.2500000E+02  3.9426274E-06
  6.5000000E+02  3.6972849E-06
  6.7500000E+02  3.4737622E-06
  7.0000000E+02  3.2692339E-06
  7.2500000E+02  3.0816240E-06
  7.5000000E+02  2.9093741E-06
  8.0000000E+02  2.6054273E-06
  8.5000000E+02  2.3475443E-06
  9.0000000E+02  2.1276182E-06
  9.5000000E+02  1.9387591E-06
  1.0000000E+03  1.7753219E-06
  1.0500000E+03  1.6323032E-06
  1.1000000E+03  1.5055730E-06
  1.1500000E+03  1.3923449E-06
  1.2000000E+03  1.2909002E-06
  1.2500000E+03  1.1998117E-06
  1.3000000E+03  1.1178998E-06
  1.3500000E+03  1.0441590E-06
  1.4000000E+03  9.7767631E-07
  1.4500000E+03  9.1751552E-07
  1.5000000E+03  8.6281044E-07
  1.6000000E+03  7.6702836E-07
  1.6500000E+03  7.2486042E-07
  1.7000000E+03  6.8592318E-07
  1.7500000E+03  6.4986442E-07
  1.8000000E+03  6.1643270E-07
  1.9000000E+03  5.5669915E-07
  2.0000000E+03  5.0529145E-07
  2.1000000E+03  4.6072136E-07
  2.2000000E+03  4.2169845E-07
  2.3000000E+03  3.8726924E-07
  2.4000000E+03  3.5672561E-07
  2.5000000E+03  3.2950161E-07
  2.6000000E+03  3.0517429E-07
  2.7000000E+03  2.8340104E-07
  2.8000000E+03  2.6387313E-07
  2.9000000E+03  2.4626999E-07
  3.0000000E+03  2.3030516E-07
  3.1000000E+03  2.1574873E-07
  3.2000000E+03  2.0243875E-07
  3.4000000E+03  1.7912168E-07
  3.6000000E+03  1.5954311E-07
  3.7000000E+03  1.5090027E-07
  3.8000000E+03  1.4290346E-07
  3.9000000E+03  1.3548134E-07
  4.0000000E+03  1.2858096E-07
  4.2000000E+03  1.1618803E-07
  4.4000000E+03  1.0543833E-07
  4.6000000E+03  9.6064860E-08
  4.8000000E+03  8.7826463E-08
  5.0000000E+03  8.0535984E-08
  5.2500000E+03  7.2554042E-08
  5.5000000E+03  6.5640212E-08
  5.7500000E+03  5.9622027E-08
  5.8750000E+03  5.6901564E-08
  6.0000000E+03  5.4352102E-08
  6.2500000E+03  4.9711664E-08
  6.5000000E+03  4.5605115E-08
  6.7500000E+03  4.1954625E-08
  7.0000000E+03  3.8696134E-08
  7.2500000E+03  3.5777289E-08
  7.5000000E+03  3.3154558E-08
  7.7500000E+03  3.0790956E-08
  8.0000000E+03  2.8654678E-08
  8.2500000E+03  2.6718182E-08
  8.5000000E+03  2.4957901E-08
  9.0000000E+03  2.1887887E-08
  9.5000000E+03  1.9313687E-08
  1.0000000E+04  1.7136562E-08
  1.0500000E+04  1.5281176E-08
  1.1000000E+04  1.3689131E-08
  1.1500000E+04  1.2314495E-08
  1.2000000E+04  1.1120765E-08
  1.2500000E+04  1.0078658E-08
  1.3000000E+04  9.1644677E-09
  1.3500000E+04  8.3588586E-09
  1.4000000E+04  7.6459463E-09
  1.4500000E+04  7.0125971E-09
  1.5000000E+04  6.4478787E-09
  1.5500000E+04  5.9426332E-09
  1.6000000E+04  5.4891467E-09
  1.6500000E+04  5.0808881E-09
  1.7000000E+04  4.7123007E-09
  1.7500000E+04  4.3786356E-09
  1.8000000E+04  4.0758171E-09
  1.8500000E+04  3.8003324E-09
  1.9000000E+04  3.5491422E-09
  2.0000000E+04  3.1094336E-09
  2.1000000E+04  2.7393993E-09
  2.2000000E+04  2.4257471E-09
  2.3000000E+04  2.1580874E-09
  2.4000000E+04  1.9282190E-09
  2.5000000E+04  1.7296530E-09
  2.6000000E+04  1.5572293E-09
  2.7000000E+04  1.4067904E-09
  2.8000000E+04  1.2749473E-09
  2.9000000E+04  1.1589119E-09
  3.0000000E+04  1.0563818E-09
  3.1000000E+04  9.6544732E-10
  3.2000000E+04  8.8451703E-10
  3.3000000E+04  8.1225680E-10
  3.4000000E+04  7.4754060E-10
  3.5000000E+04  6.8941310E-10
  3.6000000E+04  6.3705809E-10
  3.7000000E+04  5.8977693E-10
  3.8000000E+04  5.4697047E-10
  3.9000000E+04  5.0812297E-10
  4.0000000E+04  4.7279105E-10
  4.2000000E+04  4.1118887E-10
  4.4000000E+04  3.5963880E-10
  4.6000000E+04  3.1617539E-10
  4.8000000E+04  2.7925833E-10
  5.0000000E+04  2.4769936E-10
  5.2500000E+04  2.1445509E-10


==> anc/colstop/sbethe/sdbase/oos38.tab <==
# Atomic number = 38   (Sr)
#
#      W/eV         OOS*eV
  
  
#  38   1  K1  EION =  1.610800000E+04 eV   248
#  S(0) = 1.142214E+00
  1.6103221E+02  0.0000000E+00
  1.6103221E+04  0.0000000E+00
  1.6103221E+04  1.2890202E-04
  1.6108000E+04  1.2890202E-04
  1.6108161E+04  1.2890202E-04
  1.6110948E+04  1.2713905E-04
  1.6112341E+04  1.2630634E-04
  1.6113735E+04  1.2558738E-04
  1.6115128E+04  1.2500697E-04
  1.6116522E+04  1.2457176E-04
  1.6119309E+04  1.2411042E-04
  1.6124883E+04  1.2439614E-04
  1.6127670E+04  1.2486820E-04
  1.6130457E+04  1.2540033E-04
  1.6136031E+04  1.2632734E-04
  1.6141605E+04  1.2681472E-04
  1.6147179E+04  1.2684581E-04
  1.6152753E+04  1.2658127E-04
  1.6158327E+04  1.2621351E-04
  1.6163901E+04  1.2588496E-04
  1.6169475E+04  1.2566465E-04
  1.6175049E+04  1.2555885E-04
  1.6186197E+04  1.2555063E-04
  1.6191771E+04  1.2556082E-04
  1.6197345E+04  1.2553997E-04
  1.6208493E+04  1.2537341E-04
  1.6219641E+04  1.2510538E-04
  1.6241937E+04  1.2467360E-04
  1.6253085E+04  1.2454853E-04
  1.6264233E+04  1.2442566E-04
  1.6275381E+04  1.2426047E-04
  1.6286529E+04  1.2404872E-04
  1.6308825E+04  1.2356910E-04
  1.6331121E+04  1.2315308E-04
  1.6342268E+04  1.2296533E-04
  1.6353416E+04  1.2277556E-04
  1.6375712E+04  1.2234655E-04
  1.6398008E+04  1.2187641E-04
  1.6420304E+04  1.2142018E-04
  1.6442600E+04  1.2099542E-04
  1.6464896E+04  1.2057566E-04
  1.6487192E+04  1.2012834E-04
  1.6509488E+04  1.1967247E-04
  1.6554080E+04  1.1880240E-04
  1.6598672E+04  1.1795441E-04
  1.6643264E+04  1.1709991E-04
  1.6821632E+04  1.1383483E-04
  1.7000000E+04  1.1074814E-04
  1.7500000E+04  1.0270199E-04
  1.8000000E+04  9.5396809E-05
  1.8500000E+04  8.8743261E-05
  1.9000000E+04  8.2678739E-05
  2.0000000E+04  7.2082673E-05
  2.1000000E+04  6.3198798E-05
  2.2000000E+04  5.5699618E-05
  2.3000000E+04  4.9326719E-05
  2.4000000E+04  4.3877157E-05
  2.5000000E+04  3.9189816E-05
  2.6000000E+04  3.5136303E-05
  2.7000000E+04  3.1613446E-05
  2.8000000E+04  2.8537634E-05
  2.9000000E+04  2.5840601E-05
  3.0000000E+04  2.3466211E-05
  3.1000000E+04  2.1368033E-05
  3.2000000E+04  1.9507402E-05
  3.4000000E+04  1.6374402E-05
  3.6000000E+04  1.3864445E-05
  3.8000000E+04  1.1831446E-05
  4.0000000E+04  1.0168376E-05
  4.2000000E+04  8.7956367E-06
  4.4000000E+04  7.6532163E-06
  4.6000000E+04  6.6953155E-06
  4.8000000E+04  5.8865788E-06
  5.0000000E+04  5.1994254E-06
  5.2500000E+04  4.4788162E-06
  5.5000000E+04  3.8816675E-06
  5.7500000E+04  3.3829912E-06
  5.8750000E+04  3.1643979E-06
  6.0000000E+04  2.9635862E-06
  6.2500000E+04  2.6085412E-06
  6.5000000E+04  2.3061610E-06
  6.7500000E+04  2.0471898E-06
  7.0000000E+04  1.8242398E-06
  7.2500000E+04  1.6313687E-06
  7.5000000E+04  1.4637615E-06
  7.7500000E+04  1.3174902E-06
  8.0000000E+04  1.1893302E-06
  8.2500000E+04  1.0766179E-06
  8.5000000E+04  9.7714148E-07
  8.7500000E+04  8.8905409E-07
  9.0000000E+04  8.1080605E-07
  9.2500000E+04  7.4109103E-07
  9.5000000E+04  6.7880283E-07
  1.0000000E+05  5.7288169E-07
  1.0500000E+05  4.8703591E-07
  1.1000000E+05  4.1682608E-07
  1.1500000E+05  3.5892643E-07
  1.2000000E+05  3.1081440E-07
  1.2500000E+05  2.7055491E-07
  1.3000000E+05  2.3664808E-07
  1.3500000E+05  2.0792007E-07
  1.4000000E+05  1.8344418E-07
  1.4500000E+05  1.6248268E-07
  1.5000000E+05  1.4444379E-07
  1.5500000E+05  1.2884949E-07
  1.6000000E+05  1.1531096E-07
  1.6500000E+05  1.0351002E-07
  1.7000000E+05  9.3184776E-08
  1.7500000E+05  8.4118446E-08
  1.8000000E+05  7.6130638E-08
  1.8500000E+05  6.9070543E-08
  1.9000000E+05  6.2811483E-08
  2.0000000E+05  5.2285218E-08
  2.1000000E+05  4.3876402E-08
  2.2000000E+05  3.7093171E-08
  2.3000000E+05  3.1572179E-08
  2.4000000E+05  2.7041573E-08
  2.5000000E+05  2.3295494E-08
  2.6000000E+05  2.0176381E-08
  2.7000000E+05  1.7562417E-08
  2.8000000E+05  1.5358533E-08
  2.9000000E+05  1.3489914E-08
  3.0000000E+05  1.1897194E-08
  3.1000000E+05  1.0532917E-08
  3.2000000E+05  9.3588825E-09
  3.3000000E+05  8.3441394E-09
  3.4000000E+05  7.4634510E-09
  3.5000000E+05  6.6961228E-09
  3.6000000E+05  6.0250920E-09
  3.7000000E+05  5.4362169E-09
  3.8000000E+05  4.9177188E-09
  3.9000000E+05  4.4597414E-09
  4.0000000E+05  4.0540007E-09
  4.2000000E+05  3.3723318E-09
  4.4000000E+05  2.8285291E-09
  4.6000000E+05  2.3904211E-09
  4.8000000E+05  2.0342633E-09
  5.0000000E+05  1.7423052E-09
  5.2500000E+05  1.4475032E-09
  5.5000000E+05  1.2127742E-09
  5.7500000E+05  1.0239746E-09
  5.8750000E+05  9.4343407E-10
  6.0000000E+05  8.7070231E-10
  6.2500000E+05  7.4520419E-10
  6.5000000E+05  6.4163323E-10
  6.7500000E+05  5.5553279E-10
  7.0000000E+05  4.8346918E-10
  7.2500000E+05  4.2277268E-10
  7.5000000E+05  3.7134948E-10
  7.7500000E+05  3.2754271E-10
  8.0000000E+05  2.9003157E-10
  8.2500000E+05  2.5775605E-10
  8.5000000E+05  2.2985942E-10
  8.7500000E+05  2.0564459E-10
  9.0000000E+05  1.8454111E-10
  9.2500000E+05  1.6607947E-10
  9.5000000E+05  1.4987102E-10
  9.7500000E+05  1.3559235E-10
  1.0000000E+06  1.2297312E-10
  1.0250000E+06  1.1178640E-10
  1.0500000E+06  1.0184080E-10
  1.1000000E+06  8.5048804E-11
  1.1500000E+06  7.1567852E-11
  1.2000000E+06  6.0643339E-11
  1.2500000E+06  5.1714301E-11
  1.3000000E+06  4.4358637E-11
  1.3500000E+06  3.8255148E-11
  1.4000000E+06  3.3156845E-11
  1.4500000E+06  2.8871834E-11
  1.5000000E+06  2.5249663E-11
  1.5500000E+06  2.2171367E-11
  1.6000000E+06  1.9542168E-11
  1.6500000E+06  1.7286010E-11
  1.7000000E+06  1.5341468E-11
  1.7500000E+06  1.3658603E-11
  1.8000000E+06  1.2196550E-11
  1.8500000E+06  1.0921681E-11
  1.9000000E+06  9.8061729E-12
  1.9500000E+06  8.8268976E-12
  2.0000000E+06  7.9645353E-12
  2.0500000E+06  7.2028771E-12
  2.1000000E+06  6.5282699E-12
  2.2000000E+06  5.3957688E-12
  2.3000000E+06  4.4938315E-12
  2.4000000E+06  3.7689295E-12
  2.5000000E+06  3.1814074E-12
  2.6000000E+06  2.7015329E-12
  2.7000000E+06  2.3067724E-12
  2.8000000E+06  1.9798733E-12
  2.9000000E+06  1.7074963E-12
  3.0000000E+06  1.4792375E-12
  3.1000000E+06  1.2869167E-12
  3.2000000E+06  1.1240538E-12
  3.3000000E+06  9.8547944E-13
  3.4000000E+06  8.6704391E-13
  3.5000000E+06  7.6539349E-13
  3.6000000E+06  6.7780122E-13
  3.7000000E+06  6.0203749E-13
  3.8000000E+06  5.3626976E-13
  3.9000000E+06  4.7898443E-13
  4.0000000E+06  4.2892556E-13
  4.1000000E+06  3.8504630E-13
  4.2000000E+06  3.4647038E-13
  4.3000000E+06  3.1246135E-13
  4.4000000E+06  2.8239785E-13
  4.6000000E+06  2.3208179E-13
  4.8000000E+06  1.9218476E-13
  5.0000000E+06  1.6026678E-13
  5.1250000E+06  1.4354671E-13
  5.2500000E+06  1.2888299E-13
  5.3750000E+06  1.1598559E-13
  5.5000000E+06  1.0461042E-13
  5.7500000E+06  8.5633530E-14
  5.8750000E+06  7.7708379E-14
  6.0000000E+06  7.0649005E-14
  6.2500000E+06  5.8708435E-14
  6.5000000E+06  4.9112901E-14
  6.7500000E+06  4.1341344E-14
  7.0000000E+06  3.5001141E-14
  7.2500000E+06  2.9793516E-14
  7.5000000E+06  2.5488988E-14
  7.7500000E+06  2.1909764E-14
  8.0000000E+06  1.8917014E-14
  8.2500000E+06  1.6401513E-14
  8.5000000E+06  1.4276713E-14
  8.7500000E+06  1.2473572E-14
  9.0000000E+06  1.0936663E-14
  9.2500000E+06  9.6212162E-15
  9.5000000E+06  8.4908641E-15
  9.7500000E+06  7.5159095E-15
  1.0000000E+07  6.6719846E-15
  1.0250000E+07  5.9389970E-15
  1.0500000E+07  5.3003067E-15
  1.0750000E+07  4.7420718E-15
  1.1000000E+07  4.2527248E-15
  1.1250000E+07  3.8225603E-15
  1.1500000E+07  3.4434038E-15
  1.1750000E+07  3.1083406E-15
  1.2000000E+07  2.8115020E-15
  1.2250000E+07  2.5478964E-15
  1.2500000E+07  2.3132646E-15
  1.3000000E+07  1.9168531E-15
  1.3500000E+07  1.5987912E-15
  1.4000000E+07  1.3415778E-15
  1.4500000E+07  1.1320553E-15
  1.5000000E+07  9.6029942E-16
  1.5500000E+07  8.1875230E-16
  1.6000000E+07  7.0150419E-16
  
  
#  38   2  L1  EION =  2.219000000E+03 eV   268
#  S(0) = 1.276258E+00
  2.2143562E+01  0.0000000E+00
  2.2143562E+03  0.0000000E+00
  2.2143562E+03  5.5238146E-04
  2.2190000E+03  5.5238146E-04
  2.2190220E+03  5.5238146E-04
  2.2230709E+03  5.4028653E-04
  2.2250954E+03  5.3526300E-04
  2.2271198E+03  5.3152646E-04
  2.2291443E+03  5.2908105E-04
  2.2311687E+03  5.2777411E-04
  2.2352176E+03  5.2768231E-04
  2.2392665E+03  5.2943826E-04
  2.2433154E+03  5.3155380E-04
  2.2473643E+03  5.3307167E-04
  2.2514132E+03  5.3355319E-04
  2.2595110E+03  5.3151510E-04
  2.2635599E+03  5.2952639E-04
  2.2676088E+03  5.2731055E-04
  2.2716577E+03  5.2511833E-04
  2.2757066E+03  5.2311041E-04
  2.2838044E+03  5.1987734E-04
  2.2919022E+03  5.1750653E-04
  2.3000000E+03  5.1545846E-04
  2.3125000E+03  5.1192747E-04
  2.3250000E+03  5.0767199E-04
  2.3375000E+03  5.0325077E-04
  2.3500000E+03  4.9917643E-04
  2.3562500E+03  4.9728812E-04
  2.3625000E+03  4.9546335E-04
  2.3750000E+03  4.9183750E-04
  2.3875000E+03  4.8804960E-04
  2.3937500E+03  4.8608395E-04
  2.4000000E+03  4.8407827E-04
  2.4250000E+03  4.7610098E-04
  2.4375000E+03  4.7229726E-04
  2.4500000E+03  4.6861796E-04
  2.4750000E+03  4.6130679E-04
  2.4875000E+03  4.5759894E-04
  2.5000000E+03  4.5388434E-04
  2.5500000E+03  4.3956414E-04
  2.6000000E+03  4.2592808E-04
  2.7000000E+03  4.0025123E-04
  2.8000000E+03  3.7668677E-04
  2.9000000E+03  3.5510786E-04
  3.0000000E+03  3.3529545E-04
  3.1000000E+03  3.1696342E-04
  3.2000000E+03  3.0005229E-04
  3.4000000E+03  2.6979302E-04
  3.6000000E+03  2.4361817E-04
  3.8000000E+03  2.2084017E-04
  4.0000000E+03  2.0090384E-04
  4.2000000E+03  1.8337510E-04
  4.4000000E+03  1.6789481E-04
  4.6000000E+03  1.5416565E-04
  4.8000000E+03  1.4194121E-04
  5.0000000E+03  1.3101619E-04
  5.2500000E+03  1.1892776E-04
  5.5000000E+03  1.0832486E-04
  5.7500000E+03  9.8981352E-05
  6.0000000E+03  9.0711950E-05
  6.5000000E+03  7.6809751E-05
  6.7500000E+03  7.0942710E-05
  7.0000000E+03  6.5673180E-05
  7.2500000E+03  6.0925538E-05
  7.5000000E+03  5.6635497E-05
  8.0000000E+03  4.9216503E-05
  8.5000000E+03  4.3063523E-05
  9.0000000E+03  3.7913280E-05
  9.5000000E+03  3.3566304E-05
  1.0000000E+04  2.9869543E-05
  1.0500000E+04  2.6704081E-05
  1.1000000E+04  2.3976466E-05
  1.1500000E+04  2.1612515E-05
  1.2000000E+04  1.9552811E-05
  1.2500000E+04  1.7749341E-05
  1.3000000E+04  1.6163003E-05
  1.3500000E+04  1.4761719E-05
  1.4000000E+04  1.3518991E-05
  1.4500000E+04  1.2412792E-05
  1.5000000E+04  1.1424702E-05
  1.5500000E+04  1.0539230E-05
  1.6000000E+04  9.7432821E-06
  1.6500000E+04  9.0257345E-06
  1.7000000E+04  8.3770964E-06
  1.8000000E+04  7.2551448E-06
  1.9000000E+04  6.3249024E-06
  2.0000000E+04  5.5469133E-06
  2.1000000E+04  4.8911305E-06
  2.2000000E+04  4.3343852E-06
  2.3000000E+04  3.8586106E-06
  2.4000000E+04  3.4495707E-06
  2.5000000E+04  3.0959431E-06
  2.6000000E+04  2.7886417E-06
  2.7000000E+04  2.5203175E-06
  2.8000000E+04  2.2849818E-06
  2.9000000E+04  2.0777194E-06
  3.0000000E+04  1.8944710E-06
  3.1000000E+04  1.7318631E-06
  3.2000000E+04  1.5870763E-06
  3.3000000E+04  1.4577416E-06
  3.4000000E+04  1.3418587E-06
  3.5000000E+04  1.2377302E-06
  3.6000000E+04  1.1439096E-06
  3.8000000E+04  9.8241421E-07
  4.0000000E+04  8.4939567E-07
  4.2000000E+04  7.3888190E-07
  4.4000000E+04  6.4634081E-07
  4.6000000E+04  5.6829074E-07
  4.8000000E+04  5.0202703E-07
  5.0000000E+04  4.4542695E-07
  5.2500000E+04  3.8573781E-07
  5.5000000E+04  3.3598154E-07
  5.7500000E+04  2.9419779E-07
  5.8750000E+04  2.7580781E-07
  6.0000000E+04  2.5887047E-07
  6.2500000E+04  2.2881479E-07
  6.5000000E+04  2.0309602E-07
  6.7500000E+04  1.8097023E-07
  7.0000000E+04  1.6184042E-07
  7.2500000E+04  1.4522397E-07
  7.5000000E+04  1.3072788E-07
  7.7500000E+04  1.1803007E-07
  8.0000000E+04  1.0686492E-07
  8.2500000E+04  9.7012133E-08
  8.5000000E+04  8.8287985E-08
  8.7500000E+04  8.0538477E-08
  9.0000000E+04  7.3633894E-08
  9.2500000E+04  6.7464485E-08
  9.5000000E+04  6.1936989E-08
  9.7500000E+04  5.6971831E-08
  1.0000000E+05  5.2500844E-08
  1.0250000E+05  4.8465421E-08
  1.0500000E+05  4.4815004E-08
  1.1000000E+05  3.8499880E-08
  1.1500000E+05  3.3269429E-08
  1.2000000E+05  2.8905510E-08
  1.2500000E+05  2.5239930E-08
  1.3000000E+05  2.2141679E-08
  1.3500000E+05  1.9507775E-08
  1.4000000E+05  1.7256560E-08
  1.4500000E+05  1.5322759E-08
  1.5000000E+05  1.3653818E-08
  1.5500000E+05  1.2207127E-08
  1.6000000E+05  1.0947902E-08
  1.6500000E+05  9.8475877E-09
  1.7000000E+05  8.8826059E-09
  1.7500000E+05  8.0333785E-09
  1.8000000E+05  7.2835676E-09
  1.8500000E+05  6.6194769E-09
  1.9000000E+05  6.0295710E-09
  1.9500000E+05  5.5040922E-09
  2.0000000E+05  5.0347524E-09
  2.0500000E+05  4.6144873E-09
  2.1000000E+05  4.2372533E-09
  2.1500000E+05  3.8978598E-09
  2.2000000E+05  3.5918334E-09
  2.2500000E+05  3.3153070E-09
  2.3000000E+05  3.0649273E-09
  2.4000000E+05  2.6313158E-09
  2.5000000E+05  2.2718334E-09
  2.6000000E+05  1.9717630E-09
  2.7000000E+05  1.7196959E-09
  2.8000000E+05  1.5067011E-09
  2.9000000E+05  1.3257284E-09
  3.0000000E+05  1.1711685E-09
  3.1000000E+05  1.0385259E-09
  3.2000000E+05  9.2417319E-10
  3.3000000E+05  8.2516488E-10
  3.4000000E+05  7.3909446E-10
  3.5000000E+05  6.6398442E-10
  3.6000000E+05  5.9820111E-10
  3.7000000E+05  5.4038818E-10
  3.8000000E+05  4.8941394E-10
  3.9000000E+05  4.4432975E-10
  4.0000000E+05  4.0433699E-10
  4.1000000E+05  3.6876047E-10
  4.2000000E+05  3.3702715E-10
  4.3000000E+05  3.0864891E-10
  4.4000000E+05  2.8320846E-10
  4.5000000E+05  2.6034781E-10
  4.6000000E+05  2.3975876E-10
  4.7000000E+05  2.2117520E-10
  4.8000000E+05  2.0436673E-10
  5.0000000E+05  1.7530067E-10
  5.1250000E+05  1.5974983E-10
  5.2500000E+05  1.4589513E-10
  5.3750000E+05  1.3351873E-10
  5.5000000E+05  1.2243482E-10
  5.7500000E+05  1.0353040E-10
  5.8750000E+05  9.5455268E-11
  6.0000000E+05  8.8157000E-11
  6.2500000E+05  7.5549270E-11
  6.5000000E+05  6.5128967E-11
  6.7500000E+05  5.6454246E-11
  7.0000000E+05  4.9184256E-11
  7.2500000E+05  4.3053521E-11
  7.5000000E+05  3.7853356E-11
  7.7500000E+05  3.3418494E-11
  8.0000000E+05  2.9617057E-11
  8.2500000E+05  2.6342994E-11
  8.5000000E+05  2.3510471E-11
  8.7500000E+05  2.1049592E-11
  9.0000000E+05  1.8903091E-11
  9.2500000E+05  1.7023764E-11
  9.5000000E+05  1.5372508E-11
  9.7500000E+05  1.3916766E-11
  1.0000000E+06  1.2629301E-11
  1.0250000E+06  1.1487214E-11
  1.0500000E+06  1.0471172E-11
  1.0750000E+06  9.5647906E-12
  1.1000000E+06  8.7541268E-12
  1.1250000E+06  8.0272715E-12
  1.1500000E+06  7.3740135E-12
  1.2000000E+06  6.2543580E-12
  1.2500000E+06  5.3382545E-12
  1.3000000E+06  4.5828360E-12
  1.3500000E+06  3.9554407E-12
  1.4000000E+06  3.4309131E-12
  1.4500000E+06  2.9896893E-12
  1.5000000E+06  2.6164180E-12
  1.5500000E+06  2.2989520E-12
  1.6000000E+06  2.0276052E-12
  1.6500000E+06  1.7946004E-12
  1.7000000E+06  1.5936482E-12
  1.7500000E+06  1.4196292E-12
  1.8000000E+06  1.2683512E-12
  1.8500000E+06  1.1363627E-12
  1.9000000E+06  1.0208068E-12
  1.9500000E+06  9.1930675E-13
  2.0000000E+06  8.2987649E-13
  2.0500000E+06  7.5084933E-13
  2.1000000E+06  6.8082025E-13
  2.1500000E+06  6.1859967E-13
  2.2000000E+06  5.6317656E-13
  2.2500000E+06  5.1368866E-13
  2.3000000E+06  4.6939829E-13
  2.3500000E+06  4.2967194E-13
  2.4000000E+06  3.9396376E-13
  2.4500000E+06  3.6180201E-13
  2.5000000E+06  3.3277783E-13
  2.6000000E+06  2.8276624E-13
  2.7000000E+06  2.4159591E-13
  2.8000000E+06  2.0747893E-13
  2.9000000E+06  1.7903284E-13
  3.0000000E+06  1.5517941E-13
  3.1000000E+06  1.3507008E-13
  3.2000000E+06  1.1803197E-13
  3.3000000E+06  1.0352765E-13
  3.4000000E+06  9.1125222E-14
  3.5000000E+06  8.0475396E-14
  3.6000000E+06  7.1294080E-14
  3.7000000E+06  6.3348915E-14
  3.8000000E+06  5.6448864E-14
  3.9000000E+06  5.0436081E-14
  4.0000000E+06  4.5179564E-14
  4.1000000E+06  4.0570227E-14
  4.2000000E+06  3.6516708E-14
  4.3000000E+06  3.2942124E-14
  4.4000000E+06  2.9781535E-14
  4.5000000E+06  2.6979798E-14
  4.6000000E+06  2.4489781E-14
  4.7000000E+06  2.2271327E-14
  4.8000000E+06  2.0290155E-14
  5.0000000E+06  1.6926380E-14
  5.1250000E+06  1.5162998E-14
  5.2500000E+06  1.3616670E-14
  5.3750000E+06  1.2257441E-14
  5.5000000E+06  1.1059856E-14
  
  
#  38   3  L2  EION =  2.010000000E+03 eV   271
#  S(0) = 1.567555E+00
  1.9922301E+01  0.0000000E+00
  1.9922301E+03  0.0000000E+00
  1.9922301E+03  1.4094919E-03
  2.0100000E+03  1.4094919E-03
  2.0100201E+03  1.4094919E-03
  2.0103013E+03  1.3982206E-03
  2.0105825E+03  1.3880243E-03
  2.0108637E+03  1.3788907E-03
  2.0111449E+03  1.3707693E-03
  2.0117072E+03  1.3572779E-03
  2.0122696E+03  1.3469331E-03
  2.0133944E+03  1.3333505E-03
  2.0145191E+03  1.3261185E-03
  2.0167686E+03  1.3207110E-03
  2.0178934E+03  1.3195413E-03
  2.0190181E+03  1.3182791E-03
  2.0212676E+03  1.3140746E-03
  2.0235171E+03  1.3070881E-03
  2.0280161E+03  1.2878281E-03
  2.0325151E+03  1.2686352E-03
  2.0370141E+03  1.2546387E-03
  2.0415131E+03  1.2466733E-03
  2.0460121E+03  1.2431887E-03
  2.0505111E+03  1.2419269E-03
  2.0550101E+03  1.2409167E-03
  2.0595091E+03  1.2389022E-03
  2.0640080E+03  1.2353915E-03
  2.0730060E+03  1.2246323E-03
  2.0820040E+03  1.2120236E-03
  2.0910020E+03  1.2004140E-03
  2.1000000E+03  1.1903014E-03
  2.1125000E+03  1.1769478E-03
  2.1250000E+03  1.1624005E-03
  2.1312500E+03  1.1545962E-03
  2.1375000E+03  1.1466481E-03
  2.1500000E+03  1.1309029E-03
  2.1625000E+03  1.1159169E-03
  2.1750000E+03  1.1014645E-03
  2.2000000E+03  1.0722585E-03
  2.2250000E+03  1.0424164E-03
  2.2500000E+03  1.0137728E-03
  2.2750000E+03  9.8620971E-04
  2.3000000E+03  9.5902105E-04
  2.3500000E+03  9.0705313E-04
  2.4000000E+03  8.5879710E-04
  2.5000000E+03  7.7160711E-04
  2.6000000E+03  6.9577153E-04
  2.7000000E+03  6.2967383E-04
  2.8000000E+03  5.7166430E-04
  2.9000000E+03  5.2044613E-04
  3.0000000E+03  4.7504362E-04
  3.1000000E+03  4.3467454E-04
  3.2000000E+03  3.9861862E-04
  3.4000000E+03  3.3731816E-04
  3.6000000E+03  2.8766869E-04
  3.8000000E+03  2.4706258E-04
  4.0000000E+03  2.1356023E-04
  4.2000000E+03  1.8569757E-04
  4.4000000E+03  1.6235366E-04
  4.6000000E+03  1.4266160E-04
  4.8000000E+03  1.2594460E-04
  5.0000000E+03  1.1166957E-04
  5.2500000E+03  9.6623053E-05
  5.5000000E+03  8.4089446E-05
  5.7500000E+03  7.3572831E-05
  6.0000000E+03  6.4688876E-05
  6.5000000E+03  5.0680730E-05
  6.7500000E+03  4.5131398E-05
  7.0000000E+03  4.0337742E-05
  7.2500000E+03  3.6177424E-05
  7.5000000E+03  3.2550974E-05
  7.7500000E+03  2.9376926E-05
  8.0000000E+03  2.6588124E-05
  8.2500000E+03  2.4128896E-05
  8.5000000E+03  2.1952850E-05
  9.0000000E+03  1.8301101E-05
  9.5000000E+03  1.5389631E-05
  1.0000000E+04  1.3043250E-05
  1.0500000E+04  1.1133748E-05
  1.1000000E+04  9.5659371E-06
  1.1500000E+04  8.2681921E-06
  1.2000000E+04  7.1859690E-06
  1.2500000E+04  6.2772643E-06
  1.3000000E+04  5.5094036E-06
  1.3500000E+04  4.8567297E-06
  1.4000000E+04  4.2989200E-06
  1.4500000E+04  3.8197479E-06
  1.5000000E+04  3.4061594E-06
  1.5500000E+04  3.0475783E-06
  1.6000000E+04  2.7353802E-06
  1.6500000E+04  2.4624894E-06
  1.7000000E+04  2.2230665E-06
  1.7500000E+04  2.0122664E-06
  1.8000000E+04  1.8260486E-06
  1.8500000E+04  1.6610269E-06
  1.9000000E+04  1.5143504E-06
  2.0000000E+04  1.2667545E-06
  2.1000000E+04  1.0679841E-06
  2.2000000E+04  9.0686669E-07
  2.3000000E+04  7.7511676E-07
  2.4000000E+04  6.6650943E-07
  2.5000000E+04  5.7631317E-07
  2.6000000E+04  5.0089238E-07
  2.7000000E+04  4.3742547E-07
  2.8000000E+04  3.8370241E-07
  2.9000000E+04  3.3797718E-07
  3.0000000E+04  2.9885933E-07
  3.1000000E+04  2.6523334E-07
  3.2000000E+04  2.3619798E-07
  3.3000000E+04  2.1102040E-07
  3.4000000E+04  1.8910099E-07
  3.5000000E+04  1.6994637E-07
  3.6000000E+04  1.5314831E-07
  3.7000000E+04  1.3836734E-07
  3.8000000E+04  1.2531977E-07
  3.9000000E+04  1.1376745E-07
  4.0000000E+04  1.0350955E-07
  4.2000000E+04  8.6222529E-08
  4.4000000E+04  7.2379738E-08
  4.6000000E+04  6.1190942E-08
  4.8000000E+04  5.2069544E-08
  5.0000000E+04  4.4574717E-08
  5.2500000E+04  3.6990853E-08
  5.5000000E+04  3.0941509E-08
  5.7500000E+04  2.6069923E-08
  5.8750000E+04  2.3990527E-08
  6.0000000E+04  2.2112335E-08
  6.2500000E+04  1.8871288E-08
  6.5000000E+04  1.6197257E-08
  6.7500000E+04  1.3975816E-08
  7.0000000E+04  1.2118535E-08
  7.2500000E+04  1.0556454E-08
  7.5000000E+04  9.2353343E-09
  7.7500000E+04  8.1121854E-09
  8.0000000E+04  7.1526771E-09
  8.2500000E+04  6.3292028E-09
  8.5000000E+04  5.6194208E-09
  8.7500000E+04  5.0051405E-09
  9.0000000E+04  4.4714638E-09
  9.2500000E+04  4.0061222E-09
  9.5000000E+04  3.5989623E-09
  9.7500000E+04  3.2415404E-09
  1.0000000E+05  2.9268013E-09
  1.0250000E+05  2.6488237E-09
  1.0500000E+05  2.4026179E-09
  1.1000000E+05  1.9892740E-09
  1.1500000E+05  1.6600150E-09
  1.2000000E+05  1.3952886E-09
  1.2500000E+05  1.1806206E-09
  1.3000000E+05  1.0051657E-09
  1.3500000E+05  8.6070797E-10
  1.4000000E+05  7.4096002E-10
  1.4500000E+05  6.4106417E-10
  1.5000000E+05  5.5723431E-10
  1.5500000E+05  4.8649555E-10
  1.6000000E+05  4.2649204E-10
  1.6500000E+05  3.7534471E-10
  1.7000000E+05  3.3154475E-10
  1.7500000E+05  2.9387286E-10
  1.8000000E+05  2.6133783E-10
  1.8500000E+05  2.3312924E-10
  1.9000000E+05  2.0858108E-10
  1.9500000E+05  1.8714309E-10
  2.0000000E+05  1.6835851E-10
  2.0500000E+05  1.5184637E-10
  2.1000000E+05  1.3728758E-10
  2.1500000E+05  1.2441372E-10
  2.2000000E+05  1.1299818E-10
  2.2500000E+05  1.0284883E-10
  2.3000000E+05  9.3802273E-11
  2.4000000E+05  7.8479588E-11
  2.5000000E+05  6.6135841E-11
  2.6000000E+05  5.6107253E-11
  2.7000000E+05  4.7895366E-11
  2.8000000E+05  4.1121832E-11
  2.9000000E+05  3.5496618E-11
  3.0000000E+05  3.0795314E-11
  3.1000000E+05  2.6842779E-11
  3.2000000E+05  2.3501205E-11
  3.3000000E+05  2.0661335E-11
  3.4000000E+05  1.8235910E-11
  3.5000000E+05  1.6154790E-11
  3.6000000E+05  1.4361236E-11
  3.7000000E+05  1.2809077E-11
  3.8000000E+05  1.1460515E-11
  3.9000000E+05  1.0284454E-11
  4.0000000E+05  9.2551785E-12
  4.1000000E+05  8.3513201E-12
  4.2000000E+05  7.5550335E-12
  4.3000000E+05  6.8513538E-12
  4.4000000E+05  6.2276832E-12
  4.6000000E+05  5.1793901E-12
  4.8000000E+05  4.3427301E-12
  5.0000000E+05  3.6684964E-12
  5.1250000E+05  3.3130033E-12
  5.2500000E+05  2.9996020E-12
  5.3750000E+05  2.7224496E-12
  5.5000000E+05  2.4766273E-12
  5.7500000E+05  2.0629734E-12
  5.8750000E+05  1.8886084E-12
  6.0000000E+05  1.7323134E-12
  6.2500000E+05  1.4654256E-12
  6.5000000E+05  1.2480889E-12
  6.7500000E+05  1.0696477E-12
  7.0000000E+05  9.2202573E-13
  7.2500000E+05  7.9903998E-13
  7.5000000E+05  6.9590833E-13
  7.7500000E+05  6.0889793E-13
  8.0000000E+05  5.3507122E-13
  8.2500000E+05  4.7209776E-13
  8.5000000E+05  4.1811465E-13
  8.7500000E+05  3.7162225E-13
  9.0000000E+05  3.3140540E-13
  9.2500000E+05  2.9647317E-13
  9.5000000E+05  2.6601255E-13
  9.7500000E+05  2.3935303E-13
  1.0000000E+06  2.1593876E-13
  1.0250000E+06  1.9530667E-13
  1.0500000E+06  1.7706916E-13
  1.1000000E+06  1.4652494E-13
  1.1500000E+06  1.2225568E-13
  1.2000000E+06  1.0277715E-13
  1.2500000E+06  8.6999231E-14
  1.3000000E+06  7.4110745E-14
  1.3500000E+06  6.3500800E-14
  1.4000000E+06  5.4704090E-14
  1.4500000E+06  4.7362433E-14
  1.5000000E+06  4.1197484E-14
  1.5500000E+06  3.5991026E-14
  1.6000000E+06  3.1570559E-14
  1.6500000E+06  2.7798685E-14
  1.7000000E+06  2.4565209E-14
  1.7500000E+06  2.1781119E-14
  1.8000000E+06  1.9374054E-14
  1.8500000E+06  1.7284845E-14
  1.9000000E+06  1.5464843E-14
  1.9500000E+06  1.3873836E-14
  2.0000000E+06  1.2478415E-14
  2.0500000E+06  1.1250698E-14
  2.1000000E+06  1.0167312E-14
  2.2000000E+06  8.3578761E-15
  2.3000000E+06  6.9261488E-15
  2.4000000E+06  5.7822977E-15
  2.5000000E+06  4.8603206E-15
  2.6000000E+06  4.1111042E-15
  2.7000000E+06  3.4976877E-15
  2.8000000E+06  2.9919524E-15
  2.9000000E+06  2.5722903E-15
  3.0000000E+06  2.2219452E-15
  3.1000000E+06  1.9278138E-15
  3.2000000E+06  1.6795681E-15
  3.3000000E+06  1.4690080E-15
  3.4000000E+06  1.2895788E-15
  3.5000000E+06  1.1360049E-15
  3.6000000E+06  1.0040143E-15
  3.7000000E+06  8.9012713E-16
  3.8000000E+06  7.9149334E-16
  3.9000000E+06  7.0576727E-16
  4.0000000E+06  6.3100884E-16
  4.1000000E+06  5.6560627E-16
  4.2000000E+06  5.0821579E-16
  4.3000000E+06  4.5771111E-16
  4.4000000E+06  4.1314381E-16
  4.6000000E+06  3.3873597E-16
  4.8000000E+06  2.7990822E-16
  5.0000000E+06  2.3295400E-16
  5.1250000E+06  2.0839550E-16
  5.2500000E+06  1.8688554E-16
  5.3750000E+06  1.6799863E-16
  5.5000000E+06  1.5137449E-16
  5.6250000E+06  1.3670708E-16
  
  
#  38   4  L3  EION =  1.943000000E+03 eV   270
#  S(0) = 3.123047E+00
  1.9258591E+01  0.0000000E+00
  1.9258591E+03  0.0000000E+00
  1.9258591E+03  3.0039595E-03
  1.9430000E+03  3.0039595E-03
  1.9430194E+03  3.0039595E-03
  1.9433756E+03  2.9683932E-03
  1.9437317E+03  2.9374326E-03
  1.9440878E+03  2.9107458E-03
  1.9444439E+03  2.8879044E-03
  1.9451562E+03  2.8519919E-03
  1.9458685E+03  2.8264296E-03
  1.9472930E+03  2.7962013E-03
  1.9487175E+03  2.7821010E-03
  1.9501420E+03  2.7751919E-03
  1.9515665E+03  2.7703665E-03
  1.9529910E+03  2.7649019E-03
  1.9544155E+03  2.7575731E-03
  1.9601136E+03  2.7100935E-03
  1.9629626E+03  2.6824679E-03
  1.9658117E+03  2.6574496E-03
  1.9715097E+03  2.6219777E-03
  1.9772078E+03  2.6053748E-03
  1.9829058E+03  2.5995392E-03
  1.9886039E+03  2.5956938E-03
  1.9943019E+03  2.5884419E-03
  2.0000000E+03  2.5762967E-03
  2.0062500E+03  2.5587384E-03
  2.0125000E+03  2.5394169E-03
  2.0187500E+03  2.5206006E-03
  2.0250000E+03  2.5033620E-03
  2.0375000E+03  2.4727198E-03
  2.0500000E+03  2.4423846E-03
  2.0625000E+03  2.4091186E-03
  2.0750000E+03  2.3742418E-03
  2.0875000E+03  2.3402103E-03
  2.1000000E+03  2.3077891E-03
  2.1500000E+03  2.1794296E-03
  2.2000000E+03  2.0557851E-03
  2.3000000E+03  1.8300161E-03
  2.4000000E+03  1.6342408E-03
  2.5000000E+03  1.4652978E-03
  2.6000000E+03  1.3190071E-03
  2.7000000E+03  1.1914991E-03
  2.8000000E+03  1.0796115E-03
  2.9000000E+03  9.8116191E-04
  3.0000000E+03  8.9403342E-04
  3.1000000E+03  8.1660947E-04
  3.2000000E+03  7.4763711E-04
  3.4000000E+03  6.3079074E-04
  3.6000000E+03  5.3644764E-04
  3.8000000E+03  4.5952965E-04
  4.0000000E+03  3.9626018E-04
  4.2000000E+03  3.4378649E-04
  4.4000000E+03  2.9993389E-04
  4.6000000E+03  2.6302787E-04
  4.8000000E+03  2.3176603E-04
  5.0000000E+03  2.0512548E-04
  5.2500000E+03  1.7710500E-04
  5.5000000E+03  1.5381657E-04
  5.7500000E+03  1.3431739E-04
  6.0000000E+03  1.1787931E-04
  6.5000000E+03  9.2032447E-05
  6.7500000E+03  8.1820845E-05
  7.0000000E+03  7.3014589E-05
  7.2500000E+03  6.5384226E-05
  7.5000000E+03  5.8743307E-05
  7.7500000E+03  5.2939452E-05
  8.0000000E+03  4.7847372E-05
  8.2500000E+03  4.3363358E-05
  8.5000000E+03  3.9401089E-05
  9.0000000E+03  3.2764507E-05
  9.5000000E+03  2.7486337E-05
  1.0000000E+04  2.3242574E-05
  1.0500000E+04  1.9796688E-05
  1.1000000E+04  1.6973445E-05
  1.1500000E+04  1.4641293E-05
  1.2000000E+04  1.2700255E-05
  1.2500000E+04  1.1073499E-05
  1.3000000E+04  9.7013731E-06
  1.3500000E+04  8.5371205E-06
  1.4000000E+04  7.5437737E-06
  1.4500000E+04  6.6918644E-06
  1.5000000E+04  5.9577234E-06
  1.5500000E+04  5.3222056E-06
  1.6000000E+04  4.7697235E-06
  1.6500000E+04  4.2875067E-06
  1.7000000E+04  3.8650317E-06
  1.8000000E+04  3.1658893E-06
  1.9000000E+04  2.6184477E-06
  2.0000000E+04  2.1846924E-06
  2.1000000E+04  1.8373184E-06
  2.2000000E+04  1.5564053E-06
  2.3000000E+04  1.3272118E-06
  2.4000000E+04  1.1386875E-06
  2.5000000E+04  9.8245048E-07
  2.6000000E+04  8.5207304E-07
  2.7000000E+04  7.4257644E-07
  2.8000000E+04  6.5006816E-07
  2.9000000E+04  5.7147856E-07
  3.0000000E+04  5.0436749E-07
  3.1000000E+04  4.4678058E-07
  3.2000000E+04  3.9714151E-07
  3.3000000E+04  3.5417053E-07
  3.4000000E+04  3.1682227E-07
  3.5000000E+04  2.8423783E-07
  3.6000000E+04  2.5570763E-07
  3.8000000E+04  2.0855054E-07
  4.0000000E+04  1.7170304E-07
  4.2000000E+04  1.4258223E-07
  4.4000000E+04  1.1932907E-07
  4.6000000E+04  1.0058547E-07
  4.8000000E+04  8.5345797E-08
  5.0000000E+04  7.2856105E-08
  5.2500000E+04  6.0253533E-08
  5.5000000E+04  5.0231682E-08
  5.7500000E+04  4.2184972E-08
  5.8750000E+04  3.8757908E-08
  6.0000000E+04  3.5666861E-08
  6.2500000E+04  3.0343907E-08
  6.5000000E+04  2.5964262E-08
  6.7500000E+04  2.2335656E-08
  7.0000000E+04  1.9309853E-08
  7.2500000E+04  1.6771524E-08
  7.5000000E+04  1.4630168E-08
  7.7500000E+04  1.2814209E-08
  8.0000000E+04  1.1266609E-08
  8.2500000E+04  9.9416045E-09
  8.5000000E+04  8.8022351E-09
  8.7500000E+04  7.8184657E-09
  9.0000000E+04  6.9657470E-09
  9.2500000E+04  6.2239047E-09
  9.5000000E+04  5.5762737E-09
  9.7500000E+04  5.0090195E-09
  1.0000000E+05  4.5106043E-09
  1.0250000E+05  4.0713634E-09
  1.0500000E+05  3.6831672E-09
  1.1000000E+05  3.0334911E-09
  1.1500000E+05  2.5181620E-09
  1.2000000E+05  2.1055635E-09
  1.2500000E+05  1.7723660E-09
  1.3000000E+05  1.5011469E-09
  1.3500000E+05  1.2787502E-09
  1.4000000E+05  1.0951387E-09
  1.4500000E+05  9.4258157E-10
  1.5000000E+05  8.1507163E-10
  1.5500000E+05  7.0790235E-10
  1.6000000E+05  6.1735793E-10
  1.6500000E+05  5.4048332E-10
  1.7000000E+05  4.7491256E-10
  1.7500000E+05  4.1873922E-10
  1.8000000E+05  3.7041779E-10
  1.8500000E+05  3.2868814E-10
  1.9000000E+05  2.9251739E-10
  1.9500000E+05  2.6105467E-10
  2.0000000E+05  2.3359561E-10
  2.0500000E+05  2.0955433E-10
  2.1000000E+05  1.8844147E-10
  2.2000000E+05  1.5342401E-10
  2.3000000E+05  1.2597154E-10
  2.4000000E+05  1.0423478E-10
  2.5000000E+05  8.6865800E-11
  2.6000000E+05  7.2869491E-11
  2.7000000E+05  6.1502611E-11
  2.8000000E+05  5.2204140E-11
  2.9000000E+05  4.4546310E-11
  3.0000000E+05  3.8199898E-11
  3.1000000E+05  3.2909357E-11
  3.2000000E+05  2.8474701E-11
  3.3000000E+05  2.4738222E-11
  3.4000000E+05  2.1574671E-11
  3.5000000E+05  1.8883919E-11
  3.6000000E+05  1.6585397E-11
  3.7000000E+05  1.4613892E-11
  3.8000000E+05  1.2916326E-11
  3.9000000E+05  1.1449266E-11
  4.0000000E+05  1.0176990E-11
  4.1000000E+05  9.0699718E-12
  4.2000000E+05  8.1037033E-12
  4.3000000E+05  7.2577493E-12
  4.4000000E+05  6.5150016E-12
  4.6000000E+05  5.2838484E-12
  4.8000000E+05  4.3199089E-12
  5.0000000E+05  3.5580272E-12
  5.1250000E+05  3.1627388E-12
  5.2500000E+05  2.8185154E-12
  5.3750000E+05  2.5178501E-12
  5.5000000E+05  2.2544704E-12
  5.7500000E+05  1.8193491E-12
  5.8750000E+05  1.6394300E-12
  6.0000000E+05  1.4801804E-12
  6.2500000E+05  1.2132743E-12
  6.5000000E+05  1.0013842E-12
  6.7500000E+05  8.3180143E-13
  7.0000000E+05  6.9505527E-13
  7.2500000E+05  5.8401504E-13
  7.5000000E+05  4.9325984E-13
  7.7500000E+05  4.1863158E-13
  8.0000000E+05  3.5691402E-13
  8.2500000E+05  3.0560003E-13
  8.5000000E+05  2.6272081E-13
  8.7500000E+05  2.2671964E-13
  9.0000000E+05  1.9635777E-13
  9.2500000E+05  1.7064345E-13
  9.5000000E+05  1.4877793E-13
  9.7500000E+05  1.3011436E-13
  1.0000000E+06  1.1412622E-13
  1.0250000E+06  1.0038282E-13
  1.0500000E+06  8.8530232E-14
  1.0750000E+06  7.8276313E-14
  1.1000000E+06  6.9378906E-14
  1.1250000E+06  6.1636496E-14
  1.1500000E+06  5.4880751E-14
  1.1750000E+06  4.8970506E-14
  1.2000000E+06  4.3786960E-14
  1.2250000E+06  3.9229796E-14
  1.2500000E+06  3.5214035E-14
  1.3000000E+06  2.8528587E-14
  1.3500000E+06  2.3270924E-14
  1.4000000E+06  1.9103582E-14
  1.4500000E+06  1.5776240E-14
  1.5000000E+06  1.3101394E-14
  1.5500000E+06  1.0937290E-14
  1.6000000E+06  9.1758543E-15
  1.6500000E+06  7.7340386E-15
  1.7000000E+06  6.5475374E-15
  1.7500000E+06  5.5662075E-15
  1.8000000E+06  4.7506913E-15
  1.8500000E+06  4.0699029E-15
  1.9000000E+06  3.4991408E-15
  1.9500000E+06  3.0186660E-15
  2.0000000E+06  2.6126217E-15
  2.0500000E+06  2.2682066E-15
  2.1000000E+06  1.9750332E-15
  2.1500000E+06  1.7246337E-15
  2.2000000E+06  1.5100749E-15
  2.2500000E+06  1.3256565E-15
  2.3000000E+06  1.1666729E-15
  2.3500000E+06  1.0292245E-15
  2.4000000E+06  9.1006829E-16
  2.4500000E+06  8.0649729E-16
  2.5000000E+06  7.1624449E-16
  2.5500000E+06  6.3740525E-16
  2.6000000E+06  5.6837411E-16
  2.6500000E+06  5.0779366E-16
  2.7000000E+06  4.5451287E-16
  2.8000000E+06  3.6607935E-16
  2.9000000E+06  2.9683920E-16
  3.0000000E+06  2.4221603E-16
  3.1000000E+06  1.9881788E-16
  3.2000000E+06  1.6410787E-16
  3.3000000E+06  1.3617247E-16
  3.4000000E+06  1.1355625E-16
  3.5000000E+06  9.5143783E-17
  3.6000000E+06  8.0073999E-17
  3.7000000E+06  6.7677732E-17
  3.8000000E+06  5.7431754E-17
  3.9000000E+06  4.8924444E-17
  4.0000000E+06  4.1830182E-17
  4.1000000E+06  3.5889988E-17
  4.2000000E+06  3.0896626E-17
  4.3000000E+06  2.6683431E-17
  4.4000000E+06  2.3115721E-17
  4.5000000E+06  2.0083986E-17
  4.6000000E+06  1.7498881E-17
  4.7000000E+06  1.5287397E-17
  4.8000000E+06  1.3389625E-17
  5.0000000E+06  1.0346456E-17
  5.1250000E+06  8.8483031E-18
  5.2500000E+06  7.5939077E-18
  5.3750000E+06  6.5399192E-18
  
  
#  38   5  M1  EION =  3.610000000E+02 eV   279
#  S(0) = 1.077382E+00
  3.5635544E+00  0.0000000E+00
  3.5635544E+02  0.0000000E+00
  3.5635544E+02  1.6439222E-03
  3.6100000E+02  1.6439222E-03
  3.6100350E+02  1.6439222E-03
  3.6480280E+02  1.6000478E-03
  3.6670245E+02  1.5807461E-03
  3.6860210E+02  1.5648263E-03
  3.7050175E+02  1.5523769E-03
  3.7240140E+02  1.5430659E-03
  3.7620070E+02  1.5316964E-03
  3.8000000E+02  1.5261564E-03
  3.8250000E+02  1.5237348E-03
  3.8500000E+02  1.5212601E-03
  3.8750000E+02  1.5181357E-03
  3.9000000E+02  1.5139961E-03
  3.9500000E+02  1.5021726E-03
  4.0000000E+02  1.4861206E-03
  4.0500000E+02  1.4673883E-03
  4.1000000E+02  1.4477000E-03
  4.1500000E+02  1.4283720E-03
  4.2000000E+02  1.4101296E-03
  4.2500000E+02  1.3931617E-03
  4.3000000E+02  1.3773065E-03
  4.3500000E+02  1.3622221E-03
  4.4000000E+02  1.3475257E-03
  4.5000000E+02  1.3181979E-03
  4.6000000E+02  1.2882592E-03
  4.7000000E+02  1.2581388E-03
  4.8000000E+02  1.2287598E-03
  4.9000000E+02  1.2006866E-03
  5.0000000E+02  1.1739227E-03
  5.1250000E+02  1.1417977E-03
  5.2500000E+02  1.1104755E-03
  5.3750000E+02  1.0797380E-03
  5.5000000E+02  1.0497356E-03
  5.7500000E+02  9.9314307E-04
  5.8750000E+02  9.6664862E-04
  6.0000000E+02  9.4117958E-04
  6.2500000E+02  8.9257333E-04
  6.5000000E+02  8.4695145E-04
  6.7500000E+02  8.0455812E-04
  7.0000000E+02  7.6533528E-04
  7.2500000E+02  7.2867719E-04
  7.5000000E+02  6.9431937E-04
  8.0000000E+02  6.3225143E-04
  8.2500000E+02  6.0426978E-04
  8.5000000E+02  5.7803829E-04
  8.7500000E+02  5.5335779E-04
  9.0000000E+02  5.3015124E-04
  9.5000000E+02  4.8791968E-04
  1.0000000E+03  4.5044609E-04
  1.0500000E+03  4.1697060E-04
  1.1000000E+03  3.8707369E-04
  1.1500000E+03  3.6023580E-04
  1.2000000E+03  3.3601034E-04
  1.2500000E+03  3.1410090E-04
  1.3000000E+03  2.9424282E-04
  1.3500000E+03  2.7618060E-04
  1.4000000E+03  2.5969737E-04
  1.4500000E+03  2.4461428E-04
  1.5000000E+03  2.3077820E-04
  1.6000000E+03  2.0633927E-04
  1.7000000E+03  1.8551624E-04
  1.8000000E+03  1.6763068E-04
  1.9000000E+03  1.5215520E-04
  2.0000000E+03  1.3867729E-04
  2.1000000E+03  1.2686956E-04
  2.2000000E+03  1.1646903E-04
  2.3000000E+03  1.0726211E-04
  2.4000000E+03  9.9074099E-05
  2.5000000E+03  9.1760944E-05
  2.6000000E+03  8.5203102E-05
  2.7000000E+03  7.9300741E-05
  2.8000000E+03  7.3969948E-05
  2.9000000E+03  6.9139815E-05
  3.0000000E+03  6.4750083E-05
  3.1000000E+03  6.0749279E-05
  3.2000000E+03  5.7093230E-05
  3.4000000E+03  5.0668172E-05
  3.6000000E+03  4.5226879E-05
  3.8000000E+03  4.0580676E-05
  4.0000000E+03  3.6583949E-05
  4.2000000E+03  3.3122892E-05
  4.4000000E+03  3.0107480E-05
  4.6000000E+03  2.7465655E-05
  4.8000000E+03  2.5139228E-05
  5.0000000E+03  2.3080856E-05
  5.2500000E+03  2.0826392E-05
  5.5000000E+03  1.8869219E-05
  5.7500000E+03  1.7160365E-05
  6.0000000E+03  1.5660433E-05
  6.5000000E+03  1.3165336E-05
  6.7500000E+03  1.2122509E-05
  7.0000000E+03  1.1191105E-05
  7.2500000E+03  1.0356190E-05
  7.5000000E+03  9.6052219E-06
  7.7500000E+03  8.9276088E-06
  8.0000000E+03  8.3143569E-06
  8.2500000E+03  7.7577931E-06
  8.5000000E+03  7.2513391E-06
  9.0000000E+03  6.3668648E-06
  9.5000000E+03  5.6241207E-06
  1.0000000E+04  4.9951982E-06
  1.0500000E+04  4.4586460E-06
  1.1000000E+04  3.9977696E-06
  1.1500000E+04  3.5994280E-06
  1.2000000E+04  3.2531706E-06
  1.2500000E+04  2.9506081E-06
  1.3000000E+04  2.6849465E-06
  1.3500000E+04  2.4506395E-06
  1.4000000E+04  2.2431264E-06
  1.4500000E+04  2.0586305E-06
  1.5000000E+04  1.8940050E-06
  1.5500000E+04  1.7466127E-06
  1.6000000E+04  1.6142300E-06
  1.6500000E+04  1.4949732E-06
  1.7000000E+04  1.3872385E-06
  1.7500000E+04  1.2896539E-06
  1.8000000E+04  1.2010410E-06
  1.8500000E+04  1.1203833E-06
  1.9000000E+04  1.0468008E-06
  2.0000000E+04  9.1790028E-07
  2.1000000E+04  8.0931199E-07
  2.2000000E+04  7.1716724E-07
  2.3000000E+04  6.3845421E-07
  2.4000000E+04  5.7080300E-07
  2.5000000E+04  5.1233074E-07
  2.6000000E+04  4.6152826E-07
  2.7000000E+04  4.1717574E-07
  2.8000000E+04  3.7827986E-07
  2.9000000E+04  3.4402606E-07
  3.0000000E+04  3.1374185E-07
  3.1000000E+04  2.8686865E-07
  3.2000000E+04  2.6293991E-07
  3.3000000E+04  2.4156374E-07
  3.4000000E+04  2.2240934E-07
  3.5000000E+04  2.0519611E-07
  3.6000000E+04  1.8968502E-07
  3.7000000E+04  1.7567157E-07
  3.8000000E+04  1.6298005E-07
  3.9000000E+04  1.5145896E-07
  4.0000000E+04  1.4097715E-07
  4.2000000E+04  1.2269042E-07
  4.4000000E+04  1.0737187E-07
  4.6000000E+04  9.4446949E-08
  4.8000000E+04  8.3469400E-08
  5.0000000E+04  7.4088978E-08
  5.1250000E+04  6.8911467E-08
  5.2500000E+04  6.4192153E-08
  5.3750000E+04  5.9882027E-08
  5.5000000E+04  5.5938208E-08
  5.7500000E+04  4.9003510E-08
  5.8750000E+04  4.5950316E-08
  6.0000000E+04  4.3137657E-08
  6.2500000E+04  3.8144892E-08
  6.5000000E+04  3.3870722E-08
  6.7500000E+04  3.0192145E-08
  7.0000000E+04  2.7010421E-08
  7.2500000E+04  2.4245680E-08
  7.5000000E+04  2.1832861E-08
  7.7500000E+04  1.9718613E-08
  8.0000000E+04  1.7858927E-08
  8.2500000E+04  1.6217284E-08
  8.5000000E+04  1.4763219E-08
  8.7500000E+04  1.3471187E-08
  9.0000000E+04  1.2319665E-08
  9.2500000E+04  1.1290444E-08
  9.5000000E+04  1.0368045E-08
  9.7500000E+04  9.5392564E-09
  1.0000000E+05  8.7927550E-09
  1.0250000E+05  8.1188030E-09
  1.0500000E+05  7.5089955E-09
  1.0750000E+05  6.9560545E-09
  1.1000000E+05  6.4536580E-09
  1.1250000E+05  5.9962980E-09
  1.1500000E+05  5.5791624E-09
  1.2000000E+05  4.8492141E-09
  1.2500000E+05  4.2358146E-09
  1.3000000E+05  3.7171436E-09
  1.3500000E+05  3.2760401E-09
  1.4000000E+05  2.8988889E-09
  1.4500000E+05  2.5748025E-09
  1.5000000E+05  2.2950111E-09
  1.5500000E+05  2.0524005E-09
  1.6000000E+05  1.8411625E-09
  1.6500000E+05  1.6565274E-09
  1.7000000E+05  1.4945560E-09
  1.7500000E+05  1.3519758E-09
  1.8000000E+05  1.2260550E-09
  1.8500000E+05  1.1145028E-09
  1.9000000E+05  1.0153889E-09
  1.9500000E+05  9.2707995E-10
  2.0000000E+05  8.4818841E-10
  2.0500000E+05  7.7753107E-10
  2.1000000E+05  7.1409533E-10
  2.1500000E+05  6.5701127E-10
  2.2000000E+05  6.0552911E-10
  2.2500000E+05  5.5900058E-10
  2.3000000E+05  5.1686356E-10
  2.3500000E+05  4.7862917E-10
  2.4000000E+05  4.4387096E-10
  2.4500000E+05  4.1221595E-10
  2.5000000E+05  3.8333710E-10
  2.6000000E+05  3.3279244E-10
  2.7000000E+05  2.9032132E-10
  2.8000000E+05  2.5442363E-10
  2.9000000E+05  2.2391477E-10
  3.0000000E+05  1.9785205E-10
  3.1000000E+05  1.7547975E-10
  3.2000000E+05  1.5618789E-10
  3.3000000E+05  1.3948105E-10
  3.4000000E+05  1.2495435E-10
  3.5000000E+05  1.1227500E-10
  3.6000000E+05  1.0116800E-10
  3.7000000E+05  9.1404959E-11
  3.8000000E+05  8.2795252E-11
  3.9000000E+05  7.5179076E-11
  4.0000000E+05  6.8421872E-11
  4.1000000E+05  6.2409865E-11
  4.2000000E+05  5.7046479E-11
  4.3000000E+05  5.2249434E-11
  4.4000000E+05  4.7948375E-11
  4.5000000E+05  4.4082935E-11
  4.6000000E+05  4.0601139E-11
  4.7000000E+05  3.7458103E-11
  4.8000000E+05  3.4614956E-11
  5.0000000E+05  2.9697651E-11
  5.1250000E+05  2.7066360E-11
  5.2500000E+05  2.4721758E-11
  5.3750000E+05  2.2627052E-11
  5.5000000E+05  2.0750852E-11
  5.7500000E+05  1.7550249E-11
  5.8750000E+05  1.6182848E-11
  6.0000000E+05  1.4946869E-11
  6.1250000E+05  1.3827389E-11
  6.2500000E+05  1.2811429E-11
  6.3750000E+05  1.1887666E-11
  6.5000000E+05  1.1046187E-11
  6.7500000E+05  9.5763893E-12
  7.0000000E+05  8.3443644E-12
  7.2500000E+05  7.3052059E-12
  7.5000000E+05  6.4236345E-12
  7.7500000E+05  5.6717020E-12
  8.0000000E+05  5.0270953E-12
  8.2500000E+05  4.4718561E-12
  8.5000000E+05  3.9914417E-12
  8.7500000E+05  3.5740104E-12
  9.0000000E+05  3.2098614E-12
  9.2500000E+05  2.8910021E-12
  9.5000000E+05  2.6108112E-12
  9.7500000E+05  2.3637744E-12
  1.0000000E+06  2.1452771E-12
  1.0250000E+06  1.9514370E-12
  1.0500000E+06  1.7789747E-12
  1.0750000E+06  1.6251108E-12
  1.1000000E+06  1.4874810E-12
  1.1250000E+06  1.3640660E-12
  1.1500000E+06  1.2531361E-12
  1.1750000E+06  1.1532039E-12
  1.2000000E+06  1.0629852E-12
  1.2250000E+06  9.8136792E-13
  1.2500000E+06  9.0738614E-13
  1.2750000E+06  8.4019810E-13
  1.3000000E+06  7.7906810E-13
  1.3250000E+06  7.2335195E-13
  1.3500000E+06  6.7248428E-13
  1.4000000E+06  5.8336310E-13
  1.4500000E+06  5.0838553E-13
  1.5000000E+06  4.4495183E-13
  1.5500000E+06  3.9100316E-13
  1.6000000E+06  3.4489492E-13
  1.6500000E+06  3.0529732E-13
  1.7000000E+06  2.7113363E-13
  1.7500000E+06  2.4153104E-13
  1.8000000E+06  2.1578042E-13
  1.8500000E+06  1.9331396E-13
  1.9000000E+06  1.7366100E-13
  1.9500000E+06  1.5642419E-13
  
  
#  38   6  M2  EION =  2.830000000E+02 eV   287
#  S(0) = 1.386330E+00
  2.6972025E+00  0.0000000E+00
  2.6972025E+02  0.0000000E+00
  2.6972025E+02  1.8260088E-03
  2.8300000E+02  1.8260088E-03
  2.8300280E+02  1.8260088E-03
  2.8335266E+02  1.8123048E-03
  2.8370252E+02  1.8003216E-03
  2.8405238E+02  1.7900098E-03
  2.8440224E+02  1.7812542E-03
  2.8510196E+02  1.7678359E-03
  2.8580168E+02  1.7589133E-03
  2.8720112E+02  1.7506004E-03
  2.8860056E+02  1.7500981E-03
  2.9000000E+02  1.7534314E-03
  2.9125000E+02  1.7576372E-03
  2.9250000E+02  1.7619034E-03
  2.9375000E+02  1.7656418E-03
  2.9500000E+02  1.7685729E-03
  2.9750000E+02  1.7718511E-03
  3.0000000E+02  1.7723962E-03
  3.0250000E+02  1.7715265E-03
  3.0500000E+02  1.7704698E-03
  3.1000000E+02  1.7708791E-03
  3.1500000E+02  1.7762661E-03
  3.2000000E+02  1.7854301E-03
  3.2500000E+02  1.7957500E-03
  3.3000000E+02  1.8048156E-03
  3.3500000E+02  1.8111909E-03
  3.4000000E+02  1.8145152E-03
  3.5000000E+02  1.8139478E-03
  3.5500000E+02  1.8115417E-03
  3.6000000E+02  1.8084785E-03
  3.7000000E+02  1.8011754E-03
  3.7500000E+02  1.7968302E-03
  3.8000000E+02  1.7918095E-03
  3.9000000E+02  1.7791593E-03
  4.0000000E+02  1.7628695E-03
  4.1000000E+02  1.7436733E-03
  4.2000000E+02  1.7226657E-03
  4.3000000E+02  1.7006890E-03
  4.4000000E+02  1.6779630E-03
  4.6000000E+02  1.6298468E-03
  4.8000000E+02  1.5778509E-03
  5.0000000E+02  1.5239437E-03
  5.2500000E+02  1.4569334E-03
  5.5000000E+02  1.3907654E-03
  5.7500000E+02  1.3254850E-03
  5.8750000E+02  1.2934783E-03
  6.0000000E+02  1.2621506E-03
  6.2500000E+02  1.2017412E-03
  6.5000000E+02  1.1440339E-03
  6.7500000E+02  1.0889408E-03
  7.0000000E+02  1.0365365E-03
  7.2500000E+02  9.8695371E-04
  7.5000000E+02  9.4021289E-04
  8.0000000E+02  8.5426214E-04
  8.5000000E+02  7.7752039E-04
  9.0000000E+02  7.0936803E-04
  9.5000000E+02  6.4849176E-04
  1.0000000E+03  5.9413044E-04
  1.0500000E+03  5.4558221E-04
  1.1000000E+03  5.0203297E-04
  1.1500000E+03  4.6286889E-04
  1.2000000E+03  4.2760891E-04
  1.2500000E+03  3.9579780E-04
  1.3000000E+03  3.6702370E-04
  1.3500000E+03  3.4093334E-04
  1.4000000E+03  3.1722277E-04
  1.4500000E+03  2.9562912E-04
  1.5000000E+03  2.7592688E-04
  1.6000000E+03  2.4142803E-04
  1.7000000E+03  2.1239857E-04
  1.8000000E+03  1.8780090E-04
  1.9000000E+03  1.6682365E-04
  2.0000000E+03  1.4882704E-04
  2.1000000E+03  1.3330218E-04
  2.2000000E+03  1.1984053E-04
  2.3000000E+03  1.0811164E-04
  2.4000000E+03  9.7846414E-05
  2.5000000E+03  8.8824226E-05
  2.6000000E+03  8.0863135E-05
  2.7000000E+03  7.3812206E-05
  2.8000000E+03  6.7545527E-05
  2.9000000E+03  6.1957511E-05
  3.0000000E+03  5.6959181E-05
  3.1000000E+03  5.2475181E-05
  3.2000000E+03  4.8441410E-05
  3.4000000E+03  4.1513351E-05
  3.6000000E+03  3.5823081E-05
  3.8000000E+03  3.1108053E-05
  4.0000000E+03  2.7169621E-05
  4.2000000E+03  2.3855574E-05
  4.4000000E+03  2.1048005E-05
  4.6000000E+03  1.8654648E-05
  4.8000000E+03  1.6602608E-05
  5.0000000E+03  1.4833791E-05
  5.2500000E+03  1.2950821E-05
  5.5000000E+03  1.1365911E-05
  5.7500000E+03  1.0022984E-05
  5.8750000E+03  9.4281399E-06
  6.0000000E+03  8.8780836E-06
  6.2500000E+03  7.8964483E-06
  6.5000000E+03  7.0503469E-06
  6.7500000E+03  6.3174789E-06
  7.0000000E+03  5.6797696E-06
  7.2500000E+03  5.1224738E-06
  7.5000000E+03  4.6334871E-06
  7.7500000E+03  4.2028103E-06
  8.0000000E+03  3.8221370E-06
  8.2500000E+03  3.4845305E-06
  8.5000000E+03  3.1841684E-06
  8.7500000E+03  2.9161399E-06
  9.0000000E+03  2.6762841E-06
  9.2500000E+03  2.4610610E-06
  9.5000000E+03  2.2674462E-06
  1.0000000E+04  1.9350271E-06
  1.0500000E+04  1.6622769E-06
  1.1000000E+04  1.4366253E-06
  1.1500000E+04  1.2485198E-06
  1.2000000E+04  1.0906174E-06
  1.2500000E+04  9.5721475E-07
  1.3000000E+04  8.4383847E-07
  1.3500000E+04  7.4694905E-07
  1.4000000E+04  6.6372266E-07
  1.4500000E+04  5.9188882E-07
  1.5000000E+04  5.2960906E-07
  1.5500000E+04  4.7538478E-07
  1.6000000E+04  4.2798675E-07
  1.6500000E+04  3.8640072E-07
  1.7000000E+04  3.4978532E-07
  1.7500000E+04  3.1743892E-07
  1.8000000E+04  2.8877354E-07
  1.8500000E+04  2.6329417E-07
  1.9000000E+04  2.4058223E-07
  1.9500000E+04  2.2028230E-07
  2.0000000E+04  2.0209145E-07
  2.0500000E+04  1.8575046E-07
  2.1000000E+04  1.7103673E-07
  2.2000000E+04  1.4574988E-07
  2.3000000E+04  1.2498552E-07
  2.4000000E+04  1.0780235E-07
  2.5000000E+04  9.3480851E-08
  2.6000000E+04  8.1465398E-08
  2.7000000E+04  7.1322713E-08
  2.8000000E+04  6.2711955E-08
  2.9000000E+04  5.5362790E-08
  3.0000000E+04  4.9059128E-08
  3.1000000E+04  4.3626997E-08
  3.2000000E+04  3.8925395E-08
  3.3000000E+04  3.4839317E-08
  3.4000000E+04  3.1274396E-08
  3.5000000E+04  2.8152768E-08
  3.6000000E+04  2.5409841E-08
  3.7000000E+04  2.2991770E-08
  3.8000000E+04  2.0853455E-08
  3.9000000E+04  1.8956946E-08
  4.0000000E+04  1.7270174E-08
  4.1000000E+04  1.5765932E-08
  4.2000000E+04  1.4421049E-08
  4.3000000E+04  1.3215716E-08
  4.4000000E+04  1.2132942E-08
  4.6000000E+04  1.0278557E-08
  4.8000000E+04  8.7630687E-09
  5.0000000E+04  7.5149791E-09
  5.1250000E+04  6.8459258E-09
  5.2500000E+04  6.2490896E-09
  5.3750000E+04  5.7153487E-09
  5.5000000E+04  5.2368959E-09
  5.7500000E+04  4.4199633E-09
  5.8750000E+04  4.0707143E-09
  6.0000000E+04  3.7549517E-09
  6.2500000E+04  3.2093212E-09
  6.5000000E+04  2.7583656E-09
  6.7500000E+04  2.3831302E-09
  7.0000000E+04  2.0689336E-09
  7.2500000E+04  1.8043019E-09
  7.5000000E+04  1.5801939E-09
  7.7500000E+04  1.3894293E-09
  8.0000000E+04  1.2262649E-09
  8.2500000E+04  1.0860751E-09
  8.5000000E+04  9.6511167E-10
  8.7500000E+04  8.6031768E-10
  9.0000000E+04  7.6918624E-10
  9.2500000E+04  6.8965061E-10
  9.5000000E+04  6.1999831E-10
  9.7500000E+04  5.5880333E-10
  1.0000000E+05  5.0487282E-10
  1.0250000E+05  4.5720471E-10
  1.0500000E+05  4.1495389E-10
  1.0750000E+05  3.7740459E-10
  1.1000000E+05  3.4394836E-10
  1.1250000E+05  3.1406612E-10
  1.1500000E+05  2.8731354E-10
  1.2000000E+05  2.4172420E-10
  1.2500000E+05  2.0471456E-10
  1.3000000E+05  1.7443420E-10
  1.3500000E+05  1.4947945E-10
  1.4000000E+05  1.2877467E-10
  1.4500000E+05  1.1148779E-10
  1.5000000E+05  9.6969648E-11
  1.5500000E+05  8.4709588E-11
  1.6000000E+05  7.4302800E-11
  1.6500000E+05  6.5426131E-11
  1.7000000E+05  5.7819880E-11
  1.7500000E+05  5.1273992E-11
  1.8000000E+05  4.5617559E-11
  1.8500000E+05  4.0710739E-11
  1.9000000E+05  3.6438504E-11
  1.9500000E+05  3.2705762E-11
  2.0000000E+05  2.9433520E-11
  2.0500000E+05  2.6555869E-11
  2.1000000E+05  2.4017577E-11
  2.1500000E+05  2.1772163E-11
  2.2000000E+05  1.9780354E-11
  2.2500000E+05  1.8008841E-11
  2.3000000E+05  1.6429277E-11
  2.3500000E+05  1.5017449E-11
  2.4000000E+05  1.3752610E-11
  2.4500000E+05  1.2616925E-11
  2.5000000E+05  1.1595018E-11
  2.6000000E+05  9.8411112E-12
  2.7000000E+05  8.4041729E-12
  2.8000000E+05  7.2183410E-12
  2.9000000E+05  6.2330938E-12
  3.0000000E+05  5.4093199E-12
  3.1000000E+05  4.7164756E-12
  3.2000000E+05  4.1305140E-12
  3.3000000E+05  3.6323568E-12
  3.4000000E+05  3.2067613E-12
  3.5000000E+05  2.8414697E-12
  3.6000000E+05  2.5265627E-12
  3.7000000E+05  2.2539641E-12
  3.8000000E+05  2.0170617E-12
  3.9000000E+05  1.8104133E-12
  4.0000000E+05  1.6295166E-12
  4.1000000E+05  1.4706280E-12
  4.2000000E+05  1.3306200E-12
  4.3000000E+05  1.2068702E-12
  4.4000000E+05  1.0971700E-12
  4.5000000E+05  9.9965260E-13
  4.6000000E+05  9.1273279E-13
  4.7000000E+05  8.3506027E-13
  4.8000000E+05  7.6548082E-13
  5.0000000E+05  6.4677991E-13
  5.1250000E+05  5.8417984E-13
  5.2500000E+05  5.2898270E-13
  5.3750000E+05  4.8016245E-13
  5.5000000E+05  4.3685513E-13
  5.7500000E+05  3.6396741E-13
  5.8750000E+05  3.3323790E-13
  6.0000000E+05  3.0568964E-13
  6.2500000E+05  2.5864011E-13
  6.5000000E+05  2.2031681E-13
  6.7500000E+05  1.8884520E-13
  7.0000000E+05  1.6280461E-13
  7.2500000E+05  1.4110668E-13
  7.5000000E+05  1.2290897E-13
  7.7500000E+05  1.0755382E-13
  8.0000000E+05  9.4523608E-14
  8.2500000E+05  8.3407599E-14
  8.5000000E+05  7.3877388E-14
  8.7500000E+05  6.5668602E-14
  9.0000000E+05  5.8567000E-14
  9.2500000E+05  5.2397868E-14
  9.5000000E+05  4.7017888E-14
  9.7500000E+05  4.2308844E-14
  1.0000000E+06  3.8172712E-14
  1.0250000E+06  3.4527802E-14
  1.0500000E+06  3.1305711E-14
  1.0750000E+06  2.8448911E-14
  1.1000000E+06  2.5908818E-14
  1.1250000E+06  2.3644233E-14
  1.1500000E+06  2.1620081E-14
  1.1750000E+06  1.9806387E-14
  1.2000000E+06  1.8177455E-14
  1.2250000E+06  1.6711178E-14
  1.2500000E+06  1.5388480E-14
  1.3000000E+06  1.3109961E-14
  1.3500000E+06  1.1234128E-14
  1.4000000E+06  9.6788483E-15
  1.4500000E+06  8.3808142E-15
  1.5000000E+06  7.2906444E-15
  1.5500000E+06  6.3696485E-15
  1.6000000E+06  5.5873242E-15
  1.6500000E+06  4.9196628E-15
  1.7000000E+06  4.3475558E-15
  1.7500000E+06  3.8554291E-15
  
  
#  38   7  M3  EION =  2.730000000E+02 eV   288
#  S(0) = 2.892742E+00
  2.5990776E+00  0.0000000E+00
  2.5990776E+02  0.0000000E+00
  2.5990776E+02  4.3937801E-03
  2.7300000E+02  4.3937801E-03
  2.7300272E+02  4.3937801E-03
  2.7317765E+02  4.3730438E-03
  2.7335259E+02  4.3536244E-03
  2.7352752E+02  4.3355002E-03
  2.7370245E+02  4.3186331E-03
  2.7405231E+02  4.2884726E-03
  2.7440218E+02  4.2627019E-03
  2.7510190E+02  4.2224805E-03
  2.7580163E+02  4.1944968E-03
  2.7720109E+02  4.1641632E-03
  2.7860054E+02  4.1548049E-03
  2.8000000E+02  4.1559617E-03
  2.8125000E+02  4.1606540E-03
  2.8250000E+02  4.1659518E-03
  2.8375000E+02  4.1703142E-03
  2.8500000E+02  4.1729825E-03
  2.8750000E+02  4.1726165E-03
  2.9000000E+02  4.1661231E-03
  2.9250000E+02  4.1564919E-03
  2.9500000E+02  4.1465816E-03
  3.0000000E+02  4.1331389E-03
  3.0500000E+02  4.1319766E-03
  3.1000000E+02  4.1402189E-03
  3.1500000E+02  4.1516980E-03
  3.2000000E+02  4.1607412E-03
  3.3000000E+02  4.1604611E-03
  3.3500000E+02  4.1511858E-03
  3.4000000E+02  4.1378133E-03
  3.5000000E+02  4.1051175E-03
  3.6000000E+02  4.0695209E-03
  3.7000000E+02  4.0305869E-03
  3.8000000E+02  3.9855721E-03
  3.9000000E+02  3.9335518E-03
  4.0000000E+02  3.8761532E-03
  4.1000000E+02  3.8157623E-03
  4.2000000E+02  3.7542011E-03
  4.3000000E+02  3.6919432E-03
  4.4000000E+02  3.6287961E-03
  4.6000000E+02  3.4982815E-03
  4.8000000E+02  3.3639791E-03
  5.0000000E+02  3.2308445E-03
  5.2500000E+02  3.0693653E-03
  5.5000000E+02  2.9127511E-03
  5.7500000E+02  2.7612917E-03
  6.0000000E+02  2.6174731E-03
  6.5000000E+02  2.3533028E-03
  6.7500000E+02  2.2317674E-03
  7.0000000E+02  2.1172761E-03
  7.2500000E+02  2.0100480E-03
  7.5000000E+02  1.9094316E-03
  8.0000000E+02  1.7256018E-03
  8.5000000E+02  1.5635720E-03
  9.0000000E+02  1.4204912E-03
  9.5000000E+02  1.2936987E-03
  1.0000000E+03  1.1813315E-03
  1.0500000E+03  1.0813534E-03
  1.1000000E+03  9.9207070E-04
  1.1500000E+03  9.1223288E-04
  1.2000000E+03  8.4067917E-04
  1.2500000E+03  7.7632563E-04
  1.3000000E+03  7.1827506E-04
  1.3500000E+03  6.6579545E-04
  1.4000000E+03  6.1825163E-04
  1.4500000E+03  5.7508580E-04
  1.5000000E+03  5.3581081E-04
  1.6000000E+03  4.6728192E-04
  1.7000000E+03  4.0985242E-04
  1.8000000E+03  3.6136963E-04
  1.9000000E+03  3.2016538E-04
  2.0000000E+03  2.8492986E-04
  2.1000000E+03  2.5462469E-04
  2.2000000E+03  2.2841968E-04
  2.3000000E+03  2.0564637E-04
  2.4000000E+03  1.8576266E-04
  2.5000000E+03  1.6832591E-04
  2.6000000E+03  1.5297239E-04
  2.7000000E+03  1.3940135E-04
  2.8000000E+03  1.2736262E-04
  2.9000000E+03  1.1664704E-04
  3.0000000E+03  1.0707874E-04
  3.1000000E+03  9.8509136E-05
  3.2000000E+03  9.0812159E-05
  3.4000000E+03  7.7621565E-05
  3.6000000E+03  6.6817975E-05
  3.8000000E+03  5.7889233E-05
  4.0000000E+03  5.0449294E-05
  4.2000000E+03  4.4203411E-05
  4.4000000E+03  3.8923779E-05
  4.6000000E+03  3.4432501E-05
  4.8000000E+03  3.0589382E-05
  5.0000000E+03  2.7282962E-05
  5.2500000E+03  2.3770221E-05
  5.5000000E+03  2.0819807E-05
  5.7500000E+03  1.8324963E-05
  6.0000000E+03  1.6202186E-05
  6.2500000E+03  1.4385537E-05
  6.5000000E+03  1.2822524E-05
  6.7500000E+03  1.1471009E-05
  7.0000000E+03  1.0296916E-05
  7.2500000E+03  9.2725026E-06
  7.5000000E+03  8.3750315E-06
  7.7500000E+03  7.5857527E-06
  8.0000000E+03  6.8891164E-06
  8.2500000E+03  6.2721551E-06
  8.5000000E+03  5.7239990E-06
  8.7500000E+03  5.2354937E-06
  9.0000000E+03  4.7988942E-06
  9.2500000E+03  4.4076195E-06
  9.5000000E+03  4.0560547E-06
  1.0000000E+04  3.4534917E-06
  1.0500000E+04  2.9602010E-06
  1.1000000E+04  2.5529695E-06
  1.1500000E+04  2.2141960E-06
  1.2000000E+04  1.9303804E-06
  1.2500000E+04  1.6910575E-06
  1.3000000E+04  1.4880356E-06
  1.3500000E+04  1.3148446E-06
  1.4000000E+04  1.1663319E-06
  1.4500000E+04  1.0383616E-06
  1.5000000E+04  9.2759090E-07
  1.5500000E+04  8.3129898E-07
  1.6000000E+04  7.4725761E-07
  1.6500000E+04  6.7363116E-07
  1.7000000E+04  6.0889900E-07
  1.7500000E+04  5.5179488E-07
  1.8000000E+04  5.0125910E-07
  1.8500000E+04  4.5640072E-07
  1.9000000E+04  4.1646740E-07
  2.0000000E+04  3.4891888E-07
  2.1000000E+04  2.9455541E-07
  2.2000000E+04  2.5039479E-07
  2.3000000E+04  2.1421572E-07
  2.4000000E+04  1.8434292E-07
  2.5000000E+04  1.5949873E-07
  2.6000000E+04  1.3869838E-07
  2.7000000E+04  1.2117554E-07
  2.8000000E+04  1.0632856E-07
  2.9000000E+04  9.3681083E-08
  3.0000000E+04  8.2853038E-08
  3.1000000E+04  7.3538992E-08
  3.2000000E+04  6.5491811E-08
  3.3000000E+04  5.8510247E-08
  3.4000000E+04  5.2429443E-08
  3.5000000E+04  4.7113584E-08
  3.6000000E+04  4.2450191E-08
  3.7000000E+04  3.8345634E-08
  3.8000000E+04  3.4721600E-08
  3.9000000E+04  3.1512290E-08
  4.0000000E+04  2.8662185E-08
  4.1000000E+04  2.6124248E-08
  4.2000000E+04  2.3858473E-08
  4.3000000E+04  2.1830703E-08
  4.4000000E+04  2.0011675E-08
  4.6000000E+04  1.6902694E-08
  4.8000000E+04  1.4368729E-08
  5.0000000E+04  1.2287323E-08
  5.1250000E+04  1.1173905E-08
  5.2500000E+04  1.0182227E-08
  5.3750000E+04  9.2967550E-09
  5.5000000E+04  8.5042153E-09
  5.7500000E+04  7.1539774E-09
  5.8750000E+04  6.5780267E-09
  6.0000000E+04  6.0580499E-09
  6.2500000E+04  5.1614233E-09
  6.5000000E+04  4.4224350E-09
  6.7500000E+04  3.8092007E-09
  7.0000000E+04  3.2970844E-09
  7.2500000E+04  2.8668778E-09
  7.5000000E+04  2.5034792E-09
  7.7500000E+04  2.1949228E-09
  8.0000000E+04  1.9316587E-09
  8.2500000E+04  1.7060124E-09
  8.5000000E+04  1.5117762E-09
  8.7500000E+04  1.3438991E-09
  9.0000000E+04  1.1982474E-09
  9.2500000E+04  1.0714200E-09
  9.5000000E+04  9.6060380E-10
  9.7500000E+04  8.6346107E-10
  1.0000000E+05  7.7803994E-10
  1.0250000E+05  7.0270380E-10
  1.0500000E+05  6.3607459E-10
  1.0750000E+05  5.7698732E-10
  1.1000000E+05  5.2445346E-10
  1.1250000E+05  4.7763124E-10
  1.1500000E+05  4.3580136E-10
  1.2000000E+05  3.6473813E-10
  1.2500000E+05  3.0728754E-10
  1.3000000E+05  2.6047586E-10
  1.3500000E+05  2.2205447E-10
  1.4000000E+05  1.9030560E-10
  1.4500000E+05  1.6390455E-10
  1.5000000E+05  1.4182080E-10
  1.5500000E+05  1.2324619E-10
  1.6000000E+05  1.0754207E-10
  1.6500000E+05  9.4200117E-11
  1.7000000E+05  8.2812980E-11
  1.7500000E+05  7.3052130E-11
  1.8000000E+05  6.4650994E-11
  1.8500000E+05  5.7392067E-11
  1.9000000E+05  5.1096955E-11
  1.9500000E+05  4.5618598E-11
  2.0000000E+05  4.0835175E-11
  2.0500000E+05  3.6645308E-11
  2.1000000E+05  3.2964274E-11
  2.1500000E+05  2.9720967E-11
  2.2000000E+05  2.6855480E-11
  2.2500000E+05  2.4317134E-11
  2.3000000E+05  2.2062912E-11
  2.3500000E+05  2.0056178E-11
  2.4000000E+05  1.8265625E-11
  2.4500000E+05  1.6664417E-11
  2.5000000E+05  1.5229474E-11
  2.6000000E+05  1.2781462E-11
  2.7000000E+05  1.0792289E-11
  2.8000000E+05  9.1642809E-12
  2.9000000E+05  7.8229015E-12
  3.0000000E+05  6.7107532E-12
  3.1000000E+05  5.7832578E-12
  3.2000000E+05  5.0055093E-12
  3.3000000E+05  4.3499680E-12
  3.4000000E+05  3.7947529E-12
  3.5000000E+05  3.3223621E-12
  3.6000000E+05  2.9187071E-12
  3.7000000E+05  2.5723798E-12
  3.8000000E+05  2.2740914E-12
  3.9000000E+05  2.0162382E-12
  4.0000000E+05  1.7925637E-12
  4.1000000E+05  1.5978955E-12
  4.2000000E+05  1.4279385E-12
  4.3000000E+05  1.2791105E-12
  4.4000000E+05  1.1484117E-12
  4.5000000E+05  1.0333196E-12
  4.6000000E+05  9.3170536E-13
  4.7000000E+05  8.4176604E-13
  4.8000000E+05  7.6196923E-13
  5.0000000E+05  6.2776536E-13
  5.1250000E+05  5.5811710E-13
  5.2500000E+05  4.9745440E-13
  5.3750000E+05  4.4445806E-13
  5.5000000E+05  3.9802549E-13
  5.7500000E+05  3.2129646E-13
  5.8750000E+05  2.8956182E-13
  6.0000000E+05  2.6146868E-13
  6.1250000E+05  2.3654142E-13
  6.2500000E+05  2.1437397E-13
  6.3750000E+05  1.9461852E-13
  6.5000000E+05  1.7697636E-13
  6.7500000E+05  1.4703783E-13
  7.0000000E+05  1.2289022E-13
  7.2500000E+05  1.0327733E-13
  7.5000000E+05  8.7243950E-14
  7.7500000E+05  7.4057089E-14
  8.0000000E+05  6.3149567E-14
  8.2500000E+05  5.4079077E-14
  8.5000000E+05  4.6498227E-14
  8.7500000E+05  4.0132300E-14
  9.0000000E+05  3.4762663E-14
  9.2500000E+05  3.0214240E-14
  9.5000000E+05  2.6345999E-14
  9.7500000E+05  2.3043713E-14
  1.0000000E+06  2.0214411E-14
  1.0250000E+06  1.7782045E-14
  1.0500000E+06  1.5684101E-14
  1.0750000E+06  1.3868959E-14
  1.1000000E+06  1.2293816E-14
  1.1250000E+06  1.0923020E-14
  1.1500000E+06  9.7267747E-15
  1.1750000E+06  8.6801023E-15
  1.2000000E+06  7.7619868E-15
  1.2250000E+06  6.9546872E-15
  1.2500000E+06  6.2431988E-15
  1.2750000E+06  5.6147911E-15
  1.3000000E+06  5.0586020E-15
  1.3250000E+06  4.5653362E-15
  1.3500000E+06  4.1270191E-15
  1.3750000E+06  3.7367907E-15
  1.4000000E+06  3.3887100E-15
  1.4250000E+06  3.0776237E-15
  1.4500000E+06  2.7990826E-15
  1.5000000E+06  2.3247468E-15
  1.5500000E+06  1.9405925E-15
  1.6000000E+06  1.6277804E-15
  1.6500000E+06  1.3719900E-15
  1.7000000E+06  1.1619479E-15
  
  
#  38   8  M4  EION =  1.390000000E+02 eV   294
#  S(0) = 5.777211E+00
  1.3422670E+00  0.0000000E+00
  1.3422670E+02  0.0000000E+00
  1.3422670E+02  1.5363832E-03
  1.3900000E+02  1.5363832E-03
  1.3900272E+02  1.5363832E-03
  1.3930259E+02  1.5358764E-03
  1.3960245E+02  1.5370638E-03
  1.3990231E+02  1.5401192E-03
  1.4020218E+02  1.5452236E-03
  1.4080190E+02  1.5623327E-03
  1.4140163E+02  1.5899538E-03
  1.4260109E+02  1.6832213E-03
  1.4380054E+02  1.8377540E-03
  1.4440027E+02  1.9414861E-03
  1.4500000E+02  2.0642563E-03
  1.4625000E+02  2.3835805E-03
  1.4750000E+02  2.7875540E-03
  1.4875000E+02  3.2680701E-03
  1.5000000E+02  3.8109395E-03
  1.5125000E+02  4.3992419E-03
  1.5250000E+02  5.0166584E-03
  1.5375000E+02  5.6496639E-03
  1.5500000E+02  6.2883566E-03
  1.5750000E+02  7.5581321E-03
  1.6000000E+02  8.7944581E-03
  1.6500000E+02  1.1089868E-02
  1.6750000E+02  1.2111327E-02
  1.7000000E+02  1.3028284E-02
  1.7500000E+02  1.4532692E-02
  1.8000000E+02  1.5648862E-02
  1.8500000E+02  1.6487442E-02
  1.9000000E+02  1.7146781E-02
  1.9500000E+02  1.7681703E-02
  2.0000000E+02  1.8110299E-02
  2.0500000E+02  1.8432233E-02
  2.1000000E+02  1.8644586E-02
  2.1500000E+02  1.8751981E-02
  2.2000000E+02  1.8765739E-02
  2.3000000E+02  1.8581837E-02
  2.4000000E+02  1.8216086E-02
  2.5000000E+02  1.7738051E-02
  2.6000000E+02  1.7174715E-02
  2.7000000E+02  1.6542626E-02
  2.8000000E+02  1.5867131E-02
  2.9000000E+02  1.5174599E-02
  3.0000000E+02  1.4486720E-02
  3.1000000E+02  1.3813143E-02
  3.2000000E+02  1.3157978E-02
  3.4000000E+02  1.1905297E-02
  3.6000000E+02  1.0744242E-02
  3.8000000E+02  9.6929524E-03
  4.0000000E+02  8.7525563E-03
  4.2000000E+02  7.9100006E-03
  4.4000000E+02  7.1558195E-03
  4.6000000E+02  6.4840401E-03
  4.8000000E+02  5.8867349E-03
  5.0000000E+02  5.3554235E-03
  5.2500000E+02  4.7707669E-03
  5.5000000E+02  4.2616183E-03
  5.7500000E+02  3.8183879E-03
  6.0000000E+02  3.4319448E-03
  6.5000000E+02  2.7949527E-03
  6.7500000E+02  2.5319069E-03
  7.0000000E+02  2.2994949E-03
  7.2500000E+02  2.0934607E-03
  7.5000000E+02  1.9101034E-03
  8.0000000E+02  1.5999459E-03
  8.5000000E+02  1.3507449E-03
  9.0000000E+02  1.1486095E-03
  9.5000000E+02  9.8301712E-04
  1.0000000E+03  8.4633974E-04
  1.0500000E+03  7.3276408E-04
  1.1000000E+03  6.3772467E-04
  1.1500000E+03  5.5767305E-04
  1.2000000E+03  4.8984469E-04
  1.2500000E+03  4.3205745E-04
  1.3000000E+03  3.8257504E-04
  1.3500000E+03  3.4000417E-04
  1.4000000E+03  3.0321609E-04
  1.4500000E+03  2.7128933E-04
  1.5000000E+03  2.4346928E-04
  1.5500000E+03  2.1913510E-04
  1.6000000E+03  1.9777303E-04
  1.6500000E+03  1.7895591E-04
  1.7000000E+03  1.6232686E-04
  1.8000000E+03  1.3448165E-04
  1.9000000E+03  1.1235664E-04
  2.0000000E+03  9.4594095E-05
  2.1000000E+03  8.0198969E-05
  2.2000000E+03  6.8432071E-05
  2.3000000E+03  5.8737301E-05
  2.4000000E+03  5.0691519E-05
  2.5000000E+03  4.3969317E-05
  2.6000000E+03  3.8317954E-05
  2.7000000E+03  3.3539352E-05
  2.8000000E+03  2.9476962E-05
  2.9000000E+03  2.6006053E-05
  3.0000000E+03  2.3026541E-05
  3.1000000E+03  2.0457560E-05
  3.2000000E+03  1.8233342E-05
  3.3000000E+03  1.6300076E-05
  3.4000000E+03  1.4613497E-05
  3.5000000E+03  1.3136986E-05
  3.6000000E+03  1.1840094E-05
  3.8000000E+03  9.6875190E-06
  4.0000000E+03  7.9971285E-06
  4.2000000E+03  6.6554872E-06
  4.4000000E+03  5.5802411E-06
  4.6000000E+03  4.7107814E-06
  4.8000000E+03  4.0019343E-06
  5.0000000E+03  3.4196381E-06
  5.2500000E+03  2.8307673E-06
  5.5000000E+03  2.3614815E-06
  5.7500000E+03  1.9840050E-06
  5.8750000E+03  1.8230488E-06
  6.0000000E+03  1.6777750E-06
  6.2500000E+03  1.4273843E-06
  6.5000000E+03  1.2211580E-06
  6.7500000E+03  1.0501564E-06
  7.0000000E+03  9.0747100E-07
  7.2500000E+03  7.8771545E-07
  7.5000000E+03  6.8665523E-07
  7.7500000E+03  6.0093521E-07
  8.0000000E+03  5.2787775E-07
  8.2500000E+03  4.6533150E-07
  8.5000000E+03  4.1155672E-07
  8.7500000E+03  3.6513793E-07
  9.0000000E+03  3.2491704E-07
  9.2500000E+03  2.8994160E-07
  9.5000000E+03  2.5942412E-07
  9.7500000E+03  2.3271038E-07
  1.0000000E+04  2.0925441E-07
  1.0250000E+04  1.8859875E-07
  1.0500000E+04  1.7035841E-07
  1.1000000E+04  1.3987189E-07
  1.1500000E+04  1.1573718E-07
  1.2000000E+04  9.6455460E-08
  1.2500000E+04  8.0920562E-08
  1.3000000E+04  6.8306546E-08
  1.3500000E+04  5.7990011E-08
  1.4000000E+04  4.9495562E-08
  1.4500000E+04  4.2457340E-08
  1.5000000E+04  3.6591350E-08
  1.5500000E+04  3.1675327E-08
  1.6000000E+04  2.7534005E-08
  1.6500000E+04  2.4028200E-08
  1.7000000E+04  2.1046653E-08
  1.7500000E+04  1.8499876E-08
  1.8000000E+04  1.6315446E-08
  1.8500000E+04  1.4434428E-08
  1.9000000E+04  1.2808621E-08
  1.9500000E+04  1.1398405E-08
  2.0000000E+04  1.0171047E-08
  2.0500000E+04  9.0993776E-09
  2.1000000E+04  8.1607579E-09
  2.2000000E+04  6.6099336E-09
  2.3000000E+04  5.4002695E-09
  2.4000000E+04  4.4470864E-09
  2.5000000E+04  3.6889645E-09
  2.6000000E+04  3.0807687E-09
  2.7000000E+04  2.5889431E-09
  2.8000000E+04  2.1882720E-09
  2.9000000E+04  1.8596116E-09
  3.0000000E+04  1.5882890E-09
  3.1000000E+04  1.3629585E-09
  3.2000000E+04  1.1747755E-09
  3.3000000E+04  1.0167916E-09
  3.4000000E+04  8.8350643E-10
  3.5000000E+04  7.7053602E-10
  3.6000000E+04  6.7436548E-10
  3.7000000E+04  5.9215878E-10
  3.8000000E+04  5.2161349E-10
  3.9000000E+04  4.6085051E-10
  4.0000000E+04  4.0832901E-10
  4.1000000E+04  3.6277937E-10
  4.2000000E+04  3.2315013E-10
  4.3000000E+04  2.8856667E-10
  4.4000000E+04  2.5829857E-10
  4.6000000E+04  2.0835642E-10
  4.8000000E+04  1.6949122E-10
  5.0000000E+04  1.3895265E-10
  5.1250000E+04  1.2318192E-10
  5.2500000E+04  1.0949525E-10
  5.3750000E+04  9.7579917E-11
  5.5000000E+04  8.7175508E-11
  5.7500000E+04  7.0063269E-11
  5.8750000E+04  6.3018666E-11
  6.0000000E+04  5.6800315E-11
  6.2500000E+04  4.6417522E-11
  6.5000000E+04  3.8213943E-11
  6.7500000E+04  3.1676390E-11
  7.0000000E+04  2.6424923E-11
  7.2500000E+04  2.2175212E-11
  7.5000000E+04  1.8712350E-11
  7.7500000E+04  1.5872386E-11
  8.0000000E+04  1.3529169E-11
  8.2500000E+04  1.1584841E-11
  8.5000000E+04  9.9628837E-12
  8.7500000E+04  8.6030367E-12
  9.0000000E+04  7.4575335E-12
  9.2500000E+04  6.4882651E-12
  9.5000000E+04  5.6646330E-12
  9.7500000E+04  4.9619298E-12
  1.0000000E+05  4.3601012E-12
  1.0250000E+05  3.8427872E-12
  1.0500000E+05  3.3965728E-12
  1.0750000E+05  3.0104080E-12
  1.1000000E+05  2.6751504E-12
  1.1250000E+05  2.3832055E-12
  1.1500000E+05  2.1282388E-12
  1.1750000E+05  1.9049459E-12
  1.2000000E+05  1.7088688E-12
  1.2250000E+05  1.5362478E-12
  1.2500000E+05  1.3839017E-12
  1.3000000E+05  1.1296335E-12
  1.3500000E+05  9.2888752E-13
  1.4000000E+05  7.6906744E-13
  1.4500000E+05  6.4083479E-13
  1.5000000E+05  5.3719477E-13
  1.5500000E+05  4.5285738E-13
  1.6000000E+05  3.8378643E-13
  1.6500000E+05  3.2687649E-13
  1.7000000E+05  2.7971920E-13
  1.7500000E+05  2.4043286E-13
  1.8000000E+05  2.0753685E-13
  1.8500000E+05  1.7985853E-13
  1.9000000E+05  1.5646353E-13
  1.9500000E+05  1.3660287E-13
  2.0000000E+05  1.1967271E-13
  2.0500000E+05  1.0518361E-13
  2.1000000E+05  9.2736904E-14
  2.1500000E+05  8.2006287E-14
  2.2000000E+05  7.2723415E-14
  2.2500000E+05  6.4666563E-14
  2.3000000E+05  5.7651790E-14
  2.3500000E+05  5.1525908E-14
  2.4000000E+05  4.6160833E-14
  2.4500000E+05  4.1449065E-14
  2.5000000E+05  3.7300034E-14
  2.6000000E+05  3.0395536E-14
  2.7000000E+05  2.4963141E-14
  2.8000000E+05  2.0650528E-14
  2.9000000E+05  1.7198235E-14
  3.0000000E+05  1.4413108E-14
  3.1000000E+05  1.2149895E-14
  3.2000000E+05  1.0298293E-14
  3.3000000E+05  8.7737874E-15
  3.4000000E+05  7.5110890E-15
  3.5000000E+05  6.4593578E-15
  3.6000000E+05  5.5787066E-15
  3.7000000E+05  4.8376217E-15
  3.8000000E+05  4.2110398E-15
  3.9000000E+05  3.6789017E-15
  4.0000000E+05  3.2250507E-15
  4.1000000E+05  2.8364029E-15
  4.2000000E+05  2.5023124E-15
  4.3000000E+05  2.2140721E-15
  4.4000000E+05  1.9645258E-15
  4.5000000E+05  1.7477652E-15
  4.6000000E+05  1.5588894E-15
  4.7000000E+05  1.3938159E-15
  4.8000000E+05  1.2491298E-15
  5.0000000E+05  1.0099005E-15
  5.1250000E+05  8.8797373E-16
  5.2500000E+05  7.8314415E-16
  5.3750000E+05  6.9268893E-16
  5.5000000E+05  6.1436901E-16
  5.7500000E+05  4.8704996E-16
  5.8750000E+05  4.3523633E-16
  6.0000000E+05  3.8982324E-16
  6.2500000E+05  3.1474405E-16
  6.5000000E+05  2.5617291E-16
  6.7500000E+05  2.1004979E-16
  7.0000000E+05  1.7341360E-16
  7.2500000E+05  1.4407907E-16
  7.5000000E+05  1.2041572E-16
  7.7500000E+05  1.0119459E-16
  8.0000000E+05  8.5480388E-17
  8.2500000E+05  7.2554999E-17
  8.5000000E+05  6.1862835E-17
  8.7500000E+05  5.2970749E-17
  9.0000000E+05  4.5539084E-17
  9.2500000E+05  3.9299325E-17
  9.5000000E+05  3.4037380E-17
  9.7500000E+05  2.9581551E-17
  1.0000000E+06  2.5792995E-17
  1.0250000E+06  2.2558890E-17
  1.0500000E+06  1.9787640E-17
  1.0750000E+06  1.7404510E-17
  1.1000000E+06  1.5348287E-17
  1.1250000E+06  1.3569221E-17
  1.1500000E+06  1.2026222E-17
  1.1750000E+06  1.0684757E-17
  1.2000000E+06  9.5157409E-18
  
  
#  38   9  M5  EION =  1.370000000E+02 eV   294
#  S(0) = 8.667318E+00
  1.3236863E+00  0.0000000E+00
  1.3236863E+02  0.0000000E+00
  1.3236863E+02  2.2648887E-03
  1.3700000E+02  2.2648887E-03
  1.3700272E+02  2.2648887E-03
  1.3740259E+02  2.2678765E-03
  1.3780245E+02  2.2753571E-03
  1.3820231E+02  2.2880128E-03
  1.3860218E+02  2.3065538E-03
  1.3940190E+02  2.3642570E-03
  1.4020163E+02  2.4545323E-03
  1.4100136E+02  2.5834591E-03
  1.4180109E+02  2.7567131E-03
  1.4260082E+02  2.9790821E-03
  1.4340054E+02  3.2539559E-03
  1.4420027E+02  3.5828872E-03
  1.4500000E+02  3.9653303E-03
  1.4625000E+02  4.6633194E-03
  1.4750000E+02  5.4662743E-03
  1.4875000E+02  6.3490877E-03
  1.5000000E+02  7.2856613E-03
  1.5125000E+02  8.2532037E-03
  1.5250000E+02  9.2342343E-03
  1.5375000E+02  1.0216479E-02
  1.5500000E+02  1.1192005E-02
  1.6000000E+02  1.4935855E-02
  1.6250000E+02  1.6662421E-02
  1.6500000E+02  1.8253671E-02
  1.6750000E+02  1.9686314E-02
  1.7000000E+02  2.0948233E-02
  1.7500000E+02  2.2979733E-02
  1.8000000E+02  2.4476157E-02
  1.8500000E+02  2.5612023E-02
  1.9000000E+02  2.6514237E-02
  1.9500000E+02  2.7241998E-02
  2.0000000E+02  2.7808155E-02
  2.0500000E+02  2.8209667E-02
  2.1000000E+02  2.8445443E-02
  2.1500000E+02  2.8528061E-02
  2.2000000E+02  2.8478763E-02
  2.3000000E+02  2.8092540E-02
  2.4000000E+02  2.7462971E-02
  2.5000000E+02  2.6678591E-02
  2.6000000E+02  2.5773894E-02
  2.7000000E+02  2.4775944E-02
  2.8000000E+02  2.3723973E-02
  2.9000000E+02  2.2657358E-02
  3.0000000E+02  2.1605102E-02
  3.1000000E+02  2.0578825E-02
  3.2000000E+02  1.9583330E-02
  3.4000000E+02  1.7686326E-02
  3.6000000E+02  1.5937865E-02
  3.8000000E+02  1.4361303E-02
  4.0000000E+02  1.2954429E-02
  4.2000000E+02  1.1695873E-02
  4.4000000E+02  1.0571744E-02
  4.6000000E+02  9.5721834E-03
  4.8000000E+02  8.6846296E-03
  5.0000000E+02  7.8959252E-03
  5.2500000E+02  7.0287483E-03
  5.5000000E+02  6.2744573E-03
  5.7500000E+02  5.6185964E-03
  6.0000000E+02  5.0471693E-03
  6.5000000E+02  4.1061109E-03
  6.7500000E+02  3.7179438E-03
  7.0000000E+02  3.3751909E-03
  7.2500000E+02  3.0714750E-03
  7.5000000E+02  2.8013075E-03
  8.0000000E+02  2.3446474E-03
  8.5000000E+02  1.9780774E-03
  9.0000000E+02  1.6809562E-03
  9.5000000E+02  1.4377247E-03
  1.0000000E+03  1.2371086E-03
  1.0500000E+03  1.0705072E-03
  1.1000000E+03  9.3117639E-04
  1.1500000E+03  8.1388249E-04
  1.2000000E+03  7.1455064E-04
  1.2500000E+03  6.2996604E-04
  1.3000000E+03  5.5757231E-04
  1.3500000E+03  4.9531889E-04
  1.4000000E+03  4.4154545E-04
  1.4500000E+03  3.9489731E-04
  1.5000000E+03  3.5426584E-04
  1.6000000E+03  2.8756362E-04
  1.7000000E+03  2.3586102E-04
  1.8000000E+03  1.9527329E-04
  1.9000000E+03  1.6304445E-04
  2.0000000E+03  1.3718631E-04
  2.1000000E+03  1.1624270E-04
  2.2000000E+03  9.9132572E-05
  2.3000000E+03  8.5043127E-05
  2.4000000E+03  7.3356244E-05
  2.5000000E+03  6.3596821E-05
  2.6000000E+03  5.5396036E-05
  2.7000000E+03  4.8464981E-05
  2.8000000E+03  4.2575420E-05
  2.9000000E+03  3.7545596E-05
  3.0000000E+03  3.3229722E-05
  3.1000000E+03  2.9510064E-05
  3.2000000E+03  2.6290900E-05
  3.3000000E+03  2.3493947E-05
  3.4000000E+03  2.1054834E-05
  3.5000000E+03  1.8920327E-05
  3.6000000E+03  1.7046179E-05
  3.8000000E+03  1.3937119E-05
  4.0000000E+03  1.1497309E-05
  4.2000000E+03  9.5621548E-06
  4.4000000E+03  8.0122376E-06
  4.6000000E+03  6.7597251E-06
  4.8000000E+03  5.7391923E-06
  5.0000000E+03  4.9013365E-06
  5.2500000E+03  4.0545424E-06
  5.5000000E+03  3.3801581E-06
  5.7500000E+03  2.8380523E-06
  5.8750000E+03  2.6070065E-06
  6.0000000E+03  2.3985344E-06
  6.2500000E+03  2.0393712E-06
  6.5000000E+03  1.7437256E-06
  6.7500000E+03  1.4987123E-06
  7.0000000E+03  1.2943789E-06
  7.2500000E+03  1.1229704E-06
  7.5000000E+03  9.7839298E-07
  7.7500000E+03  8.5582078E-07
  8.0000000E+03  7.5140426E-07
  8.2500000E+03  6.6205195E-07
  8.5000000E+03  5.8526494E-07
  8.7500000E+03  5.1901101E-07
  9.0000000E+03  4.6162814E-07
  9.2500000E+03  4.1175001E-07
  9.5000000E+03  3.6824740E-07
  1.0000000E+04  2.9677312E-07
  1.0500000E+04  2.4140373E-07
  1.1000000E+04  1.9803876E-07
  1.1500000E+04  1.6373446E-07
  1.2000000E+04  1.3634809E-07
  1.2500000E+04  1.1429921E-07
  1.3000000E+04  9.6408536E-08
  1.3500000E+04  8.1786511E-08
  1.4000000E+04  6.9755160E-08
  1.4500000E+04  5.9793031E-08
  1.5000000E+04  5.1495575E-08
  1.5500000E+04  4.4546354E-08
  1.6000000E+04  3.8695976E-08
  1.6500000E+04  3.3746495E-08
  1.7000000E+04  2.9539770E-08
  1.7500000E+04  2.5948664E-08
  1.8000000E+04  2.2870341E-08
  1.8500000E+04  2.0221157E-08
  1.9000000E+04  1.7932740E-08
  1.9500000E+04  1.5948915E-08
  2.0000000E+04  1.4223299E-08
  2.0500000E+04  1.2717408E-08
  2.1000000E+04  1.1399191E-08
  2.2000000E+04  9.2228783E-09
  2.3000000E+04  7.5270717E-09
  2.4000000E+04  6.1921446E-09
  2.5000000E+04  5.1314135E-09
  2.6000000E+04  4.2812352E-09
  2.7000000E+04  3.5943361E-09
  2.8000000E+04  3.0352261E-09
  2.9000000E+04  2.5769824E-09
  3.0000000E+04  2.1989873E-09
  3.1000000E+04  1.8853120E-09
  3.2000000E+04  1.6235486E-09
  3.3000000E+04  1.4039567E-09
  3.4000000E+04  1.2188313E-09
  3.5000000E+04  1.0620357E-09
  3.6000000E+04  9.2865307E-10
  3.7000000E+04  8.1471877E-10
  3.8000000E+04  7.1701602E-10
  3.9000000E+04  6.3292099E-10
  4.0000000E+04  5.6028350E-10
  4.1000000E+04  4.9733291E-10
  4.2000000E+04  4.4260347E-10
  4.3000000E+04  3.9487662E-10
  4.4000000E+04  3.5313519E-10
  4.6000000E+04  2.8433533E-10
  4.8000000E+04  2.3087330E-10
  5.0000000E+04  1.8892726E-10
  5.1250000E+04  1.6729205E-10
  5.2500000E+04  1.4853342E-10
  5.3750000E+04  1.3221786E-10
  5.5000000E+04  1.1798458E-10
  5.7500000E+04  9.4607250E-11
  6.0000000E+04  7.6522463E-11
  6.2500000E+04  6.2391408E-11
  6.5000000E+04  5.1246987E-11
  6.6250000E+04  4.6565899E-11
  6.7500000E+04  4.2382139E-11
  7.0000000E+04  3.5274197E-11
  7.2500000E+04  2.9532544E-11
  7.5000000E+04  2.4862356E-11
  7.7500000E+04  2.1039069E-11
  8.0000000E+04  1.7890144E-11
  8.2500000E+04  1.5281921E-11
  8.5000000E+04  1.3110036E-11
  8.7500000E+04  1.1292407E-11
  9.0000000E+04  9.7640560E-12
  9.2500000E+04  8.4732045E-12
  9.5000000E+04  7.3783332E-12
  9.7500000E+04  6.4459595E-12
  1.0000000E+05  5.6489390E-12
  1.0250000E+05  4.9651536E-12
  1.0500000E+05  4.3764900E-12
  1.0750000E+05  3.8680460E-12
  1.1000000E+05  3.4275076E-12
  1.1250000E+05  3.0446562E-12
  1.1500000E+05  2.7109787E-12
  1.2000000E+05  2.1638122E-12
  1.2500000E+05  1.7416103E-12
  1.3000000E+05  1.4126939E-12
  1.3500000E+05  1.1541671E-12
  1.4000000E+05  9.4928453E-13
  1.4500000E+05  7.8566553E-13
  1.5000000E+05  6.5406148E-13
  1.5500000E+05  5.4749664E-13
  1.6000000E+05  4.6066319E-13
  1.6500000E+05  3.8948877E-13
  1.7000000E+05  3.3082407E-13
  1.7500000E+05  2.8221570E-13
  1.8000000E+05  2.4173922E-13
  1.8500000E+05  2.0787517E-13
  1.9000000E+05  1.7941656E-13
  1.9500000E+05  1.5539893E-13
  2.0000000E+05  1.3504725E-13
  2.0500000E+05  1.1773550E-13
  2.1000000E+05  1.0295549E-13
  2.1500000E+05  9.0292724E-14
  2.2000000E+05  7.9407561E-14
  2.2500000E+05  7.0020438E-14
  2.3000000E+05  6.1900313E-14
  2.3500000E+05  5.4855503E-14
  2.4000000E+05  4.8726360E-14
  2.4500000E+05  4.3379428E-14
  2.5000000E+05  3.8702730E-14
  2.6000000E+05  3.0997626E-14
  2.7000000E+05  2.5018384E-14
  2.8000000E+05  2.0337484E-14
  2.9000000E+05  1.6642880E-14
  3.0000000E+05  1.3704404E-14
  3.1000000E+05  1.1350584E-14
  3.2000000E+05  9.4524478E-15
  3.3000000E+05  7.9121350E-15
  3.4000000E+05  6.6547960E-15
  3.5000000E+05  5.6227317E-15
  3.6000000E+05  4.7711379E-15
  3.7000000E+05  4.0649783E-15
  3.8000000E+05  3.4766727E-15
  3.9000000E+05  2.9843762E-15
  4.0000000E+05  2.5706835E-15
  4.1000000E+05  2.2216501E-15
  4.2000000E+05  1.9260465E-15
  4.3000000E+05  1.6747840E-15
  4.4000000E+05  1.4604715E-15
  4.5000000E+05  1.2770723E-15
  4.6000000E+05  1.1196327E-15
  4.7000000E+05  9.8407042E-16
  4.8000000E+05  8.6700781E-16
  5.0000000E+05  6.7762765E-16
  5.1250000E+05  5.8344494E-16
  5.2500000E+05  5.0395300E-16
  5.3750000E+05  4.3661440E-16
  5.5000000E+05  3.7937162E-16
  5.6250000E+05  3.3054904E-16
  5.7500000E+05  2.8877585E-16
  5.8750000E+05  2.5292548E-16
  6.0000000E+05  2.2206839E-16
  6.1250000E+05  1.9543472E-16
  6.2500000E+05  1.7238431E-16
  6.3750000E+05  1.5238291E-16
  6.5000000E+05  1.3498356E-16
  6.6250000E+05  1.1981118E-16
  6.7500000E+05  1.0654996E-16
  7.0000000E+05  8.4735238E-17
  7.2500000E+05  6.7857291E-17
  7.5000000E+05  5.4696609E-17
  7.7500000E+05  4.4359156E-17
  8.0000000E+05  3.6183051E-17
  8.2500000E+05  2.9673973E-17
  8.5000000E+05  2.4460058E-17
  8.7500000E+05  2.0259349E-17
  9.0000000E+05  1.6856580E-17
  9.2500000E+05  1.4086118E-17
  9.5000000E+05  1.1819531E-17
  9.7500000E+05  9.9566195E-18
  1.0000000E+06  8.4185950E-18
  1.0250000E+06  7.1431920E-18
  1.0500000E+06  6.0811502E-18
  1.0750000E+06  5.1932876E-18
  1.1000000E+06  4.4483032E-18
  1.1250000E+06  3.8213610E-18
  1.1500000E+06  3.2924096E-18
  1.1750000E+06  2.8449796E-18
  1.2000000E+06  2.4655187E-18
  
  
#  38  10  N1  EION =  4.000000000E+01 eV   260
#  S(0) = 5.057481E-01
  3.6063178E-01  0.0000000E+00
  3.6063178E+01  0.0000000E+00
  3.6063178E+01  1.1700174E-03
  4.0000000E+01  1.1700174E-03
  4.0002721E+01  1.1700174E-03
  4.0202653E+01  1.1847413E-03
  4.0402585E+01  1.1992387E-03
  4.0602517E+01  1.2135123E-03
  4.0802449E+01  1.2275647E-03
  4.1202313E+01  1.2550173E-03
  4.1602177E+01  1.2816203E-03
  4.2401905E+01  1.3323777E-03
  4.3201633E+01  1.3800458E-03
  4.4801088E+01  1.4669571E-03
  4.6400544E+01  1.5439457E-03
  4.8000000E+01  1.6123658E-03
  5.0000000E+01  1.6874906E-03
  5.2500000E+01  1.7672805E-03
  5.5000000E+01  1.8332981E-03
  5.7500000E+01  1.8868963E-03
  6.0000000E+01  1.9290054E-03
  6.5000000E+01  1.9817112E-03
  6.7500000E+01  1.9938074E-03
  7.0000000E+01  1.9975321E-03
  7.2500000E+01  1.9938421E-03
  7.5000000E+01  1.9837549E-03
  8.0000000E+01  1.9484468E-03
  8.5000000E+01  1.8992125E-03
  9.0000000E+01  1.8422100E-03
  9.5000000E+01  1.7817962E-03
  1.0000000E+02  1.7206811E-03
  1.0500000E+02  1.6603261E-03
  1.1000000E+02  1.6013599E-03
  1.1500000E+02  1.5439882E-03
  1.2000000E+02  1.4882125E-03
  1.2500000E+02  1.4340256E-03
  1.3000000E+02  1.3814388E-03
  1.3500000E+02  1.3305536E-03
  1.4000000E+02  1.2814726E-03
  1.4500000E+02  1.2343292E-03
  1.5000000E+02  1.1892301E-03
  1.6000000E+02  1.1053181E-03
  1.7000000E+02  1.0296226E-03
  1.8000000E+02  9.6136628E-04
  1.9000000E+02  8.9956494E-04
  2.0000000E+02  8.4326840E-04
  2.1000000E+02  7.9179935E-04
  2.2000000E+02  7.4465086E-04
  2.3000000E+02  7.0148813E-04
  2.4000000E+02  6.6200770E-04
  2.5000000E+02  6.2587192E-04
  2.6000000E+02  5.9275052E-04
  2.7000000E+02  5.6230808E-04
  2.8000000E+02  5.3421160E-04
  2.9000000E+02  5.0818534E-04
  3.0000000E+02  4.8402086E-04
  3.1000000E+02  4.6154704E-04
  3.2000000E+02  4.4061375E-04
  3.4000000E+02  4.0290655E-04
  3.6000000E+02  3.7006298E-04
  3.8000000E+02  3.4124682E-04
  4.0000000E+02  3.1575257E-04
  4.2000000E+02  2.9307059E-04
  4.4000000E+02  2.7280222E-04
  4.6000000E+02  2.5463483E-04
  4.8000000E+02  2.3830774E-04
  5.0000000E+02  2.2357440E-04
  5.2500000E+02  2.0705599E-04
  5.5000000E+02  1.9233151E-04
  5.7500000E+02  1.7916552E-04
  6.0000000E+02  1.6736196E-04
  6.5000000E+02  1.4711117E-04
  6.7500000E+02  1.3836480E-04
  7.0000000E+02  1.3039309E-04
  7.2500000E+02  1.2311123E-04
  7.5000000E+02  1.1644324E-04
  8.0000000E+02  1.0467250E-04
  8.5000000E+02  9.4623438E-05
  9.0000000E+02  8.5974914E-05
  9.5000000E+02  7.8480497E-05
  1.0000000E+03  7.1936263E-05
  1.0500000E+03  6.6181417E-05
  1.1000000E+03  6.1092066E-05
  1.1500000E+03  5.6568938E-05
  1.2000000E+03  5.2530296E-05
  1.2500000E+03  4.8908447E-05
  1.3000000E+03  4.5647242E-05
  1.3500000E+03  4.2699693E-05
  1.4000000E+03  4.0026300E-05
  1.4500000E+03  3.7593704E-05
  1.5000000E+03  3.5373651E-05
  1.6000000E+03  3.1477899E-05
  1.7000000E+03  2.8183046E-05
  1.8000000E+03  2.5371679E-05
  1.9000000E+03  2.2953791E-05
  2.0000000E+03  2.0859409E-05
  2.1000000E+03  1.9033465E-05
  2.2000000E+03  1.7432126E-05
  2.3000000E+03  1.6020162E-05
  2.4000000E+03  1.4768992E-05
  2.5000000E+03  1.3655229E-05
  2.6000000E+03  1.2659572E-05
  2.7000000E+03  1.1765973E-05
  2.8000000E+03  1.0961022E-05
  2.9000000E+03  1.0233434E-05
  3.0000000E+03  9.5736571E-06
  3.1000000E+03  8.9735722E-06
  3.2000000E+03  8.4262368E-06
  3.4000000E+03  7.4667635E-06
  3.6000000E+03  6.6565770E-06
  3.8000000E+03  5.9664704E-06
  4.0000000E+03  5.3740438E-06
  4.2000000E+03  4.8618927E-06
  4.4000000E+03  4.4163222E-06
  4.6000000E+03  4.0264279E-06
  4.8000000E+03  3.6834400E-06
  5.0000000E+03  3.3802429E-06
  5.2500000E+03  3.0484477E-06
  5.5000000E+03  2.7606510E-06
  5.7500000E+03  2.5095627E-06
  6.0000000E+03  2.2893258E-06
  6.5000000E+03  1.9232976E-06
  6.7500000E+03  1.7704436E-06
  7.0000000E+03  1.6339906E-06
  7.2500000E+03  1.5117321E-06
  7.5000000E+03  1.4018152E-06
  7.7500000E+03  1.3026762E-06
  8.0000000E+03  1.2129882E-06
  8.2500000E+03  1.1316191E-06
  8.5000000E+03  1.0575994E-06
  9.0000000E+03  9.2838488E-07
  9.5000000E+03  8.1992936E-07
  1.0000000E+04  7.2813223E-07
  1.0500000E+04  6.4984484E-07
  1.1000000E+04  5.8261880E-07
  1.1500000E+04  5.2452866E-07
  1.2000000E+04  4.7404440E-07
  1.2500000E+04  4.2993839E-07
  1.3000000E+04  3.9121726E-07
  1.3500000E+04  3.5707055E-07
  1.4000000E+04  3.2683196E-07
  1.4500000E+04  2.9994992E-07
  1.5000000E+04  2.7596495E-07
  1.5500000E+04  2.5449200E-07
  1.6000000E+04  2.3520661E-07
  1.6500000E+04  2.1783403E-07
  1.7000000E+04  2.0214036E-07
  1.7500000E+04  1.8792554E-07
  1.8000000E+04  1.7501777E-07
  1.8500000E+04  1.6326887E-07
  1.9000000E+04  1.5255057E-07
  2.0000000E+04  1.3377424E-07
  2.1000000E+04  1.1795637E-07
  2.2000000E+04  1.0453347E-07
  2.3000000E+04  9.3066822E-08
  2.4000000E+04  8.3211243E-08
  2.5000000E+04  7.4692510E-08
  2.6000000E+04  6.7290812E-08
  2.7000000E+04  6.0828511E-08
  2.8000000E+04  5.5160965E-08
  2.9000000E+04  5.0169547E-08
  3.0000000E+04  4.5756331E-08
  3.1000000E+04  4.1839987E-08
  3.2000000E+04  3.8352561E-08
  3.3000000E+04  3.5236971E-08
  3.4000000E+04  3.2445037E-08
  3.5000000E+04  2.9935898E-08
  3.6000000E+04  2.7674745E-08
  3.7000000E+04  2.5631799E-08
  3.8000000E+04  2.3781472E-08
  3.9000000E+04  2.2101697E-08
  4.0000000E+04  2.0573368E-08
  4.2000000E+04  1.7906796E-08
  4.4000000E+04  1.5672769E-08
  4.6000000E+04  1.3787598E-08
  4.8000000E+04  1.2186283E-08
  5.0000000E+04  1.0817803E-08
  5.1250000E+04  1.0062410E-08
  5.2500000E+04  9.3738264E-09
  5.3750000E+04  8.7449082E-09
  5.5000000E+04  8.1694059E-09
  5.7500000E+04  7.1573703E-09
  5.8750000E+04  6.7117541E-09
  6.0000000E+04  6.3012210E-09
  6.2500000E+04  5.5724233E-09
  6.5000000E+04  4.9484568E-09
  6.7500000E+04  4.4113893E-09
  7.0000000E+04  3.9468224E-09
  7.2500000E+04  3.5431054E-09
  7.5000000E+04  3.1907463E-09
  7.7500000E+04  2.8819624E-09
  8.0000000E+04  2.6103338E-09
  8.2500000E+04  2.3705344E-09
  8.5000000E+04  2.1581203E-09
  8.7500000E+04  1.9693644E-09
  9.0000000E+04  1.8011265E-09
  9.2500000E+04  1.6507479E-09
  9.5000000E+04  1.5159687E-09
  9.7500000E+04  1.3948597E-09
  1.0000000E+05  1.2857682E-09
  1.0250000E+05  1.1872728E-09
  1.0500000E+05  1.0981468E-09
  1.0750000E+05  1.0173279E-09
  1.1000000E+05  9.4389310E-10
  1.1250000E+05  8.7703822E-10
  1.1500000E+05  8.1606051E-10
  1.2000000E+05  7.0934787E-10
  1.2500000E+05  6.1966509E-10
  1.3000000E+05  5.4382554E-10
  1.3500000E+05  4.7932278E-10
  1.4000000E+05  4.2416786E-10
  1.4500000E+05  3.7677000E-10
  1.5000000E+05  3.3584753E-10
  1.5500000E+05  3.0036069E-10
  1.6000000E+05  2.6946073E-10
  1.6500000E+05  2.4245068E-10
  1.7000000E+05  2.1875465E-10
  1.7500000E+05  1.9789425E-10
  1.8000000E+05  1.7947027E-10
  1.8500000E+05  1.6314786E-10
  1.9000000E+05  1.4864484E-10
  1.9500000E+05  1.3572240E-10
  2.0000000E+05  1.2417763E-10
  2.0500000E+05  1.1383744E-10
  2.1000000E+05  1.0455368E-10
  2.1500000E+05  9.6199066E-11
  2.2000000E+05  8.8663942E-11
  2.2500000E+05  8.1853541E-11
  2.3000000E+05  7.5685694E-11
  2.3500000E+05  7.0088911E-11
  2.4000000E+05  6.5000827E-11
  2.4500000E+05  6.0366886E-11
  2.5000000E+05  5.6139249E-11
  2.6000000E+05  4.8739665E-11
  2.7000000E+05  4.2521693E-11
  2.8000000E+05  3.7265782E-11
  2.9000000E+05  3.2798583E-11
  3.0000000E+05  2.8982148E-11
  3.1000000E+05  2.5705890E-11
  3.2000000E+05  2.2880581E-11
  3.3000000E+05  2.0433756E-11
  3.4000000E+05  1.8306172E-11
  3.5000000E+05  1.6449121E-11
  3.6000000E+05  1.4822329E-11
  3.7000000E+05  1.3392334E-11
  3.8000000E+05  1.2131220E-11
  3.9000000E+05  1.1015583E-11
  4.0000000E+05  1.0025733E-11
  4.1000000E+05  9.1450268E-12
  4.2000000E+05  8.3593344E-12
  4.3000000E+05  7.6566122E-12
  4.4000000E+05  7.0265551E-12
  4.5000000E+05  6.4602975E-12
  4.6000000E+05  5.9502066E-12
  4.7000000E+05  5.4896981E-12
  4.8000000E+05  5.0730745E-12
  5.0000000E+05  4.3523769E-12
  5.1250000E+05  3.9667310E-12
  5.2500000E+05  3.6231806E-12
  5.3750000E+05  3.3163616E-12
  
  
#  38  11  N2  EION =  2.300000000E+01 eV   306
#  S(0) = 2.641881E+00
  1.1500000E-01  0.0000000E+00
  1.1500000E+01  0.0000000E+00
  1.1500000E+01  1.5464539E-01
  2.3000000E+01  1.5464539E-01
  2.3000000E+01  6.4483801E-02
  2.3002721E+01  6.4483801E-02
  2.3077687E+01  6.3663232E-02
  2.3152653E+01  6.2857385E-02
  2.3227619E+01  6.2066019E-02
  2.3302585E+01  6.1288878E-02
  2.3452517E+01  5.9776214E-02
  2.3602449E+01  5.8317179E-02
  2.3902313E+01  5.5551020E-02
  2.4202177E+01  5.2972629E-02
  2.4801905E+01  4.8313016E-02
  2.5401633E+01  4.4220047E-02
  2.6001361E+01  4.0597966E-02
  2.6601088E+01  3.7370651E-02
  2.7200816E+01  3.4477658E-02
  2.7800544E+01  3.1870736E-02
  2.8400272E+01  2.9511008E-02
  2.9000000E+01  2.7366832E-02
  2.9500000E+01  2.5725037E-02
  3.0000000E+01  2.4202170E-02
  3.1000000E+01  2.1470694E-02
  3.2000000E+01  1.9100125E-02
  3.3000000E+01  1.7034222E-02
  3.4000000E+01  1.5228109E-02
  3.5000000E+01  1.3645178E-02
  3.6000000E+01  1.2255028E-02
  3.7000000E+01  1.1032088E-02
  3.8000000E+01  9.9545588E-03
  3.9000000E+01  9.0037323E-03
  4.0000000E+01  8.1635231E-03
  4.1000000E+01  7.4199307E-03
  4.2000000E+01  6.7608993E-03
  4.3000000E+01  6.1758725E-03
  4.4000000E+01  5.6557455E-03
  4.5000000E+01  5.1925587E-03
  4.6000000E+01  4.7793931E-03
  4.7000000E+01  4.4102671E-03
  4.8000000E+01  4.0799106E-03
  5.0000000E+01  3.5179539E-03
  5.1250000E+01  3.2229615E-03
  5.2500000E+01  2.9640863E-03
  5.3750000E+01  2.7364087E-03
  5.5000000E+01  2.5357414E-03
  5.7500000E+01  2.2018914E-03
  5.8750000E+01  2.0630845E-03
  6.0000000E+01  1.9399577E-03
  6.1250000E+01  1.8306051E-03
  6.2500000E+01  1.7333721E-03
  6.3750000E+01  1.6468187E-03
  6.5000000E+01  1.5696974E-03
  6.7500000E+01  1.4395687E-03
  7.0000000E+01  1.3357287E-03
  7.2500000E+01  1.2525979E-03
  7.5000000E+01  1.1857894E-03
  7.7500000E+01  1.1318069E-03
  8.0000000E+01  1.0879824E-03
  8.2500000E+01  1.0521055E-03
  8.5000000E+01  1.0224827E-03
  8.7500000E+01  9.9778434E-04
  9.0000000E+01  9.7693942E-04
  9.2500000E+01  9.5911389E-04
  9.5000000E+01  9.4366275E-04
  1.0000000E+02  9.1797379E-04
  1.0500000E+02  8.9697021E-04
  1.1000000E+02  8.7889526E-04
  1.1500000E+02  8.6261663E-04
  1.2000000E+02  8.4742558E-04
  1.2500000E+02  8.3284843E-04
  1.3000000E+02  8.1859474E-04
  1.3500000E+02  8.0447392E-04
  1.4000000E+02  7.9040127E-04
  1.4500000E+02  7.7634455E-04
  1.5000000E+02  7.6229812E-04
  1.6000000E+02  7.3437645E-04
  1.7000000E+02  7.0689390E-04
  1.8000000E+02  6.8003446E-04
  1.9000000E+02  6.5389027E-04
  2.0000000E+02  6.2849074E-04
  2.1000000E+02  6.0390244E-04
  2.2000000E+02  5.8020395E-04
  2.3000000E+02  5.5747203E-04
  2.4000000E+02  5.3577819E-04
  2.5000000E+02  5.1513900E-04
  2.6000000E+02  4.9550747E-04
  2.7000000E+02  4.7682802E-04
  2.8000000E+02  4.5903972E-04
  2.9000000E+02  4.4207897E-04
  3.0000000E+02  4.2589035E-04
  3.1000000E+02  4.1044413E-04
  3.2000000E+02  3.9572746E-04
  3.4000000E+02  3.6839798E-04
  3.6000000E+02  3.4363739E-04
  3.8000000E+02  3.2114155E-04
  4.0000000E+02  3.0063043E-04
  4.2000000E+02  2.8186482E-04
  4.4000000E+02  2.6468413E-04
  4.6000000E+02  2.4896309E-04
  4.8000000E+02  2.3455667E-04
  5.0000000E+02  2.2130208E-04
  5.2500000E+02  2.0615037E-04
  5.5000000E+02  1.9240696E-04
  5.7500000E+02  1.7992918E-04
  6.0000000E+02  1.6857508E-04
  6.5000000E+02  1.4870577E-04
  6.7500000E+02  1.3998360E-04
  7.0000000E+02  1.3196398E-04
  7.2500000E+02  1.2457866E-04
  7.5000000E+02  1.1776191E-04
  8.0000000E+02  1.0560414E-04
  8.5000000E+02  9.5112154E-05
  9.0000000E+02  8.6009260E-05
  9.5000000E+02  7.8068370E-05
  1.0000000E+03  7.1099683E-05
  1.0500000E+03  6.4952255E-05
  1.1000000E+03  5.9505953E-05
  1.1500000E+03  5.4661733E-05
  1.2000000E+03  5.0336956E-05
  1.2500000E+03  4.6462423E-05
  1.3000000E+03  4.2979933E-05
  1.3500000E+03  3.9840268E-05
  1.4000000E+03  3.7001571E-05
  1.4500000E+03  3.4428075E-05
  1.5000000E+03  3.2089083E-05
  1.6000000E+03  2.8012323E-05
  1.7000000E+03  2.4599446E-05
  1.8000000E+03  2.1720040E-05
  1.9000000E+03  1.9273314E-05
  2.0000000E+03  1.7180545E-05
  2.1000000E+03  1.5379688E-05
  2.2000000E+03  1.3821375E-05
  2.3000000E+03  1.2465970E-05
  2.4000000E+03  1.1281394E-05
  2.5000000E+03  1.0241491E-05
  2.6000000E+03  9.3247746E-06
  2.7000000E+03  8.5134860E-06
  2.8000000E+03  7.7928656E-06
  2.9000000E+03  7.1505696E-06
  3.0000000E+03  6.5762214E-06
  3.1000000E+03  6.0610599E-06
  3.2000000E+03  5.5976522E-06
  3.3000000E+03  5.1796639E-06
  3.4000000E+03  4.8016721E-06
  3.5000000E+03  4.4590147E-06
  3.6000000E+03  4.1476679E-06
  3.8000000E+03  3.6054201E-06
  4.0000000E+03  3.1521218E-06
  4.2000000E+03  2.7703439E-06
  4.4000000E+03  2.4466032E-06
  4.6000000E+03  2.1703555E-06
  4.8000000E+03  1.9332746E-06
  5.0000000E+03  1.7287209E-06
  5.2500000E+03  1.5107395E-06
  5.5000000E+03  1.3270580E-06
  5.7500000E+03  1.1712594E-06
  5.8750000E+03  1.1021982E-06
  6.0000000E+03  1.0383075E-06
  6.2500000E+03  9.2421313E-07
  6.5000000E+03  8.2578877E-07
  6.7500000E+03  7.4046758E-07
  7.0000000E+03  6.6616810E-07
  7.2500000E+03  6.0119038E-07
  7.5000000E+03  5.4413728E-07
  7.7500000E+03  4.9385390E-07
  8.0000000E+03  4.4938006E-07
  8.2500000E+03  4.0991307E-07
  8.5000000E+03  3.7477871E-07
  8.7500000E+03  3.4340802E-07
  9.0000000E+03  3.1531868E-07
  9.2500000E+03  2.9010005E-07
  9.5000000E+03  2.6740110E-07
  9.7500000E+03  2.4692060E-07
  1.0000000E+04  2.2839912E-07
  1.0250000E+04  2.1161249E-07
  1.0500000E+04  1.9636628E-07
  1.1000000E+04  1.6984021E-07
  1.1500000E+04  1.4770841E-07
  1.2000000E+04  1.2911488E-07
  1.2500000E+04  1.1339404E-07
  1.3000000E+04  1.0002339E-07
  1.3500000E+04  8.8589108E-08
  1.4000000E+04  7.8760728E-08
  1.4500000E+04  7.0272376E-08
  1.5000000E+04  6.2908597E-08
  1.5500000E+04  5.6493623E-08
  1.6000000E+04  5.0883174E-08
  1.6500000E+04  4.5958131E-08
  1.7000000E+04  4.1619609E-08
  1.7500000E+04  3.7785092E-08
  1.8000000E+04  3.4385398E-08
  1.8500000E+04  3.1362255E-08
  1.9000000E+04  2.8666358E-08
  1.9500000E+04  2.6255821E-08
  2.0000000E+04  2.4094917E-08
  2.0500000E+04  2.2153054E-08
  2.1000000E+04  2.0403956E-08
  2.1500000E+04  1.8824972E-08
  2.2000000E+04  1.7396514E-08
  2.2500000E+04  1.6101589E-08
  2.3000000E+04  1.4925411E-08
  2.4000000E+04  1.2879313E-08
  2.5000000E+04  1.1173063E-08
  2.6000000E+04  9.7408381E-09
  2.7000000E+04  8.5312787E-09
  2.8000000E+04  7.5039597E-09
  2.9000000E+04  6.6267939E-09
  3.0000000E+04  5.8741193E-09
  3.1000000E+04  5.2252670E-09
  3.2000000E+04  4.6634767E-09
  3.3000000E+04  4.1750716E-09
  3.4000000E+04  3.7488247E-09
  3.5000000E+04  3.3754678E-09
  3.6000000E+04  3.0473105E-09
  3.7000000E+04  2.7579384E-09
  3.8000000E+04  2.5019770E-09
  3.9000000E+04  2.2749022E-09
  4.0000000E+04  2.0728904E-09
  4.1000000E+04  1.8926969E-09
  4.2000000E+04  1.7315569E-09
  4.3000000E+04  1.5871063E-09
  4.4000000E+04  1.4573164E-09
  4.5000000E+04  1.3404406E-09
  4.6000000E+04  1.2349706E-09
  4.7000000E+04  1.1395995E-09
  4.8000000E+04  1.0531917E-09
  5.0000000E+04  9.0343396E-10
  5.1250000E+04  8.2313290E-10
  5.2500000E+04  7.5148571E-10
  5.3750000E+04  6.8740107E-10
  5.5000000E+04  6.2994468E-10
  5.7500000E+04  5.3181710E-10
  5.8750000E+04  4.8985626E-10
  6.0000000E+04  4.5191303E-10
  6.1250000E+04  4.1753667E-10
  6.2500000E+04  3.8633425E-10
  6.3750000E+04  3.5796227E-10
  6.5000000E+04  3.3211975E-10
  6.7500000E+04  2.8699705E-10
  7.0000000E+04  2.4920540E-10
  7.2500000E+04  2.1736840E-10
  7.5000000E+04  1.9040113E-10
  7.7500000E+04  1.6744172E-10
  8.0000000E+04  1.4780056E-10
  8.2500000E+04  1.3092215E-10
  8.5000000E+04  1.1635609E-10
  8.7500000E+04  1.0373506E-10
  9.0000000E+04  9.2757821E-11
  9.2500000E+04  8.3175998E-11
  9.5000000E+04  7.4783704E-11
  9.7500000E+04  6.7409464E-11
  1.0000000E+05  6.0909825E-11
  1.0250000E+05  5.5164264E-11
  1.0500000E+05  5.0071090E-11
  1.0750000E+05  4.5544168E-11
  1.1000000E+05  4.1510269E-11
  1.1250000E+05  3.7906928E-11
  1.1500000E+05  3.4680675E-11
  1.1750000E+05  3.1785577E-11
  1.2000000E+05  2.9182056E-11
  1.2250000E+05  2.6835909E-11
  1.2500000E+05  2.4717492E-11
  1.2750000E+05  2.2801045E-11
  1.3000000E+05  2.1064118E-11
  1.3250000E+05  1.9487104E-11
  1.3500000E+05  1.8052828E-11
  1.4000000E+05  1.5554011E-11
  1.4500000E+05  1.3467416E-11
  1.5000000E+05  1.1714806E-11
  1.5500000E+05  1.0234622E-11
  1.6000000E+05  8.9780546E-12
  1.6500000E+05  7.9061339E-12
  1.7000000E+05  6.9875337E-12
  1.7500000E+05  6.1969150E-12
  1.8000000E+05  5.5136620E-12
  1.8500000E+05  4.9209061E-12
  1.9000000E+05  4.4047693E-12
  1.9500000E+05  3.9537770E-12
  2.0000000E+05  3.5583967E-12
  2.0500000E+05  3.2106733E-12
  2.1000000E+05  2.9039388E-12
  2.1500000E+05  2.6325810E-12
  2.2000000E+05  2.3918578E-12
  2.2500000E+05  2.1777469E-12
  2.3000000E+05  1.9868243E-12
  2.3500000E+05  1.8161660E-12
  2.4000000E+05  1.6632662E-12
  2.4500000E+05  1.5259709E-12
  2.5000000E+05  1.4024234E-12
  2.5500000E+05  1.2910187E-12
  2.6000000E+05  1.1903642E-12
  2.6500000E+05  1.0992493E-12
  2.7000000E+05  1.0166180E-12
  2.8000000E+05  8.7322821E-13
  2.9000000E+05  7.5408577E-13
  3.0000000E+05  6.5446014E-13
  3.1000000E+05  5.7065866E-13
  3.2000000E+05  4.9977856E-13
  3.3000000E+05  4.3951938E-13
  3.4000000E+05  3.8804132E-13
  3.5000000E+05  3.4386231E-13
  3.6000000E+05  3.0577507E-13
  3.7000000E+05  2.7279587E-13
  3.8000000E+05  2.4412213E-13
  
  
#  38  12  N3  EION =  2.200000000E+01 eV   303
#  S(0) = 5.300570E+00
  1.1000000E-01  0.0000000E+00
  1.1000000E+01  0.0000000E+00
  1.1000000E+01  3.2445757E-01
  2.2000000E+01  3.2445757E-01
  2.2000000E+01  1.3208961E-01
  2.2002721E+01  1.3208961E-01
  2.2077687E+01  1.3028048E-01
  2.2152653E+01  1.2850698E-01
  2.2227619E+01  1.2676836E-01
  2.2302585E+01  1.2506381E-01
  2.2452517E+01  1.2175384E-01
  2.2602449E+01  1.1857082E-01
  2.2902313E+01  1.1256115E-01
  2.3202177E+01  1.0698796E-01
  2.3801905E+01  9.6984040E-02
  2.4401633E+01  8.8267963E-02
  2.5001361E+01  8.0610998E-02
  2.5601088E+01  7.3834614E-02
  2.6200816E+01  6.7798781E-02
  2.6800544E+01  6.2392690E-02
  2.7400272E+01  5.7527639E-02
  2.8000000E+01  5.3131782E-02
  2.8500000E+01  4.9782729E-02
  2.9000000E+01  4.6690027E-02
  3.0000000E+01  4.1178124E-02
  3.1000000E+01  3.6434152E-02
  3.2000000E+01  3.2332807E-02
  3.3000000E+01  2.8774701E-02
  3.4000000E+01  2.5679312E-02
  3.5000000E+01  2.2980272E-02
  3.6000000E+01  2.0622229E-02
  3.7000000E+01  1.8558388E-02
  3.8000000E+01  1.6748945E-02
  3.9000000E+01  1.5159986E-02
  4.0000000E+01  1.3762227E-02
  4.1000000E+01  1.2530688E-02
  4.2000000E+01  1.1443652E-02
  4.3000000E+01  1.0482549E-02
  4.4000000E+01  9.6312613E-03
  4.5000000E+01  8.8758740E-03
  4.6000000E+01  8.2044496E-03
  4.7000000E+01  7.6065345E-03
  4.8000000E+01  7.0731933E-03
  5.0000000E+01  6.1701643E-03
  5.1250000E+01  5.6985778E-03
  5.2500000E+01  5.2863392E-03
  5.3750000E+01  4.9251638E-03
  5.5000000E+01  4.6081187E-03
  5.7500000E+01  4.0837220E-03
  5.8750000E+01  3.8670454E-03
  6.0000000E+01  3.6756224E-03
  6.2500000E+01  3.3563923E-03
  6.5000000E+01  3.1054191E-03
  6.7500000E+01  2.9073444E-03
  7.0000000E+01  2.7501362E-03
  7.2500000E+01  2.6247795E-03
  7.5000000E+01  2.5240322E-03
  7.7500000E+01  2.4423627E-03
  8.0000000E+01  2.3754618E-03
  8.2500000E+01  2.3198921E-03
  8.5000000E+01  2.2730415E-03
  8.7500000E+01  2.2328904E-03
  9.0000000E+01  2.1978629E-03
  9.2500000E+01  2.1667328E-03
  9.5000000E+01  2.1386045E-03
  1.0000000E+02  2.0887204E-03
  1.0500000E+02  2.0443191E-03
  1.1000000E+02  2.0031713E-03
  1.1500000E+02  1.9638941E-03
  1.2000000E+02  1.9256598E-03
  1.2500000E+02  1.8879529E-03
  1.3000000E+02  1.8504938E-03
  1.3500000E+02  1.8131323E-03
  1.4000000E+02  1.7758818E-03
  1.4500000E+02  1.7387971E-03
  1.5000000E+02  1.7019676E-03
  1.6000000E+02  1.6295831E-03
  1.7000000E+02  1.5594826E-03
  1.8000000E+02  1.4920498E-03
  1.9000000E+02  1.4273752E-03
  2.0000000E+02  1.3654001E-03
  2.1000000E+02  1.3061588E-03
  2.2000000E+02  1.2497023E-03
  2.3000000E+02  1.1960988E-03
  2.4000000E+02  1.1454026E-03
  2.5000000E+02  1.0975507E-03
  2.6000000E+02  1.0523615E-03
  2.7000000E+02  1.0096514E-03
  2.8000000E+02  9.6922968E-04
  2.9000000E+02  9.3091018E-04
  3.0000000E+02  8.9453341E-04
  3.1000000E+02  8.6000472E-04
  3.2000000E+02  8.2726249E-04
  3.4000000E+02  7.6683621E-04
  3.6000000E+02  7.1249322E-04
  3.8000000E+02  6.6345014E-04
  4.0000000E+02  6.1900330E-04
  4.2000000E+02  5.7856384E-04
  4.4000000E+02  5.4172938E-04
  4.6000000E+02  5.0817839E-04
  4.8000000E+02  4.7755701E-04
  5.0000000E+02  4.4949042E-04
  5.2500000E+02  4.1753704E-04
  5.5000000E+02  3.8867667E-04
  5.7500000E+02  3.6257387E-04
  6.0000000E+02  3.3890328E-04
  6.5000000E+02  2.9767688E-04
  6.7500000E+02  2.7966244E-04
  7.0000000E+02  2.6314461E-04
  7.2500000E+02  2.4797212E-04
  7.5000000E+02  2.3400126E-04
  8.0000000E+02  2.0916767E-04
  8.5000000E+02  1.8782767E-04
  9.0000000E+02  1.6938430E-04
  9.5000000E+02  1.5335155E-04
  1.0000000E+03  1.3932751E-04
  1.0500000E+03  1.2699394E-04
  1.1000000E+03  1.1609815E-04
  1.1500000E+03  1.0643264E-04
  1.2000000E+03  9.7825030E-05
  1.2500000E+03  9.0131551E-05
  1.3000000E+03  8.3231773E-05
  1.3500000E+03  7.7024259E-05
  1.4000000E+03  7.1423002E-05
  1.4500000E+03  6.6354694E-05
  1.5000000E+03  6.1756562E-05
  1.6000000E+03  5.3762331E-05
  1.7000000E+03  4.7091132E-05
  1.8000000E+03  4.1479217E-05
  1.9000000E+03  3.6723571E-05
  2.0000000E+03  3.2666228E-05
  2.1000000E+03  2.9183131E-05
  2.2000000E+03  2.6175889E-05
  2.3000000E+03  2.3565750E-05
  2.4000000E+03  2.1289152E-05
  2.5000000E+03  1.9294406E-05
  2.6000000E+03  1.7539154E-05
  2.7000000E+03  1.5988464E-05
  2.8000000E+03  1.4613367E-05
  2.9000000E+03  1.3389686E-05
  3.0000000E+03  1.2297137E-05
  3.1000000E+03  1.1318625E-05
  3.2000000E+03  1.0439671E-05
  3.3000000E+03  9.6479596E-06
  3.4000000E+03  8.9329610E-06
  3.5000000E+03  8.2856385E-06
  3.6000000E+03  7.6982034E-06
  3.8000000E+03  6.6769355E-06
  4.0000000E+03  5.8251583E-06
  4.2000000E+03  5.1093387E-06
  4.4000000E+03  4.5035995E-06
  4.6000000E+03  3.9877491E-06
  4.8000000E+03  3.5458757E-06
  5.0000000E+03  3.1653188E-06
  5.2500000E+03  2.7605679E-06
  5.5000000E+03  2.4202136E-06
  5.7500000E+03  2.1320977E-06
  5.8750000E+03  2.0045691E-06
  6.0000000E+03  1.8866976E-06
  6.2500000E+03  1.6764869E-06
  6.5000000E+03  1.4954632E-06
  6.7500000E+03  1.3388025E-06
  7.0000000E+03  1.2025999E-06
  7.2500000E+03  1.0836715E-06
  7.5000000E+03  9.7940516E-07
  7.7500000E+03  8.8764485E-07
  8.0000000E+03  8.0660097E-07
  8.2500000E+03  7.3477963E-07
  8.5000000E+03  6.7092794E-07
  8.7500000E+03  6.1399002E-07
  9.0000000E+03  5.6307201E-07
  9.2500000E+03  5.1741392E-07
  9.5000000E+03  4.7636689E-07
  9.7500000E+03  4.3937480E-07
  1.0000000E+04  4.0595929E-07
  1.0250000E+04  3.7570746E-07
  1.0500000E+04  3.4826164E-07
  1.1000000E+04  3.0058477E-07
  1.1500000E+04  2.6088737E-07
  1.2000000E+04  2.2760208E-07
  1.2500000E+04  1.9951262E-07
  1.3000000E+04  1.7566607E-07
  1.3500000E+04  1.5530910E-07
  1.4000000E+04  1.3784119E-07
  1.4500000E+04  1.2277996E-07
  1.5000000E+04  1.0973517E-07
  1.5500000E+04  9.8388950E-08
  1.6000000E+04  8.8480816E-08
  1.6500000E+04  7.9796033E-08
  1.7000000E+04  7.2156598E-08
  1.7500000E+04  6.5414186E-08
  1.8000000E+04  5.9444606E-08
  1.8500000E+04  5.4143387E-08
  1.9000000E+04  4.9422255E-08
  1.9500000E+04  4.5206313E-08
  2.0000000E+04  4.1431755E-08
  2.0500000E+04  3.8044019E-08
  2.1000000E+04  3.4996292E-08
  2.1500000E+04  3.2248267E-08
  2.2000000E+04  2.9765130E-08
  2.2500000E+04  2.7516711E-08
  2.3000000E+04  2.5476790E-08
  2.4000000E+04  2.1933916E-08
  2.5000000E+04  1.8985871E-08
  2.6000000E+04  1.6516455E-08
  2.7000000E+04  1.4435181E-08
  2.8000000E+04  1.2670965E-08
  2.9000000E+04  1.1167491E-08
  3.0000000E+04  9.8798038E-09
  3.1000000E+04  8.7717565E-09
  3.2000000E+04  7.8140887E-09
  3.3000000E+04  6.9829618E-09
  3.4000000E+04  6.2588393E-09
  3.5000000E+04  5.6256199E-09
  3.6000000E+04  5.0699631E-09
  3.7000000E+04  4.5807597E-09
  3.8000000E+04  4.1487147E-09
  3.9000000E+04  3.7660155E-09
  4.0000000E+04  3.4260684E-09
  4.1000000E+04  3.1232851E-09
  4.2000000E+04  2.8529110E-09
  4.3000000E+04  2.6108856E-09
  4.4000000E+04  2.3937295E-09
  4.5000000E+04  2.1984514E-09
  4.6000000E+04  2.0224710E-09
  4.7000000E+04  1.8635554E-09
  4.8000000E+04  1.7197669E-09
  5.0000000E+04  1.4710409E-09
  5.1250000E+04  1.3379537E-09
  5.2500000E+04  1.2193954E-09
  5.3750000E+04  1.1135150E-09
  5.5000000E+04  1.0187302E-09
  5.7500000E+04  8.5720708E-10
  5.8750000E+04  7.8829209E-10
  6.0000000E+04  7.2606548E-10
  6.1250000E+04  6.6976903E-10
  6.2500000E+04  6.1874249E-10
  6.3750000E+04  5.7240937E-10
  6.5000000E+04  5.3026513E-10
  6.7500000E+04  4.5682612E-10
  7.0000000E+04  3.9548270E-10
  7.2500000E+04  3.4393963E-10
  7.5000000E+04  3.0039190E-10
  7.7500000E+04  2.6340896E-10
  8.0000000E+04  2.3184886E-10
  8.2500000E+04  2.0479372E-10
  8.5000000E+04  1.8150093E-10
  8.7500000E+04  1.6136607E-10
  9.0000000E+04  1.4389438E-10
  9.2500000E+04  1.2867865E-10
  9.5000000E+04  1.1538205E-10
  9.7500000E+04  1.0372461E-10
  1.0000000E+05  9.3472533E-11
  1.0250000E+05  8.4429776E-11
  1.0500000E+05  7.6431229E-11
  1.0750000E+05  6.9337294E-11
  1.1000000E+05  6.3029500E-11
  1.1250000E+05  5.7406952E-11
  1.1500000E+05  5.2383423E-11
  1.1750000E+05  4.7884974E-11
  1.2000000E+05  4.3848010E-11
  1.2250000E+05  4.0217661E-11
  1.2500000E+05  3.6946455E-11
  1.2750000E+05  3.3993202E-11
  1.3000000E+05  3.1322069E-11
  1.3250000E+05  2.8901803E-11
  1.3500000E+05  2.6705078E-11
  1.4000000E+05  2.2889364E-11
  1.4500000E+05  1.9715956E-11
  1.5000000E+05  1.7061167E-11
  1.5500000E+05  1.4827980E-11
  1.6000000E+05  1.2939710E-11
  1.6500000E+05  1.1335311E-11
  1.7000000E+05  9.9658556E-12
  1.7500000E+05  8.7918782E-12
  1.8000000E+05  7.7813505E-12
  1.8500000E+05  6.9081364E-12
  1.9000000E+05  6.1507989E-12
  1.9500000E+05  5.4916654E-12
  2.0000000E+05  4.9160984E-12
  2.0500000E+05  4.4119178E-12
  2.1000000E+05  3.9689419E-12
  2.1500000E+05  3.5786242E-12
  2.2000000E+05  3.2337613E-12
  2.2500000E+05  2.9282552E-12
  2.3000000E+05  2.6569284E-12
  2.3500000E+05  2.4153727E-12
  2.4000000E+05  2.1998219E-12
  2.4500000E+05  2.0070480E-12
  2.5000000E+05  1.8342794E-12
  2.5500000E+05  1.6791277E-12
  2.6000000E+05  1.5395263E-12
  2.6500000E+05  1.4136813E-12
  2.7000000E+05  1.3000323E-12
  2.7500000E+05  1.1972179E-12
  2.8000000E+05  1.1040422E-12
  2.8500000E+05  1.0194549E-12
  2.9000000E+05  9.4253584E-13
  3.0000000E+05  8.0856967E-13
  3.1000000E+05  6.9677358E-13
  3.2000000E+05  6.0300673E-13
  3.3000000E+05  5.2403146E-13
  3.4000000E+05  4.5724286E-13
  
  
#  38  17  O1  EION =  5.690000000E+00 eV   289
#  S(0) = 2.375416E+00
  2.8450000E-02  0.0000000E+00
  2.8450000E+00  0.0000000E+00
  2.8450000E+00  8.0272000E-01
  5.6900000E+00  8.0272000E-01
  5.6900000E+00  1.6121401E-02
  5.6927211E+00  1.6121401E-02
  5.7041769E+00  1.5919550E-02
  5.7156327E+00  1.5720357E-02
  5.7270885E+00  1.5523782E-02
  5.7385442E+00  1.5329789E-02
  5.7500000E+00  1.5138340E-02
  5.8750000E+00  1.3204836E-02
  6.0000000E+00  1.1527210E-02
  6.0625000E+00  1.0772721E-02
  6.1250000E+00  1.0068992E-02
  6.2500000E+00  8.7994023E-03
  6.3750000E+00  7.6923751E-03
  6.5000000E+00  6.7257879E-03
  6.6250000E+00  5.8807827E-03
  6.7500000E+00  5.1412670E-03
  6.8750000E+00  4.4934586E-03
  7.0000000E+00  3.9255242E-03
  7.1250000E+00  3.4272798E-03
  7.2500000E+00  2.9899380E-03
  7.3750000E+00  2.6059146E-03
  7.5000000E+00  2.2686396E-03
  7.6250000E+00  1.9723829E-03
  7.7500000E+00  1.7122101E-03
  7.8750000E+00  1.4837692E-03
  8.0000000E+00  1.2833122E-03
  8.1250000E+00  1.1075072E-03
  8.2500000E+00  9.5350027E-04
  8.5000000E+00  7.0099265E-04
  8.6250000E+00  5.9831467E-04
  8.7500000E+00  5.0895528E-04
  8.8750000E+00  4.3141858E-04
  8.9375000E+00  3.9666296E-04
  9.0000000E+00  3.6437602E-04
  9.1250000E+00  3.0663406E-04
  9.2500000E+00  2.5713499E-04
  9.3750000E+00  2.1496008E-04
  9.4375000E+00  1.9634140E-04
  9.5000000E+00  1.7922503E-04
  9.5625000E+00  1.6350909E-04
  9.6250000E+00  1.4913173E-04
  9.7500000E+00  1.2422056E-04
  9.8750000E+00  1.0397284E-04
  9.9375000E+00  9.5391337E-05
  1.0000000E+01  8.7723588E-05
  1.0062500E+01  8.0897936E-05
  1.0125000E+01  7.4890243E-05
  1.0250000E+01  6.5211014E-05
  1.0312500E+01  6.1459046E-05
  1.0375000E+01  5.8376472E-05
  1.0437500E+01  5.5926385E-05
  1.0500000E+01  5.4079376E-05
  1.0562500E+01  5.2813680E-05
  1.0625000E+01  5.2080121E-05
  1.0687500E+01  5.1811802E-05
  1.0750000E+01  5.1957729E-05
  1.0812500E+01  5.2479873E-05
  1.0875000E+01  5.3349984E-05
  1.1000000E+01  5.6056164E-05
  1.1125000E+01  5.9967402E-05
  1.1250000E+01  6.5017013E-05
  1.1375000E+01  7.1132437E-05
  1.1500000E+01  7.8224220E-05
  1.1625000E+01  8.6169567E-05
  1.1687500E+01  9.0410727E-05
  1.1750000E+01  9.4796054E-05
  1.1812500E+01  9.9295045E-05
  1.1875000E+01  1.0388868E-04
  1.2000000E+01  1.1334106E-04
  1.2250000E+01  1.3317526E-04
  1.2375000E+01  1.4347447E-04
  1.2500000E+01  1.5396842E-04
  1.2750000E+01  1.7536173E-04
  1.3000000E+01  1.9705743E-04
  1.3250000E+01  2.1879797E-04
  1.3500000E+01  2.4035085E-04
  1.3750000E+01  2.6154328E-04
  1.4000000E+01  2.8226367E-04
  1.4500000E+01  3.2200767E-04
  1.5000000E+01  3.5917764E-04
  1.5500000E+01  3.9355301E-04
  1.6000000E+01  4.2509248E-04
  1.6500000E+01  4.5384252E-04
  1.7000000E+01  4.7993558E-04
  1.8000000E+01  5.2473701E-04
  1.9000000E+01  5.6082198E-04
  2.0000000E+01  5.8950276E-04
  2.1000000E+01  6.1196183E-04
  2.2000000E+01  6.2922354E-04
  2.3000000E+01  6.4213737E-04
  2.4000000E+01  6.5142112E-04
  2.5000000E+01  6.5765730E-04
  2.6000000E+01  6.6133729E-04
  2.7000000E+01  6.6285838E-04
  2.8000000E+01  6.6255792E-04
  2.9000000E+01  6.6071321E-04
  3.0000000E+01  6.5755697E-04
  3.1000000E+01  6.5328915E-04
  3.2000000E+01  6.4807565E-04
  3.4000000E+01  6.3536753E-04
  3.6000000E+01  6.2036396E-04
  3.8000000E+01  6.0376984E-04
  4.0000000E+01  5.8613196E-04
  4.2000000E+01  5.6787599E-04
  4.4000000E+01  5.4934131E-04
  4.6000000E+01  5.3078958E-04
  4.8000000E+01  5.1243074E-04
  5.0000000E+01  4.9442113E-04
  5.2500000E+01  4.7257905E-04
  5.5000000E+01  4.5162921E-04
  5.7500000E+01  4.3166800E-04
  6.0000000E+01  4.1274617E-04
  6.5000000E+01  3.7804133E-04
  6.7500000E+01  3.6221135E-04
  7.0000000E+01  3.4734022E-04
  7.2500000E+01  3.3337382E-04
  7.5000000E+01  3.2025696E-04
  8.0000000E+01  2.9634394E-04
  8.5000000E+01  2.7516222E-04
  9.0000000E+01  2.5632484E-04
  9.5000000E+01  2.3950120E-04
  1.0000000E+02  2.2441939E-04
  1.0500000E+02  2.1085262E-04
  1.1000000E+02  1.9861087E-04
  1.1500000E+02  1.8753341E-04
  1.2000000E+02  1.7747891E-04
  1.2500000E+02  1.6832066E-04
  1.3000000E+02  1.5995014E-04
  1.3500000E+02  1.5226711E-04
  1.4000000E+02  1.4518164E-04
  1.4500000E+02  1.3861915E-04
  1.5000000E+02  1.3251385E-04
  1.6000000E+02  1.2145652E-04
  1.7000000E+02  1.1166925E-04
  1.8000000E+02  1.0293018E-04
  1.9000000E+02  9.5089714E-05
  2.0000000E+02  8.8050140E-05
  2.1000000E+02  8.1726420E-05
  2.2000000E+02  7.6045178E-05
  2.3000000E+02  7.0937641E-05
  2.4000000E+02  6.6337366E-05
  2.5000000E+02  6.2184417E-05
  2.6000000E+02  5.8427069E-05
  2.7000000E+02  5.5021196E-05
  2.8000000E+02  5.1928058E-05
  2.9000000E+02  4.9112989E-05
  3.0000000E+02  4.6544601E-05
  3.1000000E+02  4.4195550E-05
  3.2000000E+02  4.2041351E-05
  3.4000000E+02  3.8221446E-05
  3.6000000E+02  3.4925558E-05
  3.8000000E+02  3.2045639E-05
  4.0000000E+02  2.9506035E-05
  4.2000000E+02  2.7254858E-05
  4.4000000E+02  2.5254882E-05
  4.6000000E+02  2.3473481E-05
  4.8000000E+02  2.1881560E-05
  5.0000000E+02  2.0454301E-05
  5.2500000E+02  1.8870374E-05
  5.5000000E+02  1.7477592E-05
  5.7500000E+02  1.6246379E-05
  5.8750000E+02  1.5682190E-05
  6.0000000E+02  1.5148073E-05
  6.2500000E+02  1.4159738E-05
  6.5000000E+02  1.3264974E-05
  6.7500000E+02  1.2452127E-05
  7.0000000E+02  1.1711439E-05
  7.2500000E+02  1.1035025E-05
  7.5000000E+02  1.0416472E-05
  8.0000000E+02  9.3305398E-06
  8.5000000E+02  8.4131144E-06
  9.0000000E+02  7.6311186E-06
  9.5000000E+02  6.9561282E-06
  1.0000000E+03  6.3657958E-06
  1.0500000E+03  5.8459968E-06
  1.1000000E+03  5.3870742E-06
  1.1500000E+03  4.9806701E-06
  1.2000000E+03  4.6194607E-06
  1.2500000E+03  4.2972231E-06
  1.3000000E+03  4.0081036E-06
  1.3500000E+03  3.7469084E-06
  1.4000000E+03  3.5095425E-06
  1.4500000E+03  3.2932442E-06
  1.5000000E+03  3.0959943E-06
  1.6000000E+03  2.7513040E-06
  1.6500000E+03  2.6002190E-06
  1.7000000E+03  2.4611241E-06
  1.7500000E+03  2.3326834E-06
  1.8000000E+03  2.2138007E-06
  1.9000000E+03  2.0011537E-06
  2.0000000E+03  1.8170648E-06
  2.1000000E+03  1.6567640E-06
  2.2000000E+03  1.5164510E-06
  2.3000000E+03  1.3929568E-06
  2.4000000E+03  1.2836091E-06
  2.5000000E+03  1.1862607E-06
  2.6000000E+03  1.0992375E-06
  2.7000000E+03  1.0211823E-06
  2.8000000E+03  9.5094468E-07
  2.9000000E+03  8.8752387E-07
  3.0000000E+03  8.3006223E-07
  3.1000000E+03  7.7783377E-07
  3.2000000E+03  7.3021798E-07
  3.4000000E+03  6.4676747E-07
  3.6000000E+03  5.7629523E-07
  3.8000000E+03  5.1630749E-07
  4.0000000E+03  4.6488893E-07
  4.2000000E+03  4.2048759E-07
  4.4000000E+03  3.8186984E-07
  4.6000000E+03  3.4807591E-07
  4.8000000E+03  3.1834950E-07
  5.0000000E+03  2.9207655E-07
  5.2500000E+03  2.6333512E-07
  5.5000000E+03  2.3841719E-07
  5.7500000E+03  2.1668874E-07
  6.0000000E+03  1.9763803E-07
  6.5000000E+03  1.6599047E-07
  6.7500000E+03  1.5277914E-07
  7.0000000E+03  1.4098753E-07
  7.2500000E+03  1.3042425E-07
  7.5000000E+03  1.2092871E-07
  7.7500000E+03  1.1236545E-07
  8.0000000E+03  1.0461955E-07
  8.2500000E+03  9.7592995E-08
  8.5000000E+03  9.1201860E-08
  9.0000000E+03  8.0046917E-08
  9.5000000E+03  7.0686095E-08
  1.0000000E+04  6.2764638E-08
  1.0500000E+04  5.6010152E-08
  1.1000000E+04  5.0210877E-08
  1.1500000E+04  4.5200422E-08
  1.2000000E+04  4.0846677E-08
  1.2500000E+04  3.7043624E-08
  1.3000000E+04  3.3705412E-08
  1.3500000E+04  3.0761980E-08
  1.4000000E+04  2.8155738E-08
  1.4500000E+04  2.5838965E-08
  1.5000000E+04  2.3771908E-08
  1.5500000E+04  2.1921289E-08
  1.6000000E+04  2.0259170E-08
  1.6500000E+04  1.8761968E-08
  1.7000000E+04  1.7409586E-08
  1.7500000E+04  1.6184807E-08
  1.8000000E+04  1.5072776E-08
  1.8500000E+04  1.4060651E-08
  1.9000000E+04  1.3137329E-08
  2.0000000E+04  1.1519817E-08
  2.1000000E+04  1.0157192E-08
  2.2000000E+04  9.0010120E-09
  2.3000000E+04  8.0134561E-09
  2.4000000E+04  7.1646950E-09
  2.5000000E+04  6.4310585E-09
  2.6000000E+04  5.7936202E-09
  2.7000000E+04  5.2370980E-09
  2.8000000E+04  4.7490415E-09
  2.9000000E+04  4.3192284E-09
  3.0000000E+04  3.9392179E-09
  3.1000000E+04  3.6020007E-09
  3.2000000E+04  3.3017228E-09
  3.3000000E+04  3.0334682E-09
  3.4000000E+04  2.7930876E-09
  3.5000000E+04  2.5770616E-09
  3.6000000E+04  2.3823908E-09
  3.7000000E+04  2.2065087E-09
  3.8000000E+04  2.0472108E-09
  3.9000000E+04  1.9025961E-09
  4.0000000E+04  1.7710197E-09
  4.2000000E+04  1.5414518E-09
  4.4000000E+04  1.3491261E-09
  4.6000000E+04  1.1868382E-09
  4.8000000E+04  1.0489917E-09
  5.0000000E+04  9.3119257E-10
  5.1250000E+04  8.6616824E-10
  5.2500000E+04  8.0689328E-10
  5.3750000E+04  7.5275213E-10
  5.5000000E+04  7.0320658E-10
  5.7500000E+04  6.1607883E-10
  6.0000000E+04  5.4238462E-10
  6.2500000E+04  4.7967221E-10
  6.5000000E+04  4.2597813E-10
  6.6250000E+04  4.0200883E-10
  6.7500000E+04  3.7973237E-10
  7.0000000E+04  3.3969013E-10
  7.2500000E+04  3.0489682E-10
  7.5000000E+04  2.7458635E-10


==> anc/colstop/sbethe/sdbase/oos39.tab <==
# Atomic number = 39   (Y )
#
#      W/eV         OOS*eV
  
  
#  39   1  K1  EION =  1.704100000E+04 eV   247
#  S(0) = 1.132742E+00
  1.7035572E+02  0.0000000E+00
  1.7035572E+04  0.0000000E+00
  1.7035572E+04  1.2697642E-04
  1.7041000E+04  1.2697642E-04
  1.7041170E+04  1.2697642E-04
  1.7041545E+04  1.2616117E-04
  1.7041919E+04  1.2539418E-04
  1.7042294E+04  1.2467255E-04
  1.7042668E+04  1.2399363E-04
  1.7043417E+04  1.2275463E-04
  1.7044166E+04  1.2166065E-04
  1.7045665E+04  1.1985432E-04
  1.7047163E+04  1.1848463E-04
  1.7050159E+04  1.1677941E-04
  1.7053155E+04  1.1608940E-04
  1.7059148E+04  1.1644904E-04
  1.7062144E+04  1.1702620E-04
  1.7065141E+04  1.1765027E-04
  1.7071133E+04  1.1867326E-04
  1.7077126E+04  1.1915518E-04
  1.7083119E+04  1.1914487E-04
  1.7089112E+04  1.1885841E-04
  1.7095104E+04  1.1851023E-04
  1.7101097E+04  1.1823642E-04
  1.7107090E+04  1.1808641E-04
  1.7113082E+04  1.1804605E-04
  1.7125068E+04  1.1810426E-04
  1.7137053E+04  1.1807289E-04
  1.7149038E+04  1.1785878E-04
  1.7155031E+04  1.1771442E-04
  1.7161024E+04  1.1757053E-04
  1.7173009E+04  1.1733393E-04
  1.7184995E+04  1.1718559E-04
  1.7208965E+04  1.1695882E-04
  1.7220951E+04  1.1678296E-04
  1.7232936E+04  1.1656376E-04
  1.7256907E+04  1.1610386E-04
  1.7280878E+04  1.1572945E-04
  1.7292863E+04  1.1555542E-04
  1.7304848E+04  1.1537190E-04
  1.7328819E+04  1.1494606E-04
  1.7352790E+04  1.1449505E-04
  1.7376761E+04  1.1407018E-04
  1.7400731E+04  1.1367446E-04
  1.7424702E+04  1.1326933E-04
  1.7472644E+04  1.1239996E-04
  1.7520585E+04  1.1157870E-04
  1.7616468E+04  1.0994563E-04
  1.7808234E+04  1.0682533E-04
  1.8000000E+04  1.0387455E-04
  1.8500000E+04  9.6710679E-05
  1.9000000E+04  9.0176543E-05
  1.9500000E+04  8.4196158E-05
  2.0000000E+04  7.8719480E-05
  2.1000000E+04  6.9086281E-05
  2.2000000E+04  6.0940348E-05
  2.3000000E+04  5.4009813E-05
  2.4000000E+04  4.8077947E-05
  2.5000000E+04  4.2971767E-05
  2.6000000E+04  3.8552848E-05
  2.7000000E+04  3.4709689E-05
  2.8000000E+04  3.1351857E-05
  2.9000000E+04  2.8405493E-05
  3.0000000E+04  2.5809852E-05
  3.1000000E+04  2.3514647E-05
  3.2000000E+04  2.1477990E-05
  3.4000000E+04  1.8045532E-05
  3.6000000E+04  1.5292570E-05
  3.8000000E+04  1.3060449E-05
  4.0000000E+04  1.1232777E-05
  4.2000000E+04  9.7228730E-06
  4.4000000E+04  8.4653080E-06
  4.6000000E+04  7.4100835E-06
  4.8000000E+04  6.5185698E-06
  5.0000000E+04  5.7606014E-06
  5.2500000E+04  4.9651991E-06
  5.5000000E+04  4.3056153E-06
  5.7500000E+04  3.7544438E-06
  6.0000000E+04  3.2906102E-06
  6.5000000E+04  2.5629544E-06
  6.7500000E+04  2.2760928E-06
  7.0000000E+04  2.0290153E-06
  7.2500000E+04  1.8151759E-06
  7.5000000E+04  1.6292679E-06
  7.7500000E+04  1.4669598E-06
  8.0000000E+04  1.3246934E-06
  8.2500000E+04  1.1995290E-06
  8.5000000E+04  1.0890236E-06
  9.0000000E+04  9.0415536E-07
  9.5000000E+04  7.5735243E-07
  1.0000000E+05  6.3948719E-07
  1.0500000E+05  5.4390925E-07
  1.1000000E+05  4.6570028E-07
  1.1500000E+05  4.0117334E-07
  1.2000000E+05  3.4753033E-07
  1.2500000E+05  3.0262370E-07
  1.3000000E+05  2.6478789E-07
  1.3500000E+05  2.3271897E-07
  1.4000000E+05  2.0538686E-07
  1.4500000E+05  1.8197128E-07
  1.5000000E+05  1.6181399E-07
  1.5500000E+05  1.4438295E-07
  1.6000000E+05  1.2924536E-07
  1.6500000E+05  1.1604688E-07
  1.7000000E+05  1.0449572E-07
  1.7500000E+05  9.4350302E-08
  1.8000000E+05  8.5409558E-08
  1.8500000E+05  7.7505318E-08
  1.9000000E+05  7.0496260E-08
  2.0000000E+05  5.8704869E-08
  2.1000000E+05  4.9281521E-08
  2.2000000E+05  4.1676911E-08
  2.3000000E+05  3.5485137E-08
  2.4000000E+05  3.0402311E-08
  2.5000000E+05  2.6198273E-08
  2.6000000E+05  2.2696765E-08
  2.7000000E+05  1.9761466E-08
  2.8000000E+05  1.7285971E-08
  2.9000000E+05  1.5186492E-08
  3.0000000E+05  1.3396536E-08
  3.1000000E+05  1.1862934E-08
  3.2000000E+05  1.0542874E-08
  3.3000000E+05  9.4016552E-09
  3.4000000E+05  8.4109812E-09
  3.5000000E+05  7.5476419E-09
  3.6000000E+05  6.7924945E-09
  3.7000000E+05  6.1296697E-09
  3.8000000E+05  5.5459474E-09
  3.9000000E+05  5.0302634E-09
  4.0000000E+05  4.5733169E-09
  4.2000000E+05  3.8054260E-09
  4.4000000E+05  3.1926383E-09
  4.6000000E+05  2.6988045E-09
  4.8000000E+05  2.2972282E-09
  5.0000000E+05  1.9679497E-09
  5.2500000E+05  1.6353717E-09
  5.5000000E+05  1.3704848E-09
  5.7500000E+05  1.1573718E-09
  5.8750000E+05  1.0664413E-09
  6.0000000E+05  9.8431642E-10
  6.2500000E+05  8.4258656E-10
  6.5000000E+05  7.2559551E-10
  6.7500000E+05  6.2831824E-10
  7.0000000E+05  5.4688446E-10
  7.2500000E+05  4.7828400E-10
  7.5000000E+05  4.2015419E-10
  7.7500000E+05  3.7062640E-10
  8.0000000E+05  3.2821102E-10
  8.2500000E+05  2.9171125E-10
  8.5000000E+05  2.6015962E-10
  8.7500000E+05  2.3276914E-10
  9.0000000E+05  2.0889558E-10
  9.2500000E+05  1.8800846E-10
  9.5000000E+05  1.6966873E-10
  9.7500000E+05  1.5351118E-10
  1.0000000E+06  1.3923046E-10
  1.0250000E+06  1.2657000E-10
  1.0500000E+06  1.1531340E-10
  1.1000000E+06  9.6306152E-11
  1.1500000E+06  8.1044910E-11
  1.2000000E+06  6.8676399E-11
  1.2500000E+06  5.8566374E-11
  1.3000000E+06  5.0237427E-11
  1.3500000E+06  4.3326084E-11
  1.4000000E+06  3.7552708E-11
  1.4500000E+06  3.2700073E-11
  1.5000000E+06  2.8597892E-11
  1.5500000E+06  2.5111533E-11
  1.6000000E+06  2.2133737E-11
  1.6500000E+06  1.9578433E-11
  1.7000000E+06  1.7376058E-11
  1.7500000E+06  1.5470036E-11
  1.8000000E+06  1.3814082E-11
  1.8500000E+06  1.2370117E-11
  1.9000000E+06  1.1106640E-11
  1.9500000E+06  9.9974585E-12
  2.0000000E+06  9.0207008E-12
  2.0500000E+06  8.1580157E-12
  2.1000000E+06  7.3939389E-12
  2.2000000E+06  6.1112430E-12
  2.3000000E+06  5.0896840E-12
  2.4000000E+06  4.2686460E-12
  2.5000000E+06  3.6032162E-12
  2.6000000E+06  3.0597180E-12
  2.7000000E+06  2.6126221E-12
  2.8000000E+06  2.2423799E-12
  2.9000000E+06  1.9338855E-12
  3.0000000E+06  1.6753585E-12
  3.1000000E+06  1.4575362E-12
  3.2000000E+06  1.2730810E-12
  3.3000000E+06  1.1161389E-12
  3.4000000E+06  9.8200763E-13
  3.5000000E+06  8.6688691E-13
  3.6000000E+06  7.6768726E-13
  3.7000000E+06  6.8188312E-13
  3.8000000E+06  6.0739895E-13
  3.9000000E+06  5.4252068E-13
  4.0000000E+06  4.8582616E-13
  4.1000000E+06  4.3613008E-13
  4.2000000E+06  3.9244020E-13
  4.3000000E+06  3.5392255E-13
  4.4000000E+06  3.1987347E-13
  4.6000000E+06  2.6288689E-13
  4.8000000E+06  2.1770034E-13
  5.0000000E+06  1.8154986E-13
  5.1250000E+06  1.6261215E-13
  5.2500000E+06  1.4600324E-13
  5.3750000E+06  1.3139478E-13
  5.5000000E+06  1.1851039E-13
  5.7500000E+06  9.7015449E-14
  5.8750000E+06  8.8038568E-14
  6.0000000E+06  8.0042252E-14
  6.2500000E+06  6.6516571E-14
  6.5000000E+06  5.5646858E-14
  6.7500000E+06  4.6843038E-14
  7.0000000E+06  3.9660476E-14
  7.2500000E+06  3.3760760E-14
  7.5000000E+06  2.8883982E-14
  7.7500000E+06  2.4828807E-14
  8.0000000E+06  2.1438006E-14
  8.2500000E+06  1.8587861E-14
  8.5000000E+06  1.6180333E-14
  8.7500000E+06  1.4137210E-14
  9.0000000E+06  1.2395693E-14
  9.2500000E+06  1.0905063E-14
  9.5000000E+06  9.6241321E-15
  9.7500000E+06  8.5192697E-15
  1.0000000E+07  7.5628752E-15
  1.0250000E+07  6.7321882E-15
  1.0500000E+07  6.0083527E-15
  1.0750000E+07  5.3756791E-15
  1.1000000E+07  4.8210556E-15
  1.1250000E+07  4.3334770E-15
  1.1500000E+07  3.9036771E-15
  1.1750000E+07  3.5238266E-15
  1.2000000E+07  3.1872866E-15
  1.2250000E+07  2.8884097E-15
  1.2500000E+07  2.6223801E-15
  1.3000000E+07  2.1729498E-15
  1.3500000E+07  1.8124445E-15
  1.4000000E+07  1.5210363E-15
  1.4500000E+07  1.2837214E-15
  1.5000000E+07  1.0891091E-15
  1.5500000E+07  9.2849462E-16
  1.6000000E+07  7.9524306E-16
  1.6500000E+07  6.8418683E-16
  1.7000000E+07  5.9121547E-16
  
  
#  39   2  L1  EION =  2.375000000E+03 eV   269
#  S(0) = 1.266078E+00
  2.3697226E+01  0.0000000E+00
  2.3697226E+03  0.0000000E+00
  2.3697226E+03  5.4115158E-04
  2.3750000E+03  5.4115158E-04
  2.3750235E+03  5.4115158E-04
  2.3756480E+03  5.3515156E-04
  2.3762724E+03  5.2972294E-04
  2.3768968E+03  5.2480981E-04
  2.3775212E+03  5.2036495E-04
  2.3787700E+03  5.1272440E-04
  2.3800188E+03  5.0653810E-04
  2.3825165E+03  4.9772658E-04
  2.3850141E+03  4.9260687E-04
  2.3875118E+03  4.9016031E-04
  2.3900094E+03  4.8957217E-04
  2.3925071E+03  4.9018734E-04
  2.3950047E+03  4.9148349E-04
  2.3975024E+03  4.9305586E-04
  2.4000000E+03  4.9460430E-04
  2.4031250E+03  4.9620010E-04
  2.4062500E+03  4.9720983E-04
  2.4125000E+03  4.9728651E-04
  2.4187500E+03  4.9532975E-04
  2.4250000E+03  4.9242766E-04
  2.4312500E+03  4.8950256E-04
  2.4375000E+03  4.8704662E-04
  2.4437500E+03  4.8515504E-04
  2.4500000E+03  4.8367821E-04
  2.4562500E+03  4.8237822E-04
  2.4625000E+03  4.8103349E-04
  2.4687500E+03  4.7951563E-04
  2.4750000E+03  4.7777958E-04
  2.4875000E+03  4.7386453E-04
  2.4937500E+03  4.7185165E-04
  2.5000000E+03  4.6990170E-04
  2.5125000E+03  4.6631512E-04
  2.5250000E+03  4.6308083E-04
  2.5375000E+03  4.5993350E-04
  2.5500000E+03  4.5663331E-04
  2.5625000E+03  4.5315318E-04
  2.5750000E+03  4.4958374E-04
  2.5875000E+03  4.4607438E-04
  2.6000000E+03  4.4270408E-04
  2.6250000E+03  4.3626433E-04
  2.6500000E+03  4.2982931E-04
  2.6625000E+03  4.2655396E-04
  2.6750000E+03  4.2328699E-04
  2.7000000E+03  4.1688657E-04
  2.7500000E+03  4.0476369E-04
  2.7750000E+03  3.9877316E-04
  2.8000000E+03  3.9287384E-04
  2.8500000E+03  3.8153670E-04
  2.9000000E+03  3.7070320E-04
  3.0000000E+03  3.5018720E-04
  3.1000000E+03  3.3129413E-04
  3.2000000E+03  3.1385938E-04
  3.4000000E+03  2.8264333E-04
  3.6000000E+03  2.5564241E-04
  3.8000000E+03  2.3208326E-04
  4.0000000E+03  2.1144430E-04
  4.2000000E+03  1.9326040E-04
  4.4000000E+03  1.7716946E-04
  4.6000000E+03  1.6287464E-04
  4.8000000E+03  1.5012737E-04
  5.0000000E+03  1.3871913E-04
  5.2500000E+03  1.2607736E-04
  5.5000000E+03  1.1497188E-04
  5.7500000E+03  1.0517121E-04
  6.0000000E+03  9.6485221E-05
  6.5000000E+03  8.1854898E-05
  6.7500000E+03  7.5669609E-05
  7.0000000E+03  7.0108282E-05
  7.2500000E+03  6.5092461E-05
  7.5000000E+03  6.0555601E-05
  8.0000000E+03  5.2699289E-05
  8.5000000E+03  4.6172533E-05
  9.0000000E+03  4.0700814E-05
  9.5000000E+03  3.6075914E-05
  1.0000000E+04  3.2137586E-05
  1.0500000E+04  2.8761068E-05
  1.1000000E+04  2.5848187E-05
  1.1500000E+04  2.3320899E-05
  1.2000000E+04  2.1116593E-05
  1.2500000E+04  1.9184609E-05
  1.3000000E+04  1.7483643E-05
  1.3500000E+04  1.5979762E-05
  1.4000000E+04  1.4644911E-05
  1.4500000E+04  1.3455741E-05
  1.5000000E+04  1.2392708E-05
  1.6000000E+04  1.0581789E-05
  1.7000000E+04  9.1083484E-06
  1.8000000E+04  7.8967664E-06
  1.9000000E+04  6.8910137E-06
  2.0000000E+04  6.0489429E-06
  2.1000000E+04  5.3384109E-06
  2.2000000E+04  4.7346022E-06
  2.3000000E+04  4.2181398E-06
  2.4000000E+04  3.7737400E-06
  2.5000000E+04  3.3892318E-06
  2.6000000E+04  3.0548397E-06
  2.7000000E+04  2.7626492E-06
  2.8000000E+04  2.5062035E-06
  2.9000000E+04  2.2802000E-06
  3.0000000E+04  2.0802553E-06
  3.1000000E+04  1.9027235E-06
  3.2000000E+04  1.7445558E-06
  3.3000000E+04  1.6031885E-06
  3.4000000E+04  1.4764553E-06
  3.5000000E+04  1.3625171E-06
  3.6000000E+04  1.2598056E-06
  3.8000000E+04  1.0828781E-06
  4.0000000E+04  9.3701257E-07
  4.2000000E+04  8.1571835E-07
  4.4000000E+04  7.1406517E-07
  4.6000000E+04  6.2826203E-07
  4.8000000E+04  5.5536130E-07
  5.0000000E+04  4.9304772E-07
  5.2500000E+04  4.2728364E-07
  5.5000000E+04  3.7241964E-07
  5.7500000E+04  3.2631207E-07
  5.8750000E+04  3.0600806E-07
  6.0000000E+04  2.8730146E-07
  6.2500000E+04  2.5408999E-07
  6.5000000E+04  2.2565287E-07
  6.7500000E+04  2.0117382E-07
  7.0000000E+04  1.7999737E-07
  7.2500000E+04  1.6159319E-07
  7.5000000E+04  1.4552917E-07
  7.7500000E+04  1.3145094E-07
  8.0000000E+04  1.1906611E-07
  8.2500000E+04  1.0813200E-07
  8.5000000E+04  9.8446124E-08
  8.7500000E+04  8.9838667E-08
  9.0000000E+04  8.2166530E-08
  9.2500000E+04  7.5308578E-08
  9.5000000E+04  6.9161820E-08
  1.0000000E+05  5.8662803E-08
  1.0500000E+05  5.0105257E-08
  1.1000000E+05  4.3069241E-08
  1.1500000E+05  3.7238084E-08
  1.2000000E+05  3.2370113E-08
  1.2500000E+05  2.8278848E-08
  1.3000000E+05  2.4818966E-08
  1.3500000E+05  2.1876147E-08
  1.4000000E+05  1.9359685E-08
  1.4500000E+05  1.7197048E-08
  1.5000000E+05  1.5329795E-08
  1.5500000E+05  1.3710513E-08
  1.6000000E+05  1.2300495E-08
  1.6500000E+05  1.1067946E-08
  1.7000000E+05  9.9865935E-09
  1.7500000E+05  9.0346155E-09
  1.8000000E+05  8.1937967E-09
  1.8500000E+05  7.4488574E-09
  1.9000000E+05  6.7869227E-09
  1.9500000E+05  6.1970994E-09
  2.0000000E+05  5.6701360E-09
  2.0500000E+05  5.1981408E-09
  2.1000000E+05  4.7743575E-09
  2.2000000E+05  4.0490095E-09
  2.3000000E+05  3.4565501E-09
  2.4000000E+05  2.9687596E-09
  2.5000000E+05  2.5641815E-09
  2.6000000E+05  2.2263304E-09
  2.7000000E+05  1.9424127E-09
  2.8000000E+05  1.7024105E-09
  2.9000000E+05  1.4984142E-09
  3.0000000E+05  1.3241281E-09
  3.1000000E+05  1.1745052E-09
  3.2000000E+05  1.0454724E-09
  3.3000000E+05  9.3372046E-10
  3.4000000E+05  8.3654407E-10
  3.5000000E+05  7.5171910E-10
  3.6000000E+05  6.7740722E-10
  3.7000000E+05  6.1208161E-10
  3.8000000E+05  5.5446809E-10
  3.9000000E+05  5.0349860E-10
  4.0000000E+05  4.5827396E-10
  4.1000000E+05  4.1803381E-10
  4.2000000E+05  3.8213264E-10
  4.3000000E+05  3.5002038E-10
  4.4000000E+05  3.2122642E-10
  4.6000000E+05  2.7203444E-10
  4.8000000E+05  2.3194986E-10
  5.0000000E+05  1.9901838E-10
  5.1250000E+05  1.8139452E-10
  5.2500000E+05  1.6568974E-10
  5.3750000E+05  1.5165797E-10
  5.5000000E+05  1.3908918E-10
  5.7500000E+05  1.1764638E-10
  5.8750000E+05  1.0848462E-10
  6.0000000E+05  1.0020302E-10
  6.2500000E+05  8.5893452E-11
  6.5000000E+05  7.4062919E-11
  6.7500000E+05  6.4211307E-11
  7.0000000E+05  5.5952716E-11
  7.2500000E+05  4.8986523E-11
  7.5000000E+05  4.3076475E-11
  7.7500000E+05  3.8035305E-11
  8.0000000E+05  3.3713352E-11
  8.2500000E+05  2.9990300E-11
  8.5000000E+05  2.6768784E-11
  8.7500000E+05  2.3969497E-11
  9.0000000E+05  2.1527443E-11
  9.2500000E+05  1.9389060E-11
  9.5000000E+05  1.7509963E-11
  9.7500000E+05  1.5853170E-11
  1.0000000E+06  1.4387714E-11
  1.0250000E+06  1.3087572E-11
  1.0500000E+06  1.1930780E-11
  1.0750000E+06  1.0898718E-11
  1.1000000E+06  9.9755468E-12
  1.1250000E+06  9.1477359E-12
  1.1500000E+06  8.4036830E-12
  1.2000000E+06  7.1282857E-12
  1.2500000E+06  6.0846481E-12
  1.3000000E+06  5.2239915E-12
  1.3500000E+06  4.5091336E-12
  1.4000000E+06  3.9114313E-12
  1.4500000E+06  3.4086060E-12
  1.5000000E+06  2.9831767E-12
  1.5500000E+06  2.6213161E-12
  1.6000000E+06  2.3120034E-12
  1.6500000E+06  2.0463833E-12
  1.7000000E+06  1.8172917E-12
  1.7500000E+06  1.6188967E-12
  1.8000000E+06  1.4464225E-12
  1.8500000E+06  1.2959362E-12
  1.9000000E+06  1.1641822E-12
  1.9500000E+06  1.0484520E-12
  2.0000000E+06  9.4648184E-13
  2.0500000E+06  8.5637112E-13
  2.1000000E+06  7.7651744E-13
  2.1500000E+06  7.0556466E-13
  2.2000000E+06  6.4236141E-13
  2.2500000E+06  5.8592559E-13
  2.3000000E+06  5.3541631E-13
  2.4000000E+06  4.4938815E-13
  2.5000000E+06  3.7960696E-13
  2.6000000E+06  3.2256699E-13
  2.7000000E+06  2.7560859E-13
  2.8000000E+06  2.3669446E-13
  2.9000000E+06  2.0424879E-13
  3.0000000E+06  1.7704139E-13
  3.1000000E+06  1.5410408E-13
  3.2000000E+06  1.3466917E-13
  3.3000000E+06  1.1812377E-13
  3.4000000E+06  1.0397540E-13
  3.5000000E+06  9.1825949E-14
  3.6000000E+06  8.1351650E-14
  3.7000000E+06  7.2287595E-14
  3.8000000E+06  6.4415929E-14
  3.9000000E+06  5.7556540E-14
  4.0000000E+06  5.1559871E-14
  4.1000000E+06  4.6301233E-14
  4.2000000E+06  4.1676223E-14
  4.3000000E+06  3.7597118E-14
  4.4000000E+06  3.3989990E-14
  4.5000000E+06  3.0792180E-14
  4.6000000E+06  2.7950372E-14
  4.7000000E+06  2.5419056E-14
  4.8000000E+06  2.3159210E-14
  5.0000000E+06  1.9323886E-14
  5.1250000E+06  1.7313220E-14
  5.2500000E+06  1.5548577E-14
  5.3750000E+06  1.3995352E-14
  5.5000000E+06  1.2624969E-14
  5.7500000E+06  1.0339736E-14
  5.8750000E+06  9.3865168E-15
  
  
#  39   3  L2  EION =  2.158000000E+03 eV   272
#  S(0) = 1.538617E+00
  2.1339817E+01  0.0000000E+00
  2.1339817E+03  0.0000000E+00
  2.1339817E+03  1.0217221E-03
  2.1580000E+03  1.0217221E-03
  2.1580216E+03  1.0217221E-03
  2.1582840E+03  1.0363226E-03
  2.1585463E+03  1.0493881E-03
  2.1588087E+03  1.0611987E-03
  2.1590711E+03  1.0719709E-03
  2.1595958E+03  1.0910378E-03
  2.1601205E+03  1.1075464E-03
  2.1611700E+03  1.1350695E-03
  2.1622194E+03  1.1572008E-03
  2.1643184E+03  1.1893930E-03
  2.1664173E+03  1.2085191E-03
  2.1706151E+03  1.2178129E-03
  2.1727140E+03  1.2130739E-03
  2.1748130E+03  1.2051579E-03
  2.1769119E+03  1.1958338E-03
  2.1790108E+03  1.1863725E-03
  2.1832086E+03  1.1699760E-03
  2.1874065E+03  1.1587888E-03
  2.1916043E+03  1.1525246E-03
  2.1958022E+03  1.1496341E-03
  2.2000000E+03  1.1483546E-03
  2.2062500E+03  1.1464584E-03
  2.2125000E+03  1.1424505E-03
  2.2156250E+03  1.1394899E-03
  2.2187500E+03  1.1360197E-03
  2.2250000E+03  1.1281188E-03
  2.2312500E+03  1.1199424E-03
  2.2375000E+03  1.1123064E-03
  2.2437500E+03  1.1054895E-03
  2.2500000E+03  1.0993769E-03
  2.2625000E+03  1.0878061E-03
  2.2750000E+03  1.0752655E-03
  2.2812500E+03  1.0684701E-03
  2.2875000E+03  1.0614513E-03
  2.3000000E+03  1.0474333E-03
  2.3250000E+03  1.0214458E-03
  2.3375000E+03  1.0090373E-03
  2.3500000E+03  9.9644710E-04
  2.3625000E+03  9.8352976E-04
  2.3750000E+03  9.7055129E-04
  2.4000000E+03  9.4531934E-04
  2.4500000E+03  8.9775783E-04
  2.4750000E+03  8.7444453E-04
  2.5000000E+03  8.5186713E-04
  2.5500000E+03  8.0935830E-04
  2.5750000E+03  7.8888079E-04
  2.6000000E+03  7.6905405E-04
  2.6500000E+03  7.3148904E-04
  2.7000000E+03  6.9634705E-04
  2.8000000E+03  6.3238444E-04
  2.9000000E+03  5.7608493E-04
  3.0000000E+03  5.2623941E-04
  3.1000000E+03  4.8192935E-04
  3.2000000E+03  4.4232816E-04
  3.4000000E+03  3.7502094E-04
  3.6000000E+03  3.2035380E-04
  3.8000000E+03  2.7554568E-04
  4.0000000E+03  2.3851235E-04
  4.2000000E+03  2.0766047E-04
  4.4000000E+03  1.8177127E-04
  4.6000000E+03  1.5990068E-04
  4.8000000E+03  1.4130968E-04
  5.0000000E+03  1.2541495E-04
  5.2500000E+03  1.0863981E-04
  5.5000000E+03  9.4647804E-05
  5.7500000E+03  8.2893168E-05
  6.0000000E+03  7.2952286E-05
  6.5000000E+03  5.7254332E-05
  6.7500000E+03  5.1026428E-05
  7.0000000E+03  4.5641905E-05
  7.2500000E+03  4.0964983E-05
  7.5000000E+03  3.6885011E-05
  7.7500000E+03  3.3311256E-05
  8.0000000E+03  3.0168933E-05
  8.2500000E+03  2.7396017E-05
  8.5000000E+03  2.4940760E-05
  9.0000000E+03  2.0816560E-05
  9.5000000E+03  1.7524341E-05
  1.0000000E+04  1.4868014E-05
  1.0500000E+04  1.2703897E-05
  1.1000000E+04  1.0925176E-05
  1.1500000E+04  9.4513921E-06
  1.2000000E+04  8.2212051E-06
  1.2500000E+04  7.1873315E-06
  1.3000000E+04  6.3129544E-06
  1.3500000E+04  5.5691354E-06
  1.4000000E+04  4.9329322E-06
  1.4500000E+04  4.3860100E-06
  1.5000000E+04  3.9136062E-06
  1.5500000E+04  3.5037517E-06
  1.6000000E+04  3.1466786E-06
  1.6500000E+04  2.8343662E-06
  1.7000000E+04  2.5601904E-06
  1.8000000E+04  2.1051600E-06
  1.9000000E+04  1.7475283E-06
  2.0000000E+04  1.4631578E-06
  2.1000000E+04  1.2346476E-06
  2.2000000E+04  1.0492582E-06
  2.3000000E+04  8.9753173E-07
  2.4000000E+04  7.7235604E-07
  2.5000000E+04  6.6832027E-07
  2.6000000E+04  5.8126299E-07
  2.7000000E+04  5.0795217E-07
  2.8000000E+04  4.4585425E-07
  2.9000000E+04  3.9296622E-07
  3.0000000E+04  3.4769193E-07
  3.1000000E+04  3.0874994E-07
  3.2000000E+04  2.7510435E-07
  3.3000000E+04  2.4591225E-07
  3.4000000E+04  2.2048362E-07
  3.5000000E+04  1.9825034E-07
  3.6000000E+04  1.7874210E-07
  3.8000000E+04  1.4639956E-07
  4.0000000E+04  1.2102689E-07
  4.2000000E+04  1.0089773E-07
  4.4000000E+04  8.4765028E-08
  4.6000000E+04  7.1714614E-08
  4.8000000E+04  6.1067266E-08
  5.0000000E+04  5.2312124E-08
  5.2500000E+04  4.3446057E-08
  5.5000000E+04  3.6368107E-08
  5.7500000E+04  3.0663749E-08
  5.8750000E+04  2.8227515E-08
  6.0000000E+04  2.6026229E-08
  6.2500000E+04  2.2225709E-08
  6.5000000E+04  1.9088009E-08
  6.7500000E+04  1.6479730E-08
  7.0000000E+04  1.4297706E-08
  7.2500000E+04  1.2461429E-08
  7.5000000E+04  1.0907544E-08
  7.7500000E+04  9.5857987E-09
  8.0000000E+04  8.4560400E-09
  8.2500000E+04  7.4859649E-09
  8.5000000E+04  6.6494172E-09
  8.7500000E+04  5.9250866E-09
  9.0000000E+04  5.2955114E-09
  9.2500000E+04  4.7463082E-09
  9.5000000E+04  4.2655669E-09
  9.7500000E+04  3.8433769E-09
  1.0000000E+05  3.4714536E-09
  1.0250000E+05  3.1428422E-09
  1.0500000E+05  2.8516800E-09
  1.1000000E+05  2.3625989E-09
  1.1500000E+05  1.9727379E-09
  1.2000000E+05  1.6590820E-09
  1.2500000E+05  1.4045789E-09
  1.3000000E+05  1.1964431E-09
  1.3500000E+05  1.0249832E-09
  1.4000000E+05  8.8277688E-10
  1.4500000E+05  7.6408646E-10
  1.5000000E+05  6.6443768E-10
  1.5500000E+05  5.8031236E-10
  1.6000000E+05  5.0892301E-10
  1.6500000E+05  4.4804541E-10
  1.7000000E+05  3.9589261E-10
  1.7500000E+05  3.5101985E-10
  1.8000000E+05  3.1225210E-10
  1.8500000E+05  2.7862834E-10
  1.9000000E+05  2.4935827E-10
  1.9500000E+05  2.2378871E-10
  2.0000000E+05  2.0137722E-10
  2.0500000E+05  1.8167125E-10
  2.1000000E+05  1.6429161E-10
  2.2000000E+05  1.3528475E-10
  2.3000000E+05  1.1234930E-10
  2.4000000E+05  9.4033271E-11
  2.5000000E+05  7.9271810E-11
  2.6000000E+05  6.7274109E-11
  2.7000000E+05  5.7446052E-11
  2.8000000E+05  4.9336508E-11
  2.9000000E+05  4.2599490E-11
  3.0000000E+05  3.6967184E-11
  3.1000000E+05  3.2230485E-11
  3.2000000E+05  2.8224797E-11
  3.3000000E+05  2.4819563E-11
  3.4000000E+05  2.1910509E-11
  3.5000000E+05  1.9413790E-11
  3.6000000E+05  1.7261552E-11
  3.7000000E+05  1.5398557E-11
  3.8000000E+05  1.3779590E-11
  3.9000000E+05  1.2367434E-11
  4.0000000E+05  1.1131300E-11
  4.1000000E+05  1.0045585E-11
  4.2000000E+05  9.0889182E-12
  4.3000000E+05  8.2433739E-12
  4.4000000E+05  7.4938580E-12
  4.6000000E+05  6.2337698E-12
  4.8000000E+05  5.2277925E-12
  5.0000000E+05  4.4169096E-12
  5.1250000E+05  3.9892823E-12
  5.2500000E+05  3.6122338E-12
  5.3750000E+05  3.2787544E-12
  5.5000000E+05  2.9829409E-12
  5.7500000E+05  2.4850921E-12
  5.8750000E+05  2.2752051E-12
  6.0000000E+05  2.0870518E-12
  6.2500000E+05  1.7657223E-12
  6.5000000E+05  1.5040079E-12
  6.7500000E+05  1.2890976E-12
  7.0000000E+05  1.1112833E-12
  7.2500000E+05  9.6312664E-13
  7.5000000E+05  8.3887334E-13
  7.7500000E+05  7.3403281E-13
  8.0000000E+05  6.4507013E-13
  8.2500000E+05  5.6918011E-13
  8.5000000E+05  5.0412016E-13
  8.7500000E+05  4.4808477E-13
  9.0000000E+05  3.9961023E-13
  9.2500000E+05  3.5750270E-13
  9.5000000E+05  3.2078306E-13
  9.7500000E+05  2.8864382E-13
  1.0000000E+06  2.6041554E-13
  1.0250000E+06  2.3554049E-13
  1.0500000E+06  2.1355169E-13
  1.1000000E+06  1.7672306E-13
  1.1500000E+06  1.4745867E-13
  1.2000000E+06  1.2396975E-13
  1.2500000E+06  1.0494253E-13
  1.3000000E+06  8.9399260E-14
  1.3500000E+06  7.6603369E-14
  1.4000000E+06  6.5993752E-14
  1.4500000E+06  5.7138671E-14
  1.5000000E+06  4.9702642E-14
  1.5500000E+06  4.3422588E-14
  1.6000000E+06  3.8090517E-14
  1.6500000E+06  3.3540732E-14
  1.7000000E+06  2.9640291E-14
  1.7500000E+06  2.6281812E-14
  1.8000000E+06  2.3378041E-14
  1.8500000E+06  2.0857640E-14
  1.9000000E+06  1.8661946E-14
  1.9500000E+06  1.6742461E-14
  2.0000000E+06  1.5058901E-14
  2.0500000E+06  1.3577648E-14
  2.1000000E+06  1.2270512E-14
  2.2000000E+06  1.0087313E-14
  2.3000000E+06  8.3597743E-15
  2.4000000E+06  6.9795333E-15
  2.5000000E+06  5.8669652E-15
  2.6000000E+06  4.9628352E-15
  2.7000000E+06  4.2225544E-15
  2.8000000E+06  3.6121947E-15
  2.9000000E+06  3.1056896E-15
  3.0000000E+06  2.6828264E-15
  3.1000000E+06  2.3277975E-15
  3.2000000E+06  2.0281430E-15
  3.3000000E+06  1.7739697E-15
  3.4000000E+06  1.5573665E-15
  3.5000000E+06  1.3719665E-15
  3.6000000E+06  1.2126150E-15
  3.7000000E+06  1.0751139E-15
  3.8000000E+06  9.5602512E-16
  3.9000000E+06  8.5251831E-16
  4.0000000E+06  7.6225214E-16
  4.1000000E+06  6.8328078E-16
  4.2000000E+06  6.1398014E-16
  4.3000000E+06  5.5298896E-16
  4.4000000E+06  4.9916187E-16
  4.6000000E+06  4.0928019E-16
  4.8000000E+06  3.3822026E-16
  5.0000000E+06  2.8152473E-16
  5.1250000E+06  2.5188110E-16
  5.2500000E+06  2.2591447E-16
  5.3750000E+06  2.0309947E-16
  5.5000000E+06  1.8299590E-16
  5.7500000E+06  1.4951641E-16
  5.8750000E+06  1.3556895E-16
  6.0000000E+06  1.2316905E-16
  
  
#  39   4  L3  EION =  2.083000000E+03 eV   271
#  S(0) = 3.076669E+00
  2.0533711E+01  0.0000000E+00
  2.0533711E+03  0.0000000E+00
  2.0533711E+03  2.1794043E-03
  2.0830000E+03  2.1794043E-03
  2.0830208E+03  2.1794043E-03
  2.0832331E+03  2.2026747E-03
  2.0834453E+03  2.2238467E-03
  2.0836575E+03  2.2432533E-03
  2.0838698E+03  2.2611625E-03
  2.0842943E+03  2.2933159E-03
  2.0847187E+03  2.3216022E-03
  2.0855677E+03  2.3697635E-03
  2.0864167E+03  2.4097692E-03
  2.0881146E+03  2.4722286E-03
  2.0898125E+03  2.5159613E-03
  2.0932083E+03  2.5580023E-03
  2.0966042E+03  2.5560760E-03
  2.0983021E+03  2.5451415E-03
  2.1000000E+03  2.5306439E-03
  2.1031250E+03  2.5004463E-03
  2.1062500E+03  2.4717708E-03
  2.1093750E+03  2.4483517E-03
  2.1125000E+03  2.4312322E-03
  2.1187500E+03  2.4130161E-03
  2.1250000E+03  2.4065955E-03
  2.1312500E+03  2.4015353E-03
  2.1375000E+03  2.3922636E-03
  2.1437500E+03  2.3779976E-03
  2.1500000E+03  2.3606408E-03
  2.1562500E+03  2.3426361E-03
  2.1625000E+03  2.3257298E-03
  2.1687500E+03  2.3105346E-03
  2.1750000E+03  2.2968004E-03
  2.1875000E+03  2.2708622E-03
  2.2000000E+03  2.2430515E-03
  2.2125000E+03  2.2126207E-03
  2.2250000E+03  2.1817718E-03
  2.2500000E+03  2.1244769E-03
  2.2750000E+03  2.0695441E-03
  2.2875000E+03  2.0413475E-03
  2.3000000E+03  2.0130253E-03
  2.3250000E+03  1.9580211E-03
  2.3500000E+03  1.9057771E-03
  2.3750000E+03  1.8546110E-03
  2.4000000E+03  1.8040374E-03
  2.4500000E+03  1.7086810E-03
  2.5000000E+03  1.6195749E-03
  2.5500000E+03  1.5358459E-03
  2.6000000E+03  1.4583321E-03
  2.7000000E+03  1.3174777E-03
  2.8000000E+03  1.1943392E-03
  2.9000000E+03  1.0861008E-03
  3.0000000E+03  9.9027315E-04
  3.1000000E+03  9.0525699E-04
  3.2000000E+03  8.2951635E-04
  3.4000000E+03  7.0092391E-04
  3.6000000E+03  5.9695541E-04
  3.8000000E+03  5.1204820E-04
  4.0000000E+03  4.4208077E-04
  4.2000000E+03  3.8396282E-04
  4.4000000E+03  3.3532875E-04
  4.6000000E+03  2.9434922E-04
  4.8000000E+03  2.5959790E-04
  5.0000000E+03  2.2995270E-04
  5.2500000E+03  1.9873802E-04
  5.5000000E+03  1.7276548E-04
  5.7500000E+03  1.5099608E-04
  6.0000000E+03  1.3262616E-04
  6.5000000E+03  1.0370455E-04
  6.7500000E+03  9.2263860E-05
  7.0000000E+03  8.2389919E-05
  7.2500000E+03  7.3828160E-05
  7.5000000E+03  6.6371536E-05
  8.0000000E+03  5.4125589E-05
  8.5000000E+03  4.4620864E-05
  9.0000000E+03  3.7143937E-05
  9.5000000E+03  3.1190995E-05
  1.0000000E+04  2.6399769E-05
  1.0500000E+04  2.2505545E-05
  1.1000000E+04  1.9312014E-05
  1.1500000E+04  1.6671658E-05
  1.2000000E+04  1.4472255E-05
  1.2500000E+04  1.2627493E-05
  1.3000000E+04  1.1070296E-05
  1.3500000E+04  9.7480469E-06
  1.4000000E+04  8.6191104E-06
  1.4500000E+04  7.6502718E-06
  1.5000000E+04  6.8148343E-06
  1.5500000E+04  6.0911887E-06
  1.6000000E+04  5.4617268E-06
  1.6500000E+04  4.9120131E-06
  1.7000000E+04  4.4301450E-06
  1.8000000E+04  3.6321157E-06
  1.9000000E+04  3.0066434E-06
  2.0000000E+04  2.5106186E-06
  2.1000000E+04  2.1130431E-06
  2.2000000E+04  1.7912795E-06
  2.3000000E+04  1.5285606E-06
  2.4000000E+04  1.3123071E-06
  2.5000000E+04  1.1329689E-06
  2.6000000E+04  9.8321706E-07
  2.7000000E+04  8.5737093E-07
  2.8000000E+04  7.5098614E-07
  2.9000000E+04  6.6055580E-07
  3.0000000E+04  5.8329040E-07
  3.1000000E+04  5.1695443E-07
  3.2000000E+04  4.5974389E-07
  3.3000000E+04  4.1019341E-07
  3.4000000E+04  3.6710535E-07
  3.5000000E+04  3.2949520E-07
  3.6000000E+04  2.9654924E-07
  3.8000000E+04  2.4205751E-07
  4.0000000E+04  1.9944233E-07
  4.2000000E+04  1.6573596E-07
  4.4000000E+04  1.3880056E-07
  4.6000000E+04  1.1707309E-07
  4.8000000E+04  9.9395242E-08
  5.0000000E+04  8.4897981E-08
  5.2500000E+04  7.0259725E-08
  5.5000000E+04  5.8610720E-08
  5.7500000E+04  4.9251271E-08
  5.8750000E+04  4.5263173E-08
  6.0000000E+04  4.1665000E-08
  6.2500000E+04  3.5466061E-08
  6.5000000E+04  3.0362788E-08
  6.7500000E+04  2.6132369E-08
  7.0000000E+04  2.2602920E-08
  7.2500000E+04  1.9640626E-08
  7.5000000E+04  1.7140429E-08
  7.7500000E+04  1.5019188E-08
  8.0000000E+04  1.3210626E-08
  8.2500000E+04  1.1661536E-08
  8.5000000E+04  1.0328927E-08
  8.7500000E+04  9.1778482E-09
  9.0000000E+04  8.1797222E-09
  9.2500000E+04  7.3110544E-09
  9.5000000E+04  6.5524283E-09
  1.0000000E+05  5.3034770E-09
  1.0500000E+05  4.3330869E-09
  1.1000000E+05  3.5706915E-09
  1.1500000E+05  2.9655962E-09
  1.2000000E+05  2.4808571E-09
  1.2500000E+05  2.0891964E-09
  1.3000000E+05  1.7702309E-09
  1.3500000E+05  1.5085596E-09
  1.4000000E+05  1.2924265E-09
  1.4500000E+05  1.1127725E-09
  1.5000000E+05  9.6255483E-10
  1.5500000E+05  8.3625278E-10
  1.6000000E+05  7.2950543E-10
  1.6500000E+05  6.3884326E-10
  1.7000000E+05  5.6148726E-10
  1.7500000E+05  4.9519723E-10
  1.8000000E+05  4.3815639E-10
  1.8500000E+05  3.8888310E-10
  1.9000000E+05  3.4616245E-10
  1.9500000E+05  3.0899309E-10
  2.0000000E+05  2.7654573E-10
  2.0500000E+05  2.4813051E-10
  2.1000000E+05  2.2317105E-10
  2.2000000E+05  1.8176126E-10
  2.3000000E+05  1.4928490E-10
  2.4000000E+05  1.2356125E-10
  2.5000000E+05  1.0299979E-10
  2.6000000E+05  8.6425778E-11
  2.7000000E+05  7.2961640E-11
  2.8000000E+05  6.1944606E-11
  2.9000000E+05  5.2869152E-11
  3.0000000E+05  4.5346138E-11
  3.1000000E+05  3.9073364E-11
  3.2000000E+05  3.3814247E-11
  3.3000000E+05  2.9382195E-11
  3.4000000E+05  2.5628994E-11
  3.5000000E+05  2.2436109E-11
  3.6000000E+05  1.9708149E-11
  3.7000000E+05  1.7367896E-11
  3.8000000E+05  1.5352482E-11
  3.9000000E+05  1.3610452E-11
  4.0000000E+05  1.2099477E-11
  4.1000000E+05  1.0784571E-11
  4.2000000E+05  9.6366843E-12
  4.3000000E+05  8.6315928E-12
  4.4000000E+05  7.7490093E-12
  4.6000000E+05  6.2858114E-12
  4.8000000E+05  5.1399382E-12
  5.0000000E+05  4.2340728E-12
  5.1250000E+05  3.7640055E-12
  5.2500000E+05  3.3546169E-12
  5.3750000E+05  2.9969940E-12
  5.5000000E+05  2.6836871E-12
  5.7500000E+05  2.1660074E-12
  5.8750000E+05  1.9519217E-12
  6.0000000E+05  1.7624151E-12
  6.2500000E+05  1.4447636E-12
  6.5000000E+05  1.1925560E-12
  6.7500000E+05  9.9068338E-13
  7.0000000E+05  8.2788295E-13
  7.2500000E+05  6.9567238E-13
  7.5000000E+05  5.8760301E-13
  7.7500000E+05  4.9872867E-13
  8.0000000E+05  4.2522362E-13
  8.2500000E+05  3.6410493E-13
  8.5000000E+05  3.1302968E-13
  8.7500000E+05  2.7014506E-13
  9.0000000E+05  2.3397634E-13
  9.2500000E+05  2.0334257E-13
  9.5000000E+05  1.7729259E-13
  9.7500000E+05  1.5505627E-13
  1.0000000E+06  1.3600672E-13
  1.0250000E+06  1.1963109E-13
  1.0500000E+06  1.0550793E-13
  1.0750000E+06  9.3289333E-14
  1.1000000E+06  8.2686910E-14
  1.1250000E+06  7.3460635E-14
  1.1500000E+06  6.5409950E-14
  1.2000000E+06  5.2189250E-14
  1.2500000E+06  4.1972324E-14
  1.3000000E+06  3.4004593E-14
  1.3500000E+06  2.7738314E-14
  1.4000000E+06  2.2771384E-14
  1.4500000E+06  1.8805507E-14
  1.5000000E+06  1.5617225E-14
  1.5500000E+06  1.3037641E-14
  1.6000000E+06  1.0937998E-14
  1.6500000E+06  9.2193274E-15
  1.7000000E+06  7.8049888E-15
  1.7500000E+06  6.6352202E-15
  1.8000000E+06  5.6631083E-15
  1.8500000E+06  4.8515951E-15
  1.9000000E+06  4.1712346E-15
  1.9500000E+06  3.5984998E-15
  2.0000000E+06  3.1144897E-15
  2.0500000E+06  2.7039419E-15
  2.1000000E+06  2.3544723E-15
  2.1500000E+06  2.0559867E-15
  2.2000000E+06  1.8002207E-15
  2.2500000E+06  1.5803798E-15
  2.3000000E+06  1.3908554E-15
  2.3500000E+06  1.2270000E-15
  2.4000000E+06  1.0849485E-15
  2.4500000E+06  9.6147596E-16
  2.5000000E+06  8.5388071E-16
  2.6000000E+06  6.7759756E-16
  2.7000000E+06  5.4186014E-16
  2.8000000E+06  4.3643619E-16
  2.9000000E+06  3.5389227E-16
  3.0000000E+06  2.8877268E-16
  3.1000000E+06  2.3703475E-16
  3.2000000E+06  1.9565486E-16
  3.3000000E+06  1.6235155E-16
  3.4000000E+06  1.3538948E-16
  3.5000000E+06  1.1343854E-16
  3.6000000E+06  9.5472236E-17
  3.7000000E+06  8.0693033E-17
  3.8000000E+06  6.8477303E-17
  3.9000000E+06  5.8334447E-17
  4.0000000E+06  4.9876224E-17
  4.1000000E+06  4.2793686E-17
  4.2000000E+06  3.6839693E-17
  4.3000000E+06  3.1815620E-17
  4.4000000E+06  2.7561045E-17
  4.5000000E+06  2.3945740E-17
  4.6000000E+06  2.0863525E-17
  4.7000000E+06  1.8227470E-17
  4.8000000E+06  1.5966021E-17
  5.0000000E+06  1.2340715E-17
  5.1250000E+06  1.0555326E-17
  5.2500000E+06  9.0589655E-18
  5.3750000E+06  7.8000758E-18
  5.5000000E+06  6.7374850E-18
  5.7500000E+06  5.0735273E-18
  
  
#  39   5  M1  EION =  3.970000000E+02 eV   284
#  S(0) = 1.078974E+00
  3.9171891E+00  0.0000000E+00
  3.9171891E+02  0.0000000E+00
  3.9171891E+02  1.6245932E-03
  3.9700000E+02  1.6245932E-03
  3.9700386E+02  1.6245932E-03
  3.9730347E+02  1.6149019E-03
  3.9760309E+02  1.6056422E-03
  3.9790270E+02  1.5967917E-03
  3.9820232E+02  1.5883300E-03
  3.9880154E+02  1.5724988E-03
  3.9940077E+02  1.5580142E-03
  4.0000000E+02  1.5447614E-03
  4.0250000E+02  1.5007435E-03
  4.0500000E+02  1.4711303E-03
  4.0750000E+02  1.4520154E-03
  4.1000000E+02  1.4403879E-03
  4.1250000E+02  1.4338585E-03
  4.1500000E+02  1.4305288E-03
  4.1750000E+02  1.4289087E-03
  4.2000000E+02  1.4278665E-03
  4.2250000E+02  1.4265851E-03
  4.2500000E+02  1.4245229E-03
  4.2750000E+02  1.4213731E-03
  4.3000000E+02  1.4170151E-03
  4.3500000E+02  1.4048831E-03
  4.4000000E+02  1.3893052E-03
  4.4500000E+02  1.3719654E-03
  4.5000000E+02  1.3543428E-03
  4.5500000E+02  1.3374089E-03
  4.6000000E+02  1.3215971E-03
  4.7000000E+02  1.2931789E-03
  4.7500000E+02  1.2799951E-03
  4.8000000E+02  1.2670564E-03
  4.9000000E+02  1.2409722E-03
  5.0000000E+02  1.2141388E-03
  5.1250000E+02  1.1803499E-03
  5.2500000E+02  1.1478029E-03
  5.3750000E+02  1.1172254E-03
  5.4375000E+02  1.1026050E-03
  5.5000000E+02  1.0882945E-03
  5.6250000E+02  1.0602847E-03
  5.7500000E+02  1.0327474E-03
  5.8750000E+02  1.0056889E-03
  6.0000000E+02  9.7938361E-04
  6.2500000E+02  9.2986906E-04
  6.5000000E+02  8.8422441E-04
  6.7500000E+02  8.4131281E-04
  7.0000000E+02  8.0079682E-04
  7.2500000E+02  7.6306644E-04
  7.5000000E+02  7.2798015E-04
  7.7500000E+02  6.9515840E-04
  8.0000000E+02  6.6421672E-04
  8.2500000E+02  6.3512911E-04
  8.5000000E+02  6.0793785E-04
  8.7500000E+02  5.8245356E-04
  9.0000000E+02  5.5845772E-04
  9.2500000E+02  5.3583322E-04
  9.5000000E+02  5.1450442E-04
  1.0000000E+03  4.7541529E-04
  1.0500000E+03  4.4055522E-04
  1.1000000E+03  4.0930641E-04
  1.1500000E+03  3.8118020E-04
  1.2000000E+03  3.5581042E-04
  1.2500000E+03  3.3285657E-04
  1.3000000E+03  3.1201609E-04
  1.3500000E+03  2.9303310E-04
  1.4000000E+03  2.7569090E-04
  1.4500000E+03  2.5981180E-04
  1.5000000E+03  2.4524450E-04
  1.6000000E+03  2.1950477E-04
  1.7000000E+03  1.9753274E-04
  1.8000000E+03  1.7863050E-04
  1.9000000E+03  1.6225952E-04
  2.0000000E+03  1.4799171E-04
  2.1000000E+03  1.3548365E-04
  2.2000000E+03  1.2445841E-04
  2.3000000E+03  1.1469161E-04
  2.4000000E+03  1.0599982E-04
  2.5000000E+03  9.8231820E-05
  2.6000000E+03  9.1262067E-05
  2.7000000E+03  8.4985574E-05
  2.8000000E+03  7.9313991E-05
  2.9000000E+03  7.4172598E-05
  3.0000000E+03  6.9497815E-05
  3.1000000E+03  6.5235293E-05
  3.2000000E+03  6.1338368E-05
  3.4000000E+03  5.4485660E-05
  3.6000000E+03  4.8677346E-05
  3.8000000E+03  4.3713697E-05
  4.0000000E+03  3.9440455E-05
  4.2000000E+03  3.5736916E-05
  4.4000000E+03  3.2507553E-05
  4.6000000E+03  2.9675977E-05
  4.8000000E+03  2.7180512E-05
  5.0000000E+03  2.4970954E-05
  5.2500000E+03  2.2549003E-05
  5.5000000E+03  2.0444665E-05
  5.7500000E+03  1.8605841E-05
  6.0000000E+03  1.6990594E-05
  6.5000000E+03  1.4300886E-05
  6.7500000E+03  1.3175601E-05
  7.0000000E+03  1.2169942E-05
  7.2500000E+03  1.1267951E-05
  7.5000000E+03  1.0456217E-05
  7.7500000E+03  9.7233959E-06
  8.0000000E+03  9.0598530E-06
  8.2500000E+03  8.4573612E-06
  8.5000000E+03  7.9088616E-06
  9.0000000E+03  6.9503316E-06
  9.5000000E+03  6.1447178E-06
  1.0000000E+04  5.4620089E-06
  1.0500000E+04  4.8791187E-06
  1.1000000E+04  4.3780658E-06
  1.1500000E+04  3.9446861E-06
  1.2000000E+04  3.5677082E-06
  1.2500000E+04  3.2380772E-06
  1.3000000E+04  2.9484558E-06
  1.3500000E+04  2.6928513E-06
  1.4000000E+04  2.4663327E-06
  1.4500000E+04  2.2648149E-06
  1.5000000E+04  2.0848926E-06
  1.5500000E+04  1.9237096E-06
  1.6000000E+04  1.7788573E-06
  1.6500000E+04  1.6482937E-06
  1.7000000E+04  1.5302798E-06
  1.7500000E+04  1.4233271E-06
  1.8000000E+04  1.3261563E-06
  1.8500000E+04  1.2376639E-06
  1.9000000E+04  1.1568937E-06
  2.0000000E+04  1.0153013E-06
  2.1000000E+04  8.9591094E-07
  2.2000000E+04  7.9451127E-07
  2.3000000E+04  7.0782045E-07
  2.4000000E+04  6.3325384E-07
  2.5000000E+04  5.6875631E-07
  2.6000000E+04  5.1267902E-07
  2.7000000E+04  4.6368822E-07
  2.8000000E+04  4.2069700E-07
  2.9000000E+04  3.8281325E-07
  3.0000000E+04  3.4929992E-07
  3.1000000E+04  3.1954445E-07
  3.2000000E+04  2.9303480E-07
  3.3000000E+04  2.6934060E-07
  3.4000000E+04  2.4809835E-07
  3.5000000E+04  2.2899957E-07
  3.6000000E+04  2.1178128E-07
  3.7000000E+04  1.9621832E-07
  3.8000000E+04  1.8211717E-07
  3.9000000E+04  1.6931085E-07
  4.0000000E+04  1.5765478E-07
  4.2000000E+04  1.3730705E-07
  4.4000000E+04  1.2024852E-07
  4.6000000E+04  1.0584464E-07
  4.8000000E+04  9.3602147E-08
  5.0000000E+04  8.3133594E-08
  5.2500000E+04  7.2080600E-08
  5.5000000E+04  6.2855159E-08
  5.7500000E+04  5.5098442E-08
  5.8750000E+04  5.1681477E-08
  6.0000000E+04  4.8532624E-08
  6.2500000E+04  4.2940341E-08
  6.5000000E+04  3.8149903E-08
  6.7500000E+04  3.4024497E-08
  7.0000000E+04  3.0454222E-08
  7.2500000E+04  2.7350130E-08
  7.5000000E+04  2.4639721E-08
  7.7500000E+04  2.2263513E-08
  8.0000000E+04  2.0172402E-08
  8.2500000E+04  1.8325617E-08
  8.5000000E+04  1.6689125E-08
  8.7500000E+04  1.5234375E-08
  9.0000000E+04  1.3937300E-08
  9.2500000E+04  1.2777525E-08
  9.5000000E+04  1.1737717E-08
  9.7500000E+04  1.0803079E-08
  1.0000000E+05  9.9609249E-09
  1.0250000E+05  9.2003422E-09
  1.0500000E+05  8.5119092E-09
  1.0750000E+05  7.8874638E-09
  1.1000000E+05  7.3199135E-09
  1.1250000E+05  6.8030767E-09
  1.1500000E+05  6.3315505E-09
  1.2000000E+05  5.5060587E-09
  1.2500000E+05  4.8119689E-09
  1.3000000E+05  4.2247464E-09
  1.3500000E+05  3.7250837E-09
  1.4000000E+05  3.2976526E-09
  1.4500000E+05  2.9301883E-09
  1.5000000E+05  2.6128051E-09
  1.5500000E+05  2.3374791E-09
  1.6000000E+05  2.0976572E-09
  1.6500000E+05  1.8879554E-09
  1.7000000E+05  1.7039239E-09
  1.7500000E+05  1.5418648E-09
  1.8000000E+05  1.3986904E-09
  1.8500000E+05  1.2718102E-09
  1.9000000E+05  1.1590407E-09
  1.9500000E+05  1.0585332E-09
  2.0000000E+05  9.6871675E-10
  2.0500000E+05  8.8825106E-10
  2.1000000E+05  8.1598839E-10
  2.1500000E+05  7.5094260E-10
  2.2000000E+05  6.9226350E-10
  2.2500000E+05  6.3921625E-10
  2.3000000E+05  5.9116358E-10
  2.4000000E+05  5.0789434E-10
  2.5000000E+05  4.3880752E-10
  2.6000000E+05  3.8109719E-10
  2.7000000E+05  3.3258470E-10
  2.8000000E+05  2.9156360E-10
  2.9000000E+05  2.5668669E-10
  3.0000000E+05  2.2688161E-10
  3.1000000E+05  2.0128818E-10
  3.2000000E+05  1.7921160E-10
  3.3000000E+05  1.6008710E-10
  3.4000000E+05  1.4345300E-10
  3.5000000E+05  1.2892974E-10
  3.6000000E+05  1.1620372E-10
  3.7000000E+05  1.0501449E-10
  3.8000000E+05  9.5144545E-11
  3.9000000E+05  8.6411472E-11
  4.0000000E+05  7.8661544E-11
  4.1000000E+05  7.1764685E-11
  4.2000000E+05  6.5610473E-11
  4.3000000E+05  6.0104824E-11
  4.4000000E+05  5.5167281E-11
  4.5000000E+05  5.0728819E-11
  4.6000000E+05  4.6730014E-11
  4.7000000E+05  4.3119543E-11
  4.8000000E+05  3.9852939E-11
  5.0000000E+05  3.4201763E-11
  5.1250000E+05  3.1176906E-11
  5.2500000E+05  2.8481063E-11
  5.3750000E+05  2.6072083E-11
  5.5000000E+05  2.3913991E-11
  5.7500000E+05  2.0231526E-11
  5.8750000E+05  1.8657826E-11
  6.0000000E+05  1.7235125E-11
  6.1250000E+05  1.5946299E-11
  6.2500000E+05  1.4776450E-11
  6.3750000E+05  1.3712579E-11
  6.5000000E+05  1.2743317E-11
  6.7500000E+05  1.1049969E-11
  7.0000000E+05  9.6302103E-12
  7.2500000E+05  8.4324430E-12
  7.5000000E+05  7.4160978E-12
  7.7500000E+05  6.5490303E-12
  8.0000000E+05  5.8055655E-12
  8.2500000E+05  5.1650410E-12
  8.5000000E+05  4.6107314E-12
  8.7500000E+05  4.1290124E-12
  9.0000000E+05  3.7087168E-12
  9.2500000E+05  3.3406390E-12
  9.5000000E+05  3.0171509E-12
  9.7500000E+05  2.7318993E-12
  1.0000000E+06  2.4795663E-12
  1.0250000E+06  2.2556799E-12
  1.0500000E+06  2.0564642E-12
  1.0750000E+06  1.8787178E-12
  1.1000000E+06  1.7197153E-12
  1.1250000E+06  1.5771277E-12
  1.1500000E+06  1.4489570E-12
  1.1750000E+06  1.3334846E-12
  1.2000000E+06  1.2292272E-12
  1.2250000E+06  1.1349006E-12
  1.2500000E+06  1.0493899E-12
  1.3000000E+06  9.0105760E-13
  1.3500000E+06  7.7783733E-13
  1.4000000E+06  6.7480178E-13
  1.4500000E+06  5.8811431E-13
  1.5000000E+06  5.1476245E-13
  1.5500000E+06  4.5236311E-13
  1.6000000E+06  3.9901836E-13
  1.6500000E+06  3.5320632E-13
  1.7000000E+06  3.1369470E-13
  1.7500000E+06  2.7947898E-13
  1.8000000E+06  2.4973165E-13
  1.8500000E+06  2.2376904E-13
  1.9000000E+06  2.0102727E-13
  1.9500000E+06  1.8103887E-13
  2.0000000E+06  1.6341999E-13
  2.0500000E+06  1.4785524E-13
  2.1000000E+06  1.3407552E-13
  2.1500000E+06  1.2185001E-13
  
  
#  39   6  M2  EION =  3.150000000E+02 eV   286
#  S(0) = 1.400807E+00
  2.9730418E+00  0.0000000E+00
  2.9730418E+02  0.0000000E+00
  2.9730418E+02  1.5408297E-03
  3.1500000E+02  1.5408297E-03
  3.1500312E+02  1.5408297E-03
  3.1512805E+02  1.5482977E-03
  3.1525297E+02  1.5553703E-03
  3.1537789E+02  1.5620870E-03
  3.1550281E+02  1.5684827E-03
  3.1575265E+02  1.5804308E-03
  3.1600250E+02  1.5914197E-03
  3.1650219E+02  1.6111291E-03
  3.1700187E+02  1.6285298E-03
  3.1800125E+02  1.6585002E-03
  3.1900062E+02  1.6838560E-03
  3.2000000E+02  1.7056393E-03
  3.3000000E+02  1.7864778E-03
  3.3250000E+02  1.7837575E-03
  3.3500000E+02  1.7785883E-03
  3.3750000E+02  1.7730302E-03
  3.4000000E+02  1.7683244E-03
  3.4500000E+02  1.7634819E-03
  3.5000000E+02  1.7645635E-03
  3.5500000E+02  1.7691427E-03
  3.6000000E+02  1.7743258E-03
  3.6500000E+02  1.7779646E-03
  3.7000000E+02  1.7790313E-03
  3.7500000E+02  1.7774780E-03
  3.8000000E+02  1.7738741E-03
  3.9000000E+02  1.7634228E-03
  4.0000000E+02  1.7518719E-03
  4.1000000E+02  1.7399030E-03
  4.1500000E+02  1.7333645E-03
  4.2000000E+02  1.7262242E-03
  4.3000000E+02  1.7097593E-03
  4.4000000E+02  1.6905575E-03
  4.5000000E+02  1.6694679E-03
  4.6000000E+02  1.6475106E-03
  4.7000000E+02  1.6252113E-03
  4.8000000E+02  1.6026938E-03
  5.0000000E+02  1.5560549E-03
  5.2500000E+02  1.4941523E-03
  5.3750000E+02  1.4625709E-03
  5.5000000E+02  1.4312197E-03
  5.6250000E+02  1.4002443E-03
  5.7500000E+02  1.3696859E-03
  6.0000000E+02  1.3093255E-03
  6.5000000E+02  1.1929072E-03
  6.7500000E+02  1.1384176E-03
  7.0000000E+02  1.0864971E-03
  7.2500000E+02  1.0367532E-03
  7.5000000E+02  9.8933108E-04
  8.0000000E+02  9.0204849E-04
  8.5000000E+02  8.2368524E-04
  9.0000000E+02  7.5341974E-04
  9.5000000E+02  6.9051309E-04
  1.0000000E+03  6.3413041E-04
  1.0500000E+03  5.8351120E-04
  1.1000000E+03  5.3797913E-04
  1.1500000E+03  4.9694455E-04
  1.2000000E+03  4.5990807E-04
  1.2500000E+03  4.2641675E-04
  1.3000000E+03  3.9604632E-04
  1.3500000E+03  3.6843527E-04
  1.4000000E+03  3.4329240E-04
  1.4500000E+03  3.2036328E-04
  1.5000000E+03  2.9941459E-04
  1.6000000E+03  2.6264322E-04
  1.7000000E+03  2.3159520E-04
  1.8000000E+03  2.0520504E-04
  1.9000000E+03  1.8263892E-04
  2.0000000E+03  1.6323409E-04
  2.1000000E+03  1.4645864E-04
  2.2000000E+03  1.3188357E-04
  2.3000000E+03  1.1916068E-04
  2.4000000E+03  1.0800566E-04
  2.5000000E+03  9.8184892E-05
  2.6000000E+03  8.9505262E-05
  2.7000000E+03  8.1806218E-05
  2.8000000E+03  7.4953546E-05
  2.9000000E+03  6.8834473E-05
  3.0000000E+03  6.3353790E-05
  3.1000000E+03  5.8430726E-05
  3.2000000E+03  5.3996462E-05
  3.4000000E+03  4.6367151E-05
  3.6000000E+03  4.0086699E-05
  3.8000000E+03  3.4871440E-05
  4.0000000E+03  3.0506269E-05
  4.2000000E+03  2.6826100E-05
  4.4000000E+03  2.3702772E-05
  4.6000000E+03  2.1035797E-05
  4.8000000E+03  1.8745607E-05
  5.0000000E+03  1.6768614E-05
  5.2500000E+03  1.4660732E-05
  5.5000000E+03  1.2883564E-05
  5.7500000E+03  1.1375430E-05
  5.8750000E+03  1.0706688E-05
  6.0000000E+03  1.0087883E-05
  6.2500000E+03  8.9825016E-06
  6.5000000E+03  8.0285604E-06
  6.7500000E+03  7.2013135E-06
  7.0000000E+03  6.4806785E-06
  7.2500000E+03  5.8502494E-06
  7.5000000E+03  5.2965388E-06
  7.7500000E+03  4.8083882E-06
  8.0000000E+03  4.3765165E-06
  8.2500000E+03  3.9931645E-06
  8.5000000E+03  3.6518118E-06
  8.7500000E+03  3.3469531E-06
  9.0000000E+03  3.0739199E-06
  9.2500000E+03  2.8287362E-06
  9.5000000E+03  2.6080022E-06
  1.0000000E+04  2.2286147E-06
  1.0500000E+04  1.9168923E-06
  1.1000000E+04  1.6586561E-06
  1.1500000E+04  1.4431154E-06
  1.2000000E+04  1.2619646E-06
  1.2500000E+04  1.1087443E-06
  1.3000000E+04  9.7838164E-07
  1.3500000E+04  8.6685812E-07
  1.4000000E+04  7.7096387E-07
  1.4500000E+04  6.8811525E-07
  1.5000000E+04  6.1621813E-07
  1.5500000E+04  5.5356382E-07
  1.6000000E+04  4.9874931E-07
  1.6500000E+04  4.5061590E-07
  1.7000000E+04  4.0820150E-07
  1.7500000E+04  3.7070305E-07
  1.8000000E+04  3.3744699E-07
  1.8500000E+04  3.0786577E-07
  1.9000000E+04  2.8147912E-07
  1.9500000E+04  2.5787887E-07
  2.0000000E+04  2.3671687E-07
  2.0500000E+04  2.1769496E-07
  2.1000000E+04  2.0055690E-07
  2.2000000E+04  1.7107848E-07
  2.3000000E+04  1.4684561E-07
  2.4000000E+04  1.2677145E-07
  2.5000000E+04  1.1002419E-07
  2.6000000E+04  9.5960711E-08
  2.7000000E+04  8.4078904E-08
  2.8000000E+04  7.3983382E-08
  2.9000000E+04  6.5360224E-08
  3.0000000E+04  5.7958251E-08
  3.1000000E+04  5.1575062E-08
  3.2000000E+04  4.6046480E-08
  3.3000000E+04  4.1238482E-08
  3.4000000E+04  3.7041014E-08
  3.5000000E+04  3.3363199E-08
  3.6000000E+04  3.0129605E-08
  3.7000000E+04  2.7277304E-08
  3.8000000E+04  2.4753554E-08
  3.9000000E+04  2.2513949E-08
  4.0000000E+04  2.0520942E-08
  4.1000000E+04  1.8742664E-08
  4.2000000E+04  1.7151957E-08
  4.3000000E+04  1.5725591E-08
  4.4000000E+04  1.4443630E-08
  4.6000000E+04  1.2246576E-08
  4.8000000E+04  1.0449404E-08
  5.0000000E+04  8.9680412E-09
  5.1250000E+04  8.1733924E-09
  5.2500000E+04  7.4641609E-09
  5.3750000E+04  6.8295980E-09
  5.5000000E+04  6.2604988E-09
  5.7500000E+04  5.2881441E-09
  5.8750000E+04  4.8721741E-09
  6.0000000E+04  4.4959306E-09
  6.2500000E+04  3.8454036E-09
  6.5000000E+04  3.3073378E-09
  6.7500000E+04  2.8592915E-09
  7.0000000E+04  2.4838670E-09
  7.2500000E+04  2.1674568E-09
  7.5000000E+04  1.8993297E-09
  7.7500000E+04  1.6709571E-09
  8.0000000E+04  1.4755123E-09
  8.2500000E+04  1.3074937E-09
  8.5000000E+04  1.1624397E-09
  8.7500000E+04  1.0367095E-09
  9.0000000E+04  9.2731595E-10
  9.2500000E+04  8.3179515E-10
  9.5000000E+04  7.4810433E-10
  9.7500000E+04  6.7454158E-10
  1.0000000E+05  6.0968256E-10
  1.0250000E+05  5.5233024E-10
  1.0500000E+05  5.0147453E-10
  1.0750000E+05  4.5625957E-10
  1.1000000E+05  4.1595744E-10
  1.1250000E+05  3.7994686E-10
  1.1500000E+05  3.4769586E-10
  1.2000000E+05  2.9270756E-10
  1.2500000E+05  2.4803705E-10
  1.3000000E+05  2.1146489E-10
  1.3500000E+05  1.8130647E-10
  1.4000000E+05  1.5626981E-10
  1.4500000E+05  1.3535480E-10
  1.5000000E+05  1.1778057E-10
  1.5500000E+05  1.0293244E-10
  1.6000000E+05  9.0322862E-11
  1.6500000E+05  7.9562462E-11
  1.7000000E+05  7.0338129E-11
  1.7500000E+05  6.2396481E-11
  1.8000000E+05  5.5531256E-11
  1.8500000E+05  4.9573616E-11
  1.9000000E+05  4.4384623E-11
  1.9500000E+05  3.9849356E-11
  2.0000000E+05  3.5872314E-11
  2.0500000E+05  3.2373773E-11
  2.1000000E+05  2.9286891E-11
  2.1500000E+05  2.6555397E-11
  2.2000000E+05  2.4131729E-11
  2.2500000E+05  2.1975540E-11
  2.3000000E+05  2.0052478E-11
  2.3500000E+05  1.8333197E-11
  2.4000000E+05  1.6792541E-11
  2.4500000E+05  1.5408881E-11
  2.5000000E+05  1.4163559E-11
  2.6000000E+05  1.2025520E-11
  2.7000000E+05  1.0273144E-11
  2.8000000E+05  8.8264292E-12
  2.9000000E+05  7.6239828E-12
  3.0000000E+05  6.6182564E-12
  3.1000000E+05  5.7721010E-12
  3.2000000E+05  5.0562567E-12
  3.3000000E+05  4.4474991E-12
  3.4000000E+05  3.9272671E-12
  3.5000000E+05  3.4806296E-12
  3.6000000E+05  3.0954991E-12
  3.7000000E+05  2.7620308E-12
  3.8000000E+05  2.4721621E-12
  3.9000000E+05  2.2192554E-12
  4.0000000E+05  1.9978178E-12
  4.1000000E+05  1.8032808E-12
  4.2000000E+05  1.6318279E-12
  4.3000000E+05  1.4802577E-12
  4.4000000E+05  1.3458737E-12
  4.5000000E+05  1.2263951E-12
  4.6000000E+05  1.1198847E-12
  4.7000000E+05  1.0246923E-12
  4.8000000E+05  9.3940674E-13
  5.0000000E+05  7.9388378E-13
  5.1250000E+05  7.1712282E-13
  5.2500000E+05  6.4942964E-13
  5.3750000E+05  5.8954897E-13
  5.5000000E+05  5.3642349E-13
  5.7500000E+05  4.4699598E-13
  5.8750000E+05  4.0928684E-13
  6.0000000E+05  3.7547804E-13
  6.2500000E+05  3.1772817E-13
  6.5000000E+05  2.7068107E-13
  6.7500000E+05  2.3203933E-13
  7.0000000E+05  2.0006133E-13
  7.2500000E+05  1.7341253E-13
  7.5000000E+05  1.5105983E-13
  7.7500000E+05  1.3219671E-13
  8.0000000E+05  1.1618821E-13
  8.2500000E+05  1.0253030E-13
  8.5000000E+05  9.0819941E-14
  8.7500000E+05  8.0732622E-14
  9.0000000E+05  7.2005326E-14
  9.2500000E+05  6.4423526E-14
  9.5000000E+05  5.7811226E-14
  9.7500000E+05  5.2023246E-14
  1.0000000E+06  4.6939193E-14
  1.0250000E+06  4.2458725E-14
  1.0500000E+06  3.8497816E-14
  1.0750000E+06  3.4985799E-14
  1.1000000E+06  3.1862990E-14
  1.1250000E+06  2.9078774E-14
  1.1500000E+06  2.6590063E-14
  1.2000000E+06  2.2357136E-14
  1.2500000E+06  1.8927760E-14
  1.3000000E+06  1.6125942E-14
  1.3500000E+06  1.3819091E-14
  1.4000000E+06  1.1906180E-14
  1.4500000E+06  1.0309457E-14
  1.5000000E+06  8.9685397E-15
  1.5500000E+06  7.8360596E-15
  1.6000000E+06  6.8745333E-15
  1.6500000E+06  6.0539862E-15
  1.7000000E+06  5.3503530E-15
  1.7500000E+06  4.7442425E-15
  1.8000000E+06  4.2199670E-15
  1.8500000E+06  3.7649193E-15
  1.9000000E+06  3.3687205E-15
  1.9500000E+06  3.0227096E-15
  
  
#  39   7  M3  EION =  3.040000000E+02 eV   286
#  S(0) = 2.943914E+00
  2.8197815E+00  0.0000000E+00
  2.8197815E+02  0.0000000E+00
  2.8197815E+02  3.6976629E-03
  3.0400000E+02  3.6976629E-03
  3.0400300E+02  3.6976629E-03
  3.0415292E+02  3.7172644E-03
  3.0430285E+02  3.7355728E-03
  3.0445277E+02  3.7527468E-03
  3.0460270E+02  3.7689222E-03
  3.0490255E+02  3.7987268E-03
  3.0520240E+02  3.8257342E-03
  3.0580210E+02  3.8734349E-03
  3.0640180E+02  3.9149873E-03
  3.0760120E+02  3.9856175E-03
  3.0880060E+02  4.0440961E-03
  3.1000000E+02  4.0925471E-03
  3.1500000E+02  4.2019997E-03
  3.1750000E+02  4.2128128E-03
  3.2000000E+02  4.2059508E-03
  3.2250000E+02  4.1894982E-03
  3.2500000E+02  4.1695727E-03
  3.2750000E+02  4.1502165E-03
  3.3000000E+02  4.1337195E-03
  3.3250000E+02  4.1210714E-03
  3.3500000E+02  4.1123707E-03
  3.4000000E+02  4.1047000E-03
  3.4500000E+02  4.1044206E-03
  3.5000000E+02  4.1049215E-03
  3.5500000E+02  4.1016214E-03
  3.6000000E+02  4.0925814E-03
  3.7000000E+02  4.0593361E-03
  3.7500000E+02  4.0382708E-03
  3.8000000E+02  4.0162479E-03
  3.9000000E+02  3.9722655E-03
  4.0000000E+02  3.9283409E-03
  4.1000000E+02  3.8814443E-03
  4.2000000E+02  3.8292432E-03
  4.3000000E+02  3.7720240E-03
  4.4000000E+02  3.7118070E-03
  4.6000000E+02  3.5896834E-03
  4.8000000E+02  3.4679809E-03
  5.0000000E+02  3.3436413E-03
  5.2500000E+02  3.1859670E-03
  5.5000000E+02  3.0326311E-03
  5.7500000E+02  2.8855559E-03
  6.0000000E+02  2.7431618E-03
  6.2500000E+02  2.6061573E-03
  6.5000000E+02  2.4763701E-03
  6.6250000E+02  2.4143504E-03
  6.7500000E+02  2.3540225E-03
  7.0000000E+02  2.2379617E-03
  7.2500000E+02  2.1280278E-03
  7.5000000E+02  2.0243085E-03
  8.0000000E+02  1.8349598E-03
  8.5000000E+02  1.6670318E-03
  9.0000000E+02  1.5176496E-03
  9.5000000E+02  1.3853147E-03
  1.0000000E+03  1.2674079E-03
  1.0500000E+03  1.1620662E-03
  1.1000000E+03  1.0679999E-03
  1.1500000E+03  9.8370948E-04
  1.2000000E+03  9.0788345E-04
  1.2500000E+03  8.3953356E-04
  1.3000000E+03  7.7780838E-04
  1.3500000E+03  7.2194041E-04
  1.4000000E+03  6.7125701E-04
  1.4500000E+03  6.2516787E-04
  1.5000000E+03  5.8315799E-04
  1.6000000E+03  5.0966627E-04
  1.7000000E+03  4.4791099E-04
  1.8000000E+03  3.9566119E-04
  1.9000000E+03  3.5116324E-04
  2.0000000E+03  3.1303436E-04
  2.1000000E+03  2.8017677E-04
  2.2000000E+03  2.5171275E-04
  2.3000000E+03  2.2693401E-04
  2.4000000E+03  2.0526479E-04
  2.5000000E+03  1.8623382E-04
  2.6000000E+03  1.6945281E-04
  2.7000000E+03  1.5459996E-04
  2.8000000E+03  1.4140716E-04
  2.9000000E+03  1.2964976E-04
  3.0000000E+03  1.1913859E-04
  3.1000000E+03  1.0971365E-04
  3.2000000E+03  1.0123895E-04
  3.4000000E+03  8.6692549E-05
  3.6000000E+03  7.4754215E-05
  3.8000000E+03  6.4868732E-05
  4.0000000E+03  5.6616596E-05
  4.2000000E+03  4.9676822E-05
  4.4000000E+03  4.3800959E-05
  4.6000000E+03  3.8794697E-05
  4.8000000E+03  3.4504662E-05
  5.0000000E+03  3.0808722E-05
  5.2500000E+03  2.6876601E-05
  5.5000000E+03  2.3569043E-05
  5.7500000E+03  2.0768307E-05
  6.0000000E+03  1.8382152E-05
  6.5000000E+03  1.4576595E-05
  6.7500000E+03  1.3052228E-05
  7.0000000E+03  1.1726647E-05
  7.2500000E+03  1.0568958E-05
  7.5000000E+03  9.5538061E-06
  7.7500000E+03  8.6602564E-06
  8.0000000E+03  7.8709297E-06
  8.2500000E+03  7.1713162E-06
  8.5000000E+03  6.5492420E-06
  9.0000000E+03  5.4982375E-06
  9.5000000E+03  4.6531073E-06
  1.0000000E+04  3.9666512E-06
  1.0500000E+04  3.4039671E-06
  1.1000000E+04  2.9388874E-06
  1.1500000E+04  2.5515448E-06
  1.2000000E+04  2.2266826E-06
  1.2500000E+04  1.9524595E-06
  1.3000000E+04  1.7195966E-06
  1.3500000E+04  1.5207570E-06
  1.4000000E+04  1.3500916E-06
  1.4500000E+04  1.2029015E-06
  1.5000000E+04  1.0753847E-06
  1.5500000E+04  9.6444376E-07
  1.6000000E+04  8.6753996E-07
  1.6500000E+04  7.8258000E-07
  1.7000000E+04  7.0782831E-07
  1.7500000E+04  6.4183841E-07
  1.8000000E+04  5.8339890E-07
  1.8500000E+04  5.3149049E-07
  1.9000000E+04  4.8525182E-07
  2.0000000E+04  4.0696782E-07
  2.1000000E+04  3.4389234E-07
  2.2000000E+04  2.9260024E-07
  2.3000000E+04  2.5053679E-07
  2.4000000E+04  2.1577297E-07
  2.5000000E+04  1.8683583E-07
  2.6000000E+04  1.6258877E-07
  2.7000000E+04  1.4214640E-07
  2.8000000E+04  1.2481293E-07
  2.9000000E+04  1.1003694E-07
  3.0000000E+04  9.7378095E-08
  3.1000000E+04  8.6482256E-08
  3.2000000E+04  7.7062625E-08
  3.3000000E+04  6.8885490E-08
  3.4000000E+04  6.1759277E-08
  3.5000000E+04  5.5526060E-08
  3.6000000E+04  5.0054962E-08
  3.7000000E+04  4.5236973E-08
  3.8000000E+04  4.0980866E-08
  3.9000000E+04  3.7209953E-08
  4.0000000E+04  3.3859492E-08
  4.1000000E+04  3.0874603E-08
  4.2000000E+04  2.8208583E-08
  4.3000000E+04  2.5821543E-08
  4.4000000E+04  2.3679293E-08
  4.6000000E+04  2.0015597E-08
  4.8000000E+04  1.7027083E-08
  5.0000000E+04  1.4570406E-08
  5.1250000E+04  1.3255443E-08
  5.2500000E+04  1.2083737E-08
  5.3750000E+04  1.1037068E-08
  5.5000000E+04  1.0099859E-08
  5.7500000E+04  8.5022081E-09
  5.8750000E+04  7.8203227E-09
  6.0000000E+04  7.2044799E-09
  6.2500000E+04  6.1419910E-09
  6.5000000E+04  5.2657107E-09
  6.7500000E+04  4.5380868E-09
  7.0000000E+04  3.9300789E-09
  7.2500000E+04  3.4190263E-09
  7.5000000E+04  2.9871014E-09
  7.7500000E+04  2.6201697E-09
  8.0000000E+04  2.3069428E-09
  8.2500000E+04  2.0383437E-09
  8.5000000E+04  1.8070268E-09
  8.7500000E+04  1.6070117E-09
  9.0000000E+04  1.4334018E-09
  9.2500000E+04  1.2821661E-09
  9.5000000E+04  1.1499692E-09
  9.7500000E+04  1.0340378E-09
  1.0000000E+05  9.3205604E-10
  1.0250000E+05  8.4208098E-10
  1.0500000E+05  7.6247597E-10
  1.0750000E+05  6.9185693E-10
  1.1000000E+05  6.2904900E-10
  1.1250000E+05  5.7305137E-10
  1.1500000E+05  5.2300848E-10
  1.2000000E+05  4.3795425E-10
  1.2500000E+05  3.6915276E-10
  1.3000000E+05  3.1306128E-10
  1.3500000E+05  2.6699921E-10
  1.4000000E+05  2.2891763E-10
  1.4500000E+05  1.9723569E-10
  1.5000000E+05  1.7072298E-10
  1.5500000E+05  1.4841395E-10
  1.6000000E+05  1.2954512E-10
  1.6500000E+05  1.1350847E-10
  1.7000000E+05  9.9816533E-11
  1.7500000E+05  8.8076000E-11
  1.8000000E+05  7.7967633E-11
  1.8500000E+05  6.9230875E-11
  1.9000000E+05  6.1651928E-11
  1.9500000E+05  5.5054464E-11
  2.0000000E+05  4.9292356E-11
  2.0500000E+05  4.4243961E-11
  2.1000000E+05  3.9807585E-11
  2.1500000E+05  3.5897852E-11
  2.2000000E+05  3.2442798E-11
  2.2500000E+05  2.9381536E-11
  2.3000000E+05  2.6662371E-11
  2.3500000E+05  2.4241266E-11
  2.4000000E+05  2.2080578E-11
  2.4500000E+05  2.0148026E-11
  2.5000000E+05  1.8415842E-11
  2.6000000E+05  1.5460006E-11
  2.7000000E+05  1.3057431E-11
  2.8000000E+05  1.1090491E-11
  2.9000000E+05  9.4693979E-12
  3.0000000E+05  8.1249859E-12
  3.1000000E+05  7.0035153E-12
  3.2000000E+05  6.0628869E-12
  3.3000000E+05  5.2698784E-12
  3.4000000E+05  4.5980876E-12
  3.5000000E+05  4.0263904E-12
  3.6000000E+05  3.5377787E-12
  3.7000000E+05  3.1184781E-12
  3.8000000E+05  2.7572706E-12
  3.9000000E+05  2.4449710E-12
  4.0000000E+05  2.1740207E-12
  4.1000000E+05  1.9381698E-12
  4.2000000E+05  1.7322271E-12
  4.3000000E+05  1.5518619E-12
  4.4000000E+05  1.3934459E-12
  4.5000000E+05  1.2539279E-12
  4.6000000E+05  1.1307323E-12
  4.7000000E+05  1.0216774E-12
  4.8000000E+05  9.2490907E-13
  5.0000000E+05  7.6213450E-13
  5.1250000E+05  6.7764403E-13
  5.2500000E+05  6.0404510E-13
  5.3750000E+05  5.3974013E-13
  5.5000000E+05  4.8339347E-13
  5.7500000E+05  3.9026694E-13
  5.8750000E+05  3.5174426E-13
  6.0000000E+05  3.1763855E-13
  6.1250000E+05  2.8737337E-13
  6.2500000E+05  2.6045663E-13
  6.3750000E+05  2.3646680E-13
  6.5000000E+05  2.1504177E-13
  6.7500000E+05  1.7868070E-13
  7.0000000E+05  1.4934999E-13
  7.2500000E+05  1.2552492E-13
  7.5000000E+05  1.0604594E-13
  7.7500000E+05  9.0023352E-14
  8.0000000E+05  7.6768852E-14
  8.2500000E+05  6.5745693E-14
  8.5000000E+05  5.6532199E-14
  8.7500000E+05  4.8794826E-14
  9.0000000E+05  4.2268044E-14
  9.2500000E+05  3.6739170E-14
  9.5000000E+05  3.2036871E-14
  9.7500000E+05  2.8022375E-14
  1.0000000E+06  2.4582714E-14
  1.0250000E+06  2.1625459E-14
  1.0500000E+06  1.9074635E-14
  1.0750000E+06  1.6867515E-14
  1.1000000E+06  1.4952098E-14
  1.1250000E+06  1.3285099E-14
  1.1500000E+06  1.1830345E-14
  1.1750000E+06  1.0557497E-14
  1.2000000E+06  9.4410150E-15
  1.2250000E+06  8.4593307E-15
  1.2500000E+06  7.5941672E-15
  1.2750000E+06  6.8299929E-15
  1.3000000E+06  6.1535702E-15
  1.3250000E+06  5.5535841E-15
  1.3500000E+06  5.0203363E-15
  1.4000000E+06  4.1219101E-15
  1.4250000E+06  3.7433689E-15
  1.4500000E+06  3.4045092E-15
  1.5000000E+06  2.8277927E-15
  1.5500000E+06  2.3611968E-15
  1.6000000E+06  1.9812980E-15
  1.6500000E+06  1.6701310E-15
  1.7000000E+06  1.4138401E-15
  1.7500000E+06  1.2017552E-15
  1.8000000E+06  1.0256200E-15
  1.8500000E+06  8.7882294E-16
  
  
#  39   8  M4  EION =  1.630000000E+02 eV   295
#  S(0) = 5.767087E+00
  1.5755846E+00  0.0000000E+00
  1.5755846E+02  0.0000000E+00
  1.5755846E+02  1.3529063E-03
  1.6300000E+02  1.3529063E-03
  1.6300272E+02  1.3529063E-03
  1.6335259E+02  1.3474873E-03
  1.6370245E+02  1.3448199E-03
  1.6405231E+02  1.3451176E-03
  1.6440218E+02  1.3486163E-03
  1.6510190E+02  1.3662676E-03
  1.6580163E+02  1.4000561E-03
  1.6720109E+02  1.5261675E-03
  1.6790082E+02  1.6236206E-03
  1.6860054E+02  1.7470946E-03
  1.6930027E+02  1.8983334E-03
  1.7000000E+02  2.0783645E-03
  1.7125000E+02  2.4715334E-03
  1.7250000E+02  2.9498176E-03
  1.7375000E+02  3.4981463E-03
  1.7500000E+02  4.0967384E-03
  1.7625000E+02  4.7257250E-03
  1.7750000E+02  5.3686724E-03
  1.7875000E+02  6.0140492E-03
  1.8000000E+02  6.6547448E-03
  1.8250000E+02  7.9089087E-03
  1.8500000E+02  9.1169918E-03
  1.8750000E+02  1.0267550E-02
  1.9000000E+02  1.1343116E-02
  1.9250000E+02  1.2323478E-02
  1.9500000E+02  1.3192418E-02
  1.9750000E+02  1.3942994E-02
  2.0000000E+02  1.4577739E-02
  2.0500000E+02  1.5549942E-02
  2.1000000E+02  1.6234968E-02
  2.1500000E+02  1.6745854E-02
  2.2000000E+02  1.7147361E-02
  2.2500000E+02  1.7462807E-02
  2.3000000E+02  1.7694152E-02
  2.4000000E+02  1.7894231E-02
  2.5000000E+02  1.7786593E-02
  2.6000000E+02  1.7479286E-02
  2.7000000E+02  1.7064037E-02
  2.8000000E+02  1.6580848E-02
  2.9000000E+02  1.6039631E-02
  3.0000000E+02  1.5450942E-02
  3.1000000E+02  1.4831991E-02
  3.2000000E+02  1.4205390E-02
  3.4000000E+02  1.2984491E-02
  3.6000000E+02  1.1834195E-02
  3.8000000E+02  1.0755645E-02
  4.0000000E+02  9.7612277E-03
  4.2000000E+02  8.8632252E-03
  4.4000000E+02  8.0556475E-03
  4.6000000E+02  7.3280038E-03
  4.8000000E+02  6.6724659E-03
  5.0000000E+02  6.0840705E-03
  5.2500000E+02  5.4355934E-03
  5.5000000E+02  4.8696342E-03
  5.7500000E+02  4.3731461E-03
  6.0000000E+02  3.9375474E-03
  6.5000000E+02  3.2179354E-03
  6.7500000E+02  2.9200694E-03
  7.0000000E+02  2.6559989E-03
  7.2500000E+02  2.4212026E-03
  7.5000000E+02  2.2119339E-03
  8.0000000E+02  1.8576472E-03
  8.5000000E+02  1.5721477E-03
  9.0000000E+02  1.3397661E-03
  9.5000000E+02  1.1490319E-03
  1.0000000E+03  9.9128687E-04
  1.0500000E+03  8.5989870E-04
  1.1000000E+03  7.4970691E-04
  1.1500000E+03  6.5668010E-04
  1.2000000E+03  5.7769032E-04
  1.2500000E+03  5.1028080E-04
  1.3000000E+03  4.5247513E-04
  1.3500000E+03  4.0266761E-04
  1.4000000E+03  3.5955712E-04
  1.4500000E+03  3.2208526E-04
  1.5000000E+03  2.8938558E-04
  1.5500000E+03  2.6074376E-04
  1.6000000E+03  2.3556801E-04
  1.6500000E+03  2.1336547E-04
  1.7000000E+03  1.9372335E-04
  1.8000000E+03  1.6078448E-04
  1.9000000E+03  1.3456361E-04
  2.0000000E+03  1.1347651E-04
  2.1000000E+03  9.6359101E-05
  2.2000000E+03  8.2345040E-05
  2.3000000E+03  7.0781443E-05
  2.4000000E+03  6.1170771E-05
  2.5000000E+03  5.3129828E-05
  2.6000000E+03  4.6360591E-05
  2.7000000E+03  4.0629187E-05
  2.8000000E+03  3.5750538E-05
  2.9000000E+03  3.1577019E-05
  3.0000000E+03  2.7990018E-05
  3.1000000E+03  2.4893599E-05
  3.2000000E+03  2.2209647E-05
  3.3000000E+03  1.9874180E-05
  3.4000000E+03  1.7834504E-05
  3.5000000E+03  1.6046986E-05
  3.6000000E+03  1.4475308E-05
  3.8000000E+03  1.1862868E-05
  4.0000000E+03  9.8075508E-06
  4.2000000E+03  8.1734781E-06
  4.4000000E+03  6.8618127E-06
  4.6000000E+03  5.7996552E-06
  4.8000000E+03  4.9325457E-06
  5.0000000E+03  4.2193415E-06
  5.2500000E+03  3.4971371E-06
  5.5000000E+03  2.9208267E-06
  5.7500000E+03  2.4567027E-06
  5.8750000E+03  2.2586284E-06
  6.0000000E+03  2.0797547E-06
  6.2500000E+03  1.7712098E-06
  6.5000000E+03  1.5168261E-06
  6.7500000E+03  1.3056860E-06
  7.0000000E+03  1.1293432E-06
  7.2500000E+03  9.8120491E-07
  7.5000000E+03  8.5608250E-07
  7.7500000E+03  7.4986120E-07
  8.0000000E+03  6.5925455E-07
  8.2500000E+03  5.8161989E-07
  8.5000000E+03  5.1481858E-07
  8.7500000E+03  4.5710936E-07
  9.0000000E+03  4.0706660E-07
  9.2500000E+03  3.6351693E-07
  9.5000000E+03  3.2548961E-07
  9.7500000E+03  2.9217761E-07
  1.0000000E+04  2.6290697E-07
  1.0250000E+04  2.3711261E-07
  1.0500000E+04  2.1431864E-07
  1.1000000E+04  1.7618342E-07
  1.1500000E+04  1.4595403E-07
  1.2000000E+04  1.2177271E-07
  1.2500000E+04  1.0226671E-07
  1.3000000E+04  8.6409838E-08
  1.3500000E+04  7.3426663E-08
  1.4000000E+04  6.2725177E-08
  1.4500000E+04  5.3849287E-08
  1.5000000E+04  4.6444576E-08
  1.5500000E+04  4.0233355E-08
  1.6000000E+04  3.4996420E-08
  1.6500000E+04  3.0559528E-08
  1.7000000E+04  2.6783247E-08
  1.7500000E+04  2.3555304E-08
  1.8000000E+04  2.0784755E-08
  1.8500000E+04  1.8397521E-08
  1.9000000E+04  1.6332959E-08
  1.9500000E+04  1.4541172E-08
  2.0000000E+04  1.2980907E-08
  2.0500000E+04  1.1617893E-08
  2.1000000E+04  1.0423551E-08
  2.2000000E+04  8.4489842E-09
  2.3000000E+04  6.9076033E-09
  2.4000000E+04  5.6921891E-09
  2.5000000E+04  4.7248836E-09
  2.6000000E+04  3.9484126E-09
  2.7000000E+04  3.3201567E-09
  2.8000000E+04  2.8080669E-09
  2.9000000E+04  2.3877916E-09
  3.0000000E+04  2.0406557E-09
  3.1000000E+04  1.7522130E-09
  3.2000000E+04  1.5111962E-09
  3.3000000E+04  1.3087496E-09
  3.4000000E+04  1.1378609E-09
  3.5000000E+04  9.9293980E-10
  3.6000000E+04  8.6950244E-10
  3.7000000E+04  7.6392966E-10
  3.8000000E+04  6.7328257E-10
  3.9000000E+04  5.9516192E-10
  4.0000000E+04  5.2759971E-10
  4.1000000E+04  4.6897384E-10
  4.2000000E+04  4.1794037E-10
  4.3000000E+04  3.7338098E-10
  4.4000000E+04  3.3436134E-10
  4.6000000E+04  2.6993149E-10
  4.8000000E+04  2.1974386E-10
  5.0000000E+04  1.8027333E-10
  5.1250000E+04  1.5987602E-10
  5.2500000E+04  1.4216563E-10
  5.3750000E+04  1.2674033E-10
  5.5000000E+04  1.1326524E-10
  5.7500000E+04  9.1089768E-11
  5.8750000E+04  8.1955704E-11
  6.0000000E+04  7.3890272E-11
  6.2500000E+04  6.0417273E-11
  6.5000000E+04  4.9766009E-11
  6.7500000E+04  4.1273421E-11
  7.0000000E+04  3.4448213E-11
  7.2500000E+04  2.8922409E-11
  7.5000000E+04  2.4417697E-11
  7.7500000E+04  2.0721666E-11
  8.0000000E+04  1.7670795E-11
  8.2500000E+04  1.5138178E-11
  8.5000000E+04  1.3024553E-11
  8.7500000E+04  1.1251725E-11
  9.0000000E+04  9.7576947E-12
  9.2500000E+04  8.4929794E-12
  9.5000000E+04  7.4178377E-12
  9.7500000E+04  6.5001695E-12
  1.0000000E+05  5.7139126E-12
  1.0250000E+05  5.0377999E-12
  1.0500000E+05  4.4543861E-12
  1.0750000E+05  3.9492951E-12
  1.1000000E+05  3.5106284E-12
  1.1250000E+05  3.1284981E-12
  1.1500000E+05  2.7946538E-12
  1.2000000E+05  2.2452785E-12
  1.2500000E+05  1.8193019E-12
  1.3000000E+05  1.4858000E-12
  1.3500000E+05  1.2223491E-12
  1.4000000E+05  1.0124947E-12
  1.4500000E+05  8.4403069E-13
  1.5000000E+05  7.0780921E-13
  1.5500000E+05  5.9690789E-13
  1.6000000E+05  5.0604215E-13
  1.6500000E+05  4.3114395E-13
  1.7000000E+05  3.6905681E-13
  1.7500000E+05  3.1731340E-13
  1.8000000E+05  2.7397156E-13
  1.8500000E+05  2.3749248E-13
  1.9000000E+05  2.0664938E-13
  1.9500000E+05  1.8045848E-13
  2.0000000E+05  1.5812623E-13
  2.0500000E+05  1.3900920E-13
  2.1000000E+05  1.2258306E-13
  2.1500000E+05  1.0841855E-13
  2.2000000E+05  9.6162498E-14
  2.2500000E+05  8.5523029E-14
  2.3000000E+05  7.6257921E-14
  2.3500000E+05  6.8165399E-14
  2.4000000E+05  6.1076710E-14
  2.4500000E+05  5.4850189E-14
  2.5000000E+05  4.9366445E-14
  2.6000000E+05  4.0238785E-14
  2.7000000E+05  3.3055151E-14
  2.8000000E+05  2.7350738E-14
  2.9000000E+05  2.2783152E-14
  3.0000000E+05  1.9097422E-14
  3.1000000E+05  1.6101739E-14
  3.2000000E+05  1.3650380E-14
  3.3000000E+05  1.1631653E-14
  3.4000000E+05  9.9592640E-15
  3.5000000E+05  8.5660091E-15
  3.6000000E+05  7.3991602E-15
  3.7000000E+05  6.4170521E-15
  3.8000000E+05  5.5865407E-15
  3.9000000E+05  4.8810940E-15
  4.0000000E+05  4.2793405E-15
  4.1000000E+05  3.7639715E-15
  4.2000000E+05  3.3208982E-15
  4.3000000E+05  2.9385940E-15
  4.4000000E+05  2.6075822E-15
  4.5000000E+05  2.3200334E-15
  4.6000000E+05  2.0694525E-15
  4.7000000E+05  1.8504286E-15
  4.8000000E+05  1.6584364E-15
  5.0000000E+05  1.3409439E-15
  5.1250000E+05  1.1791073E-15
  5.2500000E+05  1.0399532E-15
  5.3750000E+05  9.1987246E-16
  5.5000000E+05  8.1589636E-16
  5.7500000E+05  6.4685871E-16
  5.8750000E+05  5.7806243E-16
  6.0000000E+05  5.1776175E-16
  6.2500000E+05  4.1806281E-16
  6.5000000E+05  3.4027796E-16
  6.7500000E+05  2.7901906E-16
  7.0000000E+05  2.3035629E-16
  7.2500000E+05  1.9139045E-16
  7.5000000E+05  1.5995813E-16
  7.7500000E+05  1.3442774E-16
  8.0000000E+05  1.1355663E-16
  8.2500000E+05  9.6390070E-17
  8.5000000E+05  8.2189606E-17
  8.7500000E+05  7.0379656E-17
  9.0000000E+05  6.0508607E-17
  9.2500000E+05  5.2219438E-17
  9.5000000E+05  4.5227772E-17
  9.7500000E+05  3.9305739E-17
  1.0000000E+06  3.4269774E-17
  1.0250000E+06  2.9971208E-17
  1.0500000E+06  2.6288936E-17
  1.0750000E+06  2.3123832E-17
  1.1000000E+06  2.0394376E-17
  1.1250000E+06  1.8033052E-17
  1.1500000E+06  1.5983853E-17
  1.1750000E+06  1.4200258E-17
  1.2000000E+06  1.2643469E-17
  1.2250000E+06  1.1281006E-17
  1.2500000E+06  1.0085833E-17
  1.3000000E+06  8.1103229E-18
  1.3500000E+06  6.5727736E-18
  
  
#  39   9  M5  EION =  1.610000000E+02 eV   293
#  S(0) = 8.652420E+00
  1.5576850E+00  0.0000000E+00
  1.5576850E+02  0.0000000E+00
  1.5576850E+02  1.9927396E-03
  1.6100000E+02  1.9927396E-03
  1.6100272E+02  1.9927396E-03
  1.6122765E+02  1.9888962E-03
  1.6145259E+02  1.9866353E-03
  1.6167752E+02  1.9860485E-03
  1.6190245E+02  1.9872327E-03
  1.6235231E+02  1.9953303E-03
  1.6280218E+02  2.0118079E-03
  1.6370190E+02  2.0737972E-03
  1.6460163E+02  2.1815126E-03
  1.6640109E+02  2.5684160E-03
  1.6730082E+02  2.8623333E-03
  1.6820054E+02  3.2291558E-03
  1.6910027E+02  3.6689359E-03
  1.7000000E+02  4.1776720E-03
  1.7250000E+02  5.8795561E-03
  1.7375000E+02  6.8331301E-03
  1.7500000E+02  7.8168280E-03
  1.7625000E+02  8.8097488E-03
  1.7750000E+02  9.7983795E-03
  1.8000000E+02  1.1736706E-02
  1.8500000E+02  1.5387231E-02
  1.8750000E+02  1.7058533E-02
  1.9000000E+02  1.8588098E-02
  1.9250000E+02  1.9949473E-02
  1.9500000E+02  2.1128995E-02
  1.9750000E+02  2.2127843E-02
  2.0000000E+02  2.2961967E-02
  2.0500000E+02  2.4231396E-02
  2.1000000E+02  2.5135748E-02
  2.1500000E+02  2.5821247E-02
  2.2000000E+02  2.6359762E-02
  2.3000000E+02  2.7049254E-02
  2.4000000E+02  2.7212205E-02
  2.5000000E+02  2.6938129E-02
  2.6000000E+02  2.6397044E-02
  2.7000000E+02  2.5713115E-02
  2.8000000E+02  2.4935068E-02
  2.9000000E+02  2.4074563E-02
  3.0000000E+02  2.3149895E-02
  3.1000000E+02  2.2189253E-02
  3.2000000E+02  2.1225677E-02
  3.4000000E+02  1.9362716E-02
  3.6000000E+02  1.7615309E-02
  3.8000000E+02  1.5984106E-02
  4.0000000E+02  1.4487329E-02
  4.2000000E+02  1.3140317E-02
  4.4000000E+02  1.1930950E-02
  4.6000000E+02  1.0843131E-02
  4.8000000E+02  9.8647609E-03
  5.0000000E+02  8.9882866E-03
  5.2500000E+02  8.0236974E-03
  5.5000000E+02  7.1825836E-03
  5.7500000E+02  6.4456083E-03
  6.0000000E+02  5.7997916E-03
  6.5000000E+02  4.7342404E-03
  6.7500000E+02  4.2936897E-03
  7.0000000E+02  3.9033850E-03
  7.2500000E+02  3.5565684E-03
  7.5000000E+02  3.2476541E-03
  8.0000000E+02  2.7251143E-03
  8.5000000E+02  2.3044416E-03
  9.0000000E+02  1.9623458E-03
  9.5000000E+02  1.6818024E-03
  1.0000000E+03  1.4499665E-03
  1.0500000E+03  1.2570064E-03
  1.1000000E+03  1.0952823E-03
  1.1500000E+03  9.5883645E-04
  1.2000000E+03  8.4305091E-04
  1.2500000E+03  7.4429775E-04
  1.3000000E+03  6.5965994E-04
  1.3500000E+03  5.8677013E-04
  1.4000000E+03  5.2371181E-04
  1.4500000E+03  4.6892703E-04
  1.5000000E+03  4.2114098E-04
  1.6000000E+03  3.4254404E-04
  1.7000000E+03  2.8148287E-04
  1.8000000E+03  2.3345427E-04
  1.9000000E+03  1.9524889E-04
  2.0000000E+03  1.6454470E-04
  2.1000000E+03  1.3963683E-04
  2.2000000E+03  1.1925735E-04
  2.3000000E+03  1.0245134E-04
  2.4000000E+03  8.8491555E-05
  2.5000000E+03  7.6818223E-05
  2.6000000E+03  6.6996243E-05
  2.7000000E+03  5.8684352E-05
  2.8000000E+03  5.1612633E-05
  2.9000000E+03  4.5565891E-05
  3.0000000E+03  4.0371315E-05
  3.1000000E+03  3.5889192E-05
  3.2000000E+03  3.2005816E-05
  3.4000000E+03  2.5679384E-05
  3.6000000E+03  2.0825936E-05
  3.8000000E+03  1.7054335E-05
  4.0000000E+03  1.4089254E-05
  4.2000000E+03  1.1733549E-05
  4.4000000E+03  9.8439236E-06
  4.6000000E+03  8.3147528E-06
  4.8000000E+03  7.0671807E-06
  5.0000000E+03  6.0416713E-06
  5.2500000E+03  5.0039045E-06
  5.5000000E+03  4.1763659E-06
  5.7500000E+03  3.5103720E-06
  5.8750000E+03  3.2262882E-06
  6.0000000E+03  2.9698248E-06
  6.2500000E+03  2.5276467E-06
  6.5000000E+03  2.1633085E-06
  6.7500000E+03  1.8610826E-06
  7.0000000E+03  1.6088081E-06
  7.2500000E+03  1.3969989E-06
  7.5000000E+03  1.2181928E-06
  7.7500000E+03  1.0664756E-06
  8.0000000E+03  9.3712578E-07
  8.2500000E+03  8.2634886E-07
  8.5000000E+03  7.3107542E-07
  8.7500000E+03  6.4880760E-07
  9.0000000E+03  5.7750118E-07
  9.2500000E+03  5.1547446E-07
  9.5000000E+03  4.6133671E-07
  1.0000000E+04  3.7229628E-07
  1.0500000E+04  3.0322364E-07
  1.1000000E+04  2.4905448E-07
  1.1500000E+04  2.0614859E-07
  1.2000000E+04  1.7185303E-07
  1.2500000E+04  1.4420882E-07
  1.3000000E+04  1.2175250E-07
  1.3500000E+04  1.0337896E-07
  1.4000000E+04  8.8245003E-08
  1.4500000E+04  7.5701409E-08
  1.5000000E+04  6.5244000E-08
  1.5500000E+04  5.6477963E-08
  1.6000000E+04  4.9091815E-08
  1.6500000E+04  4.2838100E-08
  1.7000000E+04  3.7518906E-08
  1.7500000E+04  3.2974954E-08
  1.8000000E+04  2.9077296E-08
  1.8500000E+04  2.5720954E-08
  1.9000000E+04  2.2820028E-08
  1.9500000E+04  2.0303883E-08
  2.0000000E+04  1.8114145E-08
  2.0500000E+04  1.6202344E-08
  2.1000000E+04  1.4528083E-08
  2.2000000E+04  1.1762348E-08
  2.3000000E+04  9.6057167E-09
  2.4000000E+04  7.9069519E-09
  2.5000000E+04  6.5563415E-09
  2.6000000E+04  5.4732523E-09
  2.7000000E+04  4.5977391E-09
  2.8000000E+04  3.8847669E-09
  2.9000000E+04  3.3001473E-09
  3.0000000E+04  2.8176840E-09
  3.1000000E+04  2.4171309E-09
  3.2000000E+04  2.0827107E-09
  3.3000000E+04  1.8020320E-09
  3.4000000E+04  1.5652909E-09
  3.5000000E+04  1.3646779E-09
  3.6000000E+04  1.1939334E-09
  3.7000000E+04  1.0480088E-09
  3.8000000E+04  9.2280697E-10
  3.9000000E+04  8.1498550E-10
  4.0000000E+04  7.2180450E-10
  4.1000000E+04  6.4100711E-10
  4.2000000E+04  5.7072453E-10
  4.3000000E+04  5.0940255E-10
  4.4000000E+04  4.5574336E-10
  4.6000000E+04  3.6723565E-10
  4.8000000E+04  2.9839439E-10
  5.0000000E+04  2.4433426E-10
  5.1250000E+04  2.1643207E-10
  5.2500000E+04  1.9222838E-10
  5.3750000E+04  1.7116765E-10
  5.5000000E+04  1.5278723E-10
  5.7500000E+04  1.2258187E-10
  6.0000000E+04  9.9199513E-11
  6.2500000E+04  8.0918688E-11
  6.5000000E+04  6.6494426E-11
  6.6250000E+04  6.0433608E-11
  6.7500000E+04  5.5015583E-11
  7.0000000E+04  4.5808064E-11
  7.2500000E+04  3.8367656E-11
  7.5000000E+04  3.2313554E-11
  7.7500000E+04  2.7355589E-11
  8.0000000E+04  2.3270709E-11
  8.2500000E+04  1.9886040E-11
  8.5000000E+04  1.7066578E-11
  8.7500000E+04  1.4706130E-11
  9.0000000E+04  1.2720611E-11
  9.2500000E+04  1.1043007E-11
  9.5000000E+04  9.6195684E-12
  9.7500000E+04  8.4069410E-12
  1.0000000E+05  7.3699701E-12
  1.0250000E+05  6.4800051E-12
  1.0500000E+05  5.7135751E-12
  1.0750000E+05  5.0513633E-12
  1.1000000E+05  4.4774024E-12
  1.1250000E+05  3.9784384E-12
  1.1500000E+05  3.5434261E-12
  1.2000000E+05  2.8297772E-12
  1.2500000E+05  2.2788014E-12
  1.3000000E+05  1.8493319E-12
  1.3500000E+05  1.5115967E-12
  1.4000000E+05  1.2438095E-12
  1.4500000E+05  1.0298531E-12
  1.5000000E+05  8.5768154E-13
  1.5500000E+05  7.1820552E-13
  1.6000000E+05  6.0450597E-13
  1.6500000E+05  5.1127214E-13
  1.7000000E+05  4.3439519E-13
  1.7500000E+05  3.7067283E-13
  1.8000000E+05  3.1759226E-13
  1.8500000E+05  2.7316874E-13
  1.9000000E+05  2.3582482E-13
  1.9500000E+05  2.0429947E-13
  2.0000000E+05  1.7757890E-13
  2.0500000E+05  1.5484384E-13
  2.1000000E+05  1.3542900E-13
  2.1500000E+05  1.1879159E-13
  2.2000000E+05  1.0448669E-13
  2.2500000E+05  9.2148009E-14
  2.3000000E+05  8.1472759E-14
  2.3500000E+05  7.2209626E-14
  2.4000000E+05  6.4149235E-14
  2.4500000E+05  5.7116507E-14
  2.5000000E+05  5.0964486E-14
  2.6000000E+05  4.0826769E-14
  2.7000000E+05  3.2957855E-14
  2.8000000E+05  2.6796202E-14
  2.9000000E+05  2.1931874E-14
  3.0000000E+05  1.8062397E-14
  3.1000000E+05  1.4962345E-14
  3.2000000E+05  1.2462087E-14
  3.3000000E+05  1.0432873E-14
  3.4000000E+05  8.7762128E-15
  3.5000000E+05  7.4161801E-15
  3.6000000E+05  6.2938106E-15
  3.7000000E+05  5.3629902E-15
  3.8000000E+05  4.5874143E-15
  3.9000000E+05  3.9383239E-15
  4.0000000E+05  3.3928030E-15
  4.1000000E+05  2.9324902E-15
  4.2000000E+05  2.5425966E-15
  4.3000000E+05  2.2111508E-15
  4.4000000E+05  1.9284158E-15
  4.5000000E+05  1.6864357E-15
  4.6000000E+05  1.4786818E-15
  4.7000000E+05  1.2997739E-15
  4.8000000E+05  1.1452605E-15
  5.0000000E+05  8.9524607E-16
  5.1250000E+05  7.7088506E-16
  5.2500000E+05  6.6590951E-16
  5.3750000E+05  5.7697426E-16
  5.5000000E+05  5.0136594E-16
  5.6250000E+05  4.3687380E-16
  5.7500000E+05  3.8168866E-16
  5.8750000E+05  3.3432367E-16
  6.0000000E+05  2.9355202E-16
  6.1250000E+05  2.5835760E-16
  6.2500000E+05  2.2789569E-16
  6.3750000E+05  2.0146156E-16
  6.5000000E+05  1.7846542E-16
  6.6250000E+05  1.5841212E-16
  6.7500000E+05  1.4088464E-16
  7.0000000E+05  1.1205187E-16
  7.2500000E+05  8.9742637E-17
  7.5000000E+05  7.2344015E-17
  7.7500000E+05  5.8674587E-17
  8.0000000E+05  4.7860924E-17
  8.2500000E+05  3.9251399E-17
  8.5000000E+05  3.2355189E-17
  8.7500000E+05  2.6799663E-17
  9.0000000E+05  2.2299588E-17
  9.2500000E+05  1.8635320E-17
  9.5000000E+05  1.5636830E-17
  9.7500000E+05  1.3171646E-17
  1.0000000E+06  1.1136059E-17
  1.0250000E+06  9.4483818E-18
  1.0500000E+06  8.0437141E-18
  1.0750000E+06  6.8702333E-18
  1.1000000E+06  5.8863570E-18
  1.1250000E+06  5.0584462E-18
  1.1500000E+06  4.3592812E-18
  1.1750000E+06  3.7668359E-18
  1.2000000E+06  3.2632037E-18
  1.2250000E+06  2.8337641E-18
  1.2500000E+06  2.4666440E-18
  1.2750000E+06  2.1521534E-18
  1.3000000E+06  1.8821939E-18
  1.3250000E+06  1.6499777E-18
  1.3500000E+06  1.4498084E-18
  
  
#  39  10  N1  EION =  4.800000000E+01 eV   257
#  S(0) = 5.430148E-01
  4.3281032E-01  0.0000000E+00
  4.3281032E+01  0.0000000E+00
  4.3281032E+01  1.4745596E-03
  4.8000000E+01  1.4745596E-03
  4.8002721E+01  1.4745596E-03
  4.8702449E+01  1.4995261E-03
  4.9402177E+01  1.5237041E-03
  5.0101905E+01  1.5470997E-03
  5.0801633E+01  1.5697308E-03
  5.2201088E+01  1.6128086E-03
  5.3600544E+01  1.6531797E-03
  5.5000000E+01  1.6910698E-03
  5.7500000E+01  1.7530813E-03
  6.0000000E+01  1.8081977E-03
  6.5000000E+01  1.8977315E-03
  6.7500000E+01  1.9317030E-03
  7.0000000E+01  1.9582002E-03
  7.2500000E+01  1.9771841E-03
  7.5000000E+01  1.9888131E-03
  8.0000000E+01  1.9916270E-03
  8.5000000E+01  1.9714342E-03
  9.0000000E+01  1.9344011E-03
  9.5000000E+01  1.8865705E-03
  1.0000000E+02  1.8328797E-03
  1.0500000E+02  1.7768098E-03
  1.1000000E+02  1.7204866E-03
  1.1500000E+02  1.6650189E-03
  1.2000000E+02  1.6108455E-03
  1.2500000E+02  1.5580331E-03
  1.3000000E+02  1.5065297E-03
  1.3500000E+02  1.4562597E-03
  1.4000000E+02  1.4072140E-03
  1.4500000E+02  1.3594644E-03
  1.5000000E+02  1.3131066E-03
  1.6000000E+02  1.2251635E-03
  1.7000000E+02  1.1442420E-03
  1.8000000E+02  1.0705792E-03
  1.9000000E+02  1.0037272E-03
  2.0000000E+02  9.4287096E-04
  2.1000000E+02  8.8715564E-04
  2.2000000E+02  8.3590032E-04
  2.3000000E+02  7.8860428E-04
  2.4000000E+02  7.4498500E-04
  2.5000000E+02  7.0478786E-04
  2.6000000E+02  6.6777874E-04
  2.7000000E+02  6.3371766E-04
  2.8000000E+02  6.0230967E-04
  2.9000000E+02  5.7325294E-04
  3.0000000E+02  5.4628945E-04
  3.1000000E+02  5.2119338E-04
  3.2000000E+02  4.9777095E-04
  3.4000000E+02  4.5537064E-04
  3.6000000E+02  4.1824879E-04
  3.8000000E+02  3.8565928E-04
  4.0000000E+02  3.5689307E-04
  4.2000000E+02  3.3133169E-04
  4.4000000E+02  3.0845105E-04
  4.6000000E+02  2.8788146E-04
  4.8000000E+02  2.6936609E-04
  5.0000000E+02  2.5266524E-04
  5.2500000E+02  2.3396952E-04
  5.5000000E+02  2.1732783E-04
  5.7500000E+02  2.0244055E-04
  6.0000000E+02  1.8907027E-04
  6.5000000E+02  1.6611872E-04
  6.7500000E+02  1.5622868E-04
  7.0000000E+02  1.4722312E-04
  7.2500000E+02  1.3899383E-04
  7.5000000E+02  1.3144967E-04
  8.0000000E+02  1.1812908E-04
  8.5000000E+02  1.0678001E-04
  9.0000000E+02  9.7024519E-05
  9.5000000E+02  8.8567979E-05
  1.0000000E+03  8.1183750E-05
  1.0500000E+03  7.4694194E-05
  1.1000000E+03  6.8959065E-05
  1.1500000E+03  6.3865423E-05
  1.2000000E+03  5.9319603E-05
  1.2500000E+03  5.5243257E-05
  1.3000000E+03  5.1571948E-05
  1.3500000E+03  4.8252963E-05
  1.4000000E+03  4.5242371E-05
  1.4500000E+03  4.2502928E-05
  1.5000000E+03  4.0002835E-05
  1.6000000E+03  3.5615480E-05
  1.7000000E+03  3.1904155E-05
  1.8000000E+03  2.8736079E-05
  1.9000000E+03  2.6009911E-05
  2.0000000E+03  2.3647202E-05
  2.1000000E+03  2.1586226E-05
  2.2000000E+03  1.9777848E-05
  2.3000000E+03  1.8182563E-05
  2.4000000E+03  1.6768335E-05
  2.5000000E+03  1.5508936E-05
  2.6000000E+03  1.4382702E-05
  2.7000000E+03  1.3371598E-05
  2.8000000E+03  1.2460543E-05
  2.9000000E+03  1.1636843E-05
  3.0000000E+03  1.0889750E-05
  3.1000000E+03  1.0210120E-05
  3.2000000E+03  9.5901277E-06
  3.4000000E+03  8.5030450E-06
  3.6000000E+03  7.5848475E-06
  3.8000000E+03  6.8025197E-06
  4.0000000E+03  6.1307255E-06
  4.2000000E+03  5.5497588E-06
  4.4000000E+03  5.0441078E-06
  4.6000000E+03  4.6014381E-06
  4.8000000E+03  4.2118450E-06
  5.0000000E+03  3.8672920E-06
  5.2500000E+03  3.4900353E-06
  5.5000000E+03  3.1625907E-06
  5.7500000E+03  2.8767163E-06
  6.0000000E+03  2.6258018E-06
  6.5000000E+03  2.2084053E-06
  6.7500000E+03  2.0339432E-06
  7.0000000E+03  1.8781147E-06
  7.2500000E+03  1.7384232E-06
  7.5000000E+03  1.6127712E-06
  7.7500000E+03  1.4993870E-06
  8.0000000E+03  1.3967663E-06
  8.2500000E+03  1.3036251E-06
  8.5000000E+03  1.2188625E-06
  9.0000000E+03  1.0708119E-06
  9.5000000E+03  9.4645625E-07
  1.0000000E+04  8.4112766E-07
  1.0500000E+04  7.5123916E-07
  1.1000000E+04  6.7399982E-07
  1.1500000E+04  6.0721380E-07
  1.2000000E+04  5.4913548E-07
  1.2500000E+04  4.9836352E-07
  1.3000000E+04  4.5376315E-07
  1.3500000E+04  4.1440800E-07
  1.4000000E+04  3.7953624E-07
  1.4500000E+04  3.4851717E-07
  1.5000000E+04  3.2082524E-07
  1.5500000E+04  2.9601979E-07
  1.6000000E+04  2.7372932E-07
  1.6500000E+04  2.5363905E-07
  1.7000000E+04  2.3548088E-07
  1.7500000E+04  2.1902543E-07
  1.8000000E+04  2.0407558E-07
  1.8500000E+04  1.9046131E-07
  1.9000000E+04  1.7803534E-07
  2.0000000E+04  1.5625262E-07
  2.1000000E+04  1.3788569E-07
  2.2000000E+04  1.2228645E-07
  2.3000000E+04  1.0894988E-07
  2.4000000E+04  9.7478291E-08
  2.5000000E+04  8.7555485E-08
  2.6000000E+04  7.8927798E-08
  2.7000000E+04  7.1390075E-08
  2.8000000E+04  6.4775141E-08
  2.9000000E+04  5.8945816E-08
  3.0000000E+04  5.3788782E-08
  3.1000000E+04  4.9209846E-08
  3.2000000E+04  4.5130238E-08
  3.3000000E+04  4.1483729E-08
  3.4000000E+04  3.8214391E-08
  3.5000000E+04  3.5274768E-08
  3.6000000E+04  3.2624427E-08
  3.7000000E+04  3.0228756E-08
  3.8000000E+04  2.8058004E-08
  3.9000000E+04  2.6086495E-08
  4.0000000E+04  2.4291989E-08
  4.2000000E+04  2.1159131E-08
  4.4000000E+04  1.8532408E-08
  4.6000000E+04  1.6314206E-08
  4.8000000E+04  1.4428660E-08
  5.0000000E+04  1.2816169E-08
  5.1250000E+04  1.1925601E-08
  5.2500000E+04  1.1113470E-08
  5.3750000E+04  1.0371419E-08
  5.5000000E+04  9.6921315E-09
  5.7500000E+04  8.4969348E-09
  5.8750000E+04  7.9703858E-09
  6.0000000E+04  7.4851266E-09
  6.2500000E+04  6.6232530E-09
  6.5000000E+04  5.8848844E-09
  6.7500000E+04  5.2489581E-09
  7.0000000E+04  4.6985528E-09
  7.2500000E+04  4.2199736E-09
  7.5000000E+04  3.8020574E-09
  7.7500000E+04  3.4356438E-09
  8.0000000E+04  3.1131684E-09
  8.2500000E+04  2.8283488E-09
  8.5000000E+04  2.5759409E-09
  8.7500000E+04  2.3515457E-09
  9.0000000E+04  2.1514564E-09
  9.2500000E+04  1.9725350E-09
  9.5000000E+04  1.8121119E-09
  9.7500000E+04  1.6679071E-09
  1.0000000E+05  1.5379654E-09
  1.0250000E+05  1.4206039E-09
  1.0500000E+05  1.3143697E-09
  1.0750000E+05  1.2180043E-09
  1.1000000E+05  1.1304139E-09
  1.1250000E+05  1.0506458E-09
  1.1500000E+05  9.7786708E-10
  1.2000000E+05  8.5044518E-10
  1.2500000E+05  7.4329622E-10
  1.3000000E+05  6.5263681E-10
  1.3500000E+05  5.7548904E-10
  1.4000000E+05  5.0948853E-10
  1.4500000E+05  4.5274345E-10
  1.5000000E+05  4.0372879E-10
  1.5500000E+05  3.6120657E-10
  1.6000000E+05  3.2416550E-10
  1.6500000E+05  2.9177447E-10
  1.7000000E+05  2.6334653E-10
  1.7500000E+05  2.3831089E-10
  1.8000000E+05  2.1619119E-10
  1.8500000E+05  1.9658776E-10
  1.9000000E+05  1.7916364E-10
  1.9500000E+05  1.6363353E-10
  2.0000000E+05  1.4975487E-10
  2.0500000E+05  1.3732070E-10
  2.1000000E+05  1.2615377E-10
  2.1500000E+05  1.1610178E-10
  2.2000000E+05  1.0703342E-10
  2.2500000E+05  9.8835174E-11
  2.3000000E+05  9.1408548E-11
  2.3500000E+05  8.4667851E-11
  2.4000000E+05  7.8538311E-11
  2.4500000E+05  7.2954510E-11
  2.5000000E+05  6.7859085E-11
  2.6000000E+05  5.8937627E-11
  2.7000000E+05  5.1437580E-11
  2.8000000E+05  4.5095406E-11
  2.9000000E+05  3.9702924E-11
  3.0000000E+05  3.5094377E-11
  3.1000000E+05  3.1136813E-11
  3.2000000E+05  2.7722867E-11
  3.3000000E+05  2.4765287E-11
  3.4000000E+05  2.2192732E-11
  3.5000000E+05  1.9946550E-11
  3.6000000E+05  1.7978279E-11
  3.7000000E+05  1.6247655E-11
  3.8000000E+05  1.4721056E-11
  3.9000000E+05  1.3370277E-11
  4.0000000E+05  1.2171536E-11
  4.1000000E+05  1.1104707E-11
  4.2000000E+05  1.0152708E-11
  4.3000000E+05  9.3009897E-12
  4.4000000E+05  8.5371128E-12
  4.5000000E+05  7.8504200E-12
  4.6000000E+05  7.2317367E-12
  4.7000000E+05  6.6731349E-12
  4.8000000E+05  6.1677428E-12
  5.0000000E+05  5.2934459E-12
  5.1250000E+05  4.8254477E-12
  5.2500000E+05  4.4083116E-12
  5.3750000E+05  4.0355078E-12
  5.5000000E+05  3.7014706E-12
  5.7500000E+05  3.1314389E-12
  5.8750000E+05  2.8878860E-12
  6.0000000E+05  2.6677668E-12
  
  
#  39  11  N2  EION =  3.000000000E+01 eV   301
#  S(0) = 2.186538E+00
  1.5000000E-01  0.0000000E+00
  1.5000000E+01  0.0000000E+00
  1.5000000E+01  9.4815190E-02
  3.0000000E+01  9.4815190E-02
  3.0000000E+01  3.5110134E-02
  3.0002721E+01  3.5110134E-02
  3.0102653E+01  3.4836428E-02
  3.0202585E+01  3.4557849E-02
  3.0302517E+01  3.4275204E-02
  3.0402449E+01  3.3989216E-02
  3.0602313E+01  3.3409685E-02
  3.0802177E+01  3.2823588E-02
  3.1201905E+01  3.1644740E-02
  3.1601633E+01  3.0472590E-02
  3.2401088E+01  2.8193953E-02
  3.3200544E+01  2.6040921E-02
  3.4000000E+01  2.4031341E-02
  3.6000000E+01  1.9632770E-02
  3.8000000E+01  1.6049339E-02
  4.0000000E+01  1.3154108E-02
  4.2000000E+01  1.0827866E-02
  4.3000000E+01  9.8447512E-03
  4.4000000E+01  8.9657235E-03
  4.5000000E+01  8.1799694E-03
  4.6000000E+01  7.4775849E-03
  4.7000000E+01  6.8495900E-03
  4.8000000E+01  6.2877957E-03
  4.9000000E+01  5.7848992E-03
  5.0000000E+01  5.3342936E-03
  5.1250000E+01  4.8357321E-03
  5.2500000E+01  4.3997325E-03
  5.3750000E+01  4.0176916E-03
  5.5000000E+01  3.6822039E-03
  5.7500000E+01  3.1266064E-03
  5.8750000E+01  2.8964992E-03
  6.0000000E+01  2.6927544E-03
  6.1250000E+01  2.5119945E-03
  6.2500000E+01  2.3513546E-03
  6.3750000E+01  2.2083849E-03
  6.5000000E+01  2.0809478E-03
  6.7500000E+01  1.8655988E-03
  7.0000000E+01  1.6933892E-03
  7.2500000E+01  1.5552015E-03
  7.5000000E+01  1.4440514E-03
  7.7500000E+01  1.3543929E-03
  8.0000000E+01  1.2819279E-03
  8.2500000E+01  1.2231554E-03
  8.5000000E+01  1.1752946E-03
  8.7500000E+01  1.1361497E-03
  9.0000000E+01  1.1038834E-03
  9.2500000E+01  1.0770828E-03
  9.5000000E+01  1.0546051E-03
  9.7500000E+01  1.0355259E-03
  1.0000000E+02  1.0191210E-03
  1.0250000E+02  1.0048256E-03
  1.0500000E+02  9.9219317E-04
  1.1000000E+02  9.7055304E-04
  1.1500000E+02  9.5219369E-04
  1.2000000E+02  9.3584859E-04
  1.2500000E+02  9.2071904E-04
  1.3000000E+02  9.0627918E-04
  1.3500000E+02  8.9218605E-04
  1.4000000E+02  8.7821470E-04
  1.4500000E+02  8.6423378E-04
  1.5000000E+02  8.5019000E-04
  1.6000000E+02  8.2186397E-04
  1.7000000E+02  7.9346247E-04
  1.8000000E+02  7.6531066E-04
  1.9000000E+02  7.3767220E-04
  2.0000000E+02  7.1065801E-04
  2.1000000E+02  6.8431540E-04
  2.2000000E+02  6.5870073E-04
  2.3000000E+02  6.3386875E-04
  2.4000000E+02  6.0992558E-04
  2.5000000E+02  5.8696579E-04
  2.6000000E+02  5.6502881E-04
  2.7000000E+02  5.4411382E-04
  2.8000000E+02  5.2419847E-04
  2.9000000E+02  5.0521606E-04
  3.0000000E+02  4.8709007E-04
  3.1000000E+02  4.6975873E-04
  3.2000000E+02  4.5319116E-04
  3.4000000E+02  4.2225514E-04
  3.6000000E+02  3.9408938E-04
  3.8000000E+02  3.6850022E-04
  4.0000000E+02  3.4520991E-04
  4.2000000E+02  3.2389372E-04
  4.4000000E+02  3.0432515E-04
  4.6000000E+02  2.8636757E-04
  4.8000000E+02  2.6988544E-04
  5.0000000E+02  2.5472685E-04
  5.2500000E+02  2.3742887E-04
  5.5000000E+02  2.2174716E-04
  5.7500000E+02  2.0748238E-04
  6.0000000E+02  1.9447039E-04
  6.5000000E+02  1.7170290E-04
  6.7500000E+02  1.6172533E-04
  7.0000000E+02  1.5254752E-04
  7.2500000E+02  1.4408250E-04
  7.5000000E+02  1.3625892E-04
  8.0000000E+02  1.2230558E-04
  8.5000000E+02  1.1027981E-04
  9.0000000E+02  9.9841817E-05
  9.5000000E+02  9.0723605E-05
  1.0000000E+03  8.2714881E-05
  1.0500000E+03  7.5646588E-05
  1.1000000E+03  6.9381982E-05
  1.1500000E+03  6.3807838E-05
  1.2000000E+03  5.8828128E-05
  1.2500000E+03  5.4362202E-05
  1.3000000E+03  5.0343083E-05
  1.3500000E+03  4.6715227E-05
  1.4000000E+03  4.3431456E-05
  1.4500000E+03  4.0451349E-05
  1.5000000E+03  3.7740122E-05
  1.6000000E+03  3.3008108E-05
  1.7000000E+03  2.9039223E-05
  1.8000000E+03  2.5683922E-05
  1.9000000E+03  2.2827147E-05
  2.0000000E+03  2.0379194E-05
  2.1000000E+03  1.8269076E-05
  2.2000000E+03  1.6440114E-05
  2.3000000E+03  1.4846772E-05
  2.4000000E+03  1.3452215E-05
  2.5000000E+03  1.2226340E-05
  2.6000000E+03  1.1144329E-05
  2.7000000E+03  1.0185602E-05
  2.8000000E+03  9.3330320E-06
  2.9000000E+03  8.5722949E-06
  3.0000000E+03  7.8913411E-06
  3.1000000E+03  7.2799767E-06
  3.2000000E+03  6.7295312E-06
  3.3000000E+03  6.2325914E-06
  3.4000000E+03  5.7828046E-06
  3.5000000E+03  5.3747068E-06
  3.6000000E+03  5.0035799E-06
  3.8000000E+03  4.3564157E-06
  4.0000000E+03  3.8145299E-06
  4.2000000E+03  3.3574219E-06
  4.4000000E+03  2.9692099E-06
  4.6000000E+03  2.6374565E-06
  4.8000000E+03  2.3523267E-06
  5.0000000E+03  2.1059692E-06
  5.2500000E+03  1.8430403E-06
  5.5000000E+03  1.6211231E-06
  5.7500000E+03  1.4326022E-06
  5.8750000E+03  1.3489433E-06
  6.0000000E+03  1.2714934E-06
  6.2500000E+03  1.1330481E-06
  6.5000000E+03  1.0134651E-06
  6.7500000E+03  9.0967811E-07
  7.0000000E+03  8.1919644E-07
  7.2500000E+03  7.3998259E-07
  7.5000000E+03  6.7035942E-07
  7.7500000E+03  6.0893865E-07
  8.0000000E+03  5.5456446E-07
  8.2500000E+03  5.0626925E-07
  8.5000000E+03  4.6323944E-07
  8.7500000E+03  4.2478772E-07
  9.0000000E+03  3.9033077E-07
  9.2500000E+03  3.5937148E-07
  9.5000000E+03  3.3148454E-07
  9.7500000E+03  3.0630470E-07
  1.0000000E+04  2.8351715E-07
  1.0250000E+04  2.6284962E-07
  1.0500000E+04  2.4406584E-07
  1.1000000E+04  2.1135291E-07
  1.1500000E+04  1.8402420E-07
  1.2000000E+04  1.6103649E-07
  1.2500000E+04  1.4157758E-07
  1.3000000E+04  1.2500909E-07
  1.3500000E+04  1.1082482E-07
  1.4000000E+04  9.8620089E-08
  1.4500000E+04  8.8068897E-08
  1.5000000E+04  7.8906799E-08
  1.5500000E+04  7.0917836E-08
  1.6000000E+04  6.3924577E-08
  1.6500000E+04  5.7780403E-08
  1.7000000E+04  5.2363476E-08
  1.7500000E+04  4.7572035E-08
  1.8000000E+04  4.3320675E-08
  1.8500000E+04  3.9537395E-08
  1.9000000E+04  3.6161224E-08
  1.9500000E+04  3.3140324E-08
  2.0000000E+04  3.0430446E-08
  2.0500000E+04  2.7993684E-08
  2.1000000E+04  2.5797445E-08
  2.1500000E+04  2.3813614E-08
  2.2000000E+04  2.2017859E-08
  2.2500000E+04  2.0389054E-08
  2.3000000E+04  1.8908807E-08
  2.4000000E+04  1.6331754E-08
  2.5000000E+04  1.4180592E-08
  2.6000000E+04  1.2373203E-08
  2.7000000E+04  1.0845441E-08
  2.8000000E+04  9.5467598E-09
  2.9000000E+04  8.4369976E-09
  3.0000000E+04  7.4840037E-09
  3.1000000E+04  6.6618583E-09
  3.2000000E+04  5.9495232E-09
  3.3000000E+04  5.3298153E-09
  3.4000000E+04  4.7886186E-09
  3.5000000E+04  4.3142723E-09
  3.6000000E+04  3.8970928E-09
  3.7000000E+04  3.5289987E-09
  3.8000000E+04  3.2032138E-09
  3.9000000E+04  2.9140309E-09
  4.0000000E+04  2.6566235E-09
  4.1000000E+04  2.4268932E-09
  4.2000000E+04  2.2213460E-09
  4.3000000E+04  2.0369926E-09
  4.4000000E+04  1.8712663E-09
  4.5000000E+04  1.7219568E-09
  4.6000000E+04  1.5871538E-09
  4.7000000E+04  1.4652015E-09
  4.8000000E+04  1.3546605E-09
  5.0000000E+04  1.1629515E-09
  5.1250000E+04  1.0600839E-09
  5.2500000E+04  9.6825493E-10
  5.3750000E+04  8.8607769E-10
  5.5000000E+04  8.1236424E-10
  5.7500000E+04  6.8638528E-10
  5.8750000E+04  6.3247800E-10
  6.0000000E+04  5.8371122E-10
  6.1250000E+04  5.3951039E-10
  6.2500000E+04  4.9937432E-10
  6.3750000E+04  4.6286472E-10
  6.5000000E+04  4.2959734E-10
  6.7500000E+04  3.7147865E-10
  7.0000000E+04  3.2276797E-10
  7.2500000E+04  2.8170466E-10
  7.5000000E+04  2.4689981E-10
  7.7500000E+04  2.1724927E-10
  8.0000000E+04  1.9186893E-10
  8.2500000E+04  1.7004613E-10
  8.5000000E+04  1.5120270E-10
  8.7500000E+04  1.3486680E-10
  9.0000000E+04  1.2065122E-10
  9.2500000E+04  1.0823652E-10
  9.5000000E+04  9.7357760E-11
  9.7500000E+04  8.7794172E-11
  1.0000000E+05  7.9360996E-11
  1.0250000E+05  7.1902937E-11
  1.0500000E+05  6.5288896E-11
  1.0750000E+05  5.9407775E-11
  1.1000000E+05  5.4165073E-11
  1.1250000E+05  4.9480137E-11
  1.1500000E+05  4.5283891E-11
  1.1750000E+05  4.1516974E-11
  1.2000000E+05  3.8128221E-11
  1.2250000E+05  3.5073393E-11
  1.2500000E+05  3.2314145E-11
  1.2750000E+05  2.9817139E-11
  1.3000000E+05  2.7553317E-11
  1.3250000E+05  2.5497283E-11
  1.3500000E+05  2.3626787E-11
  1.4000000E+05  2.0366598E-11
  1.4500000E+05  1.7642729E-11
  1.5000000E+05  1.5353641E-11
  1.5500000E+05  1.3419390E-11
  1.6000000E+05  1.1776562E-11
  1.6500000E+05  1.0374499E-11
  1.7000000E+05  9.1724578E-12
  1.7500000E+05  8.1374617E-12
  1.8000000E+05  7.2426663E-12
  1.8500000E+05  6.4660948E-12
  1.9000000E+05  5.7896586E-12
  1.9500000E+05  5.1983948E-12
  2.0000000E+05  4.6798681E-12
  2.0500000E+05  4.2236962E-12
  2.1000000E+05  3.8211736E-12
  2.1500000E+05  3.4649704E-12
  2.2000000E+05  3.1488907E-12
  2.2500000E+05  2.8676775E-12
  2.3000000E+05  2.6168546E-12
  2.3500000E+05  2.3925976E-12
  2.4000000E+05  2.1916282E-12
  2.4500000E+05  2.0111273E-12
  2.5000000E+05  1.8486639E-12
  2.5500000E+05  1.7021348E-12
  2.6000000E+05  1.5697157E-12
  2.6500000E+05  1.4498198E-12
  2.7000000E+05  1.3410632E-12
  2.7500000E+05  1.2422363E-12
  2.8000000E+05  1.1522788E-12
  2.8500000E+05  1.0702597E-12
  2.9000000E+05  9.9535921E-13
  3.0000000E+05  8.6410442E-13
  3.1000000E+05  7.5366945E-13
  3.2000000E+05  6.6023613E-13
  3.3000000E+05  5.8077327E-13
  3.4000000E+05  5.1285925E-13
  3.5000000E+05  4.5454670E-13
  3.6000000E+05  4.0426194E-13
  3.7000000E+05  3.6072357E-13
  3.8000000E+05  3.2288099E-13
  3.9000000E+05  2.8986810E-13
  4.0000000E+05  2.6096337E-13
  4.1000000E+05  2.3556483E-13
  4.2000000E+05  2.1317152E-13
  4.3000000E+05  1.9336457E-13
  
  
#  39  12  N3  EION =  2.900000000E+01 eV   303
#  S(0) = 5.196737E+00
  1.4500000E-01  0.0000000E+00
  1.4500000E+01  0.0000000E+00
  1.4500000E+01  2.5167384E-01
  2.9000000E+01  2.5167384E-01
  2.9000000E+01  7.1594416E-02
  2.9002721E+01  7.1594416E-02
  2.9127653E+01  7.0787485E-02
  2.9252585E+01  6.9970378E-02
  2.9377517E+01  6.9146005E-02
  2.9502449E+01  6.8316866E-02
  2.9752313E+01  6.6652531E-02
  3.0002177E+01  6.4991074E-02
  3.0501905E+01  6.1714291E-02
  3.1001633E+01  5.8538365E-02
  3.2001088E+01  5.2580581E-02
  3.3000544E+01  4.7191208E-02
  3.4000000E+01  4.2356222E-02
  3.6000000E+01  3.4175543E-02
  3.8000000E+01  2.7681368E-02
  3.9000000E+01  2.4962041E-02
  4.0000000E+01  2.2545774E-02
  4.1000000E+01  2.0400064E-02
  4.2000000E+01  1.8495371E-02
  4.4000000E+01  1.5304711E-02
  4.5000000E+01  1.3972744E-02
  4.6000000E+01  1.2789641E-02
  4.7000000E+01  1.1737906E-02
  4.8000000E+01  1.0802142E-02
  5.0000000E+01  9.2251363E-03
  5.1250000E+01  8.4064749E-03
  5.2500000E+01  7.6940914E-03
  5.3750000E+01  7.0727335E-03
  5.5000000E+01  6.5294648E-03
  5.7500000E+01  5.6352054E-03
  5.8750000E+01  5.2671209E-03
  6.0000000E+01  4.9424698E-03
  6.1250000E+01  4.6555832E-03
  6.2500000E+01  4.4016538E-03
  6.3750000E+01  4.1765544E-03
  6.5000000E+01  3.9767297E-03
  6.7500000E+01  3.6410842E-03
  7.0000000E+01  3.3748770E-03
  7.2500000E+01  3.1629157E-03
  7.5000000E+01  2.9936270E-03
  7.7500000E+01  2.8577884E-03
  8.0000000E+01  2.7483589E-03
  8.2500000E+01  2.6595348E-03
  8.5000000E+01  2.5868788E-03
  8.7500000E+01  2.5268061E-03
  9.0000000E+01  2.4764567E-03
  9.2500000E+01  2.4336307E-03
  9.5000000E+01  2.3965941E-03
  1.0000000E+02  2.3347325E-03
  1.0500000E+02  2.2833834E-03
  1.1000000E+02  2.2381016E-03
  1.1500000E+02  2.1963494E-03
  1.2000000E+02  2.1565831E-03
  1.2500000E+02  2.1178917E-03
  1.3000000E+02  2.0796973E-03
  1.3500000E+02  2.0416565E-03
  1.4000000E+02  2.0035659E-03
  1.4500000E+02  1.9653696E-03
  1.5000000E+02  1.9271045E-03
  1.6000000E+02  1.8507090E-03
  1.7000000E+02  1.7754409E-03
  1.8000000E+02  1.7021906E-03
  1.9000000E+02  1.6315102E-03
  2.0000000E+02  1.5635137E-03
  2.1000000E+02  1.4981769E-03
  2.2000000E+02  1.4354893E-03
  2.3000000E+02  1.3754516E-03
  2.4000000E+02  1.3181949E-03
  2.5000000E+02  1.2638146E-03
  2.6000000E+02  1.2122966E-03
  2.7000000E+02  1.1635562E-03
  2.8000000E+02  1.1174688E-03
  2.9000000E+02  1.0738191E-03
  3.0000000E+02  1.0323898E-03
  3.1000000E+02  9.9300540E-04
  3.2000000E+02  9.5556189E-04
  3.4000000E+02  8.8614974E-04
  3.6000000E+02  8.2349524E-04
  3.8000000E+02  7.6699684E-04
  4.0000000E+02  7.1590697E-04
  4.2000000E+02  6.6942959E-04
  4.4000000E+02  6.2700728E-04
  4.6000000E+02  5.8827731E-04
  4.8000000E+02  5.5289093E-04
  5.0000000E+02  5.2048194E-04
  5.2500000E+02  4.8366143E-04
  5.5000000E+02  4.5043263E-04
  5.7500000E+02  4.2033157E-04
  6.0000000E+02  3.9297992E-04
  6.5000000E+02  3.4537063E-04
  6.7500000E+02  3.2460766E-04
  7.0000000E+02  3.0556480E-04
  7.2500000E+02  2.8804966E-04
  7.5000000E+02  2.7190480E-04
  8.0000000E+02  2.4321639E-04
  8.5000000E+02  2.1860341E-04
  9.0000000E+02  1.9732784E-04
  9.5000000E+02  1.7881250E-04
  1.0000000E+03  1.6260734E-04
  1.0500000E+03  1.4835219E-04
  1.1000000E+03  1.3575659E-04
  1.1500000E+03  1.2458118E-04
  1.2000000E+03  1.1462415E-04
  1.2500000E+03  1.0571687E-04
  1.3000000E+03  9.7719806E-05
  1.3500000E+03  9.0517579E-05
  1.4000000E+03  8.4012468E-05
  1.4500000E+03  7.8121002E-05
  1.5000000E+03  7.2771559E-05
  1.6000000E+03  6.3460285E-05
  1.7000000E+03  5.5677304E-05
  1.8000000E+03  4.9118226E-05
  1.9000000E+03  4.3549982E-05
  2.0000000E+03  3.8791621E-05
  2.1000000E+03  3.4700442E-05
  2.2000000E+03  3.1162878E-05
  2.3000000E+03  2.8088011E-05
  2.4000000E+03  2.5402535E-05
  2.5000000E+03  2.3046708E-05
  2.6000000E+03  2.0971396E-05
  2.7000000E+03  1.9135948E-05
  2.8000000E+03  1.7506622E-05
  2.9000000E+03  1.6055259E-05
  3.0000000E+03  1.4758232E-05
  3.1000000E+03  1.3595587E-05
  3.2000000E+03  1.2550383E-05
  3.3000000E+03  1.1608161E-05
  3.4000000E+03  1.0756549E-05
  3.5000000E+03  9.9849270E-06
  3.6000000E+03  9.2841386E-06
  3.8000000E+03  8.0644198E-06
  4.0000000E+03  7.0456106E-06
  4.2000000E+03  6.1881798E-06
  4.4000000E+03  5.4615809E-06
  4.6000000E+03  4.8419527E-06
  4.8000000E+03  4.3104709E-06
  5.0000000E+03  3.8521421E-06
  5.2500000E+03  3.3639872E-06
  5.5000000E+03  2.9528776E-06
  5.7500000E+03  2.6043662E-06
  5.8750000E+03  2.4499460E-06
  6.0000000E+03  2.3071267E-06
  6.2500000E+03  2.0521908E-06
  6.5000000E+03  1.8323944E-06
  6.7500000E+03  1.6419698E-06
  7.0000000E+03  1.4762410E-06
  7.2500000E+03  1.3313899E-06
  7.5000000E+03  1.2042791E-06
  7.7500000E+03  1.0923163E-06
  8.0000000E+03  9.9334646E-07
  8.2500000E+03  9.0556868E-07
  8.5000000E+03  8.2747085E-07
  8.7500000E+03  7.5777748E-07
  9.0000000E+03  6.9540762E-07
  9.2500000E+03  6.3944129E-07
  9.5000000E+03  5.8909250E-07
  9.7500000E+03  5.4368711E-07
  1.0000000E+04  5.0264487E-07
  1.0250000E+04  4.6546460E-07
  1.0500000E+04  4.3171189E-07
  1.0750000E+04  4.0100902E-07
  1.1000000E+04  3.7302656E-07
  1.1250000E+04  3.4747639E-07
  1.1500000E+04  3.2410584E-07
  1.2000000E+04  2.8304093E-07
  1.2500000E+04  2.4834888E-07
  1.3000000E+04  2.1886660E-07
  1.3500000E+04  1.9367366E-07
  1.4000000E+04  1.7203553E-07
  1.4500000E+04  1.5336157E-07
  1.5000000E+04  1.3717347E-07
  1.5500000E+04  1.2308128E-07
  1.6000000E+04  1.1076516E-07
  1.6500000E+04  9.9961213E-08
  1.7000000E+04  9.0450494E-08
  1.7500000E+04  8.2050404E-08
  1.8000000E+04  7.4607916E-08
  1.8500000E+04  6.7994200E-08
  1.9000000E+04  6.2100316E-08
  1.9500000E+04  5.6833762E-08
  2.0000000E+04  5.2115688E-08
  2.0500000E+04  4.7878628E-08
  2.1000000E+04  4.4064651E-08
  2.1500000E+04  4.0623841E-08
  2.2000000E+04  3.7513054E-08
  2.2500000E+04  3.4694873E-08
  2.3000000E+04  3.2136755E-08
  2.3500000E+04  2.9810323E-08
  2.4000000E+04  2.7690763E-08
  2.4500000E+04  2.5756318E-08
  2.5000000E+04  2.3987865E-08
  2.6000000E+04  2.0883495E-08
  2.7000000E+04  1.8264962E-08
  2.8000000E+04  1.6043641E-08
  2.9000000E+04  1.4149251E-08
  3.0000000E+04  1.2525633E-08
  3.1000000E+04  1.1127598E-08
  3.2000000E+04  9.9185329E-09
  3.3000000E+04  8.8685849E-09
  3.4000000E+04  7.9532730E-09
  3.5000000E+04  7.1524075E-09
  3.6000000E+04  6.4492497E-09
  3.7000000E+04  5.8298521E-09
  3.8000000E+04  5.2825383E-09
  3.9000000E+04  4.7974890E-09
  4.0000000E+04  4.3664121E-09
  4.1000000E+04  3.9822765E-09
  4.2000000E+04  3.6390971E-09
  4.3000000E+04  3.3317599E-09
  4.4000000E+04  3.0558805E-09
  4.5000000E+04  2.8076872E-09
  4.6000000E+04  2.5839253E-09
  4.7000000E+04  2.3817772E-09
  4.8000000E+04  2.1987967E-09
  5.0000000E+04  1.8820904E-09
  5.1250000E+04  1.7125221E-09
  5.2500000E+04  1.5613964E-09
  5.3750000E+04  1.4263718E-09
  5.5000000E+04  1.3054453E-09
  5.7500000E+04  1.0992498E-09
  5.8750000E+04  1.0112222E-09
  6.0000000E+04  9.3170775E-10
  6.1250000E+04  8.5974443E-10
  6.2500000E+04  7.9449421E-10
  6.3750000E+04  7.3522512E-10
  6.5000000E+04  6.8129626E-10
  6.7500000E+04  5.8727683E-10
  7.0000000E+04  5.0869407E-10
  7.2500000E+04  4.4262721E-10
  7.5000000E+04  3.8677756E-10
  7.7500000E+04  3.3932213E-10
  8.0000000E+04  2.9880457E-10
  8.2500000E+04  2.6405356E-10
  8.5000000E+04  2.3412093E-10
  8.7500000E+04  2.0823456E-10
  9.0000000E+04  1.8576209E-10
  9.2500000E+04  1.6618285E-10
  9.5000000E+04  1.4906593E-10
  9.7500000E+04  1.3405301E-10
  1.0000000E+05  1.2084477E-10
  1.0250000E+05  1.0919014E-10
  1.0500000E+05  9.8877562E-11
  1.0750000E+05  8.9728080E-11
  1.1000000E+05  8.1589763E-11
  1.1250000E+05  7.4333144E-11
  1.1500000E+05  6.7847532E-11
  1.1750000E+05  6.2037981E-11
  1.2000000E+05  5.6822800E-11
  1.2250000E+05  5.2131486E-11
  1.2500000E+05  4.7903029E-11
  1.2750000E+05  4.4084482E-11
  1.3000000E+05  4.0629769E-11
  1.3250000E+05  3.7498686E-11
  1.3500000E+05  3.4656070E-11
  1.4000000E+05  2.9716654E-11
  1.4500000E+05  2.5606768E-11
  1.5000000E+05  2.2167007E-11
  1.5500000E+05  1.9272271E-11
  1.6000000E+05  1.6823632E-11
  1.6500000E+05  1.4742296E-11
  1.7000000E+05  1.2965083E-11
  1.7500000E+05  1.1441011E-11
  1.8000000E+05  1.0128694E-11
  1.8500000E+05  8.9943472E-12
  1.9000000E+05  8.0102442E-12
  1.9500000E+05  7.1535173E-12
  2.0000000E+05  6.4052123E-12
  2.0500000E+05  5.7495480E-12
  2.1000000E+05  5.1733298E-12
  2.1500000E+05  4.6654800E-12
  2.2000000E+05  4.2166615E-12
  2.2500000E+05  3.8189731E-12
  2.3000000E+05  3.4657059E-12
  2.3500000E+05  3.1511438E-12
  2.4000000E+05  2.8704008E-12
  2.4500000E+05  2.6192869E-12
  2.5000000E+05  2.3941977E-12
  2.5500000E+05  2.1920237E-12
  2.6000000E+05  2.0100748E-12
  2.6500000E+05  1.8460178E-12
  2.7000000E+05  1.6978237E-12
  2.7500000E+05  1.5637233E-12
  2.8000000E+05  1.4421699E-12
  2.8500000E+05  1.3318082E-12
  2.9000000E+05  1.2314486E-12
  3.0000000E+05  1.0566736E-12
  3.1000000E+05  9.1086428E-13
  3.2000000E+05  7.8855860E-13
  3.3000000E+05  6.8544818E-13
  3.4000000E+05  5.9810538E-13
  3.5000000E+05  5.2378381E-13
  3.6000000E+05  4.6025968E-13
  3.7000000E+05  4.0573115E-13
  3.8000000E+05  3.5873575E-13
  3.9000000E+05  3.1808045E-13
  4.0000000E+05  2.8280122E-13
  4.1000000E+05  2.5210745E-13
  4.2000000E+05  2.2533468E-13
  4.3000000E+05  2.0192285E-13
  
  
#  39  13  N4  EION =  6.450000000E+00 eV   308
#  S(0) = 1.557883E+00
  3.2840678E-02  0.0000000E+00
  3.2840678E+00  0.0000000E+00
  3.2840678E+00  3.8769523E-02
  6.4500000E+00  3.8769523E-02
  6.4527211E+00  3.8769523E-02
  6.4621769E+00  3.8894910E-02
  6.4716327E+00  3.9019750E-02
  6.4810885E+00  3.9144046E-02
  6.4905442E+00  3.9267799E-02
  6.5000000E+00  3.9391015E-02
  6.7500000E+00  4.2463619E-02
  7.0000000E+00  4.5213815E-02
  7.2500000E+00  4.7686398E-02
  7.5000000E+00  4.9919326E-02
  8.0000000E+00  5.3789014E-02
  8.5000000E+00  5.7021214E-02
  9.0000000E+00  5.9753474E-02
  9.5000000E+00  6.2079505E-02
  1.0000000E+01  6.4061564E-02
  1.0500000E+01  6.5739226E-02
  1.1000000E+01  6.7135962E-02
  1.1500000E+01  6.8264010E-02
  1.2000000E+01  6.9128120E-02
  1.2500000E+01  6.9728721E-02
  1.3000000E+01  7.0064493E-02
  1.3500000E+01  7.0133711E-02
  1.4000000E+01  6.9936828E-02
  1.4500000E+01  6.9477370E-02
  1.5000000E+01  6.8761999E-02
  1.6000000E+01  6.6613687E-02
  1.7000000E+01  6.3629690E-02
  1.8000000E+01  5.9997734E-02
  1.9000000E+01  5.5929429E-02
  2.0000000E+01  5.1631113E-02
  2.1000000E+01  4.7281723E-02
  2.2000000E+01  4.3023051E-02
  2.3000000E+01  3.8954238E-02
  2.4000000E+01  3.5138647E-02
  2.5000000E+01  3.1608830E-02
  2.6000000E+01  2.8375844E-02
  2.7000000E+01  2.5435610E-02
  2.8000000E+01  2.2774322E-02
  2.9000000E+01  2.0373923E-02
  3.0000000E+01  1.8212994E-02
  3.1000000E+01  1.6270451E-02
  3.2000000E+01  1.4525896E-02
  3.4000000E+01  1.1554520E-02
  3.5000000E+01  1.0294271E-02
  3.6000000E+01  9.1644635E-03
  3.7000000E+01  8.1521622E-03
  3.8000000E+01  7.2457750E-03
  3.9000000E+01  6.4348112E-03
  4.0000000E+01  5.7098194E-03
  4.1000000E+01  5.0622706E-03
  4.2000000E+01  4.4844608E-03
  4.4000000E+01  3.5108125E-03
  4.5000000E+01  3.1028751E-03
  4.6000000E+01  2.7403699E-03
  4.7000000E+01  2.4185345E-03
  4.8000000E+01  2.1330634E-03
  4.9000000E+01  1.8800711E-03
  5.0000000E+01  1.6560575E-03
  5.1250000E+01  1.4121231E-03
  5.2500000E+01  1.2033601E-03
  5.3750000E+01  1.0250217E-03
  5.5000000E+01  8.7289582E-04
  5.6250000E+01  7.4335714E-04
  5.7500000E+01  6.3337169E-04
  5.8750000E+01  5.4020080E-04
  5.9375000E+01  4.9914198E-04
  6.0000000E+01  4.6138903E-04
  6.1250000E+01  3.9478709E-04
  6.2500000E+01  3.3890888E-04
  6.3750000E+01  2.9268334E-04
  6.5000000E+01  2.5489622E-04
  6.6250000E+01  2.2433350E-04
  6.7500000E+01  1.9988578E-04
  6.8750000E+01  1.8057229E-04
  7.0000000E+01  1.6552741E-04
  7.1250000E+01  1.5407019E-04
  7.2500000E+01  1.4568992E-04
  7.3750000E+01  1.4002086E-04
  7.5000000E+01  1.3682348E-04
  7.5625000E+01  1.3608797E-04
  7.6250000E+01  1.3586122E-04
  7.7500000E+01  1.3673997E-04
  7.8750000E+01  1.3913203E-04
  8.0000000E+01  1.4277785E-04
  8.1250000E+01  1.4745554E-04
  8.2500000E+01  1.5295994E-04
  8.3750000E+01  1.5909107E-04
  8.5000000E+01  1.6571343E-04
  9.0000000E+01  1.9571856E-04
  9.1250000E+01  2.0370936E-04
  9.2500000E+01  2.1171858E-04
  9.3750000E+01  2.1966104E-04
  9.5000000E+01  2.2750354E-04
  9.7500000E+01  2.4281223E-04
  1.0000000E+02  2.5749906E-04
  1.0500000E+02  2.8449699E-04
  1.1000000E+02  3.0784208E-04
  1.1500000E+02  3.2740880E-04
  1.2000000E+02  3.4328525E-04
  1.2500000E+02  3.5568052E-04
  1.3000000E+02  3.6488616E-04
  1.3500000E+02  3.7122471E-04
  1.4000000E+02  3.7501912E-04
  1.4500000E+02  3.7659438E-04
  1.5000000E+02  3.7627429E-04
  1.6000000E+02  3.7117069E-04
  1.7000000E+02  3.6182451E-04
  1.8000000E+02  3.4978606E-04
  1.9000000E+02  3.3613970E-04
  2.0000000E+02  3.2155651E-04
  2.1000000E+02  3.0653171E-04
  2.2000000E+02  2.9144855E-04
  2.3000000E+02  2.7658736E-04
  2.4000000E+02  2.6216321E-04
  2.5000000E+02  2.4832658E-04
  2.6000000E+02  2.3515446E-04
  2.7000000E+02  2.2264921E-04
  2.8000000E+02  2.1079633E-04
  2.9000000E+02  1.9957712E-04
  3.0000000E+02  1.8897115E-04
  3.1000000E+02  1.7895503E-04
  3.2000000E+02  1.6950485E-04
  3.4000000E+02  1.5223851E-04
  3.6000000E+02  1.3701680E-04
  3.8000000E+02  1.2360316E-04
  4.0000000E+02  1.1174707E-04
  4.2000000E+02  1.0125275E-04
  4.4000000E+02  9.1962672E-05
  4.6000000E+02  8.3728712E-05
  4.8000000E+02  7.6409320E-05
  5.0000000E+02  6.9882930E-05
  5.2500000E+02  6.2684234E-05
  5.5000000E+02  5.6395663E-05
  5.7500000E+02  5.0880630E-05
  6.0000000E+02  4.6030117E-05
  6.5000000E+02  3.7969531E-05
  6.7500000E+02  3.4613562E-05
  7.0000000E+02  3.1627690E-05
  7.2500000E+02  2.8963234E-05
  7.5000000E+02  2.6578503E-05
  7.7500000E+02  2.4438114E-05
  8.0000000E+02  2.2511911E-05
  8.2500000E+02  2.0774044E-05
  8.5000000E+02  1.9202320E-05
  9.0000000E+02  1.6483528E-05
  9.5000000E+02  1.4232497E-05
  1.0000000E+03  1.2355889E-05
  1.0500000E+03  1.0781242E-05
  1.1000000E+03  9.4518621E-06
  1.1500000E+03  8.3228366E-06
  1.2000000E+03  7.3581597E-06
  1.2500000E+03  6.5293246E-06
  1.3000000E+03  5.8139779E-06
  1.3500000E+03  5.1942344E-06
  1.4000000E+03  4.6553403E-06
  1.4500000E+03  4.1849218E-06
  1.5000000E+03  3.7726550E-06
  1.5500000E+03  3.4100131E-06
  1.6000000E+03  3.0899338E-06
  1.6500000E+03  2.8065436E-06
  1.7000000E+03  2.5548994E-06
  1.7500000E+03  2.3308207E-06
  1.8000000E+03  2.1307705E-06
  1.8500000E+03  1.9517393E-06
  1.9000000E+03  1.7911456E-06
  1.9500000E+03  1.6467675E-06
  2.0000000E+03  1.5166736E-06
  2.0500000E+03  1.3991781E-06
  2.1000000E+03  1.2928254E-06
  2.2000000E+03  1.1086755E-06
  2.3000000E+03  9.5604200E-07
  2.4000000E+03  8.2872227E-07
  2.5000000E+03  7.2187974E-07
  2.6000000E+03  6.3167248E-07
  2.7000000E+03  5.5505729E-07
  2.8000000E+03  4.8963091E-07
  2.9000000E+03  4.3349153E-07
  3.0000000E+03  3.8511113E-07
  3.1000000E+03  3.4324563E-07
  3.2000000E+03  3.0687362E-07
  3.3000000E+03  2.7515234E-07
  3.4000000E+03  2.4738637E-07
  3.5000000E+03  2.2299898E-07
  3.6000000E+03  2.0150932E-07
  3.7000000E+03  1.8251467E-07
  3.8000000E+03  1.6567623E-07
  3.9000000E+03  1.5070781E-07
  4.0000000E+03  1.3736740E-07
  4.1000000E+03  1.2544930E-07
  4.2000000E+03  1.1477729E-07
  4.3000000E+03  1.0519992E-07
  4.4000000E+03  9.6586548E-08
  4.5000000E+03  8.8823879E-08
  4.6000000E+03  8.1813668E-08
  4.7000000E+03  7.5470628E-08
  4.8000000E+03  6.9720514E-08
  5.0000000E+03  5.9747996E-08
  5.1250000E+03  5.4397729E-08
  5.2500000E+03  4.9622797E-08
  5.3750000E+03  4.5351253E-08
  5.5000000E+03  4.1521374E-08
  5.7500000E+03  3.4981425E-08
  5.8750000E+03  3.2185813E-08
  6.0000000E+03  2.9658736E-08
  6.2500000E+03  2.5293932E-08
  6.5000000E+03  2.1689379E-08
  6.7500000E+03  1.8693084E-08
  7.0000000E+03  1.6187154E-08
  7.2500000E+03  1.4079312E-08
  7.5000000E+03  1.2296783E-08
  7.7500000E+03  1.0781767E-08
  8.0000000E+03  9.4880293E-09
  8.2500000E+03  8.3783341E-09
  8.5000000E+03  7.4225104E-09
  8.7500000E+03  6.5959660E-09
  9.0000000E+03  5.8785464E-09
  9.2500000E+03  5.2536451E-09
  9.5000000E+03  4.7075071E-09
  9.7500000E+03  4.2286857E-09
  1.0000000E+04  3.8076141E-09
  1.0250000E+04  3.4362632E-09
  1.0500000E+04  3.1078637E-09
  1.0750000E+04  2.8166871E-09
  1.1000000E+04  2.5578674E-09
  1.1250000E+04  2.3272583E-09
  1.1500000E+04  2.1213139E-09
  1.1750000E+04  1.9369916E-09
  1.2000000E+04  1.7716730E-09
  1.2250000E+04  1.6230975E-09
  1.2500000E+04  1.4893087E-09
  1.3000000E+04  1.2595184E-09
  1.3500000E+04  1.0711757E-09
  1.4000000E+04  9.1577760E-10
  1.4500000E+04  7.8676838E-10
  1.5000000E+04  6.7904809E-10
  1.5500000E+04  5.8861587E-10
  1.6000000E+04  5.1231026E-10
  1.6500000E+04  4.4761566E-10
  1.7000000E+04  3.9251679E-10
  1.7500000E+04  3.4538914E-10
  1.8000000E+04  3.0491485E-10
  1.8500000E+04  2.7001952E-10
  1.9000000E+04  2.3982320E-10
  1.9500000E+04  2.1360155E-10
  2.0000000E+04  1.9075568E-10
  2.0500000E+04  1.7078810E-10
  2.1000000E+04  1.5328355E-10
  2.1500000E+04  1.3789398E-10
  2.2000000E+04  1.2432651E-10
  2.2500000E+04  1.1233356E-10
  2.3000000E+04  1.0170527E-10
  2.3500000E+04  9.2263246E-11
  2.4000000E+04  8.3855384E-11
  2.4500000E+04  7.6351522E-11
  2.5000000E+04  6.9639943E-11
  2.5500000E+04  6.3624473E-11
  2.6000000E+04  5.8222097E-11
  2.6500000E+04  5.3360959E-11
  2.7000000E+04  4.8978702E-11
  2.8000000E+04  4.1440717E-11
  2.9000000E+04  3.5251425E-11
  3.0000000E+04  3.0137073E-11
  3.1000000E+04  2.5885767E-11
  3.2000000E+04  2.2332150E-11
  3.3000000E+04  1.9346176E-11
  3.4000000E+04  1.6824826E-11
  3.5000000E+04  1.4685937E-11
  3.6000000E+04  1.2863581E-11
  3.7000000E+04  1.1304519E-11
  3.8000000E+04  9.9655053E-12
  3.9000000E+04  8.8112225E-12
  4.0000000E+04  7.8126956E-12
  4.1000000E+04  6.9460326E-12
  4.2000000E+04  6.1914316E-12
  4.3000000E+04  5.5324109E-12
  4.4000000E+04  4.9551963E-12
  4.5000000E+04  4.4482345E-12
  4.6000000E+04  4.0017955E-12
  4.7000000E+04  3.6076550E-12
  4.8000000E+04  3.2588372E-12
  5.0000000E+04  2.6742988E-12
  5.1250000E+04  2.3721340E-12
  5.2500000E+04  2.1097184E-12
  5.3750000E+04  1.8811162E-12
  5.5000000E+04  1.6813796E-12
  5.7500000E+04  1.3525925E-12
  5.8750000E+04  1.2171272E-12
  6.0000000E+04  1.0974885E-12
  6.1250000E+04  9.9157128E-13
  6.2500000E+04  8.9758401E-13
  6.3750000E+04  8.1399756E-13
  6.5000000E+04  7.3950185E-13
  6.6250000E+04  6.7297118E-13
  6.7500000E+04  6.1343565E-13
  6.8750000E+04  5.6005733E-13
  7.0000000E+04  5.1210905E-13
  7.1250000E+04  4.6895773E-13
  7.2500000E+04  4.3005324E-13
  7.3750000E+04  3.9491661E-13
  7.5000000E+04  3.6312972E-13
  7.7500000E+04  3.0818719E-13
  8.0000000E+04  2.6281848E-13
  8.2500000E+04  2.2516936E-13
  8.5000000E+04  1.9377780E-13
  
  
#  39  17  O1  EION =  6.450000000E+00 eV   285
#  S(0) = 2.379010E+00
  3.2250000E-02  0.0000000E+00
  3.2250000E+00  0.0000000E+00
  3.2250000E+00  7.0384947E-01
  6.4500000E+00  7.0384947E-01
  6.4500000E+00  1.7609871E-02
  6.4527211E+00  1.7609871E-02
  6.4621769E+00  1.7444945E-02
  6.4716327E+00  1.7281639E-02
  6.4810885E+00  1.7119937E-02
  6.4905442E+00  1.6959821E-02
  6.5000000E+00  1.6801273E-02
  6.7500000E+00  1.3124788E-02
  6.8750000E+00  1.1609725E-02
  7.0000000E+00  1.0273603E-02
  7.1250000E+00  9.0938154E-03
  7.2500000E+00  8.0508817E-03
  7.3750000E+00  7.1279635E-03
  7.5000000E+00  6.3104860E-03
  7.6250000E+00  5.5858003E-03
  7.7500000E+00  4.9429034E-03
  7.8750000E+00  4.3722042E-03
  8.0000000E+00  3.8653263E-03
  8.1250000E+00  3.4149553E-03
  8.2500000E+00  3.0146703E-03
  8.3750000E+00  2.6588190E-03
  8.5000000E+00  2.3424753E-03
  8.6250000E+00  2.0612394E-03
  8.7500000E+00  1.8112947E-03
  9.0000000E+00  1.3920095E-03
  9.1250000E+00  1.2169831E-03
  9.2500000E+00  1.0617967E-03
  9.3750000E+00  9.2434469E-04
  9.5000000E+00  8.0276494E-04
  9.6250000E+00  6.9541777E-04
  9.7500000E+00  6.0076681E-04
  9.8750000E+00  5.1747225E-04
  1.0000000E+01  4.4437883E-04
  1.0125000E+01  3.8049281E-04
  1.0250000E+01  3.2488251E-04
  1.0500000E+01  2.3507640E-04
  1.0625000E+01  1.9937418E-04
  1.0750000E+01  1.6885488E-04
  1.0812500E+01  1.5533790E-04
  1.0875000E+01  1.4294496E-04
  1.1000000E+01  1.2146022E-04
  1.1125000E+01  1.0406115E-04
  1.1187500E+01  9.6736970E-05
  1.1250000E+01  9.0239164E-05
  1.1312500E+01  8.4501313E-05
  1.1375000E+01  7.9468945E-05
  1.1500000E+01  7.1356450E-05
  1.1562500E+01  6.8198961E-05
  1.1625000E+01  6.5595088E-05
  1.1687500E+01  6.3517217E-05
  1.1750000E+01  6.1944175E-05
  1.1812500E+01  6.0862036E-05
  1.1875000E+01  6.0264898E-05
  1.1937500E+01  6.0146651E-05
  1.2000000E+01  6.0467058E-05
  1.2062500E+01  6.1183761E-05
  1.2125000E+01  6.2263492E-05
  1.2250000E+01  6.5409849E-05
  1.2375000E+01  6.9738482E-05
  1.2437500E+01  7.2302681E-05
  1.2500000E+01  7.5110812E-05
  1.2625000E+01  8.1391178E-05
  1.2750000E+01  8.8501501E-05
  1.3000000E+01  1.0501197E-04
  1.3125000E+01  1.1425671E-04
  1.3250000E+01  1.2401025E-04
  1.3375000E+01  1.3412907E-04
  1.3500000E+01  1.4453544E-04
  1.3750000E+01  1.6607748E-04
  1.4000000E+01  1.8835942E-04
  1.4250000E+01  2.1109271E-04
  1.4500000E+01  2.3402545E-04
  1.4750000E+01  2.5695823E-04
  1.5000000E+01  2.7971662E-04
  1.5500000E+01  3.2415585E-04
  1.6000000E+01  3.6657236E-04
  1.6500000E+01  4.0658202E-04
  1.7000000E+01  4.4395906E-04
  1.8000000E+01  5.1058044E-04
  1.9000000E+01  5.6671388E-04
  2.0000000E+01  6.1331267E-04
  2.1000000E+01  6.5151783E-04
  2.2000000E+01  6.8245105E-04
  2.3000000E+01  7.0715590E-04
  2.4000000E+01  7.2653600E-04
  2.5000000E+01  7.4137940E-04
  2.6000000E+01  7.5234894E-04
  2.7000000E+01  7.6001448E-04
  2.8000000E+01  7.6484835E-04
  2.9000000E+01  7.6726058E-04
  3.0000000E+01  7.6759056E-04
  3.1000000E+01  7.6613166E-04
  3.2000000E+01  7.6313629E-04
  3.4000000E+01  7.5336143E-04
  3.6000000E+01  7.3966960E-04
  3.8000000E+01  7.2312707E-04
  4.0000000E+01  7.0456514E-04
  4.2000000E+01  6.8463446E-04
  4.4000000E+01  6.6385497E-04
  4.6000000E+01  6.4263620E-04
  4.8000000E+01  6.2130552E-04
  5.0000000E+01  6.0011971E-04
  5.2500000E+01  5.7413499E-04
  5.5000000E+01  5.4896635E-04
  5.7500000E+01  5.2479985E-04
  6.0000000E+01  5.0175445E-04
  6.5000000E+01  4.5922207E-04
  6.7500000E+01  4.3973956E-04
  7.0000000E+01  4.2140766E-04
  7.2500000E+01  4.0417514E-04
  7.5000000E+01  3.8798437E-04
  8.0000000E+01  3.5847768E-04
  8.5000000E+01  3.3237802E-04
  9.0000000E+01  3.0921514E-04
  9.5000000E+01  2.8857495E-04
  1.0000000E+02  2.7011188E-04
  1.0500000E+02  2.5353721E-04
  1.1000000E+02  2.3861080E-04
  1.1500000E+02  2.2513231E-04
  1.2000000E+02  2.1292777E-04
  1.2500000E+02  2.0184401E-04
  1.3000000E+02  1.9174874E-04
  1.3500000E+02  1.8252087E-04
  1.4000000E+02  1.7404934E-04
  1.4500000E+02  1.6624086E-04
  1.5000000E+02  1.5901134E-04
  1.6000000E+02  1.4599771E-04
  1.7000000E+02  1.3454481E-04
  1.8000000E+02  1.2433287E-04
  1.9000000E+02  1.1514891E-04
  2.0000000E+02  1.0686184E-04
  2.1000000E+02  9.9370241E-05
  2.2000000E+02  9.2599510E-05
  2.3000000E+02  8.6480010E-05
  2.4000000E+02  8.0943019E-05
  2.5000000E+02  7.5924885E-05
  2.6000000E+02  7.1368756E-05
  2.7000000E+02  6.7223861E-05
  2.8000000E+02  6.3445441E-05
  2.9000000E+02  5.9994735E-05
  3.0000000E+02  5.6838891E-05
  3.1000000E+02  5.3948698E-05
  3.2000000E+02  5.1297433E-05
  3.4000000E+02  4.6605080E-05
  3.6000000E+02  4.2578845E-05
  3.8000000E+02  3.9076655E-05
  4.0000000E+02  3.5990118E-05
  4.2000000E+02  3.3249364E-05
  4.4000000E+02  3.0808611E-05
  4.6000000E+02  2.8629008E-05
  4.8000000E+02  2.6677086E-05
  5.0000000E+02  2.4924143E-05
  5.2500000E+02  2.2976393E-05
  5.5000000E+02  2.1262787E-05
  5.7500000E+02  1.9749068E-05
  6.0000000E+02  1.8403090E-05
  6.5000000E+02  1.6113217E-05
  6.7500000E+02  1.5129232E-05
  7.0000000E+02  1.4231840E-05
  7.2500000E+02  1.3410506E-05
  7.5000000E+02  1.2657819E-05
  8.0000000E+02  1.1332703E-05
  8.5000000E+02  1.0211426E-05
  9.0000000E+02  9.2572402E-06
  9.5000000E+02  8.4366634E-06
  1.0000000E+03  7.7223011E-06
  1.0500000E+03  7.0947088E-06
  1.1000000E+03  6.5395880E-06
  1.1500000E+03  6.0462365E-06
  1.2000000E+03  5.6070321E-06
  1.2500000E+03  5.2153484E-06
  1.3000000E+03  4.8644934E-06
  1.3500000E+03  4.5482626E-06
  1.4000000E+03  4.2616645E-06
  1.4500000E+03  4.0008548E-06
  1.5000000E+03  3.7627746E-06
  1.6000000E+03  3.3448460E-06
  1.7000000E+03  2.9921790E-06
  1.8000000E+03  2.6928962E-06
  1.8500000E+03  2.5597745E-06
  1.9000000E+03  2.4360311E-06
  1.9500000E+03  2.3206668E-06
  2.0000000E+03  2.2129170E-06
  2.1000000E+03  2.0181135E-06
  2.2000000E+03  1.8477096E-06
  2.3000000E+03  1.6979739E-06
  2.4000000E+03  1.5653579E-06
  2.5000000E+03  1.4470815E-06
  2.6000000E+03  1.3412109E-06
  2.7000000E+03  1.2462635E-06
  2.8000000E+03  1.1609263E-06
  2.9000000E+03  1.0839211E-06
  3.0000000E+03  1.0141122E-06
  3.1000000E+03  9.5056259E-07
  3.2000000E+03  8.9253698E-07
  3.4000000E+03  7.9082467E-07
  3.6000000E+03  7.0511077E-07
  3.8000000E+03  6.3219632E-07
  4.0000000E+03  5.6959403E-07
  4.2000000E+03  5.1545074E-07
  4.4000000E+03  4.6833314E-07
  4.6000000E+03  4.2710000E-07
  4.8000000E+03  3.9083353E-07
  5.0000000E+03  3.5878491E-07
  5.2500000E+03  3.2371878E-07
  5.5000000E+03  2.9329582E-07
  5.7500000E+03  2.6674063E-07
  6.0000000E+03  2.4343640E-07
  6.5000000E+03  2.0467699E-07
  6.7500000E+03  1.8848034E-07
  7.0000000E+03  1.7401641E-07
  7.2500000E+03  1.6105291E-07
  7.5000000E+03  1.4939456E-07
  7.7500000E+03  1.3887645E-07
  8.0000000E+03  1.2935855E-07
  8.2500000E+03  1.2072129E-07
  8.5000000E+03  1.1286223E-07
  9.0000000E+03  9.9138093E-08
  9.5000000E+03  8.7613394E-08
  1.0000000E+04  7.7854242E-08
  1.0500000E+04  6.9527296E-08
  1.1000000E+04  6.2373293E-08
  1.1500000E+04  5.6188354E-08
  1.2000000E+04  5.0810469E-08
  1.2500000E+04  4.6109618E-08
  1.3000000E+04  4.1980525E-08
  1.3500000E+04  3.8337268E-08
  1.4000000E+04  3.5109221E-08
  1.4500000E+04  3.2238018E-08
  1.5000000E+04  2.9675042E-08
  1.5500000E+04  2.7379507E-08
  1.6000000E+04  2.5316961E-08
  1.6500000E+04  2.3458157E-08
  1.7000000E+04  2.1778202E-08
  1.7500000E+04  2.0255815E-08
  1.8000000E+04  1.8872747E-08
  1.8500000E+04  1.7613268E-08
  1.9000000E+04  1.6463755E-08
  2.0000000E+04  1.4448760E-08
  2.1000000E+04  1.2749862E-08
  2.2000000E+04  1.1307073E-08
  2.3000000E+04  1.0073636E-08
  2.4000000E+04  9.0127276E-09
  2.5000000E+04  8.0950799E-09
  2.6000000E+04  7.2972300E-09
  2.7000000E+04  6.6002062E-09
  2.8000000E+04  5.9885453E-09
  2.9000000E+04  5.4495469E-09
  3.0000000E+04  4.9727188E-09
  3.1000000E+04  4.5493432E-09
  3.2000000E+04  4.1721370E-09
  3.3000000E+04  3.8349821E-09
  3.4000000E+04  3.5327104E-09
  3.5000000E+04  3.2609349E-09
  3.6000000E+04  3.0159127E-09
  3.7000000E+04  2.7944386E-09
  3.8000000E+04  2.5937585E-09
  3.9000000E+04  2.4114966E-09
  4.0000000E+04  2.2455968E-09
  4.2000000E+04  1.9559690E-09
  4.4000000E+04  1.7131388E-09
  4.6000000E+04  1.5080806E-09
  4.8000000E+04  1.3337761E-09
  5.0000000E+04  1.1847135E-09
  5.1250000E+04  1.1023875E-09
  5.2500000E+04  1.0273128E-09
  5.3750000E+04  9.5871705E-10
  5.5000000E+04  8.9592405E-10
  5.7500000E+04  7.8544127E-10
  5.8750000E+04  7.3676692E-10
  6.0000000E+04  6.9190850E-10
  6.2500000E+04  6.1223216E-10
  6.5000000E+04  5.4397584E-10
  6.7500000E+04  4.8519949E-10
  7.0000000E+04  4.3433987E-10
  7.2500000E+04  3.9011479E-10
  7.5000000E+04  3.5147545E-10
  7.7500000E+04  3.1756827E-10
  8.0000000E+04  2.8771352E-10
  8.2500000E+04  2.6137086E-10
  8.5000000E+04  2.3807819E-10


==> anc/colstop/sbethe/sdbase/oos40.tab <==
# Atomic number = 40   (Zr)
#
#      W/eV         OOS*eV
  
  
#  40   1  K1  EION =  1.800200000E+04 eV   248
#  S(0) = 1.123259E+00
  1.7996141E+02  0.0000000E+00
  1.7996141E+04  0.0000000E+00
  1.7996141E+04  1.2290448E-04
  1.8002000E+04  1.2290448E-04
  1.8002180E+04  1.2290448E-04
  1.8002569E+04  1.2185149E-04
  1.8002959E+04  1.2087077E-04
  1.8003349E+04  1.1995656E-04
  1.8003739E+04  1.1910370E-04
  1.8004518E+04  1.1756431E-04
  1.8005298E+04  1.1622173E-04
  1.8006857E+04  1.1403220E-04
  1.8008416E+04  1.1238401E-04
  1.8011534E+04  1.1030233E-04
  1.8014652E+04  1.0936522E-04
  1.8020889E+04  1.0941910E-04
  1.8024007E+04  1.0990828E-04
  1.8027125E+04  1.1048146E-04
  1.8033362E+04  1.1149691E-04
  1.8039598E+04  1.1205318E-04
  1.8045834E+04  1.1213981E-04
  1.8052071E+04  1.1192905E-04
  1.8058307E+04  1.1161735E-04
  1.8064543E+04  1.1134491E-04
  1.8070780E+04  1.1117668E-04
  1.8077016E+04  1.1111583E-04
  1.8089489E+04  1.1117247E-04
  1.8095725E+04  1.1120366E-04
  1.8101962E+04  1.1119765E-04
  1.8114434E+04  1.1104675E-04
  1.8126907E+04  1.1078239E-04
  1.8139380E+04  1.1052977E-04
  1.8151853E+04  1.1035553E-04
  1.8164325E+04  1.1024524E-04
  1.8176798E+04  1.1014730E-04
  1.8201744E+04  1.0982959E-04
  1.8226689E+04  1.0939371E-04
  1.8251635E+04  1.0901589E-04
  1.8264107E+04  1.0885400E-04
  1.8276580E+04  1.0869479E-04
  1.8301526E+04  1.0833095E-04
  1.8326471E+04  1.0791688E-04
  1.8351417E+04  1.0750424E-04
  1.8376362E+04  1.0712856E-04
  1.8401308E+04  1.0676569E-04
  1.8426253E+04  1.0637734E-04
  1.8451199E+04  1.0597507E-04
  1.8501090E+04  1.0519147E-04
  1.8550981E+04  1.0444749E-04
  1.8600872E+04  1.0368538E-04
  1.8800436E+04  1.0076366E-04
  1.9000000E+04  9.8006089E-05
  1.9500000E+04  9.1572573E-05
  2.0000000E+04  8.5685059E-05
  2.0500000E+04  8.0268304E-05
  2.1000000E+04  7.5287948E-05
  2.2000000E+04  6.6473893E-05
  2.3000000E+04  5.8961992E-05
  2.4000000E+04  5.2524713E-05
  2.5000000E+04  4.6978548E-05
  2.6000000E+04  4.2175384E-05
  2.7000000E+04  3.7995050E-05
  2.8000000E+04  3.4340134E-05
  2.9000000E+04  3.1130986E-05
  3.0000000E+04  2.8302005E-05
  3.1000000E+04  2.5798879E-05
  3.2000000E+04  2.3576347E-05
  3.4000000E+04  1.9827344E-05
  3.6000000E+04  1.6817107E-05
  3.8000000E+04  1.4373862E-05
  4.0000000E+04  1.2371417E-05
  4.2000000E+04  1.0715685E-05
  4.4000000E+04  9.3355595E-06
  4.6000000E+04  8.1766374E-06
  4.8000000E+04  7.1968367E-06
  5.0000000E+04  6.3632722E-06
  5.2500000E+04  5.4879535E-06
  5.5000000E+04  4.7615935E-06
  5.7500000E+04  4.1542285E-06
  6.0000000E+04  3.6427962E-06
  6.5000000E+04  2.8398191E-06
  6.7500000E+04  2.5230145E-06
  7.0000000E+04  2.2500175E-06
  7.2500000E+04  2.0136398E-06
  7.5000000E+04  1.8080502E-06
  7.7500000E+04  1.6284860E-06
  8.0000000E+04  1.4710338E-06
  8.2500000E+04  1.3324578E-06
  8.5000000E+04  1.2100684E-06
  9.0000000E+04  1.0052188E-06
  9.5000000E+04  8.4244692E-07
  1.0000000E+05  7.1168480E-07
  1.0500000E+05  6.0559143E-07
  1.1000000E+05  5.1873419E-07
  1.1500000E+05  4.4703805E-07
  1.2000000E+05  3.8740863E-07
  1.2500000E+05  3.3746955E-07
  1.3000000E+05  2.9537707E-07
  1.3500000E+05  2.5968683E-07
  1.4000000E+05  2.2925749E-07
  1.4500000E+05  2.0317969E-07
  1.5000000E+05  1.8072334E-07
  1.5500000E+05  1.6129823E-07
  1.6000000E+05  1.4442399E-07
  1.6500000E+05  1.2970717E-07
  1.7000000E+05  1.1682371E-07
  1.7500000E+05  1.0550522E-07
  1.8000000E+05  9.5528211E-08
  1.8500000E+05  8.6705716E-08
  1.9000000E+05  7.8880614E-08
  2.0000000E+05  6.5712150E-08
  2.1000000E+05  5.5183916E-08
  2.2000000E+05  4.6684396E-08
  2.3000000E+05  3.9761434E-08
  2.4000000E+05  3.4076442E-08
  2.5000000E+05  2.9372813E-08
  2.6000000E+05  2.5453994E-08
  2.7000000E+05  2.2167910E-08
  2.8000000E+05  1.9395799E-08
  2.9000000E+05  1.7044134E-08
  3.0000000E+05  1.5038661E-08
  3.1000000E+05  1.3319984E-08
  3.2000000E+05  1.1840270E-08
  3.3000000E+05  1.0560738E-08
  3.4000000E+05  9.4497539E-09
  3.5000000E+05  8.4813632E-09
  3.6000000E+05  7.6341565E-09
  3.7000000E+05  6.8903814E-09
  3.8000000E+05  6.2352455E-09
  3.9000000E+05  5.6563654E-09
  4.0000000E+05  5.1433291E-09
  4.2000000E+05  4.2809627E-09
  4.4000000E+05  3.5925612E-09
  4.6000000E+05  3.0376204E-09
  4.8000000E+05  2.5862253E-09
  5.0000000E+05  2.2159975E-09
  5.2500000E+05  1.8419529E-09
  5.5000000E+05  1.5439539E-09
  5.7500000E+05  1.3041334E-09
  5.8750000E+05  1.2017877E-09
  6.0000000E+05  1.1093423E-09
  6.2500000E+05  9.4977381E-10
  6.5000000E+05  8.1802790E-10
  6.7500000E+05  7.0846077E-10
  7.0000000E+05  6.1672143E-10
  7.2500000E+05  5.3942525E-10
  7.5000000E+05  4.7391658E-10
  7.7500000E+05  4.1809339E-10
  8.0000000E+05  3.7027941E-10
  8.2500000E+05  3.2912863E-10
  8.5000000E+05  2.9355256E-10
  8.7500000E+05  2.6266495E-10
  9.0000000E+05  2.3574036E-10
  9.2500000E+05  2.1218157E-10
  9.5000000E+05  1.9149415E-10
  9.7500000E+05  1.7326658E-10
  1.0000000E+06  1.5715486E-10
  1.0250000E+06  1.4287006E-10
  1.0500000E+06  1.3016842E-10
  1.1000000E+06  1.0871940E-10
  1.1500000E+06  9.1495988E-11
  1.2000000E+06  7.7536083E-11
  1.2500000E+06  6.6124276E-11
  1.3000000E+06  5.6722075E-11
  1.3500000E+06  4.8919578E-11
  1.4000000E+06  4.2401481E-11
  1.4500000E+06  3.6922746E-11
  1.5000000E+06  3.2291208E-11
  1.5500000E+06  2.8354892E-11
  1.6000000E+06  2.4992700E-11
  1.6500000E+06  2.2107443E-11
  1.7000000E+06  1.9620617E-11
  1.7500000E+06  1.7468387E-11
  1.8000000E+06  1.5598512E-11
  1.8500000E+06  1.3968001E-11
  1.9000000E+06  1.2541289E-11
  1.9500000E+06  1.1288809E-11
  2.0000000E+06  1.0185861E-11
  2.0500000E+06  9.2117185E-12
  2.1000000E+06  8.3489211E-12
  2.2000000E+06  6.9005109E-12
  2.3000000E+06  5.7469893E-12
  2.4000000E+06  4.8198915E-12
  2.5000000E+06  4.0685062E-12
  2.6000000E+06  3.4548082E-12
  2.7000000E+06  2.9499721E-12
  2.8000000E+06  2.5319236E-12
  2.9000000E+06  2.1835984E-12
  3.0000000E+06  1.8916921E-12
  3.1000000E+06  1.6457477E-12
  3.2000000E+06  1.4374800E-12
  3.3000000E+06  1.2602782E-12
  3.4000000E+06  1.1088323E-12
  3.5000000E+06  9.7885091E-13
  3.6000000E+06  8.6684538E-13
  3.7000000E+06  7.6996394E-13
  3.8000000E+06  6.8586360E-13
  3.9000000E+06  6.1260929E-13
  4.0000000E+06  5.4859525E-13
  4.1000000E+06  4.9248305E-13
  4.2000000E+06  4.4315235E-13
  4.3000000E+06  3.9966157E-13
  4.4000000E+06  3.6121624E-13
  4.6000000E+06  2.9687171E-13
  4.8000000E+06  2.4585048E-13
  5.0000000E+06  2.0503138E-13
  5.1250000E+06  1.8364742E-13
  5.2500000E+06  1.6489267E-13
  5.3750000E+06  1.4839649E-13
  5.5000000E+06  1.3384696E-13
  5.7500000E+06  1.0957385E-13
  5.8750000E+06  9.9436704E-14
  6.0000000E+06  9.0406800E-14
  6.2500000E+06  7.5132499E-14
  6.5000000E+06  6.2856977E-14
  6.7500000E+06  5.2914048E-14
  7.0000000E+06  4.4801865E-14
  7.2500000E+06  3.8138460E-14
  7.5000000E+06  3.2630345E-14
  7.7500000E+06  2.8050074E-14
  8.0000000E+06  2.4220058E-14
  8.2500000E+06  2.1000588E-14
  8.5000000E+06  1.8280980E-14
  8.7500000E+06  1.5972935E-14
  9.0000000E+06  1.4005557E-14
  9.2500000E+06  1.2321582E-14
  9.5000000E+06  1.0874482E-14
  9.7500000E+06  9.6262675E-15
  1.0000000E+07  8.5457603E-15
  1.0250000E+07  7.6072516E-15
  1.0500000E+07  6.7894411E-15
  1.0750000E+07  6.0746045E-15
  1.1000000E+07  5.4479332E-15
  1.1250000E+07  4.8970049E-15
  1.1500000E+07  4.4113587E-15
  1.2000000E+07  3.6018800E-15
  1.2250000E+07  3.2641632E-15
  1.2500000E+07  2.9635530E-15
  1.3000000E+07  2.4556528E-15
  1.3500000E+07  2.0481847E-15
  1.4000000E+07  1.7187926E-15
  1.4500000E+07  1.4506204E-15
  1.5000000E+07  1.2307993E-15
  1.5500000E+07  1.0494290E-15
  1.6000000E+07  8.9887212E-16
  1.6500000E+07  7.7320737E-16
  1.7000000E+07  6.6785987E-16
  1.7500000E+07  5.7918868E-16
  
  
#  40   2  L1  EION =  2.536000000E+03 eV   268
#  S(0) = 1.256474E+00
  2.5303033E+01  0.0000000E+00
  2.5303033E+03  0.0000000E+00
  2.5303033E+03  5.2074249E-04
  2.5360000E+03  5.2074249E-04
  2.5360251E+03  5.2074249E-04
  2.5364250E+03  5.1593419E-04
  2.5368248E+03  5.1146236E-04
  2.5372247E+03  5.0729888E-04
  2.5376245E+03  5.0341887E-04
  2.5384242E+03  4.9642369E-04
  2.5392239E+03  4.9032869E-04
  2.5408233E+03  4.8038889E-04
  2.5424226E+03  4.7288746E-04
  2.5456214E+03  4.6329847E-04
  2.5488201E+03  4.5874734E-04
  2.5520189E+03  4.5739337E-04
  2.5552176E+03  4.5793676E-04
  2.5584163E+03  4.5943718E-04
  2.5616151E+03  4.6122673E-04
  2.5648138E+03  4.6285684E-04
  2.5680126E+03  4.6406028E-04
  2.5712113E+03  4.6471440E-04
  2.5744101E+03  4.6480430E-04
  2.5808075E+03  4.6357303E-04
  2.5872050E+03  4.6119954E-04
  2.5936025E+03  4.5853890E-04
  2.6000000E+03  4.5614675E-04
  2.6062500E+03  4.5427620E-04
  2.6125000E+03  4.5283390E-04
  2.6250000E+03  4.5056196E-04
  2.6375000E+03  4.4805626E-04
  2.6500000E+03  4.4486057E-04
  2.6625000E+03  4.4130513E-04
  2.6750000E+03  4.3788200E-04
  2.6812500E+03  4.3630462E-04
  2.6875000E+03  4.3481541E-04
  2.7000000E+03  4.3200395E-04
  2.7125000E+03  4.2923630E-04
  2.7250000E+03  4.2633244E-04
  2.7375000E+03  4.2327813E-04
  2.7500000E+03  4.2013498E-04
  2.7750000E+03  4.1402820E-04
  2.7875000E+03  4.1113683E-04
  2.8000000E+03  4.0833172E-04
  2.8250000E+03  4.0273428E-04
  2.8500000E+03  3.9701083E-04
  2.9000000E+03  3.8582425E-04
  3.0000000E+03  3.6492924E-04
  3.1000000E+03  3.4555924E-04
  3.2000000E+03  3.2750771E-04
  3.3000000E+03  3.1083043E-04
  3.4000000E+03  2.9535458E-04
  3.5000000E+03  2.8093255E-04
  3.6000000E+03  2.6749017E-04
  3.8000000E+03  2.4321655E-04
  4.0000000E+03  2.2188642E-04
  4.2000000E+03  2.0308519E-04
  4.4000000E+03  1.8641529E-04
  4.6000000E+03  1.7157732E-04
  4.8000000E+03  1.5832481E-04
  5.0000000E+03  1.4644781E-04
  5.2500000E+03  1.3326751E-04
  5.5000000E+03  1.2167140E-04
  5.7500000E+03  1.1142312E-04
  6.0000000E+03  1.0232798E-04
  6.5000000E+03  8.6978377E-05
  6.7500000E+03  8.0476535E-05
  7.0000000E+03  7.4624355E-05
  7.2500000E+03  6.9341279E-05
  7.5000000E+03  6.4558204E-05
  8.0000000E+03  5.6263794E-05
  8.5000000E+03  4.9361034E-05
  9.0000000E+03  4.3565092E-05
  9.5000000E+03  3.8659128E-05
  1.0000000E+04  3.4475942E-05
  1.0500000E+04  3.0885034E-05
  1.1000000E+04  2.7783533E-05
  1.1500000E+04  2.5089630E-05
  1.2000000E+04  2.2737578E-05
  1.2500000E+04  2.0674094E-05
  1.3000000E+04  1.8855661E-05
  1.3500000E+04  1.7246503E-05
  1.4000000E+04  1.5817001E-05
  1.4500000E+04  1.4542482E-05
  1.5000000E+04  1.3402271E-05
  1.6000000E+04  1.1457777E-05
  1.7000000E+04  9.8734805E-06
  1.8000000E+04  8.5690870E-06
  1.9000000E+04  7.4850072E-06
  2.0000000E+04  6.5763528E-06
  2.1000000E+04  5.8088473E-06
  2.2000000E+04  5.1559915E-06
  2.3000000E+04  4.5970706E-06
  2.4000000E+04  4.1157249E-06
  2.5000000E+04  3.6989136E-06
  2.6000000E+04  3.3361519E-06
  2.7000000E+04  3.0189417E-06
  2.8000000E+04  2.7403452E-06
  2.9000000E+04  2.4946590E-06
  3.0000000E+04  2.2771639E-06
  3.1000000E+04  2.0839325E-06
  3.2000000E+04  1.9116779E-06
  3.3000000E+04  1.7576340E-06
  3.4000000E+04  1.6194620E-06
  3.5000000E+04  1.4951755E-06
  3.6000000E+04  1.3830788E-06
  3.8000000E+04  1.1898475E-06
  4.0000000E+04  1.0303943E-06
  4.2000000E+04  8.9768630E-07
  4.4000000E+04  7.8637614E-07
  4.6000000E+04  6.9234849E-07
  4.8000000E+04  6.1240079E-07
  5.0000000E+04  5.4401548E-07
  5.2500000E+04  4.7178946E-07
  5.5000000E+04  4.1148693E-07
  5.7500000E+04  3.6077099E-07
  5.8750000E+04  3.3842558E-07
  6.0000000E+04  3.1783117E-07
  6.2500000E+04  2.8125026E-07
  6.5000000E+04  2.4990832E-07
  6.7500000E+04  2.2291265E-07
  7.0000000E+04  1.9954584E-07
  7.2500000E+04  1.7922704E-07
  7.5000000E+04  1.6148271E-07
  7.7500000E+04  1.4592422E-07
  8.0000000E+04  1.3223070E-07
  8.2500000E+04  1.2013569E-07
  8.5000000E+04  1.0941676E-07
  8.7500000E+04  9.9887251E-08
  9.0000000E+04  9.1389806E-08
  9.2500000E+04  8.3791138E-08
  9.5000000E+04  7.6977888E-08
  1.0000000E+05  6.5334224E-08
  1.0500000E+05  5.5837107E-08
  1.1000000E+05  4.8023465E-08
  1.1500000E+05  4.1543843E-08
  1.2000000E+05  3.6131343E-08
  1.2500000E+05  3.1579913E-08
  1.3000000E+05  2.7728848E-08
  1.3500000E+05  2.4451657E-08
  1.4000000E+05  2.1647933E-08
  1.4500000E+05  1.9237322E-08
  1.5000000E+05  1.7155052E-08
  1.5500000E+05  1.5348557E-08
  1.6000000E+05  1.3774890E-08
  1.6500000E+05  1.2398752E-08
  1.7000000E+05  1.1190975E-08
  1.7500000E+05  1.0127323E-08
  1.8000000E+05  9.1875502E-09
  1.8500000E+05  8.3546684E-09
  1.9000000E+05  7.6143590E-09
  1.9500000E+05  6.9545012E-09
  2.0000000E+05  6.3647923E-09
  2.0500000E+05  5.8364419E-09
  2.1000000E+05  5.3619252E-09
  2.2000000E+05  4.5494228E-09
  2.3000000E+05  3.8854431E-09
  2.4000000E+05  3.3385106E-09
  2.5000000E+05  2.8846778E-09
  2.6000000E+05  2.5055318E-09
  2.7000000E+05  2.1867815E-09
  2.8000000E+05  1.9172317E-09
  2.9000000E+05  1.6880373E-09
  3.0000000E+05  1.4921555E-09
  3.1000000E+05  1.3239379E-09
  3.2000000E+05  1.1788230E-09
  3.3000000E+05  1.0531033E-09
  3.4000000E+05  9.4374760E-10
  3.5000000E+05  8.4826344E-10
  3.6000000E+05  7.6459028E-10
  3.7000000E+05  6.9101612E-10
  3.8000000E+05  6.2611172E-10
  3.9000000E+05  5.6867839E-10
  4.0000000E+05  5.1770648E-10
  4.1000000E+05  4.7234202E-10
  4.2000000E+05  4.3185981E-10
  4.3000000E+05  3.9564177E-10
  4.4000000E+05  3.6315928E-10
  4.6000000E+05  3.0764921E-10
  4.8000000E+05  2.6239879E-10
  5.0000000E+05  2.2520970E-10
  5.1250000E+05  2.0530181E-10
  5.2500000E+05  1.8755812E-10
  5.3750000E+05  1.7170147E-10
  5.5000000E+05  1.5749534E-10
  5.7500000E+05  1.3325276E-10
  5.8750000E+05  1.2289201E-10
  6.0000000E+05  1.1352494E-10
  6.2500000E+05  9.7335851E-11
  6.5000000E+05  8.3947620E-11
  6.7500000E+05  7.2796059E-11
  7.0000000E+05  6.3445512E-11
  7.2500000E+05  5.5556502E-11
  7.5000000E+05  4.8861993E-11
  7.7500000E+05  4.3150275E-11
  8.0000000E+05  3.8252345E-11
  8.2500000E+05  3.4032303E-11
  8.5000000E+05  3.0380121E-11
  8.7500000E+05  2.7206140E-11
  9.0000000E+05  2.4436857E-11
  9.2500000E+05  2.2011642E-11
  9.5000000E+05  1.9880198E-11
  9.7500000E+05  1.8000639E-11
  1.0000000E+06  1.6337920E-11
  1.0250000E+06  1.4862587E-11
  1.0500000E+06  1.3549781E-11
  1.0750000E+06  1.2378425E-11
  1.1000000E+06  1.1330577E-11
  1.1250000E+06  1.0390903E-11
  1.1500000E+06  9.5462507E-12
  1.2000000E+06  8.0982642E-12
  1.2500000E+06  6.9132218E-12
  1.3000000E+06  5.9358085E-12
  1.3500000E+06  5.1238673E-12
  1.4000000E+06  4.4449223E-12
  1.4500000E+06  3.8737076E-12
  1.5000000E+06  3.3903919E-12
  1.5500000E+06  2.9792790E-12
  1.6000000E+06  2.6278484E-12
  1.6500000E+06  2.3260412E-12
  1.7000000E+06  2.0657224E-12
  1.7500000E+06  1.8402695E-12
  1.8000000E+06  1.6442593E-12
  1.8500000E+06  1.4732268E-12
  1.9000000E+06  1.3234766E-12
  1.9500000E+06  1.1919338E-12
  2.0000000E+06  1.0760279E-12
  2.0500000E+06  9.7360024E-13
  2.1000000E+06  8.8283127E-13
  2.1500000E+06  8.0218035E-13
  2.2000000E+06  7.3033797E-13
  2.2500000E+06  6.6618704E-13
  2.3000000E+06  6.0877146E-13
  2.4000000E+06  5.1097637E-13
  2.5000000E+06  4.3164659E-13
  2.6000000E+06  3.6679941E-13
  2.7000000E+06  3.1341289E-13
  2.8000000E+06  2.6917072E-13
  2.9000000E+06  2.3228081E-13
  3.0000000E+06  2.0134505E-13
  3.1000000E+06  1.7526344E-13
  3.2000000E+06  1.5316372E-13
  3.3000000E+06  1.3434943E-13
  3.4000000E+06  1.1826079E-13
  3.5000000E+06  1.0444507E-13
  3.6000000E+06  9.2533968E-14
  3.7000000E+06  8.2226266E-14
  3.8000000E+06  7.3274295E-14
  3.9000000E+06  6.5473379E-14
  4.0000000E+06  5.8653580E-14
  4.1000000E+06  5.2673152E-14
  4.2000000E+06  4.7413340E-14
  4.3000000E+06  4.2774302E-14
  4.4000000E+06  3.8671777E-14
  4.5000000E+06  3.5034392E-14
  4.6000000E+06  3.1801528E-14
  4.7000000E+06  2.8921546E-14
  4.8000000E+06  2.6350227E-14
  5.0000000E+06  2.1986869E-14
  5.1250000E+06  1.9700318E-14
  5.2500000E+06  1.7694230E-14
  5.3750000E+06  1.5928890E-14
  5.5000000E+06  1.4370951E-14
  5.7500000E+06  1.1769236E-14
  5.8750000E+06  1.0681975E-14
  6.0000000E+06  9.7136011E-15
  6.1250000E+06  8.8494959E-15
  6.2500000E+06  8.0770058E-15
  
  
#  40   3  L2  EION =  2.311000000E+03 eV   268
#  S(0) = 1.508322E+00
  2.2868623E+01  0.0000000E+00
  2.2868623E+03  0.0000000E+00
  2.2868623E+03  8.1222208E-04
  2.3110000E+03  8.1222208E-04
  2.3110231E+03  8.1222208E-04
  2.3111621E+03  8.2340528E-04
  2.3113012E+03  8.3407329E-04
  2.3114402E+03  8.4426633E-04
  2.3115792E+03  8.5402047E-04
  2.3118573E+03  8.7233789E-04
  2.3121353E+03  8.8924668E-04
  2.3126914E+03  9.1952362E-04
  2.3132475E+03  9.4593289E-04
  2.3143598E+03  9.8988749E-04
  2.3154720E+03  1.0248064E-03
  2.3176964E+03  1.0747738E-03
  2.3199208E+03  1.1048086E-03
  2.3221452E+03  1.1201895E-03
  2.3243697E+03  1.1251314E-03
  2.3265941E+03  1.1231713E-03
  2.3288185E+03  1.1171374E-03
  2.3310429E+03  1.1091359E-03
  2.3332673E+03  1.1006250E-03
  2.3354918E+03  1.0925332E-03
  2.3377162E+03  1.0853857E-03
  2.3421650E+03  1.0746784E-03
  2.3466139E+03  1.0684523E-03
  2.3510627E+03  1.0653506E-03
  2.3555116E+03  1.0637720E-03
  2.3599604E+03  1.0623876E-03
  2.3644092E+03  1.0603460E-03
  2.3733069E+03  1.0531875E-03
  2.3822046E+03  1.0430422E-03
  2.3911023E+03  1.0324490E-03
  2.4000000E+03  1.0230614E-03
  2.4062500E+03  1.0173322E-03
  2.4125000E+03  1.0120827E-03
  2.4250000E+03  1.0018460E-03
  2.4375000E+03  9.9067878E-04
  2.4500000E+03  9.7850142E-04
  2.4750000E+03  9.5438835E-04
  2.4875000E+03  9.4329973E-04
  2.5000000E+03  9.3252555E-04
  2.5250000E+03  9.1063094E-04
  2.5500000E+03  8.8820666E-04
  2.5750000E+03  8.6659358E-04
  2.5875000E+03  8.5623746E-04
  2.6000000E+03  8.4602876E-04
  2.6250000E+03  8.2573037E-04
  2.6500000E+03  8.0563341E-04
  2.7000000E+03  7.6738506E-04
  2.8000000E+03  6.9751571E-04
  2.9000000E+03  6.3578306E-04
  3.0000000E+03  5.8094713E-04
  3.1000000E+03  5.3229655E-04
  3.2000000E+03  4.8890356E-04
  3.4000000E+03  4.1512309E-04
  3.6000000E+03  3.5522222E-04
  3.8000000E+03  3.0601293E-04
  4.0000000E+03  2.6525627E-04
  4.2000000E+03  2.3124860E-04
  4.4000000E+03  2.0266390E-04
  4.6000000E+03  1.7847905E-04
  4.8000000E+03  1.5789266E-04
  5.0000000E+03  1.4026989E-04
  5.2500000E+03  1.2164678E-04
  5.5000000E+03  1.0609228E-04
  5.7500000E+03  9.3008542E-05
  6.0000000E+03  8.1931110E-05
  6.5000000E+03  6.4412979E-05
  6.7500000E+03  5.7453009E-05
  7.0000000E+03  5.1429916E-05
  7.2500000E+03  4.6193636E-05
  7.5000000E+03  4.1622113E-05
  7.7500000E+03  3.7614965E-05
  8.0000000E+03  3.4089081E-05
  8.2500000E+03  3.0975446E-05
  8.5000000E+03  2.8216581E-05
  9.0000000E+03  2.3578069E-05
  9.5000000E+03  1.9870892E-05
  1.0000000E+04  1.6876272E-05
  1.0500000E+04  1.4433874E-05
  1.1000000E+04  1.2424380E-05
  1.1500000E+04  1.0757772E-05
  1.2000000E+04  9.3653391E-06
  1.2500000E+04  8.1940751E-06
  1.3000000E+04  7.2026635E-06
  1.3500000E+04  6.3586023E-06
  1.4000000E+04  5.6361012E-06
  1.4500000E+04  5.0145312E-06
  1.5000000E+04  4.4772691E-06
  1.5500000E+04  4.0108262E-06
  1.6000000E+04  3.6041859E-06
  1.6500000E+04  3.2482962E-06
  1.7000000E+04  2.9356761E-06
  1.8000000E+04  2.4164050E-06
  1.9000000E+04  2.0078411E-06
  2.0000000E+04  1.6826434E-06
  2.1000000E+04  1.4210785E-06
  2.2000000E+04  1.2086832E-06
  2.3000000E+04  1.0347082E-06
  2.4000000E+04  8.9106289E-07
  2.5000000E+04  7.7158584E-07
  2.6000000E+04  6.7153489E-07
  2.7000000E+04  5.8722363E-07
  2.8000000E+04  5.1576009E-07
  2.9000000E+04  4.5485637E-07
  3.0000000E+04  4.0268796E-07
  3.1000000E+04  3.5778918E-07
  3.2000000E+04  3.1897442E-07
  3.3000000E+04  2.8527843E-07
  3.4000000E+04  2.5591053E-07
  3.5000000E+04  2.3021937E-07
  3.6000000E+04  2.0766543E-07
  3.8000000E+04  1.7024614E-07
  4.0000000E+04  1.4086280E-07
  4.2000000E+04  1.1753075E-07
  4.4000000E+04  9.8815028E-08
  4.6000000E+04  8.3662767E-08
  4.8000000E+04  7.1291043E-08
  5.0000000E+04  6.1110500E-08
  5.2500000E+04  5.0792952E-08
  5.5000000E+04  4.2549487E-08
  5.7500000E+04  3.5900654E-08
  5.8750000E+04  3.3059451E-08
  6.0000000E+04  3.0491337E-08
  6.2500000E+04  2.6055247E-08
  6.5000000E+04  2.2390411E-08
  6.7500000E+04  1.9342027E-08
  7.0000000E+04  1.6790295E-08
  7.2500000E+04  1.4641661E-08
  7.5000000E+04  1.2822451E-08
  7.7500000E+04  1.1274196E-08
  8.0000000E+04  9.9501524E-09
  8.2500000E+04  8.8126920E-09
  8.5000000E+04  7.8313286E-09
  8.7500000E+04  6.9812137E-09
  9.0000000E+04  6.2419787E-09
  9.2500000E+04  5.5968350E-09
  9.5000000E+04  5.0318736E-09
  9.7500000E+04  4.5355168E-09
  1.0000000E+05  4.0980837E-09
  1.0250000E+05  3.7114428E-09
  1.0500000E+05  3.3687354E-09
  1.1000000E+05  2.7927636E-09
  1.1500000E+05  2.3333237E-09
  1.2000000E+05  1.9634481E-09
  1.2500000E+05  1.6631424E-09
  1.3000000E+05  1.4174058E-09
  1.3500000E+05  1.2148583E-09
  1.4000000E+05  1.0467799E-09
  1.4500000E+05  9.0642602E-10
  1.5000000E+05  7.8853313E-10
  1.5500000E+05  6.8896066E-10
  1.6000000E+05  6.0442652E-10
  1.6500000E+05  5.3231012E-10
  1.7000000E+05  4.7050503E-10
  1.7500000E+05  4.1730752E-10
  1.8000000E+05  3.7133129E-10
  1.8500000E+05  3.3144189E-10
  1.9000000E+05  2.9670606E-10
  1.9500000E+05  2.6635221E-10
  2.0000000E+05  2.3973931E-10
  2.0500000E+05  2.1633237E-10
  2.1000000E+05  1.9568297E-10
  2.2000000E+05  1.6120556E-10
  2.3000000E+05  1.3393121E-10
  2.4000000E+05  1.1214013E-10
  2.5000000E+05  9.4570395E-11
  2.6000000E+05  8.0284390E-11
  2.7000000E+05  6.8577377E-11
  2.8000000E+05  5.8913953E-11
  2.9000000E+05  5.0883320E-11
  3.0000000E+05  4.4167365E-11
  3.1000000E+05  3.8517603E-11
  3.2000000E+05  3.3738376E-11
  3.3000000E+05  2.9674456E-11
  3.4000000E+05  2.6201807E-11
  3.5000000E+05  2.3220641E-11
  3.6000000E+05  2.0650187E-11
  3.7000000E+05  1.8424681E-11
  3.8000000E+05  1.6490269E-11
  3.9000000E+05  1.4802608E-11
  4.0000000E+05  1.3325012E-11
  4.1000000E+05  1.2026979E-11
  4.2000000E+05  1.0883033E-11
  4.3000000E+05  9.8717968E-12
  4.4000000E+05  8.9752591E-12
  4.6000000E+05  7.4676637E-12
  4.8000000E+05  6.2637753E-12
  5.0000000E+05  5.2931219E-12
  5.1250000E+05  4.7811406E-12
  5.2500000E+05  4.3296568E-12
  5.3750000E+05  3.9302933E-12
  5.5000000E+05  3.5759923E-12
  5.7500000E+05  2.9796072E-12
  5.8750000E+05  2.7281406E-12
  6.0000000E+05  2.5026938E-12
  6.2500000E+05  2.1176246E-12
  6.5000000E+05  1.8039448E-12
  6.7500000E+05  1.5463260E-12
  7.0000000E+05  1.3331453E-12
  7.2500000E+05  1.1554989E-12
  7.5000000E+05  1.0064990E-12
  7.7500000E+05  8.8076694E-13
  8.0000000E+05  7.7406700E-13
  8.2500000E+05  6.8303826E-13
  8.5000000E+05  6.0499359E-13
  8.7500000E+05  5.3776923E-13
  9.0000000E+05  4.7961144E-13
  9.2500000E+05  4.2908994E-13
  9.5000000E+05  3.8503124E-13
  9.7500000E+05  3.4646697E-13
  1.0000000E+06  3.1259422E-13
  1.0250000E+06  2.8274393E-13
  1.0500000E+06  2.5635602E-13
  1.1000000E+06  2.1215666E-13
  1.1500000E+06  1.7703289E-13
  1.2000000E+06  1.4883936E-13
  1.2500000E+06  1.2600007E-13
  1.3000000E+06  1.0734193E-13
  1.3500000E+06  9.1981181E-14
  1.4000000E+06  7.9244596E-14
  1.4500000E+06  6.8613958E-14
  1.5000000E+06  5.9686528E-14
  1.5500000E+06  5.2146607E-14
  1.6000000E+06  4.5744625E-14
  1.6500000E+06  4.0281743E-14
  1.7000000E+06  3.5598411E-14
  1.7500000E+06  3.1565758E-14
  1.8000000E+06  2.8079021E-14
  1.8500000E+06  2.5052537E-14
  1.9000000E+06  2.2415878E-14
  1.9500000E+06  2.0110847E-14
  2.0000000E+06  1.8089091E-14
  2.0500000E+06  1.6310243E-14
  2.1000000E+06  1.4740459E-14
  2.2000000E+06  1.2118493E-14
  2.3000000E+06  1.0043660E-14
  2.4000000E+06  8.3858490E-15
  2.5000000E+06  7.0494795E-15
  2.6000000E+06  5.9634270E-15
  2.7000000E+06  5.0741476E-15
  2.8000000E+06  4.3409098E-15
  2.9000000E+06  3.7324125E-15
  3.0000000E+06  3.2243808E-15
  3.1000000E+06  2.7978289E-15
  3.2000000E+06  2.4377912E-15
  3.3000000E+06  2.1323841E-15
  3.4000000E+06  1.8721074E-15
  3.5000000E+06  1.6493167E-15
  3.6000000E+06  1.4578212E-15
  3.7000000E+06  1.2925779E-15
  3.8000000E+06  1.1494560E-15
  3.9000000E+06  1.0250547E-15
  4.0000000E+06  9.1656082E-16
  4.1000000E+06  8.2163703E-16
  4.2000000E+06  7.3833278E-16
  4.3000000E+06  6.6501508E-16
  4.4000000E+06  6.0030958E-16
  4.6000000E+06  4.9226432E-16
  4.8000000E+06  4.0684042E-16
  5.0000000E+06  3.3866083E-16
  5.1250000E+06  3.0300039E-16
  5.2500000E+06  2.7175660E-16
  5.3750000E+06  2.4430803E-16
  5.5000000E+06  2.2013610E-16
  5.7500000E+06  1.7992409E-16
  
  
#  40   4  L3  EION =  2.227000000E+03 eV   268
#  S(0) = 3.033392E+00
  2.1842889E+01  0.0000000E+00
  2.1842889E+03  0.0000000E+00
  2.1842889E+03  1.7359994E-03
  2.2270000E+03  1.7359994E-03
  2.2270222E+03  1.7359994E-03
  2.2272503E+03  1.7728198E-03
  2.2274784E+03  1.8068901E-03
  2.2277064E+03  1.8385542E-03
  2.2279345E+03  1.8680991E-03
  2.2283906E+03  1.9217539E-03
  2.2288467E+03  1.9693582E-03
  2.2297589E+03  2.0504538E-03
  2.2306711E+03  2.1170613E-03
  2.2324956E+03  2.2185009E-03
  2.2343200E+03  2.2878459E-03
  2.2379689E+03  2.3576375E-03
  2.2416178E+03  2.3676806E-03
  2.2452667E+03  2.3479322E-03
  2.2489156E+03  2.3184128E-03
  2.2525645E+03  2.2901267E-03
  2.2562133E+03  2.2677293E-03
  2.2635111E+03  2.2423303E-03
  2.2708089E+03  2.2330411E-03
  2.2781067E+03  2.2266677E-03
  2.2854044E+03  2.2158829E-03
  2.2927022E+03  2.1997326E-03
  2.3000000E+03  2.1806817E-03
  2.3125000E+03  2.1490574E-03
  2.3250000E+03  2.1230717E-03
  2.3312500E+03  2.1115045E-03
  2.3375000E+03  2.1000814E-03
  2.3500000E+03  2.0759539E-03
  2.3625000E+03  2.0495215E-03
  2.3750000E+03  2.0222426E-03
  2.4000000E+03  1.9709038E-03
  2.4125000E+03  1.9469931E-03
  2.4250000E+03  1.9232472E-03
  2.4375000E+03  1.8990526E-03
  2.4500000E+03  1.8745216E-03
  2.5000000E+03  1.7795528E-03
  2.6000000E+03  1.6060432E-03
  2.7000000E+03  1.4525191E-03
  2.8000000E+03  1.3174124E-03
  2.9000000E+03  1.1981586E-03
  3.0000000E+03  1.0928776E-03
  3.1000000E+03  9.9966826E-04
  3.2000000E+03  9.1647583E-04
  3.3000000E+03  8.4219644E-04
  3.4000000E+03  7.7558620E-04
  3.5000000E+03  7.1558795E-04
  3.6000000E+03  6.6144531E-04
  3.8000000E+03  5.6812816E-04
  4.0000000E+03  4.9111322E-04
  4.2000000E+03  4.2702881E-04
  4.4000000E+03  3.7332397E-04
  4.6000000E+03  3.2801615E-04
  4.8000000E+03  2.8955165E-04
  5.0000000E+03  2.5670485E-04
  5.2500000E+03  2.2208152E-04
  5.5000000E+03  1.9323973E-04
  5.7500000E+03  1.6903897E-04
  6.0000000E+03  1.4859598E-04
  6.5000000E+03  1.1636718E-04
  6.7500000E+03  1.0360281E-04
  7.0000000E+03  9.2578589E-05
  7.2500000E+03  8.3012240E-05
  7.5000000E+03  7.4674439E-05
  7.7500000E+03  6.7377904E-05
  8.0000000E+03  6.0968166E-05
  8.2500000E+03  5.5316948E-05
  8.5000000E+03  5.0317288E-05
  9.0000000E+03  4.1928910E-05
  9.5000000E+03  3.5243200E-05
  1.0000000E+04  2.9856878E-05
  1.0500000E+04  2.5474740E-05
  1.1000000E+04  2.1877788E-05
  1.1500000E+04  1.8901310E-05
  1.2000000E+04  1.6419878E-05
  1.2500000E+04  1.4336922E-05
  1.3000000E+04  1.2577338E-05
  1.3500000E+04  1.1082165E-05
  1.4000000E+04  9.8047067E-06
  1.4500000E+04  8.7076872E-06
  1.5000000E+04  7.7611213E-06
  1.5500000E+04  6.9407208E-06
  1.6000000E+04  6.2266824E-06
  1.6500000E+04  5.6027606E-06
  1.7000000E+04  5.0555505E-06
  1.8000000E+04  4.1486298E-06
  1.9000000E+04  3.4371305E-06
  2.0000000E+04  2.8723789E-06
  2.1000000E+04  2.4193404E-06
  2.2000000E+04  2.0524024E-06
  2.3000000E+04  1.7525780E-06
  2.4000000E+04  1.5056085E-06
  2.5000000E+04  1.3006617E-06
  2.6000000E+04  1.1294177E-06
  2.7000000E+04  9.8542269E-07
  2.8000000E+04  8.6362473E-07
  2.9000000E+04  7.6003452E-07
  3.0000000E+04  6.7147702E-07
  3.1000000E+04  5.9540644E-07
  3.2000000E+04  5.2976714E-07
  3.3000000E+04  4.7288844E-07
  3.4000000E+04  4.2340426E-07
  3.5000000E+04  3.8019108E-07
  3.6000000E+04  3.4231985E-07
  3.8000000E+04  2.7964171E-07
  4.0000000E+04  2.3058335E-07
  4.2000000E+04  1.9175000E-07
  4.4000000E+04  1.6069418E-07
  4.6000000E+04  1.3562511E-07
  4.8000000E+04  1.1521468E-07
  5.0000000E+04  9.8465735E-08
  5.2500000E+04  8.1542459E-08
  5.5000000E+04  6.8065462E-08
  5.7500000E+04  5.7230046E-08
  5.8750000E+04  5.2610801E-08
  6.0000000E+04  4.8441924E-08
  6.2500000E+04  4.1256658E-08
  6.5000000E+04  3.5338073E-08
  6.7500000E+04  3.0429189E-08
  7.0000000E+04  2.6331618E-08
  7.2500000E+04  2.2890829E-08
  7.5000000E+04  1.9985430E-08
  7.7500000E+04  1.7519306E-08
  8.0000000E+04  1.5415792E-08
  8.2500000E+04  1.3613318E-08
  8.5000000E+04  1.2062112E-08
  8.7500000E+04  1.0721693E-08
  9.0000000E+04  9.5589474E-09
  9.2500000E+04  8.5466405E-09
  9.5000000E+04  7.6622572E-09
  1.0000000E+05  6.2055387E-09
  1.0500000E+05  5.0729824E-09
  1.1000000E+05  4.1826325E-09
  1.1500000E+05  3.4755726E-09
  1.2000000E+05  2.9088391E-09
  1.2500000E+05  2.4506912E-09
  1.3000000E+05  2.0773962E-09
  1.3500000E+05  1.7710120E-09
  1.4000000E+05  1.5178359E-09
  1.4500000E+05  1.3073029E-09
  1.5000000E+05  1.1311956E-09
  1.5500000E+05  9.8306971E-10
  1.6000000E+05  8.5783274E-10
  1.6500000E+05  7.5143114E-10
  1.7000000E+05  6.6061646E-10
  1.7500000E+05  5.8276908E-10
  1.8000000E+05  5.1576381E-10
  1.8500000E+05  4.5786677E-10
  1.9000000E+05  4.0765569E-10
  1.9500000E+05  3.6395806E-10
  2.0000000E+05  3.2580260E-10
  2.0500000E+05  2.9238103E-10
  2.1000000E+05  2.6301766E-10
  2.2000000E+05  2.1428650E-10
  2.3000000E+05  1.7605348E-10
  2.4000000E+05  1.4575928E-10
  2.5000000E+05  1.2153642E-10
  2.6000000E+05  1.0200521E-10
  2.7000000E+05  8.6134271E-11
  2.8000000E+05  7.3144433E-11
  2.9000000E+05  6.2441229E-11
  3.0000000E+05  5.3566800E-11
  3.1000000E+05  4.6165510E-11
  3.2000000E+05  3.9958916E-11
  3.3000000E+05  3.4727338E-11
  3.4000000E+05  3.0296217E-11
  3.5000000E+05  2.6525930E-11
  3.6000000E+05  2.3304095E-11
  3.7000000E+05  2.0539699E-11
  3.8000000E+05  1.8158630E-11
  3.9000000E+05  1.6100220E-11
  4.0000000E+05  1.4314559E-11
  4.1000000E+05  1.2760386E-11
  4.2000000E+05  1.1403435E-11
  4.3000000E+05  1.0215127E-11
  4.4000000E+05  9.1715249E-12
  4.6000000E+05  7.4410749E-12
  4.8000000E+05  6.0856002E-12
  5.0000000E+05  5.0138129E-12
  5.1250000E+05  4.4575604E-12
  5.2500000E+05  3.9730582E-12
  5.3750000E+05  3.5497739E-12
  5.5000000E+05  3.1789049E-12
  5.7500000E+05  2.5660313E-12
  5.8750000E+05  2.3125452E-12
  6.0000000E+05  2.0881445E-12
  6.2500000E+05  1.7119631E-12
  6.5000000E+05  1.4132440E-12
  6.7500000E+05  1.1741120E-12
  7.0000000E+05  9.8124128E-13
  7.2500000E+05  8.2459524E-13
  7.5000000E+05  6.9654167E-13
  7.7500000E+05  5.9122472E-13
  8.0000000E+05  5.0411383E-13
  8.2500000E+05  4.3167657E-13
  8.5000000E+05  3.7113858E-13
  8.7500000E+05  3.2030557E-13
  9.0000000E+05  2.7743082E-13
  9.2500000E+05  2.4111543E-13
  9.5000000E+05  2.1023264E-13
  9.7500000E+05  1.8386989E-13
  1.0000000E+06  1.6128427E-13
  1.0250000E+06  1.4186813E-13
  1.0500000E+06  1.2512213E-13
  1.0750000E+06  1.1063401E-13
  1.1000000E+06  9.8061994E-14
  1.1250000E+06  8.7121558E-14
  1.1500000E+06  7.7574964E-14
  1.2000000E+06  6.1897342E-14
  1.2500000E+06  4.9781223E-14
  1.3000000E+06  4.0331912E-14
  1.3500000E+06  3.2900131E-14
  1.4000000E+06  2.7009202E-14
  1.4500000E+06  2.2305460E-14
  1.5000000E+06  1.8523977E-14
  1.5500000E+06  1.5464453E-14
  1.6000000E+06  1.2974152E-14
  1.6500000E+06  1.0935682E-14
  1.7000000E+06  9.2581461E-15
  1.7500000E+06  7.8706617E-15
  1.8000000E+06  6.7175916E-15
  1.8500000E+06  5.7549967E-15
  1.9000000E+06  4.9479649E-15
  1.9500000E+06  4.2685939E-15
  2.0000000E+06  3.6944654E-15
  2.0500000E+06  3.2074762E-15
  2.1000000E+06  2.7929370E-15
  2.1500000E+06  2.4388739E-15
  2.2000000E+06  2.1354840E-15
  2.2500000E+06  1.8747077E-15
  2.3000000E+06  1.6498931E-15
  2.3500000E+06  1.4555283E-15
  2.4000000E+06  1.2870287E-15
  2.4500000E+06  1.1405674E-15
  2.5000000E+06  1.0129392E-15
  2.5500000E+06  9.0145062E-16
  2.6000000E+06  8.0383115E-16
  2.6500000E+06  7.1816122E-16
  2.7000000E+06  6.4281316E-16
  2.8000000E+06  5.1775046E-16
  2.9000000E+06  4.1982825E-16
  3.0000000E+06  3.4257716E-16
  3.1000000E+06  2.8120153E-16
  3.2000000E+06  2.3211368E-16
  3.3000000E+06  1.9260666E-16
  3.4000000E+06  1.6062167E-16
  3.5000000E+06  1.3458113E-16
  3.6000000E+06  1.1326752E-16
  3.7000000E+06  9.5734714E-17
  3.8000000E+06  8.1242842E-17
  3.9000000E+06  6.9209850E-17
  4.0000000E+06  5.9175160E-17
  4.1000000E+06  5.0772479E-17
  4.2000000E+06  4.3708910E-17
  4.3000000E+06  3.7748850E-17
  4.4000000E+06  3.2701888E-17
  4.5000000E+06  2.8413421E-17
  4.6000000E+06  2.4757124E-17
  4.7000000E+06  2.1629520E-17
  4.8000000E+06  1.8945728E-17
  5.0000000E+06  1.4642030E-17
  5.1250000E+06  1.2522265E-17
  5.2500000E+06  1.0746582E-17
  5.3750000E+06  9.2540220E-18
  5.5000000E+06  7.9952145E-18
  
  
#  40   5  M1  EION =  4.340000000E+02 eV   284
#  S(0) = 1.080943E+00
  4.2829777E+00  0.0000000E+00
  4.2829777E+02  0.0000000E+00
  4.2829777E+02  1.5757130E-03
  4.3400000E+02  1.5757130E-03
  4.3400422E+02  1.5757130E-03
  4.3430401E+02  1.5639128E-03
  4.3460380E+02  1.5527149E-03
  4.3490359E+02  1.5420801E-03
  4.3520338E+02  1.5319729E-03
  4.3580295E+02  1.5132145E-03
  4.3640253E+02  1.4962128E-03
  4.3760169E+02  1.4667488E-03
  4.3880084E+02  1.4423829E-03
  4.4000000E+02  1.4222265E-03
  4.4250000E+02  1.3908848E-03
  4.4500000E+02  1.3703839E-03
  4.4750000E+02  1.3575061E-03
  4.5000000E+02  1.3498715E-03
  4.5250000E+02  1.3456630E-03
  4.5500000E+02  1.3434827E-03
  4.5750000E+02  1.3422640E-03
  4.6000000E+02  1.3412162E-03
  4.6500000E+02  1.3376069E-03
  4.7000000E+02  1.3303876E-03
  4.7500000E+02  1.3193951E-03
  4.8000000E+02  1.3055851E-03
  4.8500000E+02  1.2902627E-03
  4.9000000E+02  1.2745975E-03
  4.9500000E+02  1.2593988E-03
  5.0000000E+02  1.2450855E-03
  5.1250000E+02  1.2133017E-03
  5.1875000E+02  1.1987821E-03
  5.2500000E+02  1.1845213E-03
  5.3750000E+02  1.1555344E-03
  5.5000000E+02  1.1256411E-03
  5.6250000E+02  1.0959328E-03
  5.7500000E+02  1.0675741E-03
  5.8125000E+02  1.0540320E-03
  5.8750000E+02  1.0408961E-03
  6.0000000E+02  1.0155541E-03
  6.1250000E+02  9.9096382E-04
  6.2500000E+02  9.6679110E-04
  6.3750000E+02  9.4298547E-04
  6.5000000E+02  9.1977553E-04
  6.6250000E+02  8.9734751E-04
  6.7500000E+02  8.7582762E-04
  6.8750000E+02  8.5519985E-04
  7.0000000E+02  8.3530604E-04
  7.2500000E+02  7.9725854E-04
  7.3750000E+02  7.7896447E-04
  7.5000000E+02  7.6114461E-04
  7.7500000E+02  7.2717156E-04
  8.0000000E+02  6.9549571E-04
  8.2500000E+02  6.6585368E-04
  8.5000000E+02  6.3793813E-04
  8.7500000E+02  6.1150487E-04
  9.0000000E+02  5.8656450E-04
  9.2500000E+02  5.6315796E-04
  9.5000000E+02  5.4114357E-04
  9.7500000E+02  5.2033188E-04
  1.0000000E+03  5.0061548E-04
  1.0500000E+03  4.6429311E-04
  1.1000000E+03  4.3172605E-04
  1.1500000E+03  4.0240577E-04
  1.2000000E+03  3.7590739E-04
  1.2500000E+03  3.5188283E-04
  1.3000000E+03  3.3004527E-04
  1.3500000E+03  3.1014596E-04
  1.4000000E+03  2.9196806E-04
  1.4500000E+03  2.7531653E-04
  1.5000000E+03  2.6001690E-04
  1.6000000E+03  2.3292309E-04
  1.7000000E+03  2.0979198E-04
  1.8000000E+03  1.8988378E-04
  1.9000000E+03  1.7261660E-04
  2.0000000E+03  1.5754793E-04
  2.1000000E+03  1.4432470E-04
  2.2000000E+03  1.3266106E-04
  2.3000000E+03  1.2232251E-04
  2.4000000E+03  1.1311649E-04
  2.5000000E+03  1.0488419E-04
  2.6000000E+03  9.7493703E-05
  2.7000000E+03  9.0834753E-05
  2.8000000E+03  8.4814542E-05
  2.9000000E+03  7.9354515E-05
  3.0000000E+03  7.4387774E-05
  3.1000000E+03  6.9857104E-05
  3.2000000E+03  6.5713330E-05
  3.4000000E+03  5.8422262E-05
  3.6000000E+03  5.2237645E-05
  3.8000000E+03  4.6948428E-05
  4.0000000E+03  4.2391521E-05
  4.2000000E+03  3.8439295E-05
  4.4000000E+03  3.4990682E-05
  4.6000000E+03  3.1964774E-05
  4.8000000E+03  2.9296216E-05
  5.0000000E+03  2.6931749E-05
  5.2500000E+03  2.4337894E-05
  5.5000000E+03  2.2082206E-05
  5.7500000E+03  2.0109618E-05
  6.0000000E+03  1.8375695E-05
  6.5000000E+03  1.5485397E-05
  6.7500000E+03  1.4274887E-05
  7.0000000E+03  1.3192390E-05
  7.2500000E+03  1.2220946E-05
  7.5000000E+03  1.1346252E-05
  7.7500000E+03  1.0556187E-05
  8.0000000E+03  9.8404522E-06
  8.2500000E+03  9.1902512E-06
  8.5000000E+03  8.5980394E-06
  9.0000000E+03  7.5624476E-06
  9.5000000E+03  6.6913458E-06
  1.0000000E+04  5.9525622E-06
  1.0500000E+04  5.3213253E-06
  1.1000000E+04  4.7783226E-06
  1.1500000E+04  4.3083326E-06
  1.2000000E+04  3.8992329E-06
  1.2500000E+04  3.5412795E-06
  1.3000000E+04  3.2265728E-06
  1.3500000E+04  2.9486569E-06
  1.4000000E+04  2.7022170E-06
  1.4500000E+04  2.4828476E-06
  1.5000000E+04  2.2868740E-06
  1.5500000E+04  2.1112124E-06
  1.6000000E+04  1.9532613E-06
  1.6500000E+04  1.8108144E-06
  1.7000000E+04  1.6819913E-06
  1.8000000E+04  1.4590030E-06
  1.9000000E+04  1.2739147E-06
  2.0000000E+04  1.1189373E-06
  2.1000000E+04  9.8814329E-07
  2.2000000E+04  8.7696309E-07
  2.3000000E+04  7.8183286E-07
  2.4000000E+04  6.9994361E-07
  2.5000000E+04  6.2905986E-07
  2.6000000E+04  5.6738660E-07
  2.7000000E+04  5.1347082E-07
  2.8000000E+04  4.6612745E-07
  2.9000000E+04  4.2438300E-07
  3.0000000E+04  3.8743270E-07
  3.1000000E+04  3.5460723E-07
  3.2000000E+04  3.2534667E-07
  3.3000000E+04  2.9918013E-07
  3.4000000E+04  2.7570965E-07
  3.5000000E+04  2.5459730E-07
  3.6000000E+04  2.3555479E-07
  3.7000000E+04  2.1833518E-07
  3.8000000E+04  2.0272614E-07
  3.9000000E+04  1.8854435E-07
  4.0000000E+04  1.7563101E-07
  4.2000000E+04  1.5307513E-07
  4.4000000E+04  1.3415081E-07
  4.6000000E+04  1.1815975E-07
  4.8000000E+04  1.0455865E-07
  5.0000000E+04  9.2920499E-08
  5.2500000E+04  8.0623750E-08
  5.5000000E+04  7.0352316E-08
  5.7500000E+04  6.1709804E-08
  5.8750000E+04  5.7900585E-08
  6.0000000E+04  5.4389053E-08
  6.2500000E+04  4.8149588E-08
  6.5000000E+04  4.2801373E-08
  6.7500000E+04  3.8192871E-08
  7.0000000E+04  3.4202249E-08
  7.2500000E+04  3.0730815E-08
  7.5000000E+04  2.7698071E-08
  7.7500000E+04  2.5037938E-08
  8.0000000E+04  2.2695836E-08
  8.2500000E+04  2.0626427E-08
  8.5000000E+04  1.8791847E-08
  8.7500000E+04  1.7160313E-08
  9.0000000E+04  1.5705017E-08
  9.2500000E+04  1.4403248E-08
  9.5000000E+04  1.3235684E-08
  9.7500000E+04  1.2185817E-08
  1.0000000E+05  1.1239493E-08
  1.0250000E+05  1.0384529E-08
  1.0500000E+05  9.6104033E-09
  1.1000000E+05  8.2693821E-09
  1.1500000E+05  7.1567586E-09
  1.2000000E+05  6.2269361E-09
  1.2500000E+05  5.4446865E-09
  1.3000000E+05  4.7825219E-09
  1.3500000E+05  4.2187951E-09
  1.4000000E+05  3.7363163E-09
  1.4500000E+05  3.3213291E-09
  1.5000000E+05  2.9627376E-09
  1.5500000E+05  2.6515309E-09
  1.6000000E+05  2.3803455E-09
  1.6500000E+05  2.1431268E-09
  1.7000000E+05  1.9348681E-09
  1.7500000E+05  1.7514073E-09
  1.8000000E+05  1.5892679E-09
  1.8500000E+05  1.4455313E-09
  1.9000000E+05  1.3177366E-09
  1.9500000E+05  1.2038003E-09
  2.0000000E+05  1.1019520E-09
  2.0500000E+05  1.0106804E-09
  2.1000000E+05  9.2869055E-10
  2.1500000E+05  8.5486957E-10
  2.2000000E+05  7.8825745E-10
  2.2500000E+05  7.2802366E-10
  2.3000000E+05  6.7344747E-10
  2.4000000E+05  5.7883856E-10
  2.5000000E+05  5.0030466E-10
  2.6000000E+05  4.3467326E-10
  2.7000000E+05  3.7947970E-10
  2.8000000E+05  3.3279179E-10
  2.9000000E+05  2.9308217E-10
  3.0000000E+05  2.5913440E-10
  3.1000000E+05  2.2997278E-10
  3.2000000E+05  2.0480959E-10
  3.3000000E+05  1.8300436E-10
  3.4000000E+05  1.6403319E-10
  3.5000000E+05  1.4746498E-10
  3.6000000E+05  1.3294311E-10
  3.7000000E+05  1.2017126E-10
  3.8000000E+05  1.0890203E-10
  3.9000000E+05  9.8927966E-11
  4.0000000E+05  9.0074377E-11
  4.1000000E+05  8.2193459E-11
  4.2000000E+05  7.5159656E-11
  4.3000000E+05  6.8865904E-11
  4.4000000E+05  6.3220504E-11
  4.5000000E+05  5.8144720E-11
  4.6000000E+05  5.3570765E-11
  4.7000000E+05  4.9440100E-11
  4.8000000E+05  4.5702015E-11
  5.0000000E+05  3.9233134E-11
  5.1250000E+05  3.5769512E-11
  5.2500000E+05  3.2682010E-11
  5.3750000E+05  2.9922561E-11
  5.5000000E+05  2.7450079E-11
  5.7500000E+05  2.3230032E-11
  5.8750000E+05  2.1426096E-11
  6.0000000E+05  1.9794954E-11
  6.2500000E+05  1.6975317E-11
  6.5000000E+05  1.4642955E-11
  6.7500000E+05  1.2699870E-11
  7.0000000E+05  1.1070330E-11
  7.2500000E+05  9.6952429E-12
  7.5000000E+05  8.5281547E-12
  7.7500000E+05  7.5322520E-12
  8.0000000E+05  6.6781285E-12
  8.2500000E+05  5.9421296E-12
  8.5000000E+05  5.3050979E-12
  8.7500000E+05  4.7514109E-12
  9.0000000E+05  4.2682487E-12
  9.2500000E+05  3.8450458E-12
  9.5000000E+05  3.4730479E-12
  9.7500000E+05  3.1449662E-12
  1.0000000E+06  2.8547039E-12
  1.0250000E+06  2.5971336E-12
  1.0500000E+06  2.3679236E-12
  1.0750000E+06  2.1633993E-12
  1.1000000E+06  1.9804288E-12
  1.1250000E+06  1.8163338E-12
  1.1500000E+06  1.6688182E-12
  1.1750000E+06  1.5359068E-12
  1.2000000E+06  1.4158948E-12
  1.2250000E+06  1.3073066E-12
  1.2500000E+06  1.2088613E-12
  1.3000000E+06  1.0380762E-12
  1.3500000E+06  8.9618659E-13
  1.4000000E+06  7.7752484E-13
  1.4500000E+06  6.7768033E-13
  1.5000000E+06  5.9319047E-13
  1.5500000E+06  5.2131415E-13
  1.6000000E+06  4.5986431E-13
  1.6500000E+06  4.0708392E-13
  1.7000000E+06  3.6155196E-13
  1.7500000E+06  3.2211355E-13
  1.8000000E+06  2.8782441E-13
  1.8500000E+06  2.5790586E-13
  1.9000000E+06  2.3171239E-13
  1.9500000E+06  2.0870435E-13
  2.0000000E+06  1.8842787E-13
  2.0500000E+06  1.7050296E-13
  2.1000000E+06  1.5461028E-13
  2.1500000E+06  1.4048086E-13
  2.2000000E+06  1.2789225E-13
  2.2500000E+06  1.1665619E-13
  2.3000000E+06  1.0660936E-13
  2.3500000E+06  9.7609866E-14
  
  
#  40   6  M2  EION =  3.480000000E+02 eV   283
#  S(0) = 1.408209E+00
  3.3007502E+00  0.0000000E+00
  3.3007502E+02  0.0000000E+00
  3.3007502E+02  1.3648660E-03
  3.4800000E+02  1.3648660E-03
  3.4800345E+02  1.3648660E-03
  3.4815341E+02  1.3791005E-03
  3.4830336E+02  1.3926410E-03
  3.4845332E+02  1.4055474E-03
  3.4860328E+02  1.4178729E-03
  3.4890319E+02  1.4409647E-03
  3.4920310E+02  1.4622349E-03
  3.4980293E+02  1.5002762E-03
  3.5040276E+02  1.5334894E-03
  3.5160241E+02  1.5890543E-03
  3.5280207E+02  1.6336435E-03
  3.5520138E+02  1.6985157E-03
  3.5760069E+02  1.7385937E-03
  3.6000000E+02  1.7602911E-03
  3.6250000E+02  1.7691823E-03
  3.6500000E+02  1.7691881E-03
  3.6750000E+02  1.7643348E-03
  3.7000000E+02  1.7574696E-03
  3.7250000E+02  1.7504254E-03
  3.7500000E+02  1.7442548E-03
  3.7750000E+02  1.7394572E-03
  3.8000000E+02  1.7361571E-03
  3.9000000E+02  1.7341261E-03
  3.9500000E+02  1.7356305E-03
  4.0000000E+02  1.7360942E-03
  4.1000000E+02  1.7307212E-03
  4.2000000E+02  1.7181890E-03
  4.3000000E+02  1.7030194E-03
  4.4000000E+02  1.6880283E-03
  4.5000000E+02  1.6732723E-03
  4.6000000E+02  1.6575185E-03
  4.8000000E+02  1.6199422E-03
  4.9000000E+02  1.5986474E-03
  5.0000000E+02  1.5766708E-03
  5.1250000E+02  1.5491293E-03
  5.2500000E+02  1.5216715E-03
  5.3750000E+02  1.4940254E-03
  5.5000000E+02  1.4657517E-03
  5.6250000E+02  1.4368456E-03
  5.7500000E+02  1.4075343E-03
  5.8750000E+02  1.3782326E-03
  6.0000000E+02  1.3493292E-03
  6.2500000E+02  1.2929916E-03
  6.5000000E+02  1.2382440E-03
  6.7500000E+02  1.1846210E-03
  7.0000000E+02  1.1328227E-03
  7.2500000E+02  1.0834180E-03
  7.5000000E+02  1.0363766E-03
  8.0000000E+02  9.4845374E-04
  8.2500000E+02  9.0746197E-04
  8.5000000E+02  8.6866263E-04
  8.7500000E+02  8.3193348E-04
  9.0000000E+02  7.9702701E-04
  9.5000000E+02  7.3225667E-04
  1.0000000E+03  6.7401285E-04
  1.0500000E+03  6.2154551E-04
  1.1000000E+03  5.7414781E-04
  1.1500000E+03  5.3134988E-04
  1.2000000E+03  4.9262477E-04
  1.2500000E+03  4.5746696E-04
  1.3000000E+03  4.2550692E-04
  1.3500000E+03  3.9643546E-04
  1.4000000E+03  3.6993592E-04
  1.4500000E+03  3.4571145E-04
  1.5000000E+03  3.2351724E-04
  1.6000000E+03  2.8445080E-04
  1.7000000E+03  2.5138160E-04
  1.8000000E+03  2.2320768E-04
  1.9000000E+03  1.9905509E-04
  2.0000000E+03  1.7823143E-04
  2.1000000E+03  1.6018638E-04
  2.2000000E+03  1.4447467E-04
  2.3000000E+03  1.3073313E-04
  2.4000000E+03  1.1866377E-04
  2.5000000E+03  1.0802055E-04
  2.6000000E+03  9.8599472E-05
  2.7000000E+03  9.0230475E-05
  2.8000000E+03  8.2771067E-05
  2.9000000E+03  7.6101286E-05
  3.0000000E+03  7.0119659E-05
  3.1000000E+03  6.4739960E-05
  3.2000000E+03  5.9888610E-05
  3.4000000E+03  5.1527597E-05
  3.6000000E+03  4.4629839E-05
  3.8000000E+03  3.8890255E-05
  4.0000000E+03  3.4076941E-05
  4.2000000E+03  3.0011482E-05
  4.4000000E+03  2.6555104E-05
  4.6000000E+03  2.3598835E-05
  4.8000000E+03  2.1056221E-05
  5.0000000E+03  1.8858075E-05
  5.2500000E+03  1.6510804E-05
  5.5000000E+03  1.4528635E-05
  5.7500000E+03  1.2843947E-05
  6.0000000E+03  1.1403541E-05
  6.5000000E+03  9.0952314E-06
  6.7500000E+03  8.1662722E-06
  7.0000000E+03  7.3561401E-06
  7.2500000E+03  6.6466645E-06
  7.5000000E+03  6.0228912E-06
  7.7500000E+03  5.4724402E-06
  8.0000000E+03  4.9850026E-06
  8.2500000E+03  4.5519480E-06
  8.5000000E+03  4.1660132E-06
  8.7500000E+03  3.8210585E-06
  9.0000000E+03  3.5118724E-06
  9.2500000E+03  3.2340126E-06
  9.5000000E+03  2.9836763E-06
  1.0000000E+04  2.5529582E-06
  1.0500000E+04  2.1985778E-06
  1.1000000E+04  1.9046227E-06
  1.1500000E+04  1.6589659E-06
  1.2000000E+04  1.4522607E-06
  1.2500000E+04  1.2772288E-06
  1.3000000E+04  1.1281475E-06
  1.3500000E+04  1.0004782E-06
  1.4000000E+04  8.9059162E-07
  1.4500000E+04  7.9556341E-07
  1.5000000E+04  7.1302082E-07
  1.5500000E+04  6.4102579E-07
  1.6000000E+04  5.7798546E-07
  1.6500000E+04  5.2258318E-07
  1.7000000E+04  4.7372472E-07
  1.7500000E+04  4.3049590E-07
  1.8000000E+04  3.9212931E-07
  1.8500000E+04  3.5797782E-07
  1.9000000E+04  3.2749334E-07
  2.0000000E+04  2.7572912E-07
  2.1000000E+04  2.3386031E-07
  2.2000000E+04  1.9968785E-07
  2.3000000E+04  1.7156533E-07
  2.4000000E+04  1.4824492E-07
  2.5000000E+04  1.2877049E-07
  2.6000000E+04  1.1240183E-07
  2.7000000E+04  9.8560405E-08
  2.8000000E+04  8.6790179E-08
  2.9000000E+04  7.6728675E-08
  3.0000000E+04  6.8085573E-08
  3.1000000E+04  6.0626740E-08
  3.2000000E+04  5.4162088E-08
  3.3000000E+04  4.8536311E-08
  3.4000000E+04  4.3621778E-08
  3.5000000E+04  3.9313028E-08
  3.6000000E+04  3.5522456E-08
  3.7000000E+04  3.2176926E-08
  3.8000000E+04  2.9215102E-08
  3.9000000E+04  2.6585309E-08
  4.0000000E+04  2.4243835E-08
  4.1000000E+04  2.2153554E-08
  4.2000000E+04  2.0282811E-08
  4.3000000E+04  1.8604515E-08
  4.4000000E+04  1.7095402E-08
  4.6000000E+04  1.4507277E-08
  4.8000000E+04  1.2388315E-08
  5.0000000E+04  1.0640214E-08
  5.1250000E+04  9.7018475E-09
  5.2500000E+04  8.8639312E-09
  5.3750000E+04  8.1138700E-09
  5.5000000E+04  7.4408716E-09
  5.7500000E+04  6.2902280E-09
  5.8750000E+04  5.7976596E-09
  6.0000000E+04  5.3519466E-09
  6.2500000E+04  4.5808489E-09
  6.5000000E+04  3.9425652E-09
  6.7500000E+04  3.4106795E-09
  7.0000000E+04  2.9646952E-09
  7.2500000E+04  2.5885681E-09
  7.5000000E+04  2.2696354E-09
  7.7500000E+04  1.9978261E-09
  8.0000000E+04  1.7650731E-09
  8.2500000E+04  1.5648707E-09
  8.5000000E+04  1.3919390E-09
  8.7500000E+04  1.2419676E-09
  9.0000000E+04  1.1114175E-09
  9.2500000E+04  9.9736828E-10
  9.5000000E+04  8.9739705E-10
  9.7500000E+04  8.0948424E-10
  1.0000000E+05  7.3193893E-10
  1.0250000E+05  6.6333942E-10
  1.0500000E+05  6.0248530E-10
  1.0750000E+05  5.4835897E-10
  1.1000000E+05  5.0009465E-10
  1.1250000E+05  4.5695318E-10
  1.1500000E+05  4.1830144E-10
  1.2000000E+05  3.5236525E-10
  1.2500000E+05  2.9876477E-10
  1.3000000E+05  2.5485359E-10
  1.3500000E+05  2.1862118E-10
  1.4000000E+05  1.8852456E-10
  1.4500000E+05  1.6336870E-10
  1.5000000E+05  1.4222002E-10
  1.5500000E+05  1.2434310E-10
  1.6000000E+05  1.0915429E-10
  1.6500000E+05  9.6187119E-11
  1.7000000E+05  8.5066247E-11
  1.7500000E+05  7.5487810E-11
  1.8000000E+05  6.7204363E-11
  1.8500000E+05  6.0013288E-11
  1.9000000E+05  5.3747753E-11
  1.9500000E+05  4.8269706E-11
  2.0000000E+05  4.3464361E-11
  2.0500000E+05  3.9235853E-11
  2.1000000E+05  3.5503772E-11
  2.1500000E+05  3.2200400E-11
  2.2000000E+05  2.9268481E-11
  2.2500000E+05  2.6659426E-11
  2.3000000E+05  2.4331858E-11
  2.3500000E+05  2.2250411E-11
  2.4000000E+05  2.0384763E-11
  2.4500000E+05  1.8708834E-11
  2.5000000E+05  1.7200121E-11
  2.6000000E+05  1.4609039E-11
  2.7000000E+05  1.2484458E-11
  2.8000000E+05  1.0729779E-11
  2.9000000E+05  9.2708350E-12
  3.0000000E+05  8.0501532E-12
  3.1000000E+05  7.0228118E-12
  3.2000000E+05  6.1534117E-12
  3.3000000E+05  5.4138458E-12
  3.4000000E+05  4.7816457E-12
  3.5000000E+05  4.2387310E-12
  3.6000000E+05  3.7704596E-12
  3.7000000E+05  3.3649036E-12
  3.8000000E+05  3.0122916E-12
  3.9000000E+05  2.7045759E-12
  4.0000000E+05  2.4350938E-12
  4.1000000E+05  2.1983019E-12
  4.2000000E+05  1.9895691E-12
  4.3000000E+05  1.8050097E-12
  4.4000000E+05  1.6413497E-12
  4.5000000E+05  1.4958188E-12
  4.6000000E+05  1.3660640E-12
  4.7000000E+05  1.2500804E-12
  4.8000000E+05  1.1461536E-12
  5.0000000E+05  9.6879063E-13
  5.1250000E+05  8.7521556E-13
  5.2500000E+05  7.9268196E-13
  5.3750000E+05  7.1966269E-13
  5.5000000E+05  6.5487137E-13
  5.7500000E+05  5.4578411E-13
  5.8750000E+05  4.9977658E-13
  6.0000000E+05  4.5852373E-13
  6.2500000E+05  3.8805039E-13
  6.5000000E+05  3.3062979E-13
  6.7500000E+05  2.8346104E-13
  7.0000000E+05  2.4442079E-13
  7.2500000E+05  2.1188187E-13
  7.5000000E+05  1.8458507E-13
  7.7500000E+05  1.6154721E-13
  8.0000000E+05  1.4199388E-13
  8.2500000E+05  1.2531013E-13
  8.5000000E+05  1.1100418E-13
  8.7500000E+05  9.8680062E-14
  9.0000000E+05  8.8016775E-14
  9.2500000E+05  7.8752506E-14
  9.5000000E+05  7.0672439E-14
  9.7500000E+05  6.3599339E-14
  1.0000000E+06  5.7386194E-14
  1.0250000E+06  5.1910428E-14
  1.0500000E+06  4.7069406E-14
  1.0750000E+06  4.2776812E-14
  1.1000000E+06  3.8959744E-14
  1.1250000E+06  3.5556386E-14
  1.1500000E+06  3.2514124E-14
  1.2000000E+06  2.7339438E-14
  1.2500000E+06  2.3146866E-14
  1.3000000E+06  1.9721370E-14
  1.3500000E+06  1.6900897E-14
  1.4000000E+06  1.4561972E-14
  1.4500000E+06  1.2609606E-14
  1.5000000E+06  1.0969992E-14
  1.5500000E+06  9.5852150E-15
  1.6000000E+06  8.4093904E-15
  1.6500000E+06  7.4058369E-15
  1.7000000E+06  6.5451753E-15
  1.7500000E+06  5.8037345E-15
  1.8000000E+06  5.1625094E-15
  1.8500000E+06  4.6061175E-15
  1.9000000E+06  4.1217962E-15
  
  
#  40   7  M3  EION =  3.350000000E+02 eV   285
#  S(0) = 2.991156E+00
  3.0347953E+00  0.0000000E+00
  3.0347953E+02  0.0000000E+00
  3.0347953E+02  3.2780080E-03
  3.3500000E+02  3.2780080E-03
  3.3500331E+02  3.2780080E-03
  3.3512823E+02  3.3055159E-03
  3.3525314E+02  3.3318503E-03
  3.3537806E+02  3.3570998E-03
  3.3550298E+02  3.3813432E-03
  3.3575281E+02  3.4270931E-03
  3.3600265E+02  3.4695966E-03
  3.3650232E+02  3.5464251E-03
  3.3700198E+02  3.6143220E-03
  3.3800132E+02  3.7297471E-03
  3.3900066E+02  3.8245906E-03
  3.4000000E+02  3.9035203E-03
  3.4250000E+02  4.0470092E-03
  3.4500000E+02  4.1306304E-03
  3.4750000E+02  4.1703024E-03
  3.5000000E+02  4.1797149E-03
  3.5500000E+02  4.1512391E-03
  3.5750000E+02  4.1284185E-03
  3.6000000E+02  4.1058697E-03
  3.6500000E+02  4.0691790E-03
  3.7000000E+02  4.0465280E-03
  3.7500000E+02  4.0345184E-03
  3.8000000E+02  4.0273285E-03
  3.8500000E+02  4.0197816E-03
  3.9000000E+02  4.0086195E-03
  3.9500000E+02  3.9926626E-03
  4.0000000E+02  3.9722787E-03
  4.1000000E+02  3.9234287E-03
  4.2000000E+02  3.8721182E-03
  4.3000000E+02  3.8228198E-03
  4.4000000E+02  3.7744130E-03
  4.5000000E+02  3.7239530E-03
  4.6000000E+02  3.6696374E-03
  4.7000000E+02  3.6118303E-03
  4.8000000E+02  3.5520313E-03
  5.0000000E+02  3.4326521E-03
  5.1250000E+02  3.3597207E-03
  5.2500000E+02  3.2872472E-03
  5.3750000E+02  3.2144592E-03
  5.5000000E+02  3.1411008E-03
  5.7500000E+02  2.9952264E-03
  6.0000000E+02  2.8549527E-03
  6.5000000E+02  2.5924433E-03
  6.7500000E+02  2.4685973E-03
  7.0000000E+02  2.3508855E-03
  7.2500000E+02  2.2399936E-03
  7.5000000E+02  2.1351091E-03
  8.0000000E+02  1.9408730E-03
  8.5000000E+02  1.7677514E-03
  9.0000000E+02  1.6136049E-03
  9.5000000E+02  1.4758173E-03
  1.0000000E+03  1.3526864E-03
  1.0500000E+03  1.2427361E-03
  1.1000000E+03  1.1440617E-03
  1.1500000E+03  1.0552812E-03
  1.2000000E+03  9.7537650E-04
  1.2500000E+03  9.0329231E-04
  1.3000000E+03  8.3805823E-04
  1.3500000E+03  7.7887437E-04
  1.4000000E+03  7.2506378E-04
  1.4500000E+03  6.7604446E-04
  1.5000000E+03  6.3131472E-04
  1.6000000E+03  5.5297601E-04
  1.7000000E+03  4.8697863E-04
  1.8000000E+03  4.3097504E-04
  1.9000000E+03  3.8316178E-04
  2.0000000E+03  3.4210666E-04
  2.1000000E+03  3.0666314E-04
  2.2000000E+03  2.7590635E-04
  2.3000000E+03  2.4908774E-04
  2.4000000E+03  2.2559797E-04
  2.5000000E+03  2.0493735E-04
  2.6000000E+03  1.8669359E-04
  2.7000000E+03  1.7052445E-04
  2.8000000E+03  1.5614416E-04
  2.9000000E+03  1.4331286E-04
  3.0000000E+03  1.3182824E-04
  3.1000000E+03  1.2151889E-04
  3.2000000E+03  1.1223888E-04
  3.4000000E+03  9.6285789E-05
  3.6000000E+03  8.3166994E-05
  3.8000000E+03  7.2283627E-05
  4.0000000E+03  6.3182362E-05
  4.2000000E+03  5.5515648E-05
  4.4000000E+03  4.9013944E-05
  4.6000000E+03  4.3466066E-05
  4.8000000E+03  3.8705010E-05
  5.0000000E+03  3.4597540E-05
  5.2500000E+03  3.0221074E-05
  5.5000000E+03  2.6534148E-05
  5.7500000E+03  2.3407881E-05
  6.0000000E+03  2.0740919E-05
  6.5000000E+03  1.6479786E-05
  6.7500000E+03  1.4769936E-05
  7.0000000E+03  1.3281549E-05
  7.2500000E+03  1.1980442E-05
  7.5000000E+03  1.0838489E-05
  7.7500000E+03  9.8324453E-06
  8.0000000E+03  8.9429956E-06
  8.2500000E+03  8.1539999E-06
  8.5000000E+03  7.4519054E-06
  9.0000000E+03  6.2644184E-06
  9.5000000E+03  5.3082068E-06
  1.0000000E+04  4.5305035E-06
  1.0500000E+04  3.8922301E-06
  1.1000000E+04  3.3640469E-06
  1.1500000E+04  2.9236508E-06
  1.2000000E+04  2.5538936E-06
  1.2500000E+04  2.2414506E-06
  1.3000000E+04  1.9758695E-06
  1.3500000E+04  1.7488770E-06
  1.4000000E+04  1.5538701E-06
  1.4500000E+04  1.3855394E-06
  1.5000000E+04  1.2395844E-06
  1.5500000E+04  1.1124988E-06
  1.6000000E+04  1.0014059E-06
  1.6500000E+04  9.0393202E-07
  1.7000000E+04  8.1810737E-07
  1.7500000E+04  7.4228899E-07
  1.8000000E+04  6.7509987E-07
  1.8500000E+04  6.1538054E-07
  1.9000000E+04  5.6215034E-07
  2.0000000E+04  4.7194891E-07
  2.1000000E+04  3.9918799E-07
  2.2000000E+04  3.3995653E-07
  2.3000000E+04  2.9133354E-07
  2.4000000E+04  2.5111082E-07
  2.5000000E+04  2.1760017E-07
  2.6000000E+04  1.8949753E-07
  2.7000000E+04  1.6578605E-07
  2.8000000E+04  1.4566575E-07
  2.9000000E+04  1.2850201E-07
  3.0000000E+04  1.1378768E-07
  3.1000000E+04  1.0111450E-07
  3.2000000E+04  9.0151603E-08
  3.3000000E+04  8.0629165E-08
  3.4000000E+04  7.2325858E-08
  3.5000000E+04  6.5059091E-08
  3.6000000E+04  5.8677439E-08
  3.7000000E+04  5.3054709E-08
  3.8000000E+04  4.8085237E-08
  3.9000000E+04  4.3680150E-08
  4.0000000E+04  3.9764381E-08
  4.2000000E+04  3.3155590E-08
  4.4000000E+04  2.7853908E-08
  4.6000000E+04  2.3561861E-08
  4.8000000E+04  2.0058007E-08
  5.0000000E+04  1.7175516E-08
  5.1250000E+04  1.5631709E-08
  5.2500000E+04  1.4255483E-08
  5.3750000E+04  1.3025594E-08
  5.5000000E+04  1.1923867E-08
  5.7500000E+04  1.0044661E-08
  5.8750000E+04  9.2421371E-09
  6.0000000E+04  8.5170738E-09
  6.2500000E+04  7.2654984E-09
  6.5000000E+04  6.2325759E-09
  6.7500000E+04  5.3743390E-09
  7.0000000E+04  4.6567576E-09
  7.2500000E+04  4.0532594E-09
  7.5000000E+04  3.5429252E-09
  7.7500000E+04  3.1091580E-09
  8.0000000E+04  2.7386940E-09
  8.2500000E+04  2.4208619E-09
  8.5000000E+04  2.1470207E-09
  8.7500000E+04  1.9101318E-09
  9.0000000E+04  1.7044287E-09
  9.2500000E+04  1.5251621E-09
  9.5000000E+04  1.3684007E-09
  9.7500000E+04  1.2308743E-09
  1.0000000E+05  1.1098505E-09
  1.0250000E+05  1.0030364E-09
  1.0500000E+05  9.0849945E-10
  1.0750000E+05  8.2460503E-10
  1.1000000E+05  7.4996514E-10
  1.1250000E+05  6.8339690E-10
  1.1500000E+05  6.2388873E-10
  1.2000000E+05  5.2270187E-10
  1.2500000E+05  4.4080300E-10
  1.3000000E+05  3.7399699E-10
  1.3500000E+05  3.1910759E-10
  1.4000000E+05  2.7370571E-10
  1.4500000E+05  2.3591610E-10
  1.5000000E+05  2.0427834E-10
  1.5500000E+05  1.7764575E-10
  1.6000000E+05  1.5511113E-10
  1.6500000E+05  1.3595168E-10
  1.7000000E+05  1.1958764E-10
  1.7500000E+05  1.0555102E-10
  1.8000000E+05  9.3461826E-11
  1.8500000E+05  8.3009783E-11
  1.9000000E+05  7.3940187E-11
  1.9500000E+05  6.6042885E-11
  2.0000000E+05  5.9143664E-11
  2.0500000E+05  5.3097452E-11
  2.1000000E+05  4.7782923E-11
  2.1500000E+05  4.3098182E-11
  2.2000000E+05  3.8957309E-11
  2.2500000E+05  3.5287600E-11
  2.3000000E+05  3.2027308E-11
  2.3500000E+05  2.9123815E-11
  2.4000000E+05  2.6532132E-11
  2.4500000E+05  2.4213662E-11
  2.5000000E+05  2.2135204E-11
  2.6000000E+05  1.8587601E-11
  2.7000000E+05  1.5703116E-11
  2.8000000E+05  1.3340939E-11
  2.9000000E+05  1.1393550E-11
  3.0000000E+05  9.7780989E-12
  3.1000000E+05  8.4301911E-12
  3.2000000E+05  7.2993715E-12
  3.3000000E+05  6.3458115E-12
  3.4000000E+05  5.5378456E-12
  3.5000000E+05  4.8501265E-12
  3.6000000E+05  4.2622416E-12
  3.7000000E+05  3.7576565E-12
  3.8000000E+05  3.3229025E-12
  3.9000000E+05  2.9469500E-12
  4.0000000E+05  2.6207210E-12
  4.1000000E+05  2.3367077E-12
  4.2000000E+05  2.0886727E-12
  4.3000000E+05  1.8714110E-12
  4.4000000E+05  1.6805609E-12
  4.5000000E+05  1.5124543E-12
  4.6000000E+05  1.3639947E-12
  4.7000000E+05  1.2325586E-12
  4.8000000E+05  1.1159160E-12
  5.0000000E+05  9.1967802E-13
  5.1250000E+05  8.1780042E-13
  5.2500000E+05  7.2904517E-13
  5.3750000E+05  6.5148907E-13
  5.5000000E+05  5.8352359E-13
  5.7500000E+05  4.7117681E-13
  5.8750000E+05  4.2469648E-13
  6.0000000E+05  3.8354180E-13
  6.1250000E+05  3.4701842E-13
  6.2500000E+05  3.1453337E-13
  6.3750000E+05  2.8557864E-13
  6.5000000E+05  2.5971776E-13
  6.7500000E+05  2.1582435E-13
  7.0000000E+05  1.8041311E-13
  7.2500000E+05  1.5164530E-13
  7.5000000E+05  1.2812246E-13
  7.7500000E+05  1.0877152E-13
  8.0000000E+05  9.2762264E-14
  8.2500000E+05  7.9447045E-14
  8.5000000E+05  6.8316991E-14
  8.7500000E+05  5.8969507E-14
  9.0000000E+05  5.1084040E-14
  9.2500000E+05  4.4403814E-14
  9.5000000E+05  3.8721966E-14
  9.7500000E+05  3.3870947E-14
  1.0000000E+06  2.9714340E-14
  1.0250000E+06  2.6140522E-14
  1.0500000E+06  2.3057733E-14
  1.0750000E+06  2.0390218E-14
  1.1000000E+06  1.8075175E-14
  1.1250000E+06  1.6060317E-14
  1.1500000E+06  1.4301944E-14
  1.1750000E+06  1.2763402E-14
  1.2000000E+06  1.1413833E-14
  1.2250000E+06  1.0227181E-14
  1.2500000E+06  9.1813655E-15
  1.2750000E+06  8.2576218E-15
  1.3000000E+06  7.4399534E-15
  1.3250000E+06  6.7146856E-15
  1.3500000E+06  6.0700960E-15
  1.4000000E+06  4.9840415E-15
  1.4500000E+06  4.1166790E-15
  1.5000000E+06  3.4192276E-15
  1.5500000E+06  2.8548382E-15
  1.6000000E+06  2.3954237E-15
  1.6500000E+06  2.0193698E-15
  1.7000000E+06  1.7099107E-15
  1.7500000E+06  1.4539051E-15
  1.8000000E+06  1.2410476E-15
  1.8500000E+06  1.0632269E-15
  1.9000000E+06  9.1403054E-16
  1.9500000E+06  7.8843246E-16
  2.0000000E+06  6.8238707E-16
  2.0500000E+06  5.9258257E-16
  
  
#  40   8  M4  EION =  1.870000000E+02 eV   293
#  S(0) = 5.758568E+00
  1.8110938E+00  0.0000000E+00
  1.8110938E+02  0.0000000E+00
  1.8110938E+02  1.1932233E-03
  1.8700000E+02  1.1932233E-03
  1.8700272E+02  1.1932233E-03
  1.8732765E+02  1.1866611E-03
  1.8765259E+02  1.1822197E-03
  1.8797752E+02  1.1800202E-03
  1.8830245E+02  1.1802013E-03
  1.8895231E+02  1.1883488E-03
  1.8960218E+02  1.2081104E-03
  1.9090190E+02  1.2894210E-03
  1.9220163E+02  1.4394833E-03
  1.9350136E+02  1.6738981E-03
  1.9415122E+02  1.8267087E-03
  1.9480109E+02  2.0044925E-03
  1.9545095E+02  2.2074337E-03
  1.9610082E+02  2.4350009E-03
  1.9740054E+02  2.9582245E-03
  1.9870027E+02  3.5568002E-03
  2.0000000E+02  4.2073077E-03
  2.0125000E+02  4.8597314E-03
  2.0250000E+02  5.5206066E-03
  2.0375000E+02  6.1774622E-03
  2.0500000E+02  6.8230413E-03
  2.0750000E+02  8.0683375E-03
  2.1000000E+02  9.2478871E-03
  2.1500000E+02  1.1388931E-02
  2.1750000E+02  1.2325164E-02
  2.2000000E+02  1.3152769E-02
  2.2250000E+02  1.3864093E-02
  2.2500000E+02  1.4460353E-02
  2.3000000E+02  1.5347861E-02
  2.3500000E+02  1.5932245E-02
  2.4000000E+02  1.6331635E-02
  2.4500000E+02  1.6623577E-02
  2.5000000E+02  1.6843378E-02
  2.6000000E+02  1.7092297E-02
  2.7000000E+02  1.7077315E-02
  2.8000000E+02  1.6839038E-02
  2.9000000E+02  1.6464553E-02
  3.0000000E+02  1.6023078E-02
  3.1000000E+02  1.5543876E-02
  3.2000000E+02  1.5032653E-02
  3.4000000E+02  1.3929503E-02
  3.5000000E+02  1.3361722E-02
  3.6000000E+02  1.2801662E-02
  3.7000000E+02  1.2257863E-02
  3.8000000E+02  1.1732369E-02
  4.0000000E+02  1.0735525E-02
  4.2000000E+02  9.8046376E-03
  4.4000000E+02  8.9477218E-03
  4.6000000E+02  8.1705651E-03
  4.8000000E+02  7.4704000E-03
  5.0000000E+02  6.8365220E-03
  5.2500000E+02  6.1269862E-03
  5.5000000E+02  5.5023891E-03
  5.7500000E+02  4.9540161E-03
  6.0000000E+02  4.4720573E-03
  6.5000000E+02  3.6681213E-03
  6.7500000E+02  3.3334738E-03
  7.0000000E+02  3.0368469E-03
  7.2500000E+02  2.7727335E-03
  7.5000000E+02  2.5365913E-03
  8.0000000E+02  2.1353965E-03
  8.5000000E+02  1.8114722E-03
  9.0000000E+02  1.5470871E-03
  9.5000000E+02  1.3295276E-03
  1.0000000E+03  1.1493409E-03
  1.0500000E+03  9.9889427E-04
  1.1000000E+03  8.7234616E-04
  1.1500000E+03  7.6533000E-04
  1.2000000E+03  6.7437231E-04
  1.2500000E+03  5.9662602E-04
  1.3000000E+03  5.2981162E-04
  1.3500000E+03  4.7212124E-04
  1.4000000E+03  4.2209953E-04
  1.4500000E+03  3.7855445E-04
  1.5000000E+03  3.4050408E-04
  1.6000000E+03  2.7777292E-04
  1.7000000E+03  2.2888942E-04
  1.8000000E+03  1.9032469E-04
  1.9000000E+03  1.5956187E-04
  2.0000000E+03  1.3477523E-04
  2.1000000E+03  1.1462013E-04
  2.2000000E+03  9.8093102E-05
  2.3000000E+03  8.4435851E-05
  2.4000000E+03  7.3069262E-05
  2.5000000E+03  6.3546480E-05
  2.6000000E+03  5.5519396E-05
  2.7000000E+03  4.8714473E-05
  2.8000000E+03  4.2914959E-05
  2.9000000E+03  3.7947766E-05
  3.0000000E+03  3.3673675E-05
  3.1000000E+03  2.9979952E-05
  3.2000000E+03  2.6774717E-05
  3.3000000E+03  2.3982639E-05
  3.4000000E+03  2.1541614E-05
  3.5000000E+03  1.9400168E-05
  3.6000000E+03  1.7515416E-05
  3.8000000E+03  1.4378143E-05
  4.0000000E+03  1.1905370E-05
  4.2000000E+03  9.9359885E-06
  4.4000000E+03  8.3526087E-06
  4.6000000E+03  7.0684858E-06
  4.8000000E+03  6.0186911E-06
  5.0000000E+03  5.1540804E-06
  5.2500000E+03  4.2773461E-06
  5.5000000E+03  3.5767287E-06
  5.7500000E+03  3.0117656E-06
  5.8750000E+03  2.7704348E-06
  6.0000000E+03  2.5523728E-06
  6.2500000E+03  2.1759256E-06
  6.5000000E+03  1.8652353E-06
  6.7500000E+03  1.6071077E-06
  7.0000000E+03  1.3913217E-06
  7.2500000E+03  1.2098893E-06
  7.5000000E+03  1.0565147E-06
  7.7500000E+03  9.2620029E-07
  8.0000000E+03  8.1495164E-07
  8.2500000E+03  7.1955429E-07
  8.5000000E+03  6.3740500E-07
  8.7500000E+03  5.6638271E-07
  9.0000000E+03  5.0474955E-07
  9.2500000E+03  4.5107408E-07
  9.5000000E+03  4.0417123E-07
  1.0000000E+04  3.2690221E-07
  1.0500000E+04  2.6682960E-07
  1.1000000E+04  2.1961877E-07
  1.1500000E+04  1.8214785E-07
  1.2000000E+04  1.5213728E-07
  1.2500000E+04  1.2790066E-07
  1.3000000E+04  1.0817591E-07
  1.3500000E+04  9.2008270E-08
  1.4000000E+04  7.8668052E-08
  1.4500000E+04  6.7592488E-08
  1.5000000E+04  5.8343826E-08
  1.5500000E+04  5.0578727E-08
  1.6000000E+04  4.4025900E-08
  1.6500000E+04  3.8469508E-08
  1.7000000E+04  3.3736663E-08
  1.7500000E+04  2.9688008E-08
  1.8000000E+04  2.6210564E-08
  1.8500000E+04  2.3212226E-08
  1.9000000E+04  2.0617517E-08
  1.9500000E+04  1.8364281E-08
  2.0000000E+04  1.6401083E-08
  2.0500000E+04  1.4685166E-08
  2.1000000E+04  1.3180842E-08
  2.2000000E+04  1.0692097E-08
  2.3000000E+04  8.7476956E-09
  2.4000000E+04  7.2133292E-09
  2.5000000E+04  5.9913442E-09
  2.6000000E+04  5.0098230E-09
  2.7000000E+04  4.2151961E-09
  2.8000000E+04  3.5671450E-09
  2.9000000E+04  3.0350093E-09
  3.0000000E+04  2.5952590E-09
  3.1000000E+04  2.2296822E-09
  3.2000000E+04  1.9240667E-09
  3.3000000E+04  1.6672351E-09
  3.4000000E+04  1.4503339E-09
  3.5000000E+04  1.2663031E-09
  3.6000000E+04  1.1094769E-09
  3.7000000E+04  9.7528097E-10
  3.8000000E+04  8.5999973E-10
  3.9000000E+04  7.6059917E-10
  4.0000000E+04  6.7458985E-10
  4.1000000E+04  5.9991922E-10
  4.2000000E+04  5.3488621E-10
  4.3000000E+04  4.7807490E-10
  4.4000000E+04  4.2830192E-10
  4.6000000E+04  3.4605750E-10
  4.8000000E+04  2.8193301E-10
  5.0000000E+04  2.3145642E-10
  5.1250000E+04  2.0535321E-10
  5.2500000E+04  1.8267721E-10
  5.3750000E+04  1.6291752E-10
  5.5000000E+04  1.4564815E-10
  5.7500000E+04  1.1721077E-10
  5.8750000E+04  1.0549035E-10
  6.0000000E+04  9.5137368E-11
  6.2500000E+04  7.7834457E-11
  6.5000000E+04  6.4146884E-11
  6.7500000E+04  5.3227225E-11
  7.0000000E+04  4.4446976E-11
  7.2500000E+04  3.7334961E-11
  7.5000000E+04  3.1534538E-11
  7.7500000E+04  2.6773359E-11
  8.0000000E+04  2.2841635E-11
  8.2500000E+04  1.9576457E-11
  8.5000000E+04  1.6850361E-11
  8.7500000E+04  1.4562899E-11
  9.0000000E+04  1.2634397E-11
  9.2500000E+04  1.1001244E-11
  9.5000000E+04  9.6123392E-12
  9.7500000E+04  8.4263955E-12
  1.0000000E+05  7.4098833E-12
  1.0250000E+05  6.5354349E-12
  1.0500000E+05  5.7805937E-12
  1.0750000E+05  5.1268475E-12
  1.1000000E+05  4.5588695E-12
  1.1250000E+05  4.0639193E-12
  1.1500000E+05  3.6313632E-12
  1.2000000E+05  2.9192043E-12
  1.2500000E+05  2.3666626E-12
  1.3000000E+05  1.9338150E-12
  1.3500000E+05  1.5916932E-12
  1.4000000E+05  1.3190267E-12
  1.4500000E+05  1.1000282E-12
  1.5000000E+05  9.2285864E-13
  1.5500000E+05  7.7855448E-13
  1.6000000E+05  6.6026921E-13
  1.6500000E+05  5.6272976E-13
  1.7000000E+05  4.8184260E-13
  1.7500000E+05  4.1440641E-13
  1.8000000E+05  3.5790015E-13
  1.8500000E+05  3.1032548E-13
  1.9000000E+05  2.7008859E-13
  1.9500000E+05  2.3591079E-13
  2.0000000E+05  2.0676032E-13
  2.0500000E+05  1.8180025E-13
  2.1000000E+05  1.6034836E-13
  2.1500000E+05  1.4184586E-13
  2.2000000E+05  1.2583289E-13
  2.2500000E+05  1.1192921E-13
  2.3000000E+05  9.9819214E-14
  2.3500000E+05  8.9239893E-14
  2.4000000E+05  7.9971243E-14
  2.4500000E+05  7.1828524E-14
  2.5000000E+05  6.4656013E-14
  2.6000000E+05  5.2714748E-14
  2.7000000E+05  4.3314106E-14
  2.8000000E+05  3.5847262E-14
  2.9000000E+05  2.9867014E-14
  3.0000000E+05  2.5040234E-14
  3.1000000E+05  2.1116255E-14
  3.2000000E+05  1.7904596E-14
  3.3000000E+05  1.5259225E-14
  3.4000000E+05  1.3067288E-14
  3.5000000E+05  1.1240876E-14
  3.6000000E+05  9.7109941E-15
  3.7000000E+05  8.4231101E-15
  3.8000000E+05  7.3338401E-15
  3.9000000E+05  6.4084502E-15
  4.0000000E+05  5.6189625E-15
  4.1000000E+05  4.9427154E-15
  4.2000000E+05  4.3612583E-15
  4.3000000E+05  3.8594923E-15
  4.4000000E+05  3.4250003E-15
  4.5000000E+05  3.0475204E-15
  4.6000000E+05  2.7185379E-15
  4.7000000E+05  2.4309589E-15
  4.8000000E+05  2.1788495E-15
  5.0000000E+05  1.7618911E-15
  5.1250000E+05  1.5493273E-15
  5.2500000E+05  1.3665418E-15
  5.3750000E+05  1.2087995E-15
  5.5000000E+05  1.0722051E-15
  5.7500000E+05  8.5012136E-16
  5.8750000E+05  7.5972878E-16
  6.0000000E+05  6.8049468E-16
  6.2500000E+05  5.4948280E-16
  6.5000000E+05  4.4726119E-16
  6.7500000E+05  3.6675567E-16
  7.0000000E+05  3.0280419E-16
  7.2500000E+05  2.5159409E-16
  7.5000000E+05  2.1027990E-16
  7.7500000E+05  1.7671735E-16
  8.0000000E+05  1.4927594E-16
  8.2500000E+05  1.2670475E-16
  8.5000000E+05  1.0803498E-16
  8.7500000E+05  9.2510489E-17
  9.0000000E+05  7.9536454E-17
  9.2500000E+05  6.8642114E-17
  9.5000000E+05  5.9452901E-17
  9.7500000E+05  5.1668960E-17
  1.0000000E+06  4.5049085E-17
  1.0250000E+06  3.9398153E-17
  1.0500000E+06  3.4557182E-17
  1.0750000E+06  3.0395998E-17
  1.1000000E+06  2.6807539E-17
  1.1250000E+06  2.3703328E-17
  1.1500000E+06  2.1009981E-17
  1.1750000E+06  1.8666425E-17
  1.2000000E+06  1.6621638E-17
  1.2250000E+06  1.4832836E-17
  1.2500000E+06  1.3263938E-17
  1.3000000E+06  1.0668454E-17
  1.3500000E+06  8.6429660E-18
  1.4000000E+06  7.0486712E-18
  1.4500000E+06  5.7852438E-18
  1.5000000E+06  4.7780744E-18
  
  
#  40   9  M5  EION =  1.850000000E+02 eV   293
#  S(0) = 8.639974E+00
  1.7937561E+00  0.0000000E+00
  1.7937561E+02  0.0000000E+00
  1.7937561E+02  1.7528552E-03
  1.8500000E+02  1.7528552E-03
  1.8500272E+02  1.7528552E-03
  1.8537765E+02  1.7445677E-03
  1.8575259E+02  1.7403491E-03
  1.8612752E+02  1.7405349E-03
  1.8650245E+02  1.7455043E-03
  1.8725231E+02  1.7715208E-03
  1.8800218E+02  1.8222499E-03
  1.8950190E+02  2.0158039E-03
  1.9100163E+02  2.3641326E-03
  1.9175150E+02  2.6073118E-03
  1.9250136E+02  2.9006215E-03
  1.9325122E+02  3.2453052E-03
  1.9400109E+02  3.6407145E-03
  1.9550082E+02  4.5714610E-03
  1.9700054E+02  5.6520972E-03
  1.9850027E+02  6.8267377E-03
  2.0000000E+02  8.0415503E-03
  2.0125000E+02  9.0554332E-03
  2.0250000E+02  1.0055147E-02
  2.0375000E+02  1.1032995E-02
  2.0500000E+02  1.1986077E-02
  2.0750000E+02  1.3814904E-02
  2.1000000E+02  1.5537348E-02
  2.1500000E+02  1.8601840E-02
  2.1750000E+02  1.9899246E-02
  2.2000000E+02  2.1018909E-02
  2.2250000E+02  2.1959763E-02
  2.2500000E+02  2.2733364E-02
  2.3000000E+02  2.3866353E-02
  2.3500000E+02  2.4611113E-02
  2.4000000E+02  2.5127416E-02
  2.4500000E+02  2.5507288E-02
  2.5000000E+02  2.5786305E-02
  2.6000000E+02  2.6050748E-02
  2.7000000E+02  2.5918238E-02
  2.8000000E+02  2.5472371E-02
  2.9000000E+02  2.4847820E-02
  3.0000000E+02  2.4138409E-02
  3.1000000E+02  2.3377784E-02
  3.2000000E+02  2.2571908E-02
  3.4000000E+02  2.0853866E-02
  3.5000000E+02  1.9980387E-02
  3.6000000E+02  1.9124250E-02
  3.7000000E+02  1.8295753E-02
  3.8000000E+02  1.7496967E-02
  4.0000000E+02  1.5984722E-02
  4.2000000E+02  1.4577411E-02
  4.4000000E+02  1.3287231E-02
  4.6000000E+02  1.2120773E-02
  4.8000000E+02  1.1071592E-02
  5.0000000E+02  1.0122824E-02
  5.2500000E+02  9.0629340E-03
  5.5000000E+02  8.1317088E-03
  5.7500000E+02  7.3154129E-03
  6.0000000E+02  6.5986982E-03
  6.5000000E+02  5.4048384E-03
  6.7500000E+02  4.9087670E-03
  7.0000000E+02  4.4693717E-03
  7.2500000E+02  4.0783671E-03
  7.5000000E+02  3.7290115E-03
  8.0000000E+02  3.1361301E-03
  8.5000000E+02  2.6579853E-03
  9.0000000E+02  2.2681201E-03
  9.5000000E+02  1.9476401E-03
  1.0000000E+03  1.6824470E-03
  1.0500000E+03  1.4611953E-03
  1.1000000E+03  1.2752370E-03
  1.1500000E+03  1.1181011E-03
  1.2000000E+03  9.8463565E-04
  1.2500000E+03  8.7062664E-04
  1.3000000E+03  7.7270709E-04
  1.3500000E+03  6.8820900E-04
  1.4000000E+03  6.1498435E-04
  1.4500000E+03  5.5127485E-04
  1.5000000E+03  4.9563310E-04
  1.6000000E+03  4.0396539E-04
  1.7000000E+03  3.3259765E-04
  1.8000000E+03  2.7634256E-04
  1.9000000E+03  2.3150411E-04
  2.0000000E+03  1.9540354E-04
  2.1000000E+03  1.6606959E-04
  2.2000000E+03  1.4203234E-04
  2.3000000E+03  1.2218183E-04
  2.4000000E+03  1.0567102E-04
  2.5000000E+03  9.1846715E-05
  2.6000000E+03  8.0200386E-05
  2.7000000E+03  7.0332694E-05
  2.8000000E+03  6.1927390E-05
  2.9000000E+03  5.4732071E-05
  3.0000000E+03  4.8543834E-05
  3.1000000E+03  4.3198458E-05
  3.2000000E+03  3.8562169E-05
  3.4000000E+03  3.0997625E-05
  3.6000000E+03  2.5182712E-05
  3.8000000E+03  2.0655371E-05
  4.0000000E+03  1.7089764E-05
  4.2000000E+03  1.4252160E-05
  4.4000000E+03  1.1972383E-05
  4.6000000E+03  1.0124772E-05
  4.8000000E+03  8.6153298E-06
  5.0000000E+03  7.3729619E-06
  5.2500000E+03  6.1140552E-06
  5.5000000E+03  5.1087945E-06
  5.7500000E+03  4.2987608E-06
  5.8750000E+03  3.9529301E-06
  6.0000000E+03  3.6405507E-06
  6.2500000E+03  3.1015460E-06
  6.5000000E+03  2.6569814E-06
  6.7500000E+03  2.2878594E-06
  7.0000000E+03  1.9794719E-06
  7.2500000E+03  1.7203317E-06
  7.5000000E+03  1.5013903E-06
  7.7500000E+03  1.3154693E-06
  8.0000000E+03  1.1568342E-06
  8.2500000E+03  1.0208727E-06
  8.5000000E+03  9.0385158E-07
  8.7500000E+03  8.0273055E-07
  9.0000000E+03  7.1501980E-07
  9.2500000E+03  6.3866956E-07
  9.5000000E+03  5.7198361E-07
  1.0000000E+04  4.6219550E-07
  1.0500000E+04  3.7691510E-07
  1.1000000E+04  3.0994973E-07
  1.1500000E+04  2.5684296E-07
  1.2000000E+04  2.1434317E-07
  1.2500000E+04  1.8004665E-07
  1.3000000E+04  1.5215572E-07
  1.3500000E+04  1.2931140E-07
  1.4000000E+04  1.1047573E-07
  1.4500000E+04  9.4848702E-08
  1.5000000E+04  8.1808430E-08
  1.5500000E+04  7.0867438E-08
  1.6000000E+04  6.1640771E-08
  1.6500000E+04  5.3822345E-08
  1.7000000E+04  4.7167115E-08
  1.7500000E+04  4.1477676E-08
  1.8000000E+04  3.6594071E-08
  1.8500000E+04  3.2385969E-08
  1.9000000E+04  2.8746628E-08
  2.0000000E+04  2.2837977E-08
  2.1000000E+04  1.8330758E-08
  2.2000000E+04  1.4851463E-08
  2.3000000E+04  1.2136269E-08
  2.4000000E+04  9.9960257E-09
  2.5000000E+04  8.2933449E-09
  2.6000000E+04  6.9271450E-09
  2.7000000E+04  5.8222049E-09
  2.8000000E+04  4.9219652E-09
  2.9000000E+04  4.1834534E-09
  3.0000000E+04  3.5737195E-09
  3.1000000E+04  3.0672858E-09
  3.2000000E+04  2.6442864E-09
  3.3000000E+04  2.2891105E-09
  3.4000000E+04  1.9894041E-09
  3.5000000E+04  1.7353235E-09
  3.6000000E+04  1.5189755E-09
  3.7000000E+04  1.3339920E-09
  3.8000000E+04  1.1752043E-09
  3.9000000E+04  1.0383952E-09
  4.0000000E+04  9.2010660E-10
  4.1000000E+04  8.1748922E-10
  4.2000000E+04  7.2818327E-10
  4.3000000E+04  6.5022577E-10
  4.4000000E+04  5.8197711E-10
  4.6000000E+04  4.6932678E-10
  4.8000000E+04  3.8162668E-10
  5.0000000E+04  3.1269608E-10
  5.1250000E+04  2.7709427E-10
  5.2500000E+04  2.4619636E-10
  5.3750000E+04  2.1929811E-10
  5.5000000E+04  1.9581262E-10
  5.7500000E+04  1.5719453E-10
  6.0000000E+04  1.2727768E-10
  6.2500000E+04  1.0387288E-10
  6.5000000E+04  8.5395145E-11
  6.6250000E+04  7.7628144E-11
  6.7500000E+04  7.0683290E-11
  7.0000000E+04  5.8877348E-11
  7.2500000E+04  4.9333463E-11
  7.5000000E+04  4.1564988E-11
  7.7500000E+04  3.5200888E-11
  8.0000000E+04  2.9955778E-11
  8.2500000E+04  2.5608344E-11
  8.5000000E+04  2.1985710E-11
  8.7500000E+04  1.8951858E-11
  9.0000000E+04  1.6399056E-11
  9.2500000E+04  1.4241418E-11
  9.5000000E+04  1.2410052E-11
  9.7500000E+04  1.0849376E-11
  1.0000000E+05  9.5143164E-12
  1.0250000E+05  8.3681315E-12
  1.0500000E+05  7.3807142E-12
  1.0750000E+05  6.5272802E-12
  1.1000000E+05  5.7873375E-12
  1.1250000E+05  5.1438742E-12
  1.1500000E+05  4.5827096E-12
  1.2000000E+05  3.6617052E-12
  1.2500000E+05  2.9502408E-12
  1.3000000E+05  2.3953797E-12
  1.3500000E+05  1.9588143E-12
  1.4000000E+05  1.6124968E-12
  1.4500000E+05  1.3356671E-12
  1.5000000E+05  1.1128012E-12
  1.5500000E+05  9.3217996E-13
  1.6000000E+05  7.8487837E-13
  1.6500000E+05  6.6404286E-13
  1.7000000E+05  5.6436868E-13
  1.7500000E+05  4.8171983E-13
  1.8000000E+05  4.1284949E-13
  1.8500000E+05  3.5519212E-13
  1.9000000E+05  3.0670792E-13
  1.9500000E+05  2.6576562E-13
  2.0000000E+05  2.3105341E-13
  2.0500000E+05  2.0151088E-13
  2.1000000E+05  1.7627657E-13
  2.1500000E+05  1.5464729E-13
  2.2000000E+05  1.3604644E-13
  2.2500000E+05  1.1999907E-13
  2.3000000E+05  1.0611245E-13
  2.4000000E+05  8.3571615E-14
  2.5000000E+05  6.6410271E-14
  2.6000000E+05  5.3211136E-14
  2.7000000E+05  4.2963442E-14
  2.8000000E+05  3.4937433E-14
  2.9000000E+05  2.8600036E-14
  3.0000000E+05  2.3557788E-14
  3.1000000E+05  1.9517407E-14
  3.2000000E+05  1.6258205E-14
  3.3000000E+05  1.3612662E-14
  3.4000000E+05  1.1452580E-14
  3.5000000E+05  9.6790883E-15
  3.6000000E+05  8.2153532E-15
  3.7000000E+05  7.0012737E-15
  3.8000000E+05  5.9895402E-15
  3.9000000E+05  5.1426803E-15
  4.0000000E+05  4.4308448E-15
  4.1000000E+05  3.8301195E-15
  4.2000000E+05  3.3212371E-15
  4.3000000E+05  2.8885967E-15
  4.4000000E+05  2.5195051E-15
  4.5000000E+05  2.2035848E-15
  4.6000000E+05  1.9323188E-15
  4.7000000E+05  1.6986892E-15
  4.8000000E+05  1.4968901E-15
  5.0000000E+05  1.1703027E-15
  5.1250000E+05  1.0078236E-15
  5.2500000E+05  8.7065692E-16
  5.3750000E+05  7.5443876E-16
  5.5000000E+05  6.5562832E-16
  5.6250000E+05  5.7133864E-16
  5.7500000E+05  4.9920621E-16
  5.8750000E+05  4.3728894E-16
  6.0000000E+05  3.8398462E-16
  6.1250000E+05  3.3796638E-16
  6.2500000E+05  2.9813150E-16
  6.3750000E+05  2.6356043E-16
  6.5000000E+05  2.3348337E-16
  6.6250000E+05  2.0725378E-16
  6.7500000E+05  1.8432696E-16
  7.0000000E+05  1.4661075E-16
  7.2500000E+05  1.1742721E-16
  7.5000000E+05  9.4667309E-17
  7.7500000E+05  7.6785869E-17
  8.0000000E+05  6.2639850E-17
  8.2500000E+05  5.1376064E-17
  8.5000000E+05  4.2352326E-17
  8.7500000E+05  3.5081425E-17
  9.0000000E+05  2.9191008E-17
  9.2500000E+05  2.4394444E-17
  9.5000000E+05  2.0469571E-17
  9.7500000E+05  1.7243111E-17
  1.0000000E+06  1.4579121E-17
  1.0250000E+06  1.2370340E-17
  1.0500000E+06  1.0531676E-17
  1.0750000E+06  8.9952765E-18
  1.1000000E+06  7.7067763E-18
  1.1250000E+06  6.6224353E-18
  1.1500000E+06  5.7068874E-18
  1.1750000E+06  4.9314011E-18
  1.2000000E+06  4.2725417E-18
  1.2250000E+06  3.7111213E-18
  1.2500000E+06  3.2313376E-18
  1.2750000E+06  2.8201331E-18
  1.3000000E+06  2.4667292E-18
  1.3250000E+06  2.1621982E-18
  1.3500000E+06  1.8991180E-18
  1.4000000E+06  1.4736157E-18
  1.4500000E+06  1.1522059E-18
  1.5000000E+06  9.0778948E-19
  
  
#  40  10  N1  EION =  5.600000000E+01 eV   262
#  S(0) = 5.750409E-01
  5.0752421E-01  0.0000000E+00
  5.0752421E+01  0.0000000E+00
  5.0752421E+01  1.6550675E-03
  5.6000000E+01  1.6550675E-03
  5.6002721E+01  1.6550675E-03
  5.6402449E+01  1.6596135E-03
  5.6802177E+01  1.6644256E-03
  5.7201905E+01  1.6694624E-03
  5.7601633E+01  1.6746881E-03
  5.8401088E+01  1.6855891E-03
  5.9200544E+01  1.6969333E-03
  6.0000000E+01  1.7085788E-03
  6.5000000E+01  1.7832113E-03
  6.7500000E+01  1.8191831E-03
  7.0000000E+01  1.8527903E-03
  7.2500000E+01  1.8831269E-03
  7.5000000E+01  1.9094122E-03
  7.7500000E+01  1.9310221E-03
  8.0000000E+01  1.9475153E-03
  8.2500000E+01  1.9586523E-03
  8.5000000E+01  1.9643966E-03
  9.0000000E+01  1.9604886E-03
  9.5000000E+01  1.9387478E-03
  1.0000000E+02  1.9034923E-03
  1.0500000E+02  1.8592270E-03
  1.1000000E+02  1.8098314E-03
  1.1500000E+02  1.7582054E-03
  1.2000000E+02  1.7062489E-03
  1.2500000E+02  1.6550224E-03
  1.3000000E+02  1.6050186E-03
  1.3500000E+02  1.5563467E-03
  1.4000000E+02  1.5089557E-03
  1.4500000E+02  1.4627271E-03
  1.5000000E+02  1.4175844E-03
  1.6000000E+02  1.3304688E-03
  1.7000000E+02  1.2480119E-03
  1.8000000E+02  1.1709900E-03
  1.9000000E+02  1.0999341E-03
  2.0000000E+02  1.0349014E-03
  2.1000000E+02  9.7544474E-04
  2.2000000E+02  9.2093497E-04
  2.3000000E+02  8.7067479E-04
  2.4000000E+02  8.2412395E-04
  2.5000000E+02  7.8090138E-04
  2.6000000E+02  7.4072829E-04
  2.7000000E+02  7.0344672E-04
  2.8000000E+02  6.6888851E-04
  2.9000000E+02  6.3685918E-04
  3.0000000E+02  6.0716140E-04
  3.1000000E+02  5.7958709E-04
  3.2000000E+02  5.5390058E-04
  3.4000000E+02  5.0740551E-04
  3.6000000E+02  4.6646199E-04
  3.8000000E+02  4.3022794E-04
  4.0000000E+02  3.9813721E-04
  4.2000000E+02  3.6966613E-04
  4.4000000E+02  3.4424980E-04
  4.6000000E+02  3.2142126E-04
  4.8000000E+02  3.0081722E-04
  5.0000000E+02  2.8214456E-04
  5.2500000E+02  2.6119406E-04
  5.5000000E+02  2.4258708E-04
  5.7500000E+02  2.2598793E-04
  6.0000000E+02  2.1107528E-04
  6.5000000E+02  1.8540427E-04
  6.7500000E+02  1.7433805E-04
  7.0000000E+02  1.6427080E-04
  7.2500000E+02  1.5507621E-04
  7.5000000E+02  1.4664789E-04
  8.0000000E+02  1.3176393E-04
  8.5000000E+02  1.1908868E-04
  9.0000000E+02  1.0819897E-04
  9.5000000E+02  9.8758106E-05
  1.0000000E+03  9.0517761E-05
  1.0500000E+03  8.3285954E-05
  1.1000000E+03  7.6900995E-05
  1.1500000E+03  7.1228616E-05
  1.2000000E+03  6.6162874E-05
  1.2500000E+03  6.1620654E-05
  1.3000000E+03  5.7532836E-05
  1.3500000E+03  5.3840171E-05
  1.4000000E+03  5.0492060E-05
  1.4500000E+03  4.7445920E-05
  1.5000000E+03  4.4665825E-05
  1.6000000E+03  3.9785897E-05
  1.7000000E+03  3.5655942E-05
  1.8000000E+03  3.2129279E-05
  1.9000000E+03  2.9093671E-05
  2.0000000E+03  2.6461886E-05
  2.1000000E+03  2.4165334E-05
  2.2000000E+03  2.2149480E-05
  2.3000000E+03  2.0370483E-05
  2.4000000E+03  1.8792755E-05
  2.5000000E+03  1.7387163E-05
  2.6000000E+03  1.6129675E-05
  2.7000000E+03  1.5000326E-05
  2.8000000E+03  1.3982406E-05
  2.9000000E+03  1.3061830E-05
  3.0000000E+03  1.2226652E-05
  3.1000000E+03  1.1466701E-05
  3.2000000E+03  1.0773273E-05
  3.4000000E+03  9.5570730E-06
  3.6000000E+03  8.5294850E-06
  3.8000000E+03  7.6537078E-06
  4.0000000E+03  6.9014606E-06
  4.2000000E+03  6.2507308E-06
  4.4000000E+03  5.6841816E-06
  4.6000000E+03  5.1880329E-06
  4.8000000E+03  4.7512269E-06
  5.0000000E+03  4.3647901E-06
  5.2500000E+03  3.9415012E-06
  5.5000000E+03  3.5739104E-06
  5.7500000E+03  3.2528036E-06
  6.0000000E+03  2.9708015E-06
  6.5000000E+03  2.5012911E-06
  6.7500000E+03  2.3048733E-06
  7.0000000E+03  2.1293344E-06
  7.2500000E+03  1.9718877E-06
  7.5000000E+03  1.8301929E-06
  7.7500000E+03  1.7022717E-06
  8.0000000E+03  1.5864424E-06
  8.2500000E+03  1.4812675E-06
  8.5000000E+03  1.3855140E-06
  9.0000000E+03  1.2181681E-06
  9.5000000E+03  1.0775019E-06
  1.0000000E+04  9.5827840E-07
  1.0500000E+04  8.5646691E-07
  1.1000000E+04  7.6892767E-07
  1.1500000E+04  6.9318929E-07
  1.2000000E+04  6.2728626E-07
  1.2500000E+04  5.6964004E-07
  1.3000000E+04  5.1897170E-07
  1.3500000E+04  4.7423677E-07
  1.4000000E+04  4.3457595E-07
  1.4500000E+04  3.9927758E-07
  1.5000000E+04  3.6774843E-07
  1.5500000E+04  3.3949087E-07
  1.6000000E+04  3.1408519E-07
  1.6500000E+04  2.9117555E-07
  1.7000000E+04  2.7045877E-07
  1.7500000E+04  2.5167538E-07
  1.8000000E+04  2.3460238E-07
  1.8500000E+04  2.1904732E-07
  1.9000000E+04  2.0484346E-07
  2.0000000E+04  1.7992775E-07
  2.1000000E+04  1.5890107E-07
  2.2000000E+04  1.4102806E-07
  2.3000000E+04  1.2573538E-07
  2.4000000E+04  1.1257128E-07
  2.5000000E+04  1.0117628E-07
  2.6000000E+04  9.1261769E-08
  2.7000000E+04  8.2594153E-08
  2.8000000E+04  7.4982921E-08
  2.9000000E+04  6.8271601E-08
  3.0000000E+04  6.2330844E-08
  3.1000000E+04  5.7053073E-08
  3.2000000E+04  5.2348303E-08
  3.3000000E+04  4.8140857E-08
  3.4000000E+04  4.4366778E-08
  3.5000000E+04  4.0971756E-08
  3.6000000E+04  3.7909452E-08
  3.7000000E+04  3.5140171E-08
  3.8000000E+04  3.2629781E-08
  3.9000000E+04  3.0348818E-08
  4.0000000E+04  2.8271764E-08
  4.2000000E+04  2.4643498E-08
  4.4000000E+04  2.1599134E-08
  4.6000000E+04  1.9026424E-08
  4.8000000E+04  1.6838017E-08
  5.0000000E+04  1.4965258E-08
  5.1250000E+04  1.3930391E-08
  5.2500000E+04  1.2986296E-08
  5.3750000E+04  1.2123335E-08
  5.5000000E+04  1.1333067E-08
  5.7500000E+04  9.9418552E-09
  5.8750000E+04  9.3286235E-09
  6.0000000E+04  8.7632872E-09
  6.2500000E+04  7.7586999E-09
  6.5000000E+04  6.8975279E-09
  6.7500000E+04  6.1553953E-09
  7.0000000E+04  5.5127038E-09
  7.2500000E+04  4.9535766E-09
  7.5000000E+04  4.4650625E-09
  7.7500000E+04  4.0365291E-09
  8.0000000E+04  3.6591959E-09
  8.2500000E+04  3.3257709E-09
  8.5000000E+04  3.0301623E-09
  8.7500000E+04  2.7672556E-09
  9.0000000E+04  2.5327344E-09
  9.2500000E+04  2.3229405E-09
  9.5000000E+04  2.1347616E-09
  9.7500000E+04  1.9655392E-09
  1.0000000E+05  1.8129947E-09
  1.0250000E+05  1.6751679E-09
  1.0500000E+05  1.5503655E-09
  1.0750000E+05  1.4371197E-09
  1.1000000E+05  1.3341542E-09
  1.1250000E+05  1.2403559E-09
  1.1500000E+05  1.1547510E-09
  1.2000000E+05  1.0048095E-09
  1.2500000E+05  8.7865378E-10
  1.3000000E+05  7.7185461E-10
  1.3500000E+05  6.8092386E-10
  1.4000000E+05  6.0309121E-10
  1.4500000E+05  5.3614039E-10
  1.5000000E+05  4.7828414E-10
  1.5500000E+05  4.2807045E-10
  1.6000000E+05  3.8431196E-10
  1.6500000E+05  3.4603198E-10
  1.7000000E+05  3.1242293E-10
  1.7500000E+05  2.8281355E-10
  1.8000000E+05  2.5664351E-10
  1.8500000E+05  2.3344257E-10
  1.9000000E+05  2.1281408E-10
  1.9500000E+05  1.9442207E-10
  2.0000000E+05  1.7798076E-10
  2.0500000E+05  1.6324614E-10
  2.1000000E+05  1.5000923E-10
  2.1500000E+05  1.3809038E-10
  2.2000000E+05  1.2733470E-10
  2.2500000E+05  1.1760834E-10
  2.3000000E+05  1.0879515E-10
  2.3500000E+05  1.0079401E-10
  2.4000000E+05  9.3516652E-11
  2.4500000E+05  8.6885806E-11
  2.5000000E+05  8.0833654E-11
  2.6000000E+05  7.0233851E-11
  2.7000000E+05  6.1319217E-11
  2.8000000E+05  5.3777816E-11
  2.9000000E+05  4.7363191E-11
  3.0000000E+05  4.1879051E-11
  3.1000000E+05  3.7167887E-11
  3.2000000E+05  3.3102472E-11
  3.3000000E+05  2.9579378E-11
  3.4000000E+05  2.6514002E-11
  3.5000000E+05  2.3836751E-11
  3.6000000E+05  2.1490076E-11
  3.7000000E+05  1.9426146E-11
  3.8000000E+05  1.7605013E-11
  3.9000000E+05  1.5993164E-11
  4.0000000E+05  1.4562351E-11
  4.1000000E+05  1.3288674E-11
  4.2000000E+05  1.2151839E-11
  4.3000000E+05  1.1134544E-11
  4.4000000E+05  1.0221992E-11
  4.5000000E+05  9.4014817E-12
  4.6000000E+05  8.6620742E-12
  4.7000000E+05  7.9943193E-12
  4.8000000E+05  7.3900282E-12
  5.0000000E+05  6.3442839E-12
  5.1250000E+05  5.7843569E-12
  5.2500000E+05  5.2852244E-12
  5.3750000E+05  4.8391151E-12
  5.5000000E+05  4.4393931E-12
  5.7500000E+05  3.7571121E-12
  5.8750000E+05  3.4654243E-12
  6.0000000E+05  3.2016464E-12
  6.1250000E+05  2.9626143E-12
  6.2500000E+05  2.7455870E-12
  6.3750000E+05  2.5481895E-12
  6.5000000E+05  2.3683402E-12
  6.7500000E+05  2.0541815E-12
  
  
#  40  11  N2  EION =  3.500000000E+01 eV   303
#  S(0) = 1.704438E+00
  1.7500000E-01  0.0000000E+00
  1.7500000E+01  0.0000000E+00
  1.7500000E+01  5.5920291E-02
  3.5000000E+01  5.5920291E-02
  3.5000000E+01  2.3136714E-02
  3.5002721E+01  2.3136714E-02
  3.5127653E+01  2.3035189E-02
  3.5252585E+01  2.2923514E-02
  3.5377517E+01  2.2802779E-02
  3.5502449E+01  2.2673960E-02
  3.5752313E+01  2.2395495E-02
  3.6002177E+01  2.2094152E-02
  3.6501905E+01  2.1441583E-02
  3.7001633E+01  2.0745883E-02
  3.7501361E+01  2.0027232E-02
  3.8001088E+01  1.9299592E-02
  3.8500816E+01  1.8572739E-02
  3.9000544E+01  1.7853574E-02
  4.0000000E+01  1.6456474E-02
  4.1000000E+01  1.5131941E-02
  4.2000000E+01  1.3892397E-02
  4.3000000E+01  1.2742397E-02
  4.4000000E+01  1.1682348E-02
  4.6000000E+01  9.8220160E-03
  4.8000000E+01  8.2789232E-03
  5.0000000E+01  7.0107488E-03
  5.2500000E+01  5.7458951E-03
  5.3750000E+01  5.2242598E-03
  5.5000000E+01  4.7647628E-03
  5.6250000E+01  4.3596986E-03
  5.7500000E+01  4.0022032E-03
  5.8750000E+01  3.6862627E-03
  6.0000000E+01  3.4065910E-03
  6.1250000E+01  3.1586073E-03
  6.2500000E+01  2.9383354E-03
  6.3750000E+01  2.7423201E-03
  6.5000000E+01  2.5676064E-03
  6.6250000E+01  2.4116071E-03
  6.7500000E+01  2.2721038E-03
  6.8750000E+01  2.1471823E-03
  7.0000000E+01  2.0351625E-03
  7.2500000E+01  1.8442185E-03
  7.5000000E+01  1.6897514E-03
  7.7500000E+01  1.5644070E-03
  8.0000000E+01  1.4624903E-03
  8.2500000E+01  1.3794426E-03
  8.5000000E+01  1.3116883E-03
  8.7500000E+01  1.2562801E-03
  9.0000000E+01  1.2108488E-03
  9.2500000E+01  1.1734905E-03
  9.5000000E+01  1.1425846E-03
  9.7500000E+01  1.1168699E-03
  1.0000000E+02  1.0953006E-03
  1.0250000E+02  1.0770149E-03
  1.0500000E+02  1.0613327E-03
  1.1000000E+02  1.0357121E-03
  1.1500000E+02  1.0152424E-03
  1.2000000E+02  9.9793762E-04
  1.2500000E+02  9.8253786E-04
  1.3000000E+02  9.6826723E-04
  1.3500000E+02  9.5462289E-04
  1.4000000E+02  9.4127697E-04
  1.4500000E+02  9.2801414E-04
  1.5000000E+02  9.1469763E-04
  1.6000000E+02  8.8764060E-04
  1.7000000E+02  8.5997541E-04
  1.8000000E+02  8.3197484E-04
  1.9000000E+02  8.0404560E-04
  2.0000000E+02  7.7650666E-04
  2.1000000E+02  7.4953717E-04
  2.2000000E+02  7.2322033E-04
  2.3000000E+02  6.9756665E-04
  2.4000000E+02  6.7261017E-04
  2.5000000E+02  6.4842145E-04
  2.6000000E+02  6.2505806E-04
  2.7000000E+02  6.0259942E-04
  2.8000000E+02  5.8110262E-04
  2.9000000E+02  5.6057484E-04
  3.0000000E+02  5.4097542E-04
  3.1000000E+02  5.2225940E-04
  3.2000000E+02  5.0437486E-04
  3.4000000E+02  4.7086418E-04
  3.6000000E+02  4.4008472E-04
  3.8000000E+02  4.1190922E-04
  4.0000000E+02  3.8618060E-04
  4.2000000E+02  3.6266413E-04
  4.4000000E+02  3.4112345E-04
  4.6000000E+02  3.2131372E-04
  4.8000000E+02  3.0303069E-04
  5.0000000E+02  2.8615107E-04
  5.2500000E+02  2.6688407E-04
  5.5000000E+02  2.4944696E-04
  5.7500000E+02  2.3358559E-04
  6.0000000E+02  2.1909392E-04
  6.5000000E+02  1.9367902E-04
  6.7500000E+02  1.8252690E-04
  7.0000000E+02  1.7226506E-04
  7.2500000E+02  1.6279832E-04
  7.5000000E+02  1.5404657E-04
  8.0000000E+02  1.3842897E-04
  8.5000000E+02  1.2495755E-04
  9.0000000E+02  1.1325312E-04
  9.5000000E+02  1.0301848E-04
  1.0000000E+03  9.4027403E-05
  1.0500000E+03  8.6093720E-05
  1.1000000E+03  7.9057057E-05
  1.1500000E+03  7.2785795E-05
  1.2000000E+03  6.7175291E-05
  1.2500000E+03  6.2139928E-05
  1.3000000E+03  5.7606830E-05
  1.3500000E+03  5.3512961E-05
  1.4000000E+03  4.9804587E-05
  1.4500000E+03  4.6435994E-05
  1.5000000E+03  4.3368192E-05
  1.6000000E+03  3.8005162E-05
  1.7000000E+03  3.3497159E-05
  1.8000000E+03  2.9678327E-05
  1.9000000E+03  2.6420584E-05
  2.0000000E+03  2.3623772E-05
  2.1000000E+03  2.1208636E-05
  2.2000000E+03  1.9111868E-05
  2.3000000E+03  1.7282423E-05
  2.4000000E+03  1.5678803E-05
  2.5000000E+03  1.4267049E-05
  2.6000000E+03  1.3019207E-05
  2.7000000E+03  1.1912117E-05
  2.8000000E+03  1.0926450E-05
  2.9000000E+03  1.0045971E-05
  3.0000000E+03  9.2569761E-06
  3.1000000E+03  8.5478589E-06
  3.2000000E+03  7.9087451E-06
  3.3000000E+03  7.3311953E-06
  3.4000000E+03  6.8079673E-06
  3.5000000E+03  6.3328215E-06
  3.6000000E+03  5.9003584E-06
  3.8000000E+03  5.1453298E-06
  4.0000000E+03  4.5121300E-06
  4.2000000E+03  3.9771765E-06
  4.4000000E+03  3.5221725E-06
  4.6000000E+03  3.1327784E-06
  4.8000000E+03  2.7976466E-06
  5.0000000E+03  2.5077047E-06
  5.2500000E+03  2.1978102E-06
  5.5000000E+03  1.9358300E-06
  5.7500000E+03  1.7129239E-06
  5.8750000E+03  1.6138935E-06
  6.0000000E+03  1.5221475E-06
  6.2500000E+03  1.3579807E-06
  6.5000000E+03  1.2159942E-06
  6.7500000E+03  1.0926075E-06
  7.0000000E+03  9.8490870E-07
  7.2500000E+03  8.9051378E-07
  7.5000000E+03  8.0745868E-07
  7.7500000E+03  7.3411478E-07
  8.0000000E+03  6.6912371E-07
  8.2500000E+03  6.1134637E-07
  8.5000000E+03  5.5982365E-07
  8.7500000E+03  5.1374440E-07
  9.0000000E+03  4.7241937E-07
  9.2500000E+03  4.3526048E-07
  9.5000000E+03  4.0176413E-07
  9.7500000E+03  3.7149746E-07
  1.0000000E+04  3.4408705E-07
  1.0250000E+04  3.1920960E-07
  1.0500000E+04  2.9658438E-07
  1.1000000E+04  2.5714326E-07
  1.1500000E+04  2.2415206E-07
  1.2000000E+04  1.9636763E-07
  1.2500000E+04  1.7282088E-07
  1.3000000E+04  1.5274929E-07
  1.3500000E+04  1.3554753E-07
  1.4000000E+04  1.2073110E-07
  1.4500000E+04  1.0790932E-07
  1.5000000E+04  9.6764937E-08
  1.5500000E+04  8.7038580E-08
  1.6000000E+04  7.8516938E-08
  1.6500000E+04  7.1023561E-08
  1.7000000E+04  6.4411686E-08
  1.7500000E+04  5.8558621E-08
  1.8000000E+04  5.3361306E-08
  1.8500000E+04  4.8732778E-08
  1.9000000E+04  4.4599340E-08
  1.9500000E+04  4.0898279E-08
  2.0000000E+04  3.7576027E-08
  2.0500000E+04  3.4586659E-08
  2.1000000E+04  3.1890659E-08
  2.1500000E+04  2.9453913E-08
  2.2000000E+04  2.7246875E-08
  2.2500000E+04  2.5243877E-08
  2.3000000E+04  2.3422554E-08
  2.4000000E+04  2.0249197E-08
  2.5000000E+04  1.7597580E-08
  2.6000000E+04  1.5367577E-08
  2.7000000E+04  1.3480880E-08
  2.8000000E+04  1.1875709E-08
  2.9000000E+04  1.0502924E-08
  3.0000000E+04  9.3231436E-09
  3.1000000E+04  8.3045902E-09
  3.2000000E+04  7.4214486E-09
  3.3000000E+04  6.6526168E-09
  3.4000000E+04  5.9807452E-09
  3.5000000E+04  5.3914906E-09
  3.6000000E+04  4.8729321E-09
  3.7000000E+04  4.4151141E-09
  3.8000000E+04  4.0096835E-09
  3.9000000E+04  3.6496006E-09
  4.0000000E+04  3.3289083E-09
  4.1000000E+04  3.0425447E-09
  4.2000000E+04  2.7861925E-09
  4.3000000E+04  2.5561557E-09
  4.4000000E+04  2.3492595E-09
  4.5000000E+04  2.1627681E-09
  4.6000000E+04  1.9943161E-09
  4.7000000E+04  1.8418522E-09
  4.8000000E+04  1.7035923E-09
  5.0000000E+04  1.4636558E-09
  5.1250000E+04  1.3348204E-09
  5.2500000E+04  1.2197513E-09
  5.3750000E+04  1.1167253E-09
  5.5000000E+04  1.0242657E-09
  5.7500000E+04  8.6614010E-10
  5.8750000E+04  7.9843072E-10
  6.0000000E+04  7.3715152E-10
  6.1250000E+04  6.8158643E-10
  6.2500000E+04  6.3111054E-10
  6.3750000E+04  5.8517714E-10
  6.5000000E+04  5.4330666E-10
  6.7500000E+04  4.7011797E-10
  7.0000000E+04  4.0873297E-10
  7.2500000E+04  3.5694998E-10
  7.5000000E+04  3.1303072E-10
  7.7500000E+04  2.7559226E-10
  8.0000000E+04  2.4352649E-10
  8.2500000E+04  2.1593959E-10
  8.5000000E+04  1.9210593E-10
  8.7500000E+04  1.7143295E-10
  9.0000000E+04  1.5343407E-10
  9.2500000E+04  1.3770758E-10
  9.5000000E+04  1.2392017E-10
  9.7500000E+04  1.1179395E-10
  1.0000000E+05  1.0109624E-10
  1.0250000E+05  9.1631355E-11
  1.0500000E+05  8.3234027E-11
  1.0750000E+05  7.5764139E-11
  1.1000000E+05  6.9102459E-11
  1.1250000E+05  6.3147183E-11
  1.1500000E+05  5.7811087E-11
  1.1750000E+05  5.3019183E-11
  1.2000000E+05  4.8706804E-11
  1.2250000E+05  4.4818020E-11
  1.2500000E+05  4.1304321E-11
  1.2750000E+05  3.8123524E-11
  1.3000000E+05  3.5238840E-11
  1.3250000E+05  3.2618108E-11
  1.3500000E+05  3.0233142E-11
  1.4000000E+05  2.6074434E-11
  1.4500000E+05  2.2597900E-11
  1.5000000E+05  1.9674743E-11
  1.5500000E+05  1.7203484E-11
  1.6000000E+05  1.5103564E-11
  1.6500000E+05  1.3310580E-11
  1.7000000E+05  1.1772709E-11
  1.7500000E+05  1.0447989E-11
  1.8000000E+05  9.3022529E-12
  1.8500000E+05  8.3075169E-12
  1.9000000E+05  7.4407355E-12
  1.9500000E+05  6.6828352E-12
  2.0000000E+05  6.0179533E-12
  2.0500000E+05  5.4328382E-12
  2.1000000E+05  4.9163751E-12
  2.1500000E+05  4.4592027E-12
  2.2000000E+05  4.0534063E-12
  2.2500000E+05  3.6922702E-12
  2.3000000E+05  3.3700747E-12
  2.3500000E+05  3.0819309E-12
  2.4000000E+05  2.8236462E-12
  2.4500000E+05  2.5916142E-12
  2.5000000E+05  2.3827225E-12
  2.5500000E+05  2.1942780E-12
  2.6000000E+05  2.0239438E-12
  2.6500000E+05  1.8696868E-12
  2.7000000E+05  1.7297335E-12
  2.8000000E+05  1.4867265E-12
  2.9000000E+05  1.2846589E-12
  3.0000000E+05  1.1155761E-12
  3.1000000E+05  9.7326087E-13
  3.2000000E+05  8.5281522E-13
  3.3000000E+05  7.5035124E-13
  3.4000000E+05  6.6275984E-13
  3.5000000E+05  5.8753787E-13
  3.6000000E+05  5.2265561E-13
  3.7000000E+05  4.6645909E-13
  3.8000000E+05  4.1759406E-13
  3.9000000E+05  3.7494577E-13
  4.0000000E+05  3.3759344E-13
  4.1000000E+05  3.0477204E-13
  4.2000000E+05  2.7584163E-13
  4.3000000E+05  2.5026462E-13
  4.4000000E+05  2.2758692E-13
  4.5000000E+05  2.0742095E-13
  4.6000000E+05  1.8943743E-13
  4.7000000E+05  1.7335682E-13
  4.8000000E+05  1.5894081E-13
  
  
#  40  12  N3  EION =  3.300000000E+01 eV   304
#  S(0) = 5.094820E+00
  1.6500000E-01  0.0000000E+00
  1.6500000E+01  0.0000000E+00
  1.6500000E+01  2.1877951E-01
  3.3000000E+01  2.1877951E-01
  3.3000000E+01  4.7241806E-02
  3.3002721E+01  4.7241806E-02
  3.3127653E+01  4.6961924E-02
  3.3252585E+01  4.6663767E-02
  3.3377517E+01  4.6349519E-02
  3.3502449E+01  4.6021125E-02
  3.3752313E+01  4.5328698E-02
  3.4002177E+01  4.4598381E-02
  3.4501905E+01  4.3060603E-02
  3.5001633E+01  4.1464829E-02
  3.5501361E+01  3.9849012E-02
  3.6001088E+01  3.8238685E-02
  3.6500816E+01  3.6651143E-02
  3.7000544E+01  3.5098104E-02
  3.8000000E+01  3.2124368E-02
  3.9000000E+01  2.9351380E-02
  4.0000000E+01  2.6793062E-02
  4.1000000E+01  2.4449415E-02
  4.2000000E+01  2.2313724E-02
  4.4000000E+01  1.8622277E-02
  4.6000000E+01  1.5616166E-02
  4.8000000E+01  1.3185830E-02
  5.0000000E+01  1.1228002E-02
  5.1250000E+01  1.0203325E-02
  5.2500000E+01  9.3081386E-03
  5.3750000E+01  8.5252498E-03
  5.5000000E+01  7.8396819E-03
  5.7500000E+01  6.7098832E-03
  5.8750000E+01  6.2445907E-03
  6.0000000E+01  5.8341026E-03
  6.1250000E+01  5.4712145E-03
  6.2500000E+01  5.1497909E-03
  6.3750000E+01  4.8645634E-03
  6.5000000E+01  4.6110010E-03
  6.7500000E+01  4.1839004E-03
  7.0000000E+01  3.8434095E-03
  7.2500000E+01  3.5707245E-03
  7.5000000E+01  3.3515181E-03
  7.7500000E+01  3.1747789E-03
  8.0000000E+01  3.0318239E-03
  8.2500000E+01  2.9158180E-03
  8.5000000E+01  2.8212939E-03
  8.7500000E+01  2.7437816E-03
  9.0000000E+01  2.6797994E-03
  9.2500000E+01  2.6264147E-03
  9.5000000E+01  2.5813275E-03
  9.7500000E+01  2.5427095E-03
  1.0000000E+02  2.5090790E-03
  1.0250000E+02  2.4792626E-03
  1.0500000E+02  2.4523584E-03
  1.1000000E+02  2.4046587E-03
  1.1500000E+02  2.3620201E-03
  1.2000000E+02  2.3222123E-03
  1.2500000E+02  2.2838844E-03
  1.3000000E+02  2.2462945E-03
  1.3500000E+02  2.2089744E-03
  1.4000000E+02  2.1716455E-03
  1.4500000E+02  2.1341424E-03
  1.5000000E+02  2.0964027E-03
  1.6000000E+02  2.0202451E-03
  1.7000000E+02  1.9438276E-03
  1.8000000E+02  1.8681820E-03
  1.9000000E+02  1.7943397E-03
  2.0000000E+02  1.7229124E-03
  2.1000000E+02  1.6541559E-03
  2.2000000E+02  1.5880757E-03
  2.3000000E+02  1.5245525E-03
  2.4000000E+02  1.4635597E-03
  2.5000000E+02  1.4051314E-03
  2.6000000E+02  1.3492974E-03
  2.7000000E+02  1.2961430E-03
  2.8000000E+02  1.2456952E-03
  2.9000000E+02  1.1978711E-03
  3.0000000E+02  1.1525139E-03
  3.1000000E+02  1.1094709E-03
  3.2000000E+02  1.0685736E-03
  3.4000000E+02  9.9254126E-04
  3.6000000E+02  9.2340201E-04
  3.8000000E+02  8.6066939E-04
  4.0000000E+02  8.0380461E-04
  4.2000000E+02  7.5216781E-04
  4.4000000E+02  7.0514476E-04
  4.6000000E+02  6.6212966E-04
  4.8000000E+02  6.2263135E-04
  5.0000000E+02  5.8634408E-04
  5.2500000E+02  5.4512567E-04
  5.5000000E+02  5.0799255E-04
  5.7500000E+02  4.7435842E-04
  6.0000000E+02  4.4375656E-04
  6.5000000E+02  3.9039073E-04
  6.7500000E+02  3.6709209E-04
  7.0000000E+02  3.4571846E-04
  7.2500000E+02  3.2605852E-04
  7.5000000E+02  3.0793473E-04
  8.0000000E+02  2.7571726E-04
  8.5000000E+02  2.4805729E-04
  9.0000000E+02  2.2412832E-04
  9.5000000E+02  2.0328845E-04
  1.0000000E+03  1.8504827E-04
  1.0500000E+03  1.6900716E-04
  1.1000000E+03  1.5482425E-04
  1.1500000E+03  1.4222169E-04
  1.2000000E+03  1.3097891E-04
  1.2500000E+03  1.2091551E-04
  1.3000000E+03  1.1187853E-04
  1.3500000E+03  1.0373636E-04
  1.4000000E+03  9.6377322E-05
  1.4500000E+03  8.9706718E-05
  1.5000000E+03  8.3644077E-05
  1.6000000E+03  7.3075653E-05
  1.7000000E+03  6.4224051E-05
  1.8000000E+03  5.6750453E-05
  1.9000000E+03  5.0394465E-05
  2.0000000E+03  4.4953355E-05
  2.1000000E+03  4.0267355E-05
  2.2000000E+03  3.6209319E-05
  2.3000000E+03  3.2677068E-05
  2.4000000E+03  2.9587787E-05
  2.5000000E+03  2.6873914E-05
  2.6000000E+03  2.4479998E-05
  2.7000000E+03  2.2360221E-05
  2.8000000E+03  2.0476439E-05
  2.9000000E+03  1.8796684E-05
  3.0000000E+03  1.7294027E-05
  3.1000000E+03  1.5945713E-05
  3.2000000E+03  1.4732421E-05
  3.3000000E+03  1.3637674E-05
  3.4000000E+03  1.2647357E-05
  3.5000000E+03  1.1749330E-05
  3.6000000E+03  1.0933105E-05
  3.8000000E+03  9.5108747E-06
  4.0000000E+03  8.3211569E-06
  4.2000000E+03  7.3184493E-06
  4.4000000E+03  6.4675453E-06
  4.6000000E+03  5.7409236E-06
  4.8000000E+03  5.1168595E-06
  5.0000000E+03  4.5780232E-06
  5.2500000E+03  4.0033376E-06
  5.5000000E+03  3.5186170E-06
  5.7500000E+03  3.1070922E-06
  5.8750000E+03  2.9245561E-06
  6.0000000E+03  2.7556196E-06
  6.2500000E+03  2.4537752E-06
  6.5000000E+03  2.1932135E-06
  6.7500000E+03  1.9672037E-06
  7.0000000E+03  1.7702814E-06
  7.2500000E+03  1.5979821E-06
  7.5000000E+03  1.4466337E-06
  7.7500000E+03  1.3131970E-06
  8.0000000E+03  1.1951414E-06
  8.2500000E+03  1.0903482E-06
  8.5000000E+03  9.9703657E-07
  8.7500000E+03  9.1370265E-07
  9.0000000E+03  8.3907047E-07
  9.2500000E+03  7.7205295E-07
  9.5000000E+03  7.1172053E-07
  9.7500000E+03  6.5727531E-07
  1.0000000E+04  6.0802985E-07
  1.0250000E+04  5.6338984E-07
  1.0500000E+04  5.2283981E-07
  1.1000000E+04  4.5227291E-07
  1.1500000E+04  3.9337861E-07
  1.2000000E+04  3.4388611E-07
  1.2500000E+04  3.0202921E-07
  1.3000000E+04  2.6642117E-07
  1.3500000E+04  2.3596335E-07
  1.4000000E+04  2.0977812E-07
  1.4500000E+04  1.8715913E-07
  1.5000000E+04  1.6753383E-07
  1.5500000E+04  1.5043494E-07
  1.6000000E+04  1.3547883E-07
  1.6500000E+04  1.2234869E-07
  1.7000000E+04  1.1078142E-07
  1.7500000E+04  1.0055742E-07
  1.8000000E+04  9.1492522E-08
  1.8500000E+04  8.3431528E-08
  1.9000000E+04  7.6243116E-08
  1.9500000E+04  6.9815694E-08
  2.0000000E+04  6.4054069E-08
  2.0500000E+04  5.8876740E-08
  2.1000000E+04  5.4213673E-08
  2.1500000E+04  5.0004483E-08
  2.2000000E+04  4.6196939E-08
  2.2500000E+04  4.2745721E-08
  2.3000000E+04  3.9611390E-08
  2.4000000E+04  3.4160026E-08
  2.5000000E+04  2.9615595E-08
  2.6000000E+04  2.5802400E-08
  2.7000000E+04  2.2583325E-08
  2.8000000E+04  1.9850429E-08
  2.9000000E+04  1.7518032E-08
  3.0000000E+04  1.5517606E-08
  3.1000000E+04  1.3793960E-08
  3.2000000E+04  1.2302339E-08
  3.3000000E+04  1.1006225E-08
  3.4000000E+04  9.8756467E-09
  3.5000000E+04  8.8858686E-09
  3.6000000E+04  8.0163685E-09
  3.7000000E+04  7.2500352E-09
  3.8000000E+04  6.5725351E-09
  3.9000000E+04  5.9718081E-09
  4.0000000E+04  5.4376638E-09
  4.1000000E+04  4.9614569E-09
  4.2000000E+04  4.5358243E-09
  4.3000000E+04  4.1544720E-09
  4.4000000E+04  3.8120013E-09
  4.5000000E+04  3.5037664E-09
  4.6000000E+04  3.2257560E-09
  4.7000000E+04  2.9744962E-09
  4.8000000E+04  2.7469697E-09
  5.0000000E+04  2.3529366E-09
  5.1250000E+04  2.1418361E-09
  5.2500000E+04  1.9536095E-09
  5.3750000E+04  1.7853620E-09
  5.5000000E+04  1.6346164E-09
  5.7500000E+04  1.3774179E-09
  5.8750000E+04  1.2675498E-09
  6.0000000E+04  1.1682692E-09
  6.1250000E+04  1.0783836E-09
  6.2500000E+04  9.9685385E-10
  6.3750000E+04  9.2277164E-10
  6.5000000E+04  8.5534152E-10
  6.7500000E+04  7.3772724E-10
  7.0000000E+04  6.3936201E-10
  7.2500000E+04  5.5661440E-10
  7.5000000E+04  4.8662438E-10
  7.7500000E+04  4.2712212E-10
  8.0000000E+04  3.7629305E-10
  8.2500000E+04  3.3267668E-10
  8.5000000E+04  2.9509013E-10
  8.7500000E+04  2.6256966E-10
  9.0000000E+04  2.3432559E-10
  9.2500000E+04  2.0970742E-10
  9.5000000E+04  1.8817652E-10
  9.7500000E+04  1.6928477E-10
  1.0000000E+05  1.5265764E-10
  1.0250000E+05  1.3798078E-10
  1.0500000E+05  1.2498921E-10
  1.0750000E+05  1.1345875E-10
  1.1000000E+05  1.0319898E-10
  1.1250000E+05  9.4047641E-11
  1.1500000E+05  8.5865946E-11
  1.1750000E+05  7.8534813E-11
  1.2000000E+05  7.1951732E-11
  1.2250000E+05  6.6028200E-11
  1.2500000E+05  6.0687590E-11
  1.2750000E+05  5.5863369E-11
  1.3000000E+05  5.1497623E-11
  1.3250000E+05  4.7539804E-11
  1.3500000E+05  4.3945687E-11
  1.4000000E+05  3.7698121E-11
  1.4500000E+05  3.2497271E-11
  1.5000000E+05  2.8142441E-11
  1.5500000E+05  2.4476040E-11
  1.6000000E+05  2.1373380E-11
  1.6500000E+05  1.8735105E-11
  1.7000000E+05  1.6481503E-11
  1.7500000E+05  1.4548223E-11
  1.8000000E+05  1.2883000E-11
  1.8500000E+05  1.1443149E-11
  1.9000000E+05  1.0193626E-11
  1.9500000E+05  9.1055171E-12
  2.0000000E+05  8.1548487E-12
  2.0500000E+05  7.3216540E-12
  2.1000000E+05  6.5892326E-12
  2.1500000E+05  5.9435588E-12
  2.2000000E+05  5.3728060E-12
  2.2500000E+05  4.8669630E-12
  2.3000000E+05  4.4175264E-12
  2.3500000E+05  4.0172494E-12
  2.4000000E+05  3.6599359E-12
  2.4500000E+05  3.3402714E-12
  2.5000000E+05  3.0536830E-12
  2.5500000E+05  2.7962252E-12
  2.6000000E+05  2.5644836E-12
  2.6500000E+05  2.3554963E-12
  2.7000000E+05  2.1666865E-12
  2.7500000E+05  1.9958075E-12
  2.8000000E+05  1.8408944E-12
  2.8500000E+05  1.7002259E-12
  2.9000000E+05  1.5722901E-12
  3.0000000E+05  1.3494538E-12
  3.1000000E+05  1.1635092E-12
  3.2000000E+05  1.0074999E-12
  3.3000000E+05  8.7593327E-13
  3.4000000E+05  7.6444332E-13
  3.5000000E+05  6.6953675E-13
  3.6000000E+05  5.8840359E-13
  3.7000000E+05  5.1876743E-13
  3.8000000E+05  4.5877213E-13
  3.9000000E+05  4.0689605E-13
  4.0000000E+05  3.6188041E-13
  4.1000000E+05  3.2268182E-13
  4.2000000E+05  2.8843620E-13
  4.3000000E+05  2.5842461E-13
  4.4000000E+05  2.3204826E-13
  4.5000000E+05  2.0881478E-13
  4.6000000E+05  1.8830817E-13
  4.7000000E+05  1.7017186E-13
  4.8000000E+05  1.5409979E-13
  
  
#  40  13  N4  EION =  7.725000000E+00 eV   308
#  S(0) = 3.158139E+00
  2.9241341E-02  0.0000000E+00
  2.9241341E+00  0.0000000E+00
  2.9241341E+00  4.7668730E-02
  7.7250000E+00  4.7668730E-02
  7.7277211E+00  4.7668730E-02
  7.7821769E+00  4.8549530E-02
  7.8366327E+00  4.9424337E-02
  7.8910885E+00  5.0293085E-02
  7.9455442E+00  5.1155722E-02
  8.0000000E+00  5.2012210E-02
  8.5000000E+00  5.9587782E-02
  9.0000000E+00  6.6658383E-02
  9.5000000E+00  7.3264463E-02
  1.0000000E+01  7.9452157E-02
  1.0500000E+01  8.5261913E-02
  1.1000000E+01  9.0723929E-02
  1.1500000E+01  9.5856728E-02
  1.2000000E+01  1.0066748E-01
  1.2500000E+01  1.0515293E-01
  1.3000000E+01  1.0930085E-01
  1.3500000E+01  1.1309177E-01
  1.4000000E+01  1.1650073E-01
  1.4500000E+01  1.1949979E-01
  1.5000000E+01  1.2206081E-01
  1.6000000E+01  1.2576073E-01
  1.7000000E+01  1.2743736E-01
  1.8000000E+01  1.2704168E-01
  1.9000000E+01  1.2466912E-01
  2.0000000E+01  1.2055507E-01
  2.1000000E+01  1.1503589E-01
  2.2000000E+01  1.0849844E-01
  2.3000000E+01  1.0132790E-01
  2.4000000E+01  9.3862583E-02
  2.5000000E+01  8.6380860E-02
  2.6000000E+01  7.9086098E-02
  2.7000000E+01  7.2118932E-02
  2.8000000E+01  6.5564607E-02
  2.9000000E+01  5.9465766E-02
  3.0000000E+01  5.3837171E-02
  3.1000000E+01  4.8671487E-02
  3.2000000E+01  4.3949596E-02
  3.4000000E+01  3.5732061E-02
  3.6000000E+01  2.8950023E-02
  3.8000000E+01  2.3375481E-02
  4.0000000E+01  1.8808206E-02
  4.2000000E+01  1.5078782E-02
  4.4000000E+01  1.2045376E-02
  4.6000000E+01  9.5888404E-03
  4.8000000E+01  7.6083258E-03
  4.9000000E+01  6.7694099E-03
  5.0000000E+01  6.0186415E-03
  5.1250000E+01  5.1911476E-03
  5.2500000E+01  4.4729845E-03
  5.3750000E+01  3.8507959E-03
  5.5000000E+01  3.3126038E-03
  5.6250000E+01  2.8477176E-03
  5.7500000E+01  2.4467780E-03
  5.8750000E+01  2.1017526E-03
  6.0000000E+01  1.8053987E-03
  6.1250000E+01  1.5512056E-03
  6.2500000E+01  1.3334079E-03
  6.3750000E+01  1.1475107E-03
  6.5000000E+01  9.8992825E-04
  6.6250000E+01  8.5704786E-04
  6.7500000E+01  7.4541151E-04
  6.8750000E+01  6.5186009E-04
  7.0000000E+01  5.7382607E-04
  7.1250000E+01  5.0960285E-04
  7.2500000E+01  4.5755891E-04
  7.3750000E+01  4.1614758E-04
  7.4375000E+01  3.9899749E-04
  7.5000000E+01  3.8401765E-04
  7.6250000E+01  3.6006779E-04
  7.7500000E+01  3.4321896E-04
  7.8750000E+01  3.3210171E-04
  8.0000000E+01  3.2565817E-04
  8.1250000E+01  3.2313393E-04
  8.2500000E+01  3.2398624E-04
  8.5000000E+01  3.3435073E-04
  9.0000000E+01  3.8140596E-04
  9.2500000E+01  4.1326456E-04
  9.3750000E+01  4.3016650E-04
  9.5000000E+01  4.4728814E-04
  9.6250000E+01  4.6451639E-04
  9.7500000E+01  4.8179222E-04
  1.0000000E+02  5.1624026E-04
  1.0250000E+02  5.5012451E-04
  1.0500000E+02  5.8292368E-04
  1.0750000E+02  6.1423182E-04
  1.1000000E+02  6.4386507E-04
  1.1500000E+02  6.9760776E-04
  1.2000000E+02  7.4348112E-04
  1.2500000E+02  7.8150697E-04
  1.3000000E+02  8.1213504E-04
  1.3500000E+02  8.3594788E-04
  1.4000000E+02  8.5350064E-04
  1.4500000E+02  8.6539313E-04
  1.5000000E+02  8.7225704E-04
  1.6000000E+02  8.7342862E-04
  1.7000000E+02  8.6175214E-04
  1.8000000E+02  8.4129937E-04
  1.9000000E+02  8.1520751E-04
  2.0000000E+02  7.8557512E-04
  2.1000000E+02  7.5390071E-04
  2.2000000E+02  7.2115239E-04
  2.3000000E+02  6.8803513E-04
  2.4000000E+02  6.5516027E-04
  2.5000000E+02  6.2301967E-04
  2.6000000E+02  5.9194804E-04
  2.7000000E+02  5.6215086E-04
  2.8000000E+02  5.3374827E-04
  2.9000000E+02  5.0678330E-04
  3.0000000E+02  4.8120275E-04
  3.1000000E+02  4.5693755E-04
  3.2000000E+02  4.3392452E-04
  3.4000000E+02  3.9151608E-04
  3.6000000E+02  3.5368773E-04
  3.8000000E+02  3.2006778E-04
  4.0000000E+02  2.9024687E-04
  4.2000000E+02  2.6377376E-04
  4.4000000E+02  2.4019801E-04
  4.6000000E+02  2.1915311E-04
  4.8000000E+02  2.0036666E-04
  5.0000000E+02  1.8359348E-04
  5.2500000E+02  1.6508122E-04
  5.5000000E+02  1.4887556E-04
  5.7500000E+02  1.3461853E-04
  6.0000000E+02  1.2204203E-04
  6.5000000E+02  1.0106536E-04
  6.7500000E+02  9.2297061E-05
  7.0000000E+02  8.4473026E-05
  7.2500000E+02  7.7473035E-05
  7.5000000E+02  7.1197171E-05
  8.0000000E+02  6.0482360E-05
  8.2500000E+02  5.5898274E-05
  8.5000000E+02  5.1747184E-05
  8.7500000E+02  4.7978326E-05
  9.0000000E+02  4.4548869E-05
  9.5000000E+02  3.8568730E-05
  1.0000000E+03  3.3568185E-05
  1.0500000E+03  2.9360380E-05
  1.1000000E+03  2.5798182E-05
  1.1500000E+03  2.2765169E-05
  1.2000000E+03  2.0168291E-05
  1.2500000E+03  1.7933286E-05
  1.3000000E+03  1.6000592E-05
  1.3500000E+03  1.4322016E-05
  1.4000000E+03  1.2858206E-05
  1.4500000E+03  1.1577078E-05
  1.5000000E+03  1.0452184E-05
  1.5500000E+03  9.4613807E-06
  1.6000000E+03  8.5859031E-06
  1.6500000E+03  7.8097121E-06
  1.7000000E+03  7.1193401E-06
  1.7500000E+03  6.5034582E-06
  1.8000000E+03  5.9525992E-06
  1.8500000E+03  5.4587786E-06
  1.9000000E+03  5.0151215E-06
  1.9500000E+03  4.6156883E-06
  2.0000000E+03  4.2553042E-06
  2.0500000E+03  3.9294429E-06
  2.1000000E+03  3.6341802E-06
  2.2000000E+03  3.1222569E-06
  2.3000000E+03  2.6972024E-06
  2.4000000E+03  2.3419188E-06
  2.5000000E+03  2.0431128E-06
  2.6000000E+03  1.7903365E-06
  2.7000000E+03  1.5753238E-06
  2.8000000E+03  1.3914960E-06
  2.9000000E+03  1.2335817E-06
  3.0000000E+03  1.0973239E-06
  3.1000000E+03  9.7925993E-07
  3.2000000E+03  8.7654989E-07
  3.3000000E+03  7.8685195E-07
  3.4000000E+03  7.0823278E-07
  3.5000000E+03  6.3908862E-07
  3.6000000E+03  5.7808781E-07
  3.7000000E+03  5.2411524E-07
  3.8000000E+03  4.7622894E-07
  3.9000000E+03  4.3363000E-07
  4.0000000E+03  3.9563574E-07
  4.1000000E+03  3.6166152E-07
  4.2000000E+03  3.3120778E-07
  4.3000000E+03  3.0384622E-07
  4.4000000E+03  2.7920855E-07
  4.5000000E+03  2.5697814E-07
  4.6000000E+03  2.3688089E-07
  4.7000000E+03  2.1867823E-07
  4.8000000E+03  2.0216194E-07
  5.0000000E+03  1.7348221E-07
  5.1250000E+03  1.5807598E-07
  5.2500000E+03  1.4431408E-07
  5.3750000E+03  1.3199251E-07
  5.5000000E+03  1.2093601E-07
  5.7500000E+03  1.0203380E-07
  5.8750000E+03  9.3944025E-08
  6.0000000E+03  8.6625604E-08
  6.2500000E+03  7.3970746E-08
  6.5000000E+03  6.3504795E-08
  6.7500000E+03  5.4793222E-08
  7.0000000E+03  4.7498278E-08
  7.2500000E+03  4.1355116E-08
  7.5000000E+03  3.6154488E-08
  7.7500000E+03  3.1729922E-08
  8.0000000E+03  2.7948021E-08
  8.2500000E+03  2.4701186E-08
  8.5000000E+03  2.1902128E-08
  8.7500000E+03  1.9479624E-08
  9.0000000E+03  1.7375227E-08
  9.2500000E+03  1.5540728E-08
  9.5000000E+03  1.3936171E-08
  9.7500000E+03  1.2528283E-08
  1.0000000E+04  1.1289237E-08
  1.0250000E+04  1.0195660E-08
  1.0500000E+04  9.2278380E-09
  1.0750000E+04  8.3690748E-09
  1.1000000E+04  7.6051813E-09
  1.1250000E+04  6.9240588E-09
  1.1500000E+04  6.3153550E-09
  1.1750000E+04  5.7701812E-09
  1.2000000E+04  5.2808819E-09
  1.2250000E+04  4.8408448E-09
  1.2500000E+04  4.4443432E-09
  1.2750000E+04  4.0864039E-09
  1.3000000E+04  3.7626962E-09
  1.3250000E+04  3.4694395E-09
  1.3500000E+04  3.2033255E-09
  1.4000000E+04  2.7412701E-09
  1.4500000E+04  2.3572589E-09
  1.5000000E+04  2.0362807E-09
  1.5500000E+04  1.7665461E-09
  1.6000000E+04  1.5387307E-09
  1.6500000E+04  1.3454086E-09
  1.7000000E+04  1.1806229E-09
  1.7500000E+04  1.0395657E-09
  1.8000000E+04  9.1832891E-10
  1.8500000E+04  8.1372266E-10
  1.9000000E+04  7.2313330E-10
  1.9500000E+04  6.4440858E-10
  2.0000000E+04  5.7577053E-10
  2.0500000E+04  5.1574286E-10
  2.1000000E+04  4.6309113E-10
  2.1500000E+04  4.1677896E-10
  2.2000000E+04  3.7593272E-10
  2.2500000E+04  3.3981148E-10
  2.3000000E+04  3.0778635E-10
  2.3500000E+04  2.7932285E-10
  2.4000000E+04  2.5396518E-10
  2.4500000E+04  2.3132335E-10
  2.5000000E+04  2.1106306E-10
  2.5500000E+04  1.9289676E-10
  2.6000000E+04  1.7657598E-10
  2.6500000E+04  1.6188540E-10
  2.7000000E+04  1.4863801E-10
  2.8000000E+04  1.2584174E-10
  2.9000000E+04  1.0711410E-10
  3.0000000E+04  9.1630647E-11
  3.1000000E+04  7.8753019E-11
  3.2000000E+04  6.7982893E-11
  3.3000000E+04  5.8928234E-11
  3.4000000E+04  5.1278358E-11
  3.5000000E+04  4.4785389E-11
  3.6000000E+04  3.9250329E-11
  3.7000000E+04  3.4512422E-11
  3.8000000E+04  3.0441039E-11
  3.9000000E+04  2.6929466E-11
  4.0000000E+04  2.3890115E-11
  4.1000000E+04  2.1250731E-11
  4.2000000E+04  1.8951410E-11
  4.3000000E+04  1.6942275E-11
  4.4000000E+04  1.5181627E-11
  4.5000000E+04  1.3634480E-11
  4.6000000E+04  1.2271356E-11
  4.7000000E+04  1.1067329E-11
  4.8000000E+04  1.0001247E-11
  5.0000000E+04  8.2135225E-12
  5.1250000E+04  7.2887173E-12
  5.2500000E+04  6.4851392E-12
  5.3750000E+04  5.7847452E-12
  5.5000000E+04  5.1724856E-12
  5.7500000E+04  4.1639674E-12
  5.8750000E+04  3.7481804E-12
  6.0000000E+04  3.3808341E-12
  6.1250000E+04  3.0555063E-12
  6.2500000E+04  2.7667256E-12
  6.3750000E+04  2.5098155E-12
  6.5000000E+04  2.2807689E-12
  6.6250000E+04  2.0761418E-12
  6.7500000E+04  1.8929669E-12
  6.8750000E+04  1.7286802E-12
  7.0000000E+04  1.5810599E-12
  7.1250000E+04  1.4481761E-12
  7.2500000E+04  1.3283492E-12
  7.3750000E+04  1.2201142E-12
  7.5000000E+04  1.1221906E-12
  7.7500000E+04  9.5292685E-13
  8.0000000E+04  8.1312018E-13
  8.2500000E+04  6.9699601E-13
  8.5000000E+04  6.0003271E-13
  8.7500000E+04  5.1866412E-13
  9.0000000E+04  4.5005390E-13
  9.2500000E+04  3.9193525E-13
  9.5000000E+04  3.4249006E-13
  9.7500000E+04  3.0025157E-13
  1.0000000E+05  2.6403715E-13
  1.0250000E+05  2.3288765E-13
  1.0500000E+05  2.0601134E-13
  1.0750000E+05  1.8275182E-13
  
  
#  40  17  O1  EION =  7.725000000E+00 eV   288
#  S(0) = 2.371443E+00
  3.8625000E-02  0.0000000E+00
  3.8625000E+00  0.0000000E+00
  3.8625000E+00  5.8269654E-01
  7.7250000E+00  5.8269654E-01
  7.7250000E+00  1.8796151E-02
  7.7277211E+00  1.8796151E-02
  7.7413351E+00  1.8561287E-02
  7.7549490E+00  1.8329509E-02
  7.7685630E+00  1.8100768E-02
  7.7821769E+00  1.7875023E-02
  7.8094048E+00  1.7432346E-02
  7.8366327E+00  1.7001145E-02
  7.8910885E+00  1.6171873E-02
  7.9455442E+00  1.5384727E-02
  8.0000000E+00  1.4637379E-02
  8.2500000E+00  1.1658788E-02
  8.3750000E+00  1.0410566E-02
  8.5000000E+00  9.2981023E-03
  8.6250000E+00  8.3056808E-03
  8.7500000E+00  7.4195576E-03
  8.8750000E+00  6.6277131E-03
  9.0000000E+00  5.9196051E-03
  9.1250000E+00  5.2859712E-03
  9.2500000E+00  4.7186628E-03
  9.3750000E+00  4.2105053E-03
  9.5000000E+00  3.7551438E-03
  9.6250000E+00  3.3469679E-03
  9.7500000E+00  2.9810279E-03
  9.8750000E+00  2.6528896E-03
  1.0000000E+01  2.3586747E-03
  1.0125000E+01  2.0948637E-03
  1.0250000E+01  1.8583943E-03
  1.0500000E+01  1.4566542E-03
  1.0625000E+01  1.2867299E-03
  1.0750000E+01  1.1346980E-03
  1.0875000E+01  9.9882424E-04
  1.1000000E+01  8.7751412E-04
  1.1250000E+01  6.7307282E-04
  1.1375000E+01  5.8750276E-04
  1.1500000E+01  5.1157823E-04
  1.1625000E+01  4.4436063E-04
  1.1750000E+01  3.8505740E-04
  1.1875000E+01  3.3296255E-04
  1.2000000E+01  2.8737603E-04
  1.2125000E+01  2.4763082E-04
  1.2250000E+01  2.1318385E-04
  1.2375000E+01  1.8351180E-04
  1.2437500E+01  1.7029552E-04
  1.2500000E+01  1.5806860E-04
  1.2562500E+01  1.4676513E-04
  1.2625000E+01  1.3633540E-04
  1.2687500E+01  1.2678187E-04
  1.2750000E+01  1.1810069E-04
  1.2875000E+01  1.0325578E-04
  1.3000000E+01  9.1509343E-05
  1.3250000E+01  7.5909436E-05
  1.3312500E+01  7.3389051E-05
  1.3375000E+01  7.1328608E-05
  1.3437500E+01  6.9693702E-05
  1.3500000E+01  6.8457187E-05
  1.3625000E+01  6.7103069E-05
  1.3687500E+01  6.6962072E-05
  1.3750000E+01  6.7172072E-05
  1.3875000E+01  6.8652829E-05
  1.3937500E+01  6.9907149E-05
  1.4000000E+01  7.1476071E-05
  1.4125000E+01  7.5485479E-05
  1.4250000E+01  8.0552399E-05
  1.4375000E+01  8.6555146E-05
  1.4500000E+01  9.3357785E-05
  1.4625000E+01  1.0079881E-04
  1.4750000E+01  1.0877661E-04
  1.5000000E+01  1.2622218E-04
  1.5250000E+01  1.4536894E-04
  1.5375000E+01  1.5543203E-04
  1.5500000E+01  1.6572635E-04
  1.5625000E+01  1.7621111E-04
  1.5750000E+01  1.8685927E-04
  1.6000000E+01  2.0853544E-04
  1.6250000E+01  2.3053184E-04
  1.6500000E+01  2.5262950E-04
  1.6750000E+01  2.7465990E-04
  1.7000000E+01  2.9649951E-04
  1.7500000E+01  3.3921632E-04
  1.8000000E+01  3.8017132E-04
  1.8500000E+01  4.1898449E-04
  1.9000000E+01  4.5546996E-04
  2.0000000E+01  5.2115982E-04
  2.1000000E+01  5.7736055E-04
  2.2000000E+01  6.2477029E-04
  2.3000000E+01  6.6430910E-04
  2.4000000E+01  6.9693888E-04
  2.5000000E+01  7.2354789E-04
  2.6000000E+01  7.4495595E-04
  2.7000000E+01  7.6186561E-04
  2.8000000E+01  7.7490208E-04
  2.9000000E+01  7.8458872E-04
  3.0000000E+01  7.9138520E-04
  3.1000000E+01  7.9567945E-04
  3.2000000E+01  7.9780351E-04
  3.4000000E+01  7.9665929E-04
  3.6000000E+01  7.8980832E-04
  3.8000000E+01  7.7865600E-04
  4.0000000E+01  7.6428186E-04
  4.2000000E+01  7.4752897E-04
  4.4000000E+01  7.2906586E-04
  4.6000000E+01  7.0942986E-04
  4.8000000E+01  6.8905005E-04
  5.0000000E+01  6.6827833E-04
  5.2500000E+01  6.4217976E-04
  5.5000000E+01  6.1632631E-04
  5.7500000E+01  5.9103049E-04
  6.0000000E+01  5.6651692E-04
  6.5000000E+01  5.2039247E-04
  6.7500000E+01  4.9892752E-04
  7.0000000E+01  4.7856200E-04
  7.2500000E+01  4.5928649E-04
  7.5000000E+01  4.4107373E-04
  8.0000000E+01  4.0767271E-04
  8.5000000E+01  3.7795893E-04
  9.0000000E+01  3.5149985E-04
  9.5000000E+01  3.2787386E-04
  1.0000000E+02  3.0670846E-04
  1.0500000E+02  2.8768014E-04
  1.1000000E+02  2.7051663E-04
  1.1500000E+02  2.5499189E-04
  1.2000000E+02  2.4091211E-04
  1.2500000E+02  2.2811348E-04
  1.3000000E+02  2.1645436E-04
  1.3500000E+02  2.0580833E-04
  1.4000000E+02  1.9606015E-04
  1.4500000E+02  1.8710969E-04
  1.5000000E+02  1.7886625E-04
  1.6000000E+02  1.6416630E-04
  1.7000000E+02  1.5140421E-04
  1.8000000E+02  1.4014852E-04
  1.9000000E+02  1.3009034E-04
  2.0000000E+02  1.2102070E-04
  2.1000000E+02  1.1279114E-04
  2.2000000E+02  1.0530978E-04
  2.3000000E+02  9.8501850E-05
  2.4000000E+02  9.2304102E-05
  2.5000000E+02  8.6660731E-05
  2.6000000E+02  8.1518234E-05
  2.7000000E+02  7.6823866E-05
  2.8000000E+02  7.2529981E-05
  2.9000000E+02  6.8594986E-05
  3.0000000E+02  6.4983362E-05
  3.1000000E+02  6.1663628E-05
  3.2000000E+02  5.8607628E-05
  3.4000000E+02  5.3189352E-05
  3.6000000E+02  4.8557611E-05
  3.8000000E+02  4.4558756E-05
  4.0000000E+02  4.1061193E-05
  4.2000000E+02  3.7968730E-05
  4.4000000E+02  3.5210321E-05
  4.6000000E+02  3.2734140E-05
  4.8000000E+02  3.0506963E-05
  5.0000000E+02  2.8501062E-05
  5.2500000E+02  2.6265775E-05
  5.5000000E+02  2.4290912E-05
  5.7500000E+02  2.2539242E-05
  6.0000000E+02  2.0981304E-05
  6.5000000E+02  1.8348002E-05
  6.7500000E+02  1.7225583E-05
  7.0000000E+02  1.6206266E-05
  7.2500000E+02  1.5275758E-05
  7.5000000E+02  1.4423206E-05
  8.0000000E+02  1.2917218E-05
  8.5000000E+02  1.1634695E-05
  9.0000000E+02  1.0537511E-05
  9.5000000E+02  9.5942622E-06
  1.0000000E+03  8.7790264E-06
  1.0500000E+03  8.0679166E-06
  1.1000000E+03  7.4403382E-06
  1.1500000E+03  6.8817771E-06
  1.2000000E+03  6.3828247E-06
  1.2500000E+03  5.9358078E-06
  1.3000000E+03  5.5343512E-06
  1.3500000E+03  5.1730828E-06
  1.4000000E+03  4.8472641E-06
  1.4500000E+03  4.5521155E-06
  1.5000000E+03  4.2831815E-06
  1.6000000E+03  3.8103786E-06
  1.7000000E+03  3.4097866E-06
  1.8000000E+03  3.0686968E-06
  1.9000000E+03  2.7761894E-06
  2.0000000E+03  2.5233839E-06
  2.1000000E+03  2.3030803E-06
  2.2000000E+03  2.1095486E-06
  2.3000000E+03  1.9385926E-06
  2.4000000E+03  1.7871889E-06
  2.5000000E+03  1.6527435E-06
  2.6000000E+03  1.5327545E-06
  2.7000000E+03  1.4250187E-06
  2.8000000E+03  1.3277795E-06
  2.9000000E+03  1.2397614E-06
  3.0000000E+03  1.1599519E-06
  3.1000000E+03  1.0874563E-06
  3.2000000E+03  1.0214344E-06
  3.3000000E+03  9.6109898E-07
  3.4000000E+03  9.0577996E-07
  3.5000000E+03  8.5490959E-07
  3.6000000E+03  8.0802478E-07
  3.8000000E+03  7.2469533E-07
  4.0000000E+03  6.5317398E-07
  4.2000000E+03  5.9137262E-07
  4.4000000E+03  5.3762858E-07
  4.6000000E+03  4.9060449E-07
  4.8000000E+03  4.4921499E-07
  5.0000000E+03  4.1258976E-07
  5.2500000E+03  3.7246717E-07
  5.5000000E+03  3.3763533E-07
  5.7500000E+03  3.0722625E-07
  6.0000000E+03  2.8053576E-07
  6.5000000E+03  2.3612994E-07
  6.7500000E+03  2.1756229E-07
  7.0000000E+03  2.0097128E-07
  7.2500000E+03  1.8609218E-07
  7.5000000E+03  1.7270320E-07
  7.7500000E+03  1.6061694E-07
  8.0000000E+03  1.4967419E-07
  8.2500000E+03  1.3973902E-07
  8.5000000E+03  1.3069485E-07
  9.0000000E+03  1.1489137E-07
  9.5000000E+03  1.0161043E-07
  1.0000000E+04  9.0356306E-08
  1.0500000E+04  8.0747576E-08
  1.1000000E+04  7.2487261E-08
  1.1500000E+04  6.5341599E-08
  1.2000000E+04  5.9124651E-08
  1.2500000E+04  5.3687161E-08
  1.3000000E+04  4.8908300E-08
  1.3500000E+04  4.4689434E-08
  1.4000000E+04  4.0949428E-08
  1.4500000E+04  3.7621152E-08
  1.5000000E+04  3.4648653E-08
  1.5500000E+04  3.1984977E-08
  1.6000000E+04  2.9590453E-08
  1.6500000E+04  2.7431399E-08
  1.7000000E+04  2.5479133E-08
  1.7500000E+04  2.3709127E-08
  1.8000000E+04  2.2100322E-08
  1.8500000E+04  2.0634554E-08
  1.9000000E+04  1.9296092E-08
  2.0000000E+04  1.6948157E-08
  2.1000000E+04  1.4966795E-08
  2.2000000E+04  1.3282881E-08
  2.3000000E+04  1.1842316E-08
  2.4000000E+04  1.0602330E-08
  2.5000000E+04  9.5289481E-09
  2.6000000E+04  8.5949962E-09
  2.7000000E+04  7.7785073E-09
  2.8000000E+04  7.0615544E-09
  2.9000000E+04  6.4293977E-09
  3.0000000E+04  5.8698465E-09
  3.1000000E+04  5.3727625E-09
  3.2000000E+04  4.9296628E-09
  3.3000000E+04  4.5334123E-09
  3.4000000E+04  4.1779820E-09
  3.5000000E+04  3.8582534E-09
  3.6000000E+04  3.5698611E-09
  3.7000000E+04  3.3090663E-09
  3.8000000E+04  3.0726540E-09
  3.9000000E+04  2.8578494E-09
  4.0000000E+04  2.6622490E-09
  4.2000000E+04  2.3205725E-09
  4.4000000E+04  2.0338880E-09
  4.6000000E+04  1.7916224E-09
  4.8000000E+04  1.5855469E-09
  5.0000000E+04  1.4091950E-09
  5.1250000E+04  1.3117453E-09
  5.2500000E+04  1.2228442E-09
  5.3750000E+04  1.1415845E-09
  5.5000000E+04  1.0671712E-09
  5.7500000E+04  9.3617248E-10
  5.8750000E+04  8.7842814E-10
  6.0000000E+04  8.2519197E-10
  6.2500000E+04  7.3058680E-10
  6.5000000E+04  6.4948904E-10
  6.7500000E+04  5.7961430E-10
  7.0000000E+04  5.1911930E-10
  7.2500000E+04  4.6648851E-10
  7.5000000E+04  4.2048064E-10
  7.7500000E+04  3.8008550E-10
  8.0000000E+04  3.4449949E-10
  8.2500000E+04  3.1308474E-10
  8.5000000E+04  2.8529517E-10


==> anc/colstop/sbethe/sdbase/oos41.tab <==
# Atomic number = 41   (Nb)
#
#      W/eV         OOS*eV
  
  
#  41   1  K1  EION =  1.899000000E+04 eV   247
#  S(0) = 1.114268E+00
  1.8983830E+02  0.0000000E+00
  1.8983830E+04  0.0000000E+00
  1.8983830E+04  1.1820239E-04
  1.8990000E+04  1.1820239E-04
  1.8990190E+04  1.1820239E-04
  1.8990680E+04  1.1681084E-04
  1.8991171E+04  1.1553918E-04
  1.8991661E+04  1.1437496E-04
  1.8992152E+04  1.1330746E-04
  1.8993133E+04  1.1142699E-04
  1.8994114E+04  1.0983788E-04
  1.8996076E+04  1.0736070E-04
  1.8998038E+04  1.0561230E-04
  1.9000000E+04  1.0441552E-04
  1.9003906E+04  1.0319705E-04
  1.9007812E+04  1.0298013E-04
  1.9011719E+04  1.0331053E-04
  1.9015625E+04  1.0388222E-04
  1.9019531E+04  1.0449253E-04
  1.9023438E+04  1.0501842E-04
  1.9027344E+04  1.0539849E-04
  1.9031250E+04  1.0561708E-04
  1.9039062E+04  1.0564636E-04
  1.9046875E+04  1.0536762E-04
  1.9054688E+04  1.0504436E-04
  1.9062500E+04  1.0482577E-04
  1.9078125E+04  1.0476189E-04
  1.9085938E+04  1.0481172E-04
  1.9093750E+04  1.0483791E-04
  1.9101562E+04  1.0480835E-04
  1.9109375E+04  1.0472030E-04
  1.9117187E+04  1.0458752E-04
  1.9125000E+04  1.0443618E-04
  1.9140625E+04  1.0416074E-04
  1.9156250E+04  1.0398370E-04
  1.9171875E+04  1.0386887E-04
  1.9187500E+04  1.0373671E-04
  1.9203125E+04  1.0354776E-04
  1.9218750E+04  1.0331020E-04
  1.9250000E+04  1.0284692E-04
  1.9281250E+04  1.0247649E-04
  1.9312500E+04  1.0207932E-04
  1.9343750E+04  1.0161916E-04
  1.9375000E+04  1.0116615E-04
  1.9437500E+04  1.0033608E-04
  1.9468750E+04  9.9895403E-05
  1.9500000E+04  9.9446672E-05
  1.9625000E+04  9.7754762E-05
  1.9750000E+04  9.6105104E-05
  2.0000000E+04  9.2946114E-05
  2.0500000E+04  8.7117514E-05
  2.1000000E+04  8.1773775E-05
  2.2000000E+04  7.2280442E-05
  2.3000000E+04  6.4172058E-05
  2.4000000E+04  5.7210685E-05
  2.5000000E+04  5.1206252E-05
  2.6000000E+04  4.6000902E-05
  2.7000000E+04  4.1467396E-05
  2.8000000E+04  3.7500945E-05
  2.9000000E+04  3.4015986E-05
  3.0000000E+04  3.0941962E-05
  3.1000000E+04  2.8220345E-05
  3.2000000E+04  2.5802347E-05
  3.4000000E+04  2.1720105E-05
  3.6000000E+04  1.8438648E-05
  3.8000000E+04  1.5772482E-05
  4.0000000E+04  1.3585235E-05
  4.2000000E+04  1.1775092E-05
  4.4000000E+04  1.0265023E-05
  4.6000000E+04  8.9960286E-06
  4.8000000E+04  7.9224164E-06
  5.0000000E+04  7.0084446E-06
  5.2500000E+04  6.0480402E-06
  5.5000000E+04  5.2505095E-06
  5.7500000E+04  4.5831970E-06
  6.0000000E+04  4.0209418E-06
  6.5000000E+04  3.1374475E-06
  6.7500000E+04  2.7885990E-06
  7.0000000E+04  2.4878456E-06
  7.2500000E+04  2.2273175E-06
  7.5000000E+04  2.0006257E-06
  7.7500000E+04  1.8025505E-06
  8.0000000E+04  1.6287993E-06
  8.2500000E+04  1.4758217E-06
  8.5000000E+04  1.3406651E-06
  9.0000000E+04  1.1143349E-06
  9.5000000E+04  9.3438220E-07
  1.0000000E+05  7.8973395E-07
  1.0500000E+05  6.7231084E-07
  1.1000000E+05  5.7612959E-07
  1.1500000E+05  4.9669947E-07
  1.2000000E+05  4.3060833E-07
  1.2500000E+05  3.7523451E-07
  1.3000000E+05  3.2854266E-07
  1.3500000E+05  2.8893780E-07
  1.4000000E+05  2.5515885E-07
  1.4500000E+05  2.2620061E-07
  1.5000000E+05  2.0125584E-07
  1.5500000E+05  1.7967156E-07
  1.6000000E+05  1.6091614E-07
  1.6500000E+05  1.4455409E-07
  1.7000000E+05  1.3022650E-07
  1.7500000E+05  1.1763601E-07
  1.8000000E+05  1.0653502E-07
  1.8500000E+05  9.6716283E-08
  1.9000000E+05  8.8005545E-08
  2.0000000E+05  7.3341945E-08
  2.1000000E+05  6.1613512E-08
  2.2000000E+05  5.2141378E-08
  2.3000000E+05  4.4423428E-08
  2.4000000E+05  3.8083416E-08
  2.5000000E+05  3.2836145E-08
  2.6000000E+05  2.8463048E-08
  2.7000000E+05  2.4794955E-08
  2.8000000E+05  2.1699730E-08
  2.9000000E+05  1.9073259E-08
  3.0000000E+05  1.6832860E-08
  3.1000000E+05  1.4912388E-08
  3.2000000E+05  1.3258548E-08
  3.3000000E+05  1.1828121E-08
  3.4000000E+05  1.0585848E-08
  3.5000000E+05  9.5027931E-09
  3.6000000E+05  8.5550792E-09
  3.7000000E+05  7.7229040E-09
  3.8000000E+05  6.9897634E-09
  3.9000000E+05  6.3418392E-09
  4.0000000E+05  5.7675105E-09
  4.2000000E+05  4.8018764E-09
  4.4000000E+05  4.0307874E-09
  4.6000000E+05  3.4090032E-09
  4.8000000E+05  2.9030905E-09
  5.0000000E+05  2.4880361E-09
  5.2500000E+05  2.0685863E-09
  5.5000000E+05  1.7343123E-09
  5.7500000E+05  1.4652274E-09
  5.8750000E+05  1.3503700E-09
  6.0000000E+05  1.2466099E-09
  6.2500000E+05  1.0674808E-09
  6.5000000E+05  9.1955348E-10
  6.7500000E+05  7.9650277E-10
  7.0000000E+05  6.9345444E-10
  7.2500000E+05  6.0661505E-10
  7.5000000E+05  5.3300583E-10
  7.7500000E+05  4.7026985E-10
  8.0000000E+05  4.1652750E-10
  8.2500000E+05  3.7026828E-10
  8.5000000E+05  3.3027072E-10
  8.7500000E+05  2.9554068E-10
  9.0000000E+05  2.6526380E-10
  9.2500000E+05  2.3876915E-10
  9.5000000E+05  2.1550134E-10
  9.7500000E+05  1.9499829E-10
  1.0000000E+06  1.7687367E-10
  1.0250000E+06  1.6080294E-10
  1.0500000E+06  1.4651228E-10
  1.1000000E+06  1.2237786E-10
  1.1500000E+06  1.0299619E-10
  1.2000000E+06  8.7285496E-11
  1.2500000E+06  7.4441470E-11
  1.3000000E+06  6.3858633E-11
  1.3500000E+06  5.5075916E-11
  1.4000000E+06  4.7738508E-11
  1.4500000E+06  4.1570757E-11
  1.5000000E+06  3.6356514E-11
  1.5500000E+06  3.1924836E-11
  1.6000000E+06  2.8139483E-11
  1.6500000E+06  2.4891083E-11
  1.7000000E+06  2.2091243E-11
  1.7500000E+06  1.9668070E-11
  1.8000000E+06  1.7562763E-11
  1.8500000E+06  1.5726934E-11
  1.9000000E+06  1.4120553E-11
  1.9500000E+06  1.2710332E-11
  2.0000000E+06  1.1468473E-11
  2.0500000E+06  1.0371648E-11
  2.1000000E+06  9.4001984E-12
  2.2000000E+06  7.7693909E-12
  2.3000000E+06  6.4706132E-12
  2.4000000E+06  5.4267852E-12
  2.5000000E+06  4.5807976E-12
  2.6000000E+06  3.8898317E-12
  2.7000000E+06  3.3214287E-12
  2.8000000E+06  2.8507356E-12
  2.9000000E+06  2.4585490E-12
  3.0000000E+06  2.1298918E-12
  3.1000000E+06  1.8529868E-12
  3.2000000E+06  1.6185035E-12
  3.3000000E+06  1.4189975E-12
  3.4000000E+06  1.2484898E-12
  3.5000000E+06  1.1021484E-12
  3.6000000E+06  9.7604531E-13
  3.7000000E+06  8.6696960E-13
  3.8000000E+06  7.7228278E-13
  3.9000000E+06  6.8980605E-13
  4.0000000E+06  6.1773205E-13
  4.1000000E+06  5.5455433E-13
  4.2000000E+06  4.9901172E-13
  4.3000000E+06  4.5004421E-13
  4.4000000E+06  4.0675732E-13
  4.6000000E+06  3.3430901E-13
  4.8000000E+06  2.7686136E-13
  5.0000000E+06  2.3090058E-13
  5.1250000E+06  2.0682294E-13
  5.2500000E+06  1.8570553E-13
  5.3750000E+06  1.6713092E-13
  5.5000000E+06  1.5074785E-13
  5.7500000E+06  1.2341468E-13
  5.8750000E+06  1.1199908E-13
  6.0000000E+06  1.0183016E-13
  6.2500000E+06  8.4628914E-14
  6.5000000E+06  7.0804563E-14
  6.7500000E+06  5.9606873E-14
  7.0000000E+06  5.0470585E-14
  7.2500000E+06  4.2965568E-14
  7.5000000E+06  3.6761450E-14
  7.7500000E+06  3.1602275E-14
  8.0000000E+06  2.7288102E-14
  8.2500000E+06  2.3661593E-14
  8.5000000E+06  2.0598074E-14
  8.7500000E+06  1.7998082E-14
  9.0000000E+06  1.5781762E-14
  9.2500000E+06  1.3884623E-14
  9.5000000E+06  1.2254283E-14
  9.7500000E+06  1.0847968E-14
  1.0000000E+07  9.6305633E-15
  1.0250000E+07  8.5731121E-15
  1.0500000E+07  7.6516256E-15
  1.0750000E+07  6.8461436E-15
  1.1000000E+07  6.1399876E-15
  1.1250000E+07  5.5191645E-15
  1.1500000E+07  4.9718912E-15
  1.1750000E+07  4.4882087E-15
  1.2000000E+07  4.0596705E-15
  1.2250000E+07  3.6790873E-15
  1.2500000E+07  3.3403183E-15
  1.3000000E+07  2.7679337E-15
  1.3500000E+07  2.3086896E-15
  1.4000000E+07  1.9373837E-15
  1.4500000E+07  1.6350471E-15
  1.5000000E+07  1.3872405E-15
  1.5500000E+07  1.1828621E-15
  1.6000000E+07  1.0132725E-15
  1.6500000E+07  8.7173749E-16
  1.7000000E+07  7.5298221E-16
  1.7500000E+07  6.5287220E-16
  1.8000000E+07  5.6816446E-16
  1.8500000E+07  4.9623354E-16
  
  
#  41   2  L1  EION =  2.702000000E+03 eV   269
#  S(0) = 1.247328E+00
  2.6960021E+01  0.0000000E+00
  2.6960021E+03  0.0000000E+00
  2.6960021E+03  4.9794985E-04
  2.7020000E+03  4.9794985E-04
  2.7020268E+03  4.9794985E-04
  2.7023330E+03  4.9404280E-04
  2.7026391E+03  4.9035106E-04
  2.7029453E+03  4.8685977E-04
  2.7032515E+03  4.8355537E-04
  2.7038638E+03  4.7745941E-04
  2.7044761E+03  4.7197774E-04
  2.7057008E+03  4.6258529E-04
  2.7069255E+03  4.5493621E-04
  2.7093748E+03  4.4366264E-04
  2.7118241E+03  4.3638154E-04
  2.7142734E+03  4.3194996E-04
  2.7167228E+03  4.2956311E-04
  2.7191721E+03  4.2862212E-04
  2.7216214E+03  4.2866662E-04
  2.7265201E+03  4.3035355E-04
  2.7314188E+03  4.3261811E-04
  2.7363174E+03  4.3435348E-04
  2.7412161E+03  4.3509994E-04
  2.7510134E+03  4.3376589E-04
  2.7559121E+03  4.3220844E-04
  2.7608107E+03  4.3045155E-04
  2.7657094E+03  4.2872186E-04
  2.7706080E+03  4.2715850E-04
  2.7804054E+03  4.2471431E-04
  2.7902027E+03  4.2298466E-04
  2.8000000E+03  4.2147034E-04
  2.8125000E+03  4.1921590E-04
  2.8250000E+03  4.1639699E-04
  2.8375000E+03  4.1327615E-04
  2.8500000E+03  4.1022750E-04
  2.8625000E+03  4.0745496E-04
  2.8750000E+03  4.0492049E-04
  2.8875000E+03  4.0248165E-04
  2.9000000E+03  3.9997690E-04
  2.9125000E+03  3.9735154E-04
  2.9250000E+03  3.9461603E-04
  2.9500000E+03  3.8914028E-04
  2.9750000E+03  3.8397816E-04
  2.9875000E+03  3.8151026E-04
  3.0000000E+03  3.7905786E-04
  3.0250000E+03  3.7408422E-04
  3.0500000E+03  3.6904776E-04
  3.1000000E+03  3.5930345E-04
  3.1500000E+03  3.5005767E-04
  3.1750000E+03  3.4548335E-04
  3.2000000E+03  3.4096012E-04
  3.3000000E+03  3.2387387E-04
  3.3250000E+03  3.1976449E-04
  3.3500000E+03  3.1571020E-04
  3.4000000E+03  3.0786717E-04
  3.5000000E+03  2.9304204E-04
  3.6000000E+03  2.7918961E-04
  3.8000000E+03  2.5415374E-04
  4.0000000E+03  2.3219924E-04
  4.2000000E+03  2.1278454E-04
  4.4000000E+03  1.9557177E-04
  4.6000000E+03  1.8022424E-04
  4.8000000E+03  1.6649097E-04
  5.0000000E+03  1.5416431E-04
  5.2500000E+03  1.4046421E-04
  5.5000000E+03  1.2839174E-04
  5.7500000E+03  1.1770680E-04
  6.0000000E+03  1.0821121E-04
  6.5000000E+03  9.2156643E-05
  6.7500000E+03  8.5344261E-05
  7.0000000E+03  7.9205404E-05
  7.2500000E+03  7.3657070E-05
  7.5000000E+03  6.8628667E-05
  8.0000000E+03  5.9897395E-05
  8.5000000E+03  5.2618980E-05
  9.0000000E+03  4.6497801E-05
  9.5000000E+03  4.1308865E-05
  1.0000000E+04  3.6878463E-05
  1.0500000E+04  3.3070609E-05
  1.1000000E+04  2.9777928E-05
  1.1500000E+04  2.6914830E-05
  1.2000000E+04  2.4412454E-05
  1.2500000E+04  2.2214932E-05
  1.3000000E+04  2.0276585E-05
  1.3500000E+04  1.8559801E-05
  1.4000000E+04  1.7033406E-05
  1.4500000E+04  1.5671405E-05
  1.5000000E+04  1.4451993E-05
  1.6000000E+04  1.2370196E-05
  1.7000000E+04  1.0671708E-05
  1.8000000E+04  9.2715217E-06
  1.9000000E+04  8.1064568E-06
  2.0000000E+04  7.1288464E-06
  2.1000000E+04  6.3022429E-06
  2.2000000E+04  5.5984367E-06
  2.3000000E+04  4.9953481E-06
  2.4000000E+04  4.4755196E-06
  2.5000000E+04  4.0250210E-06
  2.6000000E+04  3.6326394E-06
  2.7000000E+04  3.2892795E-06
  2.8000000E+04  2.9875083E-06
  2.9000000E+04  2.7212093E-06
  3.0000000E+04  2.4853188E-06
  3.1000000E+04  2.2756184E-06
  3.2000000E+04  2.0885744E-06
  3.4000000E+04  1.7710137E-06
  3.6000000E+04  1.5138627E-06
  3.8000000E+04  1.3034520E-06
  4.0000000E+04  1.1296650E-06
  4.2000000E+04  9.8490374E-07
  4.4000000E+04  8.6338559E-07
  4.6000000E+04  7.6065597E-07
  4.8000000E+04  6.7324548E-07
  5.0000000E+04  5.9842458E-07
  5.2500000E+04  5.1934306E-07
  5.5000000E+04  4.5326499E-07
  5.7500000E+04  3.9765054E-07
  5.8750000E+04  3.7313369E-07
  6.0000000E+04  3.5053028E-07
  6.2500000E+04  3.1036136E-07
  6.5000000E+04  2.7592365E-07
  6.7500000E+04  2.4624378E-07
  7.0000000E+04  2.2053900E-07
  7.2500000E+04  1.9817513E-07
  7.5000000E+04  1.7863477E-07
  7.7500000E+04  1.6149304E-07
  8.0000000E+04  1.4639894E-07
  8.2500000E+04  1.3306082E-07
  8.5000000E+04  1.2123506E-07
  8.7500000E+04  1.1071714E-07
  9.0000000E+04  1.0133454E-07
  9.2500000E+04  9.2941068E-08
  9.5000000E+04  8.5412330E-08
  1.0000000E+05  7.2539048E-08
  1.0500000E+05  6.2031777E-08
  1.1000000E+05  5.3381439E-08
  1.1500000E+05  4.6203558E-08
  1.2000000E+05  4.0204320E-08
  1.2500000E+05  3.5156706E-08
  1.3000000E+05  3.0883568E-08
  1.3500000E+05  2.7245389E-08
  1.4000000E+05  2.4131340E-08
  1.4500000E+05  2.1452696E-08
  1.5000000E+05  1.9137899E-08
  1.5500000E+05  1.7128833E-08
  1.6000000E+05  1.5378001E-08
  1.6500000E+05  1.3846353E-08
  1.7000000E+05  1.2501598E-08
  1.7500000E+05  1.1316887E-08
  1.8000000E+05  1.0269795E-08
  1.8500000E+05  9.3414946E-09
  1.9000000E+05  8.5161115E-09
  1.9500000E+05  7.7802000E-09
  2.0000000E+05  7.1223296E-09
  2.0500000E+05  6.5327447E-09
  2.1000000E+05  6.0030881E-09
  2.2000000E+05  5.0958098E-09
  2.3000000E+05  4.3539944E-09
  2.4000000E+05  3.7426530E-09
  2.5000000E+05  3.2351473E-09
  2.6000000E+05  2.8109855E-09
  2.7000000E+05  2.4542493E-09
  2.8000000E+05  2.1524613E-09
  2.9000000E+05  1.8957613E-09
  3.0000000E+05  1.6762948E-09
  3.1000000E+05  1.4877594E-09
  3.2000000E+05  1.3250641E-09
  3.3000000E+05  1.1840698E-09
  3.4000000E+05  1.0613911E-09
  3.5000000E+05  9.5424303E-10
  3.6000000E+05  8.6032297E-10
  3.7000000E+05  7.7771693E-10
  3.8000000E+05  7.0482648E-10
  3.9000000E+05  6.4031062E-10
  4.0000000E+05  5.8303925E-10
  4.1000000E+05  5.3205631E-10
  4.2000000E+05  4.8654986E-10
  4.3000000E+05  4.4582776E-10
  4.4000000E+05  4.0929788E-10
  4.6000000E+05  3.4685196E-10
  4.8000000E+05  2.9592796E-10
  5.0000000E+05  2.5406147E-10
  5.1250000E+05  2.3164340E-10
  5.2500000E+05  2.1165830E-10
  5.3750000E+05  1.9379514E-10
  5.5000000E+05  1.7778835E-10
  5.7500000E+05  1.5046543E-10
  5.8750000E+05  1.3878495E-10
  6.0000000E+05  1.2822299E-10
  6.2500000E+05  1.0996460E-10
  6.5000000E+05  9.4860533E-11
  6.7500000E+05  8.2276325E-11
  7.0000000E+05  7.1721891E-11
  7.2500000E+05  6.2814888E-11
  7.5000000E+05  5.5254681E-11
  7.7500000E+05  4.8802998E-11
  8.0000000E+05  4.3269481E-11
  8.2500000E+05  3.8500977E-11
  8.5000000E+05  3.4373453E-11
  8.7500000E+05  3.0785798E-11
  9.0000000E+05  2.7655063E-11
  9.2500000E+05  2.4912850E-11
  9.5000000E+05  2.2502472E-11
  9.7500000E+05  2.0376701E-11
  1.0000000E+06  1.8495985E-11
  1.0250000E+06  1.6827064E-11
  1.0500000E+06  1.5341853E-11
  1.0750000E+06  1.4016537E-11
  1.1000000E+06  1.2830839E-11
  1.1250000E+06  1.1767437E-11
  1.1500000E+06  1.0811470E-11
  1.2000000E+06  9.1724468E-12
  1.2500000E+06  7.8308705E-12
  1.3000000E+06  6.7242264E-12
  1.3500000E+06  5.8048396E-12
  1.4000000E+06  5.0359736E-12
  1.4500000E+06  4.3890472E-12
  1.5000000E+06  3.8416227E-12
  1.5500000E+06  3.3759394E-12
  1.6000000E+06  2.9778330E-12
  1.6500000E+06  2.6359228E-12
  1.7000000E+06  2.3410001E-12
  1.7500000E+06  2.0855681E-12
  1.8000000E+06  1.8634874E-12
  1.8500000E+06  1.6697017E-12
  1.9000000E+06  1.5000243E-12
  1.9500000E+06  1.3509721E-12
  2.0000000E+06  1.2196340E-12
  2.0500000E+06  1.1035655E-12
  2.1000000E+06  1.0007049E-12
  2.1500000E+06  9.0930694E-13
  2.2000000E+06  8.2788833E-13
  2.2500000E+06  7.5518439E-13
  2.3000000E+06  6.9011237E-13
  2.4000000E+06  5.7927273E-13
  2.5000000E+06  4.8935773E-13
  2.6000000E+06  4.1585513E-13
  2.7000000E+06  3.5534071E-13
  2.8000000E+06  3.0518997E-13
  2.9000000E+06  2.6337272E-13
  3.0000000E+06  2.2830424E-13
  3.1000000E+06  1.9873749E-13
  3.2000000E+06  1.7368392E-13
  3.3000000E+06  1.5235418E-13
  3.4000000E+06  1.3411386E-13
  3.5000000E+06  1.1844987E-13
  3.6000000E+06  1.0494488E-13
  3.7000000E+06  9.3257502E-14
  3.8000000E+06  8.3106979E-14
  3.9000000E+06  7.4261315E-14
  4.0000000E+06  6.6527908E-14
  4.1000000E+06  5.9746129E-14
  4.2000000E+06  5.3781441E-14
  4.3000000E+06  4.8520711E-14
  4.4000000E+06  4.3868422E-14
  4.5000000E+06  3.9743635E-14
  4.6000000E+06  3.6077545E-14
  4.7000000E+06  3.2811458E-14
  4.8000000E+06  2.9895150E-14
  5.0000000E+06  2.4945557E-14
  5.1250000E+06  2.2351397E-14
  5.2500000E+06  2.0075518E-14
  5.3750000E+06  1.8073185E-14
  5.5000000E+06  1.6306638E-14
  5.7500000E+06  1.3357627E-14
  5.8750000E+06  1.2124989E-14
  6.0000000E+06  1.1026283E-14
  6.2500000E+06  9.1664187E-15
  6.5000000E+06  7.6719105E-15
  
  
#  41   3  L2  EION =  2.469000000E+03 eV   269
#  S(0) = 1.476716E+00
  2.4517267E+01  0.0000000E+00
  2.4517267E+03  0.0000000E+00
  2.4517267E+03  6.6799446E-04
  2.4690000E+03  6.6799446E-04
  2.4690247E+03  6.6799446E-04
  2.4692183E+03  6.8430348E-04
  2.4694119E+03  6.9975127E-04
  2.4696055E+03  7.1441320E-04
  2.4697991E+03  7.2835534E-04
  2.4701863E+03  7.5430598E-04
  2.4705735E+03  7.7799137E-04
  2.4713478E+03  8.1972480E-04
  2.4721222E+03  8.5533225E-04
  2.4736710E+03  9.1248001E-04
  2.4752198E+03  9.5519101E-04
  2.4767685E+03  9.8669346E-04
  2.4783173E+03  1.0091814E-03
  2.4798661E+03  1.0243819E-03
  2.4814148E+03  1.0337639E-03
  2.4845124E+03  1.0400117E-03
  2.4876099E+03  1.0360947E-03
  2.4907074E+03  1.0276163E-03
  2.4938049E+03  1.0180301E-03
  2.4969025E+03  1.0092150E-03
  2.5000000E+03  1.0020037E-03
  2.5062500E+03  9.9275169E-04
  2.5125000E+03  9.8864321E-04
  2.5187500E+03  9.8654088E-04
  2.5250000E+03  9.8404308E-04
  2.5312500E+03  9.8003210E-04
  2.5375000E+03  9.7446865E-04
  2.5437500E+03  9.6791948E-04
  2.5500000E+03  9.6109987E-04
  2.5625000E+03  9.4860704E-04
  2.5750000E+03  9.3843133E-04
  2.5875000E+03  9.2933226E-04
  2.6000000E+03  9.1980749E-04
  2.6125000E+03  9.0940222E-04
  2.6250000E+03  8.9855084E-04
  2.6500000E+03  8.7785305E-04
  2.6625000E+03  8.6827911E-04
  2.6750000E+03  8.5890021E-04
  2.6875000E+03  8.4946242E-04
  2.7000000E+03  8.3981780E-04
  2.8000000E+03  7.6603556E-04
  2.9000000E+03  6.9913318E-04
  3.0000000E+03  6.3931904E-04
  3.1000000E+03  5.8614421E-04
  3.2000000E+03  5.3849916E-04
  3.3000000E+03  4.9595871E-04
  3.4000000E+03  4.5772751E-04
  3.5000000E+03  4.2332875E-04
  3.6000000E+03  3.9218759E-04
  3.8000000E+03  3.3838901E-04
  4.0000000E+03  2.9374977E-04
  4.2000000E+03  2.5642613E-04
  4.4000000E+03  2.2500923E-04
  4.6000000E+03  1.9838610E-04
  4.8000000E+03  1.7569030E-04
  5.0000000E+03  1.5623606E-04
  5.2500000E+03  1.3565042E-04
  5.5000000E+03  1.1843357E-04
  5.7500000E+03  1.0393333E-04
  6.0000000E+03  9.1641938E-05
  6.5000000E+03  7.2172547E-05
  6.7500000E+03  6.4425589E-05
  7.0000000E+03  5.7715913E-05
  7.2500000E+03  5.1878155E-05
  7.5000000E+03  4.6777222E-05
  7.7500000E+03  4.2302277E-05
  8.0000000E+03  3.8361843E-05
  8.2500000E+03  3.4879814E-05
  8.5000000E+03  3.1792547E-05
  9.0000000E+03  2.6596885E-05
  9.5000000E+03  2.2439276E-05
  1.0000000E+04  1.9077081E-05
  1.0500000E+04  1.6331975E-05
  1.1000000E+04  1.4071104E-05
  1.1500000E+04  1.2194191E-05
  1.2000000E+04  1.0624613E-05
  1.2500000E+04  9.3031834E-06
  1.3000000E+04  8.1837264E-06
  1.3500000E+04  7.2298866E-06
  1.4000000E+04  6.4127891E-06
  1.4500000E+04  5.7093200E-06
  1.5000000E+04  5.1008381E-06
  1.5500000E+04  4.5722047E-06
  1.6000000E+04  4.1110472E-06
  1.6500000E+04  3.7071909E-06
  1.7000000E+04  3.3522214E-06
  1.7500000E+04  3.0391426E-06
  1.8000000E+04  2.7621079E-06
  1.8500000E+04  2.5162084E-06
  1.9000000E+04  2.2973027E-06
  2.0000000E+04  1.9269654E-06
  2.1000000E+04  1.6288114E-06
  2.2000000E+04  1.3864893E-06
  2.3000000E+04  1.1878347E-06
  2.4000000E+04  1.0236817E-06
  2.5000000E+04  8.8704441E-07
  2.6000000E+04  7.7254096E-07
  2.7000000E+04  6.7598435E-07
  2.8000000E+04  5.9408760E-07
  2.9000000E+04  5.2424811E-07
  3.0000000E+04  4.6438903E-07
  3.1000000E+04  4.1284092E-07
  3.2000000E+04  3.6825245E-07
  3.3000000E+04  3.2952277E-07
  3.4000000E+04  2.9574965E-07
  3.5000000E+04  2.6618942E-07
  3.6000000E+04  2.4022578E-07
  3.7000000E+04  2.1734537E-07
  3.8000000E+04  1.9711858E-07
  3.9000000E+04  1.7918420E-07
  4.0000000E+04  1.6323724E-07
  4.2000000E+04  1.3630964E-07
  4.4000000E+04  1.1469153E-07
  4.6000000E+04  9.7175443E-08
  4.8000000E+04  8.2862730E-08
  5.0000000E+04  7.1076389E-08
  5.2500000E+04  5.9122211E-08
  5.5000000E+04  4.9563294E-08
  5.7500000E+04  4.1847512E-08
  5.8750000E+04  3.8548526E-08
  6.0000000E+04  3.5565574E-08
  6.2500000E+04  3.0410296E-08
  6.5000000E+04  2.6148513E-08
  6.7500000E+04  2.2601380E-08
  7.0000000E+04  1.9630387E-08
  7.2500000E+04  1.7127295E-08
  7.5000000E+04  1.5006815E-08
  7.7500000E+04  1.3201215E-08
  8.0000000E+04  1.1656312E-08
  8.2500000E+04  1.0328467E-08
  8.5000000E+04  9.1823062E-09
  8.7500000E+04  8.1889821E-09
  9.0000000E+04  7.3248340E-09
  9.2500000E+04  6.5703513E-09
  9.5000000E+04  5.9093657E-09
  9.7500000E+04  5.3284115E-09
  1.0000000E+05  4.8162227E-09
  1.0250000E+05  4.3633323E-09
  1.0500000E+05  3.9617541E-09
  1.1000000E+05  3.2864875E-09
  1.1500000E+05  2.7474733E-09
  1.2000000E+05  2.3132544E-09
  1.2500000E+05  1.9604923E-09
  1.3000000E+05  1.6716627E-09
  1.3500000E+05  1.4334646E-09
  1.4000000E+05  1.2356994E-09
  1.4500000E+05  1.0704727E-09
  1.5000000E+05  9.3162150E-10
  1.5500000E+05  8.1429483E-10
  1.6000000E+05  7.1464481E-10
  1.6500000E+05  6.2959787E-10
  1.7000000E+05  5.5668255E-10
  1.7500000E+05  4.9389867E-10
  1.8000000E+05  4.3961792E-10
  1.8500000E+05  3.9250728E-10
  1.9000000E+05  3.5146972E-10
  1.9500000E+05  3.1559780E-10
  2.0000000E+05  2.8413735E-10
  2.0500000E+05  2.5645874E-10
  2.1000000E+05  2.3203406E-10
  2.2000000E+05  1.9123735E-10
  2.3000000E+05  1.5894788E-10
  2.4000000E+05  1.3313799E-10
  2.5000000E+05  1.1231898E-10
  2.6000000E+05  9.5384145E-11
  2.7000000E+05  8.1501186E-11
  2.8000000E+05  7.0037525E-11
  2.9000000E+05  6.0507594E-11
  3.0000000E+05  5.2535204E-11
  3.1000000E+05  4.5826412E-11
  3.2000000E+05  4.0149684E-11
  3.3000000E+05  3.5321252E-11
  3.4000000E+05  3.1194229E-11
  3.5000000E+05  2.7650429E-11
  3.6000000E+05  2.4594153E-11
  3.7000000E+05  2.1947434E-11
  3.8000000E+05  1.9646408E-11
  3.9000000E+05  1.7638490E-11
  4.0000000E+05  1.5880160E-11
  4.1000000E+05  1.4335221E-11
  4.2000000E+05  1.2973429E-11
  4.3000000E+05  1.1769411E-11
  4.4000000E+05  1.0701790E-11
  4.6000000E+05  8.9061226E-12
  4.8000000E+05  7.4717899E-12
  5.0000000E+05  6.3150466E-12
  5.1250000E+05  5.7047980E-12
  5.2500000E+05  5.1665845E-12
  5.3750000E+05  4.6904413E-12
  5.5000000E+05  4.2679745E-12
  5.7500000E+05  3.5567389E-12
  5.8750000E+05  3.2567977E-12
  6.0000000E+05  2.9878642E-12
  6.2500000E+05  2.5284573E-12
  6.5000000E+05  2.1541615E-12
  6.7500000E+05  1.8467117E-12
  7.0000000E+05  1.5922605E-12
  7.2500000E+05  1.3801972E-12
  7.5000000E+05  1.2023094E-12
  7.7500000E+05  1.0521848E-12
  8.0000000E+05  9.2477420E-13
  8.2500000E+05  8.1606847E-13
  8.5000000E+05  7.2286128E-13
  8.7500000E+05  6.4257088E-13
  9.0000000E+05  5.7310458E-13
  9.2500000E+05  5.1275539E-13
  9.5000000E+05  4.6012285E-13
  9.7500000E+05  4.1405162E-13
  1.0000000E+06  3.7358357E-13
  1.0250000E+06  3.3792000E-13
  1.0500000E+06  3.0639206E-13
  1.1000000E+06  2.5358047E-13
  1.1500000E+06  2.1160949E-13
  1.2000000E+06  1.7791737E-13
  1.2500000E+06  1.5062225E-13
  1.3000000E+06  1.2832308E-13
  1.3500000E+06  1.0996414E-13
  1.4000000E+06  9.4740997E-14
  1.4500000E+06  8.2034469E-14
  1.5000000E+06  7.1363424E-14
  1.5500000E+06  6.2350589E-14
  1.6000000E+06  5.4697694E-14
  1.6500000E+06  4.8167162E-14
  1.7000000E+06  4.2568363E-14
  1.7500000E+06  3.7747294E-14
  1.8000000E+06  3.3578761E-14
  1.8500000E+06  2.9960406E-14
  1.9000000E+06  2.6808056E-14
  1.9500000E+06  2.4052125E-14
  2.0000000E+06  2.1634803E-14
  2.0500000E+06  1.9507847E-14
  2.1000000E+06  1.7630815E-14
  2.2000000E+06  1.4495544E-14
  2.3000000E+06  1.2014409E-14
  2.4000000E+06  1.0031887E-14
  2.5000000E+06  8.4336925E-15
  2.6000000E+06  7.1347901E-15
  2.7000000E+06  6.0711793E-15
  2.8000000E+06  5.1941567E-15
  2.9000000E+06  4.4662961E-15
  3.0000000E+06  3.8585759E-15
  3.1000000E+06  3.3482983E-15
  3.2000000E+06  2.9175706E-15
  3.3000000E+06  2.5521861E-15
  3.4000000E+06  2.2407842E-15
  3.5000000E+06  1.9742206E-15
  3.6000000E+06  1.7450898E-15
  3.7000000E+06  1.5473606E-15
  3.8000000E+06  1.3760934E-15
  3.9000000E+06  1.2272219E-15
  4.0000000E+06  1.0973826E-15
  4.1000000E+06  9.8378004E-16
  4.2000000E+06  8.8408084E-16
  4.3000000E+06  7.9632904E-16
  4.4000000E+06  7.1887844E-16
  4.6000000E+06  5.8953157E-16
  4.8000000E+06  4.8725155E-16
  5.0000000E+06  4.0563503E-16
  5.1250000E+06  3.6296067E-16
  5.2500000E+06  3.2557921E-16
  5.3750000E+06  2.9273406E-16
  5.5000000E+06  2.6379089E-16
  5.7500000E+06  2.1556632E-16
  5.8750000E+06  1.9546386E-16
  6.0000000E+06  1.7758574E-16
  
  
#  41   4  L3  EION =  2.375000000E+03 eV   267
#  S(0) = 2.994786E+00
  2.3180069E+01  0.0000000E+00
  2.3180069E+03  0.0000000E+00
  2.3180069E+03  1.4316158E-03
  2.3750000E+03  1.4316158E-03
  2.3750237E+03  1.4316158E-03
  2.3751798E+03  1.4589179E-03
  2.3753359E+03  1.4850117E-03
  2.3754920E+03  1.5099869E-03
  2.3756481E+03  1.5339237E-03
  2.3759603E+03  1.5789642E-03
  2.3762725E+03  1.6206295E-03
  2.3768969E+03  1.6953833E-03
  2.3775214E+03  1.7606480E-03
  2.3787702E+03  1.8690636E-03
  2.3800190E+03  1.9546284E-03
  2.3825166E+03  2.0752944E-03
  2.3850142E+03  2.1461398E-03
  2.3875119E+03  2.1816287E-03
  2.3900095E+03  2.1929873E-03
  2.3925071E+03  2.1891223E-03
  2.3950047E+03  2.1767547E-03
  2.3975024E+03  2.1606114E-03
  2.4000000E+03  2.1437799E-03
  2.4062500E+03  2.1086254E-03
  2.4125000E+03  2.0880862E-03
  2.4187500E+03  2.0783429E-03
  2.4250000E+03  2.0728491E-03
  2.4312500E+03  2.0666176E-03
  2.4375000E+03  2.0573153E-03
  2.4500000E+03  2.0303696E-03
  2.4625000E+03  2.0008941E-03
  2.4750000E+03  1.9757499E-03
  2.4875000E+03  1.9545423E-03
  2.5000000E+03  1.9338985E-03
  2.5250000E+03  1.8879484E-03
  2.5375000E+03  1.8640558E-03
  2.5500000E+03  1.8411452E-03
  2.5625000E+03  1.8194324E-03
  2.5750000E+03  1.7985356E-03
  2.6000000E+03  1.7567278E-03
  2.6250000E+03  1.7139986E-03
  2.6500000E+03  1.6722372E-03
  2.6750000E+03  1.6325330E-03
  2.7000000E+03  1.5940676E-03
  2.7500000E+03  1.5184749E-03
  2.8000000E+03  1.4475539E-03
  2.9000000E+03  1.3175122E-03
  3.0000000E+03  1.2024671E-03
  3.1000000E+03  1.1000751E-03
  3.2000000E+03  1.0089379E-03
  3.4000000E+03  8.5463423E-04
  3.6000000E+03  7.2987276E-04
  3.8000000E+03  6.2766997E-04
  4.0000000E+03  5.4326274E-04
  4.2000000E+03  4.7293484E-04
  4.4000000E+03  4.1389813E-04
  4.6000000E+03  3.6402179E-04
  4.8000000E+03  3.2162816E-04
  5.0000000E+03  2.8538710E-04
  5.2500000E+03  2.4714351E-04
  5.5000000E+03  2.1524935E-04
  5.7500000E+03  1.8845900E-04
  6.0000000E+03  1.6580620E-04
  6.5000000E+03  1.3004493E-04
  6.7500000E+03  1.1586173E-04
  7.0000000E+03  1.0360201E-04
  7.2500000E+03  9.2956212E-05
  7.5000000E+03  8.3671738E-05
  8.0000000E+03  6.8394270E-05
  8.5000000E+03  5.6507377E-05
  9.0000000E+03  4.7135172E-05
  9.5000000E+03  3.9657267E-05
  1.0000000E+04  3.3626598E-05
  1.0500000E+04  2.8715680E-05
  1.1000000E+04  2.4681113E-05
  1.1500000E+04  2.1339652E-05
  1.2000000E+04  1.8551670E-05
  1.2500000E+04  1.6209573E-05
  1.3000000E+04  1.4229610E-05
  1.3500000E+04  1.2545976E-05
  1.4000000E+04  1.1106520E-05
  1.4500000E+04  9.8695767E-06
  1.5000000E+04  8.8016075E-06
  1.5500000E+04  7.8754280E-06
  1.6000000E+04  7.0688585E-06
  1.6500000E+04  6.3636916E-06
  1.7000000E+04  5.7448949E-06
  1.8000000E+04  4.7185653E-06
  1.9000000E+04  3.9126163E-06
  2.0000000E+04  3.2723253E-06
  2.1000000E+04  2.7582609E-06
  2.2000000E+04  2.3415703E-06
  2.3000000E+04  2.0008422E-06
  2.4000000E+04  1.7199850E-06
  2.5000000E+04  1.4867627E-06
  2.6000000E+04  1.2917705E-06
  2.7000000E+04  1.1277084E-06
  2.8000000E+04  9.8885697E-07
  2.9000000E+04  8.7069749E-07
  3.0000000E+04  7.6963142E-07
  3.1000000E+04  6.8277146E-07
  3.2000000E+04  6.0778508E-07
  3.3000000E+04  5.4277565E-07
  3.4000000E+04  4.8619145E-07
  3.5000000E+04  4.3675565E-07
  3.6000000E+04  3.9341198E-07
  3.8000000E+04  3.2163207E-07
  4.0000000E+04  2.6540400E-07
  4.2000000E+04  2.2086083E-07
  4.4000000E+04  1.8521254E-07
  4.6000000E+04  1.5641615E-07
  4.8000000E+04  1.3295544E-07
  5.0000000E+04  1.1369122E-07
  5.2500000E+04  9.4213429E-08
  5.5000000E+04  7.8691118E-08
  5.7500000E+04  6.6202986E-08
  5.8750000E+04  6.0876599E-08
  6.0000000E+04  5.6068059E-08
  6.2500000E+04  4.7776733E-08
  6.5000000E+04  4.0943265E-08
  6.7500000E+04  3.5272564E-08
  7.0000000E+04  3.0536707E-08
  7.2500000E+04  2.6558039E-08
  7.5000000E+04  2.3196914E-08
  7.7500000E+04  2.0342710E-08
  8.0000000E+04  1.7907152E-08
  8.2500000E+04  1.5819304E-08
  8.5000000E+04  1.4021798E-08
  8.7500000E+04  1.2467956E-08
  9.0000000E+04  1.1119581E-08
  9.2500000E+04  9.9452429E-09
  9.5000000E+04  8.9189482E-09
  1.0000000E+05  7.2276486E-09
  1.0500000E+05  5.9118734E-09
  1.1000000E+05  4.8768629E-09
  1.1500000E+05  4.0544525E-09
  1.2000000E+05  3.3949055E-09
  1.2500000E+05  2.8614542E-09
  1.3000000E+05  2.4265915E-09
  1.3500000E+05  2.0695114E-09
  1.4000000E+05  1.7743146E-09
  1.4500000E+05  1.5287369E-09
  1.5000000E+05  1.3232342E-09
  1.5500000E+05  1.1503187E-09
  1.6000000E+05  1.0040704E-09
  1.6500000E+05  8.7977506E-10
  1.7000000E+05  7.7365366E-10
  1.7500000E+05  6.8265734E-10
  1.8000000E+05  6.0431150E-10
  1.8500000E+05  5.3659648E-10
  1.9000000E+05  4.7785511E-10
  1.9500000E+05  4.2672074E-10
  2.0000000E+05  3.8206081E-10
  2.0500000E+05  3.4293252E-10
  2.1000000E+05  3.0854768E-10
  2.2000000E+05  2.5146558E-10
  2.3000000E+05  2.0666323E-10
  2.4000000E+05  1.7115106E-10
  2.5000000E+05  1.4274669E-10
  2.6000000E+05  1.1983677E-10
  2.7000000E+05  1.0121498E-10
  2.8000000E+05  8.5969634E-11
  2.9000000E+05  7.3404789E-11
  3.0000000E+05  6.2984365E-11
  3.1000000E+05  5.4291847E-11
  3.2000000E+05  4.7000955E-11
  3.3000000E+05  4.0854202E-11
  3.4000000E+05  3.5646962E-11
  3.5000000E+05  3.1215512E-11
  3.6000000E+05  2.7428022E-11
  3.7000000E+05  2.4177731E-11
  3.8000000E+05  2.1377695E-11
  3.9000000E+05  1.8956725E-11
  4.0000000E+05  1.6856239E-11
  4.1000000E+05  1.5027797E-11
  4.2000000E+05  1.3431169E-11
  4.3000000E+05  1.2032790E-11
  4.4000000E+05  1.0804548E-11
  4.6000000E+05  8.7675770E-12
  4.8000000E+05  7.1716441E-12
  5.0000000E+05  5.9094630E-12
  5.1250000E+05  5.2542917E-12
  5.2500000E+05  4.6835658E-12
  5.3750000E+05  4.1849007E-12
  5.5000000E+05  3.7479428E-12
  5.7500000E+05  3.0257587E-12
  5.8750000E+05  2.7270223E-12
  6.0000000E+05  2.4625420E-12
  6.2500000E+05  2.0191220E-12
  6.5000000E+05  1.6669595E-12
  6.7500000E+05  1.3850095E-12
  7.0000000E+05  1.1575797E-12
  7.2500000E+05  9.7284777E-13
  7.5000000E+05  8.2182188E-13
  7.7500000E+05  6.9760184E-13
  8.0000000E+05  5.9484842E-13
  8.2500000E+05  5.0939792E-13
  8.5000000E+05  4.3797957E-13
  8.7500000E+05  3.7800654E-13
  9.0000000E+05  3.2741969E-13
  9.2500000E+05  2.8456974E-13
  9.5000000E+05  2.4812806E-13
  9.7500000E+05  2.1701863E-13
  1.0000000E+06  1.9036553E-13
  1.0250000E+06  1.6745211E-13
  1.0500000E+06  1.4768927E-13
  1.0750000E+06  1.3059064E-13
  1.1000000E+06  1.1575295E-13
  1.1250000E+06  1.0284054E-13
  1.1500000E+06  9.1572892E-14
  1.2000000E+06  7.3068217E-14
  1.2500000E+06  5.8766654E-14
  1.3000000E+06  4.7612642E-14
  1.3500000E+06  3.8839891E-14
  1.4000000E+06  3.1885839E-14
  1.4500000E+06  2.6333155E-14
  1.5000000E+06  2.1869134E-14
  1.5500000E+06  1.8257333E-14
  1.6000000E+06  1.5317454E-14
  1.6500000E+06  1.2910929E-14
  1.7000000E+06  1.0930461E-14
  1.7500000E+06  9.2923965E-15
  1.8000000E+06  7.9310790E-15
  1.8500000E+06  6.7946377E-15
  1.9000000E+06  5.8418504E-15
  1.9500000E+06  5.0397748E-15
  2.0000000E+06  4.3619454E-15
  2.0500000E+06  3.7869909E-15
  2.1000000E+06  3.2975703E-15
  2.1500000E+06  2.8795483E-15
  2.2000000E+06  2.5213525E-15
  2.2500000E+06  2.2134684E-15
  2.3000000E+06  1.9480421E-15
  2.3500000E+06  1.7185650E-15
  2.4000000E+06  1.5196238E-15
  2.4500000E+06  1.3467006E-15
  2.5000000E+06  1.1960117E-15
  2.6000000E+06  9.4911786E-16
  2.7000000E+06  7.5900260E-16
  2.8000000E+06  6.1134056E-16
  2.9000000E+06  4.9572471E-16
  3.0000000E+06  4.0451513E-16
  3.1000000E+06  3.3204863E-16
  3.2000000E+06  2.7408892E-16
  3.3000000E+06  2.2744015E-16
  3.4000000E+06  1.8967199E-16
  3.5000000E+06  1.5892232E-16
  3.6000000E+06  1.3375409E-16
  3.7000000E+06  1.1305053E-16
  3.8000000E+06  9.5938191E-17
  3.9000000E+06  8.1729751E-17
  4.0000000E+06  6.9881211E-17
  4.1000000E+06  5.9959712E-17
  4.2000000E+06  5.1619019E-17
  4.3000000E+06  4.4580802E-17
  4.4000000E+06  3.8620306E-17
  4.5000000E+06  3.3555139E-17
  4.6000000E+06  2.9236604E-17
  4.7000000E+06  2.5542973E-17
  4.8000000E+06  2.2374186E-17
  5.0000000E+06  1.7294567E-17
  5.1250000E+06  1.4793115E-17
  5.2500000E+06  1.2696716E-17
  5.3750000E+06  1.0932869E-17
  5.5000000E+06  9.4436182E-18
  5.7500000E+06  7.1106501E-18
  5.8750000E+06  6.1974935E-18
  
  
#  41   5  M1  EION =  4.720000000E+02 eV   282
#  S(0) = 1.082961E+00
  4.6599549E+00  0.0000000E+00
  4.6599549E+02  0.0000000E+00
  4.6599549E+02  1.5174475E-03
  4.7200000E+02  1.5174475E-03
  4.7200459E+02  1.5174475E-03
  4.7220448E+02  1.5090962E-03
  4.7240436E+02  1.5010398E-03
  4.7260425E+02  1.4932647E-03
  4.7280413E+02  1.4857578E-03
  4.7320390E+02  1.4715013E-03
  4.7360367E+02  1.4581820E-03
  4.7440322E+02  1.4340525E-03
  4.7520276E+02  1.4128470E-03
  4.7680184E+02  1.3776370E-03
  4.7840092E+02  1.3501031E-03
  4.8000000E+02  1.3285582E-03
  4.8250000E+02  1.3040365E-03
  4.8500000E+02  1.2877851E-03
  4.8750000E+02  1.2773735E-03
  4.9000000E+02  1.2709942E-03
  4.9500000E+02  1.2651338E-03
  4.9750000E+02  1.2637776E-03
  5.0000000E+02  1.2625929E-03
  5.0312500E+02  1.2607057E-03
  5.0625000E+02  1.2578847E-03
  5.1250000E+02  1.2486470E-03
  5.1875000E+02  1.2350139E-03
  5.2500000E+02  1.2186272E-03
  5.3125000E+02  1.2013097E-03
  5.3750000E+02  1.1843991E-03
  5.4375000E+02  1.1685832E-03
  5.5000000E+02  1.1540016E-03
  5.6250000E+02  1.1275013E-03
  5.6875000E+02  1.1148373E-03
  5.7500000E+02  1.1021531E-03
  5.8125000E+02  1.0892820E-03
  5.8750000E+02  1.0762051E-03
  6.0000000E+02  1.0497029E-03
  6.1250000E+02  1.0235951E-03
  6.2500000E+02  9.9868320E-04
  6.3750000E+02  9.7515100E-04
  6.5000000E+02  9.5274747E-04
  6.6250000E+02  9.3102187E-04
  6.7500000E+02  9.0970407E-04
  6.8750000E+02  8.8869042E-04
  7.0000000E+02  8.6811476E-04
  7.1250000E+02  8.4813695E-04
  7.2500000E+02  8.2886158E-04
  7.3750000E+02  8.1034470E-04
  7.5000000E+02  7.9252230E-04
  7.7500000E+02  7.5850643E-04
  8.0000000E+02  7.2622813E-04
  8.1250000E+02  7.1067448E-04
  8.2500000E+02  6.9555573E-04
  8.5000000E+02  6.6674351E-04
  8.7500000E+02  6.3975017E-04
  9.0000000E+02  6.1434277E-04
  9.5000000E+02  5.6746700E-04
  1.0000000E+03  5.2544476E-04
  1.0250000E+03  5.0620326E-04
  1.0500000E+03  4.8796461E-04
  1.0750000E+03  4.7062210E-04
  1.1000000E+03  4.5413762E-04
  1.1500000E+03  4.2361531E-04
  1.2000000E+03  3.9602975E-04
  1.2500000E+03  3.7099289E-04
  1.3000000E+03  3.4820604E-04
  1.3500000E+03  3.2741406E-04
  1.4000000E+03  3.0839160E-04
  1.4500000E+03  2.9094685E-04
  1.5000000E+03  2.7491859E-04
  1.6000000E+03  2.4653952E-04
  1.7000000E+03  2.2224196E-04
  1.8000000E+03  2.0129958E-04
  1.9000000E+03  1.8313864E-04
  2.0000000E+03  1.6727762E-04
  2.1000000E+03  1.5334312E-04
  2.2000000E+03  1.4103823E-04
  2.3000000E+03  1.3012159E-04
  2.4000000E+03  1.2039436E-04
  2.5000000E+03  1.1169092E-04
  2.6000000E+03  1.0387325E-04
  2.7000000E+03  9.6825781E-05
  2.8000000E+03  9.0451164E-05
  2.9000000E+03  8.4666951E-05
  3.0000000E+03  7.9402939E-05
  3.1000000E+03  7.4599047E-05
  3.2000000E+03  7.0203591E-05
  3.4000000E+03  6.2465299E-05
  3.6000000E+03  5.5896599E-05
  3.8000000E+03  5.0275039E-05
  4.0000000E+03  4.5428552E-05
  4.2000000E+03  4.1222361E-05
  4.4000000E+03  3.7549711E-05
  4.6000000E+03  3.4325148E-05
  4.8000000E+03  3.1479605E-05
  5.0000000E+03  2.8956756E-05
  5.2500000E+03  2.6187273E-05
  5.5000000E+03  2.3777045E-05
  5.7500000E+03  2.1667651E-05
  6.0000000E+03  1.9812005E-05
  6.5000000E+03  1.6715701E-05
  6.7500000E+03  1.5417702E-05
  7.0000000E+03  1.4256248E-05
  7.2500000E+03  1.3213290E-05
  7.5000000E+03  1.2273637E-05
  7.7500000E+03  1.1424435E-05
  8.0000000E+03  1.0654739E-05
  8.2500000E+03  9.9551864E-06
  8.5000000E+03  9.3177352E-06
  9.0000000E+03  8.2023195E-06
  9.5000000E+03  7.2632935E-06
  1.0000000E+04  6.4662830E-06
  1.0500000E+04  5.7847915E-06
  1.1000000E+04  5.1981465E-06
  1.1500000E+04  4.6900393E-06
  1.2000000E+04  4.2474720E-06
  1.2500000E+04  3.8599907E-06
  1.3000000E+04  3.5191143E-06
  1.3500000E+04  3.2179081E-06
  1.4000000E+04  2.9506599E-06
  1.4500000E+04  2.7126325E-06
  1.5000000E+04  2.4998723E-06
  1.5500000E+04  2.3090604E-06
  1.6000000E+04  2.1373954E-06
  1.6500000E+04  1.9825003E-06
  1.7000000E+04  1.8423483E-06
  1.8000000E+04  1.5995735E-06
  1.9000000E+04  1.3978695E-06
  2.0000000E+04  1.2288252E-06
  2.1000000E+04  1.0860344E-06
  2.2000000E+04  9.6455464E-07
  2.3000000E+04  8.6052850E-07
  2.4000000E+04  7.7091311E-07
  2.5000000E+04  6.9328490E-07
  2.6000000E+04  6.2569646E-07
  2.7000000E+04  5.6657023E-07
  2.8000000E+04  5.1461845E-07
  2.9000000E+04  4.6878268E-07
  3.0000000E+04  4.2818732E-07
  3.1000000E+04  3.9210354E-07
  3.2000000E+04  3.5992121E-07
  3.3000000E+04  3.3112700E-07
  3.4000000E+04  3.0528677E-07
  3.5000000E+04  2.8203158E-07
  3.6000000E+04  2.6104659E-07
  3.8000000E+04  2.2484555E-07
  3.9000000E+04  2.0919681E-07
  4.0000000E+04  1.9494191E-07
  4.2000000E+04  1.7002824E-07
  4.4000000E+04  1.4911000E-07
  4.6000000E+04  1.3142131E-07
  4.8000000E+04  1.1636589E-07
  5.0000000E+04  1.0347477E-07
  5.2500000E+04  8.9844522E-08
  5.5000000E+04  7.8450619E-08
  5.7500000E+04  6.8856725E-08
  5.8750000E+04  6.4625948E-08
  6.0000000E+04  6.0724494E-08
  6.2500000E+04  5.3788895E-08
  6.5000000E+04  4.7840307E-08
  6.7500000E+04  4.2711437E-08
  7.0000000E+04  3.8267680E-08
  7.2500000E+04  3.4399941E-08
  7.5000000E+04  3.1019190E-08
  7.7500000E+04  2.8052314E-08
  8.0000000E+04  2.5438889E-08
  8.2500000E+04  2.3128693E-08
  8.5000000E+04  2.1079754E-08
  8.7500000E+04  1.9256816E-08
  9.0000000E+04  1.7630129E-08
  9.2500000E+04  1.6174477E-08
  9.5000000E+04  1.4868396E-08
  9.7500000E+04  1.3693543E-08
  1.0000000E+05  1.2634181E-08
  1.0250000E+05  1.1676759E-08
  1.0500000E+05  1.0809568E-08
  1.1000000E+05  9.3066059E-09
  1.1500000E+05  8.0588428E-09
  1.2000000E+05  7.0154595E-09
  1.2500000E+05  6.1371765E-09
  1.3000000E+05  5.3933247E-09
  1.3500000E+05  4.7597354E-09
  1.4000000E+05  4.2172034E-09
  1.4500000E+05  3.7503443E-09
  1.5000000E+05  3.3467456E-09
  1.5500000E+05  2.9963274E-09
  1.6000000E+05  2.6908477E-09
  1.6500000E+05  2.4235252E-09
  1.7000000E+05  2.1887493E-09
  1.7500000E+05  1.9818539E-09
  1.8000000E+05  1.7989386E-09
  1.8500000E+05  1.6367282E-09
  1.9000000E+05  1.4924609E-09
  1.9500000E+05  1.3637979E-09
  2.0000000E+05  1.2487500E-09
  2.0500000E+05  1.1456184E-09
  2.1000000E+05  1.0529477E-09
  2.1500000E+05  9.6948637E-10
  2.2000000E+05  8.9415493E-10
  2.2500000E+05  8.2601894E-10
  2.3000000E+05  7.6426722E-10
  2.4000000E+05  6.5718165E-10
  2.5000000E+05  5.6825091E-10
  2.6000000E+05  4.9389806E-10
  2.7000000E+05  4.3134328E-10
  2.8000000E+05  3.7840712E-10
  2.9000000E+05  3.3336622E-10
  3.0000000E+05  2.9484719E-10
  3.1000000E+05  2.6174763E-10
  3.2000000E+05  2.3317671E-10
  3.3000000E+05  2.0840999E-10
  3.4000000E+05  1.8685501E-10
  3.5000000E+05  1.6802446E-10
  3.6000000E+05  1.5151515E-10
  3.7000000E+05  1.3699180E-10
  3.8000000E+05  1.2417418E-10
  3.9000000E+05  1.1282702E-10
  4.0000000E+05  1.0275210E-10
  4.1000000E+05  9.3781711E-11
  4.2000000E+05  8.5773419E-11
  4.3000000E+05  7.8605825E-11
  4.4000000E+05  7.2175050E-11
  4.5000000E+05  6.6391894E-11
  4.6000000E+05  6.1179515E-11
  4.7000000E+05  5.6471494E-11
  4.8000000E+05  5.2210232E-11
  5.0000000E+05  4.4834151E-11
  5.1250000E+05  4.0883643E-11
  5.2500000E+05  3.7361318E-11
  5.3750000E+05  3.4212492E-11
  5.5000000E+05  3.1390469E-11
  5.7500000E+05  2.6572412E-11
  5.8750000E+05  2.4512313E-11
  6.0000000E+05  2.2649259E-11
  6.2500000E+05  1.9428013E-11
  6.5000000E+05  1.6762637E-11
  6.7500000E+05  1.4541438E-11
  7.0000000E+05  1.2678100E-11
  7.2500000E+05  1.1105317E-11
  7.5000000E+05  9.7701476E-12
  7.7500000E+05  8.6305790E-12
  8.0000000E+05  7.6530429E-12
  8.2500000E+05  6.8105333E-12
  8.5000000E+05  6.0811703E-12
  8.7500000E+05  5.4471127E-12
  9.0000000E+05  4.8937315E-12
  9.2500000E+05  4.4089637E-12
  9.5000000E+05  3.9828058E-12
  9.7500000E+05  3.6069190E-12
  1.0000000E+06  3.2743230E-12
  1.0250000E+06  2.9791481E-12
  1.0500000E+06  2.7164366E-12
  1.0750000E+06  2.4819839E-12
  1.1000000E+06  2.2722101E-12
  1.1250000E+06  2.0840552E-12
  1.1500000E+06  1.9148949E-12
  1.1750000E+06  1.7624701E-12
  1.2000000E+06  1.6248302E-12
  1.2250000E+06  1.5002856E-12
  1.2500000E+06  1.3873683E-12
  1.3000000E+06  1.1914615E-12
  1.3500000E+06  1.0286833E-12
  1.4000000E+06  8.9253925E-13
  1.4500000E+06  7.7797517E-13
  1.5000000E+06  6.8102200E-13
  1.5500000E+06  5.9853596E-13
  1.6000000E+06  5.2800921E-13
  1.6500000E+06  4.6742718E-13
  1.7000000E+06  4.1516294E-13
  1.7500000E+06  3.6989392E-13
  1.8000000E+06  3.3053558E-13
  1.8500000E+06  2.9619347E-13
  1.9000000E+06  2.6612301E-13
  1.9500000E+06  2.3970183E-13
  2.0000000E+06  2.1641132E-13
  2.0500000E+06  1.9581740E-13
  2.1000000E+06  1.7755717E-13
  2.1500000E+06  1.6133220E-13
  2.2000000E+06  1.4688804E-13
  2.2500000E+06  1.3400472E-13
  2.3000000E+06  1.2249184E-13
  
  
#  41   6  M2  EION =  3.820000000E+02 eV   284
#  S(0) = 1.408618E+00
  3.6882732E+00  0.0000000E+00
  3.6882732E+02  0.0000000E+00
  3.6882732E+02  1.2233125E-03
  3.8200000E+02  1.2233125E-03
  3.8200379E+02  1.2233125E-03
  3.8211626E+02  1.2357355E-03
  3.8222874E+02  1.2477702E-03
  3.8234121E+02  1.2594378E-03
  3.8245369E+02  1.2707578E-03
  3.8267864E+02  1.2924262E-03
  3.8290360E+02  1.3129048E-03
  3.8335350E+02  1.3507231E-03
  3.8380341E+02  1.3849360E-03
  3.8470322E+02  1.4446063E-03
  3.8560303E+02  1.4949589E-03
  3.8740265E+02  1.5745970E-03
  3.8920227E+02  1.6326967E-03
  3.9100189E+02  1.6741045E-03
  3.9280151E+02  1.7022580E-03
  3.9460114E+02  1.7199974E-03
  3.9640076E+02  1.7297832E-03
  4.0000000E+02  1.7335763E-03
  4.0250000E+02  1.7291654E-03
  4.0500000E+02  1.7223127E-03
  4.0750000E+02  1.7148351E-03
  4.1000000E+02  1.7078207E-03
  4.1500000E+02  1.6971037E-03
  4.2000000E+02  1.6911995E-03
  4.3000000E+02  1.6876486E-03
  4.3500000E+02  1.6862787E-03
  4.4000000E+02  1.6835083E-03
  4.5000000E+02  1.6726081E-03
  4.5500000E+02  1.6649840E-03
  4.6000000E+02  1.6565717E-03
  4.7000000E+02  1.6390981E-03
  4.8000000E+02  1.6222607E-03
  4.9000000E+02  1.6060683E-03
  5.0000000E+02  1.5895260E-03
  5.1250000E+02  1.5669908E-03
  5.2500000E+02  1.5420995E-03
  5.3750000E+02  1.5157423E-03
  5.5000000E+02  1.4890137E-03
  5.6250000E+02  1.4625979E-03
  5.7500000E+02  1.4364510E-03
  5.8750000E+02  1.4103071E-03
  6.0000000E+02  1.3838302E-03
  6.2500000E+02  1.3299829E-03
  6.5000000E+02  1.2765292E-03
  6.7500000E+02  1.2250471E-03
  7.0000000E+02  1.1753030E-03
  7.2500000E+02  1.1268727E-03
  7.5000000E+02  1.0798506E-03
  8.0000000E+02  9.9205466E-04
  8.5000000E+02  9.1212025E-04
  8.7500000E+02  8.7471730E-04
  9.0000000E+02  8.3903642E-04
  9.2500000E+02  8.0517053E-04
  9.5000000E+02  7.7305752E-04
  1.0000000E+03  7.1334389E-04
  1.0500000E+03  6.5911161E-04
  1.1000000E+03  6.1012895E-04
  1.1500000E+03  5.6571943E-04
  1.2000000E+03  5.2532575E-04
  1.2500000E+03  4.8862768E-04
  1.3000000E+03  4.5524520E-04
  1.3500000E+03  4.2476693E-04
  1.4000000E+03  3.9687988E-04
  1.4500000E+03  3.7135271E-04
  1.5000000E+03  3.4796369E-04
  1.6000000E+03  3.0671735E-04
  1.7000000E+03  2.7165911E-04
  1.8000000E+03  2.4169490E-04
  1.9000000E+03  2.1594716E-04
  2.0000000E+03  1.9370496E-04
  2.1000000E+03  1.7439063E-04
  2.2000000E+03  1.5753776E-04
  2.3000000E+03  1.4276818E-04
  2.4000000E+03  1.2977118E-04
  2.5000000E+03  1.1828995E-04
  2.6000000E+03  1.0811077E-04
  2.7000000E+03  9.9054803E-05
  2.8000000E+03  9.0971764E-05
  2.9000000E+03  8.3734789E-05
  3.0000000E+03  7.7236292E-05
  3.1000000E+03  7.1384679E-05
  3.2000000E+03  6.6101645E-05
  3.4000000E+03  5.6981795E-05
  3.6000000E+03  4.9442242E-05
  3.8000000E+03  4.3156245E-05
  4.0000000E+03  3.7874874E-05
  4.2000000E+03  3.3406224E-05
  4.4000000E+03  2.9600721E-05
  4.6000000E+03  2.6340635E-05
  4.8000000E+03  2.3532404E-05
  5.0000000E+03  2.1101070E-05
  5.2500000E+03  1.8500757E-05
  5.5000000E+03  1.6301291E-05
  5.7500000E+03  1.4429041E-05
  6.0000000E+03  1.2825973E-05
  6.5000000E+03  1.0251986E-05
  6.7500000E+03  9.2141161E-06
  7.0000000E+03  8.3079577E-06
  7.2500000E+03  7.5135276E-06
  7.5000000E+03  6.8143514E-06
  7.7500000E+03  6.1967668E-06
  8.0000000E+03  5.6493809E-06
  8.2500000E+03  5.1626405E-06
  8.5000000E+03  4.7284951E-06
  9.0000000E+03  3.9917694E-06
  9.2500000E+03  3.6784636E-06
  9.5000000E+03  3.3959856E-06
  1.0000000E+04  2.9094623E-06
  1.0500000E+04  2.5086316E-06
  1.1000000E+04  2.1757237E-06
  1.1500000E+04  1.8971775E-06
  1.2000000E+04  1.6625271E-06
  1.2500000E+04  1.4636122E-06
  1.3000000E+04  1.2940094E-06
  1.3500000E+04  1.1486185E-06
  1.4000000E+04  1.0233565E-06
  1.4500000E+04  9.1493026E-07
  1.5000000E+04  8.2066482E-07
  1.5500000E+04  7.3837319E-07
  1.6000000E+04  6.6625628E-07
  1.6500000E+04  6.0282573E-07
  1.7000000E+04  5.4684338E-07
  1.7500000E+04  4.9727394E-07
  1.8000000E+04  4.5324765E-07
  1.8500000E+04  4.1403048E-07
  1.9000000E+04  3.7900023E-07
  2.0000000E+04  3.1945939E-07
  2.1000000E+04  2.7124036E-07
  2.2000000E+04  2.3183885E-07
  2.3000000E+04  1.9937726E-07
  2.4000000E+04  1.7243080E-07
  2.5000000E+04  1.4990635E-07
  2.6000000E+04  1.3095657E-07
  2.7000000E+04  1.1491855E-07
  2.8000000E+04  1.0126912E-07
  2.9000000E+04  8.9592015E-08
  3.0000000E+04  7.9553537E-08
  3.1000000E+04  7.0884329E-08
  3.2000000E+04  6.3365482E-08
  3.3000000E+04  5.6817995E-08
  3.4000000E+04  5.1094658E-08
  3.5000000E+04  4.6073738E-08
  3.6000000E+04  4.1654035E-08
  3.7000000E+04  3.7751012E-08
  3.8000000E+04  3.4293722E-08
  3.9000000E+04  3.1222362E-08
  4.0000000E+04  2.8486311E-08
  4.1000000E+04  2.6042545E-08
  4.2000000E+04  2.3854362E-08
  4.3000000E+04  2.1890334E-08
  4.4000000E+04  2.0123462E-08
  4.6000000E+04  1.7091244E-08
  4.8000000E+04  1.4606507E-08
  5.0000000E+04  1.2554919E-08
  5.1250000E+04  1.1452911E-08
  5.2500000E+04  1.0468389E-08
  5.3750000E+04  9.5866746E-09
  5.5000000E+04  8.7951818E-09
  5.7500000E+04  7.4410537E-09
  5.8750000E+04  6.8609958E-09
  6.0000000E+04  6.3358969E-09
  6.2500000E+04  5.4269179E-09
  6.5000000E+04  4.6739210E-09
  6.7500000E+04  4.0459850E-09
  7.0000000E+04  3.5190972E-09
  7.2500000E+04  3.0744452E-09
  7.5000000E+04  2.6971700E-09
  7.7500000E+04  2.3754449E-09
  8.0000000E+04  2.0997897E-09
  8.2500000E+04  1.8625537E-09
  8.5000000E+04  1.6575240E-09
  8.7500000E+04  1.4796251E-09
  9.0000000E+04  1.3246879E-09
  9.2500000E+04  1.1892692E-09
  9.5000000E+04  1.0705110E-09
  9.7500000E+04  9.6603024E-10
  1.0000000E+05  8.7383071E-10
  1.0250000E+05  7.9223314E-10
  1.0500000E+05  7.1981887E-10
  1.0750000E+05  6.5538477E-10
  1.1000000E+05  5.9790684E-10
  1.1250000E+05  5.4651051E-10
  1.1500000E+05  5.0044617E-10
  1.2000000E+05  4.2182370E-10
  1.2500000E+05  3.5786679E-10
  1.3000000E+05  3.0543767E-10
  1.3500000E+05  2.6215055E-10
  1.4000000E+05  2.2617320E-10
  1.4500000E+05  1.9608559E-10
  1.5000000E+05  1.7077747E-10
  1.5500000E+05  1.4937382E-10
  1.6000000E+05  1.3117991E-10
  1.6500000E+05  1.1564017E-10
  1.7000000E+05  1.0230733E-10
  1.7500000E+05  9.0819072E-11
  1.8000000E+05  8.0880178E-11
  1.8500000E+05  7.2248753E-11
  1.9000000E+05  6.4725544E-11
  1.9500000E+05  5.8145604E-11
  2.0000000E+05  5.2371748E-11
  2.0500000E+05  4.7289359E-11
  2.1000000E+05  4.2802262E-11
  2.1500000E+05  3.8829428E-11
  2.2000000E+05  3.5302327E-11
  2.2500000E+05  3.2162779E-11
  2.3000000E+05  2.9361219E-11
  2.4000000E+05  2.4608585E-11
  2.5000000E+05  2.0772198E-11
  2.6000000E+05  1.7649460E-11
  2.7000000E+05  1.5087880E-11
  2.8000000E+05  1.2971463E-11
  2.9000000E+05  1.1211105E-11
  3.0000000E+05  9.7377227E-12
  3.1000000E+05  8.4972962E-12
  3.2000000E+05  7.4472380E-12
  3.3000000E+05  6.5537280E-12
  3.4000000E+05  5.7897203E-12
  3.5000000E+05  5.1334403E-12
  3.6000000E+05  4.5672460E-12
  3.7000000E+05  4.0767621E-12
  3.8000000E+05  3.6502088E-12
  3.9000000E+05  3.2778817E-12
  4.0000000E+05  2.9517449E-12
  4.1000000E+05  2.6651129E-12
  4.2000000E+05  2.4123989E-12
  4.3000000E+05  2.1889132E-12
  4.4000000E+05  1.9907016E-12
  4.5000000E+05  1.8144168E-12
  4.6000000E+05  1.6572166E-12
  4.7000000E+05  1.5166785E-12
  4.8000000E+05  1.3907306E-12
  5.0000000E+05  1.1757400E-12
  5.1250000E+05  1.0622882E-12
  5.2500000E+05  9.6220923E-13
  5.3750000E+05  8.7365642E-13
  5.5000000E+05  7.9507325E-13
  5.7500000E+05  6.6274390E-13
  5.8750000E+05  6.0692503E-13
  6.0000000E+05  5.5686974E-13
  6.2500000E+05  4.7134615E-13
  6.5000000E+05  4.0164922E-13
  6.7500000E+05  3.4438656E-13
  7.0000000E+05  2.9698511E-13
  7.2500000E+05  2.5747204E-13
  7.5000000E+05  2.2432055E-13
  7.7500000E+05  1.9633823E-13
  8.0000000E+05  1.7258563E-13
  8.2500000E+05  1.5231682E-13
  8.5000000E+05  1.3493526E-13
  8.7500000E+05  1.1996044E-13
  9.0000000E+05  1.0700277E-13
  9.2500000E+05  9.5744422E-14
  9.5000000E+05  8.5924581E-14
  9.7500000E+05  7.7328040E-14
  1.0000000E+06  6.9776248E-14
  1.0250000E+06  6.3120379E-14
  1.0500000E+06  5.7235805E-14
  1.0750000E+06  5.2017701E-14
  1.1000000E+06  4.7377510E-14
  1.1250000E+06  4.3240123E-14
  1.1500000E+06  3.9541590E-14
  1.2000000E+06  3.3250286E-14
  1.2500000E+06  2.8152644E-14
  1.3000000E+06  2.3987475E-14
  1.3500000E+06  2.0557913E-14
  1.4000000E+06  1.7713867E-14
  1.4500000E+06  1.5339705E-14
  1.5000000E+06  1.3345568E-14
  1.5500000E+06  1.1661037E-14
  1.6000000E+06  1.0230548E-14
  1.6500000E+06  9.0098263E-15
  1.7000000E+06  7.9633029E-15
  1.7500000E+06  7.0621628E-15
  1.8000000E+06  6.2828731E-15
  1.8500000E+06  5.6062251E-15
  1.9000000E+06  5.0164625E-15
  1.9500000E+06  4.5006540E-15
  2.0000000E+06  4.0482515E-15
  2.0500000E+06  3.6504113E-15
  2.1000000E+06  3.2996496E-15
  
  
#  41   7  M3  EION =  3.670000000E+02 eV   284
#  S(0) = 3.034017E+00
  3.2508087E+00  0.0000000E+00
  3.2508087E+02  0.0000000E+00
  3.2508087E+02  2.9459051E-03
  3.6700000E+02  2.9459051E-03
  3.6700363E+02  2.9459051E-03
  3.6716608E+02  2.9876215E-03
  3.6732853E+02  3.0274191E-03
  3.6749099E+02  3.0654487E-03
  3.6765344E+02  3.1018456E-03
  3.6797835E+02  3.1702100E-03
  3.6830326E+02  3.2333350E-03
  3.6895308E+02  3.3464000E-03
  3.6960290E+02  3.4450217E-03
  3.7090254E+02  3.6089635E-03
  3.7220218E+02  3.7386880E-03
  3.7480145E+02  3.9224151E-03
  3.7740073E+02  4.0307861E-03
  3.8000000E+02  4.0853854E-03
  3.8250000E+02  4.1031715E-03
  3.8500000E+02  4.0993496E-03
  3.8750000E+02  4.0832045E-03
  3.9000000E+02  4.0613023E-03
  3.9250000E+02  4.0379536E-03
  3.9500000E+02  4.0157549E-03
  3.9750000E+02  3.9960755E-03
  4.0000000E+02  3.9794389E-03
  4.1000000E+02  3.9389662E-03
  4.1500000E+02  3.9268718E-03
  4.2000000E+02  3.9145631E-03
  4.3000000E+02  3.8804328E-03
  4.4000000E+02  3.8322593E-03
  4.5000000E+02  3.7775280E-03
  4.6000000E+02  3.7233832E-03
  4.7000000E+02  3.6720708E-03
  4.8000000E+02  3.6221399E-03
  4.9000000E+02  3.5711011E-03
  5.0000000E+02  3.5174851E-03
  5.1250000E+02  3.4470339E-03
  5.2500000E+02  3.3748089E-03
  5.5000000E+02  3.2332803E-03
  5.6250000E+02  3.1648483E-03
  5.7500000E+02  3.0970155E-03
  5.8750000E+02  3.0292506E-03
  6.0000000E+02  2.9614814E-03
  6.2500000E+02  2.8276921E-03
  6.5000000E+02  2.6996248E-03
  6.6250000E+02  2.6380713E-03
  6.7500000E+02  2.5779924E-03
  7.0000000E+02  2.4612493E-03
  7.2500000E+02  2.3489552E-03
  7.5000000E+02  2.2419608E-03
  8.0000000E+02  2.0451873E-03
  8.5000000E+02  1.8681228E-03
  9.0000000E+02  1.7089064E-03
  9.5000000E+02  1.5666459E-03
  1.0000000E+03  1.4389321E-03
  1.0500000E+03  1.3241529E-03
  1.1000000E+03  1.2209821E-03
  1.1500000E+03  1.1281227E-03
  1.2000000E+03  1.0442640E-03
  1.2500000E+03  9.6835306E-04
  1.3000000E+03  8.9954231E-04
  1.3500000E+03  8.3705547E-04
  1.4000000E+03  7.8018933E-04
  1.4500000E+03  7.2832374E-04
  1.5000000E+03  6.8090944E-04
  1.6000000E+03  5.9761158E-04
  1.7000000E+03  5.2727983E-04
  1.8000000E+03  4.6751144E-04
  1.9000000E+03  4.1637090E-04
  2.0000000E+03  3.7235679E-04
  2.1000000E+03  3.3427637E-04
  2.2000000E+03  3.0116935E-04
  2.3000000E+03  2.7225398E-04
  2.4000000E+03  2.4688922E-04
  2.5000000E+03  2.2454763E-04
  2.6000000E+03  2.0479288E-04
  2.7000000E+03  1.8726200E-04
  2.8000000E+03  1.7165143E-04
  2.9000000E+03  1.5770603E-04
  3.0000000E+03  1.4521022E-04
  3.1000000E+03  1.3398108E-04
  3.2000000E+03  1.2386265E-04
  3.4000000E+03  1.0644287E-04
  3.6000000E+03  9.2091042E-05
  3.8000000E+03  8.0163564E-05
  4.0000000E+03  7.0172245E-05
  4.2000000E+03  6.1742136E-05
  4.4000000E+03  5.4582036E-05
  4.6000000E+03  4.8463419E-05
  4.8000000E+03  4.3205249E-05
  5.0000000E+03  3.8662858E-05
  5.2500000E+03  3.3816141E-05
  5.5000000E+03  2.9726889E-05
  5.7500000E+03  2.6254466E-05
  6.0000000E+03  2.3288202E-05
  6.5000000E+03  1.8540442E-05
  6.7500000E+03  1.6632050E-05
  7.0000000E+03  1.4969086E-05
  7.2500000E+03  1.3513899E-05
  7.5000000E+03  1.2235507E-05
  7.7500000E+03  1.1108263E-05
  8.0000000E+03  1.0110824E-05
  8.2500000E+03  9.2253294E-06
  8.5000000E+03  8.4367651E-06
  9.0000000E+03  7.1016088E-06
  9.5000000E+03  6.0250149E-06
  1.0000000E+04  5.1482759E-06
  1.0500000E+04  4.4278468E-06
  1.1000000E+04  3.8309903E-06
  1.1500000E+04  3.3327878E-06
  1.2000000E+04  2.9140562E-06
  1.2500000E+04  2.5598741E-06
  1.3000000E+04  2.2585237E-06
  1.3500000E+04  2.0007204E-06
  1.4000000E+04  1.7790473E-06
  1.4500000E+04  1.5875343E-06
  1.5000000E+04  1.4213416E-06
  1.5500000E+04  1.2765196E-06
  1.6000000E+04  1.1498255E-06
  1.6500000E+04  1.0385807E-06
  1.7000000E+04  9.4056097E-07
  1.7500000E+04  8.5390959E-07
  1.8000000E+04  7.7706919E-07
  1.8500000E+04  7.0872744E-07
  1.9000000E+04  6.4777361E-07
  2.0000000E+04  5.4439302E-07
  2.1000000E+04  4.6090643E-07
  2.2000000E+04  3.9287126E-07
  2.3000000E+04  3.3696555E-07
  2.4000000E+04  2.9067497E-07
  2.5000000E+04  2.5207497E-07
  2.6000000E+04  2.1967741E-07
  2.7000000E+04  1.9232066E-07
  2.8000000E+04  1.6908988E-07
  2.9000000E+04  1.4925880E-07
  3.0000000E+04  1.3224643E-07
  3.1000000E+04  1.1758464E-07
  3.2000000E+04  1.0489375E-07
  3.3000000E+04  9.3863937E-08
  3.4000000E+04  8.4240838E-08
  3.5000000E+04  7.5814475E-08
  3.6000000E+04  6.8410615E-08
  3.7000000E+04  6.1883965E-08
  3.8000000E+04  5.6112790E-08
  3.9000000E+04  5.0994635E-08
  4.0000000E+04  4.6442912E-08
  4.2000000E+04  3.8755773E-08
  4.4000000E+04  3.2583771E-08
  4.6000000E+04  2.7583086E-08
  4.8000000E+04  2.3497568E-08
  5.0000000E+04  2.0134079E-08
  5.1250000E+04  1.8331603E-08
  5.2500000E+04  1.6724093E-08
  5.3750000E+04  1.5286910E-08
  5.5000000E+04  1.3998966E-08
  5.7500000E+04  1.1800857E-08
  5.8750000E+04  1.0861602E-08
  6.0000000E+04  1.0012695E-08
  6.2500000E+04  8.5465865E-09
  6.5000000E+04  7.3357989E-09
  6.7500000E+04  6.3291366E-09
  7.0000000E+04  5.4869472E-09
  7.2500000E+04  4.7782478E-09
  7.5000000E+04  4.1786287E-09
  7.7500000E+04  3.6687094E-09
  8.0000000E+04  3.2329923E-09
  8.2500000E+04  2.8590015E-09
  8.5000000E+04  2.5366289E-09
  8.7500000E+04  2.2576359E-09
  9.0000000E+04  2.0152700E-09
  9.2500000E+04  1.8039670E-09
  9.5000000E+04  1.6191188E-09
  9.7500000E+04  1.4568905E-09
  1.0000000E+05  1.3140767E-09
  1.0250000E+05  1.1879860E-09
  1.0500000E+05  1.0763496E-09
  1.0750000E+05  9.7724759E-10
  1.1000000E+05  8.8904886E-10
  1.1250000E+05  8.1036290E-10
  1.1500000E+05  7.4000020E-10
  1.2000000E+05  6.2030315E-10
  1.2500000E+05  5.2336675E-10
  1.3000000E+05  4.4425166E-10
  1.3500000E+05  3.7921565E-10
  1.4000000E+05  3.2539491E-10
  1.4500000E+05  2.8057723E-10
  1.5000000E+05  2.4303890E-10
  1.5500000E+05  2.1142591E-10
  1.6000000E+05  1.8466653E-10
  1.6500000E+05  1.6190647E-10
  1.7000000E+05  1.4246014E-10
  1.7500000E+05  1.2577391E-10
  1.8000000E+05  1.1139806E-10
  1.8500000E+05  9.8965192E-11
  1.9000000E+05  8.8173579E-11
  1.9500000E+05  7.8774178E-11
  2.0000000E+05  7.0560470E-11
  2.0500000E+05  6.3360428E-11
  2.1000000E+05  5.7030125E-11
  2.1500000E+05  5.1448647E-11
  2.2000000E+05  4.6514024E-11
  2.2500000E+05  4.2139939E-11
  2.3000000E+05  3.8253062E-11
  2.3500000E+05  3.4790877E-11
  2.4000000E+05  3.1699905E-11
  2.4500000E+05  2.8934265E-11
  2.5000000E+05  2.6454483E-11
  2.6000000E+05  2.2220808E-11
  2.7000000E+05  1.8777367E-11
  2.8000000E+05  1.5956602E-11
  2.9000000E+05  1.3630522E-11
  3.0000000E+05  1.1700447E-11
  3.1000000E+05  1.0089630E-11
  3.2000000E+05  8.7379269E-12
  3.3000000E+05  7.5978497E-12
  3.4000000E+05  6.6316343E-12
  3.5000000E+05  5.8090505E-12
  3.6000000E+05  5.1057476E-12
  3.7000000E+05  4.5019939E-12
  3.8000000E+05  3.9817075E-12
  3.9000000E+05  3.5317146E-12
  4.0000000E+05  3.1411715E-12
  4.1000000E+05  2.8011091E-12
  4.2000000E+05  2.5040762E-12
  4.3000000E+05  2.2438551E-12
  4.4000000E+05  2.0152357E-12
  4.5000000E+05  1.8138348E-12
  4.6000000E+05  1.6359514E-12
  4.7000000E+05  1.4784482E-12
  4.8000000E+05  1.3386574E-12
  5.0000000E+05  1.1034372E-12
  5.1250000E+05  9.8129951E-13
  5.2500000E+05  8.7487907E-13
  5.3750000E+05  7.8187445E-13
  5.5000000E+05  7.0036117E-13
  5.7500000E+05  5.6560017E-13
  5.8750000E+05  5.0983943E-13
  6.0000000E+05  4.6046402E-13
  6.1250000E+05  4.1664181E-13
  6.2500000E+05  3.7766205E-13
  6.3750000E+05  3.4291583E-13
  6.5000000E+05  3.1187996E-13
  6.7500000E+05  2.5919711E-13
  7.0000000E+05  2.1668871E-13
  7.2500000E+05  1.8215080E-13
  7.5000000E+05  1.5390678E-13
  7.7500000E+05  1.3066996E-13
  8.0000000E+05  1.1144432E-13
  8.2500000E+05  9.5452798E-14
  8.5000000E+05  8.2084705E-14
  8.7500000E+05  7.0856847E-14
  9.0000000E+05  6.1384484E-14
  9.2500000E+05  5.3359406E-14
  9.5000000E+05  4.6533321E-14
  9.7500000E+05  4.0705102E-14
  1.0000000E+06  3.5710961E-14
  1.0250000E+06  3.1416866E-14
  1.0500000E+06  2.7712632E-14
  1.0750000E+06  2.4507285E-14
  1.1000000E+06  2.1725383E-14
  1.1250000E+06  1.9304118E-14
  1.1500000E+06  1.7190994E-14
  1.1750000E+06  1.5341984E-14
  1.2000000E+06  1.3720031E-14
  1.2250000E+06  1.2293836E-14
  1.2500000E+06  1.1036878E-14
  1.2750000E+06  9.9266133E-15
  1.3000000E+06  8.9438239E-15
  1.3250000E+06  8.0720767E-15
  1.3500000E+06  7.2972827E-15
  1.4000000E+06  5.9917974E-15
  1.4500000E+06  4.9491280E-15
  1.5000000E+06  4.1106913E-15
  1.5500000E+06  3.4322468E-15
  1.6000000E+06  2.8800192E-15
  1.6500000E+06  2.4280069E-15
  1.7000000E+06  2.0559719E-15
  1.7500000E+06  1.7481164E-15
  1.8000000E+06  1.4920882E-15
  1.8500000E+06  1.2781744E-15
  1.9000000E+06  1.0987992E-15
  1.9500000E+06  9.4792344E-16
  2.0000000E+06  8.2062491E-16
  
  
#  41   8  M4  EION =  2.120000000E+02 eV   293
#  S(0) = 5.751125E+00
  2.0578106E+00  0.0000000E+00
  2.0578106E+02  0.0000000E+00
  2.0578106E+02  1.0595801E-03
  2.1200000E+02  1.0595801E-03
  2.1200272E+02  1.0595801E-03
  2.1240259E+02  1.0511825E-03
  2.1280245E+02  1.0454982E-03
  2.1320231E+02  1.0426898E-03
  2.1360218E+02  1.0429554E-03
  2.1440190E+02  1.0536780E-03
  2.1520163E+02  1.0799337E-03
  2.1680109E+02  1.1905238E-03
  2.1840054E+02  1.4008606E-03
  2.1920027E+02  1.5519626E-03
  2.2000000E+02  1.7375228E-03
  2.2125000E+02  2.1005535E-03
  2.2250000E+02  2.5526470E-03
  2.2375000E+02  3.0858741E-03
  2.2500000E+02  3.6844473E-03
  2.2625000E+02  4.3279135E-03
  2.2750000E+02  4.9953697E-03
  2.2875000E+02  5.6687465E-03
  2.3000000E+02  6.3349524E-03
  2.3250000E+02  7.6172335E-03
  2.3500000E+02  8.8165843E-03
  2.4000000E+02  1.0961836E-02
  2.4250000E+02  1.1900043E-02
  2.4500000E+02  1.2736211E-02
  2.4750000E+02  1.3461765E-02
  2.5000000E+02  1.4074167E-02
  2.5500000E+02  1.4981142E-02
  2.6000000E+02  1.5549033E-02
  2.6500000E+02  1.5896144E-02
  2.7000000E+02  1.6116240E-02
  2.7500000E+02  1.6263388E-02
  2.8000000E+02  1.6360466E-02
  2.9000000E+02  1.6416210E-02
  3.0000000E+02  1.6277714E-02
  3.1000000E+02  1.5974337E-02
  3.1500000E+02  1.5781010E-02
  3.2000000E+02  1.5571013E-02
  3.3000000E+02  1.5123483E-02
  3.4000000E+02  1.4657293E-02
  3.5000000E+02  1.4176760E-02
  3.6000000E+02  1.3680928E-02
  3.7000000E+02  1.3172232E-02
  3.8000000E+02  1.2658715E-02
  4.0000000E+02  1.1655185E-02
  4.2000000E+02  1.0717888E-02
  4.4000000E+02  9.8481323E-03
  4.6000000E+02  9.0389625E-03
  4.8000000E+02  8.2916600E-03
  5.0000000E+02  7.6115424E-03
  5.2500000E+02  6.8505468E-03
  5.5000000E+02  6.1761438E-03
  5.7500000E+02  5.5754972E-03
  6.0000000E+02  5.0427589E-03
  6.5000000E+02  4.1541551E-03
  6.7500000E+02  3.7825315E-03
  7.0000000E+02  3.4509347E-03
  7.2500000E+02  3.1544974E-03
  7.5000000E+02  2.8894145E-03
  8.0000000E+02  2.4391189E-03
  8.5000000E+02  2.0734749E-03
  9.0000000E+02  1.7741995E-03
  9.5000000E+02  1.5279358E-03
  1.0000000E+03  1.3232544E-03
  1.0500000E+03  1.1518481E-03
  1.1000000E+03  1.0076229E-03
  1.1500000E+03  8.8553606E-04
  1.2000000E+03  7.8149689E-04
  1.2500000E+03  6.9235021E-04
  1.3000000E+03  6.1562216E-04
  1.3500000E+03  5.4929813E-04
  1.4000000E+03  4.9172224E-04
  1.4500000E+03  4.4153731E-04
  1.5000000E+03  3.9762492E-04
  1.6000000E+03  3.2507014E-04
  1.7000000E+03  2.6837104E-04
  1.8000000E+03  2.2354149E-04
  1.9000000E+03  1.8771497E-04
  2.0000000E+03  1.5879982E-04
  2.1000000E+03  1.3525038E-04
  2.2000000E+03  1.1591062E-04
  2.3000000E+03  9.9905983E-05
  2.4000000E+03  8.6567479E-05
  2.5000000E+03  7.5378124E-05
  2.6000000E+03  6.5934527E-05
  2.7000000E+03  5.7919246E-05
  2.8000000E+03  5.1080368E-05
  2.9000000E+03  4.5216466E-05
  3.0000000E+03  4.0165343E-05
  3.1000000E+03  3.5795505E-05
  3.2000000E+03  3.1999677E-05
  3.3000000E+03  2.8689818E-05
  3.4000000E+03  2.5793276E-05
  3.5000000E+03  2.3249783E-05
  3.6000000E+03  2.1009085E-05
  3.8000000E+03  1.7274347E-05
  4.0000000E+03  1.4325510E-05
  4.2000000E+03  1.1973061E-05
  4.4000000E+03  1.0078666E-05
  4.6000000E+03  8.5399530E-06
  4.8000000E+03  7.2802025E-06
  5.0000000E+03  6.2412698E-06
  5.2500000E+03  5.1862891E-06
  5.5000000E+03  4.3420015E-06
  5.7500000E+03  3.6602697E-06
  5.8750000E+03  3.3687808E-06
  6.0000000E+03  3.1052403E-06
  6.2500000E+03  2.6499025E-06
  6.5000000E+03  2.2737005E-06
  6.7500000E+03  1.9608329E-06
  7.0000000E+03  1.6990410E-06
  7.2500000E+03  1.4787325E-06
  7.5000000E+03  1.2923374E-06
  7.7500000E+03  1.1338399E-06
  8.0000000E+03  9.9842684E-07
  8.2500000E+03  8.8222110E-07
  8.5000000E+03  7.8207974E-07
  8.7500000E+03  6.9544029E-07
  9.0000000E+03  6.2020175E-07
  9.2500000E+03  5.5463229E-07
  9.5000000E+03  4.9729727E-07
  1.0000000E+04  4.0274981E-07
  1.0500000E+04  3.2914885E-07
  1.1000000E+04  2.7123357E-07
  1.1500000E+04  2.2521090E-07
  1.2000000E+04  1.8830807E-07
  1.2500000E+04  1.5847165E-07
  1.3000000E+04  1.3416315E-07
  1.3500000E+04  1.1421750E-07
  1.4000000E+04  9.7743341E-08
  1.4500000E+04  8.4052554E-08
  1.5000000E+04  7.2609342E-08
  1.5500000E+04  6.2993067E-08
  1.6000000E+04  5.4871044E-08
  1.6500000E+04  4.7978354E-08
  1.7000000E+04  4.2102597E-08
  1.7500000E+04  3.7072419E-08
  1.8000000E+04  3.2748783E-08
  1.8500000E+04  2.9018255E-08
  1.9000000E+04  2.5787799E-08
  1.9500000E+04  2.2980728E-08
  2.0000000E+04  2.0533532E-08
  2.0500000E+04  1.8393378E-08
  2.1000000E+04  1.6516135E-08
  2.2000000E+04  1.3408176E-08
  2.3000000E+04  1.0977795E-08
  2.4000000E+04  9.0583714E-09
  2.5000000E+04  7.5285985E-09
  2.6000000E+04  6.2990356E-09
  2.7000000E+04  5.3029887E-09
  2.8000000E+04  4.4902123E-09
  2.9000000E+04  3.8224628E-09
  3.0000000E+04  3.2703664E-09
  3.1000000E+04  2.8111738E-09
  3.2000000E+04  2.4271197E-09
  3.3000000E+04  2.1042235E-09
  3.4000000E+04  1.8314068E-09
  3.5000000E+04  1.5998315E-09
  3.6000000E+04  1.4024016E-09
  3.7000000E+04  1.2333856E-09
  3.8000000E+04  1.0881268E-09
  3.9000000E+04  9.6282197E-10
  4.0000000E+04  8.5434909E-10
  4.1000000E+04  7.6013333E-10
  4.2000000E+04  6.7804027E-10
  4.3000000E+04  6.0629284E-10
  4.4000000E+04  5.4340546E-10
  4.6000000E+04  4.3942176E-10
  4.8000000E+04  3.5827530E-10
  5.0000000E+04  2.9434425E-10
  5.1250000E+04  2.6126053E-10
  5.2500000E+04  2.3250609E-10
  5.3750000E+04  2.0743754E-10
  5.5000000E+04  1.8551810E-10
  5.7500000E+04  1.4939996E-10
  5.8750000E+04  1.3450447E-10
  6.0000000E+04  1.2134175E-10
  6.2500000E+04  9.9331127E-11
  6.5000000E+04  8.1907811E-11
  6.7500000E+04  6.7999461E-11
  7.0000000E+04  5.6809944E-11
  7.2500000E+04  4.7741863E-11
  7.5000000E+04  4.0342669E-11
  7.7500000E+04  3.4266524E-11
  8.0000000E+04  2.9246850E-11
  8.2500000E+04  2.5076496E-11
  8.5000000E+04  2.1593314E-11
  8.7500000E+04  1.8669472E-11
  9.0000000E+04  1.6203529E-11
  9.2500000E+04  1.4114466E-11
  9.5000000E+04  1.2337175E-11
  9.7500000E+04  1.0819043E-11
  1.0000000E+05  9.5173256E-12
  1.0250000E+05  8.3971252E-12
  1.0500000E+05  7.4297984E-12
  1.0750000E+05  6.5917266E-12
  1.1000000E+05  5.8633499E-12
  1.1250000E+05  5.2284061E-12
  1.1500000E+05  4.6733181E-12
  1.2000000E+05  3.7589887E-12
  1.2500000E+05  3.0491485E-12
  1.3000000E+05  2.4927497E-12
  1.3500000E+05  2.0527282E-12
  1.4000000E+05  1.7018518E-12
  1.4500000E+05  1.4198958E-12
  1.5000000E+05  1.1916848E-12
  1.5500000E+05  1.0057231E-12
  1.6000000E+05  8.5322565E-13
  1.6500000E+05  7.2742292E-13
  1.7000000E+05  6.2305710E-13
  1.7500000E+05  5.3601448E-13
  1.8000000E+05  4.6305409E-13
  1.8500000E+05  4.0160585E-13
  1.9000000E+05  3.4961902E-13
  1.9500000E+05  3.0544765E-13
  2.0000000E+05  2.6776310E-13
  2.0500000E+05  2.3548722E-13
  2.1000000E+05  2.0774084E-13
  2.1500000E+05  1.8380358E-13
  2.2000000E+05  1.6308243E-13
  2.2500000E+05  1.4508695E-13
  2.3000000E+05  1.2940988E-13
  2.4000000E+05  1.0370860E-13
  2.5000000E+05  8.3870097E-14
  2.6000000E+05  6.8397335E-14
  2.7000000E+05  5.6213187E-14
  2.8000000E+05  4.6532971E-14
  2.9000000E+05  3.8778134E-14
  3.0000000E+05  3.2517569E-14
  3.1000000E+05  2.7426815E-14
  3.2000000E+05  2.3259287E-14
  3.3000000E+05  1.9825907E-14
  3.4000000E+05  1.6980512E-14
  3.5000000E+05  1.4609209E-14
  3.6000000E+05  1.2622581E-14
  3.7000000E+05  1.0949935E-14
  3.8000000E+05  9.5350243E-15
  3.9000000E+05  8.3328080E-15
  4.0000000E+05  7.3070008E-15
  4.1000000E+05  6.4282073E-15
  4.2000000E+05  5.6724915E-15
  4.3000000E+05  5.0202630E-15
  4.4000000E+05  4.4554101E-15
  4.5000000E+05  3.9646195E-15
  4.6000000E+05  3.5368423E-15
  4.7000000E+05  3.1628711E-15
  4.8000000E+05  2.8350016E-15
  5.0000000E+05  2.2926964E-15
  5.1250000E+05  2.0162027E-15
  5.2500000E+05  1.7784231E-15
  5.3750000E+05  1.5732034E-15
  5.5000000E+05  1.3954808E-15
  5.7500000E+05  1.1064985E-15
  5.8750000E+05  9.8886861E-16
  6.0000000E+05  8.8575706E-16
  6.2500000E+05  7.1526175E-16
  6.5000000E+05  5.8222832E-16
  6.7500000E+05  4.7744853E-16
  7.0000000E+05  3.9420567E-16
  7.2500000E+05  3.2754256E-16
  7.5000000E+05  2.7375994E-16
  7.7500000E+05  2.3006870E-16
  8.0000000E+05  1.9434627E-16
  8.2500000E+05  1.6496312E-16
  8.5000000E+05  1.4065763E-16
  8.7500000E+05  1.2044548E-16
  9.0000000E+05  1.0355314E-16
  9.2500000E+05  8.9368645E-17
  9.5000000E+05  7.7404746E-17
  9.7500000E+05  6.7271176E-17
  1.0000000E+06  5.8653582E-17
  1.0250000E+06  5.1297391E-17
  1.0500000E+06  4.4995324E-17
  1.0750000E+06  3.9577793E-17
  1.1000000E+06  3.4905405E-17
  1.1250000E+06  3.0863077E-17
  1.1500000E+06  2.7355404E-17
  1.1750000E+06  2.4302975E-17
  1.2000000E+06  2.1639441E-17
  1.2250000E+06  1.9309166E-17
  1.2500000E+06  1.7265381E-17
  1.3000000E+06  1.3885510E-17
  1.3500000E+06  1.1250434E-17
  1.4000000E+06  9.1787533E-18
  1.4500000E+06  7.5365325E-18
  1.5000000E+06  6.2245034E-18
  1.5500000E+06  5.1687182E-18
  1.6000000E+06  4.3140812E-18
  1.6500000E+06  3.6189945E-18
  1.7000000E+06  3.0510382E-18
  
  
#  41   9  M5  EION =  2.090000000E+02 eV   291
#  S(0) = 8.629154E+00
  2.0309706E+00  0.0000000E+00
  2.0309706E+02  0.0000000E+00
  2.0309706E+02  1.5509232E-03
  2.0900000E+02  1.5509232E-03
  2.0900272E+02  1.5509232E-03
  2.0927765E+02  1.5437857E-03
  2.0955259E+02  1.5384247E-03
  2.0982752E+02  1.5349282E-03
  2.1010245E+02  1.5333954E-03
  2.1065231E+02  1.5366714E-03
  2.1120218E+02  1.5492636E-03
  2.1230190E+02  1.6072903E-03
  2.1340163E+02  1.7188221E-03
  2.1560109E+02  2.1565430E-03
  2.1670082E+02  2.5098855E-03
  2.1780054E+02  2.9666830E-03
  2.1890027E+02  3.5302680E-03
  2.2000000E+02  4.1961617E-03
  2.2250000E+02  6.0141085E-03
  2.2375000E+02  7.0223411E-03
  2.2500000E+02  8.0549729E-03
  2.2625000E+02  9.0873071E-03
  2.2750000E+02  1.0102032E-02
  2.3000000E+02  1.2045359E-02
  2.3250000E+02  1.3857780E-02
  2.3500000E+02  1.5539842E-02
  2.3750000E+02  1.7088747E-02
  2.4000000E+02  1.8492588E-02
  2.4250000E+02  1.9736130E-02
  2.4500000E+02  2.0807605E-02
  2.4750000E+02  2.1705493E-02
  2.5000000E+02  2.2437426E-02
  2.5500000E+02  2.3478920E-02
  2.6000000E+02  2.4110028E-02
  2.6500000E+02  2.4495166E-02
  2.7000000E+02  2.4741796E-02
  2.7500000E+02  2.4902901E-02
  2.8000000E+02  2.4993627E-02
  2.9000000E+02  2.4959363E-02
  3.0000000E+02  2.4635599E-02
  3.1000000E+02  2.4090843E-02
  3.1500000E+02  2.3767658E-02
  3.2000000E+02  2.3426003E-02
  3.3000000E+02  2.2712392E-02
  3.4000000E+02  2.1977906E-02
  3.6000000E+02  2.0448236E-02
  3.8000000E+02  1.8868358E-02
  4.0000000E+02  1.7339176E-02
  4.2000000E+02  1.5920385E-02
  4.4000000E+02  1.4606582E-02
  4.6000000E+02  1.3387669E-02
  4.8000000E+02  1.2266953E-02
  5.0000000E+02  1.1250237E-02
  5.2500000E+02  1.0114750E-02
  5.5000000E+02  9.1096844E-03
  5.7500000E+02  8.2160686E-03
  6.0000000E+02  7.4252855E-03
  6.5000000E+02  6.1084003E-03
  6.7500000E+02  5.5584060E-03
  7.0000000E+02  5.0680543E-03
  7.2500000E+02  4.6301196E-03
  7.5000000E+02  4.2388774E-03
  8.0000000E+02  3.5748613E-03
  8.5000000E+02  3.0361878E-03
  9.0000000E+02  2.5958685E-03
  9.5000000E+02  2.2338680E-03
  1.0000000E+03  1.9332111E-03
  1.0500000E+03  1.6816599E-03
  1.1000000E+03  1.4701726E-03
  1.1500000E+03  1.2912625E-03
  1.2000000E+03  1.1388936E-03
  1.2500000E+03  1.0084197E-03
  1.3000000E+03  8.9619117E-04
  1.3500000E+03  7.9923625E-04
  1.4000000E+03  7.1511498E-04
  1.4500000E+03  6.4182969E-04
  1.5000000E+03  5.7773531E-04
  1.6000000E+03  4.7190675E-04
  1.7000000E+03  3.8927909E-04
  1.8000000E+03  3.2400348E-04
  1.9000000E+03  2.7187766E-04
  2.0000000E+03  2.2983844E-04
  2.1000000E+03  1.9562414E-04
  2.2000000E+03  1.6754458E-04
  2.3000000E+03  1.4432204E-04
  2.4000000E+03  1.2497983E-04
  2.5000000E+03  1.0876359E-04
  2.6000000E+03  9.5085103E-05
  2.7000000E+03  8.3481739E-05
  2.8000000E+03  7.3586584E-05
  2.9000000E+03  6.5106419E-05
  3.0000000E+03  5.7805256E-05
  3.1000000E+03  5.1491872E-05
  3.2000000E+03  4.6010335E-05
  3.4000000E+03  3.7053571E-05
  3.6000000E+03  3.0155186E-05
  3.8000000E+03  2.4774417E-05
  4.0000000E+03  2.0529246E-05
  4.2000000E+03  1.7145179E-05
  4.4000000E+03  1.4422007E-05
  4.6000000E+03  1.2211664E-05
  4.8000000E+03  1.0403267E-05
  5.0000000E+03  8.9128302E-06
  5.2500000E+03  7.4004366E-06
  5.5000000E+03  6.1910087E-06
  5.7500000E+03  5.2151556E-06
  5.8750000E+03  4.7981354E-06
  6.0000000E+03  4.4212306E-06
  6.2500000E+03  3.7703513E-06
  6.5000000E+03  3.2329475E-06
  6.7500000E+03  2.7863023E-06
  7.0000000E+03  2.4128035E-06
  7.2500000E+03  2.0986777E-06
  7.5000000E+03  1.8330616E-06
  7.7500000E+03  1.6073274E-06
  8.0000000E+03  1.4145761E-06
  8.2500000E+03  1.2492532E-06
  8.5000000E+03  1.1068586E-06
  8.7500000E+03  9.8372514E-07
  9.0000000E+03  8.7684765E-07
  9.2500000E+03  7.8375017E-07
  9.5000000E+03  7.0238257E-07
  1.0000000E+04  5.6829490E-07
  1.0500000E+04  4.6400644E-07
  1.1000000E+04  3.8201412E-07
  1.1500000E+04  3.1691263E-07
  1.2000000E+04  2.6475373E-07
  1.2500000E+04  2.2261571E-07
  1.3000000E+04  1.8831109E-07
  1.3500000E+04  1.6018450E-07
  1.4000000E+04  1.3697035E-07
  1.4500000E+04  1.1769221E-07
  1.5000000E+04  1.0159032E-07
  1.5500000E+04  8.8068556E-08
  1.6000000E+04  7.6655740E-08
  1.6500000E+04  6.6976896E-08
  1.7000000E+04  5.8731558E-08
  1.7500000E+04  5.1677459E-08
  1.8000000E+04  4.5618129E-08
  1.8500000E+04  4.0393372E-08
  1.9000000E+04  3.5871863E-08
  2.0000000E+04  2.8524476E-08
  2.1000000E+04  2.2913596E-08
  2.2000000E+04  1.8578102E-08
  2.3000000E+04  1.5191789E-08
  2.4000000E+04  1.2520469E-08
  2.5000000E+04  1.0393816E-08
  2.6000000E+04  8.6863657E-09
  2.7000000E+04  7.3046550E-09
  2.8000000E+04  6.1783390E-09
  2.9000000E+04  5.2539242E-09
  3.0000000E+04  4.4903617E-09
  3.1000000E+04  3.8558909E-09
  3.2000000E+04  3.3257311E-09
  3.3000000E+04  2.8803973E-09
  3.4000000E+04  2.5044634E-09
  3.5000000E+04  2.1856337E-09
  3.6000000E+04  1.9140443E-09
  3.7000000E+04  1.6817337E-09
  3.8000000E+04  1.4822393E-09
  3.9000000E+04  1.3102867E-09
  4.0000000E+04  1.1615498E-09
  4.2000000E+04  9.2007264E-10
  4.4000000E+04  7.3595678E-10
  4.6000000E+04  5.9397361E-10
  4.8000000E+04  4.8334174E-10
  5.0000000E+04  3.9631347E-10
  5.1250000E+04  3.5133404E-10
  5.2500000E+04  3.1227825E-10
  5.3750000E+04  2.7826186E-10
  5.5000000E+04  2.4854761E-10
  5.7500000E+04  1.9965609E-10
  6.0000000E+04  1.6175038E-10
  6.2500000E+04  1.3207445E-10
  6.5000000E+04  1.0863090E-10
  6.6250000E+04  9.8772276E-11
  6.7500000E+04  8.9954907E-11
  7.0000000E+04  7.4960458E-11
  7.2500000E+04  6.2833684E-11
  7.5000000E+04  5.2958916E-11
  7.7500000E+04  4.4866403E-11
  8.0000000E+04  3.8194569E-11
  8.2500000E+04  3.2662833E-11
  8.5000000E+04  2.8051927E-11
  8.7500000E+04  2.4189275E-11
  9.0000000E+04  2.0938122E-11
  9.2500000E+04  1.8189404E-11
  9.5000000E+04  1.5855623E-11
  9.7500000E+04  1.3866180E-11
  1.0000000E+05  1.2163808E-11
  1.0250000E+05  1.0701817E-11
  1.0500000E+05  9.4419449E-12
  1.0750000E+05  8.3526846E-12
  1.1000000E+05  7.4079822E-12
  1.1250000E+05  6.5862048E-12
  1.1500000E+05  5.8693164E-12
  1.2000000E+05  4.6922258E-12
  1.2500000E+05  3.7824228E-12
  1.3000000E+05  3.0725006E-12
  1.3500000E+05  2.5136526E-12
  1.4000000E+05  2.0701213E-12
  1.4500000E+05  1.7154231E-12
  1.5000000E+05  1.4297435E-12
  1.5500000E+05  1.1981178E-12
  1.6000000E+05  1.0091442E-12
  1.6500000E+05  8.5406334E-13
  1.7000000E+05  7.2609280E-13
  1.7500000E+05  6.1994236E-13
  1.8000000E+05  5.3145771E-13
  1.8500000E+05  4.5735500E-13
  1.9000000E+05  3.9502226E-13
  1.9500000E+05  3.4236982E-13
  2.0000000E+05  2.9771665E-13
  2.0500000E+05  2.5970337E-13
  2.1000000E+05  2.2722523E-13
  2.1500000E+05  1.9938017E-13
  2.2000000E+05  1.7542826E-13
  2.2500000E+05  1.5475991E-13
  2.3000000E+05  1.3687087E-13
  2.4000000E+05  1.0782534E-13
  2.5000000E+05  8.5704249E-14
  2.6000000E+05  6.8685339E-14
  2.7000000E+05  5.5468386E-14
  2.8000000E+05  4.5114286E-14
  2.9000000E+05  3.6936859E-14
  3.0000000E+05  3.0429436E-14
  3.1000000E+05  2.5214188E-14
  3.2000000E+05  2.1006657E-14
  3.3000000E+05  1.7590832E-14
  3.4000000E+05  1.4801396E-14
  3.5000000E+05  1.2510844E-14
  3.6000000E+05  1.0620107E-14
  3.7000000E+05  9.0516768E-15
  3.8000000E+05  7.7445248E-15
  3.9000000E+05  6.6502954E-15
  4.0000000E+05  5.7304479E-15
  4.1000000E+05  4.9540950E-15
  4.2000000E+05  4.2963556E-15
  4.3000000E+05  3.7370858E-15
  4.4000000E+05  3.2598988E-15
  4.5000000E+05  2.8514041E-15
  4.6000000E+05  2.5006105E-15
  4.7000000E+05  2.1984588E-15
  4.8000000E+05  1.9374519E-15
  5.0000000E+05  1.5149982E-15
  5.1250000E+05  1.3047950E-15
  5.2500000E+05  1.1273161E-15
  5.3750000E+05  9.7692117E-16
  5.5000000E+05  8.4903417E-16
  5.6250000E+05  7.3992657E-16
  5.7500000E+05  6.4654656E-16
  5.8750000E+05  5.6638508E-16
  6.0000000E+05  4.9737116E-16
  6.1250000E+05  4.3778897E-16
  6.2500000E+05  3.8621145E-16
  6.3750000E+05  3.4144749E-16
  6.5000000E+05  3.0250016E-16
  6.6250000E+05  2.6853239E-16
  6.7500000E+05  2.3883913E-16
  7.0000000E+05  1.8998469E-16
  7.2500000E+05  1.5217663E-16
  7.5000000E+05  1.2268750E-16
  7.7500000E+05  9.9517816E-17
  8.0000000E+05  8.1187516E-17
  8.2500000E+05  6.6591266E-17
  8.5000000E+05  5.4897120E-17
  8.7500000E+05  4.5473949E-17
  9.0000000E+05  3.7839523E-17
  9.2500000E+05  3.1622644E-17
  9.5000000E+05  2.6535520E-17
  9.7500000E+05  2.2353635E-17
  1.0000000E+06  1.8900772E-17
  1.0250000E+06  1.6037849E-17
  1.0500000E+06  1.3654554E-17
  1.0750000E+06  1.1662945E-17
  1.1000000E+06  9.9925742E-18
  1.1250000E+06  8.5867859E-18
  1.1500000E+06  7.3997753E-18
  1.1750000E+06  6.3943223E-18
  1.2000000E+06  5.5400625E-18
  1.2250000E+06  4.8121298E-18
  1.2500000E+06  4.1900395E-18
  1.2750000E+06  3.6568609E-18
  1.3000000E+06  3.1986188E-18
  1.3250000E+06  2.8037387E-18
  1.3500000E+06  2.4625985E-18
  1.3750000E+06  2.1671745E-18
  1.4000000E+06  1.9108223E-18
  1.4250000E+06  1.6880060E-18
  1.4500000E+06  1.4940169E-18
  1.5000000E+06  1.1770565E-18
  
  
#  41  10  N1  EION =  6.200000000E+01 eV   264
#  S(0) = 6.031981E-01
  5.6367792E-01  0.0000000E+00
  5.6367792E+01  0.0000000E+00
  5.6367792E+01  1.7632512E-03
  6.2000000E+01  1.7632512E-03
  6.2002721E+01  1.7632512E-03
  6.2277585E+01  1.7617835E-03
  6.2552449E+01  1.7606168E-03
  6.2827313E+01  1.7597267E-03
  6.3102177E+01  1.7590909E-03
  6.3651905E+01  1.7585026E-03
  6.4201633E+01  1.7587108E-03
  6.5301088E+01  1.7610694E-03
  6.6400544E+01  1.7654488E-03
  6.7500000E+01  1.7713447E-03
  7.0000000E+01  1.7885801E-03
  7.2500000E+01  1.8089003E-03
  7.5000000E+01  1.8303601E-03
  7.7500000E+01  1.8515198E-03
  8.0000000E+01  1.8712474E-03
  8.2500000E+01  1.8886386E-03
  8.5000000E+01  1.9029941E-03
  9.0000000E+01  1.9207577E-03
  9.5000000E+01  1.9226580E-03
  1.0000000E+02  1.9093181E-03
  1.0500000E+02  1.8831013E-03
  1.1000000E+02  1.8472058E-03
  1.1500000E+02  1.8048829E-03
  1.2000000E+02  1.7589311E-03
  1.2500000E+02  1.7114666E-03
  1.3000000E+02  1.6639031E-03
  1.3500000E+02  1.6170832E-03
  1.4000000E+02  1.5713926E-03
  1.4500000E+02  1.5269562E-03
  1.5000000E+02  1.4837211E-03
  1.6000000E+02  1.4004632E-03
  1.7000000E+02  1.3209851E-03
  1.8000000E+02  1.2452702E-03
  1.9000000E+02  1.1738081E-03
  2.0000000E+02  1.1071207E-03
  2.1000000E+02  1.0454482E-03
  2.2000000E+02  9.8868225E-04
  2.3000000E+02  9.3642336E-04
  2.4000000E+02  8.8815130E-04
  2.5000000E+02  8.4336510E-04
  2.6000000E+02  8.0162761E-04
  2.7000000E+02  7.6264970E-04
  2.8000000E+02  7.2622939E-04
  2.9000000E+02  6.9220171E-04
  3.0000000E+02  6.6045449E-04
  3.1000000E+02  6.3086427E-04
  3.2000000E+02  6.0327349E-04
  3.4000000E+02  5.5342407E-04
  3.6000000E+02  5.0963140E-04
  3.8000000E+02  4.7077189E-04
  4.0000000E+02  4.3611725E-04
  4.2000000E+02  4.0514750E-04
  4.4000000E+02  3.7743099E-04
  4.6000000E+02  3.5258321E-04
  4.8000000E+02  3.3019573E-04
  5.0000000E+02  3.0989870E-04
  5.2500000E+02  2.8705903E-04
  5.5000000E+02  2.6668238E-04
  5.7500000E+02  2.4844793E-04
  6.0000000E+02  2.3207917E-04
  6.5000000E+02  2.0399454E-04
  6.7500000E+02  1.9186011E-04
  7.0000000E+02  1.8078295E-04
  7.2500000E+02  1.7065537E-04
  7.5000000E+02  1.6138365E-04
  7.7500000E+02  1.5287796E-04
  8.0000000E+02  1.4504762E-04
  8.2500000E+02  1.3781441E-04
  8.5000000E+02  1.3111313E-04
  9.0000000E+02  1.1911633E-04
  9.5000000E+02  1.0873396E-04
  1.0000000E+03  9.9684968E-05
  1.0500000E+03  9.1733216E-05
  1.1000000E+03  8.4702954E-05
  1.1500000E+03  7.8460931E-05
  1.2000000E+03  7.2895097E-05
  1.2500000E+03  6.7907869E-05
  1.3000000E+03  6.3418431E-05
  1.3500000E+03  5.9360822E-05
  1.4000000E+03  5.5680674E-05
  1.4500000E+03  5.2332061E-05
  1.5000000E+03  4.9275969E-05
  1.6000000E+03  4.3912684E-05
  1.7000000E+03  3.9375161E-05
  1.8000000E+03  3.5500159E-05
  1.9000000E+03  3.2163356E-05
  2.0000000E+03  2.9268915E-05
  2.1000000E+03  2.6741701E-05
  2.2000000E+03  2.4522153E-05
  2.3000000E+03  2.2562378E-05
  2.4000000E+03  2.0823478E-05
  2.5000000E+03  1.9273583E-05
  2.6000000E+03  1.7886382E-05
  2.7000000E+03  1.6640000E-05
  2.8000000E+03  1.5516117E-05
  2.9000000E+03  1.4499299E-05
  3.0000000E+03  1.3576462E-05
  3.1000000E+03  1.2736462E-05
  3.2000000E+03  1.1969754E-05
  3.4000000E+03  1.0624457E-05
  3.6000000E+03  9.4871978E-06
  3.8000000E+03  8.5175083E-06
  4.0000000E+03  7.6842640E-06
  4.2000000E+03  6.9632230E-06
  4.4000000E+03  6.3352792E-06
  4.6000000E+03  5.7852200E-06
  4.8000000E+03  5.3008080E-06
  5.0000000E+03  4.8721135E-06
  5.2500000E+03  4.4023505E-06
  5.5000000E+03  3.9942104E-06
  5.7500000E+03  3.6375083E-06
  6.0000000E+03  3.3240865E-06
  6.5000000E+03  2.8018602E-06
  6.7500000E+03  2.5832073E-06
  7.0000000E+03  2.3876883E-06
  7.2500000E+03  2.2122241E-06
  7.5000000E+03  2.0542293E-06
  7.7500000E+03  1.9115179E-06
  8.0000000E+03  1.7822309E-06
  8.2500000E+03  1.6647801E-06
  8.5000000E+03  1.5578021E-06
  9.0000000E+03  1.3707230E-06
  9.5000000E+03  1.2133459E-06
  1.0000000E+04  1.0798612E-06
  1.0500000E+04  9.6579382E-07
  1.1000000E+04  8.6765511E-07
  1.1500000E+04  7.8269560E-07
  1.2000000E+04  7.0872572E-07
  1.2500000E+04  6.4398616E-07
  1.3000000E+04  5.8705097E-07
  1.3500000E+04  5.3675512E-07
  1.4000000E+04  4.9213977E-07
  1.4500000E+04  4.5241048E-07
  1.5000000E+04  4.1690476E-07
  1.5500000E+04  3.8506667E-07
  1.6000000E+04  3.5642720E-07
  1.6500000E+04  3.3058863E-07
  1.7000000E+04  3.0721195E-07
  1.7500000E+04  2.8600686E-07
  1.8000000E+04  2.6672372E-07
  1.8500000E+04  2.4914698E-07
  1.9000000E+04  2.3308982E-07
  2.0000000E+04  2.0490475E-07
  2.1000000E+04  1.8109877E-07
  2.2000000E+04  1.6084693E-07
  2.3000000E+04  1.4350539E-07
  2.4000000E+04  1.2856636E-07
  2.5000000E+04  1.1562553E-07
  2.6000000E+04  1.0435822E-07
  2.7000000E+04  9.4501468E-08
  2.8000000E+04  8.5840648E-08
  2.9000000E+04  7.8199285E-08
  3.0000000E+04  7.1431383E-08
  3.1000000E+04  6.5415444E-08
  3.2000000E+04  6.0049778E-08
  3.3000000E+04  5.5248816E-08
  3.4000000E+04  5.0940201E-08
  3.5000000E+04  4.7062456E-08
  3.6000000E+04  4.3563116E-08
  3.7000000E+04  4.0397216E-08
  3.8000000E+04  3.7526067E-08
  3.9000000E+04  3.4916253E-08
  4.0000000E+04  3.2538802E-08
  4.2000000E+04  2.8383393E-08
  4.4000000E+04  2.4894048E-08
  4.6000000E+04  2.1943132E-08
  4.8000000E+04  1.9431283E-08
  5.0000000E+04  1.7280334E-08
  5.1250000E+04  1.6091132E-08
  5.2500000E+04  1.5005829E-08
  5.3750000E+04  1.4013428E-08
  5.5000000E+04  1.3104297E-08
  5.7500000E+04  1.1502997E-08
  5.8750000E+04  1.0796787E-08
  6.0000000E+04  1.0145512E-08
  6.2500000E+04  8.9876410E-09
  6.5000000E+04  7.9944304E-09
  6.7500000E+04  7.1379932E-09
  7.0000000E+04  6.3958898E-09
  7.2500000E+04  5.7499268E-09
  7.5000000E+04  5.1852528E-09
  7.7500000E+04  4.6896671E-09
  8.0000000E+04  4.2530862E-09
  8.2500000E+04  3.8671286E-09
  8.5000000E+04  3.5247899E-09
  8.7500000E+04  3.2201872E-09
  9.0000000E+04  2.9483559E-09
  9.2500000E+04  2.7050878E-09
  9.5000000E+04  2.4868001E-09
  9.7500000E+04  2.2904309E-09
  1.0000000E+05  2.1133532E-09
  1.0250000E+05  1.9533055E-09
  1.0500000E+05  1.8083332E-09
  1.0750000E+05  1.6767419E-09
  1.1000000E+05  1.5570574E-09
  1.1250000E+05  1.4479941E-09
  1.1500000E+05  1.3484267E-09
  1.2000000E+05  1.1739517E-09
  1.2500000E+05  1.0270692E-09
  1.3000000E+05  9.0265611E-10
  1.3500000E+05  7.9667565E-10
  1.4000000E+05  7.0591881E-10
  1.4500000E+05  6.2781514E-10
  1.5000000E+05  5.6029029E-10
  1.5500000E+05  5.0165866E-10
  1.6000000E+05  4.5054206E-10
  1.6500000E+05  4.0580689E-10
  1.7000000E+05  3.6651524E-10
  1.7500000E+05  3.3188703E-10
  1.8000000E+05  3.0127040E-10
  1.8500000E+05  2.7411797E-10
  1.9000000E+05  2.4996792E-10
  1.9500000E+05  2.2842896E-10
  2.0000000E+05  2.0916828E-10
  2.0500000E+05  1.9190175E-10
  2.1000000E+05  1.7638586E-10
  2.1500000E+05  1.6241122E-10
  2.2000000E+05  1.4979716E-10
  2.2500000E+05  1.3838740E-10
  2.3000000E+05  1.2804631E-10
  2.3500000E+05  1.1865574E-10
  2.4000000E+05  1.1011256E-10
  2.4500000E+05  1.0232648E-10
  2.5000000E+05  9.5218241E-11
  2.6000000E+05  8.2764593E-11
  2.7000000E+05  7.2286251E-11
  2.8000000E+05  6.3418332E-11
  2.9000000E+05  5.5872493E-11
  3.0000000E+05  4.9418969E-11
  3.1000000E+05  4.3873267E-11
  3.2000000E+05  3.9086199E-11
  3.3000000E+05  3.4936379E-11
  3.4000000E+05  3.1324513E-11
  3.5000000E+05  2.8168924E-11
  3.6000000E+05  2.5402111E-11
  3.7000000E+05  2.2967964E-11
  3.8000000E+05  2.0819598E-11
  3.9000000E+05  1.8917654E-11
  4.0000000E+05  1.7228931E-11
  4.1000000E+05  1.5725319E-11
  4.2000000E+05  1.4382945E-11
  4.3000000E+05  1.3181454E-11
  4.4000000E+05  1.2103432E-11
  4.5000000E+05  1.1133930E-11
  4.6000000E+05  1.0260073E-11
  4.7000000E+05  9.4707350E-12
  4.8000000E+05  8.7562712E-12
  5.0000000E+05  7.5195140E-12
  5.1250000E+05  6.8571107E-12
  5.2500000E+05  6.2664997E-12
  5.3750000E+05  5.7385203E-12
  5.5000000E+05  5.2653474E-12
  5.7500000E+05  4.4574692E-12
  5.8750000E+05  4.1119910E-12
  6.0000000E+05  3.7995154E-12
  6.1250000E+05  3.5163064E-12
  6.2500000E+05  3.2591278E-12
  6.3750000E+05  3.0251757E-12
  6.5000000E+05  2.8119916E-12
  6.7500000E+05  2.4395338E-12
  
  
#  41  11  N2  EION =  4.000000000E+01 eV   302
#  S(0) = 1.219596E+00
  9.5221331E-02  0.0000000E+00
  9.5221331E+00  0.0000000E+00
  9.5221331E+00  1.6698796E-02
  4.0000000E+01  1.6698796E-02
  4.0002721E+01  1.6698796E-02
  4.0102653E+01  1.6681879E-02
  4.0202585E+01  1.6659521E-02
  4.0302517E+01  1.6632086E-02
  4.0402449E+01  1.6599917E-02
  4.0602313E+01  1.6522620E-02
  4.0802177E+01  1.6429915E-02
  4.1201905E+01  1.6205985E-02
  4.1601633E+01  1.5941230E-02
  4.2401088E+01  1.5327407E-02
  4.3200544E+01  1.4645652E-02
  4.4000000E+01  1.3931850E-02
  4.5000000E+01  1.3028464E-02
  4.6000000E+01  1.2139471E-02
  4.7000000E+01  1.1282209E-02
  4.8000000E+01  1.0466991E-02
  4.9000000E+01  9.6996135E-03
  5.0000000E+01  8.9828712E-03
  5.1250000E+01  8.1591283E-03
  5.2500000E+01  7.4140017E-03
  5.5000000E+01  6.1434167E-03
  5.7500000E+01  5.1295120E-03
  6.0000000E+01  4.3259597E-03
  6.1250000E+01  3.9894556E-03
  6.2500000E+01  3.6899826E-03
  6.3750000E+01  3.4232666E-03
  6.5000000E+01  3.1854644E-03
  6.6250000E+01  2.9731801E-03
  6.7500000E+01  2.7834172E-03
  6.8750000E+01  2.6135321E-03
  7.0000000E+01  2.4612320E-03
  7.1250000E+01  2.3244899E-03
  7.2500000E+01  2.2015468E-03
  7.5000000E+01  1.9911104E-03
  7.7500000E+01  1.8197757E-03
  8.0000000E+01  1.6797558E-03
  8.2500000E+01  1.5649854E-03
  8.5000000E+01  1.4707270E-03
  8.7500000E+01  1.3931719E-03
  9.0000000E+01  1.3293059E-03
  9.2500000E+01  1.2766284E-03
  9.5000000E+01  1.2331124E-03
  9.7500000E+01  1.1971051E-03
  1.0000000E+02  1.1671827E-03
  1.0250000E+02  1.1422245E-03
  1.0500000E+02  1.1212788E-03
  1.1000000E+02  1.0883961E-03
  1.1500000E+02  1.0638381E-03
  1.2000000E+02  1.0444679E-03
  1.2500000E+02  1.0282835E-03
  1.3000000E+02  1.0139884E-03
  1.3500000E+02  1.0007898E-03
  1.4000000E+02  9.8817750E-04
  1.4500000E+02  9.7583003E-04
  1.5000000E+02  9.6354259E-04
  1.6000000E+02  9.3865649E-04
  1.7000000E+02  9.1297453E-04
  1.8000000E+02  8.8647700E-04
  1.9000000E+02  8.5943731E-04
  2.0000000E+02  8.3226066E-04
  2.1000000E+02  8.0530202E-04
  2.2000000E+02  7.7882223E-04
  2.3000000E+02  7.5293063E-04
  2.4000000E+02  7.2767694E-04
  2.5000000E+02  7.0307912E-04
  2.6000000E+02  6.7914319E-04
  2.7000000E+02  6.5591066E-04
  2.8000000E+02  6.3345223E-04
  2.9000000E+02  6.1181387E-04
  3.0000000E+02  5.9103133E-04
  3.1000000E+02  5.7112485E-04
  3.2000000E+02  5.5209224E-04
  3.4000000E+02  5.1645574E-04
  3.6000000E+02  4.8371532E-04
  3.8000000E+02  4.5356228E-04
  4.0000000E+02  4.2576680E-04
  4.2000000E+02  4.0021638E-04
  4.4000000E+02  3.7678638E-04
  4.6000000E+02  3.5525515E-04
  4.8000000E+02  3.3539809E-04
  5.0000000E+02  3.1703863E-04
  5.2500000E+02  2.9598262E-04
  5.5000000E+02  2.7681679E-04
  5.7500000E+02  2.5936496E-04
  6.0000000E+02  2.4346298E-04
  6.5000000E+02  2.1557517E-04
  6.7500000E+02  2.0327704E-04
  7.0000000E+02  1.9193980E-04
  7.2500000E+02  1.8148432E-04
  7.5000000E+02  1.7183153E-04
  8.0000000E+02  1.5460007E-04
  8.5000000E+02  1.3968707E-04
  9.0000000E+02  1.2671820E-04
  9.5000000E+02  1.1539414E-04
  1.0000000E+03  1.0544012E-04
  1.0500000E+03  9.6635624E-05
  1.1000000E+03  8.8816686E-05
  1.1500000E+03  8.1850016E-05
  1.2000000E+03  7.5619333E-05
  1.2500000E+03  7.0024505E-05
  1.3000000E+03  6.4982252E-05
  1.3500000E+03  6.0423456E-05
  1.4000000E+03  5.6289724E-05
  1.4500000E+03  5.2531237E-05
  1.5000000E+03  4.9105477E-05
  1.6000000E+03  4.3110212E-05
  1.7000000E+03  3.8063675E-05
  1.8000000E+03  3.3781920E-05
  1.9000000E+03  3.0122988E-05
  2.0000000E+03  2.6976005E-05
  2.1000000E+03  2.4253513E-05
  2.2000000E+03  2.1885840E-05
  2.3000000E+03  1.9816694E-05
  2.4000000E+03  1.8000206E-05
  2.5000000E+03  1.6398758E-05
  2.6000000E+03  1.4981315E-05
  2.7000000E+03  1.3722112E-05
  2.8000000E+03  1.2599612E-05
  2.9000000E+03  1.1595712E-05
  3.0000000E+03  1.0695112E-05
  3.1000000E+03  9.8848325E-06
  3.2000000E+03  9.1538098E-06
  3.3000000E+03  8.4925712E-06
  3.4000000E+03  7.8929758E-06
  3.5000000E+03  7.3480008E-06
  3.6000000E+03  6.8515611E-06
  3.8000000E+03  5.9838028E-06
  4.0000000E+03  5.2549502E-06
  4.2000000E+03  4.6383063E-06
  4.4000000E+03  4.1131209E-06
  4.6000000E+03  3.6630877E-06
  4.8000000E+03  3.2752656E-06
  5.0000000E+03  2.9393030E-06
  5.2500000E+03  2.5797149E-06
  5.5000000E+03  2.2752689E-06
  5.7500000E+03  2.0158589E-06
  5.8750000E+03  1.9004875E-06
  6.0000000E+03  1.7935283E-06
  6.2500000E+03  1.6019456E-06
  6.5000000E+03  1.4360280E-06
  6.7500000E+03  1.2916639E-06
  7.0000000E+03  1.1655040E-06
  7.2500000E+03  1.0548023E-06
  7.5000000E+03  9.5729363E-07
  7.7500000E+03  8.7109675E-07
  8.0000000E+03  7.9464095E-07
  8.2500000E+03  7.2660765E-07
  8.5000000E+03  6.6588519E-07
  8.7500000E+03  6.1153210E-07
  9.0000000E+03  5.6274739E-07
  9.2500000E+03  5.1884677E-07
  9.5000000E+03  4.7924366E-07
  9.7500000E+03  4.4343334E-07
  1.0000000E+04  4.1097992E-07
  1.0250000E+04  3.8150562E-07
  1.0500000E+04  3.5468212E-07
  1.1000000E+04  3.0787859E-07
  1.1500000E+04  2.6868116E-07
  1.2000000E+04  2.3563119E-07
  1.2500000E+04  2.0759033E-07
  1.3000000E+04  1.8366185E-07
  1.3500000E+04  1.6313315E-07
  1.4000000E+04  1.4543322E-07
  1.4500000E+04  1.3010121E-07
  1.5000000E+04  1.1676249E-07
  1.5500000E+04  1.0511048E-07
  1.6000000E+04  9.4892800E-08
  1.6500000E+04  8.5900484E-08
  1.7000000E+04  7.7959561E-08
  1.7500000E+04  7.0924463E-08
  1.8000000E+04  6.4672807E-08
  1.8500000E+04  5.9101239E-08
  1.9000000E+04  5.4122095E-08
  1.9500000E+04  4.9660723E-08
  2.0000000E+04  4.5653307E-08
  2.0500000E+04  4.2045094E-08
  2.1000000E+04  3.8788940E-08
  2.1500000E+04  3.5844115E-08
  2.2000000E+04  3.3175319E-08
  2.2500000E+04  3.0751864E-08
  2.3000000E+04  2.8546995E-08
  2.4000000E+04  2.4702338E-08
  2.5000000E+04  2.1486512E-08
  2.6000000E+04  1.8779402E-08
  2.7000000E+04  1.6486958E-08
  2.8000000E+04  1.4534899E-08
  2.9000000E+04  1.2864075E-08
  3.0000000E+04  1.1427038E-08
  3.1000000E+04  1.0185462E-08
  3.2000000E+04  9.1081814E-09
  3.3000000E+04  8.1696985E-09
  3.4000000E+04  7.3490318E-09
  3.5000000E+04  6.6288225E-09
  3.6000000E+04  5.9946331E-09
  3.7000000E+04  5.4343975E-09
  3.8000000E+04  4.9379850E-09
  3.9000000E+04  4.4968525E-09
  4.0000000E+04  4.1037652E-09
  4.1000000E+04  3.7525721E-09
  4.2000000E+04  3.4380239E-09
  4.3000000E+04  3.1556243E-09
  4.4000000E+04  2.9015091E-09
  4.5000000E+04  2.6723468E-09
  4.6000000E+04  2.4652557E-09
  4.7000000E+04  2.2777351E-09
  4.8000000E+04  2.1076095E-09
  5.0000000E+04  1.8121866E-09
  5.1250000E+04  1.6534489E-09
  5.2500000E+04  1.5116011E-09
  5.3750000E+04  1.3845367E-09
  5.5000000E+04  1.2704492E-09
  5.7500000E+04  1.0752022E-09
  5.8750000E+04  9.9154050E-10
  6.0000000E+04  9.1579135E-10
  6.1250000E+04  8.4707683E-10
  6.2500000E+04  7.8463040E-10
  6.3750000E+04  7.2778113E-10
  6.5000000E+04  6.7594025E-10
  6.7500000E+04  5.8527328E-10
  7.0000000E+04  5.0917408E-10
  7.2500000E+04  4.4493468E-10
  7.5000000E+04  3.9041539E-10
  7.7500000E+04  3.4391250E-10
  8.0000000E+04  3.0405973E-10
  8.2500000E+04  2.6975401E-10
  8.5000000E+04  2.4009936E-10
  8.7500000E+04  2.1436365E-10
  9.0000000E+04  1.9194541E-10
  9.2500000E+04  1.7234788E-10
  9.5000000E+04  1.5515857E-10
  9.7500000E+04  1.4003344E-10
  1.0000000E+05  1.2668418E-10
  1.0250000E+05  1.1486824E-10
  1.0500000E+05  1.0438065E-10
  1.0750000E+05  9.5047563E-11
  1.1000000E+05  8.6720979E-11
  1.1250000E+05  7.9274472E-11
  1.1500000E+05  7.2599679E-11
  1.1750000E+05  6.6603401E-11
  1.2000000E+05  6.1205235E-11
  1.2250000E+05  5.6335617E-11
  1.2500000E+05  5.1934196E-11
  1.2750000E+05  4.7948474E-11
  1.3000000E+05  4.4332654E-11
  1.3250000E+05  4.1046678E-11
  1.3500000E+05  3.8055426E-11
  1.4000000E+05  3.2837327E-11
  1.4500000E+05  2.8472757E-11
  1.5000000E+05  2.4800942E-11
  1.5500000E+05  2.1695144E-11
  1.6000000E+05  1.9054722E-11
  1.6500000E+05  1.6799196E-11
  1.7000000E+05  1.4863759E-11
  1.7500000E+05  1.3195899E-11
  1.8000000E+05  1.1752820E-11
  1.8500000E+05  1.0499450E-11
  1.9000000E+05  9.4068943E-12
  1.9500000E+05  8.4512323E-12
  2.0000000E+05  7.6125673E-12
  2.0500000E+05  6.8742754E-12
  2.1000000E+05  6.2224058E-12
  2.1500000E+05  5.6452027E-12
  2.2000000E+05  5.1327218E-12
  2.2500000E+05  4.6765197E-12
  2.3000000E+05  4.2694021E-12
  2.3500000E+05  3.9052179E-12
  2.4000000E+05  3.5786909E-12
  2.4500000E+05  3.2852812E-12
  2.5000000E+05  3.0210704E-12
  2.5500000E+05  2.7826673E-12
  2.6000000E+05  2.5671282E-12
  2.6500000E+05  2.3718914E-12
  2.7000000E+05  2.1947218E-12
  2.8000000E+05  1.8870053E-12
  2.9000000E+05  1.6310352E-12
  3.0000000E+05  1.4167752E-12
  3.1000000E+05  1.2363769E-12
  3.2000000E+05  1.0836529E-12
  3.3000000E+05  9.5368862E-13
  3.4000000E+05  8.4255350E-13
  3.5000000E+05  7.4708303E-13
  3.6000000E+05  6.6471306E-13
  3.7000000E+05  5.9335386E-13
  3.8000000E+05  5.3129289E-13
  3.9000000E+05  4.7711922E-13
  4.0000000E+05  4.2966401E-13
  4.1000000E+05  3.8795458E-13
  4.2000000E+05  3.5117819E-13
  4.3000000E+05  3.1865277E-13
  4.4000000E+05  2.8980364E-13
  4.5000000E+05  2.6414516E-13
  4.6000000E+05  2.4126482E-13
  4.7000000E+05  2.2081076E-13
  4.8000000E+05  2.0248176E-13
  5.0000000E+05  1.7119832E-13
  5.1250000E+05  1.5468775E-13
  5.2500000E+05  1.4011836E-13
  5.3750000E+05  1.2722048E-13
  
  
#  41  12  N3  EION =  3.800000000E+01 eV   302
#  S(0) = 4.995674E+00
  1.9000000E-01  0.0000000E+00
  1.9000000E+01  0.0000000E+00
  1.9000000E+01  1.8560242E-01
  3.8000000E+01  1.8560242E-01
  3.8000000E+01  3.4276587E-02
  3.8002721E+01  3.4276587E-02
  3.8102653E+01  3.4196907E-02
  3.8202585E+01  3.4107126E-02
  3.8302517E+01  3.4007987E-02
  3.8402449E+01  3.3900178E-02
  3.8602313E+01  3.3661052E-02
  3.8802177E+01  3.3394336E-02
  3.9201905E+01  3.2793470E-02
  3.9601633E+01  3.2123489E-02
  4.0401088E+01  3.0650507E-02
  4.1200544E+01  2.9085092E-02
  4.2000000E+01  2.7493952E-02
  4.3000000E+01  2.5529235E-02
  4.4000000E+01  2.3637080E-02
  4.5000000E+01  2.1844577E-02
  4.6000000E+01  2.0165791E-02
  4.7000000E+01  1.8606703E-02
  4.8000000E+01  1.7168107E-02
  4.9000000E+01  1.5847428E-02
  5.0000000E+01  1.4639889E-02
  5.2500000E+01  1.2073808E-02
  5.3750000E+01  1.1006588E-02
  5.5000000E+01  1.0064093E-02
  5.6250000E+01  9.2325501E-03
  5.7500000E+01  8.4991827E-03
  5.8750000E+01  7.8522006E-03
  6.0000000E+01  7.2810706E-03
  6.1250000E+01  6.7763404E-03
  6.2500000E+01  6.3297228E-03
  6.5000000E+01  5.5825435E-03
  6.6250000E+01  5.2701033E-03
  6.7500000E+01  4.9917945E-03
  7.0000000E+01  4.5215314E-03
  7.2500000E+01  4.1447838E-03
  7.5000000E+01  3.8412788E-03
  7.7500000E+01  3.5956472E-03
  8.0000000E+01  3.3960975E-03
  8.2500000E+01  3.2335034E-03
  8.5000000E+01  3.1006332E-03
  8.7500000E+01  2.9917571E-03
  9.0000000E+01  2.9022481E-03
  9.2500000E+01  2.8282944E-03
  9.5000000E+01  2.7668837E-03
  9.7500000E+01  2.7154343E-03
  1.0000000E+02  2.6718996E-03
  1.0250000E+02  2.6346151E-03
  1.0500000E+02  2.6021961E-03
  1.1000000E+02  2.5477745E-03
  1.1500000E+02  2.5023009E-03
  1.2000000E+02  2.4617985E-03
  1.2500000E+02  2.4239700E-03
  1.3000000E+02  2.3874293E-03
  1.3500000E+02  2.3514530E-03
  1.4000000E+02  2.3156009E-03
  1.4500000E+02  2.2796406E-03
  1.5000000E+02  2.2434395E-03
  1.6000000E+02  2.1700810E-03
  1.7000000E+02  2.0955177E-03
  1.8000000E+02  2.0203623E-03
  1.9000000E+02  1.9455897E-03
  2.0000000E+02  1.8721786E-03
  2.1000000E+02  1.8008695E-03
  2.2000000E+02  1.7320910E-03
  2.3000000E+02  1.6659114E-03
  2.4000000E+02  1.6022993E-03
  2.5000000E+02  1.5411526E-03
  2.6000000E+02  1.4823717E-03
  2.7000000E+02  1.4259698E-03
  2.8000000E+02  1.3720007E-03
  2.9000000E+02  1.3204753E-03
  3.0000000E+02  1.2713964E-03
  3.1000000E+02  1.2247358E-03
  3.2000000E+02  1.1804160E-03
  3.4000000E+02  1.0981440E-03
  3.6000000E+02  1.0233677E-03
  3.8000000E+02  9.5516429E-04
  4.0000000E+02  8.9284246E-04
  4.2000000E+02  8.3600390E-04
  4.4000000E+02  7.8422722E-04
  4.6000000E+02  7.3692047E-04
  4.8000000E+02  6.9353089E-04
  5.0000000E+02  6.5362198E-04
  5.2500000E+02  6.0809397E-04
  5.5000000E+02  5.6687930E-04
  5.7500000E+02  5.2953822E-04
  6.0000000E+02  4.9566500E-04
  6.5000000E+02  4.3660200E-04
  6.7500000E+02  4.1070410E-04
  7.0000000E+02  3.8691405E-04
  7.2500000E+02  3.6504525E-04
  7.5000000E+02  3.4491382E-04
  8.0000000E+02  3.0911964E-04
  8.5000000E+02  2.7830186E-04
  9.0000000E+02  2.5163005E-04
  9.5000000E+02  2.2843922E-04
  1.0000000E+03  2.0813271E-04
  1.0500000E+03  1.9023713E-04
  1.1000000E+03  1.7439977E-04
  1.1500000E+03  1.6033392E-04
  1.2000000E+03  1.4779141E-04
  1.2500000E+03  1.3656048E-04
  1.3000000E+03  1.2646574E-04
  1.3500000E+03  1.1736204E-04
  1.4000000E+03  1.0912708E-04
  1.4500000E+03  1.0165687E-04
  1.5000000E+03  9.4862898E-05
  1.6000000E+03  8.3009206E-05
  1.7000000E+03  7.3069492E-05
  1.8000000E+03  6.4665958E-05
  1.9000000E+03  5.7508402E-05
  2.0000000E+03  5.1371126E-05
  2.1000000E+03  4.6076892E-05
  2.2000000E+03  4.1485061E-05
  2.3000000E+03  3.7482405E-05
  2.4000000E+03  3.3976955E-05
  2.5000000E+03  3.0893533E-05
  2.6000000E+03  2.8170308E-05
  2.7000000E+03  2.5756097E-05
  2.8000000E+03  2.3608238E-05
  2.9000000E+03  2.1690949E-05
  3.0000000E+03  1.9974073E-05
  3.1000000E+03  1.8432076E-05
  3.2000000E+03  1.7043248E-05
  3.3000000E+03  1.5789035E-05
  3.4000000E+03  1.4653527E-05
  3.5000000E+03  1.3623023E-05
  3.6000000E+03  1.2685673E-05
  3.8000000E+03  1.1050628E-05
  4.0000000E+03  9.6809925E-06
  4.2000000E+03  8.5251578E-06
  4.4000000E+03  7.5431296E-06
  4.6000000E+03  6.7035627E-06
  4.8000000E+03  5.9816447E-06
  5.0000000E+03  5.3575767E-06
  5.2500000E+03  4.6911260E-06
  5.5000000E+03  4.1282296E-06
  5.7500000E+03  3.6497014E-06
  5.8750000E+03  3.4372360E-06
  6.0000000E+03  3.2404742E-06
  6.2500000E+03  2.8885860E-06
  6.5000000E+03  2.5844556E-06
  6.7500000E+03  2.3203489E-06
  7.0000000E+03  2.0899791E-06
  7.2500000E+03  1.8882026E-06
  7.5000000E+03  1.7107842E-06
  7.7500000E+03  1.5542138E-06
  8.0000000E+03  1.4155654E-06
  8.2500000E+03  1.2923873E-06
  8.5000000E+03  1.1826160E-06
  8.7500000E+03  1.0845066E-06
  9.0000000E+03  9.9657723E-07
  9.2500000E+03  9.1756348E-07
  9.5000000E+03  8.4638330E-07
  9.7500000E+03  7.8210699E-07
  1.0000000E+04  7.2393279E-07
  1.0250000E+04  6.7116680E-07
  1.0500000E+04  6.2320678E-07
  1.1000000E+04  5.3967376E-07
  1.1500000E+04  4.6988077E-07
  1.2000000E+04  4.1116683E-07
  1.2500000E+04  3.6146008E-07
  1.3000000E+04  3.1913215E-07
  1.3500000E+04  2.8289178E-07
  1.4000000E+04  2.5170645E-07
  1.4500000E+04  2.2474442E-07
  1.5000000E+04  2.0133085E-07
  1.5500000E+04  1.8091455E-07
  1.6000000E+04  1.6304255E-07
  1.6500000E+04  1.4734048E-07
  1.7000000E+04  1.3349719E-07
  1.7500000E+04  1.2125273E-07
  1.8000000E+04  1.1038893E-07
  1.8500000E+04  1.0072180E-07
  1.9000000E+04  9.2095521E-08
  1.9500000E+04  8.4377611E-08
  2.0000000E+04  7.7454969E-08
  2.0500000E+04  7.1230701E-08
  2.1000000E+04  6.5621489E-08
  2.1500000E+04  6.0555447E-08
  2.2000000E+04  5.5970357E-08
  2.2500000E+04  5.1812198E-08
  2.3000000E+04  4.8033934E-08
  2.4000000E+04  4.1457913E-08
  2.5000000E+04  3.5970872E-08
  2.6000000E+04  3.1362740E-08
  2.7000000E+04  2.7469400E-08
  2.8000000E+04  2.4161518E-08
  2.9000000E+04  2.1336324E-08
  3.0000000E+04  1.8911549E-08
  3.1000000E+04  1.6820876E-08
  3.2000000E+04  1.5010483E-08
  3.3000000E+04  1.3436421E-08
  3.4000000E+04  1.2062592E-08
  3.5000000E+04  1.0859183E-08
  3.6000000E+04  9.8014429E-09
  3.7000000E+04  8.8687180E-09
  3.8000000E+04  8.0436986E-09
  3.9000000E+04  7.3118118E-09
  4.0000000E+04  6.6607363E-09
  4.1000000E+04  6.0800134E-09
  4.2000000E+04  5.5607311E-09
  4.3000000E+04  5.0952678E-09
  4.4000000E+04  4.6770830E-09
  4.5000000E+04  4.3005454E-09
  4.6000000E+04  3.9607912E-09
  4.7000000E+04  3.6536059E-09
  4.8000000E+04  3.3753276E-09
  5.0000000E+04  2.8931320E-09
  5.1250000E+04  2.6346428E-09
  5.2500000E+04  2.4040597E-09
  5.3750000E+04  2.1978625E-09
  5.5000000E+04  2.0130371E-09
  5.7500000E+04  1.6975037E-09
  5.8750000E+04  1.5626359E-09
  6.0000000E+04  1.4407187E-09
  6.1250000E+04  1.3302980E-09
  6.2500000E+04  1.2301062E-09
  6.3750000E+04  1.1390351E-09
  6.5000000E+04  1.0561135E-09
  6.7500000E+04  9.1140917E-10
  7.0000000E+04  7.9031242E-10
  7.2500000E+04  6.8838251E-10
  7.5000000E+04  6.0211945E-10
  7.7500000E+04  5.2874359E-10
  8.0000000E+04  4.6603134E-10
  8.2500000E+04  4.1219186E-10
  8.5000000E+04  3.6577389E-10
  8.7500000E+04  3.2559433E-10
  9.0000000E+04  2.9068329E-10
  9.2500000E+04  2.6024134E-10
  9.5000000E+04  2.3360628E-10
  9.7500000E+04  2.1022690E-10
  1.0000000E+05  1.8964234E-10
  1.0250000E+05  1.7146557E-10
  1.0500000E+05  1.5537030E-10
  1.0750000E+05  1.4108028E-10
  1.1000000E+05  1.2836084E-10
  1.1250000E+05  1.1701187E-10
  1.1500000E+05  1.0686220E-10
  1.1750000E+05  9.7764856E-11
  1.2000000E+05  8.9593320E-11
  1.2250000E+05  8.2238311E-11
  1.2500000E+05  7.5605185E-11
  1.2750000E+05  6.9611748E-11
  1.3000000E+05  6.4186425E-11
  1.3250000E+05  5.9266729E-11
  1.3500000E+05  5.4797972E-11
  1.4000000E+05  4.7027181E-11
  1.4500000E+05  4.0555231E-11
  1.5000000E+05  3.5133645E-11
  1.5500000E+05  3.0567195E-11
  1.6000000E+05  2.6701329E-11
  1.6500000E+05  2.3412825E-11
  1.7000000E+05  2.0602782E-11
  1.7500000E+05  1.8191316E-11
  1.8000000E+05  1.6113517E-11
  1.8500000E+05  1.4316350E-11
  1.9000000E+05  1.2756260E-11
  1.9500000E+05  1.1397296E-11
  2.0000000E+05  1.0209646E-11
  2.0500000E+05  9.1684720E-12
  2.1000000E+05  8.2529917E-12
  2.1500000E+05  7.4457444E-12
  2.2000000E+05  6.7320018E-12
  2.2500000E+05  6.0992919E-12
  2.3000000E+05  5.5370177E-12
  2.3500000E+05  5.0361453E-12
  2.4000000E+05  4.5889485E-12
  2.4500000E+05  4.1887981E-12
  2.5000000E+05  3.8299883E-12
  2.5500000E+05  3.5075935E-12
  2.6000000E+05  3.2173512E-12
  2.6500000E+05  2.9555629E-12
  2.7000000E+05  2.7190108E-12
  2.7500000E+05  2.5048884E-12
  2.8000000E+05  2.3107422E-12
  2.8500000E+05  2.1344222E-12
  2.9000000E+05  1.9740400E-12
  3.0000000E+05  1.6946365E-12
  3.1000000E+05  1.4614357E-12
  3.2000000E+05  1.2657344E-12
  3.3000000E+05  1.1006568E-12
  3.4000000E+05  9.6073714E-13
  3.5000000E+05  8.4160206E-13
  3.6000000E+05  7.3973523E-13
  3.7000000E+05  6.5228763E-13
  3.8000000E+05  5.7693497E-13
  3.9000000E+05  5.1177086E-13
  4.0000000E+05  4.5521663E-13
  4.1000000E+05  4.0596292E-13
  4.2000000E+05  3.6292557E-13
  4.3000000E+05  3.2520264E-13
  4.4000000E+05  2.9204309E-13
  4.5000000E+05  2.6282994E-13
  4.6000000E+05  2.3704183E-13
  4.7000000E+05  2.1423172E-13
  4.8000000E+05  1.9401565E-13
  
  
#  41  13  N4  EION =  7.170000000E+00 eV   309
#  S(0) = 4.771406E+00
  9.3128155E-03  0.0000000E+00
  9.3128155E-01  0.0000000E+00
  9.3128155E-01  5.1554910E-02
  7.1700000E+00  5.1554910E-02
  7.1727211E+00  5.1554910E-02
  7.3381769E+00  5.3879803E-02
  7.5036327E+00  5.6236139E-02
  7.6690885E+00  5.8616488E-02
  7.8345442E+00  6.1014714E-02
  8.0000000E+00  6.3425747E-02
  8.5000000E+00  7.0750674E-02
  9.0000000E+00  7.8077317E-02
  9.5000000E+00  8.5359265E-02
  1.0000000E+01  9.2568418E-02
  1.0500000E+01  9.9684808E-02
  1.1000000E+01  1.0669047E-01
  1.1500000E+01  1.1356565E-01
  1.2000000E+01  1.2028652E-01
  1.2500000E+01  1.2682401E-01
  1.3000000E+01  1.3314334E-01
  1.3500000E+01  1.3920380E-01
  1.4000000E+01  1.4495954E-01
  1.4500000E+01  1.5036190E-01
  1.5000000E+01  1.5535768E-01
  1.6000000E+01  1.6392198E-01
  1.7000000E+01  1.7026092E-01
  1.8000000E+01  1.7407711E-01
  1.9000000E+01  1.7522657E-01
  2.0000000E+01  1.7374962E-01
  2.1000000E+01  1.6987161E-01
  2.2000000E+01  1.6395713E-01
  2.3000000E+01  1.5645652E-01
  2.4000000E+01  1.4784121E-01
  2.5000000E+01  1.3855033E-01
  2.6000000E+01  1.2896226E-01
  2.7000000E+01  1.1937734E-01
  2.8000000E+01  1.1001654E-01
  2.9000000E+01  1.0103416E-01
  3.0000000E+01  9.2526320E-02
  3.1000000E+01  8.4544293E-02
  3.2000000E+01  7.7110902E-02
  3.4000000E+01  6.3868472E-02
  3.6000000E+01  5.2652429E-02
  3.8000000E+01  4.3228053E-02
  4.0000000E+01  3.5353295E-02
  4.2000000E+01  2.8802116E-02
  4.4000000E+01  2.3376501E-02
  4.6000000E+01  1.8903338E-02
  4.8000000E+01  1.5232871E-02
  5.0000000E+01  1.2235615E-02
  5.2500000E+01  9.2660854E-03
  5.3750000E+01  8.0510900E-03
  5.5000000E+01  6.9887424E-03
  5.6250000E+01  6.0611912E-03
  5.7500000E+01  5.2528517E-03
  5.8750000E+01  4.5498592E-03
  6.0000000E+01  3.9395318E-03
  6.1250000E+01  3.4103904E-03
  6.2500000E+01  2.9522562E-03
  6.3750000E+01  2.5566501E-03
  6.5000000E+01  2.2159188E-03
  6.6250000E+01  1.9229793E-03
  6.7500000E+01  1.6714157E-03
  6.8750000E+01  1.4555831E-03
  7.0000000E+01  1.2717474E-03
  7.2500000E+01  9.8818095E-04
  7.3750000E+01  8.8188538E-04
  7.5000000E+01  7.9508431E-04
  7.6250000E+01  7.2505377E-04
  7.7500000E+01  6.6920151E-04
  7.8750000E+01  6.2525632E-04
  8.0000000E+01  5.9147290E-04
  8.1250000E+01  5.6654115E-04
  8.2500000E+01  5.4951216E-04
  8.5000000E+01  5.3673217E-04
  8.6250000E+01  5.3950944E-04
  8.7500000E+01  5.4714024E-04
  8.8750000E+01  5.5886804E-04
  9.0000000E+01  5.7404412E-04
  9.1250000E+01  5.9207594E-04
  9.2500000E+01  6.1239011E-04
  9.3750000E+01  6.3441206E-04
  9.5000000E+01  6.5774231E-04
  1.0000000E+02  7.6062687E-04
  1.0250000E+02  8.1511243E-04
  1.0500000E+02  8.6931269E-04
  1.0750000E+02  9.2207897E-04
  1.1000000E+02  9.7299053E-04
  1.1500000E+02  1.0678524E-03
  1.2000000E+02  1.1516535E-03
  1.2500000E+02  1.2237210E-03
  1.3000000E+02  1.2842503E-03
  1.3500000E+02  1.3337822E-03
  1.4000000E+02  1.3730269E-03
  1.4500000E+02  1.4028491E-03
  1.5000000E+02  1.4241482E-03
  1.6000000E+02  1.4445722E-03
  1.7000000E+02  1.4410353E-03
  1.8000000E+02  1.4199195E-03
  1.9000000E+02  1.3865847E-03
  2.0000000E+02  1.3451950E-03
  2.1000000E+02  1.2988324E-03
  2.2000000E+02  1.2494369E-03
  2.3000000E+02  1.1984174E-03
  2.4000000E+02  1.1468234E-03
  2.5000000E+02  1.0954340E-03
  2.6000000E+02  1.0448667E-03
  2.7000000E+02  9.9567823E-04
  2.8000000E+02  9.4827132E-04
  2.9000000E+02  9.0287995E-04
  3.0000000E+02  8.5956763E-04
  3.1000000E+02  8.1833808E-04
  3.2000000E+02  7.7916143E-04
  3.4000000E+02  7.0662775E-04
  3.6000000E+02  6.4123233E-04
  3.8000000E+02  5.8247518E-04
  4.0000000E+02  5.2994574E-04
  4.2000000E+02  4.8305254E-04
  4.4000000E+02  4.4113261E-04
  4.6000000E+02  4.0359680E-04
  4.8000000E+02  3.6993206E-04
  5.0000000E+02  3.3968835E-04
  5.2500000E+02  3.0611768E-04
  5.5000000E+02  2.7666561E-04
  5.7500000E+02  2.5076505E-04
  6.0000000E+02  2.2788186E-04
  6.5000000E+02  1.8948244E-04
  6.7500000E+02  1.7334902E-04
  7.0000000E+02  1.5893415E-04
  7.2500000E+02  1.4602419E-04
  7.5000000E+02  1.3442633E-04
  7.7500000E+02  1.2397669E-04
  8.0000000E+02  1.1453742E-04
  8.2500000E+02  1.0599479E-04
  8.5000000E+02  9.8250225E-05
  9.0000000E+02  8.4817432E-05
  9.5000000E+02  7.3644466E-05
  1.0000000E+03  6.4270023E-05
  1.0500000E+03  5.6351057E-05
  1.1000000E+03  4.9625127E-05
  1.1500000E+03  4.3882992E-05
  1.2000000E+03  3.8956475E-05
  1.2500000E+03  3.4709849E-05
  1.3000000E+03  3.1031776E-05
  1.3500000E+03  2.7831011E-05
  1.4000000E+03  2.5033456E-05
  1.4500000E+03  2.2579161E-05
  1.5000000E+03  2.0418924E-05
  1.5500000E+03  1.8511553E-05
  1.6000000E+03  1.6822405E-05
  1.6500000E+03  1.5322224E-05
  1.7000000E+03  1.3986216E-05
  1.7500000E+03  1.2793286E-05
  1.8000000E+03  1.1725283E-05
  1.8500000E+03  1.0766591E-05
  1.9000000E+03  9.9038626E-06
  2.0000000E+03  8.4221716E-06
  2.1000000E+03  7.2070703E-06
  2.2000000E+03  6.2035444E-06
  2.3000000E+03  5.3689377E-06
  2.4000000E+03  4.6698884E-06
  2.5000000E+03  4.0805655E-06
  2.6000000E+03  3.5809712E-06
  2.7000000E+03  3.1553336E-06
  2.8000000E+03  2.7909826E-06
  2.9000000E+03  2.4775920E-06
  3.0000000E+03  2.2067726E-06
  3.1000000E+03  1.9717219E-06
  3.2000000E+03  1.7669151E-06
  3.3000000E+03  1.5878343E-06
  3.4000000E+03  1.4307268E-06
  3.5000000E+03  1.2924566E-06
  3.6000000E+03  1.1703750E-06
  3.7000000E+03  1.0622484E-06
  3.8000000E+03  9.6619748E-07
  3.9000000E+03  8.8063472E-07
  4.0000000E+03  8.0421880E-07
  4.1000000E+03  7.3581017E-07
  4.2000000E+03  6.7443092E-07
  4.3000000E+03  6.1923892E-07
  4.4000000E+03  5.6950649E-07
  4.6000000E+03  4.8397443E-07
  4.8000000E+03  4.1370484E-07
  5.0000000E+03  3.5555795E-07
  5.1250000E+03  3.2427709E-07
  5.2500000E+03  2.9630398E-07
  5.3750000E+03  2.7123101E-07
  5.5000000E+03  2.4870780E-07
  5.7500000E+03  2.1014422E-07
  5.8750000E+03  1.9361644E-07
  6.0000000E+03  1.7865200E-07
  6.2500000E+03  1.5274636E-07
  6.5000000E+03  1.3129111E-07
  6.7500000E+03  1.1340882E-07
  7.0000000E+03  9.8416084E-08
  7.2500000E+03  8.5775945E-08
  7.5000000E+03  7.5063435E-08
  7.7500000E+03  6.5939989E-08
  8.0000000E+03  5.8133968E-08
  8.2500000E+03  5.1425997E-08
  8.5000000E+03  4.5637896E-08
  8.7500000E+03  4.0624109E-08
  9.0000000E+03  3.6265044E-08
  9.2500000E+03  3.2461945E-08
  9.5000000E+03  2.9132896E-08
  9.7500000E+03  2.6209622E-08
  1.0000000E+04  2.3634971E-08
  1.0250000E+04  2.1360897E-08
  1.0500000E+04  1.9346843E-08
  1.0750000E+04  1.7558445E-08
  1.1000000E+04  1.5966478E-08
  1.1250000E+04  1.4546011E-08
  1.1500000E+04  1.3275694E-08
  1.1750000E+04  1.2137186E-08
  1.2000000E+04  1.1114683E-08
  1.2250000E+04  1.0194523E-08
  1.2500000E+04  9.3648686E-09
  1.3000000E+04  7.9372661E-09
  1.3500000E+04  6.7643646E-09
  1.4000000E+04  5.7944254E-09
  1.4500000E+04  4.9874480E-09
  1.5000000E+04  4.3122352E-09
  1.5500000E+04  3.7442573E-09
  1.6000000E+04  3.2640849E-09
  1.6500000E+04  2.8562224E-09
  1.7000000E+04  2.5082328E-09
  1.7500000E+04  2.2100729E-09
  1.8000000E+04  1.9535854E-09
  1.8500000E+04  1.7321087E-09
  1.9000000E+04  1.5401744E-09
  1.9500000E+04  1.3732722E-09
  2.0000000E+04  1.2276660E-09
  2.0500000E+04  1.1002470E-09
  2.1000000E+04  9.8841504E-10
  2.1500000E+04  8.8998678E-10
  2.2000000E+04  8.0312166E-10
  2.2500000E+04  7.2626069E-10
  2.3000000E+04  6.5808035E-10
  2.3500000E+04  5.9745423E-10
  2.4000000E+04  5.4342052E-10
  2.4500000E+04  4.9515534E-10
  2.5000000E+04  4.5195105E-10
  2.5500000E+04  4.1319799E-10
  2.6000000E+04  3.7836922E-10
  2.6500000E+04  3.4700803E-10
  2.7000000E+04  3.1871758E-10
  2.8000000E+04  2.7000983E-10
  2.9000000E+04  2.2996888E-10
  3.0000000E+04  1.9684405E-10
  3.1000000E+04  1.6927849E-10
  3.2000000E+04  1.4621183E-10
  3.3000000E+04  1.2680914E-10
  3.4000000E+04  1.1040836E-10
  3.5000000E+04  9.6481010E-11
  3.6000000E+04  8.4602513E-11
  3.7000000E+04  7.4429732E-11
  3.8000000E+04  6.5683745E-11
  3.9000000E+04  5.8136622E-11
  4.0000000E+04  5.1601190E-11
  4.1000000E+04  4.5922981E-11
  4.2000000E+04  4.0973905E-11
  4.3000000E+04  3.6647277E-11
  4.4000000E+04  3.2853886E-11
  4.5000000E+04  2.9518869E-11
  4.6000000E+04  2.6579131E-11
  4.7000000E+04  2.3981290E-11
  4.8000000E+04  2.1680031E-11
  5.0000000E+04  1.7818499E-11
  5.1250000E+04  1.5819463E-11
  5.2500000E+04  1.4081547E-11
  5.3750000E+04  1.2566004E-11
  5.5000000E+04  1.1240500E-11
  5.7500000E+04  9.0555942E-12
  5.8750000E+04  8.1542014E-12
  6.0000000E+04  7.3574960E-12
  6.1250000E+04  6.6516453E-12
  6.2500000E+04  6.0248558E-12
  6.3750000E+04  5.4670419E-12
  6.5000000E+04  4.9695563E-12
  6.6250000E+04  4.5249640E-12
  6.7500000E+04  4.1268554E-12
  6.8750000E+04  3.7696896E-12
  7.0000000E+04  3.4486644E-12
  7.2500000E+04  2.8988831E-12
  7.5000000E+04  2.4501542E-12
  7.7500000E+04  2.0815633E-12
  8.0000000E+04  1.7769840E-12
  8.2500000E+04  1.5238812E-12
  8.5000000E+04  1.3124393E-12
  8.7500000E+04  1.1349173E-12
  9.0000000E+04  9.8516903E-13
  9.2500000E+04  8.5828412E-13
  9.5000000E+04  7.5031603E-13
  9.7500000E+04  6.5807504E-13
  1.0000000E+05  5.7897047E-13
  1.0250000E+05  5.1088735E-13
  1.0500000E+05  4.5208891E-13
  1.0750000E+05  4.0114242E-13
  1.1000000E+05  3.5686072E-13
  1.1250000E+05  3.1825481E-13
  1.1500000E+05  2.8449844E-13
  1.1750000E+05  2.5489964E-13
  1.2000000E+05  2.2887664E-13
  1.2250000E+05  2.0593866E-13
  1.2500000E+05  1.8567209E-13
  1.2750000E+05  1.6772726E-13
  1.3000000E+05  1.5180503E-13
  1.3250000E+05  1.3764869E-13
  1.3500000E+05  1.2503745E-13
  
  
#  41  17  O1  EION =  7.073000000E+00 eV   296
#  S(0) = 2.360390E+00
  3.5365000E-02  0.0000000E+00
  3.5365000E+00  0.0000000E+00
  3.5365000E+00  6.3077751E-01
  7.0730000E+00  6.3077751E-01
  7.0730000E+00  2.0024927E-02
  7.0757211E+00  2.0024927E-02
  7.0931490E+00  1.9724442E-02
  7.1105769E+00  1.9428710E-02
  7.1280048E+00  1.9137647E-02
  7.1454327E+00  1.8851174E-02
  7.1802885E+00  1.8291677E-02
  7.2151442E+00  1.7749604E-02
  7.2500000E+00  1.7224358E-02
  7.5000000E+00  1.3901981E-02
  7.6250000E+00  1.2497460E-02
  7.7500000E+00  1.1238545E-02
  7.8750000E+00  1.0109055E-02
  8.0000000E+00  9.0947676E-03
  8.1250000E+00  8.1831784E-03
  8.2500000E+00  7.3632656E-03
  8.3750000E+00  6.6252960E-03
  8.5000000E+00  5.9606601E-03
  8.6250000E+00  5.3617300E-03
  8.7500000E+00  4.8217508E-03
  8.8750000E+00  4.3347135E-03
  9.0000000E+00  3.8952555E-03
  9.1250000E+00  3.4986399E-03
  9.2500000E+00  3.1405876E-03
  9.3750000E+00  2.8173319E-03
  9.5000000E+00  2.5254462E-03
  9.6250000E+00  2.2619255E-03
  9.7500000E+00  2.0240065E-03
  9.8750000E+00  1.8092763E-03
  1.0000000E+01  1.6155170E-03
  1.0125000E+01  1.4407458E-03
  1.0250000E+01  1.2832114E-03
  1.0375000E+01  1.1412798E-03
  1.0500000E+01  1.0135111E-03
  1.0625000E+01  8.9861851E-04
  1.0750000E+01  7.9539879E-04
  1.0875000E+01  7.0278025E-04
  1.1000000E+01  6.1980634E-04
  1.1125000E+01  5.4560919E-04
  1.1250000E+01  4.7939383E-04
  1.1500000E+01  3.6804789E-04
  1.1625000E+01  3.2169550E-04
  1.1750000E+01  2.8082805E-04
  1.1812500E+01  2.6228247E-04
  1.1875000E+01  2.4490775E-04
  1.1937500E+01  2.2864051E-04
  1.2000000E+01  2.1343745E-04
  1.2250000E+01  1.6262387E-04
  1.2375000E+01  1.4259205E-04
  1.2437500E+01  1.3374340E-04
  1.2500000E+01  1.2560479E-04
  1.2562500E+01  1.1813403E-04
  1.2625000E+01  1.1131913E-04
  1.2750000E+01  9.9600944E-05
  1.2875000E+01  9.0281662E-05
  1.3000000E+01  8.3154498E-05
  1.3062500E+01  8.0351518E-05
  1.3125000E+01  7.8027958E-05
  1.3250000E+01  7.4741885E-05
  1.3312500E+01  7.3708366E-05
  1.3375000E+01  7.3030422E-05
  1.3500000E+01  7.2630031E-05
  1.3625000E+01  7.3371217E-05
  1.3750000E+01  7.5151245E-05
  1.3875000E+01  7.7915369E-05
  1.4000000E+01  8.1638832E-05
  1.4125000E+01  8.6270272E-05
  1.4250000E+01  9.1741114E-05
  1.4500000E+01  1.0490919E-04
  1.4625000E+01  1.1242713E-04
  1.4687500E+01  1.1637029E-04
  1.4750000E+01  1.2041329E-04
  1.4875000E+01  1.2874955E-04
  1.5000000E+01  1.3739893E-04
  1.5500000E+01  1.7464803E-04
  1.5750000E+01  1.9443540E-04
  1.6000000E+01  2.1465933E-04
  1.6250000E+01  2.3515218E-04
  1.6500000E+01  2.5575863E-04
  1.7000000E+01  2.9673123E-04
  1.7500000E+01  3.3669913E-04
  1.8000000E+01  3.7517046E-04
  1.8500000E+01  4.1183805E-04
  1.9000000E+01  4.4649361E-04
  1.9500000E+01  4.7904438E-04
  2.0000000E+01  5.0946182E-04
  2.1000000E+01  5.6400412E-04
  2.2000000E+01  6.1063692E-04
  2.3000000E+01  6.5008068E-04
  2.4000000E+01  6.8312166E-04
  2.5000000E+01  7.1053213E-04
  2.6000000E+01  7.3301341E-04
  2.7000000E+01  7.5120275E-04
  2.8000000E+01  7.6565475E-04
  2.9000000E+01  7.7685408E-04
  3.0000000E+01  7.8522550E-04
  3.1000000E+01  7.9112732E-04
  3.2000000E+01  7.9487874E-04
  3.4000000E+01  7.9697641E-04
  3.6000000E+01  7.9329366E-04
  3.8000000E+01  7.8517678E-04
  4.0000000E+01  7.7367070E-04
  4.2000000E+01  7.5958883E-04
  4.4000000E+01  7.4358180E-04
  4.6000000E+01  7.2617036E-04
  4.8000000E+01  7.0777813E-04
  5.0000000E+01  6.8875219E-04
  5.2500000E+01  6.6449995E-04
  5.5000000E+01  6.4013464E-04
  5.7500000E+01  6.1598893E-04
  6.0000000E+01  5.9231983E-04
  6.5000000E+01  5.4709517E-04
  6.7500000E+01  5.2575781E-04
  7.0000000E+01  5.0534911E-04
  7.2500000E+01  4.8589183E-04
  7.5000000E+01  4.6738788E-04
  8.0000000E+01  4.3316915E-04
  8.5000000E+01  4.0245237E-04
  9.0000000E+01  3.7491125E-04
  9.5000000E+01  3.5019154E-04
  1.0000000E+02  3.2795615E-04
  1.0500000E+02  3.0789626E-04
  1.1000000E+02  2.8974521E-04
  1.1500000E+02  2.7327376E-04
  1.2000000E+02  2.5828580E-04
  1.2500000E+02  2.4461764E-04
  1.3000000E+02  2.3212733E-04
  1.3500000E+02  2.2069047E-04
  1.4000000E+02  2.1019843E-04
  1.4500000E+02  2.0055512E-04
  1.5000000E+02  1.9167221E-04
  1.6000000E+02  1.7586899E-04
  1.7000000E+02  1.6223784E-04
  1.8000000E+02  1.5031881E-04
  1.9000000E+02  1.3976129E-04
  2.0000000E+02  1.3029567E-04
  2.1000000E+02  1.2172787E-04
  2.2000000E+02  1.1392870E-04
  2.3000000E+02  1.0679976E-04
  2.4000000E+02  1.0027375E-04
  2.5000000E+02  9.4297938E-05
  2.6000000E+02  8.8822766E-05
  2.7000000E+02  8.3802568E-05
  2.8000000E+02  7.9195275E-05
  2.9000000E+02  7.4961694E-05
  3.0000000E+02  7.1064478E-05
  3.1000000E+02  6.7470192E-05
  3.2000000E+02  6.4149460E-05
  3.4000000E+02  5.8233317E-05
  3.6000000E+02  5.3149726E-05
  3.8000000E+02  4.8756443E-05
  4.0000000E+02  4.4933900E-05
  4.2000000E+02  4.1577319E-05
  4.4000000E+02  3.8596001E-05
  4.6000000E+02  3.5923886E-05
  4.8000000E+02  3.3516353E-05
  5.0000000E+02  3.1338188E-05
  5.2500000E+02  2.8897270E-05
  5.5000000E+02  2.6731473E-05
  5.7500000E+02  2.4805001E-05
  6.0000000E+02  2.3085973E-05
  6.5000000E+02  2.0165140E-05
  6.7500000E+02  1.8920553E-05
  7.0000000E+02  1.7796454E-05
  7.2500000E+02  1.6776714E-05
  7.5000000E+02  1.5845835E-05
  7.7500000E+02  1.4991187E-05
  8.0000000E+02  1.4202967E-05
  8.2500000E+02  1.3474489E-05
  8.5000000E+02  1.2800172E-05
  9.0000000E+02  1.1594729E-05
  9.5000000E+02  1.0553843E-05
  1.0000000E+03  9.6512413E-06
  1.0500000E+03  8.8642285E-06
  1.1000000E+03  8.1736820E-06
  1.1500000E+03  7.5635936E-06
  1.2000000E+03  7.0199091E-06
  1.2500000E+03  6.5316599E-06
  1.3000000E+03  6.0914080E-06
  1.3500000E+03  5.6938415E-06
  1.4000000E+03  5.3342458E-06
  1.4500000E+03  5.0082108E-06
  1.5000000E+03  4.7117437E-06
  1.6000000E+03  4.1941044E-06
  1.6500000E+03  3.9668744E-06
  1.7000000E+03  3.7572469E-06
  1.7500000E+03  3.5631636E-06
  1.8000000E+03  3.3831422E-06
  1.9000000E+03  3.0610052E-06
  2.0000000E+03  2.7829254E-06
  2.1000000E+03  2.5411203E-06
  2.2000000E+03  2.3288950E-06
  2.3000000E+03  2.1413727E-06
  2.4000000E+03  1.9750392E-06
  2.5000000E+03  1.8269763E-06
  2.6000000E+03  1.6946416E-06
  2.7000000E+03  1.5758683E-06
  2.8000000E+03  1.4688542E-06
  2.9000000E+03  1.3720967E-06
  3.0000000E+03  1.2843308E-06
  3.1000000E+03  1.2044807E-06
  3.2000000E+03  1.1316267E-06
  3.4000000E+03  1.0038552E-06
  3.6000000E+03  8.9590508E-07
  3.8000000E+03  8.0395648E-07
  4.0000000E+03  7.2506241E-07
  4.2000000E+03  6.5684548E-07
  4.4000000E+03  5.9742248E-07
  4.6000000E+03  5.4535320E-07
  4.8000000E+03  4.9952149E-07
  5.0000000E+03  4.5900733E-07
  5.2500000E+03  4.1465853E-07
  5.5000000E+03  3.7614879E-07
  5.7500000E+03  3.4249784E-07
  6.0000000E+03  3.1293217E-07
  6.5000000E+03  2.6367363E-07
  6.7500000E+03  2.4305490E-07
  7.0000000E+03  2.2462333E-07
  7.2500000E+03  2.0808765E-07
  7.5000000E+03  1.9320254E-07
  7.7500000E+03  1.7976070E-07
  8.0000000E+03  1.6758595E-07
  8.2500000E+03  1.5652783E-07
  8.5000000E+03  1.4645732E-07
  9.0000000E+03  1.2884966E-07
  9.5000000E+03  1.1404075E-07
  1.0000000E+04  1.0148250E-07
  1.0500000E+04  9.0752901E-08
  1.1000000E+04  8.1523077E-08
  1.1500000E+04  7.3533892E-08
  1.2000000E+04  6.6579036E-08
  1.2500000E+04  6.0492778E-08
  1.3000000E+04  5.5140862E-08
  1.3500000E+04  5.0413623E-08
  1.4000000E+04  4.6220802E-08
  1.4500000E+04  4.2487595E-08
  1.5000000E+04  3.9151615E-08
  1.5500000E+04  3.6160519E-08
  1.6000000E+04  3.3470132E-08
  1.6500000E+04  3.1042969E-08
  1.7000000E+04  2.8847102E-08
  1.7500000E+04  2.6855211E-08
  1.8000000E+04  2.5043860E-08
  1.8500000E+04  2.3392835E-08
  1.9000000E+04  2.1884607E-08
  2.0000000E+04  1.9237439E-08
  2.1000000E+04  1.7001793E-08
  2.2000000E+04  1.5100072E-08
  2.3000000E+04  1.3471738E-08
  2.4000000E+04  1.2069063E-08
  2.5000000E+04  1.0854051E-08
  2.6000000E+04  9.7961908E-09
  2.7000000E+04  8.8707768E-09
  2.8000000E+04  8.0576480E-09
  2.9000000E+04  7.3402441E-09
  3.0000000E+04  6.7048669E-09
  3.1000000E+04  6.1401129E-09
  3.2000000E+04  5.6364274E-09
  3.3000000E+04  5.1857644E-09
  3.4000000E+04  4.7813220E-09
  3.5000000E+04  4.4173243E-09
  3.6000000E+04  4.0888469E-09
  3.7000000E+04  3.7916715E-09
  3.8000000E+04  3.5221678E-09
  3.9000000E+04  3.2771996E-09
  4.0000000E+04  3.0540462E-09
  4.2000000E+04  2.6640151E-09
  4.4000000E+04  2.3365026E-09
  4.6000000E+04  2.0595283E-09
  4.8000000E+04  1.8237698E-09
  5.0000000E+04  1.6218909E-09
  5.1250000E+04  1.5102786E-09
  5.2500000E+04  1.4084171E-09
  5.3750000E+04  1.3152735E-09
  5.5000000E+04  1.2299432E-09
  5.7500000E+04  1.0796436E-09
  5.8750000E+04  1.0133586E-09
  6.0000000E+04  9.5223114E-10
  6.2500000E+04  8.4356060E-10
  6.5000000E+04  7.5034635E-10
  6.7500000E+04  6.6996467E-10
  7.0000000E+04  6.0030739E-10
  7.2500000E+04  5.3967361E-10
  7.5000000E+04  4.8667694E-10
  7.7500000E+04  4.4017558E-10
  8.0000000E+04  3.9921600E-10
  8.2500000E+04  3.6299620E-10
  8.5000000E+04  3.3085011E-10
  8.7500000E+04  3.0222356E-10
  9.0000000E+04  2.7667185E-10
  9.2500000E+04  2.5382769E-10
  9.5000000E+04  2.3337014E-10


==> anc/colstop/sbethe/sdbase/oos42.tab <==
# Atomic number = 42   (Mo)
#
#      W/eV         OOS*eV
  
  
#  42   1  K1  EION =  2.000600000E+04 eV   246
#  S(0) = 1.105866E+00
  1.9999598E+02  0.0000000E+00
  1.9999598E+04  0.0000000E+00
  1.9999598E+04  1.1331779E-04
  2.0006000E+04  1.1331779E-04
  2.0006200E+04  1.1331779E-04
  2.0006588E+04  1.1220709E-04
  2.0006976E+04  1.1117200E-04
  2.0007364E+04  1.1020605E-04
  2.0007753E+04  1.0930353E-04
  2.0008529E+04  1.0766902E-04
  2.0009305E+04  1.0623421E-04
  2.0010858E+04  1.0385968E-04
  2.0012411E+04  1.0201692E-04
  2.0015517E+04  9.9506057E-05
  2.0018622E+04  9.8102821E-05
  2.0021728E+04  9.7440114E-05
  2.0024833E+04  9.7268914E-05
  2.0027939E+04  9.7410126E-05
  2.0031045E+04  9.7731673E-05
  2.0037256E+04  9.8552975E-05
  2.0043467E+04  9.9251967E-05
  2.0049678E+04  9.9646635E-05
  2.0055890E+04  9.9739715E-05
  2.0062101E+04  9.9623201E-05
  2.0068312E+04  9.9408523E-05
  2.0074523E+04  9.9186844E-05
  2.0080735E+04  9.9014180E-05
  2.0093157E+04  9.8876209E-05
  2.0105580E+04  9.8921811E-05
  2.0118002E+04  9.8967698E-05
  2.0130425E+04  9.8904165E-05
  2.0142847E+04  9.8733492E-05
  2.0155270E+04  9.8521709E-05
  2.0180115E+04  9.8194077E-05
  2.0192537E+04  9.8098912E-05
  2.0204960E+04  9.8017562E-05
  2.0229805E+04  9.7795537E-05
  2.0242227E+04  9.7639389E-05
  2.0254650E+04  9.7467665E-05
  2.0279495E+04  9.7132835E-05
  2.0304340E+04  9.6852951E-05
  2.0354030E+04  9.6305687E-05
  2.0378875E+04  9.5980885E-05
  2.0403720E+04  9.5649953E-05
  2.0453410E+04  9.5049939E-05
  2.0503100E+04  9.4451425E-05
  2.0552790E+04  9.3812437E-05
  2.0602480E+04  9.3207525E-05
  2.0801240E+04  9.0830682E-05
  2.1000000E+04  8.8556469E-05
  2.1500000E+04  8.3233361E-05
  2.2000000E+04  7.8352499E-05
  2.2500000E+04  7.3828602E-05
  2.3000000E+04  6.9636706E-05
  2.4000000E+04  6.2137626E-05
  2.5000000E+04  5.5658557E-05
  2.6000000E+04  5.0034641E-05
  2.7000000E+04  4.5132066E-05
  2.8000000E+04  4.0839410E-05
  2.9000000E+04  3.7065390E-05
  3.0000000E+04  3.3734274E-05
  3.1000000E+04  3.0783255E-05
  3.2000000E+04  2.8159925E-05
  3.4000000E+04  2.3727343E-05
  3.6000000E+04  2.0160353E-05
  3.8000000E+04  1.7259206E-05
  4.0000000E+04  1.4876884E-05
  4.2000000E+04  1.2903533E-05
  4.4000000E+04  1.1255944E-05
  4.6000000E+04  9.8703222E-06
  4.8000000E+04  8.6972071E-06
  5.0000000E+04  7.6978652E-06
  5.2500000E+04  6.6470325E-06
  5.5000000E+04  5.7737862E-06
  5.7500000E+04  5.0426351E-06
  6.0000000E+04  4.4262133E-06
  6.5000000E+04  3.4568037E-06
  6.7500000E+04  3.0737248E-06
  7.0000000E+04  2.7433027E-06
  7.2500000E+04  2.4569435E-06
  7.5000000E+04  2.2076689E-06
  7.7500000E+04  1.9897724E-06
  8.0000000E+04  1.7985597E-06
  8.2500000E+04  1.6301460E-06
  8.5000000E+04  1.4812987E-06
  9.0000000E+04  1.2319195E-06
  9.2500000E+04  1.1271961E-06
  9.5000000E+04  1.0335165E-06
  1.0000000E+05  8.7394530E-07
  1.0500000E+05  7.4433807E-07
  1.1000000E+05  6.3812345E-07
  1.1500000E+05  5.5036595E-07
  1.2000000E+05  4.7731360E-07
  1.2500000E+05  4.1608175E-07
  1.3000000E+05  3.6443004E-07
  1.3500000E+05  3.2060170E-07
  1.4000000E+05  2.8320726E-07
  1.4500000E+05  2.5113874E-07
  1.5000000E+05  2.2350582E-07
  1.5500000E+05  1.9958821E-07
  1.6000000E+05  1.7879920E-07
  1.6500000E+05  1.6065793E-07
  1.7000000E+05  1.4476808E-07
  1.7500000E+05  1.3080116E-07
  1.8000000E+05  1.1848352E-07
  1.8500000E+05  1.0758604E-07
  1.9000000E+05  9.7916086E-08
  2.0000000E+05  8.1632521E-08
  2.1000000E+05  6.8602962E-08
  2.2000000E+05  5.8075964E-08
  2.3000000E+05  4.9495370E-08
  2.4000000E+05  4.2444336E-08
  2.5000000E+05  3.6606695E-08
  2.6000000E+05  3.1740086E-08
  2.7000000E+05  2.7656859E-08
  2.8000000E+05  2.4210370E-08
  2.9000000E+05  2.1285057E-08
  3.0000000E+05  1.8789115E-08
  3.1000000E+05  1.6649068E-08
  3.2000000E+05  1.4805707E-08
  3.3000000E+05  1.3211005E-08
  3.4000000E+05  1.1825764E-08
  3.5000000E+05  1.0617812E-08
  3.6000000E+05  9.5605941E-09
  3.7000000E+05  8.6320842E-09
  3.8000000E+05  7.8139200E-09
  3.9000000E+05  7.0907230E-09
  4.0000000E+05  6.4495575E-09
  4.2000000E+05  5.3712789E-09
  4.4000000E+05  4.5099643E-09
  4.6000000E+05  3.8152110E-09
  4.8000000E+05  3.2497676E-09
  5.0000000E+05  2.7857487E-09
  5.2500000E+05  2.3166819E-09
  5.5000000E+05  1.9427585E-09
  5.7500000E+05  1.6416715E-09
  5.8750000E+05  1.5131294E-09
  6.0000000E+05  1.3969931E-09
  6.2500000E+05  1.1964630E-09
  6.5000000E+05  1.0308247E-09
  6.7500000E+05  8.9301448E-10
  7.0000000E+05  7.7758336E-10
  7.2500000E+05  6.8029100E-10
  7.5000000E+05  5.9780848E-10
  7.7500000E+05  5.2749933E-10
  8.0000000E+05  4.6726044E-10
  8.2500000E+05  4.1540242E-10
  8.5000000E+05  3.7055837E-10
  8.7500000E+05  3.3161517E-10
  9.0000000E+05  2.9766138E-10
  9.2500000E+05  2.6794632E-10
  9.5000000E+05  2.4184821E-10
  9.7500000E+05  2.1884942E-10
  1.0000000E+06  1.9851711E-10
  1.0250000E+06  1.8048765E-10
  1.0500000E+06  1.6445416E-10
  1.1000000E+06  1.3737366E-10
  1.1500000E+06  1.1562325E-10
  1.2000000E+06  9.7990676E-11
  1.2500000E+06  8.3574297E-11
  1.3000000E+06  7.1695175E-11
  1.3500000E+06  6.1836184E-11
  1.4000000E+06  5.3599290E-11
  1.4500000E+06  4.6675139E-11
  1.5000000E+06  4.0821171E-11
  1.5500000E+06  3.5845608E-11
  1.6000000E+06  3.1595585E-11
  1.6500000E+06  2.7948368E-11
  1.7000000E+06  2.4804752E-11
  1.7500000E+06  2.2084039E-11
  1.8000000E+06  1.9720196E-11
  1.8500000E+06  1.7658889E-11
  1.9000000E+06  1.5855186E-11
  1.9500000E+06  1.4271729E-11
  2.0000000E+06  1.2877305E-11
  2.0500000E+06  1.1645722E-11
  2.1000000E+06  1.0554912E-11
  2.2000000E+06  8.7237426E-12
  2.3000000E+06  7.2654079E-12
  2.4000000E+06  6.0933463E-12
  2.5000000E+06  5.1434353E-12
  2.6000000E+06  4.3675952E-12
  2.7000000E+06  3.7293831E-12
  2.8000000E+06  3.2008917E-12
  2.9000000E+06  2.7605472E-12
  3.0000000E+06  2.3915311E-12
  3.1000000E+06  2.0806222E-12
  3.2000000E+06  1.8173451E-12
  3.3000000E+06  1.5933410E-12
  3.4000000E+06  1.4018951E-12
  3.5000000E+06  1.2375813E-12
  3.6000000E+06  1.0959889E-12
  3.7000000E+06  9.7351383E-13
  3.8000000E+06  8.6719558E-13
  3.9000000E+06  7.7458882E-13
  4.0000000E+06  6.9366404E-13
  4.1000000E+06  6.2272920E-13
  4.2000000E+06  5.6036726E-13
  4.3000000E+06  5.0538723E-13
  4.4000000E+06  4.5678446E-13
  4.6000000E+06  3.7543591E-13
  4.8000000E+06  3.1092796E-13
  5.0000000E+06  2.5931766E-13
  5.1250000E+06  2.3228039E-13
  5.2500000E+06  2.0856724E-13
  5.3750000E+06  1.8770935E-13
  5.5000000E+06  1.6931217E-13
  5.7500000E+06  1.3861787E-13
  5.8750000E+06  1.2579805E-13
  6.0000000E+06  1.1437804E-13
  6.2500000E+06  9.5060034E-14
  6.5000000E+06  7.9534189E-14
  6.7500000E+06  6.6958104E-14
  7.0000000E+06  5.6696967E-14
  7.2500000E+06  4.8267710E-14
  7.5000000E+06  4.1299303E-14
  7.7500000E+06  3.5504309E-14
  8.0000000E+06  3.0658256E-14
  8.2500000E+06  2.6584509E-14
  8.5000000E+06  2.3143080E-14
  8.7500000E+06  2.0222283E-14
  9.0000000E+06  1.7732446E-14
  9.2500000E+06  1.5601134E-14
  9.5000000E+06  1.3769499E-14
  9.7500000E+06  1.2189492E-14
  1.0000000E+07  1.0821680E-14
  1.0250000E+07  9.6335470E-15
  1.0500000E+07  8.5981555E-15
  1.0750000E+07  7.6930908E-15
  1.1000000E+07  6.8996216E-15
  1.1250000E+07  6.2020326E-15
  1.1500000E+07  5.5870859E-15
  1.1750000E+07  5.0435849E-15
  1.2000000E+07  4.5620337E-15
  1.2250000E+07  4.1343534E-15
  1.2500000E+07  3.7536486E-15
  1.3000000E+07  3.1103879E-15
  1.3500000E+07  2.5942995E-15
  1.4000000E+07  2.1770850E-15
  1.4500000E+07  1.8373977E-15
  1.5000000E+07  1.5589221E-15
  1.5500000E+07  1.3291306E-15
  1.6000000E+07  1.1383610E-15
  1.6500000E+07  9.7915305E-16
  1.7000000E+07  8.4572232E-16
  1.7500000E+07  7.3344147E-16
  
  
#  42   2  L1  EION =  2.872000000E+03 eV   266
#  S(0) = 1.238559E+00
  2.8657789E+01  0.0000000E+00
  2.8657789E+03  0.0000000E+00
  2.8657789E+03  4.7473137E-04
  2.8720000E+03  4.7473137E-04
  2.8720285E+03  4.7473137E-04
  2.8723781E+03  4.7031803E-04
  2.8727278E+03  4.6617732E-04
  2.8730774E+03  4.6228775E-04
  2.8734271E+03  4.5862992E-04
  2.8741264E+03  4.5194211E-04
  2.8748257E+03  4.4599547E-04
  2.8762242E+03  4.3595862E-04
  2.8776228E+03  4.2793690E-04
  2.8804200E+03  4.1641209E-04
  2.8832171E+03  4.0923493E-04
  2.8860143E+03  4.0505797E-04
  2.8888114E+03  4.0296391E-04
  2.8916086E+03  4.0228868E-04
  2.8944057E+03  4.0253481E-04
  2.8972029E+03  4.0332418E-04
  2.9000000E+03  4.0437066E-04
  2.9031250E+03  4.0558622E-04
  2.9062500E+03  4.0665640E-04
  2.9125000E+03  4.0792776E-04
  2.9187500E+03  4.0786587E-04
  2.9250000E+03  4.0672225E-04
  2.9312500E+03  4.0495639E-04
  2.9375000E+03  4.0300432E-04
  2.9437500E+03  4.0117014E-04
  2.9500000E+03  3.9960765E-04
  2.9562500E+03  3.9834240E-04
  2.9625000E+03  3.9731466E-04
  2.9687500E+03  3.9643049E-04
  2.9750000E+03  3.9558274E-04
  2.9875000E+03  3.9369534E-04
  3.0000000E+03  3.9134747E-04
  3.0125000E+03  3.8865371E-04
  3.0250000E+03  3.8590491E-04
  3.0375000E+03  3.8332158E-04
  3.0500000E+03  3.8096294E-04
  3.0750000E+03  3.7659349E-04
  3.1000000E+03  3.7202274E-04
  3.1250000E+03  3.6716527E-04
  3.1500000E+03  3.6242963E-04
  3.1625000E+03  3.6017229E-04
  3.1750000E+03  3.5797824E-04
  3.2000000E+03  3.5363297E-04
  3.2250000E+03  3.4923394E-04
  3.2500000E+03  3.4478927E-04
  3.2750000E+03  3.4041911E-04
  3.3000000E+03  3.3621272E-04
  3.4000000E+03  3.2001924E-04
  3.5000000E+03  3.0482853E-04
  3.6000000E+03  2.9056098E-04
  3.7000000E+03  2.7729214E-04
  3.8000000E+03  2.6483053E-04
  4.0000000E+03  2.4221596E-04
  4.2000000E+03  2.2226219E-04
  4.4000000E+03  2.0451217E-04
  4.6000000E+03  1.8869515E-04
  4.8000000E+03  1.7451999E-04
  5.0000000E+03  1.6177312E-04
  5.2500000E+03  1.4758357E-04
  5.5000000E+03  1.3505970E-04
  5.7500000E+03  1.2395822E-04
  6.0000000E+03  1.1407828E-04
  6.5000000E+03  9.7341661E-05
  6.7500000E+03  9.0226970E-05
  7.0000000E+03  8.3808804E-05
  7.2500000E+03  7.8002102E-05
  7.5000000E+03  7.2734151E-05
  8.0000000E+03  6.3573448E-05
  8.5000000E+03  5.5923058E-05
  9.0000000E+03  4.9479053E-05
  9.5000000E+03  4.4008481E-05
  1.0000000E+04  3.9331056E-05
  1.0500000E+04  3.5305735E-05
  1.1000000E+04  3.1820892E-05
  1.1500000E+04  2.8787339E-05
  1.2000000E+04  2.6133221E-05
  1.2500000E+04  2.3800139E-05
  1.3000000E+04  2.1740290E-05
  1.3500000E+04  1.9914259E-05
  1.4000000E+04  1.8289355E-05
  1.4500000E+04  1.6838279E-05
  1.5000000E+04  1.5538113E-05
  1.6000000E+04  1.3316054E-05
  1.7000000E+04  1.1500638E-05
  1.8000000E+04  1.0002152E-05
  1.9000000E+04  8.7538139E-06
  2.0000000E+04  7.7051691E-06
  2.1000000E+04  6.8175840E-06
  2.2000000E+04  6.0611173E-06
  2.3000000E+04  5.4123090E-06
  2.4000000E+04  4.8525898E-06
  2.5000000E+04  4.3671241E-06
  2.6000000E+04  3.9439599E-06
  2.7000000E+04  3.5733914E-06
  2.8000000E+04  3.2474798E-06
  2.9000000E+04  2.9596876E-06
  3.0000000E+04  2.7045965E-06
  3.1000000E+04  2.4776897E-06
  3.2000000E+04  2.2751814E-06
  3.4000000E+04  1.9310873E-06
  3.6000000E+04  1.6521624E-06
  3.8000000E+04  1.4237155E-06
  4.0000000E+04  1.2348614E-06
  4.2000000E+04  1.0774159E-06
  4.4000000E+04  9.4514390E-07
  4.6000000E+04  8.3323799E-07
  4.8000000E+04  7.3795056E-07
  5.0000000E+04  6.5633087E-07
  5.2500000E+04  5.7000003E-07
  5.5000000E+04  4.9780843E-07
  5.7500000E+04  4.3700372E-07
  5.8750000E+04  4.1018445E-07
  6.0000000E+04  3.8544993E-07
  6.2500000E+04  3.4147240E-07
  6.5000000E+04  3.0374575E-07
  6.7500000E+04  2.7121189E-07
  7.0000000E+04  2.4301935E-07
  7.2500000E+04  2.1847776E-07
  7.5000000E+04  1.9702352E-07
  7.7500000E+04  1.7819355E-07
  8.0000000E+04  1.6160502E-07
  8.2500000E+04  1.4693967E-07
  8.5000000E+04  1.3393152E-07
  8.7500000E+04  1.2235713E-07
  9.0000000E+04  1.1202793E-07
  9.2500000E+04  1.0278405E-07
  9.5000000E+04  9.4489395E-08
  1.0000000E+05  8.0298960E-08
  1.0500000E+05  6.8708687E-08
  1.1000000E+05  5.9160578E-08
  1.1500000E+05  5.1232923E-08
  1.2000000E+05  4.4603183E-08
  1.2500000E+05  3.9022019E-08
  1.3000000E+05  3.4294728E-08
  1.3500000E+05  3.0267865E-08
  1.4000000E+05  2.6819493E-08
  1.4500000E+05  2.3851928E-08
  1.5000000E+05  2.1286334E-08
  1.5500000E+05  1.9058669E-08
  1.6000000E+05  1.7116564E-08
  1.6500000E+05  1.5416934E-08
  1.7000000E+05  1.3924139E-08
  1.7500000E+05  1.2608544E-08
  1.8000000E+05  1.1445376E-08
  1.8500000E+05  1.0413828E-08
  1.9000000E+05  9.4963496E-09
  1.9500000E+05  8.6780750E-09
  2.0000000E+05  7.9463582E-09
  2.0500000E+05  7.2904015E-09
  2.1000000E+05  6.7009531E-09
  2.2000000E+05  5.6908613E-09
  2.3000000E+05  4.8645707E-09
  2.4000000E+05  4.1832871E-09
  2.5000000E+05  3.6174639E-09
  2.6000000E+05  3.1443576E-09
  2.7000000E+05  2.7462934E-09
  2.8000000E+05  2.4094128E-09
  2.9000000E+05  2.1227566E-09
  3.0000000E+05  1.8775918E-09
  3.1000000E+05  1.6669093E-09
  3.2000000E+05  1.4850446E-09
  3.3000000E+05  1.3273897E-09
  3.4000000E+05  1.1901742E-09
  3.5000000E+05  1.0702956E-09
  3.6000000E+05  9.6518742E-10
  3.7000000E+05  8.7271597E-10
  3.8000000E+05  7.9109888E-10
  3.9000000E+05  7.1884047E-10
  4.0000000E+05  6.5468024E-10
  4.1000000E+05  5.9755151E-10
  4.2000000E+05  5.4654805E-10
  4.3000000E+05  5.0089713E-10
  4.4000000E+05  4.5993745E-10
  4.6000000E+05  3.8989914E-10
  4.8000000E+05  3.3276222E-10
  5.0000000E+05  2.8576995E-10
  5.1250000E+05  2.6059972E-10
  5.2500000E+05  2.3815632E-10
  5.3750000E+05  2.1809171E-10
  5.5000000E+05  2.0010867E-10
  5.7500000E+05  1.6940433E-10
  5.8750000E+05  1.5627507E-10
  6.0000000E+05  1.4440112E-10
  6.2500000E+05  1.2386971E-10
  6.5000000E+05  1.0688001E-10
  6.7500000E+05  9.2720566E-11
  7.0000000E+05  8.0841604E-11
  7.2500000E+05  7.0814428E-11
  7.5000000E+05  6.2301675E-11
  7.7500000E+05  5.5035621E-11
  8.0000000E+05  4.8802392E-11
  8.2500000E+05  4.3429909E-11
  8.5000000E+05  3.8778750E-11
  8.7500000E+05  3.4735248E-11
  9.0000000E+05  3.1206186E-11
  9.2500000E+05  2.8114673E-11
  9.5000000E+05  2.5396909E-11
  9.7500000E+05  2.2999723E-11
  1.0000000E+06  2.0878608E-11
  1.0250000E+06  1.8996137E-11
  1.0500000E+06  1.7320695E-11
  1.0750000E+06  1.5825473E-11
  1.1000000E+06  1.4487639E-11
  1.1250000E+06  1.3287682E-11
  1.1500000E+06  1.2208864E-11
  1.2000000E+06  1.0358995E-11
  1.2500000E+06  8.8446333E-12
  1.3000000E+06  7.5953253E-12
  1.3500000E+06  6.5573142E-12
  1.4000000E+06  5.6891585E-12
  1.4500000E+06  4.9586136E-12
  1.5000000E+06  4.3403740E-12
  1.5500000E+06  3.8144134E-12
  1.6000000E+06  3.3647506E-12
  1.6500000E+06  2.9785400E-12
  1.7000000E+06  2.6453882E-12
  1.7500000E+06  2.3568323E-12
  1.8000000E+06  2.1059404E-12
  1.8500000E+06  1.8870033E-12
  1.9000000E+06  1.6952948E-12
  1.9500000E+06  1.5268823E-12
  2.0000000E+06  1.3784779E-12
  2.0500000E+06  1.2473207E-12
  2.1000000E+06  1.1310840E-12
  2.1500000E+06  1.0277982E-12
  2.2000000E+06  9.3578872E-13
  2.2500000E+06  8.5362679E-13
  2.3000000E+06  7.8008900E-13
  2.4000000E+06  6.5482657E-13
  2.5000000E+06  5.5320645E-13
  2.6000000E+06  4.7012936E-13
  2.7000000E+06  4.0172860E-13
  2.8000000E+06  3.4504098E-13
  2.9000000E+06  2.9777270E-13
  3.0000000E+06  2.5813255E-13
  3.1000000E+06  2.2471070E-13
  3.2000000E+06  1.9638950E-13
  3.3000000E+06  1.7227679E-13
  3.4000000E+06  1.5165588E-13
  3.5000000E+06  1.3394714E-13
  3.6000000E+06  1.1867893E-13
  3.7000000E+06  1.0546538E-13
  3.8000000E+06  9.3989143E-14
  3.9000000E+06  8.3987965E-14
  4.0000000E+06  7.5244103E-14
  4.1000000E+06  6.7575965E-14
  4.2000000E+06  6.0831450E-14
  4.3000000E+06  5.4882654E-14
  4.4000000E+06  4.9621622E-14
  4.5000000E+06  4.4956898E-14
  4.6000000E+06  4.0810743E-14
  4.7000000E+06  3.7116935E-14
  4.8000000E+06  3.3818806E-14
  5.0000000E+06  2.8221568E-14
  5.1250000E+06  2.5288156E-14
  5.2500000E+06  2.2714537E-14
  5.3750000E+06  2.0449769E-14
  5.5000000E+06  1.8451066E-14
  5.7500000E+06  1.5113129E-14
  5.8750000E+06  1.3717789E-14
  6.0000000E+06  1.2474718E-14
  6.2500000E+06  1.0373199E-14
  
  
#  42   3  L2  EION =  2.632000000E+03 eV   269
#  S(0) = 1.444363E+00
  2.6302584E+01  0.0000000E+00
  2.6302584E+03  0.0000000E+00
  2.6302584E+03  5.5903160E-04
  2.6320000E+03  5.5903160E-04
  2.6320263E+03  5.5903160E-04
  2.6322388E+03  5.7642055E-04
  2.6324512E+03  5.9294304E-04
  2.6326636E+03  6.0867001E-04
  2.6328760E+03  6.2366390E-04
  2.6333008E+03  6.5166658E-04
  2.6337257E+03  6.7732167E-04
  2.6345753E+03  7.2270666E-04
  2.6354250E+03  7.6155339E-04
  2.6371244E+03  8.2395654E-04
  2.6388237E+03  8.7047268E-04
  2.6422224E+03  9.2889610E-04
  2.6439217E+03  9.4529003E-04
  2.6456211E+03  9.5548890E-04
  2.6490197E+03  9.6284457E-04
  2.6524184E+03  9.5989013E-04
  2.6558171E+03  9.5246869E-04
  2.6592158E+03  9.4402418E-04
  2.6626145E+03  9.3634166E-04
  2.6660132E+03  9.3015693E-04
  2.6694118E+03  9.2559307E-04
  2.6728105E+03  9.2244803E-04
  2.6796079E+03  9.1896396E-04
  2.6864053E+03  9.1680251E-04
  2.6932026E+03  9.1392171E-04
  2.7000000E+03  9.0951946E-04
  2.7125000E+03  8.9828761E-04
  2.7250000E+03  8.8631866E-04
  2.7375000E+03  8.7608724E-04
  2.7500000E+03  8.6753472E-04
  2.7750000E+03  8.5083704E-04
  2.7875000E+03  8.4157303E-04
  2.8000000E+03  8.3204203E-04
  2.8250000E+03  8.1385770E-04
  2.8500000E+03  7.9719610E-04
  2.8750000E+03  7.8062250E-04
  2.9000000E+03  7.6366388E-04
  2.9500000E+03  7.3118664E-04
  2.9750000E+03  7.1582257E-04
  3.0000000E+03  7.0063160E-04
  3.0250000E+03  6.8556829E-04
  3.0500000E+03  6.7088356E-04
  3.1000000E+03  6.4305613E-04
  3.1500000E+03  6.1655013E-04
  3.2000000E+03  5.9124412E-04
  3.2500000E+03  5.6741984E-04
  3.3000000E+03  5.4487799E-04
  3.3500000E+03  5.2334880E-04
  3.4000000E+03  5.0299964E-04
  3.5000000E+03  4.6541977E-04
  3.6000000E+03  4.3138863E-04
  3.8000000E+03  3.7264734E-04
  4.0000000E+03  3.2394524E-04
  4.2000000E+03  2.8317161E-04
  4.4000000E+03  2.4878525E-04
  4.6000000E+03  2.1961132E-04
  4.8000000E+03  1.9470316E-04
  5.0000000E+03  1.7332037E-04
  5.2500000E+03  1.5066098E-04
  5.5000000E+03  1.3168296E-04
  5.7500000E+03  1.1567914E-04
  6.0000000E+03  1.0209726E-04
  6.5000000E+03  8.0549357E-05
  6.7500000E+03  7.1961778E-05
  7.0000000E+03  6.4516849E-05
  7.2500000E+03  5.8033685E-05
  7.5000000E+03  5.2364343E-05
  7.7500000E+03  4.7387073E-05
  8.0000000E+03  4.3001097E-05
  8.2500000E+03  3.9122560E-05
  8.5000000E+03  3.5681344E-05
  9.0000000E+03  2.9884436E-05
  9.5000000E+03  2.5240107E-05
  1.0000000E+04  2.1480048E-05
  1.0500000E+04  1.8406799E-05
  1.1000000E+04  1.5873130E-05
  1.1500000E+04  1.3767743E-05
  1.2000000E+04  1.2005498E-05
  1.2500000E+04  1.0520563E-05
  1.3000000E+04  9.2615441E-06
  1.3500000E+04  8.1879343E-06
  1.4000000E+04  7.2675356E-06
  1.4500000E+04  6.4745505E-06
  1.5000000E+04  5.7881565E-06
  1.5500000E+04  5.1914325E-06
  1.6000000E+04  4.6705371E-06
  1.6500000E+04  4.2140800E-06
  1.7000000E+04  3.8126353E-06
  1.8000000E+04  3.1446956E-06
  1.9000000E+04  2.6180182E-06
  2.0000000E+04  2.1979592E-06
  2.1000000E+04  1.8594538E-06
  2.2000000E+04  1.5840913E-06
  2.3000000E+04  1.3581601E-06
  2.4000000E+04  1.1713196E-06
  2.5000000E+04  1.0156806E-06
  2.6000000E+04  8.8515982E-07
  2.7000000E+04  7.7502119E-07
  2.8000000E+04  6.8154325E-07
  2.9000000E+04  6.0177752E-07
  3.0000000E+04  5.3336950E-07
  3.1000000E+04  4.7442507E-07
  3.2000000E+04  4.2341018E-07
  3.3000000E+04  3.7907441E-07
  3.4000000E+04  3.4039228E-07
  3.5000000E+04  3.0651806E-07
  3.6000000E+04  2.7675053E-07
  3.8000000E+04  2.2729303E-07
  4.0000000E+04  1.8838483E-07
  4.2000000E+04  1.5743513E-07
  4.4000000E+04  1.3256739E-07
  4.6000000E+04  1.1240233E-07
  4.8000000E+04  9.5912653E-08
  5.0000000E+04  8.2323829E-08
  5.2500000E+04  6.8530943E-08
  5.5000000E+04  5.7492771E-08
  5.7500000E+04  4.8576106E-08
  5.8750000E+04  4.4761529E-08
  6.0000000E+04  4.1311156E-08
  6.2500000E+04  3.5345054E-08
  6.5000000E+04  3.0409743E-08
  6.7500000E+04  2.6299462E-08
  7.0000000E+04  2.2854743E-08
  7.2500000E+04  1.9950885E-08
  7.5000000E+04  1.7489561E-08
  7.7500000E+04  1.5392636E-08
  8.0000000E+04  1.3597571E-08
  8.2500000E+04  1.2053966E-08
  8.5000000E+04  1.0720946E-08
  8.7500000E+04  9.5651563E-09
  9.0000000E+04  8.5592310E-09
  9.2500000E+04  7.6805931E-09
  9.5000000E+04  6.9105216E-09
  9.7500000E+04  6.2334182E-09
  1.0000000E+05  5.6362289E-09
  1.0250000E+05  5.1079810E-09
  1.0500000E+05  4.6394121E-09
  1.1000000E+05  3.8510866E-09
  1.1500000E+05  3.2213995E-09
  1.2000000E+05  2.7138114E-09
  1.2500000E+05  2.3011911E-09
  1.3000000E+05  1.9631567E-09
  1.3500000E+05  1.6842262E-09
  1.4000000E+05  1.4525209E-09
  1.4500000E+05  1.2588423E-09
  1.5000000E+05  1.0960041E-09
  1.5500000E+05  9.5834633E-10
  1.6000000E+05  8.4137792E-10
  1.6500000E+05  7.4150952E-10
  1.7000000E+05  6.5585310E-10
  1.7500000E+05  5.8207051E-10
  1.8000000E+05  5.1825765E-10
  1.8500000E+05  4.6285500E-10
  1.9000000E+05  4.1457845E-10
  1.9500000E+05  3.7236544E-10
  2.0000000E+05  3.3533252E-10
  2.0500000E+05  3.0274184E-10
  2.1000000E+05  2.7397448E-10
  2.2000000E+05  2.2590518E-10
  2.3000000E+05  1.8784044E-10
  2.4000000E+05  1.5739999E-10
  2.5000000E+05  1.3283516E-10
  2.6000000E+05  1.1284518E-10
  2.7000000E+05  9.6451381E-11
  2.8000000E+05  8.2909564E-11
  2.9000000E+05  7.1648193E-11
  3.0000000E+05  6.2224328E-11
  3.1000000E+05  5.4291716E-11
  3.2000000E+05  4.7577499E-11
  3.3000000E+05  4.1865054E-11
  3.4000000E+05  3.6981176E-11
  3.5000000E+05  3.2786436E-11
  3.6000000E+05  2.9167897E-11
  3.7000000E+05  2.6033547E-11
  3.8000000E+05  2.3308002E-11
  3.9000000E+05  2.0929159E-11
  4.0000000E+05  1.8845598E-11
  4.1000000E+05  1.7014552E-11
  4.2000000E+05  1.5400287E-11
  4.3000000E+05  1.3972810E-11
  4.4000000E+05  1.2706836E-11
  4.6000000E+05  1.0577060E-11
  4.8000000E+05  8.8753795E-12
  5.0000000E+05  7.5026879E-12
  5.1250000E+05  6.7783711E-12
  5.2500000E+05  6.1394677E-12
  5.3750000E+05  5.5741771E-12
  5.5000000E+05  5.0725511E-12
  5.7500000E+05  4.2278964E-12
  5.8750000E+05  3.8716298E-12
  6.0000000E+05  3.5521637E-12
  6.2500000E+05  3.0063618E-12
  6.5000000E+05  2.5616012E-12
  6.7500000E+05  2.1962204E-12
  7.0000000E+05  1.8937867E-12
  7.2500000E+05  1.6417019E-12
  7.5000000E+05  1.4302181E-12
  7.7500000E+05  1.2517224E-12
  8.0000000E+05  1.1002178E-12
  8.2500000E+05  9.7094345E-13
  8.5000000E+05  8.6009195E-13
  8.7500000E+05  7.6459610E-13
  9.0000000E+05  6.8196900E-13
  9.2500000E+05  6.1018211E-13
  9.5000000E+05  5.4757105E-13
  9.7500000E+05  4.9276237E-13
  1.0000000E+06  4.4461691E-13
  1.0250000E+06  4.0218522E-13
  1.0500000E+06  3.6467232E-13
  1.1000000E+06  3.0183203E-13
  1.1500000E+06  2.5188807E-13
  1.2000000E+06  2.1179343E-13
  1.2500000E+06  1.7930951E-13
  1.3000000E+06  1.5276978E-13
  1.3500000E+06  1.3091840E-13
  1.4000000E+06  1.1279858E-13
  1.4500000E+06  9.7673736E-14
  1.5000000E+06  8.4971331E-14
  1.5500000E+06  7.4242446E-14
  1.6000000E+06  6.5132198E-14
  1.6500000E+06  5.7357831E-14
  1.7000000E+06  5.0692447E-14
  1.7500000E+06  4.4952775E-14
  1.8000000E+06  3.9989835E-14
  1.8500000E+06  3.5681790E-14
  1.9000000E+06  3.1928449E-14
  1.9500000E+06  2.8647005E-14
  2.0000000E+06  2.5768670E-14
  2.0500000E+06  2.3236017E-14
  2.1000000E+06  2.1000894E-14
  2.2000000E+06  1.7267325E-14
  2.3000000E+06  1.4312558E-14
  2.4000000E+06  1.1951458E-14
  2.5000000E+06  1.0047997E-14
  2.6000000E+06  8.5009508E-15
  2.7000000E+06  7.2341013E-15
  2.8000000E+06  6.1894476E-15
  2.9000000E+06  5.3224195E-15
  3.0000000E+06  4.5984554E-15
  3.1000000E+06  3.9905350E-15
  3.2000000E+06  3.4773643E-15
  3.3000000E+06  3.0420286E-15
  3.4000000E+06  2.6709986E-15
  3.5000000E+06  2.3533807E-15
  3.6000000E+06  2.0803524E-15
  3.7000000E+06  1.8447285E-15
  3.8000000E+06  1.6406256E-15
  3.9000000E+06  1.4632027E-15
  4.0000000E+06  1.3084557E-15
  4.1000000E+06  1.1730561E-15
  4.2000000E+06  1.0542246E-15
  4.3000000E+06  9.4963083E-16
  4.4000000E+06  8.5731254E-16
  4.6000000E+06  7.0312387E-16
  4.8000000E+06  5.8117737E-16
  5.0000000E+06  4.8384853E-16
  5.1250000E+06  4.3295678E-16
  5.2500000E+06  3.8838336E-16
  5.3750000E+06  3.4922841E-16
  5.5000000E+06  3.1473284E-16
  5.7500000E+06  2.5726015E-16
  5.8750000E+06  2.3328452E-16
  6.0000000E+06  2.1194093E-16
  6.2500000E+06  1.7588708E-16
  6.5000000E+06  1.4698989E-16
  
  
#  42   4  L3  EION =  2.527000000E+03 eV   267
#  S(0) = 2.956012E+00
  2.4542536E+01  0.0000000E+00
  2.4542536E+03  0.0000000E+00
  2.4542536E+03  1.2020250E-03
  2.5270000E+03  1.2020250E-03
  2.5270252E+03  1.2020250E-03
  2.5272533E+03  1.2407797E-03
  2.5274813E+03  1.2774124E-03
  2.5277094E+03  1.3121143E-03
  2.5279374E+03  1.3450519E-03
  2.5283935E+03  1.4061974E-03
  2.5288496E+03  1.4618113E-03
  2.5297618E+03  1.5592811E-03
  2.5306740E+03  1.6417800E-03
  2.5324984E+03  1.7722741E-03
  2.5343227E+03  1.8673070E-03
  2.5379715E+03  1.9811898E-03
  2.5397958E+03  2.0104734E-03
  2.5416202E+03  2.0267990E-03
  2.5452689E+03  2.0333082E-03
  2.5489177E+03  2.0207180E-03
  2.5525664E+03  2.0014003E-03
  2.5562151E+03  1.9820843E-03
  2.5635126E+03  1.9535122E-03
  2.5708101E+03  1.9390390E-03
  2.5781076E+03  1.9319584E-03
  2.5854050E+03  1.9255188E-03
  2.5890538E+03  1.9212759E-03
  2.5927025E+03  1.9160915E-03
  2.6000000E+03  1.9031367E-03
  2.6125000E+03  1.8766434E-03
  2.6250000E+03  1.8512522E-03
  2.6375000E+03  1.8299784E-03
  2.6500000E+03  1.8113781E-03
  2.6625000E+03  1.7928566E-03
  2.6750000E+03  1.7730378E-03
  2.7000000E+03  1.7310491E-03
  2.7250000E+03  1.6914335E-03
  2.7500000E+03  1.6547214E-03
  2.7750000E+03  1.6178571E-03
  2.8000000E+03  1.5804903E-03
  2.8500000E+03  1.5096895E-03
  2.9000000E+03  1.4429319E-03
  2.9500000E+03  1.3784881E-03
  2.9750000E+03  1.3478664E-03
  3.0000000E+03  1.3182613E-03
  3.0500000E+03  1.2610818E-03
  3.1000000E+03  1.2066727E-03
  3.2000000E+03  1.1073577E-03
  3.4000000E+03  9.3855576E-04
  3.6000000E+03  8.0219403E-04
  3.8000000E+03  6.9072131E-04
  4.0000000E+03  5.9849203E-04
  4.2000000E+03  5.2162797E-04
  4.4000000E+03  4.5702904E-04
  4.6000000E+03  4.0236309E-04
  4.8000000E+03  3.5583574E-04
  5.0000000E+03  3.1601523E-04
  5.2500000E+03  2.7394576E-04
  5.5000000E+03  2.3881911E-04
  5.7500000E+03  2.0928113E-04
  6.0000000E+03  1.8427967E-04
  6.5000000E+03  1.4475737E-04
  6.7500000E+03  1.2906207E-04
  7.0000000E+03  1.1548437E-04
  7.2500000E+03  1.0368463E-04
  7.5000000E+03  9.3386092E-05
  8.0000000E+03  7.6423421E-05
  8.5000000E+03  6.3209452E-05
  9.0000000E+03  5.2779048E-05
  9.5000000E+03  4.4447879E-05
  1.0000000E+04  3.7722420E-05
  1.0500000E+04  3.2240579E-05
  1.1000000E+04  2.7732949E-05
  1.1500000E+04  2.3996563E-05
  1.2000000E+04  2.0876583E-05
  1.2500000E+04  1.8253582E-05
  1.3000000E+04  1.6034518E-05
  1.3500000E+04  1.4146240E-05
  1.4000000E+04  1.2530732E-05
  1.4500000E+04  1.1141604E-05
  1.5000000E+04  9.9414959E-06
  1.5500000E+04  8.9000982E-06
  1.6000000E+04  7.9926685E-06
  1.6500000E+04  7.1988830E-06
  1.7000000E+04  6.5019512E-06
  1.8000000E+04  5.3451656E-06
  1.9000000E+04  4.4359047E-06
  2.0000000E+04  3.7128927E-06
  2.1000000E+04  3.1319313E-06
  2.2000000E+04  2.6606467E-06
  2.3000000E+04  2.2749938E-06
  2.4000000E+04  1.9568854E-06
  2.5000000E+04  1.6925562E-06
  2.6000000E+04  1.4714186E-06
  2.7000000E+04  1.2852475E-06
  2.8000000E+04  1.1275949E-06
  2.9000000E+04  9.9336332E-07
  3.0000000E+04  8.7849002E-07
  3.1000000E+04  7.7971388E-07
  3.2000000E+04  6.9439885E-07
  3.3000000E+04  6.2040016E-07
  3.4000000E+04  5.5596234E-07
  3.5000000E+04  4.9964022E-07
  3.6000000E+04  4.5023767E-07
  3.8000000E+04  3.6837407E-07
  4.0000000E+04  3.0419618E-07
  4.2000000E+04  2.5331691E-07
  4.4000000E+04  2.1256850E-07
  4.6000000E+04  1.7962971E-07
  4.8000000E+04  1.5277660E-07
  5.0000000E+04  1.3071302E-07
  5.2500000E+04  1.0839009E-07
  5.5000000E+04  9.0587935E-08
  5.7500000E+04  7.6256109E-08
  5.8750000E+04  7.0140419E-08
  6.0000000E+04  6.4617650E-08
  6.2500000E+04  5.5090684E-08
  6.5000000E+04  4.7234453E-08
  6.7500000E+04  4.0711588E-08
  7.0000000E+04  3.5261320E-08
  7.2500000E+04  3.0680275E-08
  7.5000000E+04  2.6808513E-08
  7.7500000E+04  2.3519259E-08
  8.0000000E+04  2.0711290E-08
  8.2500000E+04  1.8303231E-08
  8.5000000E+04  1.6229243E-08
  8.7500000E+04  1.4435730E-08
  9.0000000E+04  1.2878813E-08
  9.2500000E+04  1.1522375E-08
  9.5000000E+04  1.0336533E-08
  1.0000000E+05  8.3813707E-09
  1.0500000E+05  6.8593678E-09
  1.1000000E+05  5.6614266E-09
  1.1500000E+05  4.7090196E-09
  1.2000000E+05  3.9448124E-09
  1.2500000E+05  3.3263983E-09
  1.3000000E+05  2.8220338E-09
  1.3500000E+05  2.4076949E-09
  1.4000000E+05  2.0650146E-09
  1.4500000E+05  1.7798176E-09
  1.5000000E+05  1.5410677E-09
  1.5500000E+05  1.3401023E-09
  1.6000000E+05  1.1700695E-09
  1.6500000E+05  1.0255111E-09
  1.7000000E+05  9.0204950E-10
  1.7500000E+05  7.9615164E-10
  1.8000000E+05  7.0494914E-10
  1.8500000E+05  6.2610002E-10
  1.9000000E+05  5.5768180E-10
  2.0000000E+05  4.4606535E-10
  2.1000000E+05  3.6037026E-10
  2.2000000E+05  2.9380019E-10
  2.3000000E+05  2.4153027E-10
  2.4000000E+05  2.0008403E-10
  2.5000000E+05  1.6692215E-10
  2.6000000E+05  1.4016687E-10
  2.7000000E+05  1.1841335E-10
  2.8000000E+05  1.0059934E-10
  2.9000000E+05  8.5913838E-11
  3.0000000E+05  7.3731864E-11
  3.1000000E+05  6.3567615E-11
  3.2000000E+05  5.5040514E-11
  3.3000000E+05  4.7850148E-11
  3.4000000E+05  4.1757665E-11
  3.5000000E+05  3.6571926E-11
  3.6000000E+05  3.2139017E-11
  3.7000000E+05  2.8334255E-11
  3.8000000E+05  2.5056055E-11
  3.9000000E+05  2.2221234E-11
  4.0000000E+05  1.9761329E-11
  4.1000000E+05  1.7619726E-11
  4.2000000E+05  1.5749389E-11
  4.3000000E+05  1.4111075E-11
  4.4000000E+05  1.2671909E-11
  4.6000000E+05  1.0284722E-11
  4.8000000E+05  8.4139897E-12
  5.0000000E+05  6.9341784E-12
  5.1250000E+05  6.1659234E-12
  5.2500000E+05  5.4966167E-12
  5.3750000E+05  4.9117563E-12
  5.5000000E+05  4.3992177E-12
  5.7500000E+05  3.5520003E-12
  5.8750000E+05  3.2014966E-12
  6.0000000E+05  2.8911605E-12
  6.2500000E+05  2.3708049E-12
  6.5000000E+05  1.9574872E-12
  6.7500000E+05  1.6265353E-12
  7.0000000E+05  1.3595480E-12
  7.2500000E+05  1.1426613E-12
  7.5000000E+05  9.6533013E-13
  7.7500000E+05  8.1946166E-13
  8.0000000E+05  6.9879247E-13
  8.2500000E+05  5.9843705E-13
  8.5000000E+05  5.1455687E-13
  8.7500000E+05  4.4411548E-13
  9.0000000E+05  3.8469553E-13
  9.2500000E+05  3.3436084E-13
  9.5000000E+05  2.9155183E-13
  9.7500000E+05  2.5500524E-13
  1.0000000E+06  2.2369244E-13
  1.0250000E+06  1.9677189E-13
  1.0500000E+06  1.7355192E-13
  1.0750000E+06  1.5346152E-13
  1.1000000E+06  1.3602720E-13
  1.1250000E+06  1.2085474E-13
  1.1500000E+06  1.0761471E-13
  1.2000000E+06  8.5870440E-14
  1.2500000E+06  6.9064733E-14
  1.3000000E+06  5.5957277E-14
  1.3500000E+06  4.5647844E-14
  1.4000000E+06  3.7475510E-14
  1.4500000E+06  3.0949855E-14
  1.5000000E+06  2.5703465E-14
  1.5500000E+06  2.1458556E-14
  1.6000000E+06  1.8003297E-14
  1.6500000E+06  1.5174871E-14
  1.7000000E+06  1.2847209E-14
  1.7500000E+06  1.0921991E-14
  1.8000000E+06  9.3220347E-15
  1.8500000E+06  7.9863663E-15
  1.9000000E+06  6.8665360E-15
  1.9500000E+06  5.9238264E-15
  2.0000000E+06  5.1271321E-15
  2.0500000E+06  4.4513378E-15
  2.1000000E+06  3.8760698E-15
  2.1500000E+06  3.3847205E-15
  2.2000000E+06  2.9636908E-15
  2.2500000E+06  2.6017990E-15
  2.3000000E+06  2.2898136E-15
  2.3500000E+06  2.0200842E-15
  2.4000000E+06  1.7862472E-15
  2.4500000E+06  1.5829916E-15
  2.5000000E+06  1.4058691E-15
  2.6000000E+06  1.1156613E-15
  2.7000000E+06  8.9219101E-16
  2.8000000E+06  7.1862318E-16
  2.9000000E+06  5.8272503E-16
  3.0000000E+06  4.7551461E-16
  3.1000000E+06  3.9033397E-16
  3.2000000E+06  3.2220363E-16
  3.3000000E+06  2.6736783E-16
  3.4000000E+06  2.2297103E-16
  3.5000000E+06  1.8682474E-16
  3.6000000E+06  1.5723962E-16
  3.7000000E+06  1.3290270E-16
  3.8000000E+06  1.1278705E-16
  3.9000000E+06  9.6084678E-17
  4.0000000E+06  8.2156220E-17
  4.1000000E+06  7.0492913E-17
  4.2000000E+06  6.0687785E-17
  4.3000000E+06  5.2413668E-17
  4.4000000E+06  4.5406286E-17
  4.5000000E+06  3.9451186E-17
  4.6000000E+06  3.4373614E-17
  4.7000000E+06  3.0030616E-17
  4.8000000E+06  2.6304677E-17
  5.0000000E+06  2.0332694E-17
  5.1250000E+06  1.7392764E-17
  5.2500000E+06  1.4929524E-17
  5.3750000E+06  1.2857384E-17
  5.5000000E+06  1.1107584E-17
  5.6250000E+06  9.6246030E-18
  5.7500000E+06  8.3634408E-18
  5.8750000E+06  7.2877021E-18
  6.0000000E+06  6.3675745E-18
  6.1250000E+06  5.5784013E-18
  6.2500000E+06  4.8997338E-18
  
  
#  42   5  M1  EION =  5.110000000E+02 eV   281
#  S(0) = 1.084904E+00
  5.0477184E+00  0.0000000E+00
  5.0477184E+02  0.0000000E+00
  5.0477184E+02  1.4559246E-03
  5.1100000E+02  1.4559246E-03
  5.1100498E+02  1.4559246E-03
  5.1135485E+02  1.4415644E-03
  5.1170473E+02  1.4280654E-03
  5.1205460E+02  1.4153590E-03
  5.1240448E+02  1.4033837E-03
  5.1310423E+02  1.3814117E-03
  5.1380398E+02  1.3617728E-03
  5.1520348E+02  1.3283277E-03
  5.1660299E+02  1.3011983E-03
  5.1800249E+02  1.2790879E-03
  5.1940199E+02  1.2610435E-03
  5.2080149E+02  1.2463354E-03
  5.2220100E+02  1.2343869E-03
  5.2500000E+02  1.2169806E-03
  5.2812500E+02  1.2049782E-03
  5.3125000E+02  1.1981077E-03
  5.3437500E+02  1.1943320E-03
  5.3750000E+02  1.1921678E-03
  5.4375000E+02  1.1887503E-03
  5.4687500E+02  1.1863025E-03
  5.5000000E+02  1.1829597E-03
  5.5625000E+02  1.1733749E-03
  5.6250000E+02  1.1605392E-03
  5.6875000E+02  1.1457778E-03
  5.7500000E+02  1.1304226E-03
  5.8125000E+02  1.1154375E-03
  5.8750000E+02  1.1013357E-03
  5.9375000E+02  1.0882398E-03
  6.0000000E+02  1.0760076E-03
  6.1250000E+02  1.0530688E-03
  6.2500000E+02  1.0304877E-03
  6.3750000E+02  1.0073380E-03
  6.5000000E+02  9.8386172E-04
  6.6250000E+02  9.6079829E-04
  6.7500000E+02  9.3873012E-04
  7.0000000E+02  8.9785625E-04
  7.1250000E+02  8.7854988E-04
  7.2500000E+02  8.5964040E-04
  7.3750000E+02  8.4101652E-04
  7.5000000E+02  8.2270003E-04
  7.7500000E+02  7.8749655E-04
  8.0000000E+02  7.5465338E-04
  8.1250000E+02  7.3909721E-04
  8.2500000E+02  7.2400398E-04
  8.5000000E+02  6.9496903E-04
  8.7500000E+02  6.6728035E-04
  9.0000000E+02  6.4098553E-04
  9.5000000E+02  5.9295726E-04
  9.7500000E+02  5.7093126E-04
  1.0000000E+03  5.5001379E-04
  1.0250000E+03  5.3008715E-04
  1.0500000E+03  5.1113984E-04
  1.1000000E+03  4.7621404E-04
  1.1500000E+03  4.4470808E-04
  1.2000000E+03  4.1604822E-04
  1.2500000E+03  3.9002330E-04
  1.3000000E+03  3.6633393E-04
  1.3500000E+03  3.4468411E-04
  1.4000000E+03  3.2485614E-04
  1.4500000E+03  3.0666055E-04
  1.5000000E+03  2.8992069E-04
  1.6000000E+03  2.6022478E-04
  1.7000000E+03  2.3480654E-04
  1.8000000E+03  2.1286559E-04
  1.9000000E+03  1.9379174E-04
  2.0000000E+03  1.7713021E-04
  2.1000000E+03  1.6248891E-04
  2.2000000E+03  1.4954884E-04
  2.3000000E+03  1.3805742E-04
  2.4000000E+03  1.2780821E-04
  2.5000000E+03  1.1863072E-04
  2.6000000E+03  1.1038226E-04
  2.7000000E+03  1.0294240E-04
  2.8000000E+03  9.6209429E-05
  2.9000000E+03  9.0097112E-05
  3.0000000E+03  8.4531933E-05
  3.1000000E+03  7.9450938E-05
  3.2000000E+03  7.4799966E-05
  3.4000000E+03  6.6607058E-05
  3.6000000E+03  5.9647365E-05
  3.8000000E+03  5.3687194E-05
  4.0000000E+03  4.8545515E-05
  4.2000000E+03  4.4080403E-05
  4.4000000E+03  4.0179335E-05
  4.6000000E+03  3.6752197E-05
  4.8000000E+03  3.3726134E-05
  5.0000000E+03  3.1041735E-05
  5.2500000E+03  2.8093115E-05
  5.5000000E+03  2.5525205E-05
  5.7500000E+03  2.3276212E-05
  6.0000000E+03  2.1296360E-05
  6.5000000E+03  1.7989447E-05
  6.7500000E+03  1.6601782E-05
  7.0000000E+03  1.5359352E-05
  7.2500000E+03  1.4243035E-05
  7.5000000E+03  1.3236720E-05
  7.7500000E+03  1.2326766E-05
  8.0000000E+03  1.1501565E-05
  8.2500000E+03  1.0751187E-05
  8.5000000E+03  1.0067097E-05
  9.0000000E+03  8.8692750E-06
  9.5000000E+03  7.8600200E-06
  1.0000000E+04  7.0027281E-06
  1.0500000E+04  6.2691540E-06
  1.1000000E+04  5.6372398E-06
  1.1500000E+04  5.0895618E-06
  1.2000000E+04  4.6122259E-06
  1.2500000E+04  4.1940475E-06
  1.3000000E+04  3.8259470E-06
  1.3500000E+04  3.5004965E-06
  1.4000000E+04  3.2115741E-06
  1.4500000E+04  2.9541005E-06
  1.5000000E+04  2.7238347E-06
  1.5500000E+04  2.5172146E-06
  1.6000000E+04  2.3312324E-06
  1.6500000E+04  2.1633343E-06
  1.7000000E+04  2.0113425E-06
  1.8000000E+04  1.7478730E-06
  1.9000000E+04  1.5287736E-06
  2.0000000E+04  1.3449883E-06
  2.1000000E+04  1.1896138E-06
  2.2000000E+04  1.0573206E-06
  2.3000000E+04  9.4394600E-07
  2.4000000E+04  8.4620385E-07
  2.5000000E+04  7.6147513E-07
  2.6000000E+04  6.8765378E-07
  2.7000000E+04  6.2303243E-07
  2.8000000E+04  5.6621648E-07
  2.9000000E+04  5.1605891E-07
  3.0000000E+04  4.7161008E-07
  3.1000000E+04  4.3207907E-07
  3.2000000E+04  3.9680344E-07
  3.3000000E+04  3.6522541E-07
  3.4000000E+04  3.3687291E-07
  3.5000000E+04  3.1134460E-07
  3.6000000E+04  2.8829780E-07
  3.7000000E+04  2.6743865E-07
  3.8000000E+04  2.4851414E-07
  3.9000000E+04  2.3130566E-07
  4.0000000E+04  2.1562361E-07
  4.2000000E+04  1.8819996E-07
  4.4000000E+04  1.6515708E-07
  4.6000000E+04  1.4565797E-07
  4.8000000E+04  1.2905047E-07
  5.0000000E+04  1.1482121E-07
  5.2500000E+04  9.9765655E-08
  5.5000000E+04  8.7170954E-08
  5.7500000E+04  7.6558468E-08
  5.8750000E+04  7.1876101E-08
  6.0000000E+04  6.7556801E-08
  6.2500000E+04  5.9874775E-08
  6.5000000E+04  5.3281898E-08
  6.7500000E+04  4.7594131E-08
  7.0000000E+04  4.2663332E-08
  7.2500000E+04  3.8369363E-08
  7.5000000E+04  3.4614121E-08
  7.7500000E+04  3.1316978E-08
  8.0000000E+04  2.8411255E-08
  8.2500000E+04  2.5841499E-08
  8.5000000E+04  2.3561346E-08
  8.7500000E+04  2.1531835E-08
  9.0000000E+04  1.9720075E-08
  9.2500000E+04  1.8098173E-08
  9.5000000E+04  1.6642375E-08
  9.7500000E+04  1.5332370E-08
  1.0000000E+05  1.4150724E-08
  1.0250000E+05  1.3082419E-08
  1.0500000E+05  1.2114473E-08
  1.1000000E+05  1.0436088E-08
  1.1500000E+05  9.0418142E-09
  1.2000000E+05  7.8752298E-09
  1.2500000E+05  6.8926960E-09
  1.3000000E+05  6.0601118E-09
  1.3500000E+05  5.3505852E-09
  1.4000000E+05  4.7427318E-09
  1.4500000E+05  4.2194155E-09
  1.5000000E+05  3.7668095E-09
  1.5500000E+05  3.3736750E-09
  1.6000000E+05  3.0308160E-09
  1.6500000E+05  2.7306638E-09
  1.7000000E+05  2.4669547E-09
  1.7500000E+05  2.2344765E-09
  1.8000000E+05  2.0288711E-09
  1.8500000E+05  1.8464780E-09
  1.9000000E+05  1.6842088E-09
  1.9500000E+05  1.5394458E-09
  2.0000000E+05  1.4099620E-09
  2.0500000E+05  1.2938552E-09
  2.1000000E+05  1.1894957E-09
  2.1500000E+05  1.0954813E-09
  2.2000000E+05  1.0106018E-09
  2.2500000E+05  9.3380961E-10
  2.3000000E+05  8.6419497E-10
  2.4000000E+05  7.4343040E-10
  2.5000000E+05  6.4309205E-10
  2.6000000E+05  5.5916338E-10
  2.7000000E+05  4.8852238E-10
  2.8000000E+05  4.2871954E-10
  2.9000000E+05  3.7781681E-10
  3.0000000E+05  3.3426896E-10
  3.1000000E+05  2.9683514E-10
  3.2000000E+05  2.6451228E-10
  3.3000000E+05  2.3648444E-10
  3.4000000E+05  2.1208390E-10
  3.5000000E+05  1.9076102E-10
  3.6000000E+05  1.7206100E-10
  3.7000000E+05  1.5560558E-10
  3.8000000E+05  1.4107870E-10
  3.9000000E+05  1.2821504E-10
  4.0000000E+05  1.1679092E-10
  4.1000000E+05  1.0661697E-10
  4.2000000E+05  9.7532204E-11
  4.3000000E+05  8.9399358E-11
  4.4000000E+05  8.2100946E-11
  4.5000000E+05  7.5536083E-11
  4.6000000E+05  6.9617848E-11
  4.7000000E+05  6.4271123E-11
  4.8000000E+05  5.9430784E-11
  5.0000000E+05  5.1050071E-11
  5.1250000E+05  4.6560246E-11
  5.2500000E+05  4.2556228E-11
  5.3750000E+05  3.8976069E-11
  5.5000000E+05  3.5766860E-11
  5.7500000E+05  3.0286274E-11
  5.8750000E+05  2.7942231E-11
  6.0000000E+05  2.5822010E-11
  6.2500000E+05  2.2155213E-11
  6.3750000E+05  2.0567447E-11
  6.5000000E+05  1.9120235E-11
  6.7500000E+05  1.6590286E-11
  7.0000000E+05  1.4467377E-11
  7.2500000E+05  1.2675063E-11
  7.5000000E+05  1.1153148E-11
  7.7500000E+05  9.8538822E-12
  8.0000000E+05  8.7391117E-12
  8.2500000E+05  7.7781244E-12
  8.5000000E+05  6.9460300E-12
  8.7500000E+05  6.2225350E-12
  9.0000000E+05  5.5909938E-12
  9.2500000E+05  5.0376706E-12
  9.5000000E+05  4.5511723E-12
  9.7500000E+05  4.1220047E-12
  1.0000000E+06  3.7422182E-12
  1.0250000E+06  3.4051252E-12
  1.0500000E+06  3.1050758E-12
  1.0750000E+06  2.8372767E-12
  1.1000000E+06  2.5976461E-12
  1.1250000E+06  2.3826943E-12
  1.1500000E+06  2.1894274E-12
  1.1750000E+06  2.0152677E-12
  1.2000000E+06  1.8579890E-12
  1.2250000E+06  1.7156634E-12
  1.2500000E+06  1.5866154E-12
  1.3000000E+06  1.3626986E-12
  1.3500000E+06  1.1766204E-12
  1.4000000E+06  1.0209668E-12
  1.4500000E+06  8.8996798E-13
  1.5000000E+06  7.7909518E-13
  1.5500000E+06  6.8476200E-13
  1.6000000E+06  6.0410564E-13
  1.6500000E+06  5.3482336E-13
  1.7000000E+06  4.7505107E-13
  1.7500000E+06  4.2327152E-13
  1.8000000E+06  3.7824264E-13
  1.8500000E+06  3.3894408E-13
  1.9000000E+06  3.0453159E-13
  1.9500000E+06  2.7430160E-13
  2.0000000E+06  2.4766512E-13
  2.0500000E+06  2.2412484E-13
  2.1000000E+06  2.0325906E-13
  2.1500000E+06  1.8471177E-13
  2.2000000E+06  1.6818135E-13
  2.2500000E+06  1.5341147E-13
  2.3000000E+06  1.4018783E-13
  2.3500000E+06  1.2832912E-13
  2.4000000E+06  1.1767716E-13
  2.4500000E+06  1.0809367E-13
  
  
#  42   6  M2  EION =  4.160000000E+02 eV   286
#  S(0) = 1.402290E+00
  4.1383454E+00  0.0000000E+00
  4.1383454E+02  0.0000000E+00
  4.1383454E+02  1.1001601E-03
  4.1600000E+02  1.1001601E-03
  4.1600413E+02  1.1001601E-03
  4.1620393E+02  1.1230116E-03
  4.1640372E+02  1.1447948E-03
  4.1660351E+02  1.1655943E-03
  4.1680331E+02  1.1854851E-03
  4.1720289E+02  1.2227994E-03
  4.1760248E+02  1.2571882E-03
  4.1840165E+02  1.3185605E-03
  4.1920083E+02  1.3717420E-03
  4.2000000E+02  1.4181810E-03
  4.2125000E+02  1.4796324E-03
  4.2250000E+02  1.5297148E-03
  4.2375000E+02  1.5702830E-03
  4.2500000E+02  1.6027460E-03
  4.2750000E+02  1.6478655E-03
  4.3000000E+02  1.6728248E-03
  4.3250000E+02  1.6838429E-03
  4.3500000E+02  1.6858173E-03
  4.3750000E+02  1.6824219E-03
  4.4000000E+02  1.6762588E-03
  4.4250000E+02  1.6690673E-03
  4.4500000E+02  1.6619341E-03
  4.4750000E+02  1.6554776E-03
  4.5000000E+02  1.6499876E-03
  4.5500000E+02  1.6420618E-03
  4.6000000E+02  1.6374026E-03
  4.6500000E+02  1.6344864E-03
  4.7000000E+02  1.6318285E-03
  4.7500000E+02  1.6283530E-03
  4.8000000E+02  1.6234867E-03
  4.9000000E+02  1.6094443E-03
  4.9500000E+02  1.6008446E-03
  5.0000000E+02  1.5917390E-03
  5.1250000E+02  1.5688038E-03
  5.2500000E+02  1.5472673E-03
  5.3750000E+02  1.5264880E-03
  5.5000000E+02  1.5048469E-03
  5.6250000E+02  1.4814891E-03
  5.7500000E+02  1.4566598E-03
  5.8750000E+02  1.4312460E-03
  6.0000000E+02  1.4059606E-03
  6.2500000E+02  1.3567013E-03
  6.5000000E+02  1.3078551E-03
  6.7500000E+02  1.2584248E-03
  7.0000000E+02  1.2095811E-03
  7.2500000E+02  1.1625787E-03
  7.5000000E+02  1.1173768E-03
  8.0000000E+02  1.0309604E-03
  8.2500000E+02  9.8995021E-04
  8.5000000E+02  9.5087044E-04
  8.7500000E+02  9.1360470E-04
  9.0000000E+02  8.7794957E-04
  9.5000000E+02  8.1111288E-04
  1.0000000E+03  7.5014532E-04
  1.0500000E+03  6.9495147E-04
  1.1000000E+03  6.4461206E-04
  1.1500000E+03  5.9871696E-04
  1.2000000E+03  5.5704718E-04
  1.2500000E+03  5.1904434E-04
  1.3000000E+03  4.8426732E-04
  1.3500000E+03  4.5247898E-04
  1.4000000E+03  4.2341413E-04
  1.4500000E+03  3.9675299E-04
  1.5000000E+03  3.7222710E-04
  1.6000000E+03  3.2884399E-04
  1.7000000E+03  2.9192531E-04
  1.8000000E+03  2.6028332E-04
  1.9000000E+03  2.3300674E-04
  2.0000000E+03  2.0937815E-04
  2.1000000E+03  1.8881632E-04
  2.2000000E+03  1.7084266E-04
  2.3000000E+03  1.5506170E-04
  2.4000000E+03  1.4114898E-04
  2.5000000E+03  1.2883686E-04
  2.6000000E+03  1.1790237E-04
  2.7000000E+03  1.0815894E-04
  2.8000000E+03  9.9449386E-05
  2.9000000E+03  9.1640617E-05
  3.0000000E+03  8.4619491E-05
  3.1000000E+03  7.8289450E-05
  3.2000000E+03  7.2567745E-05
  3.4000000E+03  6.2674428E-05
  3.6000000E+03  5.4478377E-05
  3.8000000E+03  4.7631720E-05
  4.0000000E+03  4.1868751E-05
  4.2000000E+03  3.6984148E-05
  4.4000000E+03  3.2817558E-05
  4.6000000E+03  2.9242499E-05
  4.8000000E+03  2.6158295E-05
  5.0000000E+03  2.3484141E-05
  5.2500000E+03  2.0619652E-05
  5.5000000E+03  1.8192736E-05
  5.7500000E+03  1.6123708E-05
  6.0000000E+03  1.4349602E-05
  6.5000000E+03  1.1495251E-05
  6.7500000E+03  1.0342049E-05
  7.0000000E+03  9.3340100E-06
  7.2500000E+03  8.4492858E-06
  7.5000000E+03  7.6698245E-06
  7.7500000E+03  6.9806333E-06
  8.0000000E+03  6.3691930E-06
  8.2500000E+03  5.8249949E-06
  8.5000000E+03  5.3391774E-06
  9.0000000E+03  4.5137753E-06
  9.5000000E+03  3.8452575E-06
  1.0000000E+04  3.2985599E-06
  1.0500000E+04  2.8475494E-06
  1.1000000E+04  2.4724910E-06
  1.1500000E+04  2.1583004E-06
  1.2000000E+04  1.8933193E-06
  1.2500000E+04  1.6684462E-06
  1.3000000E+04  1.4765088E-06
  1.3500000E+04  1.3118054E-06
  1.4000000E+04  1.1697668E-06
  1.4500000E+04  1.0467038E-06
  1.5000000E+04  9.3961702E-07
  1.5500000E+04  8.4605156E-07
  1.6000000E+04  7.6398632E-07
  1.6500000E+04  6.9174750E-07
  1.7000000E+04  6.2794149E-07
  1.7500000E+04  5.7140205E-07
  1.8000000E+04  5.2114861E-07
  1.8500000E+04  4.7635289E-07
  1.9000000E+04  4.3631227E-07
  2.0000000E+04  3.6818942E-07
  2.1000000E+04  3.1295138E-07
  2.2000000E+04  2.6776128E-07
  2.3000000E+04  2.3048938E-07
  2.4000000E+04  1.9951755E-07
  2.5000000E+04  1.7360273E-07
  2.6000000E+04  1.5178029E-07
  2.7000000E+04  1.3329471E-07
  2.8000000E+04  1.1754905E-07
  2.9000000E+04  1.0406787E-07
  3.0000000E+04  9.2469708E-08
  3.1000000E+04  8.2446306E-08
  3.2000000E+04  7.3746931E-08
  3.3000000E+04  6.6166407E-08
  3.4000000E+04  5.9535859E-08
  3.5000000E+04  5.3715508E-08
  3.6000000E+04  4.8589077E-08
  3.7000000E+04  4.4059367E-08
  3.8000000E+04  4.0044754E-08
  3.9000000E+04  3.6476384E-08
  4.0000000E+04  3.3295935E-08
  4.1000000E+04  3.0453815E-08
  4.2000000E+04  2.7907690E-08
  4.3000000E+04  2.5621298E-08
  4.4000000E+04  2.3563465E-08
  4.6000000E+04  2.0029566E-08
  4.8000000E+04  1.7131210E-08
  5.0000000E+04  1.4736124E-08
  5.1250000E+04  1.3448762E-08
  5.2500000E+04  1.2298089E-08
  5.3750000E+04  1.1267086E-08
  5.5000000E+04  1.0341155E-08
  5.7500000E+04  8.7559878E-09
  5.8750000E+04  8.0765159E-09
  6.0000000E+04  7.4611665E-09
  6.2500000E+04  6.3953279E-09
  6.5000000E+04  5.5117093E-09
  6.7500000E+04  4.7743058E-09
  7.0000000E+04  4.1551347E-09
  7.2500000E+04  3.6322562E-09
  7.5000000E+04  3.1883272E-09
  7.7500000E+04  2.8095336E-09
  8.0000000E+04  2.4847938E-09
  8.2500000E+04  2.2051590E-09
  8.5000000E+04  1.9633573E-09
  8.7500000E+04  1.7534449E-09
  9.0000000E+04  1.5705359E-09
  9.2500000E+04  1.4105931E-09
  9.5000000E+04  1.2702637E-09
  9.7500000E+04  1.1467502E-09
  1.0000000E+05  1.0377083E-09
  1.0250000E+05  9.4116436E-10
  1.0500000E+05  8.5545063E-10
  1.0750000E+05  7.7915227E-10
  1.1000000E+05  7.1106471E-10
  1.1250000E+05  6.5015854E-10
  1.1500000E+05  5.9555101E-10
  1.2000000E+05  5.0229868E-10
  1.2500000E+05  4.2639007E-10
  1.3000000E+05  3.6412379E-10
  1.3500000E+05  3.1268345E-10
  1.4000000E+05  2.6990496E-10
  1.4500000E+05  2.3410987E-10
  1.5000000E+05  2.0398502E-10
  1.5500000E+05  1.7849506E-10
  1.6000000E+05  1.5681739E-10
  1.6500000E+05  1.3829375E-10
  1.7000000E+05  1.2239390E-10
  1.7500000E+05  1.0868814E-10
  1.8000000E+05  9.6826121E-11
  1.8500000E+05  8.6520648E-11
  1.9000000E+05  7.7535050E-11
  1.9500000E+05  6.9673339E-11
  2.0000000E+05  6.2772432E-11
  2.0500000E+05  5.6696016E-11
  2.1000000E+05  5.1329665E-11
  2.1500000E+05  4.6576944E-11
  2.2000000E+05  4.2356257E-11
  2.2500000E+05  3.8598309E-11
  2.3000000E+05  3.5244038E-11
  2.4000000E+05  2.9551661E-11
  2.5000000E+05  2.4954502E-11
  2.6000000E+05  2.1210842E-11
  2.7000000E+05  1.8138643E-11
  2.8000000E+05  1.5599350E-11
  2.9000000E+05  1.3486474E-11
  3.0000000E+05  1.1717417E-11
  3.1000000E+05  1.0227561E-11
  3.2000000E+05  8.9659521E-12
  3.3000000E+05  7.8921099E-12
  3.4000000E+05  6.9736477E-12
  3.5000000E+05  6.1844784E-12
  3.6000000E+05  5.5034624E-12
  3.7000000E+05  4.9133685E-12
  3.8000000E+05  4.4000715E-12
  3.9000000E+05  3.9519293E-12
  4.0000000E+05  3.5593004E-12
  4.1000000E+05  3.2141618E-12
  4.2000000E+05  2.9098065E-12
  4.3000000E+05  2.6406015E-12
  4.4000000E+05  2.4017975E-12
  4.5000000E+05  2.1893753E-12
  4.6000000E+05  1.9999207E-12
  4.7000000E+05  1.8305228E-12
  4.8000000E+05  1.6786904E-12
  5.0000000E+05  1.4194644E-12
  5.1250000E+05  1.2826409E-12
  5.2500000E+05  1.1619274E-12
  5.3750000E+05  1.0551012E-12
  5.5000000E+05  9.6028812E-13
  5.7500000E+05  8.0059800E-13
  5.8750000E+05  7.3322596E-13
  6.0000000E+05  6.7280402E-13
  6.2500000E+05  5.6955253E-13
  6.5000000E+05  4.8539337E-13
  6.7500000E+05  4.1623816E-13
  7.0000000E+05  3.5898355E-13
  7.2500000E+05  3.1125021E-13
  7.5000000E+05  2.7119663E-13
  7.7500000E+05  2.3738434E-13
  8.0000000E+05  2.0868005E-13
  8.2500000E+05  1.8418383E-13
  8.5000000E+05  1.6317563E-13
  8.7500000E+05  1.4507509E-13
  9.0000000E+05  1.2941166E-13
  9.2500000E+05  1.1580142E-13
  9.5000000E+05  1.0392936E-13
  9.7500000E+05  9.3535512E-14
  1.0000000E+06  8.4404257E-14
  1.0250000E+06  7.6355846E-14
  1.0500000E+06  6.9239741E-14
  1.0750000E+06  6.2929297E-14
  1.1000000E+06  5.7317520E-14
  1.1250000E+06  5.2313652E-14
  1.1500000E+06  4.7840415E-14
  1.2000000E+06  4.0231052E-14
  1.2500000E+06  3.4065152E-14
  1.3000000E+06  2.9026801E-14
  1.3500000E+06  2.4877915E-14
  1.4000000E+06  2.1437080E-14
  1.4500000E+06  1.8564610E-14
  1.5000000E+06  1.6151912E-14
  1.5500000E+06  1.4113828E-14
  1.6000000E+06  1.2383023E-14
  1.6500000E+06  1.0905843E-14
  1.7000000E+06  9.6392464E-15
  1.7500000E+06  8.5484935E-15
  1.8000000E+06  7.6053287E-15
  1.8500000E+06  6.7866289E-15
  1.9000000E+06  6.0733429E-15
  1.9500000E+06  5.4496532E-15
  2.0000000E+06  4.9024343E-15
  2.0500000E+06  4.4207546E-15
  2.1000000E+06  3.9954733E-15
  2.1500000E+06  3.6190162E-15
  2.2000000E+06  3.2850319E-15
  2.2500000E+06  2.9880813E-15
  2.3000000E+06  2.7234931E-15
  
  
#  42   7  M3  EION =  3.990000000E+02 eV   285
#  S(0) = 3.072635E+00
  3.4568216E+00  0.0000000E+00
  3.4568216E+02  0.0000000E+00
  3.4568216E+02  2.6599430E-03
  3.9900000E+02  2.6599430E-03
  3.9900395E+02  2.6599430E-03
  3.9920316E+02  2.7137154E-03
  3.9940237E+02  2.7648848E-03
  3.9960158E+02  2.8136634E-03
  3.9980079E+02  2.8602392E-03
  4.0000000E+02  2.9047784E-03
  4.0125000E+02  3.1458681E-03
  4.0250000E+02  3.3364833E-03
  4.0375000E+02  3.4902556E-03
  4.0500000E+02  3.6150905E-03
  4.0750000E+02  3.7969180E-03
  4.1000000E+02  3.9092932E-03
  4.1250000E+02  3.9711305E-03
  4.1500000E+02  3.9975105E-03
  4.1750000E+02  4.0004702E-03
  4.2000000E+02  3.9891936E-03
  4.2250000E+02  3.9702989E-03
  4.2500000E+02  3.9482889E-03
  4.2750000E+02  3.9260331E-03
  4.3000000E+02  3.9052071E-03
  4.3500000E+02  3.8706490E-03
  4.4000000E+02  3.8456994E-03
  4.5000000E+02  3.8125584E-03
  4.5500000E+02  3.7974695E-03
  4.6000000E+02  3.7801933E-03
  4.6500000E+02  3.7597869E-03
  4.7000000E+02  3.7362993E-03
  4.8000000E+02  3.6828317E-03
  4.9000000E+02  3.6266123E-03
  5.0000000E+02  3.5723952E-03
  5.1250000E+02  3.5087276E-03
  5.2500000E+02  3.4467116E-03
  5.5000000E+02  3.3162243E-03
  5.6250000E+02  3.2478656E-03
  5.7500000E+02  3.1796782E-03
  5.8750000E+02  3.1130608E-03
  6.0000000E+02  3.0482141E-03
  6.2500000E+02  2.9220183E-03
  6.5000000E+02  2.7973831E-03
  6.6250000E+02  2.7357579E-03
  6.7500000E+02  2.6751793E-03
  7.0000000E+02  2.5584367E-03
  7.2500000E+02  2.4476413E-03
  7.5000000E+02  2.3417619E-03
  7.7500000E+02  2.2398300E-03
  8.0000000E+02  2.1424080E-03
  8.2500000E+02  2.0499475E-03
  8.5000000E+02  1.9624502E-03
  9.0000000E+02  1.8006744E-03
  9.5000000E+02  1.6539956E-03
  1.0000000E+03  1.5223385E-03
  1.0500000E+03  1.4037527E-03
  1.1000000E+03  1.2965896E-03
  1.1500000E+03  1.1997967E-03
  1.2000000E+03  1.1122400E-03
  1.2500000E+03  1.0328751E-03
  1.3000000E+03  9.6078317E-04
  1.3500000E+03  8.9516304E-04
  1.4000000E+03  8.3531706E-04
  1.4500000E+03  7.8063817E-04
  1.5000000E+03  7.3060305E-04
  1.6000000E+03  6.4262463E-04
  1.7000000E+03  5.6810647E-04
  1.8000000E+03  5.0457739E-04
  1.9000000E+03  4.5013739E-04
  2.0000000E+03  4.0320891E-04
  2.1000000E+03  3.6252971E-04
  2.2000000E+03  3.2709368E-04
  2.3000000E+03  2.9608543E-04
  2.4000000E+03  2.6883886E-04
  2.5000000E+03  2.4480332E-04
  2.6000000E+03  2.2352093E-04
  2.7000000E+03  2.0460958E-04
  2.8000000E+03  1.8774887E-04
  2.9000000E+03  1.7266888E-04
  3.0000000E+03  1.5914119E-04
  3.1000000E+03  1.4697165E-04
  3.2000000E+03  1.3599451E-04
  3.4000000E+03  1.1706905E-04
  3.6000000E+03  1.0144785E-04
  3.8000000E+03  8.8442885E-05
  4.0000000E+03  7.7531047E-05
  4.2000000E+03  6.8309848E-05
  4.4000000E+03  6.0466147E-05
  4.6000000E+03  5.3753815E-05
  4.8000000E+03  4.7977584E-05
  5.0000000E+03  4.2981176E-05
  5.2500000E+03  3.7642587E-05
  5.5000000E+03  3.3131502E-05
  5.7500000E+03  2.9295330E-05
  6.0000000E+03  2.6013917E-05
  6.5000000E+03  2.0752201E-05
  6.7500000E+03  1.8633452E-05
  7.0000000E+03  1.6785174E-05
  7.2500000E+03  1.5166171E-05
  7.5000000E+03  1.3742494E-05
  7.7500000E+03  1.2486001E-05
  8.0000000E+03  1.1373232E-05
  8.2500000E+03  1.0384539E-05
  8.5000000E+03  9.5033804E-06
  9.0000000E+03  8.0098121E-06
  9.5000000E+03  6.8038154E-06
  1.0000000E+04  5.8204330E-06
  1.0500000E+04  5.0113977E-06
  1.1000000E+04  4.3403685E-06
  1.1500000E+04  3.7796452E-06
  1.2000000E+04  3.3078779E-06
  1.2500000E+04  2.9084406E-06
  1.3000000E+04  2.5682618E-06
  1.3500000E+04  2.2769746E-06
  1.4000000E+04  2.0262902E-06
  1.4500000E+04  1.8095300E-06
  1.5000000E+04  1.6212747E-06
  1.5500000E+04  1.4570987E-06
  1.6000000E+04  1.3133646E-06
  1.6500000E+04  1.1870655E-06
  1.7000000E+04  1.0757026E-06
  1.7500000E+04  9.7718841E-07
  1.8000000E+04  8.8977064E-07
  1.8500000E+04  8.1197161E-07
  1.9000000E+04  7.4253992E-07
  2.0000000E+04  6.2467744E-07
  2.1000000E+04  5.2938819E-07
  2.2000000E+04  4.5165219E-07
  2.3000000E+04  3.8771123E-07
  2.4000000E+04  3.3471740E-07
  2.5000000E+04  2.9048856E-07
  2.6000000E+04  2.5333558E-07
  2.7000000E+04  2.2193845E-07
  2.8000000E+04  1.9525669E-07
  2.9000000E+04  1.7246350E-07
  3.0000000E+04  1.5289682E-07
  3.1000000E+04  1.3602279E-07
  3.2000000E+04  1.2140812E-07
  3.3000000E+04  1.0869889E-07
  3.4000000E+04  9.7604322E-08
  3.5000000E+04  8.7884243E-08
  3.6000000E+04  7.9339226E-08
  3.7000000E+04  7.1802853E-08
  3.8000000E+04  6.5135601E-08
  3.9000000E+04  5.9219991E-08
  4.0000000E+04  5.3956683E-08
  4.2000000E+04  4.5062086E-08
  4.4000000E+04  3.7914644E-08
  4.6000000E+04  3.2119021E-08
  4.8000000E+04  2.7380451E-08
  5.0000000E+04  2.3476490E-08
  5.1250000E+04  2.1383174E-08
  5.2500000E+04  1.9515495E-08
  5.3750000E+04  1.7845022E-08
  5.5000000E+04  1.6347413E-08
  5.7500000E+04  1.3790008E-08
  5.8750000E+04  1.2696600E-08
  6.0000000E+04  1.1708012E-08
  6.2500000E+04  9.9997864E-09
  6.5000000E+04  8.5881001E-09
  6.7500000E+04  7.4136617E-09
  7.0000000E+04  6.4305167E-09
  7.2500000E+04  5.6027315E-09
  7.5000000E+04  4.9019751E-09
  7.7500000E+04  4.3057399E-09
  8.0000000E+04  3.7960168E-09
  8.2500000E+04  3.3582984E-09
  8.5000000E+04  2.9808240E-09
  8.7500000E+04  2.6540028E-09
  9.0000000E+04  2.3699701E-09
  9.2500000E+04  2.1222415E-09
  9.5000000E+04  1.9054441E-09
  9.7500000E+04  1.7151049E-09
  1.0000000E+05  1.5474829E-09
  1.0250000E+05  1.3994368E-09
  1.0500000E+05  1.2683170E-09
  1.0750000E+05  1.1518806E-09
  1.1000000E+05  1.0482214E-09
  1.1250000E+05  9.5571356E-10
  1.1500000E+05  8.7296597E-10
  1.2000000E+05  7.3213961E-10
  1.2500000E+05  6.1802688E-10
  1.3000000E+05  5.2484254E-10
  1.3500000E+05  4.4820161E-10
  1.4000000E+05  3.8474642E-10
  1.4500000E+05  3.3188172E-10
  1.5000000E+05  2.8758416E-10
  1.5500000E+05  2.5026347E-10
  1.6000000E+05  2.1866029E-10
  1.6500000E+05  1.9177027E-10
  1.7000000E+05  1.6878704E-10
  1.7500000E+05  1.4905915E-10
  1.8000000E+05  1.3205719E-10
  1.8500000E+05  1.1734850E-10
  1.9000000E+05  1.0457766E-10
  1.9500000E+05  9.3451176E-11
  2.0000000E+05  8.3725611E-11
  2.0500000E+05  7.5198077E-11
  2.1000000E+05  6.7698766E-11
  2.1500000E+05  6.1084987E-11
  2.2000000E+05  5.5236364E-11
  2.2500000E+05  5.0050970E-11
  2.3000000E+05  4.5442175E-11
  2.4000000E+05  3.7669562E-11
  2.5000000E+05  3.1445712E-11
  2.6000000E+05  2.6420616E-11
  2.7000000E+05  2.2332165E-11
  2.8000000E+05  1.8982020E-11
  2.9000000E+05  1.6218615E-11
  3.0000000E+05  1.3925044E-11
  3.1000000E+05  1.2010385E-11
  3.2000000E+05  1.0403351E-11
  3.3000000E+05  9.0476287E-12
  3.4000000E+05  7.8984174E-12
  3.5000000E+05  6.9198480E-12
  3.6000000E+05  6.0830200E-12
  3.7000000E+05  5.3645066E-12
  3.8000000E+05  4.7452145E-12
  3.9000000E+05  4.2095022E-12
  4.0000000E+05  3.7444908E-12
  4.1000000E+05  3.3395256E-12
  4.2000000E+05  2.9857516E-12
  4.3000000E+05  2.6757781E-12
  4.4000000E+05  2.4034111E-12
  4.5000000E+05  2.1634391E-12
  4.6000000E+05  1.9514607E-12
  4.7000000E+05  1.7637454E-12
  4.8000000E+05  1.5971206E-12
  5.0000000E+05  1.3167047E-12
  5.1250000E+05  1.1710760E-12
  5.2500000E+05  1.0441727E-12
  5.3750000E+05  9.3325432E-13
  5.5000000E+05  8.3602929E-13
  5.7500000E+05  6.7526589E-13
  5.8750000E+05  6.0873500E-13
  6.0000000E+05  5.4981708E-13
  6.1250000E+05  4.9752098E-13
  6.2500000E+05  4.5099996E-13
  6.3750000E+05  4.0952843E-13
  6.5000000E+05  3.7248270E-13
  6.7500000E+05  3.0959190E-13
  7.0000000E+05  2.5884076E-13
  7.2500000E+05  2.1760130E-13
  7.5000000E+05  1.8387399E-13
  7.7500000E+05  1.5612364E-13
  8.0000000E+05  1.3316170E-13
  8.2500000E+05  1.1406079E-13
  8.5000000E+05  9.8092078E-14
  8.7500000E+05  8.4678892E-14
  9.0000000E+05  7.3362030E-14
  9.2500000E+05  6.3773660E-14
  9.5000000E+05  5.5617404E-14
  9.7500000E+05  4.8653117E-14
  1.0000000E+06  4.2685214E-14
  1.0250000E+06  3.7553637E-14
  1.0500000E+06  3.3126790E-14
  1.0750000E+06  2.9296003E-14
  1.1000000E+06  2.5971158E-14
  1.1250000E+06  2.3077224E-14
  1.1500000E+06  2.0551498E-14
  1.1750000E+06  1.8341384E-14
  1.2000000E+06  1.6402607E-14
  1.2250000E+06  1.4697770E-14
  1.2500000E+06  1.3195182E-14
  1.2750000E+06  1.1867911E-14
  1.3000000E+06  1.0693002E-14
  1.3250000E+06  9.6508320E-15
  1.3500000E+06  8.7245726E-15
  1.4000000E+06  7.1639220E-15
  1.4500000E+06  5.9175325E-15
  1.5000000E+06  4.9152857E-15
  1.5500000E+06  4.1041690E-15
  1.6000000E+06  3.4437713E-15
  1.6500000E+06  2.9030779E-15
  1.7000000E+06  2.4580816E-15
  1.7500000E+06  2.0900315E-15
  1.8000000E+06  1.7841825E-15
  1.8500000E+06  1.5288229E-15
  1.9000000E+06  1.3146414E-15
  1.9500000E+06  1.1342247E-15
  2.0000000E+06  9.8163611E-16
  2.0500000E+06  8.5214818E-16
  2.1000000E+06  7.4196902E-16
  2.1500000E+06  6.4796964E-16
  2.2000000E+06  5.6755891E-16
  
  
#  42   8  M4  EION =  2.370000000E+02 eV   290
#  S(0) = 5.744461E+00
  2.3053324E+00  0.0000000E+00
  2.3053324E+02  0.0000000E+00
  2.3053324E+02  9.4757051E-04
  2.3700000E+02  9.4757051E-04
  2.3700272E+02  9.4757051E-04
  2.3732765E+02  9.4051582E-04
  2.3765259E+02  9.3490893E-04
  2.3797752E+02  9.3080242E-04
  2.3830245E+02  9.2826149E-04
  2.3895231E+02  9.2819981E-04
  2.3960218E+02  9.3549314E-04
  2.4090190E+02  9.7618846E-04
  2.4220163E+02  1.0602215E-03
  2.4350136E+02  1.1998714E-03
  2.4480109E+02  1.4085702E-03
  2.4545095E+02  1.5428140E-03
  2.4610082E+02  1.6987682E-03
  2.4740054E+02  2.0789681E-03
  2.4870027E+02  2.5508153E-03
  2.5000000E+02  3.1072465E-03
  2.5250000E+02  4.3542243E-03
  2.5375000E+02  5.0262152E-03
  2.5500000E+02  5.7058769E-03
  2.5625000E+02  6.3792674E-03
  2.5750000E+02  7.0365107E-03
  2.6000000E+02  8.2838060E-03
  2.6500000E+02  1.0482449E-02
  2.7000000E+02  1.2287239E-02
  2.7250000E+02  1.3032260E-02
  2.7500000E+02  1.3667120E-02
  2.7750000E+02  1.4192438E-02
  2.8000000E+02  1.4615114E-02
  2.8500000E+02  1.5197372E-02
  2.9000000E+02  1.5522721E-02
  2.9500000E+02  1.5693316E-02
  3.0000000E+02  1.5778986E-02
  3.0500000E+02  1.5817057E-02
  3.1000000E+02  1.5822288E-02
  3.1500000E+02  1.5795952E-02
  3.2000000E+02  1.5736249E-02
  3.3000000E+02  1.5511589E-02
  3.4000000E+02  1.5167419E-02
  3.5000000E+02  1.4751340E-02
  3.6000000E+02  1.4306192E-02
  3.7000000E+02  1.3854932E-02
  3.8000000E+02  1.3401909E-02
  4.0000000E+02  1.2482225E-02
  4.2000000E+02  1.1556140E-02
  4.4000000E+02  1.0668709E-02
  4.6000000E+02  9.8458381E-03
  4.8000000E+02  9.0850074E-03
  5.0000000E+02  8.3772199E-03
  5.2500000E+02  7.5674105E-03
  5.5000000E+02  6.8438651E-03
  5.7500000E+02  6.2014079E-03
  6.0000000E+02  5.6277401E-03
  6.5000000E+02  4.6553550E-03
  6.7500000E+02  4.2463002E-03
  7.0000000E+02  3.8816804E-03
  7.2500000E+02  3.5549487E-03
  7.5000000E+02  3.2611287E-03
  8.0000000E+02  2.7590812E-03
  8.5000000E+02  2.3510072E-03
  9.0000000E+02  2.0163045E-03
  9.5000000E+02  1.7395075E-03
  1.0000000E+03  1.5090567E-03
  1.0500000E+03  1.3160276E-03
  1.1000000E+03  1.1532210E-03
  1.1500000E+03  1.0150134E-03
  1.2000000E+03  8.9705630E-04
  1.2500000E+03  7.9588242E-04
  1.3000000E+03  7.0869203E-04
  1.3500000E+03  6.3321422E-04
  1.4000000E+03  5.6758773E-04
  1.4500000E+03  5.1028465E-04
  1.5000000E+03  4.6005463E-04
  1.6000000E+03  3.7690039E-04
  1.7000000E+03  3.1179171E-04
  1.8000000E+03  2.6020170E-04
  1.9000000E+03  2.1887871E-04
  2.0000000E+03  1.8545677E-04
  2.1000000E+03  1.5818553E-04
  2.2000000E+03  1.3575264E-04
  2.3000000E+03  1.1716122E-04
  2.4000000E+03  1.0164597E-04
  2.5000000E+03  8.8614163E-05
  2.6000000E+03  7.7602333E-05
  2.7000000E+03  6.8245191E-05
  2.8000000E+03  6.0252493E-05
  2.9000000E+03  5.3391857E-05
  3.0000000E+03  4.7475958E-05
  3.1000000E+03  4.2352762E-05
  3.2000000E+03  3.7898108E-05
  3.4000000E+03  3.0604190E-05
  3.6000000E+03  2.4971215E-05
  3.8000000E+03  2.0566018E-05
  4.0000000E+03  1.7081822E-05
  4.2000000E+03  1.4297690E-05
  4.4000000E+03  1.2052105E-05
  4.6000000E+03  1.0225362E-05
  4.8000000E+03  8.7276314E-06
  5.0000000E+03  7.4907383E-06
  5.2500000E+03  6.2329249E-06
  5.5000000E+03  5.2247784E-06
  5.7500000E+03  4.4095726E-06
  5.8750000E+03  4.0606565E-06
  6.0000000E+03  3.7449947E-06
  6.2500000E+03  3.1991186E-06
  6.5000000E+03  2.7476037E-06
  6.7500000E+03  2.3717062E-06
  7.0000000E+03  2.0568626E-06
  7.2500000E+03  1.7916617E-06
  7.5000000E+03  1.5670885E-06
  7.7500000E+03  1.3759696E-06
  8.0000000E+03  1.2125591E-06
  8.2500000E+03  1.0722225E-06
  8.5000000E+03  9.5119883E-07
  8.7500000E+03  8.4641925E-07
  9.0000000E+03  7.5536564E-07
  9.2500000E+03  6.7596064E-07
  9.5000000E+03  6.0648215E-07
  1.0000000E+04  4.9180218E-07
  1.0500000E+04  4.0241777E-07
  1.1000000E+04  3.3199770E-07
  1.1500000E+04  2.7597236E-07
  1.2000000E+04  2.3099788E-07
  1.2500000E+04  1.9459542E-07
  1.3000000E+04  1.6490586E-07
  1.3500000E+04  1.4051992E-07
  1.4000000E+04  1.2035837E-07
  1.4500000E+04  1.0358719E-07
  1.5000000E+04  8.9556370E-08
  1.5500000E+04  7.7755142E-08
  1.6000000E+04  6.7779154E-08
  1.6500000E+04  5.9306132E-08
  1.7000000E+04  5.2077468E-08
  1.7500000E+04  4.5884349E-08
  1.8000000E+04  4.0557207E-08
  1.8500000E+04  3.5957594E-08
  1.9000000E+04  3.1971861E-08
  1.9500000E+04  2.8506256E-08
  2.0000000E+04  2.5483080E-08
  2.0500000E+04  2.2837652E-08
  2.1000000E+04  2.0515902E-08
  2.2000000E+04  1.6669044E-08
  2.3000000E+04  1.3657929E-08
  2.4000000E+04  1.1277776E-08
  2.5000000E+04  9.3792959E-09
  2.6000000E+04  7.8522810E-09
  2.7000000E+04  6.6144593E-09
  2.8000000E+04  5.6037837E-09
  2.9000000E+04  4.7729825E-09
  3.0000000E+04  4.0857159E-09
  3.1000000E+04  3.5138181E-09
  3.2000000E+04  3.0352776E-09
  3.3000000E+04  2.6327601E-09
  3.4000000E+04  2.2925224E-09
  3.5000000E+04  2.0035952E-09
  3.6000000E+04  1.7571668E-09
  3.7000000E+04  1.5461160E-09
  3.8000000E+04  1.3646558E-09
  3.9000000E+04  1.2080578E-09
  4.0000000E+04  1.0724394E-09
  4.1000000E+04  9.5459692E-10
  4.2000000E+04  8.5187420E-10
  4.3000000E+04  7.6205925E-10
  4.4000000E+04  6.8330246E-10
  4.6000000E+04  5.5299858E-10
  4.8000000E+04  4.5122746E-10
  5.0000000E+04  3.7098127E-10
  5.1250000E+04  3.2942708E-10
  5.2500000E+04  2.9329291E-10
  5.3750000E+04  2.6177551E-10
  5.5000000E+04  2.3420446E-10
  5.7500000E+04  1.8874393E-10
  5.8750000E+04  1.6998333E-10
  6.0000000E+04  1.5339841E-10
  6.2500000E+04  1.2564954E-10
  6.5000000E+04  1.0366822E-10
  6.7500000E+04  8.6110032E-11
  7.0000000E+04  7.1975802E-11
  7.2500000E+04  6.0515117E-11
  7.5000000E+04  5.1159025E-11
  7.7500000E+04  4.3472387E-11
  8.0000000E+04  3.7119533E-11
  8.2500000E+04  3.1839435E-11
  8.5000000E+04  2.7427663E-11
  8.7500000E+04  2.3722976E-11
  9.0000000E+04  2.0597346E-11
  9.2500000E+04  1.7948470E-11
  9.5000000E+04  1.5694119E-11
  9.7500000E+04  1.3767818E-11
  1.0000000E+05  1.2115547E-11
  1.0250000E+05  1.0693188E-11
  1.0500000E+05  9.4645197E-12
  1.0750000E+05  8.3996678E-12
  1.1000000E+05  7.4738856E-12
  1.1250000E+05  6.6665930E-12
  1.1500000E+05  5.9606038E-12
  1.2000000E+05  4.7971728E-12
  1.2500000E+05  3.8933882E-12
  1.3000000E+05  3.1845544E-12
  1.3500000E+05  2.6236709E-12
  1.4000000E+05  2.1761835E-12
  1.4500000E+05  1.8164139E-12
  1.5000000E+05  1.5250839E-12
  1.5500000E+05  1.2875818E-12
  1.6000000E+05  1.0927352E-12
  1.6500000E+05  9.3193081E-13
  1.7000000E+05  7.9847564E-13
  1.7500000E+05  6.8713065E-13
  1.8000000E+05  5.9376672E-13
  1.8500000E+05  5.1510806E-13
  1.9000000E+05  4.4853974E-13
  1.9500000E+05  3.9196203E-13
  2.0000000E+05  3.4367942E-13
  2.0500000E+05  3.0231552E-13
  2.1000000E+05  2.6674752E-13
  2.1500000E+05  2.3605512E-13
  2.2000000E+05  2.0948042E-13
  2.2500000E+05  1.8639641E-13
  2.3000000E+05  1.6628231E-13
  2.4000000E+05  1.3329768E-13
  2.5000000E+05  1.0782832E-13
  2.6000000E+05  8.7957507E-14
  2.7000000E+05  7.2305538E-14
  2.8000000E+05  5.9866862E-14
  2.9000000E+05  4.9899806E-14
  3.0000000E+05  4.1851515E-14
  3.1000000E+05  3.5305751E-14
  3.2000000E+05  2.9946052E-14
  3.3000000E+05  2.5529681E-14
  3.4000000E+05  2.1868963E-14
  3.5000000E+05  1.8817640E-14
  3.6000000E+05  1.6260866E-14
  3.7000000E+05  1.4107833E-14
  3.8000000E+05  1.2286274E-14
  3.9000000E+05  1.0738311E-14
  4.0000000E+05  9.4173065E-15
  4.1000000E+05  8.2854756E-15
  4.2000000E+05  7.3120430E-15
  4.3000000E+05  6.4718167E-15
  4.4000000E+05  5.7440736E-15
  4.5000000E+05  5.1116860E-15
  4.6000000E+05  4.5604378E-15
  4.7000000E+05  4.0784802E-15
  4.8000000E+05  3.6558983E-15
  5.0000000E+05  2.9568489E-15
  5.1250000E+05  2.6003949E-15
  5.2500000E+05  2.2938257E-15
  5.3750000E+05  2.0292168E-15
  5.5000000E+05  1.8000474E-15
  5.7500000E+05  1.4273780E-15
  5.8750000E+05  1.2756698E-15
  6.0000000E+05  1.1426785E-15
  6.2500000E+05  9.2276021E-16
  6.5000000E+05  7.5115108E-16
  6.7500000E+05  6.1598491E-16
  7.0000000E+05  5.0860206E-16
  7.2500000E+05  4.2260661E-16
  7.5000000E+05  3.5322460E-16
  7.7500000E+05  2.9685772E-16
  8.0000000E+05  2.5076884E-16
  8.2500000E+05  2.1285741E-16
  8.5000000E+05  1.8149679E-16
  8.7500000E+05  1.5541753E-16
  9.0000000E+05  1.3362151E-16
  9.2500000E+05  1.1531889E-16
  9.5000000E+05  9.9880956E-17
  9.7500000E+05  8.6804195E-17
  1.0000000E+06  7.5683327E-17
  1.0250000E+06  6.6190331E-17
  1.0500000E+06  5.8057985E-17
  1.0750000E+06  5.1067535E-17
  1.1000000E+06  4.5039082E-17
  1.1250000E+06  3.9823846E-17
  1.1500000E+06  3.5298423E-17
  1.1750000E+06  3.1360187E-17
  1.2000000E+06  2.7923455E-17
  1.2250000E+06  2.4916424E-17
  1.2500000E+06  2.2278822E-17
  1.3000000E+06  1.7916555E-17
  1.3500000E+06  1.4515457E-17
  1.4000000E+06  1.1841675E-17
  1.4500000E+06  9.7224514E-18
  1.5000000E+06  8.0296625E-18
  1.5500000E+06  6.6678042E-18
  1.6000000E+06  5.5656267E-18
  1.6500000E+06  4.6692919E-18
  1.7000000E+06  3.9368926E-18
  
  
#  42   9  M5  EION =  2.340000000E+02 eV   290
#  S(0) = 8.619565E+00
  2.2789457E+00  0.0000000E+00
  2.2789457E+02  0.0000000E+00
  2.2789457E+02  1.3810854E-03
  2.3400000E+02  1.3810854E-03
  2.3400272E+02  1.3810854E-03
  2.3440265E+02  1.3710502E-03
  2.3480259E+02  1.3641029E-03
  2.3520252E+02  1.3604466E-03
  2.3560245E+02  1.3603233E-03
  2.3640231E+02  1.3718427E-03
  2.3720218E+02  1.4013845E-03
  2.3880190E+02  1.5285171E-03
  2.4040163E+02  1.7749672E-03
  2.4200136E+02  2.1791122E-03
  2.4280122E+02  2.4517147E-03
  2.4360109E+02  2.7759570E-03
  2.4440095E+02  3.1536935E-03
  2.4520082E+02  3.5848991E-03
  2.4680054E+02  4.5981240E-03
  2.4840027E+02  5.7777638E-03
  2.5000000E+02  7.0651634E-03
  2.5125000E+02  8.1055730E-03
  2.5250000E+02  9.1476615E-03
  2.5375000E+02  1.0172905E-02
  2.5500000E+02  1.1168915E-02
  2.5750000E+02  1.3051567E-02
  2.6000000E+02  1.4780427E-02
  2.6500000E+02  1.7785368E-02
  2.7000000E+02  2.0158623E-02
  2.7500000E+02  2.1859499E-02
  2.8000000E+02  2.2945626E-02
  2.8500000E+02  2.3567982E-02
  2.9000000E+02  2.3894414E-02
  2.9500000E+02  2.4053671E-02
  3.0000000E+02  2.4122799E-02
  3.1000000E+02  2.4100655E-02
  3.1500000E+02  2.4016672E-02
  3.2000000E+02  2.3880031E-02
  3.3000000E+02  2.3451950E-02
  3.4000000E+02  2.2863122E-02
  3.5000000E+02  2.2189411E-02
  3.6000000E+02  2.1487875E-02
  3.7000000E+02  2.0782927E-02
  3.8000000E+02  2.0077285E-02
  4.0000000E+02  1.8649170E-02
  4.2000000E+02  1.7226722E-02
  4.4000000E+02  1.5878080E-02
  4.6000000E+02  1.4633431E-02
  4.8000000E+02  1.3484128E-02
  5.0000000E+02  1.2417760E-02
  5.2500000E+02  1.1202166E-02
  5.5000000E+02  1.0120155E-02
  5.7500000E+02  9.1607865E-03
  6.0000000E+02  8.3052663E-03
  6.5000000E+02  6.8586222E-03
  6.7500000E+02  6.2516349E-03
  7.0000000E+02  5.7109793E-03
  7.2500000E+02  5.2267920E-03
  7.5000000E+02  4.7918182E-03
  8.0000000E+02  4.0496405E-03
  8.5000000E+02  3.4471996E-03
  9.0000000E+02  2.9536722E-03
  9.5000000E+02  2.5459726E-03
  1.0000000E+03  2.2068988E-03
  1.0500000E+03  1.9231538E-03
  1.1000000E+03  1.6840292E-03
  1.1500000E+03  1.4811952E-03
  1.2000000E+03  1.3082150E-03
  1.2500000E+03  1.1599557E-03
  1.3000000E+03  1.0322748E-03
  1.3500000E+03  9.2181557E-04
  1.4000000E+03  8.2583014E-04
  1.4500000E+03  7.4206643E-04
  1.5000000E+03  6.6868345E-04
  1.6000000E+03  5.4729751E-04
  1.7000000E+03  4.5234878E-04
  1.8000000E+03  3.7718325E-04
  1.9000000E+03  3.1702853E-04
  2.0000000E+03  2.6841529E-04
  2.1000000E+03  2.2877921E-04
  2.2000000E+03  1.9619922E-04
  2.3000000E+03  1.6921721E-04
  2.4000000E+03  1.4671475E-04
  2.5000000E+03  1.2782625E-04
  2.6000000E+03  1.1187535E-04
  2.7000000E+03  9.8329325E-05
  2.8000000E+03  8.6765160E-05
  2.9000000E+03  7.6844383E-05
  3.0000000E+03  6.8294301E-05
  3.1000000E+03  6.0893719E-05
  3.2000000E+03  5.4462085E-05
  3.4000000E+03  4.3938563E-05
  3.6000000E+03  3.5818913E-05
  3.8000000E+03  2.9474616E-05
  4.0000000E+03  2.4460928E-05
  4.2000000E+03  2.0457821E-05
  4.4000000E+03  1.7231531E-05
  4.6000000E+03  1.4608944E-05
  4.8000000E+03  1.2460242E-05
  5.0000000E+03  1.0686973E-05
  5.2500000E+03  8.8850529E-06
  5.5000000E+03  7.4419637E-06
  5.7500000E+03  6.2759608E-06
  6.0000000E+03  5.3261159E-06
  6.5000000E+03  3.9020839E-06
  6.7500000E+03  3.3659637E-06
  7.0000000E+03  2.9172161E-06
  7.2500000E+03  2.5394655E-06
  7.5000000E+03  2.2197825E-06
  7.7500000E+03  1.9478854E-06
  8.0000000E+03  1.7155436E-06
  8.2500000E+03  1.5161221E-06
  8.5000000E+03  1.3442397E-06
  8.7500000E+03  1.1955077E-06
  9.0000000E+03  1.0663271E-06
  9.2500000E+03  9.5373033E-07
  9.5000000E+03  8.5525858E-07
  1.0000000E+04  6.9283849E-07
  1.0500000E+04  5.6636292E-07
  1.1000000E+04  4.6681104E-07
  1.1500000E+04  3.8767778E-07
  1.2000000E+04  3.2420696E-07
  1.2500000E+04  2.7287563E-07
  1.3000000E+04  2.3104362E-07
  1.3500000E+04  1.9671108E-07
  1.4000000E+04  1.6834763E-07
  1.4500000E+04  1.4477141E-07
  1.5000000E+04  1.2506193E-07
  1.5500000E+04  1.0849635E-07
  1.6000000E+04  9.4502805E-08
  1.6500000E+04  8.2625791E-08
  1.7000000E+04  7.2500016E-08
  1.7500000E+04  6.3830696E-08
  1.8000000E+04  5.6378588E-08
  1.8500000E+04  4.9948474E-08
  1.9000000E+04  4.4380189E-08
  2.0000000E+04  3.5323569E-08
  2.1000000E+04  2.8399484E-08
  2.2000000E+04  2.3043741E-08
  2.3000000E+04  1.8856640E-08
  2.4000000E+04  1.5550853E-08
  2.5000000E+04  1.2917123E-08
  2.6000000E+04  1.0801126E-08
  2.7000000E+04  9.0877679E-09
  2.8000000E+04  7.6903347E-09
  2.9000000E+04  6.5428228E-09
  3.0000000E+04  5.5945397E-09
  3.1000000E+04  4.8062341E-09
  3.2000000E+04  4.1472599E-09
  3.3000000E+04  3.5935035E-09
  3.4000000E+04  3.1258654E-09
  3.5000000E+04  2.7291147E-09
  3.6000000E+04  2.3910261E-09
  3.7000000E+04  2.1017278E-09
  3.8000000E+04  1.8532045E-09
  3.9000000E+04  1.6389130E-09
  4.0000000E+04  1.4534847E-09
  4.2000000E+04  1.1522712E-09
  4.4000000E+04  9.2243176E-10
  4.6000000E+04  7.4504961E-10
  4.8000000E+04  6.0672585E-10
  5.0000000E+04  4.9782795E-10
  5.1250000E+04  4.4150942E-10
  5.2500000E+04  3.9258459E-10
  5.3750000E+04  3.4995268E-10
  5.5000000E+04  3.1269556E-10
  5.7500000E+04  2.5135372E-10
  5.8750000E+04  2.2607807E-10
  6.0000000E+04  2.0375624E-10
  6.2500000E+04  1.6646456E-10
  6.5000000E+04  1.3698449E-10
  6.7500000E+04  1.1348521E-10
  7.0000000E+04  9.4607914E-11
  7.2500000E+04  7.9333423E-11
  7.5000000E+04  6.6890084E-11
  7.7500000E+04  5.6688624E-11
  8.0000000E+04  4.8275110E-11
  8.2500000E+04  4.1297031E-11
  8.5000000E+04  3.5478760E-11
  8.7500000E+04  3.0603261E-11
  9.0000000E+04  2.6498449E-11
  9.2500000E+04  2.3027024E-11
  9.5000000E+04  2.0078812E-11
  9.7500000E+04  1.7564896E-11
  1.0000000E+05  1.5413133E-11
  1.0250000E+05  1.3564685E-11
  1.0500000E+05  1.1971327E-11
  1.0750000E+05  1.0593346E-11
  1.1000000E+05  9.3978943E-12
  1.1250000E+05  8.3576967E-12
  1.1500000E+05  7.4500081E-12
  1.2000000E+05  5.9590202E-12
  1.2500000E+05  4.8059647E-12
  1.3000000E+05  3.9057581E-12
  1.3500000E+05  3.1967647E-12
  1.4000000E+05  2.6338031E-12
  1.4500000E+05  2.1833920E-12
  1.5000000E+05  1.8204687E-12
  1.5500000E+05  1.5260952E-12
  1.6000000E+05  1.2858347E-12
  1.6500000E+05  1.0885909E-12
  1.7000000E+05  9.2576851E-13
  1.7500000E+05  7.9066103E-13
  1.8000000E+05  6.7799997E-13
  1.8500000E+05  5.8361932E-13
  1.9000000E+05  5.0420425E-13
  1.9500000E+05  4.3710192E-13
  2.0000000E+05  3.8017761E-13
  2.0500000E+05  3.3170456E-13
  2.1000000E+05  2.9027893E-13
  2.1500000E+05  2.5475399E-13
  2.2000000E+05  2.2418885E-13
  2.2500000E+05  1.9780805E-13
  2.3000000E+05  1.7496994E-13
  2.4000000E+05  1.3787827E-13
  2.5000000E+05  1.0961916E-13
  2.6000000E+05  8.7871087E-14
  2.7000000E+05  7.0976747E-14
  2.8000000E+05  5.7738524E-14
  2.9000000E+05  4.7280914E-14
  3.0000000E+05  3.8957215E-14
  3.1000000E+05  3.2285039E-14
  3.2000000E+05  2.6901146E-14
  3.3000000E+05  2.2529641E-14
  3.4000000E+05  1.8959303E-14
  3.5000000E+05  1.6027169E-14
  3.6000000E+05  1.3606569E-14
  3.7000000E+05  1.1598384E-14
  3.8000000E+05  9.9245552E-15
  3.9000000E+05  8.5232313E-15
  4.0000000E+05  7.3451062E-15
  4.1000000E+05  6.3506612E-15
  4.2000000E+05  5.5080603E-15
  4.3000000E+05  4.7915278E-15
  4.4000000E+05  4.1800942E-15
  4.5000000E+05  3.6566238E-15
  4.6000000E+05  3.2070504E-15
  4.7000000E+05  2.8197787E-15
  4.8000000E+05  2.4852117E-15
  5.0000000E+05  1.9436265E-15
  5.1250000E+05  1.6741083E-15
  5.2500000E+05  1.4465252E-15
  5.3750000E+05  1.2536533E-15
  5.5000000E+05  1.0896307E-15
  5.6250000E+05  9.4968038E-16
  5.7500000E+05  8.2989181E-16
  5.8750000E+05  7.2704983E-16
  6.0000000E+05  6.3850056E-16
  6.1250000E+05  5.6204516E-16
  6.2500000E+05  4.9585508E-16
  6.3750000E+05  4.3840437E-16
  6.5000000E+05  3.8841550E-16
  6.6250000E+05  3.4481553E-16
  6.7500000E+05  3.0670050E-16
  7.0000000E+05  2.4398635E-16
  7.2500000E+05  1.9544768E-16
  7.5000000E+05  1.5758376E-16
  7.7500000E+05  1.2782911E-16
  8.0000000E+05  1.0428604E-16
  8.2500000E+05  8.5538120E-17
  8.5000000E+05  7.0518269E-17
  8.7500000E+05  5.8416248E-17
  9.0000000E+05  4.8611923E-17
  9.2500000E+05  4.0627681E-17
  9.5000000E+05  3.4093605E-17
  9.7500000E+05  2.8721353E-17
  1.0000000E+06  2.4284967E-17
  1.0250000E+06  2.0606323E-17
  1.0500000E+06  1.7543994E-17
  1.0750000E+06  1.4985122E-17
  1.1000000E+06  1.2839208E-17
  1.1250000E+06  1.1033282E-17
  1.1500000E+06  9.5083121E-18
  1.1750000E+06  8.2164058E-18
  1.2000000E+06  7.1185394E-18
  1.2250000E+06  6.1827898E-18
  1.2500000E+06  5.3829858E-18
  1.2750000E+06  4.6975887E-18
  1.3000000E+06  4.1087465E-18
  1.3250000E+06  3.6016145E-18
  1.3500000E+06  3.1638127E-18
  1.3750000E+06  2.7849859E-18
  1.4000000E+06  2.4564080E-18
  1.4250000E+06  2.1707158E-18
  1.4500000E+06  1.9217294E-18
  1.5000000E+06  1.5138778E-18
  1.5500000E+06  1.2001619E-18
  1.6000000E+06  9.5723103E-19
  1.6500000E+06  7.6813488E-19
  1.7000000E+06  6.2016899E-19
  
  
#  42  10  N1  EION =  6.800000000E+01 eV   262
#  S(0) = 6.282086E-01
  6.2079170E-01  0.0000000E+00
  6.2079170E+01  0.0000000E+00
  6.2079170E+01  1.8232213E-03
  6.8000000E+01  1.8232213E-03
  6.8002721E+01  1.8232213E-03
  6.8352585E+01  1.8175366E-03
  6.8702449E+01  1.8124919E-03
  6.9052313E+01  1.8080271E-03
  6.9402177E+01  1.8040885E-03
  7.0101905E+01  1.7976038E-03
  7.0801633E+01  1.7927145E-03
  7.2201088E+01  1.7867426E-03
  7.3600544E+01  1.7846567E-03
  7.5000000E+01  1.7854382E-03
  7.7500000E+01  1.7918063E-03
  8.0000000E+01  1.8022281E-03
  8.2500000E+01  1.8147555E-03
  8.5000000E+01  1.8279518E-03
  8.7500000E+01  1.8407093E-03
  9.0000000E+01  1.8521590E-03
  9.2500000E+01  1.8616300E-03
  9.5000000E+01  1.8686268E-03
  1.0000000E+02  1.8739977E-03
  1.0500000E+02  1.8672300E-03
  1.1000000E+02  1.8490647E-03
  1.1500000E+02  1.8213841E-03
  1.2000000E+02  1.7865772E-03
  1.2500000E+02  1.7470305E-03
  1.3000000E+02  1.7047998E-03
  1.3500000E+02  1.6614614E-03
  1.4000000E+02  1.6181159E-03
  1.4500000E+02  1.5754247E-03
  1.5000000E+02  1.5337433E-03
  1.6000000E+02  1.4537270E-03
  1.7000000E+02  1.3777971E-03
  1.8000000E+02  1.3052929E-03
  1.9000000E+02  1.2359667E-03
  2.0000000E+02  1.1700082E-03
  2.1000000E+02  1.1078347E-03
  2.2000000E+02  1.0497470E-03
  2.3000000E+02  9.9583872E-04
  2.4000000E+02  9.4592441E-04
  2.5000000E+02  8.9969306E-04
  2.6000000E+02  8.5671554E-04
  2.7000000E+02  8.1661140E-04
  2.8000000E+02  7.7906413E-04
  2.9000000E+02  7.4381531E-04
  3.0000000E+02  7.1070458E-04
  3.1000000E+02  6.7962125E-04
  3.2000000E+02  6.5045330E-04
  3.4000000E+02  5.9746961E-04
  3.6000000E+02  5.5088378E-04
  3.8000000E+02  5.0965540E-04
  4.0000000E+02  4.7289176E-04
  4.2000000E+02  4.3987818E-04
  4.4000000E+02  4.1013686E-04
  4.6000000E+02  3.8333572E-04
  4.8000000E+02  3.5914492E-04
  5.0000000E+02  3.3724509E-04
  5.2500000E+02  3.1265895E-04
  5.5000000E+02  2.9069302E-04
  5.7500000E+02  2.7094730E-04
  6.0000000E+02  2.5316184E-04
  6.5000000E+02  2.2261089E-04
  6.7500000E+02  2.0942564E-04
  7.0000000E+02  1.9739862E-04
  7.2500000E+02  1.8639450E-04
  7.5000000E+02  1.7629907E-04
  8.0000000E+02  1.5845844E-04
  8.5000000E+02  1.4325381E-04
  9.0000000E+02  1.3018939E-04
  9.5000000E+02  1.1885979E-04
  1.0000000E+03  1.0896460E-04
  1.0500000E+03  1.0027798E-04
  1.1000000E+03  9.2611200E-05
  1.1500000E+03  8.5804241E-05
  1.2000000E+03  7.9728368E-05
  1.2500000E+03  7.4280980E-05
  1.3000000E+03  6.9377608E-05
  1.3500000E+03  6.4947609E-05
  1.4000000E+03  6.0931518E-05
  1.4500000E+03  5.7278973E-05
  1.5000000E+03  5.3946662E-05
  1.6000000E+03  4.8098174E-05
  1.7000000E+03  4.3146858E-05
  1.8000000E+03  3.8916966E-05
  1.9000000E+03  3.5274400E-05
  2.0000000E+03  3.2114597E-05
  2.1000000E+03  2.9355372E-05
  2.2000000E+03  2.6931378E-05
  2.3000000E+03  2.4790183E-05
  2.4000000E+03  2.2889414E-05
  2.5000000E+03  2.1194443E-05
  2.6000000E+03  1.9676681E-05
  2.7000000E+03  1.8312356E-05
  2.8000000E+03  1.7081561E-05
  2.9000000E+03  1.5967522E-05
  3.0000000E+03  1.4956032E-05
  3.1000000E+03  1.4034980E-05
  3.2000000E+03  1.3193988E-05
  3.4000000E+03  1.1717621E-05
  3.6000000E+03  1.0468811E-05
  3.8000000E+03  9.4034604E-06
  4.0000000E+03  8.4876252E-06
  4.2000000E+03  7.6948248E-06
  4.4000000E+03  7.0041576E-06
  4.6000000E+03  6.3989681E-06
  4.8000000E+03  5.8658467E-06
  5.0000000E+03  5.3939077E-06
  5.2500000E+03  4.8765901E-06
  5.5000000E+03  4.4269697E-06
  5.7500000E+03  4.0338673E-06
  6.0000000E+03  3.6883195E-06
  6.5000000E+03  3.1121811E-06
  6.7500000E+03  2.8707824E-06
  7.0000000E+03  2.6548223E-06
  7.2500000E+03  2.4609208E-06
  7.5000000E+03  2.2862387E-06
  7.7500000E+03  2.1283750E-06
  8.0000000E+03  1.9852895E-06
  8.2500000E+03  1.8552404E-06
  8.5000000E+03  1.7367326E-06
  9.0000000E+03  1.5293559E-06
  9.5000000E+03  1.3547605E-06
  1.0000000E+04  1.2065593E-06
  1.0500000E+04  1.0798279E-06
  1.1000000E+04  9.7072299E-07
  1.1500000E+04  8.7621287E-07
  1.2000000E+04  7.9388061E-07
  1.2500000E+04  7.2178275E-07
  1.3000000E+04  6.5834262E-07
  1.3500000E+04  6.0227108E-07
  1.4000000E+04  5.5250674E-07
  1.4500000E+04  5.0816992E-07
  1.5000000E+04  4.6852674E-07
  1.5500000E+04  4.3296117E-07
  1.6000000E+04  4.0095325E-07
  1.6500000E+04  3.7206189E-07
  1.7000000E+04  3.4591099E-07
  1.7500000E+04  3.2217837E-07
  1.8000000E+04  3.0058696E-07
  1.8500000E+04  2.8089748E-07
  1.9000000E+04  2.6290241E-07
  2.0000000E+04  2.3129606E-07
  2.1000000E+04  2.0457849E-07
  2.2000000E+04  1.8183172E-07
  2.3000000E+04  1.6233895E-07
  2.4000000E+04  1.4553456E-07
  2.5000000E+04  1.3096783E-07
  2.6000000E+04  1.1827639E-07
  2.7000000E+04  1.0716656E-07
  2.8000000E+04  9.7398488E-08
  2.9000000E+04  8.8774980E-08
  3.0000000E+04  8.1132818E-08
  3.1000000E+04  7.4336061E-08
  3.2000000E+04  6.8270821E-08
  3.3000000E+04  6.2841175E-08
  3.4000000E+04  5.7965969E-08
  3.5000000E+04  5.3576216E-08
  3.6000000E+04  4.9613015E-08
  3.7000000E+04  4.6025862E-08
  3.8000000E+04  4.2771281E-08
  3.9000000E+04  3.9811702E-08
  4.0000000E+04  3.7114540E-08
  4.2000000E+04  3.2397641E-08
  4.4000000E+04  2.8433910E-08
  4.6000000E+04  2.5079475E-08
  4.8000000E+04  2.2222219E-08
  5.0000000E+04  1.9773894E-08
  5.2500000E+04  1.7183125E-08
  5.5000000E+04  1.5015590E-08
  5.7500000E+04  1.3189006E-08
  5.8750000E+04  1.2383027E-08
  6.0000000E+04  1.1639502E-08
  6.2500000E+04  1.0317000E-08
  6.5000000E+04  9.1818719E-09
  6.7500000E+04  8.2024788E-09
  7.0000000E+04  7.3533480E-09
  7.2500000E+04  6.6138183E-09
  7.5000000E+04  5.9670143E-09
  7.7500000E+04  5.3990641E-09
  8.0000000E+04  4.8984955E-09
  8.2500000E+04  4.4557671E-09
  8.5000000E+04  4.0629008E-09
  8.7500000E+04  3.7131923E-09
  9.0000000E+04  3.4009807E-09
  9.2500000E+04  3.1214651E-09
  9.5000000E+04  2.8705565E-09
  9.7500000E+04  2.6447585E-09
  1.0000000E+05  2.4410702E-09
  1.0250000E+05  2.2569070E-09
  1.0500000E+05  2.0900345E-09
  1.0750000E+05  1.9385143E-09
  1.1000000E+05  1.8006601E-09
  1.1250000E+05  1.6750003E-09
  1.1500000E+05  1.5602470E-09
  1.2000000E+05  1.3590744E-09
  1.2500000E+05  1.1896221E-09
  1.3000000E+05  1.0460148E-09
  1.3500000E+05  9.2361981E-10
  1.4000000E+05  8.1875327E-10
  1.4500000E+05  7.2846371E-10
  1.5000000E+05  6.5036832E-10
  1.5500000E+05  5.8252954E-10
  1.6000000E+05  5.2336205E-10
  1.6500000E+05  4.7156098E-10
  1.7000000E+05  4.2604624E-10
  1.7500000E+05  3.8591907E-10
  1.8000000E+05  3.5042806E-10
  1.8500000E+05  3.1894193E-10
  1.9000000E+05  2.9092790E-10
  1.9500000E+05  2.6593446E-10
  2.0000000E+05  2.4357761E-10
  2.0500000E+05  2.2352948E-10
  2.1000000E+05  2.0550894E-10
  2.1500000E+05  1.8927412E-10
  2.2000000E+05  1.7461622E-10
  2.2500000E+05  1.6135441E-10
  2.3000000E+05  1.4933163E-10
  2.3500000E+05  1.3841114E-10
  2.4000000E+05  1.2847351E-10
  2.4500000E+05  1.1941419E-10
  2.5000000E+05  1.1114146E-10
  2.6000000E+05  9.6642645E-11
  2.7000000E+05  8.4438388E-11
  2.8000000E+05  7.4105899E-11
  2.9000000E+05  6.5310614E-11
  3.0000000E+05  5.7785754E-11
  3.1000000E+05  5.1317073E-11
  3.2000000E+05  4.5731334E-11
  3.3000000E+05  4.0887577E-11
  3.4000000E+05  3.6670439E-11
  3.5000000E+05  3.2984976E-11
  3.6000000E+05  2.9752666E-11
  3.7000000E+05  2.6908215E-11
  3.8000000E+05  2.4397045E-11
  3.9000000E+05  2.2173331E-11
  4.0000000E+05  2.0198407E-11
  4.1000000E+05  1.8439527E-11
  4.2000000E+05  1.6868874E-11
  4.3000000E+05  1.5462726E-11
  4.4000000E+05  1.4200785E-11
  4.5000000E+05  1.3065630E-11
  4.6000000E+05  1.2042252E-11
  4.7000000E+05  1.1117677E-11
  4.8000000E+05  1.0280654E-11
  5.0000000E+05  8.8313757E-12
  5.1250000E+05  8.0549158E-12
  5.2500000E+05  7.3624419E-12
  5.3750000E+05  6.7432448E-12
  5.5000000E+05  6.1881795E-12
  5.7500000E+05  5.2402024E-12
  5.8750000E+05  4.8347411E-12
  6.0000000E+05  4.4679959E-12
  6.1250000E+05  4.1355994E-12
  6.2500000E+05  3.8337436E-12
  6.3750000E+05  3.5590957E-12
  6.5000000E+05  3.3087419E-12
  6.7500000E+05  2.8710117E-12
  7.0000000E+05  2.5036051E-12
  7.2500000E+05  2.1934074E-12
  7.5000000E+05  1.9301154E-12
  
  
#  42  11  N2  EION =  4.500000000E+01 eV   299
#  S(0) = 7.401394E-01
  4.2468216E-01  0.0000000E+00
  4.2468216E+01  0.0000000E+00
  4.2468216E+01  1.2765305E-02
  4.5000000E+01  1.2765305E-02
  4.5002721E+01  1.2765305E-02
  4.5127653E+01  1.2772039E-02
  4.5252585E+01  1.2772435E-02
  4.5377517E+01  1.2766936E-02
  4.5502449E+01  1.2755954E-02
  4.5752313E+01  1.2719036E-02
  4.6002177E+01  1.2664405E-02
  4.6501905E+01  1.2511082E-02
  4.7001633E+01  1.2311288E-02
  4.7501361E+01  1.2076661E-02
  4.8001088E+01  1.1816178E-02
  4.8500816E+01  1.1536849E-02
  4.9000544E+01  1.1244201E-02
  5.0000000E+01  1.0635685E-02
  5.1250000E+01  9.8617042E-03
  5.2500000E+01  9.1021213E-03
  5.3750000E+01  8.3756805E-03
  5.5000000E+01  7.6930705E-03
  5.6250000E+01  7.0597675E-03
  5.7500000E+01  6.4777862E-03
  5.8750000E+01  5.9468324E-03
  6.0000000E+01  5.4650927E-03
  6.5000000E+01  3.9688866E-03
  6.7500000E+01  3.4305484E-03
  7.0000000E+01  2.9973044E-03
  7.2500000E+01  2.6477366E-03
  7.5000000E+01  2.3645175E-03
  7.7500000E+01  2.1339581E-03
  8.0000000E+01  1.9453732E-03
  8.2500000E+01  1.7904436E-03
  8.5000000E+01  1.6626988E-03
  8.7500000E+01  1.5570550E-03
  9.0000000E+01  1.4695099E-03
  9.2500000E+01  1.3968359E-03
  9.5000000E+01  1.3364606E-03
  9.7500000E+01  1.2862440E-03
  1.0000000E+02  1.2444416E-03
  1.0250000E+02  1.2096155E-03
  1.0500000E+02  1.1805188E-03
  1.0750000E+02  1.1561596E-03
  1.1000000E+02  1.1356791E-03
  1.1250000E+02  1.1183471E-03
  1.1500000E+02  1.1035787E-03
  1.2000000E+02  1.0798292E-03
  1.2500000E+02  1.0613894E-03
  1.3000000E+02  1.0462496E-03
  1.3500000E+02  1.0330693E-03
  1.4000000E+02  1.0210152E-03
  1.4500000E+02  1.0095451E-03
  1.5000000E+02  9.9832724E-04
  1.6000000E+02  9.7589385E-04
  1.7000000E+02  9.5280127E-04
  1.8000000E+02  9.2873831E-04
  1.9000000E+02  9.0371948E-04
  2.0000000E+02  8.7801421E-04
  2.1000000E+02  8.5197211E-04
  2.2000000E+02  8.2597597E-04
  2.3000000E+02  8.0030128E-04
  2.4000000E+02  7.7512676E-04
  2.5000000E+02  7.5054532E-04
  2.6000000E+02  7.2656794E-04
  2.7000000E+02  7.0320104E-04
  2.8000000E+02  6.8046499E-04
  2.9000000E+02  6.5837765E-04
  3.0000000E+02  6.3697082E-04
  3.1000000E+02  6.1630149E-04
  3.2000000E+02  5.9640642E-04
  3.4000000E+02  5.5896322E-04
  3.6000000E+02  5.2454229E-04
  3.8000000E+02  4.9285198E-04
  4.0000000E+02  4.6354207E-04
  4.2000000E+02  4.3641472E-04
  4.4000000E+02  4.1133784E-04
  4.6000000E+02  3.8818405E-04
  4.8000000E+02  3.6682841E-04
  5.0000000E+02  3.4711526E-04
  5.2500000E+02  3.2449001E-04
  5.5000000E+02  3.0382125E-04
  5.7500000E+02  2.8492225E-04
  6.0000000E+02  2.6764176E-04
  6.5000000E+02  2.3729826E-04
  6.7500000E+02  2.2393913E-04
  7.0000000E+02  2.1161888E-04
  7.2500000E+02  2.0022951E-04
  7.5000000E+02  1.8967871E-04
  8.0000000E+02  1.7080807E-04
  8.5000000E+02  1.5450590E-04
  9.0000000E+02  1.4032293E-04
  9.5000000E+02  1.2789476E-04
  1.0000000E+03  1.1695546E-04
  1.0500000E+03  1.0729009E-04
  1.1000000E+03  9.8709533E-05
  1.1500000E+03  9.1055204E-05
  1.2000000E+03  8.4198948E-05
  1.2500000E+03  7.8036028E-05
  1.3000000E+03  7.2478350E-05
  1.3500000E+03  6.7451512E-05
  1.4000000E+03  6.2892142E-05
  1.4500000E+03  5.8745772E-05
  1.5000000E+03  5.4964767E-05
  1.6000000E+03  4.8339716E-05
  1.7000000E+03  4.2751808E-05
  1.8000000E+03  3.8002386E-05
  1.9000000E+03  3.3937615E-05
  2.0000000E+03  3.0436705E-05
  2.1000000E+03  2.7403858E-05
  2.2000000E+03  2.4762362E-05
  2.3000000E+03  2.2450348E-05
  2.4000000E+03  2.0417630E-05
  2.5000000E+03  1.8623034E-05
  2.6000000E+03  1.7032499E-05
  2.7000000E+03  1.5617664E-05
  2.8000000E+03  1.4354805E-05
  2.9000000E+03  1.3223981E-05
  3.0000000E+03  1.2208350E-05
  3.1000000E+03  1.1293591E-05
  3.2000000E+03  1.0467472E-05
  3.3000000E+03  9.7194859E-06
  3.4000000E+03  9.0405888E-06
  3.5000000E+03  8.4229712E-06
  3.6000000E+03  7.8598650E-06
  3.8000000E+03  6.8743955E-06
  4.0000000E+03  6.0454451E-06
  4.2000000E+03  5.3431376E-06
  4.4000000E+03  4.7441861E-06
  4.6000000E+03  4.2302748E-06
  4.8000000E+03  3.7868578E-06
  5.0000000E+03  3.4022827E-06
  5.2500000E+03  2.9901411E-06
  5.5000000E+03  2.6407190E-06
  5.7500000E+03  2.3425853E-06
  5.8750000E+03  2.2098577E-06
  6.0000000E+03  2.0867269E-06
  6.2500000E+03  1.8659654E-06
  6.5000000E+03  1.6745349E-06
  6.7500000E+03  1.5077682E-06
  7.0000000E+03  1.3618583E-06
  7.2500000E+03  1.2336813E-06
  7.5000000E+03  1.1206568E-06
  7.7500000E+03  1.0206396E-06
  8.0000000E+03  9.3183637E-07
  8.2500000E+03  8.5274026E-07
  8.5000000E+03  7.8207930E-07
  8.7500000E+03  7.1877493E-07
  9.0000000E+03  6.6190855E-07
  9.2500000E+03  6.1069463E-07
  9.5000000E+03  5.6445898E-07
  9.7500000E+03  5.2262087E-07
  1.0000000E+04  4.8467818E-07
  1.0250000E+04  4.5019526E-07
  1.0500000E+04  4.1879311E-07
  1.1000000E+04  3.6394983E-07
  1.1500000E+04  3.1796431E-07
  1.2000000E+04  2.7914660E-07
  1.2500000E+04  2.4617614E-07
  1.3000000E+04  2.1801139E-07
  1.3500000E+04  1.9382372E-07
  1.4000000E+04  1.7294850E-07
  1.4500000E+04  1.5484879E-07
  1.5000000E+04  1.3908771E-07
  1.5500000E+04  1.2530740E-07
  1.6000000E+04  1.1321300E-07
  1.6500000E+04  1.0256020E-07
  1.7000000E+04  9.3145389E-08
  1.7500000E+04  8.4798067E-08
  1.8000000E+04  7.7374763E-08
  1.8500000E+04  7.0754210E-08
  1.9000000E+04  6.4833471E-08
  1.9500000E+04  5.9524814E-08
  2.0000000E+04  5.4753184E-08
  2.0500000E+04  5.0454138E-08
  2.1000000E+04  4.6572146E-08
  2.1500000E+04  4.3059200E-08
  2.2000000E+04  3.9873665E-08
  2.2500000E+04  3.6979325E-08
  2.3000000E+04  3.4344584E-08
  2.4000000E+04  2.9746733E-08
  2.5000000E+04  2.5896985E-08
  2.6000000E+04  2.2653106E-08
  2.7000000E+04  1.9903600E-08
  2.8000000E+04  1.7560309E-08
  2.9000000E+04  1.5552962E-08
  3.0000000E+04  1.3825135E-08
  3.1000000E+04  1.2331206E-08
  3.2000000E+04  1.1034040E-08
  3.3000000E+04  9.9032287E-09
  3.4000000E+04  8.9137286E-09
  3.5000000E+04  8.0448042E-09
  3.6000000E+04  7.2791962E-09
  3.7000000E+04  6.6024696E-09
  3.8000000E+04  6.0024966E-09
  3.9000000E+04  5.4690431E-09
  4.0000000E+04  4.9934367E-09
  4.1000000E+04  4.5682996E-09
  4.2000000E+04  4.1873317E-09
  4.3000000E+04  3.8451337E-09
  4.4000000E+04  3.5370630E-09
  4.5000000E+04  3.2591141E-09
  4.6000000E+04  3.0078206E-09
  4.7000000E+04  2.7801732E-09
  4.8000000E+04  2.5735527E-09
  5.0000000E+04  2.2145308E-09
  5.1250000E+04  2.0214893E-09
  5.2500000E+04  1.8489019E-09
  5.3750000E+04  1.6942267E-09
  5.5000000E+04  1.5552832E-09
  5.7500000E+04  1.3173389E-09
  5.8750000E+04  1.2153134E-09
  6.0000000E+04  1.1228978E-09
  6.1250000E+04  1.0390297E-09
  6.2500000E+04  9.6278105E-10
  6.3750000E+04  8.9333924E-10
  6.5000000E+04  8.2999086E-10
  6.7500000E+04  7.1913706E-10
  7.0000000E+04  6.2602818E-10
  7.2500000E+04  5.4737648E-10
  7.5000000E+04  4.8058202E-10
  7.7500000E+04  4.2357317E-10
  8.0000000E+04  3.7468754E-10
  8.2500000E+04  3.3258226E-10
  8.5000000E+04  2.9616573E-10
  8.7500000E+04  2.6454537E-10
  9.0000000E+04  2.3698729E-10
  9.2500000E+04  2.1288490E-10
  9.5000000E+04  1.9173435E-10
  9.7500000E+04  1.7311510E-10
  1.0000000E+05  1.5667466E-10
  1.0250000E+05  1.4211631E-10
  1.0500000E+05  1.2918921E-10
  1.0750000E+05  1.1768049E-10
  1.1000000E+05  1.0740887E-10
  1.1250000E+05  9.8219389E-11
  1.1500000E+05  8.9979203E-11
  1.1750000E+05  8.2573994E-11
  1.2000000E+05  7.5905101E-11
  1.2250000E+05  6.9887127E-11
  1.2500000E+05  6.4445954E-11
  1.2750000E+05  5.9517081E-11
  1.3000000E+05  5.5044217E-11
  1.3250000E+05  5.0978111E-11
  1.3500000E+05  4.7275572E-11
  1.4000000E+05  4.0813838E-11
  1.4500000E+05  3.5405999E-11
  1.5000000E+05  3.0854076E-11
  1.5500000E+05  2.7001898E-11
  1.6000000E+05  2.3725362E-11
  1.6500000E+05  2.0925160E-11
  1.7000000E+05  1.8521281E-11
  1.7500000E+05  1.6448865E-11
  1.8000000E+05  1.4655028E-11
  1.8500000E+05  1.3096413E-11
  1.9000000E+05  1.1737281E-11
  1.9500000E+05  1.0548032E-11
  2.0000000E+05  9.5040268E-12
  2.0500000E+05  8.5846706E-12
  2.1000000E+05  7.7726732E-12
  2.1500000E+05  7.0534610E-12
  2.2000000E+05  6.4147025E-12
  2.2500000E+05  5.8459266E-12
  2.3000000E+05  5.3382086E-12
  2.3500000E+05  4.8839148E-12
  2.4000000E+05  4.4764947E-12
  2.4500000E+05  4.1103096E-12
  2.5000000E+05  3.7804906E-12
  2.5500000E+05  3.4828216E-12
  2.6000000E+05  3.2136422E-12
  2.6500000E+05  2.9697662E-12
  2.7000000E+05  2.7484131E-12
  2.7500000E+05  2.5471501E-12
  2.8000000E+05  2.3638437E-12
  2.8500000E+05  2.1966187E-12
  2.9000000E+05  2.0438230E-12
  3.0000000E+05  1.7758535E-12
  3.1000000E+05  1.5501573E-12
  3.2000000E+05  1.3590232E-12
  3.3000000E+05  1.1963238E-12
  3.4000000E+05  1.0571567E-12
  3.5000000E+05  9.3757310E-13
  3.6000000E+05  8.3437232E-13
  3.7000000E+05  7.4494480E-13
  3.8000000E+05  6.6715146E-13
  3.9000000E+05  5.9922942E-13
  4.0000000E+05  5.3971795E-13
  4.1000000E+05  4.8740115E-13
  4.2000000E+05  4.4126280E-13
  4.3000000E+05  4.0044982E-13
  4.4000000E+05  3.6424328E-13
  4.5000000E+05  3.3203553E-13
  4.6000000E+05  3.0331030E-13
  4.7000000E+05  2.7762708E-13
  4.8000000E+05  2.5460875E-13
  5.0000000E+05  2.1531353E-13
  5.1250000E+05  1.9457032E-13
  5.2500000E+05  1.7626347E-13
  5.3750000E+05  1.6005499E-13
  
  
#  42  12  N3  EION =  4.200000000E+01 eV   302
#  S(0) = 4.899530E+00
  2.1000000E-01  0.0000000E+00
  2.1000000E+01  0.0000000E+00
  2.1000000E+01  1.6299048E-01
  4.2000000E+01  1.6299048E-01
  4.2000000E+01  2.6423447E-02
  4.2002721E+01  2.6423447E-02
  4.2102653E+01  2.6398270E-02
  4.2202585E+01  2.6365410E-02
  4.2302517E+01  2.6325344E-02
  4.2402449E+01  2.6278515E-02
  4.2602313E+01  2.6166202E-02
  4.2802177E+01  2.6031504E-02
  4.3201905E+01  2.5705330E-02
  4.3601633E+01  2.5317902E-02
  4.4401088E+01  2.4412941E-02
  4.5200544E+01  2.3398971E-02
  4.6000000E+01  2.2329662E-02
  4.7000000E+01  2.0967693E-02
  4.8000000E+01  1.9620128E-02
  4.9000000E+01  1.8315321E-02
  5.0000000E+01  1.7070607E-02
  5.1250000E+01  1.5614112E-02
  5.2500000E+01  1.4276318E-02
  5.3750000E+01  1.3058983E-02
  5.5000000E+01  1.1959058E-02
  5.7500000E+01  1.0085684E-02
  6.0000000E+01  8.5923720E-03
  6.2500000E+01  7.4098523E-03
  6.5000000E+01  6.4746583E-03
  6.6250000E+01  6.0826992E-03
  6.7500000E+01  5.7333733E-03
  6.8750000E+01  5.4216637E-03
  7.0000000E+01  5.1431313E-03
  7.1250000E+01  4.8938741E-03
  7.2500000E+01  4.6704804E-03
  7.5000000E+01  4.2897210E-03
  7.7500000E+01  3.9812188E-03
  8.0000000E+01  3.7299662E-03
  8.2500000E+01  3.5244610E-03
  8.5000000E+01  3.3557369E-03
  8.7500000E+01  3.2168301E-03
  9.0000000E+01  3.1021196E-03
  9.2500000E+01  3.0071878E-03
  9.5000000E+01  2.9283354E-03
  9.7500000E+01  2.8626034E-03
  1.0000000E+02  2.8075270E-03
  1.0250000E+02  2.7610211E-03
  1.0500000E+02  2.7214281E-03
  1.1000000E+02  2.6575511E-03
  1.1500000E+02  2.6073818E-03
  1.2000000E+02  2.5653058E-03
  1.2500000E+02  2.5277242E-03
  1.3000000E+02  2.4924586E-03
  1.3500000E+02  2.4582113E-03
  1.4000000E+02  2.4242955E-03
  1.4500000E+02  2.3903139E-03
  1.5000000E+02  2.3560925E-03
  1.6000000E+02  2.2866047E-03
  1.7000000E+02  2.2156002E-03
  1.8000000E+02  2.1433080E-03
  1.9000000E+02  2.0702940E-03
  2.0000000E+02  1.9974147E-03
  2.1000000E+02  1.9255524E-03
  2.2000000E+02  1.8554820E-03
  2.3000000E+02  1.7876579E-03
  2.4000000E+02  1.7223181E-03
  2.5000000E+02  1.6594737E-03
  2.6000000E+02  1.5990108E-03
  2.7000000E+02  1.5408391E-03
  2.8000000E+02  1.4849010E-03
  2.9000000E+02  1.4311409E-03
  3.0000000E+02  1.3795736E-03
  3.1000000E+02  1.3302433E-03
  3.2000000E+02  1.2831499E-03
  3.4000000E+02  1.1954453E-03
  3.6000000E+02  1.1157988E-03
  3.8000000E+02  1.0432088E-03
  4.0000000E+02  9.7670289E-04
  4.2000000E+02  9.1569658E-04
  4.4000000E+02  8.5974023E-04
  4.6000000E+02  8.0843640E-04
  4.8000000E+02  7.6141135E-04
  5.0000000E+02  7.1823019E-04
  5.2500000E+02  6.6893746E-04
  5.5000000E+02  6.2417502E-04
  5.7500000E+02  5.8347720E-04
  6.0000000E+02  5.4644973E-04
  6.5000000E+02  4.8184333E-04
  6.7500000E+02  4.5357000E-04
  7.0000000E+02  4.2758867E-04
  7.2500000E+02  4.0365083E-04
  7.5000000E+02  3.8154649E-04
  8.0000000E+02  3.4218940E-04
  8.5000000E+02  3.0837410E-04
  9.0000000E+02  2.7909552E-04
  9.5000000E+02  2.5355489E-04
  1.0000000E+03  2.3116924E-04
  1.0500000E+03  2.1146693E-04
  1.1000000E+03  1.9403749E-04
  1.1500000E+03  1.7854059E-04
  1.2000000E+03  1.6470280E-04
  1.2500000E+03  1.5230127E-04
  1.3000000E+03  1.4114919E-04
  1.3500000E+03  1.3108923E-04
  1.4000000E+03  1.2198782E-04
  1.4500000E+03  1.1373059E-04
  1.5000000E+03  1.0621802E-04
  1.6000000E+03  9.3096173E-05
  1.7000000E+03  8.2072988E-05
  1.8000000E+03  7.2738745E-05
  1.9000000E+03  6.4777676E-05
  2.0000000E+03  5.7943028E-05
  2.1000000E+03  5.2039969E-05
  2.2000000E+03  4.6913121E-05
  2.3000000E+03  4.2437685E-05
  2.4000000E+03  3.8512808E-05
  2.5000000E+03  3.5056016E-05
  2.6000000E+03  3.1999276E-05
  2.7000000E+03  2.9286103E-05
  2.8000000E+03  2.6869377E-05
  2.9000000E+03  2.4709612E-05
  3.0000000E+03  2.2773547E-05
  3.1000000E+03  2.1032968E-05
  3.2000000E+03  1.9463824E-05
  3.3000000E+03  1.8045501E-05
  3.4000000E+03  1.6760294E-05
  3.5000000E+03  1.5592942E-05
  3.6000000E+03  1.4530251E-05
  3.8000000E+03  1.2674521E-05
  4.0000000E+03  1.1117911E-05
  4.2000000E+03  9.8026113E-06
  4.4000000E+03  8.6837024E-06
  4.6000000E+03  7.7259573E-06
  4.8000000E+03  6.9014792E-06
  5.0000000E+03  6.1879772E-06
  5.2500000E+03  5.4251241E-06
  5.5000000E+03  4.7799808E-06
  5.7500000E+03  4.2308476E-06
  5.8750000E+03  3.9868042E-06
  6.0000000E+03  3.7606593E-06
  6.2500000E+03  3.3558574E-06
  6.5000000E+03  3.0055785E-06
  6.7500000E+03  2.7010487E-06
  7.0000000E+03  2.4351273E-06
  7.2500000E+03  2.2019661E-06
  7.5000000E+03  1.9967439E-06
  7.7500000E+03  1.8154604E-06
  8.0000000E+03  1.6547780E-06
  8.2500000E+03  1.5118977E-06
  8.5000000E+03  1.3844609E-06
  8.7500000E+03  1.2704709E-06
  9.0000000E+03  1.1682300E-06
  9.2500000E+03  1.0762886E-06
  9.5000000E+03  9.9340448E-07
  9.7500000E+03  9.1850944E-07
  1.0000000E+04  8.5068114E-07
  1.0250000E+04  7.8912055E-07
  1.0500000E+04  7.3313352E-07
  1.1000000E+04  6.3553735E-07
  1.1500000E+04  5.5390538E-07
  1.2000000E+04  4.8516021E-07
  1.2500000E+04  4.2690300E-07
  1.3000000E+04  3.7724616E-07
  1.3500000E+04  3.3469131E-07
  1.4000000E+04  2.9803929E-07
  1.4500000E+04  2.6632325E-07
  1.5000000E+04  2.3875812E-07
  1.5500000E+04  2.1470208E-07
  1.6000000E+04  1.9362732E-07
  1.6500000E+04  1.7509725E-07
  1.7000000E+04  1.5874874E-07
  1.7500000E+04  1.4427815E-07
  1.8000000E+04  1.3143043E-07
  1.8500000E+04  1.1999033E-07
  1.9000000E+04  1.0977544E-07
  1.9500000E+04  1.0063051E-07
  2.0000000E+04  9.2422955E-08
  2.0500000E+04  8.5039088E-08
  2.1000000E+04  7.8381094E-08
  2.1500000E+04  7.2364522E-08
  2.2000000E+04  6.6916233E-08
  2.2500000E+04  6.1972686E-08
  2.3000000E+04  5.7478524E-08
  2.4000000E+04  4.9650879E-08
  2.5000000E+04  4.3113418E-08
  2.6000000E+04  3.7618310E-08
  2.7000000E+04  3.2971740E-08
  2.8000000E+04  2.9020810E-08
  2.9000000E+04  2.5643901E-08
  3.0000000E+04  2.2743564E-08
  3.1000000E+04  2.0241176E-08
  3.2000000E+04  1.8072879E-08
  3.3000000E+04  1.6186482E-08
  3.4000000E+04  1.4539089E-08
  3.5000000E+04  1.3095245E-08
  3.6000000E+04  1.1825489E-08
  3.7000000E+04  1.0705225E-08
  3.8000000E+04  9.7138243E-09
  3.9000000E+04  8.8339102E-09
  4.0000000E+04  8.0507829E-09
  4.1000000E+04  7.3519576E-09
  4.2000000E+04  6.7267907E-09
  4.3000000E+04  6.1661751E-09
  4.4000000E+04  5.6622914E-09
  4.5000000E+04  5.2084041E-09
  4.6000000E+04  4.7986922E-09
  4.7000000E+04  4.4281107E-09
  4.8000000E+04  4.0922736E-09
  5.0000000E+04  3.5100222E-09
  5.1250000E+04  3.1977111E-09
  5.2500000E+04  2.9189950E-09
  5.3750000E+04  2.6696488E-09
  5.5000000E+04  2.4460537E-09
  5.7500000E+04  2.0641069E-09
  5.8750000E+04  1.9007557E-09
  6.0000000E+04  1.7530352E-09
  6.1250000E+04  1.6191958E-09
  6.2500000E+04  1.4977118E-09
  6.3750000E+04  1.3872486E-09
  6.5000000E+04  1.2866365E-09
  6.7500000E+04  1.1109766E-09
  7.0000000E+04  9.6388270E-10
  7.2500000E+04  8.3999698E-10
  7.5000000E+04  7.3509372E-10
  7.7500000E+04  6.4581458E-10
  8.0000000E+04  5.6947133E-10
  8.2500000E+04  5.0389763E-10
  8.5000000E+04  4.4733683E-10
  8.7500000E+04  3.9835600E-10
  9.0000000E+04  3.5577965E-10
  9.2500000E+04  3.1863839E-10
  9.5000000E+04  2.8612883E-10
  9.7500000E+04  2.5758197E-10
  1.0000000E+05  2.3243824E-10
  1.0250000E+05  2.1022756E-10
  1.0500000E+05  1.9055340E-10
  1.0750000E+05  1.7307996E-10
  1.1000000E+05  1.5752185E-10
  1.1250000E+05  1.4363560E-10
  1.1500000E+05  1.3121287E-10
  1.1750000E+05  1.2007475E-10
  1.2000000E+05  1.1006712E-10
  1.2250000E+05  1.0105686E-10
  1.2500000E+05  9.2928627E-11
  1.2750000E+05  8.5582245E-11
  1.3000000E+05  7.8930435E-11
  1.3250000E+05  7.2896983E-11
  1.3500000E+05  6.7415164E-11
  1.4000000E+05  5.7879291E-11
  1.4500000E+05  4.9933555E-11
  1.5000000E+05  4.3274408E-11
  1.5500000E+05  3.7663222E-11
  1.6000000E+05  3.2910984E-11
  1.6500000E+05  2.8866915E-11
  1.7000000E+05  2.5409945E-11
  1.7500000E+05  2.2442248E-11
  1.8000000E+05  1.9884315E-11
  1.8500000E+05  1.7671160E-11
  1.9000000E+05  1.5749388E-11
  1.9500000E+05  1.4074903E-11
  2.0000000E+05  1.2611115E-11
  2.0500000E+05  1.1327521E-11
  2.1000000E+05  1.0198597E-11
  2.1500000E+05  9.2028882E-12
  2.2000000E+05  8.3222979E-12
  2.2500000E+05  7.5414991E-12
  2.3000000E+05  6.8474665E-12
  2.3500000E+05  6.2290926E-12
  2.4000000E+05  5.6768742E-12
  2.4500000E+05  5.1826554E-12
  2.5000000E+05  4.7394140E-12
  2.5500000E+05  4.3410871E-12
  2.6000000E+05  3.9824263E-12
  2.6500000E+05  3.6588761E-12
  2.7000000E+05  3.3664721E-12
  2.7500000E+05  3.1017557E-12
  2.8000000E+05  2.8617019E-12
  2.8500000E+05  2.6436586E-12
  2.9000000E+05  2.4452963E-12
  3.0000000E+05  2.0996546E-12
  3.1000000E+05  1.8110875E-12
  3.2000000E+05  1.5688624E-12
  3.3000000E+05  1.3645011E-12
  3.4000000E+05  1.1912584E-12
  3.5000000E+05  1.0437319E-12
  3.6000000E+05  9.1756549E-13
  3.7000000E+05  8.0922773E-13
  3.8000000E+05  7.1584158E-13
  3.9000000E+05  6.3505058E-13
  4.0000000E+05  5.6491723E-13
  4.1000000E+05  5.0383958E-13
  4.2000000E+05  4.5048497E-13
  4.3000000E+05  4.0374002E-13
  4.4000000E+05  3.6266995E-13
  4.5000000E+05  3.2648297E-13
  4.6000000E+05  2.9451050E-13
  4.7000000E+05  2.6618769E-13
  4.8000000E+05  2.4103546E-13
  5.0000000E+05  1.9867968E-13
  5.1250000E+05  1.7668869E-13
  5.2500000E+05  1.5754558E-13
  5.3750000E+05  1.4084066E-13
  
  
#  42  13  N4  EION =  8.317000000E+00 eV   309
#  S(0) = 6.388342E+00
  9.8327302E-03  0.0000000E+00
  9.8327302E-01  0.0000000E+00
  9.8327302E-01  5.4710922E-02
  8.3170000E+00  5.4710922E-02
  8.3197211E+00  5.4710922E-02
  8.4377490E+00  5.5950184E-02
  8.5557769E+00  5.7232378E-02
  8.6738048E+00  5.8554062E-02
  8.7918327E+00  5.9912120E-02
  9.0278885E+00  6.2726284E-02
  9.2639442E+00  6.5655200E-02
  9.5000000E+00  6.8682586E-02
  1.0000000E+01  7.5361799E-02
  1.0500000E+01  8.2326601E-02
  1.1000000E+01  8.9508090E-02
  1.1500000E+01  9.6855851E-02
  1.2000000E+01  1.0433037E-01
  1.2500000E+01  1.1189784E-01
  1.3000000E+01  1.1952646E-01
  1.3500000E+01  1.2718379E-01
  1.4000000E+01  1.3483482E-01
  1.4500000E+01  1.4244065E-01
  1.5000000E+01  1.4995817E-01
  1.6000000E+01  1.6453013E-01
  1.7000000E+01  1.7811007E-01
  1.8000000E+01  1.9020381E-01
  1.9000000E+01  2.0030903E-01
  2.0000000E+01  2.0797488E-01
  2.1000000E+01  2.1286468E-01
  2.2000000E+01  2.1481301E-01
  2.3000000E+01  2.1384543E-01
  2.4000000E+01  2.1017385E-01
  2.5000000E+01  2.0415764E-01
  2.6000000E+01  1.9624634E-01
  2.7000000E+01  1.8692317E-01
  2.8000000E+01  1.7665460E-01
  2.9000000E+01  1.6585051E-01
  3.0000000E+01  1.5485772E-01
  3.1000000E+01  1.4394155E-01
  3.2000000E+01  1.3329978E-01
  3.3000000E+01  1.2307122E-01
  3.4000000E+01  1.1334316E-01
  3.5000000E+01  1.0416421E-01
  3.6000000E+01  9.5558951E-02
  3.8000000E+01  8.0063530E-02
  4.0000000E+01  6.6741729E-02
  4.2000000E+01  5.5388381E-02
  4.4000000E+01  4.5775017E-02
  4.6000000E+01  3.7679566E-02
  4.8000000E+01  3.0897256E-02
  5.0000000E+01  2.5244267E-02
  5.2500000E+01  1.9517135E-02
  5.5000000E+01  1.5017522E-02
  5.6250000E+01  1.3151771E-02
  5.7500000E+01  1.1506354E-02
  5.8750000E+01  1.0057775E-02
  6.0000000E+01  8.7847018E-03
  6.1250000E+01  7.6675898E-03
  6.2500000E+01  6.6886567E-03
  6.3750000E+01  5.8319639E-03
  6.5000000E+01  5.0837055E-03
  6.6250000E+01  4.4313340E-03
  6.7500000E+01  3.8633531E-03
  6.8750000E+01  3.3693580E-03
  7.0000000E+01  2.9401467E-03
  7.1250000E+01  2.5689793E-03
  7.2500000E+01  2.2500823E-03
  7.3750000E+01  1.9774579E-03
  7.5000000E+01  1.7452671E-03
  7.6250000E+01  1.5480763E-03
  7.7500000E+01  1.3810604E-03
  8.0000000E+01  1.1241445E-03
  8.1250000E+01  1.0286164E-03
  8.2500000E+01  9.5166313E-04
  8.3750000E+01  8.9119040E-04
  8.5000000E+01  8.4551296E-04
  8.6250000E+01  8.1306641E-04
  8.7500000E+01  7.9159359E-04
  8.8750000E+01  7.7917762E-04
  9.0000000E+01  7.7439684E-04
  9.2500000E+01  7.8370123E-04
  9.5000000E+01  8.1348822E-04
  1.0000000E+02  9.1822516E-04
  1.0250000E+02  9.8571922E-04
  1.0375000E+02  1.0215392E-03
  1.0500000E+02  1.0580130E-03
  1.0625000E+02  1.0946676E-03
  1.0750000E+02  1.1313520E-03
  1.1000000E+02  1.2044358E-03
  1.1500000E+02  1.3467747E-03
  1.2000000E+02  1.4790597E-03
  1.2500000E+02  1.5978694E-03
  1.3000000E+02  1.7019174E-03
  1.3500000E+02  1.7907464E-03
  1.4000000E+02  1.8648775E-03
  1.4500000E+02  1.9253059E-03
  1.5000000E+02  1.9731715E-03
  1.6000000E+02  2.0352350E-03
  1.7000000E+02  2.0593573E-03
  1.8000000E+02  2.0536682E-03
  1.9000000E+02  2.0255597E-03
  2.0000000E+02  1.9815309E-03
  2.1000000E+02  1.9268032E-03
  2.2000000E+02  1.8651082E-03
  2.3000000E+02  1.7992210E-03
  2.4000000E+02  1.7310056E-03
  2.5000000E+02  1.6616967E-03
  2.6000000E+02  1.5922806E-03
  2.7000000E+02  1.5236213E-03
  2.8000000E+02  1.4563900E-03
  2.9000000E+02  1.3910807E-03
  3.0000000E+02  1.3280817E-03
  3.1000000E+02  1.2676567E-03
  3.2000000E+02  1.2099532E-03
  3.4000000E+02  1.1025534E-03
  3.6000000E+02  1.0051379E-03
  3.8000000E+02  9.1694122E-04
  4.0000000E+02  8.3724792E-04
  4.2000000E+02  7.6540896E-04
  4.4000000E+02  7.0084403E-04
  4.6000000E+02  6.4287879E-04
  4.8000000E+02  5.9071818E-04
  5.0000000E+02  5.4365100E-04
  5.2500000E+02  4.9113440E-04
  5.5000000E+02  4.4483174E-04
  5.7500000E+02  4.0395288E-04
  6.0000000E+02  3.6775378E-04
  6.5000000E+02  3.0693119E-04
  6.7500000E+02  2.8131080E-04
  7.0000000E+02  2.5834470E-04
  7.2500000E+02  2.3770738E-04
  7.5000000E+02  2.1912486E-04
  8.0000000E+02  1.8720247E-04
  8.5000000E+02  1.6100095E-04
  9.0000000E+02  1.3931295E-04
  9.5000000E+02  1.2122102E-04
  1.0000000E+03  1.0602079E-04
  1.0500000E+03  9.3164531E-05
  1.1000000E+03  8.2222772E-05
  1.1500000E+03  7.2857565E-05
  1.2000000E+03  6.4800986E-05
  1.2500000E+03  5.7837486E-05
  1.3000000E+03  5.1792705E-05
  1.3500000E+03  4.6524443E-05
  1.4000000E+03  4.1915504E-05
  1.4500000E+03  3.7867923E-05
  1.5000000E+03  3.4299865E-05
  1.5500000E+03  3.1143402E-05
  1.6000000E+03  2.8342203E-05
  1.6500000E+03  2.5849513E-05
  1.7000000E+03  2.3625632E-05
  1.7500000E+03  2.1636642E-05
  1.8000000E+03  1.9853321E-05
  1.8500000E+03  1.8250467E-05
  1.9000000E+03  1.6806436E-05
  2.0000000E+03  1.4322779E-05
  2.1000000E+03  1.2281328E-05
  2.2000000E+03  1.0590565E-05
  2.3000000E+03  9.1805871E-06
  2.4000000E+03  7.9974577E-06
  2.5000000E+03  6.9988935E-06
  2.6000000E+03  6.1512630E-06
  2.7000000E+03  5.4277845E-06
  2.8000000E+03  4.8071308E-06
  2.9000000E+03  4.2722968E-06
  3.0000000E+03  3.8095293E-06
  3.1000000E+03  3.4075595E-06
  3.2000000E+03  3.0570586E-06
  3.3000000E+03  2.7502687E-06
  3.4000000E+03  2.4807714E-06
  3.5000000E+03  2.2432337E-06
  3.6000000E+03  2.0332214E-06
  3.7000000E+03  1.8470156E-06
  3.8000000E+03  1.6814687E-06
  3.9000000E+03  1.5339058E-06
  4.0000000E+03  1.4020387E-06
  4.1000000E+03  1.2839056E-06
  4.2000000E+03  1.1778253E-06
  4.3000000E+03  1.0823531E-06
  4.4000000E+03  9.9624285E-07
  4.6000000E+03  8.4794229E-07
  4.8000000E+03  7.2588973E-07
  5.0000000E+03  6.2472748E-07
  5.1250000E+03  5.7023849E-07
  5.2500000E+03  5.2146901E-07
  5.3750000E+03  4.7772010E-07
  5.5000000E+03  4.3838987E-07
  5.7500000E+03  3.7097310E-07
  5.8750000E+03  3.4204388E-07
  6.0000000E+03  3.1582942E-07
  6.2500000E+03  2.7039235E-07
  6.5000000E+03  2.3269995E-07
  6.7500000E+03  2.0123659E-07
  7.0000000E+03  1.7481959E-07
  7.2500000E+03  1.5251868E-07
  7.5000000E+03  1.3359637E-07
  7.7500000E+03  1.1746372E-07
  8.0000000E+03  1.0364708E-07
  8.2500000E+03  9.1763116E-08
  8.5000000E+03  8.1499991E-08
  8.7500000E+03  7.2602621E-08
  9.0000000E+03  6.4861116E-08
  9.2500000E+03  5.8101942E-08
  9.5000000E+03  5.2181018E-08
  9.7500000E+03  4.6978161E-08
  1.0000000E+04  4.2392661E-08
  1.0250000E+04  3.8339773E-08
  1.0500000E+04  3.4747923E-08
  1.0750000E+04  3.1556428E-08
  1.1000000E+04  2.8713651E-08
  1.1250000E+04  2.6175508E-08
  1.1500000E+04  2.3904231E-08
  1.2000000E+04  2.0036891E-08
  1.2500000E+04  1.6901608E-08
  1.3000000E+04  1.4340621E-08
  1.3500000E+04  1.2234123E-08
  1.4000000E+04  1.0490197E-08
  1.4500000E+04  9.0377077E-09
  1.5000000E+04  7.8211180E-09
  1.5500000E+04  6.7967147E-09
  1.6000000E+04  5.9298418E-09
  1.6500000E+04  5.1928345E-09
  1.7000000E+04  4.5634642E-09
  1.7500000E+04  4.0237624E-09
  1.8000000E+04  3.5591212E-09
  1.8500000E+04  3.1575997E-09
  1.9000000E+04  2.8093863E-09
  1.9500000E+04  2.5063793E-09
  2.0000000E+04  2.2418602E-09
  2.0500000E+04  2.0102322E-09
  2.1000000E+04  1.8068117E-09
  2.1500000E+04  1.6276632E-09
  2.2000000E+04  1.4694671E-09
  2.2500000E+04  1.3294118E-09
  2.3000000E+04  1.2051091E-09
  2.3500000E+04  1.0945242E-09
  2.4000000E+04  9.9591843E-10
  2.4500000E+04  9.0780094E-10
  2.5000000E+04  8.2889014E-10
  2.6000000E+04  6.9441776E-10
  2.7000000E+04  5.8532219E-10
  2.8000000E+04  4.9618010E-10
  2.9000000E+04  4.2285194E-10
  3.0000000E+04  3.6215227E-10
  3.1000000E+04  3.1161028E-10
  3.2000000E+04  2.6929388E-10
  3.3000000E+04  2.3368079E-10
  3.4000000E+04  2.0356301E-10
  3.5000000E+04  1.7797550E-10
  3.6000000E+04  1.5614224E-10
  3.7000000E+04  1.3743571E-10
  3.8000000E+04  1.2134562E-10
  3.9000000E+04  1.0745487E-10
  4.0000000E+04  9.5420775E-11
  4.1000000E+04  8.4960456E-11
  4.2000000E+04  7.5839253E-11
  4.3000000E+04  6.7861673E-11
  4.4000000E+04  6.0864188E-11
  4.5000000E+04  5.4709512E-11
  4.6000000E+04  4.9281905E-11
  4.7000000E+04  4.4483416E-11
  4.8000000E+04  4.0230874E-11
  5.0000000E+04  3.3090519E-11
  5.1250000E+04  2.9391533E-11
  5.2500000E+04  2.6174086E-11
  5.3750000E+04  2.3366939E-11
  5.5000000E+04  2.0910615E-11
  5.7500000E+04  1.6858967E-11
  5.8750000E+04  1.5186299E-11
  6.0000000E+04  1.3707258E-11
  6.1250000E+04  1.2396335E-11
  6.2500000E+04  1.1231778E-11
  6.3750000E+04  1.0194980E-11
  6.5000000E+04  9.2699775E-12
  6.6250000E+04  8.4430391E-12
  6.7500000E+04  7.7023181E-12
  6.8750000E+04  7.0375691E-12
  7.0000000E+04  6.4399068E-12
  7.2500000E+04  5.4159403E-12
  7.5000000E+04  4.5797469E-12
  7.7500000E+04  3.8925563E-12
  8.0000000E+04  3.3244485E-12
  8.2500000E+04  2.8521496E-12
  8.5000000E+04  2.4574251E-12
  8.7500000E+04  2.1258881E-12
  9.0000000E+04  1.8461119E-12
  9.2500000E+04  1.6089630E-12
  9.5000000E+04  1.4070977E-12
  9.7500000E+04  1.2345775E-12
  1.0000000E+05  1.0865749E-12
  1.0250000E+05  9.5914557E-13
  1.0500000E+05  8.4905075E-13
  1.0750000E+05  7.5361908E-13
  1.1000000E+05  6.7063746E-13
  1.1250000E+05  5.9826609E-13
  1.1500000E+05  5.3496841E-13
  1.1750000E+05  4.7945538E-13
  1.2000000E+05  4.3064172E-13
  1.2250000E+05  3.8761056E-13
  1.2500000E+05  3.4958407E-13
  1.2750000E+05  3.1590029E-13
  1.3000000E+05  2.8599503E-13
  1.3250000E+05  2.5938601E-13
  1.3500000E+05  2.3565979E-13
  1.3750000E+05  2.1446095E-13
  1.4000000E+05  1.9548438E-13
  1.4250000E+05  1.7846726E-13
  1.4500000E+05  1.6318123E-13
  1.5000000E+05  1.3703184E-13
  
  
#  42  17  O1  EION =  8.317000000E+00 eV   295
#  S(0) = 2.348253E+00
  4.1585000E-02  0.0000000E+00
  4.1585000E+00  0.0000000E+00
  4.1585000E+00  5.3178264E-01
  8.3170000E+00  5.3178264E-01
  8.3170000E+00  2.1360960E-02
  8.3197211E+00  2.1360960E-02
  8.3377490E+00  2.1047154E-02
  8.3557769E+00  2.0738229E-02
  8.3738048E+00  2.0434101E-02
  8.3918327E+00  2.0134688E-02
  8.4278885E+00  1.9549685E-02
  8.4639442E+00  1.8982595E-02
  8.5000000E+00  1.8432818E-02
  8.6250000E+00  1.6652880E-02
  8.7500000E+00  1.5052068E-02
  8.8750000E+00  1.3610863E-02
  9.0000000E+00  1.2312074E-02
  9.1250000E+00  1.1140561E-02
  9.2500000E+00  1.0082935E-02
  9.3750000E+00  9.1273606E-03
  9.5000000E+00  8.2633474E-03
  9.6250000E+00  7.4815836E-03
  9.7500000E+00  6.7737892E-03
  9.8750000E+00  6.1325905E-03
  1.0000000E+01  5.5514245E-03
  1.0125000E+01  5.0244282E-03
  1.0250000E+01  4.5463403E-03
  1.0375000E+01  4.1124920E-03
  1.0500000E+01  3.7186505E-03
  1.0625000E+01  3.3610658E-03
  1.0750000E+01  3.0363206E-03
  1.1000000E+01  2.4735097E-03
  1.1250000E+01  2.0092723E-03
  1.1375000E+01  1.8086505E-03
  1.1500000E+01  1.6265559E-03
  1.1625000E+01  1.4613040E-03
  1.1750000E+01  1.3114076E-03
  1.1875000E+01  1.1755327E-03
  1.2000000E+01  1.0524339E-03
  1.2125000E+01  9.4100052E-04
  1.2250000E+01  8.4023461E-04
  1.2375000E+01  7.4919751E-04
  1.2500000E+01  6.6703133E-04
  1.2625000E+01  5.9296592E-04
  1.2750000E+01  5.2631238E-04
  1.2875000E+01  4.6647447E-04
  1.3000000E+01  4.1288681E-04
  1.3125000E+01  3.6500417E-04
  1.3250000E+01  3.2231532E-04
  1.3500000E+01  2.5083074E-04
  1.3625000E+01  2.2121268E-04
  1.3687500E+01  2.0775573E-04
  1.3750000E+01  1.9513461E-04
  1.3812500E+01  1.8331241E-04
  1.3875000E+01  1.7228320E-04
  1.4000000E+01  1.5255339E-04
  1.4250000E+01  1.2165116E-04
  1.4375000E+01  1.0992876E-04
  1.4500000E+01  1.0031779E-04
  1.4562500E+01  9.6231920E-05
  1.4625000E+01  9.2593150E-05
  1.4750000E+01  8.6568459E-05
  1.4875000E+01  8.2088075E-05
  1.5000000E+01  7.9035629E-05
  1.5062500E+01  7.8020702E-05
  1.5125000E+01  7.7339814E-05
  1.5187500E+01  7.6990918E-05
  1.5250000E+01  7.6958293E-05
  1.5312500E+01  7.7216240E-05
  1.5375000E+01  7.7742944E-05
  1.5500000E+01  7.9532002E-05
  1.5625000E+01  8.2208216E-05
  1.5750000E+01  8.5681351E-05
  1.5875000E+01  8.9875379E-05
  1.6000000E+01  9.4718981E-05
  1.6250000E+01  1.0613659E-04
  1.6500000E+01  1.1964188E-04
  1.6750000E+01  1.3489103E-04
  1.6875000E+01  1.4301981E-04
  1.7000000E+01  1.5138535E-04
  1.7250000E+01  1.6867651E-04
  1.7500000E+01  1.8659700E-04
  1.7750000E+01  2.0499400E-04
  1.8000000E+01  2.2370138E-04
  1.8250000E+01  2.4256022E-04
  1.8500000E+01  2.6145863E-04
  1.9000000E+01  2.9899614E-04
  1.9500000E+01  3.3564801E-04
  2.0000000E+01  3.7096856E-04
  2.0500000E+01  4.0470252E-04
  2.1000000E+01  4.3670459E-04
  2.1500000E+01  4.6687981E-04
  2.2000000E+01  4.9519784E-04
  2.3000000E+01  5.4634446E-04
  2.4000000E+01  5.9050129E-04
  2.5000000E+01  6.2825686E-04
  2.6000000E+01  6.6025204E-04
  2.7000000E+01  6.8713155E-04
  2.8000000E+01  7.0949624E-04
  2.9000000E+01  7.2789819E-04
  3.0000000E+01  7.4282021E-04
  3.1000000E+01  7.5470028E-04
  3.2000000E+01  7.6390909E-04
  3.4000000E+01  7.7559694E-04
  3.6000000E+01  7.8003655E-04
  3.8000000E+01  7.7886997E-04
  4.0000000E+01  7.7334997E-04
  4.2000000E+01  7.6445016E-04
  4.4000000E+01  7.5293521E-04
  4.6000000E+01  7.3941355E-04
  4.8000000E+01  7.2437489E-04
  5.0000000E+01  7.0821975E-04
  5.2500000E+01  6.8694773E-04
  5.5000000E+01  6.6495467E-04
  5.7500000E+01  6.4264714E-04
  6.0000000E+01  6.2034247E-04
  6.5000000E+01  5.7667726E-04
  6.7500000E+01  5.5564515E-04
  7.0000000E+01  5.3529445E-04
  7.2500000E+01  5.1569188E-04
  7.5000000E+01  4.9688081E-04
  8.0000000E+01  4.6169828E-04
  8.5000000E+01  4.2973389E-04
  9.0000000E+01  4.0082060E-04
  9.5000000E+01  3.7470661E-04
  1.0000000E+02  3.5111610E-04
  1.0500000E+02  3.2976912E-04
  1.1000000E+02  3.1040998E-04
  1.1500000E+02  2.9280686E-04
  1.2000000E+02  2.7675759E-04
  1.2500000E+02  2.6208970E-04
  1.3000000E+02  2.4865421E-04
  1.3500000E+02  2.3632178E-04
  1.4000000E+02  2.2498272E-04
  1.4500000E+02  2.1454008E-04
  1.5000000E+02  2.0490692E-04
  1.6000000E+02  1.8776344E-04
  1.7000000E+02  1.7301490E-04
  1.8000000E+02  1.6020235E-04
  1.9000000E+02  1.4895579E-04
  2.0000000E+02  1.3896547E-04
  2.1000000E+02  1.2999521E-04
  2.2000000E+02  1.2186747E-04
  2.3000000E+02  1.1444785E-04
  2.4000000E+02  1.0764443E-04
  2.5000000E+02  1.0139117E-04
  2.6000000E+02  9.5632658E-05
  2.7000000E+02  9.0327394E-05
  2.8000000E+02  8.5438526E-05
  2.9000000E+02  8.0930722E-05
  3.0000000E+02  7.6769454E-05
  3.1000000E+02  7.2922958E-05
  3.2000000E+02  6.9362577E-05
  3.4000000E+02  6.2998366E-05
  3.6000000E+02  5.7497952E-05
  3.8000000E+02  5.2722102E-05
  4.0000000E+02  4.8560783E-05
  4.2000000E+02  4.4914922E-05
  4.4000000E+02  4.1695679E-05
  4.6000000E+02  3.8831271E-05
  4.8000000E+02  3.6260130E-05
  5.0000000E+02  3.3933746E-05
  5.2500000E+02  3.1319609E-05
  5.5000000E+02  2.8991156E-05
  5.7500000E+02  2.6911225E-05
  6.0000000E+02  2.5048150E-05
  6.5000000E+02  2.1867997E-05
  6.7500000E+02  2.0508340E-05
  7.0000000E+02  1.9278782E-05
  7.2500000E+02  1.8163669E-05
  7.5000000E+02  1.7148429E-05
  8.0000000E+02  1.5369921E-05
  8.2500000E+02  1.4586336E-05
  8.5000000E+02  1.3861694E-05
  8.7500000E+02  1.3189086E-05
  9.0000000E+02  1.2563136E-05
  9.5000000E+02  1.1436281E-05
  1.0000000E+03  1.0454816E-05
  1.0500000E+03  9.5969250E-06
  1.1000000E+03  8.8444141E-06
  1.1500000E+03  8.1812049E-06
  1.2000000E+03  7.5923781E-06
  1.2500000E+03  7.0659469E-06
  1.3000000E+03  6.5925374E-06
  1.3500000E+03  6.1646977E-06
  1.4000000E+03  5.7763538E-06
  1.4500000E+03  5.4230019E-06
  1.5000000E+03  5.1011449E-06
  1.6000000E+03  4.5394237E-06
  1.6500000E+03  4.2934517E-06
  1.7000000E+03  4.0670841E-06
  1.7500000E+03  3.8580911E-06
  1.8000000E+03  3.6646053E-06
  1.9000000E+03  3.3180528E-06
  2.0000000E+03  3.0171515E-06
  2.1000000E+03  2.7546557E-06
  2.2000000E+03  2.5250138E-06
  2.3000000E+03  2.3230704E-06
  2.4000000E+03  2.1439840E-06
  2.5000000E+03  1.9839890E-06
  2.6000000E+03  1.8405538E-06
  2.7000000E+03  1.7117844E-06
  2.8000000E+03  1.5959767E-06
  2.9000000E+03  1.4914116E-06
  3.0000000E+03  1.3965376E-06
  3.1000000E+03  1.3100794E-06
  3.2000000E+03  1.2310549E-06
  3.4000000E+03  1.0924032E-06
  3.6000000E+03  9.7548699E-07
  3.8000000E+03  8.7589742E-07
  4.0000000E+03  7.9020313E-07
  4.2000000E+03  7.1600084E-07
  4.4000000E+03  6.5145718E-07
  4.6000000E+03  5.9500719E-07
  4.8000000E+03  5.4531637E-07
  5.0000000E+03  5.0132101E-07
  5.2500000E+03  4.5308637E-07
  5.5000000E+03  4.1117430E-07
  5.7500000E+03  3.7455143E-07
  6.0000000E+03  3.4238054E-07
  6.5000000E+03  2.8879479E-07
  6.7500000E+03  2.6635768E-07
  7.0000000E+03  2.4628837E-07
  7.2500000E+03  2.2827082E-07
  7.5000000E+03  2.1204083E-07
  7.7500000E+03  1.9737505E-07
  8.0000000E+03  1.8408374E-07
  8.2500000E+03  1.7200502E-07
  8.5000000E+03  1.6099985E-07
  9.0000000E+03  1.4174640E-07
  9.5000000E+03  1.2554165E-07
  1.0000000E+04  1.1179090E-07
  1.0500000E+04  1.0003537E-07
  1.1000000E+04  8.9917121E-08
  1.1500000E+04  8.1154030E-08
  1.2000000E+04  7.3521459E-08
  1.2500000E+04  6.6838808E-08
  1.3000000E+04  6.0959530E-08
  1.3500000E+04  5.5763824E-08
  1.4000000E+04  5.1153092E-08
  1.4500000E+04  4.7045649E-08
  1.5000000E+04  4.3373367E-08
  1.5500000E+04  4.0079070E-08
  1.6000000E+04  3.7114513E-08
  1.6500000E+04  3.4438768E-08
  1.7000000E+04  3.2016947E-08
  1.7500000E+04  2.9819176E-08
  1.8000000E+04  2.7819780E-08
  1.8500000E+04  2.5996591E-08
  1.9000000E+04  2.4330386E-08
  2.0000000E+04  2.1404122E-08
  2.1000000E+04  1.8930778E-08
  2.2000000E+04  1.6825287E-08
  2.3000000E+04  1.5021166E-08
  2.4000000E+04  1.3465911E-08
  2.5000000E+04  1.2117731E-08
  2.6000000E+04  1.0943121E-08
  2.7000000E+04  9.9149433E-09
  2.8000000E+04  9.0110171E-09
  2.9000000E+04  8.2130649E-09
  3.0000000E+04  7.5059496E-09
  3.1000000E+04  6.8770709E-09
  3.2000000E+04  6.3158821E-09
  3.3000000E+04  5.8135072E-09
  3.4000000E+04  5.3624368E-09
  3.5000000E+04  4.9562875E-09
  3.6000000E+04  4.5896097E-09
  3.7000000E+04  4.2577310E-09
  3.8000000E+04  3.9566286E-09
  3.9000000E+04  3.6828260E-09
  4.0000000E+04  3.4333061E-09
  4.2000000E+04  2.9969432E-09
  4.4000000E+04  2.6302560E-09
  4.6000000E+04  2.3199350E-09
  4.8000000E+04  2.0556145E-09
  5.0000000E+04  1.8291323E-09
  5.2500000E+04  1.5894800E-09
  5.5000000E+04  1.3889779E-09
  5.7500000E+04  1.2200132E-09
  5.8750000E+04  1.1454582E-09
  6.0000000E+04  1.0766811E-09
  6.2500000E+04  9.5435063E-10
  6.5000000E+04  8.4935193E-10
  6.7500000E+04  7.5875376E-10
  7.0000000E+04  6.8019879E-10
  7.2500000E+04  6.1178342E-10
  7.5000000E+04  5.5195489E-10
  7.7500000E+04  4.9943349E-10
  8.0000000E+04  4.5314972E-10
  8.2500000E+04  4.1220327E-10
  8.5000000E+04  3.7584610E-10
  8.7500000E+04  3.4345561E-10
  9.0000000E+04  3.1453238E-10
  9.2500000E+04  2.8866398E-10
  9.5000000E+04  2.6548968E-10


==> anc/colstop/sbethe/sdbase/oos43.tab <==
# Atomic number = 43   (Tc)
#
#      W/eV         OOS*eV
  
  
#  43   1  K1  EION =  2.105000000E+04 eV   246
#  S(0) = 1.097032E+00
  2.1044697E+02  0.0000000E+00
  2.1044697E+04  0.0000000E+00
  2.1044697E+04  1.0049744E-04
  2.1050000E+04  1.0049744E-04
  2.1050210E+04  1.0049744E-04
  2.1050952E+04  1.0037394E-04
  2.1051694E+04  1.0018118E-04
  2.1052436E+04  9.9933972E-05
  2.1053178E+04  9.9644905E-05
  2.1054662E+04  9.8982573E-05
  2.1056146E+04  9.8261682E-05
  2.1059114E+04  9.6816461E-05
  2.1062082E+04  9.5523376E-05
  2.1065051E+04  9.4462742E-05
  2.1068019E+04  9.3649714E-05
  2.1073955E+04  9.2692382E-05
  2.1079891E+04  9.2417980E-05
  2.1085827E+04  9.2569011E-05
  2.1091763E+04  9.2929097E-05
  2.1097700E+04  9.3338848E-05
  2.1103636E+04  9.3695318E-05
  2.1109572E+04  9.3945266E-05
  2.1115508E+04  9.4074071E-05
  2.1121444E+04  9.4093362E-05
  2.1133317E+04  9.3914183E-05
  2.1145189E+04  9.3639225E-05
  2.1157061E+04  9.3426939E-05
  2.1168934E+04  9.3325740E-05
  2.1180806E+04  9.3307256E-05
  2.1192679E+04  9.3313267E-05
  2.1216423E+04  9.3221736E-05
  2.1228296E+04  9.3098963E-05
  2.1240168E+04  9.2944447E-05
  2.1263913E+04  9.2626637E-05
  2.1287658E+04  9.2382908E-05
  2.1311402E+04  9.2198637E-05
  2.1335147E+04  9.1999800E-05
  2.1358892E+04  9.1748540E-05
  2.1382637E+04  9.1460618E-05
  2.1430126E+04  9.0912000E-05
  2.1477616E+04  9.0432766E-05
  2.1525105E+04  8.9909481E-05
  2.1548850E+04  8.9628268E-05
  2.1572595E+04  8.9349749E-05
  2.1620084E+04  8.8828996E-05
  2.1715063E+04  8.7799624E-05
  2.1810042E+04  8.6751415E-05
  2.1905021E+04  8.5758473E-05
  2.1952511E+04  8.5252466E-05
  2.2000000E+04  8.4755456E-05
  2.2125000E+04  8.3494664E-05
  2.2250000E+04  8.2249519E-05
  2.2500000E+04  7.9862016E-05
  2.3000000E+04  7.5372335E-05
  2.3500000E+04  7.1206014E-05
  2.4000000E+04  6.7327119E-05
  2.5000000E+04  6.0355727E-05
  2.6000000E+04  5.4297001E-05
  2.7000000E+04  4.9008561E-05
  2.8000000E+04  4.4373450E-05
  2.9000000E+04  4.0295557E-05
  3.0000000E+04  3.6693770E-05
  3.1000000E+04  3.3501060E-05
  3.2000000E+04  3.0661335E-05
  3.4000000E+04  2.5859150E-05
  3.6000000E+04  2.1990728E-05
  3.8000000E+04  1.8841277E-05
  4.0000000E+04  1.6252614E-05
  4.2000000E+04  1.4106441E-05
  4.4000000E+04  1.2313086E-05
  4.6000000E+04  1.0803718E-05
  4.8000000E+04  9.5249289E-06
  5.0000000E+04  8.4348459E-06
  5.2500000E+04  7.2878084E-06
  5.5000000E+04  6.3339381E-06
  5.7500000E+04  5.5347551E-06
  6.0000000E+04  4.8605623E-06
  6.5000000E+04  3.7994311E-06
  6.7500000E+04  3.3797739E-06
  7.0000000E+04  3.0176283E-06
  7.2500000E+04  2.7036355E-06
  7.5000000E+04  2.4301891E-06
  7.7500000E+04  2.1910667E-06
  8.0000000E+04  1.9811468E-06
  8.2500000E+04  1.7961883E-06
  8.5000000E+04  1.6326612E-06
  9.0000000E+04  1.3585539E-06
  9.5000000E+04  1.1403425E-06
  1.0000000E+05  9.6473924E-07
  1.0500000E+05  8.2203461E-07
  1.1000000E+05  7.0502829E-07
  1.1500000E+05  6.0830954E-07
  1.2000000E+05  5.2776220E-07
  1.2500000E+05  4.6022038E-07
  1.3000000E+05  4.0322368E-07
  1.3500000E+05  3.5484212E-07
  1.4000000E+05  3.1354841E-07
  1.4500000E+05  2.7812409E-07
  1.5000000E+05  2.4758990E-07
  1.5500000E+05  2.2115307E-07
  1.6000000E+05  1.9816768E-07
  1.6500000E+05  1.7810424E-07
  1.7000000E+05  1.6052609E-07
  1.7500000E+05  1.4507122E-07
  1.8000000E+05  1.3143798E-07
  1.8500000E+05  1.1937376E-07
  1.9000000E+05  1.0866605E-07
  2.0000000E+05  9.0629185E-08
  2.1000000E+05  7.6190818E-08
  2.2000000E+05  6.4521091E-08
  2.3000000E+05  5.5005652E-08
  2.4000000E+05  4.7183746E-08
  2.5000000E+05  4.0705826E-08
  2.6000000E+05  3.5303803E-08
  2.7000000E+05  3.0770030E-08
  2.8000000E+05  2.6942206E-08
  2.9000000E+05  2.3692369E-08
  3.0000000E+05  2.0918834E-08
  3.1000000E+05  1.8540207E-08
  3.2000000E+05  1.6490867E-08
  3.3000000E+05  1.4717576E-08
  3.4000000E+05  1.3176875E-08
  3.5000000E+05  1.1833080E-08
  3.6000000E+05  1.0656737E-08
  3.7000000E+05  9.6234049E-09
  3.8000000E+05  8.7127043E-09
  3.9000000E+05  7.9075661E-09
  4.0000000E+05  7.1936299E-09
  4.2000000E+05  5.9926727E-09
  4.4000000E+05  5.0330548E-09
  4.6000000E+05  4.2587779E-09
  4.8000000E+05  3.6284307E-09
  5.0000000E+05  3.1110121E-09
  5.2500000E+05  2.5878190E-09
  5.5000000E+05  2.1706230E-09
  5.7500000E+05  1.8346032E-09
  5.8750000E+05  1.6911185E-09
  6.0000000E+05  1.5614652E-09
  6.2500000E+05  1.3375581E-09
  6.5000000E+05  1.1525707E-09
  6.7500000E+05  9.9862902E-10
  7.0000000E+05  8.6966212E-10
  7.2500000E+05  7.6094215E-10
  7.5000000E+05  6.6875550E-10
  7.7500000E+05  5.9016248E-10
  8.0000000E+05  5.2281707E-10
  8.2500000E+05  4.6483325E-10
  8.5000000E+05  4.1468540E-10
  8.7500000E+05  3.7113142E-10
  9.0000000E+05  3.3315358E-10
  9.2500000E+05  2.9991341E-10
  9.5000000E+05  2.7071653E-10
  9.7500000E+05  2.4498496E-10
  1.0000000E+06  2.2223501E-10
  1.0250000E+06  2.0206019E-10
  1.0500000E+06  1.8411750E-10
  1.1000000E+06  1.5380932E-10
  1.1500000E+06  1.2946368E-10
  1.2000000E+06  1.0972539E-10
  1.2500000E+06  9.3586212E-11
  1.3000000E+06  8.0286612E-11
  1.3500000E+06  6.9247988E-11
  1.4000000E+06  6.0025014E-11
  1.4500000E+06  5.2271648E-11
  1.5000000E+06  4.5716461E-11
  1.5500000E+06  4.0144757E-11
  1.6000000E+06  3.5385384E-11
  1.6500000E+06  3.1300931E-11
  1.7000000E+06  2.7780330E-11
  1.7500000E+06  2.4733256E-11
  1.8000000E+06  2.2085825E-11
  1.8500000E+06  1.9777227E-11
  1.9000000E+06  1.7757144E-11
  1.9500000E+06  1.5983734E-11
  2.0000000E+06  1.4422046E-11
  2.0500000E+06  1.3042749E-11
  2.1000000E+06  1.1821122E-11
  2.2000000E+06  9.7703494E-12
  2.3000000E+06  8.1371098E-12
  2.4000000E+06  6.8244435E-12
  2.5000000E+06  5.7605452E-12
  2.6000000E+06  4.8916044E-12
  2.7000000E+06  4.1768185E-12
  2.8000000E+06  3.5849311E-12
  2.9000000E+06  3.0917752E-12
  3.0000000E+06  2.6785052E-12
  3.1000000E+06  2.3303074E-12
  3.2000000E+06  2.0354513E-12
  3.3000000E+06  1.7845775E-12
  3.4000000E+06  1.5701685E-12
  3.5000000E+06  1.3861478E-12
  3.6000000E+06  1.2275755E-12
  3.7000000E+06  1.0904137E-12
  3.8000000E+06  9.7134436E-13
  3.9000000E+06  8.6762826E-13
  4.0000000E+06  7.7699302E-13
  4.1000000E+06  6.9754443E-13
  4.2000000E+06  6.2769668E-13
  4.3000000E+06  5.6611685E-13
  4.4000000E+06  5.1168008E-13
  4.6000000E+06  4.2056841E-13
  4.8000000E+06  3.4831904E-13
  5.0000000E+06  2.9051372E-13
  5.1250000E+06  2.6022987E-13
  5.2500000E+06  2.3366849E-13
  5.3750000E+06  2.1030471E-13
  5.5000000E+06  1.8969688E-13
  5.7500000E+06  1.5531355E-13
  5.8750000E+06  1.4095270E-13
  6.0000000E+06  1.2815972E-13
  6.2500000E+06  1.0651859E-13
  6.5000000E+06  8.9124816E-14
  6.7500000E+06  7.5035078E-14
  7.0000000E+06  6.3538504E-14
  7.2500000E+06  5.4094066E-14
  7.5000000E+06  4.6286211E-14
  7.7500000E+06  3.9792971E-14
  8.0000000E+06  3.4362835E-14
  8.2500000E+06  2.9797902E-14
  8.5000000E+06  2.5941352E-14
  8.7500000E+06  2.2668081E-14
  9.0000000E+06  1.9877654E-14
  9.2500000E+06  1.7488944E-14
  9.5000000E+06  1.5436053E-14
  9.7500000E+06  1.3665154E-14
  1.0000000E+07  1.2132058E-14
  1.0250000E+07  1.0800324E-14
  1.0500000E+07  9.6397615E-15
  1.0750000E+07  8.6252508E-15
  1.1000000E+07  7.7357992E-15
  1.1250000E+07  6.9537948E-15
  1.1500000E+07  6.2644064E-15
  1.2000000E+07  5.1152356E-15
  1.2500000E+07  4.2089552E-15
  1.3000000E+07  3.4877719E-15
  1.3500000E+07  2.9090975E-15
  1.4000000E+07  2.4412109E-15
  1.4500000E+07  2.0602254E-15
  1.5000000E+07  1.7479510E-15
  1.5500000E+07  1.4903808E-15
  1.6000000E+07  1.2766236E-15
  1.6500000E+07  1.0982068E-15
  1.7000000E+07  9.4849756E-16
  1.7500000E+07  8.2233181E-16
  1.8000000E+07  7.1561648E-16
  1.8500000E+07  6.2502722E-16
  
  
#  43   2  L1  EION =  3.048000000E+03 eV   266
#  S(0) = 1.230948E+00
  3.0428669E+01  0.0000000E+00
  3.0428669E+03  0.0000000E+00
  3.0428669E+03  4.1778470E-04
  3.0480000E+03  4.1778470E-04
  3.0480302E+03  4.1778470E-04
  3.0486798E+03  4.1725439E-04
  3.0493295E+03  4.1649188E-04
  3.0499791E+03  4.1554087E-04
  3.0506287E+03  4.1443913E-04
  3.0519280E+03  4.1191034E-04
  3.0532272E+03  4.0911881E-04
  3.0558257E+03  4.0333135E-04
  3.0584242E+03  3.9785726E-04
  3.0610227E+03  3.9305123E-04
  3.0636212E+03  3.8903748E-04
  3.0688181E+03  3.8334424E-04
  3.0740151E+03  3.8026922E-04
  3.0792121E+03  3.7906690E-04
  3.0896060E+03  3.7959216E-04
  3.0948030E+03  3.8030642E-04
  3.1000000E+03  3.8088289E-04
  3.1062500E+03  3.8116174E-04
  3.1125000E+03  3.8089659E-04
  3.1187500E+03  3.8012794E-04
  3.1250000E+03  3.7897695E-04
  3.1375000E+03  3.7611073E-04
  3.1500000E+03  3.7327211E-04
  3.1625000E+03  3.7090714E-04
  3.1750000E+03  3.6899296E-04
  3.1875000E+03  3.6728187E-04
  3.2000000E+03  3.6552147E-04
  3.2125000E+03  3.6356421E-04
  3.2250000E+03  3.6139836E-04
  3.2500000E+03  3.5677848E-04
  3.2750000E+03  3.5236761E-04
  3.3000000E+03  3.4835124E-04
  3.3250000E+03  3.4445765E-04
  3.3500000E+03  3.4044107E-04
  3.3750000E+03  3.3629619E-04
  3.4000000E+03  3.3219426E-04
  3.4500000E+03  3.2443910E-04
  3.4750000E+03  3.2070963E-04
  3.5000000E+03  3.1697512E-04
  3.5250000E+03  3.1323962E-04
  3.5500000E+03  3.0952548E-04
  3.6000000E+03  3.0233283E-04
  3.7000000E+03  2.8877977E-04
  3.7500000E+03  2.8223797E-04
  3.8000000E+03  2.7591433E-04
  3.9000000E+03  2.6395446E-04
  3.9500000E+03  2.5819979E-04
  4.0000000E+03  2.5261966E-04
  4.1000000E+03  2.4204279E-04
  4.2000000E+03  2.3204049E-04
  4.3000000E+03  2.2262221E-04
  4.4000000E+03  2.1375933E-04
  4.5000000E+03  2.0535700E-04
  4.6000000E+03  1.9741132E-04
  4.8000000E+03  1.8278556E-04
  5.0000000E+03  1.6961025E-04
  5.2500000E+03  1.5491899E-04
  5.5000000E+03  1.4193839E-04
  5.7500000E+03  1.3041301E-04
  6.0000000E+03  1.2013938E-04
  6.5000000E+03  1.0270261E-04
  6.7500000E+03  9.5277512E-05
  7.0000000E+03  8.8572283E-05
  7.2500000E+03  8.2499801E-05
  7.5000000E+03  7.6985472E-05
  8.0000000E+03  6.7383712E-05
  8.5000000E+03  5.9351509E-05
  9.0000000E+03  5.2575007E-05
  9.5000000E+03  4.6813876E-05
  1.0000000E+04  4.1881747E-05
  1.0500000E+04  3.7632152E-05
  1.1000000E+04  3.3948840E-05
  1.1500000E+04  3.0739041E-05
  1.2000000E+04  2.7927915E-05
  1.2500000E+04  2.5454478E-05
  1.3000000E+04  2.3268722E-05
  1.3500000E+04  2.1329422E-05
  1.4000000E+04  1.9602332E-05
  1.4500000E+04  1.8058815E-05
  1.5000000E+04  1.6674796E-05
  1.6000000E+04  1.4306958E-05
  1.7000000E+04  1.2369887E-05
  1.8000000E+04  1.0769029E-05
  1.9000000E+04  9.4338871E-06
  2.0000000E+04  8.3111253E-06
  2.1000000E+04  7.3598538E-06
  2.2000000E+04  6.5483459E-06
  2.3000000E+04  5.8517119E-06
  2.4000000E+04  5.2502294E-06
  2.5000000E+04  4.7281270E-06
  2.6000000E+04  4.2726854E-06
  2.7000000E+04  3.8735663E-06
  2.8000000E+04  3.5223067E-06
  2.9000000E+04  3.2119301E-06
  3.0000000E+04  2.9366510E-06
  3.1000000E+04  2.6916425E-06
  3.2000000E+04  2.4728551E-06
  3.4000000E+04  2.1008071E-06
  3.6000000E+04  1.7989198E-06
  3.8000000E+04  1.5514350E-06
  4.0000000E+04  1.3466633E-06
  4.2000000E+04  1.1758070E-06
  4.4000000E+04  1.0321569E-06
  4.6000000E+04  9.1053521E-07
  4.8000000E+04  8.0690234E-07
  5.0000000E+04  7.1807494E-07
  5.2500000E+04  6.2405354E-07
  5.5000000E+04  5.4537150E-07
  5.7500000E+04  4.7905260E-07
  5.8750000E+04  4.4978593E-07
  6.0000000E+04  4.2278531E-07
  6.2500000E+04  3.7475595E-07
  6.5000000E+04  3.3352804E-07
  6.7500000E+04  2.9795404E-07
  7.0000000E+04  2.6710979E-07
  7.2500000E+04  2.4024560E-07
  7.5000000E+04  2.1674899E-07
  7.7500000E+04  1.9611643E-07
  8.0000000E+04  1.7793141E-07
  8.2500000E+04  1.6184750E-07
  8.5000000E+04  1.4757495E-07
  8.7500000E+04  1.3487028E-07
  9.0000000E+04  1.2352790E-07
  9.2500000E+04  1.1337341E-07
  9.5000000E+04  1.0425830E-07
  1.0000000E+05  8.8656076E-08
  1.0500000E+05  7.5904134E-08
  1.1000000E+05  6.5392396E-08
  1.1500000E+05  5.6659413E-08
  1.2000000E+05  4.9352060E-08
  1.2500000E+05  4.3197133E-08
  1.3000000E+05  3.7981173E-08
  1.3500000E+05  3.3535879E-08
  1.4000000E+05  2.9727401E-08
  1.4500000E+05  2.6448464E-08
  1.5000000E+05  2.3612468E-08
  1.5500000E+05  2.1149004E-08
  1.6000000E+05  1.9000475E-08
  1.6500000E+05  1.7119483E-08
  1.7000000E+05  1.5466799E-08
  1.7500000E+05  1.4009778E-08
  1.8000000E+05  1.2721128E-08
  1.8500000E+05  1.1577925E-08
  1.9000000E+05  1.0560819E-08
  1.9500000E+05  9.6534128E-09
  2.0000000E+05  8.8417531E-09
  2.0500000E+05  8.1139257E-09
  2.1000000E+05  7.4597168E-09
  2.2000000E+05  6.3382112E-09
  2.3000000E+05  5.4203118E-09
  2.4000000E+05  4.6631360E-09
  2.5000000E+05  4.0339986E-09
  2.6000000E+05  3.5077285E-09
  2.7000000E+05  3.0647532E-09
  2.8000000E+05  2.6897168E-09
  2.9000000E+05  2.3704756E-09
  3.0000000E+05  2.0973481E-09
  3.1000000E+05  1.8625586E-09
  3.2000000E+05  1.6598195E-09
  3.3000000E+05  1.4840146E-09
  3.4000000E+05  1.3309563E-09
  3.5000000E+05  1.1971978E-09
  3.6000000E+05  1.0798873E-09
  3.7000000E+05  9.7665308E-10
  3.8000000E+05  8.8551318E-10
  3.9000000E+05  8.0480403E-10
  4.0000000E+05  7.3312312E-10
  4.1000000E+05  6.6928325E-10
  4.2000000E+05  6.1227558E-10
  4.3000000E+05  5.6123962E-10
  4.4000000E+05  5.1543873E-10
  4.6000000E+05  4.3709811E-10
  4.8000000E+05  3.7316232E-10
  5.0000000E+05  3.2055923E-10
  5.1250000E+05  2.9237589E-10
  5.2500000E+05  2.6724079E-10
  5.3750000E+05  2.4476551E-10
  5.5000000E+05  2.2461826E-10
  5.7500000E+05  1.9020925E-10
  5.8750000E+05  1.7549154E-10
  6.0000000E+05  1.6217861E-10
  6.2500000E+05  1.3915347E-10
  6.5000000E+05  1.2009441E-10
  6.7500000E+05  1.0420602E-10
  7.0000000E+05  9.0873398E-11
  7.2500000E+05  7.9616436E-11
  7.5000000E+05  7.0057290E-11
  7.7500000E+05  6.1896317E-11
  8.0000000E+05  5.4893989E-11
  8.2500000E+05  4.8857469E-11
  8.5000000E+05  4.3630512E-11
  8.7500000E+05  3.9085700E-11
  9.0000000E+05  3.5118460E-11
  9.2500000E+05  3.1642520E-11
  9.5000000E+05  2.8586343E-11
  9.7500000E+05  2.5890313E-11
  1.0000000E+06  2.3504493E-11
  1.0250000E+06  2.1386869E-11
  1.0500000E+06  1.9501949E-11
  1.0750000E+06  1.7819626E-11
  1.1000000E+06  1.6314257E-11
  1.1250000E+06  1.4963919E-11
  1.1500000E+06  1.3749806E-11
  1.2000000E+06  1.1667708E-11
  1.2500000E+06  9.9629799E-12
  1.3000000E+06  8.5564201E-12
  1.3500000E+06  7.3876032E-12
  1.4000000E+06  6.4099456E-12
  1.4500000E+06  5.5871879E-12
  1.5000000E+06  4.8908559E-12
  1.5500000E+06  4.2984046E-12
  1.6000000E+06  3.7918535E-12
  1.6500000E+06  3.3567537E-12
  1.7000000E+06  2.9814100E-12
  1.7500000E+06  2.6562963E-12
  1.8000000E+06  2.3736071E-12
  1.8500000E+06  2.1269125E-12
  1.9000000E+06  1.9108888E-12
  1.9500000E+06  1.7211068E-12
  2.0000000E+06  1.5538660E-12
  2.0500000E+06  1.4060591E-12
  2.1000000E+06  1.2750649E-12
  2.1500000E+06  1.1586633E-12
  2.2000000E+06  1.0549671E-12
  2.2500000E+06  9.6236588E-13
  2.3000000E+06  8.7948105E-13
  2.4000000E+06  7.3828852E-13
  2.5000000E+06  6.2373748E-13
  2.6000000E+06  5.3008730E-13
  2.7000000E+06  4.5298072E-13
  2.8000000E+06  3.8907646E-13
  2.9000000E+06  3.3578845E-13
  3.0000000E+06  2.9109796E-13
  3.1000000E+06  2.5341649E-13
  3.2000000E+06  2.2148492E-13
  3.3000000E+06  1.9429790E-13
  3.4000000E+06  1.7104732E-13
  3.5000000E+06  1.5107959E-13
  3.6000000E+06  1.3386307E-13
  3.7000000E+06  1.1896282E-13
  3.8000000E+06  1.0602116E-13
  3.9000000E+06  9.4742521E-14
  4.0000000E+06  8.4881523E-14
  4.1000000E+06  7.6233516E-14
  4.2000000E+06  6.8627080E-14
  4.3000000E+06  6.1918052E-14
  4.4000000E+06  5.5984697E-14
  4.5000000E+06  5.0723830E-14
  4.6000000E+06  4.6047732E-14
  4.7000000E+06  4.1881585E-14
  4.8000000E+06  3.8161367E-14
  5.0000000E+06  3.1846715E-14
  5.1250000E+06  2.8536761E-14
  5.2500000E+06  2.5632711E-14
  5.3750000E+06  2.3077557E-14
  5.5000000E+06  2.0823209E-14
  5.7500000E+06  1.7059730E-14
  5.8750000E+06  1.5486569E-14
  6.0000000E+06  1.4084275E-14
  6.2500000E+06  1.1710094E-14
  6.5000000E+06  9.8017210E-15
  6.7500000E+06  8.2575777E-15
  
  
#  43   3  L2  EION =  2.800000000E+03 eV   270
#  S(0) = 1.428808E+00
  2.7979780E+01  0.0000000E+00
  2.7979780E+03  0.0000000E+00
  2.7979780E+03  5.5112457E-04
  2.8000000E+03  5.5112457E-04
  2.8000280E+03  5.5112457E-04
  2.8001842E+03  5.6113261E-04
  2.8003404E+03  5.7066783E-04
  2.8004966E+03  5.7976761E-04
  2.8006528E+03  5.8846546E-04
  2.8009652E+03  6.0477378E-04
  2.8012776E+03  6.1980204E-04
  2.8019025E+03  6.4667686E-04
  2.8025273E+03  6.7014377E-04
  2.8037769E+03  7.0959514E-04
  2.8050266E+03  7.4191541E-04
  2.8062762E+03  7.6914881E-04
  2.8075259E+03  7.9247485E-04
  2.8087755E+03  8.1261165E-04
  2.8100252E+03  8.3002333E-04
  2.8150238E+03  8.7783235E-04
  2.8200224E+03  8.9927233E-04
  2.8250210E+03  9.0362024E-04
  2.8300196E+03  8.9849642E-04
  2.8325189E+03  8.9418212E-04
  2.8350182E+03  8.8937669E-04
  2.8400168E+03  8.7959842E-04
  2.8450154E+03  8.7085899E-04
  2.8500140E+03  8.6377979E-04
  2.8550126E+03  8.5836168E-04
  2.8600112E+03  8.5429377E-04
  2.8700084E+03  8.4849895E-04
  2.8800056E+03  8.4338177E-04
  2.8850042E+03  8.4049955E-04
  2.8900028E+03  8.3728946E-04
  2.9000000E+03  8.2997040E-04
  2.9125000E+03  8.1993771E-04
  2.9250000E+03  8.1014890E-04
  2.9375000E+03  8.0132950E-04
  2.9500000E+03  7.9347351E-04
  2.9625000E+03  7.8614471E-04
  2.9750000E+03  7.7887755E-04
  3.0000000E+03  7.6353992E-04
  3.0250000E+03  7.4754004E-04
  3.0500000E+03  7.3214347E-04
  3.0750000E+03  7.1769845E-04
  3.1000000E+03  7.0364453E-04
  3.1500000E+03  6.7540904E-04
  3.2000000E+03  6.4827840E-04
  3.2500000E+03  6.2290098E-04
  3.3000000E+03  5.9836571E-04
  3.3250000E+03  5.8645400E-04
  3.3500000E+03  5.7487139E-04
  3.4000000E+03  5.5279917E-04
  3.5000000E+03  5.1164521E-04
  3.6000000E+03  4.7442327E-04
  3.8000000E+03  4.1008874E-04
  4.0000000E+03  3.5683609E-04
  4.2000000E+03  3.1227193E-04
  4.4000000E+03  2.7467980E-04
  4.6000000E+03  2.4272689E-04
  4.8000000E+03  2.1543217E-04
  5.0000000E+03  1.9196143E-04
  5.2500000E+03  1.6704977E-04
  5.5000000E+03  1.4615805E-04
  5.7500000E+03  1.2851981E-04
  6.0000000E+03  1.1353392E-04
  6.5000000E+03  8.9722188E-05
  6.7500000E+03  8.0218474E-05
  7.0000000E+03  7.1972071E-05
  7.2500000E+03  6.4784964E-05
  7.5000000E+03  5.8494997E-05
  7.7500000E+03  5.2968702E-05
  8.0000000E+03  4.8095460E-05
  8.2500000E+03  4.3783176E-05
  8.5000000E+03  3.9954733E-05
  9.0000000E+03  3.3499907E-05
  9.5000000E+03  2.8322431E-05
  1.0000000E+04  2.4126154E-05
  1.0500000E+04  2.0692969E-05
  1.1000000E+04  1.7859944E-05
  1.1500000E+04  1.5503701E-05
  1.2000000E+04  1.3529765E-05
  1.2500000E+04  1.1865087E-05
  1.3000000E+04  1.0452582E-05
  1.3500000E+04  9.2471991E-06
  1.4000000E+04  8.2130919E-06
  1.4500000E+04  7.3215200E-06
  1.5000000E+04  6.5492771E-06
  1.5500000E+04  5.8774885E-06
  1.6000000E+04  5.2907048E-06
  1.6500000E+04  4.7762047E-06
  1.7000000E+04  4.3234524E-06
  1.8000000E+04  3.5695379E-06
  1.9000000E+04  2.9744509E-06
  2.0000000E+04  2.4993684E-06
  2.1000000E+04  2.1161726E-06
  2.2000000E+04  1.8041882E-06
  2.3000000E+04  1.5480022E-06
  2.4000000E+04  1.3359792E-06
  2.5000000E+04  1.1592345E-06
  2.6000000E+04  1.0109119E-06
  2.7000000E+04  8.8566860E-07
  2.8000000E+04  7.7930386E-07
  2.9000000E+04  6.8848687E-07
  3.0000000E+04  6.1055582E-07
  3.1000000E+04  5.4336826E-07
  3.2000000E+04  4.8518785E-07
  3.3000000E+04  4.3459831E-07
  3.4000000E+04  3.9043758E-07
  3.5000000E+04  3.5174679E-07
  3.6000000E+04  3.1773043E-07
  3.8000000E+04  2.6117558E-07
  4.0000000E+04  2.1664481E-07
  4.2000000E+04  1.8119304E-07
  4.4000000E+04  1.5268524E-07
  4.6000000E+04  1.2955093E-07
  4.8000000E+04  1.1061943E-07
  5.0000000E+04  9.5007478E-08
  5.2500000E+04  7.9149333E-08
  5.5000000E+04  6.6448337E-08
  5.7500000E+04  5.6180744E-08
  5.8750000E+04  5.1785832E-08
  6.0000000E+04  4.7809155E-08
  6.2500000E+04  4.0929610E-08
  6.5000000E+04  3.5235014E-08
  6.7500000E+04  3.0489475E-08
  7.0000000E+04  2.6510039E-08
  7.2500000E+04  2.3153548E-08
  7.5000000E+04  2.0307050E-08
  7.7500000E+04  1.7880735E-08
  8.0000000E+04  1.5802674E-08
  8.2500000E+04  1.4014870E-08
  8.5000000E+04  1.2470259E-08
  8.7500000E+04  1.1130422E-08
  9.0000000E+04  9.9638164E-09
  9.2500000E+04  8.9444071E-09
  9.5000000E+04  8.0505990E-09
  1.0000000E+05  6.5707150E-09
  1.0250000E+05  5.9568913E-09
  1.0500000E+05  5.4122184E-09
  1.1000000E+05  4.4953900E-09
  1.1500000E+05  3.7625743E-09
  1.2000000E+05  3.1714811E-09
  1.2500000E+05  2.6906928E-09
  1.3000000E+05  2.2965877E-09
  1.3500000E+05  1.9712134E-09
  1.4000000E+05  1.7007889E-09
  1.4500000E+05  1.4746340E-09
  1.5000000E+05  1.2844013E-09
  1.5500000E+05  1.1235135E-09
  1.6000000E+05  9.8674805E-10
  1.6500000E+05  8.6992880E-10
  1.7000000E+05  7.6969464E-10
  1.7500000E+05  6.8332294E-10
  1.8000000E+05  6.0859521E-10
  1.8500000E+05  5.4369374E-10
  1.9000000E+05  4.8712147E-10
  1.9500000E+05  4.3763904E-10
  2.0000000E+05  3.9421561E-10
  2.0500000E+05  3.5598987E-10
  2.1000000E+05  3.2223912E-10
  2.2000000E+05  2.6582082E-10
  2.3000000E+05  2.2112236E-10
  2.4000000E+05  1.8536014E-10
  2.5000000E+05  1.5648807E-10
  2.6000000E+05  1.3298341E-10
  2.7000000E+05  1.1369986E-10
  2.8000000E+05  9.7765324E-11
  2.9000000E+05  8.4509765E-11
  3.0000000E+05  7.3413582E-11
  3.1000000E+05  6.4070437E-11
  3.2000000E+05  5.6160046E-11
  3.3000000E+05  4.9428035E-11
  3.4000000E+05  4.3670949E-11
  3.5000000E+05  3.8724978E-11
  3.6000000E+05  3.4457406E-11
  3.7000000E+05  3.0760051E-11
  3.8000000E+05  2.7544239E-11
  3.9000000E+05  2.4736916E-11
  4.0000000E+05  2.2277592E-11
  4.1000000E+05  2.0115933E-11
  4.2000000E+05  1.8209857E-11
  4.3000000E+05  1.6524042E-11
  4.4000000E+05  1.5028718E-11
  4.6000000E+05  1.2512554E-11
  4.8000000E+05  1.0501580E-11
  5.0000000E+05  8.8789632E-12
  5.1250000E+05  8.0226089E-12
  5.2500000E+05  7.2671354E-12
  5.3750000E+05  6.5986161E-12
  5.5000000E+05  6.0053152E-12
  5.7500000E+05  5.0061430E-12
  5.8750000E+05  4.5846394E-12
  6.0000000E+05  4.2066362E-12
  6.2500000E+05  3.5607331E-12
  6.5000000E+05  3.0343110E-12
  6.7500000E+05  2.6017708E-12
  7.0000000E+05  2.2436934E-12
  7.2500000E+05  1.9451928E-12
  7.5000000E+05  1.6947416E-12
  7.7500000E+05  1.4833348E-12
  8.0000000E+05  1.3038795E-12
  8.2500000E+05  1.1507434E-12
  8.5000000E+05  1.0194200E-12
  8.7500000E+05  9.0627981E-13
  9.0000000E+05  8.0837987E-13
  9.2500000E+05  7.2331879E-13
  9.5000000E+05  6.4912570E-13
  9.7500000E+05  5.8417451E-13
  1.0000000E+06  5.2711656E-13
  1.0250000E+06  4.7682771E-13
  1.0500000E+06  4.3236653E-13
  1.1000000E+06  3.5788244E-13
  1.1500000E+06  2.9867997E-13
  1.2000000E+06  2.5114962E-13
  1.2500000E+06  2.1263926E-13
  1.3000000E+06  1.8117428E-13
  1.3500000E+06  1.5526662E-13
  1.4000000E+06  1.3378231E-13
  1.4500000E+06  1.1584828E-13
  1.5000000E+06  1.0078607E-13
  1.5500000E+06  8.8063642E-14
  1.6000000E+06  7.7260275E-14
  1.6500000E+06  6.8040766E-14
  1.7000000E+06  6.0136126E-14
  1.7500000E+06  5.3329054E-14
  1.8000000E+06  4.7442905E-14
  1.8500000E+06  4.2333282E-14
  1.9000000E+06  3.7881457E-14
  1.9500000E+06  3.3989263E-14
  2.0000000E+06  3.0575127E-14
  2.0500000E+06  2.7570954E-14
  2.1000000E+06  2.4919646E-14
  2.2000000E+06  2.0490732E-14
  2.3000000E+06  1.6985466E-14
  2.4000000E+06  1.4184321E-14
  2.5000000E+06  1.1925973E-14
  2.6000000E+06  1.0090363E-14
  2.7000000E+06  8.5871277E-15
  2.8000000E+06  7.3474958E-15
  2.9000000E+06  6.3186092E-15
  3.0000000E+06  5.4594691E-15
  3.1000000E+06  4.7380101E-15
  3.2000000E+06  4.1289568E-15
  3.3000000E+06  3.6122438E-15
  3.4000000E+06  3.1718275E-15
  3.5000000E+06  2.7947919E-15
  3.6000000E+06  2.4706750E-15
  3.7000000E+06  2.1909532E-15
  3.8000000E+06  1.9486450E-15
  3.9000000E+06  1.7380033E-15
  4.0000000E+06  1.5542737E-15
  4.1000000E+06  1.3935058E-15
  4.2000000E+06  1.2524023E-15
  4.3000000E+06  1.1281989E-15
  4.4000000E+06  1.0185684E-15
  4.6000000E+06  8.3545890E-16
  4.8000000E+06  6.9063205E-16
  5.0000000E+06  5.7502696E-16
  5.1250000E+06  5.1456825E-16
  5.2500000E+06  4.6160877E-16
  5.3750000E+06  4.1508271E-16
  5.5000000E+06  3.7409425E-16
  5.7500000E+06  3.0582119E-16
  5.8750000E+06  2.7734861E-16
  6.0000000E+06  2.5200475E-16
  6.2500000E+06  2.0917269E-16
  6.5000000E+06  1.7478746E-16
  6.7500000E+06  1.4698749E-16
  7.0000000E+06  1.2436567E-16
  
  
#  43   4  L3  EION =  2.683000000E+03 eV   269
#  S(0) = 2.890247E+00
  2.6339671E+01  0.0000000E+00
  2.6339671E+03  0.0000000E+00
  2.6339671E+03  1.2047093E-03
  2.6830000E+03  1.2047093E-03
  2.6830268E+03  1.2047093E-03
  2.6832389E+03  1.2323736E-03
  2.6834511E+03  1.2582133E-03
  2.6836633E+03  1.2824264E-03
  2.6838754E+03  1.3051840E-03
  2.6842998E+03  1.3469076E-03
  2.6847241E+03  1.3843588E-03
  2.6855728E+03  1.4492707E-03
  2.6864214E+03  1.5041422E-03
  2.6881187E+03  1.5934006E-03
  2.6898161E+03  1.6641098E-03
  2.6932107E+03  1.7692128E-03
  2.6966054E+03  1.8392895E-03
  2.7000000E+03  1.8824802E-03
  2.7062500E+03  1.9112917E-03
  2.7125000E+03  1.9013310E-03
  2.7187500E+03  1.8764007E-03
  2.7218750E+03  1.8629085E-03
  2.7250000E+03  1.8500702E-03
  2.7312500E+03  1.8281136E-03
  2.7375000E+03  1.8117491E-03
  2.7437500E+03  1.8000205E-03
  2.7500000E+03  1.7912330E-03
  2.7625000E+03  1.7762088E-03
  2.7750000E+03  1.7586531E-03
  2.7875000E+03  1.7374781E-03
  2.8000000E+03  1.7150912E-03
  2.8250000E+03  1.6749517E-03
  2.8500000E+03  1.6413917E-03
  2.8750000E+03  1.6078741E-03
  2.9000000E+03  1.5724852E-03
  2.9500000E+03  1.5049708E-03
  2.9750000E+03  1.4736918E-03
  3.0000000E+03  1.4425838E-03
  3.0250000E+03  1.4114591E-03
  3.0500000E+03  1.3807938E-03
  3.1000000E+03  1.3227609E-03
  3.1500000E+03  1.2680176E-03
  3.2000000E+03  1.2151763E-03
  3.3000000E+03  1.1182280E-03
  3.4000000E+03  1.0308625E-03
  3.5000000E+03  9.5241604E-04
  3.6000000E+03  8.8152932E-04
  3.8000000E+03  7.5952807E-04
  4.0000000E+03  6.5873972E-04
  4.2000000E+03  5.7463715E-04
  4.4000000E+03  5.0398851E-04
  4.6000000E+03  4.4413600E-04
  4.8000000E+03  3.9311685E-04
  5.0000000E+03  3.4941357E-04
  5.2500000E+03  3.0319232E-04
  5.5000000E+03  2.6455032E-04
  5.7500000E+03  2.3201990E-04
  6.0000000E+03  2.0445902E-04
  6.5000000E+03  1.6083632E-04
  6.7500000E+03  1.4349166E-04
  7.0000000E+03  1.2847621E-04
  7.2500000E+03  1.1541805E-04
  7.5000000E+03  1.0401369E-04
  8.0000000E+03  8.5212453E-05
  8.5000000E+03  7.0548933E-05
  9.0000000E+03  5.8962251E-05
  9.5000000E+03  4.9698826E-05
  1.0000000E+04  4.2213936E-05
  1.0500000E+04  3.6107675E-05
  1.1000000E+04  3.1082480E-05
  1.1500000E+04  2.6913928E-05
  1.2000000E+04  2.3430527E-05
  1.2500000E+04  2.0499885E-05
  1.3000000E+04  1.8018858E-05
  1.3500000E+04  1.5906302E-05
  1.4000000E+04  1.4097795E-05
  1.4500000E+04  1.2541786E-05
  1.5000000E+04  1.1196721E-05
  1.5500000E+04  1.0028884E-05
  1.6000000E+04  9.0107313E-06
  1.6500000E+04  8.1196264E-06
  1.7000000E+04  7.3368566E-06
  1.8000000E+04  6.0366802E-06
  1.9000000E+04  5.0137838E-06
  2.0000000E+04  4.1997239E-06
  2.1000000E+04  3.5450837E-06
  2.2000000E+04  3.0136341E-06
  2.3000000E+04  2.5784429E-06
  2.4000000E+04  2.2192340E-06
  2.5000000E+04  1.9205655E-06
  2.6000000E+04  1.6705504E-06
  2.7000000E+04  1.4599486E-06
  2.8000000E+04  1.2815112E-06
  2.9000000E+04  1.1295036E-06
  3.0000000E+04  9.9935322E-07
  3.1000000E+04  8.8738733E-07
  3.2000000E+04  7.9063529E-07
  3.3000000E+04  7.0667923E-07
  3.4000000E+04  6.3353905E-07
  3.5000000E+04  5.6958383E-07
  3.6000000E+04  5.1346312E-07
  3.8000000E+04  4.2041363E-07
  4.0000000E+04  3.4741167E-07
  4.2000000E+04  2.8949547E-07
  4.4000000E+04  2.4307971E-07
  4.6000000E+04  2.0553530E-07
  4.8000000E+04  1.7490841E-07
  5.0000000E+04  1.4972915E-07
  5.2500000E+04  1.2423772E-07
  5.5000000E+04  1.0389499E-07
  5.7500000E+04  8.7507375E-08
  5.8750000E+04  8.0511174E-08
  6.0000000E+04  7.4191395E-08
  6.2500000E+04  6.3284987E-08
  6.5000000E+04  5.4286343E-08
  6.7500000E+04  4.6811093E-08
  7.0000000E+04  4.0561984E-08
  7.2500000E+04  3.5307057E-08
  7.5000000E+04  3.0863773E-08
  7.7500000E+04  2.7087377E-08
  8.0000000E+04  2.3862237E-08
  8.2500000E+04  2.1095344E-08
  8.5000000E+04  1.8711408E-08
  8.7500000E+04  1.6649115E-08
  9.0000000E+04  1.4858251E-08
  9.2500000E+04  1.3297462E-08
  9.5000000E+04  1.1932524E-08
  1.0000000E+05  9.6810321E-09
  1.0500000E+05  7.9272955E-09
  1.1000000E+05  6.5461731E-09
  1.1500000E+05  5.4475341E-09
  1.2000000E+05  4.5655374E-09
  1.2500000E+05  3.8514551E-09
  1.3000000E+05  3.2687939E-09
  1.3500000E+05  2.7899216E-09
  1.4000000E+05  2.3937014E-09
  1.4500000E+05  2.0638130E-09
  1.5000000E+05  1.7875445E-09
  1.5500000E+05  1.5549131E-09
  1.6000000E+05  1.3580199E-09
  1.6500000E+05  1.1905696E-09
  1.7000000E+05  1.0475114E-09
  1.7500000E+05  9.2476761E-10
  1.8000000E+05  8.1902617E-10
  1.8500000E+05  7.2758195E-10
  1.9000000E+05  6.4821376E-10
  1.9500000E+05  5.7908861E-10
  2.0000000E+05  5.1868646E-10
  2.0500000E+05  4.6574115E-10
  2.1000000E+05  4.1919351E-10
  2.2000000E+05  3.4187192E-10
  2.3000000E+05  2.8113628E-10
  2.4000000E+05  2.3295994E-10
  2.5000000E+05  1.9440055E-10
  2.6000000E+05  1.6328085E-10
  2.7000000E+05  1.3797146E-10
  2.8000000E+05  1.1724006E-10
  2.9000000E+05  1.0014528E-10
  3.0000000E+05  8.5961452E-11
  3.1000000E+05  7.4124439E-11
  3.2000000E+05  6.4192024E-11
  3.3000000E+05  5.5815018E-11
  3.4000000E+05  4.8715787E-11
  3.5000000E+05  4.2672096E-11
  3.6000000E+05  3.7504922E-11
  3.7000000E+05  3.3069220E-11
  3.8000000E+05  2.9246818E-11
  3.9000000E+05  2.5940927E-11
  4.0000000E+05  2.3071857E-11
  4.1000000E+05  2.0573699E-11
  4.2000000E+05  1.8391691E-11
  4.3000000E+05  1.6480136E-11
  4.4000000E+05  1.4800746E-11
  4.6000000E+05  1.2014632E-11
  4.8000000E+05  9.8308137E-12
  5.0000000E+05  8.1030005E-12
  5.1250000E+05  7.2058552E-12
  5.2500000E+05  6.4241727E-12
  5.3750000E+05  5.7410448E-12
  5.5000000E+05  5.1423325E-12
  5.7500000E+05  4.1525408E-12
  5.8750000E+05  3.7429990E-12
  6.0000000E+05  3.3803614E-12
  6.2500000E+05  2.7722404E-12
  6.5000000E+05  2.2891419E-12
  6.7500000E+05  1.9022676E-12
  7.0000000E+05  1.5901346E-12
  7.2500000E+05  1.3365511E-12
  7.5000000E+05  1.1291980E-12
  7.7500000E+05  9.5861953E-13
  8.0000000E+05  8.1749773E-13
  8.2500000E+05  7.0012449E-13
  8.5000000E+05  6.0201444E-13
  8.7500000E+05  5.1961887E-13
  9.0000000E+05  4.5011200E-13
  9.2500000E+05  3.9123017E-13
  9.5000000E+05  3.4114971E-13
  9.7500000E+05  2.9839342E-13
  1.0000000E+06  2.6175887E-13
  1.0250000E+06  2.3026220E-13
  1.0500000E+06  2.0309451E-13
  1.0750000E+06  1.7958785E-13
  1.1000000E+06  1.5918836E-13
  1.1250000E+06  1.4143492E-13
  1.1500000E+06  1.2594219E-13
  1.2000000E+06  1.0049718E-13
  1.2500000E+06  8.0830267E-14
  1.3000000E+06  6.5490884E-14
  1.3500000E+06  5.3425811E-14
  1.4000000E+06  4.3861637E-14
  1.4500000E+06  3.6224489E-14
  1.5000000E+06  3.0084382E-14
  1.5500000E+06  2.5116224E-14
  1.6000000E+06  2.1072180E-14
  1.6500000E+06  1.7761752E-14
  1.7000000E+06  1.5037405E-14
  1.7500000E+06  1.2784070E-14
  1.8000000E+06  1.0911411E-14
  1.8500000E+06  9.3480667E-15
  1.9000000E+06  8.0373307E-15
  1.9500000E+06  6.9338940E-15
  2.0000000E+06  6.0013650E-15
  2.0500000E+06  5.2103554E-15
  2.1000000E+06  4.5370162E-15
  2.1500000E+06  3.9619046E-15
  2.2000000E+06  3.4691004E-15
  2.2500000E+06  3.0455128E-15
  2.3000000E+06  2.6803360E-15
  2.3500000E+06  2.3646157E-15
  2.4000000E+06  2.0909044E-15
  2.4500000E+06  1.8529870E-15
  2.5000000E+06  1.6456588E-15
  2.6000000E+06  1.3059628E-15
  2.7000000E+06  1.0443864E-15
  2.8000000E+06  8.4122006E-16
  2.9000000E+06  6.8214333E-16
  3.0000000E+06  5.5664438E-16
  3.1000000E+06  4.5693212E-16
  3.2000000E+06  3.7717979E-16
  3.3000000E+06  3.1299133E-16
  3.4000000E+06  2.6102306E-16
  3.5000000E+06  2.1871234E-16
  3.6000000E+06  1.8408105E-16
  3.7000000E+06  1.5559227E-16
  3.8000000E+06  1.3204413E-16
  3.9000000E+06  1.1249116E-16
  4.0000000E+06  9.6185257E-17
  4.1000000E+06  8.2531075E-17
  4.2000000E+06  7.1052320E-17
  4.3000000E+06  6.1366033E-17
  4.4000000E+06  5.3162783E-17
  4.5000000E+06  4.6191434E-17
  4.6000000E+06  4.0247318E-17
  4.7000000E+06  3.5162933E-17
  4.8000000E+06  3.0800638E-17
  5.0000000E+06  2.3807870E-17
  5.1250000E+06  2.0365056E-17
  5.2500000E+06  1.7480578E-17
  5.3750000E+06  1.5054522E-17
  5.5000000E+06  1.3006376E-17
  5.6250000E+06  1.1270927E-17
  5.7500000E+06  9.7952754E-18
  5.8750000E+06  8.5363285E-18
  6.0000000E+06  7.4588275E-18
  6.1250000E+06  6.5338667E-18
  6.2500000E+06  5.7377770E-18
  6.3750000E+06  5.0508935E-18
  6.5000000E+06  4.4567839E-18
  6.6250000E+06  3.9416829E-18
  
  
#  43   5  M1  EION =  5.510000000E+02 eV   283
#  S(0) = 1.089057E+00
  5.4586806E+00  0.0000000E+00
  5.4586806E+02  0.0000000E+00
  5.4586806E+02  1.2951695E-03
  5.5100000E+02  1.2951695E-03
  5.5100533E+02  1.2951695E-03
  5.5160520E+02  1.2925243E-03
  5.5220507E+02  1.2892714E-03
  5.5280493E+02  1.2855195E-03
  5.5340480E+02  1.2813632E-03
  5.5460453E+02  1.2721589E-03
  5.5580427E+02  1.2622049E-03
  5.5820373E+02  1.2415893E-03
  5.6060320E+02  1.2216410E-03
  5.6300267E+02  1.2033953E-03
  5.6540213E+02  1.1872674E-03
  5.6780160E+02  1.1733336E-03
  5.7020107E+02  1.1614910E-03
  5.7500000E+02  1.1432721E-03
  5.8125000E+02  1.1278105E-03
  5.8750000E+02  1.1180631E-03
  5.9062500E+02  1.1143115E-03
  5.9375000E+02  1.1108855E-03
  6.0000000E+02  1.1041104E-03
  6.0625000E+02  1.0964674E-03
  6.1250000E+02  1.0874178E-03
  6.1875000E+02  1.0769431E-03
  6.2500000E+02  1.0653330E-03
  6.3750000E+02  1.0404120E-03
  6.5000000E+02  1.0156801E-03
  6.6250000E+02  9.9270006E-04
  6.7500000E+02  9.7158582E-04
  6.8750000E+02  9.5170528E-04
  7.0000000E+02  9.3233753E-04
  7.1250000E+02  9.1302285E-04
  7.2500000E+02  8.9367530E-04
  7.3750000E+02  8.7445078E-04
  7.5000000E+02  8.5560784E-04
  7.7500000E+02  8.1982931E-04
  8.0000000E+02  7.8679485E-04
  8.2500000E+02  7.5579071E-04
  8.5000000E+02  7.2611676E-04
  8.7500000E+02  6.9762857E-04
  9.0000000E+02  6.7059171E-04
  9.5000000E+02  6.2122800E-04
  9.7500000E+02  5.9859312E-04
  1.0000000E+03  5.7701770E-04
  1.0250000E+03  5.5643002E-04
  1.0500000E+03  5.3679979E-04
  1.1000000E+03  5.0049426E-04
  1.1500000E+03  4.6780806E-04
  1.2000000E+03  4.3804881E-04
  1.2500000E+03  4.1087851E-04
  1.3000000E+03  3.8610193E-04
  1.3500000E+03  3.6352537E-04
  1.4000000E+03  3.4282263E-04
  1.4500000E+03  3.2373983E-04
  1.5000000E+03  3.0617332E-04
  1.5500000E+03  2.9001012E-04
  1.6000000E+03  2.7507810E-04
  1.6500000E+03  2.6122600E-04
  1.7000000E+03  2.4835921E-04
  1.8000000E+03  2.2529576E-04
  1.9000000E+03  2.0526061E-04
  2.0000000E+03  1.8770811E-04
  2.1000000E+03  1.7227416E-04
  2.2000000E+03  1.5864019E-04
  2.3000000E+03  1.4652521E-04
  2.4000000E+03  1.3571030E-04
  2.5000000E+03  1.2601966E-04
  2.6000000E+03  1.1730539E-04
  2.7000000E+03  1.0944251E-04
  2.8000000E+03  1.0232458E-04
  2.9000000E+03  9.5860349E-05
  3.0000000E+03  8.9972130E-05
  3.1000000E+03  8.4593812E-05
  3.2000000E+03  7.9668680E-05
  3.4000000E+03  7.0988163E-05
  3.6000000E+03  6.3609719E-05
  3.8000000E+03  5.7287658E-05
  4.0000000E+03  5.1831210E-05
  4.2000000E+03  4.7090618E-05
  4.4000000E+03  4.2947033E-05
  4.6000000E+03  3.9305231E-05
  4.8000000E+03  3.6088189E-05
  5.0000000E+03  3.3233089E-05
  5.2500000E+03  3.0095379E-05
  5.5000000E+03  2.7361263E-05
  5.7500000E+03  2.4965374E-05
  6.0000000E+03  2.2855016E-05
  6.5000000E+03  1.9327172E-05
  6.7500000E+03  1.7845501E-05
  7.0000000E+03  1.6518164E-05
  7.2500000E+03  1.5324930E-05
  7.5000000E+03  1.4248745E-05
  7.7500000E+03  1.3275144E-05
  8.0000000E+03  1.2391804E-05
  8.2500000E+03  1.1588181E-05
  8.5000000E+03  1.0855212E-05
  9.0000000E+03  9.5709721E-06
  9.5000000E+03  8.4880346E-06
  1.0000000E+04  7.5674749E-06
  1.0500000E+04  6.7792269E-06
  1.1000000E+04  6.0997752E-06
  1.1500000E+04  5.5105373E-06
  1.2000000E+04  4.9966783E-06
  1.2500000E+04  4.5462477E-06
  1.3000000E+04  4.1495403E-06
  1.3500000E+04  3.7986108E-06
  1.4000000E+04  3.4869080E-06
  1.4500000E+04  3.2089937E-06
  1.5000000E+04  2.9603247E-06
  1.5500000E+04  2.7370835E-06
  1.6000000E+04  2.5360451E-06
  1.6500000E+04  2.3544707E-06
  1.7000000E+04  2.1900236E-06
  1.7500000E+04  2.0407005E-06
  1.8000000E+04  1.9047770E-06
  1.8500000E+04  1.7807625E-06
  1.9000000E+04  1.6673638E-06
  2.0000000E+04  1.4680518E-06
  2.1000000E+04  1.2994170E-06
  2.2000000E+04  1.1557237E-06
  2.3000000E+04  1.0324884E-06
  2.4000000E+04  9.2616986E-07
  2.5000000E+04  8.3394344E-07
  2.6000000E+04  7.5353665E-07
  2.7000000E+04  6.8310606E-07
  2.8000000E+04  6.2114499E-07
  2.9000000E+04  5.6641332E-07
  3.0000000E+04  5.1788379E-07
  3.1000000E+04  4.7470033E-07
  3.2000000E+04  4.3614543E-07
  3.3000000E+04  4.0161458E-07
  3.4000000E+04  3.7059596E-07
  3.5000000E+04  3.4265420E-07
  3.6000000E+04  3.1741726E-07
  3.7000000E+04  2.9456595E-07
  3.8000000E+04  2.7382537E-07
  3.9000000E+04  2.5495784E-07
  4.0000000E+04  2.3775714E-07
  4.2000000E+04  2.0766092E-07
  4.4000000E+04  1.8235417E-07
  4.6000000E+04  1.6092475E-07
  4.8000000E+04  1.4266125E-07
  5.0000000E+04  1.2700333E-07
  5.2500000E+04  1.1042503E-07
  5.5000000E+04  9.6546538E-08
  5.7500000E+04  8.4844355E-08
  5.8750000E+04  7.9678636E-08
  6.0000000E+04  7.4911947E-08
  6.2500000E+04  6.6430337E-08
  6.5000000E+04  5.9146889E-08
  6.7500000E+04  5.2859756E-08
  7.0000000E+04  4.7406360E-08
  7.2500000E+04  4.2654787E-08
  7.5000000E+04  3.8497250E-08
  7.7500000E+04  3.4845105E-08
  8.0000000E+04  3.1625011E-08
  8.2500000E+04  2.8775950E-08
  8.5000000E+04  2.6246873E-08
  8.7500000E+04  2.3994864E-08
  9.0000000E+04  2.1983672E-08
  9.2500000E+04  2.0182536E-08
  9.5000000E+04  1.8565252E-08
  9.7500000E+04  1.7109400E-08
  1.0000000E+05  1.5795735E-08
  1.0250000E+05  1.4607669E-08
  1.0500000E+05  1.3530859E-08
  1.1000000E+05  1.1662840E-08
  1.1250000E+05  1.0851348E-08
  1.1500000E+05  1.0110109E-08
  1.2000000E+05  8.8102019E-09
  1.2500000E+05  7.7147704E-09
  1.3000000E+05  6.7860243E-09
  1.3500000E+05  5.9941490E-09
  1.4000000E+05  5.3154238E-09
  1.4500000E+05  4.7308317E-09
  1.5000000E+05  4.2250105E-09
  1.5500000E+05  3.7854660E-09
  1.6000000E+05  3.4019754E-09
  1.6500000E+05  3.0661213E-09
  1.7000000E+05  2.7709336E-09
  1.7500000E+05  2.5106103E-09
  1.8000000E+05  2.2802989E-09
  1.8500000E+05  2.0759207E-09
  1.9000000E+05  1.8940325E-09
  1.9500000E+05  1.7317154E-09
  2.0000000E+05  1.5864861E-09
  2.0500000E+05  1.4562227E-09
  2.1000000E+05  1.3391056E-09
  2.1500000E+05  1.2335690E-09
  2.2000000E+05  1.1382611E-09
  2.2500000E+05  1.0520116E-09
  2.3000000E+05  9.7380369E-10
  2.4000000E+05  8.3808223E-10
  2.5000000E+05  7.2526354E-10
  2.6000000E+05  6.3085498E-10
  2.7000000E+05  5.5136094E-10
  2.8000000E+05  4.8403687E-10
  2.9000000E+05  4.2671011E-10
  3.0000000E+05  3.7764792E-10
  3.1000000E+05  3.3545863E-10
  3.2000000E+05  2.9901726E-10
  3.3000000E+05  2.6740819E-10
  3.4000000E+05  2.3988161E-10
  3.5000000E+05  2.1582008E-10
  3.6000000E+05  1.9471241E-10
  3.7000000E+05  1.7613337E-10
  3.8000000E+05  1.5972747E-10
  3.9000000E+05  1.4519621E-10
  4.0000000E+05  1.3228779E-10
  4.1000000E+05  1.2078905E-10
  4.2000000E+05  1.1051883E-10
  4.3000000E+05  1.0132259E-10
  4.4000000E+05  9.3068040E-11
  4.5000000E+05  8.5641560E-11
  4.6000000E+05  7.8945219E-11
  4.7000000E+05  7.2894349E-11
  4.8000000E+05  6.7415535E-11
  5.0000000E+05  5.7926765E-11
  5.1250000E+05  5.2841776E-11
  5.2500000E+05  4.8306009E-11
  5.3750000E+05  4.4249563E-11
  5.5000000E+05  4.0612704E-11
  5.7500000E+05  3.4399978E-11
  5.8750000E+05  3.1742031E-11
  6.0000000E+05  2.9337458E-11
  6.1250000E+05  2.7157697E-11
  6.2500000E+05  2.5177881E-11
  6.3750000E+05  2.3376303E-11
  6.5000000E+05  2.1733965E-11
  6.7500000E+05  1.8862341E-11
  7.0000000E+05  1.6452120E-11
  7.2500000E+05  1.4416681E-11
  7.5000000E+05  1.2687863E-11
  7.7500000E+05  1.1211605E-11
  8.0000000E+05  9.9446914E-12
  8.2500000E+05  8.8523307E-12
  8.5000000E+05  7.9063214E-12
  8.7500000E+05  7.0836534E-12
  9.0000000E+05  6.3654355E-12
  9.2500000E+05  5.7360816E-12
  9.5000000E+05  5.1826651E-12
  9.7500000E+05  4.6944089E-12
  1.0000000E+06  4.2622803E-12
  1.0250000E+06  3.8786806E-12
  1.0500000E+06  3.5371907E-12
  1.0750000E+06  3.2323651E-12
  1.1000000E+06  2.9595679E-12
  1.1250000E+06  2.7148374E-12
  1.1500000E+06  2.4947738E-12
  1.1750000E+06  2.2964497E-12
  1.2000000E+06  2.1173364E-12
  1.2250000E+06  1.9552419E-12
  1.2500000E+06  1.8082606E-12
  1.3000000E+06  1.5532038E-12
  1.3500000E+06  1.3412222E-12
  1.4000000E+06  1.1638805E-12
  1.4500000E+06  1.0146146E-12
  1.5000000E+06  8.8826841E-13
  1.5500000E+06  7.8075834E-13
  1.6000000E+06  6.8882598E-13
  1.6500000E+06  6.0985185E-13
  1.7000000E+06  5.4171570E-13
  1.7500000E+06  4.8269054E-13
  1.8000000E+06  4.3136132E-13
  1.8500000E+06  3.8656244E-13
  1.9000000E+06  3.4732869E-13
  1.9500000E+06  3.1285746E-13
  2.0000000E+06  2.8247884E-13
  2.0500000E+06  2.5562984E-13
  2.1000000E+06  2.3183513E-13
  2.1500000E+06  2.1069181E-13
  2.2000000E+06  1.9185542E-13
  2.2500000E+06  1.7503108E-13
  2.3000000E+06  1.5996709E-13
  2.3500000E+06  1.4644789E-13
  2.4000000E+06  1.3428826E-13
  2.4500000E+06  1.2333099E-13
  2.5000000E+06  1.1344279E-13
  2.5500000E+06  1.0450666E-13
  2.6000000E+06  9.6419474E-14
  2.6500000E+06  8.9090241E-14
  
  
#  43   6  M2  EION =  4.510000000E+02 eV   286
#  S(0) = 1.417727E+00
  4.4711986E+00  0.0000000E+00
  4.4711986E+02  0.0000000E+00
  4.4711986E+02  1.1321572E-03
  4.5100000E+02  1.1321572E-03
  4.5100445E+02  1.1321572E-03
  4.5111690E+02  1.1425295E-03
  4.5122934E+02  1.1525328E-03
  4.5134179E+02  1.1621892E-03
  4.5145423E+02  1.1715189E-03
  4.5167912E+02  1.1892722E-03
  4.5190401E+02  1.2059277E-03
  4.5235378E+02  1.2363965E-03
  4.5280356E+02  1.2636848E-03
  4.5370312E+02  1.3108986E-03
  4.5460267E+02  1.3507900E-03
  4.5550223E+02  1.3853381E-03
  4.5640178E+02  1.4158008E-03
  4.5730134E+02  1.4430009E-03
  4.5820089E+02  1.4674903E-03
  4.5910045E+02  1.4896484E-03
  4.6000000E+02  1.5097429E-03
  4.6500000E+02  1.5908702E-03
  4.7000000E+02  1.6317117E-03
  4.7500000E+02  1.6448790E-03
  4.8000000E+02  1.6414924E-03
  4.8500000E+02  1.6301193E-03
  4.9000000E+02  1.6163031E-03
  4.9500000E+02  1.6030578E-03
  5.0000000E+02  1.5916608E-03
  5.0625000E+02  1.5803027E-03
  5.1250000E+02  1.5714657E-03
  5.1875000E+02  1.5640082E-03
  5.2500000E+02  1.5568366E-03
  5.3125000E+02  1.5491541E-03
  5.3750000E+02  1.5405179E-03
  5.5000000E+02  1.5201625E-03
  5.6250000E+02  1.4970900E-03
  5.7500000E+02  1.4734667E-03
  5.8750000E+02  1.4505936E-03
  6.0000000E+02  1.4286073E-03
  6.1250000E+02  1.4069594E-03
  6.2500000E+02  1.3850266E-03
  6.3750000E+02  1.3624110E-03
  6.5000000E+02  1.3391438E-03
  6.6250000E+02  1.3154597E-03
  6.7500000E+02  1.2917497E-03
  7.0000000E+02  1.2452969E-03
  7.2500000E+02  1.2006143E-03
  7.5000000E+02  1.1570476E-03
  8.0000000E+02  1.0720367E-03
  8.2500000E+02  1.0314031E-03
  8.5000000E+02  9.9250641E-04
  8.7500000E+02  9.5535434E-04
  9.0000000E+02  9.1964888E-04
  9.5000000E+02  8.5209931E-04
  1.0000000E+03  7.9000508E-04
  1.0500000E+03  7.3355082E-04
  1.1000000E+03  6.8191770E-04
  1.1500000E+03  6.3455375E-04
  1.2000000E+03  5.9132479E-04
  1.2500000E+03  5.5184442E-04
  1.3000000E+03  5.1570228E-04
  1.3500000E+03  4.8254284E-04
  1.4000000E+03  4.5207950E-04
  1.4500000E+03  4.2409406E-04
  1.5000000E+03  3.9836747E-04
  1.6000000E+03  3.5276256E-04
  1.7000000E+03  3.1375909E-04
  1.8000000E+03  2.8027102E-04
  1.9000000E+03  2.5135676E-04
  2.0000000E+03  2.2625274E-04
  2.1000000E+03  2.0435018E-04
  2.2000000E+03  1.8516281E-04
  2.3000000E+03  1.6829135E-04
  2.4000000E+03  1.5339588E-04
  2.5000000E+03  1.4019214E-04
  2.6000000E+03  1.2844648E-04
  2.7000000E+03  1.1796438E-04
  2.8000000E+03  1.0858141E-04
  2.9000000E+03  1.0015808E-04
  3.0000000E+03  9.2575443E-05
  3.1000000E+03  8.5731552E-05
  3.2000000E+03  7.9538770E-05
  3.4000000E+03  6.8814882E-05
  3.6000000E+03  5.9913722E-05
  3.8000000E+03  5.2464722E-05
  4.0000000E+03  4.6184211E-05
  4.2000000E+03  4.0852519E-05
  4.4000000E+03  3.6297732E-05
  4.6000000E+03  3.2383999E-05
  4.8000000E+03  2.9003006E-05
  5.0000000E+03  2.6067661E-05
  5.2500000E+03  2.2918953E-05
  5.5000000E+03  2.0247197E-05
  5.7500000E+03  1.7966138E-05
  6.0000000E+03  1.6007543E-05
  6.5000000E+03  1.2850484E-05
  6.7500000E+03  1.1572632E-05
  7.0000000E+03  1.0454360E-05
  7.2500000E+03  9.4718224E-06
  7.5000000E+03  8.6052985E-06
  7.7500000E+03  7.8383859E-06
  8.0000000E+03  7.1573670E-06
  8.2500000E+03  6.5507138E-06
  8.5000000E+03  6.0086923E-06
  9.0000000E+03  5.0867292E-06
  9.5000000E+03  4.3388955E-06
  1.0000000E+04  3.7264958E-06
  1.0500000E+04  3.2206407E-06
  1.1000000E+04  2.7994739E-06
  1.1500000E+04  2.4462582E-06
  1.2000000E+04  2.1480424E-06
  1.2500000E+04  1.8947037E-06
  1.3000000E+04  1.6782553E-06
  1.3500000E+04  1.4923417E-06
  1.4000000E+04  1.3318647E-06
  1.4500000E+04  1.1927037E-06
  1.5000000E+04  1.0715054E-06
  1.5500000E+04  9.6552325E-07
  1.6000000E+04  8.7249362E-07
  1.6500000E+04  7.9054034E-07
  1.7000000E+04  7.1810007E-07
  1.7500000E+04  6.5386354E-07
  1.8000000E+04  5.9672897E-07
  1.8500000E+04  5.4576504E-07
  1.9000000E+04  5.0018116E-07
  2.0000000E+04  4.2255553E-07
  2.1000000E+04  3.5953654E-07
  2.2000000E+04  3.0792241E-07
  2.3000000E+04  2.6530647E-07
  2.4000000E+04  2.2985792E-07
  2.5000000E+04  2.0016882E-07
  2.6000000E+04  1.7514538E-07
  2.7000000E+04  1.5392993E-07
  2.8000000E+04  1.3584417E-07
  2.9000000E+04  1.2034737E-07
  3.0000000E+04  1.0700521E-07
  3.1000000E+04  9.5466395E-08
  3.2000000E+04  8.5444995E-08
  3.3000000E+04  7.6706813E-08
  3.4000000E+04  6.9058907E-08
  3.5000000E+04  6.2341482E-08
  3.6000000E+04  5.6421519E-08
  3.7000000E+04  5.1187744E-08
  3.8000000E+04  4.6546634E-08
  3.9000000E+04  4.2419259E-08
  4.0000000E+04  3.8738723E-08
  4.1000000E+04  3.5448108E-08
  4.2000000E+04  3.2498800E-08
  4.3000000E+04  2.9849130E-08
  4.4000000E+04  2.7463261E-08
  4.6000000E+04  2.3363391E-08
  4.8000000E+04  1.9998030E-08
  5.0000000E+04  1.7214799E-08
  5.1250000E+04  1.5717854E-08
  5.2500000E+04  1.4379225E-08
  5.3750000E+04  1.3179267E-08
  5.5000000E+04  1.2101122E-08
  5.7500000E+04  1.0254192E-08
  5.8750000E+04  9.4620128E-09
  6.0000000E+04  8.7443031E-09
  6.2500000E+04  7.5004495E-09
  6.5000000E+04  6.4684708E-09
  6.7500000E+04  5.6066375E-09
  7.0000000E+04  4.8824918E-09
  7.2500000E+04  4.2705639E-09
  7.5000000E+04  3.7507061E-09
  7.7500000E+04  3.3068589E-09
  8.0000000E+04  2.9261309E-09
  8.2500000E+04  2.5981045E-09
  8.5000000E+04  2.3143093E-09
  8.7500000E+04  2.0678168E-09
  9.0000000E+04  1.8529287E-09
  9.2500000E+04  1.6649335E-09
  9.5000000E+04  1.4999169E-09
  9.7500000E+04  1.3546111E-09
  1.0000000E+05  1.2262756E-09
  1.0250000E+05  1.1126027E-09
  1.0500000E+05  1.0116415E-09
  1.0750000E+05  9.2173598E-10
  1.1000000E+05  8.4147524E-10
  1.1250000E+05  7.6965321E-10
  1.1500000E+05  7.0523537E-10
  1.2000000E+05  5.9517402E-10
  1.2500000E+05  5.0552329E-10
  1.3000000E+05  4.3193810E-10
  1.3500000E+05  3.7111044E-10
  1.4000000E+05  3.2049644E-10
  1.4500000E+05  2.7812173E-10
  1.5000000E+05  2.4244114E-10
  1.5500000E+05  2.1223541E-10
  1.6000000E+05  1.8653516E-10
  1.6500000E+05  1.6456428E-10
  1.7000000E+05  1.4569738E-10
  1.7500000E+05  1.2942729E-10
  1.8000000E+05  1.1534035E-10
  1.8500000E+05  1.0309728E-10
  1.9000000E+05  9.2418397E-11
  1.9500000E+05  8.3071943E-11
  2.0000000E+05  7.4865002E-11
  2.0500000E+05  6.7636263E-11
  2.1000000E+05  6.1250278E-11
  2.1500000E+05  5.5592842E-11
  2.2000000E+05  5.0567286E-11
  2.2500000E+05  4.6091479E-11
  2.3000000E+05  4.2095399E-11
  2.4000000E+05  3.5311298E-11
  2.5000000E+05  2.9829841E-11
  2.6000000E+05  2.5364079E-11
  2.7000000E+05  2.1697768E-11
  2.8000000E+05  1.8666241E-11
  2.9000000E+05  1.6142868E-11
  3.0000000E+05  1.4029375E-11
  3.1000000E+05  1.2248854E-11
  3.2000000E+05  1.0740635E-11
  3.3000000E+05  9.4565016E-12
  3.4000000E+05  8.3578607E-12
  3.5000000E+05  7.4136224E-12
  3.6000000E+05  6.5985837E-12
  3.7000000E+05  5.8921903E-12
  3.8000000E+05  5.2775871E-12
  3.9000000E+05  4.7408808E-12
  4.0000000E+05  4.2705620E-12
  4.1000000E+05  3.8570485E-12
  4.2000000E+05  3.4923259E-12
  4.3000000E+05  3.1696643E-12
  4.4000000E+05  2.8833896E-12
  4.5000000E+05  2.6286986E-12
  4.6000000E+05  2.4015091E-12
  4.7000000E+05  2.1983391E-12
  4.8000000E+05  2.0162092E-12
  5.0000000E+05  1.7051939E-12
  5.1250000E+05  1.5410026E-12
  5.2500000E+05  1.3961224E-12
  5.3750000E+05  1.2678917E-12
  5.5000000E+05  1.1540669E-12
  5.7500000E+05  9.6232466E-13
  5.8750000E+05  8.8141645E-13
  6.0000000E+05  8.0884632E-13
  6.2500000E+05  6.8481531E-13
  6.5000000E+05  5.8369792E-13
  6.7500000E+05  5.0059151E-13
  7.0000000E+05  4.3177556E-13
  7.2500000E+05  3.7439680E-13
  7.5000000E+05  3.2624477E-13
  7.7500000E+05  2.8559208E-13
  8.0000000E+05  2.5107772E-13
  8.2500000E+05  2.2162051E-13
  8.5000000E+05  1.9635510E-13
  8.7500000E+05  1.7458439E-13
  9.0000000E+05  1.5574317E-13
  9.2500000E+05  1.3937032E-13
  9.5000000E+05  1.2508744E-13
  9.7500000E+05  1.1258220E-13
  1.0000000E+06  1.0159549E-13
  1.0250000E+06  9.1911252E-14
  1.0500000E+06  8.3348474E-14
  1.0750000E+06  7.5754858E-14
  1.1000000E+06  6.9001736E-14
  1.1250000E+06  6.2979959E-14
  1.1500000E+06  5.7596571E-14
  1.2000000E+06  4.8438435E-14
  1.2500000E+06  4.1016912E-14
  1.3000000E+06  3.4952015E-14
  1.3500000E+06  2.9957513E-14
  1.4000000E+06  2.5815235E-14
  1.4500000E+06  2.2357117E-14
  1.5000000E+06  1.9452454E-14
  1.5500000E+06  1.6998723E-14
  1.6000000E+06  1.4914864E-14
  1.6500000E+06  1.3136295E-14
  1.7000000E+06  1.1611196E-14
  1.7500000E+06  1.0297699E-14
  1.8000000E+06  9.1617712E-15
  1.8500000E+06  8.1756122E-15
  1.9000000E+06  7.3163729E-15
  1.9500000E+06  6.5651452E-15
  2.0000000E+06  5.9062060E-15
  2.0500000E+06  5.3263924E-15
  2.1000000E+06  4.8146172E-15
  2.1500000E+06  4.3615603E-15
  2.2000000E+06  3.9593604E-15
  2.2500000E+06  3.6013599E-15
  2.3000000E+06  3.2819617E-15
  2.4000000E+06  2.7407471E-15
  2.5000000E+06  2.3050899E-15
  
  
#  43   7  M3  EION =  4.320000000E+02 eV   284
#  S(0) = 3.071983E+00
  3.9368906E+00  0.0000000E+00
  3.9368906E+02  0.0000000E+00
  3.9368906E+02  2.7833617E-03
  4.3200000E+02  2.7833617E-03
  4.3200425E+02  2.7833617E-03
  4.3220414E+02  2.8257588E-03
  4.3240404E+02  2.8654068E-03
  4.3260393E+02  2.9025955E-03
  4.3280382E+02  2.9375765E-03
  4.3320361E+02  3.0017694E-03
  4.3360340E+02  3.0594427E-03
  4.3440297E+02  3.1595052E-03
  4.3520255E+02  3.2442103E-03
  4.3680170E+02  3.3824766E-03
  4.3840085E+02  3.4929153E-03
  4.3920042E+02  3.5405931E-03
  4.4000000E+02  3.5841300E-03
  4.4250000E+02  3.6977479E-03
  4.4500000E+02  3.7826621E-03
  4.4750000E+02  3.8433500E-03
  4.5000000E+02  3.8833538E-03
  4.5500000E+02  3.9148996E-03
  4.6000000E+02  3.9032404E-03
  4.6500000E+02  3.8695578E-03
  4.7000000E+02  3.8282161E-03
  4.7500000E+02  3.7873983E-03
  4.8000000E+02  3.7508362E-03
  4.9000000E+02  3.6928049E-03
  5.0000000E+02  3.6482080E-03
  5.0625000E+02  3.6224130E-03
  5.1250000E+02  3.5958212E-03
  5.1875000E+02  3.5674025E-03
  5.2500000E+02  3.5368694E-03
  5.3750000E+02  3.4708144E-03
  5.5000000E+02  3.4022433E-03
  5.7500000E+02  3.2714510E-03
  5.8750000E+02  3.2100321E-03
  6.0000000E+02  3.1495461E-03
  6.2500000E+02  3.0270738E-03
  6.5000000E+02  2.9029746E-03
  6.7500000E+02  2.7823421E-03
  7.0000000E+02  2.6678309E-03
  7.2500000E+02  2.5583243E-03
  7.5000000E+02  2.4520818E-03
  7.7500000E+02  2.3491268E-03
  8.0000000E+02  2.2503286E-03
  8.2500000E+02  2.1565682E-03
  8.5000000E+02  2.0676952E-03
  9.0000000E+02  1.9022853E-03
  9.5000000E+02  1.7512139E-03
  1.0000000E+03  1.6148461E-03
  1.0500000E+03  1.4918849E-03
  1.1000000E+03  1.3803724E-03
  1.1500000E+03  1.2790375E-03
  1.2000000E+03  1.1872382E-03
  1.2500000E+03  1.1040659E-03
  1.3000000E+03  1.0282447E-03
  1.3500000E+03  9.5896729E-04
  1.4000000E+03  8.9576934E-04
  1.4500000E+03  8.3805887E-04
  1.5000000E+03  7.8515217E-04
  1.6000000E+03  6.9174561E-04
  1.7000000E+03  6.1258080E-04
  1.8000000E+03  5.4500505E-04
  1.9000000E+03  4.8689572E-04
  2.0000000E+03  4.3672639E-04
  2.1000000E+03  3.9319578E-04
  2.2000000E+03  3.5521862E-04
  2.3000000E+03  3.2193292E-04
  2.4000000E+03  2.9263855E-04
  2.5000000E+03  2.6675951E-04
  2.6000000E+03  2.4381699E-04
  2.7000000E+03  2.2340803E-04
  2.8000000E+03  2.0519217E-04
  2.9000000E+03  1.8888249E-04
  3.0000000E+03  1.7423635E-04
  3.1000000E+03  1.6104740E-04
  3.2000000E+03  1.4913927E-04
  3.4000000E+03  1.2858139E-04
  3.6000000E+03  1.1158457E-04
  3.8000000E+03  9.7412671E-05
  4.0000000E+03  8.5504638E-05
  4.2000000E+03  7.5427847E-05
  4.4000000E+03  6.6845151E-05
  4.6000000E+03  5.9491192E-05
  4.8000000E+03  5.3155161E-05
  5.0000000E+03  4.7668164E-05
  5.2500000E+03  4.1798060E-05
  5.5000000E+03  3.6831209E-05
  5.7500000E+03  3.2602040E-05
  6.0000000E+03  2.8979972E-05
  6.5000000E+03  2.3162124E-05
  6.7500000E+03  2.0815548E-05
  7.0000000E+03  1.8766472E-05
  7.2500000E+03  1.6969862E-05
  7.5000000E+03  1.5388559E-05
  7.7500000E+03  1.3991723E-05
  8.0000000E+03  1.2753629E-05
  8.2500000E+03  1.1652704E-05
  8.5000000E+03  1.0670776E-05
  9.0000000E+03  9.0046799E-06
  9.5000000E+03  7.6576245E-06
  1.0000000E+04  6.5578824E-06
  1.0500000E+04  5.6520862E-06
  1.1000000E+04  4.9000003E-06
  1.1500000E+04  4.2709160E-06
  1.2000000E+04  3.7411274E-06
  1.2500000E+04  3.2921521E-06
  1.3000000E+04  2.9094466E-06
  1.3500000E+04  2.5814664E-06
  1.4000000E+04  2.2989722E-06
  1.4500000E+04  2.0545136E-06
  1.5000000E+04  1.8420407E-06
  1.5500000E+04  1.6566081E-06
  1.6000000E+04  1.4941483E-06
  1.6500000E+04  1.3512968E-06
  1.7000000E+04  1.2252551E-06
  1.7500000E+04  1.1136840E-06
  1.8000000E+04  1.0146182E-06
  1.8500000E+04  9.2639962E-07
  1.9000000E+04  8.4762293E-07
  2.0000000E+04  7.1378602E-07
  2.1000000E+04  6.0546551E-07
  2.2000000E+04  5.1700905E-07
  2.3000000E+04  4.4418023E-07
  2.4000000E+04  3.8376549E-07
  2.5000000E+04  3.3329993E-07
  2.6000000E+04  2.9087354E-07
  2.7000000E+04  2.5499242E-07
  2.8000000E+04  2.2447792E-07
  2.9000000E+04  1.9839252E-07
  3.0000000E+04  1.7598491E-07
  3.1000000E+04  1.5664885E-07
  3.2000000E+04  1.3989179E-07
  3.3000000E+04  1.2531115E-07
  3.4000000E+04  1.1257599E-07
  3.5000000E+04  1.0141274E-07
  3.6000000E+04  9.1594074E-08
  3.7000000E+04  8.2930183E-08
  3.8000000E+04  7.5261858E-08
  3.9000000E+04  6.8454963E-08
  4.0000000E+04  6.2396003E-08
  4.2000000E+04  5.2150471E-08
  4.4000000E+04  4.3910855E-08
  4.6000000E+04  3.7224551E-08
  4.8000000E+04  3.1753784E-08
  5.0000000E+04  2.7243452E-08
  5.1250000E+04  2.4823670E-08
  5.2500000E+04  2.2663841E-08
  5.3750000E+04  2.0731302E-08
  5.5000000E+04  1.8998077E-08
  5.7500000E+04  1.6036699E-08
  5.8750000E+04  1.4769878E-08
  6.0000000E+04  1.3624101E-08
  6.2500000E+04  1.1643273E-08
  6.5000000E+04  1.0005243E-08
  6.7500000E+04  8.6416577E-09
  7.0000000E+04  7.4995023E-09
  7.2500000E+04  6.5372939E-09
  7.5000000E+04  5.7223072E-09
  7.7500000E+04  5.0285276E-09
  8.0000000E+04  4.4351259E-09
  8.2500000E+04  3.9253130E-09
  8.5000000E+04  3.4854717E-09
  8.7500000E+04  3.1044913E-09
  9.0000000E+04  2.7732548E-09
  9.2500000E+04  2.4842423E-09
  9.5000000E+04  2.2312203E-09
  9.7500000E+04  2.0089967E-09
  1.0000000E+05  1.8132275E-09
  1.0250000E+05  1.6402626E-09
  1.0500000E+05  1.4870224E-09
  1.0750000E+05  1.3508987E-09
  1.1000000E+05  1.2296744E-09
  1.1250000E+05  1.1214580E-09
  1.1500000E+05  1.0246303E-09
  1.2000000E+05  8.5977143E-10
  1.2500000E+05  7.2611155E-10
  1.3000000E+05  6.1690837E-10
  1.3500000E+05  5.2704786E-10
  1.4000000E+05  4.5261201E-10
  1.4500000E+05  3.9057121E-10
  1.5000000E+05  3.3856227E-10
  1.5500000E+05  2.9472686E-10
  1.6000000E+05  2.5759255E-10
  1.6500000E+05  2.2598448E-10
  1.7000000E+05  1.9895903E-10
  1.7500000E+05  1.7575354E-10
  1.8000000E+05  1.5574801E-10
  1.8500000E+05  1.3843554E-10
  1.9000000E+05  1.2339955E-10
  1.9500000E+05  1.1029593E-10
  2.0000000E+05  9.8839076E-11
  2.0500000E+05  8.8790894E-11
  2.1000000E+05  7.9952079E-11
  2.1500000E+05  7.2155097E-11
  2.2000000E+05  6.5258567E-11
  2.2500000E+05  5.9142735E-11
  2.3000000E+05  5.3705811E-11
  2.4000000E+05  4.4533926E-11
  2.5000000E+05  3.7186949E-11
  2.6000000E+05  3.1253003E-11
  2.7000000E+05  2.6423559E-11
  2.8000000E+05  2.2465051E-11
  2.9000000E+05  1.9198906E-11
  3.0000000E+05  1.6487363E-11
  3.1000000E+05  1.4223233E-11
  3.2000000E+05  1.2322438E-11
  3.3000000E+05  1.0718541E-11
  3.4000000E+05  9.3586858E-12
  3.5000000E+05  8.2005287E-12
  3.6000000E+05  7.2099376E-12
  3.7000000E+05  6.3592449E-12
  3.8000000E+05  5.6258992E-12
  3.9000000E+05  4.9914213E-12
  4.0000000E+05  4.4405927E-12
  4.1000000E+05  3.9608202E-12
  4.2000000E+05  3.5416362E-12
  4.3000000E+05  3.1743018E-12
  4.4000000E+05  2.8514915E-12
  4.5000000E+05  2.5670402E-12
  4.6000000E+05  2.3157408E-12
  4.7000000E+05  2.0931792E-12
  4.8000000E+05  1.8956008E-12
  5.0000000E+05  1.5630384E-12
  5.1250000E+05  1.3902974E-12
  5.2500000E+05  1.2397489E-12
  5.3750000E+05  1.1081482E-12
  5.5000000E+05  9.9278151E-13
  5.7500000E+05  8.0199347E-13
  5.8750000E+05  7.2302624E-13
  6.0000000E+05  6.5308906E-13
  6.1250000E+05  5.9100700E-13
  6.2500000E+05  5.3577608E-13
  6.3750000E+05  4.8653594E-13
  6.5000000E+05  4.4254719E-13
  6.7500000E+05  3.6786158E-13
  7.0000000E+05  3.0758464E-13
  7.2500000E+05  2.5859951E-13
  7.5000000E+05  2.1853372E-13
  7.7500000E+05  1.8556527E-13
  8.0000000E+05  1.5828319E-13
  8.2500000E+05  1.3558648E-13
  8.5000000E+05  1.1660992E-13
  8.7500000E+05  1.0066894E-13
  9.0000000E+05  8.7218513E-14
  9.2500000E+05  7.5821889E-14
  9.5000000E+05  6.6127026E-14
  9.7500000E+05  5.7848647E-14
  1.0000000E+06  5.0754381E-14
  1.0250000E+06  4.4654045E-14
  1.0500000E+06  3.9391274E-14
  1.0750000E+06  3.4836937E-14
  1.1000000E+06  3.0883958E-14
  1.1250000E+06  2.7443197E-14
  1.1500000E+06  2.4440141E-14
  1.1750000E+06  2.1812280E-14
  1.2000000E+06  1.9506989E-14
  1.2250000E+06  1.7479817E-14
  1.2500000E+06  1.5693102E-14
  1.2750000E+06  1.4114831E-14
  1.3000000E+06  1.2717709E-14
  1.3250000E+06  1.1478398E-14
  1.3500000E+06  1.0376892E-14
  1.4000000E+06  8.5208785E-15
  1.4500000E+06  7.0385208E-15
  1.5000000E+06  5.8465136E-15
  1.5500000E+06  4.8818517E-15
  1.6000000E+06  4.0964748E-15
  1.6500000E+06  3.4534379E-15
  1.7000000E+06  2.9241303E-15
  1.7500000E+06  2.4862496E-15
  1.8000000E+06  2.1223030E-15
  1.8500000E+06  1.8184589E-15
  1.9000000E+06  1.5637146E-15
  1.9500000E+06  1.3492592E-15
  2.0000000E+06  1.1679827E-15
  2.0500000E+06  1.0141533E-15
  2.1000000E+06  8.8313337E-16
  2.1500000E+06  7.7115214E-16
  2.2000000E+06  6.7516235E-16
  2.2500000E+06  5.9268421E-16
  2.3000000E+06  5.2164796E-16
  2.3500000E+06  4.6032078E-16
  
  
#  43   8  M4  EION =  2.630000000E+02 eV   290
#  S(0) = 5.739999E+00
  2.5770453E+00  0.0000000E+00
  2.5770453E+02  0.0000000E+00
  2.5770453E+02  8.1594055E-04
  2.6300000E+02  8.1594055E-04
  2.6300272E+02  8.1594055E-04
  2.6370245E+02  8.1394311E-04
  2.6440218E+02  8.1378595E-04
  2.6510190E+02  8.1599311E-04
  2.6580163E+02  8.2113928E-04
  2.6720109E+02  8.4285669E-04
  2.6860054E+02  8.8487057E-04
  2.7000000E+02  9.5437239E-04
  2.7250000E+02  1.1742716E-03
  2.7500000E+02  1.5646958E-03
  2.7625000E+02  1.8406414E-03
  2.7750000E+02  2.1767884E-03
  2.7875000E+02  2.5746723E-03
  2.8000000E+02  3.0324335E-03
  2.8125000E+02  3.5444238E-03
  2.8250000E+02  4.1015209E-03
  2.8500000E+02  5.3036126E-03
  2.8750000E+02  6.5399390E-03
  2.8875000E+02  7.1444287E-03
  2.9000000E+02  7.7304950E-03
  2.9250000E+02  8.8308925E-03
  2.9500000E+02  9.8271075E-03
  3.0000000E+02  1.1520367E-02
  3.0500000E+02  1.2860315E-02
  3.1000000E+02  1.3879695E-02
  3.1500000E+02  1.4601297E-02
  3.2000000E+02  1.5062131E-02
  3.2500000E+02  1.5315594E-02
  3.3000000E+02  1.5419532E-02
  3.3500000E+02  1.5425698E-02
  3.4000000E+02  1.5372148E-02
  3.5000000E+02  1.5175563E-02
  3.6000000E+02  1.4917241E-02
  3.7000000E+02  1.4606976E-02
  3.8000000E+02  1.4241213E-02
  3.9000000E+02  1.3827986E-02
  4.0000000E+02  1.3385338E-02
  4.1000000E+02  1.2932524E-02
  4.2000000E+02  1.2483982E-02
  4.3000000E+02  1.2046599E-02
  4.4000000E+02  1.1621696E-02
  4.6000000E+02  1.0802975E-02
  4.8000000E+02  1.0017758E-02
  5.0000000E+02  9.2718194E-03
  5.2500000E+02  8.4138462E-03
  5.5000000E+02  7.6440885E-03
  5.7500000E+02  6.9521808E-03
  6.0000000E+02  6.3267841E-03
  6.5000000E+02  5.2560813E-03
  6.7500000E+02  4.8038781E-03
  7.0000000E+02  4.3987275E-03
  7.2500000E+02  4.0344467E-03
  7.5000000E+02  3.7059323E-03
  8.0000000E+02  3.1415322E-03
  8.5000000E+02  2.6819840E-03
  9.0000000E+02  2.3040032E-03
  9.5000000E+02  1.9904379E-03
  1.0000000E+03  1.7289666E-03
  1.0500000E+03  1.5096959E-03
  1.1000000E+03  1.3245862E-03
  1.1500000E+03  1.1671761E-03
  1.2000000E+03  1.0326186E-03
  1.2500000E+03  9.1715133E-04
  1.3000000E+03  8.1759557E-04
  1.3500000E+03  7.3128857E-04
  1.4000000E+03  6.5611258E-04
  1.4500000E+03  5.9039979E-04
  1.5000000E+03  5.3277087E-04
  1.6000000E+03  4.3727722E-04
  1.7000000E+03  3.6234004E-04
  1.8000000E+03  3.0283201E-04
  1.9000000E+03  2.5507999E-04
  2.0000000E+03  2.1640615E-04
  2.1000000E+03  1.8481363E-04
  2.2000000E+03  1.5879213E-04
  2.3000000E+03  1.3719677E-04
  2.4000000E+03  1.1915169E-04
  2.5000000E+03  1.0397761E-04
  2.6000000E+03  9.1142330E-05
  2.7000000E+03  8.0225502E-05
  2.8000000E+03  7.0892446E-05
  2.9000000E+03  6.2874586E-05
  3.0000000E+03  5.5955181E-05
  3.1000000E+03  4.9958178E-05
  3.2000000E+03  4.4739656E-05
  3.4000000E+03  3.6185368E-05
  3.6000000E+03  2.9569099E-05
  3.8000000E+03  2.4387376E-05
  4.0000000E+03  2.0283190E-05
  4.2000000E+03  1.6999128E-05
  4.4000000E+03  1.4346788E-05
  4.6000000E+03  1.2186381E-05
  4.8000000E+03  1.0412886E-05
  5.0000000E+03  8.9465091E-06
  5.2500000E+03  7.4534331E-06
  5.5000000E+03  6.2550909E-06
  5.7500000E+03  5.2848321E-06
  5.8750000E+03  4.8691594E-06
  6.0000000E+03  4.4928809E-06
  6.2500000E+03  3.8416351E-06
  6.5000000E+03  3.3023854E-06
  6.7500000E+03  2.8529961E-06
  7.0000000E+03  2.4762452E-06
  7.2500000E+03  2.1586204E-06
  7.5000000E+03  1.8894347E-06
  7.7500000E+03  1.6601741E-06
  8.0000000E+03  1.4640106E-06
  8.2500000E+03  1.2954311E-06
  8.5000000E+03  1.1499557E-06
  8.7500000E+03  1.0239264E-06
  9.0000000E+03  9.1433923E-07
  9.2500000E+03  8.1871475E-07
  9.5000000E+03  7.3499597E-07
  1.0000000E+04  5.9669806E-07
  1.0500000E+04  4.8878883E-07
  1.1000000E+04  4.0368426E-07
  1.1500000E+04  3.3590581E-07
  1.2000000E+04  2.8144123E-07
  1.2500000E+04  2.3731381E-07
  1.3000000E+04  2.0128915E-07
  1.3500000E+04  1.7167209E-07
  1.4000000E+04  1.4716340E-07
  1.4500000E+04  1.2675817E-07
  1.5000000E+04  1.0967258E-07
  1.5500000E+04  9.5290171E-08
  1.6000000E+04  8.3122548E-08
  1.6500000E+04  7.2780123E-08
  1.7000000E+04  6.3950031E-08
  1.7500000E+04  5.6379458E-08
  1.8000000E+04  4.9862944E-08
  1.8500000E+04  4.4232618E-08
  1.9000000E+04  3.9350577E-08
  1.9500000E+04  3.5102979E-08
  2.0000000E+04  3.1395412E-08
  2.0500000E+04  2.8149235E-08
  2.1000000E+04  2.5298663E-08
  2.2000000E+04  2.0571975E-08
  2.3000000E+04  1.6868559E-08
  2.4000000E+04  1.3938569E-08
  2.5000000E+04  1.1599626E-08
  2.6000000E+04  9.7169408E-09
  2.7000000E+04  8.1897803E-09
  2.8000000E+04  6.9420923E-09
  2.9000000E+04  5.9158795E-09
  3.0000000E+04  5.0665166E-09
  3.1000000E+04  4.3593874E-09
  3.2000000E+04  3.7674194E-09
  3.3000000E+04  3.2692772E-09
  3.4000000E+04  2.8480354E-09
  3.5000000E+04  2.4901776E-09
  3.6000000E+04  2.1848394E-09
  3.7000000E+04  1.9232365E-09
  3.8000000E+04  1.6982277E-09
  3.9000000E+04  1.5039761E-09
  4.0000000E+04  1.3356869E-09
  4.1000000E+04  1.1894021E-09
  4.2000000E+04  1.0618394E-09
  4.3000000E+04  9.5026467E-10
  4.4000000E+04  8.5239115E-10
  4.6000000E+04  6.9037040E-10
  4.8000000E+04  5.6373324E-10
  5.0000000E+04  4.6380613E-10
  5.1250000E+04  4.1202911E-10
  5.2500000E+04  3.6698505E-10
  5.3750000E+04  3.2767856E-10
  5.5000000E+04  2.9327851E-10
  5.7500000E+04  2.3652229E-10
  5.8750000E+04  2.1308535E-10
  6.0000000E+04  1.9235818E-10
  6.2500000E+04  1.5765922E-10
  6.5000000E+04  1.3015256E-10
  6.7500000E+04  1.0816623E-10
  7.0000000E+04  9.0456494E-11
  7.2500000E+04  7.6088520E-11
  7.5000000E+04  6.4352966E-11
  7.7500000E+04  5.4706865E-11
  8.0000000E+04  4.6731042E-11
  8.2500000E+04  4.0099303E-11
  8.5000000E+04  3.4556019E-11
  8.7500000E+04  2.9899460E-11
  9.0000000E+04  2.5969354E-11
  9.2500000E+04  2.2637570E-11
  9.5000000E+04  1.9801077E-11
  9.7500000E+04  1.7376557E-11
  1.0000000E+05  1.5296279E-11
  1.0250000E+05  1.3504899E-11
  1.0500000E+05  1.1956972E-11
  1.0750000E+05  1.0615007E-11
  1.1000000E+05  9.4479412E-12
  1.1250000E+05  8.4299329E-12
  1.1500000E+05  7.5393985E-12
  1.2000000E+05  6.0712002E-12
  1.2500000E+05  4.9299940E-12
  1.3000000E+05  4.0344463E-12
  1.3500000E+05  3.3254389E-12
  1.4000000E+05  2.7594841E-12
  1.4500000E+05  2.3042471E-12
  1.5000000E+05  1.9354391E-12
  1.5500000E+05  1.6346413E-12
  1.6000000E+05  1.3877630E-12
  1.6500000E+05  1.1839359E-12
  1.7000000E+05  1.0147107E-12
  1.7500000E+05  8.7347074E-13
  1.8000000E+05  7.5499859E-13
  1.8500000E+05  6.5515344E-13
  1.9000000E+05  5.7062851E-13
  1.9500000E+05  4.9876755E-13
  2.0000000E+05  4.3742491E-13
  2.0500000E+05  3.8485826E-13
  2.1000000E+05  3.3964571E-13
  2.1500000E+05  3.0062139E-13
  2.2000000E+05  2.6682486E-13
  2.2500000E+05  2.3746131E-13
  2.3000000E+05  2.1187035E-13
  2.4000000E+05  1.6989268E-13
  2.5000000E+05  1.3746800E-13
  2.6000000E+05  1.1216280E-13
  2.7000000E+05  9.2224472E-14
  2.8000000E+05  7.6375213E-14
  2.9000000E+05  6.3672175E-14
  3.0000000E+05  5.3412296E-14
  3.1000000E+05  4.5066083E-14
  3.2000000E+05  3.8230835E-14
  3.3000000E+05  3.2597580E-14
  3.4000000E+05  2.7927374E-14
  3.5000000E+05  2.4033967E-14
  3.6000000E+05  2.0771075E-14
  3.7000000E+05  1.8023012E-14
  3.8000000E+05  1.5697694E-14
  3.9000000E+05  1.3721360E-14
  4.0000000E+05  1.2034568E-14
  4.1000000E+05  1.0589146E-14
  4.2000000E+05  9.3458552E-15
  4.3000000E+05  8.2725713E-15
  4.4000000E+05  7.3428656E-15
  4.5000000E+05  6.5348946E-15
  4.6000000E+05  5.8305252E-15
  4.7000000E+05  5.2146410E-15
  4.8000000E+05  4.6745899E-15
  5.0000000E+05  3.7811270E-15
  5.1250000E+05  3.3254857E-15
  5.2500000E+05  2.9335738E-15
  5.3750000E+05  2.5952714E-15
  5.5000000E+05  2.3022512E-15
  5.7500000E+05  1.8256994E-15
  5.8750000E+05  1.6316899E-15
  6.0000000E+05  1.4616132E-15
  6.2500000E+05  1.1803689E-15
  6.5000000E+05  9.6089942E-16
  6.7500000E+05  7.8802298E-16
  7.0000000E+05  6.5066590E-16
  7.2500000E+05  5.4065672E-16
  7.5000000E+05  4.5189713E-16
  7.7500000E+05  3.7978805E-16
  8.0000000E+05  3.2082834E-16
  8.2500000E+05  2.7232931E-16
  8.5000000E+05  2.3220931E-16
  8.7500000E+05  1.9884431E-16
  9.0000000E+05  1.7095821E-16
  9.2500000E+05  1.4754146E-16
  9.5000000E+05  1.2779016E-16
  9.7500000E+05  1.1106030E-16
  1.0000000E+06  9.6832985E-17
  1.0250000E+06  8.4687879E-17
  1.0500000E+06  7.4282784E-17
  1.0750000E+06  6.5337761E-17
  1.1000000E+06  5.7622753E-17
  1.1250000E+06  5.0948070E-17
  1.1500000E+06  4.5156487E-17
  1.1750000E+06  4.0117030E-17
  1.2000000E+06  3.5720182E-17
  1.2250000E+06  3.1874045E-17
  1.2500000E+06  2.8501149E-17
  1.3000000E+06  2.2923046E-17
  1.3500000E+06  1.8572639E-17
  1.4000000E+06  1.5150574E-17
  1.4500000E+06  1.2437886E-17
  1.5000000E+06  1.0272177E-17
  1.5500000E+06  8.5315335E-18
  1.6000000E+06  7.1233843E-18
  1.6500000E+06  5.9769419E-18
  1.7000000E+06  5.0380076E-18
  1.7500000E+06  4.2647997E-18
  1.8000000E+06  3.6252394E-18
  1.8500000E+06  3.0941899E-18
  1.9000000E+06  2.6515545E-18
  
  
#  43   9  M5  EION =  2.590000000E+02 eV   288
#  S(0) = 8.613312E+00
  2.5393531E+00  0.0000000E+00
  2.5393531E+02  0.0000000E+00
  2.5393531E+02  1.1652825E-03
  2.5900000E+02  1.1652825E-03
  2.5900272E+02  1.1652825E-03
  2.6010245E+02  1.1692587E-03
  2.6120218E+02  1.1801753E-03
  2.6230190E+02  1.2016444E-03
  2.6340163E+02  1.2378175E-03
  2.6450136E+02  1.2934945E-03
  2.6560109E+02  1.3741976E-03
  2.6670082E+02  1.4862013E-03
  2.6780054E+02  1.6364503E-03
  2.6890027E+02  1.8323924E-03
  2.7000000E+02  2.0816268E-03
  2.7250000E+02  2.8832267E-03
  2.7375000E+02  3.4207803E-03
  2.7500000E+02  4.0527901E-03
  2.7625000E+02  4.7751230E-03
  2.7750000E+02  5.5780198E-03
  2.8000000E+02  7.3621752E-03
  2.8250000E+02  9.2570650E-03
  2.8500000E+02  1.1123143E-02
  2.8750000E+02  1.2870391E-02
  2.9000000E+02  1.4460851E-02
  2.9500000E+02  1.7169111E-02
  3.0000000E+02  1.9317715E-02
  3.0500000E+02  2.0965818E-02
  3.1000000E+02  2.2148595E-02
  3.1500000E+02  2.2917614E-02
  3.2000000E+02  2.3350681E-02
  3.2500000E+02  2.3536953E-02
  3.3000000E+02  2.3559047E-02
  3.3500000E+02  2.3479563E-02
  3.4000000E+02  2.3341587E-02
  3.5000000E+02  2.2973323E-02
  3.6000000E+02  2.2525223E-02
  3.8000000E+02  2.1388872E-02
  3.9000000E+02  2.0719817E-02
  4.0000000E+02  2.0020502E-02
  4.1000000E+02  1.9317279E-02
  4.2000000E+02  1.8628082E-02
  4.4000000E+02  1.7309518E-02
  4.6000000E+02  1.6058593E-02
  4.8000000E+02  1.4863387E-02
  5.0000000E+02  1.3735724E-02
  5.2500000E+02  1.2446701E-02
  5.5000000E+02  1.1294172E-02
  5.7500000E+02  1.0259187E-02
  6.0000000E+02  9.3255991E-03
  6.5000000E+02  7.7333668E-03
  6.7500000E+02  7.0627552E-03
  7.0000000E+02  6.4624219E-03
  7.2500000E+02  5.9231100E-03
  7.5000000E+02  5.4371565E-03
  8.0000000E+02  4.6038127E-03
  8.5000000E+02  3.9264278E-03
  9.0000000E+02  3.3698054E-03
  9.5000000E+02  2.9086417E-03
  1.0000000E+03  2.5245186E-03
  1.0500000E+03  2.2027077E-03
  1.1000000E+03  1.9312415E-03
  1.1500000E+03  1.7005672E-03
  1.2000000E+03  1.5035503E-03
  1.2500000E+03  1.3346178E-03
  1.3000000E+03  1.1890529E-03
  1.3500000E+03  1.0629312E-03
  1.4000000E+03  9.5314305E-04
  1.4500000E+03  8.5723506E-04
  1.5000000E+03  7.7317495E-04
  1.6000000E+03  6.3398934E-04
  1.7000000E+03  5.2487079E-04
  1.8000000E+03  4.3829891E-04
  1.9000000E+03  3.6889083E-04
  2.0000000E+03  3.1272452E-04
  2.1000000E+03  2.6687745E-04
  2.2000000E+03  2.2914229E-04
  2.3000000E+03  1.9784748E-04
  2.4000000E+03  1.7171507E-04
  2.5000000E+03  1.4975449E-04
  2.6000000E+03  1.3119020E-04
  2.7000000E+03  1.1541004E-04
  2.8000000E+03  1.0192692E-04
  2.9000000E+03  9.0350210E-05
  3.0000000E+03  8.0364866E-05
  3.1000000E+03  7.1715117E-05
  3.2000000E+03  6.4191991E-05
  3.4000000E+03  5.1868724E-05
  3.6000000E+03  4.2346204E-05
  3.8000000E+03  3.4894948E-05
  4.0000000E+03  2.8998147E-05
  4.2000000E+03  2.4283483E-05
  4.4000000E+03  2.0478679E-05
  4.6000000E+03  1.7381867E-05
  4.8000000E+03  1.4841498E-05
  5.0000000E+03  1.2742510E-05
  5.2500000E+03  1.0606910E-05
  5.5000000E+03  8.8942734E-06
  5.7500000E+03  7.5086965E-06
  5.8750000E+03  6.9154414E-06
  6.0000000E+03  6.3786108E-06
  6.2500000E+03  5.4499907E-06
  6.5000000E+03  4.6816160E-06
  6.7500000E+03  4.0417261E-06
  7.0000000E+03  3.5056274E-06
  7.2500000E+03  3.0539579E-06
  7.5000000E+03  2.6714128E-06
  7.7500000E+03  2.3458074E-06
  8.0000000E+03  2.0673755E-06
  8.2500000E+03  1.8282358E-06
  8.5000000E+03  1.6219882E-06
  8.7500000E+03  1.4434095E-06
  9.0000000E+03  1.2882128E-06
  9.2500000E+03  1.1528616E-06
  9.5000000E+03  1.0344234E-06
  1.0000000E+04  8.3891526E-07
  1.0500000E+04  6.8651453E-07
  1.1000000E+04  5.6643268E-07
  1.1500000E+04  4.7088355E-07
  1.2000000E+04  3.9416995E-07
  1.2500000E+04  3.3206861E-07
  1.3000000E+04  2.8141193E-07
  1.3500000E+04  2.3979867E-07
  1.4000000E+04  2.0538975E-07
  1.4500000E+04  1.7676375E-07
  1.5000000E+04  1.5281273E-07
  1.5500000E+04  1.3266592E-07
  1.6000000E+04  1.1563390E-07
  1.6500000E+04  1.0116705E-07
  1.7000000E+04  8.8824292E-08
  1.7500000E+04  7.8249404E-08
  1.8000000E+04  6.9153071E-08
  1.8500000E+04  6.1299050E-08
  1.9000000E+04  5.4493380E-08
  2.0000000E+04  4.3414364E-08
  2.1000000E+04  3.4934477E-08
  2.2000000E+04  2.8368497E-08
  2.3000000E+04  2.3230350E-08
  2.4000000E+04  1.9170204E-08
  2.5000000E+04  1.5932949E-08
  2.6000000E+04  1.3330233E-08
  2.7000000E+04  1.1221429E-08
  2.8000000E+04  9.5004735E-09
  2.9000000E+04  8.0865567E-09
  3.0000000E+04  6.9175604E-09
  3.1000000E+04  5.9453465E-09
  3.2000000E+04  5.1323021E-09
  3.3000000E+04  4.4488113E-09
  3.4000000E+04  3.8714023E-09
  3.5000000E+04  3.3813485E-09
  3.6000000E+04  2.9636102E-09
  3.7000000E+04  2.6060376E-09
  3.8000000E+04  2.2987624E-09
  3.9000000E+04  2.0337261E-09
  4.0000000E+04  1.8043140E-09
  4.2000000E+04  1.4314738E-09
  4.4000000E+04  1.1467911E-09
  4.6000000E+04  9.2693399E-10
  4.8000000E+04  7.5536954E-10
  5.0000000E+04  6.2020820E-10
  5.1250000E+04  5.5026683E-10
  5.2500000E+04  4.8948117E-10
  5.3750000E+04  4.3649113E-10
  5.5000000E+04  3.9016195E-10
  5.7500000E+04  3.1383668E-10
  5.8750000E+04  2.8236773E-10
  6.0000000E+04  2.5456556E-10
  6.2500000E+04  2.0809266E-10
  6.5000000E+04  1.7132882E-10
  6.7500000E+04  1.4200470E-10
  7.0000000E+04  1.1843445E-10
  7.2500000E+04  9.9352591E-11
  7.5000000E+04  8.3800226E-11
  7.7500000E+04  7.1044450E-11
  8.0000000E+04  6.0520246E-11
  8.2500000E+04  5.1788528E-11
  8.5000000E+04  4.4505757E-11
  8.7500000E+04  3.8401257E-11
  9.0000000E+04  3.3260286E-11
  9.2500000E+04  2.8911420E-11
  9.5000000E+04  2.5217054E-11
  9.7500000E+04  2.2066104E-11
  1.0000000E+05  1.9368403E-11
  1.0250000E+05  1.7050391E-11
  1.0500000E+05  1.5051760E-11
  1.0750000E+05  1.3322845E-11
  1.1000000E+05  1.1822561E-11
  1.1250000E+05  1.0516783E-11
  1.1500000E+05  9.3770491E-12
  1.2000000E+05  7.5041827E-12
  1.2500000E+05  6.0550490E-12
  1.3000000E+05  4.9231192E-12
  1.3500000E+05  4.0311925E-12
  1.4000000E+05  3.3226494E-12
  1.4500000E+05  2.7555126E-12
  1.5000000E+05  2.2983446E-12
  1.5500000E+05  1.9273789E-12
  1.6000000E+05  1.6244898E-12
  1.6500000E+05  1.3757392E-12
  1.7000000E+05  1.1703262E-12
  1.7500000E+05  9.9982001E-13
  1.8000000E+05  8.5759473E-13
  1.8500000E+05  7.3840916E-13
  1.9000000E+05  6.3809161E-13
  1.9500000E+05  5.5330242E-13
  2.0000000E+05  4.8135347E-13
  2.0500000E+05  4.2006969E-13
  2.1000000E+05  3.6768221E-13
  2.1500000E+05  3.2274567E-13
  2.2000000E+05  2.8407372E-13
  2.2500000E+05  2.5068838E-13
  2.3000000E+05  2.2178017E-13
  2.4000000E+05  1.7481618E-13
  2.5000000E+05  1.3902240E-13
  2.6000000E+05  1.1146658E-13
  2.7000000E+05  9.0054312E-14
  2.8000000E+05  7.3271439E-14
  2.9000000E+05  6.0010611E-14
  3.0000000E+05  4.9453534E-14
  3.1000000E+05  4.0989576E-14
  3.2000000E+05  3.4158736E-14
  3.3000000E+05  2.8611508E-14
  3.4000000E+05  2.4080259E-14
  3.5000000E+05  2.0358463E-14
  3.6000000E+05  1.7285570E-14
  3.7000000E+05  1.4735927E-14
  3.8000000E+05  1.2610560E-14
  3.9000000E+05  1.0831029E-14
  4.0000000E+05  9.3347943E-15
  4.1000000E+05  8.0717226E-15
  4.2000000E+05  7.0014218E-15
  4.3000000E+05  6.0911837E-15
  4.4000000E+05  5.3143956E-15
  4.5000000E+05  4.6493036E-15
  4.6000000E+05  4.0780497E-15
  4.7000000E+05  3.5859129E-15
  4.8000000E+05  3.1607104E-15
  5.0000000E+05  2.4723064E-15
  5.1250000E+05  2.1296713E-15
  5.2500000E+05  1.8403171E-15
  5.3750000E+05  1.5950712E-15
  5.5000000E+05  1.3864896E-15
  5.6250000E+05  1.2085036E-15
  5.7500000E+05  1.0561444E-15
  5.8750000E+05  9.2532668E-16
  6.0000000E+05  8.1267851E-16
  6.1250000E+05  7.1540590E-16
  6.2500000E+05  6.3118566E-16
  6.3750000E+05  5.5807935E-16
  6.5000000E+05  4.9446375E-16
  6.6250000E+05  4.3897528E-16
  6.7500000E+05  3.9046484E-16
  7.0000000E+05  3.1064134E-16
  7.2500000E+05  2.4885679E-16
  7.5000000E+05  2.0065804E-16
  7.7500000E+05  1.6278084E-16
  8.0000000E+05  1.3280956E-16
  8.2500000E+05  1.0894042E-16
  8.5000000E+05  8.9815165E-17
  8.7500000E+05  7.4402879E-17
  9.0000000E+05  6.1915454E-17
  9.2500000E+05  5.1746041E-17
  9.5000000E+05  4.3424132E-17
  9.7500000E+05  3.6582657E-17
  1.0000000E+06  3.0933506E-17
  1.0250000E+06  2.6249286E-17
  1.0500000E+06  2.2349623E-17
  1.0750000E+06  1.9090705E-17
  1.1000000E+06  1.6357313E-17
  1.1250000E+06  1.4056725E-17
  1.1500000E+06  1.2113970E-17
  1.1750000E+06  1.0468155E-17
  1.2000000E+06  9.0696230E-18
  1.2250000E+06  7.8777199E-18
  1.2500000E+06  6.8590440E-18
  1.2750000E+06  5.9860527E-18
  1.3000000E+06  5.2359513E-18
  1.3250000E+06  4.5898123E-18
  1.3500000E+06  4.0318689E-18
  1.3750000E+06  3.5489469E-18
  1.4000000E+06  3.1299874E-18
  1.4250000E+06  2.7656854E-18
  1.4500000E+06  2.4482112E-18
  1.5000000E+06  1.9283368E-18
  1.5500000E+06  1.5287293E-18
  1.6000000E+06  1.2194894E-18
  1.6500000E+06  9.7884795E-19
  1.7000000E+06  7.9054478E-19
  
  
#  43  10  N1  EION =  7.400000000E+01 eV   259
#  S(0) = 6.433334E-01
  6.9110934E-01  0.0000000E+00
  6.9110934E+01  0.0000000E+00
  6.9110934E+01  1.5628294E-03
  7.4000000E+01  1.5628294E-03
  7.4002721E+01  1.5628294E-03
  7.4302585E+01  1.5709669E-03
  7.4602449E+01  1.5787599E-03
  7.4902313E+01  1.5862238E-03
  7.5202177E+01  1.5933730E-03
  7.5801905E+01  1.6067818E-03
  7.6401633E+01  1.6190903E-03
  7.7601088E+01  1.6407851E-03
  7.8800544E+01  1.6591445E-03
  8.0000000E+01  1.6747499E-03
  8.2500000E+01  1.7004299E-03
  8.5000000E+01  1.7193805E-03
  8.7500000E+01  1.7336962E-03
  9.0000000E+01  1.7447126E-03
  9.5000000E+01  1.7598903E-03
  1.0000000E+02  1.7684019E-03
  1.0500000E+02  1.7713249E-03
  1.1000000E+02  1.7687846E-03
  1.1500000E+02  1.7606475E-03
  1.2000000E+02  1.7468713E-03
  1.2500000E+02  1.7276485E-03
  1.3000000E+02  1.7034370E-03
  1.3500000E+02  1.6749164E-03
  1.4000000E+02  1.6429022E-03
  1.4500000E+02  1.6082723E-03
  1.5000000E+02  1.5718782E-03
  1.6000000E+02  1.4967340E-03
  1.7000000E+02  1.4221112E-03
  1.8000000E+02  1.3506319E-03
  1.9000000E+02  1.2833227E-03
  2.0000000E+02  1.2202310E-03
  2.1000000E+02  1.1609833E-03
  2.2000000E+02  1.1051230E-03
  2.3000000E+02  1.0522928E-03
  2.4000000E+02  1.0022844E-03
  2.5000000E+02  9.5501281E-04
  2.6000000E+02  9.1044555E-04
  2.7000000E+02  8.6857311E-04
  2.8000000E+02  8.2933232E-04
  2.9000000E+02  7.9262669E-04
  3.0000000E+02  7.5831927E-04
  3.1000000E+02  7.2621764E-04
  3.2000000E+02  6.9613421E-04
  3.4000000E+02  6.4128684E-04
  3.6000000E+02  5.9245112E-04
  3.8000000E+02  5.4871955E-04
  4.0000000E+02  5.0945252E-04
  4.2000000E+02  4.7420753E-04
  4.4000000E+02  4.4255460E-04
  4.6000000E+02  4.1405100E-04
  4.8000000E+02  3.8828978E-04
  5.0000000E+02  3.6487916E-04
  5.2500000E+02  3.3844207E-04
  5.5000000E+02  3.1474376E-04
  5.7500000E+02  2.9344240E-04
  6.0000000E+02  2.7425754E-04
  6.5000000E+02  2.4128404E-04
  6.7500000E+02  2.2703483E-04
  7.0000000E+02  2.1401502E-04
  7.2500000E+02  2.0208545E-04
  7.5000000E+02  1.9113469E-04
  8.0000000E+02  1.7178519E-04
  8.5000000E+02  1.5529702E-04
  9.0000000E+02  1.4112945E-04
  9.5000000E+02  1.2883552E-04
  1.0000000E+03  1.1809017E-04
  1.0500000E+03  1.0866125E-04
  1.1000000E+03  1.0034758E-04
  1.1500000E+03  9.2966823E-05
  1.2000000E+03  8.6374285E-05
  1.2500000E+03  8.0463533E-05
  1.3000000E+03  7.5148433E-05
  1.3500000E+03  7.0352736E-05
  1.4000000E+03  6.6007004E-05
  1.4500000E+03  6.2052988E-05
  1.5000000E+03  5.8443158E-05
  1.6000000E+03  5.2108132E-05
  1.7000000E+03  4.6752023E-05
  1.8000000E+03  4.2180001E-05
  1.9000000E+03  3.8243091E-05
  2.0000000E+03  3.4827243E-05
  2.1000000E+03  3.1843509E-05
  2.2000000E+03  2.9221904E-05
  2.3000000E+03  2.6906215E-05
  2.4000000E+03  2.4850569E-05
  2.5000000E+03  2.3017313E-05
  2.6000000E+03  2.1375421E-05
  2.7000000E+03  1.9899147E-05
  2.8000000E+03  1.8566961E-05
  2.9000000E+03  1.7360751E-05
  3.0000000E+03  1.6265227E-05
  3.1000000E+03  1.5267359E-05
  3.2000000E+03  1.4355973E-05
  3.4000000E+03  1.2755417E-05
  3.6000000E+03  1.1400909E-05
  3.8000000E+03  1.0244896E-05
  4.0000000E+03  9.2507580E-06
  4.2000000E+03  8.3898986E-06
  4.4000000E+03  7.6397265E-06
  4.6000000E+03  6.9822275E-06
  4.8000000E+03  6.4028878E-06
  5.0000000E+03  5.8899200E-06
  5.2500000E+03  5.3274941E-06
  5.5000000E+03  4.8385409E-06
  5.7500000E+03  4.4109388E-06
  6.0000000E+03  4.0349631E-06
  6.5000000E+03  3.4078267E-06
  6.7500000E+03  3.1449310E-06
  7.0000000E+03  2.9096554E-06
  7.2500000E+03  2.6983311E-06
  7.5000000E+03  2.5078763E-06
  7.7500000E+03  2.3356865E-06
  8.0000000E+03  2.1795491E-06
  8.2500000E+03  2.0375776E-06
  8.5000000E+03  1.9081526E-06
  9.0000000E+03  1.6815397E-06
  9.5000000E+03  1.4906028E-06
  1.0000000E+04  1.3284110E-06
  1.0500000E+04  1.1896205E-06
  1.1000000E+04  1.0700595E-06
  1.1500000E+04  9.6643266E-07
  1.2000000E+04  8.7610953E-07
  1.2500000E+04  7.9697329E-07
  1.3000000E+04  7.2730563E-07
  1.3500000E+04  6.6570079E-07
  1.4000000E+04  6.1100071E-07
  1.4500000E+04  5.6224460E-07
  1.5000000E+04  5.1863040E-07
  1.5500000E+04  4.7948472E-07
  1.6000000E+04  4.4423913E-07
  1.6500000E+04  4.1241138E-07
  1.7000000E+04  3.8359015E-07
  1.7500000E+04  3.5742303E-07
  1.8000000E+04  3.3360681E-07
  1.8500000E+04  3.1187959E-07
  1.9000000E+04  2.9201416E-07
  2.0000000E+04  2.5710251E-07
  2.1000000E+04  2.2756832E-07
  2.2000000E+04  2.0240488E-07
  2.3000000E+04  1.8082570E-07
  2.4000000E+04  1.6220983E-07
  2.5000000E+04  1.4606213E-07
  2.6000000E+04  1.3198430E-07
  2.7000000E+04  1.1965328E-07
  2.8000000E+04  1.0880509E-07
  2.9000000E+04  9.9222525E-08
  3.0000000E+04  9.0725706E-08
  3.1000000E+04  8.3164732E-08
  3.2000000E+04  7.6413998E-08
  3.3000000E+04  7.0367688E-08
  3.4000000E+04  6.4936216E-08
  3.5000000E+04  6.0043375E-08
  3.6000000E+04  5.5624041E-08
  3.7000000E+04  5.1622339E-08
  3.8000000E+04  4.7990144E-08
  3.9000000E+04  4.4685854E-08
  4.0000000E+04  4.1673368E-08
  4.2000000E+04  3.6402064E-08
  4.4000000E+04  3.1969215E-08
  4.6000000E+04  2.8215186E-08
  4.8000000E+04  2.5015506E-08
  5.0000000E+04  2.2272106E-08
  5.2500000E+04  1.9367181E-08
  5.5000000E+04  1.6935041E-08
  5.7500000E+04  1.4884036E-08
  5.8750000E+04  1.3978578E-08
  6.0000000E+04  1.3143020E-08
  6.2500000E+04  1.1656159E-08
  6.5000000E+04  1.0379214E-08
  6.7500000E+04  9.2768320E-09
  7.0000000E+04  8.3205391E-09
  7.2500000E+04  7.4872322E-09
  7.5000000E+04  6.7580350E-09
  7.7500000E+04  6.1174210E-09
  8.0000000E+04  5.5525427E-09
  8.2500000E+04  5.0527092E-09
  8.5000000E+04  4.6089763E-09
  8.7500000E+04  4.2138237E-09
  9.0000000E+04  3.8608990E-09
  9.2500000E+04  3.5448118E-09
  9.5000000E+04  3.2609690E-09
  9.7500000E+04  3.0054411E-09
  1.0000000E+05  2.7748537E-09
  1.0250000E+05  2.5662987E-09
  1.0500000E+05  2.3772610E-09
  1.0750000E+05  2.2055584E-09
  1.1000000E+05  2.0492918E-09
  1.1250000E+05  1.9068037E-09
  1.1500000E+05  1.7766433E-09
  1.2000000E+05  1.5483635E-09
  1.2500000E+05  1.3559725E-09
  1.3000000E+05  1.1928402E-09
  1.3500000E+05  1.0537350E-09
  1.4000000E+05  9.3449431E-10
  1.4500000E+05  8.3178175E-10
  1.5000000E+05  7.4290234E-10
  1.5500000E+05  6.6566354E-10
  1.6000000E+05  5.9827012E-10
  1.6500000E+05  5.3924352E-10
  1.7000000E+05  4.8735949E-10
  1.7500000E+05  4.4159915E-10
  1.8000000E+05  4.0111094E-10
  1.8500000E+05  3.6517943E-10
  1.9000000E+05  3.3320033E-10
  1.9500000E+05  3.0466117E-10
  2.0000000E+05  2.7912549E-10
  2.0500000E+05  2.5622019E-10
  2.1000000E+05  2.3562536E-10
  2.1500000E+05  2.1706578E-10
  2.2000000E+05  2.0030386E-10
  2.2500000E+05  1.8513407E-10
  2.3000000E+05  1.7137792E-10
  2.3500000E+05  1.5887988E-10
  2.4000000E+05  1.4750407E-10
  2.4500000E+05  1.3713143E-10
  2.5000000E+05  1.2765744E-10
  2.6000000E+05  1.1104804E-10
  2.7000000E+05  9.7061170E-11
  2.8000000E+05  8.5214353E-11
  2.9000000E+05  7.5125898E-11
  3.0000000E+05  6.6491374E-11
  3.1000000E+05  5.9066148E-11
  3.2000000E+05  5.2652315E-11
  3.3000000E+05  4.7088770E-11
  3.4000000E+05  4.2243588E-11
  3.5000000E+05  3.8008133E-11
  3.6000000E+05  3.4292457E-11
  3.7000000E+05  3.1021726E-11
  3.8000000E+05  2.8133394E-11
  3.9000000E+05  2.5574946E-11
  4.0000000E+05  2.3302099E-11
  4.1000000E+05  2.1277362E-11
  4.2000000E+05  1.9468865E-11
  4.3000000E+05  1.7849423E-11
  4.4000000E+05  1.6395758E-11
  4.5000000E+05  1.5087877E-11
  4.6000000E+05  1.3908549E-11
  4.7000000E+05  1.2842875E-11
  4.8000000E+05  1.1877933E-11
  5.0000000E+05  1.0206716E-11
  5.1250000E+05  9.3110796E-12
  5.2500000E+05  8.5121344E-12
  5.3750000E+05  7.7975663E-12
  5.5000000E+05  7.1568596E-12
  5.7500000E+05  6.0622760E-12
  5.8750000E+05  5.5939769E-12
  6.0000000E+05  5.1703256E-12
  6.1250000E+05  4.7862965E-12
  6.2500000E+05  4.4375040E-12
  6.3750000E+05  4.1201060E-12
  6.5000000E+05  3.8307428E-12
  6.7500000E+05  3.3247007E-12
  7.0000000E+05  2.8998363E-12
  7.2500000E+05  2.5410346E-12
  7.5000000E+05  2.2364206E-12
  
  
#  43  11  N2  EION =  4.900000000E+01 eV   301
#  S(0) = 8.300823E-01
  4.3698990E-01  0.0000000E+00
  4.3698990E+01  0.0000000E+00
  4.3698990E+01  1.4538805E-02
  4.9000000E+01  1.4538805E-02
  4.9002721E+01  1.4538805E-02
  4.9102449E+01  1.4522569E-02
  4.9202177E+01  1.4502091E-02
  4.9301905E+01  1.4477666E-02
  4.9401633E+01  1.4449568E-02
  4.9601088E+01  1.4383356E-02
  4.9800544E+01  1.4305292E-02
  5.0000000E+01  1.4216969E-02
  5.0625000E+01  1.3888149E-02
  5.1250000E+01  1.3503997E-02
  5.1875000E+01  1.3086505E-02
  5.2500000E+01  1.2650569E-02
  5.3125000E+01  1.2206424E-02
  5.3750000E+01  1.1761160E-02
  5.4375000E+01  1.1319727E-02
  5.5000000E+01  1.0885574E-02
  5.6250000E+01  1.0047930E-02
  5.7500000E+01  9.2595337E-03
  5.8750000E+01  8.5250085E-03
  6.0000000E+01  7.8453759E-03
  6.2500000E+01  6.6458447E-03
  6.5000000E+01  5.6428139E-03
  6.6250000E+01  5.2075323E-03
  6.7500000E+01  4.8122054E-03
  7.0000000E+01  4.1291736E-03
  7.2500000E+01  3.5702538E-03
  7.5000000E+01  3.1143187E-03
  7.7500000E+01  2.7429561E-03
  8.0000000E+01  2.4405026E-03
  8.2500000E+01  2.1938858E-03
  8.5000000E+01  1.9923907E-03
  8.7500000E+01  1.8272910E-03
  9.0000000E+01  1.6915811E-03
  9.2500000E+01  1.5796192E-03
  9.5000000E+01  1.4869314E-03
  9.7500000E+01  1.4099068E-03
  1.0000000E+02  1.3457037E-03
  1.0250000E+02  1.2919976E-03
  1.0500000E+02  1.2469593E-03
  1.0750000E+02  1.2090813E-03
  1.1000000E+02  1.1771396E-03
  1.1250000E+02  1.1501515E-03
  1.1500000E+02  1.1272758E-03
  1.2000000E+02  1.0912492E-03
  1.2500000E+02  1.0648053E-03
  1.3000000E+02  1.0449236E-03
  1.3500000E+02  1.0294277E-03
  1.4000000E+02  1.0167654E-03
  1.4500000E+02  1.0058442E-03
  1.5000000E+02  9.9589276E-04
  1.6000000E+02  9.7708066E-04
  1.7000000E+02  9.5813114E-04
  1.8000000E+02  9.3833501E-04
  1.9000000E+02  9.1760497E-04
  2.0000000E+02  8.9603659E-04
  2.1000000E+02  8.7377306E-04
  2.2000000E+02  8.5096071E-04
  2.3000000E+02  8.2775549E-04
  2.4000000E+02  8.0435462E-04
  2.5000000E+02  7.8094592E-04
  2.6000000E+02  7.5774199E-04
  2.7000000E+02  7.3492279E-04
  2.8000000E+02  7.1262228E-04
  2.9000000E+02  6.9093831E-04
  3.0000000E+02  6.6993017E-04
  3.1000000E+02  6.4960319E-04
  3.2000000E+02  6.2994433E-04
  3.4000000E+02  5.9255680E-04
  3.6000000E+02  5.5757719E-04
  3.8000000E+02  5.2489728E-04
  4.0000000E+02  4.9450300E-04
  4.2000000E+02  4.6633881E-04
  4.4000000E+02  4.4031518E-04
  4.6000000E+02  4.1626656E-04
  4.8000000E+02  3.9397270E-04
  5.0000000E+02  3.7324851E-04
  5.2500000E+02  3.4933584E-04
  5.5000000E+02  3.2742239E-04
  5.7500000E+02  3.0734644E-04
  6.0000000E+02  2.8897175E-04
  6.5000000E+02  2.5665323E-04
  6.7500000E+02  2.4237127E-04
  7.0000000E+02  2.2916951E-04
  7.2500000E+02  2.1694941E-04
  7.5000000E+02  2.0562270E-04
  8.0000000E+02  1.8535129E-04
  8.5000000E+02  1.6782413E-04
  9.0000000E+02  1.5255700E-04
  9.5000000E+02  1.3915391E-04
  1.0000000E+03  1.2734346E-04
  1.0500000E+03  1.1690875E-04
  1.1000000E+03  1.0764309E-04
  1.1500000E+03  9.9368106E-05
  1.2000000E+03  9.1947147E-05
  1.2500000E+03  8.5275460E-05
  1.3000000E+03  7.9262495E-05
  1.3500000E+03  7.3824768E-05
  1.4000000E+03  6.8889141E-05
  1.4500000E+03  6.4394494E-05
  1.5000000E+03  6.0291157E-05
  1.6000000E+03  5.3095861E-05
  1.7000000E+03  4.7024870E-05
  1.8000000E+03  4.1861098E-05
  1.9000000E+03  3.7436548E-05
  2.0000000E+03  3.3619933E-05
  2.1000000E+03  3.0308206E-05
  2.2000000E+03  2.7419803E-05
  2.3000000E+03  2.4888665E-05
  2.4000000E+03  2.2660727E-05
  2.5000000E+03  2.0691511E-05
  2.6000000E+03  1.8944194E-05
  2.7000000E+03  1.7388088E-05
  2.8000000E+03  1.5997511E-05
  2.9000000E+03  1.4750901E-05
  3.0000000E+03  1.3630067E-05
  3.1000000E+03  1.2619525E-05
  3.2000000E+03  1.1706018E-05
  3.3000000E+03  1.0878136E-05
  3.4000000E+03  1.0126045E-05
  3.5000000E+03  9.4412433E-06
  3.6000000E+03  8.8163583E-06
  3.8000000E+03  7.7215015E-06
  4.0000000E+03  6.7991974E-06
  4.2000000E+03  6.0167414E-06
  4.4000000E+03  5.3485797E-06
  4.6000000E+03  4.7745883E-06
  4.8000000E+03  4.2787710E-06
  5.0000000E+03  3.8482917E-06
  5.2500000E+03  3.3864267E-06
  5.5000000E+03  2.9943554E-06
  5.7500000E+03  2.6594213E-06
  5.8750000E+03  2.5101749E-06
  6.0000000E+03  2.3716386E-06
  6.2500000E+03  2.1230457E-06
  6.5000000E+03  1.9072385E-06
  6.7500000E+03  1.7190263E-06
  7.0000000E+03  1.5541724E-06
  7.2500000E+03  1.4091982E-06
  7.5000000E+03  1.2812287E-06
  7.7500000E+03  1.1678717E-06
  8.0000000E+03  1.0671256E-06
  8.2500000E+03  9.7730821E-07
  8.5000000E+03  8.9699758E-07
  8.7500000E+03  8.2498667E-07
  9.0000000E+03  7.6024622E-07
  9.2500000E+03  7.0189512E-07
  9.5000000E+03  6.4917631E-07
  9.7500000E+03  6.0143705E-07
  1.0000000E+04  5.5811243E-07
  1.0250000E+04  5.1871196E-07
  1.0500000E+04  4.8280851E-07
  1.1000000E+04  4.2004704E-07
  1.1500000E+04  3.6736120E-07
  1.2000000E+04  3.2283885E-07
  1.2500000E+04  2.8498375E-07
  1.3000000E+04  2.5261409E-07
  1.3500000E+04  2.2478849E-07
  1.4000000E+04  2.0075121E-07
  1.4500000E+04  1.7989106E-07
  1.5000000E+04  1.6171032E-07
  1.5500000E+04  1.4580094E-07
  1.6000000E+04  1.3182645E-07
  1.6500000E+04  1.1950783E-07
  1.7000000E+04  1.0861238E-07
  1.7500000E+04  9.8945045E-08
  1.8000000E+04  9.0341608E-08
  1.8500000E+04  8.2663149E-08
  1.9000000E+04  7.5791656E-08
  1.9500000E+04  6.9626471E-08
  2.0000000E+04  6.4081418E-08
  2.0500000E+04  5.9082448E-08
  2.1000000E+04  5.4565713E-08
  2.1500000E+04  5.0475974E-08
  2.2000000E+04  4.6765294E-08
  2.2500000E+04  4.3391944E-08
  2.3000000E+04  4.0319499E-08
  2.4000000E+04  3.4953684E-08
  2.5000000E+04  3.0456424E-08
  2.6000000E+04  2.6663338E-08
  2.7000000E+04  2.3445427E-08
  2.8000000E+04  2.0700586E-08
  2.9000000E+04  1.8347341E-08
  3.0000000E+04  1.6320209E-08
  3.1000000E+04  1.4566191E-08
  3.2000000E+04  1.3042113E-08
  3.3000000E+04  1.1712590E-08
  3.4000000E+04  1.0548456E-08
  3.5000000E+04  9.5255415E-09
  3.6000000E+04  8.6237130E-09
  3.7000000E+04  7.8261192E-09
  3.8000000E+04  7.1185924E-09
  3.9000000E+04  6.4891696E-09
  4.0000000E+04  5.9277070E-09
  4.1000000E+04  5.4255695E-09
  4.2000000E+04  4.9753793E-09
  4.3000000E+04  4.5708102E-09
  4.4000000E+04  4.2064191E-09
  4.5000000E+04  3.8775074E-09
  4.6000000E+04  3.5800067E-09
  4.7000000E+04  3.3103836E-09
  4.8000000E+04  3.0655610E-09
  5.0000000E+04  2.6399019E-09
  5.1250000E+04  2.4108805E-09
  5.2500000E+04  2.2060267E-09
  5.3750000E+04  2.0223479E-09
  5.5000000E+04  1.8572748E-09
  5.7500000E+04  1.5743979E-09
  5.8750000E+04  1.4530263E-09
  6.0000000E+04  1.3430409E-09
  6.1250000E+04  1.2431872E-09
  6.2500000E+04  1.1523690E-09
  6.3750000E+04  1.0696260E-09
  6.5000000E+04  9.9411485E-10
  6.7500000E+04  8.6190561E-10
  7.0000000E+04  7.5078130E-10
  7.2500000E+04  6.5684821E-10
  7.5000000E+04  5.7702484E-10
  7.7500000E+04  5.0885398E-10
  8.0000000E+04  4.5036238E-10
  8.2500000E+04  3.9995495E-10
  8.5000000E+04  3.5633420E-10
  8.7500000E+04  3.1843856E-10
  9.0000000E+04  2.8539475E-10
  9.2500000E+04  2.5648056E-10
  9.5000000E+04  2.3109572E-10
  9.7500000E+04  2.0873896E-10
  1.0000000E+05  1.8898983E-10
  1.0250000E+05  1.7149422E-10
  1.0500000E+05  1.5595261E-10
  1.0750000E+05  1.4211073E-10
  1.1000000E+05  1.2975193E-10
  1.1250000E+05  1.1869098E-10
  1.1500000E+05  1.0876900E-10
  1.1750000E+05  9.9849218E-11
  1.2000000E+05  9.1813547E-11
  1.2250000E+05  8.4559737E-11
  1.2500000E+05  7.7999008E-11
  1.2750000E+05  7.2054070E-11
  1.3000000E+05  6.6657447E-11
  1.3250000E+05  6.1750082E-11
  1.3500000E+05  5.7280164E-11
  1.4000000E+05  4.9475846E-11
  1.4500000E+05  4.2940772E-11
  1.5000000E+05  3.7437137E-11
  1.5500000E+05  3.2777227E-11
  1.6000000E+05  2.8811773E-11
  1.6500000E+05  2.5421244E-11
  1.7000000E+05  2.2509292E-11
  1.7500000E+05  1.9997780E-11
  1.8000000E+05  1.7822977E-11
  1.8500000E+05  1.5932609E-11
  1.9000000E+05  1.4283569E-11
  1.9500000E+05  1.2840132E-11
  2.0000000E+05  1.1572553E-11
  2.0500000E+05  1.0455958E-11
  2.1000000E+05  9.4694536E-12
  2.1500000E+05  8.5954220E-12
  2.2000000E+05  7.8189480E-12
  2.2500000E+05  7.1273580E-12
  2.3000000E+05  6.5098451E-12
  2.3500000E+05  5.9571643E-12
  2.4000000E+05  5.4613803E-12
  2.4500000E+05  5.0156612E-12
  2.5000000E+05  4.6141079E-12
  2.5500000E+05  4.2516117E-12
  2.6000000E+05  3.9237359E-12
  2.6500000E+05  3.6266172E-12
  2.7000000E+05  3.3568828E-12
  2.8000000E+05  2.8881222E-12
  2.9000000E+05  2.4978958E-12
  3.0000000E+05  2.1710235E-12
  3.1000000E+05  1.8956239E-12
  3.2000000E+05  1.6623229E-12
  3.3000000E+05  1.4636687E-12
  3.4000000E+05  1.2936974E-12
  3.5000000E+05  1.1476037E-12
  3.6000000E+05  1.0214913E-12
  3.7000000E+05  9.1218270E-13
  3.8000000E+05  8.1707226E-13
  3.9000000E+05  7.3401200E-13
  4.0000000E+05  6.6122187E-13
  4.1000000E+05  5.9721989E-13
  4.2000000E+05  5.4076689E-13
  4.3000000E+05  4.9082223E-13
  4.4000000E+05  4.4650830E-13
  4.5000000E+05  4.0708165E-13
  4.6000000E+05  3.7191054E-13
  4.7000000E+05  3.4045628E-13
  4.8000000E+05  3.1225799E-13
  5.0000000E+05  2.6410179E-13
  5.1250000E+05  2.3867831E-13
  5.2500000E+05  2.1624545E-13
  5.3750000E+05  1.9639165E-13
  5.5000000E+05  1.7876966E-13
  5.7500000E+05  1.4908257E-13
  5.8750000E+05  1.3655138E-13
  6.0000000E+05  1.2530756E-13
  
  
#  43  12  N3  EION =  4.500000000E+01 eV   299
#  S(0) = 3.938273E+00
  2.2500000E-01  0.0000000E+00
  2.2500000E+01  0.0000000E+00
  2.2500000E+01  1.0498101E-01
  4.5000000E+01  1.0498101E-01
  4.5000000E+01  3.0771316E-02
  4.5002721E+01  3.0771316E-02
  4.5077653E+01  3.0712640E-02
  4.5152585E+01  3.0649403E-02
  4.5227517E+01  3.0581874E-02
  4.5302449E+01  3.0510304E-02
  4.5452313E+01  3.0355977E-02
  4.5602177E+01  3.0188176E-02
  4.5901905E+01  2.9818236E-02
  4.6201633E+01  2.9411114E-02
  4.6801088E+01  2.8517899E-02
  4.7400544E+01  2.7559193E-02
  4.8000000E+01  2.6568570E-02
  4.9000000E+01  2.4902811E-02
  5.0000000E+01  2.3271771E-02
  5.1250000E+01  2.1330226E-02
  5.2500000E+01  1.9522828E-02
  5.3750000E+01  1.7858911E-02
  5.5000000E+01  1.6337829E-02
  5.6250000E+01  1.4954013E-02
  5.7500000E+01  1.3699541E-02
  6.0000000E+01  1.1542603E-02
  6.2500000E+01  9.7941504E-03
  6.5000000E+01  8.3854508E-03
  6.6250000E+01  7.7890893E-03
  6.7500000E+01  7.2553646E-03
  7.0000000E+01  6.3511788E-03
  7.2500000E+01  5.6285005E-03
  7.5000000E+01  5.0506469E-03
  7.7500000E+01  4.5878175E-03
  8.0000000E+01  4.2160340E-03
  8.2500000E+01  3.9162623E-03
  8.5000000E+01  3.6734818E-03
  8.7500000E+01  3.4758515E-03
  9.0000000E+01  3.3141626E-03
  9.2500000E+01  3.1811280E-03
  9.5000000E+01  3.0710913E-03
  9.7500000E+01  2.9795690E-03
  1.0000000E+02  2.9030170E-03
  1.0250000E+02  2.8386431E-03
  1.0500000E+02  2.7841684E-03
  1.1000000E+02  2.6980301E-03
  1.1500000E+02  2.6336881E-03
  1.2000000E+02  2.5837525E-03
  1.2500000E+02  2.5430856E-03
  1.3000000E+02  2.5081245E-03
  1.3500000E+02  2.4763906E-03
  1.4000000E+02  2.4462530E-03
  1.4500000E+02  2.4166261E-03
  1.5000000E+02  2.3869010E-03
  1.6000000E+02  2.3260100E-03
  1.7000000E+02  2.2629081E-03
  1.8000000E+02  2.1981322E-03
  1.9000000E+02  2.1324470E-03
  2.0000000E+02  2.0664213E-03
  2.1000000E+02  2.0004748E-03
  2.2000000E+02  1.9349076E-03
  2.3000000E+02  1.8700422E-03
  2.4000000E+02  1.8062280E-03
  2.5000000E+02  1.7438040E-03
  2.6000000E+02  1.6831379E-03
  2.7000000E+02  1.6244852E-03
  2.8000000E+02  1.5680165E-03
  2.9000000E+02  1.5138264E-03
  3.0000000E+02  1.4619133E-03
  3.1000000E+02  1.4121813E-03
  3.2000000E+02  1.3645283E-03
  3.4000000E+02  1.2750168E-03
  3.6000000E+02  1.1925120E-03
  3.8000000E+02  1.1164899E-03
  4.0000000E+02  1.0466183E-03
  4.2000000E+02  9.8253573E-04
  4.4000000E+02  9.2384362E-04
  4.6000000E+02  8.6999521E-04
  4.8000000E+02  8.2040559E-04
  5.0000000E+02  7.7459871E-04
  5.2500000E+02  7.2209003E-04
  5.5000000E+02  6.7429579E-04
  5.7500000E+02  6.3078727E-04
  6.0000000E+02  5.9118690E-04
  6.5000000E+02  5.2199972E-04
  6.7500000E+02  4.9162217E-04
  7.0000000E+02  4.6365684E-04
  7.2500000E+02  4.3786845E-04
  7.5000000E+02  4.1404930E-04
  8.0000000E+02  3.7162662E-04
  8.5000000E+02  3.3516077E-04
  9.0000000E+02  3.0355669E-04
  9.5000000E+02  2.7594438E-04
  1.0000000E+03  2.5172484E-04
  1.0500000E+03  2.3041347E-04
  1.1000000E+03  2.1155792E-04
  1.1500000E+03  1.9477661E-04
  1.2000000E+03  1.7977860E-04
  1.2500000E+03  1.6633814E-04
  1.3000000E+03  1.5426048E-04
  1.3500000E+03  1.4336778E-04
  1.4000000E+03  1.3350639E-04
  1.4500000E+03  1.2454844E-04
  1.5000000E+03  1.1639023E-04
  1.6000000E+03  1.0213290E-04
  1.7000000E+03  9.0154197E-05
  1.8000000E+03  8.0005141E-05
  1.9000000E+03  7.1340331E-05
  2.0000000E+03  6.3891229E-05
  2.1000000E+03  5.7448012E-05
  2.2000000E+03  5.1845137E-05
  2.3000000E+03  4.6949047E-05
  2.4000000E+03  4.2650883E-05
  2.5000000E+03  3.8861423E-05
  2.6000000E+03  3.5507026E-05
  2.7000000E+03  3.2526498E-05
  2.8000000E+03  2.9868789E-05
  2.9000000E+03  2.7491177E-05
  3.0000000E+03  2.5357727E-05
  3.1000000E+03  2.3437913E-05
  3.2000000E+03  2.1705666E-05
  3.3000000E+03  2.0138587E-05
  3.4000000E+03  1.8717417E-05
  3.5000000E+03  1.7425541E-05
  3.6000000E+03  1.6248587E-05
  3.8000000E+03  1.4191147E-05
  4.0000000E+03  1.2463059E-05
  4.2000000E+03  1.1001069E-05
  4.4000000E+03  9.7559135E-06
  4.6000000E+03  8.6889227E-06
  4.8000000E+03  7.7694514E-06
  5.0000000E+03  6.9729735E-06
  5.2500000E+03  6.1205151E-06
  5.5000000E+03  5.3987591E-06
  5.7500000E+03  4.7837178E-06
  5.8750000E+03  4.5101548E-06
  6.0000000E+03  4.2565192E-06
  6.2500000E+03  3.8021552E-06
  6.5000000E+03  3.4085827E-06
  6.7500000E+03  3.0660620E-06
  7.0000000E+03  2.7666624E-06
  7.2500000E+03  2.5038858E-06
  7.5000000E+03  2.2723731E-06
  7.7500000E+03  2.0676738E-06
  8.0000000E+03  1.8860720E-06
  8.2500000E+03  1.7244503E-06
  8.5000000E+03  1.5801790E-06
  8.7500000E+03  1.4510292E-06
  9.0000000E+03  1.3351039E-06
  9.2500000E+03  1.2307816E-06
  9.5000000E+03  1.1366714E-06
  9.7500000E+03  1.0515759E-06
  1.0000000E+04  9.7446063E-07
  1.0250000E+04  9.0442854E-07
  1.0500000E+04  8.4069972E-07
  1.1000000E+04  7.2951678E-07
  1.1500000E+04  6.3642265E-07
  1.2000000E+04  5.5794700E-07
  1.2500000E+04  4.9138126E-07
  1.3000000E+04  4.3459125E-07
  1.3500000E+04  3.8588094E-07
  1.4000000E+04  3.4389182E-07
  1.4500000E+04  3.0752769E-07
  1.5000000E+04  2.7589767E-07
  1.5500000E+04  2.4827294E-07
  1.6000000E+04  2.2405365E-07
  1.6500000E+04  2.0274330E-07
  1.7000000E+04  1.8392857E-07
  1.7500000E+04  1.6726369E-07
  1.8000000E+04  1.5245797E-07
  1.8500000E+04  1.3926597E-07
  1.9000000E+04  1.2747952E-07
  1.9500000E+04  1.1692134E-07
  2.0000000E+04  1.0743991E-07
  2.0500000E+04  9.8905208E-08
  2.1000000E+04  9.1205312E-08
  2.1500000E+04  8.4243522E-08
  2.2000000E+04  7.7936041E-08
  2.2500000E+04  7.2210029E-08
  2.3000000E+04  6.7001990E-08
  2.4000000E+04  5.7924650E-08
  2.5000000E+04  5.0336631E-08
  2.6000000E+04  4.3953008E-08
  2.7000000E+04  3.8550732E-08
  2.8000000E+04  3.3953675E-08
  2.9000000E+04  3.0021633E-08
  3.0000000E+04  2.6642168E-08
  3.1000000E+04  2.3724474E-08
  3.2000000E+04  2.1194734E-08
  3.3000000E+04  1.8992565E-08
  3.4000000E+04  1.7068298E-08
  3.5000000E+04  1.5380858E-08
  3.6000000E+04  1.3896087E-08
  3.7000000E+04  1.2585455E-08
  3.8000000E+04  1.1425014E-08
  3.9000000E+04  1.0394582E-08
  4.0000000E+04  9.4770743E-09
  4.1000000E+04  8.6579715E-09
  4.2000000E+04  7.9248895E-09
  4.3000000E+04  7.2672269E-09
  4.4000000E+04  6.6758768E-09
  4.5000000E+04  6.1429905E-09
  4.6000000E+04  5.6617825E-09
  4.7000000E+04  5.2263688E-09
  4.8000000E+04  4.8316324E-09
  5.0000000E+04  4.1469032E-09
  5.1250000E+04  3.7794146E-09
  5.2500000E+04  3.4513180E-09
  5.3750000E+04  3.1576742E-09
  5.5000000E+04  2.8942507E-09
  5.7500000E+04  2.4440115E-09
  5.8750000E+04  2.2513426E-09
  6.0000000E+04  2.0770464E-09
  6.1250000E+04  1.9190728E-09
  6.2500000E+04  1.7756327E-09
  6.3750000E+04  1.6451614E-09
  6.5000000E+04  1.5262865E-09
  6.7500000E+04  1.3186436E-09
  7.0000000E+04  1.1446615E-09
  7.2500000E+04  9.9804470E-10
  7.5000000E+04  8.7382447E-10
  7.7500000E+04  7.6804946E-10
  8.0000000E+04  6.7755479E-10
  8.2500000E+04  5.9978847E-10
  8.5000000E+04  5.3267993E-10
  8.7500000E+04  4.7453924E-10
  9.0000000E+04  4.2397933E-10
  9.2500000E+04  3.7985575E-10
  9.5000000E+04  3.4121956E-10
  9.7500000E+04  3.0728016E-10
  1.0000000E+05  2.7737592E-10
  1.0250000E+05  2.5095074E-10
  1.0500000E+05  2.2753536E-10
  1.0750000E+05  2.0673226E-10
  1.1000000E+05  1.8820342E-10
  1.1250000E+05  1.7166047E-10
  1.1500000E+05  1.5685650E-10
  1.1750000E+05  1.4357942E-10
  1.2000000E+05  1.3164649E-10
  1.2250000E+05  1.2089979E-10
  1.2500000E+05  1.1120245E-10
  1.2750000E+05  1.0243554E-10
  1.3000000E+05  9.4495431E-11
  1.3250000E+05  8.7291592E-11
  1.3500000E+05  8.0744754E-11
  1.4000000E+05  6.9352139E-11
  1.4500000E+05  5.9854832E-11
  1.5000000E+05  5.1891795E-11
  1.5500000E+05  4.5179059E-11
  1.6000000E+05  3.9491600E-11
  1.6500000E+05  3.4649838E-11
  1.7000000E+05  3.0509500E-11
  1.7500000E+05  2.6953949E-11
  1.8000000E+05  2.3888328E-11
  1.8500000E+05  2.1235069E-11
  1.9000000E+05  1.8930419E-11
  1.9500000E+05  1.6921716E-11
  2.0000000E+05  1.5165257E-11
  2.0500000E+05  1.3624607E-11
  2.1000000E+05  1.2269261E-11
  2.1500000E+05  1.1073570E-11
  2.2000000E+05  1.0015884E-11
  2.2500000E+05  9.0778588E-12
  2.3000000E+05  8.2438957E-12
  2.3500000E+05  7.5006919E-12
  2.4000000E+05  6.8368639E-12
  2.4500000E+05  6.2426398E-12
  2.5000000E+05  5.7096060E-12
  2.5500000E+05  5.2304973E-12
  2.6000000E+05  4.7990226E-12
  2.6500000E+05  4.4097204E-12
  2.7000000E+05  4.0578366E-12
  2.7500000E+05  3.7392226E-12
  2.8000000E+05  3.4502489E-12
  2.8500000E+05  3.1877333E-12
  2.9000000E+05  2.9488798E-12
  3.0000000E+05  2.5326021E-12
  3.1000000E+05  2.1849769E-12
  3.2000000E+05  1.8931104E-12
  3.3000000E+05  1.6468135E-12
  3.4000000E+05  1.4379774E-12
  3.5000000E+05  1.2601060E-12
  3.6000000E+05  1.1079592E-12
  3.7000000E+05  9.7728837E-13
  3.8000000E+05  8.6463122E-13
  3.9000000E+05  7.6715156E-13
  4.0000000E+05  6.8251730E-13
  4.1000000E+05  6.0879999E-13
  4.2000000E+05  5.4439485E-13
  4.3000000E+05  4.8796091E-13
  4.4000000E+05  4.3837192E-13
  4.5000000E+05  3.9467344E-13
  4.6000000E+05  3.5605939E-13
  4.7000000E+05  3.2184876E-13
  4.8000000E+05  2.9146391E-13
  5.0000000E+05  2.4028710E-13
  5.1250000E+05  2.1371140E-13
  5.2500000E+05  1.9057458E-13
  5.3750000E+05  1.7038252E-13
  
  
#  43  13  N4  EION =  8.600000000E+00 eV   308
#  S(0) = 6.345190E+00
  2.6171674E-02  0.0000000E+00
  2.6171674E+00  0.0000000E+00
  2.6171674E+00  5.6858898E-02
  8.6000000E+00  5.6858898E-02
  8.6027211E+00  5.6858898E-02
  8.6821769E+00  5.7668270E-02
  8.7616327E+00  5.8483053E-02
  8.8410885E+00  5.9302359E-02
  8.9205442E+00  6.0125373E-02
  9.0000000E+00  6.0951363E-02
  9.5000000E+00  6.6179837E-02
  1.0000000E+01  7.1386337E-02
  1.0500000E+01  7.6508599E-02
  1.1000000E+01  8.1518356E-02
  1.1500000E+01  8.6406670E-02
  1.2000000E+01  9.1175224E-02
  1.2500000E+01  9.5831107E-02
  1.3000000E+01  1.0038364E-01
  1.3500000E+01  1.0484247E-01
  1.4000000E+01  1.0921639E-01
  1.4500000E+01  1.1351266E-01
  1.5000000E+01  1.1773661E-01
  1.6000000E+01  1.2597751E-01
  1.7000000E+01  1.3393567E-01
  1.8000000E+01  1.4156967E-01
  1.9000000E+01  1.4880140E-01
  2.0000000E+01  1.5551935E-01
  2.1000000E+01  1.6158412E-01
  2.2000000E+01  1.6683958E-01
  2.3000000E+01  1.7112331E-01
  2.4000000E+01  1.7427628E-01
  2.5000000E+01  1.7617106E-01
  2.6000000E+01  1.7670912E-01
  2.7000000E+01  1.7585117E-01
  2.8000000E+01  1.7360796E-01
  2.9000000E+01  1.7005186E-01
  3.0000000E+01  1.6530902E-01
  3.1000000E+01  1.5953787E-01
  3.2000000E+01  1.5293461E-01
  3.4000000E+01  1.3802762E-01
  3.6000000E+01  1.2210338E-01
  3.7000000E+01  1.1414778E-01
  3.8000000E+01  1.0635399E-01
  3.9000000E+01  9.8807274E-02
  4.0000000E+01  9.1568752E-02
  4.2000000E+01  7.8163202E-02
  4.4000000E+01  6.6293599E-02
  4.6000000E+01  5.5947048E-02
  4.8000000E+01  4.7024434E-02
  5.0000000E+01  3.9386108E-02
  5.2500000E+01  3.1414636E-02
  5.5000000E+01  2.4935868E-02
  5.7500000E+01  1.9698951E-02
  6.0000000E+01  1.5488423E-02
  6.2500000E+01  1.2119951E-02
  6.5000000E+01  9.4400298E-03
  6.6250000E+01  8.3181727E-03
  6.7500000E+01  7.3228432E-03
  6.8750000E+01  6.4411576E-03
  7.0000000E+01  5.6612675E-03
  7.1250000E+01  4.9726268E-03
  7.2500000E+01  4.3658256E-03
  7.3750000E+01  3.8320811E-03
  7.5000000E+01  3.3632733E-03
  7.6250000E+01  2.9519762E-03
  7.7500000E+01  2.5915062E-03
  7.8750000E+01  2.2770983E-03
  8.0000000E+01  2.0051584E-03
  8.1250000E+01  1.7715710E-03
  8.2500000E+01  1.5720409E-03
  8.3750000E+01  1.4023910E-03
  8.5000000E+01  1.2587394E-03
  8.6250000E+01  1.1376228E-03
  8.7500000E+01  1.0362181E-03
  8.8750000E+01  9.5212412E-04
  9.0000000E+01  8.8324774E-04
  9.1250000E+01  8.2782124E-04
  9.2500000E+01  7.8440289E-04
  9.3750000E+01  7.5186893E-04
  9.5000000E+01  7.2939870E-04
  9.5625000E+01  7.2165930E-04
  9.6250000E+01  7.1599044E-04
  9.7500000E+01  7.1015706E-04
  9.8750000E+01  7.1069618E-04
  1.0000000E+02  7.1666897E-04
  1.0250000E+02  7.4199277E-04
  1.0375000E+02  7.6013083E-04
  1.0500000E+02  7.8119783E-04
  1.0750000E+02  8.3037694E-04
  1.1000000E+02  8.8727856E-04
  1.1250000E+02  9.4999691E-04
  1.1500000E+02  1.0163815E-03
  1.1750000E+02  1.0839852E-03
  1.2000000E+02  1.1507955E-03
  1.2500000E+02  1.2796550E-03
  1.3000000E+02  1.3993039E-03
  1.3500000E+02  1.5069732E-03
  1.4000000E+02  1.6015493E-03
  1.4500000E+02  1.6827898E-03
  1.5000000E+02  1.7509722E-03
  1.6000000E+02  1.8517643E-03
  1.7000000E+02  1.9126353E-03
  1.8000000E+02  1.9415860E-03
  1.9000000E+02  1.9455360E-03
  2.0000000E+02  1.9298061E-03
  2.1000000E+02  1.8988452E-03
  2.2000000E+02  1.8563707E-03
  2.3000000E+02  1.8054800E-03
  2.4000000E+02  1.7488471E-03
  2.5000000E+02  1.6887151E-03
  2.6000000E+02  1.6268186E-03
  2.7000000E+02  1.5644037E-03
  2.8000000E+02  1.5023892E-03
  2.9000000E+02  1.4414321E-03
  3.0000000E+02  1.3818851E-03
  3.1000000E+02  1.3239706E-03
  3.2000000E+02  1.2678492E-03
  3.4000000E+02  1.1614755E-03
  3.6000000E+02  1.0633689E-03
  3.8000000E+02  9.7372931E-04
  4.0000000E+02  8.9246624E-04
  4.2000000E+02  8.1903684E-04
  4.4000000E+02  7.5263477E-04
  4.6000000E+02  6.9251515E-04
  4.8000000E+02  6.3800748E-04
  5.0000000E+02  5.8851822E-04
  5.2500000E+02  5.3299221E-04
  5.5000000E+02  4.8380195E-04
  5.7500000E+02  4.4021188E-04
  6.0000000E+02  4.0147284E-04
  6.5000000E+02  3.3604520E-04
  6.7500000E+02  3.0838435E-04
  7.0000000E+02  2.8356641E-04
  7.2500000E+02  2.6125477E-04
  7.5000000E+02  2.4115127E-04
  8.0000000E+02  2.0656726E-04
  8.5000000E+02  1.7809515E-04
  9.0000000E+02  1.5442616E-04
  9.5000000E+02  1.3461130E-04
  1.0000000E+03  1.1793158E-04
  1.0500000E+03  1.0380578E-04
  1.1000000E+03  9.1767038E-05
  1.1500000E+03  8.1448793E-05
  1.2000000E+03  7.2562013E-05
  1.2500000E+03  6.4873239E-05
  1.3000000E+03  5.8189988E-05
  1.3500000E+03  5.2353682E-05
  1.4000000E+03  4.7235159E-05
  1.4500000E+03  4.2729691E-05
  1.5000000E+03  3.8751179E-05
  1.5500000E+03  3.5227318E-05
  1.6000000E+03  3.2097153E-05
  1.6500000E+03  2.9309128E-05
  1.7000000E+03  2.6819373E-05
  1.7500000E+03  2.4590398E-05
  1.8000000E+03  2.2589712E-05
  1.8500000E+03  2.0789173E-05
  1.9000000E+03  1.9164702E-05
  2.0000000E+03  1.6364273E-05
  2.1000000E+03  1.4056322E-05
  2.2000000E+03  1.2141245E-05
  2.3000000E+03  1.0541736E-05
  2.4000000E+03  9.1972732E-06
  2.5000000E+03  8.0604466E-06
  2.6000000E+03  7.0937192E-06
  2.7000000E+03  6.2672240E-06
  2.8000000E+03  5.5571162E-06
  2.9000000E+03  4.9443674E-06
  3.0000000E+03  4.4135546E-06
  3.1000000E+03  3.9519960E-06
  3.2000000E+03  3.5491274E-06
  3.3000000E+03  3.1961134E-06
  3.4000000E+03  2.8856492E-06
  3.5000000E+03  2.6116730E-06
  3.6000000E+03  2.3691801E-06
  3.7000000E+03  2.1539811E-06
  3.8000000E+03  1.9625147E-06
  3.9000000E+03  1.7917426E-06
  4.0000000E+03  1.6390402E-06
  4.1000000E+03  1.5021403E-06
  4.2000000E+03  1.3791042E-06
  4.3000000E+03  1.2682685E-06
  4.4000000E+03  1.1682032E-06
  4.6000000E+03  9.9565341E-07
  4.8000000E+03  8.5346246E-07
  5.0000000E+03  7.3549927E-07
  5.1250000E+03  6.7190684E-07
  5.2500000E+03  6.1494398E-07
  5.3750000E+03  5.6379903E-07
  5.5000000E+03  5.1777454E-07
  5.7500000E+03  4.3877080E-07
  5.8750000E+03  4.0482399E-07
  6.0000000E+03  3.7403813E-07
  6.2500000E+03  3.2061942E-07
  6.5000000E+03  2.7624593E-07
  6.7500000E+03  2.3915992E-07
  7.0000000E+03  2.0798662E-07
  7.2500000E+03  1.8164087E-07
  7.5000000E+03  1.5926069E-07
  7.7500000E+03  1.4015764E-07
  8.0000000E+03  1.2377838E-07
  8.2500000E+03  1.0967542E-07
  8.5000000E+03  9.7484118E-08
  8.7500000E+03  8.6905662E-08
  9.0000000E+03  7.7693838E-08
  9.2500000E+03  6.9644789E-08
  9.5000000E+03  6.2588994E-08
  9.7500000E+03  5.6384844E-08
  1.0000000E+04  5.0913471E-08
  1.0250000E+04  4.6074678E-08
  1.0500000E+04  4.1783781E-08
  1.0750000E+04  3.7968940E-08
  1.1000000E+04  3.4568991E-08
  1.1250000E+04  3.1531668E-08
  1.1500000E+04  2.8812166E-08
  1.2000000E+04  2.4177816E-08
  1.2250000E+04  2.2200993E-08
  1.2500000E+04  2.0416560E-08
  1.3000000E+04  1.7340912E-08
  1.3500000E+04  1.4808370E-08
  1.4000000E+04  1.2709526E-08
  1.4500000E+04  1.0959640E-08
  1.5000000E+04  9.4924987E-09
  1.5500000E+04  8.2559381E-09
  1.6000000E+04  7.2085685E-09
  1.6500000E+04  6.3173236E-09
  1.7000000E+04  5.5556063E-09
  1.7500000E+04  4.9018932E-09
  1.8000000E+04  4.3386700E-09
  1.8500000E+04  3.8516060E-09
  1.9000000E+04  3.4289147E-09
  1.9500000E+04  3.0608549E-09
  2.0000000E+04  2.7393393E-09
  2.0500000E+04  2.4576236E-09
  2.1000000E+04  2.2100611E-09
  2.1500000E+04  1.9919045E-09
  2.2000000E+04  1.7991477E-09
  2.2500000E+04  1.6283970E-09
  2.3000000E+04  1.4767681E-09
  2.3500000E+04  1.3418019E-09
  2.4000000E+04  1.2213954E-09
  2.4500000E+04  1.1137442E-09
  2.5000000E+04  1.0172965E-09
  2.6000000E+04  8.5283761E-10
  2.7000000E+04  7.1931253E-10
  2.8000000E+04  6.1013435E-10
  2.9000000E+04  5.2026710E-10
  3.0000000E+04  4.4583130E-10
  3.1000000E+04  3.8381572E-10
  3.2000000E+04  3.3186461E-10
  3.3000000E+04  2.8812089E-10
  3.4000000E+04  2.5110963E-10
  3.5000000E+04  2.1965156E-10
  3.6000000E+04  1.9279731E-10
  3.7000000E+04  1.6977863E-10
  3.8000000E+04  1.4997074E-10
  3.9000000E+04  1.3286277E-10
  4.0000000E+04  1.1803504E-10
  4.1000000E+04  1.0514104E-10
  4.2000000E+04  9.3893172E-11
  4.3000000E+04  8.4051732E-11
  4.4000000E+04  7.5416085E-11
  4.5000000E+04  6.7817641E-11
  4.6000000E+04  6.1114212E-11
  4.7000000E+04  5.5185452E-11
  4.8000000E+04  4.9929152E-11
  5.0000000E+04  4.1098260E-11
  5.1250000E+04  3.6520542E-11
  5.2500000E+04  3.2536829E-11
  5.3750000E+04  2.9059475E-11
  5.5000000E+04  2.6015276E-11
  5.7500000E+04  2.0990610E-11
  5.8750000E+04  1.8914870E-11
  6.0000000E+04  1.7078658E-11
  6.1250000E+04  1.5450512E-11
  6.2500000E+04  1.4003588E-11
  6.3750000E+04  1.2714915E-11
  6.5000000E+04  1.1564776E-11
  6.6250000E+04  1.0536203E-11
  6.7500000E+04  9.6145504E-12
  6.8750000E+04  8.7871494E-12
  7.0000000E+04  8.0430091E-12
  7.2500000E+04  6.7675131E-12
  7.5000000E+04  5.7253307E-12
  7.7500000E+04  4.8684177E-12
  8.0000000E+04  4.1596642E-12
  8.2500000E+04  3.5701798E-12
  8.5000000E+04  3.0773144E-12
  8.7500000E+04  2.6631861E-12
  9.0000000E+04  2.3135807E-12
  9.2500000E+04  2.0171304E-12
  9.5000000E+04  1.7646924E-12
  9.7500000E+04  1.5488714E-12
  1.0000000E+05  1.3636565E-12
  1.0250000E+05  1.2041364E-12
  1.0500000E+05  1.0662759E-12
  1.0750000E+05  9.4674438E-13
  1.1000000E+05  8.4278046E-13
  1.1250000E+05  7.5208195E-13
  1.1500000E+05  6.7272437E-13
  1.1750000E+05  6.0309523E-13
  1.2000000E+05  5.4183827E-13
  1.2250000E+05  4.8780874E-13
  1.2500000E+05  4.4004195E-13
  1.2750000E+05  3.9772232E-13
  1.3000000E+05  3.6015149E-13
  1.3250000E+05  3.2672962E-13
  1.3500000E+05  2.9694031E-13
  
  
#  43  14  N5  EION =  8.270000000E+00 eV   307
#  S(0) = 3.168578E+00
  2.7055973E-02  0.0000000E+00
  2.7055973E+00  0.0000000E+00
  2.7055973E+00  2.9948711E-02
  8.2700000E+00  2.9948711E-02
  8.2727211E+00  2.9948711E-02
  8.3181769E+00  3.0209396E-02
  8.3636327E+00  3.0470443E-02
  8.4090885E+00  3.0731771E-02
  8.4545442E+00  3.0993298E-02
  8.5000000E+00  3.1254951E-02
  9.0000000E+00  3.4124243E-02
  9.5000000E+00  3.6939166E-02
  1.0000000E+01  3.9669582E-02
  1.0500000E+01  4.2305180E-02
  1.1000000E+01  4.4846231E-02
  1.1500000E+01  4.7298333E-02
  1.2000000E+01  4.9669416E-02
  1.2500000E+01  5.1968004E-02
  1.3000000E+01  5.4202253E-02
  1.3500000E+01  5.6379411E-02
  1.4000000E+01  5.8505507E-02
  1.4500000E+01  6.0585209E-02
  1.5000000E+01  6.2621786E-02
  1.6000000E+01  6.6571609E-02
  1.7000000E+01  7.0353143E-02
  1.8000000E+01  7.3943401E-02
  1.9000000E+01  7.7300375E-02
  2.0000000E+01  8.0365998E-02
  2.1000000E+01  8.3069341E-02
  2.2000000E+01  8.5331896E-02
  2.3000000E+01  8.7076923E-02
  2.4000000E+01  8.8231393E-02
  2.5000000E+01  8.8739564E-02
  2.6000000E+01  8.8565623E-02
  2.7000000E+01  8.7701922E-02
  2.8000000E+01  8.6167318E-02
  2.9000000E+01  8.4011113E-02
  3.0000000E+01  8.1304578E-02
  3.1000000E+01  7.8134520E-02
  3.2000000E+01  7.4602818E-02
  3.3000000E+01  7.0807655E-02
  3.4000000E+01  6.6845517E-02
  3.5000000E+01  6.2806321E-02
  3.6000000E+01  5.8764196E-02
  3.7000000E+01  5.4781148E-02
  3.8000000E+01  5.0907082E-02
  3.9000000E+01  4.7178575E-02
  4.0000000E+01  4.3620870E-02
  4.2000000E+01  3.7074466E-02
  4.4000000E+01  3.1319156E-02
  4.6000000E+01  2.6330467E-02
  4.8000000E+01  2.2049274E-02
  5.0000000E+01  1.8399522E-02
  5.2500000E+01  1.4607350E-02
  5.5000000E+01  1.1539626E-02
  5.7500000E+01  9.0715387E-03
  6.0000000E+01  7.0964705E-03
  6.1250000E+01  6.2649189E-03
  6.2500000E+01  5.5239561E-03
  6.3750000E+01  4.8647115E-03
  6.5000000E+01  4.2793636E-03
  6.6250000E+01  3.7606707E-03
  6.7500000E+01  3.3018712E-03
  6.8750000E+01  2.8967075E-03
  7.0000000E+01  2.5394530E-03
  7.1250000E+01  2.2250967E-03
  7.2500000E+01  1.9490978E-03
  7.3750000E+01  1.7072104E-03
  7.5000000E+01  1.4955193E-03
  7.6250000E+01  1.3104567E-03
  7.7500000E+01  1.1489059E-03
  7.8750000E+01  1.0089288E-03
  8.0000000E+01  8.8880259E-04
  8.1250000E+01  7.8651564E-04
  8.2500000E+01  6.9999200E-04
  8.3750000E+01  6.2723866E-04
  8.5000000E+01  5.6643019E-04
  8.6250000E+01  5.1594041E-04
  8.7500000E+01  4.7433772E-04
  8.8750000E+01  4.4041856E-04
  9.0000000E+01  4.1319802E-04
  9.1250000E+01  3.9188908E-04
  9.2500000E+01  3.7588366E-04
  9.3750000E+01  3.6473697E-04
  9.5000000E+01  3.5813740E-04
  9.5625000E+01  3.5639485E-04
  9.6250000E+01  3.5557351E-04
  9.7500000E+01  3.5639808E-04
  9.8750000E+01  3.6009869E-04
  1.0000000E+02  3.6625992E-04
  1.0250000E+02  3.8458497E-04
  1.0375000E+02  3.9612930E-04
  1.0500000E+02  4.0886213E-04
  1.0750000E+02  4.3703053E-04
  1.1000000E+02  4.6812385E-04
  1.1250000E+02  5.0131664E-04
  1.1500000E+02  5.3566447E-04
  1.1750000E+02  5.7010651E-04
  1.2000000E+02  6.0385765E-04
  1.2500000E+02  6.6827524E-04
  1.3000000E+02  7.2726112E-04
  1.3500000E+02  7.7963686E-04
  1.4000000E+02  8.2505534E-04
  1.4500000E+02  8.6357362E-04
  1.5000000E+02  8.9548375E-04
  1.6000000E+02  9.4155699E-04
  1.7000000E+02  9.6793708E-04
  1.8000000E+02  9.7875560E-04
  1.9000000E+02  9.7752086E-04
  2.0000000E+02  9.6688027E-04
  2.1000000E+02  9.4902996E-04
  2.2000000E+02  9.2579253E-04
  2.3000000E+02  8.9867830E-04
  2.4000000E+02  8.6898727E-04
  2.5000000E+02  8.3780196E-04
  2.6000000E+02  8.0595158E-04
  2.7000000E+02  7.7402626E-04
  2.8000000E+02  7.4245781E-04
  2.9000000E+02  7.1154884E-04
  3.0000000E+02  6.8145431E-04
  3.1000000E+02  6.5226907E-04
  3.2000000E+02  6.2405941E-04
  3.4000000E+02  5.7076444E-04
  3.6000000E+02  5.2179034E-04
  3.8000000E+02  4.7717772E-04
  4.0000000E+02  4.3683560E-04
  4.2000000E+02  4.0045886E-04
  4.4000000E+02  3.6762429E-04
  4.6000000E+02  3.3794542E-04
  4.8000000E+02  3.1107632E-04
  5.0000000E+02  2.8671282E-04
  5.2500000E+02  2.5941396E-04
  5.5000000E+02  2.3526244E-04
  5.7500000E+02  2.1388594E-04
  6.0000000E+02  1.9490919E-04
  6.5000000E+02  1.6290739E-04
  6.7500000E+02  1.4939768E-04
  7.0000000E+02  1.3728687E-04
  7.2500000E+02  1.2640783E-04
  7.5000000E+02  1.1661295E-04
  8.0000000E+02  9.9780706E-05
  8.5000000E+02  8.5941164E-05
  9.0000000E+02  7.4449527E-05
  9.5000000E+02  6.4839377E-05
  1.0000000E+03  5.6757813E-05
  1.0500000E+03  4.9920059E-05
  1.1000000E+03  4.4097765E-05
  1.1500000E+03  3.9111805E-05
  1.2000000E+03  3.4821021E-05
  1.2500000E+03  3.1111504E-05
  1.3000000E+03  2.7889403E-05
  1.3500000E+03  2.5077480E-05
  1.4000000E+03  2.2612901E-05
  1.4500000E+03  2.0444795E-05
  1.5000000E+03  1.8531379E-05
  1.5500000E+03  1.6837581E-05
  1.6000000E+03  1.5333850E-05
  1.6500000E+03  1.3995203E-05
  1.7000000E+03  1.2800391E-05
  1.7500000E+03  1.1731266E-05
  1.8000000E+03  1.0772104E-05
  1.8500000E+03  9.9092928E-06
  1.9000000E+03  9.1311925E-06
  2.0000000E+03  7.7906439E-06
  2.1000000E+03  6.6867309E-06
  2.2000000E+03  5.7714528E-06
  2.3000000E+03  5.0075764E-06
  2.4000000E+03  4.3659693E-06
  2.5000000E+03  3.8238288E-06
  2.6000000E+03  3.3631107E-06
  2.7000000E+03  2.9694686E-06
  2.8000000E+03  2.6314592E-06
  2.9000000E+03  2.3399622E-06
  3.0000000E+03  2.0875903E-06
  3.1000000E+03  1.8682710E-06
  3.2000000E+03  1.6769459E-06
  3.3000000E+03  1.5093850E-06
  3.4000000E+03  1.3620936E-06
  3.5000000E+03  1.2321745E-06
  3.6000000E+03  1.1172383E-06
  3.7000000E+03  1.0152864E-06
  3.8000000E+03  9.2462037E-07
  3.9000000E+03  8.4379124E-07
  4.0000000E+03  7.7154741E-07
  4.1000000E+03  7.0680773E-07
  4.2000000E+03  6.4864823E-07
  4.3000000E+03  5.9627676E-07
  4.4000000E+03  5.4901262E-07
  4.6000000E+03  4.6755745E-07
  4.8000000E+03  4.0048449E-07
  5.0000000E+03  3.4488150E-07
  5.1250000E+03  3.1492436E-07
  5.2500000E+03  2.8810188E-07
  5.3750000E+03  2.6402901E-07
  5.5000000E+03  2.4237507E-07
  5.7500000E+03  2.0522659E-07
  5.8750000E+03  1.8927389E-07
  6.0000000E+03  1.7481214E-07
  6.2500000E+03  1.4973244E-07
  6.5000000E+03  1.2891469E-07
  6.7500000E+03  1.1152832E-07
  7.0000000E+03  9.6924088E-08
  7.2500000E+03  8.4589835E-08
  7.5000000E+03  7.4118976E-08
  7.7500000E+03  6.5187001E-08
  8.0000000E+03  5.7533279E-08
  8.2500000E+03  5.0947163E-08
  8.5000000E+03  4.5257116E-08
  8.7500000E+03  4.0322646E-08
  9.0000000E+03  3.6028053E-08
  9.2500000E+03  3.2277597E-08
  9.5000000E+03  2.8991703E-08
  9.7500000E+03  2.6103932E-08
  1.0000000E+04  2.3558541E-08
  1.0250000E+04  2.1308565E-08
  1.0500000E+04  1.9314330E-08
  1.0750000E+04  1.7542197E-08
  1.1000000E+04  1.5963537E-08
  1.1250000E+04  1.4553901E-08
  1.1500000E+04  1.3292338E-08
  1.2000000E+04  1.1143887E-08
  1.2250000E+04  1.0228051E-08
  1.2500000E+04  9.4016965E-09
  1.3000000E+04  7.9782646E-09
  1.3500000E+04  6.8071379E-09
  1.4000000E+04  5.8373347E-09
  1.4500000E+04  5.0293993E-09
  1.5000000E+04  4.3525239E-09
  1.5500000E+04  3.7824536E-09
  1.6000000E+04  3.2999566E-09
  1.6500000E+04  2.8896784E-09
  1.7000000E+04  2.5392763E-09
  1.7500000E+04  2.2387683E-09
  1.8000000E+04  1.9800367E-09
  1.8500000E+04  1.7564435E-09
  1.9000000E+04  1.5625323E-09
  1.9500000E+04  1.3937959E-09
  2.0000000E+04  1.2464945E-09
  2.0500000E+04  1.1175113E-09
  2.1000000E+04  1.0042379E-09
  2.1500000E+04  9.0448269E-10
  2.2000000E+04  8.1639726E-10
  2.2500000E+04  7.3841650E-10
  2.3000000E+04  6.6921097E-10
  2.3500000E+04  6.0764788E-10
  2.4000000E+04  5.5275889E-10
  2.4500000E+04  5.0371369E-10
  2.5000000E+04  4.5979861E-10
  2.6000000E+04  3.8498063E-10
  2.7000000E+04  3.2430572E-10
  2.8000000E+04  2.7475073E-10
  2.9000000E+04  2.3400603E-10
  3.0000000E+04  2.0029409E-10
  3.1000000E+04  1.7223672E-10
  3.2000000E+04  1.4875688E-10
  3.3000000E+04  1.2900642E-10
  3.4000000E+04  1.1231230E-10
  3.5000000E+04  9.8136861E-11
  3.6000000E+04  8.6047527E-11
  3.7000000E+04  7.5694550E-11
  3.8000000E+04  6.6793771E-11
  3.9000000E+04  5.9113067E-11
  4.0000000E+04  5.2461927E-11
  4.1000000E+04  4.6683186E-11
  4.2000000E+04  4.1646512E-11
  4.3000000E+04  3.7243355E-11
  4.4000000E+04  3.3382926E-11
  4.5000000E+04  2.9988985E-11
  4.6000000E+04  2.6997278E-11
  4.7000000E+04  2.4353463E-11
  4.8000000E+04  2.2011422E-11
  5.0000000E+04  1.8081322E-11
  5.1250000E+04  1.6046754E-11
  5.2500000E+04  1.4277967E-11
  5.3750000E+04  1.2735554E-11
  5.5000000E+04  1.1386626E-11
  5.7500000E+04  9.1634194E-12
  5.8750000E+04  8.2464187E-12
  6.0000000E+04  7.4360633E-12
  6.1250000E+04  6.7182694E-12
  6.2500000E+04  6.0810284E-12
  6.3750000E+04  5.5140710E-12
  6.5000000E+04  5.0085891E-12
  6.6250000E+04  4.5570074E-12
  6.7500000E+04  4.1527929E-12
  6.8750000E+04  3.7902973E-12
  7.0000000E+04  3.4646247E-12
  7.2500000E+04  2.9072826E-12
  7.5000000E+04  2.4528696E-12
  7.7500000E+04  2.0800493E-12
  8.0000000E+04  1.7723593E-12
  8.2500000E+04  1.5169977E-12
  8.5000000E+04  1.3039466E-12
  8.7500000E+04  1.1253120E-12
  9.0000000E+04  9.7483578E-13
  9.2500000E+04  8.4752242E-13
  9.5000000E+04  7.3935747E-13
  9.7500000E+04  6.4709669E-13
  1.0000000E+05  5.6809750E-13
  1.0250000E+05  5.0019723E-13
  1.0500000E+05  4.4162696E-13
  1.0750000E+05  3.9093311E-13
  1.1000000E+05  3.4691681E-13
  1.1250000E+05  3.0859774E-13
  1.1500000E+05  2.7516124E-13
  1.1750000E+05  2.4591846E-13
  1.2000000E+05  2.2028558E-13
  
  
#  43  17  O1  EION =  8.270000000E+00 eV   287
#  S(0) = 1.145675E+00
  4.1350000E-02  0.0000000E+00
  4.1350000E+00  0.0000000E+00
  4.1350000E+00  2.6257616E-01
  8.2700000E+00  2.6257616E-01
  8.2700000E+00  1.2468528E-02
  8.2727211E+00  1.2468528E-02
  8.2954490E+00  1.2232327E-02
  8.3181769E+00  1.2000965E-02
  8.3409048E+00  1.1774330E-02
  8.3636327E+00  1.1552317E-02
  8.4090885E+00  1.1121735E-02
  8.4545442E+00  1.0708411E-02
  8.5000000E+00  1.0311578E-02
  8.7500000E+00  8.3929888E-03
  8.8750000E+00  7.5799314E-03
  9.0000000E+00  6.8498231E-03
  9.1250000E+00  6.1934414E-03
  9.2500000E+00  5.6027023E-03
  9.3750000E+00  5.0704941E-03
  9.5000000E+00  4.5905532E-03
  9.6250000E+00  4.1573545E-03
  9.7500000E+00  3.7660148E-03
  9.8750000E+00  3.4122071E-03
  1.0000000E+01  3.0920926E-03
  1.0125000E+01  2.8022721E-03
  1.0250000E+01  2.5397082E-03
  1.0375000E+01  2.3017022E-03
  1.0500000E+01  2.0858470E-03
  1.0625000E+01  1.8899865E-03
  1.0750000E+01  1.7121982E-03
  1.1000000E+01  1.4041122E-03
  1.1250000E+01  1.1498132E-03
  1.1375000E+01  1.0397823E-03
  1.1500000E+01  9.3978102E-04
  1.1625000E+01  8.4888665E-04
  1.1750000E+01  7.6628599E-04
  1.2000000E+01  6.2304373E-04
  1.2125000E+01  5.6111331E-04
  1.2250000E+01  5.0489525E-04
  1.2375000E+01  4.5388306E-04
  1.2500000E+01  4.0762211E-04
  1.2750000E+01  3.2775035E-04
  1.2875000E+01  2.9341594E-04
  1.3000000E+01  2.6238469E-04
  1.3125000E+01  2.3436927E-04
  1.3250000E+01  2.0911482E-04
  1.3500000E+01  1.6602198E-04
  1.3625000E+01  1.4776820E-04
  1.3750000E+01  1.3144713E-04
  1.3875000E+01  1.1689778E-04
  1.4000000E+01  1.0398340E-04
  1.4125000E+01  9.2559593E-05
  1.4250000E+01  8.2480440E-05
  1.4375000E+01  7.3604356E-05
  1.4437500E+01  6.9580369E-05
  1.4500000E+01  6.5826550E-05
  1.4625000E+01  5.9110835E-05
  1.4750000E+01  5.3397728E-05
  1.4875000E+01  4.8606201E-05
  1.5000000E+01  4.4648855E-05
  1.5250000E+01  3.8901492E-05
  1.5375000E+01  3.6940367E-05
  1.5500000E+01  3.5488720E-05
  1.5625000E+01  3.4495825E-05
  1.5750000E+01  3.3927305E-05
  1.5875000E+01  3.3763443E-05
  1.6000000E+01  3.3996967E-05
  1.6125000E+01  3.4603308E-05
  1.6250000E+01  3.5539058E-05
  1.6375000E+01  3.6768681E-05
  1.6500000E+01  3.8261934E-05
  1.6750000E+01  4.1927269E-05
  1.6875000E+01  4.4041273E-05
  1.7000000E+01  4.6304583E-05
  1.7125000E+01  4.8705923E-05
  1.7250000E+01  5.1237499E-05
  1.7500000E+01  5.6652801E-05
  1.7750000E+01  6.2456747E-05
  1.8000000E+01  6.8527888E-05
  1.8250000E+01  7.4759901E-05
  1.8500000E+01  8.1105330E-05
  1.9000000E+01  9.3963986E-05
  1.9500000E+01  1.0676437E-04
  2.0000000E+01  1.1927326E-04
  2.0500000E+01  1.3133996E-04
  2.1000000E+01  1.4285833E-04
  2.2000000E+01  1.6403869E-04
  2.3000000E+01  1.8264654E-04
  2.4000000E+01  1.9874701E-04
  2.5000000E+01  2.1252796E-04
  2.6000000E+01  2.2422082E-04
  2.7000000E+01  2.3406631E-04
  2.8000000E+01  2.4229345E-04
  2.9000000E+01  2.4911344E-04
  3.0000000E+01  2.5471184E-04
  3.1000000E+01  2.5925604E-04
  3.2000000E+01  2.6288687E-04
  3.4000000E+01  2.6789114E-04
  3.6000000E+01  2.7052176E-04
  3.8000000E+01  2.7136868E-04
  4.0000000E+01  2.7086530E-04
  4.2000000E+01  2.6933256E-04
  4.4000000E+01  2.6701084E-04
  4.6000000E+01  2.6407905E-04
  4.8000000E+01  2.6067472E-04
  5.0000000E+01  2.5690244E-04
  5.2500000E+01  2.5179237E-04
  5.5000000E+01  2.4635734E-04
  5.7500000E+01  2.4069057E-04
  6.0000000E+01  2.3486598E-04
  6.5000000E+01  2.2296558E-04
  6.7500000E+01  2.1697777E-04
  7.0000000E+01  2.1101119E-04
  7.2500000E+01  2.0509406E-04
  7.5000000E+01  1.9925099E-04
  8.0000000E+01  1.8786231E-04
  8.5000000E+01  1.7697015E-04
  9.0000000E+01  1.6665382E-04
  9.5000000E+01  1.5696070E-04
  1.0000000E+02  1.4790717E-04
  1.0500000E+02  1.3949048E-04
  1.1000000E+02  1.3169065E-04
  1.1500000E+02  1.2447757E-04
  1.2000000E+02  1.1781504E-04
  1.2500000E+02  1.1166276E-04
  1.3000000E+02  1.0597995E-04
  1.3500000E+02  1.0072723E-04
  1.4000000E+02  9.5866248E-05
  1.4500000E+02  9.1361778E-05
  1.5000000E+02  8.7181846E-05
  1.6000000E+02  7.9681884E-05
  1.7000000E+02  7.3167295E-05
  1.8000000E+02  6.7480342E-05
  1.9000000E+02  6.2493134E-05
  2.0000000E+02  5.8101639E-05
  2.1000000E+02  5.4218720E-05
  2.2000000E+02  5.0768475E-05
  2.3000000E+02  4.7687362E-05
  2.4000000E+02  4.4919065E-05
  2.5000000E+02  4.2415017E-05
  2.6000000E+02  4.0135861E-05
  2.7000000E+02  3.8047741E-05
  2.8000000E+02  3.6123005E-05
  2.9000000E+02  3.4339783E-05
  3.0000000E+02  3.2681573E-05
  3.1000000E+02  3.1134900E-05
  3.2000000E+02  2.9688455E-05
  3.4000000E+02  2.7064934E-05
  3.6000000E+02  2.4759171E-05
  3.8000000E+02  2.2728277E-05
  4.0000000E+02  2.0935836E-05
  4.2000000E+02  1.9349260E-05
  4.4000000E+02  1.7939705E-05
  4.6000000E+02  1.6683095E-05
  4.8000000E+02  1.5559864E-05
  5.0000000E+02  1.4553312E-05
  5.2500000E+02  1.3436664E-05
  5.5000000E+02  1.2453840E-05
  5.7500000E+02  1.1583573E-05
  5.8750000E+02  1.1184333E-05
  6.0000000E+02  1.0806103E-05
  6.2500000E+02  1.0105489E-05
  6.5000000E+02  9.4700456E-06
  6.7500000E+02  8.8914225E-06
  7.0000000E+02  8.3627326E-06
  7.2500000E+02  7.8785096E-06
  7.5000000E+02  7.4345067E-06
  8.0000000E+02  6.6522923E-06
  8.5000000E+02  5.9895404E-06
  9.0000000E+02  5.4245827E-06
  9.5000000E+02  4.9398204E-06
  1.0000000E+03  4.5210354E-06
  1.0500000E+03  4.1556719E-06
  1.1000000E+03  3.8331273E-06
  1.1500000E+03  3.5459225E-06
  1.2000000E+03  3.2892091E-06
  1.2500000E+03  3.0590507E-06
  1.3000000E+03  2.8522089E-06
  1.3500000E+03  2.6659748E-06
  1.4000000E+03  2.4979604E-06
  1.4500000E+03  2.3459071E-06
  1.5000000E+03  2.2077610E-06
  1.6000000E+03  1.9664981E-06
  1.6500000E+03  1.8605186E-06
  1.7000000E+03  1.7627153E-06
  1.7500000E+03  1.6721384E-06
  1.8000000E+03  1.5880935E-06
  1.9000000E+03  1.4375878E-06
  2.0000000E+03  1.3075216E-06
  2.1000000E+03  1.1944823E-06
  2.2000000E+03  1.0955507E-06
  2.3000000E+03  1.0083447E-06
  2.4000000E+03  9.3087990E-07
  2.5000000E+03  8.6161345E-07
  2.6000000E+03  7.9950426E-07
  2.7000000E+03  7.4376560E-07
  2.8000000E+03  6.9367472E-07
  2.9000000E+03  6.4846511E-07
  3.0000000E+03  6.0743522E-07
  3.1000000E+03  5.7001511E-07
  3.2000000E+03  5.3577965E-07
  3.4000000E+03  4.7565633E-07
  3.6000000E+03  4.2492878E-07
  3.8000000E+03  3.8171132E-07
  4.0000000E+03  3.4452358E-07
  4.2000000E+03  3.1231795E-07
  4.4000000E+03  2.8429303E-07
  4.6000000E+03  2.5976733E-07
  4.8000000E+03  2.3816125E-07
  5.0000000E+03  2.1901550E-07
  5.2500000E+03  1.9802032E-07
  5.5000000E+03  1.7979221E-07
  5.7500000E+03  1.6387962E-07
  5.8750000E+03  1.5666757E-07
  6.0000000E+03  1.4989576E-07
  6.2500000E+03  1.3753212E-07
  6.5000000E+03  1.2655065E-07
  6.7500000E+03  1.1676170E-07
  7.0000000E+03  1.0800594E-07
  7.2500000E+03  1.0014669E-07
  7.5000000E+03  9.3067402E-08
  7.7500000E+03  8.6669785E-08
  8.0000000E+03  8.0870436E-08
  8.2500000E+03  7.5598187E-08
  8.5000000E+03  7.0792110E-08
  9.0000000E+03  6.2376328E-08
  9.5000000E+03  5.5285113E-08
  1.0000000E+04  4.9262133E-08
  1.0500000E+04  4.4109169E-08
  1.1000000E+04  3.9671198E-08
  1.1500000E+04  3.5825603E-08
  1.2000000E+04  3.2474412E-08
  1.2500000E+04  2.9538815E-08
  1.3000000E+04  2.6954847E-08
  1.3500000E+04  2.4670202E-08
  1.4000000E+04  2.2641816E-08
  1.4500000E+04  2.0834004E-08
  1.5000000E+04  1.9216995E-08
  1.5500000E+04  1.7765791E-08
  1.6000000E+04  1.6459288E-08
  1.6500000E+04  1.5279570E-08
  1.7000000E+04  1.4211363E-08
  1.7500000E+04  1.3241580E-08
  1.8000000E+04  1.2358972E-08
  1.8500000E+04  1.1553821E-08
  1.9000000E+04  1.0817699E-08
  2.0000000E+04  9.5241173E-09
  2.1000000E+04  8.4298474E-09
  2.2000000E+04  7.4975326E-09
  2.3000000E+04  6.6980126E-09
  2.4000000E+04  6.0082818E-09
  2.5000000E+04  5.4099988E-09
  2.6000000E+04  4.8884275E-09
  2.7000000E+04  4.4316168E-09
  2.8000000E+04  4.0297887E-09
  2.9000000E+04  3.6748690E-09
  3.0000000E+04  3.3601662E-09
  3.1000000E+04  3.0801124E-09
  3.2000000E+04  2.8300576E-09
  3.3000000E+04  2.6060953E-09
  3.4000000E+04  2.4049150E-09
  3.5000000E+04  2.2236976E-09
  3.6000000E+04  2.0600266E-09
  3.7000000E+04  1.9118262E-09
  3.8000000E+04  1.7773098E-09
  3.9000000E+04  1.6549343E-09
  4.0000000E+04  1.5433631E-09
  4.2000000E+04  1.3481318E-09
  4.4000000E+04  1.1839581E-09
  4.6000000E+04  1.0449296E-09
  4.8000000E+04  9.2643193E-10
  5.0000000E+04  8.2483117E-10
  5.2500000E+04  7.1724916E-10
  5.5000000E+04  6.2718014E-10
  5.7500000E+04  5.5122796E-10
  5.8750000E+04  5.1769654E-10
  6.0000000E+04  4.8675248E-10
  6.2500000E+04  4.3168405E-10
  6.5000000E+04  3.8439036E-10
  6.7500000E+04  3.4356884E-10
  7.0000000E+04  3.0816649E-10
  7.2500000E+04  2.7731590E-10
  7.5000000E+04  2.5030533E-10
  7.7500000E+04  2.2655449E-10
  8.0000000E+04  2.0560157E-10
  8.2500000E+04  1.8708008E-10
  8.5000000E+04  1.7067546E-10


==> anc/colstop/sbethe/sdbase/oos44.tab <==
# Atomic number = 44   (Ru)
#
#      W/eV         OOS*eV
  
  
#  44   1  K1  EION =  2.212300000E+04 eV   245
#  S(0) = 1.088542E+00
  2.2117605E+02  0.0000000E+00
  2.2117605E+04  0.0000000E+00
  2.2117605E+04  9.5352264E-05
  2.2123000E+04  9.5352264E-05
  2.2123221E+04  9.5352264E-05
  2.2123906E+04  9.5261354E-05
  2.2124591E+04  9.5114309E-05
  2.2125276E+04  9.4921768E-05
  2.2125961E+04  9.4692912E-05
  2.2127331E+04  9.4156926E-05
  2.2128701E+04  9.3557661E-05
  2.2131441E+04  9.2308030E-05
  2.2134181E+04  9.1127896E-05
  2.2136921E+04  9.0099831E-05
  2.2139660E+04  8.9252690E-05
  2.2145140E+04  8.8092724E-05
  2.2150620E+04  8.7534634E-05
  2.2156100E+04  8.7411168E-05
  2.2161580E+04  8.7563846E-05
  2.2167060E+04  8.7861408E-05
  2.2172540E+04  8.8203952E-05
  2.2178020E+04  8.8522400E-05
  2.2188979E+04  8.8944209E-05
  2.2199939E+04  8.9037299E-05
  2.2210899E+04  8.8901464E-05
  2.2221859E+04  8.8681467E-05
  2.2232818E+04  8.8485845E-05
  2.2243778E+04  8.8363809E-05
  2.2254738E+04  8.8314673E-05
  2.2265697E+04  8.8309416E-05
  2.2276657E+04  8.8312863E-05
  2.2298577E+04  8.8242007E-05
  2.2320496E+04  8.8031938E-05
  2.2342416E+04  8.7763625E-05
  2.2364335E+04  8.7529841E-05
  2.2375295E+04  8.7435784E-05
  2.2386255E+04  8.7354372E-05
  2.2430094E+04  8.7033187E-05
  2.2452013E+04  8.6824303E-05
  2.2473933E+04  8.6588970E-05
  2.2517771E+04  8.6121979E-05
  2.2561610E+04  8.5718075E-05
  2.2605449E+04  8.5308786E-05
  2.2649288E+04  8.4854215E-05
  2.2736966E+04  8.3968320E-05
  2.2824644E+04  8.3119137E-05
  2.2912322E+04  8.2240267E-05
  2.3000000E+04  8.1412735E-05
  2.3500000E+04  7.6868316E-05
  2.4000000E+04  7.2712381E-05
  2.4500000E+04  6.8853326E-05
  2.5000000E+04  6.5251681E-05
  2.6000000E+04  5.8747783E-05
  2.7000000E+04  5.3063523E-05
  2.8000000E+04  4.8076058E-05
  2.9000000E+04  4.3683517E-05
  3.0000000E+04  3.9800551E-05
  3.1000000E+04  3.6356616E-05
  3.2000000E+04  3.3291392E-05
  3.4000000E+04  2.8103838E-05
  3.6000000E+04  2.3920578E-05
  3.8000000E+04  2.0511433E-05
  4.0000000E+04  1.7706661E-05
  4.2000000E+04  1.5379249E-05
  4.4000000E+04  1.3432819E-05
  4.6000000E+04  1.1793329E-05
  4.8000000E+04  1.0403280E-05
  5.0000000E+04  9.2175507E-06
  5.2500000E+04  7.9689850E-06
  5.5000000E+04  6.9299243E-06
  5.7500000E+04  6.0587789E-06
  6.0000000E+04  5.3234144E-06
  6.5000000E+04  4.1650315E-06
  6.7500000E+04  3.7065406E-06
  7.0000000E+04  3.3106911E-06
  7.2500000E+04  2.9673183E-06
  7.5000000E+04  2.6681555E-06
  7.7500000E+04  2.4064374E-06
  8.0000000E+04  2.1765907E-06
  8.2500000E+04  1.9739995E-06
  8.5000000E+04  1.7948190E-06
  9.0000000E+04  1.4943244E-06
  9.5000000E+04  1.2549563E-06
  1.0000000E+05  1.0622159E-06
  1.0500000E+05  9.0550015E-07
  1.1000000E+05  7.7694155E-07
  1.1500000E+05  6.7062345E-07
  1.2000000E+05  5.8204285E-07
  1.2500000E+05  5.0773387E-07
  1.3000000E+05  4.4500200E-07
  1.3500000E+05  3.9173232E-07
  1.4000000E+05  3.4625052E-07
  1.4500000E+05  3.0722037E-07
  1.5000000E+05  2.7356729E-07
  1.5500000E+05  2.4442119E-07
  1.6000000E+05  2.1907289E-07
  1.6500000E+05  1.9694068E-07
  1.7000000E+05  1.7754483E-07
  1.7500000E+05  1.6048748E-07
  1.8000000E+05  1.4543690E-07
  1.8500000E+05  1.3211527E-07
  1.9000000E+05  1.2028884E-07
  2.0000000E+05  1.0036114E-07
  2.1000000E+05  8.4402564E-08
  2.2000000E+05  7.1499185E-08
  2.3000000E+05  6.0973985E-08
  2.4000000E+05  5.2319101E-08
  2.5000000E+05  4.5149007E-08
  2.6000000E+05  3.9167946E-08
  2.7000000E+05  3.4146754E-08
  2.8000000E+05  2.9906224E-08
  2.9000000E+05  2.6305048E-08
  3.0000000E+05  2.3230896E-08
  3.1000000E+05  2.0593812E-08
  3.2000000E+05  1.8321269E-08
  3.3000000E+05  1.6354403E-08
  3.4000000E+05  1.4645148E-08
  3.5000000E+05  1.3154033E-08
  3.6000000E+05  1.1848466E-08
  3.7000000E+05  1.0701398E-08
  3.8000000E+05  9.6902715E-09
  3.9000000E+05  8.7961859E-09
  4.0000000E+05  8.0032375E-09
  4.2000000E+05  6.6690388E-09
  4.4000000E+05  5.6026155E-09
  4.6000000E+05  4.7418985E-09
  4.8000000E+05  4.0409830E-09
  5.0000000E+05  3.4654824E-09
  5.2500000E+05  2.8833945E-09
  5.5000000E+05  2.4191005E-09
  5.7500000E+05  2.0450413E-09
  5.8750000E+05  1.8852827E-09
  6.0000000E+05  1.7409070E-09
  6.2500000E+05  1.4915298E-09
  6.5000000E+05  1.2854532E-09
  6.7500000E+05  1.1139278E-09
  7.0000000E+05  9.7020128E-10
  7.2500000E+05  8.4901687E-10
  7.5000000E+05  7.4624496E-10
  7.7500000E+05  6.5861360E-10
  8.0000000E+05  5.8351207E-10
  8.2500000E+05  5.1884207E-10
  8.5000000E+05  4.6290481E-10
  8.7500000E+05  4.1431675E-10
  9.0000000E+05  3.7194456E-10
  9.2500000E+05  3.3485451E-10
  9.5000000E+05  3.0227294E-10
  9.7500000E+05  2.7355573E-10
  1.0000000E+06  2.4816404E-10
  1.0250000E+06  2.2564505E-10
  1.0500000E+06  2.0561635E-10
  1.1000000E+06  1.7178159E-10
  1.1500000E+06  1.4459991E-10
  1.2000000E+06  1.2255975E-10
  1.2500000E+06  1.0453669E-10
  1.3000000E+06  8.9683616E-11
  1.3500000E+06  7.7355009E-11
  1.4000000E+06  6.7053840E-11
  1.4500000E+06  5.8393716E-11
  1.5000000E+06  5.1071584E-11
  1.5500000E+06  4.4847745E-11
  1.6000000E+06  3.9531126E-11
  1.6500000E+06  3.4968330E-11
  1.7000000E+06  3.1035383E-11
  1.7500000E+06  2.7631417E-11
  1.8000000E+06  2.4673878E-11
  1.8500000E+06  2.2094833E-11
  1.9000000E+06  1.9838090E-11
  1.9500000E+06  1.7856913E-11
  2.0000000E+06  1.6112255E-11
  2.0500000E+06  1.4571346E-11
  2.1000000E+06  1.3206569E-11
  2.2000000E+06  1.0915456E-11
  2.3000000E+06  9.0907660E-12
  2.4000000E+06  7.6242365E-12
  2.5000000E+06  6.4356698E-12
  2.6000000E+06  5.4649206E-12
  2.7000000E+06  4.6663898E-12
  2.8000000E+06  4.0051540E-12
  2.9000000E+06  3.4542154E-12
  3.0000000E+06  2.9925231E-12
  3.1000000E+06  2.6035278E-12
  3.2000000E+06  2.2741200E-12
  3.3000000E+06  1.9938439E-12
  3.4000000E+06  1.7543036E-12
  3.5000000E+06  1.5487125E-12
  3.6000000E+06  1.3715534E-12
  3.7000000E+06  1.2183159E-12
  3.8000000E+06  1.0852932E-12
  3.9000000E+06  9.6942421E-13
  4.0000000E+06  8.6816891E-13
  4.1000000E+06  7.7941036E-13
  4.2000000E+06  7.0137671E-13
  4.3000000E+06  6.3257877E-13
  4.4000000E+06  5.7176011E-13
  4.6000000E+06  4.6996437E-13
  4.8000000E+06  3.8924026E-13
  5.0000000E+06  3.2465275E-13
  5.1250000E+06  2.9081517E-13
  5.2500000E+06  2.6113655E-13
  5.3750000E+06  2.3503059E-13
  5.5000000E+06  2.1200385E-13
  5.7500000E+06  1.7358419E-13
  5.8750000E+06  1.5753723E-13
  6.0000000E+06  1.4324201E-13
  6.2500000E+06  1.1905907E-13
  6.5000000E+06  9.9621664E-14
  6.7500000E+06  8.3875761E-14
  7.0000000E+06  7.1027151E-14
  7.2500000E+06  6.0471454E-14
  7.5000000E+06  5.1744507E-14
  7.7500000E+06  4.4486678E-14
  8.0000000E+06  3.8417049E-14
  8.2500000E+06  3.3314464E-14
  8.5000000E+06  2.9003613E-14
  8.7500000E+06  2.5344649E-14
  9.0000000E+06  2.2225305E-14
  9.2500000E+06  1.9554919E-14
  9.5000000E+06  1.7259850E-14
  9.7500000E+06  1.5279961E-14
  1.0000000E+07  1.3565890E-14
  1.0250000E+07  1.2076917E-14
  1.0500000E+07  1.0779298E-14
  1.0750000E+07  9.6449538E-15
  1.1000000E+07  8.6504209E-15
  1.1250000E+07  7.7760142E-15
  1.1500000E+07  7.0051525E-15
  1.1750000E+07  6.3238196E-15
  1.2000000E+07  5.7201276E-15
  1.2250000E+07  5.1839598E-15
  1.2500000E+07  4.7066788E-15
  1.3000000E+07  3.9002219E-15
  1.3500000E+07  3.2531248E-15
  1.4000000E+07  2.7298838E-15
  1.4500000E+07  2.3037659E-15
  1.5000000E+07  1.9544539E-15
  1.5500000E+07  1.6663396E-15
  1.6000000E+07  1.4273220E-15
  1.6500000E+07  1.2279064E-15
  1.7000000E+07  1.0606238E-15
  1.7500000E+07  9.1958378E-16
  1.8000000E+07  8.0012135E-16
  1.8500000E+07  6.9857133E-16
  1.9000000E+07  6.1196797E-16
  1.9500000E+07  5.3787406E-16
  
  
#  44   2  L1  EION =  3.230000000E+03 eV   263
#  S(0) = 1.222785E+00
  3.2247827E+01  0.0000000E+00
  3.2247827E+03  0.0000000E+00
  3.2247827E+03  3.9430526E-04
  3.2300000E+03  3.9430526E-04
  3.2300320E+03  3.9430526E-04
  3.2305632E+03  3.9396080E-04
  3.2310943E+03  3.9346725E-04
  3.2316255E+03  3.9284686E-04
  3.2321566E+03  3.9211928E-04
  3.2332189E+03  3.9041057E-04
  3.2342812E+03  3.8845991E-04
  3.2364058E+03  3.8418926E-04
  3.2385304E+03  3.7983439E-04
  3.2427796E+03  3.7193456E-04
  3.2470288E+03  3.6577230E-04
  3.2555272E+03  3.5863924E-04
  3.2640256E+03  3.5646222E-04
  3.2725240E+03  3.5679089E-04
  3.2810224E+03  3.5782416E-04
  3.2895208E+03  3.5850542E-04
  3.2980192E+03  3.5840305E-04
  3.3150160E+03  3.5606693E-04
  3.3235144E+03  3.5434083E-04
  3.3320128E+03  3.5257910E-04
  3.3405112E+03  3.5093955E-04
  3.3490096E+03  3.4949149E-04
  3.3660064E+03  3.4711392E-04
  3.3830032E+03  3.4503989E-04
  3.4000000E+03  3.4281777E-04
  3.4250000E+03  3.3899030E-04
  3.4375000E+03  3.3693105E-04
  3.4500000E+03  3.3487660E-04
  3.4750000E+03  3.3099430E-04
  3.5000000E+03  3.2743227E-04
  3.5250000E+03  3.2396931E-04
  3.5500000E+03  3.2041444E-04
  3.5750000E+03  3.1674296E-04
  3.6000000E+03  3.1308173E-04
  3.6500000E+03  3.0610954E-04
  3.7000000E+03  2.9947291E-04
  3.7500000E+03  2.9285022E-04
  3.8000000E+03  2.8635500E-04
  3.8500000E+03  2.8017282E-04
  3.9000000E+03  2.7417410E-04
  3.9500000E+03  2.6829528E-04
  4.0000000E+03  2.6255876E-04
  4.0500000E+03  2.5702702E-04
  4.1000000E+03  2.5169896E-04
  4.1500000E+03  2.4650194E-04
  4.2000000E+03  2.4141956E-04
  4.4000000E+03  2.2261500E-04
  4.6000000E+03  2.0580476E-04
  4.8000000E+03  1.9072994E-04
  5.0000000E+03  1.7717083E-04
  5.2500000E+03  1.6203077E-04
  5.5000000E+03  1.4862195E-04
  5.7500000E+03  1.3670801E-04
  6.0000000E+03  1.2607311E-04
  6.5000000E+03  1.0798273E-04
  6.7500000E+03  1.0026440E-04
  7.0000000E+03  9.3286681E-05
  7.2500000E+03  8.6960870E-05
  7.5000000E+03  8.1210809E-05
  8.0000000E+03  7.1184808E-05
  8.5000000E+03  6.2783171E-05
  9.0000000E+03  5.5683635E-05
  9.5000000E+03  4.9638761E-05
  1.0000000E+04  4.4456269E-05
  1.0500000E+04  3.9985187E-05
  1.1000000E+04  3.6105524E-05
  1.1500000E+04  3.2720943E-05
  1.2000000E+04  2.9753591E-05
  1.2500000E+04  2.7140076E-05
  1.3000000E+04  2.4828389E-05
  1.3500000E+04  2.2775566E-05
  1.4000000E+04  2.0945848E-05
  1.4500000E+04  1.9309303E-05
  1.5000000E+04  1.7840746E-05
  1.6000000E+04  1.5325619E-05
  1.7000000E+04  1.3265274E-05
  1.8000000E+04  1.1560410E-05
  1.9000000E+04  1.0136873E-05
  2.0000000E+04  8.9384768E-06
  2.1000000E+04  7.9220885E-06
  2.2000000E+04  7.0541981E-06
  2.3000000E+04  6.3084875E-06
  2.4000000E+04  5.6640802E-06
  2.5000000E+04  5.1042647E-06
  2.6000000E+04  4.6155505E-06
  2.7000000E+04  4.1869622E-06
  2.8000000E+04  3.8095054E-06
  2.9000000E+04  3.4757607E-06
  3.0000000E+04  3.1795695E-06
  3.1000000E+04  2.9157893E-06
  3.2000000E+04  2.6801036E-06
  3.4000000E+04  2.2789984E-06
  3.6000000E+04  1.9532007E-06
  3.8000000E+04  1.6858613E-06
  4.0000000E+04  1.4644658E-06
  4.2000000E+04  1.2795855E-06
  4.4000000E+04  1.1240226E-06
  4.6000000E+04  9.9221735E-07
  4.8000000E+04  8.7982808E-07
  5.0000000E+04  7.8343076E-07
  5.2500000E+04  6.8132409E-07
  5.5000000E+04  5.9581118E-07
  5.7500000E+04  5.2368298E-07
  5.8750000E+04  4.9183602E-07
  6.0000000E+04  4.6244514E-07
  6.2500000E+04  4.1013904E-07
  6.5000000E+04  3.6521229E-07
  6.7500000E+04  3.2642385E-07
  7.0000000E+04  2.9277366E-07
  7.2500000E+04  2.6344985E-07
  7.5000000E+04  2.3778880E-07
  7.7500000E+04  2.1524457E-07
  8.0000000E+04  1.9536532E-07
  8.2500000E+04  1.7777499E-07
  8.5000000E+04  1.6215893E-07
  8.7500000E+04  1.4825256E-07
  9.0000000E+04  1.3583236E-07
  9.2500000E+04  1.2470864E-07
  9.5000000E+04  1.1471978E-07
  1.0000000E+05  9.7613032E-08
  1.0500000E+05  8.3621980E-08
  1.1000000E+05  7.2081477E-08
  1.1500000E+05  6.2488077E-08
  1.2000000E+05  5.4456192E-08
  1.2500000E+05  4.7687344E-08
  1.3000000E+05  4.1948181E-08
  1.3500000E+05  3.7054576E-08
  1.4000000E+05  3.2860048E-08
  1.4500000E+05  2.9247125E-08
  1.5000000E+05  2.6120907E-08
  1.5500000E+05  2.3404225E-08
  1.6000000E+05  2.1033917E-08
  1.6500000E+05  1.8957972E-08
  1.7000000E+05  1.7133325E-08
  1.7500000E+05  1.5524137E-08
  1.8000000E+05  1.4100423E-08
  1.8500000E+05  1.2836982E-08
  1.9000000E+05  1.1712540E-08
  1.9500000E+05  1.0709068E-08
  2.0000000E+05  9.8112152E-09
  2.0500000E+05  9.0058673E-09
  2.1000000E+05  8.2817774E-09
  2.2000000E+05  7.0399898E-09
  2.3000000E+05  6.0231290E-09
  2.4000000E+05  5.1839079E-09
  2.5000000E+05  4.4862811E-09
  2.6000000E+05  3.9024722E-09
  2.7000000E+05  3.4108687E-09
  2.8000000E+05  2.9945051E-09
  2.9000000E+05  2.6399536E-09
  3.0000000E+05  2.3365056E-09
  3.1000000E+05  2.0755609E-09
  3.2000000E+05  1.8501632E-09
  3.3000000E+05  1.6546497E-09
  3.4000000E+05  1.4843825E-09
  3.5000000E+05  1.3355425E-09
  3.6000000E+05  1.2049687E-09
  3.7000000E+05  1.0900313E-09
  3.8000000E+05  9.8853283E-10
  3.9000000E+05  8.9862809E-10
  4.0000000E+05  8.1876108E-10
  4.1000000E+05  7.4761426E-10
  4.2000000E+05  6.8406751E-10
  4.3000000E+05  6.2716499E-10
  4.4000000E+05  5.7608839E-10
  4.6000000E+05  4.8869818E-10
  4.8000000E+05  4.1734994E-10
  5.0000000E+05  3.5862625E-10
  5.1250000E+05  3.2715422E-10
  5.2500000E+05  2.9907992E-10
  5.3750000E+05  2.7397105E-10
  5.5000000E+05  2.5145829E-10
  5.7500000E+05  2.1299879E-10
  5.8750000E+05  1.9654454E-10
  6.0000000E+05  1.8165853E-10
  6.2500000E+05  1.5590693E-10
  6.5000000E+05  1.3458488E-10
  6.7500000E+05  1.1680492E-10
  7.0000000E+05  1.0188061E-10
  7.2500000E+05  8.9276400E-11
  7.5000000E+05  7.8570690E-11
  7.7500000E+05  6.9428830E-11
  8.0000000E+05  6.1583284E-11
  8.2500000E+05  5.4818637E-11
  8.5000000E+05  4.8960184E-11
  8.7500000E+05  4.3865399E-11
  9.0000000E+05  3.9417358E-11
  9.2500000E+05  3.5519591E-11
  9.5000000E+05  3.2092055E-11
  9.7500000E+05  2.9068019E-11
  1.0000000E+06  2.6391593E-11
  1.0250000E+06  2.4015754E-11
  1.0500000E+06  2.1900764E-11
  1.0750000E+06  2.0012901E-11
  1.1000000E+06  1.8323440E-11
  1.1250000E+06  1.6807824E-11
  1.1500000E+06  1.5444984E-11
  1.2000000E+06  1.3107552E-11
  1.2500000E+06  1.1193487E-11
  1.3000000E+06  9.6140075E-12
  1.3500000E+06  8.3013481E-12
  1.4000000E+06  7.2032521E-12
  1.4500000E+06  6.2790415E-12
  1.5000000E+06  5.4967764E-12
  1.5500000E+06  4.8311716E-12
  1.6000000E+06  4.2620432E-12
  1.6500000E+06  3.7731635E-12
  1.7000000E+06  3.3513989E-12
  1.7500000E+06  2.9860528E-12
  1.8000000E+06  2.6683624E-12
  1.8500000E+06  2.3911093E-12
  1.9000000E+06  2.1483184E-12
  1.9500000E+06  1.9350167E-12
  2.0000000E+06  1.7470456E-12
  2.0500000E+06  1.5809122E-12
  2.1000000E+06  1.4336706E-12
  2.1500000E+06  1.3028265E-12
  2.2000000E+06  1.1862593E-12
  2.2500000E+06  1.0821601E-12
  2.3000000E+06  9.8898011E-13
  2.4000000E+06  8.3024364E-13
  2.5000000E+06  7.0145564E-13
  2.6000000E+06  5.9616281E-13
  2.7000000E+06  5.0946669E-13
  2.8000000E+06  4.3761153E-13
  2.9000000E+06  3.7769066E-13
  3.0000000E+06  3.2743533E-13
  3.1000000E+06  2.8506038E-13
  3.2000000E+06  2.4915028E-13
  3.3000000E+06  2.1857475E-13
  3.4000000E+06  1.9242555E-13
  3.5000000E+06  1.6996801E-13
  3.6000000E+06  1.5060437E-13
  3.7000000E+06  1.3384554E-13
  3.8000000E+06  1.1928923E-13
  3.9000000E+06  1.0660297E-13
  4.0000000E+06  9.5510766E-14
  4.1000000E+06  8.5782449E-14
  4.2000000E+06  7.7225357E-14
  4.3000000E+06  6.9677505E-14
  4.4000000E+06  6.3002113E-14
  4.5000000E+06  5.7083263E-14
  4.6000000E+06  5.1822370E-14
  4.7000000E+06  4.7135265E-14
  4.8000000E+06  4.2949890E-14
  5.0000000E+06  3.5845537E-14
  5.1250000E+06  3.2121229E-14
  5.2500000E+06  2.8853222E-14
  5.3750000E+06  2.5977481E-14
  5.5000000E+06  2.3440058E-14
  5.7500000E+06  1.9204577E-14
  5.8750000E+06  1.7434734E-14
  6.0000000E+06  1.5857474E-14
  6.1250000E+06  1.4448580E-14
  6.2500000E+06  1.3187289E-14
  6.3750000E+06  1.2055742E-14
  6.5000000E+06  1.1038568E-14
  6.7500000E+06  9.2967685E-15
  7.0000000E+06  7.8761863E-15
  
  
#  44   3  L2  EION =  2.973000000E+03 eV   266
#  S(0) = 1.410042E+00
  2.9709547E+01  0.0000000E+00
  2.9709547E+03  0.0000000E+00
  2.9709547E+03  4.6218323E-04
  2.9730000E+03  4.6218323E-04
  2.9730297E+03  4.6218323E-04
  2.9731983E+03  4.7268105E-04
  2.9733668E+03  4.8271559E-04
  2.9735354E+03  4.9232146E-04
  2.9737040E+03  5.0152985E-04
  2.9740411E+03  5.1886476E-04
  2.9743782E+03  5.3491654E-04
  2.9750525E+03  5.6379358E-04
  2.9757267E+03  5.8916627E-04
  2.9770753E+03  6.3205872E-04
  2.9784238E+03  6.6729990E-04
  2.9797723E+03  6.9696651E-04
  2.9811208E+03  7.2229507E-04
  2.9824693E+03  7.4406422E-04
  2.9838178E+03  7.6279464E-04
  2.9865149E+03  7.9254062E-04
  2.9892119E+03  8.1367723E-04
  2.9919089E+03  8.2780350E-04
  2.9946059E+03  8.3630412E-04
  3.0000000E+03  8.4127555E-04
  3.0031250E+03  8.3940224E-04
  3.0062500E+03  8.3558772E-04
  3.0093750E+03  8.3073335E-04
  3.0125000E+03  8.2548807E-04
  3.0187500E+03  8.1541400E-04
  3.0250000E+03  8.0714735E-04
  3.0375000E+03  7.9655862E-04
  3.0437500E+03  7.9321846E-04
  3.0500000E+03  7.9036041E-04
  3.0625000E+03  7.8437834E-04
  3.0750000E+03  7.7687422E-04
  3.0875000E+03  7.6815112E-04
  3.1000000E+03  7.5924239E-04
  3.1125000E+03  7.5094978E-04
  3.1250000E+03  7.4352074E-04
  3.1375000E+03  7.3677703E-04
  3.1500000E+03  7.3033838E-04
  3.1750000E+03  7.1717389E-04
  3.2000000E+03  7.0319003E-04
  3.2500000E+03  6.7607050E-04
  3.2750000E+03  6.6355089E-04
  3.3000000E+03  6.5122801E-04
  3.3250000E+03  6.3882109E-04
  3.3500000E+03  6.2646507E-04
  3.4000000E+03  6.0272455E-04
  3.6000000E+03  5.1856394E-04
  3.8000000E+03  4.4868473E-04
  4.0000000E+03  3.9070355E-04
  4.2000000E+03  3.4225795E-04
  4.4000000E+03  3.0135749E-04
  4.6000000E+03  2.6662705E-04
  4.8000000E+03  2.3688971E-04
  5.0000000E+03  2.1131770E-04
  5.2500000E+03  1.8413533E-04
  5.5000000E+03  1.6129100E-04
  5.7500000E+03  1.4197596E-04
  6.0000000E+03  1.2554550E-04
  6.5000000E+03  9.9394935E-05
  6.7500000E+03  8.8940868E-05
  7.0000000E+03  7.9861095E-05
  7.2500000E+03  7.1940440E-05
  7.5000000E+03  6.5002489E-05
  7.7500000E+03  5.8901832E-05
  8.0000000E+03  5.3517860E-05
  8.2500000E+03  4.8750074E-05
  8.5000000E+03  4.4514214E-05
  9.0000000E+03  3.7365573E-05
  9.5000000E+03  3.1624669E-05
  1.0000000E+04  2.6966458E-05
  1.0500000E+04  2.3151180E-05
  1.1000000E+04  1.9999545E-05
  1.1500000E+04  1.7375827E-05
  1.2000000E+04  1.5175905E-05
  1.2500000E+04  1.3319053E-05
  1.3000000E+04  1.1742151E-05
  1.3500000E+04  1.0395410E-05
  1.4000000E+04  9.2391701E-06
  1.4500000E+04  8.2415888E-06
  1.5000000E+04  7.3769229E-06
  1.5500000E+04  6.6242265E-06
  1.6000000E+04  5.9663478E-06
  1.6500000E+04  5.3891515E-06
  1.7000000E+04  4.8809229E-06
  1.8000000E+04  4.0339185E-06
  1.9000000E+04  3.3646279E-06
  2.0000000E+04  2.8297636E-06
  2.1000000E+04  2.3979376E-06
  2.2000000E+04  2.0460452E-06
  2.3000000E+04  1.7568445E-06
  2.4000000E+04  1.5173068E-06
  2.5000000E+04  1.3174747E-06
  2.6000000E+04  1.1496568E-06
  2.7000000E+04  1.0078550E-06
  2.8000000E+04  8.8734927E-07
  2.9000000E+04  7.8439396E-07
  3.0000000E+04  6.9599405E-07
  3.1000000E+04  6.1973702E-07
  3.2000000E+04  5.5366636E-07
  3.3000000E+04  4.9618537E-07
  3.4000000E+04  4.4598313E-07
  3.5000000E+04  4.0197717E-07
  3.6000000E+04  3.6326907E-07
  3.7000000E+04  3.2910935E-07
  3.8000000E+04  2.9886980E-07
  3.9000000E+04  2.7202151E-07
  4.0000000E+04  2.4811724E-07
  4.2000000E+04  2.0767807E-07
  4.4000000E+04  1.7513362E-07
  4.6000000E+04  1.4870329E-07
  4.8000000E+04  1.2705871E-07
  5.0000000E+04  1.0919690E-07
  5.2500000E+04  9.1039821E-08
  5.5000000E+04  7.6485981E-08
  5.7500000E+04  6.4711617E-08
  5.8750000E+04  5.9668960E-08
  6.0000000E+04  5.5104583E-08
  6.2500000E+04  4.7204377E-08
  6.5000000E+04  4.0660658E-08
  6.7500000E+04  3.5204120E-08
  7.0000000E+04  3.0625755E-08
  7.2500000E+04  2.6761907E-08
  7.5000000E+04  2.3483366E-08
  7.7500000E+04  2.0687334E-08
  8.0000000E+04  1.8291430E-08
  8.2500000E+04  1.6229192E-08
  8.5000000E+04  1.4446657E-08
  8.7500000E+04  1.2899749E-08
  9.0000000E+04  1.1552266E-08
  9.2500000E+04  1.0374315E-08
  9.5000000E+04  9.3410829E-09
  9.7500000E+04  8.4318813E-09
  1.0000000E+05  7.6293786E-09
  1.0250000E+05  6.9189959E-09
  1.0500000E+05  6.2884170E-09
  1.1000000E+05  5.2264441E-09
  1.1500000E+05  4.3770505E-09
  1.2000000E+05  3.6914947E-09
  1.2500000E+05  3.1335354E-09
  1.3000000E+05  2.6759117E-09
  1.3500000E+05  2.2978913E-09
  1.4000000E+05  1.9835476E-09
  1.4500000E+05  1.7205333E-09
  1.5000000E+05  1.4991918E-09
  1.5500000E+05  1.3119090E-09
  1.6000000E+05  1.1526372E-09
  1.6500000E+05  1.0165382E-09
  1.7000000E+05  8.9971539E-10
  1.7500000E+05  7.9901098E-10
  1.8000000E+05  7.1185120E-10
  1.8500000E+05  6.3612624E-10
  1.9000000E+05  5.7009748E-10
  1.9500000E+05  5.1232510E-10
  2.0000000E+05  4.6161114E-10
  2.0500000E+05  4.1695433E-10
  2.1000000E+05  3.7751418E-10
  2.2000000E+05  3.1155920E-10
  2.3000000E+05  2.5927860E-10
  2.4000000E+05  2.1743034E-10
  2.5000000E+05  1.8362992E-10
  2.6000000E+05  1.5610179E-10
  2.7000000E+05  1.3350863E-10
  2.8000000E+05  1.1483249E-10
  2.9000000E+05  9.9290850E-11
  3.0000000E+05  8.6276741E-11
  3.1000000E+05  7.5315329E-11
  3.2000000E+05  6.6032149E-11
  3.3000000E+05  5.8129695E-11
  3.4000000E+05  5.1369935E-11
  3.5000000E+05  4.5561133E-11
  3.6000000E+05  4.0547871E-11
  3.7000000E+05  3.6203458E-11
  3.8000000E+05  3.2424041E-11
  3.9000000E+05  2.9124024E-11
  4.0000000E+05  2.6232501E-11
  4.1000000E+05  2.3690466E-11
  4.2000000E+05  2.1448588E-11
  4.3000000E+05  1.9465449E-11
  4.4000000E+05  1.7706114E-11
  4.6000000E+05  1.4745019E-11
  4.8000000E+05  1.2377779E-11
  5.0000000E+05  1.0467216E-11
  5.1250000E+05  9.4586895E-12
  5.2500000E+05  8.5688415E-12
  5.3750000E+05  7.7813102E-12
  5.5000000E+05  7.0822995E-12
  5.7500000E+05  5.9048845E-12
  5.8750000E+05  5.4081021E-12
  6.0000000E+05  4.9625473E-12
  6.2500000E+05  4.2011213E-12
  6.5000000E+05  3.5804420E-12
  6.7500000E+05  3.0703790E-12
  7.0000000E+05  2.6480678E-12
  7.2500000E+05  2.2959724E-12
  7.5000000E+05  2.0005174E-12
  7.7500000E+05  1.7510965E-12
  8.0000000E+05  1.5393508E-12
  8.2500000E+05  1.3586424E-12
  8.5000000E+05  1.2036609E-12
  8.7500000E+05  1.0701280E-12
  9.0000000E+05  9.5457388E-13
  9.2500000E+05  8.5416749E-13
  9.5000000E+05  7.6658531E-13
  9.7500000E+05  6.8990949E-13
  1.0000000E+06  6.2254857E-13
  1.0250000E+06  5.6317606E-13
  1.0500000E+06  5.1068111E-13
  1.1000000E+06  4.2273170E-13
  1.1500000E+06  3.5282101E-13
  1.2000000E+06  2.9669064E-13
  1.2500000E+06  2.5121036E-13
  1.3000000E+06  2.1404868E-13
  1.3500000E+06  1.8344863E-13
  1.4000000E+06  1.5807157E-13
  1.4500000E+06  1.3688708E-13
  1.5000000E+06  1.1909407E-13
  1.5500000E+06  1.0406431E-13
  1.6000000E+06  9.1301143E-14
  1.6500000E+06  8.0408783E-14
  1.7000000E+06  7.1069606E-14
  1.7500000E+06  6.3027017E-14
  1.8000000E+06  5.6072421E-14
  1.8500000E+06  5.0035213E-14
  1.9000000E+06  4.4775085E-14
  1.9500000E+06  4.0176051E-14
  2.0000000E+06  3.6141752E-14
  2.0500000E+06  3.2591749E-14
  2.1000000E+06  2.9458595E-14
  2.2000000E+06  2.4224462E-14
  2.3000000E+06  2.0081683E-14
  2.4000000E+06  1.6770961E-14
  2.5000000E+06  1.4101687E-14
  2.6000000E+06  1.1931983E-14
  2.7000000E+06  1.0155033E-14
  2.8000000E+06  8.6895744E-15
  2.9000000E+06  7.4731713E-15
  3.0000000E+06  6.4573942E-15
  3.1000000E+06  5.6043630E-15
  3.2000000E+06  4.8842155E-15
  3.3000000E+06  4.2732327E-15
  3.4000000E+06  3.7524448E-15
  3.5000000E+06  3.3065808E-15
  3.6000000E+06  2.9232726E-15
  3.7000000E+06  2.5924460E-15
  3.8000000E+06  2.3058501E-15
  3.9000000E+06  2.0566950E-15
  4.0000000E+06  1.8393642E-15
  4.1000000E+06  1.6491885E-15
  4.2000000E+06  1.4822692E-15
  4.3000000E+06  1.3353369E-15
  4.4000000E+06  1.2056381E-15
  4.6000000E+06  9.8898862E-16
  4.8000000E+06  8.1761041E-16
  5.0000000E+06  6.8080205E-16
  5.1250000E+06  6.0925645E-16
  5.2500000E+06  5.4658688E-16
  5.3750000E+06  4.9153087E-16
  5.5000000E+06  4.4302337E-16
  5.7500000E+06  3.6219718E-16
  5.8750000E+06  3.2847532E-16
  6.0000000E+06  2.9845216E-16
  6.2500000E+06  2.4772258E-16
  6.5000000E+06  2.0704895E-16
  
  
#  44   4  L3  EION =  2.844000000E+03 eV   264
#  S(0) = 2.839781E+00
  2.7966277E+01  0.0000000E+00
  2.7966277E+03  0.0000000E+00
  2.7966277E+03  1.0155368E-03
  2.8440000E+03  1.0155368E-03
  2.8440284E+03  1.0155368E-03
  2.8442033E+03  1.0381660E-03
  2.8443782E+03  1.0597073E-03
  2.8445531E+03  1.0802479E-03
  2.8447280E+03  1.0998665E-03
  2.8450779E+03  1.1366128E-03
  2.8454277E+03  1.1704315E-03
  2.8461273E+03  1.2308043E-03
  2.8468270E+03  1.2834035E-03
  2.8482263E+03  1.3715278E-03
  2.8496255E+03  1.4433383E-03
  2.8510248E+03  1.5034608E-03
  2.8524241E+03  1.5545703E-03
  2.8538234E+03  1.5983094E-03
  2.8552227E+03  1.6357551E-03
  2.8608199E+03  1.7356037E-03
  2.8664170E+03  1.7768095E-03
  2.8720142E+03  1.7820140E-03
  2.8776114E+03  1.7687231E-03
  2.8832085E+03  1.7486525E-03
  2.8888057E+03  1.7284017E-03
  2.9000000E+03  1.6971758E-03
  2.9125000E+03  1.6769733E-03
  2.9250000E+03  1.6632337E-03
  2.9375000E+03  1.6484900E-03
  2.9500000E+03  1.6305499E-03
  2.9625000E+03  1.6107166E-03
  2.9750000E+03  1.5911131E-03
  2.9875000E+03  1.5730804E-03
  3.0000000E+03  1.5568568E-03
  3.0250000E+03  1.5273506E-03
  3.0500000E+03  1.4974794E-03
  3.0750000E+03  1.4661575E-03
  3.1000000E+03  1.4353018E-03
  3.1250000E+03  1.4062142E-03
  3.1500000E+03  1.3784878E-03
  3.1750000E+03  1.3511056E-03
  3.2000000E+03  1.3236939E-03
  3.3000000E+03  1.2198419E-03
  3.4000000E+03  1.1258997E-03
  3.6000000E+03  9.6381665E-04
  3.8000000E+03  8.3089119E-04
  4.0000000E+03  7.2112643E-04
  4.2000000E+03  6.2960921E-04
  4.4000000E+03  5.5267527E-04
  4.6000000E+03  4.8752839E-04
  4.8000000E+03  4.3196256E-04
  5.0000000E+03  3.8427398E-04
  5.2500000E+03  3.3378299E-04
  5.5000000E+03  2.9152674E-04
  5.7500000E+03  2.5590937E-04
  6.0000000E+03  2.2569845E-04
  6.5000000E+03  1.7781399E-04
  6.7500000E+03  1.5874990E-04
  7.0000000E+03  1.4223291E-04
  7.2500000E+03  1.2785822E-04
  7.5000000E+03  1.1529507E-04
  8.0000000E+03  9.4563062E-05
  8.5000000E+03  7.8373447E-05
  9.0000000E+03  6.5565938E-05
  9.5000000E+03  5.5315507E-05
  1.0000000E+04  4.7025145E-05
  1.0500000E+04  4.0255897E-05
  1.1000000E+04  3.4680321E-05
  1.1500000E+04  3.0051279E-05
  1.2000000E+04  2.6180066E-05
  1.2500000E+04  2.2920820E-05
  1.3000000E+04  2.0159681E-05
  1.3500000E+04  1.7807001E-05
  1.4000000E+04  1.5791614E-05
  1.4500000E+04  1.4056533E-05
  1.5000000E+04  1.2555785E-05
  1.5500000E+04  1.1252028E-05
  1.6000000E+04  1.0114742E-05
  1.6500000E+04  9.1188333E-06
  1.7000000E+04  8.2435486E-06
  1.8000000E+04  6.7886498E-06
  1.9000000E+04  5.6429576E-06
  2.0000000E+04  4.7303737E-06
  2.1000000E+04  3.9959011E-06
  2.2000000E+04  3.3991820E-06
  2.3000000E+04  2.9101881E-06
  2.4000000E+04  2.5062943E-06
  2.5000000E+04  2.1702543E-06
  2.6000000E+04  1.8887833E-06
  2.7000000E+04  1.6515459E-06
  2.8000000E+04  1.4504289E-06
  2.9000000E+04  1.2790100E-06
  3.0000000E+04  1.1321648E-06
  3.1000000E+04  1.0057748E-06
  3.2000000E+04  8.9650760E-07
  3.3000000E+04  8.0164869E-07
  3.4000000E+04  7.1897407E-07
  3.5000000E+04  6.4665122E-07
  3.6000000E+04  5.8316196E-07
  3.8000000E+04  4.7783419E-07
  4.0000000E+04  3.9513709E-07
  4.2000000E+04  3.2948235E-07
  4.4000000E+04  2.7682889E-07
  4.6000000E+04  2.3421132E-07
  4.8000000E+04  1.9942440E-07
  5.0000000E+04  1.7080801E-07
  5.2500000E+04  1.4181847E-07
  5.5000000E+04  1.1866851E-07
  5.7500000E+04  1.0000748E-07
  5.8750000E+04  9.2036985E-08
  6.0000000E+04  8.4834977E-08
  6.2500000E+04  7.2400809E-08
  6.5000000E+04  6.2136005E-08
  6.7500000E+04  5.3604509E-08
  7.0000000E+04  4.6468878E-08
  7.2500000E+04  4.0465632E-08
  7.5000000E+04  3.5387335E-08
  7.7500000E+04  3.1069391E-08
  8.0000000E+04  2.7380240E-08
  8.2500000E+04  2.4214021E-08
  8.5000000E+04  2.1485003E-08
  8.7500000E+04  1.9123335E-08
  9.0000000E+04  1.7071778E-08
  9.2500000E+04  1.5283185E-08
  9.5000000E+04  1.3718519E-08
  1.0000000E+05  1.1136383E-08
  1.0500000E+05  9.1238988E-09
  1.1000000E+05  7.5381077E-09
  1.1500000E+05  6.2759848E-09
  1.2000000E+05  5.2622236E-09
  1.2500000E+05  4.4410633E-09
  1.3000000E+05  3.7707209E-09
  1.3500000E+05  3.2195423E-09
  1.4000000E+05  2.7633038E-09
  1.4500000E+05  2.3832927E-09
  1.5000000E+05  2.0649266E-09
  1.5500000E+05  1.7967492E-09
  1.6000000E+05  1.5696917E-09
  1.6500000E+05  1.3765234E-09
  1.7000000E+05  1.2114412E-09
  1.7500000E+05  1.0697576E-09
  1.8000000E+05  9.4766434E-10
  1.8500000E+05  8.4204983E-10
  1.9000000E+05  7.5035818E-10
  1.9500000E+05  6.7047946E-10
  2.0000000E+05  6.0066359E-10
  2.0500000E+05  5.3945244E-10
  2.1000000E+05  4.8562576E-10
  2.2000000E+05  3.9618481E-10
  2.3000000E+05  3.2590160E-10
  2.4000000E+05  2.7013167E-10
  2.5000000E+05  2.2547922E-10
  2.6000000E+05  1.8943086E-10
  2.7000000E+05  1.6010467E-10
  2.8000000E+05  1.3607657E-10
  2.9000000E+05  1.1625848E-10
  3.0000000E+05  9.9811302E-11
  3.1000000E+05  8.6082348E-11
  3.2000000E+05  7.4560006E-11
  3.3000000E+05  6.4840204E-11
  3.4000000E+05  5.6601498E-11
  3.5000000E+05  4.9586527E-11
  3.6000000E+05  4.3587962E-11
  3.7000000E+05  3.8437779E-11
  3.8000000E+05  3.3999025E-11
  3.9000000E+05  3.0159507E-11
  4.0000000E+05  2.6826859E-11
  4.1000000E+05  2.3924671E-11
  4.2000000E+05  2.1389444E-11
  4.3000000E+05  1.9168179E-11
  4.4000000E+05  1.7216464E-11
  4.6000000E+05  1.3978036E-11
  4.8000000E+05  1.1439158E-11
  5.0000000E+05  9.4300342E-12
  5.1250000E+05  8.3866663E-12
  5.2500000E+05  7.4774832E-12
  5.3750000E+05  6.6828484E-12
  5.5000000E+05  5.9863397E-12
  5.7500000E+05  4.8347163E-12
  5.8750000E+05  4.3581523E-12
  6.0000000E+05  3.9361353E-12
  6.2500000E+05  3.2283631E-12
  6.5000000E+05  2.6660247E-12
  6.7500000E+05  2.2156376E-12
  7.0000000E+05  1.8522201E-12
  7.2500000E+05  1.5569421E-12
  7.5000000E+05  1.3154747E-12
  7.7500000E+05  1.1168173E-12
  8.0000000E+05  9.5245373E-13
  8.2500000E+05  8.1574047E-13
  8.5000000E+05  7.0145693E-13
  8.7500000E+05  6.0547257E-13
  9.0000000E+05  5.2449814E-13
  9.2500000E+05  4.5589855E-13
  9.5000000E+05  3.9755073E-13
  9.7500000E+05  3.4773470E-13
  1.0000000E+06  3.0504985E-13
  1.0250000E+06  2.6835003E-13
  1.0500000E+06  2.3669316E-13
  1.0750000E+06  2.0930138E-13
  1.1000000E+06  1.8552962E-13
  1.1250000E+06  1.6484083E-13
  1.1500000E+06  1.4678614E-13
  1.2000000E+06  1.1713275E-13
  1.2500000E+06  9.4212602E-14
  1.3000000E+06  7.6335232E-14
  1.3500000E+06  6.2273422E-14
  1.4000000E+06  5.1126066E-14
  1.4500000E+06  4.2224479E-14
  1.5000000E+06  3.5067663E-14
  1.5500000E+06  2.9276821E-14
  1.6000000E+06  2.4563074E-14
  1.6500000E+06  2.0704371E-14
  1.7000000E+06  1.7528766E-14
  1.7500000E+06  1.4902159E-14
  1.8000000E+06  1.2719272E-14
  1.8500000E+06  1.0896936E-14
  1.9000000E+06  9.3690653E-15
  1.9500000E+06  8.0828472E-15
  2.0000000E+06  6.9958481E-15
  2.0500000E+06  6.0738031E-15
  2.1000000E+06  5.2889120E-15
  2.1500000E+06  4.6185133E-15
  2.2000000E+06  4.0440521E-15
  2.2500000E+06  3.5502724E-15
  2.3000000E+06  3.1245803E-15
  2.3500000E+06  2.7565406E-15
  2.4000000E+06  2.4374736E-15
  2.4500000E+06  2.1601340E-15
  2.5000000E+06  1.9184535E-15
  2.6000000E+06  1.5224727E-15
  2.7000000E+06  1.2175505E-15
  2.8000000E+06  9.8071081E-16
  2.9000000E+06  7.9526285E-16
  3.0000000E+06  6.4895682E-16
  3.1000000E+06  5.3271305E-16
  3.2000000E+06  4.3973871E-16
  3.3000000E+06  3.6490833E-16
  3.4000000E+06  3.0432323E-16
  3.5000000E+06  2.5499598E-16
  3.6000000E+06  2.1462101E-16
  3.7000000E+06  1.8140699E-16
  3.8000000E+06  1.5395319E-16
  3.9000000E+06  1.3115742E-16
  4.0000000E+06  1.1214735E-16
  4.1000000E+06  9.6228756E-17
  4.2000000E+06  8.2846158E-17
  4.3000000E+06  7.1552993E-17
  4.4000000E+06  6.1988568E-17
  4.5000000E+06  5.3860207E-17
  4.6000000E+06  4.6929414E-17
  4.7000000E+06  4.1001111E-17
  4.8000000E+06  3.5914950E-17
  5.0000000E+06  2.7762415E-17
  5.1250000E+06  2.3748841E-17
  5.2500000E+06  2.0385976E-17
  5.3750000E+06  1.7557006E-17
  5.5000000E+06  1.5168081E-17
  5.6250000E+06  1.3143413E-17
  5.7500000E+06  1.1421553E-17
  5.8750000E+06  9.9527728E-18
  6.0000000E+06  8.6963906E-18
  6.1250000E+06  7.6187626E-18
  6.2500000E+06  6.6919847E-18
  
  
#  44   5  M1  EION =  5.920000000E+02 eV   284
#  S(0) = 1.090577E+00
  5.8678458E+00  0.0000000E+00
  5.8678458E+02  0.0000000E+00
  5.8678458E+02  1.2288442E-03
  5.9200000E+02  1.2288442E-03
  5.9200574E+02  1.2288442E-03
  5.9240545E+02  1.2273718E-03
  5.9280517E+02  1.2256327E-03
  5.9320488E+02  1.2236578E-03
  5.9360459E+02  1.2214752E-03
  5.9440402E+02  1.2165874E-03
  5.9520344E+02  1.2111495E-03
  5.9680230E+02  1.1992063E-03
  5.9840115E+02  1.1865826E-03
  6.0000000E+02  1.1739118E-03
  6.0312500E+02  1.1504281E-03
  6.0625000E+02  1.1297653E-03
  6.0937500E+02  1.1123348E-03
  6.1250000E+02  1.0980191E-03
  6.1875000E+02  1.0772761E-03
  6.2500000E+02  1.0642036E-03
  6.2812500E+02  1.0595430E-03
  6.3125000E+02  1.0556799E-03
  6.3750000E+02  1.0492610E-03
  6.4375000E+02  1.0432407E-03
  6.5000000E+02  1.0365803E-03
  6.5625000E+02  1.0287923E-03
  6.6250000E+02  1.0197934E-03
  6.7500000E+02  9.9900658E-04
  6.8750000E+02  9.7664852E-04
  7.0000000E+02  9.5485170E-04
  7.1250000E+02  9.3458728E-04
  7.2500000E+02  9.1584007E-04
  7.3750000E+02  8.9810773E-04
  7.5000000E+02  8.8083299E-04
  7.7500000E+02  8.4643177E-04
  7.8750000E+02  8.2928556E-04
  8.0000000E+02  8.1240493E-04
  8.2500000E+02  7.8008868E-04
  8.5000000E+02  7.5011092E-04
  8.7500000E+02  7.2208169E-04
  9.0000000E+02  6.9533562E-04
  9.2500000E+02  6.6959647E-04
  9.5000000E+02  6.4493900E-04
  1.0000000E+03  5.9951923E-04
  1.0250000E+03  5.7870235E-04
  1.0500000E+03  5.5890347E-04
  1.0750000E+03  5.3996829E-04
  1.1000000E+03  5.2185279E-04
  1.1250000E+03  5.0453451E-04
  1.1500000E+03  4.8802684E-04
  1.1750000E+03  4.7233799E-04
  1.2000000E+03  4.5742463E-04
  1.2500000E+03  4.2958668E-04
  1.3000000E+03  4.0405137E-04
  1.3500000E+03  3.8061240E-04
  1.4000000E+03  3.5912273E-04
  1.4500000E+03  3.3942011E-04
  1.5000000E+03  3.2125500E-04
  1.6000000E+03  2.8884890E-04
  1.6500000E+03  2.7444378E-04
  1.7000000E+03  2.6108652E-04
  1.7500000E+03  2.4865076E-04
  1.8000000E+03  2.3704546E-04
  1.9000000E+03  2.1610339E-04
  2.0000000E+03  1.9779773E-04
  2.1000000E+03  1.8166281E-04
  2.2000000E+03  1.6737407E-04
  2.3000000E+03  1.5468218E-04
  2.4000000E+03  1.4335416E-04
  2.5000000E+03  1.3319470E-04
  2.6000000E+03  1.2404923E-04
  2.7000000E+03  1.1578940E-04
  2.8000000E+03  1.0830637E-04
  2.9000000E+03  1.0150732E-04
  3.0000000E+03  9.5312283E-05
  3.1000000E+03  8.9651798E-05
  3.2000000E+03  8.4466098E-05
  3.4000000E+03  7.5320243E-05
  3.6000000E+03  6.7539482E-05
  3.8000000E+03  6.0867417E-05
  4.0000000E+03  5.5104984E-05
  4.2000000E+03  5.0095517E-05
  4.4000000E+03  4.5714532E-05
  4.6000000E+03  4.1862089E-05
  4.8000000E+03  3.8457300E-05
  5.0000000E+03  3.5434123E-05
  5.2500000E+03  3.2109943E-05
  5.5000000E+03  2.9211655E-05
  5.7500000E+03  2.6670427E-05
  6.0000000E+03  2.4430757E-05
  6.5000000E+03  2.0683567E-05
  6.7500000E+03  1.9108391E-05
  7.0000000E+03  1.7696479E-05
  7.2500000E+03  1.6426484E-05
  7.5000000E+03  1.5280425E-05
  7.7500000E+03  1.4243058E-05
  8.0000000E+03  1.3301389E-05
  8.2500000E+03  1.2444282E-05
  8.5000000E+03  1.1662154E-05
  9.0000000E+03  1.0290827E-05
  9.5000000E+03  9.1334176E-06
  1.0000000E+04  8.1487499E-06
  1.0500000E+04  7.3049645E-06
  1.1000000E+04  6.5771233E-06
  1.1500000E+04  5.9454997E-06
  1.2000000E+04  5.3943332E-06
  1.2500000E+04  4.9109182E-06
  1.3000000E+04  4.4849203E-06
  1.3500000E+04  4.1078735E-06
  1.4000000E+04  3.7727942E-06
  1.4500000E+04  3.4738820E-06
  1.5000000E+04  3.2062895E-06
  1.5500000E+04  2.9659417E-06
  1.6000000E+04  2.7493940E-06
  1.6500000E+04  2.5537200E-06
  1.7000000E+04  2.3764214E-06
  1.8000000E+04  2.0686792E-06
  1.8500000E+04  1.9347955E-06
  1.9000000E+04  1.8123206E-06
  2.0000000E+04  1.5969242E-06
  2.1000000E+04  1.4145349E-06
  2.2000000E+04  1.2590017E-06
  2.3000000E+04  1.1255134E-06
  2.4000000E+04  1.0102672E-06
  2.5000000E+04  9.1022775E-07
  2.6000000E+04  8.2295161E-07
  2.7000000E+04  7.4645513E-07
  2.8000000E+04  6.7911620E-07
  2.9000000E+04  6.1959897E-07
  3.0000000E+04  5.6679619E-07
  3.1000000E+04  5.1978448E-07
  3.2000000E+04  4.7778953E-07
  3.3000000E+04  4.4015860E-07
  3.4000000E+04  4.0633869E-07
  3.5000000E+04  3.7585911E-07
  3.6000000E+04  3.4831746E-07
  3.7000000E+04  3.2336835E-07
  3.8000000E+04  3.0071414E-07
  3.9000000E+04  2.8009731E-07
  4.0000000E+04  2.6129434E-07
  4.2000000E+04  2.2837596E-07
  4.4000000E+04  2.0067591E-07
  4.6000000E+04  1.7720357E-07
  4.8000000E+04  1.5718583E-07
  5.0000000E+04  1.4001319E-07
  5.2500000E+04  1.2181900E-07
  5.5000000E+04  1.0657692E-07
  5.7500000E+04  9.3716221E-08
  5.8750000E+04  8.8036258E-08
  6.0000000E+04  8.2793376E-08
  6.2500000E+04  7.3460183E-08
  6.5000000E+04  6.5440672E-08
  6.7500000E+04  5.8514199E-08
  7.0000000E+04  5.2502944E-08
  7.2500000E+04  4.7262527E-08
  7.5000000E+04  4.2674912E-08
  7.7500000E+04  3.8642993E-08
  8.0000000E+04  3.5086384E-08
  8.2500000E+04  3.1938155E-08
  8.5000000E+04  2.9142292E-08
  8.7500000E+04  2.6651678E-08
  9.0000000E+04  2.4426494E-08
  9.2500000E+04  2.2432940E-08
  9.5000000E+04  2.0642205E-08
  9.7500000E+04  1.9029635E-08
  1.0000000E+05  1.7574050E-08
  1.0250000E+05  1.6257188E-08
  1.0500000E+05  1.5063250E-08
  1.1000000E+05  1.2991069E-08
  1.1500000E+05  1.1267573E-08
  1.2000000E+05  9.8238552E-09
  1.2500000E+05  8.6065654E-09
  1.3000000E+05  7.5739675E-09
  1.3500000E+05  6.6931110E-09
  1.4000000E+05  5.9377641E-09
  1.4500000E+05  5.2868798E-09
  1.5000000E+05  4.7234495E-09
  1.5500000E+05  4.2336388E-09
  1.6000000E+05  3.8061187E-09
  1.6500000E+05  3.4315562E-09
  1.7000000E+05  3.1022215E-09
  1.7500000E+05  2.8116789E-09
  1.8000000E+05  2.5545420E-09
  1.8500000E+05  2.3262813E-09
  1.9000000E+05  2.1230724E-09
  1.9500000E+05  1.9416718E-09
  2.0000000E+05  1.7793180E-09
  2.0500000E+05  1.6336504E-09
  2.1000000E+05  1.5026447E-09
  2.1500000E+05  1.3845593E-09
  2.2000000E+05  1.2778900E-09
  2.2500000E+05  1.1813336E-09
  2.3000000E+05  1.0937578E-09
  2.4000000E+05  9.4172563E-10
  2.5000000E+05  8.1529178E-10
  2.6000000E+05  7.0944329E-10
  2.7000000E+05  6.2027802E-10
  2.8000000E+05  5.4473162E-10
  2.9000000E+05  4.8037779E-10
  3.0000000E+05  4.2528098E-10
  3.1000000E+05  3.7788631E-10
  3.2000000E+05  3.3693556E-10
  3.3000000E+05  3.0140404E-10
  3.4000000E+05  2.7045222E-10
  3.5000000E+05  2.4338848E-10
  3.6000000E+05  2.1964018E-10
  3.7000000E+05  1.9873082E-10
  3.8000000E+05  1.8026201E-10
  3.9000000E+05  1.6389917E-10
  4.0000000E+05  1.4936007E-10
  4.1000000E+05  1.3640568E-10
  4.2000000E+05  1.2483276E-10
  4.3000000E+05  1.1446781E-10
  4.4000000E+05  1.0516226E-10
  4.5000000E+05  9.6788475E-11
  4.6000000E+05  8.9236423E-11
  4.7000000E+05  8.2410946E-11
  4.8000000E+05  7.6229500E-11
  5.0000000E+05  6.5520736E-11
  5.1250000E+05  5.9780224E-11
  5.2500000E+05  5.4658628E-11
  5.3750000E+05  5.0077272E-11
  5.5000000E+05  4.5968929E-11
  5.7500000E+05  3.8948771E-11
  5.8750000E+05  3.5944569E-11
  6.0000000E+05  3.3226279E-11
  6.1250000E+05  3.0761712E-11
  6.2500000E+05  2.8522845E-11
  6.3750000E+05  2.6485213E-11
  6.5000000E+05  2.4627399E-11
  6.7500000E+05  2.1378269E-11
  7.0000000E+05  1.8650342E-11
  7.2500000E+05  1.6345972E-11
  7.5000000E+05  1.4388282E-11
  7.7500000E+05  1.2716235E-11
  8.0000000E+05  1.1281022E-11
  8.2500000E+05  1.0043331E-11
  8.5000000E+05  8.9712710E-12
  8.7500000E+05  8.0388128E-12
  9.0000000E+05  7.2246006E-12
  9.2500000E+05  6.5110120E-12
  9.5000000E+05  5.8834249E-12
  9.7500000E+05  5.3296465E-12
  1.0000000E+06  4.8394632E-12
  1.0250000E+06  4.4042800E-12
  1.0500000E+06  4.0168321E-12
  1.0750000E+06  3.6709520E-12
  1.1000000E+06  3.3613862E-12
  1.1250000E+06  3.0836430E-12
  1.1500000E+06  2.8338682E-12
  1.1750000E+06  2.6087440E-12
  1.2000000E+06  2.4054055E-12
  1.2250000E+06  2.2213699E-12
  1.2500000E+06  2.0544794E-12
  1.3000000E+06  1.7648462E-12
  1.3500000E+06  1.5241030E-12
  1.4000000E+06  1.3226810E-12
  1.4500000E+06  1.1531303E-12
  1.5000000E+06  1.0095999E-12
  1.5500000E+06  8.8745750E-13
  1.6000000E+06  7.8300525E-13
  1.6500000E+06  6.9326955E-13
  1.7000000E+06  6.1584331E-13
  1.7500000E+06  5.4876584E-13
  1.8000000E+06  4.9043076E-13
  1.8500000E+06  4.3951470E-13
  1.9000000E+06  3.9492202E-13
  1.9500000E+06  3.5574095E-13
  2.0000000E+06  3.2120892E-13
  2.0500000E+06  2.9068534E-13
  2.1000000E+06  2.6363025E-13
  2.1500000E+06  2.3958689E-13
  2.2000000E+06  2.1816674E-13
  2.2500000E+06  1.9903801E-13
  2.3000000E+06  1.8191649E-13
  2.3500000E+06  1.6655705E-13
  2.4000000E+06  1.5274733E-13
  2.4500000E+06  1.4030419E-13
  2.5000000E+06  1.2906935E-13
  2.5500000E+06  1.1890555E-13
  2.6000000E+06  1.0969373E-13
  2.6500000E+06  1.0133261E-13
  2.7000000E+06  9.3734220E-14
  2.8000000E+06  8.0521828E-14
  
  
#  44   6  M2  EION =  4.880000000E+02 eV   283
#  S(0) = 1.422696E+00
  4.8395571E+00  0.0000000E+00
  4.8395571E+02  0.0000000E+00
  4.8395571E+02  1.0085959E-03
  4.8800000E+02  1.0085959E-03
  4.8800482E+02  1.0085959E-03
  4.8815476E+02  1.0227605E-03
  4.8830470E+02  1.0363513E-03
  4.8845464E+02  1.0494076E-03
  4.8860458E+02  1.0619654E-03
  4.8890446E+02  1.0857137E-03
  4.8920434E+02  1.1078269E-03
  4.8980410E+02  1.1478952E-03
  4.9040386E+02  1.1833968E-03
  4.9160337E+02  1.2440487E-03
  4.9280289E+02  1.2945511E-03
  4.9400241E+02  1.3376649E-03
  4.9520193E+02  1.3750671E-03
  4.9640145E+02  1.4078197E-03
  4.9760096E+02  1.4366254E-03
  5.0000000E+02  1.4842165E-03
  5.0312500E+02  1.5294943E-03
  5.0625000E+02  1.5593574E-03
  5.0937500E+02  1.5769747E-03
  5.1250000E+02  1.5852177E-03
  5.1562500E+02  1.5866498E-03
  5.1875000E+02  1.5834416E-03
  5.2187500E+02  1.5773287E-03
  5.2500000E+02  1.5696265E-03
  5.3125000E+02  1.5529292E-03
  5.3750000E+02  1.5376253E-03
  5.4375000E+02  1.5250402E-03
  5.5000000E+02  1.5149853E-03
  5.6250000E+02  1.4990973E-03
  5.7500000E+02  1.4834129E-03
  5.8750000E+02  1.4646608E-03
  6.0000000E+02  1.4430366E-03
  6.1250000E+02  1.4202298E-03
  6.2500000E+02  1.3977305E-03
  6.3750000E+02  1.3761735E-03
  6.5000000E+02  1.3554150E-03
  6.6250000E+02  1.3349330E-03
  6.7500000E+02  1.3142504E-03
  7.0000000E+02  1.2714617E-03
  7.2500000E+02  1.2277063E-03
  7.5000000E+02  1.1849181E-03
  7.7500000E+02  1.1438507E-03
  8.0000000E+02  1.1040647E-03
  8.2500000E+02  1.0650427E-03
  8.5000000E+02  1.0267248E-03
  8.7500000E+02  9.8953843E-04
  9.0000000E+02  9.5383099E-04
  9.2500000E+02  9.1967266E-04
  9.5000000E+02  8.8696083E-04
  1.0000000E+03  8.2503252E-04
  1.0500000E+03  7.6767180E-04
  1.1000000E+03  7.1511058E-04
  1.1500000E+03  6.6709149E-04
  1.2000000E+03  6.2286314E-04
  1.2500000E+03  5.8216372E-04
  1.3000000E+03  5.4487850E-04
  1.3500000E+03  5.1064607E-04
  1.4000000E+03  4.7912787E-04
  1.4500000E+03  4.5007646E-04
  1.5000000E+03  4.2327479E-04
  1.6000000E+03  3.7566486E-04
  1.7000000E+03  3.3488451E-04
  1.8000000E+03  2.9973101E-04
  1.9000000E+03  2.6929032E-04
  2.0000000E+03  2.4281469E-04
  2.1000000E+03  2.1968237E-04
  2.2000000E+03  1.9937415E-04
  2.3000000E+03  1.8146729E-04
  2.4000000E+03  1.6562522E-04
  2.5000000E+03  1.5156510E-04
  2.6000000E+03  1.3904238E-04
  2.7000000E+03  1.2785052E-04
  2.8000000E+03  1.1781696E-04
  2.9000000E+03  1.0879614E-04
  3.0000000E+03  1.0066391E-04
  3.1000000E+03  9.3314128E-05
  3.2000000E+03  8.6655463E-05
  3.4000000E+03  7.5106072E-05
  3.6000000E+03  6.5500437E-05
  3.8000000E+03  5.7447116E-05
  4.0000000E+03  5.0645422E-05
  4.2000000E+03  4.4861947E-05
  4.4000000E+03  3.9913643E-05
  4.6000000E+03  3.5655587E-05
  4.8000000E+03  3.1972017E-05
  5.0000000E+03  2.8769708E-05
  5.2500000E+03  2.5329718E-05
  5.5000000E+03  2.2406330E-05
  5.7500000E+03  1.9906791E-05
  6.0000000E+03  1.7757597E-05
  6.5000000E+03  1.4286622E-05
  6.7500000E+03  1.2879039E-05
  7.0000000E+03  1.1645804E-05
  7.2500000E+03  1.0561044E-05
  7.5000000E+03  9.6033363E-06
  7.7500000E+03  8.7548507E-06
  8.0000000E+03  8.0006600E-06
  8.2500000E+03  7.3282021E-06
  8.5000000E+03  6.7268525E-06
  9.0000000E+03  5.7027087E-06
  9.5000000E+03  4.8707014E-06
  1.0000000E+04  4.1883969E-06
  1.0500000E+04  3.6240498E-06
  1.1000000E+04  3.1535956E-06
  1.1500000E+04  2.7585826E-06
  1.2000000E+04  2.4247100E-06
  1.2500000E+04  2.1407830E-06
  1.3000000E+04  1.8979581E-06
  1.3500000E+04  1.6891888E-06
  1.4000000E+04  1.5088161E-06
  1.4500000E+04  1.3522622E-06
  1.5000000E+04  1.2157984E-06
  1.5500000E+04  1.0963678E-06
  1.6000000E+04  9.9144889E-07
  1.6500000E+04  8.9894987E-07
  1.7000000E+04  8.1712648E-07
  1.7500000E+04  7.4451660E-07
  1.8000000E+04  6.7988886E-07
  1.8500000E+04  6.2220167E-07
  1.9000000E+04  5.7057014E-07
  2.0000000E+04  4.8256339E-07
  2.1000000E+04  4.1102994E-07
  2.2000000E+04  3.5237511E-07
  2.3000000E+04  3.0389335E-07
  2.4000000E+04  2.6352409E-07
  2.5000000E+04  2.2968075E-07
  2.6000000E+04  2.0112946E-07
  2.7000000E+04  1.7690168E-07
  2.8000000E+04  1.5623069E-07
  2.9000000E+04  1.3850459E-07
  3.0000000E+04  1.2323148E-07
  3.1000000E+04  1.1001314E-07
  3.2000000E+04  9.8525132E-08
  3.3000000E+04  8.8501482E-08
  3.4000000E+04  7.9722914E-08
  3.5000000E+04  7.2007690E-08
  3.6000000E+04  6.5204392E-08
  3.7000000E+04  5.9186260E-08
  3.8000000E+04  5.3846700E-08
  3.9000000E+04  4.9095687E-08
  4.0000000E+04  4.4856874E-08
  4.1000000E+04  4.1065253E-08
  4.2000000E+04  3.7665272E-08
  4.3000000E+04  3.4609292E-08
  4.4000000E+04  3.1856319E-08
  4.6000000E+04  2.7122567E-08
  4.8000000E+04  2.3233624E-08
  5.0000000E+04  2.0014797E-08
  5.1250000E+04  1.8282475E-08
  5.2500000E+04  1.6732641E-08
  5.3750000E+04  1.5342723E-08
  5.5000000E+04  1.4093346E-08
  5.7500000E+04  1.1951724E-08
  5.8750000E+04  1.1032562E-08
  6.0000000E+04  1.0199471E-08
  6.2500000E+04  8.7548135E-09
  6.5000000E+04  7.5553316E-09
  6.7500000E+04  6.5528911E-09
  7.0000000E+04  5.7100205E-09
  7.2500000E+04  4.9972963E-09
  7.5000000E+04  4.3914263E-09
  7.7500000E+04  3.8738311E-09
  8.0000000E+04  3.4295862E-09
  8.2500000E+04  3.0466238E-09
  8.5000000E+04  2.7151245E-09
  8.7500000E+04  2.4270516E-09
  9.0000000E+04  2.1757912E-09
  9.2500000E+04  1.9558719E-09
  9.5000000E+04  1.7627450E-09
  9.7500000E+04  1.5926111E-09
  1.0000000E+05  1.4422828E-09
  1.0250000E+05  1.3090749E-09
  1.0500000E+05  1.1907158E-09
  1.0750000E+05  1.0852764E-09
  1.1000000E+05  9.9111278E-10
  1.1250000E+05  9.0681881E-10
  1.1500000E+05  8.3118808E-10
  1.2000000E+05  7.0190336E-10
  1.2500000E+05  5.9652390E-10
  1.3000000E+05  5.0997385E-10
  1.3500000E+05  4.3838597E-10
  1.4000000E+05  3.7878423E-10
  1.4500000E+05  3.2885783E-10
  1.5000000E+05  2.8679682E-10
  1.5500000E+05  2.5117199E-10
  1.6000000E+05  2.2084654E-10
  1.6500000E+05  1.9490986E-10
  1.7000000E+05  1.7262772E-10
  1.7500000E+05  1.5340440E-10
  1.8000000E+05  1.3675381E-10
  1.8500000E+05  1.2227714E-10
  1.9000000E+05  1.0964538E-10
  1.9500000E+05  9.8585834E-11
  2.0000000E+05  8.8871394E-11
  2.0500000E+05  8.0312094E-11
  2.1000000E+05  7.2748340E-11
  2.1500000E+05  6.6045509E-11
  2.2000000E+05  6.0089609E-11
  2.2500000E+05  5.4783763E-11
  2.3000000E+05  5.0045343E-11
  2.4000000E+05  4.1997962E-11
  2.5000000E+05  3.5492660E-11
  2.6000000E+05  3.0190357E-11
  2.7000000E+05  2.5835399E-11
  2.8000000E+05  2.2233002E-11
  2.9000000E+05  1.9233312E-11
  3.0000000E+05  1.6719988E-11
  3.1000000E+05  1.4601933E-11
  3.2000000E+05  1.2807248E-11
  3.3000000E+05  1.1278759E-11
  3.4000000E+05  9.9706970E-12
  3.5000000E+05  8.8461724E-12
  3.6000000E+05  7.8752649E-12
  3.7000000E+05  7.0335685E-12
  3.8000000E+05  6.3010670E-12
  3.9000000E+05  5.6612571E-12
  4.0000000E+05  5.1004629E-12
  4.1000000E+05  4.6072974E-12
  4.2000000E+05  4.1722367E-12
  4.3000000E+05  3.7872809E-12
  4.4000000E+05  3.4456810E-12
  4.5000000E+05  3.1417194E-12
  4.6000000E+05  2.8705365E-12
  4.7000000E+05  2.6279877E-12
  4.8000000E+05  2.4105260E-12
  5.0000000E+05  2.0391015E-12
  5.1250000E+05  1.8429748E-12
  5.2500000E+05  1.6698871E-12
  5.3750000E+05  1.5166671E-12
  5.5000000E+05  1.3806409E-12
  5.7500000E+05  1.1514532E-12
  5.8750000E+05  1.0547264E-12
  6.0000000E+05  9.6795933E-13
  6.2500000E+05  8.1964664E-13
  6.5000000E+05  6.9871418E-13
  6.7500000E+05  5.9930563E-13
  7.0000000E+05  5.1697700E-13
  7.2500000E+05  4.4831990E-13
  7.5000000E+05  3.9069464E-13
  7.7500000E+05  3.4203819E-13
  8.0000000E+05  3.0072401E-13
  8.2500000E+05  2.6545959E-13
  8.5000000E+05  2.3521072E-13
  8.7500000E+05  2.0914406E-13
  9.0000000E+05  1.8658357E-13
  9.2500000E+05  1.6697753E-13
  9.5000000E+05  1.4987308E-13
  9.7500000E+05  1.3489647E-13
  1.0000000E+06  1.2173761E-13
  1.0250000E+06  1.1013796E-13
  1.0500000E+06  9.9880942E-14
  1.0750000E+06  9.0784334E-14
  1.1000000E+06  8.2694157E-14
  1.1250000E+06  7.5479782E-14
  1.1500000E+06  6.9029957E-14
  1.2000000E+06  5.8057122E-14
  1.2500000E+06  4.9164668E-14
  1.3000000E+06  4.1897499E-14
  1.3500000E+06  3.5912562E-14
  1.4000000E+06  3.0948417E-14
  1.4500000E+06  2.6803837E-14
  1.5000000E+06  2.3322380E-14
  1.5500000E+06  2.0381303E-14
  1.6000000E+06  1.7883499E-14
  1.6500000E+06  1.5751563E-14
  1.7000000E+06  1.3923384E-14
  1.7500000E+06  1.2348796E-14
  1.8000000E+06  1.0987075E-14
  1.8500000E+06  9.8049165E-15
  1.9000000E+06  8.7749068E-15
  1.9500000E+06  7.8743596E-15
  2.0000000E+06  7.0843447E-15
  2.0500000E+06  6.3890321E-15
  2.1000000E+06  5.7751784E-15
  2.1500000E+06  5.2316548E-15
  2.2000000E+06  4.7491026E-15
  2.2500000E+06  4.3197324E-15
  2.3000000E+06  3.9369017E-15
  2.4000000E+06  3.2887194E-15
  
  
#  44   7  M3  EION =  4.660000000E+02 eV   282
#  S(0) = 3.073847E+00
  4.2897404E+00  0.0000000E+00
  4.2897404E+02  0.0000000E+00
  4.2897404E+02  2.4953533E-03
  4.6600000E+02  2.4953533E-03
  4.6600459E+02  2.4953533E-03
  4.6617953E+02  2.5343475E-03
  4.6635448E+02  2.5714013E-03
  4.6652942E+02  2.6066746E-03
  4.6670436E+02  2.6403101E-03
  4.6705425E+02  2.7031692E-03
  4.6740413E+02  2.7608612E-03
  4.6810390E+02  2.8634958E-03
  4.6880367E+02  2.9525865E-03
  4.7020321E+02  3.1013477E-03
  4.7160275E+02  3.2223487E-03
  4.7300230E+02  3.3236947E-03
  4.7440184E+02  3.4099790E-03
  4.7580138E+02  3.4839585E-03
  4.7720092E+02  3.5473959E-03
  4.8000000E+02  3.6472316E-03
  4.8500000E+02  3.7529248E-03
  4.9000000E+02  3.7901767E-03
  4.9250000E+02  3.7911998E-03
  4.9500000E+02  3.7842036E-03
  5.0000000E+02  3.7549907E-03
  5.0625000E+02  3.7062092E-03
  5.0937500E+02  3.6812330E-03
  5.1250000E+02  3.6572974E-03
  5.1875000E+02  3.6143086E-03
  5.2500000E+02  3.5782349E-03
  5.3750000E+02  3.5205231E-03
  5.5000000E+02  3.4683561E-03
  5.6250000E+02  3.4115268E-03
  5.7500000E+02  3.3485988E-03
  5.8750000E+02  3.2828956E-03
  6.0000000E+02  3.2181122E-03
  6.2500000E+02  3.0970615E-03
  6.3750000E+02  3.0397374E-03
  6.5000000E+02  2.9829601E-03
  6.6250000E+02  2.9259192E-03
  6.7500000E+02  2.8684674E-03
  7.0000000E+02  2.7538059E-03
  7.2500000E+02  2.6429705E-03
  7.5000000E+02  2.5379122E-03
  7.7500000E+02  2.4376493E-03
  8.0000000E+02  2.3407147E-03
  8.2500000E+02  2.2467238E-03
  8.5000000E+02  2.1562972E-03
  9.0000000E+02  1.9883546E-03
  9.5000000E+02  1.8363248E-03
  1.0000000E+03  1.6971696E-03
  1.0500000E+03  1.5703597E-03
  1.1000000E+03  1.4557690E-03
  1.1500000E+03  1.3515777E-03
  1.2000000E+03  1.2565271E-03
  1.2500000E+03  1.1698128E-03
  1.3000000E+03  1.0908712E-03
  1.3500000E+03  1.0189032E-03
  1.4000000E+03  9.5294714E-04
  1.4500000E+03  8.9237158E-04
  1.5000000E+03  8.3680758E-04
  1.6000000E+03  7.3889443E-04
  1.7000000E+03  6.5547144E-04
  1.8000000E+03  5.8409285E-04
  1.9000000E+03  5.2273401E-04
  2.0000000E+03  4.6958786E-04
  2.1000000E+03  4.2334781E-04
  2.2000000E+03  3.8296531E-04
  2.3000000E+03  3.4753425E-04
  2.4000000E+03  3.1630881E-04
  2.5000000E+03  2.8868024E-04
  2.6000000E+03  2.6414455E-04
  2.7000000E+03  2.4228417E-04
  2.8000000E+03  2.2274797E-04
  2.9000000E+03  2.0523698E-04
  3.0000000E+03  1.8949568E-04
  3.1000000E+03  1.7530617E-04
  3.2000000E+03  1.6248207E-04
  3.4000000E+03  1.4031186E-04
  3.6000000E+03  1.2194870E-04
  3.8000000E+03  1.0661188E-04
  4.0000000E+03  9.3705001E-05
  4.2000000E+03  8.2767168E-05
  4.4000000E+03  7.3438416E-05
  4.6000000E+03  6.5434850E-05
  4.8000000E+03  5.8530588E-05
  5.0000000E+03  5.2544382E-05
  5.2500000E+03  4.6132008E-05
  5.5000000E+03  4.0698876E-05
  5.7500000E+03  3.6066560E-05
  6.0000000E+03  3.2094193E-05
  6.5000000E+03  2.5702428E-05
  6.7500000E+03  2.3119857E-05
  7.0000000E+03  2.0862298E-05
  7.2500000E+03  1.8880873E-05
  7.5000000E+03  1.7135205E-05
  7.7500000E+03  1.5591747E-05
  8.0000000E+03  1.4222483E-05
  8.2500000E+03  1.3003892E-05
  8.5000000E+03  1.1916133E-05
  9.0000000E+03  1.0068370E-05
  9.5000000E+03  8.5722925E-06
  1.0000000E+04  7.3493226E-06
  1.0500000E+04  6.3408377E-06
  1.1000000E+04  5.5025531E-06
  1.1500000E+04  4.8006247E-06
  1.2000000E+04  4.2089003E-06
  1.2500000E+04  3.7069661E-06
  1.3000000E+04  3.2787347E-06
  1.3500000E+04  2.9114220E-06
  1.4000000E+04  2.5947869E-06
  1.4500000E+04  2.3205645E-06
  1.5000000E+04  2.0820371E-06
  1.5500000E+04  1.8737094E-06
  1.6000000E+04  1.6910586E-06
  1.6500000E+04  1.5303404E-06
  1.7000000E+04  1.3884383E-06
  1.7500000E+04  1.2627451E-06
  1.8000000E+04  1.1510693E-06
  1.8500000E+04  1.0515602E-06
  1.9000000E+04  9.6264846E-07
  2.0000000E+04  8.1146518E-07
  2.1000000E+04  6.8897193E-07
  2.2000000E+04  5.8883867E-07
  2.3000000E+04  5.0631572E-07
  2.4000000E+04  4.3779606E-07
  2.5000000E+04  3.8051017E-07
  2.6000000E+04  3.3230996E-07
  2.7000000E+04  2.9151368E-07
  2.8000000E+04  2.5679319E-07
  2.9000000E+04  2.2709119E-07
  3.0000000E+04  2.0155971E-07
  3.1000000E+04  1.7951380E-07
  3.2000000E+04  1.6039658E-07
  3.3000000E+04  1.4375259E-07
  3.4000000E+04  1.2920711E-07
  3.5000000E+04  1.1645013E-07
  3.6000000E+04  1.0522391E-07
  3.7000000E+04  9.5313109E-08
  3.8000000E+04  8.6536991E-08
  3.9000000E+04  7.8743160E-08
  4.0000000E+04  7.1802617E-08
  4.2000000E+04  6.0058988E-08
  4.4000000E+04  5.0606921E-08
  4.6000000E+04  4.2930860E-08
  4.8000000E+04  3.6645713E-08
  5.0000000E+04  3.1460388E-08
  5.2500000E+04  2.6191518E-08
  5.3750000E+04  2.3966766E-08
  5.5000000E+04  2.1970699E-08
  5.7500000E+04  1.8558365E-08
  5.8750000E+04  1.7097832E-08
  6.0000000E+04  1.5776393E-08
  6.2500000E+04  1.3490742E-08
  6.5000000E+04  1.1599413E-08
  6.7500000E+04  1.0023988E-08
  7.0000000E+04  8.7036099E-09
  7.2500000E+04  7.5906311E-09
  7.5000000E+04  6.6474362E-09
  7.7500000E+04  5.8441037E-09
  8.0000000E+04  5.1566625E-09
  8.2500000E+04  4.5657805E-09
  8.5000000E+04  4.0557684E-09
  8.7500000E+04  3.6138173E-09
  9.0000000E+04  3.2294125E-09
  9.2500000E+04  2.8938767E-09
  9.5000000E+04  2.6000133E-09
  9.7500000E+04  2.3418250E-09
  1.0000000E+05  2.1142920E-09
  1.0250000E+05  1.9131945E-09
  1.0500000E+05  1.7349713E-09
  1.0750000E+05  1.5766045E-09
  1.1000000E+05  1.4355278E-09
  1.1250000E+05  1.3095509E-09
  1.1500000E+05  1.1967985E-09
  1.2000000E+05  1.0047451E-09
  1.2500000E+05  8.4895187E-10
  1.3000000E+05  7.2159904E-10
  1.3500000E+05  6.1675181E-10
  1.4000000E+05  5.2986095E-10
  1.4500000E+05  4.5740664E-10
  1.5000000E+05  3.9664187E-10
  1.5500000E+05  3.4540553E-10
  1.6000000E+05  3.0198459E-10
  1.6500000E+05  2.6501160E-10
  1.7000000E+05  2.3338778E-10
  1.7500000E+05  2.0622468E-10
  1.8000000E+05  1.8279968E-10
  1.8500000E+05  1.6252176E-10
  1.9000000E+05  1.4490500E-10
  1.9500000E+05  1.2954786E-10
  2.0000000E+05  1.1611701E-10
  2.0500000E+05  1.0433449E-10
  2.1000000E+05  9.3967506E-11
  2.1500000E+05  8.4820291E-11
  2.2000000E+05  7.6727586E-11
  2.2500000E+05  6.9549384E-11
  2.3000000E+05  6.3166642E-11
  2.4000000E+05  5.2395924E-11
  2.5000000E+05  4.3764867E-11
  2.6000000E+05  3.6791378E-11
  2.7000000E+05  3.1114098E-11
  2.8000000E+05  2.6459271E-11
  2.9000000E+05  2.2617537E-11
  3.0000000E+05  1.9427318E-11
  3.1000000E+05  1.6762830E-11
  3.2000000E+05  1.4525396E-11
  3.3000000E+05  1.2637028E-11
  3.4000000E+05  1.1035643E-11
  3.5000000E+05  9.6714990E-12
  3.6000000E+05  8.5045012E-12
  3.7000000E+05  7.5021386E-12
  3.8000000E+05  6.6379024E-12
  3.9000000E+05  5.8900635E-12
  4.0000000E+05  5.2407230E-12
  4.1000000E+05  4.6750667E-12
  4.2000000E+05  4.1807776E-12
  4.3000000E+05  3.7475698E-12
  4.4000000E+05  3.3668198E-12
  4.5000000E+05  3.0312703E-12
  4.6000000E+05  2.7347905E-12
  4.7000000E+05  2.4721831E-12
  4.8000000E+05  2.2390266E-12
  5.0000000E+05  1.8465151E-12
  5.1250000E+05  1.6426011E-12
  5.2500000E+05  1.4648639E-12
  5.3750000E+05  1.3094797E-12
  5.5000000E+05  1.1732492E-12
  5.7500000E+05  9.4792402E-13
  5.8750000E+05  8.5464773E-13
  6.0000000E+05  7.7202988E-13
  6.1250000E+05  6.9868467E-13
  6.2500000E+05  6.3342796E-13
  6.3750000E+05  5.7524489E-13
  6.5000000E+05  5.2326312E-13
  6.7500000E+05  4.3499792E-13
  7.0000000E+05  3.6375244E-13
  7.2500000E+05  3.0584672E-13
  7.5000000E+05  2.5847928E-13
  7.7500000E+05  2.1949847E-13
  8.0000000E+05  1.8723806E-13
  8.2500000E+05  1.6039771E-13
  8.5000000E+05  1.3795533E-13
  8.7500000E+05  1.1910201E-13
  9.0000000E+05  1.0319341E-13
  9.2500000E+05  8.9713160E-14
  9.5000000E+05  7.8245112E-14
  9.7500000E+05  6.8452068E-14
  1.0000000E+06  6.0059363E-14
  1.0250000E+06  5.2842180E-14
  1.0500000E+06  4.6615655E-14
  1.0750000E+06  4.1227118E-14
  1.1000000E+06  3.6549949E-14
  1.1250000E+06  3.2478709E-14
  1.1500000E+06  2.8925264E-14
  1.1750000E+06  2.5815677E-14
  1.2000000E+06  2.3087711E-14
  1.2250000E+06  2.0688794E-14
  1.2500000E+06  1.8574374E-14
  1.2750000E+06  1.6706578E-14
  1.3000000E+06  1.5053116E-14
  1.3250000E+06  1.3586384E-14
  1.3500000E+06  1.2282720E-14
  1.4000000E+06  1.0086040E-14
  1.4500000E+06  8.3315707E-15
  1.5000000E+06  6.9207289E-15
  1.5500000E+06  5.7789297E-15
  1.6000000E+06  4.8492935E-15
  1.6500000E+06  4.0881048E-15
  1.7000000E+06  3.4615424E-15
  1.7500000E+06  2.9432466E-15
  1.8000000E+06  2.5124967E-15
  1.8500000E+06  2.1529038E-15
  1.9000000E+06  1.8513918E-15
  1.9500000E+06  1.5974833E-15
  2.0000000E+06  1.3827871E-15
  2.0500000E+06  1.2005468E-15
  2.1000000E+06  1.0453150E-15
  2.1500000E+06  9.1273350E-16
  2.2000000E+06  7.9921351E-16
  2.2500000E+06  7.0176909E-16
  2.3000000E+06  6.1791189E-16
  
  
#  44   8  M4  EION =  2.900000000E+02 eV   288
#  S(0) = 5.734289E+00
  2.8461328E+00  0.0000000E+00
  2.8461328E+02  0.0000000E+00
  2.8461328E+02  7.3326712E-04
  2.9000000E+02  7.3326712E-04
  2.9000294E+02  7.3326712E-04
  2.9050280E+02  7.3165103E-04
  2.9100265E+02  7.3067799E-04
  2.9150250E+02  7.3048749E-04
  2.9200236E+02  7.3122673E-04
  2.9300206E+02  7.3613217E-04
  2.9400177E+02  7.4678458E-04
  2.9600118E+02  7.9198300E-04
  2.9800059E+02  8.8271725E-04
  3.0000000E+02  1.0393332E-03
  3.0250000E+02  1.3649247E-03
  3.0375000E+02  1.5960527E-03
  3.0500000E+02  1.8799549E-03
  3.0625000E+02  2.2202730E-03
  3.0750000E+02  2.6182597E-03
  3.0875000E+02  3.0721612E-03
  3.1000000E+02  3.5772310E-03
  3.1125000E+02  4.1255163E-03
  3.1250000E+02  4.7069569E-03
  3.1500000E+02  5.9230769E-03
  3.1750000E+02  7.1378283E-03
  3.1875000E+02  7.7232581E-03
  3.2000000E+02  8.2865720E-03
  3.2250000E+02  9.3353798E-03
  3.2500000E+02  1.0275115E-02
  3.3000000E+02  1.1844820E-02
  3.3500000E+02  1.3050090E-02
  3.4000000E+02  1.3933878E-02
  3.4500000E+02  1.4531228E-02
  3.5000000E+02  1.4886083E-02
  3.5500000E+02  1.5051781E-02
  3.6000000E+02  1.5083333E-02
  3.6500000E+02  1.5028277E-02
  3.7000000E+02  1.4922176E-02
  3.7500000E+02  1.4788653E-02
  3.8000000E+02  1.4641408E-02
  3.9000000E+02  1.4327315E-02
  4.0000000E+02  1.3990563E-02
  4.2000000E+02  1.3226338E-02
  4.3000000E+02  1.2806726E-02
  4.4000000E+02  1.2379132E-02
  4.5000000E+02  1.1955371E-02
  4.6000000E+02  1.1543253E-02
  4.8000000E+02  1.0761145E-02
  5.0000000E+02  1.0025729E-02
  5.2500000E+02  9.1557968E-03
  5.5000000E+02  8.3473097E-03
  5.7500000E+02  7.6139989E-03
  6.0000000E+02  6.9549574E-03
  6.5000000E+02  5.8196005E-03
  6.7500000E+02  5.3298687E-03
  7.0000000E+02  4.8879411E-03
  7.2500000E+02  4.4907997E-03
  7.5000000E+02  4.1331284E-03
  8.0000000E+02  3.5164770E-03
  8.5000000E+02  3.0082476E-03
  9.0000000E+02  2.5892232E-03
  9.5000000E+02  2.2418175E-03
  1.0000000E+03  1.9507253E-03
  1.0500000E+03  1.7057483E-03
  1.1000000E+03  1.4986219E-03
  1.1500000E+03  1.3224534E-03
  1.2000000E+03  1.1717245E-03
  1.2500000E+03  1.0420354E-03
  1.3000000E+03  9.2994987E-04
  1.3500000E+03  8.3271516E-04
  1.4000000E+03  7.4802125E-04
  1.4500000E+03  6.7392036E-04
  1.5000000E+03  6.0882010E-04
  1.6000000E+03  5.0068774E-04
  1.7000000E+03  4.1566000E-04
  1.8000000E+03  3.4802754E-04
  1.9000000E+03  2.9365701E-04
  2.0000000E+03  2.4952096E-04
  2.1000000E+03  2.1338735E-04
  2.2000000E+03  1.8358087E-04
  2.3000000E+03  1.5881447E-04
  2.4000000E+03  1.3809292E-04
  2.5000000E+03  1.2064491E-04
  2.6000000E+03  1.0586719E-04
  2.7000000E+03  9.3282863E-05
  2.8000000E+03  8.2511841E-05
  2.9000000E+03  7.3248941E-05
  3.0000000E+03  6.5247363E-05
  3.1000000E+03  5.8306097E-05
  3.2000000E+03  5.2260598E-05
  3.4000000E+03  4.2338612E-05
  3.6000000E+03  3.4652192E-05
  3.8000000E+03  2.8623061E-05
  4.0000000E+03  2.3840553E-05
  4.2000000E+03  2.0008177E-05
  4.4000000E+03  1.6908657E-05
  4.6000000E+03  1.4380571E-05
  4.8000000E+03  1.2302515E-05
  5.0000000E+03  1.0582122E-05
  5.2500000E+03  8.8279941E-06
  5.5000000E+03  7.4180554E-06
  5.7500000E+03  6.2748628E-06
  5.8750000E+03  5.7845995E-06
  6.0000000E+03  5.3405117E-06
  6.2500000E+03  4.5711950E-06
  6.5000000E+03  3.9334179E-06
  6.7500000E+03  3.4013213E-06
  7.0000000E+03  2.9547581E-06
  7.2500000E+03  2.5779004E-06
  7.5000000E+03  2.2582158E-06
  7.7500000E+03  1.9857083E-06
  8.0000000E+03  1.7523491E-06
  8.2500000E+03  1.5516468E-06
  8.5000000E+03  1.3783244E-06
  8.7500000E+03  1.2280674E-06
  9.0000000E+03  1.0973276E-06
  9.2500000E+03  9.8317319E-07
  9.5000000E+03  8.8317032E-07
  1.0000000E+04  7.1782942E-07
  1.0500000E+04  5.8867306E-07
  1.1000000E+04  4.8670162E-07
  1.1500000E+04  4.0540607E-07
  1.2000000E+04  3.4001334E-07
  1.2500000E+04  2.8697922E-07
  1.3000000E+04  2.4364144E-07
  1.3500000E+04  2.0797818E-07
  1.4000000E+04  1.7843878E-07
  1.4500000E+04  1.5382316E-07
  1.5000000E+04  1.3319422E-07
  1.5500000E+04  1.1581441E-07
  1.6000000E+04  1.0109904E-07
  1.6500000E+04  8.8581236E-08
  1.7000000E+04  7.7885727E-08
  1.7500000E+04  6.8709082E-08
  1.8000000E+04  6.0804532E-08
  1.8500000E+04  5.3970254E-08
  1.9000000E+04  4.8040335E-08
  2.0000000E+04  3.8368697E-08
  2.1000000E+04  3.0947601E-08
  2.2000000E+04  2.5187745E-08
  2.3000000E+04  2.0670157E-08
  2.4000000E+04  1.7092623E-08
  2.5000000E+04  1.4234243E-08
  2.6000000E+04  1.1931584E-08
  2.7000000E+04  1.0062385E-08
  2.8000000E+04  8.5342111E-09
  2.9000000E+04  7.2765088E-09
  3.0000000E+04  6.2349534E-09
  3.1000000E+04  5.3673548E-09
  3.2000000E+04  4.6406830E-09
  3.3000000E+04  4.0288996E-09
  3.4000000E+04  3.5113328E-09
  3.5000000E+04  3.0714582E-09
  3.6000000E+04  2.6959865E-09
  3.7000000E+04  2.3741695E-09
  3.8000000E+04  2.0972649E-09
  3.9000000E+04  1.8581231E-09
  4.0000000E+04  1.6508678E-09
  4.1000000E+04  1.4706466E-09
  4.2000000E+04  1.3134342E-09
  4.3000000E+04  1.1758771E-09
  4.4000000E+04  1.0551696E-09
  4.6000000E+04  8.5524604E-10
  4.8000000E+04  6.9887186E-10
  5.0000000E+04  5.7539304E-10
  5.1250000E+04  5.1137599E-10
  5.2500000E+04  4.5565905E-10
  5.3750000E+04  4.0701777E-10
  5.5000000E+04  3.6442998E-10
  5.7500000E+04  2.9412209E-10
  5.8750000E+04  2.6507087E-10
  6.0000000E+04  2.3936817E-10
  6.2500000E+04  1.9631527E-10
  6.5000000E+04  1.6216123E-10
  6.7500000E+04  1.3484272E-10
  7.0000000E+04  1.1282372E-10
  7.2500000E+04  9.4948902E-11
  7.5000000E+04  8.0341001E-11
  7.7500000E+04  6.8327832E-11
  8.0000000E+04  5.8390053E-11
  8.2500000E+04  5.0123361E-11
  8.5000000E+04  4.3210680E-11
  8.7500000E+04  3.7401551E-11
  9.0000000E+04  3.2496876E-11
  9.2500000E+04  2.8337431E-11
  9.5000000E+04  2.4795124E-11
  9.7500000E+04  2.1766321E-11
  1.0000000E+05  1.9166735E-11
  1.0250000E+05  1.6927466E-11
  1.0500000E+05  1.4991921E-11
  1.0750000E+05  1.3313403E-11
  1.1000000E+05  1.1853216E-11
  1.1250000E+05  1.0579153E-11
  1.1500000E+05  9.4642986E-12
  1.2000000E+05  7.6254764E-12
  1.2500000E+05  6.1953762E-12
  1.3000000E+05  5.0725053E-12
  1.3500000E+05  4.1830445E-12
  1.4000000E+05  3.4726803E-12
  1.4500000E+05  2.9010069E-12
  1.5000000E+05  2.4376532E-12
  1.5500000E+05  2.0595774E-12
  1.6000000E+05  1.7491435E-12
  1.6500000E+05  1.4927405E-12
  1.7000000E+05  1.2797826E-12
  1.7500000E+05  1.1019768E-12
  1.8000000E+05  9.5278121E-13
  1.8500000E+05  8.2700139E-13
  1.9000000E+05  7.2048748E-13
  1.9500000E+05  6.2990461E-13
  2.0000000E+05  5.5255811E-13
  2.0500000E+05  4.8625913E-13
  2.1000000E+05  4.2922076E-13
  2.1500000E+05  3.7997710E-13
  2.2000000E+05  3.3732002E-13
  2.2500000E+05  3.0024972E-13
  2.3000000E+05  2.6793536E-13
  2.4000000E+05  2.1491410E-13
  2.5000000E+05  1.7394408E-13
  2.6000000E+05  1.4195935E-13
  2.7000000E+05  1.1675101E-13
  2.8000000E+05  9.6707121E-14
  2.9000000E+05  8.0638103E-14
  3.0000000E+05  6.7656725E-14
  3.1000000E+05  5.7094349E-14
  3.2000000E+05  4.8442356E-14
  3.3000000E+05  4.1310543E-14
  3.4000000E+05  3.5397016E-14
  3.5000000E+05  3.0466300E-14
  3.6000000E+05  2.6333438E-14
  3.7000000E+05  2.2852156E-14
  3.8000000E+05  1.9905996E-14
  3.9000000E+05  1.7401649E-14
  4.0000000E+05  1.5263916E-14
  4.1000000E+05  1.3431859E-14
  4.2000000E+05  1.1855827E-14
  4.3000000E+05  1.0495157E-14
  4.4000000E+05  9.3163835E-15
  4.5000000E+05  8.2918459E-15
  4.6000000E+05  7.3985820E-15
  4.7000000E+05  6.6174489E-15
  4.8000000E+05  5.9324237E-15
  5.0000000E+05  4.7989538E-15
  5.1250000E+05  4.2208465E-15
  5.2500000E+05  3.7235697E-15
  5.3750000E+05  3.2942995E-15
  5.5000000E+05  2.9224759E-15
  5.7500000E+05  2.3177254E-15
  5.8750000E+05  2.0715031E-15
  6.0000000E+05  1.8556399E-15
  6.2500000E+05  1.4986436E-15
  6.5000000E+05  1.2200316E-15
  6.7500000E+05  1.0005589E-15
  7.0000000E+05  8.2617710E-16
  7.2500000E+05  6.8651199E-16
  7.5000000E+05  5.7382020E-16
  7.7500000E+05  4.8226398E-16
  8.0000000E+05  4.0740034E-16
  8.2500000E+05  3.4581707E-16
  8.5000000E+05  2.9487207E-16
  8.7500000E+05  2.5250366E-16
  9.0000000E+05  2.1709168E-16
  9.2500000E+05  1.8735427E-16
  9.5000000E+05  1.6227086E-16
  9.7500000E+05  1.4102436E-16
  1.0000000E+06  1.2295647E-16
  1.0250000E+06  1.0753372E-16
  1.0500000E+06  9.4321603E-17
  1.0750000E+06  8.2964415E-17
  1.1000000E+06  7.3169542E-17
  1.1250000E+06  6.4695480E-17
  1.1500000E+06  5.7342098E-17
  1.1750000E+06  5.0942870E-17
  1.2000000E+06  4.5358779E-17
  1.2250000E+06  4.0473444E-17
  1.2500000E+06  3.6188880E-17
  1.3000000E+06  2.9103435E-17
  1.3500000E+06  2.3579070E-17
  1.4000000E+06  1.9235320E-17
  1.4500000E+06  1.5792797E-17
  1.5000000E+06  1.3044337E-17
  1.5500000E+06  1.0834566E-17
  1.6000000E+06  9.0460168E-18
  1.6500000E+06  7.5893818E-18
  1.7000000E+06  6.3963477E-18
  1.7500000E+06  5.4147938E-18
  1.8000000E+06  4.6038840E-18
  1.8500000E+06  3.9311931E-18
  
  
#  44   9  M5  EION =  2.860000000E+02 eV   286
#  S(0) = 8.605240E+00
  2.8086283E+00  0.0000000E+00
  2.8086283E+02  0.0000000E+00
  2.8086283E+02  1.0402628E-03
  2.8600000E+02  1.0402628E-03
  2.8600290E+02  1.0402628E-03
  2.8680232E+02  1.0421124E-03
  2.8760174E+02  1.0462122E-03
  2.8840116E+02  1.0535627E-03
  2.8920058E+02  1.0652543E-03
  2.9000000E+02  1.0824867E-03
  2.9125000E+02  1.1237544E-03
  2.9250000E+02  1.1876940E-03
  2.9375000E+02  1.2811264E-03
  2.9500000E+02  1.4119293E-03
  2.9625000E+02  1.5889318E-03
  2.9750000E+02  1.8216699E-03
  2.9875000E+02  2.1198835E-03
  3.0000000E+02  2.4927560E-03
  3.0125000E+02  2.9478562E-03
  3.0250000E+02  3.4899972E-03
  3.0375000E+02  4.1203326E-03
  3.0500000E+02  4.8351478E-03
  3.0750000E+02  6.4800506E-03
  3.1000000E+02  8.3114107E-03
  3.1250000E+02  1.0190700E-02
  3.1500000E+02  1.2001290E-02
  3.1750000E+02  1.3672802E-02
  3.2000000E+02  1.5178814E-02
  3.3000000E+02  1.9647798E-02
  3.3500000E+02  2.1088632E-02
  3.4000000E+02  2.2078515E-02
  3.4500000E+02  2.2681388E-02
  3.5000000E+02  2.2976905E-02
  3.5500000E+02  2.3050204E-02
  3.6000000E+02  2.2977406E-02
  3.6500000E+02  2.2816792E-02
  3.7000000E+02  2.2608381E-02
  3.8000000E+02  2.2130932E-02
  3.9000000E+02  2.1618057E-02
  4.0000000E+02  2.1068298E-02
  4.1000000E+02  2.0471653E-02
  4.2000000E+02  1.9833818E-02
  4.4000000E+02  1.8508116E-02
  4.6000000E+02  1.7227231E-02
  4.8000000E+02  1.6034776E-02
  5.0000000E+02  1.4913000E-02
  5.2500000E+02  1.3590811E-02
  5.5000000E+02  1.2370761E-02
  5.7500000E+02  1.1269455E-02
  6.0000000E+02  1.0282276E-02
  6.5000000E+02  8.5843456E-03
  6.7500000E+02  7.8541556E-03
  7.0000000E+02  7.1971399E-03
  7.2500000E+02  6.6074662E-03
  7.5000000E+02  6.0766700E-03
  8.0000000E+02  5.1630618E-03
  8.5000000E+02  4.4113198E-03
  9.0000000E+02  3.7930384E-03
  9.5000000E+02  3.2806628E-03
  1.0000000E+03  2.8521141E-03
  1.0500000E+03  2.4917941E-03
  1.1000000E+03  2.1873731E-03
  1.1500000E+03  1.9288428E-03
  1.2000000E+03  1.7078038E-03
  1.2500000E+03  1.5176662E-03
  1.3000000E+03  1.3534924E-03
  1.3500000E+03  1.2112521E-03
  1.4000000E+03  1.0874453E-03
  1.4500000E+03  9.7915263E-04
  1.5000000E+03  8.8404199E-04
  1.6000000E+03  7.2623738E-04
  1.7000000E+03  6.0234336E-04
  1.8000000E+03  5.0387205E-04
  1.9000000E+03  4.2476448E-04
  2.0000000E+03  3.6061476E-04
  2.1000000E+03  3.0815403E-04
  2.2000000E+03  2.6491690E-04
  2.3000000E+03  2.2901446E-04
  2.4000000E+03  1.9899399E-04
  2.5000000E+03  1.7373252E-04
  2.6000000E+03  1.5235183E-04
  2.7000000E+03  1.3415724E-04
  2.8000000E+03  1.1859480E-04
  2.9000000E+03  1.0521994E-04
  3.0000000E+03  9.3673279E-05
  3.1000000E+03  8.3662380E-05
  3.2000000E+03  7.4948136E-05
  3.4000000E+03  6.0657004E-05
  3.6000000E+03  4.9596787E-05
  3.8000000E+03  4.0929450E-05
  4.0000000E+03  3.4060413E-05
  4.2000000E+03  2.8560785E-05
  4.4000000E+03  2.4116515E-05
  4.6000000E+03  2.0494482E-05
  4.8000000E+03  1.7519496E-05
  5.0000000E+03  1.5058363E-05
  5.2500000E+03  1.2550974E-05
  5.5000000E+03  1.0537307E-05
  5.7500000E+03  8.9059618E-06
  6.0000000E+03  7.5737091E-06
  6.5000000E+03  5.5696449E-06
  6.7500000E+03  4.8126733E-06
  7.0000000E+03  4.1778368E-06
  7.2500000E+03  3.6424635E-06
  7.5000000E+03  3.1886143E-06
  7.7500000E+03  2.8019911E-06
  8.0000000E+03  2.4711170E-06
  8.2500000E+03  2.1867225E-06
  8.5000000E+03  1.9412754E-06
  8.7500000E+03  1.7286188E-06
  9.0000000E+03  1.5436912E-06
  9.2500000E+03  1.3823134E-06
  9.5000000E+03  1.2410185E-06
  1.0000000E+04  1.0075881E-06
  1.0500000E+04  8.2543040E-07
  1.1000000E+04  6.8175594E-07
  1.1500000E+04  5.6732162E-07
  1.2000000E+04  4.7535612E-07
  1.2500000E+04  4.0083676E-07
  1.3000000E+04  3.3999401E-07
  1.3500000E+04  2.8996734E-07
  1.4000000E+04  2.4856476E-07
  1.4500000E+04  2.1409084E-07
  1.5000000E+04  1.8522265E-07
  1.5500000E+04  1.6091987E-07
  1.6000000E+04  1.4035829E-07
  1.6500000E+04  1.2288018E-07
  1.7000000E+04  1.0795728E-07
  1.7500000E+04  9.5162723E-08
  1.8000000E+04  8.4149542E-08
  1.8500000E+04  7.4634142E-08
  1.9000000E+04  6.6383533E-08
  2.0000000E+04  5.2940197E-08
  2.1000000E+04  4.2638719E-08
  2.2000000E+04  3.4653635E-08
  2.3000000E+04  2.8398733E-08
  2.4000000E+04  2.3451597E-08
  2.5000000E+04  1.9503784E-08
  2.6000000E+04  1.6327340E-08
  2.7000000E+04  1.3751899E-08
  2.8000000E+04  1.1648777E-08
  2.9000000E+04  9.9198643E-09
  3.0000000E+04  8.4896899E-09
  3.1000000E+04  7.2996827E-09
  3.2000000E+04  6.3040439E-09
  3.3000000E+04  5.4667047E-09
  3.4000000E+04  4.7590524E-09
  3.5000000E+04  4.1582340E-09
  3.6000000E+04  3.6458920E-09
  3.7000000E+04  3.2071926E-09
  3.8000000E+04  2.8300797E-09
  3.9000000E+04  2.5047010E-09
  4.0000000E+04  2.2229676E-09
  4.2000000E+04  1.7648837E-09
  4.4000000E+04  1.4148959E-09
  4.6000000E+04  1.1444350E-09
  4.8000000E+04  9.3324569E-10
  5.0000000E+04  7.6676084E-10
  5.1250000E+04  6.8056462E-10
  5.2500000E+04  6.0562075E-10
  5.3750000E+04  5.4026129E-10
  5.5000000E+04  4.8309463E-10
  5.7500000E+04  3.8886041E-10
  5.8750000E+04  3.4998390E-10
  6.0000000E+04  3.1562388E-10
  6.2500000E+04  2.5815770E-10
  6.5000000E+04  2.1266507E-10
  6.7500000E+04  1.7635423E-10
  7.0000000E+04  1.4714993E-10
  7.2500000E+04  1.2349343E-10
  7.5000000E+04  1.0420275E-10
  7.7500000E+04  8.8373371E-11
  8.0000000E+04  7.5307590E-11
  8.2500000E+04  6.4463054E-11
  8.5000000E+04  5.5414980E-11
  8.7500000E+04  4.7828301E-11
  9.0000000E+04  4.1437142E-11
  9.2500000E+04  3.6029221E-11
  9.5000000E+04  3.1434010E-11
  9.7500000E+04  2.7513733E-11
  1.0000000E+05  2.4156534E-11
  1.0250000E+05  2.1271139E-11
  1.0500000E+05  1.8782706E-11
  1.0750000E+05  1.6629579E-11
  1.1000000E+05  1.4760743E-11
  1.1250000E+05  1.3133810E-11
  1.1500000E+05  1.1713415E-11
  1.2000000E+05  9.3785123E-12
  1.2500000E+05  7.5710096E-12
  1.3000000E+05  6.1584793E-12
  1.3500000E+05  5.0449141E-12
  1.4000000E+05  4.1598956E-12
  1.4500000E+05  3.4511927E-12
  1.5000000E+05  2.8796692E-12
  1.5500000E+05  2.4157253E-12
  1.6000000E+05  2.0367761E-12
  1.6500000E+05  1.7254470E-12
  1.7000000E+05  1.4682684E-12
  1.7500000E+05  1.2547219E-12
  1.8000000E+05  1.0765374E-12
  1.8500000E+05  9.2717068E-13
  1.9000000E+05  8.0141170E-13
  1.9500000E+05  6.9508840E-13
  2.0000000E+05  6.0484123E-13
  2.0500000E+05  5.2795078E-13
  2.1000000E+05  4.6220487E-13
  2.1500000E+05  4.0579554E-13
  2.2000000E+05  3.5723841E-13
  2.2500000E+05  3.1530953E-13
  2.3000000E+05  2.7899550E-13
  2.4000000E+05  2.1998218E-13
  2.5000000E+05  1.7498771E-13
  2.6000000E+05  1.4033697E-13
  2.7000000E+05  1.1340353E-13
  2.8000000E+05  9.2287290E-14
  2.9000000E+05  7.5598324E-14
  3.0000000E+05  6.2309124E-14
  3.1000000E+05  5.1652494E-14
  3.2000000E+05  4.3050439E-14
  3.3000000E+05  3.6063752E-14
  3.4000000E+05  3.0355902E-14
  3.5000000E+05  2.5667070E-14
  3.6000000E+05  2.1795270E-14
  3.7000000E+05  1.8582398E-14
  3.8000000E+05  1.5903875E-14
  3.9000000E+05  1.3660945E-14
  4.0000000E+05  1.1774877E-14
  4.1000000E+05  1.0182562E-14
  4.2000000E+05  8.8331416E-15
  4.3000000E+05  7.6854232E-15
  4.4000000E+05  6.7058858E-15
  4.5000000E+05  5.8671285E-15
  4.6000000E+05  5.1466549E-15
  4.7000000E+05  4.5259185E-15
  4.8000000E+05  3.9895673E-15
  5.0000000E+05  3.1211199E-15
  5.1250000E+05  2.6888156E-15
  5.2500000E+05  2.3236968E-15
  5.3750000E+05  2.0142028E-15
  5.5000000E+05  1.7509517E-15
  5.6250000E+05  1.5262940E-15
  5.7500000E+05  1.3339656E-15
  5.8750000E+05  1.1688159E-15
  6.0000000E+05  1.0265930E-15
  6.2500000E+05  7.9742653E-16
  6.5000000E+05  6.2476644E-16
  6.6250000E+05  5.5468446E-16
  6.7500000E+05  4.9341099E-16
  7.0000000E+05  3.9257428E-16
  7.2500000E+05  3.1451368E-16
  7.5000000E+05  2.5361025E-16
  7.7500000E+05  2.0574503E-16
  8.0000000E+05  1.6786871E-16
  8.2500000E+05  1.3770338E-16
  8.5000000E+05  1.1353301E-16
  8.7500000E+05  9.4054718E-17
  9.0000000E+05  7.8272304E-17
  9.2500000E+05  6.5418709E-17
  9.5000000E+05  5.4899489E-17
  9.7500000E+05  4.6251065E-17
  1.0000000E+06  3.9109583E-17
  1.0250000E+06  3.3187852E-17
  1.0500000E+06  2.8257963E-17
  1.0750000E+06  2.4138075E-17
  1.1000000E+06  2.0682479E-17
  1.1250000E+06  1.7773910E-17
  1.1500000E+06  1.5317568E-17
  1.1750000E+06  1.3236491E-17
  1.2000000E+06  1.1467986E-17
  1.2250000E+06  9.9607305E-18
  1.2500000E+06  8.6725276E-18
  1.2750000E+06  7.5685652E-18
  1.3000000E+06  6.6200254E-18
  1.3250000E+06  5.8029752E-18
  1.3500000E+06  5.0974765E-18
  1.3750000E+06  4.4868683E-18
  1.4000000E+06  3.9571868E-18
  1.4250000E+06  3.4966958E-18
  1.4500000E+06  3.0955048E-18
  1.5000000E+06  2.4388300E-18
  1.5500000E+06  1.9342629E-18
  1.6000000E+06  1.5435695E-18
  1.6500000E+06  1.2388820E-18
  1.7000000E+06  9.9983854E-19
  1.7500000E+06  8.1137132E-19
  1.8000000E+06  6.6204644E-19
  
  
#  44  10  N1  EION =  8.100000000E+01 eV   262
#  S(0) = 6.637346E-01
  7.5988759E-01  0.0000000E+00
  7.5988759E+01  0.0000000E+00
  7.5988759E+01  1.5654350E-03
  8.1000000E+01  1.5654350E-03
  8.1002721E+01  1.5654350E-03
  8.1402449E+01  1.5742675E-03
  8.1802177E+01  1.5825617E-03
  8.2201905E+01  1.5903515E-03
  8.2601633E+01  1.5976676E-03
  8.3401088E+01  1.6109945E-03
  8.4200544E+01  1.6227569E-03
  8.5000000E+01  1.6331472E-03
  8.7500000E+01  1.6585617E-03
  9.0000000E+01  1.6761875E-03
  9.2500000E+01  1.6886901E-03
  9.5000000E+01  1.6977621E-03
  9.7500000E+01  1.7044680E-03
  1.0000000E+02  1.7094678E-03
  1.0250000E+02  1.7131599E-03
  1.0500000E+02  1.7157723E-03
  1.1000000E+02  1.7181525E-03
  1.1500000E+02  1.7168352E-03
  1.2000000E+02  1.7116006E-03
  1.2500000E+02  1.7021665E-03
  1.3000000E+02  1.6883826E-03
  1.3500000E+02  1.6703104E-03
  1.4000000E+02  1.6482283E-03
  1.4500000E+02  1.6225986E-03
  1.5000000E+02  1.5940159E-03
  1.6000000E+02  1.5305943E-03
  1.7000000E+02  1.4629736E-03
  1.8000000E+02  1.3950849E-03
  1.9000000E+02  1.3293889E-03
  2.0000000E+02  1.2670610E-03
  2.1000000E+02  1.2083892E-03
  2.2000000E+02  1.1531732E-03
  2.3000000E+02  1.1010598E-03
  2.4000000E+02  1.0516872E-03
  2.5000000E+02  1.0048136E-03
  2.6000000E+02  9.6028168E-04
  2.7000000E+02  9.1804378E-04
  2.8000000E+02  8.7807176E-04
  2.9000000E+02  8.4034768E-04
  3.0000000E+02  8.0483946E-04
  3.1000000E+02  7.7146781E-04
  3.2000000E+02  7.4011961E-04
  3.4000000E+02  6.8297193E-04
  3.6000000E+02  6.3220226E-04
  3.8000000E+02  5.8674729E-04
  4.0000000E+02  5.4577258E-04
  4.2000000E+02  5.0873710E-04
  4.4000000E+02  4.7523543E-04
  4.6000000E+02  4.4492838E-04
  4.8000000E+02  4.1749786E-04
  5.0000000E+02  3.9259263E-04
  5.2500000E+02  3.6452111E-04
  5.5000000E+02  3.3935783E-04
  5.7500000E+02  3.1666911E-04
  6.0000000E+02  2.9614293E-04
  6.5000000E+02  2.6069514E-04
  6.7500000E+02  2.4536188E-04
  7.0000000E+02  2.3137603E-04
  7.2500000E+02  2.1857675E-04
  7.5000000E+02  2.0681869E-04
  8.0000000E+02  1.8596677E-04
  8.5000000E+02  1.6814061E-04
  9.0000000E+02  1.5282549E-04
  9.5000000E+02  1.3954787E-04
  1.0000000E+03  1.2794289E-04
  1.0500000E+03  1.1774316E-04
  1.1000000E+03  1.0873339E-04
  1.1500000E+03  1.0073524E-04
  1.2000000E+03  9.3601954E-05
  1.2500000E+03  8.7210781E-05
  1.3000000E+03  8.1459488E-05
  1.3500000E+03  7.6263605E-05
  1.4000000E+03  7.1553451E-05
  1.4500000E+03  6.7270177E-05
  1.5000000E+03  6.3363438E-05
  1.6000000E+03  5.6511590E-05
  1.7000000E+03  5.0717328E-05
  1.8000000E+03  4.5769340E-05
  1.9000000E+03  4.1507731E-05
  2.0000000E+03  3.7811294E-05
  2.1000000E+03  3.4584541E-05
  2.2000000E+03  3.1749935E-05
  2.3000000E+03  2.9245200E-05
  2.4000000E+03  2.7020595E-05
  2.5000000E+03  2.5035810E-05
  2.6000000E+03  2.3257583E-05
  2.7000000E+03  2.1658272E-05
  2.8000000E+03  2.0214728E-05
  2.9000000E+03  1.8907430E-05
  3.0000000E+03  1.7719805E-05
  3.1000000E+03  1.6637726E-05
  3.2000000E+03  1.5649099E-05
  3.4000000E+03  1.3912044E-05
  3.6000000E+03  1.2441123E-05
  3.8000000E+03  1.1185030E-05
  4.0000000E+03  1.0104207E-05
  4.2000000E+03  9.1677956E-06
  4.4000000E+03  8.3514363E-06
  4.6000000E+03  7.6356709E-06
  4.8000000E+03  7.0047834E-06
  5.0000000E+03  6.4459987E-06
  5.2500000E+03  5.8331466E-06
  5.5000000E+03  5.3001994E-06
  5.7500000E+03  4.8340064E-06
  6.0000000E+03  4.4239914E-06
  6.5000000E+03  3.7397846E-06
  6.7500000E+03  3.4528269E-06
  7.0000000E+03  3.1959309E-06
  7.2500000E+03  2.9651072E-06
  7.5000000E+03  2.7570051E-06
  7.7500000E+03  2.5687927E-06
  8.0000000E+03  2.3980639E-06
  8.2500000E+03  2.2427662E-06
  8.5000000E+03  2.1011374E-06
  9.0000000E+03  1.8530108E-06
  9.5000000E+03  1.6437812E-06
  1.0000000E+04  1.4659132E-06
  1.0500000E+04  1.3135965E-06
  1.1000000E+04  1.1822939E-06
  1.1500000E+04  1.0684183E-06
  1.2000000E+04  9.6910393E-07
  1.2500000E+04  8.8204254E-07
  1.3000000E+04  8.0535846E-07
  1.3500000E+04  7.3751585E-07
  1.4000000E+04  6.7724868E-07
  1.4500000E+04  6.2350595E-07
  1.5000000E+04  5.7540977E-07
  1.5500000E+04  5.3222274E-07
  1.6000000E+04  4.9332205E-07
  1.6500000E+04  4.5817888E-07
  1.7000000E+04  4.2634211E-07
  1.7500000E+04  3.9742513E-07
  1.8000000E+04  3.7109527E-07
  1.8500000E+04  3.4706512E-07
  1.9000000E+04  3.2508528E-07
  2.0000000E+04  2.8643526E-07
  2.1000000E+04  2.5371361E-07
  2.2000000E+04  2.2581409E-07
  2.3000000E+04  2.0187175E-07
  2.4000000E+04  1.8120312E-07
  2.5000000E+04  1.6326293E-07
  2.6000000E+04  1.4761237E-07
  2.7000000E+04  1.3389535E-07
  2.8000000E+04  1.2182070E-07
  2.9000000E+04  1.1114870E-07
  3.0000000E+04  1.0168069E-07
  3.1000000E+04  9.3251007E-08
  3.2000000E+04  8.5720795E-08
  3.3000000E+04  7.8973004E-08
  3.4000000E+04  7.2908480E-08
  3.5000000E+04  6.7442835E-08
  3.6000000E+04  6.2503915E-08
  3.7000000E+04  5.8029777E-08
  3.8000000E+04  5.3967050E-08
  3.9000000E+04  5.0269572E-08
  4.0000000E+04  4.6897280E-08
  4.2000000E+04  4.0993092E-08
  4.4000000E+04  3.6024507E-08
  4.6000000E+04  3.1813961E-08
  4.8000000E+04  2.8222844E-08
  5.0000000E+04  2.5141891E-08
  5.2500000E+04  2.1877363E-08
  5.5000000E+04  1.9142231E-08
  5.7500000E+04  1.6834181E-08
  5.8750000E+04  1.5814745E-08
  6.0000000E+04  1.4873708E-08
  6.2500000E+04  1.3198381E-08
  6.5000000E+04  1.1758716E-08
  6.7500000E+04  1.0515151E-08
  7.0000000E+04  9.4357975E-09
  7.2500000E+04  8.4947637E-09
  7.5000000E+04  7.6708800E-09
  7.7500000E+04  6.9467254E-09
  8.0000000E+04  6.3078789E-09
  8.2500000E+04  5.7423357E-09
  8.5000000E+04  5.2400471E-09
  8.7500000E+04  4.7925599E-09
  9.0000000E+04  4.3927307E-09
  9.2500000E+04  4.0344957E-09
  9.5000000E+04  3.7126849E-09
  9.7500000E+04  3.4228730E-09
  1.0000000E+05  3.1612575E-09
  1.0250000E+05  2.9245588E-09
  1.0500000E+05  2.7099397E-09
  1.0750000E+05  2.5149380E-09
  1.1000000E+05  2.3374100E-09
  1.1250000E+05  2.1754849E-09
  1.1500000E+05  2.0275245E-09
  1.2000000E+05  1.7679153E-09
  1.2500000E+05  1.5489999E-09
  1.3000000E+05  1.3632807E-09
  1.3500000E+05  1.2048381E-09
  1.4000000E+05  1.0689584E-09
  1.4500000E+05  9.5185987E-10
  1.5000000E+05  8.5048561E-10
  1.5500000E+05  7.6234834E-10
  1.6000000E+05  6.8541216E-10
  1.6500000E+05  6.1800068E-10
  1.7000000E+05  5.5872482E-10
  1.7500000E+05  5.0642746E-10
  1.8000000E+05  4.6014012E-10
  1.8500000E+05  4.1904837E-10
  1.9000000E+05  3.8246431E-10
  1.9500000E+05  3.4980449E-10
  2.0000000E+05  3.2057222E-10
  2.0500000E+05  2.9434303E-10
  2.1000000E+05  2.7075277E-10
  2.1500000E+05  2.4948796E-10
  2.2000000E+05  2.3027789E-10
  2.2500000E+05  2.1288807E-10
  2.3000000E+05  1.9711478E-10
  2.3500000E+05  1.8278048E-10
  2.4000000E+05  1.6973000E-10
  2.4500000E+05  1.5782745E-10
  2.5000000E+05  1.4695347E-10
  2.6000000E+05  1.2788335E-10
  2.7000000E+05  1.1181768E-10
  2.8000000E+05  9.8204982E-11
  2.9000000E+05  8.6608494E-11
  3.0000000E+05  7.6679648E-11
  3.1000000E+05  6.8138288E-11
  3.2000000E+05  6.0757755E-11
  3.3000000E+05  5.4353509E-11
  3.4000000E+05  4.8774375E-11
  3.5000000E+05  4.3895815E-11
  3.6000000E+05  3.9614665E-11
  3.7000000E+05  3.5845064E-11
  3.8000000E+05  3.2515227E-11
  3.9000000E+05  2.9564872E-11
  4.0000000E+05  2.6943178E-11
  4.1000000E+05  2.4607115E-11
  4.2000000E+05  2.2520088E-11
  4.3000000E+05  2.0650858E-11
  4.4000000E+05  1.8972663E-11
  4.5000000E+05  1.7462479E-11
  4.6000000E+05  1.6100452E-11
  4.7000000E+05  1.4869420E-11
  4.8000000E+05  1.3754502E-11
  5.0000000E+05  1.1822897E-11
  5.1250000E+05  1.0787380E-11
  5.2500000E+05  9.8634694E-12
  5.3750000E+05  9.0369924E-12
  5.5000000E+05  8.2958364E-12
  5.7500000E+05  7.0293421E-12
  5.8750000E+05  6.4873284E-12
  6.0000000E+05  5.9968773E-12
  6.1250000E+05  5.5521854E-12
  6.2500000E+05  5.1482015E-12
  6.3750000E+05  4.7805180E-12
  6.5000000E+05  4.4452758E-12
  6.7500000E+05  3.8589719E-12
  7.0000000E+05  3.3667423E-12
  7.2500000E+05  2.9509216E-12
  7.5000000E+05  2.5975883E-12
  7.7500000E+05  2.2957168E-12
  8.0000000E+05  2.0365569E-12
  8.2500000E+05  1.8131202E-12
  8.5000000E+05  1.6197079E-12
  
  
#  44  11  N2  EION =  5.300000000E+01 eV   299
#  S(0) = 8.227103E-01
  4.7084982E-01  0.0000000E+00
  4.7084982E+01  0.0000000E+00
  4.7084982E+01  1.1651829E-02
  5.3000000E+01  1.1651829E-02
  5.3002721E+01  1.1651829E-02
  5.3102585E+01  1.1652719E-02
  5.3202449E+01  1.1650263E-02
  5.3302313E+01  1.1644659E-02
  5.3402177E+01  1.1636097E-02
  5.3601905E+01  1.1610789E-02
  5.3801633E+01  1.1575622E-02
  5.4201088E+01  1.1480104E-02
  5.4600544E+01  1.1357129E-02
  5.5000000E+01  1.1212674E-02
  5.5625000E+01  1.0954567E-02
  5.6250000E+01  1.0669075E-02
  5.6875000E+01  1.0366109E-02
  5.7500000E+01  1.0052862E-02
  5.8750000E+01  9.4151986E-03
  6.0000000E+01  8.7837744E-03
  6.1250000E+01  8.1738048E-03
  6.2500000E+01  7.5935418E-03
  6.3750000E+01  7.0472047E-03
  6.5000000E+01  6.5365977E-03
  6.6250000E+01  6.0620423E-03
  6.7500000E+01  5.6229342E-03
  7.0000000E+01  4.8459651E-03
  7.2500000E+01  4.1926360E-03
  7.5000000E+01  3.6477347E-03
  7.7500000E+01  3.1959133E-03
  8.0000000E+01  2.8227345E-03
  8.1250000E+01  2.6615098E-03
  8.2500000E+01  2.5152073E-03
  8.5000000E+01  2.2620100E-03
  8.7500000E+01  2.0534721E-03
  9.0000000E+01  1.8814929E-03
  9.2500000E+01  1.7393790E-03
  9.5000000E+01  1.6216371E-03
  9.7500000E+01  1.5238102E-03
  1.0000000E+02  1.4422730E-03
  1.0250000E+02  1.3741036E-03
  1.0500000E+02  1.3169410E-03
  1.0750000E+02  1.2688583E-03
  1.1000000E+02  1.2283210E-03
  1.1250000E+02  1.1940432E-03
  1.1500000E+02  1.1649975E-03
  1.1750000E+02  1.1403322E-03
  1.2000000E+02  1.1193270E-03
  1.2500000E+02  1.0860583E-03
  1.3000000E+02  1.0614939E-03
  1.3500000E+02  1.0430007E-03
  1.4000000E+02  1.0286423E-03
  1.4500000E+02  1.0170241E-03
  1.5000000E+02  1.0071266E-03
  1.5500000E+02  9.9822213E-04
  1.6000000E+02  9.8981904E-04
  1.6500000E+02  9.8156924E-04
  1.7000000E+02  9.7326865E-04
  1.8000000E+02  9.5607291E-04
  1.9000000E+02  9.3783387E-04
  2.0000000E+02  9.1857785E-04
  2.1000000E+02  8.9846163E-04
  2.2000000E+02  8.7764628E-04
  2.3000000E+02  8.5627488E-04
  2.4000000E+02  8.3449536E-04
  2.5000000E+02  8.1245289E-04
  2.6000000E+02  7.9031539E-04
  2.7000000E+02  7.6826154E-04
  2.8000000E+02  7.4644340E-04
  2.9000000E+02  7.2501081E-04
  3.0000000E+02  7.0407697E-04
  3.1000000E+02  6.8371043E-04
  3.2000000E+02  6.6394607E-04
  3.4000000E+02  6.2627368E-04
  3.6000000E+02  5.9095136E-04
  3.8000000E+02  5.5780798E-04
  4.0000000E+02  5.2673702E-04
  4.2000000E+02  4.9767675E-04
  4.4000000E+02  4.7061926E-04
  4.6000000E+02  4.4549533E-04
  4.8000000E+02  4.2217283E-04
  5.0000000E+02  4.0050919E-04
  5.2500000E+02  3.7550425E-04
  5.5000000E+02  3.5252497E-04
  5.7500000E+02  3.3137285E-04
  6.0000000E+02  3.1190869E-04
  6.5000000E+02  2.7749994E-04
  6.7500000E+02  2.6229667E-04
  7.0000000E+02  2.4825264E-04
  7.2500000E+02  2.3523717E-04
  7.5000000E+02  2.2314043E-04
  8.0000000E+02  2.0140531E-04
  8.5000000E+02  1.8255905E-04
  9.0000000E+02  1.6613192E-04
  9.5000000E+02  1.5171148E-04
  1.0000000E+03  1.3898710E-04
  1.0500000E+03  1.2771238E-04
  1.1000000E+03  1.1768221E-04
  1.1500000E+03  1.0872521E-04
  1.2000000E+03  1.0069674E-04
  1.2500000E+03  9.3473674E-05
  1.3000000E+03  8.6952659E-05
  1.3500000E+03  8.1047010E-05
  1.4000000E+03  7.5683315E-05
  1.4500000E+03  7.0798732E-05
  1.5000000E+03  6.6339209E-05
  1.6000000E+03  5.8514739E-05
  1.7000000E+03  5.1903737E-05
  1.8000000E+03  4.6270657E-05
  1.9000000E+03  4.1436043E-05
  2.0000000E+03  3.7261815E-05
  2.1000000E+03  3.3637350E-05
  2.2000000E+03  3.0472677E-05
  2.3000000E+03  2.7695354E-05
  2.4000000E+03  2.5246999E-05
  2.5000000E+03  2.3079786E-05
  2.6000000E+03  2.1154112E-05
  2.7000000E+03  1.9436992E-05
  2.8000000E+03  1.7900749E-05
  2.9000000E+03  1.6522036E-05
  3.0000000E+03  1.5281058E-05
  3.1000000E+03  1.4160952E-05
  3.2000000E+03  1.3147293E-05
  3.4000000E+03  1.1391492E-05
  3.6000000E+03  9.9334182E-06
  3.8000000E+03  8.7124330E-06
  4.0000000E+03  7.6821482E-06
  4.2000000E+03  6.8067273E-06
  4.4000000E+03  6.0581651E-06
  4.6000000E+03  5.4143133E-06
  4.8000000E+03  4.8574815E-06
  5.0000000E+03  4.3734570E-06
  5.2500000E+03  3.8534962E-06
  5.5000000E+03  3.4115470E-06
  5.7500000E+03  3.0335570E-06
  5.8750000E+03  2.8649747E-06
  6.0000000E+03  2.7083981E-06
  6.2500000E+03  2.4271895E-06
  6.5000000E+03  2.1827867E-06
  6.7500000E+03  1.9693964E-06
  7.0000000E+03  1.7822861E-06
  7.2500000E+03  1.6175659E-06
  7.5000000E+03  1.4720179E-06
  7.7500000E+03  1.3429618E-06
  8.0000000E+03  1.2281527E-06
  8.2500000E+03  1.1257009E-06
  8.5000000E+03  1.0340081E-06
  8.7500000E+03  9.5171648E-07
  9.0000000E+03  8.7766804E-07
  9.2500000E+03  8.1087120E-07
  9.5000000E+03  7.5047310E-07
  9.7500000E+03  6.9573747E-07
  1.0000000E+04  6.4602651E-07
  1.0250000E+04  6.0078583E-07
  1.0500000E+04  5.5953218E-07
  1.1000000E+04  4.8734847E-07
  1.1500000E+04  4.2667833E-07
  1.2000000E+04  3.7535008E-07
  1.2500000E+04  3.3166151E-07
  1.3000000E+04  2.9426578E-07
  1.3500000E+04  2.6208842E-07
  1.4000000E+04  2.3426589E-07
  1.4500000E+04  2.1009903E-07
  1.5000000E+04  1.8901788E-07
  1.5500000E+04  1.7055479E-07
  1.6000000E+04  1.5432380E-07
  1.6500000E+04  1.4000459E-07
  1.7000000E+04  1.2732978E-07
  1.7500000E+04  1.1607514E-07
  1.8000000E+04  1.0605171E-07
  1.8500000E+04  9.7099538E-08
  1.9000000E+04  8.9082658E-08
  1.9500000E+04  8.1884994E-08
  2.0000000E+04  7.5407101E-08
  2.0500000E+04  6.9563470E-08
  2.1000000E+04  6.4280315E-08
  2.1500000E+04  5.9493760E-08
  2.2000000E+04  5.5148330E-08
  2.2500000E+04  5.1195708E-08
  2.3000000E+04  4.7593690E-08
  2.4000000E+04  4.1298098E-08
  2.5000000E+04  3.6016220E-08
  2.6000000E+04  3.1557083E-08
  2.7000000E+04  2.7770652E-08
  2.8000000E+04  2.4538044E-08
  2.9000000E+04  2.1764312E-08
  3.0000000E+04  1.9373065E-08
  3.1000000E+04  1.7302420E-08
  3.2000000E+04  1.5501920E-08
  3.3000000E+04  1.3930172E-08
  3.4000000E+04  1.2553031E-08
  3.5000000E+04  1.1342180E-08
  3.6000000E+04  1.0274008E-08
  3.7000000E+04  9.3287404E-09
  3.8000000E+04  8.4897389E-09
  3.9000000E+04  7.7429451E-09
  4.0000000E+04  7.0764306E-09
  4.1000000E+04  6.4800348E-09
  4.2000000E+04  5.9450711E-09
  4.3000000E+04  5.4640868E-09
  4.4000000E+04  5.0306659E-09
  4.5000000E+04  4.6392668E-09
  4.6000000E+04  4.2850884E-09
  4.7000000E+04  3.9639593E-09
  4.8000000E+04  3.6722447E-09
  5.0000000E+04  3.1647494E-09
  5.1250000E+04  2.8915178E-09
  5.2500000E+04  2.6470012E-09
  5.3750000E+04  2.4276558E-09
  5.5000000E+04  2.2304385E-09
  5.7500000E+04  1.8922557E-09
  5.8750000E+04  1.7470591E-09
  6.0000000E+04  1.6154290E-09
  6.2500000E+04  1.3870974E-09
  6.5000000E+04  1.1974389E-09
  6.7500000E+04  1.0388758E-09
  7.0000000E+04  9.0550582E-10
  7.2500000E+04  7.9269170E-10
  7.5000000E+04  6.9676090E-10
  7.7500000E+04  6.1478272E-10
  8.0000000E+04  5.4440214E-10
  8.2500000E+04  4.8371426E-10
  8.5000000E+04  4.3116852E-10
  8.7500000E+04  3.8549541E-10
  9.0000000E+04  3.4564982E-10
  9.2500000E+04  3.1076693E-10
  9.5000000E+04  2.8012752E-10
  9.7500000E+04  2.5313068E-10
  1.0000000E+05  2.2927216E-10
  1.0250000E+05  2.0812703E-10
  1.0500000E+05  1.8933574E-10
  1.0750000E+05  1.7259290E-10
  1.1000000E+05  1.5763816E-10
  1.1250000E+05  1.4424884E-10
  1.1500000E+05  1.3223385E-10
  1.1750000E+05  1.2142861E-10
  1.2000000E+05  1.1169100E-10
  1.2250000E+05  1.0289787E-10
  1.2500000E+05  9.4942274E-11
  1.2750000E+05  8.7731075E-11
  1.3000000E+05  8.1182925E-11
  1.3250000E+05  7.5226603E-11
  1.3500000E+05  6.9799606E-11
  1.4000000E+05  6.0320191E-11
  1.4500000E+05  5.2377996E-11
  1.5000000E+05  4.5685744E-11
  1.5500000E+05  4.0016531E-11
  1.6000000E+05  3.5189827E-11
  1.6500000E+05  3.1060995E-11
  1.7000000E+05  2.7513382E-11
  1.7500000E+05  2.4452329E-11
  1.8000000E+05  2.1800588E-11
  1.8500000E+05  1.9494768E-11
  1.9000000E+05  1.7482566E-11
  1.9500000E+05  1.5720619E-11
  2.0000000E+05  1.4172804E-11
  2.0500000E+05  1.2808898E-11
  2.1000000E+05  1.1603508E-11
  2.1500000E+05  1.0535213E-11
  2.2000000E+05  9.5858711E-12
  2.2500000E+05  8.7400673E-12
  2.3000000E+05  7.9846517E-12
  2.3500000E+05  7.3083699E-12
  2.4000000E+05  6.7015585E-12
  2.4500000E+05  6.1558941E-12
  2.5000000E+05  5.6641858E-12
  2.5500000E+05  5.2202032E-12
  2.6000000E+05  4.8185343E-12
  2.6500000E+05  4.4544654E-12
  2.7000000E+05  4.1238809E-12
  2.8000000E+05  3.5491955E-12
  2.9000000E+05  3.0706039E-12
  3.0000000E+05  2.6695682E-12
  3.1000000E+05  2.3315710E-12
  3.2000000E+05  2.0451512E-12
  3.3000000E+05  1.8011936E-12
  3.4000000E+05  1.5924000E-12
  3.5000000E+05  1.4128883E-12
  3.6000000E+05  1.2578872E-12
  3.7000000E+05  1.1235043E-12
  3.8000000E+05  1.0065472E-12
  3.9000000E+05  9.0438320E-13
  4.0000000E+05  8.1483116E-13
  4.1000000E+05  7.3607484E-13
  4.2000000E+05  6.6659489E-13
  4.3000000E+05  6.0511480E-13
  4.4000000E+05  5.5055747E-13
  4.5000000E+05  5.0200960E-13
  4.6000000E+05  4.5869481E-13
  4.7000000E+05  4.1995114E-13
  4.8000000E+05  3.8521221E-13
  5.0000000E+05  3.2587173E-13
  5.1250000E+05  2.9453598E-13
  5.2500000E+05  2.6688185E-13
  5.3750000E+05  2.4240355E-13
  5.5000000E+05  2.2067412E-13
  5.7500000E+05  1.8406129E-13
  5.8750000E+05  1.6860428E-13
  6.0000000E+05  1.5473396E-13
  
  
#  44  12  N3  EION =  4.900000000E+01 eV   301
#  S(0) = 3.389236E+00
  2.4500000E-01  0.0000000E+00
  2.4500000E+01  0.0000000E+00
  2.4500000E+01  7.3390741E-02
  4.9000000E+01  7.3390741E-02
  4.9000000E+01  2.4948321E-02
  4.9002721E+01  2.4948321E-02
  4.9090153E+01  2.4916887E-02
  4.9177585E+01  2.4880555E-02
  4.9265017E+01  2.4839613E-02
  4.9352449E+01  2.4794328E-02
  4.9527313E+01  2.4691732E-02
  4.9702177E+01  2.4574627E-02
  5.0051905E+01  2.4303334E-02
  5.0401633E+01  2.3991674E-02
  5.1101088E+01  2.3281402E-02
  5.1800544E+01  2.2496786E-02
  5.2500000E+01  2.1672775E-02
  5.3125000E+01  2.0922441E-02
  5.3750000E+01  2.0170938E-02
  5.4375000E+01  1.9426411E-02
  5.5000000E+01  1.8694608E-02
  5.6250000E+01  1.7284108E-02
  5.7500000E+01  1.5958746E-02
  5.8750000E+01  1.4726527E-02
  6.0000000E+01  1.3589203E-02
  6.2500000E+01  1.1590250E-02
  6.5000000E+01  9.9291736E-03
  6.7500000E+01  8.5628181E-03
  7.0000000E+01  7.4470622E-03
  7.2500000E+01  6.5406741E-03
  7.5000000E+01  5.8068926E-03
  7.7500000E+01  5.2139352E-03
  8.0000000E+01  4.7349329E-03
  8.2500000E+01  4.3476100E-03
  8.5000000E+01  4.0337860E-03
  8.7500000E+01  3.7786995E-03
  9.0000000E+01  3.5706208E-03
  9.2500000E+01  3.4000876E-03
  9.5000000E+01  3.2597073E-03
  9.7500000E+01  3.1435114E-03
  1.0000000E+02  3.0468714E-03
  1.0250000E+02  2.9660289E-03
  1.0500000E+02  2.8980482E-03
  1.1000000E+02  2.7916336E-03
  1.1500000E+02  2.7136535E-03
  1.2000000E+02  2.6548148E-03
  1.2500000E+02  2.6087799E-03
  1.3000000E+02  2.5711261E-03
  1.3500000E+02  2.5387188E-03
  1.4000000E+02  2.5093513E-03
  1.4500000E+02  2.4815078E-03
  1.5000000E+02  2.4541505E-03
  1.6000000E+02  2.3986869E-03
  1.7000000E+02  2.3407229E-03
  1.8000000E+02  2.2802340E-03
  1.9000000E+02  2.2179928E-03
  2.0000000E+02  2.1547939E-03
  2.1000000E+02  2.0912690E-03
  2.2000000E+02  2.0278150E-03
  2.3000000E+02  1.9647254E-03
  2.4000000E+02  1.9022582E-03
  2.5000000E+02  1.8406519E-03
  2.6000000E+02  1.7802199E-03
  2.7000000E+02  1.7212345E-03
  2.8000000E+02  1.6639440E-03
  2.9000000E+02  1.6085660E-03
  3.0000000E+02  1.5552286E-03
  3.1000000E+02  1.5039654E-03
  3.2000000E+02  1.4547634E-03
  3.4000000E+02  1.3623012E-03
  3.6000000E+02  1.2770245E-03
  3.8000000E+02  1.1981934E-03
  4.0000000E+02  1.1252608E-03
  4.2000000E+02  1.0578695E-03
  4.4000000E+02  9.9577655E-04
  4.6000000E+02  9.3862534E-04
  4.8000000E+02  8.8598366E-04
  5.0000000E+02  8.3742202E-04
  5.2500000E+02  7.8175224E-04
  5.5000000E+02  7.3096331E-04
  5.7500000E+02  6.8454205E-04
  6.0000000E+02  6.4209224E-04
  6.5000000E+02  5.6765095E-04
  6.7500000E+02  5.3499957E-04
  7.0000000E+02  5.0496092E-04
  7.2500000E+02  4.7723062E-04
  7.5000000E+02  4.5155605E-04
  8.0000000E+02  4.0568163E-04
  8.5000000E+02  3.6616341E-04
  9.0000000E+02  3.3190827E-04
  9.5000000E+02  3.0199424E-04
  1.0000000E+03  2.7572626E-04
  1.0500000E+03  2.5255264E-04
  1.1000000E+03  2.3202053E-04
  1.1500000E+03  2.1375534E-04
  1.2000000E+03  1.9744210E-04
  1.2500000E+03  1.8281427E-04
  1.3000000E+03  1.6964954E-04
  1.3500000E+03  1.5776266E-04
  1.4000000E+03  1.4699737E-04
  1.4500000E+03  1.3722040E-04
  1.5000000E+03  1.2831730E-04
  1.6000000E+03  1.1275188E-04
  1.7000000E+03  9.9658895E-05
  1.8000000E+03  8.8548989E-05
  1.9000000E+03  7.9051143E-05
  2.0000000E+03  7.0880473E-05
  2.1000000E+03  6.3809823E-05
  2.2000000E+03  5.7655579E-05
  2.3000000E+03  5.2270632E-05
  2.4000000E+03  4.7536921E-05
  2.5000000E+03  4.3358043E-05
  2.6000000E+03  3.9654423E-05
  2.7000000E+03  3.6359964E-05
  2.8000000E+03  3.3419387E-05
  2.9000000E+03  3.0786204E-05
  3.0000000E+03  2.8421117E-05
  3.1000000E+03  2.6290745E-05
  3.2000000E+03  2.4366608E-05
  3.3000000E+03  2.2624331E-05
  3.4000000E+03  2.1042932E-05
  3.5000000E+03  1.9604277E-05
  3.6000000E+03  1.8292619E-05
  3.8000000E+03  1.5997138E-05
  4.0000000E+03  1.4066186E-05
  4.2000000E+03  1.2430287E-05
  4.4000000E+03  1.1035349E-05
  4.6000000E+03  9.8387209E-06
  4.8000000E+03  8.8064343E-06
  5.0000000E+03  7.9112805E-06
  5.2500000E+03  6.9521381E-06
  5.5000000E+03  6.1391384E-06
  5.7500000E+03  5.4456198E-06
  5.8750000E+03  5.1369061E-06
  6.0000000E+03  4.8505293E-06
  6.2500000E+03  4.3371111E-06
  6.5000000E+03  3.8919206E-06
  6.7500000E+03  3.5040834E-06
  7.0000000E+03  3.1647369E-06
  7.2500000E+03  2.8666141E-06
  7.5000000E+03  2.6037170E-06
  7.7500000E+03  2.3710595E-06
  8.0000000E+03  2.1644742E-06
  8.2500000E+03  1.9804598E-06
  8.5000000E+03  1.8160608E-06
  8.7500000E+03  1.6687708E-06
  9.0000000E+03  1.5364562E-06
  9.2500000E+03  1.4172933E-06
  9.5000000E+03  1.3097161E-06
  9.7500000E+03  1.2123750E-06
  1.0000000E+04  1.1241029E-06
  1.0250000E+04  1.0438870E-06
  1.0500000E+04  9.7084564E-07
  1.1000000E+04  8.4330526E-07
  1.1500000E+04  7.3639718E-07
  1.2000000E+04  6.4618441E-07
  1.2500000E+04  5.6958951E-07
  1.3000000E+04  5.0418392E-07
  1.3500000E+04  4.4803513E-07
  1.4000000E+04  3.9959366E-07
  1.4500000E+04  3.5760780E-07
  1.5000000E+04  3.2105936E-07
  1.5500000E+04  2.8911474E-07
  1.6000000E+04  2.6108737E-07
  1.6500000E+04  2.3640855E-07
  1.7000000E+04  2.1460457E-07
  1.7500000E+04  1.9527881E-07
  1.8000000E+04  1.7809770E-07
  1.8500000E+04  1.6277940E-07
  1.9000000E+04  1.4908470E-07
  1.9500000E+04  1.3680974E-07
  2.0000000E+04  1.2578017E-07
  2.0500000E+04  1.1584628E-07
  2.1000000E+04  1.0687911E-07
  2.1500000E+04  9.8767179E-08
  2.2000000E+04  9.1413828E-08
  2.2500000E+04  8.4734982E-08
  2.3000000E+04  7.8657313E-08
  2.4000000E+04  6.8056834E-08
  2.5000000E+04  5.9187542E-08
  2.6000000E+04  5.1719595E-08
  2.7000000E+04  4.5394524E-08
  2.8000000E+04  4.0008032E-08
  2.9000000E+04  3.5397347E-08
  3.0000000E+04  3.1431814E-08
  3.1000000E+04  2.8005828E-08
  3.2000000E+04  2.5033472E-08
  3.3000000E+04  2.2444415E-08
  3.4000000E+04  2.0180761E-08
  3.5000000E+04  1.8194591E-08
  3.6000000E+04  1.6446032E-08
  3.7000000E+04  1.4901753E-08
  3.8000000E+04  1.3533762E-08
  3.9000000E+04  1.2318452E-08
  4.0000000E+04  1.1235827E-08
  4.1000000E+04  1.0268885E-08
  4.2000000E+04  9.4031164E-09
  4.3000000E+04  8.6260922E-09
  4.4000000E+04  7.9271320E-09
  4.5000000E+04  7.2970250E-09
  4.6000000E+04  6.7278047E-09
  4.7000000E+04  6.2125599E-09
  4.8000000E+04  5.7452782E-09
  5.0000000E+04  4.9342805E-09
  5.1250000E+04  4.4987773E-09
  5.2500000E+04  4.1097948E-09
  5.3750000E+04  3.7615178E-09
  5.5000000E+04  3.4489609E-09
  5.7500000E+04  2.9144431E-09
  5.8750000E+04  2.6855798E-09
  6.0000000E+04  2.4784659E-09
  6.1250000E+04  2.2906815E-09
  6.2500000E+04  2.1201143E-09
  6.3750000E+04  1.9649162E-09
  6.5000000E+04  1.8234657E-09
  6.7500000E+04  1.5762733E-09
  7.0000000E+04  1.3690263E-09
  7.2500000E+04  1.1942751E-09
  7.5000000E+04  1.0461358E-09
  7.7500000E+04  9.1992661E-10
  8.0000000E+04  8.1189495E-10
  8.2500000E+04  7.1901333E-10
  8.5000000E+04  6.3882392E-10
  8.7500000E+04  5.6931953E-10
  9.0000000E+04  5.0885185E-10
  9.2500000E+04  4.5606013E-10
  9.5000000E+04  4.0981554E-10
  9.7500000E+04  3.6917718E-10
  1.0000000E+05  3.3335730E-10
  1.0250000E+05  3.0169353E-10
  1.0500000E+05  2.7362669E-10
  1.0750000E+05  2.4868287E-10
  1.1000000E+05  2.2645897E-10
  1.1250000E+05  2.0661085E-10
  1.1500000E+05  1.8884380E-10
  1.1750000E+05  1.7290456E-10
  1.2000000E+05  1.5857486E-10
  1.2250000E+05  1.4566600E-10
  1.2500000E+05  1.3401444E-10
  1.2750000E+05  1.2347799E-10
  1.3000000E+05  1.1393274E-10
  1.3250000E+05  1.0527042E-10
  1.3500000E+05  9.7396166E-11
  1.4000000E+05  8.3688795E-11
  1.4500000E+05  7.2256566E-11
  1.5000000E+05  6.2666964E-11
  1.5500000E+05  5.4579643E-11
  1.6000000E+05  4.7724778E-11
  1.6500000E+05  4.1886946E-11
  1.7000000E+05  3.6892996E-11
  1.7500000E+05  3.2602887E-11
  1.8000000E+05  2.8902685E-11
  1.8500000E+05  2.5699187E-11
  1.9000000E+05  2.2915755E-11
  1.9500000E+05  2.0489056E-11
  2.0000000E+05  1.8366508E-11
  2.0500000E+05  1.6504254E-11
  2.1000000E+05  1.4865561E-11
  2.1500000E+05  1.3419539E-11
  2.2000000E+05  1.2140106E-11
  2.2500000E+05  1.1005156E-11
  2.3000000E+05  9.9958900E-12
  2.3500000E+05  9.0962699E-12
  2.4000000E+05  8.2925670E-12
  2.4500000E+05  7.5729931E-12
  2.5000000E+05  6.9273967E-12
  2.5500000E+05  6.3470096E-12
  2.6000000E+05  5.8242377E-12
  2.6500000E+05  5.3524858E-12
  2.7000000E+05  4.9260115E-12
  2.7500000E+05  4.5398027E-12
  2.8000000E+05  4.1894727E-12
  2.8500000E+05  3.8711739E-12
  2.9000000E+05  3.5815256E-12
  3.0000000E+05  3.0766221E-12
  3.1000000E+05  2.6548782E-12
  3.2000000E+05  2.3006931E-12
  3.3000000E+05  2.0017355E-12
  3.4000000E+05  1.7481894E-12
  3.5000000E+05  1.5321896E-12
  3.6000000E+05  1.3473936E-12
  3.7000000E+05  1.1886577E-12
  3.8000000E+05  1.0517875E-12
  3.9000000E+05  9.3334478E-13
  4.0000000E+05  8.3049582E-13
  4.1000000E+05  7.4089464E-13
  4.2000000E+05  6.6259122E-13
  4.3000000E+05  5.9395766E-13
  4.4000000E+05  5.3362973E-13
  4.5000000E+05  4.8046112E-13
  4.6000000E+05  4.3348333E-13
  4.7000000E+05  3.9187447E-13
  4.8000000E+05  3.5493478E-13
  5.0000000E+05  2.9275422E-13
  5.1250000E+05  2.6044549E-13
  5.2500000E+05  2.3227396E-13
  5.3750000E+05  2.0763258E-13
  5.5000000E+05  1.8601545E-13
  5.7500000E+05  1.5025939E-13
  5.8750000E+05  1.3547609E-13
  6.0000000E+05  1.2240137E-13
  
  
#  44  13  N4  EION =  8.500000000E+00 eV   309
#  S(0) = 6.362946E+00
  1.9670233E-02  0.0000000E+00
  1.9670233E+00  0.0000000E+00
  1.9670233E+00  4.8210109E-02
  8.5000000E+00  4.8210109E-02
  8.5027211E+00  4.8210109E-02
  8.6024490E+00  4.8780035E-02
  8.7021769E+00  4.9367087E-02
  8.8019048E+00  4.9969734E-02
  8.9016327E+00  5.0586574E-02
  9.1010885E+00  5.1857810E-02
  9.3005442E+00  5.3171760E-02
  9.5000000E+00  5.4520856E-02
  1.0000000E+01  5.8017836E-02
  1.0500000E+01  6.1623719E-02
  1.1000000E+01  6.5290783E-02
  1.1500000E+01  6.8989093E-02
  1.2000000E+01  7.2700357E-02
  1.2500000E+01  7.6413857E-02
  1.3000000E+01  8.0123705E-02
  1.3500000E+01  8.3826994E-02
  1.4000000E+01  8.7522503E-02
  1.4500000E+01  9.1209811E-02
  1.5000000E+01  9.4888682E-02
  1.6000000E+01  1.0221827E-01
  1.7000000E+01  1.0949822E-01
  1.8000000E+01  1.1669924E-01
  1.9000000E+01  1.2377197E-01
  2.0000000E+01  1.3064504E-01
  2.1000000E+01  1.3722444E-01
  2.2000000E+01  1.4339625E-01
  2.3000000E+01  1.4903210E-01
  2.4000000E+01  1.5398833E-01
  2.5000000E+01  1.5812658E-01
  2.6000000E+01  1.6130997E-01
  2.7000000E+01  1.6342828E-01
  2.8000000E+01  1.6439442E-01
  2.9000000E+01  1.6416785E-01
  3.0000000E+01  1.6274620E-01
  3.1000000E+01  1.6017307E-01
  3.2000000E+01  1.5653921E-01
  3.4000000E+01  1.4658502E-01
  3.6000000E+01  1.3408142E-01
  3.7000000E+01  1.2726463E-01
  3.8000000E+01  1.2026860E-01
  3.9000000E+01  1.1321735E-01
  4.0000000E+01  1.0621334E-01
  4.2000000E+01  9.2671327E-02
  4.4000000E+01  8.0111314E-02
  4.6000000E+01  6.8759752E-02
  4.8000000E+01  5.8686739E-02
  5.0000000E+01  4.9860006E-02
  5.2500000E+01  4.0447050E-02
  5.5000000E+01  3.2635272E-02
  5.7500000E+01  2.6200207E-02
  6.0000000E+01  2.0933656E-02
  6.2500000E+01  1.6647600E-02
  6.5000000E+01  1.3179175E-02
  6.6250000E+01  1.1706982E-02
  6.7500000E+01  1.0388281E-02
  7.0000000E+01  8.1549156E-03
  7.2500000E+01  6.3788644E-03
  7.3750000E+01  5.6358695E-03
  7.5000000E+01  4.9768159E-03
  7.6250000E+01  4.3930024E-03
  7.7500000E+01  3.8764786E-03
  7.8750000E+01  3.4207603E-03
  8.0000000E+01  3.0202252E-03
  8.2500000E+01  2.3624271E-03
  8.3750000E+01  2.0946260E-03
  8.5000000E+01  1.8611489E-03
  8.6250000E+01  1.6579572E-03
  8.7500000E+01  1.4826136E-03
  8.8750000E+01  1.3328483E-03
  9.0000000E+01  1.2061634E-03
  9.1250000E+01  1.1000773E-03
  9.2500000E+01  1.0122784E-03
  9.3750000E+01  9.4071509E-04
  9.5000000E+01  8.8363306E-04
  9.6250000E+01  8.3912235E-04
  9.7500000E+01  8.0506629E-04
  9.8750000E+01  7.7982075E-04
  1.0000000E+02  7.6214387E-04
  1.0250000E+02  7.4598842E-04
  1.0375000E+02  7.4629542E-04
  1.0500000E+02  7.5165376E-04
  1.0750000E+02  7.7611015E-04
  1.1000000E+02  8.1566465E-04
  1.1250000E+02  8.6679958E-04
  1.1500000E+02  9.2609356E-04
  1.1625000E+02  9.5765379E-04
  1.1750000E+02  9.8983153E-04
  1.1875000E+02  1.0223374E-03
  1.2000000E+02  1.0550881E-03
  1.2500000E+02  1.1869214E-03
  1.2750000E+02  1.2521313E-03
  1.3000000E+02  1.3159074E-03
  1.3250000E+02  1.3775823E-03
  1.3500000E+02  1.4368081E-03
  1.4000000E+02  1.5470073E-03
  1.4500000E+02  1.6450226E-03
  1.5000000E+02  1.7300532E-03
  1.6000000E+02  1.8628549E-03
  1.7000000E+02  1.9519626E-03
  1.8000000E+02  2.0050194E-03
  1.9000000E+02  2.0293554E-03
  2.0000000E+02  2.0308164E-03
  2.1000000E+02  2.0143464E-03
  2.2000000E+02  1.9838024E-03
  2.3000000E+02  1.9423814E-03
  2.4000000E+02  1.8928917E-03
  2.5000000E+02  1.8377345E-03
  2.6000000E+02  1.7788733E-03
  2.7000000E+02  1.7179289E-03
  2.8000000E+02  1.6561844E-03
  2.9000000E+02  1.5945956E-03
  3.0000000E+02  1.5337596E-03
  3.1000000E+02  1.4740939E-03
  3.2000000E+02  1.4159068E-03
  3.4000000E+02  1.3046112E-03
  3.6000000E+02  1.2005888E-03
  3.8000000E+02  1.1042750E-03
  4.0000000E+02  1.0158908E-03
  4.2000000E+02  9.3525853E-04
  4.4000000E+02  8.6195620E-04
  4.6000000E+02  7.9541567E-04
  4.8000000E+02  7.3490574E-04
  5.0000000E+02  6.7975763E-04
  5.2500000E+02  6.1756875E-04
  5.5000000E+02  5.6211890E-04
  5.7500000E+02  5.1265866E-04
  6.0000000E+02  4.6851015E-04
  6.5000000E+02  3.9374319E-04
  6.7500000E+02  3.6202449E-04
  7.0000000E+02  3.3345452E-04
  7.2500000E+02  3.0766710E-04
  7.5000000E+02  2.8436735E-04
  8.0000000E+02  2.4420097E-04
  8.5000000E+02  2.1107168E-04
  9.0000000E+02  1.8346811E-04
  9.5000000E+02  1.6029801E-04
  1.0000000E+03  1.4073762E-04
  1.0500000E+03  1.2412574E-04
  1.1000000E+03  1.0993255E-04
  1.1500000E+03  9.7740974E-05
  1.2000000E+03  8.7222065E-05
  1.2500000E+03  7.8108131E-05
  1.3000000E+03  7.0175384E-05
  1.3500000E+03  6.3237823E-05
  1.4000000E+03  5.7144110E-05
  1.4500000E+03  5.1771846E-05
  1.5000000E+03  4.7020542E-05
  1.5500000E+03  4.2805732E-05
  1.6000000E+03  3.9056015E-05
  1.6500000E+03  3.5710753E-05
  1.7000000E+03  3.2718374E-05
  1.8000000E+03  2.7622420E-05
  1.9000000E+03  2.3485221E-05
  2.0000000E+03  2.0096569E-05
  2.1000000E+03  1.7298329E-05
  2.2000000E+03  1.4970257E-05
  2.3000000E+03  1.3020467E-05
  2.4000000E+03  1.1378044E-05
  2.5000000E+03  9.9869791E-06
  2.6000000E+03  8.8022560E-06
  2.7000000E+03  7.7877940E-06
  2.8000000E+03  6.9147868E-06
  2.9000000E+03  6.1602296E-06
  3.0000000E+03  5.5054696E-06
  3.1000000E+03  4.9351705E-06
  3.2000000E+03  4.4366237E-06
  3.3000000E+03  3.9992498E-06
  3.4000000E+03  3.6142479E-06
  3.5000000E+03  3.2742637E-06
  3.6000000E+03  2.9731209E-06
  3.7000000E+03  2.7056110E-06
  3.8000000E+03  2.4673251E-06
  3.9000000E+03  2.2545155E-06
  4.0000000E+03  2.0639880E-06
  4.2000000E+03  1.7392288E-06
  4.4000000E+03  1.4754256E-06
  4.6000000E+03  1.2593800E-06
  4.8000000E+03  1.0810948E-06
  5.0000000E+03  9.3293436E-07
  5.1250000E+03  8.5295501E-07
  5.2500000E+03  7.8124833E-07
  5.3750000E+03  7.1681217E-07
  5.5000000E+03  6.5878338E-07
  5.7500000E+03  5.5907056E-07
  5.8750000E+03  5.1618148E-07
  6.0000000E+03  4.7726089E-07
  6.2500000E+03  4.0966416E-07
  6.5000000E+03  3.5343630E-07
  6.7500000E+03  3.0636966E-07
  7.0000000E+03  2.6674096E-07
  7.2500000E+03  2.3319720E-07
  7.5000000E+03  2.0466488E-07
  7.7500000E+03  1.8028319E-07
  8.0000000E+03  1.5935714E-07
  8.2500000E+03  1.4132215E-07
  8.5000000E+03  1.2571755E-07
  8.7500000E+03  1.1216540E-07
  9.0000000E+03  1.0035391E-07
  9.2500000E+03  9.0024617E-08
  9.5000000E+03  8.0962445E-08
  9.7500000E+03  7.2987614E-08
  1.0000000E+04  6.5949180E-08
  1.0250000E+04  5.9719890E-08
  1.0500000E+04  5.4192069E-08
  1.0750000E+04  4.9274265E-08
  1.1000000E+04  4.4888532E-08
  1.1250000E+04  4.0968186E-08
  1.1500000E+04  3.7456002E-08
  1.2000000E+04  3.1465886E-08
  1.2500000E+04  2.6599089E-08
  1.3000000E+04  2.2615302E-08
  1.3500000E+04  1.9331648E-08
  1.4000000E+04  1.6607603E-08
  1.4500000E+04  1.4334236E-08
  1.5000000E+04  1.2426358E-08
  1.5500000E+04  1.0816808E-08
  1.6000000E+04  9.4522580E-09
  1.6500000E+04  8.2900756E-09
  1.7000000E+04  7.2959378E-09
  1.7500000E+04  6.4420453E-09
  1.8000000E+04  5.7057578E-09
  1.8500000E+04  5.0685353E-09
  1.9000000E+04  4.5151155E-09
  1.9500000E+04  4.0328745E-09
  2.0000000E+04  3.6113222E-09
  2.0500000E+04  3.2417042E-09
  2.1000000E+04  2.9166845E-09
  2.1500000E+04  2.6300912E-09
  2.2000000E+04  2.3767126E-09
  2.2500000E+04  2.1521320E-09
  2.3000000E+04  1.9525936E-09
  2.3500000E+04  1.7748921E-09
  2.4000000E+04  1.6162838E-09
  2.4500000E+04  1.4744127E-09
  2.5000000E+04  1.3472506E-09
  2.6000000E+04  1.1302816E-09
  2.7000000E+04  9.5397806E-10
  2.8000000E+04  8.0970835E-10
  2.9000000E+04  6.9086831E-10
  3.0000000E+04  5.9236611E-10
  3.1000000E+04  5.1024590E-10
  3.2000000E+04  4.4141128E-10
  3.3000000E+04  3.8341975E-10
  3.4000000E+04  3.3432929E-10
  3.5000000E+04  2.9258545E-10
  3.6000000E+04  2.5693503E-10
  3.7000000E+04  2.2636309E-10
  3.8000000E+04  2.0004396E-10
  3.9000000E+04  1.7730236E-10
  4.0000000E+04  1.5758347E-10
  4.1000000E+04  1.4042908E-10
  4.2000000E+04  1.2545873E-10
  4.3000000E+04  1.1235515E-10
  4.4000000E+04  1.0085264E-10
  4.5000000E+04  9.0727819E-11
  4.6000000E+04  8.1792187E-11
  4.7000000E+04  7.3886175E-11
  4.8000000E+04  6.6874230E-11
  5.0000000E+04  5.5087212E-11
  5.1250000E+04  4.8973334E-11
  5.2500000E+04  4.3650320E-11
  5.3750000E+04  3.9001763E-11
  5.5000000E+04  3.4930403E-11
  5.7500000E+04  2.8205938E-11
  5.8750000E+04  2.5426142E-11
  6.0000000E+04  2.2966073E-11
  6.1250000E+04  2.0783855E-11
  6.2500000E+04  1.8843745E-11
  6.3750000E+04  1.7115155E-11
  6.5000000E+04  1.5571815E-11
  6.6250000E+04  1.4191105E-11
  6.7500000E+04  1.2953494E-11
  6.8750000E+04  1.1842077E-11
  7.0000000E+04  1.0842179E-11
  7.2500000E+04  9.1275213E-12
  7.5000000E+04  7.7256854E-12
  7.7500000E+04  6.5724155E-12
  8.0000000E+04  5.6180495E-12
  8.2500000E+04  4.8239035E-12
  8.5000000E+04  4.1596261E-12
  8.7500000E+04  3.6012379E-12
  9.0000000E+04  3.1296656E-12
  9.2500000E+04  2.7296460E-12
  9.5000000E+04  2.3888965E-12
  9.7500000E+04  2.0974774E-12
  1.0000000E+05  1.8473017E-12
  1.0250000E+05  1.6317566E-12
  1.0500000E+05  1.4454093E-12
  1.0750000E+05  1.2837756E-12
  1.1000000E+05  1.1431388E-12
  1.1250000E+05  1.0204066E-12
  1.1500000E+05  9.1299520E-13
  1.1750000E+05  8.1873582E-13
  1.2000000E+05  7.3580149E-13
  1.2250000E+05  6.6264795E-13
  1.2500000E+05  5.9796430E-13
  1.2750000E+05  5.4063419E-13
  1.3000000E+05  4.8970575E-13
  1.3250000E+05  4.4436493E-13
  1.3500000E+05  4.0391354E-13
  1.3750000E+05  3.6775111E-13
  1.4000000E+05  3.3536222E-13
  1.4250000E+05  3.0630296E-13
  1.4500000E+05  2.8018718E-13
  1.5000000E+05  2.3548191E-13
  
  
#  44  14  N5  EION =  8.123000000E+00 eV   307
#  S(0) = 4.764108E+00
  2.0362446E-02  0.0000000E+00
  2.0362446E+00  0.0000000E+00
  2.0362446E+00  3.7745680E-02
  8.1230000E+00  3.7745680E-02
  8.1257211E+00  3.7745680E-02
  8.3005769E+00  3.8638588E-02
  8.4754327E+00  3.9561574E-02
  8.6502885E+00  4.0508989E-02
  8.8251442E+00  4.1476068E-02
  9.0000000E+00  4.2458792E-02
  9.5000000E+00  4.5327167E-02
  1.0000000E+01  4.8240479E-02
  1.0500000E+01  5.1164140E-02
  1.1000000E+01  5.4078317E-02
  1.1500000E+01  5.6972446E-02
  1.2000000E+01  5.9841737E-02
  1.2500000E+01  6.2684855E-02
  1.3000000E+01  6.5502445E-02
  1.3500000E+01  6.8296101E-02
  1.4000000E+01  7.1067726E-02
  1.4500000E+01  7.3819060E-02
  1.5000000E+01  7.6551350E-02
  1.6000000E+01  8.1960404E-02
  1.7000000E+01  8.7288910E-02
  1.8000000E+01  9.2514802E-02
  1.9000000E+01  9.7598502E-02
  2.0000000E+01  1.0248310E-01
  2.1000000E+01  1.0709494E-01
  2.2000000E+01  1.1134475E-01
  2.3000000E+01  1.1513515E-01
  2.4000000E+01  1.1836241E-01
  2.5000000E+01  1.2092419E-01
  2.6000000E+01  1.2273134E-01
  2.7000000E+01  1.2370959E-01
  2.8000000E+01  1.2381262E-01
  2.9000000E+01  1.2302575E-01
  3.0000000E+01  1.2136474E-01
  3.1000000E+01  1.1888059E-01
  3.2000000E+01  1.1565439E-01
  3.4000000E+01  1.0738252E-01
  3.6000000E+01  9.7482020E-02
  3.7000000E+01  9.2209548E-02
  3.8000000E+01  8.6862337E-02
  3.9000000E+01  8.1524846E-02
  4.0000000E+01  7.6266892E-02
  4.1000000E+01  7.1145336E-02
  4.2000000E+01  6.6202938E-02
  4.3000000E+01  6.1470279E-02
  4.4000000E+01  5.6966930E-02
  4.6000000E+01  4.8687165E-02
  4.8000000E+01  4.1388404E-02
  5.0000000E+01  3.5026874E-02
  5.2500000E+01  2.8278928E-02
  5.5000000E+01  2.2708055E-02
  5.7500000E+01  1.8142018E-02
  6.0000000E+01  1.4423096E-02
  6.2500000E+01  1.1410989E-02
  6.5000000E+01  8.9855355E-03
  6.6250000E+01  7.9602133E-03
  6.7500000E+01  7.0443510E-03
  7.0000000E+01  5.4998322E-03
  7.2500000E+01  4.2791965E-03
  7.3750000E+01  3.7709718E-03
  7.5000000E+01  3.3215251E-03
  7.6250000E+01  2.9245669E-03
  7.7500000E+01  2.5745088E-03
  7.8750000E+01  2.2671412E-03
  8.0000000E+01  1.9985090E-03
  8.2500000E+01  1.5613958E-03
  8.3750000E+01  1.3852815E-03
  8.5000000E+01  1.2328296E-03
  8.6250000E+01  1.1013229E-03
  8.7500000E+01  9.8900124E-04
  8.8750000E+01  8.9406038E-04
  9.0000000E+01  8.1467012E-04
  9.2500000E+01  6.9583325E-04
  9.5000000E+01  6.2111488E-04
  9.6250000E+01  5.9709848E-04
  9.7500000E+01  5.8003655E-04
  9.8750000E+01  5.6883432E-04
  1.0000000E+02  5.6266632E-04
  1.0250000E+02  5.6307687E-04
  1.0500000E+02  5.7783076E-04
  1.1000000E+02  6.4097909E-04
  1.1250000E+02  6.8467178E-04
  1.1500000E+02  7.3325015E-04
  1.1625000E+02  7.5853134E-04
  1.1750000E+02  7.8401264E-04
  1.1875000E+02  8.0955545E-04
  1.2000000E+02  8.3510701E-04
  1.2500000E+02  9.3631596E-04
  1.3000000E+02  1.0332684E-03
  1.3500000E+02  1.1228461E-03
  1.4000000E+02  1.2034972E-03
  1.4500000E+02  1.2743521E-03
  1.5000000E+02  1.3350743E-03
  1.6000000E+02  1.4280851E-03
  1.7000000E+02  1.4883652E-03
  1.8000000E+02  1.5220540E-03
  1.9000000E+02  1.5348046E-03
  2.0000000E+02  1.5310386E-03
  2.1000000E+02  1.5144515E-03
  2.2000000E+02  1.4878906E-03
  2.3000000E+02  1.4537070E-03
  2.4000000E+02  1.4139578E-03
  2.5000000E+02  1.3703894E-03
  2.6000000E+02  1.3244213E-03
  2.7000000E+02  1.2772210E-03
  2.8000000E+02  1.2297048E-03
  2.9000000E+02  1.1825456E-03
  3.0000000E+02  1.1361544E-03
  3.1000000E+02  1.0908157E-03
  3.2000000E+02  1.0467347E-03
  3.4000000E+02  9.6273990E-04
  3.6000000E+02  8.8456844E-04
  3.8000000E+02  8.1244571E-04
  4.0000000E+02  7.4645372E-04
  4.2000000E+02  6.8639714E-04
  4.4000000E+02  6.3191626E-04
  4.6000000E+02  5.8255204E-04
  4.8000000E+02  5.3773457E-04
  5.0000000E+02  4.9694879E-04
  5.2500000E+02  4.5102561E-04
  5.5000000E+02  4.1013979E-04
  5.7500000E+02  3.7371825E-04
  6.0000000E+02  3.4124744E-04
  6.5000000E+02  2.8634593E-04
  6.7500000E+02  2.6309026E-04
  7.0000000E+02  2.4216258E-04
  7.2500000E+02  2.2329003E-04
  7.5000000E+02  2.0625241E-04
  8.0000000E+02  1.7691460E-04
  8.5000000E+02  1.5275019E-04
  9.0000000E+02  1.3264203E-04
  9.5000000E+02  1.1578322E-04
  1.0000000E+03  1.0156568E-04
  1.0500000E+03  8.9502912E-05
  1.1000000E+03  7.9206136E-05
  1.1500000E+03  7.0369479E-05
  1.2000000E+03  6.2751727E-05
  1.2500000E+03  5.6156773E-05
  1.3000000E+03  5.0420880E-05
  1.3500000E+03  4.5408171E-05
  1.4000000E+03  4.1008194E-05
  1.4500000E+03  3.7131668E-05
  1.5000000E+03  3.3705321E-05
  1.5500000E+03  3.0667627E-05
  1.6000000E+03  2.7966640E-05
  1.6500000E+03  2.5558310E-05
  1.7000000E+03  2.3405190E-05
  1.7500000E+03  2.1475332E-05
  1.8000000E+03  1.9741315E-05
  1.8500000E+03  1.8179550E-05
  1.9000000E+03  1.6769724E-05
  2.0000000E+03  1.4338042E-05
  2.1000000E+03  1.2331764E-05
  2.2000000E+03  1.0663921E-05
  2.3000000E+03  9.2681482E-06
  2.4000000E+03  8.0932968E-06
  2.5000000E+03  7.0989854E-06
  2.6000000E+03  6.2527625E-06
  2.7000000E+03  5.5286332E-06
  2.8000000E+03  4.9058654E-06
  2.9000000E+03  4.3679220E-06
  3.0000000E+03  3.9014047E-06
  3.1000000E+03  3.4953030E-06
  3.2000000E+03  3.1404968E-06
  3.3000000E+03  2.8293975E-06
  3.4000000E+03  2.5556961E-06
  3.5000000E+03  2.3141234E-06
  3.6000000E+03  2.1002568E-06
  3.7000000E+03  1.9103686E-06
  3.8000000E+03  1.7413047E-06
  3.9000000E+03  1.5903861E-06
  4.0000000E+03  1.4553304E-06
  4.1000000E+03  1.3341856E-06
  4.2000000E+03  1.2252739E-06
  4.3000000E+03  1.1271487E-06
  4.4000000E+03  1.0385584E-06
  4.6000000E+03  8.8577085E-07
  4.8000000E+03  7.5978697E-07
  5.0000000E+03  6.5516980E-07
  5.1250000E+03  5.9872974E-07
  5.2500000E+03  5.4815003E-07
  5.3750000E+03  5.0271846E-07
  5.5000000E+03  4.6182186E-07
  5.7500000E+03  3.9159107E-07
  5.8750000E+03  3.6140189E-07
  6.0000000E+03  3.3401715E-07
  6.2500000E+03  2.8648358E-07
  6.5000000E+03  2.4697488E-07
  6.7500000E+03  2.1392758E-07
  7.0000000E+03  1.8612232E-07
  7.2500000E+03  1.6260265E-07
  7.5000000E+03  1.4261028E-07
  7.7500000E+03  1.2553748E-07
  8.0000000E+03  1.1089389E-07
  8.2500000E+03  9.8281361E-08
  8.5000000E+03  8.7375201E-08
  8.7500000E+03  7.7909216E-08
  9.0000000E+03  6.9663888E-08
  9.2500000E+03  6.2457365E-08
  9.5000000E+03  5.6138408E-08
  9.7500000E+03  5.0580667E-08
  1.0000000E+04  4.5678118E-08
  1.0250000E+04  4.1341426E-08
  1.0500000E+04  3.7495041E-08
  1.0750000E+04  3.4074830E-08
  1.1000000E+04  3.1026154E-08
  1.1250000E+04  2.8302295E-08
  1.1500000E+04  2.5863178E-08
  1.1750000E+04  2.3674335E-08
  1.2000000E+04  2.1706027E-08
  1.2250000E+04  1.9932522E-08
  1.2500000E+04  1.8331490E-08
  1.3000000E+04  1.5571615E-08
  1.3500000E+04  1.3298697E-08
  1.4000000E+04  1.1414688E-08
  1.4500000E+04  9.8436391E-09
  1.5000000E+04  8.5262030E-09
  1.5500000E+04  7.4156229E-09
  1.6000000E+04  6.4748016E-09
  1.6500000E+04  5.6741014E-09
  1.7000000E+04  4.9896775E-09
  1.7500000E+04  4.4022293E-09
  1.8000000E+04  3.8960481E-09
  1.8500000E+04  3.4582780E-09
  1.9000000E+04  3.0783424E-09
  1.9500000E+04  2.7474981E-09
  2.0000000E+04  2.4584842E-09
  2.0500000E+04  2.2052446E-09
  2.1000000E+04  1.9827071E-09
  2.1500000E+04  1.7866073E-09
  2.2000000E+04  1.6133457E-09
  2.2500000E+04  1.4598742E-09
  2.3000000E+04  1.3236017E-09
  2.3500000E+04  1.2023184E-09
  2.4000000E+04  1.0941336E-09
  2.4500000E+04  9.9742466E-10
  2.5000000E+04  9.1079513E-10
  2.5500000E+04  8.3303995E-10
  2.6000000E+04  7.6311604E-10
  2.6500000E+04  7.0011817E-10
  2.7000000E+04  6.4325883E-10
  2.8000000E+04  5.4529426E-10
  2.9000000E+04  4.6468968E-10
  3.0000000E+04  3.9795389E-10
  3.1000000E+04  3.4237753E-10
  3.2000000E+04  2.9584223E-10
  3.3000000E+04  2.5667879E-10
  3.4000000E+04  2.2356113E-10
  3.5000000E+04  1.9542872E-10
  3.6000000E+04  1.7142704E-10
  3.7000000E+04  1.5086461E-10
  3.8000000E+04  1.3317953E-10
  3.9000000E+04  1.1791268E-10
  4.0000000E+04  1.0468723E-10
  4.1000000E+04  9.3192243E-11
  4.2000000E+04  8.3169779E-11
  4.3000000E+04  7.4404895E-11
  4.4000000E+04  6.6717743E-11
  4.5000000E+04  5.9957185E-11
  4.6000000E+04  5.3995806E-11
  4.7000000E+04  4.8725823E-11
  4.8000000E+04  4.4055750E-11
  5.0000000E+04  3.6215050E-11
  5.1250000E+04  3.2153671E-11
  5.2500000E+04  2.8621299E-11
  5.3750000E+04  2.5539669E-11
  5.5000000E+04  2.2843444E-11
  5.7500000E+04  1.8396933E-11
  5.8750000E+04  1.6561708E-11
  6.0000000E+04  1.4939246E-11
  6.1250000E+04  1.3501524E-11
  6.2500000E+04  1.2224644E-11
  6.3750000E+04  1.1088168E-11
  6.5000000E+04  1.0074556E-11
  6.6250000E+04  9.1687177E-12
  6.7500000E+04  8.3576289E-12
  6.8750000E+04  7.6300247E-12
  7.0000000E+04  6.9761343E-12
  7.2500000E+04  5.8566101E-12
  7.5000000E+04  4.9433206E-12
  7.7500000E+04  4.1936128E-12
  8.0000000E+04  3.5745722E-12
  8.2500000E+04  3.0605996E-12
  8.5000000E+04  2.6316396E-12
  8.7500000E+04  2.2718696E-12
  9.0000000E+04  1.9687167E-12
  9.2500000E+04  1.7121332E-12
  9.5000000E+04  1.4940497E-12
  9.7500000E+04  1.3079489E-12
  1.0000000E+05  1.1485415E-12
  1.0250000E+05  1.0115130E-12
  1.0500000E+05  8.9332185E-13
  1.0750000E+05  7.9104826E-13
  1.1000000E+05  7.0227348E-13
  1.1250000E+05  6.2497884E-13
  1.1500000E+05  5.5747814E-13
  1.1750000E+05  4.9836245E-13
  1.2000000E+05  4.4644981E-13
  1.2250000E+05  4.0074500E-13
  1.2500000E+05  3.6041556E-13
  1.2750000E+05  3.2476283E-13
  1.3000000E+05  2.9318685E-13
  1.3250000E+05  2.6517076E-13
  1.3500000E+05  2.4026860E-13
  
  
#  44  17  O1  EION =  8.123000000E+00 eV   289
#  S(0) = 1.139788E+00
  4.0615000E-02  0.0000000E+00
  4.0615000E+00  0.0000000E+00
  4.0615000E+00  2.6526696E-01
  8.1230000E+00  2.6526696E-01
  8.1230000E+00  1.3366898E-02
  8.1257211E+00  1.3366898E-02
  8.1444351E+00  1.3166897E-02
  8.1631490E+00  1.2970147E-02
  8.1818630E+00  1.2776591E-02
  8.2005769E+00  1.2586170E-02
  8.2380048E+00  1.2214508E-02
  8.2754327E+00  1.1854720E-02
  8.3502885E+00  1.1169098E-02
  8.4251442E+00  1.0526118E-02
  8.5000000E+00  9.9228472E-03
  8.6250000E+00  8.9966822E-03
  8.7500000E+00  8.1623975E-03
  8.8750000E+00  7.4100073E-03
  9.0000000E+00  6.7307260E-03
  9.1250000E+00  6.1168100E-03
  9.2500000E+00  5.5614191E-03
  9.3750000E+00  5.0585038E-03
  9.5000000E+00  4.6027032E-03
  9.6250000E+00  4.1892613E-03
  9.7500000E+00  3.8139483E-03
  9.8750000E+00  3.4729927E-03
  1.0000000E+01  3.1630407E-03
  1.0125000E+01  2.8810928E-03
  1.0250000E+01  2.6244618E-03
  1.0375000E+01  2.3907548E-03
  1.0500000E+01  2.1778082E-03
  1.0750000E+01  1.8066808E-03
  1.1000000E+01  1.4978321E-03
  1.1250000E+01  1.2405082E-03
  1.1500000E+01  1.0259512E-03
  1.1750000E+01  8.4699675E-04
  1.2000000E+01  6.9773641E-04
  1.2250000E+01  5.7332913E-04
  1.2500000E+01  4.6974388E-04
  1.2750000E+01  3.8365423E-04
  1.3000000E+01  3.1226474E-04
  1.3250000E+01  2.5327017E-04
  1.3375000E+01  2.2780784E-04
  1.3500000E+01  2.0474159E-04
  1.3625000E+01  1.8387045E-04
  1.3750000E+01  1.6502339E-04
  1.4000000E+01  1.3278132E-04
  1.4125000E+01  1.1908123E-04
  1.4250000E+01  1.0680133E-04
  1.4375000E+01  9.5833230E-05
  1.4500000E+01  8.6105858E-05
  1.4750000E+01  7.0008926E-05
  1.4875000E+01  6.3436346E-05
  1.5000000E+01  5.7712883E-05
  1.5125000E+01  5.2765996E-05
  1.5250000E+01  4.8552269E-05
  1.5500000E+01  4.2121234E-05
  1.5625000E+01  3.9802590E-05
  1.5750000E+01  3.8023843E-05
  1.5875000E+01  3.6749823E-05
  1.6000000E+01  3.5921179E-05
  1.6062500E+01  3.5653169E-05
  1.6125000E+01  3.5473941E-05
  1.6250000E+01  3.5361149E-05
  1.6375000E+01  3.5548853E-05
  1.6500000E+01  3.6012943E-05
  1.6625000E+01  3.6736868E-05
  1.6750000E+01  3.7709938E-05
  1.6875000E+01  3.8921824E-05
  1.7000000E+01  4.0355279E-05
  1.7500000E+01  4.7961729E-05
  1.7625000E+01  5.0239177E-05
  1.7750000E+01  5.2623261E-05
  1.7875000E+01  5.5089348E-05
  1.8000000E+01  5.7626160E-05
  1.8250000E+01  6.2893045E-05
  1.8500000E+01  6.8381032E-05
  1.8750000E+01  7.4038986E-05
  1.9000000E+01  7.9808047E-05
  1.9250000E+01  8.5633465E-05
  1.9500000E+01  9.1483390E-05
  2.0000000E+01  1.0314635E-04
  2.0500000E+01  1.1458623E-04
  2.1000000E+01  1.2564817E-04
  2.1500000E+01  1.3624798E-04
  2.2000000E+01  1.4633300E-04
  2.2500000E+01  1.5587147E-04
  2.3000000E+01  1.6484750E-04
  2.4000000E+01  1.8112178E-04
  2.5000000E+01  1.9524481E-04
  2.6000000E+01  2.0738683E-04
  2.7000000E+01  2.1774199E-04
  2.8000000E+01  2.2651078E-04
  2.9000000E+01  2.3388258E-04
  3.0000000E+01  2.4003081E-04
  3.1000000E+01  2.4511394E-04
  3.2000000E+01  2.4926771E-04
  3.4000000E+01  2.5526139E-04
  3.6000000E+01  2.5880254E-04
  3.8000000E+01  2.6048658E-04
  4.0000000E+01  2.6075737E-04
  4.2000000E+01  2.5994612E-04
  4.4000000E+01  2.5830345E-04
  4.6000000E+01  2.5601621E-04
  4.8000000E+01  2.5322885E-04
  5.0000000E+01  2.5005053E-04
  5.2500000E+01  2.4565625E-04
  5.5000000E+01  2.4091084E-04
  5.7500000E+01  2.3590964E-04
  6.0000000E+01  2.3072674E-04
  6.5000000E+01  2.2003372E-04
  6.7500000E+01  2.1460814E-04
  7.0000000E+01  2.0917367E-04
  7.2500000E+01  2.0375701E-04
  7.5000000E+01  1.9838106E-04
  8.0000000E+01  1.8782387E-04
  8.5000000E+01  1.7762521E-04
  9.0000000E+01  1.6786960E-04
  9.5000000E+01  1.5861503E-04
  1.0000000E+02  1.4989215E-04
  1.0500000E+02  1.4171445E-04
  1.1000000E+02  1.3407770E-04
  1.1500000E+02  1.2696753E-04
  1.2000000E+02  1.2036090E-04
  1.2500000E+02  1.1422914E-04
  1.3000000E+02  1.0854109E-04
  1.3500000E+02  1.0326467E-04
  1.4000000E+02  9.8367155E-05
  1.4500000E+02  9.3817598E-05
  1.5000000E+02  8.9587018E-05
  1.6000000E+02  8.1975507E-05
  1.7000000E+02  7.5342262E-05
  1.8000000E+02  6.9532273E-05
  1.9000000E+02  6.4419448E-05
  2.0000000E+02  5.9902401E-05
  2.1000000E+02  5.5896661E-05
  2.2000000E+02  5.2330974E-05
  2.3000000E+02  4.9145168E-05
  2.4000000E+02  4.6285656E-05
  2.5000000E+02  4.3705922E-05
  2.6000000E+02  4.1366958E-05
  2.7000000E+02  3.9233320E-05
  2.8000000E+02  3.7275486E-05
  2.9000000E+02  3.5469455E-05
  3.0000000E+02  3.3795198E-05
  3.1000000E+02  3.2236204E-05
  3.2000000E+02  3.0778974E-05
  3.4000000E+02  2.8131901E-05
  3.6000000E+02  2.5793329E-05
  3.8000000E+02  2.3720199E-05
  4.0000000E+02  2.1880026E-05
  4.2000000E+02  2.0243380E-05
  4.4000000E+02  1.8783859E-05
  4.6000000E+02  1.7478634E-05
  4.8000000E+02  1.6307992E-05
  5.0000000E+02  1.5255025E-05
  5.2500000E+02  1.4082841E-05
  5.5000000E+02  1.3049345E-05
  5.7500000E+02  1.2134561E-05
  6.0000000E+02  1.1319736E-05
  6.5000000E+02  9.9302718E-06
  6.7500000E+02  9.3315583E-06
  7.0000000E+02  8.7842950E-06
  7.2500000E+02  8.2820448E-06
  7.5000000E+02  7.8203663E-06
  8.0000000E+02  7.0035916E-06
  8.5000000E+02  6.3076630E-06
  9.0000000E+02  5.7115581E-06
  9.5000000E+02  5.1985863E-06
  1.0000000E+03  4.7552175E-06
  1.0500000E+03  4.3693007E-06
  1.1000000E+03  4.0304139E-06
  1.1500000E+03  3.7303879E-06
  1.2000000E+03  3.4626603E-06
  1.2500000E+03  3.2221043E-06
  1.3000000E+03  3.0051140E-06
  1.3500000E+03  2.8090461E-06
  1.4000000E+03  2.6315755E-06
  1.4500000E+03  2.4706464E-06
  1.5000000E+03  2.3244458E-06
  1.6000000E+03  2.0699206E-06
  1.6500000E+03  1.9585701E-06
  1.7000000E+03  1.8560471E-06
  1.7500000E+03  1.7612881E-06
  1.8000000E+03  1.6734533E-06
  1.9000000E+03  1.5159509E-06
  2.0000000E+03  1.3791117E-06
  2.1000000E+03  1.2597539E-06
  2.2000000E+03  1.1553981E-06
  2.3000000E+03  1.0637044E-06
  2.4000000E+03  9.8244898E-07
  2.5000000E+03  9.0989465E-07
  2.6000000E+03  8.4480577E-07
  2.7000000E+03  7.8623699E-07
  2.8000000E+03  7.3338436E-07
  2.9000000E+03  6.8557041E-07
  3.0000000E+03  6.4221525E-07
  3.1000000E+03  6.0281378E-07
  3.2000000E+03  5.6689371E-07
  3.3000000E+03  5.3401262E-07
  3.4000000E+03  5.0379844E-07
  3.5000000E+03  4.7594207E-07
  3.6000000E+03  4.5021766E-07
  3.8000000E+03  4.0446273E-07
  4.0000000E+03  3.6524893E-07
  4.2000000E+03  3.3135300E-07
  4.4000000E+03  3.0176274E-07
  4.6000000E+03  2.7576890E-07
  4.8000000E+03  2.5287116E-07
  5.0000000E+03  2.3264116E-07
  5.2500000E+03  2.1049508E-07
  5.5000000E+03  1.9123194E-07
  5.7500000E+03  1.7436094E-07
  6.0000000E+03  1.5952100E-07
  6.5000000E+03  1.3479191E-07
  6.7500000E+03  1.2443399E-07
  7.0000000E+03  1.1516517E-07
  7.2500000E+03  1.0683854E-07
  7.5000000E+03  9.9331334E-08
  7.7500000E+03  9.2540276E-08
  8.0000000E+03  8.6378749E-08
  8.2500000E+03  8.0774061E-08
  8.5000000E+03  7.5663596E-08
  9.0000000E+03  6.6714817E-08
  9.5000000E+03  5.9173496E-08
  1.0000000E+04  5.2765156E-08
  1.0500000E+04  4.7278749E-08
  1.1000000E+04  4.2549817E-08
  1.1500000E+04  3.8448726E-08
  1.2000000E+04  3.4872244E-08
  1.2500000E+04  3.1737231E-08
  1.3000000E+04  2.8976104E-08
  1.3500000E+04  2.6533527E-08
  1.4000000E+04  2.4363878E-08
  1.4500000E+04  2.2429286E-08
  1.5000000E+04  2.0698117E-08
  1.5500000E+04  1.9143799E-08
  1.6000000E+04  1.7743876E-08
  1.6500000E+04  1.6479274E-08
  1.7000000E+04  1.5333725E-08
  1.7500000E+04  1.4293292E-08
  1.8000000E+04  1.3345989E-08
  1.8500000E+04  1.2481462E-08
  1.9000000E+04  1.1690726E-08
  2.0000000E+04  1.0300334E-08
  2.1000000E+04  9.1232711E-09
  2.2000000E+04  8.1197140E-09
  2.3000000E+04  7.2585453E-09
  2.4000000E+04  6.5151908E-09
  2.5000000E+04  5.8700342E-09
  2.6000000E+04  5.3072659E-09
  2.7000000E+04  4.8140527E-09
  2.8000000E+04  4.3799067E-09
  2.9000000E+04  3.9961943E-09
  3.0000000E+04  3.6557639E-09
  3.1000000E+04  3.3526556E-09
  3.2000000E+04  3.0818826E-09
  3.3000000E+04  2.8392474E-09
  3.4000000E+04  2.6211919E-09
  3.5000000E+04  2.4246842E-09
  3.6000000E+04  2.2471245E-09
  3.7000000E+04  2.0862785E-09
  3.8000000E+04  1.9402226E-09
  3.9000000E+04  1.8072943E-09
  4.0000000E+04  1.6860534E-09
  4.2000000E+04  1.4737801E-09
  4.4000000E+04  1.2951429E-09
  4.6000000E+04  1.1437614E-09
  4.8000000E+04  1.0146539E-09
  5.0000000E+04  9.0389175E-10
  5.2500000E+04  7.8653285E-10
  5.5000000E+04  6.8820556E-10
  5.7500000E+04  6.0523067E-10
  5.8750000E+04  5.6858148E-10
  6.0000000E+04  5.3475071E-10
  6.2500000E+04  4.7452170E-10
  6.5000000E+04  4.2276392E-10
  6.7500000E+04  3.7805419E-10
  7.0000000E+04  3.3924616E-10
  7.2500000E+04  3.0541214E-10
  7.5000000E+04  2.7579428E-10
  7.7500000E+04  2.4976760E-10
  8.0000000E+04  2.2680952E-10
  8.2500000E+04  2.0647997E-10
  8.5000000E+04  1.8841291E-10
  8.7500000E+04  1.7230334E-10
  9.0000000E+04  1.5790664E-10
  9.2500000E+04  1.4502071E-10
  9.5000000E+04  1.3346852E-10


==> anc/colstop/sbethe/sdbase/oos45.tab <==
# Atomic number = 45   (Rh)
#
#      W/eV         OOS*eV
  
  
#  45   1  K1  EION =  2.322500000E+04 eV   246
#  S(0) = 1.080197E+00
  2.3219533E+02  0.0000000E+00
  2.3219533E+04  0.0000000E+00
  2.3219533E+04  9.0339001E-05
  2.3225000E+04  9.0339001E-05
  2.3225232E+04  9.0339001E-05
  2.3225837E+04  9.0296529E-05
  2.3226442E+04  9.0210375E-05
  2.3227048E+04  9.0087498E-05
  2.3227653E+04  8.9934009E-05
  2.3228864E+04  8.9556095E-05
  2.3230074E+04  8.9112542E-05
  2.3232495E+04  8.8132320E-05
  2.3234917E+04  8.7141233E-05
  2.3239759E+04  8.5401016E-05
  2.3244601E+04  8.4131049E-05
  2.3254286E+04  8.2904141E-05
  2.3263970E+04  8.2845337E-05
  2.3273655E+04  8.3301071E-05
  2.3283340E+04  8.3828742E-05
  2.3293024E+04  8.4199630E-05
  2.3302709E+04  8.4350347E-05
  2.3322078E+04  8.4178156E-05
  2.3331763E+04  8.4006914E-05
  2.3341447E+04  8.3856331E-05
  2.3351132E+04  8.3752350E-05
  2.3360816E+04  8.3697503E-05
  2.3380186E+04  8.3680312E-05
  2.3399555E+04  8.3666003E-05
  2.3418924E+04  8.3566102E-05
  2.3438293E+04  8.3383473E-05
  2.3457662E+04  8.3170514E-05
  2.3496401E+04  8.2824608E-05
  2.3515770E+04  8.2698560E-05
  2.3535139E+04  8.2575779E-05
  2.3573878E+04  8.2270112E-05
  2.3593247E+04  8.2086373E-05
  2.3612616E+04  8.1894929E-05
  2.3651354E+04  8.1533554E-05
  2.3690093E+04  8.1212580E-05
  2.3767570E+04  8.0541336E-05
  2.3806308E+04  8.0173571E-05
  2.3845046E+04  7.9818483E-05
  2.3883785E+04  7.9478270E-05
  2.3922523E+04  7.9145857E-05
  2.4000000E+04  7.8454631E-05
  2.4125000E+04  7.7357627E-05
  2.4250000E+04  7.6288154E-05
  2.4500000E+04  7.4221382E-05
  2.4750000E+04  7.2243890E-05
  2.5000000E+04  7.0350571E-05
  2.5500000E+04  6.6757440E-05
  2.6000000E+04  6.3401354E-05
  2.7000000E+04  5.7311046E-05
  2.8000000E+04  5.1959886E-05
  2.9000000E+04  4.7241486E-05
  3.0000000E+04  4.3067047E-05
  3.1000000E+04  3.9361274E-05
  3.2000000E+04  3.6060773E-05
  3.4000000E+04  3.0470379E-05
  3.6000000E+04  2.5957496E-05
  3.8000000E+04  2.2276149E-05
  4.0000000E+04  1.9244618E-05
  4.2000000E+04  1.6726823E-05
  4.4000000E+04  1.4619412E-05
  4.6000000E+04  1.2842933E-05
  4.8000000E+04  1.1335630E-05
  5.0000000E+04  1.0048995E-05
  5.2500000E+04  8.6932059E-06
  5.5000000E+04  7.5640747E-06
  5.7500000E+04  6.6167647E-06
  6.0000000E+04  5.8166004E-06
  6.5000000E+04  4.5550677E-06
  6.7500000E+04  4.0553400E-06
  7.0000000E+04  3.6236772E-06
  7.2500000E+04  3.2490646E-06
  7.5000000E+04  2.9225423E-06
  7.7500000E+04  2.6367698E-06
  8.0000000E+04  2.3856996E-06
  8.2500000E+04  2.1643184E-06
  8.5000000E+04  1.9684486E-06
  9.0000000E+04  1.6398030E-06
  9.5000000E+04  1.3778455E-06
  1.0000000E+05  1.1667931E-06
  1.0500000E+05  9.9509582E-07
  1.1000000E+05  8.5417650E-07
  1.1500000E+05  7.3758156E-07
  1.2000000E+05  6.4039564E-07
  1.2500000E+05  5.5883407E-07
  1.3000000E+05  4.8995246E-07
  1.3500000E+05  4.3143896E-07
  1.4000000E+05  3.8146242E-07
  1.4500000E+05  3.3856067E-07
  1.5000000E+05  3.0155764E-07
  1.5500000E+05  2.6950046E-07
  1.6000000E+05  2.4161221E-07
  1.6500000E+05  2.1725558E-07
  1.7000000E+05  1.9590463E-07
  1.7500000E+05  1.7712302E-07
  1.8000000E+05  1.6054698E-07
  1.8500000E+05  1.4587168E-07
  1.9000000E+05  1.3284050E-07
  2.0000000E+05  1.1087572E-07
  2.1000000E+05  9.3278584E-08
  2.2000000E+05  7.9044820E-08
  2.3000000E+05  6.7430259E-08
  2.4000000E+05  5.7876302E-08
  2.5000000E+05  4.9958838E-08
  2.6000000E+05  4.3352325E-08
  2.7000000E+05  3.7804443E-08
  2.8000000E+05  3.3117827E-08
  2.9000000E+05  2.9136769E-08
  3.0000000E+05  2.5737468E-08
  3.1000000E+05  2.2820764E-08
  3.2000000E+05  2.0306670E-08
  3.3000000E+05  1.8130257E-08
  3.4000000E+05  1.6238497E-08
  3.5000000E+05  1.4587827E-08
  3.6000000E+05  1.3142272E-08
  3.7000000E+05  1.1871966E-08
  3.8000000E+05  1.0751997E-08
  3.9000000E+05  9.7614893E-09
  4.0000000E+05  8.8828737E-09
  4.2000000E+05  7.4041659E-09
  4.4000000E+05  6.2218572E-09
  4.6000000E+05  5.2673240E-09
  4.8000000E+05  4.4897855E-09
  5.0000000E+05  3.8512034E-09
  5.2500000E+05  3.2051290E-09
  5.5000000E+05  2.6896435E-09
  5.7500000E+05  2.2742297E-09
  5.8750000E+05  2.0967724E-09
  6.0000000E+05  1.9363821E-09
  6.2500000E+05  1.6592969E-09
  6.5000000E+05  1.4302724E-09
  6.7500000E+05  1.2396055E-09
  7.0000000E+05  1.0798103E-09
  7.2500000E+05  9.4505299E-10
  7.5000000E+05  8.3075047E-10
  7.7500000E+05  7.3327262E-10
  8.0000000E+05  6.4972053E-10
  8.2500000E+05  5.7776340E-10
  8.5000000E+05  5.1551510E-10
  8.7500000E+05  4.6143914E-10
  9.0000000E+05  4.1427609E-10
  9.2500000E+05  3.7298814E-10
  9.5000000E+05  3.3671559E-10
  9.7500000E+05  3.0474246E-10
  1.0000000E+06  2.7646949E-10
  1.0250000E+06  2.5139302E-10
  1.0500000E+06  2.2908791E-10
  1.1000000E+06  1.9140404E-10
  1.1500000E+06  1.6112693E-10
  1.2000000E+06  1.3657463E-10
  1.2500000E+06  1.1649557E-10
  1.3000000E+06  9.9946835E-11
  1.3500000E+06  8.6209851E-11
  1.4000000E+06  7.4731282E-11
  1.4500000E+06  6.5080892E-11
  1.5000000E+06  5.6921160E-11
  1.5500000E+06  4.9985114E-11
  1.6000000E+06  4.4059960E-11
  1.6500000E+06  3.8974817E-11
  1.7000000E+06  3.4591533E-11
  1.7500000E+06  3.0797734E-11
  1.8000000E+06  2.7501452E-11
  1.8500000E+06  2.4626987E-11
  1.9000000E+06  2.2111701E-11
  1.9500000E+06  1.9903520E-11
  2.0000000E+06  1.7958940E-11
  2.0500000E+06  1.6241448E-11
  2.1000000E+06  1.4720269E-11
  2.2000000E+06  1.2166605E-11
  2.3000000E+06  1.0132849E-11
  2.4000000E+06  8.4982833E-12
  2.5000000E+06  7.1735075E-12
  2.6000000E+06  6.0915011E-12
  2.7000000E+06  5.2014455E-12
  2.8000000E+06  4.4644192E-12
  2.9000000E+06  3.8503326E-12
  3.0000000E+06  3.3357205E-12
  3.1000000E+06  2.9021395E-12
  3.2000000E+06  2.5349806E-12
  3.3000000E+06  2.2225880E-12
  3.4000000E+06  1.9555997E-12
  3.5000000E+06  1.7264493E-12
  3.6000000E+06  1.5289863E-12
  3.7000000E+06  1.3581830E-12
  3.8000000E+06  1.2099083E-12
  3.9000000E+06  1.0807518E-12
  4.0000000E+06  9.6788346E-13
  4.1000000E+06  8.6894438E-13
  4.2000000E+06  7.8195979E-13
  4.3000000E+06  7.0526981E-13
  4.4000000E+06  6.3747384E-13
  4.6000000E+06  5.2399798E-13
  4.8000000E+06  4.3400903E-13
  5.0000000E+06  3.6200664E-13
  5.1250000E+06  3.2428355E-13
  5.2500000E+06  2.9119644E-13
  5.3750000E+06  2.6209176E-13
  5.5000000E+06  2.3641945E-13
  5.7500000E+06  1.9358418E-13
  5.8750000E+06  1.7569223E-13
  6.0000000E+06  1.5975306E-13
  6.2500000E+06  1.3278829E-13
  6.5000000E+06  1.1111430E-13
  6.7500000E+06  9.3556305E-14
  7.0000000E+06  7.9228681E-14
  7.2500000E+06  6.7457414E-14
  7.5000000E+06  5.7724896E-14
  7.7500000E+06  4.9630237E-14
  8.0000000E+06  4.2860367E-14
  8.2500000E+06  3.7168869E-14
  8.5000000E+06  3.2360387E-14
  8.7500000E+06  2.8278952E-14
  9.0000000E+06  2.4799343E-14
  9.2500000E+06  2.1820432E-14
  9.5000000E+06  1.9260091E-14
  9.7500000E+06  1.7051265E-14
  1.0000000E+07  1.5138917E-14
  1.0250000E+07  1.3477649E-14
  1.0500000E+07  1.2029841E-14
  1.0750000E+07  1.0764176E-14
  1.1000000E+07  9.6544722E-15
  1.1250000E+07  8.6787688E-15
  1.1500000E+07  7.8185716E-15
  1.1750000E+07  7.0582495E-15
  1.2000000E+07  6.3845451E-15
  1.2250000E+07  5.7861760E-15
  1.2500000E+07  5.2535092E-15
  1.3000000E+07  4.3534430E-15
  1.3500000E+07  3.6312361E-15
  1.4000000E+07  3.0472576E-15
  1.4500000E+07  2.5716516E-15
  1.5000000E+07  2.1817153E-15
  1.5500000E+07  1.8600426E-15
  1.6000000E+07  1.5931572E-15
  1.6500000E+07  1.3705304E-15
  1.7000000E+07  1.1838590E-15
  1.7500000E+07  1.0265314E-15
  1.8000000E+07  8.9329301E-16
  1.8500000E+07  7.7994556E-16
  1.9000000E+07  6.8313642E-16
  1.9500000E+07  6.0020039E-16
  2.0000000E+07  5.2894434E-16
  2.0500000E+07  4.6754766E-16
  
  
#  45   2  L1  EION =  3.418000000E+03 eV   265
#  S(0) = 1.214883E+00
  3.4127179E+01  0.0000000E+00
  3.4127179E+03  0.0000000E+00
  3.4127179E+03  3.7166459E-04
  3.4180000E+03  3.7166459E-04
  3.4180339E+03  3.7166459E-04
  3.4186026E+03  3.7143232E-04
  3.4191712E+03  3.7103652E-04
  3.4197398E+03  3.7050202E-04
  3.4203085E+03  3.6985054E-04
  3.4214458E+03  3.6827154E-04
  3.4225831E+03  3.6642931E-04
  3.4248576E+03  3.6233900E-04
  3.4271322E+03  3.5813997E-04
  3.4316814E+03  3.5051672E-04
  3.4362305E+03  3.4458959E-04
  3.4453288E+03  3.3777746E-04
  3.4544271E+03  3.3573593E-04
  3.4635254E+03  3.3608056E-04
  3.4726237E+03  3.3708213E-04
  3.4817220E+03  3.3773721E-04
  3.4908203E+03  3.3764237E-04
  3.5090170E+03  3.3543334E-04
  3.5181153E+03  3.3380484E-04
  3.5272136E+03  3.3214479E-04
  3.5363119E+03  3.3059946E-04
  3.5454102E+03  3.2923322E-04
  3.5636068E+03  3.2697763E-04
  3.5818034E+03  3.2499188E-04
  3.6000000E+03  3.2285676E-04
  3.6250000E+03  3.1944783E-04
  3.6375000E+03  3.1761774E-04
  3.6500000E+03  3.1578267E-04
  3.6750000E+03  3.1228070E-04
  3.7000000E+03  3.0905641E-04
  3.7500000E+03  3.0283197E-04
  3.7750000E+03  2.9959229E-04
  3.8000000E+03  2.9631519E-04
  3.8500000E+03  2.8997987E-04
  3.9000000E+03  2.8401990E-04
  3.9500000E+03  2.7812738E-04
  4.0000000E+03  2.7226383E-04
  4.0500000E+03  2.6662023E-04
  4.1000000E+03  2.6120050E-04
  4.1500000E+03  2.5590516E-04
  4.2000000E+03  2.5070851E-04
  4.3000000E+03  2.4075918E-04
  4.4000000E+03  2.3141674E-04
  4.5000000E+03  2.2251075E-04
  4.6000000E+03  2.1413620E-04
  4.7000000E+03  2.0617496E-04
  4.8000000E+03  1.9862547E-04
  5.0000000E+03  1.8467765E-04
  5.2500000E+03  1.6908962E-04
  5.5000000E+03  1.5528193E-04
  5.7500000E+03  1.4298346E-04
  6.0000000E+03  1.3199993E-04
  6.5000000E+03  1.1328134E-04
  6.7500000E+03  1.0527749E-04
  7.0000000E+03  9.8033160E-05
  7.2500000E+03  9.1458660E-05
  7.5000000E+03  8.5476594E-05
  8.0000000E+03  7.5031652E-05
  8.5000000E+03  6.6263715E-05
  9.0000000E+03  5.8842809E-05
  9.5000000E+03  5.2515012E-05
  1.0000000E+04  4.7082523E-05
  1.0500000E+04  4.2389581E-05
  1.1000000E+04  3.8312383E-05
  1.1500000E+04  3.4751523E-05
  1.2000000E+04  3.1626436E-05
  1.2500000E+04  2.8871339E-05
  1.3000000E+04  2.6432160E-05
  1.3500000E+04  2.4264164E-05
  1.4000000E+04  2.2330153E-05
  1.4500000E+04  2.0598955E-05
  1.5000000E+04  1.9044293E-05
  1.6000000E+04  1.6378880E-05
  1.7000000E+04  1.4192491E-05
  1.8000000E+04  1.2381087E-05
  1.9000000E+04  1.0866843E-05
  2.0000000E+04  9.5907081E-06
  2.1000000E+04  8.5072907E-06
  2.2000000E+04  7.5812825E-06
  2.3000000E+04  6.7849207E-06
  2.4000000E+04  6.0961578E-06
  2.5000000E+04  5.4973272E-06
  2.6000000E+04  4.9741526E-06
  2.7000000E+04  4.5150093E-06
  2.8000000E+04  4.1103630E-06
  2.9000000E+04  3.7523418E-06
  3.0000000E+04  3.4344057E-06
  3.1000000E+04  3.1510903E-06
  3.2000000E+04  2.8978042E-06
  3.4000000E+04  2.4663992E-06
  3.6000000E+04  2.1156330E-06
  3.8000000E+04  1.8275328E-06
  4.0000000E+04  1.5887344E-06
  4.2000000E+04  1.3891566E-06
  4.4000000E+04  1.2210965E-06
  4.6000000E+04  1.0785979E-06
  4.8000000E+04  9.5700592E-07
  5.0000000E+04  8.5264622E-07
  5.2500000E+04  7.4202776E-07
  5.5000000E+04  6.4931715E-07
  5.7500000E+04  5.7106242E-07
  5.8750000E+04  5.3649256E-07
  6.0000000E+04  5.0457830E-07
  6.2500000E+04  4.4775467E-07
  6.5000000E+04  3.9891786E-07
  6.7500000E+04  3.5672899E-07
  7.0000000E+04  3.2010840E-07
  7.2500000E+04  2.8817908E-07
  7.5000000E+04  2.6022371E-07
  7.7500000E+04  2.3565183E-07
  8.0000000E+04  2.1397446E-07
  8.2500000E+04  1.9478443E-07
  8.5000000E+04  1.7774086E-07
  8.7500000E+04  1.6255696E-07
  9.0000000E+04  1.4899034E-07
  9.2500000E+04  1.3683520E-07
  9.5000000E+04  1.2591609E-07
  1.0000000E+05  1.0720643E-07
  1.0500000E+05  9.1894117E-08
  1.1000000E+05  7.9255805E-08
  1.1500000E+05  6.8743539E-08
  1.2000000E+05  5.9937392E-08
  1.2500000E+05  5.2512058E-08
  1.3000000E+05  4.6213048E-08
  1.3500000E+05  4.0839475E-08
  1.4000000E+05  3.6231395E-08
  1.4500000E+05  3.2260485E-08
  1.5000000E+05  2.8823045E-08
  1.5500000E+05  2.5834687E-08
  1.6000000E+05  2.3226305E-08
  1.6500000E+05  2.0940987E-08
  1.7000000E+05  1.8931585E-08
  1.7500000E+05  1.7158833E-08
  1.8000000E+05  1.5589873E-08
  1.8500000E+05  1.4197083E-08
  1.9000000E+05  1.2957134E-08
  1.9500000E+05  1.1850239E-08
  2.0000000E+05  1.0859551E-08
  2.0500000E+05  9.9706760E-09
  2.1000000E+05  9.1712669E-09
  2.2000000E+05  7.7997757E-09
  2.3000000E+05  6.6761402E-09
  2.4000000E+05  5.7483571E-09
  2.5000000E+05  4.9767506E-09
  2.6000000E+05  4.3307453E-09
  2.7000000E+05  3.7865448E-09
  2.8000000E+05  3.3254573E-09
  2.9000000E+05  2.9326794E-09
  3.0000000E+05  2.5963981E-09
  3.1000000E+05  2.3071195E-09
  3.2000000E+05  2.0571638E-09
  3.3000000E+05  1.8402790E-09
  3.4000000E+05  1.6513436E-09
  3.5000000E+05  1.4861383E-09
  3.6000000E+05  1.3411686E-09
  3.7000000E+05  1.2135261E-09
  3.8000000E+05  1.1007790E-09
  3.9000000E+05  1.0008851E-09
  4.0000000E+05  9.1212219E-10
  4.1000000E+05  8.3303151E-10
  4.2000000E+05  7.6237292E-10
  4.3000000E+05  6.9908805E-10
  4.4000000E+05  6.4227043E-10
  4.6000000E+05  5.4502747E-10
  4.8000000E+05  4.6560336E-10
  5.0000000E+05  4.0020956E-10
  5.1250000E+05  3.6515320E-10
  5.2500000E+05  3.3387528E-10
  5.3750000E+05  3.0589579E-10
  5.5000000E+05  2.8080454E-10
  5.7500000E+05  2.3792822E-10
  5.8750000E+05  2.1957902E-10
  6.0000000E+05  2.0297579E-10
  6.2500000E+05  1.7424680E-10
  6.5000000E+05  1.5045200E-10
  6.7500000E+05  1.3060396E-10
  7.0000000E+05  1.1393910E-10
  7.2500000E+05  9.9861297E-11
  7.5000000E+05  8.7901133E-11
  7.7500000E+05  7.7685996E-11
  8.0000000E+05  6.8917691E-11
  8.2500000E+05  6.1355921E-11
  8.5000000E+05  5.4805905E-11
  8.7500000E+05  4.9108739E-11
  9.0000000E+05  4.4133978E-11
  9.2500000E+05  3.9773962E-11
  9.5000000E+05  3.5939381E-11
  9.7500000E+05  3.2555771E-11
  1.0000000E+06  2.9560728E-11
  1.0250000E+06  2.6901732E-11
  1.0500000E+06  2.4534395E-11
  1.0750000E+06  2.2421053E-11
  1.1000000E+06  2.0529619E-11
  1.1250000E+06  1.8832660E-11
  1.1500000E+06  1.7306633E-11
  1.2000000E+06  1.4689043E-11
  1.2500000E+06  1.2545300E-11
  1.3000000E+06  1.0776063E-11
  1.3500000E+06  9.3055086E-12
  1.4000000E+06  8.0751734E-12
  1.4500000E+06  7.0395579E-12
  1.5000000E+06  6.1629193E-12
  1.5500000E+06  5.4169447E-12
  1.6000000E+06  4.7790421E-12
  1.6500000E+06  4.2310498E-12
  1.7000000E+06  3.7582639E-12
  1.7500000E+06  3.3487051E-12
  1.8000000E+06  2.9925547E-12
  1.8500000E+06  2.6817230E-12
  1.9000000E+06  2.4095114E-12
  1.9500000E+06  2.1703461E-12
  2.0000000E+06  1.9595701E-12
  2.0500000E+06  1.7732728E-12
  2.1000000E+06  1.6081546E-12
  2.1500000E+06  1.4614206E-12
  2.2000000E+06  1.3306947E-12
  2.2500000E+06  1.2139496E-12
  2.3000000E+06  1.1094496E-12
  2.4000000E+06  9.3142628E-13
  2.5000000E+06  7.8698480E-13
  2.6000000E+06  6.6888787E-13
  2.7000000E+06  5.7164249E-13
  2.8000000E+06  4.9103808E-13
  2.9000000E+06  4.2381794E-13
  3.0000000E+06  3.6743931E-13
  3.1000000E+06  3.1990046E-13
  3.2000000E+06  2.7961346E-13
  3.3000000E+06  2.4531017E-13
  3.4000000E+06  2.1597140E-13
  3.5000000E+06  1.9077302E-13
  3.6000000E+06  1.6904497E-13
  3.7000000E+06  1.5023903E-13
  3.8000000E+06  1.3390425E-13
  3.9000000E+06  1.1966785E-13
  4.0000000E+06  1.0722019E-13
  4.1000000E+06  9.6302979E-14
  4.2000000E+06  8.6699919E-14
  4.3000000E+06  7.8229128E-14
  4.4000000E+06  7.0737103E-14
  4.5000000E+06  6.4093827E-14
  4.6000000E+06  5.8188733E-14
  4.7000000E+06  5.2927478E-14
  4.8000000E+06  4.8229301E-14
  5.0000000E+06  4.0254363E-14
  5.1250000E+06  3.6073594E-14
  5.2500000E+06  3.2404930E-14
  5.3750000E+06  2.9176378E-14
  5.5000000E+06  2.6327342E-14
  5.6250000E+06  2.3806678E-14
  5.7500000E+06  2.1571000E-14
  5.8750000E+06  1.9583355E-14
  6.0000000E+06  1.7812174E-14
  6.1250000E+06  1.6230388E-14
  6.2500000E+06  1.4814631E-14
  6.3750000E+06  1.3544746E-14
  6.5000000E+06  1.2403352E-14
  6.6250000E+06  1.1375421E-14
  6.7500000E+06  1.0447917E-14
  7.0000000E+06  8.8505795E-15
  7.2500000E+06  7.5380807E-15
  7.5000000E+06  6.4538192E-15
  
  
#  45   3  L2  EION =  3.152000000E+03 eV   266
#  S(0) = 1.392717E+00
  3.1499226E+01  0.0000000E+00
  3.1499226E+03  0.0000000E+00
  3.1499226E+03  3.9088820E-04
  3.1520000E+03  3.9088820E-04
  3.1520315E+03  3.9088820E-04
  3.1521814E+03  3.9971009E-04
  3.1523313E+03  4.0822570E-04
  3.1524812E+03  4.1645332E-04
  3.1526311E+03  4.2440977E-04
  3.1529309E+03  4.3956995E-04
  3.1532307E+03  4.5381675E-04
  3.1538303E+03  4.7993570E-04
  3.1544299E+03  5.0337837E-04
  3.1556292E+03  5.4397106E-04
  3.1568284E+03  5.7815239E-04
  3.1580276E+03  6.0749502E-04
  3.1592268E+03  6.3301087E-04
  3.1604260E+03  6.5537759E-04
  3.1616252E+03  6.7506674E-04
  3.1640236E+03  7.0769643E-04
  3.1664221E+03  7.3280314E-04
  3.1688205E+03  7.5167742E-04
  3.1712189E+03  7.6534267E-04
  3.1760158E+03  7.8052022E-04
  3.1808126E+03  7.8443080E-04
  3.1856095E+03  7.8180736E-04
  3.1904063E+03  7.7601048E-04
  3.1952032E+03  7.6919375E-04
  3.2000000E+03  7.6259136E-04
  3.2062500E+03  7.5524564E-04
  3.2125000E+03  7.4960175E-04
  3.2187500E+03  7.4543082E-04
  3.2250000E+03  7.4227371E-04
  3.2375000E+03  7.3714781E-04
  3.2500000E+03  7.3152325E-04
  3.2625000E+03  7.2456914E-04
  3.2750000E+03  7.1673287E-04
  3.2875000E+03  7.0883542E-04
  3.3000000E+03  7.0147292E-04
  3.3125000E+03  6.9482841E-04
  3.3250000E+03  6.8877818E-04
  3.3500000E+03  6.7731311E-04
  3.3750000E+03  6.6538463E-04
  3.4000000E+03  6.5292869E-04
  3.4500000E+03  6.2920214E-04
  3.4750000E+03  6.1818463E-04
  3.5000000E+03  6.0732261E-04
  3.5250000E+03  5.9639631E-04
  3.5500000E+03  5.8550657E-04
  3.6000000E+03  5.6447410E-04
  3.6500000E+03  5.4473273E-04
  3.7000000E+03  5.2566734E-04
  3.7500000E+03  5.0718845E-04
  3.8000000E+03  4.8960377E-04
  3.9000000E+03  4.5690315E-04
  4.0000000E+03  4.2679219E-04
  4.2000000E+03  3.7414102E-04
  4.4000000E+03  3.2972919E-04
  4.6000000E+03  2.9195671E-04
  4.8000000E+03  2.5969277E-04
  5.0000000E+03  2.3187971E-04
  5.2500000E+03  2.0230742E-04
  5.5000000E+03  1.7742893E-04
  5.7500000E+03  1.5634976E-04
  6.0000000E+03  1.3839298E-04
  6.5000000E+03  1.0976582E-04
  6.7500000E+03  9.8302960E-05
  7.0000000E+03  8.8337258E-05
  7.2500000E+03  7.9635805E-05
  7.5000000E+03  7.2007375E-05
  8.0000000E+03  5.9364789E-05
  8.5000000E+03  4.9438429E-05
  9.0000000E+03  4.1546302E-05
  9.5000000E+03  3.5200368E-05
  1.0000000E+04  3.0045389E-05
  1.0500000E+04  2.5818819E-05
  1.1000000E+04  2.2323978E-05
  1.1500000E+04  1.9411692E-05
  1.2000000E+04  1.6967574E-05
  1.2500000E+04  1.4902892E-05
  1.3000000E+04  1.3148113E-05
  1.3500000E+04  1.1648283E-05
  1.4000000E+04  1.0359633E-05
  1.4500000E+04  9.2470153E-06
  1.5000000E+04  8.2819853E-06
  1.5500000E+04  7.4413736E-06
  1.6000000E+04  6.7061867E-06
  1.6500000E+04  6.0607661E-06
  1.7000000E+04  5.4921283E-06
  1.8000000E+04  4.5436580E-06
  1.9000000E+04  3.7933871E-06
  2.0000000E+04  3.1932039E-06
  2.1000000E+04  2.7081844E-06
  2.2000000E+04  2.3125933E-06
  2.3000000E+04  1.9872061E-06
  2.4000000E+04  1.7174823E-06
  2.5000000E+04  1.4922980E-06
  2.6000000E+04  1.3030544E-06
  2.7000000E+04  1.1430396E-06
  2.8000000E+04  1.0069677E-06
  2.9000000E+04  8.9064135E-07
  3.0000000E+04  7.9070143E-07
  3.1000000E+04  7.0444033E-07
  3.2000000E+04  6.2966100E-07
  3.3000000E+04  5.6456912E-07
  3.4000000E+04  5.0769067E-07
  3.5000000E+04  4.5780798E-07
  3.6000000E+04  4.1390975E-07
  3.8000000E+04  3.4082634E-07
  4.0000000E+04  2.8317942E-07
  4.2000000E+04  2.3720874E-07
  4.4000000E+04  2.0018347E-07
  4.6000000E+04  1.7009150E-07
  4.8000000E+04  1.4543057E-07
  5.0000000E+04  1.2506555E-07
  5.2500000E+04  1.0434867E-07
  5.5000000E+04  8.7729970E-08
  5.7500000E+04  7.4275040E-08
  5.8750000E+04  6.8509491E-08
  6.0000000E+04  6.3288975E-08
  6.2500000E+04  5.4248617E-08
  6.5000000E+04  4.6755676E-08
  6.7500000E+04  4.0503765E-08
  7.0000000E+04  3.5254943E-08
  7.2500000E+04  3.0822777E-08
  7.5000000E+04  2.7059982E-08
  7.7500000E+04  2.3849306E-08
  8.0000000E+04  2.1096732E-08
  8.2500000E+04  1.8726367E-08
  8.5000000E+04  1.6676557E-08
  8.7500000E+04  1.4896919E-08
  9.0000000E+04  1.3346049E-08
  9.2500000E+04  1.1989738E-08
  9.5000000E+04  1.0799585E-08
  1.0000000E+05  8.8268092E-09
  1.0500000E+05  7.2801919E-09
  1.1000000E+05  6.0545030E-09
  1.1500000E+05  5.0735238E-09
  1.2000000E+05  4.2812675E-09
  1.2500000E+05  3.6360858E-09
  1.3000000E+05  3.1066248E-09
  1.3500000E+05  2.6690259E-09
  1.4000000E+05  2.3049529E-09
  1.4500000E+05  2.0001797E-09
  1.5000000E+05  1.7435743E-09
  1.5500000E+05  1.5263566E-09
  1.6000000E+05  1.3415479E-09
  1.6500000E+05  1.1835620E-09
  1.7000000E+05  1.0478987E-09
  1.7500000E+05  9.3090929E-10
  1.8000000E+05  8.2961813E-10
  1.8500000E+05  7.4158497E-10
  1.9000000E+05  6.6479836E-10
  1.9500000E+05  5.9759182E-10
  2.0000000E+05  5.3857818E-10
  2.0500000E+05  4.8659753E-10
  2.1000000E+05  4.4067593E-10
  2.2000000E+05  3.6385145E-10
  2.3000000E+05  3.0292377E-10
  2.4000000E+05  2.5413075E-10
  2.5000000E+05  2.1470371E-10
  2.6000000E+05  1.8257984E-10
  2.7000000E+05  1.5620454E-10
  2.8000000E+05  1.3439391E-10
  2.9000000E+05  1.1623758E-10
  3.0000000E+05  1.0102906E-10
  3.1000000E+05  8.8215444E-11
  3.2000000E+05  7.7360520E-11
  3.3000000E+05  6.8117585E-11
  3.4000000E+05  6.0209088E-11
  3.5000000E+05  5.3411429E-11
  3.6000000E+05  4.7543346E-11
  3.7000000E+05  4.2457018E-11
  3.8000000E+05  3.8031217E-11
  3.9000000E+05  3.4166011E-11
  4.0000000E+05  3.0778609E-11
  4.1000000E+05  2.7800088E-11
  4.2000000E+05  2.5172792E-11
  4.3000000E+05  2.2848301E-11
  4.4000000E+05  2.0785789E-11
  4.6000000E+05  1.7313633E-11
  4.8000000E+05  1.4537013E-11
  5.0000000E+05  1.2295447E-11
  5.1250000E+05  1.1111971E-11
  5.2500000E+05  1.0067621E-11
  5.3750000E+05  9.1432277E-12
  5.5000000E+05  8.3226326E-12
  5.7500000E+05  6.9401861E-12
  5.8750000E+05  6.3567980E-12
  6.0000000E+05  5.8335095E-12
  6.2500000E+05  4.9391017E-12
  6.5000000E+05  4.2098902E-12
  6.7500000E+05  3.6105404E-12
  7.0000000E+05  3.1142322E-12
  7.2500000E+05  2.7003963E-12
  7.5000000E+05  2.3530957E-12
  7.7500000E+05  2.0598743E-12
  8.0000000E+05  1.8109186E-12
  8.2500000E+05  1.5984343E-12
  8.5000000E+05  1.4161842E-12
  8.7500000E+05  1.2591431E-12
  9.0000000E+05  1.1232354E-12
  9.2500000E+05  1.0051350E-12
  9.5000000E+05  9.0211142E-13
  9.7500000E+05  8.1191121E-13
  1.0000000E+06  7.3266492E-13
  1.0250000E+06  6.6281387E-13
  1.0500000E+06  6.0105228E-13
  1.1000000E+06  4.9757345E-13
  1.1500000E+06  4.1531287E-13
  1.2000000E+06  3.4926132E-13
  1.2500000E+06  2.9573762E-13
  1.3000000E+06  2.5200059E-13
  1.3500000E+06  2.1598445E-13
  1.4000000E+06  1.8611472E-13
  1.4500000E+06  1.6117889E-13
  1.5000000E+06  1.4023438E-13
  1.5500000E+06  1.2254196E-13
  1.6000000E+06  1.0751706E-13
  1.6500000E+06  9.4693945E-14
  1.7000000E+06  8.3698905E-14
  1.7500000E+06  7.4229994E-14
  1.8000000E+06  6.6041706E-14
  1.8500000E+06  5.8933274E-14
  1.9000000E+06  5.2739599E-14
  1.9500000E+06  4.7324176E-14
  2.0000000E+06  4.2573582E-14
  2.0500000E+06  3.8393142E-14
  2.1000000E+06  3.4703485E-14
  2.2000000E+06  2.8539480E-14
  2.3000000E+06  2.3660399E-14
  2.4000000E+06  1.9760984E-14
  2.5000000E+06  1.6616882E-14
  2.6000000E+06  1.4061085E-14
  2.7000000E+06  1.1967842E-14
  2.8000000E+06  1.0241456E-14
  2.9000000E+06  8.8083853E-15
  3.0000000E+06  7.6116049E-15
  3.1000000E+06  6.6065125E-15
  3.2000000E+06  5.7579403E-15
  3.3000000E+06  5.0379564E-15
  3.4000000E+06  4.4242223E-15
  3.5000000E+06  3.8987550E-15
  3.6000000E+06  3.4469890E-15
  3.7000000E+06  3.0570604E-15
  3.8000000E+06  2.7192523E-15
  3.9000000E+06  2.4255638E-15
  4.0000000E+06  2.1693753E-15
  4.1000000E+06  1.9451844E-15
  4.2000000E+06  1.7483975E-15
  4.3000000E+06  1.5751631E-15
  4.4000000E+06  1.4222392E-15
  4.6000000E+06  1.1667816E-15
  4.8000000E+06  9.6469453E-16
  5.0000000E+06  8.0335518E-16
  5.1250000E+06  7.1896715E-16
  5.2500000E+06  6.4503882E-16
  5.3750000E+06  5.8008456E-16
  5.5000000E+06  5.2285550E-16
  5.7500000E+06  4.2751802E-16
  5.8750000E+06  3.8775359E-16
  6.0000000E+06  3.5235573E-16
  6.2500000E+06  2.9252415E-16
  6.5000000E+06  2.4448029E-16
  6.7500000E+06  2.0562577E-16
  7.0000000E+06  1.7400027E-16
  
  
#  45   4  L3  EION =  3.010000000E+03 eV   265
#  S(0) = 2.788548E+00
  2.9698927E+01  0.0000000E+00
  2.9698927E+03  0.0000000E+00
  2.9698927E+03  8.6374183E-04
  3.0100000E+03  8.6374183E-04
  3.0100300E+03  8.6374183E-04
  3.0101706E+03  8.8113049E-04
  3.0103112E+03  8.9791913E-04
  3.0104518E+03  9.1414301E-04
  3.0105924E+03  9.2983462E-04
  3.0108735E+03  9.5973887E-04
  3.0111547E+03  9.8784652E-04
  3.0117170E+03  1.0393854E-03
  3.0122793E+03  1.0856507E-03
  3.0134039E+03  1.1657883E-03
  3.0145285E+03  1.2333368E-03
  3.0167778E+03  1.3421396E-03
  3.0190270E+03  1.4263427E-03
  3.0235255E+03  1.5448436E-03
  3.0280240E+03  1.6155318E-03
  3.0325225E+03  1.6521303E-03
  3.0370210E+03  1.6652429E-03
  3.0415195E+03  1.6635272E-03
  3.0460180E+03  1.6535848E-03
  3.0505165E+03  1.6400061E-03
  3.0550150E+03  1.6257002E-03
  3.0595135E+03  1.6123135E-03
  3.0640120E+03  1.6006185E-03
  3.0730090E+03  1.5828234E-03
  3.0820060E+03  1.5708476E-03
  3.0910030E+03  1.5617437E-03
  3.1000000E+03  1.5530098E-03
  3.1125000E+03  1.5390215E-03
  3.1250000E+03  1.5224617E-03
  3.1375000E+03  1.5046701E-03
  3.1500000E+03  1.4872716E-03
  3.1625000E+03  1.4712223E-03
  3.1750000E+03  1.4566838E-03
  3.1875000E+03  1.4432304E-03
  3.2000000E+03  1.4302462E-03
  3.2250000E+03  1.4038440E-03
  3.2500000E+03  1.3761656E-03
  3.2750000E+03  1.3485262E-03
  3.3000000E+03  1.3222497E-03
  3.3250000E+03  1.2973333E-03
  3.3500000E+03  1.2730617E-03
  3.3750000E+03  1.2488320E-03
  3.4000000E+03  1.2246488E-03
  3.5000000E+03  1.1337444E-03
  3.6000000E+03  1.0509573E-03
  3.8000000E+03  9.0701531E-04
  4.0000000E+03  7.8764014E-04
  4.2000000E+03  6.8809438E-04
  4.4000000E+03  6.0442791E-04
  4.6000000E+03  5.3361751E-04
  4.8000000E+03  4.7318905E-04
  5.0000000E+03  4.2135507E-04
  5.2500000E+03  3.6636028E-04
  5.5000000E+03  3.2028299E-04
  5.7500000E+03  2.8140996E-04
  6.0000000E+03  2.4839830E-04
  6.5000000E+03  1.9599332E-04
  6.7500000E+03  1.7510110E-04
  7.0000000E+03  1.5698611E-04
  7.2500000E+03  1.4120914E-04
  7.5000000E+03  1.2741073E-04
  8.0000000E+03  1.0461813E-04
  8.5000000E+03  8.6797465E-05
  9.0000000E+03  7.2683731E-05
  9.5000000E+03  6.1375957E-05
  1.0000000E+04  5.2221385E-05
  1.0500000E+04  4.4739653E-05
  1.1000000E+04  3.8572191E-05
  1.1500000E+04  3.3447791E-05
  1.2000000E+04  2.9159010E-05
  1.2500000E+04  2.5545557E-05
  1.3000000E+04  2.2482240E-05
  1.3500000E+04  1.9870395E-05
  1.4000000E+04  1.7631586E-05
  1.4500000E+04  1.5702978E-05
  1.5000000E+04  1.4033860E-05
  1.6000000E+04  1.1316742E-05
  1.7000000E+04  9.2317387E-06
  1.8000000E+04  7.6090043E-06
  1.9000000E+04  6.3299727E-06
  2.0000000E+04  5.3103025E-06
  2.1000000E+04  4.4889801E-06
  2.2000000E+04  3.8211922E-06
  2.3000000E+04  3.2735674E-06
  2.4000000E+04  2.8209392E-06
  2.5000000E+04  2.4441108E-06
  2.6000000E+04  2.1282824E-06
  2.7000000E+04  1.8619333E-06
  2.8000000E+04  1.6360132E-06
  2.9000000E+04  1.4433525E-06
  3.0000000E+04  1.2782277E-06
  3.1000000E+04  1.1360363E-06
  3.2000000E+04  1.0130512E-06
  3.3000000E+04  9.0623574E-07
  3.4000000E+04  8.1310064E-07
  3.5000000E+04  7.3159332E-07
  3.6000000E+04  6.6001265E-07
  3.8000000E+04  5.4119425E-07
  4.0000000E+04  4.4783651E-07
  4.2000000E+04  3.7366649E-07
  4.4000000E+04  3.1414461E-07
  4.6000000E+04  2.6593732E-07
  4.8000000E+04  2.2656399E-07
  5.0000000E+04  1.9415599E-07
  5.2500000E+04  1.6130507E-07
  5.5000000E+04  1.3505424E-07
  5.7500000E+04  1.1388033E-07
  5.8750000E+04  1.0483237E-07
  6.0000000E+04  9.6654409E-08
  6.2500000E+04  8.2529405E-08
  6.5000000E+04  7.0862457E-08
  6.7500000E+04  6.1160585E-08
  7.0000000E+04  5.3042086E-08
  7.2500000E+04  4.6208766E-08
  7.5000000E+04  4.0425711E-08
  7.7500000E+04  3.5506432E-08
  8.0000000E+04  3.1301810E-08
  8.2500000E+04  2.7691785E-08
  8.5000000E+04  2.4579080E-08
  8.7500000E+04  2.1884404E-08
  9.0000000E+04  1.9542763E-08
  9.2500000E+04  1.7500591E-08
  9.5000000E+04  1.5713517E-08
  1.0000000E+05  1.2763014E-08
  1.0500000E+05  1.0462082E-08
  1.1000000E+05  8.6479976E-09
  1.1500000E+05  7.2034185E-09
  1.2000000E+05  6.0425266E-09
  1.2500000E+05  5.1017408E-09
  1.3000000E+05  4.3333950E-09
  1.3500000E+05  3.7013614E-09
  1.4000000E+05  3.1779788E-09
  1.4500000E+05  2.7418694E-09
  1.5000000E+05  2.3763674E-09
  1.5500000E+05  2.0683740E-09
  1.6000000E+05  1.8075157E-09
  1.6500000E+05  1.5855184E-09
  1.7000000E+05  1.3957390E-09
  1.7500000E+05  1.2328097E-09
  1.8000000E+05  1.0923678E-09
  1.8500000E+05  9.7084748E-10
  1.9000000E+05  8.6531881E-10
  2.0000000E+05  6.9297084E-10
  2.1000000E+05  5.6046198E-10
  2.2000000E+05  4.5739309E-10
  2.3000000E+05  3.7636882E-10
  2.4000000E+05  3.1205207E-10
  2.5000000E+05  2.6053926E-10
  2.6000000E+05  2.1893936E-10
  2.7000000E+05  1.8508697E-10
  2.8000000E+05  1.5734300E-10
  2.9000000E+05  1.3445433E-10
  3.0000000E+05  1.1545435E-10
  3.1000000E+05  9.9591084E-11
  3.2000000E+05  8.6274775E-11
  3.3000000E+05  7.5039458E-11
  3.4000000E+05  6.5514448E-11
  3.5000000E+05  5.7402876E-11
  3.6000000E+05  5.0465466E-11
  3.7000000E+05  4.4508270E-11
  3.8000000E+05  3.9373216E-11
  3.9000000E+05  3.4930783E-11
  4.0000000E+05  3.1074300E-11
  4.2000000E+05  2.4781054E-11
  4.4000000E+05  1.9950137E-11
  4.6000000E+05  1.6200297E-11
  4.8000000E+05  1.3259866E-11
  5.0000000E+05  1.0932526E-11
  5.1250000E+05  9.7237216E-12
  5.2500000E+05  8.6702659E-12
  5.3750000E+05  7.7494425E-12
  5.5000000E+05  6.9422512E-12
  5.7500000E+05  5.6074493E-12
  5.8750000E+05  5.0550131E-12
  6.0000000E+05  4.5657707E-12
  6.2500000E+05  3.7451667E-12
  6.5000000E+05  3.0930928E-12
  6.7500000E+05  2.5707697E-12
  7.0000000E+05  2.1492594E-12
  7.2500000E+05  1.8067460E-12
  7.5000000E+05  1.5266256E-12
  7.7500000E+05  1.2961484E-12
  8.0000000E+05  1.1054439E-12
  8.2500000E+05  9.4681089E-13
  8.5000000E+05  8.1419628E-13
  8.7500000E+05  7.0281030E-13
  9.0000000E+05  6.0883832E-13
  9.2500000E+05  5.2922402E-13
  9.5000000E+05  4.6150455E-13
  9.7500000E+05  4.0368468E-13
  1.0000000E+06  3.5413987E-13
  1.0250000E+06  3.1154072E-13
  1.0500000E+06  2.7479415E-13
  1.0750000E+06  2.4299752E-13
  1.1000000E+06  2.1540228E-13
  1.1250000E+06  1.9138525E-13
  1.1500000E+06  1.7042557E-13
  1.2000000E+06  1.3599977E-13
  1.2500000E+06  1.0938968E-13
  1.3000000E+06  8.8633694E-14
  1.3500000E+06  7.2307387E-14
  1.4000000E+06  5.9364674E-14
  1.4500000E+06  4.9029313E-14
  1.5000000E+06  4.0719639E-14
  1.5500000E+06  3.3995836E-14
  1.6000000E+06  2.8522559E-14
  1.6500000E+06  2.4042042E-14
  1.7000000E+06  2.0354648E-14
  1.7500000E+06  1.7304687E-14
  1.8000000E+06  1.4769948E-14
  1.8500000E+06  1.2653874E-14
  1.9000000E+06  1.0879729E-14
  1.9500000E+06  9.3861852E-15
  2.0000000E+06  8.1239691E-15
  2.0500000E+06  7.0532915E-15
  2.1000000E+06  6.1418680E-15
  2.1500000E+06  5.3633825E-15
  2.2000000E+06  4.6962927E-15
  2.2500000E+06  4.1228891E-15
  2.3000000E+06  3.6285511E-15
  2.3500000E+06  3.2011614E-15
  2.4000000E+06  2.8306410E-15
  2.4500000E+06  2.5085761E-15
  2.5000000E+06  2.2279197E-15
  2.6000000E+06  1.7680757E-15
  2.7000000E+06  1.4139733E-15
  2.8000000E+06  1.1389341E-15
  2.9000000E+06  9.2357794E-16
  3.0000000E+06  7.5367752E-16
  3.1000000E+06  6.1868640E-16
  3.2000000E+06  5.1071549E-16
  3.3000000E+06  4.2381297E-16
  3.4000000E+06  3.5345238E-16
  3.5000000E+06  2.9616524E-16
  3.6000000E+06  2.4927465E-16
  3.7000000E+06  2.1070047E-16
  3.8000000E+06  1.7881584E-16
  3.9000000E+06  1.5234069E-16
  4.0000000E+06  1.3026197E-16
  4.1000000E+06  1.1177352E-16
  4.2000000E+06  9.6230416E-17
  4.3000000E+06  8.3114151E-17
  4.4000000E+06  7.2005774E-17
  4.5000000E+06  6.2565266E-17
  4.6000000E+06  5.4515538E-17
  4.7000000E+06  4.7629823E-17
  4.8000000E+06  4.1721790E-17
  5.0000000E+06  3.2250761E-17
  5.1250000E+06  2.7587681E-17
  5.2500000E+06  2.3680822E-17
  5.3750000E+06  2.0394895E-17
  5.5000000E+06  1.7620843E-17
  5.6250000E+06  1.5270294E-17
  5.7500000E+06  1.3271571E-17
  5.8750000E+06  1.1566303E-17
  6.0000000E+06  1.0106735E-17
  6.1250000E+06  8.8537247E-18
  6.2500000E+06  7.7752343E-18
  6.3750000E+06  6.8446465E-18
  6.5000000E+06  6.0397163E-18
  6.6250000E+06  5.3418067E-18
  
  
#  45   5  M1  EION =  6.340000000E+02 eV   281
#  S(0) = 1.091873E+00
  6.2872063E+00  0.0000000E+00
  6.2872063E+02  0.0000000E+00
  6.2872063E+02  1.1637906E-03
  6.3400000E+02  1.1637906E-03
  6.3400616E+02  1.1637906E-03
  6.3440601E+02  1.1626828E-03
  6.3480585E+02  1.1613159E-03
  6.3520570E+02  1.1597186E-03
  6.3560554E+02  1.1579169E-03
  6.3640524E+02  1.1537932E-03
  6.3720493E+02  1.1491123E-03
  6.3880431E+02  1.1386214E-03
  6.4040370E+02  1.1273235E-03
  6.4360246E+02  1.1045189E-03
  6.4680123E+02  1.0834199E-03
  6.4840062E+02  1.0738628E-03
  6.5000000E+02  1.0650324E-03
  6.5625000E+02  1.0373416E-03
  6.6250000E+02  1.0188875E-03
  6.6875000E+02  1.0069502E-03
  6.7500000E+02  9.9901663E-04
  6.8125000E+02  9.9308936E-04
  6.8750000E+02  9.8773060E-04
  6.9375000E+02  9.8201375E-04
  7.0000000E+02  9.7544341E-04
  7.1250000E+02  9.5932902E-04
  7.2500000E+02  9.4029992E-04
  7.3750000E+02  9.2034335E-04
  7.5000000E+02  9.0100191E-04
  7.6250000E+02  8.8294955E-04
  7.7500000E+02  8.6615782E-04
  7.8750000E+02  8.5024691E-04
  8.0000000E+02  8.3477426E-04
  8.1250000E+02  8.1942395E-04
  8.2500000E+02  8.0407280E-04
  8.3750000E+02  7.8874904E-04
  8.5000000E+02  7.7358820E-04
  8.7500000E+02  7.4431892E-04
  9.0000000E+02  7.1697957E-04
  9.2500000E+02  6.9144580E-04
  9.5000000E+02  6.6720626E-04
  9.7500000E+02  6.4388793E-04
  1.0000000E+03  6.2141523E-04
  1.0250000E+03  5.9993116E-04
  1.0500000E+03  5.7955311E-04
  1.0750000E+03  5.6026550E-04
  1.1000000E+03  5.4197743E-04
  1.1500000E+03  5.0777521E-04
  1.2000000E+03  4.7632926E-04
  1.2500000E+03  4.4757893E-04
  1.3000000E+03  4.2142544E-04
  1.3500000E+03  3.9741700E-04
  1.4000000E+03  3.7526754E-04
  1.4500000E+03  3.5484074E-04
  1.5000000E+03  3.3601633E-04
  1.5500000E+03  3.1866051E-04
  1.6000000E+03  3.0258467E-04
  1.6500000E+03  2.8762779E-04
  1.7000000E+03  2.7371199E-04
  1.8000000E+03  2.4874809E-04
  1.9000000E+03  2.2698956E-04
  2.0000000E+03  2.0787835E-04
  2.1000000E+03  1.9106389E-04
  2.2000000E+03  1.7617283E-04
  2.3000000E+03  1.6290454E-04
  2.4000000E+03  1.5104937E-04
  2.5000000E+03  1.4042212E-04
  2.6000000E+03  1.3085393E-04
  2.7000000E+03  1.2220559E-04
  2.8000000E+03  1.1436371E-04
  2.9000000E+03  1.0723218E-04
  3.0000000E+03  1.0072918E-04
  3.1000000E+03  9.4784356E-05
  3.2000000E+03  8.9336464E-05
  3.4000000E+03  7.9723500E-05
  3.6000000E+03  7.1538929E-05
  3.8000000E+03  6.4514990E-05
  4.0000000E+03  5.8444021E-05
  4.2000000E+03  5.3162796E-05
  4.4000000E+03  4.8541371E-05
  4.6000000E+03  4.4475305E-05
  4.8000000E+03  4.0879928E-05
  5.0000000E+03  3.7686015E-05
  5.2500000E+03  3.4172331E-05
  5.5000000E+03  3.1107132E-05
  5.7500000E+03  2.8418115E-05
  6.0000000E+03  2.6046932E-05
  6.5000000E+03  2.2076624E-05
  6.7500000E+03  2.0406314E-05
  7.0000000E+03  1.8908338E-05
  7.2500000E+03  1.7560228E-05
  7.5000000E+03  1.6343043E-05
  7.7500000E+03  1.5240719E-05
  8.0000000E+03  1.4239570E-05
  8.2500000E+03  1.3327872E-05
  8.5000000E+03  1.2495535E-05
  9.0000000E+03  1.1035200E-05
  9.5000000E+03  9.8015782E-06
  1.0000000E+04  8.7511774E-06
  1.0500000E+04  7.8503591E-06
  1.1000000E+04  7.0727650E-06
  1.1500000E+04  6.3975078E-06
  1.2000000E+04  5.8078884E-06
  1.2500000E+04  5.2904316E-06
  1.3000000E+04  4.8341749E-06
  1.3500000E+04  4.4301301E-06
  1.4000000E+04  4.0708714E-06
  1.4500000E+04  3.7502281E-06
  1.5000000E+04  3.4630408E-06
  1.5500000E+04  3.2049694E-06
  1.6000000E+04  2.9723444E-06
  1.6500000E+04  2.7620466E-06
  1.7000000E+04  2.5714125E-06
  1.7500000E+04  2.3981567E-06
  1.8000000E+04  2.2403105E-06
  1.8500000E+04  2.0961710E-06
  1.9000000E+04  1.9642595E-06
  2.0000000E+04  1.7321292E-06
  2.1000000E+04  1.5354166E-06
  2.2000000E+04  1.3675431E-06
  2.3000000E+04  1.2233595E-06
  2.4000000E+04  1.0987927E-06
  2.5000000E+04  9.9059021E-07
  2.6000000E+04  8.9613125E-07
  2.7000000E+04  8.1328746E-07
  2.8000000E+04  7.4031712E-07
  2.9000000E+04  6.7578501E-07
  3.0000000E+04  6.1850087E-07
  3.1000000E+04  5.6747166E-07
  3.2000000E+04  5.2186412E-07
  3.3000000E+04  4.8097542E-07
  3.4000000E+04  4.4420977E-07
  3.5000000E+04  4.1105984E-07
  3.6000000E+04  3.8109169E-07
  3.7000000E+04  3.5393260E-07
  3.8000000E+04  3.2926119E-07
  3.9000000E+04  3.0679936E-07
  4.0000000E+04  2.8630559E-07
  4.2000000E+04  2.5040689E-07
  4.4000000E+04  2.2017701E-07
  4.6000000E+04  1.9454343E-07
  4.8000000E+04  1.7266824E-07
  5.0000000E+04  1.5389043E-07
  5.2500000E+04  1.3398234E-07
  5.5000000E+04  1.1729267E-07
  5.7500000E+04  1.0320115E-07
  5.8750000E+04  9.6974549E-08
  6.0000000E+04  9.1225306E-08
  6.2500000E+04  8.0986084E-08
  6.5000000E+04  7.2182863E-08
  6.7500000E+04  6.4575192E-08
  7.0000000E+04  5.7969166E-08
  7.2500000E+04  5.2207254E-08
  7.5000000E+04  4.7160594E-08
  7.7500000E+04  4.2723093E-08
  8.0000000E+04  3.8806879E-08
  8.2500000E+04  3.5338775E-08
  8.5000000E+04  3.2257508E-08
  8.7500000E+04  2.9511510E-08
  9.0000000E+04  2.7057178E-08
  9.2500000E+04  2.4857478E-08
  9.5000000E+04  2.2880828E-08
  9.7500000E+04  2.1100187E-08
  1.0000000E+05  1.9492316E-08
  1.0250000E+05  1.8037178E-08
  1.0500000E+05  1.6717430E-08
  1.1000000E+05  1.4425818E-08
  1.1500000E+05  1.2518672E-08
  1.2000000E+05  1.0920220E-08
  1.2500000E+05  9.5717281E-09
  1.3000000E+05  8.4272309E-09
  1.3500000E+05  7.4504290E-09
  1.4000000E+05  6.6124065E-09
  1.4500000E+05  5.8899517E-09
  1.5000000E+05  5.2642989E-09
  1.5500000E+05  4.7201695E-09
  1.6000000E+05  4.2450464E-09
  1.6500000E+05  3.8286158E-09
  1.7000000E+05  3.4623306E-09
  1.7500000E+05  3.1390701E-09
  1.8000000E+05  2.8528736E-09
  1.8500000E+05  2.5987301E-09
  1.9000000E+05  2.3724052E-09
  1.9500000E+05  2.1703062E-09
  2.0000000E+05  1.9893726E-09
  2.0500000E+05  1.8269884E-09
  2.1000000E+05  1.6809087E-09
  2.1500000E+05  1.5492004E-09
  2.2000000E+05  1.4301935E-09
  2.2500000E+05  1.3224409E-09
  2.3000000E+05  1.2246851E-09
  2.4000000E+05  1.0549171E-09
  2.5000000E+05  9.1366341E-10
  2.6000000E+05  7.9535232E-10
  2.7000000E+05  6.9564656E-10
  2.8000000E+05  6.1113725E-10
  2.9000000E+05  5.3912261E-10
  3.0000000E+05  4.7744511E-10
  3.1000000E+05  4.2437036E-10
  3.2000000E+05  3.7849501E-10
  3.3000000E+05  3.3867686E-10
  3.4000000E+05  3.0397989E-10
  3.5000000E+05  2.7363265E-10
  3.6000000E+05  2.4699586E-10
  3.7000000E+05  2.2353702E-10
  3.8000000E+05  2.0281083E-10
  3.9000000E+05  1.8444321E-10
  4.0000000E+05  1.6811856E-10
  4.1000000E+05  1.5356958E-10
  4.2000000E+05  1.4056895E-10
  4.3000000E+05  1.2892262E-10
  4.4000000E+05  1.1846439E-10
  4.5000000E+05  1.0905135E-10
  4.6000000E+05  1.0056026E-10
  4.7000000E+05  9.2884544E-11
  4.8000000E+05  8.5931729E-11
  5.0000000E+05  7.3883351E-11
  5.1250000E+05  6.7422790E-11
  5.2500000E+05  6.1657456E-11
  5.3750000E+05  5.6499129E-11
  5.5000000E+05  5.1872416E-11
  5.7500000E+05  4.3964175E-11
  5.8750000E+05  4.0578933E-11
  6.0000000E+05  3.7515319E-11
  6.1250000E+05  3.4737200E-11
  6.2500000E+05  3.2213103E-11
  6.3750000E+05  2.9915527E-11
  6.5000000E+05  2.7820387E-11
  6.7500000E+05  2.4155409E-11
  7.0000000E+05  2.1077548E-11
  7.2500000E+05  1.8476951E-11
  7.5000000E+05  1.6267047E-11
  7.7500000E+05  1.4379125E-11
  8.0000000E+05  1.2758229E-11
  8.2500000E+05  1.1360097E-11
  8.5000000E+05  1.0148830E-11
  8.7500000E+05  9.0951280E-12
  9.0000000E+05  8.1749216E-12
  9.2500000E+05  7.3683171E-12
  9.5000000E+05  6.6588108E-12
  9.7500000E+05  6.0326447E-12
  1.0000000E+06  5.4782958E-12
  1.0250000E+06  4.9860730E-12
  1.0500000E+06  4.5477848E-12
  1.0750000E+06  4.1564771E-12
  1.1000000E+06  3.8062232E-12
  1.1250000E+06  3.4919521E-12
  1.1500000E+06  3.2093086E-12
  1.1750000E+06  2.9545420E-12
  1.2000000E+06  2.7244123E-12
  1.2250000E+06  2.5161122E-12
  1.2500000E+06  2.3272017E-12
  1.3000000E+06  1.9993145E-12
  1.3500000E+06  1.7267357E-12
  1.4000000E+06  1.4986526E-12
  1.4500000E+06  1.3066424E-12
  1.5000000E+06  1.1440856E-12
  1.5500000E+06  1.0057387E-12
  1.6000000E+06  8.8741641E-13
  1.6500000E+06  7.8575528E-13
  1.7000000E+06  6.9803240E-13
  1.7500000E+06  6.2202941E-13
  1.8000000E+06  5.5592842E-13
  1.8500000E+06  4.9823151E-13
  1.9000000E+06  4.4769793E-13
  1.9500000E+06  4.0329479E-13
  2.0000000E+06  3.6415872E-13
  2.0500000E+06  3.2956560E-13
  2.1000000E+06  2.9890436E-13
  2.1500000E+06  2.7165699E-13
  2.2000000E+06  2.4738278E-13
  2.2500000E+06  2.2570419E-13
  2.3000000E+06  2.0629613E-13
  2.3500000E+06  1.8888004E-13
  2.4000000E+06  1.7321657E-13
  2.4500000E+06  1.5909940E-13
  2.5000000E+06  1.4635111E-13
  2.5500000E+06  1.3482197E-13
  2.6000000E+06  1.2438138E-13
  2.6500000E+06  1.1491387E-13
  2.7000000E+06  1.0631727E-13
  
  
#  45   6  M2  EION =  5.260000000E+02 eV   284
#  S(0) = 1.426733E+00
  5.2178338E+00  0.0000000E+00
  5.2178338E+02  0.0000000E+00
  5.2178338E+02  9.0046001E-04
  5.2600000E+02  9.0046001E-04
  5.2600520E+02  9.0046001E-04
  5.2615517E+02  9.1445829E-04
  5.2630514E+02  9.2795885E-04
  5.2645510E+02  9.4099206E-04
  5.2660507E+02  9.5358590E-04
  5.2690501E+02  9.7755656E-04
  5.2720494E+02  1.0000541E-03
  5.2780481E+02  1.0412352E-03
  5.2840468E+02  1.0781396E-03
  5.2960442E+02  1.1419703E-03
  5.3080416E+02  1.1957232E-03
  5.3200390E+02  1.2419369E-03
  5.3320364E+02  1.2822231E-03
  5.3440338E+02  1.3176458E-03
  5.3560312E+02  1.3489341E-03
  5.3800260E+02  1.4010572E-03
  5.4040208E+02  1.4414465E-03
  5.4280156E+02  1.4720140E-03
  5.4520104E+02  1.4942859E-03
  5.5000000E+02  1.5192304E-03
  5.5312500E+02  1.5250431E-03
  5.5625000E+02  1.5252530E-03
  5.5937500E+02  1.5216586E-03
  5.6250000E+02  1.5156762E-03
  5.6875000E+02  1.5005224E-03
  5.7187500E+02  1.4926445E-03
  5.7500000E+02  1.4850780E-03
  5.8125000E+02  1.4715337E-03
  5.8750000E+02  1.4603381E-03
  5.9375000E+02  1.4510895E-03
  6.0000000E+02  1.4430720E-03
  6.1250000E+02  1.4279397E-03
  6.2500000E+02  1.4110346E-03
  6.3750000E+02  1.3914132E-03
  6.5000000E+02  1.3700444E-03
  6.6250000E+02  1.3483481E-03
  6.7500000E+02  1.3272835E-03
  6.8750000E+02  1.3071435E-03
  7.0000000E+02  1.2877053E-03
  7.2500000E+02  1.2492340E-03
  7.5000000E+02  1.2096569E-03
  7.7500000E+02  1.1694222E-03
  8.0000000E+02  1.1300449E-03
  8.2500000E+02  1.0922551E-03
  8.5000000E+02  1.0558489E-03
  9.0000000E+02  9.8539592E-04
  9.2500000E+02  9.5135071E-04
  9.5000000E+02  9.1851183E-04
  9.7500000E+02  8.8702642E-04
  1.0000000E+03  8.5686358E-04
  1.0500000E+03  7.9995445E-04
  1.1000000E+03  7.4692135E-04
  1.1500000E+03  6.9796550E-04
  1.2000000E+03  6.5304022E-04
  1.2500000E+03  6.1171977E-04
  1.3000000E+03  5.7346756E-04
  1.3500000E+03  5.3815648E-04
  1.4000000E+03  5.0567714E-04
  1.4500000E+03  4.7571300E-04
  1.5000000E+03  4.4798061E-04
  1.6000000E+03  3.9852153E-04
  1.7000000E+03  3.5600908E-04
  1.8000000E+03  3.1927896E-04
  1.9000000E+03  2.8739539E-04
  2.0000000E+03  2.5958633E-04
  2.1000000E+03  2.3522287E-04
  2.2000000E+03  2.1380263E-04
  2.3000000E+03  1.9489735E-04
  2.4000000E+03  1.7813781E-04
  2.5000000E+03  1.6322523E-04
  2.6000000E+03  1.4991864E-04
  2.7000000E+03  1.3801176E-04
  2.8000000E+03  1.2732493E-04
  2.9000000E+03  1.1770487E-04
  3.0000000E+03  1.0902137E-04
  3.1000000E+03  1.0116324E-04
  3.2000000E+03  9.4034789E-05
  3.4000000E+03  8.1648235E-05
  3.6000000E+03  7.1323989E-05
  3.8000000E+03  6.2651567E-05
  4.0000000E+03  5.5314299E-05
  4.2000000E+03  4.9065413E-05
  4.4000000E+03  4.3710863E-05
  4.6000000E+03  3.9096665E-05
  4.8000000E+03  3.5099593E-05
  5.0000000E+03  3.1620241E-05
  5.2500000E+03  2.7877453E-05
  5.5000000E+03  2.4692020E-05
  5.7500000E+03  2.1964561E-05
  6.0000000E+03  1.9616201E-05
  6.5000000E+03  1.5816411E-05
  6.7500000E+03  1.4272597E-05
  7.0000000E+03  1.2918446E-05
  7.2500000E+03  1.1726008E-05
  7.5000000E+03  1.0672120E-05
  7.7500000E+03  9.7374709E-06
  8.0000000E+03  8.9058731E-06
  8.2500000E+03  8.1636919E-06
  8.5000000E+03  7.4993895E-06
  9.0000000E+03  6.3666177E-06
  9.5000000E+03  5.4449043E-06
  1.0000000E+04  4.6879238E-06
  1.0500000E+04  4.0609558E-06
  1.1000000E+04  3.5376422E-06
  1.1500000E+04  3.0977335E-06
  1.2000000E+04  2.7255030E-06
  1.2500000E+04  2.4086241E-06
  1.3000000E+04  2.1373466E-06
  1.3500000E+04  1.9038927E-06
  1.4000000E+04  1.7020094E-06
  1.4500000E+04  1.5266323E-06
  1.5000000E+04  1.3736315E-06
  1.5500000E+04  1.2396184E-06
  1.6000000E+04  1.1217954E-06
  1.6500000E+04  1.0178403E-06
  1.7000000E+04  9.2581463E-07
  1.7500000E+04  8.4409235E-07
  1.8000000E+04  7.7130321E-07
  1.8500000E+04  7.0628714E-07
  1.9000000E+04  6.4805787E-07
  2.0000000E+04  5.4871279E-07
  2.1000000E+04  4.6786623E-07
  2.2000000E+04  4.0149964E-07
  2.3000000E+04  3.4658464E-07
  2.4000000E+04  3.0081193E-07
  2.5000000E+04  2.6240140E-07
  2.6000000E+04  2.2996717E-07
  2.7000000E+04  2.0242029E-07
  2.8000000E+04  1.7889776E-07
  2.9000000E+04  1.5871024E-07
  3.0000000E+04  1.4130306E-07
  3.1000000E+04  1.2622679E-07
  3.2000000E+04  1.1311492E-07
  3.3000000E+04  1.0166677E-07
  3.4000000E+04  9.1634249E-08
  3.5000000E+04  8.2811558E-08
  3.6000000E+04  7.5027099E-08
  3.7000000E+04  6.8137134E-08
  3.8000000E+04  6.2020707E-08
  3.9000000E+04  5.6575586E-08
  4.0000000E+04  5.1715010E-08
  4.2000000E+04  4.3462580E-08
  4.3000000E+04  3.9953306E-08
  4.4000000E+04  3.6790559E-08
  4.6000000E+04  3.1348708E-08
  4.8000000E+04  2.6874306E-08
  5.0000000E+04  2.3167964E-08
  5.1250000E+04  2.1172018E-08
  5.2500000E+04  1.9385507E-08
  5.3750000E+04  1.7782612E-08
  5.5000000E+04  1.6341162E-08
  5.7500000E+04  1.3868754E-08
  5.8750000E+04  1.2806955E-08
  6.0000000E+04  1.1844198E-08
  6.2500000E+04  1.0173736E-08
  6.5000000E+04  8.7857376E-09
  6.7500000E+04  7.6249190E-09
  7.0000000E+04  6.6482136E-09
  7.2500000E+04  5.8217792E-09
  7.5000000E+04  5.1188047E-09
  7.7500000E+04  4.5178909E-09
  8.0000000E+04  4.0018373E-09
  8.2500000E+04  3.5567256E-09
  8.5000000E+04  3.1712237E-09
  8.7500000E+04  2.8360514E-09
  9.0000000E+04  2.5435668E-09
  9.2500000E+04  2.2874445E-09
  9.5000000E+04  2.0624226E-09
  9.7500000E+04  1.8641040E-09
  1.0000000E+05  1.6887976E-09
  1.0250000E+05  1.5333923E-09
  1.0500000E+05  1.3952546E-09
  1.0750000E+05  1.2721478E-09
  1.1000000E+05  1.1621647E-09
  1.1250000E+05  1.0636735E-09
  1.1500000E+05  9.7527315E-10
  1.2000000E+05  8.2408312E-10
  1.2500000E+05  7.0076788E-10
  1.3000000E+05  5.9942350E-10
  1.3500000E+05  5.1554841E-10
  1.4000000E+05  4.4567709E-10
  1.4500000E+05  3.8711653E-10
  1.5000000E+05  3.3775585E-10
  1.5500000E+05  2.9592755E-10
  1.6000000E+05  2.6030450E-10
  1.6500000E+05  2.2982300E-10
  1.7000000E+05  2.0362490E-10
  1.7500000E+05  1.8101381E-10
  1.8000000E+05  1.6142113E-10
  1.8500000E+05  1.4438001E-10
  1.9000000E+05  1.2950522E-10
  1.9500000E+05  1.1647726E-10
  2.0000000E+05  1.0502995E-10
  2.0500000E+05  9.4940524E-11
  2.1000000E+05  8.6021774E-11
  2.1500000E+05  7.8115750E-11
  2.2000000E+05  7.1088672E-11
  2.2500000E+05  6.4826799E-11
  2.3000000E+05  5.9233087E-11
  2.4000000E+05  4.9729561E-11
  2.5000000E+05  4.2043426E-11
  2.6000000E+05  3.5775827E-11
  2.7000000E+05  3.0625867E-11
  2.8000000E+05  2.6364159E-11
  2.9000000E+05  2.2814132E-11
  3.0000000E+05  1.9838642E-11
  3.1000000E+05  1.7330252E-11
  3.2000000E+05  1.5204139E-11
  3.3000000E+05  1.3392836E-11
  3.4000000E+05  1.1842303E-11
  3.5000000E+05  1.0508963E-11
  3.6000000E+05  9.3574682E-12
  3.7000000E+05  8.3589782E-12
  3.8000000E+05  7.4898281E-12
  3.9000000E+05  6.7304953E-12
  4.0000000E+05  6.0647983E-12
  4.1000000E+05  5.4792614E-12
  4.2000000E+05  4.9626108E-12
  4.3000000E+05  4.5053728E-12
  4.4000000E+05  4.0995541E-12
  4.5000000E+05  3.7383853E-12
  4.6000000E+05  3.4161117E-12
  4.7000000E+05  3.1278237E-12
  4.8000000E+05  2.8693161E-12
  5.0000000E+05  2.4276929E-12
  5.1250000E+05  2.1944485E-12
  5.2500000E+05  1.9885733E-12
  5.3750000E+05  1.8063040E-12
  5.5000000E+05  1.6444661E-12
  5.7500000E+05  1.3717361E-12
  5.8750000E+05  1.2566112E-12
  6.0000000E+05  1.1533285E-12
  6.2500000E+05  9.7675407E-13
  6.5000000E+05  8.3274746E-13
  6.7500000E+05  7.1435250E-13
  7.0000000E+05  6.1628574E-13
  7.2500000E+05  5.3449335E-13
  7.5000000E+05  4.6583515E-13
  7.7500000E+05  4.0785585E-13
  8.0000000E+05  3.5861971E-13
  8.2500000E+05  3.1658894E-13
  8.5000000E+05  2.8053269E-13
  8.7500000E+05  2.4945876E-13
  9.0000000E+05  2.2256224E-13
  9.2500000E+05  1.9918625E-13
  9.5000000E+05  1.7879148E-13
  9.7500000E+05  1.6093277E-13
  1.0000000E+06  1.4524070E-13
  1.0250000E+06  1.3140724E-13
  1.0500000E+06  1.1917436E-13
  1.0750000E+06  1.0832489E-13
  1.1000000E+06  9.8675324E-14
  1.1250000E+06  9.0069954E-14
  1.1500000E+06  8.2376182E-14
  1.2000000E+06  6.9286183E-14
  1.2500000E+06  5.8677112E-14
  1.3000000E+06  5.0006564E-14
  1.3500000E+06  4.2865588E-14
  1.4000000E+06  3.6942407E-14
  1.4500000E+06  3.1996898E-14
  1.5000000E+06  2.7842374E-14
  1.5500000E+06  2.4332442E-14
  1.6000000E+06  2.1351339E-14
  1.6500000E+06  1.8806801E-14
  1.7000000E+06  1.6624762E-14
  1.7500000E+06  1.4745369E-14
  1.8000000E+06  1.3119959E-14
  1.8500000E+06  1.1708727E-14
  1.9000000E+06  1.0478956E-14
  1.9500000E+06  9.4036323E-15
  2.0000000E+06  8.4603005E-15
  2.0500000E+06  7.6301966E-15
  2.1000000E+06  6.8975714E-15
  2.1500000E+06  6.2491018E-15
  2.2000000E+06  5.6734972E-15
  2.2500000E+06  5.1611971E-15
  2.3000000E+06  4.7040750E-15
  2.4000000E+06  3.9287283E-15
  2.5000000E+06  3.3037132E-15
  2.6000000E+06  2.7964062E-15
  
  
#  45   7  M3  EION =  5.010000000E+02 eV   281
#  S(0) = 3.066670E+00
  4.6933817E+00  0.0000000E+00
  4.6933817E+02  0.0000000E+00
  4.6933817E+02  2.2437726E-03
  5.0100000E+02  2.2437726E-03
  5.0100495E+02  2.2437726E-03
  5.0115491E+02  2.2773275E-03
  5.0130488E+02  2.3096110E-03
  5.0145485E+02  2.3407040E-03
  5.0160482E+02  2.3706807E-03
  5.0190476E+02  2.4275536E-03
  5.0220470E+02  2.4807138E-03
  5.0280457E+02  2.5774855E-03
  5.0340445E+02  2.6636350E-03
  5.0460420E+02  2.8114406E-03
  5.0580396E+02  2.9348368E-03
  5.0820346E+02  3.1316558E-03
  5.0940321E+02  3.2117115E-03
  5.1060297E+02  3.2821723E-03
  5.1300247E+02  3.3989613E-03
  5.1540198E+02  3.4887245E-03
  5.2020099E+02  3.6037853E-03
  5.2500000E+02  3.6541190E-03
  5.2812500E+02  3.6625351E-03
  5.3125000E+02  3.6578064E-03
  5.3437500E+02  3.6441357E-03
  5.3750000E+02  3.6248601E-03
  5.4375000E+02  3.5789021E-03
  5.5000000E+02  3.5325207E-03
  5.5625000E+02  3.4909881E-03
  5.6250000E+02  3.4554202E-03
  5.6875000E+02  3.4248937E-03
  5.7500000E+02  3.3977108E-03
  5.8750000E+02  3.3467056E-03
  6.0000000E+02  3.2929882E-03
  6.1250000E+02  3.2340637E-03
  6.2500000E+02  3.1719766E-03
  6.3750000E+02  3.1099105E-03
  6.5000000E+02  3.0500746E-03
  6.6250000E+02  2.9930827E-03
  6.7500000E+02  2.9384215E-03
  7.0000000E+02  2.8321516E-03
  7.2500000E+02  2.7258873E-03
  7.3750000E+02  2.6727741E-03
  7.5000000E+02  2.6202499E-03
  7.7500000E+02  2.5183718E-03
  8.0000000E+02  2.4217961E-03
  8.2500000E+02  2.3297654E-03
  8.5000000E+02  2.2410805E-03
  8.7500000E+02  2.1550554E-03
  9.0000000E+02  2.0720912E-03
  9.5000000E+02  1.9171055E-03
  1.0000000E+03  1.7767460E-03
  1.0500000E+03  1.6481424E-03
  1.1000000E+03  1.5301157E-03
  1.1500000E+03  1.4227826E-03
  1.2000000E+03  1.3251526E-03
  1.2500000E+03  1.2357555E-03
  1.3000000E+03  1.1538371E-03
  1.3500000E+03  1.0788153E-03
  1.4000000E+03  1.0101627E-03
  1.4500000E+03  9.4722259E-04
  1.5000000E+03  8.8927604E-04
  1.6000000E+03  7.8651746E-04
  1.7000000E+03  6.9909010E-04
  1.8000000E+03  6.2403749E-04
  1.9000000E+03  5.5925102E-04
  2.0000000E+03  5.0316589E-04
  2.1000000E+03  4.5429973E-04
  2.2000000E+03  4.1149614E-04
  2.3000000E+03  3.7387251E-04
  2.4000000E+03  3.4067950E-04
  2.5000000E+03  3.1127998E-04
  2.6000000E+03  2.8514333E-04
  2.7000000E+03  2.6182573E-04
  2.8000000E+03  2.4095536E-04
  2.9000000E+03  2.2222167E-04
  3.0000000E+03  2.0536081E-04
  3.1000000E+03  1.9014614E-04
  3.2000000E+03  1.7638208E-04
  3.4000000E+03  1.5255470E-04
  3.6000000E+03  1.3278496E-04
  3.8000000E+03  1.1624631E-04
  4.0000000E+03  1.0230665E-04
  4.2000000E+03  9.0476697E-05
  4.4000000E+03  8.0373524E-05
  4.6000000E+03  7.1694625E-05
  4.8000000E+03  6.4198824E-05
  5.0000000E+03  5.7692294E-05
  5.2500000E+03  5.0714015E-05
  5.5000000E+03  4.4793624E-05
  5.7500000E+03  3.9739507E-05
  6.0000000E+03  3.5400177E-05
  6.5000000E+03  2.8406107E-05
  6.7500000E+03  2.5575395E-05
  7.0000000E+03  2.3098322E-05
  7.2500000E+03  2.0922042E-05
  7.5000000E+03  1.9002855E-05
  7.7500000E+03  1.7304411E-05
  8.0000000E+03  1.5796318E-05
  8.2500000E+03  1.4453032E-05
  8.5000000E+03  1.3252984E-05
  9.0000000E+03  1.1212152E-05
  9.5000000E+03  9.5573733E-06
  1.0000000E+04  8.2028715E-06
  1.0500000E+04  7.0845590E-06
  1.1000000E+04  6.1539413E-06
  1.1500000E+04  5.3738839E-06
  1.2000000E+04  4.7156516E-06
  1.2500000E+04  4.1567795E-06
  1.3000000E+04  3.6795474E-06
  1.3500000E+04  3.2698583E-06
  1.4000000E+04  2.9164066E-06
  1.4500000E+04  2.6100596E-06
  1.5000000E+04  2.3433882E-06
  1.5500000E+04  2.1103102E-06
  1.6000000E+04  1.9058150E-06
  1.6500000E+04  1.7257520E-06
  1.7000000E+04  1.5666642E-06
  1.7500000E+04  1.4256577E-06
  1.8000000E+04  1.3002980E-06
  1.8500000E+04  1.1885283E-06
  1.9000000E+04  1.0886028E-06
  2.0000000E+04  9.1855114E-07
  2.1000000E+04  7.8062200E-07
  2.2000000E+04  6.6775619E-07
  2.3000000E+04  5.7465063E-07
  2.4000000E+04  4.9727376E-07
  2.5000000E+04  4.3252691E-07
  2.6000000E+04  3.7800431E-07
  2.7000000E+04  3.3182071E-07
  2.8000000E+04  2.9248599E-07
  2.9000000E+04  2.5881288E-07
  3.0000000E+04  2.2984831E-07
  3.1000000E+04  2.0482188E-07
  3.2000000E+04  1.8310679E-07
  3.3000000E+04  1.6418996E-07
  3.4000000E+04  1.4764890E-07
  3.5000000E+04  1.3313392E-07
  3.6000000E+04  1.2035409E-07
  3.7000000E+04  1.0906614E-07
  3.8000000E+04  9.9065761E-08
  3.9000000E+04  9.0180621E-08
  4.0000000E+04  8.2264757E-08
  4.2000000E+04  6.8862533E-08
  4.4000000E+04  5.8066840E-08
  4.6000000E+04  4.9292974E-08
  4.8000000E+04  4.2103782E-08
  5.0000000E+04  3.6168562E-08
  5.2500000E+04  3.0133358E-08
  5.5000000E+04  2.5294923E-08
  5.7500000E+04  2.1380395E-08
  5.8750000E+04  1.9704013E-08
  6.0000000E+04  1.8186763E-08
  6.2500000E+04  1.5561141E-08
  6.5000000E+04  1.3387106E-08
  6.7500000E+04  1.1575092E-08
  7.0000000E+04  1.0055541E-08
  7.2500000E+04  8.7739550E-09
  7.5000000E+04  7.6872916E-09
  7.7500000E+04  6.7612922E-09
  8.0000000E+04  5.9684944E-09
  8.2500000E+04  5.2867370E-09
  8.5000000E+04  4.6980238E-09
  8.7500000E+04  4.1876562E-09
  9.0000000E+04  3.7435614E-09
  9.2500000E+04  3.3557713E-09
  9.5000000E+04  3.0160144E-09
  9.7500000E+04  2.7173953E-09
  1.0000000E+05  2.4541396E-09
  1.0250000E+05  2.2213912E-09
  1.0500000E+05  2.0150492E-09
  1.1000000E+05  1.6682005E-09
  1.1500000E+05  1.3915115E-09
  1.2000000E+05  1.1687944E-09
  1.2500000E+05  9.8802988E-10
  1.3000000E+05  8.4018877E-10
  1.3500000E+05  7.1841462E-10
  1.4000000E+05  6.1744865E-10
  1.4500000E+05  5.3322004E-10
  1.5000000E+05  4.6255050E-10
  1.5500000E+05  4.0293838E-10
  1.6000000E+05  3.5239977E-10
  1.6500000E+05  3.0935021E-10
  1.7000000E+05  2.7251596E-10
  1.7500000E+05  2.4086667E-10
  1.8000000E+05  2.1356395E-10
  1.8500000E+05  1.8992190E-10
  1.9000000E+05  1.6937635E-10
  1.9500000E+05  1.5146100E-10
  2.0000000E+05  1.3578856E-10
  2.0500000E+05  1.2203596E-10
  2.1000000E+05  1.0993250E-10
  2.1500000E+05  9.9250518E-11
  2.2000000E+05  8.9797774E-11
  2.2500000E+05  8.1411348E-11
  2.3000000E+05  7.3952678E-11
  2.4000000E+05  6.1362618E-11
  2.5000000E+05  5.1269873E-11
  2.6000000E+05  4.3112583E-11
  2.7000000E+05  3.6469327E-11
  2.8000000E+05  3.1020809E-11
  2.9000000E+05  2.6522733E-11
  3.0000000E+05  2.2786465E-11
  3.1000000E+05  1.9665137E-11
  3.2000000E+05  1.7043485E-11
  3.3000000E+05  1.4830357E-11
  3.4000000E+05  1.2953182E-11
  3.5000000E+05  1.1353804E-11
  3.6000000E+05  9.9853267E-12
  3.7000000E+05  8.8097066E-12
  3.8000000E+05  7.7959171E-12
  3.9000000E+05  6.9185242E-12
  4.0000000E+05  6.1565731E-12
  4.1000000E+05  5.4927177E-12
  4.2000000E+05  4.9125337E-12
  4.3000000E+05  4.4039754E-12
  4.4000000E+05  3.9569423E-12
  4.5000000E+05  3.5629313E-12
  4.6000000E+05  3.2147570E-12
  4.7000000E+05  2.9063263E-12
  4.8000000E+05  2.6324557E-12
  5.0000000E+05  2.1713313E-12
  5.1250000E+05  1.9317319E-12
  5.2500000E+05  1.7228647E-12
  5.3750000E+05  1.5402439E-12
  5.5000000E+05  1.3801165E-12
  5.7500000E+05  1.1152254E-12
  5.8750000E+05  1.0055546E-12
  6.0000000E+05  9.0840727E-13
  6.2500000E+05  7.4541177E-13
  6.5000000E+05  6.1583955E-13
  6.7500000E+05  5.1201009E-13
  7.0000000E+05  4.2818963E-13
  7.2500000E+05  3.6005428E-13
  7.5000000E+05  3.0431260E-13
  7.7500000E+05  2.5843602E-13
  8.0000000E+05  2.2046581E-13
  8.2500000E+05  1.8887281E-13
  8.5000000E+05  1.6245474E-13
  8.7500000E+05  1.4025999E-13
  9.0000000E+05  1.2153056E-13
  9.2500000E+05  1.0565911E-13
  9.5000000E+05  9.2156107E-14
  9.7500000E+05  8.0624791E-14
  1.0000000E+06  7.0741945E-14
  1.0250000E+06  6.2242981E-14
  1.0500000E+06  5.4910313E-14
  1.0750000E+06  4.8564232E-14
  1.1000000E+06  4.3055688E-14
  1.1250000E+06  3.8260567E-14
  1.1500000E+06  3.4075155E-14
  1.1750000E+06  3.0412444E-14
  1.2000000E+06  2.7199168E-14
  1.2250000E+06  2.4373431E-14
  1.2500000E+06  2.1882773E-14
  1.2750000E+06  1.9682597E-14
  1.3000000E+06  1.7734875E-14
  1.3250000E+06  1.6007095E-14
  1.3500000E+06  1.4471379E-14
  1.4000000E+06  1.1883597E-14
  1.4500000E+06  9.8166409E-15
  1.5000000E+06  8.1544420E-15
  1.5500000E+06  6.8092060E-15
  1.6000000E+06  5.7139582E-15
  1.6500000E+06  4.8171949E-15
  1.7000000E+06  4.0790223E-15
  1.7500000E+06  3.4683271E-15
  1.8000000E+06  2.9606879E-15
  1.8500000E+06  2.5368342E-15
  1.9000000E+06  2.1814432E-15
  1.9500000E+06  1.8822559E-15
  2.0000000E+06  1.6294117E-15
  2.0500000E+06  1.4149122E-15
  2.1000000E+06  1.2322596E-15
  2.1500000E+06  1.0761730E-15
  2.2000000E+06  9.4233963E-16
  2.2500000E+06  8.2722889E-16
  2.3000000E+06  7.2797829E-16
  2.3500000E+06  6.4221387E-16
  2.4000000E+06  5.6793873E-16
  2.4500000E+06  5.0347065E-16
  
  
#  45   8  M4  EION =  3.180000000E+02 eV   286
#  S(0) = 5.729047E+00
  3.1254259E+00  0.0000000E+00
  3.1254259E+02  0.0000000E+00
  3.1254259E+02  6.6182402E-04
  3.1800000E+02  6.6182402E-04
  3.1800323E+02  6.6182402E-04
  3.2240258E+02  6.7383894E-04
  3.2350242E+02  6.9108060E-04
  3.2460226E+02  7.1751273E-04
  3.2570210E+02  7.5538450E-04
  3.2680194E+02  8.0728991E-04
  3.2900161E+02  9.6530010E-04
  3.3120129E+02  1.2187234E-03
  3.3340097E+02  1.5971575E-03
  3.3450081E+02  1.8417250E-03
  3.3560065E+02  2.1265625E-03
  3.3670048E+02  2.4528241E-03
  3.3780032E+02  2.8203634E-03
  3.3890016E+02  3.2273949E-03
  3.4000000E+02  3.6706380E-03
  3.4250000E+02  4.7848743E-03
  3.4500000E+02  5.9834104E-03
  3.4750000E+02  7.1853745E-03
  3.5000000E+02  8.3267610E-03
  3.5250000E+02  9.3704582E-03
  3.5500000E+02  1.0303024E-02
  3.6000000E+02  1.1842042E-02
  3.7000000E+02  1.3820238E-02
  3.8000000E+02  1.4663705E-02
  3.8500000E+02  1.4784176E-02
  3.9000000E+02  1.4774274E-02
  3.9500000E+02  1.4679821E-02
  4.0000000E+02  1.4536056E-02
  4.1000000E+02  1.4188021E-02
  4.2000000E+02  1.3824958E-02
  4.3000000E+02  1.3463403E-02
  4.4000000E+02  1.3094308E-02
  4.5000000E+02  1.2710345E-02
  4.6000000E+02  1.2312532E-02
  4.8000000E+02  1.1507212E-02
  5.0000000E+02  1.0739933E-02
  5.2500000E+02  9.8615188E-03
  5.5000000E+02  9.0507727E-03
  5.7500000E+02  8.2927766E-03
  6.0000000E+02  7.5940016E-03
  6.5000000E+02  6.3907950E-03
  6.7500000E+02  5.8734557E-03
  7.0000000E+02  5.4015759E-03
  7.2500000E+02  4.9719247E-03
  7.5000000E+02  4.5821379E-03
  8.0000000E+02  3.9104608E-03
  8.5000000E+02  3.3565930E-03
  9.0000000E+02  2.8953589E-03
  9.5000000E+02  2.5106267E-03
  1.0000000E+03  2.1889232E-03
  1.0500000E+03  1.9175633E-03
  1.1000000E+03  1.6868823E-03
  1.1500000E+03  1.4903710E-03
  1.2000000E+03  1.3222368E-03
  1.2500000E+03  1.1774062E-03
  1.3000000E+03  1.0520153E-03
  1.3500000E+03  9.4306933E-04
  1.4000000E+03  8.4805452E-04
  1.4500000E+03  7.6483641E-04
  1.5000000E+03  6.9165944E-04
  1.6000000E+03  5.6995379E-04
  1.7000000E+03  4.7407218E-04
  1.8000000E+03  3.9761797E-04
  1.9000000E+03  3.3602013E-04
  2.0000000E+03  2.8595992E-04
  2.1000000E+03  2.4492168E-04
  2.2000000E+03  2.1099824E-04
  2.3000000E+03  1.8275454E-04
  2.4000000E+03  1.5908911E-04
  2.5000000E+03  1.3913922E-04
  2.6000000E+03  1.2222427E-04
  2.7000000E+03  1.0780498E-04
  2.8000000E+03  9.5450549E-05
  2.9000000E+03  8.4814793E-05
  3.0000000E+03  7.5617756E-05
  3.1000000E+03  6.7631611E-05
  3.2000000E+03  6.0669682E-05
  3.4000000E+03  4.9229305E-05
  3.6000000E+03  4.0352627E-05
  3.8000000E+03  3.3379709E-05
  4.0000000E+03  2.7840849E-05
  4.2000000E+03  2.3396426E-05
  4.4000000E+03  1.9797207E-05
  4.6000000E+03  1.6857823E-05
  4.8000000E+03  1.4438697E-05
  5.0000000E+03  1.2433524E-05
  5.2500000E+03  1.0386366E-05
  5.5000000E+03  8.7385624E-06
  5.7500000E+03  7.4006841E-06
  5.8750000E+03  6.8263528E-06
  6.0000000E+03  6.3057816E-06
  6.2500000E+03  5.4031392E-06
  6.5000000E+03  4.6539389E-06
  6.7500000E+03  4.0281728E-06
  7.0000000E+03  3.5024317E-06
  7.2500000E+03  3.0583041E-06
  7.5000000E+03  2.6811934E-06
  7.7500000E+03  2.3594420E-06
  8.0000000E+03  2.0836754E-06
  8.2500000E+03  1.8463083E-06
  8.5000000E+03  1.6411669E-06
  8.7500000E+03  1.4631967E-06
  9.0000000E+03  1.3082368E-06
  9.2500000E+03  1.1728465E-06
  9.5000000E+03  1.0541670E-06
  1.0000000E+04  8.5777773E-07
  1.0500000E+04  7.0419843E-07
  1.1000000E+04  5.8281922E-07
  1.1500000E+04  4.8595448E-07
  1.2000000E+04  4.0796278E-07
  1.2500000E+04  3.4465143E-07
  1.3000000E+04  2.9286795E-07
  1.3500000E+04  2.5021634E-07
  1.4000000E+04  2.1485773E-07
  1.4500000E+04  1.8536759E-07
  1.5000000E+04  1.6063281E-07
  1.5500000E+04  1.3977685E-07
  1.6000000E+04  1.2210426E-07
  1.6500000E+04  1.0705927E-07
  1.7000000E+04  9.4194880E-08
  1.7500000E+04  8.3149410E-08
  1.8000000E+04  7.3628466E-08
  1.8500000E+04  6.5391093E-08
  1.9000000E+04  5.8239076E-08
  1.9500000E+04  5.2008582E-08
  2.0000000E+04  4.6563542E-08
  2.0500000E+04  4.1790450E-08
  2.1000000E+04  3.7594221E-08
  2.2000000E+04  3.0624986E-08
  2.3000000E+04  2.5153181E-08
  2.4000000E+04  2.0815780E-08
  2.5000000E+04  1.7347148E-08
  2.6000000E+04  1.4550549E-08
  2.7000000E+04  1.2278630E-08
  2.8000000E+04  1.0419876E-08
  2.9000000E+04  8.8890954E-09
  3.0000000E+04  7.6206219E-09
  3.1000000E+04  6.5634013E-09
  3.2000000E+04  5.6774428E-09
  3.3000000E+04  4.9311937E-09
  3.4000000E+04  4.2995790E-09
  3.5000000E+04  3.7625408E-09
  3.6000000E+04  3.3039417E-09
  3.7000000E+04  2.9107220E-09
  3.8000000E+04  2.5722512E-09
  3.9000000E+04  2.2798311E-09
  4.0000000E+04  2.0263106E-09
  4.1000000E+04  1.8057820E-09
  4.2000000E+04  1.6133429E-09
  4.3000000E+04  1.4449066E-09
  4.4000000E+04  1.2970530E-09
  4.6000000E+04  1.0520487E-09
  4.8000000E+04  8.6028806E-10
  5.0000000E+04  7.0876836E-10
  5.1250000E+04  6.3017110E-10
  5.2500000E+04  5.6173624E-10
  5.3750000E+04  5.0196815E-10
  5.5000000E+04  4.4961745E-10
  5.7500000E+04  3.6314142E-10
  5.8750000E+04  3.2738785E-10
  6.0000000E+04  2.9574321E-10
  6.2500000E+04  2.4270835E-10
  6.5000000E+04  2.0060506E-10
  6.7500000E+04  1.6690489E-10
  7.0000000E+04  1.3972450E-10
  7.2500000E+04  1.1764625E-10
  7.5000000E+04  9.9592792E-11
  7.7500000E+04  8.4738108E-11
  8.0000000E+04  7.2443626E-11
  8.2500000E+04  6.2211841E-11
  8.5000000E+04  5.3652241E-11
  8.7500000E+04  4.6456189E-11
  9.0000000E+04  4.0378232E-11
  9.2500000E+04  3.5221952E-11
  9.5000000E+04  3.0829226E-11
  9.7500000E+04  2.7072056E-11
  1.0000000E+05  2.3846300E-11
  1.0250000E+05  2.1066797E-11
  1.0500000E+05  1.8663575E-11
  1.0750000E+05  1.6578880E-11
  1.1000000E+05  1.4764827E-11
  1.1250000E+05  1.3181554E-11
  1.1500000E+05  1.1795737E-11
  1.2000000E+05  9.5090705E-12
  1.2500000E+05  7.7297141E-12
  1.3000000E+05  6.3318711E-12
  1.3500000E+05  5.2240220E-12
  1.4000000E+05  4.3388040E-12
  1.4500000E+05  3.6260713E-12
  1.5000000E+05  3.0481175E-12
  1.5500000E+05  2.5763253E-12
  1.6000000E+05  2.1887793E-12
  1.6500000E+05  1.8685576E-12
  1.7000000E+05  1.6024934E-12
  1.7500000E+05  1.3802666E-12
  1.8000000E+05  1.1937327E-12
  1.8500000E+05  1.0364223E-12
  1.9000000E+05  9.0316494E-13
  1.9500000E+05  7.8980432E-13
  2.0000000E+05  6.9298073E-13
  2.0500000E+05  6.0996405E-13
  2.1000000E+05  5.3852454E-13
  2.1500000E+05  4.7683233E-13
  2.2000000E+05  4.2337914E-13
  2.2500000E+05  3.7691636E-13
  2.3000000E+05  3.3640603E-13
  2.3500000E+05  3.0098171E-13
  2.4000000E+05  2.6991730E-13
  2.4500000E+05  2.4260230E-13
  2.5000000E+05  2.1852160E-13
  2.6000000E+05  1.7838435E-13
  2.7000000E+05  1.4674102E-13
  2.8000000E+05  1.2157353E-13
  2.9000000E+05  1.0139214E-13
  3.0000000E+05  8.5084994E-14
  3.1000000E+05  7.1813753E-14
  3.2000000E+05  6.0940704E-14
  3.3000000E+05  5.1976453E-14
  3.4000000E+05  4.4542192E-14
  3.5000000E+05  3.8342466E-14
  3.6000000E+05  3.3145169E-14
  3.7000000E+05  2.8766679E-14
  3.8000000E+05  2.5060733E-14
  3.9000000E+05  2.1910125E-14
  4.0000000E+05  1.9220394E-14
  4.1000000E+05  1.6914983E-14
  4.2000000E+05  1.4931508E-14
  4.3000000E+05  1.3218872E-14
  4.4000000E+05  1.1735029E-14
  4.5000000E+05  1.0445219E-14
  4.6000000E+05  9.3205779E-15
  4.7000000E+05  8.3370342E-15
  4.8000000E+05  7.4744328E-15
  5.0000000E+05  6.0469644E-15
  5.1250000E+05  5.3188069E-15
  5.2500000E+05  4.6923947E-15
  5.3750000E+05  4.1515984E-15
  5.5000000E+05  3.6831391E-15
  5.7500000E+05  2.9211614E-15
  5.8750000E+05  2.6109101E-15
  6.0000000E+05  2.3389038E-15
  6.2500000E+05  1.8890292E-15
  6.5000000E+05  1.5378945E-15
  6.7500000E+05  1.2612633E-15
  7.0000000E+05  1.0414523E-15
  7.2500000E+05  8.6539926E-16
  7.5000000E+05  7.2334872E-16
  7.7500000E+05  6.0794032E-16
  8.0000000E+05  5.1357142E-16
  8.2500000E+05  4.3594027E-16
  8.5000000E+05  3.7171805E-16
  8.7500000E+05  3.1830807E-16
  9.0000000E+05  2.7366895E-16
  9.2500000E+05  2.3618500E-16
  9.5000000E+05  2.0456871E-16
  9.7500000E+05  1.7778840E-16
  1.0000000E+06  1.5501316E-16
  1.0250000E+06  1.3557019E-16
  1.0500000E+06  1.1891208E-16
  1.0750000E+06  1.0459152E-16
  1.1000000E+06  9.2240688E-17
  1.1250000E+06  8.1555723E-17
  1.1500000E+06  7.2284590E-17
  1.1750000E+06  6.4217381E-17
  1.2000000E+06  5.7178601E-17
  1.2250000E+06  5.1021057E-17
  1.2500000E+06  4.5620879E-17
  1.3000000E+06  3.6690241E-17
  1.3500000E+06  2.9726151E-17
  1.4000000E+06  2.4249158E-17
  1.4500000E+06  1.9907533E-17
  1.5000000E+06  1.6440725E-17
  1.5500000E+06  1.3653955E-17
  1.6000000E+06  1.1399765E-17
  1.6500000E+06  9.5655156E-18
  1.7000000E+06  8.0641573E-18
  1.7500000E+06  6.8282324E-18
  1.8000000E+06  5.8053747E-18
  1.8500000E+06  4.9546776E-18
  1.9000000E+06  4.2443650E-18
  1.9500000E+06  3.6492374E-18
  2.0000000E+06  3.1489141E-18
  
  
#  45   9  M5  EION =  3.130000000E+02 eV   287
#  S(0) = 8.597814E+00
  3.0780900E+00  0.0000000E+00
  3.0780900E+02  0.0000000E+00
  3.0780900E+02  9.3235452E-04
  3.1300000E+02  9.3235452E-04
  3.1300318E+02  9.3235452E-04
  3.1440254E+02  9.3640995E-04
  3.1580191E+02  9.4696176E-04
  3.1720127E+02  9.6853066E-04
  3.1860064E+02  1.0064170E-03
  3.1930032E+02  1.0334060E-03
  3.2000000E+02  1.0669327E-03
  3.2125000E+02  1.1462401E-03
  3.2250000E+02  1.2558789E-03
  3.2375000E+02  1.4029915E-03
  3.2500000E+02  1.5954757E-03
  3.2750000E+02  2.1501991E-03
  3.2875000E+02  2.5288002E-03
  3.3000000E+02  2.9841119E-03
  3.3125000E+02  3.5202536E-03
  3.3250000E+02  4.1384299E-03
  3.3375000E+02  4.8357990E-03
  3.3500000E+02  5.6055829E-03
  3.3750000E+02  7.3162536E-03
  3.4000000E+02  9.1548335E-03
  3.4250000E+02  1.0997420E-02
  3.4500000E+02  1.2746596E-02
  3.4750000E+02  1.4345135E-02
  3.5000000E+02  1.5772883E-02
  3.5500000E+02  1.8127467E-02
  3.6000000E+02  1.9890994E-02
  3.6500000E+02  2.1148167E-02
  3.7000000E+02  2.1969400E-02
  3.8000000E+02  2.2605040E-02
  3.8500000E+02  2.2582155E-02
  3.9000000E+02  2.2429050E-02
  3.9500000E+02  2.2200324E-02
  4.0000000E+02  2.1932812E-02
  4.1000000E+02  2.1362469E-02
  4.2000000E+02  2.0791247E-02
  4.3000000E+02  2.0218020E-02
  4.4000000E+02  1.9628145E-02
  4.5000000E+02  1.9015912E-02
  4.6000000E+02  1.8389163E-02
  4.8000000E+02  1.7145595E-02
  5.0000000E+02  1.5979372E-02
  5.2500000E+02  1.4646808E-02
  5.5000000E+02  1.3415341E-02
  5.7500000E+02  1.2269393E-02
  6.0000000E+02  1.1220035E-02
  6.5000000E+02  9.4218763E-03
  6.7500000E+02  8.6496245E-03
  7.0000000E+02  7.9465766E-03
  7.2500000E+02  7.3079387E-03
  7.5000000E+02  6.7296618E-03
  8.0000000E+02  5.7356109E-03
  8.5000000E+02  4.9167302E-03
  9.0000000E+02  4.2362142E-03
  9.5000000E+02  3.6695857E-03
  1.0000000E+03  3.1965411E-03
  1.0500000E+03  2.7975933E-03
  1.1000000E+03  2.4590668E-03
  1.1500000E+03  2.1710184E-03
  1.2000000E+03  1.9246126E-03
  1.2500000E+03  1.7125831E-03
  1.3000000E+03  1.5292453E-03
  1.3500000E+03  1.3700279E-03
  1.4000000E+03  1.2312033E-03
  1.4500000E+03  1.1097057E-03
  1.5000000E+03  1.0029834E-03
  1.6000000E+03  8.2566244E-04
  1.7000000E+03  6.8604739E-04
  1.8000000E+03  5.7484979E-04
  1.9000000E+03  4.8538427E-04
  2.0000000E+03  4.1273543E-04
  2.1000000E+03  3.5321275E-04
  2.2000000E+03  3.0404673E-04
  2.3000000E+03  2.6315151E-04
  2.4000000E+03  2.2891654E-04
  2.5000000E+03  2.0007814E-04
  2.6000000E+03  1.7564242E-04
  2.7000000E+03  1.5482392E-04
  2.8000000E+03  1.3699686E-04
  2.9000000E+03  1.2165872E-04
  3.0000000E+03  1.0840325E-04
  3.1000000E+03  9.6899783E-05
  3.2000000E+03  8.6877456E-05
  3.4000000E+03  7.0421383E-05
  3.6000000E+03  5.7666356E-05
  3.8000000E+03  4.7656633E-05
  4.0000000E+03  3.9712840E-05
  4.2000000E+03  3.3344260E-05
  4.4000000E+03  2.8191123E-05
  4.6000000E+03  2.3986089E-05
  4.8000000E+03  2.0528013E-05
  5.0000000E+03  1.7663820E-05
  5.2500000E+03  1.4742024E-05
  5.5000000E+03  1.2392257E-05
  5.7500000E+03  1.0486057E-05
  6.0000000E+03  8.9273210E-06
  6.5000000E+03  6.5783865E-06
  6.7500000E+03  5.6895764E-06
  7.0000000E+03  4.9433769E-06
  7.2500000E+03  4.3134562E-06
  7.5000000E+03  3.7789516E-06
  7.7500000E+03  3.3232131E-06
  8.0000000E+03  2.9328623E-06
  8.2500000E+03  2.5970811E-06
  8.5000000E+03  2.3070685E-06
  9.0000000E+03  1.8368139E-06
  9.5000000E+03  1.4783653E-06
  1.0000000E+04  1.2016011E-06
  1.0500000E+04  9.8539758E-07
  1.1000000E+04  8.1469784E-07
  1.1500000E+04  6.7860664E-07
  1.2000000E+04  5.6913498E-07
  1.2500000E+04  4.8035045E-07
  1.3000000E+04  4.0779621E-07
  1.3500000E+04  3.4808805E-07
  1.4000000E+04  2.9863080E-07
  1.4500000E+04  2.5741551E-07
  1.5000000E+04  2.2287377E-07
  1.5500000E+04  1.9377154E-07
  1.6000000E+04  1.6913024E-07
  1.6500000E+04  1.4816843E-07
  1.7000000E+04  1.3025808E-07
  1.7500000E+04  1.1489134E-07
  1.8000000E+04  1.0165508E-07
  1.8500000E+04  9.0211371E-08
  1.9000000E+04  8.0282445E-08
  2.0000000E+04  6.4090028E-08
  2.1000000E+04  5.1667568E-08
  2.2000000E+04  4.2028006E-08
  2.3000000E+04  3.4469458E-08
  2.4000000E+04  2.8485577E-08
  2.5000000E+04  2.3706257E-08
  2.6000000E+04  1.9857663E-08
  2.7000000E+04  1.6734906E-08
  2.8000000E+04  1.4183094E-08
  2.9000000E+04  1.2084020E-08
  3.0000000E+04  1.0346641E-08
  3.1000000E+04  8.9002489E-09
  3.2000000E+04  7.6895167E-09
  3.3000000E+04  6.6708299E-09
  3.4000000E+04  5.8095530E-09
  3.5000000E+04  5.0780150E-09
  3.6000000E+04  4.4539745E-09
  3.7000000E+04  3.9194466E-09
  3.8000000E+04  3.4598025E-09
  3.9000000E+04  3.0630859E-09
  4.0000000E+04  2.7194761E-09
  4.2000000E+04  2.1605387E-09
  4.4000000E+04  1.7332431E-09
  4.6000000E+04  1.4028478E-09
  4.8000000E+04  1.1447095E-09
  5.0000000E+04  9.4109371E-10
  5.1250000E+04  8.3562100E-10
  5.2500000E+04  7.4388290E-10
  5.3750000E+04  6.6384733E-10
  5.5000000E+04  5.9381797E-10
  5.7500000E+04  4.7831656E-10
  5.8750000E+04  4.3063892E-10
  6.0000000E+04  3.8848498E-10
  6.2500000E+04  3.1794644E-10
  6.5000000E+04  2.6206574E-10
  6.7500000E+04  2.1743351E-10
  7.0000000E+04  1.8151385E-10
  7.2500000E+04  1.5240051E-10
  7.5000000E+04  1.2864689E-10
  7.7500000E+04  1.0914551E-10
  8.0000000E+04  9.3041441E-11
  8.2500000E+04  7.9669536E-11
  8.5000000E+04  6.8508388E-11
  8.7500000E+04  5.9146620E-11
  9.0000000E+04  5.1257589E-11
  9.2500000E+04  4.4580281E-11
  9.5000000E+04  3.8904848E-11
  9.7500000E+04  3.4061730E-11
  1.0000000E+05  2.9913214E-11
  1.0250000E+05  2.6346877E-11
  1.0500000E+05  2.3270480E-11
  1.0750000E+05  2.0608011E-11
  1.1000000E+05  1.8296563E-11
  1.1250000E+05  1.6283858E-11
  1.1500000E+05  1.4526277E-11
  1.2000000E+05  1.1636161E-11
  1.2500000E+05  9.3978533E-12
  1.3000000E+05  7.6478596E-12
  1.3500000E+05  6.2676425E-12
  1.4000000E+05  5.1702202E-12
  1.4500000E+05  4.2910506E-12
  1.5000000E+05  3.5817617E-12
  1.5500000E+05  3.0057552E-12
  1.6000000E+05  2.5350942E-12
  1.6500000E+05  2.1482775E-12
  1.7000000E+05  1.8286298E-12
  1.7500000E+05  1.5631241E-12
  1.8000000E+05  1.3415143E-12
  1.8500000E+05  1.1556890E-12
  1.9000000E+05  9.9918794E-13
  1.9500000E+05  8.6683586E-13
  2.0000000E+05  7.5446425E-13
  2.0500000E+05  6.5869797E-13
  2.1000000E+05  5.7679090E-13
  2.1500000E+05  5.0649793E-13
  2.2000000E+05  4.4597523E-13
  2.2500000E+05  3.9370202E-13
  2.3000000E+05  3.4841884E-13
  2.4000000E+05  2.7480724E-13
  2.5000000E+05  2.1866057E-13
  2.6000000E+05  1.7540615E-13
  2.7000000E+05  1.4177429E-13
  2.8000000E+05  1.1539874E-13
  2.9000000E+05  9.4547776E-14
  3.0000000E+05  7.7940478E-14
  3.1000000E+05  6.4620199E-14
  3.2000000E+05  5.3865986E-14
  3.3000000E+05  4.5129764E-14
  3.4000000E+05  3.7991464E-14
  3.5000000E+05  3.2126747E-14
  3.6000000E+05  2.7283383E-14
  3.7000000E+05  2.3263846E-14
  3.8000000E+05  1.9912449E-14
  3.9000000E+05  1.7105778E-14
  4.0000000E+05  1.4745434E-14
  4.1000000E+05  1.2752526E-14
  4.2000000E+05  1.1063466E-14
  4.3000000E+05  9.6267489E-15
  4.4000000E+05  8.4004587E-15
  4.5000000E+05  7.3503280E-15
  4.6000000E+05  6.4482194E-15
  4.7000000E+05  5.6709316E-15
  4.8000000E+05  4.9992598E-15
  5.0000000E+05  3.9115852E-15
  5.1250000E+05  3.3700869E-15
  5.2500000E+05  2.9127046E-15
  5.3750000E+05  2.5249691E-15
  5.5000000E+05  2.1951366E-15
  5.6250000E+05  1.9136320E-15
  5.7500000E+05  1.6726143E-15
  5.8750000E+05  1.4656368E-15
  6.0000000E+05  1.2873771E-15
  6.2500000E+05  1.0001096E-15
  6.5000000E+05  7.8364146E-16
  6.6250000E+05  6.9576845E-16
  6.7500000E+05  6.1893516E-16
  7.0000000E+05  4.9248135E-16
  7.2500000E+05  3.9458018E-16
  7.5000000E+05  3.1819157E-16
  7.7500000E+05  2.5815280E-16
  8.0000000E+05  2.1064085E-16
  8.2500000E+05  1.7279938E-16
  8.5000000E+05  1.4247620E-16
  8.7500000E+05  1.1803772E-16
  9.0000000E+05  9.8234847E-17
  9.2500000E+05  8.2105900E-17
  9.5000000E+05  6.8905640E-17
  9.7500000E+05  5.8052576E-17
  1.0000000E+06  4.9090272E-17
  1.0250000E+06  4.1658425E-17
  1.0500000E+06  3.5470999E-17
  1.0750000E+06  3.0299888E-17
  1.1000000E+06  2.5962350E-17
  1.1250000E+06  2.2311298E-17
  1.1500000E+06  1.9227827E-17
  1.1750000E+06  1.6615476E-17
  1.2000000E+06  1.4395572E-17
  1.2250000E+06  1.2503667E-17
  1.2500000E+06  1.0886774E-17
  1.2750000E+06  9.5011771E-18
  1.3000000E+06  8.3106727E-18
  1.3250000E+06  7.2851815E-18
  1.3500000E+06  6.3996570E-18
  1.3750000E+06  5.6331798E-18
  1.4000000E+06  4.9682250E-18
  1.4250000E+06  4.3900683E-18
  1.4500000E+06  3.8863070E-18
  1.5000000E+06  3.0616758E-18
  1.5500000E+06  2.4282030E-18
  1.6000000E+06  1.9379745E-18
  1.6500000E+06  1.5559308E-18
  1.7000000E+06  1.2561805E-18
  1.7500000E+06  1.0194974E-18
  1.8000000E+06  8.3149380E-19
  1.8500000E+06  6.8137205E-19
  1.9000000E+06  5.6097834E-19
  1.9500000E+06  4.6401279E-19
  2.0000000E+06  3.8558125E-19
  
  
#  45  10  N1  EION =  8.700000000E+01 eV   263
#  S(0) = 6.821435E-01
  8.1893029E-01  0.0000000E+00
  8.1893029E+01  0.0000000E+00
  8.1893029E+01  1.5497448E-03
  8.7000000E+01  1.5497448E-03
  8.7002721E+01  1.5497448E-03
  8.7302449E+01  1.5554291E-03
  8.7602177E+01  1.5608307E-03
  8.7901905E+01  1.5659637E-03
  8.8201633E+01  1.5708411E-03
  8.8801088E+01  1.5798786E-03
  8.9400544E+01  1.5880356E-03
  9.0000000E+01  1.5953965E-03
  9.2500000E+01  1.6191108E-03
  9.5000000E+01  1.6346385E-03
  9.7500000E+01  1.6449160E-03
  1.0000000E+02  1.6518059E-03
  1.0250000E+02  1.6564753E-03
  1.0500000E+02  1.6596479E-03
  1.0750000E+02  1.6617636E-03
  1.1000000E+02  1.6630792E-03
  1.1500000E+02  1.6637794E-03
  1.2000000E+02  1.6620711E-03
  1.2500000E+02  1.6577413E-03
  1.3000000E+02  1.6504360E-03
  1.3500000E+02  1.6398534E-03
  1.4000000E+02  1.6258389E-03
  1.4500000E+02  1.6084172E-03
  1.5000000E+02  1.5877878E-03
  1.6000000E+02  1.5383771E-03
  1.7000000E+02  1.4812708E-03
  1.8000000E+02  1.4203667E-03
  1.9000000E+02  1.3588677E-03
  2.0000000E+02  1.2989171E-03
  2.1000000E+02  1.2416533E-03
  2.2000000E+02  1.1874832E-03
  2.3000000E+02  1.1363552E-03
  2.4000000E+02  1.0880071E-03
  2.5000000E+02  1.0421423E-03
  2.6000000E+02  9.9850462E-04
  2.7000000E+02  9.5691863E-04
  2.8000000E+02  9.1730102E-04
  2.9000000E+02  8.7959638E-04
  3.0000000E+02  8.4380492E-04
  3.1000000E+02  8.0990517E-04
  3.2000000E+02  7.7786115E-04
  3.4000000E+02  7.1910384E-04
  3.6000000E+02  6.6679187E-04
  3.8000000E+02  6.2002001E-04
  4.0000000E+02  5.7789010E-04
  4.2000000E+02  5.3971603E-04
  4.4000000E+02  5.0499472E-04
  4.6000000E+02  4.7337589E-04
  4.8000000E+02  4.4459319E-04
  5.0000000E+02  4.1837546E-04
  5.2500000E+02  3.8880974E-04
  5.5000000E+02  3.6234120E-04
  5.7500000E+02  3.3849097E-04
  6.0000000E+02  3.1688648E-04
  6.5000000E+02  2.7936277E-04
  6.7500000E+02  2.6304083E-04
  7.0000000E+02  2.4813607E-04
  7.2500000E+02  2.3450063E-04
  7.5000000E+02  2.2198187E-04
  8.0000000E+02  1.9979055E-04
  8.5000000E+02  1.8076916E-04
  9.0000000E+02  1.6434969E-04
  9.5000000E+02  1.5010536E-04
  1.0000000E+03  1.3768126E-04
  1.0500000E+03  1.2675601E-04
  1.1000000E+03  1.1707992E-04
  1.1500000E+03  1.0847924E-04
  1.2000000E+03  1.0081249E-04
  1.2500000E+03  9.3947488E-05
  1.3000000E+03  8.7767373E-05
  1.3500000E+03  8.2178416E-05
  1.4000000E+03  7.7109453E-05
  1.4500000E+03  7.2501039E-05
  1.5000000E+03  6.8300606E-05
  1.5500000E+03  6.4459243E-05
  1.6000000E+03  6.0934613E-05
  1.6500000E+03  5.7690867E-05
  1.7000000E+03  5.4698711E-05
  1.8000000E+03  4.9373239E-05
  1.9000000E+03  4.4791688E-05
  2.0000000E+03  4.0818642E-05
  2.1000000E+03  3.7347867E-05
  2.2000000E+03  3.4297295E-05
  2.3000000E+03  3.1601580E-05
  2.4000000E+03  2.9207587E-05
  2.5000000E+03  2.7071756E-05
  2.6000000E+03  2.5158143E-05
  2.7000000E+03  2.3436798E-05
  2.8000000E+03  2.1882664E-05
  2.9000000E+03  2.0474685E-05
  3.0000000E+03  1.9195093E-05
  3.1000000E+03  1.8028766E-05
  3.2000000E+03  1.6962756E-05
  3.4000000E+03  1.5088714E-05
  3.6000000E+03  1.3500699E-05
  3.8000000E+03  1.2143768E-05
  4.0000000E+03  1.0975529E-05
  4.2000000E+03  9.9628608E-06
  4.4000000E+03  9.0795816E-06
  4.6000000E+03  8.3047761E-06
  4.8000000E+03  7.6215681E-06
  5.0000000E+03  7.0162277E-06
  5.2500000E+03  6.3520802E-06
  5.5000000E+03  5.7743106E-06
  5.7500000E+03  5.2687319E-06
  6.0000000E+03  4.8239320E-06
  6.5000000E+03  4.0813502E-06
  6.7500000E+03  3.7697735E-06
  7.0000000E+03  3.4907601E-06
  7.2500000E+03  3.2399933E-06
  7.5000000E+03  3.0138455E-06
  7.7500000E+03  2.8092505E-06
  8.0000000E+03  2.6236031E-06
  8.2500000E+03  2.4546785E-06
  8.5000000E+03  2.3005675E-06
  9.0000000E+03  2.0304220E-06
  9.5000000E+03  1.8024538E-06
  1.0000000E+04  1.6085150E-06
  1.0500000E+04  1.4423184E-06
  1.1000000E+04  1.2989505E-06
  1.1500000E+04  1.1745269E-06
  1.2000000E+04  1.0659447E-06
  1.2500000E+04  9.7070295E-07
  1.3000000E+04  8.8676760E-07
  1.3500000E+04  8.1247182E-07
  1.4000000E+04  7.4644040E-07
  1.4500000E+04  6.8753052E-07
  1.5000000E+04  6.3478673E-07
  1.5500000E+04  5.8740613E-07
  1.6000000E+04  5.4471024E-07
  1.6500000E+04  5.0612272E-07
  1.7000000E+04  4.7115168E-07
  1.7500000E+04  4.3937545E-07
  1.8000000E+04  4.1043095E-07
  1.8500000E+04  3.8400434E-07
  1.9000000E+04  3.5982322E-07
  2.0000000E+04  3.1727847E-07
  2.1000000E+04  2.8123269E-07
  2.2000000E+04  2.5047682E-07
  2.3000000E+04  2.2406491E-07
  2.4000000E+04  2.0124904E-07
  2.5000000E+04  1.8143217E-07
  2.6000000E+04  1.6413360E-07
  2.7000000E+04  1.4896304E-07
  2.8000000E+04  1.3560119E-07
  2.9000000E+04  1.2378489E-07
  3.0000000E+04  1.1329596E-07
  3.1000000E+04  1.0395238E-07
  3.2000000E+04  9.5601494E-08
  3.3000000E+04  8.8114605E-08
  3.4000000E+04  8.1382619E-08
  3.5000000E+04  7.5312635E-08
  3.6000000E+04  6.9825176E-08
  3.7000000E+04  6.4851977E-08
  3.8000000E+04  6.0334189E-08
  3.9000000E+04  5.6220892E-08
  4.0000000E+04  5.2467872E-08
  4.2000000E+04  4.5893435E-08
  4.4000000E+04  4.0356825E-08
  4.6000000E+04  3.5661722E-08
  4.8000000E+04  3.1654755E-08
  5.0000000E+04  2.8214926E-08
  5.2500000E+04  2.4567751E-08
  5.5000000E+04  2.1509875E-08
  5.7500000E+04  1.8927748E-08
  5.8750000E+04  1.7786700E-08
  6.0000000E+04  1.6733079E-08
  6.2500000E+04  1.4856488E-08
  6.5000000E+04  1.3242935E-08
  6.7500000E+04  1.1848381E-08
  7.0000000E+04  1.0637312E-08
  7.2500000E+04  9.5808876E-09
  7.5000000E+04  8.6555138E-09
  7.7500000E+04  7.8417642E-09
  8.0000000E+04  7.1235460E-09
  8.2500000E+04  6.4874527E-09
  8.5000000E+04  5.9222577E-09
  8.7500000E+04  5.4185131E-09
  9.0000000E+04  4.9682331E-09
  9.2500000E+04  4.5646368E-09
  9.5000000E+04  4.2019400E-09
  9.7500000E+04  3.8751891E-09
  1.0000000E+05  3.5801250E-09
  1.0250000E+05  3.3130727E-09
  1.0500000E+05  3.0708518E-09
  1.0750000E+05  2.8507008E-09
  1.1000000E+05  2.6502149E-09
  1.1250000E+05  2.4672943E-09
  1.1500000E+05  2.3000999E-09
  1.2000000E+05  2.0066198E-09
  1.2500000E+05  1.7590075E-09
  1.3000000E+05  1.5488327E-09
  1.3500000E+05  1.3694349E-09
  1.4000000E+05  1.2155087E-09
  1.4500000E+05  1.0827962E-09
  1.5000000E+05  9.6785466E-10
  1.5500000E+05  8.6788078E-10
  1.6000000E+05  7.8057795E-10
  1.6500000E+05  7.0405368E-10
  1.7000000E+05  6.3673925E-10
  1.7500000E+05  5.7732761E-10
  1.8000000E+05  5.2472467E-10
  1.8500000E+05  4.7801017E-10
  1.9000000E+05  4.3640644E-10
  1.9500000E+05  3.9925363E-10
  2.0000000E+05  3.6598968E-10
  2.0500000E+05  3.3613401E-10
  2.1000000E+05  3.0927424E-10
  2.1500000E+05  2.8505525E-10
  2.2000000E+05  2.6317029E-10
  2.2500000E+05  2.4335368E-10
  2.3000000E+05  2.2537450E-10
  2.3500000E+05  2.0903147E-10
  2.4000000E+05  1.9414860E-10
  2.4500000E+05  1.8057169E-10
  2.5000000E+05  1.6816524E-10
  2.6000000E+05  1.4640059E-10
  2.7000000E+05  1.2805718E-10
  2.8000000E+05  1.1250827E-10
  2.9000000E+05  9.9257165E-11
  3.0000000E+05  8.7907330E-11
  3.1000000E+05  7.8139941E-11
  3.2000000E+05  6.9696996E-11
  3.3000000E+05  6.2368380E-11
  3.4000000E+05  5.5981895E-11
  3.5000000E+05  5.0395630E-11
  3.6000000E+05  4.5492002E-11
  3.7000000E+05  4.1173113E-11
  3.8000000E+05  3.7357081E-11
  3.9000000E+05  3.3975112E-11
  4.0000000E+05  3.0969172E-11
  4.1000000E+05  2.8290101E-11
  4.2000000E+05  2.5896084E-11
  4.3000000E+05  2.3751418E-11
  4.4000000E+05  2.1825509E-11
  4.5000000E+05  2.0092027E-11
  4.6000000E+05  1.8528267E-11
  4.7000000E+05  1.7114595E-11
  4.8000000E+05  1.5833987E-11
  5.0000000E+05  1.3614633E-11
  5.1250000E+05  1.2424480E-11
  5.2500000E+05  1.1362371E-11
  5.3750000E+05  1.0412082E-11
  5.5000000E+05  9.5597423E-12
  5.7500000E+05  8.1028714E-12
  5.8750000E+05  7.4792066E-12
  6.0000000E+05  6.9147645E-12
  6.1250000E+05  6.4028864E-12
  6.2500000E+05  5.9377785E-12
  6.3750000E+05  5.5143878E-12
  6.5000000E+05  5.1282891E-12
  6.7500000E+05  4.4528892E-12
  7.0000000E+05  3.8857016E-12
  7.2500000E+05  3.4064381E-12
  7.5000000E+05  2.9991010E-12
  7.7500000E+05  2.6510162E-12
  8.0000000E+05  2.3521225E-12
  8.2500000E+05  2.0943829E-12
  8.5000000E+05  1.8712409E-12
  
  
#  45  11  N2  EION =  5.800000000E+01 eV   301
#  S(0) = 8.208029E-01
  5.1471909E-01  0.0000000E+00
  5.1471909E+01  0.0000000E+00
  5.1471909E+01  9.5996201E-03
  5.8000000E+01  9.5996201E-03
  5.8002721E+01  9.5996201E-03
  5.8102585E+01  9.6076207E-03
  5.8202449E+01  9.6130447E-03
  5.8302313E+01  9.6160277E-03
  5.8402177E+01  9.6166984E-03
  5.8601905E+01  9.6115797E-03
  5.8801633E+01  9.5985783E-03
  5.9201088E+01  9.5520244E-03
  5.9600544E+01  9.4824594E-03
  6.0000000E+01  9.3942626E-03
  6.0625000E+01  9.2271609E-03
  6.1250000E+01  9.0336473E-03
  6.1875000E+01  8.8216277E-03
  6.2500000E+01  8.5970391E-03
  6.3750000E+01  8.1270800E-03
  6.5000000E+01  7.6485503E-03
  6.6250000E+01  7.1761931E-03
  6.7500000E+01  6.7188444E-03
  6.8750000E+01  6.2817390E-03
  7.0000000E+01  5.8678401E-03
  7.1250000E+01  5.4786416E-03
  7.2500000E+01  5.1146657E-03
  7.3750000E+01  4.7757861E-03
  7.5000000E+01  4.4614314E-03
  7.7500000E+01  3.9026003E-03
  8.0000000E+01  3.4292573E-03
  8.2500000E+01  3.0312352E-03
  8.5000000E+01  2.6982816E-03
  8.7500000E+01  2.4207222E-03
  9.0000000E+01  2.1898155E-03
  9.2500000E+01  1.9978658E-03
  9.5000000E+01  1.8382573E-03
  9.7500000E+01  1.7054036E-03
  1.0000000E+02  1.5946250E-03
  1.0250000E+02  1.5020605E-03
  1.0500000E+02  1.4245185E-03
  1.0750000E+02  1.3593934E-03
  1.1000000E+02  1.3045545E-03
  1.1250000E+02  1.2582454E-03
  1.1500000E+02  1.2190577E-03
  1.1750000E+02  1.1858028E-03
  1.2000000E+02  1.1575266E-03
  1.2500000E+02  1.1128594E-03
  1.3000000E+02  1.0801544E-03
  1.3500000E+02  1.0559536E-03
  1.4000000E+02  1.0377857E-03
  1.4500000E+02  1.0238211E-03
  1.5000000E+02  1.0127254E-03
  1.5500000E+02  1.0034990E-03
  1.6000000E+02  9.9541405E-04
  1.6500000E+02  9.8795245E-04
  1.7000000E+02  9.8073824E-04
  1.8000000E+02  9.6618627E-04
  1.9000000E+02  9.5072779E-04
  2.0000000E+02  9.3412389E-04
  2.1000000E+02  9.1644945E-04
  2.2000000E+02  8.9788701E-04
  2.3000000E+02  8.7860780E-04
  2.4000000E+02  8.5876552E-04
  2.5000000E+02  8.3848745E-04
  2.6000000E+02  8.1789735E-04
  2.7000000E+02  7.9713872E-04
  2.8000000E+02  7.7634321E-04
  2.9000000E+02  7.5565689E-04
  3.0000000E+02  7.3522049E-04
  3.1000000E+02  7.1514170E-04
  3.2000000E+02  6.9550856E-04
  3.4000000E+02  6.5781181E-04
  3.6000000E+02  6.2231175E-04
  3.8000000E+02  5.8894212E-04
  4.0000000E+02  5.5754999E-04
  4.2000000E+02  5.2800270E-04
  4.4000000E+02  5.0026351E-04
  4.6000000E+02  4.7429087E-04
  4.8000000E+02  4.5004409E-04
  5.0000000E+02  4.2745899E-04
  5.2500000E+02  4.0137415E-04
  5.5000000E+02  3.7741175E-04
  5.7500000E+02  3.5533348E-04
  6.0000000E+02  3.3493888E-04
  6.5000000E+02  2.9861392E-04
  6.7500000E+02  2.8248625E-04
  7.0000000E+02  2.6757288E-04
  7.2500000E+02  2.5375011E-04
  7.5000000E+02  2.4090889E-04
  8.0000000E+02  2.1781145E-04
  8.5000000E+02  1.9767413E-04
  9.0000000E+02  1.8005112E-04
  9.5000000E+02  1.6459283E-04
  1.0000000E+03  1.5095637E-04
  1.0500000E+03  1.3884232E-04
  1.1000000E+03  1.2803767E-04
  1.1500000E+03  1.1838260E-04
  1.2000000E+03  1.0973041E-04
  1.2500000E+03  1.0194129E-04
  1.3000000E+03  9.4898758E-05
  1.3500000E+03  8.8512239E-05
  1.4000000E+03  8.2709062E-05
  1.4500000E+03  7.7425386E-05
  1.5000000E+03  7.2601975E-05
  1.6000000E+03  6.4129945E-05
  1.7000000E+03  5.6956146E-05
  1.8000000E+03  5.0838927E-05
  1.9000000E+03  4.5588087E-05
  2.0000000E+03  4.1049792E-05
  2.1000000E+03  3.7103025E-05
  2.2000000E+03  3.3652197E-05
  2.3000000E+03  3.0620239E-05
  2.4000000E+03  2.7944552E-05
  2.5000000E+03  2.5573686E-05
  2.6000000E+03  2.3464938E-05
  2.7000000E+03  2.1582620E-05
  2.8000000E+03  1.9896787E-05
  2.9000000E+03  1.8382186E-05
  3.0000000E+03  1.7017403E-05
  3.1000000E+03  1.5784198E-05
  3.2000000E+03  1.4666970E-05
  3.4000000E+03  1.2728819E-05
  3.6000000E+03  1.1116240E-05
  3.8000000E+03  9.7635264E-06
  4.0000000E+03  8.6202800E-06
  4.2000000E+03  7.6474447E-06
  4.4000000E+03  6.8144232E-06
  4.6000000E+03  6.0969862E-06
  4.8000000E+03  5.4757648E-06
  5.0000000E+03  4.9351663E-06
  5.2500000E+03  4.3537497E-06
  5.5000000E+03  3.8589488E-06
  5.7500000E+03  3.4352537E-06
  5.8750000E+03  3.2461231E-06
  6.0000000E+03  3.0703642E-06
  6.2500000E+03  2.7544513E-06
  6.5000000E+03  2.4795997E-06
  6.7500000E+03  2.2393845E-06
  7.0000000E+03  2.0285509E-06
  7.2500000E+03  1.8427710E-06
  7.5000000E+03  1.6784587E-06
  7.7500000E+03  1.5326257E-06
  8.0000000E+03  1.4027691E-06
  8.2500000E+03  1.2867826E-06
  8.5000000E+03  1.1828832E-06
  8.7500000E+03  1.0895552E-06
  9.0000000E+03  1.0055047E-06
  9.2500000E+03  9.2962326E-07
  9.5000000E+03  8.6095649E-07
  9.7500000E+03  7.9867978E-07
  1.0000000E+04  7.4207811E-07
  1.0250000E+04  6.9052950E-07
  1.0500000E+04  6.4349134E-07
  1.1000000E+04  5.6110559E-07
  1.1500000E+04  4.9177389E-07
  1.2000000E+04  4.3304941E-07
  1.2500000E+04  3.8301112E-07
  1.3000000E+04  3.4013650E-07
  1.3500000E+04  3.0320920E-07
  1.4000000E+04  2.7125034E-07
  1.4500000E+04  2.4346630E-07
  1.5000000E+04  2.1920935E-07
  1.5500000E+04  1.9794754E-07
  1.6000000E+04  1.7924141E-07
  1.6500000E+04  1.6272588E-07
  1.7000000E+04  1.4809601E-07
  1.7500000E+04  1.3509584E-07
  1.8000000E+04  1.2350957E-07
  1.8500000E+04  1.1315440E-07
  1.9000000E+04  1.0387483E-07
  1.9500000E+04  9.5538014E-08
  2.0000000E+04  8.8030075E-08
  2.0500000E+04  8.1253037E-08
  2.1000000E+04  7.5122299E-08
  2.1500000E+04  6.9564568E-08
  2.2000000E+04  6.4516155E-08
  2.2500000E+04  5.9921548E-08
  2.3000000E+04  5.5732229E-08
  2.4000000E+04  4.8404518E-08
  2.5000000E+04  4.2250576E-08
  2.6000000E+04  3.7050280E-08
  2.7000000E+04  3.2630505E-08
  2.8000000E+04  2.8853930E-08
  2.9000000E+04  2.5610772E-08
  3.0000000E+04  2.2812622E-08
  3.1000000E+04  2.0387793E-08
  3.2000000E+04  1.8277789E-08
  3.3000000E+04  1.6434582E-08
  3.4000000E+04  1.4818523E-08
  3.5000000E+04  1.3396698E-08
  3.6000000E+04  1.2141646E-08
  3.7000000E+04  1.1030348E-08
  3.8000000E+04  1.0043424E-08
  3.9000000E+04  9.1644867E-09
  4.0000000E+04  8.3796204E-09
  4.1000000E+04  7.6769650E-09
  4.2000000E+04  7.0463749E-09
  4.3000000E+04  6.4791403E-09
  4.4000000E+04  5.9677593E-09
  4.5000000E+04  5.5057488E-09
  4.6000000E+04  5.0874894E-09
  4.7000000E+04  4.7080961E-09
  4.8000000E+04  4.3633099E-09
  5.0000000E+04  3.7631277E-09
  5.1250000E+04  3.4397860E-09
  5.2500000E+04  3.1502879E-09
  5.3750000E+04  2.8904711E-09
  5.5000000E+04  2.6567596E-09
  5.7500000E+04  2.2557390E-09
  5.8750000E+04  2.0834524E-09
  6.0000000E+04  1.9271997E-09
  6.2500000E+04  1.6559979E-09
  6.5000000E+04  1.4305580E-09
  6.7500000E+04  1.2419413E-09
  7.0000000E+04  1.0831803E-09
  7.2500000E+04  9.4879761E-10
  7.5000000E+04  8.3445238E-10
  7.7500000E+04  7.3667779E-10
  8.0000000E+04  6.5268596E-10
  8.2500000E+04  5.8022020E-10
  8.5000000E+04  5.1744241E-10
  8.7500000E+04  4.6284676E-10
  9.0000000E+04  4.1519292E-10
  9.2500000E+04  3.7345392E-10
  9.5000000E+04  3.3677521E-10
  9.7500000E+04  3.0444242E-10
  1.0000000E+05  2.7585577E-10
  1.0250000E+05  2.5050955E-10
  1.0500000E+05  2.2797565E-10
  1.0750000E+05  2.0789026E-10
  1.1000000E+05  1.8994310E-10
  1.1250000E+05  1.7386862E-10
  1.1500000E+05  1.5943882E-10
  1.1750000E+05  1.4645729E-10
  1.2000000E+05  1.3475432E-10
  1.2250000E+05  1.2418287E-10
  1.2500000E+05  1.1461515E-10
  1.3000000E+05  9.8059792E-11
  1.3500000E+05  8.4354945E-11
  1.4000000E+05  7.2935704E-11
  1.4500000E+05  6.3362973E-11
  1.5000000E+05  5.5292509E-11
  1.5500000E+05  4.8452273E-11
  1.6000000E+05  4.2625730E-11
  1.6500000E+05  3.7639325E-11
  1.7000000E+05  3.3352996E-11
  1.7500000E+05  2.9653014E-11
  1.8000000E+05  2.6446496E-11
  1.8500000E+05  2.3657175E-11
  1.9000000E+05  2.1222105E-11
  1.9500000E+05  1.9089080E-11
  2.0000000E+05  1.7214610E-11
  2.0500000E+05  1.5562302E-11
  2.1000000E+05  1.4101564E-11
  2.1500000E+05  1.2806573E-11
  2.2000000E+05  1.1655452E-11
  2.2500000E+05  1.0629590E-11
  2.3000000E+05  9.7131094E-12
  2.3500000E+05  8.8924153E-12
  2.4000000E+05  8.1558327E-12
  2.4500000E+05  7.4933034E-12
  2.5000000E+05  6.8961380E-12
  2.5500000E+05  6.3568076E-12
  2.6000000E+05  5.8687696E-12
  2.6500000E+05  5.4263235E-12
  2.7000000E+05  5.0244897E-12
  2.8000000E+05  4.3257498E-12
  2.9000000E+05  3.7436304E-12
  3.0000000E+05  3.2556641E-12
  3.1000000E+05  2.8442521E-12
  3.2000000E+05  2.4955004E-12
  3.3000000E+05  2.1983581E-12
  3.4000000E+05  1.9439724E-12
  3.5000000E+05  1.7252042E-12
  3.6000000E+05  1.5362592E-12
  3.7000000E+05  1.3724088E-12
  3.8000000E+05  1.2297728E-12
  3.9000000E+05  1.1051512E-12
  4.0000000E+05  9.9589078E-13
  4.1000000E+05  8.9978171E-13
  4.2000000E+05  8.1497513E-13
  4.3000000E+05  7.3991750E-13
  4.4000000E+05  6.7329798E-13
  4.5000000E+05  6.1400563E-13
  4.6000000E+05  5.6109592E-13
  4.7000000E+05  5.1376313E-13
  4.8000000E+05  4.7131752E-13
  5.0000000E+05  3.9880010E-13
  5.1250000E+05  3.6049689E-13
  5.2500000E+05  3.2668625E-13
  5.3750000E+05  2.9675078E-13
  5.5000000E+05  2.7016978E-13
  5.7500000E+05  2.2537407E-13
  5.8750000E+05  2.0646497E-13
  6.0000000E+05  1.8950137E-13
  6.1250000E+05  1.7424805E-13
  6.2500000E+05  1.6050177E-13
  6.3750000E+05  1.4808614E-13
  6.5000000E+05  1.3684847E-13
  6.6250000E+05  1.2665627E-13
  6.7500000E+05  1.1739424E-13
  
  
#  45  12  N3  EION =  5.300000000E+01 eV   300
#  S(0) = 2.849178E+00
  2.6500000E-01  0.0000000E+00
  2.6500000E+01  0.0000000E+00
  2.6500000E+01  4.6638504E-02
  5.3000000E+01  4.6638504E-02
  5.3000000E+01  2.0831633E-02
  5.3002721E+01  2.0831633E-02
  5.3102585E+01  2.0815455E-02
  5.3202449E+01  2.0794372E-02
  5.3302313E+01  2.0768667E-02
  5.3402177E+01  2.0738615E-02
  5.3601905E+01  2.0666469E-02
  5.3801633E+01  2.0579799E-02
  5.4201088E+01  2.0369325E-02
  5.4600544E+01  2.0118375E-02
  5.5000000E+01  1.9835865E-02
  5.5625000E+01  1.9347110E-02
  5.6250000E+01  1.8819255E-02
  5.6875000E+01  1.8267531E-02
  5.7500000E+01  1.7703089E-02
  5.8750000E+01  1.6566712E-02
  6.0000000E+01  1.5453338E-02
  6.1250000E+01  1.4386529E-02
  6.2500000E+01  1.3378697E-02
  6.3750000E+01  1.2435724E-02
  6.5000000E+01  1.1559577E-02
  6.6250000E+01  1.0749827E-02
  6.7500000E+01  1.0004585E-02
  7.0000000E+01  8.6960052E-03
  7.2500000E+01  7.6066060E-03
  7.5000000E+01  6.7068093E-03
  7.7500000E+01  5.9678725E-03
  8.0000000E+01  5.3634193E-03
  8.1250000E+01  5.1042147E-03
  8.2500000E+01  4.8701437E-03
  8.5000000E+01  4.4679937E-03
  8.7500000E+01  4.1400101E-03
  9.0000000E+01  3.8721580E-03
  9.2500000E+01  3.6528791E-03
  9.5000000E+01  3.4728024E-03
  9.7500000E+01  3.3243608E-03
  1.0000000E+02  3.2014677E-03
  1.0250000E+02  3.0992446E-03
  1.0500000E+02  3.0138072E-03
  1.0750000E+02  2.9420047E-03
  1.1000000E+02  2.8813592E-03
  1.1500000E+02  2.7857979E-03
  1.2000000E+02  2.7151512E-03
  1.2500000E+02  2.6614155E-03
  1.3000000E+02  2.6191011E-03
  1.3500000E+02  2.5843688E-03
  1.4000000E+02  2.5544616E-03
  1.4500000E+02  2.5274196E-03
  1.5000000E+02  2.5018447E-03
  1.6000000E+02  2.4515755E-03
  1.7000000E+02  2.3994527E-03
  1.8000000E+02  2.3443573E-03
  1.9000000E+02  2.2866268E-03
  2.0000000E+02  2.2270903E-03
  2.1000000E+02  2.1665852E-03
  2.2000000E+02  2.1057299E-03
  2.3000000E+02  2.0449413E-03
  2.4000000E+02  1.9845012E-03
  2.5000000E+02  1.9246063E-03
  2.6000000E+02  1.8654713E-03
  2.7000000E+02  1.8073161E-03
  2.8000000E+02  1.7503475E-03
  2.9000000E+02  1.6948172E-03
  3.0000000E+02  1.6409146E-03
  3.1000000E+02  1.5887755E-03
  3.2000000E+02  1.5384953E-03
  3.4000000E+02  1.4436270E-03
  3.6000000E+02  1.3559934E-03
  3.8000000E+02  1.2749620E-03
  4.0000000E+02  1.1998175E-03
  4.2000000E+02  1.1300346E-03
  4.4000000E+02  1.0653069E-03
  4.6000000E+02  1.0053438E-03
  4.8000000E+02  9.4989322E-04
  5.0000000E+02  8.9866018E-04
  5.2500000E+02  8.3993409E-04
  5.5000000E+02  7.8640729E-04
  5.7500000E+02  7.3744513E-04
  6.0000000E+02  6.9251604E-04
  6.5000000E+02  6.1323666E-04
  6.7500000E+02  5.7833471E-04
  7.0000000E+02  5.4620579E-04
  7.2500000E+02  5.1655193E-04
  7.5000000E+02  4.8911544E-04
  8.0000000E+02  4.4004454E-04
  8.5000000E+02  3.9756011E-04
  9.0000000E+02  3.6062015E-04
  9.5000000E+02  3.2840035E-04
  1.0000000E+03  3.0011438E-04
  1.0500000E+03  2.7510209E-04
  1.1000000E+03  2.5289510E-04
  1.1500000E+03  2.3313310E-04
  1.2000000E+03  2.1548800E-04
  1.2500000E+03  1.9965698E-04
  1.3000000E+03  1.8539080E-04
  1.3500000E+03  1.7249584E-04
  1.4000000E+03  1.6081465E-04
  1.4500000E+03  1.5020945E-04
  1.5000000E+03  1.4055341E-04
  1.6000000E+03  1.2365552E-04
  1.7000000E+03  1.0941519E-04
  1.8000000E+03  9.7325882E-05
  1.9000000E+03  8.6990585E-05
  2.0000000E+03  7.8091342E-05
  2.1000000E+03  7.0379448E-05
  2.2000000E+03  6.3659120E-05
  2.3000000E+03  5.7773134E-05
  2.4000000E+03  5.2594249E-05
  2.5000000E+03  4.8018272E-05
  2.6000000E+03  4.3959073E-05
  2.7000000E+03  4.0344974E-05
  2.8000000E+03  3.7116035E-05
  2.9000000E+03  3.4221841E-05
  3.0000000E+03  3.1619757E-05
  3.1000000E+03  2.9273572E-05
  3.2000000E+03  2.7152407E-05
  3.3000000E+03  2.5229887E-05
  3.4000000E+03  2.3483304E-05
  3.5000000E+03  2.1892996E-05
  3.6000000E+03  2.0441877E-05
  3.8000000E+03  1.7899441E-05
  4.0000000E+03  1.5757703E-05
  4.2000000E+03  1.3940815E-05
  4.4000000E+03  1.2389582E-05
  4.6000000E+03  1.1057289E-05
  4.8000000E+03  9.9067120E-06
  5.0000000E+03  8.9079805E-06
  5.2500000E+03  7.8367286E-06
  5.5000000E+03  6.9276809E-06
  5.7500000E+03  6.1513978E-06
  5.8750000E+03  5.8055699E-06
  6.0000000E+03  5.4846022E-06
  6.2500000E+03  4.9087485E-06
  6.5000000E+03  4.4089443E-06
  6.7500000E+03  3.9731348E-06
  7.0000000E+03  3.5914842E-06
  7.2500000E+03  3.2559102E-06
  7.5000000E+03  2.9597303E-06
  7.7500000E+03  2.6973890E-06
  8.0000000E+03  2.4642430E-06
  8.2500000E+03  2.2563933E-06
  8.5000000E+03  2.0705463E-06
  8.7500000E+03  1.9039070E-06
  9.0000000E+03  1.7540941E-06
  9.2500000E+03  1.6190711E-06
  9.5000000E+03  1.4970876E-06
  9.7500000E+03  1.3866338E-06
  1.0000000E+04  1.2864031E-06
  1.0250000E+04  1.1952605E-06
  1.0500000E+04  1.1122174E-06
  1.1000000E+04  9.6708335E-07
  1.1500000E+04  8.4528907E-07
  1.2000000E+04  7.4240638E-07
  1.2500000E+04  6.5496845E-07
  1.3000000E+04  5.8023523E-07
  1.3500000E+04  5.1602334E-07
  1.4000000E+04  4.6058008E-07
  1.4500000E+04  4.1248776E-07
  1.5000000E+04  3.7059197E-07
  1.5500000E+04  3.3394678E-07
  1.6000000E+04  3.0177244E-07
  1.6500000E+04  2.7342251E-07
  1.7000000E+04  2.4835816E-07
  1.7500000E+04  2.2612797E-07
  1.8000000E+04  2.0635207E-07
  1.8500000E+04  1.8870927E-07
  1.9000000E+04  1.7292680E-07
  1.9500000E+04  1.5877209E-07
  2.0000000E+04  1.4604612E-07
  2.0500000E+04  1.3457792E-07
  2.1000000E+04  1.2422012E-07
  2.1500000E+04  1.1484524E-07
  2.2000000E+04  1.0634269E-07
  2.2500000E+04  9.8616206E-08
  2.3000000E+04  9.1581799E-08
  2.4000000E+04  7.9304150E-08
  2.5000000E+04  6.9022412E-08
  2.6000000E+04  6.0357831E-08
  2.7000000E+04  5.3013311E-08
  2.8000000E+04  4.6753812E-08
  2.9000000E+04  4.1391904E-08
  3.0000000E+04  3.6777015E-08
  3.1000000E+04  3.2787341E-08
  3.2000000E+04  2.9323708E-08
  3.3000000E+04  2.6304876E-08
  3.4000000E+04  2.3663915E-08
  3.5000000E+04  2.1345389E-08
  3.6000000E+04  1.9303138E-08
  3.7000000E+04  1.7498547E-08
  3.8000000E+04  1.5899168E-08
  3.9000000E+04  1.4477619E-08
  4.0000000E+04  1.3210689E-08
  4.1000000E+04  1.2078632E-08
  4.2000000E+04  1.1064588E-08
  4.3000000E+04  1.0154107E-08
  4.4000000E+04  9.3347668E-09
  4.5000000E+04  8.5958476E-09
  4.6000000E+04  7.9280745E-09
  4.7000000E+04  7.3233977E-09
  4.8000000E+04  6.7748109E-09
  5.0000000E+04  5.8222123E-09
  5.1250000E+04  5.3103856E-09
  5.2500000E+04  4.8530458E-09
  5.3750000E+04  4.4434017E-09
  5.5000000E+04  4.0756291E-09
  5.7500000E+04  3.4463365E-09
  5.8750000E+04  3.1767442E-09
  6.0000000E+04  2.9326860E-09
  6.2500000E+04  2.5102000E-09
  6.5000000E+04  2.1602296E-09
  6.7500000E+04  1.8684209E-09
  7.0000000E+04  1.6236196E-09
  7.2500000E+04  1.4170829E-09
  7.5000000E+04  1.2419017E-09
  7.7500000E+04  1.0925744E-09
  8.0000000E+04  9.6468950E-10
  8.2500000E+04  8.5468563E-10
  8.5000000E+04  7.5966995E-10
  8.7500000E+04  6.7727864E-10
  9.0000000E+04  6.0556932E-10
  9.2500000E+04  5.4293765E-10
  9.5000000E+04  4.8805206E-10
  9.7500000E+04  4.3980214E-10
  1.0000000E+05  3.9725779E-10
  1.0250000E+05  3.5963657E-10
  1.0500000E+05  3.2627770E-10
  1.0750000E+05  2.9662093E-10
  1.1000000E+05  2.7018954E-10
  1.1250000E+05  2.4657641E-10
  1.1500000E+05  2.2543274E-10
  1.1750000E+05  2.0645871E-10
  1.2000000E+05  1.8939584E-10
  1.2250000E+05  1.7402058E-10
  1.2500000E+05  1.6013910E-10
  1.2750000E+05  1.4758288E-10
  1.3000000E+05  1.3620495E-10
  1.3250000E+05  1.2587690E-10
  1.3500000E+05  1.1648618E-10
  1.4000000E+05  1.0013329E-10
  1.4500000E+05  8.6488435E-11
  1.5000000E+05  7.5037855E-11
  1.5500000E+05  6.5377060E-11
  1.6000000E+05  5.7185238E-11
  1.6500000E+05  5.0206141E-11
  1.7000000E+05  4.4233718E-11
  1.7500000E+05  3.9101245E-11
  1.8000000E+05  3.4673031E-11
  1.8500000E+05  3.0838032E-11
  1.9000000E+05  2.7504897E-11
  1.9500000E+05  2.4598110E-11
  2.0000000E+05  2.2054939E-11
  2.0500000E+05  1.9823046E-11
  2.1000000E+05  1.7858580E-11
  2.1500000E+05  1.6124650E-11
  2.2000000E+05  1.4590106E-11
  2.2500000E+05  1.3228537E-11
  2.3000000E+05  1.2017481E-11
  2.3500000E+05  1.0937766E-11
  2.4000000E+05  9.9729758E-12
  2.4500000E+05  9.1090110E-12
  2.5000000E+05  8.3337246E-12
  2.5500000E+05  7.6366220E-12
  2.6000000E+05  7.0086115E-12
  2.6500000E+05  6.4417956E-12
  2.7000000E+05  5.9292971E-12
  2.7500000E+05  5.4651120E-12
  2.8000000E+05  5.0439851E-12
  2.8500000E+05  4.6613066E-12
  2.9000000E+05  4.3130250E-12
  3.0000000E+05  3.7057971E-12
  3.1000000E+05  3.1984584E-12
  3.2000000E+05  2.7722920E-12
  3.3000000E+05  2.4124960E-12
  3.4000000E+05  2.1072860E-12
  3.5000000E+05  1.8472176E-12
  3.6000000E+05  1.6246756E-12
  3.7000000E+05  1.4334825E-12
  3.8000000E+05  1.2685992E-12
  3.9000000E+05  1.1258936E-12
  4.0000000E+05  1.0019581E-12
  4.1000000E+05  8.9397035E-13
  4.2000000E+05  7.9958451E-13
  4.3000000E+05  7.1684208E-13
  4.4000000E+05  6.4410175E-13
  4.5000000E+05  5.7998485E-13
  4.6000000E+05  5.2332641E-13
  4.7000000E+05  4.7313750E-13
  4.8000000E+05  4.2857589E-13
  5.0000000E+05  3.5355472E-13
  5.1250000E+05  3.1456776E-13
  5.2500000E+05  2.8056878E-13
  5.3750000E+05  2.5082629E-13
  5.5000000E+05  2.2473066E-13
  5.7500000E+05  1.8155940E-13
  5.8750000E+05  1.6370762E-13
  6.0000000E+05  1.4791781E-13
  
  
#  45  13  N4  EION =  9.560000000E+00 eV   309
#  S(0) = 6.373822E+00
  2.6853942E-02  0.0000000E+00
  2.6853942E+00  0.0000000E+00
  2.6853942E+00  4.2401980E-02
  9.5600000E+00  4.2401980E-02
  9.5627211E+00  4.2401980E-02
  9.6564490E+00  4.2676675E-02
  9.7501769E+00  4.2967851E-02
  9.8439048E+00  4.3274511E-02
  9.9376327E+00  4.3595726E-02
  1.0125088E+01  4.4278387E-02
  1.0312544E+01  4.5009517E-02
  1.0500000E+01  4.5783585E-02
  1.1000000E+01  4.8023221E-02
  1.1500000E+01  5.0462668E-02
  1.2000000E+01  5.3050071E-02
  1.2500000E+01  5.5748717E-02
  1.3000000E+01  5.8532605E-02
  1.3500000E+01  6.1383363E-02
  1.4000000E+01  6.4288023E-02
  1.4500000E+01  6.7237448E-02
  1.5000000E+01  7.0225171E-02
  1.6000000E+01  7.6298120E-02
  1.7000000E+01  8.2481153E-02
  1.8000000E+01  8.8754665E-02
  1.9000000E+01  9.5096655E-02
  2.0000000E+01  1.0147732E-01
  2.1000000E+01  1.0785538E-01
  2.2000000E+01  1.1417536E-01
  2.3000000E+01  1.2036704E-01
  2.4000000E+01  1.2634576E-01
  2.5000000E+01  1.3200948E-01
  2.6000000E+01  1.3724982E-01
  2.7000000E+01  1.4194525E-01
  2.8000000E+01  1.4597941E-01
  2.9000000E+01  1.4923466E-01
  3.0000000E+01  1.5161610E-01
  3.1000000E+01  1.5304084E-01
  3.2000000E+01  1.5346182E-01
  3.3000000E+01  1.5286267E-01
  3.4000000E+01  1.5125892E-01
  3.5000000E+01  1.4870151E-01
  3.6000000E+01  1.4527557E-01
  3.8000000E+01  1.3623543E-01
  4.0000000E+01  1.2511664E-01
  4.2000000E+01  1.1290118E-01
  4.4000000E+01  1.0043857E-01
  4.6000000E+01  8.8343006E-02
  4.8000000E+01  7.7011876E-02
  5.0000000E+01  6.6661248E-02
  5.2500000E+01  5.5215500E-02
  5.5000000E+01  4.5410688E-02
  5.7500000E+01  3.7121085E-02
  6.0000000E+01  3.0183017E-02
  6.2500000E+01  2.4420533E-02
  6.5000000E+01  1.9666300E-02
  6.6250000E+01  1.7618763E-02
  6.7500000E+01  1.5766940E-02
  7.0000000E+01  1.2585610E-02
  7.2500000E+01  1.0004349E-02
  7.5000000E+01  7.9241151E-03
  7.7500000E+01  6.2582757E-03
  8.0000000E+01  4.9316840E-03
  8.1250000E+01  4.3758670E-03
  8.2500000E+01  3.8823476E-03
  8.3750000E+01  3.4446855E-03
  8.5000000E+01  3.0569406E-03
  8.6250000E+01  2.7136803E-03
  8.7500000E+01  2.4104244E-03
  9.0000000E+01  1.9131210E-03
  9.2500000E+01  1.5409271E-03
  9.5000000E+01  1.2682120E-03
  9.6250000E+01  1.1619527E-03
  9.7500000E+01  1.0724368E-03
  1.0000000E+02  9.3539716E-04
  1.0125000E+02  8.8458239E-04
  1.0250000E+02  8.4386660E-04
  1.0375000E+02  8.1229528E-04
  1.0500000E+02  7.8914478E-04
  1.0750000E+02  7.6602739E-04
  1.0875000E+02  7.6450029E-04
  1.1000000E+02  7.6842368E-04
  1.1125000E+02  7.7706738E-04
  1.1250000E+02  7.8981713E-04
  1.1500000E+02  8.2552520E-04
  1.1625000E+02  8.4751779E-04
  1.1750000E+02  8.7164385E-04
  1.1875000E+02  8.9744566E-04
  1.2000000E+02  9.2466545E-04
  1.2250000E+02  9.8281259E-04
  1.2500000E+02  1.0449223E-03
  1.2750000E+02  1.1096860E-03
  1.3000000E+02  1.1756337E-03
  1.3250000E+02  1.2411811E-03
  1.3500000E+02  1.3053597E-03
  1.4000000E+02  1.4282332E-03
  1.4500000E+02  1.5418330E-03
  1.5000000E+02  1.6442688E-03
  1.6000000E+02  1.8134624E-03
  1.7000000E+02  1.9367129E-03
  1.8000000E+02  2.0196571E-03
  1.9000000E+02  2.0695761E-03
  2.0000000E+02  2.0928028E-03
  2.1000000E+02  2.0948623E-03
  2.2000000E+02  2.0800358E-03
  2.3000000E+02  2.0518119E-03
  2.4000000E+02  2.0131612E-03
  2.5000000E+02  1.9665504E-03
  2.6000000E+02  1.9140781E-03
  2.7000000E+02  1.8576029E-03
  2.8000000E+02  1.7986795E-03
  2.9000000E+02  1.7385373E-03
  3.0000000E+02  1.6780955E-03
  3.1000000E+02  1.6180517E-03
  3.2000000E+02  1.5589369E-03
  3.4000000E+02  1.4446446E-03
  3.6000000E+02  1.3365454E-03
  3.8000000E+02  1.2353038E-03
  4.0000000E+02  1.1412063E-03
  4.2000000E+02  1.0543298E-03
  4.4000000E+02  9.7464231E-04
  4.6000000E+02  9.0184915E-04
  4.8000000E+02  8.3539055E-04
  5.0000000E+02  7.7468549E-04
  5.2500000E+02  7.0605463E-04
  5.5000000E+02  6.4454752E-04
  5.7500000E+02  5.8932233E-04
  6.0000000E+02  5.3975129E-04
  6.5000000E+02  4.5533032E-04
  6.7500000E+02  4.1937433E-04
  7.0000000E+02  3.8692834E-04
  7.2500000E+02  3.5758700E-04
  7.5000000E+02  3.3100636E-04
  8.0000000E+02  2.8495901E-04
  8.5000000E+02  2.4680057E-04
  9.0000000E+02  2.1498890E-04
  9.5000000E+02  1.8826208E-04
  1.0000000E+03  1.6562029E-04
  1.0500000E+03  1.4632448E-04
  1.1000000E+03  1.2981060E-04
  1.1500000E+03  1.1561311E-04
  1.2000000E+03  1.0334077E-04
  1.2500000E+03  9.2678167E-05
  1.3000000E+03  8.3374859E-05
  1.3500000E+03  7.5228824E-05
  1.4000000E+03  6.8071767E-05
  1.4500000E+03  6.1760130E-05
  1.5000000E+03  5.6172272E-05
  1.5500000E+03  5.1207261E-05
  1.6000000E+03  4.6781579E-05
  1.6500000E+03  4.2826219E-05
  1.7000000E+03  3.9282433E-05
  1.8000000E+03  3.3235105E-05
  1.9000000E+03  2.8314684E-05
  2.0000000E+03  2.4277782E-05
  2.1000000E+03  2.0938434E-05
  2.2000000E+03  1.8154371E-05
  2.3000000E+03  1.5817342E-05
  2.4000000E+03  1.3844115E-05
  2.5000000E+03  1.2169011E-05
  2.6000000E+03  1.0739689E-05
  2.7000000E+03  9.5141723E-06
  2.8000000E+03  8.4585807E-06
  2.9000000E+03  7.5452355E-06
  3.0000000E+03  6.7515238E-06
  3.1000000E+03  6.0589716E-06
  3.2000000E+03  5.4524934E-06
  3.3000000E+03  4.9196965E-06
  3.4000000E+03  4.4502054E-06
  3.5000000E+03  4.0352825E-06
  3.6000000E+03  3.6674719E-06
  3.7000000E+03  3.3404375E-06
  3.8000000E+03  3.0488273E-06
  3.9000000E+03  2.7881027E-06
  4.0000000E+03  2.5544257E-06
  4.2000000E+03  2.1556044E-06
  4.4000000E+03  1.8312095E-06
  4.6000000E+03  1.5652218E-06
  4.8000000E+03  1.3454054E-06
  5.0000000E+03  1.1624391E-06
  5.1250000E+03  1.0635574E-06
  5.2500000E+03  9.7484230E-07
  5.3750000E+03  8.9507725E-07
  5.5000000E+03  8.2321068E-07
  5.7500000E+03  6.9962476E-07
  5.8750000E+03  6.4641202E-07
  6.0000000E+03  5.9808374E-07
  6.2500000E+03  5.1403654E-07
  6.5000000E+03  4.4400983E-07
  6.7500000E+03  3.8531643E-07
  7.0000000E+03  3.3584736E-07
  7.2500000E+03  2.9393245E-07
  7.5000000E+03  2.5824075E-07
  7.7500000E+03  2.2770581E-07
  8.0000000E+03  2.0146749E-07
  8.2500000E+03  1.7882773E-07
  8.5000000E+03  1.5921652E-07
  8.7500000E+03  1.4216586E-07
  9.0000000E+03  1.2728980E-07
  9.2500000E+03  1.1426835E-07
  9.5000000E+03  1.0283464E-07
  9.7500000E+03  9.2765108E-08
  1.0000000E+04  8.3871668E-08
  1.0250000E+04  7.5995407E-08
  1.0500000E+04  6.9001697E-08
  1.0750000E+04  6.2776076E-08
  1.1000000E+04  5.7220881E-08
  1.1250000E+04  5.2252443E-08
  1.1500000E+04  4.7798890E-08
  1.2000000E+04  4.0197345E-08
  1.2500000E+04  3.4014973E-08
  1.3000000E+04  2.8949250E-08
  1.3500000E+04  2.4769735E-08
  1.4000000E+04  2.1299205E-08
  1.4500000E+04  1.8400140E-08
  1.5000000E+04  1.5964911E-08
  1.5500000E+04  1.3908602E-08
  1.6000000E+04  1.2163746E-08
  1.6500000E+04  1.0676366E-08
  1.7000000E+04  9.4029750E-09
  1.7500000E+04  8.3083225E-09
  1.8000000E+04  7.3636834E-09
  1.8500000E+04  6.5455170E-09
  1.9000000E+04  5.8344272E-09
  1.9500000E+04  5.2143566E-09
  2.0000000E+04  4.6719529E-09
  2.0500000E+04  4.1960647E-09
  2.1000000E+04  3.7773390E-09
  2.1500000E+04  3.4079004E-09
  2.2000000E+04  3.0810928E-09
  2.2500000E+04  2.7912710E-09
  2.3000000E+04  2.5336302E-09
  2.3500000E+04  2.3040679E-09
  2.4000000E+04  2.0990697E-09
  2.4500000E+04  1.9156163E-09
  2.5000000E+04  1.7511056E-09
  2.6000000E+04  1.4702180E-09
  2.7000000E+04  1.2417658E-09
  2.8000000E+04  1.0546563E-09
  2.9000000E+04  9.0040526E-10
  3.0000000E+04  7.7246458E-10
  3.1000000E+04  6.6573830E-10
  3.2000000E+04  5.7622910E-10
  3.3000000E+04  5.0077864E-10
  3.4000000E+04  4.3687462E-10
  3.5000000E+04  3.8250549E-10
  3.6000000E+04  3.3604972E-10
  3.7000000E+04  2.9619353E-10
  3.8000000E+04  2.6186720E-10
  3.9000000E+04  2.3219514E-10
  4.0000000E+04  2.0645711E-10
  4.1000000E+04  1.8405780E-10
  4.2000000E+04  1.6450279E-10
  4.3000000E+04  1.4737967E-10
  4.4000000E+04  1.3234304E-10
  4.5000000E+04  1.1910241E-10
  4.6000000E+04  1.0741263E-10
  4.7000000E+04  9.7066086E-11
  4.8000000E+04  8.7886344E-11
  5.0000000E+04  7.2447370E-11
  5.1250000E+04  6.4434667E-11
  5.2500000E+04  5.7455444E-11
  5.3750000E+04  5.1357918E-11
  5.5000000E+04  4.6015233E-11
  5.7500000E+04  3.7185561E-11
  5.8750000E+04  3.3533206E-11
  6.0000000E+04  3.0299639E-11
  6.1250000E+04  2.7430150E-11
  6.2500000E+04  2.4878030E-11
  6.3750000E+04  2.2603287E-11
  6.5000000E+04  2.0571566E-11
  6.6250000E+04  1.8753274E-11
  6.7500000E+04  1.7122850E-11
  6.8750000E+04  1.5658158E-11
  7.0000000E+04  1.4339987E-11
  7.2500000E+04  1.2078478E-11
  7.5000000E+04  1.0228457E-11
  7.7500000E+04  8.7056368E-12
  8.0000000E+04  7.4448125E-12
  8.2500000E+04  6.3951459E-12
  8.5000000E+04  5.5167258E-12
  8.7500000E+04  4.7780028E-12
  9.0000000E+04  4.1538723E-12
  9.2500000E+04  3.6242354E-12
  9.5000000E+04  3.1729081E-12
  9.7500000E+04  2.7867859E-12
  1.0000000E+05  2.4552008E-12
  1.0250000E+05  2.1694248E-12
  1.0500000E+05  1.9222845E-12
  1.0750000E+05  1.7078568E-12
  1.1000000E+05  1.5212300E-12
  1.1250000E+05  1.3583147E-12
  1.1500000E+05  1.2156919E-12
  1.1750000E+05  1.0904921E-12
  1.2000000E+05  9.8029822E-13
  1.2250000E+05  8.8306721E-13
  1.2500000E+05  7.9706699E-13
  1.2750000E+05  7.2082442E-13
  1.3000000E+05  6.5308187E-13
  1.3250000E+05  5.9276248E-13
  1.3500000E+05  5.3894159E-13
  1.3750000E+05  4.9082307E-13
  1.4000000E+05  4.4771914E-13
  1.4250000E+05  4.0903419E-13
  1.4500000E+05  3.7425178E-13
  1.5000000E+05  3.1465696E-13
  1.5500000E+05  2.6598964E-13
  1.6000000E+05  2.2600215E-13
  1.6500000E+05  1.9296316E-13
  1.7000000E+05  1.6552049E-13
  
  
#  45  14  N5  EION =  8.860000000E+00 eV   308
#  S(0) = 6.361148E+00
  2.4425723E-02  0.0000000E+00
  2.4425723E+00  0.0000000E+00
  2.4425723E+00  4.3882254E-02
  8.8600000E+00  4.3882254E-02
  8.8627211E+00  4.3882254E-02
  8.9764490E+00  4.4313600E-02
  9.0901769E+00  4.4766955E-02
  9.2039048E+00  4.5240488E-02
  9.3176327E+00  4.5732515E-02
  9.5450885E+00  4.6766052E-02
  9.7725442E+00  4.7856759E-02
  1.0000000E+01  4.8995576E-02
  1.0500000E+01  5.1632410E-02
  1.1000000E+01  5.4404761E-02
  1.1500000E+01  5.7270404E-02
  1.2000000E+01  6.0200738E-02
  1.2500000E+01  6.3176570E-02
  1.3000000E+01  6.6185184E-02
  1.3500000E+01  6.9218325E-02
  1.4000000E+01  7.2270736E-02
  1.4500000E+01  7.5339152E-02
  1.5000000E+01  7.8421546E-02
  1.6000000E+01  8.4623228E-02
  1.7000000E+01  9.0866876E-02
  1.8000000E+01  9.7140106E-02
  1.9000000E+01  1.0342167E-01
  2.0000000E+01  1.0967797E-01
  2.1000000E+01  1.1586086E-01
  2.2000000E+01  1.2190746E-01
  2.3000000E+01  1.2773791E-01
  2.4000000E+01  1.3325749E-01
  2.5000000E+01  1.3836275E-01
  2.6000000E+01  1.4293556E-01
  2.7000000E+01  1.4686451E-01
  2.8000000E+01  1.5003199E-01
  2.9000000E+01  1.5234365E-01
  3.0000000E+01  1.5371607E-01
  3.1000000E+01  1.5409707E-01
  3.2000000E+01  1.5346766E-01
  3.4000000E+01  1.4925668E-01
  3.6000000E+01  1.4157223E-01
  3.8000000E+01  1.3126497E-01
  4.0000000E+01  1.1935262E-01
  4.1000000E+01  1.1309183E-01
  4.2000000E+01  1.0677045E-01
  4.3000000E+01  1.0047496E-01
  4.4000000E+01  9.4275895E-02
  4.6000000E+01  8.2383490E-02
  4.8000000E+01  7.1404771E-02
  5.0000000E+01  6.1485926E-02
  5.2500000E+01  5.0624173E-02
  5.5000000E+01  4.1399008E-02
  5.7500000E+01  3.3655012E-02
  6.0000000E+01  2.7214720E-02
  6.2500000E+01  2.1896939E-02
  6.5000000E+01  1.7534771E-02
  6.6250000E+01  1.5664022E-02
  6.7500000E+01  1.3976821E-02
  7.0000000E+01  1.1090455E-02
  7.2500000E+01  8.7630195E-03
  7.3750000E+01  7.7789415E-03
  7.5000000E+01  6.9000697E-03
  7.6250000E+01  6.1163288E-03
  7.7500000E+01  5.4183591E-03
  7.8750000E+01  4.7977753E-03
  8.0000000E+01  4.2472114E-03
  8.2500000E+01  3.3286637E-03
  8.3750000E+01  2.9480281E-03
  8.5000000E+01  2.6121979E-03
  8.6250000E+01  2.3161778E-03
  8.7500000E+01  2.0568039E-03
  9.0000000E+01  1.6377732E-03
  9.1250000E+01  1.4719758E-03
  9.2500000E+01  1.3311211E-03
  9.3750000E+01  1.2122597E-03
  9.5000000E+01  1.1127257E-03
  9.6250000E+01  1.0300640E-03
  9.7500000E+01  9.6185573E-04
  9.8750000E+01  9.0608420E-04
  1.0000000E+02  8.6114201E-04
  1.0125000E+02  8.2576329E-04
  1.0250000E+02  7.9897089E-04
  1.0375000E+02  7.8003594E-04
  1.0500000E+02  7.6844808E-04
  1.0750000E+02  7.6551457E-04
  1.1000000E+02  7.8436937E-04
  1.1250000E+02  8.1966076E-04
  1.1500000E+02  8.6712740E-04
  1.1625000E+02  8.9416735E-04
  1.1750000E+02  9.2271755E-04
  1.1875000E+02  9.5237148E-04
  1.2000000E+02  9.8299027E-04
  1.2500000E+02  1.1127231E-03
  1.2750000E+02  1.1800511E-03
  1.3000000E+02  1.2473958E-03
  1.3250000E+02  1.3135128E-03
  1.3500000E+02  1.3777926E-03
  1.4000000E+02  1.4996010E-03
  1.4500000E+02  1.6106344E-03
  1.5000000E+02  1.7093479E-03
  1.6000000E+02  1.8691664E-03
  1.7000000E+02  1.9822958E-03
  1.8000000E+02  2.0555147E-03
  1.9000000E+02  2.0964774E-03
  2.0000000E+02  2.1116616E-03
  2.1000000E+02  2.1066427E-03
  2.2000000E+02  2.0856348E-03
  2.3000000E+02  2.0520698E-03
  2.4000000E+02  2.0088403E-03
  2.5000000E+02  1.9583398E-03
  2.6000000E+02  1.9025960E-03
  2.7000000E+02  1.8434024E-03
  2.8000000E+02  1.7822418E-03
  2.9000000E+02  1.7202751E-03
  3.0000000E+02  1.6583617E-03
  3.1000000E+02  1.5971500E-03
  3.2000000E+02  1.5371248E-03
  3.4000000E+02  1.4216208E-03
  3.6000000E+02  1.3129441E-03
  3.8000000E+02  1.2115925E-03
  4.0000000E+02  1.1177215E-03
  4.2000000E+02  1.0313135E-03
  4.4000000E+02  9.5225750E-04
  4.6000000E+02  8.8019513E-04
  4.8000000E+02  8.1452481E-04
  5.0000000E+02  7.5463978E-04
  5.2500000E+02  6.8704802E-04
  5.5000000E+02  6.2657099E-04
  5.7500000E+02  5.7235140E-04
  6.0000000E+02  5.2374986E-04
  6.5000000E+02  4.4112342E-04
  6.7500000E+02  4.0598738E-04
  7.0000000E+02  3.7431221E-04
  7.2500000E+02  3.4569475E-04
  7.5000000E+02  3.1979263E-04
  8.0000000E+02  2.7497406E-04
  8.5000000E+02  2.3788908E-04
  9.0000000E+02  2.0701422E-04
  9.5000000E+02  1.8110555E-04
  1.0000000E+03  1.5918082E-04
  1.0500000E+03  1.4051547E-04
  1.1000000E+03  1.2455656E-04
  1.1500000E+03  1.1084840E-04
  1.2000000E+03  9.9009109E-05
  1.2500000E+03  8.8731251E-05
  1.3000000E+03  7.9770828E-05
  1.3500000E+03  7.1931009E-05
  1.4000000E+03  6.5047975E-05
  1.4500000E+03  5.8982080E-05
  1.5000000E+03  5.3615185E-05
  1.5500000E+03  4.8849365E-05
  1.6000000E+03  4.4603693E-05
  1.6500000E+03  4.0811352E-05
  1.7000000E+03  3.7415482E-05
  1.8000000E+03  3.1625084E-05
  1.9000000E+03  2.6918511E-05
  2.0000000E+03  2.3060803E-05
  2.1000000E+03  1.9872559E-05
  2.2000000E+03  1.7216689E-05
  2.3000000E+03  1.4989029E-05
  2.4000000E+03  1.3109581E-05
  2.5000000E+03  1.1515266E-05
  2.6000000E+03  1.0155852E-05
  2.7000000E+03  8.9910876E-06
  2.8000000E+03  7.9885030E-06
  2.9000000E+03  7.1215786E-06
  3.0000000E+03  6.3686639E-06
  3.1000000E+03  5.7120872E-06
  3.2000000E+03  5.1374364E-06
  3.3000000E+03  4.6328832E-06
  3.4000000E+03  4.1885281E-06
  3.5000000E+03  3.7960364E-06
  3.6000000E+03  3.4482948E-06
  3.7000000E+03  3.1392609E-06
  3.8000000E+03  2.8638347E-06
  3.9000000E+03  2.6176942E-06
  4.0000000E+03  2.3971889E-06
  4.2000000E+03  2.0210995E-06
  4.4000000E+03  1.7154692E-06
  4.6000000E+03  1.4650835E-06
  4.8000000E+03  1.2583273E-06
  5.0000000E+03  1.0863625E-06
  5.1250000E+03  9.9348333E-07
  5.2500000E+03  9.1019205E-07
  5.3750000E+03  8.3533801E-07
  5.5000000E+03  7.6792679E-07
  5.7500000E+03  6.5207779E-07
  5.8750000E+03  6.0222848E-07
  6.0000000E+03  5.5697326E-07
  6.2500000E+03  4.7831604E-07
  6.5000000E+03  4.1283052E-07
  6.7500000E+03  3.5798476E-07
  7.0000000E+03  3.1179284E-07
  7.2500000E+03  2.7268286E-07
  7.5000000E+03  2.3940297E-07
  7.7500000E+03  2.1095078E-07
  8.0000000E+03  1.8651835E-07
  8.2500000E+03  1.6545037E-07
  8.5000000E+03  1.4721210E-07
  8.7500000E+03  1.3136479E-07
  9.0000000E+03  1.1754687E-07
  9.2500000E+03  1.0545873E-07
  9.5000000E+03  9.4850631E-08
  9.7500000E+03  8.5513505E-08
  1.0000000E+04  7.7271506E-08
  1.0250000E+04  6.9976149E-08
  1.0500000E+04  6.3501707E-08
  1.0750000E+04  5.7741340E-08
  1.1000000E+04  5.2603934E-08
  1.1250000E+04  4.8011470E-08
  1.1500000E+04  4.3896959E-08
  1.2000000E+04  3.6879096E-08
  1.2500000E+04  3.1176778E-08
  1.3000000E+04  2.6508628E-08
  1.3500000E+04  2.2660504E-08
  1.4000000E+04  1.9467863E-08
  1.4500000E+04  1.6803136E-08
  1.5000000E+04  1.4566558E-08
  1.5500000E+04  1.2679482E-08
  1.6000000E+04  1.1079465E-08
  1.6500000E+04  9.7165876E-09
  1.7000000E+04  8.5506578E-09
  1.7500000E+04  7.5491193E-09
  1.8000000E+04  6.6854596E-09
  1.8500000E+04  5.9379653E-09
  1.9000000E+04  5.2887569E-09
  1.9500000E+04  4.7230415E-09
  2.0000000E+04  4.2285256E-09
  2.0500000E+04  3.7949483E-09
  2.1000000E+04  3.4137084E-09
  2.1500000E+04  3.0775675E-09
  2.2000000E+04  2.7804117E-09
  2.2500000E+04  2.5170582E-09
  2.3000000E+04  2.2830985E-09
  2.3500000E+04  2.0747704E-09
  2.4000000E+04  1.8888527E-09
  2.4500000E+04  1.7225795E-09
  2.5000000E+04  1.5735682E-09
  2.6000000E+04  1.3193755E-09
  2.7000000E+04  1.1128855E-09
  2.8000000E+04  9.4396492E-10
  2.9000000E+04  8.0487156E-10
  3.0000000E+04  6.8963627E-10
  3.1000000E+04  5.9361795E-10
  3.2000000E+04  5.1317945E-10
  3.3000000E+04  4.4544964E-10
  3.4000000E+04  3.8814689E-10
  3.5000000E+04  3.3944606E-10
  3.6000000E+04  2.9787707E-10
  3.7000000E+04  2.6224995E-10
  3.8000000E+04  2.3159677E-10
  3.9000000E+04  2.0512599E-10
  4.0000000E+04  1.8218711E-10
  4.1000000E+04  1.6224294E-10
  4.2000000E+04  1.4484773E-10
  4.3000000E+04  1.2962999E-10
  4.4000000E+04  1.1627886E-10
  4.5000000E+04  1.0453309E-10
  4.6000000E+04  9.4172369E-11
  4.7000000E+04  8.5010300E-11
  4.8000000E+04  7.6888600E-11
  5.0000000E+04  6.3246568E-11
  5.1250000E+04  5.6176501E-11
  5.2500000E+04  5.0024893E-11
  5.3750000E+04  4.4656121E-11
  5.5000000E+04  3.9956937E-11
  5.7500000E+04  3.2202747E-11
  5.8750000E+04  2.9000420E-11
  6.0000000E+04  2.6168260E-11
  6.1250000E+04  2.3657626E-11
  6.2500000E+04  2.1427028E-11
  6.3750000E+04  1.9440970E-11
  6.5000000E+04  1.7668983E-11
  6.6250000E+04  1.6084839E-11
  6.7500000E+04  1.4665899E-11
  6.8750000E+04  1.3392574E-11
  7.0000000E+04  1.2247872E-11
  7.2500000E+04  1.0287143E-11
  7.5000000E+04  8.6867157E-12
  7.7500000E+04  7.3722821E-12
  8.0000000E+04  6.2864351E-12
  8.2500000E+04  5.3844799E-12
  8.5000000E+04  4.6313835E-12
  8.7500000E+04  3.9994960E-12
  9.0000000E+04  3.4668499E-12
  9.2500000E+04  3.0158854E-12
  9.5000000E+04  2.6324855E-12
  9.7500000E+04  2.3052380E-12
  1.0000000E+05  2.0248638E-12
  1.0250000E+05  1.7837807E-12
  1.0500000E+05  1.5757695E-12
  1.0750000E+05  1.3957052E-12
  1.1000000E+05  1.2393460E-12
  1.1250000E+05  1.1031701E-12
  1.1500000E+05  9.8423853E-13
  1.1750000E+05  8.8008744E-13
  1.2000000E+05  7.8864381E-13
  1.2250000E+05  7.0815736E-13
  1.2500000E+05  6.3714165E-13
  1.2750000E+05  5.7433033E-13
  1.3000000E+05  5.1864645E-13
  1.3250000E+05  4.6917152E-13
  1.3500000E+05  4.2511967E-13
  1.3750000E+05  3.8581672E-13
  1.4000000E+05  3.5068922E-13
  1.4250000E+05  3.1924702E-13
  1.4500000E+05  2.9106238E-13
  1.5000000E+05  2.4301574E-13
  
  
#  45  17  O1  EION =  8.860000000E+00 eV   276
#  S(0) = 1.134213E+00
  4.4300000E-02  0.0000000E+00
  4.4300000E+00  0.0000000E+00
  4.4300000E+00  2.4142105E-01
  8.8600000E+00  2.4142105E-01
  8.8600000E+00  1.4290205E-02
  8.8627211E+00  1.4290205E-02
  8.8901769E+00  1.3990060E-02
  8.9176327E+00  1.3696793E-02
  8.9450885E+00  1.3410224E-02
  8.9725442E+00  1.3130186E-02
  9.0000000E+00  1.2856510E-02
  9.2500000E+00  1.0631272E-02
  9.3750000E+00  9.6781419E-03
  9.5000000E+00  8.8163038E-03
  9.6250000E+00  8.0361452E-03
  9.7500000E+00  7.3291815E-03
  9.8750000E+00  6.6878960E-03
  1.0000000E+01  6.1056292E-03
  1.0125000E+01  5.5764677E-03
  1.0250000E+01  5.0951513E-03
  1.0500000E+01  4.2578250E-03
  1.0750000E+01  3.5618750E-03
  1.1000000E+01  2.9818803E-03
  1.1250000E+01  2.4973808E-03
  1.1500000E+01  2.0918300E-03
  1.1750000E+01  1.7517799E-03
  1.2000000E+01  1.4662493E-03
  1.2250000E+01  1.2262408E-03
  1.2500000E+01  1.0243564E-03
  1.2750000E+01  8.5446385E-04
  1.3000000E+01  7.1150431E-04
  1.3250000E+01  5.9124297E-04
  1.3500000E+01  4.9017335E-04
  1.3625000E+01  4.4589287E-04
  1.3750000E+01  4.0534617E-04
  1.4000000E+01  3.3429430E-04
  1.4250000E+01  2.7491739E-04
  1.4500000E+01  2.2545498E-04
  1.4750000E+01  1.8447748E-04
  1.5000000E+01  1.5070747E-04
  1.5125000E+01  1.3617402E-04
  1.5250000E+01  1.2306004E-04
  1.5500000E+01  1.0065018E-04
  1.5625000E+01  9.1135679E-05
  1.5750000E+01  8.2610133E-05
  1.5875000E+01  7.5012449E-05
  1.6000000E+01  6.8308690E-05
  1.6250000E+01  5.7363489E-05
  1.6500000E+01  4.9266689E-05
  1.6625000E+01  4.6125589E-05
  1.6750000E+01  4.3509277E-05
  1.6875000E+01  4.1365144E-05
  1.7000000E+01  3.9649791E-05
  1.7250000E+01  3.7375646E-05
  1.7375000E+01  3.6772862E-05
  1.7500000E+01  3.6510285E-05
  1.7625000E+01  3.6569818E-05
  1.7750000E+01  3.6913791E-05
  1.8000000E+01  3.8333505E-05
  1.8250000E+01  4.0576286E-05
  1.8375000E+01  4.1959077E-05
  1.8500000E+01  4.3492920E-05
  1.8625000E+01  4.5161485E-05
  1.8750000E+01  4.6955546E-05
  1.9000000E+01  5.0891592E-05
  1.9250000E+01  5.5236383E-05
  1.9500000E+01  5.9909831E-05
  1.9750000E+01  6.4813413E-05
  2.0000000E+01  6.9860088E-05
  2.0500000E+01  8.0251013E-05
  2.1000000E+01  9.0836156E-05
  2.1500000E+01  1.0137420E-04
  2.2000000E+01  1.1171160E-04
  2.2500000E+01  1.2173714E-04
  2.3000000E+01  1.3136424E-04
  2.4000000E+01  1.4924885E-04
  2.5000000E+01  1.6520069E-04
  2.6000000E+01  1.7922353E-04
  2.7000000E+01  1.9142377E-04
  2.8000000E+01  2.0194582E-04
  2.9000000E+01  2.1095899E-04
  3.0000000E+01  2.1862499E-04
  3.1000000E+01  2.2510108E-04
  3.2000000E+01  2.3053070E-04
  3.4000000E+01  2.3874886E-04
  3.6000000E+01  2.4414426E-04
  3.8000000E+01  2.4738414E-04
  4.0000000E+01  2.4897313E-04
  4.2000000E+01  2.4929606E-04
  4.4000000E+01  2.4864213E-04
  4.6000000E+01  2.4723211E-04
  4.8000000E+01  2.4523330E-04
  5.0000000E+01  2.4277531E-04
  5.2500000E+01  2.3920506E-04
  5.5000000E+01  2.3521851E-04
  5.7500000E+01  2.3092376E-04
  6.0000000E+01  2.2640453E-04
  6.5000000E+01  2.1692975E-04
  6.7500000E+01  2.1206386E-04
  7.0000000E+01  2.0715742E-04
  7.2500000E+01  2.0223727E-04
  7.5000000E+01  1.9732596E-04
  8.0000000E+01  1.8760240E-04
  8.5000000E+01  1.7810931E-04
  9.0000000E+01  1.6893507E-04
  9.5000000E+01  1.6014511E-04
  1.0000000E+02  1.5178083E-04
  1.0500000E+02  1.4386898E-04
  1.1000000E+02  1.3641903E-04
  1.1500000E+02  1.2943068E-04
  1.2000000E+02  1.2289366E-04
  1.2500000E+02  1.1679094E-04
  1.3000000E+02  1.1110139E-04
  1.3500000E+02  1.0580100E-04
  1.4000000E+02  1.0086383E-04
  1.4500000E+02  9.6264029E-05
  1.5000000E+02  9.1976505E-05
  1.6000000E+02  8.4240971E-05
  1.7000000E+02  7.7479959E-05
  1.8000000E+02  7.1542832E-05
  1.9000000E+02  6.6304786E-05
  2.0000000E+02  6.1664472E-05
  2.1000000E+02  5.7537905E-05
  2.2000000E+02  5.3855906E-05
  2.3000000E+02  5.0560156E-05
  2.4000000E+02  4.7599781E-05
  2.5000000E+02  4.4930702E-05
  2.6000000E+02  4.2515193E-05
  2.7000000E+02  4.0318439E-05
  2.8000000E+02  3.8310703E-05
  2.9000000E+02  3.6467134E-05
  3.0000000E+02  3.4765459E-05
  3.1000000E+02  3.3186919E-05
  3.2000000E+02  3.1716145E-05
  3.4000000E+02  2.9050965E-05
  3.6000000E+02  2.6694820E-05
  3.8000000E+02  2.4598024E-05
  4.0000000E+02  2.2726692E-05
  4.2000000E+02  2.1053079E-05
  4.4000000E+02  1.9554286E-05
  4.6000000E+02  1.8209635E-05
  4.8000000E+02  1.6999970E-05
  5.0000000E+02  1.5908600E-05
  5.2500000E+02  1.4689592E-05
  5.5000000E+02  1.3610952E-05
  5.7500000E+02  1.2653382E-05
  6.0000000E+02  1.1800133E-05
  6.5000000E+02  1.0351155E-05
  6.7500000E+02  9.7304859E-06
  7.0000000E+02  9.1652486E-06
  7.2500000E+02  8.6478206E-06
  7.5000000E+02  8.1722872E-06
  8.0000000E+02  7.3281337E-06
  8.5000000E+02  6.6046509E-06
  9.0000000E+02  5.9824492E-06
  9.5000000E+02  5.4449845E-06
  1.0000000E+03  4.9783951E-06
  1.0500000E+03  4.5714785E-06
  1.1000000E+03  4.2151131E-06
  1.1500000E+03  3.9012375E-06
  1.2000000E+03  3.6222187E-06
  1.2500000E+03  3.3720529E-06
  1.3000000E+03  3.1464797E-06
  1.3500000E+03  2.9423875E-06
  1.4000000E+03  2.7571618E-06
  1.4500000E+03  2.5886942E-06
  1.5000000E+03  2.4352388E-06
  1.6000000E+03  2.1672873E-06
  1.7000000E+03  1.9423829E-06
  1.8000000E+03  1.7517529E-06
  1.8500000E+03  1.6669320E-06
  1.9000000E+03  1.5880449E-06
  1.9500000E+03  1.5144454E-06
  2.0000000E+03  1.4456324E-06
  2.1000000E+03  1.3209651E-06
  2.2000000E+03  1.2115344E-06
  2.3000000E+03  1.1151507E-06
  2.4000000E+03  1.0298924E-06
  2.5000000E+03  9.5414711E-07
  2.6000000E+03  8.8643743E-07
  2.7000000E+03  8.2549448E-07
  2.8000000E+03  7.7032450E-07
  2.9000000E+03  7.2026133E-07
  3.0000000E+03  6.7479817E-07
  3.1000000E+03  6.3347275E-07
  3.2000000E+03  5.9582069E-07
  3.3000000E+03  5.6138110E-07
  3.4000000E+03  5.2976350E-07
  3.5000000E+03  5.0064073E-07
  3.6000000E+03  4.7375619E-07
  3.8000000E+03  4.2588054E-07
  4.0000000E+03  3.8470485E-07
  4.2000000E+03  3.4905651E-07
  4.4000000E+03  3.1799210E-07
  4.6000000E+03  2.9076158E-07
  4.8000000E+03  2.6676262E-07
  5.0000000E+03  2.4550678E-07
  5.2500000E+03  2.2219258E-07
  5.5000000E+03  2.0191490E-07
  5.7500000E+03  1.8417640E-07
  6.0000000E+03  1.6858223E-07
  6.5000000E+03  1.4258654E-07
  6.7500000E+03  1.3168394E-07
  7.0000000E+03  1.2191563E-07
  7.2500000E+03  1.1313298E-07
  7.5000000E+03  1.0521411E-07
  7.7500000E+03  9.8054736E-08
  8.0000000E+03  9.1563840E-08
  8.2500000E+03  8.5661126E-08
  8.5000000E+03  8.0277867E-08
  9.0000000E+03  7.0842736E-08
  9.5000000E+03  6.2880645E-08
  1.0000000E+04  5.6106519E-08
  1.0500000E+04  5.0301507E-08
  1.1000000E+04  4.5294800E-08
  1.1500000E+04  4.0950837E-08
  1.2000000E+04  3.7160965E-08
  1.2500000E+04  3.3837566E-08
  1.3000000E+04  3.0909306E-08
  1.3500000E+04  2.8317731E-08
  1.4000000E+04  2.6014671E-08
  1.4500000E+04  2.3960186E-08
  1.5000000E+04  2.2120927E-08
  1.5500000E+04  2.0468863E-08
  1.6000000E+04  1.8980290E-08
  1.6500000E+04  1.7635055E-08
  1.7000000E+04  1.6415965E-08
  1.7500000E+04  1.5308292E-08
  1.8000000E+04  1.4299370E-08
  1.8500000E+04  1.3378260E-08
  1.9000000E+04  1.2535466E-08
  2.0000000E+04  1.1052775E-08
  2.1000000E+04  9.7967036E-09
  2.2000000E+04  8.7250390E-09
  2.3000000E+04  7.8047896E-09
  2.4000000E+04  7.0098961E-09
  2.5000000E+04  6.3195471E-09
  2.6000000E+04  5.7169530E-09
  2.7000000E+04  5.1884783E-09
  2.8000000E+04  4.7229824E-09
  2.9000000E+04  4.3113204E-09
  3.0000000E+04  3.9459154E-09
  3.1000000E+04  3.6204392E-09
  3.2000000E+04  3.3295690E-09
  3.3000000E+04  3.0688064E-09
  3.4000000E+04  2.8343411E-09
  3.5000000E+04  2.6229311E-09
  3.6000000E+04  2.4318078E-09
  3.7000000E+04  2.2585951E-09
  3.8000000E+04  2.1012443E-09
  3.9000000E+04  1.9579827E-09
  4.0000000E+04  1.8272704E-09
  4.2000000E+04  1.5982950E-09
  4.4000000E+04  1.4054683E-09
  4.6000000E+04  1.2419521E-09
  4.8000000E+04  1.1024043E-09
  5.0000000E+04  9.8261031E-10
  5.2500000E+04  8.5559704E-10
  5.5000000E+04  7.4910621E-10
  5.7500000E+04  6.5918322E-10
  5.8750000E+04  6.1944639E-10
  6.0000000E+04  5.8275457E-10
  6.2500000E+04  5.1740442E-10
  6.5000000E+04  4.6121368E-10
  6.7500000E+04  4.1264631E-10
  7.0000000E+04  3.7046512E-10
  7.2500000E+04  3.3367001E-10
  7.5000000E+04  3.0144410E-10
  7.7500000E+04  2.7311285E-10
  8.0000000E+04  2.4811123E-10
  8.2500000E+04  2.2596248E-10
  8.5000000E+04  2.0626996E-10
  8.7500000E+04  1.8870323E-10
  9.0000000E+04  1.7299759E-10
  9.2500000E+04  1.5893456E-10
  9.5000000E+04  1.4632251E-10


==> anc/colstop/sbethe/sdbase/oos46.tab <==
# Atomic number = 46   (Pd)
#
#      W/eV         OOS*eV
  
  
#  46   1  K1  EION =  2.435700000E+04 eV   245
#  S(0) = 1.071997E+00
  2.4351476E+02  0.0000000E+00
  2.4351476E+04  0.0000000E+00
  2.4351476E+04  8.5504995E-05
  2.4357000E+04  8.5504995E-05
  2.4357243E+04  8.5504995E-05
  2.4358248E+04  8.5481762E-05
  2.4359252E+04  8.5350410E-05
  2.4360256E+04  8.5137447E-05
  2.4361260E+04  8.4864462E-05
  2.4363269E+04  8.4205441E-05
  2.4365278E+04  8.3476485E-05
  2.4369295E+04  8.2040963E-05
  2.4373312E+04  8.0815659E-05
  2.4381347E+04  7.9201111E-05
  2.4389381E+04  7.8544959E-05
  2.4397416E+04  7.8517363E-05
  2.4405450E+04  7.8818258E-05
  2.4409467E+04  7.9019197E-05
  2.4413484E+04  7.9225152E-05
  2.4421519E+04  7.9595366E-05
  2.4437588E+04  7.9987267E-05
  2.4453657E+04  7.9939012E-05
  2.4469726E+04  7.9703652E-05
  2.4485795E+04  7.9498125E-05
  2.4501864E+04  7.9400247E-05
  2.4517932E+04  7.9383047E-05
  2.4534001E+04  7.9381896E-05
  2.4550070E+04  7.9344829E-05
  2.4566139E+04  7.9251557E-05
  2.4582208E+04  7.9113457E-05
  2.4598277E+04  7.8955160E-05
  2.4614346E+04  7.8802122E-05
  2.4646484E+04  7.8557620E-05
  2.4678622E+04  7.8370655E-05
  2.4742897E+04  7.7903504E-05
  2.4775035E+04  7.7618471E-05
  2.4807173E+04  7.7349924E-05
  2.4839311E+04  7.7105737E-05
  2.4871449E+04  7.6870566E-05
  2.4935724E+04  7.6357550E-05
  2.5000000E+04  7.5814026E-05
  2.5062500E+04  7.5315559E-05
  2.5125000E+04  7.4829321E-05
  2.5187500E+04  7.4318577E-05
  2.5250000E+04  7.3815131E-05
  2.5375000E+04  7.2846845E-05
  2.5500000E+04  7.1884737E-05
  2.5750000E+04  7.0033329E-05
  2.6000000E+04  6.8251045E-05
  2.6500000E+04  6.4888713E-05
  2.7000000E+04  6.1749459E-05
  2.7500000E+04  5.8797577E-05
  2.8000000E+04  5.6026625E-05
  2.9000000E+04  5.0973049E-05
  3.0000000E+04  4.6496415E-05
  3.1000000E+04  4.2518724E-05
  3.2000000E+04  3.8973672E-05
  3.4000000E+04  3.2962668E-05
  3.6000000E+04  2.8105103E-05
  3.8000000E+04  2.4138622E-05
  4.0000000E+04  2.0869358E-05
  4.2000000E+04  1.8151763E-05
  4.4000000E+04  1.5875245E-05
  4.6000000E+04  1.3954721E-05
  4.8000000E+04  1.2323995E-05
  5.0000000E+04  1.0931039E-05
  5.2500000E+04  9.4621571E-06
  5.5000000E+04  8.2379230E-06
  5.7500000E+04  7.2101087E-06
  6.0000000E+04  6.3413865E-06
  6.5000000E+04  4.9705954E-06
  6.7500000E+04  4.4271395E-06
  7.0000000E+04  3.9574713E-06
  7.2500000E+04  3.5496882E-06
  7.5000000E+04  3.1940960E-06
  7.7500000E+04  2.8827526E-06
  8.0000000E+04  2.6091080E-06
  8.2500000E+04  2.3677309E-06
  8.5000000E+04  2.1540933E-06
  9.0000000E+04  1.7954562E-06
  9.5000000E+04  1.5094130E-06
  1.0000000E+05  1.2788216E-06
  1.0500000E+05  1.0911276E-06
  1.1000000E+05  9.3700201E-07
  1.1500000E+05  8.0942041E-07
  1.2000000E+05  7.0303022E-07
  1.2500000E+05  6.1370704E-07
  1.3000000E+05  5.3824110E-07
  1.3500000E+05  4.7411062E-07
  1.4000000E+05  4.1931732E-07
  1.4500000E+05  3.7226511E-07
  1.5000000E+05  3.3166929E-07
  1.5500000E+05  2.9648889E-07
  1.6000000E+05  2.6587477E-07
  1.6500000E+05  2.3912997E-07
  1.7000000E+05  2.1567931E-07
  1.7500000E+05  1.9504544E-07
  1.8000000E+05  1.7683016E-07
  1.8500000E+05  1.6069973E-07
  1.9000000E+05  1.4637322E-07
  2.0000000E+05  1.2221737E-07
  2.1000000E+05  1.0285686E-07
  2.2000000E+05  8.7190766E-08
  2.3000000E+05  7.4402791E-08
  2.4000000E+05  6.3880052E-08
  2.5000000E+05  5.5156917E-08
  2.6000000E+05  4.7875922E-08
  2.7000000E+05  4.1759872E-08
  2.8000000E+05  3.6591859E-08
  2.9000000E+05  3.2200731E-08
  3.0000000E+05  2.8450344E-08
  3.1000000E+05  2.5231616E-08
  3.2000000E+05  2.2456548E-08
  3.3000000E+05  2.0053683E-08
  3.4000000E+05  1.7964640E-08
  3.5000000E+05  1.6141454E-08
  3.6000000E+05  1.4544502E-08
  3.7000000E+05  1.3140885E-08
  3.8000000E+05  1.1903153E-08
  3.9000000E+05  1.0808297E-08
  4.0000000E+05  9.8369511E-09
  4.2000000E+05  8.2017786E-09
  4.4000000E+05  6.8939514E-09
  4.6000000E+05  5.8377619E-09
  4.8000000E+05  4.9771770E-09
  5.0000000E+05  4.2701970E-09
  5.2500000E+05  3.5547234E-09
  5.5000000E+05  2.9836973E-09
  5.7500000E+05  2.5233966E-09
  5.8750000E+05  2.3267269E-09
  6.0000000E+05  2.1489499E-09
  6.2500000E+05  1.8417722E-09
  6.5000000E+05  1.5878189E-09
  6.7500000E+05  1.3763553E-09
  7.0000000E+05  1.1990946E-09
  7.2500000E+05  1.0495823E-09
  7.5000000E+05  9.2274356E-10
  7.7500000E+05  8.1455700E-10
  8.0000000E+05  7.2181251E-10
  8.2500000E+05  6.4192839E-10
  8.5000000E+05  5.7281379E-10
  8.7500000E+05  5.1276557E-10
  9.0000000E+05  4.6038802E-10
  9.2500000E+05  4.1453055E-10
  9.5000000E+05  3.7423955E-10
  9.7500000E+05  3.3872094E-10
  1.0000000E+06  3.0731025E-10
  1.0250000E+06  2.7944879E-10
  1.0500000E+06  2.5466477E-10
  1.1000000E+06  2.1278879E-10
  1.1500000E+06  1.7913967E-10
  1.2000000E+06  1.5185034E-10
  1.2500000E+06  1.2953113E-10
  1.3000000E+06  1.1113479E-10
  1.3500000E+06  9.5863153E-11
  1.4000000E+06  8.3101481E-11
  1.4500000E+06  7.2371786E-11
  1.5000000E+06  6.3299078E-11
  1.5500000E+06  5.5586687E-11
  1.6000000E+06  4.8998090E-11
  1.6500000E+06  4.3343398E-11
  1.7000000E+06  3.8469090E-11
  1.7500000E+06  3.4250237E-11
  1.8000000E+06  3.0584588E-11
  1.8500000E+06  2.7387991E-11
  1.9000000E+06  2.4590814E-11
  1.9500000E+06  2.2135145E-11
  2.0000000E+06  1.9972601E-11
  2.0500000E+06  1.8062582E-11
  2.1000000E+06  1.6370874E-11
  2.2000000E+06  1.3530925E-11
  2.3000000E+06  1.1269161E-11
  2.4000000E+06  9.4513605E-12
  2.5000000E+06  7.9780789E-12
  2.6000000E+06  6.7747663E-12
  2.7000000E+06  5.7849152E-12
  2.8000000E+06  4.9652443E-12
  2.9000000E+06  4.2822966E-12
  3.0000000E+06  3.7099827E-12
  3.1000000E+06  3.2277891E-12
  3.2000000E+06  2.8194648E-12
  3.3000000E+06  2.4720448E-12
  3.4000000E+06  2.1751166E-12
  3.5000000E+06  1.9202659E-12
  3.6000000E+06  1.7006540E-12
  3.7000000E+06  1.5106915E-12
  3.8000000E+06  1.3457850E-12
  3.9000000E+06  1.2021408E-12
  4.0000000E+06  1.0766111E-12
  4.1000000E+06  9.6657235E-13
  4.2000000E+06  8.6982848E-13
  4.3000000E+06  7.8453362E-13
  4.4000000E+06  7.0913035E-13
  4.6000000E+06  5.8292025E-13
  4.8000000E+06  4.8283033E-13
  5.0000000E+06  4.0274278E-13
  5.1250000E+06  3.6078228E-13
  5.2500000E+06  3.2397763E-13
  5.3750000E+06  2.9160221E-13
  5.5000000E+06  2.6304444E-13
  5.7500000E+06  2.1539380E-13
  5.8750000E+06  1.9549017E-13
  6.0000000E+06  1.7775867E-13
  6.2500000E+06  1.4776109E-13
  6.5000000E+06  1.2364834E-13
  6.7500000E+06  1.0411358E-13
  7.0000000E+06  8.8172119E-14
  7.2500000E+06  7.5074536E-14
  7.5000000E+06  6.4245192E-14
  7.7500000E+06  5.5238089E-14
  8.0000000E+06  4.7704851E-14
  8.2500000E+06  4.1371278E-14
  8.5000000E+06  3.6020042E-14
  8.7500000E+06  3.1477738E-14
  9.0000000E+06  2.7605110E-14
  9.2500000E+06  2.4289663E-14
  9.5000000E+06  2.1440017E-14
  9.7500000E+06  1.8981551E-14
  1.0000000E+07  1.6853011E-14
  1.0250000E+07  1.5003874E-14
  1.0500000E+07  1.3392277E-14
  1.0750000E+07  1.1983379E-14
  1.1000000E+07  1.0748066E-14
  1.1250000E+07  9.6619033E-15
  1.1500000E+07  8.7043074E-15
  1.2000000E+07  7.1078679E-15
  1.2500000E+07  5.8486860E-15
  1.3000000E+07  4.8466007E-15
  1.3500000E+07  4.0425066E-15
  1.4000000E+07  3.3923257E-15
  1.4500000E+07  2.8628196E-15
  1.5000000E+07  2.4286936E-15
  1.5500000E+07  2.0705379E-15
  1.6000000E+07  1.7733406E-15
  1.6500000E+07  1.5253995E-15
  1.7000000E+07  1.3175042E-15
  1.7500000E+07  1.1423522E-15
  1.8000000E+07  9.9408935E-16
  1.8500000E+07  8.6800714E-16
  1.9000000E+07  7.6032308E-16
  1.9500000E+07  6.6798047E-16
  2.0000000E+07  5.8852381E-16
  2.0500000E+07  5.1997530E-16
  2.1000000E+07  4.6068589E-16
  2.1500000E+07  4.0927368E-16
  
  
#  46   2  L1  EION =  3.611000000E+03 eV   264
#  S(0) = 1.207218E+00
  3.6056682E+01  0.0000000E+00
  3.6056682E+03  0.0000000E+00
  3.6056682E+03  3.5003248E-04
  3.6110000E+03  3.5003248E-04
  3.6110358E+03  3.5003248E-04
  3.6116264E+03  3.4996850E-04
  3.6122169E+03  3.4973061E-04
  3.6128074E+03  3.4934468E-04
  3.6133979E+03  3.4883339E-04
  3.6145789E+03  3.4751241E-04
  3.6157599E+03  3.4590221E-04
  3.6181220E+03  3.4221040E-04
  3.6204841E+03  3.3833566E-04
  3.6252082E+03  3.3117843E-04
  3.6275702E+03  3.2814337E-04
  3.6299323E+03  3.2552205E-04
  3.6393805E+03  3.1885814E-04
  3.6488287E+03  3.1670102E-04
  3.6582769E+03  3.1689139E-04
  3.6677251E+03  3.1782568E-04
  3.6771733E+03  3.1853847E-04
  3.6866215E+03  3.1860309E-04
  3.7055179E+03  3.1681499E-04
  3.7149661E+03  3.1536275E-04
  3.7244143E+03  3.1383056E-04
  3.7338625E+03  3.1236869E-04
  3.7433108E+03  3.1105340E-04
  3.7622072E+03  3.0887363E-04
  3.7811036E+03  3.0701205E-04
  3.8000000E+03  3.0507871E-04
  3.8250000E+03  3.0212178E-04
  3.8375000E+03  3.0050916E-04
  3.8500000E+03  2.9886591E-04
  3.8750000E+03  2.9566269E-04
  3.9000000E+03  2.9268946E-04
  3.9250000E+03  2.8989609E-04
  3.9500000E+03  2.8712513E-04
  3.9750000E+03  2.8428342E-04
  3.9875000E+03  2.8282903E-04
  4.0000000E+03  2.8136523E-04
  4.0500000E+03  2.7559212E-04
  4.0750000E+03  2.7283397E-04
  4.1000000E+03  2.7015861E-04
  4.1500000E+03  2.6489042E-04
  4.1750000E+03  2.6226077E-04
  4.2000000E+03  2.5962953E-04
  4.3000000E+03  2.4950094E-04
  4.3500000E+03  2.4470057E-04
  4.4000000E+03  2.3999831E-04
  4.5000000E+03  2.3086977E-04
  4.5500000E+03  2.2652471E-04
  4.6000000E+03  2.2230967E-04
  4.7000000E+03  2.1413744E-04
  4.8000000E+03  2.0638821E-04
  5.0000000E+03  1.9205262E-04
  5.2500000E+03  1.7604261E-04
  5.5000000E+03  1.6183212E-04
  5.7500000E+03  1.4918638E-04
  6.0000000E+03  1.3786073E-04
  6.5000000E+03  1.1854512E-04
  6.7500000E+03  1.1027004E-04
  7.0000000E+03  1.0276989E-04
  7.2500000E+03  9.5955213E-05
  7.5000000E+03  8.9748170E-05
  8.0000000E+03  7.8895129E-05
  8.5000000E+03  6.9768573E-05
  9.0000000E+03  6.2031653E-05
  9.5000000E+03  5.5424554E-05
  1.0000000E+04  4.9744450E-05
  1.0500000E+04  4.4831268E-05
  1.1000000E+04  4.0557453E-05
  1.1500000E+04  3.6820537E-05
  1.2000000E+04  3.3537468E-05
  1.2500000E+04  3.0640243E-05
  1.3000000E+04  2.8072839E-05
  1.3500000E+04  2.5788874E-05
  1.4000000E+04  2.3749677E-05
  1.4500000E+04  2.1922829E-05
  1.5000000E+04  2.0281000E-05
  1.6000000E+04  1.7463160E-05
  1.7000000E+04  1.5148649E-05
  1.8000000E+04  1.3228708E-05
  1.9000000E+04  1.1621866E-05
  2.0000000E+04  1.0266227E-05
  2.1000000E+04  9.1141438E-06
  2.2000000E+04  8.1285064E-06
  2.3000000E+04  7.2800997E-06
  2.4000000E+04  6.5456991E-06
  2.5000000E+04  5.9066739E-06
  2.6000000E+04  5.3479557E-06
  2.7000000E+04  4.8572623E-06
  2.8000000E+04  4.4245107E-06
  2.9000000E+04  4.0413690E-06
  3.0000000E+04  3.7009099E-06
  3.1000000E+04  3.3973404E-06
  3.2000000E+04  3.1257899E-06
  3.4000000E+04  2.6629039E-06
  3.6000000E+04  2.2861550E-06
  3.8000000E+04  1.9764202E-06
  4.0000000E+04  1.7194623E-06
  4.2000000E+04  1.5045303E-06
  4.4000000E+04  1.3234000E-06
  4.6000000E+04  1.1697066E-06
  4.8000000E+04  1.0384712E-06
  5.0000000E+04  9.2576045E-07
  5.2500000E+04  8.0620657E-07
  5.5000000E+04  7.0593266E-07
  5.7500000E+04  6.2123444E-07
  5.8750000E+04  5.8379895E-07
  6.0000000E+04  5.4922793E-07
  6.2500000E+04  4.8764514E-07
  6.5000000E+04  4.3468597E-07
  6.7500000E+04  3.8890934E-07
  7.0000000E+04  3.4915249E-07
  7.2500000E+04  3.1447027E-07
  7.5000000E+04  2.8408919E-07
  7.7500000E+04  2.5737214E-07
  8.0000000E+04  2.3379128E-07
  8.2500000E+04  2.1290678E-07
  8.5000000E+04  1.9435026E-07
  8.7500000E+04  1.7781163E-07
  9.0000000E+04  1.6302867E-07
  9.2500000E+04  1.4977864E-07
  9.5000000E+04  1.3787154E-07
  1.0000000E+05  1.1745830E-07
  1.0500000E+05  1.0074051E-07
  1.1000000E+05  8.6933451E-08
  1.1500000E+05  7.5442223E-08
  1.2000000E+05  6.5810567E-08
  1.2500000E+05  5.7684825E-08
  1.3000000E+05  5.0788153E-08
  1.3500000E+05  4.4901856E-08
  1.4000000E+05  3.9851756E-08
  1.4500000E+05  3.5498021E-08
  1.5000000E+05  3.1727571E-08
  1.5500000E+05  2.8448366E-08
  1.6000000E+05  2.5585003E-08
  1.6500000E+05  2.3075333E-08
  1.7000000E+05  2.0867855E-08
  1.7500000E+05  1.8919673E-08
  1.8000000E+05  1.7194871E-08
  1.8500000E+05  1.5663234E-08
  1.9000000E+05  1.4299241E-08
  1.9500000E+05  1.3081243E-08
  2.0000000E+05  1.1990796E-08
  2.0500000E+05  1.1012133E-08
  2.1000000E+05  1.0131721E-08
  2.2000000E+05  8.6206588E-09
  2.3000000E+05  7.3820477E-09
  2.4000000E+05  6.3588443E-09
  2.5000000E+05  5.5075020E-09
  2.6000000E+05  4.7944309E-09
  2.7000000E+05  4.1934776E-09
  2.8000000E+05  3.6841004E-09
  2.9000000E+05  3.2500236E-09
  3.0000000E+05  2.8782528E-09
  3.1000000E+05  2.5583388E-09
  3.2000000E+05  2.2818236E-09
  3.3000000E+05  2.0418176E-09
  3.4000000E+05  1.8326761E-09
  3.5000000E+05  1.6497483E-09
  3.6000000E+05  1.4891816E-09
  3.7000000E+05  1.3477686E-09
  3.8000000E+05  1.2228263E-09
  3.9000000E+05  1.1121003E-09
  4.0000000E+05  1.0136886E-09
  4.1000000E+05  9.2598018E-10
  4.2000000E+05  8.4760463E-10
  4.3000000E+05  7.7739224E-10
  4.4000000E+05  7.1434110E-10
  4.6000000E+05  6.0639656E-10
  4.8000000E+05  5.1819763E-10
  5.0000000E+05  4.4555213E-10
  5.1250000E+05  4.0659725E-10
  5.2500000E+05  3.7183396E-10
  5.3750000E+05  3.4073030E-10
  5.5000000E+05  3.1283166E-10
  5.7500000E+05  2.6514432E-10
  5.8750000E+05  2.4473048E-10
  6.0000000E+05  2.2625575E-10
  6.2500000E+05  1.9428022E-10
  6.5000000E+05  1.6778841E-10
  6.7500000E+05  1.4568485E-10
  7.0000000E+05  1.2712150E-10
  7.2500000E+05  1.1143618E-10
  7.5000000E+05  9.8107244E-11
  7.7500000E+05  8.6720281E-11
  8.0000000E+05  7.6943835E-11
  8.2500000E+05  6.8510901E-11
  8.5000000E+05  6.1204898E-11
  8.7500000E+05  5.4849066E-11
  9.0000000E+05  4.9298306E-11
  9.2500000E+05  4.4432818E-11
  9.5000000E+05  4.0153118E-11
  9.7500000E+05  3.6376227E-11
  1.0000000E+06  3.3032628E-11
  1.0250000E+06  3.0063814E-11
  1.0500000E+06  2.7420340E-11
  1.0750000E+06  2.5060239E-11
  1.1000000E+06  2.2947754E-11
  1.1250000E+06  2.1052299E-11
  1.1500000E+06  1.9347621E-11
  1.2000000E+06  1.6423209E-11
  1.2500000E+06  1.4027746E-11
  1.3000000E+06  1.2050438E-11
  1.3500000E+06  1.0406731E-11
  1.4000000E+06  9.0314141E-12
  1.4500000E+06  7.8736882E-12
  1.5000000E+06  6.8936275E-12
  1.5500000E+06  6.0595946E-12
  1.6000000E+06  5.3463349E-12
  1.6500000E+06  4.7335465E-12
  1.7000000E+06  4.2048060E-12
  1.7500000E+06  3.7467356E-12
  1.8000000E+06  3.3483719E-12
  1.8500000E+06  3.0006806E-12
  1.9000000E+06  2.6961796E-12
  1.9500000E+06  2.4286403E-12
  2.0000000E+06  2.1928537E-12
  2.0500000E+06  1.9844437E-12
  2.1000000E+06  1.7997201E-12
  2.1500000E+06  1.6355578E-12
  2.2000000E+06  1.4892998E-12
  2.2500000E+06  1.3586789E-12
  2.3000000E+06  1.2417538E-12
  2.4000000E+06  1.0425527E-12
  2.5000000E+06  8.8091762E-13
  2.6000000E+06  7.4875514E-13
  2.7000000E+06  6.3992396E-13
  2.8000000E+06  5.4971562E-13
  2.9000000E+06  4.7448499E-13
  3.0000000E+06  4.1138548E-13
  3.1000000E+06  3.5817649E-13
  3.2000000E+06  3.1308151E-13
  3.3000000E+06  2.7468224E-13
  3.4000000E+06  2.4183928E-13
  3.5000000E+06  2.1363093E-13
  3.6000000E+06  1.8930711E-13
  3.7000000E+06  1.6825399E-13
  3.8000000E+06  1.4996657E-13
  3.9000000E+06  1.3402750E-13
  4.0000000E+06  1.2009028E-13
  4.1000000E+06  1.0786597E-13
  4.2000000E+06  9.7112718E-14
  4.3000000E+06  8.7627169E-14
  4.4000000E+06  7.9237583E-14
  4.5000000E+06  7.1798405E-14
  4.6000000E+06  6.5185826E-14
  4.7000000E+06  5.9294103E-14
  4.8000000E+06  5.4032717E-14
  5.0000000E+06  4.5100994E-14
  5.1250000E+06  4.0418158E-14
  5.2500000E+06  3.6308715E-14
  5.3750000E+06  3.2692276E-14
  5.5000000E+06  2.9501093E-14
  5.7500000E+06  2.4173933E-14
  5.8750000E+06  2.1947713E-14
  6.0000000E+06  1.9963589E-14
  6.1250000E+06  1.8191120E-14
  6.2500000E+06  1.6604212E-14
  6.3750000E+06  1.5180418E-14
  6.5000000E+06  1.3900455E-14
  6.7500000E+06  1.1708573E-14
  7.0000000E+06  9.9208162E-15
  
  
#  46   3  L2  EION =  3.337000000E+03 eV   265
#  S(0) = 1.376457E+00
  3.3348825E+01  0.0000000E+00
  3.3348825E+03  0.0000000E+00
  3.3348825E+03  3.3280191E-04
  3.3370000E+03  3.3280191E-04
  3.3370334E+03  3.3280191E-04
  3.3372301E+03  3.4346303E-04
  3.3374269E+03  3.5369930E-04
  3.3376237E+03  3.6354006E-04
  3.3378205E+03  3.7301184E-04
  3.3382140E+03  3.9094283E-04
  3.3386075E+03  4.0766095E-04
  3.3393946E+03  4.3799899E-04
  3.3401817E+03  4.6490739E-04
  3.3417559E+03  5.1081895E-04
  3.3433300E+03  5.4878455E-04
  3.3449042E+03  5.8077744E-04
  3.3464784E+03  6.0802052E-04
  3.3480525E+03  6.3131795E-04
  3.3496267E+03  6.5123197E-04
  3.3527750E+03  6.8250665E-04
  3.3559234E+03  7.0437513E-04
  3.3590717E+03  7.1877619E-04
  3.3622200E+03  7.2735793E-04
  3.3685167E+03  7.3255608E-04
  3.3748133E+03  7.2879451E-04
  3.3811100E+03  7.2164698E-04
  3.3874067E+03  7.1414598E-04
  3.3937033E+03  7.0764500E-04
  3.4000000E+03  7.0252283E-04
  3.4062500E+03  6.9867911E-04
  3.4125000E+03  6.9573916E-04
  3.4250000E+03  6.9110478E-04
  3.4375000E+03  6.8631345E-04
  3.4500000E+03  6.8043633E-04
  3.4625000E+03  6.7364231E-04
  3.4750000E+03  6.6655526E-04
  3.4875000E+03  6.5974191E-04
  3.5000000E+03  6.5349930E-04
  3.5250000E+03  6.4257302E-04
  3.5500000E+03  6.3237372E-04
  3.5750000E+03  6.2172241E-04
  3.6000000E+03  6.1067039E-04
  3.6500000E+03  5.8957200E-04
  3.6750000E+03  5.7976922E-04
  3.7000000E+03  5.7015135E-04
  3.7250000E+03  5.6050693E-04
  3.7500000E+03  5.5085313E-04
  3.8000000E+03  5.3203998E-04
  3.8500000E+03  5.1434062E-04
  3.9000000E+03  4.9734689E-04
  3.9500000E+03  4.8081406E-04
  4.0000000E+03  4.6490180E-04
  4.0500000E+03  4.4981346E-04
  4.1000000E+03  4.3536101E-04
  4.1500000E+03  4.2142269E-04
  4.2000000E+03  4.0802679E-04
  4.4000000E+03  3.5987275E-04
  4.6000000E+03  3.1888158E-04
  4.8000000E+03  2.8383774E-04
  5.0000000E+03  2.5369590E-04
  5.2500000E+03  2.2158938E-04
  5.5000000E+03  1.9456133E-04
  5.7500000E+03  1.7164948E-04
  6.0000000E+03  1.5209142E-04
  6.5000000E+03  1.2085092E-04
  6.7500000E+03  1.0832139E-04
  7.0000000E+03  9.7417393E-05
  7.2500000E+03  8.7887663E-05
  7.5000000E+03  7.9525735E-05
  8.0000000E+03  6.5651009E-05
  8.5000000E+03  5.4740943E-05
  9.0000000E+03  4.6054767E-05
  9.5000000E+03  3.9061477E-05
  1.0000000E+04  3.3374015E-05
  1.0500000E+04  2.8705906E-05
  1.1000000E+04  2.4842159E-05
  1.1500000E+04  2.1619466E-05
  1.2000000E+04  1.8912385E-05
  1.2500000E+04  1.6623587E-05
  1.3000000E+04  1.4676789E-05
  1.3500000E+04  1.3011596E-05
  1.4000000E+04  1.1579817E-05
  1.4500000E+04  1.0342732E-05
  1.5000000E+04  9.2690137E-06
  1.5500000E+04  8.3331203E-06
  1.6000000E+04  7.5140944E-06
  1.6500000E+04  6.7946402E-06
  1.7000000E+04  6.1604051E-06
  1.8000000E+04  5.1016482E-06
  1.9000000E+04  4.2632460E-06
  2.0000000E+04  3.5918930E-06
  2.1000000E+04  3.0488509E-06
  2.2000000E+04  2.6055438E-06
  2.3000000E+04  2.2406041E-06
  2.4000000E+04  1.9378548E-06
  2.5000000E+04  1.6849095E-06
  2.6000000E+04  1.4721845E-06
  2.7000000E+04  1.2921932E-06
  2.8000000E+04  1.1390351E-06
  2.9000000E+04  1.0080209E-06
  3.0000000E+04  8.9539554E-07
  3.1000000E+04  7.9813023E-07
  3.2000000E+04  7.1376538E-07
  3.3000000E+04  6.4029123E-07
  3.4000000E+04  5.7605579E-07
  3.5000000E+04  5.1969344E-07
  3.6000000E+04  4.7006942E-07
  3.8000000E+04  3.8739854E-07
  4.0000000E+04  3.2213287E-07
  4.2000000E+04  2.7004402E-07
  4.4000000E+04  2.2805852E-07
  4.6000000E+04  1.9390988E-07
  4.8000000E+04  1.6590465E-07
  5.0000000E+04  1.4276223E-07
  5.2500000E+04  1.1920295E-07
  5.5000000E+04  1.0028953E-07
  5.7500000E+04  8.4965460E-08
  5.8750000E+04  7.8395424E-08
  6.0000000E+04  7.2444435E-08
  6.2500000E+04  6.2134069E-08
  6.5000000E+04  5.3583029E-08
  6.7500000E+04  4.6443906E-08
  7.0000000E+04  4.0446715E-08
  7.2500000E+04  3.5379780E-08
  7.5000000E+04  3.1075775E-08
  7.7500000E+04  2.7401412E-08
  8.0000000E+04  2.4249755E-08
  8.2500000E+04  2.1534434E-08
  8.5000000E+04  1.9185247E-08
  8.7500000E+04  1.7144793E-08
  9.0000000E+04  1.5365878E-08
  9.2500000E+04  1.3809494E-08
  9.5000000E+04  1.2443238E-08
  1.0000000E+05  1.0177290E-08
  1.0500000E+05  8.3995457E-09
  1.1000000E+05  6.9897257E-09
  1.1500000E+05  5.8606429E-09
  1.2000000E+05  4.9482156E-09
  1.2500000E+05  4.2047330E-09
  1.3000000E+05  3.5942606E-09
  1.3500000E+05  3.0894371E-09
  1.4000000E+05  2.6692188E-09
  1.4500000E+05  2.3172730E-09
  1.5000000E+05  2.0208126E-09
  1.5500000E+05  1.7697447E-09
  1.6000000E+05  1.5560442E-09
  1.6500000E+05  1.3732852E-09
  1.7000000E+05  1.2162873E-09
  1.7500000E+05  1.0808487E-09
  1.8000000E+05  9.6354137E-10
  1.8500000E+05  8.6155311E-10
  1.9000000E+05  7.7256451E-10
  1.9500000E+05  6.9465320E-10
  2.0000000E+05  6.2621856E-10
  2.0500000E+05  5.6592177E-10
  2.1000000E+05  5.1263817E-10
  2.2000000E+05  4.2346168E-10
  2.3000000E+05  3.5270158E-10
  2.4000000E+05  2.9600735E-10
  2.5000000E+05  2.5017534E-10
  2.6000000E+05  2.1281722E-10
  2.7000000E+05  1.8213235E-10
  2.8000000E+05  1.5674874E-10
  2.9000000E+05  1.3561077E-10
  3.0000000E+05  1.1789892E-10
  3.1000000E+05  1.0297157E-10
  3.2000000E+05  9.0322293E-11
  3.3000000E+05  7.9548473E-11
  3.4000000E+05  7.0327740E-11
  3.5000000E+05  6.2400245E-11
  3.6000000E+05  5.5555214E-11
  3.7000000E+05  4.9620732E-11
  3.8000000E+05  4.4455797E-11
  3.9000000E+05  3.9944139E-11
  4.0000000E+05  3.5989394E-11
  4.2000000E+05  2.9442836E-11
  4.4000000E+05  2.4317886E-11
  4.6000000E+05  2.0260395E-11
  4.8000000E+05  1.7014769E-11
  5.0000000E+05  1.4393892E-11
  5.1250000E+05  1.3009858E-11
  5.2500000E+05  1.1788343E-11
  5.3750000E+05  1.0706989E-11
  5.5000000E+05  9.7469378E-12
  5.7500000E+05  8.1292596E-12
  5.8750000E+05  7.4464878E-12
  6.0000000E+05  6.8339962E-12
  6.2500000E+05  5.7869882E-12
  6.5000000E+05  4.9332118E-12
  6.7500000E+05  4.2313665E-12
  7.0000000E+05  3.6500964E-12
  7.2500000E+05  3.1653414E-12
  7.5000000E+05  2.7584677E-12
  7.7500000E+05  2.4149113E-12
  8.0000000E+05  2.1231907E-12
  8.2500000E+05  1.8741845E-12
  8.5000000E+05  1.6605933E-12
  8.7500000E+05  1.4765339E-12
  9.0000000E+05  1.3172327E-12
  9.2500000E+05  1.1787945E-12
  9.5000000E+05  1.0580218E-12
  9.7500000E+05  9.5227526E-13
  1.0000000E+06  8.5936498E-13
  1.0250000E+06  7.7746508E-13
  1.0500000E+06  7.0504610E-13
  1.1000000E+06  5.8370282E-13
  1.1500000E+06  4.8723279E-13
  1.2000000E+06  4.0976606E-13
  1.2500000E+06  3.4698843E-13
  1.3000000E+06  2.9568709E-13
  1.3500000E+06  2.5344004E-13
  1.4000000E+06  2.1840107E-13
  1.4500000E+06  1.8914837E-13
  1.5000000E+06  1.6457661E-13
  1.5500000E+06  1.4381899E-13
  1.6000000E+06  1.2619028E-13
  1.6500000E+06  1.1114442E-13
  1.7000000E+06  9.8243088E-14
  1.7500000E+06  8.7132122E-14
  1.8000000E+06  7.7523565E-14
  1.8500000E+06  6.9181896E-14
  1.9000000E+06  6.1913413E-14
  1.9500000E+06  5.5557996E-14
  2.0000000E+06  4.9982622E-14
  2.0500000E+06  4.5076238E-14
  2.1000000E+06  4.0745712E-14
  2.2000000E+06  3.3510688E-14
  2.3000000E+06  2.7783581E-14
  2.4000000E+06  2.3206242E-14
  2.5000000E+06  1.9515350E-14
  2.6000000E+06  1.6514877E-14
  2.7000000E+06  1.4057236E-14
  2.8000000E+06  1.2030166E-14
  2.9000000E+06  1.0347418E-14
  3.0000000E+06  8.9420751E-15
  3.1000000E+06  7.7617812E-15
  3.2000000E+06  6.7652443E-15
  3.3000000E+06  5.9196692E-15
  3.4000000E+06  5.1988293E-15
  3.5000000E+06  4.5816212E-15
  3.6000000E+06  4.0509546E-15
  3.7000000E+06  3.5929047E-15
  3.8000000E+06  3.1960638E-15
  3.9000000E+06  2.8510369E-15
  4.0000000E+06  2.5500497E-15
  4.1000000E+06  2.2866406E-15
  4.2000000E+06  2.0554149E-15
  4.3000000E+06  1.8518505E-15
  4.4000000E+06  1.6721424E-15
  4.6000000E+06  1.3719217E-15
  4.8000000E+06  1.1344091E-15
  5.0000000E+06  9.4477901E-16
  5.1250000E+06  8.4558854E-16
  5.2500000E+06  7.5868557E-16
  5.3750000E+06  6.8232274E-16
  5.5000000E+06  6.1503348E-16
  5.7500000E+06  5.0291883E-16
  6.0000000E+06  4.1453452E-16
  6.2500000E+06  3.4420099E-16
  6.5000000E+06  2.8773247E-16
  6.6250000E+06  2.6369388E-16
  6.7500000E+06  2.4202366E-16
  7.0000000E+06  2.0476210E-16
  7.2500000E+06  1.7420527E-16
  7.3750000E+06  1.6100696E-16
  
  
#  46   4  L3  EION =  3.180000000E+03 eV   266
#  S(0) = 2.736108E+00
  3.1543250E+01  0.0000000E+00
  3.1543250E+03  0.0000000E+00
  3.1543250E+03  7.3988996E-04
  3.1800000E+03  7.3988996E-04
  3.1800317E+03  7.3988996E-04
  3.1802814E+03  7.6833719E-04
  3.1805310E+03  7.9527893E-04
  3.1807806E+03  8.2085060E-04
  3.1810302E+03  8.4517158E-04
  3.1815294E+03  8.9047126E-04
  3.1820286E+03  9.3188746E-04
  3.1830270E+03  1.0052141E-03
  3.1840254E+03  1.0684781E-03
  3.1860222E+03  1.1730228E-03
  3.1880190E+03  1.2564029E-03
  3.1900159E+03  1.3242921E-03
  3.1920127E+03  1.3799508E-03
  3.1940095E+03  1.4254526E-03
  3.1960063E+03  1.4622711E-03
  3.2000000E+03  1.5143348E-03
  3.2062500E+03  1.5528159E-03
  3.2125000E+03  1.5585108E-03
  3.2187500E+03  1.5479402E-03
  3.2250000E+03  1.5315278E-03
  3.2312500E+03  1.5149132E-03
  3.2375000E+03  1.5005797E-03
  3.2437500E+03  1.4891688E-03
  3.2500000E+03  1.4803738E-03
  3.2625000E+03  1.4677007E-03
  3.2750000E+03  1.4568465E-03
  3.2875000E+03  1.4444263E-03
  3.3000000E+03  1.4298107E-03
  3.3250000E+03  1.3982415E-03
  3.3500000E+03  1.3700594E-03
  3.3625000E+03  1.3576818E-03
  3.3750000E+03  1.3459400E-03
  3.4000000E+03  1.3226037E-03
  3.4250000E+03  1.2982360E-03
  3.4500000E+03  1.2734391E-03
  3.4750000E+03  1.2494490E-03
  3.5000000E+03  1.2267194E-03
  3.6000000E+03  1.1404982E-03
  3.7000000E+03  1.0601798E-03
  3.8000000E+03  9.8668387E-04
  3.9000000E+03  9.1928776E-04
  4.0000000E+03  8.5785891E-04
  4.2000000E+03  7.4989910E-04
  4.4000000E+03  6.5907399E-04
  4.6000000E+03  5.8219311E-04
  4.8000000E+03  5.1668640E-04
  5.0000000E+03  4.6039415E-04
  5.2500000E+03  4.0075809E-04
  5.5000000E+03  3.5068382E-04
  5.7500000E+03  3.0839650E-04
  6.0000000E+03  2.7245852E-04
  6.5000000E+03  2.1531424E-04
  6.7500000E+03  1.9249716E-04
  7.0000000E+03  1.7269676E-04
  7.2500000E+03  1.5543886E-04
  7.5000000E+03  1.4033463E-04
  8.0000000E+03  1.1536073E-04
  8.5000000E+03  9.5810346E-05
  9.0000000E+03  8.0308990E-05
  9.5000000E+03  6.7876362E-05
  1.0000000E+04  5.7801186E-05
  1.0500000E+04  4.9559446E-05
  1.1000000E+04  4.2759613E-05
  1.1500000E+04  3.7105375E-05
  1.2000000E+04  3.2369671E-05
  1.2500000E+04  2.8376753E-05
  1.3000000E+04  2.4989400E-05
  1.3500000E+04  2.2099395E-05
  1.4000000E+04  1.9620616E-05
  1.4500000E+04  1.7483996E-05
  1.5000000E+04  1.5633767E-05
  1.5500000E+04  1.4024598E-05
  1.6000000E+04  1.2619386E-05
  1.6500000E+04  1.1387580E-05
  1.7000000E+04  1.0303879E-05
  1.8000000E+04  8.4999942E-06
  1.9000000E+04  7.0768805E-06
  2.0000000E+04  5.9413719E-06
  2.1000000E+04  5.0260068E-06
  2.2000000E+04  4.2811908E-06
  2.3000000E+04  3.6699604E-06
  2.4000000E+04  3.1644189E-06
  2.5000000E+04  2.7432686E-06
  2.6000000E+04  2.3900789E-06
  2.7000000E+04  2.0920494E-06
  2.8000000E+04  1.8391182E-06
  2.9000000E+04  1.6233097E-06
  3.0000000E+04  1.4382529E-06
  3.1000000E+04  1.2788209E-06
  3.2000000E+04  1.1408608E-06
  3.3000000E+04  1.0209862E-06
  3.4000000E+04  9.1641968E-07
  3.5000000E+04  8.2487055E-07
  3.6000000E+04  7.4443924E-07
  3.8000000E+04  6.1085473E-07
  4.0000000E+04  5.0581892E-07
  4.2000000E+04  4.2231381E-07
  4.4000000E+04  3.5525684E-07
  4.6000000E+04  3.0091319E-07
  4.8000000E+04  2.5650168E-07
  5.0000000E+04  2.1992606E-07
  5.2500000E+04  1.8282812E-07
  5.5000000E+04  1.5316433E-07
  5.7500000E+04  1.2922275E-07
  5.8750000E+04  1.1898751E-07
  6.0000000E+04  1.0973377E-07
  6.2500000E+04  9.3744124E-08
  6.5000000E+04  8.0529959E-08
  6.7500000E+04  6.9535866E-08
  7.0000000E+04  6.0331563E-08
  7.2500000E+04  5.2580719E-08
  7.5000000E+04  4.6018256E-08
  7.7500000E+04  4.0433625E-08
  8.0000000E+04  3.5658373E-08
  8.2500000E+04  3.1556821E-08
  8.5000000E+04  2.8018991E-08
  8.7500000E+04  2.4955191E-08
  9.0000000E+04  2.2291869E-08
  9.2500000E+04  1.9968387E-08
  9.5000000E+04  1.7934498E-08
  1.0000000E+05  1.4574997E-08
  1.0500000E+05  1.1953593E-08
  1.1000000E+05  9.8857181E-09
  1.1500000E+05  8.2381932E-09
  1.2000000E+05  6.9135605E-09
  1.2500000E+05  5.8395786E-09
  1.3000000E+05  4.9620600E-09
  1.3500000E+05  4.2399142E-09
  1.4000000E+05  3.6416668E-09
  1.4500000E+05  3.1429823E-09
  1.5000000E+05  2.7248805E-09
  1.5500000E+05  2.3724377E-09
  1.6000000E+05  2.0738306E-09
  1.6500000E+05  1.8196254E-09
  1.7000000E+05  1.6022444E-09
  1.7500000E+05  1.4155628E-09
  1.8000000E+05  1.2546006E-09
  1.8500000E+05  1.1152864E-09
  1.9000000E+05  9.9427353E-10
  2.0000000E+05  7.9656433E-10
  2.1000000E+05  6.4448556E-10
  2.2000000E+05  5.2614346E-10
  2.3000000E+05  4.3307559E-10
  2.4000000E+05  3.5917171E-10
  2.5000000E+05  2.9996006E-10
  2.6000000E+05  2.5212784E-10
  2.7000000E+05  2.1319249E-10
  2.8000000E+05  1.8127397E-10
  2.9000000E+05  1.5493472E-10
  3.0000000E+05  1.3306530E-10
  3.1000000E+05  1.1480224E-10
  3.2000000E+05  9.9468236E-11
  3.3000000E+05  8.6528071E-11
  3.4000000E+05  7.5555731E-11
  3.5000000E+05  6.6209968E-11
  3.6000000E+05  5.8215737E-11
  3.7000000E+05  5.1350033E-11
  3.8000000E+05  4.5431008E-11
  3.9000000E+05  4.0309632E-11
  4.0000000E+05  3.5863168E-11
  4.1000000E+05  3.1990048E-11
  4.2000000E+05  2.8605829E-11
  4.3000000E+05  2.5640016E-11
  4.4000000E+05  2.3033512E-11
  4.6000000E+05  1.8707241E-11
  4.8000000E+05  1.5314133E-11
  5.0000000E+05  1.2628010E-11
  5.1250000E+05  1.1232662E-11
  5.2500000E+05  1.0016514E-11
  5.3750000E+05  8.9533772E-12
  5.5000000E+05  8.0213456E-12
  5.7500000E+05  6.4798971E-12
  5.8750000E+05  5.8418514E-12
  6.0000000E+05  5.2767467E-12
  6.2500000E+05  4.3287944E-12
  6.5000000E+05  3.5754243E-12
  6.7500000E+05  2.9718886E-12
  7.0000000E+05  2.4847883E-12
  7.2500000E+05  2.0889390E-12
  7.5000000E+05  1.7651702E-12
  7.7500000E+05  1.4987599E-12
  8.0000000E+05  1.2783075E-12
  8.2500000E+05  1.0949170E-12
  8.5000000E+05  9.4159571E-13
  8.7500000E+05  8.1280994E-13
  9.0000000E+05  7.0415229E-13
  9.2500000E+05  6.1209137E-13
  9.5000000E+05  5.3378170E-13
  9.7500000E+05  4.6691761E-13
  1.0000000E+06  4.0962119E-13
  1.0250000E+06  3.6035554E-13
  1.0500000E+06  3.1785710E-13
  1.0750000E+06  2.8108242E-13
  1.1000000E+06  2.4916613E-13
  1.1250000E+06  2.2138770E-13
  1.1500000E+06  1.9714489E-13
  1.2000000E+06  1.5732556E-13
  1.2500000E+06  1.2654553E-13
  1.3000000E+06  1.0253607E-13
  1.3500000E+06  8.3650049E-14
  1.4000000E+06  6.8677824E-14
  1.4500000E+06  5.6721630E-14
  1.5000000E+06  4.7108701E-14
  1.5500000E+06  3.9330307E-14
  1.6000000E+06  3.2998489E-14
  1.6500000E+06  2.7815062E-14
  1.7000000E+06  2.3549146E-14
  1.7500000E+06  2.0020665E-14
  1.8000000E+06  1.7088228E-14
  1.8500000E+06  1.4640126E-14
  1.9000000E+06  1.2587580E-14
  1.9500000E+06  1.0859641E-14
  2.0000000E+06  9.3993096E-15
  2.0500000E+06  8.1605606E-15
  2.1000000E+06  7.1060590E-15
  2.1500000E+06  6.2053697E-15
  2.2000000E+06  5.4335705E-15
  2.2500000E+06  4.7701682E-15
  2.3000000E+06  4.1982442E-15
  2.3500000E+06  3.7037766E-15
  2.4000000E+06  3.2751027E-15
  2.4500000E+06  2.9024877E-15
  2.5000000E+06  2.5777783E-15
  2.6000000E+06  2.0457492E-15
  2.7000000E+06  1.6360556E-15
  2.8000000E+06  1.3178337E-15
  2.9000000E+06  1.0686609E-15
  3.0000000E+06  8.7207874E-16
  3.1000000E+06  7.1588692E-16
  3.2000000E+06  5.9095869E-16
  3.3000000E+06  4.9040777E-16
  3.4000000E+06  4.0899660E-16
  3.5000000E+06  3.4271169E-16
  3.6000000E+06  2.8845553E-16
  3.7000000E+06  2.4382138E-16
  3.8000000E+06  2.0692718E-16
  3.9000000E+06  1.7629199E-16
  4.0000000E+06  1.5074374E-16
  4.1000000E+06  1.2934966E-16
  4.2000000E+06  1.1136352E-16
  4.3000000E+06  9.6185380E-17
  4.4000000E+06  8.3330592E-17
  4.5000000E+06  7.2405871E-17
  4.6000000E+06  6.3090658E-17
  4.7000000E+06  5.5122570E-17
  4.8000000E+06  4.8285983E-17
  5.0000000E+06  3.7326344E-17
  5.1250000E+06  3.1929906E-17
  5.2500000E+06  2.7408223E-17
  5.3750000E+06  2.3604855E-17
  5.5000000E+06  2.0393847E-17
  5.6250000E+06  1.7673321E-17
  5.7500000E+06  1.5360485E-17
  5.8750000E+06  1.3387649E-17
  6.0000000E+06  1.1699377E-17
  6.1250000E+06  1.0250147E-17
  6.2500000E+06  9.0024252E-18
  6.3750000E+06  7.9251446E-18
  6.5000000E+06  6.9926028E-18
  6.6250000E+06  6.1834865E-18
  6.7500000E+06  5.4798812E-18
  7.0000000E+06  4.3311022E-18
  
  
#  46   5  M1  EION =  6.770000000E+02 eV   282
#  S(0) = 1.092935E+00
  6.7167190E+00  0.0000000E+00
  6.7167190E+02  0.0000000E+00
  6.7167190E+02  1.1007438E-03
  6.7700000E+02  1.1007438E-03
  6.7700659E+02  1.1007438E-03
  6.7758143E+02  1.0996944E-03
  6.7815626E+02  1.0981363E-03
  6.7873110E+02  1.0961452E-03
  6.7930593E+02  1.0937873E-03
  6.8045560E+02  1.0881989E-03
  6.8160527E+02  1.0817655E-03
  6.8390462E+02  1.0675303E-03
  6.8620396E+02  1.0527911E-03
  6.8850330E+02  1.0385129E-03
  6.9080264E+02  1.0252031E-03
  6.9310198E+02  1.0130966E-03
  6.9540132E+02  1.0022689E-03
  7.0000000E+02  9.8433267E-04
  7.1250000E+02  9.5518746E-04
  7.1875000E+02  9.4737728E-04
  7.2500000E+02  9.4168337E-04
  7.3125000E+02  9.3682799E-04
  7.3750000E+02  9.3193464E-04
  7.4375000E+02  9.2647589E-04
  7.5000000E+02  9.2020645E-04
  7.6250000E+02  9.0523289E-04
  7.7500000E+02  8.8804586E-04
  7.8750000E+02  8.7022041E-04
  8.0000000E+02  8.5293356E-04
  8.1250000E+02  8.3671295E-04
  8.2500000E+02  8.2156255E-04
  8.3750000E+02  8.0720586E-04
  8.5000000E+02  7.9328599E-04
  8.6250000E+02  7.7953399E-04
  8.7500000E+02  7.6579890E-04
  8.8750000E+02  7.5207915E-04
  9.0000000E+02  7.3843937E-04
  9.2500000E+02  7.1188892E-04
  9.5000000E+02  6.8685713E-04
  9.7500000E+02  6.6345082E-04
  1.0000000E+03  6.4134294E-04
  1.0250000E+03  6.2012814E-04
  1.0500000E+03  5.9964796E-04
  1.0750000E+03  5.7991202E-04
  1.1000000E+03  5.6105643E-04
  1.1250000E+03  5.4313893E-04
  1.1500000E+03  5.2612559E-04
  1.1750000E+03  5.0993446E-04
  1.2000000E+03  4.9443281E-04
  1.2250000E+03  4.7952827E-04
  1.2500000E+03  4.6520018E-04
  1.3000000E+03  4.3824288E-04
  1.3500000E+03  4.1354448E-04
  1.4000000E+03  3.9091825E-04
  1.4500000E+03  3.6999615E-04
  1.5000000E+03  3.5060121E-04
  1.6000000E+03  3.1600666E-04
  1.6500000E+03  3.0059439E-04
  1.7000000E+03  2.8625994E-04
  1.7500000E+03  2.7287425E-04
  1.8000000E+03  2.6036357E-04
  1.9000000E+03  2.3777720E-04
  2.0000000E+03  2.1797795E-04
  2.1000000E+03  2.0046533E-04
  2.2000000E+03  1.8495026E-04
  2.3000000E+03  1.7115052E-04
  2.4000000E+03  1.5879670E-04
  2.5000000E+03  1.4769619E-04
  2.6000000E+03  1.3769814E-04
  2.7000000E+03  1.2866319E-04
  2.8000000E+03  1.2046849E-04
  2.9000000E+03  1.1301168E-04
  3.0000000E+03  1.0620700E-04
  3.1000000E+03  9.9981008E-05
  3.2000000E+03  9.4271032E-05
  3.4000000E+03  8.4188615E-05
  3.6000000E+03  7.5598868E-05
  3.8000000E+03  6.8222056E-05
  4.0000000E+03  6.1841477E-05
  4.2000000E+03  5.6286908E-05
  4.4000000E+03  5.1423067E-05
  4.6000000E+03  4.7141178E-05
  4.8000000E+03  4.3352907E-05
  5.0000000E+03  3.9985995E-05
  5.2500000E+03  3.6280087E-05
  5.5000000E+03  3.3045465E-05
  5.7500000E+03  3.0206354E-05
  6.0000000E+03  2.7701563E-05
  6.5000000E+03  2.3504515E-05
  6.7500000E+03  2.1737499E-05
  7.0000000E+03  2.0152028E-05
  7.2500000E+03  1.8724483E-05
  7.5000000E+03  1.7434949E-05
  7.7500000E+03  1.6266544E-05
  8.0000000E+03  1.5204879E-05
  8.2500000E+03  1.4237618E-05
  8.5000000E+03  1.3354146E-05
  9.0000000E+03  1.1803052E-05
  9.5000000E+03  1.0491620E-05
  1.0000000E+04  9.3740388E-06
  1.0500000E+04  8.4148387E-06
  1.1000000E+04  7.5862243E-06
  1.1500000E+04  6.8661666E-06
  1.2000000E+04  6.2370221E-06
  1.2500000E+04  5.6845399E-06
  1.3000000E+04  5.1971169E-06
  1.3500000E+04  4.7652309E-06
  1.4000000E+04  4.3810155E-06
  1.4500000E+04  4.0379268E-06
  1.5000000E+04  3.7304876E-06
  1.5500000E+04  3.4540888E-06
  1.6000000E+04  3.2048307E-06
  1.6500000E+04  2.9793965E-06
  1.7000000E+04  2.7749524E-06
  1.8000000E+04  2.4196428E-06
  1.9000000E+04  2.1231665E-06
  2.0000000E+04  1.8736634E-06
  2.1000000E+04  1.6620679E-06
  2.2000000E+04  1.4813608E-06
  2.3000000E+04  1.3260447E-06
  2.4000000E+04  1.1917687E-06
  2.5000000E+04  1.0750557E-06
  2.6000000E+04  9.7310279E-07
  2.7000000E+04  8.8363183E-07
  2.8000000E+04  8.0477758E-07
  2.9000000E+04  7.3500217E-07
  3.0000000E+04  6.7302944E-07
  3.1000000E+04  6.1779405E-07
  3.2000000E+04  5.6840169E-07
  3.3000000E+04  5.2409764E-07
  3.4000000E+04  4.8424183E-07
  3.5000000E+04  4.4828888E-07
  3.6000000E+04  4.1577207E-07
  3.7000000E+04  3.8629035E-07
  3.8000000E+04  3.5949778E-07
  3.9000000E+04  3.3509481E-07
  4.0000000E+04  3.1282115E-07
  4.2000000E+04  2.7378270E-07
  4.4000000E+04  2.4088502E-07
  4.6000000E+04  2.1297008E-07
  4.8000000E+04  1.8913258E-07
  5.0000000E+04  1.6865773E-07
  5.2500000E+04  1.4693626E-07
  5.5000000E+04  1.2871368E-07
  5.7500000E+04  1.1331765E-07
  5.8750000E+04  1.0651133E-07
  6.0000000E+04  1.0022486E-07
  6.2500000E+04  8.9023903E-08
  6.5000000E+04  7.9388281E-08
  6.7500000E+04  7.1056644E-08
  7.0000000E+04  6.3818103E-08
  7.2500000E+04  5.7501235E-08
  7.5000000E+04  5.1965735E-08
  7.7500000E+04  4.7096046E-08
  8.0000000E+04  4.2796434E-08
  8.2500000E+04  3.8987112E-08
  8.5000000E+04  3.5601232E-08
  8.7500000E+04  3.2582510E-08
  9.0000000E+04  2.9883336E-08
  9.2500000E+04  2.7463256E-08
  9.5000000E+04  2.5287758E-08
  9.7500000E+04  2.3327278E-08
  1.0000000E+05  2.1556401E-08
  1.0250000E+05  1.9953196E-08
  1.0500000E+05  1.8498678E-08
  1.1000000E+05  1.5971858E-08
  1.1500000E+05  1.3867699E-08
  1.2000000E+05  1.2103128E-08
  1.2500000E+05  1.0613701E-08
  1.3000000E+05  9.3489384E-09
  1.3500000E+05  8.2689483E-09
  1.4000000E+05  7.3419509E-09
  1.4500000E+05  6.5424276E-09
  1.5000000E+05  5.8497302E-09
  1.5500000E+05  5.2470404E-09
  1.6000000E+05  4.7205741E-09
  1.6500000E+05  4.2589656E-09
  1.7000000E+05  3.8527914E-09
  1.7500000E+05  3.4942000E-09
  1.8000000E+05  3.1766159E-09
  1.8500000E+05  2.8945056E-09
  1.9000000E+05  2.6431920E-09
  1.9500000E+05  2.4187071E-09
  2.0000000E+05  2.2176701E-09
  2.0500000E+05  2.0371890E-09
  2.1000000E+05  1.8747813E-09
  2.1500000E+05  1.7283091E-09
  2.2000000E+05  1.5959257E-09
  2.2500000E+05  1.4760301E-09
  2.3000000E+05  1.3672305E-09
  2.4000000E+05  1.1782163E-09
  2.5000000E+05  1.0208778E-09
  2.6000000E+05  8.8903673E-10
  2.7000000E+05  7.7787917E-10
  2.8000000E+05  6.8362281E-10
  2.9000000E+05  6.0327017E-10
  3.0000000E+05  5.3442684E-10
  3.1000000E+05  4.7516619E-10
  3.2000000E+05  4.2392784E-10
  3.3000000E+05  3.7944040E-10
  3.4000000E+05  3.4066186E-10
  3.5000000E+05  3.0673372E-10
  3.6000000E+05  2.7694460E-10
  3.7000000E+05  2.5070206E-10
  3.8000000E+05  2.2751031E-10
  3.9000000E+05  2.0695255E-10
  4.0000000E+05  1.8867696E-10
  4.1000000E+05  1.7238543E-10
  4.2000000E+05  1.5782437E-10
  4.3000000E+05  1.4477723E-10
  4.4000000E+05  1.3305841E-10
  4.5000000E+05  1.2250838E-10
  4.6000000E+05  1.1298958E-10
  4.7000000E+05  1.0438299E-10
  4.8000000E+05  9.6585355E-11
  5.0000000E+05  8.3069025E-11
  5.1250000E+05  7.5819113E-11
  5.2500000E+05  6.9348031E-11
  5.3750000E+05  6.3557157E-11
  5.5000000E+05  5.8362112E-11
  5.7500000E+05  4.9480046E-11
  5.8750000E+05  4.5676933E-11
  6.0000000E+05  4.2234576E-11
  6.1250000E+05  3.9112473E-11
  6.2500000E+05  3.6275341E-11
  6.3750000E+05  3.3692372E-11
  6.5000000E+05  3.1336589E-11
  6.7500000E+05  2.7214697E-11
  7.0000000E+05  2.3752036E-11
  7.2500000E+05  2.0825453E-11
  7.5000000E+05  1.8337929E-11
  7.7500000E+05  1.6212381E-11
  8.0000000E+05  1.4387104E-11
  8.2500000E+05  1.2812378E-11
  8.5000000E+05  1.1447863E-11
  8.7500000E+05  1.0260613E-11
  9.0000000E+05  9.2235703E-12
  9.2500000E+05  8.3143995E-12
  9.5000000E+05  7.5145629E-12
  9.7500000E+05  6.8085927E-12
  1.0000000E+06  6.1835246E-12
  1.0250000E+06  5.6284459E-12
  1.0500000E+06  5.1341305E-12
  1.0750000E+06  4.6927471E-12
  1.1000000E+06  4.2976224E-12
  1.1250000E+06  3.9430479E-12
  1.1500000E+06  3.6241234E-12
  1.1750000E+06  3.3366277E-12
  1.2000000E+06  3.0769133E-12
  1.2250000E+06  2.8418179E-12
  1.2500000E+06  2.6285925E-12
  1.3000000E+06  2.2584673E-12
  1.3500000E+06  1.9507348E-12
  1.4000000E+06  1.6932024E-12
  1.4500000E+06  1.4763726E-12
  1.5000000E+06  1.2927820E-12
  1.5500000E+06  1.1365191E-12
  1.6000000E+06  1.0028649E-12
  1.6500000E+06  8.8802350E-13
  1.7000000E+06  7.8892165E-13
  1.7500000E+06  7.0305565E-13
  1.8000000E+06  6.2837358E-13
  1.8500000E+06  5.6318430E-13
  1.9000000E+06  5.0608672E-13
  1.9500000E+06  4.5591421E-13
  2.0000000E+06  4.1169103E-13
  2.0500000E+06  3.7259757E-13
  2.1000000E+06  3.3794251E-13
  2.1500000E+06  3.0714104E-13
  2.2000000E+06  2.7969678E-13
  2.2500000E+06  2.5518583E-13
  2.3000000E+06  2.3324492E-13
  2.3500000E+06  2.1356169E-13
  2.4000000E+06  1.9586602E-13
  2.4500000E+06  1.7992292E-13
  2.5000000E+06  1.6552907E-13
  2.5500000E+06  1.5250824E-13
  2.6000000E+06  1.4070719E-13
  2.6500000E+06  1.2999245E-13
  2.7000000E+06  1.2024961E-13
  2.8000000E+06  1.0329555E-13
  2.9000000E+06  8.9178331E-14
  
  
#  46   6  M2  EION =  5.650000000E+02 eV   284
#  S(0) = 1.429951E+00
  5.6060147E+00  0.0000000E+00
  5.6060147E+02  0.0000000E+00
  5.6060147E+02  8.0539233E-04
  5.6500000E+02  8.0539233E-04
  5.6500560E+02  8.0539233E-04
  5.6513053E+02  8.1664925E-04
  5.6525546E+02  8.2760950E-04
  5.6538039E+02  8.3828672E-04
  5.6550532E+02  8.4869371E-04
  5.6575518E+02  8.6874449E-04
  5.6600504E+02  8.8784974E-04
  5.6650476E+02  9.2352675E-04
  5.6700448E+02  9.5625074E-04
  5.6800392E+02  1.0144380E-03
  5.6900336E+02  1.0648997E-03
  5.7000280E+02  1.1093066E-03
  5.7100224E+02  1.1488154E-03
  5.7200168E+02  1.1842476E-03
  5.7300112E+02  1.2162014E-03
  5.7500000E+02  1.2713488E-03
  5.7812500E+02  1.3386164E-03
  5.8125000E+02  1.3874631E-03
  5.8437500E+02  1.4215564E-03
  5.8750000E+02  1.4438138E-03
  5.9062500E+02  1.4567783E-03
  5.9375000E+02  1.4626858E-03
  5.9687500E+02  1.4634488E-03
  6.0000000E+02  1.4606424E-03
  6.0312500E+02  1.4555159E-03
  6.0625000E+02  1.4490251E-03
  6.1250000E+02  1.4345407E-03
  6.1875000E+02  1.4205540E-03
  6.2500000E+02  1.4083613E-03
  6.3750000E+02  1.3894286E-03
  6.5000000E+02  1.3743816E-03
  6.6250000E+02  1.3591585E-03
  6.7500000E+02  1.3418136E-03
  7.0000000E+02  1.3020197E-03
  7.1250000E+02  1.2817127E-03
  7.2500000E+02  1.2621219E-03
  7.3750000E+02  1.2433863E-03
  7.5000000E+02  1.2252777E-03
  7.7500000E+02  1.1895638E-03
  8.0000000E+02  1.1531371E-03
  8.1250000E+02  1.1346700E-03
  8.2500000E+02  1.1162178E-03
  8.5000000E+02  1.0799785E-03
  8.7500000E+02  1.0451718E-03
  9.0000000E+02  1.0117437E-03
  9.2500000E+02  9.7925086E-04
  9.5000000E+02  9.4741910E-04
  9.7500000E+02  9.1627940E-04
  1.0000000E+03  8.8604438E-04
  1.0500000E+03  8.2906448E-04
  1.1000000E+03  7.7650174E-04
  1.1500000E+03  7.2749083E-04
  1.2000000E+03  6.8186008E-04
  1.2500000E+03  6.3976017E-04
  1.3000000E+03  6.0095870E-04
  1.3500000E+03  5.6505126E-04
  1.4000000E+03  5.3167927E-04
  1.4500000E+03  5.0076827E-04
  1.5000000E+03  4.7222127E-04
  1.6000000E+03  4.2118166E-04
  1.7000000E+03  3.7704439E-04
  1.8000000E+03  3.3883262E-04
  1.9000000E+03  3.0555242E-04
  2.0000000E+03  2.7646136E-04
  2.1000000E+03  2.5093737E-04
  2.2000000E+03  2.2843107E-04
  2.3000000E+03  2.0851558E-04
  2.4000000E+03  1.9084553E-04
  2.5000000E+03  1.7511051E-04
  2.6000000E+03  1.6104297E-04
  2.7000000E+03  1.4842671E-04
  2.8000000E+03  1.3708376E-04
  2.9000000E+03  1.2686020E-04
  3.0000000E+03  1.1762153E-04
  3.1000000E+03  1.0925178E-04
  3.2000000E+03  1.0165101E-04
  3.4000000E+03  8.8422004E-05
  3.6000000E+03  7.7370712E-05
  3.8000000E+03  6.8068502E-05
  4.0000000E+03  6.0183882E-05
  4.2000000E+03  5.3457678E-05
  4.4000000E+03  4.7685340E-05
  4.6000000E+03  4.2704052E-05
  4.8000000E+03  3.8383216E-05
  5.0000000E+03  3.4617254E-05
  5.2500000E+03  3.0560676E-05
  5.5000000E+03  2.7103199E-05
  5.7500000E+03  2.4138725E-05
  6.0000000E+03  2.1582925E-05
  6.5000000E+03  1.7439886E-05
  6.7500000E+03  1.5753539E-05
  7.0000000E+03  1.4272690E-05
  7.2500000E+03  1.2967264E-05
  7.5000000E+03  1.1812304E-05
  7.7500000E+03  1.0786976E-05
  8.0000000E+03  9.8738053E-06
  8.2500000E+03  9.0580605E-06
  8.5000000E+03  8.3272566E-06
  9.0000000E+03  7.0795081E-06
  9.5000000E+03  6.0625946E-06
  1.0000000E+04  5.2261794E-06
  1.0500000E+04  4.5324632E-06
  1.1000000E+04  3.9526932E-06
  1.1500000E+04  3.4647383E-06
  1.2000000E+04  3.0513909E-06
  1.2500000E+04  2.6991396E-06
  1.3000000E+04  2.3972805E-06
  1.3500000E+04  2.1372641E-06
  1.4000000E+04  1.9122071E-06
  1.4500000E+04  1.7165289E-06
  1.5000000E+04  1.5456746E-06
  1.5500000E+04  1.3959031E-06
  1.6000000E+04  1.2641231E-06
  1.6500000E+04  1.1477658E-06
  1.7000000E+04  1.0446858E-06
  1.7500000E+04  9.5308200E-07
  1.8000000E+04  8.7143528E-07
  1.8500000E+04  7.9845865E-07
  1.9000000E+04  7.3305725E-07
  2.0000000E+04  6.2137303E-07
  2.1000000E+04  5.3037633E-07
  2.2000000E+04  4.5559322E-07
  2.3000000E+04  3.9364789E-07
  2.4000000E+04  3.4196296E-07
  2.5000000E+04  2.9854940E-07
  2.6000000E+04  2.6185692E-07
  2.7000000E+04  2.3066614E-07
  2.8000000E+04  2.0400980E-07
  2.9000000E+04  1.8111454E-07
  3.0000000E+04  1.6135748E-07
  3.1000000E+04  1.4423349E-07
  3.2000000E+04  1.2933031E-07
  3.3000000E+04  1.1630944E-07
  3.4000000E+04  1.0489134E-07
  3.5000000E+04  9.4843946E-08
  3.6000000E+04  8.5973664E-08
  3.7000000E+04  7.8118182E-08
  3.8000000E+04  7.1140804E-08
  3.9000000E+04  6.4925927E-08
  4.0000000E+04  5.9375395E-08
  4.2000000E+04  4.9944752E-08
  4.4000000E+04  4.2313054E-08
  4.6000000E+04  3.6083012E-08
  4.8000000E+04  3.0956295E-08
  5.0000000E+04  2.6706260E-08
  5.1250000E+04  2.4416099E-08
  5.2500000E+04  2.2365308E-08
  5.3750000E+04  2.0524478E-08
  5.5000000E+04  1.8868340E-08
  5.7500000E+04  1.6025932E-08
  5.8750000E+04  1.4804477E-08
  6.0000000E+04  1.3696521E-08
  6.2500000E+04  1.1773044E-08
  6.5000000E+04  1.0173632E-08
  6.7500000E+04  8.8350579E-09
  7.0000000E+04  7.7080267E-09
  7.2500000E+04  6.7537722E-09
  7.5000000E+04  5.9415656E-09
  7.7500000E+04  5.2468641E-09
  8.0000000E+04  4.6499248E-09
  8.2500000E+04  4.1347623E-09
  8.5000000E+04  3.6883540E-09
  8.7500000E+04  3.3000284E-09
  9.0000000E+04  2.9609927E-09
  9.2500000E+04  2.6639652E-09
  9.5000000E+04  2.4028857E-09
  9.7500000E+04  2.1726869E-09
  1.0000000E+05  1.9691131E-09
  1.0250000E+05  1.7885749E-09
  1.0500000E+05  1.6280334E-09
  1.0750000E+05  1.4849056E-09
  1.1000000E+05  1.3569880E-09
  1.1250000E+05  1.2423945E-09
  1.1500000E+05  1.1395050E-09
  1.2000000E+05  9.6344568E-10
  1.2500000E+05  8.1975194E-10
  1.3000000E+05  7.0158559E-10
  1.3500000E+05  6.0373042E-10
  1.4000000E+05  5.2216713E-10
  1.4500000E+05  4.5377013E-10
  1.5000000E+05  3.9608850E-10
  1.5500000E+05  3.4718488E-10
  1.6000000E+05  3.0551632E-10
  1.6500000E+05  2.6984562E-10
  1.7000000E+05  2.3917432E-10
  1.7500000E+05  2.1269147E-10
  1.8000000E+05  1.8973461E-10
  1.8500000E+05  1.6975971E-10
  1.9000000E+05  1.5231764E-10
  1.9500000E+05  1.3703575E-10
  2.0000000E+05  1.2360344E-10
  2.0500000E+05  1.1176065E-10
  2.1000000E+05  1.0128872E-10
  2.1500000E+05  9.2003098E-11
  2.2000000E+05  8.3747389E-11
  2.2500000E+05  7.6388581E-11
  2.3000000E+05  6.9813163E-11
  2.4000000E+05  5.8637418E-11
  2.5000000E+05  4.9594397E-11
  2.6000000E+05  4.2216982E-11
  2.7000000E+05  3.6152511E-11
  2.8000000E+05  3.1131997E-11
  2.9000000E+05  2.6948290E-11
  3.0000000E+05  2.3440419E-11
  3.1000000E+05  2.0482235E-11
  3.2000000E+05  1.7974096E-11
  3.3000000E+05  1.5836695E-11
  3.4000000E+05  1.4006480E-11
  3.5000000E+05  1.2432200E-11
  3.6000000E+05  1.1072270E-11
  3.7000000E+05  9.8927432E-12
  3.8000000E+05  8.8657578E-12
  3.9000000E+05  7.9683282E-12
  4.0000000E+05  7.1813962E-12
  4.1000000E+05  6.4890830E-12
  4.2000000E+05  5.8780982E-12
  4.3000000E+05  5.3372732E-12
  4.4000000E+05  4.8571833E-12
  4.5000000E+05  4.4298448E-12
  4.6000000E+05  4.0484660E-12
  4.7000000E+05  3.7072500E-12
  4.8000000E+05  3.4012333E-12
  5.0000000E+05  2.8783351E-12
  5.1250000E+05  2.6021039E-12
  5.2500000E+05  2.3582472E-12
  5.3750000E+05  2.1423193E-12
  5.5000000E+05  1.9505701E-12
  5.7500000E+05  1.6273784E-12
  5.8750000E+05  1.4909287E-12
  6.0000000E+05  1.3685003E-12
  6.2500000E+05  1.1591596E-12
  6.5000000E+05  9.8839491E-13
  6.7500000E+05  8.4797384E-13
  7.0000000E+05  7.3164380E-13
  7.2500000E+05  6.3460593E-13
  7.5000000E+05  5.5313963E-13
  7.7500000E+05  4.8433563E-13
  8.0000000E+05  4.2590052E-13
  8.2500000E+05  3.7601178E-13
  8.5000000E+05  3.3321030E-13
  8.7500000E+05  2.9631999E-13
  9.0000000E+05  2.6438665E-13
  9.2500000E+05  2.3663118E-13
  9.5000000E+05  2.1241377E-13
  9.7500000E+05  1.9120625E-13
  1.0000000E+06  1.7257038E-13
  1.0250000E+06  1.5614074E-13
  1.0500000E+06  1.4161119E-13
  1.0750000E+06  1.2872411E-13
  1.1000000E+06  1.1726175E-13
  1.1250000E+06  1.0703937E-13
  1.1500000E+06  9.7899572E-14
  1.2000000E+06  8.2348535E-14
  1.2500000E+06  6.9743899E-14
  1.3000000E+06  5.9441565E-14
  1.3500000E+06  5.0956009E-14
  1.4000000E+06  4.3917073E-14
  1.4500000E+06  3.8039642E-14
  1.5000000E+06  3.3102044E-14
  1.5500000E+06  2.8930384E-14
  1.6000000E+06  2.5387112E-14
  1.6500000E+06  2.2362612E-14
  1.7000000E+06  1.9768902E-14
  1.7500000E+06  1.7534880E-14
  1.8000000E+06  1.5602728E-14
  1.8500000E+06  1.3925147E-14
  1.9000000E+06  1.2463234E-14
  1.9500000E+06  1.1184823E-14
  2.0000000E+06  1.0063186E-14
  2.0500000E+06  9.0760310E-15
  2.1000000E+06  8.2046822E-15
  2.1500000E+06  7.4334032E-15
  2.2000000E+06  6.7488779E-15
  2.2500000E+06  6.1397952E-15
  2.3000000E+06  5.5964834E-15
  2.4000000E+06  4.6751884E-15
  2.5000000E+06  3.9318493E-15
  2.6000000E+06  3.3272046E-15
  2.7000000E+06  2.8321967E-15
  2.8000000E+06  2.4245398E-15
  
  
#  46   7  M3  EION =  5.370000000E+02 eV   281
#  S(0) = 3.050923E+00
  5.1578783E+00  0.0000000E+00
  5.1578783E+02  0.0000000E+00
  5.1578783E+02  2.0226946E-03
  5.3700000E+02  2.0226946E-03
  5.3700531E+02  2.0226946E-03
  5.3716774E+02  2.0580206E-03
  5.3733018E+02  2.0920630E-03
  5.3749261E+02  2.1249009E-03
  5.3765504E+02  2.1566074E-03
  5.3797991E+02  2.2168892E-03
  5.3830478E+02  2.2733849E-03
  5.3895451E+02  2.3765846E-03
  5.3960425E+02  2.4688167E-03
  5.4090372E+02  2.6277163E-03
  5.4220319E+02  2.7608071E-03
  5.4350266E+02  2.8745917E-03
  5.4480212E+02  2.9731985E-03
  5.4610159E+02  3.0593568E-03
  5.4740106E+02  3.1349435E-03
  5.5000000E+02  3.2594550E-03
  5.5312500E+02  3.3701971E-03
  5.5625000E+02  3.4463729E-03
  5.5937500E+02  3.4947170E-03
  5.6250000E+02  3.5210967E-03
  5.6875000E+02  3.5280260E-03
  5.7500000E+02  3.4999806E-03
  5.8125000E+02  3.4581960E-03
  5.8750000E+02  3.4144545E-03
  5.9375000E+02  3.3741392E-03
  6.0000000E+02  3.3388598E-03
  6.1250000E+02  3.2810770E-03
  6.2500000E+02  3.2314737E-03
  6.3750000E+02  3.1812096E-03
  6.5000000E+02  3.1267572E-03
  6.6250000E+02  3.0688691E-03
  6.7500000E+02  3.0100538E-03
  7.0000000E+02  2.8975758E-03
  7.2500000E+02  2.7945667E-03
  7.3750000E+02  2.7450670E-03
  7.5000000E+02  2.6959301E-03
  7.7500000E+02  2.5976622E-03
  8.0000000E+02  2.5003868E-03
  8.5000000E+02  2.3175841E-03
  8.7500000E+02  2.2328779E-03
  9.0000000E+02  2.1514399E-03
  9.2500000E+02  2.0725388E-03
  9.5000000E+02  1.9962058E-03
  1.0000000E+03  1.8528350E-03
  1.0500000E+03  1.7226150E-03
  1.1000000E+03  1.6033186E-03
  1.1500000E+03  1.4934002E-03
  1.2000000E+03  1.3925872E-03
  1.2500000E+03  1.3007025E-03
  1.3000000E+03  1.2164942E-03
  1.3500000E+03  1.1389668E-03
  1.4000000E+03  1.0676558E-03
  1.4500000E+03  1.0020928E-03
  1.5000000E+03  9.4179215E-04
  1.6000000E+03  8.3486540E-04
  1.7000000E+03  7.4320664E-04
  1.8000000E+03  6.6454130E-04
  1.9000000E+03  5.9656305E-04
  2.0000000E+03  5.3743073E-04
  2.1000000E+03  4.8587007E-04
  2.2000000E+03  4.4070249E-04
  2.3000000E+03  4.0091955E-04
  2.4000000E+03  3.6574451E-04
  2.5000000E+03  3.3454151E-04
  2.6000000E+03  3.0676961E-04
  2.7000000E+03  2.8197093E-04
  2.8000000E+03  2.5975602E-04
  2.9000000E+03  2.3979325E-04
  3.0000000E+03  2.2180212E-04
  3.1000000E+03  2.0554646E-04
  3.2000000E+03  1.9082382E-04
  3.4000000E+03  1.6529967E-04
  3.6000000E+03  1.4408480E-04
  3.8000000E+03  1.2630917E-04
  4.0000000E+03  1.1130461E-04
  4.2000000E+03  9.8552990E-05
  4.4000000E+03  8.7648307E-05
  4.6000000E+03  7.8269222E-05
  4.8000000E+03  7.0159175E-05
  5.0000000E+03  6.3111637E-05
  5.2500000E+03  5.5544159E-05
  5.5000000E+03  4.9115774E-05
  5.7500000E+03  4.3621364E-05
  6.0000000E+03  3.8898524E-05
  6.5000000E+03  3.1273987E-05
  6.7500000E+03  2.8183086E-05
  7.0000000E+03  2.5475602E-05
  7.2500000E+03  2.3094570E-05
  7.5000000E+03  2.0992837E-05
  7.7500000E+03  1.9131152E-05
  8.0000000E+03  1.7476660E-05
  8.2500000E+03  1.6001727E-05
  8.5000000E+03  1.4682998E-05
  9.0000000E+03  1.2437773E-05
  9.5000000E+03  1.0614597E-05
  1.0000000E+04  9.1202507E-06
  1.0500000E+04  7.8849647E-06
  1.1000000E+04  6.8558260E-06
  1.1500000E+04  5.9922649E-06
  1.2000000E+04  5.2628407E-06
  1.2500000E+04  4.6429469E-06
  1.3000000E+04  4.1131456E-06
  1.3500000E+04  3.6579481E-06
  1.4000000E+04  3.2649222E-06
  1.4500000E+04  2.9240147E-06
  1.5000000E+04  2.6270400E-06
  1.5500000E+04  2.3672910E-06
  1.6000000E+04  2.1392386E-06
  1.6500000E+04  1.9382989E-06
  1.7000000E+04  1.7606513E-06
  1.7500000E+04  1.6030951E-06
  1.8000000E+04  1.4629365E-06
  1.8500000E+04  1.3378979E-06
  1.9000000E+04  1.2260453E-06
  2.0000000E+04  1.0355403E-06
  2.1000000E+04  8.8085758E-07
  2.2000000E+04  7.5415587E-07
  2.3000000E+04  6.4953784E-07
  2.4000000E+04  5.6251534E-07
  2.5000000E+04  4.8963519E-07
  2.6000000E+04  4.2821385E-07
  2.7000000E+04  3.7614644E-07
  2.8000000E+04  3.3176777E-07
  2.9000000E+04  2.9374996E-07
  3.0000000E+04  2.6102623E-07
  3.1000000E+04  2.3273361E-07
  3.2000000E+04  2.0816943E-07
  3.3000000E+04  1.8675804E-07
  3.4000000E+04  1.6802523E-07
  3.5000000E+04  1.5157814E-07
  3.6000000E+04  1.3708968E-07
  3.7000000E+04  1.2428622E-07
  3.8000000E+04  1.1293781E-07
  3.9000000E+04  1.0285036E-07
  4.0000000E+04  9.3859376E-08
  4.2000000E+04  7.8627404E-08
  4.4000000E+04  6.6348035E-08
  4.6000000E+04  5.6360859E-08
  4.8000000E+04  4.8171683E-08
  5.0000000E+04  4.1406351E-08
  5.2500000E+04  3.4522140E-08
  5.5000000E+04  2.8998871E-08
  5.7500000E+04  2.4527073E-08
  5.8750000E+04  2.2611035E-08
  6.0000000E+04  2.0876297E-08
  6.2500000E+04  1.7872865E-08
  6.5000000E+04  1.5384440E-08
  6.7500000E+04  1.3309142E-08
  7.0000000E+04  1.1567799E-08
  7.2500000E+04  1.0098349E-08
  7.5000000E+04  8.8517414E-09
  7.7500000E+04  7.7889101E-09
  8.0000000E+04  6.8785224E-09
  8.2500000E+04  6.0952802E-09
  8.5000000E+04  5.4186309E-09
  8.7500000E+04  4.8317784E-09
  9.0000000E+04  4.3209207E-09
  9.2500000E+04  3.8746568E-09
  9.5000000E+04  3.4835216E-09
  9.7500000E+04  3.1396207E-09
  1.0000000E+05  2.8363392E-09
  1.0250000E+05  2.5681121E-09
  1.0500000E+05  2.3302389E-09
  1.1000000E+05  1.9302039E-09
  1.1500000E+05  1.6108981E-09
  1.2000000E+05  1.3537338E-09
  1.2500000E+05  1.1449007E-09
  1.3000000E+05  9.7401724E-10
  1.3500000E+05  8.3319558E-10
  1.4000000E+05  7.1638303E-10
  1.4500000E+05  6.1889202E-10
  1.5000000E+05  5.3706066E-10
  1.5500000E+05  4.6800532E-10
  1.6000000E+05  4.0943827E-10
  1.6500000E+05  3.5953166E-10
  1.7000000E+05  3.1681540E-10
  1.7500000E+05  2.8009978E-10
  1.8000000E+05  2.4841637E-10
  1.8500000E+05  2.2097251E-10
  1.9000000E+05  1.9711603E-10
  1.9500000E+05  1.7630764E-10
  2.0000000E+05  1.5809936E-10
  2.0500000E+05  1.4211732E-10
  2.1000000E+05  1.2804826E-10
  2.1500000E+05  1.1562858E-10
  2.2000000E+05  1.0463560E-10
  2.2500000E+05  9.4880534E-11
  2.3000000E+05  8.6202785E-11
  2.4000000E+05  7.1550555E-11
  2.5000000E+05  5.9800113E-11
  2.6000000E+05  5.0299536E-11
  2.7000000E+05  4.2559761E-11
  2.8000000E+05  3.6210008E-11
  2.9000000E+05  3.0966422E-11
  3.0000000E+05  2.6609769E-11
  3.1000000E+05  2.2969275E-11
  3.2000000E+05  1.9910844E-11
  3.3000000E+05  1.7328425E-11
  3.4000000E+05  1.5137564E-11
  3.5000000E+05  1.3270554E-11
  3.6000000E+05  1.1672780E-11
  3.7000000E+05  1.0299935E-11
  3.8000000E+05  9.1158797E-12
  3.9000000E+05  8.0909729E-12
  4.0000000E+05  7.2007865E-12
  4.1000000E+05  6.4250948E-12
  4.2000000E+05  5.7470772E-12
  4.3000000E+05  5.1526845E-12
  4.4000000E+05  4.6301329E-12
  4.5000000E+05  4.1695015E-12
  4.6000000E+05  3.7624067E-12
  4.7000000E+05  3.4017390E-12
  4.8000000E+05  3.0814488E-12
  5.0000000E+05  2.5420829E-12
  5.1250000E+05  2.2617833E-12
  5.2500000E+05  2.0174078E-12
  5.3750000E+05  1.8037171E-12
  5.5000000E+05  1.6163272E-12
  5.7500000E+05  1.3062933E-12
  5.8750000E+05  1.1779144E-12
  6.0000000E+05  1.0641854E-12
  6.2500000E+05  8.7334477E-13
  6.5000000E+05  7.2161192E-13
  6.7500000E+05  6.0000659E-13
  7.0000000E+05  5.0182357E-13
  7.2500000E+05  4.2200509E-13
  7.5000000E+05  3.5669908E-13
  7.7500000E+05  3.0294571E-13
  8.0000000E+05  2.5845188E-13
  8.2500000E+05  2.2142752E-13
  8.5000000E+05  1.9046517E-13
  8.7500000E+05  1.6445078E-13
  9.0000000E+05  1.4249691E-13
  9.2500000E+05  1.2389213E-13
  9.5000000E+05  1.0806294E-13
  9.7500000E+05  9.4544472E-14
  1.0000000E+06  8.2958011E-14
  1.0250000E+06  7.2993543E-14
  1.0500000E+06  6.4396123E-14
  1.0750000E+06  5.6955168E-14
  1.1000000E+06  5.0496040E-14
  1.1250000E+06  4.4873311E-14
  1.1500000E+06  3.9965400E-14
  1.1750000E+06  3.5670294E-14
  1.2000000E+06  3.1902097E-14
  1.2250000E+06  2.8588258E-14
  1.2500000E+06  2.5667294E-14
  1.2750000E+06  2.3086931E-14
  1.3000000E+06  2.0802598E-14
  1.3250000E+06  1.8776180E-14
  1.3500000E+06  1.6974995E-14
  1.4000000E+06  1.3939826E-14
  1.4500000E+06  1.1515469E-14
  1.5000000E+06  9.5657903E-15
  1.5500000E+06  7.9878302E-15
  1.6000000E+06  6.7030732E-15
  1.6500000E+06  5.6511432E-15
  1.7000000E+06  4.7852644E-15
  1.7500000E+06  4.0689389E-15
  1.8000000E+06  3.4735022E-15
  1.8500000E+06  2.9763094E-15
  1.9000000E+06  2.5593650E-15
  1.9500000E+06  2.2082978E-15
  2.0000000E+06  1.9115701E-15
  2.0500000E+06  1.6598557E-15
  2.1000000E+06  1.4455799E-15
  2.1500000E+06  1.2625603E-15
  2.2000000E+06  1.1057121E-15
  2.2500000E+06  9.7085188E-16
  2.3000000E+06  8.5453583E-16
  2.3500000E+06  7.5391657E-16
  2.4000000E+06  6.6663183E-16
  2.4500000E+06  5.9073865E-16
  2.5000000E+06  5.2462065E-16
  2.5500000E+06  4.6690570E-16
  2.6000000E+06  4.1642674E-16
  2.6500000E+06  3.7218976E-16
  
  
#  46   8  M4  EION =  3.470000000E+02 eV   287
#  S(0) = 5.724125E+00
  3.4148811E+00  0.0000000E+00
  3.4148811E+02  0.0000000E+00
  3.4148811E+02  5.9974842E-04
  3.4700000E+02  5.9974842E-04
  3.4700352E+02  5.9974842E-04
  3.4830317E+02  5.9716233E-04
  3.4960282E+02  5.9773190E-04
  3.5025264E+02  5.9970554E-04
  3.5090247E+02  6.0310405E-04
  3.5220211E+02  6.1518501E-04
  3.5350176E+02  6.3622908E-04
  3.5480141E+02  6.6891544E-04
  3.5610106E+02  7.1641509E-04
  3.5740070E+02  7.8245164E-04
  3.5870035E+02  8.7131178E-04
  3.6000000E+02  9.8780678E-04
  3.6250000E+02  1.3089676E-03
  3.6375000E+02  1.5271147E-03
  3.6500000E+02  1.7894072E-03
  3.6625000E+02  2.0992433E-03
  3.6750000E+02  2.4585301E-03
  3.6875000E+02  2.8673962E-03
  3.7000000E+02  3.3238098E-03
  3.7250000E+02  4.3600749E-03
  3.7500000E+02  5.5104601E-03
  3.7750000E+02  6.7010898E-03
  3.8000000E+02  7.8627955E-03
  3.8250000E+02  8.9459883E-03
  3.8500000E+02  9.9231485E-03
  3.8750000E+02  1.0786327E-02
  3.9000000E+02  1.1537410E-02
  4.0000000E+02  1.3576671E-02
  4.1000000E+02  1.4425667E-02
  4.1500000E+02  1.4538895E-02
  4.2000000E+02  1.4515159E-02
  4.2500000E+02  1.4400464E-02
  4.3000000E+02  1.4231759E-02
  4.3500000E+02  1.4035170E-02
  4.4000000E+02  1.3828359E-02
  4.5000000E+02  1.3417275E-02
  4.6000000E+02  1.3026041E-02
  4.7000000E+02  1.2648405E-02
  4.8000000E+02  1.2272257E-02
  4.9000000E+02  1.1892074E-02
  5.0000000E+02  1.1508862E-02
  5.1250000E+02  1.1034233E-02
  5.2500000E+02  1.0574859E-02
  5.3750000E+02  1.0137777E-02
  5.5000000E+02  9.7240294E-03
  5.7500000E+02  8.9554921E-03
  6.0000000E+02  8.2442016E-03
  6.5000000E+02  6.9736998E-03
  6.7500000E+02  6.4225263E-03
  7.0000000E+02  5.9234539E-03
  7.2500000E+02  5.4689493E-03
  7.5000000E+02  5.0530055E-03
  8.0000000E+02  4.3250418E-03
  8.5000000E+02  3.7219376E-03
  9.0000000E+02  3.2205464E-03
  9.5000000E+02  2.7988542E-03
  1.0000000E+03  2.4437120E-03
  1.0500000E+03  2.1439624E-03
  1.1000000E+03  1.8895024E-03
  1.1500000E+03  1.6718333E-03
  1.2000000E+03  1.4846678E-03
  1.2500000E+03  1.3234507E-03
  1.3000000E+03  1.1840313E-03
  1.3500000E+03  1.0626774E-03
  1.4000000E+03  9.5652617E-04
  1.4500000E+03  8.6343994E-04
  1.5000000E+03  7.8160271E-04
  1.6000000E+03  6.4536835E-04
  1.7000000E+03  5.3769033E-04
  1.8000000E+03  4.5173351E-04
  1.9000000E+03  3.8241465E-04
  2.0000000E+03  3.2592445E-04
  2.1000000E+03  2.7951493E-04
  2.2000000E+03  2.4111676E-04
  2.3000000E+03  2.0911501E-04
  2.4000000E+03  1.8225951E-04
  2.5000000E+03  1.5958349E-04
  2.6000000E+03  1.4032863E-04
  2.7000000E+03  1.2389300E-04
  2.8000000E+03  1.0979528E-04
  2.9000000E+03  9.7647350E-05
  3.0000000E+03  8.7133664E-05
  3.1000000E+03  7.7996464E-05
  3.2000000E+03  7.0024399E-05
  3.4000000E+03  5.6908260E-05
  3.6000000E+03  4.6715338E-05
  3.8000000E+03  3.8696632E-05
  4.0000000E+03  3.2318308E-05
  4.2000000E+03  2.7193638E-05
  4.4000000E+03  2.3038375E-05
  4.6000000E+03  1.9640820E-05
  4.8000000E+03  1.6841363E-05
  5.0000000E+03  1.4518313E-05
  5.2500000E+03  1.2143706E-05
  5.5000000E+03  1.0229770E-05
  5.7500000E+03  8.6738036E-06
  5.8750000E+03  8.0052077E-06
  6.0000000E+03  7.3988212E-06
  6.2500000E+03  6.3464475E-06
  6.5000000E+03  5.4719531E-06
  6.7500000E+03  4.7407173E-06
  7.0000000E+03  4.1257080E-06
  7.2500000E+03  3.6056397E-06
  7.5000000E+03  3.1636163E-06
  7.7500000E+03  2.7861297E-06
  8.0000000E+03  2.4623072E-06
  8.2500000E+03  2.1833420E-06
  8.5000000E+03  1.9420575E-06
  8.7500000E+03  1.7325721E-06
  9.0000000E+03  1.5500411E-06
  9.2500000E+03  1.3904537E-06
  9.5000000E+03  1.2504737E-06
  1.0000000E+04  1.0186313E-06
  1.0500000E+04  8.3712551E-07
  1.1000000E+04  6.9352638E-07
  1.1500000E+04  5.7881732E-07
  1.2000000E+04  4.8637264E-07
  1.2500000E+04  4.1126182E-07
  1.3000000E+04  3.4977404E-07
  1.3500000E+04  2.9908671E-07
  1.4000000E+04  2.5703156E-07
  1.4500000E+04  2.2192763E-07
  1.5000000E+04  1.9246074E-07
  1.5500000E+04  1.6759537E-07
  1.6000000E+04  1.4650921E-07
  1.6500000E+04  1.2854470E-07
  1.7000000E+04  1.1317279E-07
  1.7500000E+04  9.9965041E-08
  1.8000000E+04  8.8572442E-08
  1.8500000E+04  7.8709172E-08
  1.9000000E+04  7.0139982E-08
  2.0000000E+04  5.6138284E-08
  2.1000000E+04  4.5369344E-08
  2.2000000E+04  3.6992599E-08
  2.3000000E+04  3.0408908E-08
  2.4000000E+04  2.5185075E-08
  2.5000000E+04  2.1003765E-08
  2.6000000E+04  1.7629688E-08
  2.7000000E+04  1.4886443E-08
  2.8000000E+04  1.2640412E-08
  2.9000000E+04  1.0789417E-08
  3.0000000E+04  9.2546085E-09
  3.1000000E+04  7.9746447E-09
  3.2000000E+04  6.9014358E-09
  3.3000000E+04  5.9969987E-09
  3.4000000E+04  5.2311222E-09
  3.5000000E+04  4.5796310E-09
  3.6000000E+04  4.0230607E-09
  3.7000000E+04  3.5456444E-09
  3.8000000E+04  3.1345397E-09
  3.9000000E+04  2.7792360E-09
  4.0000000E+04  2.4710874E-09
  4.2000000E+04  1.9688831E-09
  4.4000000E+04  1.5839927E-09
  4.6000000E+04  1.2856595E-09
  4.8000000E+04  1.0520151E-09
  5.0000000E+04  8.6728724E-10
  5.1250000E+04  7.7141575E-10
  5.2500000E+04  6.8790898E-10
  5.3750000E+04  6.1495048E-10
  5.5000000E+04  5.5102225E-10
  5.7500000E+04  4.4536316E-10
  5.8750000E+04  4.0165364E-10
  6.0000000E+04  3.6295342E-10
  6.2500000E+04  2.9805941E-10
  6.5000000E+04  2.4650486E-10
  6.7500000E+04  2.0521191E-10
  7.0000000E+04  1.7188618E-10
  7.2500000E+04  1.4479943E-10
  7.5000000E+04  1.2263758E-10
  7.7500000E+04  1.0439249E-10
  8.0000000E+04  8.9284221E-11
  8.2500000E+04  7.6704660E-11
  8.5000000E+04  6.6176204E-11
  8.7500000E+04  5.7321215E-11
  9.0000000E+04  4.9839159E-11
  9.2500000E+04  4.3489352E-11
  9.5000000E+04  3.8077927E-11
  9.7500000E+04  3.3447900E-11
  1.0000000E+05  2.9471485E-11
  1.0250000E+05  2.6044134E-11
  1.0500000E+05  2.3079897E-11
  1.0750000E+05  2.0507802E-11
  1.1000000E+05  1.8268992E-11
  1.1250000E+05  1.6314453E-11
  1.1500000E+05  1.4603210E-11
  1.2000000E+05  1.1778481E-11
  1.2500000E+05  9.5792883E-12
  1.3000000E+05  7.8507439E-12
  1.3500000E+05  6.4801310E-12
  1.4000000E+05  5.3844249E-12
  1.4500000E+05  4.5017994E-12
  1.5000000E+05  3.7857571E-12
  1.5500000E+05  3.2009879E-12
  1.6000000E+05  2.7204381E-12
  1.6500000E+05  2.3232109E-12
  1.7000000E+05  1.9930395E-12
  1.7500000E+05  1.7171685E-12
  1.8000000E+05  1.4855265E-12
  1.8500000E+05  1.2901108E-12
  1.9000000E+05  1.1245226E-12
  1.9500000E+05  9.8361626E-13
  2.0000000E+05  8.6323082E-13
  2.0500000E+05  7.5998370E-13
  2.1000000E+05  6.7111136E-13
  2.1500000E+05  5.9434553E-13
  2.2000000E+05  5.2781593E-13
  2.2500000E+05  4.6997374E-13
  2.3000000E+05  4.1953083E-13
  2.4000000E+05  3.3671495E-13
  2.5000000E+05  2.7267491E-13
  2.6000000E+05  2.2264682E-13
  2.7000000E+05  1.8319363E-13
  2.8000000E+05  1.5180593E-13
  2.9000000E+05  1.2663033E-13
  3.0000000E+05  1.0628277E-13
  3.1000000E+05  8.9719783E-14
  3.2000000E+05  7.6147321E-14
  3.3000000E+05  6.4955565E-14
  3.4000000E+05  5.5672389E-14
  3.5000000E+05  4.7929547E-14
  3.6000000E+05  4.1437676E-14
  3.7000000E+05  3.5967762E-14
  3.8000000E+05  3.1337391E-14
  3.9000000E+05  2.7400384E-14
  4.0000000E+05  2.4038902E-14
  4.1000000E+05  2.1157403E-14
  4.2000000E+05  1.8678011E-14
  4.3000000E+05  1.6536943E-14
  4.4000000E+05  1.4681707E-14
  4.6000000E+05  1.1662489E-14
  4.8000000E+05  9.3534985E-15
  5.0000000E+05  7.5678910E-15
  5.1250000E+05  6.6569567E-15
  5.2500000E+05  5.8732516E-15
  5.3750000E+05  5.1966097E-15
  5.5000000E+05  4.6104294E-15
  5.7500000E+05  3.6568576E-15
  5.8750000E+05  3.2685477E-15
  6.0000000E+05  2.9280840E-15
  6.2500000E+05  2.3649539E-15
  6.5000000E+05  1.9254056E-15
  6.7500000E+05  1.5791155E-15
  7.0000000E+05  1.3039456E-15
  7.2500000E+05  1.0835441E-15
  7.5000000E+05  9.0570099E-16
  7.7500000E+05  7.6120735E-16
  8.0000000E+05  6.4305281E-16
  8.2500000E+05  5.4585407E-16
  8.5000000E+05  4.6544316E-16
  8.7500000E+05  3.9856774E-16
  9.0000000E+05  3.4267166E-16
  9.2500000E+05  2.9573269E-16
  9.5000000E+05  2.5614052E-16
  9.7500000E+05  2.2260488E-16
  1.0000000E+06  1.9408603E-16
  1.0250000E+06  1.6974164E-16
  1.0500000E+06  1.4888584E-16
  1.0750000E+06  1.3095744E-16
  1.1000000E+06  1.1549513E-16
  1.1250000E+06  1.0211807E-16
  1.1500000E+06  9.0510609E-17
  1.2000000E+06  7.1596885E-17
  1.2500000E+06  5.7125192E-17
  1.3000000E+06  4.5942640E-17
  1.3500000E+06  3.7222138E-17
  1.4000000E+06  3.0363590E-17
  1.4500000E+06  2.4926796E-17
  1.5000000E+06  2.0585575E-17
  1.5500000E+06  1.7095554E-17
  1.6000000E+06  1.4271913E-17
  1.6500000E+06  1.1973832E-17
  1.7000000E+06  1.0093097E-17
  1.7500000E+06  8.5458068E-18
  1.8000000E+06  7.2664464E-18
  1.8500000E+06  6.2033153E-18
  1.9000000E+06  5.3155591E-18
  1.9500000E+06  4.5708575E-18
  2.0000000E+06  3.9434806E-18
  2.0500000E+06  3.4130123E-18
  2.1000000E+06  2.9631543E-18
  2.1500000E+06  2.5805474E-18
  2.2000000E+06  2.2541957E-18
  
  
#  46   9  M5  EION =  3.420000000E+02 eV   286
#  S(0) = 8.590925E+00
  3.3676975E+00  0.0000000E+00
  3.3676975E+02  0.0000000E+00
  3.3676975E+02  8.3873011E-04
  3.4200000E+02  8.3873011E-04
  3.4200347E+02  8.3873011E-04
  3.4560277E+02  8.5919884E-04
  3.4740243E+02  8.9075838E-04
  3.4920208E+02  9.4874508E-04
  3.5100173E+02  1.0451093E-03
  3.5190156E+02  1.1121918E-03
  3.5280139E+02  1.1946616E-03
  3.5460104E+02  1.4152868E-03
  3.5640069E+02  1.7275453E-03
  3.5820035E+02  2.1533594E-03
  3.6000000E+02  2.7135174E-03
  3.6125000E+02  3.1904036E-03
  3.6250000E+02  3.7430130E-03
  3.6375000E+02  4.3713265E-03
  3.6500000E+02  5.0723589E-03
  3.6750000E+02  6.6626237E-03
  3.7000000E+02  8.4265730E-03
  3.7250000E+02  1.0251470E-02
  3.7500000E+02  1.2030998E-02
  3.7750000E+02  1.3689936E-02
  3.8000000E+02  1.5186307E-02
  3.8500000E+02  1.7657382E-02
  3.9000000E+02  1.9488145E-02
  4.0000000E+02  2.1609835E-02
  4.1000000E+02  2.2238688E-02
  4.1500000E+02  2.2196515E-02
  4.2000000E+02  2.2014512E-02
  4.2500000E+02  2.1748930E-02
  4.3000000E+02  2.1440441E-02
  4.3500000E+02  2.1115875E-02
  4.4000000E+02  2.0789904E-02
  4.5000000E+02  2.0159715E-02
  4.6000000E+02  1.9558878E-02
  4.8000000E+02  1.8379345E-02
  5.0000000E+02  1.7187665E-02
  5.1250000E+02  1.6457804E-02
  5.2500000E+02  1.5758512E-02
  5.3750000E+02  1.5095939E-02
  5.5000000E+02  1.4469841E-02
  5.7500000E+02  1.3304004E-02
  6.0000000E+02  1.2224684E-02
  6.5000000E+02  1.0311401E-02
  6.7500000E+02  9.4865312E-03
  7.0000000E+02  8.7402624E-03
  7.2500000E+02  8.0613241E-03
  7.5000000E+02  7.4404713E-03
  8.0000000E+02  6.3579538E-03
  8.5000000E+02  5.4638278E-03
  9.0000000E+02  4.7214167E-03
  9.5000000E+02  4.0982606E-03
  1.0000000E+03  3.5743767E-03
  1.0500000E+03  3.1328635E-03
  1.1000000E+03  2.7585497E-03
  1.1500000E+03  2.4384597E-03
  1.2000000E+03  2.1636850E-03
  1.2500000E+03  1.9273568E-03
  1.3000000E+03  1.7230117E-03
  1.3500000E+03  1.5452319E-03
  1.4000000E+03  1.3899445E-03
  1.4500000E+03  1.2539223E-03
  1.5000000E+03  1.1343830E-03
  1.6000000E+03  9.3548265E-04
  1.7000000E+03  7.7855855E-04
  1.8000000E+03  6.5344915E-04
  1.9000000E+03  5.5261283E-04
  2.0000000E+03  4.7052828E-04
  2.1000000E+03  4.0318360E-04
  2.2000000E+03  3.4751810E-04
  2.3000000E+03  3.0115495E-04
  2.4000000E+03  2.6227201E-04
  2.5000000E+03  2.2946634E-04
  2.6000000E+03  2.0163418E-04
  2.7000000E+03  1.7789710E-04
  2.8000000E+03  1.5755194E-04
  2.9000000E+03  1.4003239E-04
  3.0000000E+03  1.2487890E-04
  3.1000000E+03  1.1171699E-04
  3.2000000E+03  1.0023989E-04
  3.4000000E+03  8.1372517E-05
  3.6000000E+03  6.6726319E-05
  3.8000000E+03  5.5216503E-05
  4.0000000E+03  4.6070548E-05
  4.2000000E+03  3.8729284E-05
  4.4000000E+03  3.2782177E-05
  4.6000000E+03  2.7923762E-05
  4.8000000E+03  2.3923955E-05
  5.0000000E+03  2.0607498E-05
  5.2500000E+03  1.7220360E-05
  5.5000000E+03  1.4492857E-05
  5.7500000E+03  1.2277471E-05
  6.0000000E+03  1.0463710E-05
  6.5000000E+03  7.7258764E-06
  6.7500000E+03  6.6881480E-06
  7.0000000E+03  5.8160233E-06
  7.2500000E+03  5.0790722E-06
  7.5000000E+03  4.4531591E-06
  7.7500000E+03  3.9190051E-06
  8.0000000E+03  3.4611028E-06
  8.2500000E+03  3.0668978E-06
  8.5000000E+03  2.7261638E-06
  9.0000000E+03  2.1730870E-06
  9.5000000E+03  1.7509591E-06
  1.0000000E+04  1.4246465E-06
  1.0500000E+04  1.1694690E-06
  1.1000000E+04  9.6780024E-07
  1.1500000E+04  8.0687095E-07
  1.2000000E+04  6.7730646E-07
  1.2500000E+04  5.7213737E-07
  1.3000000E+04  4.8612343E-07
  1.3500000E+04  4.1528206E-07
  1.4000000E+04  3.5655653E-07
  1.4500000E+04  3.0757926E-07
  1.5000000E+04  2.6650106E-07
  1.5500000E+04  2.3186575E-07
  1.6000000E+04  2.0251783E-07
  1.6500000E+04  1.7753420E-07
  1.7000000E+04  1.5617258E-07
  1.7500000E+04  1.3783222E-07
  1.8000000E+04  1.2202412E-07
  1.8500000E+04  1.0834809E-07
  1.9000000E+04  9.6474984E-08
  2.0000000E+04  7.7095004E-08
  2.1000000E+04  6.2210299E-08
  2.2000000E+04  5.0647845E-08
  2.3000000E+04  4.1572479E-08
  2.4000000E+04  3.4381069E-08
  2.5000000E+04  2.8632265E-08
  2.6000000E+04  2.3999183E-08
  2.7000000E+04  2.0237020E-08
  2.8000000E+04  1.7160539E-08
  2.9000000E+04  1.4628221E-08
  3.0000000E+04  1.2530973E-08
  3.1000000E+04  1.0784015E-08
  3.2000000E+04  9.3209436E-09
  3.3000000E+04  8.0893529E-09
  3.4000000E+04  7.0476099E-09
  3.5000000E+04  6.1624324E-09
  3.6000000E+04  5.4070457E-09
  3.7000000E+04  4.7597770E-09
  3.8000000E+04  4.2029956E-09
  3.9000000E+04  3.7222856E-09
  4.0000000E+04  3.3057991E-09
  4.2000000E+04  2.6280206E-09
  4.4000000E+04  2.1095784E-09
  4.6000000E+04  1.7084884E-09
  4.8000000E+04  1.3949474E-09
  5.0000000E+04  1.1474976E-09
  5.1250000E+04  1.0192625E-09
  5.2500000E+04  9.0768899E-10
  5.3750000E+04  8.1031528E-10
  5.5000000E+04  7.2508603E-10
  5.7500000E+04  5.8444387E-10
  5.8750000E+04  5.2635837E-10
  6.0000000E+04  4.7498491E-10
  6.2500000E+04  3.8897563E-10
  6.5000000E+04  3.2079328E-10
  6.7500000E+04  2.6630073E-10
  7.0000000E+04  2.2241825E-10
  7.2500000E+04  1.8682971E-10
  7.5000000E+04  1.5777680E-10
  7.7500000E+04  1.3391241E-10
  8.0000000E+04  1.1419587E-10
  8.2500000E+04  9.7816924E-11
  8.5000000E+04  8.4140224E-11
  8.7500000E+04  7.2664168E-11
  9.0000000E+04  6.2990134E-11
  9.2500000E+04  5.4799312E-11
  9.5000000E+04  4.7835376E-11
  9.7500000E+04  4.1891111E-11
  1.0000000E+05  3.6798113E-11
  1.0250000E+05  3.2418781E-11
  1.0500000E+05  2.8640192E-11
  1.0750000E+05  2.5369279E-11
  1.1000000E+05  2.2528993E-11
  1.1250000E+05  2.0055287E-11
  1.1500000E+05  1.7894692E-11
  1.2000000E+05  1.4340796E-11
  1.2500000E+05  1.1587267E-11
  1.3000000E+05  9.4335745E-12
  1.3500000E+05  7.7342666E-12
  1.4000000E+05  6.3825689E-12
  1.4500000E+05  5.2992481E-12
  1.5000000E+05  4.4249094E-12
  1.5500000E+05  3.7145938E-12
  1.6000000E+05  3.1339704E-12
  1.6500000E+05  2.6566093E-12
  1.7000000E+05  2.2620044E-12
  1.7500000E+05  1.9341300E-12
  1.8000000E+05  1.6603765E-12
  1.8500000E+05  1.4307579E-12
  1.9000000E+05  1.2373180E-12
  1.9500000E+05  1.0736811E-12
  2.0000000E+05  9.3471022E-13
  2.0500000E+05  8.1624453E-13
  2.1000000E+05  7.1489751E-13
  2.1500000E+05  6.2789968E-13
  2.2000000E+05  5.5297603E-13
  2.2500000E+05  4.8824978E-13
  2.3000000E+05  4.3216638E-13
  2.4000000E+05  3.4097026E-13
  2.5000000E+05  2.7138412E-13
  2.6000000E+05  2.1775685E-13
  2.7000000E+05  1.7604597E-13
  2.8000000E+05  1.4332474E-13
  2.9000000E+05  1.1745016E-13
  3.0000000E+05  9.6836585E-14
  3.1000000E+05  8.0299412E-14
  3.2000000E+05  6.6945434E-14
  3.3000000E+05  5.6095282E-14
  3.4000000E+05  4.7228220E-14
  3.5000000E+05  3.9942077E-14
  3.6000000E+05  3.3923979E-14
  3.7000000E+05  2.8928864E-14
  3.8000000E+05  2.4763588E-14
  3.9000000E+05  2.1274996E-14
  4.0000000E+05  1.8340933E-14
  4.1000000E+05  1.5863409E-14
  4.2000000E+05  1.3763444E-14
  4.3000000E+05  1.1977064E-14
  4.4000000E+05  1.0452202E-14
  4.5000000E+05  9.1462845E-15
  4.6000000E+05  8.0243543E-15
  4.7000000E+05  7.0575857E-15
  4.8000000E+05  6.2221169E-15
  5.0000000E+05  4.8690551E-15
  5.1250000E+05  4.1953570E-15
  5.2500000E+05  3.6262614E-15
  5.3750000E+05  3.1437810E-15
  5.5000000E+05  2.7333161E-15
  5.6250000E+05  2.3829630E-15
  5.7500000E+05  2.0829749E-15
  5.8750000E+05  1.8253361E-15
  6.0000000E+05  1.6034278E-15
  6.2500000E+05  1.2457817E-15
  6.5000000E+05  9.7624181E-16
  6.6250000E+05  8.6681303E-16
  6.7500000E+05  7.7112545E-16
  7.0000000E+05  6.1362540E-16
  7.2500000E+05  4.9167467E-16
  7.5000000E+05  3.9651393E-16
  7.7500000E+05  3.2171645E-16
  8.0000000E+05  2.6252179E-16
  8.2500000E+05  2.1537159E-16
  8.5000000E+05  1.7758573E-16
  8.7500000E+05  1.4713012E-16
  9.0000000E+05  1.2244965E-16
  9.2500000E+05  1.0234720E-16
  9.5000000E+05  8.5894407E-17
  9.7500000E+05  7.2366774E-17
  1.0000000E+06  6.1195548E-17
  1.0250000E+06  5.1931704E-17
  1.0500000E+06  4.4218931E-17
  1.0750000E+06  3.7773074E-17
  1.1000000E+06  3.2366417E-17
  1.1250000E+06  2.7815626E-17
  1.1500000E+06  2.3972442E-17
  1.1750000E+06  2.0716458E-17
  1.2000000E+06  1.7949491E-17
  1.2250000E+06  1.5591162E-17
  1.2500000E+06  1.3575427E-17
  1.2750000E+06  1.1847840E-17
  1.3000000E+06  1.0363339E-17
  1.3250000E+06  9.0845075E-18
  1.3500000E+06  7.9801697E-18
  1.3750000E+06  7.0242758E-18
  1.4000000E+06  6.1949934E-18
  1.4250000E+06  5.4739750E-18
  1.4500000E+06  4.8457570E-18
  1.5000000E+06  3.8174442E-18
  1.5500000E+06  3.0275460E-18
  1.6000000E+06  2.4162846E-18
  1.6500000E+06  1.9399448E-18
  1.7000000E+06  1.5662892E-18
  1.7500000E+06  1.2713494E-18
  1.8000000E+06  1.0371552E-18
  1.8500000E+06  8.5013163E-19
  1.9000000E+06  6.9996977E-19
  1.9500000E+06  5.7878789E-19
  2.0000000E+06  4.8053546E-19
  2.0500000E+06  4.0056704E-19
  2.1000000E+06  3.3524056E-19
  2.1500000E+06  2.8167823E-19
  
  
#  46  10  N1  EION =  9.300000000E+01 eV   261
#  S(0) = 6.987787E-01
  8.7817688E-01  0.0000000E+00
  8.7817688E+01  0.0000000E+00
  8.7817688E+01  1.5207844E-03
  9.3000000E+01  1.5207844E-03
  9.3002721E+01  1.5207844E-03
  9.3352585E+01  1.5266303E-03
  9.3702449E+01  1.5321161E-03
  9.4052313E+01  1.5372632E-03
  9.4402177E+01  1.5420914E-03
  9.5101905E+01  1.5508650E-03
  9.5801633E+01  1.5585731E-03
  9.7201088E+01  1.5712697E-03
  9.8600544E+01  1.5810147E-03
  1.0000000E+02  1.5884724E-03
  1.0250000E+02  1.5976624E-03
  1.0500000E+02  1.6032549E-03
  1.0750000E+02  1.6065723E-03
  1.1000000E+02  1.6084368E-03
  1.1500000E+02  1.6096213E-03
  1.2000000E+02  1.6088055E-03
  1.2500000E+02  1.6064792E-03
  1.3000000E+02  1.6025085E-03
  1.3500000E+02  1.5965457E-03
  1.4000000E+02  1.5882305E-03
  1.4500000E+02  1.5772904E-03
  1.5000000E+02  1.5635876E-03
  1.6000000E+02  1.5280722E-03
  1.7000000E+02  1.4832377E-03
  1.8000000E+02  1.4318840E-03
  1.9000000E+02  1.3770747E-03
  2.0000000E+02  1.3214255E-03
  2.1000000E+02  1.2667938E-03
  2.2000000E+02  1.2142650E-03
  2.3000000E+02  1.1643043E-03
  2.4000000E+02  1.1169854E-03
  2.5000000E+02  1.0721402E-03
  2.6000000E+02  1.0295380E-03
  2.7000000E+02  9.8893874E-04
  2.8000000E+02  9.5017066E-04
  2.9000000E+02  9.1310988E-04
  3.0000000E+02  8.7769571E-04
  3.1000000E+02  8.4390884E-04
  3.2000000E+02  8.1172604E-04
  3.4000000E+02  7.5213612E-04
  3.6000000E+02  6.9863386E-04
  3.8000000E+02  6.5066744E-04
  4.0000000E+02  6.0749847E-04
  4.2000000E+02  5.6842198E-04
  4.4000000E+02  5.3283560E-04
  4.6000000E+02  5.0029574E-04
  4.8000000E+02  4.7050320E-04
  5.0000000E+02  4.4320626E-04
  5.2500000E+02  4.1228646E-04
  5.5000000E+02  3.8455173E-04
  5.7500000E+02  3.5957377E-04
  6.0000000E+02  3.3697724E-04
  6.5000000E+02  2.9766597E-04
  6.7500000E+02  2.8048424E-04
  7.0000000E+02  2.6473862E-04
  7.2500000E+02  2.5029206E-04
  7.5000000E+02  2.3701382E-04
  8.0000000E+02  2.1350169E-04
  8.2500000E+02  2.0305713E-04
  8.5000000E+02  1.9336048E-04
  8.7500000E+02  1.8433401E-04
  9.0000000E+02  1.7591897E-04
  9.5000000E+02  1.6073863E-04
  1.0000000E+03  1.4747766E-04
  1.0500000E+03  1.3581925E-04
  1.1000000E+03  1.2550343E-04
  1.1500000E+03  1.1632770E-04
  1.2000000E+03  1.0812882E-04
  1.2500000E+03  1.0077405E-04
  1.3000000E+03  9.4154184E-05
  1.3500000E+03  8.8176130E-05
  1.4000000E+03  8.2757231E-05
  1.4500000E+03  7.7826727E-05
  1.5000000E+03  7.3325480E-05
  1.6000000E+03  6.5425169E-05
  1.7000000E+03  5.8745740E-05
  1.8000000E+03  5.3044862E-05
  1.9000000E+03  4.8135829E-05
  2.0000000E+03  4.3876436E-05
  2.1000000E+03  4.0155850E-05
  2.2000000E+03  3.6886651E-05
  2.3000000E+03  3.3998696E-05
  2.4000000E+03  3.1434386E-05
  2.5000000E+03  2.9146140E-05
  2.6000000E+03  2.7095012E-05
  2.7000000E+03  2.5249168E-05
  2.8000000E+03  2.3582122E-05
  2.9000000E+03  2.2071534E-05
  3.0000000E+03  2.0698445E-05
  3.1000000E+03  1.9446684E-05
  3.2000000E+03  1.8302398E-05
  3.4000000E+03  1.6290116E-05
  3.6000000E+03  1.4583980E-05
  3.8000000E+03  1.3125172E-05
  4.0000000E+03  1.1868451E-05
  4.2000000E+03  1.0778446E-05
  4.4000000E+03  9.8271762E-06
  4.6000000E+03  8.9922836E-06
  4.8000000E+03  8.2557404E-06
  5.0000000E+03  7.6028688E-06
  5.2500000E+03  6.8862707E-06
  5.5000000E+03  6.2626031E-06
  5.7500000E+03  5.7166469E-06
  6.0000000E+03  5.2361602E-06
  6.5000000E+03  4.4336669E-06
  6.7500000E+03  4.0968184E-06
  7.0000000E+03  3.7950967E-06
  7.2500000E+03  3.5238500E-06
  7.5000000E+03  3.2791665E-06
  7.7500000E+03  3.0577402E-06
  8.0000000E+03  2.8567622E-06
  8.2500000E+03  2.6738339E-06
  8.5000000E+03  2.5068965E-06
  9.0000000E+03  2.2141335E-06
  9.5000000E+03  1.9669210E-06
  1.0000000E+04  1.7564721E-06
  1.0500000E+04  1.5760055E-06
  1.1000000E+04  1.4202216E-06
  1.1500000E+04  1.2849312E-06
  1.2000000E+04  1.1667909E-06
  1.2500000E+04  1.0631035E-06
  1.3000000E+04  9.7167379E-07
  1.3500000E+04  8.9070128E-07
  1.4000000E+04  8.1869952E-07
  1.4500000E+04  7.5443262E-07
  1.5000000E+04  6.9686680E-07
  1.5500000E+04  6.4513269E-07
  1.6000000E+04  5.9849493E-07
  1.6500000E+04  5.5632816E-07
  1.7000000E+04  5.1809844E-07
  1.7500000E+04  4.8334792E-07
  1.8000000E+04  4.5168226E-07
  1.8500000E+04  4.2276048E-07
  1.9000000E+04  3.9628654E-07
  2.0000000E+04  3.4968312E-07
  2.1000000E+04  3.1017080E-07
  2.2000000E+04  2.7643372E-07
  2.3000000E+04  2.4744207E-07
  2.4000000E+04  2.2238142E-07
  2.5000000E+04  2.0060122E-07
  2.6000000E+04  1.8157729E-07
  2.7000000E+04  1.6488378E-07
  2.8000000E+04  1.5017208E-07
  2.9000000E+04  1.3715486E-07
  3.0000000E+04  1.2559369E-07
  3.1000000E+04  1.1528963E-07
  3.2000000E+04  1.0607569E-07
  3.3000000E+04  9.7811020E-08
  3.4000000E+04  9.0376172E-08
  3.5000000E+04  8.3669377E-08
  3.6000000E+04  7.7603539E-08
  3.7000000E+04  7.2103815E-08
  3.8000000E+04  6.7105654E-08
  3.9000000E+04  6.2553174E-08
  4.0000000E+04  5.8397829E-08
  4.2000000E+04  5.1114600E-08
  4.4000000E+04  4.4976723E-08
  4.6000000E+04  3.9768222E-08
  4.8000000E+04  3.5320234E-08
  5.0000000E+04  3.1499447E-08
  5.2500000E+04  2.7445707E-08
  5.5000000E+04  2.4044623E-08
  5.7500000E+04  2.1170815E-08
  5.8750000E+04  1.9900263E-08
  6.0000000E+04  1.8726700E-08
  6.2500000E+04  1.6635552E-08
  6.5000000E+04  1.4836474E-08
  6.7500000E+04  1.3280720E-08
  7.0000000E+04  1.1928955E-08
  7.2500000E+04  1.0749199E-08
  7.5000000E+04  9.7152793E-09
  7.7500000E+04  8.8056351E-09
  8.0000000E+04  8.0024029E-09
  8.2500000E+04  7.2907013E-09
  8.5000000E+04  6.6580601E-09
  8.7500000E+04  6.0939780E-09
  9.0000000E+04  5.5895680E-09
  9.2500000E+04  5.1372778E-09
  9.5000000E+04  4.7306637E-09
  9.7500000E+04  4.3642066E-09
  1.0000000E+05  4.0331630E-09
  1.0250000E+05  3.7334418E-09
  1.0500000E+05  3.4615001E-09
  1.0750000E+05  3.2142600E-09
  1.1000000E+05  2.9890389E-09
  1.1250000E+05  2.7834913E-09
  1.1500000E+05  2.5955613E-09
  1.2000000E+05  2.2655437E-09
  1.2500000E+05  1.9869461E-09
  1.3000000E+05  1.7503439E-09
  1.3500000E+05  1.5482893E-09
  1.4000000E+05  1.3748441E-09
  1.4500000E+05  1.2252365E-09
  1.5000000E+05  1.0956055E-09
  1.5500000E+05  9.8280613E-10
  1.6000000E+05  8.8426212E-10
  1.6500000E+05  7.9785025E-10
  1.7000000E+05  7.2180964E-10
  1.7500000E+05  6.5467227E-10
  1.8000000E+05  5.9520838E-10
  1.8500000E+05  5.4238300E-10
  1.9000000E+05  4.9532130E-10
  1.9500000E+05  4.5328075E-10
  2.0000000E+05  4.1562887E-10
  2.0500000E+05  3.8182487E-10
  2.1000000E+05  3.5140443E-10
  2.1500000E+05  3.2396754E-10
  2.2000000E+05  2.9916849E-10
  2.2500000E+05  2.7670749E-10
  2.3000000E+05  2.5632391E-10
  2.3500000E+05  2.3779048E-10
  2.4000000E+05  2.2090856E-10
  2.4500000E+05  2.0550401E-10
  2.5000000E+05  1.9142395E-10
  2.6000000E+05  1.6671471E-10
  2.7000000E+05  1.4588064E-10
  2.8000000E+05  1.2821359E-10
  2.9000000E+05  1.1315166E-10
  3.0000000E+05  1.0024598E-10
  3.1000000E+05  8.9135549E-11
  3.2000000E+05  7.9528283E-11
  3.3000000E+05  7.1186287E-11
  3.4000000E+05  6.3914492E-11
  3.5000000E+05  5.7552042E-11
  3.6000000E+05  5.1965552E-11
  3.7000000E+05  4.7043917E-11
  3.8000000E+05  4.2694181E-11
  3.9000000E+05  3.8838229E-11
  4.0000000E+05  3.5410121E-11
  4.1000000E+05  3.2353973E-11
  4.2000000E+05  2.9622252E-11
  4.3000000E+05  2.7174375E-11
  4.4000000E+05  2.4975578E-11
  4.5000000E+05  2.2995985E-11
  4.6000000E+05  2.1209834E-11
  4.7000000E+05  1.9594826E-11
  4.8000000E+05  1.8131610E-11
  5.0000000E+05  1.5595298E-11
  5.1250000E+05  1.4234828E-11
  5.2500000E+05  1.3020442E-11
  5.3750000E+05  1.1933626E-11
  5.5000000E+05  1.0958557E-11
  5.7500000E+05  9.2912875E-12
  5.8750000E+05  8.5773340E-12
  6.0000000E+05  7.9310750E-12
  6.1250000E+05  7.3449232E-12
  6.2500000E+05  6.8122668E-12
  6.3750000E+05  6.3273281E-12
  6.5000000E+05  5.8850466E-12
  6.7500000E+05  5.1112140E-12
  7.0000000E+05  4.4611833E-12
  7.2500000E+05  3.9117606E-12
  7.5000000E+05  3.4446578E-12
  7.7500000E+05  3.0453850E-12
  8.0000000E+05  2.7024448E-12
  8.2500000E+05  2.4066580E-12
  8.5000000E+05  2.1505305E-12
  
  
#  46  11  N2  EION =  6.300000000E+01 eV   300
#  S(0) = 8.223286E-01
  5.5870596E-01  0.0000000E+00
  5.5870596E+01  0.0000000E+00
  5.5870596E+01  8.0881185E-03
  6.3000000E+01  8.0881185E-03
  6.3002721E+01  8.0881185E-03
  6.3102585E+01  8.0984858E-03
  6.3202449E+01  8.1068861E-03
  6.3302313E+01  8.1134120E-03
  6.3402177E+01  8.1181514E-03
  6.3601905E+01  8.1226007E-03
  6.3801633E+01  8.1208524E-03
  6.4201088E+01  8.1009431E-03
  6.4600544E+01  8.0622895E-03
  6.5000000E+01  8.0080764E-03
  6.5625000E+01  7.8981868E-03
  6.6250000E+01  7.7646356E-03
  6.6875000E+01  7.6135887E-03
  6.7500000E+01  7.4498029E-03
  6.8750000E+01  7.0980122E-03
  7.0000000E+01  6.7303681E-03
  7.1250000E+01  6.3601340E-03
  7.2500000E+01  5.9957605E-03
  7.3750000E+01  5.6426453E-03
  7.5000000E+01  5.3041862E-03
  7.7500000E+01  4.6785392E-03
  8.0000000E+01  4.1258051E-03
  8.2500000E+01  3.6452121E-03
  8.5000000E+01  3.2321316E-03
  8.7500000E+01  2.8801036E-03
  9.0000000E+01  2.5819917E-03
  9.2500000E+01  2.3306743E-03
  9.5000000E+01  2.1194549E-03
  9.7500000E+01  1.9422464E-03
  1.0000000E+02  1.7936715E-03
  1.0250000E+02  1.6690888E-03
  1.0500000E+02  1.5645266E-03
  1.0750000E+02  1.4766514E-03
  1.1000000E+02  1.4026605E-03
  1.1250000E+02  1.3402354E-03
  1.1500000E+02  1.2874550E-03
  1.1750000E+02  1.2427184E-03
  1.2000000E+02  1.2047314E-03
  1.2250000E+02  1.1723920E-03
  1.2500000E+02  1.1448108E-03
  1.3000000E+02  1.1010660E-03
  1.3500000E+02  1.0688896E-03
  1.4000000E+02  1.0450234E-03
  1.4500000E+02  1.0271332E-03
  1.5000000E+02  1.0134870E-03
  1.5500000E+02  1.0028113E-03
  1.6000000E+02  9.9413732E-04
  1.6500000E+02  9.8674868E-04
  1.7000000E+02  9.8011373E-04
  1.8000000E+02  9.6765930E-04
  1.9000000E+02  9.5490999E-04
  2.0000000E+02  9.4111400E-04
  2.1000000E+02  9.2610412E-04
  2.2000000E+02  9.0999968E-04
  2.3000000E+02  8.9298225E-04
  2.4000000E+02  8.7523937E-04
  2.5000000E+02  8.5692129E-04
  2.6000000E+02  8.3815014E-04
  2.7000000E+02  8.1904196E-04
  2.8000000E+02  7.9970531E-04
  2.9000000E+02  7.8025009E-04
  3.0000000E+02  7.6080751E-04
  3.1000000E+02  7.4148933E-04
  3.2000000E+02  7.2240172E-04
  3.4000000E+02  6.8529297E-04
  3.6000000E+02  6.4997139E-04
  3.8000000E+02  6.1661294E-04
  4.0000000E+02  5.8516802E-04
  4.2000000E+02  5.5549896E-04
  4.4000000E+02  5.2750490E-04
  4.6000000E+02  5.0110409E-04
  4.8000000E+02  4.7627017E-04
  5.0000000E+02  4.5298631E-04
  5.2500000E+02  4.2597028E-04
  5.5000000E+02  4.0111374E-04
  5.7500000E+02  3.7821904E-04
  6.0000000E+02  3.5705396E-04
  6.5000000E+02  3.1920014E-04
  6.7500000E+02  3.0228061E-04
  7.0000000E+02  2.8656768E-04
  7.2500000E+02  2.7197256E-04
  7.5000000E+02  2.5841075E-04
  8.0000000E+02  2.3403052E-04
  8.5000000E+02  2.1272687E-04
  9.0000000E+02  1.9400582E-04
  9.5000000E+02  1.7752726E-04
  1.0000000E+03  1.6296876E-04
  1.0500000E+03  1.5004029E-04
  1.1000000E+03  1.3850702E-04
  1.1500000E+03  1.2817737E-04
  1.2000000E+03  1.1889319E-04
  1.2500000E+03  1.1052526E-04
  1.3000000E+03  1.0296327E-04
  1.3500000E+03  9.6109380E-05
  1.4000000E+03  8.9877001E-05
  1.4500000E+03  8.4192639E-05
  1.5000000E+03  7.8994884E-05
  1.6000000E+03  6.9858547E-05
  1.7000000E+03  6.2124881E-05
  1.8000000E+03  5.5525052E-05
  1.9000000E+03  4.9850906E-05
  2.0000000E+03  4.4940044E-05
  2.1000000E+03  4.0664678E-05
  2.2000000E+03  3.6923724E-05
  2.3000000E+03  3.3635092E-05
  2.4000000E+03  3.0730709E-05
  2.5000000E+03  2.8154380E-05
  2.6000000E+03  2.5859933E-05
  2.7000000E+03  2.3809316E-05
  2.8000000E+03  2.1970622E-05
  2.9000000E+03  2.0316892E-05
  3.0000000E+03  1.8825246E-05
  3.1000000E+03  1.7476152E-05
  3.2000000E+03  1.6252859E-05
  3.4000000E+03  1.4127909E-05
  3.6000000E+03  1.2356669E-05
  3.8000000E+03  1.0868266E-05
  4.0000000E+03  9.6083522E-06
  4.2000000E+03  8.5346455E-06
  4.4000000E+03  7.6139173E-06
  4.6000000E+03  6.8198467E-06
  4.8000000E+03  6.1314079E-06
  5.0000000E+03  5.5316370E-06
  5.2500000E+03  4.8858161E-06
  5.5000000E+03  4.3355036E-06
  5.7500000E+03  3.8637009E-06
  5.8750000E+03  3.6529149E-06
  6.0000000E+03  3.4569271E-06
  6.2500000E+03  3.1043912E-06
  6.5000000E+03  2.7973773E-06
  6.7500000E+03  2.5287926E-06
  7.0000000E+03  2.2928319E-06
  7.2500000E+03  2.0847136E-06
  7.5000000E+03  1.9004738E-06
  7.7500000E+03  1.7368072E-06
  8.0000000E+03  1.5909428E-06
  8.2500000E+03  1.4605471E-06
  8.5000000E+03  1.3436434E-06
  8.7500000E+03  1.2385497E-06
  9.0000000E+03  1.1438283E-06
  9.2500000E+03  1.0582458E-06
  9.5000000E+03  9.8073988E-07
  9.7500000E+03  9.1039214E-07
  1.0000000E+04  8.4640633E-07
  1.0250000E+04  7.8809010E-07
  1.0500000E+04  7.3483898E-07
  1.1000000E+04  6.4147898E-07
  1.1500000E+04  5.6281239E-07
  1.2000000E+04  4.9610196E-07
  1.2500000E+04  4.3919531E-07
  1.3000000E+04  3.9038449E-07
  1.3500000E+04  3.4830319E-07
  1.4000000E+04  3.1185024E-07
  1.4500000E+04  2.8013150E-07
  1.5000000E+04  2.5241620E-07
  1.5500000E+04  2.2810359E-07
  1.6000000E+04  2.0669685E-07
  1.6500000E+04  1.8778280E-07
  1.7000000E+04  1.7101604E-07
  1.7500000E+04  1.5610648E-07
  1.8000000E+04  1.4280930E-07
  1.8500000E+04  1.3091698E-07
  1.9000000E+04  1.2025288E-07
  1.9500000E+04  1.1066602E-07
  2.0000000E+04  1.0202688E-07
  2.0500000E+04  9.4223978E-08
  2.1000000E+04  8.7160988E-08
  2.1500000E+04  8.0754407E-08
  2.2000000E+04  7.4931629E-08
  2.2500000E+04  6.9629334E-08
  2.3000000E+04  6.4792151E-08
  2.4000000E+04  5.6324736E-08
  2.5000000E+04  4.9206563E-08
  2.6000000E+04  4.3185762E-08
  2.7000000E+04  3.8064022E-08
  2.8000000E+04  3.3683878E-08
  2.9000000E+04  2.9919315E-08
  3.0000000E+04  2.6668754E-08
  3.1000000E+04  2.3849756E-08
  3.2000000E+04  2.1394989E-08
  3.3000000E+04  1.9249128E-08
  3.4000000E+04  1.7366457E-08
  3.5000000E+04  1.5709001E-08
  3.6000000E+04  1.4245055E-08
  3.7000000E+04  1.2948025E-08
  3.8000000E+04  1.1795500E-08
  3.9000000E+04  1.0768520E-08
  4.0000000E+04  9.8509724E-09
  4.1000000E+04  9.0291136E-09
  4.2000000E+04  8.2911803E-09
  4.3000000E+04  7.6270686E-09
  4.4000000E+04  7.0280705E-09
  4.5000000E+04  6.4866568E-09
  4.6000000E+04  5.9962979E-09
  4.7000000E+04  5.5513144E-09
  4.8000000E+04  5.1467528E-09
  5.0000000E+04  4.4420989E-09
  5.1250000E+04  4.0622316E-09
  5.2500000E+04  3.7219644E-09
  5.3750000E+04  3.4164443E-09
  5.5000000E+04  3.1414992E-09
  5.7500000E+04  2.6694270E-09
  5.8750000E+04  2.4664856E-09
  6.0000000E+04  2.2823562E-09
  6.2500000E+04  1.9625836E-09
  6.5000000E+04  1.6965663E-09
  6.7500000E+04  1.4738385E-09
  7.0000000E+04  1.2862357E-09
  7.2500000E+04  1.1273343E-09
  7.5000000E+04  9.9203966E-10
  7.7500000E+04  8.7628023E-10
  8.0000000E+04  7.7677978E-10
  8.2500000E+04  6.9088475E-10
  8.5000000E+04  6.1643239E-10
  8.7500000E+04  5.5164974E-10
  9.0000000E+04  4.9507555E-10
  9.2500000E+04  4.4549922E-10
  9.5000000E+04  4.0191285E-10
  9.7500000E+04  3.6347341E-10
  1.0000000E+05  3.2947269E-10
  1.0250000E+05  2.9931334E-10
  1.0500000E+05  2.7248937E-10
  1.0750000E+05  2.4857057E-10
  1.1000000E+05  2.2718989E-10
  1.1250000E+05  2.0803302E-10
  1.1500000E+05  1.9083000E-10
  1.1750000E+05  1.7534816E-10
  1.2000000E+05  1.6138637E-10
  1.2250000E+05  1.4877030E-10
  1.2500000E+05  1.3734840E-10
  1.2750000E+05  1.2698862E-10
  1.3000000E+05  1.1757551E-10
  1.3250000E+05  1.0900797E-10
  1.3500000E+05  1.0119718E-10
  1.4000000E+05  8.7542380E-11
  1.4500000E+05  7.6089228E-11
  1.5000000E+05  6.6428343E-11
  1.5500000E+05  5.8236000E-11
  1.6000000E+05  5.1254356E-11
  1.6500000E+05  4.5276613E-11
  1.7000000E+05  4.0135805E-11
  1.7500000E+05  3.5696295E-11
  1.8000000E+05  3.1847285E-11
  1.8500000E+05  2.8497758E-11
  1.9000000E+05  2.5572552E-11
  1.9500000E+05  2.3009292E-11
  2.0000000E+05  2.0755980E-11
  2.0500000E+05  1.8769075E-11
  2.1000000E+05  1.7011963E-11
  2.1500000E+05  1.5453732E-11
  2.2000000E+05  1.4068185E-11
  2.2500000E+05  1.2833041E-11
  2.3000000E+05  1.1729283E-11
  2.3500000E+05  1.0740622E-11
  2.4000000E+05  9.8530649E-12
  2.4500000E+05  9.0545480E-12
  2.5000000E+05  8.3346442E-12
  2.5500000E+05  7.6843136E-12
  2.6000000E+05  7.0956988E-12
  2.6500000E+05  6.5619526E-12
  2.7000000E+05  6.0770929E-12
  2.8000000E+05  5.2337156E-12
  2.9000000E+05  4.5308226E-12
  3.0000000E+05  3.9414089E-12
  3.1000000E+05  3.4443066E-12
  3.2000000E+05  3.0227879E-12
  3.3000000E+05  2.6635372E-12
  3.4000000E+05  2.3558860E-12
  3.5000000E+05  2.0912303E-12
  3.6000000E+05  1.8625888E-12
  3.7000000E+05  1.6642630E-12
  3.8000000E+05  1.4915747E-12
  3.9000000E+05  1.3406635E-12
  4.0000000E+05  1.2083266E-12
  4.1000000E+05  1.0918946E-12
  4.2000000E+05  9.8913385E-13
  4.3000000E+05  8.9816750E-13
  4.4000000E+05  8.1741167E-13
  4.5000000E+05  7.4552452E-13
  4.6000000E+05  6.8136505E-13
  4.7000000E+05  6.2395949E-13
  4.8000000E+05  5.7247397E-13
  5.0000000E+05  4.8449570E-13
  5.1250000E+05  4.3801669E-13
  5.2500000E+05  3.9698279E-13
  5.3750000E+05  3.6064630E-13
  5.5000000E+05  3.2837658E-13
  5.7500000E+05  2.7398228E-13
  5.8750000E+05  2.5101675E-13
  6.0000000E+05  2.3041153E-13
  6.1250000E+05  2.1188160E-13
  6.2500000E+05  1.9518065E-13
  6.3750000E+05  1.8009491E-13
  6.5000000E+05  1.6643926E-13
  6.6250000E+05  1.5405305E-13
  6.7500000E+05  1.4279643E-13
  
  
#  46  12  N3  EION =  5.700000000E+01 eV   300
#  S(0) = 2.319195E+00
  1.8854151E-01  0.0000000E+00
  1.8854151E+01  0.0000000E+00
  1.8854151E+01  1.7815327E-02
  5.7000000E+01  1.7815327E-02
  5.7002721E+01  1.7815327E-02
  5.7152585E+01  1.7803195E-02
  5.7302449E+01  1.7782829E-02
  5.7452313E+01  1.7754872E-02
  5.7602177E+01  1.7719919E-02
  5.7901905E+01  1.7631150E-02
  5.8201633E+01  1.7520396E-02
  5.8801088E+01  1.7245685E-02
  5.9400544E+01  1.6916986E-02
  6.0000000E+01  1.6550067E-02
  6.0625000E+01  1.6139576E-02
  6.1250000E+01  1.5710536E-02
  6.1875000E+01  1.5270622E-02
  6.2500000E+01  1.4825670E-02
  6.3750000E+01  1.3937442E-02
  6.5000000E+01  1.3070393E-02
  6.6250000E+01  1.2238796E-02
  6.7500000E+01  1.1450669E-02
  7.0000000E+01  1.0018773E-02
  7.2500000E+01  8.7826403E-03
  7.5000000E+01  7.7317566E-03
  7.7500000E+01  6.8480810E-03
  8.0000000E+01  6.1109953E-03
  8.2500000E+01  5.4998619E-03
  8.5000000E+01  4.9953219E-03
  8.7500000E+01  4.5799228E-03
  9.0000000E+01  4.2384090E-03
  9.2500000E+01  3.9577096E-03
  9.5000000E+01  3.7267819E-03
  9.7500000E+01  3.5365036E-03
  1.0000000E+02  3.3792709E-03
  1.0250000E+02  3.2489768E-03
  1.0500000E+02  3.1405481E-03
  1.0750000E+02  3.0499719E-03
  1.1000000E+02  2.9739343E-03
  1.1250000E+02  2.9097931E-03
  1.1500000E+02  2.8554124E-03
  1.2000000E+02  2.7692753E-03
  1.2500000E+02  2.7051557E-03
  1.3000000E+02  2.6560813E-03
  1.3500000E+02  2.6172513E-03
  1.4000000E+02  2.5852963E-03
  1.4500000E+02  2.5577881E-03
  1.5000000E+02  2.5329778E-03
  1.6000000E+02  2.4867295E-03
  1.7000000E+02  2.4403474E-03
  1.8000000E+02  2.3912754E-03
  1.9000000E+02  2.3390107E-03
  2.0000000E+02  2.2840968E-03
  2.1000000E+02  2.2273821E-03
  2.2000000E+02  2.1696775E-03
  2.3000000E+02  2.1115934E-03
  2.4000000E+02  2.0535622E-03
  2.5000000E+02  1.9958373E-03
  2.6000000E+02  1.9386184E-03
  2.7000000E+02  1.8820704E-03
  2.8000000E+02  1.8263401E-03
  2.9000000E+02  1.7716236E-03
  3.0000000E+02  1.7181095E-03
  3.1000000E+02  1.6659509E-03
  3.2000000E+02  1.6153117E-03
  3.4000000E+02  1.5190064E-03
  3.6000000E+02  1.4295107E-03
  3.8000000E+02  1.3466150E-03
  4.0000000E+02  1.2697101E-03
  4.2000000E+02  1.1981930E-03
  4.4000000E+02  1.1315936E-03
  4.6000000E+02  1.0695368E-03
  4.8000000E+02  1.0118163E-03
  5.0000000E+02  9.5822054E-04
  5.2500000E+02  8.9660512E-04
  5.5000000E+02  8.4042857E-04
  5.7500000E+02  7.8907928E-04
  6.0000000E+02  7.4193710E-04
  6.5000000E+02  6.5846057E-04
  6.7500000E+02  6.2149570E-04
  7.0000000E+02  5.8735278E-04
  7.2500000E+02  5.5579739E-04
  7.5000000E+02  5.2661086E-04
  8.0000000E+02  4.7444137E-04
  8.5000000E+02  4.2918359E-04
  9.0000000E+02  3.8969553E-04
  9.5000000E+02  3.5515312E-04
  1.0000000E+03  3.2479770E-04
  1.0500000E+03  2.9797515E-04
  1.1000000E+03  2.7415845E-04
  1.1500000E+03  2.5291828E-04
  1.2000000E+03  2.3390430E-04
  1.2500000E+03  2.1683188E-04
  1.3000000E+03  2.0145888E-04
  1.3500000E+03  1.8757118E-04
  1.4000000E+03  1.7498199E-04
  1.4500000E+03  1.6353372E-04
  1.5000000E+03  1.5309551E-04
  1.6000000E+03  1.3482141E-04
  1.7000000E+03  1.1943033E-04
  1.8000000E+03  1.0635545E-04
  1.9000000E+03  9.5161697E-05
  2.0000000E+03  8.5512144E-05
  2.1000000E+03  7.7142891E-05
  2.2000000E+03  6.9845639E-05
  2.3000000E+03  6.3451900E-05
  2.4000000E+03  5.7822703E-05
  2.5000000E+03  5.2843983E-05
  2.6000000E+03  4.8422410E-05
  2.7000000E+03  4.4481316E-05
  2.8000000E+03  4.0956592E-05
  2.9000000E+03  3.7794243E-05
  3.0000000E+03  3.4948563E-05
  3.1000000E+03  3.2380656E-05
  3.2000000E+03  3.0057259E-05
  3.3000000E+03  2.7949796E-05
  3.4000000E+03  2.6033631E-05
  3.5000000E+03  2.4287454E-05
  3.6000000E+03  2.2692774E-05
  3.8000000E+03  1.9895607E-05
  4.0000000E+03  1.7535961E-05
  4.2000000E+03  1.5531557E-05
  4.4000000E+03  1.3817974E-05
  4.6000000E+03  1.2344390E-05
  4.8000000E+03  1.1070359E-05
  5.0000000E+03  9.9633545E-06
  5.2500000E+03  8.7747151E-06
  5.5000000E+03  7.7648924E-06
  5.7500000E+03  6.9015996E-06
  5.8750000E+03  6.5167120E-06
  6.0000000E+03  6.1593230E-06
  6.2500000E+03  5.5177009E-06
  6.5000000E+03  4.9603319E-06
  6.7500000E+03  4.4739043E-06
  7.0000000E+03  4.0475526E-06
  7.2500000E+03  3.6723499E-06
  7.5000000E+03  3.3409150E-06
  7.7500000E+03  3.0471066E-06
  8.0000000E+03  2.7857880E-06
  8.2500000E+03  2.5526423E-06
  8.5000000E+03  2.3440203E-06
  8.7500000E+03  2.1568227E-06
  9.0000000E+03  1.9884061E-06
  9.2500000E+03  1.8365071E-06
  9.5000000E+03  1.6991795E-06
  9.7500000E+03  1.5747441E-06
  1.0000000E+04  1.4617473E-06
  1.0250000E+04  1.3589274E-06
  1.0500000E+04  1.2651847E-06
  1.1000000E+04  1.1012027E-06
  1.1500000E+04  9.6343294E-07
  1.2000000E+04  8.4693009E-07
  1.2500000E+04  7.4781683E-07
  1.3000000E+04  6.6302495E-07
  1.3500000E+04  5.9010656E-07
  1.4000000E+04  5.2709394E-07
  1.4500000E+04  4.7239327E-07
  1.5000000E+04  4.2470513E-07
  1.5500000E+04  3.8296381E-07
  1.6000000E+04  3.4628992E-07
  1.6500000E+04  3.1395369E-07
  1.7000000E+04  2.8534643E-07
  1.7500000E+04  2.5995789E-07
  1.8000000E+04  2.3735836E-07
  1.8500000E+04  2.1718431E-07
  1.9000000E+04  1.9912686E-07
  1.9500000E+04  1.8292246E-07
  2.0000000E+04  1.6834548E-07
  2.0500000E+04  1.5520201E-07
  2.1000000E+04  1.4332479E-07
  2.1500000E+04  1.3256907E-07
  2.2000000E+04  1.2280920E-07
  2.2500000E+04  1.1393576E-07
  2.3000000E+04  1.0585323E-07
  2.4000000E+04  9.1736526E-08
  2.5000000E+04  7.9904166E-08
  2.6000000E+04  6.9924423E-08
  2.7000000E+04  6.1458316E-08
  2.8000000E+04  5.4237412E-08
  2.9000000E+04  4.8047454E-08
  3.0000000E+04  4.2716171E-08
  3.1000000E+04  3.8104090E-08
  3.2000000E+04  3.4097562E-08
  3.3000000E+04  3.0603419E-08
  3.4000000E+04  2.7544850E-08
  3.5000000E+04  2.4858188E-08
  3.6000000E+04  2.2490389E-08
  3.7000000E+04  2.0397053E-08
  3.8000000E+04  1.8540843E-08
  3.9000000E+04  1.6890229E-08
  4.0000000E+04  1.5418474E-08
  4.1000000E+04  1.4102813E-08
  4.2000000E+04  1.2923798E-08
  4.3000000E+04  1.1864755E-08
  4.4000000E+04  1.0911339E-08
  4.5000000E+04  1.0051169E-08
  4.6000000E+04  9.2735247E-09
  4.7000000E+04  8.5690998E-09
  4.8000000E+04  7.9297895E-09
  5.0000000E+04  6.8190888E-09
  5.1250000E+04  6.2219877E-09
  5.2500000E+04  5.6882365E-09
  5.3750000E+04  5.2099624E-09
  5.5000000E+04  4.7804107E-09
  5.7500000E+04  4.0450085E-09
  5.8750000E+04  3.7297867E-09
  6.0000000E+04  3.4443223E-09
  6.2500000E+04  2.9499147E-09
  6.5000000E+04  2.5401030E-09
  6.7500000E+04  2.1981860E-09
  7.0000000E+04  1.9111774E-09
  7.2500000E+04  1.6688927E-09
  7.5000000E+04  1.4632788E-09
  7.7500000E+04  1.2879192E-09
  8.0000000E+04  1.1376652E-09
  8.2500000E+04  1.0083580E-09
  8.5000000E+04  8.9661751E-10
  8.7500000E+04  7.9968033E-10
  9.0000000E+04  7.1527491E-10
  9.2500000E+04  6.4152419E-10
  9.5000000E+04  5.7686940E-10
  9.7500000E+04  5.2001001E-10
  1.0000000E+05  4.6985616E-10
  1.0250000E+05  4.2549060E-10
  1.0500000E+05  3.8613832E-10
  1.0750000E+05  3.5114199E-10
  1.1000000E+05  3.1994201E-10
  1.1250000E+05  2.9206031E-10
  1.1500000E+05  2.6708709E-10
  1.1750000E+05  2.4467003E-10
  1.2000000E+05  2.2450524E-10
  1.2250000E+05  2.0632988E-10
  1.2500000E+05  1.8991595E-10
  1.2750000E+05  1.7506517E-10
  1.3000000E+05  1.6160460E-10
  1.3250000E+05  1.4938304E-10
  1.3500000E+05  1.3826797E-10
  1.4000000E+05  1.1890562E-10
  1.4500000E+05  1.0274241E-10
  1.5000000E+05  8.9172627E-11
  1.5500000E+05  7.7719172E-11
  1.6000000E+05  6.8003470E-11
  1.6500000E+05  5.9723004E-11
  1.7000000E+05  5.2634402E-11
  1.7500000E+05  4.6540658E-11
  1.8000000E+05  4.1281344E-11
  1.8500000E+05  3.6725116E-11
  1.9000000E+05  3.2763898E-11
  1.9500000E+05  2.9308314E-11
  2.0000000E+05  2.6284120E-11
  2.0500000E+05  2.3629356E-11
  2.1000000E+05  2.1292089E-11
  2.1500000E+05  1.9228612E-11
  2.2000000E+05  1.7402000E-11
  2.2500000E+05  1.5780930E-11
  2.3000000E+05  1.4338751E-11
  2.3500000E+05  1.3052711E-11
  2.4000000E+05  1.1903324E-11
  2.4500000E+05  1.0873850E-11
  2.5000000E+05  9.9498676E-12
  2.5500000E+05  9.1189119E-12
  2.6000000E+05  8.3701833E-12
  2.6500000E+05  7.6942982E-12
  2.7000000E+05  7.0830829E-12
  2.7500000E+05  6.5294002E-12
  2.8000000E+05  6.0270012E-12
  2.8500000E+05  5.5704028E-12
  2.9000000E+05  5.1547852E-12
  3.0000000E+05  4.4300067E-12
  3.1000000E+05  3.8242913E-12
  3.2000000E+05  3.3153612E-12
  3.3000000E+05  2.8855952E-12
  3.4000000E+05  2.5209575E-12
  3.5000000E+05  2.2101944E-12
  3.6000000E+05  1.9442244E-12
  3.7000000E+05  1.7156782E-12
  3.8000000E+05  1.5185447E-12
  3.9000000E+05  1.3478943E-12
  4.0000000E+05  1.1996648E-12
  4.1000000E+05  1.0704926E-12
  4.2000000E+05  9.5757947E-13
  4.3000000E+05  8.5858819E-13
  4.4000000E+05  7.7155788E-13
  4.5000000E+05  6.9483614E-13
  4.6000000E+05  6.2702653E-13
  4.7000000E+05  5.6694516E-13
  4.8000000E+05  5.1358489E-13
  5.0000000E+05  4.2371443E-13
  5.1250000E+05  3.7700747E-13
  5.2500000E+05  3.3628816E-13
  5.3750000E+05  3.0068500E-13
  5.5000000E+05  2.6946771E-13
  5.7500000E+05  2.1781578E-13
  5.8750000E+05  1.9641823E-13
  6.0000000E+05  1.7745328E-13
  6.1250000E+05  1.6060416E-13
  6.2500000E+05  1.4560425E-13
  6.3750000E+05  1.3223008E-13
  6.5000000E+05  1.2028760E-13
  6.7500000E+05  1.0004191E-13
  
  
#  46  13  N4  EION =  8.560000000E+00 eV   309
#  S(0) = 6.380006E+00
  1.4920539E-02  0.0000000E+00
  1.4920539E+00  0.0000000E+00
  1.4920539E+00  3.8172726E-02
  8.5600000E+00  3.8172726E-02
  8.5627211E+00  3.8172726E-02
  8.7095851E+00  3.8358936E-02
  8.8564490E+00  3.8581525E-02
  9.0033130E+00  3.8837789E-02
  9.1501769E+00  3.9125258E-02
  9.4439048E+00  3.9784945E-02
  9.7376327E+00  4.0544651E-02
  1.0325088E+01  4.2312626E-02
  1.0912544E+01  4.4345239E-02
  1.1500000E+01  4.6582549E-02
  1.2000000E+01  4.8615481E-02
  1.2500000E+01  5.0745866E-02
  1.3000000E+01  5.2958944E-02
  1.3500000E+01  5.5243501E-02
  1.4000000E+01  5.7590995E-02
  1.4500000E+01  5.9994872E-02
  1.5000000E+01  6.2450035E-02
  1.6000000E+01  6.7498795E-02
  1.7000000E+01  7.2712325E-02
  1.8000000E+01  7.8070292E-02
  1.9000000E+01  8.3551851E-02
  2.0000000E+01  8.9131957E-02
  2.1000000E+01  9.4778468E-02
  2.2000000E+01  1.0045045E-01
  2.3000000E+01  1.0609721E-01
  2.4000000E+01  1.1165480E-01
  2.5000000E+01  1.1705132E-01
  2.6000000E+01  1.2220062E-01
  2.7000000E+01  1.2701236E-01
  2.8000000E+01  1.3138566E-01
  2.9000000E+01  1.3522564E-01
  3.0000000E+01  1.3843171E-01
  3.1000000E+01  1.4092311E-01
  3.2000000E+01  1.4262675E-01
  3.3000000E+01  1.4349105E-01
  3.4000000E+01  1.4349202E-01
  3.5000000E+01  1.4262977E-01
  3.6000000E+01  1.4092795E-01
  3.8000000E+01  1.3523117E-01
  4.0000000E+01  1.2702738E-01
  4.2000000E+01  1.1710232E-01
  4.4000000E+01  1.0624628E-01
  4.6000000E+01  9.5133457E-02
  4.8000000E+01  8.4276874E-02
  5.0000000E+01  7.4014548E-02
  5.2500000E+01  6.2316774E-02
  5.5000000E+01  5.2015848E-02
  5.7500000E+01  4.3110844E-02
  6.0000000E+01  3.5516905E-02
  6.5000000E+01  2.3733536E-02
  6.7500000E+01  1.9265640E-02
  7.0000000E+01  1.5571023E-02
  7.2500000E+01  1.2533810E-02
  7.5000000E+01  1.0051482E-02
  7.7500000E+01  8.0334265E-03
  8.0000000E+01  6.4019411E-03
  8.1250000E+01  5.7102560E-03
  8.2500000E+01  5.0911315E-03
  8.3750000E+01  4.5375916E-03
  8.5000000E+01  4.0431820E-03
  8.6250000E+01  3.6021271E-03
  8.7500000E+01  3.2101156E-03
  9.0000000E+01  2.5570077E-03
  9.2500000E+01  2.0510465E-03
  9.3750000E+01  1.8435710E-03
  9.5000000E+01  1.6618173E-03
  9.6250000E+01  1.5031764E-03
  9.7500000E+01  1.3658237E-03
  9.8750000E+01  1.2478769E-03
  1.0000000E+02  1.1474596E-03
  1.0125000E+02  1.0628029E-03
  1.0250000E+02  9.9230786E-04
  1.0375000E+02  9.3458229E-04
  1.0500000E+02  8.8845963E-04
  1.0625000E+02  8.5285914E-04
  1.0750000E+02  8.2622986E-04
  1.0875000E+02  8.0716481E-04
  1.1000000E+02  7.9457778E-04
  1.1250000E+02  7.8563777E-04
  1.1500000E+02  7.9457715E-04
  1.2000000E+02  8.5450211E-04
  1.2500000E+02  9.5530596E-04
  1.2750000E+02  1.0154379E-03
  1.3000000E+02  1.0787450E-03
  1.3250000E+02  1.1427577E-03
  1.3500000E+02  1.2065918E-03
  1.4000000E+02  1.3320962E-03
  1.4500000E+02  1.4519928E-03
  1.5000000E+02  1.5634032E-03
  1.5500000E+02  1.6648397E-03
  1.6000000E+02  1.7554608E-03
  1.6500000E+02  1.8348101E-03
  1.7000000E+02  1.9030860E-03
  1.8000000E+02  2.0091405E-03
  1.9000000E+02  2.0799711E-03
  2.0000000E+02  2.1216751E-03
  2.1000000E+02  2.1399415E-03
  2.2000000E+02  2.1392840E-03
  2.3000000E+02  2.1235146E-03
  2.4000000E+02  2.0957238E-03
  2.5000000E+02  2.0583761E-03
  2.6000000E+02  2.0136176E-03
  2.7000000E+02  1.9633524E-03
  2.8000000E+02  1.9091956E-03
  2.9000000E+02  1.8524866E-03
  3.0000000E+02  1.7943556E-03
  3.1000000E+02  1.7357166E-03
  3.2000000E+02  1.6772821E-03
  3.4000000E+02  1.5627795E-03
  3.6000000E+02  1.4531845E-03
  3.8000000E+02  1.3495804E-03
  4.0000000E+02  1.2523099E-03
  4.2000000E+02  1.1615788E-03
  4.4000000E+02  1.0775184E-03
  4.6000000E+02  1.0000191E-03
  4.8000000E+02  9.2880760E-04
  5.0000000E+02  8.6351733E-04
  5.2500000E+02  7.8948655E-04
  5.5000000E+02  7.2289967E-04
  5.7500000E+02  6.6287202E-04
  6.0000000E+02  6.0872548E-04
  6.5000000E+02  5.1574373E-04
  6.7500000E+02  4.7588722E-04
  7.0000000E+02  4.3985323E-04
  7.2500000E+02  4.0722305E-04
  7.5000000E+02  3.7759917E-04
  8.0000000E+02  3.2605026E-04
  8.5000000E+02  2.8309420E-04
  9.0000000E+02  2.4715810E-04
  9.5000000E+02  2.1689570E-04
  1.0000000E+03  1.9121347E-04
  1.0500000E+03  1.6928388E-04
  1.1000000E+03  1.5046571E-04
  1.1500000E+03  1.3424008E-04
  1.2000000E+03  1.2018277E-04
  1.2500000E+03  1.0794912E-04
  1.3000000E+03  9.7259528E-05
  1.3500000E+03  8.7884923E-05
  1.4000000E+03  7.9634744E-05
  1.4500000E+03  7.2347689E-05
  1.5000000E+03  6.5887662E-05
  1.5500000E+03  6.0141184E-05
  1.6000000E+03  5.5013598E-05
  1.6500000E+03  5.0425814E-05
  1.7000000E+03  4.6310489E-05
  1.8000000E+03  3.9274570E-05
  1.9000000E+03  3.3533784E-05
  2.0000000E+03  2.8809994E-05
  2.1000000E+03  2.4893089E-05
  2.2000000E+03  2.1622326E-05
  2.3000000E+03  1.8872991E-05
  2.4000000E+03  1.6547359E-05
  2.5000000E+03  1.4568712E-05
  2.6000000E+03  1.2876746E-05
  2.7000000E+03  1.1423314E-05
  2.8000000E+03  1.0169350E-05
  2.9000000E+03  9.0827622E-06
  3.0000000E+03  8.1372247E-06
  3.1000000E+03  7.3111711E-06
  3.2000000E+03  6.5868834E-06
  3.3000000E+03  5.9497209E-06
  3.4000000E+03  5.3874423E-06
  3.5000000E+03  4.8897620E-06
  3.6000000E+03  4.4479968E-06
  3.7000000E+03  4.0547905E-06
  3.8000000E+03  3.7038903E-06
  3.9000000E+03  3.3899618E-06
  4.0000000E+03  3.1084269E-06
  4.2000000E+03  2.6273292E-06
  4.4000000E+03  2.2351832E-06
  4.6000000E+03  1.9129922E-06
  4.8000000E+03  1.6463759E-06
  5.0000000E+03  1.4242732E-06
  5.1250000E+03  1.3041508E-06
  5.2500000E+03  1.1962979E-06
  5.3750000E+03  1.0992411E-06
  5.5000000E+03  1.0117103E-06
  5.7500000E+03  8.6098510E-07
  5.8750000E+03  7.9601186E-07
  6.0000000E+03  7.3696568E-07
  6.2500000E+03  6.3419894E-07
  6.5000000E+03  5.4848575E-07
  6.7500000E+03  4.7656185E-07
  7.0000000E+03  4.1586704E-07
  7.2500000E+03  3.6437491E-07
  7.5000000E+03  3.2047086E-07
  7.7500000E+03  2.8286091E-07
  8.0000000E+03  2.5050248E-07
  8.2500000E+03  2.2255058E-07
  8.5000000E+03  1.9831358E-07
  8.7500000E+03  1.7722209E-07
  9.0000000E+03  1.5880476E-07
  9.2500000E+03  1.4266966E-07
  9.5000000E+03  1.2848981E-07
  9.7500000E+03  1.1599116E-07
  1.0000000E+04  1.0494308E-07
  1.0250000E+04  9.5150732E-08
  1.0500000E+04  8.6448865E-08
  1.0750000E+04  7.8696867E-08
  1.1000000E+04  7.1774657E-08
  1.1250000E+04  6.5579339E-08
  1.1500000E+04  6.0022473E-08
  1.2000000E+04  5.0529430E-08
  1.2500000E+04  4.2800320E-08
  1.3000000E+04  3.6460917E-08
  1.3500000E+04  3.1225648E-08
  1.4000000E+04  2.6874605E-08
  1.4500000E+04  2.3236887E-08
  1.5000000E+04  2.0178596E-08
  1.5500000E+04  1.7594022E-08
  1.6000000E+04  1.5399111E-08
  1.6500000E+04  1.3526561E-08
  1.7000000E+04  1.1922121E-08
  1.7500000E+04  1.0541791E-08
  1.8000000E+04  9.3496954E-09
  1.8500000E+04  8.3164190E-09
  1.9000000E+04  7.4177066E-09
  1.9500000E+04  6.6334642E-09
  2.0000000E+04  5.9469725E-09
  2.0500000E+04  5.3442598E-09
  2.1000000E+04  4.8135980E-09
  2.1500000E+04  4.3451044E-09
  2.2000000E+04  3.9304203E-09
  2.2500000E+04  3.5624503E-09
  2.3000000E+04  3.2351512E-09
  2.3500000E+04  2.9433597E-09
  2.4000000E+04  2.6826502E-09
  2.4500000E+04  2.4492181E-09
  2.5000000E+04  2.2397836E-09
  2.6000000E+04  1.8819415E-09
  2.7000000E+04  1.5906427E-09
  2.8000000E+04  1.3518657E-09
  2.9000000E+04  1.1548734E-09
  3.0000000E+04  9.9136925E-10
  3.1000000E+04  8.5488937E-10
  3.2000000E+04  7.4035603E-10
  3.3000000E+04  6.4375256E-10
  3.4000000E+04  5.6188275E-10
  3.5000000E+04  4.9218681E-10
  3.6000000E+04  4.3260262E-10
  3.7000000E+04  3.8145865E-10
  3.8000000E+04  3.3739214E-10
  3.9000000E+04  2.9928625E-10
  4.0000000E+04  2.6622059E-10
  4.1000000E+04  2.3743342E-10
  4.2000000E+04  2.1229205E-10
  4.3000000E+04  1.9026871E-10
  4.4000000E+04  1.7092135E-10
  4.5000000E+04  1.5387835E-10
  4.6000000E+04  1.3882600E-10
  4.7000000E+04  1.2549852E-10
  4.8000000E+04  1.1366991E-10
  5.0000000E+04  9.3766138E-11
  5.1250000E+04  8.3430633E-11
  5.2500000E+04  7.4424536E-11
  5.3750000E+04  6.6553022E-11
  5.5000000E+04  5.9653208E-11
  5.7500000E+04  4.8243507E-11
  5.8750000E+04  4.3521100E-11
  6.0000000E+04  3.9338557E-11
  6.1250000E+04  3.5625518E-11
  6.2500000E+04  3.2321897E-11
  6.3750000E+04  2.9376236E-11
  6.5000000E+04  2.6744319E-11
  6.7500000E+04  2.2274476E-11
  7.0000000E+04  1.8665168E-11
  7.2500000E+04  1.5730118E-11
  7.5000000E+04  1.3327601E-11
  7.7500000E+04  1.1348817E-11
  8.0000000E+04  9.7095536E-12
  8.2500000E+04  8.3441255E-12
  8.5000000E+04  7.2009200E-12
  8.7500000E+04  6.2391031E-12
  9.0000000E+04  5.4261517E-12
  9.2500000E+04  4.7360086E-12
  9.5000000E+04  4.1476821E-12
  9.7500000E+04  3.6441680E-12
  1.0000000E+05  3.2116186E-12
  1.0250000E+05  2.8387007E-12
  1.0500000E+05  2.5160953E-12
  1.0750000E+05  2.2361047E-12
  1.1000000E+05  1.9923426E-12
  1.1250000E+05  1.7794894E-12
  1.1500000E+05  1.5930960E-12
  1.1750000E+05  1.4294271E-12
  1.2000000E+05  1.2853356E-12
  1.2250000E+05  1.1581605E-12
  1.2500000E+05  1.0456449E-12
  1.2750000E+05  9.4586798E-13
  1.3000000E+05  8.5719013E-13
  1.3250000E+05  7.7820718E-13
  1.3500000E+05  7.0771337E-13
  1.3750000E+05  6.4467046E-13
  1.4000000E+05  5.8818241E-13
  1.4250000E+05  5.3747387E-13
  1.4500000E+05  4.9187195E-13
  1.5000000E+05  4.1372133E-13
  1.5500000E+05  3.4988523E-13
  1.6000000E+05  2.9741508E-13
  1.6500000E+05  2.5403172E-13
  1.7000000E+05  2.1796148E-13
  1.7500000E+05  1.8781431E-13
  1.8000000E+05  1.6249607E-13
  1.8500000E+05  1.4113753E-13
  1.9000000E+05  1.2304191E-13
  
  
#  46  14  N5  EION =  8.340000000E+00 eV   308
#  S(0) = 7.956665E+00
  1.7310012E-02  0.0000000E+00
  1.7310012E+00  0.0000000E+00
  1.7310012E+00  4.8985353E-02
  8.3400000E+00  4.8985353E-02
  8.3427211E+00  4.8985353E-02
  8.4755851E+00  4.9308998E-02
  8.6084490E+00  4.9668500E-02
  8.7413130E+00  5.0061139E-02
  8.8741769E+00  5.0484422E-02
  9.1399048E+00  5.1413957E-02
  9.4056327E+00  5.2440989E-02
  9.9370885E+00  5.4735292E-02
  1.0468544E+01  5.7282068E-02
  1.1000000E+01  6.0020330E-02
  1.1500000E+01  6.2732042E-02
  1.2000000E+01  6.5548105E-02
  1.2500000E+01  6.8449257E-02
  1.3000000E+01  7.1421434E-02
  1.3500000E+01  7.4454377E-02
  1.4000000E+01  7.7540602E-02
  1.4500000E+01  8.0674616E-02
  1.5000000E+01  8.3852333E-02
  1.6000000E+01  9.0326900E-02
  1.7000000E+01  9.6944682E-02
  1.8000000E+01  1.0368776E-01
  1.9000000E+01  1.1053450E-01
  2.0000000E+01  1.1745577E-01
  2.1000000E+01  1.2441181E-01
  2.2000000E+01  1.3135000E-01
  2.3000000E+01  1.3820578E-01
  2.4000000E+01  1.4489768E-01
  2.5000000E+01  1.5133250E-01
  2.6000000E+01  1.5740438E-01
  2.7000000E+01  1.6299753E-01
  2.8000000E+01  1.6799166E-01
  2.9000000E+01  1.7226922E-01
  3.0000000E+01  1.7571325E-01
  3.1000000E+01  1.7823206E-01
  3.2000000E+01  1.7974365E-01
  3.4000000E+01  1.7957858E-01
  3.6000000E+01  1.7519818E-01
  3.8000000E+01  1.6706898E-01
  4.0000000E+01  1.5602593E-01
  4.2000000E+01  1.4307343E-01
  4.4000000E+01  1.2917823E-01
  4.6000000E+01  1.1514999E-01
  4.8000000E+01  1.0158515E-01
  5.0000000E+01  8.8865768E-02
  5.2500000E+01  7.4472815E-02
  5.5000000E+01  6.1882446E-02
  5.7500000E+01  5.1060579E-02
  6.0000000E+01  4.1878856E-02
  6.5000000E+01  2.7729974E-02
  6.7500000E+01  2.2402421E-02
  7.0000000E+01  1.8016420E-02
  7.2500000E+01  1.4427732E-02
  7.5000000E+01  1.1509744E-02
  7.7500000E+01  9.1504650E-03
  8.0000000E+01  7.2540574E-03
  8.1250000E+01  6.4535574E-03
  8.2500000E+01  5.7390433E-03
  8.3750000E+01  5.1019895E-03
  8.5000000E+01  4.5345464E-03
  8.6250000E+01  4.0299715E-03
  8.7500000E+01  3.5835942E-03
  9.0000000E+01  2.8463079E-03
  9.2500000E+01  2.2830897E-03
  9.3750000E+01  2.0549416E-03
  9.5000000E+01  1.8568304E-03
  9.6250000E+01  1.6856047E-03
  9.7500000E+01  1.5387895E-03
  9.8750000E+01  1.4139697E-03
  1.0000000E+02  1.3088806E-03
  1.0125000E+02  1.2214843E-03
  1.0250000E+02  1.1500121E-03
  1.0375000E+02  1.0929856E-03
  1.0500000E+02  1.0492267E-03
  1.0625000E+02  1.0175233E-03
  1.0750000E+02  9.9602511E-04
  1.0875000E+02  9.8314718E-04
  1.1000000E+02  9.7766031E-04
  1.1250000E+02  9.8517130E-04
  1.1375000E+02  9.9674642E-04
  1.1500000E+02  1.0127751E-03
  1.1750000E+02  1.0563280E-03
  1.2000000E+02  1.1127468E-03
  1.2500000E+02  1.2547725E-03
  1.2750000E+02  1.3354158E-03
  1.3000000E+02  1.4186701E-03
  1.3250000E+02  1.5018113E-03
  1.3500000E+02  1.5839409E-03
  1.4000000E+02  1.7433151E-03
  1.4500000E+02  1.8932609E-03
  1.5000000E+02  2.0308952E-03
  1.5500000E+02  2.1547892E-03
  1.6000000E+02  2.2642366E-03
  1.6500000E+02  2.3590189E-03
  1.7000000E+02  2.4396358E-03
  1.8000000E+02  2.5623416E-03
  1.9000000E+02  2.6411216E-03
  2.0000000E+02  2.6840437E-03
  2.1000000E+02  2.6984406E-03
  2.2000000E+02  2.6900189E-03
  2.3000000E+02  2.6635462E-03
  2.4000000E+02  2.6228424E-03
  2.5000000E+02  2.5709378E-03
  2.6000000E+02  2.5104563E-03
  2.7000000E+02  2.4437182E-03
  2.8000000E+02  2.3726784E-03
  2.9000000E+02  2.2989499E-03
  3.0000000E+02  2.2238897E-03
  3.1000000E+02  2.1485872E-03
  3.2000000E+02  2.0738830E-03
  3.4000000E+02  1.9282874E-03
  3.6000000E+02  1.7897406E-03
  3.8000000E+02  1.6593730E-03
  4.0000000E+02  1.5374453E-03
  4.2000000E+02  1.4240846E-03
  4.4000000E+02  1.3193478E-03
  4.6000000E+02  1.2230142E-03
  4.8000000E+02  1.1346813E-03
  5.0000000E+02  1.0538444E-03
  5.2500000E+02  9.6235586E-04
  5.5000000E+02  8.8022050E-04
  5.7500000E+02  8.0630163E-04
  6.0000000E+02  7.3972593E-04
  6.5000000E+02  6.2562091E-04
  6.7500000E+02  5.7679762E-04
  7.0000000E+02  5.3270454E-04
  7.2500000E+02  4.9281700E-04
  7.5000000E+02  4.5663930E-04
  8.0000000E+02  3.9377062E-04
  8.5000000E+02  3.4146995E-04
  9.0000000E+02  2.9778204E-04
  9.5000000E+02  2.6104199E-04
  1.0000000E+03  2.2990257E-04
  1.0500000E+03  2.0334468E-04
  1.1000000E+03  1.8057918E-04
  1.1500000E+03  1.6096931E-04
  1.2000000E+03  1.4399610E-04
  1.2500000E+03  1.2923842E-04
  1.3000000E+03  1.1635476E-04
  1.3500000E+03  1.0506545E-04
  1.4000000E+03  9.5138128E-05
  1.4500000E+03  8.6376368E-05
  1.5000000E+03  7.8614646E-05
  1.5500000E+03  7.1715069E-05
  1.6000000E+03  6.5562682E-05
  1.6500000E+03  6.0061463E-05
  1.7000000E+03  5.5129730E-05
  1.8000000E+03  4.6705031E-05
  1.9000000E+03  3.9838605E-05
  2.0000000E+03  3.4194553E-05
  2.1000000E+03  2.9519277E-05
  2.2000000E+03  2.5618937E-05
  2.3000000E+03  2.2343303E-05
  2.4000000E+03  1.9574776E-05
  2.5000000E+03  1.7221150E-05
  2.6000000E+03  1.5210060E-05
  2.7000000E+03  1.3483784E-05
  2.8000000E+03  1.1995514E-05
  2.9000000E+03  1.0706801E-05
  3.0000000E+03  9.5861267E-06
  3.1000000E+03  8.6076918E-06
  3.2000000E+03  7.7503232E-06
  3.3000000E+03  6.9965400E-06
  3.4000000E+03  6.3317353E-06
  3.5000000E+03  5.7436431E-06
  3.6000000E+03  5.2219147E-06
  3.7000000E+03  4.7577878E-06
  3.8000000E+03  4.3438186E-06
  3.9000000E+03  3.9736595E-06
  4.0000000E+03  3.6418649E-06
  4.2000000E+03  3.0752888E-06
  4.4000000E+03  2.6138974E-06
  4.6000000E+03  2.2351512E-06
  4.8000000E+03  1.9220067E-06
  5.0000000E+03  1.6613642E-06
  5.1250000E+03  1.5204921E-06
  5.2500000E+03  1.3940711E-06
  5.3750000E+03  1.2803593E-06
  5.5000000E+03  1.1778559E-06
  5.7500000E+03  1.0014661E-06
  5.8750000E+03  9.2548103E-07
  6.0000000E+03  8.5645740E-07
  6.2500000E+03  7.3640062E-07
  6.5000000E+03  6.3634937E-07
  6.7500000E+03  5.5246153E-07
  7.0000000E+03  4.8172594E-07
  7.2500000E+03  4.2176069E-07
  7.5000000E+03  3.7066930E-07
  7.7500000E+03  3.2693310E-07
  8.0000000E+03  2.8932954E-07
  8.2500000E+03  2.5686861E-07
  8.5000000E+03  2.2874042E-07
  8.7500000E+03  2.0427865E-07
  9.0000000E+03  1.8293193E-07
  9.2500000E+03  1.6424210E-07
  9.5000000E+03  1.4782707E-07
  9.7500000E+03  1.3336687E-07
  1.0000000E+04  1.2059235E-07
  1.0250000E+04  1.0927624E-07
  1.0500000E+04  9.9225915E-08
  1.0750000E+04  9.0277551E-08
  1.1000000E+04  8.2291322E-08
  1.1250000E+04  7.5147479E-08
  1.1500000E+04  6.8743148E-08
  1.2000000E+04  5.7810488E-08
  1.2500000E+04  4.8918010E-08
  1.3000000E+04  4.1631352E-08
  1.3500000E+04  3.5619358E-08
  1.4000000E+04  3.0627249E-08
  1.4500000E+04  2.6457195E-08
  1.5000000E+04  2.2954328E-08
  1.5500000E+04  1.9996486E-08
  1.6000000E+04  1.7486609E-08
  1.6500000E+04  1.5347045E-08
  1.7000000E+04  1.3515240E-08
  1.7500000E+04  1.1940502E-08
  1.8000000E+04  1.0581529E-08
  1.8500000E+04  9.4044756E-09
  1.9000000E+04  8.3814554E-09
  1.9500000E+04  7.4893796E-09
  2.0000000E+04  6.7090491E-09
  2.0500000E+04  6.0244299E-09
  2.1000000E+04  5.4220711E-09
  2.1500000E+04  4.8906448E-09
  2.2000000E+04  4.4205754E-09
  2.2500000E+04  4.0037392E-09
  2.3000000E+04  3.6332215E-09
  2.3500000E+04  3.3031173E-09
  2.4000000E+04  3.0083683E-09
  2.4500000E+04  2.7446286E-09
  2.5000000E+04  2.5081534E-09
  2.6000000E+04  2.1044863E-09
  2.7000000E+04  1.7762945E-09
  2.8000000E+04  1.5076075E-09
  2.9000000E+04  1.2862084E-09
  3.0000000E+04  1.1026668E-09
  3.1000000E+04  9.4964226E-10
  3.2000000E+04  8.2137391E-10
  3.3000000E+04  7.1330868E-10
  3.4000000E+04  6.2182740E-10
  3.5000000E+04  5.4403456E-10
  3.6000000E+04  4.7760010E-10
  3.7000000E+04  4.2063714E-10
  3.8000000E+04  3.7160871E-10
  3.9000000E+04  3.2925635E-10
  4.0000000E+04  2.9254364E-10
  4.1000000E+04  2.6061354E-10
  4.2000000E+04  2.3275489E-10
  4.3000000E+04  2.0837507E-10
  4.4000000E+04  1.8697814E-10
  4.5000000E+04  1.6814755E-10
  4.6000000E+04  1.5153197E-10
  4.7000000E+04  1.3683401E-10
  4.8000000E+04  1.2380101E-10
  5.0000000E+04  1.0189987E-10
  5.1250000E+04  9.0543955E-11
  5.2500000E+04  8.0659648E-11
  5.3750000E+04  7.2030048E-11
  5.5000000E+04  6.4473990E-11
  5.7500000E+04  5.1999017E-11
  5.8750000E+04  4.6844245E-11
  6.0000000E+04  4.2283688E-11
  6.1250000E+04  3.8239430E-11
  6.2500000E+04  3.4644994E-11
  6.3750000E+04  3.1443493E-11
  6.5000000E+04  2.8586085E-11
  6.6250000E+04  2.6030711E-11
  6.7500000E+04  2.3741061E-11
  6.8750000E+04  2.1685703E-11
  7.0000000E+04  1.9837367E-11
  7.2500000E+04  1.6669934E-11
  7.5000000E+04  1.4082976E-11
  7.7500000E+04  1.1957073E-11
  8.0000000E+04  1.0199930E-11
  8.2500000E+04  8.7396660E-12
  8.5000000E+04  7.5198834E-12
  8.7500000E+04  6.4960291E-12
  9.0000000E+04  5.6326666E-12
  9.2500000E+04  4.9014468E-12
  9.5000000E+04  4.2795705E-12
  9.7500000E+04  3.7486003E-12
  1.0000000E+05  3.2935455E-12
  1.0250000E+05  2.9021567E-12
  1.0500000E+05  2.5643788E-12
  1.0750000E+05  2.2719208E-12
  1.1000000E+05  2.0179156E-12
  1.1250000E+05  1.7966497E-12
  1.1500000E+05  1.6033522E-12
  1.1750000E+05  1.4340258E-12
  1.2000000E+05  1.2853095E-12
  1.2250000E+05  1.1543665E-12
  1.2500000E+05  1.0387972E-12
  1.2750000E+05  9.3656440E-13
  1.3000000E+05  8.4593109E-13
  1.3250000E+05  7.6541147E-13
  1.3500000E+05  6.9373122E-13
  1.3750000E+05  6.2979431E-13
  1.4000000E+05  5.7265291E-13
  1.4250000E+05  5.2148572E-13
  1.4500000E+05  4.7558266E-13
  1.5000000E+05  3.9718786E-13
  1.5500000E+05  3.3344584E-13
  1.6000000E+05  2.8132013E-13
  1.6500000E+05  2.3849155E-13
  1.7000000E+05  2.0313906E-13
  
  
#  46  17  O1  EION =  8.340000000E+00 eV   285
#  S(0) = 1.128985E+00
  4.1700000E-02  0.0000000E+00
  4.1700000E+00  0.0000000E+00
  4.1700000E+00  2.5468536E-01
  8.3400000E+00  2.5468536E-01
  8.3400000E+00  1.5243532E-02
  8.3427211E+00  1.5243532E-02
  8.3584490E+00  1.5066126E-02
  8.3741769E+00  1.4890985E-02
  8.3899048E+00  1.4718077E-02
  8.4056327E+00  1.4547370E-02
  8.4370885E+00  1.4212433E-02
  8.4685442E+00  1.3885929E-02
  8.5000000E+00  1.3567618E-02
  8.7500000E+00  1.1303425E-02
  8.8750000E+00  1.0328321E-02
  9.0000000E+00  9.4435308E-03
  9.1250000E+00  8.6398279E-03
  9.2500000E+00  7.9090394E-03
  9.5000000E+00  6.6379508E-03
  9.7500000E+00  5.5812150E-03
  1.0000000E+01  4.6997795E-03
  1.0250000E+01  3.9623654E-03
  1.0500000E+01  3.3437860E-03
  1.0750000E+01  2.8236481E-03
  1.1000000E+01  2.3853628E-03
  1.1250000E+01  2.0153726E-03
  1.1500000E+01  1.7025450E-03
  1.1750000E+01  1.4377075E-03
  1.2000000E+01  1.2132833E-03
  1.2250000E+01  1.0229574E-03
  1.2500000E+01  8.6149136E-04
  1.2750000E+01  7.2449014E-04
  1.3000000E+01  6.0828060E-04
  1.3125000E+01  5.5698227E-04
  1.3250000E+01  5.0976360E-04
  1.3500000E+01  4.2633976E-04
  1.3750000E+01  3.5579427E-04
  1.4000000E+01  2.9626211E-04
  1.4250000E+01  2.4617019E-04
  1.4500000E+01  2.0414843E-04
  1.4625000E+01  1.8579601E-04
  1.4750000E+01  1.6905317E-04
  1.5000000E+01  1.3992681E-04
  1.5125000E+01  1.2731662E-04
  1.5250000E+01  1.1586739E-04
  1.5375000E+01  1.0550661E-04
  1.5500000E+01  9.6173723E-05
  1.5750000E+01  8.0305680E-05
  1.5875000E+01  7.3619119E-05
  1.6000000E+01  6.7664311E-05
  1.6125000E+01  6.2376542E-05
  1.6250000E+01  5.7721451E-05
  1.6500000E+01  5.0171171E-05
  1.6750000E+01  4.4708467E-05
  1.6875000E+01  4.2668632E-05
  1.7000000E+01  4.1049063E-05
  1.7062500E+01  4.0385261E-05
  1.7125000E+01  3.9810117E-05
  1.7250000E+01  3.8903414E-05
  1.7375000E+01  3.8290779E-05
  1.7500000E+01  3.7943076E-05
  1.7625000E+01  3.7838412E-05
  1.7750000E+01  3.7960804E-05
  1.7875000E+01  3.8299172E-05
  1.8000000E+01  3.8846582E-05
  1.8250000E+01  4.0533783E-05
  1.8500000E+01  4.2910947E-05
  1.8750000E+01  4.5867660E-05
  1.8875000E+01  4.7529733E-05
  1.9000000E+01  4.9295224E-05
  1.9125000E+01  5.1148531E-05
  1.9250000E+01  5.3073316E-05
  1.9375000E+01  5.5060419E-05
  1.9500000E+01  5.7106327E-05
  2.0000000E+01  6.5797769E-05
  2.0250000E+01  7.0381472E-05
  2.0500000E+01  7.5064049E-05
  2.0750000E+01  7.9800219E-05
  2.1000000E+01  8.4565962E-05
  2.1500000E+01  9.4111297E-05
  2.1750000E+01  9.8853633E-05
  2.2000000E+01  1.0355133E-04
  2.2500000E+01  1.1275501E-04
  2.3000000E+01  1.2164756E-04
  2.4000000E+01  1.3831835E-04
  2.5000000E+01  1.5334335E-04
  2.6000000E+01  1.6668311E-04
  2.7000000E+01  1.7839600E-04
  2.8000000E+01  1.8859204E-04
  2.9000000E+01  1.9740542E-04
  3.0000000E+01  2.0497121E-04
  3.1000000E+01  2.1142687E-04
  3.2000000E+01  2.1689535E-04
  3.4000000E+01  2.2532399E-04
  3.6000000E+01  2.3104161E-04
  3.8000000E+01  2.3466736E-04
  4.0000000E+01  2.3667739E-04
  4.2000000E+01  2.3743763E-04
  4.4000000E+01  2.3722891E-04
  4.6000000E+01  2.3626495E-04
  4.8000000E+01  2.3471145E-04
  5.0000000E+01  2.3269540E-04
  5.2500000E+01  2.2967313E-04
  5.5000000E+01  2.2622821E-04
  5.7500000E+01  2.2246901E-04
  6.0000000E+01  2.1847830E-04
  6.5000000E+01  2.1003633E-04
  6.7500000E+01  2.0567206E-04
  7.0000000E+01  2.0125546E-04
  7.2500000E+01  1.9681185E-04
  7.5000000E+01  1.9236185E-04
  8.0000000E+01  1.8350969E-04
  8.5000000E+01  1.7481120E-04
  9.0000000E+01  1.6634814E-04
  9.5000000E+01  1.5818279E-04
  1.0000000E+02  1.5035781E-04
  1.0500000E+02  1.4290383E-04
  1.1000000E+02  1.3583653E-04
  1.1500000E+02  1.2916370E-04
  1.2000000E+02  1.2288307E-04
  1.2500000E+02  1.1698633E-04
  1.3000000E+02  1.1146049E-04
  1.3500000E+02  1.0628863E-04
  1.4000000E+02  1.0145151E-04
  1.4500000E+02  9.6928986E-05
  1.5000000E+02  9.2700476E-05
  1.6000000E+02  8.5042704E-05
  1.7000000E+02  7.8323136E-05
  1.8000000E+02  7.2403497E-05
  1.9000000E+02  6.7166371E-05
  2.0000000E+02  6.2513887E-05
  2.1000000E+02  5.8364624E-05
  2.2000000E+02  5.4651905E-05
  2.3000000E+02  5.1319499E-05
  2.4000000E+02  4.8319425E-05
  2.5000000E+02  4.5610662E-05
  2.6000000E+02  4.3157572E-05
  2.7000000E+02  4.0927600E-05
  2.8000000E+02  3.8892731E-05
  2.9000000E+02  3.7028847E-05
  3.0000000E+02  3.5313474E-05
  3.1000000E+02  3.3727449E-05
  3.2000000E+02  3.2254855E-05
  3.4000000E+02  2.9597191E-05
  3.6000000E+02  2.7254191E-05
  3.8000000E+02  2.5168282E-05
  4.0000000E+02  2.3300211E-05
  4.2000000E+02  2.1621342E-05
  4.4000000E+02  2.0110652E-05
  4.6000000E+02  1.8749314E-05
  4.8000000E+02  1.7520263E-05
  5.0000000E+02  1.6408382E-05
  5.2500000E+02  1.5163006E-05
  5.5000000E+02  1.4057038E-05
  5.7500000E+02  1.3071437E-05
  6.0000000E+02  1.2190759E-05
  6.5000000E+02  1.0692765E-05
  6.7500000E+02  1.0052340E-05
  7.0000000E+02  9.4713252E-06
  7.2500000E+02  8.9416136E-06
  7.5000000E+02  8.4559315E-06
  8.0000000E+02  7.5941191E-06
  8.5000000E+02  6.8535569E-06
  9.0000000E+02  6.2136189E-06
  9.5000000E+02  5.6581396E-06
  1.0000000E+03  5.1740405E-06
  1.0500000E+03  4.7506115E-06
  1.1000000E+03  4.3790107E-06
  1.1500000E+03  4.0514992E-06
  1.2000000E+03  3.7610467E-06
  1.2500000E+03  3.5019147E-06
  1.3000000E+03  3.2692495E-06
  1.3500000E+03  3.0589730E-06
  1.4000000E+03  2.8678424E-06
  1.4500000E+03  2.6935475E-06
  1.5000000E+03  2.5343654E-06
  1.6000000E+03  2.2553940E-06
  1.7000000E+03  2.0206733E-06
  1.8000000E+03  1.8219593E-06
  1.9000000E+03  1.6518745E-06
  2.0000000E+03  1.5045465E-06
  2.1000000E+03  1.3757684E-06
  2.2000000E+03  1.2624001E-06
  2.3000000E+03  1.1621227E-06
  2.4000000E+03  1.0732579E-06
  2.5000000E+03  9.9434037E-07
  2.6000000E+03  9.2390785E-07
  2.7000000E+03  8.6065301E-07
  2.8000000E+03  8.0353033E-07
  2.9000000E+03  7.5173741E-07
  3.0000000E+03  7.0462831E-07
  3.1000000E+03  6.6165388E-07
  3.2000000E+03  6.2236469E-07
  3.4000000E+03  5.5341456E-07
  3.6000000E+03  4.9524586E-07
  3.7000000E+03  4.6947637E-07
  3.8000000E+03  4.4558591E-07
  3.9000000E+03  4.2337306E-07
  4.0000000E+03  4.0268608E-07
  4.2000000E+03  3.6544043E-07
  4.4000000E+03  3.3302979E-07
  4.6000000E+03  3.0467955E-07
  4.8000000E+03  2.7967748E-07
  5.0000000E+03  2.5747254E-07
  5.2500000E+03  2.3307595E-07
  5.5000000E+03  2.1188029E-07
  5.7500000E+03  1.9337607E-07
  5.8750000E+03  1.8498545E-07
  6.0000000E+03  1.7710258E-07
  6.2500000E+03  1.6269463E-07
  6.5000000E+03  1.4988127E-07
  6.7500000E+03  1.3845161E-07
  7.0000000E+03  1.2822591E-07
  7.2500000E+03  1.1904409E-07
  7.5000000E+03  1.1076712E-07
  7.7500000E+03  1.0327871E-07
  8.0000000E+03  9.6481665E-08
  8.2500000E+03  9.0294577E-08
  8.5000000E+03  8.4647763E-08
  9.0000000E+03  7.4743450E-08
  9.5000000E+03  6.6381988E-08
  1.0000000E+04  5.9268807E-08
  1.0500000E+04  5.3172884E-08
  1.1000000E+04  4.7912559E-08
  1.1500000E+04  4.3345033E-08
  1.2000000E+04  3.9356899E-08
  1.2500000E+04  3.5856815E-08
  1.3000000E+04  3.2770613E-08
  1.3500000E+04  3.0037545E-08
  1.4000000E+04  2.7607437E-08
  1.4500000E+04  2.5438563E-08
  1.5000000E+04  2.3496019E-08
  1.5500000E+04  2.1750442E-08
  1.6000000E+04  2.0176985E-08
  1.6500000E+04  1.8754516E-08
  1.7000000E+04  1.7464991E-08
  1.7500000E+04  1.6292939E-08
  1.8000000E+04  1.5225025E-08
  1.8500000E+04  1.4249716E-08
  1.9000000E+04  1.3357004E-08
  2.0000000E+04  1.1785614E-08
  2.1000000E+04  1.0453427E-08
  2.2000000E+04  9.3160477E-09
  2.3000000E+04  8.3387139E-09
  2.4000000E+04  7.4939239E-09
  2.5000000E+04  6.7597232E-09
  2.6000000E+04  6.1184564E-09
  2.7000000E+04  5.5557861E-09
  2.8000000E+04  5.0599652E-09
  2.9000000E+04  4.6212921E-09
  3.0000000E+04  4.2317136E-09
  3.1000000E+04  3.8845118E-09
  3.2000000E+04  3.5740501E-09
  3.3000000E+04  3.2955740E-09
  3.4000000E+04  3.0450536E-09
  3.5000000E+04  2.8190577E-09
  3.6000000E+04  2.6146562E-09
  3.7000000E+04  2.4293327E-09
  3.8000000E+04  2.2609156E-09
  3.9000000E+04  2.1075238E-09
  4.0000000E+04  1.9675195E-09
  4.2000000E+04  1.7221369E-09
  4.4000000E+04  1.5153417E-09
  4.6000000E+04  1.3398548E-09
  4.8000000E+04  1.1899917E-09
  5.0000000E+04  1.0612629E-09
  5.2500000E+04  9.2468819E-10
  5.5000000E+04  8.1010358E-10
  5.7500000E+04  7.1328403E-10
  5.8750000E+04  6.7047917E-10
  6.0000000E+04  6.3094216E-10
  6.2500000E+04  5.6049276E-10
  6.5000000E+04  4.9988197E-10
  6.7500000E+04  4.4746519E-10
  7.0000000E+04  4.0191681E-10
  7.2500000E+04  3.6216433E-10
  7.5000000E+04  3.2733109E-10
  7.7500000E+04  2.9669291E-10
  8.0000000E+04  2.6964291E-10
  8.2500000E+04  2.4566881E-10
  8.5000000E+04  2.2434421E-10
  8.7500000E+04  2.0531372E-10
  9.0000000E+04  1.8829271E-10
  9.2500000E+04  1.7304618E-10
  9.5000000E+04  1.5936791E-10


==> anc/colstop/sbethe/sdbase/oos47.tab <==
# Atomic number = 47   (Ag)
#
#      W/eV         OOS*eV
  
  
#  47   1  K1  EION =  2.552000000E+04 eV   243
#  S(0) = 1.063928E+00
  2.5514431E+02  0.0000000E+00
  2.5514431E+04  0.0000000E+00
  2.5514431E+04  8.0875643E-05
  2.5520000E+04  8.0875643E-05
  2.5520255E+04  8.0875643E-05
  2.5521004E+04  8.0927442E-05
  2.5521754E+04  8.0914060E-05
  2.5522504E+04  8.0846900E-05
  2.5523253E+04  8.0735720E-05
  2.5524753E+04  8.0413826E-05
  2.5526252E+04  8.0002612E-05
  2.5529250E+04  7.9059221E-05
  2.5532249E+04  7.8103151E-05
  2.5538245E+04  7.6476433E-05
  2.5544242E+04  7.5369940E-05
  2.5556236E+04  7.4494021E-05
  2.5562233E+04  7.4505365E-05
  2.5568229E+04  7.4679937E-05
  2.5574226E+04  7.4937509E-05
  2.5580223E+04  7.5217195E-05
  2.5592217E+04  7.5689028E-05
  2.5604210E+04  7.5933682E-05
  2.5616204E+04  7.5957561E-05
  2.5628198E+04  7.5843251E-05
  2.5640191E+04  7.5682061E-05
  2.5652185E+04  7.5539075E-05
  2.5664178E+04  7.5444433E-05
  2.5676172E+04  7.5400092E-05
  2.5688166E+04  7.5389603E-05
  2.5700159E+04  7.5390757E-05
  2.5712153E+04  7.5383360E-05
  2.5736140E+04  7.5298024E-05
  2.5760127E+04  7.5119342E-05
  2.5784115E+04  7.4906530E-05
  2.5808102E+04  7.4716635E-05
  2.5856076E+04  7.4443676E-05
  2.5880064E+04  7.4313526E-05
  2.5904051E+04  7.4158148E-05
  2.5928038E+04  7.3979451E-05
  2.5952025E+04  7.3787032E-05
  2.6000000E+04  7.3420847E-05
  2.6250000E+04  7.1617736E-05
  2.6375000E+04  7.0725403E-05
  2.6500000E+04  6.9817437E-05
  2.6750000E+04  6.8072047E-05
  2.7000000E+04  6.6399244E-05
  2.7500000E+04  6.3229047E-05
  2.8000000E+04  6.0272782E-05
  2.9000000E+04  5.4878292E-05
  3.0000000E+04  5.0092310E-05
  3.1000000E+04  4.5833406E-05
  3.2000000E+04  4.2033825E-05
  3.4000000E+04  3.5585115E-05
  3.6000000E+04  3.0367198E-05
  3.8000000E+04  2.6102432E-05
  4.0000000E+04  2.2584136E-05
  4.2000000E+04  1.9656990E-05
  4.4000000E+04  1.7202945E-05
  4.6000000E+04  1.5131070E-05
  4.8000000E+04  1.3370546E-05
  5.0000000E+04  1.1865679E-05
  5.2500000E+04  1.0277642E-05
  5.5000000E+04  8.9531016E-06
  5.7500000E+04  7.8402973E-06
  6.0000000E+04  6.8991290E-06
  6.5000000E+04  5.4127428E-06
  6.7500000E+04  4.8229682E-06
  7.0000000E+04  4.3130188E-06
  7.2500000E+04  3.8700540E-06
  7.5000000E+04  3.4836136E-06
  7.7500000E+04  3.1451187E-06
  8.0000000E+04  2.8474920E-06
  8.2500000E+04  2.5848623E-06
  8.5000000E+04  2.3523302E-06
  9.0000000E+04  1.9617812E-06
  9.5000000E+04  1.6500887E-06
  1.0000000E+05  1.3986747E-06
  1.0500000E+05  1.1939220E-06
  1.1000000E+05  1.0257043E-06
  1.1500000E+05  8.8639275E-07
  1.2000000E+05  7.7016992E-07
  1.2500000E+05  6.7255142E-07
  1.3000000E+05  5.9004491E-07
  1.3500000E+05  5.1990562E-07
  1.4000000E+05  4.5995755E-07
  1.4500000E+05  4.0846163E-07
  1.5000000E+05  3.6401791E-07
  1.5500000E+05  3.2549129E-07
  1.6000000E+05  2.9195554E-07
  1.6500000E+05  2.6265037E-07
  1.7000000E+05  2.3694788E-07
  1.7500000E+05  2.1432686E-07
  1.8000000E+05  1.9435249E-07
  1.8500000E+05  1.7666018E-07
  1.9000000E+05  1.6094286E-07
  2.0000000E+05  1.3443355E-07
  2.1000000E+05  1.1317809E-07
  2.2000000E+05  9.5972037E-08
  2.3000000E+05  8.1921987E-08
  2.4000000E+05  7.0356780E-08
  2.5000000E+05  6.0766414E-08
  2.6000000E+05  5.2759113E-08
  2.7000000E+05  4.6031020E-08
  2.8000000E+05  4.0344285E-08
  2.9000000E+05  3.5511137E-08
  3.0000000E+05  3.1382195E-08
  3.1000000E+05  2.7837732E-08
  3.2000000E+05  2.4781120E-08
  3.3000000E+05  2.2133885E-08
  3.4000000E+05  1.9831898E-08
  3.5000000E+05  1.7822456E-08
  3.6000000E+05  1.6062011E-08
  3.7000000E+05  1.4514397E-08
  3.8000000E+05  1.3149434E-08
  3.9000000E+05  1.1941819E-08
  4.0000000E+05  1.0870250E-08
  4.2000000E+05  9.0659148E-09
  4.4000000E+05  7.6223337E-09
  4.6000000E+05  6.4561625E-09
  4.8000000E+05  5.5056924E-09
  5.0000000E+05  4.7246666E-09
  5.1250000E+05  4.3066133E-09
  5.2500000E+05  3.9340318E-09
  5.3750000E+05  3.6010964E-09
  5.5000000E+05  3.3028346E-09
  5.7500000E+05  2.7938905E-09
  5.8750000E+05  2.5763928E-09
  6.0000000E+05  2.3797648E-09
  6.2500000E+05  2.0399575E-09
  6.5000000E+05  1.7589638E-09
  6.7500000E+05  1.5249351E-09
  7.0000000E+05  1.3287223E-09
  7.2500000E+05  1.1631934E-09
  7.5000000E+05  1.0227431E-09
  7.7500000E+05  9.0292866E-10
  8.0000000E+05  8.0020059E-10
  8.2500000E+05  7.1170464E-10
  8.5000000E+05  6.3512985E-10
  8.7500000E+05  5.6859239E-10
  9.0000000E+05  5.1054791E-10
  9.2500000E+05  4.5972352E-10
  9.5000000E+05  4.1506434E-10
  9.7500000E+05  3.7569143E-10
  1.0000000E+06  3.4086918E-10
  1.0250000E+06  3.0997913E-10
  1.0500000E+06  2.8249909E-10
  1.1000000E+06  2.3606360E-10
  1.1500000E+06  1.9874650E-10
  1.2000000E+06  1.6847941E-10
  1.2500000E+06  1.4372252E-10
  1.3000000E+06  1.2331530E-10
  1.3500000E+06  1.0637313E-10
  1.4000000E+06  9.2214692E-11
  1.4500000E+06  8.0310098E-11
  1.5000000E+06  7.0243541E-11
  1.5500000E+06  6.1686055E-11
  1.6000000E+06  5.4375337E-11
  1.6500000E+06  4.8100719E-11
  1.7000000E+06  4.2691893E-11
  1.7500000E+06  3.8010312E-11
  1.8000000E+06  3.3942559E-11
  1.8500000E+06  3.0395262E-11
  1.9000000E+06  2.7291162E-11
  1.9500000E+06  2.4566008E-11
  2.0000000E+06  2.2166117E-11
  2.0500000E+06  2.0046433E-11
  2.1000000E+06  1.8168988E-11
  2.2000000E+06  1.5017187E-11
  2.3000000E+06  1.2507058E-11
  2.4000000E+06  1.0489655E-11
  2.5000000E+06  8.8546185E-12
  2.6000000E+06  7.5191989E-12
  2.7000000E+06  6.4206688E-12
  2.8000000E+06  5.5109989E-12
  2.9000000E+06  4.7530570E-12
  3.0000000E+06  4.1178865E-12
  3.1000000E+06  3.5827253E-12
  3.2000000E+06  3.1295411E-12
  3.3000000E+06  2.7439475E-12
  3.4000000E+06  2.4143919E-12
  3.5000000E+06  2.1315384E-12
  3.6000000E+06  1.8877973E-12
  3.7000000E+06  1.6769635E-12
  3.8000000E+06  1.4939384E-12
  3.9000000E+06  1.3345107E-12
  4.0000000E+06  1.1951865E-12
  4.1000000E+06  1.0730535E-12
  4.2000000E+06  9.6567431E-13
  4.3000000E+06  8.7100038E-13
  4.4000000E+06  7.8730341E-13
  4.5000000E+06  7.1311982E-13
  4.6000000E+06  6.4720584E-13
  4.7000000E+06  5.8850102E-13
  4.8000000E+06  5.3609831E-13
  5.0000000E+06  4.4719366E-13
  5.1250000E+06  4.0061335E-13
  5.2500000E+06  3.5975626E-13
  5.3750000E+06  3.2381553E-13
  5.5000000E+06  2.9211214E-13
  5.7500000E+06  2.3921049E-13
  5.8750000E+06  2.1711240E-13
  6.0000000E+06  1.9742528E-13
  6.2500000E+06  1.6411756E-13
  6.5000000E+06  1.3734239E-13
  6.7500000E+06  1.1564965E-13
  7.0000000E+06  9.7946471E-14
  7.2500000E+06  8.3401043E-14
  7.5000000E+06  7.1374254E-14
  7.7500000E+06  6.1370764E-14
  8.0000000E+06  5.3003716E-14
  8.2500000E+06  4.5968699E-14
  8.5000000E+06  4.0024473E-14
  8.7500000E+06  3.4978554E-14
  9.0000000E+06  3.0676370E-14
  9.2500000E+06  2.6993047E-14
  9.5000000E+06  2.3827109E-14
  9.7500000E+06  2.1095671E-14
  1.0000000E+07  1.8730703E-14
  1.0250000E+07  1.6676096E-14
  1.0500000E+07  1.4885355E-14
  1.0750000E+07  1.3319784E-14
  1.1000000E+07  1.1947042E-14
  1.1250000E+07  1.0739997E-14
  1.1500000E+07  9.6757948E-15
  1.1750000E+07  8.7351140E-15
  1.2000000E+07  7.9015616E-15
  1.2250000E+07  7.1611858E-15
  1.2500000E+07  6.5020743E-15
  1.3000000E+07  5.3882729E-15
  1.3500000E+07  4.4944684E-15
  1.4000000E+07  3.7716639E-15
  1.4500000E+07  3.1829516E-15
  1.5000000E+07  2.7002728E-15
  1.5500000E+07  2.3021013E-15
  1.6000000E+07  1.9717528E-15
  1.6500000E+07  1.6961828E-15
  1.7000000E+07  1.4650698E-15
  1.7500000E+07  1.2702436E-15
  1.8000000E+07  1.1052193E-15
  1.8500000E+07  9.6482995E-16
  1.9000000E+07  8.4499875E-16
  1.9500000E+07  7.4240924E-16
  2.0000000E+07  6.5431902E-16
  
  
#  47   2  L1  EION =  3.812000000E+03 eV   263
#  S(0) = 1.199765E+00
  3.8066309E+01  0.0000000E+00
  3.8066309E+03  0.0000000E+00
  3.8066309E+03  3.2948539E-04
  3.8120000E+03  3.2948539E-04
  3.8120378E+03  3.2948539E-04
  3.8126252E+03  3.2961475E-04
  3.8132126E+03  3.2957082E-04
  3.8138000E+03  3.2937792E-04
  3.8143874E+03  3.2905736E-04
  3.8155621E+03  3.2810677E-04
  3.8167369E+03  3.2684645E-04
  3.8190864E+03  3.2377623E-04
  3.8214359E+03  3.2040791E-04
  3.8237855E+03  3.1706657E-04
  3.8261350E+03  3.1393122E-04
  3.8284845E+03  3.1109307E-04
  3.8308341E+03  3.0859099E-04
  3.8402322E+03  3.0187509E-04
  3.8449312E+03  3.0017669E-04
  3.8496303E+03  2.9928242E-04
  3.8590284E+03  2.9906459E-04
  3.8684265E+03  2.9982156E-04
  3.8778246E+03  3.0063087E-04
  3.8872227E+03  3.0100276E-04
  3.9060189E+03  3.0002246E-04
  3.9154170E+03  2.9889212E-04
  3.9248151E+03  2.9757496E-04
  3.9436114E+03  2.9494976E-04
  3.9624076E+03  2.9277545E-04
  3.9812038E+03  2.9101709E-04
  4.0000000E+03  2.8936802E-04
  4.0250000E+03  2.8692700E-04
  4.0500000E+03  2.8411812E-04
  4.0750000E+03  2.8118130E-04
  4.1000000E+03  2.7837261E-04
  4.1250000E+03  2.7576335E-04
  4.1500000E+03  2.7327470E-04
  4.2000000E+03  2.6823071E-04
  4.2250000E+03  2.6561477E-04
  4.2500000E+03  2.6300040E-04
  4.3000000E+03  2.5795478E-04
  4.3250000E+03  2.5554895E-04
  4.3500000E+03  2.5318162E-04
  4.4000000E+03  2.4847477E-04
  4.5000000E+03  2.3917722E-04
  4.5500000E+03  2.3476924E-04
  4.6000000E+03  2.3048574E-04
  4.7000000E+03  2.2214146E-04
  4.8000000E+03  2.1419733E-04
  5.0000000E+03  1.9949997E-04
  5.2500000E+03  1.8305044E-04
  5.5000000E+03  1.6845224E-04
  5.7500000E+03  1.5542336E-04
  6.0000000E+03  1.4378209E-04
  6.5000000E+03  1.2385773E-04
  6.7500000E+03  1.1531798E-04
  7.0000000E+03  1.0756756E-04
  7.2500000E+03  1.0051549E-04
  7.5000000E+03  9.4084762E-05
  8.0000000E+03  8.2824613E-05
  8.5000000E+03  7.3339294E-05
  9.0000000E+03  6.5285408E-05
  9.5000000E+03  5.8397508E-05
  1.0000000E+04  5.2467972E-05
  1.0500000E+04  4.7332628E-05
  1.1000000E+04  4.2860353E-05
  1.1500000E+04  3.8945440E-05
  1.2000000E+04  3.5502129E-05
  1.2500000E+04  3.2460387E-05
  1.3000000E+04  2.9762457E-05
  1.3500000E+04  2.7360399E-05
  1.4000000E+04  2.5214070E-05
  1.4500000E+04  2.3289684E-05
  1.5000000E+04  2.1558787E-05
  1.6000000E+04  1.8584947E-05
  1.7000000E+04  1.6139180E-05
  1.8000000E+04  1.4107850E-05
  1.9000000E+04  1.2405825E-05
  2.0000000E+04  1.0968354E-05
  2.1000000E+04  9.7455142E-06
  2.2000000E+04  8.6983652E-06
  2.3000000E+04  7.7962162E-06
  2.4000000E+04  7.0146413E-06
  2.5000000E+04  6.3340289E-06
  2.6000000E+04  5.7385001E-06
  2.7000000E+04  5.2151013E-06
  2.8000000E+04  4.7531897E-06
  2.9000000E+04  4.3439636E-06
  3.0000000E+04  3.9800991E-06
  3.1000000E+04  3.6554671E-06
  3.2000000E+04  3.3649100E-06
  3.4000000E+04  2.8692294E-06
  3.6000000E+04  2.4653788E-06
  3.8000000E+04  2.1330505E-06
  4.0000000E+04  1.8571078E-06
  4.2000000E+04  1.6261070E-06
  4.4000000E+04  1.4312858E-06
  4.6000000E+04  1.2658556E-06
  4.8000000E+04  1.1245018E-06
  5.0000000E+04  1.0030220E-06
  5.2500000E+04  8.7407786E-07
  5.5000000E+04  7.6584911E-07
  5.7500000E+04  6.7436846E-07
  5.8750000E+04  6.3391488E-07
  6.0000000E+04  5.9654478E-07
  6.2500000E+04  5.2994532E-07
  6.5000000E+04  4.7263776E-07
  6.7500000E+04  4.2307423E-07
  7.0000000E+04  3.8000495E-07
  7.2500000E+04  3.4241344E-07
  7.5000000E+04  3.0946733E-07
  7.7500000E+04  2.8048066E-07
  8.0000000E+04  2.5488475E-07
  8.2500000E+04  2.3220553E-07
  8.5000000E+04  2.1204572E-07
  8.7500000E+04  1.9407075E-07
  9.0000000E+04  1.7799753E-07
  9.2500000E+04  1.6358552E-07
  9.5000000E+04  1.5062945E-07
  1.0000000E+05  1.2840630E-07
  1.0500000E+05  1.1019410E-07
  1.1000000E+05  9.5143374E-08
  1.1500000E+05  8.2609674E-08
  1.2000000E+05  7.2098391E-08
  1.2500000E+05  6.3225852E-08
  1.3000000E+05  5.5691538E-08
  1.3500000E+05  4.9257939E-08
  1.4000000E+05  4.3735744E-08
  1.4500000E+05  3.8972909E-08
  1.5000000E+05  3.4846439E-08
  1.5500000E+05  3.1256146E-08
  1.6000000E+05  2.8119912E-08
  1.6500000E+05  2.5370049E-08
  1.7000000E+05  2.2950431E-08
  1.7500000E+05  2.0814278E-08
  1.8000000E+05  1.8922415E-08
  1.8500000E+05  1.7241883E-08
  1.9000000E+05  1.5744825E-08
  1.9500000E+05  1.4407595E-08
  2.0000000E+05  1.3210047E-08
  2.0500000E+05  1.2134956E-08
  2.1000000E+05  1.1167534E-08
  2.2000000E+05  9.5064768E-09
  2.3000000E+05  8.1442125E-09
  2.4000000E+05  7.0183166E-09
  2.5000000E+05  6.0811039E-09
  2.6000000E+05  5.2957768E-09
  2.7000000E+05  4.6336644E-09
  2.8000000E+05  4.0722280E-09
  2.9000000E+05  3.5936072E-09
  3.0000000E+05  3.1835377E-09
  3.1000000E+05  2.8305450E-09
  3.2000000E+05  2.5253376E-09
  3.3000000E+05  2.2603439E-09
  3.4000000E+05  2.0293576E-09
  3.5000000E+05  1.8272632E-09
  3.6000000E+05  1.6498224E-09
  3.7000000E+05  1.4935055E-09
  3.8000000E+05  1.3553595E-09
  3.9000000E+05  1.2329023E-09
  4.0000000E+05  1.1240383E-09
  4.1000000E+05  1.0269916E-09
  4.2000000E+05  9.4025174E-10
  4.3000000E+05  8.6252904E-10
  4.4000000E+05  7.9271856E-10
  4.6000000E+05  6.7316496E-10
  4.8000000E+05  5.7544172E-10
  5.0000000E+05  4.9492221E-10
  5.1250000E+05  4.5173238E-10
  5.2500000E+05  4.1318141E-10
  5.3750000E+05  3.7868183E-10
  5.5000000E+05  3.4773130E-10
  5.7500000E+05  2.9481287E-10
  5.8750000E+05  2.7215345E-10
  6.0000000E+05  2.5164292E-10
  6.2500000E+05  2.1613536E-10
  6.5000000E+05  1.8670781E-10
  6.7500000E+05  1.6214742E-10
  7.0000000E+05  1.4151531E-10
  7.2500000E+05  1.2407751E-10
  7.5000000E+05  1.0925575E-10
  7.7500000E+05  9.6590749E-11
  8.0000000E+05  8.5714811E-11
  8.2500000E+05  7.6331558E-11
  8.5000000E+05  6.8200621E-11
  8.7500000E+05  6.1125810E-11
  9.0000000E+05  5.4946040E-11
  9.2500000E+05  4.9528299E-11
  9.5000000E+05  4.4762171E-11
  9.7500000E+05  4.0555526E-11
  1.0000000E+06  3.6831077E-11
  1.0250000E+06  3.3523746E-11
  1.0500000E+06  3.0578526E-11
  1.0750000E+06  2.7948725E-11
  1.1000000E+06  2.5594567E-11
  1.1250000E+06  2.3482036E-11
  1.1500000E+06  2.1581934E-11
  1.2000000E+06  1.8321833E-11
  1.2500000E+06  1.5651008E-11
  1.3000000E+06  1.3446144E-11
  1.3500000E+06  1.1613067E-11
  1.4000000E+06  1.0079117E-11
  1.4500000E+06  8.7877035E-12
  1.5000000E+06  7.6943501E-12
  1.5500000E+06  6.7638177E-12
  1.6000000E+06  5.9679768E-12
  1.6500000E+06  5.2842069E-12
  1.7000000E+06  4.6941925E-12
  1.7500000E+06  4.1830115E-12
  1.8000000E+06  3.7384360E-12
  1.8500000E+06  3.3503893E-12
  1.9000000E+06  3.0105248E-12
  1.9500000E+06  2.7118955E-12
  2.0000000E+06  2.4486941E-12
  2.0500000E+06  2.2160419E-12
  2.1000000E+06  2.0098227E-12
  2.1500000E+06  1.8265498E-12
  2.2000000E+06  1.6632591E-12
  2.2500000E+06  1.5174218E-12
  2.3000000E+06  1.3868723E-12
  2.4000000E+06  1.1644522E-12
  2.5000000E+06  9.8396919E-13
  2.6000000E+06  8.3639114E-13
  2.7000000E+06  7.1486094E-13
  2.8000000E+06  6.1412076E-13
  2.9000000E+06  5.3010178E-13
  3.0000000E+06  4.5962713E-13
  3.1000000E+06  4.0019637E-13
  3.2000000E+06  3.4982677E-13
  3.3000000E+06  3.0693497E-13
  3.4000000E+06  2.7024808E-13
  3.5000000E+06  2.3873660E-13
  3.6000000E+06  2.1156307E-13
  3.7000000E+06  1.8804226E-13
  3.8000000E+06  1.6761054E-13
  3.9000000E+06  1.4980205E-13
  4.0000000E+06  1.3422989E-13
  4.1000000E+06  1.2057136E-13
  4.2000000E+06  1.0855616E-13
  4.3000000E+06  9.7956959E-14
  4.4000000E+06  8.8581900E-14
  4.5000000E+06  8.0268420E-14
  4.6000000E+06  7.2878266E-14
  4.7000000E+06  6.6293470E-14
  4.8000000E+06  6.0413044E-14
  5.0000000E+06  5.0430361E-14
  5.1250000E+06  4.5196508E-14
  5.2500000E+06  4.0603392E-14
  5.3750000E+06  3.6560975E-14
  5.5000000E+06  3.2993489E-14
  5.6250000E+06  2.9836962E-14
  5.7500000E+06  2.7037107E-14
  5.8750000E+06  2.4547693E-14
  6.0000000E+06  2.2329218E-14
  6.1250000E+06  2.0347792E-14
  6.2500000E+06  1.8574156E-14
  6.3750000E+06  1.6983109E-14
  6.5000000E+06  1.5552920E-14
  6.6250000E+06  1.4264792E-14
  6.7500000E+06  1.3102420E-14
  7.0000000E+06  1.1100588E-14
  7.2500000E+06  9.4558058E-15
  7.5000000E+06  8.0970682E-15
  
  
#  47   3  L2  EION =  3.530000000E+03 eV   265
#  S(0) = 1.361341E+00
  3.5278344E+01  0.0000000E+00
  3.5278344E+03  0.0000000E+00
  3.5278344E+03  2.8490122E-04
  3.5300000E+03  2.8490122E-04
  3.5300353E+03  2.8490122E-04
  3.5302539E+03  2.9571592E-04
  3.5304726E+03  3.0610693E-04
  3.5306912E+03  3.1610319E-04
  3.5309098E+03  3.2573103E-04
  3.5313471E+03  3.4397452E-04
  3.5317844E+03  3.6100360E-04
  3.5326590E+03  3.9195090E-04
  3.5335335E+03  4.1944014E-04
  3.5352826E+03  4.6639054E-04
  3.5370318E+03  5.0519477E-04
  3.5387809E+03  5.3780752E-04
  3.5405300E+03  5.6545083E-04
  3.5422791E+03  5.8893936E-04
  3.5440282E+03  6.0885499E-04
  3.5475265E+03  6.3966846E-04
  3.5510247E+03  6.6065510E-04
  3.5545229E+03  6.7398883E-04
  3.5580212E+03  6.8151141E-04
  3.5615194E+03  6.8478490E-04
  3.5650176E+03  6.8509556E-04
  3.5685159E+03  6.8346215E-04
  3.5720141E+03  6.8066123E-04
  3.5790106E+03  6.7365713E-04
  3.5860071E+03  6.6679800E-04
  3.6000000E+03  6.5682439E-04
  3.6125000E+03  6.5158433E-04
  3.6250000E+03  6.4759666E-04
  3.6375000E+03  6.4323896E-04
  3.6500000E+03  6.3792888E-04
  3.6625000E+03  6.3185902E-04
  3.6750000E+03  6.2553488E-04
  3.6875000E+03  6.1941484E-04
  3.7000000E+03  6.1376183E-04
  3.7250000E+03  6.0383670E-04
  3.7500000E+03  5.9473690E-04
  3.7750000E+03  5.8536936E-04
  3.8000000E+03  5.7557831E-04
  3.8250000E+03  5.6581997E-04
  3.8500000E+03  5.5647736E-04
  3.8750000E+03  5.4761602E-04
  3.9000000E+03  5.3902291E-04
  3.9500000E+03  5.2191789E-04
  4.0000000E+03  5.0497239E-04
  4.0500000E+03  4.8886903E-04
  4.1000000E+03  4.7357777E-04
  4.1500000E+03  4.5871461E-04
  4.2000000E+03  4.4425366E-04
  4.3000000E+03  4.1724328E-04
  4.4000000E+03  3.9229458E-04
  4.6000000E+03  3.4787762E-04
  4.8000000E+03  3.0980760E-04
  5.0000000E+03  2.7711013E-04
  5.2500000E+03  2.4227431E-04
  5.5000000E+03  2.1293856E-04
  5.7500000E+03  1.8804638E-04
  6.0000000E+03  1.6680153E-04
  6.5000000E+03  1.3278020E-04
  6.7500000E+03  1.1911082E-04
  7.0000000E+03  1.0720416E-04
  7.2500000E+03  9.6788478E-05
  7.5000000E+03  8.7640988E-05
  8.0000000E+03  7.2444500E-05
  8.5000000E+03  6.0477591E-05
  9.0000000E+03  5.0937382E-05
  9.5000000E+03  4.3247054E-05
  1.0000000E+04  3.6985524E-05
  1.0500000E+04  3.1840787E-05
  1.1000000E+04  2.7578464E-05
  1.1500000E+04  2.4020217E-05
  1.2000000E+04  2.1028788E-05
  1.2500000E+04  1.8497447E-05
  1.3000000E+04  1.6342545E-05
  1.3500000E+04  1.4497990E-05
  1.4000000E+04  1.2910944E-05
  1.4500000E+04  1.1538807E-05
  1.5000000E+04  1.0347064E-05
  1.5500000E+04  9.3076168E-06
  1.6000000E+04  8.3974190E-06
  1.6500000E+04  7.5974247E-06
  1.7000000E+04  6.8918018E-06
  1.8000000E+04  5.7129341E-06
  1.9000000E+04  4.7784471E-06
  2.0000000E+04  4.0294300E-06
  2.1000000E+04  3.4230172E-06
  2.2000000E+04  2.9275530E-06
  2.3000000E+04  2.5193446E-06
  2.4000000E+04  2.1804390E-06
  2.5000000E+04  1.8970776E-06
  2.6000000E+04  1.6586068E-06
  2.7000000E+04  1.4566974E-06
  2.8000000E+04  1.2847798E-06
  2.9000000E+04  1.1376296E-06
  3.0000000E+04  1.0110598E-06
  3.1000000E+04  9.0169103E-07
  3.2000000E+04  8.0677738E-07
  3.3000000E+04  7.2407372E-07
  3.4000000E+04  6.5173338E-07
  3.5000000E+04  5.8822914E-07
  3.6000000E+04  5.3229127E-07
  3.8000000E+04  4.3904105E-07
  4.0000000E+04  3.6536123E-07
  4.2000000E+04  3.0651012E-07
  4.4000000E+04  2.5903805E-07
  4.6000000E+04  2.2039909E-07
  4.8000000E+04  1.8868952E-07
  5.0000000E+04  1.6246869E-07
  5.2500000E+04  1.3575677E-07
  5.5000000E+04  1.1429623E-07
  5.7500000E+04  9.6895944E-08
  5.8750000E+04  8.9431827E-08
  6.0000000E+04  8.2668732E-08
  6.2500000E+04  7.0945722E-08
  6.5000000E+04  6.1216991E-08
  6.7500000E+04  5.3089753E-08
  7.0000000E+04  4.6258568E-08
  7.2500000E+04  4.0483823E-08
  7.5000000E+04  3.5575985E-08
  7.7500000E+04  3.1383995E-08
  8.0000000E+04  2.7786593E-08
  8.2500000E+04  2.4685783E-08
  8.5000000E+04  2.2001874E-08
  8.7500000E+04  1.9669674E-08
  9.0000000E+04  1.7635555E-08
  9.2500000E+04  1.5855170E-08
  9.5000000E+04  1.4291662E-08
  1.0000000E+05  1.1697141E-08
  1.0500000E+05  9.6601595E-09
  1.1000000E+05  8.0436634E-09
  1.1500000E+05  6.7482343E-09
  1.2000000E+05  5.7007414E-09
  1.2500000E+05  4.8467097E-09
  1.3000000E+05  4.1450784E-09
  1.3500000E+05  3.5645644E-09
  1.4000000E+05  3.0810983E-09
  1.4500000E+05  2.6759849E-09
  1.5000000E+05  2.3345800E-09
  1.5500000E+05  2.0453215E-09
  1.6000000E+05  1.7990102E-09
  1.6500000E+05  1.5882756E-09
  1.7000000E+05  1.4071746E-09
  1.7500000E+05  1.2508843E-09
  1.8000000E+05  1.1154679E-09
  1.8500000E+05  9.9769451E-10
  1.9000000E+05  8.9489846E-10
  1.9500000E+05  8.0486976E-10
  2.0000000E+05  7.2576729E-10
  2.0500000E+05  6.5605047E-10
  2.1000000E+05  5.9442482E-10
  2.2000000E+05  4.9124559E-10
  2.3000000E+05  4.0933244E-10
  2.4000000E+05  3.4367069E-10
  2.5000000E+05  2.9056556E-10
  2.6000000E+05  2.4726109E-10
  2.7000000E+05  2.1167812E-10
  2.8000000E+05  1.8223174E-10
  2.9000000E+05  1.5770203E-10
  3.0000000E+05  1.3714150E-10
  3.1000000E+05  1.1980795E-10
  3.2000000E+05  1.0511544E-10
  3.3000000E+05  9.2597893E-11
  3.4000000E+05  8.1881934E-11
  3.5000000E+05  7.2666574E-11
  3.6000000E+05  6.4707657E-11
  3.7000000E+05  5.7805933E-11
  3.8000000E+05  5.1797894E-11
  3.9000000E+05  4.6548688E-11
  4.0000000E+05  4.1946540E-11
  4.1000000E+05  3.7898355E-11
  4.2000000E+05  3.4326230E-11
  4.3000000E+05  3.1164713E-11
  4.4000000E+05  2.8358585E-11
  4.6000000E+05  2.3632432E-11
  4.8000000E+05  1.9850829E-11
  5.0000000E+05  1.6796307E-11
  5.1250000E+05  1.5182955E-11
  5.2500000E+05  1.3758849E-11
  5.3750000E+05  1.2497974E-11
  5.5000000E+05  1.1378393E-11
  5.7500000E+05  9.4915896E-12
  5.8750000E+05  8.6950953E-12
  6.0000000E+05  7.9805069E-12
  6.2500000E+05  6.7587810E-12
  6.5000000E+05  5.7623511E-12
  6.7500000E+05  4.9431012E-12
  7.0000000E+05  4.2644922E-12
  7.2500000E+05  3.6984892E-12
  7.5000000E+05  3.2233650E-12
  7.7500000E+05  2.8221327E-12
  8.0000000E+05  2.4814028E-12
  8.2500000E+05  2.1905359E-12
  8.5000000E+05  1.9410146E-12
  8.7500000E+05  1.7259742E-12
  9.0000000E+05  1.5398459E-12
  9.2500000E+05  1.3780832E-12
  9.5000000E+05  1.2369527E-12
  9.7500000E+05  1.1133728E-12
  1.0000000E+06  1.0047868E-12
  1.0250000E+06  9.0906294E-13
  1.0500000E+06  8.2441585E-13
  1.1000000E+06  6.8257462E-13
  1.1500000E+06  5.6980130E-13
  1.2000000E+06  4.7923746E-13
  1.2500000E+06  4.0584084E-13
  1.3000000E+06  3.4585674E-13
  1.3500000E+06  2.9645604E-13
  1.4000000E+06  2.5548201E-13
  1.4500000E+06  2.2127328E-13
  1.5000000E+06  1.9253765E-13
  1.5500000E+06  1.6826155E-13
  1.6000000E+06  1.4764353E-13
  1.6500000E+06  1.3004523E-13
  1.7000000E+06  1.1495452E-13
  1.7500000E+06  1.0195751E-13
  1.8000000E+06  9.0717587E-14
  1.8500000E+06  8.0959382E-14
  1.9000000E+06  7.2456373E-14
  1.9500000E+06  6.5021283E-14
  2.0000000E+06  5.8498503E-14
  2.0500000E+06  5.2758164E-14
  2.1000000E+06  4.7691408E-14
  2.2000000E+06  3.9226060E-14
  2.3000000E+06  3.2524647E-14
  2.4000000E+06  2.7168215E-14
  2.5000000E+06  2.2848796E-14
  2.6000000E+06  1.9337154E-14
  2.7000000E+06  1.6460703E-14
  2.8000000E+06  1.4088090E-14
  2.9000000E+06  1.2118359E-14
  3.0000000E+06  1.0473214E-14
  3.1000000E+06  9.0914088E-15
  3.2000000E+06  7.9246507E-15
  3.3000000E+06  6.9345834E-15
  3.4000000E+06  6.0905308E-15
  3.5000000E+06  5.3677938E-15
  3.6000000E+06  4.7463646E-15
  3.7000000E+06  4.2099421E-15
  3.8000000E+06  3.7451730E-15
  3.9000000E+06  3.3410626E-15
  4.0000000E+06  2.9885134E-15
  4.1000000E+06  2.6799637E-15
  4.2000000E+06  2.4091001E-15
  4.3000000E+06  2.1706292E-15
  4.4000000E+06  1.9600948E-15
  4.6000000E+06  1.6083458E-15
  4.8000000E+06  1.3300360E-15
  5.0000000E+06  1.1078128E-15
  5.1250000E+06  9.9156784E-16
  5.2500000E+06  8.8971897E-16
  5.3750000E+06  8.0021885E-16
  5.5000000E+06  7.2134769E-16
  5.7500000E+06  5.8991476E-16
  5.8750000E+06  5.3508510E-16
  6.0000000E+06  4.8627851E-16
  6.2500000E+06  4.0380390E-16
  6.5000000E+06  3.3760522E-16
  6.7500000E+06  2.8403375E-16
  7.0000000E+06  2.4034857E-16
  7.2500000E+06  2.0447697E-16
  7.5000000E+06  1.7485150E-16
  7.7500000E+06  1.5025674E-16
  
  
#  47   4  L3  EION =  3.357000000E+03 eV   266
#  S(0) = 2.685127E+00
  3.3547420E+01  0.0000000E+00
  3.3547420E+03  0.0000000E+00
  3.3547420E+03  6.3756821E-04
  3.3570000E+03  6.3756821E-04
  3.3570335E+03  6.3756821E-04
  3.3573020E+03  6.6573928E-04
  3.3575706E+03  6.9247914E-04
  3.3578391E+03  7.1791250E-04
  3.3581077E+03  7.4214959E-04
  3.3586447E+03  7.8741402E-04
  3.3591818E+03  8.2893049E-04
  3.3602560E+03  9.0271869E-04
  3.3613301E+03  9.6663155E-04
  3.3634785E+03  1.0726033E-03
  3.3656268E+03  1.1572556E-03
  3.3677751E+03  1.2261206E-03
  3.3699234E+03  1.2824431E-03
  3.3720718E+03  1.3283329E-03
  3.3742201E+03  1.3653197E-03
  3.3785167E+03  1.4173045E-03
  3.3828134E+03  1.4464649E-03
  3.3871100E+03  1.4593878E-03
  3.3914067E+03  1.4614458E-03
  3.3957033E+03  1.4568118E-03
  3.4000000E+03  1.4485349E-03
  3.4062500E+03  1.4341202E-03
  3.4125000E+03  1.4200746E-03
  3.4187500E+03  1.4080245E-03
  3.4250000E+03  1.3983410E-03
  3.4312500E+03  1.3907452E-03
  3.4375000E+03  1.3846784E-03
  3.4500000E+03  1.3747113E-03
  3.4750000E+03  1.3527460E-03
  3.4875000E+03  1.3391811E-03
  3.5000000E+03  1.3249032E-03
  3.5250000E+03  1.2978630E-03
  3.5500000E+03  1.2748173E-03
  3.5750000E+03  1.2538957E-03
  3.6000000E+03  1.2326859E-03
  3.6250000E+03  1.2106382E-03
  3.6500000E+03  1.1885912E-03
  3.7000000E+03  1.1473726E-03
  3.7500000E+03  1.1088401E-03
  3.7750000E+03  1.0896987E-03
  3.8000000E+03  1.0706203E-03
  3.9000000E+03  9.9877671E-04
  4.0000000E+03  9.3299212E-04
  4.2000000E+03  8.1657750E-04
  4.4000000E+03  7.1807584E-04
  4.6000000E+03  6.3458712E-04
  4.8000000E+03  5.6344414E-04
  5.0000000E+03  5.0241369E-04
  5.2500000E+03  4.3762939E-04
  5.5000000E+03  3.8333448E-04
  5.7500000E+03  3.3738605E-04
  6.0000000E+03  2.9830410E-04
  6.5000000E+03  2.3610276E-04
  6.7500000E+03  2.1122673E-04
  7.0000000E+03  1.8961970E-04
  7.2500000E+03  1.7077253E-04
  7.5000000E+03  1.5426611E-04
  8.0000000E+03  1.2694877E-04
  8.5000000E+03  1.0553914E-04
  9.0000000E+03  8.8545370E-05
  9.5000000E+03  7.4902221E-05
  1.0000000E+04  6.3835855E-05
  1.0500000E+04  5.4775362E-05
  1.1000000E+04  4.7293699E-05
  1.1500000E+04  4.1067503E-05
  1.2000000E+04  3.5849115E-05
  1.2500000E+04  3.1446438E-05
  1.3000000E+04  2.7709087E-05
  1.3500000E+04  2.4518438E-05
  1.4000000E+04  2.1780127E-05
  1.4500000E+04  1.9418442E-05
  1.5000000E+04  1.7372204E-05
  1.6000000E+04  1.4035939E-05
  1.7000000E+04  1.1470651E-05
  1.8000000E+04  9.4703341E-06
  1.9000000E+04  7.8908696E-06
  2.0000000E+04  6.6295690E-06
  2.1000000E+04  5.6120150E-06
  2.2000000E+04  4.7834471E-06
  2.3000000E+04  4.1030170E-06
  2.4000000E+04  3.5398729E-06
  2.5000000E+04  3.0704450E-06
  2.6000000E+04  2.6765363E-06
  2.7000000E+04  2.3439610E-06
  2.8000000E+04  2.0615613E-06
  2.9000000E+04  1.8204868E-06
  3.0000000E+04  1.6136636E-06
  3.1000000E+04  1.4353965E-06
  3.2000000E+04  1.2810688E-06
  3.3000000E+04  1.1469145E-06
  3.4000000E+04  1.0298436E-06
  3.5000000E+04  9.2730583E-07
  3.6000000E+04  8.3718556E-07
  3.8000000E+04  6.8742835E-07
  4.0000000E+04  5.6959379E-07
  4.2000000E+04  4.7585156E-07
  4.4000000E+04  4.0052672E-07
  4.6000000E+04  3.3944625E-07
  4.8000000E+04  2.8950076E-07
  5.0000000E+04  2.4834513E-07
  5.2500000E+04  2.0657748E-07
  5.5000000E+04  1.7315893E-07
  5.7500000E+04  1.4617085E-07
  5.8750000E+04  1.3462817E-07
  6.0000000E+04  1.2418947E-07
  6.2500000E+04  1.0614515E-07
  6.5000000E+04  9.1225222E-08
  6.7500000E+04  7.8805789E-08
  7.0000000E+04  6.8403253E-08
  7.2500000E+04  5.9639418E-08
  7.5000000E+04  5.2216051E-08
  7.7500000E+04  4.5896165E-08
  8.0000000E+04  4.0490073E-08
  8.2500000E+04  3.5844912E-08
  8.5000000E+04  3.1836717E-08
  8.7500000E+04  2.8364357E-08
  9.0000000E+04  2.5344864E-08
  9.2500000E+04  2.2709803E-08
  9.5000000E+04  2.0402446E-08
  1.0000000E+05  1.6589569E-08
  1.0500000E+05  1.3612718E-08
  1.1000000E+05  1.1263199E-08
  1.1500000E+05  9.3903418E-09
  1.2000000E+05  7.8838203E-09
  1.2500000E+05  6.6618122E-09
  1.3000000E+05  5.6629134E-09
  1.3500000E+05  4.8405387E-09
  1.4000000E+05  4.1589882E-09
  1.4500000E+05  3.5906483E-09
  1.5000000E+05  3.1139735E-09
  1.5500000E+05  2.7120160E-09
  1.6000000E+05  2.3713437E-09
  1.6500000E+05  2.0812353E-09
  1.7000000E+05  1.8330758E-09
  1.7500000E+05  1.6198996E-09
  1.8000000E+05  1.4360412E-09
  1.8500000E+05  1.2768669E-09
  1.9000000E+05  1.1385669E-09
  2.0000000E+05  9.1253264E-10
  2.1000000E+05  7.3858550E-10
  2.2000000E+05  6.0316846E-10
  2.3000000E+05  4.9663012E-10
  2.4000000E+05  4.1199830E-10
  2.5000000E+05  3.4416859E-10
  2.6000000E+05  2.8935725E-10
  2.7000000E+05  2.4472789E-10
  2.8000000E+05  2.0813177E-10
  2.9000000E+05  1.7792489E-10
  3.0000000E+05  1.5283827E-10
  3.1000000E+05  1.3188406E-10
  3.2000000E+05  1.1428695E-10
  3.3000000E+05  9.9434056E-11
  3.4000000E+05  8.6837567E-11
  3.5000000E+05  7.6106603E-11
  3.6000000E+05  6.6925989E-11
  3.7000000E+05  5.9040145E-11
  3.8000000E+05  5.2240668E-11
  3.9000000E+05  4.6356718E-11
  4.0000000E+05  4.1247529E-11
  4.2000000E+05  3.2907040E-11
  4.4000000E+05  2.6501650E-11
  4.6000000E+05  2.1527555E-11
  4.8000000E+05  1.7625576E-11
  5.0000000E+05  1.4536033E-11
  5.1250000E+05  1.2930891E-11
  5.2500000E+05  1.1531749E-11
  5.3750000E+05  1.0308525E-11
  5.5000000E+05  9.2360519E-12
  5.7500000E+05  7.4621137E-12
  5.8750000E+05  6.7277447E-12
  6.0000000E+05  6.0772786E-12
  6.2500000E+05  4.9860169E-12
  6.5000000E+05  4.1186350E-12
  6.7500000E+05  3.4236762E-12
  7.0000000E+05  2.8627275E-12
  7.2500000E+05  2.4068199E-12
  7.5000000E+05  2.0338972E-12
  7.7500000E+05  1.7270173E-12
  8.0000000E+05  1.4730587E-12
  8.2500000E+05  1.2617810E-12
  8.5000000E+05  1.0851341E-12
  8.7500000E+05  9.3674728E-13
  9.0000000E+05  8.1154637E-13
  9.2500000E+05  7.0546499E-13
  9.5000000E+05  6.1522568E-13
  9.7500000E+05  5.3817268E-13
  1.0000000E+06  4.7214305E-13
  1.0250000E+06  4.1536649E-13
  1.0500000E+06  3.6638736E-13
  1.0750000E+06  3.2400348E-13
  1.1000000E+06  2.8721797E-13
  1.1250000E+06  2.5520081E-13
  1.1500000E+06  2.2725820E-13
  1.2000000E+06  1.8136055E-13
  1.2500000E+06  1.4588083E-13
  1.3000000E+06  1.1820498E-13
  1.3500000E+06  9.6434542E-14
  1.4000000E+06  7.9175234E-14
  1.4500000E+06  6.5392357E-14
  1.5000000E+06  5.4310505E-14
  1.5500000E+06  4.5343338E-14
  1.6000000E+06  3.8043757E-14
  1.6500000E+06  3.2068061E-14
  1.7000000E+06  2.7150056E-14
  1.7500000E+06  2.3082148E-14
  1.8000000E+06  1.9701370E-14
  1.8500000E+06  1.6878961E-14
  1.9000000E+06  1.4512588E-14
  1.9500000E+06  1.2520463E-14
  2.0000000E+06  1.0836872E-14
  2.0500000E+06  9.4087487E-15
  2.1000000E+06  8.1930362E-15
  2.1500000E+06  7.1546364E-15
  2.2000000E+06  6.2648186E-15
  2.2500000E+06  5.4999615E-15
  2.3000000E+06  4.8405636E-15
  2.3500000E+06  4.2704628E-15
  2.4000000E+06  3.7762156E-15
  2.4500000E+06  3.3465999E-15
  2.5000000E+06  2.9722167E-15
  2.6000000E+06  2.3587958E-15
  2.7000000E+06  1.8864221E-15
  2.8000000E+06  1.5195129E-15
  2.9000000E+06  1.2322186E-15
  3.0000000E+06  1.0055615E-15
  3.1000000E+06  8.2547362E-16
  3.2000000E+06  6.8143123E-16
  3.3000000E+06  5.6549475E-16
  3.4000000E+06  4.7162587E-16
  3.5000000E+06  3.9519728E-16
  3.6000000E+06  3.3263752E-16
  3.7000000E+06  2.8117155E-16
  3.8000000E+06  2.3862919E-16
  3.9000000E+06  2.0330315E-16
  4.0000000E+06  1.7384241E-16
  4.1000000E+06  1.4917172E-16
  4.2000000E+06  1.2843084E-16
  4.3000000E+06  1.1092807E-16
  4.4000000E+06  9.6104533E-17
  4.5000000E+06  8.3506661E-17
  4.6000000E+06  7.2764777E-17
  4.7000000E+06  6.3576301E-17
  4.8000000E+06  5.5692578E-17
  5.0000000E+06  4.3054022E-17
  5.1250000E+06  3.6830635E-17
  5.2500000E+06  3.1615722E-17
  5.3750000E+06  2.7228837E-17
  5.5000000E+06  2.3524834E-17
  5.6250000E+06  2.0386377E-17
  5.7500000E+06  1.7718114E-17
  5.8750000E+06  1.5442222E-17
  6.0000000E+06  1.3494932E-17
  6.1250000E+06  1.1823723E-17
  6.2500000E+06  1.0385167E-17
  6.3750000E+06  9.1433222E-18
  6.5000000E+06  8.0683414E-18
  6.6250000E+06  7.1353464E-18
  6.7500000E+06  6.3235349E-18
  7.0000000E+06  4.9968147E-18
  7.2500000E+06  3.9795345E-18
  7.3750000E+06  3.5615218E-18
  7.5000000E+06  3.1932943E-18
  
  
#  47   5  M1  EION =  7.240000000E+02 eV   280
#  S(0) = 1.093752E+00
  7.1863555E+00  0.0000000E+00
  7.1863555E+02  0.0000000E+00
  7.1863555E+02  1.0401186E-03
  7.2400000E+02  1.0401186E-03
  7.2400704E+02  1.0401186E-03
  7.2420563E+02  1.0400489E-03
  7.2440422E+02  1.0399113E-03
  7.2460282E+02  1.0397096E-03
  7.2480141E+02  1.0394467E-03
  7.2500000E+02  1.0391259E-03
  7.2656250E+02  1.0348957E-03
  7.2812500E+02  1.0284282E-03
  7.2968750E+02  1.0205968E-03
  7.3125000E+02  1.0120300E-03
  7.3437500E+02  9.9431875E-04
  7.3750000E+02  9.7738825E-04
  7.4062500E+02  9.6213094E-04
  7.4375000E+02  9.4883822E-04
  7.4687500E+02  9.3750610E-04
  7.5000000E+02  9.2799074E-04
  7.6250000E+02  9.0380718E-04
  7.6875000E+02  8.9707632E-04
  7.7500000E+02  8.9204904E-04
  7.8125000E+02  8.8771813E-04
  7.8750000E+02  8.8337948E-04
  7.9375000E+02  8.7859413E-04
  8.0000000E+02  8.7313990E-04
  8.0625000E+02  8.6696281E-04
  8.1250000E+02  8.6012596E-04
  8.2500000E+02  8.4501990E-04
  8.3750000E+02  8.2908173E-04
  8.4375000E+02  8.2114840E-04
  8.5000000E+02  8.1336775E-04
  8.6250000E+02  7.9845848E-04
  8.7500000E+02  7.8449188E-04
  8.8750000E+02  7.7131155E-04
  9.0000000E+02  7.5865106E-04
  9.1250000E+02  7.4624994E-04
  9.2500000E+02  7.3393040E-04
  9.3750000E+02  7.2161495E-04
  9.5000000E+02  7.0932518E-04
  9.7500000E+02  6.8511773E-04
  1.0000000E+03  6.6198077E-04
  1.0250000E+03  6.4025820E-04
  1.0500000E+03  6.1981710E-04
  1.0750000E+03  6.0034256E-04
  1.1000000E+03  5.8155427E-04
  1.1250000E+03  5.6338157E-04
  1.1500000E+03  5.4585695E-04
  1.2000000E+03  5.1312461E-04
  1.2500000E+03  4.8341402E-04
  1.3000000E+03  4.5610121E-04
  1.3500000E+03  4.3074839E-04
  1.4000000E+03  4.0731138E-04
  1.4500000E+03  3.8576355E-04
  1.4750000E+03  3.7564194E-04
  1.5000000E+03  3.6589936E-04
  1.5500000E+03  3.4742703E-04
  1.6000000E+03  3.3022692E-04
  1.7000000E+03  2.9936415E-04
  1.7500000E+03  2.8552365E-04
  1.8000000E+03  2.7260600E-04
  1.8500000E+03  2.6050637E-04
  1.9000000E+03  2.4915171E-04
  2.0000000E+03  2.2852660E-04
  2.1000000E+03  2.1035401E-04
  2.2000000E+03  1.9419273E-04
  2.3000000E+03  1.7977511E-04
  2.4000000E+03  1.6689466E-04
  2.5000000E+03  1.5532411E-04
  2.6000000E+03  1.4487810E-04
  2.7000000E+03  1.3542413E-04
  2.8000000E+03  1.2684861E-04
  2.9000000E+03  1.1904610E-04
  3.0000000E+03  1.1192489E-04
  3.1000000E+03  1.0540710E-04
  3.2000000E+03  9.9426095E-05
  3.4000000E+03  8.8853142E-05
  3.6000000E+03  7.9836073E-05
  3.8000000E+03  7.2088270E-05
  4.0000000E+03  6.5383306E-05
  4.2000000E+03  5.9543089E-05
  4.4000000E+03  5.4426086E-05
  4.6000000E+03  4.9918724E-05
  4.8000000E+03  4.5928897E-05
  5.0000000E+03  4.2381150E-05
  5.2500000E+03  3.8474325E-05
  5.5000000E+03  3.5062676E-05
  5.7500000E+03  3.2066823E-05
  6.0000000E+03  2.9422617E-05
  6.5000000E+03  2.4989255E-05
  6.7500000E+03  2.3121587E-05
  7.0000000E+03  2.1445118E-05
  7.2500000E+03  1.9935020E-05
  7.5000000E+03  1.8570351E-05
  8.0000000E+03  1.6208876E-05
  8.5000000E+03  1.4247461E-05
  9.0000000E+03  1.2602320E-05
  9.5000000E+03  1.1210302E-05
  1.0000000E+04  1.0023127E-05
  1.0500000E+04  9.0034256E-06
  1.1000000E+04  8.1219006E-06
  1.1500000E+04  7.3553334E-06
  1.2000000E+04  6.6851311E-06
  1.2500000E+04  6.0962539E-06
  1.3000000E+04  5.5764305E-06
  1.3500000E+04  5.1155881E-06
  1.4000000E+04  4.7054003E-06
  1.4500000E+04  4.3389383E-06
  1.5000000E+04  4.0104014E-06
  1.5500000E+04  3.7149031E-06
  1.6000000E+04  3.4483056E-06
  1.6500000E+04  3.2070888E-06
  1.7000000E+04  2.9882434E-06
  1.8000000E+04  2.6076842E-06
  1.9000000E+04  2.2898948E-06
  2.0000000E+04  2.0222566E-06
  2.1000000E+04  1.7951178E-06
  2.2000000E+04  1.6010014E-06
  2.3000000E+04  1.4340481E-06
  2.4000000E+04  1.2896173E-06
  2.5000000E+04  1.1639987E-06
  2.6000000E+04  1.0541997E-06
  2.7000000E+04  9.5778665E-07
  2.8000000E+04  8.7276579E-07
  2.9000000E+04  7.9749247E-07
  3.0000000E+04  7.3060112E-07
  3.1000000E+04  6.7095117E-07
  3.2000000E+04  6.1758462E-07
  3.3000000E+04  5.6969260E-07
  3.4000000E+04  5.2658882E-07
  3.5000000E+04  4.8768827E-07
  3.6000000E+04  4.5249009E-07
  3.8000000E+04  3.9153743E-07
  4.0000000E+04  3.4093972E-07
  4.2000000E+04  2.9858995E-07
  4.4000000E+04  2.6287638E-07
  4.6000000E+04  2.3255166E-07
  4.8000000E+04  2.0663985E-07
  5.0000000E+04  1.8436983E-07
  5.2500000E+04  1.6072875E-07
  5.5000000E+04  1.4088223E-07
  5.7500000E+04  1.2410322E-07
  5.8750000E+04  1.1668199E-07
  6.0000000E+04  1.0982550E-07
  6.2500000E+04  9.7603613E-08
  6.5000000E+04  8.7083795E-08
  6.7500000E+04  7.7982681E-08
  7.0000000E+04  7.0071488E-08
  7.2500000E+04  6.3164143E-08
  7.5000000E+04  5.7108288E-08
  7.7500000E+04  5.1778359E-08
  8.0000000E+04  4.7070253E-08
  8.2500000E+04  4.2897174E-08
  8.5000000E+04  3.9186393E-08
  8.7500000E+04  3.5876643E-08
  9.0000000E+04  3.2916072E-08
  9.2500000E+04  3.0260608E-08
  9.5000000E+04  2.7872636E-08
  9.7500000E+04  2.5719921E-08
  1.0000000E+05  2.3774734E-08
  1.0250000E+05  2.2013139E-08
  1.0500000E+05  2.0414405E-08
  1.1000000E+05  1.7635771E-08
  1.1500000E+05  1.5320508E-08
  1.2000000E+05  1.3377772E-08
  1.2500000E+05  1.1737067E-08
  1.3000000E+05  1.0343137E-08
  1.3500000E+05  9.1522872E-09
  1.4000000E+05  8.1296737E-09
  1.4500000E+05  7.2472931E-09
  1.5000000E+05  6.4824799E-09
  1.5500000E+05  5.8167650E-09
  1.6000000E+05  5.2350038E-09
  1.6500000E+05  4.7247089E-09
  1.7000000E+05  4.2755278E-09
  1.7500000E+05  3.8788269E-09
  1.8000000E+05  3.5273712E-09
  1.8500000E+05  3.2150699E-09
  1.9000000E+05  2.9367736E-09
  1.9500000E+05  2.6881099E-09
  2.0000000E+05  2.4653517E-09
  2.0500000E+05  2.2653108E-09
  2.1000000E+05  2.0852508E-09
  2.1500000E+05  1.9228137E-09
  2.2000000E+05  1.7759613E-09
  2.2500000E+05  1.6429260E-09
  2.3000000E+05  1.5221711E-09
  2.4000000E+05  1.3123100E-09
  2.5000000E+05  1.1375356E-09
  2.6000000E+05  9.9101902E-10
  2.7000000E+05  8.6743708E-10
  2.8000000E+05  7.6260301E-10
  2.9000000E+05  6.7319715E-10
  3.0000000E+05  5.9656792E-10
  3.1000000E+05  5.3058145E-10
  3.2000000E+05  4.7350885E-10
  3.3000000E+05  4.2394036E-10
  3.4000000E+05  3.8071980E-10
  3.5000000E+05  3.4289389E-10
  3.6000000E+05  3.0967254E-10
  3.7000000E+05  2.8039777E-10
  3.8000000E+05  2.5451898E-10
  3.9000000E+05  2.3157321E-10
  4.0000000E+05  2.1116959E-10
  4.1000000E+05  1.9297668E-10
  4.2000000E+05  1.7671235E-10
  4.3000000E+05  1.6213566E-10
  4.4000000E+05  1.4904014E-10
  4.5000000E+05  1.3724827E-10
  4.6000000E+05  1.2660684E-10
  4.7000000E+05  1.1698331E-10
  4.8000000E+05  1.0826263E-10
  5.0000000E+05  9.3142083E-11
  5.1250000E+05  8.5029252E-11
  5.2500000E+05  7.7786289E-11
  5.3750000E+05  7.1303190E-11
  5.5000000E+05  6.5485891E-11
  5.7500000E+05  5.5537028E-11
  5.8750000E+05  5.1275878E-11
  6.0000000E+05  4.7418189E-11
  6.2500000E+05  4.0738201E-11
  6.5000000E+05  3.5200355E-11
  6.7500000E+05  3.0577102E-11
  7.0000000E+05  2.6692237E-11
  7.2500000E+05  2.3408048E-11
  7.5000000E+05  2.0615911E-11
  7.7500000E+05  1.8229516E-11
  8.0000000E+05  1.6179790E-11
  8.2500000E+05  1.4411043E-11
  8.5000000E+05  1.2878082E-11
  8.7500000E+05  1.1544006E-11
  9.0000000E+05  1.0378511E-11
  9.2500000E+05  9.3565626E-12
  9.5000000E+05  8.4573708E-12
  9.7500000E+05  7.6635922E-12
  1.0000000E+06  6.9606884E-12
  1.0250000E+06  6.3364160E-12
  1.0500000E+06  5.7804186E-12
  1.0750000E+06  5.2839032E-12
  1.1000000E+06  4.8393758E-12
  1.1250000E+06  4.4404253E-12
  1.1500000E+06  4.0815485E-12
  1.1750000E+06  3.7580055E-12
  1.2000000E+06  3.4656995E-12
  1.2250000E+06  3.2010793E-12
  1.2500000E+06  2.9610567E-12
  1.3000000E+06  2.5443721E-12
  1.3500000E+06  2.1978840E-12
  1.4000000E+06  1.9078840E-12
  1.4500000E+06  1.6636924E-12
  1.5000000E+06  1.4569157E-12
  1.5500000E+06  1.2809023E-12
  1.6000000E+06  1.1303404E-12
  1.6500000E+06  1.0009591E-12
  1.7000000E+06  8.8930114E-13
  1.7500000E+06  7.9254907E-13
  1.8000000E+06  7.0839314E-13
  1.8500000E+06  6.3492972E-13
  1.9000000E+06  5.7058164E-13
  1.9500000E+06  5.1403566E-13
  2.0000000E+06  4.6419329E-13
  2.0500000E+06  4.2013154E-13
  2.1000000E+06  3.8107169E-13
  2.1500000E+06  3.4635416E-13
  2.2000000E+06  3.1541816E-13
  2.2500000E+06  2.8778522E-13
  2.3000000E+06  2.6304621E-13
  2.3500000E+06  2.4085003E-13
  2.4000000E+06  2.2089387E-13
  2.4500000E+06  2.0291576E-13
  2.5000000E+06  1.8668841E-13
  2.5500000E+06  1.7201379E-13
  2.6000000E+06  1.5871811E-13
  2.6500000E+06  1.4664960E-13
  2.7000000E+06  1.3567568E-13
  2.8000000E+06  1.1656117E-13
  2.9000000E+06  1.0060782E-13
  3.0000000E+06  8.7231624E-14
  3.1000000E+06  7.5969146E-14
  
  
#  47   6  M2  EION =  6.080000000E+02 eV   280
#  S(0) = 1.432448E+00
  6.0340899E+00  0.0000000E+00
  6.0340899E+02  0.0000000E+00
  6.0340899E+02  7.2160219E-04
  6.0800000E+02  7.2160219E-04
  6.0800600E+02  7.2160219E-04
  6.0813724E+02  7.3277758E-04
  6.0826847E+02  7.4367913E-04
  6.0839970E+02  7.5431866E-04
  6.0853093E+02  7.6470738E-04
  6.0879339E+02  7.8477381E-04
  6.0905585E+02  8.0395546E-04
  6.0958078E+02  8.3993168E-04
  6.1010570E+02  8.7310248E-04
  6.1115555E+02  9.3246103E-04
  6.1220540E+02  9.8428462E-04
  6.1325525E+02  1.0301127E-03
  6.1430510E+02  1.0710284E-03
  6.1535495E+02  1.1078130E-03
  6.1640480E+02  1.1410440E-03
  6.1850450E+02  1.1984908E-03
  6.2060420E+02  1.2458356E-03
  6.2270390E+02  1.2846983E-03
  6.2480360E+02  1.3162647E-03
  6.2900300E+02  1.3612100E-03
  6.3320240E+02  1.3870589E-03
  6.3740180E+02  1.3991065E-03
  6.4160120E+02  1.4017253E-03
  6.4580060E+02  1.3983510E-03
  6.5000000E+02  1.3915284E-03
  6.5625000E+02  1.3786496E-03
  6.6250000E+02  1.3654345E-03
  6.6875000E+02  1.3534459E-03
  6.7500000E+02  1.3431168E-03
  6.8125000E+02  1.3342892E-03
  6.8750000E+02  1.3265399E-03
  6.9375000E+02  1.3193831E-03
  7.0000000E+02  1.3123872E-03
  7.1250000E+02  1.2976448E-03
  7.2500000E+02  1.2810282E-03
  7.3750000E+02  1.2627282E-03
  7.5000000E+02  1.2436308E-03
  7.6250000E+02  1.2246248E-03
  7.7500000E+02  1.2062556E-03
  7.8750000E+02  1.1886858E-03
  8.0000000E+02  1.1717515E-03
  8.2500000E+02  1.1387108E-03
  8.5000000E+02  1.1053681E-03
  8.7500000E+02  1.0715265E-03
  9.0000000E+02  1.0380656E-03
  9.5000000E+02  9.7484665E-04
  9.7500000E+02  9.4497510E-04
  1.0000000E+03  9.1579904E-04
  1.0250000E+03  8.8721916E-04
  1.0500000E+03  8.5931875E-04
  1.1000000E+03  8.0628625E-04
  1.1500000E+03  7.5731149E-04
  1.2000000E+03  7.1177092E-04
  1.2500000E+03  6.6909285E-04
  1.3000000E+03  6.2940880E-04
  1.3500000E+03  5.9271811E-04
  1.4000000E+03  5.5873258E-04
  1.4500000E+03  5.2713005E-04
  1.5000000E+03  4.9765693E-04
  1.6000000E+03  4.4484563E-04
  1.7000000E+03  3.9918414E-04
  1.8000000E+03  3.5936222E-04
  1.9000000E+03  3.2466323E-04
  2.0000000E+03  2.9424334E-04
  2.1000000E+03  2.6745976E-04
  2.2000000E+03  2.4383475E-04
  2.3000000E+03  2.2289974E-04
  2.4000000E+03  2.0426329E-04
  2.5000000E+03  1.8763468E-04
  2.6000000E+03  1.7276399E-04
  2.7000000E+03  1.5941893E-04
  2.8000000E+03  1.4740081E-04
  2.9000000E+03  1.3654812E-04
  3.0000000E+03  1.2672573E-04
  3.1000000E+03  1.1781610E-04
  3.2000000E+03  1.0971631E-04
  3.4000000E+03  9.5599319E-05
  3.6000000E+03  8.3785102E-05
  3.8000000E+03  7.3821756E-05
  4.0000000E+03  6.5361363E-05
  4.2000000E+03  5.8131872E-05
  4.4000000E+03  5.1918167E-05
  4.6000000E+03  4.6548579E-05
  4.8000000E+03  4.1884939E-05
  5.0000000E+03  3.7815314E-05
  5.2500000E+03  3.3426079E-05
  5.5000000E+03  2.9680049E-05
  5.7500000E+03  2.6464068E-05
  6.0000000E+03  2.3688043E-05
  6.5000000E+03  1.9180361E-05
  6.7500000E+03  1.7342481E-05
  7.0000000E+03  1.5726865E-05
  7.2500000E+03  1.4301183E-05
  7.5000000E+03  1.3038576E-05
  7.7500000E+03  1.1916609E-05
  8.0000000E+03  1.0916444E-05
  8.2500000E+03  1.0022174E-05
  8.5000000E+03  9.2203183E-06
  9.0000000E+03  7.8495929E-06
  9.5000000E+03  6.7307463E-06
  1.0000000E+04  5.8091609E-06
  1.0500000E+04  5.0437452E-06
  1.1000000E+04  4.4032287E-06
  1.1500000E+04  3.8635179E-06
  1.2000000E+04  3.4058307E-06
  1.2500000E+04  3.0153882E-06
  1.3000000E+04  2.6804708E-06
  1.3500000E+04  2.3917091E-06
  1.4000000E+04  2.1415529E-06
  1.4500000E+04  1.9238727E-06
  1.5000000E+04  1.7336566E-06
  1.5500000E+04  1.5667839E-06
  1.6000000E+04  1.4198468E-06
  1.6500000E+04  1.2900123E-06
  1.7000000E+04  1.1749122E-06
  1.7500000E+04  1.0725567E-06
  1.8000000E+04  9.8126656E-07
  1.8500000E+04  8.9961814E-07
  1.9000000E+04  8.2639939E-07
  2.0000000E+04  7.0125424E-07
  2.1000000E+04  5.9917198E-07
  2.2000000E+04  5.1518655E-07
  2.3000000E+04  4.4554624E-07
  2.4000000E+04  3.8738354E-07
  2.5000000E+04  3.3848305E-07
  2.6000000E+04  2.9711617E-07
  2.7000000E+04  2.6192188E-07
  2.8000000E+04  2.3181951E-07
  2.9000000E+04  2.0594423E-07
  3.0000000E+04  1.8359892E-07
  3.1000000E+04  1.6421775E-07
  3.2000000E+04  1.4733853E-07
  3.3000000E+04  1.3258145E-07
  3.4000000E+04  1.1963265E-07
  3.5000000E+04  1.0823140E-07
  3.6000000E+04  9.8159959E-08
  3.7000000E+04  8.9235695E-08
  3.8000000E+04  8.1304698E-08
  3.9000000E+04  7.4236726E-08
  4.0000000E+04  6.7921103E-08
  4.2000000E+04  5.7182869E-08
  4.4000000E+04  4.8485030E-08
  4.6000000E+04  4.1378520E-08
  4.8000000E+04  3.5525769E-08
  5.0000000E+04  3.0670091E-08
  5.2500000E+04  2.5706465E-08
  5.5000000E+04  2.1704388E-08
  5.7500000E+04  1.8448722E-08
  5.8750000E+04  1.7048832E-08
  6.0000000E+04  1.5778534E-08
  6.2500000E+04  1.3571999E-08
  6.5000000E+04  1.1735896E-08
  6.7500000E+04  1.0198166E-08
  7.0000000E+04  8.9025890E-09
  7.2500000E+04  7.8049283E-09
  7.5000000E+04  6.8700920E-09
  7.7500000E+04  6.0700304E-09
  8.0000000E+04  5.3821675E-09
  8.2500000E+04  4.7882133E-09
  8.5000000E+04  4.2732578E-09
  8.7500000E+04  3.8250761E-09
  9.0000000E+04  3.4335911E-09
  9.2500000E+04  3.0904523E-09
  9.5000000E+04  2.7887059E-09
  9.7500000E+04  2.5225339E-09
  1.0000000E+05  2.2870480E-09
  1.0250000E+05  2.0781236E-09
  1.0500000E+05  1.8922663E-09
  1.0750000E+05  1.7265049E-09
  1.1000000E+05  1.5783035E-09
  1.1250000E+05  1.4454909E-09
  1.1500000E+05  1.3262014E-09
  1.2000000E+05  1.1219772E-09
  1.2500000E+05  9.5518784E-10
  1.3000000E+05  8.1794505E-10
  1.3500000E+05  7.0422592E-10
  1.4000000E+05  6.0938646E-10
  1.4500000E+05  5.2981381E-10
  1.5000000E+05  4.6267283E-10
  1.5500000E+05  4.0572109E-10
  1.6000000E+05  3.5717221E-10
  1.6500000E+05  3.1559297E-10
  1.7000000E+05  2.7982584E-10
  1.7500000E+05  2.4893023E-10
  1.8000000E+05  2.2213756E-10
  1.8500000E+05  1.9881622E-10
  1.9000000E+05  1.7844455E-10
  1.9500000E+05  1.6058952E-10
  2.0000000E+05  1.4489012E-10
  2.0500000E+05  1.3104396E-10
  2.1000000E+05  1.1879670E-10
  2.1500000E+05  1.0793356E-10
  2.2000000E+05  9.8272484E-11
  2.2500000E+05  8.9658575E-11
  2.3000000E+05  8.1959596E-11
  2.4000000E+05  6.8869234E-11
  2.5000000E+05  5.8271753E-11
  2.6000000E+05  4.9622177E-11
  2.7000000E+05  4.2508886E-11
  2.8000000E+05  3.6617743E-11
  2.9000000E+05  3.1706674E-11
  3.0000000E+05  2.7587472E-11
  3.1000000E+05  2.4112578E-11
  3.2000000E+05  2.1165373E-11
  3.3000000E+05  1.8653026E-11
  3.4000000E+05  1.6501132E-11
  3.5000000E+05  1.4649655E-11
  3.6000000E+05  1.3049857E-11
  3.7000000E+05  1.1661942E-11
  3.8000000E+05  1.0453240E-11
  3.9000000E+05  9.3967866E-12
  4.0000000E+05  8.4702137E-12
  4.1000000E+05  7.6548817E-12
  4.2000000E+05  6.9351895E-12
  4.3000000E+05  6.2980228E-12
  4.4000000E+05  5.7323094E-12
  4.5000000E+05  5.2286650E-12
  4.6000000E+05  4.7791093E-12
  4.7000000E+05  4.3768315E-12
  4.8000000E+05  4.0159984E-12
  5.0000000E+05  3.3993068E-12
  5.1250000E+05  3.0734546E-12
  5.2500000E+05  2.7857466E-12
  5.3750000E+05  2.5309514E-12
  5.5000000E+05  2.3046546E-12
  5.7500000E+05  1.9231520E-12
  5.8750000E+05  1.7620514E-12
  6.0000000E+05  1.6174892E-12
  6.2500000E+05  1.3702670E-12
  6.5000000E+05  1.1685646E-12
  6.7500000E+05  1.0026752E-12
  7.0000000E+05  8.6522446E-13
  7.2500000E+05  7.5054985E-13
  7.5000000E+05  6.5426294E-13
  7.7500000E+05  5.7293196E-13
  8.0000000E+05  5.0384963E-13
  8.2500000E+05  4.4486408E-13
  8.5000000E+05  3.9425263E-13
  8.7500000E+05  3.5062659E-13
  9.0000000E+05  3.1285916E-13
  9.2500000E+05  2.8003032E-13
  9.5000000E+05  2.5138455E-13
  9.7500000E+05  2.2629792E-13
  1.0000000E+06  2.0425229E-13
  1.0250000E+06  1.8481552E-13
  1.0500000E+06  1.6762558E-13
  1.0750000E+06  1.5237783E-13
  1.1000000E+06  1.3881485E-13
  1.1250000E+06  1.2671832E-13
  1.1500000E+06  1.1590222E-13
  1.2000000E+06  9.7497791E-14
  1.2500000E+06  8.2579387E-14
  1.3000000E+06  7.0385300E-14
  1.3500000E+06  6.0341121E-14
  1.4000000E+06  5.2008869E-14
  1.4500000E+06  4.5051154E-14
  1.5000000E+06  3.9205624E-14
  1.5500000E+06  3.4266498E-14
  1.6000000E+06  3.0071107E-14
  1.6500000E+06  2.6489804E-14
  1.7000000E+06  2.3418489E-14
  1.7500000E+06  2.0773007E-14
  1.8000000E+06  1.8484888E-14
  1.8500000E+06  1.6498130E-14
  1.9000000E+06  1.4766679E-14
  1.9500000E+06  1.3252478E-14
  2.0000000E+06  1.1923963E-14
  2.0500000E+06  1.0754768E-14
  2.1000000E+06  9.7227650E-15
  2.1500000E+06  8.8092999E-15
  2.2000000E+06  7.9985415E-15
  2.2500000E+06  7.2770020E-15
  2.3000000E+06  6.6332140E-15
  2.4000000E+06  5.5411717E-15
  2.5000000E+06  4.6600505E-15
  2.6000000E+06  3.9441733E-15
  
  
#  47   7  M3  EION =  5.770000000E+02 eV   283
#  S(0) = 3.027479E+00
  5.7243779E+00  0.0000000E+00
  5.7243779E+02  0.0000000E+00
  5.7243779E+02  1.8277189E-03
  5.7700000E+02  1.8277189E-03
  5.7700569E+02  1.8277189E-03
  5.7714940E+02  1.8576609E-03
  5.7729311E+02  1.8867388E-03
  5.7743683E+02  1.9149958E-03
  5.7758054E+02  1.9424720E-03
  5.7786797E+02  1.9952298E-03
  5.7815540E+02  2.0452843E-03
  5.7873026E+02  2.1382097E-03
  5.7930512E+02  2.2228387E-03
  5.8045483E+02  2.3719459E-03
  5.8160455E+02  2.4998660E-03
  5.8275426E+02  2.6113571E-03
  5.8390398E+02  2.7096481E-03
  5.8505370E+02  2.7969962E-03
  5.8620341E+02  2.8750246E-03
  5.8850284E+02  3.0076270E-03
  5.9080227E+02  3.1141047E-03
  5.9310171E+02  3.1987718E-03
  5.9540114E+02  3.2648185E-03
  6.0000000E+02  3.3512568E-03
  6.0625000E+02  3.3972108E-03
  6.1250000E+02  3.3925583E-03
  6.1875000E+02  3.3625790E-03
  6.2500000E+02  3.3231266E-03
  6.3125000E+02  3.2828659E-03
  6.3750000E+02  3.2457385E-03
  6.4375000E+02  3.2128981E-03
  6.5000000E+02  3.1840179E-03
  6.6250000E+02  3.1340445E-03
  6.6875000E+02  3.1107145E-03
  6.7500000E+02  3.0873131E-03
  6.8750000E+02  3.0383534E-03
  7.0000000E+02  2.9857886E-03
  7.1250000E+02  2.9309259E-03
  7.2500000E+02  2.8759034E-03
  7.3750000E+02  2.8224062E-03
  7.5000000E+02  2.7712624E-03
  7.7500000E+02  2.6753312E-03
  8.0000000E+02  2.5837658E-03
  8.2500000E+02  2.4929833E-03
  8.5000000E+02  2.4031114E-03
  8.7500000E+02  2.3161195E-03
  9.0000000E+02  2.2332933E-03
  9.2500000E+02  2.1546575E-03
  9.5000000E+02  2.0792750E-03
  1.0000000E+03  1.9357833E-03
  1.0500000E+03  1.8021966E-03
  1.1000000E+03  1.6801444E-03
  1.1500000E+03  1.5685879E-03
  1.2000000E+03  1.4654993E-03
  1.2500000E+03  1.3703392E-03
  1.3000000E+03  1.2830127E-03
  1.3500000E+03  1.2030452E-03
  1.4000000E+03  1.1293020E-03
  1.4500000E+03  1.0611034E-03
  1.5000000E+03  9.9814839E-04
  1.6000000E+03  8.8636985E-04
  1.7000000E+03  7.9059106E-04
  1.8000000E+03  7.0787806E-04
  1.9000000E+03  6.3631494E-04
  2.0000000E+03  5.7410774E-04
  2.1000000E+03  5.1965088E-04
  2.2000000E+03  4.7183853E-04
  2.3000000E+03  4.2973142E-04
  2.4000000E+03  3.9247318E-04
  2.5000000E+03  3.5936721E-04
  2.6000000E+03  3.2985315E-04
  2.7000000E+03  3.0346048E-04
  2.8000000E+03  2.7979234E-04
  2.9000000E+03  2.5850969E-04
  3.0000000E+03  2.3931795E-04
  3.1000000E+03  2.2196271E-04
  3.2000000E+03  2.0622693E-04
  3.4000000E+03  1.7890296E-04
  3.6000000E+03  1.5614993E-04
  3.8000000E+03  1.3705545E-04
  4.0000000E+03  1.2091561E-04
  4.2000000E+03  1.0718175E-04
  4.4000000E+03  9.5422931E-05
  4.6000000E+03  8.5297655E-05
  4.8000000E+03  7.6532902E-05
  5.0000000E+03  6.8908597E-05
  5.2500000E+03  6.0712906E-05
  5.5000000E+03  5.3742839E-05
  5.7500000E+03  4.7778898E-05
  6.0000000E+03  4.2647070E-05
  6.5000000E+03  3.4350071E-05
  6.7500000E+03  3.0981606E-05
  7.0000000E+03  2.8028265E-05
  7.2500000E+03  2.5428691E-05
  7.5000000E+03  2.3132068E-05
  8.0000000E+03  1.9285172E-05
  8.2500000E+03  1.7669554E-05
  8.5000000E+03  1.6223933E-05
  9.0000000E+03  1.3759970E-05
  9.5000000E+03  1.1756364E-05
  1.0000000E+04  1.0111968E-05
  1.0500000E+04  8.7509928E-06
  1.1000000E+04  7.6158965E-06
  1.1500000E+04  6.6624509E-06
  1.2000000E+04  5.8563185E-06
  1.2500000E+04  5.1706002E-06
  1.3000000E+04  4.5840324E-06
  1.3500000E+04  4.0796583E-06
  1.4000000E+04  3.6438444E-06
  1.4500000E+04  3.2655491E-06
  1.5000000E+04  2.9357755E-06
  1.5500000E+04  2.6471456E-06
  1.6000000E+04  2.3935719E-06
  1.6500000E+04  2.1700040E-06
  1.7000000E+04  1.9722299E-06
  1.8000000E+04  1.6404980E-06
  1.9000000E+04  1.3762411E-06
  2.0000000E+04  1.1635012E-06
  2.1000000E+04  9.9058927E-07
  2.2000000E+04  8.4881933E-07
  2.3000000E+04  7.3165265E-07
  2.4000000E+04  6.3410769E-07
  2.5000000E+04  5.5234799E-07
  2.6000000E+04  4.8338927E-07
  2.7000000E+04  4.2488870E-07
  2.8000000E+04  3.7499130E-07
  2.9000000E+04  3.3221663E-07
  3.0000000E+04  2.9537442E-07
  3.1000000E+04  2.6350107E-07
  3.2000000E+04  2.3581147E-07
  3.3000000E+04  2.1166197E-07
  3.4000000E+04  1.9052195E-07
  3.5000000E+04  1.7195155E-07
  3.6000000E+04  1.5558435E-07
  3.7000000E+04  1.4111363E-07
  3.8000000E+04  1.2828144E-07
  3.9000000E+04  1.1686994E-07
  4.0000000E+04  1.0669439E-07
  4.2000000E+04  8.9445135E-08
  4.4000000E+04  7.5528615E-08
  4.6000000E+04  6.4201569E-08
  4.8000000E+04  5.4907322E-08
  5.0000000E+04  4.7224014E-08
  5.2500000E+04  3.9400276E-08
  5.5000000E+04  3.3118596E-08
  5.7500000E+04  2.8029214E-08
  5.8750000E+04  2.5847445E-08
  6.0000000E+04  2.3871481E-08
  6.2500000E+04  2.0448822E-08
  6.5000000E+04  1.7611335E-08
  6.7500000E+04  1.5243552E-08
  7.0000000E+04  1.3255688E-08
  7.2500000E+04  1.1577312E-08
  7.5000000E+04  1.0152727E-08
  7.7500000E+04  8.9375554E-09
  8.0000000E+04  7.8961832E-09
  8.2500000E+04  6.9998419E-09
  8.5000000E+04  6.2251471E-09
  8.7500000E+04  5.5529796E-09
  9.0000000E+04  4.9676200E-09
  9.2500000E+04  4.4560766E-09
  9.5000000E+04  4.0075586E-09
  9.7500000E+04  3.6130616E-09
  1.0000000E+05  3.2650392E-09
  1.0250000E+05  2.9571398E-09
  1.0500000E+05  2.6839957E-09
  1.1000000E+05  2.2244376E-09
  1.1500000E+05  1.8574071E-09
  1.2000000E+05  1.5616441E-09
  1.2500000E+05  1.3213411E-09
  1.3000000E+05  1.1246092E-09
  1.3500000E+05  9.6241029E-10
  1.4000000E+05  8.2780527E-10
  1.4500000E+05  7.1541693E-10
  1.5000000E+05  6.2104263E-10
  1.5500000E+05  5.4137144E-10
  1.6000000E+05  4.7377537E-10
  1.6500000E+05  4.1615388E-10
  1.7000000E+05  3.6681705E-10
  1.7500000E+05  3.2439678E-10
  1.8000000E+05  2.8777896E-10
  1.8500000E+05  2.5605134E-10
  1.9000000E+05  2.2846301E-10
  1.9500000E+05  2.0439285E-10
  2.0000000E+05  1.8332470E-10
  2.0500000E+05  1.6482768E-10
  2.1000000E+05  1.4854061E-10
  2.1500000E+05  1.3415946E-10
  2.2000000E+05  1.2142735E-10
  2.2500000E+05  1.1012648E-10
  2.3000000E+05  1.0007148E-10
  2.4000000E+05  8.3088708E-11
  2.5000000E+05  6.9464088E-11
  2.6000000E+05  5.8444368E-11
  2.7000000E+05  4.9464077E-11
  2.8000000E+05  4.2094316E-11
  2.9000000E+05  3.6006669E-11
  3.0000000E+05  3.0947362E-11
  3.1000000E+05  2.6718638E-11
  3.2000000E+05  2.3165199E-11
  3.3000000E+05  2.0164172E-11
  3.4000000E+05  1.7617655E-11
  3.5000000E+05  1.5447142E-11
  3.6000000E+05  1.3589302E-11
  3.7000000E+05  1.1992736E-11
  3.8000000E+05  1.0615497E-11
  3.9000000E+05  9.4231787E-12
  4.0000000E+05  8.3874269E-12
  4.1000000E+05  7.4847603E-12
  4.2000000E+05  6.6956464E-12
  4.3000000E+05  6.0037682E-12
  4.4000000E+05  5.3954385E-12
  4.5000000E+05  4.8591317E-12
  4.6000000E+05  4.3851059E-12
  4.7000000E+05  3.9650966E-12
  4.8000000E+05  3.5920695E-12
  5.0000000E+05  2.9638020E-12
  5.1250000E+05  2.6372494E-12
  5.2500000E+05  2.3525157E-12
  5.3750000E+05  2.1035069E-12
  5.5000000E+05  1.8851224E-12
  5.7500000E+05  1.5237547E-12
  5.8750000E+05  1.3740972E-12
  6.0000000E+05  1.2415057E-12
  6.2500000E+05  1.0189851E-12
  6.5000000E+05  8.4203742E-13
  6.7500000E+05  7.0020523E-13
  7.0000000E+05  5.8567771E-13
  7.2500000E+05  4.9256123E-13
  7.5000000E+05  4.1636672E-13
  7.7500000E+05  3.5364472E-13
  8.0000000E+05  3.0172261E-13
  8.2500000E+05  2.5851367E-13
  8.5000000E+05  2.2237691E-13
  8.7500000E+05  1.9201308E-13
  9.0000000E+05  1.6638692E-13
  9.2500000E+05  1.4466860E-13
  9.5000000E+05  1.2618924E-13
  9.7500000E+05  1.1040665E-13
  1.0000000E+06  9.6879048E-14
  1.0250000E+06  8.5244759E-14
  1.0500000E+06  7.5206292E-14
  1.0750000E+06  6.6517891E-14
  1.1000000E+06  5.8975703E-14
  1.1250000E+06  5.2409954E-14
  1.1500000E+06  4.6678715E-14
  1.1750000E+06  4.1662929E-14
  1.2000000E+06  3.7262358E-14
  1.2250000E+06  3.3392312E-14
  1.2500000E+06  2.9981006E-14
  1.2750000E+06  2.6967409E-14
  1.3000000E+06  2.4299482E-14
  1.3250000E+06  2.1932732E-14
  1.3500000E+06  1.9829004E-14
  1.4000000E+06  1.6283940E-14
  1.4500000E+06  1.3452228E-14
  1.5000000E+06  1.1174902E-14
  1.5500000E+06  9.3317172E-15
  1.6000000E+06  7.8309532E-15
  1.6500000E+06  6.6020952E-15
  1.7000000E+06  5.5905426E-15
  1.7500000E+06  4.7536962E-15
  1.8000000E+06  4.0580949E-15
  1.8500000E+06  3.4772900E-15
  1.9000000E+06  2.9902473E-15
  1.9500000E+06  2.5801559E-15
  2.0000000E+06  2.2335107E-15
  2.0500000E+06  1.9394076E-15
  2.1000000E+06  1.6890087E-15
  2.1500000E+06  1.4751103E-15
  2.2000000E+06  1.2918088E-15
  2.2500000E+06  1.1342458E-15
  2.3000000E+06  9.9840659E-16
  2.3500000E+06  8.8094988E-16
  2.4000000E+06  7.7909495E-16
  2.4500000E+06  6.9052624E-16
  2.5000000E+06  6.1330819E-16
  2.5500000E+06  5.4581704E-16
  2.6000000E+06  4.8669542E-16
  2.6500000E+06  4.3481193E-16
  2.7000000E+06  3.8920060E-16
  2.7500000E+06  3.4903278E-16
  2.8000000E+06  3.1359679E-16
  
  
#  47   8  M4  EION =  3.790000000E+02 eV   284
#  S(0) = 5.719486E+00
  3.7344689E+00  0.0000000E+00
  3.7344689E+02  0.0000000E+00
  3.7344689E+02  5.4552638E-04
  3.7900000E+02  5.4552638E-04
  3.7900383E+02  5.4552638E-04
  3.8320306E+02  5.4850358E-04
  3.8425287E+02  5.5605082E-04
  3.8530268E+02  5.6798922E-04
  3.8635249E+02  5.8535646E-04
  3.8740230E+02  6.0933953E-04
  3.8950191E+02  6.8275714E-04
  3.9055172E+02  7.3547201E-04
  3.9160153E+02  8.0137679E-04
  3.9370115E+02  9.8143812E-04
  3.9580077E+02  1.2417655E-03
  3.9790038E+02  1.6020897E-03
  4.0000000E+02  2.0798741E-03
  4.0125000E+02  2.4249311E-03
  4.0250000E+02  2.8161258E-03
  4.0375000E+02  3.2521726E-03
  4.0500000E+02  3.7300024E-03
  4.0750000E+02  4.7890774E-03
  4.1000000E+02  5.9365345E-03
  4.1250000E+02  7.1048551E-03
  4.1500000E+02  8.2327219E-03
  4.1750000E+02  9.2771801E-03
  4.2000000E+02  1.0213605E-02
  4.2500000E+02  1.1742532E-02
  4.3000000E+02  1.2847575E-02
  4.4000000E+02  1.4054342E-02
  4.5000000E+02  1.4329311E-02
  4.5500000E+02  1.4253610E-02
  4.6000000E+02  1.4096416E-02
  4.6500000E+02  1.3892052E-02
  4.7000000E+02  1.3665229E-02
  4.7500000E+02  1.3431739E-02
  4.8000000E+02  1.3201587E-02
  4.9000000E+02  1.2765405E-02
  5.0000000E+02  1.2363121E-02
  5.1250000E+02  1.1889694E-02
  5.2500000E+02  1.1428477E-02
  5.3750000E+02  1.0972108E-02
  5.5000000E+02  1.0524453E-02
  5.7500000E+02  9.6832649E-03
  6.0000000E+02  8.9314469E-03
  6.2500000E+02  8.2514293E-03
  6.5000000E+02  7.6214799E-03
  6.6250000E+02  7.3228878E-03
  6.7500000E+02  7.0358172E-03
  7.0000000E+02  6.4982805E-03
  7.2500000E+02  6.0095332E-03
  7.5000000E+02  5.5657370E-03
  8.0000000E+02  4.7875117E-03
  8.5000000E+02  4.1307318E-03
  9.0000000E+02  3.5811253E-03
  9.5000000E+02  3.1204201E-03
  1.0000000E+03  2.7303949E-03
  1.0500000E+03  2.3984027E-03
  1.1000000E+03  2.1161259E-03
  1.1500000E+03  1.8748812E-03
  1.2000000E+03  1.6673239E-03
  1.2500000E+03  1.4878293E-03
  1.3000000E+03  1.3320147E-03
  1.3500000E+03  1.1964440E-03
  1.4000000E+03  1.0780821E-03
  1.4500000E+03  9.7417881E-04
  1.5000000E+03  8.8252734E-04
  1.6000000E+03  7.2966276E-04
  1.7000000E+03  6.0898120E-04
  1.8000000E+03  5.1238066E-04
  1.9000000E+03  4.3427992E-04
  2.0000000E+03  3.7064333E-04
  2.1000000E+03  3.1831118E-04
  2.2000000E+03  2.7491117E-04
  2.3000000E+03  2.3867748E-04
  2.4000000E+03  2.0823978E-04
  2.5000000E+03  1.8251671E-04
  2.6000000E+03  1.6065450E-04
  2.7000000E+03  1.4197417E-04
  2.8000000E+03  1.2593239E-04
  2.9000000E+03  1.1209233E-04
  3.0000000E+03  1.0010103E-04
  3.1000000E+03  8.9670078E-05
  3.2000000E+03  8.0562030E-05
  3.4000000E+03  6.5561227E-05
  3.6000000E+03  5.3888538E-05
  3.8000000E+03  4.4694338E-05
  4.0000000E+03  3.7372195E-05
  4.2000000E+03  3.1482393E-05
  4.4000000E+03  2.6701424E-05
  4.6000000E+03  2.2788061E-05
  4.8000000E+03  1.9560249E-05
  5.0000000E+03  1.6879042E-05
  5.2500000E+03  1.4135321E-05
  5.5000000E+03  1.1921237E-05
  5.7500000E+03  1.0119169E-05
  6.0000000E+03  8.6408536E-06
  6.5000000E+03  6.4031518E-06
  6.7500000E+03  5.5525782E-06
  7.0000000E+03  4.8364844E-06
  7.2500000E+03  4.2303490E-06
  7.5000000E+03  3.7146923E-06
  7.7500000E+03  3.2739292E-06
  8.0000000E+03  2.8955026E-06
  8.2500000E+03  2.5692302E-06
  8.5000000E+03  2.2868058E-06
  8.7500000E+03  2.0414172E-06
  9.0000000E+03  1.8274480E-06
  9.2500000E+03  1.6402452E-06
  9.5000000E+03  1.4759357E-06
  1.0000000E+04  1.2035582E-06
  1.0500000E+04  9.9008378E-07
  1.1000000E+04  8.2101894E-07
  1.1500000E+04  6.8583939E-07
  1.2000000E+04  5.7680077E-07
  1.2500000E+04  4.8813380E-07
  1.3000000E+04  4.1549133E-07
  1.3500000E+04  3.5556221E-07
  1.4000000E+04  3.0580103E-07
  1.4500000E+04  2.6423349E-07
  1.5000000E+04  2.2931530E-07
  1.5500000E+04  1.9982856E-07
  1.6000000E+04  1.7480558E-07
  1.6500000E+04  1.5347231E-07
  1.7000000E+04  1.3520537E-07
  1.7500000E+04  1.1949963E-07
  1.8000000E+04  1.0594342E-07
  1.8500000E+04  9.4199513E-08
  1.9000000E+04  8.3990116E-08
  2.0000000E+04  6.7293753E-08
  2.1000000E+04  5.4437694E-08
  2.2000000E+04  4.4426773E-08
  2.3000000E+04  3.6550786E-08
  2.4000000E+04  3.0295675E-08
  2.5000000E+04  2.5284432E-08
  2.6000000E+04  2.1237248E-08
  2.7000000E+04  1.7944144E-08
  2.8000000E+04  1.5245913E-08
  2.9000000E+04  1.3020694E-08
  3.0000000E+04  1.1174378E-08
  3.1000000E+04  9.6336952E-09
  3.2000000E+04  8.3411447E-09
  3.3000000E+04  7.2512728E-09
  3.4000000E+04  6.3279108E-09
  3.5000000E+04  5.5420926E-09
  3.6000000E+04  4.8704724E-09
  3.7000000E+04  4.2941272E-09
  3.8000000E+04  3.7976400E-09
  3.9000000E+04  3.3683851E-09
  4.0000000E+04  2.9959688E-09
  4.2000000E+04  2.3887213E-09
  4.4000000E+04  1.9230264E-09
  4.6000000E+04  1.5618409E-09
  4.8000000E+04  1.2788055E-09
  5.0000000E+04  1.0548984E-09
  5.1250000E+04  9.3863958E-10
  5.2500000E+04  8.3733951E-10
  5.3750000E+04  7.4880425E-10
  5.5000000E+04  6.7119998E-10
  5.7500000E+04  5.4287271E-10
  5.8750000E+04  4.8975812E-10
  6.0000000E+04  4.4271458E-10
  6.2500000E+04  3.6379046E-10
  6.5000000E+04  3.0104820E-10
  6.7500000E+04  2.5076203E-10
  7.0000000E+04  2.1015263E-10
  7.2500000E+04  1.7712588E-10
  7.5000000E+04  1.5008857E-10
  7.7500000E+04  1.2781750E-10
  8.0000000E+04  1.0936582E-10
  8.2500000E+04  9.3994891E-11
  8.5000000E+04  8.1124302E-11
  8.7500000E+04  7.0294803E-11
  9.0000000E+04  6.1140643E-11
  9.2500000E+04  5.3368768E-11
  9.5000000E+04  4.6743042E-11
  9.7500000E+04  4.1072146E-11
  1.0000000E+05  3.6200235E-11
  1.0250000E+05  3.1999732E-11
  1.0500000E+05  2.8365729E-11
  1.0750000E+05  2.5211569E-11
  1.1000000E+05  2.2465360E-11
  1.1250000E+05  2.0067210E-11
  1.1500000E+05  1.7967029E-11
  1.2000000E+05  1.4498981E-11
  1.2500000E+05  1.1797575E-11
  1.3000000E+05  9.6732753E-12
  1.3500000E+05  7.9880593E-12
  1.4000000E+05  6.6402198E-12
  1.4500000E+05  5.5540082E-12
  1.5000000E+05  4.6724218E-12
  1.5500000E+05  3.9521519E-12
  1.6000000E+05  3.3600088E-12
  1.6500000E+05  2.8703469E-12
  1.7000000E+05  2.4631928E-12
  1.7500000E+05  2.1228776E-12
  1.8000000E+05  1.8370257E-12
  1.8500000E+05  1.5957991E-12
  1.9000000E+05  1.3913288E-12
  1.9500000E+05  1.2172841E-12
  2.0000000E+05  1.0685437E-12
  2.0500000E+05  9.4094332E-13
  2.1000000E+05  8.3107977E-13
  2.1500000E+05  7.3615878E-13
  2.2000000E+05  6.5387556E-13
  2.2500000E+05  5.8232054E-13
  2.3000000E+05  5.1990535E-13
  2.4000000E+05  4.1740332E-13
  2.5000000E+05  3.3811098E-13
  2.6000000E+05  2.7614613E-13
  2.7000000E+05  2.2726420E-13
  2.8000000E+05  1.8836464E-13
  2.9000000E+05  1.5715573E-13
  3.0000000E+05  1.3192604E-13
  3.1000000E+05  1.1138483E-13
  3.2000000E+05  9.4549153E-14
  3.3000000E+05  8.0663980E-14
  3.4000000E+05  6.9144811E-14
  3.5000000E+05  5.9535571E-14
  3.6000000E+05  5.1477666E-14
  3.7000000E+05  4.4687282E-14
  3.8000000E+05  3.8938357E-14
  3.9000000E+05  3.4049692E-14
  4.0000000E+05  2.9875168E-14
  4.1000000E+05  2.6296306E-14
  4.2000000E+05  2.3216541E-14
  4.3000000E+05  2.0556767E-14
  4.4000000E+05  1.8251867E-14
  4.5000000E+05  1.6247978E-14
  4.6000000E+05  1.4500368E-14
  4.7000000E+05  1.2971733E-14
  4.8000000E+05  1.1630837E-14
  5.0000000E+05  9.4113608E-15
  5.1250000E+05  8.2789385E-15
  5.2500000E+05  7.3046011E-15
  5.3750000E+05  6.4633135E-15
  5.5000000E+05  5.7344596E-15
  5.7500000E+05  4.5487064E-15
  5.8750000E+05  4.0658128E-15
  6.0000000E+05  3.6424000E-15
  6.2500000E+05  2.9420265E-15
  6.5000000E+05  2.3953125E-15
  6.7500000E+05  1.9645701E-15
  7.0000000E+05  1.6222789E-15
  7.2500000E+05  1.3481029E-15
  7.5000000E+05  1.1268565E-15
  7.7500000E+05  9.4708806E-16
  8.0000000E+05  8.0008251E-16
  8.2500000E+05  6.7914815E-16
  8.5000000E+05  5.7910173E-16
  8.7500000E+05  4.9589752E-16
  9.0000000E+05  4.2635402E-16
  9.2500000E+05  3.6795345E-16
  9.5000000E+05  3.1869133E-16
  9.7500000E+05  2.7696221E-16
  1.0000000E+06  2.4147388E-16
  1.0250000E+06  2.1118016E-16
  1.0500000E+06  1.8522857E-16
  1.0750000E+06  1.6292119E-16
  1.1000000E+06  1.4368398E-16
  1.1250000E+06  1.2704232E-16
  1.1500000E+06  1.1260267E-16
  1.1750000E+06  1.0003758E-16
  1.2000000E+06  8.9073596E-17
  1.2250000E+06  7.9481482E-17
  1.2500000E+06  7.1068517E-17
  1.3000000E+06  5.7154343E-17
  1.3500000E+06  4.6303756E-17
  1.4000000E+06  3.7770780E-17
  1.4500000E+06  3.1007641E-17
  1.5000000E+06  2.5607932E-17
  1.5500000E+06  2.1267221E-17
  1.6000000E+06  1.7755514E-17
  1.6500000E+06  1.4897512E-17
  1.7000000E+06  1.2558410E-17
  1.7500000E+06  1.0633738E-17
  1.8000000E+06  9.0417341E-18
  1.8500000E+06  7.7182635E-18
  1.9000000E+06  6.6128289E-18
  1.9500000E+06  5.6854397E-18
  2.0000000E+06  4.9045882E-18
  2.0500000E+06  4.2450544E-18
  2.1000000E+06  3.6862525E-18
  2.1500000E+06  3.2113314E-18
  
  
#  47   9  M5  EION =  3.730000000E+02 eV   284
#  S(0) = 8.584466E+00
  3.6774229E+00  0.0000000E+00
  3.6774229E+02  0.0000000E+00
  3.6774229E+02  7.5708087E-04
  3.7300000E+02  7.5708087E-04
  3.7300376E+02  7.5708087E-04
  3.7440301E+02  7.6120646E-04
  3.7580226E+02  7.6824382E-04
  3.7720151E+02  7.8091748E-04
  3.7860075E+02  8.0228747E-04
  3.8000000E+02  8.3590128E-04
  3.8125000E+02  8.7967327E-04
  3.8250000E+02  9.4002112E-04
  3.8375000E+02  1.0209793E-03
  3.8500000E+02  1.1271764E-03
  3.8750000E+02  1.4367549E-03
  3.9000000E+02  1.9164304E-03
  3.9250000E+02  2.6168266E-03
  3.9375000E+02  3.0636437E-03
  3.9500000E+02  3.5798564E-03
  3.9625000E+02  4.1665714E-03
  3.9750000E+02  4.8224162E-03
  3.9875000E+02  5.5431623E-03
  4.0000000E+02  6.3215381E-03
  4.0250000E+02  8.0108253E-03
  4.0500000E+02  9.7932362E-03
  4.0750000E+02  1.1567545E-02
  4.1000000E+02  1.3249625E-02
  4.1250000E+02  1.4785255E-02
  4.1500000E+02  1.6149178E-02
  4.2000000E+02  1.8353527E-02
  4.3000000E+02  2.0979374E-02
  4.4000000E+02  2.1885130E-02
  4.4500000E+02  2.1913416E-02
  4.5000000E+02  2.1763666E-02
  4.5500000E+02  2.1499629E-02
  4.6000000E+02  2.1171465E-02
  4.6500000E+02  2.0813811E-02
  4.7000000E+02  2.0449725E-02
  4.8000000E+02  1.9746623E-02
  5.0000000E+02  1.8491465E-02
  5.1250000E+02  1.7763540E-02
  5.2500000E+02  1.7048104E-02
  5.3750000E+02  1.6342795E-02
  5.5000000E+02  1.5657945E-02
  5.7500000E+02  1.4386326E-02
  6.0000000E+02  1.3253688E-02
  6.5000000E+02  1.1272477E-02
  6.7500000E+02  1.0391297E-02
  7.0000000E+02  9.5863225E-03
  7.2500000E+02  8.8570404E-03
  7.5000000E+02  8.1949176E-03
  8.0000000E+02  7.0353771E-03
  8.5000000E+02  6.0602311E-03
  9.0000000E+02  5.2468461E-03
  9.5000000E+02  4.5663096E-03
  1.0000000E+03  3.9905626E-03
  1.0500000E+03  3.5017991E-03
  1.1000000E+03  3.0866949E-03
  1.1500000E+03  2.7323085E-03
  1.2000000E+03  2.4278286E-03
  1.2500000E+03  2.1646069E-03
  1.3000000E+03  1.9363872E-03
  1.3500000E+03  1.7381479E-03
  1.4000000E+03  1.5651479E-03
  1.4500000E+03  1.4132878E-03
  1.5000000E+03  1.2794457E-03
  1.6000000E+03  1.0566263E-03
  1.7000000E+03  8.8086588E-04
  1.8000000E+03  7.4029787E-04
  1.9000000E+03  6.2685848E-04
  2.0000000E+03  5.3451935E-04
  2.1000000E+03  4.5861836E-04
  2.2000000E+03  3.9573074E-04
  2.3000000E+03  3.4329226E-04
  2.4000000E+03  2.9928860E-04
  2.5000000E+03  2.6212802E-04
  2.6000000E+03  2.3056251E-04
  2.7000000E+03  2.0360717E-04
  2.8000000E+03  1.8047499E-04
  2.9000000E+03  1.6053291E-04
  3.0000000E+03  1.4326784E-04
  3.1000000E+03  1.2826025E-04
  3.2000000E+03  1.1516461E-04
  3.4000000E+03  9.3615088E-05
  3.6000000E+03  7.6864713E-05
  3.8000000E+03  6.3684488E-05
  4.0000000E+03  5.3198356E-05
  4.2000000E+03  4.4771663E-05
  4.4000000E+03  3.7937811E-05
  4.6000000E+03  3.2349139E-05
  4.8000000E+03  2.7743494E-05
  5.0000000E+03  2.3920960E-05
  5.2500000E+03  2.0012786E-05
  5.5000000E+03  1.6862051E-05
  5.7500000E+03  1.4299983E-05
  6.0000000E+03  1.2200062E-05
  6.5000000E+03  9.0253331E-06
  6.7500000E+03  7.8200879E-06
  7.0000000E+03  6.8061792E-06
  7.2500000E+03  5.9485993E-06
  7.5000000E+03  5.2195661E-06
  7.7500000E+03  4.5968646E-06
  8.0000000E+03  4.0626065E-06
  8.2500000E+03  3.6022959E-06
  8.5000000E+03  3.2041167E-06
  9.0000000E+03  2.5571163E-06
  9.5000000E+03  2.0626475E-06
  1.0000000E+04  1.6799527E-06
  1.0500000E+04  1.3803549E-06
  1.1000000E+04  1.1433490E-06
  1.1500000E+04  9.5405564E-07
  1.2000000E+04  8.0152723E-07
  1.2500000E+04  6.7761799E-07
  1.3000000E+04  5.7619810E-07
  1.3500000E+04  4.9260534E-07
  1.4000000E+04  4.2325877E-07
  1.4500000E+04  3.6538256E-07
  1.5000000E+04  3.1680659E-07
  1.5500000E+04  2.7582090E-07
  1.6000000E+04  2.4106818E-07
  1.6500000E+04  2.1146361E-07
  1.7000000E+04  1.8613413E-07
  1.7500000E+04  1.6437283E-07
  1.8000000E+04  1.4560414E-07
  1.8500000E+04  1.2935679E-07
  1.9000000E+04  1.1524281E-07
  2.0000000E+04  9.2185453E-08
  2.1000000E+04  7.4456774E-08
  2.2000000E+04  6.0670792E-08
  2.3000000E+04  4.9839618E-08
  2.4000000E+04  4.1249011E-08
  2.5000000E+04  3.4375745E-08
  2.6000000E+04  2.8831935E-08
  2.7000000E+04  2.4326800E-08
  2.8000000E+04  2.0640109E-08
  2.9000000E+04  1.7603469E-08
  3.0000000E+04  1.5086975E-08
  3.1000000E+04  1.2989584E-08
  3.2000000E+04  1.1232070E-08
  3.3000000E+04  9.7518778E-09
  3.4000000E+04  8.4992802E-09
  3.5000000E+04  7.4344845E-09
  3.6000000E+04  6.5254465E-09
  3.7000000E+04  5.7462247E-09
  3.8000000E+04  5.0757045E-09
  3.9000000E+04  4.4966075E-09
  4.0000000E+04  3.9947201E-09
  4.2000000E+04  3.1776047E-09
  4.4000000E+04  2.5522360E-09
  4.6000000E+04  2.0681667E-09
  4.8000000E+04  1.6895658E-09
  5.0000000E+04  1.3906222E-09
  5.2500000E+04  1.1007511E-09
  5.5000000E+04  8.7989072E-10
  5.7500000E+04  7.0967787E-10
  5.8750000E+04  6.3934604E-10
  6.0000000E+04  5.7712158E-10
  6.2500000E+04  4.7289715E-10
  6.5000000E+04  3.9022430E-10
  6.7500000E+04  3.2411013E-10
  7.0000000E+04  2.7083667E-10
  7.2500000E+04  2.2760733E-10
  7.5000000E+04  1.9229733E-10
  7.7500000E+04  1.6327791E-10
  8.0000000E+04  1.3929033E-10
  8.2500000E+04  1.1935412E-10
  8.5000000E+04  1.0269993E-10
  8.7500000E+04  8.8719907E-11
  9.0000000E+04  7.6930632E-11
  9.2500000E+04  6.6945441E-11
  9.5000000E+04  5.8453264E-11
  9.7500000E+04  5.1202443E-11
  1.0000000E+05  4.4988270E-11
  1.0250000E+05  3.9643482E-11
  1.0500000E+05  3.5030779E-11
  1.0750000E+05  3.1036944E-11
  1.1000000E+05  2.7568185E-11
  1.1250000E+05  2.4546490E-11
  1.1500000E+05  2.1906733E-11
  1.2000000E+05  1.7563426E-11
  1.2500000E+05  1.4196989E-11
  1.3000000E+05  1.1562909E-11
  1.3500000E+05  9.4837628E-12
  1.4000000E+05  7.8292907E-12
  1.4500000E+05  6.5028124E-12
  1.5000000E+05  5.4318178E-12
  1.5500000E+05  4.5614108E-12
  1.6000000E+05  3.8496692E-12
  1.6500000E+05  3.2643059E-12
  1.7000000E+05  2.7802606E-12
  1.7500000E+05  2.3779413E-12
  1.8000000E+05  2.0419266E-12
  1.8500000E+05  1.7600002E-12
  1.9000000E+05  1.5224253E-12
  1.9500000E+05  1.3213973E-12
  2.0000000E+05  1.1506257E-12
  2.0500000E+05  1.0050140E-12
  2.1000000E+05  8.8041267E-13
  2.1500000E+05  7.7342747E-13
  2.2000000E+05  6.8126929E-13
  2.2500000E+05  6.0163658E-13
  2.3000000E+05  5.3262224E-13
  2.4000000E+05  4.2036489E-13
  2.5000000E+05  3.3467398E-13
  2.6000000E+05  2.6861130E-13
  2.7000000E+05  2.1721142E-13
  2.8000000E+05  1.7687731E-13
  2.9000000E+05  1.4497391E-13
  3.0000000E+05  1.1955092E-13
  3.1000000E+05  9.9150683E-14
  3.2000000E+05  8.2673669E-14
  3.3000000E+05  6.9283514E-14
  3.4000000E+05  5.8338908E-14
  3.5000000E+05  4.9344291E-14
  3.6000000E+05  4.1914001E-14
  3.7000000E+05  3.5745954E-14
  3.8000000E+05  3.0602012E-14
  3.9000000E+05  2.6293271E-14
  4.0000000E+05  2.2669021E-14
  4.1000000E+05  1.9608396E-14
  4.2000000E+05  1.7013961E-14
  4.3000000E+05  1.4806774E-14
  4.4000000E+05  1.2922566E-14
  4.5000000E+05  1.1308782E-14
  4.6000000E+05  9.9222613E-15
  4.7000000E+05  8.7274153E-15
  4.8000000E+05  7.6947789E-15
  5.0000000E+05  6.0222430E-15
  5.1250000E+05  5.1893878E-15
  5.2500000E+05  4.4857904E-15
  5.3750000E+05  3.8892318E-15
  5.5000000E+05  3.3816779E-15
  5.6250000E+05  2.9484235E-15
  5.7500000E+05  2.5774246E-15
  5.8750000E+05  2.2587756E-15
  6.0000000E+05  1.9842971E-15
  6.2500000E+05  1.5418755E-15
  6.5000000E+05  1.2083982E-15
  6.6250000E+05  1.0729991E-15
  6.7500000E+05  9.5459563E-16
  7.0000000E+05  7.5969140E-16
  7.2500000E+05  6.0876368E-16
  7.5000000E+05  4.9097667E-16
  7.7500000E+05  3.9838169E-16
  8.0000000E+05  3.2509327E-16
  8.2500000E+05  2.6671339E-16
  8.5000000E+05  2.1992780E-16
  8.7500000E+05  1.8221898E-16
  9.0000000E+05  1.5166040E-16
  9.2500000E+05  1.2676866E-16
  9.5000000E+05  1.0639395E-16
  9.7500000E+05  8.9639681E-17
  1.0000000E+06  7.5802723E-17
  1.0250000E+06  6.4327849E-17
  1.0500000E+06  5.4774239E-17
  1.0750000E+06  4.6790147E-17
  1.1000000E+06  4.0093423E-17
  1.1250000E+06  3.4456793E-17
  1.1500000E+06  2.9696523E-17
  1.1750000E+06  2.5663440E-17
  1.2000000E+06  2.2235928E-17
  1.2250000E+06  1.9314495E-17
  1.2500000E+06  1.6817435E-17
  1.2750000E+06  1.4677339E-17
  1.3000000E+06  1.2838399E-17
  1.3250000E+06  1.1254263E-17
  1.3500000E+06  9.8863107E-18
  1.3750000E+06  8.7022458E-18
  1.4000000E+06  7.6749934E-18
  1.4250000E+06  6.7818076E-18
  1.4500000E+06  6.0035263E-18
  1.5000000E+06  4.7294041E-18
  1.5500000E+06  3.7505153E-18
  1.6000000E+06  2.9930170E-18
  1.6500000E+06  2.4028475E-18
  1.7000000E+06  1.9400645E-18
  1.7500000E+06  1.5748600E-18
  1.8000000E+06  1.2848425E-18
  1.8500000E+06  1.0531714E-18
  1.9000000E+06  8.6708549E-19
  1.9500000E+06  7.1690073E-19
  2.0000000E+06  5.9522653E-19
  2.0500000E+06  4.9627852E-19
  2.1000000E+06  4.1550571E-19
  
  
#  47  10  N1  EION =  1.010000000E+02 eV   260
#  S(0) = 7.138206E-01
  9.5758633E-01  0.0000000E+00
  9.5758633E+01  0.0000000E+00
  9.5758633E+01  1.4822853E-03
  1.0100000E+02  1.4822853E-03
  1.0100272E+02  1.4822853E-03
  1.0140245E+02  1.4883899E-03
  1.0180218E+02  1.4940459E-03
  1.0220190E+02  1.4992842E-03
  1.0260163E+02  1.5041332E-03
  1.0340109E+02  1.5127678E-03
  1.0420054E+02  1.5201403E-03
  1.0500000E+02  1.5264187E-03
  1.0750000E+02  1.5405149E-03
  1.1000000E+02  1.5487052E-03
  1.1250000E+02  1.5532161E-03
  1.1500000E+02  1.5554450E-03
  1.2000000E+02  1.5562082E-03
  1.2500000E+02  1.5546484E-03
  1.3000000E+02  1.5519980E-03
  1.3500000E+02  1.5484650E-03
  1.4000000E+02  1.5438387E-03
  1.4500000E+02  1.5377684E-03
  1.5000000E+02  1.5299064E-03
  1.6000000E+02  1.5078302E-03
  1.7000000E+02  1.4767792E-03
  1.8000000E+02  1.4376344E-03
  1.9000000E+02  1.3924201E-03
  2.0000000E+02  1.3435638E-03
  2.1000000E+02  1.2933009E-03
  2.2000000E+02  1.2433524E-03
  2.3000000E+02  1.1948486E-03
  2.4000000E+02  1.1483832E-03
  2.5000000E+02  1.1041687E-03
  2.6000000E+02  1.0621673E-03
  2.7000000E+02  1.0222163E-03
  2.8000000E+02  9.8411767E-04
  2.9000000E+02  9.4769343E-04
  3.0000000E+02  9.1279801E-04
  3.1000000E+02  8.7935026E-04
  3.2000000E+02  8.4729890E-04
  3.4000000E+02  7.8730699E-04
  3.6000000E+02  7.3274071E-04
  3.8000000E+02  6.8340169E-04
  4.0000000E+02  6.3887280E-04
  4.2000000E+02  5.9859559E-04
  4.4000000E+02  5.6197724E-04
  4.6000000E+02  5.2849501E-04
  4.8000000E+02  4.9775953E-04
  5.0000000E+02  4.6946531E-04
  5.2500000E+02  4.3722122E-04
  5.5000000E+02  4.0813805E-04
  5.7500000E+02  3.8188114E-04
  6.0000000E+02  3.5813328E-04
  6.5000000E+02  3.1688649E-04
  6.7500000E+02  2.9885057E-04
  7.0000000E+02  2.8227917E-04
  7.2500000E+02  2.6701809E-04
  7.5000000E+02  2.5294698E-04
  8.0000000E+02  2.2798192E-04
  8.5000000E+02  2.0660680E-04
  9.0000000E+02  1.8811507E-04
  9.5000000E+02  1.7198989E-04
  1.0000000E+03  1.5784422E-04
  1.0500000E+03  1.4538682E-04
  1.1000000E+03  1.3437950E-04
  1.1500000E+03  1.2459719E-04
  1.2000000E+03  1.1584547E-04
  1.2500000E+03  1.0797950E-04
  1.3000000E+03  1.0089376E-04
  1.3500000E+03  9.4496500E-05
  1.4000000E+03  8.8699695E-05
  1.4500000E+03  8.3424637E-05
  1.5000000E+03  7.8606213E-05
  1.6000000E+03  7.0144858E-05
  1.7000000E+03  6.2993738E-05
  1.8000000E+03  5.6890937E-05
  1.9000000E+03  5.1631871E-05
  2.0000000E+03  4.7068626E-05
  2.1000000E+03  4.3086419E-05
  2.2000000E+03  3.9589164E-05
  2.3000000E+03  3.6498472E-05
  2.4000000E+03  3.3752411E-05
  2.5000000E+03  3.1301582E-05
  2.6000000E+03  2.9105191E-05
  2.7000000E+03  2.7129106E-05
  2.8000000E+03  2.5344684E-05
  2.9000000E+03  2.3727817E-05
  3.0000000E+03  2.2258031E-05
  3.1000000E+03  2.0917891E-05
  3.2000000E+03  1.9692497E-05
  3.4000000E+03  1.7536652E-05
  3.6000000E+03  1.5707786E-05
  3.8000000E+03  1.4143224E-05
  4.0000000E+03  1.2794723E-05
  4.2000000E+03  1.1624561E-05
  4.4000000E+03  1.0602887E-05
  4.6000000E+03  9.7058314E-06
  4.8000000E+03  8.9141226E-06
  5.0000000E+03  8.2120645E-06
  5.2500000E+03  7.4411464E-06
  5.5000000E+03  6.7699233E-06
  5.7500000E+03  6.1821251E-06
  6.0000000E+03  5.6646415E-06
  6.5000000E+03  4.7999621E-06
  6.7500000E+03  4.4368529E-06
  7.0000000E+03  4.1115246E-06
  7.2500000E+03  3.8189835E-06
  7.5000000E+03  3.5550278E-06
  7.7500000E+03  3.3161053E-06
  8.0000000E+03  3.0991971E-06
  8.2500000E+03  2.9017250E-06
  8.5000000E+03  2.7214755E-06
  9.0000000E+03  2.4052644E-06
  9.5000000E+03  2.1381200E-06
  1.0000000E+04  1.9105712E-06
  1.0500000E+04  1.7153223E-06
  1.1000000E+04  1.5466790E-06
  1.1500000E+04  1.4001367E-06
  1.2000000E+04  1.2720957E-06
  1.2500000E+04  1.1596522E-06
  1.3000000E+04  1.0604445E-06
  1.3500000E+04  9.7253696E-07
  1.4000000E+04  8.9432979E-07
  1.4500000E+04  8.2449139E-07
  1.5000000E+04  7.6190681E-07
  1.5500000E+04  7.0563789E-07
  1.6000000E+04  6.5489088E-07
  1.6500000E+04  6.0899071E-07
  1.7000000E+04  5.6736067E-07
  1.7500000E+04  5.2950587E-07
  1.8000000E+04  4.9499964E-07
  1.8500000E+04  4.6347269E-07
  1.9000000E+04  4.3460433E-07
  2.0000000E+04  3.8376076E-07
  2.1000000E+04  3.4062500E-07
  2.2000000E+04  3.0377009E-07
  2.3000000E+04  2.7207894E-07
  2.4000000E+04  2.4466777E-07
  2.5000000E+04  2.2083031E-07
  2.6000000E+04  1.9999724E-07
  2.7000000E+04  1.8170581E-07
  2.8000000E+04  1.6557704E-07
  2.9000000E+04  1.5129837E-07
  3.0000000E+04  1.3861039E-07
  3.1000000E+04  1.2729647E-07
  3.2000000E+04  1.1717467E-07
  3.3000000E+04  1.0809140E-07
  3.4000000E+04  9.9916363E-08
  3.5000000E+04  9.2538521E-08
  3.6000000E+04  8.5862838E-08
  3.7000000E+04  7.9807636E-08
  3.8000000E+04  7.4302428E-08
  3.9000000E+04  6.9286157E-08
  4.0000000E+04  6.4705748E-08
  4.2000000E+04  5.6673126E-08
  4.4000000E+04  4.9898895E-08
  4.6000000E+04  4.4146527E-08
  4.8000000E+04  3.9230995E-08
  5.0000000E+04  3.5006099E-08
  5.2500000E+04  3.0520783E-08
  5.5000000E+04  2.6755059E-08
  5.7500000E+04  2.3571079E-08
  5.8750000E+04  2.2162731E-08
  6.0000000E+04  2.0861499E-08
  6.2500000E+04  1.8541857E-08
  6.5000000E+04  1.6545073E-08
  6.7500000E+04  1.4817413E-08
  7.0000000E+04  1.3315492E-08
  7.2500000E+04  1.2004028E-08
  7.5000000E+04  1.0854128E-08
  7.7500000E+04  9.8419766E-09
  8.0000000E+04  8.9478308E-09
  8.2500000E+04  8.1552319E-09
  8.5000000E+04  7.4503825E-09
  8.7500000E+04  6.8216588E-09
  9.0000000E+04  6.2592220E-09
  9.2500000E+04  5.7547080E-09
  9.5000000E+04  5.3009774E-09
  9.7500000E+04  4.8919119E-09
  1.0000000E+05  4.5222502E-09
  1.0250000E+05  4.1874513E-09
  1.0500000E+05  3.8835821E-09
  1.0750000E+05  3.6072240E-09
  1.1000000E+05  3.3553974E-09
  1.1250000E+05  3.1254969E-09
  1.1500000E+05  2.9152386E-09
  1.2000000E+05  2.5458562E-09
  1.2500000E+05  2.2338605E-09
  1.3000000E+05  1.9687600E-09
  1.3500000E+05  1.7422577E-09
  1.4000000E+05  1.5477349E-09
  1.4500000E+05  1.3798710E-09
  1.5000000E+05  1.2343589E-09
  1.5500000E+05  1.1076883E-09
  1.6000000E+05  9.9698220E-10
  1.6500000E+05  8.9986804E-10
  1.7000000E+05  8.1437754E-10
  1.7500000E+05  7.3886917E-10
  1.8000000E+05  6.7196754E-10
  1.8500000E+05  6.1251479E-10
  1.9000000E+05  5.5953178E-10
  1.9500000E+05  5.1218704E-10
  2.0000000E+05  4.6977185E-10
  2.0500000E+05  4.3167982E-10
  2.1000000E+05  3.9739024E-10
  2.1500000E+05  3.6645444E-10
  2.2000000E+05  3.3848461E-10
  2.2500000E+05  3.1314472E-10
  2.3000000E+05  2.9014257E-10
  2.3500000E+05  2.6922324E-10
  2.4000000E+05  2.5016375E-10
  2.4500000E+05  2.3276855E-10
  2.5000000E+05  2.1686573E-10
  2.6000000E+05  1.8894892E-10
  2.7000000E+05  1.6539995E-10
  2.8000000E+05  1.4542175E-10
  2.9000000E+05  1.2838234E-10
  3.0000000E+05  1.1377674E-10
  3.1000000E+05  1.0119854E-10
  3.2000000E+05  9.0318503E-11
  3.3000000E+05  8.0868256E-11
  3.4000000E+05  7.2627689E-11
  3.5000000E+05  6.5415279E-11
  3.6000000E+05  5.9080552E-11
  3.7000000E+05  5.3498143E-11
  3.8000000E+05  4.8563116E-11
  3.9000000E+05  4.4187236E-11
  4.0000000E+05  4.0295966E-11
  4.1000000E+05  3.6826098E-11
  4.2000000E+05  3.3723858E-11
  4.3000000E+05  3.0943330E-11
  4.4000000E+05  2.8445167E-11
  4.5000000E+05  2.6195551E-11
  4.6000000E+05  2.4165306E-11
  4.7000000E+05  2.2329183E-11
  4.8000000E+05  2.0665264E-11
  5.0000000E+05  1.7780135E-11
  5.1250000E+05  1.6232059E-11
  5.2500000E+05  1.4849910E-11
  5.3750000E+05  1.3612709E-11
  5.5000000E+05  1.2502516E-11
  5.7500000E+05  1.0603724E-11
  5.8750000E+05  9.7904231E-12
  6.0000000E+05  9.0541176E-12
  6.1250000E+05  8.3861888E-12
  6.2500000E+05  7.7791202E-12
  6.3750000E+05  7.2263356E-12
  6.5000000E+05  6.7220767E-12
  6.7500000E+05  5.8395260E-12
  7.0000000E+05  5.0978391E-12
  7.2500000E+05  4.4707729E-12
  7.5000000E+05  3.9376489E-12
  7.7500000E+05  3.4820226E-12
  8.0000000E+05  3.0906847E-12
  8.2500000E+05  2.7529454E-12
  8.5000000E+05  2.4601491E-12
  8.7500000E+05  2.2052490E-12
  9.0000000E+05  1.9825357E-12
  9.2500000E+05  1.7873229E-12
  9.5000000E+05  1.6156888E-12
  
  
#  47  11  N2  EION =  6.900000000E+01 eV   300
#  S(0) = 8.260215E-01
  6.1288785E-01  0.0000000E+00
  6.1288785E+01  0.0000000E+00
  6.1288785E+01  6.9418366E-03
  6.9000000E+01  6.9418366E-03
  6.9002721E+01  6.9418366E-03
  6.9102449E+01  6.9523180E-03
  6.9202177E+01  6.9613059E-03
  6.9301905E+01  6.9688632E-03
  6.9401633E+01  6.9750506E-03
  6.9601088E+01  6.9835428E-03
  6.9800544E+01  6.9872119E-03
  7.0000000E+01  6.9864494E-03
  7.0625000E+01  6.9591471E-03
  7.1250000E+01  6.9008796E-03
  7.1875000E+01  6.8187394E-03
  7.2500000E+01  6.7182277E-03
  7.3750000E+01  6.4784468E-03
  7.5000000E+01  6.2064567E-03
  7.6250000E+01  5.9182966E-03
  7.7500000E+01  5.6245225E-03
  7.8750000E+01  5.3321847E-03
  8.0000000E+01  5.0460160E-03
  8.1250000E+01  4.7691777E-03
  8.2500000E+01  4.5037410E-03
  8.3750000E+01  4.2510020E-03
  8.5000000E+01  4.0117035E-03
  8.7500000E+01  3.5744727E-03
  9.0000000E+01  3.1915954E-03
  9.2500000E+01  2.8599248E-03
  9.5000000E+01  2.5749507E-03
  9.7500000E+01  2.3316005E-03
  1.0000000E+02  2.1247284E-03
  1.0250000E+02  1.9494050E-03
  1.0500000E+02  1.8011189E-03
  1.0750000E+02  1.6758222E-03
  1.1000000E+02  1.5699750E-03
  1.1250000E+02  1.4805114E-03
  1.1500000E+02  1.4048326E-03
  1.1750000E+02  1.3407146E-03
  1.2000000E+02  1.2863215E-03
  1.2250000E+02  1.2400778E-03
  1.2500000E+02  1.2007039E-03
  1.2750000E+02  1.1671112E-03
  1.3000000E+02  1.1383937E-03
  1.3250000E+02  1.1138123E-03
  1.3500000E+02  1.0927275E-03
  1.4000000E+02  1.0590330E-03
  1.4500000E+02  1.0340130E-03
  1.5000000E+02  1.0152983E-03
  1.5500000E+02  1.0011408E-03
  1.6000000E+02  9.9025180E-04
  1.6500000E+02  9.8164535E-04
  1.7000000E+02  9.7458188E-04
  1.8000000E+02  9.6296665E-04
  1.9000000E+02  9.5242008E-04
  2.0000000E+02  9.4140427E-04
  2.1000000E+02  9.2929257E-04
  2.2000000E+02  9.1594655E-04
  2.3000000E+02  9.0147272E-04
  2.4000000E+02  8.8605756E-04
  2.5000000E+02  8.6989033E-04
  2.6000000E+02  8.5312247E-04
  2.7000000E+02  8.3588306E-04
  2.8000000E+02  8.1827469E-04
  2.9000000E+02  8.0038772E-04
  3.0000000E+02  7.8232104E-04
  3.1000000E+02  7.6417569E-04
  3.2000000E+02  7.4604245E-04
  3.4000000E+02  7.1022622E-04
  3.6000000E+02  6.7554508E-04
  3.8000000E+02  6.4243295E-04
  4.0000000E+02  6.1106178E-04
  4.2000000E+02  5.8140155E-04
  4.4000000E+02  5.5335837E-04
  4.6000000E+02  5.2680976E-04
  4.8000000E+02  5.0168485E-04
  5.0000000E+02  4.7795919E-04
  5.2500000E+02  4.5021784E-04
  5.5000000E+02  4.2455000E-04
  5.7500000E+02  4.0085038E-04
  6.0000000E+02  3.7893188E-04
  6.5000000E+02  3.3972062E-04
  6.7500000E+02  3.2212783E-04
  7.0000000E+02  3.0571519E-04
  7.2500000E+02  2.9040940E-04
  7.5000000E+02  2.7614612E-04
  8.0000000E+02  2.5045349E-04
  8.5000000E+02  2.2800172E-04
  9.0000000E+02  2.0825455E-04
  9.5000000E+02  1.9079136E-04
  1.0000000E+03  1.7529762E-04
  1.0500000E+03  1.6153257E-04
  1.1000000E+03  1.4926204E-04
  1.1500000E+03  1.3825909E-04
  1.2000000E+03  1.2834479E-04
  1.2500000E+03  1.1939331E-04
  1.3000000E+03  1.1129918E-04
  1.3500000E+03  1.0396215E-04
  1.4000000E+03  9.7286429E-05
  1.4500000E+03  9.1191107E-05
  1.5000000E+03  8.5611118E-05
  1.6000000E+03  7.5795548E-05
  1.7000000E+03  6.7485753E-05
  1.8000000E+03  6.0385842E-05
  1.9000000E+03  5.4270877E-05
  2.0000000E+03  4.8974973E-05
  2.1000000E+03  4.4364508E-05
  2.2000000E+03  4.0327794E-05
  2.3000000E+03  3.6774538E-05
  2.4000000E+03  3.3632389E-05
  2.5000000E+03  3.0842352E-05
  2.6000000E+03  2.8355546E-05
  2.7000000E+03  2.6131269E-05
  2.8000000E+03  2.4135315E-05
  2.9000000E+03  2.2338739E-05
  3.0000000E+03  2.0716898E-05
  3.1000000E+03  1.9248762E-05
  3.2000000E+03  1.7916316E-05
  3.4000000E+03  1.5598617E-05
  3.6000000E+03  1.3663193E-05
  3.8000000E+03  1.2033990E-05
  4.0000000E+03  1.0652656E-05
  4.2000000E+03  9.4737126E-06
  4.4000000E+03  8.4613510E-06
  4.6000000E+03  7.5871332E-06
  4.8000000E+03  6.8282797E-06
  5.0000000E+03  6.1663854E-06
  5.2500000E+03  5.4527932E-06
  5.5000000E+03  4.8439662E-06
  5.7500000E+03  4.3213916E-06
  5.8750000E+03  4.0877260E-06
  6.0000000E+03  3.8703483E-06
  6.2500000E+03  3.4790343E-06
  6.5000000E+03  3.1379072E-06
  6.7500000E+03  2.8391931E-06
  7.0000000E+03  2.5765223E-06
  7.2500000E+03  2.3446426E-06
  7.5000000E+03  2.1391964E-06
  7.7500000E+03  1.9565458E-06
  8.0000000E+03  1.7936364E-06
  8.2500000E+03  1.6478906E-06
  8.5000000E+03  1.5171236E-06
  8.7500000E+03  1.3994757E-06
  9.0000000E+03  1.2933573E-06
  9.2500000E+03  1.1974042E-06
  9.5000000E+03  1.1104411E-06
  1.0000000E+04  9.5955263E-07
  1.0500000E+04  8.3405995E-07
  1.1000000E+04  7.2890935E-07
  1.1500000E+04  6.4019805E-07
  1.2000000E+04  5.6488002E-07
  1.2500000E+04  5.0055720E-07
  1.3000000E+04  4.4532577E-07
  1.3500000E+04  3.9766142E-07
  1.4000000E+04  3.5633364E-07
  1.4500000E+04  3.2034156E-07
  1.5000000E+04  2.8886598E-07
  1.5500000E+04  2.6123275E-07
  1.6000000E+04  2.3688370E-07
  1.6500000E+04  2.1535413E-07
  1.7000000E+04  1.9625527E-07
  1.7500000E+04  1.7926029E-07
  1.8000000E+04  1.6409313E-07
  1.8500000E+04  1.5051957E-07
  1.9000000E+04  1.3834012E-07
  1.9500000E+04  1.2738416E-07
  2.0000000E+04  1.1750526E-07
  2.0500000E+04  1.0857729E-07
  2.1000000E+04  1.0049122E-07
  2.1500000E+04  9.3152462E-08
  2.2000000E+04  8.6478736E-08
  2.2500000E+04  8.0398257E-08
  2.3000000E+04  7.4848210E-08
  2.4000000E+04  6.5125573E-08
  2.5000000E+04  5.6944135E-08
  2.6000000E+04  5.0017500E-08
  2.7000000E+04  4.4119934E-08
  2.8000000E+04  3.9072010E-08
  2.9000000E+04  3.4729996E-08
  3.0000000E+04  3.0977916E-08
  3.1000000E+04  2.7721564E-08
  3.2000000E+04  2.4883927E-08
  3.3000000E+04  2.2401670E-08
  3.4000000E+04  2.0222420E-08
  3.5000000E+04  1.8302639E-08
  3.6000000E+04  1.6605953E-08
  3.7000000E+04  1.5101831E-08
  3.8000000E+04  1.3764528E-08
  3.9000000E+04  1.2572244E-08
  4.0000000E+04  1.1506443E-08
  4.1000000E+04  1.0551304E-08
  4.2000000E+04  9.6932764E-09
  4.3000000E+04  8.9207149E-09
  4.4000000E+04  8.2235766E-09
  4.5000000E+04  7.5931738E-09
  4.6000000E+04  7.0219681E-09
  4.7000000E+04  6.5033993E-09
  4.8000000E+04  6.0317423E-09
  5.0000000E+04  5.2097409E-09
  5.1250000E+04  4.7663328E-09
  5.2500000E+04  4.3689637E-09
  5.3750000E+04  4.0120105E-09
  5.5000000E+04  3.6906372E-09
  5.7500000E+04  3.1385013E-09
  5.8750000E+04  2.9009918E-09
  6.0000000E+04  2.6854129E-09
  6.2500000E+04  2.3108103E-09
  6.5000000E+04  1.9989483E-09
  6.7500000E+04  1.7376491E-09
  7.0000000E+04  1.5174057E-09
  7.2500000E+04  1.3307338E-09
  7.5000000E+04  1.1716932E-09
  7.7500000E+04  1.0355336E-09
  8.0000000E+04  9.1842980E-10
  8.2500000E+04  8.1728149E-10
  8.5000000E+04  7.2956023E-10
  8.7500000E+04  6.5319207E-10
  9.0000000E+04  5.8646677E-10
  9.2500000E+04  5.2796666E-10
  9.5000000E+04  4.7651077E-10
  9.7500000E+04  4.3111071E-10
  1.0000000E+05  3.9093574E-10
  1.0250000E+05  3.5528465E-10
  1.0500000E+05  3.2356328E-10
  1.0750000E+05  2.9526622E-10
  1.1000000E+05  2.6996204E-10
  1.1250000E+05  2.4728123E-10
  1.1500000E+05  2.2690626E-10
  1.1750000E+05  2.0856335E-10
  1.2000000E+05  1.9201574E-10
  1.2250000E+05  1.7705813E-10
  1.2500000E+05  1.6351196E-10
  1.3000000E+05  1.4005084E-10
  1.3500000E+05  1.2060579E-10
  1.4000000E+05  1.0438494E-10
  1.4500000E+05  9.0771989E-11
  1.5000000E+05  7.9283196E-11
  1.5500000E+05  6.9535828E-11
  1.6000000E+05  6.1224913E-11
  1.6500000E+05  5.4105759E-11
  1.7000000E+05  4.7980676E-11
  1.7500000E+05  4.2688973E-11
  1.8000000E+05  3.8099285E-11
  1.8500000E+05  3.4103639E-11
  1.9000000E+05  3.0612837E-11
  1.9500000E+05  2.7552832E-11
  2.0000000E+05  2.4861882E-11
  2.0500000E+05  2.2488276E-11
  2.1000000E+05  2.0388508E-11
  2.1500000E+05  1.8525831E-11
  2.2000000E+05  1.6869088E-11
  2.2500000E+05  1.5391768E-11
  2.3000000E+05  1.4071230E-11
  2.3500000E+05  1.2888079E-11
  2.4000000E+05  1.1825643E-11
  2.4500000E+05  1.0869552E-11
  2.5000000E+05  1.0007376E-11
  2.5500000E+05  9.2283376E-12
  2.6000000E+05  8.5230676E-12
  2.6500000E+05  7.8833980E-12
  2.7000000E+05  7.3021907E-12
  2.8000000E+05  6.2909140E-12
  2.9000000E+05  5.4477568E-12
  3.0000000E+05  4.7404627E-12
  3.1000000E+05  4.1437348E-12
  3.2000000E+05  3.6375741E-12
  3.3000000E+05  3.2060548E-12
  3.4000000E+05  2.8364110E-12
  3.5000000E+05  2.5183425E-12
  3.6000000E+05  2.2434860E-12
  3.7000000E+05  2.0050120E-12
  3.8000000E+05  1.7973133E-12
  3.9000000E+05  1.6157620E-12
  4.0000000E+05  1.4565188E-12
  4.1000000E+05  1.3163838E-12
  4.2000000E+05  1.1926783E-12
  4.3000000E+05  1.0831507E-12
  4.4000000E+05  9.8589998E-13
  4.5000000E+05  8.9931488E-13
  4.6000000E+05  8.2202481E-13
  4.7000000E+05  7.5285990E-13
  4.8000000E+05  6.9081819E-13
  5.0000000E+05  5.8477854E-13
  5.1250000E+05  5.2874514E-13
  5.2500000E+05  4.7926846E-13
  5.3750000E+05  4.3544937E-13
  5.5000000E+05  3.9652922E-13
  5.7500000E+05  3.3091091E-13
  5.8750000E+05  3.0319970E-13
  6.0000000E+05  2.7833220E-13
  6.1250000E+05  2.5596521E-13
  6.2500000E+05  2.3580286E-13
  6.3750000E+05  2.1758931E-13
  6.5000000E+05  2.0110269E-13
  6.6250000E+05  1.8615007E-13
  6.7500000E+05  1.7256320E-13
  6.8750000E+05  1.6019498E-13
  7.0000000E+05  1.4891629E-13
  7.2500000E+05  1.2918637E-13
  7.5000000E+05  1.1261695E-13
  
  
#  47  12  N3  EION =  6.300000000E+01 eV   299
#  S(0) = 1.800018E+00
  5.4560416E-01  0.0000000E+00
  5.4560416E+01  0.0000000E+00
  5.4560416E+01  1.5539218E-02
  6.3000000E+01  1.5539218E-02
  6.3002721E+01  1.5539218E-02
  6.3102585E+01  1.5535625E-02
  6.3202449E+01  1.5529172E-02
  6.3302313E+01  1.5519996E-02
  6.3402177E+01  1.5508229E-02
  6.3601905E+01  1.5477408E-02
  6.3801633E+01  1.5437634E-02
  6.4201088E+01  1.5334483E-02
  6.4600544E+01  1.5204582E-02
  6.5000000E+01  1.5052732E-02
  6.5625000E+01  1.4780422E-02
  6.6250000E+01  1.4476258E-02
  6.6875000E+01  1.4149618E-02
  6.7500000E+01  1.3807731E-02
  6.8750000E+01  1.3099410E-02
  7.0000000E+01  1.2383015E-02
  7.1250000E+01  1.1678066E-02
  7.2500000E+01  1.0996572E-02
  7.3750000E+01  1.0345774E-02
  7.5000000E+01  9.7298170E-03
  7.7500000E+01  8.6093944E-03
  8.0000000E+01  7.6379723E-03
  8.2500000E+01  6.8071936E-03
  8.5000000E+01  6.1038387E-03
  9.0000000E+01  5.0192419E-03
  9.2500000E+01  4.6085724E-03
  9.5000000E+01  4.2679059E-03
  9.7500000E+01  3.9857369E-03
  1.0000000E+02  3.7521444E-03
  1.0250000E+02  3.5586593E-03
  1.0500000E+02  3.3981733E-03
  1.0750000E+02  3.2647795E-03
  1.1000000E+02  3.1535866E-03
  1.1250000E+02  3.0605835E-03
  1.1500000E+02  2.9825060E-03
  1.1750000E+02  2.9166530E-03
  1.2000000E+02  2.8608755E-03
  1.2500000E+02  2.7727130E-03
  1.3000000E+02  2.7073795E-03
  1.3500000E+02  2.6577083E-03
  1.4000000E+02  2.6187989E-03
  1.4500000E+02  2.5872292E-03
  1.5000000E+02  2.5605466E-03
  1.5500000E+02  2.5369788E-03
  1.6000000E+02  2.5152167E-03
  1.6500000E+02  2.4943129E-03
  1.7000000E+02  2.4735895E-03
  1.8000000E+02  2.4309570E-03
  1.9000000E+02  2.3853706E-03
  2.0000000E+02  2.3365164E-03
  2.1000000E+02  2.2848884E-03
  2.2000000E+02  2.2313260E-03
  2.3000000E+02  2.1766087E-03
  2.4000000E+02  2.1213887E-03
  2.5000000E+02  2.0661066E-03
  2.6000000E+02  2.0110567E-03
  2.7000000E+02  1.9564386E-03
  2.8000000E+02  1.9023812E-03
  2.9000000E+02  1.8490116E-03
  3.0000000E+02  1.7964794E-03
  3.1000000E+02  1.7449114E-03
  3.2000000E+02  1.6944553E-03
  3.4000000E+02  1.5974716E-03
  3.6000000E+02  1.5063369E-03
  3.8000000E+02  1.4213969E-03
  4.0000000E+02  1.3424456E-03
  4.2000000E+02  1.2690217E-03
  4.4000000E+02  1.2005865E-03
  4.6000000E+02  1.1366432E-03
  4.8000000E+02  1.0768814E-03
  5.0000000E+02  1.0210702E-03
  5.2500000E+02  9.5654019E-04
  5.5000000E+02  8.9748598E-04
  5.7500000E+02  8.4345212E-04
  6.0000000E+02  7.9386978E-04
  6.5000000E+02  7.0610676E-04
  6.7500000E+02  6.6711632E-04
  7.0000000E+02  6.3096570E-04
  7.2500000E+02  5.9745209E-04
  7.5000000E+02  5.6638695E-04
  8.0000000E+02  5.1079802E-04
  8.5000000E+02  4.6260950E-04
  9.0000000E+02  4.2053730E-04
  9.5000000E+02  3.8357939E-04
  1.0000000E+03  3.5099696E-04
  1.0500000E+03  3.2221402E-04
  1.1000000E+03  2.9667909E-04
  1.1500000E+03  2.7388426E-04
  1.2000000E+03  2.5343646E-04
  1.2500000E+03  2.3505360E-04
  1.3000000E+03  2.1849608E-04
  1.3500000E+03  2.0353878E-04
  1.4000000E+03  1.8997416E-04
  1.4500000E+03  1.7762841E-04
  1.5000000E+03  1.6636245E-04
  1.6000000E+03  1.4663159E-04
  1.7000000E+03  1.3001575E-04
  1.8000000E+03  1.1588740E-04
  1.9000000E+03  1.0377506E-04
  2.0000000E+03  9.3330234E-05
  2.1000000E+03  8.4273153E-05
  2.2000000E+03  7.6372418E-05
  2.3000000E+03  6.9442254E-05
  2.4000000E+03  6.3334341E-05
  2.5000000E+03  5.7928057E-05
  2.6000000E+03  5.3123860E-05
  2.7000000E+03  4.8839128E-05
  2.8000000E+03  4.5004687E-05
  2.9000000E+03  4.1562233E-05
  3.0000000E+03  3.8462333E-05
  3.1000000E+03  3.5662945E-05
  3.2000000E+03  3.3128151E-05
  3.4000000E+03  2.8733327E-05
  3.6000000E+03  2.5078503E-05
  3.8000000E+03  2.2013820E-05
  4.0000000E+03  1.9424846E-05
  4.2000000E+03  1.7222776E-05
  4.4000000E+03  1.5337972E-05
  4.6000000E+03  1.3715357E-05
  4.8000000E+03  1.2310980E-05
  5.0000000E+03  1.1089455E-05
  5.2500000E+03  9.7764360E-06
  5.5000000E+03  8.6597275E-06
  5.7500000E+03  7.7041063E-06
  5.8750000E+03  7.2777454E-06
  6.0000000E+03  6.8816611E-06
  6.2500000E+03  6.1700888E-06
  6.5000000E+03  5.5514111E-06
  6.7500000E+03  5.0110253E-06
  7.0000000E+03  4.5370001E-06
  7.2500000E+03  4.1195241E-06
  7.5000000E+03  3.7504784E-06
  7.7500000E+03  3.4231012E-06
  8.0000000E+03  3.1317291E-06
  8.2500000E+03  2.8715927E-06
  8.5000000E+03  2.6386589E-06
  8.7500000E+03  2.4295018E-06
  9.0000000E+03  2.2411991E-06
  9.2500000E+03  2.0712485E-06
  9.5000000E+03  1.9174973E-06
  9.7500000E+03  1.7780877E-06
  1.0000000E+04  1.6514110E-06
  1.0250000E+04  1.5360708E-06
  1.0500000E+04  1.4308494E-06
  1.1000000E+04  1.2466309E-06
  1.1500000E+04  1.0916888E-06
  1.2000000E+04  9.6052547E-07
  1.2500000E+04  8.4882615E-07
  1.3000000E+04  7.5317518E-07
  1.3500000E+04  6.7084535E-07
  1.4000000E+04  5.9964119E-07
  1.4500000E+04  5.3778170E-07
  1.5000000E+04  4.8381293E-07
  1.5500000E+04  4.3654125E-07
  1.6000000E+04  3.9498071E-07
  1.6500000E+04  3.5831227E-07
  1.7000000E+04  3.2585225E-07
  1.7500000E+04  2.9702716E-07
  1.8000000E+04  2.7135361E-07
  1.8500000E+04  2.4842237E-07
  1.9000000E+04  2.2788553E-07
  1.9500000E+04  2.0944612E-07
  2.0000000E+04  1.9284973E-07
  2.0500000E+04  1.7787759E-07
  2.1000000E+04  1.6434092E-07
  2.1500000E+04  1.5207628E-07
  2.2000000E+04  1.4094171E-07
  2.2500000E+04  1.3081356E-07
  2.3000000E+04  1.2158384E-07
  2.4000000E+04  1.0545271E-07
  2.5000000E+04  9.1920141E-08
  2.6000000E+04  8.0496988E-08
  2.7000000E+04  7.0798808E-08
  2.8000000E+04  6.2520882E-08
  2.9000000E+04  5.5419772E-08
  3.0000000E+04  4.9299572E-08
  3.1000000E+04  4.4001553E-08
  3.2000000E+04  3.9396272E-08
  3.3000000E+04  3.5377535E-08
  3.4000000E+04  3.1857731E-08
  3.5000000E+04  2.8764194E-08
  3.6000000E+04  2.6036353E-08
  3.7000000E+04  2.3623472E-08
  3.8000000E+04  2.1482862E-08
  3.9000000E+04  1.9578451E-08
  4.0000000E+04  1.7879627E-08
  4.1000000E+04  1.6360313E-08
  4.2000000E+04  1.4998219E-08
  4.3000000E+04  1.3774225E-08
  4.4000000E+04  1.2671872E-08
  4.5000000E+04  1.1676949E-08
  4.6000000E+04  1.0777145E-08
  4.7000000E+04  9.9617680E-09
  4.8000000E+04  9.2215015E-09
  5.0000000E+04  7.9347630E-09
  5.1250000E+04  7.2426544E-09
  5.2500000E+04  6.6237318E-09
  5.3750000E+04  6.0689266E-09
  5.5000000E+04  5.5704545E-09
  5.7500000E+04  4.7166060E-09
  5.8750000E+04  4.3504190E-09
  6.0000000E+04  4.0186888E-09
  6.2500000E+04  3.4438741E-09
  6.5000000E+04  2.9671135E-09
  6.7500000E+04  2.5691000E-09
  7.0000000E+04  2.2348116E-09
  7.2500000E+04  1.9524584E-09
  7.5000000E+04  1.7127128E-09
  7.7500000E+04  1.5081384E-09
  8.0000000E+04  1.3327652E-09
  8.2500000E+04  1.1817690E-09
  8.5000000E+04  1.0512267E-09
  8.7500000E+04  9.3792907E-10
  9.0000000E+04  8.3923704E-10
  9.2500000E+04  7.5296859E-10
  9.5000000E+04  6.7731083E-10
  9.7500000E+04  6.1075055E-10
  1.0000000E+05  5.5201891E-10
  1.0250000E+05  5.0004755E-10
  1.0500000E+05  4.5393344E-10
  1.0750000E+05  4.1291036E-10
  1.1000000E+05  3.7632582E-10
  1.1250000E+05  3.4362223E-10
  1.1500000E+05  3.1432150E-10
  1.1750000E+05  2.8801242E-10
  1.2000000E+05  2.6434019E-10
  1.2250000E+05  2.4299780E-10
  1.2500000E+05  2.2371883E-10
  1.2750000E+05  2.0627146E-10
  1.3000000E+05  1.9045345E-10
  1.3250000E+05  1.7608797E-10
  1.3500000E+05  1.6301997E-10
  1.4000000E+05  1.4024782E-10
  1.4500000E+05  1.2122973E-10
  1.5000000E+05  1.0525642E-10
  1.5500000E+05  9.1768911E-11
  1.6000000E+05  8.0323393E-11
  1.6500000E+05  7.0565025E-11
  1.7000000E+05  6.2208239E-11
  1.7500000E+05  5.5021791E-11
  1.8000000E+05  4.8817338E-11
  1.8500000E+05  4.3440630E-11
  1.9000000E+05  3.8764686E-11
  1.9500000E+05  3.4684453E-11
  2.0000000E+05  3.1112616E-11
  2.0500000E+05  2.7976279E-11
  2.1000000E+05  2.5214323E-11
  2.1500000E+05  2.2775297E-11
  2.2000000E+05  2.0615722E-11
  2.2500000E+05  1.8698714E-11
  2.3000000E+05  1.6992880E-11
  2.3500000E+05  1.5471412E-11
  2.4000000E+05  1.4111344E-11
  2.4500000E+05  1.2892939E-11
  2.5000000E+05  1.1799183E-11
  2.5500000E+05  1.0815369E-11
  2.6000000E+05  9.9287502E-12
  2.6500000E+05  9.1282499E-12
  2.7000000E+05  8.4042185E-12
  2.7500000E+05  7.7482284E-12
  2.8000000E+05  7.1529021E-12
  2.8500000E+05  6.6117662E-12
  2.9000000E+05  6.1191286E-12
  3.0000000E+05  5.2598713E-12
  3.1000000E+05  4.5415967E-12
  3.2000000E+05  3.9379588E-12
  3.3000000E+05  3.4281068E-12
  3.4000000E+05  2.9954290E-12
  3.5000000E+05  2.6266039E-12
  3.6000000E+05  2.3108794E-12
  3.7000000E+05  2.0395294E-12
  3.8000000E+05  1.8054339E-12
  3.9000000E+05  1.6027530E-12
  4.0000000E+05  1.4266729E-12
  4.1000000E+05  1.2732073E-12
  4.2000000E+05  1.1390392E-12
  4.3000000E+05  1.0213973E-12
  4.4000000E+05  9.1795636E-13
  4.5000000E+05  8.2675661E-13
  4.6000000E+05  7.4614166E-13
  4.7000000E+05  6.7470687E-13
  4.8000000E+05  6.1125706E-13
  5.0000000E+05  5.0437926E-13
  5.1250000E+05  4.4882493E-13
  5.2500000E+05  4.0038673E-13
  5.3750000E+05  3.5802949E-13
  5.5000000E+05  3.2088572E-13
  5.7500000E+05  2.5941770E-13
  5.8750000E+05  2.3394966E-13
  6.0000000E+05  2.1137481E-13
  6.1250000E+05  1.9131674E-13
  6.2500000E+05  1.7345857E-13
  6.3750000E+05  1.5753471E-13
  6.5000000E+05  1.4331450E-13
  6.7500000E+05  1.1920528E-13
  
  
#  47  13  N4  EION =  1.100000000E+01 eV   307
#  S(0) = 6.383161E+00
  3.8385975E-02  0.0000000E+00
  3.8385975E+00  0.0000000E+00
  3.8385975E+00  3.4884770E-02
  1.1000000E+01  3.4884770E-02
  1.1002721E+01  3.4884770E-02
  1.1152449E+01  3.4918297E-02
  1.1302177E+01  3.4984681E-02
  1.1451905E+01  3.5081840E-02
  1.1601633E+01  3.5207849E-02
  1.1901088E+01  3.5539419E-02
  1.2200544E+01  3.5966660E-02
  1.2500000E+01  3.6478631E-02
  1.3000000E+01  3.7497249E-02
  1.3500000E+01  3.8690259E-02
  1.4000000E+01  4.0029369E-02
  1.4500000E+01  4.1492361E-02
  1.5000000E+01  4.3061732E-02
  1.6000000E+01  4.6467206E-02
  1.7000000E+01  5.0166204E-02
  1.8000000E+01  5.4108232E-02
  1.9000000E+01  5.8260325E-02
  2.0000000E+01  6.2599565E-02
  2.1000000E+01  6.7108000E-02
  2.2000000E+01  7.1769012E-02
  2.3000000E+01  7.6564671E-02
  2.4000000E+01  8.1473733E-02
  2.5000000E+01  8.6469342E-02
  2.6000000E+01  9.1518304E-02
  2.7000000E+01  9.6580483E-02
  2.8000000E+01  1.0160528E-01
  2.9000000E+01  1.0653732E-01
  3.0000000E+01  1.1130773E-01
  3.1000000E+01  1.1584691E-01
  3.2000000E+01  1.2007335E-01
  3.4000000E+01  1.2726898E-01
  3.6000000E+01  1.3227067E-01
  3.8000000E+01  1.3459330E-01
  4.0000000E+01  1.3399358E-01
  4.2000000E+01  1.3054294E-01
  4.4000000E+01  1.2459896E-01
  4.6000000E+01  1.1673010E-01
  4.8000000E+01  1.0757693E-01
  5.0000000E+01  9.7766000E-02
  5.1250000E+01  9.1532876E-02
  5.2500000E+01  8.5349407E-02
  5.3750000E+01  7.9297738E-02
  5.5000000E+01  7.3440631E-02
  5.7500000E+01  6.2476740E-02
  5.8750000E+01  5.7421241E-02
  6.0000000E+01  5.2667835E-02
  6.2500000E+01  4.4070398E-02
  6.5000000E+01  3.6643171E-02
  6.7500000E+01  3.0300703E-02
  7.0000000E+01  2.4932144E-02
  7.2500000E+01  2.0421944E-02
  7.5000000E+01  1.6657528E-02
  7.7500000E+01  1.3532912E-02
  8.0000000E+01  1.0952875E-02
  8.1250000E+01  9.8406707E-03
  8.2500000E+01  8.8346344E-03
  8.5000000E+01  7.1066243E-03
  8.7500000E+01  5.7044748E-03
  9.0000000E+01  4.5723325E-03
  9.2500000E+01  3.6643897E-03
  9.5000000E+01  2.9402260E-03
  9.6250000E+01  2.6358196E-03
  9.7500000E+01  2.3645846E-03
  9.8750000E+01  2.1238065E-03
  1.0000000E+02  1.9117433E-03
  1.0250000E+02  1.5651172E-03
  1.0500000E+02  1.3062305E-03
  1.0625000E+02  1.2041119E-03
  1.0750000E+02  1.1175887E-03
  1.0875000E+02  1.0448899E-03
  1.1000000E+02  9.8414664E-04
  1.1125000E+02  9.3374412E-04
  1.1250000E+02  8.9238237E-04
  1.1375000E+02  8.5902106E-04
  1.1500000E+02  8.3283638E-04
  1.1750000E+02  7.9959132E-04
  1.1875000E+02  7.9170218E-04
  1.2000000E+02  7.8928252E-04
  1.2125000E+02  7.9189449E-04
  1.2250000E+02  7.9893284E-04
  1.2500000E+02  8.2428920E-04
  1.2750000E+02  8.6189619E-04
  1.3000000E+02  9.0873845E-04
  1.3125000E+02  9.3469047E-04
  1.3250000E+02  9.6180823E-04
  1.3375000E+02  9.8972996E-04
  1.3500000E+02  1.0183200E-03
  1.3750000E+02  1.0772072E-03
  1.4000000E+02  1.1378302E-03
  1.4500000E+02  1.2613838E-03
  1.5000000E+02  1.3827092E-03
  1.5500000E+02  1.4975230E-03
  1.6000000E+02  1.6040610E-03
  1.6500000E+02  1.7009666E-03
  1.7000000E+02  1.7874336E-03
  1.8000000E+02  1.9294384E-03
  1.9000000E+02  2.0332819E-03
  2.0000000E+02  2.1040597E-03
  2.1000000E+02  2.1474472E-03
  2.2000000E+02  2.1684516E-03
  2.3000000E+02  2.1713455E-03
  2.4000000E+02  2.1597118E-03
  2.5000000E+02  2.1362662E-03
  2.6000000E+02  2.1033669E-03
  2.7000000E+02  2.0630180E-03
  2.8000000E+02  2.0169150E-03
  2.9000000E+02  1.9665121E-03
  3.0000000E+02  1.9131120E-03
  3.1000000E+02  1.8578334E-03
  3.2000000E+02  1.8015848E-03
  3.4000000E+02  1.6888332E-03
  3.6000000E+02  1.5787436E-03
  3.8000000E+02  1.4733475E-03
  4.0000000E+02  1.3734023E-03
  4.2000000E+02  1.2792876E-03
  4.4000000E+02  1.1911766E-03
  4.6000000E+02  1.1090706E-03
  4.8000000E+02  1.0329556E-03
  5.0000000E+02  9.6269499E-04
  5.2500000E+02  8.8261404E-04
  5.5000000E+02  8.1033487E-04
  5.7500000E+02  7.4503750E-04
  6.0000000E+02  6.8594124E-04
  6.5000000E+02  5.8369834E-04
  6.7500000E+02  5.3954885E-04
  7.0000000E+02  4.9949309E-04
  7.2500000E+02  4.6312586E-04
  7.5000000E+02  4.3004392E-04
  8.0000000E+02  3.7235632E-04
  8.5000000E+02  3.2410902E-04
  9.0000000E+02  2.8352321E-04
  9.5000000E+02  2.4921268E-04
  1.0000000E+03  2.2007585E-04
  1.0500000E+03  1.9518579E-04
  1.1000000E+03  1.7377631E-04
  1.1500000E+03  1.5525688E-04
  1.2000000E+03  1.3917996E-04
  1.2500000E+03  1.2517726E-04
  1.3000000E+03  1.1293260E-04
  1.3500000E+03  1.0217717E-04
  1.4000000E+03  9.2690686E-05
  1.4500000E+03  8.4295112E-05
  1.5000000E+03  7.6844343E-05
  1.5500000E+03  7.0214326E-05
  1.6000000E+03  6.4298029E-05
  1.6500000E+03  5.9001739E-05
  1.7000000E+03  5.4246012E-05
  1.8000000E+03  4.6097881E-05
  1.9000000E+03  3.9431779E-05
  2.0000000E+03  3.3935252E-05
  2.1000000E+03  2.9369916E-05
  2.2000000E+03  2.5552137E-05
  2.3000000E+03  2.2338512E-05
  2.4000000E+03  1.9615911E-05
  2.5000000E+03  1.7295604E-05
  2.6000000E+03  1.5307961E-05
  2.7000000E+03  1.3597461E-05
  2.8000000E+03  1.2119083E-05
  2.9000000E+03  1.0836101E-05
  3.0000000E+03  9.7183817E-06
  3.1000000E+03  8.7410634E-06
  3.2000000E+03  7.8834417E-06
  3.3000000E+03  7.1281875E-06
  3.4000000E+03  6.4608564E-06
  3.5000000E+03  5.8693639E-06
  3.6000000E+03  5.3436340E-06
  3.7000000E+03  4.8751736E-06
  3.8000000E+03  4.4567288E-06
  3.9000000E+03  4.0820827E-06
  4.0000000E+03  3.7458526E-06
  4.2000000E+03  3.1706287E-06
  4.4000000E+03  2.7009755E-06
  4.6000000E+03  2.3144847E-06
  4.8000000E+03  1.9942336E-06
  5.0000000E+03  1.7271518E-06
  5.2500000E+03  1.4526666E-06
  5.5000000E+03  1.2300911E-06
  5.7500000E+03  1.0480891E-06
  5.8750000E+03  9.6956363E-07
  6.0000000E+03  8.9816661E-07
  6.2500000E+03  7.7382572E-07
  6.5000000E+03  6.7001970E-07
  6.7500000E+03  5.8281005E-07
  7.0000000E+03  5.0911650E-07
  7.2500000E+03  4.4651770E-07
  7.5000000E+03  3.9308857E-07
  7.7500000E+03  3.4728026E-07
  8.0000000E+03  3.0783743E-07
  8.2500000E+03  2.7373623E-07
  8.5000000E+03  2.4413901E-07
  8.7500000E+03  2.1835692E-07
  9.0000000E+03  1.9582079E-07
  9.2500000E+03  1.7605787E-07
  9.5000000E+03  1.5867331E-07
  9.7500000E+03  1.4333588E-07
  1.0000000E+04  1.2976672E-07
  1.0250000E+04  1.1773015E-07
  1.0500000E+04  1.0702604E-07
  1.0750000E+04  9.7483772E-08
  1.1000000E+04  8.8957444E-08
  1.1250000E+04  8.1321835E-08
  1.1500000E+04  7.4469168E-08
  1.2000000E+04  6.2753151E-08
  1.2500000E+04  5.3204556E-08
  1.3000000E+04  4.5365414E-08
  1.3500000E+04  3.8885742E-08
  1.4000000E+04  3.3495768E-08
  1.4500000E+04  2.8985657E-08
  1.5000000E+04  2.5190856E-08
  1.5500000E+04  2.1981343E-08
  1.6000000E+04  1.9253627E-08
  1.6500000E+04  1.6924765E-08
  1.7000000E+04  1.4927858E-08
  1.7500000E+04  1.3208617E-08
  1.8000000E+04  1.1722752E-08
  1.8500000E+04  1.0433923E-08
  1.9000000E+04  9.3121506E-09
  1.9500000E+04  8.3325842E-09
  2.0000000E+04  7.4745372E-09
  2.0500000E+04  6.7207137E-09
  2.1000000E+04  6.0565856E-09
  2.1500000E+04  5.4699019E-09
  2.2000000E+04  4.9502941E-09
  2.2500000E+04  4.4889572E-09
  2.3000000E+04  4.0783874E-09
  2.3500000E+04  3.7121679E-09
  2.4000000E+04  3.3847950E-09
  2.4500000E+04  3.0915338E-09
  2.5000000E+04  2.8282993E-09
  2.6000000E+04  2.3782448E-09
  2.7000000E+04  2.0115803E-09
  2.8000000E+04  1.7107953E-09
  2.9000000E+04  1.4624566E-09
  3.0000000E+04  1.2561762E-09
  3.1000000E+04  1.0838581E-09
  3.2000000E+04  9.3914548E-10
  3.3000000E+04  8.1700969E-10
  3.4000000E+04  7.1344359E-10
  3.5000000E+04  6.2523333E-10
  3.6000000E+04  5.4978531E-10
  3.7000000E+04  4.8499498E-10
  3.8000000E+04  4.2914571E-10
  3.9000000E+04  3.8083001E-10
  4.0000000E+04  3.3888762E-10
  4.1000000E+04  3.0235794E-10
  4.2000000E+04  2.7044263E-10
  4.3000000E+04  2.4247540E-10
  4.4000000E+04  2.1789785E-10
  4.5000000E+04  1.9624018E-10
  4.6000000E+04  1.7710563E-10
  4.7000000E+04  1.6015797E-10
  4.8000000E+04  1.4511125E-10
  5.0000000E+04  1.1978007E-10
  5.1250000E+04  1.0661932E-10
  5.2500000E+04  9.5146996E-11
  5.3750000E+04  8.5116243E-11
  5.5000000E+04  7.6320587E-11
  5.7500000E+04  6.1768256E-11
  5.8750000E+04  5.5741814E-11
  6.0000000E+04  5.0402385E-11
  6.1250000E+04  4.5660611E-11
  6.2500000E+04  4.1440177E-11
  6.3750000E+04  3.7675713E-11
  6.5000000E+04  3.4311032E-11
  6.7500000E+04  2.8593853E-11
  7.0000000E+04  2.3974290E-11
  7.2500000E+04  2.0215336E-11
  7.5000000E+04  1.7136555E-11
  7.7500000E+04  1.4599332E-11
  8.0000000E+04  1.2496300E-11
  8.2500000E+04  1.0743658E-11
  8.5000000E+04  9.2755199E-12
  8.7500000E+04  8.0397320E-12
  9.0000000E+04  6.9947435E-12
  9.2500000E+04  6.1072493E-12
  9.5000000E+04  5.3503987E-12
  9.7500000E+04  4.7024256E-12
  1.0000000E+05  4.1455909E-12
  1.0250000E+05  3.6653655E-12
  1.0500000E+05  3.2497979E-12
  1.0750000E+05  2.8890132E-12
  1.1000000E+05  2.5748162E-12
  1.1250000E+05  2.3003788E-12
  1.1500000E+05  2.0599885E-12
  1.1750000E+05  1.8488479E-12
  1.2000000E+05  1.6629136E-12
  1.2250000E+05  1.4987656E-12
  1.2500000E+05  1.3535020E-12
  1.2750000E+05  1.2246523E-12
  1.3000000E+05  1.1101067E-12
  1.3250000E+05  1.0080585E-12
  1.3500000E+05  9.1695587E-13
  1.4000000E+05  7.6242449E-13
  1.4500000E+05  6.3785389E-13
  1.5000000E+05  5.3672590E-13
  1.5500000E+05  4.5408526E-13
  1.6000000E+05  3.8613021E-13
  1.6500000E+05  3.2992060E-13
  1.7000000E+05  2.8316755E-13
  1.7500000E+05  2.4407666E-13
  1.8000000E+05  2.1123547E-13
  1.8500000E+05  1.8352154E-13
  1.9000000E+05  1.6003448E-13
  
  
#  47  14  N5  EION =  1.000000000E+01 eV   308
#  S(0) = 9.549666E+00
  3.2948255E-02  0.0000000E+00
  3.2948255E+00  0.0000000E+00
  3.2948255E+00  5.3319940E-02
  1.0000000E+01  5.3319940E-02
  1.0002721E+01  5.3319940E-02
  1.0102585E+01  5.3434828E-02
  1.0202449E+01  5.3571665E-02
  1.0302313E+01  5.3729396E-02
  1.0402177E+01  5.3907024E-02
  1.0601905E+01  5.4318262E-02
  1.0801633E+01  5.4798445E-02
  1.1201088E+01  5.5941523E-02
  1.1600544E+01  5.7294049E-02
  1.2000000E+01  5.8822115E-02
  1.2500000E+01  6.0940937E-02
  1.3000000E+01  6.3250047E-02
  1.3500000E+01  6.5716988E-02
  1.4000000E+01  6.8316805E-02
  1.4500000E+01  7.1030280E-02
  1.5000000E+01  7.3842601E-02
  1.6000000E+01  7.9720650E-02
  1.7000000E+01  8.5887014E-02
  1.8000000E+01  9.2302353E-02
  1.9000000E+01  9.8940518E-02
  2.0000000E+01  1.0578099E-01
  2.1000000E+01  1.1280368E-01
  2.2000000E+01  1.1998522E-01
  2.3000000E+01  1.2729621E-01
  2.4000000E+01  1.3469801E-01
  2.5000000E+01  1.4214190E-01
  2.6000000E+01  1.4956845E-01
  2.7000000E+01  1.5690232E-01
  2.8000000E+01  1.6406129E-01
  2.9000000E+01  1.7094303E-01
  3.0000000E+01  1.7744484E-01
  3.1000000E+01  1.8344663E-01
  3.2000000E+01  1.8883168E-01
  3.4000000E+01  1.9729072E-01
  3.6000000E+01  2.0200802E-01
  3.8000000E+01  2.0246340E-01
  4.0000000E+01  1.9858417E-01
  4.2000000E+01  1.9073525E-01
  4.4000000E+01  1.7967629E-01
  4.6000000E+01  1.6633214E-01
  4.8000000E+01  1.5168213E-01
  5.0000000E+01  1.3656944E-01
  5.1250000E+01  1.2719475E-01
  5.2500000E+01  1.1802999E-01
  5.3750000E+01  1.0917013E-01
  5.5000000E+01  1.0068338E-01
  5.7500000E+01  8.4997280E-02
  5.8750000E+01  7.7843213E-02
  6.0000000E+01  7.1156938E-02
  6.2500000E+01  5.9153975E-02
  6.5000000E+01  4.8878337E-02
  6.7500000E+01  4.0171492E-02
  7.0000000E+01  3.2853012E-02
  7.2500000E+01  2.6745583E-02
  7.5000000E+01  2.1680192E-02
  7.7500000E+01  1.7502310E-02
  8.0000000E+01  1.4075097E-02
  8.1250000E+01  1.2605881E-02
  8.2500000E+01  1.1281789E-02
  8.5000000E+01  9.0194689E-03
  8.7500000E+01  7.1965924E-03
  9.0000000E+01  5.7373853E-03
  9.2500000E+01  4.5789913E-03
  9.3750000E+01  4.0945282E-03
  9.5000000E+01  3.6645038E-03
  9.6250000E+01  3.2830307E-03
  9.7500000E+01  2.9455785E-03
  1.0000000E+02  2.3919952E-03
  1.0250000E+02  1.9787513E-03
  1.0500000E+02  1.6792656E-03
  1.0625000E+02  1.5647994E-03
  1.0750000E+02  1.4704932E-03
  1.0875000E+02  1.3935328E-03
  1.1000000E+02  1.3313282E-03
  1.1125000E+02  1.2818471E-03
  1.1250000E+02  1.2434998E-03
  1.1375000E+02  1.2150508E-03
  1.1500000E+02  1.1955520E-03
  1.1625000E+02  1.1842924E-03
  1.1750000E+02  1.1807602E-03
  1.2000000E+02  1.1953725E-03
  1.2250000E+02  1.2347067E-03
  1.2500000E+02  1.2936090E-03
  1.2750000E+02  1.3676213E-03
  1.3000000E+02  1.4523147E-03
  1.3250000E+02  1.5429128E-03
  1.3500000E+02  1.6360575E-03
  1.4000000E+02  1.8263336E-03
  1.4500000E+02  2.0161260E-03
  1.5000000E+02  2.1981567E-03
  1.5500000E+02  2.3680514E-03
  1.6000000E+02  2.5235690E-03
  1.6500000E+02  2.6630343E-03
  1.7000000E+02  2.7857846E-03
  1.8000000E+02  2.9832953E-03
  1.9000000E+02  3.1232730E-03
  2.0000000E+02  3.2144540E-03
  2.1000000E+02  3.2657782E-03
  2.2000000E+02  3.2848555E-03
  2.3000000E+02  3.2781664E-03
  2.4000000E+02  3.2509748E-03
  2.5000000E+02  3.2072641E-03
  2.6000000E+02  3.1504797E-03
  2.7000000E+02  3.0835244E-03
  2.8000000E+02  3.0088463E-03
  2.9000000E+02  2.9285373E-03
  3.0000000E+02  2.8444737E-03
  3.1000000E+02  2.7582449E-03
  3.2000000E+02  2.6711297E-03
  3.4000000E+02  2.4979218E-03
  3.6000000E+02  2.3301885E-03
  3.8000000E+02  2.1705685E-03
  4.0000000E+02  2.0199322E-03
  4.2000000E+02  1.8786565E-03
  4.4000000E+02  1.7468424E-03
  4.6000000E+02  1.6243736E-03
  4.8000000E+02  1.5111363E-03
  5.0000000E+02  1.4068427E-03
  5.2500000E+02  1.2882213E-03
  5.5000000E+02  1.1813782E-03
  5.7500000E+02  1.0850341E-03
  6.0000000E+02  9.9798159E-04
  6.5000000E+02  8.4769156E-04
  6.7500000E+02  7.8292552E-04
  7.0000000E+02  7.2423285E-04
  7.2500000E+02  6.7099936E-04
  7.5000000E+02  6.2262143E-04
  8.0000000E+02  5.3837593E-04
  8.5000000E+02  4.6803785E-04
  9.0000000E+02  4.0895988E-04
  9.5000000E+02  3.5908696E-04
  1.0000000E+03  3.1678960E-04
  1.0500000E+03  2.8069901E-04
  1.1000000E+03  2.4968823E-04
  1.1500000E+03  2.2289085E-04
  1.2000000E+03  1.9965019E-04
  1.2500000E+03  1.7942616E-04
  1.3000000E+03  1.6175601E-04
  1.3500000E+03  1.4624747E-04
  1.4000000E+03  1.3257945E-04
  1.4500000E+03  1.2049256E-04
  1.5000000E+03  1.0977383E-04
  1.5500000E+03  1.0024259E-04
  1.6000000E+03  9.1743033E-05
  1.6500000E+03  8.4138962E-05
  1.7000000E+03  7.7315069E-05
  1.8000000E+03  6.5633259E-05
  1.9000000E+03  5.6086623E-05
  2.0000000E+03  4.8223115E-05
  2.1000000E+03  4.1698269E-05
  2.2000000E+03  3.6247030E-05
  2.3000000E+03  3.1662558E-05
  2.4000000E+03  2.7781826E-05
  2.5000000E+03  2.4477128E-05
  2.6000000E+03  2.1648381E-05
  2.7000000E+03  1.9215845E-05
  2.8000000E+03  1.7114913E-05
  2.9000000E+03  1.5292926E-05
  3.0000000E+03  1.3706710E-05
  3.1000000E+03  1.2320664E-05
  3.2000000E+03  1.1105150E-05
  3.3000000E+03  1.0035370E-05
  3.4000000E+03  9.0906742E-06
  3.5000000E+03  8.2538023E-06
  3.6000000E+03  7.5103814E-06
  3.7000000E+03  6.8483051E-06
  3.8000000E+03  6.2572370E-06
  3.9000000E+03  5.7283206E-06
  4.0000000E+03  5.2538870E-06
  4.2000000E+03  4.4428158E-06
  4.4000000E+03  3.7812171E-06
  4.6000000E+03  3.2372553E-06
  4.8000000E+03  2.7869195E-06
  5.0000000E+03  2.4116753E-06
  5.2500000E+03  2.0263825E-06
  5.5000000E+03  1.7142550E-06
  5.7500000E+03  1.4592593E-06
  6.0000000E+03  1.2493988E-06
  6.2500000E+03  1.0755018E-06
  6.5000000E+03  9.3044770E-07
  6.6250000E+03  8.6694997E-07
  6.7500000E+03  8.0868304E-07
  7.0000000E+03  7.0586921E-07
  7.2500000E+03  6.1859981E-07
  7.5000000E+03  5.4416898E-07
  7.7500000E+03  4.8040097E-07
  8.0000000E+03  4.2553324E-07
  8.2500000E+03  3.7812900E-07
  8.5000000E+03  3.3701359E-07
  8.7500000E+03  3.0122163E-07
  9.0000000E+03  2.6995598E-07
  9.2500000E+03  2.4255497E-07
  9.5000000E+03  2.1846628E-07
  9.7500000E+03  1.9722691E-07
  1.0000000E+04  1.7844731E-07
  1.0250000E+04  1.6179845E-07
  1.0500000E+04  1.4700107E-07
  1.0750000E+04  1.3381724E-07
  1.1000000E+04  1.2204359E-07
  1.1250000E+04  1.1150563E-07
  1.1500000E+04  1.0205329E-07
  1.2000000E+04  8.5905076E-08
  1.2500000E+04  7.2757663E-08
  1.3000000E+04  6.1974639E-08
  1.3500000E+04  5.3070122E-08
  1.4000000E+04  4.5669949E-08
  1.4500000E+04  3.9483343E-08
  1.5000000E+04  3.4282483E-08
  1.5500000E+04  2.9887512E-08
  1.6000000E+04  2.6155389E-08
  1.6500000E+04  2.2971569E-08
  1.7000000E+04  2.0243732E-08
  1.7500000E+04  1.7897023E-08
  1.8000000E+04  1.5870415E-08
  1.8500000E+04  1.4113871E-08
  1.9000000E+04  1.2586143E-08
  1.9500000E+04  1.1253058E-08
  2.0000000E+04  1.0086191E-08
  2.0500000E+04  9.0617902E-09
  2.1000000E+04  8.1599166E-09
  2.1500000E+04  7.3637671E-09
  2.2000000E+04  6.6591288E-09
  2.2500000E+04  6.0339394E-09
  2.3000000E+04  5.4779252E-09
  2.3500000E+04  4.9823060E-09
  2.4000000E+04  4.5395546E-09
  2.4500000E+04  4.1431992E-09
  2.5000000E+04  3.7876598E-09
  2.6000000E+04  3.1803724E-09
  2.7000000E+04  2.6862440E-09
  2.8000000E+04  2.2814097E-09
  2.9000000E+04  1.9475787E-09
  3.0000000E+04  1.6706214E-09
  3.1000000E+04  1.4395384E-09
  3.2000000E+04  1.2457029E-09
  3.3000000E+04  1.0822987E-09
  3.4000000E+04  9.4389871E-10
  3.5000000E+04  8.2615424E-10
  3.6000000E+04  7.2555853E-10
  3.7000000E+04  6.3926862E-10
  3.8000000E+04  5.6496792E-10
  3.9000000E+04  5.0075890E-10
  4.0000000E+04  4.4507880E-10
  4.1000000E+04  3.9663501E-10
  4.2000000E+04  3.5435429E-10
  4.3000000E+04  3.1734172E-10
  4.4000000E+04  2.8484795E-10
  4.5000000E+04  2.5624294E-10
  4.6000000E+04  2.3099508E-10
  4.7000000E+04  2.0865430E-10
  4.8000000E+04  1.8883822E-10
  5.0000000E+04  1.5552373E-10
  5.1250000E+04  1.3824169E-10
  5.2500000E+04  1.2319408E-10
  5.3750000E+04  1.1005231E-10
  5.5000000E+04  9.8541787E-11
  5.7500000E+04  7.9529189E-11
  5.8750000E+04  7.1669095E-11
  6.0000000E+04  6.4712766E-11
  6.1250000E+04  5.8541899E-11
  6.2500000E+04  5.3055550E-11
  6.3750000E+04  4.8167336E-11
  6.5000000E+04  4.3803068E-11
  6.7500000E+04  3.6399493E-11
  7.0000000E+04  3.0430579E-11
  7.2500000E+04  2.5584514E-11
  7.5000000E+04  2.1624285E-11
  7.7500000E+04  1.8368086E-11
  8.0000000E+04  1.5675307E-11
  8.2500000E+04  1.3436362E-11
  8.5000000E+04  1.1565230E-11
  8.7500000E+04  9.9939202E-12
  9.0000000E+04  8.6683547E-12
  9.2500000E+04  7.5452537E-12
  9.5000000E+04  6.5897794E-12
  9.7500000E+04  5.7737352E-12
  1.0000000E+05  5.0741729E-12
  1.0250000E+05  4.4723236E-12
  1.0500000E+05  3.9527766E-12
  1.0750000E+05  3.5028213E-12
  1.1000000E+05  3.1119282E-12
  1.1250000E+05  2.7713379E-12
  1.1500000E+05  2.4737348E-12
  1.1750000E+05  2.2129867E-12
  1.2000000E+05  1.9839344E-12
  1.2250000E+05  1.7822223E-12
  1.2500000E+05  1.6041601E-12
  1.2750000E+05  1.4466107E-12
  1.3000000E+05  1.3069009E-12
  1.3250000E+05  1.1827452E-12
  1.3500000E+05  1.0721845E-12
  1.3750000E+05  9.7353480E-13
  1.4000000E+05  8.8534586E-13
  1.4250000E+05  8.0636551E-13
  1.4500000E+05  7.3550817E-13
  1.5000000E+05  6.1451089E-13
  1.5500000E+05  5.1616715E-13
  1.6000000E+05  4.3573541E-13
  1.6500000E+05  3.6955539E-13
  1.7000000E+05  3.1479410E-13
  1.7500000E+05  2.6924454E-13
  1.8000000E+05  2.3119467E-13
  1.8500000E+05  1.9929044E-13
  1.9000000E+05  1.7244020E-13
  
  
#  47  17  O1  EION =  7.580000000E+00 eV   272
#  S(0) = 1.124113E+00
  3.7900000E-02  0.0000000E+00
  3.7900000E+00  0.0000000E+00
  3.7900000E+00  2.7834981E-01
  7.5800000E+00  2.7834981E-01
  7.5800000E+00  1.6230697E-02
  7.5827211E+00  1.6230697E-02
  7.6035851E+00  1.5989550E-02
  7.6244490E+00  1.5752349E-02
  7.6453130E+00  1.5519023E-02
  7.6661769E+00  1.5289500E-02
  7.7079048E+00  1.4841587E-02
  7.7496327E+00  1.4408067E-02
  7.8330885E+00  1.3582154E-02
  7.9165442E+00  1.2807856E-02
  8.0000000E+00  1.2081577E-02
  8.2500000E+00  1.0161499E-02
  8.5000000E+00  8.5675577E-03
  8.7500000E+00  7.2392187E-03
  9.0000000E+00  6.1282942E-03
  9.2500000E+00  5.1961815E-03
  9.5000000E+00  4.4117870E-03
  9.7500000E+00  3.7499314E-03
  1.0000000E+01  3.1901178E-03
  1.0250000E+01  2.7155873E-03
  1.0500000E+01  2.3125746E-03
  1.0750000E+01  1.9697209E-03
  1.1000000E+01  1.6776219E-03
  1.1250000E+01  1.4284736E-03
  1.1500000E+01  1.2157430E-03
  1.1750000E+01  1.0339841E-03
  1.2000000E+01  8.7861313E-04
  1.2250000E+01  7.4577461E-04
  1.2500000E+01  6.3220602E-04
  1.2750000E+01  5.3515944E-04
  1.3000000E+01  4.5228886E-04
  1.3250000E+01  3.8160921E-04
  1.3500000E+01  3.2141475E-04
  1.3750000E+01  2.7023957E-04
  1.4000000E+01  2.2685787E-04
  1.4250000E+01  1.9023048E-04
  1.4500000E+01  1.5940754E-04
  1.4625000E+01  1.4591888E-04
  1.4750000E+01  1.3360238E-04
  1.4875000E+01  1.2237560E-04
  1.5000000E+01  1.1215619E-04
  1.5250000E+01  9.4420887E-05
  1.5375000E+01  8.6763521E-05
  1.5500000E+01  7.9860558E-05
  1.5750000E+01  6.8169992E-05
  1.6000000E+01  5.8990398E-05
  1.6250000E+01  5.1936105E-05
  1.6375000E+01  4.9095063E-05
  1.6500000E+01  4.6660339E-05
  1.6625000E+01  4.4599072E-05
  1.6750000E+01  4.2882937E-05
  1.6875000E+01  4.1488200E-05
  1.7000000E+01  4.0395730E-05
  1.7125000E+01  3.9590982E-05
  1.7250000E+01  3.9063994E-05
  1.7375000E+01  3.8801867E-05
  1.7500000E+01  3.8776207E-05
  1.7750000E+01  3.9335880E-05
  1.8000000E+01  4.0587900E-05
  1.8250000E+01  4.2421882E-05
  1.8500000E+01  4.4749953E-05
  1.8750000E+01  4.7503908E-05
  1.9000000E+01  5.0633315E-05
  1.9500000E+01  5.7798366E-05
  1.9750000E+01  6.1702483E-05
  2.0000000E+01  6.5729931E-05
  2.0250000E+01  6.9853541E-05
  2.0500000E+01  7.4053772E-05
  2.1000000E+01  8.2598055E-05
  2.1500000E+01  9.1181195E-05
  2.2000000E+01  9.9666936E-05
  2.2500000E+01  1.0797162E-04
  2.3000000E+01  1.1602250E-04
  2.4000000E+01  1.3116886E-04
  2.5000000E+01  1.4490604E-04
  2.6000000E+01  1.5718710E-04
  2.7000000E+01  1.6804606E-04
  2.8000000E+01  1.7756824E-04
  2.9000000E+01  1.8585625E-04
  3.0000000E+01  1.9302724E-04
  3.1000000E+01  1.9919231E-04
  3.2000000E+01  2.0445854E-04
  3.4000000E+01  2.1268735E-04
  3.6000000E+01  2.1840167E-04
  3.8000000E+01  2.2215335E-04
  4.0000000E+01  2.2437699E-04
  4.2000000E+01  2.2540709E-04
  4.4000000E+01  2.2550619E-04
  4.6000000E+01  2.2487408E-04
  4.8000000E+01  2.2366892E-04
  5.0000000E+01  2.2201081E-04
  5.2500000E+01  2.1944551E-04
  5.5000000E+01  2.1646219E-04
  5.7500000E+01  2.1316730E-04
  6.0000000E+01  2.0964027E-04
  6.5000000E+01  2.0211848E-04
  6.7500000E+01  1.9820706E-04
  7.0000000E+01  1.9423678E-04
  7.2500000E+01  1.9023118E-04
  7.5000000E+01  1.8620927E-04
  8.0000000E+01  1.7817861E-04
  8.5000000E+01  1.7024655E-04
  9.0000000E+01  1.6248762E-04
  9.5000000E+01  1.5495850E-04
  1.0000000E+02  1.4770048E-04
  1.0500000E+02  1.4074431E-04
  1.1000000E+02  1.3410882E-04
  1.1500000E+02  1.2780635E-04
  1.2000000E+02  1.2183983E-04
  1.2500000E+02  1.1620755E-04
  1.3000000E+02  1.1090266E-04
  1.3500000E+02  1.0591413E-04
  1.4000000E+02  1.0122873E-04
  1.4500000E+02  9.6831450E-05
  1.5000000E+02  9.2706043E-05
  1.6000000E+02  8.5203484E-05
  1.7000000E+02  7.8590260E-05
  1.8000000E+02  7.2743741E-05
  1.9000000E+02  6.7556620E-05
  2.0000000E+02  6.2936419E-05
  2.1000000E+02  5.8805498E-05
  2.2000000E+02  5.5099544E-05
  2.3000000E+02  5.1764218E-05
  2.4000000E+02  4.8753980E-05
  2.5000000E+02  4.6030151E-05
  2.6000000E+02  4.3559013E-05
  2.7000000E+02  4.1310551E-05
  2.8000000E+02  3.9258800E-05
  2.9000000E+02  3.7380863E-05
  3.0000000E+02  3.5655227E-05
  3.1000000E+02  3.4063409E-05
  3.2000000E+02  3.2589723E-05
  3.4000000E+02  2.9941252E-05
  3.6000000E+02  2.7617551E-05
  3.8000000E+02  2.5554051E-05
  4.0000000E+02  2.3704774E-05
  4.2000000E+02  2.2038108E-05
  4.4000000E+02  2.0532191E-05
  4.6000000E+02  1.9168702E-05
  4.8000000E+02  1.7932756E-05
  5.0000000E+02  1.6811079E-05
  5.2500000E+02  1.5550944E-05
  5.5000000E+02  1.4428368E-05
  5.7500000E+02  1.3424996E-05
  6.0000000E+02  1.2525652E-05
  6.5000000E+02  1.0989023E-05
  6.7500000E+02  1.0330876E-05
  7.0000000E+02  9.7345942E-06
  7.2500000E+02  9.1922753E-06
  7.5000000E+02  8.6963651E-06
  8.0000000E+02  7.8199761E-06
  8.5000000E+02  7.0684209E-06
  9.0000000E+02  6.4165317E-06
  9.5000000E+02  5.8479418E-06
  1.0000000E+03  5.3507177E-06
  1.0500000E+03  4.9144030E-06
  1.1000000E+03  4.5300016E-06
  1.1500000E+03  4.1900865E-06
  1.2000000E+03  3.8885813E-06
  1.2500000E+03  3.6203057E-06
  1.3000000E+03  3.3802426E-06
  1.3500000E+03  3.1638261E-06
  1.4000000E+03  2.9674493E-06
  1.4500000E+03  2.7884713E-06
  1.5000000E+03  2.6248820E-06
  1.6000000E+03  2.3372792E-06
  1.7000000E+03  2.0941133E-06
  1.8000000E+03  1.8874569E-06
  1.9000000E+03  1.7106853E-06
  2.0000000E+03  1.5583999E-06
  2.1000000E+03  1.4258591E-06
  2.2000000E+03  1.3092039E-06
  2.3000000E+03  1.2057838E-06
  2.4000000E+03  1.1138514E-06
  2.5000000E+03  1.0319314E-06
  2.6000000E+03  9.5871938E-07
  2.7000000E+03  8.9308408E-07
  2.8000000E+03  8.3405081E-07
  2.9000000E+03  7.8068402E-07
  3.0000000E+03  7.3216245E-07
  3.1000000E+03  6.8782203E-07
  3.2000000E+03  6.4718268E-07
  3.4000000E+03  5.7569798E-07
  3.6000000E+03  5.1532712E-07
  3.8000000E+03  4.6383734E-07
  4.0000000E+03  4.1945344E-07
  4.2000000E+03  3.8091985E-07
  4.4000000E+03  3.4728314E-07
  4.6000000E+03  3.1776993E-07
  4.8000000E+03  2.9174812E-07
  5.0000000E+03  2.6869888E-07
  5.2500000E+03  2.4340960E-07
  5.5000000E+03  2.2139513E-07
  5.7500000E+03  2.0211413E-07
  6.0000000E+03  1.8514161E-07
  6.5000000E+03  1.5680043E-07
  6.7500000E+03  1.4491161E-07
  7.0000000E+03  1.3426886E-07
  7.2500000E+03  1.2470374E-07
  7.5000000E+03  1.1607314E-07
  7.7500000E+03  1.0825746E-07
  8.0000000E+03  1.0115825E-07
  8.2500000E+03  9.4694967E-08
  8.5000000E+03  8.8797900E-08
  9.0000000E+03  7.8464801E-08
  9.5000000E+03  6.9744241E-08
  1.0000000E+04  6.2317377E-08
  1.0500000E+04  5.5943823E-08
  1.1000000E+04  5.0437915E-08
  1.1500000E+04  4.5653182E-08
  1.2000000E+04  4.1472930E-08
  1.2500000E+04  3.7802759E-08
  1.3000000E+04  3.4565467E-08
  1.3500000E+04  3.1697581E-08
  1.4000000E+04  2.9146675E-08
  1.4500000E+04  2.6869110E-08
  1.5000000E+04  2.4828376E-08
  1.5500000E+04  2.2993771E-08
  1.6000000E+04  2.1339339E-08
  1.6500000E+04  1.9843019E-08
  1.7000000E+04  1.8485973E-08
  1.7500000E+04  1.7252041E-08
  1.8000000E+04  1.6127302E-08
  1.8500000E+04  1.5099716E-08
  1.9000000E+04  1.4158825E-08
  2.0000000E+04  1.2501823E-08
  2.1000000E+04  1.1096140E-08
  2.2000000E+04  9.8952162E-09
  2.3000000E+04  8.8626278E-09
  2.4000000E+04  7.9695711E-09
  2.5000000E+04  7.1930213E-09
  2.6000000E+04  6.5144026E-09
  2.7000000E+04  5.9186137E-09
  2.8000000E+04  5.3932881E-09
  2.9000000E+04  4.9282144E-09
  3.0000000E+04  4.5149187E-09
  3.1000000E+04  4.1463345E-09
  3.2000000E+04  3.8165562E-09
  3.3000000E+04  3.5206179E-09
  3.4000000E+04  3.2542981E-09
  3.5000000E+04  3.0139892E-09
  3.6000000E+04  2.7965786E-09
  3.7000000E+04  2.5993841E-09
  3.8000000E+04  2.4200953E-09
  3.9000000E+04  2.2567155E-09
  4.0000000E+04  2.1075194E-09
  4.2000000E+04  1.8458700E-09
  4.4000000E+04  1.6252343E-09
  4.6000000E+04  1.4379019E-09
  4.8000000E+04  1.2778181E-09
  5.0000000E+04  1.1402095E-09
  5.2500000E+04  9.9410731E-10
  5.5000000E+04  8.7144866E-10
  5.7500000E+04  7.6774756E-10
  5.8750000E+04  7.2187987E-10
  6.0000000E+04  6.7950116E-10
  6.2500000E+04  6.0395433E-10
  6.5000000E+04  5.3892005E-10
  6.7500000E+04  4.8264729E-10
  7.0000000E+04  4.3372336E-10
  7.2500000E+04  3.9100399E-10
  7.5000000E+04  3.5355305E-10
  8.0000000E+04  2.9148714E-10
  8.2500000E+04  2.6567571E-10
  8.5000000E+04  2.4270657E-10
  8.7500000E+04  2.2219946E-10
  9.0000000E+04  2.0385013E-10
  9.5000000E+04  1.7265073E-10


==> anc/colstop/sbethe/sdbase/oos48.tab <==
# Atomic number = 48   (Cd)
#
#      W/eV         OOS*eV
  
  
#  48   1  K1  EION =  2.671500000E+04 eV   242
#  S(0) = 1.055965E+00
  2.6707946E+02  0.0000000E+00
  2.6707946E+04  0.0000000E+00
  2.6707946E+04  8.6214638E-05
  2.6715000E+04  8.6214638E-05
  2.6715267E+04  8.6214638E-05
  2.6715712E+04  8.5302829E-05
  2.6716157E+04  8.4449579E-05
  2.6716602E+04  8.3649774E-05
  2.6717046E+04  8.2898892E-05
  2.6717936E+04  8.1528253E-05
  2.6718826E+04  8.0310597E-05
  2.6720606E+04  7.8252612E-05
  2.6722385E+04  7.6598180E-05
  2.6725944E+04  7.4179630E-05
  2.6729504E+04  7.2608321E-05
  2.6733063E+04  7.1621239E-05
  2.6736622E+04  7.1046539E-05
  2.6740181E+04  7.0764132E-05
  2.6743740E+04  7.0686162E-05
  2.6750859E+04  7.0894695E-05
  2.6757977E+04  7.1309247E-05
  2.6765095E+04  7.1724065E-05
  2.6768654E+04  7.1896732E-05
  2.6772214E+04  7.2037462E-05
  2.6786450E+04  7.2275495E-05
  2.6800687E+04  7.2157900E-05
  2.6814923E+04  7.1955221E-05
  2.6829160E+04  7.1828387E-05
  2.6843397E+04  7.1805039E-05
  2.6857633E+04  7.1837938E-05
  2.6871870E+04  7.1865651E-05
  2.6886107E+04  7.1849009E-05
  2.6900343E+04  7.1779346E-05
  2.6914580E+04  7.1672058E-05
  2.6943053E+04  7.1439708E-05
  2.6971527E+04  7.1274673E-05
  2.6985763E+04  7.1215098E-05
  2.7000000E+04  7.1159409E-05
  2.7031250E+04  7.1007752E-05
  2.7062500E+04  7.0801044E-05
  2.7093750E+04  7.0574667E-05
  2.7125000E+04  7.0370551E-05
  2.7156250E+04  7.0189744E-05
  2.7187500E+04  7.0010691E-05
  2.7218750E+04  6.9811534E-05
  2.7250000E+04  6.9597436E-05
  2.7375000E+04  6.8775028E-05
  2.7500000E+04  6.7940904E-05
  2.7750000E+04  6.6306160E-05
  2.8000000E+04  6.4722405E-05
  2.8500000E+04  6.1719730E-05
  2.9000000E+04  5.8924483E-05
  3.0000000E+04  5.3828087E-05
  3.1000000E+04  4.9283602E-05
  3.2000000E+04  4.5224047E-05
  3.4000000E+04  3.8324537E-05
  3.6000000E+04  3.2734372E-05
  3.8000000E+04  2.8160090E-05
  4.0000000E+04  2.4382829E-05
  4.2000000E+04  2.1237602E-05
  4.4000000E+04  1.8598583E-05
  4.6000000E+04  1.6368812E-05
  4.8000000E+04  1.4472733E-05
  5.0000000E+04  1.2850871E-05
  5.2500000E+04  1.1138104E-05
  5.5000000E+04  9.7084276E-06
  5.7500000E+04  8.5064382E-06
  6.0000000E+04  7.4891631E-06
  6.5000000E+04  5.8811556E-06
  6.7500000E+04  5.2425807E-06
  7.0000000E+04  4.6901558E-06
  7.2500000E+04  4.2100655E-06
  7.5000000E+04  3.7910481E-06
  7.7500000E+04  3.4238611E-06
  8.0000000E+04  3.1008767E-06
  8.2500000E+04  2.8157601E-06
  8.5000000E+04  2.5632265E-06
  9.0000000E+04  2.1388682E-06
  9.5000000E+04  1.7999764E-06
  1.0000000E+05  1.5264616E-06
  1.0500000E+05  1.3035884E-06
  1.1000000E+05  1.1203911E-06
  1.1500000E+05  9.6860204E-07
  1.2000000E+05  8.4191375E-07
  1.2500000E+05  7.3546057E-07
  1.3000000E+05  6.4545184E-07
  1.3500000E+05  5.6890647E-07
  1.4000000E+05  5.0346001E-07
  1.4500000E+05  4.4722226E-07
  1.5000000E+05  3.9867050E-07
  1.5500000E+05  3.5657001E-07
  1.6000000E+05  3.1991280E-07
  1.6500000E+05  2.8787094E-07
  1.7000000E+05  2.5976074E-07
  1.7500000E+05  2.3501439E-07
  1.8000000E+05  2.1315793E-07
  1.8500000E+05  1.9379395E-07
  1.9000000E+05  1.7658768E-07
  2.0000000E+05  1.4755772E-07
  2.1000000E+05  1.2427160E-07
  2.2000000E+05  1.0541448E-07
  2.3000000E+05  9.0010601E-08
  2.4000000E+05  7.7326700E-08
  2.5000000E+05  6.6805238E-08
  2.6000000E+05  5.8017870E-08
  2.7000000E+05  5.0632178E-08
  2.8000000E+05  4.4387889E-08
  2.9000000E+05  3.9079487E-08
  3.0000000E+05  3.4543392E-08
  3.1000000E+05  3.0648467E-08
  3.2000000E+05  2.7288858E-08
  3.3000000E+05  2.4378559E-08
  3.4000000E+05  2.1847273E-08
  3.5000000E+05  1.9637215E-08
  3.6000000E+05  1.7700628E-08
  3.7000000E+05  1.5997842E-08
  3.8000000E+05  1.4495740E-08
  3.9000000E+05  1.3166556E-08
  4.0000000E+05  1.1986906E-08
  4.2000000E+05  1.0000101E-08
  4.4000000E+05  8.4100237E-09
  4.6000000E+05  7.1251243E-09
  4.8000000E+05  6.0775913E-09
  5.0000000E+05  5.2165718E-09
  5.2500000E+05  4.3447189E-09
  5.5000000E+05  3.6484723E-09
  5.7500000E+05  3.0869243E-09
  5.8750000E+05  2.8468993E-09
  6.0000000E+05  2.6298775E-09
  6.2500000E+05  2.2547589E-09
  6.5000000E+05  1.9444982E-09
  6.7500000E+05  1.6860389E-09
  7.0000000E+05  1.4692998E-09
  7.2500000E+05  1.2864226E-09
  7.5000000E+05  1.1312254E-09
  7.7500000E+05  9.9880897E-10
  8.0000000E+05  8.8525993E-10
  8.2500000E+05  7.8742887E-10
  8.5000000E+05  7.0276508E-10
  8.7500000E+05  6.2919004E-10
  9.0000000E+05  5.6499946E-10
  9.2500000E+05  5.0878764E-10
  9.5000000E+05  4.5938952E-10
  9.7500000E+05  4.1583462E-10
  1.0000000E+06  3.7731054E-10
  1.0250000E+06  3.4313401E-10
  1.0500000E+06  3.1272800E-10
  1.1000000E+06  2.6134316E-10
  1.1500000E+06  2.2004392E-10
  1.2000000E+06  1.8654357E-10
  1.2500000E+06  1.5913952E-10
  1.3000000E+06  1.3654845E-10
  1.3500000E+06  1.1779199E-10
  1.4000000E+06  1.0211644E-10
  1.4500000E+06  8.8935588E-11
  1.5000000E+06  7.7789385E-11
  1.5500000E+06  6.8313777E-11
  1.6000000E+06  6.0218460E-11
  1.6500000E+06  5.3270277E-11
  1.7000000E+06  4.7280688E-11
  1.7500000E+06  4.2096276E-11
  1.8000000E+06  3.7591504E-11
  1.8500000E+06  3.3663038E-11
  1.9000000E+06  3.0225354E-11
  1.9500000E+06  2.7207317E-11
  2.0000000E+06  2.4549492E-11
  2.0500000E+06  2.2201994E-11
  2.1000000E+06  2.0122776E-11
  2.2000000E+06  1.6632212E-11
  2.3000000E+06  1.3852246E-11
  2.4000000E+06  1.1617966E-11
  2.5000000E+06  9.8071584E-12
  2.6000000E+06  8.3281726E-12
  2.7000000E+06  7.1115278E-12
  2.8000000E+06  6.1040256E-12
  2.9000000E+06  5.2645632E-12
  3.0000000E+06  4.5610826E-12
  3.1000000E+06  3.9683741E-12
  3.2000000E+06  3.4664613E-12
  3.3000000E+06  3.0394062E-12
  3.4000000E+06  2.6744100E-12
  3.5000000E+06  2.3611315E-12
  3.6000000E+06  2.0911673E-12
  3.7000000E+06  1.8576477E-12
  3.8000000E+06  1.6549268E-12
  3.9000000E+06  1.4783415E-12
  4.0000000E+06  1.3240220E-12
  4.1000000E+06  1.1887427E-12
  4.2000000E+06  1.0698041E-12
  4.3000000E+06  9.6493719E-13
  4.4000000E+06  8.7222799E-13
  4.6000000E+06  7.1704323E-13
  4.8000000E+06  5.9396849E-13
  5.0000000E+06  4.9548528E-13
  5.1250000E+06  4.4388468E-13
  5.2500000E+06  3.9862281E-13
  5.3750000E+06  3.5880629E-13
  5.5000000E+06  3.2368329E-13
  5.7500000E+06  2.6507412E-13
  5.8750000E+06  2.4059141E-13
  6.0000000E+06  2.1877960E-13
  6.2500000E+06  1.8187663E-13
  6.5000000E+06  1.5221041E-13
  6.7500000E+06  1.2817439E-13
  7.0000000E+06  1.0855791E-13
  7.2500000E+06  9.2439606E-14
  7.5000000E+06  7.9111641E-14
  7.7500000E+06  6.8025534E-14
  8.0000000E+06  5.8752744E-14
  8.2500000E+06  5.0955984E-14
  8.5000000E+06  4.4367935E-14
  8.7500000E+06  3.8775300E-14
  9.0000000E+06  3.4006800E-14
  9.2500000E+06  2.9924072E-14
  9.5000000E+06  2.6414714E-14
  9.7500000E+06  2.3386914E-14
  1.0000000E+07  2.0765283E-14
  1.0250000E+07  1.8487639E-14
  1.0500000E+07  1.6502459E-14
  1.0750000E+07  1.4766862E-14
  1.1000000E+07  1.3245009E-14
  1.1250000E+07  1.1906823E-14
  1.1500000E+07  1.0726974E-14
  1.2000000E+07  8.7598803E-15
  1.2500000E+07  7.2082310E-15
  1.3000000E+07  5.9733006E-15
  1.3500000E+07  4.9822923E-15
  1.4000000E+07  4.1809050E-15
  1.4500000E+07  3.5281993E-15
  1.5000000E+07  2.9930348E-15
  1.5500000E+07  2.5515146E-15
  1.6000000E+07  2.1851596E-15
  1.6500000E+07  1.8795384E-15
  1.7000000E+07  1.6232904E-15
  1.7500000E+07  1.4073818E-15
  1.8000000E+07  1.2245745E-15
  1.8500000E+07  1.0690850E-15
  1.9000000E+07  9.3626592E-16
  1.9500000E+07  8.2239145E-16
  2.0000000E+07  7.2448696E-16
  2.0500000E+07  6.4008848E-16
  2.1000000E+07  5.6713900E-16
  
  
#  48   2  L1  EION =  4.022000000E+03 eV   263
#  S(0) = 1.191727E+00
  4.0151771E+01  0.0000000E+00
  4.0151771E+03  0.0000000E+00
  4.0151771E+03  3.5076380E-04
  4.0220000E+03  3.5076380E-04
  4.0220399E+03  3.5076380E-04
  4.0223180E+03  3.4828721E-04
  4.0225961E+03  3.4591372E-04
  4.0228741E+03  3.4363739E-04
  4.0231522E+03  3.4145273E-04
  4.0237083E+03  3.3733839E-04
  4.0242644E+03  3.3353419E-04
  4.0253767E+03  3.2673485E-04
  4.0264889E+03  3.2085166E-04
  4.0287134E+03  3.1125781E-04
  4.0309379E+03  3.0389643E-04
  4.0331624E+03  2.9821937E-04
  4.0353869E+03  2.9384912E-04
  4.0376114E+03  2.9051140E-04
  4.0398359E+03  2.8799873E-04
  4.0442850E+03  2.8483455E-04
  4.0487340E+03  2.8340625E-04
  4.0531830E+03  2.8307087E-04
  4.0576320E+03  2.8337649E-04
  4.0620810E+03  2.8400129E-04
  4.0665300E+03  2.8471965E-04
  4.0709790E+03  2.8538029E-04
  4.0754280E+03  2.8589015E-04
  4.0843260E+03  2.8630219E-04
  4.0932240E+03  2.8592540E-04
  4.1021220E+03  2.8498982E-04
  4.1110200E+03  2.8378444E-04
  4.1199180E+03  2.8254703E-04
  4.1288160E+03  2.8142429E-04
  4.1466120E+03  2.7968322E-04
  4.1644080E+03  2.7838588E-04
  4.1822040E+03  2.7707698E-04
  4.2000000E+03  2.7549047E-04
  4.2125000E+03  2.7420772E-04
  4.2250000E+03  2.7285049E-04
  4.2500000E+03  2.7014845E-04
  4.2750000E+03  2.6768426E-04
  4.3000000E+03  2.6542085E-04
  4.3500000E+03  2.6080612E-04
  4.3750000E+03  2.5836185E-04
  4.4000000E+03  2.5592665E-04
  4.4250000E+03  2.5356931E-04
  4.4500000E+03  2.5130922E-04
  4.5000000E+03  2.4689238E-04
  4.5500000E+03  2.4243342E-04
  4.6000000E+03  2.3802194E-04
  4.6500000E+03  2.3379110E-04
  4.7000000E+03  2.2968652E-04
  4.7500000E+03  2.2562709E-04
  4.8000000E+03  2.2161689E-04
  4.9000000E+03  2.1397469E-04
  5.0000000E+03  2.0666535E-04
  5.2500000E+03  1.8983284E-04
  5.5000000E+03  1.7485481E-04
  5.7500000E+03  1.6150110E-04
  6.0000000E+03  1.4952390E-04
  6.5000000E+03  1.2905510E-04
  6.7500000E+03  1.2025737E-04
  7.0000000E+03  1.1226914E-04
  7.2500000E+03  1.0499691E-04
  7.5000000E+03  9.8358978E-05
  8.0000000E+03  8.6716613E-05
  8.5000000E+03  7.6889064E-05
  9.0000000E+03  6.8529956E-05
  9.5000000E+03  6.1369981E-05
  1.0000000E+04  5.5197585E-05
  1.0500000E+04  4.9845036E-05
  1.1000000E+04  4.5178002E-05
  1.1500000E+04  4.1087978E-05
  1.2000000E+04  3.7486854E-05
  1.2500000E+04  3.4302453E-05
  1.3000000E+04  3.1475276E-05
  1.3500000E+04  2.8955805E-05
  1.4000000E+04  2.6702561E-05
  1.4500000E+04  2.4680678E-05
  1.5000000E+04  2.2860767E-05
  1.6000000E+04  1.9730665E-05
  1.7000000E+04  1.7152778E-05
  1.8000000E+04  1.5009061E-05
  1.9000000E+04  1.3210814E-05
  2.0000000E+04  1.1690443E-05
  2.1000000E+04  1.0395767E-05
  2.2000000E+04  9.2860476E-06
  2.3000000E+04  8.3291325E-06
  2.4000000E+04  7.4994095E-06
  2.5000000E+04  6.7762883E-06
  2.6000000E+04  6.1430826E-06
  2.7000000E+04  5.5861662E-06
  2.8000000E+04  5.0943342E-06
  2.9000000E+04  4.6583125E-06
  3.0000000E+04  4.2703774E-06
  3.1000000E+04  3.9240603E-06
  3.2000000E+04  3.6139141E-06
  3.4000000E+04  3.0843873E-06
  3.6000000E+04  2.6525174E-06
  3.8000000E+04  2.2967936E-06
  4.0000000E+04  2.0011627E-06
  4.2000000E+04  1.7534753E-06
  4.4000000E+04  1.5444184E-06
  4.6000000E+04  1.3667709E-06
  4.8000000E+04  1.2148729E-06
  5.0000000E+04  1.0842460E-06
  5.2500000E+04  9.4549665E-07
  5.5000000E+04  8.2895244E-07
  5.7500000E+04  7.3037486E-07
  5.8750000E+04  6.8676098E-07
  6.0000000E+04  6.4645853E-07
  6.2500000E+04  5.7460018E-07
  6.5000000E+04  5.1273053E-07
  6.7500000E+04  4.5919084E-07
  7.0000000E+04  4.1264095E-07
  7.2500000E+04  3.7199023E-07
  7.5000000E+04  3.3634505E-07
  7.7500000E+04  3.0496853E-07
  8.0000000E+04  2.7724948E-07
  8.2500000E+04  2.5267809E-07
  8.5000000E+04  2.3082692E-07
  8.7500000E+04  2.1133582E-07
  9.0000000E+04  1.9389994E-07
  9.2500000E+04  1.7826008E-07
  9.5000000E+04  1.6419497E-07
  1.0000000E+05  1.4005690E-07
  1.0500000E+05  1.2026209E-07
  1.1000000E+05  1.0389316E-07
  1.1500000E+05  9.0253622E-08
  1.2000000E+05  7.8808511E-08
  1.2500000E+05  6.9142604E-08
  1.3000000E+05  6.0930447E-08
  1.3500000E+05  5.3914643E-08
  1.4000000E+05  4.7889959E-08
  1.4500000E+05  4.2691452E-08
  1.5000000E+05  3.8185605E-08
  1.5500000E+05  3.4263640E-08
  1.6000000E+05  3.0836355E-08
  1.6500000E+05  2.7830161E-08
  1.7000000E+05  2.5184032E-08
  1.7500000E+05  2.2847093E-08
  1.8000000E+05  2.0776711E-08
  1.8500000E+05  1.8936998E-08
  1.9000000E+05  1.7297616E-08
  2.0000000E+05  1.4520631E-08
  2.1000000E+05  1.2281660E-08
  2.2000000E+05  1.0459850E-08
  2.3000000E+05  8.9649895E-09
  2.4000000E+05  7.7289011E-09
  2.5000000E+05  6.6994916E-09
  2.6000000E+05  5.8365329E-09
  2.7000000E+05  5.1086667E-09
  2.8000000E+05  4.4912340E-09
  2.9000000E+05  3.9646801E-09
  3.0000000E+05  3.5133803E-09
  3.1000000E+05  3.1247614E-09
  3.2000000E+05  2.7886382E-09
  3.3000000E+05  2.4967082E-09
  3.4000000E+05  2.2421646E-09
  3.5000000E+05  2.0193951E-09
  3.6000000E+05  1.8237472E-09
  3.7000000E+05  1.6513448E-09
  3.8000000E+05  1.4989431E-09
  3.9000000E+05  1.3638142E-09
  4.0000000E+05  1.2436552E-09
  4.1000000E+05  1.1365142E-09
  4.2000000E+05  1.0407302E-09
  4.3000000E+05  9.5488442E-10
  4.4000000E+05  8.7776113E-10
  4.6000000E+05  7.4564392E-10
  4.8000000E+05  6.3760838E-10
  5.0000000E+05  5.4855809E-10
  5.1250000E+05  5.0077880E-10
  5.2500000E+05  4.5812258E-10
  5.3750000E+05  4.1994130E-10
  5.5000000E+05  3.8568081E-10
  5.7500000E+05  3.2708659E-10
  5.8750000E+05  3.0198994E-10
  6.0000000E+05  2.7926934E-10
  6.2500000E+05  2.3992588E-10
  6.5000000E+05  2.0730913E-10
  6.7500000E+05  1.8007899E-10
  7.0000000E+05  1.5719746E-10
  7.2500000E+05  1.3785347E-10
  7.5000000E+05  1.2140753E-10
  7.7500000E+05  1.0735142E-10
  8.0000000E+05  9.5278346E-11
  8.2500000E+05  8.4860381E-11
  8.5000000E+05  7.5831273E-11
  8.7500000E+05  6.7973631E-11
  9.0000000E+05  6.1108934E-11
  9.2500000E+05  5.5089744E-11
  9.5000000E+05  4.9793634E-11
  9.7500000E+05  4.5118456E-11
  1.0000000E+06  4.0978579E-11
  1.0250000E+06  3.7301896E-11
  1.0500000E+06  3.4027407E-11
  1.1000000E+06  2.8485460E-11
  1.1250000E+06  2.6136084E-11
  1.1500000E+06  2.4022759E-11
  1.2000000E+06  2.0396356E-11
  1.2500000E+06  1.7424974E-11
  1.3000000E+06  1.4971661E-11
  1.3500000E+06  1.2931777E-11
  1.4000000E+06  1.1224557E-11
  1.4500000E+06  9.7870887E-12
  1.5000000E+06  8.5699463E-12
  1.5500000E+06  7.5339701E-12
  1.6000000E+06  6.6478811E-12
  1.6500000E+06  5.8865172E-12
  1.7000000E+06  5.2295018E-12
  1.7500000E+06  4.6602326E-12
  1.8000000E+06  4.1651035E-12
  1.8500000E+06  3.7329048E-12
  1.9000000E+06  3.3543548E-12
  1.9500000E+06  3.0217248E-12
  2.0000000E+06  2.7285493E-12
  2.0500000E+06  2.4693954E-12
  2.1000000E+06  2.2396788E-12
  2.1500000E+06  2.0355164E-12
  2.2000000E+06  1.8536068E-12
  2.2500000E+06  1.6911329E-12
  2.3000000E+06  1.5456832E-12
  2.4000000E+06  1.2978622E-12
  2.5000000E+06  1.0967565E-12
  2.6000000E+06  9.3230911E-13
  2.7000000E+06  7.9688186E-13
  2.8000000E+06  6.8461663E-13
  2.9000000E+06  5.9097968E-13
  3.0000000E+06  5.1243294E-13
  3.1000000E+06  4.4619206E-13
  3.2000000E+06  3.9004857E-13
  3.3000000E+06  3.4223856E-13
  3.4000000E+06  3.0134397E-13
  3.5000000E+06  2.6621762E-13
  3.6000000E+06  2.3592602E-13
  3.7000000E+06  2.0970541E-13
  3.8000000E+06  1.8692762E-13
  3.9000000E+06  1.6707346E-13
  4.0000000E+06  1.4971181E-13
  4.1000000E+06  1.3448309E-13
  4.2000000E+06  1.2108613E-13
  4.3000000E+06  1.0926763E-13
  4.4000000E+06  9.8813730E-14
  4.5000000E+06  8.9543210E-14
  4.6000000E+06  8.1301961E-14
  4.7000000E+06  7.3958507E-14
  4.8000000E+06  6.7400298E-14
  5.0000000E+06  5.6266438E-14
  5.1250000E+06  5.0428829E-14
  5.2500000E+06  4.5305767E-14
  5.3750000E+06  4.0796841E-14
  5.5000000E+06  3.6817512E-14
  5.7500000E+06  3.0172723E-14
  5.8750000E+06  2.7395174E-14
  6.0000000E+06  2.4919707E-14
  6.2500000E+06  2.0729510E-14
  6.5000000E+06  1.7359128E-14
  6.7500000E+06  1.4626445E-14
  7.0000000E+06  1.2394055E-14
  7.2500000E+06  1.0557715E-14
  7.5000000E+06  9.0384178E-15
  7.7500000E+06  7.7751641E-15
  
  
#  48   3  L2  EION =  3.732000000E+03 eV   263
#  S(0) = 1.343190E+00
  3.7302747E+01  0.0000000E+00
  3.7302747E+03  0.0000000E+00
  3.7302747E+03  2.2047500E-04
  3.7320000E+03  2.2047500E-04
  3.7320373E+03  2.2047500E-04
  3.7322497E+03  2.3054523E-04
  3.7324621E+03  2.4038729E-04
  3.7326745E+03  2.5000880E-04
  3.7328868E+03  2.5941691E-04
  3.7333116E+03  2.7761902E-04
  3.7337364E+03  2.9504177E-04
  3.7345859E+03  3.2771345E-04
  3.7354354E+03  3.5771678E-04
  3.7371345E+03  4.1059861E-04
  3.7388336E+03  4.5512288E-04
  3.7422317E+03  5.2329991E-04
  3.7456298E+03  5.6923568E-04
  3.7490280E+03  5.9858009E-04
  3.7524261E+03  6.1604104E-04
  3.7558243E+03  6.2538726E-04
  3.7592224E+03  6.2947421E-04
  3.7626205E+03  6.3035846E-04
  3.7660187E+03  6.2945301E-04
  3.7694168E+03  6.2768638E-04
  3.7728149E+03  6.2563906E-04
  3.7796112E+03  6.2189149E-04
  3.7864075E+03  6.1927649E-04
  3.7932037E+03  6.1768329E-04
  3.8000000E+03  6.1661916E-04
  3.8125000E+03  6.1445409E-04
  3.8250000E+03  6.1069847E-04
  3.8312500E+03  6.0817381E-04
  3.8375000E+03  6.0534753E-04
  3.8500000E+03  5.9927944E-04
  3.8750000E+03  5.8806393E-04
  3.8875000E+03  5.8339669E-04
  3.9000000E+03  5.7913800E-04
  3.9250000E+03  5.7077869E-04
  3.9500000E+03  5.6179823E-04
  3.9750000E+03  5.5254781E-04
  4.0000000E+03  5.4371995E-04
  4.0250000E+03  5.3548655E-04
  4.0500000E+03  5.2753821E-04
  4.1000000E+03  5.1148499E-04
  4.1500000E+03  4.9563160E-04
  4.1750000E+03  4.8808516E-04
  4.2000000E+03  4.8073789E-04
  4.2500000E+03  4.6633531E-04
  4.3000000E+03  4.5217177E-04
  4.4000000E+03  4.2559305E-04
  4.5000000E+03  4.0088921E-04
  4.6000000E+03  3.7791225E-04
  4.8000000E+03  3.3687836E-04
  5.0000000E+03  3.0150353E-04
  5.2500000E+03  2.6383995E-04
  5.5000000E+03  2.3208948E-04
  5.7500000E+03  2.0517364E-04
  6.0000000E+03  1.8215775E-04
  6.5000000E+03  1.4529324E-04
  6.7500000E+03  1.3045338E-04
  7.0000000E+03  1.1750912E-04
  7.2500000E+03  1.0617325E-04
  7.5000000E+03  9.6208249E-05
  8.0000000E+03  7.9633450E-05
  8.5000000E+03  6.6561469E-05
  9.0000000E+03  5.6126024E-05
  9.5000000E+03  4.7703371E-05
  1.0000000E+04  4.0837374E-05
  1.0500000E+04  3.5189678E-05
  1.1000000E+04  3.0505784E-05
  1.1500000E+04  2.6591848E-05
  1.2000000E+04  2.3298417E-05
  1.2500000E+04  2.0509179E-05
  1.3000000E+04  1.8132923E-05
  1.3500000E+04  1.6097350E-05
  1.4000000E+04  1.4344621E-05
  1.4500000E+04  1.2828150E-05
  1.5000000E+04  1.1510190E-05
  1.5500000E+04  1.0359941E-05
  1.6000000E+04  9.3520945E-06
  1.6500000E+04  8.4657315E-06
  1.7000000E+04  7.6834685E-06
  1.8000000E+04  6.3755038E-06
  1.9000000E+04  5.3376114E-06
  2.0000000E+04  4.5048936E-06
  2.1000000E+04  3.8300881E-06
  2.2000000E+04  3.2782602E-06
  2.3000000E+04  2.8232371E-06
  2.4000000E+04  2.4451675E-06
  2.5000000E+04  2.1288250E-06
  2.6000000E+04  1.8624087E-06
  2.7000000E+04  1.6366855E-06
  2.8000000E+04  1.4443674E-06
  2.9000000E+04  1.2796539E-06
  3.0000000E+04  1.1378934E-06
  3.1000000E+04  1.0153290E-06
  3.2000000E+04  9.0890604E-07
  3.3000000E+04  8.1612511E-07
  3.4000000E+04  7.3492947E-07
  3.5000000E+04  6.6361697E-07
  3.6000000E+04  6.0077164E-07
  3.8000000E+04  4.9593732E-07
  4.0000000E+04  4.1303382E-07
  4.2000000E+04  3.4676208E-07
  4.4000000E+04  2.9326348E-07
  4.6000000E+04  2.4968776E-07
  4.8000000E+04  2.1390205E-07
  5.0000000E+04  1.8429107E-07
  5.2500000E+04  1.5410420E-07
  5.5000000E+04  1.2983360E-07
  5.7500000E+04  1.1014078E-07
  5.8750000E+04  1.0168879E-07
  6.0000000E+04  9.4028043E-08
  6.2500000E+04  8.0742691E-08
  6.5000000E+04  6.9710465E-08
  6.7500000E+04  6.0488760E-08
  7.0000000E+04  5.2733176E-08
  7.2500000E+04  4.6173356E-08
  7.5000000E+04  4.0595339E-08
  7.7500000E+04  3.5828491E-08
  8.0000000E+04  3.1735760E-08
  8.2500000E+04  2.8206331E-08
  8.5000000E+04  2.5150042E-08
  8.7500000E+04  2.2493097E-08
  9.0000000E+04  2.0174760E-08
  9.2500000E+04  1.8144782E-08
  9.5000000E+04  1.6361385E-08
  9.7500000E+04  1.4789663E-08
  1.0000000E+05  1.3400331E-08
  1.0250000E+05  1.2168707E-08
  1.0500000E+05  1.1073913E-08
  1.1000000E+05  9.2264796E-09
  1.1500000E+05  7.7450332E-09
  1.2000000E+05  6.5464008E-09
  1.2500000E+05  5.5685765E-09
  1.3000000E+05  4.7648001E-09
  1.3500000E+05  4.0994249E-09
  1.4000000E+05  3.5450033E-09
  1.4500000E+05  3.0802096E-09
  1.5000000E+05  2.6883297E-09
  1.5500000E+05  2.3561577E-09
  1.6000000E+05  2.0731835E-09
  1.6500000E+05  1.8309833E-09
  1.7000000E+05  1.6227597E-09
  1.7500000E+05  1.4429945E-09
  1.8000000E+05  1.2871821E-09
  1.8500000E+05  1.1516229E-09
  1.9000000E+05  1.0332634E-09
  1.9500000E+05  9.2957061E-10
  2.0000000E+05  8.3843402E-10
  2.0500000E+05  7.5808700E-10
  2.1000000E+05  6.8704445E-10
  2.2000000E+05  5.6805048E-10
  2.3000000E+05  4.7353313E-10
  2.4000000E+05  3.9773123E-10
  2.5000000E+05  3.3639732E-10
  2.6000000E+05  2.8636145E-10
  2.7000000E+05  2.4523111E-10
  2.8000000E+05  2.1118153E-10
  2.9000000E+05  1.8280734E-10
  3.0000000E+05  1.5901657E-10
  3.1000000E+05  1.3895354E-10
  3.2000000E+05  1.2194237E-10
  3.3000000E+05  1.0744530E-10
  3.4000000E+05  9.5031485E-11
  3.5000000E+05  8.4353376E-11
  3.6000000E+05  7.5128909E-11
  3.7000000E+05  6.7127879E-11
  3.8000000E+05  6.0161365E-11
  3.9000000E+05  5.4073489E-11
  4.0000000E+05  4.8734988E-11
  4.1000000E+05  4.4038185E-11
  4.2000000E+05  3.9892976E-11
  4.3000000E+05  3.6223632E-11
  4.4000000E+05  3.2966229E-11
  4.6000000E+05  2.7478718E-11
  4.8000000E+05  2.3086610E-11
  5.0000000E+05  1.9538013E-11
  5.1250000E+05  1.7663299E-11
  5.2500000E+05  1.6008245E-11
  5.3750000E+05  1.4542699E-11
  5.5000000E+05  1.3241216E-11
  5.7500000E+05  1.1047443E-11
  5.8750000E+05  1.0121194E-11
  6.0000000E+05  9.2901085E-12
  6.2500000E+05  7.8690065E-12
  6.5000000E+05  6.7097510E-12
  6.7500000E+05  5.7564748E-12
  7.0000000E+05  4.9667350E-12
  7.2500000E+05  4.3079465E-12
  7.5000000E+05  3.7548624E-12
  7.7500000E+05  3.2877419E-12
  8.0000000E+05  2.8910155E-12
  8.2500000E+05  2.5523112E-12
  8.5000000E+05  2.2617250E-12
  8.7500000E+05  2.0112728E-12
  9.0000000E+05  1.7944756E-12
  9.2500000E+05  1.6060448E-12
  9.5000000E+05  1.4416377E-12
  9.7500000E+05  1.2976686E-12
  1.0000000E+06  1.1711611E-12
  1.0250000E+06  1.0596332E-12
  1.0500000E+06  9.6100579E-13
  1.1000000E+06  7.9572471E-13
  1.1500000E+06  6.6430140E-13
  1.2000000E+06  5.5875220E-13
  1.2500000E+06  4.7320635E-13
  1.3000000E+06  4.0328974E-13
  1.3500000E+06  3.4570495E-13
  1.4000000E+06  2.9793902E-13
  1.4500000E+06  2.5805692E-13
  1.5000000E+06  2.2455382E-13
  1.5500000E+06  1.9624913E-13
  1.6000000E+06  1.7220911E-13
  1.6500000E+06  1.5168956E-13
  1.7000000E+06  1.3409319E-13
  1.7500000E+06  1.1893746E-13
  1.8000000E+06  1.0583005E-13
  1.8500000E+06  9.4450034E-14
  1.9000000E+06  8.4533434E-14
  1.9500000E+06  7.5861996E-14
  2.0000000E+06  6.8254368E-14
  2.0500000E+06  6.1559137E-14
  2.1000000E+06  5.5649328E-14
  2.2000000E+06  4.5774835E-14
  2.3000000E+06  3.7957349E-14
  2.4000000E+06  3.1708471E-14
  2.5000000E+06  2.6669098E-14
  2.6000000E+06  2.2571885E-14
  2.7000000E+06  1.9215525E-14
  2.8000000E+06  1.6446872E-14
  2.9000000E+06  1.4148235E-14
  3.0000000E+06  1.2228303E-14
  3.1000000E+06  1.0615630E-14
  3.2000000E+06  9.2538696E-15
  3.3000000E+06  8.0982657E-15
  3.4000000E+06  7.1130223E-15
  3.5000000E+06  6.2693298E-15
  3.6000000E+06  5.5438532E-15
  3.7000000E+06  4.9175788E-15
  3.8000000E+06  4.3749296E-15
  3.9000000E+06  3.9030785E-15
  4.0000000E+06  3.4914111E-15
  4.1000000E+06  3.1311035E-15
  4.2000000E+06  2.8147882E-15
  4.3000000E+06  2.5362876E-15
  4.4000000E+06  2.2904024E-15
  4.6000000E+06  1.8795680E-15
  4.8000000E+06  1.5544819E-15
  5.0000000E+06  1.2948811E-15
  5.1250000E+06  1.1590690E-15
  5.2500000E+06  1.0400668E-15
  5.3750000E+06  9.3548579E-16
  5.5000000E+06  8.4332139E-16
  5.7500000E+06  6.8973779E-16
  6.0000000E+06  5.6863842E-16
  6.2500000E+06  4.7225065E-16
  6.5000000E+06  3.9484647E-16
  6.6250000E+06  3.6188991E-16
  6.7500000E+06  3.3217760E-16
  7.0000000E+06  2.8108414E-16
  7.2500000E+06  2.3918032E-16
  7.3750000E+06  2.2107963E-16
  
  
#  48   4  L3  EION =  3.542000000E+03 eV   265
#  S(0) = 2.645335E+00
  3.5402419E+01  0.0000000E+00
  3.5402419E+03  0.0000000E+00
  3.5402419E+03  4.8801179E-04
  3.5420000E+03  4.8801179E-04
  3.5420354E+03  4.8801179E-04
  3.5422165E+03  5.0640997E-04
  3.5423976E+03  5.2442716E-04
  3.5425788E+03  5.4207571E-04
  3.5427599E+03  5.5936722E-04
  3.5431222E+03  5.9292212E-04
  3.5434845E+03  6.2517157E-04
  3.5442090E+03  6.8602921E-04
  3.5449336E+03  7.4242157E-04
  3.5463827E+03  8.4330770E-04
  3.5478318E+03  9.3025534E-04
  3.5507301E+03  1.0691489E-03
  3.5536283E+03  1.1698618E-03
  3.5565265E+03  1.2405788E-03
  3.5594247E+03  1.2881564E-03
  3.5623230E+03  1.3183965E-03
  3.5652212E+03  1.3360809E-03
  3.5681194E+03  1.3450069E-03
  3.5710177E+03  1.3480807E-03
  3.5739159E+03  1.3474525E-03
  3.5768141E+03  1.3446613E-03
  3.5826106E+03  1.3365050E-03
  3.5884071E+03  1.3284198E-03
  3.5942035E+03  1.3220632E-03
  3.6000000E+03  1.3175538E-03
  3.6125000E+03  1.3113969E-03
  3.6250000E+03  1.3050094E-03
  3.6375000E+03  1.2952630E-03
  3.6500000E+03  1.2825230E-03
  3.6625000E+03  1.2686750E-03
  3.6750000E+03  1.2554092E-03
  3.7000000E+03  1.2329119E-03
  3.7250000E+03  1.2135380E-03
  3.7500000E+03  1.1935910E-03
  3.7625000E+03  1.1831473E-03
  3.7750000E+03  1.1726030E-03
  3.8000000E+03  1.1520347E-03
  3.8500000E+03  1.1145232E-03
  3.9000000E+03  1.0783443E-03
  3.9500000E+03  1.0423729E-03
  4.0000000E+03  1.0084794E-03
  4.1000000E+03  9.4442651E-04
  4.2000000E+03  8.8487502E-04
  4.4000000E+03  7.7922105E-04
  4.6000000E+03  6.8918847E-04
  4.8000000E+03  6.1226674E-04
  5.0000000E+03  5.4616548E-04
  5.2500000E+03  4.7613610E-04
  5.5000000E+03  4.1733099E-04
  5.7500000E+03  3.6764456E-04
  6.0000000E+03  3.2533984E-04
  6.5000000E+03  2.5788579E-04
  6.7500000E+03  2.3088139E-04
  7.0000000E+03  2.0740693E-04
  7.2500000E+03  1.8691309E-04
  7.5000000E+03  1.6894950E-04
  8.0000000E+03  1.3918808E-04
  8.5000000E+03  1.1583282E-04
  9.0000000E+03  9.7273674E-05
  9.5000000E+03  8.2358390E-05
  1.0000000E+04  7.0248627E-05
  1.0500000E+04  6.0325011E-05
  1.1000000E+04  5.2123689E-05
  1.1500000E+04  4.5293259E-05
  1.2000000E+04  3.9564075E-05
  1.2500000E+04  3.4726930E-05
  1.3000000E+04  3.0618018E-05
  1.3500000E+04  2.7107971E-05
  1.4000000E+04  2.4093726E-05
  1.4500000E+04  2.1492555E-05
  1.5000000E+04  1.9237552E-05
  1.6000000E+04  1.5558023E-05
  1.7000000E+04  1.2725937E-05
  1.8000000E+04  1.0515495E-05
  1.9000000E+04  8.7685843E-06
  2.0000000E+04  7.3724160E-06
  2.1000000E+04  6.2451745E-06
  2.2000000E+04  5.3266106E-06
  2.3000000E+04  4.5717465E-06
  2.4000000E+04  3.9465845E-06
  2.5000000E+04  3.4251314E-06
  2.6000000E+04  2.9873049E-06
  2.7000000E+04  2.6174395E-06
  2.8000000E+04  2.3032049E-06
  2.9000000E+04  2.0348155E-06
  3.0000000E+04  1.8044444E-06
  3.1000000E+04  1.6057864E-06
  3.2000000E+04  1.4337281E-06
  3.3000000E+04  1.2840960E-06
  3.4000000E+04  1.1534634E-06
  3.5000000E+04  1.0390014E-06
  3.6000000E+04  9.3836193E-07
  3.8000000E+04  7.7103299E-07
  4.0000000E+04  6.3927955E-07
  4.2000000E+04  5.3439479E-07
  4.4000000E+04  4.5006367E-07
  4.6000000E+04  3.8163932E-07
  4.8000000E+04  3.2565691E-07
  5.0000000E+04  2.7950176E-07
  5.2500000E+04  2.3263310E-07
  5.5000000E+04  1.9510999E-07
  5.7500000E+04  1.6478929E-07
  5.8750000E+04  1.5181564E-07
  6.0000000E+04  1.4007961E-07
  6.2500000E+04  1.1978471E-07
  6.5000000E+04  1.0299524E-07
  6.7500000E+04  8.9012691E-08
  7.0000000E+04  7.7295344E-08
  7.2500000E+04  6.7419344E-08
  7.5000000E+04  5.9050294E-08
  7.7500000E+04  5.1922336E-08
  8.0000000E+04  4.5822575E-08
  8.2500000E+04  4.0579379E-08
  8.5000000E+04  3.6053499E-08
  8.7500000E+04  3.2131280E-08
  9.0000000E+04  2.8719442E-08
  9.2500000E+04  2.5741017E-08
  9.5000000E+04  2.3132182E-08
  1.0000000E+05  1.8819223E-08
  1.0500000E+05  1.5450033E-08
  1.1000000E+05  1.2789450E-08
  1.1500000E+05  1.0667573E-08
  1.2000000E+05  8.9599347E-09
  1.2500000E+05  7.5741684E-09
  1.3000000E+05  6.4409239E-09
  1.3500000E+05  5.5075626E-09
  1.4000000E+05  4.7337284E-09
  1.4500000E+05  4.0881916E-09
  1.5000000E+05  3.5465755E-09
  1.5500000E+05  3.0896982E-09
  1.6000000E+05  2.7023513E-09
  1.6500000E+05  2.3723909E-09
  1.7000000E+05  2.0900557E-09
  1.7500000E+05  1.8474503E-09
  1.8000000E+05  1.6381513E-09
  1.8500000E+05  1.4569031E-09
  1.9000000E+05  1.2993831E-09
  2.0000000E+05  1.0418429E-09
  2.1000000E+05  8.4355850E-10
  2.2000000E+05  6.8912874E-10
  2.3000000E+05  5.6758417E-10
  2.4000000E+05  4.7099641E-10
  2.5000000E+05  3.9355781E-10
  2.6000000E+05  3.3096208E-10
  2.7000000E+05  2.7997942E-10
  2.8000000E+05  2.3816203E-10
  2.9000000E+05  2.0363679E-10
  3.0000000E+05  1.7495705E-10
  3.1000000E+05  1.5099617E-10
  3.2000000E+05  1.3086989E-10
  3.3000000E+05  1.1387903E-10
  3.4000000E+05  9.9466748E-11
  3.5000000E+05  8.7186807E-11
  3.6000000E+05  7.6679356E-11
  3.7000000E+05  6.7652474E-11
  3.8000000E+05  5.9868025E-11
  3.9000000E+05  5.3130776E-11
  4.0000000E+05  4.7279876E-11
  4.2000000E+05  3.7726881E-11
  4.4000000E+05  3.0388607E-11
  4.6000000E+05  2.4688908E-11
  4.8000000E+05  2.0216896E-11
  5.0000000E+05  1.6675397E-11
  5.1250000E+05  1.4835198E-11
  5.2500000E+05  1.3231008E-11
  5.3750000E+05  1.1828384E-11
  5.5000000E+05  1.0598506E-11
  5.7500000E+05  8.5639484E-12
  5.8750000E+05  7.7215842E-12
  6.0000000E+05  6.9754053E-12
  6.2500000E+05  5.7234405E-12
  6.5000000E+05  4.7281958E-12
  6.7500000E+05  3.9306988E-12
  7.0000000E+05  3.2869174E-12
  7.2500000E+05  2.7636374E-12
  7.5000000E+05  2.3355659E-12
  7.7500000E+05  1.9832728E-12
  8.0000000E+05  1.6917085E-12
  8.2500000E+05  1.4491276E-12
  8.5000000E+05  1.2462970E-12
  8.7500000E+05  1.0759075E-12
  9.0000000E+05  9.3213623E-13
  9.2500000E+05  8.1031578E-13
  9.5000000E+05  7.0668396E-13
  9.7500000E+05  6.1819200E-13
  1.0000000E+06  5.4235675E-13
  1.0250000E+06  4.7714594E-13
  1.0500000E+06  4.2088895E-13
  1.0750000E+06  3.7220598E-13
  1.1000000E+06  3.2995251E-13
  1.1250000E+06  2.9317545E-13
  1.1500000E+06  2.6107813E-13
  1.2000000E+06  2.0835489E-13
  1.2500000E+06  1.6759769E-13
  1.3000000E+06  1.3580402E-13
  1.3500000E+06  1.1079371E-13
  1.4000000E+06  9.0965492E-14
  1.4500000E+06  7.5130879E-14
  1.5000000E+06  6.2399231E-14
  1.5500000E+06  5.2097022E-14
  1.6000000E+06  4.3710575E-14
  1.6500000E+06  3.6845047E-14
  1.7000000E+06  3.1194671E-14
  1.7500000E+06  2.6520957E-14
  1.8000000E+06  2.2636652E-14
  1.8500000E+06  1.9393835E-14
  1.9000000E+06  1.6674951E-14
  1.9500000E+06  1.4386047E-14
  2.0000000E+06  1.2451631E-14
  2.0500000E+06  1.0810741E-14
  2.1000000E+06  9.4139082E-15
  2.1500000E+06  8.2208082E-15
  2.2000000E+06  7.1984242E-15
  2.2500000E+06  6.3196103E-15
  2.3000000E+06  5.5619601E-15
  2.3500000E+06  4.9069089E-15
  2.4000000E+06  4.3390135E-15
  2.4500000E+06  3.8453818E-15
  2.5000000E+06  3.4152152E-15
  2.6000000E+06  2.7104010E-15
  2.7000000E+06  2.1676499E-15
  2.8000000E+06  1.7460689E-15
  2.9000000E+06  1.4159545E-15
  3.0000000E+06  1.1555093E-15
  3.1000000E+06  9.4857423E-16
  3.2000000E+06  7.8305953E-16
  3.3000000E+06  6.4984117E-16
  3.4000000E+06  5.4197895E-16
  3.5000000E+06  4.5415533E-16
  3.6000000E+06  3.8226674E-16
  3.7000000E+06  3.2312533E-16
  3.8000000E+06  2.7423827E-16
  3.9000000E+06  2.3364383E-16
  4.0000000E+06  1.9978934E-16
  4.1000000E+06  1.7143905E-16
  4.2000000E+06  1.4760425E-16
  4.3000000E+06  1.2749010E-16
  4.4000000E+06  1.1045448E-16
  4.5000000E+06  9.5976317E-17
  4.6000000E+06  8.3630932E-17
  4.7000000E+06  7.3070731E-17
  4.8000000E+06  6.4010032E-17
  5.0000000E+06  4.9484835E-17
  5.1250000E+06  4.2332673E-17
  5.2500000E+06  3.6339596E-17
  5.3750000E+06  3.1298136E-17
  5.5000000E+06  2.7041349E-17
  5.6250000E+06  2.3434266E-17
  5.7500000E+06  2.0367303E-17
  5.8750000E+06  1.7751135E-17
  6.0000000E+06  1.5512562E-17
  6.1250000E+06  1.3591350E-17
  6.2500000E+06  1.1937754E-17
  6.3750000E+06  1.0510532E-17
  6.5000000E+06  9.2753057E-18
  6.6250000E+06  8.2033794E-18
  6.7500000E+06  7.2707681E-18
  7.0000000E+06  5.7462273E-18
  7.2500000E+06  4.5759523E-18
  7.5000000E+06  3.6704161E-18
  7.7500000E+06  2.9645866E-18
  
  
#  48   5  M1  EION =  7.750000000E+02 eV   279
#  S(0) = 1.092028E+00
  7.6817164E+00  0.0000000E+00
  7.6817164E+02  0.0000000E+00
  7.6817164E+02  1.1048755E-03
  7.7500000E+02  1.1048755E-03
  7.7500756E+02  1.1048755E-03
  7.7531996E+02  1.0956574E-03
  7.7563237E+02  1.0868609E-03
  7.7594477E+02  1.0784588E-03
  7.7625718E+02  1.0704260E-03
  7.7688199E+02  1.0553780E-03
  7.7750680E+02  1.0415544E-03
  7.7875642E+02  1.0170525E-03
  7.8000604E+02  9.9605303E-04
  7.8250529E+02  9.6218278E-04
  7.8500453E+02  9.3647815E-04
  7.8750378E+02  9.1678282E-04
  7.9000302E+02  9.0163986E-04
  7.9250227E+02  8.9000660E-04
  7.9500151E+02  8.8110494E-04
  7.9750076E+02  8.7433561E-04
  8.0000000E+02  8.6922590E-04
  8.0312500E+02  8.6460008E-04
  8.0625000E+02  8.6139006E-04
  8.1250000E+02  8.5747487E-04
  8.1875000E+02  8.5488689E-04
  8.2500000E+02  8.5211815E-04
  8.3125000E+02  8.4841115E-04
  8.3750000E+02  8.4352037E-04
  8.4375000E+02  8.3752315E-04
  8.5000000E+02  8.3066774E-04
  8.6250000E+02  8.1560996E-04
  8.7500000E+02  8.0045939E-04
  8.8750000E+02  7.8633619E-04
  9.0000000E+02  7.7341905E-04
  9.1250000E+02  7.6135835E-04
  9.2500000E+02  7.4967405E-04
  9.3750000E+02  7.3799273E-04
  9.5000000E+02  7.2615441E-04
  9.7500000E+02  7.0222833E-04
  9.8750000E+02  6.9044863E-04
  1.0000000E+03  6.7898574E-04
  1.0250000E+03  6.5722783E-04
  1.0500000E+03  6.3685836E-04
  1.0750000E+03  6.1738150E-04
  1.1000000E+03  5.9843846E-04
  1.1250000E+03  5.8003857E-04
  1.1500000E+03  5.6234087E-04
  1.2000000E+03  5.2948384E-04
  1.2250000E+03  5.1420392E-04
  1.2500000E+03  4.9951690E-04
  1.2750000E+03  4.8532386E-04
  1.3000000E+03  4.7162794E-04
  1.3500000E+03  4.4579025E-04
  1.4000000E+03  4.2205948E-04
  1.4500000E+03  4.0016855E-04
  1.5000000E+03  3.7977470E-04
  1.6000000E+03  3.4319452E-04
  1.6500000E+03  3.2684122E-04
  1.7000000E+03  3.1160772E-04
  1.7500000E+03  2.9735029E-04
  1.8000000E+03  2.8399428E-04
  1.9000000E+03  2.5983425E-04
  2.0000000E+03  2.3857900E-04
  2.1000000E+03  2.1972953E-04
  2.2000000E+03  2.0301034E-04
  2.3000000E+03  1.8809458E-04
  2.4000000E+03  1.7471047E-04
  2.5000000E+03  1.6267662E-04
  2.6000000E+03  1.5182692E-04
  2.7000000E+03  1.4200495E-04
  2.8000000E+03  1.3308169E-04
  2.9000000E+03  1.2495184E-04
  3.0000000E+03  1.1752533E-04
  3.1000000E+03  1.1072498E-04
  3.2000000E+03  1.0448375E-04
  3.4000000E+03  9.3449421E-05
  3.6000000E+03  8.4030520E-05
  3.8000000E+03  7.5927526E-05
  4.0000000E+03  6.8908058E-05
  4.2000000E+03  6.2789056E-05
  4.4000000E+03  5.7424381E-05
  4.6000000E+03  5.2696180E-05
  4.8000000E+03  4.8508628E-05
  5.0000000E+03  4.4783161E-05
  5.2500000E+03  4.0678413E-05
  5.5000000E+03  3.7091881E-05
  5.7500000E+03  3.3940811E-05
  6.0000000E+03  3.1158226E-05
  6.5000000E+03  2.6489718E-05
  6.7500000E+03  2.4521673E-05
  7.0000000E+03  2.2754364E-05
  7.2500000E+03  2.1161785E-05
  7.5000000E+03  1.9721997E-05
  7.7500000E+03  1.8416384E-05
  8.0000000E+03  1.7229075E-05
  8.2500000E+03  1.6146469E-05
  8.5000000E+03  1.5156848E-05
  9.0000000E+03  1.3417333E-05
  9.5000000E+03  1.1944222E-05
  1.0000000E+04  1.0686896E-05
  1.0500000E+04  9.6061579E-06
  1.1000000E+04  8.6712210E-06
  1.1500000E+04  7.8576400E-06
  1.2000000E+04  7.1458348E-06
  1.2500000E+04  6.5199849E-06
  1.3000000E+04  5.9671896E-06
  1.3500000E+04  5.4768419E-06
  1.4000000E+04  5.0401603E-06
  1.4500000E+04  4.6498324E-06
  1.5000000E+04  4.2997294E-06
  1.5500000E+04  3.9846864E-06
  1.6000000E+04  3.7003287E-06
  1.6500000E+04  3.4429316E-06
  1.7000000E+04  3.2093080E-06
  1.8000000E+04  2.8028081E-06
  1.9000000E+04  2.4630955E-06
  2.0000000E+04  2.1767819E-06
  2.1000000E+04  1.9336200E-06
  2.2000000E+04  1.7256661E-06
  2.3000000E+04  1.5466913E-06
  2.4000000E+04  1.3917602E-06
  2.5000000E+04  1.2569242E-06
  2.6000000E+04  1.1389969E-06
  2.7000000E+04  1.0353856E-06
  2.8000000E+04  9.4396530E-07
  2.9000000E+04  8.6298169E-07
  3.0000000E+04  7.9097764E-07
  3.1000000E+04  7.2673538E-07
  3.2000000E+04  6.6923155E-07
  3.3000000E+04  6.1760171E-07
  3.4000000E+04  5.7111204E-07
  3.5000000E+04  5.2913666E-07
  3.6000000E+04  4.9113951E-07
  3.8000000E+04  4.2529856E-07
  4.0000000E+04  3.7059885E-07
  4.2000000E+04  3.2478081E-07
  4.4000000E+04  2.8611474E-07
  4.6000000E+04  2.5326074E-07
  4.8000000E+04  2.2516963E-07
  5.0000000E+04  2.0101183E-07
  5.2500000E+04  1.7535008E-07
  5.5000000E+04  1.5379248E-07
  5.7500000E+04  1.3555511E-07
  5.8750000E+04  1.2748504E-07
  6.0000000E+04  1.2002685E-07
  6.2500000E+04  1.0672658E-07
  6.5000000E+04  9.5272036E-08
  6.7500000E+04  8.5356842E-08
  7.0000000E+04  7.6733503E-08
  7.2500000E+04  6.9200619E-08
  7.5000000E+04  6.2593168E-08
  7.7500000E+04  5.6775072E-08
  8.0000000E+04  5.1633455E-08
  8.2500000E+04  4.7074159E-08
  8.5000000E+04  4.3018231E-08
  8.7500000E+04  3.9399137E-08
  9.0000000E+04  3.6160568E-08
  9.2500000E+04  3.3254643E-08
  9.5000000E+04  3.0640471E-08
  9.7500000E+04  2.8282992E-08
  1.0000000E+05  2.6152038E-08
  1.0250000E+05  2.4221555E-08
  1.0500000E+05  2.2468966E-08
  1.1000000E+05  1.9421497E-08
  1.1500000E+05  1.6880710E-08
  1.2000000E+05  1.4747546E-08
  1.2500000E+05  1.2945059E-08
  1.3000000E+05  1.1412899E-08
  1.3500000E+05  1.0103308E-08
  1.4000000E+05  8.9781874E-09
  1.4500000E+05  8.0069146E-09
  1.5000000E+05  7.1646904E-09
  1.5500000E+05  6.4312944E-09
  1.6000000E+05  5.7901398E-09
  1.6500000E+05  5.2275386E-09
  1.7000000E+05  4.7321321E-09
  1.7500000E+05  4.2944466E-09
  1.8000000E+05  3.9065448E-09
  1.8500000E+05  3.5617420E-09
  1.9000000E+05  3.2543836E-09
  1.9500000E+05  2.9796666E-09
  2.0000000E+05  2.7334954E-09
  2.0500000E+05  2.5123650E-09
  2.1000000E+05  2.3132645E-09
  2.1500000E+05  2.1335991E-09
  2.2000000E+05  1.9711259E-09
  2.2500000E+05  1.8239004E-09
  2.3000000E+05  1.6902309E-09
  2.4000000E+05  1.4578410E-09
  2.5000000E+05  1.2642126E-09
  2.6000000E+05  1.1018173E-09
  2.7000000E+05  9.6478264E-10
  2.8000000E+05  8.4848857E-10
  2.9000000E+05  7.4927101E-10
  3.0000000E+05  6.6420076E-10
  3.1000000E+05  5.9091933E-10
  3.2000000E+05  5.2751506E-10
  3.3000000E+05  4.7242892E-10
  3.4000000E+05  4.2438202E-10
  3.5000000E+05  3.8231952E-10
  3.6000000E+05  3.4536690E-10
  3.7000000E+05  3.1279535E-10
  3.8000000E+05  2.8399470E-10
  3.9000000E+05  2.5845170E-10
  4.0000000E+05  2.3573272E-10
  4.1000000E+05  2.1547010E-10
  4.2000000E+05  1.9735094E-10
  4.3000000E+05  1.8110799E-10
  4.4000000E+05  1.6651211E-10
  4.5000000E+05  1.5336624E-10
  4.6000000E+05  1.4150032E-10
  4.7000000E+05  1.3076720E-10
  4.8000000E+05  1.2103909E-10
  5.0000000E+05  1.0416712E-10
  5.1250000E+05  9.5111863E-11
  5.2500000E+05  8.7025823E-11
  5.3750000E+05  7.9786671E-11
  5.5000000E+05  7.3289731E-11
  5.7500000E+05  6.2175273E-11
  5.8750000E+05  5.7413451E-11
  6.0000000E+05  5.3101675E-11
  6.2500000E+05  4.5633389E-11
  6.5000000E+05  3.9439937E-11
  6.7500000E+05  3.4267823E-11
  7.0000000E+05  2.9920599E-11
  7.2500000E+05  2.6244522E-11
  7.5000000E+05  2.3118387E-11
  7.7500000E+05  2.0445883E-11
  8.0000000E+05  1.8149886E-11
  8.2500000E+05  1.6168208E-11
  8.5000000E+05  1.4450373E-11
  8.7500000E+05  1.2955149E-11
  9.0000000E+05  1.1648643E-11
  9.2500000E+05  1.0502857E-11
  9.5000000E+05  9.4945466E-12
  9.7500000E+05  8.6043110E-12
  1.0000000E+06  7.8158809E-12
  1.0250000E+06  7.1155536E-12
  1.0500000E+06  6.4917401E-12
  1.0750000E+06  5.9345990E-12
  1.1000000E+06  5.4357405E-12
  1.1250000E+06  4.9879866E-12
  1.1500000E+06  4.5851731E-12
  1.1750000E+06  4.2219890E-12
  1.2000000E+06  3.8938434E-12
  1.2250000E+06  3.5967551E-12
  1.2500000E+06  3.3272606E-12
  1.3000000E+06  2.8593530E-12
  1.3500000E+06  2.4702032E-12
  1.4000000E+06  2.1444439E-12
  1.4500000E+06  1.8701086E-12
  1.5000000E+06  1.6377871E-12
  1.5500000E+06  1.4400174E-12
  1.6000000E+06  1.2708357E-12
  1.6500000E+06  1.1254440E-12
  1.7000000E+06  9.9995737E-13
  1.7500000E+06  8.9121193E-13
  1.8000000E+06  7.9661665E-13
  1.8500000E+06  7.1403538E-13
  1.9000000E+06  6.4169753E-13
  1.9500000E+06  5.7812816E-13
  2.0000000E+06  5.2209236E-13
  2.0500000E+06  4.7255258E-13
  2.1000000E+06  4.2863366E-13
  2.1500000E+06  3.8959446E-13
  2.2000000E+06  3.5480594E-13
  2.2500000E+06  3.2373226E-13
  2.3000000E+06  2.9591406E-13
  2.3500000E+06  2.7095631E-13
  2.4000000E+06  2.4851821E-13
  2.4500000E+06  2.2830398E-13
  2.5000000E+06  2.1005540E-13
  2.5500000E+06  1.9354843E-13
  2.6000000E+06  1.7858838E-13
  2.6500000E+06  1.6500554E-13
  2.7000000E+06  1.5265164E-13
  2.8000000E+06  1.3113742E-13
  2.9000000E+06  1.1320676E-13
  3.0000000E+06  9.8195109E-14
  
  
#  48   6  M2  EION =  6.550000000E+02 eV   282
#  S(0) = 1.424939E+00
  6.5265839E+00  0.0000000E+00
  6.5265839E+02  0.0000000E+00
  6.5265839E+02  5.8371701E-04
  6.5500000E+02  5.8371701E-04
  6.5500648E+02  5.8371701E-04
  6.5525640E+02  6.0495382E-04
  6.5550632E+02  6.2562664E-04
  6.5575624E+02  6.4575795E-04
  6.5600616E+02  6.6536842E-04
  6.5650599E+02  7.0310144E-04
  6.5700583E+02  7.3896101E-04
  6.5800551E+02  8.0550979E-04
  6.5900518E+02  8.6577738E-04
  6.6100454E+02  9.6974835E-04
  6.6300389E+02  1.0545346E-03
  6.6700259E+02  1.1772798E-03
  6.7100130E+02  1.2521603E-03
  6.7500000E+02  1.2938381E-03
  6.7812500E+02  1.3108827E-03
  6.8125000E+02  1.3189819E-03
  6.8437500E+02  1.3212755E-03
  6.8750000E+02  1.3200176E-03
  6.9375000E+02  1.3125639E-03
  6.9687500E+02  1.3080650E-03
  7.0000000E+02  1.3036620E-03
  7.0625000E+02  1.2958475E-03
  7.1250000E+02  1.2895315E-03
  7.2500000E+02  1.2793330E-03
  7.3125000E+02  1.2741424E-03
  7.3750000E+02  1.2682742E-03
  7.4375000E+02  1.2615377E-03
  7.5000000E+02  1.2539392E-03
  7.6250000E+02  1.2368007E-03
  7.7500000E+02  1.2185453E-03
  7.8750000E+02  1.2006269E-03
  8.0000000E+02  1.1837045E-03
  8.1250000E+02  1.1677372E-03
  8.2500000E+02  1.1522885E-03
  8.3750000E+02  1.1369048E-03
  8.5000000E+02  1.1212712E-03
  8.6250000E+02  1.1053233E-03
  8.7500000E+02  1.0891419E-03
  9.0000000E+02  1.0569083E-03
  9.2500000E+02  1.0258246E-03
  9.5000000E+02  9.9608532E-04
  9.7500000E+02  9.6719638E-04
  1.0000000E+03  9.3867623E-04
  1.0250000E+03  9.1056840E-04
  1.0500000E+03  8.8312396E-04
  1.1000000E+03  8.3118700E-04
  1.1500000E+03  7.8280622E-04
  1.2000000E+03  7.3712841E-04
  1.2500000E+03  6.9432875E-04
  1.3000000E+03  6.5461734E-04
  1.3500000E+03  6.1767917E-04
  1.4000000E+03  5.8313869E-04
  1.4500000E+03  5.5085744E-04
  1.5000000E+03  5.2087572E-04
  1.6000000E+03  4.6695484E-04
  1.7000000E+03  4.1989141E-04
  1.8000000E+03  3.7887427E-04
  1.9000000E+03  3.4291566E-04
  2.0000000E+03  3.1132557E-04
  2.1000000E+03  2.8347645E-04
  2.2000000E+03  2.5880897E-04
  2.3000000E+03  2.3690863E-04
  2.4000000E+03  2.1741350E-04
  2.5000000E+03  1.9998785E-04
  2.6000000E+03  1.8435695E-04
  2.7000000E+03  1.7030195E-04
  2.8000000E+03  1.5763400E-04
  2.9000000E+03  1.4618632E-04
  3.0000000E+03  1.3581470E-04
  3.1000000E+03  1.2639497E-04
  3.2000000E+03  1.1781986E-04
  3.4000000E+03  1.0284416E-04
  3.6000000E+03  9.0281335E-05
  3.8000000E+03  7.9666192E-05
  4.0000000E+03  7.0636703E-05
  4.2000000E+03  6.2908357E-05
  4.4000000E+03  5.6255593E-05
  4.6000000E+03  5.0498114E-05
  4.8000000E+03  4.5490671E-05
  5.0000000E+03  4.1115361E-05
  5.2500000E+03  3.6390023E-05
  5.5000000E+03  3.2351431E-05
  5.7500000E+03  2.8879670E-05
  6.0000000E+03  2.5879092E-05
  6.5000000E+03  2.0998341E-05
  6.7500000E+03  1.9004933E-05
  7.0000000E+03  1.7250727E-05
  7.2500000E+03  1.5701149E-05
  7.5000000E+03  1.4327454E-05
  7.7500000E+03  1.3105609E-05
  8.0000000E+03  1.2015404E-05
  8.2500000E+03  1.1039759E-05
  8.5000000E+03  1.0164180E-05
  9.0000000E+03  8.6655553E-06
  9.5000000E+03  7.4403018E-06
  1.0000000E+04  6.4295301E-06
  1.0500000E+04  5.5888702E-06
  1.1000000E+04  4.8844706E-06
  1.1500000E+04  4.2901923E-06
  1.2000000E+04  3.7856393E-06
  1.2500000E+04  3.3547507E-06
  1.3000000E+04  2.9847656E-06
  1.3500000E+04  2.6654636E-06
  1.4000000E+04  2.3885977E-06
  1.4500000E+04  2.1474637E-06
  1.5000000E+04  1.9365775E-06
  1.5500000E+04  1.7514254E-06
  1.6000000E+04  1.5882701E-06
  1.6500000E+04  1.4440002E-06
  1.7000000E+04  1.3160128E-06
  1.7500000E+04  1.2021193E-06
  1.8000000E+04  1.1004711E-06
  1.8500000E+04  1.0094998E-06
  1.9000000E+04  9.2786931E-07
  2.0000000E+04  7.8822177E-07
  2.1000000E+04  6.7417706E-07
  2.2000000E+04  5.8024573E-07
  2.3000000E+04  5.0227635E-07
  2.4000000E+04  4.3709215E-07
  2.5000000E+04  3.8223610E-07
  2.6000000E+04  3.3578910E-07
  2.7000000E+04  2.9623856E-07
  2.8000000E+04  2.6238228E-07
  2.9000000E+04  2.3325728E-07
  3.0000000E+04  2.0808655E-07
  3.1000000E+04  1.8623892E-07
  3.2000000E+04  1.6719839E-07
  3.3000000E+04  1.5054059E-07
  3.4000000E+04  1.3591458E-07
  3.5000000E+04  1.2302857E-07
  3.6000000E+04  1.1163878E-07
  3.7000000E+04  1.0154054E-07
  3.8000000E+04  9.2561272E-08
  3.9000000E+04  8.4554821E-08
  4.0000000E+04  7.7396923E-08
  4.2000000E+04  6.5217776E-08
  4.3000000E+04  6.0027592E-08
  4.4000000E+04  5.5343616E-08
  4.6000000E+04  4.7268912E-08
  4.8000000E+04  4.0613278E-08
  5.0000000E+04  3.5087162E-08
  5.1250000E+04  3.2105724E-08
  5.2500000E+04  2.9433505E-08
  5.3750000E+04  2.7032771E-08
  5.5000000E+04  2.4871064E-08
  5.7500000E+04  2.1156456E-08
  5.8750000E+04  1.9558256E-08
  6.0000000E+04  1.8107443E-08
  6.2500000E+04  1.5585960E-08
  6.5000000E+04  1.3486265E-08
  6.7500000E+04  1.1726559E-08
  7.0000000E+04  1.0242979E-08
  7.2500000E+04  8.9852357E-09
  7.5000000E+04  7.9134029E-09
  7.7500000E+04  6.9955522E-09
  8.0000000E+04  6.2059695E-09
  8.2500000E+04  5.5238080E-09
  8.5000000E+04  4.9320641E-09
  8.7500000E+04  4.4167899E-09
  9.0000000E+04  3.9664799E-09
  9.2500000E+04  3.5715939E-09
  9.5000000E+04  3.2241834E-09
  9.7500000E+04  2.9175957E-09
  1.0000000E+05  2.6462380E-09
  1.0250000E+05  2.4053884E-09
  1.0500000E+05  2.1910451E-09
  1.0750000E+05  1.9998039E-09
  1.1000000E+05  1.8287580E-09
  1.1250000E+05  1.6754172E-09
  1.1500000E+05  1.5376409E-09
  1.2000000E+05  1.3016483E-09
  1.2500000E+05  1.1087888E-09
  1.3000000E+05  9.4999633E-10
  1.3500000E+05  8.1834367E-10
  1.4000000E+05  7.0848669E-10
  1.4500000E+05  6.1626444E-10
  1.5000000E+05  5.3840987E-10
  1.5500000E+05  4.7233812E-10
  1.6000000E+05  4.1598844E-10
  1.6500000E+05  3.6770638E-10
  1.7000000E+05  3.2615525E-10
  1.7500000E+05  2.9024848E-10
  1.8000000E+05  2.5909763E-10
  1.8500000E+05  2.3197227E-10
  1.9000000E+05  2.0826888E-10
  1.9500000E+05  1.8748634E-10
  2.0000000E+05  1.6920661E-10
  2.0500000E+05  1.5307939E-10
  2.1000000E+05  1.3880993E-10
  2.1500000E+05  1.2614925E-10
  2.2000000E+05  1.1488623E-10
  2.2500000E+05  1.0484117E-10
  2.3000000E+05  9.5860578E-11
  2.4000000E+05  8.0585230E-11
  2.5000000E+05  6.8212717E-11
  2.6000000E+05  5.8109679E-11
  2.7000000E+05  4.9797460E-11
  2.8000000E+05  4.2910551E-11
  2.9000000E+05  3.7167167E-11
  3.0000000E+05  3.2348111E-11
  3.1000000E+05  2.8281426E-11
  3.2000000E+05  2.4831173E-11
  3.3000000E+05  2.1889101E-11
  3.4000000E+05  1.9368401E-11
  3.5000000E+05  1.7199006E-11
  3.6000000E+05  1.5324016E-11
  3.7000000E+05  1.3696962E-11
  3.8000000E+05  1.2279666E-11
  3.9000000E+05  1.1040610E-11
  4.0000000E+05  9.9536445E-12
  4.1000000E+05  8.9969772E-12
  4.2000000E+05  8.1523604E-12
  4.3000000E+05  7.4044478E-12
  4.4000000E+05  6.7402836E-12
  4.5000000E+05  6.1488878E-12
  4.6000000E+05  5.6209198E-12
  4.7000000E+05  5.1484041E-12
  4.8000000E+05  4.7245057E-12
  5.0000000E+05  3.9998749E-12
  5.1250000E+05  3.6169040E-12
  5.2500000E+05  3.2787109E-12
  5.3750000E+05  2.9791601E-12
  5.5000000E+05  2.7130734E-12
  5.7500000E+05  2.2644008E-12
  5.8750000E+05  2.0749001E-12
  6.0000000E+05  1.9048331E-12
  6.2500000E+05  1.6139442E-12
  6.5000000E+05  1.3765674E-12
  6.7500000E+05  1.1813034E-12
  7.0000000E+05  1.0194859E-12
  7.2500000E+05  8.8446126E-13
  7.5000000E+05  7.7107150E-13
  7.7500000E+05  6.7528120E-13
  8.0000000E+05  5.9390731E-13
  8.2500000E+05  5.2441966E-13
  8.5000000E+05  4.6479171E-13
  8.7500000E+05  4.1338898E-13
  9.0000000E+05  3.6888511E-13
  9.2500000E+05  3.3019712E-13
  9.5000000E+05  2.9643565E-13
  9.7500000E+05  2.6686635E-13
  1.0000000E+06  2.4087962E-13
  1.0250000E+06  2.1796694E-13
  1.0500000E+06  1.9770215E-13
  1.0750000E+06  1.7972637E-13
  1.1000000E+06  1.6373626E-13
  1.1250000E+06  1.4947442E-13
  1.1500000E+06  1.3672160E-13
  1.2000000E+06  1.1502003E-13
  1.2500000E+06  9.7427252E-14
  1.3000000E+06  8.3045922E-14
  1.3500000E+06  7.1199227E-14
  1.4000000E+06  6.1371017E-14
  1.4500000E+06  5.3163648E-14
  1.5000000E+06  4.6267891E-14
  1.5500000E+06  4.0441180E-14
  1.6000000E+06  3.5491640E-14
  1.6500000E+06  3.1266326E-14
  1.7000000E+06  2.7642474E-14
  1.7500000E+06  2.4520883E-14
  1.8000000E+06  2.1820870E-14
  1.8500000E+06  1.9476426E-14
  1.9000000E+06  1.7433244E-14
  1.9500000E+06  1.5646412E-14
  2.0000000E+06  1.4078608E-14
  2.0500000E+06  1.2698674E-14
  2.1000000E+06  1.1480487E-14
  2.1500000E+06  1.0402078E-14
  2.2000000E+06  9.4448635E-15
  2.2500000E+06  8.5930576E-15
  2.3000000E+06  7.8332036E-15
  2.3500000E+06  7.1537767E-15
  2.4000000E+06  6.5448427E-15
  2.4500000E+06  5.9978575E-15
  2.5000000E+06  5.5054614E-15
  2.6000000E+06  4.6598463E-15
  2.7000000E+06  3.9668361E-15
  2.8000000E+06  3.3955495E-15
  
  
#  48   7  M3  EION =  6.210000000E+02 eV   279
#  S(0) = 3.013591E+00
  6.1865287E+00  0.0000000E+00
  6.1865287E+02  0.0000000E+00
  6.1865287E+02  1.4705969E-03
  6.2100000E+02  1.4705969E-03
  6.2100613E+02  1.4705969E-03
  6.2118734E+02  1.5086223E-03
  6.2136855E+02  1.5458516E-03
  6.2154976E+02  1.5823114E-03
  6.2173097E+02  1.6180262E-03
  6.2209340E+02  1.6873131E-03
  6.2245582E+02  1.7538815E-03
  6.2318067E+02  1.8794487E-03
  6.2390551E+02  1.9957473E-03
  6.2535521E+02  2.2036888E-03
  6.2680490E+02  2.3827754E-03
  6.2970429E+02  2.6684537E-03
  6.3260368E+02  2.8748825E-03
  6.3550306E+02  3.0188500E-03
  6.3840245E+02  3.1144899E-03
  6.4130184E+02  3.1738187E-03
  6.4420123E+02  3.2067764E-03
  6.4710061E+02  3.2212693E-03
  6.5000000E+02  3.2233563E-03
  6.5312500E+02  3.2168386E-03
  6.5625000E+02  3.2050796E-03
  6.6250000E+02  3.1755825E-03
  6.6875000E+02  3.1463840E-03
  6.7500000E+02  3.1209896E-03
  6.8750000E+02  3.0798064E-03
  6.9375000E+02  3.0609027E-03
  7.0000000E+02  3.0412520E-03
  7.1250000E+02  2.9970384E-03
  7.2500000E+02  2.9463172E-03
  7.3750000E+02  2.8924661E-03
  7.5000000E+02  2.8392106E-03
  7.7500000E+02  2.7410287E-03
  7.8750000E+02  2.6955869E-03
  8.0000000E+02  2.6511362E-03
  8.2500000E+02  2.5622844E-03
  8.3750000E+02  2.5176072E-03
  8.5000000E+02  2.4731331E-03
  8.7500000E+02  2.3865437E-03
  9.0000000E+02  2.3044695E-03
  9.2500000E+02  2.2265279E-03
  9.5000000E+02  2.1512597E-03
  9.7500000E+02  2.0779069E-03
  1.0000000E+03  2.0066147E-03
  1.0500000E+03  1.8724958E-03
  1.1000000E+03  1.7499917E-03
  1.1500000E+03  1.6364200E-03
  1.2000000E+03  1.5310509E-03
  1.2500000E+03  1.4341992E-03
  1.3000000E+03  1.3452899E-03
  1.3500000E+03  1.2629717E-03
  1.4000000E+03  1.1868050E-03
  1.4500000E+03  1.1164895E-03
  1.5000000E+03  1.0515717E-03
  1.6000000E+03  9.3584554E-04
  1.7000000E+03  8.3603125E-04
  1.8000000E+03  7.4996613E-04
  1.9000000E+03  6.7518428E-04
  2.0000000E+03  6.0991675E-04
  2.1000000E+03  5.5284038E-04
  2.2000000E+03  5.0264507E-04
  2.3000000E+03  4.5829754E-04
  2.4000000E+03  4.1899630E-04
  2.5000000E+03  3.8405378E-04
  2.6000000E+03  3.5288148E-04
  2.7000000E+03  3.2497981E-04
  2.8000000E+03  2.9992383E-04
  2.9000000E+03  2.7735605E-04
  3.0000000E+03  2.5697716E-04
  3.1000000E+03  2.3853038E-04
  3.2000000E+03  2.2179313E-04
  3.4000000E+03  1.9269922E-04
  3.6000000E+03  1.6843315E-04
  3.8000000E+03  1.4803410E-04
  4.0000000E+03  1.3076283E-04
  4.2000000E+03  1.1604396E-04
  4.4000000E+03  1.0342460E-04
  4.6000000E+03  9.2544874E-05
  4.8000000E+03  8.3116296E-05
  5.0000000E+03  7.4905821E-05
  5.2500000E+03  6.6070183E-05
  5.5000000E+03  5.8547037E-05
  5.7500000E+03  5.2102716E-05
  6.0000000E+03  4.6551661E-05
  6.5000000E+03  3.7563700E-05
  6.7500000E+03  3.3909376E-05
  7.0000000E+03  3.0702486E-05
  7.2500000E+03  2.7877237E-05
  7.5000000E+03  2.5379080E-05
  7.7500000E+03  2.3162523E-05
  8.0000000E+03  2.1189430E-05
  8.2500000E+03  1.9427670E-05
  8.5000000E+03  1.7850046E-05
  9.0000000E+03  1.5158164E-05
  9.5000000E+03  1.2966188E-05
  1.0000000E+04  1.1164841E-05
  1.0500000E+04  9.6720786E-06
  1.1000000E+04  8.4255613E-06
  1.1500000E+04  7.3773653E-06
  1.2000000E+04  6.4902338E-06
  1.2500000E+04  5.7349111E-06
  1.3000000E+04  5.0882308E-06
  1.3500000E+04  4.5316965E-06
  1.4000000E+04  4.0504247E-06
  1.4500000E+04  3.6323557E-06
  1.5000000E+04  3.2676498E-06
  1.5500000E+04  2.9482272E-06
  1.6000000E+04  2.6674167E-06
  1.6500000E+04  2.4196791E-06
  1.7000000E+04  2.2003904E-06
  1.8000000E+04  1.8322536E-06
  1.9000000E+04  1.5386667E-06
  2.0000000E+04  1.3020619E-06
  2.1000000E+04  1.1095568E-06
  2.2000000E+04  9.5156980E-07
  2.3000000E+04  8.2088019E-07
  2.4000000E+04  7.1198176E-07
  2.5000000E+04  6.2062997E-07
  2.6000000E+04  5.4352002E-07
  2.7000000E+04  4.7805515E-07
  2.8000000E+04  4.2217752E-07
  2.9000000E+04  3.7424339E-07
  3.0000000E+04  3.3293017E-07
  3.1000000E+04  2.9716633E-07
  3.2000000E+04  2.6607812E-07
  3.3000000E+04  2.3894881E-07
  3.4000000E+04  2.1518707E-07
  3.5000000E+04  1.9430248E-07
  3.6000000E+04  1.7588618E-07
  3.7000000E+04  1.5959572E-07
  3.8000000E+04  1.4514296E-07
  3.9000000E+04  1.3228442E-07
  4.0000000E+04  1.2081353E-07
  4.2000000E+04  1.0135639E-07
  4.4000000E+04  8.5646087E-08
  4.6000000E+04  7.2849538E-08
  4.8000000E+04  6.2342147E-08
  5.0000000E+04  5.3650228E-08
  5.2500000E+04  4.4793276E-08
  5.5000000E+04  3.7676773E-08
  5.7500000E+04  3.1906999E-08
  5.8750000E+04  2.9432297E-08
  6.0000000E+04  2.7190310E-08
  6.2500000E+04  2.3305070E-08
  6.5000000E+04  2.0082154E-08
  6.7500000E+04  1.7391194E-08
  7.0000000E+04  1.5130752E-08
  7.2500000E+04  1.3221214E-08
  7.5000000E+04  1.1599594E-08
  7.7500000E+04  1.0215673E-08
  8.0000000E+04  9.0291267E-09
  8.2500000E+04  8.0073668E-09
  8.5000000E+04  7.1238888E-09
  8.7500000E+04  6.3570116E-09
  9.0000000E+04  5.6889017E-09
  9.2500000E+04  5.1048142E-09
  9.5000000E+04  4.5924976E-09
  9.7500000E+04  4.1417241E-09
  1.0000000E+05  3.7439175E-09
  1.0250000E+05  3.3918559E-09
  1.0500000E+05  3.0794338E-09
  1.1000000E+05  2.5535522E-09
  1.1500000E+05  2.1333052E-09
  1.2000000E+05  1.7944718E-09
  1.2500000E+05  1.5190326E-09
  1.3000000E+05  1.2934252E-09
  1.3500000E+05  1.1073325E-09
  1.4000000E+05  9.5282900E-10
  1.4500000E+05  8.2377097E-10
  1.5000000E+05  7.1535462E-10
  1.5500000E+05  6.2379352E-10
  1.6000000E+05  5.4608085E-10
  1.6500000E+05  4.7981212E-10
  1.7000000E+05  4.2305196E-10
  1.7500000E+05  3.7423291E-10
  1.8000000E+05  3.3207812E-10
  1.8500000E+05  2.9554172E-10
  1.9000000E+05  2.6376258E-10
  1.9500000E+05  2.3602816E-10
  2.0000000E+05  2.1174612E-10
  2.0500000E+05  1.9042185E-10
  2.1000000E+05  1.7164060E-10
  2.1500000E+05  1.5505317E-10
  2.2000000E+05  1.4036443E-10
  2.2500000E+05  1.2732403E-10
  2.3000000E+05  1.1571882E-10
  2.4000000E+05  9.6111935E-11
  2.5000000E+05  8.0376096E-11
  2.6000000E+05  6.7644200E-11
  2.7000000E+05  5.7265099E-11
  2.8000000E+05  4.8744759E-11
  2.9000000E+05  4.1704670E-11
  3.0000000E+05  3.5852230E-11
  3.1000000E+05  3.0959368E-11
  3.2000000E+05  2.6846888E-11
  3.3000000E+05  2.3372952E-11
  3.4000000E+05  2.0424534E-11
  3.5000000E+05  1.7910981E-11
  3.6000000E+05  1.5759119E-11
  3.7000000E+05  1.3909548E-11
  3.8000000E+05  1.2313793E-11
  3.9000000E+05  1.0932087E-11
  4.0000000E+05  9.7316426E-12
  4.1000000E+05  8.6853003E-12
  4.2000000E+05  7.7704629E-12
  4.3000000E+05  6.9682502E-12
  4.4000000E+05  6.2628223E-12
  4.5000000E+05  5.6408379E-12
  4.6000000E+05  5.0910187E-12
  4.7000000E+05  4.6037975E-12
  4.8000000E+05  4.1710308E-12
  5.0000000E+05  3.4420417E-12
  5.1250000E+05  3.0630796E-12
  5.2500000E+05  2.7326117E-12
  5.3750000E+05  2.4435760E-12
  5.5000000E+05  2.1900610E-12
  5.7500000E+05  1.7705002E-12
  5.8750000E+05  1.5967172E-12
  6.0000000E+05  1.4427372E-12
  6.2500000E+05  1.1842887E-12
  6.5000000E+05  9.7873878E-13
  6.7500000E+05  8.1395794E-13
  7.0000000E+05  6.8088384E-13
  7.2500000E+05  5.7267636E-13
  7.5000000E+05  4.8412405E-13
  7.7500000E+05  4.1122182E-13
  8.0000000E+05  3.5086652E-13
  8.2500000E+05  3.0063547E-13
  8.5000000E+05  2.5862309E-13
  8.7500000E+05  2.2332029E-13
  9.0000000E+05  1.9352435E-13
  9.2500000E+05  1.6827092E-13
  9.5000000E+05  1.4678253E-13
  9.7500000E+05  1.2842893E-13
  1.0000000E+06  1.1269673E-13
  1.0250000E+06  9.9165675E-14
  1.0500000E+06  8.7490107E-14
  1.0750000E+06  7.7384424E-14
  1.1000000E+06  6.8611682E-14
  1.1250000E+06  6.0974513E-14
  1.1500000E+06  5.4307891E-14
  1.1750000E+06  4.8473347E-14
  1.2000000E+06  4.3354287E-14
  1.2250000E+06  3.8852210E-14
  1.2500000E+06  3.4883646E-14
  1.2750000E+06  3.1377658E-14
  1.3000000E+06  2.8273751E-14
  1.3250000E+06  2.5520190E-14
  1.3500000E+06  2.3072604E-14
  1.4000000E+06  1.8948028E-14
  1.4500000E+06  1.5653351E-14
  1.5000000E+06  1.3003643E-14
  1.5500000E+06  1.0859021E-14
  1.6000000E+06  9.1127936E-15
  1.6500000E+06  7.6829446E-15
  1.7000000E+06  6.5059303E-15
  1.7500000E+06  5.5321733E-15
  1.8000000E+06  4.7227337E-15
  1.8500000E+06  4.0468381E-15
  1.9000000E+06  3.4800284E-15
  1.9500000E+06  3.0027569E-15
  2.0000000E+06  2.5993257E-15
  2.0500000E+06  2.2570678E-15
  2.1000000E+06  1.9656956E-15
  2.1500000E+06  1.7168147E-15
  2.2000000E+06  1.5035460E-15
  2.2500000E+06  1.3202113E-15
  2.3000000E+06  1.1621139E-15
  2.3500000E+06  1.0253717E-15
  2.4000000E+06  9.0676286E-16
  2.4500000E+06  8.0360313E-16
  2.5000000E+06  7.1366434E-16
  2.5500000E+06  6.3510114E-16
  2.6000000E+06  5.6634624E-16
  2.6500000E+06  5.0606218E-16
  2.7000000E+06  4.5310615E-16
  
  
#  48   8  M4  EION =  4.150000000E+02 eV   284
#  S(0) = 5.713882E+00
  4.0781879E+00  0.0000000E+00
  4.0781879E+02  0.0000000E+00
  4.0781879E+02  5.4301247E-04
  4.1500000E+02  5.4301247E-04
  4.1500420E+02  5.4301247E-04
  4.1531665E+02  5.3822932E-04
  4.1562910E+02  5.3386677E-04
  4.1594154E+02  5.2992139E-04
  4.1625399E+02  5.2639230E-04
  4.1687889E+02  5.2059131E-04
  4.1750378E+02  5.1650299E-04
  4.1875357E+02  5.1379673E-04
  4.2000336E+02  5.1927411E-04
  4.2125315E+02  5.3447762E-04
  4.2250294E+02  5.6150666E-04
  4.2375273E+02  6.0304134E-04
  4.2500252E+02  6.6238360E-04
  4.2625231E+02  7.4345142E-04
  4.2750210E+02  8.5074975E-04
  4.3000168E+02  1.1642832E-03
  4.3250126E+02  1.6447134E-03
  4.3375105E+02  1.9590231E-03
  4.3500084E+02  2.3267770E-03
  4.3625063E+02  2.7485745E-03
  4.3750042E+02  3.2229608E-03
  4.4000000E+02  4.3108477E-03
  4.4250000E+02  5.5332113E-03
  4.4500000E+02  6.8124517E-03
  4.4750000E+02  8.0720688E-03
  4.5000000E+02  9.2535413E-03
  4.5250000E+02  1.0320201E-02
  4.5500000E+02  1.1253977E-02
  4.5750000E+02  1.2049875E-02
  4.6000000E+02  1.2710468E-02
  4.7000000E+02  1.4173890E-02
  4.7500000E+02  1.4366645E-02
  4.8000000E+02  1.4336593E-02
  4.8500000E+02  1.4171824E-02
  4.9000000E+02  1.3937249E-02
  4.9500000E+02  1.3676126E-02
  5.0000000E+02  1.3412857E-02
  5.0625000E+02  1.3098968E-02
  5.1250000E+02  1.2807360E-02
  5.1875000E+02  1.2535628E-02
  5.2500000E+02  1.2277929E-02
  5.3750000E+02  1.1784082E-02
  5.5000000E+02  1.1302287E-02
  5.6250000E+02  1.0833218E-02
  5.7500000E+02  1.0386866E-02
  5.8750000E+02  9.9695429E-03
  6.0000000E+02  9.5807691E-03
  6.2500000E+02  8.8681104E-03
  6.5000000E+02  8.2098498E-03
  6.6250000E+02  7.8968791E-03
  6.7500000E+02  7.5957312E-03
  7.0000000E+02  7.0324833E-03
  7.2500000E+02  6.5208652E-03
  7.5000000E+02  6.0539063E-03
  8.0000000E+02  5.2261627E-03
  8.5000000E+02  4.5249787E-03
  9.0000000E+02  3.9368407E-03
  9.5000000E+02  3.4387997E-03
  1.0000000E+03  3.0143149E-03
  1.0500000E+03  2.6538107E-03
  1.1000000E+03  2.3460180E-03
  1.1500000E+03  2.0814771E-03
  1.2000000E+03  1.8531534E-03
  1.2500000E+03  1.6556348E-03
  1.3000000E+03  1.4843176E-03
  1.3500000E+03  1.3348777E-03
  1.4000000E+03  1.2038220E-03
  1.4500000E+03  1.0886141E-03
  1.5000000E+03  9.8714553E-04
  1.6000000E+03  8.1783891E-04
  1.7000000E+03  6.8354182E-04
  1.8000000E+03  5.7600864E-04
  1.9000000E+03  4.8903615E-04
  2.0000000E+03  4.1795740E-04
  2.1000000E+03  3.5939799E-04
  2.2000000E+03  3.1080206E-04
  2.3000000E+03  2.7018901E-04
  2.4000000E+03  2.3602330E-04
  2.5000000E+03  2.0710431E-04
  2.6000000E+03  1.8248711E-04
  2.7000000E+03  1.6142440E-04
  2.8000000E+03  1.4331753E-04
  2.9000000E+03  1.2768189E-04
  3.0000000E+03  1.1412261E-04
  3.1000000E+03  1.0231663E-04
  3.2000000E+03  9.1998131E-05
  3.4000000E+03  7.4981024E-05
  3.6000000E+03  6.1716905E-05
  3.8000000E+03  5.1253499E-05
  4.0000000E+03  4.2909426E-05
  4.2000000E+03  3.6189377E-05
  4.4000000E+03  3.0728224E-05
  4.6000000E+03  2.6253234E-05
  4.8000000E+03  2.2558318E-05
  5.0000000E+03  1.9485987E-05
  5.2500000E+03  1.6338553E-05
  5.5000000E+03  1.3795639E-05
  5.7500000E+03  1.1723512E-05
  6.0000000E+03  1.0021726E-05
  6.5000000E+03  7.4416574E-06
  6.7500000E+03  6.4593473E-06
  7.0000000E+03  5.6315023E-06
  7.2500000E+03  4.9300786E-06
  7.5000000E+03  4.3327800E-06
  7.7500000E+03  3.8217498E-06
  8.0000000E+03  3.3825889E-06
  8.2500000E+03  3.0036167E-06
  8.5000000E+03  2.6753005E-06
  9.0000000E+03  2.1406931E-06
  9.5000000E+03  1.7310096E-06
  1.0000000E+04  1.4131299E-06
  1.0500000E+04  1.1636815E-06
  1.1000000E+04  9.6590564E-07
  1.1500000E+04  8.0761080E-07
  1.2000000E+04  6.7980731E-07
  1.2500000E+04  5.7578979E-07
  1.3000000E+04  4.9049947E-07
  1.3500000E+04  4.2008016E-07
  1.4000000E+04  3.6156470E-07
  1.4500000E+04  3.1264896E-07
  1.5000000E+04  2.7152865E-07
  1.5500000E+04  2.3678000E-07
  1.6000000E+04  2.0727122E-07
  1.6500000E+04  1.8209638E-07
  1.7000000E+04  1.6052547E-07
  1.7500000E+04  1.4196664E-07
  1.8000000E+04  1.2593745E-07
  1.8500000E+04  1.1204234E-07
  1.9000000E+04  9.9955281E-08
  2.0000000E+04  8.0170636E-08
  2.1000000E+04  6.4919039E-08
  2.2000000E+04  5.3029774E-08
  2.3000000E+04  4.3666435E-08
  2.4000000E+04  3.6222902E-08
  2.5000000E+04  3.0254154E-08
  2.6000000E+04  2.5429548E-08
  2.7000000E+04  2.1500700E-08
  2.8000000E+04  1.8279106E-08
  2.9000000E+04  1.5620355E-08
  3.0000000E+04  1.3412831E-08
  3.1000000E+04  1.1569551E-08
  3.2000000E+04  1.0022201E-08
  3.3000000E+04  8.7167459E-09
  3.4000000E+04  7.6101523E-09
  3.5000000E+04  6.6679257E-09
  3.6000000E+04  5.8622454E-09
  3.7000000E+04  5.1705520E-09
  3.8000000E+04  4.5744528E-09
  3.9000000E+04  4.0588725E-09
  4.0000000E+04  3.6113918E-09
  4.2000000E+04  2.8813684E-09
  4.4000000E+04  2.3211487E-09
  4.6000000E+04  1.8863803E-09
  4.8000000E+04  1.5454808E-09
  5.0000000E+04  1.2756443E-09
  5.2500000E+04  1.0132956E-09
  5.5000000E+04  8.1281588E-10
  5.7500000E+04  6.5786125E-10
  5.8750000E+04  5.9369305E-10
  6.0000000E+04  5.3684053E-10
  6.2500000E+04  4.4141451E-10
  6.5000000E+04  3.6550540E-10
  6.7500000E+04  3.0462776E-10
  7.0000000E+04  2.5543467E-10
  7.2500000E+04  2.1540330E-10
  7.5000000E+04  1.8261282E-10
  7.7500000E+04  1.5558778E-10
  8.0000000E+04  1.3318564E-10
  8.2500000E+04  1.1451454E-10
  8.5000000E+04  9.8873193E-11
  8.7500000E+04  8.5706407E-11
  9.0000000E+04  7.4571810E-11
  9.2500000E+04  6.5114779E-11
  9.5000000E+04  5.7049396E-11
  9.7500000E+04  5.0143855E-11
  1.0000000E+05  4.4209229E-11
  1.0250000E+05  3.9090819E-11
  1.0500000E+05  3.4661353E-11
  1.1000000E+05  2.7466405E-11
  1.1500000E+05  2.1978123E-11
  1.2000000E+05  1.7744673E-11
  1.2500000E+05  1.4445450E-11
  1.3000000E+05  1.1849818E-11
  1.3500000E+05  9.7897366E-12
  1.4000000E+05  8.1413419E-12
  1.4500000E+05  6.8123378E-12
  1.5000000E+05  5.7332338E-12
  1.5500000E+05  4.8512204E-12
  1.6000000E+05  4.1258167E-12
  1.6500000E+05  3.5257258E-12
  1.7000000E+05  3.0265634E-12
  1.7500000E+05  2.6091949E-12
  1.8000000E+05  2.2585014E-12
  1.8500000E+05  1.9624592E-12
  1.9000000E+05  1.7114471E-12
  1.9500000E+05  1.4977220E-12
  2.0000000E+05  1.3150178E-12
  2.0500000E+05  1.1582378E-12
  2.1000000E+05  1.0232154E-12
  2.1500000E+05  9.0652810E-13
  2.2000000E+05  8.0535212E-13
  2.2500000E+05  7.1734740E-13
  2.3000000E+05  6.4056695E-13
  2.4000000E+05  5.1443591E-13
  2.5000000E+05  4.1682762E-13
  2.6000000E+05  3.4052271E-13
  2.7000000E+05  2.8030971E-13
  2.8000000E+05  2.3237917E-13
  2.9000000E+05  1.9391463E-13
  3.0000000E+05  1.6281218E-13
  3.1000000E+05  1.3748410E-13
  3.2000000E+05  1.1672083E-13
  3.3000000E+05  9.9593283E-14
  3.4000000E+05  8.5381951E-14
  3.5000000E+05  7.3525072E-14
  3.6000000E+05  6.3580927E-14
  3.7000000E+05  5.5199896E-14
  3.8000000E+05  4.8103422E-14
  3.9000000E+05  4.2068133E-14
  4.0000000E+05  3.6913870E-14
  4.1000000E+05  3.2494560E-14
  4.2000000E+05  2.8691132E-14
  4.3000000E+05  2.5406034E-14
  4.4000000E+05  2.2558948E-14
  4.6000000E+05  1.7924369E-14
  4.8000000E+05  1.4378839E-14
  5.0000000E+05  1.1636147E-14
  5.1250000E+05  1.0236619E-14
  5.2500000E+05  9.0323632E-15
  5.3750000E+05  7.9924672E-15
  5.5000000E+05  7.0914722E-15
  5.7500000E+05  5.6255033E-15
  5.8750000E+05  5.0284325E-15
  6.0000000E+05  4.5048770E-15
  6.2500000E+05  3.6387981E-15
  6.5000000E+05  2.9626871E-15
  6.7500000E+05  2.4299695E-15
  7.0000000E+05  2.0066241E-15
  7.2500000E+05  1.6675100E-15
  7.5000000E+05  1.3938546E-15
  7.7500000E+05  1.1714999E-15
  8.0000000E+05  9.8966936E-16
  8.2500000E+05  8.4008435E-16
  8.5000000E+05  7.1633324E-16
  8.7500000E+05  6.1341211E-16
  9.0000000E+05  5.2738771E-16
  9.2500000E+05  4.5514759E-16
  9.5000000E+05  3.9421309E-16
  9.7500000E+05  3.4259867E-16
  1.0000000E+06  2.9870469E-16
  1.0250000E+06  2.6123517E-16
  1.0500000E+06  2.2913474E-16
  1.0750000E+06  2.0153984E-16
  1.1000000E+06  1.7774075E-16
  1.1250000E+06  1.5715147E-16
  1.1500000E+06  1.3928612E-16
  1.2000000E+06  1.1017564E-16
  1.2500000E+06  8.7901847E-17
  1.3000000E+06  7.0690597E-17
  1.3500000E+06  5.7269693E-17
  1.4000000E+06  4.6715839E-17
  1.4500000E+06  3.8351332E-17
  1.5000000E+06  3.1673380E-17
  1.5500000E+06  2.6305265E-17
  1.6000000E+06  2.1962136E-17
  1.6500000E+06  1.8426928E-17
  1.7000000E+06  1.5532919E-17
  1.7500000E+06  1.3151231E-17
  1.8000000E+06  1.1181435E-17
  1.8500000E+06  9.5446099E-18
  1.9000000E+06  8.1783582E-18
  1.9500000E+06  7.0329367E-18
  2.0000000E+06  6.0685244E-18
  2.0500000E+06  5.2532149E-18
  2.1000000E+06  4.5613057E-18
  2.1500000E+06  3.9720320E-18
  2.2000000E+06  3.4687126E-18
  2.2500000E+06  3.0376559E-18
  2.3000000E+06  2.6675032E-18
  2.3500000E+06  2.3488101E-18
  
  
#  48   9  M5  EION =  4.080000000E+02 eV   284
#  S(0) = 8.576642E+00
  4.0140740E+00  0.0000000E+00
  4.0140740E+02  0.0000000E+00
  4.0140740E+02  7.6469511E-04
  4.0800000E+02  7.6469511E-04
  4.0800413E+02  7.6469511E-04
  4.0860392E+02  7.5504021E-04
  4.0920371E+02  7.4725387E-04
  4.0980351E+02  7.4141369E-04
  4.1040330E+02  7.3763193E-04
  4.1160289E+02  7.3686993E-04
  4.1280248E+02  7.4658202E-04
  4.1400206E+02  7.6899121E-04
  4.1520165E+02  8.0697399E-04
  4.1640124E+02  8.6411521E-04
  4.1760083E+02  9.4475967E-04
  4.1880041E+02  1.0540375E-03
  4.2000000E+02  1.1978382E-03
  4.2250000E+02  1.6377477E-03
  4.2500000E+02  2.3204304E-03
  4.2625000E+02  2.7714114E-03
  4.2750000E+02  3.3027501E-03
  4.2875000E+02  3.9165949E-03
  4.3000000E+02  4.6120995E-03
  4.3125000E+02  5.3844198E-03
  4.3250000E+02  6.2252877E-03
  4.3500000E+02  8.0639048E-03
  4.3750000E+02  1.0013394E-02
  4.4000000E+02  1.1954546E-02
  4.4250000E+02  1.3791817E-02
  4.4500000E+02  1.5463000E-02
  4.4750000E+02  1.6935312E-02
  4.5000000E+02  1.8197999E-02
  4.5500000E+02  2.0108891E-02
  4.6000000E+02  2.1283900E-02
  4.7000000E+02  2.2007421E-02
  4.7500000E+02  2.1865327E-02
  4.8000000E+02  2.1558218E-02
  4.8500000E+02  2.1173002E-02
  4.9000000E+02  2.0763092E-02
  5.0000000E+02  1.9973714E-02
  5.1250000E+02  1.9101539E-02
  5.2500000E+02  1.8312549E-02
  5.3750000E+02  1.7553529E-02
  5.5000000E+02  1.6811543E-02
  5.6250000E+02  1.6099039E-02
  5.7500000E+02  1.5429012E-02
  5.8750000E+02  1.4805524E-02
  6.0000000E+02  1.4223199E-02
  6.2500000E+02  1.3146105E-02
  6.5000000E+02  1.2147341E-02
  6.6250000E+02  1.1674588E-02
  6.7500000E+02  1.1221666E-02
  7.0000000E+02  1.0377782E-02
  7.2500000E+02  9.6132393E-03
  7.5000000E+02  8.9145892E-03
  8.0000000E+02  7.6785156E-03
  8.5000000E+02  6.6374811E-03
  9.0000000E+02  5.7663426E-03
  9.5000000E+02  5.0293901E-03
  1.0000000E+03  4.4033205E-03
  1.0500000E+03  3.8724548E-03
  1.1000000E+03  3.4198239E-03
  1.1500000E+03  3.0312984E-03
  1.2000000E+03  2.6962232E-03
  1.2500000E+03  2.4069456E-03
  1.3000000E+03  2.1562768E-03
  1.3500000E+03  1.9376135E-03
  1.4000000E+03  1.7460466E-03
  1.4500000E+03  1.5779183E-03
  1.5000000E+03  1.4299780E-03
  1.6000000E+03  1.1831725E-03
  1.7000000E+03  9.8771504E-04
  1.8000000E+03  8.3148232E-04
  1.9000000E+03  7.0519242E-04
  2.0000000E+03  6.0207841E-04
  2.1000000E+03  5.1724700E-04
  2.2000000E+03  4.4693028E-04
  2.3000000E+03  3.8820896E-04
  2.4000000E+03  3.3884151E-04
  2.5000000E+03  2.9708655E-04
  2.6000000E+03  2.6157339E-04
  2.7000000E+03  2.3121470E-04
  2.8000000E+03  2.0513785E-04
  2.9000000E+03  1.8263655E-04
  3.0000000E+03  1.6313650E-04
  3.1000000E+03  1.4616858E-04
  3.2000000E+03  1.3134742E-04
  3.4000000E+03  1.0692562E-04
  3.6000000E+03  8.7911574E-05
  3.8000000E+03  7.2928942E-05
  4.0000000E+03  6.0993649E-05
  4.2000000E+03  5.1391100E-05
  4.4000000E+03  4.3594972E-05
  4.6000000E+03  3.7212567E-05
  4.8000000E+03  3.1947407E-05
  5.0000000E+03  2.7573137E-05
  5.2500000E+03  2.3096033E-05
  5.5000000E+03  1.9482382E-05
  5.7500000E+03  1.6540517E-05
  6.0000000E+03  1.4126624E-05
  6.5000000E+03  1.0471504E-05
  6.7500000E+03  9.0816644E-06
  7.0000000E+03  7.9113024E-06
  7.2500000E+03  6.9204360E-06
  7.5000000E+03  6.0773024E-06
  7.7500000E+03  5.3564784E-06
  8.0000000E+03  4.7374785E-06
  8.2500000E+03  4.2036940E-06
  8.5000000E+03  3.7415750E-06
  9.0000000E+03  2.9898153E-06
  9.5000000E+03  2.4144600E-06
  1.0000000E+04  1.9685939E-06
  1.0500000E+04  1.6191328E-06
  1.1000000E+04  1.3423801E-06
  1.1500000E+04  1.1211173E-06
  1.2000000E+04  9.4266613E-07
  1.2500000E+04  7.9757870E-07
  1.3000000E+04  6.7873205E-07
  1.3500000E+04  5.8070271E-07
  1.4000000E+04  4.9932132E-07
  1.4500000E+04  4.3135292E-07
  1.5000000E+04  3.7426698E-07
  1.5500000E+04  3.2606838E-07
  1.6000000E+04  2.8517247E-07
  1.6500000E+04  2.5031175E-07
  1.7000000E+04  2.2046565E-07
  1.8000000E+04  1.7266413E-07
  1.9000000E+04  1.3681135E-07
  2.0000000E+04  1.0955128E-07
  2.1000000E+04  8.8567663E-08
  2.2000000E+04  7.2233291E-08
  2.3000000E+04  5.9387164E-08
  2.4000000E+04  4.9188883E-08
  2.5000000E+04  4.1022160E-08
  2.6000000E+04  3.4429628E-08
  2.7000000E+04  2.9068075E-08
  2.8000000E+04  2.4677324E-08
  2.9000000E+04  2.1058261E-08
  3.0000000E+04  1.8057151E-08
  3.1000000E+04  1.5554309E-08
  3.2000000E+04  1.3455840E-08
  3.3000000E+04  1.1687549E-08
  3.4000000E+04  1.0190404E-08
  3.5000000E+04  8.9171254E-09
  3.6000000E+04  7.8296265E-09
  3.7000000E+04  6.8970536E-09
  3.8000000E+04  6.0942736E-09
  3.9000000E+04  5.4007004E-09
  4.0000000E+04  4.7993957E-09
  4.2000000E+04  3.8199744E-09
  4.4000000E+04  3.0699542E-09
  4.6000000E+04  2.4890825E-09
  4.8000000E+04  2.0345389E-09
  5.0000000E+04  1.6754539E-09
  5.2500000E+04  1.3270794E-09
  5.5000000E+04  1.0614873E-09
  5.7500000E+04  8.5668024E-10
  5.8750000E+04  7.7201561E-10
  6.0000000E+04  6.9708836E-10
  6.2500000E+04  5.7153333E-10
  6.5000000E+04  4.7188182E-10
  6.7500000E+04  3.9214230E-10
  7.0000000E+04  3.2785283E-10
  7.2500000E+04  2.7565502E-10
  7.5000000E+04  2.3299596E-10
  7.7500000E+04  1.9791820E-10
  8.0000000E+04  1.6890824E-10
  8.2500000E+04  1.4478638E-10
  8.5000000E+04  1.2462645E-10
  8.7500000E+04  1.0769635E-10
  9.0000000E+04  9.3413677E-11
  9.2500000E+04  8.1312257E-11
  9.5000000E+04  7.1016813E-11
  9.7500000E+04  6.2223502E-11
  1.0000000E+05  5.4685136E-11
  1.0250000E+05  4.8199655E-11
  1.0500000E+05  4.2601104E-11
  1.1000000E+05  3.3540441E-11
  1.1500000E+05  2.6663628E-11
  1.2000000E+05  2.1385872E-11
  1.2500000E+05  1.7293632E-11
  1.3000000E+05  1.4090474E-11
  1.3500000E+05  1.1561233E-11
  1.4000000E+05  9.5478873E-12
  1.4500000E+05  7.9330986E-12
  1.5000000E+05  6.6288480E-12
  1.5500000E+05  5.5684953E-12
  1.6000000E+05  4.7011304E-12
  1.6500000E+05  3.9875308E-12
  1.7000000E+05  3.3972460E-12
  1.7500000E+05  2.9064658E-12
  1.8000000E+05  2.4964423E-12
  1.8500000E+05  2.1523184E-12
  1.9000000E+05  1.8622484E-12
  1.9500000E+05  1.6167337E-12
  2.0000000E+05  1.4081158E-12
  2.0500000E+05  1.2301883E-12
  2.1000000E+05  1.0778964E-12
  2.2000000E+05  8.3441275E-13
  2.3000000E+05  6.5258742E-13
  2.4000000E+05  5.1521663E-13
  2.5000000E+05  4.1031459E-13
  2.6000000E+05  3.2941150E-13
  2.7000000E+05  2.6644331E-13
  2.8000000E+05  2.1701573E-13
  2.9000000E+05  1.7790854E-13
  3.0000000E+05  1.4673715E-13
  3.1000000E+05  1.2171829E-13
  3.2000000E+05  1.0150645E-13
  3.3000000E+05  8.5077872E-14
  3.4000000E+05  7.1647269E-14
  3.5000000E+05  6.0607699E-14
  3.6000000E+05  5.1486768E-14
  3.7000000E+05  4.3914320E-14
  3.8000000E+05  3.7598424E-14
  3.9000000E+05  3.2307413E-14
  4.0000000E+05  2.7856475E-14
  4.1000000E+05  2.4097368E-14
  4.2000000E+05  2.0910567E-14
  4.3000000E+05  1.8199201E-14
  4.4000000E+05  1.5884403E-14
  4.5000000E+05  1.3901677E-14
  4.6000000E+05  1.2198051E-14
  4.7000000E+05  1.0729838E-14
  4.8000000E+05  9.4608642E-15
  5.0000000E+05  7.4053531E-15
  5.1250000E+05  6.3816959E-15
  5.2500000E+05  5.5168519E-15
  5.3750000E+05  4.7835298E-15
  5.5000000E+05  4.1595733E-15
  5.6250000E+05  3.6269152E-15
  5.7500000E+05  3.1707585E-15
  5.8750000E+05  2.7789337E-15
  6.0000000E+05  2.4413942E-15
  6.2500000E+05  1.8972669E-15
  6.5000000E+05  1.4870730E-15
  6.6250000E+05  1.3205098E-15
  6.7500000E+05  1.1748460E-15
  7.0000000E+05  9.3505009E-16
  7.2500000E+05  7.4934111E-16
  7.5000000E+05  6.0439634E-16
  7.7500000E+05  4.9044217E-16
  8.0000000E+05  4.0023976E-16
  8.2500000E+05  3.2837940E-16
  8.5000000E+05  2.7078474E-16
  8.7500000E+05  2.2436015E-16
  9.0000000E+05  1.8673728E-16
  9.2500000E+05  1.5609149E-16
  9.5000000E+05  1.3100777E-16
  9.7500000E+05  1.1038184E-16
  1.0000000E+06  9.3347014E-17
  1.0250000E+06  7.9219227E-17
  1.0500000E+06  6.7455707E-17
  1.0750000E+06  5.7623704E-17
  1.1000000E+06  4.9376438E-17
  1.1250000E+06  4.2434576E-17
  1.1500000E+06  3.6572135E-17
  1.1750000E+06  3.1605518E-17
  1.2000000E+06  2.7384927E-17
  1.2250000E+06  2.3787678E-17
  1.2500000E+06  2.0712982E-17
  1.2750000E+06  1.8077735E-17
  1.3000000E+06  1.5813177E-17
  1.3250000E+06  1.3862231E-17
  1.3500000E+06  1.2177375E-17
  1.4000000E+06  9.4535480E-18
  1.4500000E+06  7.3946600E-18
  1.5000000E+06  5.8253380E-18
  1.5500000E+06  4.6198033E-18
  1.6000000E+06  3.6869141E-18
  1.6500000E+06  2.9599949E-18
  1.7000000E+06  2.3898372E-18
  1.7500000E+06  1.9398202E-18
  1.8000000E+06  1.5825111E-18
  1.8500000E+06  1.2972103E-18
  1.9000000E+06  1.0681852E-18
  1.9500000E+06  8.8339545E-19
  2.0000000E+06  7.3357298E-19
  2.0500000E+06  6.1154035E-19
  2.1000000E+06  5.1170938E-19
  2.1500000E+06  4.2973475E-19
  2.2000000E+06  3.6219560E-19
  2.2500000E+06  3.0636267E-19
  2.3000000E+06  2.6005214E-19
  
  
#  48  10  N1  EION =  1.120000000E+02 eV   266
#  S(0) = 7.341190E-01
  1.0525944E+00  0.0000000E+00
  1.0525944E+02  0.0000000E+00
  1.0525944E+02  1.7354479E-03
  1.1200000E+02  1.7354479E-03
  1.1200272E+02  1.7354479E-03
  1.1230245E+02  1.7253055E-03
  1.1260218E+02  1.7156935E-03
  1.1290190E+02  1.7065762E-03
  1.1320163E+02  1.6979210E-03
  1.1380109E+02  1.6818795E-03
  1.1440054E+02  1.6673568E-03
  1.1500000E+02  1.6541734E-03
  1.1625000E+02  1.6303528E-03
  1.1750000E+02  1.6106362E-03
  1.1875000E+02  1.5942324E-03
  1.2000000E+02  1.5805489E-03
  1.2250000E+02  1.5596111E-03
  1.2500000E+02  1.5451663E-03
  1.2750000E+02  1.5354291E-03
  1.3000000E+02  1.5291239E-03
  1.3250000E+02  1.5252972E-03
  1.3500000E+02  1.5232128E-03
  1.4000000E+02  1.5220556E-03
  1.4500000E+02  1.5222231E-03
  1.5000000E+02  1.5214751E-03
  1.5500000E+02  1.5184059E-03
  1.6000000E+02  1.5122369E-03
  1.6500000E+02  1.5026714E-03
  1.7000000E+02  1.4897709E-03
  1.8000000E+02  1.4553537E-03
  1.9000000E+02  1.4127629E-03
  2.0000000E+02  1.3659972E-03
  2.1000000E+02  1.3181182E-03
  2.2000000E+02  1.2709831E-03
  2.3000000E+02  1.2254521E-03
  2.4000000E+02  1.1817263E-03
  2.5000000E+02  1.1396793E-03
  2.6000000E+02  1.0991011E-03
  2.7000000E+02  1.0598060E-03
  2.8000000E+02  1.0217197E-03
  2.9000000E+02  9.8484241E-04
  3.0000000E+02  9.4925361E-04
  3.1000000E+02  9.1504573E-04
  3.2000000E+02  8.8229777E-04
  3.4000000E+02  8.2136037E-04
  3.6000000E+02  7.6633132E-04
  3.8000000E+02  7.1661114E-04
  4.0000000E+02  6.7140962E-04
  4.2000000E+02  6.3005233E-04
  4.4000000E+02  5.9205614E-04
  4.6000000E+02  5.5714197E-04
  4.8000000E+02  5.2508188E-04
  5.0000000E+02  4.9568497E-04
  5.2500000E+02  4.6233248E-04
  5.5000000E+02  4.3227077E-04
  5.7500000E+02  4.0503989E-04
  6.0000000E+02  3.8023379E-04
  6.5000000E+02  3.3678870E-04
  6.7500000E+02  3.1777225E-04
  7.0000000E+02  3.0033128E-04
  7.2500000E+02  2.8431077E-04
  7.5000000E+02  2.6956268E-04
  7.7500000E+02  2.5593707E-04
  8.0000000E+02  2.4330512E-04
  8.2500000E+02  2.3156534E-04
  8.5000000E+02  2.2064491E-04
  9.0000000E+02  2.0100605E-04
  9.5000000E+02  1.8390374E-04
  1.0000000E+03  1.6891636E-04
  1.0500000E+03  1.5569805E-04
  1.1000000E+03  1.4396779E-04
  1.1500000E+03  1.3351277E-04
  1.2000000E+03  1.2416849E-04
  1.2500000E+03  1.1578925E-04
  1.3000000E+03  1.0823871E-04
  1.3500000E+03  1.0140303E-04
  1.4000000E+03  9.5193745E-05
  1.4500000E+03  8.9541112E-05
  1.5000000E+03  8.4384256E-05
  1.5500000E+03  7.9666957E-05
  1.6000000E+03  7.5338029E-05
  1.6500000E+03  7.1353728E-05
  1.7000000E+03  6.7677199E-05
  1.8000000E+03  6.1129439E-05
  1.9000000E+03  5.5492343E-05
  2.0000000E+03  5.0603807E-05
  2.1000000E+03  4.6334852E-05
  2.2000000E+03  4.2583388E-05
  2.3000000E+03  3.9267756E-05
  2.4000000E+03  3.6322270E-05
  2.5000000E+03  3.3693701E-05
  2.6000000E+03  3.1338113E-05
  2.7000000E+03  2.9218730E-05
  2.8000000E+03  2.7304677E-05
  2.9000000E+03  2.5570023E-05
  3.0000000E+03  2.3992854E-05
  3.1000000E+03  2.2554543E-05
  3.2000000E+03  2.1239164E-05
  3.4000000E+03  1.8924425E-05
  3.6000000E+03  1.6960052E-05
  3.8000000E+03  1.5278869E-05
  4.0000000E+03  1.3829135E-05
  4.2000000E+03  1.2570451E-05
  4.4000000E+03  1.1470894E-05
  4.6000000E+03  1.0504945E-05
  4.8000000E+03  9.6520015E-06
  5.0000000E+03  8.8952781E-06
  5.2500000E+03  8.0639103E-06
  5.5000000E+03  7.3396714E-06
  5.7500000E+03  6.7051355E-06
  6.0000000E+03  6.1462565E-06
  6.5000000E+03  5.2118726E-06
  6.7500000E+03  4.8192938E-06
  7.0000000E+03  4.4674660E-06
  7.2500000E+03  4.1510189E-06
  7.5000000E+03  3.8654269E-06
  7.7500000E+03  3.6068623E-06
  8.0000000E+03  3.3720704E-06
  8.2500000E+03  3.1582673E-06
  8.5000000E+03  2.9630627E-06
  9.0000000E+03  2.6204822E-06
  9.5000000E+03  2.3309123E-06
  1.0000000E+04  2.0841466E-06
  1.0500000E+04  1.8723070E-06
  1.1000000E+04  1.6892345E-06
  1.1500000E+04  1.5300621E-06
  1.2000000E+04  1.3909055E-06
  1.2500000E+04  1.2686310E-06
  1.3000000E+04  1.1606895E-06
  1.3500000E+04  1.0649907E-06
  1.4000000E+04  9.7980640E-07
  1.4500000E+04  9.0369857E-07
  1.5000000E+04  8.3546290E-07
  1.5500000E+04  7.7408531E-07
  1.6000000E+04  7.1870716E-07
  1.6500000E+04  6.6859757E-07
  1.7000000E+04  6.2313180E-07
  1.7500000E+04  5.8177347E-07
  1.8000000E+04  5.4405989E-07
  1.8500000E+04  5.0959041E-07
  1.9000000E+04  4.7801695E-07
  2.0000000E+04  4.2238232E-07
  2.1000000E+04  3.7515191E-07
  2.2000000E+04  3.3477358E-07
  2.3000000E+04  3.0003152E-07
  2.4000000E+04  2.6996323E-07
  2.5000000E+04  2.4379933E-07
  2.6000000E+04  2.2091963E-07
  2.7000000E+04  2.0081993E-07
  2.8000000E+04  1.8308702E-07
  2.9000000E+04  1.6737994E-07
  3.0000000E+04  1.5341548E-07
  3.1000000E+04  1.4095708E-07
  3.2000000E+04  1.2980597E-07
  3.3000000E+04  1.1979432E-07
  3.4000000E+04  1.1077968E-07
  3.5000000E+04  1.0264057E-07
  3.6000000E+04  9.5272952E-08
  3.7000000E+04  8.8587359E-08
  3.8000000E+04  8.2506550E-08
  3.9000000E+04  7.6963597E-08
  4.0000000E+04  7.1900309E-08
  4.2000000E+04  6.3015998E-08
  4.4000000E+04  5.5518220E-08
  4.6000000E+04  4.9147207E-08
  4.8000000E+04  4.3699579E-08
  5.0000000E+04  3.9014520E-08
  5.2500000E+04  3.4037480E-08
  5.5000000E+04  2.9856064E-08
  5.7500000E+04  2.6318323E-08
  5.8750000E+04  2.4752764E-08
  6.0000000E+04  2.3305848E-08
  6.2500000E+04  2.0725404E-08
  6.5000000E+04  1.8502885E-08
  6.7500000E+04  1.6578889E-08
  7.0000000E+04  1.4905429E-08
  7.2500000E+04  1.3443453E-08
  7.5000000E+04  1.2160963E-08
  7.7500000E+04  1.1031575E-08
  8.0000000E+04  1.0033406E-08
  8.2500000E+04  9.1482085E-09
  8.5000000E+04  8.3606785E-09
  8.7500000E+04  7.6579161E-09
  9.0000000E+04  7.0289975E-09
  9.2500000E+04  6.4646320E-09
  9.5000000E+04  5.9568859E-09
  9.7500000E+04  5.4989574E-09
  1.0000000E+05  5.0849954E-09
  1.0250000E+05  4.7099489E-09
  1.0500000E+05  4.3694405E-09
  1.0750000E+05  4.0596644E-09
  1.1000000E+05  3.7773014E-09
  1.1250000E+05  3.5194476E-09
  1.1500000E+05  3.2835558E-09
  1.2000000E+05  2.8689650E-09
  1.2500000E+05  2.5185890E-09
  1.3000000E+05  2.2207196E-09
  1.3500000E+05  1.9660935E-09
  1.4000000E+05  1.7473159E-09
  1.4500000E+05  1.5584372E-09
  1.5000000E+05  1.3946378E-09
  1.5500000E+05  1.2519883E-09
  1.6000000E+05  1.1272668E-09
  1.6500000E+05  1.0178156E-09
  1.7000000E+05  9.2142874E-10
  1.7500000E+05  8.3626573E-10
  1.8000000E+05  7.6078361E-10
  1.8500000E+05  6.9368292E-10
  1.9000000E+05  6.3386439E-10
  1.9500000E+05  5.8039428E-10
  2.0000000E+05  5.3247654E-10
  2.0500000E+05  4.8942995E-10
  2.1000000E+05  4.5066928E-10
  2.1500000E+05  4.1569008E-10
  2.2000000E+05  3.8405614E-10
  2.2500000E+05  3.5538927E-10
  2.3000000E+05  3.2936050E-10
  2.4000000E+05  2.8410488E-10
  2.5000000E+05  2.4639396E-10
  2.6000000E+05  2.1476294E-10
  2.7000000E+05  1.8806909E-10
  2.8000000E+05  1.6541322E-10
  2.9000000E+05  1.4608219E-10
  3.0000000E+05  1.2950593E-10
  3.1000000E+05  1.1522540E-10
  3.2000000E+05  1.0286858E-10
  3.3000000E+05  9.2132058E-11
  3.4000000E+05  8.2766887E-11
  3.5000000E+05  7.4567685E-11
  3.6000000E+05  6.7364117E-11
  3.7000000E+05  6.1014220E-11
  3.8000000E+05  5.5399131E-11
  3.9000000E+05  5.0418879E-11
  4.0000000E+05  4.5989001E-11
  4.1000000E+05  4.2037863E-11
  4.2000000E+05  3.8504495E-11
  4.3000000E+05  3.5336823E-11
  4.4000000E+05  3.2490205E-11
  4.5000000E+05  2.9926259E-11
  4.6000000E+05  2.7611863E-11
  4.7000000E+05  2.5518345E-11
  4.8000000E+05  2.3620808E-11
  5.0000000E+05  2.0329705E-11
  5.1250000E+05  1.8563271E-11
  5.2500000E+05  1.6985818E-11
  5.3750000E+05  1.5573485E-11
  5.5000000E+05  1.4305867E-11
  5.7500000E+05  1.2137157E-11
  5.8750000E+05  1.1207956E-11
  6.0000000E+05  1.0366558E-11
  6.1250000E+05  9.6031497E-12
  6.2500000E+05  8.9091745E-12
  6.3750000E+05  8.2771461E-12
  6.5000000E+05  7.7005074E-12
  6.7500000E+05  6.6910591E-12
  7.0000000E+05  5.8425033E-12
  7.2500000E+05  5.1249003E-12
  7.5000000E+05  4.5146452E-12
  7.7500000E+05  3.9929648E-12
  8.0000000E+05  3.5447809E-12
  8.2500000E+05  3.1578922E-12
  8.5000000E+05  2.8224155E-12
  8.7500000E+05  2.5303021E-12
  9.0000000E+05  2.2750302E-12
  9.2500000E+05  2.0512455E-12
  9.5000000E+05  1.8544648E-12
  
  
#  48  11  N2  EION =  7.800000000E+01 eV   297
#  S(0) = 7.741818E-01
  7.4743920E-01  0.0000000E+00
  7.4743920E+01  0.0000000E+00
  7.4743920E+01  4.5901426E-03
  7.8000000E+01  4.5901426E-03
  7.8002721E+01  4.5901426E-03
  7.8202449E+01  4.6066325E-03
  7.8402177E+01  4.6204938E-03
  7.8601905E+01  4.6318675E-03
  7.8801633E+01  4.6408867E-03
  7.9201088E+01  4.6523552E-03
  7.9600544E+01  4.6558213E-03
  8.0000000E+01  4.6521082E-03
  8.1250000E+01  4.6018623E-03
  8.2500000E+01  4.5066193E-03
  8.3750000E+01  4.3800863E-03
  8.5000000E+01  4.2325664E-03
  8.6250000E+01  4.0718976E-03
  8.7500000E+01  3.9040680E-03
  8.8750000E+01  3.7336456E-03
  9.0000000E+01  3.5640828E-03
  9.1250000E+01  3.3979484E-03
  9.2500000E+01  3.2371052E-03
  9.3750000E+01  3.0828564E-03
  9.5000000E+01  2.9360548E-03
  9.7500000E+01  2.6665221E-03
  9.8750000E+01  2.5440415E-03
  1.0000000E+02  2.4296307E-03
  1.0250000E+02  2.2239396E-03
  1.0500000E+02  2.0467008E-03
  1.1000000E+02  1.7645035E-03
  1.1250000E+02  1.6531479E-03
  1.1500000E+02  1.5578198E-03
  1.1750000E+02  1.4761116E-03
  1.2000000E+02  1.4059659E-03
  1.2250000E+02  1.3456475E-03
  1.2500000E+02  1.2936969E-03
  1.2750000E+02  1.2488947E-03
  1.3000000E+02  1.2102179E-03
  1.3500000E+02  1.1479348E-03
  1.4000000E+02  1.1014328E-03
  1.4500000E+02  1.0667680E-03
  1.5000000E+02  1.0409866E-03
  1.5500000E+02  1.0218153E-03
  1.6000000E+02  1.0075159E-03
  1.6500000E+02  9.9670747E-04
  1.7000000E+02  9.8834486E-04
  1.7500000E+02  9.8161244E-04
  1.8000000E+02  9.7590619E-04
  1.8500000E+02  9.7078686E-04
  1.9000000E+02  9.6593094E-04
  2.0000000E+02  9.5623233E-04
  2.1000000E+02  9.4583018E-04
  2.2000000E+02  9.3438398E-04
  2.3000000E+02  9.2182040E-04
  2.4000000E+02  9.0818226E-04
  2.5000000E+02  8.9354453E-04
  2.6000000E+02  8.7800845E-04
  2.7000000E+02  8.6170159E-04
  2.8000000E+02  8.4476364E-04
  2.9000000E+02  8.2737440E-04
  3.0000000E+02  8.0969996E-04
  3.1000000E+02  7.9190474E-04
  3.2000000E+02  7.7413966E-04
  3.4000000E+02  7.3912046E-04
  3.6000000E+02  7.0519503E-04
  3.8000000E+02  6.7254915E-04
  4.0000000E+02  6.4119085E-04
  4.2000000E+02  6.1114243E-04
  4.4000000E+02  5.8244111E-04
  4.6000000E+02  5.5519055E-04
  4.8000000E+02  5.2944584E-04
  5.0000000E+02  5.0519194E-04
  5.2500000E+02  4.7688889E-04
  5.5000000E+02  4.5062452E-04
  5.7500000E+02  4.2616881E-04
  6.0000000E+02  4.0336955E-04
  6.5000000E+02  3.6232200E-04
  6.7500000E+02  3.4389708E-04
  7.0000000E+02  3.2676059E-04
  7.2500000E+02  3.1080103E-04
  7.5000000E+02  2.9589628E-04
  8.0000000E+02  2.6886336E-04
  8.5000000E+02  2.4509716E-04
  9.0000000E+02  2.2416049E-04
  9.5000000E+02  2.0565797E-04
  1.0000000E+03  1.8923814E-04
  1.0500000E+03  1.7458677E-04
  1.1000000E+03  1.6145830E-04
  1.1500000E+03  1.4967317E-04
  1.2000000E+03  1.3907385E-04
  1.2500000E+03  1.2950555E-04
  1.3000000E+03  1.2083171E-04
  1.3500000E+03  1.1294261E-04
  1.4000000E+03  1.0575374E-04
  1.4500000E+03  9.9191811E-05
  1.5000000E+03  9.3189955E-05
  1.6000000E+03  8.2623455E-05
  1.7000000E+03  7.3648456E-05
  1.8000000E+03  6.5969322E-05
  1.9000000E+03  5.9356760E-05
  2.0000000E+03  5.3626257E-05
  2.1000000E+03  4.8630629E-05
  2.2000000E+03  4.4251389E-05
  2.3000000E+03  4.0392922E-05
  2.4000000E+03  3.6978028E-05
  2.5000000E+03  3.3943536E-05
  2.6000000E+03  3.1236923E-05
  2.7000000E+03  2.8814136E-05
  2.8000000E+03  2.6638151E-05
  2.9000000E+03  2.4677707E-05
  3.0000000E+03  2.2906270E-05
  3.1000000E+03  2.1301207E-05
  3.2000000E+03  1.9843123E-05
  3.4000000E+03  1.7303560E-05
  3.6000000E+03  1.5179389E-05
  3.8000000E+03  1.3388465E-05
  4.0000000E+03  1.1867573E-05
  4.2000000E+03  1.0567489E-05
  4.4000000E+03  9.4494731E-06
  4.6000000E+03  8.4826960E-06
  4.8000000E+03  7.6424025E-06
  5.0000000E+03  6.9085601E-06
  5.2500000E+03  6.1163637E-06
  5.5000000E+03  5.4395596E-06
  5.7500000E+03  4.8579139E-06
  5.8750000E+03  4.5976025E-06
  6.0000000E+03  4.3552995E-06
  6.2500000E+03  3.9187641E-06
  6.5000000E+03  3.5378238E-06
  6.7500000E+03  3.2039285E-06
  7.0000000E+03  2.9100608E-06
  7.2500000E+03  2.6504201E-06
  7.5000000E+03  2.4201824E-06
  7.7500000E+03  2.2153182E-06
  8.0000000E+03  2.0324441E-06
  8.2500000E+03  1.8687053E-06
  8.5000000E+03  1.7216806E-06
  8.7500000E+03  1.5893070E-06
  9.0000000E+03  1.4698193E-06
  9.2500000E+03  1.3617006E-06
  9.5000000E+03  1.2636432E-06
  1.0000000E+04  1.0933340E-06
  1.0500000E+04  9.5149822E-07
  1.1000000E+04  8.3249447E-07
  1.1500000E+04  7.3196508E-07
  1.2000000E+04  6.4650885E-07
  1.2500000E+04  5.7344419E-07
  1.3000000E+04  5.1063843E-07
  1.3500000E+04  4.5638137E-07
  1.4000000E+04  4.0929084E-07
  1.4500000E+04  3.6824169E-07
  1.5000000E+04  3.3231213E-07
  1.5500000E+04  3.0074252E-07
  1.6000000E+04  2.7290311E-07
  1.6500000E+04  2.4826888E-07
  1.7000000E+04  2.2640019E-07
  1.7500000E+04  2.0692707E-07
  1.8000000E+04  1.8953669E-07
  1.8500000E+04  1.7396344E-07
  1.9000000E+04  1.5998089E-07
  1.9500000E+04  1.4739527E-07
  2.0000000E+04  1.3604013E-07
  2.0500000E+04  1.2577202E-07
  2.1000000E+04  1.1646682E-07
  2.1500000E+04  1.0801684E-07
  2.2000000E+04  1.0032835E-07
  2.2500000E+04  9.3319516E-08
  2.3000000E+04  8.6918717E-08
  2.4000000E+04  7.5697211E-08
  2.5000000E+04  6.6245153E-08
  2.6000000E+04  5.8235214E-08
  2.7000000E+04  5.1409141E-08
  2.8000000E+04  4.5561447E-08
  2.9000000E+04  4.0527365E-08
  3.0000000E+04  3.6173823E-08
  3.1000000E+04  3.2392627E-08
  3.2000000E+04  2.9095252E-08
  3.3000000E+04  2.6208838E-08
  3.4000000E+04  2.3673083E-08
  3.5000000E+04  2.1437818E-08
  3.6000000E+04  1.9461095E-08
  3.7000000E+04  1.7707674E-08
  3.8000000E+04  1.6147823E-08
  3.9000000E+04  1.4756349E-08
  4.0000000E+04  1.3511818E-08
  4.1000000E+04  1.2395928E-08
  4.2000000E+04  1.1392992E-08
  4.3000000E+04  1.0489519E-08
  4.4000000E+04  9.6738691E-09
  4.5000000E+04  8.9359643E-09
  4.6000000E+04  8.2670559E-09
  4.7000000E+04  7.6595264E-09
  4.8000000E+04  7.1067249E-09
  5.0000000E+04  6.1427284E-09
  5.1250000E+04  5.6223913E-09
  5.2500000E+04  5.1558624E-09
  5.3750000E+04  4.7365937E-09
  5.5000000E+04  4.3589506E-09
  5.7500000E+04  3.7097342E-09
  5.8750000E+04  3.4302889E-09
  6.0000000E+04  3.1765453E-09
  6.2500000E+04  2.7353732E-09
  6.5000000E+04  2.3678171E-09
  6.7500000E+04  2.0596337E-09
  7.0000000E+04  1.7996950E-09
  7.2500000E+04  1.5792335E-09
  7.5000000E+04  1.3912859E-09
  7.7500000E+04  1.2302798E-09
  8.0000000E+04  1.0917253E-09
  8.2500000E+04  9.7198143E-10
  8.5000000E+04  8.6807680E-10
  8.7500000E+04  7.7757259E-10
  9.0000000E+04  6.9845628E-10
  9.2500000E+04  6.2905868E-10
  9.5000000E+04  5.6798849E-10
  9.7500000E+04  5.1408079E-10
  1.0000000E+05  4.6635606E-10
  1.0250000E+05  4.2398723E-10
  1.0500000E+05  3.8627308E-10
  1.0750000E+05  3.5261685E-10
  1.1000000E+05  3.2250883E-10
  1.1250000E+05  2.9551224E-10
  1.1500000E+05  2.7125152E-10
  1.1750000E+05  2.4940275E-10
  1.2000000E+05  2.2968570E-10
  1.2250000E+05  2.1185725E-10
  1.2500000E+05  1.9570591E-10
  1.2750000E+05  1.8104719E-10
  1.3000000E+05  1.6771975E-10
  1.3250000E+05  1.5558215E-10
  1.3500000E+05  1.4451009E-10
  1.4000000E+05  1.2513749E-10
  1.4500000E+05  1.0887052E-10
  1.5000000E+05  9.5134688E-11
  1.5500000E+05  8.3475149E-11
  1.6000000E+05  7.3529169E-11
  1.6500000E+05  6.5005482E-11
  1.7000000E+05  5.7668676E-11
  1.7500000E+05  5.1327332E-11
  1.8000000E+05  4.5824937E-11
  1.8500000E+05  4.1032807E-11
  1.9000000E+05  3.6844574E-11
  1.9500000E+05  3.3171888E-11
  2.0000000E+05  2.9941038E-11
  2.0500000E+05  2.7090249E-11
  2.1000000E+05  2.4567532E-11
  2.1500000E+05  2.2328961E-11
  2.2000000E+05  2.0337275E-11
  2.2500000E+05  1.8560763E-11
  2.3000000E+05  1.6972334E-11
  2.3500000E+05  1.5548773E-11
  2.4000000E+05  1.4270119E-11
  2.4500000E+05  1.3119156E-11
  2.5000000E+05  1.2080996E-11
  2.5500000E+05  1.1142723E-11
  2.6000000E+05  1.0293104E-11
  2.6500000E+05  9.5223453E-12
  2.7000000E+05  8.8218842E-12
  2.8000000E+05  7.6027533E-12
  2.9000000E+05  6.5859028E-12
  3.0000000E+05  5.7325811E-12
  3.1000000E+05  5.0123882E-12
  3.2000000E+05  4.4012899E-12
  3.3000000E+05  3.8801440E-12
  3.4000000E+05  3.4335972E-12
  3.5000000E+05  3.0492545E-12
  3.6000000E+05  2.7170424E-12
  3.7000000E+05  2.4287310E-12
  3.8000000E+05  2.1775625E-12
  3.9000000E+05  1.9579588E-12
  4.0000000E+05  1.7652931E-12
  4.1000000E+05  1.5957095E-12
  4.2000000E+05  1.4459786E-12
  4.3000000E+05  1.3133846E-12
  4.4000000E+05  1.1956335E-12
  4.5000000E+05  1.0907790E-12
  4.6000000E+05  9.9716509E-13
  4.7000000E+05  9.1337823E-13
  4.8000000E+05  8.3820767E-13
  5.0000000E+05  7.0969716E-13
  5.1250000E+05  6.4177320E-13
  5.2500000E+05  5.8178791E-13
  5.3750000E+05  5.2865455E-13
  5.5000000E+05  4.8145577E-13
  5.7500000E+05  4.0186600E-13
  5.8750000E+05  3.6824804E-13
  6.0000000E+05  3.3807599E-13
  6.1250000E+05  3.1093421E-13
  6.2500000E+05  2.8646450E-13
  6.3750000E+05  2.6435728E-13
  6.5000000E+05  2.4434400E-13
  6.6250000E+05  2.2619107E-13
  6.7500000E+05  2.0969473E-13
  6.8750000E+05  1.9467680E-13
  7.0000000E+05  1.8098079E-13
  7.2500000E+05  1.5701985E-13
  7.5000000E+05  1.3689472E-13
  
  
#  48  12  N3  EION =  7.100000000E+01 eV   299
#  S(0) = 1.695728E+00
  6.7575360E-01  0.0000000E+00
  6.7575360E+01  0.0000000E+00
  6.7575360E+01  1.0398572E-02
  7.1000000E+01  1.0398572E-02
  7.1002721E+01  1.0398572E-02
  7.1152449E+01  1.0397984E-02
  7.1302177E+01  1.0394721E-02
  7.1451905E+01  1.0388912E-02
  7.1601633E+01  1.0380680E-02
  7.1901088E+01  1.0357410E-02
  7.2200544E+01  1.0325782E-02
  7.2500000E+01  1.0286590E-02
  7.3750000E+01  1.0056316E-02
  7.5000000E+01  9.7478221E-03
  7.6250000E+01  9.3908477E-03
  7.7500000E+01  9.0066069E-03
  7.8750000E+01  8.6103994E-03
  8.0000000E+01  8.2132882E-03
  8.1250000E+01  7.8232193E-03
  8.2500000E+01  7.4457938E-03
  8.3750000E+01  7.0848291E-03
  8.5000000E+01  6.7427782E-03
  8.6250000E+01  6.4210448E-03
  8.7500000E+01  6.1202275E-03
  9.0000000E+01  5.5810040E-03
  9.2500000E+01  5.1207026E-03
  9.5000000E+01  4.7313920E-03
  1.0000000E+02  4.1290165E-03
  1.0250000E+02  3.8983986E-03
  1.0500000E+02  3.7046448E-03
  1.0750000E+02  3.5414869E-03
  1.1000000E+02  3.4036625E-03
  1.1250000E+02  3.2868593E-03
  1.1500000E+02  3.1875195E-03
  1.1750000E+02  3.1027564E-03
  1.2000000E+02  3.0301939E-03
  1.2500000E+02  2.9142716E-03
  1.3000000E+02  2.8279342E-03
  1.3500000E+02  2.7629236E-03
  1.4000000E+02  2.7132727E-03
  1.4500000E+02  2.6745735E-03
  1.5000000E+02  2.6434592E-03
  1.5500000E+02  2.6173980E-03
  1.6000000E+02  2.5944674E-03
  1.6500000E+02  2.5732724E-03
  1.7000000E+02  2.5528025E-03
  1.8000000E+02  2.5116176E-03
  1.9000000E+02  2.4681252E-03
  2.0000000E+02  2.4217359E-03
  2.1000000E+02  2.3727773E-03
  2.2000000E+02  2.3218011E-03
  2.3000000E+02  2.2693183E-03
  2.4000000E+02  2.2157115E-03
  2.5000000E+02  2.1612866E-03
  2.6000000E+02  2.1063456E-03
  2.7000000E+02  2.0511775E-03
  2.8000000E+02  1.9961380E-03
  2.9000000E+02  1.9415755E-03
  3.0000000E+02  1.8878011E-03
  3.1000000E+02  1.8351159E-03
  3.2000000E+02  1.7837368E-03
  3.4000000E+02  1.6853413E-03
  3.6000000E+02  1.5929952E-03
  3.8000000E+02  1.5063602E-03
  4.0000000E+02  1.4249976E-03
  4.2000000E+02  1.3485715E-03
  4.4000000E+02  1.2769026E-03
  4.6000000E+02  1.2099458E-03
  4.8000000E+02  1.1475414E-03
  5.0000000E+02  1.0894390E-03
  5.2500000E+02  1.0223968E-03
  5.5000000E+02  9.6084043E-04
  5.7500000E+02  9.0409861E-04
  6.0000000E+02  8.5171300E-04
  6.5000000E+02  7.5858101E-04
  6.7500000E+02  7.1725772E-04
  7.0000000E+02  6.7907078E-04
  7.2500000E+02  6.4369773E-04
  7.5000000E+02  6.1083245E-04
  8.0000000E+02  5.5167386E-04
  8.5000000E+02  5.0015543E-04
  9.0000000E+02  4.5513744E-04
  9.5000000E+02  4.1564040E-04
  1.0000000E+03  3.8081087E-04
  1.0500000E+03  3.4991133E-04
  1.1000000E+03  3.2237872E-04
  1.1500000E+03  2.9779281E-04
  1.2000000E+03  2.7578360E-04
  1.2500000E+03  2.5599746E-04
  1.3000000E+03  2.3813185E-04
  1.3500000E+03  2.2194633E-04
  1.4000000E+03  2.0725275E-04
  1.4500000E+03  1.9388765E-04
  1.5000000E+03  1.8170232E-04
  1.6000000E+03  1.6034349E-04
  1.7000000E+03  1.4230335E-04
  1.8000000E+03  1.2694896E-04
  1.9000000E+03  1.1379095E-04
  2.0000000E+03  1.0243886E-04
  2.1000000E+03  9.2583566E-05
  2.2000000E+03  8.3977937E-05
  2.3000000E+03  7.6423657E-05
  2.4000000E+03  6.9761268E-05
  2.5000000E+03  6.3860700E-05
  2.6000000E+03  5.8614273E-05
  2.7000000E+03  5.3932086E-05
  2.8000000E+03  4.9738892E-05
  2.9000000E+03  4.5971393E-05
  3.0000000E+03  4.2576040E-05
  3.1000000E+03  3.9507305E-05
  3.2000000E+03  3.6726313E-05
  3.4000000E+03  3.1899081E-05
  3.6000000E+03  2.7878973E-05
  3.8000000E+03  2.4503321E-05
  4.0000000E+03  2.1647554E-05
  4.2000000E+03  1.9215155E-05
  4.4000000E+03  1.7130500E-05
  4.6000000E+03  1.5333653E-05
  4.8000000E+03  1.3776671E-05
  5.0000000E+03  1.2420902E-05
  5.2500000E+03  1.0961878E-05
  5.5000000E+03  9.7195053E-06
  5.7500000E+03  8.6551729E-06
  5.8750000E+03  8.1799325E-06
  6.0000000E+03  7.7382178E-06
  6.2500000E+03  6.9440993E-06
  6.5000000E+03  6.2530200E-06
  6.7500000E+03  5.6488870E-06
  7.0000000E+03  5.1185303E-06
  7.2500000E+03  4.6510934E-06
  7.5000000E+03  4.2375721E-06
  7.7500000E+03  3.8704647E-06
  8.0000000E+03  3.5434881E-06
  8.2500000E+03  3.2513538E-06
  8.5000000E+03  2.9895868E-06
  8.7500000E+03  2.7543825E-06
  9.0000000E+03  2.5424922E-06
  9.2500000E+03  2.3511309E-06
  9.5000000E+03  2.1779016E-06
  1.0000000E+04  1.8778346E-06
  1.0500000E+04  1.6288038E-06
  1.1000000E+04  1.4205552E-06
  1.1500000E+04  1.2451954E-06
  1.2000000E+04  1.0965839E-06
  1.2500000E+04  9.6989485E-07
  1.3000000E+04  8.6130188E-07
  1.3500000E+04  7.6774577E-07
  1.4000000E+04  6.8676101E-07
  1.4500000E+04  6.1634594E-07
  1.5000000E+04  5.5486498E-07
  1.5500000E+04  5.0097374E-07
  1.6000000E+04  4.5356043E-07
  1.6500000E+04  4.1170049E-07
  1.7000000E+04  3.7462143E-07
  1.7500000E+04  3.4167464E-07
  1.8000000E+04  3.1231291E-07
  1.8500000E+04  2.8607253E-07
  1.9000000E+04  2.6255904E-07
  1.9500000E+04  2.4143558E-07
  2.0000000E+04  2.2241334E-07
  2.0500000E+04  2.0524389E-07
  2.1000000E+04  1.8971271E-07
  2.1500000E+04  1.7563398E-07
  2.2000000E+04  1.6284624E-07
  2.2500000E+04  1.5120881E-07
  2.3000000E+04  1.4059874E-07
  2.4000000E+04  1.2204264E-07
  2.5000000E+04  1.0646208E-07
  2.6000000E+04  9.3299144E-08
  2.7000000E+04  8.2114972E-08
  2.8000000E+04  7.2561400E-08
  2.9000000E+04  6.4360041E-08
  3.0000000E+04  5.7286676E-08
  3.1000000E+04  5.1159484E-08
  3.2000000E+04  4.5830078E-08
  3.3000000E+04  4.1176631E-08
  3.4000000E+04  3.7098560E-08
  3.5000000E+04  3.3512377E-08
  3.6000000E+04  3.0348435E-08
  3.7000000E+04  2.7548354E-08
  3.8000000E+04  2.5062987E-08
  3.9000000E+04  2.2850783E-08
  4.0000000E+04  2.0876466E-08
  4.1000000E+04  1.9109975E-08
  4.2000000E+04  1.7525598E-08
  4.3000000E+04  1.6101267E-08
  4.4000000E+04  1.4817974E-08
  4.5000000E+04  1.3659295E-08
  4.6000000E+04  1.2610997E-08
  4.7000000E+04  1.1660710E-08
  4.8000000E+04  1.0797653E-08
  5.0000000E+04  9.2967147E-09
  5.1250000E+04  8.4889531E-09
  5.2500000E+04  7.7663201E-09
  5.3750000E+04  7.1182997E-09
  5.5000000E+04  6.5358608E-09
  5.7500000E+04  5.5376556E-09
  5.8750000E+04  5.1093325E-09
  6.0000000E+04  4.7211828E-09
  6.2500000E+04  4.0482830E-09
  6.5000000E+04  3.4898185E-09
  6.7500000E+04  3.0233151E-09
  7.0000000E+04  2.6312753E-09
  7.2500000E+04  2.2999592E-09
  7.5000000E+04  2.0184898E-09
  7.7500000E+04  1.7781903E-09
  8.0000000E+04  1.5720909E-09
  8.2500000E+04  1.3945562E-09
  8.5000000E+04  1.2410010E-09
  8.7500000E+04  1.1076727E-09
  9.0000000E+04  9.9148336E-10
  9.2500000E+04  8.8987892E-10
  9.5000000E+04  8.0073634E-10
  9.7500000E+04  7.2228275E-10
  1.0000000E+05  6.5303118E-10
  1.0250000E+05  5.9172923E-10
  1.0500000E+05  5.3731776E-10
  1.0750000E+05  4.8889772E-10
  1.1000000E+05  4.4570314E-10
  1.1250000E+05  4.0707912E-10
  1.1500000E+05  3.7246389E-10
  1.1750000E+05  3.4137411E-10
  1.2000000E+05  3.1339261E-10
  1.2250000E+05  2.8815829E-10
  1.2500000E+05  2.6535771E-10
  1.2750000E+05  2.4471807E-10
  1.3000000E+05  2.2600131E-10
  1.3250000E+05  2.0899919E-10
  1.3500000E+05  1.9352910E-10
  1.4000000E+05  1.6656212E-10
  1.4500000E+05  1.4403091E-10
  1.5000000E+05  1.2509891E-10
  1.5500000E+05  1.0910661E-10
  1.6000000E+05  9.5530183E-11
  1.6500000E+05  8.3950710E-11
  1.7000000E+05  7.4030878E-11
  1.7500000E+05  6.5497416E-11
  1.8000000E+05  5.8127629E-11
  1.8500000E+05  5.1739057E-11
  1.9000000E+05  4.6181444E-11
  1.9500000E+05  4.1330443E-11
  2.0000000E+05  3.7082681E-11
  2.0500000E+05  3.3351831E-11
  2.1000000E+05  3.0065488E-11
  2.1500000E+05  2.7162679E-11
  2.2000000E+05  2.4591856E-11
  2.2500000E+05  2.2309275E-11
  2.3000000E+05  2.0277691E-11
  2.3500000E+05  1.8465290E-11
  2.4000000E+05  1.6844811E-11
  2.4500000E+05  1.5392824E-11
  2.5000000E+05  1.4089127E-11
  2.5500000E+05  1.2916257E-11
  2.6000000E+05  1.1859072E-11
  2.6500000E+05  1.0904412E-11
  2.7000000E+05  1.0040808E-11
  2.7500000E+05  9.2582414E-12
  2.8000000E+05  8.5479383E-12
  2.8500000E+05  7.9021979E-12
  2.9000000E+05  7.3142476E-12
  3.0000000E+05  6.2885391E-12
  3.1000000E+05  5.4308987E-12
  3.2000000E+05  4.7099593E-12
  3.3000000E+05  4.1008893E-12
  3.4000000E+05  3.5838992E-12
  3.5000000E+05  3.1431140E-12
  3.6000000E+05  2.7657182E-12
  3.7000000E+05  2.4413078E-12
  3.8000000E+05  2.1613914E-12
  3.9000000E+05  1.9190018E-12
  4.0000000E+05  1.7083938E-12
  4.1000000E+05  1.5248073E-12
  4.2000000E+05  1.3642821E-12
  4.3000000E+05  1.2235088E-12
  4.4000000E+05  1.0997107E-12
  4.5000000E+05  9.9054909E-13
  4.6000000E+05  8.9404676E-13
  4.7000000E+05  8.0852629E-13
  4.8000000E+05  7.3255977E-13
  5.0000000E+05  6.0458488E-13
  5.1250000E+05  5.3805081E-13
  5.2500000E+05  4.8002574E-13
  5.3750000E+05  4.2927077E-13
  5.5000000E+05  3.8474905E-13
  5.6250000E+05  3.4559053E-13
  5.7500000E+05  3.1106184E-13
  5.8750000E+05  2.8054148E-13
  6.0000000E+05  2.5350108E-13
  6.1250000E+05  2.2948994E-13
  6.2500000E+05  2.0812116E-13
  6.3750000E+05  1.8906097E-13
  6.5000000E+05  1.7202306E-13
  6.6250000E+05  1.5676137E-13
  6.7500000E+05  1.4306371E-13
  6.8750000E+05  1.3074664E-13
  7.0000000E+05  1.1965342E-13
  7.1250000E+05  1.0965053E-13
  7.2500000E+05  1.0062023E-13
  7.5000000E+05  8.5072454E-14
  
  
#  48  13  N4  EION =  1.400000000E+01 eV   309
#  S(0) = 6.410662E+00
  4.8226234E-02  0.0000000E+00
  4.8226234E+00  0.0000000E+00
  4.8226234E+00  2.9120852E-02
  1.4000000E+01  2.9120852E-02
  1.4002721E+01  2.9120852E-02
  1.4102653E+01  2.8992828E-02
  1.4202585E+01  2.8877858E-02
  1.4302517E+01  2.8775626E-02
  1.4402449E+01  2.8685828E-02
  1.4602313E+01  2.8542369E-02
  1.4802177E+01  2.8445257E-02
  1.5201905E+01  2.8381965E-02
  1.5601633E+01  2.8481089E-02
  1.6401088E+01  2.9116887E-02
  1.7200544E+01  3.0268916E-02
  1.8000000E+01  3.1874067E-02
  1.9000000E+01  3.4447970E-02
  2.0000000E+01  3.7587563E-02
  2.1000000E+01  4.1242530E-02
  2.2000000E+01  4.5374701E-02
  2.3000000E+01  4.9952725E-02
  2.4000000E+01  5.4947696E-02
  2.5000000E+01  6.0329294E-02
  2.6000000E+01  6.6062511E-02
  2.7000000E+01  7.2104753E-02
  2.8000000E+01  7.8402343E-02
  2.9000000E+01  8.4889605E-02
  3.0000000E+01  9.1487730E-02
  3.1000000E+01  9.8101023E-02
  3.2000000E+01  1.0462495E-01
  3.4000000E+01  1.1691697E-01
  3.6000000E+01  1.2736013E-01
  3.8000000E+01  1.3502287E-01
  3.9000000E+01  1.3758810E-01
  4.0000000E+01  1.3924247E-01
  4.1000000E+01  1.3996984E-01
  4.2000000E+01  1.3977996E-01
  4.4000000E+01  1.3684351E-01
  4.6000000E+01  1.3098426E-01
  4.8000000E+01  1.2295102E-01
  5.0000000E+01  1.1350756E-01
  5.1250000E+01  1.0720031E-01
  5.2500000E+01  1.0075495E-01
  5.3750000E+01  9.4288656E-02
  5.5000000E+01  8.7896335E-02
  5.7500000E+01  7.5617322E-02
  5.8750000E+01  6.9830561E-02
  6.0000000E+01  6.4321195E-02
  6.2500000E+01  5.4200331E-02
  6.5000000E+01  4.5313020E-02
  6.7500000E+01  3.7628931E-02
  7.0000000E+01  3.1068239E-02
  7.2500000E+01  2.5524976E-02
  7.5000000E+01  2.0882168E-02
  7.7500000E+01  1.7021940E-02
  8.0000000E+01  1.3831905E-02
  8.2500000E+01  1.1209364E-02
  8.5000000E+01  9.0638258E-03
  8.7500000E+01  7.3178678E-03
  9.0000000E+01  5.9031932E-03
  9.2500000E+01  4.7609764E-03
  9.5000000E+01  3.8439780E-03
  9.7500000E+01  3.1116477E-03
  9.8750000E+01  2.8034223E-03
  1.0000000E+02  2.5284892E-03
  1.0125000E+02  2.2835699E-03
  1.0250000E+02  2.0667252E-03
  1.0500000E+02  1.7093046E-03
  1.0750000E+02  1.4390535E-03
  1.1000000E+02  1.2394485E-03
  1.1125000E+02  1.1616764E-03
  1.1250000E+02  1.0963272E-03
  1.1500000E+02  9.9660304E-04
  1.1625000E+02  9.5980077E-04
  1.1750000E+02  9.3047681E-04
  1.1875000E+02  9.0794659E-04
  1.2000000E+02  8.9168152E-04
  1.2500000E+02  8.8218626E-04
  1.3000000E+02  9.3999601E-04
  1.3250000E+02  9.8545910E-04
  1.3500000E+02  1.0380369E-03
  1.3750000E+02  1.0948989E-03
  1.4000000E+02  1.1546642E-03
  1.4500000E+02  1.2800509E-03
  1.4750000E+02  1.3440785E-03
  1.5000000E+02  1.4078246E-03
  1.5500000E+02  1.5314524E-03
  1.6000000E+02  1.6479914E-03
  1.6500000E+02  1.7559477E-03
  1.7000000E+02  1.8541456E-03
  1.7500000E+02  1.9421387E-03
  1.8000000E+02  2.0200853E-03
  1.9000000E+02  2.1474604E-03
  2.0000000E+02  2.2402485E-03
  2.1000000E+02  2.3030067E-03
  2.2000000E+02  2.3402408E-03
  2.3000000E+02  2.3558424E-03
  2.4000000E+02  2.3534848E-03
  2.5000000E+02  2.3364881E-03
  2.6000000E+02  2.3078032E-03
  2.7000000E+02  2.2700356E-03
  2.8000000E+02  2.2254543E-03
  2.9000000E+02  2.1759587E-03
  3.0000000E+02  2.1230245E-03
  3.1000000E+02  2.0677512E-03
  3.2000000E+02  2.0110373E-03
  3.4000000E+02  1.8958448E-03
  3.6000000E+02  1.7809189E-03
  3.8000000E+02  1.6685959E-03
  4.0000000E+02  1.5606618E-03
  4.2000000E+02  1.4582582E-03
  4.4000000E+02  1.3621021E-03
  4.6000000E+02  1.2724683E-03
  4.8000000E+02  1.1891317E-03
  5.0000000E+02  1.1116895E-03
  5.2500000E+02  1.0225914E-03
  5.5000000E+02  9.4141899E-04
  5.7500000E+02  8.6751630E-04
  6.0000000E+02  8.0034027E-04
  6.5000000E+02  6.8406279E-04
  6.7500000E+02  6.3377889E-04
  7.0000000E+02  5.8796583E-04
  7.2500000E+02  5.4615438E-04
  7.5000000E+02  5.0796778E-04
  8.0000000E+02  4.4114395E-04
  8.5000000E+02  3.8508953E-04
  9.0000000E+02  3.3780668E-04
  9.5000000E+02  2.9768070E-04
  1.0000000E+03  2.6341785E-04
  1.0500000E+03  2.3401487E-04
  1.1000000E+03  2.0868293E-04
  1.1500000E+03  1.8676847E-04
  1.2000000E+03  1.6771922E-04
  1.2500000E+03  1.5108398E-04
  1.3000000E+03  1.3649833E-04
  1.3500000E+03  1.2366528E-04
  1.4000000E+03  1.1233683E-04
  1.4500000E+03  1.0230283E-04
  1.5000000E+03  9.3384908E-05
  1.5500000E+03  8.5433427E-05
  1.6000000E+03  7.8322511E-05
  1.6500000E+03  7.1946094E-05
  1.7000000E+03  6.6213726E-05
  1.8000000E+03  5.6381889E-05
  1.9000000E+03  4.8327708E-05
  2.0000000E+03  4.1676373E-05
  2.1000000E+03  3.6140610E-05
  2.2000000E+03  3.1499187E-05
  2.3000000E+03  2.7581973E-05
  2.4000000E+03  2.4256923E-05
  2.5000000E+03  2.1419448E-05
  2.6000000E+03  1.8985863E-05
  2.7000000E+03  1.6888784E-05
  2.8000000E+03  1.5073646E-05
  2.9000000E+03  1.3495913E-05
  3.0000000E+03  1.2119060E-05
  3.1000000E+03  1.0913002E-05
  3.2000000E+03  9.8528866E-06
  3.3000000E+03  8.9180776E-06
  3.4000000E+03  8.0912646E-06
  3.5000000E+03  7.3578525E-06
  3.6000000E+03  6.7054410E-06
  3.8000000E+03  5.6030022E-06
  4.0000000E+03  4.7169822E-06
  4.2000000E+03  3.9984519E-06
  4.4000000E+03  3.4109921E-06
  4.6000000E+03  2.9269923E-06
  4.8000000E+03  2.5253119E-06
  5.0000000E+03  2.1897006E-06
  5.2500000E+03  1.8442001E-06
  5.5000000E+03  1.5636917E-06
  5.7500000E+03  1.3340949E-06
  5.8750000E+03  1.2349420E-06
  6.0000000E+03  1.1447253E-06
  6.2500000E+03  9.8742726E-07
  6.5000000E+03  8.5591883E-07
  6.7500000E+03  7.4531147E-07
  7.0000000E+03  6.5176317E-07
  7.2500000E+03  5.7222937E-07
  7.5000000E+03  5.0427952E-07
  7.7500000E+03  4.4595997E-07
  8.0000000E+03  3.9568977E-07
  8.2500000E+03  3.5218157E-07
  8.5000000E+03  3.1438124E-07
  8.7500000E+03  2.8142093E-07
  9.0000000E+03  2.5258294E-07
  9.2500000E+03  2.2727058E-07
  9.5000000E+03  2.0498492E-07
  9.7500000E+03  1.8530694E-07
  1.0000000E+04  1.6788344E-07
  1.0250000E+04  1.5241550E-07
  1.0500000E+04  1.3864909E-07
  1.1000000E+04  1.1538532E-07
  1.1500000E+04  9.6704217E-08
  1.2000000E+04  8.1577217E-08
  1.2500000E+04  6.9233141E-08
  1.3000000E+04  5.9087390E-08
  1.3500000E+04  5.0692507E-08
  1.4000000E+04  4.3702905E-08
  1.4500000E+04  3.7849236E-08
  1.5000000E+04  3.2919954E-08
  1.5500000E+04  2.8747716E-08
  1.6000000E+04  2.5199158E-08
  1.6500000E+04  2.2167277E-08
  1.7000000E+04  1.9565706E-08
  1.7500000E+04  1.7324313E-08
  1.8000000E+04  1.5385837E-08
  1.8500000E+04  1.3703265E-08
  1.9000000E+04  1.2237793E-08
  1.9500000E+04  1.0957239E-08
  2.0000000E+04  9.8348035E-09
  2.0500000E+04  8.8480668E-09
  2.1000000E+04  7.9781871E-09
  2.1500000E+04  7.2092667E-09
  2.2000000E+04  6.5278429E-09
  2.2500000E+04  5.9224785E-09
  2.3000000E+04  5.3834208E-09
  2.4000000E+04  4.4720281E-09
  2.5000000E+04  3.7400120E-09
  2.6000000E+04  3.1474139E-09
  2.7000000E+04  2.6641533E-09
  2.8000000E+04  2.2673594E-09
  2.9000000E+04  1.9394826E-09
  3.0000000E+04  1.6669364E-09
  3.1000000E+04  1.4391147E-09
  3.2000000E+04  1.2476734E-09
  3.3000000E+04  1.0860010E-09
  3.4000000E+04  9.4882703E-10
  3.5000000E+04  8.3192283E-10
  3.6000000E+04  7.3187576E-10
  3.7000000E+04  6.4591541E-10
  3.8000000E+04  5.7178024E-10
  3.9000000E+04  5.0761465E-10
  4.0000000E+04  4.5188807E-10
  4.1000000E+04  4.0333250E-10
  4.2000000E+04  3.6089345E-10
  4.3000000E+04  3.2369024E-10
  4.4000000E+04  2.9098434E-10
  4.5000000E+04  2.6215401E-10
  4.6000000E+04  2.3667389E-10
  4.7000000E+04  2.1409858E-10
  4.8000000E+04  1.9404914E-10
  5.0000000E+04  1.6028065E-10
  5.1250000E+04  1.4272743E-10
  5.2500000E+04  1.2742023E-10
  5.3750000E+04  1.1403127E-10
  5.5000000E+04  1.0228635E-10
  5.7500000E+04  8.2843609E-11
  5.8750000E+04  7.4787390E-11
  6.0000000E+04  6.7647022E-11
  6.1250000E+04  6.1303673E-11
  6.2500000E+04  5.5655806E-11
  6.3750000E+04  5.0616408E-11
  6.5000000E+04  4.6110665E-11
  6.7500000E+04  3.8450853E-11
  7.0000000E+04  3.2257559E-11
  7.2500000E+04  2.7214857E-11
  7.5000000E+04  2.3082099E-11
  7.7500000E+04  1.9674295E-11
  8.0000000E+04  1.6848084E-11
  8.2500000E+04  1.4491510E-11
  8.5000000E+04  1.2516492E-11
  8.7500000E+04  1.0853260E-11
  9.0000000E+04  9.4461925E-12
  9.2500000E+04  8.2506798E-12
  9.5000000E+04  7.2307373E-12
  9.7500000E+04  6.3571801E-12
  1.0000000E+05  5.6062122E-12
  1.0250000E+05  4.9583362E-12
  1.0500000E+05  4.3975055E-12
  1.0750000E+05  3.9104544E-12
  1.1000000E+05  3.4861689E-12
  1.1250000E+05  3.1154665E-12
  1.1500000E+05  2.7906618E-12
  1.1750000E+05  2.5052986E-12
  1.2000000E+05  2.2539341E-12
  1.2250000E+05  2.0319634E-12
  1.2500000E+05  1.8354780E-12
  1.2750000E+05  1.6611499E-12
  1.3000000E+05  1.5061367E-12
  1.3250000E+05  1.3680029E-12
  1.3500000E+05  1.2446563E-12
  1.4000000E+05  1.0353614E-12
  1.4500000E+05  8.6656686E-13
  1.5000000E+05  7.2947242E-13
  1.5500000E+05  6.1738707E-13
  1.6000000E+05  5.2517959E-13
  1.6500000E+05  4.4888248E-13
  1.7000000E+05  3.8540347E-13
  1.7500000E+05  3.3231499E-13
  1.8000000E+05  2.8769835E-13
  1.8500000E+05  2.5002727E-13
  1.9000000E+05  2.1808021E-13
  1.9500000E+05  1.9087387E-13
  2.0000000E+05  1.6761239E-13
  2.0500000E+05  1.4764828E-13
  2.1000000E+05  1.3045210E-13
  2.1500000E+05  1.1558889E-13
  2.2000000E+05  1.0269971E-13
  2.2500000E+05  9.1486985E-14
  2.3000000E+05  8.1703090E-14
  2.3500000E+05  7.3141137E-14
  2.4000000E+05  6.5627635E-14
  2.4500000E+05  5.9016557E-14
  2.5000000E+05  5.3184575E-14
  2.5500000E+05  4.8027171E-14
  2.6000000E+05  4.3455484E-14
  2.6500000E+05  3.9393724E-14
  2.7000000E+05  3.5777061E-14
  
  
#  48  14  N5  EION =  1.300000000E+01 eV   308
#  S(0) = 9.586420E+00
  4.6445758E-02  0.0000000E+00
  4.6445758E+00  0.0000000E+00
  4.6445758E+00  4.4711460E-02
  1.3000000E+01  4.4711460E-02
  1.3002721E+01  4.4711460E-02
  1.3102653E+01  4.4554209E-02
  1.3202585E+01  4.4416764E-02
  1.3302517E+01  4.4298632E-02
  1.3402449E+01  4.4199336E-02
  1.3602313E+01  4.4055441E-02
  1.3802177E+01  4.3981604E-02
  1.4201905E+01  4.4031454E-02
  1.4601633E+01  4.4325710E-02
  1.5401088E+01  4.5570046E-02
  1.6200544E+01  4.7584399E-02
  1.7000000E+01  5.0270838E-02
  1.8000000E+01  5.4466094E-02
  1.9000000E+01  5.9490982E-02
  2.0000000E+01  6.5267424E-02
  2.1000000E+01  7.1735870E-02
  2.2000000E+01  7.8847010E-02
  2.3000000E+01  8.6555014E-02
  2.4000000E+01  9.4811655E-02
  2.5000000E+01  1.0356138E-01
  2.6000000E+01  1.1273701E-01
  2.7000000E+01  1.2225458E-01
  2.8000000E+01  1.3201219E-01
  2.9000000E+01  1.4188854E-01
  3.0000000E+01  1.5173743E-01
  3.1000000E+01  1.6140047E-01
  3.2000000E+01  1.7069431E-01
  3.4000000E+01  1.8743351E-01
  3.6000000E+01  2.0048929E-01
  3.8000000E+01  2.0868085E-01
  4.0000000E+01  2.1138961E-01
  4.2000000E+01  2.0865817E-01
  4.4000000E+01  2.0115690E-01
  4.6000000E+01  1.8991830E-01
  4.8000000E+01  1.7613255E-01
  5.0000000E+01  1.6089830E-01
  5.1250000E+01  1.5106318E-01
  5.2500000E+01  1.4120835E-01
  5.3750000E+01  1.3147835E-01
  5.5000000E+01  1.2198728E-01
  5.7500000E+01  1.0404796E-01
  5.8750000E+01  9.5705108E-02
  6.0000000E+01  8.7820753E-02
  6.2500000E+01  7.3475584E-02
  6.5000000E+01  6.1016512E-02
  6.7500000E+01  5.0345343E-02
  7.0000000E+01  4.1310410E-02
  7.2500000E+01  3.3734302E-02
  7.5000000E+01  2.7433125E-02
  7.7500000E+01  2.2228544E-02
  8.0000000E+01  1.7955072E-02
  8.2500000E+01  1.4464057E-02
  8.5000000E+01  1.1627567E-02
  8.7500000E+01  9.3351804E-03
  9.0000000E+01  7.4899833E-03
  9.2500000E+01  6.0117488E-03
  9.5000000E+01  4.8368654E-03
  9.6250000E+01  4.3450650E-03
  9.7500000E+01  3.9082444E-03
  9.8750000E+01  3.5204599E-03
  1.0000000E+02  3.1765095E-03
  1.0250000E+02  2.6077731E-03
  1.0375000E+02  2.3770966E-03
  1.0500000E+02  2.1779627E-03
  1.0750000E+02  1.8620783E-03
  1.1000000E+02  1.6381768E-03
  1.1125000E+02  1.5547167E-03
  1.1250000E+02  1.4868003E-03
  1.1375000E+02  1.4322965E-03
  1.1500000E+02  1.3895255E-03
  1.1750000E+02  1.3341968E-03
  1.1875000E+02  1.3198251E-03
  1.2000000E+02  1.3134664E-03
  1.2250000E+02  1.3231762E-03
  1.2500000E+02  1.3590137E-03
  1.3000000E+02  1.4885300E-03
  1.3250000E+02  1.5732954E-03
  1.3500000E+02  1.6653660E-03
  1.3750000E+02  1.7609368E-03
  1.4000000E+02  1.8587819E-03
  1.4500000E+02  2.0575932E-03
  1.4750000E+02  2.1565352E-03
  1.5000000E+02  2.2537294E-03
  1.5500000E+02  2.4398936E-03
  1.6000000E+02  2.6129982E-03
  1.6500000E+02  2.7711559E-03
  1.7000000E+02  2.9130736E-03
  1.7500000E+02  3.0386384E-03
  1.8000000E+02  3.1484446E-03
  1.9000000E+02  3.3243914E-03
  2.0000000E+02  3.4483418E-03
  2.1000000E+02  3.5278167E-03
  2.2000000E+02  3.5698709E-03
  2.3000000E+02  3.5805599E-03
  2.4000000E+02  3.5655016E-03
  2.5000000E+02  3.5296893E-03
  2.6000000E+02  3.4775119E-03
  2.7000000E+02  3.4128203E-03
  2.8000000E+02  3.3389356E-03
  2.9000000E+02  3.2586082E-03
  3.0000000E+02  3.1739324E-03
  3.1000000E+02  3.0864689E-03
  3.2000000E+02  2.9974869E-03
  3.4000000E+02  2.8184677E-03
  3.6000000E+02  2.6415763E-03
  3.8000000E+02  2.4699711E-03
  4.0000000E+02  2.3060279E-03
  4.2000000E+02  2.1512152E-03
  4.4000000E+02  2.0064135E-03
  4.6000000E+02  1.8718669E-03
  4.8000000E+02  1.7471049E-03
  5.0000000E+02  1.6314422E-03
  5.2500000E+02  1.4986885E-03
  5.5000000E+02  1.3780251E-03
  5.7500000E+02  1.2683934E-03
  6.0000000E+02  1.1689273E-03
  6.5000000E+02  9.9716605E-04
  6.7500000E+02  9.2304319E-04
  7.0000000E+02  8.5559535E-04
  7.2500000E+02  7.9411362E-04
  7.5000000E+02  7.3802601E-04
  8.0000000E+02  6.4002446E-04
  8.5000000E+02  5.5796631E-04
  9.0000000E+02  4.8886400E-04
  9.5000000E+02  4.3030864E-04
  1.0000000E+03  3.8037602E-04
  1.0500000E+03  3.3757942E-04
  1.1000000E+03  3.0075176E-04
  1.1500000E+03  2.6892738E-04
  1.2000000E+03  2.4129221E-04
  1.2500000E+03  2.1718255E-04
  1.3000000E+03  1.9606312E-04
  1.3500000E+03  1.7749795E-04
  1.4000000E+03  1.6112340E-04
  1.4500000E+03  1.4663150E-04
  1.5000000E+03  1.3376125E-04
  1.6000000E+03  1.1204593E-04
  1.7000000E+03  9.4612099E-05
  1.8000000E+03  8.0474465E-05
  1.9000000E+03  6.8906827E-05
  2.0000000E+03  5.9364693E-05
  2.1000000E+03  5.1431247E-05
  2.2000000E+03  4.4785964E-05
  2.3000000E+03  3.9182729E-05
  2.4000000E+03  3.4430760E-05
  2.5000000E+03  3.0379080E-05
  2.6000000E+03  2.6906982E-05
  2.7000000E+03  2.3917356E-05
  2.8000000E+03  2.1331637E-05
  2.9000000E+03  1.9085745E-05
  3.0000000E+03  1.7127167E-05
  3.1000000E+03  1.5412694E-05
  3.2000000E+03  1.3906663E-05
  3.3000000E+03  1.2579493E-05
  3.4000000E+03  1.1406383E-05
  3.5000000E+03  1.0366433E-05
  3.6000000E+03  9.4418886E-06
  3.8000000E+03  7.8809043E-06
  4.0000000E+03  6.6277034E-06
  4.2000000E+03  5.6124544E-06
  4.4000000E+03  4.7832371E-06
  4.6000000E+03  4.1007167E-06
  4.8000000E+03  3.5347986E-06
  5.0000000E+03  3.0623757E-06
  5.2500000E+03  2.5764909E-06
  5.5000000E+03  2.1824107E-06
  5.7500000E+03  1.8601740E-06
  5.8750000E+03  1.7211146E-06
  6.0000000E+03  1.5946463E-06
  6.2500000E+03  1.3742871E-06
  6.5000000E+03  1.1902167E-06
  6.7500000E+03  1.0355319E-06
  7.0000000E+03  9.0481141E-07
  7.2500000E+03  7.9376268E-07
  7.5000000E+03  6.9896142E-07
  7.7500000E+03  6.1765728E-07
  8.0000000E+03  5.4762625E-07
  8.2500000E+03  4.8705851E-07
  8.5000000E+03  4.3447324E-07
  8.7500000E+03  3.8865213E-07
  9.0000000E+03  3.4858839E-07
  9.2500000E+03  3.1344553E-07
  9.5000000E+03  2.8252454E-07
  9.7500000E+03  2.5523875E-07
  1.0000000E+04  2.3109386E-07
  1.0250000E+04  2.0967187E-07
  1.0500000E+04  1.9061767E-07
  1.1000000E+04  1.5844555E-07
  1.1500000E+04  1.3264009E-07
  1.2000000E+04  1.1176696E-07
  1.2500000E+04  9.4751890E-08
  1.3000000E+04  8.0781324E-08
  1.3500000E+04  6.9233169E-08
  1.4000000E+04  5.9627426E-08
  1.4500000E+04  5.1590325E-08
  1.5000000E+04  4.4828578E-08
  1.5500000E+04  3.9110384E-08
  1.6000000E+04  3.4251172E-08
  1.6500000E+04  3.0102974E-08
  1.7000000E+04  2.6546460E-08
  1.7500000E+04  2.3484809E-08
  1.8000000E+04  2.0839028E-08
  1.8500000E+04  1.8544309E-08
  1.9000000E+04  1.6547202E-08
  1.9500000E+04  1.4803410E-08
  2.0000000E+04  1.3276069E-08
  2.0500000E+04  1.1934362E-08
  2.1000000E+04  1.0752406E-08
  2.1500000E+04  9.7083770E-09
  2.2000000E+04  8.7838048E-09
  2.2500000E+04  7.9630073E-09
  2.3000000E+04  7.2326207E-09
  2.4000000E+04  5.9989922E-09
  2.5000000E+04  5.0095010E-09
  2.6000000E+04  4.2095302E-09
  2.7000000E+04  3.5580106E-09
  2.8000000E+04  3.0237513E-09
  2.9000000E+04  2.5828453E-09
  3.0000000E+04  2.2168036E-09
  3.1000000E+04  1.9112082E-09
  3.2000000E+04  1.6547263E-09
  3.3000000E+04  1.4383875E-09
  3.4000000E+04  1.2550481E-09
  3.5000000E+04  1.0989826E-09
  3.6000000E+04  9.6557517E-10
  3.7000000E+04  8.5108254E-10
  3.8000000E+04  7.5245175E-10
  3.9000000E+04  6.6718015E-10
  4.0000000E+04  5.9320514E-10
  4.1000000E+04  5.2881947E-10
  4.2000000E+04  4.7260474E-10
  4.3000000E+04  4.2337752E-10
  4.4000000E+04  3.8014637E-10
  4.5000000E+04  3.4207729E-10
  4.6000000E+04  3.0846628E-10
  4.7000000E+04  2.7871700E-10
  4.8000000E+04  2.5232260E-10
  5.0000000E+04  2.0793187E-10
  5.1250000E+04  1.8489396E-10
  5.2500000E+04  1.6482784E-10
  5.3750000E+04  1.4729707E-10
  5.5000000E+04  1.3193693E-10
  5.7500000E+04  1.0655279E-10
  5.8750000E+04  9.6053214E-11
  6.0000000E+04  8.6757871E-11
  6.1250000E+04  7.8509476E-11
  6.2500000E+04  7.1173754E-11
  6.3750000E+04  6.4635738E-11
  6.5000000E+04  5.8796671E-11
  6.7500000E+04  4.8886674E-11
  7.0000000E+04  4.0892084E-11
  7.2500000E+04  3.4397493E-11
  7.5000000E+04  2.9086993E-11
  7.7500000E+04  2.4718126E-11
  8.0000000E+04  2.1103282E-11
  8.2500000E+04  1.8096180E-11
  8.5000000E+04  1.5581910E-11
  8.7500000E+04  1.3469594E-11
  9.0000000E+04  1.1686895E-11
  9.2500000E+04  1.0175889E-11
  9.5000000E+04  8.8899255E-12
  9.7500000E+04  7.7912300E-12
  1.0000000E+05  6.8490484E-12
  1.0250000E+05  6.0382209E-12
  1.0500000E+05  5.3380767E-12
  1.0750000E+05  4.7315573E-12
  1.1000000E+05  4.2045240E-12
  1.1250000E+05  3.7452064E-12
  1.1500000E+05  3.3437700E-12
  1.1750000E+05  2.9919690E-12
  1.2000000E+05  2.6828645E-12
  1.2250000E+05  2.4105972E-12
  1.2500000E+05  2.1702025E-12
  1.2750000E+05  1.9574602E-12
  1.3000000E+05  1.7687724E-12
  1.3250000E+05  1.6010625E-12
  1.3500000E+05  1.4516920E-12
  1.4000000E+05  1.1992074E-12
  1.4500000E+05  9.9664392E-13
  1.5000000E+05  8.3298926E-13
  1.5500000E+05  6.9990156E-13
  1.6000000E+05  5.9100726E-13
  1.6500000E+05  5.0139616E-13
  1.7000000E+05  4.2725439E-13
  1.7500000E+05  3.6559816E-13
  1.8000000E+05  3.1407676E-13
  1.8500000E+05  2.7082677E-13
  1.9000000E+05  2.3436251E-13
  1.9500000E+05  2.0349261E-13
  2.0000000E+05  1.7725718E-13
  2.0500000E+05  1.5487859E-13
  2.1000000E+05  1.3572290E-13
  2.1500000E+05  1.1927097E-13
  2.2000000E+05  1.0509557E-13
  2.2500000E+05  9.2842532E-14
  2.3000000E+05  8.2218194E-14
  2.3500000E+05  7.2978798E-14
  2.4000000E+05  6.4921162E-14
  2.4500000E+05  5.7875331E-14
  2.5000000E+05  5.1700148E-14
  2.5500000E+05  4.6277433E-14
  2.6000000E+05  4.1506296E-14
  2.6500000E+05  3.7300399E-14
  2.7000000E+05  3.3585735E-14
  
  
#  48  17  O1  EION =  8.990000000E+00 eV   283
#  S(0) = 2.283973E+00
  4.4950000E-02  0.0000000E+00
  4.4950000E+00  0.0000000E+00
  4.4950000E+00  4.7048510E-01
  8.9900000E+00  4.7048510E-01
  8.9900000E+00  3.1590472E-02
  8.9927211E+00  3.1590472E-02
  8.9941769E+00  3.1561352E-02
  8.9956327E+00  3.1532262E-02
  8.9970885E+00  3.1503202E-02
  8.9985442E+00  3.1474170E-02
  9.0000000E+00  3.1445168E-02
  9.2500000E+00  2.6871270E-02
  9.5000000E+00  2.3010637E-02
  9.6250000E+00  2.1308761E-02
  9.7500000E+00  1.9741416E-02
  1.0000000E+01  1.6964664E-02
  1.0250000E+01  1.4599611E-02
  1.0500000E+01  1.2580035E-02
  1.0750000E+01  1.0851394E-02
  1.1000000E+01  9.3685641E-03
  1.1250000E+01  8.0940720E-03
  1.1500000E+01  6.9966812E-03
  1.1750000E+01  6.0502552E-03
  1.2000000E+01  5.2328587E-03
  1.2250000E+01  4.5260177E-03
  1.2500000E+01  3.9141022E-03
  1.2750000E+01  3.3838936E-03
  1.3000000E+01  2.9241577E-03
  1.3250000E+01  2.5252946E-03
  1.3500000E+01  2.1791533E-03
  1.3750000E+01  1.8786976E-03
  1.4000000E+01  1.6179414E-03
  1.4250000E+01  1.3916987E-03
  1.4500000E+01  1.1955130E-03
  1.4750000E+01  1.0255477E-03
  1.5000000E+01  8.7845866E-04
  1.5250000E+01  7.5135140E-04
  1.5500000E+01  6.4174715E-04
  1.5750000E+01  5.4745681E-04
  1.6000000E+01  4.6653135E-04
  1.6125000E+01  4.3057680E-04
  1.6250000E+01  3.9738623E-04
  1.6500000E+01  3.3857957E-04
  1.6750000E+01  2.8872997E-04
  1.7000000E+01  2.4677649E-04
  1.7250000E+01  2.1188648E-04
  1.7375000E+01  1.9679963E-04
  1.7500000E+01  1.8312707E-04
  1.7625000E+01  1.7075433E-04
  1.7750000E+01  1.5959384E-04
  1.8000000E+01  1.4070814E-04
  1.8250000E+01  1.2600862E-04
  1.8500000E+01  1.1500337E-04
  1.8750000E+01  1.0725660E-04
  1.8875000E+01  1.0445616E-04
  1.9000000E+01  1.0227372E-04
  1.9125000E+01  1.0065103E-04
  1.9250000E+01  9.9541801E-05
  1.9500000E+01  9.8727090E-05
  1.9750000E+01  9.9634513E-05
  2.0000000E+01  1.0215800E-04
  2.0250000E+01  1.0612074E-04
  2.0500000E+01  1.1131498E-04
  2.0750000E+01  1.1755854E-04
  2.1000000E+01  1.2467252E-04
  2.1250000E+01  1.3246738E-04
  2.1500000E+01  1.4080719E-04
  2.2000000E+01  1.5888607E-04
  2.2250000E+01  1.6849252E-04
  2.2500000E+01  1.7837217E-04
  2.2750000E+01  1.8843552E-04
  2.3000000E+01  1.9861824E-04
  2.3500000E+01  2.1921077E-04
  2.4000000E+01  2.3988803E-04
  2.4500000E+01  2.6038490E-04
  2.5000000E+01  2.8049497E-04
  2.5500000E+01  3.0009795E-04
  2.6000000E+01  3.1909827E-04
  2.7000000E+01  3.5501433E-04
  2.8000000E+01  3.8791973E-04
  2.9000000E+01  4.1773897E-04
  3.0000000E+01  4.4452447E-04
  3.1000000E+01  4.6841833E-04
  3.2000000E+01  4.8960613E-04
  3.4000000E+01  5.2466367E-04
  3.6000000E+01  5.5131617E-04
  3.8000000E+01  5.7104348E-04
  4.0000000E+01  5.8510268E-04
  4.2000000E+01  5.9454550E-04
  4.4000000E+01  6.0022177E-04
  4.6000000E+01  6.0282735E-04
  4.8000000E+01  6.0292075E-04
  5.0000000E+01  6.0096099E-04
  5.2500000E+01  5.9617914E-04
  5.5000000E+01  5.8934643E-04
  5.7500000E+01  5.8091834E-04
  6.0000000E+01  5.7126206E-04
  6.5000000E+01  5.4937799E-04
  6.7500000E+01  5.3758323E-04
  7.0000000E+01  5.2544455E-04
  7.2500000E+01  5.1309378E-04
  7.5000000E+01  5.0064171E-04
  8.0000000E+01  4.7577888E-04
  8.5000000E+01  4.5140899E-04
  9.0000000E+01  4.2789767E-04
  9.5000000E+01  4.0547942E-04
  1.0000000E+02  3.8428391E-04
  1.0500000E+02  3.6437134E-04
  1.1000000E+02  3.4574715E-04
  1.1500000E+02  3.2838072E-04
  1.2000000E+02  3.1221877E-04
  1.2500000E+02  2.9719192E-04
  1.3000000E+02  2.8322345E-04
  1.3500000E+02  2.7023601E-04
  1.4000000E+02  2.5815072E-04
  1.4500000E+02  2.4689295E-04
  1.5000000E+02  2.3639388E-04
  1.6000000E+02  2.1741905E-04
  1.7000000E+02  2.0077875E-04
  1.8000000E+02  1.8611229E-04
  1.9000000E+02  1.7312666E-04
  2.0000000E+02  1.6158655E-04
  2.1000000E+02  1.5129540E-04
  2.2000000E+02  1.4208631E-04
  2.3000000E+02  1.3381743E-04
  2.4000000E+02  1.2636224E-04
  2.5000000E+02  1.1960926E-04
  2.6000000E+02  1.1346470E-04
  2.7000000E+02  1.0784305E-04
  2.8000000E+02  1.0267192E-04
  2.9000000E+02  9.7892029E-05
  3.0000000E+02  9.3453419E-05
  3.1000000E+02  8.9314508E-05
  3.2000000E+02  8.5440970E-05
  3.4000000E+02  7.8390902E-05
  3.6000000E+02  7.2144845E-05
  3.8000000E+02  6.6589506E-05
  4.0000000E+02  6.1640159E-05
  4.2000000E+02  5.7220955E-05
  4.4000000E+02  5.3264066E-05
  4.6000000E+02  4.9710617E-05
  4.8000000E+02  4.6508766E-05
  5.0000000E+02  4.3614215E-05
  5.2500000E+02  4.0373341E-05
  5.5000000E+02  3.7498511E-05
  5.7500000E+02  3.4939994E-05
  6.0000000E+02  3.2652052E-05
  6.5000000E+02  2.8738312E-05
  6.7500000E+02  2.7048768E-05
  7.0000000E+02  2.5503019E-05
  7.2500000E+02  2.4082773E-05
  7.5000000E+02  2.2774854E-05
  8.0000000E+02  2.0452228E-05
  8.5000000E+02  1.8462283E-05
  9.0000000E+02  1.6749006E-05
  9.5000000E+02  1.5266604E-05
  1.0000000E+03  1.3977585E-05
  1.0500000E+03  1.2850741E-05
  1.1000000E+03  1.1860228E-05
  1.1500000E+03  1.0984129E-05
  1.2000000E+03  1.0202777E-05
  1.2500000E+03  9.5006566E-06
  1.3000000E+03  8.8668354E-06
  1.3500000E+03  8.2933622E-06
  1.4000000E+03  7.7733561E-06
  1.4500000E+03  7.3008646E-06
  1.5000000E+03  6.8707139E-06
  1.6000000E+03  6.1196494E-06
  1.7000000E+03  5.4882771E-06
  1.8000000E+03  4.9515055E-06
  1.9000000E+03  4.4898741E-06
  2.0000000E+03  4.0887001E-06
  2.1000000E+03  3.7381171E-06
  2.2000000E+03  3.4308368E-06
  2.3000000E+03  3.1604035E-06
  2.4000000E+03  2.9210405E-06
  2.5000000E+03  2.7080261E-06
  2.6000000E+03  2.5173723E-06
  2.7000000E+03  2.3457654E-06
  2.8000000E+03  2.1905492E-06
  2.9000000E+03  2.0498067E-06
  3.0000000E+03  1.9220183E-06
  3.1000000E+03  1.8058237E-06
  3.2000000E+03  1.6998880E-06
  3.3000000E+03  1.6029072E-06
  3.4000000E+03  1.5137816E-06
  3.5000000E+03  1.4315949E-06
  3.6000000E+03  1.3556527E-06
  3.8000000E+03  1.2203174E-06
  4.0000000E+03  1.1038969E-06
  4.2000000E+03  1.0030097E-06
  4.4000000E+03  9.1489745E-07
  4.6000000E+03  8.3747897E-07
  4.8000000E+03  7.6916528E-07
  5.0000000E+03  7.0863918E-07
  5.2500000E+03  6.4220685E-07
  5.5000000E+03  5.8433348E-07
  5.7500000E+03  5.3361039E-07
  6.0000000E+03  4.8896041E-07
  6.5000000E+03  4.1445214E-07
  6.7500000E+03  3.8317548E-07
  7.0000000E+03  3.5513500E-07
  7.2500000E+03  3.2990558E-07
  7.5000000E+03  3.0713830E-07
  7.7500000E+03  2.8653529E-07
  8.0000000E+03  2.6783845E-07
  8.2500000E+03  2.5082213E-07
  8.5000000E+03  2.3529273E-07
  9.0000000E+03  2.0805135E-07
  9.5000000E+03  1.8503308E-07
  1.0000000E+04  1.6541889E-07
  1.0500000E+04  1.4858181E-07
  1.1000000E+04  1.3403350E-07
  1.1500000E+04  1.2138730E-07
  1.2000000E+04  1.1033395E-07
  1.2500000E+04  1.0062383E-07
  1.3000000E+04  9.2053737E-08
  1.3500000E+04  8.4456998E-08
  1.4000000E+04  7.7695911E-08
  1.4500000E+04  7.1655993E-08
  1.5000000E+04  6.6241441E-08
  1.5500000E+04  6.1371603E-08
  1.6000000E+04  5.6978197E-08
  1.6500000E+04  5.3003117E-08
  1.7000000E+04  4.9396706E-08
  1.7500000E+04  4.6116339E-08
  1.8000000E+04  4.3125259E-08
  1.8500000E+04  4.0391650E-08
  1.9000000E+04  3.7887873E-08
  2.0000000E+04  3.3476454E-08
  2.1000000E+04  2.9731855E-08
  2.2000000E+04  2.6530834E-08
  2.3000000E+04  2.3776844E-08
  2.4000000E+04  2.1393451E-08
  2.5000000E+04  1.9319588E-08
  2.6000000E+04  1.7506083E-08
  2.7000000E+04  1.5912970E-08
  2.8000000E+04  1.4507497E-08
  2.9000000E+04  1.3262641E-08
  3.0000000E+04  1.2155962E-08
  3.1000000E+04  1.1168703E-08
  3.2000000E+04  1.0285089E-08
  3.3000000E+04  9.4917853E-09
  3.4000000E+04  8.7774801E-09
  3.5000000E+04  8.1325354E-09
  3.6000000E+04  7.5487149E-09
  3.7000000E+04  7.0189417E-09
  3.8000000E+04  6.5371030E-09
  3.9000000E+04  6.0978997E-09
  4.0000000E+04  5.6967179E-09
  4.2000000E+04  4.9928085E-09
  4.4000000E+04  4.3987679E-09
  4.6000000E+04  3.8940006E-09
  4.8000000E+04  3.4623896E-09
  5.0000000E+04  3.0911924E-09
  5.2500000E+04  2.6968596E-09
  5.5000000E+04  2.3655659E-09
  5.7500000E+04  2.0852733E-09
  5.8750000E+04  1.9612360E-09
  6.0000000E+04  1.8465988E-09
  6.2500000E+04  1.6421544E-09
  6.5000000E+04  1.4660678E-09
  6.7500000E+04  1.3136322E-09
  7.0000000E+04  1.1810455E-09
  7.2500000E+04  1.0652140E-09
  7.5000000E+04  9.6360279E-10
  7.7500000E+04  8.7412171E-10
  8.0000000E+04  7.9503651E-10
  8.2500000E+04  7.2490025E-10
  8.5000000E+04  6.6249974E-10
  8.7500000E+04  6.0681293E-10
  9.0000000E+04  5.5697712E-10
  9.2500000E+04  5.1225975E-10
  9.5000000E+04  4.7203417E-10
  9.7500000E+04  4.3576223E-10
  1.0000000E+05  4.0297598E-10
  1.0250000E+05  3.7326689E-10
  1.0500000E+05  3.4628283E-10
  1.0750000E+05  3.2171941E-10
  1.1000000E+05  2.9931369E-10
  1.1250000E+05  2.7884829E-10
  1.1500000E+05  2.6013687E-10
  1.2000000E+05  2.2732214E-10


==> anc/colstop/sbethe/sdbase/oos49.tab <==
# Atomic number = 49   (In)
#
#      W/eV         OOS*eV
  
  
#  49   1  K1  EION =  2.794400000E+04 eV   243
#  S(0) = 1.047265E+00
  2.7933783E+02  0.0000000E+00
  2.7933783E+04  0.0000000E+00
  2.7933783E+04  7.9573049E-05
  2.7944000E+04  7.9573049E-05
  2.7944279E+04  7.9573049E-05
  2.7944627E+04  7.8630549E-05
  2.7944976E+04  7.7758257E-05
  2.7945324E+04  7.6950330E-05
  2.7945672E+04  7.6201476E-05
  2.7946369E+04  7.4862304E-05
  2.7947065E+04  7.3707610E-05
  2.7948458E+04  7.1847421E-05
  2.7949851E+04  7.0454824E-05
  2.7952637E+04  6.8644491E-05
  2.7955423E+04  6.7689520E-05
  2.7958209E+04  6.7262956E-05
  2.7960995E+04  6.7165558E-05
  2.7963781E+04  6.7267685E-05
  2.7966568E+04  6.7481529E-05
  2.7972140E+04  6.8021227E-05
  2.7977712E+04  6.8500466E-05
  2.7983284E+04  6.8811222E-05
  2.7988856E+04  6.8943307E-05
  2.8000000E+04  6.8839607E-05
  2.8007812E+04  6.8654719E-05
  2.8015625E+04  6.8495285E-05
  2.8023437E+04  6.8406166E-05
  2.8031250E+04  6.8390905E-05
  2.8046875E+04  6.8490334E-05
  2.8054687E+04  6.8548364E-05
  2.8062500E+04  6.8583568E-05
  2.8078125E+04  6.8560098E-05
  2.8093750E+04  6.8442323E-05
  2.8109375E+04  6.8306330E-05
  2.8125000E+04  6.8206450E-05
  2.8140625E+04  6.8151757E-05
  2.8156250E+04  6.8119085E-05
  2.8187500E+04  6.8010207E-05
  2.8218750E+04  6.7809937E-05
  2.8250000E+04  6.7611506E-05
  2.8281250E+04  6.7460961E-05
  2.8312500E+04  6.7314045E-05
  2.8343750E+04  6.7136370E-05
  2.8375000E+04  6.6935876E-05
  2.8437500E+04  6.6574838E-05
  2.8500000E+04  6.6224359E-05
  2.8625000E+04  6.5467985E-05
  2.8750000E+04  6.4718270E-05
  2.8875000E+04  6.3972697E-05
  2.9000000E+04  6.3232769E-05
  2.9500000E+04  6.0379904E-05
  3.0000000E+04  5.7721159E-05
  3.1000000E+04  5.2881953E-05
  3.2000000E+04  4.8558949E-05
  3.4000000E+04  4.1194215E-05
  3.6000000E+04  3.5217854E-05
  3.8000000E+04  3.0321512E-05
  4.0000000E+04  2.6274179E-05
  4.2000000E+04  2.2901119E-05
  4.4000000E+04  2.0068660E-05
  4.6000000E+04  1.7673624E-05
  4.8000000E+04  1.5635530E-05
  5.0000000E+04  1.3890991E-05
  5.2500000E+04  1.2047326E-05
  5.5000000E+04  1.0507201E-05
  5.7500000E+04  9.2114224E-06
  6.0000000E+04  8.1140383E-06
  6.5000000E+04  6.3778493E-06
  6.7500000E+04  5.6877790E-06
  7.0000000E+04  5.0904991E-06
  7.2500000E+04  4.5711791E-06
  7.5000000E+04  4.1177151E-06
  7.7500000E+04  3.7201731E-06
  8.0000000E+04  3.3703440E-06
  8.2500000E+04  3.0614121E-06
  8.5000000E+04  2.7876835E-06
  9.0000000E+04  2.3274754E-06
  9.5000000E+04  1.9597172E-06
  1.0000000E+05  1.6627300E-06
  1.0500000E+05  1.4205981E-06
  1.1000000E+05  1.2214696E-06
  1.1500000E+05  1.0564030E-06
  1.2000000E+05  9.1857158E-07
  1.2500000E+05  8.0270720E-07
  1.3000000E+05  7.0470260E-07
  1.3500000E+05  6.2132654E-07
  1.4000000E+05  5.5001491E-07
  1.4500000E+05  4.8871667E-07
  1.5000000E+05  4.3577940E-07
  1.5500000E+05  3.8986218E-07
  1.6000000E+05  3.4987007E-07
  1.6500000E+05  3.1490363E-07
  1.7000000E+05  2.8421952E-07
  1.7500000E+05  2.5720034E-07
  1.8000000E+05  2.3333068E-07
  1.8500000E+05  2.1217811E-07
  1.9000000E+05  1.9337822E-07
  2.0000000E+05  1.6164947E-07
  2.1000000E+05  1.3618806E-07
  2.2000000E+05  1.1556147E-07
  2.3000000E+05  9.8706085E-08
  2.4000000E+05  8.4822219E-08
  2.5000000E+05  7.3301693E-08
  2.6000000E+05  6.3676960E-08
  2.7000000E+05  5.5585137E-08
  2.8000000E+05  4.8741958E-08
  2.9000000E+05  4.2922881E-08
  3.0000000E+05  3.7949161E-08
  3.1000000E+05  3.3677443E-08
  3.2000000E+05  2.9991971E-08
  3.3000000E+05  2.6798681E-08
  3.4000000E+05  2.4020668E-08
  3.5000000E+05  2.1594694E-08
  3.6000000E+05  1.9468485E-08
  3.7000000E+05  1.7598609E-08
  3.8000000E+05  1.5948805E-08
  3.9000000E+05  1.4488662E-08
  4.0000000E+05  1.3192562E-08
  4.2000000E+05  1.1009085E-08
  4.4000000E+05  9.2610602E-09
  4.6000000E+05  7.8481012E-09
  4.8000000E+05  6.6958413E-09
  5.0000000E+05  5.7484908E-09
  5.2500000E+05  4.7889455E-09
  5.5000000E+05  4.0224476E-09
  5.7500000E+05  3.4040650E-09
  5.8750000E+05  3.1396942E-09
  6.0000000E+05  2.9006315E-09
  6.2500000E+05  2.4873427E-09
  6.5000000E+05  2.1454315E-09
  6.7500000E+05  1.8605482E-09
  7.0000000E+05  1.6216033E-09
  7.2500000E+05  1.4199511E-09
  7.5000000E+05  1.2487926E-09
  7.7500000E+05  1.1027345E-09
  8.0000000E+05  9.7746803E-10
  8.2500000E+05  8.6952664E-10
  8.5000000E+05  7.7610169E-10
  8.7500000E+05  6.9490297E-10
  9.0000000E+05  6.2405279E-10
  9.2500000E+05  5.6200279E-10
  9.5000000E+05  5.0746904E-10
  9.7500000E+05  4.5938154E-10
  1.0000000E+06  4.1684462E-10
  1.0250000E+06  3.7910505E-10
  1.0500000E+06  3.4552663E-10
  1.1000000E+06  2.8877484E-10
  1.1500000E+06  2.4315661E-10
  1.2000000E+06  2.0614931E-10
  1.2500000E+06  1.7587391E-10
  1.3000000E+06  1.5091378E-10
  1.3500000E+06  1.3018885E-10
  1.4000000E+06  1.1286703E-10
  1.4500000E+06  9.8300993E-11
  1.5000000E+06  8.5982771E-11
  1.5500000E+06  7.5510407E-11
  1.6000000E+06  6.6563289E-11
  1.6500000E+06  5.8883852E-11
  1.7000000E+06  5.2263794E-11
  1.7500000E+06  4.6533596E-11
  1.8000000E+06  4.1554484E-11
  1.8500000E+06  3.7212245E-11
  1.9000000E+06  3.3412396E-11
  1.9500000E+06  3.0076351E-11
  2.0000000E+06  2.7138434E-11
  2.0500000E+06  2.4543519E-11
  2.1000000E+06  2.2245147E-11
  2.2000000E+06  1.8386678E-11
  2.3000000E+06  1.5313689E-11
  2.4000000E+06  1.2843852E-11
  2.5000000E+06  1.0842087E-11
  2.6000000E+06  9.2071053E-12
  2.7000000E+06  7.8621435E-12
  2.8000000E+06  6.7484101E-12
  2.9000000E+06  5.8204458E-12
  3.0000000E+06  5.0427923E-12
  3.1000000E+06  4.3875725E-12
  3.2000000E+06  3.8327056E-12
  3.3000000E+06  3.3605818E-12
  3.4000000E+06  2.9570633E-12
  3.5000000E+06  2.6107225E-12
  3.6000000E+06  2.3122682E-12
  3.7000000E+06  2.0541037E-12
  3.8000000E+06  1.8299856E-12
  3.9000000E+06  1.6347579E-12
  4.0000000E+06  1.4641429E-12
  4.1000000E+06  1.3145756E-12
  4.2000000E+06  1.1830723E-12
  4.3000000E+06  1.0671254E-12
  4.4000000E+06  9.6461913E-13
  4.6000000E+06  7.9303083E-13
  4.8000000E+06  6.5694220E-13
  5.0000000E+06  5.4804242E-13
  5.1250000E+06  4.9098296E-13
  5.2500000E+06  4.4093191E-13
  5.3750000E+06  3.9690140E-13
  5.5000000E+06  3.5806013E-13
  5.7500000E+06  2.9324337E-13
  5.8750000E+06  2.6616622E-13
  6.0000000E+06  2.4204222E-13
  6.2500000E+06  2.0122548E-13
  6.5000000E+06  1.6841138E-13
  6.7500000E+06  1.4182385E-13
  7.0000000E+06  1.2012429E-13
  7.2500000E+06  1.0229377E-13
  7.5000000E+06  8.7549327E-14
  7.7500000E+06  7.5284268E-14
  8.0000000E+06  6.5024758E-14
  8.2500000E+06  5.6397901E-14
  8.5000000E+06  4.9108127E-14
  8.7500000E+06  4.2919568E-14
  9.0000000E+06  3.7642796E-14
  9.2500000E+06  3.3124739E-14
  9.5000000E+06  2.9241018E-14
  9.7500000E+06  2.5890059E-14
  1.0000000E+07  2.2988484E-14
  1.0250000E+07  2.0467522E-14
  1.0500000E+07  1.8270184E-14
  1.0750000E+07  1.6349037E-14
  1.1000000E+07  1.4664437E-14
  1.1250000E+07  1.3183116E-14
  1.1500000E+07  1.1877041E-14
  1.2000000E+07  9.6994056E-15
  1.2500000E+07  7.9815558E-15
  1.3000000E+07  6.6142557E-15
  1.3500000E+07  5.5169590E-15
  1.4000000E+07  4.6295925E-15
  1.4500000E+07  3.9068707E-15
  1.5000000E+07  3.3143019E-15
  1.5500000E+07  2.8254067E-15
  1.6000000E+07  2.4196909E-15
  1.6500000E+07  2.0811802E-15
  1.7000000E+07  1.7973192E-15
  1.7500000E+07  1.5581534E-15
  1.8000000E+07  1.3557341E-15
  1.8500000E+07  1.1836405E-15
  1.9000000E+07  1.0366881E-15
  1.9500000E+07  9.1068986E-16
  2.0000000E+07  8.0224511E-16
  2.0500000E+07  7.0861797E-16
  2.1000000E+07  6.2758939E-16
  2.1500000E+07  5.5729719E-16
  2.2000000E+07  4.9617313E-16
  
  
#  49   2  L1  EION =  4.242000000E+03 eV   262
#  S(0) = 1.183171E+00
  4.2322566E+01  0.0000000E+00
  4.2322566E+03  0.0000000E+00
  4.2322566E+03  3.2170459E-04
  4.2420000E+03  3.2170459E-04
  4.2420421E+03  3.2170459E-04
  4.2422889E+03  3.1883787E-04
  4.2425358E+03  3.1612469E-04
  4.2427826E+03  3.1355575E-04
  4.2430294E+03  3.1112244E-04
  4.2435230E+03  3.0663104E-04
  4.2440166E+03  3.0259245E-04
  4.2450038E+03  2.9567853E-04
  4.2459911E+03  2.9005027E-04
  4.2479656E+03  2.8170252E-04
  4.2489528E+03  2.7863907E-04
  4.2499400E+03  2.7614711E-04
  4.2519145E+03  2.7251624E-04
  4.2538890E+03  2.7024326E-04
  4.2558635E+03  2.6893994E-04
  4.2578379E+03  2.6832925E-04
  4.2617869E+03  2.6842100E-04
  4.2657358E+03  2.6941324E-04
  4.2696848E+03  2.7066058E-04
  4.2736337E+03  2.7179419E-04
  4.2815316E+03  2.7309033E-04
  4.2894295E+03  2.7299702E-04
  4.2973274E+03  2.7199017E-04
  4.3052253E+03  2.7065807E-04
  4.3131232E+03  2.6941718E-04
  4.3210211E+03  2.6846039E-04
  4.3289190E+03  2.6780512E-04
  4.3368169E+03  2.6736772E-04
  4.3526126E+03  2.6667672E-04
  4.3684084E+03  2.6567048E-04
  4.3763063E+03  2.6498595E-04
  4.3842042E+03  2.6420705E-04
  4.4000000E+03  2.6253769E-04
  4.4250000E+03  2.6010575E-04
  4.4500000E+03  2.5808651E-04
  4.4750000E+03  2.5608964E-04
  4.4875000E+03  2.5500500E-04
  4.5000000E+03  2.5386780E-04
  4.5250000E+03  2.5154196E-04
  4.5500000E+03  2.4930810E-04
  4.5750000E+03  2.4721488E-04
  4.6000000E+03  2.4517581E-04
  4.6500000E+03  2.4095990E-04
  4.6750000E+03  2.3882702E-04
  4.7000000E+03  2.3674018E-04
  4.7250000E+03  2.3471862E-04
  4.7500000E+03  2.3274656E-04
  4.8000000E+03  2.2879611E-04
  5.0000000E+03  2.1368716E-04
  5.2500000E+03  1.9655598E-04
  5.5000000E+03  1.8125945E-04
  5.7500000E+03  1.6757054E-04
  6.0000000E+03  1.5528289E-04
  6.5000000E+03  1.3425339E-04
  6.7500000E+03  1.2520901E-04
  7.0000000E+03  1.1698877E-04
  7.2500000E+03  1.0949816E-04
  7.5000000E+03  1.0265481E-04
  8.0000000E+03  9.0636157E-05
  8.5000000E+03  8.0472605E-05
  9.0000000E+03  7.1812948E-05
  9.5000000E+03  6.4383844E-05
  1.0000000E+04  5.7969947E-05
  1.0500000E+04  5.2400478E-05
  1.1000000E+04  4.7538504E-05
  1.1500000E+04  4.3273048E-05
  1.2000000E+04  3.9513415E-05
  1.2500000E+04  3.6185451E-05
  1.3000000E+04  3.3228010E-05
  1.3500000E+04  3.0590052E-05
  1.4000000E+04  2.8228796E-05
  1.4500000E+04  2.6108299E-05
  1.5000000E+04  2.4198168E-05
  1.6000000E+04  2.0909361E-05
  1.7000000E+04  1.8197097E-05
  1.8000000E+04  1.5938838E-05
  1.9000000E+04  1.4042336E-05
  2.0000000E+04  1.2437177E-05
  2.1000000E+04  1.1068933E-05
  2.2000000E+04  9.8950496E-06
  2.3000000E+04  8.8819098E-06
  2.4000000E+04  8.0026982E-06
  2.5000000E+04  7.2358377E-06
  2.6000000E+04  6.5638233E-06
  2.7000000E+04  5.9723485E-06
  2.8000000E+04  5.4496389E-06
  2.9000000E+04  4.9859396E-06
  3.0000000E+04  4.5731210E-06
  3.1000000E+04  4.2043686E-06
  3.2000000E+04  3.8739404E-06
  3.4000000E+04  3.3093314E-06
  3.6000000E+04  2.8483782E-06
  3.8000000E+04  2.4683386E-06
  4.0000000E+04  2.1522209E-06
  4.2000000E+04  1.8871507E-06
  4.4000000E+04  1.6632495E-06
  4.6000000E+04  1.4728492E-06
  4.8000000E+04  1.3099355E-06
  5.0000000E+04  1.1697446E-06
  5.2500000E+04  1.0207341E-06
  5.5000000E+04  8.9548002E-07
  5.7500000E+04  7.8946250E-07
  5.8750000E+04  7.4253359E-07
  6.0000000E+04  6.9915408E-07
  6.2500000E+04  6.2177425E-07
  6.5000000E+04  5.5511133E-07
  6.7500000E+04  4.9739119E-07
  7.0000000E+04  4.4717955E-07
  7.2500000E+04  4.0330842E-07
  7.5000000E+04  3.6482024E-07
  7.7500000E+04  3.3092502E-07
  8.0000000E+04  3.0096709E-07
  8.2500000E+04  2.7439931E-07
  8.5000000E+04  2.5076270E-07
  8.7500000E+04  2.2967035E-07
  9.0000000E+04  2.1079456E-07
  9.2500000E+04  1.9385663E-07
  9.5000000E+04  1.7861852E-07
  1.0000000E+05  1.5245377E-07
  1.0500000E+05  1.3098255E-07
  1.1000000E+05  1.1321620E-07
  1.1500000E+05  9.8403470E-08
  1.2000000E+05  8.5966983E-08
  1.2500000E+05  7.5458253E-08
  1.3000000E+05  6.6525540E-08
  1.3500000E+05  5.8890515E-08
  1.4000000E+05  5.2331080E-08
  1.4500000E+05  4.6668670E-08
  1.5000000E+05  4.1758686E-08
  1.5500000E+05  3.7483228E-08
  1.6000000E+05  3.3745577E-08
  1.6500000E+05  3.0465934E-08
  1.7000000E+05  2.7578073E-08
  1.7500000E+05  2.5026754E-08
  1.8000000E+05  2.2765682E-08
  1.8500000E+05  2.0755876E-08
  1.9000000E+05  1.8964363E-08
  2.0000000E+05  1.5928323E-08
  2.1000000E+05  1.3479085E-08
  2.2000000E+05  1.1485109E-08
  2.3000000E+05  9.8481406E-09
  2.4000000E+05  8.4938957E-09
  2.5000000E+05  7.3655655E-09
  2.6000000E+05  6.4192692E-09
  2.7000000E+05  5.6207811E-09
  2.8000000E+05  4.9431706E-09
  2.9000000E+05  4.3650774E-09
  3.0000000E+05  3.8694264E-09
  3.1000000E+05  3.4424705E-09
  3.2000000E+05  3.0730685E-09
  3.3000000E+05  2.7521349E-09
  3.4000000E+05  2.4722167E-09
  3.5000000E+05  2.2271668E-09
  3.6000000E+05  2.0118885E-09
  3.7000000E+05  1.8221348E-09
  3.8000000E+05  1.6543498E-09
  3.9000000E+05  1.5055434E-09
  4.0000000E+05  1.3731898E-09
  4.1000000E+05  1.2551472E-09
  4.2000000E+05  1.1495930E-09
  4.3000000E+05  1.0549701E-09
  4.4000000E+05  9.6994348E-10
  4.6000000E+05  8.2424257E-10
  4.8000000E+05  7.0505158E-10
  5.0000000E+05  6.0676927E-10
  5.1250000E+05  5.5402077E-10
  5.2500000E+05  5.0691798E-10
  5.3750000E+05  4.6474830E-10
  5.5000000E+05  4.2690197E-10
  5.7500000E+05  3.6215717E-10
  5.8750000E+05  3.3441827E-10
  6.0000000E+05  3.0930110E-10
  6.2500000E+05  2.6579673E-10
  6.5000000E+05  2.2971854E-10
  6.7500000E+05  1.9958963E-10
  7.0000000E+05  1.7426557E-10
  7.2500000E+05  1.5285102E-10
  7.5000000E+05  1.3464012E-10
  7.7500000E+05  1.1907192E-10
  8.0000000E+05  1.0569716E-10
  8.2500000E+05  9.4153536E-11
  8.5000000E+05  8.4147008E-11
  8.7500000E+05  7.5437338E-11
  9.0000000E+05  6.7827047E-11
  9.2500000E+05  6.1153024E-11
  9.5000000E+05  5.5279841E-11
  9.7500000E+05  5.0094490E-11
  1.0000000E+06  4.5502220E-11
  1.0250000E+06  4.1423230E-11
  1.0500000E+06  3.7790017E-11
  1.1000000E+06  3.1640040E-11
  1.1500000E+06  2.6686808E-11
  1.2000000E+06  2.2661071E-11
  1.2500000E+06  1.9361886E-11
  1.3000000E+06  1.6637459E-11
  1.3500000E+06  1.4371812E-11
  1.4000000E+06  1.2475424E-11
  1.4500000E+06  1.0878547E-11
  1.5000000E+06  9.5263341E-12
  1.5500000E+06  8.3753074E-12
  1.6000000E+06  7.3907347E-12
  1.6500000E+06  6.5446775E-12
  1.7000000E+06  5.8145137E-12
  1.7500000E+06  5.1818164E-12
  1.8000000E+06  4.6314877E-12
  1.8500000E+06  4.1510818E-12
  1.9000000E+06  3.7302862E-12
  1.9500000E+06  3.3605144E-12
  2.0000000E+06  3.0345845E-12
  2.0500000E+06  2.7464620E-12
  2.1000000E+06  2.4910549E-12
  2.1500000E+06  2.2640499E-12
  2.2000000E+06  2.0617807E-12
  2.2500000E+06  1.8811185E-12
  2.3000000E+06  1.7193840E-12
  2.4000000E+06  1.4438074E-12
  2.5000000E+06  1.2201635E-12
  2.6000000E+06  1.0372722E-12
  2.7000000E+06  8.8664449E-13
  2.8000000E+06  7.6177138E-13
  2.9000000E+06  6.5761518E-13
  3.0000000E+06  5.7024180E-13
  3.1000000E+06  4.9655427E-13
  3.2000000E+06  4.3409627E-13
  3.3000000E+06  3.8090604E-13
  3.4000000E+06  3.3540652E-13
  3.5000000E+06  2.9632238E-13
  3.6000000E+06  2.6261612E-13
  3.7000000E+06  2.3343868E-13
  3.8000000E+06  2.0809159E-13
  3.9000000E+06  1.8599737E-13
  4.0000000E+06  1.6667632E-13
  4.1000000E+06  1.4972836E-13
  4.2000000E+06  1.3481836E-13
  4.3000000E+06  1.2166452E-13
  4.4000000E+06  1.1002897E-13
  4.5000000E+06  9.9710180E-14
  4.6000000E+06  9.0536726E-14
  4.7000000E+06  8.2362338E-14
  4.8000000E+06  7.5061795E-14
  5.0000000E+06  6.2667026E-14
  5.1250000E+06  5.6167921E-14
  5.2500000E+06  5.0464124E-14
  5.3750000E+06  4.5443953E-14
  5.5000000E+06  4.1013329E-14
  5.7500000E+06  3.3614653E-14
  5.8750000E+06  3.0521731E-14
  6.0000000E+06  2.7764925E-14
  6.2500000E+06  2.3097745E-14
  6.5000000E+06  1.9343031E-14
  6.7500000E+06  1.6299046E-14
  7.0000000E+06  1.3813189E-14
  7.2500000E+06  1.1768847E-14
  7.5000000E+06  1.0076614E-14
  7.7500000E+06  8.6676151E-15
  8.0000000E+06  7.4888399E-15
  8.2500000E+06  6.4982846E-15
  8.3750000E+06  6.0627958E-15
  
  
#  49   3  L2  EION =  3.943000000E+03 eV   263
#  S(0) = 1.325996E+00
  3.9413272E+01  0.0000000E+00
  3.9413272E+03  0.0000000E+00
  3.9413272E+03  2.2035249E-04
  3.9430000E+03  2.2035249E-04
  3.9430394E+03  2.2035249E-04
  3.9432174E+03  2.3010600E-04
  3.9433954E+03  2.3971593E-04
  3.9435734E+03  2.4917822E-04
  3.9437514E+03  2.5848915E-04
  3.9441074E+03  2.7664400E-04
  3.9444634E+03  2.9415805E-04
  3.9451754E+03  3.2720062E-04
  3.9458875E+03  3.5754010E-04
  3.9473115E+03  4.1014251E-04
  3.9487355E+03  4.5253909E-04
  3.9515835E+03  5.1145727E-04
  3.9530075E+03  5.3072874E-04
  3.9544315E+03  5.4494791E-04
  3.9572796E+03  5.6248566E-04
  3.9601276E+03  5.7080133E-04
  3.9629756E+03  5.7417689E-04
  3.9658237E+03  5.7516175E-04
  3.9686717E+03  5.7519714E-04
  3.9715197E+03  5.7504787E-04
  3.9743677E+03  5.7507783E-04
  3.9772158E+03  5.7541941E-04
  3.9886079E+03  5.7911598E-04
  3.9943039E+03  5.8106240E-04
  4.0000000E+03  5.8223512E-04
  4.0125000E+03  5.8118095E-04
  4.0250000E+03  5.7641168E-04
  4.0375000E+03  5.7064995E-04
  4.0500000E+03  5.6560134E-04
  4.0625000E+03  5.6152115E-04
  4.0750000E+03  5.5789083E-04
  4.0875000E+03  5.5413930E-04
  4.1000000E+03  5.5000472E-04
  4.1125000E+03  5.4554079E-04
  4.1250000E+03  5.4099596E-04
  4.1500000E+03  5.3243932E-04
  4.1625000E+03  5.2853749E-04
  4.1750000E+03  5.2479999E-04
  4.2000000E+03  5.1737687E-04
  4.2250000E+03  5.0970340E-04
  4.2500000E+03  5.0194940E-04
  4.2750000E+03  4.9448915E-04
  4.3000000E+03  4.8735851E-04
  4.3500000E+03  4.7345456E-04
  4.4000000E+03  4.5960749E-04
  4.4500000E+03  4.4637471E-04
  4.5000000E+03  4.3370867E-04
  4.5500000E+03  4.2125710E-04
  4.6000000E+03  4.0926313E-04
  4.8000000E+03  3.6540902E-04
  5.0000000E+03  3.2734048E-04
  5.2500000E+03  2.8667577E-04
  5.5000000E+03  2.5237324E-04
  5.7500000E+03  2.2329051E-04
  6.0000000E+03  1.9841898E-04
  6.5000000E+03  1.5854756E-04
  6.7500000E+03  1.4248009E-04
  7.0000000E+03  1.2845171E-04
  7.2500000E+03  1.1615348E-04
  7.5000000E+03  1.0533114E-04
  8.0000000E+03  8.7304705E-05
  8.5000000E+03  7.3063832E-05
  9.0000000E+03  6.1679006E-05
  9.5000000E+03  5.2478730E-05
  1.0000000E+04  4.4970298E-05
  1.0500000E+04  3.8787191E-05
  1.1000000E+04  3.3653867E-05
  1.1500000E+04  2.9360251E-05
  1.2000000E+04  2.5744028E-05
  1.2500000E+04  2.2678847E-05
  1.3000000E+04  2.0065451E-05
  1.3500000E+04  1.7825021E-05
  1.4000000E+04  1.5894480E-05
  1.4500000E+04  1.4223011E-05
  1.5000000E+04  1.2769394E-05
  1.5500000E+04  1.1499942E-05
  1.6000000E+04  1.0386963E-05
  1.6500000E+04  9.4075584E-06
  1.7000000E+04  8.5426853E-06
  1.8000000E+04  7.0954381E-06
  1.9000000E+04  5.9458336E-06
  2.0000000E+04  5.0225901E-06
  2.1000000E+04  4.2737383E-06
  2.2000000E+04  3.6608269E-06
  2.3000000E+04  3.1550198E-06
  2.4000000E+04  2.7344267E-06
  2.5000000E+04  2.3822421E-06
  2.6000000E+04  2.0854310E-06
  2.7000000E+04  1.8337863E-06
  2.8000000E+04  1.6192448E-06
  2.9000000E+04  1.4353850E-06
  3.0000000E+04  1.2770531E-06
  3.1000000E+04  1.1400840E-06
  3.2000000E+04  1.0210888E-06
  3.3000000E+04  9.1729339E-07
  3.4000000E+04  8.2641296E-07
  3.5000000E+04  7.4655589E-07
  3.6000000E+04  6.7614774E-07
  3.8000000E+04  5.5862054E-07
  4.0000000E+04  4.6560061E-07
  4.2000000E+04  3.9118255E-07
  4.4000000E+04  3.3106233E-07
  4.6000000E+04  2.8205812E-07
  4.8000000E+04  2.4178686E-07
  5.0000000E+04  2.0844254E-07
  5.2500000E+04  1.7442606E-07
  5.5000000E+04  1.4705607E-07
  5.7500000E+04  1.2483270E-07
  5.8750000E+04  1.1528968E-07
  6.0000000E+04  1.0663718E-07
  6.2500000E+04  9.1624804E-08
  6.5000000E+04  7.9150730E-08
  6.7500000E+04  6.8717597E-08
  7.0000000E+04  5.9938169E-08
  7.2500000E+04  5.2508295E-08
  7.5000000E+04  4.6187112E-08
  7.7500000E+04  4.0782432E-08
  8.0000000E+04  3.6139808E-08
  8.2500000E+04  3.2134292E-08
  8.5000000E+04  2.8664167E-08
  8.7500000E+04  2.5646142E-08
  9.0000000E+04  2.3011635E-08
  9.2500000E+04  2.0703875E-08
  9.5000000E+04  1.8675640E-08
  1.0000000E+05  1.5306212E-08
  1.0500000E+05  1.2657053E-08
  1.1000000E+05  1.0551912E-08
  1.1500000E+05  8.8627388E-09
  1.2000000E+05  7.4952087E-09
  1.2500000E+05  6.3789632E-09
  1.3000000E+05  5.4609018E-09
  1.3500000E+05  4.7005213E-09
  1.4000000E+05  4.0666218E-09
  1.4500000E+05  3.5349438E-09
  1.5000000E+05  3.0864648E-09
  1.5500000E+05  2.7061505E-09
  1.6000000E+05  2.3820277E-09
  1.6500000E+05  2.1044944E-09
  1.7000000E+05  1.8658010E-09
  1.7500000E+05  1.6596532E-09
  1.8000000E+05  1.4809090E-09
  1.8500000E+05  1.3253444E-09
  1.9000000E+05  1.1894720E-09
  1.9500000E+05  1.0703984E-09
  2.0000000E+05  9.6571100E-10
  2.0500000E+05  8.7338970E-10
  2.1000000E+05  7.9173592E-10
  2.2000000E+05  6.5491316E-10
  2.3000000E+05  5.4617779E-10
  2.4000000E+05  4.5893080E-10
  2.5000000E+05  3.8830425E-10
  2.6000000E+05  3.3066311E-10
  2.7000000E+05  2.8326216E-10
  2.8000000E+05  2.4400667E-10
  2.9000000E+05  2.1128281E-10
  3.0000000E+05  1.8383595E-10
  3.1000000E+05  1.6068248E-10
  3.2000000E+05  1.4104527E-10
  3.3000000E+05  1.2430563E-10
  3.4000000E+05  1.0996762E-10
  3.5000000E+05  9.7631135E-11
  3.6000000E+05  8.6971459E-11
  3.7000000E+05  7.7723447E-11
  3.8000000E+05  6.9669410E-11
  3.9000000E+05  6.2629708E-11
  4.0000000E+05  5.6455353E-11
  4.1000000E+05  5.1022173E-11
  4.2000000E+05  4.6226199E-11
  4.3000000E+05  4.1980038E-11
  4.4000000E+05  3.8209934E-11
  4.6000000E+05  3.1857254E-11
  4.8000000E+05  2.6771170E-11
  5.0000000E+05  2.2660739E-11
  5.1250000E+05  2.0488769E-11
  5.2500000E+05  1.8571001E-11
  5.3750000E+05  1.6872570E-11
  5.5000000E+05  1.5364061E-11
  5.7500000E+05  1.2820869E-11
  5.8750000E+05  1.1746904E-11
  6.0000000E+05  1.0783169E-11
  6.2500000E+05  9.1349919E-12
  6.5000000E+05  7.7902582E-12
  6.7500000E+05  6.6842685E-12
  7.0000000E+05  5.7678654E-12
  7.2500000E+05  5.0033138E-12
  7.5000000E+05  4.3613544E-12
  7.7500000E+05  3.8191034E-12
  8.0000000E+05  3.3585171E-12
  8.2500000E+05  2.9652531E-12
  8.5000000E+05  2.6278266E-12
  8.7500000E+05  2.3369785E-12
  9.0000000E+05  2.0851952E-12
  9.2500000E+05  1.8663405E-12
  9.5000000E+05  1.6753748E-12
  9.7500000E+05  1.5081374E-12
  1.0000000E+06  1.3611749E-12
  1.0250000E+06  1.2316073E-12
  1.0500000E+06  1.1170211E-12
  1.1000000E+06  9.2498233E-13
  1.1500000E+06  7.7226712E-13
  1.2000000E+06  6.4960558E-13
  1.2500000E+06  5.5018182E-13
  1.3000000E+06  4.6891770E-13
  1.3500000E+06  4.0198411E-13
  1.4000000E+06  3.4646144E-13
  1.4500000E+06  3.0010069E-13
  1.5000000E+06  2.6115309E-13
  1.5500000E+06  2.2824674E-13
  1.6000000E+06  2.0029663E-13
  1.6500000E+06  1.7643828E-13
  1.7000000E+06  1.5597791E-13
  1.7500000E+06  1.3835478E-13
  1.8000000E+06  1.2311290E-13
  1.8500000E+06  1.0987921E-13
  1.9000000E+06  9.8346868E-14
  1.9500000E+06  8.8262147E-14
  2.0000000E+06  7.9414215E-14
  2.0500000E+06  7.1627107E-14
  2.1000000E+06  6.4753299E-14
  2.2000000E+06  5.3267701E-14
  2.3000000E+06  4.4174212E-14
  2.4000000E+06  3.6904807E-14
  2.5000000E+06  3.1041906E-14
  2.6000000E+06  2.6274725E-14
  2.7000000E+06  2.2369330E-14
  2.8000000E+06  1.9147637E-14
  2.9000000E+06  1.6472725E-14
  3.0000000E+06  1.4238366E-14
  3.1000000E+06  1.2361452E-14
  3.2000000E+06  1.0776453E-14
  3.3000000E+06  9.4313232E-15
  3.4000000E+06  8.2844348E-15
  3.5000000E+06  7.3022696E-15
  3.6000000E+06  6.4576744E-15
  3.7000000E+06  5.7285283E-15
  3.8000000E+06  5.0967088E-15
  3.9000000E+06  4.5472918E-15
  4.0000000E+06  4.0679270E-15
  4.1000000E+06  3.6483463E-15
  4.2000000E+06  3.2799753E-15
  4.3000000E+06  2.9556242E-15
  4.4000000E+06  2.6692406E-15
  4.6000000E+06  2.1906939E-15
  4.8000000E+06  1.8119835E-15
  5.0000000E+06  1.5095344E-15
  5.1250000E+06  1.3512980E-15
  5.2500000E+06  1.2126411E-15
  5.3750000E+06  1.0907807E-15
  5.5000000E+06  9.8337907E-16
  5.7500000E+06  8.0437069E-16
  5.8750000E+06  7.2968178E-16
  6.0000000E+06  6.6319104E-16
  6.2500000E+06  5.5081857E-16
  6.5000000E+06  4.6060544E-16
  6.7500000E+06  3.8758429E-16
  7.0000000E+06  3.2802532E-16
  7.2500000E+06  2.7911067E-16
  7.5000000E+06  2.3871004E-16
  7.7500000E+06  2.0516730E-16
  
  
#  49   4  L3  EION =  3.735000000E+03 eV   263
#  S(0) = 2.607124E+00
  3.7332935E+01  0.0000000E+00
  3.7332935E+03  0.0000000E+00
  3.7332935E+03  4.7881925E-04
  3.7350000E+03  4.7881925E-04
  3.7350373E+03  4.7881925E-04
  3.7352403E+03  5.0240663E-04
  3.7354433E+03  5.2558253E-04
  3.7356463E+03  5.4833662E-04
  3.7358493E+03  5.7065968E-04
  3.7362553E+03  6.1398154E-04
  3.7366614E+03  6.5549658E-04
  3.7374734E+03  7.3298309E-04
  3.7382854E+03  8.0301983E-04
  3.7399095E+03  9.2133867E-04
  3.7415336E+03  1.0130144E-03
  3.7447817E+03  1.1323598E-03
  3.7464058E+03  1.1682830E-03
  3.7480298E+03  1.1931792E-03
  3.7496539E+03  1.2098967E-03
  3.7512780E+03  1.2206884E-03
  3.7545261E+03  1.2310057E-03
  3.7577742E+03  1.2334055E-03
  3.7610224E+03  1.2328565E-03
  3.7675186E+03  1.2313776E-03
  3.7740149E+03  1.2330968E-03
  3.7805112E+03  1.2369961E-03
  3.7870075E+03  1.2406758E-03
  3.8000000E+03  1.2412079E-03
  3.8125000E+03  1.2323201E-03
  3.8250000E+03  1.2192752E-03
  3.8375000E+03  1.2067660E-03
  3.8500000E+03  1.1964133E-03
  3.8625000E+03  1.1875752E-03
  3.8750000E+03  1.1789552E-03
  3.8875000E+03  1.1697049E-03
  3.9000000E+03  1.1596943E-03
  3.9250000E+03  1.1390570E-03
  3.9500000E+03  1.1201162E-03
  3.9625000E+03  1.1113876E-03
  3.9750000E+03  1.1028571E-03
  4.0000000E+03  1.0857004E-03
  4.0500000E+03  1.0505830E-03
  4.0750000E+03  1.0338422E-03
  4.1000000E+03  1.0178251E-03
  4.1500000E+03  9.8633021E-04
  4.2000000E+03  9.5523953E-04
  4.2500000E+03  9.2578966E-04
  4.3000000E+03  8.9744297E-04
  4.3500000E+03  8.6983971E-04
  4.4000000E+03  8.4324248E-04
  4.5000000E+03  7.9336981E-04
  4.6000000E+03  7.4684621E-04
  4.8000000E+03  6.6397495E-04
  5.0000000E+03  5.9266982E-04
  5.2500000E+03  5.1697718E-04
  5.5000000E+03  4.5341202E-04
  5.7500000E+03  3.9970000E-04
  6.0000000E+03  3.5397178E-04
  6.5000000E+03  2.8100720E-04
  6.7500000E+03  2.5176057E-04
  7.0000000E+03  2.2631550E-04
  7.2500000E+03  2.0408299E-04
  7.5000000E+03  1.8458020E-04
  8.0000000E+03  1.5223465E-04
  8.5000000E+03  1.2681896E-04
  9.0000000E+03  1.0659926E-04
  9.5000000E+03  9.0332146E-05
  1.0000000E+04  7.7112296E-05
  1.0500000E+04  6.6269653E-05
  1.1000000E+04  5.7301612E-05
  1.1500000E+04  4.9826693E-05
  1.2000000E+04  4.3552183E-05
  1.2500000E+04  3.8250944E-05
  1.3000000E+04  3.3744885E-05
  1.3500000E+04  2.9893166E-05
  1.4000000E+04  2.6583544E-05
  1.4500000E+04  2.3725843E-05
  1.5000000E+04  2.1247095E-05
  1.6000000E+04  1.7199395E-05
  1.7000000E+04  1.4080862E-05
  1.8000000E+04  1.1644611E-05
  1.9000000E+04  9.7175885E-06
  2.0000000E+04  8.1762227E-06
  2.1000000E+04  6.9307980E-06
  2.2000000E+04  5.9151941E-06
  2.3000000E+04  5.0800116E-06
  2.4000000E+04  4.3878809E-06
  2.5000000E+04  3.8102110E-06
  2.6000000E+04  3.3248976E-06
  2.7000000E+04  2.9146865E-06
  2.8000000E+04  2.5659883E-06
  2.9000000E+04  2.2680111E-06
  3.0000000E+04  2.0121184E-06
  3.1000000E+04  1.7913491E-06
  3.2000000E+04  1.6000544E-06
  3.4000000E+04  1.2882614E-06
  3.6000000E+04  1.0487712E-06
  3.8000000E+04  8.6233163E-07
  4.0000000E+04  7.1542868E-07
  4.2000000E+04  5.9840764E-07
  4.4000000E+04  5.0426068E-07
  4.6000000E+04  4.2782735E-07
  4.8000000E+04  3.6525759E-07
  5.0000000E+04  3.1364403E-07
  5.2500000E+04  2.6120295E-07
  5.5000000E+04  2.1919321E-07
  5.7500000E+04  1.8522754E-07
  5.8750000E+04  1.7068814E-07
  6.0000000E+04  1.5753221E-07
  6.2500000E+04  1.3477314E-07
  6.5000000E+04  1.1593562E-07
  6.7500000E+04  1.0023983E-07
  7.0000000E+04  8.7080699E-08
  7.2500000E+04  7.5984554E-08
  7.5000000E+04  6.6577524E-08
  7.7500000E+04  5.8562232E-08
  8.0000000E+04  5.1700437E-08
  8.2500000E+04  4.5799985E-08
  8.5000000E+04  4.0704915E-08
  8.7500000E+04  3.6287885E-08
  9.0000000E+04  3.2444337E-08
  9.2500000E+04  2.9087960E-08
  9.5000000E+04  2.6147156E-08
  1.0000000E+05  2.1283269E-08
  1.0500000E+05  1.7481578E-08
  1.1000000E+05  1.4477881E-08
  1.1500000E+05  1.2081187E-08
  1.2000000E+05  1.0151482E-08
  1.2500000E+05  8.5848149E-09
  1.3000000E+05  7.3030965E-09
  1.3500000E+05  6.2470258E-09
  1.4000000E+05  5.3711190E-09
  1.4500000E+05  4.6401641E-09
  1.5000000E+05  4.0266646E-09
  1.5500000E+05  3.5089749E-09
  1.6000000E+05  3.0699274E-09
  1.6500000E+05  2.6958089E-09
  1.7000000E+05  2.3755931E-09
  1.7500000E+05  2.1003581E-09
  1.8000000E+05  1.8628430E-09
  1.8500000E+05  1.6571053E-09
  1.9000000E+05  1.4782561E-09
  2.0000000E+05  1.1857388E-09
  2.1000000E+05  9.6042151E-10
  2.2000000E+05  7.8486314E-10
  2.3000000E+05  6.4663467E-10
  2.4000000E+05  5.3674865E-10
  2.5000000E+05  4.4861875E-10
  2.6000000E+05  3.7735828E-10
  2.7000000E+05  3.1930111E-10
  2.8000000E+05  2.7166786E-10
  2.9000000E+05  2.3233069E-10
  3.0000000E+05  1.9964599E-10
  3.1000000E+05  1.7233326E-10
  3.2000000E+05  1.4938688E-10
  3.3000000E+05  1.3001147E-10
  3.4000000E+05  1.1357359E-10
  3.5000000E+05  9.9565374E-11
  3.6000000E+05  8.7577126E-11
  3.7000000E+05  7.7276479E-11
  3.8000000E+05  6.8392300E-11
  3.9000000E+05  6.0702235E-11
  4.0000000E+05  5.4023013E-11
  4.2000000E+05  4.3115680E-11
  4.4000000E+05  3.4735276E-11
  4.6000000E+05  2.8224817E-11
  4.8000000E+05  2.3115677E-11
  5.0000000E+05  1.9068893E-11
  5.2500000E+05  1.5132377E-11
  5.5000000E+05  1.2123224E-11
  5.7500000E+05  9.7971903E-12
  5.8750000E+05  8.8340294E-12
  6.0000000E+05  7.9807802E-12
  6.2500000E+05  6.5490140E-12
  6.5000000E+05  5.4106879E-12
  6.7500000E+05  4.4984330E-12
  7.0000000E+05  3.7619353E-12
  7.2500000E+05  3.1632343E-12
  7.5000000E+05  2.6734200E-12
  7.7500000E+05  2.2702812E-12
  8.0000000E+05  1.9366132E-12
  8.2500000E+05  1.6589847E-12
  8.5000000E+05  1.4268351E-12
  8.7500000E+05  1.2318043E-12
  9.0000000E+05  1.0672323E-12
  9.2500000E+05  9.2778044E-13
  9.5000000E+05  8.0914524E-13
  9.7500000E+05  7.0783872E-13
  1.0000000E+06  6.2101964E-13
  1.0250000E+06  5.4636228E-13
  1.0500000E+06  4.8195416E-13
  1.0750000E+06  4.2621572E-13
  1.1000000E+06  3.7783711E-13
  1.1250000E+06  3.3572762E-13
  1.1500000E+06  2.9897542E-13
  1.2000000E+06  2.3860389E-13
  1.2500000E+06  1.9193247E-13
  1.3000000E+06  1.5552460E-13
  1.3500000E+06  1.2688408E-13
  1.4000000E+06  1.0417744E-13
  1.4500000E+06  8.6043905E-14
  1.5000000E+06  7.1463606E-14
  1.5500000E+06  5.9665329E-14
  1.6000000E+06  5.0060951E-14
  1.6500000E+06  4.2198333E-14
  1.7000000E+06  3.5727286E-14
  1.7500000E+06  3.0374697E-14
  1.8000000E+06  2.5926143E-14
  1.8500000E+06  2.2212218E-14
  1.9000000E+06  1.9098292E-14
  1.9500000E+06  1.6476781E-14
  2.0000000E+06  1.4261254E-14
  2.0500000E+06  1.2381905E-14
  2.1000000E+06  1.0782085E-14
  2.1500000E+06  9.4156122E-15
  2.2000000E+06  8.2446725E-15
  2.2500000E+06  7.2381748E-15
  2.3000000E+06  6.3704521E-15
  2.3500000E+06  5.6202340E-15
  2.4000000E+06  4.9698289E-15
  2.4500000E+06  4.4044701E-15
  2.5000000E+06  3.9117896E-15
  2.6000000E+06  3.1045263E-15
  2.7000000E+06  2.4828662E-15
  2.8000000E+06  1.9999914E-15
  2.9000000E+06  1.6218893E-15
  3.0000000E+06  1.3235874E-15
  3.1000000E+06  1.0865716E-15
  3.2000000E+06  8.9699150E-16
  3.3000000E+06  7.4439829E-16
  3.4000000E+06  6.2084595E-16
  3.5000000E+06  5.2024637E-16
  3.6000000E+06  4.3790070E-16
  3.7000000E+06  3.7015726E-16
  3.8000000E+06  3.1415996E-16
  3.9000000E+06  2.6766105E-16
  4.0000000E+06  2.2888158E-16
  4.1000000E+06  1.9640606E-16
  4.2000000E+06  1.6910220E-16
  4.3000000E+06  1.4605984E-16
  4.4000000E+06  1.2654394E-16
  4.5000000E+06  1.0995790E-16
  4.6000000E+06  9.5815301E-17
  4.7000000E+06  8.3717953E-17
  4.8000000E+06  7.3338501E-17
  5.0000000E+06  5.6698832E-17
  5.1250000E+06  4.8504962E-17
  5.2500000E+06  4.1638593E-17
  5.3750000E+06  3.5862209E-17
  5.5000000E+06  3.0984857E-17
  5.6250000E+06  2.6852111E-17
  5.7500000E+06  2.3338456E-17
  5.8750000E+06  2.0341447E-17
  6.0000000E+06  1.7777111E-17
  6.1250000E+06  1.5576219E-17
  6.2500000E+06  1.3681597E-17
  6.3750000E+06  1.2045941E-17
  6.5000000E+06  1.0629967E-17
  6.6250000E+06  9.4009332E-18
  6.7500000E+06  8.3314995E-18
  7.0000000E+06  6.5839079E-18
  7.2500000E+06  5.2440597E-18
  7.3750000E+06  4.6935335E-18
  
  
#  49   5  M1  EION =  8.300000000E+02 eV   278
#  S(0) = 1.087792E+00
  8.2038082E+00  0.0000000E+00
  8.2038082E+02  0.0000000E+00
  8.2038082E+02  1.0073173E-03
  8.3000000E+02  1.0073173E-03
  8.3000811E+02  1.0073173E-03
  8.3025801E+02  9.9795000E-04
  8.3050791E+02  9.8908142E-04
  8.3075781E+02  9.8068101E-04
  8.3100771E+02  9.7272038E-04
  8.3150750E+02  9.5801454E-04
  8.3200730E+02  9.4477351E-04
  8.3300690E+02  9.2204620E-04
  8.3400649E+02  9.0345802E-04
  8.3600568E+02  8.7560746E-04
  8.3800487E+02  8.5666529E-04
  8.4000406E+02  8.4382489E-04
  8.4200325E+02  8.3526167E-04
  8.4400243E+02  8.2973018E-04
  8.4600162E+02  8.2634591E-04
  8.4800081E+02  8.2446116E-04
  8.5000000E+02  8.2359111E-04
  8.5312500E+02  8.2341892E-04
  8.5625000E+02  8.2385145E-04
  8.5937500E+02  8.2424677E-04
  8.6250000E+02  8.2421763E-04
  8.6875000E+02  8.2219945E-04
  8.7500000E+02  8.1749796E-04
  8.8125000E+02  8.1079325E-04
  8.8750000E+02  8.0302408E-04
  8.9375000E+02  7.9500722E-04
  9.0000000E+02  7.8729436E-04
  9.1250000E+02  7.7367299E-04
  9.2500000E+02  7.6220908E-04
  9.3750000E+02  7.5163706E-04
  9.5000000E+02  7.4084833E-04
  9.6250000E+02  7.2943145E-04
  9.7500000E+02  7.1756818E-04
  9.8750000E+02  7.0568764E-04
  1.0000000E+03  6.9417561E-04
  1.0125000E+03  6.8319597E-04
  1.0250000E+03  6.7273993E-04
  1.0375000E+03  6.6264823E-04
  1.0500000E+03  6.5276749E-04
  1.0750000E+03  6.3319758E-04
  1.0875000E+03  6.2349329E-04
  1.1000000E+03  6.1389913E-04
  1.1250000E+03  5.9533494E-04
  1.1500000E+03  5.7779539E-04
  1.1750000E+03  5.6116849E-04
  1.2000000E+03  5.4515581E-04
  1.2250000E+03  5.2960496E-04
  1.2500000E+03  5.1455857E-04
  1.3000000E+03  4.8629983E-04
  1.3250000E+03  4.7311221E-04
  1.3500000E+03  4.6042157E-04
  1.3750000E+03  4.4816477E-04
  1.4000000E+03  4.3632515E-04
  1.4500000E+03  4.1387979E-04
  1.5000000E+03  3.9314075E-04
  1.6000000E+03  3.5591968E-04
  1.7000000E+03  3.2352120E-04
  1.8000000E+03  2.9524090E-04
  1.9000000E+03  2.7040044E-04
  2.0000000E+03  2.4849949E-04
  2.1000000E+03  2.2907384E-04
  2.2000000E+03  2.1180788E-04
  2.3000000E+03  1.9637812E-04
  2.4000000E+03  1.8252401E-04
  2.5000000E+03  1.7005759E-04
  2.6000000E+03  1.5880519E-04
  2.7000000E+03  1.4860992E-04
  2.8000000E+03  1.3934209E-04
  2.9000000E+03  1.3089319E-04
  3.0000000E+03  1.2317051E-04
  3.1000000E+03  1.1609459E-04
  3.2000000E+03  1.0959627E-04
  3.4000000E+03  9.8097181E-05
  3.6000000E+03  8.8272866E-05
  3.8000000E+03  7.9814748E-05
  4.0000000E+03  7.2482289E-05
  4.2000000E+03  6.6085746E-05
  4.4000000E+03  6.0473701E-05
  4.6000000E+03  5.5524103E-05
  4.8000000E+03  5.1137666E-05
  5.0000000E+03  4.7232969E-05
  5.2500000E+03  4.2928139E-05
  5.5000000E+03  3.9164494E-05
  5.7500000E+03  3.5855986E-05
  6.0000000E+03  3.2932921E-05
  6.5000000E+03  2.8025438E-05
  6.7500000E+03  2.5955287E-05
  7.0000000E+03  2.4095523E-05
  7.2500000E+03  2.2418961E-05
  7.5000000E+03  2.0902658E-05
  8.0000000E+03  1.8275803E-05
  8.5000000E+03  1.6090622E-05
  9.0000000E+03  1.4254891E-05
  9.5000000E+03  1.2699152E-05
  1.0000000E+04  1.1370356E-05
  1.0500000E+04  1.0227360E-05
  1.1000000E+04  9.2378585E-06
  1.1500000E+04  8.3762080E-06
  1.2000000E+04  7.6218580E-06
  1.2500000E+04  6.9581825E-06
  1.3000000E+04  6.3716161E-06
  1.3500000E+04  5.8510059E-06
  1.4000000E+04  5.3871173E-06
  1.4500000E+04  4.9722521E-06
  1.5000000E+04  4.5999544E-06
  1.5500000E+04  4.2647814E-06
  1.6000000E+04  3.9621176E-06
  1.6500000E+04  3.6880304E-06
  1.7000000E+04  3.4391548E-06
  1.8000000E+04  3.0058639E-06
  1.9000000E+04  2.6434873E-06
  2.0000000E+04  2.3378529E-06
  2.1000000E+04  2.0781019E-06
  2.2000000E+04  1.8558115E-06
  2.3000000E+04  1.6643735E-06
  2.4000000E+04  1.4985487E-06
  2.5000000E+04  1.3541437E-06
  2.6000000E+04  1.2277724E-06
  2.7000000E+04  1.1166782E-06
  2.8000000E+04  1.0186006E-06
  2.9000000E+04  9.3167278E-07
  3.0000000E+04  8.5434323E-07
  3.1000000E+04  7.8531460E-07
  3.2000000E+04  7.2349618E-07
  3.3000000E+04  6.6796609E-07
  3.4000000E+04  6.1794136E-07
  3.5000000E+04  5.7275394E-07
  3.6000000E+04  5.3183136E-07
  3.8000000E+04  4.6087735E-07
  4.0000000E+04  4.0188254E-07
  4.2000000E+04  3.5242944E-07
  4.4000000E+04  3.1066588E-07
  4.6000000E+04  2.7515597E-07
  4.8000000E+04  2.4477458E-07
  5.0000000E+04  2.1863127E-07
  5.2500000E+04  1.9084246E-07
  5.5000000E+04  1.6748199E-07
  5.7500000E+04  1.4770659E-07
  5.8750000E+04  1.3895185E-07
  6.0000000E+04  1.3085848E-07
  6.2500000E+04  1.1641936E-07
  6.5000000E+04  1.0397708E-07
  6.7500000E+04  9.3201123E-08
  7.0000000E+04  8.3824336E-08
  7.2500000E+04  7.5629191E-08
  7.5000000E+04  6.8437367E-08
  7.7500000E+04  6.2101772E-08
  8.0000000E+04  5.6500334E-08
  8.2500000E+04  5.1531167E-08
  8.5000000E+04  4.7108796E-08
  8.7500000E+04  4.3161157E-08
  9.0000000E+04  3.9627211E-08
  9.2500000E+04  3.6455031E-08
  9.5000000E+04  3.3600265E-08
  9.7500000E+04  3.1024888E-08
  1.0000000E+05  2.8696162E-08
  1.0250000E+05  2.6585806E-08
  1.0500000E+05  2.4669303E-08
  1.1000000E+05  2.1335297E-08
  1.1500000E+05  1.8553961E-08
  1.2000000E+05  1.6217493E-08
  1.2500000E+05  1.4242137E-08
  1.3000000E+05  1.2562165E-08
  1.3500000E+05  1.1125536E-08
  1.4000000E+05  9.8907077E-09
  1.4500000E+05  8.8242592E-09
  1.5000000E+05  7.8991096E-09
  1.5500000E+05  7.0931724E-09
  1.6000000E+05  6.3883194E-09
  1.6500000E+05  5.7695836E-09
  1.7000000E+05  5.2245439E-09
  1.7500000E+05  4.7428380E-09
  1.8000000E+05  4.3157754E-09
  1.8500000E+05  3.9360341E-09
  1.9000000E+05  3.5974201E-09
  1.9500000E+05  3.2946713E-09
  2.0000000E+05  3.0232988E-09
  2.0500000E+05  2.7794589E-09
  2.1000000E+05  2.5598491E-09
  2.1500000E+05  2.3616226E-09
  2.2000000E+05  2.1823173E-09
  2.2500000E+05  2.0197968E-09
  2.3000000E+05  1.8722020E-09
  2.4000000E+05  1.6155054E-09
  2.5000000E+05  1.4015221E-09
  2.6000000E+05  1.2219753E-09
  2.7000000E+05  1.0704043E-09
  2.8000000E+05  9.4172212E-10
  2.9000000E+05  8.3189143E-10
  3.0000000E+05  7.3768429E-10
  3.1000000E+05  6.5650219E-10
  3.2000000E+05  5.8623808E-10
  3.3000000E+05  5.2517252E-10
  3.4000000E+05  4.7189393E-10
  3.5000000E+05  4.2523727E-10
  3.6000000E+05  3.8423627E-10
  3.7000000E+05  3.4808555E-10
  3.8000000E+05  3.1611083E-10
  3.9000000E+05  2.8774495E-10
  4.0000000E+05  2.6250873E-10
  4.1000000E+05  2.3999575E-10
  4.2000000E+05  2.1985980E-10
  4.3000000E+05  2.0180485E-10
  4.4000000E+05  1.8557711E-10
  4.5000000E+05  1.7095827E-10
  4.6000000E+05  1.5775993E-10
  4.7000000E+05  1.4581903E-10
  4.8000000E+05  1.3499401E-10
  5.0000000E+05  1.1621416E-10
  5.1250000E+05  1.0613194E-10
  5.2500000E+05  9.7126933E-11
  5.3750000E+05  8.9063309E-11
  5.5000000E+05  8.1824843E-11
  5.7500000E+05  6.9438184E-11
  5.8750000E+05  6.4129833E-11
  6.0000000E+05  5.9322348E-11
  6.2500000E+05  5.0993356E-11
  6.5000000E+05  4.4083799E-11
  6.7500000E+05  3.8311760E-11
  7.0000000E+05  3.3458746E-11
  7.2500000E+05  2.9353869E-11
  7.5000000E+05  2.5862291E-11
  7.7500000E+05  2.2876697E-11
  8.0000000E+05  2.0311139E-11
  8.2500000E+05  1.8096314E-11
  8.5000000E+05  1.6175960E-11
  8.7500000E+05  1.4504119E-11
  9.0000000E+05  1.3043023E-11
  9.2500000E+05  1.1761461E-11
  9.5000000E+05  1.0633498E-11
  9.7500000E+05  9.6374767E-12
  1.0000000E+06  8.7552364E-12
  1.0250000E+06  7.9714804E-12
  1.0500000E+06  7.2732683E-12
  1.0750000E+06  6.6496083E-12
  1.1000000E+06  6.0911281E-12
  1.1250000E+06  5.5898068E-12
  1.1500000E+06  5.1387556E-12
  1.1750000E+06  4.7320385E-12
  1.2000000E+06  4.3645232E-12
  1.2250000E+06  4.0317596E-12
  1.2500000E+06  3.7298776E-12
  1.3000000E+06  3.2056808E-12
  1.3500000E+06  2.7696655E-12
  1.4000000E+06  2.4046397E-12
  1.4500000E+06  2.0972026E-12
  1.5000000E+06  1.8368167E-12
  1.5500000E+06  1.6151293E-12
  1.6000000E+06  1.4254674E-12
  1.6500000E+06  1.2624618E-12
  1.7000000E+06  1.1217641E-12
  1.7500000E+06  9.9983092E-13
  1.8000000E+06  8.9375681E-13
  1.8500000E+06  8.0114689E-13
  1.9000000E+06  7.2001736E-13
  1.9500000E+06  6.4871644E-13
  2.0000000E+06  5.8586198E-13
  2.0500000E+06  5.3029235E-13
  2.1000000E+06  4.8102714E-13
  2.1500000E+06  4.3723557E-13
  2.2000000E+06  3.9821119E-13
  2.2500000E+06  3.6335114E-13
  2.3000000E+06  3.3213917E-13
  2.3500000E+06  3.0413220E-13
  2.4000000E+06  2.7894899E-13
  2.4500000E+06  2.5625971E-13
  2.5000000E+06  2.3577819E-13
  2.6000000E+06  2.0047416E-13
  2.7000000E+06  1.7139492E-13
  2.8000000E+06  1.4727601E-13
  2.9000000E+06  1.2714256E-13
  3.0000000E+06  1.1024391E-13
  3.1000000E+06  9.6001190E-14
  3.2000000E+06  8.3949075E-14
  
  
#  49   6  M2  EION =  7.070000000E+02 eV   281
#  S(0) = 1.417789E+00
  7.0473932E+00  0.0000000E+00
  7.0473932E+02  0.0000000E+00
  7.0473932E+02  5.5753484E-04
  7.0700000E+02  5.5753484E-04
  7.0700700E+02  5.5753484E-04
  7.0723191E+02  5.8098488E-04
  7.0745682E+02  6.0399614E-04
  7.0768173E+02  6.2655370E-04
  7.0790665E+02  6.4864432E-04
  7.0835647E+02  6.9138060E-04
  7.0880630E+02  7.3213294E-04
  7.0970595E+02  8.0751975E-04
  7.1060560E+02  8.7468798E-04
  7.1240490E+02  9.8528953E-04
  7.1420420E+02  1.0675461E-03
  7.1600350E+02  1.1265527E-03
  7.1780280E+02  1.1675142E-03
  7.1960210E+02  1.1950313E-03
  7.2140140E+02  1.2128480E-03
  7.2320070E+02  1.2238589E-03
  7.2500000E+02  1.2302228E-03
  7.2656250E+02  1.2332100E-03
  7.2812500E+02  1.2346320E-03
  7.3125000E+02  1.2348300E-03
  7.3437500E+02  1.2336064E-03
  7.3750000E+02  1.2323146E-03
  7.4375000E+02  1.2312963E-03
  7.5000000E+02  1.2321466E-03
  7.5625000E+02  1.2332189E-03
  7.6250000E+02  1.2329437E-03
  7.6875000E+02  1.2304647E-03
  7.7500000E+02  1.2256707E-03
  7.8125000E+02  1.2189758E-03
  7.8750000E+02  1.2110351E-03
  7.9375000E+02  1.2024979E-03
  8.0000000E+02  1.1938937E-03
  8.1250000E+02  1.1776206E-03
  8.2500000E+02  1.1629212E-03
  8.3750000E+02  1.1489768E-03
  8.5000000E+02  1.1347858E-03
  8.6250000E+02  1.1198653E-03
  8.7500000E+02  1.1043161E-03
  9.0000000E+02  1.0731111E-03
  9.2500000E+02  1.0436052E-03
  9.3750000E+02  1.0294311E-03
  9.5000000E+02  1.0154106E-03
  9.7500000E+02  9.8729657E-04
  1.0000000E+03  9.5916191E-04
  1.0500000E+03  9.0522196E-04
  1.0750000E+03  8.7972959E-04
  1.1000000E+03  8.5486741E-04
  1.1250000E+03  8.3043401E-04
  1.1500000E+03  8.0659859E-04
  1.2000000E+03  7.6125714E-04
  1.2500000E+03  7.1902951E-04
  1.3000000E+03  6.7917707E-04
  1.3500000E+03  6.4182156E-04
  1.4000000E+03  6.0702839E-04
  1.4500000E+03  5.7449711E-04
  1.5000000E+03  5.4404170E-04
  1.6000000E+03  4.8892478E-04
  1.7000000E+03  4.4079999E-04
  1.8000000E+03  3.9853477E-04
  1.9000000E+03  3.6142413E-04
  2.0000000E+03  3.2872089E-04
  2.1000000E+03  2.9978575E-04
  2.2000000E+03  2.7411283E-04
  2.3000000E+03  2.5127704E-04
  2.4000000E+03  2.3090399E-04
  2.5000000E+03  2.1266176E-04
  2.6000000E+03  1.9627643E-04
  2.7000000E+03  1.8152178E-04
  2.8000000E+03  1.6820245E-04
  2.9000000E+03  1.5614879E-04
  3.0000000E+03  1.4521417E-04
  3.1000000E+03  1.3527143E-04
  3.2000000E+03  1.2621023E-04
  3.4000000E+03  1.1036165E-04
  3.6000000E+03  9.7039717E-05
  3.8000000E+03  8.5760953E-05
  4.0000000E+03  7.6149015E-05
  4.2000000E+03  6.7907810E-05
  4.4000000E+03  6.0802110E-05
  4.6000000E+03  5.4643467E-05
  4.8000000E+03  4.9279691E-05
  5.0000000E+03  4.4586973E-05
  5.2500000E+03  3.9512020E-05
  5.5000000E+03  3.5168562E-05
  5.7500000E+03  3.1429882E-05
  6.0000000E+03  2.8194684E-05
  6.5000000E+03  2.2923572E-05
  6.7500000E+03  2.0767197E-05
  7.0000000E+03  1.8867625E-05
  7.2500000E+03  1.7187975E-05
  7.5000000E+03  1.5697565E-05
  7.7500000E+03  1.4370699E-05
  8.0000000E+03  1.3185741E-05
  8.2500000E+03  1.2124381E-05
  8.5000000E+03  1.1171062E-05
  9.0000000E+03  9.5373832E-06
  9.5000000E+03  8.1996237E-06
  1.0000000E+04  7.0944383E-06
  1.0500000E+04  6.1739926E-06
  1.1000000E+04  5.4017236E-06
  1.1500000E+04  4.7493740E-06
  1.2000000E+04  4.1948723E-06
  1.2500000E+04  3.7208094E-06
  1.3000000E+04  3.3133343E-06
  1.3500000E+04  2.9613386E-06
  1.4000000E+04  2.6558445E-06
  1.4500000E+04  2.3895465E-06
  1.5000000E+04  2.1564619E-06
  1.5500000E+04  1.9516595E-06
  1.6000000E+04  1.7710526E-06
  1.6500000E+04  1.6112362E-06
  1.7000000E+04  1.4693587E-06
  1.7500000E+04  1.3430200E-06
  1.8000000E+04  1.2301914E-06
  1.8500000E+04  1.1291505E-06
  1.9000000E+04  1.0384288E-06
  2.0000000E+04  8.8309353E-07
  2.1000000E+04  7.5609301E-07
  2.2000000E+04  6.5137765E-07
  2.3000000E+04  5.6436699E-07
  2.4000000E+04  4.9155227E-07
  2.5000000E+04  4.3021715E-07
  2.6000000E+04  3.7823775E-07
  2.7000000E+04  3.3393843E-07
  2.8000000E+04  2.9598612E-07
  2.9000000E+04  2.6331198E-07
  3.0000000E+04  2.3505286E-07
  3.1000000E+04  2.1050695E-07
  3.2000000E+04  1.8910008E-07
  3.3000000E+04  1.7035966E-07
  3.4000000E+04  1.5389454E-07
  3.5000000E+04  1.3937930E-07
  3.6000000E+04  1.2654186E-07
  3.7000000E+04  1.1515362E-07
  3.8000000E+04  1.0502170E-07
  3.9000000E+04  9.5982667E-08
  4.0000000E+04  8.7897472E-08
  4.2000000E+04  7.4130569E-08
  4.4000000E+04  6.2958719E-08
  4.6000000E+04  5.3814827E-08
  4.8000000E+04  4.6271686E-08
  5.0000000E+04  4.0003787E-08
  5.2500000E+04  3.3585943E-08
  5.5000000E+04  2.8402287E-08
  5.7500000E+04  2.4178417E-08
  5.8750000E+04  2.2360015E-08
  6.0000000E+04  2.0708678E-08
  6.2500000E+04  1.7837122E-08
  6.5000000E+04  1.5444209E-08
  6.7500000E+04  1.3437398E-08
  7.0000000E+04  1.1744380E-08
  7.2500000E+04  1.0308171E-08
  7.5000000E+04  9.0835103E-09
  7.7500000E+04  8.0341759E-09
  8.0000000E+04  7.1309756E-09
  8.2500000E+04  6.3502306E-09
  8.5000000E+04  5.6726173E-09
  8.7500000E+04  5.0822728E-09
  9.0000000E+04  4.5661045E-09
  9.2500000E+04  4.1132522E-09
  9.5000000E+04  3.7146631E-09
  9.7500000E+04  3.3627558E-09
  1.0000000E+05  3.0511532E-09
  1.0250000E+05  2.7744691E-09
  1.0500000E+05  2.5281371E-09
  1.1000000E+05  2.1115481E-09
  1.1250000E+05  1.9351249E-09
  1.1500000E+05  1.7765535E-09
  1.2000000E+05  1.5048065E-09
  1.2500000E+05  1.2825834E-09
  1.3000000E+05  1.0995007E-09
  1.3500000E+05  9.4762033E-10
  1.4000000E+05  8.2081354E-10
  1.4500000E+05  7.1430545E-10
  1.5000000E+05  6.2434526E-10
  1.5500000E+05  5.4796289E-10
  1.6000000E+05  4.8278903E-10
  1.6500000E+05  4.2692093E-10
  1.7000000E+05  3.7882055E-10
  1.7500000E+05  3.3723684E-10
  1.8000000E+05  3.0114640E-10
  1.8500000E+05  2.6970767E-10
  1.9000000E+05  2.4222495E-10
  1.9500000E+05  2.1812026E-10
  2.0000000E+05  1.9691121E-10
  2.0500000E+05  1.7819344E-10
  2.1000000E+05  1.6162659E-10
  2.1500000E+05  1.4692301E-10
  2.2000000E+05  1.3383870E-10
  2.2500000E+05  1.2216591E-10
  2.3000000E+05  1.1172716E-10
  2.4000000E+05  9.3964628E-11
  2.5000000E+05  7.9570428E-11
  2.6000000E+05  6.7811102E-11
  2.7000000E+05  5.8131958E-11
  2.8000000E+05  5.0109213E-11
  2.9000000E+05  4.3415995E-11
  3.0000000E+05  3.7797906E-11
  3.1000000E+05  3.3055309E-11
  3.2000000E+05  2.9030312E-11
  3.3000000E+05  2.5597104E-11
  3.4000000E+05  2.2654755E-11
  3.5000000E+05  2.0121779E-11
  3.6000000E+05  1.7931979E-11
  3.7000000E+05  1.6031255E-11
  3.8000000E+05  1.4375162E-11
  3.9000000E+05  1.2927001E-11
  4.0000000E+05  1.1656319E-11
  4.1000000E+05  1.0537721E-11
  4.2000000E+05  9.5499408E-12
  4.3000000E+05  8.6750901E-12
  4.4000000E+05  7.8980640E-12
  4.5000000E+05  7.2060559E-12
  4.6000000E+05  6.5881634E-12
  4.7000000E+05  6.0350760E-12
  4.8000000E+05  5.5388171E-12
  5.0000000E+05  4.6903060E-12
  5.1250000E+05  4.2417622E-12
  5.2500000E+05  3.8455980E-12
  5.3750000E+05  3.4946464E-12
  5.5000000E+05  3.1828581E-12
  5.7500000E+05  2.6570273E-12
  5.8750000E+05  2.4348951E-12
  6.0000000E+05  2.2355178E-12
  6.2500000E+05  1.8944360E-12
  6.5000000E+05  1.6160379E-12
  6.7500000E+05  1.3869835E-12
  7.0000000E+05  1.1971324E-12
  7.2500000E+05  1.0386945E-12
  7.5000000E+05  9.0562501E-13
  7.7500000E+05  7.9319467E-13
  8.0000000E+05  6.9767327E-13
  8.2500000E+05  6.1609483E-13
  8.5000000E+05  5.4608372E-13
  8.7500000E+05  4.8572417E-13
  9.0000000E+05  4.3346113E-13
  9.2500000E+05  3.8802450E-13
  9.5000000E+05  3.4837094E-13
  9.7500000E+05  3.1363877E-13
  1.0000000E+06  2.8311270E-13
  1.0250000E+06  2.5619585E-13
  1.0500000E+06  2.3238791E-13
  1.0750000E+06  2.1126777E-13
  1.1000000E+06  1.9247946E-13
  1.1250000E+06  1.7572092E-13
  1.1500000E+06  1.6073487E-13
  1.2000000E+06  1.3523161E-13
  1.2500000E+06  1.1455563E-13
  1.3000000E+06  9.7652883E-14
  1.3500000E+06  8.3728157E-14
  1.4000000E+06  7.2175039E-14
  1.4500000E+06  6.2526443E-14
  1.5000000E+06  5.4419249E-14
  1.5500000E+06  4.7568525E-14
  1.6000000E+06  4.1748833E-14
  1.6500000E+06  3.6780473E-14
  1.7000000E+06  3.2519172E-14
  1.7500000E+06  2.8848316E-14
  1.8000000E+06  2.5673064E-14
  1.8500000E+06  2.2915839E-14
  1.9000000E+06  2.0512822E-14
  1.9500000E+06  1.8411233E-14
  2.0000000E+06  1.6567204E-14
  2.0500000E+06  1.4944103E-14
  2.1000000E+06  1.3511207E-14
  2.1500000E+06  1.2242639E-14
  2.2000000E+06  1.1116517E-14
  2.2500000E+06  1.0114271E-14
  2.3000000E+06  9.2201031E-15
  2.4000000E+06  7.7039016E-15
  2.5000000E+06  6.4810612E-15
  2.6000000E+06  5.4867277E-15
  2.7000000E+06  4.6718530E-15
  2.8000000E+06  3.9992045E-15
  2.9000000E+06  3.4404293E-15
  3.0000000E+06  2.9738866E-15
  3.1000000E+06  2.5824864E-15
  
  
#  49   7  M3  EION =  6.690000000E+02 eV   282
#  S(0) = 3.000830E+00
  6.6672151E+00  0.0000000E+00
  6.6672151E+02  0.0000000E+00
  6.6672151E+02  1.3916899E-03
  6.6900000E+02  1.3916899E-03
  6.6900660E+02  1.3916899E-03
  6.6930627E+02  1.4678307E-03
  6.6960594E+02  1.5419660E-03
  6.6990561E+02  1.6140300E-03
  6.7020528E+02  1.6839680E-03
  6.7080462E+02  1.8173049E-03
  6.7140396E+02  1.9417589E-03
  6.7260264E+02  2.1638992E-03
  6.7380132E+02  2.3513740E-03
  6.7500000E+02  2.5066590E-03
  6.7812500E+02  2.7853182E-03
  6.7968750E+02  2.8716681E-03
  6.8125000E+02  2.9326337E-03
  6.8281250E+02  2.9743163E-03
  6.8437500E+02  3.0016556E-03
  6.8750000E+02  3.0279585E-03
  6.9062500E+02  3.0329062E-03
  6.9375000E+02  3.0284904E-03
  6.9687500E+02  3.0210460E-03
  7.0000000E+02  3.0136448E-03
  7.1250000E+02  2.9970198E-03
  7.1875000E+02  2.9919460E-03
  7.2500000E+02  2.9839840E-03
  7.3125000E+02  2.9711076E-03
  7.3750000E+02  2.9530540E-03
  7.4375000E+02  2.9307829E-03
  7.5000000E+02  2.9057934E-03
  7.6250000E+02  2.8534897E-03
  7.7500000E+02  2.8039463E-03
  7.8750000E+02  2.7587481E-03
  8.0000000E+02  2.7159537E-03
  8.2500000E+02  2.6292341E-03
  8.3750000E+02  2.5844112E-03
  8.5000000E+02  2.5396206E-03
  8.7500000E+02  2.4536419E-03
  8.8750000E+02  2.4129567E-03
  9.0000000E+02  2.3734244E-03
  9.2500000E+02  2.2961510E-03
  9.5000000E+02  2.2199407E-03
  9.7500000E+02  2.1456250E-03
  1.0000000E+03  2.0744491E-03
  1.0250000E+03  2.0067606E-03
  1.0500000E+03  1.9416889E-03
  1.1000000E+03  1.8174843E-03
  1.1500000E+03  1.7019941E-03
  1.2000000E+03  1.5960135E-03
  1.2500000E+03  1.4977064E-03
  1.3000000E+03  1.4063667E-03
  1.3500000E+03  1.3221203E-03
  1.4000000E+03  1.2443927E-03
  1.4500000E+03  1.1721179E-03
  1.5000000E+03  1.1050680E-03
  1.6000000E+03  9.8553054E-04
  1.7000000E+03  8.8211032E-04
  1.8000000E+03  7.9260461E-04
  1.9000000E+03  7.1465444E-04
  2.0000000E+03  6.4649087E-04
  2.1000000E+03  5.8675902E-04
  2.2000000E+03  5.3412769E-04
  2.3000000E+03  4.8755897E-04
  2.4000000E+03  4.4623348E-04
  2.5000000E+03  4.0944224E-04
  2.6000000E+03  3.7657945E-04
  2.7000000E+03  3.4713000E-04
  2.8000000E+03  3.2065674E-04
  2.9000000E+03  2.9679083E-04
  3.0000000E+03  2.7521924E-04
  3.1000000E+03  2.5567293E-04
  3.2000000E+03  2.3791992E-04
  3.4000000E+03  2.0701669E-04
  3.6000000E+03  1.8119611E-04
  3.8000000E+03  1.5945558E-04
  4.0000000E+03  1.4102140E-04
  4.2000000E+03  1.2528964E-04
  4.4000000E+03  1.1178425E-04
  4.6000000E+03  1.0012630E-04
  4.8000000E+03  9.0011660E-05
  5.0000000E+03  8.1194256E-05
  5.2500000E+03  7.1694735E-05
  5.5000000E+03  6.3596781E-05
  5.7500000E+03  5.6652371E-05
  6.0000000E+03  5.0664247E-05
  6.5000000E+03  4.0954647E-05
  6.7500000E+03  3.7001338E-05
  7.0000000E+03  3.3529044E-05
  7.2500000E+03  3.0467390E-05
  7.5000000E+03  2.7757974E-05
  7.7500000E+03  2.5352042E-05
  8.0000000E+03  2.3208694E-05
  8.2500000E+03  2.1293450E-05
  8.5000000E+03  1.9577124E-05
  9.0000000E+03  1.6645522E-05
  9.5000000E+03  1.4255064E-05
  1.0000000E+04  1.2288030E-05
  1.0500000E+04  1.0655957E-05
  1.1000000E+04  9.2915347E-06
  1.1500000E+04  8.1429323E-06
  1.2000000E+04  7.1698110E-06
  1.2500000E+04  6.3404717E-06
  1.3000000E+04  5.6297788E-06
  1.3500000E+04  5.0176347E-06
  1.4000000E+04  4.4878512E-06
  1.4500000E+04  4.0272938E-06
  1.5000000E+04  3.6252333E-06
  1.5500000E+04  3.2728543E-06
  1.6000000E+04  2.9628705E-06
  1.6500000E+04  2.6892247E-06
  1.7000000E+04  2.4468570E-06
  1.8000000E+04  2.0396325E-06
  1.9000000E+04  1.7145182E-06
  2.0000000E+04  1.4522332E-06
  2.1000000E+04  1.2386239E-06
  2.2000000E+04  1.0631512E-06
  2.3000000E+04  9.1786603E-07
  2.4000000E+04  7.9670163E-07
  2.5000000E+04  6.9497687E-07
  2.6000000E+04  6.0904404E-07
  2.7000000E+04  5.3603440E-07
  2.8000000E+04  4.7367260E-07
  2.9000000E+04  4.2013974E-07
  3.0000000E+04  3.7397115E-07
  3.1000000E+04  3.3397924E-07
  3.2000000E+04  2.9919499E-07
  3.3000000E+04  2.6882289E-07
  3.4000000E+04  2.4220624E-07
  3.5000000E+04  2.1879999E-07
  3.6000000E+04  1.9814952E-07
  3.7000000E+04  1.7987379E-07
  3.8000000E+04  1.6365203E-07
  3.9000000E+04  1.4921303E-07
  4.0000000E+04  1.3632656E-07
  4.2000000E+04  1.1445472E-07
  4.4000000E+04  9.6780740E-08
  4.6000000E+04  8.2373996E-08
  4.8000000E+04  7.0536213E-08
  5.0000000E+04  6.0737337E-08
  5.2500000E+04  5.0745488E-08
  5.5000000E+04  4.2711247E-08
  5.7500000E+04  3.6192926E-08
  5.8750000E+04  3.3395762E-08
  6.0000000E+04  3.0860831E-08
  6.2500000E+04  2.6465942E-08
  6.5000000E+04  2.2818097E-08
  6.7500000E+04  1.9770617E-08
  7.0000000E+04  1.7209307E-08
  7.2500000E+04  1.5044484E-08
  7.5000000E+04  1.3205146E-08
  7.7500000E+04  1.1634658E-08
  8.0000000E+04  1.0287526E-08
  8.2500000E+04  9.1269620E-09
  8.5000000E+04  8.1230315E-09
  8.7500000E+04  7.2512368E-09
  9.0000000E+04  6.4914183E-09
  9.2500000E+04  5.8268994E-09
  9.5000000E+04  5.2438173E-09
  9.7500000E+04  4.7305943E-09
  1.0000000E+05  4.2775186E-09
  1.0250000E+05  3.8764093E-09
  1.0500000E+05  3.5203476E-09
  1.1000000E+05  2.9207397E-09
  1.1500000E+05  2.4412962E-09
  1.2000000E+05  2.0545217E-09
  1.2500000E+05  1.7399477E-09
  1.3000000E+05  1.4821594E-09
  1.3500000E+05  1.2694247E-09
  1.4000000E+05  1.0927252E-09
  1.4500000E+05  9.4506539E-10
  1.5000000E+05  8.2097255E-10
  1.5500000E+05  7.1613156E-10
  1.6000000E+05  6.2711450E-10
  1.6500000E+05  5.5117905E-10
  1.7000000E+05  4.8611702E-10
  1.7500000E+05  4.3013931E-10
  1.8000000E+05  3.8178794E-10
  1.8500000E+05  3.3986824E-10
  1.9000000E+05  3.0339621E-10
  1.9500000E+05  2.7155735E-10
  2.0000000E+05  2.4367433E-10
  2.0500000E+05  2.1918139E-10
  2.1000000E+05  1.9760398E-10
  2.1500000E+05  1.7854245E-10
  2.2000000E+05  1.6165887E-10
  2.2500000E+05  1.4666656E-10
  2.3000000E+05  1.3332137E-10
  2.4000000E+05  1.1076801E-10
  2.5000000E+05  9.2660422E-11
  2.6000000E+05  7.8004326E-11
  2.7000000E+05  6.6052734E-11
  2.8000000E+05  5.6238509E-11
  2.9000000E+05  4.8126963E-11
  3.0000000E+05  4.1381982E-11
  3.1000000E+05  3.5741470E-11
  3.2000000E+05  3.0999439E-11
  3.3000000E+05  2.6992815E-11
  3.4000000E+05  2.3591599E-11
  3.5000000E+05  2.0691457E-11
  3.6000000E+05  1.8208167E-11
  3.7000000E+05  1.6073352E-11
  3.8000000E+05  1.4231197E-11
  3.9000000E+05  1.2635897E-11
  4.0000000E+05  1.1249676E-11
  4.1000000E+05  1.0041241E-11
  4.2000000E+05  8.9845487E-12
  4.3000000E+05  8.0578326E-12
  4.4000000E+05  7.2428232E-12
  4.5000000E+05  6.5241330E-12
  4.6000000E+05  5.8887540E-12
  4.7000000E+05  5.3256500E-12
  4.8000000E+05  4.8254267E-12
  5.0000000E+05  3.9826793E-12
  5.1250000E+05  3.5445113E-12
  5.2500000E+05  3.1623721E-12
  5.3750000E+05  2.8281092E-12
  5.5000000E+05  2.5348965E-12
  5.7500000E+05  2.0495704E-12
  5.8750000E+05  1.8485197E-12
  6.0000000E+05  1.6703640E-12
  6.2500000E+05  1.3713028E-12
  6.5000000E+05  1.1334171E-12
  6.7500000E+05  9.4268665E-13
  7.0000000E+05  7.8863529E-13
  7.2500000E+05  6.6335518E-13
  7.5000000E+05  5.6082056E-13
  7.7500000E+05  4.7639957E-13
  8.0000000E+05  4.0650255E-13
  8.2500000E+05  3.4832596E-13
  8.5000000E+05  2.9966440E-13
  8.7500000E+05  2.5877132E-13
  9.0000000E+05  2.2425469E-13
  9.2500000E+05  1.9499841E-13
  9.5000000E+05  1.7010252E-13
  9.7500000E+05  1.4883760E-13
  1.0000000E+06  1.3060927E-13
  1.0250000E+06  1.1493085E-13
  1.0500000E+06  1.0140195E-13
  1.0750000E+06  8.9691743E-14
  1.1000000E+06  7.9525742E-14
  1.1250000E+06  7.0675321E-14
  1.1500000E+06  6.2949335E-14
  1.1750000E+06  5.6187393E-14
  1.2000000E+06  5.0254459E-14
  1.2250000E+06  4.5036497E-14
  1.2500000E+06  4.0436843E-14
  1.2750000E+06  3.6373296E-14
  1.3000000E+06  3.2775748E-14
  1.3250000E+06  2.9584239E-14
  1.3500000E+06  2.6747339E-14
  1.4000000E+06  2.1966562E-14
  1.4500000E+06  1.8147510E-14
  1.5000000E+06  1.5075887E-14
  1.5500000E+06  1.2589658E-14
  1.6000000E+06  1.0565245E-14
  1.6500000E+06  8.9075979E-15
  1.7000000E+06  7.5430605E-15
  1.7500000E+06  6.4141567E-15
  1.8000000E+06  5.4757471E-15
  1.8500000E+06  4.6921627E-15
  1.9000000E+06  4.0350514E-15
  1.9500000E+06  3.4817497E-15
  2.0000000E+06  3.0140457E-15
  2.0500000E+06  2.6172311E-15
  2.1000000E+06  2.2793698E-15
  2.1500000E+06  1.9907354E-15
  2.2000000E+06  1.7433709E-15
  2.2500000E+06  1.5307283E-15
  2.3000000E+06  1.3473972E-15
  2.3500000E+06  1.1888908E-15
  2.4000000E+06  1.0514690E-15
  2.4500000E+06  9.3199692E-16
  2.5000000E+06  8.2785266E-16
  2.5500000E+06  7.3683825E-16
  2.6000000E+06  6.5710438E-16
  2.6500000E+06  5.8709025E-16
  2.7000000E+06  5.2548756E-16
  2.7500000E+06  4.7119542E-16
  2.8000000E+06  4.2326739E-16
  2.8500000E+06  3.8088768E-16
  2.9000000E+06  3.4335231E-16
  
  
#  49   8  M4  EION =  4.550000000E+02 eV   285
#  S(0) = 5.706516E+00
  4.4686420E+00  0.0000000E+00
  4.4686420E+02  0.0000000E+00
  4.4686420E+02  4.5867373E-04
  4.5500000E+02  4.5867373E-04
  4.5500461E+02  4.5867373E-04
  4.5531705E+02  4.5453775E-04
  4.5562949E+02  4.5101763E-04
  4.5594194E+02  4.4811785E-04
  4.5625438E+02  4.4584720E-04
  4.5687926E+02  4.4324988E-04
  4.5750415E+02  4.4338180E-04
  4.5875392E+02  4.5280780E-04
  4.6000369E+02  4.7679857E-04
  4.6125346E+02  5.1923426E-04
  4.6250323E+02  5.8525505E-04
  4.6375300E+02  6.8124718E-04
  4.6500277E+02  8.1470484E-04
  4.6750230E+02  1.2272218E-03
  4.6875207E+02  1.5224157E-03
  4.7000184E+02  1.8854186E-03
  4.7125161E+02  2.3194107E-03
  4.7250138E+02  2.8239574E-03
  4.7500092E+02  4.0234424E-03
  4.7750046E+02  5.4101693E-03
  4.8000000E+02  6.8838560E-03
  4.8250000E+02  8.3499137E-03
  4.8500000E+02  9.7339920E-03
  4.8750000E+02  1.0983157E-02
  4.9000000E+02  1.2061780E-02
  4.9250000E+02  1.2948610E-02
  4.9500000E+02  1.3637225E-02
  5.0000000E+02  1.4459328E-02
  5.0625000E+02  1.4696502E-02
  5.0937500E+02  1.4613356E-02
  5.1250000E+02  1.4458489E-02
  5.1562500E+02  1.4265774E-02
  5.1875000E+02  1.4057273E-02
  5.2500000E+02  1.3644752E-02
  5.3125000E+02  1.3269675E-02
  5.3750000E+02  1.2934280E-02
  5.4375000E+02  1.2626266E-02
  5.5000000E+02  1.2332999E-02
  5.6250000E+02  1.1768070E-02
  5.7500000E+02  1.1233170E-02
  6.0000000E+02  1.0307324E-02
  6.1250000E+02  9.9093382E-03
  6.2500000E+02  9.5355318E-03
  6.3750000E+02  9.1763845E-03
  6.5000000E+02  8.8284606E-03
  6.6250000E+02  8.4938994E-03
  6.7500000E+02  8.1749247E-03
  7.0000000E+02  7.5863207E-03
  7.2500000E+02  7.0522936E-03
  7.5000000E+02  6.5582617E-03
  7.7500000E+02  6.0994661E-03
  8.0000000E+02  5.6781482E-03
  8.2500000E+02  5.2926191E-03
  8.5000000E+02  4.9388466E-03
  9.0000000E+02  4.3088832E-03
  9.5000000E+02  3.7722394E-03
  1.0000000E+03  3.3163857E-03
  1.0500000E+03  2.9260187E-03
  1.1000000E+03  2.5902269E-03
  1.1500000E+03  2.3020169E-03
  1.2000000E+03  2.0529200E-03
  1.2500000E+03  1.8364111E-03
  1.3000000E+03  1.6480928E-03
  1.3500000E+03  1.4837313E-03
  1.4000000E+03  1.3395052E-03
  1.4500000E+03  1.2125090E-03
  1.5000000E+03  1.1004502E-03
  1.6000000E+03  9.1319788E-04
  1.7000000E+03  7.6446227E-04
  1.8000000E+03  6.4514527E-04
  1.9000000E+03  5.4850029E-04
  2.0000000E+03  4.6942533E-04
  2.1000000E+03  4.0418818E-04
  2.2000000E+03  3.4996943E-04
  2.3000000E+03  3.0459624E-04
  2.4000000E+03  2.6638016E-04
  2.5000000E+03  2.3399647E-04
  2.6000000E+03  2.0640038E-04
  2.7000000E+03  1.8276275E-04
  2.8000000E+03  1.6241866E-04
  2.9000000E+03  1.4483066E-04
  3.0000000E+03  1.2956154E-04
  3.1000000E+03  1.1625309E-04
  3.2000000E+03  1.0461017E-04
  3.4000000E+03  8.5383990E-05
  3.6000000E+03  7.0374130E-05
  3.8000000E+03  5.8516606E-05
  4.0000000E+03  4.9048362E-05
  4.2000000E+03  4.1413691E-05
  4.4000000E+03  3.5202216E-05
  4.6000000E+03  3.0106959E-05
  4.8000000E+03  2.5895628E-05
  5.0000000E+03  2.2390480E-05
  5.2500000E+03  1.8795887E-05
  5.5000000E+03  1.5888401E-05
  5.7500000E+03  1.3516587E-05
  6.0000000E+03  1.1566602E-05
  6.5000000E+03  8.6058370E-06
  6.7500000E+03  7.4768556E-06
  7.0000000E+03  6.5244754E-06
  7.2500000E+03  5.7167647E-06
  7.5000000E+03  5.0283224E-06
  7.7500000E+03  4.4387867E-06
  8.0000000E+03  3.9317242E-06
  8.2500000E+03  3.4937918E-06
  8.5000000E+03  3.1140871E-06
  9.0000000E+03  2.4950873E-06
  9.5000000E+03  2.0200277E-06
  1.0000000E+04  1.6509192E-06
  1.0500000E+04  1.3609068E-06
  1.1000000E+04  1.1307043E-06
  1.1500000E+04  9.4625906E-07
  1.2000000E+04  7.9719752E-07
  1.2500000E+04  6.7577015E-07
  1.3000000E+04  5.7612126E-07
  1.3500000E+04  4.9378264E-07
  1.4000000E+04  4.2531215E-07
  1.4500000E+04  3.6803367E-07
  1.5000000E+04  3.1985023E-07
  1.5500000E+04  2.7910578E-07
  1.6000000E+04  2.4448278E-07
  1.6500000E+04  2.1492582E-07
  1.7000000E+04  1.8958404E-07
  1.7500000E+04  1.6776735E-07
  1.8000000E+04  1.4891280E-07
  1.8500000E+04  1.3255857E-07
  1.9000000E+04  1.1832384E-07
  2.0000000E+04  9.5003905E-08
  2.1000000E+04  7.7006782E-08
  2.2000000E+04  6.2962139E-08
  2.3000000E+04  5.1890093E-08
  2.4000000E+04  4.3079734E-08
  2.5000000E+04  3.6008563E-08
  2.6000000E+04  3.0287975E-08
  2.7000000E+04  2.5625740E-08
  2.8000000E+04  2.1799868E-08
  2.9000000E+04  1.8640137E-08
  3.0000000E+04  1.6014862E-08
  3.1000000E+04  1.3821340E-08
  3.2000000E+04  1.1978850E-08
  3.3000000E+04  1.0423493E-08
  3.4000000E+04  9.1043424E-09
  3.5000000E+04  7.9805456E-09
  3.6000000E+04  7.0191391E-09
  3.7000000E+04  6.1933737E-09
  3.8000000E+04  5.4814238E-09
  3.9000000E+04  4.8653862E-09
  4.0000000E+04  4.3305078E-09
  4.2000000E+04  3.4574397E-09
  4.4000000E+04  2.7869950E-09
  4.6000000E+04  2.2663582E-09
  4.8000000E+04  1.8578917E-09
  5.0000000E+04  1.5343924E-09
  5.2500000E+04  1.2196810E-09
  5.5000000E+04  9.7903042E-10
  5.7500000E+04  7.9290874E-10
  5.8750000E+04  7.1579689E-10
  6.0000000E+04  6.4745529E-10
  6.2500000E+04  5.3269392E-10
  6.5000000E+04  4.4134848E-10
  6.7500000E+04  3.6804695E-10
  7.0000000E+04  3.0878001E-10
  7.2500000E+04  2.6052325E-10
  7.5000000E+04  2.2097287E-10
  7.7500000E+04  1.8835888E-10
  8.0000000E+04  1.6130981E-10
  8.2500000E+04  1.3875444E-10
  8.5000000E+04  1.1985007E-10
  8.7500000E+04  1.0392925E-10
  9.0000000E+04  9.0459887E-11
  9.2500000E+04  7.9015186E-11
  9.5000000E+04  6.9250837E-11
  9.7500000E+04  6.0887548E-11
  1.0000000E+05  5.3697622E-11
  1.0250000E+05  4.7494516E-11
  1.0500000E+05  4.2124682E-11
  1.1000000E+05  3.3398479E-11
  1.1500000E+05  2.6738480E-11
  1.2000000E+05  2.1598596E-11
  1.2500000E+05  1.7591036E-11
  1.3000000E+05  1.4436658E-11
  1.3500000E+05  1.1931990E-11
  1.4000000E+05  9.9269900E-12
  1.4500000E+05  8.3097907E-12
  1.5000000E+05  6.9961377E-12
  1.5500000E+05  5.9219873E-12
  1.6000000E+05  5.0382192E-12
  1.6500000E+05  4.3068428E-12
  1.7000000E+05  3.6982519E-12
  1.7500000E+05  3.1892076E-12
  1.8000000E+05  2.7613397E-12
  1.8500000E+05  2.4000330E-12
  1.9000000E+05  2.0935884E-12
  1.9500000E+05  1.8325873E-12
  2.0000000E+05  1.6094054E-12
  2.0500000E+05  1.4178387E-12
  2.1000000E+05  1.2528140E-12
  2.1500000E+05  1.1101626E-12
  2.2000000E+05  9.8644417E-13
  2.2500000E+05  8.7880695E-13
  2.3000000E+05  7.8487749E-13
  2.4000000E+05  6.3052817E-13
  2.5000000E+05  5.1103635E-13
  2.6000000E+05  4.1759175E-13
  2.7000000E+05  3.4383049E-13
  2.8000000E+05  2.8509817E-13
  2.9000000E+05  2.3795293E-13
  3.0000000E+05  1.9982235E-13
  3.1000000E+05  1.6876391E-13
  3.2000000E+05  1.4329781E-13
  3.3000000E+05  1.2228710E-13
  3.4000000E+05  1.0485076E-13
  3.5000000E+05  9.0300792E-14
  3.6000000E+05  7.8096237E-14
  3.7000000E+05  6.7808782E-14
  3.8000000E+05  5.9097015E-14
  3.9000000E+05  5.1687096E-14
  4.0000000E+05  4.5358183E-14
  4.1000000E+05  3.9931179E-14
  4.2000000E+05  3.5260063E-14
  4.3000000E+05  3.1225153E-14
  4.4000000E+05  2.7727909E-14
  4.6000000E+05  2.2034229E-14
  4.8000000E+05  1.7677706E-14
  5.0000000E+05  1.4307117E-14
  5.1250000E+05  1.2586990E-14
  5.2500000E+05  1.1106754E-14
  5.3750000E+05  9.8284541E-15
  5.5000000E+05  8.7208258E-15
  5.7500000E+05  6.9184994E-15
  5.8750000E+05  6.1843770E-15
  6.0000000E+05  5.5406156E-15
  6.2500000E+05  4.4756219E-15
  6.5000000E+05  3.6441564E-15
  6.7500000E+05  2.9889795E-15
  7.0000000E+05  2.4682826E-15
  7.2500000E+05  2.0511720E-15
  7.5000000E+05  1.7145722E-15
  7.7500000E+05  1.4410723E-15
  8.0000000E+05  1.2174138E-15
  8.2500000E+05  1.0334131E-15
  8.5000000E+05  8.8118508E-16
  8.7500000E+05  7.5457739E-16
  9.0000000E+05  6.4875386E-16
  9.2500000E+05  5.5988693E-16
  9.5000000E+05  4.8492801E-16
  9.7500000E+05  4.2143435E-16
  1.0000000E+06  3.6743768E-16
  1.0250000E+06  3.2134349E-16
  1.0500000E+06  2.8185360E-16
  1.0750000E+06  2.4790657E-16
  1.1000000E+06  2.1862993E-16
  1.1250000E+06  1.9330303E-16
  1.1500000E+06  1.7132812E-16
  1.2000000E+06  1.3552444E-16
  1.2500000E+06  1.0812956E-16
  1.3000000E+06  8.6958473E-17
  1.3500000E+06  7.0446909E-17
  1.4000000E+06  5.7462068E-17
  1.4500000E+06  4.7171673E-17
  1.5000000E+06  3.8957340E-17
  1.5500000E+06  3.2354721E-17
  1.6000000E+06  2.7012860E-17
  1.6500000E+06  2.2664545E-17
  1.7000000E+06  1.9104814E-17
  1.7500000E+06  1.6175254E-17
  1.8000000E+06  1.3752261E-17
  1.8500000E+06  1.1738736E-17
  1.9000000E+06  1.0057934E-17
  1.9500000E+06  8.6488418E-18
  2.0000000E+06  7.4626981E-18
  2.0500000E+06  6.4603293E-18
  2.1000000E+06  5.6100908E-18
  2.1500000E+06  4.8862313E-18
  2.2000000E+06  4.2677736E-18
  2.2500000E+06  3.7375862E-18
  2.3000000E+06  3.2816123E-18
  2.3500000E+06  2.8882877E-18
  2.4000000E+06  2.5481673E-18
  2.4500000E+06  2.2533941E-18
  2.5000000E+06  1.9973521E-18
  
  
#  49   9  M5  EION =  4.470000000E+02 eV   284
#  S(0) = 8.569004E+00
  4.3605758E+00  0.0000000E+00
  4.3605758E+02  0.0000000E+00
  4.3605758E+02  6.7073001E-04
  4.4700000E+02  6.7073001E-04
  4.4700453E+02  6.7073001E-04
  4.4732941E+02  6.6403786E-04
  4.4765430E+02  6.5839305E-04
  4.4797919E+02  6.5379869E-04
  4.4830407E+02  6.5026663E-04
  4.4895385E+02  6.4647921E-04
  4.4960362E+02  6.4729397E-04
  4.5090317E+02  6.6444492E-04
  4.5220272E+02  7.0649314E-04
  4.5350226E+02  7.8041726E-04
  4.5480181E+02  8.9545895E-04
  4.5610136E+02  1.0630569E-03
  4.5740091E+02  1.2964987E-03
  4.5870045E+02  1.6101388E-03
  4.6000000E+02  2.0181342E-03
  4.6125000E+02  2.5110211E-03
  4.6250000E+02  3.1100502E-03
  4.6375000E+02  3.8177934E-03
  4.6500000E+02  4.6311149E-03
  4.6750000E+02  6.5329838E-03
  4.7000000E+02  8.6908144E-03
  4.7250000E+02  1.0950506E-02
  4.7500000E+02  1.3173427E-02
  4.7750000E+02  1.5254523E-02
  4.8000000E+02  1.7119120E-02
  4.8250000E+02  1.8717366E-02
  4.8500000E+02  2.0020700E-02
  4.8750000E+02  2.1023095E-02
  4.9000000E+02  2.1737419E-02
  4.9500000E+02  2.2437322E-02
  5.0000000E+02  2.2452710E-02
  5.0312500E+02  2.2260581E-02
  5.0625000E+02  2.1987975E-02
  5.1250000E+02  2.1352949E-02
  5.1875000E+02  2.0729058E-02
  5.2500000E+02  2.0166722E-02
  5.3750000E+02  1.9188188E-02
  5.5000000E+02  1.8293602E-02
  5.6250000E+02  1.7440242E-02
  5.7500000E+02  1.6650511E-02
  5.8750000E+02  1.5940627E-02
  6.0000000E+02  1.5300283E-02
  6.2500000E+02  1.4140058E-02
  6.5000000E+02  1.3065710E-02
  6.6250000E+02  1.2562079E-02
  6.7500000E+02  1.2084522E-02
  7.0000000E+02  1.1204464E-02
  7.2500000E+02  1.0402475E-02
  7.5000000E+02  9.6593709E-03
  8.0000000E+02  8.3456403E-03
  8.5000000E+02  7.2461096E-03
  9.0000000E+02  6.3103926E-03
  9.5000000E+02  5.5164793E-03
  1.0000000E+03  4.8438341E-03
  1.0500000E+03  4.2679402E-03
  1.1000000E+03  3.7743007E-03
  1.1500000E+03  3.3510315E-03
  1.2000000E+03  2.9853415E-03
  1.2500000E+03  2.6682711E-03
  1.3000000E+03  2.3927461E-03
  1.3500000E+03  2.1522982E-03
  1.4000000E+03  1.9415726E-03
  1.4500000E+03  1.7563210E-03
  1.5000000E+03  1.5929802E-03
  1.6000000E+03  1.3201142E-03
  1.7000000E+03  1.1037623E-03
  1.8000000E+03  9.3050069E-04
  1.9000000E+03  7.9025527E-04
  2.0000000E+03  6.7561396E-04
  2.1000000E+03  5.8115984E-04
  2.2000000E+03  5.0275430E-04
  2.3000000E+03  4.3720238E-04
  2.4000000E+03  3.8203366E-04
  2.5000000E+03  3.3531964E-04
  2.6000000E+03  2.9554273E-04
  2.7000000E+03  2.6149864E-04
  2.8000000E+03  2.3222109E-04
  2.9000000E+03  2.0692931E-04
  3.0000000E+03  1.8498818E-04
  3.1000000E+03  1.6587782E-04
  3.2000000E+03  1.4917028E-04
  3.4000000E+03  1.2160657E-04
  3.6000000E+03  1.0011345E-04
  3.8000000E+03  8.3153569E-05
  4.0000000E+03  6.9625691E-05
  4.2000000E+03  5.8728835E-05
  4.4000000E+03  4.9872033E-05
  4.6000000E+03  4.2613740E-05
  4.8000000E+03  3.6620092E-05
  5.0000000E+03  3.1635895E-05
  5.2500000E+03  2.6529355E-05
  5.5000000E+03  2.2403114E-05
  5.7500000E+03  1.9040353E-05
  6.0000000E+03  1.6278231E-05
  6.5000000E+03  1.2089719E-05
  6.7500000E+03  1.0494679E-05
  7.0000000E+03  9.1502614E-06
  7.2500000E+03  8.0109881E-06
  7.5000000E+03  7.0406942E-06
  7.7500000E+03  6.2104160E-06
  8.0000000E+03  5.4968091E-06
  8.2500000E+03  4.8809342E-06
  8.5000000E+03  4.3473240E-06
  9.0000000E+03  3.4783069E-06
  9.5000000E+03  2.8122528E-06
  1.0000000E+04  2.2954008E-06
  1.0500000E+04  1.8898026E-06
  1.1000000E+04  1.5682352E-06
  1.1500000E+04  1.3108817E-06
  1.2000000E+04  1.1031304E-06
  1.2500000E+04  9.3407516E-07
  1.3000000E+04  7.9548468E-07
  1.3500000E+04  6.8108497E-07
  1.4000000E+04  5.8604617E-07
  1.4500000E+04  5.0661753E-07
  1.5000000E+04  4.3986284E-07
  1.5500000E+04  3.8346512E-07
  1.6000000E+04  3.3558253E-07
  1.6500000E+04  2.9474105E-07
  1.7000000E+04  2.5975335E-07
  1.8000000E+04  2.0366828E-07
  1.9000000E+04  1.6155310E-07
  2.0000000E+04  1.2949520E-07
  2.1000000E+04  1.0479141E-07
  2.2000000E+04  8.5541072E-08
  2.3000000E+04  7.0386766E-08
  2.4000000E+04  5.8344850E-08
  2.5000000E+04  4.8693303E-08
  2.6000000E+04  4.0895725E-08
  2.7000000E+04  3.4549200E-08
  2.8000000E+04  2.9348007E-08
  2.9000000E+04  2.5057965E-08
  3.0000000E+04  2.1498108E-08
  3.1000000E+04  1.8527447E-08
  3.2000000E+04  1.6035287E-08
  3.3000000E+04  1.3934091E-08
  3.4000000E+04  1.2154157E-08
  3.5000000E+04  1.0639635E-08
  3.6000000E+04  9.3455025E-09
  3.8000000E+04  7.2791544E-09
  4.0000000E+04  5.7361231E-09
  4.2000000E+04  4.5682308E-09
  4.4000000E+04  3.6733452E-09
  4.6000000E+04  2.9799020E-09
  4.8000000E+04  2.4369963E-09
  5.0000000E+04  2.0078990E-09
  5.2500000E+04  1.5913870E-09
  5.5000000E+04  1.2736711E-09
  5.7500000E+04  1.0285340E-09
  5.8750000E+04  9.2715513E-10
  6.0000000E+04  8.3741182E-10
  6.2500000E+04  6.8696953E-10
  6.5000000E+04  5.6749957E-10
  6.7500000E+04  4.7184960E-10
  7.0000000E+04  3.9469095E-10
  7.2500000E+04  3.3201051E-10
  7.5000000E+04  2.8075724E-10
  7.7500000E+04  2.3859115E-10
  8.0000000E+04  2.0370175E-10
  8.2500000E+04  1.7467720E-10
  8.5000000E+04  1.5040875E-10
  8.7500000E+04  1.3001960E-10
  9.0000000E+04  1.1281180E-10
  9.2500000E+04  9.8226404E-11
  9.5000000E+04  8.5813156E-11
  9.7500000E+04  7.5207448E-11
  1.0000000E+05  6.6112518E-11
  1.0250000E+05  5.8285634E-11
  1.0500000E+05  5.1527296E-11
  1.1000000E+05  4.0585588E-11
  1.1500000E+05  3.2277407E-11
  1.2000000E+05  2.5898571E-11
  1.2500000E+05  2.0950718E-11
  1.3000000E+05  1.7076477E-11
  1.3500000E+05  1.4016315E-11
  1.4000000E+05  1.1579522E-11
  1.4500000E+05  9.6244546E-12
  1.5000000E+05  8.0448418E-12
  1.5500000E+05  6.7601987E-12
  1.6000000E+05  5.7090158E-12
  1.6500000E+05  4.8438979E-12
  1.7000000E+05  4.1280477E-12
  1.7500000E+05  3.5326822E-12
  1.8000000E+05  3.0351310E-12
  1.8500000E+05  2.6174232E-12
  1.9000000E+05  2.2652273E-12
  1.9500000E+05  1.9670480E-12
  2.0000000E+05  1.7136140E-12
  2.0500000E+05  1.4974095E-12
  2.1000000E+05  1.3123110E-12
  2.2000000E+05  1.0162758E-12
  2.3000000E+05  7.9510920E-13
  2.4000000E+05  6.2794637E-13
  2.5000000E+05  5.0024430E-13
  2.6000000E+05  4.0172135E-13
  2.7000000E+05  3.2501339E-13
  2.8000000E+05  2.6478180E-13
  2.9000000E+05  2.1711268E-13
  3.0000000E+05  1.7910647E-13
  3.1000000E+05  1.4859419E-13
  3.2000000E+05  1.2393887E-13
  3.3000000E+05  1.0389445E-13
  3.4000000E+05  8.7504776E-14
  3.5000000E+05  7.4030662E-14
  3.6000000E+05  6.2896616E-14
  3.7000000E+05  5.3651535E-14
  3.8000000E+05  4.5939501E-14
  3.9000000E+05  3.9478112E-14
  4.0000000E+05  3.4042030E-14
  4.1000000E+05  2.9450464E-14
  4.2000000E+05  2.5557586E-14
  4.3000000E+05  2.2245203E-14
  4.4000000E+05  1.9417080E-14
  4.5000000E+05  1.6994503E-14
  4.6000000E+05  1.4912812E-14
  4.7000000E+05  1.3118664E-14
  4.8000000E+05  1.1567885E-14
  5.0000000E+05  9.0556619E-15
  5.1250000E+05  7.8044276E-15
  5.2500000E+05  6.7472305E-15
  5.3750000E+05  5.8507407E-15
  5.5000000E+05  5.0878988E-15
  5.6250000E+05  4.4366367E-15
  5.7500000E+05  3.8788780E-15
  5.8750000E+05  3.3997550E-15
  6.0000000E+05  2.9869905E-15
  6.2500000E+05  2.3215384E-15
  6.5000000E+05  1.8198144E-15
  6.6250000E+05  1.6160622E-15
  6.7500000E+05  1.4378639E-15
  7.0000000E+05  1.1444811E-15
  7.2500000E+05  9.1724465E-16
  7.5000000E+05  7.3986951E-16
  7.7500000E+05  6.0040707E-16
  8.0000000E+05  4.9000511E-16
  8.2500000E+05  4.0204710E-16
  8.5000000E+05  3.3154652E-16
  8.7500000E+05  2.7471594E-16
  9.0000000E+05  2.2865753E-16
  9.2500000E+05  1.9113858E-16
  9.5000000E+05  1.6042737E-16
  9.7500000E+05  1.3517265E-16
  1.0000000E+06  1.1431383E-16
  1.0250000E+06  9.7013820E-17
  1.0500000E+06  8.2608598E-17
  1.0750000E+06  7.0568656E-17
  1.1000000E+06  6.0469385E-17
  1.1250000E+06  5.1968733E-17
  1.1500000E+06  4.4789953E-17
  1.1750000E+06  3.8708092E-17
  1.2000000E+06  3.3539618E-17
  1.2250000E+06  2.9134324E-17
  1.2500000E+06  2.5368822E-17
  1.2750000E+06  2.2141375E-17
  1.3000000E+06  1.9367826E-17
  1.3250000E+06  1.6978373E-17
  1.3500000E+06  1.4914863E-17
  1.4000000E+06  1.1579064E-17
  1.4500000E+06  9.0578443E-18
  1.5000000E+06  7.1362210E-18
  1.5500000E+06  5.6598961E-18
  1.6000000E+06  4.5171843E-18
  1.6500000E+06  3.6264978E-18
  1.7000000E+06  2.9277629E-18
  1.7500000E+06  2.3762750E-18
  1.8000000E+06  1.9384803E-18
  1.8500000E+06  1.5890095E-18
  1.9000000E+06  1.3085312E-18
  1.9500000E+06  1.0822591E-18
  2.0000000E+06  8.9882070E-19
  2.0500000E+06  7.4941422E-19
  2.1000000E+06  6.2719039E-19
  2.1500000E+06  5.2678668E-19
  2.2000000E+06  4.4397866E-19
  2.2500000E+06  3.7542185E-19
  2.3000000E+06  3.1845703E-19
  2.3500000E+06  2.7097282E-19
  2.4000000E+06  2.3127599E-19
  2.4500000E+06  1.9799322E-19
  2.5000000E+06  1.7000773E-19
  
  
#  49  10  N1  EION =  1.260000000E+02 eV   266
#  S(0) = 7.499122E-01
  1.1696177E+00  0.0000000E+00
  1.1696177E+02  0.0000000E+00
  1.1696177E+02  1.7296162E-03
  1.2600000E+02  1.7296162E-03
  1.2600272E+02  1.7296162E-03
  1.2620259E+02  1.7185179E-03
  1.2640245E+02  1.7079270E-03
  1.2660231E+02  1.6978185E-03
  1.2680218E+02  1.6881690E-03
  1.2720190E+02  1.6701600E-03
  1.2760163E+02  1.6537364E-03
  1.2840109E+02  1.6250755E-03
  1.2920054E+02  1.6011878E-03
  1.3000000E+02  1.5812699E-03
  1.3125000E+02  1.5565808E-03
  1.3250000E+02  1.5381323E-03
  1.3375000E+02  1.5245194E-03
  1.3500000E+02  1.5146891E-03
  1.3750000E+02  1.5033309E-03
  1.4000000E+02  1.4994642E-03
  1.4250000E+02  1.5001212E-03
  1.4500000E+02  1.5032871E-03
  1.4750000E+02  1.5075546E-03
  1.5000000E+02  1.5119300E-03
  1.5500000E+02  1.5184596E-03
  1.6000000E+02  1.5197613E-03
  1.6500000E+02  1.5149773E-03
  1.7000000E+02  1.5045522E-03
  1.8000000E+02  1.4713046E-03
  1.8500000E+02  1.4509358E-03
  1.9000000E+02  1.4294266E-03
  1.9500000E+02  1.4074684E-03
  2.0000000E+02  1.3855091E-03
  2.1000000E+02  1.3424035E-03
  2.2000000E+02  1.3005447E-03
  2.3000000E+02  1.2593996E-03
  2.4000000E+02  1.2184093E-03
  2.5000000E+02  1.1774001E-03
  2.6000000E+02  1.1365851E-03
  2.7000000E+02  1.0964150E-03
  2.8000000E+02  1.0573860E-03
  2.9000000E+02  1.0198702E-03
  3.0000000E+02  9.8407694E-04
  3.1000000E+02  9.5005152E-04
  3.2000000E+02  9.1769609E-04
  3.4000000E+02  8.5742355E-04
  3.6000000E+02  8.0207521E-04
  3.8000000E+02  7.5099782E-04
  4.0000000E+02  7.0402283E-04
  4.2000000E+02  6.6107728E-04
  4.4000000E+02  6.2194401E-04
  4.6000000E+02  5.8622052E-04
  4.8000000E+02  5.5342586E-04
  5.0000000E+02  5.2317978E-04
  5.2500000E+02  4.8851074E-04
  5.5000000E+02  4.5701982E-04
  5.7500000E+02  4.2846235E-04
  6.0000000E+02  4.0252789E-04
  6.5000000E+02  3.5729988E-04
  6.7500000E+02  3.3743896E-04
  7.0000000E+02  3.1913078E-04
  7.2500000E+02  3.0225353E-04
  7.5000000E+02  2.8669261E-04
  8.0000000E+02  2.5901017E-04
  8.5000000E+02  2.3515599E-04
  9.0000000E+02  2.1443022E-04
  9.5000000E+02  1.9631059E-04
  1.0000000E+03  1.8041074E-04
  1.0500000E+03  1.6639116E-04
  1.1000000E+03  1.5394394E-04
  1.1500000E+03  1.4283276E-04
  1.2000000E+03  1.3288617E-04
  1.2500000E+03  1.2395750E-04
  1.3000000E+03  1.1590920E-04
  1.3500000E+03  1.0862239E-04
  1.4000000E+03  1.0200077E-04
  1.4500000E+03  9.5967885E-05
  1.5000000E+03  9.0458257E-05
  1.6000000E+03  8.0783951E-05
  1.7000000E+03  7.2592164E-05
  1.8000000E+03  6.5590943E-05
  1.9000000E+03  5.9557672E-05
  2.0000000E+03  5.4321204E-05
  2.1000000E+03  4.9747571E-05
  2.2000000E+03  4.5728945E-05
  2.3000000E+03  4.2177904E-05
  2.4000000E+03  3.9023757E-05
  2.5000000E+03  3.6208839E-05
  2.6000000E+03  3.3685711E-05
  2.7000000E+03  3.1415048E-05
  2.8000000E+03  2.9364013E-05
  2.9000000E+03  2.7504989E-05
  3.0000000E+03  2.5814590E-05
  3.1000000E+03  2.4272901E-05
  3.2000000E+03  2.2862890E-05
  3.4000000E+03  2.0381334E-05
  3.6000000E+03  1.8274877E-05
  3.8000000E+03  1.6471499E-05
  4.0000000E+03  1.4915795E-05
  4.2000000E+03  1.3564528E-05
  4.4000000E+03  1.2383559E-05
  4.6000000E+03  1.1345602E-05
  4.8000000E+03  1.0428644E-05
  5.0000000E+03  9.6147496E-06
  5.2500000E+03  8.7201209E-06
  5.5000000E+03  7.9403587E-06
  5.7500000E+03  7.2568380E-06
  6.0000000E+03  6.6545476E-06
  6.5000000E+03  5.6470215E-06
  6.7500000E+03  5.2234839E-06
  7.0000000E+03  4.8437787E-06
  7.2500000E+03  4.5021435E-06
  7.5000000E+03  4.1937285E-06
  7.7500000E+03  3.9144285E-06
  8.0000000E+03  3.6607495E-06
  8.2500000E+03  3.4296974E-06
  8.5000000E+03  3.2186992E-06
  9.0000000E+03  2.8482871E-06
  9.5000000E+03  2.5350598E-06
  1.0000000E+04  2.2680173E-06
  1.0500000E+04  2.0386668E-06
  1.1000000E+04  1.8403685E-06
  1.1500000E+04  1.6678745E-06
  1.2000000E+04  1.5169961E-06
  1.2500000E+04  1.3843541E-06
  1.3000000E+04  1.2671999E-06
  1.3500000E+04  1.1632795E-06
  1.4000000E+04  1.0707296E-06
  1.4500000E+04  9.8799937E-07
  1.5000000E+04  9.1379044E-07
  1.5500000E+04  8.4700884E-07
  1.6000000E+04  7.8672796E-07
  1.6500000E+04  7.3215898E-07
  1.7000000E+04  6.8262723E-07
  1.7500000E+04  6.3755303E-07
  1.8000000E+04  5.9643607E-07
  1.8500000E+04  5.5884274E-07
  1.9000000E+04  5.2439621E-07
  2.0000000E+04  4.6366982E-07
  2.1000000E+04  4.1208456E-07
  2.2000000E+04  3.6795667E-07
  2.3000000E+04  3.2996637E-07
  2.4000000E+04  2.9706824E-07
  2.5000000E+04  2.6842621E-07
  2.6000000E+04  2.4336574E-07
  2.7000000E+04  2.2133817E-07
  2.8000000E+04  2.0189378E-07
  2.9000000E+04  1.8466163E-07
  3.0000000E+04  1.6933360E-07
  3.1000000E+04  1.5565210E-07
  3.2000000E+04  1.4340055E-07
  3.3000000E+04  1.3239589E-07
  3.4000000E+04  1.2248268E-07
  3.5000000E+04  1.1352833E-07
  3.6000000E+04  1.0541930E-07
  3.7000000E+04  9.8057898E-08
  3.8000000E+04  9.1359766E-08
  3.9000000E+04  8.5251762E-08
  4.0000000E+04  7.9670250E-08
  4.2000000E+04  6.9871419E-08
  4.4000000E+04  6.1596090E-08
  4.6000000E+04  5.4559687E-08
  4.8000000E+04  4.8539261E-08
  5.0000000E+04  4.3358413E-08
  5.2500000E+04  3.7851161E-08
  5.5000000E+04  3.3221226E-08
  5.7500000E+04  2.9301574E-08
  5.8750000E+04  2.7566211E-08
  6.0000000E+04  2.5961884E-08
  6.2500000E+04  2.3099484E-08
  6.5000000E+04  2.0632739E-08
  6.7500000E+04  1.8496183E-08
  7.0000000E+04  1.6636895E-08
  7.2500000E+04  1.5011780E-08
  7.5000000E+04  1.3585509E-08
  7.7500000E+04  1.2328934E-08
  8.0000000E+04  1.1217867E-08
  8.2500000E+04  1.0232130E-08
  8.5000000E+04  9.3547925E-09
  8.7500000E+04  8.5715755E-09
  9.0000000E+04  7.8703831E-09
  9.2500000E+04  7.2409225E-09
  9.5000000E+04  6.6744012E-09
  9.7500000E+04  6.1632786E-09
  1.0000000E+05  5.7010665E-09
  1.0250000E+05  5.2821627E-09
  1.0500000E+05  4.9017104E-09
  1.1000000E+05  4.2398000E-09
  1.1500000E+05  3.6875462E-09
  1.2000000E+05  3.2235681E-09
  1.2500000E+05  2.8312489E-09
  1.3000000E+05  2.4975530E-09
  1.3500000E+05  2.2121599E-09
  1.4000000E+05  1.9668282E-09
  1.4500000E+05  1.7549269E-09
  1.5000000E+05  1.5710825E-09
  1.5500000E+05  1.4109114E-09
  1.6000000E+05  1.2708159E-09
  1.6500000E+05  1.1478266E-09
  1.7000000E+05  1.0394775E-09
  1.7500000E+05  9.4371064E-10
  1.8000000E+05  8.5880021E-10
  1.8500000E+05  7.8329213E-10
  1.9000000E+05  7.1595601E-10
  1.9500000E+05  6.5574639E-10
  2.0000000E+05  6.0177201E-10
  2.0500000E+05  5.5327013E-10
  2.1000000E+05  5.0958516E-10
  2.1500000E+05  4.7015169E-10
  2.2000000E+05  4.3448051E-10
  2.2500000E+05  4.0214695E-10
  2.3000000E+05  3.7278138E-10
  2.4000000E+05  3.2170442E-10
  2.5000000E+05  2.7912029E-10
  2.6000000E+05  2.4338433E-10
  2.7000000E+05  2.1321319E-10
  2.8000000E+05  1.8759604E-10
  2.9000000E+05  1.6573022E-10
  3.0000000E+05  1.4697367E-10
  3.1000000E+05  1.3080919E-10
  3.2000000E+05  1.1681745E-10
  3.3000000E+05  1.0465632E-10
  3.4000000E+05  9.4045023E-11
  3.5000000E+05  8.4751861E-11
  3.6000000E+05  7.6584609E-11
  3.7000000E+05  6.9383025E-11
  3.8000000E+05  6.3012903E-11
  3.9000000E+05  5.7361342E-11
  4.0000000E+05  5.2332978E-11
  4.1000000E+05  4.7846931E-11
  4.2000000E+05  4.3834322E-11
  4.3000000E+05  4.0236281E-11
  4.4000000E+05  3.7002308E-11
  4.5000000E+05  3.4088908E-11
  4.6000000E+05  3.1458529E-11
  4.7000000E+05  2.9078671E-11
  4.8000000E+05  2.6921117E-11
  5.0000000E+05  2.3177784E-11
  5.1250000E+05  2.1167924E-11
  5.2500000E+05  1.9372657E-11
  5.3750000E+05  1.7764954E-11
  5.5000000E+05  1.6321689E-11
  5.7500000E+05  1.3851770E-11
  5.8750000E+05  1.2793214E-11
  6.0000000E+05  1.1834513E-11
  6.1250000E+05  1.0964525E-11
  6.2500000E+05  1.0173531E-11
  6.3750000E+05  9.4530309E-12
  6.5000000E+05  8.7955754E-12
  6.7500000E+05  7.6444142E-12
  7.0000000E+05  6.6764807E-12
  7.2500000E+05  5.8576897E-12
  7.5000000E+05  5.1611533E-12
  7.7500000E+05  4.5654994E-12
  8.0000000E+05  4.0536185E-12
  8.2500000E+05  3.6117173E-12
  8.5000000E+05  3.2285893E-12
  8.7500000E+05  2.8950701E-12
  9.0000000E+05  2.6035904E-12
  9.2500000E+05  2.3478809E-12
  9.5000000E+05  2.1227486E-12
  9.7500000E+05  1.9238703E-12
  1.0000000E+06  1.7476688E-12
  1.0250000E+06  1.5911724E-12
  1.0500000E+06  1.4518463E-12
  1.0750000E+06  1.3275194E-12
  
  
#  49  11  N2  EION =  9.000000000E+01 eV   296
#  S(0) = 7.647590E-01
  8.6421329E-01  0.0000000E+00
  8.6421329E+01  0.0000000E+00
  8.6421329E+01  3.0991788E-03
  9.0000000E+01  3.0991788E-03
  9.0002721E+01  3.0991788E-03
  9.0127653E+01  3.1103048E-03
  9.0252585E+01  3.1207750E-03
  9.0377517E+01  3.1305990E-03
  9.0502449E+01  3.1397869E-03
  9.0752313E+01  3.1562956E-03
  9.1002177E+01  3.1703853E-03
  9.1501905E+01  3.1916575E-03
  9.2001633E+01  3.2043216E-03
  9.3001088E+01  3.2067676E-03
  9.4000544E+01  3.1835562E-03
  9.5000000E+01  3.1401955E-03
  9.6250000E+01  3.0650870E-03
  9.7500000E+01  2.9743212E-03
  9.8750000E+01  2.8743537E-03
  1.0000000E+02  2.7700601E-03
  1.0125000E+02  2.6649720E-03
  1.0250000E+02  2.5615401E-03
  1.0375000E+02  2.4613825E-03
  1.0500000E+02  2.3654981E-03
  1.0750000E+02  2.1884608E-03
  1.1000000E+02  2.0317118E-03
  1.1250000E+02  1.8941761E-03
  1.1500000E+02  1.7739198E-03
  1.1750000E+02  1.6688598E-03
  1.2000000E+02  1.5770576E-03
  1.2250000E+02  1.4968162E-03
  1.2500000E+02  1.4266890E-03
  1.3000000E+02  1.3120092E-03
  1.3500000E+02  1.2250807E-03
  1.4000000E+02  1.1598271E-03
  1.4500000E+02  1.1113952E-03
  1.5000000E+02  1.0758300E-03
  1.5500000E+02  1.0499032E-03
  1.6000000E+02  1.0310119E-03
  1.6500000E+02  1.0171433E-03
  1.7000000E+02  1.0067513E-03
  1.7500000E+02  9.9870738E-04
  1.8000000E+02  9.9219145E-04
  1.8500000E+02  9.8663733E-04
  1.9000000E+02  9.8164453E-04
  2.0000000E+02  9.7234619E-04
  2.1000000E+02  9.6297087E-04
  2.2000000E+02  9.5284797E-04
  2.3000000E+02  9.4162359E-04
  2.4000000E+02  9.2916831E-04
  2.5000000E+02  9.1551264E-04
  2.6000000E+02  9.0083040E-04
  2.7000000E+02  8.8534246E-04
  2.8000000E+02  8.6928483E-04
  2.9000000E+02  8.5286144E-04
  3.0000000E+02  8.3620740E-04
  3.1000000E+02  8.1941995E-04
  3.2000000E+02  8.0256225E-04
  3.4000000E+02  7.6877120E-04
  3.6000000E+02  7.3519717E-04
  3.8000000E+02  7.0228829E-04
  4.0000000E+02  6.7053201E-04
  4.2000000E+02  6.4021648E-04
  4.4000000E+02  6.1140835E-04
  4.6000000E+02  5.8405336E-04
  4.8000000E+02  5.5802242E-04
  5.0000000E+02  5.3325270E-04
  5.2500000E+02  5.0407330E-04
  5.5000000E+02  4.7685184E-04
  5.7500000E+02  4.5153713E-04
  6.0000000E+02  4.2801829E-04
  6.5000000E+02  3.8559941E-04
  6.7500000E+02  3.6642691E-04
  7.0000000E+02  3.4851083E-04
  7.2500000E+02  3.3177410E-04
  7.5000000E+02  3.1612898E-04
  8.0000000E+02  2.8778092E-04
  8.5000000E+02  2.6282684E-04
  9.0000000E+02  2.4073134E-04
  9.5000000E+02  2.2113577E-04
  1.0000000E+03  2.0372789E-04
  1.0500000E+03  1.8817998E-04
  1.1000000E+03  1.7422222E-04
  1.1500000E+03  1.6166462E-04
  1.2000000E+03  1.5034895E-04
  1.2500000E+03  1.4012243E-04
  1.3000000E+03  1.3084491E-04
  1.3500000E+03  1.2240011E-04
  1.4000000E+03  1.1469569E-04
  1.4500000E+03  1.0765305E-04
  1.5000000E+03  1.0120262E-04
  1.6000000E+03  8.9833766E-05
  1.7000000E+03  8.0171966E-05
  1.8000000E+03  7.1896437E-05
  1.9000000E+03  6.4758523E-05
  2.0000000E+03  5.8564446E-05
  2.1000000E+03  5.3159699E-05
  2.2000000E+03  4.8418655E-05
  2.3000000E+03  4.4239202E-05
  2.4000000E+03  4.0538022E-05
  2.5000000E+03  3.7246585E-05
  2.6000000E+03  3.4308151E-05
  2.7000000E+03  3.1675472E-05
  2.8000000E+03  2.9308891E-05
  2.9000000E+03  2.7174908E-05
  3.0000000E+03  2.5245077E-05
  3.1000000E+03  2.3495114E-05
  3.2000000E+03  2.1904185E-05
  3.4000000E+03  1.9130113E-05
  3.6000000E+03  1.6806200E-05
  3.8000000E+03  1.4843865E-05
  4.0000000E+03  1.3174923E-05
  4.2000000E+03  1.1746218E-05
  4.4000000E+03  1.0515863E-05
  4.6000000E+03  9.4504955E-06
  4.8000000E+03  8.5233147E-06
  5.0000000E+03  7.7126019E-06
  5.2500000E+03  6.8362935E-06
  5.5000000E+03  6.0866182E-06
  5.7500000E+03  5.4415343E-06
  5.8750000E+03  5.1525708E-06
  6.0000000E+03  4.8834449E-06
  6.2500000E+03  4.3981933E-06
  6.5000000E+03  3.9742996E-06
  6.7500000E+03  3.6023850E-06
  7.0000000E+03  3.2747424E-06
  7.2500000E+03  2.9849981E-06
  7.5000000E+03  2.7278493E-06
  7.7500000E+03  2.4988599E-06
  8.0000000E+03  2.2942982E-06
  8.2500000E+03  2.1110073E-06
  8.5000000E+03  1.9463069E-06
  8.7500000E+03  1.7979123E-06
  9.0000000E+03  1.6638683E-06
  9.2500000E+03  1.5424946E-06
  9.5000000E+03  1.4323414E-06
  1.0000000E+04  1.2408392E-06
  1.0500000E+04  1.0811497E-06
  1.1000000E+04  9.4699800E-07
  1.1500000E+04  8.3353360E-07
  1.2000000E+04  7.3696799E-07
  1.2500000E+04  6.5431116E-07
  1.3000000E+04  5.8318278E-07
  1.3500000E+04  5.2167215E-07
  1.4000000E+04  4.6823325E-07
  1.4500000E+04  4.2160633E-07
  1.5000000E+04  3.8075829E-07
  1.5500000E+04  3.4483669E-07
  1.6000000E+04  3.1313406E-07
  1.6500000E+04  2.8505998E-07
  1.7000000E+04  2.6011948E-07
  1.7500000E+04  2.3789562E-07
  1.8000000E+04  2.1803549E-07
  1.8500000E+04  2.0023913E-07
  1.9000000E+04  1.8425063E-07
  1.9500000E+04  1.6985084E-07
  2.0000000E+04  1.5685134E-07
  2.0500000E+04  1.4508958E-07
  2.1000000E+04  1.3442488E-07
  2.1500000E+04  1.2473507E-07
  2.2000000E+04  1.1591378E-07
  2.2500000E+04  1.0786807E-07
  2.3000000E+04  1.0051658E-07
  2.4000000E+04  8.7618824E-08
  2.5000000E+04  7.6744266E-08
  2.6000000E+04  6.7520255E-08
  2.7000000E+04  5.9652519E-08
  2.8000000E+04  5.2906683E-08
  2.9000000E+04  4.7094660E-08
  3.0000000E+04  4.2064410E-08
  3.1000000E+04  3.7692198E-08
  3.2000000E+04  3.3876694E-08
  3.3000000E+04  3.0534428E-08
  3.4000000E+04  2.7596259E-08
  3.5000000E+04  2.5004618E-08
  3.6000000E+04  2.2711331E-08
  3.7000000E+04  2.0675901E-08
  3.8000000E+04  1.8864134E-08
  3.9000000E+04  1.7247040E-08
  4.0000000E+04  1.5799939E-08
  4.1000000E+04  1.4501744E-08
  4.2000000E+04  1.3334371E-08
  4.3000000E+04  1.2282258E-08
  4.4000000E+04  1.1331970E-08
  4.5000000E+04  1.0471869E-08
  4.6000000E+04  9.6918451E-09
  4.7000000E+04  8.9830924E-09
  4.8000000E+04  8.3379176E-09
  5.0000000E+04  7.2121694E-09
  5.1250000E+04  6.6041365E-09
  5.2500000E+04  6.0587259E-09
  5.3750000E+04  5.5683442E-09
  5.5000000E+04  5.1264535E-09
  5.7500000E+04  4.3663115E-09
  5.8750000E+04  4.0389156E-09
  6.0000000E+04  3.7415141E-09
  6.2500000E+04  3.2241442E-09
  6.5000000E+04  2.7927876E-09
  6.7500000E+04  2.4308540E-09
  7.0000000E+04  2.1253725E-09
  7.2500000E+04  1.8661162E-09
  7.5000000E+04  1.6449571E-09
  7.7500000E+04  1.4553861E-09
  8.0000000E+04  1.2921553E-09
  8.2500000E+04  1.1510062E-09
  8.5000000E+04  1.0284612E-09
  8.7500000E+04  9.2166473E-10
  9.0000000E+04  8.2825889E-10
  9.2500000E+04  7.4628718E-10
  9.5000000E+04  6.7411788E-10
  9.7500000E+04  6.1038397E-10
  1.0000000E+05  5.5393537E-10
  1.0250000E+05  5.0380047E-10
  1.0500000E+05  4.5915512E-10
  1.0750000E+05  4.1929757E-10
  1.1000000E+05  3.8362823E-10
  1.1250000E+05  3.5163303E-10
  1.1500000E+05  3.2286980E-10
  1.1750000E+05  2.9695698E-10
  1.2000000E+05  2.7356437E-10
  1.2250000E+05  2.5240536E-10
  1.2500000E+05  2.3323053E-10
  1.2750000E+05  2.1582223E-10
  1.3000000E+05  1.9999006E-10
  1.3250000E+05  1.8556703E-10
  1.3500000E+05  1.7240632E-10
  1.4000000E+05  1.4936966E-10
  1.4500000E+05  1.3001544E-10
  1.5000000E+05  1.1366415E-10
  1.5500000E+05  9.9777482E-11
  1.6000000E+05  8.7925946E-11
  1.6500000E+05  7.7764495E-11
  1.7000000E+05  6.9014101E-11
  1.7500000E+05  6.1447756E-11
  1.8000000E+05  5.4879747E-11
  1.8500000E+05  4.9157302E-11
  1.9000000E+05  4.4154091E-11
  1.9500000E+05  3.9765138E-11
  2.0000000E+05  3.5902827E-11
  2.0500000E+05  3.2493709E-11
  2.1000000E+05  2.9475941E-11
  2.1500000E+05  2.6797245E-11
  2.2000000E+05  2.4413264E-11
  2.2500000E+05  2.2286222E-11
  2.3000000E+05  2.0383836E-11
  2.3500000E+05  1.8678434E-11
  2.4000000E+05  1.7146214E-11
  2.4500000E+05  1.5766646E-11
  2.5000000E+05  1.4521969E-11
  2.5500000E+05  1.3396775E-11
  2.6000000E+05  1.2377659E-11
  2.6500000E+05  1.1452927E-11
  2.7000000E+05  1.0612355E-11
  2.8000000E+05  9.1489192E-12
  2.9000000E+05  7.9278234E-12
  3.0000000E+05  6.9027269E-12
  3.1000000E+05  6.0372595E-12
  3.2000000E+05  5.3026497E-12
  3.3000000E+05  4.6759705E-12
  3.4000000E+05  4.1388282E-12
  3.5000000E+05  3.6763696E-12
  3.6000000E+05  3.2765253E-12
  3.7000000E+05  2.9294321E-12
  3.8000000E+05  2.6269865E-12
  3.9000000E+05  2.3624954E-12
  4.0000000E+05  2.1304027E-12
  4.1000000E+05  1.9260742E-12
  4.2000000E+05  1.7456289E-12
  4.3000000E+05  1.5858027E-12
  4.4000000E+05  1.4438386E-12
  4.5000000E+05  1.3173986E-12
  4.6000000E+05  1.2044930E-12
  4.7000000E+05  1.1034228E-12
  4.8000000E+05  1.0127324E-12
  5.0000000E+05  8.5765713E-13
  5.1250000E+05  7.7567376E-13
  5.2500000E+05  7.0325985E-13
  5.3750000E+05  6.3910664E-13
  5.5000000E+05  5.8210929E-13
  5.7500000E+05  4.8597546E-13
  5.8750000E+05  4.4536173E-13
  6.0000000E+05  4.0890723E-13
  6.1250000E+05  3.7611102E-13
  6.2500000E+05  3.4654101E-13
  6.3750000E+05  3.1982325E-13
  6.5000000E+05  2.9563344E-13
  6.6250000E+05  2.7368953E-13
  6.7500000E+05  2.5374555E-13
  6.8750000E+05  2.3558646E-13
  7.0000000E+05  2.1902371E-13
  7.2500000E+05  1.9004429E-13
  7.5000000E+05  1.6570330E-13
  7.7500000E+05  1.4513687E-13
  8.0000000E+05  1.2766316E-13
  8.2500000E+05  1.1273975E-13
  8.5000000E+05  9.9932198E-14
  
  
#  49  12  N3  EION =  8.200000000E+01 eV   298
#  S(0) = 1.693873E+00
  7.8207464E-01  0.0000000E+00
  7.8207464E+01  0.0000000E+00
  7.8207464E+01  7.0157379E-03
  8.2000000E+01  7.0157379E-03
  8.2002721E+01  7.0157379E-03
  8.2152585E+01  7.0242988E-03
  8.2302449E+01  7.0312885E-03
  8.2452313E+01  7.0367482E-03
  8.2602177E+01  7.0407198E-03
  8.2901905E+01  7.0443663E-03
  8.3201633E+01  7.0425614E-03
  8.3801088E+01  7.0239264E-03
  8.4400544E+01  6.9874226E-03
  8.5000000E+01  6.9355577E-03
  8.6250000E+01  6.7881456E-03
  8.7500000E+01  6.6029460E-03
  8.8750000E+01  6.3952630E-03
  9.0000000E+01  6.1768313E-03
  9.2500000E+01  5.7393820E-03
  9.3750000E+01  5.5302046E-03
  9.5000000E+01  5.3310423E-03
  9.7500000E+01  4.9669639E-03
  1.0000000E+02  4.6493160E-03
  1.0500000E+02  4.1377616E-03
  1.0750000E+02  3.9332932E-03
  1.1000000E+02  3.7565283E-03
  1.1250000E+02  3.6034777E-03
  1.1500000E+02  3.4708389E-03
  1.2000000E+02  3.2563464E-03
  1.2500000E+02  3.0959819E-03
  1.3000000E+02  2.9770076E-03
  1.3500000E+02  2.8893491E-03
  1.4000000E+02  2.8248213E-03
  1.4500000E+02  2.7768031E-03
  1.5000000E+02  2.7401130E-03
  1.5500000E+02  2.7108203E-03
  1.6000000E+02  2.6860696E-03
  1.6500000E+02  2.6638934E-03
  1.7000000E+02  2.6429913E-03
  1.8000000E+02  2.6020595E-03
  1.9000000E+02  2.5599874E-03
  2.0000000E+02  2.5157387E-03
  2.1000000E+02  2.4689901E-03
  2.2000000E+02  2.4196754E-03
  2.3000000E+02  2.3679566E-03
  2.4000000E+02  2.3142362E-03
  2.5000000E+02  2.2591327E-03
  2.6000000E+02  2.2033417E-03
  2.7000000E+02  2.1475014E-03
  2.8000000E+02  2.0921418E-03
  2.9000000E+02  2.0375779E-03
  3.0000000E+02  1.9839821E-03
  3.1000000E+02  1.9314428E-03
  3.2000000E+02  1.8799489E-03
  3.4000000E+02  1.7801009E-03
  3.6000000E+02  1.6847534E-03
  3.8000000E+02  1.5944394E-03
  4.0000000E+02  1.5097117E-03
  4.2000000E+02  1.4305831E-03
  4.4000000E+02  1.3567621E-03
  4.6000000E+02  1.2877202E-03
  4.8000000E+02  1.2229464E-03
  5.0000000E+02  1.1621792E-03
  5.2500000E+02  1.0915868E-03
  5.5000000E+02  1.0266255E-03
  5.7500000E+02  9.6692770E-04
  6.0000000E+02  9.1198666E-04
  6.5000000E+02  8.1412447E-04
  6.7500000E+02  7.7045551E-04
  7.0000000E+02  7.2995206E-04
  7.2500000E+02  6.9236176E-04
  7.5000000E+02  6.5743336E-04
  8.0000000E+02  5.9465450E-04
  8.5000000E+02  5.3991500E-04
  9.0000000E+02  4.9187499E-04
  9.5000000E+02  4.4962202E-04
  1.0000000E+03  4.1234369E-04
  1.0500000E+03  3.7924909E-04
  1.1000000E+03  3.4971528E-04
  1.1500000E+03  3.2329559E-04
  1.2000000E+03  2.9961034E-04
  1.2500000E+03  2.7830050E-04
  1.3000000E+03  2.5904952E-04
  1.3500000E+03  2.4159804E-04
  1.4000000E+03  2.2573945E-04
  1.4500000E+03  2.1129698E-04
  1.5000000E+03  1.9811488E-04
  1.6000000E+03  1.7499154E-04
  1.7000000E+03  1.5545658E-04
  1.8000000E+03  1.3881578E-04
  1.9000000E+03  1.2453554E-04
  2.0000000E+03  1.1220227E-04
  2.1000000E+03  1.0148802E-04
  2.2000000E+03  9.2128131E-05
  2.3000000E+03  8.3908915E-05
  2.4000000E+03  7.6656915E-05
  2.5000000E+03  7.0230152E-05
  2.6000000E+03  6.4511606E-05
  2.7000000E+03  5.9404237E-05
  2.8000000E+03  5.4826911E-05
  2.9000000E+03  5.0711345E-05
  3.0000000E+03  4.6999770E-05
  3.1000000E+03  4.3643034E-05
  3.2000000E+03  4.0599115E-05
  3.4000000E+03  3.5310451E-05
  3.6000000E+03  3.0900196E-05
  3.8000000E+03  2.7192003E-05
  4.0000000E+03  2.4050840E-05
  4.2000000E+03  2.1371963E-05
  4.4000000E+03  1.9073218E-05
  4.6000000E+03  1.7089453E-05
  4.8000000E+03  1.5368544E-05
  5.0000000E+03  1.3868413E-05
  5.2500000E+03  1.2252194E-05
  5.5000000E+03  1.0874325E-05
  5.7500000E+03  9.6925982E-06
  5.8750000E+03  9.1645192E-06
  6.0000000E+03  8.6734482E-06
  6.2500000E+03  7.7899711E-06
  6.5000000E+03  7.0204250E-06
  6.7500000E+03  6.3471065E-06
  7.0000000E+03  5.7555131E-06
  7.2500000E+03  5.2336870E-06
  7.5000000E+03  4.7717079E-06
  7.7500000E+03  4.3612994E-06
  8.0000000E+03  3.9955179E-06
  8.2500000E+03  3.6685040E-06
  8.5000000E+03  3.3752959E-06
  8.7500000E+03  3.1116736E-06
  9.0000000E+03  2.8740333E-06
  9.2500000E+03  2.6592853E-06
  9.5000000E+03  2.4647690E-06
  1.0000000E+04  2.1275401E-06
  1.0500000E+04  1.8473487E-06
  1.1000000E+04  1.6127788E-06
  1.1500000E+04  1.4150377E-06
  1.2000000E+04  1.2472814E-06
  1.2500000E+04  1.1041265E-06
  1.3000000E+04  9.8130022E-07
  1.3500000E+04  8.7538342E-07
  1.4000000E+04  7.8361756E-07
  1.4500000E+04  7.0376145E-07
  1.5000000E+04  6.3398213E-07
  1.5500000E+04  5.7277124E-07
  1.6000000E+04  5.1888005E-07
  1.6500000E+04  4.7126906E-07
  1.7000000E+04  4.2906888E-07
  1.7500000E+04  3.9154889E-07
  1.8000000E+04  3.5809209E-07
  1.8500000E+04  3.2817520E-07
  1.9000000E+04  3.0135276E-07
  1.9500000E+04  2.7724406E-07
  2.0000000E+04  2.5552252E-07
  2.0500000E+04  2.3590692E-07
  2.1000000E+04  2.1815437E-07
  2.1500000E+04  2.0205434E-07
  2.2000000E+04  1.8742383E-07
  2.2500000E+04  1.7410328E-07
  2.3000000E+04  1.6195321E-07
  2.4000000E+04  1.4068993E-07
  2.5000000E+04  1.2282099E-07
  2.6000000E+04  1.0771235E-07
  2.7000000E+04  9.4864877E-08
  2.8000000E+04  8.3882259E-08
  2.9000000E+04  7.4447358E-08
  3.0000000E+04  6.6304542E-08
  3.1000000E+04  5.9246340E-08
  3.2000000E+04  5.3103300E-08
  3.3000000E+04  4.7736193E-08
  3.4000000E+04  4.3029985E-08
  3.5000000E+04  3.8889131E-08
  3.6000000E+04  3.5233872E-08
  3.7000000E+04  3.1997315E-08
  3.8000000E+04  2.9123108E-08
  3.9000000E+04  2.6563580E-08
  4.0000000E+04  2.4278237E-08
  4.1000000E+04  2.2232548E-08
  4.2000000E+04  2.0396967E-08
  4.3000000E+04  1.8746117E-08
  4.4000000E+04  1.7258134E-08
  4.5000000E+04  1.5914117E-08
  4.6000000E+04  1.4697676E-08
  4.7000000E+04  1.3594563E-08
  4.8000000E+04  1.2592354E-08
  5.0000000E+04  1.0848540E-08
  5.1250000E+04  9.9095652E-09
  5.2500000E+04  9.0692167E-09
  5.3750000E+04  8.3153477E-09
  5.5000000E+04  7.6375217E-09
  5.7500000E+04  6.4752292E-09
  5.8750000E+04  5.9762366E-09
  6.0000000E+04  5.5238963E-09
  6.2500000E+04  4.7393454E-09
  6.5000000E+04  4.0878173E-09
  6.7500000E+04  3.5432544E-09
  7.0000000E+04  3.0853567E-09
  7.2500000E+04  2.6981737E-09
  7.5000000E+04  2.3690708E-09
  7.7500000E+04  2.0879639E-09
  8.0000000E+04  1.8467482E-09
  8.2500000E+04  1.6388673E-09
  8.5000000E+04  1.4589838E-09
  8.7500000E+04  1.3027274E-09
  9.0000000E+04  1.1665005E-09
  9.2500000E+04  1.0473259E-09
  9.5000000E+04  9.4272788E-10
  9.7500000E+04  8.5063795E-10
  1.0000000E+05  7.6932042E-10
  1.0250000E+05  6.9731272E-10
  1.0500000E+05  6.3337752E-10
  1.0750000E+05  5.7646405E-10
  1.1000000E+05  5.2567675E-10
  1.1250000E+05  4.8024966E-10
  1.1500000E+05  4.3952554E-10
  1.1750000E+05  4.0293864E-10
  1.2000000E+05  3.7000053E-10
  1.2250000E+05  3.4028831E-10
  1.2500000E+05  3.1343475E-10
  1.2750000E+05  2.8912010E-10
  1.3000000E+05  2.6706530E-10
  1.3250000E+05  2.4702614E-10
  1.3500000E+05  2.2878841E-10
  1.4000000E+05  1.9698639E-10
  1.4500000E+05  1.7040391E-10
  1.5000000E+05  1.4805856E-10
  1.5500000E+05  1.2917544E-10
  1.6000000E+05  1.1313882E-10
  1.6500000E+05  9.9456030E-11
  1.7000000E+05  8.7730232E-11
  1.7500000E+05  7.7639800E-11
  1.8000000E+05  6.8922537E-11
  1.8500000E+05  6.1363541E-11
  1.9000000E+05  5.4785773E-11
  1.9500000E+05  4.9042673E-11
  2.0000000E+05  4.4012352E-11
  2.0500000E+05  3.9592991E-11
  2.1000000E+05  3.5699162E-11
  2.1500000E+05  3.2258904E-11
  2.2000000E+05  2.9211364E-11
  2.2500000E+05  2.6504892E-11
  2.3000000E+05  2.4095499E-11
  2.3500000E+05  2.1945600E-11
  2.4000000E+05  2.0022978E-11
  2.4500000E+05  1.8299933E-11
  2.5000000E+05  1.6752575E-11
  2.5500000E+05  1.5360246E-11
  2.6000000E+05  1.4105030E-11
  2.6500000E+05  1.2971352E-11
  2.7000000E+05  1.1945637E-11
  2.7500000E+05  1.1016023E-11
  2.8000000E+05  1.0172120E-11
  2.8500000E+05  9.4048066E-12
  2.9000000E+05  8.7060609E-12
  3.0000000E+05  7.4868077E-12
  3.1000000E+05  6.4670583E-12
  3.2000000E+05  5.6096311E-12
  3.3000000E+05  4.8850840E-12
  3.4000000E+05  4.2699437E-12
  3.5000000E+05  3.7453725E-12
  3.6000000E+05  3.2961562E-12
  3.7000000E+05  2.9099395E-12
  3.8000000E+05  2.5766363E-12
  3.9000000E+05  2.2879694E-12
  4.0000000E+05  2.0371127E-12
  4.1000000E+05  1.8184100E-12
  4.2000000E+05  1.6271539E-12
  4.3000000E+05  1.4594098E-12
  4.4000000E+05  1.3118758E-12
  4.5000000E+05  1.1817693E-12
  4.6000000E+05  1.0667377E-12
  4.7000000E+05  9.6478481E-13
  4.8000000E+05  8.7421125E-13
  5.0000000E+05  7.2160469E-13
  5.1250000E+05  6.4225294E-13
  5.2500000E+05  5.7304356E-13
  5.3750000E+05  5.1250155E-13
  5.5000000E+05  4.5939182E-13
  5.7500000E+05  3.7147652E-13
  5.8750000E+05  3.3505244E-13
  6.0000000E+05  3.0277328E-13
  6.1250000E+05  2.7410206E-13
  6.2500000E+05  2.4858026E-13
  6.3750000E+05  2.2581546E-13
  6.5000000E+05  2.0546982E-13
  6.6250000E+05  1.8725170E-13
  6.7500000E+05  1.7090866E-13
  6.8750000E+05  1.5622166E-13
  7.0000000E+05  1.4299938E-13
  7.1250000E+05  1.3107410E-13
  7.2500000E+05  1.2029975E-13
  7.3750000E+05  1.1054892E-13
  7.5000000E+05  1.0171019E-13
  7.6250000E+05  9.3685852E-14
  7.7500000E+05  8.6390240E-14
  7.8750000E+05  7.9749719E-14
  8.0000000E+05  7.3699929E-14
  8.2500000E+05  6.3147915E-14
  8.5000000E+05  5.4340923E-14
  
  
#  49  13  N4  EION =  2.100000000E+01 eV   306
#  S(0) = 6.313004E+00
  1.0746417E-01  0.0000000E+00
  1.0746417E+01  0.0000000E+00
  1.0746417E+01  2.0032819E-02
  2.1000000E+01  2.0032819E-02
  2.1002721E+01  2.0032819E-02
  2.1127653E+01  1.9947289E-02
  2.1252585E+01  1.9875969E-02
  2.1377517E+01  1.9818683E-02
  2.1502449E+01  1.9775266E-02
  2.1752313E+01  1.9729432E-02
  2.2002177E+01  1.9737335E-02
  2.2501905E+01  1.9910533E-02
  2.3001633E+01  2.0288418E-02
  2.4001088E+01  2.1641033E-02
  2.5000544E+01  2.3774016E-02
  2.6000000E+01  2.6682369E-02
  2.7000000E+01  3.0372513E-02
  2.8000000E+01  3.4849872E-02
  2.9000000E+01  4.0116773E-02
  3.0000000E+01  4.6163822E-02
  3.1000000E+01  5.2962419E-02
  3.2000000E+01  6.0457318E-02
  3.3000000E+01  6.8560618E-02
  3.4000000E+01  7.7147547E-02
  3.5000000E+01  8.6053741E-02
  3.6000000E+01  9.5081845E-02
  3.8000000E+01  1.1259202E-01
  4.0000000E+01  1.2781513E-01
  4.1000000E+01  1.3405380E-01
  4.2000000E+01  1.3918259E-01
  4.3000000E+01  1.4311530E-01
  4.4000000E+01  1.4581944E-01
  4.6000000E+01  1.4765054E-01
  4.8000000E+01  1.4521205E-01
  5.0000000E+01  1.3936837E-01
  5.2500000E+01  1.2869555E-01
  5.5000000E+01  1.1580292E-01
  5.7500000E+01  1.0199968E-01
  6.0000000E+01  8.8251496E-02
  6.2500000E+01  7.5225611E-02
  6.5000000E+01  6.3339854E-02
  6.6250000E+01  5.7896925E-02
  6.7500000E+01  5.2806408E-02
  7.0000000E+01  4.3686614E-02
  7.2500000E+01  3.5929985E-02
  7.5000000E+01  2.9423532E-02
  8.0000000E+01  1.9568826E-02
  8.2500000E+01  1.5917613E-02
  8.5000000E+01  1.2934930E-02
  8.7500000E+01  1.0504299E-02
  9.0000000E+01  8.5271559E-03
  9.2500000E+01  6.9221826E-03
  9.5000000E+01  5.6227001E-03
  9.6250000E+01  5.0695211E-03
  9.7500000E+01  4.5723145E-03
  9.8750000E+01  4.1256173E-03
  1.0000000E+02  3.7252072E-03
  1.0250000E+02  3.0477475E-03
  1.0500000E+02  2.5098538E-03
  1.0625000E+02  2.2846367E-03
  1.0750000E+02  2.0844913E-03
  1.0875000E+02  1.9071565E-03
  1.1000000E+02  1.7510478E-03
  1.1250000E+02  1.4958630E-03
  1.1500000E+02  1.3059078E-03
  1.1750000E+02  1.1698343E-03
  1.1875000E+02  1.1190318E-03
  1.2000000E+02  1.0778714E-03
  1.2125000E+02  1.0450402E-03
  1.2250000E+02  1.0194937E-03
  1.2500000E+02  9.8710149E-04
  1.2750000E+02  9.7591200E-04
  1.3000000E+02  9.8299554E-04
  1.3250000E+02  1.0058887E-03
  1.3500000E+02  1.0415301E-03
  1.3750000E+02  1.0872215E-03
  1.4000000E+02  1.1404478E-03
  1.4250000E+02  1.1986572E-03
  1.4500000E+02  1.2595097E-03
  1.4750000E+02  1.3220912E-03
  1.5000000E+02  1.3858503E-03
  1.5500000E+02  1.5145054E-03
  1.6000000E+02  1.6404687E-03
  1.6500000E+02  1.7603384E-03
  1.7000000E+02  1.8725753E-03
  1.8000000E+02  2.0695744E-03
  1.9000000E+02  2.2273542E-03
  2.0000000E+02  2.3471578E-03
  2.1000000E+02  2.4324384E-03
  2.2000000E+02  2.4877203E-03
  2.3000000E+02  2.5178877E-03
  2.4000000E+02  2.5276945E-03
  2.5000000E+02  2.5212220E-03
  2.6000000E+02  2.5016957E-03
  2.7000000E+02  2.4718680E-03
  2.8000000E+02  2.4338068E-03
  2.9000000E+02  2.3891144E-03
  3.0000000E+02  2.3391896E-03
  3.1000000E+02  2.2853058E-03
  3.2000000E+02  2.2285807E-03
  3.4000000E+02  2.1102229E-03
  3.6000000E+02  1.9901432E-03
  3.8000000E+02  1.8723332E-03
  4.0000000E+02  1.7585893E-03
  4.2000000E+02  1.6497707E-03
  4.4000000E+02  1.5464079E-03
  4.6000000E+02  1.4487748E-03
  4.8000000E+02  1.3570695E-03
  5.0000000E+02  1.2714380E-03
  5.2500000E+02  1.1727965E-03
  5.5000000E+02  1.0827811E-03
  5.7500000E+02  1.0005557E-03
  6.0000000E+02  9.2544956E-04
  6.5000000E+02  7.9438368E-04
  6.7500000E+02  7.3733991E-04
  7.0000000E+02  6.8527172E-04
  7.2500000E+02  6.3770781E-04
  7.5000000E+02  5.9419039E-04
  8.0000000E+02  5.1768385E-04
  8.5000000E+02  4.5307411E-04
  9.0000000E+02  3.9835386E-04
  9.5000000E+02  3.5179905E-04
  1.0000000E+03  3.1194216E-04
  1.0500000E+03  2.7764303E-04
  1.1000000E+03  2.4801761E-04
  1.1500000E+03  2.2233273E-04
  1.2000000E+03  1.9996266E-04
  1.2500000E+03  1.8039146E-04
  1.3000000E+03  1.6319995E-04
  1.3500000E+03  1.4804600E-04
  1.4000000E+03  1.3464409E-04
  1.4500000E+03  1.2275424E-04
  1.5000000E+03  1.1217378E-04
  1.6000000E+03  9.4280838E-05
  1.7000000E+03  7.9872632E-05
  1.8000000E+03  6.8148961E-05
  1.9000000E+03  5.8522700E-05
  2.0000000E+03  5.0554741E-05
  2.1000000E+03  4.3910252E-05
  2.2000000E+03  3.8331209E-05
  2.3000000E+03  3.3616847E-05
  2.4000000E+03  2.9609351E-05
  2.5000000E+03  2.6183902E-05
  2.6000000E+03  2.3241175E-05
  2.7000000E+03  2.0701401E-05
  2.8000000E+03  1.8499852E-05
  2.9000000E+03  1.6583596E-05
  3.0000000E+03  1.4909130E-05
  3.1000000E+03  1.3440552E-05
  3.2000000E+03  1.2148108E-05
  3.3000000E+03  1.1007026E-05
  3.4000000E+03  9.9965160E-06
  3.5000000E+03  9.0990485E-06
  3.6000000E+03  8.2997662E-06
  3.8000000E+03  6.9470772E-06
  4.0000000E+03  5.8579391E-06
  4.2000000E+03  4.9731165E-06
  4.4000000E+03  4.2483863E-06
  4.6000000E+03  3.6502709E-06
  4.8000000E+03  3.1531546E-06
  5.0000000E+03  2.7372740E-06
  5.2500000E+03  2.3085508E-06
  5.5000000E+03  1.9599371E-06
  5.7500000E+03  1.6741752E-06
  5.8750000E+03  1.5506428E-06
  6.0000000E+03  1.4381762E-06
  6.2500000E+03  1.2419228E-06
  6.5000000E+03  1.0776720E-06
  6.7500000E+03  9.3938341E-07
  7.0000000E+03  8.2230540E-07
  7.2500000E+03  7.2266844E-07
  7.5000000E+03  6.3746046E-07
  7.7500000E+03  5.6425861E-07
  8.0000000E+03  5.0110117E-07
  8.2500000E+03  4.4638996E-07
  8.5000000E+03  3.9881507E-07
  8.7500000E+03  3.5729691E-07
  9.0000000E+03  3.2094129E-07
  9.2500000E+03  2.8900393E-07
  9.5000000E+03  2.6086218E-07
  9.7500000E+03  2.3599293E-07
  1.0000000E+04  2.1395501E-07
  1.0250000E+04  1.9437493E-07
  1.0500000E+04  1.7693506E-07
  1.1000000E+04  1.4743046E-07
  1.1500000E+04  1.2370340E-07
  1.2000000E+04  1.0446446E-07
  1.2500000E+04  8.8745217E-08
  1.3000000E+04  7.5810462E-08
  1.3500000E+04  6.5096563E-08
  1.4000000E+04  5.6167460E-08
  1.4500000E+04  4.8682766E-08
  1.5000000E+04  4.2374762E-08
  1.5500000E+04  3.7031382E-08
  1.6000000E+04  3.2483400E-08
  1.6500000E+04  2.8594873E-08
  1.7000000E+04  2.5255978E-08
  1.7500000E+04  2.2377462E-08
  1.8000000E+04  1.9886374E-08
  1.8500000E+04  1.7722773E-08
  1.9000000E+04  1.5837159E-08
  1.9500000E+04  1.4188462E-08
  2.0000000E+04  1.2742456E-08
  2.0500000E+04  1.1470495E-08
  2.1000000E+04  1.0348492E-08
  2.1500000E+04  9.3561180E-09
  2.2000000E+04  8.4761487E-09
  2.2500000E+04  7.6939472E-09
  2.3000000E+04  6.9970272E-09
  2.4000000E+04  5.8177810E-09
  2.5000000E+04  4.8696298E-09
  2.6000000E+04  4.1013100E-09
  2.7000000E+04  3.4741864E-09
  2.8000000E+04  2.9588422E-09
  2.9000000E+04  2.5326680E-09
  3.0000000E+04  2.1781411E-09
  3.1000000E+04  1.8815731E-09
  3.2000000E+04  1.6321897E-09
  3.3000000E+04  1.4214495E-09
  3.4000000E+04  1.2425359E-09
  3.5000000E+04  1.0899747E-09
  3.6000000E+04  9.5934229E-10
  3.7000000E+04  8.4704484E-10
  3.8000000E+04  7.5014696E-10
  3.9000000E+04  6.6623891E-10
  4.0000000E+04  5.9333263E-10
  4.1000000E+04  5.2978048E-10
  4.2000000E+04  4.7421123E-10
  4.3000000E+04  4.2547892E-10
  4.4000000E+04  3.8262193E-10
  4.5000000E+04  3.4483004E-10
  4.6000000E+04  3.1141834E-10
  4.7000000E+04  2.8180586E-10
  4.8000000E+04  2.5549814E-10
  5.0000000E+04  2.1116879E-10
  5.1250000E+04  1.8811443E-10
  5.2500000E+04  1.6800255E-10
  5.3750000E+04  1.5040466E-10
  5.5000000E+04  1.3496214E-10
  5.7500000E+04  1.0938526E-10
  5.8750000E+04  9.8781760E-11
  6.0000000E+04  8.9380518E-11
  6.2500000E+04  7.3584783E-11
  6.5000000E+04  6.1002997E-11
  6.7500000E+04  5.0899884E-11
  7.0000000E+04  4.2725985E-11
  7.2500000E+04  3.6066590E-11
  7.5000000E+04  3.0605634E-11
  7.7500000E+04  2.6100028E-11
  8.0000000E+04  2.2361299E-11
  8.2500000E+04  1.9242194E-11
  8.5000000E+04  1.6626790E-11
  8.7500000E+04  1.4423207E-11
  9.0000000E+04  1.2558159E-11
  9.2500000E+04  1.0972834E-11
  9.5000000E+04  9.6197656E-12
  9.7500000E+04  8.4604358E-12
  1.0000000E+05  7.4634244E-12
  1.0250000E+05  6.6029756E-12
  1.0500000E+05  5.8578810E-12
  1.0750000E+05  5.2105992E-12
  1.1000000E+05  4.6465591E-12
  1.1250000E+05  4.1536066E-12
  1.1500000E+05  3.7215651E-12
  1.1750000E+05  3.3418825E-12
  1.2000000E+05  3.0073466E-12
  1.2250000E+05  2.7118535E-12
  1.2500000E+05  2.4502210E-12
  1.2750000E+05  2.2180350E-12
  1.3000000E+05  2.0115241E-12
  1.3250000E+05  1.8274565E-12
  1.3500000E+05  1.6630551E-12
  1.4000000E+05  1.3840047E-12
  1.4500000E+05  1.1588525E-12
  1.5000000E+05  9.7590493E-13
  1.5500000E+05  8.2626753E-13
  1.6000000E+05  7.0311707E-13
  1.6500000E+05  6.0117590E-13
  1.7000000E+05  5.1632888E-13
  1.7500000E+05  4.4534411E-13
  1.8000000E+05  3.8566618E-13
  1.8500000E+05  3.3526150E-13
  1.9000000E+05  2.9250188E-13
  1.9500000E+05  2.5607623E-13
  2.0000000E+05  2.2492299E-13
  2.0500000E+05  1.9817818E-13
  2.1000000E+05  1.7513513E-13
  2.1500000E+05  1.5521307E-13
  2.2000000E+05  1.3793258E-13
  2.2500000E+05  1.2289612E-13
  2.3000000E+05  1.0977276E-13
  2.3500000E+05  9.8285927E-14
  2.4000000E+05  8.8203630E-14
  2.4500000E+05  7.9330541E-14
  2.5000000E+05  7.1501615E-14
  2.5500000E+05  6.4576935E-14
  2.6000000E+05  5.8437523E-14
  2.6500000E+05  5.2981891E-14
  2.7000000E+05  4.8123212E-14
  2.8000000E+05  3.9909072E-14
  2.9000000E+05  3.3314293E-14
  3.0000000E+05  2.7979445E-14
  3.1000000E+05  2.3633262E-14
  3.2000000E+05  2.0069128E-14
  3.3000000E+05  1.7128261E-14
  3.4000000E+05  1.4687574E-14
  
  
#  49  14  N5  EION =  2.000000000E+01 eV   307
#  S(0) = 9.601545E+00
  6.0983921E-02  0.0000000E+00
  6.0983921E+00  0.0000000E+00
  6.0983921E+00  3.1695854E-02
  2.0000000E+01  3.1695854E-02
  2.0002721E+01  3.1695854E-02
  2.0127653E+01  3.1551386E-02
  2.0252585E+01  3.1430366E-02
  2.0377517E+01  3.1332450E-02
  2.0502449E+01  3.1257309E-02
  2.0752313E+01  3.1174151E-02
  2.1002177E+01  3.1178642E-02
  2.1501905E+01  3.1442896E-02
  2.2001633E+01  3.2036953E-02
  2.3001088E+01  3.4177604E-02
  2.4000544E+01  3.7550619E-02
  2.5000000E+01  4.2134584E-02
  2.6000000E+01  4.7927718E-02
  2.7000000E+01  5.4927573E-02
  2.8000000E+01  6.3127374E-02
  2.9000000E+01  7.2502417E-02
  3.0000000E+01  8.2998541E-02
  3.1000000E+01  9.4520889E-02
  3.2000000E+01  1.0692512E-01
  3.3000000E+01  1.2001159E-01
  3.4000000E+01  1.3352188E-01
  3.5000000E+01  1.4714978E-01
  3.6000000E+01  1.6055130E-01
  3.8000000E+01  1.8523294E-01
  3.9000000E+01  1.9583880E-01
  4.0000000E+01  2.0491282E-01
  4.1000000E+01  2.1226489E-01
  4.2000000E+01  2.1777775E-01
  4.4000000E+01  2.2322051E-01
  4.6000000E+01  2.2173504E-01
  4.8000000E+01  2.1451275E-01
  5.0000000E+01  2.0298607E-01
  5.2500000E+01  1.8463365E-01
  5.5000000E+01  1.6400407E-01
  5.7500000E+01  1.4283591E-01
  6.0000000E+01  1.2235521E-01
  6.2500000E+01  1.0337456E-01
  6.5000000E+01  8.6351217E-02
  6.6250000E+01  7.8642947E-02
  6.7500000E+01  7.1479772E-02
  7.0000000E+01  5.8752400E-02
  7.2500000E+01  4.8032556E-02
  7.5000000E+01  3.9114198E-02
  7.7500000E+01  3.1760837E-02
  8.0000000E+01  2.5735999E-02
  8.1250000E+01  2.3153190E-02
  8.2500000E+01  2.0823273E-02
  8.5000000E+01  1.6831305E-02
  8.7500000E+01  1.3595754E-02
  9.0000000E+01  1.0978631E-02
  9.2500000E+01  8.8676326E-03
  9.5000000E+01  7.1692762E-03
  9.7500000E+01  5.8049755E-03
  1.0000000E+02  4.7155923E-03
  1.0250000E+02  3.8559793E-03
  1.0375000E+02  3.4987308E-03
  1.0500000E+02  3.1831363E-03
  1.0625000E+02  2.9046286E-03
  1.0750000E+02  2.6594454E-03
  1.0875000E+02  2.4449662E-03
  1.1000000E+02  2.2586433E-03
  1.1250000E+02  1.9605845E-03
  1.1500000E+02  1.7473455E-03
  1.1750000E+02  1.6048009E-03
  1.1875000E+02  1.5557473E-03
  1.2000000E+02  1.5187766E-03
  1.2125000E+02  1.4922754E-03
  1.2250000E+02  1.4749654E-03
  1.2500000E+02  1.4640502E-03
  1.3000000E+02  1.5191100E-03
  1.3500000E+02  1.6510676E-03
  1.3750000E+02  1.7366893E-03
  1.4000000E+02  1.8306073E-03
  1.4250000E+02  1.9289712E-03
  1.4500000E+02  2.0290870E-03
  1.5000000E+02  2.2313571E-03
  1.5500000E+02  2.4313353E-03
  1.6000000E+02  2.6229652E-03
  1.6500000E+02  2.8026767E-03
  1.7000000E+02  2.9686254E-03
  1.8000000E+02  3.2543103E-03
  1.9000000E+02  3.4773322E-03
  2.0000000E+02  3.6417238E-03
  2.1000000E+02  3.7539997E-03
  2.2000000E+02  3.8217264E-03
  2.3000000E+02  3.8527152E-03
  2.4000000E+02  3.8543306E-03
  2.5000000E+02  3.8327119E-03
  2.6000000E+02  3.7926832E-03
  2.7000000E+02  3.7383123E-03
  2.8000000E+02  3.6725824E-03
  2.9000000E+02  3.5978293E-03
  3.0000000E+02  3.5160872E-03
  3.1000000E+02  3.4292077E-03
  3.2000000E+02  3.3387950E-03
  3.4000000E+02  3.1525282E-03
  3.6000000E+02  2.9658452E-03
  3.8000000E+02  2.7842530E-03
  4.0000000E+02  2.6100463E-03
  4.2000000E+02  2.4442537E-03
  4.4000000E+02  2.2874568E-03
  4.6000000E+02  2.1398924E-03
  4.8000000E+02  2.0017350E-03
  5.0000000E+02  1.8730895E-03
  5.2500000E+02  1.7252901E-03
  5.5000000E+02  1.5907523E-03
  5.7500000E+02  1.4681363E-03
  6.0000000E+02  1.3563723E-03
  6.5000000E+02  1.1618528E-03
  6.7500000E+02  1.0773937E-03
  7.0000000E+02  1.0004107E-03
  7.2500000E+02  9.3017933E-04
  7.5000000E+02  8.6599914E-04
  8.0000000E+02  7.5334568E-04
  8.5000000E+02  6.5839949E-04
  9.0000000E+02  5.7813150E-04
  9.5000000E+02  5.0994986E-04
  1.0000000E+03  4.5166249E-04
  1.0500000E+03  4.0157194E-04
  1.1000000E+03  3.5836269E-04
  1.1500000E+03  3.2094544E-04
  1.2000000E+03  2.8839278E-04
  1.2500000E+03  2.5994220E-04
  1.3000000E+03  2.3497534E-04
  1.3500000E+03  2.1298818E-04
  1.4000000E+03  1.9356056E-04
  1.4500000E+03  1.7633965E-04
  1.5000000E+03  1.6102779E-04
  1.6000000E+03  1.3516284E-04
  1.7000000E+03  1.1436514E-04
  1.8000000E+03  9.7465031E-05
  1.9000000E+03  8.3605767E-05
  2.0000000E+03  7.2147512E-05
  2.1000000E+03  6.2603065E-05
  2.2000000E+03  5.4597497E-05
  2.3000000E+03  4.7839423E-05
  2.4000000E+03  4.2100056E-05
  2.5000000E+03  3.7198658E-05
  2.6000000E+03  3.2991589E-05
  2.7000000E+03  2.9363609E-05
  2.8000000E+03  2.6221286E-05
  2.9000000E+03  2.3488272E-05
  3.0000000E+03  2.1101869E-05
  3.1000000E+03  1.9010379E-05
  3.2000000E+03  1.7171000E-05
  3.3000000E+03  1.5548122E-05
  3.4000000E+03  1.4111885E-05
  3.5000000E+03  1.2837126E-05
  3.6000000E+03  1.1702530E-05
  3.8000000E+03  9.7840416E-06
  4.0000000E+03  8.2410973E-06
  4.2000000E+03  6.9889626E-06
  4.4000000E+03  5.9644503E-06
  4.6000000E+03  5.1197742E-06
  4.8000000E+03  4.4184052E-06
  5.0000000E+03  3.8321893E-06
  5.2500000E+03  3.2284687E-06
  5.5000000E+03  2.7380809E-06
  5.7500000E+03  2.3365178E-06
  5.8750000E+03  2.1630567E-06
  6.0000000E+03  2.0052100E-06
  6.2500000E+03  1.7299600E-06
  6.5000000E+03  1.4998045E-06
  6.7500000E+03  1.3061992E-06
  7.0000000E+03  1.1424287E-06
  7.2500000E+03  1.0031702E-06
  7.5000000E+03  8.8417405E-07
  7.7500000E+03  7.8202477E-07
  8.0000000E+03  6.9395893E-07
  8.2500000E+03  6.1772689E-07
  8.5000000E+03  5.5148609E-07
  8.7500000E+03  4.9371909E-07
  9.0000000E+03  4.4316994E-07
  9.2500000E+03  3.9879387E-07
  9.5000000E+03  3.5971752E-07
  9.7500000E+03  3.2520754E-07
  1.0000000E+04  2.9464587E-07
  1.0250000E+04  2.6750959E-07
  1.0500000E+04  2.4335426E-07
  1.1000000E+04  2.0252444E-07
  1.1500000E+04  1.6972808E-07
  1.2000000E+04  1.4316536E-07
  1.2500000E+04  1.2148595E-07
  1.3000000E+04  1.0366577E-07
  1.3500000E+04  8.8920489E-08
  1.4000000E+04  7.6643917E-08
  1.4500000E+04  6.6363303E-08
  1.5000000E+04  5.7707166E-08
  1.5500000E+04  5.0381523E-08
  1.6000000E+04  4.4151983E-08
  1.6500000E+04  3.8830410E-08
  1.7000000E+04  3.4264951E-08
  1.7500000E+04  3.0332300E-08
  1.8000000E+04  2.6931756E-08
  1.8500000E+04  2.3980639E-08
  1.9000000E+04  2.1410727E-08
  1.9500000E+04  1.9165458E-08
  2.0000000E+04  1.7197730E-08
  2.0500000E+04  1.5468147E-08
  2.1000000E+04  1.3943608E-08
  2.1500000E+04  1.2596193E-08
  2.2000000E+04  1.1402263E-08
  2.2500000E+04  1.0341744E-08
  2.3000000E+04  9.3975217E-09
  2.4000000E+04  7.8014675E-09
  2.5000000E+04  6.5199625E-09
  2.6000000E+04  5.4829266E-09
  2.7000000E+04  4.6376042E-09
  2.8000000E+04  3.9438709E-09
  2.9000000E+04  3.3709214E-09
  3.0000000E+04  2.8949065E-09
  3.1000000E+04  2.4972160E-09
  3.2000000E+04  2.1632166E-09
  3.3000000E+04  1.8813202E-09
  3.4000000E+04  1.6422883E-09
  3.5000000E+04  1.4387091E-09
  3.6000000E+04  1.2645992E-09
  3.7000000E+04  1.1151026E-09
  3.8000000E+04  9.8625652E-10
  3.9000000E+04  8.7481141E-10
  4.0000000E+04  7.7808864E-10
  4.1000000E+04  6.9387036E-10
  4.2000000E+04  6.2031261E-10
  4.3000000E+04  5.5587584E-10
  4.4000000E+04  4.9926932E-10
  4.5000000E+04  4.4940649E-10
  4.6000000E+04  4.0536963E-10
  4.7000000E+04  3.6638107E-10
  4.8000000E+04  3.3177960E-10
  5.0000000E+04  2.7356284E-10
  5.1250000E+04  2.4333636E-10
  5.2500000E+04  2.1700050E-10
  5.3750000E+04  1.9398492E-10
  5.5000000E+04  1.7381284E-10
  5.7500000E+04  1.4046152E-10
  5.8750000E+04  1.2666010E-10
  6.0000000E+04  1.1443795E-10
  6.2500000E+04  9.3937942E-11
  6.5000000E+04  7.7647024E-11
  6.7500000E+04  6.4595740E-11
  7.0000000E+04  5.4060991E-11
  7.2500000E+04  4.5498008E-11
  7.5000000E+04  3.8492328E-11
  7.7500000E+04  3.2725713E-11
  8.0000000E+04  2.7951838E-11
  8.2500000E+04  2.3978563E-11
  8.5000000E+04  2.0654872E-11
  8.7500000E+04  1.7861259E-11
  9.0000000E+04  1.5502558E-11
  9.2500000E+04  1.3502520E-11
  9.5000000E+04  1.1799705E-11
  9.7500000E+04  1.0344333E-11
  1.0000000E+05  9.0958592E-12
  1.0250000E+05  8.0211003E-12
  1.0500000E+05  7.0927790E-12
  1.0750000E+05  6.2883726E-12
  1.1000000E+05  5.5892049E-12
  1.1250000E+05  4.9797212E-12
  1.1500000E+05  4.4469193E-12
  1.1750000E+05  3.9798937E-12
  1.2000000E+05  3.5694640E-12
  1.2250000E+05  3.2078753E-12
  1.2500000E+05  2.8885541E-12
  1.2750000E+05  2.6059101E-12
  1.3000000E+05  2.3551765E-12
  1.3250000E+05  2.1322768E-12
  1.3500000E+05  1.9337145E-12
  1.4000000E+05  1.5979878E-12
  1.4500000E+05  1.3285434E-12
  1.5000000E+05  1.1107786E-12
  1.5500000E+05  9.3362749E-13
  1.6000000E+05  7.8863120E-13
  1.6500000E+05  6.6927011E-13
  1.7000000E+05  5.7047965E-13
  1.7500000E+05  4.8829705E-13
  1.8000000E+05  4.1960096E-13
  1.8500000E+05  3.6191661E-13
  1.9000000E+05  3.1326968E-13
  1.9500000E+05  2.7207602E-13
  2.0000000E+05  2.3705768E-13
  2.0500000E+05  2.0717841E-13
  2.1000000E+05  1.8159380E-13
  2.1500000E+05  1.5961258E-13
  2.2000000E+05  1.4066628E-13
  2.2500000E+05  1.2428534E-13
  2.3000000E+05  1.1008042E-13
  2.3500000E+05  9.7727487E-14
  2.4000000E+05  8.6955839E-14
  2.4500000E+05  7.7538532E-14
  2.5000000E+05  6.9284811E-14
  2.5500000E+05  6.2033748E-14
  2.6000000E+05  5.5648977E-14
  2.6500000E+05  5.0014592E-14
  2.7000000E+05  4.5031804E-14
  2.7500000E+05  4.0616165E-14
  2.8000000E+05  3.6695045E-14
  2.8500000E+05  3.3205946E-14
  2.9000000E+05  3.0095173E-14
  3.0000000E+05  2.4829888E-14
  3.1000000E+05  2.0599365E-14
  3.2000000E+05  1.7179923E-14
  3.3000000E+05  1.4402178E-14
  3.4000000E+05  1.2134596E-14
  
  
#  49  17  O1  EION =  8.597000000E+00 eV   289
#  S(0) = 1.994346E+00
  4.2985000E-02  0.0000000E+00
  4.2985000E+00  0.0000000E+00
  4.2985000E+00  4.2091086E-01
  8.5970000E+00  4.2091086E-01
  8.5970000E+00  1.6386259E-02
  8.5997211E+00  1.6386259E-02
  8.6297246E+00  1.6114137E-02
  8.6597281E+00  1.5846754E-02
  8.6897316E+00  1.5584023E-02
  8.7197351E+00  1.5325852E-02
  8.7797421E+00  1.4822852E-02
  8.8397490E+00  1.4337083E-02
  8.9597630E+00  1.3414698E-02
  9.0797769E+00  1.2553865E-02
  9.3198048E+00  1.0999452E-02
  9.5598327E+00  9.6423587E-03
  9.7998606E+00  8.4558510E-03
  1.0039888E+01  7.4171446E-03
  1.0279916E+01  6.5067646E-03
  1.0519944E+01  5.7080417E-03
  1.0759972E+01  5.0066565E-03
  1.1000000E+01  4.3902806E-03
  1.1125000E+01  4.0993561E-03
  1.1250000E+01  3.8272297E-03
  1.1500000E+01  3.3345074E-03
  1.1750000E+01  2.9031792E-03
  1.2000000E+01  2.5255358E-03
  1.2500000E+01  1.9055193E-03
  1.2750000E+01  1.6523323E-03
  1.3000000E+01  1.4309684E-03
  1.3250000E+01  1.2376233E-03
  1.3500000E+01  1.0689534E-03
  1.3750000E+01  9.2205249E-04
  1.4000000E+01  7.9436412E-04
  1.4125000E+01  7.3700047E-04
  1.4250000E+01  6.8362217E-04
  1.4500000E+01  5.8790601E-04
  1.4750000E+01  5.0543122E-04
  1.5000000E+01  4.3466601E-04
  1.5250000E+01  3.7434469E-04
  1.5500000E+01  3.2316344E-04
  1.5750000E+01  2.8006583E-04
  1.6000000E+01  2.4427206E-04
  1.6125000E+01  2.2883245E-04
  1.6250000E+01  2.1487451E-04
  1.6375000E+01  2.0229084E-04
  1.6500000E+01  1.9101569E-04
  1.6750000E+01  1.7214817E-04
  1.7000000E+01  1.5775585E-04
  1.7250000E+01  1.4735196E-04
  1.7375000E+01  1.4349760E-04
  1.7500000E+01  1.4043726E-04
  1.7625000E+01  1.3810269E-04
  1.7750000E+01  1.3643937E-04
  1.8000000E+01  1.3496579E-04
  1.8125000E+01  1.3509953E-04
  1.8250000E+01  1.3579035E-04
  1.8375000E+01  1.3702278E-04
  1.8500000E+01  1.3875765E-04
  1.8625000E+01  1.4095449E-04
  1.8750000E+01  1.4357806E-04
  1.9000000E+01  1.4998219E-04
  1.9250000E+01  1.5774459E-04
  1.9500000E+01  1.6665575E-04
  1.9750000E+01  1.7654580E-04
  2.0000000E+01  1.8731238E-04
  2.0500000E+01  2.1104255E-04
  2.0750000E+01  2.2375368E-04
  2.1000000E+01  2.3685223E-04
  2.1250000E+01  2.5027169E-04
  2.1500000E+01  2.6396012E-04
  2.1750000E+01  2.7786154E-04
  2.2000000E+01  2.9191632E-04
  2.2500000E+01  3.2023913E-04
  2.3000000E+01  3.4855602E-04
  2.3500000E+01  3.7662902E-04
  2.4000000E+01  4.0423925E-04
  2.4500000E+01  4.3120532E-04
  2.5000000E+01  4.5741227E-04
  2.6000000E+01  5.0721902E-04
  2.7000000E+01  5.5320106E-04
  2.8000000E+01  5.9518326E-04
  2.9000000E+01  6.3316674E-04
  3.0000000E+01  6.6725380E-04
  3.1000000E+01  6.9762489E-04
  3.2000000E+01  7.2448650E-04
  3.4000000E+01  7.6860286E-04
  3.6000000E+01  8.0144664E-04
  3.8000000E+01  8.2476054E-04
  4.0000000E+01  8.4009092E-04
  4.2000000E+01  8.4878881E-04
  4.4000000E+01  8.5200875E-04
  4.6000000E+01  8.5073592E-04
  4.8000000E+01  8.4580404E-04
  5.0000000E+01  8.3792081E-04
  5.2500000E+01  8.2481549E-04
  5.5000000E+01  8.0898759E-04
  5.7500000E+01  7.9121401E-04
  6.0000000E+01  7.7211520E-04
  6.5000000E+01  7.3182268E-04
  6.7500000E+01  7.1132422E-04
  7.0000000E+01  6.9092870E-04
  7.2500000E+01  6.7081338E-04
  7.5000000E+01  6.5111092E-04
  8.0000000E+01  6.1329570E-04
  8.5000000E+01  5.7792013E-04
  9.0000000E+01  5.4512454E-04
  9.5000000E+01  5.1486455E-04
  1.0000000E+02  4.8700638E-04
  1.0500000E+02  4.6136326E-04
  1.1000000E+02  4.3774229E-04
  1.1500000E+02  4.1595058E-04
  1.2000000E+02  3.9581128E-04
  1.2500000E+02  3.7716734E-04
  1.3000000E+02  3.5987902E-04
  1.3500000E+02  3.4382278E-04
  1.4000000E+02  3.2889391E-04
  1.4500000E+02  3.1499816E-04
  1.5000000E+02  3.0205010E-04
  1.6000000E+02  2.7870297E-04
  1.7000000E+02  2.5831992E-04
  1.8000000E+02  2.4043486E-04
  1.9000000E+02  2.2464973E-04
  2.0000000E+02  2.1060793E-04
  2.1000000E+02  1.9801841E-04
  2.2000000E+02  1.8663463E-04
  2.3000000E+02  1.7626029E-04
  2.4000000E+02  1.6674688E-04
  2.5000000E+02  1.5797974E-04
  2.6000000E+02  1.4986820E-04
  2.7000000E+02  1.4234907E-04
  2.8000000E+02  1.3537026E-04
  2.9000000E+02  1.2888521E-04
  3.0000000E+02  1.2285455E-04
  3.1000000E+02  1.1724254E-04
  3.2000000E+02  1.1201580E-04
  3.4000000E+02  1.0258749E-04
  3.6000000E+02  9.4333527E-05
  3.8000000E+02  8.7064920E-05
  4.0000000E+02  8.0630369E-05
  4.2000000E+02  7.4911567E-05
  4.4000000E+02  6.9815943E-05
  4.6000000E+02  6.5261429E-05
  4.8000000E+02  6.1169446E-05
  5.0000000E+02  5.7473791E-05
  5.2500000E+02  5.3325854E-05
  5.5000000E+02  4.9615444E-05
  5.7500000E+02  4.6272428E-05
  6.0000000E+02  4.3250808E-05
  6.5000000E+02  3.8028801E-05
  6.7500000E+02  3.5766723E-05
  7.0000000E+02  3.3702379E-05
  7.2500000E+02  3.1814116E-05
  7.5000000E+02  3.0083329E-05
  8.0000000E+02  2.7030819E-05
  8.5000000E+02  2.4434867E-05
  9.0000000E+02  2.2208633E-05
  9.5000000E+02  2.0279235E-05
  1.0000000E+03  1.8588547E-05
  1.0500000E+03  1.7097196E-05
  1.1000000E+03  1.5777250E-05
  1.1500000E+03  1.4605078E-05
  1.2000000E+03  1.3560422E-05
  1.2500000E+03  1.2626153E-05
  1.3000000E+03  1.1787368E-05
  1.3500000E+03  1.1031207E-05
  1.4000000E+03  1.0346906E-05
  1.4500000E+03  9.7251306E-06
  1.5000000E+03  9.1578438E-06
  1.6000000E+03  8.1611837E-06
  1.7000000E+03  7.3178873E-06
  1.8000000E+03  6.6000048E-06
  1.9000000E+03  5.9842808E-06
  2.0000000E+03  5.4520255E-06
  2.1000000E+03  4.9880691E-06
  2.2000000E+03  4.5803208E-06
  2.3000000E+03  4.2198592E-06
  2.4000000E+03  3.9001994E-06
  2.5000000E+03  3.6158526E-06
  2.6000000E+03  3.3616982E-06
  2.7000000E+03  3.1332655E-06
  2.8000000E+03  2.9269418E-06
  2.9000000E+03  2.7399501E-06
  3.0000000E+03  2.5700387E-06
  3.1000000E+03  2.4152629E-06
  3.2000000E+03  2.2738976E-06
  3.4000000E+03  2.0254593E-06
  3.6000000E+03  1.8148299E-06
  3.8000000E+03  1.6347009E-06
  4.0000000E+03  1.4794887E-06
  4.2000000E+03  1.3447964E-06
  4.4000000E+03  1.2271463E-06
  4.6000000E+03  1.1238012E-06
  4.8000000E+03  1.0325831E-06
  5.0000000E+03  9.5170414E-07
  5.2500000E+03  8.6287193E-07
  5.5000000E+03  7.8545770E-07
  5.7500000E+03  7.1759216E-07
  6.0000000E+03  6.5781566E-07
  6.5000000E+03  5.5794079E-07
  6.7500000E+03  5.1599560E-07
  7.0000000E+03  4.7840227E-07
  7.2500000E+03  4.4458460E-07
  7.5000000E+03  4.1406064E-07
  7.7500000E+03  3.8642266E-07
  8.0000000E+03  3.6132393E-07
  8.2500000E+03  3.3846824E-07
  8.5000000E+03  3.1760103E-07
  9.0000000E+03  2.8098210E-07
  9.5000000E+03  2.5003133E-07
  1.0000000E+04  2.2365497E-07
  1.0500000E+04  2.0100915E-07
  1.1000000E+04  1.8143474E-07
  1.1500000E+04  1.6441142E-07
  1.2000000E+04  1.4952419E-07
  1.2500000E+04  1.3643843E-07
  1.3000000E+04  1.2488223E-07
  1.3500000E+04  1.1463268E-07
  1.4000000E+04  1.0550555E-07
  1.4500000E+04  9.7347640E-08
  1.5000000E+04  9.0030698E-08
  1.5500000E+04  8.3446681E-08
  1.6000000E+04  7.7504086E-08
  1.6500000E+04  7.2125029E-08
  1.7000000E+04  6.7242896E-08
  1.7500000E+04  6.2800464E-08
  1.8000000E+04  5.8748340E-08
  1.8500000E+04  5.5043737E-08
  1.9000000E+04  5.1649470E-08
  2.0000000E+04  4.5666243E-08
  2.1000000E+04  4.0584156E-08
  2.2000000E+04  3.6236975E-08
  2.3000000E+04  3.2494560E-08
  2.4000000E+04  2.9253932E-08
  2.5000000E+04  2.6432721E-08
  2.6000000E+04  2.3964447E-08
  2.7000000E+04  2.1795026E-08
  2.8000000E+04  1.9880129E-08
  2.9000000E+04  1.8183170E-08
  3.0000000E+04  1.6673758E-08
  3.1000000E+04  1.5326496E-08
  3.2000000E+04  1.4120049E-08
  3.3000000E+04  1.3036395E-08
  3.4000000E+04  1.2060232E-08
  3.5000000E+04  1.1178505E-08
  3.6000000E+04  1.0380028E-08
  3.7000000E+04  9.6551793E-09
  3.8000000E+04  8.9956464E-09
  3.9000000E+04  8.3942249E-09
  4.0000000E+04  7.8446477E-09
  4.2000000E+04  6.8798282E-09
  4.4000000E+04  6.0650322E-09
  4.6000000E+04  5.3722314E-09
  4.8000000E+04  4.7794639E-09
  5.0000000E+04  4.2693569E-09
  5.2500000E+04  3.7271094E-09
  5.5000000E+04  3.2712445E-09
  5.7500000E+04  2.8853160E-09
  5.8750000E+04  2.7144523E-09
  6.0000000E+04  2.5564900E-09
  6.2500000E+04  2.2746559E-09
  6.5000000E+04  2.0317761E-09
  6.7500000E+04  1.8214053E-09
  7.0000000E+04  1.6383335E-09
  7.2500000E+04  1.4783174E-09
  7.5000000E+04  1.3378784E-09
  7.7500000E+04  1.2141465E-09
  8.0000000E+04  1.1047409E-09
  8.2500000E+04  1.0076755E-09
  8.5000000E+04  9.2128360E-10
  8.7500000E+04  8.4415966E-10
  9.0000000E+04  7.7511271E-10
  9.2500000E+04  7.1312929E-10
  9.5000000E+04  6.5734361E-10
  9.7500000E+04  6.0701316E-10
  1.0000000E+05  5.6149862E-10
  1.0250000E+05  5.2024757E-10
  1.0500000E+05  4.8278128E-10
  1.0750000E+05  4.4868350E-10
  1.1000000E+05  4.1759138E-10
  1.1250000E+05  3.8918867E-10
  1.1500000E+05  3.6319832E-10
  1.2000000E+05  3.1750694E-10
  1.2500000E+05  2.7888312E-10
  1.3000000E+05  2.4602711E-10
  1.3500000E+05  2.1790758E-10
  1.4000000E+05  1.9371161E-10
  1.4500000E+05  1.7281760E-10
  1.5000000E+05  1.5472551E-10
  
  
#  49  18  O2  EION =  8.597000000E+00 eV   270
#  S(0) = 1.450771E+00
  4.5832114E-02  0.0000000E+00
  4.5832114E+00  0.0000000E+00
  4.5832114E+00  1.9241564E-01
  8.5970000E+00  1.9241564E-01
  8.5997211E+00  1.9241564E-01
  8.6397490E+00  1.8924647E-01
  8.6797769E+00  1.8614562E-01
  8.7198048E+00  1.8311129E-01
  8.7598327E+00  1.8014177E-01
  8.8398885E+00  1.7439051E-01
  8.9199442E+00  1.6887903E-01
  9.0000000E+00  1.6359521E-01
  9.2500000E+00  1.4843846E-01
  9.5000000E+00  1.3508509E-01
  9.7500000E+00  1.2327622E-01
  1.0000000E+01  1.1279522E-01
  1.0250000E+01  1.0346037E-01
  1.0500000E+01  9.5118660E-02
  1.0750000E+01  8.7640861E-02
  1.1000000E+01  8.0917369E-02
  1.1250000E+01  7.4854879E-02
  1.1500000E+01  6.9373662E-02
  1.1750000E+01  6.4405322E-02
  1.2000000E+01  5.9890971E-02
  1.2500000E+01  5.2027436E-02
  1.3000000E+01  4.5451046E-02
  1.3500000E+01  3.9908935E-02
  1.4000000E+01  3.5206090E-02
  1.4500000E+01  3.1190353E-02
  1.5000000E+01  2.7741734E-02
  1.5500000E+01  2.4764676E-02
  1.6000000E+01  2.2182367E-02
  1.6500000E+01  1.9932568E-02
  1.7000000E+01  1.7964447E-02
  1.7500000E+01  1.6236191E-02
  1.8000000E+01  1.4713193E-02
  1.8500000E+01  1.3366617E-02
  1.9000000E+01  1.2172314E-02
  1.9500000E+01  1.1109960E-02
  2.0000000E+01  1.0162341E-02
  2.0500000E+01  9.3148529E-03
  2.1000000E+01  8.5550090E-03
  2.1500000E+01  7.8721207E-03
  2.2000000E+01  7.2570046E-03
  2.2500000E+01  6.7017198E-03
  2.3000000E+01  6.1994002E-03
  2.3500000E+01  5.7440880E-03
  2.4000000E+01  5.3305850E-03
  2.4500000E+01  4.9543517E-03
  2.5000000E+01  4.6114202E-03
  2.6000000E+01  4.0119290E-03
  2.7000000E+01  3.5088961E-03
  2.8000000E+01  3.0841996E-03
  2.9000000E+01  2.7235585E-03
  3.0000000E+01  2.4156446E-03
  3.1000000E+01  2.1513956E-03
  3.2000000E+01  1.9235208E-03
  3.3000000E+01  1.7261124E-03
  3.4000000E+01  1.5543552E-03
  3.5000000E+01  1.4043051E-03
  3.6000000E+01  1.2727090E-03
  3.7000000E+01  1.1568726E-03
  3.8000000E+01  1.0545557E-03
  3.9000000E+01  9.6388196E-04
  4.0000000E+01  8.8327359E-04
  4.1000000E+01  8.1140339E-04
  4.2000000E+01  7.4714543E-04
  4.3000000E+01  6.8953910E-04
  4.4000000E+01  6.3776463E-04
  4.5000000E+01  5.9112314E-04
  4.6000000E+01  5.4901132E-04
  4.7000000E+01  5.1090619E-04
  4.8000000E+01  4.7635456E-04
  5.0000000E+01  4.1640091E-04
  5.1250000E+01  3.8421040E-04
  5.2500000E+01  3.5545723E-04
  5.3750000E+01  3.2971247E-04
  5.5000000E+01  3.0661019E-04
  5.7500000E+01  2.6710950E-04
  5.8750000E+01  2.5020060E-04
  6.0000000E+01  2.3490323E-04
  6.2500000E+01  2.0845181E-04
  6.5000000E+01  1.8657643E-04
  6.7500000E+01  1.6836534E-04
  7.0000000E+01  1.5311095E-04
  7.2500000E+01  1.4025599E-04
  7.5000000E+01  1.2935376E-04
  7.7500000E+01  1.2005355E-04
  8.0000000E+01  1.1207380E-04
  8.2500000E+01  1.0518219E-04
  8.5000000E+01  9.9194185E-05
  8.7500000E+01  9.3961829E-05
  9.0000000E+01  8.9361206E-05
  9.2500000E+01  8.5291136E-05
  9.5000000E+01  8.1669842E-05
  9.7500000E+01  7.8430269E-05
  1.0000000E+02  7.5516405E-05
  1.0250000E+02  7.2881892E-05
  1.0500000E+02  7.0488228E-05
  1.1000000E+02  6.6300707E-05
  1.1500000E+02  6.2756201E-05
  1.2000000E+02  5.9712326E-05
  1.2500000E+02  5.7066342E-05
  1.3000000E+02  5.4742243E-05
  1.3500000E+02  5.2681567E-05
  1.4000000E+02  5.0839440E-05
  1.4500000E+02  4.9180401E-05
  1.5000000E+02  4.7675907E-05
  1.6000000E+02  4.5041825E-05
  1.7000000E+02  4.2796680E-05
  1.8000000E+02  4.0843409E-05
  1.9000000E+02  3.9113273E-05
  2.0000000E+02  3.7556111E-05
  2.1000000E+02  3.6134819E-05
  2.2000000E+02  3.4820294E-05
  2.3000000E+02  3.3590454E-05
  2.4000000E+02  3.2428472E-05
  2.5000000E+02  3.1321465E-05
  2.6000000E+02  3.0260219E-05
  2.7000000E+02  2.9239693E-05
  2.8000000E+02  2.8256543E-05
  2.9000000E+02  2.7308520E-05
  3.0000000E+02  2.6395781E-05
  3.1000000E+02  2.5518657E-05
  3.2000000E+02  2.4677008E-05
  3.4000000E+02  2.3098987E-05
  3.6000000E+02  2.1657107E-05
  3.8000000E+02  2.0341968E-05
  4.0000000E+02  1.9141821E-05
  4.2000000E+02  1.8046040E-05
  4.4000000E+02  1.7045329E-05
  4.6000000E+02  1.6130454E-05
  4.8000000E+02  1.5291481E-05
  5.0000000E+02  1.4519561E-05
  5.2500000E+02  1.3635578E-05
  5.5000000E+02  1.2826246E-05
  5.7500000E+02  1.2079679E-05
  6.0000000E+02  1.1389333E-05
  6.5000000E+02  1.0158320E-05
  6.7500000E+02  9.6102897E-06
  7.0000000E+02  9.1029829E-06
  7.2500000E+02  8.6332303E-06
  7.5000000E+02  8.1979217E-06
  8.0000000E+02  7.4193006E-06
  8.5000000E+02  6.7461394E-06
  9.0000000E+02  6.1605180E-06
  9.5000000E+02  5.6458730E-06
  1.0000000E+03  5.1884642E-06
  1.0500000E+03  4.7797127E-06
  1.1000000E+03  4.4139713E-06
  1.1500000E+03  4.0862559E-06
  1.2000000E+03  3.7921887E-06
  1.2500000E+03  3.5278630E-06
  1.3000000E+03  3.2895506E-06
  1.3500000E+03  3.0738361E-06
  1.4000000E+03  2.8778525E-06
  1.4500000E+03  2.6990952E-06
  1.5000000E+03  2.5353970E-06
  1.6000000E+03  2.2463495E-06
  1.7000000E+03  2.0007371E-06
  1.8000000E+03  1.7914324E-06
  1.9000000E+03  1.6118927E-06
  2.0000000E+03  1.4566822E-06
  2.1000000E+03  1.3214184E-06
  2.2000000E+03  1.2026234E-06
  2.3000000E+03  1.0977760E-06
  2.4000000E+03  1.0050878E-06
  2.5000000E+03  9.2299276E-07
  2.6000000E+03  8.4993255E-07
  2.7000000E+03  7.8451896E-07
  2.8000000E+03  7.2564906E-07
  2.9000000E+03  6.7252195E-07
  3.0000000E+03  6.2450120E-07
  3.1000000E+03  5.8102384E-07
  3.2000000E+03  5.4156660E-07
  3.3000000E+03  5.0564440E-07
  3.4000000E+03  4.7284312E-07
  3.5000000E+03  4.4281076E-07
  3.6000000E+03  4.1525941E-07
  3.8000000E+03  3.6665183E-07
  4.0000000E+03  3.2537042E-07
  4.2000000E+03  2.9006012E-07
  4.4000000E+03  2.5964145E-07
  4.6000000E+03  2.3329075E-07
  4.8000000E+03  2.1037043E-07
  5.0000000E+03  1.9035378E-07
  5.2500000E+03  1.6873406E-07
  5.5000000E+03  1.5023211E-07
  5.7500000E+03  1.3429865E-07
  6.0000000E+03  1.2051206E-07
  6.2500000E+03  1.0853042E-07
  6.5000000E+03  9.8069687E-08
  6.6250000E+03  9.3334476E-08
  6.7500000E+03  8.8894949E-08
  7.0000000E+03  8.0813831E-08
  7.2500000E+03  7.3667765E-08
  7.5000000E+03  6.7325193E-08
  7.7500000E+03  6.1676301E-08
  8.0000000E+03  5.6629095E-08
  8.2500000E+03  5.2106166E-08
  8.5000000E+03  4.8041755E-08
  8.7500000E+03  4.4379723E-08
  9.0000000E+03  4.1071906E-08
  9.2500000E+03  3.8076841E-08
  9.5000000E+03  3.5358742E-08
  9.7500000E+03  3.2886617E-08
  1.0000000E+04  3.0633522E-08
  1.0250000E+04  2.8575957E-08
  1.0500000E+04  2.6693377E-08
  1.1000000E+04  2.3383280E-08
  1.1500000E+04  2.0583479E-08
  1.2000000E+04  1.8200485E-08
  1.2500000E+04  1.6160533E-08
  1.3000000E+04  1.4404934E-08
  1.3500000E+04  1.2886582E-08
  1.4000000E+04  1.1567357E-08
  1.4500000E+04  1.0416202E-08
  1.5000000E+04  9.4076417E-09
  1.5500000E+04  8.5206559E-09
  1.6000000E+04  7.7377952E-09
  1.6500000E+04  7.0444983E-09
  1.7000000E+04  6.4285557E-09
  1.7500000E+04  5.8796803E-09
  1.8000000E+04  5.3891606E-09
  1.8500000E+04  4.9495909E-09
  1.9000000E+04  4.5546535E-09
  1.9500000E+04  4.1989384E-09
  2.0000000E+04  3.8777930E-09
  2.0500000E+04  3.5872024E-09
  2.1000000E+04  3.3236929E-09
  2.1500000E+04  3.0842488E-09
  2.2000000E+04  2.8662445E-09
  2.2500000E+04  2.6673920E-09
  2.3000000E+04  2.4856878E-09
  2.4000000E+04  2.1668889E-09
  2.5000000E+04  1.8981013E-09
  2.6000000E+04  1.6701049E-09
  2.7000000E+04  1.4756130E-09
  2.8000000E+04  1.3088297E-09
  2.9000000E+04  1.1651166E-09
  3.0000000E+04  1.0407260E-09
  3.1000000E+04  9.3260499E-10
  3.2000000E+04  8.3824895E-10
  3.3000000E+04  7.5559172E-10
  3.4000000E+04  6.8292265E-10
  3.5000000E+04  6.1881815E-10
  3.6000000E+04  5.6208853E-10
  3.7000000E+04  5.1173411E-10
  3.8000000E+04  4.6691047E-10
  3.9000000E+04  4.2690144E-10
  4.0000000E+04  3.9109704E-10
  4.1000000E+04  3.5897586E-10
  4.2000000E+04  3.3009071E-10
  4.3000000E+04  3.0405675E-10
  4.4000000E+04  2.8054168E-10
  4.5000000E+04  2.5925747E-10
  4.6000000E+04  2.3995392E-10
  4.7000000E+04  2.2241311E-10
  4.8000000E+04  2.0644472E-10
  5.0000000E+04  1.7857930E-10
  5.1250000E+04  1.6352830E-10
  5.2500000E+04  1.5002796E-10
  5.3750000E+04  1.3789076E-10
  5.5000000E+04  1.2695499E-10
  5.7500000E+04  1.0814250E-10
  5.8750000E+04  1.0003700E-10
  6.0000000E+04  9.2671068E-11
  6.2500000E+04  7.9848129E-11
  6.5000000E+04  6.9158479E-11
  6.7500000E+04  6.0205592E-11


==> anc/colstop/sbethe/sdbase/oos50.tab <==
# Atomic number = 50   (Sn)
#
#      W/eV         OOS*eV
  
  
#  50   1  K1  EION =  2.920400000E+04 eV   241
#  S(0) = 1.039409E+00
  2.9191320E+02  0.0000000E+00
  2.9191320E+04  0.0000000E+00
  2.9191320E+04  6.8307535E-05
  2.9204000E+04  6.8307535E-05
  2.9204292E+04  6.8307535E-05
  2.9204913E+04  6.7546148E-05
  2.9205535E+04  6.6877867E-05
  2.9206157E+04  6.6295963E-05
  2.9206778E+04  6.5793044E-05
  2.9208022E+04  6.4994589E-05
  2.9209265E+04  6.4427224E-05
  2.9211752E+04  6.3806296E-05
  2.9214238E+04  6.3649405E-05
  2.9216725E+04  6.3771614E-05
  2.9219211E+04  6.4049286E-05
  2.9221698E+04  6.4398461E-05
  2.9224185E+04  6.4762314E-05
  2.9229158E+04  6.5399046E-05
  2.9234131E+04  6.5812776E-05
  2.9239104E+04  6.5989214E-05
  2.9244077E+04  6.5978458E-05
  2.9254024E+04  6.5673696E-05
  2.9263970E+04  6.5350943E-05
  2.9273916E+04  6.5204064E-05
  2.9283863E+04  6.5226253E-05
  2.9293809E+04  6.5327376E-05
  2.9303755E+04  6.5417359E-05
  2.9313702E+04  6.5445529E-05
  2.9323648E+04  6.5405519E-05
  2.9333594E+04  6.5319309E-05
  2.9343541E+04  6.5218861E-05
  2.9363433E+04  6.5069153E-05
  2.9383326E+04  6.5019041E-05
  2.9403219E+04  6.4995780E-05
  2.9423112E+04  6.4926517E-05
  2.9443004E+04  6.4807049E-05
  2.9462897E+04  6.4674797E-05
  2.9482790E+04  6.4566666E-05
  2.9502682E+04  6.4484450E-05
  2.9522575E+04  6.4412643E-05
  2.9562361E+04  6.4223860E-05
  2.9602146E+04  6.3990068E-05
  2.9641931E+04  6.3785170E-05
  2.9681717E+04  6.3595940E-05
  2.9721502E+04  6.3386052E-05
  2.9761288E+04  6.3158011E-05
  2.9801073E+04  6.2941231E-05
  2.9840858E+04  6.2738900E-05
  2.9920429E+04  6.2302570E-05
  3.0000000E+04  6.1868294E-05
  3.0500000E+04  5.9185968E-05
  3.1000000E+04  5.6645419E-05
  3.1500000E+04  5.4263582E-05
  3.2000000E+04  5.2026013E-05
  3.4000000E+04  4.4190421E-05
  3.6000000E+04  3.7815586E-05
  3.8000000E+04  3.2585723E-05
  4.0000000E+04  2.8257762E-05
  4.2000000E+04  2.4647492E-05
  4.4000000E+04  2.1613340E-05
  4.6000000E+04  1.9045799E-05
  4.8000000E+04  1.6859332E-05
  5.0000000E+04  1.4986511E-05
  5.2500000E+04  1.3005834E-05
  5.5000000E+04  1.1349986E-05
  5.7500000E+04  9.9558365E-06
  6.0000000E+04  8.7743455E-06
  6.5000000E+04  6.9034034E-06
  6.7500000E+04  6.1591240E-06
  7.0000000E+04  5.5145924E-06
  7.2500000E+04  4.9539132E-06
  7.5000000E+04  4.4641123E-06
  7.7500000E+04  4.0345262E-06
  8.0000000E+04  3.6563451E-06
  8.2500000E+04  3.3222443E-06
  8.5000000E+04  3.0261053E-06
  9.0000000E+04  2.5279644E-06
  9.5000000E+04  2.1296364E-06
  1.0000000E+05  1.8077704E-06
  1.0500000E+05  1.5452112E-06
  1.1000000E+05  1.3291735E-06
  1.1500000E+05  1.1500051E-06
  1.2000000E+05  1.0003325E-06
  1.2500000E+05  8.7446158E-07
  1.3000000E+05  7.6795121E-07
  1.3500000E+05  6.7730539E-07
  1.4000000E+05  5.9974864E-07
  1.4500000E+05  5.3306017E-07
  1.5000000E+05  4.7544946E-07
  1.5500000E+05  4.2546350E-07
  1.6000000E+05  3.8191516E-07
  1.6500000E+05  3.4382873E-07
  1.7000000E+05  3.1039793E-07
  1.8000000E+05  2.5493331E-07
  1.9000000E+05  2.1136786E-07
  2.0000000E+05  1.7675458E-07
  2.1000000E+05  1.4896707E-07
  2.2000000E+05  1.2644739E-07
  2.3000000E+05  1.0803839E-07
  2.4000000E+05  9.2869655E-08
  2.5000000E+05  8.0278892E-08
  2.6000000E+05  6.9756851E-08
  2.7000000E+05  6.0908047E-08
  2.8000000E+05  5.3422633E-08
  2.9000000E+05  4.7055765E-08
  3.0000000E+05  4.1612453E-08
  3.1000000E+05  3.6936293E-08
  3.2000000E+05  3.2900955E-08
  3.3000000E+05  2.9403746E-08
  3.4000000E+05  2.6360686E-08
  3.5000000E+05  2.3702706E-08
  3.6000000E+05  2.1372698E-08
  3.7000000E+05  1.9323200E-08
  3.8000000E+05  1.7514578E-08
  3.9000000E+05  1.5913585E-08
  4.0000000E+05  1.4492213E-08
  4.2000000E+05  1.2097117E-08
  4.4000000E+05  1.0179061E-08
  4.6000000E+05  8.6282058E-09
  4.8000000E+05  7.3631324E-09
  5.0000000E+05  6.3227527E-09
  5.2500000E+05  5.2686880E-09
  5.5000000E+05  4.4264327E-09
  5.7500000E+05  3.7467487E-09
  5.8750000E+05  3.4561115E-09
  6.0000000E+05  3.1932627E-09
  6.2500000E+05  2.7387745E-09
  6.5000000E+05  2.3626959E-09
  6.7500000E+05  2.0492753E-09
  7.0000000E+05  1.7863443E-09
  7.2500000E+05  1.5644092E-09
  7.5000000E+05  1.3760011E-09
  7.7500000E+05  1.2151977E-09
  8.0000000E+05  1.0772649E-09
  8.2500000E+05  9.5839188E-10
  8.5000000E+05  8.5549160E-10
  8.7500000E+05  7.6604714E-10
  9.0000000E+05  6.8799337E-10
  9.2500000E+05  6.1962702E-10
  9.5000000E+05  5.5953596E-10
  1.0000000E+06  4.5966362E-10
  1.0500000E+06  3.8105519E-10
  1.1000000E+06  3.1849308E-10
  1.1500000E+06  2.6819800E-10
  1.2000000E+06  2.2739208E-10
  1.2500000E+06  1.9400603E-10
  1.3000000E+06  1.6647935E-10
  1.3500000E+06  1.4362192E-10
  1.4000000E+06  1.2451671E-10
  1.4500000E+06  1.0845031E-10
  1.5000000E+06  9.4862672E-11
  1.5500000E+06  8.3310577E-11
  1.6000000E+06  7.3440573E-11
  1.6500000E+06  6.4968702E-11
  1.7000000E+06  5.7665297E-11
  1.7500000E+06  5.1343463E-11
  1.8000000E+06  4.5850201E-11
  1.8500000E+06  4.1059538E-11
  1.9000000E+06  3.6867221E-11
  1.9500000E+06  3.3186552E-11
  2.0000000E+06  2.9945091E-11
  2.0500000E+06  2.7082032E-11
  2.1000000E+06  2.4546117E-11
  2.2000000E+06  2.0288766E-11
  2.3000000E+06  1.6898060E-11
  2.4000000E+06  1.4172874E-11
  2.5000000E+06  1.1964159E-11
  2.6000000E+06  1.0160143E-11
  2.7000000E+06  8.6760970E-12
  2.8000000E+06  7.4471569E-12
  2.9000000E+06  6.4231827E-12
  3.0000000E+06  5.5650653E-12
  3.1000000E+06  4.8420530E-12
  3.2000000E+06  4.2297840E-12
  3.3000000E+06  3.7088224E-12
  3.4000000E+06  3.2635594E-12
  3.5000000E+06  2.8813830E-12
  3.6000000E+06  2.5520406E-12
  3.7000000E+06  2.2671512E-12
  3.8000000E+06  2.0198275E-12
  3.9000000E+06  1.8043821E-12
  4.0000000E+06  1.6160957E-12
  4.1000000E+06  1.4510350E-12
  4.2000000E+06  1.3059074E-12
  4.3000000E+06  1.1779461E-12
  4.4000000E+06  1.0648166E-12
  4.6000000E+06  8.7544249E-13
  4.8000000E+06  7.2524337E-13
  5.0000000E+06  6.0504750E-13
  5.1250000E+06  5.4206694E-13
  5.2500000E+06  4.8682068E-13
  5.3750000E+06  4.3821881E-13
  5.5000000E+06  3.9534404E-13
  5.7500000E+06  3.2379417E-13
  5.8750000E+06  2.9390325E-13
  6.0000000E+06  2.6727173E-13
  6.2500000E+06  2.2221091E-13
  6.5000000E+06  1.8598345E-13
  6.7500000E+06  1.5662927E-13
  7.0000000E+06  1.3267056E-13
  7.2500000E+06  1.1298241E-13
  7.5000000E+06  9.6700786E-14
  7.7500000E+06  8.3156323E-14
  8.0000000E+06  7.1826197E-14
  8.2500000E+06  6.2298852E-14
  8.5000000E+06  5.4247984E-14
  8.7500000E+06  4.7413095E-14
  9.0000000E+06  4.1584984E-14
  9.2500000E+06  3.6594664E-14
  9.5000000E+06  3.2304846E-14
  9.7500000E+06  2.8603382E-14
  1.0000000E+07  2.5398209E-14
  1.0250000E+07  2.2613387E-14
  1.0500000E+07  2.0185987E-14
  1.0750000E+07  1.8063628E-14
  1.1000000E+07  1.6202525E-14
  1.1250000E+07  1.4565939E-14
  1.1500000E+07  1.3122922E-14
  1.2000000E+07  1.0716898E-14
  1.2500000E+07  8.8188325E-15
  1.3000000E+07  7.3080509E-15
  1.3500000E+07  6.0955696E-15
  1.4000000E+07  5.1150170E-15
  1.4500000E+07  4.3163715E-15
  1.5000000E+07  3.6615634E-15
  1.5500000E+07  3.1213364E-15
  1.6000000E+07  2.6730315E-15
  1.6500000E+07  2.2989697E-15
  1.7000000E+07  1.9852594E-15
  1.7500000E+07  1.7209153E-15
  1.8000000E+07  1.4971728E-15
  1.8500000E+07  1.3069936E-15
  1.9000000E+07  1.1446785E-15
  1.9500000E+07  1.0055694E-15
  2.0000000E+07  8.8587918E-16
  2.0500000E+07  7.8251748E-16
  2.1000000E+07  6.9295198E-16
  2.1500000E+07  6.1513923E-16
  2.2000000E+07  5.4739485E-16
  2.2500000E+07  4.8829099E-16
  2.3000000E+07  4.3661532E-16
  
  
#  50   2  L1  EION =  4.469000000E+03 eV   260
#  S(0) = 1.174230E+00
  4.4572876E+01  0.0000000E+00
  4.4572876E+03  0.0000000E+00
  4.4572876E+03  2.7305180E-04
  4.4690000E+03  2.7305180E-04
  4.4690444E+03  2.7305180E-04
  4.4694536E+03  2.7092311E-04
  4.4698629E+03  2.6895865E-04
  4.4702721E+03  2.6715268E-04
  4.4706813E+03  2.6549820E-04
  4.4714998E+03  2.6261218E-04
  4.4723183E+03  2.6023519E-04
  4.4739552E+03  2.5675502E-04
  4.4755922E+03  2.5460711E-04
  4.4788661E+03  2.5298174E-04
  4.4805030E+03  2.5303252E-04
  4.4821400E+03  2.5343481E-04
  4.4854139E+03  2.5483812E-04
  4.4886877E+03  2.5651676E-04
  4.4919616E+03  2.5807527E-04
  4.4952355E+03  2.5930257E-04
  4.5017833E+03  2.6050394E-04
  4.5083311E+03  2.6024514E-04
  4.5148789E+03  2.5912495E-04
  4.5214266E+03  2.5773361E-04
  4.5279744E+03  2.5646691E-04
  4.5345222E+03  2.5550982E-04
  4.5410700E+03  2.5488734E-04
  4.5476178E+03  2.5452959E-04
  4.5607133E+03  2.5416510E-04
  4.5738089E+03  2.5365083E-04
  4.5803567E+03  2.5322475E-04
  4.5869044E+03  2.5268510E-04
  4.6000000E+03  2.5139089E-04
  4.6125000E+03  2.5009834E-04
  4.6250000E+03  2.4892790E-04
  4.6375000E+03  2.4793315E-04
  4.6500000E+03  2.4705786E-04
  4.6625000E+03  2.4621598E-04
  4.6750000E+03  2.4532343E-04
  4.7000000E+03  2.4330050E-04
  4.7250000E+03  2.4113114E-04
  4.7500000E+03  2.3908942E-04
  4.7625000E+03  2.3814251E-04
  4.7750000E+03  2.3722092E-04
  4.8000000E+03  2.3536892E-04
  4.8250000E+03  2.3344294E-04
  4.8500000E+03  2.3145109E-04
  4.8750000E+03  2.2949490E-04
  4.9000000E+03  2.2761466E-04
  5.0000000E+03  2.2030415E-04
  5.1250000E+03  2.1148188E-04
  5.2500000E+03  2.0305474E-04
  5.3750000E+03  1.9511535E-04
  5.5000000E+03  1.8752920E-04
  5.7500000E+03  1.7356037E-04
  6.0000000E+03  1.6100177E-04
  6.5000000E+03  1.3942005E-04
  6.7500000E+03  1.3013538E-04
  7.0000000E+03  1.2168843E-04
  7.2500000E+03  1.1398497E-04
  7.5000000E+03  1.0694203E-04
  8.0000000E+03  9.4558513E-05
  8.5000000E+03  8.4068508E-05
  9.0000000E+03  7.5115143E-05
  9.5000000E+03  6.7421349E-05
  1.0000000E+04  6.0769212E-05
  1.0500000E+04  5.4985687E-05
  1.1000000E+04  4.9930677E-05
  1.1500000E+04  4.5490579E-05
  1.2000000E+04  4.1572826E-05
  1.2500000E+04  3.8101509E-05
  1.3000000E+04  3.5013709E-05
  1.3500000E+04  3.2256946E-05
  1.4000000E+04  2.9787238E-05
  1.4500000E+04  2.7567546E-05
  1.5000000E+04  2.5566495E-05
  1.6000000E+04  2.2117442E-05
  1.7000000E+04  1.9269184E-05
  1.8000000E+04  1.6894746E-05
  1.9000000E+04  1.4898383E-05
  2.0000000E+04  1.3206896E-05
  2.1000000E+04  1.1763623E-05
  2.2000000E+04  1.0524209E-05
  2.3000000E+04  9.4535694E-06
  2.4000000E+04  8.5236831E-06
  2.5000000E+04  7.7119793E-06
  2.6000000E+04  7.0001325E-06
  2.7000000E+04  6.3731510E-06
  2.8000000E+04  5.8186843E-06
  2.9000000E+04  5.3264923E-06
  3.0000000E+04  4.8880336E-06
  3.1000000E+04  4.4961434E-06
  3.2000000E+04  4.1447806E-06
  3.4000000E+04  3.5439186E-06
  3.6000000E+04  3.0528669E-06
  3.8000000E+04  2.6476286E-06
  4.0000000E+04  2.3102530E-06
  4.2000000E+04  2.0271246E-06
  4.4000000E+04  1.7877848E-06
  4.6000000E+04  1.5841084E-06
  4.8000000E+04  1.4097154E-06
  5.0000000E+04  1.2595492E-06
  5.2500000E+04  1.0998266E-06
  5.5000000E+04  9.6547105E-07
  5.7500000E+04  8.5167226E-07
  5.8750000E+04  8.0127394E-07
  6.0000000E+04  7.5467276E-07
  6.2500000E+04  6.7150869E-07
  6.5000000E+04  5.9982069E-07
  6.7500000E+04  5.3771488E-07
  7.0000000E+04  4.8365917E-07
  7.2500000E+04  4.3640516E-07
  7.5000000E+04  3.9492875E-07
  7.7500000E+04  3.5838455E-07
  8.0000000E+04  3.2607063E-07
  8.2500000E+04  2.9740088E-07
  8.5000000E+04  2.7188339E-07
  8.7500000E+04  2.4910329E-07
  9.0000000E+04  2.2870910E-07
  9.2500000E+04  2.1040168E-07
  9.5000000E+04  1.9392544E-07
  1.0000000E+05  1.6562002E-07
  1.0500000E+05  1.4237661E-07
  1.1000000E+05  1.2313176E-07
  1.1500000E+05  1.0707685E-07
  1.2000000E+05  9.3589911E-08
  1.2500000E+05  8.2187538E-08
  1.3000000E+05  7.2490346E-08
  1.3500000E+05  6.4197929E-08
  1.4000000E+05  5.7070477E-08
  1.4500000E+05  5.0915051E-08
  1.5000000E+05  4.5575318E-08
  1.5500000E+05  4.0923787E-08
  1.6000000E+05  3.6855809E-08
  1.6500000E+05  3.3284980E-08
  1.7000000E+05  3.0139586E-08
  1.7500000E+05  2.7359790E-08
  1.8000000E+05  2.4895412E-08
  1.8500000E+05  2.2704176E-08
  1.9000000E+05  2.0750324E-08
  2.0000000E+05  1.7437714E-08
  2.1000000E+05  1.4763825E-08
  2.2000000E+05  1.2585782E-08
  2.3000000E+05  1.0796793E-08
  2.4000000E+05  9.3160627E-09
  2.5000000E+05  8.0817853E-09
  2.6000000E+05  7.0461807E-09
  2.7000000E+05  6.1719696E-09
  2.8000000E+05  5.4298077E-09
  2.9000000E+05  4.7964036E-09
  3.0000000E+05  4.2531317E-09
  3.1000000E+05  3.7849913E-09
  3.2000000E+05  3.3798207E-09
  3.3000000E+05  3.0276985E-09
  3.4000000E+05  2.7204838E-09
  3.5000000E+05  2.4514590E-09
  3.6000000E+05  2.2150523E-09
  3.7000000E+05  2.0066187E-09
  3.8000000E+05  1.8222677E-09
  3.9000000E+05  1.6587272E-09
  4.0000000E+05  1.5132326E-09
  4.1000000E+05  1.3834395E-09
  4.2000000E+05  1.2673510E-09
  4.3000000E+05  1.1632608E-09
  4.4000000E+05  1.0697062E-09
  4.6000000E+05  9.0934203E-10
  4.8000000E+05  7.7810303E-10
  5.0000000E+05  6.6984514E-10
  5.1250000E+05  6.1172589E-10
  5.2500000E+05  5.5981601E-10
  5.3750000E+05  5.1333262E-10
  5.5000000E+05  4.7160602E-10
  5.7500000E+05  4.0020325E-10
  5.8750000E+05  3.6960371E-10
  6.0000000E+05  3.4189163E-10
  6.2500000E+05  2.9388132E-10
  6.5000000E+05  2.5405435E-10
  6.7500000E+05  2.2078479E-10
  7.0000000E+05  1.9281255E-10
  7.2500000E+05  1.6915233E-10
  7.5000000E+05  1.4902668E-10
  7.7500000E+05  1.3181742E-10
  8.0000000E+05  1.1702947E-10
  8.2500000E+05  1.0426349E-10
  8.5000000E+05  9.3195162E-11
  8.7500000E+05  8.3559520E-11
  9.0000000E+05  7.5138830E-11
  9.2500000E+05  6.7753077E-11
  9.5000000E+05  6.1252657E-11
  9.7500000E+05  5.5512714E-11
  1.0000000E+06  5.0428563E-11
  1.0250000E+06  4.5912035E-11
  1.0500000E+06  4.1888571E-11
  1.0750000E+06  3.8294838E-11
  1.1000000E+06  3.5076825E-11
  1.1250000E+06  3.2188304E-11
  1.1500000E+06  2.9589559E-11
  1.2000000E+06  2.5129074E-11
  1.2500000E+06  2.1473035E-11
  1.3000000E+06  1.8453451E-11
  1.3500000E+06  1.5941995E-11
  1.4000000E+06  1.3839592E-11
  1.4500000E+06  1.2069013E-11
  1.5000000E+06  1.0569543E-11
  1.5500000E+06  9.2930457E-12
  1.6000000E+06  8.2010611E-12
  1.6500000E+06  7.2626427E-12
  1.7000000E+06  6.4527245E-12
  1.7500000E+06  5.7508795E-12
  1.8000000E+06  5.1403643E-12
  1.8500000E+06  4.6073838E-12
  1.9000000E+06  4.1405106E-12
  1.9500000E+06  3.7302275E-12
  2.0000000E+06  3.3685721E-12
  2.0500000E+06  3.0488535E-12
  2.1000000E+06  2.7654269E-12
  2.1500000E+06  2.5135097E-12
  2.2000000E+06  2.2890349E-12
  2.2500000E+06  2.0885314E-12
  2.3000000E+06  1.9090271E-12
  2.4000000E+06  1.6031557E-12
  2.5000000E+06  1.3549083E-12
  2.6000000E+06  1.1518827E-12
  2.7000000E+06  9.8466458E-13
  2.8000000E+06  8.4603241E-13
  2.9000000E+06  7.3039479E-13
  3.0000000E+06  6.3338491E-13
  3.1000000E+06  5.5156538E-13
  3.2000000E+06  4.8221025E-13
  3.3000000E+06  4.2314329E-13
  3.4000000E+06  3.7261525E-13
  3.5000000E+06  3.2921067E-13
  3.6000000E+06  2.9177746E-13
  3.7000000E+06  2.5937263E-13
  3.8000000E+06  2.3122043E-13
  3.9000000E+06  2.0667970E-13
  4.0000000E+06  1.8521806E-13
  4.1000000E+06  1.6639148E-13
  4.2000000E+06  1.4982811E-13
  4.3000000E+06  1.3521514E-13
  4.4000000E+06  1.2228846E-13
  4.5000000E+06  1.1082423E-13
  4.6000000E+06  1.0063211E-13
  4.7000000E+06  9.1549683E-14
  4.8000000E+06  8.3437893E-14
  5.0000000E+06  6.9665155E-14
  5.1250000E+06  6.2443142E-14
  5.2500000E+06  5.6104566E-14
  5.3750000E+06  5.0525336E-14
  5.5000000E+06  4.5600972E-14
  5.7500000E+06  3.7377088E-14
  5.8750000E+06  3.3939078E-14
  6.0000000E+06  3.0874765E-14
  6.2500000E+06  2.5687296E-14
  6.5000000E+06  2.1514050E-14
  6.7500000E+06  1.8129631E-14
  7.0000000E+06  1.5364243E-14
  7.2500000E+06  1.3089224E-14
  7.5000000E+06  1.1207237E-14
  7.7500000E+06  9.6425845E-15
  
  
#  50   3  L2  EION =  4.160000000E+03 eV   264
#  S(0) = 1.309564E+00
  4.1583580E+01  0.0000000E+00
  4.1583580E+03  0.0000000E+00
  4.1583580E+03  2.4481099E-04
  4.1600000E+03  2.4481099E-04
  4.1600416E+03  2.4481099E-04
  4.1602913E+03  2.6060200E-04
  4.1605411E+03  2.7594108E-04
  4.1607908E+03  2.9079646E-04
  4.1610406E+03  3.0514214E-04
  4.1615400E+03  3.3222855E-04
  4.1620395E+03  3.5709909E-04
  4.1630385E+03  4.0013848E-04
  4.1640374E+03  4.3466604E-04
  4.1660354E+03  4.8221333E-04
  4.1670343E+03  4.9759138E-04
  4.1680333E+03  5.0884600E-04
  4.1700312E+03  5.2251812E-04
  4.1720291E+03  5.2874862E-04
  4.1740270E+03  5.3099371E-04
  4.1760250E+03  5.3130518E-04
  4.1780229E+03  5.3085588E-04
  4.1800208E+03  5.3028963E-04
  4.1820187E+03  5.2993653E-04
  4.1840166E+03  5.2994208E-04
  4.1920083E+03  5.3356574E-04
  4.1960042E+03  5.3669162E-04
  4.2000000E+03  5.3992224E-04
  4.2062500E+03  5.4414356E-04
  4.2125000E+03  5.4655935E-04
  4.2187500E+03  5.4702276E-04
  4.2250000E+03  5.4592457E-04
  4.2312500E+03  5.4386524E-04
  4.2375000E+03  5.4141452E-04
  4.2437500E+03  5.3898023E-04
  4.2500000E+03  5.3679158E-04
  4.2625000E+03  5.3330133E-04
  4.2750000E+03  5.3045198E-04
  4.2875000E+03  5.2740010E-04
  4.3000000E+03  5.2373719E-04
  4.3125000E+03  5.1958690E-04
  4.3250000E+03  5.1530774E-04
  4.3500000E+03  5.0748265E-04
  4.3625000E+03  5.0401411E-04
  4.3750000E+03  5.0066325E-04
  4.4000000E+03  4.9382407E-04
  4.4250000E+03  4.8662219E-04
  4.4500000E+03  4.7950583E-04
  4.4750000E+03  4.7282872E-04
  4.5000000E+03  4.6642111E-04
  4.5500000E+03  4.5356403E-04
  4.6000000E+03  4.4090941E-04
  4.6500000E+03  4.2894259E-04
  4.7000000E+03  4.1723624E-04
  4.7500000E+03  4.0576347E-04
  4.8000000E+03  3.9483213E-04
  4.9000000E+03  3.7387437E-04
  5.0000000E+03  3.5427690E-04
  5.1250000E+03  3.3155446E-04
  5.2500000E+03  3.1064931E-04
  5.5000000E+03  2.7374226E-04
  5.7500000E+03  2.4234805E-04
  6.0000000E+03  2.1553587E-04
  6.5000000E+03  1.7250271E-04
  6.7500000E+03  1.5515279E-04
  7.0000000E+03  1.3999458E-04
  7.2500000E+03  1.2669417E-04
  7.5000000E+03  1.1497866E-04
  8.0000000E+03  9.5436924E-05
  8.5000000E+03  7.9971726E-05
  9.0000000E+03  6.7589367E-05
  9.5000000E+03  5.7569427E-05
  1.0000000E+04  4.9381786E-05
  1.0500000E+04  4.2631867E-05
  1.1000000E+04  3.7022462E-05
  1.1500000E+04  3.2326072E-05
  1.2000000E+04  2.8366827E-05
  1.2500000E+04  2.5008022E-05
  1.3000000E+04  2.2141987E-05
  1.3500000E+04  1.9683074E-05
  1.4000000E+04  1.7562705E-05
  1.4500000E+04  1.5725609E-05
  1.5000000E+04  1.4126882E-05
  1.5500000E+04  1.2729813E-05
  1.6000000E+04  1.1504194E-05
  1.6500000E+04  1.0425025E-05
  1.7000000E+04  9.4715133E-06
  1.8000000E+04  7.8746562E-06
  1.9000000E+04  6.6048974E-06
  2.0000000E+04  5.5841652E-06
  2.1000000E+04  4.7554813E-06
  2.2000000E+04  4.0766413E-06
  2.3000000E+04  3.5159656E-06
  2.4000000E+04  3.0493828E-06
  2.5000000E+04  2.6583984E-06
  2.6000000E+04  2.3286547E-06
  2.7000000E+04  2.0489002E-06
  2.8000000E+04  1.8102399E-06
  2.9000000E+04  1.6055841E-06
  3.0000000E+04  1.4292396E-06
  3.1000000E+04  1.2766019E-06
  3.2000000E+04  1.1439222E-06
  3.3000000E+04  1.0281296E-06
  3.4000000E+04  9.2669384E-07
  3.5000000E+04  8.3751856E-07
  3.6000000E+04  7.5885790E-07
  3.8000000E+04  6.2746908E-07
  4.0000000E+04  5.2338979E-07
  4.2000000E+04  4.4005748E-07
  4.4000000E+04  3.7268493E-07
  4.6000000E+04  3.1773001E-07
  4.8000000E+04  2.7253785E-07
  5.0000000E+04  2.3509477E-07
  5.2500000E+04  1.9687050E-07
  5.5000000E+04  1.6609217E-07
  5.7500000E+04  1.4108381E-07
  5.8750000E+04  1.3033934E-07
  6.0000000E+04  1.2059431E-07
  6.2500000E+04  1.0367844E-07
  6.5000000E+04  8.9614059E-08
  6.7500000E+04  7.7843887E-08
  7.0000000E+04  6.7933739E-08
  7.2500000E+04  5.9542378E-08
  7.5000000E+04  5.2399442E-08
  7.7500000E+04  4.6289076E-08
  8.0000000E+04  4.1037714E-08
  8.2500000E+04  3.6504874E-08
  8.5000000E+04  3.2576139E-08
  8.7500000E+04  2.9157764E-08
  9.0000000E+04  2.6172524E-08
  9.2500000E+04  2.3556470E-08
  9.5000000E+04  2.1256379E-08
  1.0000000E+05  1.7433216E-08
  1.0500000E+05  1.4425169E-08
  1.1000000E+05  1.2033231E-08
  1.1500000E+05  1.0112711E-08
  1.2000000E+05  8.5569536E-09
  1.2500000E+05  7.2863398E-09
  1.3000000E+05  6.2407492E-09
  1.3500000E+05  5.3742947E-09
  1.4000000E+05  4.6516040E-09
  1.4500000E+05  4.0451647E-09
  1.5000000E+05  3.5333907E-09
  1.5500000E+05  3.0992102E-09
  1.6000000E+05  2.7290233E-09
  1.6500000E+05  2.4119195E-09
  1.7000000E+05  2.1390871E-09
  1.7500000E+05  1.9033661E-09
  1.8000000E+05  1.6989060E-09
  1.8500000E+05  1.5208987E-09
  1.9000000E+05  1.3653727E-09
  1.9500000E+05  1.2290309E-09
  2.0000000E+05  1.1091242E-09
  2.0500000E+05  1.0033497E-09
  2.1000000E+05  9.0977017E-10
  2.2000000E+05  7.5290026E-10
  2.3000000E+05  6.2816797E-10
  2.4000000E+05  5.2803659E-10
  2.5000000E+05  4.4694304E-10
  2.6000000E+05  3.8073093E-10
  2.7000000E+05  3.2625987E-10
  2.8000000E+05  2.8113232E-10
  2.9000000E+05  2.4350010E-10
  3.0000000E+05  2.1192585E-10
  3.1000000E+05  1.8528224E-10
  3.2000000E+05  1.6267808E-10
  3.3000000E+05  1.4340374E-10
  3.4000000E+05  1.2689027E-10
  3.5000000E+05  1.1267848E-10
  3.6000000E+05  1.0039545E-10
  3.7000000E+05  8.9736644E-11
  3.8000000E+05  8.0451973E-11
  3.9000000E+05  7.2334944E-11
  4.0000000E+05  6.5214223E-11
  4.2000000E+05  5.3413791E-11
  4.4000000E+05  4.4162866E-11
  4.6000000E+05  3.6829341E-11
  4.8000000E+05  3.0956271E-11
  5.0000000E+05  2.6208567E-11
  5.2500000E+05  2.1483428E-11
  5.5000000E+05  1.7777210E-11
  5.7500000E+05  1.4837294E-11
  5.8750000E+05  1.3595562E-11
  6.0000000E+05  1.2481159E-11
  6.2500000E+05  1.0575018E-11
  6.5000000E+05  9.0195029E-12
  6.7500000E+05  7.7399369E-12
  7.0000000E+05  6.6795498E-12
  7.2500000E+05  5.7947375E-12
  7.5000000E+05  5.0517004E-12
  7.7500000E+05  4.4239987E-12
  8.0000000E+05  3.8907731E-12
  8.2500000E+05  3.4354417E-12
  8.5000000E+05  3.0447258E-12
  8.7500000E+05  2.7079154E-12
  9.0000000E+05  2.4163170E-12
  9.2500000E+05  2.1628326E-12
  9.5000000E+05  1.9416331E-12
  9.7500000E+05  1.7479046E-12
  1.0000000E+06  1.5776513E-12
  1.0250000E+06  1.4275405E-12
  1.0500000E+06  1.2947790E-12
  1.1000000E+06  1.0722646E-12
  1.1500000E+06  8.9529921E-13
  1.2000000E+06  7.5314824E-13
  1.2500000E+06  6.3791853E-13
  1.3000000E+06  5.4372923E-13
  1.3500000E+06  4.6614510E-13
  1.4000000E+06  4.0178365E-13
  1.4500000E+06  3.4803910E-13
  1.5000000E+06  3.0288519E-13
  1.5500000E+06  2.6473285E-13
  1.6000000E+06  2.3232557E-13
  1.6500000E+06  2.0466167E-13
  1.7000000E+06  1.8093693E-13
  1.7500000E+06  1.6050134E-13
  1.8000000E+06  1.4282626E-13
  1.8500000E+06  1.2747927E-13
  1.9000000E+06  1.1410469E-13
  1.9500000E+06  1.0240852E-13
  2.0000000E+06  9.2146437E-14
  2.0500000E+06  8.3114442E-14
  2.1000000E+06  7.5141436E-14
  2.2000000E+06  6.1818295E-14
  2.3000000E+06  5.1269081E-14
  2.4000000E+06  4.2835357E-14
  2.5000000E+06  3.6033045E-14
  2.6000000E+06  3.0501755E-14
  2.7000000E+06  2.5970070E-14
  2.8000000E+06  2.2231439E-14
  2.9000000E+06  1.9127093E-14
  3.0000000E+06  1.6533848E-14
  3.1000000E+06  1.4355325E-14
  3.2000000E+06  1.2515519E-14
  3.3000000E+06  1.0954050E-14
  3.4000000E+06  9.6226187E-15
  3.5000000E+06  8.4823460E-15
  3.6000000E+06  7.5017342E-15
  3.7000000E+06  6.6551165E-15
  3.8000000E+06  5.9214638E-15
  3.9000000E+06  5.2834584E-15
  4.0000000E+06  4.7267688E-15
  4.1000000E+06  4.2394800E-15
  4.2000000E+06  3.8116423E-15
  4.3000000E+06  3.4349117E-15
  4.4000000E+06  3.1022632E-15
  4.6000000E+06  2.5463655E-15
  4.8000000E+06  2.1063863E-15
  5.0000000E+06  1.7549600E-15
  5.1250000E+06  1.5710823E-15
  5.2500000E+06  1.4099491E-15
  5.3750000E+06  1.2683309E-15
  5.5000000E+06  1.1435125E-15
  5.7500000E+06  9.3546602E-16
  5.8750000E+06  8.4865229E-16
  6.0000000E+06  7.7135897E-16
  6.2500000E+06  6.4070743E-16
  6.5000000E+06  5.3580384E-16
  6.7500000E+06  4.5090669E-16
  7.0000000E+06  3.8168115E-16
  7.2500000E+06  3.2483082E-16
  7.5000000E+06  2.7783495E-16
  7.7500000E+06  2.3876342E-16
  8.0000000E+06  2.0612275E-16
  8.2500000E+06  1.7872761E-16
  
  
#  50   4  L3  EION =  3.933000000E+03 eV   263
#  S(0) = 2.571131E+00
  3.9313262E+01  0.0000000E+00
  3.9313262E+03  0.0000000E+00
  3.9313262E+03  5.2474918E-04
  3.9330000E+03  5.2474918E-04
  3.9330393E+03  5.2474918E-04
  3.9332485E+03  5.5272538E-04
  3.9334578E+03  5.8004901E-04
  3.9336670E+03  6.0668146E-04
  3.9338763E+03  6.3258975E-04
  3.9342948E+03  6.8212984E-04
  3.9347133E+03  7.2851222E-04
  3.9355503E+03  8.1154710E-04
  3.9363873E+03  8.8177689E-04
  3.9380613E+03  9.8745274E-04
  3.9397353E+03  1.0556305E-03
  3.9414094E+03  1.0971612E-03
  3.9430834E+03  1.1209623E-03
  3.9447574E+03  1.1335250E-03
  3.9464314E+03  1.1392831E-03
  3.9497794E+03  1.1409931E-03
  3.9531275E+03  1.1388093E-03
  3.9564755E+03  1.1374510E-03
  3.9598236E+03  1.1382408E-03
  3.9665196E+03  1.1454622E-03
  3.9732157E+03  1.1557587E-03
  3.9799118E+03  1.1643111E-03
  3.9866079E+03  1.1686068E-03
  3.9933039E+03  1.1683660E-03
  3.9966520E+03  1.1668593E-03
  4.0000000E+03  1.1646768E-03
  4.0125000E+03  1.1537220E-03
  4.0250000E+03  1.1431985E-03
  4.0375000E+03  1.1350994E-03
  4.0500000E+03  1.1281721E-03
  4.0750000E+03  1.1120080E-03
  4.0875000E+03  1.1023686E-03
  4.1000000E+03  1.0925844E-03
  4.1250000E+03  1.0747025E-03
  4.1500000E+03  1.0589147E-03
  4.1750000E+03  1.0430493E-03
  4.2000000E+03  1.0265145E-03
  4.2500000E+03  9.9501684E-04
  4.2750000E+03  9.8038377E-04
  4.3000000E+03  9.6575565E-04
  4.3250000E+03  9.5106009E-04
  4.3500000E+03  9.3650575E-04
  4.4000000E+03  9.0871723E-04
  4.5000000E+03  8.5594697E-04
  4.6000000E+03  8.0677710E-04
  4.8000000E+03  7.1827506E-04
  5.0000000E+03  6.4161804E-04
  5.2500000E+03  5.6000877E-04
  5.5000000E+03  4.9149297E-04
  5.7500000E+03  4.3349176E-04
  6.0000000E+03  3.8414518E-04
  6.5000000E+03  3.0538588E-04
  6.7500000E+03  2.7379082E-04
  7.0000000E+03  2.4628466E-04
  7.2500000E+03  2.2223381E-04
  7.5000000E+03  2.0111987E-04
  8.0000000E+03  1.6606371E-04
  8.5000000E+03  1.3847999E-04
  9.0000000E+03  1.1650895E-04
  9.5000000E+03  9.8814913E-05
  1.0000000E+04  8.4422477E-05
  1.0500000E+04  7.2607252E-05
  1.1000000E+04  6.2826480E-05
  1.1500000E+04  5.4667939E-05
  1.2000000E+04  4.7814563E-05
  1.2500000E+04  4.2020141E-05
  1.3000000E+04  3.7091636E-05
  1.3500000E+04  3.2876219E-05
  1.4000000E+04  2.9251929E-05
  1.4500000E+04  2.6120737E-05
  1.5000000E+04  2.3403294E-05
  1.6000000E+04  1.8962462E-05
  1.7000000E+04  1.5537716E-05
  1.8000000E+04  1.2859821E-05
  1.9000000E+04  1.0739859E-05
  2.0000000E+04  9.0428113E-06
  2.1000000E+04  7.6705596E-06
  2.2000000E+04  6.5507323E-06
  2.3000000E+04  5.6292157E-06
  2.4000000E+04  4.8650452E-06
  2.5000000E+04  4.2268572E-06
  2.6000000E+04  3.6903883E-06
  2.7000000E+04  3.2366857E-06
  2.8000000E+04  2.8508126E-06
  2.9000000E+04  2.5209002E-06
  3.0000000E+04  2.2374451E-06
  3.1000000E+04  1.9927825E-06
  3.2000000E+04  1.7806898E-06
  3.4000000E+04  1.4347839E-06
  3.6000000E+04  1.1688799E-06
  3.8000000E+04  9.6172494E-07
  4.0000000E+04  7.9838695E-07
  4.2000000E+04  6.6818975E-07
  4.4000000E+04  5.6337831E-07
  4.6000000E+04  4.7823803E-07
  4.8000000E+04  4.0850235E-07
  5.0000000E+04  3.5094764E-07
  5.2500000E+04  2.9243762E-07
  5.5000000E+04  2.4553837E-07
  5.7500000E+04  2.0759802E-07
  5.8750000E+04  1.9135050E-07
  6.0000000E+04  1.7664509E-07
  6.2500000E+04  1.5119592E-07
  6.5000000E+04  1.3012142E-07
  6.7500000E+04  1.1255341E-07
  7.0000000E+04  9.7817909E-08
  7.2500000E+04  8.5387089E-08
  7.5000000E+04  7.4844122E-08
  7.7500000E+04  6.5857314E-08
  8.0000000E+04  5.8160824E-08
  8.2500000E+04  5.1540143E-08
  8.5000000E+04  4.5821095E-08
  8.7500000E+04  4.0861405E-08
  9.0000000E+04  3.6544212E-08
  9.2500000E+04  3.2773017E-08
  9.5000000E+04  2.9467736E-08
  1.0000000E+05  2.3998659E-08
  1.0500000E+05  1.9721561E-08
  1.1000000E+05  1.6340490E-08
  1.1500000E+05  1.3641362E-08
  1.2000000E+05  1.1467154E-08
  1.2500000E+05  9.7012132E-09
  1.3000000E+05  8.2558662E-09
  1.3500000E+05  7.0645041E-09
  1.4000000E+05  6.0760134E-09
  1.4500000E+05  5.2508076E-09
  1.5000000E+05  4.5579618E-09
  1.5500000E+05  3.9731230E-09
  1.6000000E+05  3.4769682E-09
  1.6500000E+05  3.0540576E-09
  1.7000000E+05  2.6919722E-09
  1.7500000E+05  2.3806604E-09
  1.8000000E+05  2.1119389E-09
  1.8500000E+05  1.8791085E-09
  1.9000000E+05  1.6766559E-09
  2.0000000E+05  1.3454163E-09
  2.1000000E+05  1.0901568E-09
  2.2000000E+05  8.9118459E-10
  2.3000000E+05  7.3445950E-10
  2.4000000E+05  6.0982373E-10
  2.5000000E+05  5.0983002E-10
  2.6000000E+05  4.2895139E-10
  2.7000000E+05  3.6303899E-10
  2.8000000E+05  3.0894615E-10
  2.9000000E+05  2.6426317E-10
  3.0000000E+05  2.2712775E-10
  3.1000000E+05  1.9608867E-10
  3.2000000E+05  1.7000619E-10
  3.3000000E+05  1.4797849E-10
  3.4000000E+05  1.2928699E-10
  3.5000000E+05  1.1335553E-10
  3.6000000E+05  9.9719245E-11
  3.7000000E+05  8.8000844E-11
  3.8000000E+05  7.7892432E-11
  3.9000000E+05  6.9141488E-11
  4.0000000E+05  6.1539875E-11
  4.2000000E+05  4.9124059E-11
  4.4000000E+05  3.9582433E-11
  4.6000000E+05  3.2168374E-11
  4.8000000E+05  2.6349105E-11
  5.0000000E+05  2.1739109E-11
  5.1250000E+05  1.9343083E-11
  5.2500000E+05  1.7253957E-11
  5.3750000E+05  1.5426998E-11
  5.5000000E+05  1.3824768E-11
  5.7500000E+05  1.1173598E-11
  5.8750000E+05  1.0075678E-11
  6.0000000E+05  9.1029827E-12
  6.2500000E+05  7.4706301E-12
  6.5000000E+05  6.1726651E-12
  6.7500000E+05  5.1323494E-12
  7.0000000E+05  4.2923669E-12
  7.2500000E+05  3.6094713E-12
  7.5000000E+05  3.0507249E-12
  7.7500000E+05  2.5908171E-12
  8.0000000E+05  2.2101366E-12
  8.2500000E+05  1.8933725E-12
  8.5000000E+05  1.6284844E-12
  8.7500000E+05  1.4059392E-12
  9.0000000E+05  1.2181409E-12
  9.2500000E+05  1.0590008E-12
  9.5000000E+05  9.2361045E-13
  9.7500000E+05  8.0799150E-13
  1.0000000E+06  7.0890296E-13
  1.0250000E+06  6.2369196E-13
  1.0500000E+06  5.5017696E-13
  1.0750000E+06  4.8655597E-13
  1.1000000E+06  4.3133433E-13
  1.1250000E+06  3.8326730E-13
  1.1500000E+06  3.4131458E-13
  1.2000000E+06  2.7239897E-13
  1.2500000E+06  2.1912146E-13
  1.3000000E+06  1.7755940E-13
  1.3500000E+06  1.4486358E-13
  1.4000000E+06  1.1894112E-13
  1.4500000E+06  9.8238780E-14
  1.5000000E+06  8.1592670E-14
  1.5500000E+06  6.8122534E-14
  1.6000000E+06  5.7156984E-14
  1.6500000E+06  4.8179940E-14
  1.7000000E+06  4.0791694E-14
  1.7500000E+06  3.4680456E-14
  1.8000000E+06  2.9601412E-14
  1.8500000E+06  2.5361139E-14
  1.9000000E+06  2.1805913E-14
  1.9500000E+06  1.8812882E-14
  2.0000000E+06  1.6283341E-14
  2.0500000E+06  1.4137596E-14
  2.1000000E+06  1.2310984E-14
  2.1500000E+06  1.0750787E-14
  2.2000000E+06  9.4138373E-15
  2.2500000E+06  8.2646396E-15
  2.3000000E+06  7.2738904E-15
  2.3500000E+06  6.4173055E-15
  2.4000000E+06  5.6746857E-15
  2.4500000E+06  5.0291704E-15
  2.5000000E+06  4.4666380E-15
  2.6000000E+06  3.5449208E-15
  2.7000000E+06  2.8351187E-15
  2.8000000E+06  2.2837693E-15
  2.9000000E+06  1.8520364E-15
  3.0000000E+06  1.5114156E-15
  3.1000000E+06  1.2407740E-15
  3.2000000E+06  1.0243004E-15
  3.3000000E+06  8.5006217E-16
  3.4000000E+06  7.0898429E-16
  3.5000000E+06  5.9411322E-16
  3.6000000E+06  5.0008294E-16
  3.7000000E+06  4.2272482E-16
  3.8000000E+06  3.5877853E-16
  3.9000000E+06  3.0567842E-16
  4.0000000E+06  2.6139375E-16
  4.1000000E+06  2.2430825E-16
  4.2000000E+06  1.9312885E-16
  4.3000000E+06  1.6681598E-16
  4.4000000E+06  1.4452985E-16
  4.5000000E+06  1.2558897E-16
  4.6000000E+06  1.0943791E-16
  4.7000000E+06  9.5622006E-17
  4.8000000E+06  8.3767600E-17
  5.0000000E+06  6.4763054E-17
  5.1250000E+06  5.5404801E-17
  5.2500000E+06  4.7562868E-17
  5.3750000E+06  4.0965917E-17
  5.5000000E+06  3.5395591E-17
  5.6250000E+06  3.0675341E-17
  5.7500000E+06  2.6661833E-17
  5.8750000E+06  2.3238149E-17
  6.0000000E+06  2.0308482E-17
  6.1250000E+06  1.7794013E-17
  6.2500000E+06  1.5629657E-17
  6.3750000E+06  1.3761431E-17
  6.5000000E+06  1.2144372E-17
  6.6250000E+06  1.0740999E-17
  6.7500000E+06  9.5199684E-18
  7.0000000E+06  7.5239083E-18
  7.2500000E+06  5.9918902E-18
  7.5000000E+06  4.8067384E-18
  7.7500000E+06  3.8830930E-18
  
  
#  50   5  M1  EION =  8.880000000E+02 eV   279
#  S(0) = 1.081643E+00
  8.7675815E+00  0.0000000E+00
  8.7675815E+02  0.0000000E+00
  8.7675815E+02  8.5009347E-04
  8.8800000E+02  8.5009347E-04
  8.8800869E+02  8.5009347E-04
  8.8830847E+02  8.4498307E-04
  8.8860825E+02  8.4014748E-04
  8.8890804E+02  8.3558097E-04
  8.8920782E+02  8.3127626E-04
  8.8980739E+02  8.2341781E-04
  8.9040695E+02  8.1649711E-04
  8.9160608E+02  8.0514934E-04
  8.9280521E+02  7.9661377E-04
  8.9520348E+02  7.8588185E-04
  8.9760174E+02  7.8095672E-04
  8.9880087E+02  7.7993850E-04
  9.0000000E+02  7.7959503E-04
  9.0312500E+02  7.8073305E-04
  9.0625000E+02  7.8321755E-04
  9.0937500E+02  7.8572890E-04
  9.1250000E+02  7.8751599E-04
  9.1562500E+02  7.8821506E-04
  9.1875000E+02  7.8772567E-04
  9.2187500E+02  7.8611754E-04
  9.2500000E+02  7.8355968E-04
  9.3125000E+02  7.7646709E-04
  9.3750000E+02  7.6813441E-04
  9.4375000E+02  7.5983601E-04
  9.5000000E+02  7.5228167E-04
  9.6250000E+02  7.4002786E-04
  9.7500000E+02  7.3030720E-04
  9.8750000E+02  7.2096688E-04
  1.0000000E+03  7.1077679E-04
  1.0125000E+03  6.9970825E-04
  1.0250000E+03  6.8836555E-04
  1.0375000E+03  6.7737034E-04
  1.0500000E+03  6.6702439E-04
  1.0625000E+03  6.5728537E-04
  1.0750000E+03  6.4794294E-04
  1.0875000E+03  6.3873698E-04
  1.1000000E+03  6.2952331E-04
  1.1125000E+03  6.2026505E-04
  1.1250000E+03  6.1102596E-04
  1.1500000E+03  5.9304432E-04
  1.1750000E+03  5.7611891E-04
  1.1875000E+03  5.6803727E-04
  1.2000000E+03  5.6013399E-04
  1.2250000E+03  5.4470120E-04
  1.2500000E+03  5.2961297E-04
  1.2750000E+03  5.1497623E-04
  1.3000000E+03  5.0096455E-04
  1.3250000E+03  4.8758952E-04
  1.3500000E+03  4.7479320E-04
  1.4000000E+03  4.5042961E-04
  1.4500000E+03  4.2763139E-04
  1.5000000E+03  4.0654890E-04
  1.5500000E+03  3.8696834E-04
  1.6000000E+03  3.6863677E-04
  1.6500000E+03  3.5147869E-04
  1.7000000E+03  3.3551752E-04
  1.7500000E+03  3.2060195E-04
  1.8000000E+03  3.0657113E-04
  1.8500000E+03  2.9339507E-04
  1.9000000E+03  2.8105678E-04
  2.0000000E+03  2.5856301E-04
  2.1000000E+03  2.3854300E-04
  2.2000000E+03  2.2073055E-04
  2.3000000E+03  2.0480205E-04
  2.4000000E+03  1.9048488E-04
  2.5000000E+03  1.7758040E-04
  2.6000000E+03  1.6591688E-04
  2.7000000E+03  1.5534455E-04
  2.8000000E+03  1.4573069E-04
  2.9000000E+03  1.3696092E-04
  3.0000000E+03  1.2893950E-04
  3.1000000E+03  1.2158480E-04
  3.2000000E+03  1.1482584E-04
  3.4000000E+03  1.0285539E-04
  3.6000000E+03  9.2618836E-05
  3.8000000E+03  8.3798769E-05
  4.0000000E+03  7.6146954E-05
  4.2000000E+03  6.9467174E-05
  4.4000000E+03  6.3602757E-05
  4.6000000E+03  5.8427320E-05
  4.8000000E+03  5.3838024E-05
  5.0000000E+03  4.9750459E-05
  5.2500000E+03  4.5241381E-05
  5.5000000E+03  4.1296746E-05
  5.7500000E+03  3.7827107E-05
  6.0000000E+03  3.4759987E-05
  6.5000000E+03  2.9606840E-05
  6.7500000E+03  2.7431633E-05
  7.0000000E+03  2.5476800E-05
  7.2500000E+03  2.3713985E-05
  7.5000000E+03  2.2119149E-05
  8.0000000E+03  1.9354725E-05
  8.5000000E+03  1.7053386E-05
  9.0000000E+03  1.5118844E-05
  9.5000000E+03  1.3478350E-05
  1.0000000E+04  1.2076207E-05
  1.0500000E+04  1.0869299E-05
  1.1000000E+04  9.8237849E-06
  1.1500000E+04  8.9127824E-06
  1.2000000E+04  8.1147285E-06
  1.2500000E+04  7.4121737E-06
  1.3000000E+04  6.7908794E-06
  1.3500000E+04  6.2391330E-06
  1.4000000E+04  5.7472312E-06
  1.4500000E+04  5.3070828E-06
  1.5000000E+04  4.9118996E-06
  1.5500000E+04  4.5559527E-06
  1.6000000E+04  4.2343828E-06
  1.6500000E+04  3.9430484E-06
  1.7000000E+04  3.6784022E-06
  1.8000000E+04  3.2173839E-06
  1.9000000E+04  2.8315305E-06
  2.0000000E+04  2.5058663E-06
  2.1000000E+04  2.2289079E-06
  2.2000000E+04  1.9917400E-06
  2.3000000E+04  1.7873621E-06
  2.4000000E+04  1.6102214E-06
  2.5000000E+04  1.4558712E-06
  2.6000000E+04  1.3207191E-06
  2.7000000E+04  1.2018395E-06
  2.8000000E+04  1.0968318E-06
  2.9000000E+04  1.0037128E-06
  3.0000000E+04  9.2083344E-07
  3.1000000E+04  8.4681414E-07
  3.2000000E+04  7.8049455E-07
  3.3000000E+04  7.2089346E-07
  3.4000000E+04  6.6717710E-07
  3.5000000E+04  6.1863377E-07
  3.6000000E+04  5.7465326E-07
  3.8000000E+04  4.9835101E-07
  4.0000000E+04  4.3485956E-07
  4.2000000E+04  3.8159746E-07
  4.4000000E+04  3.3658542E-07
  4.6000000E+04  2.9828787E-07
  4.8000000E+04  2.6550061E-07
  5.0000000E+04  2.3727004E-07
  5.2500000E+04  2.0724343E-07
  5.5000000E+04  1.8198464E-07
  5.7500000E+04  1.6058856E-07
  5.8750000E+04  1.5111191E-07
  6.0000000E+04  1.4234858E-07
  6.2500000E+04  1.2670758E-07
  6.5000000E+04  1.1322223E-07
  6.7500000E+04  1.0153673E-07
  7.0000000E+04  9.1363301E-08
  7.2500000E+04  8.2467539E-08
  7.5000000E+04  7.4657212E-08
  7.7500000E+04  6.7773644E-08
  8.0000000E+04  6.1685069E-08
  8.2500000E+04  5.6281460E-08
  8.5000000E+04  5.1470464E-08
  8.7500000E+04  4.7174190E-08
  9.0000000E+04  4.3326638E-08
  9.2500000E+04  3.9871663E-08
  9.5000000E+04  3.6761284E-08
  9.7500000E+04  3.3954330E-08
  1.0000000E+05  3.1415341E-08
  1.0250000E+05  2.9113673E-08
  1.0500000E+05  2.7022752E-08
  1.1000000E+05  2.3383631E-08
  1.1500000E+05  2.0345924E-08
  1.2000000E+05  1.7792659E-08
  1.2500000E+05  1.5632865E-08
  1.3000000E+05  1.3795106E-08
  1.3500000E+05  1.2222787E-08
  1.4000000E+05  1.0870698E-08
  1.4500000E+05  9.7024544E-09
  1.5000000E+05  8.6885630E-09
  1.5500000E+05  7.8049551E-09
  1.6000000E+05  7.0318666E-09
  1.6500000E+05  6.3529780E-09
  1.7000000E+05  5.7547358E-09
  1.7500000E+05  5.2258237E-09
  1.8000000E+05  4.7567491E-09
  1.8500000E+05  4.3395136E-09
  1.9000000E+05  3.9673465E-09
  1.9500000E+05  3.6344928E-09
  2.0000000E+05  3.3360424E-09
  2.0500000E+05  3.0677914E-09
  2.1000000E+05  2.8261266E-09
  2.2000000E+05  2.4105099E-09
  2.3000000E+05  2.0689304E-09
  2.4000000E+05  1.7860509E-09
  2.5000000E+05  1.5501286E-09
  2.6000000E+05  1.3520820E-09
  2.7000000E+05  1.1848211E-09
  2.8000000E+05  1.0427609E-09
  2.9000000E+05  9.2146624E-10
  3.0000000E+05  8.1738870E-10
  3.1000000E+05  7.2766895E-10
  3.2000000E+05  6.4998783E-10
  3.3000000E+05  5.8245266E-10
  3.4000000E+05  5.2350970E-10
  3.5000000E+05  4.7187633E-10
  3.6000000E+05  4.2648833E-10
  3.7000000E+05  3.8645832E-10
  3.8000000E+05  3.5104285E-10
  3.9000000E+05  3.1961630E-10
  4.0000000E+05  2.9164990E-10
  4.1000000E+05  2.6669492E-10
  4.2000000E+05  2.4436920E-10
  4.3000000E+05  2.2434609E-10
  4.4000000E+05  2.0634546E-10
  4.5000000E+05  1.9012615E-10
  4.6000000E+05  1.7547991E-10
  4.7000000E+05  1.6222645E-10
  4.8000000E+05  1.5020917E-10
  5.0000000E+05  1.2935497E-10
  5.1250000E+05  1.1815555E-10
  5.2500000E+05  1.0815032E-10
  5.3750000E+05  9.9189047E-11
  5.5000000E+05  9.1143169E-11
  5.7500000E+05  7.7371010E-11
  5.8750000E+05  7.1467167E-11
  6.0000000E+05  6.6119374E-11
  6.2500000E+05  5.6851854E-11
  6.5000000E+05  4.9161120E-11
  6.7500000E+05  4.2734502E-11
  7.0000000E+05  3.7329594E-11
  7.2500000E+05  3.2756650E-11
  7.5000000E+05  2.8865864E-11
  7.7500000E+05  2.5538110E-11
  8.0000000E+05  2.2677930E-11
  8.2500000E+05  2.0208249E-11
  8.5000000E+05  1.8066479E-11
  8.7500000E+05  1.6201487E-11
  9.0000000E+05  1.4571259E-11
  9.2500000E+05  1.3141083E-11
  9.5000000E+05  1.1882113E-11
  9.7500000E+05  1.0770264E-11
  1.0000000E+06  9.7853175E-12
  1.0250000E+06  8.9102202E-12
  1.0500000E+06  8.1305406E-12
  1.0750000E+06  7.4340224E-12
  1.1000000E+06  6.8102160E-12
  1.1250000E+06  6.2501812E-12
  1.1500000E+06  5.7462443E-12
  1.1750000E+06  5.2917914E-12
  1.2000000E+06  4.8811030E-12
  1.2250000E+06  4.5092180E-12
  1.2500000E+06  4.1718203E-12
  1.3000000E+06  3.5858945E-12
  1.3500000E+06  3.0984717E-12
  1.4000000E+06  2.6903581E-12
  1.4500000E+06  2.3465914E-12
  1.5000000E+06  2.0554050E-12
  1.5500000E+06  1.8074685E-12
  1.6000000E+06  1.5953281E-12
  1.6500000E+06  1.4129877E-12
  1.7000000E+06  1.2555900E-12
  1.7500000E+06  1.1191749E-12
  1.8000000E+06  1.0004952E-12
  1.8500000E+06  8.9687359E-13
  1.9000000E+06  8.0609151E-13
  1.9500000E+06  7.2630126E-13
  2.0000000E+06  6.5595745E-13
  2.0500000E+06  5.9376249E-13
  2.1000000E+06  5.3862114E-13
  2.1500000E+06  4.8960512E-13
  2.2000000E+06  4.4592473E-13
  2.2500000E+06  4.0690547E-13
  2.3000000E+06  3.7196921E-13
  2.3500000E+06  3.4061929E-13
  2.4000000E+06  3.1242778E-13
  2.4500000E+06  2.8702480E-13
  2.5000000E+06  2.6408998E-13
  2.6000000E+06  2.2454946E-13
  2.7000000E+06  1.9198059E-13
  2.8000000E+06  1.6498023E-13
  2.9000000E+06  1.4245538E-13
  3.0000000E+06  1.2355009E-13
  3.1000000E+06  1.0759344E-13
  3.2000000E+06  9.4060094E-14
  3.3000000E+06  8.2539517E-14
  3.4000000E+06  7.2697825E-14
  
  
#  50   6  M2  EION =  7.610000000E+02 eV   280
#  S(0) = 1.410719E+00
  7.5883833E+00  0.0000000E+00
  7.5883833E+02  0.0000000E+00
  7.5883833E+02  5.9491350E-04
  7.6100000E+02  5.9491350E-04
  7.6100753E+02  5.9491350E-04
  7.6125124E+02  6.2528193E-04
  7.6149494E+02  6.5481431E-04
  7.6173864E+02  6.8345195E-04
  7.6198234E+02  7.1114651E-04
  7.6246975E+02  7.6356211E-04
  7.6295716E+02  8.1186359E-04
  7.6393197E+02  8.9596445E-04
  7.6490678E+02  9.6407312E-04
  7.6685640E+02  1.0593581E-03
  7.6783121E+02  1.0907918E-03
  7.6880603E+02  1.1141358E-03
  7.6978084E+02  1.1311242E-03
  7.7075565E+02  1.1432024E-03
  7.7173046E+02  1.1515425E-03
  7.7270527E+02  1.1570766E-03
  7.7465490E+02  1.1624921E-03
  7.7660452E+02  1.1635343E-03
  7.7855414E+02  1.1625985E-03
  7.8050377E+02  1.1610443E-03
  7.8245339E+02  1.1596069E-03
  7.8440301E+02  1.1586492E-03
  7.9220151E+02  1.1607977E-03
  7.9610075E+02  1.1643542E-03
  8.0000000E+02  1.1683002E-03
  8.0625000E+02  1.1734498E-03
  8.1250000E+02  1.1754624E-03
  8.1875000E+02  1.1738319E-03
  8.2500000E+02  1.1691471E-03
  8.3125000E+02  1.1624783E-03
  8.3750000E+02  1.1548900E-03
  8.4375000E+02  1.1471825E-03
  8.5000000E+02  1.1398262E-03
  8.6250000E+02  1.1265763E-03
  8.7500000E+02  1.1144151E-03
  8.8750000E+02  1.1018538E-03
  9.0000000E+02  1.0881542E-03
  9.1250000E+02  1.0735296E-03
  9.2500000E+02  1.0586521E-03
  9.5000000E+02  1.0302469E-03
  9.7500000E+02  1.0037797E-03
  1.0000000E+03  9.7747003E-04
  1.0250000E+03  9.5078355E-04
  1.0500000E+03  9.2463180E-04
  1.0750000E+03  8.9961599E-04
  1.1000000E+03  8.7549669E-04
  1.1500000E+03  8.2844845E-04
  1.1750000E+03  8.0560373E-04
  1.2000000E+03  7.8357451E-04
  1.2250000E+03  7.6234087E-04
  1.2500000E+03  7.4174470E-04
  1.3000000E+03  7.0216043E-04
  1.3500000E+03  6.6473687E-04
  1.4000000E+03  6.2986705E-04
  1.4500000E+03  5.9712869E-04
  1.5000000E+03  5.6627646E-04
  1.6000000E+03  5.1043316E-04
  1.7000000E+03  4.6125941E-04
  1.8000000E+03  4.1802049E-04
  1.9000000E+03  3.7982876E-04
  2.0000000E+03  3.4606831E-04
  2.1000000E+03  3.1615870E-04
  2.2000000E+03  2.8952686E-04
  2.3000000E+03  2.6577399E-04
  2.4000000E+03  2.4454424E-04
  2.5000000E+03  2.2550817E-04
  2.6000000E+03  2.0838710E-04
  2.7000000E+03  1.9294512E-04
  2.8000000E+03  1.7898216E-04
  2.9000000E+03  1.6632732E-04
  3.0000000E+03  1.5483204E-04
  3.1000000E+03  1.4436677E-04
  3.2000000E+03  1.3481868E-04
  3.4000000E+03  1.1809282E-04
  3.6000000E+03  1.0400548E-04
  3.8000000E+03  9.2056143E-05
  4.0000000E+03  8.1854380E-05
  4.2000000E+03  7.3092593E-05
  4.4000000E+03  6.5525970E-05
  4.6000000E+03  5.8958050E-05
  4.8000000E+03  5.3229835E-05
  5.0000000E+03  4.8211752E-05
  5.2500000E+03  4.2777561E-05
  5.5000000E+03  3.8120047E-05
  5.7500000E+03  3.4105717E-05
  6.0000000E+03  3.0627597E-05
  6.5000000E+03  2.4950893E-05
  6.7500000E+03  2.2624796E-05
  7.0000000E+03  2.0573756E-05
  7.2500000E+03  1.8758496E-05
  7.5000000E+03  1.7146273E-05
  7.7500000E+03  1.5709654E-05
  8.0000000E+03  1.4425547E-05
  8.2500000E+03  1.3274402E-05
  8.5000000E+03  1.2239596E-05
  9.0000000E+03  1.0464231E-05
  9.5000000E+03  9.0082388E-06
  1.0000000E+04  7.8036284E-06
  1.0500000E+04  6.7990090E-06
  1.1000000E+04  5.9550350E-06
  1.1500000E+04  5.2412439E-06
  1.2000000E+04  4.6338089E-06
  1.2500000E+04  4.1139190E-06
  1.3000000E+04  3.6665889E-06
  1.3500000E+04  3.2797836E-06
  1.4000000E+04  2.9437659E-06
  1.4500000E+04  2.6506034E-06
  1.5000000E+04  2.3937903E-06
  1.5500000E+04  2.1679592E-06
  1.6000000E+04  1.9686580E-06
  1.6500000E+04  1.7921722E-06
  1.7000000E+04  1.6353875E-06
  1.7500000E+04  1.4956812E-06
  1.8000000E+04  1.3708344E-06
  1.8500000E+04  1.2589614E-06
  1.9000000E+04  1.1584532E-06
  2.0000000E+04  9.8621365E-07
  2.1000000E+04  8.4523543E-07
  2.2000000E+04  7.2887160E-07
  2.3000000E+04  6.3208368E-07
  2.4000000E+04  5.5100840E-07
  2.5000000E+04  4.8265156E-07
  2.6000000E+04  4.2466997E-07
  2.7000000E+04  3.7521334E-07
  2.8000000E+04  3.3280817E-07
  2.9000000E+04  2.9627204E-07
  3.0000000E+04  2.6464922E-07
  3.1000000E+04  2.3716198E-07
  3.2000000E+04  2.1317347E-07
  3.3000000E+04  1.9215912E-07
  3.4000000E+04  1.7368443E-07
  3.5000000E+04  1.5738764E-07
  3.6000000E+04  1.4296606E-07
  3.7000000E+04  1.3016522E-07
  3.8000000E+04  1.1877027E-07
  3.9000000E+04  1.0859903E-07
  4.0000000E+04  9.9496430E-08
  4.2000000E+04  8.3985892E-08
  4.4000000E+04  7.1387320E-08
  4.6000000E+04  6.1066628E-08
  4.8000000E+04  5.2545647E-08
  5.0000000E+04  4.5459698E-08
  5.2500000E+04  3.8198248E-08
  5.5000000E+04  3.2328109E-08
  5.7500000E+04  2.7540933E-08
  5.8750000E+04  2.5478789E-08
  6.0000000E+04  2.3605394E-08
  6.2500000E+04  2.0345922E-08
  6.5000000E+04  1.7627832E-08
  6.7500000E+04  1.5346767E-08
  7.0000000E+04  1.3421129E-08
  7.2500000E+04  1.1786571E-08
  7.5000000E+04  1.0391942E-08
  7.7500000E+04  9.1962810E-09
  8.0000000E+04  8.1665574E-09
  8.2500000E+04  7.2759651E-09
  8.5000000E+04  6.5026124E-09
  8.7500000E+04  5.8285187E-09
  9.0000000E+04  5.2388384E-09
  9.2500000E+04  4.7212493E-09
  9.5000000E+04  4.2654735E-09
  9.7500000E+04  3.8628995E-09
  1.0000000E+05  3.5062814E-09
  1.0250000E+05  3.1894965E-09
  1.0500000E+05  2.9073503E-09
  1.1000000E+05  2.4299244E-09
  1.1500000E+05  2.0457293E-09
  1.2000000E+05  1.7338574E-09
  1.2500000E+05  1.4786564E-09
  1.3000000E+05  1.2682756E-09
  1.3500000E+05  1.0936475E-09
  1.4000000E+05  9.4776685E-10
  1.4500000E+05  8.2517320E-10
  1.5000000E+05  7.2157392E-10
  1.5500000E+05  6.3356784E-10
  1.6000000E+05  5.5844090E-10
  1.6500000E+05  4.9401205E-10
  1.7000000E+05  4.3851715E-10
  1.7500000E+05  3.9052070E-10
  1.8000000E+05  3.4884814E-10
  1.8500000E+05  3.1253292E-10
  1.9000000E+05  2.8077559E-10
  1.9500000E+05  2.5291171E-10
  2.0000000E+05  2.2838660E-10
  2.0500000E+05  2.0673509E-10
  2.1000000E+05  1.8756548E-10
  2.1500000E+05  1.7054660E-10
  2.2000000E+05  1.5539744E-10
  2.2500000E+05  1.4187868E-10
  2.3000000E+05  1.2978580E-10
  2.4000000E+05  1.0920061E-10
  2.5000000E+05  9.2510601E-11
  2.6000000E+05  7.8869247E-11
  2.7000000E+05  6.7636038E-11
  2.8000000E+05  5.8321338E-11
  2.9000000E+05  5.0547247E-11
  3.0000000E+05  4.4019525E-11
  3.1000000E+05  3.8507153E-11
  3.2000000E+05  3.3827310E-11
  3.3000000E+05  2.9834286E-11
  3.4000000E+05  2.6411153E-11
  3.5000000E+05  2.3463458E-11
  3.6000000E+05  2.0914434E-11
  3.7000000E+05  1.8701342E-11
  3.8000000E+05  1.6772626E-11
  3.9000000E+05  1.5085692E-11
  4.0000000E+05  1.3605178E-11
  4.1000000E+05  1.2301592E-11
  4.2000000E+05  1.1150228E-11
  4.3000000E+05  1.0130304E-11
  4.4000000E+05  9.2242580E-12
  4.6000000E+05  7.6964456E-12
  4.8000000E+05  6.4721260E-12
  5.0000000E+05  5.4818380E-12
  5.1250000E+05  4.9582298E-12
  5.2500000E+05  4.4956952E-12
  5.3750000E+05  4.0858891E-12
  5.5000000E+05  3.7217631E-12
  5.7500000E+05  3.1075323E-12
  5.8750000E+05  2.8480012E-12
  6.0000000E+05  2.6150270E-12
  6.2500000E+05  2.2164022E-12
  6.5000000E+05  1.8909678E-12
  6.7500000E+05  1.6231650E-12
  7.0000000E+05  1.4011599E-12
  7.2500000E+05  1.2158560E-12
  7.5000000E+05  1.0601982E-12
  7.7500000E+05  9.2866606E-13
  8.0000000E+05  8.1690246E-13
  8.2500000E+05  7.2144235E-13
  8.5000000E+05  6.3951010E-13
  8.7500000E+05  5.6886658E-13
  9.0000000E+05  5.0769350E-13
  9.2500000E+05  4.5450576E-13
  9.5000000E+05  4.0808350E-13
  9.7500000E+05  3.6741920E-13
  1.0000000E+06  3.3167642E-13
  1.0250000E+06  3.0015733E-13
  1.0500000E+06  2.7227697E-13
  1.0750000E+06  2.4754289E-13
  1.1000000E+06  2.2553869E-13
  1.1250000E+06  2.0591086E-13
  1.1500000E+06  1.8835825E-13
  1.2000000E+06  1.5848513E-13
  1.2500000E+06  1.3426391E-13
  1.3000000E+06  1.1446085E-13
  1.3500000E+06  9.8145346E-14
  1.4000000E+06  8.4607723E-14
  1.4500000E+06  7.3301296E-14
  1.5000000E+06  6.3800764E-14
  1.5500000E+06  5.5772330E-14
  1.6000000E+06  4.8951862E-14
  1.6500000E+06  4.3128796E-14
  1.7000000E+06  3.8134091E-14
  1.7500000E+06  3.3831155E-14
  1.8000000E+06  3.0108933E-14
  1.8500000E+06  2.6876558E-14
  1.9000000E+06  2.4059270E-14
  1.9500000E+06  2.1595243E-14
  2.0000000E+06  1.9433111E-14
  2.0500000E+06  1.7529972E-14
  2.1000000E+06  1.5849834E-14
  2.1500000E+06  1.4362377E-14
  2.2000000E+06  1.3041944E-14
  2.2500000E+06  1.1866750E-14
  2.3000000E+06  1.0818236E-14
  2.4000000E+06  9.0400397E-15
  2.5000000E+06  7.6054975E-15
  2.6000000E+06  6.4388748E-15
  2.7000000E+06  5.4830699E-15
  2.8000000E+06  4.6944754E-15
  2.9000000E+06  4.0394495E-15
  3.0000000E+06  3.4919616E-15
  3.1000000E+06  3.0317885E-15
  3.2000000E+06  2.6432587E-15
  3.3000000E+06  2.3138452E-15
  
  
#  50   7  M3  EION =  7.190000000E+02 eV   281
#  S(0) = 2.988541E+00
  7.1681188E+00  0.0000000E+00
  7.1681188E+02  0.0000000E+00
  7.1681188E+02  1.4740691E-03
  7.1900000E+02  1.4740691E-03
  7.1900710E+02  1.4740691E-03
  7.1915692E+02  1.5197431E-03
  7.1930674E+02  1.5646732E-03
  7.1945657E+02  1.6088248E-03
  7.1960639E+02  1.6521676E-03
  7.1990603E+02  1.7363198E-03
  7.2020568E+02  1.8169499E-03
  7.2080497E+02  1.9671665E-03
  7.2140426E+02  2.1023006E-03
  7.2260284E+02  2.3280993E-03
  7.2380142E+02  2.4996568E-03
  7.2500000E+02  2.6256604E-03
  7.2656250E+02  2.7368631E-03
  7.2812500E+02  2.8047578E-03
  7.2968750E+02  2.8435888E-03
  7.3125000E+02  2.8636250E-03
  7.3281250E+02  2.8719489E-03
  7.3437500E+02  2.8733184E-03
  7.3593750E+02  2.8708657E-03
  7.3750000E+02  2.8666129E-03
  7.4062500E+02  2.8572996E-03
  7.4375000E+02  2.8505007E-03
  7.4687500E+02  2.8474841E-03
  7.5000000E+02  2.8478553E-03
  7.5625000E+02  2.8544388E-03
  7.6250000E+02  2.8613484E-03
  7.6875000E+02  2.8623174E-03
  7.7500000E+02  2.8549367E-03
  7.8125000E+02  2.8398499E-03
  7.8750000E+02  2.8193245E-03
  7.9375000E+02  2.7959745E-03
  8.0000000E+02  2.7719350E-03
  8.1250000E+02  2.7265043E-03
  8.2500000E+02  2.6859509E-03
  8.3750000E+02  2.6473834E-03
  8.5000000E+02  2.6076339E-03
  8.6250000E+02  2.5657153E-03
  8.7500000E+02  2.5225560E-03
  8.8750000E+02  2.4798146E-03
  9.0000000E+02  2.4386035E-03
  9.1250000E+02  2.3992465E-03
  9.2500000E+02  2.3612982E-03
  9.5000000E+02  2.2872357E-03
  9.7500000E+02  2.2136236E-03
  1.0000000E+03  2.1415970E-03
  1.0250000E+03  2.0730745E-03
  1.0500000E+03  2.0079147E-03
  1.1000000E+03  1.8836721E-03
  1.1250000E+03  1.8241758E-03
  1.1500000E+03  1.7669679E-03
  1.1750000E+03  1.7122383E-03
  1.2000000E+03  1.6598095E-03
  1.2500000E+03  1.5600882E-03
  1.3000000E+03  1.4671378E-03
  1.3500000E+03  1.3812615E-03
  1.4000000E+03  1.3017153E-03
  1.4500000E+03  1.2276713E-03
  1.5000000E+03  1.1587743E-03
  1.6000000E+03  1.0356563E-03
  1.7000000E+03  9.2871463E-04
  1.8000000E+03  8.3588904E-04
  1.9000000E+03  7.5487749E-04
  2.0000000E+03  6.8383991E-04
  2.1000000E+03  6.2142841E-04
  2.2000000E+03  5.6637415E-04
  2.3000000E+03  5.1760671E-04
  2.4000000E+03  4.7424300E-04
  2.5000000E+03  4.3557111E-04
  2.6000000E+03  4.0098688E-04
  2.7000000E+03  3.6996289E-04
  2.8000000E+03  3.4204877E-04
  2.9000000E+03  3.1686174E-04
  3.0000000E+03  2.9407468E-04
  3.1000000E+03  2.7340731E-04
  3.2000000E+03  2.5461857E-04
  3.4000000E+03  2.2186891E-04
  3.6000000E+03  1.9445912E-04
  3.8000000E+03  1.7134419E-04
  4.0000000E+03  1.5171568E-04
  4.2000000E+03  1.3494143E-04
  4.4000000E+03  1.2052222E-04
  4.6000000E+03  1.0806009E-04
  4.8000000E+03  9.7235159E-05
  5.0000000E+03  8.7788215E-05
  5.2500000E+03  7.7598800E-05
  5.5000000E+03  6.8902425E-05
  5.7500000E+03  6.1436739E-05
  6.0000000E+03  5.4992714E-05
  6.5000000E+03  4.4529771E-05
  6.7500000E+03  4.0263993E-05
  7.0000000E+03  3.6514002E-05
  7.2500000E+03  3.3204676E-05
  7.5000000E+03  3.0273712E-05
  8.0000000E+03  2.5347074E-05
  8.5000000E+03  2.1408792E-05
  9.0000000E+03  1.8225160E-05
  9.5000000E+03  1.5625701E-05
  1.0000000E+04  1.3484004E-05
  1.0500000E+04  1.1704912E-05
  1.1000000E+04  1.0215894E-05
  1.1500000E+04  8.9610492E-06
  1.2000000E+04  7.8968290E-06
  1.2500000E+04  6.9889713E-06
  1.3000000E+04  6.2102803E-06
  1.3500000E+04  5.5389903E-06
  1.4000000E+04  4.9575469E-06
  1.4500000E+04  4.4516910E-06
  1.5000000E+04  4.0097665E-06
  1.5500000E+04  3.6221846E-06
  1.6000000E+04  3.2810099E-06
  1.6500000E+04  2.9796423E-06
  1.7000000E+04  2.7125636E-06
  1.8000000E+04  2.2634470E-06
  1.9000000E+04  1.9045038E-06
  2.0000000E+04  1.6146357E-06
  2.1000000E+04  1.3783360E-06
  2.2000000E+04  1.1840466E-06
  2.3000000E+04  1.0230412E-06
  2.4000000E+04  8.8865347E-07
  2.5000000E+04  7.7573628E-07
  2.6000000E+04  6.8027524E-07
  2.7000000E+04  5.9911062E-07
  2.8000000E+04  5.2973448E-07
  2.9000000E+04  4.7014038E-07
  3.0000000E+04  4.1871133E-07
  3.1000000E+04  3.7413532E-07
  3.2000000E+04  3.3534100E-07
  3.3000000E+04  3.0144829E-07
  3.4000000E+04  2.7173017E-07
  3.5000000E+04  2.4558283E-07
  3.6000000E+04  2.2250233E-07
  3.8000000E+04  1.8391807E-07
  4.0000000E+04  1.5332764E-07
  4.2000000E+04  1.2882172E-07
  4.4000000E+04  1.0900348E-07
  4.6000000E+04  9.2836910E-08
  4.8000000E+04  7.9543880E-08
  5.0000000E+04  6.8533184E-08
  5.2500000E+04  5.7297945E-08
  5.5000000E+04  4.8257376E-08
  5.7500000E+04  4.0917603E-08
  5.8750000E+04  3.7766378E-08
  6.0000000E+04  3.4909685E-08
  6.2500000E+04  2.9954728E-08
  6.5000000E+04  2.5839617E-08
  6.7500000E+04  2.2399861E-08
  7.0000000E+04  1.9507313E-08
  7.2500000E+04  1.7061274E-08
  7.5000000E+04  1.4981978E-08
  7.7500000E+04  1.3205765E-08
  8.0000000E+04  1.1681471E-08
  8.2500000E+04  1.0367699E-08
  8.5000000E+04  9.2307540E-09
  8.7500000E+04  8.2430476E-09
  9.0000000E+04  7.3818647E-09
  9.2500000E+04  6.6284068E-09
  9.5000000E+04  5.9670412E-09
  9.7500000E+04  5.3847068E-09
  1.0000000E+05  4.8704426E-09
  1.0250000E+05  4.4150117E-09
  1.0500000E+05  4.0105991E-09
  1.1000000E+05  3.3292593E-09
  1.1500000E+05  2.7841469E-09
  1.2000000E+05  2.3441577E-09
  1.2500000E+05  1.9861197E-09
  1.3000000E+05  1.6925721E-09
  1.3500000E+05  1.4502166E-09
  1.4000000E+05  1.2488259E-09
  1.4500000E+05  1.0804629E-09
  1.5000000E+05  9.3891550E-10
  1.5500000E+05  8.1928268E-10
  1.6000000E+05  7.1766942E-10
  1.6500000E+05  6.3095854E-10
  1.7000000E+05  5.5663910E-10
  1.7500000E+05  4.9267594E-10
  1.8000000E+05  4.3740993E-10
  1.8500000E+05  3.8948107E-10
  1.9000000E+05  3.4776881E-10
  1.9500000E+05  3.1134530E-10
  2.0000000E+05  2.7943875E-10
  2.0500000E+05  2.5140427E-10
  2.1000000E+05  2.2670077E-10
  2.2000000E+05  1.8553371E-10
  2.3000000E+05  1.5306513E-10
  2.4000000E+05  1.2721330E-10
  2.5000000E+05  1.0644949E-10
  2.6000000E+05  8.9637486E-11
  2.7000000E+05  7.5923161E-11
  2.8000000E+05  6.4657881E-11
  2.9000000E+05  5.5344338E-11
  3.0000000E+05  4.7597788E-11
  3.1000000E+05  4.1118091E-11
  3.2000000E+05  3.5669288E-11
  3.3000000E+05  3.1064492E-11
  3.4000000E+05  2.7154645E-11
  3.5000000E+05  2.3820129E-11
  3.6000000E+05  2.0964366E-11
  3.7000000E+05  1.8508917E-11
  3.8000000E+05  1.6389730E-11
  3.9000000E+05  1.4554232E-11
  4.0000000E+05  1.2959062E-11
  4.1000000E+05  1.1568284E-11
  4.2000000E+05  1.0351982E-11
  4.3000000E+05  9.2851496E-12
  4.4000000E+05  8.3468020E-12
  4.6000000E+05  6.7875712E-12
  4.8000000E+05  5.5628868E-12
  5.0000000E+05  4.5920616E-12
  5.1250000E+05  4.0872205E-12
  5.2500000E+05  3.6468819E-12
  5.3750000E+05  3.2616684E-12
  5.5000000E+05  2.9237279E-12
  5.7500000E+05  2.3642933E-12
  5.8750000E+05  2.1325126E-12
  6.0000000E+05  1.9271098E-12
  6.2500000E+05  1.5822693E-12
  6.5000000E+05  1.3079256E-12
  6.7500000E+05  1.0879325E-12
  7.0000000E+05  9.1022376E-13
  7.2500000E+05  7.6568852E-13
  7.5000000E+05  6.4738279E-13
  7.7500000E+05  5.4996765E-13
  8.0000000E+05  4.6930471E-13
  8.2500000E+05  4.0216171E-13
  8.5000000E+05  3.4599596E-13
  8.7500000E+05  2.9879351E-13
  9.0000000E+05  2.5894899E-13
  9.2500000E+05  2.2517504E-13
  9.5000000E+05  1.9643352E-13
  9.7500000E+05  1.7188270E-13
  1.0000000E+06  1.5083665E-13
  1.0250000E+06  1.3273372E-13
  1.0500000E+06  1.1711197E-13
  1.0750000E+06  1.0358975E-13
  1.1000000E+06  9.1850361E-14
  1.1250000E+06  8.1629972E-14
  1.1500000E+06  7.2707968E-14
  1.1750000E+06  6.4899179E-14
  1.2000000E+06  5.8047673E-14
  1.2250000E+06  5.2021704E-14
  1.2500000E+06  4.6709608E-14
  1.3000000E+06  3.7861298E-14
  1.3500000E+06  3.0898112E-14
  1.4000000E+06  2.5375759E-14
  1.4500000E+06  2.0964269E-14
  1.5000000E+06  1.7416205E-14
  1.5500000E+06  1.4544364E-14
  1.6000000E+06  1.2205924E-14
  1.6500000E+06  1.0291071E-14
  1.7000000E+06  8.7147445E-15
  1.7500000E+06  7.4105777E-15
  1.8000000E+06  6.3264485E-15
  1.8500000E+06  5.4211688E-15
  1.9000000E+06  4.6619997E-15
  1.9500000E+06  4.0227677E-15
  2.0000000E+06  3.4824368E-15
  2.0500000E+06  3.0240142E-15
  2.1000000E+06  2.6337049E-15
  2.1500000E+06  2.3002623E-15
  2.2000000E+06  2.0144775E-15
  2.2500000E+06  1.7687786E-15
  2.3000000E+06  1.5569172E-15
  2.3500000E+06  1.3737207E-15
  2.4000000E+06  1.2148838E-15
  2.4500000E+06  1.0768095E-15
  2.5000000E+06  9.5648309E-16
  2.5500000E+06  8.5136878E-16
  2.6000000E+06  7.5932059E-16
  2.6500000E+06  6.7852130E-16
  2.7000000E+06  6.0743335E-16
  2.7500000E+06  5.4475181E-16
  2.8000000E+06  4.8936578E-16
  2.8500000E+06  4.4032716E-16
  2.9000000E+06  3.9683300E-16
  3.0000000E+06  3.2383364E-16
  3.1000000E+06  2.6590684E-16
  3.1500000E+06  2.4150534E-16
  
  
#  50   8  M4  EION =  4.970000000E+02 eV   283
#  S(0) = 5.698072E+00
  4.9204963E+00  0.0000000E+00
  4.9204963E+02  0.0000000E+00
  4.9204963E+02  3.6751840E-04
  4.9700000E+02  3.6751840E-04
  4.9700503E+02  3.6751840E-04
  4.9735497E+02  3.6747996E-04
  4.9770491E+02  3.6813911E-04
  4.9805484E+02  3.6957284E-04
  4.9840478E+02  3.7186476E-04
  4.9910465E+02  3.7939637E-04
  4.9980453E+02  3.9157487E-04
  5.0050440E+02  4.0941141E-04
  5.0120428E+02  4.3411823E-04
  5.0190415E+02  4.6713693E-04
  5.0260403E+02  5.1015579E-04
  5.0330390E+02  5.6512796E-04
  5.0400377E+02  6.3427515E-04
  5.0540352E+02  8.2523597E-04
  5.0680327E+02  1.1051549E-03
  5.0820302E+02  1.4971381E-03
  5.0960277E+02  2.0209545E-03
  5.1100252E+02  2.6874593E-03
  5.1240226E+02  3.4936333E-03
  5.1380201E+02  4.4206862E-03
  5.1520176E+02  5.4369748E-03
  5.1660151E+02  6.5040123E-03
  5.1800126E+02  7.5837336E-03
  5.1940101E+02  8.6439650E-03
  5.2080075E+02  9.6595278E-03
  5.2220050E+02  1.0612964E-02
  5.2500000E+02  1.2288504E-02
  5.2812500E+02  1.3744153E-02
  5.3125000E+02  1.4741352E-02
  5.3437500E+02  1.5308933E-02
  5.3750000E+02  1.5520530E-02
  5.4062500E+02  1.5471467E-02
  5.4375000E+02  1.5257357E-02
  5.4687500E+02  1.4954751E-02
  5.5000000E+02  1.4618713E-02
  5.5625000E+02  1.3964879E-02
  5.6250000E+02  1.3409387E-02
  5.6875000E+02  1.2953870E-02
  5.7500000E+02  1.2567949E-02
  5.8125000E+02  1.2222032E-02
  5.8750000E+02  1.1898578E-02
  5.9375000E+02  1.1589881E-02
  6.0000000E+02  1.1295840E-02
  6.1250000E+02  1.0758910E-02
  6.2500000E+02  1.0294825E-02
  6.3750000E+02  9.8889315E-03
  6.5000000E+02  9.5170203E-03
  6.6250000E+02  9.1619156E-03
  6.7500000E+02  8.8184134E-03
  7.0000000E+02  8.1754911E-03
  7.2500000E+02  7.6030354E-03
  7.5000000E+02  7.0846176E-03
  7.7500000E+02  6.6019071E-03
  8.0000000E+02  6.1541601E-03
  8.2500000E+02  5.7442101E-03
  8.5000000E+02  5.3690255E-03
  9.0000000E+02  4.6998205E-03
  9.5000000E+02  4.1251137E-03
  1.0000000E+03  3.6360734E-03
  1.0500000E+03  3.2146558E-03
  1.1000000E+03  2.8514803E-03
  1.1500000E+03  2.5383378E-03
  1.2000000E+03  2.2671038E-03
  1.2500000E+03  2.0307719E-03
  1.3000000E+03  1.8246121E-03
  1.3500000E+03  1.6444756E-03
  1.4000000E+03  1.4862222E-03
  1.4500000E+03  1.3465861E-03
  1.5000000E+03  1.2231524E-03
  1.6000000E+03  1.0166249E-03
  1.7000000E+03  8.5238919E-04
  1.8000000E+03  7.2034057E-04
  1.9000000E+03  6.1318004E-04
  2.0000000E+03  5.2545450E-04
  2.1000000E+03  4.5301238E-04
  2.2000000E+03  3.9271428E-04
  2.3000000E+03  3.4218169E-04
  2.4000000E+03  2.9956658E-04
  2.5000000E+03  2.6341603E-04
  2.6000000E+03  2.3258023E-04
  2.7000000E+03  2.0614206E-04
  2.8000000E+03  1.8336501E-04
  2.9000000E+03  1.6365405E-04
  3.0000000E+03  1.4652494E-04
  3.1000000E+03  1.3158078E-04
  3.2000000E+03  1.1849455E-04
  3.4000000E+03  9.6856821E-05
  3.6000000E+03  7.9936424E-05
  3.8000000E+03  6.6549701E-05
  4.0000000E+03  5.5845920E-05
  4.2000000E+03  4.7204338E-05
  4.4000000E+03  4.0165655E-05
  4.6000000E+03  3.4385779E-05
  4.8000000E+03  2.9603898E-05
  5.0000000E+03  2.5620194E-05
  5.2500000E+03  2.1530849E-05
  5.5000000E+03  1.8219732E-05
  5.7500000E+03  1.5515946E-05
  6.0000000E+03  1.3290820E-05
  6.5000000E+03  9.9074339E-06
  6.7500000E+03  8.6154150E-06
  7.0000000E+03  7.5245307E-06
  7.2500000E+03  6.5985544E-06
  7.5000000E+03  5.8086319E-06
  7.7500000E+03  5.1316197E-06
  8.0000000E+03  4.5488358E-06
  8.2500000E+03  4.0450999E-06
  8.5000000E+03  3.6079983E-06
  9.0000000E+03  2.8946389E-06
  9.5000000E+03  2.3463662E-06
  1.0000000E+04  1.9197876E-06
  1.0500000E+04  1.5841944E-06
  1.1000000E+04  1.3174987E-06
  1.1500000E+04  1.1035822E-06
  1.2000000E+04  9.3053056E-07
  1.2500000E+04  7.8942953E-07
  1.3000000E+04  6.7353618E-07
  1.3500000E+04  5.7769909E-07
  1.4000000E+04  4.9794387E-07
  1.4500000E+04  4.3117815E-07
  1.5000000E+04  3.7497647E-07
  1.5500000E+04  3.2742116E-07
  1.6000000E+04  2.8698527E-07
  1.6500000E+04  2.5244497E-07
  1.7000000E+04  2.2281296E-07
  1.7500000E+04  1.9728794E-07
  1.8000000E+04  1.7521580E-07
  1.8500000E+04  1.5605971E-07
  1.9000000E+04  1.3937686E-07
  2.0000000E+04  1.1202424E-07
  2.1000000E+04  9.0891997E-08
  2.2000000E+04  7.4383579E-08
  2.3000000E+04  6.1356235E-08
  2.4000000E+04  5.0980085E-08
  2.5000000E+04  4.2644711E-08
  2.6000000E+04  3.5895632E-08
  2.7000000E+04  3.0390751E-08
  2.8000000E+04  2.5869960E-08
  2.9000000E+04  2.2133615E-08
  3.0000000E+04  1.9027141E-08
  3.1000000E+04  1.6429876E-08
  3.2000000E+04  1.4246913E-08
  3.3000000E+04  1.2403066E-08
  3.4000000E+04  1.0838367E-08
  3.5000000E+04  9.5046821E-09
  3.6000000E+04  8.3631476E-09
  3.7000000E+04  7.3822031E-09
  3.8000000E+04  6.5360789E-09
  3.9000000E+04  5.8036292E-09
  4.0000000E+04  5.1674197E-09
  4.2000000E+04  4.1283809E-09
  4.4000000E+04  3.3299249E-09
  4.6000000E+04  2.7094869E-09
  4.8000000E+04  2.2224345E-09
  5.0000000E+04  1.8364812E-09
  5.2500000E+04  1.4607929E-09
  5.5000000E+04  1.1733343E-09
  5.7500000E+04  9.5087450E-10
  5.8750000E+04  8.5866521E-10
  6.0000000E+04  7.7691939E-10
  6.2500000E+04  6.3959033E-10
  6.5000000E+04  5.3021849E-10
  6.7500000E+04  4.4240195E-10
  7.0000000E+04  3.7135965E-10
  7.2500000E+04  3.1348296E-10
  7.5000000E+04  2.6602268E-10
  7.7500000E+04  2.2686567E-10
  8.0000000E+04  1.9437344E-10
  8.2500000E+04  1.6726572E-10
  8.5000000E+04  1.4453512E-10
  8.7500000E+04  1.2538328E-10
  9.0000000E+04  1.0917336E-10
  9.2500000E+04  9.5394313E-11
  9.5000000E+04  8.3633683E-11
  9.7500000E+04  7.3556768E-11
  1.0000000E+05  6.4890554E-11
  1.0250000E+05  5.7411257E-11
  1.0500000E+05  5.0934567E-11
  1.1000000E+05  4.0404981E-11
  1.1500000E+05  3.2364110E-11
  1.2000000E+05  2.6155326E-11
  1.2500000E+05  2.1311992E-11
  1.3000000E+05  1.7498022E-11
  1.3500000E+05  1.4468304E-11
  1.4000000E+05  1.2041975E-11
  1.4500000E+05  1.0084130E-11
  1.5000000E+05  8.4931413E-12
  1.5500000E+05  7.1917172E-12
  1.6000000E+05  6.1205509E-12
  1.6500000E+05  5.2337629E-12
  1.7000000E+05  4.4955909E-12
  1.7500000E+05  3.8779489E-12
  1.8000000E+05  3.3586273E-12
  1.8500000E+05  2.9199516E-12
  1.9000000E+05  2.5477708E-12
  1.9500000E+05  2.2306881E-12
  2.0000000E+05  1.9594745E-12
  2.0500000E+05  1.7266175E-12
  2.1000000E+05  1.5259713E-12
  2.2000000E+05  1.2019877E-12
  2.3000000E+05  9.5671164E-13
  2.4000000E+05  7.6881194E-13
  2.5000000E+05  6.2329037E-13
  2.6000000E+05  5.0945052E-13
  2.7000000E+05  4.1956089E-13
  2.8000000E+05  3.4796550E-13
  2.9000000E+05  2.9048001E-13
  3.0000000E+05  2.4397478E-13
  3.1000000E+05  2.0608640E-13
  3.2000000E+05  1.7501406E-13
  3.3000000E+05  1.4937331E-13
  3.4000000E+05  1.2809088E-13
  3.5000000E+05  1.1032873E-13
  3.6000000E+05  9.5427710E-14
  3.7000000E+05  8.2865690E-14
  3.8000000E+05  7.2226341E-14
  3.9000000E+05  6.3175804E-14
  4.0000000E+05  5.5444775E-14
  4.1000000E+05  4.8814799E-14
  4.2000000E+05  4.3107688E-14
  4.3000000E+05  3.8177413E-14
  4.4000000E+05  3.3903736E-14
  4.6000000E+05  2.6945160E-14
  4.8000000E+05  2.1619992E-14
  5.0000000E+05  1.7499381E-14
  5.1250000E+05  1.5396258E-14
  5.2500000E+05  1.3586295E-14
  5.3750000E+05  1.2023134E-14
  5.5000000E+05  1.0668588E-14
  5.7500000E+05  8.4642915E-15
  5.8750000E+05  7.5663676E-15
  6.0000000E+05  6.7789293E-15
  6.2500000E+05  5.4761631E-15
  6.5000000E+05  4.4589832E-15
  6.7500000E+05  3.6574119E-15
  7.0000000E+05  3.0203316E-15
  7.2500000E+05  2.5099655E-15
  7.5000000E+05  2.0980936E-15
  7.7500000E+05  1.7634230E-15
  8.0000000E+05  1.4897376E-15
  8.2500000E+05  1.2645796E-15
  8.5000000E+05  1.0783001E-15
  8.7500000E+05  9.2336877E-16
  9.0000000E+05  7.9386729E-16
  9.2500000E+05  6.8511363E-16
  9.5000000E+05  5.9338121E-16
  9.7500000E+05  5.1568303E-16
  1.0000000E+06  4.4961112E-16
  1.0250000E+06  3.9321371E-16
  1.0500000E+06  3.4489940E-16
  1.0750000E+06  3.0336599E-16
  1.1000000E+06  2.6754385E-16
  1.1250000E+06  2.3655036E-16
  1.1500000E+06  2.0965443E-16
  1.2000000E+06  1.6582665E-16
  1.2500000E+06  1.3229473E-16
  1.3000000E+06  1.0638935E-16
  1.3500000E+06  8.6191678E-17
  1.4000000E+06  7.0308606E-17
  1.4500000E+06  5.7718904E-17
  1.5000000E+06  4.7666720E-17
  1.5500000E+06  3.9586257E-17
  1.6000000E+06  3.3049425E-17
  1.6500000E+06  2.7729459E-17
  1.7000000E+06  2.3374874E-17
  1.7500000E+06  1.9791113E-17
  1.8000000E+06  1.6826624E-17
  1.8500000E+06  1.4362717E-17
  1.9000000E+06  1.2305863E-17
  1.9500000E+06  1.0581625E-17
  2.0000000E+06  9.1304253E-18
  2.0500000E+06  7.9042827E-18
  2.1000000E+06  6.8642142E-18
  2.1500000E+06  5.9786299E-18
  2.2000000E+06  5.2218753E-18
  2.2500000E+06  4.5730098E-18
  2.3000000E+06  4.0149338E-18
  2.4000000E+06  3.1179146E-18
  2.5000000E+06  2.4449462E-18
  
  
#  50   9  M5  EION =  4.890000000E+02 eV   281
#  S(0) = 8.561640E+00
  4.7252377E+00  0.0000000E+00
  4.7252377E+02  0.0000000E+00
  4.7252377E+02  5.4276670E-04
  4.8900000E+02  5.4276670E-04
  4.8900494E+02  5.4276670E-04
  4.8927982E+02  5.4183491E-04
  4.8955469E+02  5.4160925E-04
  4.8982957E+02  5.4213974E-04
  4.9010445E+02  5.4348067E-04
  4.9065420E+02  5.4883358E-04
  4.9120395E+02  5.5820194E-04
  4.9230346E+02  5.9160124E-04
  4.9340296E+02  6.5006339E-04
  4.9450247E+02  7.4205475E-04
  4.9560198E+02  8.7841621E-04
  4.9670148E+02  1.0724447E-03
  4.9780099E+02  1.3396575E-03
  4.9890049E+02  1.6970119E-03
  5.0000000E+02  2.1614616E-03
  5.0078125E+02  2.5648841E-03
  5.0156250E+02  3.0338930E-03
  5.0234375E+02  3.5709037E-03
  5.0312500E+02  4.1760263E-03
  5.0468750E+02  5.5800445E-03
  5.0625000E+02  7.2018540E-03
  5.0781250E+02  8.9696577E-03
  5.0937500E+02  1.0802104E-02
  5.1093750E+02  1.2624478E-02
  5.1250000E+02  1.4378046E-02
  5.1562500E+02  1.7529252E-02
  5.1875000E+02  2.0067391E-02
  5.2187500E+02  2.1918355E-02
  5.2500000E+02  2.3088088E-02
  5.2812500E+02  2.3657123E-02
  5.3125000E+02  2.3757509E-02
  5.3437500E+02  2.3539239E-02
  5.3750000E+02  2.3132700E-02
  5.4062500E+02  2.2638339E-02
  5.4375000E+02  2.2120928E-02
  5.4687500E+02  2.1620129E-02
  5.5000000E+02  2.1153668E-02
  5.5625000E+02  2.0344000E-02
  5.6250000E+02  1.9674262E-02
  5.6875000E+02  1.9096575E-02
  5.7500000E+02  1.8571045E-02
  5.8125000E+02  1.8074787E-02
  5.8750000E+02  1.7600908E-02
  6.0000000E+02  1.6724825E-02
  6.2500000E+02  1.5298533E-02
  6.5000000E+02  1.4140875E-02
  6.6250000E+02  1.3599350E-02
  6.7500000E+02  1.3077548E-02
  7.0000000E+02  1.2113917E-02
  7.2500000E+02  1.1257190E-02
  7.5000000E+02  1.0474338E-02
  7.7500000E+02  9.7465049E-03
  8.0000000E+02  9.0753384E-03
  8.2500000E+02  8.4636765E-03
  8.5000000E+02  7.9027777E-03
  9.0000000E+02  6.9032967E-03
  9.5000000E+02  6.0498353E-03
  1.0000000E+03  5.3242042E-03
  1.0500000E+03  4.7006690E-03
  1.1000000E+03  4.1641616E-03
  1.1500000E+03  3.7029060E-03
  1.2000000E+03  3.3035655E-03
  1.2500000E+03  2.9559636E-03
  1.3000000E+03  2.6536036E-03
  1.3500000E+03  2.3896084E-03
  1.4000000E+03  2.1576484E-03
  1.4500000E+03  1.9532570E-03
  1.5000000E+03  1.7729299E-03
  1.6000000E+03  1.4715486E-03
  1.7000000E+03  1.2320575E-03
  1.8000000E+03  1.0398917E-03
  1.9000000E+03  8.8420801E-04
  2.0000000E+03  7.5687272E-04
  2.1000000E+03  6.5181460E-04
  2.2000000E+03  5.6447344E-04
  2.3000000E+03  4.9136941E-04
  2.4000000E+03  4.2978831E-04
  2.5000000E+03  3.7759910E-04
  2.6000000E+03  3.3312097E-04
  2.7000000E+03  2.9501704E-04
  2.8000000E+03  2.6221556E-04
  2.9000000E+03  2.3385179E-04
  3.0000000E+03  2.0922203E-04
  3.1000000E+03  1.8775002E-04
  3.2000000E+03  1.6896123E-04
  3.4000000E+03  1.3792627E-04
  3.6000000E+03  1.1368961E-04
  3.8000000E+03  9.4538517E-05
  4.0000000E+03  7.9243745E-05
  4.2000000E+03  6.6909531E-05
  4.4000000E+03  5.6873871E-05
  4.6000000E+03  4.8641421E-05
  4.8000000E+03  4.1837071E-05
  5.0000000E+03  3.6173791E-05
  5.2500000E+03  3.0366164E-05
  5.5000000E+03  2.5668870E-05
  5.7500000E+03  2.1837172E-05
  6.0000000E+03  1.8686998E-05
  6.5000000E+03  1.3903796E-05
  6.7500000E+03  1.2079768E-05
  7.0000000E+03  1.0540987E-05
  7.2500000E+03  9.2359074E-06
  7.5000000E+03  8.1235028E-06
  8.0000000E+03  6.3514951E-06
  8.5000000E+03  5.0301249E-06
  9.0000000E+03  4.0296620E-06
  9.5000000E+03  3.2617935E-06
  1.0000000E+04  2.6651657E-06
  1.0500000E+04  2.1963991E-06
  1.1000000E+04  1.8243313E-06
  1.1500000E+04  1.5262535E-06
  1.2000000E+04  1.2853979E-06
  1.2500000E+04  1.0892319E-06
  1.3000000E+04  9.2828706E-07
  1.3500000E+04  7.9533585E-07
  1.4000000E+04  6.8480772E-07
  1.4500000E+04  5.9237349E-07
  1.5000000E+04  5.1464030E-07
  1.5500000E+04  4.4892792E-07
  1.6000000E+04  3.9310460E-07
  1.6500000E+04  3.4546322E-07
  1.7000000E+04  3.0462767E-07
  1.8000000E+04  2.3911605E-07
  1.9000000E+04  1.8986929E-07
  2.0000000E+04  1.5234340E-07
  2.1000000E+04  1.2339604E-07
  2.2000000E+04  1.0081649E-07
  2.3000000E+04  8.3024293E-08
  2.4000000E+04  6.8873334E-08
  2.5000000E+04  5.7521616E-08
  2.6000000E+04  4.8342962E-08
  2.7000000E+04  4.0866618E-08
  2.8000000E+04  3.4735052E-08
  2.9000000E+04  2.9674150E-08
  3.0000000E+04  2.5471914E-08
  3.1000000E+04  2.1963041E-08
  3.2000000E+04  1.9017647E-08
  3.3000000E+04  1.6532945E-08
  3.4000000E+04  1.4427039E-08
  3.5000000E+04  1.2634268E-08
  3.6000000E+04  1.1101662E-08
  3.8000000E+04  8.6529802E-09
  4.0000000E+04  6.8230113E-09
  4.2000000E+04  5.4369795E-09
  4.4000000E+04  4.3742854E-09
  4.6000000E+04  3.5503563E-09
  4.8000000E+04  2.9049613E-09
  5.0000000E+04  2.3946188E-09
  5.2500000E+04  1.8990010E-09
  5.5000000E+04  1.5207406E-09
  5.7500000E+04  1.2287386E-09
  5.8750000E+04  1.1079314E-09
  6.0000000E+04  1.0009626E-09
  6.2500000E+04  8.2157718E-10
  6.5000000E+04  6.7905103E-10
  6.7500000E+04  5.6488517E-10
  7.0000000E+04  4.7274371E-10
  7.2500000E+04  3.9785403E-10
  7.5000000E+04  3.3658740E-10
  7.7500000E+04  2.8615883E-10
  8.0000000E+04  2.4441263E-10
  8.2500000E+04  2.0966771E-10
  8.5000000E+04  1.8060332E-10
  8.7500000E+04  1.5617436E-10
  9.0000000E+04  1.3554856E-10
  9.2500000E+04  1.1805915E-10
  9.5000000E+04  1.0316887E-10
  9.7500000E+04  9.0442416E-11
  1.0000000E+05  7.9525315E-11
  1.0250000E+05  7.0127431E-11
  1.0500000E+05  6.2010200E-11
  1.1000000E+05  4.8863413E-11
  1.1500000E+05  3.8876253E-11
  1.2000000E+05  3.1205073E-11
  1.2500000E+05  2.5252550E-11
  1.3000000E+05  2.0590047E-11
  1.3500000E+05  1.6906034E-11
  1.4000000E+05  1.3971536E-11
  1.4500000E+05  1.1616424E-11
  1.5000000E+05  9.7130099E-12
  1.5500000E+05  8.1645479E-12
  1.6000000E+05  6.8970925E-12
  1.6500000E+05  5.8536648E-12
  1.7000000E+05  4.9900113E-12
  1.7500000E+05  4.2715050E-12
  1.8000000E+05  3.6708673E-12
  1.8500000E+05  3.1664717E-12
  1.9000000E+05  2.7410663E-12
  1.9500000E+05  2.3808088E-12
  2.0000000E+05  2.0745323E-12
  2.0500000E+05  1.8131816E-12
  2.1000000E+05  1.5893777E-12
  2.2000000E+05  1.2313188E-12
  2.3000000E+05  9.6369899E-13
  2.4000000E+05  7.6134421E-13
  2.5000000E+05  6.0669900E-13
  2.6000000E+05  4.8734676E-13
  2.7000000E+05  3.9439049E-13
  2.8000000E+05  3.2137763E-13
  2.9000000E+05  2.6357587E-13
  3.0000000E+05  2.1747829E-13
  3.1000000E+05  1.8046090E-13
  3.2000000E+05  1.5054244E-13
  3.3000000E+05  1.2621409E-13
  3.4000000E+05  1.0631775E-13
  3.5000000E+05  8.9957916E-14
  3.6000000E+05  7.6437115E-14
  3.7000000E+05  6.5208442E-14
  3.8000000E+05  5.5840426E-14
  3.9000000E+05  4.7990641E-14
  4.0000000E+05  4.1385767E-14
  4.1000000E+05  3.5806418E-14
  4.2000000E+05  3.1075619E-14
  4.3000000E+05  2.7049924E-14
  4.4000000E+05  2.3612509E-14
  4.6000000E+05  1.8137270E-14
  4.8000000E+05  1.4070712E-14
  5.0000000E+05  1.1016124E-14
  5.1250000E+05  9.4946191E-15
  5.2500000E+05  8.2089829E-15
  5.3750000E+05  7.1187151E-15
  5.5000000E+05  6.1909320E-15
  5.6250000E+05  5.3988124E-15
  5.7500000E+05  4.7203822E-15
  5.8750000E+05  4.1375657E-15
  6.0000000E+05  3.6354363E-15
  6.2500000E+05  2.8258279E-15
  6.5000000E+05  2.2153319E-15
  6.6250000E+05  1.9673861E-15
  6.7500000E+05  1.7505260E-15
  7.0000000E+05  1.3934683E-15
  7.2500000E+05  1.1168905E-15
  7.5000000E+05  9.0098034E-16
  7.7500000E+05  7.3119989E-16
  8.0000000E+05  5.9678025E-16
  8.2500000E+05  4.8967577E-16
  8.5000000E+05  4.0382276E-16
  8.7500000E+05  3.3461368E-16
  9.0000000E+05  2.7852178E-16
  9.2500000E+05  2.3282809E-16
  9.5000000E+05  1.9542389E-16
  9.7500000E+05  1.6466396E-16
  1.0000000E+06  1.3925706E-16
  1.0250000E+06  1.1818445E-16
  1.0500000E+06  1.0063776E-16
  1.0750000E+06  8.5971943E-17
  1.1000000E+06  7.3669758E-17
  1.1250000E+06  6.3314568E-17
  1.1500000E+06  5.4569187E-17
  1.1750000E+06  4.7159694E-17
  1.2000000E+06  4.0862733E-17
  1.2250000E+06  3.5495464E-17
  1.2500000E+06  3.0907649E-17
  1.3000000E+06  2.3596301E-17
  1.3500000E+06  1.8171150E-17
  1.4000000E+06  1.4106912E-17
  1.4500000E+06  1.1034911E-17
  1.5000000E+06  8.6934769E-18
  1.5500000E+06  6.8948500E-18
  1.6000000E+06  5.5029665E-18
  1.6500000E+06  4.4182732E-18
  1.7000000E+06  3.5673496E-18
  1.7500000E+06  2.8956247E-18
  1.8000000E+06  2.3622246E-18
  1.8500000E+06  1.9363275E-18
  1.9000000E+06  1.5944882E-18
  1.9500000E+06  1.3187455E-18
  2.0000000E+06  1.0952541E-18
  2.0500000E+06  9.1325604E-19
  2.1000000E+06  7.6436699E-19
  2.1500000E+06  6.4203401E-19
  2.2000000E+06  5.4110616E-19
  2.2500000E+06  4.5751922E-19
  2.3000000E+06  3.8807685E-19
  2.3500000E+06  3.3021826E-19
  2.4000000E+06  2.8187080E-19
  2.4500000E+06  2.4135323E-19
  
  
#  50  10  N1  EION =  1.410000000E+02 eV   268
#  S(0) = 7.611393E-01
  1.3140127E+00  0.0000000E+00
  1.3140127E+02  0.0000000E+00
  1.3140127E+02  1.5644987E-03
  1.4100000E+02  1.5644987E-03
  1.4100272E+02  1.5644987E-03
  1.4140245E+02  1.5544335E-03
  1.4180218E+02  1.5451456E-03
  1.4220190E+02  1.5366171E-03
  1.4260163E+02  1.5288220E-03
  1.4340109E+02  1.5152998E-03
  1.4420054E+02  1.5042900E-03
  1.4500000E+02  1.4954908E-03
  1.4750000E+02  1.4791975E-03
  1.5000000E+02  1.4746703E-03
  1.5250000E+02  1.4769893E-03
  1.5500000E+02  1.4828592E-03
  1.5750000E+02  1.4900544E-03
  1.6000000E+02  1.4970758E-03
  1.6250000E+02  1.5029466E-03
  1.6500000E+02  1.5070739E-03
  1.6750000E+02  1.5091544E-03
  1.7000000E+02  1.5090988E-03
  1.7500000E+02  1.5029449E-03
  1.8000000E+02  1.4901352E-03
  1.8500000E+02  1.4727449E-03
  1.9000000E+02  1.4527136E-03
  1.9500000E+02  1.4315382E-03
  2.0000000E+02  1.4102101E-03
  2.0500000E+02  1.3892730E-03
  2.1000000E+02  1.3689267E-03
  2.1500000E+02  1.3491593E-03
  2.2000000E+02  1.3298186E-03
  2.3000000E+02  1.2916542E-03
  2.4000000E+02  1.2531281E-03
  2.5000000E+02  1.2137226E-03
  2.6000000E+02  1.1737222E-03
  2.7000000E+02  1.1338716E-03
  2.8000000E+02  1.0949586E-03
  2.9000000E+02  1.0575369E-03
  3.0000000E+02  1.0218789E-03
  3.1000000E+02  9.8796912E-04
  3.2000000E+02  9.5565591E-04
  3.4000000E+02  8.9495208E-04
  3.6000000E+02  8.3853080E-04
  3.8000000E+02  7.8610766E-04
  4.0000000E+02  7.3791079E-04
  4.2000000E+02  6.9394819E-04
  4.4000000E+02  6.5386173E-04
  4.6000000E+02  6.1707125E-04
  4.8000000E+02  5.8309798E-04
  5.0000000E+02  5.5158897E-04
  5.2500000E+02  5.1545598E-04
  5.5000000E+02  4.8271755E-04
  5.7500000E+02  4.5304279E-04
  6.0000000E+02  4.2606766E-04
  6.5000000E+02  3.7868521E-04
  6.7500000E+02  3.5780209E-04
  7.0000000E+02  3.3859254E-04
  7.2500000E+02  3.2090101E-04
  7.5000000E+02  3.0457606E-04
  7.7500000E+02  2.8947946E-04
  8.0000000E+02  2.7547521E-04
  8.2500000E+02  2.6244443E-04
  8.5000000E+02  2.5029184E-04
  9.0000000E+02  2.2837453E-04
  9.5000000E+02  2.0926233E-04
  1.0000000E+03  1.9246368E-04
  1.0500000E+03  1.7758046E-04
  1.1000000E+03  1.6435641E-04
  1.1500000E+03  1.5257807E-04
  1.2000000E+03  1.4203268E-04
  1.2500000E+03  1.3253867E-04
  1.3000000E+03  1.2396005E-04
  1.3500000E+03  1.1619149E-04
  1.4000000E+03  1.0913991E-04
  1.4500000E+03  1.0271770E-04
  1.5000000E+03  9.6848358E-05
  1.6000000E+03  8.6523186E-05
  1.7000000E+03  7.7768515E-05
  1.8000000E+03  7.0284549E-05
  1.9000000E+03  6.3836220E-05
  2.0000000E+03  5.8239393E-05
  2.1000000E+03  5.3348492E-05
  2.2000000E+03  4.9048439E-05
  2.3000000E+03  4.5247360E-05
  2.4000000E+03  4.1870637E-05
  2.5000000E+03  3.8856982E-05
  2.6000000E+03  3.6155817E-05
  2.7000000E+03  3.3725078E-05
  2.8000000E+03  3.1529520E-05
  2.9000000E+03  2.9539507E-05
  3.0000000E+03  2.7729963E-05
  3.1000000E+03  2.6079543E-05
  3.2000000E+03  2.4569996E-05
  3.4000000E+03  2.1912938E-05
  3.6000000E+03  1.9657038E-05
  3.8000000E+03  1.7725227E-05
  4.0000000E+03  1.6058234E-05
  4.2000000E+03  1.4609823E-05
  4.4000000E+03  1.3343501E-05
  4.6000000E+03  1.2230110E-05
  4.8000000E+03  1.1246127E-05
  5.0000000E+03  1.0372395E-05
  5.2500000E+03  9.4115575E-06
  5.5000000E+03  8.5736582E-06
  5.7500000E+03  7.8387998E-06
  6.0000000E+03  7.1909625E-06
  6.5000000E+03  6.1065721E-06
  6.7500000E+03  5.6504619E-06
  7.0000000E+03  5.2414169E-06
  7.2500000E+03  4.8732676E-06
  7.5000000E+03  4.5408191E-06
  7.7500000E+03  4.2396721E-06
  8.0000000E+03  3.9660797E-06
  8.2500000E+03  3.7168308E-06
  8.5000000E+03  3.4891638E-06
  9.0000000E+03  3.0893643E-06
  9.5000000E+03  2.7511501E-06
  1.0000000E+04  2.4626920E-06
  1.0500000E+04  2.2148517E-06
  1.1000000E+04  2.0004810E-06
  1.1500000E+04  1.8139292E-06
  1.2000000E+04  1.6506841E-06
  1.2500000E+04  1.5071059E-06
  1.3000000E+04  1.3802341E-06
  1.3500000E+04  1.2676408E-06
  1.4000000E+04  1.1673191E-06
  1.4500000E+04  1.0775992E-06
  1.5000000E+04  9.9708326E-07
  1.5500000E+04  9.2459317E-07
  1.6000000E+04  8.5913073E-07
  1.6500000E+04  7.9984601E-07
  1.7000000E+04  7.4601174E-07
  1.8000000E+04  6.5227949E-07
  1.9000000E+04  5.7387966E-07
  2.0000000E+04  5.0774819E-07
  2.1000000E+04  4.5153684E-07
  2.2000000E+04  4.0342372E-07
  2.3000000E+04  3.6197944E-07
  2.4000000E+04  3.2607067E-07
  2.5000000E+04  2.9479066E-07
  2.6000000E+04  2.6740768E-07
  2.7000000E+04  2.4332637E-07
  2.8000000E+04  2.2205852E-07
  2.9000000E+04  2.0320111E-07
  3.0000000E+04  1.8641923E-07
  3.1000000E+04  1.7143282E-07
  3.2000000E+04  1.5800639E-07
  3.3000000E+04  1.4594095E-07
  3.4000000E+04  1.3506742E-07
  3.5000000E+04  1.2524150E-07
  3.6000000E+04  1.1633952E-07
  3.7000000E+04  1.0825506E-07
  3.8000000E+04  1.0089615E-07
  3.9000000E+04  9.4183034E-08
  4.0000000E+04  8.8046284E-08
  4.2000000E+04  7.7266955E-08
  4.4000000E+04  6.8157277E-08
  4.6000000E+04  6.0406351E-08
  4.8000000E+04  5.3770458E-08
  5.0000000E+04  4.8056616E-08
  5.2500000E+04  4.1978993E-08
  5.5000000E+04  3.6866147E-08
  5.7500000E+04  3.2534927E-08
  5.8750000E+04  3.0616465E-08
  6.0000000E+04  2.8842344E-08
  6.2500000E+04  2.5675666E-08
  6.5000000E+04  2.2945207E-08
  6.7500000E+04  2.0579000E-08
  7.0000000E+04  1.8518834E-08
  7.2500000E+04  1.6717276E-08
  7.5000000E+04  1.5135412E-08
  7.7500000E+04  1.3741124E-08
  8.0000000E+04  1.2507752E-08
  8.2500000E+04  1.1413038E-08
  8.5000000E+04  1.0438303E-08
  8.7500000E+04  9.5677863E-09
  9.0000000E+04  8.7881341E-09
  9.2500000E+04  8.0879803E-09
  9.5000000E+04  7.4576104E-09
  9.7500000E+04  6.8886890E-09
  1.0000000E+05  6.3740385E-09
  1.0250000E+05  5.9074566E-09
  1.0500000E+05  5.4835646E-09
  1.1000000E+05  4.7457293E-09
  1.1500000E+05  4.1297508E-09
  1.2000000E+05  3.6119414E-09
  1.2500000E+05  3.1738756E-09
  1.3000000E+05  2.8010819E-09
  1.3500000E+05  2.4820938E-09
  1.4000000E+05  2.2077519E-09
  1.4500000E+05  1.9706852E-09
  1.5000000E+05  1.7649186E-09
  1.5500000E+05  1.5855745E-09
  1.6000000E+05  1.4286475E-09
  1.6500000E+05  1.2908291E-09
  1.7000000E+05  1.1693710E-09
  1.7500000E+05  1.0619786E-09
  1.8000000E+05  9.6672749E-10
  1.8500000E+05  8.8199573E-10
  1.9000000E+05  8.0641027E-10
  1.9500000E+05  7.3880390E-10
  2.0000000E+05  6.7818085E-10
  2.0500000E+05  6.2368841E-10
  2.1000000E+05  5.7459351E-10
  2.1500000E+05  5.3026381E-10
  2.2000000E+05  4.9015212E-10
  2.2500000E+05  4.5378356E-10
  2.3000000E+05  4.2074475E-10
  2.4000000E+05  3.6325785E-10
  2.5000000E+05  3.1530752E-10
  2.6000000E+05  2.7505036E-10
  2.7000000E+05  2.4104704E-10
  2.8000000E+05  2.1216360E-10
  2.9000000E+05  1.8749960E-10
  3.0000000E+05  1.6633454E-10
  3.1000000E+05  1.4808769E-10
  3.2000000E+05  1.3228802E-10
  3.3000000E+05  1.1855104E-10
  3.4000000E+05  1.0656103E-10
  3.5000000E+05  9.6057355E-11
  3.6000000E+05  8.6823605E-11
  3.7000000E+05  7.8679309E-11
  3.8000000E+05  7.1473287E-11
  3.9000000E+05  6.5078337E-11
  4.0000000E+05  5.9387010E-11
  4.1000000E+05  5.4308158E-11
  4.2000000E+05  4.9764140E-11
  4.3000000E+05  4.5688579E-11
  4.4000000E+05  4.2024522E-11
  4.5000000E+05  3.8722914E-11
  4.6000000E+05  3.5741394E-11
  4.7000000E+05  3.3043286E-11
  4.8000000E+05  3.0596735E-11
  5.0000000E+05  2.6350854E-11
  5.1250000E+05  2.4070519E-11
  5.2500000E+05  2.2033235E-11
  5.3750000E+05  2.0208440E-11
  5.5000000E+05  1.8569972E-11
  5.7500000E+05  1.5765179E-11
  5.8750000E+05  1.4562722E-11
  6.0000000E+05  1.3473459E-11
  6.1250000E+05  1.2484773E-11
  6.2500000E+05  1.1585665E-11
  6.3750000E+05  1.0766528E-11
  6.5000000E+05  1.0018939E-11
  6.7500000E+05  8.7096746E-12
  7.0000000E+05  7.6085337E-12
  7.2500000E+05  6.6768508E-12
  7.5000000E+05  5.8840974E-12
  7.7500000E+05  5.2060055E-12
  8.0000000E+05  4.6231376E-12
  8.2500000E+05  4.1198135E-12
  8.5000000E+05  3.6832983E-12
  8.7500000E+05  3.3031842E-12
  9.0000000E+05  2.9709179E-12
  9.2500000E+05  2.6794293E-12
  9.5000000E+05  2.4228419E-12
  9.7500000E+05  2.1962462E-12
  1.0000000E+06  1.9955088E-12
  1.0250000E+06  1.8171330E-12
  1.0500000E+06  1.6581670E-12
  1.0750000E+06  1.5161090E-12
  1.1000000E+06  1.3888333E-12
  1.1250000E+06  1.2745572E-12
  1.1500000E+06  1.1717607E-12
  1.1750000E+06  1.0791211E-12
  1.2000000E+06  9.9548503E-13
  
  
#  50  11  N2  EION =  1.020000000E+02 eV   294
#  S(0) = 7.699218E-01
  9.8131197E-01  0.0000000E+00
  9.8131197E+01  0.0000000E+00
  9.8131197E+01  2.3684173E-03
  1.0200000E+02  2.3684173E-03
  1.0200272E+02  2.3684173E-03
  1.0215259E+02  2.3784757E-03
  1.0230245E+02  2.3878214E-03
  1.0245231E+02  2.3964610E-03
  1.0260218E+02  2.4044027E-03
  1.0290190E+02  2.4182324E-03
  1.0320163E+02  2.4294027E-03
  1.0380109E+02  2.4442201E-03
  1.0440054E+02  2.4498800E-03
  1.0500000E+02  2.4475246E-03
  1.0625000E+02  2.4219044E-03
  1.0750000E+02  2.3762309E-03
  1.0875000E+02  2.3183697E-03
  1.0937500E+02  2.2867327E-03
  1.1000000E+02  2.2540388E-03
  1.1125000E+02  2.1871109E-03
  1.1250000E+02  2.1200647E-03
  1.1375000E+02  2.0544054E-03
  1.1500000E+02  1.9909926E-03
  1.1750000E+02  1.8724405E-03
  1.2000000E+02  1.7655089E-03
  1.2500000E+02  1.5841569E-03
  1.3000000E+02  1.4401015E-03
  1.3500000E+02  1.3269746E-03
  1.4000000E+02  1.2395737E-03
  1.4500000E+02  1.1733121E-03
  1.5000000E+02  1.1239924E-03
  1.5500000E+02  1.0878246E-03
  1.6000000E+02  1.0615226E-03
  1.6500000E+02  1.0423769E-03
  1.7000000E+02  1.0282764E-03
  1.7500000E+02  1.0176374E-03
  1.8000000E+02  1.0093231E-03
  1.8500000E+02  1.0025426E-03
  1.9000000E+02  9.9675851E-04
  2.0000000E+02  9.8682367E-04
  2.1000000E+02  9.7771346E-04
  2.2000000E+02  9.6843339E-04
  2.3000000E+02  9.5836632E-04
  2.4000000E+02  9.4719693E-04
  2.5000000E+02  9.3485490E-04
  2.6000000E+02  9.2146968E-04
  2.7000000E+02  9.0724478E-04
  2.8000000E+02  8.9240053E-04
  2.9000000E+02  8.7709030E-04
  3.0000000E+02  8.6142394E-04
  3.1000000E+02  8.4546467E-04
  3.2000000E+02  8.2924777E-04
  3.4000000E+02  7.9627657E-04
  3.6000000E+02  7.6311022E-04
  3.8000000E+02  7.3050683E-04
  4.0000000E+02  6.9900110E-04
  4.2000000E+02  6.6881477E-04
  4.4000000E+02  6.3991243E-04
  4.6000000E+02  6.1218496E-04
  4.8000000E+02  5.8564767E-04
  5.0000000E+02  5.6033927E-04
  5.2500000E+02  5.3051145E-04
  5.5000000E+02  5.0272914E-04
  5.7500000E+02  4.7682805E-04
  6.0000000E+02  4.5258823E-04
  6.5000000E+02  4.0861154E-04
  6.7500000E+02  3.8870943E-04
  7.0000000E+02  3.7010478E-04
  7.2500000E+02  3.5272370E-04
  7.5000000E+02  3.3646069E-04
  8.0000000E+02  3.0684157E-04
  8.5000000E+02  2.8062019E-04
  9.0000000E+02  2.5744162E-04
  9.5000000E+02  2.3686746E-04
  1.0000000E+03  2.1848182E-04
  1.0500000E+03  2.0201268E-04
  1.1000000E+03  1.8724483E-04
  1.1500000E+03  1.7395616E-04
  1.2000000E+03  1.6194377E-04
  1.2500000E+03  1.5104973E-04
  1.3000000E+03  1.4115351E-04
  1.3500000E+03  1.3214844E-04
  1.4000000E+03  1.2393315E-04
  1.4500000E+03  1.1641606E-04
  1.5000000E+03  1.0951917E-04
  1.6000000E+03  9.7336728E-05
  1.7000000E+03  8.6965195E-05
  1.8000000E+03  7.8073250E-05
  1.9000000E+03  7.0398625E-05
  2.0000000E+03  6.3732595E-05
  2.1000000E+03  5.7908719E-05
  2.2000000E+03  5.2793927E-05
  2.3000000E+03  4.8280483E-05
  2.4000000E+03  4.4280107E-05
  2.5000000E+03  4.0719905E-05
  2.6000000E+03  3.7539357E-05
  2.7000000E+03  3.4687835E-05
  2.8000000E+03  3.2122769E-05
  2.9000000E+03  2.9808194E-05
  3.0000000E+03  2.7713562E-05
  3.1000000E+03  2.5812790E-05
  3.2000000E+03  2.4083504E-05
  3.4000000E+03  2.1064917E-05
  3.6000000E+03  1.8532459E-05
  3.8000000E+03  1.6390917E-05
  4.0000000E+03  1.4566956E-05
  4.2000000E+03  1.3003364E-05
  4.4000000E+03  1.1655022E-05
  4.6000000E+03  1.0485955E-05
  4.8000000E+03  9.4672351E-06
  5.0000000E+03  8.5753926E-06
  5.2500000E+03  7.6101263E-06
  5.5000000E+03  6.7831989E-06
  5.7500000E+03  6.0707061E-06
  5.8750000E+03  5.7512487E-06
  6.0000000E+03  5.4535491E-06
  6.2500000E+03  4.9163365E-06
  6.5000000E+03  4.4465598E-06
  6.7500000E+03  4.0339764E-06
  7.0000000E+03  3.6701580E-06
  7.2500000E+03  3.3481287E-06
  7.5000000E+03  3.0620810E-06
  7.7500000E+03  2.8071502E-06
  8.0000000E+03  2.5792385E-06
  8.2500000E+03  2.3748739E-06
  8.5000000E+03  2.1911053E-06
  8.7500000E+03  2.0254151E-06
  9.0000000E+03  1.8756465E-06
  9.2500000E+03  1.7399449E-06
  9.5000000E+03  1.6167087E-06
  1.0000000E+04  1.4022626E-06
  1.0500000E+04  1.2232213E-06
  1.1000000E+04  1.0726329E-06
  1.1500000E+04  9.4511834E-07
  1.2000000E+04  8.3647220E-07
  1.2500000E+04  7.4337245E-07
  1.3000000E+04  6.6317225E-07
  1.3500000E+04  5.9374514E-07
  1.4000000E+04  5.3336879E-07
  1.4500000E+04  4.8063873E-07
  1.5000000E+04  4.3440213E-07
  1.5500000E+04  3.9370671E-07
  1.6000000E+04  3.5776133E-07
  1.6500000E+04  3.2590520E-07
  1.7000000E+04  2.9758371E-07
  1.7500000E+04  2.7232921E-07
  1.8000000E+04  2.4974546E-07
  1.8500000E+04  2.2949534E-07
  1.9000000E+04  2.1129100E-07
  1.9500000E+04  1.9488568E-07
  2.0000000E+04  1.8006708E-07
  2.0500000E+04  1.6665186E-07
  2.1000000E+04  1.5448124E-07
  2.1500000E+04  1.4341728E-07
  2.2000000E+04  1.3333974E-07
  2.2500000E+04  1.2414357E-07
  2.3000000E+04  1.1573666E-07
  2.4000000E+04  1.0097657E-07
  2.5000000E+04  8.8519973E-08
  2.6000000E+04  7.7944367E-08
  2.7000000E+04  6.8915808E-08
  2.8000000E+04  6.1168100E-08
  2.9000000E+04  5.4487445E-08
  3.0000000E+04  4.8700879E-08
  3.1000000E+04  4.3667513E-08
  3.2000000E+04  3.9271872E-08
  3.3000000E+04  3.5418762E-08
  3.4000000E+04  3.2029263E-08
  3.5000000E+04  2.9037614E-08
  3.6000000E+04  2.6388742E-08
  3.7000000E+04  2.4036316E-08
  3.8000000E+04  2.1941190E-08
  3.9000000E+04  2.0070150E-08
  4.0000000E+04  1.8394904E-08
  4.1000000E+04  1.6891261E-08
  4.2000000E+04  1.5538465E-08
  4.3000000E+04  1.4318641E-08
  4.4000000E+04  1.3216351E-08
  4.5000000E+04  1.2218216E-08
  4.6000000E+04  1.1312606E-08
  4.7000000E+04  1.0489387E-08
  4.8000000E+04  9.7396998E-09
  5.0000000E+04  8.4308095E-09
  5.1250000E+04  7.7234075E-09
  5.2500000E+04  7.0885658E-09
  5.3750000E+04  6.5175179E-09
  5.5000000E+04  6.0027122E-09
  5.7500000E+04  5.1165894E-09
  5.8750000E+04  4.7346955E-09
  6.0000000E+04  4.3876519E-09
  6.2500000E+04  3.7835823E-09
  6.5000000E+04  3.2795693E-09
  6.7500000E+04  2.8563756E-09
  7.0000000E+04  2.4989486E-09
  7.2500000E+04  2.1954115E-09
  7.5000000E+04  1.9363177E-09
  7.7500000E+04  1.7140977E-09
  8.0000000E+04  1.5226442E-09
  8.2500000E+04  1.3569980E-09
  8.5000000E+04  1.2131071E-09
  8.7500000E+04  1.0876422E-09
  9.0000000E+04  9.7785346E-10
  9.2500000E+04  8.8145760E-10
  9.5000000E+04  7.9654947E-10
  9.7500000E+04  7.2153203E-10
  1.0000000E+05  6.5506082E-10
  1.0250000E+05  5.9599937E-10
  1.0500000E+05  5.4338324E-10
  1.0750000E+05  4.9639087E-10
  1.1000000E+05  4.5432002E-10
  1.1250000E+05  4.1656841E-10
  1.1500000E+05  3.8261780E-10
  1.1750000E+05  3.5202080E-10
  1.2000000E+05  3.2439006E-10
  1.2250000E+05  2.9938923E-10
  1.2500000E+05  2.7672548E-10
  1.2750000E+05  2.5614320E-10
  1.3000000E+05  2.3741866E-10
  1.3250000E+05  2.2035560E-10
  1.3500000E+05  2.0478139E-10
  1.4000000E+05  1.7750876E-10
  1.4500000E+05  1.5458319E-10
  1.5000000E+05  1.3520444E-10
  1.5500000E+05  1.1873827E-10
  1.6000000E+05  1.0467841E-10
  1.6500000E+05  9.2617961E-11
  1.7000000E+05  8.2227706E-11
  1.7500000E+05  7.3239629E-11
  1.8000000E+05  6.5434332E-11
  1.8500000E+05  5.8631235E-11
  1.9000000E+05  5.2680950E-11
  1.9500000E+05  4.7459290E-11
  2.0000000E+05  4.2862566E-11
  2.0500000E+05  3.8803820E-11
  2.1000000E+05  3.5209805E-11
  2.1500000E+05  3.2018584E-11
  2.2000000E+05  2.9177584E-11
  2.2500000E+05  2.6642021E-11
  2.3000000E+05  2.4373617E-11
  2.3500000E+05  2.2339539E-11
  2.4000000E+05  2.0511543E-11
  2.4500000E+05  1.8865253E-11
  2.5000000E+05  1.7379572E-11
  2.5500000E+05  1.6036190E-11
  2.6000000E+05  1.4819173E-11
  2.6500000E+05  1.3714619E-11
  2.7000000E+05  1.2710367E-11
  2.8000000E+05  1.0961412E-11
  2.9000000E+05  9.5014857E-12
  3.0000000E+05  8.2754296E-12
  3.1000000E+05  7.2399291E-12
  3.2000000E+05  6.3607030E-12
  3.3000000E+05  5.6104214E-12
  3.4000000E+05  4.9671486E-12
  3.5000000E+05  4.4131628E-12
  3.6000000E+05  3.9340555E-12
  3.7000000E+05  3.5180472E-12
  3.8000000E+05  3.1554581E-12
  3.9000000E+05  2.8382917E-12
  4.0000000E+05  2.5599096E-12
  4.1000000E+05  2.3147746E-12
  4.2000000E+05  2.0982477E-12
  4.3000000E+05  1.9064254E-12
  4.4000000E+05  1.7360101E-12
  4.5000000E+05  1.5842033E-12
  4.6000000E+05  1.4486231E-12
  4.7000000E+05  1.3272350E-12
  4.8000000E+05  1.2182957E-12
  5.0000000E+05  1.0319736E-12
  5.1250000E+05  9.3344799E-13
  5.2500000E+05  8.4640852E-13
  5.3750000E+05  7.6928651E-13
  5.5000000E+05  7.0075729E-13
  5.7500000E+05  5.8515062E-13
  5.8750000E+05  5.3630056E-13
  6.0000000E+05  4.9244772E-13
  6.1250000E+05  4.5299084E-13
  6.2500000E+05  4.1741119E-13
  6.3750000E+05  3.8525983E-13
  6.5000000E+05  3.5614737E-13
  6.6250000E+05  3.2973509E-13
  6.7500000E+05  3.0572759E-13
  6.8750000E+05  2.8386651E-13
  7.0000000E+05  2.6392542E-13
  7.2500000E+05  2.2903097E-13
  7.5000000E+05  1.9971795E-13
  7.7500000E+05  1.7494798E-13
  8.0000000E+05  1.5390062E-13
  8.2500000E+05  1.3592245E-13
  8.5000000E+05  1.2049035E-13
  8.7500000E+05  1.0718270E-13
  9.0000000E+05  9.5658207E-14
  9.2500000E+05  8.5638451E-14
  9.5000000E+05  7.6894328E-14
  
  
#  50  12  N3  EION =  9.300000000E+01 eV   295
#  S(0) = 1.723624E+00
  8.8893177E-01  0.0000000E+00
  8.8893177E+01  0.0000000E+00
  8.8893177E+01  5.4094370E-03
  9.3000000E+01  5.4094370E-03
  9.3002721E+01  5.4094370E-03
  9.3177653E+01  5.4175002E-03
  9.3352585E+01  5.4241275E-03
  9.3527517E+01  5.4293544E-03
  9.3702449E+01  5.4332194E-03
  9.4052313E+01  5.4370276E-03
  9.4402177E+01  5.4358995E-03
  9.5101905E+01  5.4203202E-03
  9.5801633E+01  5.3895205E-03
  9.7201088E+01  5.2939451E-03
  9.8600544E+01  5.1696821E-03
  1.0000000E+02  5.0316794E-03
  1.0125000E+02  4.9048019E-03
  1.0250000E+02  4.7789586E-03
  1.0375000E+02  4.6566007E-03
  1.0500000E+02  4.5390397E-03
  1.0750000E+02  4.3203086E-03
  1.1000000E+02  4.1236364E-03
  1.1500000E+02  3.7904102E-03
  1.2000000E+02  3.5261370E-03
  1.2500000E+02  3.3199315E-03
  1.3000000E+02  3.1625250E-03
  1.3500000E+02  3.0449901E-03
  1.4000000E+02  2.9586559E-03
  1.4500000E+02  2.8955389E-03
  1.5000000E+02  2.8487977E-03
  1.5500000E+02  2.8129957E-03
  1.6000000E+02  2.7841041E-03
  1.6500000E+02  2.7592993E-03
  1.7000000E+02  2.7367525E-03
  1.8000000E+02  2.6943010E-03
  1.9000000E+02  2.6521797E-03
  2.0000000E+02  2.6087624E-03
  2.1000000E+02  2.5632422E-03
  2.2000000E+02  2.5151252E-03
  2.3000000E+02  2.4643582E-03
  2.4000000E+02  2.4112998E-03
  2.5000000E+02  2.3566867E-03
  2.6000000E+02  2.3012861E-03
  2.7000000E+02  2.2458028E-03
  2.8000000E+02  2.1906701E-03
  2.9000000E+02  2.1361352E-03
  3.0000000E+02  2.0822963E-03
  3.1000000E+02  2.0291456E-03
  3.2000000E+02  1.9767119E-03
  3.4000000E+02  1.8743641E-03
  3.6000000E+02  1.7762328E-03
  3.8000000E+02  1.6834697E-03
  4.0000000E+02  1.5964649E-03
  4.2000000E+02  1.5150451E-03
  4.4000000E+02  1.4385675E-03
  4.6000000E+02  1.3665748E-03
  4.8000000E+02  1.2988795E-03
  5.0000000E+02  1.2353372E-03
  5.2500000E+02  1.1616415E-03
  5.5000000E+02  1.0939626E-03
  5.7500000E+02  1.0315629E-03
  6.0000000E+02  9.7380150E-04
  6.5000000E+02  8.7061479E-04
  6.7500000E+02  8.2456536E-04
  7.0000000E+02  7.8186916E-04
  7.2500000E+02  7.4226293E-04
  7.5000000E+02  7.0541992E-04
  8.0000000E+02  6.3887992E-04
  8.5000000E+02  5.8065867E-04
  9.0000000E+02  5.2969447E-04
  9.5000000E+02  4.8480559E-04
  1.0000000E+03  4.4499670E-04
  1.0500000E+03  4.0960174E-04
  1.1000000E+03  3.7806522E-04
  1.1500000E+03  3.4984224E-04
  1.2000000E+03  3.2446312E-04
  1.2500000E+03  3.0156677E-04
  1.3000000E+03  2.8086857E-04
  1.3500000E+03  2.6211713E-04
  1.4000000E+03  2.4507805E-04
  1.4500000E+03  2.2954595E-04
  1.5000000E+03  2.1534729E-04
  1.6000000E+03  1.9039665E-04
  1.7000000E+03  1.6929126E-04
  1.8000000E+03  1.5130186E-04
  1.9000000E+03  1.3585794E-04
  2.0000000E+03  1.2250988E-04
  2.1000000E+03  1.1090211E-04
  2.2000000E+03  1.0075203E-04
  2.3000000E+03  9.1832016E-05
  2.4000000E+03  8.3956570E-05
  2.5000000E+03  7.6973357E-05
  2.6000000E+03  7.0756517E-05
  2.7000000E+03  6.5201249E-05
  2.8000000E+03  6.0219835E-05
  2.9000000E+03  5.5738459E-05
  3.0000000E+03  5.1694665E-05
  3.1000000E+03  4.8035319E-05
  3.2000000E+03  4.4715001E-05
  3.4000000E+03  3.8940899E-05
  3.6000000E+03  3.4119878E-05
  3.8000000E+03  3.0061281E-05
  4.0000000E+03  2.6619067E-05
  4.2000000E+03  2.3679893E-05
  4.4000000E+03  2.1154811E-05
  4.6000000E+03  1.8973223E-05
  4.8000000E+03  1.7078602E-05
  5.0000000E+03  1.5425276E-05
  5.2500000E+03  1.3641956E-05
  5.5000000E+03  1.2119765E-05
  5.7500000E+03  1.0812750E-05
  5.8750000E+03  1.0228203E-05
  6.0000000E+03  9.6843442E-06
  6.2500000E+03  8.7051949E-06
  6.5000000E+03  7.8515325E-06
  6.7500000E+03  7.1039630E-06
  7.0000000E+03  6.4465810E-06
  7.2500000E+03  5.8662624E-06
  7.5000000E+03  5.3521136E-06
  7.7500000E+03  4.8950353E-06
  8.0000000E+03  4.4873845E-06
  8.2500000E+03  4.1227029E-06
  8.5000000E+03  3.7955158E-06
  8.7500000E+03  3.5011640E-06
  9.0000000E+03  3.2356657E-06
  9.2500000E+03  2.9956041E-06
  9.5000000E+03  2.7780354E-06
  9.7500000E+03  2.5804145E-06
  1.0000000E+04  2.4005327E-06
  1.0250000E+04  2.2364675E-06
  1.0500000E+04  2.0865400E-06
  1.1000000E+04  1.8233949E-06
  1.1500000E+04  1.6013365E-06
  1.2000000E+04  1.4127606E-06
  1.2500000E+04  1.2516809E-06
  1.3000000E+04  1.1133438E-06
  1.3500000E+04  9.9394207E-07
  1.4000000E+04  8.9040166E-07
  1.4500000E+04  8.0022313E-07
  1.5000000E+04  7.2136067E-07
  1.5500000E+04  6.5212903E-07
  1.6000000E+04  5.9113186E-07
  1.6500000E+04  5.3720581E-07
  1.7000000E+04  4.8937697E-07
  1.7500000E+04  4.4682613E-07
  1.8000000E+04  4.0886080E-07
  1.8500000E+04  3.7489317E-07
  1.9000000E+04  3.4442246E-07
  1.9500000E+04  3.1702036E-07
  2.0000000E+04  2.9231910E-07
  2.0500000E+04  2.7000179E-07
  2.1000000E+04  2.4979451E-07
  2.1500000E+04  2.3145976E-07
  2.2000000E+04  2.1479096E-07
  2.2500000E+04  1.9960791E-07
  2.3000000E+04  1.8575294E-07
  2.4000000E+04  1.6149078E-07
  2.5000000E+04  1.4108482E-07
  2.6000000E+04  1.2381727E-07
  2.7000000E+04  1.0912268E-07
  2.8000000E+04  9.6551694E-08
  2.9000000E+04  8.5744552E-08
  3.0000000E+04  7.6411044E-08
  3.1000000E+04  6.8315454E-08
  3.2000000E+04  6.1265117E-08
  3.3000000E+04  5.5101620E-08
  3.4000000E+04  4.9693984E-08
  3.5000000E+04  4.4933343E-08
  3.6000000E+04  4.0728750E-08
  3.7000000E+04  3.7003882E-08
  3.8000000E+04  3.3694402E-08
  3.9000000E+04  3.0745851E-08
  4.0000000E+04  2.8111947E-08
  4.1000000E+04  2.5753202E-08
  4.2000000E+04  2.3635808E-08
  4.3000000E+04  2.1730714E-08
  4.4000000E+04  2.0012878E-08
  4.5000000E+04  1.8460640E-08
  4.6000000E+04  1.7055213E-08
  4.7000000E+04  1.5780253E-08
  4.8000000E+04  1.4621503E-08
  5.0000000E+04  1.2604295E-08
  5.1250000E+04  1.1517521E-08
  5.2500000E+04  1.0544516E-08
  5.3750000E+04  9.6713109E-09
  5.5000000E+04  8.8858985E-09
  5.7500000E+04  7.5384235E-09
  5.8750000E+04  6.9596285E-09
  6.0000000E+04  6.4347745E-09
  6.2500000E+04  5.5240269E-09
  6.5000000E+04  4.7672378E-09
  6.7500000E+04  4.1343279E-09
  7.0000000E+04  3.6018481E-09
  7.2500000E+04  3.1513616E-09
  7.5000000E+04  2.7682549E-09
  7.7500000E+04  2.4408586E-09
  8.0000000E+04  2.1597886E-09
  8.2500000E+04  1.9174496E-09
  8.5000000E+04  1.7076557E-09
  8.7500000E+04  1.5253394E-09
  9.0000000E+04  1.3663271E-09
  9.2500000E+04  1.2271639E-09
  9.5000000E+04  1.1049750E-09
  9.7500000E+04  9.9735780E-10
  1.0000000E+05  9.0229524E-10
  1.0250000E+05  8.1808700E-10
  1.0500000E+05  7.4329402E-10
  1.0750000E+05  6.7669373E-10
  1.1000000E+05  6.1724373E-10
  1.1250000E+05  5.6405217E-10
  1.1500000E+05  5.1635347E-10
  1.1750000E+05  4.7348845E-10
  1.2000000E+05  4.3488776E-10
  1.2250000E+05  4.0005829E-10
  1.2500000E+05  3.6857169E-10
  1.2750000E+05  3.4005490E-10
  1.3000000E+05  3.1418218E-10
  1.3250000E+05  2.9066842E-10
  1.3500000E+05  2.6926349E-10
  1.4000000E+05  2.3192630E-10
  1.4500000E+05  2.0070370E-10
  1.5000000E+05  1.7444714E-10
  1.5500000E+05  1.5225022E-10
  1.6000000E+05  1.3339232E-10
  1.6500000E+05  1.1729656E-10
  1.7000000E+05  1.0349809E-10
  1.7500000E+05  9.1620040E-11
  1.8000000E+05  8.1355109E-11
  1.8500000E+05  7.2451344E-11
  1.9000000E+05  6.4701101E-11
  1.9500000E+05  5.7932410E-11
  2.0000000E+05  5.2002186E-11
  2.0500000E+05  4.6790850E-11
  2.1000000E+05  4.2198049E-11
  2.1500000E+05  3.8139227E-11
  2.2000000E+05  3.4542866E-11
  2.2500000E+05  3.1348251E-11
  2.3000000E+05  2.8503664E-11
  2.3500000E+05  2.5964902E-11
  2.4000000E+05  2.3694061E-11
  2.4500000E+05  2.1658546E-11
  2.5000000E+05  1.9830233E-11
  2.5500000E+05  1.8184795E-11
  2.6000000E+05  1.6701131E-11
  2.6500000E+05  1.5360891E-11
  2.7000000E+05  1.4148081E-11
  2.7500000E+05  1.3048720E-11
  2.8000000E+05  1.2050564E-11
  2.8500000E+05  1.1142861E-11
  2.9000000E+05  1.0316150E-11
  3.0000000E+05  8.8733193E-12
  3.1000000E+05  7.6662680E-12
  3.2000000E+05  6.6511111E-12
  3.3000000E+05  5.7930834E-12
  3.4000000E+05  5.0644599E-12
  3.5000000E+05  4.4429854E-12
  3.6000000E+05  3.9106825E-12
  3.7000000E+05  3.4529483E-12
  3.8000000E+05  3.0578582E-12
  3.9000000E+05  2.7156243E-12
  4.0000000E+05  2.4181716E-12
  4.1000000E+05  2.1588077E-12
  4.2000000E+05  1.9319618E-12
  4.3000000E+05  1.7329767E-12
  4.4000000E+05  1.5579434E-12
  4.5000000E+05  1.4035674E-12
  4.6000000E+05  1.2670626E-12
  4.7000000E+05  1.1460649E-12
  4.8000000E+05  1.0385612E-12
  5.0000000E+05  8.5740306E-13
  5.1250000E+05  7.6319032E-13
  5.2500000E+05  6.8100963E-13
  5.3750000E+05  6.0911231E-13
  5.5000000E+05  5.4603401E-13
  5.7500000E+05  4.4160151E-13
  5.8750000E+05  3.9832848E-13
  6.0000000E+05  3.5997698E-13
  6.1250000E+05  3.2590995E-13
  6.2500000E+05  2.9558318E-13
  6.3750000E+05  2.6853056E-13
  6.5000000E+05  2.4435092E-13
  6.6250000E+05  2.2269792E-13
  6.7500000E+05  2.0327183E-13
  6.8750000E+05  1.8581260E-13
  7.0000000E+05  1.7009318E-13
  7.1250000E+05  1.5591461E-13
  7.2500000E+05  1.4310360E-13
  7.3750000E+05  1.3150892E-13
  7.5000000E+05  1.2099830E-13
  7.6250000E+05  1.1145574E-13
  7.7500000E+05  1.0277948E-13
  7.8750000E+05  9.4882041E-14
  8.0000000E+05  8.7686920E-14
  8.2500000E+05  7.5136670E-14
  8.5000000E+05  6.4661286E-14
  
  
#  50  13  N4  EION =  2.900000000E+01 eV   304
#  S(0) = 6.171081E+00
  2.3006539E-01  0.0000000E+00
  2.3006539E+01  0.0000000E+00
  2.3006539E+01  1.4070099E-02
  2.9000000E+01  1.4070099E-02
  2.9002721E+01  1.4070099E-02
  2.9127653E+01  1.4072023E-02
  2.9252585E+01  1.4083003E-02
  2.9377517E+01  1.4103142E-02
  2.9502449E+01  1.4132544E-02
  2.9752313E+01  1.4219565E-02
  3.0002177E+01  1.4344950E-02
  3.0501905E+01  1.4714565E-02
  3.1001633E+01  1.5249340E-02
  3.2001088E+01  1.6850105E-02
  3.3000544E+01  1.9226188E-02
  3.4000000E+01  2.2466750E-02
  3.6000000E+01  3.1922051E-02
  3.7000000E+01  3.8302616E-02
  3.8000000E+01  4.5854482E-02
  3.9000000E+01  5.4570620E-02
  4.0000000E+01  6.4372730E-02
  4.1000000E+01  7.5095363E-02
  4.2000000E+01  8.6478008E-02
  4.3000000E+01  9.8168756E-02
  4.4000000E+01  1.0975406E-01
  4.6000000E+01  1.3085698E-01
  4.7000000E+01  1.3959401E-01
  4.8000000E+01  1.4674889E-01
  4.9000000E+01  1.5216867E-01
  5.0000000E+01  1.5582273E-01
  5.2500000E+01  1.5775016E-01
  5.5000000E+01  1.5139105E-01
  5.6250000E+01  1.4600383E-01
  5.7500000E+01  1.3959469E-01
  5.8750000E+01  1.3244860E-01
  6.0000000E+01  1.2481467E-01
  6.2500000E+01  1.0889984E-01
  6.5000000E+01  9.3153841E-02
  6.6250000E+01  8.5631595E-02
  6.7500000E+01  7.8445837E-02
  7.0000000E+01  6.5266945E-02
  7.2500000E+01  5.3829045E-02
  7.3750000E+01  4.8767504E-02
  7.5000000E+01  4.4128831E-02
  7.7500000E+01  3.6039920E-02
  8.0000000E+01  2.9371871E-02
  8.2500000E+01  2.3914041E-02
  8.5000000E+01  1.9467107E-02
  8.7500000E+01  1.5850965E-02
  9.0000000E+01  1.2912247E-02
  9.2500000E+01  1.0524831E-02
  9.5000000E+01  8.5857133E-03
  9.7500000E+01  7.0105982E-03
  1.0000000E+02  5.7317616E-03
  1.0250000E+02  4.6961569E-03
  1.0375000E+02  4.2552589E-03
  1.0500000E+02  3.8588970E-03
  1.0625000E+02  3.5025924E-03
  1.0750000E+02  3.1829351E-03
  1.1000000E+02  2.6428703E-03
  1.1250000E+02  2.2167228E-03
  1.1500000E+02  1.8834945E-03
  1.1750000E+02  1.6254265E-03
  1.1875000E+02  1.5204095E-03
  1.2000000E+02  1.4295138E-03
  1.2250000E+02  1.2851864E-03
  1.2500000E+02  1.1841047E-03
  1.2750000E+02  1.1197803E-03
  1.3000000E+02  1.0843015E-03
  1.3250000E+02  1.0709899E-03
  1.3500000E+02  1.0754064E-03
  1.4000000E+02  1.1259596E-03
  1.4500000E+02  1.2173097E-03
  1.4750000E+02  1.2732294E-03
  1.5000000E+02  1.3333505E-03
  1.5500000E+02  1.4594110E-03
  1.6000000E+02  1.5887264E-03
  1.6500000E+02  1.7171859E-03
  1.7000000E+02  1.8408119E-03
  1.7500000E+02  1.9574989E-03
  1.8000000E+02  2.0658979E-03
  1.9000000E+02  2.2539853E-03
  2.0000000E+02  2.4027699E-03
  2.1000000E+02  2.5143605E-03
  2.2000000E+02  2.5931317E-03
  2.3000000E+02  2.6441445E-03
  2.4000000E+02  2.6720630E-03
  2.5000000E+02  2.6811025E-03
  2.6000000E+02  2.6746042E-03
  2.7000000E+02  2.6551132E-03
  2.8000000E+02  2.6248991E-03
  2.9000000E+02  2.5859769E-03
  3.0000000E+02  2.5401093E-03
  3.1000000E+02  2.4888478E-03
  3.2000000E+02  2.4336646E-03
  3.4000000E+02  2.3163894E-03
  3.6000000E+02  2.1953456E-03
  3.8000000E+02  2.0743392E-03
  4.0000000E+02  1.9556096E-03
  4.2000000E+02  1.8404047E-03
  4.4000000E+02  1.7298446E-03
  4.6000000E+02  1.6249998E-03
  4.8000000E+02  1.5263848E-03
  5.0000000E+02  1.4339276E-03
  5.2500000E+02  1.3266474E-03
  5.5000000E+02  1.2280393E-03
  5.7500000E+02  1.1374750E-03
  6.0000000E+02  1.0543888E-03
  6.5000000E+02  9.0887636E-04
  6.7500000E+02  8.4537223E-04
  7.0000000E+02  7.8718690E-04
  7.2500000E+02  7.3376192E-04
  7.5000000E+02  6.8467104E-04
  8.0000000E+02  5.9815029E-04
  8.5000000E+02  5.2500809E-04
  9.0000000E+02  4.6276689E-04
  9.5000000E+02  4.0950720E-04
  1.0000000E+03  3.6380128E-04
  1.0500000E+03  3.2443739E-04
  1.1000000E+03  2.9035327E-04
  1.1500000E+03  2.6069042E-04
  1.2000000E+03  2.3477911E-04
  1.2500000E+03  2.1207383E-04
  1.3000000E+03  1.9211222E-04
  1.3500000E+03  1.7449713E-04
  1.4000000E+03  1.5889674E-04
  1.4500000E+03  1.4503458E-04
  1.5000000E+03  1.3267963E-04
  1.6000000E+03  1.1173928E-04
  1.7000000E+03  9.4835500E-05
  1.8000000E+03  8.1058583E-05
  1.9000000E+03  6.9729916E-05
  2.0000000E+03  6.0337584E-05
  2.1000000E+03  5.2491839E-05
  2.2000000E+03  4.5892573E-05
  2.3000000E+03  4.0306531E-05
  2.4000000E+03  3.5550770E-05
  2.5000000E+03  3.1480172E-05
  2.6000000E+03  2.7978599E-05
  2.7000000E+03  2.4952415E-05
  2.8000000E+03  2.2325639E-05
  2.9000000E+03  2.0036230E-05
  3.0000000E+03  1.8033209E-05
  3.1000000E+03  1.6274424E-05
  3.2000000E+03  1.4724837E-05
  3.3000000E+03  1.3355184E-05
  3.4000000E+03  1.2140891E-05
  3.5000000E+03  1.1061228E-05
  3.6000000E+03  1.0098640E-05
  3.8000000E+03  8.4671478E-06
  4.0000000E+03  7.1510678E-06
  4.2000000E+03  6.0799657E-06
  4.4000000E+03  5.2011260E-06
  4.6000000E+03  4.4746270E-06
  4.8000000E+03  3.8699067E-06
  5.0000000E+03  3.3633226E-06
  5.2500000E+03  2.8403565E-06
  5.5000000E+03  2.4144679E-06
  5.7500000E+03  2.0648688E-06
  5.8750000E+03  1.9135889E-06
  6.0000000E+03  1.7757753E-06
  6.2500000E+03  1.5350835E-06
  6.5000000E+03  1.3334186E-06
  6.7500000E+03  1.1634547E-06
  7.0000000E+03  1.0194197E-06
  7.2500000E+03  8.9672760E-07
  7.5000000E+03  7.9170882E-07
  7.7500000E+03  7.0140882E-07
  8.0000000E+03  6.2343308E-07
  8.2500000E+03  5.5582887E-07
  8.5000000E+03  4.9699447E-07
  8.7500000E+03  4.4560891E-07
  9.0000000E+03  4.0057714E-07
  9.2500000E+03  3.6098695E-07
  9.5000000E+03  3.2607483E-07
  9.7500000E+03  2.9519889E-07
  1.0000000E+04  2.6781745E-07
  1.0250000E+04  2.4347167E-07
  1.0500000E+04  2.2177108E-07
  1.1000000E+04  1.8501926E-07
  1.1500000E+04  1.5542290E-07
  1.2000000E+04  1.3139301E-07
  1.2500000E+04  1.1173456E-07
  1.3000000E+04  9.5539290E-08
  1.3500000E+04  8.2109947E-08
  1.4000000E+04  7.0906284E-08
  1.4500000E+04  6.1506055E-08
  1.5000000E+04  5.3576707E-08
  1.5500000E+04  4.6854443E-08
  1.6000000E+04  4.1128474E-08
  1.6500000E+04  3.6229259E-08
  1.7000000E+04  3.2019684E-08
  1.7500000E+04  2.8388206E-08
  1.8000000E+04  2.5243549E-08
  1.8500000E+04  2.2510644E-08
  1.9000000E+04  2.0127463E-08
  1.9500000E+04  1.8042510E-08
  2.0000000E+04  1.6212840E-08
  2.0500000E+04  1.4602484E-08
  2.1000000E+04  1.3181187E-08
  2.2000000E+04  1.0807477E-08
  2.3000000E+04  8.9302546E-09
  2.4000000E+04  7.4320376E-09
  2.5000000E+04  6.2261893E-09
  2.6000000E+04  5.2480910E-09
  2.7000000E+04  4.4489981E-09
  2.8000000E+04  3.7917580E-09
  2.9000000E+04  3.2477916E-09
  3.0000000E+04  2.7949272E-09
  3.1000000E+04  2.4158254E-09
  3.2000000E+04  2.0968232E-09
  3.3000000E+04  1.8270787E-09
  3.4000000E+04  1.5979322E-09
  3.5000000E+04  1.4024234E-09
  3.6000000E+04  1.2349241E-09
  3.7000000E+04  1.0908581E-09
  3.8000000E+04  9.6648544E-10
  3.9000000E+04  8.5873377E-10
  4.0000000E+04  7.6506697E-10
  4.1000000E+04  6.8338205E-10
  4.2000000E+04  6.1192775E-10
  4.3000000E+04  5.4923960E-10
  4.4000000E+04  4.9408811E-10
  4.5000000E+04  4.4543687E-10
  4.6000000E+04  4.0240927E-10
  4.7000000E+04  3.6426140E-10
  4.8000000E+04  3.3035984E-10
  5.0000000E+04  2.7320848E-10
  5.1250000E+04  2.4347110E-10
  5.2500000E+04  2.1751981E-10
  5.3750000E+04  1.9480444E-10
  5.5000000E+04  1.7486438E-10
  5.7500000E+04  1.4182212E-10
  5.8750000E+04  1.2811674E-10
  6.0000000E+04  1.1596139E-10
  6.2500000E+04  9.5528695E-11
  6.5000000E+04  7.9243249E-11
  6.7500000E+04  6.6158121E-11
  7.0000000E+04  5.5565313E-11
  7.2500000E+04  4.6930166E-11
  7.5000000E+04  3.9844984E-11
  7.7500000E+04  3.3996052E-11
  8.0000000E+04  2.9140022E-11
  8.2500000E+04  2.5086677E-11
  8.5000000E+04  2.1686194E-11
  8.7500000E+04  1.8819762E-11
  9.0000000E+04  1.6392573E-11
  9.2500000E+04  1.4328511E-11
  9.5000000E+04  1.2566104E-11
  9.7500000E+04  1.1055444E-11
  1.0000000E+05  9.7557979E-12
  1.0250000E+05  8.6337615E-12
  1.0500000E+05  7.6618136E-12
  1.0750000E+05  6.8171806E-12
  1.1000000E+05  6.0809373E-12
  1.1250000E+05  5.4372907E-12
  1.1500000E+05  4.8730119E-12
  1.1750000E+05  4.3769800E-12
  1.2000000E+05  3.9398121E-12
  1.2250000E+05  3.5535654E-12
  1.2500000E+05  3.2114929E-12
  1.3000000E+05  2.6377116E-12
  1.3500000E+05  2.1817272E-12
  1.4000000E+05  1.8164151E-12
  1.4500000E+05  1.5215349E-12
  1.5000000E+05  1.2818297E-12
  1.5500000E+05  1.0856899E-12
  1.6000000E+05  9.2420500E-13
  1.6500000E+05  7.9048000E-13
  1.7000000E+05  6.7913690E-13
  1.7500000E+05  5.8595071E-13
  1.8000000E+05  5.0758009E-13
  1.8500000E+05  4.4136519E-13
  1.9000000E+05  3.8517548E-13
  1.9500000E+05  3.3729463E-13
  2.0000000E+05  2.9633234E-13
  2.0500000E+05  2.6115663E-13
  2.1000000E+05  2.3084129E-13
  2.1500000E+05  2.0462497E-13
  2.2000000E+05  1.8187900E-13
  2.2500000E+05  1.6208199E-13
  2.3000000E+05  1.4479981E-13
  2.3500000E+05  1.2966951E-13
  2.4000000E+05  1.1638654E-13
  2.4500000E+05  1.0469437E-13
  2.5000000E+05  9.4376190E-14
  2.6000000E+05  7.7153679E-14
  2.7000000E+05  6.3551448E-14
  2.8000000E+05  5.2715274E-14
  2.9000000E+05  4.4012905E-14
  3.0000000E+05  3.6971487E-14
  3.1000000E+05  3.1233901E-14
  3.2000000E+05  2.6527846E-14
  3.3000000E+05  2.2643910E-14
  3.4000000E+05  1.9419788E-14
  3.5000000E+05  1.6728697E-14
  3.6000000E+05  1.4470796E-14
  3.7000000E+05  1.2566995E-14
  3.8000000E+05  1.0954281E-14
  3.9000000E+05  9.5821392E-15
  4.0000000E+05  8.4099164E-15
  4.1000000E+05  7.4046626E-15
  4.2000000E+05  6.5394556E-15
  4.3000000E+05  5.7921927E-15
  
  
#  50  14  N5  EION =  2.800000000E+01 eV   305
#  S(0) = 9.599510E+00
  6.9258972E-02  0.0000000E+00
  6.9258972E+00  0.0000000E+00
  6.9258972E+00  2.2404497E-02
  2.8000000E+01  2.2404497E-02
  2.8002721E+01  2.2404497E-02
  2.8202585E+01  2.2387161E-02
  2.8402449E+01  2.2409083E-02
  2.8602313E+01  2.2470733E-02
  2.8802177E+01  2.2572612E-02
  2.9201905E+01  2.2899265E-02
  2.9601633E+01  2.3393797E-02
  3.0401088E+01  2.4908616E-02
  3.1200544E+01  2.7167024E-02
  3.2000000E+01  3.0227569E-02
  3.3000000E+01  3.5284755E-02
  3.4000000E+01  4.1833138E-02
  3.5000000E+01  5.0001367E-02
  3.6000000E+01  5.9892916E-02
  3.7000000E+01  7.1560866E-02
  3.8000000E+01  8.4978641E-02
  3.9000000E+01  1.0000991E-01
  3.9500000E+01  1.0805295E-01
  4.0000000E+01  1.1638569E-01
  4.1000000E+01  1.3369427E-01
  4.2000000E+01  1.5138886E-01
  4.4000000E+01  1.8535912E-01
  4.5000000E+01  2.0033179E-01
  4.6000000E+01  2.1321889E-01
  4.7000000E+01  2.2365524E-01
  4.8000000E+01  2.3142811E-01
  4.9000000E+01  2.3650970E-01
  5.0000000E+01  2.3900031E-01
  5.1250000E+01  2.3877466E-01
  5.2500000E+01  2.3533670E-01
  5.5000000E+01  2.2107125E-01
  5.6250000E+01  2.1131408E-01
  5.7500000E+01  2.0042207E-01
  5.8750000E+01  1.8877949E-01
  6.0000000E+01  1.7671553E-01
  6.2500000E+01  1.5236621E-01
  6.5000000E+01  1.2901801E-01
  6.6250000E+01  1.1806411E-01
  6.7500000E+01  1.0770171E-01
  7.0000000E+01  8.8939192E-02
  7.2500000E+01  7.2877362E-02
  7.5000000E+01  5.9402636E-02
  8.0000000E+01  3.9140267E-02
  8.2500000E+01  3.1716036E-02
  8.5000000E+01  2.5696169E-02
  8.7500000E+01  2.0821737E-02
  9.0000000E+01  1.6877494E-02
  9.2500000E+01  1.3688131E-02
  9.5000000E+01  1.1110840E-02
  9.7500000E+01  9.0286775E-03
  1.0000000E+02  7.3499630E-03
  1.0250000E+02  6.0008420E-03
  1.0375000E+02  5.4297254E-03
  1.0500000E+02  4.9181617E-03
  1.0625000E+02  4.4607191E-03
  1.0750000E+02  4.0536290E-03
  1.1000000E+02  3.3745693E-03
  1.1250000E+02  2.8488201E-03
  1.1500000E+02  2.4468137E-03
  1.1750000E+02  2.1443381E-03
  1.1875000E+02  2.0244214E-03
  1.2000000E+02  1.9227506E-03
  1.2250000E+02  1.7678709E-03
  1.2500000E+02  1.6696980E-03
  1.2750000E+02  1.6192517E-03
  1.3000000E+02  1.6052311E-03
  1.3250000E+02  1.6194045E-03
  1.3500000E+02  1.6559715E-03
  1.4000000E+02  1.7796466E-03
  1.4500000E+02  1.9509832E-03
  1.4750000E+02  2.0478798E-03
  1.5000000E+02  2.1485111E-03
  1.5500000E+02  2.3530376E-03
  1.6000000E+02  2.5569917E-03
  1.6500000E+02  2.7549382E-03
  1.7000000E+02  2.9421593E-03
  1.7500000E+02  3.1163456E-03
  1.8000000E+02  3.2759181E-03
  1.9000000E+02  3.5475759E-03
  2.0000000E+02  3.7568520E-03
  2.1000000E+02  3.9088543E-03
  2.2000000E+02  4.0113999E-03
  2.3000000E+02  4.0727749E-03
  2.4000000E+02  4.1003283E-03
  2.5000000E+02  4.1005712E-03
  2.6000000E+02  4.0784931E-03
  2.7000000E+02  4.0379275E-03
  2.8000000E+02  3.9822724E-03
  2.9000000E+02  3.9145212E-03
  3.0000000E+02  3.8372704E-03
  3.1000000E+02  3.7528062E-03
  3.2000000E+02  3.6632938E-03
  3.4000000E+02  3.4761224E-03
  3.6000000E+02  3.2857182E-03
  3.8000000E+02  3.0973178E-03
  4.0000000E+02  2.9138792E-03
  4.2000000E+02  2.7369770E-03
  4.4000000E+02  2.5680947E-03
  4.6000000E+02  2.4086350E-03
  4.8000000E+02  2.2591766E-03
  5.0000000E+02  2.1194702E-03
  5.2500000E+02  1.9578510E-03
  5.5000000E+02  1.8097304E-03
  5.7500000E+02  1.6740377E-03
  6.0000000E+02  1.5498367E-03
  6.5000000E+02  1.3329700E-03
  6.7500000E+02  1.2385712E-03
  7.0000000E+02  1.1522073E-03
  7.2500000E+02  1.0730203E-03
  7.5000000E+02  1.0003572E-03
  8.0000000E+02  8.7252509E-04
  8.5000000E+02  7.6468864E-04
  9.0000000E+02  6.7309793E-04
  9.5000000E+02  5.9486462E-04
  1.0000000E+03  5.2783650E-04
  1.0500000E+03  4.7019237E-04
  1.1000000E+03  4.2034630E-04
  1.1500000E+03  3.7702099E-04
  1.2000000E+03  3.3922082E-04
  1.2500000E+03  3.0613506E-04
  1.3000000E+03  2.7707789E-04
  1.3500000E+03  2.5146184E-04
  1.4000000E+03  2.2879702E-04
  1.4500000E+03  2.0867580E-04
  1.5000000E+03  1.9075792E-04
  1.6000000E+03  1.6042586E-04
  1.7000000E+03  1.3597854E-04
  1.8000000E+03  1.1608183E-04
  1.9000000E+03  9.9742580E-05
  2.0000000E+03  8.6213002E-05
  2.1000000E+03  7.4924563E-05
  2.2000000E+03  6.5440076E-05
  2.3000000E+03  5.7420224E-05
  2.4000000E+03  5.0599226E-05
  2.5000000E+03  4.4766507E-05
  2.6000000E+03  3.9753718E-05
  2.7000000E+03  3.5425274E-05
  2.8000000E+03  3.1671266E-05
  2.9000000E+03  2.8402039E-05
  3.0000000E+03  2.5543992E-05
  3.1000000E+03  2.3036321E-05
  3.2000000E+03  2.0828527E-05
  3.3000000E+03  1.8878470E-05
  3.4000000E+03  1.7150788E-05
  3.5000000E+03  1.5615676E-05
  3.6000000E+03  1.4247908E-05
  3.8000000E+03  1.1931801E-05
  4.0000000E+03  1.0065694E-05
  4.2000000E+03  8.5486766E-06
  4.4000000E+03  7.3053170E-06
  4.6000000E+03  6.2785568E-06
  4.8000000E+03  5.4247635E-06
  5.0000000E+03  4.7102181E-06
  5.2500000E+03  3.9733304E-06
  5.5000000E+03  3.3738980E-06
  5.7500000E+03  2.8823667E-06
  5.8750000E+03  2.6698367E-06
  6.0000000E+03  2.4763225E-06
  6.2500000E+03  2.1385948E-06
  6.5000000E+03  1.8558978E-06
  6.7500000E+03  1.6178591E-06
  7.0000000E+03  1.4163142E-06
  7.2500000E+03  1.2447820E-06
  7.5000000E+03  1.0980812E-06
  7.7500000E+03  9.7204355E-07
  8.0000000E+03  8.6329362E-07
  8.2500000E+03  7.6908097E-07
  8.5000000E+03  6.8715131E-07
  8.7500000E+03  6.1564682E-07
  9.0000000E+03  5.5302856E-07
  9.2500000E+03  4.9801545E-07
  9.5000000E+03  4.4953594E-07
  1.0000000E+04  3.6871790E-07
  1.0500000E+04  3.0492198E-07
  1.1000000E+04  2.5406671E-07
  1.1500000E+04  2.1316202E-07
  1.2000000E+04  1.7998937E-07
  1.2500000E+04  1.5288207E-07
  1.3000000E+04  1.3057473E-07
  1.3500000E+04  1.1209694E-07
  1.4000000E+04  9.6697563E-08
  1.4500000E+04  8.3790087E-08
  1.5000000E+04  7.2913030E-08
  1.5500000E+04  6.3700666E-08
  1.6000000E+04  5.5861025E-08
  1.6500000E+04  4.9159470E-08
  1.7000000E+04  4.3406417E-08
  1.7500000E+04  3.8447768E-08
  1.8000000E+04  3.4157532E-08
  1.8500000E+04  3.0432168E-08
  1.9000000E+04  2.7186198E-08
  1.9500000E+04  2.4348712E-08
  2.0000000E+04  2.1860620E-08
  2.0500000E+04  1.9672469E-08
  2.1000000E+04  1.7742693E-08
  2.2000000E+04  1.4523332E-08
  2.3000000E+04  1.1981090E-08
  2.4000000E+04  9.9550414E-09
  2.5000000E+04  8.3266668E-09
  2.6000000E+04  7.0076798E-09
  2.7000000E+04  5.9315611E-09
  2.8000000E+04  5.0476672E-09
  2.9000000E+04  4.3170848E-09
  3.0000000E+04  3.7096574E-09
  3.1000000E+04  3.2018272E-09
  3.2000000E+04  2.7750514E-09
  3.3000000E+04  2.4146313E-09
  3.4000000E+04  2.1088390E-09
  3.5000000E+04  1.8482581E-09
  3.6000000E+04  1.6252818E-09
  3.7000000E+04  1.4337318E-09
  3.8000000E+04  1.2685635E-09
  3.9000000E+04  1.1256371E-09
  4.0000000E+04  1.0015388E-09
  4.1000000E+04  8.9344029E-10
  4.2000000E+04  7.9898876E-10
  4.3000000E+04  7.1621863E-10
  4.4000000E+04  6.4348121E-10
  4.5000000E+04  5.7938795E-10
  4.6000000E+04  5.2276551E-10
  4.7000000E+04  4.7261914E-10
  4.8000000E+04  4.2810260E-10
  5.0000000E+04  3.5317389E-10
  5.1250000E+04  3.1425379E-10
  5.2500000E+04  2.8033270E-10
  5.3750000E+04  2.5067920E-10
  5.5000000E+04  2.2468158E-10
  5.7500000E+04  1.8168036E-10
  5.8750000E+04  1.6387778E-10
  6.0000000E+04  1.4810785E-10
  6.2500000E+04  1.2164630E-10
  6.5000000E+04  1.0060620E-10
  6.7500000E+04  8.3740942E-11
  7.0000000E+04  7.0120298E-11
  7.2500000E+04  5.9043105E-11
  7.5000000E+04  4.9975681E-11
  7.7500000E+04  4.2508099E-11
  8.0000000E+04  3.6322945E-11
  8.2500000E+04  3.1172537E-11
  8.5000000E+04  2.6862111E-11
  8.7500000E+04  2.3237472E-11
  9.0000000E+04  2.0175780E-11
  9.2500000E+04  1.7578570E-11
  9.5000000E+04  1.5366456E-11
  9.7500000E+04  1.3475087E-11
  1.0000000E+05  1.1852025E-11
  1.0250000E+05  1.0454338E-11
  1.0500000E+05  9.2467140E-12
  1.0750000E+05  8.1999824E-12
  1.1000000E+05  7.2899428E-12
  1.1250000E+05  6.4964315E-12
  1.1500000E+05  5.8025870E-12
  1.1750000E+05  5.1942604E-12
  1.2000000E+05  4.6595368E-12
  1.2250000E+05  4.1883479E-12
  1.2500000E+05  3.7721558E-12
  1.3000000E+05  3.0767768E-12
  1.3500000E+05  2.5271073E-12
  1.4000000E+05  2.0891039E-12
  1.4500000E+05  1.7374570E-12
  1.5000000E+05  1.4531610E-12
  1.5500000E+05  1.2218101E-12
  1.6000000E+05  1.0323895E-12
  1.6500000E+05  8.7640727E-13
  1.7000000E+05  7.4726535E-13
  1.7500000E+05  6.3979968E-13
  1.8000000E+05  5.4994189E-13
  1.8500000E+05  4.7446553E-13
  1.9000000E+05  4.1079574E-13
  1.9500000E+05  3.5686589E-13
  2.0000000E+05  3.1100824E-13
  2.0500000E+05  2.7186998E-13
  2.1000000E+05  2.3834855E-13
  2.1500000E+05  2.0954105E-13
  2.2000000E+05  1.8470489E-13
  2.2500000E+05  1.6322667E-13
  2.3000000E+05  1.4459766E-13
  2.3500000E+05  1.2839428E-13
  2.4000000E+05  1.1426251E-13
  2.4500000E+05  1.0190547E-13
  2.5000000E+05  9.1073286E-14
  2.5500000E+05  8.1554997E-14
  2.6000000E+05  7.3171907E-14
  2.6500000E+05  6.5772192E-14
  2.7000000E+05  5.9226485E-14
  2.8000000E+05  4.8270718E-14
  2.9000000E+05  3.9595587E-14
  3.0000000E+05  3.2675578E-14
  3.1000000E+05  2.7117464E-14
  3.2000000E+05  2.2624499E-14
  3.3000000E+05  1.8970741E-14
  3.4000000E+05  1.5982593E-14
  3.5000000E+05  1.3525628E-14
  3.6000000E+05  1.1494693E-14
  3.7000000E+05  9.8073519E-15
  3.8000000E+05  8.3987716E-15
  3.9000000E+05  7.2176531E-15
  4.0000000E+05  6.2236007E-15
  4.1000000E+05  5.3843432E-15
  4.2000000E+05  4.6735581E-15
  4.3000000E+05  4.0697080E-15
  
  
#  50  17  O1  EION =  1.200000000E+01 eV   280
#  S(0) = 1.677522E+00
  6.0000000E-02  0.0000000E+00
  6.0000000E+00  0.0000000E+00
  6.0000000E+00  2.4629885E-01
  1.2000000E+01  2.4629885E-01
  1.2000000E+01  7.8839602E-03
  1.2002721E+01  7.8839602E-03
  1.2040153E+01  7.7373293E-03
  1.2077585E+01  7.5934164E-03
  1.2115017E+01  7.4521698E-03
  1.2152449E+01  7.3135365E-03
  1.2227313E+01  7.0439112E-03
  1.2302177E+01  6.7841479E-03
  1.2451905E+01  6.2927220E-03
  1.2601633E+01  5.8364327E-03
  1.2901088E+01  5.0190828E-03
  1.3200544E+01  4.3136886E-03
  1.3500000E+01  3.7046281E-03
  1.3750000E+01  3.2602545E-03
  1.4000000E+01  2.8670465E-03
  1.4250000E+01  2.5191492E-03
  1.4500000E+01  2.2114229E-03
  1.4750000E+01  1.9393476E-03
  1.5000000E+01  1.6989454E-03
  1.5250000E+01  1.4867056E-03
  1.5500000E+01  1.2995251E-03
  1.6000000E+01  9.8970322E-04
  1.6250000E+01  8.6248770E-04
  1.6500000E+01  7.5109680E-04
  1.6750000E+01  6.5385934E-04
  1.7000000E+01  5.6922944E-04
  1.7250000E+01  4.9590653E-04
  1.7500000E+01  4.3266211E-04
  1.7625000E+01  4.0446742E-04
  1.7750000E+01  3.7841755E-04
  1.8000000E+01  3.3228554E-04
  1.8250000E+01  2.9330452E-04
  1.8500000E+01  2.6077895E-04
  1.8750000E+01  2.3407302E-04
  1.9000000E+01  2.1248488E-04
  1.9250000E+01  1.9546584E-04
  1.9500000E+01  1.8256482E-04
  1.9750000E+01  1.7337908E-04
  2.0000000E+01  1.6747909E-04
  2.0250000E+01  1.6440169E-04
  2.0500000E+01  1.6383852E-04
  2.0750000E+01  1.6560518E-04
  2.1000000E+01  1.6945098E-04
  2.1250000E+01  1.7508198E-04
  2.1500000E+01  1.8227058E-04
  2.2000000E+01  2.0060483E-04
  2.2500000E+01  2.2326161E-04
  2.2750000E+01  2.3586709E-04
  2.3000000E+01  2.4912849E-04
  2.3250000E+01  2.6294648E-04
  2.3500000E+01  2.7725308E-04
  2.4000000E+01  3.0703146E-04
  2.4500000E+01  3.3782550E-04
  2.5000000E+01  3.6917196E-04
  2.5500000E+01  4.0073171E-04
  2.6000000E+01  4.3216914E-04
  2.6500000E+01  4.6324302E-04
  2.7000000E+01  4.9377676E-04
  2.8000000E+01  5.5262280E-04
  2.9000000E+01  6.0785937E-04
  3.0000000E+01  6.5902052E-04
  3.1000000E+01  7.0589178E-04
  3.2000000E+01  7.4843363E-04
  3.4000000E+01  8.2088407E-04
  3.6000000E+01  8.7767788E-04
  3.8000000E+01  9.2060328E-04
  4.0000000E+01  9.5154586E-04
  4.2000000E+01  9.7231619E-04
  4.4000000E+01  9.8456479E-04
  4.6000000E+01  9.8975975E-04
  4.8000000E+01  9.8918113E-04
  5.0000000E+01  9.8393488E-04
  5.2500000E+01  9.7223248E-04
  5.5000000E+01  9.5622667E-04
  5.7500000E+01  9.3714020E-04
  6.0000000E+01  9.1594775E-04
  6.5000000E+01  8.7011380E-04
  6.7500000E+01  8.4651222E-04
  7.0000000E+01  8.2294028E-04
  7.2500000E+01  7.9964573E-04
  7.5000000E+01  7.7680763E-04
  8.0000000E+01  7.3294176E-04
  8.5000000E+01  6.9187717E-04
  9.0000000E+01  6.5374072E-04
  9.5000000E+01  6.1845585E-04
  1.0000000E+02  5.8583862E-04
  1.0500000E+02  5.5567766E-04
  1.1000000E+02  5.2775668E-04
  1.1500000E+02  5.0188003E-04
  1.2000000E+02  4.7787469E-04
  1.2500000E+02  4.5558415E-04
  1.3000000E+02  4.3487789E-04
  1.3500000E+02  4.1563513E-04
  1.4000000E+02  3.9774434E-04
  1.4500000E+02  3.8110515E-04
  1.5000000E+02  3.6562236E-04
  1.6000000E+02  3.3775765E-04
  1.7000000E+02  3.1346425E-04
  1.8000000E+02  2.9212365E-04
  1.9000000E+02  2.7320344E-04
  2.0000000E+02  2.5626292E-04
  2.1000000E+02  2.4094962E-04
  2.2000000E+02  2.2700396E-04
  2.3000000E+02  2.1423025E-04
  2.4000000E+02  2.0248253E-04
  2.5000000E+02  1.9166070E-04
  2.6000000E+02  1.8167807E-04
  2.7000000E+02  1.7246039E-04
  2.8000000E+02  1.6394274E-04
  2.9000000E+02  1.5606462E-04
  3.0000000E+02  1.4876529E-04
  3.1000000E+02  1.4198700E-04
  3.2000000E+02  1.3567918E-04
  3.4000000E+02  1.2430166E-04
  3.6000000E+02  1.1433411E-04
  3.8000000E+02  1.0555422E-04
  4.0000000E+02  9.7799593E-05
  4.2000000E+02  9.0926865E-05
  4.4000000E+02  8.4804135E-05
  4.6000000E+02  7.9320291E-05
  4.8000000E+02  7.4373505E-05
  5.0000000E+02  6.9879337E-05
  5.2500000E+02  6.4805216E-05
  5.5000000E+02  6.0259694E-05
  5.7500000E+02  5.6175322E-05
  6.0000000E+02  5.2494947E-05
  6.5000000E+02  4.6156503E-05
  6.7500000E+02  4.3417208E-05
  7.0000000E+02  4.0918954E-05
  7.2500000E+02  3.8634537E-05
  7.5000000E+02  3.6542045E-05
  8.0000000E+02  3.2857566E-05
  8.2500000E+02  3.1229727E-05
  8.5000000E+02  2.9722275E-05
  8.7500000E+02  2.8321381E-05
  9.0000000E+02  2.7015884E-05
  9.5000000E+02  2.4659549E-05
  1.0000000E+03  2.2598648E-05
  1.0500000E+03  2.0787345E-05
  1.1000000E+03  1.9187092E-05
  1.1500000E+03  1.7766725E-05
  1.2000000E+03  1.6501346E-05
  1.2500000E+03  1.5370115E-05
  1.3000000E+03  1.4354138E-05
  1.3500000E+03  1.3436502E-05
  1.4000000E+03  1.2603471E-05
  1.4500000E+03  1.1844608E-05
  1.5000000E+03  1.1151839E-05
  1.6000000E+03  9.9372769E-06
  1.7000000E+03  8.9128437E-06
  1.8000000E+03  8.0418105E-06
  1.9000000E+03  7.2937286E-06
  2.0000000E+03  6.6447173E-06
  2.1000000E+03  6.0779274E-06
  2.2000000E+03  5.5807337E-06
  2.3000000E+03  5.1425051E-06
  2.4000000E+03  4.7541415E-06
  2.5000000E+03  4.4082125E-06
  2.6000000E+03  4.0985849E-06
  2.7000000E+03  3.8201822E-06
  2.8000000E+03  3.5688224E-06
  2.9000000E+03  3.3411518E-06
  3.0000000E+03  3.1343935E-06
  3.1000000E+03  2.9461518E-06
  3.2000000E+03  2.7742805E-06
  3.3000000E+03  2.6168381E-06
  3.4000000E+03  2.4721666E-06
  3.5000000E+03  2.3388544E-06
  3.6000000E+03  2.2157469E-06
  3.8000000E+03  1.9963648E-06
  4.0000000E+03  1.8074452E-06
  4.2000000E+03  1.6435714E-06
  4.4000000E+03  1.5003956E-06
  4.6000000E+03  1.3745482E-06
  4.8000000E+03  1.2633891E-06
  5.0000000E+03  1.1647604E-06
  5.2500000E+03  1.0563959E-06
  5.5000000E+03  9.6198398E-07
  5.7500000E+03  8.7924693E-07
  6.0000000E+03  8.0634339E-07
  6.5000000E+03  6.8435369E-07
  6.7500000E+03  6.3306621E-07
  7.0000000E+03  5.8709206E-07
  7.2500000E+03  5.4573399E-07
  7.5000000E+03  5.0840269E-07
  7.7500000E+03  4.7459949E-07
  8.0000000E+03  4.4389974E-07
  8.2500000E+03  4.1593982E-07
  8.5000000E+03  3.9040760E-07
  9.0000000E+03  3.4558627E-07
  9.5000000E+03  3.0768426E-07
  1.0000000E+04  2.7536931E-07
  1.0500000E+04  2.4761326E-07
  1.1000000E+04  2.2361258E-07
  1.1500000E+04  2.0273220E-07
  1.2000000E+04  1.8446489E-07
  1.2500000E+04  1.6840172E-07
  1.3000000E+04  1.5421030E-07
  1.3500000E+04  1.4161817E-07
  1.4000000E+04  1.3040016E-07
  1.4500000E+04  1.2036900E-07
  1.5000000E+04  1.1136790E-07
  1.5500000E+04  1.0326481E-07
  1.6000000E+04  9.5947917E-08
  1.6500000E+04  8.9322091E-08
  1.7000000E+04  8.3305941E-08
  1.7500000E+04  7.7829504E-08
  1.8000000E+04  7.2832369E-08
  1.8500000E+04  6.8262177E-08
  1.9000000E+04  6.4073405E-08
  2.0000000E+04  5.6686148E-08
  2.1000000E+04  5.0407842E-08
  2.2000000E+04  4.5034681E-08
  2.3000000E+04  4.0406727E-08
  2.4000000E+04  3.6397152E-08
  2.5000000E+04  3.2904550E-08
  2.6000000E+04  2.9847210E-08
  2.7000000E+04  2.7158675E-08
  2.8000000E+04  2.4784423E-08
  2.9000000E+04  2.2679397E-08
  3.0000000E+04  2.0806137E-08
  3.1000000E+04  1.9133337E-08
  3.2000000E+04  1.7634693E-08
  3.3000000E+04  1.6287984E-08
  3.4000000E+04  1.5074336E-08
  3.5000000E+04  1.3977638E-08
  3.6000000E+04  1.2984081E-08
  3.7000000E+04  1.2081776E-08
  3.8000000E+04  1.1260455E-08
  3.9000000E+04  1.0511211E-08
  4.0000000E+04  9.8262981E-09
  4.2000000E+04  8.6232513E-09
  4.4000000E+04  7.6065816E-09
  4.6000000E+04  6.7415814E-09
  4.8000000E+04  6.0010327E-09
  5.0000000E+04  5.3633875E-09
  5.2500000E+04  4.6851412E-09
  5.5000000E+04  4.1145489E-09
  5.7500000E+04  3.6311751E-09
  5.8750000E+04  3.4170693E-09
  6.0000000E+04  3.2190729E-09
  6.2500000E+04  2.8656674E-09
  6.5000000E+04  2.5609474E-09
  6.7500000E+04  2.2968777E-09
  7.0000000E+04  2.0669599E-09
  7.2500000E+04  1.8659006E-09
  7.5000000E+04  1.6893585E-09
  7.7500000E+04  1.5337499E-09
  8.0000000E+04  1.3960997E-09
  8.2500000E+04  1.2739244E-09
  8.5000000E+04  1.1651394E-09
  8.7500000E+04  1.0679857E-09
  9.0000000E+04  9.8097261E-10
  9.2500000E+04  9.0283087E-10
  9.5000000E+04  8.3247595E-10
  9.7500000E+04  7.6897748E-10
  1.0000000E+05  7.1153469E-10
  1.0250000E+05  6.5945602E-10
  1.0500000E+05  6.1214164E-10
  1.1000000E+05  5.2978445E-10
  1.1500000E+05  4.6102860E-10
  1.2000000E+05  4.0323008E-10
  1.2500000E+05  3.5433212E-10
  1.3000000E+05  3.1271865E-10
  1.3500000E+05  2.7710918E-10
  1.4000000E+05  2.4648154E-10
  1.4500000E+05  2.2001565E-10
  1.5000000E+05  1.9704696E-10
  1.5500000E+05  1.7703187E-10
  1.6000000E+05  1.5951989E-10
  1.6500000E+05  1.4413588E-10
  1.7000000E+05  1.3057005E-10
  1.7500000E+05  1.1856604E-10
  1.8000000E+05  1.0791805E-10
  1.8500000E+05  9.8455135E-11
  1.9000000E+05  9.0029274E-11
  
  
#  50  18  O2  EION =  7.340000000E+00 eV   272
#  S(0) = 2.953395E+00
  4.1202869E-02  0.0000000E+00
  4.1202869E+00  0.0000000E+00
  4.1202869E+00  3.8593660E-01
  7.3400000E+00  3.8593660E-01
  7.3427211E+00  3.8593660E-01
  7.3741769E+00  3.8274185E-01
  7.4056327E+00  3.7956902E-01
  7.4370885E+00  3.7641827E-01
  7.4685442E+00  3.7328971E-01
  7.5000000E+00  3.7018345E-01
  8.0000000E+00  3.2384131E-01
  8.5000000E+00  2.8312075E-01
  9.0000000E+00  2.4763522E-01
  9.5000000E+00  2.1684668E-01
  1.0000000E+01  1.9019028E-01
  1.0500000E+01  1.6712904E-01
  1.1000000E+01  1.4717579E-01
  1.1500000E+01  1.2989938E-01
  1.2000000E+01  1.1492378E-01
  1.2500000E+01  1.0192384E-01
  1.3000000E+01  9.0620014E-02
  1.3500000E+01  8.0772801E-02
  1.4000000E+01  7.2177351E-02
  1.4500000E+01  6.4658819E-02
  1.5000000E+01  5.8068017E-02
  1.5500000E+01  5.2277466E-02
  1.6000000E+01  4.7178560E-02
  1.6500000E+01  4.2678290E-02
  1.7000000E+01  3.8697317E-02
  1.7500000E+01  3.5167529E-02
  1.8000000E+01  3.2030697E-02
  1.8500000E+01  2.9236700E-02
  1.9000000E+01  2.6742497E-02
  1.9500000E+01  2.4511005E-02
  2.0000000E+01  2.2510174E-02
  2.0500000E+01  2.0712344E-02
  2.1000000E+01  1.9093529E-02
  2.1500000E+01  1.7632897E-02
  2.2000000E+01  1.6312351E-02
  2.2500000E+01  1.5116115E-02
  2.3000000E+01  1.4030407E-02
  2.4000000E+01  1.2143848E-02
  2.5000000E+01  1.0572922E-02
  2.6000000E+01  9.2558787E-03
  2.7000000E+01  8.1445545E-03
  2.8000000E+01  7.2010977E-03
  2.9000000E+01  6.3955423E-03
  3.0000000E+01  5.7040077E-03
  3.1000000E+01  5.1073263E-03
  3.2000000E+01  4.5900148E-03
  3.3000000E+01  4.1394932E-03
  3.4000000E+01  3.7454764E-03
  3.5000000E+01  3.3994981E-03
  3.6000000E+01  3.0945650E-03
  3.7000000E+01  2.8248679E-03
  3.8000000E+01  2.5855404E-03
  3.9000000E+01  2.3724978E-03
  4.0000000E+01  2.1823088E-03
  4.1000000E+01  2.0120560E-03
  4.2000000E+01  1.8592468E-03
  4.3000000E+01  1.7217596E-03
  4.4000000E+01  1.5977829E-03
  4.5000000E+01  1.4857470E-03
  4.6000000E+01  1.3842881E-03
  4.7000000E+01  1.2922264E-03
  4.8000000E+01  1.2085447E-03
  5.0000000E+01  1.0628553E-03
  5.1250000E+01  9.8435964E-04
  5.2500000E+01  9.1408665E-04
  5.3750000E+01  8.5103823E-04
  5.5000000E+01  7.9435057E-04
  5.7500000E+01  6.9716305E-04
  5.8750000E+01  6.5545276E-04
  6.0000000E+01  6.1765366E-04
  6.2500000E+01  5.5212765E-04
  6.5000000E+01  4.9773561E-04
  6.7500000E+01  4.5226203E-04
  7.0000000E+01  4.1399201E-04
  7.2500000E+01  3.8155695E-04
  7.5000000E+01  3.5387488E-04
  7.7500000E+01  3.3009834E-04
  8.0000000E+01  3.0953746E-04
  8.2500000E+01  2.9163714E-04
  8.5000000E+01  2.7595689E-04
  8.7500000E+01  2.6213904E-04
  9.0000000E+01  2.4988932E-04
  9.2500000E+01  2.3896898E-04
  9.5000000E+01  2.2918306E-04
  1.0000000E+02  2.1240008E-04
  1.0500000E+02  1.9855438E-04
  1.1000000E+02  1.8695476E-04
  1.1500000E+02  1.7710850E-04
  1.2000000E+02  1.6865204E-04
  1.2500000E+02  1.6131218E-04
  1.3000000E+02  1.5487999E-04
  1.3500000E+02  1.4919221E-04
  1.4000000E+02  1.4411871E-04
  1.4500000E+02  1.3955612E-04
  1.5000000E+02  1.3542131E-04
  1.6000000E+02  1.2817641E-04
  1.7000000E+02  1.2197755E-04
  1.8000000E+02  1.1654887E-04
  1.9000000E+02  1.1169740E-04
  2.0000000E+02  1.0728353E-04
  2.1000000E+02  1.0320631E-04
  2.2000000E+02  9.9391093E-05
  2.3000000E+02  9.5783801E-05
  2.4000000E+02  9.2350405E-05
  2.5000000E+02  8.9068716E-05
  2.6000000E+02  8.5924031E-05
  2.7000000E+02  8.2912777E-05
  2.8000000E+02  8.0032497E-05
  2.9000000E+02  7.7280270E-05
  3.0000000E+02  7.4654075E-05
  3.1000000E+02  7.2151066E-05
  3.2000000E+02  6.9767342E-05
  3.4000000E+02  6.5334606E-05
  3.6000000E+02  6.1308280E-05
  3.8000000E+02  5.7647663E-05
  4.0000000E+02  5.4317736E-05
  4.2000000E+02  5.1284204E-05
  4.4000000E+02  4.8514483E-05
  4.6000000E+02  4.5976537E-05
  4.8000000E+02  4.3633770E-05
  5.0000000E+02  4.1456133E-05
  5.2500000E+02  3.8935658E-05
  5.5000000E+02  3.6614692E-05
  5.7500000E+02  3.4472880E-05
  6.0000000E+02  3.2498042E-05
  6.5000000E+02  2.9002876E-05
  6.7500000E+02  2.7456276E-05
  7.0000000E+02  2.6026866E-05
  7.2500000E+02  2.4704264E-05
  7.5000000E+02  2.3479775E-05
  8.0000000E+02  2.1292845E-05
  8.2500000E+02  2.0312667E-05
  8.5000000E+02  1.9396293E-05
  8.7500000E+02  1.8536615E-05
  9.0000000E+02  1.7728253E-05
  9.5000000E+02  1.6251045E-05
  1.0000000E+03  1.4938998E-05
  1.0500000E+03  1.3770803E-05
  1.1000000E+03  1.2728440E-05
  1.1500000E+03  1.1796116E-05
  1.2000000E+03  1.0959973E-05
  1.2500000E+03  1.0207987E-05
  1.3000000E+03  9.5285662E-06
  1.3500000E+03  8.9111628E-06
  1.4000000E+03  8.3473189E-06
  1.4500000E+03  7.8310456E-06
  1.5000000E+03  7.3578405E-06
  1.6000000E+03  6.5247109E-06
  1.7000000E+03  5.8194545E-06
  1.8000000E+03  5.2186268E-06
  1.9000000E+03  4.7015453E-06
  2.0000000E+03  4.2519184E-06
  2.1000000E+03  3.8589623E-06
  2.2000000E+03  3.5146914E-06
  2.3000000E+03  3.2119225E-06
  2.4000000E+03  2.9441798E-06
  2.5000000E+03  2.7061961E-06
  2.6000000E+03  2.4937276E-06
  2.7000000E+03  2.3032969E-06
  2.8000000E+03  2.1320138E-06
  2.9000000E+03  1.9775316E-06
  3.0000000E+03  1.8378798E-06
  3.1000000E+03  1.7113491E-06
  3.2000000E+03  1.5964009E-06
  3.3000000E+03  1.4916492E-06
  3.4000000E+03  1.3959113E-06
  3.5000000E+03  1.3081805E-06
  3.6000000E+03  1.2276329E-06
  3.8000000E+03  1.0853683E-06
  4.0000000E+03  9.6437848E-07
  4.2000000E+03  8.6077981E-07
  4.4000000E+03  7.7146999E-07
  4.6000000E+03  6.9402824E-07
  4.8000000E+03  6.2654226E-07
  5.0000000E+03  5.6746226E-07
  5.2500000E+03  5.0353633E-07
  5.5000000E+03  4.4880723E-07
  5.7500000E+03  4.0168210E-07
  5.8750000E+03  3.8055643E-07
  6.0000000E+03  3.6086865E-07
  6.2500000E+03  3.2533243E-07
  6.5000000E+03  2.9424718E-07
  6.7500000E+03  2.6694302E-07
  7.0000000E+03  2.4286691E-07
  7.2500000E+03  2.2155866E-07
  7.5000000E+03  2.0263382E-07
  7.7500000E+03  1.8577014E-07
  8.0000000E+03  1.7069568E-07
  8.2500000E+03  1.5717962E-07
  8.5000000E+03  1.4502604E-07
  8.7500000E+03  1.3406799E-07
  9.0000000E+03  1.2416263E-07
  9.2500000E+03  1.1518723E-07
  9.5000000E+03  1.0703588E-07
  1.0000000E+04  9.2850184E-08
  1.0500000E+04  8.1005009E-08
  1.1000000E+04  7.1041045E-08
  1.1500000E+04  6.2602848E-08
  1.2000000E+04  5.5412444E-08
  1.2500000E+04  4.9250228E-08
  1.3000000E+04  4.3941235E-08
  1.3500000E+04  3.9344866E-08
  1.4000000E+04  3.5347244E-08
  1.4500000E+04  3.1855514E-08
  1.5000000E+04  2.8793446E-08
  1.5500000E+04  2.6098070E-08
  1.6000000E+04  2.3717068E-08
  1.6500000E+04  2.1606745E-08
  1.7000000E+04  1.9730423E-08
  1.7500000E+04  1.8057167E-08
  1.8000000E+04  1.6560771E-08
  1.8500000E+04  1.5218940E-08
  1.9000000E+04  1.4012631E-08
  1.9500000E+04  1.2925514E-08
  2.0000000E+04  1.1943514E-08
  2.0500000E+04  1.1054464E-08
  2.1000000E+04  1.0247834E-08
  2.1500000E+04  9.5144783E-09
  2.2000000E+04  8.8464322E-09
  2.2500000E+04  8.2367501E-09
  2.3000000E+04  7.6793479E-09
  2.4000000E+04  6.7006211E-09
  2.5000000E+04  5.8745665E-09
  2.6000000E+04  5.1731921E-09
  2.7000000E+04  4.5743603E-09
  2.8000000E+04  4.0604283E-09
  2.9000000E+04  3.6172358E-09
  3.0000000E+04  3.2333271E-09
  3.1000000E+04  2.8993678E-09
  3.2000000E+04  2.6077019E-09
  3.3000000E+04  2.3520141E-09
  3.4000000E+04  2.1270702E-09
  3.5000000E+04  1.9285095E-09
  3.6000000E+04  1.7526834E-09
  3.7000000E+04  1.5965226E-09
  3.8000000E+04  1.4574333E-09
  3.9000000E+04  1.3332138E-09
  4.0000000E+04  1.2219879E-09
  4.1000000E+04  1.1221506E-09
  4.2000000E+04  1.0323248E-09
  4.3000000E+04  9.5132460E-10
  4.4000000E+04  8.7812558E-10
  4.5000000E+04  8.1184002E-10
  4.6000000E+04  7.5169634E-10
  4.7000000E+04  6.9702197E-10
  4.8000000E+04  6.4722905E-10
  5.0000000E+04  5.6028939E-10
  5.1250000E+04  5.1329874E-10
  5.2500000E+04  4.7112583E-10
  5.3750000E+04  4.3318878E-10
  5.5000000E+04  3.9898635E-10
  5.7500000E+04  3.4011061E-10
  5.8750000E+04  3.1473544E-10
  6.0000000E+04  2.9167526E-10
  6.2500000E+04  2.5153495E-10
  6.5000000E+04  2.1804118E-10
  6.7500000E+04  1.8991544E-10
  7.0000000E+04  1.6615784E-10
  7.2500000E+04  1.4598109E-10
  7.5000000E+04  1.2875926E-10
  7.7500000E+04  1.1399003E-10
  8.0000000E+04  1.0126601E-10
  8.2500000E+04  9.0254530E-11
  8.5000000E+04  8.0684762E-11
  8.7500000E+04  7.2335330E-11
  9.0000000E+04  6.5027929E-11
  9.2500000E+04  5.8616186E-11
  9.5000000E+04  5.2976119E-11


==> anc/colstop/sbethe/sdbase/oos51.tab <==
# Atomic number = 51   (Sb)
#
#      W/eV         OOS*eV
  
  
#  51   1  K1  EION =  3.049600000E+04 eV   242
#  S(0) = 1.031326E+00
  3.0482225E+02  0.0000000E+00
  3.0482225E+04  0.0000000E+00
  3.0482225E+04  5.9430389E-05
  3.0496000E+04  5.9430389E-05
  3.0496305E+04  5.9430389E-05
  3.0497879E+04  5.9321700E-05
  3.0499453E+04  5.9290153E-05
  3.0501027E+04  5.9368773E-05
  3.0502601E+04  5.9547949E-05
  3.0505749E+04  6.0116804E-05
  3.0508897E+04  6.0818133E-05
  3.0512045E+04  6.1516849E-05
  3.0515193E+04  6.2128099E-05
  3.0518341E+04  6.2607825E-05
  3.0521490E+04  6.2942164E-05
  3.0534082E+04  6.3115310E-05
  3.0540378E+04  6.2846501E-05
  3.0546674E+04  6.2562329E-05
  3.0552971E+04  6.2348555E-05
  3.0559267E+04  6.2234337E-05
  3.0565563E+04  6.2211731E-05
  3.0571859E+04  6.2253809E-05
  3.0584451E+04  6.2403945E-05
  3.0597044E+04  6.2486926E-05
  3.0609636E+04  6.2442297E-05
  3.0622229E+04  6.2315484E-05
  3.0634821E+04  6.2180959E-05
  3.0647413E+04  6.2088318E-05
  3.0660006E+04  6.2047573E-05
  3.0672598E+04  6.2037304E-05
  3.0697783E+04  6.2001678E-05
  3.0722968E+04  6.1871216E-05
  3.0748152E+04  6.1707921E-05
  3.0773337E+04  6.1587867E-05
  3.0798522E+04  6.1508042E-05
  3.0848891E+04  6.1294972E-05
  3.0874076E+04  6.1153955E-05
  3.0899261E+04  6.1025396E-05
  3.0924446E+04  6.0913092E-05
  3.0949630E+04  6.0809535E-05
  3.1000000E+04  6.0573652E-05
  3.1125000E+04  5.9957150E-05
  3.1250000E+04  5.9329866E-05
  3.1500000E+04  5.8094235E-05
  3.1750000E+04  5.6871294E-05
  3.2000000E+04  5.5683055E-05
  3.3000000E+04  5.1254643E-05
  3.3500000E+04  4.9228162E-05
  3.4000000E+04  4.7308270E-05
  3.5000000E+04  4.3750227E-05
  3.6000000E+04  4.0528822E-05
  3.8000000E+04  3.4953866E-05
  4.0000000E+04  3.0335261E-05
  4.2000000E+04  2.6478521E-05
  4.4000000E+04  2.3234377E-05
  4.6000000E+04  2.0487001E-05
  4.8000000E+04  1.8145720E-05
  5.0000000E+04  1.6138914E-05
  5.2500000E+04  1.4015004E-05
  5.5000000E+04  1.2238055E-05
  5.7500000E+04  1.0740866E-05
  6.0000000E+04  9.4711916E-06
  6.5000000E+04  7.4587763E-06
  6.7500000E+04  6.6575122E-06
  7.0000000E+04  5.9632685E-06
  7.2500000E+04  5.3590477E-06
  7.5000000E+04  4.8309629E-06
  7.7500000E+04  4.3675976E-06
  8.0000000E+04  3.9595093E-06
  8.2500000E+04  3.5988454E-06
  8.5000000E+04  3.2790424E-06
  9.0000000E+04  2.7408166E-06
  9.5000000E+04  2.3101546E-06
  1.0000000E+05  1.9619538E-06
  1.0500000E+05  1.6777554E-06
  1.1000000E+05  1.4437930E-06
  1.1500000E+05  1.2496668E-06
  1.2000000E+05  1.0874266E-06
  1.2500000E+05  9.5092980E-07
  1.3000000E+05  8.3538251E-07
  1.3500000E+05  7.3700937E-07
  1.4000000E+05  6.5281164E-07
  1.4500000E+05  5.8038849E-07
  1.5000000E+05  5.1780409E-07
  1.5500000E+05  4.6348619E-07
  1.6000000E+05  4.1615012E-07
  1.6500000E+05  3.7473971E-07
  1.7000000E+05  3.3838152E-07
  1.7500000E+05  3.0634971E-07
  1.8000000E+05  2.7803788E-07
  1.8500000E+05  2.5293696E-07
  1.9000000E+05  2.3061776E-07
  2.0000000E+05  1.9292544E-07
  2.1000000E+05  1.6265361E-07
  2.2000000E+05  1.3811121E-07
  2.3000000E+05  1.1804144E-07
  2.4000000E+05  1.0149863E-07
  2.5000000E+05  8.7762917E-08
  2.6000000E+05  7.6280511E-08
  2.7000000E+05  6.6621283E-08
  2.8000000E+05  5.8448044E-08
  2.9000000E+05  5.1494296E-08
  3.0000000E+05  4.5547746E-08
  3.1000000E+05  4.0438034E-08
  3.2000000E+05  3.6027533E-08
  3.3000000E+05  3.2204342E-08
  3.4000000E+05  2.8876922E-08
  3.5000000E+05  2.5969968E-08
  3.6000000E+05  2.3421200E-08
  3.7000000E+05  2.1178848E-08
  3.8000000E+05  1.9199673E-08
  3.9000000E+05  1.7447394E-08
  4.0000000E+05  1.5891437E-08
  4.2000000E+05  1.3268911E-08
  4.4000000E+05  1.1168063E-08
  4.6000000E+05  9.4688966E-09
  4.8000000E+05  8.0824575E-09
  5.0000000E+05  6.9419609E-09
  5.2500000E+05  5.7861373E-09
  5.5000000E+05  4.8623007E-09
  5.7500000E+05  4.1165715E-09
  5.8750000E+05  3.7976314E-09
  6.0000000E+05  3.5091502E-09
  6.2500000E+05  3.0102502E-09
  6.5000000E+05  2.5973283E-09
  6.7500000E+05  2.2531317E-09
  7.0000000E+05  1.9643230E-09
  7.2500000E+05  1.7205004E-09
  7.5000000E+05  1.5134765E-09
  7.7500000E+05  1.3367552E-09
  8.0000000E+05  1.1851452E-09
  8.2500000E+05  1.0544673E-09
  8.5000000E+05  9.4133348E-10
  8.7500000E+05  8.4298099E-10
  9.0000000E+05  7.5714388E-10
  9.2500000E+05  6.8195245E-10
  9.5000000E+05  6.1585581E-10
  9.7500000E+05  5.5756143E-10
  1.0000000E+06  5.0598699E-10
  1.0250000E+06  4.6022188E-10
  1.0500000E+06  4.1949662E-10
  1.1000000E+06  3.5065161E-10
  1.1500000E+06  2.9529863E-10
  1.2000000E+06  2.5038422E-10
  1.2500000E+06  2.1363331E-10
  1.3000000E+06  1.8332990E-10
  1.3500000E+06  1.5816499E-10
  1.4000000E+06  1.3712975E-10
  1.4500000E+06  1.1943924E-10
  1.5000000E+06  1.0447737E-10
  1.5500000E+06  9.1756405E-11
  1.6000000E+06  8.0887313E-11
  1.6500000E+06  7.1557582E-11
  1.7000000E+06  6.3514445E-11
  1.7500000E+06  5.6552152E-11
  1.8000000E+06  5.0502244E-11
  1.8500000E+06  4.5226036E-11
  1.9000000E+06  4.0608747E-11
  1.9500000E+06  3.6554903E-11
  2.0000000E+06  3.2984729E-11
  2.0500000E+06  2.9831288E-11
  2.1000000E+06  2.7038159E-11
  2.2000000E+06  2.2348981E-11
  2.3000000E+06  1.8614307E-11
  2.4000000E+06  1.5612610E-11
  2.5000000E+06  1.3179742E-11
  2.6000000E+06  1.1192624E-11
  2.7000000E+06  9.5579555E-12
  2.8000000E+06  8.2042752E-12
  2.9000000E+06  7.0763449E-12
  3.0000000E+06  6.1310904E-12
  3.1000000E+06  5.3346438E-12
  3.2000000E+06  4.6601761E-12
  3.3000000E+06  4.0862849E-12
  3.4000000E+06  3.5957803E-12
  3.5000000E+06  3.1747695E-12
  3.6000000E+06  2.8119581E-12
  3.7000000E+06  2.4981133E-12
  3.8000000E+06  2.2256483E-12
  3.9000000E+06  1.9882976E-12
  4.0000000E+06  1.7808632E-12
  4.1000000E+06  1.5990127E-12
  4.2000000E+06  1.4391197E-12
  4.3000000E+06  1.2981365E-12
  4.4000000E+06  1.1734916E-12
  4.6000000E+06  9.6483415E-13
  4.8000000E+06  7.9933443E-13
  5.0000000E+06  6.6689052E-13
  5.1250000E+06  5.9749045E-13
  5.2500000E+06  5.3661160E-13
  5.3750000E+06  4.8305323E-13
  5.5000000E+06  4.3580485E-13
  5.7500000E+06  3.5695340E-13
  5.8750000E+06  3.2401090E-13
  6.0000000E+06  2.9465980E-13
  6.2500000E+06  2.4499525E-13
  6.5000000E+06  2.0506393E-13
  6.7500000E+06  1.7270649E-13
  7.0000000E+06  1.4629531E-13
  7.2500000E+06  1.2459113E-13
  7.5000000E+06  1.0664174E-13
  7.7500000E+06  9.1709351E-14
  8.0000000E+06  7.9217609E-14
  8.2500000E+06  6.8712837E-14
  8.5000000E+06  5.9835412E-14
  8.7500000E+06  5.2298347E-14
  9.0000000E+06  4.5871164E-14
  9.2500000E+06  4.0367654E-14
  9.5000000E+06  3.5636522E-14
  9.7500000E+06  3.1554176E-14
  1.0000000E+07  2.8019120E-14
  1.0250000E+07  2.4947593E-14
  1.0500000E+07  2.2270192E-14
  1.0750000E+07  1.9929158E-14
  1.1000000E+07  1.7876216E-14
  1.1250000E+07  1.6070861E-14
  1.1500000E+07  1.4478974E-14
  1.2000000E+07  1.1824589E-14
  1.2500000E+07  9.7304963E-15
  1.3000000E+07  8.0636227E-15
  1.3500000E+07  6.7258101E-15
  1.4000000E+07  5.6438559E-15
  1.4500000E+07  4.7625861E-15
  1.5000000E+07  4.0400093E-15
  1.5500000E+07  3.4438762E-15
  1.6000000E+07  2.9491936E-15
  1.6500000E+07  2.5364394E-15
  1.7000000E+07  2.1902693E-15
  1.7500000E+07  1.8985378E-15
  1.8000000E+07  1.6515803E-15
  1.8500000E+07  1.4416459E-15
  1.9000000E+07  1.2624726E-15
  1.9500000E+07  1.1089727E-15
  2.0000000E+07  9.7696753E-16
  2.0500000E+07  8.6301730E-16
  2.1000000E+07  7.6430248E-16
  2.1500000E+07  6.7850060E-16
  2.2000000E+07  6.0369526E-16
  2.2500000E+07  5.3833425E-16
  2.3000000E+07  4.8111938E-16
  2.3500000E+07  4.3094085E-16
  2.4000000E+07  3.8684912E-16
  
  
#  51   2  L1  EION =  4.703000000E+03 eV   259
#  S(0) = 1.165207E+00
  4.6902427E+01  0.0000000E+00
  4.6902427E+03  0.0000000E+00
  4.6902427E+03  2.3488039E-04
  4.7030000E+03  2.3488039E-04
  4.7030467E+03  2.3488039E-04
  4.7042587E+03  2.3457005E-04
  4.7054706E+03  2.3434058E-04
  4.7066825E+03  2.3432887E-04
  4.7078944E+03  2.3456472E-04
  4.7103182E+03  2.3568685E-04
  4.7127421E+03  2.3740775E-04
  4.7151659E+03  2.3941256E-04
  4.7175897E+03  2.4145168E-04
  4.7200136E+03  2.4334732E-04
  4.7224374E+03  2.4498449E-04
  4.7272851E+03  2.4726992E-04
  4.7321327E+03  2.4822474E-04
  4.7418280E+03  2.4730707E-04
  4.7466757E+03  2.4617464E-04
  4.7515234E+03  2.4498902E-04
  4.7563710E+03  2.4392753E-04
  4.7612187E+03  2.4308022E-04
  4.7660664E+03  2.4247113E-04
  4.7709140E+03  2.4207761E-04
  4.7806093E+03  2.4173764E-04
  4.7903047E+03  2.4161054E-04
  4.8000000E+03  2.4134326E-04
  4.8125000E+03  2.4056827E-04
  4.8250000E+03  2.3940567E-04
  4.8375000E+03  2.3813328E-04
  4.8500000E+03  2.3698088E-04
  4.8625000E+03  2.3603404E-04
  4.8750000E+03  2.3524058E-04
  4.8875000E+03  2.3449801E-04
  4.9000000E+03  2.3370682E-04
  4.9125000E+03  2.3282607E-04
  4.9250000E+03  2.3185455E-04
  4.9500000E+03  2.2983436E-04
  4.9750000E+03  2.2796129E-04
  4.9875000E+03  2.2710539E-04
  5.0000000E+03  2.2627488E-04
  5.0312500E+03  2.2418034E-04
  5.0625000E+03  2.2193029E-04
  5.0937500E+03  2.1966863E-04
  5.1250000E+03  2.1751661E-04
  5.1562500E+03  2.1546515E-04
  5.1875000E+03  2.1338920E-04
  5.2187500E+03  2.1127551E-04
  5.2500000E+03  2.0918065E-04
  5.3125000E+03  2.0514871E-04
  5.3750000E+03  2.0123440E-04
  5.4375000E+03  1.9732461E-04
  5.4687500E+03  1.9543446E-04
  5.5000000E+03  1.9358335E-04
  5.5625000E+03  1.8992046E-04
  5.6250000E+03  1.8631191E-04
  5.6875000E+03  1.8282412E-04
  5.7500000E+03  1.7942894E-04
  6.0000000E+03  1.6661674E-04
  6.5000000E+03  1.4453872E-04
  6.7500000E+03  1.3501245E-04
  7.0000000E+03  1.2634128E-04
  7.2500000E+03  1.1843280E-04
  7.5000000E+03  1.1119829E-04
  8.0000000E+03  9.8462904E-05
  8.5000000E+03  8.7656906E-05
  9.0000000E+03  7.8418651E-05
  9.5000000E+03  7.0468182E-05
  1.0000000E+04  6.3584757E-05
  1.0500000E+04  5.7591368E-05
  1.1000000E+04  5.2345288E-05
  1.1500000E+04  4.7732380E-05
  1.2000000E+04  4.3658348E-05
  1.2500000E+04  4.0044547E-05
  1.3000000E+04  3.6826771E-05
  1.3500000E+04  3.3951535E-05
  1.4000000E+04  3.1373524E-05
  1.4500000E+04  2.9054492E-05
  1.5000000E+04  2.6962219E-05
  1.6000000E+04  2.3352046E-05
  1.7000000E+04  2.0366692E-05
  1.8000000E+04  1.7874859E-05
  1.9000000E+04  1.5777373E-05
  2.0000000E+04  1.3998298E-05
  2.1000000E+04  1.2478767E-05
  2.2000000E+04  1.1172636E-05
  2.3000000E+04  1.0043363E-05
  2.4000000E+04  9.0617345E-06
  2.5000000E+04  8.2041887E-06
  2.6000000E+04  7.4515743E-06
  2.7000000E+04  6.7882099E-06
  2.8000000E+04  6.2011676E-06
  2.9000000E+04  5.6797188E-06
  3.0000000E+04  5.2149076E-06
  3.1000000E+04  4.7992158E-06
  3.2000000E+04  4.4262987E-06
  3.4000000E+04  3.7880652E-06
  3.6000000E+04  3.2659386E-06
  3.8000000E+04  2.8346466E-06
  4.0000000E+04  2.4752630E-06
  4.2000000E+04  2.1734160E-06
  4.4000000E+04  1.9180554E-06
  4.6000000E+04  1.7005868E-06
  4.8000000E+04  1.5142571E-06
  5.0000000E+04  1.3537080E-06
  5.2500000E+04  1.1828246E-06
  5.5000000E+04  1.0389771E-06
  5.7500000E+04  9.1705557E-07
  6.0000000E+04  8.1306542E-07
  6.5000000E+04  6.4690671E-07
  6.7500000E+04  5.8020825E-07
  7.0000000E+04  5.2212429E-07
  7.2500000E+04  4.7132299E-07
  7.5000000E+04  4.2671118E-07
  7.7500000E+04  3.8738594E-07
  8.0000000E+04  3.5259712E-07
  8.2500000E+04  3.2171807E-07
  8.5000000E+04  2.9422262E-07
  9.0000000E+04  2.4767414E-07
  9.5000000E+04  2.1014348E-07
  1.0000000E+05  1.7958091E-07
  1.0500000E+05  1.5446721E-07
  1.1000000E+05  1.3366076E-07
  1.1500000E+05  1.1629281E-07
  1.2000000E+05  1.0169471E-07
  1.2500000E+05  8.9346383E-08
  1.3000000E+05  7.8839422E-08
  1.3500000E+05  6.9850263E-08
  1.4000000E+05  6.2120419E-08
  1.4500000E+05  5.5441847E-08
  1.5000000E+05  4.9645892E-08
  1.5500000E+05  4.4594906E-08
  1.6000000E+05  4.0175878E-08
  1.6500000E+05  3.6295470E-08
  1.7000000E+05  3.2876161E-08
  1.7500000E+05  2.9853234E-08
  1.8000000E+05  2.7172416E-08
  1.8500000E+05  2.4787967E-08
  1.9000000E+05  2.2661169E-08
  2.0000000E+05  1.9053733E-08
  2.1000000E+05  1.6140206E-08
  2.2000000E+05  1.3765675E-08
  2.3000000E+05  1.1814299E-08
  2.4000000E+05  1.0198386E-08
  2.5000000E+05  8.8508018E-09
  2.6000000E+05  7.7196370E-09
  2.7000000E+05  6.7643604E-09
  2.8000000E+05  5.9530521E-09
  2.9000000E+05  5.2603708E-09
  3.0000000E+05  4.6660411E-09
  3.1000000E+05  4.1537260E-09
  3.2000000E+05  3.7101751E-09
  3.3000000E+05  3.3245745E-09
  3.4000000E+05  2.9880468E-09
  3.5000000E+05  2.6932650E-09
  3.6000000E+05  2.4341495E-09
  3.7000000E+05  2.2056308E-09
  3.8000000E+05  2.0034622E-09
  3.9000000E+05  1.8240695E-09
  4.0000000E+05  1.6644319E-09
  4.1000000E+05  1.5219869E-09
  4.2000000E+05  1.3945525E-09
  4.3000000E+05  1.2802636E-09
  4.4000000E+05  1.1775201E-09
  4.6000000E+05  1.0013499E-09
  4.8000000E+05  8.5711790E-10
  5.0000000E+05  7.3809742E-10
  5.1250000E+05  6.7418107E-10
  5.2500000E+05  6.1708133E-10
  5.3750000E+05  5.6594061E-10
  5.5000000E+05  5.2002443E-10
  5.7500000E+05  4.4142959E-10
  5.8750000E+05  4.0773796E-10
  6.0000000E+05  3.7721999E-10
  6.2500000E+05  3.2433489E-10
  6.5000000E+05  2.8044935E-10
  6.7500000E+05  2.4377867E-10
  7.0000000E+05  2.1293864E-10
  7.2500000E+05  1.8684582E-10
  7.5000000E+05  1.6464553E-10
  7.7500000E+05  1.4565802E-10
  8.0000000E+05  1.2933847E-10
  8.2500000E+05  1.1524736E-10
  8.5000000E+05  1.0302771E-10
  8.7500000E+05  9.2387766E-11
  9.0000000E+05  8.3087620E-11
  9.2500000E+05  7.4929034E-11
  9.5000000E+05  6.7747305E-11
  9.7500000E+05  6.1404896E-11
  1.0000000E+06  5.5786418E-11
  1.0250000E+06  5.0794648E-11
  1.0500000E+06  4.6347326E-11
  1.1000000E+06  3.8816745E-11
  1.1500000E+06  3.2749031E-11
  1.2000000E+06  2.7815698E-11
  1.2500000E+06  2.3771413E-11
  1.3000000E+06  2.0430714E-11
  1.3500000E+06  1.7651833E-11
  1.4000000E+06  1.5325291E-11
  1.4500000E+06  1.3365745E-11
  1.5000000E+06  1.1706066E-11
  1.5500000E+06  1.0293034E-11
  1.6000000E+06  9.0841319E-12
  1.6500000E+06  8.0451445E-12
  1.7000000E+06  7.1483573E-12
  1.7500000E+06  6.3711828E-12
  1.8000000E+06  5.6951029E-12
  1.8500000E+06  5.1048512E-12
  1.9000000E+06  4.5877776E-12
  1.9500000E+06  4.1333523E-12
  2.0000000E+06  3.7327671E-12
  2.0500000E+06  3.3786184E-12
  2.1000000E+06  3.0646578E-12
  2.1500000E+06  2.7855910E-12
  2.2000000E+06  2.5369150E-12
  2.2500000E+06  2.3147866E-12
  2.3000000E+06  2.1159147E-12
  2.4000000E+06  1.7770195E-12
  2.5000000E+06  1.5019474E-12
  2.6000000E+06  1.2769684E-12
  2.7000000E+06  1.0916552E-12
  2.8000000E+06  9.3801030E-13
  2.9000000E+06  8.0984205E-13
  3.0000000E+06  7.0231452E-13
  3.1000000E+06  6.1162091E-13
  3.2000000E+06  5.3474191E-13
  3.3000000E+06  4.6926561E-13
  3.4000000E+06  4.1325263E-13
  3.5000000E+06  3.6513382E-13
  3.6000000E+06  3.2363225E-13
  3.7000000E+06  2.8770313E-13
  3.8000000E+06  2.5648719E-13
  3.9000000E+06  2.2927439E-13
  4.0000000E+06  2.0547509E-13
  4.1000000E+06  1.8459733E-13
  4.2000000E+06  1.6622891E-13
  4.3000000E+06  1.5002304E-13
  4.4000000E+06  1.3568682E-13
  4.5000000E+06  1.2297203E-13
  4.6000000E+06  1.1166759E-13
  4.7000000E+06  1.0159342E-13
  4.8000000E+06  9.2595374E-14
  5.0000000E+06  7.7316796E-14
  5.1250000E+06  6.9304647E-14
  5.2500000E+06  6.2272408E-14
  5.3750000E+06  5.6082546E-14
  5.5000000E+06  5.0619136E-14
  5.7500000E+06  4.1494609E-14
  5.8750000E+06  3.7679666E-14
  6.0000000E+06  3.4278988E-14
  6.2500000E+06  2.8521145E-14
  6.5000000E+06  2.3888415E-14
  6.7500000E+06  2.0132150E-14
  7.0000000E+06  1.7063955E-14
  7.2500000E+06  1.4540124E-14
  7.5000000E+06  1.2450546E-14
  7.7500000E+06  1.0710804E-14
  8.0000000E+06  9.2555773E-15
  8.2500000E+06  8.0328736E-15
  
  
#  51   3  L2  EION =  4.385000000E+03 eV   263
#  S(0) = 1.294491E+00
  4.3833747E+01  0.0000000E+00
  4.3833747E+03  0.0000000E+00
  4.3833747E+03  2.8718854E-04
  4.3850000E+03  2.8718854E-04
  4.3850439E+03  2.8718854E-04
  4.3852308E+03  3.0091657E-04
  4.3854178E+03  3.1418147E-04
  4.3856047E+03  3.2696033E-04
  4.3857917E+03  3.3923545E-04
  4.3861656E+03  3.6222758E-04
  4.3865395E+03  3.8310777E-04
  4.3872873E+03  4.1862657E-04
  4.3880351E+03  4.4639399E-04
  4.3895307E+03  4.8287770E-04
  4.3910263E+03  5.0135401E-04
  4.3925219E+03  5.0903453E-04
  4.3940175E+03  5.1074499E-04
  4.3955132E+03  5.0942818E-04
  4.3970088E+03  5.0679297E-04
  4.3985044E+03  5.0379724E-04
  4.4000000E+03  5.0095719E-04
  4.4031250E+03  4.9649327E-04
  4.4062500E+03  4.9439904E-04
  4.4093750E+03  4.9439322E-04
  4.4125000E+03  4.9592736E-04
  4.4187500E+03  5.0141764E-04
  4.4250000E+03  5.0729506E-04
  4.4312500E+03  5.1153305E-04
  4.4375000E+03  5.1348406E-04
  4.4437500E+03  5.1341690E-04
  4.4500000E+03  5.1201390E-04
  4.4562500E+03  5.0998894E-04
  4.4625000E+03  5.0788251E-04
  4.4687500E+03  5.0601035E-04
  4.4750000E+03  5.0447425E-04
  4.4875000E+03  5.0218423E-04
  4.4937500E+03  5.0117289E-04
  4.5000000E+03  5.0007791E-04
  4.5125000E+03  4.9735594E-04
  4.5250000E+03  4.9387599E-04
  4.5375000E+03  4.8997881E-04
  4.5500000E+03  4.8612350E-04
  4.5625000E+03  4.8256995E-04
  4.5750000E+03  4.7935806E-04
  4.6000000E+03  4.7334564E-04
  4.6250000E+03  4.6700027E-04
  4.6500000E+03  4.6034046E-04
  4.6750000E+03  4.5395474E-04
  4.7000000E+03  4.4800650E-04
  4.7500000E+03  4.3639375E-04
  4.7750000E+03  4.3047844E-04
  4.8000000E+03  4.2467159E-04
  4.8250000E+03  4.1905653E-04
  4.8500000E+03  4.1363730E-04
  4.9000000E+03  4.0291307E-04
  4.9500000E+03  3.9232442E-04
  5.0000000E+03  3.8217237E-04
  5.2500000E+03  3.3589915E-04
  5.5000000E+03  2.9634406E-04
  5.7500000E+03  2.6257149E-04
  6.0000000E+03  2.3368847E-04
  6.5000000E+03  1.8730355E-04
  6.7500000E+03  1.6859539E-04
  7.0000000E+03  1.5224016E-04
  7.2500000E+03  1.3788149E-04
  7.5000000E+03  1.2522569E-04
  8.0000000E+03  1.0409124E-04
  8.5000000E+03  8.7337155E-05
  9.0000000E+03  7.3900417E-05
  9.5000000E+03  6.3011071E-05
  1.0000000E+04  5.4102648E-05
  1.0500000E+04  4.6751360E-05
  1.1000000E+04  4.0635365E-05
  1.1500000E+04  3.5509661E-05
  1.2000000E+04  3.1184835E-05
  1.2500000E+04  2.7512745E-05
  1.3000000E+04  2.4376767E-05
  1.3500000E+04  2.1684211E-05
  1.4000000E+04  1.9360714E-05
  1.4500000E+04  1.7346214E-05
  1.5000000E+04  1.5591925E-05
  1.5500000E+04  1.4057944E-05
  1.6000000E+04  1.2711401E-05
  1.6500000E+04  1.1525073E-05
  1.7000000E+04  1.0476287E-05
  1.8000000E+04  8.7184875E-06
  1.9000000E+04  7.3193273E-06
  2.0000000E+04  6.1934945E-06
  2.1000000E+04  5.2786559E-06
  2.2000000E+04  4.5286000E-06
  2.3000000E+04  3.9086033E-06
  2.4000000E+04  3.3922581E-06
  2.5000000E+04  2.9592559E-06
  2.6000000E+04  2.5938204E-06
  2.7000000E+04  2.2835781E-06
  2.8000000E+04  2.0187396E-06
  2.9000000E+04  1.7914969E-06
  3.0000000E+04  1.5955754E-06
  3.1000000E+04  1.4258972E-06
  3.2000000E+04  1.2783255E-06
  3.3000000E+04  1.1494696E-06
  3.4000000E+04  1.0365338E-06
  3.5000000E+04  9.3720070E-07
  3.6000000E+04  8.4953926E-07
  3.8000000E+04  7.0302060E-07
  4.0000000E+04  5.8685847E-07
  4.2000000E+04  4.9377832E-07
  4.4000000E+04  4.1846858E-07
  4.6000000E+04  3.5699594E-07
  4.8000000E+04  3.0640988E-07
  5.0000000E+04  2.6447095E-07
  5.2500000E+04  2.2162783E-07
  5.5000000E+04  1.8710529E-07
  5.7500000E+04  1.5903519E-07
  5.8750000E+04  1.4696917E-07
  6.0000000E+04  1.3602200E-07
  6.2500000E+04  1.1701056E-07
  6.5000000E+04  1.0119430E-07
  6.7500000E+04  8.7950316E-08
  7.0000000E+04  7.6793026E-08
  7.2500000E+04  6.7340587E-08
  7.5000000E+04  5.9290264E-08
  7.7500000E+04  5.2400238E-08
  8.0000000E+04  4.6475977E-08
  8.2500000E+04  4.1359936E-08
  8.5000000E+04  3.6923734E-08
  8.7500000E+04  3.3062147E-08
  9.0000000E+04  2.9688447E-08
  9.2500000E+04  2.6730779E-08
  9.5000000E+04  2.4129317E-08
  1.0000000E+05  1.9802843E-08
  1.0500000E+05  1.6396371E-08
  1.1000000E+05  1.3685802E-08
  1.1500000E+05  1.1508074E-08
  1.2000000E+05  9.7429029E-09
  1.2500000E+05  8.3004409E-09
  1.3000000E+05  7.1127937E-09
  1.3500000E+05  6.1281116E-09
  1.4000000E+05  5.3064072E-09
  1.4500000E+05  4.6165548E-09
  1.5000000E+05  4.0341232E-09
  1.5500000E+05  3.5397841E-09
  1.6000000E+05  3.1181292E-09
  1.6500000E+05  2.7567909E-09
  1.7000000E+05  2.4457791E-09
  1.7500000E+05  2.1769724E-09
  1.8000000E+05  1.9437304E-09
  1.8500000E+05  1.7405941E-09
  1.9000000E+05  1.5630534E-09
  2.0000000E+05  1.2703967E-09
  2.1000000E+05  1.0425808E-09
  2.2000000E+05  8.6321410E-10
  2.3000000E+05  7.2051925E-10
  2.4000000E+05  6.0591198E-10
  2.5000000E+05  5.1305234E-10
  2.6000000E+05  4.3720079E-10
  2.7000000E+05  3.7477439E-10
  2.8000000E+05  3.2303648E-10
  2.9000000E+05  2.7987657E-10
  3.0000000E+05  2.4365229E-10
  3.1000000E+05  2.1307504E-10
  3.2000000E+05  1.8712585E-10
  3.3000000E+05  1.6499299E-10
  3.4000000E+05  1.4602532E-10
  3.5000000E+05  1.2969720E-10
  3.6000000E+05  1.1558169E-10
  3.7000000E+05  1.0332989E-10
  3.8000000E+05  9.2655162E-11
  3.9000000E+05  8.3320865E-11
  4.0000000E+05  7.5130633E-11
  4.2000000E+05  6.1554054E-11
  4.4000000E+05  5.0906977E-11
  4.6000000E+05  4.2464036E-11
  4.8000000E+05  3.5700449E-11
  5.0000000E+05  3.0231328E-11
  5.2500000E+05  2.4786680E-11
  5.5000000E+05  2.0514831E-11
  5.7500000E+05  1.7125359E-11
  5.8750000E+05  1.5693487E-11
  6.0000000E+05  1.4408293E-11
  6.2500000E+05  1.2209682E-11
  6.5000000E+05  1.0415163E-11
  6.7500000E+05  8.9387236E-12
  7.0000000E+05  7.7149810E-12
  7.2500000E+05  6.6937169E-12
  7.5000000E+05  5.8359751E-12
  7.7500000E+05  5.1112782E-12
  8.0000000E+05  4.4955843E-12
  8.2500000E+05  3.9697746E-12
  8.5000000E+05  3.5185347E-12
  8.7500000E+05  3.1295145E-12
  9.0000000E+05  2.7926885E-12
  9.2500000E+05  2.4998672E-12
  9.5000000E+05  2.2443233E-12
  9.7500000E+05  2.0205014E-12
  1.0000000E+06  1.8237896E-12
  1.0250000E+06  1.6503403E-12
  1.0500000E+06  1.4969285E-12
  1.1000000E+06  1.2397796E-12
  1.1500000E+06  1.0352460E-12
  1.2000000E+06  8.7093596E-13
  1.2500000E+06  7.3773519E-13
  1.3000000E+06  6.2884967E-13
  1.3500000E+06  5.3915359E-13
  1.4000000E+06  4.6473848E-13
  1.4500000E+06  4.0259420E-13
  1.5000000E+06  3.5038072E-13
  1.5500000E+06  3.0626186E-13
  1.6000000E+06  2.6878490E-13
  1.6500000E+06  2.3679183E-13
  1.7000000E+06  2.0935292E-13
  1.7500000E+06  1.8571682E-13
  1.8000000E+06  1.6527250E-13
  1.8500000E+06  1.4752026E-13
  1.9000000E+06  1.3204901E-13
  1.9500000E+06  1.1851877E-13
  2.0000000E+06  1.0664703E-13
  2.0500000E+06  9.6197926E-14
  2.1000000E+06  8.6973645E-14
  2.2000000E+06  7.1558801E-14
  2.3000000E+06  5.9352415E-14
  2.4000000E+06  4.9593074E-14
  2.5000000E+06  4.1720951E-14
  2.6000000E+06  3.5319270E-14
  2.7000000E+06  3.0074166E-14
  2.8000000E+06  2.5746692E-14
  2.9000000E+06  2.2153157E-14
  3.0000000E+06  1.9151061E-14
  3.1000000E+06  1.6628905E-14
  3.2000000E+06  1.4498757E-14
  3.3000000E+06  1.2690758E-14
  3.4000000E+06  1.1149024E-14
  3.5000000E+06  9.8285549E-15
  3.6000000E+06  8.6928975E-15
  3.7000000E+06  7.7123528E-15
  3.8000000E+06  6.8625871E-15
  3.9000000E+06  6.1235593E-15
  4.0000000E+06  5.4786831E-15
  4.1000000E+06  4.9141682E-15
  4.2000000E+06  4.4184982E-15
  4.3000000E+06  3.9820149E-15
  4.4000000E+06  3.5965863E-15
  4.6000000E+06  2.9524432E-15
  4.8000000E+06  2.4425757E-15
  5.0000000E+06  2.0352874E-15
  5.1250000E+06  1.8221610E-15
  5.2500000E+06  1.6353831E-15
  5.3750000E+06  1.4712138E-15
  5.5000000E+06  1.3265103E-15
  5.7500000E+06  1.0853006E-15
  5.8750000E+06  9.8464099E-16
  6.0000000E+06  8.9501555E-16
  6.2500000E+06  7.4350039E-16
  6.5000000E+06  6.2181931E-16
  6.7500000E+06  5.2332608E-16
  7.0000000E+06  4.4301708E-16
  7.2500000E+06  3.7708152E-16
  7.5000000E+06  3.2258660E-16
  7.7500000E+06  2.7726765E-16
  8.0000000E+06  2.3936487E-16
  8.2500000E+06  2.0751419E-16
  8.5000000E+06  1.8063458E-16
  8.7500000E+06  1.5785580E-16
  
  
#  51   4  L3  EION =  4.137000000E+03 eV   261
#  S(0) = 2.536733E+00
  4.1353462E+01  0.0000000E+00
  4.1353462E+03  0.0000000E+00
  4.1353462E+03  6.0771111E-04
  4.1370000E+03  6.0771111E-04
  4.1370413E+03  6.0771111E-04
  4.1372380E+03  6.3803998E-04
  4.1374348E+03  6.6733528E-04
  4.1376315E+03  6.9554335E-04
  4.1378283E+03  7.2262263E-04
  4.1382218E+03  7.7328584E-04
  4.1386153E+03  8.1920917E-04
  4.1394023E+03  8.9706290E-04
  4.1401892E+03  9.5759576E-04
  4.1417632E+03  1.0364076E-03
  4.1433372E+03  1.0757195E-03
  4.1449111E+03  1.0917040E-03
  4.1464851E+03  1.0950042E-03
  4.1480591E+03  1.0920108E-03
  4.1496330E+03  1.0863807E-03
  4.1527810E+03  1.0743282E-03
  4.1559289E+03  1.0658302E-03
  4.1590768E+03  1.0620731E-03
  4.1622248E+03  1.0624203E-03
  4.1685207E+03  1.0709247E-03
  4.1748165E+03  1.0829752E-03
  4.1811124E+03  1.0929736E-03
  4.1874083E+03  1.0984495E-03
  4.1937041E+03  1.0993016E-03
  4.1968521E+03  1.0983457E-03
  4.2000000E+03  1.0967258E-03
  4.2125000E+03  1.0873497E-03
  4.2250000E+03  1.0786681E-03
  4.2375000E+03  1.0725487E-03
  4.2500000E+03  1.0673113E-03
  4.2750000E+03  1.0532162E-03
  4.2875000E+03  1.0443436E-03
  4.3000000E+03  1.0353718E-03
  4.3125000E+03  1.0269973E-03
  4.3250000E+03  1.0193486E-03
  4.3500000E+03  1.0052213E-03
  4.3750000E+03  9.9064097E-04
  4.4000000E+03  9.7534087E-04
  4.4500000E+03  9.4674288E-04
  4.4750000E+03  9.3342591E-04
  4.5000000E+03  9.2004835E-04
  4.5250000E+03  9.0651839E-04
  4.5500000E+03  8.9319990E-04
  4.5750000E+03  8.8039717E-04
  4.6000000E+03  8.6796914E-04
  4.7000000E+03  8.1959207E-04
  4.8000000E+03  7.7460905E-04
  5.0000000E+03  6.9291370E-04
  5.2500000E+03  6.0544751E-04
  5.5000000E+03  5.3174043E-04
  5.7500000E+03  4.6925209E-04
  6.0000000E+03  4.1606348E-04
  6.5000000E+03  3.3112705E-04
  6.7500000E+03  2.9706083E-04
  7.0000000E+03  2.6739035E-04
  7.2500000E+03  2.4143104E-04
  7.5000000E+03  2.1862589E-04
  8.0000000E+03  1.8072184E-04
  8.5000000E+03  1.5085696E-04
  9.0000000E+03  1.2704168E-04
  9.5000000E+03  1.0784218E-04
  1.0000000E+04  9.2208285E-05
  1.0500000E+04  7.9361917E-05
  1.1000000E+04  6.8719989E-05
  1.1500000E+04  5.9836550E-05
  1.2000000E+04  5.2368217E-05
  1.2500000E+04  4.6049558E-05
  1.3000000E+04  4.0671862E-05
  1.3500000E+04  3.6069381E-05
  1.4000000E+04  3.2109888E-05
  1.4500000E+04  2.8687173E-05
  1.5000000E+04  2.5715139E-05
  1.6000000E+04  2.0854664E-05
  1.7000000E+04  1.7102727E-05
  1.8000000E+04  1.4166383E-05
  1.9000000E+04  1.1839882E-05
  2.0000000E+04  9.9760324E-06
  2.1000000E+04  8.4677845E-06
  2.2000000E+04  7.2361120E-06
  2.3000000E+04  6.2218821E-06
  2.4000000E+04  5.3802965E-06
  2.5000000E+04  4.6770327E-06
  2.6000000E+04  4.0855197E-06
  2.7000000E+04  3.5849899E-06
  2.8000000E+04  3.1590668E-06
  2.9000000E+04  2.7947299E-06
  3.0000000E+04  2.4815473E-06
  3.1000000E+04  2.2111014E-06
  3.2000000E+04  1.9765542E-06
  3.4000000E+04  1.5937914E-06
  3.6000000E+04  1.2993234E-06
  3.8000000E+04  1.0697476E-06
  4.0000000E+04  8.8860760E-07
  4.2000000E+04  7.4412806E-07
  4.4000000E+04  6.2774902E-07
  4.6000000E+04  5.3315836E-07
  4.8000000E+04  4.5564050E-07
  5.0000000E+04  3.9163005E-07
  5.2500000E+04  3.2652168E-07
  5.5000000E+04  2.7430308E-07
  5.7500000E+04  2.3203615E-07
  5.8750000E+04  2.1392848E-07
  6.0000000E+04  1.9753527E-07
  6.2500000E+04  1.6915471E-07
  6.5000000E+04  1.4564136E-07
  6.7500000E+04  1.2603119E-07
  7.0000000E+04  1.0957546E-07
  7.2500000E+04  9.5687497E-08
  7.5000000E+04  8.3903814E-08
  7.7500000E+04  7.3855431E-08
  8.0000000E+04  6.5246489E-08
  8.2500000E+04  5.7838168E-08
  8.5000000E+04  5.1436470E-08
  9.0000000E+04  4.1047115E-08
  9.5000000E+04  3.3116979E-08
  1.0000000E+05  2.6984516E-08
  1.0500000E+05  2.2185965E-08
  1.1000000E+05  1.8390722E-08
  1.1500000E+05  1.5359493E-08
  1.2000000E+05  1.2916654E-08
  1.2500000E+05  1.0931673E-08
  1.3000000E+05  9.3063884E-09
  1.3500000E+05  7.9661871E-09
  1.4000000E+05  6.8537905E-09
  1.4500000E+05  5.9248168E-09
  1.5000000E+05  5.1445818E-09
  1.5500000E+05  4.4857615E-09
  1.6000000E+05  3.9266682E-09
  1.6500000E+05  3.4499662E-09
  1.7000000E+05  3.0417070E-09
  1.7500000E+05  2.6905978E-09
  1.8000000E+05  2.3874415E-09
  1.8500000E+05  2.1247070E-09
  1.9000000E+05  1.8961947E-09
  2.0000000E+05  1.5221871E-09
  2.1000000E+05  1.2338395E-09
  2.2000000E+05  1.0089820E-09
  2.3000000E+05  8.3179851E-10
  2.4000000E+05  6.9084208E-10
  2.5000000E+05  5.7771642E-10
  2.6000000E+05  4.8618728E-10
  2.7000000E+05  4.1157357E-10
  2.8000000E+05  3.5032316E-10
  2.9000000E+05  2.9971458E-10
  3.0000000E+05  2.5764433E-10
  3.1000000E+05  2.2247265E-10
  3.2000000E+05  1.9291125E-10
  3.3000000E+05  1.6794053E-10
  3.4000000E+05  1.4674798E-10
  3.5000000E+05  1.2868173E-10
  3.6000000E+05  1.1321569E-10
  3.7000000E+05  9.9922854E-11
  3.8000000E+05  8.8454731E-11
  3.9000000E+05  7.8525359E-11
  4.0000000E+05  6.9898970E-11
  4.2000000E+05  5.5806873E-11
  4.4000000E+05  4.4974671E-11
  4.6000000E+05  3.6556133E-11
  4.8000000E+05  2.9947281E-11
  5.0000000E+05  2.4710922E-11
  5.2500000E+05  1.9615490E-11
  5.5000000E+05  1.5719020E-11
  5.7500000E+05  1.2706101E-11
  5.8750000E+05  1.1458225E-11
  6.0000000E+05  1.0352595E-11
  6.2500000E+05  8.4969676E-12
  6.5000000E+05  7.0212810E-12
  6.7500000E+05  5.8383902E-12
  7.0000000E+05  4.8831933E-12
  7.2500000E+05  4.1065600E-12
  7.5000000E+05  3.4710621E-12
  7.7500000E+05  2.9479369E-12
  8.0000000E+05  2.5148982E-12
  8.2500000E+05  2.1545434E-12
  8.5000000E+05  1.8531850E-12
  8.7500000E+05  1.5999854E-12
  9.0000000E+05  1.3863082E-12
  9.2500000E+05  1.2052299E-12
  9.5000000E+05  1.0511687E-12
  9.7500000E+05  9.1960046E-13
  1.0000000E+06  8.0683955E-13
  1.0250000E+06  7.0986843E-13
  1.0500000E+06  6.2620536E-13
  1.0750000E+06  5.5380048E-13
  1.1000000E+06  4.9095360E-13
  1.1250000E+06  4.3624870E-13
  1.1500000E+06  3.8850195E-13
  1.2000000E+06  3.1006663E-13
  1.2500000E+06  2.4942723E-13
  1.3000000E+06  2.0212014E-13
  1.3500000E+06  1.6490331E-13
  1.4000000E+06  1.3539576E-13
  1.4500000E+06  1.1183013E-13
  1.5000000E+06  9.2881644E-14
  1.5500000E+06  7.7548386E-14
  1.6000000E+06  6.5066156E-14
  1.6500000E+06  5.4847426E-14
  1.7000000E+06  4.6437147E-14
  1.7500000E+06  3.9480425E-14
  1.8000000E+06  3.3698614E-14
  1.8500000E+06  2.8871558E-14
  1.9000000E+06  2.4824302E-14
  1.9500000E+06  2.1417040E-14
  2.0000000E+06  1.8537435E-14
  2.0500000E+06  1.6094758E-14
  2.1000000E+06  1.4015385E-14
  2.1500000E+06  1.2239289E-14
  2.2000000E+06  1.0717321E-14
  2.2500000E+06  9.4090703E-15
  2.3000000E+06  8.2811792E-15
  2.3500000E+06  7.3060042E-15
  2.4000000E+06  6.4605575E-15
  2.4500000E+06  5.7256536E-15
  2.5000000E+06  5.0852215E-15
  2.6000000E+06  4.0358702E-15
  2.7000000E+06  3.2277941E-15
  2.8000000E+06  2.6001201E-15
  2.9000000E+06  2.1086232E-15
  3.0000000E+06  1.7208415E-15
  3.1000000E+06  1.4127178E-15
  3.2000000E+06  1.1662564E-15
  3.3000000E+06  9.6787873E-16
  3.4000000E+06  8.0725599E-16
  3.5000000E+06  6.7647186E-16
  3.6000000E+06  5.6941650E-16
  3.7000000E+06  4.8134238E-16
  3.8000000E+06  4.0853681E-16
  3.9000000E+06  3.4807869E-16
  4.0000000E+06  2.9765616E-16
  4.1000000E+06  2.5542946E-16
  4.2000000E+06  2.1992682E-16
  4.3000000E+06  1.8996501E-16
  4.4000000E+06  1.6458816E-16
  4.5000000E+06  1.4302045E-16
  4.6000000E+06  1.2462946E-16
  4.7000000E+06  1.0889746E-16
  4.8000000E+06  9.5398898E-17
  5.0000000E+06  7.3758014E-17
  5.1250000E+06  6.3101238E-17
  5.2500000E+06  5.4171041E-17
  5.3750000E+06  4.6658517E-17
  5.5000000E+06  4.0315040E-17
  5.6250000E+06  3.4939575E-17
  5.7500000E+06  3.0368832E-17
  5.8750000E+06  2.6469605E-17
  6.0000000E+06  2.3132810E-17
  6.1250000E+06  2.0268767E-17
  6.2500000E+06  1.7803414E-17
  6.3750000E+06  1.5675357E-17
  6.5000000E+06  1.3833533E-17
  6.6250000E+06  1.2235318E-17
  6.7500000E+06  1.0844963E-17
  7.0000000E+06  8.5724424E-18
  7.2500000E+06  6.8280921E-18
  7.5000000E+06  5.4774827E-18
  7.7500000E+06  4.4237552E-18
  8.0000000E+06  3.5959874E-18
  
  
#  51   5  M1  EION =  9.490000000E+02 eV   278
#  S(0) = 1.074951E+00
  9.3675645E+00  0.0000000E+00
  9.3675645E+02  0.0000000E+00
  9.3675645E+02  7.2715029E-04
  9.4900000E+02  7.2715029E-04
  9.4900929E+02  7.2715029E-04
  9.4920743E+02  7.2692657E-04
  9.4940557E+02  7.2668663E-04
  9.4960372E+02  7.2643621E-04
  9.4980186E+02  7.2618031E-04
  9.5000000E+02  7.2592328E-04
  9.5156250E+02  7.2420302E-04
  9.5312500E+02  7.2354105E-04
  9.5468750E+02  7.2407917E-04
  9.5625000E+02  7.2563327E-04
  9.5781250E+02  7.2793312E-04
  9.5937500E+02  7.3071002E-04
  9.6250000E+02  7.3678645E-04
  9.6562500E+02  7.4243429E-04
  9.6875000E+02  7.4679827E-04
  9.7187500E+02  7.4947627E-04
  9.7500000E+02  7.5039606E-04
  9.8125000E+02  7.4766596E-04
  9.8750000E+02  7.4085012E-04
  9.9375000E+02  7.3235724E-04
  1.0000000E+03  7.2391091E-04
  1.0062500E+03  7.1641834E-04
  1.0125000E+03  7.1014514E-04
  1.0187500E+03  7.0495375E-04
  1.0250000E+03  7.0051040E-04
  1.0312500E+03  6.9644091E-04
  1.0375000E+03  6.9241772E-04
  1.0437500E+03  6.8821147E-04
  1.0500000E+03  6.8370540E-04
  1.0625000E+03  6.7378775E-04
  1.0750000E+03  6.6320354E-04
  1.0875000E+03  6.5275858E-04
  1.1000000E+03  6.4295078E-04
  1.1125000E+03  6.3385503E-04
  1.1250000E+03  6.2525426E-04
  1.1375000E+03  6.1683919E-04
  1.1500000E+03  6.0839829E-04
  1.1625000E+03  5.9985891E-04
  1.1750000E+03  5.9127524E-04
  1.2000000E+03  5.7448202E-04
  1.2250000E+03  5.5871831E-04
  1.2375000E+03  5.5121712E-04
  1.2500000E+03  5.4389293E-04
  1.2750000E+03  5.2957005E-04
  1.3000000E+03  5.1548227E-04
  1.3250000E+03  5.0178250E-04
  1.3500000E+03  4.8864438E-04
  1.3750000E+03  4.7612906E-04
  1.4000000E+03  4.6414948E-04
  1.4500000E+03  4.4121966E-04
  1.5000000E+03  4.1969800E-04
  1.5500000E+03  3.9975488E-04
  1.6000000E+03  3.8121287E-04
  1.6500000E+03  3.6373330E-04
  1.7000000E+03  3.4738392E-04
  1.7500000E+03  3.3215599E-04
  1.8000000E+03  3.1784097E-04
  1.8500000E+03  3.0435412E-04
  1.9000000E+03  2.9169791E-04
  2.0000000E+03  2.6861417E-04
  2.1000000E+03  2.4803567E-04
  2.2000000E+03  2.2970837E-04
  2.3000000E+03  2.1328542E-04
  2.4000000E+03  1.9849549E-04
  2.5000000E+03  1.8516576E-04
  2.6000000E+03  1.7311295E-04
  2.7000000E+03  1.6217218E-04
  2.8000000E+03  1.5220974E-04
  2.9000000E+03  1.4311310E-04
  3.0000000E+03  1.3478771E-04
  3.1000000E+03  1.2715137E-04
  3.2000000E+03  1.2013115E-04
  3.4000000E+03  1.0769042E-04
  3.6000000E+03  9.7041961E-05
  3.8000000E+03  8.7858599E-05
  4.0000000E+03  7.9884957E-05
  4.2000000E+03  7.2918990E-05
  4.4000000E+03  6.6799084E-05
  4.6000000E+03  6.1394703E-05
  4.8000000E+03  5.6599475E-05
  5.0000000E+03  5.2326051E-05
  5.2500000E+03  4.7609125E-05
  5.5000000E+03  4.3480141E-05
  5.7500000E+03  3.9846411E-05
  6.0000000E+03  3.6632691E-05
  6.5000000E+03  3.1229798E-05
  6.7500000E+03  2.8947607E-05
  7.0000000E+03  2.6895622E-05
  7.2500000E+03  2.5044354E-05
  7.5000000E+03  2.3368898E-05
  8.0000000E+03  2.0463603E-05
  8.5000000E+03  1.8043524E-05
  9.0000000E+03  1.6007750E-05
  9.5000000E+03  1.4280382E-05
  1.0000000E+04  1.2803180E-05
  1.0500000E+04  1.1530889E-05
  1.1000000E+04  1.0428038E-05
  1.1500000E+04  9.4664924E-06
  1.2000000E+04  8.6236702E-06
  1.2500000E+04  7.8812794E-06
  1.3000000E+04  7.2243843E-06
  1.3500000E+04  6.6406995E-06
  1.4000000E+04  6.1200452E-06
  1.4500000E+04  5.6539284E-06
  1.5000000E+04  5.2352205E-06
  1.5500000E+04  4.8579040E-06
  1.6000000E+04  4.5168725E-06
  1.6500000E+04  4.2077700E-06
  1.7000000E+04  3.9268641E-06
  1.8000000E+04  3.4372338E-06
  1.9000000E+04  3.0271270E-06
  2.0000000E+04  2.6807524E-06
  2.1000000E+04  2.3859881E-06
  2.2000000E+04  2.1334139E-06
  2.3000000E+04  1.9156289E-06
  2.4000000E+04  1.7267580E-06
  2.5000000E+04  1.5620934E-06
  2.6000000E+04  1.4178302E-06
  2.7000000E+04  1.2908681E-06
  2.8000000E+04  1.1786621E-06
  2.9000000E+04  1.0791089E-06
  3.0000000E+04  9.9045865E-07
  3.1000000E+04  9.1124711E-07
  3.2000000E+04  8.4024201E-07
  3.3000000E+04  7.7640095E-07
  3.4000000E+04  7.1883776E-07
  3.5000000E+04  6.6679566E-07
  3.6000000E+04  6.1962553E-07
  3.8000000E+04  5.3774083E-07
  4.0000000E+04  4.6955159E-07
  4.2000000E+04  4.1230667E-07
  4.4000000E+04  3.6389506E-07
  4.6000000E+04  3.2267777E-07
  4.8000000E+04  2.8736867E-07
  5.0000000E+04  2.5694853E-07
  5.2500000E+04  2.2457244E-07
  5.5000000E+04  1.9731897E-07
  5.7500000E+04  1.7421855E-07
  5.8750000E+04  1.6398229E-07
  6.0000000E+04  1.5451375E-07
  6.2500000E+04  1.3760693E-07
  6.5000000E+04  1.2302219E-07
  6.7500000E+04  1.1037742E-07
  7.0000000E+04  9.9363361E-08
  7.2500000E+04  8.9727948E-08
  7.5000000E+04  8.1264301E-08
  7.7500000E+04  7.3801576E-08
  8.0000000E+04  6.7197852E-08
  8.2500000E+04  6.1334577E-08
  8.5000000E+04  5.6112199E-08
  8.7500000E+04  5.1446729E-08
  9.0000000E+04  4.7266973E-08
  9.2500000E+04  4.3512313E-08
  9.5000000E+04  4.0130920E-08
  1.0000000E+05  3.4316174E-08
  1.0500000E+05  2.9535187E-08
  1.1000000E+05  2.5571795E-08
  1.1500000E+05  2.2261470E-08
  1.2000000E+05  1.9477513E-08
  1.2500000E+05  1.7121322E-08
  1.3000000E+05  1.5115429E-08
  1.3500000E+05  1.3398422E-08
  1.4000000E+05  1.1921225E-08
  1.4500000E+05  1.0644317E-08
  1.5000000E+05  9.5356440E-09
  1.5500000E+05  8.5690368E-09
  1.6000000E+05  7.7230022E-09
  1.6500000E+05  6.9797772E-09
  1.7000000E+05  6.3246016E-09
  1.7500000E+05  5.7451503E-09
  1.8000000E+05  5.2310796E-09
  1.8500000E+05  4.7736685E-09
  1.9000000E+05  4.3655328E-09
  1.9500000E+05  4.0003964E-09
  2.0000000E+05  3.6729028E-09
  2.0500000E+05  3.3784622E-09
  2.1000000E+05  3.1131280E-09
  2.2000000E+05  2.6566196E-09
  2.3000000E+05  2.2812354E-09
  2.4000000E+05  1.9702012E-09
  2.5000000E+05  1.7106726E-09
  2.6000000E+05  1.4927117E-09
  2.7000000E+05  1.3085530E-09
  2.8000000E+05  1.1520770E-09
  2.9000000E+05  1.0184216E-09
  3.0000000E+05  9.0369480E-10
  3.1000000E+05  8.0475924E-10
  3.2000000E+05  7.1906912E-10
  3.3000000E+05  6.4454592E-10
  3.4000000E+05  5.7948277E-10
  3.5000000E+05  5.2247043E-10
  3.6000000E+05  4.7233915E-10
  3.7000000E+05  4.2811310E-10
  3.8000000E+05  3.8897444E-10
  3.9000000E+05  3.5423470E-10
  4.0000000E+05  3.2331186E-10
  4.1000000E+05  2.9571199E-10
  4.2000000E+05  2.7101429E-10
  4.3000000E+05  2.4885883E-10
  4.4000000E+05  2.2893663E-10
  4.5000000E+05  2.1098183E-10
  4.6000000E+05  1.9476483E-10
  4.7000000E+05  1.8008682E-10
  4.8000000E+05  1.6677509E-10
  5.0000000E+05  1.4366768E-10
  5.1250000E+05  1.3125430E-10
  5.2500000E+05  1.2016204E-10
  5.3750000E+05  1.1022502E-10
  5.5000000E+05  1.0130111E-10
  5.7500000E+05  8.6021302E-11
  5.8750000E+05  7.9469310E-11
  6.0000000E+05  7.3533432E-11
  6.2500000E+05  6.3244347E-11
  6.5000000E+05  5.4703173E-11
  6.7500000E+05  4.7563723E-11
  7.0000000E+05  4.1557482E-11
  7.2500000E+05  3.6474285E-11
  7.5000000E+05  3.2148247E-11
  7.7500000E+05  2.8447317E-11
  8.0000000E+05  2.5265597E-11
  8.2500000E+05  2.2517642E-11
  8.5000000E+05  2.0134055E-11
  8.7500000E+05  1.8058116E-11
  9.0000000E+05  1.6243191E-11
  9.2500000E+05  1.4650727E-11
  9.5000000E+05  1.3248677E-11
  9.7500000E+05  1.2010266E-11
  1.0000000E+06  1.0913027E-11
  1.0250000E+06  9.9380237E-12
  1.0500000E+06  9.0692309E-12
  1.0750000E+06  8.2930275E-12
  1.1000000E+06  7.5977891E-12
  1.1250000E+06  6.9735660E-12
  1.1500000E+06  6.4118119E-12
  1.1750000E+06  5.9051614E-12
  1.2000000E+06  5.4472484E-12
  1.2250000E+06  5.0325552E-12
  1.2500000E+06  4.6562815E-12
  1.3000000E+06  4.0027612E-12
  1.3500000E+06  3.4590333E-12
  1.4000000E+06  3.0037190E-12
  1.4500000E+06  2.6201434E-12
  1.5000000E+06  2.2951925E-12
  1.5500000E+06  2.0184737E-12
  1.6000000E+06  1.7816850E-12
  1.6500000E+06  1.5781431E-12
  1.7000000E+06  1.4024316E-12
  1.7500000E+06  1.2501338E-12
  1.8000000E+06  1.1176279E-12
  1.8500000E+06  1.0019272E-12
  1.9000000E+06  9.0055705E-13
  1.9500000E+06  8.1145673E-13
  2.0000000E+06  7.3290210E-13
  2.0500000E+06  6.6344395E-13
  2.1000000E+06  6.0185913E-13
  2.1500000E+06  5.4711145E-13
  2.2000000E+06  4.9831983E-13
  2.2500000E+06  4.5473206E-13
  2.3000000E+06  4.1570377E-13
  2.3500000E+06  3.8068119E-13
  2.4000000E+06  3.4918687E-13
  2.4500000E+06  3.2080793E-13
  2.5000000E+06  2.9518637E-13
  2.6000000E+06  2.5101038E-13
  2.7000000E+06  2.1461517E-13
  2.8000000E+06  1.8443542E-13
  2.9000000E+06  1.5925875E-13
  3.0000000E+06  1.3813674E-13
  3.1000000E+06  1.2031852E-13
  3.2000000E+06  1.0520757E-13
  3.3000000E+06  9.2329223E-14
  3.4000000E+06  8.1305413E-14
  3.5000000E+06  7.1837317E-14
  3.6000000E+06  6.3679901E-14
  
  
#  51   6  M2  EION =  8.170000000E+02 eV   278
#  S(0) = 1.403503E+00
  8.1493145E+00  0.0000000E+00
  8.1493145E+02  0.0000000E+00
  8.1493145E+02  6.7436367E-04
  8.1700000E+02  6.7436367E-04
  8.1700809E+02  6.7436367E-04
  8.1711119E+02  6.8972503E-04
  8.1721429E+02  7.0481557E-04
  8.1731739E+02  7.1962622E-04
  8.1742049E+02  7.3414887E-04
  8.1762669E+02  7.6230260E-04
  8.1783289E+02  7.8923087E-04
  8.1824529E+02  8.3929720E-04
  8.1865769E+02  8.8424469E-04
  8.1948248E+02  9.5918688E-04
  8.2030728E+02  1.0159459E-03
  8.2195688E+02  1.0865687E-03
  8.2278168E+02  1.1062807E-03
  8.2360647E+02  1.1188836E-03
  8.2443127E+02  1.1262693E-03
  8.2525607E+02  1.1299061E-03
  8.2690566E+02  1.1301121E-03
  8.2855526E+02  1.1254240E-03
  8.3020485E+02  1.1190371E-03
  8.3185445E+02  1.1126089E-03
  8.3350405E+02  1.1069480E-03
  8.3515364E+02  1.1023995E-03
  8.3680324E+02  1.0990581E-03
  8.4010243E+02  1.0957668E-03
  8.4340162E+02  1.0961299E-03
  8.5000000E+02  1.1030440E-03
  8.5625000E+02  1.1112432E-03
  8.6250000E+02  1.1167529E-03
  8.6875000E+02  1.1180395E-03
  8.7500000E+02  1.1154184E-03
  8.8125000E+02  1.1100987E-03
  8.8750000E+02  1.1034254E-03
  8.9375000E+02  1.0964588E-03
  9.0000000E+02  1.0898212E-03
  9.0625000E+02  1.0837484E-03
  9.1250000E+02  1.0782018E-03
  9.2500000E+02  1.0678103E-03
  9.3750000E+02  1.0568611E-03
  9.5000000E+02  1.0444732E-03
  9.6250000E+02  1.0309283E-03
  9.7500000E+02  1.0170486E-03
  1.0000000E+03  9.9074079E-04
  1.0250000E+03  9.6641086E-04
  1.0500000E+03  9.4202575E-04
  1.0750000E+03  9.1715178E-04
  1.1000000E+03  8.9285113E-04
  1.1250000E+03  8.6975659E-04
  1.1500000E+03  8.4744788E-04
  1.2000000E+03  8.0369016E-04
  1.2250000E+03  7.8245071E-04
  1.2500000E+03  7.6199918E-04
  1.2750000E+03  7.4225041E-04
  1.3000000E+03  7.2308389E-04
  1.3500000E+03  6.8603922E-04
  1.4000000E+03  6.5098645E-04
  1.4500000E+03  6.1827613E-04
  1.5000000E+03  5.8737664E-04
  1.6000000E+03  5.3090662E-04
  1.7000000E+03  4.8106669E-04
  1.8000000E+03  4.3694509E-04
  1.9000000E+03  3.9785848E-04
  2.0000000E+03  3.6319482E-04
  2.1000000E+03  3.3235957E-04
  2.2000000E+03  3.0483373E-04
  2.3000000E+03  2.8024174E-04
  2.4000000E+03  2.5822011E-04
  2.5000000E+03  2.3842428E-04
  2.6000000E+03  2.2058065E-04
  2.7000000E+03  2.0446162E-04
  2.8000000E+03  1.8986818E-04
  2.9000000E+03  1.7662662E-04
  3.0000000E+03  1.6458453E-04
  3.1000000E+03  1.5360847E-04
  3.2000000E+03  1.4358248E-04
  3.4000000E+03  1.2598981E-04
  3.6000000E+03  1.1114073E-04
  3.8000000E+03  9.8520577E-05
  4.0000000E+03  8.7726620E-05
  4.2000000E+03  7.8440473E-05
  4.4000000E+03  7.0408221E-05
  4.6000000E+03  6.3425573E-05
  4.8000000E+03  5.7326981E-05
  5.0000000E+03  5.1977243E-05
  5.2500000E+03  4.6175753E-05
  5.5000000E+03  4.1196234E-05
  5.7500000E+03  3.6898664E-05
  6.0000000E+03  3.3170655E-05
  6.5000000E+03  2.7076125E-05
  6.7500000E+03  2.4574597E-05
  7.0000000E+03  2.2366557E-05
  7.2500000E+03  2.0410456E-05
  7.5000000E+03  1.8671586E-05
  8.0000000E+03  1.5733441E-05
  8.5000000E+03  1.3368916E-05
  9.0000000E+03  1.1445529E-05
  9.5000000E+03  9.8658241E-06
  1.0000000E+04  8.5570122E-06
  1.0500000E+04  7.4640041E-06
  1.1000000E+04  6.5445971E-06
  1.1500000E+04  5.7660673E-06
  1.2000000E+04  5.1027788E-06
  1.2500000E+04  4.5344608E-06
  1.3000000E+04  4.0449486E-06
  1.3500000E+04  3.6212476E-06
  1.4000000E+04  3.2528316E-06
  1.4500000E+04  2.9311142E-06
  1.5000000E+04  2.6490467E-06
  1.5500000E+04  2.4008082E-06
  1.6000000E+04  2.1815630E-06
  1.6500000E+04  1.9872732E-06
  1.7000000E+04  1.8145510E-06
  1.8000000E+04  1.5228211E-06
  1.9000000E+04  1.2883297E-06
  2.0000000E+04  1.0979374E-06
  2.1000000E+04  9.4192949E-07
  2.2000000E+04  8.1302527E-07
  2.3000000E+04  7.0569967E-07
  2.4000000E+04  6.1571128E-07
  2.5000000E+04  5.3976992E-07
  2.6000000E+04  4.7529840E-07
  2.7000000E+04  4.2025954E-07
  2.8000000E+04  3.7302983E-07
  2.9000000E+04  3.3230533E-07
  3.0000000E+04  2.9703113E-07
  3.1000000E+04  2.6634813E-07
  3.2000000E+04  2.3955227E-07
  3.3000000E+04  2.1606316E-07
  3.4000000E+04  1.9539969E-07
  3.5000000E+04  1.7716102E-07
  3.6000000E+04  1.6101148E-07
  3.7000000E+04  1.4666871E-07
  3.8000000E+04  1.3389416E-07
  3.9000000E+04  1.2248542E-07
  4.0000000E+04  1.1227006E-07
  4.2000000E+04  9.4850782E-08
  4.4000000E+04  8.0688545E-08
  4.6000000E+04  6.9076664E-08
  4.8000000E+04  5.9481691E-08
  5.0000000E+04  5.1496346E-08
  5.2500000E+04  4.3306454E-08
  5.5000000E+04  3.6679991E-08
  5.7500000E+04  3.1271576E-08
  5.8750000E+04  2.8940433E-08
  6.0000000E+04  2.6821861E-08
  6.2500000E+04  2.3133820E-08
  6.5000000E+04  2.0056174E-08
  6.7500000E+04  1.7471620E-08
  7.0000000E+04  1.5288375E-08
  7.2500000E+04  1.3434002E-08
  7.5000000E+04  1.1850879E-08
  7.7500000E+04  1.0492838E-08
  8.0000000E+04  9.3226245E-09
  8.2500000E+04  8.3099822E-09
  8.5000000E+04  7.4301910E-09
  8.7500000E+04  6.6629387E-09
  9.0000000E+04  5.9914421E-09
  9.2500000E+04  5.4017630E-09
  9.5000000E+04  4.8822712E-09
  9.7500000E+04  4.4232184E-09
  1.0000000E+05  4.0163967E-09
  1.0250000E+05  3.6548668E-09
  1.0500000E+05  3.3327393E-09
  1.1000000E+05  2.7873527E-09
  1.1500000E+05  2.3481485E-09
  1.2000000E+05  1.9913774E-09
  1.2500000E+05  1.6992468E-09
  1.3000000E+05  1.4582738E-09
  1.3500000E+05  1.2581352E-09
  1.4000000E+05  1.0908509E-09
  1.4500000E+05  9.5019543E-10
  1.5000000E+05  8.3127214E-10
  1.5500000E+05  7.3019966E-10
  1.6000000E+05  6.4387842E-10
  1.6500000E+05  5.6981610E-10
  1.7000000E+05  5.0599610E-10
  1.7500000E+05  4.5077678E-10
  1.8000000E+05  4.0281387E-10
  1.8500000E+05  3.6100074E-10
  1.9000000E+05  3.2442184E-10
  1.9500000E+05  2.9231601E-10
  2.0000000E+05  2.6404744E-10
  2.0500000E+05  2.3908273E-10
  2.1000000E+05  2.1697256E-10
  2.1500000E+05  1.9733700E-10
  2.2000000E+05  1.7985348E-10
  2.2500000E+05  1.6424716E-10
  2.3000000E+05  1.5028305E-10
  2.4000000E+05  1.2650326E-10
  2.5000000E+05  1.0721341E-10
  2.6000000E+05  9.1439591E-11
  2.7000000E+05  7.8444541E-11
  2.8000000E+05  6.7664367E-11
  2.9000000E+05  5.8663653E-11
  3.0000000E+05  5.1103170E-11
  3.1000000E+05  4.4716418E-11
  3.2000000E+05  3.9292446E-11
  3.3000000E+05  3.4663053E-11
  3.4000000E+05  3.0693190E-11
  3.5000000E+05  2.7273734E-11
  3.6000000E+05  2.4315976E-11
  3.7000000E+05  2.1747384E-11
  3.8000000E+05  1.9508313E-11
  3.9000000E+05  1.7549473E-11
  4.0000000E+05  1.5829942E-11
  4.1000000E+05  1.4315580E-11
  4.2000000E+05  1.2977782E-11
  4.3000000E+05  1.1792471E-11
  4.4000000E+05  1.0739305E-11
  4.5000000E+05  9.8010342E-12
  4.6000000E+05  8.9629708E-12
  4.7000000E+05  8.2125645E-12
  4.8000000E+05  7.5390534E-12
  5.0000000E+05  6.3869741E-12
  5.1250000E+05  5.7776771E-12
  5.2500000E+05  5.2393561E-12
  5.3750000E+05  4.7623205E-12
  5.5000000E+05  4.3383872E-12
  5.7500000E+05  3.6231147E-12
  5.8750000E+05  3.3208315E-12
  6.0000000E+05  3.0494483E-12
  6.2500000E+05  2.5850315E-12
  6.5000000E+05  2.2058133E-12
  6.7500000E+05  1.8936948E-12
  7.0000000E+05  1.6349017E-12
  7.2500000E+05  1.4188517E-12
  7.5000000E+05  1.2373364E-12
  7.7500000E+05  1.0839315E-12
  8.0000000E+05  9.5356603E-13
  8.2500000E+05  8.4220623E-13
  8.5000000E+05  7.4661818E-13
  8.7500000E+05  6.6419224E-13
  9.0000000E+05  5.9280979E-13
  9.2500000E+05  5.3074029E-13
  9.5000000E+05  4.7656183E-13
  9.7500000E+05  4.2909980E-13
  1.0000000E+06  3.8737895E-13
  1.0250000E+06  3.5058555E-13
  1.0500000E+06  3.1803748E-13
  1.0750000E+06  2.8916047E-13
  1.1000000E+06  2.6346896E-13
  1.1250000E+06  2.4055075E-13
  1.1500000E+06  2.2005461E-13
  1.2000000E+06  1.8516954E-13
  1.2500000E+06  1.5688217E-13
  1.3000000E+06  1.3375273E-13
  1.3500000E+06  1.1469526E-13
  1.4000000E+06  9.8881550E-14
  1.4500000E+06  8.5673294E-14
  1.5000000E+06  7.4573919E-14
  1.5500000E+06  6.5193720E-14
  1.6000000E+06  5.7224359E-14
  1.6500000E+06  5.0420019E-14
  1.7000000E+06  4.4583345E-14
  1.7500000E+06  3.9554827E-14
  1.8000000E+06  3.5204721E-14
  1.8500000E+06  3.1426879E-14
  1.9000000E+06  2.8134013E-14
  1.9500000E+06  2.5253934E-14
  2.0000000E+06  2.2726626E-14
  2.0500000E+06  2.0501963E-14
  2.1000000E+06  1.8537882E-14
  2.1500000E+06  1.6798939E-14
  2.2000000E+06  1.5255161E-14
  2.2500000E+06  1.3881105E-14
  2.3000000E+06  1.2655097E-14
  2.4000000E+06  1.0575822E-14
  2.5000000E+06  8.8984568E-15
  2.6000000E+06  7.5343850E-15
  2.7000000E+06  6.4166103E-15
  2.8000000E+06  5.4939997E-15
  2.9000000E+06  4.7273680E-15
  3.0000000E+06  4.0866589E-15
  3.1000000E+06  3.5486622E-15
  3.2000000E+06  3.0948750E-15
  
  
#  51   7  M3  EION =  7.710000000E+02 eV   279
#  S(0) = 2.976029E+00
  7.6889934E+00  0.0000000E+00
  7.6889934E+02  0.0000000E+00
  7.6889934E+02  1.6573268E-03
  7.7100000E+02  1.6573268E-03
  7.7100761E+02  1.6573268E-03
  7.7118882E+02  1.7224334E-03
  7.7137002E+02  1.7855357E-03
  7.7155122E+02  1.8465321E-03
  7.7173242E+02  1.9053412E-03
  7.7209483E+02  2.0161687E-03
  7.7245723E+02  2.1177371E-03
  7.7318204E+02  2.2931854E-03
  7.7390685E+02  2.4336599E-03
  7.7535647E+02  2.6260252E-03
  7.7608128E+02  2.6873061E-03
  7.7680609E+02  2.7312098E-03
  7.7825571E+02  2.7812044E-03
  7.7970533E+02  2.7986666E-03
  7.8115495E+02  2.7981313E-03
  7.8260457E+02  2.7884647E-03
  7.8405419E+02  2.7749036E-03
  7.8550381E+02  2.7604590E-03
  7.8695343E+02  2.7467978E-03
  7.8840305E+02  2.7347822E-03
  7.9420152E+02  2.7072485E-03
  7.9710076E+02  2.7042981E-03
  8.0000000E+02  2.7062134E-03
  8.0625000E+02  2.7184971E-03
  8.1250000E+02  2.7307328E-03
  8.1875000E+02  2.7350604E-03
  8.2500000E+02  2.7293732E-03
  8.3125000E+02  2.7152568E-03
  8.3750000E+02  2.6958160E-03
  8.4375000E+02  2.6741141E-03
  8.5000000E+02  2.6523687E-03
  8.6250000E+02  2.6126710E-03
  8.7500000E+02  2.5777007E-03
  8.8750000E+02  2.5433670E-03
  9.0000000E+02  2.5065435E-03
  9.1250000E+02  2.4669945E-03
  9.2500000E+02  2.4263700E-03
  9.3750000E+02  2.3865261E-03
  9.5000000E+02  2.3485260E-03
  9.6250000E+02  2.3122959E-03
  9.7500000E+02  2.2772649E-03
  1.0000000E+03  2.2079881E-03
  1.0250000E+03  2.1386677E-03
  1.0500000E+03  2.0713412E-03
  1.0750000E+03  2.0076303E-03
  1.1000000E+03  1.9470437E-03
  1.1500000E+03  1.8305016E-03
  1.1750000E+03  1.7746776E-03
  1.2000000E+03  1.7211390E-03
  1.2250000E+03  1.6700405E-03
  1.2500000E+03  1.6208282E-03
  1.3000000E+03  1.5268156E-03
  1.3500000E+03  1.4391074E-03
  1.4000000E+03  1.3579829E-03
  1.4500000E+03  1.2826085E-03
  1.5000000E+03  1.2120030E-03
  1.5500000E+03  1.1463831E-03
  1.6000000E+03  1.0854994E-03
  1.6500000E+03  1.0285818E-03
  1.7000000E+03  9.7531900E-04
  1.8000000E+03  8.7937101E-04
  1.9000000E+03  7.9538156E-04
  2.0000000E+03  7.2154137E-04
  2.1000000E+03  6.5660664E-04
  2.2000000E+03  5.9915991E-04
  2.3000000E+03  5.4815542E-04
  2.4000000E+03  5.0275694E-04
  2.5000000E+03  4.6223452E-04
  2.6000000E+03  4.2595407E-04
  2.7000000E+03  3.9336420E-04
  2.8000000E+03  3.6400063E-04
  2.9000000E+03  3.3747402E-04
  3.0000000E+03  3.1345038E-04
  3.1000000E+03  2.9164188E-04
  3.2000000E+03  2.7179929E-04
  3.4000000E+03  2.3717299E-04
  3.6000000E+03  2.0814858E-04
  3.8000000E+03  1.8363597E-04
  4.0000000E+03  1.6279087E-04
  4.2000000E+03  1.4495273E-04
  4.4000000E+03  1.2959913E-04
  4.6000000E+03  1.1631329E-04
  4.8000000E+03  1.0475958E-04
  5.0000000E+03  9.4665735E-05
  5.2500000E+03  8.3766220E-05
  5.5000000E+03  7.4452626E-05
  5.7500000E+03  6.6447940E-05
  6.0000000E+03  5.9531202E-05
  6.5000000E+03  4.8284428E-05
  6.7500000E+03  4.3692902E-05
  7.0000000E+03  3.9653513E-05
  7.2500000E+03  3.6086191E-05
  7.5000000E+03  3.2924318E-05
  8.0000000E+03  2.7603429E-05
  8.5000000E+03  2.3343952E-05
  9.0000000E+03  1.9896370E-05
  9.5000000E+03  1.7077852E-05
  1.0000000E+04  1.4752766E-05
  1.0500000E+04  1.2819076E-05
  1.1000000E+04  1.1198893E-05
  1.1500000E+04  9.8320808E-06
  1.2000000E+04  8.6717316E-06
  1.2500000E+04  7.6809181E-06
  1.3000000E+04  6.8302980E-06
  1.3500000E+04  6.0963628E-06
  1.4000000E+04  5.4601360E-06
  1.4500000E+04  4.9061893E-06
  1.5000000E+04  4.4218960E-06
  1.5500000E+04  3.9968578E-06
  1.6000000E+04  3.6224646E-06
  1.6500000E+04  3.2915473E-06
  1.7000000E+04  2.9981043E-06
  1.8000000E+04  2.5042419E-06
  1.9000000E+04  2.1091190E-06
  2.0000000E+04  1.7897174E-06
  2.1000000E+04  1.5290990E-06
  2.2000000E+04  1.3146236E-06
  2.3000000E+04  1.1367387E-06
  2.4000000E+04  9.8814086E-07
  2.5000000E+04  8.6318580E-07
  2.6000000E+04  7.5746796E-07
  2.7000000E+04  6.6751759E-07
  2.8000000E+04  5.9057837E-07
  2.9000000E+04  5.2444351E-07
  3.0000000E+04  4.6733346E-07
  3.1000000E+04  4.1780321E-07
  3.2000000E+04  3.7467198E-07
  3.3000000E+04  3.3696913E-07
  3.4000000E+04  3.0389226E-07
  3.5000000E+04  2.7477462E-07
  3.6000000E+04  2.4905934E-07
  3.8000000E+04  2.0604022E-07
  4.0000000E+04  1.7190295E-07
  4.2000000E+04  1.4453256E-07
  4.4000000E+04  1.2238030E-07
  4.6000000E+04  1.0429637E-07
  4.8000000E+04  8.9416408E-08
  5.0000000E+04  7.7083203E-08
  5.2500000E+04  6.4489844E-08
  5.5000000E+04  5.4349133E-08
  5.7500000E+04  4.6110625E-08
  5.8750000E+04  4.2571798E-08
  6.0000000E+04  3.9362734E-08
  6.2500000E+04  3.3794119E-08
  6.5000000E+04  2.9166699E-08
  6.7500000E+04  2.5296588E-08
  7.0000000E+04  2.2040438E-08
  7.2500000E+04  1.9285541E-08
  7.5000000E+04  1.6942561E-08
  7.7500000E+04  1.4940163E-08
  8.0000000E+04  1.3220988E-08
  8.2500000E+04  1.1738609E-08
  8.5000000E+04  1.0455215E-08
  8.7500000E+04  9.3398314E-09
  9.0000000E+04  8.3669465E-09
  9.2500000E+04  7.5154377E-09
  9.5000000E+04  6.7677320E-09
  9.7500000E+04  6.1091410E-09
  1.0000000E+05  5.5273340E-09
  1.0250000E+05  5.0119167E-09
  1.0500000E+05  4.5540914E-09
  1.1000000E+05  3.7824190E-09
  1.1500000E+05  3.1646795E-09
  1.2000000E+05  2.6657985E-09
  1.2500000E+05  2.2596308E-09
  1.3000000E+05  1.9264618E-09
  1.3500000E+05  1.6512689E-09
  1.4000000E+05  1.4224927E-09
  1.4500000E+05  1.2311570E-09
  1.5000000E+05  1.0702327E-09
  1.5500000E+05  9.3417216E-10
  1.6000000E+05  8.1856426E-10
  1.6500000E+05  7.1987740E-10
  1.7000000E+05  6.3526556E-10
  1.7500000E+05  5.6242112E-10
  1.8000000E+05  4.9946211E-10
  1.8500000E+05  4.4484539E-10
  1.9000000E+05  3.9729907E-10
  1.9500000E+05  3.5576973E-10
  2.0000000E+05  3.1938083E-10
  2.0500000E+05  2.8739979E-10
  2.1000000E+05  2.5921173E-10
  2.2000000E+05  2.1222180E-10
  2.3000000E+05  1.7514444E-10
  2.4000000E+05  1.4561091E-10
  2.5000000E+05  1.2188096E-10
  2.6000000E+05  1.0266043E-10
  2.7000000E+05  8.6976165E-11
  2.8000000E+05  7.4088804E-11
  2.9000000E+05  6.3431127E-11
  3.0000000E+05  5.4564165E-11
  3.1000000E+05  4.7145383E-11
  3.2000000E+05  4.0905374E-11
  3.3000000E+05  3.5630709E-11
  3.4000000E+05  3.1151149E-11
  3.5000000E+05  2.7330024E-11
  3.6000000E+05  2.4056919E-11
  3.7000000E+05  2.1242139E-11
  3.8000000E+05  1.8812431E-11
  3.9000000E+05  1.6707655E-11
  4.0000000E+05  1.4878193E-11
  4.1000000E+05  1.3282914E-11
  4.2000000E+05  1.1887580E-11
  4.3000000E+05  1.0663565E-11
  4.4000000E+05  9.5868395E-12
  4.5000000E+05  8.6371483E-12
  4.6000000E+05  7.7973629E-12
  4.7000000E+05  7.0529474E-12
  4.8000000E+05  6.3915247E-12
  5.0000000E+05  5.2768776E-12
  5.1250000E+05  4.6971628E-12
  5.2500000E+05  4.1914640E-12
  5.3750000E+05  3.7490275E-12
  5.5000000E+05  3.3608476E-12
  5.7500000E+05  2.7181549E-12
  5.8750000E+05  2.4518427E-12
  6.0000000E+05  2.2158189E-12
  6.2500000E+05  1.8195273E-12
  6.5000000E+05  1.5042084E-12
  6.7500000E+05  1.2513247E-12
  7.0000000E+05  1.0470202E-12
  7.2500000E+05  8.8083364E-13
  7.5000000E+05  7.4479086E-13
  7.7500000E+05  6.3275980E-13
  8.0000000E+05  5.3998628E-13
  8.2500000E+05  4.6275628E-13
  8.5000000E+05  3.9814752E-13
  8.7500000E+05  3.4384526E-13
  9.0000000E+05  2.9800464E-13
  9.2500000E+05  2.5914612E-13
  9.5000000E+05  2.2607624E-13
  9.7500000E+05  1.9782719E-13
  1.0000000E+06  1.7361008E-13
  1.0250000E+06  1.5277883E-13
  1.0500000E+06  1.3480196E-13
  1.0750000E+06  1.1924035E-13
  1.1000000E+06  1.0572970E-13
  1.1250000E+06  9.3966669E-14
  1.1500000E+06  8.3697584E-14
  1.1750000E+06  7.4709528E-14
  1.2000000E+06  6.6823165E-14
  1.2250000E+06  5.9886950E-14
  1.2500000E+06  5.3772413E-14
  1.3000000E+06  4.3587491E-14
  1.3500000E+06  3.5572331E-14
  1.4000000E+06  2.9215435E-14
  1.4500000E+06  2.4137044E-14
  1.5000000E+06  2.0052430E-14
  1.5500000E+06  1.6746173E-14
  1.6000000E+06  1.4053938E-14
  1.6500000E+06  1.1849348E-14
  1.7000000E+06  1.0034485E-14
  1.7500000E+06  8.5329463E-15
  1.8000000E+06  7.2847329E-15
  1.8500000E+06  6.2424273E-15
  1.9000000E+06  5.3683339E-15
  1.9500000E+06  4.6323178E-15
  2.0000000E+06  4.0101584E-15
  2.0500000E+06  3.4822921E-15
  2.1000000E+06  3.0328426E-15
  2.1500000E+06  2.6488659E-15
  2.2000000E+06  2.3197669E-15
  2.2500000E+06  2.0368424E-15
  2.3000000E+06  1.7929026E-15
  2.3500000E+06  1.5819839E-15
  2.4000000E+06  1.3991219E-15
  2.4500000E+06  1.2401677E-15
  2.5000000E+06  1.1016302E-15
  2.5500000E+06  9.8057586E-16
  2.6000000E+06  8.7453776E-16
  2.6500000E+06  7.8143410E-16
  2.7000000E+06  6.9950242E-16
  2.8000000E+06  5.6342970E-16
  2.9000000E+06  4.5693178E-16
  3.0000000E+06  3.7305467E-16
  
  
#  51   8  M4  EION =  5.420000000E+02 eV   284
#  S(0) = 5.691731E+00
  5.3678412E+00  0.0000000E+00
  5.3678412E+02  0.0000000E+00
  5.3678412E+02  3.0351766E-04
  5.4200000E+02  3.0351766E-04
  5.4200547E+02  3.0351766E-04
  5.4240520E+02  3.0791314E-04
  5.4280493E+02  3.1351939E-04
  5.4320465E+02  3.2057626E-04
  5.4360438E+02  3.2935122E-04
  5.4440383E+02  3.5329386E-04
  5.4520328E+02  3.8822764E-04
  5.4600274E+02  4.3780264E-04
  5.4680219E+02  5.0661230E-04
  5.4760164E+02  6.0036799E-04
  5.4840109E+02  7.2604019E-04
  5.5000000E+02  1.1075816E-03
  5.5078125E+02  1.3764941E-03
  5.5156250E+02  1.7131712E-03
  5.5234375E+02  2.1272789E-03
  5.5312500E+02  2.6266540E-03
  5.5390625E+02  3.2160909E-03
  5.5468750E+02  3.8955770E-03
  5.5546875E+02  4.6593857E-03
  5.5625000E+02  5.4954764E-03
  5.5781250E+02  7.3105729E-03
  5.5937500E+02  9.1671588E-03
  5.6015625E+02  1.0057344E-02
  5.6093750E+02  1.0901504E-02
  5.6171875E+02  1.1688922E-02
  5.6250000E+02  1.2413135E-02
  5.6406250E+02  1.3667760E-02
  5.6562500E+02  1.4673932E-02
  5.6718750E+02  1.5458385E-02
  5.6875000E+02  1.6049647E-02
  5.7187500E+02  1.6749958E-02
  5.7500000E+02  1.6940363E-02
  5.8125000E+02  1.6360486E-02
  5.8437500E+02  1.5838150E-02
  5.8750000E+02  1.5282244E-02
  5.9062500E+02  1.4744168E-02
  5.9375000E+02  1.4251762E-02
  5.9687500E+02  1.3814566E-02
  6.0000000E+02  1.3433507E-02
  6.0625000E+02  1.2814367E-02
  6.1250000E+02  1.2333825E-02
  6.1875000E+02  1.1935973E-02
  6.2500000E+02  1.1583239E-02
  6.3750000E+02  1.0951028E-02
  6.4375000E+02  1.0665124E-02
  6.5000000E+02  1.0400693E-02
  6.6250000E+02  9.9368141E-03
  6.7500000E+02  9.5433333E-03
  6.8750000E+02  9.1909171E-03
  7.0000000E+02  8.8572777E-03
  7.1250000E+02  8.5337456E-03
  7.2500000E+02  8.2220580E-03
  7.5000000E+02  7.6491370E-03
  7.7500000E+02  7.1401890E-03
  8.0000000E+02  6.6711330E-03
  8.2500000E+02  6.2322960E-03
  8.5000000E+02  5.8272531E-03
  8.7500000E+02  5.4576962E-03
  9.0000000E+02  5.1169476E-03
  9.2500000E+02  4.7999702E-03
  9.5000000E+02  4.5043418E-03
  1.0000000E+03  3.9776539E-03
  1.0500000E+03  3.5257662E-03
  1.1000000E+03  3.1335783E-03
  1.1500000E+03  2.7936806E-03
  1.2000000E+03  2.4991851E-03
  1.2500000E+03  2.2420562E-03
  1.3000000E+03  2.0166971E-03
  1.3500000E+03  1.8195106E-03
  1.4000000E+03  1.6462103E-03
  1.4500000E+03  1.4929559E-03
  1.5000000E+03  1.3571968E-03
  1.6000000E+03  1.1298125E-03
  1.7000000E+03  9.4860927E-04
  1.8000000E+03  8.0265275E-04
  1.9000000E+03  6.8409515E-04
  2.0000000E+03  5.8690917E-04
  2.1000000E+03  5.0654696E-04
  2.2000000E+03  4.3957934E-04
  2.3000000E+03  3.8340569E-04
  2.4000000E+03  3.3599368E-04
  2.5000000E+03  2.9573703E-04
  2.6000000E+03  2.6136524E-04
  2.7000000E+03  2.3186601E-04
  2.8000000E+03  2.0642654E-04
  2.9000000E+03  1.8439041E-04
  3.0000000E+03  1.6522291E-04
  3.1000000E+03  1.4848543E-04
  3.2000000E+03  1.3381627E-04
  3.4000000E+03  1.0953204E-04
  3.6000000E+03  9.0512922E-05
  3.8000000E+03  7.5444374E-05
  4.0000000E+03  6.3380074E-05
  4.2000000E+03  5.3628359E-05
  4.4000000E+03  4.5676623E-05
  4.6000000E+03  3.9140260E-05
  4.8000000E+03  3.3727282E-05
  5.0000000E+03  2.9213733E-05
  5.2500000E+03  2.4576068E-05
  5.5000000E+03  2.0817218E-05
  5.7500000E+03  1.7744922E-05
  6.0000000E+03  1.5214270E-05
  6.5000000E+03  1.1361557E-05
  6.7500000E+03  9.8883352E-06
  7.0000000E+03  8.6433686E-06
  7.2500000E+03  7.5857301E-06
  7.5000000E+03  6.6827910E-06
  7.7500000E+03  5.9083396E-06
  8.0000000E+03  5.2411766E-06
  8.2500000E+03  4.6640646E-06
  8.5000000E+03  4.1629079E-06
  9.0000000E+03  3.3441311E-06
  9.5000000E+03  2.7139740E-06
  1.0000000E+04  2.2230545E-06
  1.0500000E+04  1.8363638E-06
  1.1000000E+04  1.5286978E-06
  1.1500000E+04  1.2816484E-06
  1.2000000E+04  1.0815892E-06
  1.2500000E+04  9.1831258E-07
  1.3000000E+04  7.8408841E-07
  1.3500000E+04  6.7300233E-07
  1.4000000E+04  5.8048670E-07
  1.4500000E+04  5.0298426E-07
  1.5000000E+04  4.3770120E-07
  1.5500000E+04  3.8242649E-07
  1.6000000E+04  3.3539853E-07
  1.6500000E+04  2.9520411E-07
  1.7000000E+04  2.6070205E-07
  1.8000000E+04  2.0523776E-07
  1.9000000E+04  1.6343078E-07
  2.0000000E+04  1.3149012E-07
  2.1000000E+04  1.0678811E-07
  2.2000000E+04  8.7471986E-08
  2.3000000E+04  7.2214266E-08
  2.4000000E+04  6.0050419E-08
  2.5000000E+04  5.0270301E-08
  2.6000000E+04  4.2344716E-08
  2.7000000E+04  3.5875045E-08
  2.8000000E+04  3.0557911E-08
  2.9000000E+04  2.6160251E-08
  3.0000000E+04  2.2501458E-08
  3.1000000E+04  1.9440437E-08
  3.2000000E+04  1.6866119E-08
  3.3000000E+04  1.4690445E-08
  3.4000000E+04  1.2843130E-08
  3.5000000E+04  1.1267724E-08
  3.6000000E+04  9.9186153E-09
  3.8000000E+04  7.7578169E-09
  4.0000000E+04  6.1377497E-09
  4.2000000E+04  4.9068732E-09
  4.4000000E+04  3.9603199E-09
  4.6000000E+04  3.2243266E-09
  4.8000000E+04  2.6462124E-09
  5.0000000E+04  2.1878452E-09
  5.2500000E+04  1.7414104E-09
  5.5000000E+04  1.3996083E-09
  5.7500000E+04  1.1349370E-09
  5.8750000E+04  1.0251832E-09
  6.0000000E+04  9.2785636E-10
  6.2500000E+04  7.6428462E-10
  6.5000000E+04  6.3394129E-10
  6.7500000E+04  5.2923043E-10
  7.0000000E+04  4.4447556E-10
  7.2500000E+04  3.7539136E-10
  7.5000000E+04  3.1871195E-10
  7.7500000E+04  2.7192510E-10
  8.0000000E+04  2.3308232E-10
  8.2500000E+04  2.0066101E-10
  8.5000000E+04  1.7346226E-10
  8.7500000E+04  1.5053542E-10
  9.0000000E+04  1.3112192E-10
  9.2500000E+04  1.1461286E-10
  9.5000000E+04  1.0051654E-10
  9.7500000E+04  8.8433749E-11
  1.0000000E+05  7.8038714E-11
  1.0250000E+05  6.9064259E-11
  1.0500000E+05  6.1290269E-11
  1.1000000E+05  4.8645864E-11
  1.1500000E+05  3.8984496E-11
  1.2000000E+05  3.1520480E-11
  1.2500000E+05  2.5695135E-11
  1.3000000E+05  2.1105783E-11
  1.3500000E+05  1.7458544E-11
  1.4000000E+05  1.4536464E-11
  1.4500000E+05  1.2177654E-11
  1.5000000E+05  1.0260097E-11
  1.5500000E+05  8.6909502E-12
  1.6000000E+05  7.3989548E-12
  1.6500000E+05  6.3289734E-12
  1.7000000E+05  5.4380028E-12
  1.7500000E+05  4.6922593E-12
  1.8000000E+05  4.0650229E-12
  1.8500000E+05  3.5350251E-12
  1.9000000E+05  3.0852294E-12
  1.9500000E+05  2.7019105E-12
  2.0000000E+05  2.3739504E-12
  2.0500000E+05  2.0922961E-12
  2.1000000E+05  1.8495397E-12
  2.2000000E+05  1.4574206E-12
  2.3000000E+05  1.1604257E-12
  2.4000000E+05  9.3280955E-13
  2.5000000E+05  7.5646185E-13
  2.6000000E+05  6.1845808E-13
  2.7000000E+05  5.0945295E-13
  2.8000000E+05  4.2260750E-13
  2.9000000E+05  3.5285848E-13
  3.0000000E+05  2.9641798E-13
  3.1000000E+05  2.5042518E-13
  3.2000000E+05  2.1269888E-13
  3.3000000E+05  1.8156128E-13
  3.4000000E+05  1.5571192E-13
  3.5000000E+05  1.3413501E-13
  3.6000000E+05  1.1603114E-13
  3.7000000E+05  1.0076686E-13
  3.8000000E+05  8.7837219E-14
  3.9000000E+05  7.6837168E-14
  4.0000000E+05  6.7439868E-14
  4.1000000E+05  5.9380076E-14
  4.2000000E+05  5.2441481E-14
  4.3000000E+05  4.6446803E-14
  4.4000000E+05  4.1250040E-14
  4.6000000E+05  3.2787471E-14
  4.8000000E+05  2.6310386E-14
  5.0000000E+05  2.1297773E-14
  5.1250000E+05  1.8739129E-14
  5.2500000E+05  1.6536984E-14
  5.3750000E+05  1.4634988E-14
  5.5000000E+05  1.2986719E-14
  5.7500000E+05  1.0304189E-14
  5.8750000E+05  9.2113548E-15
  6.0000000E+05  8.2529348E-15
  6.2500000E+05  6.6671698E-15
  6.5000000E+05  5.4289234E-15
  6.7500000E+05  4.4530888E-15
  7.0000000E+05  3.6774799E-15
  7.2500000E+05  3.0561212E-15
  7.5000000E+05  2.5546588E-15
  7.7500000E+05  2.1471733E-15
  8.0000000E+05  1.8139284E-15
  8.2500000E+05  1.5397657E-15
  8.5000000E+05  1.3129436E-15
  8.7500000E+05  1.1242965E-15
  9.0000000E+05  9.6661827E-16
  9.2500000E+05  8.3420512E-16
  9.5000000E+05  7.2251443E-16
  9.7500000E+05  6.2790670E-16
  1.0000000E+06  5.4744975E-16
  1.0250000E+06  4.7876927E-16
  1.0500000E+06  4.1993161E-16
  1.0750000E+06  3.6935412E-16
  1.1000000E+06  3.2573556E-16
  1.1250000E+06  2.8800118E-16
  1.1500000E+06  2.5525951E-16
  1.2000000E+06  2.0190875E-16
  1.2500000E+06  1.6108555E-16
  1.3000000E+06  1.2953948E-16
  1.3500000E+06  1.0494083E-16
  1.4000000E+06  8.5597848E-17
  1.4500000E+06  7.0268187E-17
  1.5000000E+06  5.8030100E-17
  1.5500000E+06  4.8193082E-17
  1.6000000E+06  4.0235123E-17
  1.6500000E+06  3.3758200E-17
  1.7000000E+06  2.8456553E-17
  1.7500000E+06  2.4093551E-17
  1.8000000E+06  2.0484811E-17
  1.8500000E+06  1.7485691E-17
  1.9000000E+06  1.4981923E-17
  1.9500000E+06  1.2882700E-17
  2.0000000E+06  1.1115481E-17
  2.0500000E+06  9.6220376E-18
  2.1000000E+06  8.3553240E-18
  2.1500000E+06  7.2771404E-18
  2.2000000E+06  6.3563303E-18
  2.2500000E+06  5.5673007E-18
  2.3000000E+06  4.8889530E-18
  2.4000000E+06  3.7978554E-18
  2.5000000E+06  2.9770186E-18
  2.6000000E+06  2.3535839E-18
  2.7000000E+06  1.8762434E-18
  
  
#  51   9  M5  EION =  5.330000000E+02 eV   281
#  S(0) = 8.552361E+00
  5.1514482E+00  0.0000000E+00
  5.1514482E+02  0.0000000E+00
  5.1514482E+02  4.4754068E-04
  5.3300000E+02  4.4754068E-04
  5.3300537E+02  4.4754068E-04
  5.3343024E+02  4.5348194E-04
  5.3385511E+02  4.6165145E-04
  5.3427997E+02  4.7248349E-04
  5.3470484E+02  4.8646882E-04
  5.3555457E+02  5.2619849E-04
  5.3640430E+02  5.8626662E-04
  5.3725403E+02  6.7365975E-04
  5.3810376E+02  7.9728835E-04
  5.3895349E+02  9.6831735E-04
  5.3980322E+02  1.2004072E-03
  5.4150269E+02  1.9146661E-03
  5.4320215E+02  3.0893100E-03
  5.4405188E+02  3.8943041E-03
  5.4490161E+02  4.8597658E-03
  5.4575134E+02  5.9862725E-03
  5.4660107E+02  7.2618850E-03
  5.4830054E+02  1.0151727E-02
  5.5000000E+02  1.3224669E-02
  5.5156250E+02  1.5925061E-02
  5.5312500E+02  1.8321214E-02
  5.5468750E+02  2.0338592E-02
  5.5625000E+02  2.1976307E-02
  5.5937500E+02  2.4260944E-02
  5.6250000E+02  2.5485280E-02
  5.6875000E+02  2.5723631E-02
  5.7187500E+02  2.5161525E-02
  5.7500000E+02  2.4392296E-02
  5.7812500E+02  2.3551367E-02
  5.8125000E+02  2.2725099E-02
  5.8750000E+02  2.1279492E-02
  5.9375000E+02  2.0162638E-02
  6.0000000E+02  1.9311072E-02
  6.0625000E+02  1.8631114E-02
  6.1250000E+02  1.8048814E-02
  6.1875000E+02  1.7520882E-02
  6.2500000E+02  1.7027300E-02
  6.3750000E+02  1.6133124E-02
  6.5000000E+02  1.5372177E-02
  6.6250000E+02  1.4730449E-02
  6.7500000E+02  1.4165559E-02
  6.8750000E+02  1.3638389E-02
  7.0000000E+02  1.3129485E-02
  7.2500000E+02  1.2170438E-02
  7.5000000E+02  1.1318698E-02
  7.7500000E+02  1.0555610E-02
  8.0000000E+02  9.8466531E-03
  8.2500000E+02  9.1866941E-03
  8.5000000E+02  8.5829883E-03
  8.7500000E+02  8.0314351E-03
  9.0000000E+02  7.5223634E-03
  9.2500000E+02  7.0484722E-03
  9.5000000E+02  6.6079831E-03
  1.0000000E+03  5.8270198E-03
  1.0500000E+03  5.1569875E-03
  1.1000000E+03  4.5767882E-03
  1.1500000E+03  4.0754653E-03
  1.2000000E+03  3.6419132E-03
  1.2500000E+03  3.2631827E-03
  1.3000000E+03  2.9323900E-03
  1.3500000E+03  2.6434520E-03
  1.4000000E+03  2.3893359E-03
  1.4500000E+03  2.1648807E-03
  1.5000000E+03  1.9665374E-03
  1.6000000E+03  1.6347234E-03
  1.7000000E+03  1.3704479E-03
  1.8000000E+03  1.1581237E-03
  1.9000000E+03  9.8591948E-04
  2.0000000E+03  8.4485305E-04
  2.1000000E+03  7.2833241E-04
  2.2000000E+03  6.3137750E-04
  2.3000000E+03  5.5016121E-04
  2.4000000E+03  4.8168553E-04
  2.5000000E+03  4.2359561E-04
  2.6000000E+03  3.7403865E-04
  2.7000000E+03  3.3154209E-04
  2.8000000E+03  2.9492488E-04
  2.9000000E+03  2.6323311E-04
  3.0000000E+03  2.3568957E-04
  3.1000000E+03  2.1165728E-04
  3.2000000E+03  1.9061104E-04
  3.4000000E+03  1.5580728E-04
  3.6000000E+03  1.2858714E-04
  3.8000000E+03  1.0704897E-04
  4.0000000E+03  8.9826037E-05
  4.2000000E+03  7.5920716E-05
  4.4000000E+03  6.4594658E-05
  4.6000000E+03  5.5294461E-05
  4.8000000E+03  4.7600481E-05
  5.0000000E+03  4.1191199E-05
  5.2500000E+03  3.4612474E-05
  5.5000000E+03  2.9286260E-05
  5.7500000E+03  2.4937505E-05
  6.0000000E+03  2.1359164E-05
  6.5000000E+03  1.5919322E-05
  6.7500000E+03  1.3842282E-05
  7.0000000E+03  1.2088663E-05
  7.2500000E+03  1.0600191E-05
  7.5000000E+03  9.3304670E-06
  8.0000000E+03  7.3055907E-06
  8.5000000E+03  5.7934655E-06
  9.0000000E+03  4.6469935E-06
  9.5000000E+03  3.7658751E-06
  1.0000000E+04  3.0803701E-06
  1.0500000E+04  2.5411136E-06
  1.1000000E+04  2.1126091E-06
  1.1500000E+04  1.7689555E-06
  1.2000000E+04  1.4910007E-06
  1.2500000E+04  1.2644141E-06
  1.3000000E+04  1.0783552E-06
  1.3500000E+04  9.2453783E-07
  1.4000000E+04  7.9657084E-07
  1.4500000E+04  6.8948119E-07
  1.5000000E+04  5.9936619E-07
  1.5500000E+04  5.2314114E-07
  1.6000000E+04  4.5835061E-07
  1.6500000E+04  4.0302610E-07
  1.7000000E+04  3.5557968E-07
  1.8000000E+04  2.7940491E-07
  1.9000000E+04  2.2208499E-07
  2.0000000E+04  1.7836411E-07
  2.1000000E+04  1.4460530E-07
  2.2000000E+04  1.1824768E-07
  2.3000000E+04  9.7459121E-08
  2.4000000E+04  8.0910327E-08
  2.5000000E+04  6.7623708E-08
  2.6000000E+04  5.6871779E-08
  2.7000000E+04  4.8107196E-08
  2.8000000E+04  4.0913863E-08
  2.9000000E+04  3.4972498E-08
  3.0000000E+04  3.0035969E-08
  3.1000000E+04  2.5911418E-08
  3.2000000E+04  2.2447193E-08
  3.3000000E+04  1.9523188E-08
  3.4000000E+04  1.7043646E-08
  3.5000000E+04  1.4931738E-08
  3.6000000E+04  1.3125447E-08
  3.8000000E+04  1.0237613E-08
  4.0000000E+04  8.0776983E-09
  4.2000000E+04  6.4405603E-09
  4.4000000E+04  5.1845287E-09
  4.6000000E+04  4.2101318E-09
  4.8000000E+04  3.4464692E-09
  5.0000000E+04  2.8423209E-09
  5.2500000E+04  2.2553103E-09
  5.5000000E+04  1.8070635E-09
  5.7500000E+04  1.4608634E-09
  5.8750000E+04  1.3175798E-09
  6.0000000E+04  1.1906787E-09
  6.2500000E+04  9.7779284E-10
  6.5000000E+04  8.0857041E-10
  6.7500000E+04  6.7295651E-10
  7.0000000E+04  5.6345289E-10
  7.2500000E+04  4.7441078E-10
  7.5000000E+04  4.0153248E-10
  7.7500000E+04  3.4151829E-10
  8.0000000E+04  2.9181419E-10
  8.2500000E+04  2.5042769E-10
  8.5000000E+04  2.1579240E-10
  8.7500000E+04  1.8666848E-10
  9.0000000E+04  1.6206852E-10
  9.2500000E+04  1.4120110E-10
  9.5000000E+04  1.2342820E-10
  9.7500000E+04  1.0823263E-10
  1.0000000E+05  9.5193008E-11
  1.0250000E+05  8.3964360E-11
  1.0500000E+05  7.4262937E-11
  1.1000000E+05  5.8544066E-11
  1.1500000E+05  4.6596944E-11
  1.2000000E+05  3.7416235E-11
  1.2500000E+05  3.0289641E-11
  1.3000000E+05  2.4705491E-11
  1.3500000E+05  2.0291786E-11
  1.4000000E+05  1.6774975E-11
  1.4500000E+05  1.3951681E-11
  1.5000000E+05  1.1669209E-11
  1.5500000E+05  9.8118396E-12
  1.6000000E+05  8.2911070E-12
  1.6500000E+05  7.0388141E-12
  1.7000000E+05  6.0019799E-12
  1.7500000E+05  5.1391458E-12
  1.8000000E+05  4.4176526E-12
  1.8500000E+05  3.8115993E-12
  1.9000000E+05  3.3003178E-12
  1.9500000E+05  2.8672209E-12
  2.0000000E+05  2.4989253E-12
  2.0500000E+05  2.1845754E-12
  2.1000000E+05  1.9153227E-12
  2.2000000E+05  1.4844088E-12
  2.3000000E+05  1.1621974E-12
  2.4000000E+05  9.1846624E-13
  2.5000000E+05  7.3212992E-13
  2.6000000E+05  5.8826852E-13
  2.7000000E+05  4.7618650E-13
  2.8000000E+05  3.8812385E-13
  2.9000000E+05  3.1838728E-13
  3.0000000E+05  2.6275635E-13
  3.1000000E+05  2.1807205E-13
  3.2000000E+05  1.8194834E-13
  3.3000000E+05  1.5256773E-13
  3.4000000E+05  1.2853479E-13
  3.5000000E+05  1.0877002E-13
  3.6000000E+05  9.2432350E-14
  3.7000000E+05  7.8862238E-14
  3.8000000E+05  6.7539219E-14
  3.9000000E+05  5.8050097E-14
  4.0000000E+05  5.0064920E-14
  4.1000000E+05  4.3318840E-14
  4.2000000E+05  3.7598193E-14
  4.3000000E+05  3.2729751E-14
  4.4000000E+05  2.8572398E-14
  4.6000000E+05  2.1949648E-14
  4.8000000E+05  1.7030177E-14
  5.0000000E+05  1.3334542E-14
  5.1250000E+05  1.1493571E-14
  5.2500000E+05  9.9378878E-15
  5.3750000E+05  8.6185191E-15
  5.5000000E+05  7.4957004E-15
  5.6250000E+05  6.5369977E-15
  5.7500000E+05  5.7158408E-15
  5.8750000E+05  5.0103723E-15
  6.0000000E+05  4.4025408E-15
  6.2500000E+05  3.4224412E-15
  6.5000000E+05  2.6833239E-15
  6.6250000E+05  2.3831159E-15
  6.7500000E+05  2.1205299E-15
  7.0000000E+05  1.6881428E-15
  7.2500000E+05  1.3531729E-15
  7.5000000E+05  1.0916526E-15
  7.7500000E+05  8.8599043E-16
  8.0000000E+05  7.2315428E-16
  8.2500000E+05  5.9340229E-16
  8.5000000E+05  4.8938977E-16
  8.7500000E+05  4.0553606E-16
  9.0000000E+05  3.3756890E-16
  9.2500000E+05  2.8219643E-16
  9.5000000E+05  2.3686591E-16
  9.7500000E+05  1.9958544E-16
  1.0000000E+06  1.6879236E-16
  1.0250000E+06  1.4325290E-16
  1.0500000E+06  1.2198729E-16
  1.0750000E+06  1.0421359E-16
  1.1000000E+06  8.9304628E-17
  1.1250000E+06  7.6754831E-17
  1.1500000E+06  6.6155387E-17
  1.1750000E+06  5.7174388E-17
  1.2000000E+06  4.9541246E-17
  1.2250000E+06  4.3034515E-17
  1.2500000E+06  3.7472398E-17
  1.3000000E+06  2.8608032E-17
  1.3500000E+06  2.2030414E-17
  1.4000000E+06  1.7102890E-17
  1.4500000E+06  1.3378491E-17
  1.5000000E+06  1.0539867E-17
  1.5500000E+06  8.3593173E-18
  1.6000000E+06  6.6718127E-18
  1.6500000E+06  5.3566927E-18
  1.7000000E+06  4.3249937E-18
  1.7500000E+06  3.5105811E-18
  1.8000000E+06  2.8639160E-18
  1.8500000E+06  2.3475881E-18
  1.9000000E+06  1.9331447E-18
  1.9500000E+06  1.5988052E-18
  2.0000000E+06  1.3277962E-18
  2.0500000E+06  1.1071183E-18
  2.1000000E+06  9.2663884E-19
  2.1500000E+06  7.7841735E-19
  2.2000000E+06  6.5619302E-19
  2.2500000E+06  5.5500195E-19
  2.3000000E+06  4.7090357E-19
  2.3500000E+06  4.0075571E-19
  2.4000000E+06  3.4204079E-19
  2.4500000E+06  2.9273747E-19
  2.5000000E+06  2.5122723E-19
  2.5500000E+06  2.1619013E-19
  2.6000000E+06  1.8654205E-19
  2.6500000E+06  1.6139081E-19
  
  
#  51  10  N1  EION =  1.570000000E+02 eV   262
#  S(0) = 7.720096E-01
  1.4644360E+00  0.0000000E+00
  1.4644360E+02  0.0000000E+00
  1.4644360E+02  1.4157325E-03
  1.5700000E+02  1.4157325E-03
  1.5700272E+02  1.4157325E-03
  1.5760218E+02  1.4164625E-03
  1.5820163E+02  1.4169483E-03
  1.5880109E+02  1.4174083E-03
  1.5940054E+02  1.4179837E-03
  1.6000000E+02  1.4187598E-03
  1.6500000E+02  1.4346070E-03
  1.6750000E+02  1.4464832E-03
  1.7000000E+02  1.4585724E-03
  1.7250000E+02  1.4694971E-03
  1.7500000E+02  1.4783353E-03
  1.7750000E+02  1.4845567E-03
  1.8000000E+02  1.4879491E-03
  1.8500000E+02  1.4865277E-03
  1.9000000E+02  1.4759683E-03
  1.9500000E+02  1.4591592E-03
  2.0000000E+02  1.4388628E-03
  2.0500000E+02  1.4172073E-03
  2.1000000E+02  1.3955746E-03
  2.1500000E+02  1.3746968E-03
  2.2000000E+02  1.3548190E-03
  2.2500000E+02  1.3358758E-03
  2.3000000E+02  1.3176399E-03
  2.4000000E+02  1.2820905E-03
  2.5000000E+02  1.2461794E-03
  2.6000000E+02  1.2090274E-03
  2.7000000E+02  1.1708847E-03
  2.8000000E+02  1.1326120E-03
  2.9000000E+02  1.0951298E-03
  3.0000000E+02  1.0591122E-03
  3.1000000E+02  1.0248241E-03
  3.2000000E+02  9.9226140E-04
  3.4000000E+02  9.3136849E-04
  3.6000000E+02  8.7467540E-04
  3.8000000E+02  8.2152355E-04
  4.0000000E+02  7.7218375E-04
  4.2000000E+02  7.2698099E-04
  4.4000000E+02  6.8573653E-04
  4.6000000E+02  6.4790962E-04
  4.8000000E+02  6.1290972E-04
  5.0000000E+02  5.8038635E-04
  5.2500000E+02  5.4291212E-04
  5.5000000E+02  5.0886969E-04
  5.7500000E+02  4.7799564E-04
  6.0000000E+02  4.4988862E-04
  6.2500000E+02  4.2416346E-04
  6.5000000E+02  4.0047524E-04
  6.6250000E+02  3.8932325E-04
  6.7500000E+02  3.7861541E-04
  7.0000000E+02  3.5848012E-04
  7.2500000E+02  3.3994335E-04
  7.5000000E+02  3.2283026E-04
  8.0000000E+02  2.9225918E-04
  8.5000000E+02  2.6577578E-04
  9.0000000E+02  2.4269061E-04
  9.5000000E+02  2.2252403E-04
  1.0000000E+03  2.0479702E-04
  1.0500000E+03  1.8907681E-04
  1.1000000E+03  1.7508224E-04
  1.1500000E+03  1.6260518E-04
  1.2000000E+03  1.5143428E-04
  1.2500000E+03  1.4137381E-04
  1.3000000E+03  1.3227317E-04
  1.3500000E+03  1.2402233E-04
  1.4000000E+03  1.1652649E-04
  1.4500000E+03  1.0969730E-04
  1.5000000E+03  1.0345482E-04
  1.6000000E+03  9.2469486E-05
  1.7000000E+03  8.3145485E-05
  1.8000000E+03  7.5165719E-05
  1.9000000E+03  6.8286149E-05
  2.0000000E+03  6.2313791E-05
  2.1000000E+03  5.7093645E-05
  2.2000000E+03  5.2502921E-05
  2.3000000E+03  4.8443779E-05
  2.4000000E+03  4.4836862E-05
  2.5000000E+03  4.1617116E-05
  2.6000000E+03  3.8730823E-05
  2.7000000E+03  3.6133258E-05
  2.8000000E+03  3.3786871E-05
  2.9000000E+03  3.1660061E-05
  3.0000000E+03  2.9726069E-05
  3.1000000E+03  2.7962090E-05
  3.2000000E+03  2.6348624E-05
  3.4000000E+03  2.3508474E-05
  3.6000000E+03  2.1096843E-05
  3.8000000E+03  1.9031343E-05
  4.0000000E+03  1.7248622E-05
  4.2000000E+03  1.5699280E-05
  4.4000000E+03  1.4344330E-05
  4.6000000E+03  1.3152638E-05
  4.8000000E+03  1.2099093E-05
  5.0000000E+03  1.1163251E-05
  5.2500000E+03  1.0133674E-05
  5.5000000E+03  9.2354048E-06
  5.7500000E+03  8.4472318E-06
  6.0000000E+03  7.7520847E-06
  6.5000000E+03  6.5878189E-06
  6.7500000E+03  6.0978275E-06
  7.0000000E+03  5.6582301E-06
  7.2500000E+03  5.2624359E-06
  7.5000000E+03  4.9049049E-06
  7.7500000E+03  4.5809427E-06
  8.0000000E+03  4.2865476E-06
  8.2500000E+03  4.0182824E-06
  8.5000000E+03  3.7731877E-06
  9.0000000E+03  3.3426359E-06
  9.5000000E+03  2.9782497E-06
  1.0000000E+04  2.6673519E-06
  1.0500000E+04  2.4001366E-06
  1.1000000E+04  2.1689235E-06
  1.1500000E+04  1.9676402E-06
  1.2000000E+04  1.7914365E-06
  1.2500000E+04  1.6363997E-06
  1.3000000E+04  1.4993469E-06
  1.3500000E+04  1.3776673E-06
  1.4000000E+04  1.2692032E-06
  1.4500000E+04  1.1721593E-06
  1.5000000E+04  1.0850328E-06
  1.5500000E+04  1.0065571E-06
  1.6000000E+04  9.3565895E-07
  1.6500000E+04  8.7142457E-07
  1.7000000E+04  8.1307188E-07
  1.8000000E+04  7.1141346E-07
  1.9000000E+04  6.2632119E-07
  2.0000000E+04  5.5449566E-07
  2.1000000E+04  4.9340590E-07
  2.2000000E+04  4.4108648E-07
  2.3000000E+04  3.9599400E-07
  2.4000000E+04  3.5690357E-07
  2.5000000E+04  3.2283460E-07
  2.6000000E+04  2.9299524E-07
  2.7000000E+04  2.6674081E-07
  2.8000000E+04  2.4354252E-07
  2.9000000E+04  2.2296367E-07
  3.0000000E+04  2.0464127E-07
  3.1000000E+04  1.8827164E-07
  3.2000000E+04  1.7359940E-07
  3.3000000E+04  1.6040862E-07
  3.4000000E+04  1.4851579E-07
  3.5000000E+04  1.3776425E-07
  3.6000000E+04  1.2801969E-07
  3.7000000E+04  1.1916650E-07
  3.8000000E+04  1.1110474E-07
  3.9000000E+04  1.0374770E-07
  4.0000000E+04  9.7019855E-08
  4.2000000E+04  8.5196122E-08
  4.4000000E+04  7.5197091E-08
  4.6000000E+04  6.6684003E-08
  4.8000000E+04  5.9391093E-08
  5.0000000E+04  5.3107802E-08
  5.2500000E+04  4.6420259E-08
  5.5000000E+04  4.0790566E-08
  5.7500000E+04  3.6018516E-08
  5.8750000E+04  3.3903832E-08
  6.0000000E+04  3.1947688E-08
  6.2500000E+04  2.8454670E-08
  6.5000000E+04  2.5441195E-08
  6.7500000E+04  2.2828358E-08
  7.0000000E+04  2.0552306E-08
  7.2500000E+04  1.8560998E-08
  7.5000000E+04  1.6811729E-08
  7.7500000E+04  1.5269226E-08
  8.0000000E+04  1.3904178E-08
  8.2500000E+04  1.2692095E-08
  8.5000000E+04  1.1612411E-08
  8.7500000E+04  1.0647775E-08
  9.0000000E+04  9.7834881E-09
  9.2500000E+04  9.0070366E-09
  9.5000000E+04  8.3077214E-09
  9.7500000E+04  7.6763571E-09
  1.0000000E+05  7.1050295E-09
  1.0250000E+05  6.5868958E-09
  1.0500000E+05  6.1160197E-09
  1.1000000E+05  5.2960318E-09
  1.1500000E+05  4.6110623E-09
  1.2000000E+05  4.0349253E-09
  1.2500000E+05  3.5472424E-09
  1.3000000E+05  3.1320083E-09
  1.3500000E+05  2.7765360E-09
  1.4000000E+05  2.4706812E-09
  1.4500000E+05  2.2062704E-09
  1.5000000E+05  1.9766723E-09
  1.5500000E+05  1.7764729E-09
  1.6000000E+05  1.6012258E-09
  1.6500000E+05  1.4472582E-09
  1.7000000E+05  1.3115179E-09
  1.7500000E+05  1.1914550E-09
  1.8000000E+05  1.0849295E-09
  1.8500000E+05  9.9013709E-10
  1.9000000E+05  9.0554973E-10
  1.9500000E+05  8.2986801E-10
  2.0000000E+05  7.6198298E-10
  2.0500000E+05  7.0094473E-10
  2.1000000E+05  6.4593636E-10
  2.1500000E+05  5.9625301E-10
  2.2000000E+05  5.5128460E-10
  2.2500000E+05  5.1050162E-10
  2.3000000E+05  4.7344302E-10
  2.4000000E+05  4.0893851E-10
  2.5000000E+05  3.5510986E-10
  2.6000000E+05  3.0989726E-10
  2.7000000E+05  2.7169140E-10
  2.8000000E+05  2.3922416E-10
  2.9000000E+05  2.1148861E-10
  3.0000000E+05  1.8767872E-10
  3.1000000E+05  1.6714447E-10
  3.2000000E+05  1.4935810E-10
  3.3000000E+05  1.3388850E-10
  3.4000000E+05  1.2038163E-10
  3.5000000E+05  1.0854514E-10
  3.6000000E+05  9.8136448E-11
  3.7000000E+05  8.8953179E-11
  3.8000000E+05  8.0825723E-11
  3.9000000E+05  7.3611277E-11
  4.0000000E+05  6.7189083E-11
  4.1000000E+05  6.1456622E-11
  4.2000000E+05  5.6326563E-11
  4.3000000E+05  5.1724239E-11
  4.4000000E+05  4.7585586E-11
  4.5000000E+05  4.3855455E-11
  4.6000000E+05  4.0486215E-11
  4.7000000E+05  3.7436610E-11
  4.8000000E+05  3.4670795E-11
  5.0000000E+05  2.9869537E-11
  5.1250000E+05  2.7290139E-11
  5.2500000E+05  2.4985125E-11
  5.3750000E+05  2.2920030E-11
  5.5000000E+05  2.1065357E-11
  5.7500000E+05  1.7889423E-11
  5.8750000E+05  1.6527447E-11
  6.0000000E+05  1.5293470E-11
  6.1250000E+05  1.4173254E-11
  6.2500000E+05  1.3154383E-11
  6.3750000E+05  1.2225991E-11
  6.5000000E+05  1.1378556E-11
  6.7500000E+05  9.8940736E-12
  7.0000000E+05  8.6451565E-12
  7.2500000E+05  7.5881185E-12
  7.5000000E+05  6.6884668E-12
  7.7500000E+05  5.9187634E-12
  8.0000000E+05  5.2570108E-12
  8.2500000E+05  4.6854473E-12
  8.5000000E+05  4.1896454E-12
  8.7500000E+05  3.7578136E-12
  9.0000000E+05  3.3802641E-12
  9.2500000E+05  3.0489893E-12
  9.5000000E+05  2.7573309E-12
  9.7500000E+05  2.4997244E-12
  1.0000000E+06  2.2714825E-12
  1.0250000E+06  2.0686383E-12
  1.0500000E+06  1.8878426E-12
  1.0750000E+06  1.7262562E-12
  1.1000000E+06  1.5814664E-12
  1.1250000E+06  1.4514505E-12
  1.1500000E+06  1.3344836E-12
  1.1750000E+06  1.2290644E-12
  1.2000000E+06  1.1338832E-12
  
  
#  51  11  N2  EION =  1.140000000E+02 eV   294
#  S(0) = 7.809016E-01
  1.0981008E+00  0.0000000E+00
  1.0981008E+02  0.0000000E+00
  1.0981008E+02  1.9045607E-03
  1.1400000E+02  1.9045607E-03
  1.1400272E+02  1.9045607E-03
  1.1415265E+02  1.9109085E-03
  1.1430259E+02  1.9167196E-03
  1.1445252E+02  1.9220009E-03
  1.1460245E+02  1.9267606E-03
  1.1490231E+02  1.9347574E-03
  1.1520218E+02  1.9408078E-03
  1.1580190E+02  1.9475445E-03
  1.1640163E+02  1.9480108E-03
  1.1760109E+02  1.9344357E-03
  1.1880054E+02  1.9078187E-03
  1.2000000E+02  1.8738660E-03
  1.2125000E+02  1.8346537E-03
  1.2250000E+02  1.7939804E-03
  1.2375000E+02  1.7532375E-03
  1.2500000E+02  1.7131684E-03
  1.2750000E+02  1.6363848E-03
  1.3000000E+02  1.5648638E-03
  1.3500000E+02  1.4382591E-03
  1.4000000E+02  1.3332139E-03
  1.4500000E+02  1.2486849E-03
  1.5000000E+02  1.1827921E-03
  1.6000000E+02  1.0960455E-03
  1.6500000E+02  1.0692090E-03
  1.7000000E+02  1.0497486E-03
  1.7500000E+02  1.0354960E-03
  1.8000000E+02  1.0247954E-03
  1.8500000E+02  1.0164515E-03
  1.9000000E+02  1.0096497E-03
  1.9500000E+02  1.0038427E-03
  2.0000000E+02  9.9867893E-04
  2.1000000E+02  9.8939908E-04
  2.2000000E+02  9.8059850E-04
  2.3000000E+02  9.7150453E-04
  2.4000000E+02  9.6158962E-04
  2.5000000E+02  9.5059812E-04
  2.6000000E+02  9.3850781E-04
  2.7000000E+02  9.2548515E-04
  2.8000000E+02  9.1173055E-04
  2.9000000E+02  8.9743562E-04
  3.0000000E+02  8.8271775E-04
  3.1000000E+02  8.6763540E-04
  3.2000000E+02  8.5223098E-04
  3.4000000E+02  8.2057939E-04
  3.6000000E+02  7.8831659E-04
  3.8000000E+02  7.5622714E-04
  4.0000000E+02  7.2502937E-04
  4.2000000E+02  6.9498979E-04
  4.4000000E+02  6.6612609E-04
  4.6000000E+02  6.3832269E-04
  4.8000000E+02  6.1155070E-04
  5.0000000E+02  5.8592914E-04
  5.2500000E+02  5.5563455E-04
  5.5000000E+02  5.2731292E-04
  5.7500000E+02  5.0087207E-04
  6.0000000E+02  4.7606707E-04
  6.5000000E+02  4.3082182E-04
  6.7500000E+02  4.1030029E-04
  7.0000000E+02  3.9108783E-04
  7.2500000E+02  3.7309596E-04
  7.5000000E+02  3.5623188E-04
  8.0000000E+02  3.2546940E-04
  8.5000000E+02  2.9814936E-04
  9.0000000E+02  2.7393029E-04
  9.5000000E+02  2.5240802E-04
  1.0000000E+03  2.3313480E-04
  1.0500000E+03  2.1582025E-04
  1.1000000E+03  2.0026616E-04
  1.1500000E+03  1.8625820E-04
  1.2000000E+03  1.7358021E-04
  1.2500000E+03  1.6206119E-04
  1.3000000E+03  1.5157811E-04
  1.3500000E+03  1.4202486E-04
  1.4000000E+03  1.3330063E-04
  1.4500000E+03  1.2531105E-04
  1.5000000E+03  1.1797491E-04
  1.6000000E+03  1.0499854E-04
  1.7000000E+03  9.3927840E-05
  1.8000000E+03  8.4419359E-05
  1.9000000E+03  7.6202198E-05
  2.0000000E+03  6.9057515E-05
  2.1000000E+03  6.2809179E-05
  2.2000000E+03  5.7316175E-05
  2.3000000E+03  5.2464311E-05
  2.4000000E+03  4.8160024E-05
  2.5000000E+03  4.4326065E-05
  2.6000000E+03  4.0898203E-05
  2.7000000E+03  3.7822610E-05
  2.8000000E+03  3.5053952E-05
  2.9000000E+03  3.2553889E-05
  3.0000000E+03  3.0289812E-05
  3.1000000E+03  2.8233852E-05
  3.2000000E+03  2.6362092E-05
  3.4000000E+03  2.3091493E-05
  3.6000000E+03  2.0343844E-05
  3.8000000E+03  1.8017152E-05
  4.0000000E+03  1.6032813E-05
  4.2000000E+03  1.4329461E-05
  4.4000000E+03  1.2858666E-05
  4.6000000E+03  1.1581789E-05
  4.8000000E+03  1.0467731E-05
  5.0000000E+03  9.4912435E-06
  5.2500000E+03  8.4329897E-06
  5.5000000E+03  7.5251585E-06
  5.7500000E+03  6.7419480E-06
  5.8750000E+03  6.3904552E-06
  6.0000000E+03  6.0627077E-06
  6.2500000E+03  5.4707696E-06
  6.5000000E+03  4.9525688E-06
  6.7500000E+03  4.4969813E-06
  7.0000000E+03  4.0948417E-06
  7.2500000E+03  3.7385564E-06
  7.5000000E+03  3.4218001E-06
  7.7500000E+03  3.1392669E-06
  8.0000000E+03  2.8864808E-06
  8.2500000E+03  2.6596414E-06
  8.5000000E+03  2.4555149E-06
  8.7500000E+03  2.2713398E-06
  9.0000000E+03  2.1047491E-06
  9.2500000E+03  1.9537055E-06
  9.5000000E+03  1.8164488E-06
  1.0000000E+04  1.5773879E-06
  1.0500000E+04  1.3775585E-06
  1.1000000E+04  1.2092929E-06
  1.1500000E+04  1.0666511E-06
  1.2000000E+04  9.4498377E-07
  1.2500000E+04  8.4061527E-07
  1.3000000E+04  7.5061452E-07
  1.3500000E+04  6.7262490E-07
  1.4000000E+04  6.0473600E-07
  1.4500000E+04  5.4538883E-07
  1.5000000E+04  4.9330274E-07
  1.5500000E+04  4.4741881E-07
  1.6000000E+04  4.0685656E-07
  1.6500000E+04  3.7088001E-07
  1.7000000E+04  3.3887084E-07
  1.7500000E+04  3.1030714E-07
  1.8000000E+04  2.8474629E-07
  1.8500000E+04  2.6181140E-07
  1.9000000E+04  2.4118032E-07
  1.9500000E+04  2.2257670E-07
  2.0000000E+04  2.0576251E-07
  2.0500000E+04  1.9053203E-07
  2.1000000E+04  1.7670695E-07
  2.1500000E+04  1.6413225E-07
  2.2000000E+04  1.5267274E-07
  2.2500000E+04  1.4221018E-07
  2.3000000E+04  1.3264085E-07
  2.4000000E+04  1.1582796E-07
  2.5000000E+04  1.0162577E-07
  2.6000000E+04  8.9557359E-08
  2.7000000E+04  7.9245441E-08
  2.8000000E+04  7.0389020E-08
  2.9000000E+04  6.2746168E-08
  3.0000000E+04  5.6121010E-08
  3.1000000E+04  5.0353867E-08
  3.2000000E+04  4.5313770E-08
  3.3000000E+04  4.0892674E-08
  3.4000000E+04  3.7000936E-08
  3.5000000E+04  3.3563796E-08
  3.6000000E+04  3.0518598E-08
  3.7000000E+04  2.7812592E-08
  3.8000000E+04  2.5401175E-08
  3.9000000E+04  2.3246480E-08
  4.0000000E+04  2.1316229E-08
  4.1000000E+04  1.9582803E-08
  4.2000000E+04  1.8022491E-08
  4.3000000E+04  1.6614863E-08
  4.4000000E+04  1.5342263E-08
  4.5000000E+04  1.4189379E-08
  4.6000000E+04  1.3142900E-08
  4.7000000E+04  1.2191214E-08
  4.8000000E+04  1.1324170E-08
  5.0000000E+04  9.8094745E-09
  5.1250000E+04  8.9903163E-09
  5.2500000E+04  8.2548359E-09
  5.3750000E+04  7.5929608E-09
  5.5000000E+04  6.9960097E-09
  5.7500000E+04  5.9678476E-09
  5.8750000E+04  5.5244622E-09
  6.0000000E+04  5.1213793E-09
  6.2500000E+04  4.4193715E-09
  6.5000000E+04  3.8332135E-09
  6.7500000E+04  3.3407035E-09
  7.0000000E+04  2.9244551E-09
  7.2500000E+04  2.5707387E-09
  7.5000000E+04  2.2686261E-09
  7.7500000E+04  2.0093548E-09
  8.0000000E+04  1.7858511E-09
  8.2500000E+04  1.5923675E-09
  8.5000000E+04  1.4242055E-09
  8.7500000E+04  1.2775021E-09
  9.0000000E+04  1.1490644E-09
  9.2500000E+04  1.0362400E-09
  9.5000000E+04  9.3681461E-10
  9.7500000E+04  8.4893100E-10
  1.0000000E+05  7.7102506E-10
  1.0250000E+05  7.0177406E-10
  1.0500000E+05  6.4005493E-10
  1.0750000E+05  5.8491056E-10
  1.1000000E+05  5.3552239E-10
  1.1250000E+05  4.9118805E-10
  1.1500000E+05  4.5130291E-10
  1.1750000E+05  4.1534478E-10
  1.2000000E+05  3.8286136E-10
  1.2250000E+05  3.5345979E-10
  1.2500000E+05  3.2679789E-10
  1.2750000E+05  3.0257692E-10
  1.3000000E+05  2.8053528E-10
  1.3250000E+05  2.6044340E-10
  1.3500000E+05  2.4209929E-10
  1.4000000E+05  2.0996275E-10
  1.4500000E+05  1.8293388E-10
  1.5000000E+05  1.6007480E-10
  1.5500000E+05  1.4064175E-10
  1.6000000E+05  1.2404065E-10
  1.6500000E+05  1.0979378E-10
  1.7000000E+05  9.7514402E-11
  1.7500000E+05  8.6887545E-11
  1.8000000E+05  7.7655287E-11
  1.8500000E+05  6.9605252E-11
  1.9000000E+05  6.2561656E-11
  1.9500000E+05  5.6378306E-11
  2.0000000E+05  5.0933073E-11
  2.0500000E+05  4.6123491E-11
  2.1000000E+05  4.1863216E-11
  2.1500000E+05  3.8079208E-11
  2.2000000E+05  3.4709444E-11
  2.2500000E+05  3.1701076E-11
  2.3000000E+05  2.9008914E-11
  2.3500000E+05  2.6594187E-11
  2.4000000E+05  2.4423527E-11
  2.4500000E+05  2.2468129E-11
  2.5000000E+05  2.0703055E-11
  2.5500000E+05  1.9106652E-11
  2.6000000E+05  1.7660075E-11
  2.6500000E+05  1.6346874E-11
  2.7000000E+05  1.5152657E-11
  2.8000000E+05  1.3072216E-11
  2.9000000E+05  1.1334878E-11
  3.0000000E+05  9.8752921E-12
  3.1000000E+05  8.6421111E-12
  3.2000000E+05  7.5946809E-12
  3.3000000E+05  6.7005769E-12
  3.4000000E+05  5.9337625E-12
  3.5000000E+05  5.2731944E-12
  3.6000000E+05  4.7017554E-12
  3.7000000E+05  4.2054468E-12
  3.8000000E+05  3.7727611E-12
  3.9000000E+05  3.3941895E-12
  4.0000000E+05  3.0618354E-12
  4.1000000E+05  2.7691105E-12
  4.2000000E+05  2.5104937E-12
  4.3000000E+05  2.2813381E-12
  4.4000000E+05  2.0777167E-12
  4.5000000E+05  1.8962966E-12
  4.6000000E+05  1.7342400E-12
  4.7000000E+05  1.5891228E-12
  4.8000000E+05  1.4588671E-12
  5.0000000E+05  1.2360371E-12
  5.1250000E+05  1.1181787E-12
  5.2500000E+05  1.0140429E-12
  5.3750000E+05  9.2175785E-13
  5.5000000E+05  8.3974258E-13
  5.7500000E+05  7.0135570E-13
  5.8750000E+05  6.4286713E-13
  6.0000000E+05  5.9035458E-13
  6.1250000E+05  5.4309975E-13
  6.2500000E+05  5.0048306E-13
  6.3750000E+05  4.6196843E-13
  6.5000000E+05  4.2709072E-13
  6.6250000E+05  3.9544523E-13
  6.7500000E+05  3.6667884E-13
  6.8750000E+05  3.4048267E-13
  7.0000000E+05  3.1658571E-13
  7.2500000E+05  2.7476429E-13
  7.5000000E+05  2.3962589E-13
  7.7500000E+05  2.0992724E-13
  8.0000000E+05  1.8468723E-13
  8.2500000E+05  1.6312560E-13
  8.5000000E+05  1.4461699E-13
  8.7500000E+05  1.2865674E-13
  9.0000000E+05  1.1483440E-13
  9.2500000E+05  1.0281440E-13
  9.5000000E+05  9.2321266E-14
  9.7500000E+05  8.3127598E-14
  1.0000000E+06  7.5045294E-14
  1.0250000E+06  6.7917996E-14
  1.0500000E+06  6.1614314E-14
  1.0750000E+06  5.6023340E-14
  
  
#  51  12  N3  EION =  1.040000000E+02 eV   295
#  S(0) = 1.765346E+00
  9.9575329E-01  0.0000000E+00
  9.9575329E+01  0.0000000E+00
  9.9575329E+01  4.4345185E-03
  1.0400000E+02  4.4345185E-03
  1.0400272E+02  4.4345185E-03
  1.0430259E+02  4.4421709E-03
  1.0460245E+02  4.4473244E-03
  1.0490231E+02  4.4501344E-03
  1.0520218E+02  4.4507678E-03
  1.0580190E+02  4.4462026E-03
  1.0640163E+02  4.4350168E-03
  1.0760109E+02  4.3978548E-03
  1.0880054E+02  4.3477725E-03
  1.1000000E+02  4.2905245E-03
  1.1125000E+02  4.2270398E-03
  1.1250000E+02  4.1619228E-03
  1.1375000E+02  4.0964716E-03
  1.1500000E+02  4.0314266E-03
  1.1750000E+02  3.9042066E-03
  1.2000000E+02  3.7824865E-03
  1.2500000E+02  3.5609028E-03
  1.3000000E+02  3.3741112E-03
  1.3500000E+02  3.2244187E-03
  1.4000000E+02  3.1095068E-03
  1.4500000E+02  3.0240223E-03
  1.5000000E+02  2.9613620E-03
  1.5500000E+02  2.9150744E-03
  1.6000000E+02  2.8796986E-03
  1.6500000E+02  2.8510906E-03
  1.7000000E+02  2.8263636E-03
  1.7500000E+02  2.8036740E-03
  1.8000000E+02  2.7819347E-03
  1.8500000E+02  2.7605376E-03
  1.9000000E+02  2.7391750E-03
  2.0000000E+02  2.6959262E-03
  2.1000000E+02  2.6513216E-03
  2.2000000E+02  2.6046405E-03
  2.3000000E+02  2.5554014E-03
  2.4000000E+02  2.5036487E-03
  2.5000000E+02  2.4498860E-03
  2.6000000E+02  2.3949539E-03
  2.7000000E+02  2.3396109E-03
  2.8000000E+02  2.2844575E-03
  2.9000000E+02  2.2298014E-03
  3.0000000E+02  2.1757358E-03
  3.1000000E+02  2.1222865E-03
  3.2000000E+02  2.0694184E-03
  3.4000000E+02  1.9656494E-03
  3.6000000E+02  1.8655289E-03
  3.8000000E+02  1.7704273E-03
  4.0000000E+02  1.6810664E-03
  4.2000000E+02  1.5972501E-03
  4.4000000E+02  1.5184201E-03
  4.6000000E+02  1.4439708E-03
  4.8000000E+02  1.3737563E-03
  5.0000000E+02  1.3077653E-03
  5.2500000E+02  1.2310805E-03
  5.5000000E+02  1.1605488E-03
  5.7500000E+02  1.0954869E-03
  6.0000000E+02  1.0351279E-03
  6.5000000E+02  9.2697170E-04
  6.7500000E+02  8.7867029E-04
  7.0000000E+02  8.3383174E-04
  7.2500000E+02  7.9216878E-04
  7.5000000E+02  7.5337880E-04
  8.0000000E+02  6.8325722E-04
  8.5000000E+02  6.2175467E-04
  9.0000000E+02  5.6783124E-04
  9.5000000E+02  5.2030695E-04
  1.0000000E+03  4.7808400E-04
  1.0500000E+03  4.4046200E-04
  1.1000000E+03  4.0690600E-04
  1.1500000E+03  3.7686068E-04
  1.2000000E+03  3.4981576E-04
  1.2500000E+03  3.2537865E-04
  1.3000000E+03  3.0325665E-04
  1.3500000E+03  2.8319393E-04
  1.4000000E+03  2.6495058E-04
  1.4500000E+03  2.4831065E-04
  1.5000000E+03  2.3309030E-04
  1.6000000E+03  2.0631429E-04
  1.7000000E+03  1.8362619E-04
  1.8000000E+03  1.6426096E-04
  1.9000000E+03  1.4762057E-04
  2.0000000E+03  1.3322737E-04
  2.1000000E+03  1.2070121E-04
  2.2000000E+03  1.0973972E-04
  2.3000000E+03  1.0009945E-04
  2.4000000E+03  9.1582025E-05
  2.5000000E+03  8.4024576E-05
  2.6000000E+03  7.7292364E-05
  2.7000000E+03  7.1273029E-05
  2.8000000E+03  6.5872404E-05
  2.9000000E+03  6.1011194E-05
  3.0000000E+03  5.6622227E-05
  3.1000000E+03  5.2648328E-05
  3.2000000E+03  4.9040606E-05
  3.4000000E+03  4.2761524E-05
  3.6000000E+03  3.7512935E-05
  3.8000000E+03  3.3089334E-05
  4.0000000E+03  2.9333251E-05
  4.2000000E+03  2.6122417E-05
  4.4000000E+03  2.3360829E-05
  4.6000000E+03  2.0972255E-05
  4.8000000E+03  1.8895622E-05
  5.0000000E+03  1.7081553E-05
  5.2500000E+03  1.5122632E-05
  5.5000000E+03  1.3448554E-05
  5.7500000E+03  1.2009499E-05
  5.8750000E+03  1.1365374E-05
  6.0000000E+03  1.0765774E-05
  6.2500000E+03  9.6854687E-06
  6.5000000E+03  8.7427131E-06
  6.7500000E+03  7.9163706E-06
  7.0000000E+03  7.1890866E-06
  7.2500000E+03  6.5465309E-06
  7.5000000E+03  5.9768032E-06
  7.7500000E+03  5.4699511E-06
  8.0000000E+03  5.0176029E-06
  8.2500000E+03  4.6126722E-06
  8.5000000E+03  4.2491451E-06
  8.7500000E+03  3.9219001E-06
  9.0000000E+03  3.6265575E-06
  9.2500000E+03  3.3593573E-06
  9.5000000E+03  3.1170582E-06
  1.0000000E+04  2.6963134E-06
  1.0500000E+04  2.3459913E-06
  1.1000000E+04  2.0521049E-06
  1.1500000E+04  1.8038621E-06
  1.2000000E+04  1.5928475E-06
  1.2500000E+04  1.4124315E-06
  1.3000000E+04  1.2573460E-06
  1.3500000E+04  1.1233691E-06
  1.4000000E+04  1.0070890E-06
  1.4500000E+04  9.0573014E-07
  1.5000000E+04  8.1701907E-07
  1.5500000E+04  7.3908136E-07
  1.6000000E+04  6.7036274E-07
  1.6500000E+04  6.0956751E-07
  1.7000000E+04  5.5560997E-07
  1.7500000E+04  5.0757598E-07
  1.8000000E+04  4.6469223E-07
  1.8500000E+04  4.2630179E-07
  1.9000000E+04  3.9184449E-07
  1.9500000E+04  3.6084084E-07
  2.0000000E+04  3.3287879E-07
  2.0500000E+04  3.0760297E-07
  2.1000000E+04  2.8470603E-07
  2.1500000E+04  2.6392129E-07
  2.2000000E+04  2.4501669E-07
  2.2500000E+04  2.2778961E-07
  2.3000000E+04  2.1206273E-07
  2.4000000E+04  1.8450570E-07
  2.5000000E+04  1.6131000E-07
  2.6000000E+04  1.4166657E-07
  2.7000000E+04  1.2493757E-07
  2.8000000E+04  1.1061577E-07
  2.9000000E+04  9.8294830E-08
  3.0000000E+04  8.7646727E-08
  3.1000000E+04  7.8404864E-08
  3.2000000E+04  7.0351196E-08
  3.3000000E+04  6.3306336E-08
  3.4000000E+04  5.7121857E-08
  3.5000000E+04  5.1674300E-08
  3.6000000E+04  4.6860466E-08
  3.7000000E+04  4.2593688E-08
  3.8000000E+04  3.8800868E-08
  3.9000000E+04  3.5420090E-08
  4.0000000E+04  3.2398701E-08
  4.1000000E+04  2.9691752E-08
  4.2000000E+04  2.7260737E-08
  4.3000000E+04  2.5072555E-08
  4.4000000E+04  2.3098657E-08
  4.5000000E+04  2.1314343E-08
  4.6000000E+04  1.9698178E-08
  4.7000000E+04  1.8231505E-08
  4.8000000E+04  1.6898045E-08
  5.0000000E+04  1.4575523E-08
  5.1250000E+04  1.3323586E-08
  5.2500000E+04  1.2202268E-08
  5.3750000E+04  1.1195578E-08
  5.5000000E+04  1.0289767E-08
  5.7500000E+04  8.7349211E-09
  5.8750000E+04  8.0667053E-09
  6.0000000E+04  7.4605660E-09
  6.2500000E+04  6.4082803E-09
  6.5000000E+04  5.5333513E-09
  6.7500000E+04  4.8012177E-09
  7.0000000E+04  4.1849193E-09
  7.2500000E+04  3.6632450E-09
  7.5000000E+04  3.2193730E-09
  7.7500000E+04  2.8398625E-09
  8.0000000E+04  2.5138995E-09
  8.2500000E+04  2.2327266E-09
  8.5000000E+04  1.9892079E-09
  8.7500000E+04  1.7774950E-09
  9.0000000E+04  1.5927686E-09
  9.2500000E+04  1.4310373E-09
  9.5000000E+04  1.2889789E-09
  9.7500000E+04  1.1638153E-09
  1.0000000E+05  1.0532136E-09
  1.0250000E+05  9.5520660E-10
  1.0500000E+05  8.6812860E-10
  1.0750000E+05  7.9056390E-10
  1.1000000E+05  7.2130504E-10
  1.1250000E+05  6.5931851E-10
  1.1500000E+05  6.0371686E-10
  1.1750000E+05  5.5373568E-10
  1.2000000E+05  5.0871451E-10
  1.2250000E+05  4.6808112E-10
  1.2500000E+05  4.3133823E-10
  1.2750000E+05  3.9805261E-10
  1.3000000E+05  3.6784588E-10
  1.3250000E+05  3.4038674E-10
  1.3500000E+05  3.1538446E-10
  1.4000000E+05  2.7175784E-10
  1.4500000E+05  2.3526012E-10
  1.5000000E+05  2.0455498E-10
  1.5500000E+05  1.7858726E-10
  1.6000000E+05  1.5651767E-10
  1.6500000E+05  1.3767395E-10
  1.7000000E+05  1.2151421E-10
  1.7500000E+05  1.0759897E-10
  1.8000000E+05  9.5569696E-11
  1.8500000E+05  8.5132360E-11
  1.9000000E+05  7.6044541E-11
  1.9500000E+05  6.8105411E-11
  2.0000000E+05  6.1147818E-11
  2.0500000E+05  5.5032026E-11
  2.1000000E+05  4.9640732E-11
  2.1500000E+05  4.4875066E-11
  2.2000000E+05  4.0651383E-11
  2.2500000E+05  3.6898661E-11
  2.3000000E+05  3.3556382E-11
  2.3500000E+05  3.0572808E-11
  2.4000000E+05  2.7903561E-11
  2.4500000E+05  2.5510464E-11
  2.5000000E+05  2.3360569E-11
  2.5500000E+05  2.1425363E-11
  2.6000000E+05  1.9680111E-11
  2.6500000E+05  1.8103300E-11
  2.7000000E+05  1.6676172E-11
  2.7500000E+05  1.5382330E-11
  2.8000000E+05  1.4207411E-11
  2.8500000E+05  1.3138801E-11
  2.9000000E+05  1.2165402E-11
  3.0000000E+05  1.0466215E-11
  3.1000000E+05  9.0443354E-12
  3.2000000E+05  7.8482124E-12
  3.3000000E+05  6.8369899E-12
  3.4000000E+05  5.9780786E-12
  3.5000000E+05  5.2453141E-12
  3.6000000E+05  4.6175623E-12
  3.7000000E+05  4.0776527E-12
  3.8000000E+05  3.6115578E-12
  3.9000000E+05  3.2077591E-12
  4.0000000E+05  2.8567481E-12
  4.1000000E+05  2.5506412E-12
  4.2000000E+05  2.2828754E-12
  4.3000000E+05  2.0479635E-12
  4.4000000E+05  1.8412999E-12
  4.5000000E+05  1.6590031E-12
  4.6000000E+05  1.4977904E-12
  4.7000000E+05  1.3548757E-12
  4.8000000E+05  1.2278857E-12
  5.0000000E+05  1.0138602E-12
  5.1250000E+05  9.0253747E-13
  5.2500000E+05  8.0542120E-13
  5.3750000E+05  7.2044813E-13
  5.5000000E+05  6.4589034E-13
  5.7500000E+05  5.2243659E-13
  5.8750000E+05  4.7127650E-13
  6.0000000E+05  4.2593251E-13
  6.1250000E+05  3.8565239E-13
  6.2500000E+05  3.4979261E-13
  6.3750000E+05  3.1780092E-13
  6.5000000E+05  2.8920238E-13
  6.6250000E+05  2.6358736E-13
  6.7500000E+05  2.4060166E-13
  6.8750000E+05  2.1993820E-13
  7.0000000E+05  2.0133041E-13
  7.1250000E+05  1.8454647E-13
  7.2500000E+05  1.6938372E-13
  7.3750000E+05  1.5566464E-13
  7.5000000E+05  1.4323336E-13
  7.6250000E+05  1.3195281E-13
  7.7500000E+05  1.2170210E-13
  7.8750000E+05  1.1237381E-13
  8.0000000E+05  1.0387267E-13
  8.2500000E+05  8.9025079E-14
  8.5000000E+05  7.6595409E-14
  8.7500000E+05  6.6139437E-14
  9.0000000E+05  5.7311167E-14
  9.2500000E+05  4.9835214E-14
  9.5000000E+05  4.3485483E-14
  
  
#  51  13  N4  EION =  3.800000000E+01 eV   305
#  S(0) = 6.136561E+00
  3.1668960E-01  0.0000000E+00
  3.1668960E+01  0.0000000E+00
  3.1668960E+01  1.0420462E-02
  3.8000000E+01  1.0420462E-02
  3.8002721E+01  1.0420462E-02
  3.8202585E+01  1.0499426E-02
  3.8402449E+01  1.0596244E-02
  3.8602313E+01  1.0711829E-02
  3.8802177E+01  1.0847119E-02
  3.9201905E+01  1.1180725E-02
  3.9601633E+01  1.1605182E-02
  4.0401088E+01  1.2762104E-02
  4.1200544E+01  1.4395376E-02
  4.2000000E+01  1.6594082E-02
  4.4000000E+01  2.5262346E-02
  4.5000000E+01  3.1731346E-02
  4.6000000E+01  3.9931647E-02
  4.6500000E+01  4.4740454E-02
  4.7000000E+01  5.0043463E-02
  4.8000000E+01  6.2139118E-02
  4.9000000E+01  7.6110439E-02
  4.9500000E+01  8.3700856E-02
  5.0000000E+01  9.1602829E-02
  5.1250000E+01  1.1211357E-01
  5.2500000E+01  1.3223078E-01
  5.3750000E+01  1.4999329E-01
  5.4375000E+01  1.5745639E-01
  5.5000000E+01  1.6377788E-01
  5.5625000E+01  1.6886125E-01
  5.6250000E+01  1.7268508E-01
  5.7500000E+01  1.7669147E-01
  6.0000000E+01  1.7255872E-01
  6.1250000E+01  1.6623061E-01
  6.2500000E+01  1.5817980E-01
  6.3750000E+01  1.4906024E-01
  6.5000000E+01  1.3935642E-01
  6.6250000E+01  1.2943776E-01
  6.7500000E+01  1.1956478E-01
  6.8750000E+01  1.0992503E-01
  7.0000000E+01  1.0065450E-01
  7.1250000E+01  9.1847006E-02
  7.2500000E+01  8.3561890E-02
  7.3750000E+01  7.5833601E-02
  7.5000000E+01  6.8678969E-02
  7.7500000E+01  5.6071684E-02
  8.0000000E+01  4.5598643E-02
  8.2500000E+01  3.7016786E-02
  8.5000000E+01  3.0043225E-02
  8.7500000E+01  2.4403378E-02
  9.0000000E+01  1.9850377E-02
  9.2500000E+01  1.6173898E-02
  9.5000000E+01  1.3202183E-02
  9.7500000E+01  1.0795560E-02
  1.0000000E+02  8.8428019E-03
  1.0250000E+02  7.2569100E-03
  1.0500000E+02  5.9688086E-03
  1.0750000E+02  4.9219297E-03
  1.1000000E+02  4.0731393E-03
  1.1250000E+02  3.3881185E-03
  1.1500000E+02  2.8365267E-03
  1.1750000E+02  2.3946300E-03
  1.2000000E+02  2.0463494E-03
  1.2500000E+02  1.5707004E-03
  1.2750000E+02  1.4172432E-03
  1.3000000E+02  1.3058487E-03
  1.3250000E+02  1.2292490E-03
  1.3500000E+02  1.1825253E-03
  1.3750000E+02  1.1613377E-03
  1.4000000E+02  1.1601200E-03
  1.4250000E+02  1.1746058E-03
  1.4500000E+02  1.2016119E-03
  1.5000000E+02  1.2835969E-03
  1.5500000E+02  1.3919333E-03
  1.5750000E+02  1.4524470E-03
  1.6000000E+02  1.5152600E-03
  1.6250000E+02  1.5791606E-03
  1.6500000E+02  1.6436330E-03
  1.7000000E+02  1.7725776E-03
  1.7500000E+02  1.8985706E-03
  1.8000000E+02  2.0185534E-03
  1.8500000E+02  2.1310105E-03
  1.9000000E+02  2.2348463E-03
  2.0000000E+02  2.4138902E-03
  2.1000000E+02  2.5548674E-03
  2.2000000E+02  2.6604105E-03
  2.3000000E+02  2.7350925E-03
  2.4000000E+02  2.7837923E-03
  2.5000000E+02  2.8106699E-03
  2.6000000E+02  2.8194142E-03
  2.7000000E+02  2.8129133E-03
  2.8000000E+02  2.7934464E-03
  2.9000000E+02  2.7631207E-03
  3.0000000E+02  2.7239930E-03
  3.1000000E+02  2.6779003E-03
  3.2000000E+02  2.6264484E-03
  3.4000000E+02  2.5131434E-03
  3.6000000E+02  2.3929854E-03
  3.8000000E+02  2.2705578E-03
  4.0000000E+02  2.1485388E-03
  4.2000000E+02  2.0288043E-03
  4.4000000E+02  1.9127442E-03
  4.6000000E+02  1.8017557E-03
  4.8000000E+02  1.6967747E-03
  5.0000000E+02  1.5979449E-03
  5.2500000E+02  1.4826155E-03
  5.5000000E+02  1.3759221E-03
  5.7500000E+02  1.2774788E-03
  6.0000000E+02  1.1868407E-03
  6.5000000E+02  1.0272003E-03
  6.7500000E+02  9.5718342E-04
  7.0000000E+02  8.9286821E-04
  7.2500000E+02  8.3366861E-04
  7.5000000E+02  7.7911253E-04
  8.0000000E+02  6.8258995E-04
  8.5000000E+02  6.0069137E-04
  9.0000000E+02  5.3077262E-04
  9.5000000E+02  4.7071197E-04
  1.0000000E+03  4.1899267E-04
  1.0500000E+03  3.7433776E-04
  1.1000000E+03  3.3558904E-04
  1.1500000E+03  3.0179156E-04
  1.2000000E+03  2.7219973E-04
  1.2500000E+03  2.4621322E-04
  1.3000000E+03  2.2332341E-04
  1.3500000E+03  2.0309204E-04
  1.4000000E+03  1.8514966E-04
  1.4500000E+03  1.6918632E-04
  1.5000000E+03  1.5494053E-04
  1.6000000E+03  1.3074931E-04
  1.7000000E+03  1.1117357E-04
  1.8000000E+03  9.5186186E-05
  1.9000000E+03  8.2016483E-05
  2.0000000E+03  7.1079826E-05
  2.1000000E+03  6.1929888E-05
  2.2000000E+03  5.4222171E-05
  2.3000000E+03  4.7688459E-05
  2.4000000E+03  4.2118073E-05
  2.5000000E+03  3.7343708E-05
  2.6000000E+03  3.3231306E-05
  2.7000000E+03  2.9672643E-05
  2.8000000E+03  2.6579796E-05
  2.9000000E+03  2.3880892E-05
  3.0000000E+03  2.1516813E-05
  3.1000000E+03  1.9438617E-05
  3.2000000E+03  1.7605570E-05
  3.4000000E+03  1.4544080E-05
  3.6000000E+03  1.2119333E-05
  3.8000000E+03  1.0178441E-05
  4.0000000E+03  8.6098606E-06
  4.2000000E+03  7.3310116E-06
  4.4000000E+03  6.2799646E-06
  4.6000000E+03  5.4097384E-06
  4.8000000E+03  4.6843096E-06
  5.0000000E+03  4.0757592E-06
  5.2500000E+03  3.4466176E-06
  5.5000000E+03  2.9334906E-06
  5.7500000E+03  2.5116910E-06
  5.8750000E+03  2.3289840E-06
  6.0000000E+03  2.1624349E-06
  6.2500000E+03  1.8712936E-06
  6.5000000E+03  1.6270786E-06
  6.7500000E+03  1.4210354E-06
  7.0000000E+03  1.2462540E-06
  7.2500000E+03  1.0972339E-06
  7.5000000E+03  9.6956646E-07
  7.7500000E+03  8.5969843E-07
  8.0000000E+03  7.6474729E-07
  8.2500000E+03  6.8236026E-07
  8.5000000E+03  6.1060573E-07
  8.7500000E+03  5.4788924E-07
  9.0000000E+03  4.9288752E-07
  9.2500000E+03  4.4449709E-07
  9.5000000E+03  4.0179388E-07
  1.0000000E+04  3.3046117E-07
  1.0500000E+04  2.7400108E-07
  1.1000000E+04  2.2887584E-07
  1.1500000E+04  1.9248790E-07
  1.2000000E+04  1.6290568E-07
  1.2500000E+04  1.3867487E-07
  1.3000000E+04  1.1868907E-07
  1.3500000E+04  1.0209800E-07
  1.4000000E+04  8.8241937E-08
  1.4500000E+04  7.6604729E-08
  1.5000000E+04  6.6779371E-08
  1.5500000E+04  5.8442547E-08
  1.6000000E+04  5.1335598E-08
  1.6500000E+04  4.5250241E-08
  1.7000000E+04  4.0017823E-08
  1.7500000E+04  3.5500992E-08
  1.8000000E+04  3.1587221E-08
  1.8500000E+04  2.8183871E-08
  1.9000000E+04  2.5214336E-08
  1.9500000E+04  2.2614966E-08
  2.0000000E+04  2.0332637E-08
  2.0500000E+04  1.8322811E-08
  2.1000000E+04  1.6548012E-08
  2.2000000E+04  1.3581670E-08
  2.3000000E+04  1.1233388E-08
  2.4000000E+04  9.3573395E-09
  2.5000000E+04  7.8459081E-09
  2.6000000E+04  6.6187744E-09
  2.7000000E+04  5.6153024E-09
  2.8000000E+04  4.7892361E-09
  2.9000000E+04  4.1049694E-09
  3.0000000E+04  3.5348535E-09
  3.1000000E+04  3.0572438E-09
  3.2000000E+04  2.6550691E-09
  3.3000000E+04  2.3147711E-09
  3.4000000E+04  2.0255104E-09
  3.5000000E+04  1.7785671E-09
  3.6000000E+04  1.5668841E-09
  3.7000000E+04  1.3847190E-09
  3.8000000E+04  1.2273755E-09
  3.9000000E+04  1.0909930E-09
  4.0000000E+04  9.7238271E-10
  4.1000000E+04  8.6889899E-10
  4.2000000E+04  7.7833730E-10
  4.3000000E+04  6.9885318E-10
  4.4000000E+04  6.2889729E-10
  4.6000000E+04  5.1254497E-10
  4.8000000E+04  4.2104098E-10
  5.0000000E+04  3.4841081E-10
  5.1250000E+04  3.1060047E-10
  5.2500000E+04  2.7759209E-10
  5.3750000E+04  2.4868951E-10
  5.5000000E+04  2.2330963E-10
  5.7500000E+04  1.8123294E-10
  5.8750000E+04  1.6377169E-10
  6.0000000E+04  1.4828041E-10
  6.2500000E+04  1.2222843E-10
  6.5000000E+04  1.0145178E-10
  6.7500000E+04  8.4748185E-11
  7.0000000E+04  7.1218319E-11
  7.2500000E+04  6.0182690E-11
  7.5000000E+04  5.1122912E-11
  7.7500000E+04  4.3639904E-11
  8.0000000E+04  3.7423949E-11
  8.2500000E+04  3.2232836E-11
  8.5000000E+04  2.7875697E-11
  8.7500000E+04  2.4201101E-11
  9.0000000E+04  2.1088158E-11
  9.2500000E+04  1.8439768E-11
  9.5000000E+04  1.6177473E-11
  9.7500000E+04  1.4237542E-11
  1.0000000E+05  1.2567939E-11
  1.0250000E+05  1.1125971E-11
  1.0500000E+05  9.8764468E-12
  1.0750000E+05  8.7902321E-12
  1.1000000E+05  7.8431044E-12
  1.1250000E+05  7.0148416E-12
  1.1500000E+05  6.2884978E-12
  1.2000000E+05  5.0867834E-12
  1.2500000E+05  4.1484085E-12
  1.3000000E+05  3.4087786E-12
  1.3500000E+05  2.8207221E-12
  1.4000000E+05  2.3493934E-12
  1.4500000E+05  1.9687755E-12
  1.5000000E+05  1.6592474E-12
  1.5500000E+05  1.4058736E-12
  1.6000000E+05  1.1971862E-12
  1.6500000E+05  1.0243080E-12
  1.7000000E+05  8.8031253E-13
  1.7500000E+05  7.5975616E-13
  1.8000000E+05  6.5833228E-13
  1.8500000E+05  5.7261139E-13
  1.9000000E+05  4.9984564E-13
  1.9500000E+05  4.3782060E-13
  2.0000000E+05  3.8474212E-13
  2.0500000E+05  3.3914895E-13
  2.1000000E+05  2.9984506E-13
  2.1500000E+05  2.6584692E-13
  2.2000000E+05  2.3634207E-13
  2.2500000E+05  2.1065647E-13
  2.3000000E+05  1.8822866E-13
  2.3500000E+05  1.6858914E-13
  2.4000000E+05  1.5134385E-13
  2.4500000E+05  1.3616081E-13
  2.5000000E+05  1.2275935E-13
  2.6000000E+05  1.0038441E-13
  2.7000000E+05  8.2706891E-14
  2.8000000E+05  6.8619877E-14
  2.9000000E+05  5.7303641E-14
  3.0000000E+05  4.8144866E-14
  3.1000000E+05  4.0680185E-14
  3.2000000E+05  3.4556168E-14
  3.3000000E+05  2.9500921E-14
  3.4000000E+05  2.5303656E-14
  3.5000000E+05  2.1799681E-14
  3.6000000E+05  1.8859330E-14
  3.7000000E+05  1.6379857E-14
  3.8000000E+05  1.4279353E-14
  3.9000000E+05  1.2492110E-14
  4.0000000E+05  1.0965113E-14
  4.1000000E+05  9.6553485E-15
  4.2000000E+05  8.5277231E-15
  4.3000000E+05  7.5534631E-15
  4.4000000E+05  6.7088559E-15
  4.5000000E+05  5.9742398E-15
  4.6000000E+05  5.3332778E-15
  4.7000000E+05  4.7723519E-15
  4.8000000E+05  4.2800638E-15
  5.0000000E+05  3.4646464E-15
  5.1250000E+05  3.0484335E-15
  5.2500000E+05  2.6903308E-15
  5.3750000E+05  2.3812007E-15
  
  
#  51  14  N5  EION =  3.700000000E+01 eV   303
#  S(0) = 9.479280E+00
  1.4105127E-01  0.0000000E+00
  1.4105127E+01  0.0000000E+00
  1.4105127E+01  1.6530769E-02
  3.7000000E+01  1.6530769E-02
  3.7002721E+01  1.6530769E-02
  3.7127653E+01  1.6590458E-02
  3.7252585E+01  1.6661464E-02
  3.7377517E+01  1.6744108E-02
  3.7502449E+01  1.6838718E-02
  3.7752313E+01  1.7065178E-02
  3.8002177E+01  1.7343589E-02
  3.8501905E+01  1.8067863E-02
  3.9001633E+01  1.9036035E-02
  4.0001088E+01  2.1814058E-02
  4.1000544E+01  2.5924144E-02
  4.2000000E+01  3.1656527E-02
  4.4000000E+01  4.9336512E-02
  4.5000000E+01  6.1965222E-02
  4.6000000E+01  7.7485165E-02
  4.7000000E+01  9.5981786E-02
  4.7500000E+01  1.0630017E-01
  4.8000000E+01  1.1726354E-01
  4.9000000E+01  1.4076623E-01
  5.0000000E+01  1.6550717E-01
  5.1250000E+01  1.9609617E-01
  5.2500000E+01  2.2355188E-01
  5.3750000E+01  2.4528999E-01
  5.4375000E+01  2.5348725E-01
  5.5000000E+01  2.5977271E-01
  5.6250000E+01  2.6676324E-01
  5.7500000E+01  2.6698526E-01
  5.8750000E+01  2.6176036E-01
  6.0000000E+01  2.5248740E-01
  6.1250000E+01  2.4043704E-01
  6.2500000E+01  2.2665024E-01
  6.3750000E+01  2.1189891E-01
  6.5000000E+01  1.9677000E-01
  6.6250000E+01  1.8168263E-01
  6.7500000E+01  1.6693340E-01
  6.8750000E+01  1.5273761E-01
  7.0000000E+01  1.3924438E-01
  7.2500000E+01  1.1470559E-01
  7.3750000E+01  1.0374227E-01
  7.5000000E+01  9.3658913E-02
  7.7500000E+01  7.6033676E-02
  8.0000000E+01  6.1525171E-02
  8.2500000E+01  4.9719545E-02
  8.5000000E+01  4.0178988E-02
  8.7500000E+01  3.2498318E-02
  9.0000000E+01  2.6320861E-02
  9.2500000E+01  2.1350923E-02
  9.5000000E+01  1.7348062E-02
  9.7500000E+01  1.4118829E-02
  1.0000000E+02  1.1510137E-02
  1.0250000E+02  9.4033428E-03
  1.0500000E+02  7.7021658E-03
  1.0750000E+02  6.3289809E-03
  1.1000000E+02  5.2267997E-03
  1.1250000E+02  4.3466681E-03
  1.1500000E+02  3.6458796E-03
  1.1750000E+02  3.0945588E-03
  1.2000000E+02  2.6697579E-03
  1.2250000E+02  2.3496732E-03
  1.2500000E+02  2.1153495E-03
  1.2750000E+02  1.9489067E-03
  1.3000000E+02  1.8365856E-03
  1.3500000E+02  1.7412544E-03
  1.3750000E+02  1.7456411E-03
  1.4000000E+02  1.7752776E-03
  1.4250000E+02  1.8246811E-03
  1.4500000E+02  1.8893318E-03
  1.5000000E+02  2.0504925E-03
  1.5500000E+02  2.2406084E-03
  1.6000000E+02  2.4444866E-03
  1.6500000E+02  2.6499058E-03
  1.7000000E+02  2.8515119E-03
  1.8000000E+02  3.2257114E-03
  1.9000000E+02  3.5455399E-03
  2.0000000E+02  3.8035568E-03
  2.1000000E+02  4.0012905E-03
  2.2000000E+02  4.1444579E-03
  2.3000000E+02  4.2410590E-03
  2.4000000E+02  4.2990255E-03
  2.5000000E+02  4.3249051E-03
  2.6000000E+02  4.3244169E-03
  2.7000000E+02  4.3019036E-03
  2.8000000E+02  4.2608293E-03
  2.9000000E+02  4.2043941E-03
  3.0000000E+02  4.1356945E-03
  3.1000000E+02  4.0574525E-03
  3.2000000E+02  3.9720458E-03
  3.4000000E+02  3.7880669E-03
  3.6000000E+02  3.5965671E-03
  3.8000000E+02  3.4038539E-03
  4.0000000E+02  3.2135701E-03
  4.2000000E+02  3.0282038E-03
  4.4000000E+02  2.8495974E-03
  4.6000000E+02  2.6796537E-03
  4.8000000E+02  2.5195678E-03
  5.0000000E+02  2.3693618E-03
  5.2500000E+02  2.1946586E-03
  5.5000000E+02  2.0335760E-03
  5.7500000E+02  1.8853793E-03
  6.0000000E+02  1.7492765E-03
  6.5000000E+02  1.5103470E-03
  6.7500000E+02  1.4058609E-03
  7.0000000E+02  1.3100408E-03
  7.2500000E+02  1.2219760E-03
  7.5000000E+02  1.1409384E-03
  8.0000000E+02  9.9785265E-04
  8.5000000E+02  8.7673225E-04
  9.0000000E+02  7.7353992E-04
  9.5000000E+02  6.8506728E-04
  1.0000000E+03  6.0901724E-04
  1.0500000E+03  5.4345874E-04
  1.1000000E+03  4.8665241E-04
  1.1500000E+03  4.3717120E-04
  1.2000000E+03  3.9390295E-04
  1.2500000E+03  3.5595236E-04
  1.3000000E+03  3.2256219E-04
  1.3500000E+03  2.9308141E-04
  1.4000000E+03  2.6696244E-04
  1.4500000E+03  2.4374662E-04
  1.5000000E+03  2.2304770E-04
  1.6000000E+03  1.8794344E-04
  1.7000000E+03  1.5958346E-04
  1.8000000E+03  1.3645718E-04
  1.9000000E+03  1.1743363E-04
  2.0000000E+03  1.0165660E-04
  2.1000000E+03  8.8473489E-05
  2.2000000E+03  7.7381334E-05
  2.3000000E+03  6.7989133E-05
  2.4000000E+03  5.9990185E-05
  2.5000000E+03  5.3141234E-05
  2.6000000E+03  4.7247580E-05
  2.7000000E+03  4.2152221E-05
  2.8000000E+03  3.7727741E-05
  2.9000000E+03  3.3870098E-05
  3.0000000E+03  3.0493799E-05
  3.1000000E+03  2.7528135E-05
  3.2000000E+03  2.4914307E-05
  3.4000000E+03  2.0553480E-05
  3.6000000E+03  1.7104450E-05
  3.8000000E+03  1.4347303E-05
  4.0000000E+03  1.2121832E-05
  4.2000000E+03  1.0309587E-05
  4.4000000E+03  8.8218499E-06
  4.6000000E+03  7.5914023E-06
  4.8000000E+03  6.5667627E-06
  5.0000000E+03  5.7080755E-06
  5.2500000E+03  4.8212935E-06
  5.5000000E+03  4.0988755E-06
  5.7500000E+03  3.5056961E-06
  5.8750000E+03  3.2489649E-06
  6.0000000E+03  3.0150608E-06
  6.2500000E+03  2.6064869E-06
  6.5000000E+03  2.2641080E-06
  6.7500000E+03  1.9755216E-06
  7.0000000E+03  1.7309481E-06
  7.2500000E+03  1.5226101E-06
  7.5000000E+03  1.3442799E-06
  7.7500000E+03  1.1909424E-06
  8.0000000E+03  1.0585327E-06
  8.2500000E+03  9.4373564E-07
  8.5000000E+03  8.4383168E-07
  8.7500000E+03  7.5657773E-07
  9.0000000E+03  6.8011362E-07
  9.2500000E+03  6.1288934E-07
  9.5000000E+03  5.5360777E-07
  1.0000000E+04  4.5468230E-07
  1.0500000E+04  3.7648684E-07
  1.1000000E+04  3.1407006E-07
  1.1500000E+04  2.6380107E-07
  1.2000000E+04  2.2298311E-07
  1.2500000E+04  1.8958807E-07
  1.3000000E+04  1.6207474E-07
  1.3500000E+04  1.3925994E-07
  1.4000000E+04  1.2022660E-07
  1.4500000E+04  1.0425793E-07
  1.5000000E+04  9.0789283E-08
  1.5500000E+04  7.9372528E-08
  1.6000000E+04  6.9649492E-08
  1.6500000E+04  6.1332021E-08
  1.7000000E+04  5.4187003E-08
  1.7500000E+04  4.8024755E-08
  1.8000000E+04  4.2690009E-08
  1.8500000E+04  3.8055046E-08
  1.9000000E+04  3.4014339E-08
  1.9500000E+04  3.0480288E-08
  2.0000000E+04  2.7379827E-08
  2.0500000E+04  2.4651756E-08
  2.1000000E+04  2.2244614E-08
  2.2000000E+04  1.8225984E-08
  2.3000000E+04  1.5049496E-08
  2.4000000E+04  1.2515544E-08
  2.5000000E+04  1.0477027E-08
  2.6000000E+04  8.8243023E-09
  2.7000000E+04  7.4746995E-09
  2.8000000E+04  6.3652270E-09
  2.9000000E+04  5.4474522E-09
  3.0000000E+04  4.6838086E-09
  3.1000000E+04  4.0449205E-09
  3.2000000E+04  3.5076448E-09
  3.3000000E+04  3.0536204E-09
  3.4000000E+04  2.6681841E-09
  3.5000000E+04  2.3395523E-09
  3.6000000E+04  2.0581978E-09
  3.7000000E+04  1.8163765E-09
  3.8000000E+04  1.6077614E-09
  3.9000000E+04  1.4271569E-09
  4.0000000E+04  1.2702759E-09
  4.1000000E+04  1.1335649E-09
  4.2000000E+04  1.0140657E-09
  4.3000000E+04  9.0930606E-10
  4.4000000E+04  8.1721111E-10
  4.6000000E+04  6.6429316E-10
  4.8000000E+04  5.4430262E-10
  5.0000000E+04  4.4927180E-10
  5.1250000E+04  3.9988841E-10
  5.2500000E+04  3.5683441E-10
  5.3750000E+04  3.1918563E-10
  5.5000000E+04  2.8616889E-10
  5.7500000E+04  2.3153515E-10
  5.8750000E+04  2.0890717E-10
  6.0000000E+04  1.8885737E-10
  6.2500000E+04  1.5520123E-10
  6.5000000E+04  1.2842656E-10
  6.7500000E+04  1.0695345E-10
  7.0000000E+04  8.9602535E-11
  7.2500000E+04  7.5484493E-11
  7.5000000E+04  6.3922145E-11
  7.7500000E+04  5.4395155E-11
  8.0000000E+04  4.6500451E-11
  8.2500000E+04  3.9923381E-11
  8.5000000E+04  3.4416424E-11
  8.7500000E+04  2.9783537E-11
  9.0000000E+04  2.5868487E-11
  9.2500000E+04  2.2545997E-11
  9.5000000E+04  1.9715012E-11
  9.7500000E+04  1.7293577E-11
  1.0000000E+05  1.5214889E-11
  1.0250000E+05  1.3424231E-11
  1.0500000E+05  1.1876576E-11
  1.0750000E+05  1.0534709E-11
  1.1000000E+05  9.3677413E-12
  1.1250000E+05  8.3499256E-12
  1.1500000E+05  7.4597222E-12
  1.1750000E+05  6.6790494E-12
  1.2000000E+05  5.9926745E-12
  1.2250000E+05  5.3877209E-12
  1.2500000E+05  4.8532656E-12
  1.3000000E+05  3.9600348E-12
  1.3500000E+05  3.2537149E-12
  1.4000000E+05  2.6906956E-12
  1.4500000E+05  2.2385346E-12
  1.5000000E+05  1.8728599E-12
  1.5500000E+05  1.5751929E-12
  1.6000000E+05  1.3314003E-12
  1.6500000E+05  1.1305831E-12
  1.7000000E+05  9.6427082E-13
  1.7500000E+05  8.2583240E-13
  1.8000000E+05  7.1004229E-13
  1.8500000E+05  6.1275528E-13
  1.9000000E+05  5.3066263E-13
  1.9500000E+05  4.6110818E-13
  2.0000000E+05  4.0194820E-13
  2.0500000E+05  3.5144356E-13
  2.1000000E+05  3.0817625E-13
  2.1500000E+05  2.7098467E-13
  2.2000000E+05  2.3891308E-13
  2.2500000E+05  2.1117169E-13
  2.3000000E+05  1.8710528E-13
  2.3500000E+05  1.6616818E-13
  2.4000000E+05  1.4790425E-13
  2.4500000E+05  1.3193085E-13
  2.5000000E+05  1.1792590E-13
  2.6000000E+05  9.4774818E-14
  2.7000000E+05  7.6733288E-14
  2.8000000E+05  6.2554691E-14
  2.9000000E+05  5.1324224E-14
  3.0000000E+05  4.2363541E-14
  3.1000000E+05  3.5164739E-14
  3.2000000E+05  2.9344083E-14
  3.3000000E+05  2.4609193E-14
  3.4000000E+05  2.0735534E-14
  3.5000000E+05  1.7549372E-14
  3.6000000E+05  1.4915279E-14
  3.7000000E+05  1.2727036E-14
  3.8000000E+05  1.0900831E-14
  3.9000000E+05  9.3701335E-15
  4.0000000E+05  8.0818710E-15
  4.1000000E+05  6.9934480E-15
  4.2000000E+05  6.0704651E-15
  4.3000000E+05  5.2850086E-15
  4.4000000E+05  4.6143069E-15
  4.5000000E+05  4.0396332E-15
  4.6000000E+05  3.5456083E-15
  4.7000000E+05  3.1195813E-15
  4.8000000E+05  2.7510984E-15
  5.0000000E+05  2.1536476E-15
  5.1250000E+05  1.8561210E-15
  5.2500000E+05  1.6049961E-15
  5.3750000E+05  1.3923888E-15
  
  
#  51  17  O1  EION =  1.500000000E+01 eV   275
#  S(0) = 1.334843E+00
  7.5000000E-02  0.0000000E+00
  7.5000000E+00  0.0000000E+00
  7.5000000E+00  1.4876383E-01
  1.5000000E+01  1.4876383E-01
  1.5000000E+01  3.8819082E-03
  1.5002721E+01  3.8819082E-03
  1.5052585E+01  3.7941279E-03
  1.5102449E+01  3.7082245E-03
  1.5152313E+01  3.6241589E-03
  1.5202177E+01  3.5418934E-03
  1.5301905E+01  3.3826124E-03
  1.5401633E+01  3.2300926E-03
  1.5601088E+01  2.9442367E-03
  1.5800544E+01  2.6822450E-03
  1.6000000E+01  2.4422061E-03
  1.6250000E+01  2.1696714E-03
  1.6500000E+01  1.9257475E-03
  1.6750000E+01  1.7076185E-03
  1.7000000E+01  1.5127537E-03
  1.7250000E+01  1.3388774E-03
  1.7500000E+01  1.1839436E-03
  1.7750000E+01  1.0461120E-03
  1.8000000E+01  9.2372577E-04
  1.8250000E+01  8.1528978E-04
  1.8500000E+01  7.1946126E-04
  1.8750000E+01  6.3502781E-04
  1.9000000E+01  5.6088586E-04
  1.9250000E+01  4.9606609E-04
  1.9500000E+01  4.3964524E-04
  2.0000000E+01  3.4892277E-04
  2.0250000E+01  3.1322354E-04
  2.0500000E+01  2.8314800E-04
  2.0750000E+01  2.5812620E-04
  2.1000000E+01  2.3771913E-04
  2.1250000E+01  2.2145137E-04
  2.1500000E+01  2.0890053E-04
  2.1625000E+01  2.0390649E-04
  2.1750000E+01  1.9971440E-04
  2.2000000E+01  1.9359582E-04
  2.2250000E+01  1.9019746E-04
  2.2500000E+01  1.8920745E-04
  2.2750000E+01  1.9042605E-04
  2.3000000E+01  1.9365466E-04
  2.3250000E+01  1.9863662E-04
  2.3500000E+01  2.0517338E-04
  2.4000000E+01  2.2230959E-04
  2.4250000E+01  2.3262037E-04
  2.4500000E+01  2.4390945E-04
  2.4750000E+01  2.5604451E-04
  2.5000000E+01  2.6891476E-04
  2.5500000E+01  2.9653124E-04
  2.6000000E+01  3.2607134E-04
  2.6500000E+01  3.5692717E-04
  2.7000000E+01  3.8867298E-04
  2.8000000E+01  4.5324230E-04
  2.9000000E+01  5.1741743E-04
  3.0000000E+01  5.7958518E-04
  3.1000000E+01  6.3871521E-04
  3.2000000E+01  6.9415789E-04
  3.3000000E+01  7.4554142E-04
  3.4000000E+01  7.9269325E-04
  3.5000000E+01  8.3557792E-04
  3.6000000E+01  8.7425625E-04
  3.8000000E+01  9.3955078E-04
  4.0000000E+01  9.9003803E-04
  4.2000000E+01  1.0274720E-03
  4.4000000E+01  1.0536509E-03
  4.6000000E+01  1.0702921E-03
  4.8000000E+01  1.0789665E-03
  5.0000000E+01  1.0810761E-03
  5.2500000E+01  1.0763308E-03
  5.5000000E+01  1.0652529E-03
  5.7500000E+01  1.0494928E-03
  6.0000000E+01  1.0303716E-03
  6.5000000E+01  9.8600083E-04
  6.7500000E+01  9.6219121E-04
  7.0000000E+01  9.3798240E-04
  7.2500000E+01  9.1372708E-04
  7.5000000E+01  8.8968038E-04
  8.0000000E+01  8.4289543E-04
  8.5000000E+01  7.9848029E-04
  9.0000000E+01  7.5675584E-04
  9.5000000E+01  7.1775100E-04
  1.0000000E+02  6.8135790E-04
  1.0500000E+02  6.4741485E-04
  1.1000000E+02  6.1575495E-04
  1.1500000E+02  5.8621541E-04
  1.2000000E+02  5.5865885E-04
  1.2500000E+02  5.3295800E-04
  1.3000000E+02  5.0899612E-04
  1.3500000E+02  4.8667075E-04
  1.4000000E+02  4.6587663E-04
  1.4500000E+02  4.4651064E-04
  1.5000000E+02  4.2847279E-04
  1.6000000E+02  3.9598555E-04
  1.7000000E+02  3.6762506E-04
  1.8000000E+02  3.4267965E-04
  1.9000000E+02  3.2051462E-04
  2.0000000E+02  3.0062687E-04
  2.1000000E+02  2.8261585E-04
  2.2000000E+02  2.6618993E-04
  2.3000000E+02  2.5114432E-04
  2.4000000E+02  2.3731765E-04
  2.5000000E+02  2.2459748E-04
  2.6000000E+02  2.1288832E-04
  2.7000000E+02  2.0209971E-04
  2.8000000E+02  1.9214647E-04
  2.9000000E+02  1.8295120E-04
  3.0000000E+02  1.7443925E-04
  3.1000000E+02  1.6653719E-04
  3.2000000E+02  1.5918125E-04
  3.4000000E+02  1.4590013E-04
  3.6000000E+02  1.3425599E-04
  3.8000000E+02  1.2399443E-04
  4.0000000E+02  1.1493021E-04
  4.2000000E+02  1.0689872E-04
  4.4000000E+02  9.9737492E-05
  4.6000000E+02  9.3311203E-05
  4.8000000E+02  8.7505010E-05
  5.0000000E+02  8.2224275E-05
  5.2500000E+02  7.6256691E-05
  5.5000000E+02  7.0911748E-05
  5.7500000E+02  6.6115642E-05
  6.0000000E+02  6.1798022E-05
  6.5000000E+02  5.4357872E-05
  6.7500000E+02  5.1139669E-05
  7.0000000E+02  4.8204649E-05
  7.2500000E+02  4.5521198E-05
  7.5000000E+02  4.3062637E-05
  8.0000000E+02  3.8729547E-05
  8.2500000E+02  3.6813433E-05
  8.5000000E+02  3.5038386E-05
  8.7500000E+02  3.3388424E-05
  9.0000000E+02  3.1850478E-05
  9.5000000E+02  2.9074490E-05
  1.0000000E+03  2.6648098E-05
  1.0500000E+03  2.4517408E-05
  1.1000000E+03  2.2635688E-05
  1.1500000E+03  2.0965300E-05
  1.2000000E+03  1.9476339E-05
  1.2500000E+03  1.8144044E-05
  1.3000000E+03  1.6946628E-05
  1.3500000E+03  1.5864841E-05
  1.4000000E+03  1.4882902E-05
  1.4500000E+03  1.3988531E-05
  1.5000000E+03  1.3172127E-05
  1.6000000E+03  1.1740821E-05
  1.7000000E+03  1.0533073E-05
  1.8000000E+03  9.5052306E-06
  1.9000000E+03  8.6219380E-06
  2.0000000E+03  7.8555450E-06
  2.1000000E+03  7.1862795E-06
  2.2000000E+03  6.5992615E-06
  2.3000000E+03  6.0818934E-06
  2.4000000E+03  5.6232687E-06
  2.5000000E+03  5.2145274E-06
  2.6000000E+03  4.8485547E-06
  2.7000000E+03  4.5195442E-06
  2.8000000E+03  4.2226547E-06
  2.9000000E+03  3.9538553E-06
  3.0000000E+03  3.7097504E-06
  3.1000000E+03  3.4874380E-06
  3.2000000E+03  3.2843861E-06
  3.4000000E+03  2.9274561E-06
  3.6000000E+03  2.6246787E-06
  3.8000000E+03  2.3656708E-06
  4.0000000E+03  2.1425169E-06
  4.2000000E+03  1.9488781E-06
  4.4000000E+03  1.7797076E-06
  4.6000000E+03  1.6310272E-06
  4.8000000E+03  1.4996680E-06
  5.0000000E+03  1.3830556E-06
  5.2500000E+03  1.2548635E-06
  5.5000000E+03  1.1431340E-06
  5.7500000E+03  1.0451960E-06
  6.0000000E+03  9.5887527E-07
  6.5000000E+03  8.1436886E-07
  6.7500000E+03  7.5357975E-07
  7.0000000E+03  6.9906464E-07
  7.2500000E+03  6.5000366E-07
  7.5000000E+03  6.0570531E-07
  7.7500000E+03  5.6558342E-07
  8.0000000E+03  5.2913746E-07
  8.2500000E+03  4.9593734E-07
  8.5000000E+03  4.6561372E-07
  9.0000000E+03  4.1236531E-07
  9.5000000E+03  3.6732059E-07
  1.0000000E+04  3.2890328E-07
  1.0500000E+04  2.9589526E-07
  1.1000000E+04  2.6734391E-07
  1.1500000E+04  2.4249614E-07
  1.2000000E+04  2.2075031E-07
  1.2500000E+04  2.0162134E-07
  1.3000000E+04  1.8471488E-07
  1.3500000E+04  1.6970760E-07
  1.4000000E+04  1.5633239E-07
  1.4500000E+04  1.4436724E-07
  1.5000000E+04  1.3362630E-07
  1.5500000E+04  1.2395300E-07
  1.6000000E+04  1.1521471E-07
  1.6500000E+04  1.0729854E-07
  1.7000000E+04  1.0010788E-07
  1.8000000E+04  8.7582313E-08
  1.9000000E+04  7.7099839E-08
  2.0000000E+04  6.8253466E-08
  2.1000000E+04  6.0730500E-08
  2.2000000E+04  5.4288113E-08
  2.3000000E+04  4.8735918E-08
  2.4000000E+04  4.3923058E-08
  2.5000000E+04  3.9728760E-08
  2.6000000E+04  3.6055479E-08
  2.7000000E+04  3.2823790E-08
  2.8000000E+04  2.9968532E-08
  2.9000000E+04  2.7435845E-08
  3.0000000E+04  2.5180947E-08
  3.1000000E+04  2.3166405E-08
  3.2000000E+04  2.1360767E-08
  3.3000000E+04  1.9737470E-08
  3.4000000E+04  1.8273935E-08
  3.5000000E+04  1.6950881E-08
  3.6000000E+04  1.5751777E-08
  3.7000000E+04  1.4662386E-08
  3.8000000E+04  1.3670404E-08
  3.9000000E+04  1.2765152E-08
  4.0000000E+04  1.1937335E-08
  4.2000000E+04  1.0482529E-08
  4.4000000E+04  9.2522545E-09
  4.6000000E+04  8.2048189E-09
  4.8000000E+04  7.3075183E-09
  5.0000000E+04  6.5344430E-09
  5.2500000E+04  5.7116349E-09
  5.5000000E+04  5.0189849E-09
  5.7500000E+04  4.4318583E-09
  5.8750000E+04  4.1716803E-09
  6.0000000E+04  3.9310084E-09
  6.2500000E+04  3.5012499E-09
  6.5000000E+04  3.1304906E-09
  6.7500000E+04  2.8090205E-09
  7.0000000E+04  2.5289830E-09
  7.2500000E+04  2.2839762E-09
  7.5000000E+04  2.0687471E-09
  7.7500000E+04  1.8789567E-09
  8.0000000E+04  1.7109991E-09
  8.2500000E+04  1.5618617E-09
  8.5000000E+04  1.4290144E-09
  8.7500000E+04  1.3103227E-09
  9.0000000E+04  1.2039779E-09
  9.2500000E+04  1.1084403E-09
  9.5000000E+04  1.0223934E-09
  9.7500000E+04  9.4470689E-10
  1.0000000E+05  8.7440692E-10
  1.0250000E+05  8.1065118E-10
  1.0500000E+05  7.5270908E-10
  1.1000000E+05  6.5180384E-10
  1.1500000E+05  5.6750942E-10
  1.2000000E+05  4.9660743E-10
  1.2500000E+05  4.3659198E-10
  1.3000000E+05  3.8549289E-10
  1.3500000E+05  3.4174778E-10
  1.4000000E+05  3.0410779E-10
  1.4500000E+05  2.7156689E-10
  1.5000000E+05  2.4330907E-10
  1.5500000E+05  2.1866819E-10
  1.6000000E+05  1.9709808E-10
  1.6500000E+05  1.7814825E-10
  1.7000000E+05  1.6144380E-10
  1.7500000E+05  1.4667096E-10
  1.8000000E+05  1.3356365E-10
  1.8500000E+05  1.2189683E-10
  1.9000000E+05  1.1148091E-10
  1.9500000E+05  1.0215557E-10
  2.0000000E+05  9.3788497E-11
  2.0500000E+05  8.6269281E-11
  2.1000000E+05  7.9501280E-11
  2.1500000E+05  7.3399658E-11
  
  
#  51  18  O2  EION =  8.640000000E+00 eV   276
#  S(0) = 2.982555E+00
  5.8278825E-02  0.0000000E+00
  5.8278825E+00  0.0000000E+00
  5.8278825E+00  3.7505969E-01
  8.6400000E+00  3.7505969E-01
  8.6427211E+00  3.7505969E-01
  8.7141769E+00  3.7053815E-01
  8.7856327E+00  3.6596922E-01
  8.8570885E+00  3.6136086E-01
  8.9285442E+00  3.5672058E-01
  9.0000000E+00  3.5205534E-01
  9.2500000E+00  3.3562747E-01
  9.5000000E+00  3.1921115E-01
  9.7500000E+00  3.0299521E-01
  1.0000000E+01  2.8712493E-01
  1.0500000E+01  2.5683006E-01
  1.1000000E+01  2.2888047E-01
  1.1500000E+01  2.0351069E-01
  1.2000000E+01  1.8074849E-01
  1.2500000E+01  1.6049423E-01
  1.3000000E+01  1.4257574E-01
  1.3500000E+01  1.2678558E-01
  1.4000000E+01  1.1290509E-01
  1.4500000E+01  1.0071946E-01
  1.5000000E+01  9.0026537E-02
  1.6000000E+01  7.2397061E-02
  1.6500000E+01  6.5146809E-02
  1.7000000E+01  5.8760952E-02
  1.7500000E+01  5.3126631E-02
  1.8000000E+01  4.8145822E-02
  1.8500000E+01  4.3733710E-02
  1.9000000E+01  3.9816971E-02
  1.9500000E+01  3.6332390E-02
  2.0000000E+01  3.3225334E-02
  2.0500000E+01  3.0448731E-02
  2.1000000E+01  2.7961884E-02
  2.1500000E+01  2.5729610E-02
  2.2000000E+01  2.3721468E-02
  2.2500000E+01  2.1911060E-02
  2.3000000E+01  2.0275459E-02
  2.3500000E+01  1.8794723E-02
  2.4000000E+01  1.7451480E-02
  2.5000000E+01  1.5118684E-02
  2.6000000E+01  1.3176953E-02
  2.7000000E+01  1.1549112E-02
  2.8000000E+01  1.0175166E-02
  2.9000000E+01  9.0081461E-03
  3.0000000E+01  8.0109661E-03
  3.1000000E+01  7.1541492E-03
  3.2000000E+01  6.4140899E-03
  3.3000000E+01  5.7717475E-03
  3.4000000E+01  5.2116675E-03
  3.5000000E+01  4.7212358E-03
  3.6000000E+01  4.2900695E-03
  3.7000000E+01  3.9095856E-03
  3.8000000E+01  3.5726672E-03
  3.9000000E+01  3.2733486E-03
  4.0000000E+01  3.0066079E-03
  4.1000000E+01  2.7682301E-03
  4.2000000E+01  2.5546345E-03
  4.3000000E+01  2.3627536E-03
  4.4000000E+01  2.1899638E-03
  4.5000000E+01  2.0340314E-03
  4.6000000E+01  1.8930205E-03
  4.7000000E+01  1.7652442E-03
  4.8000000E+01  1.6492347E-03
  5.0000000E+01  1.4476130E-03
  5.1250000E+01  1.3391996E-03
  5.2500000E+01  1.2422770E-03
  5.3750000E+01  1.1554278E-03
  5.5000000E+01  1.0774381E-03
  5.7500000E+01  9.4397046E-04
  5.8750000E+01  8.8678718E-04
  6.0000000E+01  8.3501612E-04
  6.2500000E+01  7.4537940E-04
  6.5000000E+01  6.7109046E-04
  6.7500000E+01  6.0905334E-04
  7.0000000E+01  5.5687235E-04
  7.2500000E+01  5.1267379E-04
  7.5000000E+01  4.7495635E-04
  7.7500000E+01  4.4254708E-04
  8.0000000E+01  4.1451422E-04
  8.2500000E+01  3.9009912E-04
  8.5000000E+01  3.6869811E-04
  8.7500000E+01  3.4982762E-04
  9.0000000E+01  3.3309199E-04
  9.2500000E+01  3.1816828E-04
  9.5000000E+01  3.0479257E-04
  1.0000000E+02  2.8185450E-04
  1.0500000E+02  2.6294669E-04
  1.1000000E+02  2.4713055E-04
  1.1500000E+02  2.3373073E-04
  1.2000000E+02  2.2224842E-04
  1.2500000E+02  2.1230452E-04
  1.3000000E+02  2.0360712E-04
  1.3500000E+02  1.9592947E-04
  1.4000000E+02  1.8909024E-04
  1.4500000E+02  1.8294532E-04
  1.5000000E+02  1.7737977E-04
  1.6000000E+02  1.6763283E-04
  1.7000000E+02  1.5929518E-04
  1.8000000E+02  1.5199462E-04
  1.9000000E+02  1.4547306E-04
  2.0000000E+02  1.3954472E-04
  2.1000000E+02  1.3407589E-04
  2.2000000E+02  1.2897022E-04
  2.3000000E+02  1.2415780E-04
  2.4000000E+02  1.1959501E-04
  2.5000000E+02  1.1525528E-04
  2.6000000E+02  1.1111904E-04
  2.7000000E+02  1.0717872E-04
  2.8000000E+02  1.0342893E-04
  2.9000000E+02  9.9862895E-05
  3.0000000E+02  9.6472808E-05
  3.1000000E+02  9.3250434E-05
  3.2000000E+02  9.0187343E-05
  3.4000000E+02  8.4500723E-05
  3.6000000E+02  7.9339100E-05
  3.8000000E+02  7.4646049E-05
  4.0000000E+02  7.0378103E-05
  4.2000000E+02  6.6489720E-05
  4.4000000E+02  6.2934531E-05
  4.6000000E+02  5.9669855E-05
  4.8000000E+02  5.6649552E-05
  5.0000000E+02  5.3835717E-05
  5.2500000E+02  5.0573333E-05
  5.5000000E+02  4.7570463E-05
  5.7500000E+02  4.4804774E-05
  6.0000000E+02  4.2258030E-05
  6.5000000E+02  3.7752427E-05
  6.7500000E+02  3.5758372E-05
  7.0000000E+02  3.3915007E-05
  7.2500000E+02  3.2208661E-05
  7.5000000E+02  3.0627746E-05
  8.0000000E+02  2.7800026E-05
  8.2500000E+02  2.6530700E-05
  8.5000000E+02  2.5342855E-05
  8.7500000E+02  2.4227459E-05
  9.0000000E+02  2.3177773E-05
  9.5000000E+02  2.1258894E-05
  1.0000000E+03  1.9555906E-05
  1.0500000E+03  1.8040999E-05
  1.1000000E+03  1.6689300E-05
  1.1500000E+03  1.5479452E-05
  1.2000000E+03  1.4393043E-05
  1.2500000E+03  1.3414343E-05
  1.3000000E+03  1.2528807E-05
  1.3500000E+03  1.1723401E-05
  1.4000000E+03  1.0987560E-05
  1.4500000E+03  1.0313633E-05
  1.5000000E+03  9.6958043E-06
  1.6000000E+03  8.6077678E-06
  1.7000000E+03  7.6857369E-06
  1.8000000E+03  6.8986472E-06
  1.9000000E+03  6.2202332E-06
  2.0000000E+03  5.6299247E-06
  2.1000000E+03  5.1138217E-06
  2.2000000E+03  4.6615195E-06
  2.3000000E+03  4.2635573E-06
  2.4000000E+03  3.9112865E-06
  2.5000000E+03  3.5977380E-06
  2.6000000E+03  3.3175164E-06
  2.7000000E+03  3.0662734E-06
  2.8000000E+03  2.8403257E-06
  2.9000000E+03  2.6365211E-06
  3.0000000E+03  2.4521623E-06
  3.1000000E+03  2.2849423E-06
  3.2000000E+03  2.1328585E-06
  3.3000000E+03  1.9941640E-06
  3.4000000E+03  1.8673570E-06
  3.5000000E+03  1.7511435E-06
  3.6000000E+03  1.6444230E-06
  3.8000000E+03  1.4557674E-06
  4.0000000E+03  1.2950333E-06
  4.2000000E+03  1.1571941E-06
  4.4000000E+03  1.0382653E-06
  4.6000000E+03  9.3506546E-07
  4.8000000E+03  8.4503242E-07
  5.0000000E+03  7.6610298E-07
  5.2500000E+03  6.8057440E-07
  5.5000000E+03  6.0725295E-07
  5.7500000E+03  5.4404820E-07
  5.8750000E+03  5.1569175E-07
  6.0000000E+03  4.8925207E-07
  6.2500000E+03  4.4149419E-07
  6.5000000E+03  3.9967636E-07
  6.7500000E+03  3.6290669E-07
  7.0000000E+03  3.3044938E-07
  7.2500000E+03  3.0169431E-07
  7.5000000E+03  2.7613229E-07
  7.7500000E+03  2.5333554E-07
  8.0000000E+03  2.3294203E-07
  8.2500000E+03  2.1464366E-07
  8.5000000E+03  1.9817857E-07
  8.7500000E+03  1.8332336E-07
  9.0000000E+03  1.6988669E-07
  9.2500000E+03  1.5770398E-07
  9.5000000E+03  1.4663306E-07
  1.0000000E+04  1.2734974E-07
  1.0500000E+04  1.1122947E-07
  1.1000000E+04  9.7654142E-08
  1.1500000E+04  8.6144953E-08
  1.2000000E+04  7.6327109E-08
  1.2500000E+04  6.7904288E-08
  1.3000000E+04  6.0640221E-08
  1.3500000E+04  5.4344902E-08
  1.4000000E+04  4.8864306E-08
  1.4500000E+04  4.4072764E-08
  1.5000000E+04  3.9867025E-08
  1.5500000E+04  3.6161709E-08
  1.6000000E+04  3.2885827E-08
  1.6500000E+04  2.9980048E-08
  1.7000000E+04  2.7394512E-08
  1.7500000E+04  2.5087125E-08
  1.8000000E+04  2.3022191E-08
  1.8500000E+04  2.1169316E-08
  1.9000000E+04  1.9502512E-08
  1.9500000E+04  1.7999474E-08
  2.0000000E+04  1.6640961E-08
  2.0500000E+04  1.5410320E-08
  2.1000000E+04  1.4293126E-08
  2.1500000E+04  1.3276850E-08
  2.2000000E+04  1.2350573E-08
  2.2500000E+04  1.1504779E-08
  2.3000000E+04  1.0731127E-08
  2.4000000E+04  9.3717575E-09
  2.5000000E+04  8.2234373E-09
  2.6000000E+04  7.2475974E-09
  2.7000000E+04  6.4136948E-09
  2.8000000E+04  5.6973884E-09
  2.9000000E+04  5.0791592E-09
  3.0000000E+04  4.5432095E-09
  3.1000000E+04  4.0766504E-09
  3.2000000E+04  3.6688915E-09
  3.3000000E+04  3.3111845E-09
  3.4000000E+04  2.9962744E-09
  3.5000000E+04  2.7181146E-09
  3.6000000E+04  2.4716460E-09
  3.7000000E+04  2.2526111E-09
  3.8000000E+04  2.0574084E-09
  3.9000000E+04  1.8829785E-09
  4.0000000E+04  1.7267111E-09
  4.1000000E+04  1.5863718E-09
  4.2000000E+04  1.4600419E-09
  4.3000000E+04  1.3460683E-09
  4.4000000E+04  1.2430225E-09
  4.5000000E+04  1.1496660E-09
  4.6000000E+04  1.0649215E-09
  4.7000000E+04  9.8784978E-10
  4.8000000E+04  9.1762939E-10
  5.0000000E+04  7.9494865E-10
  5.1250000E+04  7.2859730E-10
  5.2500000E+04  6.6902073E-10
  5.3750000E+04  6.1540385E-10
  5.5000000E+04  5.6704402E-10
  5.7500000E+04  4.8374550E-10
  5.8750000E+04  4.4782125E-10
  6.0000000E+04  4.1516091E-10
  6.2500000E+04  3.5827601E-10
  6.5000000E+04  3.1077493E-10
  6.7500000E+04  2.7086052E-10
  7.0000000E+04  2.3712496E-10
  7.2500000E+04  2.0845570E-10
  7.5000000E+04  1.8396698E-10
  7.7500000E+04  1.6294880E-10
  8.0000000E+04  1.4482876E-10
  8.2500000E+04  1.2914250E-10
  8.5000000E+04  1.1550997E-10
  8.7500000E+04  1.0361825E-10
  9.0000000E+04  9.3207002E-11
  9.2500000E+04  8.4059327E-11
  9.5000000E+04  7.5994797E-11
  9.7500000E+04  6.8862643E-11
  1.0000000E+05  6.2538284E-11
  1.0250000E+05  5.6918395E-11
  1.0500000E+05  5.1914221E-11
  1.0750000E+05  4.7449208E-11
  
  
#  51  19  O3  EION =  8.640000000E+00 eV   284
#  S(0) = 1.494031E+00
  5.5909716E-02  0.0000000E+00
  5.5909716E+00  0.0000000E+00
  5.5909716E+00  1.9688769E-01
  8.6400000E+00  1.9688769E-01
  8.6427211E+00  1.9688769E-01
  8.7141769E+00  1.9379162E-01
  8.7856327E+00  1.9070445E-01
  8.8570885E+00  1.8762947E-01
  8.9285442E+00  1.8456973E-01
  9.0000000E+00  1.8152798E-01
  9.2500000E+00  1.7106174E-01
  9.5000000E+00  1.6093115E-01
  9.7500000E+00  1.5119647E-01
  1.0000000E+01  1.4189713E-01
  1.0500000E+01  1.2468540E-01
  1.1000000E+01  1.0935046E-01
  1.1500000E+01  9.5828103E-02
  1.2000000E+01  8.3989520E-02
  1.2500000E+01  7.3675602E-02
  1.3000000E+01  6.4718210E-02
  1.3500000E+01  5.6952913E-02
  1.4000000E+01  5.0226097E-02
  1.4500000E+01  4.4398450E-02
  1.5000000E+01  3.9346196E-02
  1.5500000E+01  3.4960853E-02
  1.6000000E+01  3.1148227E-02
  1.6500000E+01  2.7827288E-02
  1.7000000E+01  2.4928466E-02
  1.7500000E+01  2.2392347E-02
  1.8000000E+01  2.0168232E-02
  1.8500000E+01  1.8212930E-02
  1.9000000E+01  1.6489615E-02
  1.9500000E+01  1.4966937E-02
  2.0000000E+01  1.3618102E-02
  2.0500000E+01  1.2420272E-02
  2.1000000E+01  1.1353888E-02
  2.1500000E+01  1.0402190E-02
  2.2000000E+01  9.5508034E-03
  2.2500000E+01  8.7873541E-03
  2.3000000E+01  8.1011779E-03
  2.3500000E+01  7.4830680E-03
  2.4000000E+01  6.9250511E-03
  2.4500000E+01  6.4202094E-03
  2.5000000E+01  5.9625297E-03
  2.5500000E+01  5.5467711E-03
  2.6000000E+01  5.1683562E-03
  2.6500000E+01  4.8232788E-03
  2.7000000E+01  4.5080254E-03
  2.8000000E+01  3.9550011E-03
  2.9000000E+01  3.4886983E-03
  3.0000000E+01  3.0930222E-03
  3.1000000E+01  2.7552755E-03
  3.2000000E+01  2.4653822E-03
  3.3000000E+01  2.2152714E-03
  3.4000000E+01  1.9984349E-03
  3.5000000E+01  1.8096052E-03
  3.6000000E+01  1.6444678E-03
  3.7000000E+01  1.4994765E-03
  3.8000000E+01  1.3717136E-03
  3.9000000E+01  1.2587434E-03
  4.0000000E+01  1.1585241E-03
  4.1000000E+01  1.0693532E-03
  4.2000000E+01  9.8979138E-04
  4.3000000E+01  9.1861028E-04
  4.4000000E+01  8.5476338E-04
  4.5000000E+01  7.9736294E-04
  4.6000000E+01  7.4564349E-04
  4.7000000E+01  6.9894177E-04
  4.8000000E+01  6.5668272E-04
  5.0000000E+01  5.8356895E-04
  5.1250000E+01  5.4443519E-04
  5.2500000E+01  5.0956136E-04
  5.3750000E+01  4.7839977E-04
  5.5000000E+01  4.5048148E-04
  5.7500000E+01  4.0283147E-04
  5.8750000E+01  3.8245770E-04
  6.0000000E+01  3.6402184E-04
  6.2500000E+01  3.3209160E-04
  6.5000000E+01  3.0557569E-04
  6.7500000E+01  2.8333381E-04
  7.0000000E+01  2.6449515E-04
  7.2500000E+01  2.4839119E-04
  7.5000000E+01  2.3449076E-04
  7.7500000E+01  2.2238304E-04
  8.0000000E+01  2.1174689E-04
  8.2500000E+01  2.0232651E-04
  8.5000000E+01  1.9391862E-04
  8.7500000E+01  1.8636091E-04
  9.0000000E+01  1.7952489E-04
  9.2500000E+01  1.7330634E-04
  9.5000000E+01  1.6761920E-04
  1.0000000E+02  1.5757070E-04
  1.0500000E+02  1.4895501E-04
  1.1000000E+02  1.4146875E-04
  1.1500000E+02  1.3489256E-04
  1.2000000E+02  1.2906069E-04
  1.2500000E+02  1.2384440E-04
  1.3000000E+02  1.1914235E-04
  1.3500000E+02  1.1487379E-04
  1.4000000E+02  1.1097323E-04
  1.4500000E+02  1.0738746E-04
  1.5000000E+02  1.0407301E-04
  1.6000000E+02  9.8121682E-05
  1.7000000E+02  9.2899383E-05
  1.8000000E+02  8.8248182E-05
  1.9000000E+02  8.4051512E-05
  2.0000000E+02  8.0217674E-05
  2.1000000E+02  7.6677516E-05
  2.2000000E+02  7.3378102E-05
  2.3000000E+02  7.0279659E-05
  2.4000000E+02  6.7356583E-05
  2.5000000E+02  6.4592372E-05
  2.6000000E+02  6.1974256E-05
  2.7000000E+02  5.9496152E-05
  2.8000000E+02  5.7153044E-05
  2.9000000E+02  5.4939038E-05
  3.0000000E+02  5.2847570E-05
  3.1000000E+02  5.0871902E-05
  3.2000000E+02  4.9005314E-05
  3.4000000E+02  4.5570176E-05
  3.6000000E+02  4.2486844E-05
  3.8000000E+02  3.9712285E-05
  4.0000000E+02  3.7212759E-05
  4.2000000E+02  3.4955501E-05
  4.4000000E+02  3.2909075E-05
  4.6000000E+02  3.1045195E-05
  4.8000000E+02  2.9334601E-05
  5.0000000E+02  2.7753359E-05
  5.2500000E+02  2.5935064E-05
  5.5000000E+02  2.4275087E-05
  5.7500000E+02  2.2757421E-05
  6.0000000E+02  2.1369331E-05
  6.5000000E+02  1.8935927E-05
  6.7500000E+02  1.7868288E-05
  7.0000000E+02  1.6886565E-05
  7.2500000E+02  1.5982374E-05
  7.5000000E+02  1.5148597E-05
  8.0000000E+02  1.3666876E-05
  8.2500000E+02  1.3005888E-05
  8.5000000E+02  1.2389750E-05
  8.7500000E+02  1.1813379E-05
  9.0000000E+02  1.1272927E-05
  9.5000000E+02  1.0289835E-05
  1.0000000E+03  9.4226069E-06
  1.0500000E+03  8.6554702E-06
  1.1000000E+03  7.9746774E-06
  1.1500000E+03  7.3684824E-06
  1.2000000E+03  6.8267776E-06
  1.2500000E+03  6.3409969E-06
  1.3000000E+03  5.9033192E-06
  1.3500000E+03  5.5068088E-06
  1.4000000E+03  5.1458710E-06
  1.4500000E+03  4.8164542E-06
  1.5000000E+03  4.5154791E-06
  1.6000000E+03  3.9879833E-06
  1.7000000E+03  3.5437225E-06
  1.8000000E+03  3.1666653E-06
  1.9000000E+03  2.8433550E-06
  2.0000000E+03  2.5633327E-06
  2.1000000E+03  2.3195865E-06
  2.2000000E+03  2.1068979E-06
  2.3000000E+03  1.9205426E-06
  2.4000000E+03  1.7562233E-06
  2.5000000E+03  1.6104951E-06
  2.6000000E+03  1.4807007E-06
  2.7000000E+03  1.3647067E-06
  2.8000000E+03  1.2607148E-06
  2.9000000E+03  1.1671963E-06
  3.0000000E+03  1.0828490E-06
  3.1000000E+03  1.0065620E-06
  3.2000000E+03  9.3737129E-07
  3.3000000E+03  8.7443659E-07
  3.4000000E+03  8.1703819E-07
  3.5000000E+03  7.6455871E-07
  3.6000000E+03  7.1647629E-07
  3.8000000E+03  6.3176000E-07
  4.0000000E+03  5.5989552E-07
  4.2000000E+03  4.9851998E-07
  4.4000000E+03  4.4576762E-07
  4.6000000E+03  4.0015745E-07
  4.8000000E+03  3.6050293E-07
  5.0000000E+03  3.2585266E-07
  5.2500000E+03  2.8843792E-07
  5.5000000E+03  2.5648560E-07
  5.7500000E+03  2.2904240E-07
  5.8750000E+03  2.1676250E-07
  6.0000000E+03  2.0533167E-07
  6.2500000E+03  1.8473315E-07
  6.5000000E+03  1.6675230E-07
  6.7500000E+03  1.5098917E-07
  7.0000000E+03  1.3711484E-07
  7.2500000E+03  1.2485734E-07
  7.5000000E+03  1.1399033E-07
  7.7500000E+03  1.0432422E-07
  8.0000000E+03  9.5698974E-08
  8.2500000E+03  8.7978763E-08
  8.5000000E+03  8.1048454E-08
  8.7500000E+03  7.4810087E-08
  9.0000000E+03  6.9179980E-08
  9.2500000E+03  6.4086340E-08
  9.5000000E+03  5.9467297E-08
  9.7500000E+03  5.5269339E-08
  1.0000000E+04  5.1446024E-08
  1.0250000E+04  4.7956917E-08
  1.0500000E+04  4.4766691E-08
  1.1000000E+04  3.9162824E-08
  1.1500000E+04  3.4428830E-08
  1.2000000E+04  3.0404379E-08
  1.2500000E+04  2.6963161E-08
  1.3000000E+04  2.4004799E-08
  1.3500000E+04  2.1448835E-08
  1.4000000E+04  1.9230251E-08
  1.4500000E+04  1.7296164E-08
  1.5000000E+04  1.5603252E-08
  1.5500000E+04  1.4115791E-08
  1.6000000E+04  1.2804165E-08
  1.6500000E+04  1.1643683E-08
  1.7000000E+04  1.0613653E-08
  1.7500000E+04  9.6966474E-09
  1.8000000E+04  8.8779270E-09
  1.8500000E+04  8.1449703E-09
  1.9000000E+04  7.4870963E-09
  1.9500000E+04  6.8951586E-09
  2.0000000E+04  6.3612817E-09
  2.0500000E+04  5.8786637E-09
  2.1000000E+04  5.4414266E-09
  2.1500000E+04  5.0444749E-09
  2.2000000E+04  4.6833785E-09
  2.2500000E+04  4.3542845E-09
  2.3000000E+04  4.0538236E-09
  2.4000000E+04  3.5273161E-09
  2.5000000E+04  3.0841329E-09
  2.6000000E+04  2.7088090E-09
  2.7000000E+04  2.3891387E-09
  2.8000000E+04  2.1154278E-09
  2.9000000E+04  1.8799291E-09
  3.0000000E+04  1.6763915E-09
  3.1000000E+04  1.4997298E-09
  3.2000000E+04  1.3457766E-09
  3.3000000E+04  1.2110986E-09
  3.4000000E+04  1.0928566E-09
  3.5000000E+04  9.8869083E-10
  3.6000000E+04  8.9663240E-10
  3.7000000E+04  8.1502884E-10
  3.8000000E+04  7.4248553E-10
  3.9000000E+04  6.7782055E-10
  4.0000000E+04  6.2002774E-10
  4.1000000E+04  5.6824760E-10
  4.2000000E+04  5.2174387E-10
  4.3000000E+04  4.7988362E-10
  4.4000000E+04  4.4212102E-10
  4.5000000E+04  4.0798388E-10
  4.6000000E+04  3.7706243E-10
  4.7000000E+04  3.4900003E-10
  4.8000000E+04  3.2348543E-10
  5.0000000E+04  2.7904347E-10
  5.1250000E+04  2.5508592E-10
  5.2500000E+04  2.3362692E-10
  5.3750000E+04  2.1436073E-10
  5.5000000E+04  1.9702438E-10
  5.7500000E+04  1.6726416E-10
  5.8750000E+04  1.5447345E-10
  6.0000000E+04  1.4287049E-10
  6.1250000E+04  1.3232576E-10
  6.2500000E+04  1.2272597E-10
  6.3750000E+04  1.1397170E-10
  6.5000000E+04  1.0597555E-10
  6.7500000E+04  9.1958249E-11
  7.0000000E+04  8.0158301E-11
  7.2500000E+04  7.0169572E-11
  7.5000000E+04  6.1669892E-11
  7.7500000E+04  5.4401944E-11
  8.0000000E+04  4.8159015E-11
  8.2500000E+04  4.2773978E-11
  8.5000000E+04  3.8110487E-11
  8.7500000E+04  3.4056614E-11
  9.0000000E+04  3.0519446E-11
  9.2500000E+04  2.7421780E-11
  9.5000000E+04  2.4699634E-11
  9.7500000E+04  2.2299733E-11
  1.0000000E+05  2.0178311E-11
  1.0250000E+05  1.8299268E-11
  1.0500000E+05  1.6631609E-11
  1.0750000E+05  1.5148612E-11


==> anc/colstop/sbethe/sdbase/oos52.tab <==
# Atomic number = 52   (Te)
#
#      W/eV         OOS*eV
  
  
#  52   1  K1  EION =  3.182000000E+04 eV   240
#  S(0) = 1.023357E+00
  3.1807278E+02  0.0000000E+00
  3.1807278E+04  0.0000000E+00
  3.1807278E+04  5.3174711E-05
  3.1820000E+04  5.3174711E-05
  3.1820318E+04  5.3174711E-05
  3.1820880E+04  5.3499705E-05
  3.1821441E+04  5.3791596E-05
  3.1822003E+04  5.4059138E-05
  3.1822564E+04  5.4308923E-05
  3.1823687E+04  5.4773397E-05
  3.1824810E+04  5.5209952E-05
  3.1827056E+04  5.6041003E-05
  3.1829302E+04  5.6832139E-05
  3.1833794E+04  5.8248603E-05
  3.1836040E+04  5.8840921E-05
  3.1838286E+04  5.9341003E-05
  3.1842778E+04  6.0054424E-05
  3.1847270E+04  6.0415744E-05
  3.1851762E+04  6.0501200E-05
  3.1856254E+04  6.0402768E-05
  3.1860746E+04  6.0205689E-05
  3.1865239E+04  5.9977051E-05
  3.1874223E+04  5.9590592E-05
  3.1883207E+04  5.9406656E-05
  3.1892191E+04  5.9409004E-05
  3.1901175E+04  5.9509999E-05
  3.1910159E+04  5.9620181E-05
  3.1919143E+04  5.9681366E-05
  3.1928127E+04  5.9673799E-05
  3.1946095E+04  5.9511482E-05
  3.1964064E+04  5.9324931E-05
  3.1982032E+04  5.9233904E-05
  3.2000000E+04  5.9217696E-05
  3.2015625E+04  5.9204625E-05
  3.2031250E+04  5.9155636E-05
  3.2046875E+04  5.9071147E-05
  3.2062500E+04  5.8969329E-05
  3.2093750E+04  5.8801864E-05
  3.2109375E+04  5.8747656E-05
  3.2125000E+04  5.8704599E-05
  3.2156250E+04  5.8600399E-05
  3.2187500E+04  5.8452619E-05
  3.2250000E+04  5.8160900E-05
  3.2375000E+04  5.7619162E-05
  3.2500000E+04  5.7073785E-05
  3.2625000E+04  5.6499339E-05
  3.2750000E+04  5.5939987E-05
  3.3000000E+04  5.4813906E-05
  3.3500000E+04  5.2629318E-05
  3.4000000E+04  5.0565570E-05
  3.5000000E+04  4.6772508E-05
  3.6000000E+04  4.3353523E-05
  3.8000000E+04  3.7426312E-05
  4.0000000E+04  3.2507211E-05
  4.2000000E+04  2.8395144E-05
  4.4000000E+04  2.4932882E-05
  4.6000000E+04  2.1998411E-05
  4.8000000E+04  1.9495841E-05
  5.0000000E+04  1.7349325E-05
  5.2500000E+04  1.5075906E-05
  5.5000000E+04  1.3172427E-05
  5.7500000E+04  1.1567475E-05
  6.0000000E+04  1.0205491E-05
  6.5000000E+04  8.0447849E-06
  6.7500000E+04  7.1837162E-06
  7.0000000E+04  6.4372567E-06
  7.2500000E+04  5.7872674E-06
  7.5000000E+04  5.2189131E-06
  7.7500000E+04  4.7199928E-06
  8.0000000E+04  4.2804059E-06
  8.2500000E+04  3.8917505E-06
  8.5000000E+04  3.5469953E-06
  9.0000000E+04  2.9664743E-06
  9.5000000E+04  2.5016644E-06
  1.0000000E+05  2.1256272E-06
  1.0500000E+05  1.8185390E-06
  1.1000000E+05  1.5656030E-06
  1.1500000E+05  1.3556332E-06
  1.2000000E+05  1.1800736E-06
  1.2500000E+05  1.0323090E-06
  1.3000000E+05  9.0717411E-07
  1.3500000E+05  8.0059877E-07
  1.4000000E+05  7.0934862E-07
  1.4500000E+05  6.3083330E-07
  1.5000000E+05  5.6296262E-07
  1.5500000E+05  5.0403903E-07
  1.6000000E+05  4.5267445E-07
  1.6500000E+05  4.0772729E-07
  1.7000000E+05  3.6825354E-07
  1.7500000E+05  3.3346806E-07
  1.8000000E+05  3.0271477E-07
  1.8500000E+05  2.7544292E-07
  1.9000000E+05  2.5118792E-07
  2.0000000E+05  2.1021330E-07
  2.1000000E+05  1.7729199E-07
  2.2000000E+05  1.5059125E-07
  2.3000000E+05  1.2874866E-07
  2.4000000E+05  1.1073842E-07
  2.5000000E+05  9.5779461E-08
  2.6000000E+05  8.3270686E-08
  2.7000000E+05  7.2744978E-08
  2.8000000E+05  6.3836114E-08
  2.9000000E+05  5.6254499E-08
  3.0000000E+05  4.9769380E-08
  3.1000000E+05  4.4195551E-08
  3.2000000E+05  3.9383329E-08
  3.3000000E+05  3.5210977E-08
  3.4000000E+05  3.1578896E-08
  3.5000000E+05  2.8405125E-08
  3.6000000E+05  2.5621867E-08
  3.7000000E+05  2.3172745E-08
  3.8000000E+05  2.1010665E-08
  3.9000000E+05  1.9096107E-08
  4.0000000E+05  1.7395759E-08
  4.2000000E+05  1.4529161E-08
  4.4000000E+05  1.2232063E-08
  4.6000000E+05  1.0373619E-08
  4.8000000E+05  8.8567823E-09
  5.0000000E+05  7.6086935E-09
  5.2500000E+05  6.3434729E-09
  5.5000000E+05  5.3318984E-09
  5.7500000E+05  4.5151221E-09
  5.8750000E+05  4.1657239E-09
  6.0000000E+05  3.8496543E-09
  6.2500000E+05  3.3029499E-09
  6.5000000E+05  2.8503571E-09
  6.7500000E+05  2.4730115E-09
  7.0000000E+05  2.1563273E-09
  7.2500000E+05  1.8889199E-09
  7.5000000E+05  1.6618308E-09
  7.7500000E+05  1.4679511E-09
  8.0000000E+05  1.3015953E-09
  8.2500000E+05  1.1581864E-09
  8.5000000E+05  1.0340147E-09
  8.7500000E+05  9.2605349E-10
  9.0000000E+05  8.3181920E-10
  9.2500000E+05  7.4926293E-10
  9.5000000E+05  6.7668523E-10
  9.7500000E+05  6.1266896E-10
  1.0000000E+06  5.5602711E-10
  1.0250000E+06  5.0576108E-10
  1.0500000E+06  4.6102711E-10
  1.1000000E+06  3.8539785E-10
  1.1500000E+06  3.2458292E-10
  1.2000000E+06  2.7523163E-10
  1.2500000E+06  2.3484638E-10
  1.3000000E+06  2.0154303E-10
  1.3500000E+06  1.7388445E-10
  1.4000000E+06  1.5076324E-10
  1.4500000E+06  1.3131752E-10
  1.5000000E+06  1.1487051E-10
  1.5500000E+06  1.0088638E-10
  1.6000000E+06  8.8937674E-11
  1.6500000E+06  7.8680920E-11
  1.7000000E+06  6.9838314E-11
  1.7500000E+06  6.2183746E-11
  1.8000000E+06  5.5532077E-11
  1.8500000E+06  4.9730876E-11
  1.9000000E+06  4.4654035E-11
  1.9500000E+06  4.0196677E-11
  2.0000000E+06  3.6271136E-11
  2.0500000E+06  3.2803815E-11
  2.1000000E+06  2.9732662E-11
  2.2000000E+06  2.4576681E-11
  2.3000000E+06  2.0470118E-11
  2.4000000E+06  1.7169412E-11
  2.5000000E+06  1.4494145E-11
  2.6000000E+06  1.2309012E-11
  2.7000000E+06  1.0511432E-11
  2.8000000E+06  9.0228470E-12
  2.9000000E+06  7.7825136E-12
  3.0000000E+06  6.7430578E-12
  3.1000000E+06  5.8672327E-12
  3.2000000E+06  5.1255328E-12
  3.3000000E+06  4.4944204E-12
  3.4000000E+06  3.9549973E-12
  3.5000000E+06  3.4919908E-12
  3.6000000E+06  3.0929841E-12
  3.7000000E+06  2.7478262E-12
  3.8000000E+06  2.4481737E-12
  3.9000000E+06  2.1871364E-12
  4.0000000E+06  1.9589977E-12
  4.1000000E+06  1.7589928E-12
  4.2000000E+06  1.5831344E-12
  4.3000000E+06  1.4280716E-12
  4.4000000E+06  1.2909771E-12
  4.6000000E+06  1.0614739E-12
  4.8000000E+06  8.7943364E-13
  5.0000000E+06  7.3374693E-13
  5.1250000E+06  6.5740550E-13
  5.2500000E+06  5.9043628E-13
  5.3750000E+06  5.3151859E-13
  5.5000000E+06  4.7954102E-13
  5.7500000E+06  3.9279379E-13
  5.8750000E+06  3.5655115E-13
  6.0000000E+06  3.2425894E-13
  6.2500000E+06  2.6961625E-13
  6.5000000E+06  2.2568089E-13
  6.7500000E+06  1.9007748E-13
  7.0000000E+06  1.6101542E-13
  7.2500000E+06  1.3713169E-13
  7.5000000E+06  1.1737903E-13
  7.7500000E+06  1.0094577E-13
  8.0000000E+06  8.7197896E-14
  8.2500000E+06  7.5636376E-14
  8.5000000E+06  6.5865616E-14
  8.7500000E+06  5.7569896E-14
  9.0000000E+06  5.0495636E-14
  9.2500000E+06  4.4437928E-14
  9.5000000E+06  3.9230218E-14
  9.7500000E+06  3.4736461E-14
  1.0000000E+07  3.0844981E-14
  1.0250000E+07  2.7463653E-14
  1.0500000E+07  2.4516135E-14
  1.0750000E+07  2.1938878E-14
  1.1000000E+07  1.9678767E-14
  1.1250000E+07  1.7691223E-14
  1.1500000E+07  1.5938691E-14
  1.2000000E+07  1.3016415E-14
  1.2500000E+07  1.0710899E-14
  1.3000000E+07  8.8756840E-15
  1.3500000E+07  7.4027520E-15
  1.4000000E+07  6.2115306E-15
  1.4500000E+07  5.2412847E-15
  1.5000000E+07  4.4457572E-15
  1.5500000E+07  3.7894112E-15
  1.6000000E+07  3.2447373E-15
  1.6500000E+07  2.7902783E-15
  1.7000000E+07  2.4091847E-15
  1.7500000E+07  2.0881018E-15
  1.8000000E+07  1.8163698E-15
  1.8500000E+07  1.5854032E-15
  1.9000000E+07  1.3882255E-15
  1.9500000E+07  1.2191972E-15
  2.0000000E+07  1.0737390E-15
  2.0500000E+07  9.4812370E-16
  2.1000000E+07  8.3936553E-16
  2.1500000E+07  7.4499423E-16
  2.2000000E+07  6.6292334E-16
  2.2500000E+07  5.9138853E-16
  
  
#  52   2  L1  EION =  4.945000000E+03 eV   259
#  S(0) = 1.156024E+00
  4.9332080E+01  0.0000000E+00
  4.9332080E+03  0.0000000E+00
  4.9332080E+03  2.0805848E-04
  4.9450000E+03  2.0805848E-04
  4.9450491E+03  2.0805848E-04
  4.9453926E+03  2.0891953E-04
  4.9457360E+03  2.0971631E-04
  4.9460795E+03  2.1045929E-04
  4.9464229E+03  2.1115734E-04
  4.9471098E+03  2.1244779E-04
  4.9477967E+03  2.1363455E-04
  4.9491705E+03  2.1581671E-04
  4.9505442E+03  2.1785482E-04
  4.9532918E+03  2.2169730E-04
  4.9560393E+03  2.2524623E-04
  4.9615344E+03  2.3104772E-04
  4.9642819E+03  2.3313551E-04
  4.9670295E+03  2.3465215E-04
  4.9725246E+03  2.3613233E-04
  4.9780197E+03  2.3602995E-04
  4.9835147E+03  2.3500792E-04
  4.9890098E+03  2.3362998E-04
  4.9945049E+03  2.3228184E-04
  5.0000000E+03  2.3117491E-04
  5.0156250E+03  2.2967918E-04
  5.0234375E+03  2.2954764E-04
  5.0312500E+03  2.2951049E-04
  5.0390625E+03  2.2938449E-04
  5.0468750E+03  2.2907500E-04
  5.0625000E+03  2.2790795E-04
  5.0781250E+03  2.2640321E-04
  5.0937500E+03  2.2503979E-04
  5.1015625E+03  2.2447484E-04
  5.1093750E+03  2.2398401E-04
  5.1250000E+03  2.2312047E-04
  5.1406250E+03  2.2225540E-04
  5.1562500E+03  2.2126012E-04
  5.1718750E+03  2.2013775E-04
  5.1875000E+03  2.1896093E-04
  5.2187500E+03  2.1676325E-04
  5.2343750E+03  2.1578798E-04
  5.2500000E+03  2.1485335E-04
  5.2812500E+03  2.1293885E-04
  5.3125000E+03  2.1088473E-04
  5.3437500E+03  2.0882350E-04
  5.3750000E+03  2.0687765E-04
  5.4062500E+03  2.0501240E-04
  5.4375000E+03  2.0314134E-04
  5.4687500E+03  2.0121504E-04
  5.5000000E+03  1.9930125E-04
  5.5625000E+03  1.9563761E-04
  5.6250000E+03  1.9207274E-04
  5.6875000E+03  1.8851971E-04
  5.7500000E+03  1.8507715E-04
  5.8125000E+03  1.8175255E-04
  5.8750000E+03  1.7845368E-04
  6.0000000E+03  1.7212346E-04
  6.2500000E+03  1.6032578E-04
  6.5000000E+03  1.4962044E-04
  6.7500000E+03  1.3987061E-04
  7.0000000E+03  1.3099699E-04
  7.2500000E+03  1.2288272E-04
  7.5000000E+03  1.1545309E-04
  8.0000000E+03  1.0236804E-04
  8.5000000E+03  9.1253329E-05
  9.0000000E+03  8.1737828E-05
  9.5000000E+03  7.3536282E-05
  1.0000000E+04  6.6424582E-05
  1.0500000E+04  6.0223701E-05
  1.1000000E+04  5.4789378E-05
  1.1500000E+04  5.0005049E-05
  1.2000000E+04  4.5774773E-05
  1.2500000E+04  4.2019030E-05
  1.3000000E+04  3.8671648E-05
  1.3500000E+04  3.5677578E-05
  1.4000000E+04  3.2990681E-05
  1.4500000E+04  3.0571880E-05
  1.5000000E+04  2.8387951E-05
  1.6000000E+04  2.4615494E-05
  1.7000000E+04  2.1491604E-05
  1.8000000E+04  1.8880859E-05
  1.9000000E+04  1.6680746E-05
  2.0000000E+04  1.4812625E-05
  2.1000000E+04  1.3215446E-05
  2.2000000E+04  1.1841290E-05
  2.3000000E+04  1.0652159E-05
  2.4000000E+04  9.6176374E-06
  2.5000000E+04  8.7131724E-06
  2.6000000E+04  7.9187868E-06
  2.7000000E+04  7.2181084E-06
  2.8000000E+04  6.5976248E-06
  2.9000000E+04  6.0461145E-06
  3.0000000E+04  5.5542020E-06
  3.1000000E+04  5.1140110E-06
  3.2000000E+04  4.7188909E-06
  3.4000000E+04  4.0421181E-06
  3.6000000E+04  3.4879002E-06
  3.8000000E+04  3.0296673E-06
  4.0000000E+04  2.6474981E-06
  4.2000000E+04  2.3262490E-06
  4.4000000E+04  2.0542642E-06
  4.6000000E+04  1.8224702E-06
  4.8000000E+04  1.6237300E-06
  5.0000000E+04  1.4523769E-06
  5.2500000E+04  1.2698694E-06
  5.5000000E+04  1.1161261E-06
  5.7500000E+04  9.8572880E-07
  6.0000000E+04  8.7443805E-07
  6.5000000E+04  6.9645835E-07
  6.7500000E+04  6.2495309E-07
  7.0000000E+04  5.6265029E-07
  7.2500000E+04  5.0813157E-07
  7.5000000E+04  4.6023201E-07
  7.7500000E+04  4.1798892E-07
  8.0000000E+04  3.8060208E-07
  8.2500000E+04  3.4740263E-07
  8.5000000E+04  3.1782866E-07
  9.0000000E+04  2.6773192E-07
  9.5000000E+04  2.2730984E-07
  1.0000000E+05  1.9436933E-07
  1.0500000E+05  1.6728365E-07
  1.1000000E+05  1.4482936E-07
  1.1500000E+05  1.2607484E-07
  1.2000000E+05  1.1030250E-07
  1.2500000E+05  9.6953853E-08
  1.3000000E+05  8.5590046E-08
  1.3500000E+05  7.5863170E-08
  1.4000000E+05  6.7495169E-08
  1.4500000E+05  6.0262087E-08
  1.5000000E+05  5.3982283E-08
  1.5500000E+05  4.8507467E-08
  1.6000000E+05  4.3715803E-08
  1.6500000E+05  3.9506613E-08
  1.7000000E+05  3.5796267E-08
  1.7500000E+05  3.2514923E-08
  1.8000000E+05  2.9603964E-08
  1.8500000E+05  2.7013974E-08
  1.9000000E+05  2.4703125E-08
  2.0000000E+05  2.0781788E-08
  2.1000000E+05  1.7612921E-08
  2.2000000E+05  1.5028901E-08
  2.3000000E+05  1.2904284E-08
  2.4000000E+05  1.1144057E-08
  2.5000000E+05  9.6754536E-09
  2.6000000E+05  8.4421627E-09
  2.7000000E+05  7.4002060E-09
  2.8000000E+05  6.5149296E-09
  2.9000000E+05  5.7588049E-09
  3.0000000E+05  5.1098022E-09
  3.1000000E+05  4.5501639E-09
  3.2000000E+05  4.0654810E-09
  3.3000000E+05  3.6439879E-09
  3.4000000E+05  3.2760225E-09
  3.5000000E+05  2.9536065E-09
  3.6000000E+05  2.6701182E-09
  3.7000000E+05  2.4200341E-09
  3.8000000E+05  2.1987258E-09
  3.9000000E+05  2.0022977E-09
  4.0000000E+05  1.8274568E-09
  4.1000000E+05  1.6714084E-09
  4.2000000E+05  1.5317712E-09
  4.3000000E+05  1.4065096E-09
  4.4000000E+05  1.2938773E-09
  4.6000000E+05  1.1006926E-09
  4.8000000E+05  9.4246788E-10
  5.0000000E+05  8.1185155E-10
  5.1250000E+05  7.4168752E-10
  5.2500000E+05  6.7899247E-10
  5.3750000E+05  6.2282780E-10
  5.5000000E+05  5.7239022E-10
  5.7500000E+05  4.8603174E-10
  5.8750000E+05  4.4900184E-10
  6.0000000E+05  4.1545422E-10
  6.2500000E+05  3.5730486E-10
  6.5000000E+05  3.0903590E-10
  6.7500000E+05  2.6868997E-10
  7.0000000E+05  2.3474918E-10
  7.2500000E+05  2.0602549E-10
  7.5000000E+05  1.8158070E-10
  7.7500000E+05  1.6066845E-10
  8.0000000E+05  1.4269065E-10
  8.2500000E+05  1.2716442E-10
  8.5000000E+05  1.1369746E-10
  8.7500000E+05  1.0196912E-10
  9.0000000E+05  9.1715797E-11
  9.2500000E+05  8.2719547E-11
  9.5000000E+05  7.4799250E-11
  9.7500000E+05  6.7803635E-11
  1.0000000E+06  6.1605766E-11
  1.0250000E+06  5.6098594E-11
  1.0500000E+06  5.1191490E-11
  1.1000000E+06  4.2880837E-11
  1.1500000E+06  3.6182974E-11
  1.2000000E+06  3.0736206E-11
  1.2500000E+06  2.6270296E-11
  1.3000000E+06  2.2580818E-11
  1.3500000E+06  1.9511410E-11
  1.4000000E+06  1.6941295E-11
  1.4500000E+06  1.4776319E-11
  1.5000000E+06  1.2942446E-11
  1.5500000E+06  1.1380956E-11
  1.6000000E+06  1.0044921E-11
  1.6500000E+06  8.8965741E-12
  1.7000000E+06  7.9053210E-12
  1.7500000E+06  7.0462194E-12
  1.8000000E+06  6.2988196E-12
  1.8500000E+06  5.6462662E-12
  1.9000000E+06  5.0745895E-12
  1.9500000E+06  4.5721537E-12
  2.0000000E+06  4.1292228E-12
  2.0500000E+06  3.7376161E-12
  2.1000000E+06  3.3904300E-12
  2.1500000E+06  3.0818147E-12
  2.2000000E+06  2.8067952E-12
  2.2500000E+06  2.5611248E-12
  2.3000000E+06  2.3411674E-12
  2.4000000E+06  1.9663242E-12
  2.5000000E+06  1.6620555E-12
  2.6000000E+06  1.4131809E-12
  2.7000000E+06  1.2081738E-12
  2.8000000E+06  1.0381912E-12
  2.9000000E+06  8.9638588E-13
  3.0000000E+06  7.7741053E-13
  3.1000000E+06  6.7705520E-13
  3.2000000E+06  5.9198063E-13
  3.3000000E+06  5.1952012E-13
  3.4000000E+06  4.5752933E-13
  3.5000000E+06  4.0427308E-13
  3.6000000E+06  3.5833909E-13
  3.7000000E+06  3.1857143E-13
  3.8000000E+06  2.8401932E-13
  3.9000000E+06  2.5389687E-13
  4.0000000E+06  2.2755146E-13
  4.1000000E+06  2.0443888E-13
  4.2000000E+06  1.8410323E-13
  4.3000000E+06  1.6616093E-13
  4.4000000E+06  1.5028808E-13
  4.5000000E+06  1.3621009E-13
  4.6000000E+06  1.2369337E-13
  4.7000000E+06  1.1253859E-13
  4.8000000E+06  1.0257510E-13
  5.0000000E+06  8.5656247E-14
  5.1250000E+06  7.6783234E-14
  5.2500000E+06  6.8994922E-14
  5.3750000E+06  6.2139138E-14
  5.5000000E+06  5.6087708E-14
  5.7500000E+06  4.5980820E-14
  5.8750000E+06  4.1755067E-14
  6.0000000E+06  3.7988131E-14
  6.2500000E+06  3.1609620E-14
  6.5000000E+06  2.6476544E-14
  6.7500000E+06  2.2313858E-14
  7.0000000E+06  1.8913892E-14
  7.2500000E+06  1.6118005E-14
  7.5000000E+06  1.3803792E-14
  7.7500000E+06  1.1876555E-14
  8.0000000E+06  1.0262616E-14
  8.2500000E+06  8.9048556E-15
  8.5000000E+06  7.7578805E-15
  
  
#  52   3  L2  EION =  4.618000000E+03 eV   260
#  S(0) = 1.280449E+00
  4.6163831E+01  0.0000000E+00
  4.6163831E+03  0.0000000E+00
  4.6163831E+03  3.3571178E-04
  4.6180000E+03  3.3571178E-04
  4.6180462E+03  3.3571178E-04
  4.6181883E+03  3.4751055E-04
  4.6183305E+03  3.5886425E-04
  4.6184726E+03  3.6975974E-04
  4.6186148E+03  3.8018759E-04
  4.6188991E+03  3.9961985E-04
  4.6191834E+03  4.1715104E-04
  4.6197520E+03  4.4667748E-04
  4.6203206E+03  4.6939197E-04
  4.6214578E+03  4.9812674E-04
  4.6220264E+03  5.0610907E-04
  4.6225950E+03  5.1100871E-04
  4.6237322E+03  5.1431432E-04
  4.6248695E+03  5.1231390E-04
  4.6260067E+03  5.0765888E-04
  4.6271439E+03  5.0191126E-04
  4.6294183E+03  4.9027899E-04
  4.6316927E+03  4.8059408E-04
  4.6362416E+03  4.6883707E-04
  4.6407904E+03  4.6516371E-04
  4.6453393E+03  4.6639181E-04
  4.6476137E+03  4.6802767E-04
  4.6498881E+03  4.7001121E-04
  4.6544369E+03  4.7428187E-04
  4.6589858E+03  4.7810863E-04
  4.6635346E+03  4.8091660E-04
  4.6680835E+03  4.8252519E-04
  4.6726323E+03  4.8302141E-04
  4.6817300E+03  4.8166515E-04
  4.6862789E+03  4.8036907E-04
  4.6908277E+03  4.7897209E-04
  4.6999254E+03  4.7643966E-04
  4.7090231E+03  4.7461032E-04
  4.7181208E+03  4.7335904E-04
  4.7272185E+03  4.7228231E-04
  4.7454139E+03  4.6931057E-04
  4.7636092E+03  4.6474922E-04
  4.7818046E+03  4.5964120E-04
  4.8000000E+03  4.5501838E-04
  4.8125000E+03  4.5221215E-04
  4.8250000E+03  4.4954196E-04
  4.8500000E+03  4.4404260E-04
  4.8750000E+03  4.3805795E-04
  4.9000000E+03  4.3207304E-04
  4.9250000E+03  4.2651155E-04
  4.9500000E+03  4.2126460E-04
  4.9750000E+03  4.1604554E-04
  5.0000000E+03  4.1070935E-04
  5.0625000E+03  3.9767055E-04
  5.0937500E+03  3.9152993E-04
  5.1250000E+03  3.8549846E-04
  5.1562500E+03  3.7944808E-04
  5.1875000E+03  3.7344785E-04
  5.2187500E+03  3.6763145E-04
  5.2500000E+03  3.6198615E-04
  5.3750000E+03  3.4023164E-04
  5.5000000E+03  3.2005216E-04
  5.7500000E+03  2.8395715E-04
  6.0000000E+03  2.5292199E-04
  6.5000000E+03  2.0299937E-04
  6.7500000E+03  1.8283556E-04
  7.0000000E+03  1.6521716E-04
  7.2500000E+03  1.4974422E-04
  7.5000000E+03  1.3609779E-04
  8.0000000E+03  1.1328583E-04
  8.5000000E+03  9.5174351E-05
  9.0000000E+03  8.0626582E-05
  9.5000000E+03  6.8820155E-05
  1.0000000E+04  5.9148955E-05
  1.0500000E+04  5.1158729E-05
  1.1000000E+04  4.4504607E-05
  1.1500000E+04  3.8922375E-05
  1.2000000E+04  3.4208103E-05
  1.2500000E+04  3.0202221E-05
  1.3000000E+04  2.6778398E-05
  1.3500000E+04  2.3836283E-05
  1.4000000E+04  2.1295579E-05
  1.4500000E+04  1.9091310E-05
  1.5000000E+04  1.7170548E-05
  1.5500000E+04  1.5489944E-05
  1.6000000E+04  1.4013802E-05
  1.6500000E+04  1.2712535E-05
  1.7000000E+04  1.1561496E-05
  1.8000000E+04  9.6308128E-06
  1.9000000E+04  8.0924994E-06
  2.0000000E+04  6.8535293E-06
  2.1000000E+04  5.8458640E-06
  2.2000000E+04  5.0190060E-06
  2.3000000E+04  4.3349790E-06
  2.4000000E+04  3.7648748E-06
  2.5000000E+04  3.2864462E-06
  2.6000000E+04  2.8823941E-06
  2.7000000E+04  2.5391415E-06
  2.8000000E+04  2.2459388E-06
  2.9000000E+04  1.9942063E-06
  3.0000000E+04  1.7770448E-06
  3.1000000E+04  1.5888671E-06
  3.2000000E+04  1.4251186E-06
  3.3000000E+04  1.2820640E-06
  3.4000000E+04  1.1566216E-06
  3.5000000E+04  1.0462356E-06
  3.6000000E+04  9.4877514E-07
  3.8000000E+04  7.8577263E-07
  4.0000000E+04  6.5643391E-07
  4.2000000E+04  5.5271402E-07
  4.4000000E+04  4.6873374E-07
  4.6000000E+04  4.0013556E-07
  4.8000000E+04  3.4364832E-07
  5.0000000E+04  2.9678722E-07
  5.2500000E+04  2.4888355E-07
  5.5000000E+04  2.1025556E-07
  5.7500000E+04  1.7882589E-07
  5.8750000E+04  1.6530898E-07
  6.0000000E+04  1.5304155E-07
  6.2500000E+04  1.3172756E-07
  6.5000000E+04  1.1398514E-07
  6.7500000E+04  9.9119741E-08
  7.0000000E+04  8.6589605E-08
  7.2500000E+04  7.5968453E-08
  7.5000000E+04  6.6918160E-08
  7.7500000E+04  5.9168477E-08
  8.0000000E+04  5.2501879E-08
  8.2500000E+04  4.6742129E-08
  8.5000000E+04  4.1745545E-08
  8.7500000E+04  3.7394296E-08
  9.0000000E+04  3.3591220E-08
  9.2500000E+04  3.0255789E-08
  9.5000000E+04  2.7320923E-08
  1.0000000E+05  2.2437295E-08
  1.0500000E+05  1.8589423E-08
  1.1000000E+05  1.5525587E-08
  1.1500000E+05  1.3062489E-08
  1.2000000E+05  1.1064823E-08
  1.2500000E+05  9.4314464E-09
  1.3000000E+05  8.0858895E-09
  1.3500000E+05  6.9697133E-09
  1.4000000E+05  6.0378205E-09
  1.4500000E+05  5.2550950E-09
  1.5000000E+05  4.5939560E-09
  1.5500000E+05  4.0325697E-09
  1.6000000E+05  3.5535267E-09
  1.6500000E+05  3.1428467E-09
  1.7000000E+05  2.7892289E-09
  1.7500000E+05  2.4834838E-09
  1.8000000E+05  2.2180958E-09
  1.8500000E+05  1.9868836E-09
  1.9000000E+05  1.7847370E-09
  2.0000000E+05  1.4513641E-09
  2.1000000E+05  1.1916977E-09
  2.2000000E+05  9.8713916E-10
  2.3000000E+05  8.2431779E-10
  2.4000000E+05  6.9348167E-10
  2.5000000E+05  5.8742406E-10
  2.6000000E+05  5.0075455E-10
  2.7000000E+05  4.2939607E-10
  2.8000000E+05  3.7023285E-10
  2.9000000E+05  3.2086093E-10
  3.0000000E+05  2.7940895E-10
  3.1000000E+05  2.4440787E-10
  3.2000000E+05  2.1469546E-10
  3.3000000E+05  1.8934557E-10
  3.4000000E+05  1.6761512E-10
  3.5000000E+05  1.4890387E-10
  3.6000000E+05  1.3272410E-10
  3.7000000E+05  1.1867728E-10
  3.8000000E+05  1.0643593E-10
  3.9000000E+05  9.5729497E-11
  4.0000000E+05  8.6333406E-11
  4.2000000E+05  7.0753609E-11
  4.4000000E+05  5.8531285E-11
  4.6000000E+05  4.8835940E-11
  4.8000000E+05  4.1066728E-11
  5.0000000E+05  3.4782698E-11
  5.2500000E+05  2.8524989E-11
  5.5000000E+05  2.3613838E-11
  5.7500000E+05  1.9716079E-11
  5.8750000E+05  1.8069179E-11
  6.0000000E+05  1.6590822E-11
  6.2500000E+05  1.4061355E-11
  6.5000000E+05  1.1996355E-11
  6.7500000E+05  1.0297073E-11
  7.0000000E+05  8.8883972E-12
  7.2500000E+05  7.7126146E-12
  7.5000000E+05  6.7249663E-12
  7.7500000E+05  5.8904155E-12
  8.0000000E+05  5.1813092E-12
  8.2500000E+05  4.5756587E-12
  8.5000000E+05  4.0558497E-12
  8.7500000E+05  3.6076720E-12
  9.0000000E+05  3.2195891E-12
  9.2500000E+05  2.8821788E-12
  9.5000000E+05  2.5877001E-12
  1.0000000E+06  2.1030431E-12
  1.0500000E+06  1.7262939E-12
  1.1000000E+06  1.4298670E-12
  1.1500000E+06  1.1940713E-12
  1.2000000E+06  1.0046290E-12
  1.2500000E+06  8.5103928E-13
  1.3000000E+06  7.2547612E-13
  1.3500000E+06  6.2203544E-13
  1.4000000E+06  5.3621324E-13
  1.4500000E+06  4.6453927E-13
  1.5000000E+06  4.0431485E-13
  1.5500000E+06  3.5342354E-13
  1.6000000E+06  3.1019125E-13
  1.6500000E+06  2.7328325E-13
  1.7000000E+06  2.4162774E-13
  1.7500000E+06  2.1435832E-13
  1.8000000E+06  1.9077034E-13
  1.8500000E+06  1.7028737E-13
  1.9000000E+06  1.5243532E-13
  1.9500000E+06  1.3682226E-13
  2.0000000E+06  1.2312247E-13
  2.0500000E+06  1.1106390E-13
  2.1000000E+06  1.0041840E-13
  2.2000000E+06  8.2627546E-14
  2.3000000E+06  6.8538712E-14
  2.4000000E+06  5.7273471E-14
  2.5000000E+06  4.8186052E-14
  2.6000000E+06  4.0795621E-14
  2.7000000E+06  3.4739985E-14
  2.8000000E+06  2.9743431E-14
  2.9000000E+06  2.5593988E-14
  3.0000000E+06  2.2127205E-14
  3.1000000E+06  1.9214437E-14
  3.2000000E+06  1.6754226E-14
  3.3000000E+06  1.4665955E-14
  3.4000000E+06  1.2885121E-14
  3.5000000E+06  1.1359781E-14
  3.6000000E+06  1.0047849E-14
  3.7000000E+06  8.9150321E-15
  3.8000000E+06  7.9332383E-15
  3.9000000E+06  7.0793365E-15
  4.0000000E+06  6.3341814E-15
  4.1000000E+06  5.6818517E-15
  4.2000000E+06  5.1090495E-15
  4.3000000E+06  4.6046187E-15
  4.4000000E+06  4.1591650E-15
  4.6000000E+06  3.4146371E-15
  4.8000000E+06  2.8252341E-15
  5.0000000E+06  2.3543600E-15
  5.1250000E+06  2.1079418E-15
  5.2500000E+06  1.8919770E-15
  5.3750000E+06  1.7021437E-15
  5.5000000E+06  1.5348089E-15
  5.7500000E+06  1.2558474E-15
  5.8750000E+06  1.1394217E-15
  6.0000000E+06  1.0357532E-15
  6.2500000E+06  8.6049366E-16
  6.5000000E+06  7.1974527E-16
  6.7500000E+06  6.0581353E-16
  7.0000000E+06  5.1288683E-16
  7.2500000E+06  4.3655289E-16
  7.5000000E+06  3.7343974E-16
  7.7500000E+06  3.2097337E-16
  8.0000000E+06  2.7714667E-16
  
  
#  52   4  L3  EION =  4.347000000E+03 eV   262
#  S(0) = 2.504256E+00
  4.3453584E+01  0.0000000E+00
  4.3453584E+03  0.0000000E+00
  4.3453584E+03  7.0203146E-04
  4.3470000E+03  7.0203146E-04
  4.3470434E+03  7.0203146E-04
  4.3472089E+03  7.3076903E-04
  4.3473744E+03  7.5831657E-04
  4.3475399E+03  7.8463203E-04
  4.3477054E+03  8.0968624E-04
  4.3480363E+03  8.5595302E-04
  4.3483673E+03  8.9710491E-04
  4.3490293E+03  9.6469256E-04
  4.3496912E+03  1.0145823E-03
  4.3510151E+03  1.0729759E-03
  4.3523391E+03  1.0946568E-03
  4.3536630E+03  1.0961973E-03
  4.3549869E+03  1.0878323E-03
  4.3563108E+03  1.0753566E-03
  4.3576347E+03  1.0618857E-03
  4.3602825E+03  1.0374980E-03
  4.3629304E+03  1.0194985E-03
  4.3655782E+03  1.0080407E-03
  4.3682260E+03  1.0020481E-03
  4.3735217E+03  1.0014688E-03
  4.3788174E+03  1.0091306E-03
  4.3841130E+03  1.0190487E-03
  4.3894087E+03  1.0276301E-03
  4.3947043E+03  1.0331896E-03
  4.4000000E+03  1.0354173E-03
  4.4062500E+03  1.0345040E-03
  4.4125000E+03  1.0311502E-03
  4.4250000E+03  1.0224228E-03
  4.4375000E+03  1.0156040E-03
  4.4500000E+03  1.0111406E-03
  4.4750000E+03  1.0015750E-03
  4.4875000E+03  9.9450104E-04
  4.5000000E+03  9.8646707E-04
  4.5250000E+03  9.7091154E-04
  4.5375000E+03  9.6409536E-04
  4.5500000E+03  9.5772545E-04
  4.5750000E+03  9.4497939E-04
  4.6000000E+03  9.3129007E-04
  4.6500000E+03  9.0430372E-04
  4.6750000E+03  8.9206481E-04
  4.7000000E+03  8.8000477E-04
  4.7250000E+03  8.6776622E-04
  4.7500000E+03  8.5550628E-04
  4.8000000E+03  8.3200529E-04
  5.0000000E+03  7.4612335E-04
  5.2500000E+03  6.5314010E-04
  5.5000000E+03  5.7417655E-04
  5.7500000E+03  5.0709636E-04
  6.0000000E+03  4.4979354E-04
  6.5000000E+03  3.5837891E-04
  6.7500000E+03  3.2167204E-04
  7.0000000E+03  2.8970095E-04
  7.2500000E+03  2.6172533E-04
  7.5000000E+03  2.3714028E-04
  8.0000000E+03  1.9624603E-04
  8.5000000E+03  1.6398508E-04
  9.0000000E+03  1.3822648E-04
  9.5000000E+03  1.1743641E-04
  1.0000000E+04  1.0049062E-04
  1.0500000E+04  8.6554430E-05
  1.1000000E+04  7.4999845E-05
  1.1500000E+04  6.5347182E-05
  1.2000000E+04  5.7227028E-05
  1.2500000E+04  5.0352094E-05
  1.3000000E+04  4.4496879E-05
  1.3500000E+04  3.9482630E-05
  1.4000000E+04  3.5166528E-05
  1.4500000E+04  3.1433538E-05
  1.5000000E+04  2.8190380E-05
  1.6000000E+04  2.2882560E-05
  1.7000000E+04  1.8781440E-05
  1.8000000E+04  1.5569022E-05
  1.9000000E+04  1.3021704E-05
  2.0000000E+04  1.0979385E-05
  2.1000000E+04  9.3255190E-06
  2.2000000E+04  7.9740052E-06
  2.3000000E+04  6.8603646E-06
  2.4000000E+04  5.9357157E-06
  2.5000000E+04  5.1625823E-06
  2.6000000E+04  4.5119355E-06
  2.7000000E+04  3.9610707E-06
  2.8000000E+04  3.4920736E-06
  2.9000000E+04  3.0906926E-06
  3.0000000E+04  2.7455033E-06
  3.1000000E+04  2.4472828E-06
  3.2000000E+04  2.1885349E-06
  3.4000000E+04  1.7660224E-06
  3.6000000E+04  1.4407210E-06
  3.8000000E+04  1.1869231E-06
  4.0000000E+04  9.8653644E-07
  4.2000000E+04  8.2660448E-07
  4.4000000E+04  6.9770189E-07
  4.6000000E+04  5.9287359E-07
  4.8000000E+04  5.0692018E-07
  5.0000000E+04  4.3590835E-07
  5.2500000E+04  3.6363977E-07
  5.5000000E+04  3.0564547E-07
  5.7500000E+04  2.5867811E-07
  5.8750000E+04  2.3854874E-07
  6.0000000E+04  2.2032065E-07
  6.2500000E+04  1.8875209E-07
  6.5000000E+04  1.6258512E-07
  6.7500000E+04  1.4075193E-07
  7.0000000E+04  1.2242278E-07
  7.2500000E+04  1.0694724E-07
  7.5000000E+04  9.3811206E-08
  7.7500000E+04  8.2605258E-08
  8.0000000E+04  7.3000967E-08
  8.2500000E+04  6.4733115E-08
  8.5000000E+04  5.7586179E-08
  8.7500000E+04  5.1383980E-08
  9.0000000E+04  4.5981699E-08
  9.2500000E+04  4.1259664E-08
  9.5000000E+04  3.7118488E-08
  1.0000000E+05  3.0260440E-08
  1.0500000E+05  2.4891195E-08
  1.1000000E+05  2.0642406E-08
  1.1500000E+05  1.7247303E-08
  1.2000000E+05  1.4509988E-08
  1.2500000E+05  1.2284775E-08
  1.3000000E+05  1.0462057E-08
  1.3500000E+05  8.9584784E-09
  1.4000000E+05  7.7100194E-09
  1.4500000E+05  6.6670553E-09
  1.5000000E+05  5.7907887E-09
  1.5500000E+05  5.0506432E-09
  1.6000000E+05  4.4223413E-09
  1.6500000E+05  3.8864710E-09
  1.7000000E+05  3.4274076E-09
  1.7500000E+05  3.0324972E-09
  1.8000000E+05  2.6914315E-09
  1.8500000E+05  2.3957666E-09
  1.9000000E+05  2.1385496E-09
  2.0000000E+05  1.7174151E-09
  2.1000000E+05  1.3925900E-09
  2.2000000E+05  1.1391815E-09
  2.3000000E+05  9.3942383E-10
  2.4000000E+05  7.8045160E-10
  2.5000000E+05  6.5282436E-10
  2.6000000E+05  5.4952980E-10
  2.7000000E+05  4.6530007E-10
  2.8000000E+05  3.9613691E-10
  2.9000000E+05  3.3897605E-10
  3.0000000E+05  2.9144772E-10
  3.1000000E+05  2.5170416E-10
  3.2000000E+05  2.1829327E-10
  3.3000000E+05  1.9006534E-10
  3.4000000E+05  1.6610388E-10
  3.5000000E+05  1.4567364E-10
  3.6000000E+05  1.2818106E-10
  3.7000000E+05  1.1314414E-10
  3.8000000E+05  1.0016944E-10
  3.9000000E+05  8.8934103E-11
  4.0000000E+05  7.9171926E-11
  4.2000000E+05  6.3221692E-11
  4.4000000E+05  5.0958557E-11
  4.6000000E+05  4.1426112E-11
  4.8000000E+05  3.3941443E-11
  5.0000000E+05  2.8010167E-11
  5.2500000E+05  2.2237559E-11
  5.5000000E+05  1.7822498E-11
  5.7500000E+05  1.4408061E-11
  5.8750000E+05  1.2993735E-11
  6.0000000E+05  1.1740545E-11
  6.2500000E+05  9.6370583E-12
  6.5000000E+05  7.9640518E-12
  6.7500000E+05  6.6228378E-12
  7.0000000E+05  5.5396795E-12
  7.2500000E+05  4.6589226E-12
  7.5000000E+05  3.9381634E-12
  7.7500000E+05  3.3448078E-12
  8.0000000E+05  2.8535969E-12
  8.2500000E+05  2.4448072E-12
  8.5000000E+05  2.1029243E-12
  8.7500000E+05  1.8156619E-12
  9.0000000E+05  1.5732280E-12
  9.2500000E+05  1.3677717E-12
  9.5000000E+05  1.1929629E-12
  9.7500000E+05  1.0436705E-12
  1.0000000E+06  9.1571405E-13
  1.0250000E+06  8.0567164E-13
  1.0500000E+06  7.1072884E-13
  1.0750000E+06  6.2856043E-13
  1.1000000E+06  5.5723743E-13
  1.1250000E+06  4.9515326E-13
  1.1500000E+06  4.4096478E-13
  1.2000000E+06  3.5194499E-13
  1.2500000E+06  2.8312001E-13
  1.3000000E+06  2.2942548E-13
  1.3500000E+06  1.8718301E-13
  1.4000000E+06  1.5369024E-13
  1.4500000E+06  1.2694140E-13
  1.5000000E+06  1.0543321E-13
  1.5500000E+06  8.8028534E-14
  1.6000000E+06  7.3859979E-14
  1.6500000E+06  6.2260651E-14
  1.7000000E+06  5.2714023E-14
  1.7500000E+06  4.4817234E-14
  1.8000000E+06  3.8254023E-14
  1.8500000E+06  3.2774564E-14
  1.9000000E+06  2.8180287E-14
  1.9500000E+06  2.4312481E-14
  2.0000000E+06  2.1043622E-14
  2.0500000E+06  1.8270734E-14
  2.1000000E+06  1.5910250E-14
  2.1500000E+06  1.3894042E-14
  2.2000000E+06  1.2166323E-14
  2.2500000E+06  1.0681224E-14
  2.3000000E+06  9.4008749E-15
  2.3500000E+06  8.2938952E-15
  2.4000000E+06  7.3341830E-15
  2.4500000E+06  6.4999510E-15
  2.5000000E+06  5.7729524E-15
  2.6000000E+06  4.5817390E-15
  2.7000000E+06  3.6643935E-15
  2.8000000E+06  2.9518319E-15
  2.9000000E+06  2.3938649E-15
  3.0000000E+06  1.9536477E-15
  3.1000000E+06  1.6038654E-15
  3.2000000E+06  1.3240828E-15
  3.3000000E+06  1.0988802E-15
  3.4000000E+06  9.1653171E-16
  3.5000000E+06  7.6805236E-16
  3.6000000E+06  6.4650890E-16
  3.7000000E+06  5.4651426E-16
  3.8000000E+06  4.6385476E-16
  3.9000000E+06  3.9521438E-16
  4.0000000E+06  3.3796833E-16
  4.1000000E+06  2.9002750E-16
  4.2000000E+06  2.4972066E-16
  4.3000000E+06  2.1570422E-16
  4.4000000E+06  1.8689276E-16
  4.5000000E+06  1.6240543E-16
  4.6000000E+06  1.4152422E-16
  4.7000000E+06  1.2366145E-16
  4.8000000E+06  1.0833410E-16
  5.0000000E+06  8.3760327E-17
  5.1250000E+06  7.1658940E-17
  5.2500000E+06  6.1518112E-17
  5.3750000E+06  5.2987178E-17
  5.5000000E+06  4.5783876E-17
  5.6250000E+06  3.9679909E-17
  5.7500000E+06  3.4489790E-17
  5.8750000E+06  3.0062212E-17
  6.0000000E+06  2.6273239E-17
  6.1250000E+06  2.3020954E-17
  6.2500000E+06  2.0221224E-17
  6.3750000E+06  1.7804364E-17
  6.5000000E+06  1.5712424E-17
  6.6250000E+06  1.3897044E-17
  6.7500000E+06  1.2317734E-17
  7.0000000E+06  9.7366545E-18
  7.2500000E+06  7.7559674E-18
  7.5000000E+06  6.2227215E-18
  7.7500000E+06  5.0261612E-18
  8.0000000E+06  4.0853890E-18
  8.2500000E+06  3.3408580E-18
  8.5000000E+06  2.7479545E-18
  
  
#  52   5  M1  EION =  1.012000000E+03 eV   276
#  S(0) = 1.067350E+00
  1.0006711E+01  0.0000000E+00
  1.0006711E+03  0.0000000E+00
  1.0006711E+03  6.4067402E-04
  1.0120000E+03  6.4067402E-04
  1.0120099E+03  6.4067402E-04
  1.0124848E+03  6.4414627E-04
  1.0129597E+03  6.4724833E-04
  1.0134345E+03  6.5006017E-04
  1.0139094E+03  6.5264558E-04
  1.0148592E+03  6.5732743E-04
  1.0158089E+03  6.6157613E-04
  1.0177084E+03  6.6935955E-04
  1.0196079E+03  6.7658755E-04
  1.0234069E+03  6.8959188E-04
  1.0272059E+03  7.0002460E-04
  1.0310050E+03  7.0722510E-04
  1.0348040E+03  7.1105426E-04
  1.0386030E+03  7.1183619E-04
  1.0424020E+03  7.1017066E-04
  1.0462010E+03  7.0675369E-04
  1.0500000E+03  7.0225025E-04
  1.0562500E+03  6.9390454E-04
  1.0625000E+03  6.8580216E-04
  1.0687500E+03  6.7877837E-04
  1.0750000E+03  6.7302999E-04
  1.0812500E+03  6.6837728E-04
  1.0875000E+03  6.6446785E-04
  1.0937500E+03  6.6091571E-04
  1.1000000E+03  6.5739782E-04
  1.1125000E+03  6.4966395E-04
  1.1250000E+03  6.4068166E-04
  1.1375000E+03  6.3097298E-04
  1.1437500E+03  6.2610315E-04
  1.1500000E+03  6.2133526E-04
  1.1625000E+03  6.1229700E-04
  1.1750000E+03  6.0395473E-04
  1.1875000E+03  5.9611707E-04
  1.2000000E+03  5.8849391E-04
  1.2250000E+03  5.7310181E-04
  1.2375000E+03  5.6528209E-04
  1.2500000E+03  5.5748866E-04
  1.2750000E+03  5.4246515E-04
  1.3000000E+03  5.2844067E-04
  1.3250000E+03  5.1516082E-04
  1.3500000E+03  5.0218916E-04
  1.3750000E+03  4.8943065E-04
  1.4000000E+03  4.7702067E-04
  1.4500000E+03  4.5384639E-04
  1.4750000E+03  4.4296110E-04
  1.5000000E+03  4.3240422E-04
  1.5250000E+03  4.2209683E-04
  1.5500000E+03  4.1207383E-04
  1.6000000E+03  3.9312657E-04
  1.6500000E+03  3.7550758E-04
  1.7000000E+03  3.5894726E-04
  1.8000000E+03  3.2870824E-04
  1.8500000E+03  3.1501698E-04
  1.9000000E+03  3.0212198E-04
  1.9500000E+03  2.8992099E-04
  2.0000000E+03  2.7841744E-04
  2.1000000E+03  2.5739162E-04
  2.2000000E+03  2.3855355E-04
  2.3000000E+03  2.2164415E-04
  2.4000000E+03  2.0644959E-04
  2.5000000E+03  1.9272115E-04
  2.6000000E+03  1.8027534E-04
  2.7000000E+03  1.6896427E-04
  2.8000000E+03  1.5866309E-04
  2.9000000E+03  1.4925878E-04
  3.0000000E+03  1.4064778E-04
  3.1000000E+03  1.3274175E-04
  3.2000000E+03  1.2546655E-04
  3.4000000E+03  1.1255880E-04
  3.6000000E+03  1.0149820E-04
  3.8000000E+03  9.1951926E-05
  4.0000000E+03  8.3657470E-05
  4.2000000E+03  7.6406465E-05
  4.4000000E+03  7.0032059E-05
  4.6000000E+03  6.4399467E-05
  4.8000000E+03  5.9398813E-05
  5.0000000E+03  5.4939817E-05
  5.2500000E+03  5.0015112E-05
  5.5000000E+03  4.5701488E-05
  5.7500000E+03  4.1902909E-05
  6.0000000E+03  3.8541400E-05
  6.5000000E+03  3.2885471E-05
  6.7500000E+03  3.0494683E-05
  7.0000000E+03  2.8344272E-05
  7.2500000E+03  2.6403549E-05
  7.5000000E+03  2.4646525E-05
  8.0000000E+03  2.1598067E-05
  8.5000000E+03  1.9057061E-05
  9.0000000E+03  1.6918361E-05
  9.5000000E+03  1.5102577E-05
  1.0000000E+04  1.3548819E-05
  1.0500000E+04  1.2209853E-05
  1.1000000E+04  1.1048594E-05
  1.1500000E+04  1.0035575E-05
  1.2000000E+04  9.1471383E-06
  1.2500000E+04  8.3641267E-06
  1.3000000E+04  7.6709070E-06
  1.3500000E+04  7.0546153E-06
  1.4000000E+04  6.5045860E-06
  1.4500000E+04  6.0119199E-06
  1.5000000E+04  5.5691441E-06
  1.5500000E+04  5.1699478E-06
  1.6000000E+04  4.8089732E-06
  1.6500000E+04  4.4816494E-06
  1.7000000E+04  4.1840580E-06
  1.8000000E+04  3.6650335E-06
  1.9000000E+04  3.2299766E-06
  2.0000000E+04  2.8622700E-06
  2.1000000E+04  2.5491446E-06
  2.2000000E+04  2.2806709E-06
  2.3000000E+04  2.0490389E-06
  2.4000000E+04  1.8480453E-06
  2.5000000E+04  1.6727154E-06
  2.6000000E+04  1.5190258E-06
  2.7000000E+04  1.3836969E-06
  2.8000000E+04  1.2640356E-06
  2.9000000E+04  1.1578148E-06
  3.0000000E+04  1.0631812E-06
  3.1000000E+04  9.7858321E-07
  3.2000000E+04  9.0271474E-07
  3.3000000E+04  8.3447027E-07
  3.4000000E+04  7.7290975E-07
  3.5000000E+04  7.1723004E-07
  3.6000000E+04  6.6674197E-07
  3.8000000E+04  5.7904595E-07
  4.0000000E+04  5.0596163E-07
  4.2000000E+04  4.4456288E-07
  4.4000000E+04  3.9260265E-07
  4.6000000E+04  3.4833511E-07
  4.8000000E+04  3.1038928E-07
  5.0000000E+04  2.7767801E-07
  5.2500000E+04  2.4284145E-07
  5.5000000E+04  2.1349709E-07
  5.7500000E+04  1.8860864E-07
  5.8750000E+04  1.7757500E-07
  6.0000000E+04  1.6736588E-07
  6.2500000E+04  1.4912905E-07
  6.5000000E+04  1.3338841E-07
  6.7500000E+04  1.1973437E-07
  7.0000000E+04  1.0783527E-07
  7.2500000E+04  9.7420592E-08
  7.5000000E+04  8.8268229E-08
  7.7500000E+04  8.0194664E-08
  8.0000000E+04  7.3047364E-08
  8.2500000E+04  6.6698842E-08
  8.5000000E+04  6.1042002E-08
  8.7500000E+04  5.5986434E-08
  9.0000000E+04  5.1455462E-08
  9.2500000E+04  4.7383791E-08
  9.5000000E+04  4.3715587E-08
  9.7500000E+04  4.0402910E-08
  1.0000000E+05  3.7404439E-08
  1.0250000E+05  3.4684440E-08
  1.0500000E+05  3.2211906E-08
  1.1000000E+05  2.7904695E-08
  1.1500000E+05  2.4305076E-08
  1.2000000E+05  2.1276114E-08
  1.2500000E+05  1.8711193E-08
  1.3000000E+05  1.6526487E-08
  1.3500000E+05  1.4655517E-08
  1.4000000E+05  1.3045123E-08
  1.4500000E+05  1.1652464E-08
  1.5000000E+05  1.0442781E-08
  1.5500000E+05  9.3876801E-09
  1.6000000E+05  8.4638234E-09
  1.6500000E+05  7.6519204E-09
  1.7000000E+05  6.9359404E-09
  1.7500000E+05  6.3024884E-09
  1.8000000E+05  5.7403173E-09
  1.8500000E+05  5.2399427E-09
  1.9000000E+05  4.7933315E-09
  1.9500000E+05  4.3936505E-09
  2.0000000E+05  4.0350648E-09
  2.0500000E+05  3.7125745E-09
  2.1000000E+05  3.4218806E-09
  2.2000000E+05  2.9215392E-09
  2.2500000E+05  2.7058899E-09
  2.3000000E+05  2.5098957E-09
  2.4000000E+05  2.1686522E-09
  2.5000000E+05  1.8837850E-09
  2.6000000E+05  1.6444350E-09
  2.7000000E+05  1.4421152E-09
  2.8000000E+05  1.2701346E-09
  2.9000000E+05  1.1231751E-09
  3.0000000E+05  9.9697915E-10
  3.1000000E+05  8.8811298E-10
  3.2000000E+05  7.9378899E-10
  3.3000000E+05  7.1173021E-10
  3.4000000E+05  6.4006594E-10
  3.5000000E+05  5.7725070E-10
  3.6000000E+05  5.2200109E-10
  3.7000000E+05  4.7324585E-10
  3.8000000E+05  4.3008689E-10
  3.9000000E+05  3.9176805E-10
  4.0000000E+05  3.5765005E-10
  4.1000000E+05  3.2719023E-10
  4.2000000E+05  2.9992619E-10
  4.3000000E+05  2.7546247E-10
  4.4000000E+05  2.5345968E-10
  4.5000000E+05  2.3362556E-10
  4.6000000E+05  2.1570755E-10
  4.7000000E+05  1.9948674E-10
  4.8000000E+05  1.8477299E-10
  5.0000000E+05  1.5922482E-10
  5.1250000E+05  1.4549614E-10
  5.2500000E+05  1.3322573E-10
  5.3750000E+05  1.2223071E-10
  5.5000000E+05  1.1235446E-10
  5.7500000E+05  9.5438772E-11
  5.8750000E+05  8.8183065E-11
  6.0000000E+05  8.1608371E-11
  6.2500000E+05  7.0209056E-11
  6.5000000E+05  6.0743338E-11
  6.7500000E+05  5.2828617E-11
  7.0000000E+05  4.6168077E-11
  7.2500000E+05  4.0529415E-11
  7.5000000E+05  3.5729252E-11
  7.7500000E+05  3.1621642E-11
  8.0000000E+05  2.8089556E-11
  8.2500000E+05  2.5038442E-11
  8.5000000E+05  2.2391417E-11
  8.7500000E+05  2.0085631E-11
  9.0000000E+05  1.8069404E-11
  9.2500000E+05  1.6299999E-11
  9.5000000E+05  1.4741892E-11
  9.7500000E+05  1.3365409E-11
  1.0000000E+06  1.2145647E-11
  1.0250000E+06  1.1061610E-11
  1.0500000E+06  1.0095520E-11
  1.0750000E+06  9.2322685E-12
  1.1000000E+06  8.4589667E-12
  1.1250000E+06  7.7645783E-12
  1.1500000E+06  7.1396210E-12
  1.1750000E+06  6.5759201E-12
  1.2000000E+06  6.0664057E-12
  1.2250000E+06  5.6049443E-12
  1.2500000E+06  5.1861995E-12
  1.3000000E+06  4.4588202E-12
  1.3500000E+06  3.8535385E-12
  1.4000000E+06  3.3466080E-12
  1.4500000E+06  2.9195038E-12
  1.5000000E+06  2.5576469E-12
  1.5500000E+06  2.2494725E-12
  1.6000000E+06  1.9857385E-12
  1.6500000E+06  1.7590093E-12
  1.7000000E+06  1.5632616E-12
  1.7500000E+06  1.3935832E-12
  1.8000000E+06  1.2459447E-12
  1.8500000E+06  1.1170223E-12
  1.9000000E+06  1.0040607E-12
  1.9500000E+06  9.0476491E-13
  2.0000000E+06  8.1721471E-13
  2.0500000E+06  7.3979725E-13
  2.1000000E+06  6.7115210E-13
  2.1500000E+06  6.1012604E-13
  2.2000000E+06  5.5573777E-13
  2.2500000E+06  5.0714936E-13
  2.3000000E+06  4.6364228E-13
  2.3500000E+06  4.2459874E-13
  2.4000000E+06  3.8948635E-13
  2.4500000E+06  3.5784498E-13
  2.5000000E+06  3.2927572E-13
  2.6000000E+06  2.8001351E-13
  2.7000000E+06  2.3942907E-13
  2.8000000E+06  2.0577818E-13
  2.9000000E+06  1.7770536E-13
  3.0000000E+06  1.5414465E-13
  3.1000000E+06  1.3425898E-13
  3.2000000E+06  1.1738807E-13
  3.3000000E+06  1.0301650E-13
  3.4000000E+06  9.0731951E-14
  3.5000000E+06  8.0195652E-14
  
  
#  52   6  M2  EION =  8.760000000E+02 eV   279
#  S(0) = 1.396237E+00
  8.7400564E+00  0.0000000E+00
  8.7400564E+02  0.0000000E+00
  8.7400564E+02  7.7030427E-04
  8.7600000E+02  7.7030427E-04
  8.7600867E+02  7.7030427E-04
  8.7615862E+02  7.9580341E-04
  8.7630856E+02  8.2030918E-04
  8.7645851E+02  8.4378910E-04
  8.7660845E+02  8.6621992E-04
  8.7690835E+02  9.0788468E-04
  8.7720824E+02  9.4528078E-04
  8.7780802E+02  1.0076880E-03
  8.7840780E+02  1.0549791E-03
  8.7960737E+02  1.1131747E-03
  8.8020715E+02  1.1286574E-03
  8.8080694E+02  1.1377302E-03
  8.8140672E+02  1.1419880E-03
  8.8200650E+02  1.1427071E-03
  8.8320607E+02  1.1372906E-03
  8.8440564E+02  1.1269643E-03
  8.8560520E+02  1.1148378E-03
  8.8680477E+02  1.1026060E-03
  8.8800434E+02  1.0911478E-03
  8.8920390E+02  1.0808802E-03
  8.9040347E+02  1.0719619E-03
  8.9280260E+02  1.0581647E-03
  8.9520173E+02  1.0491944E-03
  9.0000000E+02  1.0421044E-03
  9.0312500E+02  1.0426447E-03
  9.0625000E+02  1.0454492E-03
  9.0937500E+02  1.0493543E-03
  9.1250000E+02  1.0534839E-03
  9.1875000E+02  1.0601536E-03
  9.2500000E+02  1.0629207E-03
  9.3750000E+02  1.0572845E-03
  9.4375000E+02  1.0513046E-03
  9.5000000E+02  1.0448350E-03
  9.6250000E+02  1.0329658E-03
  9.7500000E+02  1.0232768E-03
  9.8750000E+02  1.0142577E-03
  1.0000000E+03  1.0042450E-03
  1.0125000E+03  9.9270174E-04
  1.0250000E+03  9.8012264E-04
  1.0375000E+03  9.6737654E-04
  1.0500000E+03  9.5506632E-04
  1.0625000E+03  9.4340712E-04
  1.0750000E+03  9.3220636E-04
  1.1000000E+03  9.1006622E-04
  1.1250000E+03  8.8730362E-04
  1.1500000E+03  8.6450669E-04
  1.1750000E+03  8.4269086E-04
  1.2000000E+03  8.2190602E-04
  1.2500000E+03  7.8151440E-04
  1.2750000E+03  7.6170666E-04
  1.3000000E+03  7.4244491E-04
  1.3250000E+03  7.2392441E-04
  1.3500000E+03  7.0604703E-04
  1.4000000E+03  6.7148326E-04
  1.4500000E+03  6.3855962E-04
  1.5000000E+03  6.0760935E-04
  1.6000000E+03  5.5099372E-04
  1.7000000E+03  5.0053827E-04
  1.8000000E+03  4.5572610E-04
  1.9000000E+03  4.1584459E-04
  2.0000000E+03  3.8036388E-04
  2.1000000E+03  3.4862642E-04
  2.2000000E+03  3.2031058E-04
  2.3000000E+03  2.9492682E-04
  2.4000000E+03  2.7209686E-04
  2.5000000E+03  2.5154171E-04
  2.6000000E+03  2.3299734E-04
  2.7000000E+03  2.1622658E-04
  2.8000000E+03  2.0101992E-04
  2.9000000E+03  1.8719668E-04
  3.0000000E+03  1.7460414E-04
  3.1000000E+03  1.6311000E-04
  3.2000000E+03  1.5259805E-04
  3.4000000E+03  1.3412420E-04
  3.6000000E+03  1.1850231E-04
  3.8000000E+03  1.0520183E-04
  4.0000000E+03  9.3806601E-05
  4.2000000E+03  8.3987148E-05
  4.4000000E+03  7.5480379E-05
  4.6000000E+03  6.8074318E-05
  4.8000000E+03  6.1596902E-05
  5.0000000E+03  5.5907361E-05
  5.2500000E+03  4.9728799E-05
  5.5000000E+03  4.4417849E-05
  5.7500000E+03  3.9827896E-05
  6.0000000E+03  3.5841025E-05
  6.5000000E+03  2.9311857E-05
  6.7500000E+03  2.6627596E-05
  7.0000000E+03  2.4256009E-05
  7.2500000E+03  2.2153109E-05
  7.5000000E+03  2.0282067E-05
  8.0000000E+03  1.7116600E-05
  8.5000000E+03  1.4565022E-05
  9.0000000E+03  1.2486336E-05
  9.5000000E+03  1.0776639E-05
  1.0000000E+04  9.3582140E-06
  1.0500000E+04  8.1721548E-06
  1.1000000E+04  7.1732454E-06
  1.1500000E+04  6.3263894E-06
  1.2000000E+04  5.6040643E-06
  1.2500000E+04  4.9844890E-06
  1.3000000E+04  4.4502757E-06
  1.3500000E+04  3.9874271E-06
  1.4000000E+04  3.5845928E-06
  1.4500000E+04  3.2325046E-06
  1.5000000E+04  2.9235460E-06
  1.5500000E+04  2.6514196E-06
  1.6000000E+04  2.4108898E-06
  1.6500000E+04  2.1975810E-06
  1.7000000E+04  2.0078175E-06
  1.8000000E+04  1.6869897E-06
  1.9000000E+04  1.4287890E-06
  2.0000000E+04  1.2189031E-06
  2.1000000E+04  1.0467352E-06
  2.2000000E+04  9.0433246E-07
  2.3000000E+04  7.8565205E-07
  2.4000000E+04  6.8605022E-07
  2.5000000E+04  6.0192082E-07
  2.6000000E+04  5.3043627E-07
  2.7000000E+04  4.6935989E-07
  2.8000000E+04  4.1690758E-07
  2.9000000E+04  3.7164508E-07
  3.0000000E+04  3.3241132E-07
  3.1000000E+04  2.9825995E-07
  3.2000000E+04  2.6841481E-07
  3.3000000E+04  2.4223556E-07
  3.4000000E+04  2.1919106E-07
  3.5000000E+04  1.9883839E-07
  3.6000000E+04  1.8080646E-07
  3.7000000E+04  1.6478285E-07
  3.8000000E+04  1.5050344E-07
  3.9000000E+04  1.3774399E-07
  4.0000000E+04  1.2631338E-07
  4.2000000E+04  1.0680774E-07
  4.4000000E+04  9.0934439E-08
  4.6000000E+04  7.7908182E-08
  4.8000000E+04  6.7135555E-08
  5.0000000E+04  5.8163082E-08
  5.2500000E+04  4.8953172E-08
  5.5000000E+04  4.1494903E-08
  5.7500000E+04  3.5402592E-08
  5.8750000E+04  3.2775111E-08
  6.0000000E+04  3.0386322E-08
  6.2500000E+04  2.6225647E-08
  6.5000000E+04  2.2751166E-08
  6.7500000E+04  1.9831413E-08
  7.0000000E+04  1.7363439E-08
  7.2500000E+04  1.5265937E-08
  7.5000000E+04  1.3474196E-08
  7.7500000E+04  1.1936322E-08
  8.0000000E+04  1.0610420E-08
  8.2500000E+04  9.4624462E-09
  8.5000000E+04  8.4645703E-09
  8.7500000E+04  7.5939079E-09
  9.0000000E+04  6.8315411E-09
  9.2500000E+04  6.1617539E-09
  9.5000000E+04  5.5714248E-09
  9.7500000E+04  5.0495485E-09
  1.0000000E+05  4.5868548E-09
  1.0250000E+05  4.1755045E-09
  1.0500000E+05  3.8088415E-09
  1.1000000E+05  3.1877049E-09
  1.1500000E+05  2.6871345E-09
  1.2000000E+05  2.2802363E-09
  1.2500000E+05  1.9468439E-09
  1.3000000E+05  1.6716653E-09
  1.3500000E+05  1.4429844E-09
  1.4000000E+05  1.2517367E-09
  1.4500000E+05  1.0908471E-09
  1.5000000E+05  9.5474759E-10
  1.5500000E+05  8.3902108E-10
  1.6000000E+05  7.4013839E-10
  1.6500000E+05  6.5526077E-10
  1.7000000E+05  5.8208981E-10
  1.7500000E+05  5.1875333E-10
  1.8000000E+05  4.6371785E-10
  1.8500000E+05  4.1572062E-10
  1.9000000E+05  3.7371630E-10
  1.9500000E+05  3.3683535E-10
  2.0000000E+05  3.0435118E-10
  2.0500000E+05  2.7565411E-10
  2.1000000E+05  2.5023033E-10
  2.1500000E+05  2.2764511E-10
  2.2000000E+05  2.0752922E-10
  2.2500000E+05  1.8956796E-10
  2.3000000E+05  1.7349217E-10
  2.4000000E+05  1.4610542E-10
  2.5000000E+05  1.2387818E-10
  2.6000000E+05  1.0569364E-10
  2.7000000E+05  9.0705894E-11
  2.8000000E+05  7.8267527E-11
  2.9000000E+05  6.7878270E-11
  3.0000000E+05  5.9148159E-11
  3.1000000E+05  5.1770759E-11
  3.2000000E+05  4.5503389E-11
  3.3000000E+05  4.0152455E-11
  3.4000000E+05  3.5562473E-11
  3.5000000E+05  3.1607764E-11
  3.6000000E+05  2.8186103E-11
  3.7000000E+05  2.5213866E-11
  3.8000000E+05  2.2622290E-11
  3.9000000E+05  2.0354541E-11
  4.0000000E+05  1.8363406E-11
  4.1000000E+05  1.6609478E-11
  4.2000000E+05  1.5059729E-11
  4.3000000E+05  1.3686360E-11
  4.4000000E+05  1.2465878E-11
  4.5000000E+05  1.1378349E-11
  4.6000000E+05  1.0406796E-11
  4.7000000E+05  9.5367129E-12
  4.8000000E+05  8.7556640E-12
  5.0000000E+05  7.4193482E-12
  5.1250000E+05  6.7124526E-12
  5.2500000E+05  6.0877960E-12
  5.3750000E+05  5.5341660E-12
  5.5000000E+05  5.0420924E-12
  5.7500000E+05  4.2116831E-12
  5.8750000E+05  3.8606697E-12
  6.0000000E+05  3.5454982E-12
  6.2500000E+05  3.0060548E-12
  6.5000000E+05  2.5654742E-12
  6.7500000E+05  2.2027716E-12
  7.0000000E+05  1.9019830E-12
  7.2500000E+05  1.6508355E-12
  7.5000000E+05  1.4398035E-12
  7.7500000E+05  1.2614296E-12
  8.0000000E+05  1.1098260E-12
  8.2500000E+05  9.8030649E-13
  8.5000000E+05  8.6911596E-13
  8.7500000E+05  7.7322468E-13
  9.0000000E+05  6.9017232E-13
  9.2500000E+05  6.1794864E-13
  9.5000000E+05  5.5490175E-13
  9.7500000E+05  4.9966680E-13
  1.0000000E+06  4.5111026E-13
  1.0250000E+06  4.0828595E-13
  1.0500000E+06  3.7040062E-13
  1.0750000E+06  3.3678635E-13
  1.1000000E+06  3.0687842E-13
  1.1250000E+06  2.8019740E-13
  1.1500000E+06  2.5633470E-13
  1.2000000E+06  2.1571622E-13
  1.2500000E+06  1.8277637E-13
  1.3000000E+06  1.5584053E-13
  1.3500000E+06  1.3364528E-13
  1.4000000E+06  1.1522665E-13
  1.4500000E+06  9.9841650E-14
  1.5000000E+06  8.6912197E-14
  1.5500000E+06  7.5984602E-14
  1.6000000E+06  6.6699935E-14
  1.6500000E+06  5.8772100E-14
  1.7000000E+06  5.1971353E-14
  1.7500000E+06  4.6111968E-14
  1.8000000E+06  4.1042877E-14
  1.8500000E+06  3.6640482E-14
  1.9000000E+06  3.2803082E-14
  1.9500000E+06  2.9446555E-14
  2.0000000E+06  2.6500981E-14
  2.0500000E+06  2.3907985E-14
  2.1000000E+06  2.1618592E-14
  2.1500000E+06  1.9591544E-14
  2.2000000E+06  1.7791942E-14
  2.2500000E+06  1.6190155E-14
  2.3000000E+06  1.4760931E-14
  2.4000000E+06  1.2336870E-14
  2.5000000E+06  1.0381011E-14
  2.6000000E+06  8.7901237E-15
  2.7000000E+06  7.4864590E-15
  2.8000000E+06  6.4107564E-15
  2.9000000E+06  5.5172779E-15
  3.0000000E+06  4.7704918E-15
  3.1000000E+06  4.1426769E-15
  3.2000000E+06  3.6121879E-15
  3.3000000E+06  3.1620720E-15
  3.4000000E+06  2.7786380E-15
  
  
#  52   7  M3  EION =  8.250000000E+02 eV   278
#  S(0) = 2.963554E+00
  8.2297043E+00  0.0000000E+00
  8.2297043E+02  0.0000000E+00
  8.2297043E+02  1.8776606E-03
  8.2500000E+02  1.8776606E-03
  8.2500815E+02  1.8776606E-03
  8.2516435E+02  1.9421093E-03
  8.2532054E+02  2.0040936E-03
  8.2547674E+02  2.0635238E-03
  8.2563294E+02  2.1203349E-03
  8.2594534E+02  2.2259512E-03
  8.2625774E+02  2.3208470E-03
  8.2688254E+02  2.4794345E-03
  8.2750733E+02  2.5998493E-03
  8.2875692E+02  2.7486511E-03
  8.2938172E+02  2.7886073E-03
  8.3000652E+02  2.8123508E-03
  8.3063131E+02  2.8239165E-03
  8.3125611E+02  2.8265301E-03
  8.3250570E+02  2.8143957E-03
  8.3375530E+02  2.7897700E-03
  8.3500489E+02  2.7604797E-03
  8.3750407E+02  2.7028922E-03
  8.4000326E+02  2.6560737E-03
  8.4250244E+02  2.6222804E-03
  8.4500163E+02  2.6001354E-03
  8.5000000E+02  2.5817705E-03
  8.5625000E+02  2.5864353E-03
  8.6250000E+02  2.6003457E-03
  8.6875000E+02  2.6101794E-03
  8.7500000E+02  2.6105793E-03
  8.8750000E+02  2.5856074E-03
  8.9375000E+02  2.5661338E-03
  9.0000000E+02  2.5457665E-03
  9.1250000E+02  2.5080853E-03
  9.2500000E+02  2.4759417E-03
  9.3750000E+02  2.4456776E-03
  9.5000000E+02  2.4134123E-03
  9.6250000E+02  2.3779728E-03
  9.7500000E+02  2.3405859E-03
  9.8750000E+02  2.3031809E-03
  1.0000000E+03  2.2672125E-03
  1.0125000E+03  2.2330377E-03
  1.0250000E+03  2.2002820E-03
  1.0500000E+03  2.1361995E-03
  1.0750000E+03  2.0717857E-03
  1.1000000E+03  2.0084460E-03
  1.1250000E+03  1.9482762E-03
  1.1500000E+03  1.8913373E-03
  1.2000000E+03  1.7825640E-03
  1.2250000E+03  1.7300578E-03
  1.2500000E+03  1.6795903E-03
  1.2750000E+03  1.6312680E-03
  1.3000000E+03  1.5849027E-03
  1.3500000E+03  1.4965962E-03
  1.4000000E+03  1.4134807E-03
  1.4500000E+03  1.3365539E-03
  1.5000000E+03  1.2648724E-03
  1.6000000E+03  1.1350800E-03
  1.7000000E+03  1.0220371E-03
  1.8000000E+03  9.2304528E-04
  1.9000000E+03  8.3616086E-04
  2.0000000E+03  7.5977724E-04
  2.1000000E+03  6.9225103E-04
  2.2000000E+03  6.3241106E-04
  2.3000000E+03  5.7925977E-04
  2.4000000E+03  5.3190115E-04
  2.5000000E+03  4.8953171E-04
  2.6000000E+03  4.5151016E-04
  2.7000000E+03  4.1731390E-04
  2.8000000E+03  3.8648159E-04
  2.9000000E+03  3.5860896E-04
  3.0000000E+03  3.3334744E-04
  3.1000000E+03  3.1039572E-04
  3.2000000E+03  2.8949361E-04
  3.4000000E+03  2.5296913E-04
  3.6000000E+03  2.2230185E-04
  3.8000000E+03  1.9636226E-04
  4.0000000E+03  1.7427294E-04
  4.2000000E+03  1.5534518E-04
  4.4000000E+03  1.3903345E-04
  4.6000000E+03  1.2490162E-04
  4.8000000E+03  1.1259820E-04
  5.0000000E+03  1.0183769E-04
  5.2500000E+03  9.0204909E-05
  5.5000000E+03  8.0252880E-05
  5.7500000E+03  7.1690097E-05
  6.0000000E+03  6.4283661E-05
  6.5000000E+03  5.2224352E-05
  6.7500000E+03  4.7294496E-05
  7.0000000E+03  4.2953715E-05
  7.2500000E+03  3.9117066E-05
  7.5000000E+03  3.5713899E-05
  8.0000000E+03  2.9981265E-05
  8.5000000E+03  2.5386195E-05
  9.0000000E+03  2.1662115E-05
  9.5000000E+03  1.8613830E-05
  1.0000000E+04  1.6096377E-05
  1.0500000E+04  1.4000413E-05
  1.1000000E+04  1.2242380E-05
  1.1500000E+04  1.0757728E-05
  1.2000000E+04  9.4960939E-06
  1.2500000E+04  8.4177769E-06
  1.3000000E+04  7.4911995E-06
  1.3500000E+04  6.6910404E-06
  1.4000000E+04  5.9968375E-06
  1.4500000E+04  5.3919397E-06
  1.5000000E+04  4.8627086E-06
  1.5500000E+04  4.3979041E-06
  1.6000000E+04  3.9882086E-06
  1.6500000E+04  3.6258562E-06
  1.7000000E+04  3.3043432E-06
  1.8000000E+04  2.7627873E-06
  1.9000000E+04  2.3290455E-06
  2.0000000E+04  1.9780825E-06
  2.1000000E+04  1.6914474E-06
  2.2000000E+04  1.4553563E-06
  2.3000000E+04  1.2593814E-06
  2.4000000E+04  1.0955420E-06
  2.5000000E+04  9.5766520E-07
  2.6000000E+04  8.4092945E-07
  2.7000000E+04  7.4153402E-07
  2.8000000E+04  6.5645783E-07
  2.9000000E+04  5.8328079E-07
  3.0000000E+04  5.2004968E-07
  3.1000000E+04  4.6517754E-07
  3.2000000E+04  4.1736676E-07
  3.3000000E+04  3.7554997E-07
  3.4000000E+04  3.3884426E-07
  3.5000000E+04  3.0651546E-07
  3.6000000E+04  2.7795003E-07
  3.8000000E+04  2.3012963E-07
  4.0000000E+04  1.9214839E-07
  4.2000000E+04  1.6167050E-07
  4.4000000E+04  1.3698381E-07
  4.6000000E+04  1.1681602E-07
  4.8000000E+04  1.0020991E-07
  5.0000000E+04  8.6436978E-08
  5.2500000E+04  7.2363863E-08
  5.5000000E+04  6.1023447E-08
  5.7500000E+04  5.1804041E-08
  5.8750000E+04  4.7841943E-08
  6.0000000E+04  4.4247948E-08
  6.2500000E+04  3.8008643E-08
  6.5000000E+04  3.2820938E-08
  6.7500000E+04  2.8479883E-08
  7.0000000E+04  2.4825605E-08
  7.2500000E+04  2.1732327E-08
  7.5000000E+04  1.9100304E-08
  7.7500000E+04  1.6849850E-08
  8.0000000E+04  1.4916852E-08
  8.2500000E+04  1.3249390E-08
  8.5000000E+04  1.1805160E-08
  8.7500000E+04  1.0549496E-08
  9.0000000E+04  9.4538296E-09
  9.2500000E+04  8.4945000E-09
  9.5000000E+04  7.6518134E-09
  9.7500000E+04  6.9093037E-09
  1.0000000E+05  6.2531416E-09
  1.0250000E+05  5.6716642E-09
  1.0500000E+05  5.1549964E-09
  1.1000000E+05  4.2837531E-09
  1.1500000E+05  3.5859012E-09
  1.2000000E+05  3.0220175E-09
  1.2500000E+05  2.5626941E-09
  1.3000000E+05  2.1857431E-09
  1.3500000E+05  1.8742471E-09
  1.4000000E+05  1.6151799E-09
  1.4500000E+05  1.3984218E-09
  1.5000000E+05  1.2160450E-09
  1.5500000E+05  1.0617892E-09
  1.6000000E+05  9.3067480E-10
  1.6500000E+05  8.1871316E-10
  1.7000000E+05  7.2268857E-10
  1.7500000E+05  6.3999256E-10
  1.8000000E+05  5.6849720E-10
  1.8500000E+05  5.0645707E-10
  1.9000000E+05  4.5243314E-10
  1.9500000E+05  4.0523320E-10
  2.0000000E+05  3.6386487E-10
  2.0500000E+05  3.2749844E-10
  2.1000000E+05  2.9543734E-10
  2.2000000E+05  2.4197264E-10
  2.3000000E+05  1.9976771E-10
  2.4000000E+05  1.6613610E-10
  2.5000000E+05  1.3910301E-10
  2.6000000E+05  1.1719925E-10
  2.7000000E+05  9.9319508E-11
  2.8000000E+05  8.4623577E-11
  2.9000000E+05  7.2466741E-11
  3.0000000E+05  6.2349832E-11
  3.1000000E+05  5.3883098E-11
  3.2000000E+05  4.6759929E-11
  3.3000000E+05  4.0737366E-11
  3.4000000E+05  3.5621547E-11
  3.5000000E+05  3.1256788E-11
  3.6000000E+05  2.7517311E-11
  3.7000000E+05  2.4300915E-11
  3.8000000E+05  2.1524088E-11
  3.9000000E+05  1.9118242E-11
  4.0000000E+05  1.7026784E-11
  4.1000000E+05  1.5202796E-11
  4.2000000E+05  1.3607210E-11
  4.3000000E+05  1.2207346E-11
  4.4000000E+05  1.0975772E-11
  4.5000000E+05  9.8893699E-12
  4.6000000E+05  8.9285862E-12
  4.7000000E+05  8.0768238E-12
  4.8000000E+05  7.3199476E-12
  5.0000000E+05  6.0442694E-12
  5.1250000E+05  5.3807125E-12
  5.2500000E+05  4.8018200E-12
  5.3750000E+05  4.2952980E-12
  5.5000000E+05  3.8508498E-12
  5.7500000E+05  3.1148969E-12
  5.8750000E+05  2.8098988E-12
  6.0000000E+05  2.5395661E-12
  6.2500000E+05  2.0856153E-12
  6.5000000E+05  1.7243654E-12
  6.7500000E+05  1.4346073E-12
  7.0000000E+05  1.2004834E-12
  7.2500000E+05  1.0100179E-12
  7.5000000E+05  8.5408154E-13
  7.7500000E+05  7.2565501E-13
  8.0000000E+05  6.1929542E-13
  8.2500000E+05  5.3074958E-13
  8.5000000E+05  4.5667008E-13
  8.7500000E+05  3.9440471E-13
  9.0000000E+05  3.4183895E-13
  9.2500000E+05  2.9727687E-13
  9.5000000E+05  2.5935067E-13
  9.7500000E+05  2.2695122E-13
  1.0000000E+06  1.9917453E-13
  1.0250000E+06  1.7528022E-13
  1.0500000E+06  1.5465918E-13
  1.0750000E+06  1.3680818E-13
  1.1000000E+06  1.2130963E-13
  1.1250000E+06  1.0781560E-13
  1.1500000E+06  9.6035123E-14
  1.1750000E+06  8.5723973E-14
  1.2000000E+06  7.6676459E-14
  1.2250000E+06  6.8718769E-14
  1.2500000E+06  6.1703558E-14
  1.3000000E+06  5.0017875E-14
  1.3500000E+06  4.0821177E-14
  1.4000000E+06  3.3526966E-14
  1.4500000E+06  2.7699660E-14
  1.5000000E+06  2.3012613E-14
  1.5500000E+06  1.9218665E-14
  1.6000000E+06  1.6129238E-14
  1.6500000E+06  1.3599311E-14
  1.7000000E+06  1.1516555E-14
  1.7500000E+06  9.7933436E-15
  1.8000000E+06  8.3608411E-15
  1.8500000E+06  7.1646415E-15
  1.9000000E+06  6.1614865E-15
  1.9500000E+06  5.3167917E-15
  2.0000000E+06  4.6027637E-15
  2.0500000E+06  3.9969534E-15
  2.1000000E+06  3.4811415E-15
  2.1500000E+06  3.0404725E-15
  2.2000000E+06  2.6627815E-15
  2.2500000E+06  2.3380647E-15
  2.3000000E+06  2.0580625E-15
  2.3500000E+06  1.8159318E-15
  2.4000000E+06  1.6059859E-15
  2.4500000E+06  1.4234751E-15
  2.5000000E+06  1.2644177E-15
  2.5500000E+06  1.1254651E-15
  2.6000000E+06  1.0037928E-15
  2.6500000E+06  8.9700381E-16
  2.7000000E+06  8.0306067E-16
  2.7500000E+06  7.2023433E-16
  2.8000000E+06  6.4705346E-16
  2.8500000E+06  5.8226231E-16
  2.9000000E+06  5.2478612E-16
  3.0000000E+06  4.2825108E-16
  3.1000000E+06  3.5158325E-16
  3.2000000E+06  2.9035197E-16
  
  
#  52   8  M4  EION =  5.890000000E+02 eV   284
#  S(0) = 5.685703E+00
  5.8405651E+00  0.0000000E+00
  5.8405651E+02  0.0000000E+00
  5.8405651E+02  2.6228056E-04
  5.8900000E+02  2.6228056E-04
  5.8900594E+02  2.6228056E-04
  5.8928079E+02  2.6777785E-04
  5.8955564E+02  2.7414478E-04
  5.8983049E+02  2.8151270E-04
  5.9010534E+02  2.9002630E-04
  5.9065504E+02  3.1114816E-04
  5.9120475E+02  3.3900565E-04
  5.9147960E+02  3.5601845E-04
  5.9175445E+02  3.7543378E-04
  5.9230415E+02  4.2268344E-04
  5.9285386E+02  4.8351181E-04
  5.9340356E+02  5.6128938E-04
  5.9450297E+02  7.8493947E-04
  5.9505267E+02  9.4169520E-04
  5.9560237E+02  1.1374069E-03
  5.9670178E+02  1.6796624E-03
  5.9780119E+02  2.4903912E-03
  5.9890059E+02  3.6579512E-03
  5.9945030E+02  4.3999857E-03
  6.0000000E+02  5.2555034E-03
  6.0078125E+02  6.6626328E-03
  6.0156250E+02  8.2674823E-03
  6.0234375E+02  1.0006181E-02
  6.0312500E+02  1.1787049E-02
  6.0390625E+02  1.3506519E-02
  6.0468750E+02  1.5065075E-02
  6.0546875E+02  1.6401886E-02
  6.0625000E+02  1.7482111E-02
  6.0781250E+02  1.8910111E-02
  6.0937500E+02  1.9578458E-02
  6.1093750E+02  1.9773941E-02
  6.1250000E+02  1.9703746E-02
  6.1406250E+02  1.9491085E-02
  6.1562500E+02  1.9196468E-02
  6.1875000E+02  1.8475194E-02
  6.2500000E+02  1.6807066E-02
  6.2812500E+02  1.5975304E-02
  6.3125000E+02  1.5201671E-02
  6.3437500E+02  1.4509005E-02
  6.3750000E+02  1.3905468E-02
  6.4375000E+02  1.2950330E-02
  6.5000000E+02  1.2263758E-02
  6.5625000E+02  1.1755883E-02
  6.6250000E+02  1.1353826E-02
  6.6875000E+02  1.1009175E-02
  6.7500000E+02  1.0696130E-02
  6.8750000E+02  1.0130704E-02
  7.0000000E+02  9.6456423E-03
  7.1250000E+02  9.2414146E-03
  7.2500000E+02  8.8973900E-03
  7.3750000E+02  8.5859546E-03
  7.5000000E+02  8.2877348E-03
  7.6250000E+02  7.9973413E-03
  7.7500000E+02  7.7171563E-03
  8.0000000E+02  7.2019311E-03
  8.2500000E+02  6.7433570E-03
  8.5000000E+02  6.3189556E-03
  8.7500000E+02  5.9196912E-03
  9.0000000E+02  5.5504684E-03
  9.2500000E+02  5.2122859E-03
  9.5000000E+02  4.9008298E-03
  1.0000000E+03  4.3379585E-03
  1.0500000E+03  3.8508278E-03
  1.1000000E+03  3.4312335E-03
  1.1500000E+03  3.0646471E-03
  1.2000000E+03  2.7449343E-03
  1.2500000E+03  2.4665881E-03
  1.3000000E+03  2.2219398E-03
  1.3500000E+03  2.0067726E-03
  1.4000000E+03  1.8173592E-03
  1.4500000E+03  1.6498758E-03
  1.5000000E+03  1.5013240E-03
  1.6000000E+03  1.2517268E-03
  1.7000000E+03  1.0523709E-03
  1.8000000E+03  8.9161535E-04
  1.9000000E+03  7.6087657E-04
  2.0000000E+03  6.5344819E-04
  2.1000000E+03  5.6451166E-04
  2.2000000E+03  4.9038835E-04
  2.3000000E+03  4.2816772E-04
  2.4000000E+03  3.7559175E-04
  2.5000000E+03  3.3089695E-04
  2.6000000E+03  2.9269300E-04
  2.7000000E+03  2.5987400E-04
  2.8000000E+03  2.3154882E-04
  2.9000000E+03  2.0699415E-04
  3.0000000E+03  1.8561964E-04
  3.1000000E+03  1.6694072E-04
  3.2000000E+03  1.5055739E-04
  3.4000000E+03  1.2340452E-04
  3.6000000E+03  1.0210664E-04
  3.8000000E+03  8.5208502E-05
  4.0000000E+03  7.1661414E-05
  4.2000000E+03  6.0697694E-05
  4.4000000E+03  5.1747619E-05
  4.6000000E+03  4.4382991E-05
  4.8000000E+03  3.8278280E-05
  5.0000000E+03  3.3183426E-05
  5.2500000E+03  2.7943574E-05
  5.5000000E+03  2.3692441E-05
  5.7500000E+03  2.0214450E-05
  6.0000000E+03  1.7346981E-05
  6.5000000E+03  1.2976000E-05
  6.7500000E+03  1.1302576E-05
  7.0000000E+03  9.8873833E-06
  7.2500000E+03  8.6842313E-06
  7.5000000E+03  7.6562812E-06
  7.7500000E+03  6.7739350E-06
  8.0000000E+03  6.0132606E-06
  8.2500000E+03  5.3547872E-06
  8.5000000E+03  4.7825867E-06
  9.0000000E+03  3.8468213E-06
  9.5000000E+03  3.1256719E-06
  1.0000000E+04  2.5631444E-06
  1.0500000E+04  2.1195072E-06
  1.1000000E+04  1.7661264E-06
  1.1500000E+04  1.4820586E-06
  1.2000000E+04  1.2517853E-06
  1.2500000E+04  1.0636690E-06
  1.3000000E+04  9.0888558E-07
  1.3500000E+04  7.8067634E-07
  1.4000000E+04  6.7381687E-07
  1.4500000E+04  5.8423291E-07
  1.5000000E+04  5.0872108E-07
  1.5500000E+04  4.4474467E-07
  1.6000000E+04  3.9028036E-07
  1.6500000E+04  3.4370299E-07
  1.7000000E+04  3.0369962E-07
  1.8000000E+04  2.3934192E-07
  1.9000000E+04  1.9078213E-07
  2.0000000E+04  1.5364588E-07
  2.1000000E+04  1.2489845E-07
  2.2000000E+04  1.0239779E-07
  2.3000000E+04  8.4608335E-08
  2.4000000E+04  7.0413501E-08
  2.5000000E+04  5.8990476E-08
  2.6000000E+04  4.9725832E-08
  2.7000000E+04  4.2157074E-08
  2.8000000E+04  3.5931912E-08
  2.9000000E+04  3.0779529E-08
  3.0000000E+04  2.6489888E-08
  3.1000000E+04  2.2898760E-08
  3.2000000E+04  1.9876762E-08
  3.3000000E+04  1.7321237E-08
  3.4000000E+04  1.5150191E-08
  3.5000000E+04  1.3297722E-08
  3.6000000E+04  1.1710543E-08
  3.8000000E+04  9.1666647E-09
  4.0000000E+04  7.2576886E-09
  4.2000000E+04  5.8061298E-09
  4.4000000E+04  4.6890483E-09
  4.6000000E+04  3.8198695E-09
  4.8000000E+04  3.1367187E-09
  5.0000000E+04  2.5947655E-09
  5.2500000E+04  2.0666078E-09
  5.5000000E+04  1.6619887E-09
  5.7500000E+04  1.3484939E-09
  5.8750000E+04  1.2184381E-09
  6.0000000E+04  1.1030763E-09
  6.2500000E+04  9.0911795E-10
  6.5000000E+04  7.5448011E-10
  6.7500000E+04  6.3018798E-10
  7.0000000E+04  5.2953256E-10
  7.2500000E+04  4.4744729E-10
  7.5000000E+04  3.8006807E-10
  7.7500000E+04  3.2442169E-10
  8.0000000E+04  2.7820198E-10
  8.2500000E+04  2.3960555E-10
  8.5000000E+04  2.0721162E-10
  8.7500000E+04  1.7989345E-10
  9.0000000E+04  1.5675177E-10
  9.2500000E+04  1.3706422E-10
  9.5000000E+04  1.2024726E-10
  9.7500000E+04  1.0582692E-10
  1.0000000E+05  9.3416291E-11
  1.0250000E+05  8.2697936E-11
  1.0500000E+05  7.3410216E-11
  1.1000000E+05  5.8296747E-11
  1.1500000E+05  4.6741983E-11
  1.2000000E+05  3.7810414E-11
  1.2500000E+05  3.0836273E-11
  1.3000000E+05  2.5339329E-11
  1.3500000E+05  2.0968921E-11
  1.4000000E+05  1.7466030E-11
  1.4500000E+05  1.4637265E-11
  1.5000000E+05  1.2336791E-11
  1.5500000E+05  1.0453610E-11
  1.6000000E+05  8.9025020E-12
  1.6500000E+05  7.6174908E-12
  1.7000000E+05  6.5471031E-12
  1.7500000E+05  5.6508945E-12
  1.8000000E+05  4.8968680E-12
  1.8500000E+05  4.2595415E-12
  1.9000000E+05  3.7184974E-12
  1.9500000E+05  3.2572827E-12
  2.0000000E+05  2.8625666E-12
  2.0500000E+05  2.5234912E-12
  2.1000000E+05  2.2311689E-12
  2.2000000E+05  1.7588187E-12
  2.3000000E+05  1.4008926E-12
  2.4000000E+05  1.1264652E-12
  2.5000000E+05  9.1376845E-13
  2.6000000E+05  7.4725987E-13
  2.7000000E+05  6.1569750E-13
  2.8000000E+05  5.1084900E-13
  2.9000000E+05  4.2661760E-13
  3.0000000E+05  3.5844163E-13
  3.1000000E+05  3.0287352E-13
  3.2000000E+05  2.5728322E-13
  3.3000000E+05  2.1964796E-13
  3.4000000E+05  1.8839930E-13
  3.5000000E+05  1.6231136E-13
  3.6000000E+05  1.4041919E-13
  3.7000000E+05  1.2195833E-13
  3.8000000E+05  1.0631917E-13
  3.9000000E+05  9.3012472E-14
  4.0000000E+05  8.1643343E-14
  4.1000000E+05  7.1891385E-14
  4.2000000E+05  6.3495269E-14
  4.3000000E+05  5.6240755E-14
  4.4000000E+05  4.9951329E-14
  4.6000000E+05  3.9708222E-14
  4.8000000E+05  3.1867183E-14
  5.0000000E+05  2.5798181E-14
  5.1250000E+05  2.2699996E-14
  5.2500000E+05  2.0033300E-14
  5.3750000E+05  1.7729923E-14
  5.5000000E+05  1.5733694E-14
  5.7500000E+05  1.2484582E-14
  5.8750000E+05  1.1160814E-14
  6.0000000E+05  9.9998049E-15
  6.2500000E+05  8.0787244E-15
  6.5000000E+05  6.5785511E-15
  6.7500000E+05  5.3962374E-15
  7.0000000E+05  4.4564647E-15
  7.2500000E+05  3.7035443E-15
  7.5000000E+05  3.0958743E-15
  7.7500000E+05  2.6020672E-15
  8.0000000E+05  2.1982238E-15
  8.2500000E+05  1.8659792E-15
  8.5000000E+05  1.5911051E-15
  8.7500000E+05  1.3624933E-15
  9.0000000E+05  1.1714102E-15
  9.2500000E+05  1.0109440E-15
  9.5000000E+05  8.7559008E-16
  9.7500000E+05  7.6093819E-16
  1.0000000E+06  6.6343474E-16
  1.0250000E+06  5.8020087E-16
  1.0500000E+06  5.0889246E-16
  1.1000000E+06  3.9472348E-16
  1.1500000E+06  3.0930481E-16
  1.2000000E+06  2.4465289E-16
  1.2500000E+06  1.9519180E-16
  1.3000000E+06  1.5697233E-16
  1.3500000E+06  1.2716614E-16
  1.4000000E+06  1.0372478E-16
  1.4500000E+06  8.5146466E-17
  1.5000000E+06  7.0315797E-17
  1.5500000E+06  5.8395955E-17
  1.6000000E+06  4.8753375E-17
  1.6500000E+06  4.0905342E-17
  1.7000000E+06  3.4481234E-17
  1.7500000E+06  2.9194524E-17
  1.8000000E+06  2.4821979E-17
  1.8500000E+06  2.1188302E-17
  1.9000000E+06  1.8154981E-17
  1.9500000E+06  1.5611843E-17
  2.0000000E+06  1.3470802E-17
  2.0500000E+06  1.1661150E-17
  2.1000000E+06  1.0125840E-17
  2.1500000E+06  8.8186343E-18
  2.2000000E+06  7.7019613E-18
  2.2500000E+06  6.7450520E-18
  2.3000000E+06  5.9225669E-18
  2.4000000E+06  4.6006450E-18
  2.5000000E+06  3.6073081E-18
  2.6000000E+06  2.8526218E-18
  2.7000000E+06  2.2734639E-18
  2.8000000E+06  1.8252859E-18
  2.9000000E+06  1.4760220E-18
  
  
#  52   9  M5  EION =  5.780000000E+02 eV   284
#  S(0) = 8.542996E+00
  5.6197797E+00  0.0000000E+00
  5.6197797E+02  0.0000000E+00
  5.6197797E+02  3.8499154E-04
  5.7800000E+02  3.8499154E-04
  5.7800582E+02  3.8499154E-04
  5.7828075E+02  3.9264800E-04
  5.7855568E+02  4.0166244E-04
  5.7883061E+02  4.1223366E-04
  5.7910553E+02  4.2458071E-04
  5.7965539E+02  4.5559720E-04
  5.8020524E+02  4.9697430E-04
  5.8048017E+02  5.2239243E-04
  5.8075510E+02  5.5148740E-04
  5.8130495E+02  6.2254032E-04
  5.8185480E+02  7.1429874E-04
  5.8240466E+02  8.3185255E-04
  5.8295451E+02  9.8138316E-04
  5.8350437E+02  1.1703520E-03
  5.8405422E+02  1.4076835E-03
  5.8460408E+02  1.7039265E-03
  5.8570379E+02  2.5240682E-03
  5.8680349E+02  3.7484081E-03
  5.8790320E+02  5.5085892E-03
  5.8845306E+02  6.6260006E-03
  5.8900291E+02  7.9133671E-03
  5.8955277E+02  9.3685857E-03
  5.9010262E+02  1.0980998E-02
  5.9120233E+02  1.4564883E-02
  5.9230204E+02  1.8336327E-02
  5.9340175E+02  2.1870146E-02
  5.9450146E+02  2.4827542E-02
  5.9560116E+02  2.7038481E-02
  5.9670087E+02  2.8537904E-02
  5.9780058E+02  2.9448509E-02
  5.9890029E+02  2.9927369E-02
  6.0000000E+02  3.0110451E-02
  6.0156250E+02  3.0045302E-02
  6.0312500E+02  2.9758102E-02
  6.0625000E+02  2.8841843E-02
  6.0937500E+02  2.7691459E-02
  6.1250000E+02  2.6430341E-02
  6.1562500E+02  2.5149265E-02
  6.1875000E+02  2.3921972E-02
  6.2187500E+02  2.2799132E-02
  6.2500000E+02  2.1805433E-02
  6.3125000E+02  2.0212412E-02
  6.3750000E+02  1.9061784E-02
  6.4375000E+02  1.8217583E-02
  6.5000000E+02  1.7560324E-02
  6.5625000E+02  1.7006540E-02
  6.6250000E+02  1.6508963E-02
  6.7500000E+02  1.5612827E-02
  7.0000000E+02  1.4193214E-02
  7.1250000E+02  1.3645302E-02
  7.2500000E+02  1.3153414E-02
  7.3750000E+02  1.2685607E-02
  7.5000000E+02  1.2230719E-02
  8.0000000E+02  1.0615780E-02
  8.2500000E+02  9.9305671E-03
  8.5000000E+02  9.2903896E-03
  8.7500000E+02  8.6928997E-03
  9.0000000E+02  8.1446694E-03
  9.5000000E+02  7.1794706E-03
  1.0000000E+03  6.3425067E-03
  1.0500000E+03  5.6223999E-03
  1.1000000E+03  5.0027923E-03
  1.1500000E+03  4.4617692E-03
  1.2000000E+03  3.9922367E-03
  1.2500000E+03  3.5830908E-03
  1.3000000E+03  3.2244814E-03
  1.3500000E+03  2.9095234E-03
  1.4000000E+03  2.6323261E-03
  1.4500000E+03  2.3877337E-03
  1.5000000E+03  2.1711442E-03
  1.6000000E+03  1.8073058E-03
  1.7000000E+03  1.5173503E-03
  1.8000000E+03  1.2840177E-03
  1.9000000E+03  1.0943277E-03
  2.0000000E+03  9.3869535E-04
  2.1000000E+03  8.1009601E-04
  2.2000000E+03  7.0303328E-04
  2.3000000E+03  6.1322756E-04
  2.4000000E+03  5.3740548E-04
  2.5000000E+03  4.7301323E-04
  2.6000000E+03  4.1803123E-04
  2.7000000E+03  3.7084703E-04
  2.8000000E+03  3.3016151E-04
  2.9000000E+03  2.9492171E-04
  3.0000000E+03  2.6427008E-04
  3.1000000E+03  2.3750414E-04
  3.2000000E+03  2.1404455E-04
  3.4000000E+03  1.7520358E-04
  3.6000000E+03  1.4477872E-04
  3.8000000E+03  1.2066996E-04
  4.0000000E+03  1.0136571E-04
  4.2000000E+03  8.5760844E-05
  4.4000000E+03  7.3036182E-05
  4.6000000E+03  6.2576718E-05
  4.8000000E+03  5.3915487E-05
  5.0000000E+03  4.6694111E-05
  5.2500000E+03  3.9275098E-05
  5.5000000E+03  3.3262877E-05
  5.7500000E+03  2.8349505E-05
  6.0000000E+03  2.4302947E-05
  6.5000000E+03  1.8143562E-05
  6.7500000E+03  1.5788848E-05
  7.0000000E+03  1.3799295E-05
  7.2500000E+03  1.2109337E-05
  7.5000000E+03  1.0666708E-05
  8.0000000E+03  8.3636574E-06
  8.5000000E+03  6.6413373E-06
  9.0000000E+03  5.3337218E-06
  9.5000000E+03  4.3274523E-06
  1.0000000E+04  3.5435941E-06
  1.0500000E+04  2.9262263E-06
  1.1000000E+04  2.4350962E-06
  1.1500000E+04  2.0407937E-06
  1.2000000E+04  1.7215506E-06
  1.2500000E+04  1.4610599E-06
  1.3000000E+04  1.2469715E-06
  1.3500000E+04  1.0698370E-06
  1.4000000E+04  9.2236013E-07
  1.4500000E+04  7.9885562E-07
  1.5000000E+04  6.9485899E-07
  1.5500000E+04  6.0683821E-07
  1.6000000E+04  5.3197786E-07
  1.6500000E+04  4.6801914E-07
  1.7000000E+04  4.1313908E-07
  1.8000000E+04  3.2496500E-07
  1.9000000E+04  2.5855139E-07
  2.0000000E+04  2.0784689E-07
  2.1000000E+04  1.6865993E-07
  2.2000000E+04  1.3803646E-07
  2.3000000E+04  1.1386213E-07
  2.4000000E+04  9.4601381E-08
  2.5000000E+04  7.9124348E-08
  2.6000000E+04  6.6589789E-08
  2.7000000E+04  5.6364144E-08
  2.8000000E+04  4.7965469E-08
  2.9000000E+04  4.1023705E-08
  3.0000000E+04  3.5252157E-08
  3.1000000E+04  3.0426914E-08
  3.2000000E+04  2.6371769E-08
  3.3000000E+04  2.2947071E-08
  3.4000000E+04  2.0041396E-08
  3.5000000E+04  1.7565280E-08
  3.6000000E+04  1.5446462E-08
  3.8000000E+04  1.2056725E-08
  4.0000000E+04  9.5192876E-09
  4.2000000E+04  7.5945439E-09
  4.4000000E+04  6.1168475E-09
  4.6000000E+04  4.9697762E-09
  4.8000000E+04  4.0702917E-09
  5.0000000E+04  3.3583318E-09
  5.2500000E+04  2.6662126E-09
  5.5000000E+04  2.1374287E-09
  5.7500000E+04  1.7288231E-09
  5.8750000E+04  1.5596501E-09
  6.0000000E+04  1.4097852E-09
  6.2500000E+04  1.1582922E-09
  6.5000000E+04  9.5829099E-10
  6.7500000E+04  7.9793961E-10
  7.0000000E+04  6.6840473E-10
  7.2500000E+04  5.6302816E-10
  7.5000000E+04  4.7674230E-10
  7.7500000E+04  4.0565622E-10
  8.0000000E+04  3.4675718E-10
  8.2500000E+04  2.9769336E-10
  8.5000000E+04  2.5661556E-10
  8.7500000E+04  2.2206017E-10
  9.0000000E+04  1.9286082E-10
  9.2500000E+04  1.6808221E-10
  9.5000000E+04  1.4697007E-10
  1.0000000E+05  1.1341235E-10
  1.0500000E+05  8.8520493E-11
  1.1000000E+05  6.9815154E-11
  1.1500000E+05  5.5590617E-11
  1.2000000E+05  4.4654799E-11
  1.2500000E+05  3.6162189E-11
  1.3000000E+05  2.9505169E-11
  1.3500000E+05  2.4241738E-11
  1.4000000E+05  2.0046553E-11
  1.4500000E+05  1.6677658E-11
  1.5000000E+05  1.3953333E-11
  1.5500000E+05  1.1735801E-11
  1.6000000E+05  9.9196863E-12
  1.6500000E+05  8.4237432E-12
  1.7000000E+05  7.1848433E-12
  1.7500000E+05  6.1535821E-12
  1.8000000E+05  5.2910233E-12
  1.8500000E+05  4.5662809E-12
  1.9000000E+05  3.9547077E-12
  1.9500000E+05  3.4365228E-12
  2.0000000E+05  2.9957609E-12
  2.0500000E+05  2.6194684E-12
  2.1000000E+05  2.2970839E-12
  2.2000000E+05  1.7809670E-12
  2.3000000E+05  1.3948814E-12
  2.4000000E+05  1.1027182E-12
  2.5000000E+05  8.7927146E-13
  2.6000000E+05  7.0669789E-13
  2.7000000E+05  5.7220131E-13
  2.8000000E+05  4.6649457E-13
  2.9000000E+05  3.8276143E-13
  3.0000000E+05  3.1594703E-13
  3.1000000E+05  2.6226628E-13
  3.2000000E+05  2.1885937E-13
  3.3000000E+05  1.8354730E-13
  3.4000000E+05  1.5465652E-13
  3.5000000E+05  1.3089204E-13
  3.6000000E+05  1.1124477E-13
  3.7000000E+05  9.4923166E-14
  3.8000000E+05  8.1302342E-14
  3.9000000E+05  6.9886012E-14
  4.0000000E+05  6.0277881E-14
  4.1000000E+05  5.2159796E-14
  4.2000000E+05  4.5275014E-14
  4.3000000E+05  3.9415296E-14
  4.4000000E+05  3.4410983E-14
  4.6000000E+05  2.6438036E-14
  4.8000000E+05  2.0514768E-14
  5.0000000E+05  1.6064492E-14
  5.1250000E+05  1.3847414E-14
  5.2500000E+05  1.1973815E-14
  5.3750000E+05  1.0384748E-14
  5.5000000E+05  9.0323400E-15
  5.7500000E+05  6.8883646E-15
  6.0000000E+05  5.3062048E-15
  6.2500000E+05  4.1253244E-15
  6.5000000E+05  3.2347007E-15
  6.6250000E+05  2.8729280E-15
  6.7500000E+05  2.5564783E-15
  7.0000000E+05  2.0353653E-15
  7.2500000E+05  1.6316251E-15
  7.5000000E+05  1.3163859E-15
  7.7500000E+05  1.0684585E-15
  8.0000000E+05  8.7214216E-16
  8.2500000E+05  7.1569774E-16
  8.5000000E+05  5.9027560E-16
  8.7500000E+05  4.8915243E-16
  9.0000000E+05  4.0718234E-16
  9.2500000E+05  3.4039935E-16
  9.5000000E+05  2.8572692E-16
  9.7500000E+05  2.4076378E-16
  1.0000000E+06  2.0362441E-16
  1.0250000E+06  1.7281997E-16
  1.0500000E+06  1.4716862E-16
  1.0750000E+06  1.2572744E-16
  1.1000000E+06  1.0774051E-16
  1.1250000E+06  9.2599043E-17
  1.1500000E+06  7.9810556E-17
  1.2000000E+06  5.9766074E-17
  1.2500000E+06  4.5207215E-17
  1.3000000E+06  3.4514829E-17
  1.3500000E+06  2.6580820E-17
  1.4000000E+06  2.0636878E-17
  1.4500000E+06  1.6143799E-17
  1.5000000E+06  1.2718876E-17
  1.5500000E+06  1.0087594E-17
  1.6000000E+06  8.0510739E-18
  1.6500000E+06  6.4638849E-18
  1.7000000E+06  5.2187533E-18
  1.7500000E+06  4.2359034E-18
  1.8000000E+06  3.4555276E-18
  1.8500000E+06  2.8324583E-18
  1.9000000E+06  2.3323530E-18
  1.9500000E+06  1.9289312E-18
  2.0000000E+06  1.6019444E-18
  2.0500000E+06  1.3356983E-18
  2.1000000E+06  1.1179596E-18
  2.1500000E+06  9.3913381E-19
  2.2000000E+06  7.9166481E-19
  2.2500000E+06  6.6957822E-19
  2.3000000E+06  5.6812696E-19
  2.3500000E+06  4.8352143E-19
  2.4000000E+06  4.1272433E-19
  2.4500000E+06  3.5328947E-19
  2.5000000E+06  3.0323728E-19
  2.5500000E+06  2.6095958E-19
  2.6000000E+06  2.2514505E-19
  2.6500000E+06  1.9472234E-19
  2.7000000E+06  1.6881744E-19
  2.8000000E+06  1.2779586E-19
  2.9000000E+06  9.7646815E-20
  
  
#  52  10  N1  EION =  1.740000000E+02 eV   268
#  S(0) = 7.802019E-01
  1.6408694E+00  0.0000000E+00
  1.6408694E+02  0.0000000E+00
  1.6408694E+02  1.3051218E-03
  1.7400000E+02  1.3051218E-03
  1.7400272E+02  1.3051218E-03
  1.7430259E+02  1.3103197E-03
  1.7460245E+02  1.3151680E-03
  1.7490231E+02  1.3197130E-03
  1.7520218E+02  1.3239954E-03
  1.7580190E+02  1.3319089E-03
  1.7640163E+02  1.3391375E-03
  1.7760109E+02  1.3521715E-03
  1.7880054E+02  1.3639619E-03
  1.8000000E+02  1.3749365E-03
  1.8500000E+02  1.4142244E-03
  1.8750000E+02  1.4296644E-03
  1.9000000E+02  1.4417840E-03
  1.9250000E+02  1.4503680E-03
  1.9500000E+02  1.4554150E-03
  2.0000000E+02  1.4557754E-03
  2.0500000E+02  1.4456950E-03
  2.1000000E+02  1.4287024E-03
  2.1250000E+02  1.4186435E-03
  2.1500000E+02  1.4079944E-03
  2.2000000E+02  1.3859635E-03
  2.2500000E+02  1.3641368E-03
  2.3000000E+02  1.3433105E-03
  2.4000000E+02  1.3053829E-03
  2.5000000E+02  1.2710953E-03
  2.6000000E+02  1.2379231E-03
  2.7000000E+02  1.2040298E-03
  2.8000000E+02  1.1688612E-03
  2.9000000E+02  1.1328789E-03
  3.0000000E+02  1.0969949E-03
  3.1000000E+02  1.0620503E-03
  3.2000000E+02  1.0285981E-03
  3.4000000E+02  9.6660925E-04
  3.5000000E+02  9.3774780E-04
  3.6000000E+02  9.0998550E-04
  3.7000000E+02  8.8310534E-04
  3.8000000E+02  8.5700218E-04
  4.0000000E+02  8.0710702E-04
  4.2000000E+02  7.6063324E-04
  4.4000000E+02  7.1791622E-04
  4.6000000E+02  6.7884459E-04
  4.8000000E+02  6.4290507E-04
  5.0000000E+02  6.0956454E-04
  5.2500000E+02  5.7102101E-04
  5.5000000E+02  5.3568106E-04
  5.7500000E+02  5.0346909E-04
  6.0000000E+02  4.7413333E-04
  6.5000000E+02  4.2274409E-04
  6.7500000E+02  3.9999450E-04
  7.0000000E+02  3.7894410E-04
  7.2500000E+02  3.5949539E-04
  7.5000000E+02  3.4152424E-04
  8.0000000E+02  3.0945286E-04
  8.2500000E+02  2.9509395E-04
  8.5000000E+02  2.8169319E-04
  8.7500000E+02  2.6915387E-04
  9.0000000E+02  2.5741413E-04
  9.5000000E+02  2.3614556E-04
  1.0000000E+03  2.1746478E-04
  1.0500000E+03  2.0090192E-04
  1.1000000E+03  1.8612773E-04
  1.1500000E+03  1.7293370E-04
  1.2000000E+03  1.6111876E-04
  1.2500000E+03  1.5047750E-04
  1.3000000E+03  1.4084419E-04
  1.3500000E+03  1.3210168E-04
  1.4000000E+03  1.2415425E-04
  1.4500000E+03  1.1691251E-04
  1.5000000E+03  1.1029044E-04
  1.6000000E+03  9.8624183E-05
  1.7000000E+03  8.8711415E-05
  1.8000000E+03  8.0226479E-05
  1.9000000E+03  7.2907748E-05
  2.0000000E+03  6.6549123E-05
  2.1000000E+03  6.0987830E-05
  2.2000000E+03  5.6094710E-05
  2.3000000E+03  5.1766849E-05
  2.4000000E+03  4.7920593E-05
  2.5000000E+03  4.4486902E-05
  2.6000000E+03  4.1408547E-05
  2.7000000E+03  3.8637898E-05
  2.8000000E+03  3.6134963E-05
  2.9000000E+03  3.3866070E-05
  3.0000000E+03  3.1802715E-05
  3.1000000E+03  2.9920616E-05
  3.2000000E+03  2.8198998E-05
  3.4000000E+03  2.5168214E-05
  3.6000000E+03  2.2594412E-05
  3.8000000E+03  2.0389739E-05
  4.0000000E+03  1.8486599E-05
  4.2000000E+03  1.6832295E-05
  4.4000000E+03  1.5385237E-05
  4.6000000E+03  1.4112224E-05
  4.8000000E+03  1.2986492E-05
  5.0000000E+03  1.1986258E-05
  5.2500000E+03  1.0885498E-05
  5.5000000E+03  9.9247720E-06
  5.7500000E+03  9.0814764E-06
  6.0000000E+03  8.3373958E-06
  6.5000000E+03  7.0902843E-06
  6.7500000E+03  6.5650703E-06
  7.0000000E+03  6.0937197E-06
  7.2500000E+03  5.6692228E-06
  7.5000000E+03  5.2856522E-06
  7.7500000E+03  4.9379815E-06
  8.0000000E+03  4.6219303E-06
  8.2500000E+03  4.3338383E-06
  8.5000000E+03  4.0705592E-06
  9.0000000E+03  3.6079226E-06
  9.5000000E+03  3.2162370E-06
  1.0000000E+04  2.8819116E-06
  1.0500000E+04  2.5944441E-06
  1.1000000E+04  2.3456171E-06
  1.1500000E+04  2.1289278E-06
  1.2000000E+04  1.9391736E-06
  1.2500000E+04  1.7721566E-06
  1.3000000E+04  1.6244606E-06
  1.3500000E+04  1.4932835E-06
  1.4000000E+04  1.3763090E-06
  1.4500000E+04  1.2716103E-06
  1.5000000E+04  1.1775743E-06
  1.5500000E+04  1.0928414E-06
  1.6000000E+04  1.0162596E-06
  1.6500000E+04  9.4684810E-07
  1.7000000E+04  8.8376732E-07
  1.8000000E+04  7.7380860E-07
  1.9000000E+04  6.8170049E-07
  2.0000000E+04  6.0389969E-07
  2.1000000E+04  5.3768542E-07
  2.2000000E+04  4.8094297E-07
  2.3000000E+04  4.3201065E-07
  2.4000000E+04  3.8956901E-07
  2.5000000E+04  3.5256092E-07
  2.6000000E+04  3.2013181E-07
  2.7000000E+04  2.9158538E-07
  2.8000000E+04  2.6635028E-07
  2.9000000E+04  2.4395445E-07
  3.0000000E+04  2.2400534E-07
  3.1000000E+04  2.0617449E-07
  3.2000000E+04  1.9018558E-07
  3.3000000E+04  1.7580496E-07
  3.4000000E+04  1.6283396E-07
  3.5000000E+04  1.5110295E-07
  3.6000000E+04  1.4046644E-07
  3.7000000E+04  1.3079912E-07
  3.8000000E+04  1.2199267E-07
  3.9000000E+04  1.1395303E-07
  4.0000000E+04  1.0659831E-07
  4.2000000E+04  9.3666180E-08
  4.4000000E+04  8.2722479E-08
  4.6000000E+04  7.3399179E-08
  4.8000000E+04  6.5407358E-08
  5.0000000E+04  5.8517949E-08
  5.2500000E+04  5.1180773E-08
  5.5000000E+04  4.5000127E-08
  5.7500000E+04  3.9757760E-08
  5.8750000E+04  3.7433597E-08
  6.0000000E+04  3.5283053E-08
  6.2500000E+04  3.1441302E-08
  6.5000000E+04  2.8125190E-08
  6.7500000E+04  2.5248491E-08
  7.0000000E+04  2.2741378E-08
  7.2500000E+04  2.0546889E-08
  7.5000000E+04  1.8618245E-08
  7.7500000E+04  1.6916794E-08
  8.0000000E+04  1.5410422E-08
  8.2500000E+04  1.4072295E-08
  8.5000000E+04  1.2879869E-08
  8.7500000E+04  1.1814111E-08
  9.0000000E+04  1.0858877E-08
  9.2500000E+04  1.0000417E-08
  9.5000000E+04  9.2269680E-09
  9.7500000E+04  8.5284310E-09
  1.0000000E+05  7.8961020E-09
  1.0250000E+05  7.3224543E-09
  1.0500000E+05  6.8009560E-09
  1.1000000E+05  5.8923855E-09
  1.1500000E+05  5.1329592E-09
  1.2000000E+05  4.4938421E-09
  1.2500000E+05  3.9525733E-09
  1.3000000E+05  3.4914873E-09
  1.3500000E+05  3.0965690E-09
  1.4000000E+05  2.7566102E-09
  1.4500000E+05  2.4625809E-09
  1.5000000E+05  2.2071535E-09
  1.5500000E+05  1.9843412E-09
  1.6000000E+05  1.7892240E-09
  1.6500000E+05  1.6177350E-09
  1.7000000E+05  1.4664930E-09
  1.7500000E+05  1.3326723E-09
  1.8000000E+05  1.2139001E-09
  1.8500000E+05  1.1081753E-09
  1.9000000E+05  1.0138025E-09
  1.9500000E+05  9.2933936E-10
  2.0000000E+05  8.5355461E-10
  2.0500000E+05  7.8539298E-10
  2.1000000E+05  7.2394679E-10
  2.1500000E+05  6.6843269E-10
  2.2000000E+05  6.1817252E-10
  2.2500000E+05  5.7257777E-10
  2.3000000E+05  5.3113597E-10
  2.4000000E+05  4.5897573E-10
  2.5000000E+05  3.9873059E-10
  2.6000000E+05  3.4810600E-10
  2.7000000E+05  3.0530815E-10
  2.8000000E+05  2.6892307E-10
  2.9000000E+05  2.3782799E-10
  3.0000000E+05  2.1112384E-10
  3.1000000E+05  1.8808517E-10
  3.2000000E+05  1.6812260E-10
  3.3000000E+05  1.5075448E-10
  3.4000000E+05  1.3558509E-10
  3.5000000E+05  1.2228755E-10
  3.6000000E+05  1.1059053E-10
  3.7000000E+05  1.0026760E-10
  3.8000000E+05  9.1128916E-11
  3.9000000E+05  8.3014616E-11
  4.0000000E+05  7.5789468E-11
  4.1000000E+05  6.9338645E-11
  4.2000000E+05  6.3564294E-11
  4.3000000E+05  5.8382730E-11
  4.4000000E+05  5.3722126E-11
  4.5000000E+05  4.9520604E-11
  4.6000000E+05  4.5724713E-11
  4.7000000E+05  4.2288148E-11
  4.8000000E+05  3.9170674E-11
  5.0000000E+05  3.3757189E-11
  5.1250000E+05  3.0847917E-11
  5.2500000E+05  2.8247538E-11
  5.3750000E+05  2.5917350E-11
  5.5000000E+05  2.3824209E-11
  5.7500000E+05  2.0238988E-11
  5.8750000E+05  1.8701078E-11
  6.0000000E+05  1.7307456E-11
  6.1250000E+05  1.6042092E-11
  6.2500000E+05  1.4891004E-11
  6.3750000E+05  1.3841959E-11
  6.5000000E+05  1.2884230E-11
  6.7500000E+05  1.1206135E-11
  7.0000000E+05  9.7938819E-12
  7.2500000E+05  8.5982472E-12
  7.5000000E+05  7.5803575E-12
  7.7500000E+05  6.7092759E-12
  8.0000000E+05  5.9601890E-12
  8.2500000E+05  5.3130530E-12
  8.5000000E+05  4.7515813E-12
  8.7500000E+05  4.2624584E-12
  9.0000000E+05  3.8347321E-12
  9.2500000E+05  3.4593444E-12
  9.5000000E+05  3.1287661E-12
  9.7500000E+05  2.8367074E-12
  1.0000000E+06  2.5778926E-12
  1.0250000E+06  2.3478767E-12
  1.0500000E+06  2.1428946E-12
  1.0750000E+06  1.9597445E-12
  1.1000000E+06  1.7956915E-12
  1.1250000E+06  1.6483792E-12
  1.1500000E+06  1.5157784E-12
  1.1750000E+06  1.3961444E-12
  1.2000000E+06  1.2879726E-12
  1.2250000E+06  1.1899609E-12
  1.2500000E+06  1.1009965E-12
  1.3000000E+06  9.4651344E-13
  1.3500000E+06  8.1815954E-13
  
  
#  52  11  N2  EION =  1.270000000E+02 eV   293
#  S(0) = 7.951739E-01
  1.2246806E+00  0.0000000E+00
  1.2246806E+02  0.0000000E+00
  1.2246806E+02  1.5789019E-03
  1.2700000E+02  1.5789019E-03
  1.2700272E+02  1.5789019E-03
  1.2720265E+02  1.5834536E-03
  1.2740259E+02  1.5873996E-03
  1.2760252E+02  1.5907601E-03
  1.2780245E+02  1.5935593E-03
  1.2820231E+02  1.5975833E-03
  1.2860218E+02  1.5997072E-03
  1.2940190E+02  1.5992369E-03
  1.3020163E+02  1.5939937E-03
  1.3100136E+02  1.5854791E-03
  1.3180109E+02  1.5747938E-03
  1.3260082E+02  1.5626946E-03
  1.3340054E+02  1.5496830E-03
  1.3500000E+02  1.5221133E-03
  1.3750000E+02  1.4773154E-03
  1.4000000E+02  1.4322660E-03
  1.4250000E+02  1.3880560E-03
  1.4500000E+02  1.3454692E-03
  1.4750000E+02  1.3051410E-03
  1.5000000E+02  1.2675574E-03
  1.5250000E+02  1.2330486E-03
  1.5500000E+02  1.2017940E-03
  1.6000000E+02  1.1491140E-03
  1.6500000E+02  1.1086894E-03
  1.7000000E+02  1.0786742E-03
  1.7500000E+02  1.0568516E-03
  1.8000000E+02  1.0410819E-03
  1.8500000E+02  1.0295476E-03
  1.9000000E+02  1.0208442E-03
  1.9500000E+02  1.0139655E-03
  2.0000000E+02  1.0082256E-03
  2.0500000E+02  1.0031872E-03
  2.1000000E+02  9.9857129E-04
  2.2000000E+02  9.8997835E-04
  2.3000000E+02  9.8159519E-04
  2.4000000E+02  9.7285554E-04
  2.5000000E+02  9.6332608E-04
  2.6000000E+02  9.5275624E-04
  2.7000000E+02  9.4111397E-04
  2.8000000E+02  9.2854713E-04
  2.9000000E+02  9.1526411E-04
  3.0000000E+02  9.0146403E-04
  3.1000000E+02  8.8728756E-04
  3.2000000E+02  8.7279127E-04
  3.4000000E+02  8.4296137E-04
  3.6000000E+02  8.1216400E-04
  3.8000000E+02  7.8095871E-04
  4.0000000E+02  7.5009842E-04
  4.2000000E+02  7.2018074E-04
  4.4000000E+02  6.9139570E-04
  4.6000000E+02  6.6371311E-04
  4.8000000E+02  6.3699245E-04
  5.0000000E+02  6.1124474E-04
  5.2500000E+02  5.8056240E-04
  5.5000000E+02  5.5168206E-04
  5.7500000E+02  5.2467156E-04
  6.0000000E+02  4.9936860E-04
  6.5000000E+02  4.5311223E-04
  6.7500000E+02  4.3199909E-04
  7.0000000E+02  4.1215799E-04
  7.2500000E+02  3.9353965E-04
  7.5000000E+02  3.7608409E-04
  7.7500000E+02  3.5969244E-04
  8.0000000E+02  3.4425040E-04
  8.2500000E+02  3.2966435E-04
  8.5000000E+02  3.1588384E-04
  9.0000000E+02  2.9062378E-04
  9.5000000E+02  2.6814678E-04
  1.0000000E+03  2.4800576E-04
  1.0500000E+03  2.2987192E-04
  1.1000000E+03  2.1354068E-04
  1.1500000E+03  1.9880999E-04
  1.2000000E+03  1.8546387E-04
  1.2500000E+03  1.7332272E-04
  1.3000000E+03  1.6225698E-04
  1.3500000E+03  1.5215985E-04
  1.4000000E+03  1.4293024E-04
  1.4500000E+03  1.3446894E-04
  1.5000000E+03  1.2668981E-04
  1.6000000E+03  1.1290409E-04
  1.7000000E+03  1.0112487E-04
  1.8000000E+03  9.0996178E-05
  1.9000000E+03  8.2229720E-05
  2.0000000E+03  7.4595961E-05
  2.1000000E+03  6.7911047E-05
  2.2000000E+03  6.2027508E-05
  2.3000000E+03  5.6825801E-05
  2.4000000E+03  5.2207463E-05
  2.5000000E+03  4.8090662E-05
  2.6000000E+03  4.4407235E-05
  2.7000000E+03  4.1100007E-05
  2.8000000E+03  3.8120753E-05
  2.9000000E+03  3.5428675E-05
  3.0000000E+03  3.2989054E-05
  3.1000000E+03  3.0772205E-05
  3.2000000E+03  2.8752638E-05
  3.4000000E+03  2.5220372E-05
  3.6000000E+03  2.2249074E-05
  3.8000000E+03  1.9729797E-05
  4.0000000E+03  1.7578507E-05
  4.2000000E+03  1.5729551E-05
  4.4000000E+03  1.4131089E-05
  4.6000000E+03  1.2741725E-05
  4.8000000E+03  1.1528123E-05
  5.0000000E+03  1.0463194E-05
  5.2500000E+03  9.3076848E-06
  5.5000000E+03  8.3150895E-06
  5.7500000E+03  7.4576242E-06
  5.8750000E+03  7.0724360E-06
  6.0000000E+03  6.7130494E-06
  6.2500000E+03  6.0633983E-06
  6.5000000E+03  5.4940350E-06
  6.7500000E+03  4.9929528E-06
  7.0000000E+03  4.5502393E-06
  7.2500000E+03  4.1576593E-06
  7.5000000E+03  3.8083292E-06
  7.7500000E+03  3.4964703E-06
  8.0000000E+03  3.2172073E-06
  8.2500000E+03  2.9664079E-06
  8.5000000E+03  2.7405530E-06
  8.7500000E+03  2.5366331E-06
  9.0000000E+03  2.3520631E-06
  9.2500000E+03  2.1846127E-06
  9.5000000E+03  2.0323528E-06
  1.0000000E+04  1.7669250E-06
  1.0500000E+04  1.5447978E-06
  1.1000000E+04  1.3575482E-06
  1.1500000E+04  1.1986432E-06
  1.2000000E+04  1.0629633E-06
  1.2500000E+04  9.4645693E-07
  1.3000000E+04  8.4589032E-07
  1.3500000E+04  7.5866100E-07
  1.4000000E+04  6.8265771E-07
  1.4500000E+04  6.1615632E-07
  1.5000000E+04  5.5773950E-07
  1.5500000E+04  5.0623435E-07
  1.6000000E+04  4.6066492E-07
  1.6500000E+04  4.2021497E-07
  1.7000000E+04  3.8419811E-07
  1.7500000E+04  3.5203440E-07
  1.8000000E+04  3.2323166E-07
  1.8500000E+04  2.9737041E-07
  1.9000000E+04  2.7409180E-07
  1.9500000E+04  2.5308769E-07
  2.0000000E+04  2.3409249E-07
  2.0500000E+04  2.1687650E-07
  2.1000000E+04  2.0124044E-07
  2.2000000E+04  1.7403669E-07
  2.3000000E+04  1.5134031E-07
  2.4000000E+04  1.3227295E-07
  2.5000000E+04  1.1615173E-07
  2.6000000E+04  1.0244065E-07
  2.7000000E+04  9.0715235E-08
  2.8000000E+04  8.0636597E-08
  2.9000000E+04  7.1932128E-08
  3.0000000E+04  6.4380951E-08
  3.1000000E+04  5.7802861E-08
  3.2000000E+04  5.2049948E-08
  3.3000000E+04  4.7000098E-08
  3.4000000E+04  4.2551925E-08
  3.5000000E+04  3.8620812E-08
  3.6000000E+04  3.5135806E-08
  3.7000000E+04  3.2037134E-08
  3.8000000E+04  2.9274216E-08
  3.9000000E+04  2.6804077E-08
  4.0000000E+04  2.4590061E-08
  4.1000000E+04  2.2600778E-08
  4.2000000E+04  2.0809265E-08
  4.3000000E+04  1.9192275E-08
  4.4000000E+04  1.7729705E-08
  4.5000000E+04  1.6404117E-08
  4.6000000E+04  1.5200335E-08
  4.7000000E+04  1.4105121E-08
  4.8000000E+04  1.3106892E-08
  5.0000000E+04  1.1361967E-08
  5.1250000E+04  1.0417691E-08
  5.2500000E+04  9.5694737E-09
  5.3750000E+04  8.8057971E-09
  5.5000000E+04  8.1167267E-09
  5.7500000E+04  6.9291611E-09
  5.8750000E+04  6.4167160E-09
  6.0000000E+04  5.9506678E-09
  6.2500000E+04  5.1385450E-09
  6.5000000E+04  4.4599498E-09
  6.7500000E+04  3.8893741E-09
  7.0000000E+04  3.4068271E-09
  7.2500000E+04  2.9965100E-09
  7.5000000E+04  2.6458388E-09
  7.7500000E+04  2.3447164E-09
  8.0000000E+04  2.0849869E-09
  8.2500000E+04  1.8600198E-09
  8.5000000E+04  1.6643913E-09
  8.7500000E+04  1.4936391E-09
  9.0000000E+04  1.3440731E-09
  9.2500000E+04  1.2126259E-09
  9.5000000E+04  1.0967351E-09
  9.7500000E+04  9.9425106E-10
  1.0000000E+05  9.0336226E-10
  1.0250000E+05  8.2253627E-10
  1.0500000E+05  7.5047130E-10
  1.0750000E+05  6.8605741E-10
  1.1000000E+05  6.2834491E-10
  1.1250000E+05  5.7651859E-10
  1.1500000E+05  5.2987640E-10
  1.1750000E+05  4.8781173E-10
  1.2000000E+05  4.4979893E-10
  1.2250000E+05  4.1538122E-10
  1.2500000E+05  3.8416057E-10
  1.3000000E+05  3.2996271E-10
  1.3500000E+05  2.8490652E-10
  1.4000000E+05  2.4721276E-10
  1.4500000E+05  2.1549231E-10
  1.5000000E+05  1.8865140E-10
  1.5500000E+05  1.6582200E-10
  1.6000000E+05  1.4631029E-10
  1.6500000E+05  1.2955792E-10
  1.7000000E+05  1.1511265E-10
  1.7500000E+05  1.0260605E-10
  1.8000000E+05  9.1736247E-11
  1.8500000E+05  8.2254606E-11
  1.9000000E+05  7.3955226E-11
  1.9500000E+05  6.6666787E-11
  2.0000000E+05  6.0246109E-11
  2.0500000E+05  5.4573011E-11
  2.1000000E+05  4.9546181E-11
  2.1500000E+05  4.5079885E-11
  2.2000000E+05  4.1101295E-11
  2.2500000E+05  3.7548336E-11
  2.3000000E+05  3.4367906E-11
  2.3500000E+05  3.1514434E-11
  2.4000000E+05  2.8948684E-11
  2.4500000E+05  2.6636775E-11
  2.5000000E+05  2.4549364E-11
  2.5500000E+05  2.2660971E-11
  2.6000000E+05  2.0949408E-11
  2.6500000E+05  1.9395304E-11
  2.7000000E+05  1.7981704E-11
  2.8000000E+05  1.5518318E-11
  2.9000000E+05  1.3460366E-11
  3.0000000E+05  1.1730755E-11
  3.1000000E+05  1.0268895E-11
  3.2000000E+05  9.0267955E-12
  3.3000000E+05  7.9661686E-12
  3.4000000E+05  7.0562558E-12
  3.5000000E+05  6.2721870E-12
  3.6000000E+05  5.5937236E-12
  3.7000000E+05  5.0043080E-12
  3.8000000E+05  4.4903241E-12
  3.9000000E+05  4.0405165E-12
  4.0000000E+05  3.6455349E-12
  4.1000000E+05  3.2975755E-12
  4.2000000E+05  2.9900966E-12
  4.3000000E+05  2.7175912E-12
  4.4000000E+05  2.4754042E-12
  4.5000000E+05  2.2595838E-12
  4.6000000E+05  2.0667647E-12
  4.7000000E+05  1.8940712E-12
  4.8000000E+05  1.7390380E-12
  5.0000000E+05  1.4737602E-12
  5.1250000E+05  1.3334164E-12
  5.2500000E+05  1.2093914E-12
  5.3750000E+05  1.0994621E-12
  5.5000000E+05  1.0017503E-12
  5.7500000E+05  8.3684208E-13
  5.8750000E+05  7.6712995E-13
  6.0000000E+05  7.0453288E-13
  6.1250000E+05  6.4819671E-13
  6.2500000E+05  5.9738445E-13
  6.3750000E+05  5.5145824E-13
  6.5000000E+05  5.0986452E-13
  6.6250000E+05  4.7212161E-13
  6.7500000E+05  4.3780918E-13
  6.8750000E+05  4.0655952E-13
  7.0000000E+05  3.7804998E-13
  7.2500000E+05  3.2814976E-13
  7.5000000E+05  2.8621669E-13
  7.7500000E+05  2.5076987E-13
  8.0000000E+05  2.2064053E-13
  8.2500000E+05  1.9489896E-13
  8.5000000E+05  1.7279991E-13
  8.7500000E+05  1.5374172E-13
  9.0000000E+05  1.3723490E-13
  9.2500000E+05  1.2287913E-13
  9.5000000E+05  1.1034576E-13
  9.7500000E+05  9.9363509E-14
  1.0000000E+06  8.9707982E-14
  1.0250000E+06  8.1192694E-14
  1.0500000E+06  7.3660902E-14
  1.0750000E+06  6.6980271E-14
  
  
#  52  12  N3  EION =  1.170000000E+02 eV   295
#  S(0) = 1.813685E+00
  1.1228982E+00  0.0000000E+00
  1.1228982E+02  0.0000000E+00
  1.1228982E+02  3.8064299E-03
  1.1700000E+02  3.8064299E-03
  1.1700272E+02  3.8064299E-03
  1.1740259E+02  3.8148043E-03
  1.1780245E+02  3.8211920E-03
  1.1820231E+02  3.8258070E-03
  1.1860218E+02  3.8288500E-03
  1.1940190E+02  3.8309223E-03
  1.2020163E+02  3.8285958E-03
  1.2180109E+02  3.8139564E-03
  1.2340054E+02  3.7893119E-03
  1.2500000E+02  3.7571524E-03
  1.3000000E+02  3.6259684E-03
  1.3250000E+02  3.5517567E-03
  1.3500000E+02  3.4768749E-03
  1.3750000E+02  3.4040818E-03
  1.4000000E+02  3.3353513E-03
  1.4500000E+02  3.2146460E-03
  1.4750000E+02  3.1636260E-03
  1.5000000E+02  3.1188071E-03
  1.5500000E+02  3.0461719E-03
  1.6000000E+02  2.9922962E-03
  1.6500000E+02  2.9520196E-03
  1.7000000E+02  2.9206878E-03
  1.7500000E+02  2.8946861E-03
  1.8000000E+02  2.8715228E-03
  1.9000000E+02  2.8282020E-03
  2.0000000E+02  2.7851406E-03
  2.1000000E+02  2.7411687E-03
  2.2000000E+02  2.6959557E-03
  2.3000000E+02  2.6489802E-03
  2.4000000E+02  2.5997394E-03
  2.5000000E+02  2.5481103E-03
  2.6000000E+02  2.4944884E-03
  2.7000000E+02  2.4396382E-03
  2.8000000E+02  2.3843539E-03
  2.9000000E+02  2.3292772E-03
  3.0000000E+02  2.2748016E-03
  3.1000000E+02  2.2210264E-03
  3.2000000E+02  2.1679761E-03
  3.4000000E+02  2.0637753E-03
  3.6000000E+02  1.9623597E-03
  3.8000000E+02  1.8647837E-03
  4.0000000E+02  1.7723656E-03
  4.2000000E+02  1.6855393E-03
  4.4000000E+02  1.6040761E-03
  4.6000000E+02  1.5272983E-03
  4.8000000E+02  1.4546745E-03
  5.0000000E+02  1.3861021E-03
  5.2500000E+02  1.3059880E-03
  5.5000000E+02  1.2320339E-03
  5.7500000E+02  1.1638963E-03
  6.0000000E+02  1.1008055E-03
  6.5000000E+02  9.8751382E-04
  6.7500000E+02  9.3668047E-04
  7.0000000E+02  8.8938500E-04
  7.2500000E+02  8.4540574E-04
  7.5000000E+02  8.0449372E-04
  7.7500000E+02  7.6631788E-04
  8.0000000E+02  7.3057455E-04
  8.2500000E+02  6.9703015E-04
  8.5000000E+02  6.6555770E-04
  9.0000000E+02  6.0838494E-04
  9.5000000E+02  5.5798591E-04
  1.0000000E+03  5.1320239E-04
  1.0500000E+03  4.7323306E-04
  1.1000000E+03  4.3751878E-04
  1.1500000E+03  4.0551266E-04
  1.2000000E+03  3.7668673E-04
  1.2500000E+03  3.5061795E-04
  1.3000000E+03  3.2699479E-04
  1.3500000E+03  3.0555214E-04
  1.4000000E+03  2.8604200E-04
  1.4500000E+03  2.6823274E-04
  1.5000000E+03  2.5192690E-04
  1.6000000E+03  2.2320250E-04
  1.7000000E+03  1.9884049E-04
  1.8000000E+03  1.7803060E-04
  1.9000000E+03  1.6012824E-04
  2.0000000E+03  1.4462610E-04
  2.1000000E+03  1.3112178E-04
  2.2000000E+03  1.1929478E-04
  2.3000000E+03  1.0888668E-04
  2.4000000E+03  9.9685979E-05
  2.5000000E+03  9.1518096E-05
  2.6000000E+03  8.4238467E-05
  2.7000000E+03  7.7726474E-05
  2.8000000E+03  7.1880940E-05
  2.9000000E+03  6.6616654E-05
  3.0000000E+03  6.1861423E-05
  3.1000000E+03  5.7553776E-05
  3.2000000E+03  5.3641136E-05
  3.4000000E+03  4.6826402E-05
  3.6000000E+03  4.1124429E-05
  3.8000000E+03  3.6313918E-05
  4.0000000E+03  3.2225212E-05
  4.2000000E+03  2.8726533E-05
  4.4000000E+03  2.5714382E-05
  4.6000000E+03  2.3106535E-05
  4.8000000E+03  2.0837093E-05
  5.0000000E+03  1.8852744E-05
  5.2500000E+03  1.6707755E-05
  5.5000000E+03  1.4872582E-05
  5.7500000E+03  1.3293289E-05
  5.8750000E+03  1.2585812E-05
  6.0000000E+03  1.1926894E-05
  6.2500000E+03  1.0738822E-05
  6.5000000E+03  9.7010251E-06
  6.7500000E+03  8.7905841E-06
  7.0000000E+03  7.9886486E-06
  7.2500000E+03  7.2796115E-06
  7.5000000E+03  6.6504707E-06
  7.7500000E+03  6.0903465E-06
  8.0000000E+03  5.5900890E-06
  8.2500000E+03  5.1419655E-06
  8.5000000E+03  4.7394101E-06
  8.7500000E+03  4.3768227E-06
  9.0000000E+03  4.0494057E-06
  9.2500000E+03  3.7530304E-06
  9.5000000E+03  3.4841349E-06
  1.0000000E+04  3.0168543E-06
  1.0500000E+04  2.6274005E-06
  1.1000000E+04  2.3003761E-06
  1.1500000E+04  2.0238888E-06
  1.2000000E+04  1.7886557E-06
  1.2500000E+04  1.5873582E-06
  1.3000000E+04  1.4141756E-06
  1.3500000E+04  1.2644397E-06
  1.4000000E+04  1.1343762E-06
  1.4500000E+04  1.0209122E-06
  1.5000000E+04  9.2152969E-07
  1.5500000E+04  8.3415098E-07
  1.6000000E+04  7.5705222E-07
  1.6500000E+04  6.8879567E-07
  1.7000000E+04  6.2817562E-07
  1.7500000E+04  5.7417603E-07
  1.8000000E+04  5.2593680E-07
  1.8500000E+04  4.8272677E-07
  1.9000000E+04  4.4392195E-07
  1.9500000E+04  4.0898780E-07
  2.0000000E+04  3.7746467E-07
  2.0500000E+04  3.4895584E-07
  2.1000000E+04  3.2311796E-07
  2.2000000E+04  2.7830117E-07
  2.3000000E+04  2.4105829E-07
  2.4000000E+04  2.0988960E-07
  2.5000000E+04  1.8363362E-07
  2.6000000E+04  1.6138209E-07
  2.7000000E+04  1.4241832E-07
  2.8000000E+04  1.2617203E-07
  2.9000000E+04  1.1218602E-07
  3.0000000E+04  1.0009101E-07
  3.1000000E+04  8.9586648E-08
  3.2000000E+04  8.0427175E-08
  3.3000000E+04  7.2410289E-08
  3.4000000E+04  6.5368491E-08
  3.5000000E+04  5.9162371E-08
  3.6000000E+04  5.3675327E-08
  3.7000000E+04  4.8809379E-08
  3.8000000E+04  4.4481837E-08
  3.9000000E+04  4.0622616E-08
  4.0000000E+04  3.7172081E-08
  4.1000000E+04  3.4079296E-08
  4.2000000E+04  3.1300603E-08
  4.3000000E+04  2.8798450E-08
  4.4000000E+04  2.6540436E-08
  4.5000000E+04  2.4498511E-08
  4.6000000E+04  2.2648320E-08
  4.7000000E+04  2.0968659E-08
  4.8000000E+04  1.9441017E-08
  5.0000000E+04  1.6778944E-08
  5.1250000E+04  1.5343204E-08
  5.2500000E+04  1.4056754E-08
  5.3750000E+04  1.2901375E-08
  5.5000000E+04  1.1861392E-08
  5.7500000E+04  1.0075312E-08
  5.8750000E+04  9.3073278E-09
  6.0000000E+04  8.6104643E-09
  6.2500000E+04  7.4001258E-09
  6.5000000E+04  6.3931870E-09
  6.7500000E+04  5.5501114E-09
  7.0000000E+04  4.8400390E-09
  7.2500000E+04  4.2386764E-09
  7.5000000E+04  3.7267463E-09
  7.7500000E+04  3.2888373E-09
  8.0000000E+04  2.9125429E-09
  8.2500000E+04  2.5878103E-09
  8.5000000E+04  2.3064442E-09
  8.7500000E+04  2.0617251E-09
  9.0000000E+04  1.8481139E-09
  9.2500000E+04  1.6610211E-09
  9.5000000E+04  1.4966250E-09
  9.7500000E+04  1.3517284E-09
  1.0000000E+05  1.2236451E-09
  1.0250000E+05  1.1101087E-09
  1.0500000E+05  1.0091998E-09
  1.0750000E+05  9.1928620E-10
  1.1000000E+05  8.3897561E-10
  1.1250000E+05  7.6707598E-10
  1.1500000E+05  7.0256343E-10
  1.1750000E+05  6.4455572E-10
  1.2000000E+05  5.9229029E-10
  1.2250000E+05  5.4510622E-10
  1.2500000E+05  5.0242896E-10
  1.2750000E+05  4.6375777E-10
  1.3000000E+05  4.2865519E-10
  1.3250000E+05  3.9673808E-10
  1.3500000E+05  3.6767010E-10
  1.4000000E+05  3.1693282E-10
  1.4500000E+05  2.7446859E-10
  1.5000000E+05  2.3872963E-10
  1.5500000E+05  2.0849328E-10
  1.6000000E+05  1.8278644E-10
  1.6500000E+05  1.6082933E-10
  1.7000000E+05  1.4199316E-10
  1.7500000E+05  1.2576779E-10
  1.8000000E+05  1.1173701E-10
  1.8500000E+05  9.9559358E-11
  1.9000000E+05  8.8953188E-11
  1.9500000E+05  7.9685087E-11
  2.0000000E+05  7.1560691E-11
  2.0500000E+05  6.4417442E-11
  2.1000000E+05  5.8118844E-11
  2.1500000E+05  5.2549820E-11
  2.2000000E+05  4.7612988E-11
  2.2500000E+05  4.3225640E-11
  2.3000000E+05  3.9317289E-11
  2.3500000E+05  3.5827653E-11
  2.4000000E+05  3.2705018E-11
  2.4500000E+05  2.9904880E-11
  2.5000000E+05  2.7388826E-11
  2.5500000E+05  2.5123606E-11
  2.6000000E+05  2.3080368E-11
  2.6500000E+05  2.1234013E-11
  2.7000000E+05  1.9562650E-11
  2.7500000E+05  1.8047142E-11
  2.8000000E+05  1.6670718E-11
  2.8500000E+05  1.5418649E-11
  2.9000000E+05  1.4277971E-11
  3.0000000E+05  1.2286372E-11
  3.1000000E+05  1.0619365E-11
  3.2000000E+05  9.2166901E-12
  3.3000000E+05  8.0305750E-12
  3.4000000E+05  7.0228989E-12
  3.5000000E+05  6.1630467E-12
  3.6000000E+05  5.4262792E-12
  3.7000000E+05  4.7924913E-12
  3.8000000E+05  4.2452552E-12
  3.9000000E+05  3.7710785E-12
  4.0000000E+05  3.3588234E-12
  4.1000000E+05  2.9992541E-12
  4.2000000E+05  2.6846794E-12
  4.3000000E+05  2.4086675E-12
  4.4000000E+05  2.1658178E-12
  4.5000000E+05  1.9515772E-12
  4.6000000E+05  1.7620943E-12
  4.7000000E+05  1.5940994E-12
  4.8000000E+05  1.4448079E-12
  5.0000000E+05  1.1931572E-12
  5.1250000E+05  1.0622434E-12
  5.2500000E+05  9.4802353E-13
  5.3750000E+05  8.4807516E-13
  5.5000000E+05  7.6036915E-13
  5.7500000E+05  6.1512431E-13
  5.8750000E+05  5.5492509E-13
  6.0000000E+05  5.0156453E-13
  6.1250000E+05  4.5415865E-13
  6.2500000E+05  4.1195144E-13
  6.3750000E+05  3.7429443E-13
  6.5000000E+05  3.4062972E-13
  6.6250000E+05  3.1047594E-13
  6.7500000E+05  2.8341671E-13
  6.8750000E+05  2.5909092E-13
  7.0000000E+05  2.3718454E-13
  7.1250000E+05  2.1742386E-13
  7.2500000E+05  1.9956985E-13
  7.3750000E+05  1.8341330E-13
  7.5000000E+05  1.6877070E-13
  7.6250000E+05  1.5548077E-13
  7.7500000E+05  1.4340150E-13
  7.8750000E+05  1.3240780E-13
  8.0000000E+05  1.2238917E-13
  8.2500000E+05  1.0489621E-13
  8.5000000E+05  9.0262653E-14
  8.7500000E+05  7.7964751E-14
  9.0000000E+05  6.7582250E-14
  9.2500000E+05  5.8777362E-14
  9.5000000E+05  5.1278914E-14
  9.7500000E+05  4.4867944E-14
  1.0000000E+06  3.9369304E-14
  1.0250000E+06  3.4641953E-14
  1.0500000E+06  3.0568056E-14
  1.0750000E+06  2.7048811E-14
  
  
#  52  13  N4  EION =  4.800000000E+01 eV   302
#  S(0) = 6.106758E+00
  4.2042777E-01  0.0000000E+00
  4.2042777E+01  0.0000000E+00
  4.2042777E+01  8.1923921E-03
  4.8000000E+01  8.1923921E-03
  4.8002721E+01  8.1923921E-03
  4.8227585E+01  8.3172261E-03
  4.8452449E+01  8.4626827E-03
  4.8677313E+01  8.6304688E-03
  4.8902177E+01  8.8223820E-03
  4.9351905E+01  9.2863186E-03
  4.9801633E+01  9.8710932E-03
  5.0701088E+01  1.1480381E-02
  5.1600544E+01  1.3830725E-02
  5.2050272E+01  1.5353442E-02
  5.2500000E+01  1.7152131E-02
  5.3125000E+01  2.0182512E-02
  5.3750000E+01  2.3936423E-02
  5.4375000E+01  2.8545698E-02
  5.5000000E+01  3.4155900E-02
  5.5625000E+01  4.0921382E-02
  5.6250000E+01  4.8996533E-02
  5.6875000E+01  5.8518042E-02
  5.7500000E+01  6.9581999E-02
  5.8125000E+01  8.2217747E-02
  5.8750000E+01  9.6332474E-02
  5.9375000E+01  1.1170649E-01
  6.0000000E+01  1.2791747E-01
  6.1250000E+01  1.6041944E-01
  6.1875000E+01  1.7519339E-01
  6.2500000E+01  1.8800186E-01
  6.3125000E+01  1.9829270E-01
  6.3750000E+01  2.0567389E-01
  6.4375000E+01  2.1010015E-01
  6.5000000E+01  2.1175431E-01
  6.5625000E+01  2.1091079E-01
  6.6250000E+01  2.0798913E-01
  6.7500000E+01  1.9771116E-01
  6.8750000E+01  1.8400151E-01
  7.0000000E+01  1.6902616E-01
  7.1250000E+01  1.5407912E-01
  7.2500000E+01  1.3979718E-01
  7.3750000E+01  1.2648737E-01
  7.5000000E+01  1.1422724E-01
  7.7500000E+01  9.2817168E-02
  8.0000000E+01  7.5163735E-02
  8.5000000E+01  4.9033287E-02
  8.7500000E+01  3.9594606E-02
  9.0000000E+01  3.2013965E-02
  9.2500000E+01  2.5939000E-02
  9.5000000E+01  2.1071097E-02
  9.7500000E+01  1.7165358E-02
  1.0000000E+02  1.4024312E-02
  1.0250000E+02  1.1490631E-02
  1.0500000E+02  9.4410678E-03
  1.0750000E+02  7.7791732E-03
  1.1000000E+02  6.4283832E-03
  1.1125000E+02  5.8506683E-03
  1.1250000E+02  5.3298742E-03
  1.1500000E+02  4.4373641E-03
  1.1750000E+02  3.7120738E-03
  1.2000000E+02  3.1252103E-03
  1.2250000E+02  2.6542655E-03
  1.2500000E+02  2.2784941E-03
  1.2750000E+02  1.9809386E-03
  1.3000000E+02  1.7494826E-03
  1.3500000E+02  1.4444761E-03
  1.3750000E+02  1.3536477E-03
  1.4000000E+02  1.2931521E-03
  1.4250000E+02  1.2575279E-03
  1.4500000E+02  1.2432014E-03
  1.4750000E+02  1.2471992E-03
  1.5000000E+02  1.2658738E-03
  1.5250000E+02  1.2962027E-03
  1.5500000E+02  1.3356863E-03
  1.6000000E+02  1.4339144E-03
  1.6500000E+02  1.5495487E-03
  1.6750000E+02  1.6114035E-03
  1.7000000E+02  1.6745884E-03
  1.7500000E+02  1.8019587E-03
  1.8000000E+02  1.9281673E-03
  1.9000000E+02  2.1662750E-03
  2.0000000E+02  2.3744399E-03
  2.1000000E+02  2.5467094E-03
  2.2000000E+02  2.6826485E-03
  2.3000000E+02  2.7847046E-03
  2.4000000E+02  2.8572251E-03
  2.5000000E+02  2.9048120E-03
  2.6000000E+02  2.9314307E-03
  2.7000000E+02  2.9405898E-03
  2.8000000E+02  2.9349794E-03
  2.9000000E+02  2.9166860E-03
  3.0000000E+02  2.8876455E-03
  3.1000000E+02  2.8497503E-03
  3.2000000E+02  2.8047031E-03
  3.4000000E+02  2.6992094E-03
  3.6000000E+02  2.5820223E-03
  3.8000000E+02  2.4600529E-03
  4.0000000E+02  2.3368830E-03
  4.2000000E+02  2.2147336E-03
  4.4000000E+02  2.0949910E-03
  4.6000000E+02  1.9790481E-03
  4.8000000E+02  1.8682861E-03
  5.0000000E+02  1.7634153E-03
  5.2500000E+02  1.6405790E-03
  5.5000000E+02  1.5265616E-03
  5.7500000E+02  1.4208914E-03
  6.0000000E+02  1.3230542E-03
  6.5000000E+02  1.1494079E-03
  6.7500000E+02  1.0729056E-03
  7.0000000E+02  1.0025246E-03
  7.2500000E+02  9.3761603E-04
  7.5000000E+02  8.7763808E-04
  8.0000000E+02  7.7105146E-04
  8.5000000E+02  6.8020471E-04
  9.0000000E+02  6.0242622E-04
  9.5000000E+02  5.3541557E-04
  1.0000000E+03  4.7752044E-04
  1.0500000E+03  4.2739046E-04
  1.1000000E+03  3.8379184E-04
  1.1500000E+03  3.4568045E-04
  1.2000000E+03  3.1223728E-04
  1.2500000E+03  2.8281326E-04
  1.3000000E+03  2.5685555E-04
  1.3500000E+03  2.3387814E-04
  1.4000000E+03  2.1346615E-04
  1.4500000E+03  1.9527331E-04
  1.5000000E+03  1.7901235E-04
  1.6000000E+03  1.5135022E-04
  1.7000000E+03  1.2892222E-04
  1.8000000E+03  1.1057025E-04
  1.9000000E+03  9.5424417E-05
  2.0000000E+03  8.2824045E-05
  2.1000000E+03  7.2264434E-05
  2.2000000E+03  6.3355848E-05
  2.3000000E+03  5.5793858E-05
  2.4000000E+03  4.9338421E-05
  2.5000000E+03  4.3798554E-05
  2.6000000E+03  3.9021029E-05
  2.7000000E+03  3.4881981E-05
  2.8000000E+03  3.1280652E-05
  2.9000000E+03  2.8134554E-05
  3.0000000E+03  2.5375740E-05
  3.1000000E+03  2.2947918E-05
  3.2000000E+03  2.0804208E-05
  3.4000000E+03  1.7218458E-05
  3.6000000E+03  1.4372928E-05
  3.8000000E+03  1.2090957E-05
  4.0000000E+03  1.0243412E-05
  4.2000000E+03  8.7345588E-06
  4.4000000E+03  7.4924947E-06
  4.6000000E+03  6.4625540E-06
  4.8000000E+03  5.6027343E-06
  5.0000000E+03  4.8804362E-06
  5.2500000E+03  4.1325904E-06
  5.5000000E+03  3.5216976E-06
  5.7500000E+03  3.0188072E-06
  6.0000000E+03  2.6018643E-06
  6.5000000E+03  1.9616781E-06
  6.7500000E+03  1.7148751E-06
  7.0000000E+03  1.5052991E-06
  7.2500000E+03  1.3264370E-06
  7.5000000E+03  1.1730660E-06
  7.7500000E+03  1.0409692E-06
  8.0000000E+03  9.2671906E-07
  8.2500000E+03  8.2751165E-07
  8.5000000E+03  7.4104302E-07
  8.7500000E+03  6.6541026E-07
  9.0000000E+03  5.9903356E-07
  9.2500000E+03  5.4059497E-07
  9.5000000E+03  4.8898993E-07
  1.0000000E+04  4.0270535E-07
  1.0500000E+04  3.3432374E-07
  1.1000000E+04  2.7960111E-07
  1.1500000E+04  2.3541893E-07
  1.2000000E+04  1.9945627E-07
  1.2500000E+04  1.6996407E-07
  1.3000000E+04  1.4561056E-07
  1.3500000E+04  1.2537124E-07
  1.4000000E+04  1.0845035E-07
  1.4500000E+04  9.4224778E-08
  1.5000000E+04  8.2202638E-08
  1.5500000E+04  7.1992699E-08
  1.6000000E+04  6.3281630E-08
  1.6500000E+04  5.5816873E-08
  1.7000000E+04  4.9393673E-08
  1.7500000E+04  4.3845080E-08
  1.8000000E+04  3.9034174E-08
  1.8500000E+04  3.4848120E-08
  1.9000000E+04  3.1193521E-08
  2.0000000E+04  2.5180801E-08
  2.1000000E+04  2.0514489E-08
  2.2000000E+04  1.6853478E-08
  2.3000000E+04  1.3952510E-08
  2.4000000E+04  1.1632758E-08
  2.5000000E+04  9.7621552E-09
  2.6000000E+04  8.2420433E-09
  2.7000000E+04  6.9978884E-09
  2.8000000E+04  5.9727990E-09
  2.9000000E+04  5.1229647E-09
  3.0000000E+04  4.4143413E-09
  3.1000000E+04  3.8202519E-09
  3.2000000E+04  3.3196387E-09
  3.3000000E+04  2.8957629E-09
  3.4000000E+04  2.5352301E-09
  3.5000000E+04  2.2272563E-09
  3.6000000E+04  1.9631065E-09
  3.7000000E+04  1.7356679E-09
  3.8000000E+04  1.5391187E-09
  3.9000000E+04  1.3686699E-09
  4.0000000E+04  1.2203633E-09
  4.1000000E+04  1.0909124E-09
  4.2000000E+04  9.7757717E-10
  4.3000000E+04  8.7806404E-10
  4.4000000E+04  7.9044524E-10
  4.6000000E+04  6.4463443E-10
  4.8000000E+04  5.2988131E-10
  5.0000000E+04  4.3873687E-10
  5.1250000E+04  3.9126389E-10
  5.2500000E+04  3.4980475E-10
  5.3750000E+04  3.1348975E-10
  5.5000000E+04  2.8159005E-10
  5.7500000E+04  2.2867898E-10
  5.8750000E+04  2.0671102E-10
  6.0000000E+04  1.8721552E-10
  6.2500000E+04  1.5441529E-10
  6.5000000E+04  1.2824171E-10
  6.7500000E+04  1.0718730E-10
  7.0000000E+04  9.0123867E-11
  7.2500000E+04  7.6198558E-11
  7.5000000E+04  6.4760416E-11
  7.7500000E+04  5.5308076E-11
  8.0000000E+04  4.7452267E-11
  8.2500000E+04  4.0888426E-11
  8.5000000E+04  3.5376443E-11
  8.7500000E+04  3.0725733E-11
  9.0000000E+04  2.6784088E-11
  9.2500000E+04  2.3429198E-11
  9.5000000E+04  2.0562194E-11
  9.7500000E+04  1.8102721E-11
  1.0000000E+05  1.5985147E-11
  1.0250000E+05  1.4155600E-11
  1.0500000E+05  1.2569656E-11
  1.0750000E+05  1.1190519E-11
  1.1000000E+05  9.9875826E-12
  1.1250000E+05  8.9352842E-12
  1.1500000E+05  8.0121952E-12
  1.2000000E+05  6.4843336E-12
  1.2500000E+05  5.2906460E-12
  1.3000000E+05  4.3493109E-12
  1.3500000E+05  3.6005363E-12
  1.4000000E+05  3.0001283E-12
  1.4500000E+05  2.5150702E-12
  1.5000000E+05  2.1204500E-12
  1.5500000E+05  1.7972960E-12
  1.6000000E+05  1.5310356E-12
  1.6500000E+05  1.3103827E-12
  1.7000000E+05  1.1265287E-12
  1.7500000E+05  9.7254862E-13
  1.8000000E+05  8.4296199E-13
  1.8500000E+05  7.3340333E-13
  1.9000000E+05  6.4037350E-13
  1.9500000E+05  5.6105176E-13
  2.0000000E+05  4.9315190E-13
  2.0500000E+05  4.3481136E-13
  2.1000000E+05  3.8450516E-13
  2.1500000E+05  3.4097880E-13
  2.2000000E+05  3.0319573E-13
  2.2500000E+05  2.7029569E-13
  2.3000000E+05  2.4156188E-13
  2.4000000E+05  1.9429103E-13
  2.5000000E+05  1.5764257E-13
  2.6000000E+05  1.2894464E-13
  2.7000000E+05  1.0626384E-13
  2.8000000E+05  8.8184153E-14
  2.9000000E+05  7.3656463E-14
  3.0000000E+05  6.1895478E-14
  3.1000000E+05  5.2307662E-14
  3.2000000E+05  4.4440125E-14
  3.3000000E+05  3.7944337E-14
  3.4000000E+05  3.2550018E-14
  3.5000000E+05  2.8045941E-14
  3.6000000E+05  2.4265774E-14
  3.7000000E+05  2.1077691E-14
  3.8000000E+05  1.8376559E-14
  3.9000000E+05  1.6078017E-14
  4.0000000E+05  1.4113956E-14
  4.1000000E+05  1.2429089E-14
  4.2000000E+05  1.0978320E-14
  4.3000000E+05  9.7246803E-15
  4.4000000E+05  8.6377156E-15
  4.5000000E+05  7.6922317E-15
  4.6000000E+05  6.8672877E-15
  4.7000000E+05  6.1454037E-15
  4.8000000E+05  5.5119310E-15
  5.0000000E+05  4.4628242E-15
  5.1250000E+05  3.9271803E-15
  5.2500000E+05  3.4660385E-15
  5.3750000E+05  3.0676157E-15
  5.5000000E+05  2.7222166E-15
  5.7500000E+05  2.1600011E-15
  5.8750000E+05  1.9310540E-15
  6.0000000E+05  1.7303786E-15
  
  
#  52  14  N5  EION =  4.600000000E+01 eV   301
#  S(0) = 9.345871E+00
  2.5371228E-01  0.0000000E+00
  2.5371228E+01  0.0000000E+00
  2.5371228E+01  1.2913746E-02
  4.6000000E+01  1.2913746E-02
  4.6002721E+01  1.2913746E-02
  4.6202585E+01  1.3068424E-02
  4.6402449E+01  1.3249041E-02
  4.6602313E+01  1.3457400E-02
  4.6802177E+01  1.3695388E-02
  4.7201905E+01  1.4268284E-02
  4.7601633E+01  1.4984810E-02
  4.8401088E+01  1.6926701E-02
  4.9200544E+01  1.9699642E-02
  4.9600272E+01  2.1465017E-02
  5.0000000E+01  2.3524978E-02
  5.0625000E+01  2.7422626E-02
  5.1250000E+01  3.2284012E-02
  5.1875000E+01  3.8287234E-02
  5.2500000E+01  4.5632656E-02
  5.3125000E+01  5.4538850E-02
  5.3750000E+01  6.5233295E-02
  5.4375000E+01  7.7937451E-02
  5.5000000E+01  9.2839871E-02
  5.5625000E+01  1.1005344E-01
  5.6250000E+01  1.2958483E-01
  5.6875000E+01  1.5124206E-01
  5.7500000E+01  1.7463941E-01
  5.8750000E+01  2.2369066E-01
  6.0000000E+01  2.6888901E-01
  6.0625000E+01  2.8730505E-01
  6.1250000E+01  3.0182133E-01
  6.1875000E+01  3.1193471E-01
  6.2500000E+01  3.1767597E-01
  6.3750000E+01  3.1736023E-01
  6.4375000E+01  3.1239672E-01
  6.5000000E+01  3.0512296E-01
  6.5625000E+01  2.9614422E-01
  6.6250000E+01  2.8597859E-01
  6.7500000E+01  2.6373017E-01
  6.8750000E+01  2.4086659E-01
  7.0000000E+01  2.1867834E-01
  7.1250000E+01  1.9782815E-01
  7.2500000E+01  1.7854758E-01
  7.3750000E+01  1.6088128E-01
  7.5000000E+01  1.4478650E-01
  8.0000000E+01  9.4177762E-02
  8.2500000E+01  7.5736400E-02
  8.5000000E+01  6.0890188E-02
  8.7500000E+01  4.8994480E-02
  9.0000000E+01  3.9490170E-02
  9.2500000E+01  3.1902296E-02
  9.5000000E+01  2.5839384E-02
  9.7500000E+01  2.0986157E-02
  1.0000000E+02  1.7090941E-02
  1.0250000E+02  1.3956471E-02
  1.0500000E+02  1.1429372E-02
  1.0750000E+02  9.3879245E-03
  1.1000000E+02  7.7378112E-03
  1.1250000E+02  6.4065363E-03
  1.1500000E+02  5.3329855E-03
  1.1750000E+02  4.4706254E-03
  1.2000000E+02  3.7854505E-03
  1.2250000E+02  3.2457980E-03
  1.2500000E+02  2.8245370E-03
  1.2750000E+02  2.5017695E-03
  1.3000000E+02  2.2613079E-03
  1.3250000E+02  2.0901502E-03
  1.3500000E+02  1.9764998E-03
  1.3750000E+02  1.9076796E-03
  1.4000000E+02  1.8747694E-03
  1.4500000E+02  1.8949228E-03
  1.5000000E+02  1.9994069E-03
  1.5250000E+02  2.0727713E-03
  1.5500000E+02  2.1554576E-03
  1.5750000E+02  2.2447446E-03
  1.6000000E+02  2.3392277E-03
  1.6500000E+02  2.5385810E-03
  1.7000000E+02  2.7428227E-03
  1.8000000E+02  3.1393046E-03
  1.9000000E+02  3.4961349E-03
  2.0000000E+02  3.7981436E-03
  2.1000000E+02  4.0405498E-03
  2.2000000E+02  4.2256638E-03
  2.3000000E+02  4.3591098E-03
  2.4000000E+02  4.4486101E-03
  2.5000000E+02  4.5015754E-03
  2.6000000E+02  4.5241822E-03
  2.7000000E+02  4.5217924E-03
  2.8000000E+02  4.4983165E-03
  2.9000000E+02  4.4569090E-03
  3.0000000E+02  4.4005170E-03
  3.1000000E+02  4.3319809E-03
  3.2000000E+02  4.2538023E-03
  3.4000000E+02  4.0775182E-03
  3.6000000E+02  3.8874265E-03
  3.8000000E+02  3.6929896E-03
  4.0000000E+02  3.4990279E-03
  4.2000000E+02  3.3084188E-03
  4.4000000E+02  3.1229308E-03
  4.6000000E+02  2.9444988E-03
  4.8000000E+02  2.7749513E-03
  5.0000000E+02  2.6150827E-03
  5.2500000E+02  2.4285376E-03
  5.5000000E+02  2.2560329E-03
  5.7500000E+02  2.0966732E-03
  6.0000000E+02  1.9495427E-03
  6.5000000E+02  1.6894163E-03
  6.7500000E+02  1.5751971E-03
  7.0000000E+02  1.4702933E-03
  7.2500000E+02  1.3736981E-03
  7.5000000E+02  1.2845788E-03
  8.0000000E+02  1.1265642E-03
  8.5000000E+02  9.9222837E-04
  9.0000000E+02  8.7745532E-04
  9.5000000E+02  7.7876877E-04
  1.0000000E+03  6.9366754E-04
  1.0500000E+03  6.2010069E-04
  1.1000000E+03  5.5620986E-04
  1.1500000E+03  5.0043610E-04
  1.2000000E+03  4.5155937E-04
  1.2500000E+03  4.0861022E-04
  1.3000000E+03  3.7076410E-04
  1.3500000E+03  3.3729834E-04
  1.4000000E+03  3.0759873E-04
  1.4500000E+03  2.8115344E-04
  1.5000000E+03  2.5753837E-04
  1.6000000E+03  2.1741820E-04
  1.7000000E+03  1.8494304E-04
  1.8000000E+03  1.5841011E-04
  1.9000000E+03  1.3654330E-04
  2.0000000E+03  1.1837554E-04
  2.1000000E+03  1.0316926E-04
  2.2000000E+03  9.0355688E-05
  2.3000000E+03  7.9491159E-05
  2.4000000E+03  7.0226328E-05
  2.5000000E+03  6.2283596E-05
  2.6000000E+03  5.5440510E-05
  2.7000000E+03  4.9517455E-05
  2.8000000E+03  4.4368484E-05
  2.9000000E+03  3.9874233E-05
  3.0000000E+03  3.5936476E-05
  3.1000000E+03  3.2473915E-05
  3.2000000E+03  2.9418906E-05
  3.4000000E+03  2.4314386E-05
  3.6000000E+03  2.0269314E-05
  3.8000000E+03  1.7029684E-05
  4.0000000E+03  1.4410100E-05
  4.2000000E+03  1.2273310E-05
  4.4000000E+03  1.0516360E-05
  4.6000000E+03  9.0610737E-06
  4.8000000E+03  7.8474518E-06
  5.0000000E+03  6.8289789E-06
  5.2500000E+03  5.7756377E-06
  5.5000000E+03  4.9162082E-06
  5.7500000E+03  4.2095209E-06
  6.0000000E+03  3.6242492E-06
  6.5000000E+03  2.7269639E-06
  6.7500000E+03  2.3815735E-06
  7.0000000E+03  2.0885583E-06
  7.2500000E+03  1.8387146E-06
  7.5000000E+03  1.6246686E-06
  7.7500000E+03  1.4404722E-06
  8.0000000E+03  1.2812951E-06
  8.2500000E+03  1.1431889E-06
  8.5000000E+03  1.0229121E-06
  9.0000000E+03  8.2560195E-07
  9.5000000E+03  6.7293230E-07
  1.0000000E+04  5.5339458E-07
  1.0500000E+04  4.5878831E-07
  1.1000000E+04  3.8317847E-07
  1.1500000E+04  3.2220952E-07
  1.2000000E+04  2.7264377E-07
  1.2500000E+04  2.3204423E-07
  1.3000000E+04  1.9855741E-07
  1.3500000E+04  1.7075899E-07
  1.4000000E+04  1.4754387E-07
  1.4500000E+04  1.2804754E-07
  1.5000000E+04  1.1158826E-07
  1.5500000E+04  9.7624310E-08
  1.6000000E+04  8.5722238E-08
  1.6500000E+04  7.5532986E-08
  1.7000000E+04  6.6773826E-08
  1.7500000E+04  5.9214434E-08
  1.8000000E+04  5.2666079E-08
  1.8500000E+04  4.6973356E-08
  1.9000000E+04  4.2007748E-08
  2.0000000E+04  3.3848383E-08
  2.1000000E+04  2.7526662E-08
  2.2000000E+04  2.2574856E-08
  2.3000000E+04  1.8657186E-08
  2.4000000E+04  1.5529180E-08
  2.5000000E+04  1.3010548E-08
  2.6000000E+04  1.0966793E-08
  2.7000000E+04  9.2964335E-09
  2.8000000E+04  7.9221091E-09
  2.9000000E+04  6.7843194E-09
  3.0000000E+04  5.8368817E-09
  3.1000000E+04  5.0436483E-09
  3.2000000E+04  4.3761162E-09
  3.3000000E+04  3.8116535E-09
  3.4000000E+04  3.3321696E-09
  3.5000000E+04  2.9231149E-09
  3.6000000E+04  2.5727164E-09
  3.7000000E+04  2.2713977E-09
  3.8000000E+04  2.0113284E-09
  3.9000000E+04  1.7860745E-09
  4.0000000E+04  1.5903230E-09
  4.1000000E+04  1.4196672E-09
  4.2000000E+04  1.2704370E-09
  4.3000000E+04  1.1395629E-09
  4.4000000E+04  1.0244680E-09
  4.6000000E+04  8.3326209E-10
  4.8000000E+04  6.8313020E-10
  5.0000000E+04  5.6415641E-10
  5.1250000E+04  5.0230253E-10
  5.2500000E+04  4.4835879E-10
  5.3750000E+04  4.0117279E-10
  5.5000000E+04  3.5977996E-10
  5.7500000E+04  2.9125765E-10
  5.8750000E+04  2.6286553E-10
  6.0000000E+04  2.3770174E-10
  6.2500000E+04  1.9544527E-10
  6.5000000E+04  1.6181188E-10
  6.7500000E+04  1.3482483E-10
  7.0000000E+04  1.1300791E-10
  7.2500000E+04  9.5247444E-11
  7.5000000E+04  8.0695106E-11
  7.7500000E+04  6.8698821E-11
  8.0000000E+04  5.8753288E-11
  8.2500000E+04  5.0463900E-11
  8.5000000E+04  4.3520126E-11
  8.7500000E+04  3.7675927E-11
  9.0000000E+04  3.2735154E-11
  9.2500000E+04  2.8540462E-11
  9.5000000E+04  2.4964877E-11
  9.7500000E+04  2.1905382E-11
  1.0000000E+05  1.9277978E-11
  1.0250000E+05  1.7013838E-11
  1.0500000E+05  1.5056301E-11
  1.0750000E+05  1.3358511E-11
  1.1000000E+05  1.1881565E-11
  1.1250000E+05  1.0593020E-11
  1.1500000E+05  9.4657296E-12
  1.2000000E+05  7.6072894E-12
  1.2500000E+05  6.1632478E-12
  1.3000000E+05  5.0307405E-12
  1.3500000E+05  4.1348777E-12
  1.4000000E+05  3.4205224E-12
  1.4500000E+05  2.8466353E-12
  1.5000000E+05  2.3823718E-12
  1.5500000E+05  2.0043377E-12
  1.6000000E+05  1.6946330E-12
  1.6500000E+05  1.4394487E-12
  1.7000000E+05  1.2280502E-12
  1.7500000E+05  1.0520324E-12
  1.8000000E+05  9.0476969E-13
  1.8500000E+05  7.8100507E-13
  1.9000000E+05  6.7654153E-13
  1.9500000E+05  5.8800909E-13
  2.0000000E+05  5.1268741E-13
  2.0500000E+05  4.4836911E-13
  2.1000000E+05  3.9325392E-13
  2.1500000E+05  3.4586673E-13
  2.2000000E+05  3.0499351E-13
  2.2500000E+05  2.6963084E-13
  2.3000000E+05  2.3894602E-13
  2.3500000E+05  2.1224541E-13
  2.4000000E+05  1.8894905E-13
  2.4500000E+05  1.6857031E-13
  2.5000000E+05  1.5069947E-13
  2.6000000E+05  1.2115001E-13
  2.7000000E+05  9.8114505E-14
  2.8000000E+05  8.0005575E-14
  2.9000000E+05  6.5657757E-14
  3.0000000E+05  5.4206515E-14
  3.1000000E+05  4.5004357E-14
  3.2000000E+05  3.7561934E-14
  3.3000000E+05  3.1506289E-14
  3.4000000E+05  2.6550934E-14
  3.5000000E+05  2.2474151E-14
  3.6000000E+05  1.9103144E-14
  3.7000000E+05  1.6302341E-14
  3.8000000E+05  1.3964692E-14
  3.9000000E+05  1.2005171E-14
  4.0000000E+05  1.0355821E-14
  4.1000000E+05  8.9620642E-15
  4.2000000E+05  7.7798647E-15
  4.3000000E+05  6.7735213E-15
  4.4000000E+05  5.9139567E-15
  4.5000000E+05  5.1774061E-15
  4.6000000E+05  4.5443329E-15
  4.7000000E+05  3.9986006E-15
  4.8000000E+05  3.5268305E-15
  5.0000000E+05  2.7624329E-15
  5.1250000E+05  2.3815248E-15
  5.2500000E+05  2.0594790E-15
  5.3750000E+05  1.7861696E-15
  5.5000000E+05  1.5534000E-15
  5.7500000E+05  1.1843756E-15
  5.8750000E+05  1.0382981E-15
  6.0000000E+05  9.1263235E-16
  
  
#  52  17  O1  EION =  1.784000000E+01 eV   268
#  S(0) = 9.866816E-01
  8.9200000E-02  0.0000000E+00
  8.9200000E+00  0.0000000E+00
  8.9200000E+00  8.3690037E-02
  1.7840000E+01  8.3690037E-02
  1.7840000E+01  2.1195196E-03
  1.7842721E+01  2.1195196E-03
  1.7900585E+01  2.0681386E-03
  1.7958449E+01  2.0179022E-03
  1.8016313E+01  1.9687881E-03
  1.8074177E+01  1.9207741E-03
  1.8189905E+01  1.8279605E-03
  1.8305633E+01  1.7392933E-03
  1.8537088E+01  1.5737552E-03
  1.8768544E+01  1.4229335E-03
  1.9000000E+01  1.2856913E-03
  1.9500000E+01  1.0306920E-03
  2.0000000E+01  8.2485300E-04
  2.0500000E+01  6.6023713E-04
  2.0750000E+01  5.9125424E-04
  2.1000000E+01  5.3015783E-04
  2.1250000E+01  4.7627958E-04
  2.1500000E+01  4.2899356E-04
  2.1750000E+01  3.8774798E-04
  2.2000000E+01  3.5201481E-04
  2.2250000E+01  3.2132567E-04
  2.2500000E+01  2.9523869E-04
  2.3000000E+01  2.5531861E-04
  2.3250000E+01  2.4078515E-04
  2.3500000E+01  2.2944229E-04
  2.3750000E+01  2.2099880E-04
  2.4000000E+01  2.1520999E-04
  2.4500000E+01  2.1063010E-04
  2.4750000E+01  2.1140971E-04
  2.5000000E+01  2.1400643E-04
  2.5250000E+01  2.1821572E-04
  2.5500000E+01  2.2388341E-04
  2.6000000E+01  2.3908760E-04
  2.6500000E+01  2.5857155E-04
  2.7000000E+01  2.8147202E-04
  2.7500000E+01  3.0706984E-04
  2.8000000E+01  3.3471481E-04
  2.8500000E+01  3.6391146E-04
  2.9000000E+01  3.9419354E-04
  2.9500000E+01  4.2519028E-04
  3.0000000E+01  4.5659752E-04
  3.0500000E+01  4.8812826E-04
  3.1000000E+01  5.1957311E-04
  3.2000000E+01  5.8148376E-04
  3.3000000E+01  6.4118044E-04
  3.4000000E+01  6.9789320E-04
  3.5000000E+01  7.5113507E-04
  3.6000000E+01  8.0060994E-04
  3.8000000E+01  8.8781170E-04
  4.0000000E+01  9.5949957E-04
  4.2000000E+01  1.0166237E-03
  4.4000000E+01  1.0605882E-03
  4.6000000E+01  1.0929695E-03
  4.8000000E+01  1.1153533E-03
  5.0000000E+01  1.1292437E-03
  5.2500000E+01  1.1367537E-03
  5.5000000E+01  1.1355066E-03
  5.7500000E+01  1.1275058E-03
  6.0000000E+01  1.1144044E-03
  6.5000000E+01  1.0780019E-03
  6.7500000E+01  1.0566212E-03
  7.0000000E+01  1.0340597E-03
  7.2500000E+01  1.0108231E-03
  7.5000000E+01  9.8729366E-04
  8.0000000E+01  9.4040840E-04
  8.5000000E+01  8.9485276E-04
  9.0000000E+01  8.5132181E-04
  9.5000000E+01  8.1007825E-04
  1.0000000E+02  7.7116952E-04
  1.0500000E+02  7.3452735E-04
  1.1000000E+02  7.0005110E-04
  1.1500000E+02  6.6763126E-04
  1.2000000E+02  6.3716189E-04
  1.2500000E+02  6.0855698E-04
  1.3000000E+02  5.8172463E-04
  1.3500000E+02  5.5658694E-04
  1.4000000E+02  5.3306384E-04
  1.4500000E+02  5.1106763E-04
  1.5000000E+02  4.9051061E-04
  1.6000000E+02  4.5335248E-04
  1.7000000E+02  4.2082637E-04
  1.8000000E+02  3.9220133E-04
  1.9000000E+02  3.6678861E-04
  2.0000000E+02  3.4402211E-04
  2.1000000E+02  3.2343785E-04
  2.2000000E+02  3.0468407E-04
  2.3000000E+02  2.8751393E-04
  2.4000000E+02  2.7173495E-04
  2.5000000E+02  2.5720985E-04
  2.6000000E+02  2.4383206E-04
  2.7000000E+02  2.3150156E-04
  2.8000000E+02  2.2012473E-04
  2.9000000E+02  2.0961559E-04
  3.0000000E+02  1.9989288E-04
  3.1000000E+02  1.9087299E-04
  3.2000000E+02  1.8248143E-04
  3.4000000E+02  1.6733743E-04
  3.6000000E+02  1.5405328E-04
  3.8000000E+02  1.4232640E-04
  4.0000000E+02  1.3194791E-04
  4.2000000E+02  1.2274058E-04
  4.4000000E+02  1.1453213E-04
  4.6000000E+02  1.0717468E-04
  4.8000000E+02  1.0053687E-04
  5.0000000E+02  9.4505338E-05
  5.2500000E+02  8.7689628E-05
  5.5000000E+02  8.1579225E-05
  5.7500000E+02  7.6088521E-05
  6.0000000E+02  7.1140712E-05
  6.5000000E+02  6.2612682E-05
  6.7500000E+02  5.8922242E-05
  7.0000000E+02  5.5552330E-05
  7.2500000E+02  5.2466048E-05
  7.5000000E+02  4.9635099E-05
  8.0000000E+02  4.4643863E-05
  8.2500000E+02  4.2438134E-05
  8.5000000E+02  4.0395740E-05
  8.7500000E+02  3.8497971E-05
  9.0000000E+02  3.6729362E-05
  9.5000000E+02  3.3536710E-05
  1.0000000E+03  3.0745112E-05
  1.0500000E+03  2.8292421E-05
  1.1000000E+03  2.6124633E-05
  1.1500000E+03  2.4198624E-05
  1.2000000E+03  2.2481287E-05
  1.2500000E+03  2.0945179E-05
  1.3000000E+03  1.9565488E-05
  1.3500000E+03  1.8319512E-05
  1.4000000E+03  1.7188646E-05
  1.4500000E+03  1.6158444E-05
  1.5000000E+03  1.5217773E-05
  1.6000000E+03  1.3567684E-05
  1.7000000E+03  1.2174436E-05
  1.8000000E+03  1.0988340E-05
  1.9000000E+03  9.9690392E-06
  2.0000000E+03  9.0847608E-06
  2.1000000E+03  8.3123651E-06
  2.2000000E+03  7.6343387E-06
  2.3000000E+03  7.0362570E-06
  2.4000000E+03  6.5060476E-06
  2.5000000E+03  6.0337926E-06
  2.6000000E+03  5.6111703E-06
  2.7000000E+03  5.2312117E-06
  2.8000000E+03  4.8881749E-06
  2.9000000E+03  4.5774524E-06
  3.0000000E+03  4.2952472E-06
  3.1000000E+03  4.0382881E-06
  3.2000000E+03  3.8036656E-06
  3.4000000E+03  3.3912894E-06
  3.6000000E+03  3.0413726E-06
  3.8000000E+03  2.7420019E-06
  4.0000000E+03  2.4841397E-06
  4.2000000E+03  2.2603938E-06
  4.4000000E+03  2.0648375E-06
  4.6000000E+03  1.8928828E-06
  4.8000000E+03  1.7409468E-06
  5.0000000E+03  1.6060967E-06
  5.2500000E+03  1.4578618E-06
  5.5000000E+03  1.3286071E-06
  5.7500000E+03  1.2152296E-06
  6.0000000E+03  1.1152447E-06
  6.5000000E+03  9.4776987E-07
  6.7500000E+03  8.7729205E-07
  7.0000000E+03  8.1407877E-07
  7.2500000E+03  7.5717919E-07
  7.5000000E+03  7.0578821E-07
  7.7500000E+03  6.5922480E-07
  8.0000000E+03  6.1691040E-07
  8.2500000E+03  5.7835137E-07
  8.5000000E+03  5.4312346E-07
  9.0000000E+03  4.8124366E-07
  9.5000000E+03  4.2887715E-07
  1.0000000E+04  3.8419845E-07
  1.0500000E+04  3.4579737E-07
  1.1000000E+04  3.1257090E-07
  1.1500000E+04  2.8364604E-07
  1.2000000E+04  2.5832453E-07
  1.2500000E+04  2.3604334E-07
  1.3000000E+04  2.1634465E-07
  1.3500000E+04  1.9885308E-07
  1.4000000E+04  1.8325852E-07
  1.4500000E+04  1.6930304E-07
  1.5000000E+04  1.5677072E-07
  1.5500000E+04  1.4547970E-07
  1.6000000E+04  1.3527601E-07
  1.6500000E+04  1.2602871E-07
  1.7000000E+04  1.1762571E-07
  1.8000000E+04  1.0298020E-07
  1.9000000E+04  9.0714118E-08
  2.0000000E+04  8.0354440E-08
  2.1000000E+04  7.1538635E-08
  2.2000000E+04  6.3985115E-08
  2.3000000E+04  5.7472274E-08
  2.4000000E+04  5.1823926E-08
  2.5000000E+04  4.6899020E-08
  2.6000000E+04  4.2583720E-08
  2.7000000E+04  3.8785343E-08
  2.8000000E+04  3.5427818E-08
  2.9000000E+04  3.2448253E-08
  3.0000000E+04  2.9794336E-08
  3.1000000E+04  2.7422310E-08
  3.2000000E+04  2.5295384E-08
  3.3000000E+04  2.3382455E-08
  3.4000000E+04  2.1657083E-08
  3.5000000E+04  2.0096689E-08
  3.6000000E+04  1.8681910E-08
  3.7000000E+04  1.7396069E-08
  3.8000000E+04  1.6224749E-08
  3.9000000E+04  1.5155435E-08
  4.0000000E+04  1.4177231E-08
  4.2000000E+04  1.2457256E-08
  4.4000000E+04  1.1001798E-08
  4.6000000E+04  9.7618791E-09
  4.8000000E+04  8.6990347E-09
  5.0000000E+04  7.7827828E-09
  5.2500000E+04  6.8069762E-09
  5.5000000E+04  5.9850058E-09
  5.7500000E+04  5.2878411E-09
  5.8750000E+04  4.9787590E-09
  6.0000000E+04  4.6927628E-09
  6.2500000E+04  4.1818423E-09
  6.5000000E+04  3.7408159E-09
  6.7500000E+04  3.3582296E-09
  7.0000000E+04  3.0248033E-09
  7.2500000E+04  2.7329579E-09
  7.5000000E+04  2.4764666E-09
  7.7500000E+04  2.2501861E-09
  8.0000000E+04  2.0498450E-09
  8.2500000E+04  1.8718763E-09
  8.5000000E+04  1.7132830E-09
  8.7500000E+04  1.5715347E-09
  9.0000000E+04  1.4444848E-09
  9.2500000E+04  1.3303049E-09
  9.5000000E+04  1.2274309E-09
  9.7500000E+04  1.1345197E-09
  1.0000000E+05  1.0504139E-09
  1.0250000E+05  9.7411243E-10
  1.0500000E+05  9.0474678E-10
  1.1000000E+05  7.8389406E-10
  1.1500000E+05  6.8287764E-10
  1.2000000E+05  5.9786239E-10
  1.2500000E+05  5.2586109E-10
  1.3000000E+05  4.6452487E-10
  1.3500000E+05  4.1199033E-10
  1.4000000E+05  3.6676689E-10
  1.4500000E+05  3.2765306E-10
  1.5000000E+05  2.9367368E-10
  1.5500000E+05  2.6403220E-10
  1.6000000E+05  2.3807420E-10
  1.6500000E+05  2.1525883E-10
  1.7000000E+05  1.9513645E-10
  1.7500000E+05  1.7733132E-10
  1.8000000E+05  1.6152843E-10
  1.8500000E+05  1.4746217E-10
  1.9000000E+05  1.3490731E-10
  1.9500000E+05  1.2367204E-10
  2.0000000E+05  1.1359142E-10
  2.0500000E+05  1.0452334E-10
  2.1000000E+05  9.6346016E-11
  2.1500000E+05  8.8954753E-11
  2.2000000E+05  8.2259593E-11
  2.2500000E+05  7.6185428E-11
  2.3000000E+05  7.0667377E-11
  2.4000000E+05  6.1075712E-11
  
  
#  52  18  O2  EION =  9.010000000E+00 eV   286
#  S(0) = 2.993984E+00
  6.4295709E-02  0.0000000E+00
  6.4295709E+00  0.0000000E+00
  6.4295709E+00  3.6421860E-01
  9.0100000E+00  3.6421860E-01
  9.0127211E+00  3.6421860E-01
  9.0614490E+00  3.6226584E-01
  9.1101769E+00  3.6024962E-01
  9.1589048E+00  3.5817317E-01
  9.2076327E+00  3.5603970E-01
  9.3050885E+00  3.5161395E-01
  9.4025442E+00  3.4699622E-01
  9.5000000E+00  3.4220914E-01
  1.0000000E+01  3.1574046E-01
  1.0250000E+01  3.0180640E-01
  1.0500000E+01  2.8772955E-01
  1.0750000E+01  2.7369945E-01
  1.1000000E+01  2.5986825E-01
  1.1500000E+01  2.3325026E-01
  1.2000000E+01  2.0851039E-01
  1.2500000E+01  1.8595325E-01
  1.3000000E+01  1.6566086E-01
  1.3500000E+01  1.4757500E-01
  1.4000000E+01  1.3155660E-01
  1.4500000E+01  1.1742633E-01
  1.5000000E+01  1.0499062E-01
  1.5500000E+01  9.4057925E-02
  1.6000000E+01  8.4447766E-02
  1.6500000E+01  7.5994974E-02
  1.7000000E+01  6.8551745E-02
  1.7500000E+01  6.1987512E-02
  1.8000000E+01  5.6187899E-02
  1.8500000E+01  5.1053542E-02
  1.9000000E+01  4.6498279E-02
  1.9500000E+01  4.2447700E-02
  2.0000000E+01  3.8837591E-02
  2.0500000E+01  3.5612536E-02
  2.1000000E+01  3.2724764E-02
  2.1500000E+01  3.0133006E-02
  2.2000000E+01  2.7801591E-02
  2.2500000E+01  2.5699645E-02
  2.3000000E+01  2.3800406E-02
  2.3500000E+01  2.2080622E-02
  2.4000000E+01  2.0520059E-02
  2.4500000E+01  1.9101088E-02
  2.5000000E+01  1.7808298E-02
  2.6000000E+01  1.5548923E-02
  2.7000000E+01  1.3652558E-02
  2.8000000E+01  1.2049841E-02
  2.9000000E+01  1.0686535E-02
  3.0000000E+01  9.5198593E-03
  3.1000000E+01  8.5158176E-03
  3.2000000E+01  7.6471974E-03
  3.3000000E+01  6.8920509E-03
  3.4000000E+01  6.2325472E-03
  3.5000000E+01  5.6541305E-03
  3.6000000E+01  5.1448198E-03
  3.7000000E+01  4.6946852E-03
  3.8000000E+01  4.2954916E-03
  3.9000000E+01  3.9403399E-03
  4.0000000E+01  3.6234049E-03
  4.1000000E+01  3.3397808E-03
  4.2000000E+01  3.0853141E-03
  4.3000000E+01  2.8564397E-03
  4.4000000E+01  2.6500919E-03
  4.5000000E+01  2.4636572E-03
  4.6000000E+01  2.2948790E-03
  4.7000000E+01  2.1417861E-03
  4.8000000E+01  2.0026552E-03
  5.0000000E+01  1.7605029E-03
  5.1250000E+01  1.6301067E-03
  5.2500000E+01  1.5134133E-03
  5.3750000E+01  1.4087433E-03
  5.5000000E+01  1.3146604E-03
  5.7500000E+01  1.1534397E-03
  5.8750000E+01  1.0842778E-03
  6.0000000E+01  1.0216114E-03
  6.2500000E+01  9.1298358E-04
  6.5000000E+01  8.2281961E-04
  6.7500000E+01  7.4742043E-04
  7.0000000E+01  6.8390841E-04
  7.2500000E+01  6.3003971E-04
  7.5000000E+01  5.8401058E-04
  7.7500000E+01  5.4440555E-04
  8.0000000E+01  5.1010440E-04
  8.2500000E+01  4.8019327E-04
  8.5000000E+01  4.5394206E-04
  8.7500000E+01  4.3076615E-04
  9.0000000E+01  4.1018794E-04
  9.2500000E+01  3.9181654E-04
  9.5000000E+01  3.7533217E-04
  1.0000000E+02  3.4701681E-04
  1.0500000E+02  3.2362675E-04
  1.1000000E+02  3.0402152E-04
  1.1500000E+02  2.8737883E-04
  1.2000000E+02  2.7309084E-04
  1.2500000E+02  2.6069522E-04
  1.3000000E+02  2.4983515E-04
  1.3500000E+02  2.4023339E-04
  1.4000000E+02  2.3166834E-04
  1.4500000E+02  2.2396348E-04
  1.5000000E+02  2.1697800E-04
  1.6000000E+02  2.0473255E-04
  1.7000000E+02  1.9425414E-04
  1.8000000E+02  1.8508842E-04
  1.9000000E+02  1.7692007E-04
  2.0000000E+02  1.6952163E-04
  2.1000000E+02  1.6272775E-04
  2.2000000E+02  1.5641653E-04
  2.3000000E+02  1.5049780E-04
  2.4000000E+02  1.4491176E-04
  2.5000000E+02  1.3961940E-04
  2.6000000E+02  1.3459132E-04
  2.7000000E+02  1.2981329E-04
  2.8000000E+02  1.2527503E-04
  2.9000000E+02  1.2096554E-04
  3.0000000E+02  1.1687361E-04
  3.1000000E+02  1.1298800E-04
  3.2000000E+02  1.0929748E-04
  3.4000000E+02  1.0245086E-04
  3.6000000E+02  9.6236316E-05
  3.8000000E+02  9.0580695E-05
  4.0000000E+02  8.5429375E-05
  4.2000000E+02  8.0730451E-05
  4.4000000E+02  7.6434808E-05
  4.6000000E+02  7.2495079E-05
  4.8000000E+02  6.8856292E-05
  5.0000000E+02  6.5472220E-05
  5.2500000E+02  6.1553496E-05
  5.5000000E+02  5.7945379E-05
  5.7500000E+02  5.4617211E-05
  6.0000000E+02  5.1548453E-05
  6.5000000E+02  4.6112806E-05
  6.7500000E+02  4.3702843E-05
  7.0000000E+02  4.1470716E-05
  7.2500000E+02  3.9400481E-05
  7.5000000E+02  3.7479990E-05
  8.0000000E+02  3.4042519E-05
  8.2500000E+02  3.2499707E-05
  8.5000000E+02  3.1056506E-05
  8.7500000E+02  2.9702070E-05
  9.0000000E+02  2.8428038E-05
  9.5000000E+02  2.6098993E-05
  1.0000000E+03  2.4029783E-05
  1.0500000E+03  2.2185970E-05
  1.1000000E+03  2.0537730E-05
  1.1500000E+03  1.9060024E-05
  1.2000000E+03  1.7732126E-05
  1.2500000E+03  1.6536011E-05
  1.3000000E+03  1.5454121E-05
  1.3500000E+03  1.4470204E-05
  1.4000000E+03  1.3571111E-05
  1.4500000E+03  1.2747236E-05
  1.5000000E+03  1.1991261E-05
  1.6000000E+03  1.0657526E-05
  1.7000000E+03  9.5251077E-06
  1.8000000E+03  8.5576339E-06
  1.9000000E+03  7.7234245E-06
  2.0000000E+03  6.9972998E-06
  2.1000000E+03  6.3618093E-06
  2.2000000E+03  5.8038097E-06
  2.3000000E+03  5.3119493E-06
  2.4000000E+03  4.8763468E-06
  2.5000000E+03  4.4888468E-06
  2.6000000E+03  4.1426093E-06
  2.7000000E+03  3.8319226E-06
  2.8000000E+03  3.5520760E-06
  2.9000000E+03  3.2993237E-06
  3.0000000E+03  3.0705527E-06
  3.1000000E+03  2.8630490E-06
  3.2000000E+03  2.6743444E-06
  3.3000000E+03  2.5021894E-06
  3.4000000E+03  2.3446647E-06
  3.5000000E+03  2.2001389E-06
  3.6000000E+03  2.0672859E-06
  3.8000000E+03  1.8322425E-06
  4.0000000E+03  1.6319171E-06
  4.2000000E+03  1.4599894E-06
  4.4000000E+03  1.3113930E-06
  4.6000000E+03  1.1822202E-06
  4.8000000E+03  1.0694162E-06
  5.0000000E+03  9.7048406E-07
  5.2500000E+03  8.6320469E-07
  5.5000000E+03  7.7110564E-07
  5.7500000E+03  6.9157807E-07
  5.8750000E+03  6.5585709E-07
  6.0000000E+03  6.2252807E-07
  6.2500000E+03  5.6227195E-07
  6.5000000E+03  5.0945576E-07
  6.7500000E+03  4.6297611E-07
  7.0000000E+03  4.2191877E-07
  7.2500000E+03  3.8551861E-07
  7.5000000E+03  3.5313400E-07
  7.7500000E+03  3.2422686E-07
  8.0000000E+03  2.9834345E-07
  8.2500000E+03  2.7509926E-07
  8.5000000E+03  2.5416715E-07
  8.7500000E+03  2.3526755E-07
  9.0000000E+03  2.1816064E-07
  9.2500000E+03  2.0263983E-07
  9.5000000E+03  1.8852645E-07
  1.0000000E+04  1.6392193E-07
  1.0500000E+04  1.4332984E-07
  1.1000000E+04  1.2596991E-07
  1.1500000E+04  1.1123687E-07
  1.2000000E+04  9.8656280E-08
  1.2500000E+04  8.7852703E-08
  1.3000000E+04  7.8526447E-08
  1.3500000E+04  7.0436295E-08
  1.4000000E+04  6.3386589E-08
  1.4500000E+04  5.7217599E-08
  1.5000000E+04  5.1798004E-08
  1.5500000E+04  4.7019127E-08
  1.6000000E+04  4.2790543E-08
  1.6500000E+04  3.9036610E-08
  1.7000000E+04  3.5693719E-08
  1.7500000E+04  3.2708128E-08
  1.8000000E+04  3.0034238E-08
  1.8500000E+04  2.7633198E-08
  1.9000000E+04  2.5471759E-08
  1.9500000E+04  2.3521365E-08
  2.0000000E+04  2.1757400E-08
  2.0500000E+04  2.0158571E-08
  2.1000000E+04  1.8706404E-08
  2.2000000E+04  1.6179781E-08
  2.3000000E+04  1.4071598E-08
  2.4000000E+04  1.2300221E-08
  2.5000000E+04  1.0802241E-08
  2.6000000E+04  9.5280058E-09
  2.7000000E+04  8.4382091E-09
  2.8000000E+04  7.5014279E-09
  2.9000000E+04  6.6923201E-09
  3.0000000E+04  5.9903381E-09
  3.1000000E+04  5.3787305E-09
  3.2000000E+04  4.8437706E-09
  3.3000000E+04  4.3741393E-09
  3.4000000E+04  3.9604329E-09
  3.5000000E+04  3.5947977E-09
  3.6000000E+04  3.2706384E-09
  3.7000000E+04  2.9823957E-09
  3.8000000E+04  2.7253664E-09
  3.9000000E+04  2.4955552E-09
  4.0000000E+04  2.2895558E-09
  4.1000000E+04  2.1044525E-09
  4.2000000E+04  1.9377401E-09
  4.3000000E+04  1.7872586E-09
  4.4000000E+04  1.6511397E-09
  4.5000000E+04  1.5277622E-09
  4.6000000E+04  1.4157155E-09
  4.7000000E+04  1.3137685E-09
  4.8000000E+04  1.2208442E-09
  5.0000000E+04  1.0583986E-09
  5.1250000E+04  9.7048316E-10
  5.2500000E+04  8.9150680E-10
  5.3750000E+04  8.2039813E-10
  5.5000000E+04  7.5623309E-10
  5.7500000E+04  6.4564117E-10
  5.8750000E+04  5.9791637E-10
  6.0000000E+04  5.5451062E-10
  6.2500000E+04  4.7886801E-10
  6.5000000E+04  4.1565715E-10
  6.7500000E+04  3.6250417E-10
  7.0000000E+04  3.1754844E-10
  7.2500000E+04  2.7931921E-10
  7.5000000E+04  2.4664490E-10
  7.7500000E+04  2.1858545E-10
  8.0000000E+04  1.9438156E-10
  8.2500000E+04  1.7341599E-10
  8.5000000E+04  1.5518375E-10
  8.7500000E+04  1.3926930E-10
  9.0000000E+04  1.2532882E-10
  9.2500000E+04  1.1307641E-10
  9.5000000E+04  1.0227333E-10
  9.7500000E+04  9.2719271E-11
  1.0000000E+05  8.4245684E-11
  1.0250000E+05  7.6710137E-11
  1.0500000E+05  6.9991543E-11
  1.0750000E+05  6.3986577E-11
  1.1000000E+05  5.8606728E-11
  1.1250000E+05  5.3775558E-11
  1.1500000E+05  4.9427096E-11
  1.1750000E+05  4.5504494E-11
  1.2000000E+05  4.1958611E-11
  1.2250000E+05  3.8746845E-11
  1.2500000E+05  3.5832672E-11
  1.3000000E+05  3.0775393E-11
  1.3500000E+05  2.6577134E-11
  
  
#  52  19  O3  EION =  9.010000000E+00 eV   287
#  S(0) = 3.006582E+00
  6.2332465E-02  0.0000000E+00
  6.2332465E+00  0.0000000E+00
  6.2332465E+00  3.8560762E-01
  9.0100000E+00  3.8560762E-01
  9.0127211E+00  3.8560762E-01
  9.1101769E+00  3.7972934E-01
  9.2076327E+00  3.7368239E-01
  9.3050885E+00  3.6749269E-01
  9.4025442E+00  3.6118439E-01
  9.5000000E+00  3.5478001E-01
  9.7500000E+00  3.3805306E-01
  1.0000000E+01  3.2113550E-01
  1.0250000E+01  3.0427763E-01
  1.0500000E+01  2.8767832E-01
  1.0750000E+01  2.7149179E-01
  1.1000000E+01  2.5583411E-01
  1.1250000E+01  2.4078886E-01
  1.1500000E+01  2.2641268E-01
  1.2000000E+01  1.9978775E-01
  1.2500000E+01  1.7604220E-01
  1.3000000E+01  1.5507861E-01
  1.3500000E+01  1.3669818E-01
  1.4000000E+01  1.2065411E-01
  1.4500000E+01  1.0668585E-01
  1.5000000E+01  9.4539441E-02
  1.6000000E+01  7.4791286E-02
  1.6500000E+01  6.6788182E-02
  1.7000000E+01  5.9805147E-02
  1.7500000E+01  5.3699990E-02
  1.8000000E+01  4.8350351E-02
  1.8500000E+01  4.3651566E-02
  1.9000000E+01  3.9514096E-02
  1.9500000E+01  3.5861578E-02
  2.0000000E+01  3.2628830E-02
  2.0500000E+01  2.9760174E-02
  2.1000000E+01  2.7208071E-02
  2.1500000E+01  2.4931799E-02
  2.2000000E+01  2.2896468E-02
  2.2500000E+01  2.1072121E-02
  2.3000000E+01  1.9432965E-02
  2.3500000E+01  1.7956764E-02
  2.4000000E+01  1.6624299E-02
  2.4500000E+01  1.5418921E-02
  2.5000000E+01  1.4326174E-02
  2.5500000E+01  1.3333480E-02
  2.6000000E+01  1.2429866E-02
  2.7000000E+01  1.0852695E-02
  2.8000000E+01  9.5312211E-03
  2.9000000E+01  8.4163117E-03
  3.0000000E+01  7.4696134E-03
  3.1000000E+01  6.6609049E-03
  3.2000000E+01  5.9662057E-03
  3.3000000E+01  5.3663451E-03
  3.4000000E+01  4.8458445E-03
  3.5000000E+01  4.3921813E-03
  3.6000000E+01  3.9951157E-03
  3.7000000E+01  3.6462042E-03
  3.8000000E+01  3.3385024E-03
  3.9000000E+01  3.0662264E-03
  4.0000000E+01  2.8245127E-03
  4.1000000E+01  2.6092905E-03
  4.2000000E+01  2.4171349E-03
  4.3000000E+01  2.2451200E-03
  4.4000000E+01  2.0907407E-03
  4.5000000E+01  1.9518688E-03
  4.6000000E+01  1.8266761E-03
  4.7000000E+01  1.7135763E-03
  4.8000000E+01  1.6111907E-03
  5.0000000E+01  1.4339353E-03
  5.1250000E+01  1.3389955E-03
  5.2500000E+01  1.2543498E-03
  5.3750000E+01  1.1786819E-03
  5.5000000E+01  1.1108586E-03
  5.7500000E+01  9.9501559E-04
  5.8750000E+01  9.4545026E-04
  6.0000000E+01  9.0057991E-04
  6.2500000E+01  8.2280536E-04
  6.5000000E+01  7.5814433E-04
  6.7500000E+01  7.0384602E-04
  7.0000000E+01  6.5779344E-04
  7.2500000E+01  6.1837050E-04
  7.5000000E+01  5.8429300E-04
  7.7500000E+01  5.5456359E-04
  8.0000000E+01  5.2840460E-04
  8.2500000E+01  5.0519784E-04
  8.5000000E+01  4.8445138E-04
  8.7500000E+01  4.6577173E-04
  9.0000000E+01  4.4884728E-04
  9.2500000E+01  4.3342647E-04
  9.5000000E+01  4.1930132E-04
  1.0000000E+02  3.9428585E-04
  1.0500000E+02  3.7277237E-04
  1.1000000E+02  3.5402571E-04
  1.1500000E+02  3.3751272E-04
  1.2000000E+02  3.2283080E-04
  1.2500000E+02  3.0966668E-04
  1.3000000E+02  2.9777342E-04
  1.3500000E+02  2.8695406E-04
  1.4000000E+02  2.7704920E-04
  1.4500000E+02  2.6792906E-04
  1.5000000E+02  2.5948755E-04
  1.6000000E+02  2.4430914E-04
  1.7000000E+02  2.3097905E-04
  1.8000000E+02  2.1911332E-04
  1.9000000E+02  2.0842701E-04
  2.0000000E+02  1.9869403E-04
  2.1000000E+02  1.8974110E-04
  2.2000000E+02  1.8143190E-04
  2.3000000E+02  1.7366175E-04
  2.4000000E+02  1.6635926E-04
  2.5000000E+02  1.5947571E-04
  2.6000000E+02  1.5297302E-04
  2.7000000E+02  1.4683055E-04
  2.8000000E+02  1.4103187E-04
  2.9000000E+02  1.3555945E-04
  3.0000000E+02  1.3039533E-04
  3.1000000E+02  1.2552161E-04
  3.2000000E+02  1.2092068E-04
  3.4000000E+02  1.1246022E-04
  3.6000000E+02  1.0486843E-04
  3.8000000E+02  9.8033276E-05
  4.0000000E+02  9.1868619E-05
  4.2000000E+02  8.6296614E-05
  4.4000000E+02  8.1246884E-05
  4.6000000E+02  7.6653922E-05
  4.8000000E+02  7.2446351E-05
  5.0000000E+02  6.8564627E-05
  5.2500000E+02  6.4107805E-05
  5.5000000E+02  6.0039404E-05
  5.7500000E+02  5.6315718E-05
  6.0000000E+02  5.2906651E-05
  6.5000000E+02  4.6925653E-05
  6.7500000E+02  4.4298051E-05
  7.0000000E+02  4.1878145E-05
  7.2500000E+02  3.9645816E-05
  7.5000000E+02  3.7585299E-05
  8.0000000E+02  3.3922040E-05
  8.2500000E+02  3.2288528E-05
  8.5000000E+02  3.0766753E-05
  8.7500000E+02  2.9344281E-05
  9.0000000E+02  2.8011385E-05
  9.5000000E+02  2.5587414E-05
  1.0000000E+03  2.3447427E-05
  1.0500000E+03  2.1551636E-05
  1.1000000E+03  1.9866473E-05
  1.1500000E+03  1.8363823E-05
  1.2000000E+03  1.7020345E-05
  1.2500000E+03  1.5815931E-05
  1.3000000E+03  1.4731363E-05
  1.3500000E+03  1.3749092E-05
  1.4000000E+03  1.2854988E-05
  1.4500000E+03  1.2038697E-05
  1.5000000E+03  1.1292318E-05
  1.6000000E+03  9.9819961E-06
  1.7000000E+03  8.8765248E-06
  1.8000000E+03  7.9377782E-06
  1.9000000E+03  7.1327868E-06
  2.0000000E+03  6.4355442E-06
  2.1000000E+03  5.8281468E-06
  2.2000000E+03  5.2971867E-06
  2.3000000E+03  4.8311593E-06
  2.4000000E+03  4.4201169E-06
  2.5000000E+03  4.0558859E-06
  2.6000000E+03  3.7316244E-06
  2.7000000E+03  3.4416407E-06
  2.8000000E+03  3.1812684E-06
  2.9000000E+03  2.9468301E-06
  3.0000000E+03  2.7352863E-06
  3.1000000E+03  2.5439910E-06
  3.2000000E+03  2.3705364E-06
  3.3000000E+03  2.2127268E-06
  3.4000000E+03  2.0686980E-06
  3.5000000E+03  1.9368729E-06
  3.6000000E+03  1.8159800E-06
  3.8000000E+03  1.6028378E-06
  4.0000000E+03  1.4220167E-06
  4.2000000E+03  1.2674961E-06
  4.4000000E+03  1.1344695E-06
  4.6000000E+03  1.0192588E-06
  4.8000000E+03  9.1900979E-07
  5.0000000E+03  8.3139632E-07
  5.2500000E+03  7.3674601E-07
  5.5000000E+03  6.5581055E-07
  5.7500000E+03  5.8618415E-07
  5.8750000E+03  5.5499511E-07
  6.0000000E+03  5.2594466E-07
  6.2500000E+03  4.7355351E-07
  6.5000000E+03  4.2777949E-07
  6.7500000E+03  3.8762336E-07
  7.0000000E+03  3.5225965E-07
  7.2500000E+03  3.2099919E-07
  7.5000000E+03  2.9326570E-07
  7.7500000E+03  2.6857746E-07
  8.0000000E+03  2.4652957E-07
  8.2500000E+03  2.2677998E-07
  8.5000000E+03  2.0903848E-07
  8.7500000E+03  1.9305779E-07
  9.0000000E+03  1.7862632E-07
  9.2500000E+03  1.6556228E-07
  9.5000000E+03  1.5370887E-07
  9.7500000E+03  1.4293034E-07
  1.0000000E+04  1.3310872E-07
  1.0250000E+04  1.2414123E-07
  1.0500000E+04  1.1593799E-07
  1.1000000E+04  1.0151861E-07
  1.1500000E+04  8.9326666E-08
  1.2000000E+04  7.8953077E-08
  1.2500000E+04  7.0075307E-08
  1.3000000E+04  6.2436833E-08
  1.3500000E+04  5.5831883E-08
  1.4000000E+04  5.0094103E-08
  1.4500000E+04  4.5088095E-08
  1.5000000E+04  4.0702884E-08
  1.5500000E+04  3.6846908E-08
  1.6000000E+04  3.3444204E-08
  1.6500000E+04  3.0431413E-08
  1.7000000E+04  2.7755395E-08
  1.7500000E+04  2.5371371E-08
  1.8000000E+04  2.3241441E-08
  1.8500000E+04  2.1333392E-08
  1.9000000E+04  1.9619725E-08
  1.9500000E+04  1.8076876E-08
  2.0000000E+04  1.6684584E-08
  2.0500000E+04  1.5425363E-08
  2.1000000E+04  1.4284076E-08
  2.1500000E+04  1.3247576E-08
  2.2000000E+04  1.2304404E-08
  2.2500000E+04  1.1444533E-08
  2.3000000E+04  1.0659171E-08
  2.4000000E+04  9.2820512E-09
  2.5000000E+04  8.1217409E-09
  2.6000000E+04  7.1382327E-09
  2.7000000E+04  6.2999728E-09
  2.8000000E+04  5.5818164E-09
  2.9000000E+04  4.9635422E-09
  3.0000000E+04  4.4288060E-09
  3.1000000E+04  3.9643267E-09
  3.2000000E+04  3.5592575E-09
  3.3000000E+04  3.2046824E-09
  3.4000000E+04  2.8932137E-09
  3.5000000E+04  2.6186979E-09
  3.6000000E+04  2.3759790E-09
  3.7000000E+04  2.1607221E-09
  3.8000000E+04  1.9692693E-09
  3.9000000E+04  1.7985217E-09
  4.0000000E+04  1.6458437E-09
  4.1000000E+04  1.5089851E-09
  4.2000000E+04  1.3860170E-09
  4.3000000E+04  1.2752800E-09
  4.4000000E+04  1.1753420E-09
  4.5000000E+04  1.0849629E-09
  4.6000000E+04  1.0030661E-09
  4.7000000E+04  9.2871388E-10
  4.8000000E+04  8.6108773E-10
  5.0000000E+04  7.4323433E-10
  5.1250000E+04  6.7966764E-10
  5.2500000E+04  6.2270764E-10
  5.3750000E+04  5.7154841E-10
  5.5000000E+04  5.2549651E-10
  5.7500000E+04  4.4640100E-10
  5.8750000E+04  4.1238915E-10
  6.0000000E+04  3.8152597E-10
  6.1250000E+04  3.5346920E-10
  6.2500000E+04  3.2791911E-10
  6.3750000E+04  3.0461251E-10
  6.5000000E+04  2.8331787E-10
  6.7500000E+04  2.4597171E-10
  7.0000000E+04  2.1451446E-10
  7.2500000E+04  1.8787120E-10
  7.5000000E+04  1.6518902E-10
  7.7500000E+04  1.4578583E-10
  8.0000000E+04  1.2911207E-10
  8.2500000E+04  1.1472213E-10
  8.5000000E+04  1.0225282E-10
  8.7500000E+04  9.1406506E-11
  9.0000000E+04  8.1938359E-11
  9.2500000E+04  7.3645698E-11
  9.5000000E+04  6.6359536E-11
  9.7500000E+04  5.9938331E-11
  1.0000000E+05  5.4262461E-11
  1.0250000E+05  4.9230418E-11
  1.0500000E+05  4.4756524E-11
  1.0750000E+05  4.0768201E-11
  1.1000000E+05  3.7203849E-11
  1.1250000E+05  3.4012257E-11
  1.1500000E+05  3.1149868E-11
  1.2000000E+05  2.6265185E-11


==> anc/colstop/sbethe/sdbase/oos53.tab <==
# Atomic number = 53   (I )
#
#      W/eV         OOS*eV
  
  
#  53   1  K1  EION =  3.317600000E+04 eV   239
#  S(0) = 1.015216E+00
  3.3166644E+02  0.0000000E+00
  3.3166644E+04  0.0000000E+00
  3.3166644E+04  4.8415989E-05
  3.3176000E+04  4.8415989E-05
  3.3176332E+04  4.8415989E-05
  3.3176975E+04  4.9012678E-05
  3.3177619E+04  4.9548203E-05
  3.3178262E+04  5.0035326E-05
  3.3178906E+04  5.0483902E-05
  3.3180193E+04  5.1293628E-05
  3.3181480E+04  5.2017842E-05
  3.3184054E+04  5.3289493E-05
  3.3186628E+04  5.4380106E-05
  3.3191775E+04  5.6082552E-05
  3.3196923E+04  5.7172508E-05
  3.3207219E+04  5.7872833E-05
  3.3212367E+04  5.7764273E-05
  3.3217515E+04  5.7529461E-05
  3.3222663E+04  5.7264372E-05
  3.3227811E+04  5.7029554E-05
  3.3232959E+04  5.6855925E-05
  3.3238107E+04  5.6752593E-05
  3.3248403E+04  5.6727570E-05
  3.3258698E+04  5.6841348E-05
  3.3268994E+04  5.6968429E-05
  3.3279290E+04  5.7030323E-05
  3.3289586E+04  5.7006491E-05
  3.3299882E+04  5.6918506E-05
  3.3320474E+04  5.6698281E-05
  3.3341065E+04  5.6577971E-05
  3.3361657E+04  5.6557539E-05
  3.3371953E+04  5.6552524E-05
  3.3382249E+04  5.6536641E-05
  3.3402840E+04  5.6454847E-05
  3.3423432E+04  5.6329730E-05
  3.3444024E+04  5.6208242E-05
  3.3464616E+04  5.6120191E-05
  3.3485207E+04  5.6060917E-05
  3.3505799E+04  5.6007406E-05
  3.3546982E+04  5.5848797E-05
  3.3588166E+04  5.5650419E-05
  3.3629349E+04  5.5492105E-05
  3.3670533E+04  5.5349439E-05
  3.3711716E+04  5.5184074E-05
  3.3752899E+04  5.4998158E-05
  3.3794083E+04  5.4830150E-05
  3.3835266E+04  5.4673351E-05
  3.3917633E+04  5.4333451E-05
  3.4000000E+04  5.3985643E-05
  3.5000000E+04  4.9947738E-05
  3.6000000E+04  4.6290873E-05
  3.7000000E+04  4.2995127E-05
  3.8000000E+04  4.0001263E-05
  3.9000000E+04  3.7269239E-05
  4.0000000E+04  3.4773484E-05
  4.2000000E+04  3.0397403E-05
  4.4000000E+04  2.6709448E-05
  4.6000000E+04  2.3580738E-05
  4.8000000E+04  2.0910513E-05
  5.0000000E+04  1.8618597E-05
  5.2500000E+04  1.6189411E-05
  5.5000000E+04  1.4153955E-05
  5.7500000E+04  1.2436500E-05
  6.0000000E+04  1.0978054E-05
  6.5000000E+04  8.6621849E-06
  6.7500000E+04  7.7384545E-06
  7.0000000E+04  6.9372463E-06
  7.2500000E+04  6.2392277E-06
  7.5000000E+04  5.6285874E-06
  7.7500000E+04  5.0923031E-06
  8.0000000E+04  4.6195966E-06
  8.2500000E+04  4.2014881E-06
  8.5000000E+04  3.8304667E-06
  9.0000000E+04  3.2053851E-06
  9.5000000E+04  2.7045640E-06
  1.0000000E+05  2.2991476E-06
  1.0500000E+05  1.9678808E-06
  1.1000000E+05  1.6948888E-06
  1.1500000E+05  1.4681609E-06
  1.2000000E+05  1.2785042E-06
  1.2500000E+05  1.1188073E-06
  1.3000000E+05  9.8351384E-07
  1.3500000E+05  8.6824374E-07
  1.4000000E+05  7.6951430E-07
  1.4500000E+05  6.8453488E-07
  1.5000000E+05  6.1105335E-07
  1.5500000E+05  5.4723904E-07
  1.6000000E+05  4.9159511E-07
  1.6500000E+05  4.4288991E-07
  1.7000000E+05  4.0010424E-07
  1.8000000E+05  3.2904059E-07
  1.9000000E+05  2.7314361E-07
  2.0000000E+05  2.2867445E-07
  2.1000000E+05  1.9293070E-07
  2.2000000E+05  1.6392979E-07
  2.3000000E+05  1.4019690E-07
  2.4000000E+05  1.2062140E-07
  2.5000000E+05  1.0435710E-07
  2.6000000E+05  9.0752628E-08
  2.7000000E+05  7.9301620E-08
  2.8000000E+05  6.9606879E-08
  2.9000000E+05  6.1354294E-08
  3.0000000E+05  5.4293465E-08
  3.1000000E+05  4.8223346E-08
  3.2000000E+05  4.2981431E-08
  3.3000000E+05  3.8435510E-08
  3.4000000E+05  3.4477380E-08
  3.5000000E+05  3.1017985E-08
  3.6000000E+05  2.7983639E-08
  3.7000000E+05  2.5313063E-08
  3.8000000E+05  2.2955047E-08
  3.9000000E+05  2.0866606E-08
  4.0000000E+05  1.9011506E-08
  4.2000000E+05  1.5883250E-08
  4.4000000E+05  1.3375675E-08
  4.6000000E+05  1.1346339E-08
  4.8000000E+05  9.6895582E-09
  5.0000000E+05  8.3259484E-09
  5.2500000E+05  6.9432399E-09
  5.5000000E+05  5.8373986E-09
  5.7500000E+05  4.9442625E-09
  5.8750000E+05  4.5621241E-09
  6.0000000E+05  4.2163924E-09
  6.2500000E+05  3.6182728E-09
  6.5000000E+05  3.1230063E-09
  6.7500000E+05  2.7099919E-09
  7.0000000E+05  2.3633023E-09
  7.2500000E+05  2.0705056E-09
  7.5000000E+05  1.8218109E-09
  7.7500000E+05  1.6094493E-09
  8.0000000E+05  1.4272084E-09
  8.2500000E+05  1.2700831E-09
  8.5000000E+05  1.1340161E-09
  8.7500000E+05  1.0156976E-09
  9.0000000E+05  9.1241127E-10
  9.2500000E+05  8.2191474E-10
  9.5000000E+05  7.4234803E-10
  1.0000000E+06  6.1005296E-10
  1.0500000E+06  5.0587352E-10
  1.1000000E+06  4.2292421E-10
  1.1500000E+06  3.5621422E-10
  1.2000000E+06  3.0207256E-10
  1.2500000E+06  2.5776295E-10
  1.3000000E+06  2.2122069E-10
  1.3500000E+06  1.9087034E-10
  1.4000000E+06  1.6549735E-10
  1.4500000E+06  1.4415645E-10
  1.5000000E+06  1.2610538E-10
  1.5500000E+06  1.1075644E-10
  1.6000000E+06  9.7640907E-11
  1.6500000E+06  8.6382135E-11
  1.7000000E+06  7.6675397E-11
  1.7500000E+06  6.8272620E-11
  1.8000000E+06  6.0970672E-11
  1.8500000E+06  5.4602285E-11
  1.9000000E+06  4.9029003E-11
  1.9500000E+06  4.4135667E-11
  2.0000000E+06  3.9826069E-11
  2.0500000E+06  3.6019443E-11
  2.1000000E+06  3.2647695E-11
  2.2000000E+06  2.6986947E-11
  2.3000000E+06  2.2478268E-11
  2.4000000E+06  1.8854280E-11
  2.5000000E+06  1.5916895E-11
  2.6000000E+06  1.3517616E-11
  2.7000000E+06  1.1543836E-11
  2.8000000E+06  9.9093079E-12
  2.9000000E+06  8.5473508E-12
  3.0000000E+06  7.4059575E-12
  3.1000000E+06  6.4442331E-12
  3.2000000E+06  5.6297762E-12
  3.3000000E+06  4.9367390E-12
  3.4000000E+06  4.3443655E-12
  3.5000000E+06  3.8358891E-12
  3.6000000E+06  3.3976837E-12
  3.7000000E+06  3.0186082E-12
  3.8000000E+06  2.6895055E-12
  3.9000000E+06  2.4028109E-12
  4.0000000E+06  2.1522459E-12
  4.1000000E+06  1.9325777E-12
  4.2000000E+06  1.7394267E-12
  4.3000000E+06  1.5691122E-12
  4.4000000E+06  1.4185291E-12
  4.6000000E+06  1.1664347E-12
  4.8000000E+06  9.6646279E-13
  5.0000000E+06  8.0641473E-13
  5.1250000E+06  7.2254295E-13
  5.2500000E+06  6.4896482E-13
  5.3750000E+06  5.8423050E-13
  5.5000000E+06  5.2711964E-13
  5.7500000E+06  4.3180122E-13
  5.8750000E+06  3.9197585E-13
  6.0000000E+06  3.5649035E-13
  6.2500000E+06  2.9644115E-13
  6.5000000E+06  2.4815508E-13
  6.7500000E+06  2.0902313E-13
  7.0000000E+06  1.7707851E-13
  7.2500000E+06  1.5082383E-13
  7.5000000E+06  1.2910866E-13
  7.7500000E+06  1.1104144E-13
  8.0000000E+06  9.5925624E-14
  8.2500000E+06  8.3212884E-14
  8.5000000E+06  7.2468520E-14
  8.7500000E+06  6.3345551E-14
  9.0000000E+06  5.5565271E-14
  9.2500000E+06  4.8902499E-14
  9.5000000E+06  4.3174262E-14
  9.7500000E+06  3.8231062E-14
  1.0000000E+07  3.3950139E-14
  1.0250000E+07  3.0230219E-14
  1.0500000E+07  2.6987374E-14
  1.0750000E+07  2.4151736E-14
  1.1000000E+07  2.1664891E-14
  1.1250000E+07  1.9477818E-14
  1.1500000E+07  1.7549220E-14
  1.2000000E+07  1.4333085E-14
  1.2500000E+07  1.1795474E-14
  1.3000000E+07  9.7753066E-15
  1.3500000E+07  8.1537750E-15
  1.4000000E+07  6.8422466E-15
  1.4500000E+07  5.7739041E-15
  1.5000000E+07  4.8978878E-15
  1.5500000E+07  4.1751116E-15
  1.6000000E+07  3.5752796E-15
  1.6500000E+07  3.0747522E-15
  1.7000000E+07  2.6549476E-15
  1.7500000E+07  2.3011753E-15
  1.8000000E+07  2.0017248E-15
  1.8500000E+07  1.7471889E-15
  1.9000000E+07  1.5299632E-15
  1.9500000E+07  1.3438282E-15
  2.0000000E+07  1.1836999E-15
  2.0500000E+07  1.0454318E-15
  2.1000000E+07  9.2562350E-16
  2.1500000E+07  8.2149656E-16
  2.2000000E+07  7.3080726E-16
  2.2500000E+07  6.5166489E-16
  2.3000000E+07  5.8245994E-16
  2.3500000E+07  5.2182115E-16
  
  
#  53   2  L1  EION =  5.195000000E+03 eV   260
#  S(0) = 1.146725E+00
  5.1863313E+01  0.0000000E+00
  5.1863313E+03  0.0000000E+00
  5.1863313E+03  1.8774023E-04
  5.1950000E+03  1.8774023E-04
  5.1950516E+03  1.8774023E-04
  5.1953950E+03  1.8909617E-04
  5.1957385E+03  1.9036721E-04
  5.1960819E+03  1.9156326E-04
  5.1964253E+03  1.9269306E-04
  5.1971122E+03  1.9478369E-04
  5.1977990E+03  1.9668947E-04
  5.1991728E+03  2.0008857E-04
  5.2005465E+03  2.0309070E-04
  5.2032939E+03  2.0828536E-04
  5.2060413E+03  2.1265169E-04
  5.2115361E+03  2.1919339E-04
  5.2170310E+03  2.2299234E-04
  5.2280206E+03  2.2440271E-04
  5.2335155E+03  2.2339624E-04
  5.2390103E+03  2.2204017E-04
  5.2445052E+03  2.2070827E-04
  5.2500000E+03  2.1960591E-04
  5.2656250E+03  2.1808844E-04
  5.2734375E+03  2.1796740E-04
  5.2812500E+03  2.1797518E-04
  5.2890625E+03  2.1792955E-04
  5.2968750E+03  2.1772432E-04
  5.3125000E+03  2.1676363E-04
  5.3281250E+03  2.1538019E-04
  5.3437500E+03  2.1404445E-04
  5.3593750E+03  2.1298837E-04
  5.3671875E+03  2.1255987E-04
  5.3750000E+03  2.1216818E-04
  5.4062500E+03  2.1055593E-04
  5.4218750E+03  2.0957240E-04
  5.4375000E+03  2.0849891E-04
  5.4531250E+03  2.0741846E-04
  5.4687500E+03  2.0640074E-04
  5.4843750E+03  2.0546114E-04
  5.5000000E+03  2.0459214E-04
  5.5312500E+03  2.0288819E-04
  5.5625000E+03  2.0106962E-04
  5.5781250E+03  2.0011719E-04
  5.5937500E+03  1.9916508E-04
  5.6250000E+03  1.9734223E-04
  5.6562500E+03  1.9562270E-04
  5.6875000E+03  1.9394283E-04
  5.7187500E+03  1.9223020E-04
  5.7500000E+03  1.9047500E-04
  5.8125000E+03  1.8708477E-04
  5.8750000E+03  1.8383774E-04
  5.9375000E+03  1.8061140E-04
  6.0000000E+03  1.7742612E-04
  6.1250000E+03  1.7137153E-04
  6.1875000E+03  1.6839831E-04
  6.2500000E+03  1.6550931E-04
  6.3750000E+03  1.5996903E-04
  6.5000000E+03  1.5462591E-04
  6.6250000E+03  1.4955380E-04
  6.7500000E+03  1.4470339E-04
  6.8750000E+03  1.4005596E-04
  7.0000000E+03  1.3561208E-04
  7.2500000E+03  1.2731361E-04
  7.5000000E+03  1.1970384E-04
  8.0000000E+03  1.0627205E-04
  8.5000000E+03  9.4851763E-05
  9.0000000E+03  8.5063960E-05
  9.5000000E+03  7.6616599E-05
  1.0000000E+04  6.9281737E-05
  1.0500000E+04  6.2877761E-05
  1.1000000E+04  5.7258054E-05
  1.1500000E+04  5.2303818E-05
  1.2000000E+04  4.7918776E-05
  1.2500000E+04  4.4021783E-05
  1.3000000E+04  4.0544915E-05
  1.3500000E+04  3.7432324E-05
  1.4000000E+04  3.4636798E-05
  1.4500000E+04  3.2118043E-05
  1.5000000E+04  2.9841948E-05
  1.6000000E+04  2.5906099E-05
  1.7000000E+04  2.2642609E-05
  1.8000000E+04  1.9911739E-05
  1.9000000E+04  1.7607713E-05
  2.0000000E+04  1.5649260E-05
  2.1000000E+04  1.3973180E-05
  2.2000000E+04  1.2529795E-05
  2.3000000E+04  1.1279659E-05
  2.4000000E+04  1.0191160E-05
  2.5000000E+04  9.2387557E-06
  2.6000000E+04  8.4016443E-06
  2.7000000E+04  7.6627573E-06
  2.8000000E+04  7.0079974E-06
  2.9000000E+04  6.4256455E-06
  3.0000000E+04  5.9059040E-06
  3.1000000E+04  5.4405357E-06
  3.2000000E+04  5.0225791E-06
  3.4000000E+04  4.3061231E-06
  3.6000000E+04  3.7188138E-06
  3.8000000E+04  3.2327632E-06
  4.0000000E+04  2.8270378E-06
  4.2000000E+04  2.4857072E-06
  4.4000000E+04  2.1964978E-06
  4.6000000E+04  1.9498455E-06
  4.8000000E+04  1.7382213E-06
  5.0000000E+04  1.5556416E-06
  5.2500000E+04  1.3610439E-06
  5.5000000E+04  1.1969979E-06
  5.7500000E+04  1.0577682E-06
  6.0000000E+04  9.3886342E-07
  6.5000000E+04  7.4854101E-07
  6.7500000E+04  6.7201131E-07
  7.0000000E+04  6.0529569E-07
  7.2500000E+04  5.4688616E-07
  7.5000000E+04  4.9554347E-07
  7.7500000E+04  4.5024289E-07
  8.0000000E+04  4.1013215E-07
  8.2500000E+04  3.7449858E-07
  8.5000000E+04  3.4274316E-07
  9.0000000E+04  2.8891972E-07
  9.5000000E+04  2.4545801E-07
  1.0000000E+05  2.1001550E-07
  1.0500000E+05  1.8085320E-07
  1.1000000E+05  1.5666229E-07
  1.1500000E+05  1.3644536E-07
  1.2000000E+05  1.1943369E-07
  1.2500000E+05  1.0502855E-07
  1.3000000E+05  9.2759197E-08
  1.3500000E+05  8.2252223E-08
  1.4000000E+05  7.3208983E-08
  1.4500000E+05  6.5388857E-08
  1.5000000E+05  5.8596564E-08
  1.5500000E+05  5.2672582E-08
  1.6000000E+05  4.7485814E-08
  1.6500000E+05  4.2927882E-08
  1.7000000E+05  3.8908693E-08
  1.7500000E+05  3.5352987E-08
  1.8000000E+05  3.2197591E-08
  1.8500000E+05  2.9389222E-08
  1.9000000E+05  2.6882747E-08
  2.0000000E+05  2.2627565E-08
  2.1000000E+05  1.9186968E-08
  2.2000000E+05  1.6379849E-08
  2.3000000E+05  1.4070624E-08
  2.4000000E+05  1.2156526E-08
  2.5000000E+05  1.0558804E-08
  2.6000000E+05  9.2164985E-09
  2.7000000E+05  8.0819637E-09
  2.8000000E+05  7.1176451E-09
  2.9000000E+05  6.2936987E-09
  3.0000000E+05  5.5862252E-09
  3.1000000E+05  4.9759523E-09
  3.2000000E+05  4.4472367E-09
  3.3000000E+05  3.9873014E-09
  3.4000000E+05  3.5856499E-09
  3.5000000E+05  3.2336115E-09
  3.6000000E+05  2.9239871E-09
  3.7000000E+05  2.6507698E-09
  3.8000000E+05  2.4089246E-09
  3.9000000E+05  2.1942122E-09
  4.0000000E+05  2.0030482E-09
  4.2000000E+05  1.6796451E-09
  4.4000000E+05  1.4193361E-09
  4.6000000E+05  1.2078577E-09
  4.8000000E+05  1.0345793E-09
  5.0000000E+05  8.9148043E-10
  5.1250000E+05  8.1458768E-10
  5.2500000E+05  7.4586563E-10
  5.3750000E+05  6.8428941E-10
  5.5000000E+05  6.2898097E-10
  5.7500000E+05  5.3425478E-10
  5.8750000E+05  4.9362509E-10
  6.0000000E+05  4.5680961E-10
  6.2500000E+05  3.9297928E-10
  6.5000000E+05  3.3997659E-10
  6.7500000E+05  2.9566036E-10
  7.0000000E+05  2.5836872E-10
  7.2500000E+05  2.2680048E-10
  7.5000000E+05  1.9992835E-10
  7.7500000E+05  1.7693434E-10
  8.0000000E+05  1.5716249E-10
  8.2500000E+05  1.4008333E-10
  8.5000000E+05  1.2526661E-10
  8.7500000E+05  1.1236042E-10
  9.0000000E+05  1.0107538E-10
  9.2500000E+05  9.1172215E-11
  9.5000000E+05  8.2452039E-11
  9.7500000E+05  7.4748698E-11
  1.0000000E+06  6.7922748E-11
  1.0250000E+06  6.1856644E-11
  1.0500000E+06  5.6450877E-11
  1.1000000E+06  4.7294290E-11
  1.1500000E+06  3.9913181E-11
  1.2000000E+06  3.3909510E-11
  1.2500000E+06  2.8985993E-11
  1.3000000E+06  2.4917779E-11
  1.3500000E+06  2.1532841E-11
  1.4000000E+06  1.8698218E-11
  1.4500000E+06  1.6310197E-11
  1.5000000E+06  1.4287185E-11
  1.5500000E+06  1.2564465E-11
  1.6000000E+06  1.1090320E-11
  1.6500000E+06  9.8231254E-12
  1.7000000E+06  8.7291683E-12
  1.7500000E+06  7.7809788E-12
  1.8000000E+06  6.9560248E-12
  1.8500000E+06  6.2357219E-12
  1.9000000E+06  5.6046613E-12
  1.9500000E+06  5.0500052E-12
  2.0000000E+06  4.5610112E-12
  2.0500000E+06  4.1286515E-12
  2.1000000E+06  3.7453084E-12
  2.1500000E+06  3.4045316E-12
  2.2000000E+06  3.1008359E-12
  2.2500000E+06  2.8295379E-12
  2.3000000E+06  2.5866259E-12
  2.4000000E+06  2.1726432E-12
  2.5000000E+06  1.8365832E-12
  2.6000000E+06  1.5616873E-12
  2.7000000E+06  1.3352288E-12
  2.8000000E+06  1.1474476E-12
  2.9000000E+06  9.9078528E-13
  3.0000000E+06  8.5933789E-13
  3.1000000E+06  7.4845637E-13
  3.2000000E+06  6.5445289E-13
  3.3000000E+06  5.7438166E-13
  3.4000000E+06  5.0587471E-13
  3.5000000E+06  4.4701668E-13
  3.6000000E+06  3.9624845E-13
  3.7000000E+06  3.5229383E-13
  3.8000000E+06  3.1410266E-13
  3.9000000E+06  2.8080648E-13
  4.0000000E+06  2.5168410E-13
  4.1000000E+06  2.2613393E-13
  4.2000000E+06  2.0365207E-13
  4.3000000E+06  1.8381484E-13
  4.4000000E+06  1.6626449E-13
  4.5000000E+06  1.5069775E-13
  4.6000000E+06  1.3685668E-13
  4.7000000E+06  1.2452109E-13
  4.8000000E+06  1.1350244E-13
  5.0000000E+06  9.4790613E-14
  5.1250000E+06  8.4976532E-14
  5.2500000E+06  7.6361628E-14
  5.3750000E+06  6.8777728E-14
  5.5000000E+06  6.2083203E-14
  5.7500000E+06  5.0901401E-14
  5.8750000E+06  4.6225985E-14
  6.0000000E+06  4.2058100E-14
  6.2500000E+06  3.5000317E-14
  6.5000000E+06  2.9319948E-14
  6.7500000E+06  2.4712517E-14
  7.0000000E+06  2.0948585E-14
  7.2500000E+06  1.7853225E-14
  7.5000000E+06  1.5291711E-14
  7.7500000E+06  1.3159053E-14
  8.0000000E+06  1.1373198E-14
  8.2500000E+06  9.8697130E-15
  8.5000000E+06  8.5979809E-15
  8.7500000E+06  7.5180927E-15
  9.0000000E+06  6.5976888E-15
  
  
#  53   3  L2  EION =  4.858000000E+03 eV   259
#  S(0) = 1.265812E+00
  4.8563892E+01  0.0000000E+00
  4.8563892E+03  0.0000000E+00
  4.8563892E+03  3.8859754E-04
  4.8580000E+03  3.8859754E-04
  4.8580486E+03  3.8859754E-04
  4.8581595E+03  3.9880023E-04
  4.8582704E+03  4.0859052E-04
  4.8583813E+03  4.1796165E-04
  4.8584922E+03  4.2690941E-04
  4.8587140E+03  4.4352962E-04
  4.8589358E+03  4.5846203E-04
  4.8593794E+03  4.8344887E-04
  4.8598230E+03  5.0244248E-04
  4.8607102E+03  5.2561860E-04
  4.8611538E+03  5.3145707E-04
  4.8615974E+03  5.3446932E-04
  4.8624846E+03  5.3444302E-04
  4.8633718E+03  5.2938698E-04
  4.8642590E+03  5.2177829E-04
  4.8651461E+03  5.1312524E-04
  4.8669205E+03  4.9581790E-04
  4.8686949E+03  4.8070596E-04
  4.8722437E+03  4.5907210E-04
  4.8757925E+03  4.4699959E-04
  4.8793413E+03  4.4146206E-04
  4.8828901E+03  4.4009537E-04
  4.8864389E+03  4.4121949E-04
  4.8899876E+03  4.4364894E-04
  4.8935364E+03  4.4655488E-04
  4.8970852E+03  4.4937866E-04
  4.9006340E+03  4.5177360E-04
  4.9077316E+03  4.5467897E-04
  4.9148291E+03  4.5511945E-04
  4.9219267E+03  4.5387720E-04
  4.9290243E+03  4.5189579E-04
  4.9361219E+03  4.4988938E-04
  4.9432194E+03  4.4824085E-04
  4.9574146E+03  4.4621868E-04
  4.9645121E+03  4.4557545E-04
  4.9716097E+03  4.4492628E-04
  4.9858049E+03  4.4308003E-04
  5.0000000E+03  4.4024085E-04
  5.0156250E+03  4.3639416E-04
  5.0312500E+03  4.3252388E-04
  5.0468750E+03  4.2906845E-04
  5.0625000E+03  4.2599858E-04
  5.0937500E+03  4.1996228E-04
  5.1093750E+03  4.1666838E-04
  5.1250000E+03  4.1323444E-04
  5.1562500E+03  4.0651256E-04
  5.1718750E+03  4.0338236E-04
  5.1875000E+03  4.0039682E-04
  5.2187500E+03  3.9453263E-04
  5.2500000E+03  3.8855490E-04
  5.3750000E+03  3.6569755E-04
  5.5000000E+03  3.4436991E-04
  5.7500000E+03  3.0620826E-04
  6.0000000E+03  2.7309442E-04
  6.5000000E+03  2.1953617E-04
  6.7500000E+03  1.9787032E-04
  7.0000000E+03  1.7889883E-04
  7.2500000E+03  1.6224431E-04
  7.5000000E+03  1.4755778E-04
  8.0000000E+03  1.2299092E-04
  8.5000000E+03  1.0346133E-04
  9.0000000E+03  8.7752107E-05
  9.5000000E+03  7.4984507E-05
  1.0000000E+04  6.4511593E-05
  1.0500000E+04  5.5848816E-05
  1.1000000E+04  4.8627046E-05
  1.1500000E+04  4.2562433E-05
  1.2000000E+04  3.7436071E-05
  1.2500000E+04  3.3076223E-05
  1.3000000E+04  2.9346966E-05
  1.3500000E+04  2.6140098E-05
  1.4000000E+04  2.3368731E-05
  1.4500000E+04  2.0962606E-05
  1.5000000E+04  1.8864501E-05
  1.5500000E+04  1.7027567E-05
  1.6000000E+04  1.5413158E-05
  1.6500000E+04  1.3989200E-05
  1.7000000E+04  1.2728943E-05
  1.8000000E+04  1.0613413E-05
  1.9000000E+04  8.9261296E-06
  2.0000000E+04  7.5659018E-06
  2.1000000E+04  6.4586347E-06
  2.2000000E+04  5.5492842E-06
  2.3000000E+04  4.7964142E-06
  2.4000000E+04  4.1684593E-06
  2.5000000E+04  3.6411031E-06
  2.6000000E+04  3.1954240E-06
  2.7000000E+04  2.8165595E-06
  2.8000000E+04  2.4927339E-06
  2.9000000E+04  2.2145425E-06
  3.0000000E+04  1.9744170E-06
  3.1000000E+04  1.7662246E-06
  3.2000000E+04  1.5849630E-06
  3.3000000E+04  1.4265270E-06
  3.4000000E+04  1.2875282E-06
  3.5000000E+04  1.1651544E-06
  3.6000000E+04  1.0570601E-06
  3.8000000E+04  8.7615535E-07
  4.0000000E+04  7.3249169E-07
  4.2000000E+04  6.1719389E-07
  4.4000000E+04  5.2377007E-07
  4.6000000E+04  4.4740472E-07
  4.8000000E+04  3.8447979E-07
  5.0000000E+04  3.3224509E-07
  5.2500000E+04  2.7881240E-07
  5.5000000E+04  2.3569522E-07
  5.7500000E+04  2.0058913E-07
  5.8750000E+04  1.8548361E-07
  6.0000000E+04  1.7177009E-07
  6.2500000E+04  1.4793281E-07
  6.5000000E+04  1.2807816E-07
  6.7500000E+04  1.1143358E-07
  7.0000000E+04  9.7396100E-08
  7.2500000E+04  8.5491000E-08
  7.5000000E+04  7.5341506E-08
  7.7500000E+04  6.6646335E-08
  8.0000000E+04  5.9162867E-08
  8.2500000E+04  5.2694414E-08
  8.5000000E+04  4.7080548E-08
  8.7500000E+04  4.2189658E-08
  9.0000000E+04  3.7913166E-08
  9.2500000E+04  3.4161031E-08
  9.5000000E+04  3.0858225E-08
  1.0000000E+05  2.5359349E-08
  1.0500000E+05  2.1023653E-08
  1.1000000E+05  1.7569093E-08
  1.1500000E+05  1.4790138E-08
  1.2000000E+05  1.2534959E-08
  1.2500000E+05  1.0689991E-08
  1.3000000E+05  9.1693113E-09
  1.3500000E+05  7.9072207E-09
  1.4000000E+05  6.8529919E-09
  1.4500000E+05  5.9670974E-09
  1.5000000E+05  5.2184797E-09
  1.5500000E+05  4.5825417E-09
  1.6000000E+05  4.0396572E-09
  1.6500000E+05  3.5740598E-09
  1.7000000E+05  3.1730018E-09
  1.7500000E+05  2.8261113E-09
  1.8000000E+05  2.5249010E-09
  1.8500000E+05  2.2623888E-09
  1.9000000E+05  2.0328009E-09
  2.0000000E+05  1.6539967E-09
  2.1000000E+05  1.3587656E-09
  2.2000000E+05  1.1260599E-09
  2.3000000E+05  9.4073690E-10
  2.4000000E+05  7.9174616E-10
  2.5000000E+05  6.7091657E-10
  2.6000000E+05  5.7213279E-10
  2.7000000E+05  4.9076697E-10
  2.8000000E+05  4.2328081E-10
  2.9000000E+05  3.6694305E-10
  3.0000000E+05  3.1962647E-10
  3.1000000E+05  2.7966064E-10
  3.2000000E+05  2.4572351E-10
  3.3000000E+05  2.1676088E-10
  3.4000000E+05  1.9192660E-10
  3.5000000E+05  1.7053715E-10
  3.6000000E+05  1.5203697E-10
  3.7000000E+05  1.3597183E-10
  3.8000000E+05  1.2196840E-10
  3.9000000E+05  1.0971824E-10
  4.0000000E+05  9.8965239E-11
  4.2000000E+05  8.1130533E-11
  4.4000000E+05  6.7134180E-11
  4.6000000E+05  5.6027986E-11
  4.8000000E+05  4.7125453E-11
  5.0000000E+05  3.9922724E-11
  5.2500000E+05  3.2748106E-11
  5.5000000E+05  2.7115658E-11
  5.7500000E+05  2.2644282E-11
  5.8750000E+05  2.0754657E-11
  6.0000000E+05  1.9058212E-11
  6.2500000E+05  1.6155139E-11
  6.5000000E+05  1.3784669E-11
  6.7500000E+05  1.1833638E-11
  7.0000000E+05  1.0215985E-11
  7.2500000E+05  8.8655666E-12
  7.5000000E+05  7.7310571E-12
  7.7500000E+05  6.7722839E-12
  8.0000000E+05  5.9575377E-12
  8.2500000E+05  5.2615871E-12
  8.5000000E+05  4.6642158E-12
  8.7500000E+05  4.1491166E-12
  9.0000000E+05  3.7030469E-12
  9.2500000E+05  3.3151867E-12
  9.5000000E+05  2.9766472E-12
  9.7500000E+05  2.6800861E-12
  1.0000000E+06  2.4194073E-12
  1.0250000E+06  2.1895250E-12
  1.0500000E+06  1.9861759E-12
  1.1000000E+06  1.6452727E-12
  1.1500000E+06  1.3740756E-12
  1.2000000E+06  1.1561726E-12
  1.2500000E+06  9.7949093E-13
  1.3000000E+06  8.3503490E-13
  1.3500000E+06  7.1601967E-13
  1.4000000E+06  6.1726928E-13
  1.4500000E+06  5.3479441E-13
  1.5000000E+06  4.6549157E-13
  1.5500000E+06  4.0692553E-13
  1.6000000E+06  3.5717010E-13
  1.6500000E+06  3.1469030E-13
  1.7000000E+06  2.7825361E-13
  1.7500000E+06  2.4686370E-13
  1.8000000E+06  2.1971020E-13
  1.8500000E+06  1.9613007E-13
  1.9000000E+06  1.7557785E-13
  1.9500000E+06  1.5760241E-13
  2.0000000E+06  1.4182891E-13
  2.0500000E+06  1.2794443E-13
  2.1000000E+06  1.1568649E-13
  2.2000000E+06  9.5199795E-14
  2.3000000E+06  7.8974877E-14
  2.4000000E+06  6.6000643E-14
  2.5000000E+06  5.5533648E-14
  2.6000000E+06  4.7020470E-14
  2.7000000E+06  4.0044285E-14
  2.8000000E+06  3.4287720E-14
  2.9000000E+06  2.9506768E-14
  3.0000000E+06  2.5512110E-14
  3.1000000E+06  2.2155590E-14
  3.2000000E+06  1.9320364E-14
  3.3000000E+06  1.6913601E-14
  3.4000000E+06  1.4861025E-14
  3.5000000E+06  1.3102815E-14
  3.6000000E+06  1.1590499E-14
  3.7000000E+06  1.0284577E-14
  3.8000000E+06  9.1526814E-15
  3.9000000E+06  8.1681557E-15
  4.0000000E+06  7.3089412E-15
  4.1000000E+06  6.5566985E-15
  4.2000000E+06  5.8961100E-15
  4.3000000E+06  5.3143280E-15
  4.4000000E+06  4.8005333E-15
  4.6000000E+06  3.9417089E-15
  4.8000000E+06  3.2617538E-15
  5.0000000E+06  2.7184758E-15
  5.1250000E+06  2.4341388E-15
  5.2500000E+06  2.1849225E-15
  5.3750000E+06  1.9658460E-15
  5.5000000E+06  1.7727228E-15
  5.7500000E+06  1.4507433E-15
  5.8750000E+06  1.3163507E-15
  6.0000000E+06  1.1966740E-15
  6.2500000E+06  9.9431586E-16
  6.5000000E+06  8.3176523E-16
  6.7500000E+06  7.0016479E-16
  7.0000000E+06  5.9284133E-16
  7.2500000E+06  5.0470288E-16
  7.5000000E+06  4.3183668E-16
  7.7500000E+06  3.7122319E-16
  8.0000000E+06  3.2052521E-16
  8.2500000E+06  2.7792773E-16
  8.5000000E+06  2.4198185E-16
  
  
#  53   4  L3  EION =  4.563000000E+03 eV   261
#  S(0) = 2.473477E+00
  4.5613688E+01  0.0000000E+00
  4.5613688E+03  0.0000000E+00
  4.5613688E+03  8.0329773E-04
  4.5630000E+03  8.0329773E-04
  4.5630455E+03  8.0329773E-04
  4.5631610E+03  8.2561468E-04
  4.5632765E+03  8.4707129E-04
  4.5633920E+03  8.6764945E-04
  4.5635075E+03  8.8733666E-04
  4.5637384E+03  9.2401464E-04
  4.5639694E+03  9.5710523E-04
  4.5644313E+03  1.0128466E-03
  4.5648933E+03  1.0556732E-03
  4.5658171E+03  1.1091445E-03
  4.5667410E+03  1.1312354E-03
  4.5676648E+03  1.1336969E-03
  4.5685887E+03  1.1249036E-03
  4.5695126E+03  1.1102818E-03
  4.5704364E+03  1.0931528E-03
  4.5722842E+03  1.0583258E-03
  4.5741319E+03  1.0276967E-03
  4.5759796E+03  1.0029671E-03
  4.5778273E+03  9.8394618E-04
  4.5815228E+03  9.5995236E-04
  4.5852182E+03  9.4946850E-04
  4.5889137E+03  9.4751335E-04
  4.5926091E+03  9.5051928E-04
  4.5963046E+03  9.5596523E-04
  4.6000000E+03  9.6210511E-04
  4.6062500E+03  9.7108178E-04
  4.6125000E+03  9.7623785E-04
  4.6187500E+03  9.7731304E-04
  4.6250000E+03  9.7531299E-04
  4.6375000E+03  9.6738765E-04
  4.6500000E+03  9.6018610E-04
  4.6625000E+03  9.5571367E-04
  4.6750000E+03  9.5255122E-04
  4.6875000E+03  9.4875568E-04
  4.7000000E+03  9.4337989E-04
  4.7125000E+03  9.3664216E-04
  4.7250000E+03  9.2932688E-04
  4.7500000E+03  9.1567360E-04
  4.7750000E+03  9.0407967E-04
  4.8000000E+03  8.9260422E-04
  4.8250000E+03  8.8016695E-04
  4.8500000E+03  8.6749029E-04
  4.8750000E+03  8.5557798E-04
  4.9000000E+03  8.4444164E-04
  4.9500000E+03  8.2248263E-04
  4.9750000E+03  8.1134373E-04
  5.0000000E+03  8.0038015E-04
  5.0312500E+03  7.8724825E-04
  5.0625000E+03  7.7465211E-04
  5.1250000E+03  7.4970812E-04
  5.1875000E+03  7.2548054E-04
  5.2500000E+03  7.0255354E-04
  5.3750000E+03  6.5882885E-04
  5.5000000E+03  6.1867234E-04
  5.7500000E+03  5.4691856E-04
  6.0000000E+03  4.8548683E-04
  6.5000000E+03  3.8715826E-04
  6.7500000E+03  3.4769337E-04
  7.0000000E+03  3.1328708E-04
  7.2500000E+03  2.8317180E-04
  7.5000000E+03  2.5670375E-04
  8.0000000E+03  2.1265907E-04
  8.5000000E+03  1.7787959E-04
  9.0000000E+03  1.5007862E-04
  9.5000000E+03  1.2761540E-04
  1.0000000E+04  1.0928725E-04
  1.0500000E+04  9.4199533E-05
  1.1000000E+04  8.1679364E-05
  1.1500000E+04  7.1213257E-05
  1.2000000E+04  6.2402402E-05
  1.2500000E+04  5.4937416E-05
  1.3000000E+04  4.8576004E-05
  1.3500000E+04  4.3125153E-05
  1.4000000E+04  3.8430318E-05
  1.4500000E+04  3.4367401E-05
  1.5000000E+04  3.0835794E-05
  1.6000000E+04  2.5051891E-05
  1.7000000E+04  2.0578815E-05
  1.8000000E+04  1.7072032E-05
  1.9000000E+04  1.4289071E-05
  2.0000000E+04  1.2056142E-05
  2.1000000E+04  1.0246639E-05
  2.2000000E+04  8.7669446E-06
  2.3000000E+04  7.5469023E-06
  2.4000000E+04  6.5332907E-06
  2.5000000E+04  5.6852822E-06
  2.6000000E+04  4.9712271E-06
  2.7000000E+04  4.3663580E-06
  2.8000000E+04  3.8511208E-06
  2.9000000E+04  3.4099515E-06
  3.0000000E+04  3.0303675E-06
  3.1000000E+04  2.7022854E-06
  3.2000000E+04  2.4175059E-06
  3.4000000E+04  1.9522071E-06
  3.6000000E+04  1.5936882E-06
  3.8000000E+04  1.3137742E-06
  4.0000000E+04  1.0926199E-06
  4.2000000E+04  9.1600278E-07
  4.4000000E+04  7.7356861E-07
  4.6000000E+04  6.5767177E-07
  4.8000000E+04  5.6259302E-07
  5.0000000E+04  4.8400294E-07
  5.2500000E+04  4.0397993E-07
  5.5000000E+04  3.3972684E-07
  5.7500000E+04  2.8766310E-07
  6.0000000E+04  2.4512200E-07
  6.5000000E+04  1.8104486E-07
  6.7500000E+04  1.5679665E-07
  7.0000000E+04  1.3643140E-07
  7.2500000E+04  1.1922968E-07
  7.5000000E+04  1.0462266E-07
  7.7500000E+04  9.2157092E-08
  8.0000000E+04  8.1469277E-08
  8.2500000E+04  7.2265400E-08
  8.5000000E+04  6.4306607E-08
  9.0000000E+04  5.1377698E-08
  9.5000000E+04  4.1496782E-08
  1.0000000E+05  3.3846832E-08
  1.0500000E+05  2.7854343E-08
  1.1000000E+05  2.3109965E-08
  1.1500000E+05  1.9317043E-08
  1.2000000E+05  1.6257614E-08
  1.2500000E+05  1.3769502E-08
  1.3000000E+05  1.1730623E-08
  1.3500000E+05  1.0048095E-08
  1.4000000E+05  8.6505492E-09
  1.4500000E+05  7.4826362E-09
  1.5000000E+05  6.5010688E-09
  1.5500000E+05  5.6717196E-09
  1.6000000E+05  4.9674805E-09
  1.6500000E+05  4.3666694E-09
  1.7000000E+05  3.8518290E-09
  1.7500000E+05  3.4088165E-09
  1.8000000E+05  3.0261074E-09
  1.8500000E+05  2.6942589E-09
  1.9000000E+05  2.4054935E-09
  2.0000000E+05  1.9325444E-09
  2.1000000E+05  1.5675940E-09
  2.2000000E+05  1.2827658E-09
  2.3000000E+05  1.0581545E-09
  2.4000000E+05  8.7933967E-10
  2.5000000E+05  7.3573453E-10
  2.6000000E+05  6.1947199E-10
  2.7000000E+05  5.2464030E-10
  2.8000000E+05  4.4675034E-10
  2.9000000E+05  3.8236065E-10
  3.0000000E+05  3.2880913E-10
  3.1000000E+05  2.8401902E-10
  3.2000000E+05  2.4635772E-10
  3.3000000E+05  2.1453248E-10
  3.4000000E+05  1.8751247E-10
  3.5000000E+05  1.6447037E-10
  3.6000000E+05  1.4473819E-10
  3.7000000E+05  1.2777350E-10
  3.8000000E+05  1.1313334E-10
  3.9000000E+05  1.0045412E-10
  4.0000000E+05  8.9435947E-11
  4.2000000E+05  7.1430525E-11
  4.4000000E+05  5.7584376E-11
  4.6000000E+05  4.6819317E-11
  4.8000000E+05  3.8365378E-11
  5.0000000E+05  3.1664910E-11
  5.2500000E+05  2.5142585E-11
  5.5000000E+05  2.0153265E-11
  5.7500000E+05  1.6294128E-11
  5.8750000E+05  1.4695429E-11
  6.0000000E+05  1.3278781E-11
  6.2500000E+05  1.0900717E-11
  6.5000000E+05  9.0091058E-12
  6.7500000E+05  7.4924712E-12
  7.0000000E+05  6.2675178E-12
  7.2500000E+05  5.2713665E-12
  7.5000000E+05  4.4561024E-12
  7.7500000E+05  3.7848949E-12
  8.0000000E+05  3.2291971E-12
  8.2500000E+05  2.7667118E-12
  8.5000000E+05  2.3798987E-12
  8.7500000E+05  2.0548663E-12
  9.0000000E+05  1.7805426E-12
  9.2500000E+05  1.5480499E-12
  9.5000000E+05  1.3502303E-12
  9.7500000E+05  1.1812810E-12
  1.0000000E+06  1.0364738E-12
  1.0250000E+06  9.1193704E-13
  1.0500000E+06  8.0448609E-13
  1.1000000E+06  6.3076658E-13
  1.1500000E+06  4.9916377E-13
  1.2000000E+06  3.9840206E-13
  1.2500000E+06  3.2049686E-13
  1.3000000E+06  2.5971743E-13
  1.3500000E+06  2.1190043E-13
  1.4000000E+06  1.7398733E-13
  1.4500000E+06  1.4370765E-13
  1.5000000E+06  1.1935967E-13
  1.5500000E+06  9.9656570E-14
  1.6000000E+06  8.3616701E-14
  1.6500000E+06  7.0485294E-14
  1.7000000E+06  5.9677720E-14
  1.7500000E+06  5.0737967E-14
  1.8000000E+06  4.3307978E-14
  1.8500000E+06  3.7104866E-14
  1.9000000E+06  3.1903821E-14
  1.9500000E+06  2.7525178E-14
  2.0000000E+06  2.3824570E-14
  2.0500000E+06  2.0685409E-14
  2.1000000E+06  1.8013092E-14
  2.1500000E+06  1.5730503E-14
  2.2000000E+06  1.3774497E-14
  2.2500000E+06  1.2093155E-14
  2.3000000E+06  1.0643609E-14
  2.3500000E+06  9.3903370E-15
  2.4000000E+06  8.3037917E-15
  2.4500000E+06  7.3593089E-15
  2.5000000E+06  6.5362308E-15
  2.6000000E+06  5.1875800E-15
  2.7000000E+06  4.1489860E-15
  2.8000000E+06  3.3422462E-15
  2.9000000E+06  2.7105367E-15
  3.0000000E+06  2.2121357E-15
  3.1000000E+06  1.8161116E-15
  3.2000000E+06  1.4993286E-15
  3.3000000E+06  1.2443344E-15
  3.4000000E+06  1.0378594E-15
  3.5000000E+06  8.6973489E-16
  3.6000000E+06  7.3211115E-16
  3.7000000E+06  6.1888741E-16
  3.8000000E+06  5.2529167E-16
  3.9000000E+06  4.4756878E-16
  4.0000000E+06  3.8274680E-16
  4.1000000E+06  3.2846068E-16
  4.2000000E+06  2.8281826E-16
  4.3000000E+06  2.4429816E-16
  4.4000000E+06  2.1167142E-16
  4.5000000E+06  1.8394072E-16
  4.6000000E+06  1.6029316E-16
  4.7000000E+06  1.4006349E-16
  4.8000000E+06  1.2270503E-16
  5.0000000E+06  9.4874881E-17
  5.1250000E+06  8.1170011E-17
  5.2500000E+06  6.9685483E-17
  5.3750000E+06  6.0023914E-17
  5.5000000E+06  5.1865520E-17
  5.6250000E+06  4.4951772E-17
  5.7500000E+06  3.9072710E-17
  5.8750000E+06  3.4057121E-17
  6.0000000E+06  2.9764878E-17
  6.1250000E+06  2.6080690E-17
  6.2500000E+06  2.2909319E-17
  6.3750000E+06  2.0171815E-17
  6.5000000E+06  1.7802497E-17
  6.6250000E+06  1.5746450E-17
  6.7500000E+06  1.3957648E-17
  7.0000000E+06  1.1033511E-17
  7.2500000E+06  8.7886578E-18
  7.5000000E+06  7.0506092E-18
  7.7500000E+06  5.6950270E-18
  8.0000000E+06  4.6303757E-18
  
  
#  53   5  M1  EION =  1.078000000E+03 eV   276
#  S(0) = 1.058961E+00
  1.0696390E+01  0.0000000E+00
  1.0696390E+03  0.0000000E+00
  1.0696390E+03  5.7510497E-04
  1.0780000E+03  5.7510497E-04
  1.0780106E+03  5.7510497E-04
  1.0782854E+03  5.7839540E-04
  1.0785603E+03  5.8150977E-04
  1.0788352E+03  5.8446456E-04
  1.0791100E+03  5.8727472E-04
  1.0796598E+03  5.9251382E-04
  1.0802095E+03  5.9731966E-04
  1.0813090E+03  6.0591402E-04
  1.0824084E+03  6.1348722E-04
  1.0846074E+03  6.2653219E-04
  1.0868063E+03  6.3756108E-04
  1.0912042E+03  6.5487220E-04
  1.0956021E+03  6.6638469E-04
  1.1000000E+03  6.7256195E-04
  1.1062500E+03  6.7386640E-04
  1.1125000E+03  6.6932088E-04
  1.1156250E+03  6.6583649E-04
  1.1187500E+03  6.6197233E-04
  1.1250000E+03  6.5402452E-04
  1.1312500E+03  6.4673796E-04
  1.1375000E+03  6.4062707E-04
  1.1500000E+03  6.3177081E-04
  1.1562500E+03  6.2843514E-04
  1.1625000E+03  6.2536439E-04
  1.1687500E+03  6.2227656E-04
  1.1750000E+03  6.1897692E-04
  1.1875000E+03  6.1145162E-04
  1.2000000E+03  6.0289263E-04
  1.2125000E+03  5.9398993E-04
  1.2250000E+03  5.8539686E-04
  1.2375000E+03  5.7743850E-04
  1.2500000E+03  5.7007972E-04
  1.2625000E+03  5.6310662E-04
  1.2750000E+03  5.5625132E-04
  1.3000000E+03  5.4231471E-04
  1.3250000E+03  5.2816652E-04
  1.3500000E+03  5.1455034E-04
  1.3750000E+03  5.0184998E-04
  1.4000000E+03  4.8984384E-04
  1.4250000E+03  4.7811866E-04
  1.4500000E+03  4.6655666E-04
  1.4750000E+03  4.5526063E-04
  1.5000000E+03  4.4440570E-04
  1.5250000E+03  4.3407113E-04
  1.5500000E+03  4.2413887E-04
  1.6000000E+03  4.0511104E-04
  1.6250000E+03  3.9593838E-04
  1.6500000E+03  3.8702850E-04
  1.6750000E+03  3.7844094E-04
  1.7000000E+03  3.7018904E-04
  1.8000000E+03  3.3959469E-04
  1.8500000E+03  3.2556709E-04
  1.9000000E+03  3.1237820E-04
  1.9500000E+03  2.9997344E-04
  2.0000000E+03  2.8826963E-04
  2.1000000E+03  2.6669003E-04
  2.2000000E+03  2.4739715E-04
  2.3000000E+03  2.3007535E-04
  2.4000000E+03  2.1443354E-04
  2.5000000E+03  2.0029462E-04
  2.6000000E+03  1.8748385E-04
  2.7000000E+03  1.7583760E-04
  2.8000000E+03  1.6520842E-04
  2.9000000E+03  1.5548332E-04
  3.0000000E+03  1.4657282E-04
  3.1000000E+03  1.3839237E-04
  3.2000000E+03  1.3086346E-04
  3.4000000E+03  1.1749703E-04
  3.6000000E+03  1.0602903E-04
  3.8000000E+03  9.6119469E-05
  4.0000000E+03  8.7501460E-05
  4.2000000E+03  7.9962026E-05
  4.4000000E+03  7.3329805E-05
  4.6000000E+03  6.7465911E-05
  4.8000000E+03  6.2256978E-05
  5.0000000E+03  5.7609747E-05
  5.2500000E+03  5.2474167E-05
  5.5000000E+03  4.7973025E-05
  5.7500000E+03  4.4006952E-05
  6.0000000E+03  4.0495235E-05
  6.5000000E+03  3.4581993E-05
  6.7500000E+03  3.2080658E-05
  7.0000000E+03  2.9829931E-05
  7.2500000E+03  2.7797924E-05
  7.5000000E+03  2.5957554E-05
  8.0000000E+03  2.2762858E-05
  8.5000000E+03  2.0098255E-05
  9.0000000E+03  1.7854089E-05
  9.5000000E+03  1.5947681E-05
  1.0000000E+04  1.4315603E-05
  1.0500000E+04  1.2908452E-05
  1.1000000E+04  1.1687411E-05
  1.1500000E+04  1.0621664E-05
  1.2000000E+04  9.6864896E-06
  1.2500000E+04  8.8618669E-06
  1.3000000E+04  8.1314430E-06
  1.3500000E+04  7.4817533E-06
  1.4000000E+04  6.9016328E-06
  1.4500000E+04  6.3817611E-06
  1.5000000E+04  5.9143111E-06
  1.5500000E+04  5.4926728E-06
  1.6000000E+04  5.1112326E-06
  1.6500000E+04  4.7651987E-06
  1.7000000E+04  4.4504621E-06
  1.8000000E+04  3.9012038E-06
  1.9000000E+04  3.4404502E-06
  2.0000000E+04  3.0507470E-06
  2.1000000E+04  2.7186721E-06
  2.2000000E+04  2.4337741E-06
  2.3000000E+04  2.1878285E-06
  2.4000000E+04  1.9742950E-06
  2.5000000E+04  1.7879263E-06
  2.6000000E+04  1.6244760E-06
  2.7000000E+04  1.4804800E-06
  2.8000000E+04  1.3530922E-06
  2.9000000E+04  1.2399584E-06
  3.0000000E+04  1.1391186E-06
  3.1000000E+04  1.0489311E-06
  3.2000000E+04  9.6801344E-07
  3.3000000E+04  8.9519531E-07
  3.4000000E+04  8.2948101E-07
  3.5000000E+04  7.7001951E-07
  3.6000000E+04  7.1608033E-07
  3.8000000E+04  6.2233558E-07
  4.0000000E+04  5.4415170E-07
  4.2000000E+04  4.7842194E-07
  4.4000000E+04  4.2275878E-07
  4.6000000E+04  3.7530589E-07
  4.8000000E+04  3.3460453E-07
  5.0000000E+04  2.9949718E-07
  5.2500000E+04  2.6208539E-07
  5.5000000E+04  2.3055082E-07
  5.7500000E+04  2.0378787E-07
  5.8750000E+04  1.9191777E-07
  6.0000000E+04  1.8093152E-07
  6.2500000E+04  1.6129828E-07
  6.5000000E+04  1.4434320E-07
  6.7500000E+04  1.2962809E-07
  7.0000000E+04  1.1679795E-07
  7.2500000E+04  1.0556307E-07
  7.5000000E+04  9.5685426E-08
  7.7500000E+04  8.6968249E-08
  8.0000000E+04  7.9247894E-08
  8.2500000E+04  7.2387531E-08
  8.5000000E+04  6.6272164E-08
  8.7500000E+04  6.0804682E-08
  9.0000000E+04  5.5902718E-08
  9.2500000E+04  5.1496084E-08
  9.5000000E+04  4.7524723E-08
  9.7500000E+04  4.3937044E-08
  1.0000000E+05  4.0688576E-08
  1.0250000E+05  3.7740844E-08
  1.0500000E+05  3.5060449E-08
  1.1000000E+05  3.0389014E-08
  1.1500000E+05  2.6482714E-08
  1.2000000E+05  2.3193855E-08
  1.2500000E+05  2.0407362E-08
  1.3000000E+05  1.8032729E-08
  1.3500000E+05  1.5998124E-08
  1.4000000E+05  1.4246073E-08
  1.4500000E+05  1.2730246E-08
  1.5000000E+05  1.1413023E-08
  1.5500000E+05  1.0263659E-08
  1.6000000E+05  9.2568750E-09
  1.6500000E+05  8.3717638E-09
  1.7000000E+05  7.5909379E-09
  1.7500000E+05  6.8998676E-09
  1.8000000E+05  6.2863536E-09
  1.8500000E+05  5.7401017E-09
  1.9000000E+05  5.2523877E-09
  1.9500000E+05  4.8157886E-09
  2.0000000E+05  4.4239639E-09
  2.0500000E+05  4.0714780E-09
  2.1000000E+05  3.7536541E-09
  2.2000000E+05  3.2063880E-09
  2.3000000E+05  2.7559004E-09
  2.4000000E+05  2.3822708E-09
  2.5000000E+05  2.0702200E-09
  2.6000000E+05  1.8079108E-09
  2.7000000E+05  1.5860867E-09
  2.8000000E+05  1.3974479E-09
  2.9000000E+05  1.2361912E-09
  3.0000000E+05  1.0976669E-09
  3.1000000E+05  9.7812286E-10
  3.2000000E+05  8.7451138E-10
  3.3000000E+05  7.8434220E-10
  3.4000000E+05  7.0556867E-10
  3.5000000E+05  6.3649963E-10
  3.6000000E+05  5.7573041E-10
  3.7000000E+05  5.2208845E-10
  3.8000000E+05  4.7459041E-10
  3.9000000E+05  4.3240795E-10
  4.0000000E+05  3.9484039E-10
  4.1000000E+05  3.6129271E-10
  4.2000000E+05  3.3125773E-10
  4.3000000E+05  3.0430152E-10
  4.4000000E+05  2.8005141E-10
  4.5000000E+05  2.5818638E-10
  4.6000000E+05  2.3842915E-10
  4.7000000E+05  2.2053943E-10
  4.8000000E+05  2.0430840E-10
  5.0000000E+05  1.7611720E-10
  5.1250000E+05  1.6096330E-10
  5.2500000E+05  1.4741596E-10
  5.3750000E+05  1.3527410E-10
  5.5000000E+05  1.2436551E-10
  5.7500000E+05  1.0567633E-10
  5.8750000E+05  9.7657701E-11
  6.0000000E+05  9.0390475E-11
  6.2500000E+05  7.7787224E-11
  6.5000000E+05  6.7317891E-11
  6.7500000E+05  5.8560915E-11
  7.0000000E+05  5.1189266E-11
  7.2500000E+05  4.4946890E-11
  7.5000000E+05  3.9631509E-11
  7.7500000E+05  3.5082002E-11
  8.0000000E+05  3.1169003E-11
  8.2500000E+05  2.7788044E-11
  8.5000000E+05  2.4854220E-11
  8.7500000E+05  2.2298092E-11
  9.0000000E+05  2.0062528E-11
  9.2500000E+05  1.8100279E-11
  9.5000000E+05  1.6372061E-11
  9.7500000E+05  1.4845049E-11
  1.0000000E+06  1.3491683E-11
  1.0250000E+06  1.2288726E-11
  1.0500000E+06  1.1216506E-11
  1.0750000E+06  1.0258300E-11
  1.1000000E+06  9.3998371E-12
  1.1250000E+06  8.6288978E-12
  1.1500000E+06  7.9349781E-12
  1.1750000E+06  7.3090200E-12
  1.2000000E+06  6.7431879E-12
  1.2250000E+06  6.2306806E-12
  1.2500000E+06  5.7655789E-12
  1.3000000E+06  4.9575800E-12
  1.3500000E+06  4.2850971E-12
  1.4000000E+06  3.7217902E-12
  1.4500000E+06  3.2471163E-12
  1.5000000E+06  2.8449057E-12
  1.5500000E+06  2.5023276E-12
  1.6000000E+06  2.2091234E-12
  1.6500000E+06  1.9570342E-12
  1.7000000E+06  1.7393675E-12
  1.7500000E+06  1.5506689E-12
  1.8000000E+06  1.3864662E-12
  1.8500000E+06  1.2430698E-12
  1.9000000E+06  1.1174202E-12
  1.9500000E+06  1.0069677E-12
  2.0000000E+06  9.0957794E-13
  2.0500000E+06  8.2345678E-13
  2.1000000E+06  7.4708984E-13
  2.1500000E+06  6.7919397E-13
  2.2000000E+06  6.1867827E-13
  2.2500000E+06  5.6461150E-13
  2.3000000E+06  5.1619581E-13
  2.3500000E+06  4.7274539E-13
  2.4000000E+06  4.3366897E-13
  2.4500000E+06  3.9845512E-13
  2.5000000E+06  3.6666029E-13
  2.6000000E+06  3.1183456E-13
  2.7000000E+06  2.6665859E-13
  2.8000000E+06  2.2919122E-13
  2.9000000E+06  1.9793017E-13
  3.0000000E+06  1.7170039E-13
  3.1000000E+06  1.4957297E-13
  3.2000000E+06  1.3080725E-13
  3.3000000E+06  1.1481344E-13
  3.4000000E+06  1.0111954E-13
  3.5000000E+06  8.9351852E-14
  3.6000000E+06  7.9208339E-14
  3.7000000E+06  7.0438253E-14
  
  
#  53   6  M2  EION =  9.370000000E+02 eV   278
#  S(0) = 1.388967E+00
  9.3506787E+00  0.0000000E+00
  9.3506787E+02  0.0000000E+00
  9.3506787E+02  8.7787484E-04
  9.3700000E+02  8.7787484E-04
  9.3700927E+02  8.7787484E-04
  9.3709047E+02  8.9352260E-04
  9.3717166E+02  9.0872443E-04
  9.3725285E+02  9.2347334E-04
  9.3733404E+02  9.3776389E-04
  9.3749643E+02  9.6495567E-04
  9.3765881E+02  9.9028515E-04
  9.3798358E+02  1.0354000E-03
  9.3830835E+02  1.0733600E-03
  9.3895788E+02  1.1297920E-03
  9.3960742E+02  1.1644819E-03
  9.4025696E+02  1.1827147E-03
  9.4090649E+02  1.1891749E-03
  9.4155603E+02  1.1876026E-03
  9.4220556E+02  1.1807981E-03
  9.4285510E+02  1.1707752E-03
  9.4350464E+02  1.1589400E-03
  9.4415417E+02  1.1462524E-03
  9.4480371E+02  1.1333543E-03
  9.4610278E+02  1.1084487E-03
  9.4740185E+02  1.0860041E-03
  9.5000000E+02  1.0501716E-03
  9.5312500E+02  1.0216012E-03
  9.5625000E+02  1.0050169E-03
  9.5937500E+02  9.9672886E-04
  9.6250000E+02  9.9394913E-04
  9.6875000E+02  9.9724412E-04
  9.7187500E+02  1.0006975E-03
  9.7500000E+02  1.0041957E-03
  9.8125000E+02  1.0094161E-03
  9.8750000E+02  1.0109320E-03
  9.9375000E+02  1.0088425E-03
  1.0000000E+03  1.0042169E-03
  1.0062500E+03  9.9831138E-04
  1.0125000E+03  9.9213687E-04
  1.0187500E+03  9.8631741E-04
  1.0250000E+03  9.8112358E-04
  1.0375000E+03  9.7239084E-04
  1.0437500E+03  9.6843944E-04
  1.0500000E+03  9.6445253E-04
  1.0625000E+03  9.5566781E-04
  1.0750000E+03  9.4541069E-04
  1.0875000E+03  9.3404367E-04
  1.1000000E+03  9.2232144E-04
  1.1250000E+03  9.0007531E-04
  1.1375000E+03  8.8976191E-04
  1.1500000E+03  8.7969011E-04
  1.1750000E+03  8.5937354E-04
  1.2000000E+03  8.3841761E-04
  1.2250000E+03  8.1763956E-04
  1.2500000E+03  7.9786885E-04
  1.2750000E+03  7.7898792E-04
  1.3000000E+03  7.6055563E-04
  1.3500000E+03  7.2415038E-04
  1.4000000E+03  6.8968393E-04
  1.4250000E+03  6.7337751E-04
  1.4500000E+03  6.5750616E-04
  1.4750000E+03  6.4191105E-04
  1.5000000E+03  6.2662410E-04
  1.6000000E+03  5.6982281E-04
  1.7000000E+03  5.1914707E-04
  1.8000000E+03  4.7377186E-04
  1.9000000E+03  4.3333523E-04
  2.0000000E+03  3.9705465E-04
  2.1000000E+03  3.6469472E-04
  2.2000000E+03  3.3558375E-04
  2.3000000E+03  3.0942738E-04
  2.4000000E+03  2.8590768E-04
  2.5000000E+03  2.6467930E-04
  2.6000000E+03  2.4546828E-04
  2.7000000E+03  2.2804735E-04
  2.8000000E+03  2.1222719E-04
  2.9000000E+03  1.9783597E-04
  3.0000000E+03  1.8471414E-04
  3.1000000E+03  1.7272245E-04
  3.2000000E+03  1.6174129E-04
  3.4000000E+03  1.4240621E-04
  3.6000000E+03  1.2601843E-04
  3.8000000E+03  1.1203881E-04
  4.0000000E+03  1.0004103E-04
  4.2000000E+03  8.9685854E-05
  4.4000000E+03  8.0701365E-05
  4.6000000E+03  7.2868133E-05
  4.8000000E+03  6.6007620E-05
  5.0000000E+03  5.9973650E-05
  5.2500000E+03  5.3411831E-05
  5.5000000E+03  4.7763067E-05
  5.7500000E+03  4.2874343E-05
  6.0000000E+03  3.8622389E-05
  6.5000000E+03  3.1646909E-05
  6.7500000E+03  2.8774467E-05
  7.0000000E+03  2.6234149E-05
  7.2500000E+03  2.3979506E-05
  7.5000000E+03  2.1971643E-05
  8.0000000E+03  1.8570450E-05
  8.5000000E+03  1.5824415E-05
  9.0000000E+03  1.3583937E-05
  9.5000000E+03  1.1738647E-05
  1.0000000E+04  1.0205746E-05
  1.0500000E+04  8.9223359E-06
  1.1000000E+04  7.8401090E-06
  1.1500000E+04  6.9215405E-06
  1.2000000E+04  6.1371731E-06
  1.2500000E+04  5.4636669E-06
  1.3000000E+04  4.8823614E-06
  1.3500000E+04  4.3782201E-06
  1.4000000E+04  3.9390363E-06
  1.4500000E+04  3.5548324E-06
  1.5000000E+04  3.2174022E-06
  1.5500000E+04  2.9199542E-06
  1.6000000E+04  2.6568367E-06
  1.6500000E+04  2.4233209E-06
  1.7000000E+04  2.2154311E-06
  1.8000000E+04  1.8636071E-06
  1.9000000E+04  1.5801014E-06
  2.0000000E+04  1.3493765E-06
  2.1000000E+04  1.1599088E-06
  2.2000000E+04  1.0030369E-06
  2.3000000E+04  8.7217119E-07
  2.4000000E+04  7.6224156E-07
  2.5000000E+04  6.6930660E-07
  2.6000000E+04  5.9027314E-07
  2.7000000E+04  5.2269187E-07
  2.8000000E+04  4.6460739E-07
  2.9000000E+04  4.1444678E-07
  3.0000000E+04  3.7093554E-07
  3.1000000E+04  3.3303407E-07
  3.2000000E+04  2.9988917E-07
  3.3000000E+04  2.7079648E-07
  3.4000000E+04  2.4517124E-07
  3.5000000E+04  2.2252555E-07
  3.6000000E+04  2.0245030E-07
  3.8000000E+04  1.6868568E-07
  4.0000000E+04  1.4170380E-07
  4.2000000E+04  1.1992540E-07
  4.4000000E+04  1.0218603E-07
  4.6000000E+04  8.7615584E-08
  4.8000000E+04  7.5555912E-08
  5.0000000E+04  6.5503561E-08
  5.2500000E+04  5.5176624E-08
  5.5000000E+04  4.6806464E-08
  5.7500000E+04  3.9963638E-08
  5.8750000E+04  3.7010712E-08
  6.0000000E+04  3.4325032E-08
  6.2500000E+04  2.9644735E-08
  6.5000000E+04  2.5733598E-08
  6.7500000E+04  2.2444718E-08
  7.0000000E+04  1.9662963E-08
  7.2500000E+04  1.7297342E-08
  7.5000000E+04  1.5275375E-08
  7.7500000E+04  1.3538912E-08
  8.0000000E+04  1.2040978E-08
  8.2500000E+04  1.0743377E-08
  8.5000000E+04  9.6148633E-09
  8.7500000E+04  8.6297329E-09
  9.0000000E+04  7.7667275E-09
  9.2500000E+04  7.0081738E-09
  9.5000000E+04  6.3393091E-09
  9.7500000E+04  5.7477477E-09
  1.0000000E+05  5.2230526E-09
  1.0250000E+05  4.7563918E-09
  1.0500000E+05  4.3402621E-09
  1.1000000E+05  3.6349302E-09
  1.1500000E+05  3.0660933E-09
  1.2000000E+05  2.6033838E-09
  1.2500000E+05  2.2240152E-09
  1.3000000E+05  1.9106963E-09
  1.3500000E+05  1.6501677E-09
  1.4000000E+05  1.4321647E-09
  1.4500000E+05  1.2486701E-09
  1.5000000E+05  1.0933694E-09
  1.5500000E+05  9.6125157E-10
  1.6000000E+05  8.4831086E-10
  1.6500000E+05  7.5132294E-10
  1.7000000E+05  6.6767592E-10
  1.7500000E+05  5.9524169E-10
  1.8000000E+05  5.3227612E-10
  1.8500000E+05  4.7734204E-10
  1.9000000E+05  4.2924922E-10
  1.9500000E+05  3.8700737E-10
  2.0000000E+05  3.4978866E-10
  2.0500000E+05  3.1689804E-10
  2.1000000E+05  2.8774954E-10
  2.2000000E+05  2.3876990E-10
  2.3000000E+05  1.9970535E-10
  2.4000000E+05  1.6825635E-10
  2.5000000E+05  1.4271933E-10
  2.6000000E+05  1.2181714E-10
  2.7000000E+05  1.0458176E-10
  2.8000000E+05  9.0271912E-11
  2.9000000E+05  7.8314620E-11
  3.0000000E+05  6.8263082E-11
  3.1000000E+05  5.9765989E-11
  3.2000000E+05  5.2544987E-11
  3.3000000E+05  4.6377938E-11
  3.4000000E+05  4.1086343E-11
  3.5000000E+05  3.6525820E-11
  3.6000000E+05  3.2578913E-11
  3.7000000E+05  2.9149530E-11
  3.8000000E+05  2.6158622E-11
  3.9000000E+05  2.3540814E-11
  4.0000000E+05  2.1241790E-11
  4.1000000E+05  1.9216212E-11
  4.2000000E+05  1.7426072E-11
  4.3000000E+05  1.5839361E-11
  4.4000000E+05  1.4429018E-11
  4.6000000E+05  1.2048993E-11
  4.8000000E+05  1.0139887E-11
  5.0000000E+05  8.5943049E-12
  5.1250000E+05  7.7765104E-12
  5.2500000E+05  7.0537343E-12
  5.3750000E+05  6.4130390E-12
  5.5000000E+05  5.8434923E-12
  5.7500000E+05  4.8821361E-12
  5.8750000E+05  4.4756906E-12
  6.0000000E+05  4.1107035E-12
  6.2500000E+05  3.4858830E-12
  6.5000000E+05  2.9754512E-12
  6.7500000E+05  2.5551567E-12
  7.0000000E+05  2.2065413E-12
  7.2500000E+05  1.9154119E-12
  7.5000000E+05  1.6707507E-12
  7.7500000E+05  1.4639245E-12
  8.0000000E+05  1.2881133E-12
  8.2500000E+05  1.1378918E-12
  8.5000000E+05  1.0089123E-12
  8.7500000E+05  8.9766717E-13
  9.0000000E+05  8.0130734E-13
  9.2500000E+05  7.1750436E-13
  9.5000000E+05  6.4434421E-13
  9.7500000E+05  5.8024435E-13
  1.0000000E+06  5.2389031E-13
  1.0250000E+06  4.7418517E-13
  1.0500000E+06  4.3020931E-13
  1.0750000E+06  3.9118840E-13
  1.1000000E+06  3.5646765E-13
  1.1250000E+06  3.2549118E-13
  1.1500000E+06  2.9778521E-13
  1.2000000E+06  2.5062130E-13
  1.2500000E+06  2.1236993E-13
  1.3000000E+06  1.8108794E-13
  1.3500000E+06  1.5530902E-13
  1.4000000E+06  1.3391459E-13
  1.4500000E+06  1.1604249E-13
  1.5000000E+06  1.0102183E-13
  1.5500000E+06  8.8326016E-14
  1.6000000E+06  7.7538333E-14
  1.6500000E+06  6.8326519E-14
  1.7000000E+06  6.0423790E-14
  1.7500000E+06  5.3614575E-14
  1.8000000E+06  4.7723495E-14
  1.8500000E+06  4.2607013E-14
  1.9000000E+06  3.8146997E-14
  1.9500000E+06  3.4245701E-14
  2.0000000E+06  3.0821875E-14
  2.0500000E+06  2.7807672E-14
  2.1000000E+06  2.5146183E-14
  2.1500000E+06  2.2789504E-14
  2.2000000E+06  2.0697136E-14
  2.2500000E+06  1.8834685E-14
  2.3000000E+06  1.7172831E-14
  2.4000000E+06  1.4354147E-14
  2.5000000E+06  1.2079785E-14
  2.6000000E+06  1.0229593E-14
  2.7000000E+06  8.7131050E-15
  2.8000000E+06  7.4615584E-15
  2.9000000E+06  6.4220632E-15
  3.0000000E+06  5.5535184E-15
  3.1000000E+06  4.8236091E-15
  3.2000000E+06  4.2068250E-15
  3.3000000E+06  3.6829565E-15
  3.4000000E+06  3.2359627E-15
  3.5000000E+06  2.8531443E-15
  3.6000000E+06  2.5241409E-15
  
  
#  53   7  M3  EION =  8.810000000E+02 eV   277
#  S(0) = 2.951158E+00
  8.7903166E+00  0.0000000E+00
  8.7903166E+02  0.0000000E+00
  8.7903166E+02  2.1219123E-03
  8.8100000E+02  2.1219123E-03
  8.8100870E+02  2.1219123E-03
  8.8112739E+02  2.1772757E-03
  8.8124609E+02  2.2304897E-03
  8.8136478E+02  2.2815040E-03
  8.8148348E+02  2.3302833E-03
  8.8172087E+02  2.4210674E-03
  8.8195826E+02  2.5028282E-03
  8.8243304E+02  2.6400904E-03
  8.8290783E+02  2.7449299E-03
  8.8385739E+02  2.8743247E-03
  8.8433217E+02  2.9079167E-03
  8.8480696E+02  2.9262845E-03
  8.8575652E+02  2.9305827E-03
  8.8670609E+02  2.9080652E-03
  8.8765565E+02  2.8719895E-03
  8.8860522E+02  2.8303189E-03
  8.8955478E+02  2.7876391E-03
  8.9050435E+02  2.7464763E-03
  8.9145391E+02  2.7081331E-03
  8.9240348E+02  2.6731961E-03
  8.9620174E+02  2.5682234E-03
  9.0000000E+02  2.5090207E-03
  9.0312500E+02  2.4838884E-03
  9.0625000E+02  2.4727765E-03
  9.0937500E+02  2.4706604E-03
  9.1250000E+02  2.4737895E-03
  9.1875000E+02  2.4854485E-03
  9.2187500E+02  2.4905895E-03
  9.2500000E+02  2.4939545E-03
  9.3125000E+02  2.4938994E-03
  9.3750000E+02  2.4851045E-03
  9.4375000E+02  2.4699577E-03
  9.5000000E+02  2.4514600E-03
  9.6250000E+02  2.4135947E-03
  9.7500000E+02  2.3811188E-03
  9.8750000E+02  2.3532711E-03
  1.0000000E+03  2.3258269E-03
  1.0250000E+03  2.2627832E-03
  1.0375000E+03  2.2282333E-03
  1.0500000E+03  2.1939023E-03
  1.0750000E+03  2.1297165E-03
  1.0875000E+03  2.0997181E-03
  1.1000000E+03  2.0702926E-03
  1.1250000E+03  2.0113529E-03
  1.1500000E+03  1.9520940E-03
  1.2000000E+03  1.8405060E-03
  1.2250000E+03  1.7889776E-03
  1.2500000E+03  1.7388628E-03
  1.2750000E+03  1.6897664E-03
  1.3000000E+03  1.6418820E-03
  1.3500000E+03  1.5519176E-03
  1.4000000E+03  1.4686772E-03
  1.4500000E+03  1.3902106E-03
  1.5000000E+03  1.3166388E-03
  1.5500000E+03  1.2485298E-03
  1.6000000E+03  1.1846332E-03
  1.6500000E+03  1.1245843E-03
  1.7000000E+03  1.0685002E-03
  1.8000000E+03  9.6680877E-04
  1.9000000E+03  8.7725386E-04
  2.0000000E+03  7.9821784E-04
  2.1000000E+03  7.2825386E-04
  2.2000000E+03  6.6620756E-04
  2.3000000E+03  6.1091652E-04
  2.4000000E+03  5.6149383E-04
  2.5000000E+03  5.1727657E-04
  2.6000000E+03  4.7759206E-04
  2.7000000E+03  4.4184065E-04
  2.8000000E+03  4.0954631E-04
  2.9000000E+03  3.8030801E-04
  3.0000000E+03  3.5377801E-04
  3.1000000E+03  3.2965361E-04
  3.2000000E+03  3.0766910E-04
  3.4000000E+03  2.6921503E-04
  3.6000000E+03  2.3688209E-04
  3.8000000E+03  2.0949429E-04
  4.0000000E+03  1.8613938E-04
  4.2000000E+03  1.6610092E-04
  4.4000000E+03  1.4881057E-04
  4.6000000E+03  1.3381328E-04
  4.8000000E+03  1.2074180E-04
  5.0000000E+03  1.0929734E-04
  5.2500000E+03  9.6911292E-05
  5.5000000E+03  8.6302274E-05
  5.7500000E+03  7.7164171E-05
  6.0000000E+03  6.9251929E-05
  6.5000000E+03  5.6351080E-05
  6.7500000E+03  5.1069980E-05
  7.0000000E+03  4.6415932E-05
  7.2500000E+03  4.2299061E-05
  7.5000000E+03  3.8644651E-05
  8.0000000E+03  3.2482735E-05
  8.5000000E+03  2.7537149E-05
  9.0000000E+03  2.3523987E-05
  9.5000000E+03  2.0235341E-05
  1.0000000E+04  1.7516438E-05
  1.0500000E+04  1.5250314E-05
  1.1000000E+04  1.3347553E-05
  1.1500000E+04  1.1739083E-05
  1.2000000E+04  1.0370939E-05
  1.2500000E+04  9.2005298E-06
  1.3000000E+04  8.1939400E-06
  1.3500000E+04  7.3239486E-06
  1.4000000E+04  6.5685472E-06
  1.4500000E+04  5.9098132E-06
  1.5000000E+04  5.3330522E-06
  1.5500000E+04  4.8261440E-06
  1.6000000E+04  4.3790342E-06
  1.6500000E+04  3.9833368E-06
  1.7000000E+04  3.6320214E-06
  1.8000000E+04  3.0397605E-06
  1.9000000E+04  2.5648989E-06
  2.0000000E+04  2.1802830E-06
  2.1000000E+04  1.8658763E-06
  2.2000000E+04  1.6066893E-06
  2.3000000E+04  1.3913683E-06
  2.4000000E+04  1.2112159E-06
  2.5000000E+04  1.0594987E-06
  2.6000000E+04  9.3095291E-07
  2.7000000E+04  8.2142638E-07
  2.8000000E+04  7.2761643E-07
  2.9000000E+04  6.4687518E-07
  3.0000000E+04  5.7706466E-07
  3.1000000E+04  5.1644674E-07
  3.2000000E+04  4.6359920E-07
  3.3000000E+04  4.1735146E-07
  3.4000000E+04  3.7673473E-07
  3.5000000E+04  3.4094292E-07
  3.6000000E+04  3.0930200E-07
  3.8000000E+04  2.5629638E-07
  4.0000000E+04  2.1415937E-07
  4.2000000E+04  1.8031864E-07
  4.4000000E+04  1.5288672E-07
  4.6000000E+04  1.3045983E-07
  4.8000000E+04  1.1198081E-07
  5.0000000E+04  9.6644505E-08
  5.2500000E+04  8.0963226E-08
  5.5000000E+04  6.8317800E-08
  5.7500000E+04  5.8030561E-08
  5.8750000E+04  5.3607406E-08
  6.0000000E+04  4.9593956E-08
  6.2500000E+04  4.2623426E-08
  6.5000000E+04  3.6824478E-08
  6.7500000E+04  3.1969329E-08
  7.0000000E+04  2.7880191E-08
  7.2500000E+04  2.4417115E-08
  7.5000000E+04  2.1469051E-08
  7.7500000E+04  1.8947230E-08
  8.0000000E+04  1.6780200E-08
  8.2500000E+04  1.4910069E-08
  8.5000000E+04  1.3289649E-08
  8.7500000E+04  1.1880246E-08
  9.0000000E+04  1.0649966E-08
  9.2500000E+04  9.5723773E-09
  9.5000000E+04  8.6254751E-09
  1.0000000E+05  7.0530382E-09
  1.0500000E+05  5.8176601E-09
  1.1000000E+05  4.8369433E-09
  1.1500000E+05  4.0509569E-09
  1.2000000E+05  3.4155162E-09
  1.2500000E+05  2.8976417E-09
  1.3000000E+05  2.4724360E-09
  1.3500000E+05  2.1209048E-09
  1.4000000E+05  1.8284163E-09
  1.4500000E+05  1.5835969E-09
  1.5000000E+05  1.3775308E-09
  1.5500000E+05  1.2031745E-09
  1.6000000E+05  1.0549230E-09
  1.6500000E+05  9.2828483E-10
  1.7000000E+05  8.1963757E-10
  1.7500000E+05  7.2604196E-10
  1.8000000E+05  6.4509926E-10
  1.8500000E+05  5.7484112E-10
  1.9000000E+05  5.1364415E-10
  1.9500000E+05  4.6016291E-10
  2.0000000E+05  4.1327718E-10
  2.0500000E+05  3.7205012E-10
  2.1000000E+05  3.3569501E-10
  2.2000000E+05  2.7504918E-10
  2.3000000E+05  2.2715473E-10
  2.4000000E+05  1.8897382E-10
  2.5000000E+05  1.5827236E-10
  2.6000000E+05  1.3338742E-10
  2.7000000E+05  1.1306741E-10
  2.8000000E+05  9.6360618E-11
  2.9000000E+05  8.2536328E-11
  3.0000000E+05  7.1028540E-11
  3.1000000E+05  6.1395285E-11
  3.2000000E+05  5.3288751E-11
  3.3000000E+05  4.6433220E-11
  3.4000000E+05  4.0608630E-11
  3.5000000E+05  3.5638205E-11
  3.6000000E+05  3.1379063E-11
  3.7000000E+05  2.7715043E-11
  3.8000000E+05  2.4551230E-11
  3.9000000E+05  2.1809667E-11
  4.0000000E+05  1.9426006E-11
  4.1000000E+05  1.7346882E-11
  4.2000000E+05  1.5527852E-11
  4.3000000E+05  1.3931746E-11
  4.4000000E+05  1.2527355E-11
  4.6000000E+05  1.0192530E-11
  4.8000000E+05  8.3575008E-12
  5.0000000E+05  6.9020227E-12
  5.1250000E+05  6.1448319E-12
  5.2500000E+05  5.4841815E-12
  5.3750000E+05  4.9060638E-12
  5.5000000E+05  4.3987454E-12
  5.7500000E+05  3.5585765E-12
  5.8750000E+05  3.2103435E-12
  6.0000000E+05  2.9016645E-12
  6.2500000E+05  2.3832607E-12
  6.5000000E+05  1.9706578E-12
  6.7500000E+05  1.6396649E-12
  7.0000000E+05  1.3721920E-12
  7.2500000E+05  1.1545740E-12
  7.5000000E+05  9.7639199E-13
  7.7500000E+05  8.2963130E-13
  8.0000000E+05  7.0807669E-13
  8.2500000E+05  6.0687154E-13
  8.5000000E+05  5.2219356E-13
  8.7500000E+05  4.5101417E-13
  9.0000000E+05  3.9091867E-13
  9.2500000E+05  3.3997042E-13
  9.5000000E+05  2.9660704E-13
  9.7500000E+05  2.5956128E-13
  1.0000000E+06  2.2780015E-13
  1.0250000E+06  2.0047748E-13
  1.0500000E+06  1.7689702E-13
  1.0750000E+06  1.5648343E-13
  1.1000000E+06  1.3875927E-13
  1.1250000E+06  1.2332683E-13
  1.1500000E+06  1.0985359E-13
  1.1750000E+06  9.8060441E-14
  1.2000000E+06  8.7712274E-14
  1.2250000E+06  7.8610400E-14
  1.2500000E+06  7.0586373E-14
  1.3000000E+06  5.7219994E-14
  1.3500000E+06  4.6700358E-14
  1.4000000E+06  3.8356593E-14
  1.4500000E+06  3.1690536E-14
  1.5000000E+06  2.6328681E-14
  1.5500000E+06  2.1988398E-14
  1.6000000E+06  1.8454028E-14
  1.6500000E+06  1.5559725E-14
  1.7000000E+06  1.3176983E-14
  1.7500000E+06  1.1205532E-14
  1.8000000E+06  9.5666237E-15
  1.8500000E+06  8.1980267E-15
  1.9000000E+06  7.0502657E-15
  1.9500000E+06  6.0837868E-15
  2.0000000E+06  5.2668013E-15
  2.0500000E+06  4.5736338E-15
  2.1000000E+06  3.9834441E-15
  2.1500000E+06  3.4792378E-15
  2.2000000E+06  3.0470969E-15
  2.2500000E+06  2.6755735E-15
  2.3000000E+06  2.3552140E-15
  2.3500000E+06  2.0781832E-15
  2.4000000E+06  1.8379637E-15
  2.4500000E+06  1.6291148E-15
  2.5000000E+06  1.4470804E-15
  2.5500000E+06  1.2880355E-15
  2.6000000E+06  1.1487549E-15
  2.6500000E+06  1.0265091E-15
  2.7000000E+06  9.1898234E-16
  2.8000000E+06  7.4049113E-16
  2.9000000E+06  6.0069159E-16
  3.0000000E+06  4.9033068E-16
  3.1000000E+06  4.0256982E-16
  3.2000000E+06  3.3232789E-16
  3.3000000E+06  2.7581230E-16
  3.4000000E+06  2.3011165E-16
  
  
#  53   8  M4  EION =  6.380000000E+02 eV   282
#  S(0) = 5.679994E+00
  6.3387110E+00  0.0000000E+00
  6.3387110E+02  0.0000000E+00
  6.3387110E+02  2.3618439E-04
  6.3800000E+02  2.3618439E-04
  6.3800641E+02  2.3618439E-04
  6.3815633E+02  2.4081294E-04
  6.3830625E+02  2.4586756E-04
  6.3845617E+02  2.5138503E-04
  6.3860609E+02  2.5740460E-04
  6.3890593E+02  2.7112132E-04
  6.3920577E+02  2.8739041E-04
  6.3980545E+02  3.2935950E-04
  6.4040513E+02  3.8754771E-04
  6.4100481E+02  4.6755470E-04
  6.4160449E+02  5.7679769E-04
  6.4220417E+02  7.2511656E-04
  6.4280385E+02  9.2556852E-04
  6.4340353E+02  1.1954457E-03
  6.4400321E+02  1.5575445E-03
  6.4460289E+02  2.0416488E-03
  6.4520257E+02  2.6860585E-03
  6.4580224E+02  3.5388283E-03
  6.4640192E+02  4.6576618E-03
  6.4700160E+02  6.1062934E-03
  6.4760128E+02  7.9478987E-03
  6.4790112E+02  9.0297771E-03
  6.4820096E+02  1.0223001E-02
  6.4880064E+02  1.2931780E-02
  6.4940032E+02  1.5983935E-02
  6.5000000E+02  1.9203947E-02
  6.5039062E+02  2.1267329E-02
  6.5078125E+02  2.3202377E-02
  6.5117188E+02  2.4926289E-02
  6.5156250E+02  2.6390278E-02
  6.5195312E+02  2.7564603E-02
  6.5234375E+02  2.8431451E-02
  6.5273438E+02  2.8990270E-02
  6.5312500E+02  2.9275039E-02
  6.5468750E+02  2.8556546E-02
  6.5546875E+02  2.7607903E-02
  6.5625000E+02  2.6550655E-02
  6.5703125E+02  2.5503940E-02
  6.5781250E+02  2.4514543E-02
  6.5859375E+02  2.3608582E-02
  6.5937500E+02  2.2793177E-02
  6.6250000E+02  2.0283616E-02
  6.6406250E+02  1.9356993E-02
  6.6562500E+02  1.8569062E-02
  6.6718750E+02  1.7878972E-02
  6.6875000E+02  1.7259659E-02
  6.7187500E+02  1.6170433E-02
  6.7500000E+02  1.5228919E-02
  6.8750000E+02  1.2589064E-02
  6.9375000E+02  1.1801270E-02
  7.0000000E+02  1.1241750E-02
  7.0625000E+02  1.0825895E-02
  7.1250000E+02  1.0491766E-02
  7.1875000E+02  1.0200475E-02
  7.2500000E+02  9.9313099E-03
  7.3125000E+02  9.6770000E-03
  7.3750000E+02  9.4366881E-03
  7.5000000E+02  9.0056151E-03
  7.7500000E+02  8.3370516E-03
  7.8750000E+02  8.0605423E-03
  8.0000000E+02  7.7966354E-03
  8.1250000E+02  7.5378674E-03
  8.2500000E+02  7.2861213E-03
  8.5000000E+02  6.8178902E-03
  8.7500000E+02  6.4006848E-03
  9.0000000E+02  6.0166316E-03
  9.2500000E+02  5.6536025E-03
  9.5000000E+02  5.3138350E-03
  1.0000000E+03  4.7143879E-03
  1.0500000E+03  4.1958667E-03
  1.1000000E+03  3.7417435E-03
  1.1500000E+03  3.3495285E-03
  1.2000000E+03  3.0061302E-03
  1.2500000E+03  2.7039399E-03
  1.3000000E+03  2.4391828E-03
  1.3500000E+03  2.2065640E-03
  1.4000000E+03  2.0001885E-03
  1.4500000E+03  1.8173551E-03
  1.5000000E+03  1.6555626E-03
  1.6000000E+03  1.3825724E-03
  1.7000000E+03  1.1640025E-03
  1.8000000E+03  9.8762764E-04
  1.9000000E+03  8.4358098E-04
  2.0000000E+03  7.2527006E-04
  2.1000000E+03  6.2728146E-04
  2.2000000E+03  5.4544758E-04
  2.3000000E+03  4.7664910E-04
  2.4000000E+03  4.1846186E-04
  2.5000000E+03  3.6897565E-04
  2.6000000E+03  3.2665890E-04
  2.7000000E+03  2.9028115E-04
  2.8000000E+03  2.5885691E-04
  2.9000000E+03  2.3159095E-04
  3.0000000E+03  2.0783474E-04
  3.1000000E+03  1.8705660E-04
  3.2000000E+03  1.6881729E-04
  3.4000000E+03  1.3855498E-04
  3.6000000E+03  1.1478443E-04
  3.8000000E+03  9.5899226E-05
  4.0000000E+03  8.0739893E-05
  4.2000000E+03  6.8456717E-05
  4.4000000E+03  5.8418277E-05
  4.6000000E+03  5.0149411E-05
  4.8000000E+03  4.3288462E-05
  5.0000000E+03  3.7557203E-05
  5.2500000E+03  3.1657200E-05
  5.5000000E+03  2.6865685E-05
  5.7500000E+03  2.2941936E-05
  6.0000000E+03  1.9704166E-05
  6.5000000E+03  1.4763063E-05
  6.7500000E+03  1.2869196E-05
  7.0000000E+03  1.1266402E-05
  7.2500000E+03  9.9027636E-06
  7.5000000E+03  8.7368519E-06
  8.0000000E+03  6.8713928E-06
  8.5000000E+03  5.4722317E-06
  9.0000000E+03  4.4069961E-06
  9.5000000E+03  3.5850433E-06
  1.0000000E+04  2.9430969E-06
  1.0500000E+04  2.4362307E-06
  1.1000000E+04  2.0320284E-06
  1.1500000E+04  1.7067573E-06
  1.2000000E+04  1.4428148E-06
  1.2500000E+04  1.2269844E-06
  1.3000000E+04  1.0492353E-06
  1.3500000E+04  9.0187715E-07
  1.4000000E+04  7.7895830E-07
  1.4500000E+04  6.7583290E-07
  1.5000000E+04  5.8884547E-07
  1.5500000E+04  5.1509792E-07
  1.6000000E+04  4.5227572E-07
  1.6500000E+04  3.9851898E-07
  1.7000000E+04  3.5232392E-07
  1.8000000E+04  2.7794758E-07
  1.9000000E+04  2.2177252E-07
  2.0000000E+04  1.7877225E-07
  2.1000000E+04  1.4545520E-07
  2.2000000E+04  1.1935489E-07
  2.3000000E+04  9.8701705E-08
  2.4000000E+04  8.2207701E-08
  2.5000000E+04  6.8923468E-08
  2.6000000E+04  5.8140612E-08
  2.7000000E+04  4.9324614E-08
  2.8000000E+04  4.2068177E-08
  2.9000000E+04  3.6057927E-08
  3.0000000E+04  3.1050621E-08
  3.1000000E+04  2.6855945E-08
  3.2000000E+04  2.3323858E-08
  3.3000000E+04  2.0335221E-08
  3.4000000E+04  1.7794801E-08
  3.5000000E+04  1.5625999E-08
  3.6000000E+04  1.3766841E-08
  3.8000000E+04  1.0784951E-08
  4.0000000E+04  8.5452779E-09
  4.2000000E+04  6.8408651E-09
  4.4000000E+04  5.5282006E-09
  4.6000000E+04  4.5061344E-09
  4.8000000E+04  3.7023091E-09
  5.0000000E+04  3.0642450E-09
  5.2500000E+04  2.4420507E-09
  5.5000000E+04  1.9650944E-09
  5.7500000E+04  1.5953380E-09
  5.8750000E+04  1.4418771E-09
  6.0000000E+04  1.3057184E-09
  6.2500000E+04  1.0767066E-09
  6.5000000E+04  8.9402813E-10
  6.7500000E+04  7.4712491E-10
  7.0000000E+04  6.2810097E-10
  7.2500000E+04  5.3098943E-10
  7.5000000E+04  4.5123818E-10
  7.7500000E+04  3.8534405E-10
  8.0000000E+04  3.3058780E-10
  8.2500000E+04  2.8484209E-10
  8.5000000E+04  2.4643087E-10
  8.7500000E+04  2.1402457E-10
  9.0000000E+04  1.8656123E-10
  9.2500000E+04  1.6318751E-10
  9.5000000E+04  1.4321396E-10
  1.0000000E+05  1.1132933E-10
  1.0500000E+05  8.7538325E-11
  1.1000000E+05  6.9553809E-11
  1.1500000E+05  5.5795831E-11
  1.2000000E+05  4.5155407E-11
  1.2500000E+05  3.6842686E-11
  1.3000000E+05  3.0287630E-11
  1.3500000E+05  2.5073699E-11
  1.4000000E+05  2.0893004E-11
  1.4500000E+05  1.7515559E-11
  1.5000000E+05  1.4767858E-11
  1.5500000E+05  1.2517776E-11
  1.6000000E+05  1.0663822E-11
  1.6500000E+05  9.1273989E-12
  1.7000000E+05  7.8471743E-12
  1.7500000E+05  6.7749380E-12
  1.8000000E+05  5.8725313E-12
  1.8500000E+05  5.1095576E-12
  1.9000000E+05  4.4616583E-12
  1.9500000E+05  3.9091992E-12
  2.0000000E+05  3.4362659E-12
  2.0500000E+05  3.0298921E-12
  2.1000000E+05  2.6794618E-12
  2.2000000E+05  2.1130178E-12
  2.3000000E+05  1.6835993E-12
  2.4000000E+05  1.3542213E-12
  2.5000000E+05  1.0988357E-12
  2.6000000E+05  8.9883807E-13
  2.7000000E+05  7.4076351E-13
  2.8000000E+05  6.1474793E-13
  2.9000000E+05  5.1348459E-13
  3.0000000E+05  4.3150289E-13
  3.1000000E+05  3.6466630E-13
  3.2000000E+05  3.0981951E-13
  3.3000000E+05  2.6453472E-13
  3.4000000E+05  2.2692798E-13
  3.5000000E+05  1.9552677E-13
  3.6000000E+05  1.6917206E-13
  3.7000000E+05  1.4694528E-13
  3.8000000E+05  1.2811342E-13
  3.9000000E+05  1.1208822E-13
  4.0000000E+05  9.8394946E-14
  4.2000000E+05  7.6533925E-14
  4.4000000E+05  6.0216078E-14
  4.6000000E+05  4.7873240E-14
  4.8000000E+05  3.8423659E-14
  5.0000000E+05  3.1108743E-14
  5.2500000E+05  2.4159491E-14
  5.5000000E+05  1.8975833E-14
  5.7500000E+05  1.5058183E-14
  5.8750000E+05  1.3461908E-14
  6.0000000E+05  1.2061839E-14
  6.2500000E+05  9.7450680E-15
  6.5000000E+05  7.9357649E-15
  6.7500000E+05  6.5097081E-15
  7.0000000E+05  5.3761071E-15
  7.2500000E+05  4.4678465E-15
  7.5000000E+05  3.7347823E-15
  7.7500000E+05  3.1390766E-15
  8.0000000E+05  2.6519013E-15
  8.2500000E+05  2.2511003E-15
  8.5000000E+05  1.9195050E-15
  8.7500000E+05  1.6437130E-15
  9.0000000E+05  1.4131896E-15
  9.2500000E+05  1.2195982E-15
  9.5000000E+05  1.0563016E-15
  9.7500000E+05  9.1798168E-16
  1.0000000E+06  8.0035245E-16
  1.0250000E+06  6.9994102E-16
  1.0500000E+06  6.1391899E-16
  1.1000000E+06  4.7619647E-16
  1.1500000E+06  3.7314739E-16
  1.2000000E+06  2.9513868E-16
  1.2500000E+06  2.3545548E-16
  1.3000000E+06  1.8934369E-16
  1.3500000E+06  1.5339136E-16
  1.4000000E+06  1.2512081E-16
  1.4500000E+06  1.0271438E-16
  1.5000000E+06  8.4824974E-17
  1.5500000E+06  7.0444362E-17
  1.6000000E+06  5.8810277E-17
  1.6500000E+06  4.9341475E-17
  1.7000000E+06  4.1591280E-17
  1.7500000E+06  3.5213835E-17
  1.8000000E+06  2.9939445E-17
  1.8500000E+06  2.5556406E-17
  1.9000000E+06  2.1897422E-17
  1.9500000E+06  1.8829595E-17
  2.0000000E+06  1.6246790E-17
  2.0500000E+06  1.4063785E-17
  2.1000000E+06  1.2211892E-17
  2.1500000E+06  1.0635451E-17
  2.2000000E+06  9.2890347E-18
  2.2500000E+06  8.1354094E-18
  2.3000000E+06  7.1439300E-18
  2.4000000E+06  5.5500555E-18
  2.5000000E+06  4.3515530E-18
  2.6000000E+06  3.4405021E-18
  2.7000000E+06  2.7417170E-18
  2.8000000E+06  2.2017250E-18
  
  
#  53   9  M5  EION =  6.260000000E+02 eV   282
#  S(0) = 8.533184E+00
  6.1513310E+00  0.0000000E+00
  6.1513310E+02  0.0000000E+00
  6.1513310E+02  3.4512751E-04
  6.2600000E+02  3.4512751E-04
  6.2600629E+02  3.4512751E-04
  6.2615625E+02  3.5180826E-04
  6.2630621E+02  3.5914046E-04
  6.2645617E+02  3.6717958E-04
  6.2660613E+02  3.7598485E-04
  6.2690605E+02  3.9615170E-04
  6.2720598E+02  4.2020227E-04
  6.2780582E+02  4.8262089E-04
  6.2840566E+02  5.6960244E-04
  6.2900550E+02  6.8953920E-04
  6.2930543E+02  7.6520483E-04
  6.2960535E+02  8.5352643E-04
  6.3020519E+02  1.0762503E-03
  6.3080503E+02  1.3771510E-03
  6.3140488E+02  1.7819049E-03
  6.3200472E+02  2.3242615E-03
  6.3260456E+02  3.0481797E-03
  6.3320440E+02  4.0100066E-03
  6.3440409E+02  6.9429573E-03
  6.3500393E+02  9.0917296E-03
  6.3560377E+02  1.1817723E-02
  6.3620362E+02  1.5184100E-02
  6.3680346E+02  1.9188948E-02
  6.3740330E+02  2.3714973E-02
  6.3800315E+02  2.8515532E-02
  6.3920283E+02  3.7329334E-02
  6.3980267E+02  4.0608577E-02
  6.4040252E+02  4.2831303E-02
  6.4100236E+02  4.4009373E-02
  6.4160220E+02  4.4330708E-02
  6.4280189E+02  4.3240143E-02
  6.4340173E+02  4.2209848E-02
  6.4400157E+02  4.1057991E-02
  6.4460142E+02  3.9874309E-02
  6.4520126E+02  3.8705516E-02
  6.4640094E+02  3.6535411E-02
  6.4760063E+02  3.4657724E-02
  6.5000000E+02  3.1699655E-02
  6.5312500E+02  2.8946603E-02
  6.5625000E+02  2.6873058E-02
  6.5937500E+02  2.5160739E-02
  6.6250000E+02  2.3681268E-02
  6.6875000E+02  2.1270388E-02
  6.7500000E+02  1.9497767E-02
  6.8750000E+02  1.7341000E-02
  6.9375000E+02  1.6676822E-02
  7.0000000E+02  1.6146254E-02
  7.0625000E+02  1.5686464E-02
  7.1250000E+02  1.5263425E-02
  7.1875000E+02  1.4863983E-02
  7.2500000E+02  1.4486519E-02
  7.5000000E+02  1.3236565E-02
  7.6250000E+02  1.2752112E-02
  7.7500000E+02  1.2317139E-02
  7.8750000E+02  1.1903309E-02
  8.0000000E+02  1.1498776E-02
  8.2500000E+02  1.0728734E-02
  8.5000000E+02  1.0039539E-02
  8.7500000E+02  9.4199034E-03
  9.0000000E+02  8.8405046E-03
  9.2500000E+02  8.2950406E-03
  9.5000000E+02  7.7906724E-03
  1.0000000E+03  6.9020953E-03
  1.0500000E+03  6.1301695E-03
  1.1000000E+03  5.4596554E-03
  1.1500000E+03  4.8806397E-03
  1.2000000E+03  4.3741506E-03
  1.2500000E+03  3.9294505E-03
  1.3000000E+03  3.5415091E-03
  1.3500000E+03  3.1999510E-03
  1.4000000E+03  2.8976296E-03
  1.4500000E+03  2.6307679E-03
  1.5000000E+03  2.3944447E-03
  1.6000000E+03  1.9961225E-03
  1.7000000E+03  1.6783211E-03
  1.8000000E+03  1.4218384E-03
  1.9000000E+03  1.2129480E-03
  2.0000000E+03  1.0416805E-03
  2.1000000E+03  8.9987172E-04
  2.2000000E+03  7.8157034E-04
  2.3000000E+03  6.8227853E-04
  2.4000000E+03  5.9842179E-04
  2.5000000E+03  5.2717605E-04
  2.6000000E+03  4.6629787E-04
  2.7000000E+03  4.1400260E-04
  2.8000000E+03  3.6886604E-04
  2.9000000E+03  3.2973663E-04
  3.0000000E+03  2.9567464E-04
  3.1000000E+03  2.6590865E-04
  3.2000000E+03  2.3980148E-04
  3.4000000E+03  1.9653475E-04
  3.6000000E+03  1.6259856E-04
  3.8000000E+03  1.3567320E-04
  4.0000000E+03  1.1408726E-04
  4.2000000E+03  9.6617873E-05
  4.4000000E+03  8.2357428E-05
  4.6000000E+03  7.0623833E-05
  4.8000000E+03  6.0898466E-05
  5.0000000E+03  5.2782788E-05
  5.2500000E+03  4.4437453E-05
  5.5000000E+03  3.7668085E-05
  5.7500000E+03  3.2131002E-05
  6.0000000E+03  2.7566908E-05
  6.5000000E+03  2.0611910E-05
  6.7500000E+03  1.7950117E-05
  7.0000000E+03  1.5699606E-05
  7.2500000E+03  1.3786712E-05
  7.5000000E+03  1.2152652E-05
  8.0000000E+03  9.5413837E-06
  8.5000000E+03  7.5860495E-06
  9.0000000E+03  6.0997186E-06
  9.5000000E+03  4.9545298E-06
  1.0000000E+04  4.0613889E-06
  1.0500000E+04  3.3571570E-06
  1.1000000E+04  2.7963208E-06
  1.1500000E+04  2.3455903E-06
  1.2000000E+04  1.9802991E-06
  1.2500000E+04  1.6819541E-06
  1.3000000E+04  1.4365382E-06
  1.3500000E+04  1.2333160E-06
  1.4000000E+04  1.0639877E-06
  1.4500000E+04  9.2208122E-07
  1.5000000E+04  8.0250949E-07
  1.5500000E+04  7.0124234E-07
  1.6000000E+04  6.1506501E-07
  1.6500000E+04  5.4139688E-07
  1.7000000E+04  4.7815287E-07
  1.8000000E+04  3.7646696E-07
  1.9000000E+04  2.9980539E-07
  2.0000000E+04  2.4122566E-07
  2.1000000E+04  1.9591375E-07
  2.2000000E+04  1.6047449E-07
  2.3000000E+04  1.3247558E-07
  2.4000000E+04  1.1014949E-07
  2.5000000E+04  9.2195178E-08
  2.6000000E+04  7.7643003E-08
  2.7000000E+04  6.5762437E-08
  2.8000000E+04  5.5997505E-08
  2.9000000E+04  4.7920903E-08
  3.0000000E+04  4.1201380E-08
  3.1000000E+04  3.5580075E-08
  3.2000000E+04  3.0853120E-08
  3.3000000E+04  2.6858815E-08
  3.4000000E+04  2.3468048E-08
  3.5000000E+04  2.0577086E-08
  3.6000000E+04  1.8102092E-08
  3.8000000E+04  1.4139918E-08
  4.0000000E+04  1.1171486E-08
  4.2000000E+04  8.9180936E-09
  4.4000000E+04  7.1868687E-09
  4.6000000E+04  5.8421483E-09
  4.8000000E+04  4.7870666E-09
  5.0000000E+04  3.9515099E-09
  5.2500000E+04  3.1388187E-09
  5.5000000E+04  2.5175815E-09
  5.7500000E+04  2.0373004E-09
  5.8750000E+04  1.8383825E-09
  6.0000000E+04  1.6621281E-09
  6.2500000E+04  1.3662544E-09
  6.5000000E+04  1.1308591E-09
  6.7500000E+04  9.4205220E-10
  7.0000000E+04  7.8946736E-10
  7.2500000E+04  6.6528830E-10
  7.5000000E+04  5.6356505E-10
  7.7500000E+04  4.7972728E-10
  8.0000000E+04  4.1023434E-10
  8.2500000E+04  3.5232205E-10
  8.5000000E+04  3.0381701E-10
  8.7500000E+04  2.6299778E-10
  9.0000000E+04  2.2849199E-10
  9.2500000E+04  1.9919908E-10
  9.5000000E+04  1.7423149E-10
  1.0000000E+05  1.3452521E-10
  1.0500000E+05  1.0505293E-10
  1.1000000E+05  8.2892091E-11
  1.1500000E+05  6.6030687E-11
  1.2000000E+05  5.3061244E-11
  1.2500000E+05  4.2984925E-11
  1.3000000E+05  3.5083490E-11
  1.3500000E+05  2.8833921E-11
  1.4000000E+05  2.3851127E-11
  1.4500000E+05  1.9848598E-11
  1.5000000E+05  1.6610976E-11
  1.5500000E+05  1.3974922E-11
  1.6000000E+05  1.1815488E-11
  1.6500000E+05  1.0036304E-11
  1.7000000E+05  8.5624663E-12
  1.7500000E+05  7.3353337E-12
  1.8000000E+05  6.3086845E-12
  1.8500000E+05  5.4458534E-12
  1.9000000E+05  4.7175774E-12
  2.0000000E+05  3.5752365E-12
  2.1000000E+05  2.7425421E-12
  2.2000000E+05  2.1271484E-12
  2.3000000E+05  1.6666037E-12
  2.4000000E+05  1.3179574E-12
  2.5000000E+05  1.0512150E-12
  2.6000000E+05  8.4513349E-13
  2.7000000E+05  6.8447083E-13
  2.8000000E+05  5.5816027E-13
  2.9000000E+05  4.5807690E-13
  3.0000000E+05  3.7819370E-13
  3.1000000E+05  3.1399644E-13
  3.2000000E+05  2.6207328E-13
  3.3000000E+05  2.1982372E-13
  3.4000000E+05  1.8524988E-13
  3.5000000E+05  1.5680541E-13
  3.6000000E+05  1.3328494E-13
  3.7000000E+05  1.1374255E-13
  3.8000000E+05  9.7431324E-14
  3.9000000E+05  8.3758067E-14
  4.0000000E+05  7.2248984E-14
  4.1000000E+05  6.2523593E-14
  4.2000000E+05  5.4274770E-14
  4.3000000E+05  4.7253418E-14
  4.4000000E+05  4.1256562E-14
  4.6000000E+05  3.1701363E-14
  4.8000000E+05  2.4601658E-14
  5.0000000E+05  1.9266766E-14
  5.1250000E+05  1.6608690E-14
  5.2500000E+05  1.4362236E-14
  5.3750000E+05  1.2456805E-14
  5.5000000E+05  1.0835061E-14
  5.7500000E+05  8.2639592E-15
  6.0000000E+05  6.3664679E-15
  6.2500000E+05  4.9501104E-15
  6.5000000E+05  3.8817783E-15
  6.6250000E+05  3.4477862E-15
  6.7500000E+05  3.0681459E-15
  7.0000000E+05  2.4429274E-15
  7.2500000E+05  1.9584811E-15
  7.5000000E+05  1.5801936E-15
  7.7500000E+05  1.2826562E-15
  8.0000000E+05  1.0470377E-15
  8.2500000E+05  8.5925923E-16
  8.5000000E+05  7.0870758E-16
  8.7500000E+05  5.8731744E-16
  9.0000000E+05  4.8891483E-16
  9.2500000E+05  4.0874081E-16
  9.5000000E+05  3.4310322E-16
  9.7500000E+05  2.8911994E-16
  1.0000000E+06  2.4452791E-16
  1.0250000E+06  2.0754032E-16
  1.0500000E+06  1.7673894E-16
  1.0750000E+06  1.5099216E-16
  1.1000000E+06  1.2939272E-16
  1.1250000E+06  1.1120982E-16
  1.1500000E+06  9.5852305E-17
  1.2000000E+06  7.1780839E-17
  1.2500000E+06  5.4296677E-17
  1.3000000E+06  4.1455461E-17
  1.3500000E+06  3.1926616E-17
  1.4000000E+06  2.4787607E-17
  1.4500000E+06  1.9390995E-17
  1.5000000E+06  1.5277264E-17
  1.5500000E+06  1.2116760E-17
  1.6000000E+06  9.6706332E-18
  1.6500000E+06  7.7642387E-18
  1.7000000E+06  6.2687522E-18
  1.7500000E+06  5.0883304E-18
  1.8000000E+06  4.1511150E-18
  1.8500000E+06  3.4028139E-18
  1.9000000E+06  2.8021397E-18
  1.9500000E+06  2.3175102E-18
  2.0000000E+06  1.9246121E-18
  2.0500000E+06  1.6046318E-18
  2.1000000E+06  1.3429348E-18
  2.1500000E+06  1.1280364E-18
  2.2000000E+06  9.5087665E-19
  2.2500000E+06  8.0427561E-19
  2.3000000E+06  6.8249958E-19
  2.3500000E+06  5.8095200E-19
  2.4000000E+06  4.9595993E-19
  2.4500000E+06  4.2457554E-19
  2.5000000E+06  3.6442144E-19
  2.6000000E+06  2.7049617E-19
  2.7000000E+06  2.0278023E-19
  2.8000000E+06  1.5351970E-19
  
  
#  53  10  N1  EION =  1.930000000E+02 eV   266
#  S(0) = 7.857336E-01
  1.8549007E+00  0.0000000E+00
  1.8549007E+02  0.0000000E+00
  1.8549007E+02  1.2156119E-03
  1.9300000E+02  1.2156119E-03
  1.9300272E+02  1.2156119E-03
  1.9335259E+02  1.2247971E-03
  1.9370245E+02  1.2333742E-03
  1.9405231E+02  1.2414123E-03
  1.9440218E+02  1.2489722E-03
  1.9510190E+02  1.2628647E-03
  1.9580163E+02  1.2754033E-03
  1.9720109E+02  1.2974109E-03
  1.9860054E+02  1.3163986E-03
  2.0000000E+02  1.3331295E-03
  2.0250000E+02  1.3585618E-03
  2.0500000E+02  1.3790464E-03
  2.0750000E+02  1.3949392E-03
  2.1000000E+02  1.4064404E-03
  2.1500000E+02  1.4173247E-03
  2.2000000E+02  1.4146672E-03
  2.2500000E+02  1.4022932E-03
  2.3000000E+02  1.3839637E-03
  2.3500000E+02  1.3627419E-03
  2.4000000E+02  1.3407852E-03
  2.4500000E+02  1.3194057E-03
  2.5000000E+02  1.2992473E-03
  2.5500000E+02  1.2804827E-03
  2.6000000E+02  1.2629963E-03
  2.7000000E+02  1.2306893E-03
  2.8000000E+02  1.1997913E-03
  2.9000000E+02  1.1684270E-03
  3.0000000E+02  1.1359085E-03
  3.1000000E+02  1.1025230E-03
  3.2000000E+02  1.0690555E-03
  3.3000000E+02  1.0363045E-03
  3.4000000E+02  1.0048391E-03
  3.5000000E+02  9.7490695E-04
  3.6000000E+02  9.4648808E-04
  3.8000000E+02  8.9338582E-04
  4.0000000E+02  8.4380617E-04
  4.2000000E+02  7.9691514E-04
  4.4000000E+02  7.5288019E-04
  4.6000000E+02  7.1209303E-04
  4.8000000E+02  6.7466355E-04
  5.0000000E+02  6.4023108E-04
  5.2500000E+02  6.0069237E-04
  5.5000000E+02  5.6431773E-04
  5.7500000E+02  5.3080343E-04
  6.0000000E+02  5.0005539E-04
  6.5000000E+02  4.4623562E-04
  6.7500000E+02  4.2257534E-04
  7.0000000E+02  4.0065927E-04
  7.2500000E+02  3.8032126E-04
  7.5000000E+02  3.6143393E-04
  8.0000000E+02  3.2763155E-04
  8.2500000E+02  3.1253749E-04
  8.5000000E+02  2.9847963E-04
  8.7500000E+02  2.8533083E-04
  9.0000000E+02  2.7299382E-04
  9.5000000E+02  2.5055877E-04
  1.0000000E+03  2.3081418E-04
  1.0500000E+03  2.1333629E-04
  1.1000000E+03  1.9775709E-04
  1.1500000E+03  1.8381737E-04
  1.2000000E+03  1.7130584E-04
  1.2500000E+03  1.6003314E-04
  1.3000000E+03  1.4983738E-04
  1.3500000E+03  1.4058581E-04
  1.4000000E+03  1.3216823E-04
  1.4500000E+03  1.2448908E-04
  1.5000000E+03  1.1746225E-04
  1.6000000E+03  1.0507749E-04
  1.7000000E+03  9.4549475E-05
  1.8000000E+03  8.5537237E-05
  1.9000000E+03  7.7759369E-05
  2.0000000E+03  7.0993469E-05
  2.1000000E+03  6.5071555E-05
  2.2000000E+03  5.9860426E-05
  2.3000000E+03  5.5251162E-05
  2.4000000E+03  5.1154578E-05
  2.5000000E+03  4.7497067E-05
  2.6000000E+03  4.4217492E-05
  2.7000000E+03  4.1265086E-05
  2.8000000E+03  3.8597439E-05
  2.9000000E+03  3.6178861E-05
  3.0000000E+03  3.3979121E-05
  3.1000000E+03  3.1972448E-05
  3.2000000E+03  3.0136777E-05
  3.4000000E+03  2.6905082E-05
  3.6000000E+03  2.4160579E-05
  3.8000000E+03  2.1809621E-05
  4.0000000E+03  1.9780103E-05
  4.2000000E+03  1.8015800E-05
  4.4000000E+03  1.6472333E-05
  4.6000000E+03  1.5114285E-05
  4.8000000E+03  1.3913116E-05
  5.0000000E+03  1.2845603E-05
  5.2500000E+03  1.1670462E-05
  5.5000000E+03  1.0644490E-05
  5.7500000E+03  9.7436457E-06
  6.0000000E+03  8.9485487E-06
  6.5000000E+03  7.6153475E-06
  6.7500000E+03  7.0535863E-06
  7.0000000E+03  6.5492254E-06
  7.2500000E+03  6.0947963E-06
  7.5000000E+03  5.6840256E-06
  7.7500000E+03  5.3115952E-06
  8.0000000E+03  4.9729653E-06
  8.2500000E+03  4.6642293E-06
  8.5000000E+03  4.3820157E-06
  9.0000000E+03  3.8858991E-06
  9.5000000E+03  3.4656439E-06
  1.0000000E+04  3.1067946E-06
  1.0500000E+04  2.7981458E-06
  1.1000000E+04  2.5309004E-06
  1.1500000E+04  2.2980956E-06
  1.2000000E+04  2.0941635E-06
  1.2500000E+04  1.9146105E-06
  1.3000000E+04  1.7557785E-06
  1.3500000E+04  1.6146652E-06
  1.4000000E+04  1.4887886E-06
  1.4500000E+04  1.3760840E-06
  1.5000000E+04  1.2748222E-06
  1.5500000E+04  1.1835460E-06
  1.6000000E+04  1.1010207E-06
  1.6500000E+04  1.0261951E-06
  1.7000000E+04  9.5816940E-07
  1.8000000E+04  8.3952755E-07
  1.9000000E+04  7.4007518E-07
  2.0000000E+04  6.5601292E-07
  2.1000000E+04  5.8442313E-07
  2.2000000E+04  5.2303720E-07
  2.3000000E+04  4.7007092E-07
  2.4000000E+04  4.2410637E-07
  2.5000000E+04  3.8400664E-07
  2.6000000E+04  3.4885182E-07
  2.7000000E+04  3.1789182E-07
  2.8000000E+04  2.9051089E-07
  2.9000000E+04  2.6620008E-07
  3.0000000E+04  2.4453601E-07
  3.1000000E+04  2.2516427E-07
  3.2000000E+04  2.0778658E-07
  3.3000000E+04  1.9215055E-07
  3.4000000E+04  1.7804156E-07
  3.5000000E+04  1.6527628E-07
  3.6000000E+04  1.5369748E-07
  3.7000000E+04  1.4316973E-07
  3.8000000E+04  1.3357590E-07
  3.9000000E+04  1.2481426E-07
  4.0000000E+04  1.1679620E-07
  4.2000000E+04  1.0269056E-07
  4.4000000E+04  9.0745925E-08
  4.6000000E+04  8.0563531E-08
  4.8000000E+04  7.1830111E-08
  5.0000000E+04  6.4297130E-08
  5.2500000E+04  5.6269677E-08
  5.5000000E+04  4.9503157E-08
  5.7500000E+04  4.3760297E-08
  5.8750000E+04  4.1213101E-08
  6.0000000E+04  3.8855516E-08
  6.2500000E+04  3.4642193E-08
  6.5000000E+04  3.1003417E-08
  6.7500000E+04  2.7845190E-08
  7.0000000E+04  2.5091357E-08
  7.2500000E+04  2.2679770E-08
  7.5000000E+04  2.0559376E-08
  7.7500000E+04  1.8687967E-08
  8.0000000E+04  1.7030441E-08
  8.2500000E+04  1.5557451E-08
  8.5000000E+04  1.4244327E-08
  8.7500000E+04  1.3070238E-08
  9.0000000E+04  1.2017511E-08
  9.2500000E+04  1.1071089E-08
  9.5000000E+04  1.0218087E-08
  9.7500000E+04  9.4474386E-09
  1.0000000E+05  8.7496017E-09
  1.0250000E+05  8.1163235E-09
  1.0500000E+05  7.5404391E-09
  1.1000000E+05  6.5366806E-09
  1.1500000E+05  5.6972146E-09
  1.2000000E+05  4.9903378E-09
  1.2500000E+05  4.3913479E-09
  1.3000000E+05  3.8808212E-09
  1.3500000E+05  3.4433438E-09
  1.4000000E+05  3.0665781E-09
  1.4500000E+05  2.7405754E-09
  1.5000000E+05  2.4572566E-09
  1.5500000E+05  2.2100175E-09
  1.6000000E+05  1.9934270E-09
  1.6500000E+05  1.8029930E-09
  1.7000000E+05  1.6349793E-09
  1.7500000E+05  1.4862634E-09
  1.8000000E+05  1.3542236E-09
  1.8500000E+05  1.2366488E-09
  1.9000000E+05  1.1316644E-09
  1.9500000E+05  1.0376750E-09
  2.0000000E+05  9.5331779E-10
  2.0500000E+05  8.7742399E-10
  2.1000000E+05  8.0898806E-10
  2.1500000E+05  7.4714191E-10
  2.2000000E+05  6.9113380E-10
  2.2500000E+05  6.4031121E-10
  2.3000000E+05  5.9410574E-10
  2.4000000E+05  5.1362076E-10
  2.5000000E+05  4.4639271E-10
  2.6000000E+05  3.8987451E-10
  2.7000000E+05  3.4207392E-10
  2.8000000E+05  3.0141952E-10
  2.9000000E+05  2.6666239E-10
  3.0000000E+05  2.3680188E-10
  3.1000000E+05  2.1103041E-10
  3.2000000E+05  1.8869178E-10
  3.3000000E+05  1.6924960E-10
  3.4000000E+05  1.5226300E-10
  3.5000000E+05  1.3736770E-10
  3.6000000E+05  1.2426118E-10
  3.7000000E+05  1.1269093E-10
  3.8000000E+05  1.0244514E-10
  3.9000000E+05  9.3345383E-11
  4.0000000E+05  8.5240662E-11
  4.1000000E+05  7.8002712E-11
  4.2000000E+05  7.1522201E-11
  4.3000000E+05  6.5705598E-11
  4.4000000E+05  6.0472602E-11
  4.5000000E+05  5.5754010E-11
  4.6000000E+05  5.1490026E-11
  4.7000000E+05  4.7628838E-11
  4.8000000E+05  4.4125420E-11
  5.0000000E+05  3.8039891E-11
  5.1250000E+05  3.4768418E-11
  5.2500000E+05  3.1843647E-11
  5.3750000E+05  2.9222229E-11
  5.5000000E+05  2.6867025E-11
  5.7500000E+05  2.2831763E-11
  5.8750000E+05  2.1100263E-11
  6.0000000E+05  1.9530881E-11
  6.1250000E+05  1.8105629E-11
  6.2500000E+05  1.6808821E-11
  6.3750000E+05  1.5626747E-11
  6.5000000E+05  1.4547383E-11
  6.7500000E+05  1.2655740E-11
  7.0000000E+05  1.1063351E-11
  7.2500000E+05  9.7148744E-12
  7.5000000E+05  8.5665675E-12
  7.7500000E+05  7.5836188E-12
  8.0000000E+05  6.7381141E-12
  8.2500000E+05  6.0075105E-12
  8.5000000E+05  5.3734842E-12
  8.7500000E+05  4.8210471E-12
  9.0000000E+05  4.3378657E-12
  9.2500000E+05  3.9137359E-12
  9.5000000E+05  3.5401733E-12
  9.7500000E+05  3.2100884E-12
  1.0000000E+06  2.9175324E-12
  1.0250000E+06  2.6574911E-12
  1.0500000E+06  2.4257172E-12
  1.0750000E+06  2.2185981E-12
  1.1000000E+06  2.0330485E-12
  1.1250000E+06  1.8664116E-12
  1.1500000E+06  1.7163991E-12
  1.1750000E+06  1.5810436E-12
  1.2000000E+06  1.4586468E-12
  1.2250000E+06  1.3477391E-12
  1.2500000E+06  1.2470631E-12
  1.3000000E+06  1.0722278E-12
  1.3500000E+06  9.2694612E-13
  
  
#  53  11  N2  EION =  1.410000000E+02 eV   291
#  S(0) = 8.110361E-01
  1.3614299E+00  0.0000000E+00
  1.3614299E+02  0.0000000E+00
  1.3614299E+02  1.3446502E-03
  1.4100000E+02  1.3446502E-03
  1.4100272E+02  1.3446502E-03
  1.4122765E+02  1.3475311E-03
  1.4145259E+02  1.3500381E-03
  1.4167752E+02  1.3521941E-03
  1.4190245E+02  1.3540236E-03
  1.4235231E+02  1.3568017E-03
  1.4280218E+02  1.3585640E-03
  1.4370190E+02  1.3597059E-03
  1.4460163E+02  1.3585112E-03
  1.4640109E+02  1.3515347E-03
  1.4820054E+02  1.3404085E-03
  1.5000000E+02  1.3263089E-03
  1.5500000E+02  1.2773822E-03
  1.5750000E+02  1.2503600E-03
  1.6000000E+02  1.2232590E-03
  1.6250000E+02  1.1969718E-03
  1.6500000E+02  1.1721437E-03
  1.6750000E+02  1.1492012E-03
  1.7000000E+02  1.1283884E-03
  1.7500000E+02  1.0934279E-03
  1.8000000E+02  1.0668643E-03
  1.9000000E+02  1.0332948E-03
  1.9500000E+02  1.0231043E-03
  2.0000000E+02  1.0155148E-03
  2.0500000E+02  1.0095686E-03
  2.1000000E+02  1.0046078E-03
  2.2000000E+02  9.9609510E-04
  2.3000000E+02  9.8821844E-04
  2.4000000E+02  9.8033287E-04
  2.5000000E+02  9.7207156E-04
  2.6000000E+02  9.6310582E-04
  2.7000000E+02  9.5317431E-04
  2.8000000E+02  9.4218933E-04
  2.9000000E+02  9.3022808E-04
  3.0000000E+02  9.1749202E-04
  3.1000000E+02  9.0419778E-04
  3.2000000E+02  8.9053678E-04
  3.4000000E+02  8.6247140E-04
  3.6000000E+02  8.3357762E-04
  3.8000000E+02  8.0393609E-04
  4.0000000E+02  7.7394863E-04
  4.2000000E+02  7.4431014E-04
  4.4000000E+02  7.1555149E-04
  4.6000000E+02  6.8792683E-04
  4.8000000E+02  6.6137776E-04
  5.0000000E+02  6.3576596E-04
  5.2500000E+02  6.0502921E-04
  5.5000000E+02  5.7576320E-04
  5.7500000E+02  5.4817038E-04
  6.0000000E+02  5.2231371E-04
  6.5000000E+02  4.7519084E-04
  6.7500000E+02  4.5363194E-04
  7.0000000E+02  4.3325497E-04
  7.2500000E+02  4.1403257E-04
  7.5000000E+02  3.9596295E-04
  8.0000000E+02  3.6304578E-04
  8.5000000E+02  3.3372532E-04
  9.0000000E+02  3.0749217E-04
  9.5000000E+02  2.8404061E-04
  1.0000000E+03  2.6301777E-04
  1.0500000E+03  2.4410180E-04
  1.1000000E+03  2.2702659E-04
  1.1500000E+03  2.1156805E-04
  1.2000000E+03  1.9753942E-04
  1.2500000E+03  1.8477989E-04
  1.3000000E+03  1.7314756E-04
  1.3500000E+03  1.6251769E-04
  1.4000000E+03  1.5278144E-04
  1.4500000E+03  1.4384209E-04
  1.5000000E+03  1.3561513E-04
  1.6000000E+03  1.2101948E-04
  1.7000000E+03  1.0853235E-04
  1.8000000E+03  9.7781555E-05
  1.9000000E+03  8.8458727E-05
  2.0000000E+03  8.0324962E-05
  2.1000000E+03  7.3193295E-05
  2.2000000E+03  6.6911033E-05
  2.3000000E+03  6.1352343E-05
  2.4000000E+03  5.6413296E-05
  2.5000000E+03  5.2007163E-05
  2.6000000E+03  4.8061641E-05
  2.7000000E+03  4.4516215E-05
  2.8000000E+03  4.1319925E-05
  2.9000000E+03  3.8429611E-05
  3.0000000E+03  3.5808514E-05
  3.1000000E+03  3.3425177E-05
  3.2000000E+03  3.1252558E-05
  3.4000000E+03  2.7449176E-05
  3.6000000E+03  2.4246024E-05
  3.8000000E+03  2.1527013E-05
  4.0000000E+03  1.9202484E-05
  4.2000000E+03  1.7202341E-05
  4.4000000E+03  1.5471194E-05
  4.6000000E+03  1.3964794E-05
  4.8000000E+03  1.2647495E-05
  5.0000000E+03  1.1490314E-05
  5.2500000E+03  1.0233227E-05
  5.5000000E+03  9.1520357E-06
  5.7500000E+03  8.2169408E-06
  5.8750000E+03  7.7965126E-06
  6.0000000E+03  7.4040204E-06
  6.2500000E+03  6.6939207E-06
  6.5000000E+03  6.0708759E-06
  6.7500000E+03  5.5219594E-06
  7.0000000E+03  5.0364886E-06
  7.2500000E+03  4.6055786E-06
  7.5000000E+03  4.2217982E-06
  7.7500000E+03  3.8788994E-06
  8.0000000E+03  3.5716016E-06
  8.2500000E+03  3.2954172E-06
  8.5000000E+03  3.0465194E-06
  8.7500000E+03  2.8216329E-06
  9.0000000E+03  2.6179436E-06
  9.2500000E+03  2.4330237E-06
  9.5000000E+03  2.2647716E-06
  1.0000000E+04  1.9712040E-06
  1.0500000E+04  1.7252483E-06
  1.1000000E+04  1.5176898E-06
  1.1500000E+04  1.3413710E-06
  1.2000000E+04  1.1906736E-06
  1.2500000E+04  1.0611474E-06
  1.3000000E+04  9.4923696E-07
  1.3500000E+04  8.5207891E-07
  1.4000000E+04  7.6734850E-07
  1.4500000E+04  6.9314591E-07
  1.5000000E+04  6.2790827E-07
  1.5500000E+04  5.7034132E-07
  1.6000000E+04  5.1936731E-07
  1.6500000E+04  4.7408427E-07
  1.7000000E+04  4.3373315E-07
  1.7500000E+04  3.9767214E-07
  1.8000000E+04  3.6535621E-07
  1.8500000E+04  3.3632063E-07
  1.9000000E+04  3.1016748E-07
  1.9500000E+04  2.8655476E-07
  2.0000000E+04  2.6518746E-07
  2.0500000E+04  2.4581022E-07
  2.1000000E+04  2.2820135E-07
  2.2000000E+04  1.9754103E-07
  2.3000000E+04  1.7193486E-07
  2.4000000E+04  1.5040249E-07
  2.5000000E+04  1.3218076E-07
  2.6000000E+04  1.1666991E-07
  2.7000000E+04  1.0339445E-07
  2.8000000E+04  9.1974399E-08
  2.9000000E+04  8.2103828E-08
  3.0000000E+04  7.3534638E-08
  3.1000000E+04  6.6064284E-08
  3.2000000E+04  5.9526421E-08
  3.3000000E+04  5.3783640E-08
  3.4000000E+04  4.8721769E-08
  3.5000000E+04  4.4245452E-08
  3.6000000E+04  4.0274675E-08
  3.7000000E+04  3.6741982E-08
  3.8000000E+04  3.3590257E-08
  3.9000000E+04  3.0770940E-08
  4.0000000E+04  2.8242587E-08
  4.1000000E+04  2.5969694E-08
  4.2000000E+04  2.3921738E-08
  4.3000000E+04  2.2072391E-08
  4.4000000E+04  2.0398870E-08
  4.5000000E+04  1.8881397E-08
  4.6000000E+04  1.7502753E-08
  4.7000000E+04  1.6247906E-08
  4.8000000E+04  1.5103701E-08
  5.0000000E+04  1.3102410E-08
  5.1250000E+04  1.2018704E-08
  5.2500000E+04  1.1044782E-08
  5.3750000E+04  1.0167529E-08
  5.5000000E+04  9.3756260E-09
  5.7500000E+04  8.0099763E-09
  5.8750000E+04  7.4203183E-09
  6.0000000E+04  6.8838371E-09
  6.2500000E+04  5.9484558E-09
  6.5000000E+04  5.1662993E-09
  6.7500000E+04  4.5081909E-09
  7.0000000E+04  3.9512468E-09
  7.2500000E+04  3.4773680E-09
  7.5000000E+04  3.0721279E-09
  7.7500000E+04  2.7239437E-09
  8.0000000E+04  2.4234524E-09
  8.2500000E+04  2.1630376E-09
  8.5000000E+04  1.9364651E-09
  8.7500000E+04  1.7386033E-09
  9.0000000E+04  1.5652059E-09
  9.2500000E+04  1.4127413E-09
  9.5000000E+04  1.2782583E-09
  9.7500000E+04  1.1592792E-09
  1.0000000E+05  1.0537156E-09
  1.0250000E+05  9.5979987E-10
  1.0500000E+05  8.7602977E-10
  1.0750000E+05  8.0112382E-10
  1.1000000E+05  7.3398505E-10
  1.1250000E+05  6.7367132E-10
  1.1500000E+05  6.1937088E-10
  1.1750000E+05  5.7038210E-10
  1.2000000E+05  5.2609677E-10
  1.2250000E+05  4.8598612E-10
  1.2500000E+05  4.4958931E-10
  1.2750000E+05  4.1650364E-10
  1.3000000E+05  3.8637626E-10
  1.3250000E+05  3.5889725E-10
  1.3500000E+05  3.3379380E-10
  1.4000000E+05  2.8977857E-10
  1.4500000E+05  2.5271829E-10
  1.5000000E+05  2.2134262E-10
  1.5500000E+05  1.9464283E-10
  1.6000000E+05  1.7181222E-10
  1.6500000E+05  1.5220125E-10
  1.7000000E+05  1.3528359E-10
  1.7500000E+05  1.2063018E-10
  1.8000000E+05  1.0788933E-10
  1.8500000E+05  9.6771236E-11
  1.9000000E+05  8.7035780E-11
  1.9500000E+05  7.8483089E-11
  2.0000000E+05  7.0946036E-11
  2.0500000E+05  6.4284274E-11
  2.1000000E+05  5.8379451E-11
  2.1500000E+05  5.3131375E-11
  2.2000000E+05  4.8454912E-11
  2.2500000E+05  4.4277476E-11
  2.3000000E+05  4.0536958E-11
  2.3500000E+05  3.7180034E-11
  2.4000000E+05  3.4160778E-11
  2.4500000E+05  3.1439518E-11
  2.5000000E+05  2.8981884E-11
  2.5500000E+05  2.6758021E-11
  2.6000000E+05  2.4741923E-11
  2.6500000E+05  2.2910879E-11
  2.7000000E+05  2.1245005E-11
  2.8000000E+05  1.8341079E-11
  2.9000000E+05  1.5914100E-11
  3.0000000E+05  1.3873552E-11
  3.1000000E+05  1.2148259E-11
  3.2000000E+05  1.0681820E-11
  3.3000000E+05  9.4292199E-12
  3.4000000E+05  8.3542807E-12
  3.5000000E+05  7.4277367E-12
  3.6000000E+05  6.6257640E-12
  3.7000000E+05  5.9288639E-12
  3.8000000E+05  5.3209965E-12
  3.9000000E+05  4.7888988E-12
  4.0000000E+05  4.3215490E-12
  4.1000000E+05  3.9097456E-12
  4.2000000E+05  3.5457731E-12
  4.3000000E+05  3.2231345E-12
  4.4000000E+05  2.9363365E-12
  4.5000000E+05  2.6807150E-12
  4.6000000E+05  2.4522966E-12
  4.7000000E+05  2.2476856E-12
  4.8000000E+05  2.0639700E-12
  5.0000000E+05  1.7495446E-12
  5.1250000E+05  1.5831605E-12
  5.2500000E+05  1.4360979E-12
  5.3750000E+05  1.3057276E-12
  5.5000000E+05  1.1898280E-12
  5.7500000E+05  9.9418055E-13
  5.8750000E+05  9.1145575E-13
  6.0000000E+05  8.3716406E-13
  6.1250000E+05  7.7029426E-13
  6.2500000E+05  7.0997372E-13
  6.3750000E+05  6.5544699E-13
  6.5000000E+05  6.0605843E-13
  6.6250000E+05  5.6123739E-13
  6.7500000E+05  5.2048585E-13
  6.8750000E+05  4.8336806E-13
  7.0000000E+05  4.4950170E-13
  7.2500000E+05  3.9021812E-13
  7.5000000E+05  3.4039287E-13
  7.7500000E+05  2.9826988E-13
  8.0000000E+05  2.6246187E-13
  8.2500000E+05  2.3186425E-13
  8.5000000E+05  2.0559182E-13
  8.7500000E+05  1.8293029E-13
  9.0000000E+05  1.6329987E-13
  9.2500000E+05  1.4622686E-13
  9.5000000E+05  1.3132178E-13
  9.7500000E+05  1.1826264E-13
  1.0000000E+06  1.0678148E-13
  1.0250000E+06  9.6654239E-14
  1.0500000E+06  8.7693217E-14
  1.0750000E+06  7.9740532E-14
  1.1000000E+06  7.2662870E-14
  1.1250000E+06  6.6347963E-14
  1.1500000E+06  6.0700395E-14
  1.1750000E+06  5.5638241E-14
  1.2000000E+06  5.1090939E-14
  
  
#  53  12  N3  EION =  1.310000000E+02 eV   293
#  S(0) = 1.865128E+00
  1.2609110E+00  0.0000000E+00
  1.2609110E+02  0.0000000E+00
  1.2609110E+02  3.4111916E-03
  1.3100000E+02  3.4111916E-03
  1.3100272E+02  3.4111916E-03
  1.3140245E+02  3.4263746E-03
  1.3180218E+02  3.4404762E-03
  1.3220190E+02  3.4534721E-03
  1.3260163E+02  3.4653443E-03
  1.3340109E+02  3.4856958E-03
  1.3420054E+02  3.5015991E-03
  1.3500000E+02  3.5132730E-03
  1.3750000E+02  3.5261523E-03
  1.4000000E+02  3.5115389E-03
  1.4250000E+02  3.4787012E-03
  1.4500000E+02  3.4347299E-03
  1.4750000E+02  3.3849056E-03
  1.5000000E+02  3.3330929E-03
  1.5250000E+02  3.2820300E-03
  1.5500000E+02  3.2335625E-03
  1.6000000E+02  3.1484245E-03
  1.6500000E+02  3.0810208E-03
  1.7000000E+02  3.0297977E-03
  1.7500000E+02  2.9910986E-03
  1.8000000E+02  2.9609275E-03
  1.8500000E+02  2.9358810E-03
  1.9000000E+02  2.9134741E-03
  2.0000000E+02  2.8709434E-03
  2.1000000E+02  2.8277650E-03
  2.2000000E+02  2.7832199E-03
  2.3000000E+02  2.7375456E-03
  2.4000000E+02  2.6906072E-03
  2.5000000E+02  2.6419366E-03
  2.6000000E+02  2.5911553E-03
  2.7000000E+02  2.5383613E-03
  2.8000000E+02  2.4840637E-03
  2.9000000E+02  2.4290453E-03
  3.0000000E+02  2.3740286E-03
  3.1000000E+02  2.3195854E-03
  3.2000000E+02  2.2659648E-03
  3.4000000E+02  2.1614088E-03
  3.6000000E+02  2.0598543E-03
  3.8000000E+02  1.9611953E-03
  4.0000000E+02  1.8662514E-03
  4.2000000E+02  1.7761966E-03
  4.4000000E+02  1.6915453E-03
  4.6000000E+02  1.6121659E-03
  4.8000000E+02  1.5373520E-03
  5.0000000E+02  1.4665963E-03
  5.2500000E+02  1.3834376E-03
  5.5000000E+02  1.3060323E-03
  5.7500000E+02  1.2344598E-03
  6.0000000E+02  1.1683308E-03
  6.5000000E+02  1.0499884E-03
  6.7500000E+02  9.9675956E-04
  7.0000000E+02  9.4699845E-04
  7.2500000E+02  9.0057565E-04
  7.5000000E+02  8.5735533E-04
  7.7500000E+02  8.1708609E-04
  8.0000000E+02  7.7943401E-04
  8.2500000E+02  7.4411645E-04
  8.5000000E+02  7.1093587E-04
  9.0000000E+02  6.5046527E-04
  9.5000000E+02  5.9700155E-04
  1.0000000E+03  5.4953438E-04
  1.0500000E+03  5.0720481E-04
  1.1000000E+03  4.6930179E-04
  1.1500000E+03  4.3523956E-04
  1.2000000E+03  4.0454113E-04
  1.2500000E+03  3.7679942E-04
  1.3000000E+03  3.5165803E-04
  1.3500000E+03  3.2880847E-04
  1.4000000E+03  3.0798530E-04
  1.4500000E+03  2.8895753E-04
  1.5000000E+03  2.7152601E-04
  1.6000000E+03  2.4079946E-04
  1.7000000E+03  2.1472024E-04
  1.8000000E+03  1.9242397E-04
  1.9000000E+03  1.7321363E-04
  2.0000000E+03  1.5655516E-04
  2.1000000E+03  1.4203160E-04
  2.2000000E+03  1.2930507E-04
  2.3000000E+03  1.1809966E-04
  2.4000000E+03  1.0818924E-04
  2.5000000E+03  9.9386555E-05
  2.6000000E+03  9.1536596E-05
  2.7000000E+03  8.4510334E-05
  2.8000000E+03  7.8199684E-05
  2.9000000E+03  7.2513547E-05
  3.0000000E+03  6.7374692E-05
  3.1000000E+03  6.2717317E-05
  3.2000000E+03  5.8485093E-05
  3.4000000E+03  5.1108930E-05
  3.6000000E+03  4.4931819E-05
  3.8000000E+03  3.9715907E-05
  4.0000000E+03  3.5278699E-05
  4.2000000E+03  3.1478395E-05
  4.4000000E+03  2.8203580E-05
  4.6000000E+03  2.5365728E-05
  4.8000000E+03  2.2893881E-05
  5.0000000E+03  2.0730617E-05
  5.2500000E+03  1.8389953E-05
  5.5000000E+03  1.6385313E-05
  5.7500000E+03  1.4658504E-05
  5.8750000E+03  1.3884381E-05
  6.0000000E+03  1.3163043E-05
  6.2500000E+03  1.1861492E-05
  6.5000000E+03  1.0723486E-05
  6.7500000E+03  9.7242234E-06
  7.0000000E+03  8.8432871E-06
  7.2500000E+03  8.0637620E-06
  7.5000000E+03  7.3715540E-06
  7.7500000E+03  6.7548527E-06
  8.0000000E+03  6.2037089E-06
  8.2500000E+03  5.7096927E-06
  8.5000000E+03  5.2656374E-06
  8.7500000E+03  4.8654275E-06
  9.0000000E+03  4.5038234E-06
  9.2500000E+03  4.1763175E-06
  9.5000000E+03  3.8790184E-06
  1.0000000E+04  3.3619935E-06
  1.0500000E+04  2.9306708E-06
  1.1000000E+04  2.5681642E-06
  1.1500000E+04  2.2614156E-06
  1.2000000E+04  2.0002179E-06
  1.2500000E+04  1.7765183E-06
  1.3000000E+04  1.5839078E-06
  1.3500000E+04  1.4172430E-06
  1.4000000E+04  1.2723627E-06
  1.4500000E+04  1.1458773E-06
  1.5000000E+04  1.0350074E-06
  1.5500000E+04  9.3745821E-07
  1.6000000E+04  8.5132483E-07
  1.6500000E+04  7.7501773E-07
  1.7000000E+04  7.0720303E-07
  1.7500000E+04  6.4675590E-07
  1.8000000E+04  5.9272365E-07
  1.8500000E+04  5.4429601E-07
  1.9000000E+04  5.0078093E-07
  1.9500000E+04  4.6158511E-07
  2.0000000E+04  4.2619800E-07
  2.0500000E+04  3.9417870E-07
  2.1000000E+04  3.6514535E-07
  2.2000000E+04  3.1475203E-07
  2.3000000E+04  2.7283913E-07
  2.4000000E+04  2.3773398E-07
  2.5000000E+04  2.0813973E-07
  2.6000000E+04  1.8304102E-07
  2.7000000E+04  1.6163587E-07
  2.8000000E+04  1.4328574E-07
  2.9000000E+04  1.2747828E-07
  3.0000000E+04  1.1379946E-07
  3.1000000E+04  1.0191229E-07
  3.2000000E+04  9.1540883E-08
  3.3000000E+04  8.2457996E-08
  3.4000000E+04  7.4475374E-08
  3.5000000E+04  6.7436249E-08
  3.6000000E+04  6.1209445E-08
  3.7000000E+04  5.5684681E-08
  3.8000000E+04  5.0768827E-08
  3.9000000E+04  4.6382903E-08
  4.0000000E+04  4.2459670E-08
  4.1000000E+04  3.8941664E-08
  4.2000000E+04  3.5779604E-08
  4.3000000E+04  3.2931082E-08
  4.4000000E+04  3.0359484E-08
  4.5000000E+04  2.8033099E-08
  4.6000000E+04  2.5924378E-08
  4.7000000E+04  2.4009328E-08
  4.8000000E+04  2.2266990E-08
  5.0000000E+04  1.9229272E-08
  5.1250000E+04  1.7590060E-08
  5.2500000E+04  1.6120725E-08
  5.3750000E+04  1.4800599E-08
  5.5000000E+04  1.3611892E-08
  5.7500000E+04  1.1569342E-08
  5.8750000E+04  1.0690630E-08
  6.0000000E+04  9.8930360E-09
  6.2500000E+04  8.5071084E-09
  6.5000000E+04  7.3534044E-09
  6.7500000E+04  6.3869070E-09
  7.0000000E+04  5.5724525E-09
  7.2500000E+04  4.8823382E-09
  7.5000000E+04  4.2945671E-09
  7.7500000E+04  3.7915447E-09
  8.0000000E+04  3.3591008E-09
  8.2500000E+04  2.9857488E-09
  8.5000000E+04  2.6621198E-09
  8.7500000E+04  2.3805282E-09
  9.0000000E+04  2.1346352E-09
  9.2500000E+04  1.9191860E-09
  9.5000000E+04  1.7298033E-09
  9.7500000E+04  1.5628237E-09
  1.0000000E+05  1.4151684E-09
  1.0250000E+05  1.2842389E-09
  1.0500000E+05  1.1678334E-09
  1.0750000E+05  1.0640795E-09
  1.1000000E+05  9.7137855E-10
  1.1250000E+05  8.8836178E-10
  1.1500000E+05  8.1385284E-10
  1.1750000E+05  7.4683784E-10
  1.2000000E+05  6.8644018E-10
  1.2250000E+05  6.3189989E-10
  1.2500000E+05  5.8255622E-10
  1.2750000E+05  5.3783320E-10
  1.3000000E+05  4.9722746E-10
  1.3250000E+05  4.6029803E-10
  1.3500000E+05  4.2665764E-10
  1.4000000E+05  3.6792074E-10
  1.4500000E+05  3.1874089E-10
  1.5000000E+05  2.7733329E-10
  1.5500000E+05  2.4228748E-10
  1.6000000E+05  2.1248061E-10
  1.6500000E+05  1.8701262E-10
  1.7000000E+05  1.6515737E-10
  1.7500000E+05  1.4632547E-10
  1.8000000E+05  1.3003578E-10
  1.8500000E+05  1.1589338E-10
  1.9000000E+05  1.0357246E-10
  1.9500000E+05  9.2802928E-11
  2.0000000E+05  8.3359823E-11
  2.0500000E+05  7.5054977E-11
  2.1000000E+05  6.7730326E-11
  2.1500000E+05  6.1252569E-11
  2.2000000E+05  5.5508860E-11
  2.2500000E+05  5.0403314E-11
  2.3000000E+05  4.5854185E-11
  2.3500000E+05  4.1791552E-11
  2.4000000E+05  3.8155418E-11
  2.4500000E+05  3.4894146E-11
  2.5000000E+05  3.1963164E-11
  2.5500000E+05  2.9323888E-11
  2.6000000E+05  2.6942829E-11
  2.6500000E+05  2.4790844E-11
  2.7000000E+05  2.2842507E-11
  2.7500000E+05  2.1075584E-11
  2.8000000E+05  1.9470583E-11
  2.8500000E+05  1.8010376E-11
  2.9000000E+05  1.6679887E-11
  3.0000000E+05  1.4356405E-11
  3.1000000E+05  1.2411080E-11
  3.2000000E+05  1.0773801E-11
  3.3000000E+05  9.3889733E-12
  3.4000000E+05  8.2122185E-12
  3.5000000E+05  7.2078842E-12
  3.6000000E+05  6.3471501E-12
  3.7000000E+05  5.6065876E-12
  3.8000000E+05  4.9670483E-12
  3.9000000E+05  4.4128012E-12
  4.0000000E+05  3.9308579E-12
  4.1000000E+05  3.5104453E-12
  4.2000000E+05  3.1425903E-12
  4.3000000E+05  2.8197873E-12
  4.4000000E+05  2.5357331E-12
  4.5000000E+05  2.2851128E-12
  4.6000000E+05  2.0634292E-12
  4.7000000E+05  1.8668645E-12
  4.8000000E+05  1.6921664E-12
  5.0000000E+05  1.3976479E-12
  5.1250000E+05  1.2444100E-12
  5.2500000E+05  1.1106980E-12
  5.3750000E+05  9.9368026E-13
  5.5000000E+05  8.9098491E-13
  5.7500000E+05  7.2089256E-13
  5.8750000E+05  6.5038505E-13
  6.0000000E+05  5.8788197E-13
  6.1250000E+05  5.3234940E-13
  6.2500000E+05  4.8290299E-13
  6.3750000E+05  4.3878412E-13
  6.5000000E+05  3.9934002E-13
  6.6250000E+05  3.6400741E-13
  6.7500000E+05  3.3229899E-13
  6.8750000E+05  3.0379208E-13
  7.0000000E+05  2.7811907E-13
  7.1250000E+05  2.5495944E-13
  7.2500000E+05  2.3403326E-13
  7.3750000E+05  2.1509555E-13
  7.5000000E+05  1.9793142E-13
  7.6250000E+05  1.8235201E-13
  7.7500000E+05  1.6819101E-13
  7.8750000E+05  1.5530196E-13
  8.0000000E+05  1.4355547E-13
  8.2500000E+05  1.2304419E-13
  8.5000000E+05  1.0588422E-13
  8.7500000E+05  9.1462064E-14
  9.0000000E+05  7.9285386E-14
  9.2500000E+05  6.8958389E-14
  9.5000000E+05  6.0163277E-14
  9.7500000E+05  5.2643405E-14
  1.0000000E+06  4.6193444E-14
  1.0250000E+06  4.0648023E-14
  1.0500000E+06  3.5868979E-14
  1.0750000E+06  3.1740457E-14
  
  
#  53  13  N4  EION =  5.800000000E+01 eV   302
#  S(0) = 6.079608E+00
  5.3137376E-01  0.0000000E+00
  5.3137376E+01  0.0000000E+00
  5.3137376E+01  6.7176307E-03
  5.8000000E+01  6.7176307E-03
  5.8002721E+01  6.7176307E-03
  5.8202449E+01  6.8470160E-03
  5.8402177E+01  6.9932037E-03
  5.8601905E+01  7.1577166E-03
  5.8801633E+01  7.3421836E-03
  5.9201088E+01  7.7781131E-03
  5.9600544E+01  8.3166058E-03
  6.0000000E+01  8.9757708E-03
  6.0625000E+01  1.0300571E-02
  6.1250000E+01  1.2072091E-02
  6.1562500E+01  1.3163553E-02
  6.1875000E+01  1.4416616E-02
  6.2500000E+01  1.7495965E-02
  6.3125000E+01  2.1517487E-02
  6.3437500E+01  2.3961595E-02
  6.3750000E+01  2.6745556E-02
  6.4375000E+01  3.3513863E-02
  6.5000000E+01  4.2235505E-02
  6.5625000E+01  5.3404647E-02
  6.6250000E+01  6.7580825E-02
  6.6875000E+01  8.5325955E-02
  6.7187500E+01  9.5683103E-02
  6.7500000E+01  1.0706854E-01
  6.7812500E+01  1.1949486E-01
  6.8125000E+01  1.3291493E-01
  6.8437500E+01  1.4720707E-01
  6.8750000E+01  1.6221096E-01
  6.9062500E+01  1.7772205E-01
  6.9375000E+01  1.9342352E-01
  7.0000000E+01  2.2375891E-01
  7.0625000E+01  2.4976640E-01
  7.1250000E+01  2.6859463E-01
  7.1562500E+01  2.7468652E-01
  7.1875000E+01  2.7837056E-01
  7.2187500E+01  2.7975735E-01
  7.2500000E+01  2.7908298E-01
  7.3750000E+01  2.6096512E-01
  7.4375000E+01  2.4631494E-01
  7.5000000E+01  2.3038644E-01
  7.5625000E+01  2.1441421E-01
  7.6250000E+01  1.9905239E-01
  7.6875000E+01  1.8463023E-01
  7.7500000E+01  1.7132960E-01
  7.8125000E+01  1.5918196E-01
  7.8750000E+01  1.4811200E-01
  8.0000000E+01  1.2886954E-01
  8.1250000E+01  1.1288039E-01
  8.2500000E+01  9.9444251E-02
  8.3750000E+01  8.8024862E-02
  8.5000000E+01  7.8206447E-02
  8.6250000E+01  6.9682253E-02
  8.7500000E+01  6.2224419E-02
  8.8750000E+01  5.5659167E-02
  9.0000000E+01  4.9852718E-02
  9.2500000E+01  4.0121074E-02
  9.5000000E+01  3.2401358E-02
  9.7500000E+01  2.6252366E-02
  1.0000000E+02  2.1340493E-02
  1.0250000E+02  1.7407275E-02
  1.0500000E+02  1.4248898E-02
  1.0750000E+02  1.1704917E-02
  1.1000000E+02  9.6494492E-03
  1.1250000E+02  7.9835305E-03
  1.1500000E+02  6.6297375E-03
  1.1750000E+02  5.5283212E-03
  1.2000000E+02  4.6307660E-03
  1.2250000E+02  3.9000427E-03
  1.2500000E+02  3.3071163E-03
  1.2750000E+02  2.8267335E-03
  1.3000000E+02  2.4401288E-03
  1.3250000E+02  2.1329135E-03
  1.3500000E+02  1.8918097E-03
  1.3750000E+02  1.7053771E-03
  1.4000000E+02  1.5642702E-03
  1.4500000E+02  1.3909408E-03
  1.4750000E+02  1.3479789E-03
  1.5000000E+02  1.3266807E-03
  1.5500000E+02  1.3341107E-03
  1.6000000E+02  1.3914788E-03
  1.6500000E+02  1.4815269E-03
  1.7000000E+02  1.5903640E-03
  1.7500000E+02  1.7097643E-03
  1.8000000E+02  1.8340763E-03
  1.9000000E+02  2.0799409E-03
  2.0000000E+02  2.3072497E-03
  2.1000000E+02  2.5052570E-03
  2.2000000E+02  2.6693804E-03
  2.3000000E+02  2.7992659E-03
  2.4000000E+02  2.8969356E-03
  2.5000000E+02  2.9663537E-03
  2.6000000E+02  3.0117827E-03
  2.7000000E+02  3.0371315E-03
  2.8000000E+02  3.0458891E-03
  2.9000000E+02  3.0406489E-03
  3.0000000E+02  3.0233601E-03
  3.1000000E+02  2.9957918E-03
  3.2000000E+02  2.9595420E-03
  3.4000000E+02  2.8666310E-03
  3.6000000E+02  2.7556914E-03
  3.8000000E+02  2.6359361E-03
  4.0000000E+02  2.5129592E-03
  4.2000000E+02  2.3900833E-03
  4.4000000E+02  2.2687272E-03
  4.6000000E+02  2.1498825E-03
  4.8000000E+02  2.0349366E-03
  5.0000000E+02  1.9249679E-03
  5.2500000E+02  1.7953178E-03
  5.5000000E+02  1.6746546E-03
  5.7500000E+02  1.5626702E-03
  6.0000000E+02  1.4585879E-03
  6.5000000E+02  1.2721695E-03
  6.7500000E+02  1.1894385E-03
  7.0000000E+02  1.1131705E-03
  7.2500000E+02  1.0427430E-03
  7.5000000E+02  9.7759698E-04
  8.0000000E+02  8.6143086E-04
  8.5000000E+02  7.6179460E-04
  9.0000000E+02  6.7613980E-04
  9.5000000E+02  6.0224155E-04
  1.0000000E+03  5.3824465E-04
  1.0500000E+03  4.8261080E-04
  1.1000000E+03  4.3406876E-04
  1.1500000E+03  3.9156425E-04
  1.2000000E+03  3.5422051E-04
  1.2500000E+03  3.2130775E-04
  1.3000000E+03  2.9221132E-04
  1.3500000E+03  2.6640432E-04
  1.4000000E+03  2.4343742E-04
  1.4500000E+03  2.2293358E-04
  1.5000000E+03  2.0458004E-04
  1.6000000E+03  1.7330698E-04
  1.7000000E+03  1.4790527E-04
  1.8000000E+03  1.2707428E-04
  1.9000000E+03  1.0984248E-04
  2.0000000E+03  9.5478274E-05
  2.1000000E+03  8.3420290E-05
  2.2000000E+03  7.3232893E-05
  2.3000000E+03  6.4574353E-05
  2.4000000E+03  5.7173736E-05
  2.5000000E+03  5.0814972E-05
  2.6000000E+03  4.5324630E-05
  2.7000000E+03  4.0562454E-05
  2.8000000E+03  3.6414234E-05
  2.9000000E+03  3.2786359E-05
  3.0000000E+03  2.9601624E-05
  3.1000000E+03  2.6796007E-05
  3.2000000E+03  2.4316144E-05
  3.4000000E+03  2.0161996E-05
  3.6000000E+03  1.6859075E-05
  3.8000000E+03  1.4205443E-05
  4.0000000E+03  1.2053214E-05
  4.2000000E+03  1.0292593E-05
  4.4000000E+03  8.8409841E-06
  4.6000000E+03  7.6354810E-06
  4.8000000E+03  6.6276622E-06
  5.0000000E+03  5.7798861E-06
  5.2500000E+03  4.9008583E-06
  5.5000000E+03  4.1817095E-06
  5.7500000E+03  3.5888457E-06
  6.0000000E+03  3.0966269E-06
  6.5000000E+03  2.3394390E-06
  6.7500000E+03  2.0470148E-06
  7.0000000E+03  1.7984529E-06
  7.2500000E+03  1.5861206E-06
  7.5000000E+03  1.4038827E-06
  7.7500000E+03  1.2467819E-06
  8.0000000E+03  1.1107878E-06
  8.2500000E+03  9.9260455E-07
  8.5000000E+03  8.8952042E-07
  9.0000000E+03  7.2005450E-07
  9.5000000E+03  5.8856304E-07
  1.0000000E+04  4.8532836E-07
  1.0500000E+04  4.0341107E-07
  1.1000000E+04  3.3777740E-07
  1.1500000E+04  2.8472378E-07
  1.2000000E+04  2.4149025E-07
  1.2500000E+04  2.0599520E-07
  1.3000000E+04  1.7665226E-07
  1.3500000E+04  1.5224005E-07
  1.4000000E+04  1.3180904E-07
  1.4500000E+04  1.1461512E-07
  1.5000000E+04  1.0007038E-07
  1.5500000E+04  8.7706690E-08
  1.6000000E+04  7.7148793E-08
  1.6500000E+04  6.8093971E-08
  1.7000000E+04  6.0296510E-08
  1.7500000E+04  5.3555838E-08
  1.8000000E+04  4.7707310E-08
  1.8500000E+04  4.2615109E-08
  1.9000000E+04  3.8166699E-08
  2.0000000E+04  3.0841881E-08
  2.1000000E+04  2.5151301E-08
  2.2000000E+04  2.0682332E-08
  2.3000000E+04  1.7137872E-08
  2.4000000E+04  1.4301019E-08
  2.5000000E+04  1.2011448E-08
  2.6000000E+04  1.0149281E-08
  2.7000000E+04  8.6238861E-09
  2.8000000E+04  7.3660397E-09
  2.9000000E+04  6.3224015E-09
  3.0000000E+04  5.4514943E-09
  3.1000000E+04  4.7207947E-09
  3.2000000E+04  4.1046163E-09
  3.3000000E+04  3.5825289E-09
  3.4000000E+04  3.1381702E-09
  3.5000000E+04  2.7583548E-09
  3.6000000E+04  2.4323950E-09
  3.7000000E+04  2.1515808E-09
  3.8000000E+04  1.9087775E-09
  3.9000000E+04  1.6981120E-09
  4.0000000E+04  1.5147257E-09
  4.2000000E+04  1.2143139E-09
  4.4000000E+04  9.8257048E-10
  4.6000000E+04  8.0185784E-10
  4.8000000E+04  6.5953364E-10
  5.0000000E+04  5.4641380E-10
  5.2500000E+04  4.3596232E-10
  5.5000000E+04  3.5117972E-10
  5.7500000E+04  2.8537335E-10
  5.8750000E+04  2.5803815E-10
  6.0000000E+04  2.3377212E-10
  6.2500000E+04  1.9292809E-10
  6.5000000E+04  1.6031730E-10
  6.7500000E+04  1.3407024E-10
  7.0000000E+04  1.1278704E-10
  7.2500000E+04  9.5408920E-11
  7.5000000E+04  8.1127330E-11
  7.7500000E+04  6.9319265E-11
  8.0000000E+04  5.9500795E-11
  8.2500000E+04  5.1293133E-11
  8.5000000E+04  4.4397521E-11
  8.7500000E+04  3.8576723E-11
  9.0000000E+04  3.3641196E-11
  9.2500000E+04  2.9438564E-11
  9.5000000E+04  2.5845597E-11
  9.7500000E+04  2.2762105E-11
  1.0000000E+05  2.0106218E-11
  1.0250000E+05  1.7810716E-11
  1.0500000E+05  1.5820138E-11
  1.1000000E+05  1.2577645E-11
  1.1500000E+05  1.0095416E-11
  1.2000000E+05  8.1744070E-12
  1.2500000E+05  6.6727485E-12
  1.3000000E+05  5.4879533E-12
  1.3500000E+05  4.5450773E-12
  1.4000000E+05  3.7886933E-12
  1.4500000E+05  3.1773678E-12
  1.5000000E+05  2.6798222E-12
  1.5500000E+05  2.2722255E-12
  1.6000000E+05  1.9362644E-12
  1.6500000E+05  1.6577504E-12
  1.7000000E+05  1.4256047E-12
  1.7500000E+05  1.2311147E-12
  1.8000000E+05  1.0673828E-12
  1.8500000E+05  9.2891246E-13
  1.9000000E+05  8.1129667E-13
  1.9500000E+05  7.1098184E-13
  2.0000000E+05  6.2508704E-13
  2.0500000E+05  5.5126454E-13
  2.1000000E+05  4.8759148E-13
  2.1500000E+05  4.3248562E-13
  2.2000000E+05  3.8463916E-13
  2.2500000E+05  3.4296640E-13
  2.3000000E+05  3.0656246E-13
  2.4000000E+05  2.4665410E-13
  2.5000000E+05  2.0018895E-13
  2.6000000E+05  1.6379037E-13
  2.7000000E+05  1.3501378E-13
  2.8000000E+05  1.1206785E-13
  2.9000000E+05  9.3624732E-14
  3.0000000E+05  7.8690075E-14
  3.1000000E+05  6.6512062E-14
  3.2000000E+05  5.6516851E-14
  3.3000000E+05  4.8262696E-14
  3.4000000E+05  4.1406911E-14
  3.5000000E+05  3.5681596E-14
  3.6000000E+05  3.0875721E-14
  3.7000000E+05  2.6821986E-14
  3.8000000E+05  2.3386946E-14
  3.9000000E+05  2.0463499E-14
  4.0000000E+05  1.7965175E-14
  4.1000000E+05  1.5821776E-14
  4.2000000E+05  1.3976027E-14
  4.3000000E+05  1.2380958E-14
  4.4000000E+05  1.0997865E-14
  4.6000000E+05  8.7448102E-15
  4.8000000E+05  7.0195579E-15
  5.0000000E+05  5.6837923E-15
  5.1250000E+05  5.0017586E-15
  5.2500000E+05  4.4146525E-15
  5.3750000E+05  3.9074989E-15
  5.5000000E+05  3.4679516E-15
  5.7500000E+05  2.7524071E-15
  5.8750000E+05  2.4607733E-15
  6.0000000E+05  2.2049149E-15
  6.2500000E+05  1.7813419E-15
  6.5000000E+05  1.4505604E-15
  6.7500000E+05  1.1901074E-15
  
  
#  53  14  N5  EION =  5.600000000E+01 eV   302
#  S(0) = 9.208272E+00
  4.1978983E-01  0.0000000E+00
  4.1978983E+01  0.0000000E+00
  4.1978983E+01  1.0517605E-02
  5.6000000E+01  1.0517605E-02
  5.6002721E+01  1.0517605E-02
  5.6202585E+01  1.0705388E-02
  5.6402449E+01  1.0919531E-02
  5.6602313E+01  1.1162352E-02
  5.6802177E+01  1.1436328E-02
  5.7201905E+01  1.2088569E-02
  5.7601633E+01  1.2899905E-02
  5.8401088E+01  1.5113714E-02
  5.9200544E+01  1.8354265E-02
  6.0000000E+01  2.2997865E-02
  6.0625000E+01  2.7931280E-02
  6.1250000E+01  3.4355346E-02
  6.1875000E+01  4.2678873E-02
  6.2187500E+01  4.7708450E-02
  6.2500000E+01  5.3413714E-02
  6.3125000E+01  6.7186775E-02
  6.3750000E+01  8.4735966E-02
  6.4375000E+01  1.0687576E-01
  6.5000000E+01  1.3439780E-01
  6.5312500E+01  1.5035767E-01
  6.5625000E+01  1.6782701E-01
  6.6250000E+01  2.0716489E-01
  6.6562500E+01  2.2871742E-01
  6.6875000E+01  2.5121194E-01
  6.7187500E+01  2.7430727E-01
  6.7500000E+01  2.9748842E-01
  6.8125000E+01  3.4169169E-01
  6.8750000E+01  3.7890521E-01
  6.9062500E+01  3.9361059E-01
  6.9375000E+01  4.0518643E-01
  7.0000000E+01  4.1798450E-01
  7.0625000E+01  4.1780621E-01
  7.1250000E+01  4.0734988E-01
  7.1875000E+01  3.8958754E-01
  7.2500000E+01  3.6757797E-01
  7.3125000E+01  3.4382519E-01
  7.3750000E+01  3.2005923E-01
  7.4375000E+01  2.9718104E-01
  7.5000000E+01  2.7568841E-01
  7.6250000E+01  2.3770649E-01
  7.7500000E+01  2.0604427E-01
  7.8750000E+01  1.7975195E-01
  8.0000000E+01  1.5774201E-01
  8.1250000E+01  1.3912207E-01
  8.2500000E+01  1.2319256E-01
  8.3750000E+01  1.0942521E-01
  8.5000000E+01  9.7428485E-02
  8.6250000E+01  8.6905830E-02
  8.7500000E+01  7.7628148E-02
  9.0000000E+01  6.2138554E-02
  9.2500000E+01  4.9908166E-02
  9.5000000E+01  4.0208056E-02
  9.7500000E+01  3.2492951E-02
  1.0000000E+02  2.6343200E-02
  1.0250000E+02  2.1429006E-02
  1.0500000E+02  1.7491296E-02
  1.0750000E+02  1.4327165E-02
  1.1000000E+02  1.1777852E-02
  1.1250000E+02  9.7186631E-03
  1.1500000E+02  8.0543724E-03
  1.1750000E+02  6.7079489E-03
  1.2000000E+02  5.6195563E-03
  1.2250000E+02  4.7440881E-03
  1.2500000E+02  4.0419656E-03
  1.2750000E+02  3.4824613E-03
  1.3000000E+02  3.0434843E-03
  1.3250000E+02  2.7049379E-03
  1.3500000E+02  2.4492922E-03
  1.3750000E+02  2.2611699E-03
  1.4000000E+02  2.1288941E-03
  1.4500000E+02  2.0003349E-03
  1.4750000E+02  1.9883384E-03
  1.5000000E+02  2.0018569E-03
  1.5250000E+02  2.0361884E-03
  1.5500000E+02  2.0876865E-03
  1.6000000E+02  2.2297685E-03
  1.6500000E+02  2.4058045E-03
  1.7000000E+02  2.5982795E-03
  1.7500000E+02  2.7983742E-03
  1.8000000E+02  2.9985601E-03
  1.8500000E+02  3.1935018E-03
  1.9000000E+02  3.3803373E-03
  2.0000000E+02  3.7203405E-03
  2.1000000E+02  4.0076050E-03
  2.2000000E+02  4.2386515E-03
  2.3000000E+02  4.4154476E-03
  2.4000000E+02  4.5428805E-03
  2.5000000E+02  4.6280707E-03
  2.6000000E+02  4.6779845E-03
  2.7000000E+02  4.6987849E-03
  2.8000000E+02  4.6958039E-03
  2.9000000E+02  4.6727945E-03
  3.0000000E+02  4.6327102E-03
  3.1000000E+02  4.5782169E-03
  3.2000000E+02  4.5116993E-03
  3.4000000E+02  4.3509926E-03
  3.6000000E+02  4.1671722E-03
  3.8000000E+02  3.9734444E-03
  4.0000000E+02  3.7775540E-03
  4.2000000E+02  3.5839223E-03
  4.4000000E+02  3.3942320E-03
  4.6000000E+02  3.2097815E-03
  4.8000000E+02  3.0324822E-03
  5.0000000E+02  2.8637058E-03
  5.2500000E+02  2.6656359E-03
  5.5000000E+02  2.4820972E-03
  5.7500000E+02  2.3123416E-03
  6.0000000E+02  2.1550320E-03
  6.5000000E+02  1.8744782E-03
  6.7500000E+02  1.7504479E-03
  7.0000000E+02  1.6363254E-03
  7.2500000E+02  1.5311268E-03
  7.5000000E+02  1.4339813E-03
  8.0000000E+02  1.2611702E-03
  8.5000000E+02  1.1133595E-03
  9.0000000E+02  9.8659234E-04
  9.5000000E+02  8.7746542E-04
  1.0000000E+03  7.8314600E-04
  1.0500000E+03  7.0129415E-04
  1.1000000E+03  6.2999023E-04
  1.1500000E+03  5.6764988E-04
  1.2000000E+03  5.1295740E-04
  1.2500000E+03  4.6481787E-04
  1.3000000E+03  4.2231145E-04
  1.3500000E+03  3.8465264E-04
  1.4000000E+03  3.5117435E-04
  1.4500000E+03  3.2131768E-04
  1.5000000E+03  2.9461935E-04
  1.6000000E+03  2.4919099E-04
  1.7000000E+03  2.1235554E-04
  1.8000000E+03  1.8219625E-04
  1.9000000E+03  1.5728519E-04
  2.0000000E+03  1.3654896E-04
  2.1000000E+03  1.1916521E-04
  2.2000000E+03  1.0449672E-04
  2.3000000E+03  9.2044399E-05
  2.4000000E+03  8.1413155E-05
  2.5000000E+03  7.2288363E-05
  2.6000000E+03  6.4417822E-05
  2.7000000E+03  5.7597825E-05
  2.8000000E+03  5.1662687E-05
  2.9000000E+03  4.6476745E-05
  3.0000000E+03  4.1928228E-05
  3.1000000E+03  3.7924544E-05
  3.2000000E+03  3.4388588E-05
  3.4000000E+03  2.8472096E-05
  3.6000000E+03  2.3774914E-05
  3.8000000E+03  2.0006375E-05
  4.0000000E+03  1.6953941E-05
  4.2000000E+03  1.4460053E-05
  4.4000000E+03  1.2406349E-05
  4.6000000E+03  1.0702797E-05
  4.8000000E+03  9.2801757E-06
  5.0000000E+03  8.0847409E-06
  5.2500000E+03  6.8466545E-06
  5.5000000E+03  5.8349980E-06
  5.7500000E+03  5.0019761E-06
  6.0000000E+03  4.3111534E-06
  6.5000000E+03  3.2501225E-06
  6.7500000E+03  2.8410073E-06
  7.0000000E+03  2.4936003E-06
  7.2500000E+03  2.1971139E-06
  7.5000000E+03  1.9428850E-06
  7.7500000E+03  1.7239205E-06
  8.0000000E+03  1.5345400E-06
  8.2500000E+03  1.3701023E-06
  8.5000000E+03  1.2267921E-06
  9.0000000E+03  9.9147365E-07
  9.5000000E+03  8.0916748E-07
  1.0000000E+04  6.6624856E-07
  1.0500000E+04  5.5300159E-07
  1.1000000E+04  4.6238913E-07
  1.1500000E+04  3.8924025E-07
  1.2000000E+04  3.2970644E-07
  1.2500000E+04  2.8088863E-07
  1.3000000E+04  2.4058010E-07
  1.3500000E+04  2.0708376E-07
  1.4000000E+04  1.7908173E-07
  1.4500000E+04  1.5554229E-07
  1.5000000E+04  1.3565115E-07
  1.5500000E+04  1.1876057E-07
  1.6000000E+04  1.0435183E-07
  1.6500000E+04  9.2006846E-08
  1.7000000E+04  8.1386607E-08
  1.7500000E+04  7.2214622E-08
  1.8000000E+04  6.4264128E-08
  1.8500000E+04  5.7348229E-08
  1.9000000E+04  5.1312202E-08
  2.0000000E+04  4.1386187E-08
  2.1000000E+04  3.3688095E-08
  2.2000000E+04  2.7652662E-08
  2.3000000E+04  2.2873530E-08
  2.4000000E+04  1.9054483E-08
  2.5000000E+04  1.5976902E-08
  2.6000000E+04  1.3477554E-08
  2.7000000E+04  1.1433198E-08
  2.8000000E+04  9.7498301E-09
  2.9000000E+04  8.3551055E-09
  3.0000000E+04  7.1928389E-09
  3.1000000E+04  6.2190255E-09
  3.2000000E+04  5.3989512E-09
  3.3000000E+04  4.7050374E-09
  3.4000000E+04  4.1152207E-09
  3.5000000E+04  3.6117402E-09
  3.6000000E+04  3.1802150E-09
  3.7000000E+04  2.8089376E-09
  3.8000000E+04  2.4883278E-09
  3.9000000E+04  2.2105079E-09
  4.0000000E+04  1.9689677E-09
  4.2000000E+04  1.5740137E-09
  4.4000000E+04  1.2700859E-09
  4.6000000E+04  1.0336554E-09
  4.8000000E+04  8.4789058E-10
  5.0000000E+04  7.0058837E-10
  5.2500000E+04  5.5712851E-10
  5.5000000E+04  4.4731913E-10
  5.7500000E+04  3.6232361E-10
  5.8750000E+04  3.2709112E-10
  6.0000000E+04  2.9585665E-10
  6.2500000E+04  2.4338675E-10
  6.5000000E+04  2.0160397E-10
  6.7500000E+04  1.6806208E-10
  7.0000000E+04  1.4093354E-10
  7.2500000E+04  1.1883898E-10
  7.5000000E+04  1.0072729E-10
  7.7500000E+04  8.5790209E-11
  8.0000000E+04  7.3401189E-11
  8.2500000E+04  6.3070731E-11
  8.5000000E+04  5.4413509E-11
  8.7500000E+04  4.7124125E-11
  9.0000000E+04  4.0959029E-11
  9.2500000E+04  3.5722788E-11
  9.5000000E+04  3.1257633E-11
  9.7500000E+04  2.7435513E-11
  1.0000000E+05  2.4151983E-11
  1.0250000E+05  2.1321435E-11
  1.0500000E+05  1.8873362E-11
  1.1000000E+05  1.4901214E-11
  1.1500000E+05  1.1876791E-11
  1.2000000E+05  9.5489450E-12
  1.2500000E+05  7.7393017E-12
  1.3000000E+05  6.3194576E-12
  1.3500000E+05  5.1958648E-12
  1.4000000E+05  4.2996041E-12
  1.4500000E+05  3.5793456E-12
  1.5000000E+05  2.9964916E-12
  1.5500000E+05  2.5217548E-12
  1.6000000E+05  2.1327166E-12
  1.6500000E+05  1.8120752E-12
  1.7000000E+05  1.5463778E-12
  1.7500000E+05  1.3250886E-12
  1.8000000E+05  1.1399005E-12
  1.8500000E+05  9.8422111E-13
  1.9000000E+05  8.5278580E-13
  1.9500000E+05  7.4136656E-13
  2.0000000E+05  6.4654946E-13
  2.0500000E+05  5.6556363E-13
  2.1000000E+05  4.9614881E-13
  2.1500000E+05  4.3645264E-13
  2.2000000E+05  3.8495032E-13
  2.2500000E+05  3.4038147E-13
  2.3000000E+05  3.0169999E-13
  2.4000000E+05  2.3865491E-13
  2.5000000E+05  1.9040496E-13
  2.6000000E+05  1.5311637E-13
  2.7000000E+05  1.2403753E-13
  2.8000000E+05  1.0116998E-13
  2.9000000E+05  8.3046168E-14
  3.0000000E+05  6.8577085E-14
  3.1000000E+05  5.6946747E-14
  3.2000000E+05  4.7538185E-14
  3.3000000E+05  3.9880993E-14
  3.4000000E+05  3.3613721E-14
  3.5000000E+05  2.8456563E-14
  3.6000000E+05  2.4191397E-14
  3.7000000E+05  2.0647042E-14
  3.8000000E+05  1.7688301E-14
  3.9000000E+05  1.5207764E-14
  4.0000000E+05  1.3119595E-14
  4.1000000E+05  1.1354842E-14
  4.2000000E+05  9.8578458E-15
  4.3000000E+05  8.5834630E-15
  4.4000000E+05  7.4949008E-15
  4.5000000E+05  6.5620308E-15
  4.6000000E+05  5.7600882E-15
  4.7000000E+05  5.0686373E-15
  4.8000000E+05  4.4707488E-15
  5.0000000E+05  3.5016890E-15
  5.1250000E+05  3.0188208E-15
  5.2500000E+05  2.6107334E-15
  5.3750000E+05  2.2646157E-15
  5.5000000E+05  1.9700532E-15
  5.7500000E+05  1.5029792E-15
  5.8750000E+05  1.3177156E-15
  6.0000000E+05  1.1579865E-15
  6.2500000E+05  9.0016726E-16
  6.5000000E+05  7.0575435E-16
  6.7500000E+05  5.5804357E-16
  
  
#  53  17  O1  EION =  2.061000000E+01 eV   259
#  S(0) = 6.367844E-01
  1.0305000E-01  0.0000000E+00
  1.0305000E+01  0.0000000E+00
  1.0305000E+01  3.6444113E-02
  2.0610000E+01  3.6444113E-02
  2.0610000E+01  1.2634524E-03
  2.0612721E+01  1.2634524E-03
  2.0651449E+01  1.2445788E-03
  2.0690177E+01  1.2259675E-03
  2.0728905E+01  1.2076160E-03
  2.0767633E+01  1.1895214E-03
  2.0845088E+01  1.1540918E-03
  2.0922544E+01  1.1196567E-03
  2.1000000E+01  1.0861945E-03
  2.1500000E+01  8.9219450E-04
  2.2000000E+01  7.3256640E-04
  2.2500000E+01  6.0258399E-04
  2.3000000E+01  4.9809555E-04
  2.3500000E+01  4.1547293E-04
  2.4000000E+01  3.5156675E-04
  2.4500000E+01  3.0363586E-04
  2.5000000E+01  2.6931552E-04
  2.5500000E+01  2.4656010E-04
  2.6000000E+01  2.3360054E-04
  2.6500000E+01  2.2892019E-04
  2.7000000E+01  2.3119900E-04
  2.7500000E+01  2.3929189E-04
  2.8000000E+01  2.5224573E-04
  2.8500000E+01  2.6919483E-04
  2.9000000E+01  2.8942962E-04
  2.9500000E+01  3.1231206E-04
  3.0000000E+01  3.3731122E-04
  3.0500000E+01  3.6395675E-04
  3.1000000E+01  3.9184794E-04
  3.2000000E+01  4.5004818E-04
  3.3000000E+01  5.0970438E-04
  3.4000000E+01  5.6919224E-04
  3.5000000E+01  6.2734405E-04
  3.6000000E+01  6.8333120E-04
  3.7000000E+01  7.3657022E-04
  3.8000000E+01  7.8668760E-04
  3.9000000E+01  8.3344495E-04
  4.0000000E+01  8.7672697E-04
  4.2000000E+01  9.5277962E-04
  4.4000000E+01  1.0152342E-03
  4.6000000E+01  1.0650541E-03
  4.8000000E+01  1.1034828E-03
  5.0000000E+01  1.1318628E-03
  5.2500000E+01  1.1552421E-03
  5.5000000E+01  1.1674615E-03
  5.7500000E+01  1.1707073E-03
  6.0000000E+01  1.1668748E-03
  6.5000000E+01  1.1440748E-03
  6.7500000E+01  1.1275014E-03
  7.0000000E+01  1.1087006E-03
  7.2500000E+01  1.0883541E-03
  7.5000000E+01  1.0669973E-03
  8.0000000E+01  1.0228074E-03
  8.5000000E+01  9.7837409E-04
  9.0000000E+01  9.3492280E-04
  9.5000000E+01  8.9307383E-04
  1.0000000E+02  8.5308598E-04
  1.0500000E+02  8.1503414E-04
  1.1000000E+02  7.7889763E-04
  1.1500000E+02  7.4462497E-04
  1.2000000E+02  7.1214832E-04
  1.2500000E+02  6.8141143E-04
  1.3000000E+02  6.5235967E-04
  1.3500000E+02  6.2493682E-04
  1.4000000E+02  5.9909844E-04
  1.4500000E+02  5.7478559E-04
  1.5000000E+02  5.5193615E-04
  1.6000000E+02  5.1035984E-04
  1.7000000E+02  4.7375592E-04
  1.8000000E+02  4.4146373E-04
  1.9000000E+02  4.1281263E-04
  2.0000000E+02  3.8720174E-04
  2.1000000E+02  3.6411044E-04
  2.2000000E+02  3.4311988E-04
  2.3000000E+02  3.2392023E-04
  2.4000000E+02  3.0627321E-04
  2.5000000E+02  2.9000440E-04
  2.6000000E+02  2.7499198E-04
  2.7000000E+02  2.6112635E-04
  2.8000000E+02  2.4831261E-04
  2.9000000E+02  2.3646530E-04
  3.0000000E+02  2.2550287E-04
  3.1000000E+02  2.1533911E-04
  3.2000000E+02  2.0589254E-04
  3.4000000E+02  1.8887433E-04
  3.6000000E+02  1.7396079E-04
  3.8000000E+02  1.6077986E-04
  4.0000000E+02  1.4908432E-04
  4.2000000E+02  1.3868006E-04
  4.4000000E+02  1.2939717E-04
  4.6000000E+02  1.2108862E-04
  4.8000000E+02  1.1361315E-04
  5.0000000E+02  1.0683742E-04
  5.2500000E+02  9.9195254E-05
  5.5000000E+02  9.2342055E-05
  5.7500000E+02  8.6169504E-05
  6.0000000E+02  8.0594302E-05
  6.5000000E+02  7.0980531E-05
  6.7500000E+02  6.6821925E-05
  7.0000000E+02  6.3021279E-05
  7.2500000E+02  5.9534842E-05
  7.5000000E+02  5.6331596E-05
  8.0000000E+02  5.0674417E-05
  8.5000000E+02  4.5857511E-05
  9.0000000E+02  4.1707772E-05
  9.5000000E+02  3.8098997E-05
  1.0000000E+03  3.4939739E-05
  1.0500000E+03  3.2158252E-05
  1.1000000E+03  2.9697514E-05
  1.1500000E+03  2.7510979E-05
  1.2000000E+03  2.5560885E-05
  1.2500000E+03  2.3815701E-05
  1.3000000E+03  2.2247717E-05
  1.3500000E+03  2.0832087E-05
  1.4000000E+03  1.9548226E-05
  1.4500000E+03  1.8379544E-05
  1.5000000E+03  1.7312727E-05
  1.6000000E+03  1.5440665E-05
  1.7000000E+03  1.3858239E-05
  1.8000000E+03  1.2509451E-05
  1.9000000E+03  1.1350060E-05
  2.0000000E+03  1.0345300E-05
  2.1000000E+03  9.4682817E-06
  2.2000000E+03  8.6978969E-06
  2.3000000E+03  8.0175034E-06
  2.4000000E+03  7.4140339E-06
  2.5000000E+03  6.8766733E-06
  2.6000000E+03  6.3959739E-06
  2.7000000E+03  5.9638095E-06
  2.8000000E+03  5.5735254E-06
  2.9000000E+03  5.2198714E-06
  3.0000000E+03  4.8985826E-06
  3.1000000E+03  4.6059781E-06
  3.2000000E+03  4.3387855E-06
  3.4000000E+03  3.8692103E-06
  3.6000000E+03  3.4709006E-06
  3.8000000E+03  3.1301640E-06
  4.0000000E+03  2.8365999E-06
  4.2000000E+03  2.5818148E-06
  4.4000000E+03  2.3591085E-06
  4.6000000E+03  2.1632764E-06
  4.8000000E+03  1.9902428E-06
  5.0000000E+03  1.8366679E-06
  5.2500000E+03  1.6678154E-06
  5.5000000E+03  1.5205021E-06
  5.7500000E+03  1.3912025E-06
  6.0000000E+03  1.2771444E-06
  6.5000000E+03  1.0861047E-06
  6.7500000E+03  1.0056888E-06
  7.0000000E+03  9.3352664E-07
  7.2500000E+03  8.6853857E-07
  7.5000000E+03  8.0981783E-07
  7.7500000E+03  7.5659579E-07
  8.0000000E+03  7.0821702E-07
  8.2500000E+03  6.6411952E-07
  8.5000000E+03  6.2382005E-07
  9.0000000E+03  5.5300232E-07
  9.5000000E+03  4.9304600E-07
  1.0000000E+04  4.4187768E-07
  1.0500000E+04  3.9788758E-07
  1.1000000E+04  3.5981354E-07
  1.1500000E+04  3.2665777E-07
  1.2000000E+04  2.9762319E-07
  1.2500000E+04  2.7206693E-07
  1.3000000E+04  2.4946574E-07
  1.3500000E+04  2.2939043E-07
  1.4000000E+04  2.1148642E-07
  1.4500000E+04  1.9545886E-07
  1.5000000E+04  1.8106089E-07
  1.5500000E+04  1.6808457E-07
  1.6000000E+04  1.5635386E-07
  1.6500000E+04  1.4571895E-07
  1.7000000E+04  1.3605163E-07
  1.8000000E+04  1.1919377E-07
  1.9000000E+04  1.0506521E-07
  2.0000000E+04  9.3124832E-08
  2.1000000E+04  8.2957137E-08
  2.2000000E+04  7.4239194E-08
  2.3000000E+04  6.6717421E-08
  2.4000000E+04  6.0190615E-08
  2.5000000E+04  5.4497333E-08
  2.6000000E+04  4.9506682E-08
  2.7000000E+04  4.5111888E-08
  2.8000000E+04  4.1225358E-08
  2.9000000E+04  3.7774773E-08
  3.0000000E+04  3.4699994E-08
  3.1000000E+04  3.1950685E-08
  3.2000000E+04  2.9484472E-08
  3.3000000E+04  2.7265497E-08
  3.4000000E+04  2.5263275E-08
  3.5000000E+04  2.3451769E-08
  3.6000000E+04  2.1808665E-08
  3.7000000E+04  2.0314743E-08
  3.8000000E+04  1.8953376E-08
  3.9000000E+04  1.7710129E-08
  4.0000000E+04  1.6572419E-08
  4.2000000E+04  1.4570968E-08
  4.4000000E+04  1.2876172E-08
  4.6000000E+04  1.1431427E-08
  4.8000000E+04  1.0192274E-08
  5.0000000E+04  9.1234463E-09
  5.2500000E+04  7.9844674E-09
  5.5000000E+04  7.0244165E-09
  5.7500000E+04  6.2096188E-09
  5.8750000E+04  5.8482202E-09
  6.0000000E+04  5.5137193E-09
  6.2500000E+04  4.9159040E-09
  6.5000000E+04  4.3995941E-09
  6.7500000E+04  3.9514661E-09
  7.0000000E+04  3.5607213E-09
  7.2500000E+04  3.2185403E-09
  7.5000000E+04  2.9176751E-09
  7.7500000E+04  2.6521345E-09
  8.0000000E+04  2.4169386E-09
  8.2500000E+04  2.2079251E-09
  8.5000000E+04  2.0215954E-09
  8.7500000E+04  1.8549942E-09
  9.0000000E+04  1.7056137E-09
  9.2500000E+04  1.5713166E-09
  9.5000000E+04  1.4502740E-09
  9.7500000E+04  1.3409154E-09
  1.0000000E+05  1.2418870E-09
  1.0250000E+05  1.1520182E-09
  1.0500000E+05  1.0702926E-09
  1.1000000E+05  9.2784208E-10
  1.1500000E+05  8.0870345E-10
  1.2000000E+05  7.0837904E-10
  1.2500000E+05  6.2336433E-10
  1.3000000E+05  5.5090417E-10
  1.3500000E+05  4.8881198E-10
  1.4000000E+05  4.3533713E-10
  1.4500000E+05  3.8906671E-10
  1.5000000E+05  3.4885315E-10
  1.5500000E+05  3.1375878E-10
  1.6000000E+05  2.8301328E-10
  1.6500000E+05  2.5598008E-10
  1.7000000E+05  2.3212956E-10
  1.7500000E+05  2.1101879E-10
  1.8000000E+05  1.9227535E-10
  1.8500000E+05  1.7558489E-10
  1.9000000E+05  1.6068106E-10
  1.9500000E+05  1.4733731E-10
  2.0000000E+05  1.3536057E-10
  2.0500000E+05  1.2458561E-10
  2.1000000E+05  1.1487008E-10
  2.1500000E+05  1.0609099E-10
  2.2000000E+05  9.8141572E-11
  2.2500000E+05  9.0928242E-11
  2.3000000E+05  8.4369298E-11
  2.3500000E+05  7.8393617E-11
  2.4000000E+05  7.2939091E-11
  2.4500000E+05  6.7951384E-11
  2.5000000E+05  6.3384010E-11
  2.6000000E+05  5.5354013E-11
  2.7000000E+05  4.8575582E-11
  
  
#  53  18  O2  EION =  1.045000000E+01 eV   288
#  S(0) = 2.999141E+00
  8.0242786E-02  0.0000000E+00
  8.0242786E+00  0.0000000E+00
  8.0242786E+00  3.5568361E-01
  1.0450000E+01  3.5568361E-01
  1.0452721E+01  3.5568361E-01
  1.0507449E+01  3.5429110E-01
  1.0562177E+01  3.5278636E-01
  1.0616905E+01  3.5117439E-01
  1.0671633E+01  3.4946010E-01
  1.0781088E+01  3.4574397E-01
  1.0890544E+01  3.4167603E-01
  1.1000000E+01  3.3729310E-01
  1.1500000E+01  3.1421231E-01
  1.1750000E+01  3.0141023E-01
  1.2000000E+01  2.8817746E-01
  1.2250000E+01  2.7476217E-01
  1.2500000E+01  2.6136710E-01
  1.2750000E+01  2.4815400E-01
  1.3000000E+01  2.3524816E-01
  1.3250000E+01  2.2274334E-01
  1.3500000E+01  2.1070671E-01
  1.4000000E+01  1.8820022E-01
  1.4500000E+01  1.6789563E-01
  1.5000000E+01  1.4977735E-01
  1.6000000E+01  1.1956488E-01
  1.6500000E+01  1.0710413E-01
  1.7000000E+01  9.6149123E-02
  1.7500000E+01  8.6517105E-02
  1.8000000E+01  7.8041040E-02
  1.8500000E+01  7.0571754E-02
  1.9000000E+01  6.3977977E-02
  1.9500000E+01  5.8145068E-02
  2.0000000E+01  5.2973750E-02
  2.0500000E+01  4.8378174E-02
  2.1000000E+01  4.4284391E-02
  2.1500000E+01  4.0628696E-02
  2.2000000E+01  3.7356215E-02
  2.2500000E+01  3.4419672E-02
  2.3000000E+01  3.1778276E-02
  2.3500000E+01  2.9396778E-02
  2.4000000E+01  2.7244680E-02
  2.4500000E+01  2.5295543E-02
  2.5000000E+01  2.3526378E-02
  2.5500000E+01  2.1917175E-02
  2.6000000E+01  2.0450483E-02
  2.7000000E+01  1.7885433E-02
  2.8000000E+01  1.5730192E-02
  2.9000000E+01  1.3906505E-02
  3.0000000E+01  1.2353210E-02
  3.1000000E+01  1.1022129E-02
  3.2000000E+01  9.8749739E-03
  3.3000000E+01  8.8811000E-03
  3.4000000E+01  8.0157962E-03
  3.5000000E+01  7.2589771E-03
  3.6000000E+01  6.5942250E-03
  3.7000000E+01  6.0080409E-03
  3.8000000E+01  5.4892211E-03
  3.9000000E+01  5.0284465E-03
  4.0000000E+01  4.6179310E-03
  4.1000000E+01  4.2510923E-03
  4.2000000E+01  3.9223552E-03
  4.3000000E+01  3.6270142E-03
  4.4000000E+01  3.3610343E-03
  4.5000000E+01  3.1209342E-03
  4.6000000E+01  2.9037253E-03
  4.7000000E+01  2.7068449E-03
  4.8000000E+01  2.5280532E-03
  5.0000000E+01  2.2171288E-03
  5.1250000E+01  2.0498250E-03
  5.2500000E+01  1.9001993E-03
  5.3750000E+01  1.7660717E-03
  5.5000000E+01  1.6455687E-03
  5.7500000E+01  1.4392358E-03
  5.8750000E+01  1.3508011E-03
  6.0000000E+01  1.2707244E-03
  6.2500000E+01  1.1320571E-03
  6.5000000E+01  1.0171253E-03
  6.7500000E+01  9.2119964E-04
  7.0000000E+01  8.4055614E-04
  7.2500000E+01  7.7230181E-04
  7.5000000E+01  7.1413416E-04
  7.7500000E+01  6.6420766E-04
  8.0000000E+01  6.2107466E-04
  8.2500000E+01  5.8356590E-04
  8.5000000E+01  5.5072969E-04
  8.7500000E+01  5.2180691E-04
  9.0000000E+01  4.9618375E-04
  9.2500000E+01  4.7335460E-04
  9.5000000E+01  4.5290625E-04
  1.0000000E+02  4.1785455E-04
  1.0500000E+02  3.8895780E-04
  1.1000000E+02  3.6476540E-04
  1.1500000E+02  3.4423978E-04
  1.2000000E+02  3.2662126E-04
  1.2500000E+02  3.1133729E-04
  1.3000000E+02  2.9794783E-04
  1.3500000E+02  2.8611191E-04
  1.4000000E+02  2.7555856E-04
  1.4500000E+02  2.6607081E-04
  1.5000000E+02  2.5747558E-04
  1.6000000E+02  2.4243066E-04
  1.7000000E+02  2.2958962E-04
  1.8000000E+02  2.1839457E-04
  1.9000000E+02  2.0846013E-04
  2.0000000E+02  1.9950933E-04
  2.1000000E+02  1.9133935E-04
  2.2000000E+02  1.8379668E-04
  2.3000000E+02  1.7676490E-04
  2.4000000E+02  1.7016062E-04
  2.5000000E+02  1.6392569E-04
  2.6000000E+02  1.5801576E-04
  2.7000000E+02  1.5240599E-04
  2.8000000E+02  1.4708016E-04
  2.9000000E+02  1.4202270E-04
  3.0000000E+02  1.3722074E-04
  3.1000000E+02  1.3266232E-04
  3.2000000E+02  1.2833517E-04
  3.4000000E+02  1.2031554E-04
  3.6000000E+02  1.1304321E-04
  3.8000000E+02  1.0642307E-04
  4.0000000E+02  1.0038134E-04
  4.2000000E+02  9.4858510E-05
  4.4000000E+02  8.9808417E-05
  4.6000000E+02  8.5184342E-05
  4.8000000E+02  8.0927507E-05
  5.0000000E+02  7.6985663E-05
  5.2500000E+02  7.2438689E-05
  5.5000000E+02  6.8255314E-05
  5.7500000E+02  6.4388512E-05
  6.0000000E+02  6.0815177E-05
  6.5000000E+02  5.4473222E-05
  6.7500000E+02  5.1656482E-05
  7.0000000E+02  4.9043798E-05
  7.2500000E+02  4.6616546E-05
  7.5000000E+02  4.4360970E-05
  8.0000000E+02  4.0313909E-05
  8.5000000E+02  3.6796139E-05
  9.0000000E+02  3.3709724E-05
  9.5000000E+02  3.0980100E-05
  1.0000000E+03  2.8550008E-05
  1.0500000E+03  2.6377950E-05
  1.1000000E+03  2.4432698E-05
  1.1500000E+03  2.2686937E-05
  1.2000000E+03  2.1116716E-05
  1.2500000E+03  1.9701068E-05
  1.3000000E+03  1.8420146E-05
  1.3500000E+03  1.7255738E-05
  1.4000000E+03  1.6192823E-05
  1.4500000E+03  1.5219515E-05
  1.5000000E+03  1.4326213E-05
  1.6000000E+03  1.2747461E-05
  1.7000000E+03  1.1403425E-05
  1.8000000E+03  1.0252945E-05
  1.9000000E+03  9.2605750E-06
  2.0000000E+03  8.3976793E-06
  2.1000000E+03  7.6425169E-06
  2.2000000E+03  6.9780945E-06
  2.3000000E+03  6.3909737E-06
  2.4000000E+03  5.8705404E-06
  2.5000000E+03  5.4077818E-06
  2.6000000E+03  4.9944414E-06
  2.7000000E+03  4.6233483E-06
  2.8000000E+03  4.2886958E-06
  2.9000000E+03  3.9860883E-06
  3.0000000E+03  3.7119670E-06
  3.1000000E+03  3.4631983E-06
  3.2000000E+03  3.2368843E-06
  3.3000000E+03  3.0303376E-06
  3.4000000E+03  2.8412637E-06
  3.5000000E+03  2.6677131E-06
  3.6000000E+03  2.5081029E-06
  3.8000000E+03  2.2255187E-06
  4.0000000E+03  1.9844387E-06
  4.2000000E+03  1.7772985E-06
  4.4000000E+03  1.5980300E-06
  4.6000000E+03  1.4420069E-06
  4.8000000E+03  1.3056549E-06
  5.0000000E+03  1.1860212E-06
  5.2500000E+03  1.0561853E-06
  5.5000000E+03  9.4454004E-07
  5.7500000E+03  8.4795821E-07
  5.8750000E+03  8.0453234E-07
  6.0000000E+03  7.6399456E-07
  6.2500000E+03  6.9066796E-07
  6.5000000E+03  6.2635239E-07
  6.7500000E+03  5.6970753E-07
  7.0000000E+03  5.1962520E-07
  7.2500000E+03  4.7518103E-07
  7.5000000E+03  4.3560131E-07
  7.7500000E+03  4.0023717E-07
  8.0000000E+03  3.6854223E-07
  8.2500000E+03  3.4005446E-07
  8.5000000E+03  3.1438004E-07
  8.7500000E+03  2.9118179E-07
  9.0000000E+03  2.7016988E-07
  9.2500000E+03  2.5109417E-07
  9.5000000E+03  2.3373810E-07
  1.0000000E+04  2.0345614E-07
  1.0500000E+04  1.7808620E-07
  1.1000000E+04  1.5667696E-07
  1.1500000E+04  1.3848963E-07
  1.2000000E+04  1.2294444E-07
  1.2500000E+04  1.0958230E-07
  1.3000000E+04  9.8036561E-08
  1.3500000E+04  8.8011928E-08
  1.4000000E+04  7.9268707E-08
  1.4500000E+04  7.1611088E-08
  1.5000000E+04  6.4877976E-08
  1.5500000E+04  5.8935951E-08
  1.6000000E+04  5.3673932E-08
  1.6500000E+04  4.8998941E-08
  1.7000000E+04  4.4832723E-08
  1.7500000E+04  4.1109104E-08
  1.8000000E+04  3.7771879E-08
  1.8500000E+04  3.4773113E-08
  1.9000000E+04  3.2071762E-08
  1.9500000E+04  2.9632554E-08
  2.0000000E+04  2.7425060E-08
  2.0500000E+04  2.5422944E-08
  2.1000000E+04  2.3603342E-08
  2.2000000E+04  2.0434567E-08
  2.3000000E+04  1.7787690E-08
  2.4000000E+04  1.5561754E-08
  2.5000000E+04  1.3678049E-08
  2.6000000E+04  1.2074488E-08
  2.7000000E+04  1.0701812E-08
  2.8000000E+04  9.5207262E-09
  2.9000000E+04  8.4997123E-09
  3.0000000E+04  7.6132292E-09
  3.1000000E+04  6.8403958E-09
  3.2000000E+04  6.1640138E-09
  3.3000000E+04  5.5698451E-09
  3.4000000E+04  5.0460674E-09
  3.5000000E+04  4.5828152E-09
  3.6000000E+04  4.1718273E-09
  3.7000000E+04  3.8061436E-09
  3.8000000E+04  3.4798677E-09
  3.9000000E+04  3.1879839E-09
  4.0000000E+04  2.9262081E-09
  4.1000000E+04  2.6908678E-09
  4.2000000E+04  2.4788059E-09
  4.3000000E+04  2.2872988E-09
  4.4000000E+04  2.1139894E-09
  4.5000000E+04  1.9568314E-09
  4.6000000E+04  1.8140430E-09
  4.7000000E+04  1.6840688E-09
  4.8000000E+04  1.5655475E-09
  5.0000000E+04  1.3582281E-09
  5.1250000E+04  1.2459538E-09
  5.2500000E+04  1.1450473E-09
  5.3750000E+04  1.0541514E-09
  5.5000000E+04  9.7209478E-10
  5.7500000E+04  8.3057608E-10
  5.8750000E+04  7.6946648E-10
  6.0000000E+04  7.1386490E-10
  6.2500000E+04  6.1691311E-10
  6.5000000E+04  5.3583496E-10
  6.7500000E+04  4.6760978E-10
  7.0000000E+04  4.0986786E-10
  7.2500000E+04  3.6073439E-10
  7.5000000E+04  3.1871473E-10
  7.7500000E+04  2.8260877E-10
  8.0000000E+04  2.5144637E-10
  8.2500000E+04  2.2443834E-10
  8.5000000E+04  2.0093864E-10
  8.7500000E+04  1.8041550E-10
  9.0000000E+04  1.6242890E-10
  9.2500000E+04  1.4661293E-10
  9.5000000E+04  1.3266172E-10
  9.7500000E+04  1.2031844E-10
  1.0000000E+05  1.0936654E-10
  1.0250000E+05  9.9622603E-11
  1.0500000E+05  9.0930809E-11
  1.0750000E+05  8.3158239E-11
  1.1000000E+05  7.6191151E-11
  1.1250000E+05  6.9932011E-11
  1.1500000E+05  6.4296826E-11
  1.1750000E+05  5.9212945E-11
  1.2000000E+05  5.4617344E-11
  1.2250000E+05  5.0455197E-11
  1.2500000E+05  4.6678524E-11
  1.2750000E+05  4.3245213E-11
  1.3000000E+05  4.0118435E-11
  1.3250000E+05  3.7265908E-11
  1.3500000E+05  3.4659269E-11
  1.4000000E+05  3.0086998E-11
  1.4500000E+05  2.6237617E-11
  1.5000000E+05  2.2982072E-11
  
  
#  53  19  O3  EION =  1.045000000E+01 eV   292
#  S(0) = 4.518610E+00
  7.8524053E-02  0.0000000E+00
  7.8524053E+00  0.0000000E+00
  7.8524053E+00  5.6617112E-01
  1.0450000E+01  5.6617112E-01
  1.0452721E+01  5.6617112E-01
  1.0462177E+01  5.6558933E-01
  1.0471633E+01  5.6500291E-01
  1.0481088E+01  5.6441191E-01
  1.0490544E+01  5.6381635E-01
  1.0500000E+01  5.6321629E-01
  1.1000000E+01  5.2614216E-01
  1.1250000E+01  5.0473122E-01
  1.1500000E+01  4.8222050E-01
  1.1750000E+01  4.5911396E-01
  1.2000000E+01  4.3583097E-01
  1.2250000E+01  4.1271238E-01
  1.2500000E+01  3.9002701E-01
  1.2750000E+01  3.6798068E-01
  1.3000000E+01  3.4672471E-01
  1.3500000E+01  3.0696748E-01
  1.4000000E+01  2.7118611E-01
  1.4500000E+01  2.3941662E-01
  1.5000000E+01  2.1146219E-01
  1.5500000E+01  1.8700522E-01
  1.6000000E+01  1.6567949E-01
  1.6500000E+01  1.4711363E-01
  1.7000000E+01  1.3095541E-01
  1.7500000E+01  1.1688400E-01
  1.8000000E+01  1.0461389E-01
  1.8500000E+01  9.3895292E-02
  1.9000000E+01  8.4512177E-02
  1.9500000E+01  7.6278588E-02
  2.0000000E+01  6.9035566E-02
  2.0500000E+01  6.2647195E-02
  2.1000000E+01  5.6997656E-02
  2.1500000E+01  5.1988114E-02
  2.2000000E+01  4.7534204E-02
  2.2500000E+01  4.3563879E-02
  2.3000000E+01  4.0015441E-02
  2.3500000E+01  3.6836015E-02
  2.4000000E+01  3.3980174E-02
  2.4500000E+01  3.1408798E-02
  2.5000000E+01  2.9088132E-02
  2.5500000E+01  2.6988976E-02
  2.6000000E+01  2.5086010E-02
  2.6500000E+01  2.3357229E-02
  2.7000000E+01  2.1783461E-02
  2.8000000E+01  1.9036062E-02
  2.9000000E+01  1.6733199E-02
  3.0000000E+01  1.4789347E-02
  3.1000000E+01  1.3137794E-02
  3.2000000E+01  1.1726064E-02
  3.3000000E+01  1.0512491E-02
  3.4000000E+01  9.4638165E-03
  3.5000000E+01  8.5532000E-03
  3.6000000E+01  7.7588742E-03
  3.7000000E+01  7.0631031E-03
  3.8000000E+01  6.4512431E-03
  3.9000000E+01  5.9112022E-03
  4.0000000E+01  5.4329617E-03
  4.1000000E+01  5.0080900E-03
  4.2000000E+01  4.6294844E-03
  4.3000000E+01  4.2911942E-03
  4.4000000E+01  3.9881448E-03
  4.5000000E+01  3.7159800E-03
  4.6000000E+01  3.4709762E-03
  4.7000000E+01  3.2499537E-03
  4.8000000E+01  3.0501528E-03
  5.0000000E+01  2.7049169E-03
  5.1250000E+01  2.5203764E-03
  5.2500000E+01  2.3560875E-03
  5.3750000E+01  2.2094444E-03
  5.5000000E+01  2.0782163E-03
  5.7500000E+01  1.8545762E-03
  5.8750000E+01  1.7591020E-03
  6.0000000E+01  1.6728315E-03
  6.2500000E+01  1.5236975E-03
  6.5000000E+01  1.4001246E-03
  6.7500000E+01  1.2967833E-03
  7.0000000E+01  1.2094845E-03
  7.2500000E+01  1.1350419E-03
  7.5000000E+01  1.0709656E-03
  7.7500000E+01  1.0152806E-03
  8.0000000E+01  9.6645659E-04
  8.2500000E+01  9.2328608E-04
  8.5000000E+01  8.8480499E-04
  8.7500000E+01  8.5024431E-04
  9.0000000E+01  8.1898995E-04
  9.2500000E+01  7.9055451E-04
  9.5000000E+01  7.6453887E-04
  1.0000000E+02  7.1850657E-04
  1.0500000E+02  6.7892159E-04
  1.1000000E+02  6.4440516E-04
  1.1500000E+02  6.1396337E-04
  1.2000000E+02  5.8685998E-04
  1.2500000E+02  5.6252517E-04
  1.3000000E+02  5.4051235E-04
  1.3500000E+02  5.2046558E-04
  1.4000000E+02  5.0209698E-04
  1.4500000E+02  4.8517168E-04
  1.5000000E+02  4.6949712E-04
  1.6000000E+02  4.4129986E-04
  1.7000000E+02  4.1653891E-04
  1.8000000E+02  3.9452656E-04
  1.9000000E+02  3.7475469E-04
  2.0000000E+02  3.5681971E-04
  2.1000000E+02  3.4040557E-04
  2.2000000E+02  3.2525414E-04
  2.3000000E+02  3.1115960E-04
  2.4000000E+02  2.9797015E-04
  2.5000000E+02  2.8557523E-04
  2.6000000E+02  2.7388824E-04
  2.7000000E+02  2.6285752E-04
  2.8000000E+02  2.5244634E-04
  2.9000000E+02  2.4261885E-04
  3.0000000E+02  2.3334398E-04
  3.1000000E+02  2.2459244E-04
  3.2000000E+02  2.1633464E-04
  3.4000000E+02  2.0116484E-04
  3.6000000E+02  1.8756824E-04
  3.8000000E+02  1.7532825E-04
  4.0000000E+02  1.6427280E-04
  4.2000000E+02  1.5426356E-04
  4.4000000E+02  1.4519223E-04
  4.6000000E+02  1.3695520E-04
  4.8000000E+02  1.2943412E-04
  5.0000000E+02  1.2252561E-04
  5.2500000E+02  1.1462587E-04
  5.5000000E+02  1.0742367E-04
  5.7500000E+02  1.0082227E-04
  6.0000000E+02  9.4768152E-05
  6.5000000E+02  8.4129498E-05
  6.7500000E+02  7.9449085E-05
  7.0000000E+02  7.5133789E-05
  7.2500000E+02  7.1147798E-05
  7.5000000E+02  6.7463496E-05
  8.0000000E+02  6.0900404E-05
  8.5000000E+02  5.5246561E-05
  9.0000000E+02  5.0327400E-05
  9.5000000E+02  4.6009882E-05
  1.0000000E+03  4.2192068E-05
  1.0500000E+03  3.8800752E-05
  1.1000000E+03  3.5781332E-05
  1.1500000E+03  3.3086577E-05
  1.2000000E+03  3.0675453E-05
  1.2500000E+03  2.8512409E-05
  1.3000000E+03  2.6564364E-05
  1.3500000E+03  2.4801356E-05
  1.4000000E+03  2.3198781E-05
  1.4500000E+03  2.1737103E-05
  1.5000000E+03  2.0400501E-05
  1.6000000E+03  1.8050076E-05
  1.7000000E+03  1.6061985E-05
  1.8000000E+03  1.4370885E-05
  1.9000000E+03  1.2920714E-05
  2.0000000E+03  1.1666468E-05
  2.1000000E+03  1.0574186E-05
  2.2000000E+03  9.6174996E-06
  2.3000000E+03  8.7757482E-06
  2.4000000E+03  8.0327687E-06
  2.5000000E+03  7.3748782E-06
  2.6000000E+03  6.7895385E-06
  2.7000000E+03  6.2658954E-06
  2.8000000E+03  5.7952185E-06
  2.9000000E+03  5.3709648E-06
  3.0000000E+03  4.9878691E-06
  3.1000000E+03  4.6413028E-06
  3.2000000E+03  4.3269836E-06
  3.3000000E+03  4.0409422E-06
  3.4000000E+03  3.7798044E-06
  3.5000000E+03  3.5407168E-06
  3.6000000E+03  3.3213790E-06
  3.8000000E+03  2.9344564E-06
  4.0000000E+03  2.6059430E-06
  4.2000000E+03  2.3249371E-06
  4.4000000E+03  2.0827329E-06
  4.6000000E+03  1.8727478E-06
  4.8000000E+03  1.6899339E-06
  5.0000000E+03  1.5301311E-06
  5.2500000E+03  1.3573796E-06
  5.5000000E+03  1.2094324E-06
  5.7500000E+03  1.0819328E-06
  5.8750000E+03  1.0247664E-06
  6.0000000E+03  9.7149878E-07
  6.2500000E+03  8.7540000E-07
  6.5000000E+03  7.9140092E-07
  6.7500000E+03  7.1766415E-07
  7.0000000E+03  6.5267640E-07
  7.2500000E+03  5.9517987E-07
  7.5000000E+03  5.4412551E-07
  7.7500000E+03  4.9863660E-07
  8.0000000E+03  4.5797759E-07
  8.2500000E+03  4.2152861E-07
  8.5000000E+03  3.8876288E-07
  8.7500000E+03  3.5923057E-07
  9.0000000E+03  3.3254598E-07
  9.2500000E+03  3.0837715E-07
  9.5000000E+03  2.8643734E-07
  9.7500000E+03  2.6647800E-07
  1.0000000E+04  2.4828280E-07
  1.0250000E+04  2.3166283E-07
  1.0500000E+04  2.1645286E-07
  1.1000000E+04  1.8970077E-07
  1.1500000E+04  1.6706247E-07
  1.2000000E+04  1.4778456E-07
  1.2500000E+04  1.3127280E-07
  1.3000000E+04  1.1705442E-07
  1.3500000E+04  1.0475003E-07
  1.4000000E+04  9.4052715E-08
  1.4500000E+04  8.4712566E-08
  1.5000000E+04  7.6524615E-08
  1.5500000E+04  6.9319637E-08
  1.6000000E+04  6.2957161E-08
  1.6500000E+04  5.7319956E-08
  1.7000000E+04  5.2309626E-08
  1.7500000E+04  4.7843192E-08
  1.8000000E+04  4.3850348E-08
  1.8500000E+04  4.0271285E-08
  1.9000000E+04  3.7054927E-08
  1.9500000E+04  3.4157486E-08
  2.0000000E+04  3.1541284E-08
  2.0500000E+04  2.9173785E-08
  2.1000000E+04  2.7026809E-08
  2.1500000E+04  2.5075874E-08
  2.2000000E+04  2.3299647E-08
  2.2500000E+04  2.1679512E-08
  2.3000000E+04  2.0199154E-08
  2.4000000E+04  1.7602103E-08
  2.5000000E+04  1.5412782E-08
  2.6000000E+04  1.3555938E-08
  2.7000000E+04  1.1972085E-08
  2.8000000E+04  1.0613957E-08
  2.9000000E+04  9.4438012E-09
  3.0000000E+04  8.4311287E-09
  3.1000000E+04  7.5510861E-09
  3.2000000E+04  6.7832528E-09
  3.3000000E+04  6.1107657E-09
  3.4000000E+04  5.5196680E-09
  3.5000000E+04  4.9983502E-09
  3.6000000E+04  4.5371254E-09
  3.7000000E+04  4.1278563E-09
  3.8000000E+04  3.7636657E-09
  3.9000000E+04  3.4387175E-09
  4.0000000E+04  3.1480361E-09
  4.1000000E+04  2.8873658E-09
  4.2000000E+04  2.6530569E-09
  4.3000000E+04  2.4419689E-09
  4.4000000E+04  2.2513907E-09
  4.5000000E+04  2.0789747E-09
  4.6000000E+04  1.9226816E-09
  4.7000000E+04  1.7807352E-09
  4.8000000E+04  1.6515836E-09
  5.0000000E+04  1.4263950E-09
  5.1250000E+04  1.3048691E-09
  5.2500000E+04  1.1959309E-09
  5.3750000E+04  1.0980496E-09
  5.5000000E+04  1.0099075E-09
  5.7500000E+04  8.5844082E-10
  5.8750000E+04  7.9327399E-10
  6.0000000E+04  7.3411991E-10
  6.1250000E+04  6.8032683E-10
  6.2500000E+04  6.3132394E-10
  6.3750000E+04  5.8661011E-10
  6.5000000E+04  5.4574427E-10
  6.7500000E+04  4.7404535E-10
  7.0000000E+04  4.1362122E-10
  7.2500000E+04  3.6241831E-10
  7.5000000E+04  3.1880576E-10
  7.7500000E+04  2.8147907E-10
  8.0000000E+04  2.4938765E-10
  8.2500000E+04  2.2167990E-10
  8.5000000E+04  1.9766115E-10
  8.7500000E+04  1.7676140E-10
  9.0000000E+04  1.5851028E-10
  9.2500000E+04  1.4251775E-10
  9.5000000E+04  1.2845897E-10
  9.7500000E+04  1.1606216E-10
  1.0000000E+05  1.0509926E-10
  1.0250000E+05  9.5378109E-11
  1.0500000E+05  8.6735703E-11
  1.0750000E+05  7.9033256E-11
  1.1000000E+05  7.2152121E-11
  1.1250000E+05  6.5989874E-11
  1.1500000E+05  6.0458266E-11
  1.1750000E+05  5.5481508E-11
  1.2000000E+05  5.0994291E-11
  1.2250000E+05  4.6940169E-11
  1.2500000E+05  4.3271101E-11
  1.2750000E+05  3.9946162E-11
  1.3000000E+05  3.6929197E-11
  1.3250000E+05  3.4188146E-11
  1.3500000E+05  3.1694566E-11


==> anc/colstop/sbethe/sdbase/oos54.tab <==
# Atomic number = 54   (Xe)
#
#      W/eV         OOS*eV
  
  
#  54   1  K1  EION =  3.456500000E+04 eV   240
#  S(0) = 1.006897E+00
  3.4561509E+02  0.0000000E+00
  3.4561509E+04  0.0000000E+00
  3.4561509E+04  4.4572976E-05
  3.4565000E+04  4.4572976E-05
  3.4565346E+04  4.4572976E-05
  3.4565906E+04  4.5202065E-05
  3.4566466E+04  4.5778254E-05
  3.4567027E+04  4.6309565E-05
  3.4567587E+04  4.6802663E-05
  3.4568708E+04  4.7695215E-05
  3.4569829E+04  4.8488812E-05
  3.4572071E+04  4.9858665E-05
  3.4574312E+04  5.1011563E-05
  3.4578795E+04  5.2820072E-05
  3.4583279E+04  5.4069557E-05
  3.4592245E+04  5.5233367E-05
  3.4596729E+04  5.5340418E-05
  3.4601212E+04  5.5261874E-05
  3.4605695E+04  5.5080518E-05
  3.4610179E+04  5.4859827E-05
  3.4619145E+04  5.4459670E-05
  3.4628112E+04  5.4232004E-05
  3.4637078E+04  5.4186106E-05
  3.4646045E+04  5.4259280E-05
  3.4655011E+04  5.4374201E-05
  3.4663978E+04  5.4469758E-05
  3.4672945E+04  5.4512579E-05
  3.4681911E+04  5.4495851E-05
  3.4690878E+04  5.4432684E-05
  3.4699844E+04  5.4343734E-05
  3.4708811E+04  5.4251000E-05
  3.4726744E+04  5.4111033E-05
  3.4744677E+04  5.4056195E-05
  3.4762611E+04  5.4046976E-05
  3.4780544E+04  5.4025948E-05
  3.4798477E+04  5.3962191E-05
  3.4816410E+04  5.3864795E-05
  3.4852276E+04  5.3668183E-05
  3.4888143E+04  5.3552548E-05
  3.4924009E+04  5.3455375E-05
  3.4959876E+04  5.3313912E-05
  3.4995742E+04  5.3152898E-05
  3.5031608E+04  5.3020656E-05
  3.5067475E+04  5.2906078E-05
  3.5103341E+04  5.2785256E-05
  3.5139207E+04  5.2643226E-05
  3.5210940E+04  5.2362018E-05
  3.5282673E+04  5.2105963E-05
  3.5354406E+04  5.1831585E-05
  3.5426138E+04  5.1552279E-05
  3.5713069E+04  5.0468138E-05
  3.5856535E+04  4.9932587E-05
  3.6000000E+04  4.9393648E-05
  3.7000000E+04  4.5864477E-05
  3.8000000E+04  4.2675574E-05
  4.0000000E+04  3.7135102E-05
  4.2000000E+04  3.2487428E-05
  4.4000000E+04  2.8565769E-05
  4.6000000E+04  2.5235922E-05
  4.8000000E+04  2.2391626E-05
  5.0000000E+04  1.9948481E-05
  5.2500000E+04  1.7357119E-05
  5.5000000E+04  1.5184116E-05
  5.7500000E+04  1.3349285E-05
  6.0000000E+04  1.1790110E-05
  6.5000000E+04  9.3120236E-06
  6.7500000E+04  8.3226986E-06
  7.0000000E+04  7.4641332E-06
  7.2500000E+04  6.7157646E-06
  7.5000000E+04  6.0607592E-06
  7.7500000E+04  5.4852524E-06
  8.0000000E+04  4.9777519E-06
  8.2500000E+04  4.5286874E-06
  8.5000000E+04  4.1300404E-06
  9.0000000E+04  3.4580601E-06
  9.5000000E+04  2.9193016E-06
  1.0000000E+05  2.4829068E-06
  1.0500000E+05  2.1261276E-06
  1.1000000E+05  1.8319574E-06
  1.1500000E+05  1.5875222E-06
  1.2000000E+05  1.3829613E-06
  1.2500000E+05  1.2106416E-06
  1.3000000E+05  1.0645965E-06
  1.3500000E+05  9.4011937E-07
  1.4000000E+05  8.3346638E-07
  1.4500000E+05  7.4163634E-07
  1.5000000E+05  6.6220554E-07
  1.5500000E+05  5.9320397E-07
  1.6000000E+05  5.3301941E-07
  1.6500000E+05  4.8032514E-07
  1.7000000E+05  4.3402316E-07
  1.8000000E+05  3.5709062E-07
  1.9000000E+05  2.9654894E-07
  2.0000000E+05  2.4836343E-07
  2.1000000E+05  2.0961682E-07
  2.2000000E+05  1.7816739E-07
  2.3000000E+05  1.5242155E-07
  2.4000000E+05  1.3117842E-07
  2.5000000E+05  1.1352294E-07
  2.6000000E+05  9.8750257E-08
  2.7000000E+05  8.6312339E-08
  2.8000000E+05  7.5779159E-08
  2.9000000E+05  6.6810468E-08
  3.0000000E+05  5.9135007E-08
  3.1000000E+05  5.2534903E-08
  3.2000000E+05  4.6833984E-08
  3.3000000E+05  4.1888898E-08
  3.4000000E+05  3.7582292E-08
  3.5000000E+05  3.3817553E-08
  3.6000000E+05  3.0514719E-08
  3.7000000E+05  2.7607279E-08
  3.8000000E+05  2.5039643E-08
  3.9000000E+05  2.2765143E-08
  4.0000000E+05  2.0744419E-08
  4.2000000E+05  1.7336027E-08
  4.4000000E+05  1.4603037E-08
  4.6000000E+05  1.2390609E-08
  4.8000000E+05  1.0583838E-08
  5.0000000E+05  9.0963859E-09
  5.2500000E+05  7.5876682E-09
  5.5000000E+05  6.3806995E-09
  5.7500000E+05  5.4056116E-09
  5.8750000E+05  4.9883259E-09
  6.0000000E+05  4.6107499E-09
  6.2500000E+05  3.9574223E-09
  6.5000000E+05  3.4163144E-09
  6.7500000E+05  2.9649786E-09
  7.0000000E+05  2.5860448E-09
  7.2500000E+05  2.2659544E-09
  7.5000000E+05  1.9940310E-09
  7.7500000E+05  1.7617959E-09
  8.0000000E+05  1.5624685E-09
  8.2500000E+05  1.3905873E-09
  8.5000000E+05  1.2417224E-09
  8.7500000E+05  1.1122588E-09
  9.0000000E+05  9.9922949E-10
  9.2500000E+05  9.0018592E-10
  9.5000000E+05  8.1309565E-10
  1.0000000E+06  6.6827074E-10
  1.0500000E+06  5.5420532E-10
  1.1000000E+06  4.6337127E-10
  1.1500000E+06  3.9031041E-10
  1.2000000E+06  3.3100761E-10
  1.2500000E+06  2.8246951E-10
  1.3000000E+06  2.4243687E-10
  1.3500000E+06  2.0918510E-10
  1.4000000E+06  1.8138442E-10
  1.4500000E+06  1.5799986E-10
  1.5000000E+06  1.3821904E-10
  1.5500000E+06  1.2139875E-10
  1.6000000E+06  1.0702561E-10
  1.6500000E+06  9.4686957E-11
  1.7000000E+06  8.4048874E-11
  1.7500000E+06  7.4839533E-11
  1.8000000E+06  6.6836360E-11
  1.8500000E+06  5.9856160E-11
  1.9000000E+06  5.3747317E-11
  1.9500000E+06  4.8383685E-11
  2.0000000E+06  4.3659820E-11
  2.0500000E+06  3.9487210E-11
  2.1000000E+06  3.5791241E-11
  2.2000000E+06  2.9586081E-11
  2.3000000E+06  2.4643730E-11
  2.4000000E+06  2.0671128E-11
  2.5000000E+06  1.7451115E-11
  2.6000000E+06  1.4820893E-11
  2.7000000E+06  1.2657090E-11
  2.8000000E+06  1.0865189E-11
  2.9000000E+06  9.3720899E-12
  3.0000000E+06  8.1207638E-12
  3.1000000E+06  7.0663760E-12
  3.2000000E+06  6.1734161E-12
  3.3000000E+06  5.4135672E-12
  3.4000000E+06  4.7640879E-12
  3.5000000E+06  4.2065963E-12
  3.6000000E+06  3.7261471E-12
  3.7000000E+06  3.3105207E-12
  3.8000000E+06  2.9496753E-12
  3.9000000E+06  2.6353182E-12
  4.0000000E+06  2.3605685E-12
  4.1000000E+06  2.1196916E-12
  4.2000000E+06  1.9078873E-12
  4.3000000E+06  1.7211213E-12
  4.4000000E+06  1.5559894E-12
  4.6000000E+06  1.2795301E-12
  4.8000000E+06  1.0602223E-12
  5.0000000E+06  8.8469228E-13
  5.1250000E+06  7.9270443E-13
  5.2500000E+06  7.1200413E-13
  5.3750000E+06  6.4100160E-13
  5.5000000E+06  5.7835884E-13
  5.7500000E+06  4.7380317E-13
  5.8750000E+06  4.3011646E-13
  6.0000000E+06  3.9118930E-13
  6.2500000E+06  3.2531347E-13
  6.5000000E+06  2.7233923E-13
  6.7500000E+06  2.2940516E-13
  7.0000000E+06  1.9435453E-13
  7.2500000E+06  1.6554548E-13
  7.5000000E+06  1.4171649E-13
  7.7500000E+06  1.2188980E-13
  8.0000000E+06  1.0530141E-13
  8.2500000E+06  9.1349680E-14
  8.5000000E+06  7.9557609E-14
  8.7500000E+06  6.9544531E-14
  9.0000000E+06  6.1004713E-14
  9.2500000E+06  5.3691131E-14
  9.5000000E+06  4.7403061E-14
  9.7500000E+06  4.1976520E-14
  1.0000000E+07  3.7276857E-14
  1.0250000E+07  3.3192948E-14
  1.0500000E+07  2.9632688E-14
  1.0750000E+07  2.6519405E-14
  1.1000000E+07  2.3789007E-14
  1.1250000E+07  2.1387695E-14
  1.1500000E+07  1.9270130E-14
  1.2000000E+07  1.5738725E-14
  1.2500000E+07  1.2952207E-14
  1.3000000E+07  1.0733800E-14
  1.3500000E+07  8.9530927E-15
  1.4000000E+07  7.5127935E-15
  1.4500000E+07  6.3395381E-15
  1.5000000E+07  5.3774678E-15
  1.5500000E+07  4.5836822E-15
  1.6000000E+07  3.9249441E-15
  1.6500000E+07  3.3752847E-15
  1.7000000E+07  2.9142847E-15
  1.7500000E+07  2.5257776E-15
  1.8000000E+07  2.1968889E-15
  1.8500000E+07  1.9173024E-15
  1.9000000E+07  1.6786841E-15
  1.9500000E+07  1.4742630E-15
  2.0000000E+07  1.2984950E-15
  2.0500000E+07  1.1467949E-15
  2.1000000E+07  1.0153976E-15
  2.1500000E+07  9.0120335E-16
  2.2000000E+07  8.0164756E-16
  2.2500000E+07  7.1463373E-16
  2.3000000E+07  6.3844633E-16
  2.4000000E+07  5.1290028E-16
  
  
#  54   2  L1  EION =  5.453200000E+03 eV   259
#  S(0) = 1.137327E+00
  5.4499717E+01  0.0000000E+00
  5.4499717E+03  0.0000000E+00
  5.4499717E+03  1.7141081E-04
  5.4532000E+03  1.7141081E-04
  5.4532542E+03  1.7141081E-04
  5.4535463E+03  1.7278380E-04
  5.4538385E+03  1.7409056E-04
  5.4541307E+03  1.7533652E-04
  5.4544228E+03  1.7652663E-04
  5.4550071E+03  1.7875710E-04
  5.4555915E+03  1.8081362E-04
  5.4567601E+03  1.8450401E-04
  5.4579288E+03  1.8775253E-04
  5.4602660E+03  1.9329243E-04
  5.4626033E+03  1.9788782E-04
  5.4672779E+03  2.0493412E-04
  5.4719525E+03  2.0959351E-04
  5.4813017E+03  2.1336544E-04
  5.4906508E+03  2.1267865E-04
  5.4953254E+03  2.1165264E-04
  5.5000000E+03  2.1053745E-04
  5.5078125E+03  2.0888963E-04
  5.5156250E+03  2.0777516E-04
  5.5234375E+03  2.0720539E-04
  5.5312500E+03  2.0702613E-04
  5.5390625E+03  2.0703653E-04
  5.5468750E+03  2.0705832E-04
  5.5546875E+03  2.0696909E-04
  5.5625000E+03  2.0671396E-04
  5.5781250E+03  2.0573536E-04
  5.5937500E+03  2.0445107E-04
  5.6093750E+03  2.0324740E-04
  5.6250000E+03  2.0229497E-04
  5.6406250E+03  2.0154750E-04
  5.6562500E+03  2.0085366E-04
  5.6875000E+03  1.9920610E-04
  5.7031250E+03  1.9823508E-04
  5.7187500E+03  1.9723916E-04
  5.7500000E+03  1.9540099E-04
  5.7812500E+03  1.9380691E-04
  5.8125000E+03  1.9223571E-04
  5.8437500E+03  1.9055793E-04
  5.8593750E+03  1.8968939E-04
  5.8750000E+03  1.8882734E-04
  5.9062500E+03  1.8717996E-04
  5.9375000E+03  1.8561998E-04
  5.9687500E+03  1.8409552E-04
  6.0000000E+03  1.8254677E-04
  6.0312500E+03  1.8095855E-04
  6.0625000E+03  1.7938704E-04
  6.1250000E+03  1.7638472E-04
  6.1875000E+03  1.7345633E-04
  6.2500000E+03  1.7053852E-04
  6.3750000E+03  1.6492510E-04
  6.5000000E+03  1.5952897E-04
  6.7500000E+03  1.4944937E-04
  7.0000000E+03  1.4020462E-04
  7.2500000E+03  1.3171590E-04
  7.5000000E+03  1.2392904E-04
  8.0000000E+03  1.1017431E-04
  8.5000000E+03  9.8452302E-05
  9.0000000E+03  8.8396126E-05
  9.5000000E+03  7.9707103E-05
  1.0000000E+04  7.2152749E-05
  1.0500000E+04  6.5548831E-05
  1.1000000E+04  5.9747063E-05
  1.1500000E+04  5.4626634E-05
  1.2000000E+04  5.0088362E-05
  1.2500000E+04  4.6050582E-05
  1.3000000E+04  4.2445058E-05
  1.3500000E+04  3.9214387E-05
  1.4000000E+04  3.6310122E-05
  1.4500000E+04  3.3691228E-05
  1.5000000E+04  3.1322924E-05
  1.6000000E+04  2.7223214E-05
  1.7000000E+04  2.3819084E-05
  1.8000000E+04  2.0966954E-05
  1.9000000E+04  1.8557834E-05
  2.0000000E+04  1.6507853E-05
  2.1000000E+04  1.4751694E-05
  2.2000000E+04  1.3237931E-05
  2.3000000E+04  1.1925686E-05
  2.4000000E+04  1.0782164E-05
  2.5000000E+04  9.7808378E-06
  2.6000000E+04  8.9000751E-06
  2.7000000E+04  8.1221123E-06
  2.8000000E+04  7.4322622E-06
  2.9000000E+04  6.8183078E-06
  3.0000000E+04  6.2700255E-06
  3.1000000E+04  5.7788135E-06
  3.2000000E+04  5.3373975E-06
  3.4000000E+04  4.5801297E-06
  3.6000000E+04  3.9587399E-06
  3.8000000E+04  3.4440026E-06
  4.0000000E+04  3.0139553E-06
  4.2000000E+04  2.6518669E-06
  4.4000000E+04  2.3448332E-06
  4.6000000E+04  2.0827901E-06
  4.8000000E+04  1.8578072E-06
  5.0000000E+04  1.6635770E-06
  5.2500000E+04  1.4564208E-06
  5.5000000E+04  1.2816627E-06
  5.7500000E+04  1.1332412E-06
  6.0000000E+04  1.0064055E-06
  6.5000000E+04  8.0321232E-07
  6.7500000E+04  7.2143744E-07
  7.0000000E+04  6.5011211E-07
  7.2500000E+04  5.8763560E-07
  7.5000000E+04  5.3269168E-07
  7.7500000E+04  4.8419138E-07
  8.0000000E+04  4.4122852E-07
  8.2500000E+04  4.0304491E-07
  8.5000000E+04  3.6900297E-07
  9.0000000E+04  3.1127064E-07
  9.5000000E+04  2.6461773E-07
  1.0000000E+05  2.2654621E-07
  1.0500000E+05  1.9520009E-07
  1.1000000E+05  1.6918148E-07
  1.1500000E+05  1.4742434E-07
  1.2000000E+05  1.2910645E-07
  1.2500000E+05  1.1358707E-07
  1.3000000E+05  1.0036206E-07
  1.3500000E+05  8.9031305E-08
  1.4000000E+05  7.9274632E-08
  1.4500000E+05  7.0833893E-08
  1.5000000E+05  6.3499512E-08
  1.5500000E+05  5.7100209E-08
  1.6000000E+05  5.1495127E-08
  1.6500000E+05  4.6567776E-08
  1.7000000E+05  4.2221302E-08
  1.7500000E+05  3.8374744E-08
  1.8000000E+05  3.4960104E-08
  1.8500000E+05  3.1920026E-08
  1.9000000E+05  2.9205913E-08
  2.0000000E+05  2.4596213E-08
  2.1000000E+05  2.0866835E-08
  2.2000000E+05  1.7822481E-08
  2.3000000E+05  1.5316816E-08
  2.4000000E+05  1.3238888E-08
  2.5000000E+05  1.1503620E-08
  2.6000000E+05  1.0045114E-08
  2.7000000E+05  8.8118527E-09
  2.8000000E+05  7.7632000E-09
  2.9000000E+05  6.8668494E-09
  3.0000000E+05  6.0969236E-09
  3.1000000E+05  5.4325454E-09
  3.2000000E+05  4.8567610E-09
  3.3000000E+05  4.3557173E-09
  3.4000000E+05  3.9180296E-09
  3.5000000E+05  3.5342910E-09
  3.6000000E+05  3.1966882E-09
  3.7000000E+05  2.8987001E-09
  3.8000000E+05  2.6348585E-09
  3.9000000E+05  2.4005578E-09
  4.0000000E+05  2.1919023E-09
  4.1000000E+05  2.0055828E-09
  4.2000000E+05  1.8387789E-09
  4.3000000E+05  1.6890783E-09
  4.4000000E+05  1.5544106E-09
  4.6000000E+05  1.3232840E-09
  4.8000000E+05  1.1338296E-09
  5.0000000E+05  9.7731452E-10
  5.1250000E+05  8.9318812E-10
  5.2500000E+05  8.1798400E-10
  5.3750000E+05  7.5058462E-10
  5.5000000E+05  6.9003304E-10
  5.7500000E+05  5.8629694E-10
  5.8750000E+05  5.4179000E-10
  6.0000000E+05  5.0145408E-10
  6.2500000E+05  4.3150325E-10
  6.5000000E+05  3.7340033E-10
  6.7500000E+05  3.2480489E-10
  7.0000000E+05  2.8390077E-10
  7.2500000E+05  2.4926513E-10
  7.5000000E+05  2.1977387E-10
  7.7500000E+05  1.9453230E-10
  8.0000000E+05  1.7282286E-10
  8.2500000E+05  1.5406590E-10
  8.5000000E+05  1.3779030E-10
  8.7500000E+05  1.2361075E-10
  9.0000000E+05  1.1121019E-10
  9.2500000E+05  1.0032634E-10
  9.5000000E+05  9.0741124E-11
  9.7500000E+05  8.2272358E-11
  1.0000000E+06  7.4767089E-11
  1.0250000E+06  6.8096320E-11
  1.0500000E+06  6.2150846E-11
  1.1000000E+06  5.2078112E-11
  1.1500000E+06  4.3956757E-11
  1.2000000E+06  3.7349944E-11
  1.2500000E+06  3.1931039E-11
  1.3000000E+06  2.7452795E-11
  1.3500000E+06  2.3726042E-11
  1.4000000E+06  2.0604623E-11
  1.4500000E+06  1.7974598E-11
  1.5000000E+06  1.5746315E-11
  1.5500000E+06  1.3848631E-11
  1.6000000E+06  1.2224658E-11
  1.6500000E+06  1.0828588E-11
  1.7000000E+06  9.6233011E-12
  1.7500000E+06  8.5785337E-12
  1.8000000E+06  7.6694751E-12
  1.8500000E+06  6.8756687E-12
  1.9000000E+06  6.1801551E-12
  1.9500000E+06  5.5688059E-12
  2.0000000E+06  5.0297985E-12
  2.0500000E+06  4.5531968E-12
  2.1000000E+06  4.1306132E-12
  2.1500000E+06  3.7549397E-12
  2.2000000E+06  3.4201301E-12
  2.2500000E+06  3.1210243E-12
  2.3000000E+06  2.8532025E-12
  2.4000000E+06  2.3967398E-12
  2.5000000E+06  2.0261671E-12
  2.6000000E+06  1.7230183E-12
  2.7000000E+06  1.4732672E-12
  2.8000000E+06  1.2661537E-12
  2.9000000E+06  1.0933492E-12
  3.0000000E+06  9.4834854E-13
  3.1000000E+06  8.2602845E-13
  3.2000000E+06  7.2232360E-13
  3.3000000E+06  6.3398578E-13
  3.4000000E+06  5.5840300E-13
  3.5000000E+06  4.9346191E-13
  3.6000000E+06  4.3744292E-13
  3.7000000E+06  3.8893880E-13
  3.8000000E+06  3.4679182E-13
  3.9000000E+06  3.1004482E-13
  4.0000000E+06  2.7790275E-13
  4.1000000E+06  2.4970233E-13
  4.2000000E+06  2.2488780E-13
  4.3000000E+06  2.0299160E-13
  4.4000000E+06  1.8361892E-13
  4.5000000E+06  1.6643508E-13
  4.6000000E+06  1.5115541E-13
  4.7000000E+06  1.3753697E-13
  4.8000000E+06  1.2537180E-13
  5.0000000E+06  1.0471157E-13
  5.1250000E+06  9.3874887E-14
  5.2500000E+06  8.4361952E-14
  5.3750000E+06  7.5987162E-14
  5.5000000E+06  6.8594174E-14
  5.7500000E+06  5.6244848E-14
  5.8750000E+06  5.1080836E-14
  6.0000000E+06  4.6477179E-14
  6.2500000E+06  3.8681117E-14
  6.5000000E+06  3.2406195E-14
  6.7500000E+06  2.7316086E-14
  7.0000000E+06  2.3157122E-14
  7.2500000E+06  1.9736247E-14
  7.5000000E+06  1.6904993E-14
  7.7500000E+06  1.4548065E-14
  8.0000000E+06  1.2574986E-14
  8.2500000E+06  1.0914257E-14
  8.5000000E+06  9.5093164E-15
  8.7500000E+06  8.3151521E-15
  9.0000000E+06  7.2961418E-15
  9.2500000E+06  6.4235969E-15
  9.5000000E+06  5.6739488E-15
  
  
#  54   3  L2  EION =  5.107200000E+03 eV   260
#  S(0) = 1.253628E+00
  5.1055949E+01  0.0000000E+00
  5.1055949E+03  0.0000000E+00
  5.1055949E+03  4.4570364E-04
  5.1072000E+03  4.4570364E-04
  5.1072510E+03  4.4570364E-04
  5.1073626E+03  4.5684025E-04
  5.1074741E+03  4.6737774E-04
  5.1075856E+03  4.7731156E-04
  5.1076971E+03  4.8664138E-04
  5.1079202E+03  5.0350688E-04
  5.1081432E+03  5.1804271E-04
  5.1085893E+03  5.4060382E-04
  5.1090354E+03  5.5553066E-04
  5.1099276E+03  5.6801105E-04
  5.1108198E+03  5.6554666E-04
  5.1117119E+03  5.5535207E-04
  5.1126041E+03  5.4182803E-04
  5.1134963E+03  5.2742247E-04
  5.1143885E+03  5.1340224E-04
  5.1161729E+03  4.8856098E-04
  5.1179572E+03  4.6873634E-04
  5.1197416E+03  4.5348832E-04
  5.1215259E+03  4.4200862E-04
  5.1250947E+03  4.2742186E-04
  5.1286634E+03  4.2038117E-04
  5.1322321E+03  4.1795333E-04
  5.1358008E+03  4.1824681E-04
  5.1393696E+03  4.1999996E-04
  5.1429383E+03  4.2235900E-04
  5.1465070E+03  4.2475659E-04
  5.1500757E+03  4.2683858E-04
  5.1572132E+03  4.2941351E-04
  5.1643506E+03  4.2979451E-04
  5.1714881E+03  4.2860998E-04
  5.1786255E+03  4.2669283E-04
  5.1857630E+03  4.2470972E-04
  5.1929004E+03  4.2304536E-04
  5.2071753E+03  4.2099633E-04
  5.2143128E+03  4.2041624E-04
  5.2214502E+03  4.1990778E-04
  5.2357251E+03  4.1854981E-04
  5.2500000E+03  4.1631265E-04
  5.2656250E+03  4.1303912E-04
  5.2812500E+03  4.0953113E-04
  5.2968750E+03  4.0628526E-04
  5.3125000E+03  4.0341354E-04
  5.3437500E+03  3.9809285E-04
  5.3750000E+03  3.9223279E-04
  5.4062500E+03  3.8605982E-04
  5.4375000E+03  3.8029990E-04
  5.4531250E+03  3.7761261E-04
  5.4687500E+03  3.7496983E-04
  5.5000000E+03  3.6964481E-04
  5.5625000E+03  3.5880095E-04
  5.5937500E+03  3.5365743E-04
  5.6250000E+03  3.4869144E-04
  5.6875000E+03  3.3891818E-04
  5.7500000E+03  3.2926546E-04
  5.8125000E+03  3.2014359E-04
  5.8750000E+03  3.1125762E-04
  5.9375000E+03  3.0261884E-04
  6.0000000E+03  2.9430722E-04
  6.2500000E+03  2.6375782E-04
  6.5000000E+03  2.3712985E-04
  6.7500000E+03  2.1384408E-04
  7.0000000E+03  1.9348541E-04
  7.2500000E+03  1.7556463E-04
  7.5000000E+03  1.5975650E-04
  8.0000000E+03  1.3331793E-04
  8.5000000E+03  1.1228436E-04
  9.0000000E+03  9.5346751E-05
  9.5000000E+03  8.1563461E-05
  1.0000000E+04  7.0242299E-05
  1.0500000E+04  6.0865496E-05
  1.1000000E+04  5.3039755E-05
  1.1500000E+04  4.6462217E-05
  1.2000000E+04  4.0897223E-05
  1.2500000E+04  3.6160092E-05
  1.3000000E+04  3.2104844E-05
  1.3500000E+04  2.8615124E-05
  1.4000000E+04  2.5597242E-05
  1.4500000E+04  2.2975291E-05
  1.5000000E+04  2.0687520E-05
  1.6000000E+04  1.6920833E-05
  1.7000000E+04  1.3987993E-05
  1.8000000E+04  1.1674070E-05
  1.9000000E+04  9.8267450E-06
  2.0000000E+04  8.3361318E-06
  2.1000000E+04  7.1216788E-06
  2.2000000E+04  6.1234850E-06
  2.3000000E+04  5.2964215E-06
  2.4000000E+04  4.6060749E-06
  2.5000000E+04  4.0259155E-06
  2.6000000E+04  3.5352818E-06
  2.7000000E+04  3.1179339E-06
  2.8000000E+04  2.7609962E-06
  2.9000000E+04  2.4541774E-06
  3.0000000E+04  2.1891916E-06
  3.1000000E+04  1.9593195E-06
  3.2000000E+04  1.7590776E-06
  3.3000000E+04  1.5839630E-06
  3.4000000E+04  1.4302569E-06
  3.5000000E+04  1.2948713E-06
  3.6000000E+04  1.1752291E-06
  3.8000000E+04  9.7487015E-07
  4.0000000E+04  8.1562602E-07
  4.2000000E+04  6.8772508E-07
  4.4000000E+04  5.8401351E-07
  4.6000000E+04  4.9918032E-07
  4.8000000E+04  4.2923219E-07
  5.0000000E+04  3.7113124E-07
  5.2500000E+04  3.1165845E-07
  5.5000000E+04  2.6363344E-07
  5.7500000E+04  2.2450528E-07
  5.8750000E+04  2.0766092E-07
  6.0000000E+04  1.9236405E-07
  6.2500000E+04  1.6576271E-07
  6.5000000E+04  1.4359290E-07
  6.7500000E+04  1.2499709E-07
  7.0000000E+04  1.0930558E-07
  7.2500000E+04  9.5990817E-08
  7.5000000E+04  8.4633890E-08
  7.7500000E+04  7.4899621E-08
  8.0000000E+04  6.6517955E-08
  8.2500000E+04  5.9269881E-08
  8.5000000E+04  5.2976667E-08
  8.7500000E+04  4.7491605E-08
  9.0000000E+04  4.2693623E-08
  9.2500000E+04  3.8482280E-08
  9.5000000E+04  3.4773840E-08
  1.0000000E+05  2.8596276E-08
  1.0500000E+05  2.3722047E-08
  1.1000000E+05  1.9835834E-08
  1.1500000E+05  1.6707694E-08
  1.2000000E+05  1.4167647E-08
  1.2500000E+05  1.2088462E-08
  1.3000000E+05  1.0373821E-08
  1.3500000E+05  8.9500309E-09
  1.4000000E+05  7.7601558E-09
  1.4500000E+05  6.7598128E-09
  1.5000000E+05  5.9141057E-09
  1.5500000E+05  5.1953841E-09
  1.6000000E+05  4.5815786E-09
  1.6500000E+05  4.0549500E-09
  1.7000000E+05  3.6011472E-09
  1.7500000E+05  3.2084912E-09
  1.8000000E+05  2.8674219E-09
  1.8500000E+05  2.5700703E-09
  1.9000000E+05  2.3099261E-09
  2.0000000E+05  1.8805070E-09
  2.1000000E+05  1.5456283E-09
  2.2000000E+05  1.2815235E-09
  2.3000000E+05  1.0710848E-09
  2.4000000E+05  9.0181913E-10
  2.5000000E+05  7.6448338E-10
  2.6000000E+05  6.5215643E-10
  2.7000000E+05  5.5959785E-10
  2.8000000E+05  4.8279879E-10
  2.9000000E+05  4.1866333E-10
  3.0000000E+05  3.6477931E-10
  3.1000000E+05  3.1925150E-10
  3.2000000E+05  2.8057936E-10
  3.3000000E+05  2.4756624E-10
  3.4000000E+05  2.1925121E-10
  3.5000000E+05  1.9485753E-10
  3.6000000E+05  1.7375374E-10
  3.7000000E+05  1.5542344E-10
  3.8000000E+05  1.3944203E-10
  3.9000000E+05  1.2545851E-10
  4.0000000E+05  1.1318141E-10
  4.2000000E+05  9.2813090E-11
  4.4000000E+05  7.6822655E-11
  4.6000000E+05  6.4129850E-11
  4.8000000E+05  5.3952451E-11
  5.0000000E+05  4.5715952E-11
  5.2500000E+05  3.7509283E-11
  5.5000000E+05  3.1064766E-11
  5.7500000E+05  2.5947271E-11
  5.8750000E+05  2.3784171E-11
  6.0000000E+05  2.1841977E-11
  6.2500000E+05  1.8517803E-11
  6.5000000E+05  1.5802934E-11
  6.7500000E+05  1.3568065E-11
  7.0000000E+05  1.1714767E-11
  7.2500000E+05  1.0167388E-11
  7.5000000E+05  8.8672259E-12
  7.7500000E+05  7.7683070E-12
  8.0000000E+05  6.8343402E-12
  8.2500000E+05  6.0364560E-12
  8.5000000E+05  5.3515168E-12
  8.7500000E+05  4.7608512E-12
  9.0000000E+05  4.2492967E-12
  9.2500000E+05  3.8044652E-12
  9.5000000E+05  3.4161735E-12
  1.0000000E+06  2.7769782E-12
  1.0500000E+06  2.2799591E-12
  1.1000000E+06  1.8888070E-12
  1.1500000E+06  1.5775975E-12
  1.2000000E+06  1.3275230E-12
  1.2500000E+06  1.1247419E-12
  1.3000000E+06  9.5893543E-13
  1.3500000E+06  8.2231925E-13
  1.4000000E+06  7.0895578E-13
  1.4500000E+06  6.1426920E-13
  1.5000000E+06  5.3469973E-13
  1.5500000E+06  4.6745382E-13
  1.6000000E+06  4.1032122E-13
  1.6500000E+06  3.6153990E-13
  1.7000000E+06  3.1969554E-13
  1.7500000E+06  2.8364510E-13
  1.8000000E+06  2.5245867E-13
  1.8500000E+06  2.2537531E-13
  1.9000000E+06  2.0176886E-13
  1.9500000E+06  1.8112139E-13
  2.0000000E+06  1.6300247E-13
  2.0500000E+06  1.4705264E-13
  2.1000000E+06  1.3297050E-13
  2.2000000E+06  1.0943316E-13
  2.3000000E+06  9.0790431E-14
  2.4000000E+06  7.5881600E-14
  2.5000000E+06  6.3853077E-14
  2.6000000E+06  5.4069182E-14
  2.7000000E+06  4.6051091E-14
  2.8000000E+06  3.9434284E-14
  2.9000000E+06  3.3938466E-14
  3.0000000E+06  2.9346156E-14
  3.1000000E+06  2.5487192E-14
  3.2000000E+06  2.2227343E-14
  3.3000000E+06  1.9459940E-14
  3.4000000E+06  1.7099627E-14
  3.5000000E+06  1.5077663E-14
  3.6000000E+06  1.3338349E-14
  3.7000000E+06  1.1836296E-14
  3.8000000E+06  1.0534318E-14
  3.9000000E+06  9.4017885E-15
  4.0000000E+06  8.4133546E-15
  4.2000000E+06  6.7879125E-15
  4.4000000E+06  5.5273189E-15
  4.6000000E+06  4.5390168E-15
  4.8000000E+06  3.7564572E-15
  5.0000000E+06  3.1311293E-15
  5.1250000E+06  2.8038191E-15
  5.2500000E+06  2.5169166E-15
  5.3750000E+06  2.2646929E-15
  5.5000000E+06  2.0423329E-15
  5.7500000E+06  1.6715748E-15
  5.8750000E+06  1.5168114E-15
  6.0000000E+06  1.3789891E-15
  6.2500000E+06  1.1459357E-15
  6.5000000E+06  9.5870205E-16
  6.7500000E+06  8.0708631E-16
  7.0000000E+06  6.8341580E-16
  7.2500000E+06  5.8185300E-16
  7.5000000E+06  4.9790839E-16
  7.7500000E+06  4.2809364E-16
  8.0000000E+06  3.6969207E-16
  8.2500000E+06  3.2057448E-16
  8.5000000E+06  2.7907724E-16
  8.7500000E+06  2.4387820E-16
  9.0000000E+06  2.1390573E-16
  
  
#  54   4  L3  EION =  4.787300000E+03 eV   259
#  S(0) = 2.443604E+00
  4.7856794E+01  0.0000000E+00
  4.7856794E+03  0.0000000E+00
  4.7856794E+03  9.1064309E-04
  4.7873000E+03  9.1064309E-04
  4.7873477E+03  9.1064309E-04
  4.7875059E+03  9.4373005E-04
  4.7876641E+03  9.7452868E-04
  4.7878222E+03  1.0030080E-03
  4.7879804E+03  1.0291673E-03
  4.7882967E+03  1.0746542E-03
  4.7886130E+03  1.1114543E-03
  4.7892456E+03  1.1620030E-03
  4.7898782E+03  1.1877545E-03
  4.7905108E+03  1.1956674E-03
  4.7911434E+03  1.1915668E-03
  4.7917760E+03  1.1798635E-03
  4.7924086E+03  1.1636997E-03
  4.7936739E+03  1.1258365E-03
  4.7949391E+03  1.0876577E-03
  4.7962043E+03  1.0529348E-03
  4.7974695E+03  1.0228047E-03
  4.8000000E+03  9.7604278E-04
  4.8031250E+03  9.3847710E-04
  4.8062500E+03  9.1665550E-04
  4.8093750E+03  9.0534332E-04
  4.8125000E+03  9.0093011E-04
  4.8187500E+03  9.0348040E-04
  4.8250000E+03  9.1168297E-04
  4.8312500E+03  9.1923853E-04
  4.8375000E+03  9.2356692E-04
  4.8437500E+03  9.2433474E-04
  4.8500000E+03  9.2235727E-04
  4.8625000E+03  9.1473463E-04
  4.8750000E+03  9.0765402E-04
  4.8812500E+03  9.0513629E-04
  4.8875000E+03  9.0324818E-04
  4.9000000E+03  9.0047423E-04
  4.9250000E+03  8.9334091E-04
  4.9375000E+03  8.8775505E-04
  4.9500000E+03  8.8133756E-04
  4.9750000E+03  8.6866542E-04
  5.0000000E+03  8.5787339E-04
  5.0312500E+03  8.4512370E-04
  5.0625000E+03  8.3112393E-04
  5.0781250E+03  8.2390277E-04
  5.0937500E+03  8.1687095E-04
  5.1250000E+03  8.0369448E-04
  5.1562500E+03  7.9131054E-04
  5.1875000E+03  7.7883748E-04
  5.2187500E+03  7.6623061E-04
  5.2500000E+03  7.5386395E-04
  5.3125000E+03  7.3068765E-04
  5.3750000E+03  7.0816429E-04
  5.5000000E+03  6.6545391E-04
  5.6250000E+03  6.2581183E-04
  5.7500000E+03  5.8923895E-04
  6.0000000E+03  5.2355853E-04
  6.5000000E+03  4.1798185E-04
  6.7500000E+03  3.7551150E-04
  7.0000000E+03  3.3851455E-04
  7.2500000E+03  3.0610476E-04
  7.5000000E+03  2.7761050E-04
  8.0000000E+03  2.3018675E-04
  8.5000000E+03  1.9271815E-04
  9.0000000E+03  1.6274072E-04
  9.5000000E+03  1.3849459E-04
  1.0000000E+04  1.1869347E-04
  1.0500000E+04  1.0237988E-04
  1.1000000E+04  8.8830948E-05
  1.1500000E+04  7.7494897E-05
  1.2000000E+04  6.7945827E-05
  1.2500000E+04  5.9851016E-05
  1.3000000E+04  5.2948500E-05
  1.3500000E+04  4.7030427E-05
  1.4000000E+04  4.1930578E-05
  1.4500000E+04  3.7515018E-05
  1.5000000E+04  3.3674956E-05
  1.6000000E+04  2.7381416E-05
  1.7000000E+04  2.2509916E-05
  1.8000000E+04  1.8687670E-05
  1.9000000E+04  1.5652063E-05
  2.0000000E+04  1.3214690E-05
  2.1000000E+04  1.1238176E-05
  2.2000000E+04  9.6208752E-06
  2.3000000E+04  8.2865627E-06
  2.4000000E+04  7.1773767E-06
  2.5000000E+04  6.2488955E-06
  2.6000000E+04  5.4666661E-06
  2.7000000E+04  4.8037105E-06
  2.8000000E+04  4.2387201E-06
  2.9000000E+04  3.7547245E-06
  3.0000000E+04  3.3381058E-06
  3.1000000E+04  2.9778587E-06
  3.2000000E+04  2.6650299E-06
  3.4000000E+04  2.1536054E-06
  3.6000000E+04  1.7592530E-06
  3.8000000E+04  1.4511487E-06
  4.0000000E+04  1.2075645E-06
  4.2000000E+04  1.0129164E-06
  4.4000000E+04  8.5585163E-07
  4.6000000E+04  7.2798135E-07
  4.8000000E+04  6.2302648E-07
  5.0000000E+04  5.3623122E-07
  5.2500000E+04  4.4780812E-07
  5.5000000E+04  3.7677191E-07
  5.7500000E+04  3.1918223E-07
  6.0000000E+04  2.7210288E-07
  6.5000000E+04  2.0114256E-07
  6.7500000E+04  1.7427152E-07
  7.0000000E+04  1.5169414E-07
  7.2500000E+04  1.3261636E-07
  7.5000000E+04  1.1641007E-07
  7.7500000E+04  1.0257459E-07
  8.0000000E+04  9.0707992E-08
  8.2500000E+04  8.0485474E-08
  8.5000000E+04  7.1642888E-08
  9.0000000E+04  5.7271549E-08
  9.5000000E+04  4.6281605E-08
  1.0000000E+05  3.7768203E-08
  1.0500000E+05  3.1095799E-08
  1.1000000E+05  2.5810478E-08
  1.1500000E+05  2.1583122E-08
  1.2000000E+05  1.8171773E-08
  1.2500000E+05  1.5396304E-08
  1.3000000E+05  1.3121062E-08
  1.3500000E+05  1.1242786E-08
  1.4000000E+05  9.6820945E-09
  1.4500000E+05  8.3774069E-09
  1.5000000E+05  7.2805360E-09
  1.5500000E+05  6.3534787E-09
  1.6000000E+05  5.5660395E-09
  1.6500000E+05  4.8940568E-09
  1.7000000E+05  4.3180714E-09
  1.7500000E+05  3.8223139E-09
  1.8000000E+05  3.3939307E-09
  1.8500000E+05  3.0223867E-09
  1.9000000E+05  2.6990025E-09
  2.0000000E+05  2.1691777E-09
  2.1000000E+05  1.7601634E-09
  2.2000000E+05  1.4408171E-09
  2.3000000E+05  1.1888909E-09
  2.4000000E+05  9.8825994E-10
  2.5000000E+05  8.2708174E-10
  2.6000000E+05  6.9655218E-10
  2.7000000E+05  5.9005256E-10
  2.8000000E+05  5.0255566E-10
  2.9000000E+05  4.3020585E-10
  3.0000000E+05  3.7001969E-10
  3.1000000E+05  3.1966939E-10
  3.2000000E+05  2.7732426E-10
  3.3000000E+05  2.4153400E-10
  3.4000000E+05  2.1114202E-10
  3.5000000E+05  1.8521993E-10
  3.6000000E+05  1.6301791E-10
  3.7000000E+05  1.4392687E-10
  3.8000000E+05  1.2744940E-10
  3.9000000E+05  1.1317714E-10
  4.0000000E+05  1.0077313E-10
  4.2000000E+05  8.0499456E-11
  4.4000000E+05  6.4905527E-11
  4.6000000E+05  5.2779211E-11
  4.8000000E+05  4.3254586E-11
  5.0000000E+05  3.5704401E-11
  5.2500000E+05  2.8353848E-11
  5.5000000E+05  2.2730067E-11
  5.7500000E+05  1.8379533E-11
  5.8750000E+05  1.6577069E-11
  6.0000000E+05  1.4979753E-11
  6.2500000E+05  1.2298160E-11
  6.5000000E+05  1.0164866E-11
  6.7500000E+05  8.4542833E-12
  7.0000000E+05  7.0725507E-12
  7.2500000E+05  5.9488076E-12
  7.5000000E+05  5.0290492E-12
  7.7500000E+05  4.2717537E-12
  8.0000000E+05  3.6447374E-12
  8.2500000E+05  3.1228622E-12
  8.5000000E+05  2.6863505E-12
  8.7500000E+05  2.3195368E-12
  9.0000000E+05  2.0099352E-12
  9.2500000E+05  1.7475335E-12
  9.5000000E+05  1.5242570E-12
  9.7500000E+05  1.3335591E-12
  1.0000000E+06  1.1701053E-12
  1.0250000E+06  1.0295279E-12
  1.0500000E+06  9.0823374E-13
  1.1000000E+06  7.1212655E-13
  1.1500000E+06  5.6355923E-13
  1.2000000E+06  4.4980715E-13
  1.2500000E+06  3.6185658E-13
  1.3000000E+06  2.9323836E-13
  1.3500000E+06  2.3925285E-13
  1.4000000E+06  1.9644762E-13
  1.4500000E+06  1.6226027E-13
  1.5000000E+06  1.3477001E-13
  1.5500000E+06  1.1252386E-13
  1.6000000E+06  9.4413579E-14
  1.6500000E+06  7.9587077E-14
  1.7000000E+06  6.7384311E-14
  1.7500000E+06  5.7290423E-14
  1.8000000E+06  4.8901169E-14
  1.8500000E+06  4.1897156E-14
  1.9000000E+06  3.6024545E-14
  1.9500000E+06  3.1080469E-14
  2.0000000E+06  2.6901952E-14
  2.0500000E+06  2.3357381E-14
  2.1000000E+06  2.0339942E-14
  2.1500000E+06  1.7762559E-14
  2.2000000E+06  1.5553930E-14
  2.2500000E+06  1.3655434E-14
  2.3000000E+06  1.2018673E-14
  2.3500000E+06  1.0603535E-14
  2.4000000E+06  9.3766576E-15
  2.4500000E+06  8.3101913E-15
  2.5000000E+06  7.3808094E-15
  2.6000000E+06  5.8579729E-15
  2.7000000E+06  4.6852245E-15
  2.8000000E+06  3.7742540E-15
  2.9000000E+06  3.0609109E-15
  3.0000000E+06  2.4980966E-15
  3.1000000E+06  2.0508935E-15
  3.2000000E+06  1.6931770E-15
  3.3000000E+06  1.4052371E-15
  3.4000000E+06  1.1720847E-15
  3.5000000E+06  9.8223473E-16
  3.6000000E+06  8.2682410E-16
  3.7000000E+06  6.9896485E-16
  3.8000000E+06  5.9326938E-16
  3.9000000E+06  5.0549782E-16
  4.0000000E+06  4.3229387E-16
  4.1000000E+06  3.7098670E-16
  4.2000000E+06  3.1943981E-16
  4.3000000E+06  2.7593559E-16
  4.4000000E+06  2.3908661E-16
  4.5000000E+06  2.0776703E-16
  4.6000000E+06  1.8105904E-16
  4.7000000E+06  1.5821130E-16
  4.8000000E+06  1.3860626E-16
  5.0000000E+06  1.0717355E-16
  5.1250000E+06  9.1693910E-17
  5.2500000E+06  7.8721635E-17
  5.3750000E+06  6.7808242E-17
  5.5000000E+06  5.8592758E-17
  5.6250000E+06  5.0783261E-17
  5.7500000E+06  4.4142622E-17
  5.8750000E+06  3.8477392E-17
  6.0000000E+06  3.3629096E-17
  6.1250000E+06  2.9467401E-17
  6.2500000E+06  2.5884730E-17
  6.3750000E+06  2.2791935E-17
  6.5000000E+06  2.0114871E-17
  6.6250000E+06  1.7791663E-17
  6.7500000E+06  1.5770507E-17
  7.0000000E+06  1.2467066E-17
  7.2500000E+06  9.9316317E-18
  7.5000000E+06  7.9686509E-18
  7.7500000E+06  6.4365742E-18
  8.0000000E+06  5.2322804E-18
  8.2500000E+06  4.2794366E-18
  
  
#  54   5  M1  EION =  1.148700000E+03 eV   275
#  S(0) = 1.049891E+00
  1.1455052E+01  0.0000000E+00
  1.1455052E+03  0.0000000E+00
  1.1455052E+03  5.2240812E-04
  1.1487000E+03  5.2240812E-04
  1.1487112E+03  5.2240812E-04
  1.1489690E+03  5.2607256E-04
  1.1492267E+03  5.2957409E-04
  1.1494845E+03  5.3292439E-04
  1.1497422E+03  5.3613435E-04
  1.1500000E+03  5.3921401E-04
  1.1515625E+03  5.5557689E-04
  1.1531250E+03  5.6898546E-04
  1.1546875E+03  5.8034872E-04
  1.1562500E+03  5.9018108E-04
  1.1593750E+03  6.0630591E-04
  1.1625000E+03  6.1855939E-04
  1.1687500E+03  6.3343002E-04
  1.1750000E+03  6.3805557E-04
  1.1812500E+03  6.3579721E-04
  1.1875000E+03  6.2981867E-04
  1.1906250E+03  6.2622000E-04
  1.1937500E+03  6.2251907E-04
  1.2000000E+03  6.1539455E-04
  1.2062500E+03  6.0918518E-04
  1.2125000E+03  6.0410349E-04
  1.2187500E+03  6.0004572E-04
  1.2250000E+03  5.9675036E-04
  1.2375000E+03  5.9122047E-04
  1.2500000E+03  5.8551356E-04
  1.2625000E+03  5.7874673E-04
  1.2750000E+03  5.7104481E-04
  1.2875000E+03  5.6299834E-04
  1.3000000E+03  5.5518221E-04
  1.3125000E+03  5.4789673E-04
  1.3250000E+03  5.4115962E-04
  1.3375000E+03  5.3481293E-04
  1.3500000E+03  5.2862817E-04
  1.3750000E+03  5.1614357E-04
  1.4000000E+03  5.0336418E-04
  1.4250000E+03  4.9086704E-04
  1.4500000E+03  4.7914093E-04
  1.4750000E+03  4.6811460E-04
  1.4875000E+03  4.6277247E-04
  1.5000000E+03  4.5748667E-04
  1.5250000E+03  4.4699715E-04
  1.5500000E+03  4.3668736E-04
  1.5750000E+03  4.2667273E-04
  1.6000000E+03  4.1707248E-04
  1.6250000E+03  4.0790648E-04
  1.6500000E+03  3.9905903E-04
  1.7000000E+03  3.8203357E-04
  1.7500000E+03  3.6583896E-04
  1.8000000E+03  3.5068858E-04
  1.8250000E+03  3.4350807E-04
  1.8500000E+03  3.3653139E-04
  1.9000000E+03  3.2308689E-04
  1.9500000E+03  3.1035854E-04
  2.0000000E+03  2.9836812E-04
  2.1000000E+03  2.7634345E-04
  2.2000000E+03  2.5655912E-04
  2.3000000E+03  2.3875077E-04
  2.4000000E+03  2.2270093E-04
  2.5000000E+03  2.0816115E-04
  2.6000000E+03  1.9495127E-04
  2.7000000E+03  1.8292675E-04
  2.8000000E+03  1.7196219E-04
  2.9000000E+03  1.6193260E-04
  3.0000000E+03  1.5272589E-04
  3.1000000E+03  1.4425773E-04
  3.2000000E+03  1.3645800E-04
  3.4000000E+03  1.2260527E-04
  3.6000000E+03  1.1071388E-04
  3.8000000E+03  1.0042998E-04
  4.0000000E+03  9.1478321E-05
  4.2000000E+03  8.3640757E-05
  4.4000000E+03  7.6741586E-05
  4.6000000E+03  7.0638041E-05
  4.8000000E+03  6.5213268E-05
  5.0000000E+03  6.0371013E-05
  5.2500000E+03  5.5017034E-05
  5.5000000E+03  5.0321814E-05
  5.7500000E+03  4.6182535E-05
  6.0000000E+03  4.2515629E-05
  6.5000000E+03  3.6336950E-05
  6.7500000E+03  3.3721618E-05
  7.0000000E+03  3.1367268E-05
  7.2500000E+03  2.9240774E-05
  7.5000000E+03  2.7314082E-05
  8.0000000E+03  2.3967890E-05
  8.5000000E+03  2.1175306E-05
  9.0000000E+03  1.8822149E-05
  9.5000000E+03  1.6822087E-05
  1.0000000E+04  1.5108912E-05
  1.0500000E+04  1.3631156E-05
  1.1000000E+04  1.2348283E-05
  1.1500000E+04  1.1228066E-05
  1.2000000E+04  1.0244651E-05
  1.2500000E+04  9.3770997E-06
  1.3000000E+04  8.6083009E-06
  1.3500000E+04  7.9241660E-06
  1.4000000E+04  7.3130102E-06
  1.4500000E+04  6.7650797E-06
  1.5000000E+04  6.2721825E-06
  1.5500000E+04  5.8273960E-06
  1.6000000E+04  5.4248409E-06
  1.6500000E+04  5.0594988E-06
  1.7000000E+04  4.7270647E-06
  1.8000000E+04  4.1465844E-06
  1.9000000E+04  3.6592750E-06
  2.0000000E+04  3.2468220E-06
  2.1000000E+04  2.8951291E-06
  2.2000000E+04  2.5932158E-06
  2.3000000E+04  2.3324304E-06
  2.4000000E+04  2.1058900E-06
  2.5000000E+04  1.9080670E-06
  2.6000000E+04  1.7344841E-06
  2.7000000E+04  1.5814878E-06
  2.8000000E+04  1.4460746E-06
  2.9000000E+04  1.3257584E-06
  3.0000000E+04  1.2184684E-06
  3.1000000E+04  1.1224701E-06
  3.2000000E+04  1.0363020E-06
  3.3000000E+04  9.5872624E-07
  3.4000000E+04  8.8868955E-07
  3.5000000E+04  8.2529143E-07
  3.6000000E+04  7.6775866E-07
  3.8000000E+04  6.6771195E-07
  4.0000000E+04  5.8421104E-07
  4.2000000E+04  5.1396234E-07
  4.4000000E+04  4.5443292E-07
  4.6000000E+04  4.0365199E-07
  4.8000000E+04  3.6006985E-07
  5.0000000E+04  3.2245598E-07
  5.2500000E+04  2.8234847E-07
  5.5000000E+04  2.4851951E-07
  5.7500000E+04  2.1979150E-07
  5.8750000E+04  2.0704409E-07
  6.0000000E+04  1.9524245E-07
  6.2500000E+04  1.7414337E-07
  6.5000000E+04  1.5591264E-07
  6.7500000E+04  1.4008237E-07
  7.0000000E+04  1.2627318E-07
  7.2500000E+04  1.1417529E-07
  7.5000000E+04  1.0353410E-07
  7.7500000E+04  9.4138988E-08
  8.0000000E+04  8.5814750E-08
  8.2500000E+04  7.8414805E-08
  8.5000000E+04  7.1815902E-08
  8.7500000E+04  6.5913903E-08
  9.0000000E+04  6.0620418E-08
  9.2500000E+04  5.5860106E-08
  9.5000000E+04  5.1568500E-08
  1.0000000E+05  4.4177450E-08
  1.0500000E+05  3.8088585E-08
  1.1000000E+05  3.3031671E-08
  1.1500000E+05  2.8800568E-08
  1.2000000E+05  2.5236259E-08
  1.2500000E+05  2.2214802E-08
  1.3000000E+05  1.9638637E-08
  1.3500000E+05  1.7430296E-08
  1.4000000E+05  1.5527769E-08
  1.4500000E+05  1.3881029E-08
  1.5000000E+05  1.2449443E-08
  1.5500000E+05  1.1199789E-08
  1.6000000E+05  1.0104732E-08
  1.6500000E+05  9.1416550E-09
  1.7000000E+05  8.2917473E-09
  1.7500000E+05  7.5392780E-09
  1.8000000E+05  6.8710289E-09
  1.8500000E+05  6.2758446E-09
  1.9000000E+05  5.7442710E-09
  1.9500000E+05  5.2682609E-09
  2.0000000E+05  4.8409377E-09
  2.0500000E+05  4.4564042E-09
  2.1000000E+05  4.1095874E-09
  2.2000000E+05  3.5121663E-09
  2.3000000E+05  3.0201398E-09
  2.4000000E+05  2.6118539E-09
  2.5000000E+05  2.2706944E-09
  2.6000000E+05  1.9837840E-09
  2.7000000E+05  1.7410514E-09
  2.8000000E+05  1.5345491E-09
  2.9000000E+05  1.3579533E-09
  3.0000000E+05  1.2061944E-09
  3.1000000E+05  1.0751802E-09
  3.2000000E+05  9.6158636E-10
  3.3000000E+05  8.6269562E-10
  3.4000000E+05  7.7627440E-10
  3.5000000E+05  7.0047612E-10
  3.6000000E+05  6.3376627E-10
  3.7000000E+05  5.7486337E-10
  3.8000000E+05  5.2269233E-10
  3.9000000E+05  4.7634729E-10
  4.0000000E+05  4.3506184E-10
  4.1000000E+05  3.9818483E-10
  4.2000000E+05  3.6516084E-10
  4.3000000E+05  3.3551461E-10
  4.4000000E+05  3.0883809E-10
  4.5000000E+05  2.8477980E-10
  4.6000000E+05  2.6303598E-10
  4.7000000E+05  2.4334331E-10
  4.8000000E+05  2.2547287E-10
  5.0000000E+05  1.9442561E-10
  5.1250000E+05  1.7773170E-10
  5.2500000E+05  1.6280442E-10
  5.3750000E+05  1.4942288E-10
  5.5000000E+05  1.3739789E-10
  5.7500000E+05  1.1678954E-10
  5.8750000E+05  1.0794464E-10
  6.0000000E+05  9.9926863E-11
  6.2500000E+05  8.6017964E-11
  6.5000000E+05  7.4460274E-11
  6.7500000E+05  6.4790196E-11
  7.0000000E+05  5.6647695E-11
  7.2500000E+05  4.9750716E-11
  7.5000000E+05  4.3876315E-11
  7.7500000E+05  3.8846913E-11
  8.0000000E+05  3.4520062E-11
  8.2500000E+05  3.0780672E-11
  8.5000000E+05  2.7535130E-11
  8.7500000E+05  2.4706855E-11
  9.0000000E+05  2.2232832E-11
  9.2500000E+05  2.0060917E-11
  9.5000000E+05  1.8147731E-11
  9.7500000E+05  1.6457025E-11
  1.0000000E+06  1.4958363E-11
  1.0250000E+06  1.3626079E-11
  1.0500000E+06  1.2438429E-11
  1.0750000E+06  1.1376926E-11
  1.1000000E+06  1.0425794E-11
  1.1250000E+06  9.5715188E-12
  1.1500000E+06  8.8024875E-12
  1.1750000E+06  8.1086885E-12
  1.2000000E+06  7.4814599E-12
  1.2250000E+06  6.9132837E-12
  1.2500000E+06  6.3976162E-12
  1.3000000E+06  5.5016733E-12
  1.3500000E+06  4.7559030E-12
  1.4000000E+06  4.1311355E-12
  1.4500000E+06  3.6046091E-12
  1.5000000E+06  3.1584068E-12
  1.5500000E+06  2.7783115E-12
  1.6000000E+06  2.4529571E-12
  1.6500000E+06  2.1731961E-12
  1.7000000E+06  1.9316195E-12
  1.7500000E+06  1.7221824E-12
  1.8000000E+06  1.5399242E-12
  1.8500000E+06  1.3807505E-12
  1.9000000E+06  1.2412648E-12
  1.9500000E+06  1.1186380E-12
  2.0000000E+06  1.0105027E-12
  2.0500000E+06  9.1486957E-13
  2.1000000E+06  8.3006164E-13
  2.1500000E+06  7.5465733E-13
  2.2000000E+06  6.8744679E-13
  2.2500000E+06  6.2739677E-13
  2.3000000E+06  5.7362165E-13
  2.3500000E+06  5.2535981E-13
  2.4000000E+06  4.8195456E-13
  2.4500000E+06  4.4283814E-13
  2.5000000E+06  4.0751818E-13
  2.6000000E+06  3.4661033E-13
  2.7000000E+06  2.9641986E-13
  2.8000000E+06  2.5478968E-13
  2.9000000E+06  2.2004902E-13
  3.0000000E+06  1.9089393E-13
  3.1000000E+06  1.6629725E-13
  3.2000000E+06  1.4544316E-13
  3.3000000E+06  1.2767730E-13
  3.4000000E+06  1.1247146E-13
  3.5000000E+06  9.9399542E-14
  3.6000000E+06  8.8116053E-14
  3.7000000E+06  7.8343426E-14
  3.8000000E+06  6.9855802E-14
  3.9000000E+06  6.2464032E-14
  
  
#  54   6  M2  EION =  1.002100000E+03 eV   278
#  S(0) = 1.381698E+00
  1.0002216E+01  0.0000000E+00
  1.0002216E+03  0.0000000E+00
  1.0002216E+03  9.9629139E-04
  1.0021000E+03  9.9629139E-04
  1.0021099E+03  9.9629139E-04
  1.0021847E+03  1.0122388E-03
  1.0022596E+03  1.0276342E-03
  1.0023344E+03  1.0424724E-03
  1.0024092E+03  1.0567501E-03
  1.0025589E+03  1.0836196E-03
  1.0027085E+03  1.1082510E-03
  1.0030078E+03  1.1509497E-03
  1.0033071E+03  1.1853336E-03
  1.0039058E+03  1.2321228E-03
  1.0045044E+03  1.2553311E-03
  1.0051030E+03  1.2616006E-03
  1.0057017E+03  1.2564705E-03
  1.0063003E+03  1.2441336E-03
  1.0068989E+03  1.2275783E-03
  1.0074975E+03  1.2088455E-03
  1.0080962E+03  1.1892857E-03
  1.0086948E+03  1.1697651E-03
  1.0092934E+03  1.1508201E-03
  1.0104907E+03  1.1157739E-03
  1.0116879E+03  1.0852196E-03
  1.0164769E+03  1.0038209E-03
  1.0188714E+03  9.8116437E-04
  1.0212659E+03  9.6633476E-04
  1.0236604E+03  9.5715981E-04
  1.0260549E+03  9.5204620E-04
  1.0308440E+03  9.4954083E-04
  1.0356330E+03  9.5232366E-04
  1.0404220E+03  9.5656389E-04
  1.0452110E+03  9.6009740E-04
  1.0500000E+03  9.6189521E-04
  1.0562500E+03  9.6126664E-04
  1.0625000E+03  9.5782211E-04
  1.0687500E+03  9.5262098E-04
  1.0750000E+03  9.4670487E-04
  1.0812500E+03  9.4083791E-04
  1.0875000E+03  9.3546057E-04
  1.1000000E+03  9.2656019E-04
  1.1125000E+03  9.1924744E-04
  1.1250000E+03  9.1188342E-04
  1.1375000E+03  9.0338153E-04
  1.1500000E+03  8.9360252E-04
  1.1625000E+03  8.8305871E-04
  1.1750000E+03  8.7239807E-04
  1.1875000E+03  8.6211409E-04
  1.2000000E+03  8.5233731E-04
  1.2250000E+03  8.3383881E-04
  1.2500000E+03  8.1533371E-04
  1.2750000E+03  7.9622903E-04
  1.3000000E+03  7.7723934E-04
  1.3250000E+03  7.5906788E-04
  1.3500000E+03  7.4176937E-04
  1.4000000E+03  7.0828440E-04
  1.4250000E+03  6.9176334E-04
  1.4500000E+03  6.7564304E-04
  1.4750000E+03  6.6007495E-04
  1.5000000E+03  6.4504135E-04
  1.6000000E+03  5.8857383E-04
  1.7000000E+03  5.3764542E-04
  1.8000000E+03  4.9196741E-04
  1.9000000E+03  4.5086706E-04
  1.9500000E+03  4.3200281E-04
  2.0000000E+03  4.1409926E-04
  2.0500000E+03  3.9707279E-04
  2.1000000E+03  3.8092341E-04
  2.2000000E+03  3.5115630E-04
  2.3000000E+03  3.2432268E-04
  2.4000000E+03  3.0005963E-04
  2.5000000E+03  2.7812819E-04
  2.6000000E+03  2.5826701E-04
  2.7000000E+03  2.4023532E-04
  2.8000000E+03  2.2382072E-04
  2.9000000E+03  2.0884858E-04
  3.0000000E+03  1.9517459E-04
  3.1000000E+03  1.8266655E-04
  3.2000000E+03  1.7120238E-04
  3.4000000E+03  1.5098882E-04
  3.6000000E+03  1.3382202E-04
  3.8000000E+03  1.1914877E-04
  4.0000000E+03  1.0653315E-04
  4.2000000E+03  9.5627013E-05
  4.4000000E+03  8.6150344E-05
  4.6000000E+03  7.7876343E-05
  4.8000000E+03  7.0620130E-05
  5.0000000E+03  6.4230000E-05
  5.2500000E+03  5.7271441E-05
  5.5000000E+03  5.1272587E-05
  5.7500000E+03  4.6073909E-05
  6.0000000E+03  4.1546710E-05
  6.5000000E+03  3.4107114E-05
  6.7500000E+03  3.1038438E-05
  7.0000000E+03  2.8321771E-05
  7.2500000E+03  2.5908301E-05
  7.5000000E+03  2.3757089E-05
  8.0000000E+03  2.0108628E-05
  8.5000000E+03  1.7158475E-05
  9.0000000E+03  1.4748050E-05
  9.5000000E+03  1.2760064E-05
  1.0000000E+04  1.1106493E-05
  1.0500000E+04  9.7203942E-06
  1.1000000E+04  8.5502391E-06
  1.1500000E+04  7.5559436E-06
  1.2000000E+04  6.7060119E-06
  1.2500000E+04  5.9754566E-06
  1.3000000E+04  5.3442872E-06
  1.3500000E+04  4.7963798E-06
  1.4000000E+04  4.3186320E-06
  1.4500000E+04  3.9003255E-06
  1.5000000E+04  3.5326348E-06
  1.5500000E+04  3.2082490E-06
  1.6000000E+04  2.9210794E-06
  1.6500000E+04  2.6660278E-06
  1.7000000E+04  2.4388036E-06
  1.8000000E+04  2.0538759E-06
  1.9000000E+04  1.7433031E-06
  2.0000000E+04  1.4902549E-06
  2.1000000E+04  1.2822302E-06
  2.2000000E+04  1.1098198E-06
  2.3000000E+04  9.6585446E-07
  2.4000000E+04  8.4481197E-07
  2.5000000E+04  7.4239426E-07
  2.6000000E+04  6.5522458E-07
  2.7000000E+04  5.8062687E-07
  2.8000000E+04  5.1646298E-07
  2.9000000E+04  4.6101135E-07
  3.0000000E+04  4.1287606E-07
  3.1000000E+04  3.7091782E-07
  3.2000000E+04  3.3420085E-07
  3.3000000E+04  3.0195200E-07
  3.4000000E+04  2.7352911E-07
  3.5000000E+04  2.4839598E-07
  3.6000000E+04  2.2610271E-07
  3.8000000E+04  1.8857707E-07
  4.0000000E+04  1.5855823E-07
  4.2000000E+04  1.3430474E-07
  4.4000000E+04  1.1453107E-07
  4.6000000E+04  9.8275584E-08
  4.8000000E+04  8.4810150E-08
  5.0000000E+04  7.3577258E-08
  5.2500000E+04  6.2028020E-08
  5.5000000E+04  5.2659005E-08
  5.7500000E+04  4.4993314E-08
  5.8750000E+04  4.1683329E-08
  6.0000000E+04  3.8671774E-08
  6.2500000E+04  3.3420768E-08
  6.5000000E+04  2.9029666E-08
  6.7500000E+04  2.5334742E-08
  7.0000000E+04  2.2207578E-08
  7.2500000E+04  1.9546611E-08
  7.5000000E+04  1.7270889E-08
  7.7500000E+04  1.5315414E-08
  8.0000000E+04  1.3627645E-08
  8.2500000E+04  1.2164836E-08
  8.5000000E+04  1.0892003E-08
  8.7500000E+04  9.7803503E-09
  9.0000000E+04  8.8060467E-09
  9.2500000E+04  7.9492733E-09
  9.5000000E+04  7.1934697E-09
  9.7500000E+04  6.5247324E-09
  1.0000000E+05  5.9313384E-09
  1.0250000E+05  5.4033635E-09
  1.0500000E+05  4.9323743E-09
  1.1000000E+05  4.1336128E-09
  1.1500000E+05  3.4889580E-09
  1.2000000E+05  2.9642167E-09
  1.2500000E+05  2.5337118E-09
  1.3000000E+05  2.1779415E-09
  1.3500000E+05  1.8819416E-09
  1.4000000E+05  1.6341196E-09
  1.4500000E+05  1.4254152E-09
  1.5000000E+05  1.2486890E-09
  1.5500000E+05  1.0982718E-09
  1.6000000E+05  9.6962830E-10
  1.6500000E+05  8.5910642E-10
  1.7000000E+05  7.6374659E-10
  1.7500000E+05  6.8113567E-10
  1.8000000E+05  6.0929497E-10
  1.8500000E+05  5.4659371E-10
  1.9000000E+05  4.9168085E-10
  1.9500000E+05  4.4343159E-10
  2.0000000E+05  4.0090524E-10
  2.0500000E+05  3.6331174E-10
  2.1000000E+05  3.2998487E-10
  2.2000000E+05  2.7395919E-10
  2.2500000E+05  2.5037201E-10
  2.3000000E+05  2.2924900E-10
  2.4000000E+05  1.9323520E-10
  2.5000000E+05  1.6397638E-10
  2.6000000E+05  1.4001620E-10
  2.7000000E+05  1.2025029E-10
  2.8000000E+05  1.0383249E-10
  2.9000000E+05  9.0108391E-11
  3.0000000E+05  7.8567327E-11
  3.1000000E+05  6.8807609E-11
  3.2000000E+05  6.0510833E-11
  3.3000000E+05  5.3422748E-11
  3.4000000E+05  4.7338969E-11
  3.5000000E+05  4.2094174E-11
  3.6000000E+05  3.7553819E-11
  3.7000000E+05  3.3607769E-11
  3.8000000E+05  3.0165391E-11
  3.9000000E+05  2.7151728E-11
  4.0000000E+05  2.4504477E-11
  4.1000000E+05  2.2171603E-11
  4.2000000E+05  2.0109455E-11
  4.3000000E+05  1.8281276E-11
  4.4000000E+05  1.6655991E-11
  4.6000000E+05  1.3912503E-11
  4.8000000E+05  1.1711088E-11
  5.0000000E+05  9.9283193E-12
  5.1250000E+05  8.9848213E-12
  5.2500000E+05  8.1508100E-12
  5.3750000E+05  7.4113899E-12
  5.5000000E+05  6.7539760E-12
  5.7500000E+05  5.6440552E-12
  5.8750000E+05  5.1746928E-12
  6.0000000E+05  4.7531478E-12
  6.2500000E+05  4.0313796E-12
  6.5000000E+05  3.4416315E-12
  6.7500000E+05  2.9559333E-12
  7.0000000E+05  2.5529921E-12
  7.2500000E+05  2.2164336E-12
  7.5000000E+05  1.9335426E-12
  7.7500000E+05  1.6943594E-12
  8.0000000E+05  1.4910179E-12
  8.2500000E+05  1.3172549E-12
  8.5000000E+05  1.1680483E-12
  8.7500000E+05  1.0393447E-12
  9.0000000E+05  9.2785124E-13
  9.2500000E+05  8.3087668E-13
  9.5000000E+05  7.4620870E-13
  9.7500000E+05  6.7201905E-13
  1.0000000E+06  6.0678908E-13
  1.0250000E+06  5.4925103E-13
  1.0500000E+06  4.9834167E-13
  1.0750000E+06  4.5316559E-13
  1.1000000E+06  4.1296551E-13
  1.1250000E+06  3.7709845E-13
  1.1500000E+06  3.4501639E-13
  1.2000000E+06  2.9039857E-13
  1.2500000E+06  2.4609724E-13
  1.3000000E+06  2.0986419E-13
  1.3500000E+06  1.8000274E-13
  1.4000000E+06  1.5521821E-13
  1.4500000E+06  1.3451250E-13
  1.5000000E+06  1.1710900E-13
  1.5500000E+06  1.0239806E-13
  1.6000000E+06  8.9897220E-14
  1.6500000E+06  7.9221874E-14
  1.7000000E+06  7.0063170E-14
  1.7500000E+06  6.2171375E-14
  1.8000000E+06  5.5343301E-14
  1.8500000E+06  4.9412657E-14
  1.9000000E+06  4.4242601E-14
  1.9500000E+06  3.9719943E-14
  2.0000000E+06  3.5750588E-14
  2.0500000E+06  3.2255982E-14
  2.1000000E+06  2.9170240E-14
  2.1500000E+06  2.6437846E-14
  2.2000000E+06  2.4011834E-14
  2.2500000E+06  2.1852318E-14
  2.3000000E+06  1.9925292E-14
  2.4000000E+06  1.6656503E-14
  2.5000000E+06  1.4018571E-14
  2.6000000E+06  1.1872405E-14
  2.7000000E+06  1.0113350E-14
  2.8000000E+06  8.6616470E-15
  2.9000000E+06  7.4558107E-15
  3.0000000E+06  6.4479207E-15
  3.1000000E+06  5.6005485E-15
  3.2000000E+06  4.8842931E-15
  3.3000000E+06  4.2761843E-15
  3.4000000E+06  3.7578836E-15
  3.5000000E+06  3.3144527E-15
  
  
#  54   7  M3  EION =  9.406000000E+02 eV   278
#  S(0) = 2.938887E+00
  9.3868626E+00  0.0000000E+00
  9.3868626E+02  0.0000000E+00
  9.3868626E+02  2.3870215E-03
  9.4060000E+02  2.3870215E-03
  9.4060927E+02  2.3870215E-03
  9.4072665E+02  2.4478396E-03
  9.4084403E+02  2.5056517E-03
  9.4096142E+02  2.5604077E-03
  9.4107880E+02  2.6120816E-03
  9.4131357E+02  2.7061879E-03
  9.4154834E+02  2.7881715E-03
  9.4201788E+02  2.9178117E-03
  9.4248741E+02  3.0066710E-03
  9.4342649E+02  3.0901320E-03
  9.4389602E+02  3.0981610E-03
  9.4436556E+02  3.0912101E-03
  9.4483510E+02  3.0735968E-03
  9.4530463E+02  3.0486813E-03
  9.4624371E+02  2.9864985E-03
  9.4718278E+02  2.9181043E-03
  9.4812185E+02  2.8505301E-03
  9.4906093E+02  2.7871807E-03
  9.5000000E+02  2.7294851E-03
  9.5312500E+02  2.5798229E-03
  9.5625000E+02  2.4841478E-03
  9.5937500E+02  2.4259064E-03
  9.6250000E+02  2.3926542E-03
  9.6562500E+02  2.3758405E-03
  9.6875000E+02  2.3695453E-03
  9.7500000E+02  2.3729086E-03
  9.8125000E+02  2.3815854E-03
  9.8750000E+02  2.3855741E-03
  9.9375000E+02  2.3816768E-03
  1.0000000E+03  2.3705856E-03
  1.0062500E+03  2.3546656E-03
  1.0125000E+03  2.3364923E-03
  1.0187500E+03  2.3181061E-03
  1.0250000E+03  2.3007440E-03
  1.0375000E+03  2.2706541E-03
  1.0437500E+03  2.2575416E-03
  1.0500000E+03  2.2451109E-03
  1.0625000E+03  2.2202650E-03
  1.0750000E+03  2.1932880E-03
  1.0875000E+03  2.1635451E-03
  1.1000000E+03  2.1320417E-03
  1.1250000E+03  2.0697074E-03
  1.1500000E+03  2.0126173E-03
  1.1750000E+03  1.9586275E-03
  1.2000000E+03  1.9044896E-03
  1.2250000E+03  1.8502835E-03
  1.2500000E+03  1.7979896E-03
  1.2750000E+03  1.7484920E-03
  1.3000000E+03  1.7013890E-03
  1.3500000E+03  1.6106380E-03
  1.3750000E+03  1.5667990E-03
  1.4000000E+03  1.5244783E-03
  1.4250000E+03  1.4840061E-03
  1.4500000E+03  1.4451334E-03
  1.5000000E+03  1.3709402E-03
  1.5500000E+03  1.3008439E-03
  1.6000000E+03  1.2351878E-03
  1.6500000E+03  1.1741902E-03
  1.7000000E+03  1.1167902E-03
  1.8000000E+03  1.0119944E-03
  1.9000000E+03  9.1981765E-04
  2.0000000E+03  8.3811422E-04
  2.1000000E+03  7.6573160E-04
  2.2000000E+03  7.0125289E-04
  2.3000000E+03  6.4378592E-04
  2.4000000E+03  5.9241772E-04
  2.5000000E+03  5.4627375E-04
  2.6000000E+03  5.0476530E-04
  2.7000000E+03  4.6737421E-04
  2.8000000E+03  4.3358617E-04
  2.9000000E+03  4.0296236E-04
  3.0000000E+03  3.7514036E-04
  3.1000000E+03  3.4980820E-04
  3.2000000E+03  3.2669663E-04
  3.4000000E+03  2.8622184E-04
  3.6000000E+03  2.5214446E-04
  3.8000000E+03  2.2324359E-04
  4.0000000E+03  1.9856855E-04
  4.2000000E+03  1.7737247E-04
  4.4000000E+03  1.5906243E-04
  4.6000000E+03  1.4316343E-04
  4.8000000E+03  1.2929154E-04
  5.0000000E+03  1.1713422E-04
  5.2500000E+03  1.0396255E-04
  5.5000000E+03  9.2667810E-05
  5.7500000E+03  8.2928484E-05
  6.0000000E+03  7.4486977E-05
  6.5000000E+03  6.0703804E-05
  6.7500000E+03  5.5053925E-05
  7.0000000E+03  5.0071079E-05
  7.2500000E+03  4.5660236E-05
  7.5000000E+03  4.1742119E-05
  8.0000000E+03  3.5128708E-05
  8.5000000E+03  2.9813918E-05
  9.0000000E+03  2.5496317E-05
  9.5000000E+03  2.1954333E-05
  1.0000000E+04  1.9022854E-05
  1.0500000E+04  1.6577117E-05
  1.1000000E+04  1.4521624E-05
  1.1500000E+04  1.2782450E-05
  1.2000000E+04  1.1301791E-05
  1.2500000E+04  1.0034019E-05
  1.3000000E+04  8.9427761E-06
  1.3500000E+04  7.9988584E-06
  1.4000000E+04  7.1786299E-06
  1.4500000E+04  6.4628250E-06
  1.5000000E+04  5.8356417E-06
  1.6000000E+04  4.7971767E-06
  1.7000000E+04  3.9829991E-06
  1.8000000E+04  3.3367340E-06
  1.9000000E+04  2.8180185E-06
  2.0000000E+04  2.3974712E-06
  2.1000000E+04  2.0533799E-06
  2.2000000E+04  1.7694820E-06
  2.3000000E+04  1.5334464E-06
  2.4000000E+04  1.3358147E-06
  2.5000000E+04  1.1692584E-06
  2.6000000E+04  1.0280432E-06
  2.7000000E+04  9.0764228E-07
  2.8000000E+04  8.0445232E-07
  2.9000000E+04  7.1558301E-07
  3.0000000E+04  6.3869889E-07
  3.1000000E+04  5.7190001E-07
  3.2000000E+04  5.1363116E-07
  3.3000000E+04  4.6261162E-07
  3.4000000E+04  4.1778067E-07
  3.5000000E+04  3.7825533E-07
  3.6000000E+04  3.4329687E-07
  3.8000000E+04  2.8469371E-07
  4.0000000E+04  2.3806618E-07
  4.2000000E+04  2.0058845E-07
  4.4000000E+04  1.7018507E-07
  4.6000000E+04  1.4531093E-07
  4.8000000E+04  1.2480154E-07
  5.0000000E+04  1.0776924E-07
  5.2500000E+04  9.0342020E-08
  5.5000000E+04  7.6278675E-08
  5.7500000E+04  6.4830290E-08
  5.8750000E+04  5.9905506E-08
  6.0000000E+04  5.5435543E-08
  6.2500000E+04  4.7668804E-08
  6.5000000E+04  4.1203859E-08
  6.7500000E+04  3.5788247E-08
  7.0000000E+04  3.1224782E-08
  7.2500000E+04  2.7358139E-08
  7.5000000E+04  2.4065005E-08
  7.7500000E+04  2.1246758E-08
  8.0000000E+04  1.8823975E-08
  8.2500000E+04  1.6732273E-08
  8.5000000E+04  1.4919146E-08
  8.7500000E+04  1.3341527E-08
  9.0000000E+04  1.1963897E-08
  9.2500000E+04  1.0756811E-08
  9.5000000E+04  9.6957449E-09
  1.0000000E+05  7.9328607E-09
  1.0500000E+05  6.5469800E-09
  1.1000000E+05  5.4461248E-09
  1.1500000E+05  4.5633546E-09
  1.2000000E+05  3.8492876E-09
  1.2500000E+05  3.2670422E-09
  1.3000000E+05  2.7887586E-09
  1.3500000E+05  2.3931707E-09
  1.4000000E+05  2.0638861E-09
  1.4500000E+05  1.7881566E-09
  1.5000000E+05  1.5559847E-09
  1.5500000E+05  1.3594687E-09
  1.6000000E+05  1.1923174E-09
  1.6500000E+05  1.0494876E-09
  1.7000000E+05  9.2691020E-10
  1.7500000E+05  8.2128211E-10
  1.8000000E+05  7.2990659E-10
  1.8500000E+05  6.5057019E-10
  1.9000000E+05  5.8144683E-10
  1.9500000E+05  5.2102263E-10
  2.0000000E+05  4.6803673E-10
  2.0500000E+05  4.2143435E-10
  2.1000000E+05  3.8032944E-10
  2.2000000E+05  3.1173735E-10
  2.3000000E+05  2.5754404E-10
  2.4000000E+05  2.1432434E-10
  2.5000000E+05  1.7955807E-10
  2.6000000E+05  1.5136849E-10
  2.7000000E+05  1.2834245E-10
  2.8000000E+05  1.0940488E-10
  2.9000000E+05  9.3730104E-11
  3.0000000E+05  8.0678424E-11
  3.1000000E+05  6.9750048E-11
  3.2000000E+05  6.0551491E-11
  3.3000000E+05  5.2770740E-11
  3.4000000E+05  4.6158682E-11
  3.5000000E+05  4.0515120E-11
  3.6000000E+05  3.5678222E-11
  3.7000000E+05  3.1516429E-11
  3.8000000E+05  2.7922201E-11
  3.9000000E+05  2.4807170E-11
  4.0000000E+05  2.2098383E-11
  4.1000000E+05  1.9735339E-11
  4.2000000E+05  1.7667638E-11
  4.3000000E+05  1.5853113E-11
  4.4000000E+05  1.4256348E-11
  4.6000000E+05  1.1601261E-11
  4.8000000E+05  9.5141001E-12
  5.0000000E+05  7.8583275E-12
  5.1250000E+05  6.9968113E-12
  5.2500000E+05  6.2450608E-12
  5.3750000E+05  5.5871607E-12
  5.5000000E+05  5.0097762E-12
  5.7500000E+05  4.0534437E-12
  5.8750000E+05  3.6570108E-12
  6.0000000E+05  3.3055784E-12
  6.2500000E+05  2.7153103E-12
  6.5000000E+05  2.2454485E-12
  6.7500000E+05  1.8684765E-12
  7.0000000E+05  1.5638132E-12
  7.2500000E+05  1.3159093E-12
  7.5000000E+05  1.1129073E-12
  7.7500000E+05  9.4568640E-13
  8.0000000E+05  8.0717352E-13
  8.2500000E+05  6.9184023E-13
  8.5000000E+05  5.9533473E-13
  8.7500000E+05  5.1420859E-13
  9.0000000E+05  4.4571172E-13
  9.2500000E+05  3.8763785E-13
  9.5000000E+05  3.3820699E-13
  9.7500000E+05  2.9597549E-13
  1.0000000E+06  2.5976650E-13
  1.0250000E+06  2.2861601E-13
  1.0500000E+06  2.0173081E-13
  1.0750000E+06  1.7845542E-13
  1.1000000E+06  1.5824593E-13
  1.1250000E+06  1.4064914E-13
  1.1500000E+06  1.2528597E-13
  1.1750000E+06  1.1183824E-13
  1.2000000E+06  1.0003793E-13
  1.2250000E+06  8.9658567E-14
  1.2500000E+06  8.0508129E-14
  1.3000000E+06  6.5264884E-14
  1.3500000E+06  5.3267596E-14
  1.4000000E+06  4.3751502E-14
  1.4500000E+06  3.6148628E-14
  1.5000000E+06  3.0033046E-14
  1.5500000E+06  2.5082511E-14
  1.6000000E+06  2.1051133E-14
  1.6500000E+06  1.7749776E-14
  1.7000000E+06  1.5031885E-14
  1.7500000E+06  1.2783108E-14
  1.8000000E+06  1.0913628E-14
  1.8500000E+06  9.3524617E-15
  1.9000000E+06  8.0431785E-15
  1.9500000E+06  6.9406707E-15
  2.0000000E+06  6.0086842E-15
  2.0500000E+06  5.2179321E-15
  2.1000000E+06  4.5446423E-15
  2.1500000E+06  3.9694335E-15
  2.2000000E+06  3.4764333E-15
  2.2500000E+06  3.0525869E-15
  2.3000000E+06  2.6871136E-15
  2.3500000E+06  2.3710769E-15
  2.4000000E+06  2.0970402E-15
  2.4500000E+06  1.8587934E-15
  2.5000000E+06  1.6511354E-15
  2.5500000E+06  1.4696956E-15
  2.6000000E+06  1.3107900E-15
  2.6500000E+06  1.1713038E-15
  2.7000000E+06  1.0485992E-15
  2.8000000E+06  8.4488998E-16
  2.9000000E+06  6.8535701E-16
  3.0000000E+06  5.5948164E-16
  3.1000000E+06  4.5943706E-16
  3.2000000E+06  3.7936832E-16
  3.3000000E+06  3.1487069E-16
  3.4000000E+06  2.6261507E-16
  3.5000000E+06  2.2007781E-16
  3.6000000E+06  1.8529496E-16
  
  
#  54   8  M4  EION =  6.890000000E+02 eV   282
#  S(0) = 5.674436E+00
  6.8620243E+00  0.0000000E+00
  6.8620243E+02  0.0000000E+00
  6.8620243E+02  2.2500097E-04
  6.8900000E+02  2.2500097E-04
  6.8900691E+02  2.2500097E-04
  6.8914432E+02  2.3209662E-04
  6.8928174E+02  2.3988972E-04
  6.8941915E+02  2.4844073E-04
  6.8955656E+02  2.5781501E-04
  6.8983139E+02  2.7932087E-04
  6.9010622E+02  3.0504234E-04
  6.9065587E+02  3.7222674E-04
  6.9120553E+02  4.6697656E-04
  6.9175518E+02  5.9981386E-04
  6.9203001E+02  6.8489506E-04
  6.9230484E+02  7.8541630E-04
  6.9285449E+02  1.0444427E-03
  6.9340415E+02  1.4062248E-03
  6.9395380E+02  1.9127844E-03
  6.9422863E+02  2.2383605E-03
  6.9450345E+02  2.6247751E-03
  6.9477828E+02  3.0839137E-03
  6.9505311E+02  3.6301497E-03
  6.9532794E+02  4.2807358E-03
  6.9560276E+02  5.0563399E-03
  6.9615242E+02  7.0863338E-03
  6.9670207E+02  9.9721100E-03
  6.9725173E+02  1.4039421E-02
  6.9752655E+02  1.6624284E-02
  6.9780138E+02  1.9635078E-02
  6.9807621E+02  2.3090548E-02
  6.9835104E+02  2.6956638E-02
  6.9862586E+02  3.1162351E-02
  6.9890069E+02  3.5597104E-02
  6.9917552E+02  4.0082136E-02
  6.9945035E+02  4.4367501E-02
  6.9972517E+02  4.8170531E-02
  7.0000000E+02  5.1204275E-02
  7.0039062E+02  5.3858075E-02
  7.0078125E+02  5.4656510E-02
  7.0156250E+02  5.1968890E-02
  7.0195312E+02  4.9316697E-02
  7.0234375E+02  4.6350858E-02
  7.0273437E+02  4.3375062E-02
  7.0312500E+02  4.0583390E-02
  7.0390625E+02  3.5721558E-02
  7.0468750E+02  3.1822668E-02
  7.0546875E+02  2.8766246E-02
  7.0625000E+02  2.6359522E-02
  7.0703125E+02  2.4453242E-02
  7.0781250E+02  2.2925459E-02
  7.0937500E+02  2.0663941E-02
  7.1093750E+02  1.9095774E-02
  7.1250000E+02  1.7951347E-02
  7.1406250E+02  1.7073517E-02
  7.1562500E+02  1.6367261E-02
  7.1718750E+02  1.5774068E-02
  7.1875000E+02  1.5257454E-02
  7.2187500E+02  1.4372402E-02
  7.2500000E+02  1.3618236E-02
  7.3750000E+02  1.1479947E-02
  7.5000000E+02  1.0358420E-02
  7.5625000E+02  1.0012198E-02
  7.6250000E+02  9.7358716E-03
  7.6875000E+02  9.4951646E-03
  7.7500000E+02  9.2709466E-03
  7.8750000E+02  8.8469336E-03
  8.0000000E+02  8.4620792E-03
  8.2500000E+02  7.8499480E-03
  8.3750000E+02  7.6014660E-03
  8.5000000E+02  7.3678054E-03
  8.7500000E+02  6.9142729E-03
  9.0000000E+02  6.4869857E-03
  9.2500000E+02  6.1031620E-03
  9.5000000E+02  5.7535519E-03
  9.7500000E+02  5.4238651E-03
  1.0000000E+03  5.1116078E-03
  1.0500000E+03  4.5532735E-03
  1.1000000E+03  4.0727733E-03
  1.1500000E+03  3.6487853E-03
  1.2000000E+03  3.2789466E-03
  1.2500000E+03  2.9558506E-03
  1.3000000E+03  2.6697644E-03
  1.3500000E+03  2.4171777E-03
  1.4000000E+03  2.1941977E-03
  1.4500000E+03  1.9965155E-03
  1.5000000E+03  1.8201473E-03
  1.6000000E+03  1.5224943E-03
  1.7000000E+03  1.2839706E-03
  1.8000000E+03  1.0904850E-03
  1.9000000E+03  9.3277576E-04
  2.0000000E+03  8.0279966E-04
  2.1000000E+03  6.9491102E-04
  2.2000000E+03  6.0480334E-04
  2.3000000E+03  5.2902780E-04
  2.4000000E+03  4.6488155E-04
  2.5000000E+03  4.1024547E-04
  2.6000000E+03  3.6346620E-04
  2.7000000E+03  3.2322439E-04
  2.8000000E+03  2.8844515E-04
  2.9000000E+03  2.5825203E-04
  3.0000000E+03  2.3193018E-04
  3.1000000E+03  2.0889298E-04
  3.2000000E+03  1.8865605E-04
  3.4000000E+03  1.5504302E-04
  3.6000000E+03  1.2860256E-04
  3.8000000E+03  1.0756763E-04
  4.0000000E+03  9.0661153E-05
  4.2000000E+03  7.6945925E-05
  4.4000000E+03  6.5724525E-05
  4.6000000E+03  5.6471522E-05
  4.8000000E+03  4.8786439E-05
  5.0000000E+03  4.2360856E-05
  5.2500000E+03  3.5739821E-05
  5.5000000E+03  3.0357451E-05
  5.7500000E+03  2.5945885E-05
  6.0000000E+03  2.2302504E-05
  6.5000000E+03  1.6735905E-05
  6.7500000E+03  1.4599773E-05
  7.0000000E+03  1.2790665E-05
  7.2500000E+03  1.1250441E-05
  7.5000000E+03  9.9326649E-06
  8.0000000E+03  7.8222298E-06
  8.5000000E+03  6.2373510E-06
  9.0000000E+03  5.0292268E-06
  9.5000000E+03  4.0958901E-06
  1.0000000E+04  3.3661112E-06
  1.0500000E+04  2.7892570E-06
  1.1000000E+04  2.3287485E-06
  1.1500000E+04  1.9577819E-06
  1.2000000E+04  1.6564549E-06
  1.2500000E+04  1.4098166E-06
  1.3000000E+04  1.2065095E-06
  1.3500000E+04  1.0378165E-06
  1.4000000E+04  8.9698566E-07
  1.4500000E+04  7.7874152E-07
  1.5000000E+04  6.7892871E-07
  1.6000000E+04  5.2206854E-07
  1.7000000E+04  4.0712729E-07
  1.8000000E+04  3.2150318E-07
  1.9000000E+04  2.5676906E-07
  2.0000000E+04  2.0717122E-07
  2.1000000E+04  1.6870889E-07
  2.2000000E+04  1.3855255E-07
  2.3000000E+04  1.1467020E-07
  2.4000000E+04  9.5582086E-08
  2.5000000E+04  8.0196483E-08
  2.6000000E+04  6.7698196E-08
  2.7000000E+04  5.7471992E-08
  2.8000000E+04  4.9048656E-08
  2.9000000E+04  4.2066915E-08
  3.0000000E+04  3.6246258E-08
  3.1000000E+04  3.1367051E-08
  3.2000000E+04  2.7255992E-08
  3.3000000E+04  2.3775386E-08
  3.4000000E+04  2.0815099E-08
  3.5000000E+04  1.8286485E-08
  3.6000000E+04  1.6117773E-08
  3.8000000E+04  1.2636925E-08
  4.0000000E+04  1.0020134E-08
  4.2000000E+04  8.0270827E-09
  4.4000000E+04  6.4909483E-09
  4.6000000E+04  5.2940423E-09
  4.8000000E+04  4.3520930E-09
  5.0000000E+04  3.6039391E-09
  5.2500000E+04  2.8739428E-09
  5.5000000E+04  2.3139891E-09
  5.7500000E+04  1.8796370E-09
  5.8750000E+04  1.6992905E-09
  6.0000000E+04  1.5392346E-09
  6.2500000E+04  1.2699268E-09
  6.5000000E+04  1.0549987E-09
  6.7500000E+04  8.8207877E-10
  7.0000000E+04  7.4190956E-10
  7.2500000E+04  6.2749281E-10
  7.5000000E+04  5.3348799E-10
  7.7500000E+04  4.5578240E-10
  8.0000000E+04  3.9118254E-10
  8.2500000E+04  3.3718996E-10
  8.5000000E+04  2.9183525E-10
  8.7500000E+04  2.5355502E-10
  9.0000000E+04  2.2110033E-10
  9.2500000E+04  1.9346765E-10
  9.5000000E+04  1.6984568E-10
  1.0000000E+05  1.3211644E-10
  1.0500000E+05  1.0394452E-10
  1.1000000E+05  8.2634430E-11
  1.1500000E+05  6.6322558E-11
  1.2000000E+05  5.3699870E-11
  1.2500000E+05  4.3833466E-11
  1.3000000E+05  3.6049547E-11
  1.3500000E+05  2.9855415E-11
  1.4000000E+05  2.4886718E-11
  1.4500000E+05  2.0871125E-11
  1.5000000E+05  1.7603053E-11
  1.5500000E+05  1.4925890E-11
  1.6000000E+05  1.2719290E-11
  1.6500000E+05  1.0890023E-11
  1.7000000E+05  9.3653037E-12
  1.7500000E+05  8.0878972E-12
  1.8000000E+05  7.0124918E-12
  1.8500000E+05  6.1029864E-12
  1.9000000E+05  5.3304383E-12
  2.0000000E+05  4.1072818E-12
  2.1000000E+05  3.2040458E-12
  2.2000000E+05  2.5276764E-12
  2.3000000E+05  2.0146932E-12
  2.4000000E+05  1.6210530E-12
  2.5000000E+05  1.3157252E-12
  2.6000000E+05  1.0765325E-12
  2.7000000E+05  8.8741697E-13
  2.8000000E+05  7.3661154E-13
  2.9000000E+05  6.1539432E-13
  3.0000000E+05  5.1723262E-13
  3.1000000E+05  4.3718684E-13
  3.2000000E+05  3.7148706E-13
  3.3000000E+05  3.1723053E-13
  3.4000000E+05  2.7216512E-13
  3.5000000E+05  2.3453026E-13
  3.6000000E+05  2.0293933E-13
  3.7000000E+05  1.7629270E-13
  3.8000000E+05  1.5371319E-13
  3.9000000E+05  1.3449676E-13
  4.0000000E+05  1.1807499E-13
  4.2000000E+05  9.1854171E-14
  4.4000000E+05  7.2278573E-14
  4.6000000E+05  5.7469357E-14
  4.8000000E+05  4.6129932E-14
  5.0000000E+05  3.7351018E-14
  5.2500000E+05  2.9009927E-14
  5.5000000E+05  2.2787275E-14
  5.7500000E+05  1.8083887E-14
  5.8750000E+05  1.6167331E-14
  6.0000000E+05  1.4486279E-14
  6.2500000E+05  1.1704392E-14
  6.5000000E+05  9.5316803E-15
  6.7500000E+05  7.8190576E-15
  7.0000000E+05  6.4575691E-15
  7.2500000E+05  5.3666718E-15
  7.5000000E+05  4.4861822E-15
  7.7500000E+05  3.7706643E-15
  8.0000000E+05  3.1854953E-15
  8.2500000E+05  2.7040588E-15
  8.5000000E+05  2.3057365E-15
  8.7500000E+05  1.9744360E-15
  9.0000000E+05  1.6975096E-15
  9.2500000E+05  1.4649506E-15
  9.5000000E+05  1.2687873E-15
  9.7500000E+05  1.1026306E-15
  1.0000000E+06  9.6133098E-16
  1.0250000E+06  8.4071554E-16
  1.0500000E+06  7.3738600E-16
  1.1000000E+06  5.7195709E-16
  1.1500000E+06  4.4818228E-16
  1.2000000E+06  3.5448926E-16
  1.2500000E+06  2.8280571E-16
  1.3000000E+06  2.2741863E-16
  1.3500000E+06  1.8423147E-16
  1.4000000E+06  1.5027127E-16
  1.4500000E+06  1.2335679E-16
  1.5000000E+06  1.0187058E-16
  1.5500000E+06  8.4600586E-17
  1.6000000E+06  7.0630178E-17
  1.6500000E+06  5.9259952E-17
  1.7000000E+06  4.9952762E-17
  1.7500000E+06  4.2293071E-17
  1.8000000E+06  3.5957367E-17
  1.8500000E+06  3.0692119E-17
  1.9000000E+06  2.6296900E-17
  1.9500000E+06  2.2612317E-17
  2.0000000E+06  1.9510854E-17
  2.0500000E+06  1.6889874E-17
  2.1000000E+06  1.4666542E-17
  2.2000000E+06  1.1156733E-17
  2.3000000E+06  8.5795501E-18
  2.4000000E+06  6.6643439E-18
  2.5000000E+06  5.2252210E-18
  2.6000000E+06  4.1323287E-18
  2.7000000E+06  3.2939669E-18
  2.8000000E+06  2.6448914E-18
  2.9000000E+06  2.1384394E-18
  3.0000000E+06  1.7406352E-18
  
  
#  54   9  M5  EION =  6.764000000E+02 eV   282
#  S(0) = 8.523481E+00
  6.7365217E+00  0.0000000E+00
  6.7365217E+02  0.0000000E+00
  6.7365217E+02  3.2756644E-04
  6.7640000E+02  3.2756644E-04
  6.7640677E+02  3.2756644E-04
  6.7655423E+02  3.3875899E-04
  6.7670169E+02  3.5116343E-04
  6.7684915E+02  3.6489171E-04
  6.7699660E+02  3.8006540E-04
  6.7729152E+02  4.1528669E-04
  6.7758643E+02  4.5802293E-04
  6.7817627E+02  5.7194269E-04
  6.7876610E+02  7.3654063E-04
  6.7935593E+02  9.7261640E-04
  6.7994576E+02  1.3098525E-03
  6.8053559E+02  1.7910252E-03
  6.8112542E+02  2.4783795E-03
  6.8171525E+02  3.4632937E-03
  6.8201016E+02  4.1072957E-03
  6.8230508E+02  4.8807967E-03
  6.8260000E+02  5.8109584E-03
  6.8289491E+02  6.9306816E-03
  6.8318983E+02  8.2798345E-03
  6.8348474E+02  9.9061668E-03
  6.8407457E+02  1.4223393E-02
  6.8466440E+02  2.0431807E-02
  6.8525423E+02  2.9143606E-02
  6.8554915E+02  3.4560516E-02
  6.8584406E+02  4.0655708E-02
  6.8613898E+02  4.7344892E-02
  6.8643389E+02  5.4401966E-02
  6.8672881E+02  6.1439367E-02
  6.8702373E+02  6.7978333E-02
  6.8731864E+02  7.3506681E-02
  6.8761356E+02  7.7704021E-02
  6.8790847E+02  8.0455916E-02
  6.8820339E+02  8.1741062E-02
  6.8849830E+02  8.1618117E-02
  6.8879322E+02  8.0263610E-02
  6.8938305E+02  7.5163403E-02
  6.8967796E+02  7.2010638E-02
  6.8997288E+02  6.8766797E-02
  6.9026779E+02  6.5578037E-02
  6.9056271E+02  6.2506098E-02
  6.9115254E+02  5.6854185E-02
  6.9174237E+02  5.1985496E-02
  6.9233220E+02  4.7899068E-02
  6.9292203E+02  4.4474391E-02
  6.9410169E+02  3.9197136E-02
  6.9528135E+02  3.5433972E-02
  6.9646102E+02  3.2677832E-02
  6.9764068E+02  3.0601475E-02
  6.9882034E+02  2.8991646E-02
  7.0000000E+02  2.7707977E-02
  7.0156250E+02  2.6351417E-02
  7.0312500E+02  2.5258879E-02
  7.0625000E+02  2.3539781E-02
  7.0937500E+02  2.2167755E-02
  7.1250000E+02  2.0998137E-02
  7.1875000E+02  1.9093796E-02
  7.2500000E+02  1.7678131E-02
  7.3750000E+02  1.5928667E-02
  7.4375000E+02  1.5385953E-02
  7.5000000E+02  1.4952042E-02
  7.6250000E+02  1.4221772E-02
  7.7500000E+02  1.3557098E-02
  7.8750000E+02  1.2954324E-02
  8.0000000E+02  1.2435219E-02
  8.1250000E+02  1.1993744E-02
  8.2500000E+02  1.1603453E-02
  8.5000000E+02  1.0879186E-02
  8.7500000E+02  1.0186374E-02
  9.0000000E+02  9.5534776E-03
  9.2500000E+02  8.9860007E-03
  9.5000000E+02  8.4606141E-03
  9.7500000E+02  7.9627693E-03
  1.0000000E+03  7.4959845E-03
  1.0500000E+03  6.6691492E-03
  1.1000000E+03  5.9540704E-03
  1.1500000E+03  5.3250776E-03
  1.2000000E+03  4.7800049E-03
  1.2500000E+03  4.3026589E-03
  1.3000000E+03  3.8813512E-03
  1.3500000E+03  3.5099983E-03
  1.4000000E+03  3.1832218E-03
  1.4500000E+03  2.8932879E-03
  1.5000000E+03  2.6348312E-03
  1.6000000E+03  2.2004827E-03
  1.7000000E+03  1.8523901E-03
  1.8000000E+03  1.5710988E-03
  1.9000000E+03  1.3420161E-03
  2.0000000E+03  1.1533792E-03
  2.1000000E+03  9.9720238E-04
  2.2000000E+03  8.6695000E-04
  2.3000000E+03  7.5747800E-04
  2.4000000E+03  6.6488910E-04
  2.5000000E+03  5.8613479E-04
  2.6000000E+03  5.1880051E-04
  2.7000000E+03  4.6094356E-04
  2.8000000E+03  4.1098582E-04
  2.9000000E+03  3.6765059E-04
  3.0000000E+03  3.2990153E-04
  3.1000000E+03  2.9688951E-04
  3.2000000E+03  2.6791389E-04
  3.4000000E+03  2.1984390E-04
  3.6000000E+03  1.8209090E-04
  3.8000000E+03  1.5210044E-04
  4.0000000E+03  1.2802936E-04
  4.2000000E+03  1.0852723E-04
  4.4000000E+03  9.2590821E-05
  4.6000000E+03  7.9465332E-05
  4.8000000E+03  6.8576228E-05
  5.0000000E+03  5.9481600E-05
  5.2500000E+03  5.0121212E-05
  5.5000000E+03  4.2521451E-05
  5.7500000E+03  3.6299870E-05
  6.0000000E+03  3.1167503E-05
  6.5000000E+03  2.3338276E-05
  6.7500000E+03  2.0338674E-05
  7.0000000E+03  1.7800804E-05
  7.2500000E+03  1.5642214E-05
  7.5000000E+03  1.3797127E-05
  8.0000000E+03  1.0846138E-05
  8.5000000E+03  8.6338040E-06
  9.0000000E+03  6.9500918E-06
  9.5000000E+03  5.6513705E-06
  1.0000000E+04  4.6374196E-06
  1.0500000E+04  3.8370772E-06
  1.1000000E+04  3.1990282E-06
  1.1500000E+04  2.6857256E-06
  1.2000000E+04  2.2693231E-06
  1.2500000E+04  1.9289242E-06
  1.3000000E+04  1.6486706E-06
  1.3500000E+04  1.4164074E-06
  1.4000000E+04  1.2227305E-06
  1.4500000E+04  1.0602994E-06
  1.5000000E+04  9.2333832E-07
  1.6000000E+04  7.0843459E-07
  1.7000000E+04  5.5128620E-07
  1.8000000E+04  4.3445186E-07
  1.9000000E+04  3.4628920E-07
  2.0000000E+04  2.7886364E-07
  2.1000000E+04  2.2666767E-07
  2.2000000E+04  1.8581242E-07
  2.3000000E+04  1.5350991E-07
  2.4000000E+04  1.2773294E-07
  2.5000000E+04  1.0698798E-07
  2.6000000E+04  9.0161596E-08
  2.7000000E+04  7.6414559E-08
  2.8000000E+04  6.5107577E-08
  2.9000000E+04  5.5749160E-08
  3.0000000E+04  4.7958147E-08
  3.1000000E+04  4.1436407E-08
  3.2000000E+04  3.5948994E-08
  3.4000000E+04  2.7368847E-08
  3.6000000E+04  2.1128170E-08
  3.8000000E+04  1.6515831E-08
  4.0000000E+04  1.3057391E-08
  4.2000000E+04  1.0430002E-08
  4.4000000E+04  8.4100234E-09
  4.6000000E+04  6.8399986E-09
  4.8000000E+04  5.6074088E-09
  5.0000000E+04  4.6307557E-09
  5.2500000E+04  3.6803050E-09
  5.5000000E+04  2.9533611E-09
  5.7500000E+04  2.3910804E-09
  6.0000000E+04  1.9516493E-09
  6.5000000E+04  1.3290078E-09
  6.7500000E+04  1.1075892E-09
  7.0000000E+04  9.2857911E-10
  7.2500000E+04  7.8283843E-10
  7.5000000E+04  6.6340706E-10
  7.7500000E+04  5.6493678E-10
  8.0000000E+04  4.8328389E-10
  8.2500000E+04  4.1521279E-10
  8.5000000E+04  3.5817770E-10
  9.0000000E+04  2.6955754E-10
  9.5000000E+04  2.0567399E-10
  1.0000000E+05  1.5889296E-10
  1.0500000E+05  1.2414654E-10
  1.1000000E+05  9.8004013E-11
  1.1500000E+05  7.8101825E-11
  1.2000000E+05  6.2785696E-11
  1.2500000E+05  5.0880828E-11
  1.3000000E+05  4.1541635E-11
  1.3500000E+05  3.4152154E-11
  1.4000000E+05  2.8258607E-11
  1.4500000E+05  2.3523044E-11
  1.5000000E+05  1.9691384E-11
  1.5500000E+05  1.6570862E-11
  1.6000000E+05  1.4013924E-11
  1.6500000E+05  1.1906714E-11
  1.7000000E+05  1.0160724E-11
  1.7500000E+05  8.7066493E-12
  1.8000000E+05  7.4898538E-12
  1.8500000E+05  6.4669825E-12
  1.9000000E+05  5.6034223E-12
  2.0000000E+05  4.2484184E-12
  2.1000000E+05  3.2602616E-12
  2.2000000E+05  2.5296557E-12
  2.3000000E+05  1.9826607E-12
  2.4000000E+05  1.5684073E-12
  2.5000000E+05  1.2513545E-12
  2.6000000E+05  1.0063191E-12
  2.7000000E+05  8.1522635E-13
  2.8000000E+05  6.6494723E-13
  2.9000000E+05  5.4583880E-13
  3.0000000E+05  4.5074528E-13
  3.1000000E+05  3.7430525E-13
  3.2000000E+05  3.1246535E-13
  3.3000000E+05  2.6213525E-13
  3.4000000E+05  2.2094013E-13
  3.5000000E+05  1.8704139E-13
  3.6000000E+05  1.5900549E-13
  3.7000000E+05  1.3570736E-13
  3.8000000E+05  1.1625842E-13
  3.9000000E+05  9.9952722E-14
  4.0000000E+05  8.6226122E-14
  4.2000000E+05  6.4785064E-14
  4.4000000E+05  4.9252708E-14
  4.6000000E+05  3.7849942E-14
  4.8000000E+05  2.9376113E-14
  5.0000000E+05  2.3007953E-14
  5.2500000E+05  1.7152915E-14
  5.5000000E+05  1.2941739E-14
  5.7500000E+05  9.8717086E-15
  6.0000000E+05  7.6057541E-15
  6.2500000E+05  5.9142011E-15
  6.5000000E+05  4.6381894E-15
  6.6250000E+05  4.1197975E-15
  6.7500000E+05  3.6663070E-15
  7.0000000E+05  2.9194173E-15
  7.2500000E+05  2.3406501E-15
  7.5000000E+05  1.8886770E-15
  7.7500000E+05  1.5331558E-15
  8.0000000E+05  1.2515994E-15
  8.2500000E+05  1.0271940E-15
  8.5000000E+05  8.4726189E-16
  8.7500000E+05  7.0216965E-16
  9.0000000E+05  5.8454425E-16
  9.2500000E+05  4.8870224E-16
  9.5000000E+05  4.1023347E-16
  9.7500000E+05  3.4569476E-16
  1.0000000E+06  2.9238222E-16
  1.0250000E+06  2.4816060E-16
  1.0500000E+06  2.1133460E-16
  1.0750000E+06  1.8055149E-16
  1.1000000E+06  1.5472661E-16
  1.1250000E+06  1.3298620E-16
  1.1500000E+06  1.1462341E-16
  1.2000000E+06  8.5839843E-17
  1.2500000E+06  6.4931343E-17
  1.3000000E+06  4.9574757E-17
  1.3500000E+06  3.8179787E-17
  1.4000000E+06  2.9643196E-17
  1.4500000E+06  2.3190201E-17
  1.5000000E+06  1.8270986E-17
  1.5500000E+06  1.4491320E-17
  1.6000000E+06  1.1565805E-17
  1.6500000E+06  9.2857487E-18
  1.7000000E+06  7.4971209E-18
  1.7500000E+06  6.0853130E-18
  1.8000000E+06  4.9643980E-18
  1.8500000E+06  4.0694782E-18
  1.9000000E+06  3.3511992E-18
  1.9500000E+06  2.7717760E-18
  2.0000000E+06  2.3020742E-18
  2.0500000E+06  1.9195294E-18
  2.1000000E+06  1.6065790E-18
  2.1500000E+06  1.3494748E-18
  2.2000000E+06  1.1374119E-18
  2.2500000E+06  9.6186696E-19
  2.3000000E+06  8.1604599E-19
  2.3500000E+06  6.9450626E-19
  2.4000000E+06  5.9287145E-19
  2.4500000E+06  5.0760431E-19
  2.5000000E+06  4.3581930E-19
  2.6000000E+06  3.2378459E-19
  2.7000000E+06  2.4284742E-19
  2.8000000E+06  1.8373770E-19
  2.9000000E+06  1.4021491E-19
  3.0000000E+06  1.0792050E-19
  
  
#  54  10  N1  EION =  2.132000000E+02 eV   271
#  S(0) = 7.887228E-01
  2.1000800E+00  0.0000000E+00
  2.1000800E+02  0.0000000E+00
  2.1000800E+02  1.1384948E-03
  2.1320000E+02  1.1384948E-03
  2.1320272E+02  1.1384948E-03
  2.1354259E+02  1.1491230E-03
  2.1388245E+02  1.1591328E-03
  2.1422231E+02  1.1685803E-03
  2.1456218E+02  1.1775165E-03
  2.1524190E+02  1.1940343E-03
  2.1592163E+02  1.2089997E-03
  2.1728109E+02  1.2352191E-03
  2.1864054E+02  1.2575980E-03
  2.2000000E+02  1.2770111E-03
  2.2250000E+02  1.3066321E-03
  2.2500000E+02  1.3297972E-03
  2.2750000E+02  1.3474202E-03
  2.3000000E+02  1.3600748E-03
  2.3500000E+02  1.3724200E-03
  2.4000000E+02  1.3708284E-03
  2.4500000E+02  1.3594316E-03
  2.5000000E+02  1.3420096E-03
  2.5500000E+02  1.3215780E-03
  2.6000000E+02  1.3002677E-03
  2.6500000E+02  1.2794063E-03
  2.7000000E+02  1.2596869E-03
  2.7500000E+02  1.2413487E-03
  2.8000000E+02  1.2243432E-03
  2.9000000E+02  1.1933729E-03
  3.0000000E+02  1.1644750E-03
  3.1000000E+02  1.1356934E-03
  3.1500000E+02  1.1209972E-03
  3.2000000E+02  1.1060485E-03
  3.3000000E+02  1.0754903E-03
  3.4000000E+02  1.0445576E-03
  3.5000000E+02  1.0139544E-03
  3.6000000E+02  9.8427849E-04
  3.7000000E+02  9.5589293E-04
  3.8000000E+02  9.2890226E-04
  4.0000000E+02  8.7868005E-04
  4.2000000E+02  8.3215212E-04
  4.4000000E+02  7.8817186E-04
  4.6000000E+02  7.4654061E-04
  4.8000000E+02  7.0755516E-04
  5.0000000E+02  6.7150704E-04
  5.2500000E+02  6.3039272E-04
  5.5000000E+02  5.9303084E-04
  5.7500000E+02  5.5863977E-04
  6.0000000E+02  5.2682874E-04
  6.2500000E+02  4.9742036E-04
  6.5000000E+02  4.7038347E-04
  6.6250000E+02  4.5771815E-04
  6.7500000E+02  4.4557556E-04
  7.0000000E+02  4.2272330E-04
  7.2500000E+02  4.0157934E-04
  7.5000000E+02  3.8192104E-04
  8.0000000E+02  3.4646546E-04
  8.5000000E+02  3.1572316E-04
  9.0000000E+02  2.8896797E-04
  9.5000000E+02  2.6544623E-04
  1.0000000E+03  2.4463217E-04
  1.0500000E+03  2.2615137E-04
  1.1000000E+03  2.0972200E-04
  1.1500000E+03  1.9504407E-04
  1.2000000E+03  1.8183459E-04
  1.2500000E+03  1.6990038E-04
  1.3000000E+03  1.5911013E-04
  1.3500000E+03  1.4933649E-04
  1.4000000E+03  1.4044360E-04
  1.4500000E+03  1.3231549E-04
  1.5000000E+03  1.2486457E-04
  1.6000000E+03  1.1173582E-04
  1.7000000E+03  1.0059002E-04
  1.8000000E+03  9.1033475E-05
  1.9000000E+03  8.2773048E-05
  2.0000000E+03  7.5586430E-05
  2.1000000E+03  6.9296961E-05
  2.2000000E+03  6.3762513E-05
  2.3000000E+03  5.8866275E-05
  2.4000000E+03  5.4512303E-05
  2.5000000E+03  5.0622570E-05
  2.6000000E+03  4.7133252E-05
  2.7000000E+03  4.3991200E-05
  2.8000000E+03  4.1151768E-05
  2.9000000E+03  3.8577248E-05
  3.0000000E+03  3.6235636E-05
  3.1000000E+03  3.4099551E-05
  3.2000000E+03  3.2145496E-05
  3.4000000E+03  2.8705361E-05
  3.6000000E+03  2.5783787E-05
  3.8000000E+03  2.3281060E-05
  4.0000000E+03  2.1120424E-05
  4.2000000E+03  1.9242027E-05
  4.4000000E+03  1.7598625E-05
  4.6000000E+03  1.6152514E-05
  4.8000000E+03  1.4873309E-05
  5.0000000E+03  1.3736289E-05
  5.2500000E+03  1.2484407E-05
  5.5000000E+03  1.1391156E-05
  5.7500000E+03  1.0430941E-05
  6.0000000E+03  9.5831478E-06
  6.5000000E+03  8.1608052E-06
  6.7500000E+03  7.5611606E-06
  7.0000000E+03  7.0226359E-06
  7.2500000E+03  6.5373066E-06
  7.5000000E+03  6.0984847E-06
  7.7500000E+03  5.7004957E-06
  8.0000000E+03  5.3385008E-06
  8.2500000E+03  5.0083526E-06
  8.5000000E+03  4.7064799E-06
  9.0000000E+03  4.1756201E-06
  9.5000000E+03  3.7257478E-06
  1.0000000E+04  3.3414470E-06
  1.0500000E+04  3.0107733E-06
  1.1000000E+04  2.7243556E-06
  1.1500000E+04  2.4747702E-06
  1.2000000E+04  2.2560729E-06
  1.2500000E+04  2.0634634E-06
  1.3000000E+04  1.8930323E-06
  1.3500000E+04  1.7415697E-06
  1.4000000E+04  1.6064218E-06
  1.4500000E+04  1.4853798E-06
  1.5000000E+04  1.3765936E-06
  1.5500000E+04  1.2785039E-06
  1.6000000E+04  1.1897895E-06
  1.6500000E+04  1.1093257E-06
  1.7000000E+04  1.0361498E-06
  1.8000000E+04  9.0846221E-07
  1.9000000E+04  8.0135514E-07
  2.0000000E+04  7.1076267E-07
  2.1000000E+04  6.3356227E-07
  2.2000000E+04  5.6732539E-07
  2.3000000E+04  5.1014081E-07
  2.4000000E+04  4.6048870E-07
  2.5000000E+04  4.1714968E-07
  2.6000000E+04  3.7913670E-07
  2.7000000E+04  3.4564454E-07
  2.8000000E+04  3.1601165E-07
  2.9000000E+04  2.8969061E-07
  3.0000000E+04  2.6622559E-07
  3.1000000E+04  2.4523499E-07
  3.2000000E+04  2.2639757E-07
  3.3000000E+04  2.0944147E-07
  3.4000000E+04  1.9413547E-07
  3.5000000E+04  1.8028199E-07
  3.6000000E+04  1.6771148E-07
  3.7000000E+04  1.5627788E-07
  3.8000000E+04  1.4585477E-07
  3.9000000E+04  1.3633239E-07
  4.0000000E+04  1.2761511E-07
  4.2000000E+04  1.1227171E-07
  4.4000000E+04  9.9270548E-08
  4.6000000E+04  8.8180678E-08
  4.8000000E+04  7.8663285E-08
  5.0000000E+04  7.0449415E-08
  5.2500000E+04  6.1691080E-08
  5.5000000E+04  5.4303765E-08
  5.7500000E+04  4.8030231E-08
  5.8750000E+04  4.5246424E-08
  6.0000000E+04  4.2669108E-08
  6.2500000E+04  3.8061208E-08
  6.5000000E+04  3.4079542E-08
  6.7500000E+04  3.0621960E-08
  7.0000000E+04  2.7605646E-08
  7.2500000E+04  2.4962978E-08
  7.5000000E+04  2.2638370E-08
  7.7500000E+04  2.0585844E-08
  8.0000000E+04  1.8767148E-08
  8.2500000E+04  1.7150278E-08
  8.5000000E+04  1.5708327E-08
  8.7500000E+04  1.4418560E-08
  9.0000000E+04  1.3261687E-08
  9.2500000E+04  1.2221266E-08
  9.5000000E+04  1.1283221E-08
  9.7500000E+04  1.0435458E-08
  1.0000000E+05  9.6675442E-09
  1.0250000E+05  8.9704492E-09
  1.0500000E+05  8.3363328E-09
  1.1000000E+05  7.2305760E-09
  1.1500000E+05  6.3052629E-09
  1.2000000E+05  5.5256729E-09
  1.2500000E+05  4.8647310E-09
  1.3000000E+05  4.3011239E-09
  1.3500000E+05  3.8179257E-09
  1.4000000E+05  3.4015852E-09
  1.4500000E+05  3.0411750E-09
  1.5000000E+05  2.7278191E-09
  1.5500000E+05  2.4542570E-09
  1.6000000E+05  2.2145139E-09
  1.6500000E+05  2.0036446E-09
  1.7000000E+05  1.8175346E-09
  1.7500000E+05  1.6527434E-09
  1.8000000E+05  1.5063816E-09
  1.8500000E+05  1.3760109E-09
  1.9000000E+05  1.2595637E-09
  1.9500000E+05  1.1552797E-09
  2.0000000E+05  1.0616547E-09
  2.0500000E+05  9.7739822E-10
  2.1000000E+05  9.0139978E-10
  2.1500000E+05  8.3270028E-10
  2.2000000E+05  7.7046899E-10
  2.2500000E+05  7.1398453E-10
  2.3000000E+05  6.6261836E-10
  2.4000000E+05  5.7311104E-10
  2.5000000E+05  4.9831079E-10
  2.6000000E+05  4.3539774E-10
  2.7000000E+05  3.8216516E-10
  2.8000000E+05  3.3687168E-10
  2.9000000E+05  2.9813274E-10
  3.0000000E+05  2.6483857E-10
  3.1000000E+05  2.3609306E-10
  3.2000000E+05  2.1116772E-10
  3.3000000E+05  1.8946674E-10
  3.4000000E+05  1.7050030E-10
  3.5000000E+05  1.5386350E-10
  3.6000000E+05  1.3922006E-10
  3.7000000E+05  1.2628923E-10
  3.8000000E+05  1.1483539E-10
  3.9000000E+05  1.0465999E-10
  4.0000000E+05  9.5594880E-11
  4.1000000E+05  8.7497187E-11
  4.2000000E+05  8.0245085E-11
  4.3000000E+05  7.3734338E-11
  4.4000000E+05  6.7875438E-11
  4.5000000E+05  6.2591268E-11
  4.6000000E+05  5.7815178E-11
  4.7000000E+05  5.3489392E-11
  4.8000000E+05  4.9563683E-11
  5.0000000E+05  4.2742818E-11
  5.1250000E+05  3.9074937E-11
  5.2500000E+05  3.5794986E-11
  5.3750000E+05  3.2854513E-11
  5.5000000E+05  3.0212002E-11
  5.7500000E+05  2.5682950E-11
  5.8750000E+05  2.3738957E-11
  6.0000000E+05  2.1976655E-11
  6.1250000E+05  2.0375927E-11
  6.2500000E+05  1.8919222E-11
  6.3750000E+05  1.7591182E-11
  6.5000000E+05  1.6378333E-11
  6.7500000E+05  1.4252228E-11
  7.0000000E+05  1.2461871E-11
  7.2500000E+05  1.0945284E-11
  7.5000000E+05  9.6534731E-12
  7.7500000E+05  8.5474219E-12
  8.0000000E+05  7.5958218E-12
  8.2500000E+05  6.7733704E-12
  8.5000000E+05  6.0594949E-12
  8.7500000E+05  5.4373645E-12
  9.0000000E+05  4.8931248E-12
  9.2500000E+05  4.4153103E-12
  9.5000000E+05  3.9943871E-12
  9.7500000E+05  3.6223875E-12
  1.0000000E+06  3.2926225E-12
  1.0250000E+06  2.9994513E-12
  1.0500000E+06  2.7380965E-12
  1.0750000E+06  2.5044951E-12
  1.1000000E+06  2.2951790E-12
  1.1250000E+06  2.1071787E-12
  1.1500000E+06  1.9379418E-12
  1.1750000E+06  1.7852660E-12
  1.2000000E+06  1.6472450E-12
  1.2250000E+06  1.5222242E-12
  1.2500000E+06  1.4087574E-12
  1.3000000E+06  1.2115745E-12
  1.3250000E+06  1.1257824E-12
  1.3500000E+06  1.0473499E-12
  1.3750000E+06  9.7552921E-13
  1.4000000E+06  9.0967290E-13
  1.4500000E+06  7.9366298E-13
  1.5000000E+06  6.9548486E-13
  
  
#  54  11  N2  EION =  1.570000000E+02 eV   289
#  S(0) = 8.275155E-01
  1.5188202E+00  0.0000000E+00
  1.5188202E+02  0.0000000E+00
  1.5188202E+02  1.1821052E-03
  1.5700000E+02  1.1821052E-03
  1.5700272E+02  1.1821052E-03
  1.5732765E+02  1.1858474E-03
  1.5765259E+02  1.1893115E-03
  1.5797752E+02  1.1925160E-03
  1.5830245E+02  1.1954759E-03
  1.5895231E+02  1.2007064E-03
  1.5960218E+02  1.2050701E-03
  1.6090190E+02  1.2113724E-03
  1.6220163E+02  1.2146983E-03
  1.6480109E+02  1.2137738E-03
  1.6740054E+02  1.2050980E-03
  1.7000000E+02  1.1912305E-03
  1.7250000E+02  1.1749430E-03
  1.7500000E+02  1.1572260E-03
  1.7750000E+02  1.1391644E-03
  1.8000000E+02  1.1215419E-03
  1.8500000E+02  1.0895619E-03
  1.8750000E+02  1.0757240E-03
  1.9000000E+02  1.0634447E-03
  1.9500000E+02  1.0434049E-03
  2.0000000E+02  1.0286437E-03
  2.0500000E+02  1.0179788E-03
  2.1000000E+02  1.0102240E-03
  2.1500000E+02  1.0043792E-03
  2.2000000E+02  9.9969337E-04
  2.3000000E+02  9.9192572E-04
  2.4000000E+02  9.8473630E-04
  2.5000000E+02  9.7741619E-04
  2.6000000E+02  9.6972682E-04
  2.7000000E+02  9.6146784E-04
  2.8000000E+02  9.5241510E-04
  2.9000000E+02  9.4240115E-04
  3.0000000E+02  9.3138344E-04
  3.1000000E+02  9.1947703E-04
  3.2000000E+02  9.0687021E-04
  3.4000000E+02  8.8041087E-04
  3.6000000E+02  8.5315743E-04
  3.8000000E+02  8.2539025E-04
  4.0000000E+02  7.9709970E-04
  4.2000000E+02  7.6848252E-04
  4.4000000E+02  7.4007718E-04
  4.6000000E+02  7.1239420E-04
  4.8000000E+02  6.8577187E-04
  5.0000000E+02  6.6021350E-04
  5.2500000E+02  6.2963071E-04
  5.5000000E+02  6.0037388E-04
  5.7500000E+02  5.7244052E-04
  6.0000000E+02  5.4599560E-04
  6.5000000E+02  4.9770476E-04
  6.7500000E+02  4.7571116E-04
  7.0000000E+02  4.5492774E-04
  7.2500000E+02  4.3523071E-04
  7.5000000E+02  4.1660190E-04
  8.0000000E+02  3.8245977E-04
  8.5000000E+02  3.5208772E-04
  9.0000000E+02  3.2495312E-04
  9.5000000E+02  3.0054837E-04
  1.0000000E+03  2.7857137E-04
  1.0500000E+03  2.5881886E-04
  1.1000000E+03  2.4099482E-04
  1.1500000E+03  2.2480703E-04
  1.2000000E+03  2.1007186E-04
  1.2500000E+03  1.9666399E-04
  1.3000000E+03  1.8444813E-04
  1.3500000E+03  1.7327406E-04
  1.4000000E+03  1.6301431E-04
  1.4500000E+03  1.5357454E-04
  1.5000000E+03  1.4488131E-04
  1.6000000E+03  1.2946567E-04
  1.7000000E+03  1.1625873E-04
  1.8000000E+03  1.0485483E-04
  1.9000000E+03  9.4949665E-05
  2.0000000E+03  8.6300848E-05
  2.1000000E+03  7.8711977E-05
  2.2000000E+03  7.2021699E-05
  2.3000000E+03  6.6095829E-05
  2.4000000E+03  6.0824130E-05
  2.5000000E+03  5.6116012E-05
  2.6000000E+03  5.1896090E-05
  2.7000000E+03  4.8101011E-05
  2.8000000E+03  4.4677219E-05
  2.9000000E+03  4.1579231E-05
  3.0000000E+03  3.8768194E-05
  3.1000000E+03  3.6210729E-05
  3.2000000E+03  3.3878117E-05
  3.4000000E+03  2.9791466E-05
  3.6000000E+03  2.6346144E-05
  3.8000000E+03  2.3418527E-05
  4.0000000E+03  2.0913075E-05
  4.2000000E+03  1.8755049E-05
  4.4000000E+03  1.6885350E-05
  4.6000000E+03  1.5256739E-05
  4.8000000E+03  1.3831135E-05
  5.0000000E+03  1.2577560E-05
  5.2500000E+03  1.1214240E-05
  5.5000000E+03  1.0040225E-05
  5.7500000E+03  9.0236018E-06
  5.8750000E+03  8.5661079E-06
  6.0000000E+03  8.1387718E-06
  6.2500000E+03  7.3650128E-06
  6.5000000E+03  6.6854136E-06
  6.7500000E+03  6.0860839E-06
  7.0000000E+03  5.5555297E-06
  7.2500000E+03  5.0841783E-06
  7.5000000E+03  4.6640094E-06
  7.7500000E+03  4.2882736E-06
  8.0000000E+03  3.9512642E-06
  8.2500000E+03  3.6481348E-06
  8.5000000E+03  3.3747504E-06
  8.7500000E+03  3.1275670E-06
  9.0000000E+03  2.9035349E-06
  9.2500000E+03  2.7000175E-06
  9.5000000E+03  2.5147300E-06
  1.0000000E+04  2.1911552E-06
  1.0500000E+04  1.9197532E-06
  1.1000000E+04  1.6904784E-06
  1.1500000E+04  1.4955171E-06
  1.2000000E+04  1.3287268E-06
  1.2500000E+04  1.1852366E-06
  1.3000000E+04  1.0611510E-06
  1.3500000E+04  9.5332905E-07
  1.4000000E+04  8.5921900E-07
  1.4500000E+04  7.7673373E-07
  1.5000000E+04  7.0415498E-07
  1.5500000E+04  6.4005891E-07
  1.6000000E+04  5.8325916E-07
  1.6500000E+04  5.3276233E-07
  1.7000000E+04  4.8773190E-07
  1.7500000E+04  4.4746001E-07
  1.8000000E+04  4.1134524E-07
  1.8500000E+04  3.7887447E-07
  1.9000000E+04  3.4960799E-07
  1.9500000E+04  3.2316763E-07
  2.0000000E+04  2.9922694E-07
  2.0500000E+04  2.7750319E-07
  2.1000000E+04  2.5775075E-07
  2.2000000E+04  2.2333054E-07
  2.3000000E+04  1.9455484E-07
  2.4000000E+04  1.7033408E-07
  2.5000000E+04  1.4981896E-07
  2.6000000E+04  1.3234109E-07
  2.7000000E+04  1.1736998E-07
  2.8000000E+04  1.0448129E-07
  2.9000000E+04  9.3333022E-08
  3.0000000E+04  8.3647574E-08
  3.1000000E+04  7.5198168E-08
  3.2000000E+04  6.7798413E-08
  3.3000000E+04  6.1294235E-08
  3.4000000E+04  5.5557533E-08
  3.5000000E+04  5.0481256E-08
  3.6000000E+04  4.5975528E-08
  3.7000000E+04  4.1964542E-08
  3.8000000E+04  3.8384066E-08
  3.9000000E+04  3.5179455E-08
  4.0000000E+04  3.2304039E-08
  4.1000000E+04  2.9717814E-08
  4.2000000E+04  2.7386370E-08
  4.3000000E+04  2.5280005E-08
  4.4000000E+04  2.3373004E-08
  4.5000000E+04  2.1643031E-08
  4.6000000E+04  2.0070633E-08
  4.7000000E+04  1.8638817E-08
  4.8000000E+04  1.7332701E-08
  5.0000000E+04  1.5046864E-08
  5.1250000E+04  1.3808287E-08
  5.2500000E+04  1.2694663E-08
  5.3750000E+04  1.1691118E-08
  5.5000000E+04  1.0784810E-08
  5.7500000E+04  9.2208859E-09
  5.8750000E+04  8.5451972E-09
  6.0000000E+04  7.9302025E-09
  6.2500000E+04  6.8573301E-09
  6.5000000E+04  5.9595542E-09
  6.7500000E+04  5.2036413E-09
  7.0000000E+04  4.5635050E-09
  7.2500000E+04  4.0184980E-09
  7.5000000E+04  3.5521514E-09
  7.7500000E+04  3.1512325E-09
  8.0000000E+04  2.8050374E-09
  8.2500000E+04  2.5048523E-09
  8.5000000E+04  2.2435409E-09
  8.7500000E+04  2.0152261E-09
  9.0000000E+04  1.8150427E-09
  9.2500000E+04  1.6389425E-09
  9.5000000E+04  1.4835407E-09
  9.7500000E+04  1.3459941E-09
  1.0000000E+05  1.2239045E-09
  1.0250000E+05  1.1152411E-09
  1.0500000E+05  1.0182771E-09
  1.0750000E+05  9.3153880E-10
  1.1000000E+05  8.5376439E-10
  1.1250000E+05  7.8386980E-10
  1.1500000E+05  7.2092069E-10
  1.1750000E+05  6.6410910E-10
  1.2000000E+05  6.1273433E-10
  1.2250000E+05  5.6618701E-10
  1.2500000E+05  5.2393578E-10
  1.2750000E+05  4.8551612E-10
  1.3000000E+05  4.5052087E-10
  1.3250000E+05  4.1859232E-10
  1.3500000E+05  3.8941541E-10
  1.4000000E+05  3.3823647E-10
  1.4500000E+05  2.9512085E-10
  1.5000000E+05  2.5859961E-10
  1.5500000E+05  2.2750557E-10
  1.6000000E+05  2.0090478E-10
  1.6500000E+05  1.7804487E-10
  1.7000000E+05  1.5831580E-10
  1.7500000E+05  1.4122005E-10
  1.8000000E+05  1.2634960E-10
  1.8500000E+05  1.1336800E-10
  1.9000000E+05  1.0199644E-10
  1.9500000E+05  9.2002705E-11
  2.0000000E+05  8.3192584E-11
  2.0500000E+05  7.5402928E-11
  2.1000000E+05  6.8496096E-11
  2.1500000E+05  6.2355519E-11
  2.2000000E+05  5.6882102E-11
  2.2500000E+05  5.1991317E-11
  2.3000000E+05  4.7610808E-11
  2.3500000E+05  4.3678434E-11
  2.4000000E+05  4.0140657E-11
  2.4500000E+05  3.6951218E-11
  2.5000000E+05  3.4070026E-11
  2.5500000E+05  3.1462247E-11
  2.6000000E+05  2.9097529E-11
  2.6500000E+05  2.6949357E-11
  2.7000000E+05  2.4994515E-11
  2.8000000E+05  2.1585752E-11
  2.9000000E+05  1.8735670E-11
  3.0000000E+05  1.6338468E-11
  3.1000000E+05  1.4310900E-11
  3.2000000E+05  1.2586958E-11
  3.3000000E+05  1.1113925E-11
  3.4000000E+05  9.8494158E-12
  3.5000000E+05  8.7591392E-12
  3.6000000E+05  7.8151756E-12
  3.7000000E+05  6.9946681E-12
  3.8000000E+05  6.2788059E-12
  3.9000000E+05  5.6520279E-12
  4.0000000E+05  5.1013952E-12
  4.1000000E+05  4.6161005E-12
  4.2000000E+05  4.1870801E-12
  4.3000000E+05  3.8067005E-12
  4.4000000E+05  3.4685065E-12
  4.5000000E+05  3.1670173E-12
  4.6000000E+05  2.8975633E-12
  4.7000000E+05  2.6561525E-12
  4.8000000E+05  2.4393599E-12
  5.0000000E+05  2.0682417E-12
  5.1250000E+05  1.8718110E-12
  5.2500000E+05  1.6981610E-12
  5.3750000E+05  1.5441954E-12
  5.5000000E+05  1.4072975E-12
  5.7500000E+05  1.1761516E-12
  5.8750000E+05  1.0783960E-12
  6.0000000E+05  9.9059425E-13
  6.1250000E+05  9.1155415E-13
  6.2500000E+05  8.4024674E-13
  6.3750000E+05  7.7578107E-13
  6.5000000E+05  7.1738374E-13
  6.6250000E+05  6.6438150E-13
  6.7500000E+05  6.1618672E-13
  6.8750000E+05  5.7228515E-13
  7.0000000E+05  5.3222555E-13
  7.2500000E+05  4.6209157E-13
  7.5000000E+05  4.0313747E-13
  7.7500000E+05  3.5328942E-13
  8.0000000E+05  3.1090862E-13
  8.2500000E+05  2.7468985E-13
  8.5000000E+05  2.4358695E-13
  8.7500000E+05  2.1675567E-13
  9.0000000E+05  1.9351068E-13
  9.2500000E+05  1.7329201E-13
  9.5000000E+05  1.5563914E-13
  9.7500000E+05  1.4017128E-13
  1.0000000E+06  1.2657143E-13
  1.0250000E+06  1.1457444E-13
  1.0500000E+06  1.0395817E-13
  1.0750000E+06  9.4535794E-14
  1.1000000E+06  8.6149521E-14
  1.1250000E+06  7.8666508E-14
  1.1500000E+06  7.1973854E-14
  1.1750000E+06  6.5974605E-14
  1.2000000E+06  6.0585240E-14
  
  
#  54  12  N3  EION =  1.455000000E+02 eV   291
#  S(0) = 1.917740E+00
  1.4052233E+00  0.0000000E+00
  1.4052233E+02  0.0000000E+00
  1.4052233E+02  3.1993808E-03
  1.4550000E+02  3.1993808E-03
  1.4550272E+02  3.1993808E-03
  1.4572759E+02  3.2161914E-03
  1.4595245E+02  3.2322633E-03
  1.4617731E+02  3.2475432E-03
  1.4640218E+02  3.2619955E-03
  1.4685190E+02  3.2883547E-03
  1.4730163E+02  3.3113452E-03
  1.4820109E+02  3.3479538E-03
  1.4910054E+02  3.3738897E-03
  1.5000000E+02  3.3913818E-03
  1.5125000E+02  3.4050723E-03
  1.5250000E+02  3.4095922E-03
  1.5375000E+02  3.4073597E-03
  1.5500000E+02  3.4000435E-03
  1.5750000E+02  3.3747350E-03
  1.6000000E+02  3.3404989E-03
  1.6250000E+02  3.3018141E-03
  1.6500000E+02  3.2617670E-03
  1.6750000E+02  3.2224750E-03
  1.7000000E+02  3.1853217E-03
  1.7500000E+02  3.1202837E-03
  1.8000000E+02  3.0687323E-03
  1.8500000E+02  3.0290476E-03
  1.9000000E+02  2.9981415E-03
  1.9500000E+02  2.9728319E-03
  2.0000000E+02  2.9505271E-03
  2.0500000E+02  2.9294308E-03
  2.1000000E+02  2.9084780E-03
  2.2000000E+02  2.8653154E-03
  2.3000000E+02  2.8202265E-03
  2.4000000E+02  2.7739353E-03
  2.5000000E+02  2.7268358E-03
  2.6000000E+02  2.6787015E-03
  2.7000000E+02  2.6290628E-03
  2.8000000E+02  2.5776574E-03
  2.9000000E+02  2.5246012E-03
  3.0000000E+02  2.4704483E-03
  3.1000000E+02  2.4158669E-03
  3.2000000E+02  2.3615538E-03
  3.4000000E+02  2.2553903E-03
  3.6000000E+02  2.1533271E-03
  3.8000000E+02  2.0547555E-03
  4.0000000E+02  1.9591814E-03
  4.2000000E+02  1.8671162E-03
  4.4000000E+02  1.7794401E-03
  4.6000000E+02  1.6968603E-03
  4.8000000E+02  1.6193497E-03
  5.0000000E+02  1.5464226E-03
  5.2500000E+02  1.4608907E-03
  5.5000000E+02  1.3808306E-03
  5.7500000E+02  1.3061276E-03
  6.0000000E+02  1.2367379E-03
  6.5000000E+02  1.1128053E-03
  6.7500000E+02  1.0573236E-03
  7.0000000E+02  1.0054237E-03
  7.2500000E+02  9.5680581E-04
  7.5000000E+02  9.1132948E-04
  8.0000000E+02  8.2908895E-04
  8.5000000E+02  7.5702154E-04
  9.0000000E+02  6.9344964E-04
  9.5000000E+02  6.3694346E-04
  1.0000000E+03  5.8665909E-04
  1.0500000E+03  5.4190392E-04
  1.1000000E+03  5.0182999E-04
  1.1500000E+03  4.6571687E-04
  1.2000000E+03  4.3311029E-04
  1.2500000E+03  4.0365437E-04
  1.3000000E+03  3.7697593E-04
  1.3500000E+03  3.5270591E-04
  1.4000000E+03  3.3054210E-04
  1.4500000E+03  3.1026152E-04
  1.5000000E+03  2.9168029E-04
  1.6000000E+03  2.5895108E-04
  1.7000000E+03  2.3113704E-04
  1.8000000E+03  2.0730081E-04
  1.9000000E+03  1.8674184E-04
  2.0000000E+03  1.6890609E-04
  2.1000000E+03  1.5334898E-04
  2.2000000E+03  1.3970898E-04
  2.3000000E+03  1.2768932E-04
  2.4000000E+03  1.1704830E-04
  2.5000000E+03  1.0758850E-04
  2.6000000E+03  9.9146522E-05
  2.7000000E+03  9.1585830E-05
  2.8000000E+03  8.4791678E-05
  2.9000000E+03  7.8667135E-05
  3.0000000E+03  7.3129810E-05
  3.1000000E+03  6.8109295E-05
  3.2000000E+03  6.3545289E-05
  3.4000000E+03  5.5586307E-05
  3.6000000E+03  4.8915863E-05
  3.8000000E+03  4.3278885E-05
  4.0000000E+03  3.8479609E-05
  4.2000000E+03  3.4365871E-05
  4.4000000E+03  3.0818057E-05
  4.6000000E+03  2.7741101E-05
  4.8000000E+03  2.5058767E-05
  5.0000000E+03  2.2709345E-05
  5.2500000E+03  2.0164888E-05
  5.5000000E+03  1.7983422E-05
  5.7500000E+03  1.6102330E-05
  5.8750000E+03  1.5258396E-05
  6.0000000E+03  1.4471628E-05
  6.2500000E+03  1.3051045E-05
  6.5000000E+03  1.1807868E-05
  6.7500000E+03  1.0715342E-05
  7.0000000E+03  9.7514185E-06
  7.2500000E+03  8.8978052E-06
  7.5000000E+03  8.1392359E-06
  7.7500000E+03  7.4629096E-06
  8.0000000E+03  6.8580394E-06
  8.2500000E+03  6.3154942E-06
  8.5000000E+03  5.8275072E-06
  8.7500000E+03  5.3874425E-06
  9.0000000E+03  4.9896061E-06
  9.2500000E+03  4.6290905E-06
  9.5000000E+03  4.3016547E-06
  1.0000000E+04  3.7317954E-06
  1.0500000E+04  3.2559396E-06
  1.1000000E+04  2.8556452E-06
  1.1500000E+04  2.5166332E-06
  1.2000000E+04  2.2277280E-06
  1.2500000E+04  1.9801045E-06
  1.3000000E+04  1.7667324E-06
  1.3500000E+04  1.5819647E-06
  1.4000000E+04  1.4212300E-06
  1.4500000E+04  1.2808025E-06
  1.5000000E+04  1.1576248E-06
  1.5500000E+04  1.0491715E-06
  1.6000000E+04  9.5334516E-07
  1.6500000E+04  8.6839468E-07
  1.7000000E+04  7.9284974E-07
  1.7500000E+04  7.2546979E-07
  1.8000000E+04  6.6520365E-07
  1.8500000E+04  6.1115693E-07
  1.9000000E+04  5.6256518E-07
  1.9500000E+04  5.1877262E-07
  2.0000000E+04  4.7921455E-07
  2.0500000E+04  4.4340311E-07
  2.1000000E+04  4.1091544E-07
  2.2000000E+04  3.5448791E-07
  2.3000000E+04  3.0751540E-07
  2.4000000E+04  2.6814054E-07
  2.5000000E+04  2.3492165E-07
  2.6000000E+04  2.0672873E-07
  2.7000000E+04  1.8266834E-07
  2.8000000E+04  1.6202852E-07
  2.9000000E+04  1.4423747E-07
  3.0000000E+04  1.2883273E-07
  3.1000000E+04  1.1543772E-07
  3.2000000E+04  1.0374395E-07
  3.3000000E+04  9.3497209E-08
  3.4000000E+04  8.4486771E-08
  3.5000000E+04  7.6537071E-08
  3.6000000E+04  6.9501137E-08
  3.7000000E+04  6.3255349E-08
  3.8000000E+04  5.7695251E-08
  3.9000000E+04  5.2732213E-08
  4.0000000E+04  4.8290739E-08
  4.1000000E+04  4.4306282E-08
  4.2000000E+04  4.0723456E-08
  4.3000000E+04  3.7494572E-08
  4.4000000E+04  3.4578440E-08
  4.6000000E+04  2.9546328E-08
  4.8000000E+04  2.5393646E-08
  5.0000000E+04  2.1942224E-08
  5.1250000E+04  2.0078787E-08
  5.2500000E+04  1.8407816E-08
  5.3750000E+04  1.6905968E-08
  5.5000000E+04  1.5553138E-08
  5.7500000E+04  1.3227377E-08
  5.8750000E+04  1.2226314E-08
  6.0000000E+04  1.1317372E-08
  6.2500000E+04  9.7372365E-09
  6.5000000E+04  8.4210873E-09
  6.7500000E+04  7.3178870E-09
  7.0000000E+04  6.3877419E-09
  7.2500000E+04  5.5992008E-09
  7.5000000E+04  4.9272747E-09
  7.7500000E+04  4.3519646E-09
  8.0000000E+04  3.8571551E-09
  8.2500000E+04  3.4297757E-09
  8.5000000E+04  3.0591606E-09
  8.7500000E+04  2.7365564E-09
  9.0000000E+04  2.4547406E-09
  9.2500000E+04  2.2077231E-09
  9.5000000E+04  1.9905121E-09
  9.7500000E+04  1.7989283E-09
  1.0000000E+05  1.6294580E-09
  1.0250000E+05  1.4791346E-09
  1.0500000E+05  1.3454435E-09
  1.0750000E+05  1.2262454E-09
  1.1000000E+05  1.1197133E-09
  1.1250000E+05  1.0242822E-09
  1.1500000E+05  9.3860672E-10
  1.1750000E+05  8.6152690E-10
  1.2000000E+05  7.9203955E-10
  1.2250000E+05  7.2927464E-10
  1.2500000E+05  6.7247552E-10
  1.3000000E+05  5.7421870E-10
  1.3500000E+05  4.9291882E-10
  1.4000000E+05  4.2522098E-10
  1.4500000E+05  3.6851437E-10
  1.5000000E+05  3.2075048E-10
  1.5500000E+05  2.8030962E-10
  1.6000000E+05  2.4590178E-10
  1.6500000E+05  2.1649246E-10
  1.7000000E+05  1.9124671E-10
  1.7500000E+05  1.6948651E-10
  1.8000000E+05  1.5065814E-10
  1.8500000E+05  1.3430690E-10
  1.9000000E+05  1.2005758E-10
  1.9500000E+05  1.0759902E-10
  2.0000000E+05  9.6671994E-11
  2.0500000E+05  8.7059614E-11
  2.1000000E+05  7.8579634E-11
  2.1500000E+05  7.1078314E-11
  2.2000000E+05  6.4425475E-11
  2.2500000E+05  5.8510487E-11
  2.3000000E+05  5.3239009E-11
  2.3500000E+05  4.8530318E-11
  2.4000000E+05  4.4315132E-11
  2.4500000E+05  4.0533801E-11
  2.5000000E+05  3.7134813E-11
  2.5500000E+05  3.4073563E-11
  2.6000000E+05  3.1311328E-11
  2.6500000E+05  2.8814404E-11
  2.7000000E+05  2.6553386E-11
  2.8000000E+05  2.2639353E-11
  2.9000000E+05  1.9398985E-11
  3.0000000E+05  1.6700340E-11
  3.1000000E+05  1.4440315E-11
  3.2000000E+05  1.2537706E-11
  3.3000000E+05  1.0928094E-11
  3.4000000E+05  9.5600428E-12
  3.5000000E+05  8.3922108E-12
  3.6000000E+05  7.3911664E-12
  3.7000000E+05  6.5297233E-12
  3.8000000E+05  5.7856589E-12
  3.9000000E+05  5.1407138E-12
  4.0000000E+05  4.5798117E-12
  4.1000000E+05  4.0904465E-12
  4.2000000E+05  3.6621984E-12
  4.3000000E+05  3.2863499E-12
  4.4000000E+05  2.9555774E-12
  4.5000000E+05  2.6637038E-12
  4.6000000E+05  2.4055017E-12
  4.7000000E+05  2.1765320E-12
  4.8000000E+05  1.9730130E-12
  5.0000000E+05  1.6298579E-12
  5.1250000E+05  1.4512878E-12
  5.2500000E+05  1.2954548E-12
  5.3750000E+05  1.1590643E-12
  5.5000000E+05  1.0393558E-12
  5.7500000E+05  8.4105910E-13
  5.8750000E+05  7.5884993E-13
  6.0000000E+05  6.8596818E-13
  6.1250000E+05  6.2120979E-13
  6.2500000E+05  5.6354459E-13
  6.3750000E+05  5.1208852E-13
  6.5000000E+05  4.6608088E-13
  6.6250000E+05  4.2486534E-13
  6.7500000E+05  3.8787411E-13
  6.8750000E+05  3.5461475E-13
  7.0000000E+05  3.2465922E-13
  7.1250000E+05  2.9763462E-13
  7.2500000E+05  2.7321516E-13
  7.3750000E+05  2.5111555E-13
  7.5000000E+05  2.3108544E-13
  7.7500000E+05  1.9637938E-13
  8.0000000E+05  1.6762964E-13
  8.2500000E+05  1.4368877E-13
  8.5000000E+05  1.2365380E-13
  8.7500000E+05  1.0680939E-13
  9.0000000E+05  9.2586028E-14
  9.2500000E+05  8.0527057E-14
  9.5000000E+05  7.0263572E-14
  9.7500000E+05  6.1496003E-14
  1.0000000E+06  5.3978944E-14
  1.0250000E+06  4.7510507E-14
  1.0500000E+06  4.1925195E-14
  1.0750000E+06  3.7086738E-14
  1.1000000E+06  3.2882593E-14
  1.1250000E+06  2.9221255E-14
  1.1500000E+06  2.6026645E-14
  1.1750000E+06  2.3233927E-14
  1.2000000E+06  2.0787795E-14
  
  
#  54  13  N4  EION =  6.950000000E+01 eV   300
#  S(0) = 6.054228E+00
  6.6451628E-01  0.0000000E+00
  6.6451628E+01  0.0000000E+00
  6.6451628E+01  5.7159226E-03
  6.9500000E+01  5.7159226E-03
  6.9502721E+01  5.7159226E-03
  6.9602177E+01  5.7908492E-03
  6.9701633E+01  5.8706540E-03
  6.9801088E+01  5.9555973E-03
  6.9900544E+01  6.0459505E-03
  7.0000000E+01  6.1419997E-03
  7.0625000E+01  6.8961210E-03
  7.1250000E+01  7.9784171E-03
  7.1875000E+01  9.5117223E-03
  7.2500000E+01  1.1666984E-02
  7.3125000E+01  1.4685497E-02
  7.3437500E+01  1.6621111E-02
  7.3750000E+01  1.8912666E-02
  7.4062500E+01  2.1627900E-02
  7.4375000E+01  2.4848971E-02
  7.4687500E+01  2.8675159E-02
  7.5000000E+01  3.3227508E-02
  7.5312500E+01  3.8652412E-02
  7.5625000E+01  4.5128031E-02
  7.5937500E+01  5.2869102E-02
  7.6250000E+01  6.2133997E-02
  7.6875000E+01  8.6515435E-02
  7.7500000E+01  1.2129592E-01
  7.7812500E+01  1.4363491E-01
  7.8125000E+01  1.6979396E-01
  7.8437500E+01  2.0000851E-01
  7.8750000E+01  2.3386693E-01
  7.9062500E+01  2.7048677E-01
  7.9375000E+01  3.0851639E-01
  7.9687500E+01  3.4559495E-01
  8.0000000E+01  3.7857093E-01
  8.0312500E+01  4.0412695E-01
  8.0625000E+01  4.1962083E-01
  8.0937500E+01  4.2488007E-01
  8.1250000E+01  4.2095603E-01
  8.1875000E+01  3.9173913E-01
  8.2187500E+01  3.7027559E-01
  8.2500000E+01  3.4695408E-01
  8.2812500E+01  3.2332822E-01
  8.3125000E+01  3.0051503E-01
  8.3750000E+01  2.5952963E-01
  8.4375000E+01  2.2509628E-01
  8.5000000E+01  1.9677745E-01
  8.5625000E+01  1.7367005E-01
  8.6250000E+01  1.5467816E-01
  8.6875000E+01  1.3894431E-01
  8.7500000E+01  1.2578752E-01
  8.8125000E+01  1.1465465E-01
  8.8750000E+01  1.0512915E-01
  8.9375000E+01  9.6894637E-02
  9.0000000E+01  8.9704692E-02
  9.1250000E+01  7.7735603E-02
  9.2500000E+01  6.8137813E-02
  9.3750000E+01  6.0229836E-02
  9.5000000E+01  5.3568140E-02
  9.6250000E+01  4.7859171E-02
  9.7500000E+01  4.2899532E-02
  9.8750000E+01  3.8547534E-02
  1.0000000E+02  3.4700402E-02
  1.0250000E+02  2.8228650E-02
  1.0500000E+02  2.3051561E-02
  1.0750000E+02  1.8882831E-02
  1.1000000E+02  1.5514916E-02
  1.1250000E+02  1.2788487E-02
  1.1500000E+02  1.0577124E-02
  1.1750000E+02  8.7803086E-03
  1.2000000E+02  7.3172771E-03
  1.2250000E+02  6.1244330E-03
  1.2500000E+02  5.1502214E-03
  1.2750000E+02  4.3545417E-03
  1.3000000E+02  3.7054000E-03
  1.3500000E+02  2.7469092E-03
  1.3750000E+02  2.4013215E-03
  1.4000000E+02  2.1247844E-03
  1.4250000E+02  1.9065123E-03
  1.4500000E+02  1.7376155E-03
  1.4750000E+02  1.6105857E-03
  1.5000000E+02  1.5182845E-03
  1.5250000E+02  1.4544896E-03
  1.5500000E+02  1.4148503E-03
  1.6000000E+02  1.3948835E-03
  1.6500000E+02  1.4312376E-03
  1.7000000E+02  1.5048285E-03
  1.7500000E+02  1.6028645E-03
  1.8000000E+02  1.7149417E-03
  1.8500000E+02  1.8337838E-03
  1.9000000E+02  1.9552377E-03
  2.0000000E+02  2.1924301E-03
  2.1000000E+02  2.4104184E-03
  2.2000000E+02  2.6010099E-03
  2.3000000E+02  2.7604982E-03
  2.4000000E+02  2.8881597E-03
  2.5000000E+02  2.9852492E-03
  2.6000000E+02  3.0549294E-03
  2.7000000E+02  3.1009343E-03
  2.8000000E+02  3.1270709E-03
  2.9000000E+02  3.1368851E-03
  3.0000000E+02  3.1331353E-03
  3.1000000E+02  3.1178519E-03
  3.2000000E+02  3.0928014E-03
  3.4000000E+02  3.0186913E-03
  3.6000000E+02  2.9202371E-03
  3.8000000E+02  2.8068082E-03
  4.0000000E+02  2.6858979E-03
  4.2000000E+02  2.5629251E-03
  4.4000000E+02  2.4407923E-03
  4.6000000E+02  2.3206098E-03
  4.8000000E+02  2.2033111E-03
  5.0000000E+02  2.0897790E-03
  5.2500000E+02  1.9541986E-03
  5.5000000E+02  1.8268769E-03
  5.7500000E+02  1.7083824E-03
  6.0000000E+02  1.5981822E-03
  6.5000000E+02  1.4000354E-03
  6.7500000E+02  1.3113224E-03
  7.0000000E+02  1.2290498E-03
  7.2500000E+02  1.1528386E-03
  7.5000000E+02  1.0822962E-03
  8.0000000E+02  9.5649781E-04
  8.5000000E+02  8.4805115E-04
  9.0000000E+02  7.5421843E-04
  9.5000000E+02  6.7309952E-04
  1.0000000E+03  6.0277805E-04
  1.0500000E+03  5.4143676E-04
  1.1000000E+03  4.8770776E-04
  1.1500000E+03  4.4057610E-04
  1.2000000E+03  3.9914576E-04
  1.2500000E+03  3.6257921E-04
  1.3000000E+03  3.3016850E-04
  1.3500000E+03  3.0134508E-04
  1.4000000E+03  2.7565239E-04
  1.4500000E+03  2.5269889E-04
  1.5000000E+03  2.3214177E-04
  1.6000000E+03  1.9705683E-04
  1.7000000E+03  1.6847499E-04
  1.8000000E+03  1.4497775E-04
  1.9000000E+03  1.2550230E-04
  2.0000000E+03  1.0924293E-04
  2.1000000E+03  9.5576599E-05
  2.2000000E+03  8.4014906E-05
  2.3000000E+03  7.4174428E-05
  2.4000000E+03  6.5751940E-05
  2.5000000E+03  5.8505598E-05
  2.6000000E+03  5.2241036E-05
  2.7000000E+03  4.6800945E-05
  2.8000000E+03  4.2057008E-05
  2.9000000E+03  3.7903850E-05
  3.0000000E+03  3.4254398E-05
  3.1000000E+03  3.1036345E-05
  3.2000000E+03  2.8189336E-05
  3.4000000E+03  2.3413897E-05
  3.6000000E+03  1.9610347E-05
  3.8000000E+03  1.6549348E-05
  4.0000000E+03  1.4062726E-05
  4.2000000E+03  1.2025392E-05
  4.4000000E+03  1.0343100E-05
  4.6000000E+03  8.9439841E-06
  4.8000000E+03  7.7726643E-06
  5.0000000E+03  6.7860316E-06
  5.2500000E+03  5.7615763E-06
  5.5000000E+03  4.9221989E-06
  5.7500000E+03  4.2292520E-06
  6.0000000E+03  3.6531921E-06
  6.5000000E+03  2.7654875E-06
  6.7500000E+03  2.4220605E-06
  7.0000000E+03  2.1298304E-06
  7.2500000E+03  1.8799410E-06
  7.5000000E+03  1.6652692E-06
  8.0000000E+03  1.3195873E-06
  8.5000000E+03  1.0582176E-06
  9.0000000E+03  8.5774847E-07
  9.5000000E+03  7.0199467E-07
  1.0000000E+04  5.7956312E-07
  1.0500000E+04  4.8230138E-07
  1.1000000E+04  4.0428653E-07
  1.1500000E+04  3.4115617E-07
  1.2000000E+04  2.8965599E-07
  1.2500000E+04  2.4732949E-07
  1.3000000E+04  2.1230294E-07
  1.3500000E+04  1.8313248E-07
  1.4000000E+04  1.5869483E-07
  1.4500000E+04  1.3810910E-07
  1.5000000E+04  1.2067875E-07
  1.5500000E+04  1.0584867E-07
  1.6000000E+04  9.3173539E-08
  1.6500000E+04  8.2293846E-08
  1.7000000E+04  7.2917486E-08
  1.8000000E+04  5.7762633E-08
  1.9000000E+04  4.6262098E-08
  2.0000000E+04  3.7421847E-08
  2.1000000E+04  3.0546482E-08
  2.2000000E+04  2.5141772E-08
  2.3000000E+04  2.0851270E-08
  2.4000000E+04  1.7414366E-08
  2.5000000E+04  1.4638234E-08
  2.6000000E+04  1.2378529E-08
  2.7000000E+04  1.0526028E-08
  2.8000000E+04  8.9972650E-09
  2.9000000E+04  7.7278779E-09
  3.0000000E+04  6.6677905E-09
  3.1000000E+04  5.7777141E-09
  3.2000000E+04  5.0266026E-09
  3.3000000E+04  4.3897502E-09
  3.4000000E+04  3.8473553E-09
  3.5000000E+04  3.3834500E-09
  3.6000000E+04  2.9850840E-09
  3.8000000E+04  2.3446295E-09
  4.0000000E+04  1.8621551E-09
  4.2000000E+04  1.4939906E-09
  4.4000000E+04  1.2097408E-09
  4.6000000E+04  9.8791084E-10
  4.8000000E+04  8.1307670E-10
  5.0000000E+04  6.7402321E-10
  5.2500000E+04  5.3815375E-10
  5.5000000E+04  4.3378333E-10
  5.7500000E+04  3.5271792E-10
  5.8750000E+04  3.1902778E-10
  6.0000000E+04  2.8911121E-10
  6.2500000E+04  2.3873467E-10
  6.5000000E+04  1.9849034E-10
  6.7500000E+04  1.6608195E-10
  7.0000000E+04  1.3978906E-10
  7.2500000E+04  1.1830960E-10
  7.5000000E+04  1.0064875E-10
  7.7500000E+04  8.6039637E-11
  8.0000000E+04  7.3886323E-11
  8.2500000E+04  6.3722157E-11
  8.5000000E+04  5.5178928E-11
  8.7500000E+04  4.7964134E-11
  9.0000000E+04  4.1843975E-11
  9.2500000E+04  3.6630425E-11
  9.5000000E+04  3.2171360E-11
  9.7500000E+04  2.8343051E-11
  1.0000000E+05  2.5044357E-11
  1.0250000E+05  2.2192207E-11
  1.0500000E+05  1.9718034E-11
  1.1000000E+05  1.5685773E-11
  1.1500000E+05  1.2596957E-11
  1.2000000E+05  1.0205083E-11
  1.2500000E+05  8.3343140E-12
  1.3000000E+05  6.8575362E-12
  1.3500000E+05  5.6817345E-12
  1.4000000E+05  4.7380734E-12
  1.4500000E+05  3.9750660E-12
  1.5000000E+05  3.3538230E-12
  1.5500000E+05  2.8447004E-12
  1.6000000E+05  2.4249057E-12
  1.6500000E+05  2.0767716E-12
  1.7000000E+05  1.7864984E-12
  1.7500000E+05  1.5432301E-12
  1.8000000E+05  1.3383687E-12
  1.8500000E+05  1.1650609E-12
  1.9000000E+05  1.0178099E-12
  1.9500000E+05  8.9218241E-13
  2.0000000E+05  7.8458305E-13
  2.0500000E+05  6.9208120E-13
  2.1000000E+05  6.1227587E-13
  2.2000000E+05  4.8319192E-13
  2.3000000E+05  3.8525144E-13
  2.4000000E+05  3.1006903E-13
  2.5000000E+05  2.5173402E-13
  2.6000000E+05  2.0602023E-13
  2.7000000E+05  1.6986661E-13
  2.8000000E+05  1.4102912E-13
  2.9000000E+05  1.1784385E-13
  3.0000000E+05  9.9064253E-14
  3.1000000E+05  8.3747410E-14
  3.2000000E+05  7.1173269E-14
  3.3000000E+05  6.0787305E-14
  3.4000000E+05  5.2159230E-14
  3.5000000E+05  4.4952583E-14
  3.6000000E+05  3.8902287E-14
  3.7000000E+05  3.3798149E-14
  3.8000000E+05  2.9472458E-14
  3.9000000E+05  2.5790576E-14
  4.0000000E+05  2.2643759E-14
  4.1000000E+05  1.9943706E-14
  4.2000000E+05  1.7618360E-14
  4.3000000E+05  1.5608627E-14
  4.4000000E+05  1.3865810E-14
  4.6000000E+05  1.1026432E-14
  4.8000000E+05  8.8519484E-15
  5.0000000E+05  7.1682131E-15
  5.1250000E+05  6.3084119E-15
  5.2500000E+05  5.5681922E-15
  5.3750000E+05  4.9286863E-15
  5.5000000E+05  4.3743459E-15
  5.7500000E+05  3.4718655E-15
  6.0000000E+05  2.7815143E-15
  6.2500000E+05  2.2476702E-15
  6.5000000E+05  1.8306392E-15
  6.6250000E+05  1.6566411E-15
  6.7500000E+05  1.5017704E-15
  7.0000000E+05  1.2401855E-15
  7.2500000E+05  1.0306057E-15
  7.5000000E+05  8.6161253E-16
  
  
#  54  14  N5  EION =  6.750000000E+01 eV   300
#  S(0) = 9.070428E+00
  6.4486004E-01  0.0000000E+00
  6.4486004E+01  0.0000000E+00
  6.4486004E+01  8.8855968E-03
  6.7500000E+01  8.8855968E-03
  6.7502721E+01  8.8855968E-03
  6.7627585E+01  9.0245184E-03
  6.7752449E+01  9.1753447E-03
  6.7877313E+01  9.3388597E-03
  6.8002177E+01  9.5158922E-03
  6.8251905E+01  9.9140838E-03
  6.8501633E+01  1.0377608E-02
  6.9001088E+01  1.1536476E-02
  6.9500544E+01  1.3076438E-02
  7.0000000E+01  1.5105801E-02
  7.0625000E+01  1.8553896E-02
  7.1250000E+01  2.3370259E-02
  7.1562500E+01  2.6451703E-02
  7.1875000E+01  3.0093646E-02
  7.2187500E+01  3.4401104E-02
  7.2500000E+01  3.9500963E-02
  7.2812500E+01  4.5546525E-02
  7.3125000E+01  5.2723037E-02
  7.3437500E+01  6.1254466E-02
  7.3750000E+01  7.1411119E-02
  7.4062500E+01  8.3516597E-02
  7.4375000E+01  9.7958655E-02
  7.4687500E+01  1.1519240E-01
  7.5000000E+01  1.3572964E-01
  7.5625000E+01  1.8909578E-01
  7.5937500E+01  2.2306197E-01
  7.6250000E+01  2.6260019E-01
  7.6406250E+01  2.8451634E-01
  7.6562500E+01  3.0777667E-01
  7.6875000E+01  3.5787013E-01
  7.7187500E+01  4.1163938E-01
  7.7500000E+01  4.6698250E-01
  7.7812500E+01  5.2016380E-01
  7.8125000E+01  5.6665957E-01
  7.8437500E+01  6.0185178E-01
  7.8750000E+01  6.2291154E-01
  7.9062500E+01  6.2992369E-01
  7.9375000E+01  6.2403264E-01
  7.9687500E+01  6.0700218E-01
  8.0000000E+01  5.8124965E-01
  8.0625000E+01  5.1615233E-01
  8.0937500E+01  4.8187446E-01
  8.1250000E+01  4.4876835E-01
  8.1875000E+01  3.8878965E-01
  8.2500000E+01  3.3789967E-01
  8.3750000E+01  2.6134234E-01
  8.4375000E+01  2.3286261E-01
  8.5000000E+01  2.0919708E-01
  8.5625000E+01  1.8935047E-01
  8.6250000E+01  1.7251652E-01
  8.7500000E+01  1.4559727E-01
  8.8750000E+01  1.2504874E-01
  9.0000000E+01  1.0880761E-01
  9.1250000E+01  9.5592562E-02
  9.2500000E+01  8.4578556E-02
  9.3750000E+01  7.5223030E-02
  9.5000000E+01  6.7156893E-02
  9.7500000E+01  5.3935691E-02
  1.0000000E+02  4.3593556E-02
  1.0250000E+02  3.5376755E-02
  1.0500000E+02  2.8797925E-02
  1.0750000E+02  2.3511438E-02
  1.1000000E+02  1.9254440E-02
  1.1250000E+02  1.5820529E-02
  1.1500000E+02  1.3046370E-02
  1.1750000E+02  1.0801174E-02
  1.2000000E+02  8.9823141E-03
  1.2250000E+02  7.5072415E-03
  1.2500000E+02  6.3109831E-03
  1.2750000E+02  5.3431486E-03
  1.3000000E+02  4.5609197E-03
  1.3250000E+02  3.9327875E-03
  1.3500000E+02  3.4331858E-03
  1.3750000E+02  3.0393656E-03
  1.4000000E+02  2.7336238E-03
  1.4500000E+02  2.3333070E-03
  1.4750000E+02  2.2169809E-03
  1.5000000E+02  2.1428401E-03
  1.5250000E+02  2.1037838E-03
  1.5500000E+02  2.0950018E-03
  1.6000000E+02  2.1480006E-03
  1.6500000E+02  2.2657941E-03
  1.7000000E+02  2.4241364E-03
  1.7500000E+02  2.6070284E-03
  1.8000000E+02  2.8007944E-03
  1.8500000E+02  2.9977311E-03
  1.9000000E+02  3.1925319E-03
  2.0000000E+02  3.5604765E-03
  2.1000000E+02  3.8873386E-03
  2.2000000E+02  4.1649725E-03
  2.3000000E+02  4.3905921E-03
  2.4000000E+02  4.5652852E-03
  2.5000000E+02  4.6926110E-03
  2.6000000E+02  4.7785640E-03
  2.7000000E+02  4.8294316E-03
  2.8000000E+02  4.8513704E-03
  2.9000000E+02  4.8498633E-03
  3.0000000E+02  4.8289480E-03
  3.1000000E+02  4.7916905E-03
  3.2000000E+02  4.7407146E-03
  3.4000000E+02  4.6053435E-03
  3.6000000E+02  4.4370243E-03
  3.8000000E+02  4.2497210E-03
  4.0000000E+02  4.0542593E-03
  4.2000000E+02  3.8582876E-03
  4.4000000E+02  3.6655294E-03
  4.6000000E+02  3.4773201E-03
  4.8000000E+02  3.2948566E-03
  5.0000000E+02  3.1192388E-03
  5.2500000E+02  2.9106640E-03
  5.5000000E+02  2.7158236E-03
  5.7500000E+02  2.5352334E-03
  6.0000000E+02  2.3678297E-03
  6.5000000E+02  2.0681656E-03
  6.7500000E+02  1.9345501E-03
  7.0000000E+02  1.8109166E-03
  7.2500000E+02  1.6966323E-03
  7.5000000E+02  1.5910559E-03
  8.0000000E+02  1.4032497E-03
  8.5000000E+02  1.2418139E-03
  9.0000000E+02  1.1025170E-03
  9.5000000E+02  9.8239112E-04
  1.0000000E+03  8.7846501E-04
  1.0500000E+03  7.8797754E-04
  1.1000000E+03  7.0886425E-04
  1.1500000E+03  6.3958323E-04
  1.2000000E+03  5.7877445E-04
  1.2500000E+03  5.2517683E-04
  1.3000000E+03  4.7773150E-04
  1.3500000E+03  4.3559055E-04
  1.4000000E+03  3.9807203E-04
  1.4500000E+03  3.6459164E-04
  1.5000000E+03  3.3463846E-04
  1.6000000E+03  2.8359145E-04
  1.7000000E+03  2.4208238E-04
  1.8000000E+03  2.0801607E-04
  1.9000000E+03  1.7982604E-04
  2.0000000E+03  1.5632655E-04
  2.1000000E+03  1.3660246E-04
  2.2000000E+03  1.1993794E-04
  2.3000000E+03  1.0577206E-04
  2.4000000E+03  9.3661885E-05
  2.5000000E+03  8.3254647E-05
  2.6000000E+03  7.4267216E-05
  2.7000000E+03  6.6470723E-05
  2.8000000E+03  5.9678708E-05
  2.9000000E+03  5.3738223E-05
  3.0000000E+03  4.8523024E-05
  3.1000000E+03  4.3928391E-05
  3.2000000E+03  3.9867005E-05
  3.4000000E+03  3.3062831E-05
  3.6000000E+03  2.7651859E-05
  3.8000000E+03  2.3303633E-05
  4.0000000E+03  1.9776222E-05
  4.2000000E+03  1.6889964E-05
  4.4000000E+03  1.4509687E-05
  4.6000000E+03  1.2532458E-05
  4.8000000E+03  1.0879061E-05
  5.0000000E+03  9.4879081E-06
  5.2500000E+03  8.0451466E-06
  5.5000000E+03  6.8645480E-06
  5.7500000E+03  5.8911041E-06
  6.0000000E+03  5.0828177E-06
  6.5000000E+03  3.8392946E-06
  6.7500000E+03  3.3590088E-06
  7.0000000E+03  2.9507424E-06
  7.2500000E+03  2.6019764E-06
  7.5000000E+03  2.3026521E-06
  8.0000000E+03  1.8213109E-06
  8.5000000E+03  1.4580150E-06
  9.0000000E+03  1.1798386E-06
  9.5000000E+03  9.6405679E-07
  1.0000000E+04  7.9469924E-07
  1.0500000E+04  6.6035578E-07
  1.1000000E+04  5.5274888E-07
  1.1500000E+04  4.6579039E-07
  1.2000000E+04  3.9494460E-07
  1.2500000E+04  3.3679221E-07
  1.3000000E+04  2.8872829E-07
  1.3500000E+04  2.4874798E-07
  1.4000000E+04  2.1529329E-07
  1.4500000E+04  1.8714376E-07
  1.5000000E+04  1.6333538E-07
  1.5500000E+04  1.4310068E-07
  1.6000000E+04  1.2582460E-07
  1.6500000E+04  1.1101108E-07
  1.7000000E+04  9.8257467E-08
  1.8000000E+04  7.7673985E-08
  1.9000000E+04  6.2083919E-08
  2.0000000E+04  5.0122376E-08
  2.1000000E+04  4.0836136E-08
  2.2000000E+04  3.3548870E-08
  2.3000000E+04  2.7773597E-08
  2.4000000E+04  2.3154828E-08
  2.5000000E+04  1.9429940E-08
  2.6000000E+04  1.6402631E-08
  2.7000000E+04  1.3924576E-08
  2.8000000E+04  1.1882580E-08
  2.9000000E+04  1.0189485E-08
  3.0000000E+04  8.7775621E-09
  3.1000000E+04  7.5937375E-09
  3.2000000E+04  6.5961237E-09
  3.3000000E+04  5.7514263E-09
  3.4000000E+04  5.0329902E-09
  3.5000000E+04  4.4193443E-09
  3.6000000E+04  3.8930948E-09
  3.8000000E+04  3.0486723E-09
  4.0000000E+04  2.4141964E-09
  4.2000000E+04  1.9312805E-09
  4.4000000E+04  1.5593711E-09
  4.6000000E+04  1.2698484E-09
  4.8000000E+04  1.0422174E-09
  5.0000000E+04  8.6160570E-10
  5.2500000E+04  6.8559320E-10
  5.5000000E+04  5.5077818E-10
  5.7500000E+04  4.4636469E-10
  5.8750000E+04  4.0306457E-10
  6.0000000E+04  3.6466785E-10
  6.2500000E+04  3.0014257E-10
  6.5000000E+04  2.4873539E-10
  6.7500000E+04  2.0744860E-10
  7.0000000E+04  1.7404143E-10
  7.2500000E+04  1.4682165E-10
  7.5000000E+04  1.2449912E-10
  7.7500000E+04  1.0608151E-10
  8.0000000E+04  9.0799305E-11
  8.2500000E+04  7.8051135E-11
  8.5000000E+04  6.7363453E-11
  8.7500000E+04  5.8360819E-11
  9.0000000E+04  5.0743724E-11
  9.2500000E+04  4.4271744E-11
  9.5000000E+04  3.8750731E-11
  1.0000000E+05  2.9960110E-11
  1.0500000E+05  2.3425196E-11
  1.1000000E+05  1.8504481E-11
  1.1500000E+05  1.4755560E-11
  1.2000000E+05  1.1868500E-11
  1.2500000E+05  9.6230133E-12
  1.3000000E+05  7.8604159E-12
  1.3500000E+05  6.4650212E-12
  1.4000000E+05  5.3515426E-12
  1.4500000E+05  4.4564216E-12
  1.5000000E+05  3.7318391E-12
  1.5500000E+05  3.1414938E-12
  1.6000000E+05  2.6575839E-12
  1.6500000E+05  2.2586439E-12
  1.7000000E+05  1.9279791E-12
  1.7500000E+05  1.6525110E-12
  1.8000000E+05  1.4219246E-12
  1.8500000E+05  1.2280319E-12
  1.9000000E+05  1.0642931E-12
  1.9500000E+05  9.2545523E-13
  2.0000000E+05  8.0727599E-13
  2.0500000E+05  7.0631173E-13
  2.1000000E+05  6.1975270E-13
  2.2000000E+05  4.8104428E-13
  2.3000000E+05  3.7715292E-13
  2.4000000E+05  2.9844349E-13
  2.5000000E+05  2.3818119E-13
  2.6000000E+05  1.9159215E-13
  2.7000000E+05  1.5524851E-13
  2.8000000E+05  1.2665931E-13
  2.9000000E+05  1.0399422E-13
  3.0000000E+05  8.5894560E-14
  3.1000000E+05  7.1342001E-14
  3.2000000E+05  5.9566435E-14
  3.3000000E+05  4.9980552E-14
  3.4000000E+05  4.2132927E-14
  3.5000000E+05  3.5673995E-14
  3.6000000E+05  3.0331181E-14
  3.7000000E+05  2.5890507E-14
  3.8000000E+05  2.2182930E-14
  3.9000000E+05  1.9074111E-14
  4.0000000E+05  1.6456666E-14
  4.1000000E+05  1.4244311E-14
  4.2000000E+05  1.2367386E-14
  4.3000000E+05  1.0769380E-14
  4.4000000E+05  9.4042305E-15
  4.6000000E+05  7.2283680E-15
  4.8000000E+05  5.6110777E-15
  5.0000000E+05  4.3954573E-15
  5.1250000E+05  3.7896425E-15
  5.2500000E+05  3.2775491E-15
  5.3750000E+05  2.8431131E-15
  5.5000000E+05  2.4732879E-15
  5.6250000E+05  2.1574369E-15
  5.7500000E+05  1.8868461E-15
  5.8750000E+05  1.6543403E-15
  6.0000000E+05  1.4539882E-15
  6.2500000E+05  1.1308763E-15
  6.5000000E+05  8.8706513E-16
  6.6250000E+05  7.8795635E-16
  6.7500000E+05  7.0121118E-16
  7.0000000E+05  5.5823475E-16
  7.2500000E+05  4.4746676E-16
  7.5000000E+05  3.6113760E-16
  
  
#  54  17  O1  EION =  2.339000000E+01 eV   256
#  S(0) = 2.863348E-01
  1.7576782E-01  0.0000000E+00
  1.7576782E+01  0.0000000E+00
  1.7576782E+01  8.1800970E-04
  2.3390000E+01  8.1800970E-04
  2.3392721E+01  8.1800970E-04
  2.3453449E+01  8.0103085E-04
  2.3514177E+01  7.8440816E-04
  2.3574905E+01  7.6813677E-04
  2.3635633E+01  7.5221164E-04
  2.3757088E+01  7.2138099E-04
  2.3878544E+01  6.9187768E-04
  2.4000000E+01  6.6366381E-04
  2.4500000E+01  5.6030706E-04
  2.5000000E+01  4.7571435E-04
  2.5500000E+01  4.0762386E-04
  2.6000000E+01  3.5398615E-04
  2.6500000E+01  3.1296239E-04
  2.7000000E+01  2.8290688E-04
  2.7500000E+01  2.6236137E-04
  2.8000000E+01  2.5003106E-04
  2.8500000E+01  2.4477291E-04
  2.9000000E+01  2.4557669E-04
  2.9500000E+01  2.5155394E-04
  3.0000000E+01  2.6193294E-04
  3.0500000E+01  2.7601939E-04
  3.1000000E+01  2.9321574E-04
  3.1500000E+01  3.1299614E-04
  3.2000000E+01  3.3489697E-04
  3.2500000E+01  3.5851291E-04
  3.3000000E+01  3.8349336E-04
  3.3500000E+01  4.0952289E-04
  3.4000000E+01  4.3633765E-04
  3.5000000E+01  4.9139691E-04
  3.6000000E+01  5.4713226E-04
  3.7000000E+01  6.0238292E-04
  3.8000000E+01  6.5628342E-04
  3.9000000E+01  7.0821100E-04
  4.0000000E+01  7.5771317E-04
  4.2000000E+01  8.4833867E-04
  4.4000000E+01  9.2690687E-04
  4.6000000E+01  9.9327101E-04
  4.8000000E+01  1.0479376E-03
  5.0000000E+01  1.0917774E-03
  5.2500000E+01  1.1329636E-03
  5.5000000E+01  1.1610591E-03
  5.7500000E+01  1.1781862E-03
  6.0000000E+01  1.1862958E-03
  6.5000000E+01  1.1821635E-03
  6.7500000E+01  1.1726793E-03
  7.0000000E+01  1.1597197E-03
  7.2500000E+01  1.1441479E-03
  7.5000000E+01  1.1266581E-03
  8.0000000E+01  1.0880403E-03
  8.5000000E+01  1.0470436E-03
  9.0000000E+01  1.0055766E-03
  9.5000000E+01  9.6472319E-04
  1.0000000E+02  9.2505411E-04
  1.0500000E+02  8.8684793E-04
  1.1000000E+02  8.5020404E-04
  1.1500000E+02  8.1514654E-04
  1.2000000E+02  7.8165665E-04
  1.2500000E+02  7.4970276E-04
  1.3000000E+02  7.1926078E-04
  1.3500000E+02  6.9029637E-04
  1.4000000E+02  6.6278752E-04
  1.4500000E+02  6.3670901E-04
  1.5000000E+02  6.1202280E-04
  1.6000000E+02  5.6668012E-04
  1.7000000E+02  5.2636334E-04
  1.8000000E+02  4.9056974E-04
  1.9000000E+02  4.5873453E-04
  2.0000000E+02  4.3028648E-04
  2.1000000E+02  4.0469833E-04
  2.2000000E+02  3.8150566E-04
  2.3000000E+02  3.6034100E-04
  2.4000000E+02  3.4091034E-04
  2.5000000E+02  3.2298927E-04
  2.6000000E+02  3.0642345E-04
  2.7000000E+02  2.9108395E-04
  2.8000000E+02  2.7686713E-04
  2.9000000E+02  2.6369006E-04
  3.0000000E+02  2.5147323E-04
  3.1000000E+02  2.4013590E-04
  3.2000000E+02  2.2959856E-04
  3.4000000E+02  2.1064196E-04
  3.6000000E+02  1.9406983E-04
  3.8000000E+02  1.7944204E-04
  4.0000000E+02  1.6644724E-04
  4.2000000E+02  1.5485028E-04
  4.4000000E+02  1.4447418E-04
  4.6000000E+02  1.3517665E-04
  4.8000000E+02  1.2681942E-04
  5.0000000E+02  1.1926551E-04
  5.2500000E+02  1.1078182E-04
  5.5000000E+02  1.0319389E-04
  5.7500000E+02  9.6356257E-05
  6.0000000E+02  9.0167106E-05
  6.5000000E+02  7.9467531E-05
  6.7500000E+02  7.4833975E-05
  7.0000000E+02  7.0600847E-05
  7.2500000E+02  6.6720698E-05
  7.5000000E+02  6.3154689E-05
  8.0000000E+02  5.6837908E-05
  8.5000000E+02  5.1437158E-05
  9.0000000E+02  4.6791824E-05
  9.5000000E+02  4.2764746E-05
  1.0000000E+03  3.9236772E-05
  1.0500000E+03  3.6122679E-05
  1.1000000E+03  3.3365220E-05
  1.1500000E+03  3.0916105E-05
  1.2000000E+03  2.8730722E-05
  1.2500000E+03  2.6771164E-05
  1.3000000E+03  2.5006961E-05
  1.3500000E+03  2.3413915E-05
  1.4000000E+03  2.1971448E-05
  1.4500000E+03  2.0661174E-05
  1.5000000E+03  1.9466248E-05
  1.6000000E+03  1.7367930E-05
  1.7000000E+03  1.5590733E-05
  1.8000000E+03  1.4073978E-05
  1.9000000E+03  1.2770162E-05
  2.0000000E+03  1.1641687E-05
  2.1000000E+03  1.0657793E-05
  2.2000000E+03  9.7934310E-06
  2.3000000E+03  9.0293310E-06
  2.4000000E+03  8.3509442E-06
  2.5000000E+03  7.7463179E-06
  2.6000000E+03  7.2052072E-06
  2.7000000E+03  6.7188696E-06
  2.8000000E+03  6.2800310E-06
  2.9000000E+03  5.8826137E-06
  3.0000000E+03  5.5215022E-06
  3.1000000E+03  5.1923567E-06
  3.2000000E+03  4.8915012E-06
  3.4000000E+03  4.3626358E-06
  3.6000000E+03  3.9145741E-06
  3.8000000E+03  3.5314504E-06
  4.0000000E+03  3.2010193E-06
  4.2000000E+03  2.9140430E-06
  4.4000000E+03  2.6633359E-06
  4.6000000E+03  2.4430611E-06
  4.8000000E+03  2.2484206E-06
  5.0000000E+03  2.0755366E-06
  5.2500000E+03  1.8853194E-06
  5.5000000E+03  1.7193444E-06
  5.7500000E+03  1.5736931E-06
  6.0000000E+03  1.4452033E-06
  6.5000000E+03  1.2298780E-06
  6.7500000E+03  1.1391783E-06
  7.0000000E+03  1.0577517E-06
  7.2500000E+03  9.8439103E-07
  7.5000000E+03  9.1808372E-07
  7.7500000E+03  8.5797000E-07
  8.0000000E+03  8.0331501E-07
  8.2500000E+03  7.5348687E-07
  8.5000000E+03  7.0794189E-07
  9.0000000E+03  6.2788504E-07
  9.5000000E+03  5.6007795E-07
  1.0000000E+04  5.0218059E-07
  1.0500000E+04  4.5238195E-07
  1.1000000E+04  4.0926365E-07
  1.1500000E+04  3.7170250E-07
  1.2000000E+04  3.3879977E-07
  1.2500000E+04  3.0983015E-07
  1.3000000E+04  2.8420297E-07
  1.3500000E+04  2.6143347E-07
  1.4000000E+04  2.4112108E-07
  1.4500000E+04  2.2293242E-07
  1.5000000E+04  2.0658830E-07
  1.5500000E+04  1.9185353E-07
  1.6000000E+04  1.7852898E-07
  1.6500000E+04  1.6644515E-07
  1.7000000E+04  1.5545697E-07
  1.8000000E+04  1.3628591E-07
  1.9000000E+04  1.2020761E-07
  2.0000000E+04  1.0661051E-07
  2.1000000E+04  9.5024976E-08
  2.2000000E+04  8.5085799E-08
  2.3000000E+04  7.6505742E-08
  2.4000000E+04  6.9056560E-08
  2.5000000E+04  6.2555119E-08
  2.6000000E+04  5.6853101E-08
  2.7000000E+04  5.1829514E-08
  2.8000000E+04  4.7384995E-08
  2.9000000E+04  4.3437390E-08
  3.0000000E+04  3.9918324E-08
  3.1000000E+04  3.6770541E-08
  3.2000000E+04  3.3945803E-08
  3.3000000E+04  3.1403259E-08
  3.4000000E+04  2.9108176E-08
  3.5000000E+04  2.7030890E-08
  3.6000000E+04  2.5145986E-08
  3.7000000E+04  2.3431578E-08
  3.8000000E+04  2.1868723E-08
  3.9000000E+04  2.0440965E-08
  4.0000000E+04  1.9133956E-08
  4.2000000E+04  1.6833537E-08
  4.4000000E+04  1.4884320E-08
  4.6000000E+04  1.3221665E-08
  4.8000000E+04  1.1794775E-08
  5.0000000E+04  1.0563324E-08
  5.2500000E+04  9.2502431E-09
  5.5000000E+04  8.1426914E-09
  5.7500000E+04  7.2021041E-09
  5.8750000E+04  6.7847256E-09
  6.0000000E+04  6.3983053E-09
  6.2500000E+04  5.7074365E-09
  6.5000000E+04  5.1104592E-09
  6.7500000E+04  4.5920556E-09
  7.0000000E+04  4.1398085E-09
  7.2500000E+04  3.7435778E-09
  7.5000000E+04  3.3950288E-09
  7.7500000E+04  3.0872679E-09
  8.0000000E+04  2.8145613E-09
  8.2500000E+04  2.5721139E-09
  8.5000000E+04  2.3558932E-09
  8.7500000E+04  2.1624917E-09
  9.0000000E+04  1.9890174E-09
  9.2500000E+04  1.8330046E-09
  9.5000000E+04  1.6923426E-09
  9.7500000E+04  1.5652178E-09
  1.0000000E+05  1.4500654E-09
  1.0250000E+05  1.3455306E-09
  1.0500000E+05  1.2504374E-09
  1.1000000E+05  1.0846077E-09
  1.1500000E+05  9.4583034E-10
  1.2000000E+05  8.2890483E-10
  1.2500000E+05  7.2977415E-10
  1.3000000E+05  6.4524182E-10
  1.3500000E+05  5.7276848E-10
  1.4000000E+05  5.1032139E-10
  1.4500000E+05  4.5626185E-10
  1.5000000E+05  4.0925883E-10
  1.5500000E+05  3.6822362E-10
  1.6000000E+05  3.3226038E-10
  1.6500000E+05  3.0062776E-10
  1.7000000E+05  2.7270887E-10
  1.7500000E+05  2.4798778E-10
  1.8000000E+05  2.2603109E-10
  1.8500000E+05  2.0647295E-10
  1.9000000E+05  1.8900320E-10
  1.9500000E+05  1.7335778E-10
  2.0000000E+05  1.5931108E-10
  2.0500000E+05  1.4666964E-10
  2.1000000E+05  1.3526692E-10
  2.1500000E+05  1.2495910E-10
  2.2000000E+05  1.1562161E-10
  2.2500000E+05  1.0714639E-10
  2.3000000E+05  9.9439307E-11
  2.4000000E+05  8.6010291E-11
  2.5000000E+05  7.4788921E-11
  2.6000000E+05  6.5349354E-11
  2.7000000E+05  5.7358359E-11
  2.8000000E+05  5.0555016E-11
  2.9000000E+05  4.4737760E-11
  3.0000000E+05  3.9745044E-11
  
  
#  54  18  O2  EION =  1.343000000E+01 eV   291
#  S(0) = 2.999849E+00
  1.1118926E-01  0.0000000E+00
  1.1118926E+01  0.0000000E+00
  1.1118926E+01  3.4965219E-01
  1.3430000E+01  3.4965219E-01
  1.3432721E+01  3.4965219E-01
  1.3446177E+01  3.4945439E-01
  1.3459633E+01  3.4924804E-01
  1.3473088E+01  3.4903321E-01
  1.3486544E+01  3.4880998E-01
  1.3500000E+01  3.4857845E-01
  1.4000000E+01  3.3480720E-01
  1.4500000E+01  3.1361027E-01
  1.4750000E+01  3.0133723E-01
  1.5000000E+01  2.8844172E-01
  1.5250000E+01  2.7522452E-01
  1.5500000E+01  2.6193160E-01
  1.5750000E+01  2.4875855E-01
  1.6000000E+01  2.3585604E-01
  1.6250000E+01  2.2333612E-01
  1.6500000E+01  2.1127846E-01
  1.7000000E+01  1.8874098E-01
  1.7500000E+01  1.6844063E-01
  1.8000000E+01  1.5036410E-01
  1.8500000E+01  1.3438193E-01
  1.9000000E+01  1.2030914E-01
  2.0000000E+01  9.7078970E-02
  2.0500000E+01  8.7531884E-02
  2.1000000E+01  7.9130472E-02
  2.1500000E+01  7.1723984E-02
  2.2000000E+01  6.5180726E-02
  2.2500000E+01  5.9386435E-02
  2.3000000E+01  5.4242636E-02
  2.3500000E+01  4.9664570E-02
  2.4000000E+01  4.5579453E-02
  2.4500000E+01  4.1924766E-02
  2.5000000E+01  3.8646769E-02
  2.5500000E+01  3.5699230E-02
  2.6000000E+01  3.3042310E-02
  2.6500000E+01  3.0641597E-02
  2.7000000E+01  2.8467324E-02
  2.7500000E+01  2.6493691E-02
  2.8000000E+01  2.4698254E-02
  2.9000000E+01  2.1566271E-02
  3.0000000E+01  1.8942723E-02
  3.1000000E+01  1.6728599E-02
  3.2000000E+01  1.4847016E-02
  3.3000000E+01  1.3237708E-02
  3.4000000E+01  1.1853048E-02
  3.5000000E+01  1.0655065E-02
  3.6000000E+01  9.6132578E-03
  3.7000000E+01  8.7029480E-03
  3.8000000E+01  7.9040041E-03
  3.9000000E+01  7.1999139E-03
  4.0000000E+01  6.5770540E-03
  4.1000000E+01  6.0240773E-03
  4.2000000E+01  5.5315151E-03
  4.3000000E+01  5.0914305E-03
  4.4000000E+01  4.6970903E-03
  4.5000000E+01  4.3427755E-03
  4.6000000E+01  4.0236446E-03
  4.7000000E+01  3.7355330E-03
  4.8000000E+01  3.4748367E-03
  5.0000000E+01  3.0237201E-03
  5.1250000E+01  2.7822106E-03
  5.2500000E+01  2.5669407E-03
  5.3750000E+01  2.3745782E-03
  5.5000000E+01  2.2022960E-03
  5.7500000E+01  1.9085334E-03
  5.8750000E+01  1.7831341E-03
  6.0000000E+01  1.6698883E-03
  6.2500000E+01  1.4745553E-03
  6.5000000E+01  1.3135129E-03
  6.7500000E+01  1.1798285E-03
  7.0000000E+01  1.0681225E-03
  7.2500000E+01  9.7414340E-04
  7.5000000E+01  8.9456579E-04
  7.7500000E+01  8.2674936E-04
  8.0000000E+01  7.6855728E-04
  8.2500000E+01  7.1830673E-04
  8.5000000E+01  6.7464252E-04
  8.7500000E+01  6.3645026E-04
  9.0000000E+01  6.0283895E-04
  9.2500000E+01  5.7308950E-04
  9.5000000E+01  5.4660651E-04
  9.7500000E+01  5.2290211E-04
  1.0000000E+02  5.0157655E-04
  1.0250000E+02  4.8229992E-04
  1.0500000E+02  4.6479819E-04
  1.1000000E+02  4.3423772E-04
  1.1500000E+02  4.0845809E-04
  1.2000000E+02  3.8642971E-04
  1.2500000E+02  3.6739086E-04
  1.3000000E+02  3.5076594E-04
  1.3500000E+02  3.3611308E-04
  1.4000000E+02  3.2308684E-04
  1.4500000E+02  3.1141085E-04
  1.5000000E+02  3.0086444E-04
  1.6000000E+02  2.8248418E-04
  1.7000000E+02  2.6688573E-04
  1.8000000E+02  2.5335990E-04
  1.9000000E+02  2.4142287E-04
  2.0000000E+02  2.3073103E-04
  2.1000000E+02  2.2103483E-04
  2.2000000E+02  2.1214467E-04
  2.3000000E+02  2.0391350E-04
  2.4000000E+02  1.9623003E-04
  2.5000000E+02  1.8901080E-04
  2.6000000E+02  1.8219129E-04
  2.7000000E+02  1.7572802E-04
  2.8000000E+02  1.6959391E-04
  2.9000000E+02  1.6376548E-04
  3.0000000E+02  1.5822574E-04
  3.1000000E+02  1.5296274E-04
  3.2000000E+02  1.4796403E-04
  3.4000000E+02  1.3870160E-04
  3.6000000E+02  1.3031502E-04
  3.8000000E+02  1.2269164E-04
  4.0000000E+02  1.1573098E-04
  4.2000000E+02  1.0935546E-04
  4.4000000E+02  1.0351364E-04
  4.6000000E+02  9.8157930E-05
  4.8000000E+02  9.3235619E-05
  5.0000000E+02  8.8697322E-05
  5.2500000E+02  8.3493998E-05
  5.5000000E+02  7.8727891E-05
  5.7500000E+02  7.4329672E-05
  6.0000000E+02  7.0261397E-05
  6.5000000E+02  6.3012403E-05
  6.7500000E+02  5.9783374E-05
  7.0000000E+02  5.6788324E-05
  7.2500000E+02  5.4006802E-05
  7.5000000E+02  5.1419086E-05
  8.0000000E+02  4.6756514E-05
  8.5000000E+02  4.2688410E-05
  9.0000000E+02  3.9129221E-05
  9.5000000E+02  3.5991983E-05
  1.0000000E+03  3.3197711E-05
  1.0500000E+03  3.0694965E-05
  1.1000000E+03  2.8450561E-05
  1.1500000E+03  2.6434309E-05
  1.2000000E+03  2.4617306E-05
  1.2500000E+03  2.2974562E-05
  1.3000000E+03  2.1485255E-05
  1.3500000E+03  2.0131925E-05
  1.4000000E+03  1.8899357E-05
  1.4500000E+03  1.7773278E-05
  1.5000000E+03  1.6740509E-05
  1.6000000E+03  1.4912723E-05
  1.7000000E+03  1.3351737E-05
  1.8000000E+03  1.2011902E-05
  1.9000000E+03  1.0855488E-05
  2.0000000E+03  9.8516117E-06
  2.1000000E+03  8.9740604E-06
  2.2000000E+03  8.2012722E-06
  2.3000000E+03  7.5170478E-06
  2.4000000E+03  6.9094484E-06
  2.5000000E+03  6.3683834E-06
  2.6000000E+03  5.8847482E-06
  2.7000000E+03  5.4506121E-06
  2.8000000E+03  5.0594019E-06
  2.9000000E+03  4.7057226E-06
  3.0000000E+03  4.3850610E-06
  3.1000000E+03  4.0935561E-06
  3.2000000E+03  3.8279039E-06
  3.4000000E+03  3.3631852E-06
  3.6000000E+03  2.9722704E-06
  3.8000000E+03  2.6405915E-06
  4.0000000E+03  2.3569151E-06
  4.2000000E+03  2.1127429E-06
  4.4000000E+03  1.9014279E-06
  4.6000000E+03  1.7175725E-06
  4.8000000E+03  1.5567624E-06
  5.0000000E+03  1.4154251E-06
  5.2500000E+03  1.2617693E-06
  5.5000000E+03  1.1294853E-06
  5.7500000E+03  1.0149664E-06
  5.8750000E+03  9.6344807E-07
  6.0000000E+03  9.1533865E-07
  6.2500000E+03  8.2826800E-07
  6.5000000E+03  7.5182902E-07
  6.7500000E+03  6.8443122E-07
  7.0000000E+03  6.2476543E-07
  7.2500000E+03  5.7175304E-07
  7.5000000E+03  5.2449630E-07
  7.7500000E+03  4.8223887E-07
  8.0000000E+03  4.4434007E-07
  8.2500000E+03  4.1025468E-07
  8.5000000E+03  3.7951717E-07
  8.7500000E+03  3.5172850E-07
  9.0000000E+03  3.2654465E-07
  9.2500000E+03  3.0366815E-07
  9.5000000E+03  2.8284148E-07
  1.0000000E+04  2.4647145E-07
  1.0500000E+04  2.1596504E-07
  1.1000000E+04  1.9019275E-07
  1.1500000E+04  1.6827619E-07
  1.2000000E+04  1.4952517E-07
  1.2500000E+04  1.3339244E-07
  1.3000000E+04  1.1944033E-07
  1.3500000E+04  1.0731589E-07
  1.4000000E+04  9.6732423E-08
  1.4500000E+04  8.7455431E-08
  1.5000000E+04  7.9291828E-08
  1.5500000E+04  7.2081620E-08
  1.6000000E+04  6.5691531E-08
  1.6500000E+04  6.0009952E-08
  1.7000000E+04  5.4942886E-08
  1.7500000E+04  5.0410799E-08
  1.8000000E+04  4.6346129E-08
  1.8500000E+04  4.2691226E-08
  1.9000000E+04  3.9396683E-08
  1.9500000E+04  3.6420000E-08
  2.0000000E+04  3.3724495E-08
  2.0500000E+04  3.1278402E-08
  2.1000000E+04  2.9054117E-08
  2.2000000E+04  2.5177753E-08
  2.3000000E+04  2.1936652E-08
  2.4000000E+04  1.9208204E-08
  2.5000000E+04  1.6896847E-08
  2.6000000E+04  1.4927395E-08
  2.7000000E+04  1.3240179E-08
  2.8000000E+04  1.1787461E-08
  2.9000000E+04  1.0530766E-08
  3.0000000E+04  9.4388605E-09
  3.1000000E+04  8.4862191E-09
  3.2000000E+04  7.6518509E-09
  3.3000000E+04  6.9183945E-09
  3.4000000E+04  6.2714169E-09
  3.5000000E+04  5.6988586E-09
  3.6000000E+04  5.1906005E-09
  3.7000000E+04  4.7381077E-09
  3.8000000E+04  4.3341471E-09
  3.9000000E+04  3.9725638E-09
  4.0000000E+04  3.6480999E-09
  4.1000000E+04  3.3562474E-09
  4.2000000E+04  3.0931281E-09
  4.3000000E+04  2.8553944E-09
  4.4000000E+04  2.6401478E-09
  4.5000000E+04  2.4448701E-09
  4.6000000E+04  2.2673682E-09
  4.7000000E+04  2.1057260E-09
  4.8000000E+04  1.9582655E-09
  5.0000000E+04  1.7001721E-09
  5.1250000E+04  1.5603116E-09
  5.2500000E+04  1.4345524E-09
  5.3750000E+04  1.3212168E-09
  5.5000000E+04  1.2188564E-09
  5.7500000E+04  1.0422083E-09
  5.8750000E+04  9.6588160E-10
  6.0000000E+04  8.9640734E-10
  6.2500000E+04  7.7519901E-10
  6.5000000E+04  6.7376257E-10
  6.7500000E+04  5.8834683E-10
  7.0000000E+04  5.1600700E-10
  7.2500000E+04  4.5441229E-10
  7.5000000E+04  4.0170336E-10
  7.7500000E+04  3.5638611E-10
  8.0000000E+04  3.1725176E-10
  8.2500000E+04  2.8331614E-10
  8.5000000E+04  2.5377321E-10
  8.7500000E+04  2.2795910E-10
  9.0000000E+04  2.0532426E-10
  9.2500000E+04  1.8541143E-10
  9.5000000E+04  1.6783822E-10
  9.7500000E+04  1.5228339E-10
  1.0000000E+05  1.3847594E-10
  1.0250000E+05  1.2618633E-10
  1.0500000E+05  1.1521940E-10
  1.0750000E+05  1.0540859E-10
  1.1000000E+05  9.6611261E-11
  1.1250000E+05  8.8704916E-11
  1.1500000E+05  8.1583958E-11
  1.1750000E+05  7.5157069E-11
  1.2000000E+05  6.9345045E-11
  1.2250000E+05  6.4078998E-11
  1.2500000E+05  5.9298842E-11
  1.2750000E+05  5.4952030E-11
  1.3000000E+05  5.0992509E-11
  1.3250000E+05  4.7379820E-11
  1.3500000E+05  4.4078333E-11
  1.4000000E+05  3.8286856E-11
  1.4500000E+05  3.3407620E-11
  1.5000000E+05  2.9274696E-11
  1.5500000E+05  2.5756134E-11
  1.6000000E+05  2.2746008E-11
  1.6500000E+05  2.0158753E-11
  1.7000000E+05  1.7925151E-11
  1.7500000E+05  1.5988931E-11
  1.8000000E+05  1.4304628E-11
  1.8500000E+05  1.2834902E-11
  1.9000000E+05  1.1548540E-11
  
  
#  54  19  O3  EION =  1.213000000E+01 eV   293
#  S(0) = 6.041530E+00
  9.6638790E-02  0.0000000E+00
  9.6638790E+00  0.0000000E+00
  9.6638790E+00  7.4109746E-01
  1.2130000E+01  7.4109746E-01
  1.2132721E+01  7.4109746E-01
  1.2169449E+01  7.3900041E-01
  1.2206177E+01  7.3678500E-01
  1.2242905E+01  7.3445479E-01
  1.2279633E+01  7.3201331E-01
  1.2353088E+01  7.2681061E-01
  1.2426544E+01  7.2120482E-01
  1.2500000E+01  7.1522351E-01
  1.3000000E+01  6.6657406E-01
  1.3250000E+01  6.3861865E-01
  1.3500000E+01  6.0934325E-01
  1.3750000E+01  5.7942200E-01
  1.4000000E+01  5.4940791E-01
  1.4250000E+01  5.1974193E-01
  1.4500000E+01  4.9076381E-01
  1.4750000E+01  4.6272550E-01
  1.5000000E+01  4.3580490E-01
  1.5500000E+01  3.8573573E-01
  1.6000000E+01  3.4096432E-01
  1.6500000E+01  3.0141360E-01
  1.7000000E+01  2.6674066E-01
  1.7500000E+01  2.3647920E-01
  1.8000000E+01  2.1012639E-01
  1.8500000E+01  1.8719174E-01
  1.9000000E+01  1.6722174E-01
  1.9500000E+01  1.4981022E-01
  2.0000000E+01  1.3460132E-01
  2.0500000E+01  1.2128648E-01
  2.1000000E+01  1.0960075E-01
  2.1500000E+01  9.9317578E-02
  2.2000000E+01  9.0243813E-02
  2.2500000E+01  8.2214899E-02
  2.3000000E+01  7.5090765E-02
  2.3500000E+01  6.8751948E-02
  2.4000000E+01  6.3096567E-02
  2.4500000E+01  5.8037493E-02
  2.5000000E+01  5.3500086E-02
  2.5500000E+01  4.9420281E-02
  2.6000000E+01  4.5742933E-02
  2.6500000E+01  4.2420472E-02
  2.7000000E+01  3.9411761E-02
  2.7500000E+01  3.6681128E-02
  2.8000000E+01  3.4197569E-02
  2.8500000E+01  3.1934068E-02
  2.9000000E+01  2.9867022E-02
  3.0000000E+01  2.6242132E-02
  3.1000000E+01  2.3185826E-02
  3.2000000E+01  2.0591493E-02
  3.3000000E+01  1.8375535E-02
  3.4000000E+01  1.6471771E-02
  3.5000000E+01  1.4827402E-02
  3.6000000E+01  1.3400030E-02
  3.7000000E+01  1.2155229E-02
  3.8000000E+01  1.1064999E-02
  3.9000000E+01  1.0106350E-02
  4.0000000E+01  9.2602121E-03
  4.1000000E+01  8.5108162E-03
  4.2000000E+01  7.8449861E-03
  4.3000000E+01  7.2515799E-03
  4.4000000E+01  6.7212147E-03
  4.5000000E+01  6.2459780E-03
  4.6000000E+01  5.8190788E-03
  4.7000000E+01  5.4346726E-03
  4.8000000E+01  5.0877694E-03
  5.0000000E+01  4.4898437E-03
  5.1250000E+01  4.1710535E-03
  5.2500000E+01  3.8877577E-03
  5.3750000E+01  3.6353324E-03
  5.5000000E+01  3.4098366E-03
  5.7500000E+01  3.0266061E-03
  5.8750000E+01  2.8634514E-03
  6.0000000E+01  2.7162839E-03
  6.2500000E+01  2.4627057E-03
  6.5000000E+01  2.2535202E-03
  6.7500000E+01  2.0793926E-03
  7.0000000E+01  1.9331139E-03
  7.2500000E+01  1.8090362E-03
  7.5000000E+01  1.7028511E-03
  7.7500000E+01  1.6111209E-03
  8.0000000E+01  1.5311413E-03
  8.2500000E+01  1.4608059E-03
  8.5000000E+01  1.3984308E-03
  8.7500000E+01  1.3426703E-03
  9.0000000E+01  1.2924485E-03
  9.2500000E+01  1.2469083E-03
  9.5000000E+01  1.2053619E-03
  1.0000000E+02  1.1320842E-03
  1.0500000E+02  1.0692162E-03
  1.1000000E+02  1.0144506E-03
  1.1500000E+02  9.6613530E-04
  1.2000000E+02  9.2308316E-04
  1.2500000E+02  8.8438560E-04
  1.3000000E+02  8.4934071E-04
  1.3500000E+02  8.1739257E-04
  1.4000000E+02  7.8809234E-04
  1.4500000E+02  7.6107359E-04
  1.5000000E+02  7.3603530E-04
  1.6000000E+02  6.9095607E-04
  1.7000000E+02  6.5134066E-04
  1.8000000E+02  6.1612034E-04
  1.9000000E+02  5.8451573E-04
  2.0000000E+02  5.5591621E-04
  2.1000000E+02  5.2983847E-04
  2.2000000E+02  5.0587974E-04
  2.3000000E+02  4.8370540E-04
  2.4000000E+02  4.6305387E-04
  2.5000000E+02  4.4371792E-04
  2.6000000E+02  4.2553367E-04
  2.7000000E+02  4.0839025E-04
  2.8000000E+02  3.9221080E-04
  2.9000000E+02  3.7692665E-04
  3.0000000E+02  3.6248695E-04
  3.1000000E+02  3.4885092E-04
  3.2000000E+02  3.3597659E-04
  3.4000000E+02  3.1232577E-04
  3.6000000E+02  2.9115486E-04
  3.8000000E+02  2.7212241E-04
  4.0000000E+02  2.5492684E-04
  4.2000000E+02  2.3933504E-04
  4.4000000E+02  2.2518126E-04
  4.6000000E+02  2.1231555E-04
  4.8000000E+02  2.0058556E-04
  5.0000000E+02  1.8985439E-04
  5.2500000E+02  1.7765191E-04
  5.5000000E+02  1.6657383E-04
  5.7500000E+02  1.5643936E-04
  6.0000000E+02  1.4714145E-04
  6.5000000E+02  1.3074806E-04
  6.7500000E+02  1.2351732E-04
  7.0000000E+02  1.1685132E-04
  7.2500000E+02  1.1069643E-04
  7.5000000E+02  1.0500196E-04
  8.0000000E+02  9.4820379E-05
  8.5000000E+02  8.6022034E-05
  9.0000000E+02  7.8390273E-05
  9.5000000E+02  7.1714747E-05
  1.0000000E+03  6.5811325E-05
  1.0500000E+03  6.0559130E-05
  1.1000000E+03  5.5877636E-05
  1.1500000E+03  5.1695361E-05
  1.2000000E+03  4.7946386E-05
  1.2500000E+03  4.4574368E-05
  1.3000000E+03  4.1532344E-05
  1.3500000E+03  3.8780876E-05
  1.4000000E+03  3.6285867E-05
  1.4500000E+03  3.4015659E-05
  1.5000000E+03  3.1941431E-05
  1.6000000E+03  2.8289397E-05
  1.7000000E+03  2.5191087E-05
  1.8000000E+03  2.2548504E-05
  1.9000000E+03  2.0281294E-05
  2.0000000E+03  1.8324201E-05
  2.1000000E+03  1.6622161E-05
  2.2000000E+03  1.5130267E-05
  2.3000000E+03  1.3815113E-05
  2.4000000E+03  1.2652258E-05
  2.5000000E+03  1.1621097E-05
  2.6000000E+03  1.0703078E-05
  2.7000000E+03  9.8821244E-06
  2.8000000E+03  9.1449811E-06
  2.9000000E+03  8.4808153E-06
  3.0000000E+03  7.8806001E-06
  3.1000000E+03  7.3366473E-06
  3.2000000E+03  6.8424180E-06
  3.4000000E+03  5.9815546E-06
  3.6000000E+03  5.2614583E-06
  3.8000000E+03  4.6536197E-06
  4.0000000E+03  4.1361950E-06
  4.2000000E+03  3.6928255E-06
  4.4000000E+03  3.3107943E-06
  4.6000000E+03  2.9797952E-06
  4.8000000E+03  2.6914200E-06
  5.0000000E+03  2.4389014E-06
  5.2500000E+03  2.1654550E-06
  5.5000000E+03  1.9310321E-06
  5.7500000E+03  1.7289078E-06
  6.0000000E+03  1.5537471E-06
  6.2500000E+03  1.4012344E-06
  6.5000000E+03  1.2678201E-06
  6.6250000E+03  1.2073399E-06
  6.7500000E+03  1.1505827E-06
  7.0000000E+03  1.0471283E-06
  7.2500000E+03  9.5549487E-07
  7.5000000E+03  8.7405570E-07
  7.7500000E+03  8.0144459E-07
  8.0000000E+03  7.3650747E-07
  8.2500000E+03  6.7826471E-07
  8.5000000E+03  6.2588240E-07
  8.7500000E+03  5.7864780E-07
  9.0000000E+03  5.3594815E-07
  9.2500000E+03  4.9725507E-07
  9.5000000E+03  4.6211236E-07
  1.0000000E+04  4.0094870E-07
  1.0500000E+04  3.4987022E-07
  1.1000000E+04  3.0689815E-07
  1.1500000E+04  2.7050064E-07
  1.2000000E+04  2.3947925E-07
  1.2500000E+04  2.1288760E-07
  1.3000000E+04  1.8997160E-07
  1.3500000E+04  1.7012546E-07
  1.4000000E+04  1.5285878E-07
  1.4500000E+04  1.3777184E-07
  1.5000000E+04  1.2453656E-07
  1.5500000E+04  1.1288200E-07
  1.6000000E+04  1.0258310E-07
  1.6500000E+04  9.3451996E-08
  1.7000000E+04  8.5330886E-08
  1.7500000E+04  7.8086646E-08
  1.8000000E+04  7.1606491E-08
  1.8500000E+04  6.5794438E-08
  1.9000000E+04  6.0568441E-08
  1.9500000E+04  5.5858104E-08
  2.0000000E+04  5.1602820E-08
  2.0500000E+04  4.7750231E-08
  2.1000000E+04  4.4254946E-08
  2.1500000E+04  4.1077489E-08
  2.2000000E+04  3.8183425E-08
  2.2500000E+04  3.5542606E-08
  2.3000000E+04  3.3128584E-08
  2.4000000E+04  2.8890713E-08
  2.5000000E+04  2.5314822E-08
  2.6000000E+04  2.2279472E-08
  2.7000000E+04  1.9688661E-08
  2.8000000E+04  1.7465871E-08
  2.9000000E+04  1.5549648E-08
  3.0000000E+04  1.3890279E-08
  3.1000000E+04  1.2447271E-08
  3.2000000E+04  1.1187425E-08
  3.3000000E+04  1.0083368E-08
  3.4000000E+04  9.1124139E-09
  3.5000000E+04  8.2556647E-09
  3.6000000E+04  7.4973105E-09
  3.7000000E+04  6.8240547E-09
  3.8000000E+04  6.2246587E-09
  3.9000000E+04  5.6895847E-09
  4.0000000E+04  5.2107056E-09
  4.1000000E+04  4.7810709E-09
  4.2000000E+04  4.3947161E-09
  4.3000000E+04  4.0465052E-09
  4.4000000E+04  3.7320017E-09
  4.5000000E+04  3.4473604E-09
  4.6000000E+04  3.1892396E-09
  4.7000000E+04  2.9547269E-09
  4.8000000E+04  2.7412771E-09
  5.0000000E+04  2.3689176E-09
  5.1250000E+04  2.1678605E-09
  5.2500000E+04  1.9875576E-09
  5.3750000E+04  1.8254931E-09
  5.5000000E+04  1.6795001E-09
  5.7500000E+04  1.4284895E-09
  5.8750000E+04  1.3204394E-09
  6.0000000E+04  1.2223272E-09
  6.2500000E+04  1.0517531E-09
  6.5000000E+04  9.0966254E-10
  6.7500000E+04  7.9055122E-10
  7.0000000E+04  6.9011608E-10
  7.2500000E+04  6.0496423E-10
  7.5000000E+04  5.3239966E-10
  7.7500000E+04  4.7026455E-10
  8.0000000E+04  4.1681997E-10
  8.2500000E+04  3.7065547E-10
  8.5000000E+04  3.3062000E-10
  8.7500000E+04  2.9576879E-10
  9.0000000E+04  2.6532224E-10
  9.2500000E+04  2.3863376E-10
  9.5000000E+04  2.1516443E-10
  9.7500000E+04  1.9446306E-10
  1.0000000E+05  1.7615029E-10
  1.0250000E+05  1.5990582E-10
  1.0500000E+05  1.4545816E-10
  1.0750000E+05  1.3257625E-10
  1.1000000E+05  1.2106281E-10
  1.1250000E+05  1.1074869E-10
  1.1500000E+05  1.0148851E-10
  1.1750000E+05  9.3156908E-11
  1.2000000E+05  8.5645499E-11
  1.2250000E+05  7.8860298E-11
  1.2500000E+05  7.2719693E-11
  1.2750000E+05  6.7152631E-11
  1.3000000E+05  6.2096948E-11
  1.3250000E+05  5.7498120E-11
  1.3500000E+05  5.3308214E-11
  1.4000000E+05  4.5990967E-11
  1.4500000E+05  3.9861016E-11
  1.5000000E+05  3.4695289E-11
  1.5500000E+05  3.0318336E-11
  1.6000000E+05  2.6593222E-11
  1.6500000E+05  2.3411972E-11
  1.7000000E+05  2.0686015E-11


==> anc/colstop/sbethe/sdbase/oos55.tab <==
# Atomic number = 55   (Cs)
#
#      W/eV         OOS*eV
  
  
#  55   1  K1  EION =  3.598700000E+04 eV   241
#  S(0) = 9.989536E-01
  3.5983371E+02  0.0000000E+00
  3.5983371E+04  0.0000000E+00
  3.5983371E+04  4.4294898E-05
  3.5987000E+04  4.4294898E-05
  3.5987360E+04  4.4294898E-05
  3.5987676E+04  4.4863139E-05
  3.5987992E+04  4.5402775E-05
  3.5988308E+04  4.5914963E-05
  3.5988624E+04  4.6400837E-05
  3.5989256E+04  4.7298005E-05
  3.5989888E+04  4.8102645E-05
  3.5991152E+04  4.9464654E-05
  3.5992416E+04  5.0541455E-05
  3.5994944E+04  5.2016673E-05
  3.5997472E+04  5.2821630E-05
  3.6000000E+04  5.3173958E-05
  3.6003906E+04  5.3190085E-05
  3.6007812E+04  5.2902585E-05
  3.6011719E+04  5.2540924E-05
  3.6015625E+04  5.2221827E-05
  3.6023438E+04  5.1863018E-05
  3.6031250E+04  5.1839777E-05
  3.6039062E+04  5.1980409E-05
  3.6046875E+04  5.2128249E-05
  3.6054688E+04  5.2201078E-05
  3.6062500E+04  5.2187269E-05
  3.6078125E+04  5.2029319E-05
  3.6093750E+04  5.1915359E-05
  3.6101563E+04  5.1902839E-05
  3.6109375E+04  5.1910204E-05
  3.6117188E+04  5.1922857E-05
  3.6125000E+04  5.1929344E-05
  3.6140625E+04  5.1897943E-05
  3.6156250E+04  5.1815322E-05
  3.6171875E+04  5.1722930E-05
  3.6187500E+04  5.1653825E-05
  3.6203125E+04  5.1612555E-05
  3.6218750E+04  5.1579393E-05
  3.6250000E+04  5.1476523E-05
  3.6281250E+04  5.1334393E-05
  3.6312500E+04  5.1220147E-05
  3.6328125E+04  5.1175767E-05
  3.6343750E+04  5.1130831E-05
  3.6375000E+04  5.1022185E-05
  3.6437500E+04  5.0788389E-05
  3.6468750E+04  5.0691093E-05
  3.6500000E+04  5.0591578E-05
  3.6562500E+04  5.0366326E-05
  3.6625000E+04  5.0156636E-05
  3.6750000E+04  4.9724491E-05
  3.6875000E+04  4.9290876E-05
  3.7000000E+04  4.8855760E-05
  3.7500000E+04  4.7129551E-05
  3.8000000E+04  4.5470044E-05
  3.9000000E+04  4.2378110E-05
  4.0000000E+04  3.9572827E-05
  4.2000000E+04  3.4651839E-05
  4.4000000E+04  3.0491478E-05
  4.6000000E+04  2.6955217E-05
  4.8000000E+04  2.3931956E-05
  5.0000000E+04  2.1333022E-05
  5.2500000E+04  1.8574255E-05
  5.5000000E+04  1.6259022E-05
  5.7500000E+04  1.4302656E-05
  6.0000000E+04  1.2639058E-05
  6.5000000E+04  9.9925232E-06
  6.7500000E+04  8.9349817E-06
  7.0000000E+04  8.0167049E-06
  7.2500000E+04  7.2158711E-06
  7.5000000E+04  6.5145985E-06
  7.7500000E+04  5.8981503E-06
  8.0000000E+04  5.3543061E-06
  8.2500000E+04  4.8728789E-06
  8.5000000E+04  4.4453326E-06
  9.0000000E+04  3.7242416E-06
  9.5000000E+04  3.1457107E-06
  1.0000000E+05  2.6768052E-06
  1.0500000E+05  2.2932236E-06
  1.1000000E+05  1.9767861E-06
  1.1500000E+05  1.7137179E-06
  1.2000000E+05  1.4934616E-06
  1.2500000E+05  1.3078405E-06
  1.3000000E+05  1.1504580E-06
  1.3500000E+05  1.0162668E-06
  1.4000000E+05  9.0124915E-07
  1.4500000E+05  8.0218312E-07
  1.5000000E+05  7.1646585E-07
  1.5500000E+05  6.4197995E-07
  1.6000000E+05  5.7699291E-07
  1.6500000E+05  5.2007791E-07
  1.7000000E+05  4.7005358E-07
  1.8000000E+05  3.8690538E-07
  1.9000000E+05  3.2144085E-07
  2.0000000E+05  2.6931423E-07
  2.1000000E+05  2.2738106E-07
  2.2000000E+05  1.9333205E-07
  2.3000000E+05  1.6544785E-07
  2.4000000E+05  1.4243249E-07
  2.5000000E+05  1.2329776E-07
  2.6000000E+05  1.0728246E-07
  2.7000000E+05  9.3794333E-08
  2.8000000E+05  8.2368556E-08
  2.9000000E+05  7.2637261E-08
  3.0000000E+05  6.4307012E-08
  3.1000000E+05  5.7142098E-08
  3.2000000E+05  5.0951867E-08
  3.3000000E+05  4.5581127E-08
  3.4000000E+05  4.0902803E-08
  3.5000000E+05  3.6812259E-08
  3.6000000E+05  3.3222870E-08
  3.7000000E+05  3.0062564E-08
  3.8000000E+05  2.7271088E-08
  3.9000000E+05  2.4797847E-08
  4.0000000E+05  2.2600174E-08
  4.2000000E+05  1.8892401E-08
  4.4000000E+05  1.5918391E-08
  4.6000000E+05  1.3510129E-08
  4.8000000E+05  1.1542863E-08
  5.0000000E+05  9.9228440E-09
  5.2500000E+05  8.2792001E-09
  5.5000000E+05  6.9638912E-09
  5.7500000E+05  5.9009862E-09
  5.8750000E+05  5.4460254E-09
  6.0000000E+05  5.0343060E-09
  6.2500000E+05  4.3217754E-09
  6.5000000E+05  3.7314979E-09
  6.7500000E+05  3.2390399E-09
  7.0000000E+05  2.8254993E-09
  7.2500000E+05  2.4761095E-09
  7.5000000E+05  2.1792409E-09
  7.7500000E+05  1.9256604E-09
  8.0000000E+05  1.7079785E-09
  8.2500000E+05  1.5202417E-09
  8.5000000E+05  1.3576221E-09
  8.7500000E+05  1.2161788E-09
  9.0000000E+05  1.0926758E-09
  9.2500000E+05  9.8444189E-10
  9.5000000E+05  8.8926046E-10
  1.0000000E+06  7.3095850E-10
  1.0500000E+06  6.0625647E-10
  1.1000000E+06  5.0693738E-10
  1.1500000E+06  4.2704136E-10
  1.2000000E+06  3.6218284E-10
  1.2500000E+06  3.0909167E-10
  1.3000000E+06  2.6529945E-10
  1.3500000E+06  2.2892202E-10
  1.4000000E+06  1.9850633E-10
  1.4500000E+06  1.7292107E-10
  1.5000000E+06  1.5127765E-10
  1.5500000E+06  1.3287249E-10
  1.6000000E+06  1.1714417E-10
  1.6500000E+06  1.0364145E-10
  1.7000000E+06  9.1999254E-11
  1.7500000E+06  8.1920377E-11
  1.8000000E+06  7.3161417E-11
  1.8500000E+06  6.5521912E-11
  1.9000000E+06  5.8835928E-11
  1.9500000E+06  5.2965449E-11
  2.0000000E+06  4.7795108E-11
  2.0500000E+06  4.3228045E-11
  2.1000000E+06  3.9182598E-11
  2.2000000E+06  3.2390486E-11
  2.3000000E+06  2.6980411E-11
  2.4000000E+06  2.2631721E-11
  2.5000000E+06  1.9106838E-11
  2.6000000E+06  1.6227582E-11
  2.7000000E+06  1.3858849E-11
  2.8000000E+06  1.1897168E-11
  2.9000000E+06  1.0262537E-11
  3.0000000E+06  8.8925575E-12
  3.1000000E+06  7.7381752E-12
  3.2000000E+06  6.7605269E-12
  3.3000000E+06  5.9286050E-12
  3.4000000E+06  5.2175076E-12
  3.5000000E+06  4.6071097E-12
  3.6000000E+06  4.0810506E-12
  3.7000000E+06  3.6259553E-12
  3.8000000E+06  3.2308327E-12
  3.9000000E+06  2.8866057E-12
  4.0000000E+06  2.5857422E-12
  4.1000000E+06  2.3219641E-12
  4.2000000E+06  2.0900165E-12
  4.3000000E+06  1.8854832E-12
  4.4000000E+06  1.7046379E-12
  4.6000000E+06  1.4018612E-12
  4.8000000E+06  1.1616642E-12
  5.0000000E+06  9.6940382E-13
  5.1250000E+06  8.6864340E-13
  5.2500000E+06  7.8024391E-13
  5.3750000E+06  7.0246473E-13
  5.5000000E+06  6.3384088E-13
  5.7500000E+06  5.1929662E-13
  5.8750000E+06  4.7143388E-13
  6.0000000E+06  4.2878409E-13
  6.2500000E+06  3.5660422E-13
  6.5000000E+06  2.9855576E-13
  6.7500000E+06  2.5150567E-13
  7.0000000E+06  2.1309235E-13
  7.2500000E+06  1.8151768E-13
  7.5000000E+06  1.5539973E-13
  7.7500000E+06  1.3366714E-13
  8.0000000E+06  1.1548283E-13
  8.2500000E+06  1.0018786E-13
  8.5000000E+06  8.7259731E-14
  8.7500000E+06  7.6281366E-14
  9.0000000E+06  6.6917782E-14
  9.2500000E+06  5.8898299E-14
  9.5000000E+06  5.2002943E-14
  9.7500000E+06  4.6051993E-14
  1.0000000E+07  4.0897880E-14
  1.0250000E+07  3.6418843E-14
  1.0500000E+07  3.2513937E-14
  1.0750000E+07  2.9099102E-14
  1.1000000E+07  2.6104071E-14
  1.1250000E+07  2.3469874E-14
  1.1500000E+07  2.1146833E-14
  1.2000000E+07  1.7272527E-14
  1.2500000E+07  1.4215209E-14
  1.3000000E+07  1.1781057E-14
  1.3500000E+07  9.8270477E-15
  1.4000000E+07  8.2464507E-15
  1.4500000E+07  6.9588109E-15
  1.5000000E+07  5.9028803E-15
  1.5500000E+07  5.0316045E-15
  1.6000000E+07  4.3085324E-15
  1.6500000E+07  3.7051971E-15
  1.7000000E+07  3.1991818E-15
  1.7500000E+07  2.7727298E-15
  1.8000000E+07  2.4116921E-15
  1.8500000E+07  2.1047256E-15
  1.9000000E+07  1.8426964E-15
  1.9500000E+07  1.6181903E-15
  2.0000000E+07  1.4251497E-15
  2.0500000E+07  1.2586013E-15
  2.1000000E+07  1.1144164E-15
  2.1500000E+07  9.8916021E-16
  2.2000000E+07  8.7999359E-16
  2.2500000E+07  7.8455923E-16
  2.3000000E+07  7.0089251E-16
  2.4000000E+07  5.6270973E-16
  2.5000000E+07  4.5539654E-16
  
  
#  55   2  L1  EION =  5.717000000E+03 eV   258
#  S(0) = 1.128293E+00
  5.7136235E+01  0.0000000E+00
  5.7136235E+03  0.0000000E+00
  5.7136235E+03  1.6887927E-04
  5.7170000E+03  1.6887927E-04
  5.7170569E+03  1.6887927E-04
  5.7174686E+03  1.7183648E-04
  5.7178804E+03  1.7460011E-04
  5.7182922E+03  1.7718021E-04
  5.7187040E+03  1.7958657E-04
  5.7195276E+03  1.8391536E-04
  5.7203512E+03  1.8765700E-04
  5.7219983E+03  1.9362624E-04
  5.7236455E+03  1.9792683E-04
  5.7252926E+03  2.0090776E-04
  5.7269398E+03  2.0285450E-04
  5.7285870E+03  2.0400239E-04
  5.7302341E+03  2.0454541E-04
  5.7335284E+03  2.0442166E-04
  5.7368227E+03  2.0341642E-04
  5.7401171E+03  2.0210941E-04
  5.7434114E+03  2.0083435E-04
  5.7467057E+03  1.9976130E-04
  5.7500000E+03  1.9895602E-04
  5.7578125E+03  1.9806380E-04
  5.7656250E+03  1.9810215E-04
  5.7734375E+03  1.9839077E-04
  5.7812500E+03  1.9848631E-04
  5.7890625E+03  1.9824283E-04
  5.7968750E+03  1.9772452E-04
  5.8046875E+03  1.9708179E-04
  5.8125000E+03  1.9645637E-04
  5.8281250E+03  1.9552555E-04
  5.8359375E+03  1.9521441E-04
  5.8437500E+03  1.9494672E-04
  5.8593750E+03  1.9435737E-04
  5.8750000E+03  1.9355270E-04
  5.8906250E+03  1.9259879E-04
  5.9062500E+03  1.9166277E-04
  5.9218750E+03  1.9083261E-04
  5.9375000E+03  1.9009534E-04
  5.9531250E+03  1.8936813E-04
  5.9687500E+03  1.8859853E-04
  5.9843750E+03  1.8776834E-04
  6.0000000E+03  1.8691600E-04
  6.0312500E+03  1.8528781E-04
  6.0468750E+03  1.8453439E-04
  6.0625000E+03  1.8380366E-04
  6.0937500E+03  1.8230883E-04
  6.1250000E+03  1.8076433E-04
  6.1875000E+03  1.7778652E-04
  6.2500000E+03  1.7492227E-04
  6.3750000E+03  1.6930257E-04
  6.5000000E+03  1.6390487E-04
  6.6250000E+03  1.5873288E-04
  6.7500000E+03  1.5375681E-04
  7.0000000E+03  1.4441358E-04
  7.2500000E+03  1.3579861E-04
  7.5000000E+03  1.2788388E-04
  8.0000000E+03  1.1384956E-04
  8.5000000E+03  1.0186927E-04
  9.0000000E+03  9.1574636E-05
  9.5000000E+03  8.2668974E-05
  1.0000000E+04  7.4916818E-05
  1.0500000E+04  6.8130644E-05
  1.1000000E+04  6.2161567E-05
  1.1500000E+04  5.6887488E-05
  1.2000000E+04  5.2207302E-05
  1.2500000E+04  4.8038700E-05
  1.3000000E+04  4.4312259E-05
  1.3500000E+04  4.0969681E-05
  1.4000000E+04  3.7962095E-05
  1.4500000E+04  3.5247838E-05
  1.5000000E+04  3.2791274E-05
  1.6000000E+04  2.8533777E-05
  1.7000000E+04  2.4993511E-05
  1.8000000E+04  2.2023396E-05
  1.9000000E+04  1.9511551E-05
  2.0000000E+04  1.7371736E-05
  2.1000000E+04  1.5536683E-05
  2.2000000E+04  1.3953361E-05
  2.3000000E+04  1.2579550E-05
  2.4000000E+04  1.1381345E-05
  2.5000000E+04  1.0331275E-05
  2.6000000E+04  9.4069231E-06
  2.7000000E+04  8.5898563E-06
  2.8000000E+04  7.8648251E-06
  2.9000000E+04  7.2191293E-06
  3.0000000E+04  6.6421334E-06
  3.1000000E+04  6.1248815E-06
  3.2000000E+04  5.6597929E-06
  3.4000000E+04  4.8612611E-06
  3.6000000E+04  4.2053276E-06
  3.8000000E+04  3.6614489E-06
  4.0000000E+04  3.2066435E-06
  4.2000000E+04  2.8233852E-06
  4.4000000E+04  2.4981422E-06
  4.6000000E+04  2.2203505E-06
  4.8000000E+04  1.9816783E-06
  5.0000000E+04  1.7754925E-06
  5.2500000E+04  1.5554306E-06
  5.5000000E+04  1.3696479E-06
  5.7500000E+04  1.2117534E-06
  6.0000000E+04  1.0767339E-06
  6.5000000E+04  8.6023701E-07
  6.7500000E+04  7.7303185E-07
  7.0000000E+04  6.9692954E-07
  7.2500000E+04  6.3023470E-07
  7.5000000E+04  5.7155238E-07
  7.7500000E+04  5.1972781E-07
  8.0000000E+04  4.7379952E-07
  8.2500000E+04  4.3296265E-07
  8.5000000E+04  3.9654002E-07
  9.0000000E+04  3.3473384E-07
  9.5000000E+04  2.8475112E-07
  1.0000000E+05  2.4393322E-07
  1.0500000E+05  2.1030340E-07
  1.1000000E+05  1.8237158E-07
  1.1500000E+05  1.5900065E-07
  1.2000000E+05  1.3931297E-07
  1.2500000E+05  1.2262410E-07
  1.3000000E+05  1.0839527E-07
  1.3500000E+05  9.6198566E-08
  1.4000000E+05  8.5691382E-08
  1.4500000E+05  7.6597365E-08
  1.5000000E+05  6.8691999E-08
  1.5500000E+05  6.1791706E-08
  1.6000000E+05  5.5745474E-08
  1.6500000E+05  5.0428338E-08
  1.7000000E+05  4.5736335E-08
  1.7500000E+05  4.1582547E-08
  1.8000000E+05  3.7893950E-08
  1.8500000E+05  3.4608904E-08
  1.9000000E+05  3.1675160E-08
  2.0000000E+05  2.6690223E-08
  2.1000000E+05  2.2654958E-08
  2.2000000E+05  1.9359104E-08
  2.3000000E+05  1.6645052E-08
  2.4000000E+05  1.4393203E-08
  2.5000000E+05  1.2511819E-08
  2.6000000E+05  1.0929804E-08
  2.7000000E+05  9.5915381E-09
  2.8000000E+05  8.4531389E-09
  2.9000000E+05  7.4796992E-09
  3.0000000E+05  6.6432430E-09
  3.1000000E+05  5.9211964E-09
  3.2000000E+05  5.2952203E-09
  3.3000000E+05  4.7503237E-09
  3.4000000E+05  4.2741799E-09
  3.5000000E+05  3.8565981E-09
  3.6000000E+05  3.4891115E-09
  3.7000000E+05  3.1646517E-09
  3.8000000E+05  2.8772904E-09
  3.9000000E+05  2.6220334E-09
  4.0000000E+05  2.3946555E-09
  4.1000000E+05  2.1915680E-09
  4.2000000E+05  2.0097104E-09
  4.3000000E+05  1.8464631E-09
  4.4000000E+05  1.6995770E-09
  4.6000000E+05  1.4474022E-09
  4.8000000E+05  1.2406104E-09
  5.0000000E+05  1.0697022E-09
  5.1250000E+05  9.7781012E-10
  5.2500000E+05  8.9564560E-10
  5.3750000E+05  8.2199240E-10
  5.5000000E+05  7.5580865E-10
  5.7500000E+05  6.4239103E-10
  5.8750000E+05  5.9371688E-10
  6.0000000E+05  5.4959648E-10
  6.2500000E+05  4.7306264E-10
  6.5000000E+05  4.0947056E-10
  6.7500000E+05  3.5626788E-10
  7.0000000E+05  3.1147204E-10
  7.2500000E+05  2.7353011E-10
  7.5000000E+05  2.4121516E-10
  7.7500000E+05  2.1354992E-10
  8.0000000E+05  1.8975040E-10
  8.2500000E+05  1.6918329E-10
  8.5000000E+05  1.5133345E-10
  8.7500000E+05  1.3577938E-10
  9.0000000E+05  1.2217427E-10
  9.2500000E+05  1.1023119E-10
  9.5000000E+05  9.9711449E-11
  9.7500000E+05  9.0415542E-11
  1.0000000E+06  8.2175991E-11
  1.0250000E+06  7.4851570E-11
  1.0500000E+06  6.8322681E-11
  1.0750000E+06  6.2487633E-11
  1.1000000E+06  5.7259639E-11
  1.1250000E+06  5.2564360E-11
  1.1500000E+06  4.8337899E-11
  1.2000000E+06  4.1078452E-11
  1.2500000E+06  3.5123080E-11
  1.3000000E+06  3.0200656E-11
  1.3500000E+06  2.6103698E-11
  1.4000000E+06  2.2671818E-11
  1.4500000E+06  1.9779865E-11
  1.5000000E+06  1.7329354E-11
  1.5500000E+06  1.5242154E-11
  1.6000000E+06  1.3455790E-11
  1.6500000E+06  1.1919959E-11
  1.7000000E+06  1.0593895E-11
  1.7500000E+06  9.4443510E-12
  1.8000000E+06  8.4440546E-12
  1.8500000E+06  7.5705136E-12
  1.9000000E+06  6.8050863E-12
  1.9500000E+06  6.1322422E-12
  2.0000000E+06  5.5389819E-12
  2.0500000E+06  5.0143770E-12
  2.1000000E+06  4.5492044E-12
  2.1500000E+06  4.1356489E-12
  2.2000000E+06  3.7670615E-12
  2.2500000E+06  3.4377655E-12
  2.3000000E+06  3.1428977E-12
  2.4000000E+06  2.6403054E-12
  2.5000000E+06  2.2322474E-12
  2.6000000E+06  1.8984058E-12
  2.7000000E+06  1.6233491E-12
  2.8000000E+06  1.3952376E-12
  2.9000000E+06  1.2049016E-12
  3.0000000E+06  1.0451786E-12
  3.1000000E+06  9.1042931E-13
  3.2000000E+06  7.9617897E-13
  3.3000000E+06  6.9885236E-13
  3.4000000E+06  6.1557406E-13
  3.5000000E+06  5.4401727E-13
  3.6000000E+06  4.8228813E-13
  3.7000000E+06  4.2883679E-13
  3.8000000E+06  3.8238843E-13
  3.9000000E+06  3.4188902E-13
  4.0000000E+06  3.0646299E-13
  4.1000000E+06  2.7537977E-13
  4.2000000E+06  2.4802716E-13
  4.3000000E+06  2.2389012E-13
  4.4000000E+06  2.0253370E-13
  4.5000000E+06  1.8358926E-13
  4.6000000E+06  1.6674322E-13
  4.7000000E+06  1.5172800E-13
  4.8000000E+06  1.3831447E-13
  5.0000000E+06  1.1553268E-13
  5.1250000E+06  1.0358233E-13
  5.2500000E+06  9.3091178E-14
  5.3750000E+06  8.3854712E-14
  5.5000000E+06  7.5700643E-14
  5.7500000E+06  6.2079033E-14
  5.8750000E+06  5.6382563E-14
  6.0000000E+06  5.1303891E-14
  6.2500000E+06  4.2702412E-14
  6.5000000E+06  3.5778156E-14
  6.7500000E+06  3.0160892E-14
  7.0000000E+06  2.5571391E-14
  7.2500000E+06  2.1796611E-14
  7.5000000E+06  1.8672115E-14
  7.7500000E+06  1.6069943E-14
  8.0000000E+06  1.3890330E-14
  8.2500000E+06  1.2055083E-14
  8.5000000E+06  1.0503192E-14
  8.7500000E+06  9.1858125E-15
  9.0000000E+06  8.0632629E-15
  
  
#  55   3  L2  EION =  5.362000000E+03 eV   259
#  S(0) = 1.240025E+00
  5.3567596E+01  0.0000000E+00
  5.3567596E+03  0.0000000E+00
  5.3567596E+03  7.2891990E-04
  5.3620000E+03  7.2891990E-04
  5.3620536E+03  7.2891990E-04
  5.3621614E+03  7.1206397E-04
  5.3622692E+03  6.9635118E-04
  5.3623769E+03  6.8167612E-04
  5.3624847E+03  6.6794553E-04
  5.3627003E+03  6.4299623E-04
  5.3629158E+03  6.2094468E-04
  5.3633469E+03  5.8383428E-04
  5.3637780E+03  5.5396025E-04
  5.3642090E+03  5.2953057E-04
  5.3646401E+03  5.0929479E-04
  5.3650712E+03  4.9235551E-04
  5.3655023E+03  4.7805273E-04
  5.3663645E+03  4.5548955E-04
  5.3672266E+03  4.3885013E-04
  5.3680888E+03  4.2642543E-04
  5.3689510E+03  4.1709748E-04
  5.3706753E+03  4.0489928E-04
  5.3723996E+03  3.9838378E-04
  5.3741239E+03  3.9539966E-04
  5.3758483E+03  3.9463762E-04
  5.3792969E+03  3.9664722E-04
  5.3827456E+03  4.0034518E-04
  5.3861942E+03  4.0380090E-04
  5.3896429E+03  4.0620795E-04
  5.3965402E+03  4.0754174E-04
  5.4034375E+03  4.0593023E-04
  5.4103349E+03  4.0366086E-04
  5.4172322E+03  4.0201355E-04
  5.4310268E+03  4.0114213E-04
  5.4379241E+03  4.0120169E-04
  5.4448215E+03  4.0108271E-04
  5.4517188E+03  4.0059720E-04
  5.4586161E+03  3.9973662E-04
  5.4724107E+03  3.9732200E-04
  5.4862054E+03  3.9484922E-04
  5.4931027E+03  3.9376732E-04
  5.5000000E+03  3.9278693E-04
  5.5156250E+03  3.9071039E-04
  5.5312500E+03  3.8841940E-04
  5.5468750E+03  3.8573092E-04
  5.5625000E+03  3.8285179E-04
  5.5937500E+03  3.7741269E-04
  5.6250000E+03  3.7237883E-04
  5.6562500E+03  3.6707576E-04
  5.6875000E+03  3.6175070E-04
  5.7187500E+03  3.5673661E-04
  5.7500000E+03  3.5186150E-04
  5.8750000E+03  3.3280779E-04
  5.9375000E+03  3.2377608E-04
  6.0000000E+03  3.1506349E-04
  6.2500000E+03  2.8295252E-04
  6.5000000E+03  2.5473831E-04
  6.7500000E+03  2.2997907E-04
  7.0000000E+03  2.0823198E-04
  7.2500000E+03  1.8907698E-04
  7.5000000E+03  1.7216602E-04
  8.0000000E+03  1.4384762E-04
  8.5000000E+03  1.2130223E-04
  9.0000000E+03  1.0313100E-04
  9.5000000E+03  8.8327127E-05
  1.0000000E+04  7.6152773E-05
  1.0500000E+04  6.6055142E-05
  1.1000000E+04  5.7616618E-05
  1.1500000E+04  5.0515838E-05
  1.2000000E+04  4.4501999E-05
  1.2500000E+04  3.9378029E-05
  1.3000000E+04  3.4987782E-05
  1.3500000E+04  3.1206530E-05
  1.4000000E+04  2.7933964E-05
  1.4500000E+04  2.5088727E-05
  1.5000000E+04  2.2604423E-05
  1.6000000E+04  1.8510078E-05
  1.7000000E+04  1.5318099E-05
  1.8000000E+04  1.2796839E-05
  1.9000000E+04  1.0781858E-05
  2.0000000E+04  9.1543526E-06
  2.1000000E+04  7.8271372E-06
  2.2000000E+04  6.7353069E-06
  2.3000000E+04  5.8299110E-06
  2.4000000E+04  5.0735876E-06
  2.5000000E+04  4.4375060E-06
  2.6000000E+04  3.8991966E-06
  2.7000000E+04  3.4409834E-06
  2.8000000E+04  3.0488404E-06
  2.9000000E+04  2.7115500E-06
  3.0000000E+04  2.4200728E-06
  3.1000000E+04  2.1670746E-06
  3.2000000E+04  1.9465658E-06
  3.3000000E+04  1.7536250E-06
  3.4000000E+04  1.5841852E-06
  3.5000000E+04  1.4348676E-06
  3.6000000E+04  1.3028506E-06
  3.8000000E+04  1.0816200E-06
  4.0000000E+04  9.0563544E-07
  4.2000000E+04  7.6417453E-07
  4.4000000E+04  6.4938009E-07
  4.6000000E+04  5.5541386E-07
  4.8000000E+04  4.7788234E-07
  5.0000000E+04  4.1344079E-07
  5.2500000E+04  3.4743241E-07
  5.5000000E+04  2.9409104E-07
  5.7500000E+04  2.5060140E-07
  5.8750000E+04  2.3187003E-07
  6.0000000E+04  2.1485409E-07
  6.2500000E+04  1.8524975E-07
  6.5000000E+04  1.6056248E-07
  6.7500000E+04  1.3984320E-07
  7.0000000E+04  1.2235024E-07
  7.2500000E+04  1.0749906E-07
  7.5000000E+04  9.4825167E-08
  7.7500000E+04  8.3956773E-08
  8.0000000E+04  7.4594147E-08
  8.2500000E+04  6.6494070E-08
  8.5000000E+04  5.9457978E-08
  8.7500000E+04  5.3322814E-08
  9.0000000E+04  4.7953938E-08
  9.2500000E+04  4.3239602E-08
  9.5000000E+04  3.9086615E-08
  1.0000000E+05  3.2164717E-08
  1.0500000E+05  2.6699289E-08
  1.1000000E+05  2.2338783E-08
  1.1500000E+05  1.8826635E-08
  1.2000000E+05  1.5973055E-08
  1.2500000E+05  1.3635893E-08
  1.3000000E+05  1.1707460E-08
  1.3500000E+05  1.0105315E-08
  1.4000000E+05  8.7657300E-09
  1.4500000E+05  7.6389910E-09
  1.5000000E+05  6.6859976E-09
  1.5500000E+05  5.8757502E-09
  1.6000000E+05  5.1834906E-09
  1.6500000E+05  4.5893125E-09
  1.7000000E+05  4.0771054E-09
  1.7500000E+05  3.6337502E-09
  1.8000000E+05  3.2485036E-09
  1.8500000E+05  2.9125208E-09
  1.9000000E+05  2.6184818E-09
  2.0000000E+05  2.1328845E-09
  2.1000000E+05  1.7539657E-09
  2.2000000E+05  1.4549593E-09
  2.3000000E+05  1.2165839E-09
  2.4000000E+05  1.0247517E-09
  2.5000000E+05  8.6903351E-10
  2.6000000E+05  7.4161532E-10
  2.7000000E+05  6.3657779E-10
  2.8000000E+05  5.4939053E-10
  2.9000000E+05  4.7655300E-10
  3.0000000E+05  4.1533644E-10
  3.1000000E+05  3.6359620E-10
  3.2000000E+05  3.1963348E-10
  3.3000000E+05  2.8209282E-10
  3.4000000E+05  2.4988546E-10
  3.5000000E+05  2.2213122E-10
  3.6000000E+05  1.9811407E-10
  3.7000000E+05  1.7724823E-10
  3.8000000E+05  1.5905195E-10
  3.9000000E+05  1.4312700E-10
  4.0000000E+05  1.2914251E-10
  4.2000000E+05  1.0593472E-10
  4.4000000E+05  8.7708458E-11
  4.6000000E+05  7.3236122E-11
  4.8000000E+05  6.1628218E-11
  5.0000000E+05  5.2231356E-11
  5.2500000E+05  4.2865691E-11
  5.5000000E+05  3.5508766E-11
  5.7500000E+05  2.9665188E-11
  5.8750000E+05  2.7194705E-11
  6.0000000E+05  2.4976258E-11
  6.2500000E+05  2.1178649E-11
  6.5000000E+05  1.8076460E-11
  6.7500000E+05  1.5522226E-11
  7.0000000E+05  1.3403723E-11
  7.2500000E+05  1.1634632E-11
  7.5000000E+05  1.0147947E-11
  7.7500000E+05  8.8912021E-12
  8.0000000E+05  7.8229669E-12
  8.2500000E+05  6.9102694E-12
  8.5000000E+05  6.1266829E-12
  8.7500000E+05  5.4508805E-12
  9.0000000E+05  4.8655354E-12
  9.2500000E+05  4.3564880E-12
  9.5000000E+05  3.9121025E-12
  9.7500000E+05  3.5227644E-12
  1.0000000E+06  3.1804880E-12
  1.0250000E+06  2.8786082E-12
  1.0500000E+06  2.6115370E-12
  1.1000000E+06  2.1637247E-12
  1.1500000E+06  1.8073942E-12
  1.2000000E+06  1.5210290E-12
  1.2500000E+06  1.2887956E-12
  1.3000000E+06  1.0988890E-12
  1.3500000E+06  9.4240182E-13
  1.4000000E+06  8.1253862E-13
  1.4500000E+06  7.0406273E-13
  1.5000000E+06  6.1289978E-13
  1.5500000E+06  5.3585174E-13
  1.6000000E+06  4.7038805E-13
  1.6500000E+06  4.1449108E-13
  1.7000000E+06  3.6654065E-13
  1.7500000E+06  3.2522715E-13
  1.8000000E+06  2.8948556E-13
  1.8500000E+06  2.5844442E-13
  1.9000000E+06  2.3138667E-13
  1.9500000E+06  2.0771922E-13
  2.0000000E+06  1.8694917E-13
  2.0500000E+06  1.6866488E-13
  2.1000000E+06  1.5252103E-13
  2.2000000E+06  1.2553594E-13
  2.3000000E+06  1.0416038E-13
  2.4000000E+06  8.7064396E-14
  2.5000000E+06  7.3269920E-14
  2.6000000E+06  6.2048740E-14
  2.7000000E+06  5.2852175E-14
  2.8000000E+06  4.5262361E-14
  2.9000000E+06  3.8957912E-14
  3.0000000E+06  3.3689456E-14
  3.1000000E+06  2.9261868E-14
  3.2000000E+06  2.5521316E-14
  3.3000000E+06  2.2345563E-14
  3.4000000E+06  1.9636778E-14
  3.5000000E+06  1.7316152E-14
  3.6000000E+06  1.5319804E-14
  3.7000000E+06  1.3595674E-14
  3.8000000E+06  1.2101098E-14
  3.9000000E+06  1.0800939E-14
  4.0000000E+06  9.6661188E-15
  4.1000000E+06  8.6724551E-15
  4.2000000E+06  7.7997488E-15
  4.3000000E+06  7.0310559E-15
  4.4000000E+06  6.3521071E-15
  4.6000000E+06  5.2170176E-15
  4.8000000E+06  4.3181238E-15
  5.0000000E+06  3.5997519E-15
  5.1250000E+06  3.2237032E-15
  5.2500000E+06  2.8940534E-15
  5.3750000E+06  2.6042263E-15
  5.5000000E+06  2.3486947E-15
  5.7500000E+06  1.9225793E-15
  5.8750000E+06  1.7446894E-15
  6.0000000E+06  1.5862630E-15
  6.2500000E+06  1.3183500E-15
  6.5000000E+06  1.1030900E-15
  6.7500000E+06  9.2875661E-16
  7.0000000E+06  7.8652680E-16
  7.2500000E+06  6.6969776E-16
  7.5000000E+06  5.7312338E-16
  7.7500000E+06  4.9281579E-16
  8.0000000E+06  4.2565075E-16
  8.2500000E+06  3.6916973E-16
  8.5000000E+06  3.2143018E-16
  8.7500000E+06  2.8089108E-16
  9.0000000E+06  2.4633375E-16
  9.2500000E+06  2.1676991E-16
  9.5000000E+06  1.9138957E-16
  
  
#  55   4  L3  EION =  5.014000000E+03 eV   259
#  S(0) = 2.413956E+00
  5.0091837E+01  0.0000000E+00
  5.0091837E+03  0.0000000E+00
  5.0091837E+03  1.6081928E-03
  5.0140000E+03  1.6081928E-03
  5.0140501E+03  1.6081928E-03
  5.0141422E+03  1.5758715E-03
  5.0142344E+03  1.5454129E-03
  5.0143266E+03  1.5166722E-03
  5.0144187E+03  1.4895185E-03
  5.0146031E+03  1.4395097E-03
  5.0147874E+03  1.3945643E-03
  5.0151561E+03  1.3172540E-03
  5.0155247E+03  1.2533760E-03
  5.0162621E+03  1.1547539E-03
  5.0169994E+03  1.0830779E-03
  5.0177368E+03  1.0294746E-03
  5.0184741E+03  9.8855452E-04
  5.0192115E+03  9.5686231E-04
  5.0199488E+03  9.3208212E-04
  5.0214235E+03  8.9726696E-04
  5.0228982E+03  8.7581890E-04
  5.0243729E+03  8.6306173E-04
  5.0258476E+03  8.5612795E-04
  5.0287969E+03  8.5281844E-04
  5.0317463E+03  8.5672922E-04
  5.0346957E+03  8.6309288E-04
  5.0361704E+03  8.6633681E-04
  5.0376451E+03  8.6934902E-04
  5.0435438E+03  8.7730393E-04
  5.0494426E+03  8.7840826E-04
  5.0553413E+03  8.7526198E-04
  5.0612400E+03  8.7088426E-04
  5.0671388E+03  8.6717223E-04
  5.0730375E+03  8.6481791E-04
  5.0789363E+03  8.6370069E-04
  5.0848350E+03  8.6331805E-04
  5.0966325E+03  8.6258482E-04
  5.1084300E+03  8.5987846E-04
  5.1202275E+03  8.5524627E-04
  5.1320250E+03  8.5003701E-04
  5.1556200E+03  8.4116864E-04
  5.1792150E+03  8.3319926E-04
  5.1910125E+03  8.2863418E-04
  5.2028100E+03  8.2365166E-04
  5.2264050E+03  8.1348257E-04
  5.2500000E+03  8.0404763E-04
  5.3125000E+03  7.7959011E-04
  5.3750000E+03  7.5549361E-04
  5.4375000E+03  7.3260528E-04
  5.5000000E+03  7.1046897E-04
  5.6250000E+03  6.6888117E-04
  5.7500000E+03  6.3035728E-04
  6.0000000E+03  5.6094692E-04
  6.5000000E+03  4.4871111E-04
  6.7500000E+03  4.0339239E-04
  7.0000000E+03  3.6381693E-04
  7.2500000E+03  3.2914612E-04
  7.5000000E+03  2.9865757E-04
  8.0000000E+03  2.4788684E-04
  8.5000000E+03  2.0774739E-04
  9.0000000E+03  1.7560737E-04
  9.5000000E+03  1.4958451E-04
  1.0000000E+04  1.2830819E-04
  1.0500000E+04  1.1076269E-04
  1.1000000E+04  9.6176579E-05
  1.1500000E+04  8.3962111E-05
  1.2000000E+04  7.3664772E-05
  1.2500000E+04  6.4928791E-05
  1.3000000E+04  5.7474418E-05
  1.3500000E+04  5.1079268E-05
  1.4000000E+04  4.5565009E-05
  1.4500000E+04  4.0787770E-05
  1.5000000E+04  3.6630787E-05
  1.6000000E+04  2.9812456E-05
  1.7000000E+04  2.4529489E-05
  1.8000000E+04  2.0380608E-05
  1.9000000E+04  1.7082785E-05
  2.0000000E+04  1.4432768E-05
  2.1000000E+04  1.2282214E-05
  2.2000000E+04  1.0521261E-05
  2.3000000E+04  9.0674646E-06
  2.4000000E+04  7.8581881E-06
  2.5000000E+04  6.8453131E-06
  2.6000000E+04  5.9914917E-06
  2.7000000E+04  5.2674639E-06
  2.8000000E+04  4.6501017E-06
  2.9000000E+04  4.1209759E-06
  3.0000000E+04  3.6652899E-06
  3.1000000E+04  3.2710788E-06
  3.2000000E+04  2.9286042E-06
  3.4000000E+04  2.3683662E-06
  3.6000000E+04  1.9360299E-06
  3.8000000E+04  1.5979990E-06
  4.0000000E+04  1.3305705E-06
  4.2000000E+04  1.1167305E-06
  4.4000000E+04  9.4407480E-07
  4.6000000E+04  8.0343149E-07
  4.8000000E+04  6.8793052E-07
  5.0000000E+04  5.9236513E-07
  5.2500000E+04  4.9495514E-07
  5.5000000E+04  4.1665447E-07
  5.7500000E+04  3.5314141E-07
  6.0000000E+04  3.0119323E-07
  6.5000000E+04  2.2283994E-07
  6.7500000E+04  1.9314868E-07
  7.0000000E+04  1.6819111E-07
  7.2500000E+04  1.4709349E-07
  7.5000000E+04  1.2916431E-07
  7.7500000E+04  1.1385219E-07
  8.0000000E+04  1.0071429E-07
  8.2500000E+04  8.9392603E-08
  8.5000000E+04  7.9595883E-08
  9.0000000E+04  6.3666208E-08
  9.5000000E+04  5.1477030E-08
  1.0000000E+05  4.2029149E-08
  1.0500000E+05  3.4620305E-08
  1.1000000E+05  2.8748640E-08
  1.1500000E+05  2.4050047E-08
  1.2000000E+05  2.0256713E-08
  1.2500000E+05  1.7169150E-08
  1.3000000E+05  1.4637043E-08
  1.3500000E+05  1.2545925E-08
  1.4000000E+05  1.0807754E-08
  1.4500000E+05  9.3541996E-09
  1.5000000E+05  8.1317759E-09
  1.5500000E+05  7.0982816E-09
  1.6000000E+05  6.2201718E-09
  1.6500000E+05  5.4705978E-09
  1.7000000E+05  4.8279284E-09
  1.7500000E+05  4.2746280E-09
  1.8000000E+05  3.7963992E-09
  1.8500000E+05  3.3815207E-09
  1.9000000E+05  3.0203327E-09
  2.0000000E+05  2.4283721E-09
  2.1000000E+05  1.9711922E-09
  2.2000000E+05  1.6140947E-09
  2.3000000E+05  1.3322802E-09
  2.4000000E+05  1.1077671E-09
  2.5000000E+05  9.2734280E-10
  2.6000000E+05  7.8118148E-10
  2.7000000E+05  6.6189332E-10
  2.8000000E+05  5.6386285E-10
  2.9000000E+05  4.8278223E-10
  3.0000000E+05  4.1531690E-10
  3.1000000E+05  3.5886406E-10
  3.2000000E+05  3.1137646E-10
  3.3000000E+05  2.7123196E-10
  3.4000000E+05  2.3713625E-10
  3.5000000E+05  2.0805010E-10
  3.6000000E+05  1.8313403E-10
  3.7000000E+05  1.6170597E-10
  3.8000000E+05  1.4320867E-10
  3.9000000E+05  1.2718457E-10
  4.0000000E+05  1.1325617E-10
  4.2000000E+05  9.0487030E-11
  4.4000000E+05  7.2969926E-11
  4.6000000E+05  5.9345486E-11
  4.8000000E+05  4.8642273E-11
  5.0000000E+05  4.0156389E-11
  5.2500000E+05  3.1893537E-11
  5.5000000E+05  2.5570766E-11
  5.7500000E+05  2.0678802E-11
  5.8750000E+05  1.8651815E-11
  6.0000000E+05  1.6855416E-11
  6.2500000E+05  1.3839330E-11
  6.5000000E+05  1.1439648E-11
  6.7500000E+05  9.5152486E-12
  7.0000000E+05  7.9606483E-12
  7.2500000E+05  6.6961958E-12
  7.5000000E+05  5.6611832E-12
  7.7500000E+05  4.8089316E-12
  8.0000000E+05  4.1032507E-12
  8.2500000E+05  3.5158673E-12
  8.5000000E+05  3.0245351E-12
  8.7500000E+05  2.6116325E-12
  9.0000000E+05  2.2631121E-12
  9.2500000E+05  1.9677097E-12
  9.5000000E+05  1.7163423E-12
  9.7500000E+05  1.5016448E-12
  1.0000000E+06  1.3176146E-12
  1.0250000E+06  1.1593361E-12
  1.0500000E+06  1.0227655E-12
  1.0750000E+06  9.0456156E-13
  1.1000000E+06  8.0195233E-13
  1.1250000E+06  7.1262877E-13
  1.1500000E+06  6.3466036E-13
  1.2000000E+06  5.0656594E-13
  1.2500000E+06  4.0752325E-13
  1.3000000E+06  3.3024940E-13
  1.3500000E+06  2.6945333E-13
  1.4000000E+06  2.2124768E-13
  1.4500000E+06  1.8274654E-13
  1.5000000E+06  1.5178694E-13
  1.5500000E+06  1.2673291E-13
  1.6000000E+06  1.0633641E-13
  1.6500000E+06  8.9637943E-14
  1.7000000E+06  7.5894357E-14
  1.7500000E+06  6.4525913E-14
  1.8000000E+06  5.5077370E-14
  1.8500000E+06  4.7189000E-14
  1.9000000E+06  4.0574879E-14
  1.9500000E+06  3.5006502E-14
  2.0000000E+06  3.0300281E-14
  2.0500000E+06  2.6307985E-14
  2.1000000E+06  2.2909394E-14
  2.1500000E+06  2.0006484E-14
  2.2000000E+06  1.7518969E-14
  2.2500000E+06  1.5380819E-14
  2.3000000E+06  1.3537489E-14
  2.3500000E+06  1.1943730E-14
  2.4000000E+06  1.0561922E-14
  2.4500000E+06  9.3606829E-15
  2.5000000E+06  8.3137429E-15
  2.6000000E+06  6.5980294E-15
  2.7000000E+06  5.2767467E-15
  2.8000000E+06  4.2506277E-15
  2.9000000E+06  3.4473812E-15
  3.0000000E+06  2.8137424E-15
  3.1000000E+06  2.3102379E-15
  3.2000000E+06  1.9074043E-15
  3.3000000E+06  1.5830753E-15
  3.4000000E+06  1.3204273E-15
  3.5000000E+06  1.1065542E-15
  3.6000000E+06  9.3148369E-16
  3.7000000E+06  7.8745480E-16
  3.8000000E+06  6.6839255E-16
  3.9000000E+06  5.6951828E-16
  4.0000000E+06  4.8705108E-16
  4.1000000E+06  4.1798337E-16
  4.2000000E+06  3.5991025E-16
  4.3000000E+06  3.1089790E-16
  4.4000000E+06  2.6938372E-16
  4.5000000E+06  2.3409932E-16
  4.6000000E+06  2.0401048E-16
  4.7000000E+06  1.7827039E-16
  4.8000000E+06  1.5618315E-16
  5.0000000E+06  1.2076949E-16
  5.1250000E+06  1.0332859E-16
  5.2500000E+06  8.8712307E-17
  5.3750000E+06  7.6415524E-17
  5.5000000E+06  6.6031665E-17
  5.6250000E+06  5.7231919E-17
  5.7500000E+06  4.9749160E-17
  5.8750000E+06  4.3365422E-17
  6.0000000E+06  3.7902147E-17
  6.1250000E+06  3.3212477E-17
  6.2500000E+06  2.9175171E-17
  6.3750000E+06  2.5689764E-17
  6.5000000E+06  2.2672736E-17
  6.6250000E+06  2.0054406E-17
  6.7500000E+06  1.7776427E-17
  7.0000000E+06  1.4053219E-17
  7.2500000E+06  1.1195998E-17
  7.5000000E+06  8.9841902E-18
  7.7500000E+06  7.2579198E-18
  8.0000000E+06  5.9002657E-18
  8.2500000E+06  4.8250935E-18
  8.5000000E+06  3.9683999E-18
  8.7500000E+06  3.2817843E-18
  
  
#  55   5  M1  EION =  1.220000000E+03 eV   277
#  S(0) = 1.041373E+00
  1.2166537E+01  0.0000000E+00
  1.2166537E+03  0.0000000E+00
  1.2166537E+03  5.1105850E-04
  1.2200000E+03  5.1105850E-04
  1.2200120E+03  5.1105850E-04
  1.2201994E+03  5.1516591E-04
  1.2203868E+03  5.1914628E-04
  1.2205742E+03  5.2300258E-04
  1.2207617E+03  5.2673777E-04
  1.2211365E+03  5.3385651E-04
  1.2215114E+03  5.4052543E-04
  1.2222611E+03  5.5260225E-04
  1.2230108E+03  5.6313641E-04
  1.2245102E+03  5.8017748E-04
  1.2260096E+03  5.9271082E-04
  1.2275090E+03  6.0160714E-04
  1.2290084E+03  6.0758709E-04
  1.2305078E+03  6.1125262E-04
  1.2320072E+03  6.1310748E-04
  1.2350060E+03  6.1299453E-04
  1.2380048E+03  6.0980190E-04
  1.2410036E+03  6.0521426E-04
  1.2440024E+03  6.0028228E-04
  1.2470012E+03  5.9561388E-04
  1.2500000E+03  5.9151742E-04
  1.2562500E+03  5.8517312E-04
  1.2625000E+03  5.8135551E-04
  1.2687500E+03  5.7900783E-04
  1.2750000E+03  5.7709781E-04
  1.2812500E+03  5.7492348E-04
  1.2875000E+03  5.7216551E-04
  1.3000000E+03  5.6503025E-04
  1.3062500E+03  5.6106447E-04
  1.3125000E+03  5.5712335E-04
  1.3187500E+03  5.5335851E-04
  1.3250000E+03  5.4983214E-04
  1.3312500E+03  5.4654933E-04
  1.3375000E+03  5.4345468E-04
  1.3437500E+03  5.4047794E-04
  1.3500000E+03  5.3754475E-04
  1.3625000E+03  5.3156676E-04
  1.3750000E+03  5.2529228E-04
  1.3875000E+03  5.1880248E-04
  1.4000000E+03  5.1233438E-04
  1.4250000E+03  5.0012845E-04
  1.4500000E+03  4.8881981E-04
  1.4750000E+03  4.7768910E-04
  1.4875000E+03  4.7212194E-04
  1.5000000E+03  4.6659239E-04
  1.5250000E+03  4.5586372E-04
  1.5500000E+03  4.4570514E-04
  1.5750000E+03  4.3594165E-04
  1.6000000E+03  4.2640148E-04
  1.6500000E+03  4.0795105E-04
  1.6750000E+03  3.9924023E-04
  1.7000000E+03  3.9083077E-04
  1.7500000E+03  3.7471399E-04
  1.8000000E+03  3.5940605E-04
  1.8500000E+03  3.4506159E-04
  1.9000000E+03  3.3154849E-04
  1.9500000E+03  3.1869053E-04
  2.0000000E+03  3.0656609E-04
  2.1000000E+03  2.8426551E-04
  2.2000000E+03  2.6417181E-04
  2.3000000E+03  2.4611010E-04
  2.4000000E+03  2.2973925E-04
  2.5000000E+03  2.1491082E-04
  2.6000000E+03  2.0144166E-04
  2.7000000E+03  1.8916132E-04
  2.8000000E+03  1.7793329E-04
  2.9000000E+03  1.6764644E-04
  3.0000000E+03  1.5820452E-04
  3.1000000E+03  1.4951929E-04
  3.2000000E+03  1.4151255E-04
  3.4000000E+03  1.2726937E-04
  3.6000000E+03  1.1502196E-04
  3.8000000E+03  1.0441807E-04
  4.0000000E+03  9.5179279E-05
  4.2000000E+03  8.7083099E-05
  4.4000000E+03  7.9950149E-05
  4.6000000E+03  7.3634676E-05
  4.8000000E+03  6.8017331E-05
  5.0000000E+03  6.2999713E-05
  5.2500000E+03  5.7447892E-05
  5.5000000E+03  5.2575717E-05
  5.7500000E+03  4.8277657E-05
  6.0000000E+03  4.4467730E-05
  6.5000000E+03  3.8042352E-05
  6.7500000E+03  3.5320109E-05
  7.0000000E+03  3.2868213E-05
  7.2500000E+03  3.0652597E-05
  7.5000000E+03  2.8644304E-05
  8.0000000E+03  2.5154061E-05
  8.5000000E+03  2.2238719E-05
  9.0000000E+03  1.9780418E-05
  9.5000000E+03  1.7689753E-05
  1.0000000E+04  1.5897915E-05
  1.0500000E+04  1.4351398E-05
  1.1000000E+04  1.3008102E-05
  1.1500000E+04  1.1834529E-05
  1.2000000E+04  1.0803766E-05
  1.2500000E+04  9.8939989E-06
  1.3000000E+04  9.0873968E-06
  1.3500000E+04  8.3692733E-06
  1.4000000E+04  7.7274475E-06
  1.4500000E+04  7.1517479E-06
  1.5000000E+04  6.6336273E-06
  1.6000000E+04  5.7423224E-06
  1.7000000E+04  5.0076882E-06
  1.8000000E+04  4.3960240E-06
  1.9000000E+04  3.8821203E-06
  2.0000000E+04  3.4468263E-06
  2.1000000E+04  3.0753933E-06
  2.2000000E+04  2.7563203E-06
  2.3000000E+04  2.4805408E-06
  2.4000000E+04  2.2408341E-06
  2.5000000E+04  2.0313966E-06
  2.6000000E+04  1.8475255E-06
  2.7000000E+04  1.6853791E-06
  2.8000000E+04  1.5417970E-06
  2.9000000E+04  1.4141625E-06
  3.0000000E+04  1.3002943E-06
  3.1000000E+04  1.1983643E-06
  3.2000000E+04  1.1068316E-06
  3.3000000E+04  1.0243909E-06
  3.4000000E+04  9.4993068E-07
  3.5000000E+04  8.8250058E-07
  3.6000000E+04  8.2128409E-07
  3.8000000E+04  7.1477018E-07
  4.0000000E+04  6.2580476E-07
  4.2000000E+04  5.5090517E-07
  4.4000000E+04  4.8739131E-07
  4.6000000E+04  4.3317640E-07
  4.8000000E+04  3.8661830E-07
  5.0000000E+04  3.4641230E-07
  5.2500000E+04  3.0351382E-07
  5.5000000E+04  2.6730655E-07
  5.7500000E+04  2.3653927E-07
  5.8750000E+04  2.2288065E-07
  6.0000000E+04  2.1023168E-07
  6.2500000E+04  1.8760819E-07
  6.5000000E+04  1.6804959E-07
  6.7500000E+04  1.5105739E-07
  7.0000000E+04  1.3622721E-07
  7.2500000E+04  1.2322867E-07
  7.5000000E+04  1.1179001E-07
  7.7500000E+04  1.0168635E-07
  8.0000000E+04  9.2730500E-08
  8.2500000E+04  8.4765797E-08
  8.5000000E+04  7.7660449E-08
  8.7500000E+04  7.1303054E-08
  9.0000000E+04  6.5599021E-08
  9.2500000E+04  6.0467685E-08
  9.5000000E+04  5.5839971E-08
  1.0000000E+05  4.7866067E-08
  1.0500000E+05  4.1292750E-08
  1.1000000E+05  3.5830117E-08
  1.1500000E+05  3.1256887E-08
  1.2000000E+05  2.7402239E-08
  1.2500000E+05  2.4132912E-08
  1.3000000E+05  2.1343988E-08
  1.3500000E+05  1.8952106E-08
  1.4000000E+05  1.6890489E-08
  1.4500000E+05  1.5105255E-08
  1.5000000E+05  1.3552609E-08
  1.5500000E+05  1.2196719E-08
  1.6000000E+05  1.1008101E-08
  1.6500000E+05  9.9623458E-09
  1.7000000E+05  9.0391375E-09
  1.7500000E+05  8.2214809E-09
  1.8000000E+05  7.4950943E-09
  1.8500000E+05  6.8479187E-09
  1.9000000E+05  6.2697270E-09
  1.9500000E+05  5.7518110E-09
  2.0000000E+05  5.2867285E-09
  2.0500000E+05  4.8680952E-09
  2.1000000E+05  4.4904144E-09
  2.2000000E+05  3.8395538E-09
  2.3000000E+05  3.3032256E-09
  2.4000000E+05  2.8579543E-09
  2.5000000E+05  2.4857143E-09
  2.6000000E+05  2.1725261E-09
  2.7000000E+05  1.9074466E-09
  2.8000000E+05  1.6818360E-09
  2.9000000E+05  1.4888201E-09
  3.0000000E+05  1.3228858E-09
  3.1000000E+05  1.1795813E-09
  3.2000000E+05  1.0552880E-09
  3.3000000E+05  9.4704676E-10
  3.4000000E+05  8.5242337E-10
  3.5000000E+05  7.6940496E-10
  3.6000000E+05  6.9631830E-10
  3.7000000E+05  6.3176571E-10
  3.8000000E+05  5.7457432E-10
  3.9000000E+05  5.2375548E-10
  4.0000000E+05  4.7847228E-10
  4.1000000E+05  4.3801360E-10
  4.2000000E+05  4.0177298E-10
  4.3000000E+05  3.6923130E-10
  4.4000000E+05  3.3994265E-10
  4.6000000E+05  2.8963915E-10
  4.8000000E+05  2.4836694E-10
  5.0000000E+05  2.1424015E-10
  5.1250000E+05  1.9588424E-10
  5.2500000E+05  1.7946685E-10
  5.3750000E+05  1.6474616E-10
  5.5000000E+05  1.5151495E-10
  5.7500000E+05  1.2883250E-10
  5.8750000E+05  1.1909448E-10
  6.0000000E+05  1.1026547E-10
  6.2500000E+05  9.4945273E-11
  6.5000000E+05  8.2210449E-11
  6.7500000E+05  7.1552132E-11
  7.0000000E+05  6.2574945E-11
  7.2500000E+05  5.4968707E-11
  7.5000000E+05  4.8488286E-11
  7.7500000E+05  4.2938465E-11
  8.0000000E+05  3.8162645E-11
  8.2500000E+05  3.4034282E-11
  8.5000000E+05  3.0450427E-11
  8.7500000E+05  2.7326786E-11
  9.0000000E+05  2.4593900E-11
  9.2500000E+05  2.2194293E-11
  9.5000000E+05  2.0080160E-11
  9.7500000E+05  1.8211553E-11
  1.0000000E+06  1.6554929E-11
  1.0250000E+06  1.5081999E-11
  1.0500000E+06  1.3768796E-11
  1.0750000E+06  1.2594940E-11
  1.1000000E+06  1.1543024E-11
  1.1250000E+06  1.0598134E-11
  1.1500000E+06  9.7474466E-12
  1.2000000E+06  8.2859286E-12
  1.2250000E+06  7.6572251E-12
  1.2500000E+06  7.0865647E-12
  1.3000000E+06  6.0949315E-12
  1.3500000E+06  5.2693657E-12
  1.4000000E+06  4.5776438E-12
  1.4500000E+06  3.9946085E-12
  1.5000000E+06  3.5004531E-12
  1.5500000E+06  3.0794594E-12
  1.6000000E+06  2.7190647E-12
  1.6500000E+06  2.4091517E-12
  1.7000000E+06  2.1415165E-12
  1.7500000E+06  1.9094657E-12
  1.8000000E+06  1.7075058E-12
  1.8500000E+06  1.5311057E-12
  1.9000000E+06  1.3765083E-12
  1.9500000E+06  1.2405844E-12
  2.0000000E+06  1.1207172E-12
  2.0500000E+06  1.0147061E-12
  2.1000000E+06  9.2069264E-13
  2.1500000E+06  8.3710103E-13
  2.2000000E+06  7.6258984E-13
  2.2500000E+06  6.9601316E-13
  2.3000000E+06  6.3638933E-13
  2.3500000E+06  5.8287472E-13
  2.4000000E+06  5.3474200E-13
  2.4500000E+06  4.9136246E-13
  2.5000000E+06  4.5219122E-13
  2.6000000E+06  3.8463856E-13
  2.7000000E+06  3.2896934E-13
  2.8000000E+06  2.8279225E-13
  2.9000000E+06  2.4425432E-13
  3.0000000E+06  2.1190792E-13
  3.1000000E+06  1.8461340E-13
  3.2000000E+06  1.6146780E-13
  3.3000000E+06  1.4174931E-13
  3.4000000E+06  1.2487674E-13
  3.5000000E+06  1.1037806E-13
  3.6000000E+06  9.7867267E-14
  3.7000000E+06  8.7029267E-14
  3.8000000E+06  7.7605603E-14
  3.9000000E+06  6.9384854E-14
  4.0000000E+06  6.2195006E-14
  4.1000000E+06  5.5891361E-14
  4.2000000E+06  5.0351273E-14
  
  
#  55   6  M2  EION =  1.068000000E+03 eV   276
#  S(0) = 1.373667E+00
  1.0629044E+01  0.0000000E+00
  1.0629044E+03  0.0000000E+00
  1.0629044E+03  1.6268334E-03
  1.0680000E+03  1.6268334E-03
  1.0680106E+03  1.6268334E-03
  1.0681106E+03  1.5932168E-03
  1.0682105E+03  1.5617424E-03
  1.0683105E+03  1.5322238E-03
  1.0684105E+03  1.5044948E-03
  1.0686104E+03  1.4538279E-03
  1.0688103E+03  1.4087303E-03
  1.0692102E+03  1.3321196E-03
  1.0696101E+03  1.2697308E-03
  1.0700099E+03  1.2181723E-03
  1.0704098E+03  1.1750411E-03
  1.0708097E+03  1.1385909E-03
  1.0712095E+03  1.1075238E-03
  1.0720093E+03  1.0578259E-03
  1.0728090E+03  1.0204271E-03
  1.0736087E+03  9.9186144E-04
  1.0744085E+03  9.6984230E-04
  1.0760079E+03  9.3960866E-04
  1.0776074E+03  9.2171850E-04
  1.0792069E+03  9.1170202E-04
  1.0808064E+03  9.0683054E-04
  1.0824058E+03  9.0532385E-04
  1.0840053E+03  9.0596234E-04
  1.0856048E+03  9.0788378E-04
  1.0872042E+03  9.1046971E-04
  1.0904032E+03  9.1599785E-04
  1.0936021E+03  9.2041304E-04
  1.1000000E+03  9.2335861E-04
  1.1062500E+03  9.1993988E-04
  1.1125000E+03  9.1381528E-04
  1.1187500E+03  9.0772555E-04
  1.1250000E+03  9.0289731E-04
  1.1375000E+03  8.9679544E-04
  1.1437500E+03  8.9439887E-04
  1.1500000E+03  8.9171827E-04
  1.1625000E+03  8.8461404E-04
  1.1750000E+03  8.7561489E-04
  1.1875000E+03  8.6621026E-04
  1.2000000E+03  8.5737749E-04
  1.2125000E+03  8.4912450E-04
  1.2250000E+03  8.4093464E-04
  1.2500000E+03  8.2339704E-04
  1.2625000E+03  8.1416652E-04
  1.2750000E+03  8.0496621E-04
  1.2875000E+03  7.9601798E-04
  1.3000000E+03  7.8733372E-04
  1.3500000E+03  7.5338738E-04
  1.3750000E+03  7.3638679E-04
  1.4000000E+03  7.1985371E-04
  1.4250000E+03  7.0399778E-04
  1.4500000E+03  6.8852825E-04
  1.4750000E+03  6.7325342E-04
  1.5000000E+03  6.5826444E-04
  1.5500000E+03  6.2952398E-04
  1.6000000E+03  6.0242331E-04
  1.6500000E+03  5.7639922E-04
  1.7000000E+03  5.5180166E-04
  1.7500000E+03  5.2847731E-04
  1.8000000E+03  5.0623377E-04
  1.9000000E+03  4.6516072E-04
  2.0000000E+03  4.2806415E-04
  2.1000000E+03  3.9466369E-04
  2.2000000E+03  3.6446290E-04
  2.3000000E+03  3.3715634E-04
  2.4000000E+03  3.1246693E-04
  2.5000000E+03  2.9007131E-04
  2.6000000E+03  2.6971816E-04
  2.7000000E+03  2.5119364E-04
  2.8000000E+03  2.3430946E-04
  2.9000000E+03  2.1889388E-04
  3.0000000E+03  2.0479238E-04
  3.1000000E+03  1.9186907E-04
  3.2000000E+03  1.8000437E-04
  3.4000000E+03  1.5904109E-04
  3.6000000E+03  1.4119645E-04
  3.8000000E+03  1.2591328E-04
  4.0000000E+03  1.1274850E-04
  4.2000000E+03  1.0134732E-04
  4.4000000E+03  9.1423853E-05
  4.6000000E+03  8.2746020E-05
  4.8000000E+03  7.5124324E-05
  5.0000000E+03  6.8402873E-05
  5.2500000E+03  6.1072776E-05
  5.5000000E+03  5.4743884E-05
  5.7500000E+03  4.9251154E-05
  6.0000000E+03  4.4461127E-05
  6.5000000E+03  3.6574375E-05
  6.7500000E+03  3.3315175E-05
  7.0000000E+03  3.0426672E-05
  7.2500000E+03  2.7857903E-05
  7.5000000E+03  2.5565977E-05
  8.0000000E+03  2.1673408E-05
  8.5000000E+03  1.8520394E-05
  9.0000000E+03  1.5940243E-05
  9.5000000E+03  1.3809215E-05
  1.0000000E+04  1.2034244E-05
  1.0500000E+04  1.0544452E-05
  1.1000000E+04  9.2852131E-06
  1.1500000E+04  8.2139755E-06
  1.2000000E+04  7.2972492E-06
  1.2500000E+04  6.5084364E-06
  1.3000000E+04  5.8262307E-06
  1.3500000E+04  5.2334281E-06
  1.4000000E+04  4.7160390E-06
  1.4500000E+04  4.2626053E-06
  1.5000000E+04  3.8636833E-06
  1.5500000E+04  3.5114445E-06
  1.6000000E+04  3.1993614E-06
  1.6500000E+04  2.9219631E-06
  1.7000000E+04  2.6746424E-06
  1.8000000E+04  2.2552257E-06
  1.9000000E+04  1.9163690E-06
  2.0000000E+04  1.6399311E-06
  2.1000000E+04  1.4124163E-06
  2.2000000E+04  1.2236493E-06
  2.3000000E+04  1.0658677E-06
  2.4000000E+04  9.3308295E-07
  2.5000000E+04  8.2062879E-07
  2.6000000E+04  7.2483522E-07
  2.7000000E+04  6.4279034E-07
  2.8000000E+04  5.7216527E-07
  2.9000000E+04  5.1108346E-07
  3.0000000E+04  4.5802209E-07
  3.1000000E+04  4.1173716E-07
  3.2000000E+04  3.7120616E-07
  3.3000000E+04  3.3558387E-07
  3.4000000E+04  3.0416768E-07
  3.5000000E+04  2.7637047E-07
  3.6000000E+04  2.5169936E-07
  3.8000000E+04  2.1013615E-07
  4.0000000E+04  1.7685139E-07
  4.2000000E+04  1.4993191E-07
  4.4000000E+04  1.2796375E-07
  4.6000000E+04  1.0988802E-07
  4.8000000E+04  9.4902045E-08
  5.0000000E+04  8.2390673E-08
  5.2500000E+04  6.9516028E-08
  5.5000000E+04  5.9062453E-08
  5.7500000E+04  5.0502162E-08
  5.8750000E+04  4.6803632E-08
  6.0000000E+04  4.3437263E-08
  6.2500000E+04  3.7564370E-08
  6.5000000E+04  3.2649717E-08
  6.7500000E+04  2.8511441E-08
  7.0000000E+04  2.5006788E-08
  7.2500000E+04  2.2022766E-08
  7.5000000E+04  1.9469248E-08
  7.7500000E+04  1.7273820E-08
  8.0000000E+04  1.5377911E-08
  8.2500000E+04  1.3733840E-08
  8.5000000E+04  1.2302558E-08
  8.7500000E+04  1.1051905E-08
  9.0000000E+04  9.9552540E-09
  9.2500000E+04  8.9904480E-09
  9.5000000E+04  8.1389602E-09
  9.7500000E+04  7.3852300E-09
  1.0000000E+05  6.7161349E-09
  1.0250000E+05  6.1205610E-09
  1.0500000E+05  5.5890579E-09
  1.1000000E+05  4.6871618E-09
  1.1500000E+05  3.9587410E-09
  1.2000000E+05  3.3654047E-09
  1.2500000E+05  2.8782998E-09
  1.3000000E+05  2.4755025E-09
  1.3500000E+05  2.1401773E-09
  1.4000000E+05  1.8592725E-09
  1.4500000E+05  1.6225810E-09
  1.5000000E+05  1.4220534E-09
  1.5500000E+05  1.2512939E-09
  1.6000000E+05  1.1051840E-09
  1.6500000E+05  9.7959974E-10
  1.7000000E+05  8.7119670E-10
  1.7500000E+05  7.7724704E-10
  1.8000000E+05  6.9551336E-10
  1.8500000E+05  6.2415036E-10
  1.9000000E+05  5.6162841E-10
  1.9500000E+05  5.0667358E-10
  2.0000000E+05  4.5822021E-10
  2.0500000E+05  4.1537284E-10
  2.1000000E+05  3.7737595E-10
  2.2000000E+05  3.1346986E-10
  2.3000000E+05  2.6244058E-10
  2.4000000E+05  2.2131412E-10
  2.5000000E+05  1.8788438E-10
  2.6000000E+05  1.6049544E-10
  2.7000000E+05  1.3789068E-10
  2.8000000E+05  1.1910679E-10
  2.9000000E+05  1.0339832E-10
  3.0000000E+05  9.0183409E-11
  3.1000000E+05  7.9004115E-11
  3.2000000E+05  6.9497232E-11
  3.3000000E+05  6.1372659E-11
  3.4000000E+05  5.4397116E-11
  3.5000000E+05  4.8381792E-11
  3.6000000E+05  4.3172946E-11
  3.7000000E+05  3.8644706E-11
  3.8000000E+05  3.4693461E-11
  3.9000000E+05  3.1233475E-11
  4.0000000E+05  2.8193449E-11
  4.1000000E+05  2.5513838E-11
  4.2000000E+05  2.3144694E-11
  4.3000000E+05  2.1043939E-11
  4.4000000E+05  1.9175977E-11
  4.6000000E+05  1.6022004E-11
  4.8000000E+05  1.3490346E-11
  5.0000000E+05  1.1439475E-11
  5.1250000E+05  1.0353804E-11
  5.2500000E+05  9.3939484E-12
  5.3750000E+05  8.5428207E-12
  5.5000000E+05  7.7859770E-12
  5.7500000E+05  6.5079243E-12
  5.8750000E+05  5.9673534E-12
  6.0000000E+05  5.4817937E-12
  6.2500000E+05  4.6502666E-12
  6.5000000E+05  3.9706598E-12
  6.7500000E+05  3.4108270E-12
  7.0000000E+05  2.9462891E-12
  7.2500000E+05  2.5582122E-12
  7.5000000E+05  2.2319685E-12
  7.7500000E+05  1.9560942E-12
  8.0000000E+05  1.7215266E-12
  8.2500000E+05  1.5210510E-12
  8.5000000E+05  1.3488835E-12
  8.7500000E+05  1.2003554E-12
  9.0000000E+05  1.0716740E-12
  9.2500000E+05  9.5973882E-13
  9.5000000E+05  8.6200077E-13
  9.7500000E+05  7.7635223E-13
  1.0000000E+06  7.0104147E-13
  1.0250000E+06  6.3460623E-13
  1.0500000E+06  5.7582030E-13
  1.0750000E+06  5.2365094E-13
  1.1000000E+06  4.7722468E-13
  1.1250000E+06  4.3579986E-13
  1.1500000E+06  3.9874428E-13
  1.2000000E+06  3.3565406E-13
  1.2500000E+06  2.8447523E-13
  1.3000000E+06  2.4261295E-13
  1.3500000E+06  2.0810862E-13
  1.4000000E+06  1.7946776E-13
  1.4500000E+06  1.5553842E-13
  1.5000000E+06  1.3542399E-13
  1.5500000E+06  1.1842052E-13
  1.6000000E+06  1.0397081E-13
  1.6500000E+06  9.1630485E-14
  1.7000000E+06  8.1042648E-14
  1.7500000E+06  7.1918779E-14
  1.8000000E+06  6.4024182E-14
  1.8500000E+06  5.7166771E-14
  1.9000000E+06  5.1188463E-14
  1.9500000E+06  4.5958487E-14
  2.0000000E+06  4.1368135E-14
  2.0500000E+06  3.7326605E-14
  2.1000000E+06  3.3757718E-14
  2.1500000E+06  3.0597291E-14
  2.2000000E+06  2.7791055E-14
  2.2500000E+06  2.5292932E-14
  2.3000000E+06  2.3063647E-14
  2.4000000E+06  1.9281971E-14
  2.5000000E+06  1.6230018E-14
  2.6000000E+06  1.3746824E-14
  2.7000000E+06  1.1711134E-14
  2.8000000E+06  1.0030728E-14
  2.9000000E+06  8.6347592E-15
  3.0000000E+06  7.4681795E-15
  3.1000000E+06  6.4877807E-15
  3.2000000E+06  5.6593113E-15
  3.3000000E+06  4.9556083E-15
  3.4000000E+06  4.3550089E-15
  3.5000000E+06  3.8403183E-15
  3.6000000E+06  3.3977298E-15
  3.7000000E+06  3.0158705E-15
  
  
#  55   7  M3  EION =  1.000000000E+03 eV   276
#  S(0) = 2.924650E+00
  9.9528907E+00  0.0000000E+00
  9.9528907E+02  0.0000000E+00
  9.9528907E+02  4.1816660E-03
  1.0000000E+03  4.1816660E-03
  1.0000099E+03  4.1816660E-03
  1.0000880E+03  4.1129554E-03
  1.0001661E+03  4.0476506E-03
  1.0002442E+03  3.9855225E-03
  1.0003223E+03  3.9263615E-03
  1.0004786E+03  3.8161854E-03
  1.0006348E+03  3.7157598E-03
  1.0009472E+03  3.5397043E-03
  1.0012597E+03  3.3908171E-03
  1.0018845E+03  3.1540390E-03
  1.0025094E+03  2.9756968E-03
  1.0031343E+03  2.8379370E-03
  1.0037592E+03  2.7294485E-03
  1.0043840E+03  2.6427376E-03
  1.0050089E+03  2.5726498E-03
  1.0062587E+03  2.4686938E-03
  1.0075084E+03  2.3983961E-03
  1.0087582E+03  2.3506983E-03
  1.0100079E+03  2.3187386E-03
  1.0125074E+03  2.2853586E-03
  1.0150069E+03  2.2759965E-03
  1.0175064E+03  2.2786990E-03
  1.0200059E+03  2.2864945E-03
  1.0225054E+03  2.2952230E-03
  1.0250050E+03  2.3025114E-03
  1.0275045E+03  2.3071821E-03
  1.0300040E+03  2.3088586E-03
  1.0350030E+03  2.3040832E-03
  1.0400020E+03  2.2918722E-03
  1.0450010E+03  2.2765967E-03
  1.0500000E+03  2.2614456E-03
  1.0625000E+03  2.2321223E-03
  1.0687500E+03  2.2215654E-03
  1.0750000E+03  2.2119195E-03
  1.0875000E+03  2.1906535E-03
  1.1000000E+03  2.1641984E-03
  1.1125000E+03  2.1348182E-03
  1.1250000E+03  2.1059166E-03
  1.1375000E+03  2.0788827E-03
  1.1500000E+03  2.0530690E-03
  1.1750000E+03  2.0005748E-03
  1.2000000E+03  1.9458301E-03
  1.2250000E+03  1.8929093E-03
  1.2375000E+03  1.8676859E-03
  1.2500000E+03  1.8429462E-03
  1.2750000E+03  1.7940388E-03
  1.3000000E+03  1.7455336E-03
  1.3500000E+03  1.6536625E-03
  1.3750000E+03  1.6105281E-03
  1.4000000E+03  1.5685117E-03
  1.4250000E+03  1.5274245E-03
  1.4500000E+03  1.4877194E-03
  1.5000000E+03  1.4126971E-03
  1.6000000E+03  1.2760418E-03
  1.7000000E+03  1.1559366E-03
  1.8000000E+03  1.0495330E-03
  1.9000000E+03  9.5567900E-04
  2.0000000E+03  8.7218013E-04
  2.1000000E+03  7.9807076E-04
  2.2000000E+03  7.3196658E-04
  2.3000000E+03  6.7283002E-04
  2.4000000E+03  6.1983485E-04
  2.5000000E+03  5.7224680E-04
  2.6000000E+03  5.2938274E-04
  2.7000000E+03  4.9066370E-04
  2.8000000E+03  4.5560762E-04
  2.9000000E+03  4.2379751E-04
  3.0000000E+03  3.9487105E-04
  3.1000000E+03  3.6851118E-04
  3.2000000E+03  3.4444007E-04
  3.4000000E+03  3.0222155E-04
  3.6000000E+03  2.6660720E-04
  3.8000000E+03  2.3635176E-04
  4.0000000E+03  2.1048175E-04
  4.2000000E+03  1.8822899E-04
  4.4000000E+03  1.6898166E-04
  4.6000000E+03  1.5224852E-04
  4.8000000E+03  1.3763189E-04
  5.0000000E+03  1.2480751E-04
  5.2500000E+03  1.1089621E-04
  5.5000000E+03  9.8951447E-05
  5.7500000E+03  8.8638646E-05
  6.0000000E+03  7.9689763E-05
  6.5000000E+03  6.5055397E-05
  6.7500000E+03  5.9047451E-05
  7.0000000E+03  5.3743881E-05
  7.2500000E+03  4.9045028E-05
  7.5000000E+03  4.4867654E-05
  8.0000000E+03  3.7808762E-05
  8.5000000E+03  3.2127904E-05
  9.0000000E+03  2.7506853E-05
  9.5000000E+03  2.3711388E-05
  1.0000000E+04  2.0566552E-05
  1.0500000E+04  1.7939957E-05
  1.1000000E+04  1.5730181E-05
  1.1500000E+04  1.3858630E-05
  1.2000000E+04  1.2263771E-05
  1.2500000E+04  1.0896963E-05
  1.3000000E+04  9.7194298E-06
  1.3500000E+04  8.6999978E-06
  1.4000000E+04  7.8134158E-06
  1.4500000E+04  7.0390907E-06
  1.5000000E+04  6.3601125E-06
  1.5500000E+04  5.7625109E-06
  1.6000000E+04  5.2346804E-06
  1.6500000E+04  4.7669263E-06
  1.7000000E+04  4.3511093E-06
  1.8000000E+04  3.6488732E-06
  1.9000000E+04  3.0845789E-06
  2.0000000E+04  2.6265902E-06
  2.1000000E+04  2.2514959E-06
  2.2000000E+04  1.9417378E-06
  2.3000000E+04  1.6839826E-06
  2.4000000E+04  1.4679943E-06
  2.5000000E+04  1.2858309E-06
  2.6000000E+04  1.1312725E-06
  2.7000000E+04  9.9940485E-07
  2.8000000E+04  8.8631294E-07
  2.9000000E+04  7.8885382E-07
  3.0000000E+04  7.0448629E-07
  3.1000000E+04  6.3114207E-07
  3.2000000E+04  5.6712682E-07
  3.3000000E+04  5.1104435E-07
  3.4000000E+04  4.6173791E-07
  3.5000000E+04  4.1824403E-07
  3.6000000E+04  3.7975617E-07
  3.8000000E+04  3.1519061E-07
  4.0000000E+04  2.6377226E-07
  4.2000000E+04  2.2240873E-07
  4.4000000E+04  1.8882634E-07
  4.6000000E+04  1.6133083E-07
  4.8000000E+04  1.3864413E-07
  5.0000000E+04  1.1979113E-07
  5.2500000E+04  1.0048751E-07
  5.5000000E+04  8.4898467E-08
  5.7500000E+04  7.2199321E-08
  5.8750000E+04  6.6733772E-08
  6.0000000E+04  6.1771422E-08
  6.2500000E+04  5.3145287E-08
  6.5000000E+04  4.5960865E-08
  6.7500000E+04  3.9939276E-08
  7.0000000E+04  3.4862550E-08
  7.2500000E+04  3.0558901E-08
  7.5000000E+04  2.6891857E-08
  7.7500000E+04  2.3752203E-08
  8.0000000E+04  2.1051941E-08
  8.2500000E+04  1.8719703E-08
  8.5000000E+04  1.6697260E-08
  8.7500000E+04  1.4936826E-08
  9.0000000E+04  1.3398976E-08
  9.2500000E+04  1.2051014E-08
  9.5000000E+04  1.0865697E-08
  1.0000000E+05  8.8954007E-09
  1.0250000E+05  8.0750557E-09
  1.0500000E+05  7.3454622E-09
  1.1000000E+05  6.1135422E-09
  1.1500000E+05  5.1251068E-09
  1.2000000E+05  4.3251362E-09
  1.2500000E+05  3.6725126E-09
  1.3000000E+05  3.1361581E-09
  1.3500000E+05  2.6923364E-09
  1.4000000E+05  2.3227429E-09
  1.4500000E+05  2.0131347E-09
  1.5000000E+05  1.7523352E-09
  1.5500000E+05  1.5315069E-09
  1.6000000E+05  1.3436103E-09
  1.6500000E+05  1.1830000E-09
  1.7000000E+05  1.0451187E-09
  1.7500000E+05  9.2626608E-10
  1.8000000E+05  8.2342011E-10
  1.8500000E+05  7.3409927E-10
  1.9000000E+05  6.5625555E-10
  1.9500000E+05  5.8819048E-10
  2.0000000E+05  5.2848907E-10
  2.0500000E+05  4.7596724E-10
  2.1000000E+05  4.2963003E-10
  2.2000000E+05  3.5228066E-10
  2.3000000E+05  2.9114191E-10
  2.4000000E+05  2.4236333E-10
  2.5000000E+05  2.0311044E-10
  2.6000000E+05  1.7127153E-10
  2.7000000E+05  1.4525585E-10
  2.8000000E+05  1.2385277E-10
  2.9000000E+05  1.0613215E-10
  3.0000000E+05  9.1372932E-11
  3.1000000E+05  7.9011633E-11
  3.2000000E+05  6.8604487E-11
  3.3000000E+05  5.9799429E-11
  3.4000000E+05  5.2315267E-11
  3.5000000E+05  4.5926016E-11
  3.6000000E+05  4.0448953E-11
  3.7000000E+05  3.5735482E-11
  3.8000000E+05  3.1664109E-11
  3.9000000E+05  2.8134995E-11
  4.0000000E+05  2.5065689E-11
  4.1000000E+05  2.2387780E-11
  4.2000000E+05  2.0044253E-11
  4.3000000E+05  1.7987409E-11
  4.4000000E+05  1.6177184E-11
  4.6000000E+05  1.3166652E-11
  4.8000000E+05  1.0799572E-11
  5.0000000E+05  8.9213795E-12
  5.1250000E+05  7.9439981E-12
  5.2500000E+05  7.0910556E-12
  5.3750000E+05  6.3445204E-12
  5.5000000E+05  5.6892846E-12
  5.7500000E+05  4.6038626E-12
  5.8750000E+05  4.1538607E-12
  6.0000000E+05  3.7549095E-12
  6.2500000E+05  3.0847544E-12
  6.5000000E+05  2.5512239E-12
  6.7500000E+05  2.1231130E-12
  7.0000000E+05  1.7770783E-12
  7.2500000E+05  1.4954804E-12
  7.5000000E+05  1.2648664E-12
  7.7500000E+05  1.0748850E-12
  8.0000000E+05  9.1750626E-13
  8.2500000E+05  7.8645381E-13
  8.5000000E+05  6.7678661E-13
  8.7500000E+05  5.8458890E-13
  9.0000000E+05  5.0673784E-13
  9.2500000E+05  4.4072858E-13
  9.5000000E+05  3.8454025E-13
  9.7500000E+05  3.3653336E-13
  1.0000000E+06  2.9537113E-13
  1.0250000E+06  2.5995835E-13
  1.0500000E+06  2.2939361E-13
  1.0750000E+06  2.0293191E-13
  1.1000000E+06  1.7995499E-13
  1.1250000E+06  1.5994772E-13
  1.1500000E+06  1.4247936E-13
  1.1750000E+06  1.2718842E-13
  1.2000000E+06  1.1377034E-13
  1.2250000E+06  1.0196774E-13
  1.2500000E+06  9.1562370E-14
  1.3000000E+06  7.4228169E-14
  1.3500000E+06  6.0584808E-14
  1.4000000E+06  4.9762741E-14
  1.4500000E+06  4.1116184E-14
  1.5000000E+06  3.4160946E-14
  1.5500000E+06  2.8530620E-14
  1.6000000E+06  2.3945577E-14
  1.6500000E+06  2.0190721E-14
  1.7000000E+06  1.7099382E-14
  1.7500000E+06  1.4541518E-14
  1.8000000E+06  1.2414999E-14
  1.8500000E+06  1.0639140E-14
  1.9000000E+06  9.1497950E-15
  1.9500000E+06  7.8956694E-15
  2.0000000E+06  6.8355277E-15
  2.0500000E+06  5.9360507E-15
  2.1000000E+06  5.1701882E-15
  2.1500000E+06  4.5158858E-15
  2.2000000E+06  3.9550831E-15
  2.2500000E+06  3.4729285E-15
  2.3000000E+06  3.0571616E-15
  2.3500000E+06  2.6976209E-15
  2.4000000E+06  2.3858520E-15
  2.4500000E+06  2.1147965E-15
  2.5000000E+06  1.8785411E-15
  2.5500000E+06  1.6721175E-15
  2.6000000E+06  1.4913396E-15
  2.6500000E+06  1.3326660E-15
  2.7000000E+06  1.1930918E-15
  2.8000000E+06  9.6139011E-16
  2.9000000E+06  7.7992440E-16
  3.0000000E+06  6.3668432E-16
  3.1000000E+06  5.2278504E-16
  3.2000000E+06  4.3160226E-16
  3.3000000E+06  3.5819683E-16
  3.4000000E+06  2.9881092E-16
  3.5000000E+06  2.5053211E-16
  
  
#  55   8  M4  EION =  7.420000000E+02 eV   281
#  S(0) = 5.668443E+00
  7.4096998E+00  0.0000000E+00
  7.4096998E+02  0.0000000E+00
  7.4096998E+02  9.6799977E-04
  7.4200000E+02  9.6799977E-04
  7.4200748E+02  9.6799977E-04
  7.4205743E+02  1.0353165E-03
  7.4210738E+02  1.1075946E-03
  7.4215734E+02  1.1852124E-03
  7.4220729E+02  1.2685813E-03
  7.4230720E+02  1.4543990E-03
  7.4240710E+02  1.6691224E-03
  7.4260692E+02  2.2056173E-03
  7.4280673E+02  2.9295214E-03
  7.4300654E+02  3.9158386E-03
  7.4320636E+02  5.2763272E-03
  7.4340617E+02  7.1816200E-03
  7.4350607E+02  8.4170000E-03
  7.4360598E+02  9.8997491E-03
  7.4370589E+02  1.1689952E-02
  7.4380579E+02  1.3864791E-02
  7.4390570E+02  1.6525181E-02
  7.4400561E+02  1.9803119E-02
  7.4410551E+02  2.3875995E-02
  7.4420542E+02  2.8976581E-02
  7.4430533E+02  3.5420264E-02
  7.4440523E+02  4.3627874E-02
  7.4450514E+02  5.4161813E-02
  7.4460505E+02  6.7778554E-02
  7.4480486E+02  1.0830862E-01
  7.4490477E+02  1.3709174E-01
  7.4500467E+02  1.7255613E-01
  7.4505463E+02  1.9263270E-01
  7.4510458E+02  2.1352766E-01
  7.4520449E+02  2.5403109E-01
  7.4525444E+02  2.7132550E-01
  7.4530439E+02  2.8496288E-01
  7.4535435E+02  2.9375130E-01
  7.4540430E+02  2.9714390E-01
  7.4550421E+02  2.8988885E-01
  7.4560411E+02  2.6926271E-01
  7.4570402E+02  2.4177156E-01
  7.4580393E+02  2.1258986E-01
  7.4590383E+02  1.8481528E-01
  7.4600374E+02  1.5996044E-01
  7.4610364E+02  1.3865981E-01
  7.4620355E+02  1.2099698E-01
  7.4630346E+02  1.0666735E-01
  7.4640336E+02  9.4974788E-02
  7.4660318E+02  7.7248288E-02
  7.4680299E+02  6.4625693E-02
  7.4700280E+02  5.5323223E-02
  7.4720262E+02  4.8300334E-02
  7.4740243E+02  4.2887828E-02
  7.4760224E+02  3.8634475E-02
  7.4780206E+02  3.5228724E-02
  7.4800187E+02  3.2454145E-02
  7.4840150E+02  2.8242655E-02
  7.4880112E+02  2.5242722E-02
  7.4920075E+02  2.3030639E-02
  7.4960037E+02  2.1354590E-02
  7.5000000E+02  2.0056183E-02
  7.5078125E+02  1.8248562E-02
  7.5156250E+02  1.7058707E-02
  7.5234375E+02  1.6246586E-02
  7.5312500E+02  1.5676169E-02
  7.5468750E+02  1.4958146E-02
  7.5625000E+02  1.4529592E-02
  7.5781250E+02  1.4217498E-02
  7.5937500E+02  1.3938929E-02
  7.6093750E+02  1.3657586E-02
  7.6250000E+02  1.3362242E-02
  7.6562500E+02  1.2743248E-02
  7.6875000E+02  1.2139153E-02
  7.7187500E+02  1.1600771E-02
  7.7500000E+02  1.1149039E-02
  7.8125000E+02  1.0488810E-02
  7.8750000E+02  1.0054282E-02
  7.9375000E+02  9.7312692E-03
  8.0000000E+02  9.4500884E-03
  8.1250000E+02  8.9313547E-03
  8.2500000E+02  8.4911454E-03
  8.3750000E+02  8.1468019E-03
  8.5000000E+02  7.8634065E-03
  8.7500000E+02  7.3512130E-03
  9.0000000E+02  6.8916275E-03
  9.2500000E+02  6.4949040E-03
  9.5000000E+02  6.1259895E-03
  9.7500000E+02  5.7759476E-03
  1.0000000E+03  5.4537347E-03
  1.0500000E+03  4.8750664E-03
  1.1000000E+03  4.3637818E-03
  1.1500000E+03  3.9199289E-03
  1.2000000E+03  3.5280095E-03
  1.2500000E+03  3.1845268E-03
  1.3000000E+03  2.8815632E-03
  1.3500000E+03  2.6130718E-03
  1.4000000E+03  2.3753728E-03
  1.4500000E+03  2.1639093E-03
  1.5000000E+03  1.9754137E-03
  1.6000000E+03  1.6563221E-03
  1.7000000E+03  1.3993306E-03
  1.8000000E+03  1.1908218E-03
  1.9000000E+03  1.0199505E-03
  2.0000000E+03  8.7903757E-04
  2.1000000E+03  7.6196893E-04
  2.2000000E+03  6.6397215E-04
  2.3000000E+03  5.8140063E-04
  2.4000000E+03  5.1141180E-04
  2.5000000E+03  4.5175977E-04
  2.6000000E+03  4.0064719E-04
  2.7000000E+03  3.5663145E-04
  2.8000000E+03  3.1854865E-04
  2.9000000E+03  2.8545371E-04
  3.0000000E+03  2.5657475E-04
  3.1000000E+03  2.3127736E-04
  3.2000000E+03  2.0903679E-04
  3.4000000E+03  1.7205297E-04
  3.6000000E+03  1.4291583E-04
  3.8000000E+03  1.1970034E-04
  4.0000000E+03  1.0101389E-04
  4.2000000E+03  8.5833434E-05
  4.4000000E+03  7.3396833E-05
  4.6000000E+03  6.3129089E-05
  4.8000000E+03  5.4591313E-05
  5.0000000E+03  4.7445030E-05
  5.2500000E+03  4.0072947E-05
  5.5000000E+03  3.4072781E-05
  5.7500000E+03  2.9149302E-05
  6.0000000E+03  2.5078997E-05
  6.5000000E+03  1.8851799E-05
  6.7500000E+03  1.6458934E-05
  7.0000000E+03  1.4430707E-05
  7.2500000E+03  1.2702573E-05
  7.5000000E+03  1.1222940E-05
  8.0000000E+03  8.8508663E-06
  8.5000000E+03  7.0670505E-06
  9.0000000E+03  5.7054718E-06
  9.5000000E+03  4.6522607E-06
  1.0000000E+04  3.8277586E-06
  1.0500000E+04  3.1752616E-06
  1.1000000E+04  2.6537739E-06
  1.1500000E+04  2.2332231E-06
  1.2000000E+04  1.8912605E-06
  1.2500000E+04  1.6110787E-06
  1.3000000E+04  1.3798953E-06
  1.3500000E+04  1.1878934E-06
  1.4000000E+04  1.0274614E-06
  1.4500000E+04  8.9264585E-07
  1.5000000E+04  7.7875353E-07
  1.6000000E+04  5.9957308E-07
  1.7000000E+04  4.6809806E-07
  1.8000000E+04  3.7003941E-07
  1.9000000E+04  2.9582363E-07
  2.0000000E+04  2.3890485E-07
  2.1000000E+04  1.9472462E-07
  2.2000000E+04  1.6005494E-07
  2.3000000E+04  1.3257547E-07
  2.4000000E+04  1.1059459E-07
  2.5000000E+04  9.2863270E-08
  2.6000000E+04  7.8448390E-08
  2.7000000E+04  6.6645090E-08
  2.8000000E+04  5.6915430E-08
  2.9000000E+04  4.8845132E-08
  3.0000000E+04  4.2112260E-08
  3.1000000E+04  3.6464545E-08
  3.2000000E+04  3.1702860E-08
  3.4000000E+04  2.4235936E-08
  3.6000000E+04  1.8784108E-08
  3.8000000E+04  1.4739954E-08
  4.0000000E+04  1.1696813E-08
  4.2000000E+04  9.3770233E-09
  4.4000000E+04  7.5876282E-09
  4.6000000E+04  6.1923553E-09
  4.8000000E+04  5.0935400E-09
  5.0000000E+04  4.2202372E-09
  5.2500000E+04  3.3675656E-09
  5.5000000E+04  2.7130705E-09
  5.7500000E+04  2.2050656E-09
  6.0000000E+04  1.8067111E-09
  6.5000000E+04  1.2396050E-09
  6.7500000E+04  1.0369353E-09
  7.0000000E+04  8.7257328E-10
  7.2500000E+04  7.3834736E-10
  7.5000000E+04  6.2801769E-10
  7.7500000E+04  5.3677737E-10
  8.0000000E+04  4.6089309E-10
  8.2500000E+04  3.9744228E-10
  8.5000000E+04  3.4412004E-10
  9.0000000E+04  2.6090946E-10
  9.5000000E+04  2.0056770E-10
  1.0000000E+05  1.5611569E-10
  1.0500000E+05  1.2290056E-10
  1.1000000E+05  9.7758846E-11
  1.1500000E+05  7.8502075E-11
  1.2000000E+05  6.3591968E-11
  1.2500000E+05  5.1931414E-11
  1.3000000E+05  4.2727471E-11
  1.3500000E+05  3.5400002E-11
  1.4000000E+05  2.9519687E-11
  1.4500000E+05  2.4765425E-11
  1.5000000E+05  2.0894727E-11
  1.5500000E+05  1.7722771E-11
  1.6000000E+05  1.5107455E-11
  1.6500000E+05  1.2938647E-11
  1.7000000E+05  1.1130336E-11
  1.8000000E+05  8.3386702E-12
  1.9000000E+05  6.3417177E-12
  2.0000000E+05  4.8887771E-12
  2.1000000E+05  3.8153074E-12
  2.2000000E+05  3.0110711E-12
  2.3000000E+05  2.4008321E-12
  2.4000000E+05  1.9323675E-12
  2.5000000E+05  1.5688616E-12
  2.6000000E+05  1.2839902E-12
  2.7000000E+05  1.0586860E-12
  2.8000000E+05  8.7896817E-13
  2.9000000E+05  7.3447010E-13
  3.0000000E+05  6.1742598E-13
  3.1000000E+05  5.2196044E-13
  3.2000000E+05  4.4358689E-13
  3.3000000E+05  3.7885116E-13
  3.4000000E+05  3.2507240E-13
  3.5000000E+05  2.8015343E-13
  3.6000000E+05  2.4244211E-13
  3.8000000E+05  1.8366753E-13
  4.0000000E+05  1.4110677E-13
  4.2000000E+05  1.0978625E-13
  4.4000000E+05  8.6399496E-14
  4.6000000E+05  6.8704303E-14
  4.8000000E+05  5.5153250E-14
  5.0000000E+05  4.4660836E-14
  5.2500000E+05  3.4690468E-14
  5.5000000E+05  2.7251451E-14
  5.7500000E+05  2.1628097E-14
  5.8750000E+05  1.9336499E-14
  6.0000000E+05  1.7326394E-14
  6.2500000E+05  1.3999743E-14
  6.5000000E+05  1.1401328E-14
  6.7500000E+05  9.3529941E-15
  7.0000000E+05  7.7245376E-15
  7.2500000E+05  6.4196921E-15
  7.5000000E+05  5.3664928E-15
  7.7500000E+05  4.5106025E-15
  8.0000000E+05  3.8106107E-15
  8.2500000E+05  3.2346936E-15
  8.5000000E+05  2.7581972E-15
  9.0000000E+05  2.0306098E-15
  9.5000000E+05  1.5177591E-15
  1.0000000E+06  1.1499629E-15
  1.0500000E+06  8.8206169E-16
  1.1000000E+06  6.8416172E-16
  1.1500000E+06  5.3609726E-16
  1.2000000E+06  4.2402200E-16
  1.2500000E+06  3.3827598E-16
  1.3000000E+06  2.7202296E-16
  1.3500000E+06  2.2036236E-16
  1.4000000E+06  1.7973929E-16
  1.4500000E+06  1.4754532E-16
  1.5000000E+06  1.2184487E-16
  1.5500000E+06  1.0118739E-16
  1.6000000E+06  8.4475884E-17
  1.6500000E+06  7.0874379E-17
  1.7000000E+06  5.9740850E-17
  1.7500000E+06  5.0578932E-17
  1.8000000E+06  4.3001881E-17
  1.8500000E+06  3.6705874E-17
  1.9000000E+06  3.1450759E-17
  2.0000000E+06  2.3336814E-17
  2.1000000E+06  1.7543142E-17
  2.2000000E+06  1.3344647E-17
  2.3000000E+06  1.0261913E-17
  2.4000000E+06  7.9711039E-18
  2.5000000E+06  6.2496453E-18
  2.6000000E+06  4.9424330E-18
  2.7000000E+06  3.9401018E-18
  2.8000000E+06  3.1644873E-18
  2.9000000E+06  2.5591178E-18
  3.0000000E+06  2.0828369E-18
  3.1000000E+06  1.7054642E-18
  3.2000000E+06  1.4046818E-18
  3.3000000E+06  1.1635736E-18
  
  
#  55   9  M5  EION =  7.280000000E+02 eV   280
#  S(0) = 8.514955E+00
  7.2699683E+00  0.0000000E+00
  7.2699683E+02  0.0000000E+00
  7.2699683E+02  1.3520506E-03
  7.2800000E+02  1.3520506E-03
  7.2800733E+02  1.3520506E-03
  7.2807606E+02  1.4818900E-03
  7.2814478E+02  1.6247324E-03
  7.2821351E+02  1.7819198E-03
  7.2828224E+02  1.9549510E-03
  7.2841969E+02  2.3554530E-03
  7.2855714E+02  2.8422502E-03
  7.2869460E+02  3.4356111E-03
  7.2883205E+02  4.1614012E-03
  7.2910696E+02  6.1533921E-03
  7.2924442E+02  7.5196797E-03
  7.2938187E+02  9.2271739E-03
  7.2951932E+02  1.1377297E-02
  7.2965678E+02  1.4107965E-02
  7.2979423E+02  1.7609344E-02
  7.2993169E+02  2.2148978E-02
  7.3006914E+02  2.8103121E-02
  7.3020660E+02  3.6011718E-02
  7.3034405E+02  4.6694690E-02
  7.3048150E+02  6.1317752E-02
  7.3061896E+02  8.1482968E-02
  7.3075641E+02  1.0953456E-01
  7.3082514E+02  1.2758485E-01
  7.3089387E+02  1.4908941E-01
  7.3096259E+02  1.7473987E-01
  7.3103132E+02  2.0464325E-01
  7.3110005E+02  2.3815251E-01
  7.3116877E+02  2.7406612E-01
  7.3130623E+02  3.4531355E-01
  7.3144368E+02  3.9993933E-01
  7.3158114E+02  4.2184833E-01
  7.3164986E+02  4.1756148E-01
  7.3171859E+02  4.0312697E-01
  7.3178732E+02  3.8088330E-01
  7.3185605E+02  3.5404407E-01
  7.3192477E+02  3.2532662E-01
  7.3199350E+02  2.9679729E-01
  7.3206223E+02  2.6988476E-01
  7.3213095E+02  2.4547677E-01
  7.3219968E+02  2.2388663E-01
  7.3226841E+02  2.0483419E-01
  7.3240586E+02  1.7311228E-01
  7.3254332E+02  1.4823678E-01
  7.3268077E+02  1.2864284E-01
  7.3281823E+02  1.1308322E-01
  7.3295568E+02  1.0056792E-01
  7.3323059E+02  8.1997971E-02
  7.3350550E+02  6.9175649E-02
  7.3378040E+02  5.9962256E-02
  7.3405531E+02  5.3107410E-02
  7.3433022E+02  4.7866974E-02
  7.3460513E+02  4.3769157E-02
  7.3488004E+02  4.0502145E-02
  7.3515495E+02  3.7856577E-02
  7.3570476E+02  3.3878898E-02
  7.3625458E+02  3.1082557E-02
  7.3680440E+02  2.9051109E-02
  7.3735421E+02  2.7538477E-02
  7.3790403E+02  2.6389443E-02
  7.3900366E+02  2.4807722E-02
  7.4010330E+02  2.3811679E-02
  7.4120293E+02  2.3144791E-02
  7.4340220E+02  2.2276637E-02
  7.4560147E+02  2.1613958E-02
  7.4780073E+02  2.0959150E-02
  7.5000000E+02  2.0273626E-02
  7.5312500E+02  1.9291016E-02
  7.5625000E+02  1.8379111E-02
  7.5937500E+02  1.7592595E-02
  7.6250000E+02  1.6944489E-02
  7.6875000E+02  1.6002066E-02
  7.7500000E+02  1.5368785E-02
  7.8125000E+02  1.4879791E-02
  7.8750000E+02  1.4443380E-02
  8.0000000E+02  1.3638046E-02
  8.1250000E+02  1.2963624E-02
  8.2500000E+02  1.2435392E-02
  8.3750000E+02  1.1994702E-02
  8.5000000E+02  1.1586101E-02
  8.7500000E+02  1.0820729E-02
  9.0000000E+02  1.0159863E-02
  9.5000000E+02  9.0076017E-03
  1.0000000E+03  8.0076601E-03
  1.0500000E+03  7.1400445E-03
  1.1000000E+03  6.3813633E-03
  1.1500000E+03  5.7227428E-03
  1.2000000E+03  5.1426083E-03
  1.2500000E+03  4.6358970E-03
  1.3000000E+03  4.1891336E-03
  1.3500000E+03  3.7943151E-03
  1.4000000E+03  3.4450488E-03
  1.4500000E+03  3.1351982E-03
  1.5000000E+03  2.8591764E-03
  1.6000000E+03  2.3926551E-03
  1.7000000E+03  2.0181807E-03
  1.8000000E+03  1.7145909E-03
  1.9000000E+03  1.4664669E-03
  2.0000000E+03  1.2622446E-03
  2.1000000E+03  1.0927250E-03
  2.2000000E+03  9.5099776E-04
  2.3000000E+03  8.3176132E-04
  2.4000000E+03  7.3084098E-04
  2.5000000E+03  6.4493123E-04
  2.6000000E+03  5.7139816E-04
  2.7000000E+03  5.0813737E-04
  2.8000000E+03  4.5345573E-04
  2.9000000E+03  4.0598030E-04
  3.0000000E+03  3.6459081E-04
  3.1000000E+03  3.2836679E-04
  3.2000000E+03  2.9654768E-04
  3.4000000E+03  2.4370062E-04
  3.6000000E+03  2.0213201E-04
  3.8000000E+03  1.6906086E-04
  4.0000000E+03  1.4247894E-04
  4.2000000E+03  1.2091304E-04
  4.4000000E+03  1.0326752E-04
  4.6000000E+03  8.8716782E-05
  4.8000000E+03  7.6631732E-05
  5.0000000E+03  6.6527711E-05
  5.2500000E+03  5.6117078E-05
  5.5000000E+03  4.7654981E-05
  5.7500000E+03  4.0720027E-05
  6.0000000E+03  3.4993452E-05
  6.5000000E+03  2.6246273E-05
  6.7500000E+03  2.2890785E-05
  7.0000000E+03  2.0049617E-05
  7.2500000E+03  1.7631212E-05
  7.5000000E+03  1.5562502E-05
  8.0000000E+03  1.2250472E-05
  8.5000000E+03  9.7642811E-06
  9.0000000E+03  7.8698052E-06
  9.5000000E+03  6.4067172E-06
  1.0000000E+04  5.2630844E-06
  1.0500000E+04  4.3593579E-06
  1.1000000E+04  3.6381039E-06
  1.1500000E+04  3.0572456E-06
  1.2000000E+04  2.5855576E-06
  1.2500000E+04  2.1995821E-06
  1.3000000E+04  1.8815037E-06
  1.3500000E+04  1.6176556E-06
  1.4000000E+04  1.3974520E-06
  1.4500000E+04  1.2126230E-06
  1.5000000E+04  1.0566561E-06
  1.6000000E+04  8.1167643E-07
  1.7000000E+04  6.3230219E-07
  1.8000000E+04  4.9879114E-07
  1.9000000E+04  3.9794025E-07
  2.0000000E+04  3.2073965E-07
  2.1000000E+04  2.6092486E-07
  2.2000000E+04  2.1406821E-07
  2.3000000E+04  1.7699188E-07
  2.4000000E+04  1.4738291E-07
  2.5000000E+04  1.2353624E-07
  2.6000000E+04  1.0417994E-07
  2.7000000E+04  8.8354488E-08
  2.8000000E+04  7.5328735E-08
  2.9000000E+04  6.4540348E-08
  3.0000000E+04  5.5552809E-08
  3.1000000E+04  4.8024542E-08
  3.2000000E+04  4.1686286E-08
  3.4000000E+04  3.1767239E-08
  3.6000000E+04  2.4544831E-08
  3.8000000E+04  1.9201651E-08
  4.0000000E+04  1.5191627E-08
  4.2000000E+04  1.2142711E-08
  4.4000000E+04  9.7969078E-09
  4.6000000E+04  7.9723808E-09
  4.8000000E+04  6.5390836E-09
  5.0000000E+04  5.4027325E-09
  5.2500000E+04  4.2962117E-09
  5.5000000E+04  3.4493923E-09
  5.7500000E+04  2.7940280E-09
  6.0000000E+04  2.2816005E-09
  6.5000000E+04  1.5550608E-09
  6.7500000E+04  1.2965283E-09
  7.0000000E+04  1.0874312E-09
  7.2500000E+04  9.1712978E-10
  7.5000000E+04  7.7751837E-10
  8.0000000E+04  5.6684673E-10
  8.5000000E+04  4.2041442E-10
  9.0000000E+04  3.1661258E-10
  9.5000000E+04  2.4173143E-10
  1.0000000E+05  1.8685907E-10
  1.0500000E+05  1.4607599E-10
  1.1000000E+05  1.1537230E-10
  1.1500000E+05  9.1984213E-11
  1.2000000E+05  7.3975865E-11
  1.2500000E+05  5.9971507E-11
  1.3000000E+05  4.8980470E-11
  1.3500000E+05  4.0280620E-11
  1.4000000E+05  3.3339452E-11
  1.4500000E+05  2.7760281E-11
  1.5000000E+05  2.3244732E-11
  1.5500000E+05  1.9566234E-11
  1.6000000E+05  1.6551298E-11
  1.6500000E+05  1.4066035E-11
  1.7000000E+05  1.2006321E-11
  1.8000000E+05  8.8544985E-12
  1.9000000E+05  6.6273596E-12
  2.0000000E+05  5.0269194E-12
  2.1000000E+05  3.8592558E-12
  2.2000000E+05  2.9955538E-12
  2.3000000E+05  2.3486476E-12
  2.4000000E+05  1.8585385E-12
  2.5000000E+05  1.4832903E-12
  2.6000000E+05  1.1931780E-12
  2.7000000E+05  9.6685823E-13
  2.8000000E+05  7.8882150E-13
  2.9000000E+05  6.4767248E-13
  3.0000000E+05  5.3495198E-13
  3.1000000E+05  4.4431961E-13
  3.2000000E+05  3.7098045E-13
  3.3000000E+05  3.1127776E-13
  3.4000000E+05  2.6240072E-13
  3.5000000E+05  2.2217262E-13
  3.6000000E+05  1.8889589E-13
  3.8000000E+05  1.3814556E-13
  4.0000000E+05  1.0247946E-13
  4.2000000E+05  7.7009550E-14
  4.4000000E+05  5.8554496E-14
  4.6000000E+05  4.5003621E-14
  4.8000000E+05  3.4932042E-14
  5.0000000E+05  2.7362172E-14
  5.2500000E+05  2.0401338E-14
  5.5000000E+05  1.5394158E-14
  5.7500000E+05  1.1743404E-14
  6.0000000E+05  9.0485934E-15
  6.2500000E+05  7.0367353E-15
  6.5000000E+05  5.5189702E-15
  6.6250000E+05  4.9023199E-15
  6.7500000E+05  4.3628502E-15
  7.0000000E+05  3.4743109E-15
  7.2500000E+05  2.7857339E-15
  7.5000000E+05  2.2479721E-15
  7.7500000E+05  1.8249398E-15
  8.0000000E+05  1.4898912E-15
  8.2500000E+05  1.2228279E-15
  8.5000000E+05  1.0086735E-15
  8.7500000E+05  8.3597472E-16
  9.0000000E+05  6.9596200E-16
  9.2500000E+05  5.8187382E-16
  9.5000000E+05  4.8846269E-16
  1.0000000E+06  3.4816006E-16
  1.0500000E+06  2.5166083E-16
  1.1000000E+06  1.8425329E-16
  1.1500000E+06  1.3649777E-16
  1.2000000E+06  1.0222301E-16
  1.2500000E+06  7.7326569E-17
  1.3000000E+06  5.9040202E-17
  1.3500000E+06  4.5469865E-17
  1.4000000E+06  3.5302771E-17
  1.4500000E+06  2.7617328E-17
  1.5000000E+06  2.1759100E-17
  1.5500000E+06  1.7258336E-17
  1.6000000E+06  1.3774716E-17
  1.6500000E+06  1.1059476E-17
  1.7000000E+06  8.9292116E-18
  1.7500000E+06  7.2475985E-18
  1.8000000E+06  5.9123969E-18
  1.8500000E+06  4.8463621E-18
  1.9000000E+06  3.9907372E-18
  1.9500000E+06  3.3005381E-18
  2.0000000E+06  2.7411091E-18
  2.0500000E+06  2.2855936E-18
  2.1000000E+06  1.9130605E-18
  2.2000000E+06  1.3547705E-18
  2.3000000E+06  9.7226739E-19
  2.4000000E+06  7.0633833E-19
  2.5000000E+06  5.1901323E-19
  2.6000000E+06  3.8545285E-19
  2.7000000E+06  2.8912884E-19
  2.8000000E+06  2.1887876E-19
  2.9000000E+06  1.6710723E-19
  3.0000000E+06  1.2859038E-19
  3.1000000E+06  9.9710254E-20
  3.2000000E+06  7.7899802E-20
  
  
#  55  10  N1  EION =  2.330000000E+02 eV   275
#  S(0) = 7.909514E-01
  2.2964961E+00  0.0000000E+00
  2.2964961E+02  0.0000000E+00
  2.2964961E+02  1.1461945E-03
  2.3300000E+02  1.1461945E-03
  2.3300272E+02  1.1461945E-03
  2.3317765E+02  1.1546484E-03
  2.3335259E+02  1.1628500E-03
  2.3352752E+02  1.1708047E-03
  2.3370245E+02  1.1785179E-03
  2.3405231E+02  1.1932415E-03
  2.3440218E+02  1.2070635E-03
  2.3510190E+02  1.2321679E-03
  2.3580163E+02  1.2541474E-03
  2.3720109E+02  1.2898746E-03
  2.3860054E+02  1.3162893E-03
  2.4000000E+02  1.3350894E-03
  2.4250000E+02  1.3540408E-03
  2.4500000E+02  1.3595176E-03
  2.4750000E+02  1.3562545E-03
  2.4875000E+02  1.3524619E-03
  2.5000000E+02  1.3476875E-03
  2.5250000E+02  1.3362381E-03
  2.5500000E+02  1.3235543E-03
  2.5750000E+02  1.3107056E-03
  2.6000000E+02  1.2983409E-03
  2.6500000E+02  1.2762681E-03
  2.7000000E+02  1.2580821E-03
  2.8000000E+02  1.2298902E-03
  2.8500000E+02  1.2174936E-03
  2.9000000E+02  1.2049552E-03
  2.9500000E+02  1.1917503E-03
  3.0000000E+02  1.1776800E-03
  3.1000000E+02  1.1473096E-03
  3.2000000E+02  1.1156185E-03
  3.3000000E+02  1.0845341E-03
  3.4000000E+02  1.0550408E-03
  3.5000000E+02  1.0271702E-03
  3.6000000E+02  1.0004371E-03
  3.7000000E+02  9.7433338E-04
  3.8000000E+02  9.4855002E-04
  3.9000000E+02  9.2307397E-04
  4.0000000E+02  8.9806149E-04
  4.1000000E+02  8.7375491E-04
  4.2000000E+02  8.5031751E-04
  4.3000000E+02  8.2784513E-04
  4.4000000E+02  8.0631556E-04
  4.6000000E+02  7.6567620E-04
  4.8000000E+02  7.2760567E-04
  5.0000000E+02  6.9168972E-04
  5.2500000E+02  6.4993942E-04
  5.5000000E+02  6.1183538E-04
  5.7500000E+02  5.7705010E-04
  6.0000000E+02  5.4500588E-04
  6.5000000E+02  4.8783799E-04
  6.7500000E+02  4.6249944E-04
  7.0000000E+02  4.3913297E-04
  7.2500000E+02  4.1746991E-04
  7.5000000E+02  3.9731375E-04
  8.0000000E+02  3.6101204E-04
  8.5000000E+02  3.2943013E-04
  8.7500000E+02  3.1519607E-04
  9.0000000E+02  3.0185967E-04
  9.2500000E+02  2.8932744E-04
  9.5000000E+02  2.7753354E-04
  1.0000000E+03  2.5599983E-04
  1.0500000E+03  2.3691777E-04
  1.1000000E+03  2.1988865E-04
  1.1500000E+03  2.0460072E-04
  1.2000000E+03  1.9085143E-04
  1.2500000E+03  1.7845984E-04
  1.3000000E+03  1.6724351E-04
  1.3500000E+03  1.5704739E-04
  1.4000000E+03  1.4775109E-04
  1.4500000E+03  1.3925601E-04
  1.5000000E+03  1.3147543E-04
  1.6000000E+03  1.1775706E-04
  1.7000000E+03  1.0608501E-04
  1.8000000E+03  9.6066187E-05
  1.9000000E+03  8.7400445E-05
  2.0000000E+03  7.9856045E-05
  2.1000000E+03  7.3248061E-05
  2.2000000E+03  6.7427529E-05
  2.3000000E+03  6.2273810E-05
  2.4000000E+03  5.7688388E-05
  2.5000000E+03  5.3590360E-05
  2.6000000E+03  4.9912791E-05
  2.7000000E+03  4.6599902E-05
  2.8000000E+03  4.3604878E-05
  2.9000000E+03  4.0888192E-05
  3.0000000E+03  3.8416298E-05
  3.1000000E+03  3.6160550E-05
  3.2000000E+03  3.4096362E-05
  3.4000000E+03  3.0460853E-05
  3.6000000E+03  2.7371962E-05
  3.8000000E+03  2.4724957E-05
  4.0000000E+03  2.2439092E-05
  4.2000000E+03  2.0451319E-05
  4.4000000E+03  1.8711818E-05
  4.6000000E+03  1.7180799E-05
  4.8000000E+03  1.5826160E-05
  5.0000000E+03  1.4621754E-05
  5.2500000E+03  1.3295211E-05
  5.5000000E+03  1.2136306E-05
  5.7500000E+03  1.1118053E-05
  6.0000000E+03  1.0218696E-05
  6.5000000E+03  8.7090306E-06
  6.7500000E+03  8.0722014E-06
  7.0000000E+03  7.5000524E-06
  7.2500000E+03  6.9842083E-06
  7.5000000E+03  6.5176066E-06
  7.7500000E+03  6.0942568E-06
  8.0000000E+03  5.7090484E-06
  8.2500000E+03  5.3576017E-06
  8.5000000E+03  5.0361458E-06
  9.0000000E+03  4.4705883E-06
  9.5000000E+03  3.9910363E-06
  1.0000000E+04  3.5811590E-06
  1.0500000E+04  3.2282995E-06
  1.1000000E+04  2.9225260E-06
  1.1500000E+04  2.6559638E-06
  1.2000000E+04  2.4223016E-06
  1.2500000E+04  2.2164386E-06
  1.3000000E+04  2.0342182E-06
  1.3500000E+04  1.8722245E-06
  1.4000000E+04  1.7276329E-06
  1.4500000E+04  1.5980909E-06
  1.5000000E+04  1.4816273E-06
  1.5500000E+04  1.3765804E-06
  1.6000000E+04  1.2815422E-06
  1.6500000E+04  1.1953140E-06
  1.7000000E+04  1.1168692E-06
  1.8000000E+04  9.7991968E-07
  1.9000000E+04  8.6496529E-07
  2.0000000E+04  7.6766890E-07
  2.1000000E+04  6.8469994E-07
  2.2000000E+04  6.1346774E-07
  2.3000000E+04  5.5193262E-07
  2.4000000E+04  4.9847213E-07
  2.5000000E+04  4.5178358E-07
  2.6000000E+04  4.1081168E-07
  2.7000000E+04  3.7469490E-07
  2.8000000E+04  3.4272499E-07
  2.9000000E+04  3.1431550E-07
  3.0000000E+04  2.8897783E-07
  3.1000000E+04  2.6630275E-07
  3.2000000E+04  2.4594548E-07
  3.3000000E+04  2.2761410E-07
  3.4000000E+04  2.1106020E-07
  3.5000000E+04  1.9607146E-07
  3.6000000E+04  1.8246570E-07
  3.7000000E+04  1.7008589E-07
  3.8000000E+04  1.5879613E-07
  3.9000000E+04  1.4847837E-07
  4.0000000E+04  1.3902967E-07
  4.2000000E+04  1.2239050E-07
  4.4000000E+04  1.0828192E-07
  4.6000000E+04  9.6239690E-08
  4.8000000E+04  8.5898755E-08
  5.0000000E+04  7.6969092E-08
  5.2500000E+04  6.7441729E-08
  5.5000000E+04  5.9400466E-08
  5.7500000E+04  5.2567254E-08
  5.8750000E+04  4.9533710E-08
  6.0000000E+04  4.6724372E-08
  6.2500000E+04  4.1699579E-08
  6.5000000E+04  3.7355357E-08
  6.7500000E+04  3.3580999E-08
  7.0000000E+04  3.0286709E-08
  7.2500000E+04  2.7399124E-08
  7.5000000E+04  2.4857912E-08
  7.7500000E+04  2.2613142E-08
  8.0000000E+04  2.0623256E-08
  8.2500000E+04  1.8853478E-08
  8.5000000E+04  1.7274549E-08
  8.7500000E+04  1.5861738E-08
  9.0000000E+04  1.4594041E-08
  9.2500000E+04  1.3453544E-08
  9.5000000E+04  1.2424907E-08
  9.7500000E+04  1.1494947E-08
  1.0000000E+05  1.0652290E-08
  1.0250000E+05  9.8870953E-09
  1.0500000E+05  9.1908118E-09
  1.1000000E+05  7.9761105E-09
  1.1500000E+05  6.9590461E-09
  1.2000000E+05  6.1016747E-09
  1.2500000E+05  5.3743943E-09
  1.3000000E+05  4.7538990E-09
  1.3500000E+05  4.2216727E-09
  1.4000000E+05  3.7628800E-09
  1.4500000E+05  3.3655467E-09
  1.5000000E+05  3.0199400E-09
  1.5500000E+05  2.7180961E-09
  1.6000000E+05  2.4534601E-09
  1.6500000E+05  2.2206059E-09
  1.7000000E+05  2.0150166E-09
  1.7500000E+05  1.8329133E-09
  1.8000000E+05  1.6711204E-09
  1.8500000E+05  1.5269569E-09
  1.9000000E+05  1.3981486E-09
  1.9500000E+05  1.2827588E-09
  2.0000000E+05  1.1791315E-09
  2.0500000E+05  1.0858460E-09
  2.1000000E+05  1.0016792E-09
  2.1500000E+05  9.2557439E-10
  2.2000000E+05  8.5661607E-10
  2.2500000E+05  7.9400903E-10
  2.3000000E+05  7.3706024E-10
  2.4000000E+05  6.3778813E-10
  2.5000000E+05  5.5478749E-10
  2.6000000E+05  4.8494497E-10
  2.7000000E+05  4.2582290E-10
  2.8000000E+05  3.7549679E-10
  2.9000000E+05  3.3243578E-10
  3.0000000E+05  2.9541233E-10
  3.1000000E+05  2.6343481E-10
  3.2000000E+05  2.3569692E-10
  3.3000000E+05  2.1153908E-10
  3.4000000E+05  1.9041870E-10
  3.5000000E+05  1.7188702E-10
  3.6000000E+05  1.5557097E-10
  3.7000000E+05  1.4115888E-10
  3.8000000E+05  1.2838922E-10
  3.9000000E+05  1.1704151E-10
  4.0000000E+05  1.0692914E-10
  4.1000000E+05  9.7893495E-11
  4.2000000E+05  8.9799302E-11
  4.3000000E+05  8.2530764E-11
  4.4000000E+05  7.5988410E-11
  4.5000000E+05  7.0086489E-11
  4.6000000E+05  6.4750868E-11
  4.7000000E+05  5.9917267E-11
  4.8000000E+05  5.5529791E-11
  5.0000000E+05  4.7904331E-11
  5.1250000E+05  4.3802443E-11
  5.2500000E+05  4.0133492E-11
  5.3750000E+05  3.6843489E-11
  5.5000000E+05  3.3886171E-11
  5.7500000E+05  2.8815948E-11
  5.8750000E+05  2.6639032E-11
  6.0000000E+05  2.4665240E-11
  6.1250000E+05  2.2872132E-11
  6.2500000E+05  2.1240109E-11
  6.3750000E+05  1.9752000E-11
  6.5000000E+05  1.8392742E-11
  6.7500000E+05  1.6009373E-11
  7.0000000E+05  1.4001662E-11
  7.2500000E+05  1.2300400E-11
  7.5000000E+05  1.0850880E-11
  7.7500000E+05  9.6095057E-12
  8.0000000E+05  8.5412471E-12
  8.2500000E+05  7.6177596E-12
  8.5000000E+05  6.8159968E-12
  8.7500000E+05  6.1171060E-12
  9.0000000E+05  5.5055823E-12
  9.2500000E+05  4.9685989E-12
  9.5000000E+05  4.4954819E-12
  9.7500000E+05  4.0773048E-12
  1.0000000E+06  3.7065634E-12
  1.0250000E+06  3.3769210E-12
  1.0500000E+06  3.0830112E-12
  1.0750000E+06  2.8202717E-12
  1.1000000E+06  2.5848090E-12
  1.1250000E+06  2.3732930E-12
  1.1500000E+06  2.1828625E-12
  1.1750000E+06  2.0110476E-12
  1.2000000E+06  1.8557095E-12
  1.2250000E+06  1.7149909E-12
  1.2500000E+06  1.5872670E-12
  1.3000000E+06  1.3652819E-12
  1.3250000E+06  1.2686864E-12
  1.3500000E+06  1.1803697E-12
  1.3750000E+06  1.0994909E-12
  1.4000000E+06  1.0253227E-12
  1.4500000E+06  8.9465647E-13
  1.5000000E+06  7.8406094E-13
  
  
#  55  11  N2  EION =  1.740000000E+02 eV   291
#  S(0) = 8.386787E-01
  1.6968760E+00  0.0000000E+00
  1.6968760E+02  0.0000000E+00
  1.6968760E+02  1.2859708E-03
  1.7400000E+02  1.2859708E-03
  1.7400272E+02  1.2859708E-03
  1.7440265E+02  1.2771361E-03
  1.7480259E+02  1.2688435E-03
  1.7520252E+02  1.2609426E-03
  1.7560245E+02  1.2533372E-03
  1.7640231E+02  1.2387855E-03
  1.7720218E+02  1.2249051E-03
  1.7880190E+02  1.1987545E-03
  1.8040163E+02  1.1746063E-03
  1.8360109E+02  1.1325118E-03
  1.8680054E+02  1.0988353E-03
  1.9000000E+02  1.0729950E-03
  1.9500000E+02  1.0454384E-03
  1.9750000E+02  1.0361117E-03
  2.0000000E+02  1.0289192E-03
  2.0250000E+02  1.0233266E-03
  2.0500000E+02  1.0188908E-03
  2.1000000E+02  1.0121672E-03
  2.1500000E+02  1.0068663E-03
  2.2000000E+02  1.0020625E-03
  2.2500000E+02  9.9741277E-04
  2.3000000E+02  9.9286968E-04
  2.4000000E+02  9.8432511E-04
  2.5000000E+02  9.7661489E-04
  2.6000000E+02  9.6925698E-04
  2.7000000E+02  9.6157519E-04
  2.8000000E+02  9.5318958E-04
  2.9000000E+02  9.4406180E-04
  3.0000000E+02  9.3429355E-04
  3.1000000E+02  9.2395537E-04
  3.2000000E+02  9.1305386E-04
  3.4000000E+02  8.8941799E-04
  3.6000000E+02  8.6359545E-04
  3.8000000E+02  8.3660839E-04
  4.0000000E+02  8.0941670E-04
  4.2000000E+02  7.8234530E-04
  4.4000000E+02  7.5538984E-04
  4.6000000E+02  7.2863072E-04
  4.8000000E+02  7.0240229E-04
  5.0000000E+02  6.7701963E-04
  5.2500000E+02  6.4664101E-04
  5.5000000E+02  6.1770731E-04
  5.7500000E+02  5.9002892E-04
  6.0000000E+02  5.6366183E-04
  6.5000000E+02  5.1516170E-04
  6.7500000E+02  4.9292983E-04
  7.0000000E+02  4.7190904E-04
  7.2500000E+02  4.5198731E-04
  7.5000000E+02  4.3310754E-04
  8.0000000E+02  3.9843265E-04
  8.2500000E+02  3.8253593E-04
  8.5000000E+02  3.6748078E-04
  8.7500000E+02  3.5319176E-04
  9.0000000E+02  3.3963034E-04
  9.5000000E+02  3.1458874E-04
  1.0000000E+03  2.9207579E-04
  1.0500000E+03  2.7172349E-04
  1.1000000E+03  2.5326067E-04
  1.1500000E+03  2.3650747E-04
  1.2000000E+03  2.2128303E-04
  1.2500000E+03  2.0739806E-04
  1.3000000E+03  1.9469303E-04
  1.3500000E+03  1.8304541E-04
  1.4000000E+03  1.7235116E-04
  1.4500000E+03  1.6251553E-04
  1.5000000E+03  1.5345132E-04
  1.6000000E+03  1.3733845E-04
  1.7000000E+03  1.2349857E-04
  1.8000000E+03  1.1153033E-04
  1.9000000E+03  1.0112049E-04
  2.0000000E+03  9.2017941E-05
  2.1000000E+03  8.4018266E-05
  2.2000000E+03  7.6954674E-05
  2.3000000E+03  7.0690051E-05
  2.4000000E+03  6.5111170E-05
  2.5000000E+03  6.0123943E-05
  2.6000000E+03  5.5649701E-05
  2.7000000E+03  5.1622274E-05
  2.8000000E+03  4.7985664E-05
  2.9000000E+03  4.4692276E-05
  3.0000000E+03  4.1701452E-05
  3.1000000E+03  3.8978271E-05
  3.2000000E+03  3.6492649E-05
  3.4000000E+03  3.2133395E-05
  3.6000000E+03  2.8453429E-05
  3.8000000E+03  2.5322616E-05
  4.0000000E+03  2.2640172E-05
  4.2000000E+03  2.0327131E-05
  4.4000000E+03  1.8320937E-05
  4.6000000E+03  1.6571547E-05
  4.8000000E+03  1.5038565E-05
  5.0000000E+03  1.3689112E-05
  5.2500000E+03  1.2219771E-05
  5.5000000E+03  1.0952865E-05
  5.7500000E+03  9.8545145E-06
  5.8750000E+03  9.3598119E-06
  6.0000000E+03  8.8974539E-06
  6.2500000E+03  8.0595678E-06
  6.5000000E+03  7.3228066E-06
  6.7500000E+03  6.6723564E-06
  7.0000000E+03  6.0959496E-06
  7.2500000E+03  5.5833553E-06
  7.5000000E+03  5.1259892E-06
  7.7500000E+03  4.7166178E-06
  8.0000000E+03  4.3491187E-06
  8.2500000E+03  4.0182876E-06
  8.5000000E+03  3.7196801E-06
  8.7500000E+03  3.4494831E-06
  9.0000000E+03  3.2044118E-06
  9.2500000E+03  2.9816248E-06
  9.5000000E+03  2.7786569E-06
  1.0000000E+04  2.4238719E-06
  1.0500000E+04  2.1259345E-06
  1.1000000E+04  1.8739589E-06
  1.1500000E+04  1.6594658E-06
  1.2000000E+04  1.4757812E-06
  1.2500000E+04  1.3176058E-06
  1.3000000E+04  1.1806955E-06
  1.3500000E+04  1.0616242E-06
  1.4000000E+04  9.5760597E-07
  1.4500000E+04  8.6635992E-07
  1.5000000E+04  7.8600667E-07
  1.5500000E+04  7.1498780E-07
  1.6000000E+04  6.5200391E-07
  1.6500000E+04  5.9596618E-07
  1.7000000E+04  5.4595712E-07
  1.7500000E+04  5.0119989E-07
  1.8000000E+04  4.6103404E-07
  1.8500000E+04  4.2489580E-07
  1.9000000E+04  3.9230175E-07
  1.9500000E+04  3.6283579E-07
  2.0000000E+04  3.3613851E-07
  2.0500000E+04  3.1189852E-07
  2.1000000E+04  2.8984506E-07
  2.2000000E+04  2.5138283E-07
  2.3000000E+04  2.1919336E-07
  2.4000000E+04  1.9207203E-07
  2.5000000E+04  1.6907856E-07
  2.6000000E+04  1.4947195E-07
  2.7000000E+04  1.3266334E-07
  2.8000000E+04  1.1818120E-07
  2.9000000E+04  1.0564509E-07
  3.0000000E+04  9.4745907E-08
  3.1000000E+04  8.5230933E-08
  3.2000000E+04  7.6892276E-08
  3.3000000E+04  6.9557935E-08
  3.4000000E+04  6.3084818E-08
  3.5000000E+04  5.7353273E-08
  3.6000000E+04  5.2262789E-08
  3.7000000E+04  4.7728544E-08
  3.8000000E+04  4.3678619E-08
  3.9000000E+04  4.0051795E-08
  4.0000000E+04  3.6795758E-08
  4.1000000E+04  3.3865643E-08
  4.2000000E+04  3.1222833E-08
  4.3000000E+04  2.8833978E-08
  4.4000000E+04  2.6670183E-08
  4.5000000E+04  2.4706340E-08
  4.6000000E+04  2.2920565E-08
  4.7000000E+04  2.1293735E-08
  4.8000000E+04  1.9809090E-08
  5.0000000E+04  1.7209228E-08
  5.1250000E+04  1.5799577E-08
  5.2500000E+04  1.4531534E-08
  5.3750000E+04  1.3388306E-08
  5.5000000E+04  1.2355387E-08
  5.7500000E+04  1.0571849E-08
  5.8750000E+04  9.8007870E-09
  6.0000000E+04  9.0987040E-09
  6.2500000E+04  7.8732008E-09
  6.5000000E+04  6.8469419E-09
  6.7500000E+04  5.9822412E-09
  7.0000000E+04  5.2494907E-09
  7.2500000E+04  4.6252352E-09
  7.5000000E+04  4.0907503E-09
  7.7500000E+04  3.6309818E-09
  8.0000000E+04  3.2337444E-09
  8.2500000E+04  2.8891131E-09
  8.5000000E+04  2.5889544E-09
  8.7500000E+04  2.3265657E-09
  9.0000000E+04  2.0963942E-09
  9.2500000E+04  1.8938171E-09
  9.5000000E+04  1.7149672E-09
  9.7500000E+04  1.5565945E-09
  1.0000000E+05  1.4159571E-09
  1.0250000E+05  1.2907324E-09
  1.0500000E+05  1.1789443E-09
  1.0750000E+05  1.0789058E-09
  1.1000000E+05  9.8917134E-10
  1.1250000E+05  9.0849849E-10
  1.1500000E+05  8.3581568E-10
  1.1750000E+05  7.7019602E-10
  1.2000000E+05  7.1083538E-10
  1.2250000E+05  6.5703419E-10
  1.2500000E+05  6.0818229E-10
  1.3000000E+05  5.2325795E-10
  1.3500000E+05  4.5252957E-10
  1.4000000E+05  3.9325661E-10
  1.4500000E+05  3.4329460E-10
  1.5000000E+05  3.0095164E-10
  1.5500000E+05  2.6488268E-10
  1.6000000E+05  2.3401085E-10
  1.6500000E+05  2.0746822E-10
  1.7000000E+05  1.8455066E-10
  1.7500000E+05  1.6468358E-10
  1.8000000E+05  1.4739547E-10
  1.8500000E+05  1.3229736E-10
  1.9000000E+05  1.1906673E-10
  1.9500000E+05  1.0743488E-10
  2.0000000E+05  9.7176990E-11
  2.0500000E+05  8.8104119E-11
  2.1000000E+05  8.0056812E-11
  2.1500000E+05  7.2899967E-11
  2.2000000E+05  6.6518696E-11
  2.2500000E+05  6.0814969E-11
  2.3000000E+05  5.5704845E-11
  2.3500000E+05  5.1116204E-11
  2.4000000E+05  4.6986891E-11
  2.4500000E+05  4.3263180E-11
  2.5000000E+05  3.9898494E-11
  2.5500000E+05  3.6852345E-11
  2.6000000E+05  3.4089446E-11
  2.6500000E+05  3.1578964E-11
  2.7000000E+05  2.9293892E-11
  2.8000000E+05  2.5307979E-11
  2.9000000E+05  2.1973927E-11
  3.0000000E+05  1.9168539E-11
  3.1000000E+05  1.6794834E-11
  3.2000000E+05  1.4775873E-11
  3.3000000E+05  1.3050184E-11
  3.4000000E+05  1.1568322E-11
  3.5000000E+05  1.0290263E-11
  3.6000000E+05  9.1834048E-12
  3.7000000E+05  8.2210467E-12
  3.8000000E+05  7.3812075E-12
  3.9000000E+05  6.6456977E-12
  4.0000000E+05  5.9993894E-12
  4.1000000E+05  5.4296437E-12
  4.2000000E+05  4.9258575E-12
  4.3000000E+05  4.4790979E-12
  4.4000000E+05  4.0818085E-12
  4.5000000E+05  3.7275713E-12
  4.6000000E+05  3.4109166E-12
  4.7000000E+05  3.1271673E-12
  4.8000000E+05  2.8723103E-12
  5.0000000E+05  2.4359260E-12
  5.1250000E+05  2.2048915E-12
  5.2500000E+05  2.0006139E-12
  5.3750000E+05  1.8194614E-12
  5.5000000E+05  1.6583641E-12
  5.7500000E+05  1.3862975E-12
  5.8750000E+05  1.2712109E-12
  6.0000000E+05  1.1678291E-12
  6.1250000E+05  1.0747520E-12
  6.2500000E+05  9.9077073E-13
  6.3750000E+05  9.1483832E-13
  6.5000000E+05  8.4604581E-13
  6.6250000E+05  7.8360187E-13
  6.7500000E+05  7.2681569E-13
  6.8750000E+05  6.7508266E-13
  7.0000000E+05  6.2787219E-13
  7.2500000E+05  5.4520712E-13
  7.5000000E+05  4.7570683E-13
  7.7500000E+05  4.1693157E-13
  8.0000000E+05  3.6695338E-13
  8.2500000E+05  3.2423679E-13
  8.5000000E+05  2.8755053E-13
  8.7500000E+05  2.5590045E-13
  9.0000000E+05  2.2847843E-13
  9.2500000E+05  2.0462372E-13
  9.5000000E+05  1.8379315E-13
  9.7500000E+05  1.6553784E-13
  1.0000000E+06  1.4948496E-13
  1.0250000E+06  1.3532339E-13
  1.0500000E+06  1.2279211E-13
  1.0750000E+06  1.1167122E-13
  1.1000000E+06  1.0177462E-13
  1.1250000E+06  9.2943902E-14
  1.1500000E+06  8.5043909E-14
  1.1750000E+06  7.7959156E-14
  1.2000000E+06  7.1590604E-14
  1.2250000E+06  6.5853036E-14
  1.2500000E+06  6.0673368E-14
  1.2750000E+06  5.5988769E-14
  1.3000000E+06  5.1744422E-14
  1.3250000E+06  4.7892347E-14
  1.3500000E+06  4.4390460E-14
  
  
#  55  12  N3  EION =  1.640000000E+02 eV   293
#  S(0) = 1.956552E+00
  1.5965354E+00  0.0000000E+00
  1.5965354E+02  0.0000000E+00
  1.5965354E+02  3.9634537E-03
  1.6400000E+02  3.9634537E-03
  1.6400272E+02  3.9634537E-03
  1.6415265E+02  3.9361667E-03
  1.6430259E+02  3.9108257E-03
  1.6445252E+02  3.8871939E-03
  1.6460245E+02  3.8650695E-03
  1.6490231E+02  3.8246810E-03
  1.6520218E+02  3.7885573E-03
  1.6580190E+02  3.7260156E-03
  1.6640163E+02  3.6729482E-03
  1.6760109E+02  3.5854082E-03
  1.6880054E+02  3.5139935E-03
  1.7000000E+02  3.4533413E-03
  1.7250000E+02  3.3509965E-03
  1.7500000E+02  3.2726830E-03
  1.7750000E+02  3.2127512E-03
  1.8000000E+02  3.1673284E-03
  1.8250000E+02  3.1332023E-03
  1.8500000E+02  3.1075905E-03
  1.8750000E+02  3.0881219E-03
  1.9000000E+02  3.0728497E-03
  1.9500000E+02  3.0491770E-03
  2.0000000E+02  3.0287123E-03
  2.0500000E+02  3.0079773E-03
  2.1000000E+02  2.9860303E-03
  2.2000000E+02  2.9396985E-03
  2.3000000E+02  2.8932411E-03
  2.4000000E+02  2.8477074E-03
  2.5000000E+02  2.8016835E-03
  2.6000000E+02  2.7537399E-03
  2.7000000E+02  2.7036869E-03
  2.8000000E+02  2.6522770E-03
  2.9000000E+02  2.6003713E-03
  3.0000000E+02  2.5484351E-03
  3.1000000E+02  2.4965467E-03
  3.2000000E+02  2.4445243E-03
  3.4000000E+02  2.3398954E-03
  3.6000000E+02  2.2358731E-03
  3.8000000E+02  2.1351002E-03
  4.0000000E+02  2.0389608E-03
  4.2000000E+02  1.9471014E-03
  4.4000000E+02  1.8590361E-03
  4.6000000E+02  1.7747724E-03
  4.8000000E+02  1.6948771E-03
  5.0000000E+02  1.6195211E-03
  5.2500000E+02  1.5314639E-03
  5.5000000E+02  1.4493778E-03
  5.7500000E+02  1.3725488E-03
  6.0000000E+02  1.3009056E-03
  6.5000000E+02  1.1722941E-03
  6.7500000E+02  1.1145528E-03
  7.0000000E+02  1.0605909E-03
  7.2500000E+02  1.0100249E-03
  7.5000000E+02  9.6266405E-04
  8.0000000E+02  8.7696782E-04
  8.5000000E+02  8.0164817E-04
  9.0000000E+02  7.3488670E-04
  9.5000000E+02  6.7569446E-04
  1.0000000E+03  6.2306677E-04
  1.0500000E+03  5.7597015E-04
  1.1000000E+03  5.3367513E-04
  1.1500000E+03  4.9564369E-04
  1.2000000E+03  4.6135066E-04
  1.2500000E+03  4.3029829E-04
  1.3000000E+03  4.0208064E-04
  1.3500000E+03  3.7638202E-04
  1.4000000E+03  3.5293127E-04
  1.4500000E+03  3.3148496E-04
  1.5000000E+03  3.1182499E-04
  1.6000000E+03  2.7712934E-04
  1.7000000E+03  2.4759544E-04
  1.8000000E+03  2.2226522E-04
  1.9000000E+03  2.0039919E-04
  2.0000000E+03  1.8141129E-04
  2.1000000E+03  1.6483056E-04
  2.2000000E+03  1.5027699E-04
  2.3000000E+03  1.3744130E-04
  2.4000000E+03  1.2607034E-04
  2.5000000E+03  1.1595536E-04
  2.6000000E+03  1.0692313E-04
  2.7000000E+03  9.8828858E-05
  2.8000000E+03  9.1550823E-05
  2.9000000E+03  8.4986161E-05
  3.0000000E+03  7.9047477E-05
  3.1000000E+03  7.3660110E-05
  3.2000000E+03  6.8760057E-05
  3.4000000E+03  6.0208883E-05
  3.6000000E+03  5.3035598E-05
  3.8000000E+03  4.6968530E-05
  4.0000000E+03  4.1798859E-05
  4.2000000E+03  3.7364100E-05
  4.4000000E+03  3.3536369E-05
  4.6000000E+03  3.0213976E-05
  4.8000000E+03  2.7315302E-05
  5.0000000E+03  2.4774262E-05
  5.2500000E+03  2.2019698E-05
  5.5000000E+03  1.9655760E-05
  5.7500000E+03  1.7615424E-05
  5.8750000E+03  1.6699411E-05
  6.0000000E+03  1.5845051E-05
  6.2500000E+03  1.4301361E-05
  6.5000000E+03  1.2949201E-05
  6.7500000E+03  1.1759839E-05
  7.0000000E+03  1.0709585E-05
  7.2500000E+03  9.7787668E-06
  7.5000000E+03  8.9509450E-06
  7.7500000E+03  8.2123229E-06
  8.0000000E+03  7.5512640E-06
  8.2500000E+03  6.9579113E-06
  8.5000000E+03  6.4238744E-06
  8.7500000E+03  5.9419781E-06
  9.0000000E+03  5.5060610E-06
  9.2500000E+03  5.1108091E-06
  9.5000000E+03  4.7516267E-06
  1.0000000E+04  4.1260350E-06
  1.0500000E+04  3.6031279E-06
  1.1000000E+04  3.1628477E-06
  1.1500000E+04  2.7896465E-06
  1.2000000E+04  2.4713434E-06
  1.2500000E+04  2.1983092E-06
  1.3000000E+04  1.9628641E-06
  1.3500000E+04  1.7588332E-06
  1.4000000E+04  1.5812143E-06
  1.4500000E+04  1.4259273E-06
  1.5000000E+04  1.2896219E-06
  1.5500000E+04  1.1695295E-06
  1.6000000E+04  1.0633492E-06
  1.6500000E+04  9.6915887E-07
  1.7000000E+04  8.8534394E-07
  1.7500000E+04  8.1054135E-07
  1.8000000E+04  7.4359567E-07
  1.8500000E+04  6.8352333E-07
  1.9000000E+04  6.2948321E-07
  1.9500000E+04  5.8075327E-07
  2.0000000E+04  5.3671151E-07
  2.0500000E+04  4.9682030E-07
  2.1000000E+04  4.6061338E-07
  2.2000000E+04  3.9768152E-07
  2.3000000E+04  3.4524731E-07
  2.4000000E+04  3.0125743E-07
  2.5000000E+04  2.6411616E-07
  2.6000000E+04  2.3257128E-07
  2.7000000E+04  2.0563170E-07
  2.8000000E+04  1.8250688E-07
  2.9000000E+04  1.6256133E-07
  3.0000000E+04  1.4528062E-07
  3.1000000E+04  1.3024560E-07
  3.2000000E+04  1.1711267E-07
  3.3000000E+04  1.0559847E-07
  3.4000000E+04  9.5468039E-08
  3.5000000E+04  8.6525486E-08
  3.6000000E+04  7.8606766E-08
  3.7000000E+04  7.1573832E-08
  3.8000000E+04  6.5309976E-08
  3.9000000E+04  5.9716125E-08
  4.0000000E+04  5.4707851E-08
  4.1000000E+04  5.0212937E-08
  4.2000000E+04  4.6169386E-08
  4.3000000E+04  4.2523789E-08
  4.4000000E+04  3.9229992E-08
  4.6000000E+04  3.3542970E-08
  4.8000000E+04  2.8846433E-08
  5.0000000E+04  2.4940343E-08
  5.1250000E+04  2.2830308E-08
  5.2500000E+04  2.0937475E-08
  5.3750000E+04  1.9235580E-08
  5.5000000E+04  1.7701993E-08
  5.7500000E+04  1.5064117E-08
  5.8750000E+04  1.3928131E-08
  6.0000000E+04  1.2896348E-08
  6.2500000E+04  1.1101840E-08
  6.5000000E+04  9.6062428E-09
  6.7500000E+04  8.3519205E-09
  7.0000000E+04  7.2937908E-09
  7.2500000E+04  6.3962915E-09
  7.5000000E+04  5.6311501E-09
  7.7500000E+04  4.9757262E-09
  8.0000000E+04  4.4117637E-09
  8.2500000E+04  3.9244469E-09
  8.5000000E+04  3.5016800E-09
  8.7500000E+04  3.1335321E-09
  9.0000000E+04  2.8118059E-09
  9.2500000E+04  2.5297005E-09
  9.5000000E+04  2.2815456E-09
  9.7500000E+04  2.0625923E-09
  1.0000000E+05  1.8688459E-09
  1.0250000E+05  1.6969326E-09
  1.0500000E+05  1.5439916E-09
  1.0750000E+05  1.4075877E-09
  1.1000000E+05  1.2856414E-09
  1.1250000E+05  1.1763701E-09
  1.1500000E+05  1.0782413E-09
  1.1750000E+05  9.8993315E-10
  1.2000000E+05  9.1030208E-10
  1.2250000E+05  8.3835599E-10
  1.2500000E+05  7.7323182E-10
  1.3000000E+05  6.6053261E-10
  1.3500000E+05  5.6723875E-10
  1.4000000E+05  4.8951873E-10
  1.4500000E+05  4.2438956E-10
  1.5000000E+05  3.6950958E-10
  1.5500000E+05  3.2302628E-10
  1.6000000E+05  2.8346333E-10
  1.6500000E+05  2.4963614E-10
  1.7000000E+05  2.2058830E-10
  1.7500000E+05  1.9554289E-10
  1.8000000E+05  1.7386525E-10
  1.8500000E+05  1.5503409E-10
  1.9000000E+05  1.3861907E-10
  1.9500000E+05  1.2426314E-10
  2.0000000E+05  1.1166878E-10
  2.0500000E+05  1.0058689E-10
  2.1000000E+05  9.0808153E-11
  2.1500000E+05  8.2155921E-11
  2.2000000E+05  7.4480590E-11
  2.2500000E+05  6.7654984E-11
  2.3000000E+05  6.1570622E-11
  2.3500000E+05  5.6134669E-11
  2.4000000E+05  5.1267426E-11
  2.4500000E+05  4.6900261E-11
  2.5000000E+05  4.2973907E-11
  2.5500000E+05  3.9437039E-11
  2.6000000E+05  3.6245084E-11
  2.6500000E+05  3.3359238E-11
  2.7000000E+05  3.0745632E-11
  2.8000000E+05  2.6220248E-11
  2.9000000E+05  2.2472675E-11
  3.0000000E+05  1.9350744E-11
  3.1000000E+05  1.6735519E-11
  3.2000000E+05  1.4533309E-11
  3.3000000E+05  1.2669776E-11
  3.4000000E+05  1.1085540E-11
  3.5000000E+05  9.7328677E-12
  3.6000000E+05  8.5731501E-12
  3.7000000E+05  7.5749846E-12
  3.8000000E+05  6.7126903E-12
  3.9000000E+05  5.9651578E-12
  4.0000000E+05  5.3149461E-12
  4.1000000E+05  4.7475807E-12
  4.2000000E+05  4.2510021E-12
  4.3000000E+05  3.8151200E-12
  4.4000000E+05  3.4314583E-12
  4.5000000E+05  3.0928701E-12
  4.6000000E+05  2.7933064E-12
  4.7000000E+05  2.5276291E-12
  4.8000000E+05  2.2914594E-12
  5.0000000E+05  1.8932003E-12
  5.1250000E+05  1.6859267E-12
  5.2500000E+05  1.5050262E-12
  5.3750000E+05  1.3466796E-12
  5.5000000E+05  1.2076868E-12
  5.7500000E+05  9.7741329E-13
  5.8750000E+05  8.8193388E-13
  6.0000000E+05  7.9728009E-13
  6.1250000E+05  7.2205541E-13
  6.2500000E+05  6.5506501E-13
  6.3750000E+05  5.9528362E-13
  6.5000000E+05  5.4182885E-13
  6.6250000E+05  4.9393923E-13
  6.7500000E+05  4.5095589E-13
  6.8750000E+05  4.1230726E-13
  7.0000000E+05  3.7749631E-13
  7.1250000E+05  3.4608975E-13
  7.2500000E+05  3.1770909E-13
  7.3750000E+05  2.9202293E-13
  7.5000000E+05  2.6874051E-13
  7.7500000E+05  2.2839474E-13
  8.0000000E+05  1.9496883E-13
  8.2500000E+05  1.6713200E-13
  8.5000000E+05  1.4383620E-13
  8.7500000E+05  1.2425049E-13
  9.0000000E+05  1.0771163E-13
  9.2500000E+05  9.3687333E-14
  9.5000000E+05  8.1748233E-14
  9.7500000E+05  7.1546172E-14
  1.0000000E+06  6.2797726E-14
  1.0250000E+06  5.5271029E-14
  1.0500000E+06  4.8775031E-14
  1.0750000E+06  4.3151635E-14
  1.1000000E+06  3.8269438E-14
  1.1250000E+06  3.4018224E-14
  1.1500000E+06  3.0305659E-14
  1.1750000E+06  2.7054536E-14
  1.2000000E+06  2.4200033E-14
  1.2250000E+06  2.1687536E-14
  1.2500000E+06  1.9471558E-14
  1.2750000E+06  1.7514095E-14
  1.3000000E+06  1.5782333E-14
  1.3250000E+06  1.4247858E-14
  1.3500000E+06  1.2886046E-14
  
  
#  55  13  N4  EION =  8.100000000E+01 eV   299
#  S(0) = 6.021189E+00
  7.9252651E-01  0.0000000E+00
  7.9252651E+01  0.0000000E+00
  7.9252651E+01  1.0163166E-02
  8.1000000E+01  1.0163166E-02
  8.1002721E+01  1.0163166E-02
  8.1058954E+01  1.0716544E-02
  8.1115187E+01  1.1313344E-02
  8.1171420E+01  1.1957162E-02
  8.1227653E+01  1.2651931E-02
  8.1340119E+01  1.4212032E-02
  8.1452585E+01  1.6033560E-02
  8.1677517E+01  2.0665231E-02
  8.1789983E+01  2.3606857E-02
  8.1902449E+01  2.7079361E-02
  8.2014915E+01  3.1194114E-02
  8.2127381E+01  3.6090722E-02
  8.2239847E+01  4.1945607E-02
  8.2352313E+01  4.8983585E-02
  8.2464779E+01  5.7493454E-02
  8.2577245E+01  6.7850530E-02
  8.2689711E+01  8.0548408E-02
  8.2802177E+01  9.6240118E-02
  8.2914643E+01  1.1579883E-01
  8.3027109E+01  1.4039331E-01
  8.3139575E+01  1.7168891E-01
  8.3252041E+01  2.1195489E-01
  8.3364507E+01  2.6420852E-01
  8.3476973E+01  3.3253001E-01
  8.3589439E+01  4.2283038E-01
  8.3645672E+01  4.7881624E-01
  8.3701905E+01  5.4382919E-01
  8.3758138E+01  6.1948451E-01
  8.3814371E+01  7.0667642E-01
  8.3926837E+01  9.1544411E-01
  8.3983070E+01  1.0356018E+00
  8.4039303E+01  1.1642342E+00
  8.4095536E+01  1.2986609E+00
  8.4151769E+01  1.4334636E+00
  8.4264235E+01  1.6723084E+00
  8.4320468E+01  1.7584300E+00
  8.4376701E+01  1.8108539E+00
  8.4432934E+01  1.8229273E+00
  8.4489167E+01  1.7933157E+00
  8.4601633E+01  1.6428395E+00
  8.4714099E+01  1.4323362E+00
  8.4770332E+01  1.3231156E+00
  8.4826565E+01  1.2179193E+00
  8.4939031E+01  1.0295535E+00
  8.5051497E+01  8.7217015E-01
  8.5276429E+01  6.3879166E-01
  8.5388895E+01  5.5530118E-01
  8.5501361E+01  4.8819520E-01
  8.5613827E+01  4.3355789E-01
  8.5726293E+01  3.8853354E-01
  8.5838759E+01  3.5101457E-01
  8.5951225E+01  3.1942920E-01
  8.6063690E+01  2.9260479E-01
  8.6176156E+01  2.6964095E-01
  8.6401088E+01  2.3263125E-01
  8.6626020E+01  2.0435886E-01
  8.6850952E+01  1.8224362E-01
  8.7075884E+01  1.6457568E-01
  8.7300816E+01  1.5019165E-01
  8.7750680E+01  1.2833796E-01
  8.8200544E+01  1.1264123E-01
  8.8650408E+01  1.0089321E-01
  8.9100272E+01  9.1796285E-02
  8.9550136E+01  8.4552912E-02
  9.0000000E+01  7.8644136E-02
  9.0625000E+01  7.2018615E-02
  9.1250000E+01  6.6697024E-02
  9.1875000E+01  6.2290507E-02
  9.2500000E+01  5.8542970E-02
  9.3750000E+01  5.2382566E-02
  9.5000000E+01  4.7360352E-02
  9.6250000E+01  4.3040379E-02
  9.7500000E+01  3.9194034E-02
  9.8750000E+01  3.5702339E-02
  1.0000000E+02  3.2504238E-02
  1.0250000E+02  2.6876125E-02
  1.0500000E+02  2.2175843E-02
  1.1000000E+02  1.5145231E-02
  1.1500000E+02  1.0496846E-02
  1.1750000E+02  8.7994577E-03
  1.2000000E+02  7.4105290E-03
  1.2250000E+02  6.2691409E-03
  1.2500000E+02  5.3278524E-03
  1.2750000E+02  4.5500893E-03
  1.3000000E+02  3.9073436E-03
  1.3250000E+02  3.3768905E-03
  1.3500000E+02  2.9413022E-03
  1.4000000E+02  2.2968835E-03
  1.4500000E+02  1.8843248E-03
  1.5000000E+02  1.6381491E-03
  1.5500000E+02  1.5114297E-03
  1.6000000E+02  1.4687950E-03
  1.6500000E+02  1.4857941E-03
  1.7000000E+02  1.5436598E-03
  1.7500000E+02  1.6296070E-03
  1.8000000E+02  1.7335259E-03
  1.8500000E+02  1.8480723E-03
  1.9000000E+02  1.9678139E-03
  2.0000000E+02  2.2063243E-03
  2.1000000E+02  2.4270653E-03
  2.2000000E+02  2.6201293E-03
  2.3000000E+02  2.7827630E-03
  2.4000000E+02  2.9162331E-03
  2.5000000E+02  3.0225436E-03
  2.6000000E+02  3.1038694E-03
  2.7000000E+02  3.1622222E-03
  2.8000000E+02  3.1996083E-03
  2.9000000E+02  3.2185784E-03
  3.0000000E+02  3.2218565E-03
  3.1000000E+02  3.2120271E-03
  3.2000000E+02  3.1915674E-03
  3.4000000E+02  3.1265871E-03
  3.6000000E+02  3.0376761E-03
  3.8000000E+02  2.9321676E-03
  4.0000000E+02  2.8159750E-03
  4.2000000E+02  2.6946803E-03
  4.4000000E+02  2.5726443E-03
  4.6000000E+02  2.4519373E-03
  4.8000000E+02  2.3336935E-03
  5.0000000E+02  2.2188167E-03
  5.2500000E+02  2.0809492E-03
  5.5000000E+02  1.9504724E-03
  5.7500000E+02  1.8281635E-03
  6.0000000E+02  1.7139508E-03
  6.5000000E+02  1.5074877E-03
  6.7500000E+02  1.4146169E-03
  7.0000000E+02  1.3283876E-03
  7.2500000E+02  1.2483814E-03
  7.5000000E+02  1.1740479E-03
  8.0000000E+02  1.0405329E-03
  8.5000000E+02  9.2500047E-04
  9.0000000E+02  8.2501962E-04
  9.5000000E+02  7.3812537E-04
  1.0000000E+03  6.6231575E-04
  1.0500000E+03  5.9606034E-04
  1.1000000E+03  5.3801916E-04
  1.1500000E+03  4.8697757E-04
  1.2000000E+03  4.4192016E-04
  1.2500000E+03  4.0202572E-04
  1.3000000E+03  3.6661013E-04
  1.3500000E+03  3.3508715E-04
  1.4000000E+03  3.0695102E-04
  1.4500000E+03  2.8176989E-04
  1.5000000E+03  2.5917437E-04
  1.6000000E+03  2.2051406E-04
  1.7000000E+03  1.8892832E-04
  1.8000000E+03  1.6289956E-04
  1.9000000E+03  1.4128073E-04
  2.0000000E+03  1.2319306E-04
  2.1000000E+03  1.0795710E-04
  2.2000000E+03  9.5042158E-05
  2.3000000E+03  8.4030490E-05
  2.4000000E+03  7.4590431E-05
  2.5000000E+03  6.6456582E-05
  2.6000000E+03  5.9415029E-05
  2.7000000E+03  5.3292084E-05
  2.8000000E+03  4.7945823E-05
  2.9000000E+03  4.3259552E-05
  3.0000000E+03  3.9136739E-05
  3.1000000E+03  3.5497114E-05
  3.2000000E+03  3.2273583E-05
  3.4000000E+03  2.6858162E-05
  3.6000000E+03  2.2536189E-05
  3.8000000E+03  1.9051338E-05
  4.0000000E+03  1.6215245E-05
  4.2000000E+03  1.3887528E-05
  4.4000000E+03  1.1962222E-05
  4.6000000E+03  1.0358410E-05
  4.8000000E+03  9.0136663E-06
  5.0000000E+03  7.8793112E-06
  5.2500000E+03  6.6996591E-06
  5.5000000E+03  5.7315417E-06
  5.7500000E+03  4.9310726E-06
  6.0000000E+03  4.2646391E-06
  6.5000000E+03  3.2355770E-06
  6.7500000E+03  2.8366731E-06
  7.0000000E+03  2.4968399E-06
  7.2500000E+03  2.2059253E-06
  7.5000000E+03  1.9557504E-06
  8.0000000E+03  1.5523253E-06
  8.5000000E+03  1.2467501E-06
  9.0000000E+03  1.0119955E-06
  9.5000000E+03  8.2933563E-07
  1.0000000E+04  6.8556178E-07
  1.0500000E+04  5.7120264E-07
  1.1000000E+04  4.7936499E-07
  1.1500000E+04  4.0496466E-07
  1.2000000E+04  3.4420372E-07
  1.2500000E+04  2.9421244E-07
  1.3000000E+04  2.5279953E-07
  1.3500000E+04  2.1827481E-07
  1.4000000E+04  1.8932236E-07
  1.4500000E+04  1.6490929E-07
  1.5000000E+04  1.4421825E-07
  1.6000000E+04  1.1152311E-07
  1.7000000E+04  8.7402423E-08
  1.8000000E+04  6.9326741E-08
  1.9000000E+04  5.5589363E-08
  2.0000000E+04  4.5015568E-08
  2.1000000E+04  3.6782070E-08
  2.2000000E+04  3.0302714E-08
  2.3000000E+04  2.5154022E-08
  2.4000000E+04  2.1025896E-08
  2.5000000E+04  1.7688589E-08
  2.6000000E+04  1.4969884E-08
  2.7000000E+04  1.2739337E-08
  2.8000000E+04  1.0897181E-08
  2.9000000E+04  9.3664194E-09
  3.0000000E+04  8.0871014E-09
  3.1000000E+04  7.0121669E-09
  3.2000000E+04  6.1044084E-09
  3.4000000E+04  4.6777835E-09
  3.6000000E+04  3.6332534E-09
  3.8000000E+04  2.8564866E-09
  4.0000000E+04  2.2706790E-09
  4.2000000E+04  1.8232181E-09
  4.4000000E+04  1.4774345E-09
  4.6000000E+04  1.2073609E-09
  4.8000000E+04  9.9434134E-10
  5.0000000E+04  8.2479688E-10
  5.2500000E+04  6.5901227E-10
  5.5000000E+04  5.3156364E-10
  5.7500000E+04  4.3250207E-10
  6.0000000E+04  3.5472304E-10
  6.5000000E+04  2.4381272E-10
  6.7500000E+04  2.0411340E-10
  7.0000000E+04  1.7188847E-10
  7.2500000E+04  1.4554961E-10
  7.5000000E+04  1.2388256E-10
  7.7500000E+04  1.0595087E-10
  8.0000000E+04  9.1026497E-11
  8.2500000E+04  7.8539043E-11
  8.5000000E+04  6.8038281E-11
  9.0000000E+04  5.1637326E-11
  9.5000000E+04  3.9730715E-11
  1.0000000E+05  3.0950646E-11
  1.0500000E+05  2.4383964E-11
  1.1000000E+05  1.9409164E-11
  1.1500000E+05  1.5595804E-11
  1.2000000E+05  1.2641046E-11
  1.2500000E+05  1.0328702E-11
  1.3000000E+05  8.5023773E-12
  1.3500000E+05  7.0475505E-12
  1.4000000E+05  5.8794148E-12
  1.4500000E+05  4.9344978E-12
  1.5000000E+05  4.1648303E-12
  1.5500000E+05  3.5338275E-12
  1.6000000E+05  3.0133462E-12
  1.6500000E+05  2.5815609E-12
  1.7000000E+05  2.2214176E-12
  1.7500000E+05  1.9194948E-12
  1.8000000E+05  1.6651586E-12
  1.8500000E+05  1.4499300E-12
  1.9000000E+05  1.2670063E-12
  2.0000000E+05  9.7715649E-13
  2.1000000E+05  7.6289935E-13
  2.2000000E+05  6.0230642E-13
  2.3000000E+05  4.8040098E-13
  2.4000000E+05  3.8678111E-13
  2.5000000E+05  3.1411074E-13
  2.6000000E+05  2.5714190E-13
  2.7000000E+05  2.1207153E-13
  2.8000000E+05  1.7611035E-13
  2.9000000E+05  1.4718909E-13
  3.0000000E+05  1.2375696E-13
  3.1000000E+05  1.0464048E-13
  3.2000000E+05  8.8943345E-14
  3.3000000E+05  7.5975114E-14
  3.4000000E+05  6.5199805E-14
  3.5000000E+05  5.6198151E-14
  3.6000000E+05  4.8639699E-14
  3.7000000E+05  4.2262337E-14
  3.8000000E+05  3.6856881E-14
  3.9000000E+05  3.2255366E-14
  4.0000000E+05  2.8322104E-14
  4.2000000E+05  2.2039798E-14
  4.4000000E+05  1.7347810E-14
  4.6000000E+05  1.3797004E-14
  4.8000000E+05  1.1077267E-14
  5.0000000E+05  8.9710384E-15
  5.2500000E+05  6.9692859E-15
  5.5000000E+05  5.4755443E-15
  5.7500000E+05  4.3462325E-15
  5.8750000E+05  3.8859623E-15
  6.0000000E+05  3.4821924E-15
  6.2500000E+05  2.8138732E-15
  6.5000000E+05  2.2917966E-15
  6.7500000E+05  1.8802440E-15
  7.0000000E+05  1.5530722E-15
  7.2500000E+05  1.2908814E-15
  7.5000000E+05  1.0791679E-15
  7.7500000E+05  9.0701377E-16
  8.0000000E+05  7.6617391E-16
  8.2500000E+05  6.5036447E-16
  8.5000000E+05  5.5467056E-16
  
  
#  55  14  N5  EION =  7.900000000E+01 eV   298
#  S(0) = 9.014794E+00
  7.7262485E-01  0.0000000E+00
  7.7262485E+01  0.0000000E+00
  7.7262485E+01  1.4584658E-02
  7.9000000E+01  1.4584658E-02
  7.9002721E+01  1.4584658E-02
  7.9040204E+01  1.5091431E-02
  7.9077687E+01  1.5623558E-02
  7.9115170E+01  1.6182360E-02
  7.9152653E+01  1.6769236E-02
  7.9227619E+01  1.8033231E-02
  7.9302585E+01  1.9428535E-02
  7.9452517E+01  2.2673469E-02
  7.9602449E+01  2.6645654E-02
  7.9677415E+01  2.8959513E-02
  7.9752381E+01  3.1527474E-02
  7.9902313E+01  3.7556296E-02
  8.0052245E+01  4.5044535E-02
  8.0202177E+01  5.4408023E-02
  8.0352109E+01  6.6207564E-02
  8.0502041E+01  8.1210179E-02
  8.0577007E+01  9.0230189E-02
  8.0651973E+01  1.0048078E-01
  8.0801905E+01  1.2552137E-01
  8.0951837E+01  1.5849318E-01
  8.1101769E+01  2.0253984E-01
  8.1251701E+01  2.6231476E-01
  8.1401633E+01  3.4487755E-01
  8.1476599E+01  3.9786685E-01
  8.1551565E+01  4.6088032E-01
  8.1626531E+01  5.3600700E-01
  8.1701497E+01  6.2579901E-01
  8.1851429E+01  8.6149780E-01
  8.2001361E+01  1.1918724E+00
  8.2076327E+01  1.4004129E+00
  8.2151293E+01  1.6369982E+00
  8.2226259E+01  1.8875081E+00
  8.2301225E+01  2.1299900E+00
  8.2376190E+01  2.3366255E+00
  8.2451156E+01  2.4776582E+00
  8.2526122E+01  2.5365792E+00
  8.2601088E+01  2.5191429E+00
  8.2751020E+01  2.3098572E+00
  8.2900952E+01  1.9724037E+00
  8.2975918E+01  1.7908424E+00
  8.3050884E+01  1.6149885E+00
  8.3125850E+01  1.4513430E+00
  8.3200816E+01  1.3036167E+00
  8.3350748E+01  1.0610500E+00
  8.3500680E+01  8.8133283E-01
  8.3650612E+01  7.4584842E-01
  8.3800544E+01  6.4135963E-01
  8.3950476E+01  5.5912269E-01
  8.4100408E+01  4.9337060E-01
  8.4250340E+01  4.4012077E-01
  8.4400272E+01  3.9649325E-01
  8.4550204E+01  3.6036500E-01
  8.4700136E+01  3.3011374E-01
  8.5000000E+01  2.8260826E-01
  8.5312500E+01  2.4595250E-01
  8.5625000E+01  2.1809259E-01
  8.5937500E+01  1.9634657E-01
  8.6250000E+01  1.7897736E-01
  8.6562500E+01  1.6483085E-01
  8.6875000E+01  1.5310460E-01
  8.7500000E+01  1.3482514E-01
  8.8125000E+01  1.2123416E-01
  8.8750000E+01  1.1069919E-01
  8.9375000E+01  1.0223954E-01
  9.0000000E+01  9.5238154E-02
  9.1250000E+01  8.4115261E-02
  9.2500000E+01  7.5386396E-02
  9.3750000E+01  6.8088605E-02
  9.5000000E+01  6.1720634E-02
  9.7500000E+01  5.0839032E-02
  1.0000000E+02  4.1791897E-02
  1.0500000E+02  2.8107501E-02
  1.1000000E+02  1.9047289E-02
  1.1250000E+02  1.5777173E-02
  1.1500000E+02  1.3129947E-02
  1.1750000E+02  1.0978835E-02
  1.2000000E+02  9.2238837E-03
  1.2250000E+02  7.7879061E-03
  1.2500000E+02  6.6107692E-03
  1.2750000E+02  5.6466877E-03
  1.3000000E+02  4.8582468E-03
  1.3250000E+02  4.2176792E-03
  1.3500000E+02  3.7002703E-03
  1.3750000E+02  3.2870456E-03
  1.4000000E+02  2.9621769E-03
  1.4500000E+02  2.5227204E-03
  1.5000000E+02  2.2950069E-03
  1.5500000E+02  2.2147888E-03
  1.6000000E+02  2.2375724E-03
  1.6500000E+02  2.3303967E-03
  1.7000000E+02  2.4697428E-03
  1.8000000E+02  2.8258525E-03
  1.9000000E+02  3.2165209E-03
  2.0000000E+02  3.5918955E-03
  2.1000000E+02  3.9261961E-03
  2.2000000E+02  4.2101455E-03
  2.3000000E+02  4.4432497E-03
  2.4000000E+02  4.6294920E-03
  2.5000000E+02  4.7730578E-03
  2.6000000E+02  4.8780431E-03
  2.7000000E+02  4.9479968E-03
  2.8000000E+02  4.9865004E-03
  2.9000000E+02  4.9979244E-03
  3.0000000E+02  4.9865953E-03
  3.1000000E+02  4.9566028E-03
  3.2000000E+02  4.9117311E-03
  3.4000000E+02  4.7887926E-03
  3.6000000E+02  4.6333109E-03
  3.8000000E+02  4.4560380E-03
  4.0000000E+02  4.2656161E-03
  4.2000000E+02  4.0702745E-03
  4.4000000E+02  3.8760731E-03
  4.6000000E+02  3.6856504E-03
  4.8000000E+02  3.5004593E-03
  5.0000000E+02  3.3216361E-03
  5.2500000E+02  3.1082534E-03
  5.5000000E+02  2.9074427E-03
  5.7500000E+02  2.7200838E-03
  6.0000000E+02  2.5457638E-03
  6.5000000E+02  2.2321258E-03
  6.7500000E+02  2.0916830E-03
  7.0000000E+02  1.9616144E-03
  7.2500000E+02  1.8411865E-03
  7.5000000E+02  1.7295141E-03
  8.0000000E+02  1.5294808E-03
  8.5000000E+02  1.3569774E-03
  9.0000000E+02  1.2081126E-03
  9.5000000E+02  1.0790511E-03
  1.0000000E+03  9.6671635E-04
  1.0500000E+03  8.6874784E-04
  1.1000000E+03  7.8308585E-04
  1.1500000E+03  7.0788233E-04
  1.2000000E+03  6.4160178E-04
  1.2500000E+03  5.8300546E-04
  1.3000000E+03  5.3106198E-04
  1.3500000E+03  4.8488962E-04
  1.4000000E+03  4.4372969E-04
  1.4500000E+03  4.0693610E-04
  1.5000000E+03  3.7395738E-04
  1.6000000E+03  3.1761916E-04
  1.7000000E+03  2.7168100E-04
  1.8000000E+03  2.3389384E-04
  1.9000000E+03  2.0256189E-04
  2.0000000E+03  1.7638900E-04
  2.1000000E+03  1.5437520E-04
  2.2000000E+03  1.3574101E-04
  2.3000000E+03  1.1987394E-04
  2.4000000E+03  1.0628854E-04
  2.5000000E+03  9.4596937E-05
  2.6000000E+03  8.4486954E-05
  2.7000000E+03  7.5705478E-05
  2.8000000E+03  6.8045951E-05
  2.9000000E+03  6.1338746E-05
  3.0000000E+03  5.5443703E-05
  3.1000000E+03  5.0244407E-05
  3.2000000E+03  4.5643656E-05
  3.4000000E+03  3.7924340E-05
  3.6000000E+03  3.1773722E-05
  3.8000000E+03  2.6822042E-05
  4.0000000E+03  2.2798051E-05
  4.2000000E+03  1.9499927E-05
  4.4000000E+03  1.6775564E-05
  4.6000000E+03  1.4508976E-05
  4.8000000E+03  1.2610804E-05
  5.0000000E+03  1.1011457E-05
  5.2500000E+03  9.3503087E-06
  5.5000000E+03  7.9888537E-06
  5.7500000E+03  6.8646002E-06
  6.0000000E+03  5.9297485E-06
  6.5000000E+03  4.4886724E-06
  6.7500000E+03  3.9310179E-06
  7.0000000E+03  3.4564493E-06
  7.2500000E+03  3.0506147E-06
  7.5000000E+03  2.7019632E-06
  8.0000000E+03  2.1405313E-06
  8.5000000E+03  1.7160579E-06
  9.0000000E+03  1.3905323E-06
  9.5000000E+03  1.1376664E-06
  1.0000000E+04  9.3894890E-07
  1.0500000E+04  7.8112736E-07
  1.1000000E+04  6.5457159E-07
  1.1500000E+04  5.5218909E-07
  1.2000000E+04  4.6868902E-07
  1.2500000E+04  4.0007898E-07
  1.3000000E+04  3.4331431E-07
  1.3500000E+04  2.9604957E-07
  1.4000000E+04  2.5646080E-07
  1.4500000E+04  2.2311801E-07
  1.5000000E+04  1.9489088E-07
  1.6000000E+04  1.5035955E-07
  1.7000000E+04  1.1757702E-07
  1.8000000E+04  9.3060804E-08
  1.9000000E+04  7.4465620E-08
  2.0000000E+04  6.0180140E-08
  2.1000000E+04  4.9077052E-08
  2.2000000E+04  4.0355114E-08
  2.3000000E+04  3.3436417E-08
  2.4000000E+04  2.7898456E-08
  2.5000000E+04  2.3428702E-08
  2.6000000E+04  1.9793245E-08
  2.7000000E+04  1.6815170E-08
  2.8000000E+04  1.4359370E-08
  2.9000000E+04  1.2321719E-08
  3.0000000E+04  1.0621254E-08
  3.1000000E+04  9.1945012E-09
  3.2000000E+04  7.9913430E-09
  3.4000000E+04  6.1043133E-09
  3.6000000E+04  4.7264749E-09
  3.8000000E+04  3.7046025E-09
  4.0000000E+04  2.9359890E-09
  4.2000000E+04  2.3504267E-09
  4.4000000E+04  1.8990856E-09
  4.6000000E+04  1.5474587E-09
  4.8000000E+04  1.2708051E-09
  5.0000000E+04  1.0511545E-09
  5.2500000E+04  8.3695360E-10
  5.5000000E+04  6.7277428E-10
  5.7500000E+04  5.4553676E-10
  6.0000000E+04  4.4592304E-10
  6.5000000E+04  3.0445718E-10
  6.7500000E+04  2.5403931E-10
  7.0000000E+04  2.1322556E-10
  7.2500000E+04  1.7995668E-10
  7.5000000E+04  1.5266188E-10
  7.7500000E+04  1.3013250E-10
  8.0000000E+04  1.1143092E-10
  8.2500000E+04  9.5824069E-11
  8.5000000E+04  8.2734526E-11
  8.7500000E+04  7.1704369E-11
  9.0000000E+04  6.2368167E-11
  9.2500000E+04  5.4432489E-11
  9.5000000E+04  4.7660308E-11
  1.0000000E+05  3.6871809E-11
  1.0500000E+05  2.8846050E-11
  1.1000000E+05  2.2798725E-11
  1.1500000E+05  1.8188616E-11
  1.2000000E+05  1.4636326E-11
  1.2500000E+05  1.1871991E-11
  1.3000000E+05  9.7010903E-12
  1.3500000E+05  7.9817136E-12
  1.4000000E+05  6.6091699E-12
  1.4500000E+05  5.5053924E-12
  1.5000000E+05  4.6116134E-12
  1.5500000E+05  3.8831962E-12
  1.6000000E+05  3.2859378E-12
  1.6500000E+05  2.7934186E-12
  1.7000000E+05  2.3850836E-12
  1.7500000E+05  2.0448252E-12
  1.8000000E+05  1.7599346E-12
  1.8500000E+05  1.5203207E-12
  1.9000000E+05  1.3179221E-12
  2.0000000E+05  1.0001109E-12
  2.1000000E+05  7.6812274E-13
  2.2000000E+05  5.9644615E-13
  2.3000000E+05  4.6780600E-13
  2.4000000E+05  3.7030670E-13
  2.5000000E+05  2.9562960E-13
  2.6000000E+05  2.3787550E-13
  2.7000000E+05  1.9280670E-13
  2.8000000E+05  1.5734252E-13
  2.9000000E+05  1.2921840E-13
  3.0000000E+05  1.0675271E-13
  3.1000000E+05  8.8684707E-14
  3.2000000E+05  7.4060725E-14
  3.3000000E+05  6.2153259E-14
  3.4000000E+05  5.2402917E-14
  3.5000000E+05  4.4376363E-14
  3.6000000E+05  3.7735562E-14
  3.7000000E+05  3.2215074E-14
  3.8000000E+05  2.7605156E-14
  3.9000000E+05  2.3739090E-14
  4.0000000E+05  2.0483592E-14
  4.2000000E+05  1.5396462E-14
  4.4000000E+05  1.1709373E-14
  4.6000000E+05  9.0013715E-15
  4.8000000E+05  6.9881927E-15
  5.0000000E+05  5.4747783E-15
  5.1250000E+05  4.7204885E-15
  5.2500000E+05  4.0828627E-15
  5.3750000E+05  3.5419164E-15
  5.5000000E+05  3.0814134E-15
  5.7500000E+05  2.3511033E-15
  6.0000000E+05  1.8118777E-15
  6.2500000E+05  1.4091940E-15
  6.5000000E+05  1.1053611E-15
  6.6250000E+05  9.8191924E-16
  6.7500000E+05  8.7393317E-16
  7.0000000E+05  6.9608797E-16
  7.2500000E+05  5.5823612E-16
  7.5000000E+05  4.5050447E-16
  7.7500000E+05  3.6567541E-16
  8.0000000E+05  2.9846230E-16
  8.2500000E+05  2.4494945E-16
  8.5000000E+05  2.0213905E-16
  
  
#  55  17  O1  EION =  2.500000000E+01 eV   253
#  S(0) = 3.168513E-01
  2.1347035E-01  0.0000000E+00
  2.1347035E+01  0.0000000E+00
  2.1347035E+01  2.8539213E-04
  2.5000000E+01  2.8539213E-04
  2.5002721E+01  2.8539213E-04
  2.5077687E+01  2.8694010E-04
  2.5152653E+01  2.8857974E-04
  2.5227619E+01  2.9030943E-04
  2.5302585E+01  2.9212759E-04
  2.5452517E+01  2.9602284E-04
  2.5602449E+01  3.0025269E-04
  2.5902313E+01  3.0966523E-04
  2.6202177E+01  3.2026438E-04
  2.6801905E+01  3.4462993E-04
  2.7401633E+01  3.7259351E-04
  2.8001361E+01  4.0345384E-04
  2.8601088E+01  4.3657095E-04
  2.9200816E+01  4.7136853E-04
  2.9800544E+01  5.0733472E-04
  3.1000000E+01  5.8103039E-04
  3.2000000E+01  6.4257469E-04
  3.3000000E+01  7.0284414E-04
  3.4000000E+01  7.6090219E-04
  3.5000000E+01  8.1608520E-04
  3.6000000E+01  8.6795151E-04
  3.8000000E+01  9.6081317E-04
  4.0000000E+01  1.0388446E-03
  4.2000000E+01  1.1027125E-03
  4.4000000E+01  1.1537525E-03
  4.6000000E+01  1.1935634E-03
  4.8000000E+01  1.2237673E-03
  5.0000000E+01  1.2458792E-03
  5.2500000E+01  1.2641709E-03
  5.5000000E+01  1.2741240E-03
  5.7500000E+01  1.2775199E-03
  6.0000000E+01  1.2757566E-03
  6.5000000E+01  1.2608419E-03
  6.7500000E+01  1.2491679E-03
  7.0000000E+01  1.2353976E-03
  7.2500000E+01  1.2199201E-03
  7.5000000E+01  1.2030503E-03
  8.0000000E+01  1.1661237E-03
  8.5000000E+01  1.1262612E-03
  9.0000000E+01  1.0847381E-03
  9.5000000E+01  1.0426091E-03
  1.0000000E+02  1.0007304E-03
  1.0500000E+02  9.5978057E-04
  1.1000000E+02  9.2025891E-04
  1.1500000E+02  8.8249393E-04
  1.2000000E+02  8.4666229E-04
  1.2500000E+02  8.1283033E-04
  1.3000000E+02  7.8095983E-04
  1.3500000E+02  7.5096254E-04
  1.4000000E+02  7.2271559E-04
  1.4500000E+02  6.9606818E-04
  1.5000000E+02  6.7088406E-04
  1.6000000E+02  6.2439273E-04
  1.7000000E+02  5.8237132E-04
  1.8000000E+02  5.4423712E-04
  1.9000000E+02  5.0957906E-04
  2.0000000E+02  4.7811171E-04
  2.1000000E+02  4.4955407E-04
  2.2000000E+02  4.2363175E-04
  2.3000000E+02  4.0005956E-04
  2.4000000E+02  3.7854067E-04
  2.5000000E+02  3.5881912E-04
  2.6000000E+02  3.4066713E-04
  2.7000000E+02  3.2389208E-04
  2.8000000E+02  3.0834509E-04
  2.9000000E+02  2.9391810E-04
  3.0000000E+02  2.8051502E-04
  3.1000000E+02  2.6805096E-04
  3.2000000E+02  2.5645232E-04
  3.4000000E+02  2.3558073E-04
  3.6000000E+02  2.1735042E-04
  3.8000000E+02  2.0127051E-04
  4.0000000E+02  1.8697251E-04
  4.2000000E+02  1.7417560E-04
  4.4000000E+02  1.6268095E-04
  4.6000000E+02  1.5234000E-04
  4.8000000E+02  1.4301105E-04
  5.0000000E+02  1.3455220E-04
  5.2500000E+02  1.2502453E-04
  5.5000000E+02  1.1649691E-04
  5.7500000E+02  1.0883176E-04
  6.0000000E+02  1.0191715E-04
  6.5000000E+02  8.9989032E-05
  6.7500000E+02  8.4822170E-05
  7.0000000E+02  8.0094687E-05
  7.2500000E+02  7.5751654E-05
  7.5000000E+02  7.1752663E-05
  8.0000000E+02  6.4661746E-05
  8.5000000E+02  5.8592980E-05
  9.0000000E+02  5.3346766E-05
  9.5000000E+02  4.8776133E-05
  1.0000000E+03  4.4775676E-05
  1.0500000E+03  4.1256558E-05
  1.1000000E+03  3.8140635E-05
  1.1500000E+03  3.5365394E-05
  1.2000000E+03  3.2883032E-05
  1.2500000E+03  3.0654735E-05
  1.3000000E+03  2.8647605E-05
  1.3500000E+03  2.6833499E-05
  1.4000000E+03  2.5188542E-05
  1.4500000E+03  2.3692227E-05
  1.5000000E+03  2.2326710E-05
  1.6000000E+03  1.9929403E-05
  1.7000000E+03  1.7900193E-05
  1.8000000E+03  1.6167731E-05
  1.9000000E+03  1.4676873E-05
  2.0000000E+03  1.3384518E-05
  2.1000000E+03  1.2256565E-05
  2.2000000E+03  1.1265793E-05
  2.3000000E+03  1.0390556E-05
  2.4000000E+03  9.6135748E-06
  2.5000000E+03  8.9207112E-06
  2.6000000E+03  8.3001680E-06
  2.7000000E+03  7.7420632E-06
  2.8000000E+03  7.2381697E-06
  2.9000000E+03  6.7816522E-06
  3.0000000E+03  6.3667756E-06
  3.1000000E+03  5.9886469E-06
  3.2000000E+03  5.6430497E-06
  3.4000000E+03  5.0352903E-06
  3.6000000E+03  4.5197714E-06
  3.8000000E+03  4.0786887E-06
  4.0000000E+03  3.6983906E-06
  4.2000000E+03  3.3681657E-06
  4.4000000E+03  3.0795433E-06
  4.6000000E+03  2.8257878E-06
  4.8000000E+03  2.6014884E-06
  5.0000000E+03  2.4022510E-06
  5.2500000E+03  2.1830290E-06
  5.5000000E+03  1.9917067E-06
  5.7500000E+03  1.8237559E-06
  6.0000000E+03  1.6755321E-06
  6.5000000E+03  1.4269659E-06
  6.7500000E+03  1.3222047E-06
  7.0000000E+03  1.2281304E-06
  7.2500000E+03  1.1433529E-06
  7.5000000E+03  1.0667010E-06
  7.7500000E+03  9.9718199E-07
  8.0000000E+03  9.3394967E-07
  8.2500000E+03  8.7627960E-07
  8.5000000E+03  8.2354824E-07
  9.0000000E+03  7.3081602E-07
  9.5000000E+03  6.5222691E-07
  1.0000000E+04  5.8508658E-07
  1.0500000E+04  5.2730969E-07
  1.1000000E+04  4.7726213E-07
  1.1500000E+04  4.3364818E-07
  1.2000000E+04  3.9542971E-07
  1.2500000E+04  3.6176841E-07
  1.3000000E+04  3.3198112E-07
  1.3500000E+04  3.0550694E-07
  1.4000000E+04  2.8188221E-07
  1.4500000E+04  2.6072086E-07
  1.5000000E+04  2.4169944E-07
  1.5500000E+04  2.2454551E-07
  1.6000000E+04  2.0902832E-07
  1.6500000E+04  1.9495146E-07
  1.7000000E+04  1.8214683E-07
  1.8000000E+04  1.5979586E-07
  1.9000000E+04  1.4103820E-07
  2.0000000E+04  1.2516452E-07
  2.1000000E+04  1.1163015E-07
  2.2000000E+04  1.0001148E-07
  2.3000000E+04  8.9975314E-08
  2.4000000E+04  8.1256828E-08
  2.5000000E+04  7.3643389E-08
  2.6000000E+04  6.6962687E-08
  2.7000000E+04  6.1074063E-08
  2.8000000E+04  5.5861893E-08
  2.9000000E+04  5.1230434E-08
  3.0000000E+04  4.7099945E-08
  3.1000000E+04  4.3403640E-08
  3.2000000E+04  4.0085278E-08
  3.3000000E+04  3.7097244E-08
  3.4000000E+04  3.4399028E-08
  3.5000000E+04  3.1956003E-08
  3.6000000E+04  2.9738455E-08
  3.7000000E+04  2.7720772E-08
  3.8000000E+04  2.5880787E-08
  3.9000000E+04  2.4199243E-08
  4.0000000E+04  2.2659357E-08
  4.2000000E+04  1.9947642E-08
  4.4000000E+04  1.7648344E-08
  4.6000000E+04  1.5685797E-08
  4.8000000E+04  1.4000515E-08
  5.0000000E+04  1.2545235E-08
  5.2500000E+04  1.0992547E-08
  5.5000000E+04  9.6820488E-09
  5.7500000E+04  8.5684247E-09
  5.8750000E+04  8.0740388E-09
  6.0000000E+04  7.6161902E-09
  6.2500000E+04  6.7972738E-09
  6.5000000E+04  6.0892643E-09
  6.7500000E+04  5.4741212E-09
  7.0000000E+04  4.9372113E-09
  7.2500000E+04  4.4665799E-09
  7.5000000E+04  4.0523954E-09
  7.7500000E+04  3.6865216E-09
  8.0000000E+04  3.3621863E-09
  8.2500000E+04  3.0737220E-09
  8.5000000E+04  2.8163608E-09
  8.7500000E+04  2.5860723E-09
  9.0000000E+04  2.3794335E-09
  9.2500000E+04  2.1935251E-09
  9.5000000E+04  2.0258472E-09
  9.7500000E+04  1.8742513E-09
  1.0000000E+05  1.7368844E-09
  1.0250000E+05  1.6121432E-09
  1.0500000E+05  1.4986348E-09
  1.1000000E+05  1.3006118E-09
  1.1500000E+05  1.1348053E-09
  1.2000000E+05  9.9502773E-10
  1.2500000E+05  8.7645297E-10
  1.3000000E+05  7.7528400E-10
  1.3500000E+05  6.8850465E-10
  1.4000000E+05  6.1369753E-10
  1.4500000E+05  5.4891018E-10
  1.5000000E+05  4.9255521E-10
  1.5500000E+05  4.4333410E-10
  1.6000000E+05  4.0017861E-10
  1.6500000E+05  3.6220489E-10
  1.7000000E+05  3.2867700E-10
  1.7500000E+05  2.9897910E-10
  1.8000000E+05  2.7259332E-10
  1.8500000E+05  2.4908230E-10
  1.9000000E+05  2.2807507E-10
  1.9500000E+05  2.0925577E-10
  2.0000000E+05  1.9235445E-10
  2.0500000E+05  1.7713959E-10
  2.1000000E+05  1.6341180E-10
  2.1500000E+05  1.5099883E-10
  2.2000000E+05  1.3975143E-10
  2.2500000E+05  1.2953984E-10
  2.3000000E+05  1.2025097E-10
  2.4000000E+05  1.0405806E-10
  2.5000000E+05  9.0518281E-11
  2.6000000E+05  7.9124273E-11
  2.7000000E+05  6.9478855E-11
  2.8000000E+05  6.1268361E-11
  2.9000000E+05  5.4243342E-11
  3.0000000E+05  4.8203705E-11
  3.1000000E+05  4.2987693E-11
  3.2000000E+05  3.8463211E-11
  3.3000000E+05  3.4521883E-11
  3.4000000E+05  3.1074837E-11
  3.5000000E+05  2.8048946E-11
  3.6000000E+05  2.5384799E-11
  3.7000000E+05  2.3032953E-11
  3.8000000E+05  2.0951426E-11
  
  
#  55  18  O2  EION =  1.400000000E+01 eV   302
#  S(0) = 2.935748E+00
  6.7823307E-02  0.0000000E+00
  6.7823307E+00  0.0000000E+00
  6.7823307E+00  2.3299848E-01
  1.4000000E+01  2.3299848E-01
  1.4002721E+01  2.3299848E-01
  1.4033954E+01  2.3005727E-01
  1.4065187E+01  2.2717751E-01
  1.4096420E+01  2.2435738E-01
  1.4127653E+01  2.2159512E-01
  1.4190119E+01  2.1623755E-01
  1.4252585E+01  2.1109209E-01
  1.4377517E+01  2.0139100E-01
  1.4502449E+01  1.9240697E-01
  1.4752313E+01  1.7630500E-01
  1.5002177E+01  1.6230286E-01
  1.5252041E+01  1.5002863E-01
  1.5501905E+01  1.3919191E-01
  1.5751769E+01  1.2956296E-01
  1.6001633E+01  1.2095785E-01
  1.6251497E+01  1.1322768E-01
  1.6501361E+01  1.0625070E-01
  1.6751225E+01  9.9926471E-02
  1.7001088E+01  9.4171413E-02
  1.7500816E+01  8.4099388E-02
  1.8000544E+01  7.5593001E-02
  1.8500272E+01  6.8329784E-02
  1.9000000E+01  6.2068961E-02
  1.9500000E+01  5.6624497E-02
  2.0000000E+01  5.1857968E-02
  2.0500000E+01  4.7657739E-02
  2.1000000E+01  4.3934936E-02
  2.1500000E+01  4.0617982E-02
  2.2000000E+01  3.7648607E-02
  2.2500000E+01  3.4978916E-02
  2.3000000E+01  3.2569221E-02
  2.3500000E+01  3.0386343E-02
  2.4000000E+01  2.8402379E-02
  2.4500000E+01  2.6593677E-02
  2.5000000E+01  2.4940088E-02
  2.5500000E+01  2.3424345E-02
  2.6000000E+01  2.2031558E-02
  2.7000000E+01  1.9565020E-02
  2.8000000E+01  1.7456035E-02
  2.9000000E+01  1.5639748E-02
  3.0000000E+01  1.4065588E-02
  3.1000000E+01  1.2693626E-02
  3.2000000E+01  1.1491910E-02
  3.3000000E+01  1.0434665E-02
  3.4000000E+01  9.5007991E-03
  3.5000000E+01  8.6730022E-03
  3.6000000E+01  7.9368507E-03
  3.7000000E+01  7.2802851E-03
  3.8000000E+01  6.6931768E-03
  3.9000000E+01  6.1668574E-03
  4.0000000E+01  5.6939975E-03
  4.1000000E+01  5.2682901E-03
  4.2000000E+01  4.8842486E-03
  4.3000000E+01  4.5371727E-03
  4.4000000E+01  4.2229646E-03
  4.6000000E+01  3.6791670E-03
  4.8000000E+01  3.2291057E-03
  5.0000000E+01  2.8543083E-03
  5.1250000E+01  2.6517231E-03
  5.2500000E+01  2.4699368E-03
  5.3750000E+01  2.3064406E-03
  5.5000000E+01  2.1590593E-03
  5.7500000E+01  1.9053471E-03
  5.8750000E+01  1.7959497E-03
  6.0000000E+01  1.6964621E-03
  6.2500000E+01  1.5229915E-03
  6.5000000E+01  1.3777472E-03
  6.7500000E+01  1.2551675E-03
  7.0000000E+01  1.1509508E-03
  7.2500000E+01  1.0617310E-03
  7.5000000E+01  9.8485755E-04
  7.7500000E+01  9.1823027E-04
  8.0000000E+01  8.6016468E-04
  8.2500000E+01  8.0930480E-04
  8.5000000E+01  7.6454752E-04
  8.7500000E+01  7.2498012E-04
  9.0000000E+01  6.8985260E-04
  9.2500000E+01  6.5854475E-04
  9.5000000E+01  6.3052622E-04
  1.0000000E+02  5.8263874E-04
  1.0500000E+02  5.4339207E-04
  1.1000000E+02  5.1071443E-04
  1.1500000E+02  4.8309672E-04
  1.2000000E+02  4.5940734E-04
  1.2500000E+02  4.3880234E-04
  1.3000000E+02  4.2065356E-04
  1.3500000E+02  4.0448590E-04
  1.4000000E+02  3.8993486E-04
  1.4500000E+02  3.7672586E-04
  1.5000000E+02  3.6464384E-04
  1.6000000E+02  3.4320773E-04
  1.7000000E+02  3.2462120E-04
  1.8000000E+02  3.0820719E-04
  1.9000000E+02  2.9349517E-04
  2.0000000E+02  2.8015736E-04
  2.1000000E+02  2.6796238E-04
  2.2000000E+02  2.5673842E-04
  2.3000000E+02  2.4635778E-04
  2.4000000E+02  2.3671564E-04
  2.5000000E+02  2.2772175E-04
  2.6000000E+02  2.1930068E-04
  2.7000000E+02  2.1139083E-04
  2.8000000E+02  2.0394183E-04
  2.9000000E+02  1.9691069E-04
  3.0000000E+02  1.9026444E-04
  3.1000000E+02  1.8397877E-04
  3.2000000E+02  1.7803094E-04
  3.4000000E+02  1.6705662E-04
  3.6000000E+02  1.5715825E-04
  3.8000000E+02  1.4817275E-04
  4.0000000E+02  1.3995035E-04
  4.2000000E+02  1.3238296E-04
  4.4000000E+02  1.2540940E-04
  4.6000000E+02  1.1897758E-04
  4.8000000E+02  1.1303460E-04
  5.0000000E+02  1.0753127E-04
  5.2500000E+02  1.0120320E-04
  5.5000000E+02  9.5413640E-05
  5.7500000E+02  9.0097030E-05
  6.0000000E+02  8.5207516E-05
  6.5000000E+02  7.6561331E-05
  6.7500000E+02  7.2723507E-05
  7.0000000E+02  6.9157112E-05
  7.2500000E+02  6.5833176E-05
  7.5000000E+02  6.2732762E-05
  8.0000000E+02  5.7136963E-05
  8.5000000E+02  5.2239758E-05
  9.0000000E+02  4.7923327E-05
  9.5000000E+02  4.4101313E-05
  1.0000000E+03  4.0708019E-05
  1.0500000E+03  3.7682584E-05
  1.1000000E+03  3.4969635E-05
  1.1500000E+03  3.2525412E-05
  1.2000000E+03  3.0317144E-05
  1.2500000E+03  2.8317253E-05
  1.3000000E+03  2.6501544E-05
  1.3500000E+03  2.4848796E-05
  1.4000000E+03  2.3340634E-05
  1.4500000E+03  2.1960720E-05
  1.5000000E+03  2.0694532E-05
  1.6000000E+03  1.8455310E-05
  1.7000000E+03  1.6544213E-05
  1.8000000E+03  1.4902055E-05
  1.9000000E+03  1.3481741E-05
  2.0000000E+03  1.2245683E-05
  2.1000000E+03  1.1163512E-05
  2.2000000E+03  1.0210665E-05
  2.3000000E+03  9.3675595E-06
  2.4000000E+03  8.6185434E-06
  2.5000000E+03  7.9506125E-06
  2.6000000E+03  7.3526568E-06
  2.7000000E+03  6.8152554E-06
  2.8000000E+03  6.3305496E-06
  2.9000000E+03  5.8920555E-06
  3.0000000E+03  5.4943217E-06
  3.1000000E+03  5.1326562E-06
  3.2000000E+03  4.8029615E-06
  3.4000000E+03  4.2255686E-06
  3.6000000E+03  3.7388090E-06
  3.8000000E+03  3.3252228E-06
  4.0000000E+03  2.9713697E-06
  4.2000000E+03  2.6666263E-06
  4.4000000E+03  2.4025651E-06
  4.6000000E+03  2.1724826E-06
  4.8000000E+03  1.9709943E-06
  5.0000000E+03  1.7937279E-06
  5.2500000E+03  1.6008315E-06
  5.5000000E+03  1.4346171E-06
  5.7500000E+03  1.2905942E-06
  5.8750000E+03  1.2257460E-06
  6.0000000E+03  1.1651480E-06
  6.2500000E+03  1.0553547E-06
  6.5000000E+03  9.5883671E-07
  6.7500000E+03  8.7364350E-07
  7.0000000E+03  7.9816017E-07
  7.2500000E+03  7.3104122E-07
  7.5000000E+03  6.7115946E-07
  7.7500000E+03  6.1756576E-07
  8.0000000E+03  5.6945721E-07
  8.2500000E+03  5.2615153E-07
  8.5000000E+03  4.8706593E-07
  8.7500000E+03  4.5170052E-07
  9.0000000E+03  4.1962460E-07
  9.2500000E+03  3.9046583E-07
  9.5000000E+03  3.6390134E-07
  1.0000000E+04  3.1746731E-07
  1.0500000E+04  2.7847299E-07
  1.1000000E+04  2.4549341E-07
  1.1500000E+04  2.1741860E-07
  1.2000000E+04  1.9337510E-07
  1.2500000E+04  1.7266949E-07
  1.3000000E+04  1.5474633E-07
  1.3500000E+04  1.3915724E-07
  1.4000000E+04  1.2553768E-07
  1.4500000E+04  1.1358927E-07
  1.5000000E+04  1.0306614E-07
  1.5500000E+04  9.3764410E-08
  1.6000000E+04  8.5514147E-08
  1.6500000E+04  7.8172946E-08
  1.7000000E+04  7.1620793E-08
  1.7500000E+04  6.5756076E-08
  1.8000000E+04  6.0492430E-08
  1.8500000E+04  5.5756116E-08
  1.9000000E+04  5.1483890E-08
  1.9500000E+04  4.7621311E-08
  2.0000000E+04  4.4121340E-08
  2.0500000E+04  4.0943201E-08
  2.1000000E+04  3.8051444E-08
  2.2000000E+04  3.3007299E-08
  2.3000000E+04  2.8784950E-08
  2.4000000E+04  2.5226818E-08
  2.5000000E+04  2.2209828E-08
  2.6000000E+04  1.9636889E-08
  2.7000000E+04  1.7430822E-08
  2.8000000E+04  1.5529828E-08
  2.9000000E+04  1.3884056E-08
  3.0000000E+04  1.2453009E-08
  3.1000000E+04  1.1203564E-08
  3.2000000E+04  1.0108467E-08
  3.3000000E+04  9.1451602E-09
  3.4000000E+04  8.2948774E-09
  3.5000000E+04  7.5419248E-09
  3.6000000E+04  6.8731206E-09
  3.7000000E+04  6.2773381E-09
  3.8000000E+04  5.7451429E-09
  3.9000000E+04  5.2685028E-09
  4.0000000E+04  4.8405540E-09
  4.1000000E+04  4.4554089E-09
  4.2000000E+04  4.1079996E-09
  4.3000000E+04  3.7939486E-09
  4.4000000E+04  3.5094632E-09
  4.5000000E+04  3.2512471E-09
  4.6000000E+04  3.0164271E-09
  4.7000000E+04  2.8024923E-09
  4.8000000E+04  2.6072421E-09
  5.0000000E+04  2.2652926E-09
  5.1250000E+04  2.0798678E-09
  5.2500000E+04  1.9130579E-09
  5.3750000E+04  1.7626568E-09
  5.5000000E+04  1.6267589E-09
  5.7500000E+04  1.3920823E-09
  5.8750000E+04  1.2906171E-09
  6.0000000E+04  1.1982234E-09
  6.2500000E+04  1.0369341E-09
  6.5000000E+04  9.0185244E-10
  6.7500000E+04  7.8802376E-10
  7.0000000E+04  6.9155514E-10
  7.2500000E+04  6.0936245E-10
  7.5000000E+04  5.3898344E-10
  7.7500000E+04  4.7843810E-10
  8.0000000E+04  4.2612345E-10
  8.2500000E+04  3.8073355E-10
  8.5000000E+04  3.4119815E-10
  8.7500000E+04  3.0663520E-10
  9.0000000E+04  2.7631401E-10
  9.2500000E+04  2.4962620E-10
  9.5000000E+04  2.2606278E-10
  9.7500000E+04  2.0519601E-10
  1.0000000E+05  1.8666496E-10
  1.0250000E+05  1.7016388E-10
  1.0500000E+05  1.5543262E-10
  1.0750000E+05  1.4224906E-10
  1.1000000E+05  1.3042289E-10
  1.1250000E+05  1.1979047E-10
  1.1500000E+05  1.1021072E-10
  1.1750000E+05  1.0156156E-10
  1.2000000E+05  9.3737098E-11
  1.2250000E+05  8.6645185E-11
  1.2500000E+05  8.0205449E-11
  1.3000000E+05  6.9010016E-11
  1.3500000E+05  5.9685364E-11
  1.4000000E+05  5.1870430E-11
  1.4500000E+05  4.5282677E-11
  1.5000000E+05  3.9699187E-11
  1.5500000E+05  3.4942726E-11
  1.6000000E+05  3.0871401E-11
  1.6500000E+05  2.7370845E-11
  1.7000000E+05  2.4348266E-11
  1.7500000E+05  2.1727926E-11
  1.8000000E+05  1.9447655E-11
  1.8500000E+05  1.7456156E-11
  1.9000000E+05  1.5710899E-11
  1.9500000E+05  1.4176458E-11
  2.0000000E+05  1.2823205E-11
  2.0500000E+05  1.1626254E-11
  2.1000000E+05  1.0564592E-11
  2.1500000E+05  9.6204121E-12
  2.2000000E+05  8.7785608E-12
  2.2500000E+05  8.0260805E-12
  2.3000000E+05  7.3518704E-12
  2.3500000E+05  6.7464021E-12
  2.4000000E+05  6.2014701E-12
  2.4500000E+05  5.7099884E-12
  2.5000000E+05  5.2658525E-12
  2.5500000E+05  4.8637804E-12
  2.6000000E+05  4.4991547E-12
  2.6500000E+05  4.1679291E-12
  2.7000000E+05  3.8665503E-12
  
  
#  55  19  O3  EION =  1.230000000E+01 eV   302
#  S(0) = 5.895397E+00
  5.3818478E-02  0.0000000E+00
  5.3818478E+00  0.0000000E+00
  5.3818478E+00  4.9798646E-01
  1.2300000E+01  4.9798646E-01
  1.2302721E+01  4.9798646E-01
  1.2332079E+01  4.9167149E-01
  1.2361437E+01  4.8548288E-01
  1.2390795E+01  4.7941713E-01
  1.2420153E+01  4.7347088E-01
  1.2478869E+01  4.6192403E-01
  1.2537585E+01  4.5081763E-01
  1.2655017E+01  4.2983559E-01
  1.2772449E+01  4.1035777E-01
  1.3007313E+01  3.7534716E-01
  1.3242177E+01  3.4481256E-01
  1.3477041E+01  3.1799254E-01
  1.3711905E+01  2.9428429E-01
  1.3946769E+01  2.7320534E-01
  1.4181633E+01  2.5436556E-01
  1.4416497E+01  2.3744642E-01
  1.4651361E+01  2.2218565E-01
  1.4886225E+01  2.0836552E-01
  1.5121088E+01  1.9580386E-01
  1.5590816E+01  1.7386560E-01
  1.6060544E+01  1.5539923E-01
  1.6530272E+01  1.3969107E-01
  1.7000000E+01  1.2620606E-01
  1.7500000E+01  1.1383799E-01
  1.8000000E+01  1.0314770E-01
  1.8500000E+01  9.3841089E-02
  1.9000000E+01  8.5687013E-02
  1.9500000E+01  7.8501495E-02
  2.0000000E+01  7.2136456E-02
  2.0500000E+01  6.6471518E-02
  2.1000000E+01  6.1407900E-02
  2.1500000E+01  5.6863886E-02
  2.2000000E+01  5.2771340E-02
  2.2500000E+01  4.9073066E-02
  2.3000000E+01  4.5720741E-02
  2.3500000E+01  4.2673277E-02
  2.4000000E+01  3.9895582E-02
  2.5000000E+01  3.5032961E-02
  2.6000000E+01  3.0937269E-02
  2.7000000E+01  2.7460318E-02
  2.8000000E+01  2.4488175E-02
  2.9000000E+01  2.1931949E-02
  3.0000000E+01  1.9721419E-02
  3.1000000E+01  1.7800542E-02
  3.2000000E+01  1.6124037E-02
  3.3000000E+01  1.4655032E-02
  3.4000000E+01  1.3363278E-02
  3.5000000E+01  1.2223581E-02
  3.6000000E+01  1.1215120E-02
  3.7000000E+01  1.0320237E-02
  3.8000000E+01  9.5240650E-03
  3.9000000E+01  8.8140417E-03
  4.0000000E+01  8.1793291E-03
  4.1000000E+01  7.6106698E-03
  4.2000000E+01  7.1001304E-03
  4.3000000E+01  6.6408082E-03
  4.4000000E+01  6.2267071E-03
  4.6000000E+01  5.5140411E-03
  4.8000000E+01  4.9279643E-03
  5.0000000E+01  4.4421604E-03
  5.1250000E+01  4.1802510E-03
  5.2500000E+01  3.9454899E-03
  5.3750000E+01  3.7343989E-03
  5.5000000E+01  3.5440258E-03
  5.7500000E+01  3.2156767E-03
  5.8750000E+01  3.0735856E-03
  6.0000000E+01  2.9439446E-03
  6.2500000E+01  2.7165719E-03
  6.5000000E+01  2.5242908E-03
  6.7500000E+01  2.3600705E-03
  7.0000000E+01  2.2185448E-03
  7.2500000E+01  2.0955499E-03
  7.5000000E+01  1.9878441E-03
  7.7500000E+01  1.8928667E-03
  8.0000000E+01  1.8085754E-03
  8.2500000E+01  1.7333268E-03
  8.5000000E+01  1.6657738E-03
  9.0000000E+01  1.5495195E-03
  9.5000000E+01  1.4530093E-03
  1.0000000E+02  1.3714054E-03
  1.0500000E+02  1.3012338E-03
  1.1000000E+02  1.2399370E-03
  1.1500000E+02  1.1856433E-03
  1.2000000E+02  1.1369673E-03
  1.2500000E+02  1.0928649E-03
  1.3000000E+02  1.0525651E-03
  1.3500000E+02  1.0154724E-03
  1.4000000E+02  9.8111931E-04
  1.4500000E+02  9.4914251E-04
  1.5000000E+02  9.1924467E-04
  1.6000000E+02  8.6473681E-04
  1.7000000E+02  8.1605428E-04
  1.8000000E+02  7.7209685E-04
  1.9000000E+02  7.3206268E-04
  2.0000000E+02  6.9538972E-04
  2.1000000E+02  6.6166217E-04
  2.2000000E+02  6.3055103E-04
  2.3000000E+02  6.0178903E-04
  2.4000000E+02  5.7513359E-04
  2.5000000E+02  5.5035478E-04
  2.6000000E+02  5.2725410E-04
  2.7000000E+02  5.0566211E-04
  2.8000000E+02  4.8543300E-04
  2.9000000E+02  4.6644107E-04
  3.0000000E+02  4.4858991E-04
  3.1000000E+02  4.3180236E-04
  3.2000000E+02  4.1600573E-04
  3.4000000E+02  3.8709503E-04
  3.6000000E+02  3.6130326E-04
  3.8000000E+02  3.3813967E-04
  4.0000000E+02  3.1716310E-04
  4.2000000E+02  2.9805520E-04
  4.4000000E+02  2.8061488E-04
  4.6000000E+02  2.6466985E-04
  4.8000000E+02  2.5005820E-04
  5.0000000E+02  2.3663544E-04
  5.2500000E+02  2.2133265E-04
  5.5000000E+02  2.0745782E-04
  5.7500000E+02  1.9482518E-04
  6.0000000E+02  1.8330113E-04
  6.5000000E+02  1.6314151E-04
  6.7500000E+02  1.5428287E-04
  7.0000000E+02  1.4610237E-04
  7.2500000E+02  1.3852464E-04
  7.5000000E+02  1.3149719E-04
  8.0000000E+02  1.1891176E-04
  8.5000000E+02  1.0800215E-04
  9.0000000E+02  9.8472468E-05
  9.5000000E+02  9.0104927E-05
  1.0000000E+03  8.2732278E-05
  1.0500000E+03  7.6203961E-05
  1.1000000E+03  7.0387141E-05
  1.1500000E+03  6.5177817E-05
  1.2000000E+03  6.0497837E-05
  1.2500000E+03  5.6281806E-05
  1.3000000E+03  5.2473074E-05
  1.3500000E+03  4.9022544E-05
  1.4000000E+03  4.5888028E-05
  1.4500000E+03  4.3032234E-05
  1.5000000E+03  4.0422307E-05
  1.6000000E+03  3.5832245E-05
  1.7000000E+03  3.1942192E-05
  1.8000000E+03  2.8621331E-05
  1.9000000E+03  2.5766551E-05
  2.0000000E+03  2.3296261E-05
  2.1000000E+03  2.1144971E-05
  2.2000000E+03  1.9260092E-05
  2.3000000E+03  1.7600056E-05
  2.4000000E+03  1.6131890E-05
  2.5000000E+03  1.4828316E-05
  2.6000000E+03  1.3666087E-05
  2.7000000E+03  1.2625579E-05
  2.8000000E+03  1.1690518E-05
  2.9000000E+03  1.0847579E-05
  3.0000000E+03  1.0085608E-05
  3.1000000E+03  9.3950391E-06
  3.2000000E+03  8.7675314E-06
  3.3000000E+03  8.1957718E-06
  3.4000000E+03  7.6734683E-06
  3.5000000E+03  7.1951984E-06
  3.6000000E+03  6.7563223E-06
  3.8000000E+03  5.9811795E-06
  4.0000000E+03  5.3213356E-06
  4.2000000E+03  4.7557743E-06
  4.4000000E+03  4.2679103E-06
  4.6000000E+03  3.8446281E-06
  4.8000000E+03  3.4754499E-06
  5.0000000E+03  3.1519076E-06
  5.2500000E+03  2.8012931E-06
  5.5000000E+03  2.5005094E-06
  5.7500000E+03  2.2409789E-06
  5.8750000E+03  2.1244796E-06
  6.0000000E+03  2.0158285E-06
  6.2500000E+03  1.8195249E-06
  6.5000000E+03  1.6475880E-06
  6.7500000E+03  1.4963577E-06
  7.0000000E+03  1.3628158E-06
  7.2500000E+03  1.2444578E-06
  7.5000000E+03  1.1391932E-06
  7.7500000E+03  1.0452679E-06
  8.0000000E+03  9.6120296E-07
  8.2500000E+03  8.8574562E-07
  8.5000000E+03  8.1782912E-07
  8.7500000E+03  7.5654122E-07
  9.0000000E+03  7.0109832E-07
  9.2500000E+03  6.5082487E-07
  9.5000000E+03  6.0513675E-07
  1.0000000E+04  5.2555472E-07
  1.0500000E+04  4.5902725E-07
  1.1000000E+04  4.0300527E-07
  1.1500000E+04  3.5551252E-07
  1.2000000E+04  3.1500069E-07
  1.2500000E+04  2.8024587E-07
  1.3000000E+04  2.5027170E-07
  1.3500000E+04  2.2429311E-07
  1.4000000E+04  2.0167417E-07
  1.4500000E+04  1.8189614E-07
  1.5000000E+04  1.6453301E-07
  1.5500000E+04  1.4923273E-07
  1.6000000E+04  1.3570280E-07
  1.6500000E+04  1.2369886E-07
  1.7000000E+04  1.1301558E-07
  1.7500000E+04  1.0347965E-07
  1.8000000E+04  9.4944149E-08
  1.8500000E+04  8.7284010E-08
  1.9000000E+04  8.0392238E-08
  1.9500000E+04  7.4176966E-08
  2.0000000E+04  6.8559008E-08
  2.0500000E+04  6.3469884E-08
  2.1000000E+04  5.8850206E-08
  2.1500000E+04  5.4648309E-08
  2.2000000E+04  5.0819124E-08
  2.2500000E+04  4.7323239E-08
  2.3000000E+04  4.4126082E-08
  2.4000000E+04  3.8509851E-08
  2.5000000E+04  3.3767260E-08
  2.6000000E+04  2.9738659E-08
  2.7000000E+04  2.6297635E-08
  2.8000000E+04  2.3343371E-08
  2.9000000E+04  2.0794858E-08
  3.0000000E+04  1.8586523E-08
  3.1000000E+04  1.6664920E-08
  3.2000000E+04  1.4986215E-08
  3.3000000E+04  1.3514247E-08
  3.4000000E+04  1.2219026E-08
  3.5000000E+04  1.1075547E-08
  3.6000000E+04  1.0062873E-08
  3.7000000E+04  9.1633778E-09
  3.8000000E+04  8.3621621E-09
  3.9000000E+04  7.6465745E-09
  4.0000000E+04  7.0058334E-09
  4.1000000E+04  6.4307154E-09
  4.2000000E+04  5.9133010E-09
  4.3000000E+04  5.4467677E-09
  4.4000000E+04  5.0252187E-09
  4.5000000E+04  4.6435416E-09
  4.6000000E+04  4.2972913E-09
  4.7000000E+04  3.9825915E-09
  4.8000000E+04  3.6960532E-09
  5.0000000E+04  3.1959363E-09
  5.1250000E+04  2.9257480E-09
  5.2500000E+04  2.6833529E-09
  5.3750000E+04  2.4653920E-09
  5.5000000E+04  2.2689714E-09
  5.7500000E+04  1.9310786E-09
  5.8750000E+04  1.7855523E-09
  6.0000000E+04  1.6533667E-09
  6.2500000E+04  1.4234457E-09
  6.5000000E+04  1.2318011E-09
  6.7500000E+04  1.0710557E-09
  7.0000000E+04  9.3543873E-10
  7.2500000E+04  8.2039778E-10
  7.5000000E+04  7.2231339E-10
  7.7500000E+04  6.3828664E-10
  8.0000000E+04  5.6597962E-10
  8.2500000E+04  5.0349469E-10
  8.5000000E+04  4.4928250E-10
  8.7500000E+04  4.0207083E-10
  9.0000000E+04  3.6080950E-10
  9.2500000E+04  3.2462715E-10
  9.5000000E+04  2.9279723E-10
  9.7500000E+04  2.6471117E-10
  1.0000000E+05  2.3985708E-10
  1.0250000E+05  2.1780255E-10
  1.0500000E+05  1.9818091E-10
  1.0750000E+05  1.8068005E-10
  1.1000000E+05  1.6503336E-10
  1.1250000E+05  1.5101234E-10
  1.1500000E+05  1.3842050E-10
  1.1750000E+05  1.2708836E-10
  1.2000000E+05  1.1686927E-10
  1.2250000E+05  1.0763603E-10
  1.2500000E+05  9.9277955E-11
  1.2750000E+05  9.1698507E-11
  1.3000000E+05  8.4813261E-11
  1.3250000E+05  7.8548211E-11
  1.3500000E+05  7.2838328E-11
  1.4000000E+05  6.2861722E-11
  1.4500000E+05  5.4500856E-11
  1.5000000E+05  4.7455372E-11
  1.5500000E+05  4.1487612E-11
  1.6000000E+05  3.6408083E-11
  1.6500000E+05  3.2064679E-11
  1.7000000E+05  2.8334622E-11
  1.7500000E+05  2.5118219E-11
  1.8000000E+05  2.2334179E-11
  1.8500000E+05  1.9915762E-11
  1.9000000E+05  1.7807802E-11
  1.9500000E+05  1.5964482E-11
  2.0000000E+05  1.4347394E-11
  2.0500000E+05  1.2924257E-11
  2.1000000E+05  1.1668038E-11
  2.1500000E+05  1.0555999E-11
  2.2000000E+05  9.5689912E-12
  2.2500000E+05  8.6911728E-12
  2.3000000E+05  7.9090818E-12
  2.3500000E+05  7.2110462E-12
  2.4000000E+05  6.5869334E-12
  
  
#  55  24  P1  EION =  3.890000000E+00 eV   257
#  S(0) = 1.201625E+00
  1.9450000E-02  0.0000000E+00
  1.9450000E+00  0.0000000E+00
  1.9450000E+00  6.0802209E-01
  3.8900000E+00  6.0802209E-01
  3.8900000E+00  4.6010969E-03
  3.8927211E+00  4.6010969E-03
  3.9034490E+00  4.5297456E-03
  3.9141769E+00  4.4596249E-03
  3.9249048E+00  4.3907109E-03
  3.9356327E+00  4.3229808E-03
  3.9570885E+00  4.1909822E-03
  3.9785442E+00  4.0634538E-03
  4.0000000E+00  3.9402281E-03
  4.1000000E+00  3.4181338E-03
  4.2000000E+00  2.9717584E-03
  4.2500000E+00  2.7731433E-03
  4.3000000E+00  2.5891445E-03
  4.4000000E+00  2.2603957E-03
  4.5000000E+00  1.9772913E-03
  4.6000000E+00  1.7329788E-03
  4.7000000E+00  1.5217236E-03
  4.8000000E+00  1.3387133E-03
  4.9000000E+00  1.1798960E-03
  5.0000000E+00  1.0418499E-03
  5.1250000E+00  8.9412953E-04
  5.2500000E+00  7.6964846E-04
  5.3750000E+00  6.6454303E-04
  5.5000000E+00  5.7564000E-04
  5.6250000E+00  5.0032542E-04
  5.7500000E+00  4.3643059E-04
  5.8750000E+00  3.8216077E-04
  6.0000000E+00  3.3602125E-04
  6.1250000E+00  2.9675897E-04
  6.2500000E+00  2.6333280E-04
  6.3750000E+00  2.3486106E-04
  6.5000000E+00  2.1060529E-04
  6.6250000E+00  1.8994628E-04
  6.7500000E+00  1.7234919E-04
  6.8750000E+00  1.5737508E-04
  7.0000000E+00  1.4464244E-04
  7.1250000E+00  1.3382667E-04
  7.2500000E+00  1.2465501E-04
  7.3750000E+00  1.1689534E-04
  7.5000000E+00  1.1034514E-04
  7.6250000E+00  1.0482991E-04
  7.7500000E+00  1.0020666E-04
  7.8750000E+00  9.6352544E-05
  8.0000000E+00  9.3153035E-05
  8.1250000E+00  9.0514207E-05
  8.2500000E+00  8.8360462E-05
  8.3750000E+00  8.6624033E-05
  8.5000000E+00  8.5241440E-05
  8.6250000E+00  8.4160576E-05
  8.7500000E+00  8.3338749E-05
  9.0000000E+00  8.2327812E-05
  9.2500000E+00  8.1957069E-05
  9.5000000E+00  8.2040529E-05
  9.7500000E+00  8.2442033E-05
  1.0000000E+01  8.3057973E-05
  1.0250000E+01  8.3809493E-05
  1.0500000E+01  8.4642974E-05
  1.1000000E+01  8.6397083E-05
  1.1500000E+01  8.8108392E-05
  1.2000000E+01  8.9671164E-05
  1.2500000E+01  9.1044516E-05
  1.3000000E+01  9.2216275E-05
  1.3500000E+01  9.3196074E-05
  1.4000000E+01  9.3998944E-05
  1.4500000E+01  9.4645430E-05
  1.5000000E+01  9.5155569E-05
  1.6000000E+01  9.5842124E-05
  1.7000000E+01  9.6191065E-05
  1.8000000E+01  9.6303637E-05
  1.9000000E+01  9.6253324E-05
  2.0000000E+01  9.6092466E-05
  2.1000000E+01  9.5857008E-05
  2.2000000E+01  9.5572050E-05
  2.3000000E+01  9.5253917E-05
  2.4000000E+01  9.4913979E-05
  2.5000000E+01  9.4559027E-05
  2.6000000E+01  9.4193613E-05
  2.7000000E+01  9.3820290E-05
  2.8000000E+01  9.3440154E-05
  2.9000000E+01  9.3053968E-05
  3.0000000E+01  9.2661456E-05
  3.1000000E+01  9.2262167E-05
  3.2000000E+01  9.1855734E-05
  3.4000000E+01  9.1017941E-05
  3.6000000E+01  9.0142324E-05
  3.8000000E+01  8.9223065E-05
  4.0000000E+01  8.8256002E-05
  4.2000000E+01  8.7237310E-05
  4.4000000E+01  8.6165157E-05
  4.6000000E+01  8.5038173E-05
  4.8000000E+01  8.3856532E-05
  5.0000000E+01  8.2621371E-05
  5.2500000E+01  8.1005062E-05
  5.5000000E+01  7.9314085E-05
  5.7500000E+01  7.7555953E-05
  6.0000000E+01  7.5739465E-05
  6.5000000E+01  7.1973081E-05
  6.7500000E+01  7.0044529E-05
  7.0000000E+01  6.8100989E-05
  7.2500000E+01  6.6152959E-05
  7.5000000E+01  6.4210169E-05
  8.0000000E+01  6.0379209E-05
  8.5000000E+01  5.6671377E-05
  9.0000000E+01  5.3135441E-05
  9.5000000E+01  4.9801894E-05
  1.0000000E+02  4.6688547E-05
  1.0500000E+02  4.3800629E-05
  1.1000000E+02  4.1135151E-05
  1.1500000E+02  3.8683379E-05
  1.2000000E+02  3.6432735E-05
  1.2500000E+02  3.4368830E-05
  1.3000000E+02  3.2476883E-05
  1.3500000E+02  3.0742170E-05
  1.4000000E+02  2.9150702E-05
  1.4500000E+02  2.7689526E-05
  1.5000000E+02  2.6346834E-05
  1.6000000E+02  2.3974751E-05
  1.7000000E+02  2.1959032E-05
  1.8000000E+02  2.0237372E-05
  1.9000000E+02  1.8756546E-05
  2.0000000E+02  1.7471705E-05
  2.1000000E+02  1.6345412E-05
  2.2000000E+02  1.5345700E-05
  2.3000000E+02  1.4448199E-05
  2.4000000E+02  1.3633636E-05
  2.5000000E+02  1.2887283E-05
  2.6000000E+02  1.2198868E-05
  2.7000000E+02  1.1561522E-05
  2.8000000E+02  1.0969624E-05
  2.9000000E+02  1.0419095E-05
  3.0000000E+02  9.9070853E-06
  3.1000000E+02  9.4308728E-06
  3.2000000E+02  8.9878560E-06
  3.4000000E+02  8.1918410E-06
  3.6000000E+02  7.5012805E-06
  3.8000000E+02  6.9006421E-06
  4.0000000E+02  6.3765943E-06
  4.2000000E+02  5.9175743E-06
  4.4000000E+02  5.5137495E-06
  4.6000000E+02  5.1560639E-06
  4.8000000E+02  4.8356792E-06
  5.0000000E+02  4.5457659E-06
  5.2500000E+02  4.2188474E-06
  5.5000000E+02  3.9249078E-06
  5.7500000E+02  3.6590433E-06
  6.0000000E+02  3.4183603E-06
  6.5000000E+02  3.0028023E-06
  6.7500000E+02  2.8236019E-06
  7.0000000E+02  2.6608916E-06
  7.2500000E+02  2.5128680E-06
  7.5000000E+02  2.3778487E-06
  8.0000000E+02  2.1410689E-06
  8.2500000E+02  2.0364891E-06
  8.5000000E+02  1.9394300E-06
  8.7500000E+02  1.8489116E-06
  9.0000000E+02  1.7642531E-06
  9.5000000E+02  1.6107802E-06
  1.0000000E+03  1.4759275E-06
  1.0500000E+03  1.3573173E-06
  1.1000000E+03  1.2529824E-06
  1.1500000E+03  1.1609204E-06
  1.2000000E+03  1.0790781E-06
  1.2500000E+03  1.0058008E-06
  1.3000000E+03  9.3975755E-07
  1.3500000E+03  8.7987365E-07
  1.4000000E+03  8.2529973E-07
  1.4500000E+03  7.7550425E-07
  1.5000000E+03  7.3010715E-07
  1.6000000E+03  6.5097725E-07
  1.6500000E+03  6.1636099E-07
  1.7000000E+03  5.8449303E-07
  1.7500000E+03  5.5504368E-07
  1.8000000E+03  5.2775071E-07
  1.9000000E+03  4.7880534E-07
  2.0000000E+03  4.3625917E-07
  2.1000000E+03  3.9914348E-07
  2.2000000E+03  3.6670676E-07
  2.3000000E+03  3.3819914E-07
  2.4000000E+03  3.1288653E-07
  2.5000000E+03  2.9021416E-07
  2.6000000E+03  2.6985297E-07
  2.7000000E+03  2.5156969E-07
  2.8000000E+03  2.3514017E-07
  2.9000000E+03  2.2030534E-07
  3.0000000E+03  2.0682566E-07
  3.1000000E+03  1.9450909E-07
  3.2000000E+03  1.8322070E-07
  3.4000000E+03  1.6336758E-07
  3.6000000E+03  1.4660363E-07
  3.7000000E+03  1.3917616E-07
  3.8000000E+03  1.3229053E-07
  3.9000000E+03  1.2588894E-07
  4.0000000E+03  1.1992598E-07
  4.2000000E+03  1.0917411E-07
  4.4000000E+03  9.9783480E-08
  4.6000000E+03  9.1539998E-08
  4.8000000E+03  8.4261756E-08
  5.0000000E+03  7.7801457E-08
  5.2500000E+03  7.0694640E-08
  5.5000000E+03  6.4489545E-08
  5.7500000E+03  5.9039072E-08
  6.0000000E+03  5.4228524E-08
  6.5000000E+03  4.6167256E-08
  6.7500000E+03  4.2772470E-08
  7.0000000E+03  3.9725250E-08
  7.2500000E+03  3.6980042E-08
  7.5000000E+03  3.4498509E-08
  7.7500000E+03  3.2248218E-08
  8.0000000E+03  3.0201600E-08
  8.2500000E+03  2.8335117E-08
  8.5000000E+03  2.6628527E-08
  9.0000000E+03  2.3627407E-08
  9.5000000E+03  2.1084193E-08
  1.0000000E+04  1.8911789E-08
  1.0500000E+04  1.7042633E-08
  1.1000000E+04  1.5423732E-08
  1.1500000E+04  1.4013090E-08
  1.2000000E+04  1.2777080E-08
  1.2500000E+04  1.1688553E-08
  1.3000000E+04  1.0725386E-08
  1.3500000E+04  9.8694193E-09
  1.4000000E+04  9.1056422E-09
  1.4500000E+04  8.4215679E-09
  1.5000000E+04  7.8067383E-09
  1.5500000E+04  7.2523403E-09
  1.6000000E+04  6.7509056E-09
  1.6500000E+04  6.2960734E-09
  1.7000000E+04  5.8823992E-09
  1.8000000E+04  5.1604239E-09
  1.9000000E+04  4.5545196E-09
  2.0000000E+04  4.0416729E-09
  2.1000000E+04  3.6043893E-09
  2.2000000E+04  3.2290895E-09
  2.3000000E+04  2.9049925E-09
  2.4000000E+04  2.6234604E-09
  2.5000000E+04  2.3775823E-09
  2.6000000E+04  2.1618111E-09
  2.7000000E+04  1.9716321E-09
  2.8000000E+04  1.8033238E-09
  2.9000000E+04  1.6537865E-09
  3.0000000E+04  1.5204340E-09
  3.1000000E+04  1.4011025E-09
  3.2000000E+04  1.2939718E-09
  3.3000000E+04  1.1975021E-09
  3.4000000E+04  1.1103841E-09
  3.5000000E+04  1.0315001E-09
  3.6000000E+04  9.5989720E-10
  3.8000000E+04  8.3536267E-10
  4.0000000E+04  7.3141222E-10
  4.2000000E+04  6.4387815E-10
  4.4000000E+04  5.6956063E-10
  4.6000000E+04  5.0612369E-10
  4.8000000E+04  4.5181678E-10


==> anc/colstop/sbethe/sdbase/oos56.tab <==
# Atomic number = 56   (Ba)
#
#      W/eV         OOS*eV
  
  
#  56   1  K1  EION =  3.744200000E+04 eV   241
#  S(0) = 9.910874E-01
  3.7437376E+02  0.0000000E+00
  3.7437376E+04  0.0000000E+00
  3.7437376E+04  5.1247321E-05
  3.7442000E+04  5.1247321E-05
  3.7442374E+04  5.1247321E-05
  3.7445860E+04  5.0167256E-05
  3.7447602E+04  4.9725938E-05
  3.7449345E+04  4.9404502E-05
  3.7451087E+04  4.9203754E-05
  3.7452830E+04  4.9110435E-05
  3.7456315E+04  4.9166182E-05
  3.7459800E+04  4.9406811E-05
  3.7463285E+04  4.9693481E-05
  3.7466771E+04  4.9934458E-05
  3.7470256E+04  5.0085569E-05
  3.7477226E+04  5.0118056E-05
  3.7484196E+04  4.9954892E-05
  3.7491167E+04  4.9797860E-05
  3.7498137E+04  4.9736859E-05
  3.7505107E+04  4.9758885E-05
  3.7512078E+04  4.9808489E-05
  3.7519048E+04  4.9838125E-05
  3.7526018E+04  4.9829578E-05
  3.7539959E+04  4.9742346E-05
  3.7553900E+04  4.9681617E-05
  3.7567840E+04  4.9679329E-05
  3.7581781E+04  4.9672776E-05
  3.7595722E+04  4.9625574E-05
  3.7609662E+04  4.9557716E-05
  3.7637543E+04  4.9470655E-05
  3.7651484E+04  4.9441395E-05
  3.7665425E+04  4.9397864E-05
  3.7679365E+04  4.9343043E-05
  3.7693306E+04  4.9285039E-05
  3.7721187E+04  4.9192727E-05
  3.7749069E+04  4.9110603E-05
  3.7776950E+04  4.9010476E-05
  3.7832712E+04  4.8826522E-05
  3.7888475E+04  4.8645990E-05
  3.8000000E+04  4.8292324E-05
  3.8500000E+04  4.6697242E-05
  3.9000000E+04  4.5113677E-05
  3.9500000E+04  4.3581868E-05
  4.0000000E+04  4.2117483E-05
  4.1000000E+04  3.9389465E-05
  4.2000000E+04  3.6896475E-05
  4.4000000E+04  3.2494386E-05
  4.6000000E+04  2.8745802E-05
  4.8000000E+04  2.5537800E-05
  5.0000000E+04  2.2777883E-05
  5.2500000E+04  1.9845734E-05
  5.5000000E+04  1.7382954E-05
  5.7500000E+04  1.5300352E-05
  6.0000000E+04  1.3528175E-05
  6.5000000E+04  1.0706248E-05
  6.7500000E+04  9.5775841E-06
  7.0000000E+04  8.5970050E-06
  7.2500000E+04  7.7413830E-06
  7.5000000E+04  6.9917610E-06
  7.7500000E+04  6.3324971E-06
  8.0000000E+04  5.7506200E-06
  8.2500000E+04  5.2353036E-06
  8.5000000E+04  4.7774768E-06
  9.0000000E+04  4.0048837E-06
  9.5000000E+04  3.3845985E-06
  1.0000000E+05  2.8815297E-06
  1.0500000E+05  2.4697612E-06
  1.1000000E+05  2.1298867E-06
  1.1500000E+05  1.8471929E-06
  1.2000000E+05  1.6103949E-06
  1.2500000E+05  1.4107458E-06
  1.3000000E+05  1.2414008E-06
  1.3500000E+05  1.0969539E-06
  1.4000000E+05  9.7310118E-07
  1.4500000E+05  8.6638880E-07
  1.5000000E+05  7.7402520E-07
  1.5500000E+05  6.9373928E-07
  1.6000000E+05  6.2367091E-07
  1.6500000E+05  5.6228844E-07
  1.7000000E+05  5.0832312E-07
  1.7500000E+05  4.6071836E-07
  1.8000000E+05  4.1859039E-07
  1.8500000E+05  3.8119613E-07
  1.9000000E+05  3.4790803E-07
  2.0000000E+05  2.9160153E-07
  2.1000000E+05  2.4628710E-07
  2.2000000E+05  2.0947824E-07
  2.3000000E+05  1.7932289E-07
  2.4000000E+05  1.5442430E-07
  2.5000000E+05  1.3371718E-07
  2.6000000E+05  1.1638039E-07
  2.7000000E+05  1.0177503E-07
  2.8000000E+05  8.9399358E-08
  2.9000000E+05  7.8856200E-08
  3.0000000E+05  6.9828674E-08
  3.1000000E+05  6.2062109E-08
  3.2000000E+05  5.5350483E-08
  3.3000000E+05  4.9526052E-08
  3.4000000E+05  4.4451426E-08
  3.5000000E+05  4.0013435E-08
  3.6000000E+05  3.6118376E-08
  3.7000000E+05  3.2688268E-08
  3.8000000E+05  2.9657909E-08
  3.9000000E+05  2.6972527E-08
  4.0000000E+05  2.4585922E-08
  4.2000000E+05  2.0558392E-08
  4.4000000E+05  1.7326869E-08
  4.6000000E+05  1.4709278E-08
  4.8000000E+05  1.2570411E-08
  5.0000000E+05  1.0808595E-08
  5.2500000E+05  9.0205799E-09
  5.5000000E+05  7.5893108E-09
  5.7500000E+05  6.4323697E-09
  5.8750000E+05  5.9370607E-09
  6.0000000E+05  5.4887706E-09
  6.2500000E+05  4.7128054E-09
  6.5000000E+05  4.0698309E-09
  6.7500000E+05  3.5332931E-09
  7.0000000E+05  3.0826417E-09
  7.2500000E+05  2.7018272E-09
  7.5000000E+05  2.3782003E-09
  7.7500000E+05  2.1017151E-09
  8.0000000E+05  1.8643343E-09
  8.2500000E+05  1.6595790E-09
  8.5000000E+05  1.4821927E-09
  8.7500000E+05  1.3278853E-09
  9.0000000E+05  1.1931340E-09
  9.2500000E+05  1.0750293E-09
  9.5000000E+05  9.7115614E-10
  9.7500000E+05  8.7950032E-10
  1.0000000E+06  7.9837361E-10
  1.0250000E+06  7.2635449E-10
  1.0500000E+06  6.6224106E-10
  1.1000000E+06  5.5380130E-10
  1.1500000E+06  4.6655672E-10
  1.2000000E+06  3.9572441E-10
  1.2500000E+06  3.3773713E-10
  1.3000000E+06  2.8990187E-10
  1.3500000E+06  2.5016279E-10
  1.4000000E+06  2.1693406E-10
  1.4500000E+06  1.8898082E-10
  1.5000000E+06  1.6533302E-10
  1.5500000E+06  1.4522233E-10
  1.6000000E+06  1.2803571E-10
  1.6500000E+06  1.1328045E-10
  1.7000000E+06  1.0055785E-10
  1.7500000E+06  8.9543267E-11
  1.8000000E+06  7.9970867E-11
  1.8500000E+06  7.1621707E-11
  1.9000000E+06  6.4314515E-11
  1.9500000E+06  5.7898469E-11
  2.0000000E+06  5.2247503E-11
  2.0500000E+06  4.7255779E-11
  2.1000000E+06  4.2834068E-11
  2.2000000E+06  3.5409934E-11
  2.3000000E+06  2.9496214E-11
  2.4000000E+06  2.4742630E-11
  2.5000000E+06  2.0889530E-11
  2.6000000E+06  1.7742149E-11
  2.7000000E+06  1.5152798E-11
  2.8000000E+06  1.3008361E-11
  2.9000000E+06  1.1221396E-11
  3.0000000E+06  9.7237036E-12
  3.1000000E+06  8.4616659E-12
  3.2000000E+06  7.3928158E-12
  3.3000000E+06  6.4832705E-12
  3.4000000E+06  5.7058127E-12
  3.5000000E+06  5.0384418E-12
  3.6000000E+06  4.4632688E-12
  3.7000000E+06  3.9656707E-12
  3.8000000E+06  3.5336316E-12
  3.9000000E+06  3.1572302E-12
  4.0000000E+06  2.8282366E-12
  4.1000000E+06  2.5397906E-12
  4.2000000E+06  2.2861488E-12
  4.3000000E+06  2.0624830E-12
  4.4000000E+06  1.8647182E-12
  4.5000000E+06  1.6894025E-12
  4.6000000E+06  1.5336027E-12
  4.7000000E+06  1.3948176E-12
  4.8000000E+06  1.2709073E-12
  5.0000000E+06  1.0606239E-12
  5.1250000E+06  9.5041281E-13
  5.2500000E+06  8.5371922E-13
  5.3750000E+06  7.6864041E-13
  5.5000000E+06  6.9357452E-13
  5.7500000E+06  5.6827258E-13
  5.8750000E+06  5.1591230E-13
  6.0000000E+06  4.6925344E-13
  6.2500000E+06  3.9028531E-13
  6.5000000E+06  3.2677385E-13
  6.7500000E+06  2.7529267E-13
  7.0000000E+06  2.3325887E-13
  7.2500000E+06  1.9870594E-13
  7.5000000E+06  1.7012264E-13
  7.7500000E+06  1.4633746E-13
  8.0000000E+06  1.2643476E-13
  8.2500000E+06  1.0969364E-13
  8.5000000E+06  9.5542534E-14
  8.7500000E+06  8.3525145E-14
  9.0000000E+06  7.3274898E-14
  9.2500000E+06  6.4495596E-14
  9.5000000E+06  5.6946556E-14
  9.7500000E+06  5.0431140E-14
  1.0000000E+07  4.4787876E-14
  1.0250000E+07  3.9883527E-14
  1.0500000E+07  3.5607649E-14
  1.0750000E+07  3.1868289E-14
  1.1000000E+07  2.8588546E-14
  1.1250000E+07  2.5703865E-14
  1.1500000E+07  2.3159860E-14
  1.1750000E+07  2.0910546E-14
  1.2000000E+07  1.8916902E-14
  1.2250000E+07  1.7145697E-14
  1.2500000E+07  1.5568546E-14
  1.3000000E+07  1.2902556E-14
  1.3500000E+07  1.0762357E-14
  1.4000000E+07  9.0311102E-15
  1.4500000E+07  7.6207095E-15
  1.5000000E+07  6.4640863E-15
  1.5500000E+07  5.5097152E-15
  1.6000000E+07  4.7176681E-15
  1.6500000E+07  4.0567685E-15
  1.7000000E+07  3.5024913E-15
  1.7500000E+07  3.0353944E-15
  1.8000000E+07  2.6399672E-15
  1.8500000E+07  2.3037727E-15
  1.9000000E+07  2.0167786E-15
  1.9500000E+07  1.7708560E-15
  2.0000000E+07  1.5593820E-15
  2.0500000E+07  1.3769193E-15
  2.1000000E+07  1.2189828E-15
  2.1500000E+07  1.0818518E-15
  2.2000000E+07  9.6240127E-16
  2.2500000E+07  8.5802303E-16
  2.3000000E+07  7.6654495E-16
  2.3500000E+07  6.8614945E-16
  2.4000000E+07  6.1531284E-16
  2.4500000E+07  5.5278861E-16
  2.5000000E+07  4.9752771E-16
  2.6000000E+07  4.0526872E-16
  
  
#  56   2  L1  EION =  5.991000000E+03 eV   256
#  S(0) = 1.119546E+00
  5.9866738E+01  0.0000000E+00
  5.9866738E+03  0.0000000E+00
  5.9866738E+03  1.9681368E-04
  5.9910000E+03  1.9681368E-04
  5.9910596E+03  1.9681368E-04
  5.9919537E+03  1.9566789E-04
  5.9928477E+03  1.9447411E-04
  5.9937417E+03  1.9330071E-04
  5.9946358E+03  1.9219552E-04
  5.9964238E+03  1.9030314E-04
  5.9982119E+03  1.8891378E-04
  6.0000000E+03  1.8802683E-04
  6.0039062E+03  1.8751367E-04
  6.0078125E+03  1.8820505E-04
  6.0097656E+03  1.8873567E-04
  6.0117187E+03  1.8927852E-04
  6.0156250E+03  1.9018227E-04
  6.0195312E+03  1.9065850E-04
  6.0234375E+03  1.9068102E-04
  6.0273437E+03  1.9036074E-04
  6.0312500E+03  1.8985732E-04
  6.0351562E+03  1.8931743E-04
  6.0390625E+03  1.8884310E-04
  6.0429688E+03  1.8848612E-04
  6.0468750E+03  1.8825504E-04
  6.0546875E+03  1.8806447E-04
  6.0585937E+03  1.8802675E-04
  6.0625000E+03  1.8797944E-04
  6.0703125E+03  1.8776989E-04
  6.0781250E+03  1.8738439E-04
  6.0859375E+03  1.8690057E-04
  6.0937500E+03  1.8642773E-04
  6.1015625E+03  1.8603401E-04
  6.1093750E+03  1.8571984E-04
  6.1250000E+03  1.8516647E-04
  6.1406250E+03  1.8446261E-04
  6.1562500E+03  1.8362427E-04
  6.1718750E+03  1.8283722E-04
  6.1875000E+03  1.8214454E-04
  6.2187500E+03  1.8072571E-04
  6.2343750E+03  1.7994846E-04
  6.2500000E+03  1.7918133E-04
  6.2656250E+03  1.7846232E-04
  6.2812500E+03  1.7777472E-04
  6.3125000E+03  1.7634464E-04
  6.3437500E+03  1.7489763E-04
  6.3750000E+03  1.7350728E-04
  6.5000000E+03  1.6809758E-04
  6.6250000E+03  1.6290875E-04
  6.7500000E+03  1.5792885E-04
  7.0000000E+03  1.4853505E-04
  7.2500000E+03  1.3983716E-04
  7.5000000E+03  1.3181024E-04
  8.0000000E+03  1.1753165E-04
  8.5000000E+03  1.0530146E-04
  9.0000000E+03  9.4770300E-05
  9.5000000E+03  8.5649319E-05
  1.0000000E+04  7.7699752E-05
  1.0500000E+04  7.0734233E-05
  1.1000000E+04  6.4600231E-05
  1.1500000E+04  5.9173599E-05
  1.2000000E+04  5.4352741E-05
  1.2500000E+04  5.0053964E-05
  1.3000000E+04  4.6207098E-05
  1.3500000E+04  4.2753203E-05
  1.4000000E+04  3.9642462E-05
  1.4500000E+04  3.6832552E-05
  1.5000000E+04  3.4287309E-05
  1.6000000E+04  2.9871141E-05
  1.7000000E+04  2.6193715E-05
  1.8000000E+04  2.3104503E-05
  1.9000000E+04  2.0488750E-05
  2.0000000E+04  1.8257899E-05
  2.1000000E+04  1.6342770E-05
  2.2000000E+04  1.4688740E-05
  2.3000000E+04  1.3252270E-05
  2.4000000E+04  1.1998336E-05
  2.5000000E+04  1.0898538E-05
  2.6000000E+04  9.9296661E-06
  2.7000000E+04  9.0726254E-06
  2.8000000E+04  8.3115955E-06
  2.9000000E+04  7.6333933E-06
  3.0000000E+04  7.0269674E-06
  3.1000000E+04  6.4830040E-06
  3.2000000E+04  5.9936153E-06
  3.4000000E+04  5.1526808E-06
  3.6000000E+04  4.4612045E-06
  3.8000000E+04  3.8873046E-06
  4.0000000E+04  3.4069652E-06
  4.2000000E+04  3.0018499E-06
  4.4000000E+04  2.6577878E-06
  4.6000000E+04  2.3637049E-06
  4.8000000E+04  2.1108588E-06
  5.0000000E+04  1.8922840E-06
  5.2500000E+04  1.6588363E-06
  5.5000000E+04  1.4616081E-06
  5.7500000E+04  1.2938703E-06
  6.0000000E+04  1.1503402E-06
  6.5000000E+04  9.1999255E-07
  6.7500000E+04  8.2712770E-07
  7.0000000E+04  7.4604344E-07
  7.2500000E+04  6.7494654E-07
  7.5000000E+04  6.1236072E-07
  7.7500000E+04  5.5706316E-07
  8.0000000E+04  5.0803512E-07
  8.2500000E+04  4.6442339E-07
  8.5000000E+04  4.2550974E-07
  9.0000000E+04  3.5943805E-07
  9.5000000E+04  3.0596571E-07
  1.0000000E+05  2.6226737E-07
  1.0500000E+05  2.2624043E-07
  1.1000000E+05  1.9629894E-07
  1.1500000E+05  1.7123164E-07
  1.2000000E+05  1.5010307E-07
  1.2500000E+05  1.3218327E-07
  1.3000000E+05  1.1689719E-07
  1.3500000E+05  1.0378791E-07
  1.4000000E+05  9.2489380E-08
  1.4500000E+05  8.2706130E-08
  1.5000000E+05  7.4198050E-08
  1.5500000E+05  6.6768688E-08
  1.6000000E+05  6.0256339E-08
  1.6500000E+05  5.4527162E-08
  1.7000000E+05  4.9469760E-08
  1.7500000E+05  4.4990940E-08
  1.8000000E+05  4.1012376E-08
  1.8500000E+05  3.7467945E-08
  1.9000000E+05  3.4301576E-08
  2.0000000E+05  2.8918981E-08
  2.1000000E+05  2.4559317E-08
  2.2000000E+05  2.0996585E-08
  2.3000000E+05  1.8061251E-08
  2.4000000E+05  1.5624624E-08
  2.5000000E+05  1.3587911E-08
  2.6000000E+05  1.1874523E-08
  2.7000000E+05  1.0424514E-08
  2.8000000E+05  9.1905610E-09
  2.9000000E+05  8.1350048E-09
  3.0000000E+05  7.2276523E-09
  3.1000000E+05  6.4441248E-09
  3.2000000E+05  5.7646115E-09
  3.3000000E+05  5.1729138E-09
  3.4000000E+05  4.6557093E-09
  3.5000000E+05  4.2019803E-09
  3.6000000E+05  3.8025676E-09
  3.7000000E+05  3.4498210E-09
  3.8000000E+05  3.1373220E-09
  3.9000000E+05  2.8596617E-09
  4.0000000E+05  2.6122628E-09
  4.1000000E+05  2.3912365E-09
  4.2000000E+05  2.1932663E-09
  4.3000000E+05  2.0155136E-09
  4.4000000E+05  1.8555401E-09
  4.6000000E+05  1.5808085E-09
  4.8000000E+05  1.3554256E-09
  5.0000000E+05  1.1690818E-09
  5.1250000E+05  1.0688601E-09
  5.2500000E+05  9.7922756E-10
  5.3750000E+05  8.9886270E-10
  5.5000000E+05  8.2663314E-10
  5.7500000E+05  7.0281783E-10
  5.8750000E+05  6.4966517E-10
  6.0000000E+05  6.0147619E-10
  6.2500000E+05  5.1786300E-10
  6.5000000E+05  4.4836477E-10
  6.7500000E+05  3.9020204E-10
  7.0000000E+05  3.4121594E-10
  7.2500000E+05  2.9971373E-10
  7.5000000E+05  2.6435753E-10
  7.7500000E+05  2.3408161E-10
  8.0000000E+05  2.0803037E-10
  8.2500000E+05  1.8551236E-10
  8.5000000E+05  1.6596525E-10
  8.7500000E+05  1.4892888E-10
  9.0000000E+05  1.3402441E-10
  9.2500000E+05  1.2093834E-10
  9.5000000E+05  1.0940990E-10
  9.7500000E+05  9.9221085E-11
  1.0000000E+06  9.0188774E-11
  1.0250000E+06  8.2158496E-11
  1.0500000E+06  7.4999430E-11
  1.0750000E+06  6.8600331E-11
  1.1000000E+06  6.2866254E-11
  1.1250000E+06  5.7715867E-11
  1.1500000E+06  5.3079243E-11
  1.2000000E+06  4.5114148E-11
  1.2500000E+06  3.8578722E-11
  1.3000000E+06  3.3175944E-11
  1.3500000E+06  2.8678473E-11
  1.4000000E+06  2.4910552E-11
  1.4500000E+06  2.1735042E-11
  1.5000000E+06  1.9043968E-11
  1.5500000E+06  1.6751630E-11
  1.6000000E+06  1.4789501E-11
  1.6500000E+06  1.3102394E-11
  1.7000000E+06  1.1645578E-11
  1.7500000E+06  1.0382574E-11
  1.8000000E+06  9.2834686E-12
  1.8500000E+06  8.3235826E-12
  1.9000000E+06  7.4824504E-12
  1.9500000E+06  6.7430174E-12
  2.0000000E+06  6.0910060E-12
  2.0500000E+06  5.5144132E-12
  2.1000000E+06  5.0031073E-12
  2.1500000E+06  4.5485024E-12
  2.2000000E+06  4.1433000E-12
  2.2500000E+06  3.7812711E-12
  2.3000000E+06  3.4570779E-12
  2.4000000E+06  2.9044741E-12
  2.5000000E+06  2.4557862E-12
  2.6000000E+06  2.0886798E-12
  2.7000000E+06  1.7861894E-12
  2.8000000E+06  1.5353029E-12
  2.9000000E+06  1.3259477E-12
  3.0000000E+06  1.1502532E-12
  3.1000000E+06  1.0020204E-12
  3.2000000E+06  8.7633042E-13
  3.3000000E+06  7.6925270E-13
  3.4000000E+06  6.7762591E-13
  3.5000000E+06  5.9889158E-13
  3.6000000E+06  5.3096710E-13
  3.7000000E+06  4.7214800E-13
  3.8000000E+06  4.2103202E-13
  3.9000000E+06  3.7646002E-13
  4.0000000E+06  3.3746935E-13
  4.1000000E+06  3.0325671E-13
  4.2000000E+06  2.7314892E-13
  4.3000000E+06  2.4657955E-13
  4.4000000E+06  2.2307009E-13
  4.5000000E+06  2.0221491E-13
  4.6000000E+06  1.8366898E-13
  4.7000000E+06  1.6713786E-13
  4.8000000E+06  1.5236943E-13
  5.0000000E+06  1.2728462E-13
  5.1250000E+06  1.1412511E-13
  5.2500000E+06  1.0257171E-13
  5.3750000E+06  9.2399347E-14
  5.5000000E+06  8.3418452E-14
  5.7500000E+06  6.8414186E-14
  5.8750000E+06  6.2138965E-14
  6.0000000E+06  5.6544119E-14
  6.1250000E+06  5.1544818E-14
  6.2500000E+06  4.7068117E-14
  6.3750000E+06  4.3051139E-14
  6.5000000E+06  3.9439542E-14
  6.7500000E+06  3.3250274E-14
  7.0000000E+06  2.8192513E-14
  7.2500000E+06  2.4031851E-14
  7.5000000E+06  2.0587848E-14
  7.7500000E+06  1.7720269E-14
  8.0000000E+06  1.5318933E-14
  8.2500000E+06  1.3297143E-14
  8.5000000E+06  1.1586314E-14
  8.7500000E+06  1.0132240E-14
  9.0000000E+06  8.8918830E-15
  9.2500000E+06  7.8301212E-15
  
  
#  56   3  L2  EION =  5.626000000E+03 eV   260
#  S(0) = 1.229385E+00
  5.6063214E+01  0.0000000E+00
  5.6063214E+03  0.0000000E+00
  5.6063214E+03  3.5855596E-04
  5.6260000E+03  3.5855596E-04
  5.6260563E+03  3.5855596E-04
  5.6262500E+03  3.6000464E-04
  5.6264436E+03  3.6130803E-04
  5.6266373E+03  3.6249730E-04
  5.6268310E+03  3.6359650E-04
  5.6272183E+03  3.6559488E-04
  5.6276056E+03  3.6740658E-04
  5.6283803E+03  3.7068773E-04
  5.6291549E+03  3.7367129E-04
  5.6307042E+03  3.7890140E-04
  5.6322535E+03  3.8302754E-04
  5.6353521E+03  3.8756852E-04
  5.6384507E+03  3.8790941E-04
  5.6415493E+03  3.8590792E-04
  5.6446479E+03  3.8329014E-04
  5.6477465E+03  3.8112074E-04
  5.6508450E+03  3.7983653E-04
  5.6570422E+03  3.7975844E-04
  5.6632394E+03  3.8128313E-04
  5.6694366E+03  3.8248263E-04
  5.6756338E+03  3.8257599E-04
  5.6818310E+03  3.8177924E-04
  5.6880282E+03  3.8067485E-04
  5.6942253E+03  3.7972026E-04
  5.7004225E+03  3.7907257E-04
  5.7128169E+03  3.7827464E-04
  5.7252113E+03  3.7710594E-04
  5.7376056E+03  3.7529970E-04
  5.7500000E+03  3.7340657E-04
  5.7656250E+03  3.7137590E-04
  5.7812500E+03  3.6940377E-04
  5.7968750E+03  3.6709385E-04
  5.8125000E+03  3.6460053E-04
  5.8437500E+03  3.5992089E-04
  5.8750000E+03  3.5521218E-04
  5.9375000E+03  3.4572010E-04
  6.0000000E+03  3.3645708E-04
  6.1250000E+03  3.1898086E-04
  6.2500000E+03  3.0268470E-04
  6.5000000E+03  2.7303484E-04
  6.7500000E+03  2.4687073E-04
  7.0000000E+03  2.2375335E-04
  7.2500000E+03  2.0333962E-04
  7.5000000E+03  1.8527582E-04
  8.0000000E+03  1.5498209E-04
  8.5000000E+03  1.3084212E-04
  9.0000000E+03  1.1136875E-04
  9.5000000E+03  9.5491414E-05
  1.0000000E+04  8.2417895E-05
  1.0500000E+04  7.1562643E-05
  1.1000000E+04  6.2480396E-05
  1.1500000E+04  5.4828575E-05
  1.2000000E+04  4.8340961E-05
  1.2500000E+04  4.2807951E-05
  1.3000000E+04  3.8063057E-05
  1.3500000E+04  3.3973028E-05
  1.4000000E+04  3.0430450E-05
  1.4500000E+04  2.7348180E-05
  1.5000000E+04  2.4655017E-05
  1.5500000E+04  2.2292483E-05
  1.6000000E+04  2.0212217E-05
  1.6500000E+04  1.8374030E-05
  1.7000000E+04  1.6744336E-05
  1.8000000E+04  1.4002026E-05
  1.9000000E+04  1.1808073E-05
  2.0000000E+04  1.0034282E-05
  2.1000000E+04  8.5864498E-06
  2.2000000E+04  7.3943705E-06
  2.3000000E+04  6.4050384E-06
  2.4000000E+04  5.5779591E-06
  2.5000000E+04  4.8818597E-06
  2.6000000E+04  4.2923453E-06
  2.7000000E+04  3.7902098E-06
  2.8000000E+04  3.3602028E-06
  2.9000000E+04  2.9901173E-06
  3.0000000E+04  2.6701112E-06
  3.1000000E+04  2.3921929E-06
  3.2000000E+04  2.1498321E-06
  3.3000000E+04  1.9376600E-06
  3.4000000E+04  1.7512371E-06
  3.5000000E+04  1.5868730E-06
  3.6000000E+04  1.4414843E-06
  3.8000000E+04  1.1976843E-06
  4.0000000E+04  1.0035803E-06
  4.2000000E+04  8.4742938E-07
  4.4000000E+04  7.2061833E-07
  4.6000000E+04  6.1674167E-07
  4.8000000E+04  5.3097518E-07
  5.0000000E+04  4.5964320E-07
  5.2500000E+04  3.8652726E-07
  5.5000000E+04  3.2739965E-07
  5.7500000E+04  2.7915953E-07
  5.8750000E+04  2.5837174E-07
  6.0000000E+04  2.3948173E-07
  6.2500000E+04  2.0660202E-07
  6.5000000E+04  1.7916723E-07
  6.7500000E+04  1.5612902E-07
  7.0000000E+04  1.3666768E-07
  7.2500000E+04  1.2013674E-07
  7.5000000E+04  1.0602228E-07
  7.7500000E+04  9.3912669E-08
  8.0000000E+04  8.3475901E-08
  8.2500000E+04  7.4442455E-08
  8.5000000E+04  6.6592166E-08
  8.7500000E+04  5.9744151E-08
  9.0000000E+04  5.3749000E-08
  9.2500000E+04  4.8482652E-08
  9.5000000E+04  4.3841591E-08
  9.7500000E+04  3.9739046E-08
  1.0000000E+05  3.6101974E-08
  1.0250000E+05  3.2868619E-08
  1.0500000E+05  2.9986566E-08
  1.1000000E+05  2.5104215E-08
  1.1500000E+05  2.1169266E-08
  1.2000000E+05  1.7970249E-08
  1.2500000E+05  1.5348675E-08
  1.3000000E+05  1.3184401E-08
  1.3500000E+05  1.1385394E-08
  1.4000000E+05  9.8804700E-09
  1.4500000E+05  8.6140714E-09
  1.5000000E+05  7.5424722E-09
  1.5500000E+05  6.6309915E-09
  1.6000000E+05  5.8519198E-09
  1.6500000E+05  5.1829636E-09
  1.7000000E+05  4.6060724E-09
  1.7500000E+05  4.1065442E-09
  1.8000000E+05  3.6723333E-09
  1.8500000E+05  3.2935171E-09
  1.9000000E+05  2.9618810E-09
  1.9500000E+05  2.6705916E-09
  2.0000000E+05  2.4139377E-09
  2.0500000E+05  2.1871247E-09
  2.1000000E+05  1.9861115E-09
  2.2000000E+05  1.6483204E-09
  2.3000000E+05  1.3788824E-09
  2.4000000E+05  1.1619443E-09
  2.5000000E+05  9.8576393E-10
  2.6000000E+05  8.4153882E-10
  2.7000000E+05  7.2259701E-10
  2.8000000E+05  6.2382958E-10
  2.9000000E+05  5.4128731E-10
  3.0000000E+05  4.7189022E-10
  3.1000000E+05  4.1321634E-10
  3.2000000E+05  3.6334659E-10
  3.3000000E+05  3.2074929E-10
  3.4000000E+05  2.8419340E-10
  3.5000000E+05  2.5268331E-10
  3.6000000E+05  2.2540905E-10
  3.7000000E+05  2.0170780E-10
  3.8000000E+05  1.8103412E-10
  3.9000000E+05  1.6293697E-10
  4.0000000E+05  1.4704158E-10
  4.1000000E+05  1.3303509E-10
  4.2000000E+05  1.2065509E-10
  4.3000000E+05  1.0968058E-10
  4.4000000E+05  9.9924763E-11
  4.6000000E+05  8.3458551E-11
  4.8000000E+05  7.0247359E-11
  5.0000000E+05  5.9549423E-11
  5.1250000E+05  5.3888023E-11
  5.2500000E+05  4.8883814E-11
  5.3750000E+05  4.4447376E-11
  5.5000000E+05  4.0503158E-11
  5.7500000E+05  3.3844570E-11
  5.8750000E+05  3.1029000E-11
  6.0000000E+05  2.8500368E-11
  6.2500000E+05  2.4171027E-11
  6.5000000E+05  2.0633728E-11
  6.7500000E+05  1.7720670E-11
  7.0000000E+05  1.5304095E-11
  7.2500000E+05  1.3285760E-11
  7.5000000E+05  1.1589371E-11
  7.7500000E+05  1.0155158E-11
  8.0000000E+05  8.9359196E-12
  8.2500000E+05  7.8940879E-12
  8.5000000E+05  6.9995372E-12
  8.7500000E+05  6.2279514E-12
  9.0000000E+05  5.5595784E-12
  9.2500000E+05  4.9782747E-12
  9.5000000E+05  4.4707675E-12
  9.7500000E+05  4.0260889E-12
  1.0000000E+06  3.6351294E-12
  1.0250000E+06  3.2902858E-12
  1.0500000E+06  2.9851827E-12
  1.1000000E+06  2.4735490E-12
  1.1500000E+06  2.0663841E-12
  1.2000000E+06  1.7391317E-12
  1.2500000E+06  1.4737175E-12
  1.3000000E+06  1.2566621E-12
  1.3500000E+06  1.0777913E-12
  1.4000000E+06  9.2934145E-13
  1.4500000E+06  8.0532935E-13
  1.5000000E+06  7.0110105E-13
  1.5500000E+06  6.1300416E-13
  1.6000000E+06  5.3814800E-13
  1.6500000E+06  4.7422738E-13
  1.7000000E+06  4.1939100E-13
  1.7500000E+06  3.7214221E-13
  1.8000000E+06  3.3126351E-13
  1.8500000E+06  2.9575881E-13
  1.9000000E+06  2.6480866E-13
  1.9500000E+06  2.3773521E-13
  2.0000000E+06  2.1397495E-13
  2.0500000E+06  1.9305729E-13
  2.1000000E+06  1.7458748E-13
  2.1500000E+06  1.5823301E-13
  2.2000000E+06  1.4371257E-13
  2.2500000E+06  1.3078734E-13
  2.3000000E+06  1.1925378E-13
  2.4000000E+06  9.9690297E-14
  2.5000000E+06  8.3903618E-14
  2.6000000E+06  7.1060680E-14
  2.7000000E+06  6.0533906E-14
  2.8000000E+06  5.1845417E-14
  2.9000000E+06  4.4627712E-14
  3.0000000E+06  3.8595637E-14
  3.1000000E+06  3.3526021E-14
  3.2000000E+06  2.9242799E-14
  3.3000000E+06  2.5606048E-14
  3.4000000E+06  2.2503802E-14
  3.5000000E+06  1.9845876E-14
  3.6000000E+06  1.7559181E-14
  3.7000000E+06  1.5584151E-14
  3.8000000E+06  1.3871973E-14
  3.9000000E+06  1.2382432E-14
  4.0000000E+06  1.1082240E-14
  4.1000000E+06  9.9437067E-15
  4.2000000E+06  8.9437011E-15
  4.3000000E+06  8.0628198E-15
  4.4000000E+06  7.2847230E-15
  4.6000000E+06  5.9837259E-15
  4.8000000E+06  4.9533009E-15
  5.0000000E+06  4.1297175E-15
  5.1250000E+06  3.6985602E-15
  5.2500000E+06  3.3205799E-15
  5.3750000E+06  2.9882408E-15
  5.5000000E+06  2.6952092E-15
  5.7500000E+06  2.2065088E-15
  5.8750000E+06  2.0024687E-15
  6.0000000E+06  1.8207405E-15
  6.2500000E+06  1.5133930E-15
  6.5000000E+06  1.2664242E-15
  6.7500000E+06  1.0663921E-15
  7.0000000E+06  9.0317705E-16
  7.2500000E+06  7.6908692E-16
  7.5000000E+06  6.5822353E-16
  7.7500000E+06  5.6602084E-16
  8.0000000E+06  4.8891141E-16
  8.2500000E+06  4.2408249E-16
  8.5000000E+06  3.6929695E-16
  8.7500000E+06  3.2277399E-16
  9.0000000E+06  2.8308779E-16
  9.2500000E+06  2.4909787E-16
  9.5000000E+06  2.1988891E-16
  9.7500000E+06  1.9470746E-16
  1.0000000E+07  1.7292979E-16
  
  
#  56   4  L3  EION =  5.249000000E+03 eV   259
#  S(0) = 2.387689E+00
  5.2305913E+01  0.0000000E+00
  5.2305913E+03  0.0000000E+00
  5.2305913E+03  7.9559686E-04
  5.2490000E+03  7.9559686E-04
  5.2490524E+03  7.9559686E-04
  5.2492419E+03  7.9737762E-04
  5.2494315E+03  7.9894975E-04
  5.2496210E+03  8.0036919E-04
  5.2498105E+03  8.0167825E-04
  5.2500000E+03  8.0290874E-04
  5.2539062E+03  8.2505557E-04
  5.2558594E+03  8.3363290E-04
  5.2578125E+03  8.3883211E-04
  5.2597656E+03  8.4062042E-04
  5.2617188E+03  8.3968239E-04
  5.2656250E+03  8.3337175E-04
  5.2675781E+03  8.2963536E-04
  5.2695312E+03  8.2625916E-04
  5.2734375E+03  8.2161014E-04
  5.2773438E+03  8.2004132E-04
  5.2812500E+03  8.2077439E-04
  5.2851562E+03  8.2259659E-04
  5.2890625E+03  8.2442334E-04
  5.2929687E+03  8.2555745E-04
  5.2968750E+03  8.2573527E-04
  5.3046875E+03  8.2369253E-04
  5.3085938E+03  8.2206602E-04
  5.3125000E+03  8.2042139E-04
  5.3203125E+03  8.1774005E-04
  5.3281250E+03  8.1600615E-04
  5.3359375E+03  8.1462026E-04
  5.3437500E+03  8.1290328E-04
  5.3515625E+03  8.1056194E-04
  5.3593750E+03  8.0774615E-04
  5.3671875E+03  8.0479912E-04
  5.3750000E+03  8.0200351E-04
  5.3906250E+03  7.9705360E-04
  5.4062500E+03  7.9212920E-04
  5.4218750E+03  7.8652170E-04
  5.4375000E+03  7.8057085E-04
  5.4687500E+03  7.6941386E-04
  5.5000000E+03  7.5817435E-04
  5.6250000E+03  7.1396968E-04
  5.7500000E+03  6.7317593E-04
  6.0000000E+03  6.0006271E-04
  6.5000000E+03  4.8123443E-04
  6.7500000E+03  4.3293953E-04
  7.0000000E+03  3.9069706E-04
  7.2500000E+03  3.5364511E-04
  7.5000000E+03  3.2103333E-04
  8.0000000E+03  2.6668653E-04
  8.5000000E+03  2.2369973E-04
  9.0000000E+03  1.8926099E-04
  9.5000000E+03  1.6135580E-04
  1.0000000E+04  1.3852320E-04
  1.0500000E+04  1.1967411E-04
  1.1000000E+04  1.0398987E-04
  1.1500000E+04  9.0844677E-05
  1.2000000E+04  7.9753716E-05
  1.2500000E+04  7.0337796E-05
  1.3000000E+04  6.2297828E-05
  1.3500000E+04  5.5395842E-05
  1.4000000E+04  4.9441001E-05
  1.4500000E+04  4.4279233E-05
  1.5000000E+04  3.9785231E-05
  1.6000000E+04  3.2408647E-05
  1.7000000E+04  2.6687686E-05
  1.8000000E+04  2.2190848E-05
  1.9000000E+04  1.8613507E-05
  2.0000000E+04  1.5736681E-05
  2.1000000E+04  1.3400391E-05
  2.2000000E+04  1.1486064E-05
  2.3000000E+04  9.9046324E-06
  2.4000000E+04  8.5883889E-06
  2.5000000E+04  7.4852797E-06
  2.6000000E+04  6.5548813E-06
  2.7000000E+04  5.7655000E-06
  2.8000000E+04  5.0920721E-06
  2.9000000E+04  4.5146139E-06
  3.0000000E+04  4.0170717E-06
  3.1000000E+04  3.5864586E-06
  3.2000000E+04  3.2121984E-06
  3.4000000E+04  2.5995954E-06
  3.6000000E+04  2.1264838E-06
  3.8000000E+04  1.7563053E-06
  4.0000000E+04  1.4632470E-06
  4.2000000E+04  1.2287654E-06
  4.4000000E+04  1.0393317E-06
  4.6000000E+04  8.8493535E-07
  4.8000000E+04  7.5807336E-07
  5.0000000E+04  6.5305574E-07
  5.2500000E+04  5.4595479E-07
  5.5000000E+04  4.5981659E-07
  5.7500000E+04  3.8990943E-07
  5.8750000E+04  3.5990240E-07
  6.0000000E+04  3.3270313E-07
  6.2500000E+04  2.8553192E-07
  6.5000000E+04  2.4636069E-07
  6.7500000E+04  2.1361990E-07
  7.0000000E+04  1.8608763E-07
  7.2500000E+04  1.6280426E-07
  7.5000000E+04  1.4301006E-07
  7.7500000E+04  1.2609892E-07
  8.0000000E+04  1.1158391E-07
  8.2500000E+04  9.9071197E-08
  8.5000000E+04  8.8240285E-08
  8.7500000E+04  7.8828802E-08
  9.0000000E+04  7.0620781E-08
  9.2500000E+04  6.3437518E-08
  9.5000000E+04  5.7130414E-08
  1.0000000E+05  4.6668043E-08
  1.0500000E+05  3.8459280E-08
  1.1000000E+05  3.1950398E-08
  1.1500000E+05  2.6739438E-08
  1.2000000E+05  2.2530578E-08
  1.2500000E+05  1.9103364E-08
  1.3000000E+05  1.6291601E-08
  1.3500000E+05  1.3968659E-08
  1.4000000E+05  1.2037108E-08
  1.4500000E+05  1.0421295E-08
  1.5000000E+05  9.0619755E-09
  1.5500000E+05  7.9123913E-09
  1.6000000E+05  6.9353604E-09
  1.6500000E+05  6.1011104E-09
  1.7000000E+05  5.3856478E-09
  1.7500000E+05  4.7695169E-09
  1.8000000E+05  4.2368492E-09
  1.8500000E+05  3.7746311E-09
  1.9000000E+05  3.3721357E-09
  2.0000000E+05  2.7122592E-09
  2.1000000E+05  2.2024106E-09
  2.2000000E+05  1.8040160E-09
  2.3000000E+05  1.4894937E-09
  2.4000000E+05  1.2388355E-09
  2.5000000E+05  1.0373347E-09
  2.6000000E+05  8.7404910E-10
  2.7000000E+05  7.4074670E-10
  2.8000000E+05  6.3117006E-10
  2.9000000E+05  5.4051660E-10
  3.0000000E+05  4.6506790E-10
  3.1000000E+05  4.0192083E-10
  3.2000000E+05  3.4879092E-10
  3.3000000E+05  3.0386759E-10
  3.4000000E+05  2.6570609E-10
  3.5000000E+05  2.3314592E-10
  3.6000000E+05  2.0524931E-10
  3.7000000E+05  1.8125419E-10
  3.8000000E+05  1.6053794E-10
  3.9000000E+05  1.4258916E-10
  4.0000000E+05  1.2698578E-10
  4.2000000E+05  1.0147401E-10
  4.4000000E+05  8.1842758E-11
  4.6000000E+05  6.6571037E-11
  4.8000000E+05  5.4571658E-11
  5.0000000E+05  4.5056649E-11
  5.1250000E+05  4.0107603E-11
  5.2500000E+05  3.5790193E-11
  5.3750000E+05  3.2012693E-11
  5.5000000E+05  2.8698277E-11
  5.7500000E+05  2.3210403E-11
  5.8750000E+05  2.0936267E-11
  6.0000000E+05  1.8920711E-11
  6.2500000E+05  1.5536392E-11
  6.5000000E+05  1.2843464E-11
  6.7500000E+05  1.0683696E-11
  7.0000000E+05  8.9387978E-12
  7.2500000E+05  7.5194432E-12
  7.5000000E+05  6.3575364E-12
  7.7500000E+05  5.4007155E-12
  8.0000000E+05  4.6083895E-12
  8.2500000E+05  3.9488432E-12
  8.5000000E+05  3.3971178E-12
  8.7500000E+05  2.9334403E-12
  9.0000000E+05  2.5420466E-12
  9.2500000E+05  2.2102931E-12
  9.5000000E+05  1.9279825E-12
  9.7500000E+05  1.6868464E-12
  1.0000000E+06  1.4801469E-12
  1.0250000E+06  1.3023656E-12
  1.0500000E+06  1.1489627E-12
  1.0750000E+06  1.0161867E-12
  1.1000000E+06  9.0092557E-13
  1.1250000E+06  8.0058669E-13
  1.1500000E+06  7.1300222E-13
  1.2000000E+06  5.6910652E-13
  1.2500000E+06  4.5784305E-13
  1.3000000E+06  3.7103256E-13
  1.3500000E+06  3.0273205E-13
  1.4000000E+06  2.4857517E-13
  1.4500000E+06  2.0532038E-13
  1.5000000E+06  1.7053774E-13
  1.5500000E+06  1.4238947E-13
  1.6000000E+06  1.1947384E-13
  1.6500000E+06  1.0071300E-13
  1.7000000E+06  8.5271924E-14
  1.7500000E+06  7.2499237E-14
  1.8000000E+06  6.1883461E-14
  1.8500000E+06  5.3020479E-14
  1.9000000E+06  4.5589117E-14
  1.9500000E+06  3.9332724E-14
  2.0000000E+06  3.4045086E-14
  2.0500000E+06  2.9559653E-14
  2.1000000E+06  2.5741263E-14
  2.1500000E+06  2.2479724E-14
  2.2000000E+06  1.9684806E-14
  2.2500000E+06  1.7282320E-14
  2.3000000E+06  1.5211019E-14
  2.3500000E+06  1.3420149E-14
  2.4000000E+06  1.1867494E-14
  2.4500000E+06  1.0517826E-14
  2.5000000E+06  9.3416351E-15
  2.6000000E+06  7.4143811E-15
  2.7000000E+06  5.9301935E-15
  2.8000000E+06  4.7773066E-15
  2.9000000E+06  3.8745164E-15
  3.0000000E+06  3.1622105E-15
  3.1000000E+06  2.5962015E-15
  3.2000000E+06  2.1434358E-15
  3.3000000E+06  1.7789759E-15
  3.4000000E+06  1.4838558E-15
  3.5000000E+06  1.2435432E-15
  3.6000000E+06  1.0468203E-15
  3.7000000E+06  8.8496937E-16
  3.8000000E+06  7.5117125E-16
  3.9000000E+06  6.4005940E-16
  4.0000000E+06  5.4738640E-16
  4.1000000E+06  4.6977224E-16
  4.2000000E+06  4.0451301E-16
  4.3000000E+06  3.4943484E-16
  4.4000000E+06  3.0278161E-16
  4.5000000E+06  2.6312803E-16
  4.6000000E+06  2.2931225E-16
  4.7000000E+06  2.0038314E-16
  4.8000000E+06  1.7555898E-16
  5.0000000E+06  1.3575613E-16
  5.1250000E+06  1.1615313E-16
  5.2500000E+06  9.9724547E-17
  5.3750000E+06  8.5902729E-17
  5.5000000E+06  7.4230854E-17
  5.6250000E+06  6.4339458E-17
  5.7500000E+06  5.5928369E-17
  5.8750000E+06  4.8752664E-17
  6.0000000E+06  4.2611658E-17
  6.1250000E+06  3.7340216E-17
  6.2500000E+06  3.2802001E-17
  6.3750000E+06  2.8884061E-17
  6.5000000E+06  2.5492485E-17
  6.6250000E+06  2.2548923E-17
  6.7500000E+06  1.9987812E-17
  7.0000000E+06  1.5801524E-17
  7.2500000E+06  1.2588785E-17
  7.5000000E+06  1.0102099E-17
  7.7500000E+06  8.1617560E-18
  8.0000000E+06  6.6359960E-18
  8.2500000E+06  5.4275414E-18
  8.5000000E+06  4.4639494E-18
  8.7500000E+06  3.6910324E-18
  9.0000000E+06  3.0676551E-18
  9.2500000E+06  2.5622175E-18
  
  
#  56   5  M1  EION =  1.293000000E+03 eV   273
#  S(0) = 1.033382E+00
  1.2887039E+01  0.0000000E+00
  1.2887039E+03  0.0000000E+00
  1.2887039E+03  5.9172769E-04
  1.2930000E+03  5.9172769E-04
  1.2930127E+03  5.9172769E-04
  1.2937115E+03  5.8864052E-04
  1.2944102E+03  5.8545837E-04
  1.2951089E+03  5.8228620E-04
  1.2958076E+03  5.7920430E-04
  1.2972051E+03  5.7353245E-04
  1.2986025E+03  5.6872941E-04
  1.3000000E+03  5.6489417E-04
  1.3062500E+03  5.5795559E-04
  1.3093750E+03  5.5841235E-04
  1.3125000E+03  5.5971562E-04
  1.3156250E+03  5.6092500E-04
  1.3187500E+03  5.6148146E-04
  1.3250000E+03  5.5999310E-04
  1.3312500E+03  5.5589023E-04
  1.3375000E+03  5.5100542E-04
  1.3437500E+03  5.4665842E-04
  1.3500000E+03  5.4325189E-04
  1.3562500E+03  5.4054531E-04
  1.3625000E+03  5.3807336E-04
  1.3687500E+03  5.3545341E-04
  1.3750000E+03  5.3252715E-04
  1.3812500E+03  5.2932681E-04
  1.3875000E+03  5.2600555E-04
  1.3937500E+03  5.2272196E-04
  1.4000000E+03  5.1959183E-04
  1.4062500E+03  5.1663589E-04
  1.4125000E+03  5.1383471E-04
  1.4250000E+03  5.0838472E-04
  1.4375000E+03  5.0277712E-04
  1.4500000E+03  4.9692754E-04
  1.4625000E+03  4.9109735E-04
  1.4750000E+03  4.8548830E-04
  1.4875000E+03  4.8013924E-04
  1.5000000E+03  4.7489344E-04
  1.5250000E+03  4.6437817E-04
  1.5375000E+03  4.5912313E-04
  1.5500000E+03  4.5398712E-04
  1.5625000E+03  4.4900853E-04
  1.5750000E+03  4.4414515E-04
  1.6000000E+03  4.3462412E-04
  1.6250000E+03  4.2526553E-04
  1.6500000E+03  4.1615897E-04
  1.6750000E+03  4.0745429E-04
  1.7000000E+03  3.9900852E-04
  1.7500000E+03  3.8270083E-04
  1.7750000E+03  3.7495564E-04
  1.8000000E+03  3.6743556E-04
  1.8500000E+03  3.5296602E-04
  1.9000000E+03  3.3933552E-04
  2.0000000E+03  3.1420157E-04
  2.1000000E+03  2.9168836E-04
  2.2000000E+03  2.7137798E-04
  2.3000000E+03  2.5304787E-04
  2.4000000E+03  2.3646178E-04
  2.5000000E+03  2.2139693E-04
  2.6000000E+03  2.0767711E-04
  2.7000000E+03  1.9515466E-04
  2.8000000E+03  1.8369916E-04
  2.9000000E+03  1.7319566E-04
  3.0000000E+03  1.6354337E-04
  3.1000000E+03  1.5465434E-04
  3.2000000E+03  1.4645139E-04
  3.4000000E+03  1.3184104E-04
  3.6000000E+03  1.1926054E-04
  3.8000000E+03  1.0835500E-04
  4.0000000E+03  9.8842692E-05
  4.2000000E+03  9.0497846E-05
  4.4000000E+03  8.3138607E-05
  4.6000000E+03  7.6617503E-05
  4.8000000E+03  7.0813186E-05
  5.0000000E+03  6.5625168E-05
  5.2500000E+03  5.9880594E-05
  5.5000000E+03  5.4834919E-05
  5.7500000E+03  5.0380310E-05
  6.0000000E+03  4.6429030E-05
  6.5000000E+03  3.9759522E-05
  6.7500000E+03  3.6931536E-05
  7.0000000E+03  3.4383044E-05
  7.2500000E+03  3.2078847E-05
  7.5000000E+03  2.9989107E-05
  8.0000000E+03  2.6354871E-05
  8.5000000E+03  2.3316929E-05
  9.0000000E+03  2.0753307E-05
  9.5000000E+03  1.8571506E-05
  1.0000000E+04  1.6700384E-05
  1.0500000E+04  1.5084516E-05
  1.1000000E+04  1.3680230E-05
  1.1500000E+04  1.2452748E-05
  1.2000000E+04  1.1374109E-05
  1.2500000E+04  1.0421629E-05
  1.3000000E+04  9.5767569E-06
  1.3500000E+04  8.8242121E-06
  1.4000000E+04  8.1513130E-06
  1.4500000E+04  7.5474665E-06
  1.5000000E+04  7.0037703E-06
  1.5500000E+04  6.5126985E-06
  1.6000000E+04  6.0678549E-06
  1.6500000E+04  5.6637780E-06
  1.7000000E+04  5.2957805E-06
  1.8000000E+04  4.6524035E-06
  1.9000000E+04  4.1114212E-06
  2.0000000E+04  3.6528408E-06
  2.1000000E+04  3.2612540E-06
  2.2000000E+04  2.9246395E-06
  2.3000000E+04  2.6335119E-06
  2.4000000E+04  2.3803120E-06
  2.5000000E+04  2.1589604E-06
  2.6000000E+04  1.9645248E-06
  2.7000000E+04  1.7929746E-06
  2.8000000E+04  1.6409915E-06
  2.9000000E+04  1.5058253E-06
  3.0000000E+04  1.3851829E-06
  3.1000000E+04  1.2771413E-06
  3.2000000E+04  1.1800787E-06
  3.3000000E+04  1.0926204E-06
  3.4000000E+04  1.0135958E-06
  3.5000000E+04  9.4200334E-07
  3.6000000E+04  8.7698241E-07
  3.8000000E+04  7.6378456E-07
  4.0000000E+04  6.6916603E-07
  4.2000000E+04  5.8945056E-07
  4.4000000E+04  5.2180701E-07
  4.6000000E+04  4.6402970E-07
  4.8000000E+04  4.1438177E-07
  5.0000000E+04  3.7148228E-07
  5.2500000E+04  3.2568122E-07
  5.5000000E+04  2.8699833E-07
  5.7500000E+04  2.5410654E-07
  5.8750000E+04  2.3949802E-07
  6.0000000E+04  2.2596540E-07
  6.2500000E+04  2.0175120E-07
  6.5000000E+04  1.8080591E-07
  6.7500000E+04  1.6259945E-07
  7.0000000E+04  1.4670157E-07
  7.2500000E+04  1.3276051E-07
  7.5000000E+04  1.2048682E-07
  7.7500000E+04  1.0964080E-07
  8.0000000E+04  1.0002285E-07
  8.2500000E+04  9.1465798E-08
  8.5000000E+04  8.3828989E-08
  8.7500000E+04  7.6993466E-08
  9.0000000E+04  7.0858172E-08
  9.2500000E+04  6.5336889E-08
  9.5000000E+04  6.0355764E-08
  1.0000000E+05  5.1768671E-08
  1.0500000E+05  4.4685303E-08
  1.1000000E+05  3.8795183E-08
  1.1500000E+05  3.3861174E-08
  1.2000000E+05  2.9700098E-08
  1.2500000E+05  2.6169025E-08
  1.3000000E+05  2.3155314E-08
  1.3500000E+05  2.0569405E-08
  1.4000000E+05  1.8339524E-08
  1.4500000E+05  1.6407713E-08
  1.5000000E+05  1.4726851E-08
  1.5500000E+05  1.3258385E-08
  1.6000000E+05  1.1970568E-08
  1.6500000E+05  1.0837102E-08
  1.7000000E+05  9.8360940E-09
  1.7500000E+05  8.9492214E-09
  1.8000000E+05  8.1610760E-09
  1.8500000E+05  7.4586420E-09
  1.9000000E+05  6.8308805E-09
  1.9500000E+05  6.2683892E-09
  2.0000000E+05  5.7631280E-09
  2.0500000E+05  5.3081966E-09
  2.1000000E+05  4.8976529E-09
  2.2000000E+05  4.1898788E-09
  2.3000000E+05  3.6063425E-09
  2.4000000E+05  3.1216258E-09
  2.5000000E+05  2.7162120E-09
  2.6000000E+05  2.3749552E-09
  2.7000000E+05  2.0859929E-09
  2.8000000E+05  1.8399540E-09
  2.9000000E+05  1.6293762E-09
  3.0000000E+05  1.4482736E-09
  3.1000000E+05  1.2918116E-09
  3.2000000E+05  1.1560586E-09
  3.3000000E+05  1.0377977E-09
  3.4000000E+05  9.3438146E-10
  3.5000000E+05  8.4361954E-10
  3.6000000E+05  7.6369075E-10
  3.7000000E+05  6.9307339E-10
  3.8000000E+05  6.3049025E-10
  3.9000000E+05  5.7486452E-10
  4.0000000E+05  5.2528455E-10
  4.1000000E+05  4.8097542E-10
  4.2000000E+05  4.4127586E-10
  4.3000000E+05  4.0561959E-10
  4.4000000E+05  3.7352012E-10
  4.5000000E+05  3.4455811E-10
  4.6000000E+05  3.1837098E-10
  4.7000000E+05  2.9464409E-10
  4.8000000E+05  2.7310375E-10
  5.0000000E+05  2.3565798E-10
  5.1250000E+05  2.1551044E-10
  5.2500000E+05  1.9748649E-10
  5.3750000E+05  1.8132167E-10
  5.5000000E+05  1.6678930E-10
  5.7500000E+05  1.4186890E-10
  5.8750000E+05  1.3116701E-10
  6.0000000E+05  1.2146226E-10
  6.2500000E+05  1.0461766E-10
  6.5000000E+05  9.0610446E-11
  6.7500000E+05  7.8883005E-11
  7.0000000E+05  6.9002026E-11
  7.2500000E+05  6.0627721E-11
  7.5000000E+05  5.3491259E-11
  7.7500000E+05  4.7378245E-11
  8.0000000E+05  4.2116591E-11
  8.2500000E+05  3.7567204E-11
  8.5000000E+05  3.3616902E-11
  8.7500000E+05  3.0173035E-11
  9.0000000E+05  2.7159327E-11
  9.2500000E+05  2.4512636E-11
  9.5000000E+05  2.2180423E-11
  9.7500000E+05  2.0118754E-11
  1.0000000E+06  1.8290719E-11
  1.0250000E+06  1.6665176E-11
  1.0500000E+06  1.5215726E-11
  1.0750000E+06  1.3919905E-11
  1.1000000E+06  1.2758534E-11
  1.1250000E+06  1.1715185E-11
  1.1500000E+06  1.0775730E-11
  1.1750000E+06  9.9279917E-12
  1.2000000E+06  9.1614317E-12
  1.2250000E+06  8.4669021E-12
  1.2500000E+06  7.8364374E-12
  1.3000000E+06  6.7407502E-12
  1.3500000E+06  5.8284111E-12
  1.4000000E+06  5.0638632E-12
  1.4500000E+06  4.4193490E-12
  1.5000000E+06  3.8730159E-12
  1.5500000E+06  3.4075204E-12
  1.6000000E+06  3.0089881E-12
  1.6500000E+06  2.6662427E-12
  1.7000000E+06  2.3702230E-12
  1.7500000E+06  2.1135364E-12
  1.8000000E+06  1.8901164E-12
  1.8500000E+06  1.6949582E-12
  1.9000000E+06  1.5239120E-12
  1.9500000E+06  1.3735196E-12
  2.0000000E+06  1.2408856E-12
  2.0500000E+06  1.1235752E-12
  2.1000000E+06  1.0195329E-12
  2.1500000E+06  9.2701622E-13
  2.2000000E+06  8.4454268E-13
  2.2500000E+06  7.7084619E-13
  2.3000000E+06  7.0484197E-13
  2.3500000E+06  6.4559784E-13
  2.4000000E+06  5.9231008E-13
  2.4500000E+06  5.4428342E-13
  2.5000000E+06  5.0091479E-13
  2.6000000E+06  4.2612025E-13
  2.7000000E+06  3.6447804E-13
  2.8000000E+06  3.1334097E-13
  2.9000000E+06  2.7065888E-13
  3.0000000E+06  2.3483201E-13
  3.1000000E+06  2.0460133E-13
  3.2000000E+06  1.7896660E-13
  3.3000000E+06  1.5712665E-13
  3.4000000E+06  1.3843323E-13
  3.5000000E+06  1.2236253E-13
  3.6000000E+06  1.0848952E-13
  3.7000000E+06  9.6469722E-14
  3.8000000E+06  8.6025841E-14
  3.9000000E+06  7.6926827E-14
  4.0000000E+06  6.8978364E-14
  
  
#  56   6  M2  EION =  1.138000000E+03 eV   276
#  S(0) = 1.365383E+00
  1.1200657E+01  0.0000000E+00
  1.1200657E+03  0.0000000E+00
  1.1200657E+03  8.3480328E-04
  1.1380000E+03  8.3480328E-04
  1.1380113E+03  8.3480328E-04
  1.1383110E+03  8.3894226E-04
  1.1386108E+03  8.4243796E-04
  1.1389105E+03  8.4549797E-04
  1.1392102E+03  8.4826092E-04
  1.1398096E+03  8.5323298E-04
  1.1404091E+03  8.5776998E-04
  1.1416079E+03  8.6606821E-04
  1.1428068E+03  8.7338978E-04
  1.1452045E+03  8.8421154E-04
  1.1476023E+03  8.8926297E-04
  1.1500000E+03  8.8934278E-04
  1.1531250E+03  8.8484216E-04
  1.1562500E+03  8.7850521E-04
  1.1593750E+03  8.7275824E-04
  1.1625000E+03  8.6869281E-04
  1.1687500E+03  8.6569982E-04
  1.1718750E+03  8.6583113E-04
  1.1750000E+03  8.6627829E-04
  1.1812500E+03  8.6644173E-04
  1.1875000E+03  8.6445912E-04
  1.1937500E+03  8.6068010E-04
  1.2000000E+03  8.5625226E-04
  1.2062500E+03  8.5209239E-04
  1.2125000E+03  8.4851683E-04
  1.2187500E+03  8.4536777E-04
  1.2250000E+03  8.4229902E-04
  1.2375000E+03  8.3532515E-04
  1.2437500E+03  8.3132576E-04
  1.2500000E+03  8.2715025E-04
  1.2625000E+03  8.1887376E-04
  1.2750000E+03  8.1111654E-04
  1.2875000E+03  8.0353823E-04
  1.3000000E+03  7.9567374E-04
  1.3125000E+03  7.8741491E-04
  1.3250000E+03  7.7908609E-04
  1.3500000E+03  7.6299094E-04
  1.3750000E+03  7.4722163E-04
  1.3875000E+03  7.3923704E-04
  1.4000000E+03  7.3125647E-04
  1.4250000E+03  7.1561319E-04
  1.4500000E+03  7.0053858E-04
  1.4750000E+03  6.8558415E-04
  1.5000000E+03  6.7086460E-04
  1.5500000E+03  6.4266622E-04
  1.6000000E+03  6.1571909E-04
  1.7000000E+03  5.6562533E-04
  1.8000000E+03  5.2023329E-04
  1.9000000E+03  4.7916689E-04
  2.0000000E+03  4.4196499E-04
  2.1000000E+03  4.0826503E-04
  2.2000000E+03  3.7775817E-04
  2.3000000E+03  3.5008490E-04
  2.4000000E+03  3.2494894E-04
  2.5000000E+03  3.0209446E-04
  2.6000000E+03  2.8128667E-04
  2.7000000E+03  2.6231293E-04
  2.8000000E+03  2.4498300E-04
  2.9000000E+03  2.2912805E-04
  3.0000000E+03  2.1459830E-04
  3.1000000E+03  2.0126108E-04
  3.2000000E+03  1.8899864E-04
  3.4000000E+03  1.6729116E-04
  3.6000000E+03  1.4876978E-04
  3.8000000E+03  1.3287329E-04
  4.0000000E+03  1.1915313E-04
  4.2000000E+03  1.0724931E-04
  4.4000000E+03  9.6871740E-05
  4.6000000E+03  8.7783571E-05
  4.8000000E+03  7.9790154E-05
  5.0000000E+03  7.2731199E-05
  5.2500000E+03  6.5021530E-05
  5.5000000E+03  5.8354319E-05
  5.7500000E+03  5.2559489E-05
  6.0000000E+03  4.7499202E-05
  6.5000000E+03  3.9152296E-05
  6.7500000E+03  3.5696768E-05
  7.0000000E+03  3.2630783E-05
  7.2500000E+03  2.9901189E-05
  7.5000000E+03  2.7463305E-05
  8.0000000E+03  2.3317302E-05
  8.5000000E+03  1.9953391E-05
  9.0000000E+03  1.7196340E-05
  9.5000000E+03  1.4915912E-05
  1.0000000E+04  1.3013966E-05
  1.0500000E+04  1.1415604E-05
  1.1000000E+04  1.0063006E-05
  1.1500000E+04  8.9110511E-06
  1.2000000E+04  7.9241881E-06
  1.2500000E+04  7.0741448E-06
  1.3000000E+04  6.3382489E-06
  1.3500000E+04  5.6981788E-06
  1.4000000E+04  5.1390163E-06
  1.4500000E+04  4.6485329E-06
  1.5000000E+04  4.2166428E-06
  1.5500000E+04  3.8349754E-06
  1.6000000E+04  3.4965456E-06
  1.6500000E+04  3.1954956E-06
  1.7000000E+04  2.9268869E-06
  1.7500000E+04  2.6865373E-06
  1.8000000E+04  2.4708899E-06
  1.8500000E+04  2.2769068E-06
  1.9000000E+04  2.1019836E-06
  2.0000000E+04  1.8006562E-06
  2.1000000E+04  1.5523689E-06
  2.2000000E+04  1.3461458E-06
  2.3000000E+04  1.1735997E-06
  2.4000000E+04  1.0282526E-06
  2.5000000E+04  9.0505019E-07
  2.6000000E+04  8.0001194E-07
  2.7000000E+04  7.0997678E-07
  2.8000000E+04  6.3241395E-07
  2.9000000E+04  5.6528211E-07
  3.0000000E+04  5.0692331E-07
  3.1000000E+04  4.5598224E-07
  3.2000000E+04  4.1134414E-07
  3.3000000E+04  3.7208670E-07
  3.4000000E+04  3.3744273E-07
  3.5000000E+04  3.0677090E-07
  3.6000000E+04  2.7953241E-07
  3.7000000E+04  2.5527249E-07
  3.8000000E+04  2.3360566E-07
  3.9000000E+04  2.1420389E-07
  4.0000000E+04  1.9678688E-07
  4.2000000E+04  1.6697916E-07
  4.4000000E+04  1.4263094E-07
  4.6000000E+04  1.2257896E-07
  4.8000000E+04  1.0594055E-07
  5.0000000E+04  9.2038509E-08
  5.2500000E+04  7.7720753E-08
  5.5000000E+04  6.6085080E-08
  5.7500000E+04  5.6548780E-08
  5.8750000E+04  5.2426049E-08
  6.0000000E+04  4.8672132E-08
  6.2500000E+04  4.2119533E-08
  6.5000000E+04  3.6632175E-08
  6.7500000E+04  3.2008544E-08
  7.0000000E+04  2.8090327E-08
  7.2500000E+04  2.4752126E-08
  7.5000000E+04  2.1893845E-08
  7.7500000E+04  1.9435008E-08
  8.0000000E+04  1.7310474E-08
  8.2500000E+04  1.5467180E-08
  8.5000000E+04  1.3861649E-08
  8.7500000E+04  1.2458052E-08
  9.0000000E+04  1.1226709E-08
  9.2500000E+04  1.0142908E-08
  9.5000000E+04  9.1859773E-09
  9.7500000E+04  8.3385483E-09
  1.0000000E+05  7.5859627E-09
  1.0250000E+05  6.9157991E-09
  1.0500000E+05  6.3174927E-09
  1.1000000E+05  5.3016691E-09
  1.1500000E+05  4.4806362E-09
  1.2000000E+05  3.8114006E-09
  1.2500000E+05  3.2616289E-09
  1.3000000E+05  2.8067281E-09
  1.3500000E+05  2.4278017E-09
  1.4000000E+05  2.1101921E-09
  1.4500000E+05  1.8424280E-09
  1.5000000E+05  1.6154585E-09
  1.5500000E+05  1.4220880E-09
  1.6000000E+05  1.2565540E-09
  1.6500000E+05  1.1142105E-09
  1.7000000E+05  9.9128844E-10
  1.7500000E+05  8.8471160E-10
  1.8000000E+05  7.9195533E-10
  1.8500000E+05  7.1093662E-10
  1.9000000E+05  6.3992858E-10
  1.9500000E+05  5.7749236E-10
  2.0000000E+05  5.2242360E-10
  2.0500000E+05  4.7370991E-10
  2.1000000E+05  4.3049685E-10
  2.1500000E+05  3.9206047E-10
  2.2000000E+05  3.5778506E-10
  2.2500000E+05  3.2714507E-10
  2.3000000E+05  2.9969041E-10
  2.4000000E+05  2.5284373E-10
  2.5000000E+05  2.1474443E-10
  2.6000000E+05  1.8351432E-10
  2.7000000E+05  1.5772736E-10
  2.8000000E+05  1.3628979E-10
  2.9000000E+05  1.1835478E-10
  3.0000000E+05  1.0326093E-10
  3.1000000E+05  9.0487443E-11
  3.2000000E+05  7.9621115E-11
  3.3000000E+05  7.0331748E-11
  3.4000000E+05  6.2353648E-11
  3.5000000E+05  5.5471711E-11
  3.6000000E+05  4.9510760E-11
  3.7000000E+05  4.4327304E-11
  3.8000000E+05  3.9803167E-11
  3.9000000E+05  3.5840539E-11
  4.0000000E+05  3.2358082E-11
  4.1000000E+05  2.9287833E-11
  4.2000000E+05  2.6572747E-11
  4.3000000E+05  2.4164746E-11
  4.4000000E+05  2.2023161E-11
  4.5000000E+05  2.0113461E-11
  4.6000000E+05  1.8406212E-11
  4.7000000E+05  1.6876234E-11
  4.8000000E+05  1.5501920E-11
  5.0000000E+05  1.3148418E-11
  5.1250000E+05  1.1902246E-11
  5.2500000E+05  1.0800301E-11
  5.3750000E+05  9.8230154E-12
  5.5000000E+05  8.9538481E-12
  5.7500000E+05  7.4857999E-12
  5.8750000E+05  6.8647359E-12
  6.0000000E+05  6.3067966E-12
  6.2500000E+05  5.3511278E-12
  6.5000000E+05  4.5698725E-12
  6.7500000E+05  3.9261688E-12
  7.0000000E+05  3.3919331E-12
  7.2500000E+05  2.9455533E-12
  7.5000000E+05  2.5702336E-12
  7.7500000E+05  2.2528049E-12
  8.0000000E+05  1.9828633E-12
  8.2500000E+05  1.7521251E-12
  8.5000000E+05  1.5539462E-12
  8.7500000E+05  1.3829612E-12
  9.0000000E+05  1.2348102E-12
  9.2500000E+05  1.1059277E-12
  9.5000000E+05  9.9338046E-13
  9.7500000E+05  8.9474385E-13
  1.0000000E+06  8.0800359E-13
  1.0250000E+06  7.3147821E-13
  1.0500000E+06  6.6375786E-13
  1.0750000E+06  6.0365508E-13
  1.1000000E+06  5.5016525E-13
  1.1250000E+06  5.0243509E-13
  1.1500000E+06  4.5973709E-13
  1.2000000E+06  3.8703491E-13
  1.2500000E+06  3.2805278E-13
  1.3000000E+06  2.7980276E-13
  1.3500000E+06  2.4002973E-13
  1.4000000E+06  2.0701271E-13
  1.4500000E+06  1.7942466E-13
  1.5000000E+06  1.5623281E-13
  1.5500000E+06  1.3662633E-13
  1.6000000E+06  1.1996336E-13
  1.6500000E+06  1.0573193E-13
  1.7000000E+06  9.3520820E-14
  1.7500000E+06  8.2997501E-14
  1.8000000E+06  7.3891422E-14
  1.8500000E+06  6.5981172E-14
  1.9000000E+06  5.9084584E-14
  1.9500000E+06  5.3050947E-14
  2.0000000E+06  4.7754947E-14
  2.0500000E+06  4.3091904E-14
  2.1000000E+06  3.8973996E-14
  2.1500000E+06  3.5327227E-14
  2.2000000E+06  3.2088998E-14
  2.2500000E+06  2.9206151E-14
  2.3000000E+06  2.6633382E-14
  2.4000000E+06  2.2268635E-14
  2.5000000E+06  1.8745762E-14
  2.6000000E+06  1.5879234E-14
  2.7000000E+06  1.3529204E-14
  2.8000000E+06  1.1589149E-14
  2.9000000E+06  9.9771598E-15
  3.0000000E+06  8.6297399E-15
  3.1000000E+06  7.4972110E-15
  3.2000000E+06  6.5403364E-15
  3.3000000E+06  5.7278584E-15
  3.4000000E+06  5.0346414E-15
  3.5000000E+06  4.4404726E-15
  3.6000000E+06  3.9290153E-15
  3.7000000E+06  3.4870755E-15
  3.8000000E+06  3.1040114E-15
  3.9000000E+06  2.7709921E-15
  4.0000000E+06  2.4806369E-15
  
  
#  56   7  M3  EION =  1.063000000E+03 eV   276
#  S(0) = 2.909802E+00
  1.0461819E+01  0.0000000E+00
  1.0461819E+03  0.0000000E+00
  1.0461819E+03  2.1629364E-03
  1.0630000E+03  2.1629364E-03
  1.0630106E+03  2.1629364E-03
  1.0634729E+03  2.1707035E-03
  1.0639353E+03  2.1765243E-03
  1.0643977E+03  2.1815852E-03
  1.0648600E+03  2.1864559E-03
  1.0657848E+03  2.1964280E-03
  1.0667095E+03  2.2067794E-03
  1.0676342E+03  2.2169822E-03
  1.0685590E+03  2.2263989E-03
  1.0704085E+03  2.2409853E-03
  1.0722579E+03  2.2484758E-03
  1.0741074E+03  2.2490388E-03
  1.0778063E+03  2.2355417E-03
  1.0815053E+03  2.2143139E-03
  1.0852042E+03  2.1952100E-03
  1.0889032E+03  2.1821843E-03
  1.0926021E+03  2.1751991E-03
  1.0963011E+03  2.1723221E-03
  1.1000000E+03  2.1711800E-03
  1.1062500E+03  2.1680114E-03
  1.1125000E+03  2.1598468E-03
  1.1156250E+03  2.1539530E-03
  1.1187500E+03  2.1472553E-03
  1.1250000E+03  2.1329475E-03
  1.1375000E+03  2.1069016E-03
  1.1437500E+03  2.0957610E-03
  1.1500000E+03  2.0849132E-03
  1.1625000E+03  2.0615294E-03
  1.1687500E+03  2.0487092E-03
  1.1750000E+03  2.0354654E-03
  1.1875000E+03  2.0092767E-03
  1.2000000E+03  1.9845023E-03
  1.2125000E+03  1.9605024E-03
  1.2250000E+03  1.9360329E-03
  1.2375000E+03  1.9108887E-03
  1.2500000E+03  1.8856758E-03
  1.2750000E+03  1.8372374E-03
  1.3000000E+03  1.7904423E-03
  1.3250000E+03  1.7437402E-03
  1.3500000E+03  1.6986101E-03
  1.3750000E+03  1.6552222E-03
  1.4000000E+03  1.6129633E-03
  1.4500000E+03  1.5317460E-03
  1.5000000E+03  1.4560343E-03
  1.6000000E+03  1.3178483E-03
  1.7000000E+03  1.1958575E-03
  1.8000000E+03  1.0879211E-03
  1.9000000E+03  9.9224256E-04
  2.0000000E+03  9.0713690E-04
  2.1000000E+03  8.3120717E-04
  2.2000000E+03  7.6338269E-04
  2.3000000E+03  7.0264817E-04
  2.4000000E+03  6.4811100E-04
  2.5000000E+03  5.9901440E-04
  2.6000000E+03  5.5471163E-04
  2.7000000E+03  5.1464252E-04
  2.8000000E+03  4.7832057E-04
  2.9000000E+03  4.4532259E-04
  3.0000000E+03  4.1527977E-04
  3.1000000E+03  3.8787038E-04
  3.2000000E+03  3.6281312E-04
  3.4000000E+03  3.1879903E-04
  3.6000000E+03  2.8160244E-04
  3.8000000E+03  2.4995245E-04
  4.0000000E+03  2.2285202E-04
  4.2000000E+03  1.9951143E-04
  4.4000000E+03  1.7929789E-04
  4.6000000E+03  1.6170254E-04
  4.8000000E+03  1.4631514E-04
  5.0000000E+03  1.3280040E-04
  5.2500000E+03  1.1812382E-04
  5.5000000E+03  1.0550675E-04
  5.7500000E+03  9.4601232E-05
  6.0000000E+03  8.5127644E-05
  6.5000000E+03  6.9610991E-05
  6.7500000E+03  6.3231066E-05
  7.0000000E+03  5.7594043E-05
  7.2500000E+03  5.2595553E-05
  7.5000000E+03  4.8148258E-05
  8.0000000E+03  4.0624955E-05
  8.5000000E+03  3.4561838E-05
  9.0000000E+03  2.9623513E-05
  9.5000000E+03  2.5562655E-05
  1.0000000E+04  2.2194252E-05
  1.0500000E+04  1.9378043E-05
  1.1000000E+04  1.7006427E-05
  1.1500000E+04  1.4995926E-05
  1.2000000E+04  1.3281114E-05
  1.2500000E+04  1.1810233E-05
  1.3000000E+04  1.0541973E-05
  1.3500000E+04  9.4430980E-06
  1.4000000E+04  8.4866750E-06
  1.4500000E+04  7.6507131E-06
  1.5000000E+04  6.9171443E-06
  1.5500000E+04  6.2710341E-06
  1.6000000E+04  5.6999640E-06
  1.6500000E+04  5.1935531E-06
  1.7000000E+04  4.7430819E-06
  1.8000000E+04  3.9816362E-06
  1.9000000E+04  3.3690572E-06
  2.0000000E+04  2.8713504E-06
  2.1000000E+04  2.4633268E-06
  2.2000000E+04  2.1260678E-06
  2.3000000E+04  1.8451927E-06
  2.4000000E+04  1.6096449E-06
  2.5000000E+04  1.4108379E-06
  2.6000000E+04  1.2420403E-06
  2.7000000E+04  1.0979278E-06
  2.8000000E+04  9.7425529E-07
  2.9000000E+04  8.6761270E-07
  3.0000000E+04  7.7524059E-07
  3.1000000E+04  6.9489136E-07
  3.2000000E+04  6.2472286E-07
  3.3000000E+04  5.6321645E-07
  3.4000000E+04  5.0911306E-07
  3.5000000E+04  4.6136332E-07
  3.6000000E+04  4.1908849E-07
  3.8000000E+04  3.4812071E-07
  4.0000000E+04  2.9155304E-07
  4.2000000E+04  2.4600884E-07
  4.4000000E+04  2.0900318E-07
  4.6000000E+04  1.7868253E-07
  4.8000000E+04  1.5364739E-07
  5.0000000E+04  1.3282919E-07
  5.2500000E+04  1.1149868E-07
  5.5000000E+04  9.4260274E-08
  5.7500000E+04  8.0207928E-08
  5.8750000E+04  7.4156983E-08
  6.0000000E+04  6.8661424E-08
  6.2500000E+04  5.9104190E-08
  6.5000000E+04  5.1139726E-08
  6.7500000E+04  4.4460733E-08
  7.0000000E+04  3.8826884E-08
  7.2500000E+04  3.4048620E-08
  7.5000000E+04  2.9975268E-08
  7.7500000E+04  2.6486192E-08
  8.0000000E+04  2.3484128E-08
  8.2500000E+04  2.0890155E-08
  8.5000000E+04  1.8639852E-08
  8.7500000E+04  1.6680329E-08
  9.0000000E+04  1.4967930E-08
  9.2500000E+04  1.3466437E-08
  9.5000000E+04  1.2145657E-08
  9.7500000E+04  1.0980306E-08
  1.0000000E+05  9.9491162E-09
  1.0250000E+05  9.0341278E-09
  1.0500000E+05  8.2201114E-09
  1.1000000E+05  6.8450431E-09
  1.1500000E+05  5.7411268E-09
  1.2000000E+05  4.8472162E-09
  1.2500000E+05  4.1175873E-09
  1.3000000E+05  3.5176606E-09
  1.3500000E+05  3.0210111E-09
  1.4000000E+05  2.6072489E-09
  1.4500000E+05  2.2604999E-09
  1.5000000E+05  1.9683028E-09
  1.5500000E+05  1.7207992E-09
  1.6000000E+05  1.5101319E-09
  1.6500000E+05  1.3299973E-09
  1.7000000E+05  1.1753052E-09
  1.7500000E+05  1.0419211E-09
  1.8000000E+05  9.2646670E-10
  1.8500000E+05  8.2616740E-10
  1.9000000E+05  7.3873238E-10
  1.9500000E+05  6.6226114E-10
  2.0000000E+05  5.9516968E-10
  2.0500000E+05  5.3613216E-10
  2.1000000E+05  4.8403423E-10
  2.2000000E+05  3.9703966E-10
  2.3000000E+05  3.2824743E-10
  2.4000000E+05  2.7334048E-10
  2.5000000E+05  2.2913942E-10
  2.6000000E+05  1.9327443E-10
  2.7000000E+05  1.6395954E-10
  2.8000000E+05  1.3983482E-10
  2.9000000E+05  1.1985490E-10
  3.0000000E+05  1.0320929E-10
  3.1000000E+05  8.9264406E-11
  3.2000000E+05  7.7521081E-11
  3.3000000E+05  6.7583245E-11
  3.4000000E+05  5.9134475E-11
  3.5000000E+05  5.1920334E-11
  3.6000000E+05  4.5734997E-11
  3.7000000E+05  4.0411052E-11
  3.8000000E+05  3.5811594E-11
  3.9000000E+05  3.1824084E-11
  4.0000000E+05  2.8355560E-11
  4.1000000E+05  2.5328891E-11
  4.2000000E+05  2.2679798E-11
  4.3000000E+05  2.0354484E-11
  4.4000000E+05  1.8307738E-11
  4.5000000E+05  1.6501431E-11
  4.6000000E+05  1.4903289E-11
  4.7000000E+05  1.3485902E-11
  4.8000000E+05  1.2225913E-11
  5.0000000E+05  1.0101089E-11
  5.1250000E+05  8.9951975E-12
  5.2500000E+05  8.0300082E-12
  5.3750000E+05  7.1851524E-12
  5.5000000E+05  6.4435570E-12
  5.7500000E+05  5.2149266E-12
  5.8750000E+05  4.7054884E-12
  6.0000000E+05  4.2538075E-12
  6.2500000E+05  3.4949942E-12
  6.5000000E+05  2.8908016E-12
  6.7500000E+05  2.4059350E-12
  7.0000000E+05  2.0139836E-12
  7.2500000E+05  1.6949847E-12
  7.5000000E+05  1.4337114E-12
  7.7500000E+05  1.2184478E-12
  8.0000000E+05  1.0401078E-12
  8.2500000E+05  8.9158781E-13
  8.5000000E+05  7.6729463E-13
  8.7500000E+05  6.6279480E-13
  9.0000000E+05  5.7455204E-13
  9.2500000E+05  4.9972866E-13
  9.5000000E+05  4.3603469E-13
  9.7500000E+05  3.8161244E-13
  1.0000000E+06  3.3494721E-13
  1.0250000E+06  2.9479811E-13
  1.0500000E+06  2.6014392E-13
  1.0750000E+06  2.3014054E-13
  1.1000000E+06  2.0408748E-13
  1.1250000E+06  1.8140106E-13
  1.1500000E+06  1.6159305E-13
  1.1750000E+06  1.4425358E-13
  1.2000000E+06  1.2903741E-13
  1.2250000E+06  1.1565278E-13
  1.2500000E+06  1.0385237E-13
  1.2750000E+06  9.3425793E-14
  1.3000000E+06  8.4193609E-14
  1.3250000E+06  7.6002305E-14
  1.3500000E+06  6.8720208E-14
  1.4000000E+06  5.6446295E-14
  1.4500000E+06  4.6639563E-14
  1.5000000E+06  3.8750831E-14
  1.5500000E+06  3.2364572E-14
  1.6000000E+06  2.7163758E-14
  1.6500000E+06  2.2904525E-14
  1.7000000E+06  1.9397892E-14
  1.7500000E+06  1.6496399E-14
  1.8000000E+06  1.4084224E-14
  1.8500000E+06  1.2069818E-14
  1.9000000E+06  1.0380389E-14
  1.9500000E+06  8.9577445E-15
  2.0000000E+06  7.7551085E-15
  2.0500000E+06  6.7346970E-15
  2.1000000E+06  5.8658407E-15
  2.1500000E+06  5.1235322E-15
  2.2000000E+06  4.4872952E-15
  2.2500000E+06  3.9402893E-15
  2.3000000E+06  3.4686068E-15
  2.3500000E+06  3.0607188E-15
  2.4000000E+06  2.7070325E-15
  2.4500000E+06  2.3995364E-15
  2.5000000E+06  2.1315184E-15
  2.5500000E+06  1.8973383E-15
  2.6000000E+06  1.6922413E-15
  2.6500000E+06  1.5122073E-15
  2.7000000E+06  1.3538275E-15
  2.7500000E+06  1.2142064E-15
  2.8000000E+06  1.0908745E-15
  2.8500000E+06  9.8171875E-16
  2.9000000E+06  8.8492708E-16
  3.0000000E+06  7.2241954E-16
  3.1000000E+06  5.9327129E-16
  3.2000000E+06  4.8991970E-16
  3.3000000E+06  4.0667227E-16
  3.4000000E+06  3.3921197E-16
  3.5000000E+06  2.8426628E-16
  3.6000000E+06  2.3931521E-16
  3.7000000E+06  2.0237993E-16
  
  
#  56   8  M4  EION =  7.970000000E+02 eV   278
#  S(0) = 6.029353E+00
  2.9050013E+00  0.0000000E+00
  2.9050013E+02  0.0000000E+00
  2.9050013E+02  1.4549561E-03
  7.9700000E+02  1.4549561E-03
  7.9700807E+02  1.4549561E-03
  7.9733927E+02  1.7320163E-03
  7.9767047E+02  2.0116579E-03
  7.9800166E+02  2.2942015E-03
  7.9833286E+02  2.5797855E-03
  7.9899526E+02  3.1596178E-03
  7.9965766E+02  3.7482585E-03
  8.0098246E+02  4.9266782E-03
  8.0230726E+02  6.0480305E-03
  8.0363206E+02  7.0406522E-03
  8.0429446E+02  7.4720424E-03
  8.0495686E+02  7.8556261E-03
  8.0628165E+02  8.4791819E-03
  8.0760645E+02  8.9279295E-03
  8.0893125E+02  9.2350787E-03
  8.1025605E+02  9.4373219E-03
  8.1158085E+02  9.5668622E-03
  8.1290565E+02  9.6483932E-03
  8.1555524E+02  9.7301832E-03
  8.1820484E+02  9.7560395E-03
  8.2350403E+02  9.7084102E-03
  8.2880323E+02  9.5385779E-03
  8.3410242E+02  9.2852742E-03
  8.3940161E+02  9.0151129E-03
  8.4470081E+02  8.7745725E-03
  8.5000000E+02  8.5764990E-03
  8.5625000E+02  8.3850022E-03
  8.6250000E+02  8.2161283E-03
  8.6875000E+02  8.0536908E-03
  8.7500000E+02  7.8935387E-03
  8.8750000E+02  7.5951722E-03
  9.0000000E+02  7.3407103E-03
  9.1250000E+02  7.1144098E-03
  9.2500000E+02  6.8970261E-03
  9.3125000E+02  6.7908144E-03
  9.3750000E+02  6.6873837E-03
  9.5000000E+02  6.4916225E-03
  9.6250000E+02  6.3089689E-03
  9.7500000E+02  6.1347454E-03
  1.0000000E+03  5.7984958E-03
  1.0250000E+03  5.4852678E-03
  1.0500000E+03  5.1956301E-03
  1.0750000E+03  4.9208291E-03
  1.1000000E+03  4.6632807E-03
  1.1250000E+03  4.4227294E-03
  1.1500000E+03  4.1967853E-03
  1.2000000E+03  3.7841361E-03
  1.2500000E+03  3.4214821E-03
  1.3000000E+03  3.0998559E-03
  1.3500000E+03  2.8155833E-03
  1.4000000E+03  2.5629406E-03
  1.4500000E+03  2.3377212E-03
  1.5000000E+03  2.1368115E-03
  1.6000000E+03  1.7959304E-03
  1.7000000E+03  1.5203555E-03
  1.8000000E+03  1.2960197E-03
  1.9000000E+03  1.1119415E-03
  2.0000000E+03  9.5971586E-04
  2.1000000E+03  8.3293864E-04
  2.2000000E+03  7.2665819E-04
  2.3000000E+03  6.3700128E-04
  2.4000000E+03  5.6091804E-04
  2.5000000E+03  4.9599190E-04
  2.6000000E+03  4.4029562E-04
  2.7000000E+03  3.9228164E-04
  2.8000000E+03  3.5069906E-04
  2.9000000E+03  3.1453015E-04
  3.0000000E+03  2.8294186E-04
  3.1000000E+03  2.5524827E-04
  3.2000000E+03  2.3088146E-04
  3.4000000E+03  1.9031474E-04
  3.6000000E+03  1.5830582E-04
  3.8000000E+03  1.3276509E-04
  4.0000000E+03  1.1217887E-04
  4.2000000E+03  9.5433133E-05
  4.4000000E+03  8.1696084E-05
  4.6000000E+03  7.0339864E-05
  4.8000000E+03  6.0885841E-05
  5.0000000E+03  5.2964189E-05
  5.2500000E+03  4.4782973E-05
  5.5000000E+03  3.8116201E-05
  5.7500000E+03  3.2639641E-05
  6.0000000E+03  2.8107428E-05
  6.5000000E+03  2.1163861E-05
  6.7500000E+03  1.8492142E-05
  7.0000000E+03  1.6225741E-05
  7.2500000E+03  1.4293191E-05
  7.5000000E+03  1.2637306E-05
  7.7500000E+03  1.1212006E-05
  8.0000000E+03  9.9799210E-06
  8.2500000E+03  8.9105637E-06
  8.5000000E+03  7.9789084E-06
  9.0000000E+03  6.4496266E-06
  9.5000000E+03  5.2652562E-06
  1.0000000E+04  4.3369882E-06
  1.0500000E+04  3.6015442E-06
  1.1000000E+04  3.0131220E-06
  1.1500000E+04  2.5380900E-06
  1.2000000E+04  2.1514334E-06
  1.2500000E+04  1.8343184E-06
  1.3000000E+04  1.5724120E-06
  1.3500000E+04  1.3546948E-06
  1.4000000E+04  1.1726148E-06
  1.4500000E+04  1.0194788E-06
  1.5000000E+04  8.9000541E-07
  1.5500000E+04  7.7999550E-07
  1.6000000E+04  6.8608736E-07
  1.6500000E+04  6.0557205E-07
  1.7000000E+04  5.3625322E-07
  1.7500000E+04  4.7633961E-07
  1.8000000E+04  4.2436225E-07
  1.8500000E+04  3.7911062E-07
  1.9000000E+04  3.3958229E-07
  2.0000000E+04  2.7449571E-07
  2.1000000E+04  2.2392843E-07
  2.2000000E+04  1.8421256E-07
  2.3000000E+04  1.5270769E-07
  2.4000000E+04  1.2748719E-07
  2.5000000E+04  1.0712727E-07
  2.6000000E+04  9.0563243E-08
  2.7000000E+04  7.6990285E-08
  2.8000000E+04  6.5793977E-08
  2.9000000E+04  5.6500734E-08
  3.0000000E+04  4.8742269E-08
  3.1000000E+04  4.2229948E-08
  3.2000000E+04  3.6735800E-08
  3.3000000E+04  3.2078427E-08
  3.4000000E+04  2.8112551E-08
  3.5000000E+04  2.4721112E-08
  3.6000000E+04  2.1809206E-08
  3.7000000E+04  1.9299464E-08
  3.8000000E+04  1.7128481E-08
  3.9000000E+04  1.5244041E-08
  4.0000000E+04  1.3602939E-08
  4.2000000E+04  1.0913053E-08
  4.4000000E+04  8.8365050E-09
  4.6000000E+04  7.2161140E-09
  4.8000000E+04  5.9391275E-09
  5.0000000E+04  4.9235613E-09
  5.2500000E+04  3.9313251E-09
  5.5000000E+04  3.1691734E-09
  5.7500000E+04  2.5772287E-09
  5.8750000E+04  2.3312271E-09
  6.0000000E+04  2.1127810E-09
  6.2500000E+04  1.7449365E-09
  6.5000000E+04  1.4510677E-09
  6.7500000E+04  1.2144064E-09
  7.0000000E+04  1.0223889E-09
  7.2500000E+04  8.6550746E-10
  7.5000000E+04  7.3649915E-10
  7.7500000E+04  6.2976686E-10
  8.0000000E+04  5.4096095E-10
  8.2500000E+04  4.6667493E-10
  8.5000000E+04  4.0422192E-10
  8.7500000E+04  3.5146805E-10
  9.0000000E+04  3.0670724E-10
  9.2500000E+04  2.6856720E-10
  9.5000000E+04  2.3593805E-10
  9.7500000E+04  2.0791717E-10
  1.0000000E+05  1.8376650E-10
  1.0250000E+05  1.6287960E-10
  1.0500000E+05  1.4475589E-10
  1.1000000E+05  1.1520785E-10
  1.1500000E+05  9.2562180E-11
  1.2000000E+05  7.5017943E-11
  1.2500000E+05  6.1289941E-11
  1.3000000E+05  5.0448708E-11
  1.3500000E+05  4.1813738E-11
  1.4000000E+05  3.4881116E-11
  1.4500000E+05  2.9273795E-11
  1.5000000E+05  2.4706852E-11
  1.5500000E+05  2.0962987E-11
  1.6000000E+05  1.7875066E-11
  1.6500000E+05  1.5313503E-11
  1.7000000E+05  1.3177054E-11
  1.7500000E+05  1.1386050E-11
  1.8000000E+05  9.8773754E-12
  1.8500000E+05  8.6007062E-12
  1.9000000E+05  7.5156782E-12
  1.9500000E+05  6.5897270E-12
  2.0000000E+05  5.7964364E-12
  2.0500000E+05  5.1142671E-12
  2.1000000E+05  4.5255701E-12
  2.1500000E+05  4.0158170E-12
  2.2000000E+05  3.5729929E-12
  2.2500000E+05  3.1871197E-12
  2.3000000E+05  2.8498766E-12
  2.4000000E+05  2.2945292E-12
  2.5000000E+05  1.8634399E-12
  2.6000000E+05  1.5254859E-12
  2.7000000E+05  1.2581109E-12
  2.8000000E+05  1.0447688E-12
  2.9000000E+05  8.7318848E-13
  3.0000000E+05  7.3417193E-13
  3.1000000E+05  6.2075716E-13
  3.2000000E+05  5.2762789E-13
  3.3000000E+05  4.5068938E-13
  3.4000000E+05  3.8676132E-13
  3.5000000E+05  3.3335576E-13
  3.6000000E+05  2.8851282E-13
  3.7000000E+05  2.5067794E-13
  3.8000000E+05  2.1860974E-13
  3.9000000E+05  1.9131137E-13
  4.0000000E+05  1.6797780E-13
  4.1000000E+05  1.4795537E-13
  4.2000000E+05  1.3071037E-13
  4.3000000E+05  1.1580492E-13
  4.4000000E+05  1.0287819E-13
  4.6000000E+05  8.1816363E-14
  4.8000000E+05  6.5685122E-14
  5.0000000E+05  5.3193374E-14
  5.1250000E+05  4.6814036E-14
  5.2500000E+05  4.1321706E-14
  5.3750000E+05  3.6576480E-14
  5.5000000E+05  3.2463058E-14
  5.7500000E+05  2.5765887E-14
  5.8750000E+05  2.3036503E-14
  6.0000000E+05  2.0642286E-14
  6.2500000E+05  1.6679707E-14
  6.5000000E+05  1.3584353E-14
  6.7500000E+05  1.1144148E-14
  7.0000000E+05  9.2040713E-15
  7.2500000E+05  7.6494672E-15
  7.5000000E+05  6.3946188E-15
  7.7500000E+05  5.3748056E-15
  8.0000000E+05  4.5407136E-15
  8.2500000E+05  3.8544434E-15
  8.5000000E+05  3.2866348E-15
  8.7500000E+05  2.8143672E-15
  9.0000000E+05  2.4196163E-15
  9.2500000E+05  2.0881137E-15
  9.5000000E+05  1.8084921E-15
  9.7500000E+05  1.5716420E-15
  1.0000000E+06  1.3702225E-15
  1.0250000E+06  1.1982858E-15
  1.0500000E+06  1.0509898E-15
  1.0750000E+06  9.2437304E-16
  1.1000000E+06  8.1517842E-16
  1.1250000E+06  7.2071618E-16
  1.1500000E+06  6.3875588E-16
  1.2000000E+06  5.0521724E-16
  1.2500000E+06  4.0304844E-16
  1.3000000E+06  3.2410440E-16
  1.3500000E+06  2.6254856E-16
  1.4000000E+06  2.1414632E-16
  1.4500000E+06  1.7578823E-16
  1.5000000E+06  1.4516691E-16
  1.5500000E+06  1.2055360E-16
  1.6000000E+06  1.0064188E-16
  1.6500000E+06  8.4436147E-17
  1.7000000E+06  7.1171960E-17
  1.7500000E+06  6.0257520E-17
  1.8000000E+06  5.1231258E-17
  1.8500000E+06  4.3730793E-17
  1.9000000E+06  3.7469742E-17
  1.9500000E+06  3.2220589E-17
  2.0000000E+06  2.7801625E-17
  2.0500000E+06  2.4066932E-17
  2.1000000E+06  2.0898754E-17
  2.1500000E+06  1.8201587E-17
  2.2000000E+06  1.5897594E-17
  2.2500000E+06  1.3923054E-17
  2.3000000E+06  1.2225586E-17
  2.3500000E+06  1.0761989E-17
  2.4000000E+06  9.4964811E-18
  2.4500000E+06  8.3992789E-18
  2.5000000E+06  7.4455088E-18
  2.6000000E+06  5.8881975E-18
  2.7000000E+06  4.6940400E-18
  2.8000000E+06  3.7697494E-18
  2.9000000E+06  3.0481487E-18
  3.0000000E+06  2.4806033E-18
  3.1000000E+06  2.0314305E-18
  3.2000000E+06  1.6737804E-18
  
  
#  56   9  M5  EION =  7.820000000E+02 eV   280
#  S(0) = 8.696650E+00
  3.1003098E+00  0.0000000E+00
  3.1003098E+02  0.0000000E+00
  3.1003098E+02  2.3743711E-03
  7.8200000E+02  2.3743711E-03
  7.8200790E+02  2.3743711E-03
  7.8290751E+02  3.5874364E-03
  7.8380711E+02  4.8137791E-03
  7.8470672E+02  6.0553879E-03
  7.8560632E+02  7.2953444E-03
  7.8740553E+02  9.6476478E-03
  7.8830514E+02  1.0693155E-02
  7.8920474E+02  1.1616561E-02
  7.9100395E+02  1.3056854E-02
  7.9280316E+02  1.3990202E-02
  7.9460237E+02  1.4538560E-02
  7.9640158E+02  1.4837600E-02
  7.9730119E+02  1.4927898E-02
  7.9820079E+02  1.4991983E-02
  8.0000000E+02  1.5067597E-02
  8.0625000E+02  1.5074229E-02
  8.0937500E+02  1.4978199E-02
  8.1250000E+02  1.4818447E-02
  8.1562500E+02  1.4606118E-02
  8.1875000E+02  1.4361483E-02
  8.2500000E+02  1.3858851E-02
  8.3125000E+02  1.3424663E-02
  8.3750000E+02  1.3079686E-02
  8.4375000E+02  1.2793489E-02
  8.5000000E+02  1.2531149E-02
  8.6250000E+02  1.2024980E-02
  8.7500000E+02  1.1566592E-02
  8.8750000E+02  1.1176035E-02
  9.0000000E+02  1.0822669E-02
  9.2500000E+02  1.0156024E-02
  9.3750000E+02  9.8524443E-03
  9.5000000E+02  9.5690087E-03
  9.7500000E+02  9.0314909E-03
  1.0000000E+03  8.5256487E-03
  1.0250000E+03  8.0609244E-03
  1.0500000E+03  7.6241804E-03
  1.0750000E+03  7.2130888E-03
  1.1000000E+03  6.8297107E-03
  1.1500000E+03  6.1348328E-03
  1.2000000E+03  5.5231805E-03
  1.2500000E+03  4.9857521E-03
  1.3000000E+03  4.5110736E-03
  1.3500000E+03  4.0923009E-03
  1.4000000E+03  3.7200170E-03
  1.4500000E+03  3.3894414E-03
  1.5000000E+03  3.0949729E-03
  1.6000000E+03  2.5957186E-03
  1.7000000E+03  2.1934605E-03
  1.8000000E+03  1.8667759E-03
  1.9000000E+03  1.5991253E-03
  2.0000000E+03  1.3781730E-03
  2.1000000E+03  1.1944844E-03
  2.2000000E+03  1.0407406E-03
  2.3000000E+03  9.1123016E-04
  2.4000000E+03  8.0147098E-04
  2.5000000E+03  7.0792186E-04
  2.6000000E+03  6.2776467E-04
  2.7000000E+03  5.5874020E-04
  2.8000000E+03  4.9902492E-04
  2.9000000E+03  4.4713712E-04
  3.0000000E+03  4.0186538E-04
  3.1000000E+03  3.6221329E-04
  3.2000000E+03  3.2735674E-04
  3.4000000E+03  2.6940150E-04
  3.6000000E+03  2.2374774E-04
  3.8000000E+03  1.8737461E-04
  4.0000000E+03  1.5810007E-04
  4.2000000E+03  1.3432009E-04
  4.4000000E+03  1.1483914E-04
  4.6000000E+03  9.8755837E-05
  4.8000000E+03  8.5382746E-05
  5.0000000E+03  7.4189723E-05
  5.2500000E+03  6.2644152E-05
  5.5000000E+03  5.3248765E-05
  5.7500000E+03  4.5540922E-05
  6.0000000E+03  3.9170084E-05
  6.5000000E+03  2.9426152E-05
  6.7500000E+03  2.5683350E-05
  7.0000000E+03  2.2511748E-05
  7.2500000E+03  1.9810151E-05
  7.5000000E+03  1.7497644E-05
  7.7500000E+03  1.5509099E-05
  8.0000000E+03  1.3791756E-05
  8.2500000E+03  1.2302603E-05
  8.5000000E+03  1.1006370E-05
  9.0000000E+03  8.8813469E-06
  9.5000000E+03  7.2383319E-06
  1.0000000E+04  5.9526376E-06
  1.0500000E+04  4.9355650E-06
  1.1000000E+04  4.1230045E-06
  1.1500000E+04  3.4679533E-06
  1.2000000E+04  2.9354948E-06
  1.2500000E+04  2.4993770E-06
  1.3000000E+04  2.1396487E-06
  1.3500000E+04  1.8409876E-06
  1.4000000E+04  1.5915178E-06
  1.4500000E+04  1.3819546E-06
  1.5000000E+04  1.2049793E-06
  1.5500000E+04  1.0547793E-06
  1.6000000E+04  9.2670646E-07
  1.6500000E+04  8.1701889E-07
  1.7000000E+04  7.2268558E-07
  1.8000000E+04  5.7064942E-07
  1.9000000E+04  4.5568439E-07
  2.0000000E+04  3.6759561E-07
  2.1000000E+04  2.9928576E-07
  2.2000000E+04  2.4573173E-07
  2.3000000E+04  2.0332380E-07
  2.4000000E+04  1.6943264E-07
  2.5000000E+04  1.4211805E-07
  2.6000000E+04  1.1993148E-07
  2.7000000E+04  1.0177970E-07
  2.8000000E+04  8.6829271E-08
  2.9000000E+04  7.4438585E-08
  3.0000000E+04  6.4109480E-08
  3.1000000E+04  5.5452058E-08
  3.2000000E+04  4.8158673E-08
  3.3000000E+04  4.1984850E-08
  3.4000000E+04  3.6735069E-08
  3.5000000E+04  3.2251946E-08
  3.6000000E+04  2.8408026E-08
  3.8000000E+04  2.2241461E-08
  4.0000000E+04  1.7609280E-08
  4.2000000E+04  1.4084427E-08
  4.4000000E+04  1.1370394E-08
  4.6000000E+04  9.2580042E-09
  4.8000000E+04  7.5975089E-09
  5.0000000E+04  6.2802500E-09
  5.2500000E+04  4.9967960E-09
  5.5000000E+04  4.0139537E-09
  5.7500000E+04  3.2528948E-09
  5.8750000E+04  2.9373295E-09
  6.0000000E+04  2.6575219E-09
  6.2500000E+04  2.1873553E-09
  6.5000000E+04  1.8128210E-09
  6.7500000E+04  1.5120506E-09
  7.0000000E+04  1.2686980E-09
  7.2500000E+04  1.0704234E-09
  7.5000000E+04  9.0782178E-10
  7.7500000E+04  7.7366048E-10
  8.0000000E+04  6.6233191E-10
  8.2500000E+04  5.6945440E-10
  8.5000000E+04  4.9157925E-10
  8.7500000E+04  4.2597287E-10
  9.0000000E+04  3.7045437E-10
  9.2500000E+04  3.2327339E-10
  9.5000000E+04  2.8301713E-10
  9.7500000E+04  2.4853858E-10
  1.0000000E+05  2.1890168E-10
  1.0250000E+05  1.9333885E-10
  1.0500000E+05  1.7121789E-10
  1.1000000E+05  1.3529714E-10
  1.1500000E+05  1.0791916E-10
  1.2000000E+05  8.6827216E-11
  1.2500000E+05  7.0416757E-11
  1.3000000E+05  5.7531546E-11
  1.3500000E+05  4.7328102E-11
  1.4000000E+05  3.9184239E-11
  1.4500000E+05  3.2636202E-11
  1.5000000E+05  2.7334836E-11
  1.5500000E+05  2.3014941E-11
  1.6000000E+05  1.9473399E-11
  1.6500000E+05  1.6553348E-11
  1.7000000E+05  1.4132722E-11
  1.7500000E+05  1.2115887E-11
  1.8000000E+05  1.0427411E-11
  1.8500000E+05  9.0074075E-12
  1.9000000E+05  7.8080455E-12
  1.9500000E+05  6.7909035E-12
  2.0000000E+05  5.9249504E-12
  2.0500000E+05  5.1849953E-12
  2.1000000E+05  4.5504889E-12
  2.2000000E+05  3.5334134E-12
  2.3000000E+05  2.7713268E-12
  2.4000000E+05  2.1937317E-12
  2.5000000E+05  1.7513393E-12
  2.6000000E+05  1.4091989E-12
  2.7000000E+05  1.1422057E-12
  2.8000000E+05  9.3210977E-13
  2.9000000E+05  7.6549725E-13
  3.0000000E+05  6.3240602E-13
  3.1000000E+05  5.2536723E-13
  3.2000000E+05  4.3873105E-13
  3.3000000E+05  3.6818773E-13
  3.4000000E+05  3.1042355E-13
  3.5000000E+05  2.6287152E-13
  3.6000000E+05  2.2352913E-13
  3.7000000E+05  1.9082381E-13
  3.8000000E+05  1.6351296E-13
  3.9000000E+05  1.4060892E-13
  4.0000000E+05  1.2132224E-13
  4.1000000E+05  1.0501848E-13
  4.2000000E+05  9.1185173E-14
  4.3000000E+05  7.9406452E-14
  4.4000000E+05  6.9343272E-14
  4.5000000E+05  6.0718001E-14
  4.6000000E+05  5.3302319E-14
  4.7000000E+05  4.6907700E-14
  4.8000000E+05  4.1377888E-14
  5.0000000E+05  3.2414184E-14
  5.1250000E+05  2.7946910E-14
  5.2500000E+05  2.4170735E-14
  5.3750000E+05  2.0967236E-14
  5.5000000E+05  1.8240215E-14
  5.6250000E+05  1.5911175E-14
  5.7500000E+05  1.3915779E-14
  5.8750000E+05  1.2201084E-14
  6.0000000E+05  1.0723348E-14
  6.2500000E+05  8.3397564E-15
  6.5000000E+05  6.5414168E-15
  6.6250000E+05  5.8107404E-15
  6.7500000E+05  5.1714985E-15
  7.0000000E+05  4.1185770E-15
  7.2500000E+05  3.3025490E-15
  7.5000000E+05  2.6651984E-15
  7.7500000E+05  2.1637829E-15
  8.0000000E+05  1.7666225E-15
  8.2500000E+05  1.4500295E-15
  8.5000000E+05  1.1961440E-15
  8.7500000E+05  9.9139146E-16
  9.0000000E+05  8.2537856E-16
  9.2500000E+05  6.9009426E-16
  9.5000000E+05  5.7932240E-16
  9.7500000E+05  4.8820819E-16
  1.0000000E+06  4.1293796E-16
  1.0250000E+06  3.5049916E-16
  1.0500000E+06  2.9849944E-16
  1.0750000E+06  2.5502977E-16
  1.1000000E+06  2.1855951E-16
  1.1250000E+06  1.8785573E-16
  1.1500000E+06  1.6192102E-16
  1.1750000E+06  1.3994508E-16
  1.2000000E+06  1.2126684E-16
  1.2250000E+06  1.0534495E-16
  1.2500000E+06  9.1734378E-17
  1.2750000E+06  8.0068042E-17
  1.3000000E+06  7.0042107E-17
  1.3250000E+06  6.1404235E-17
  1.3500000E+06  5.3944179E-17
  1.4000000E+06  4.1883085E-17
  1.4500000E+06  3.2765467E-17
  1.5000000E+06  2.5815092E-17
  1.5500000E+06  2.0475068E-17
  1.6000000E+06  1.6341910E-17
  1.6500000E+06  1.3120614E-17
  1.7000000E+06  1.0593570E-17
  1.7500000E+06  8.5988679E-18
  1.8000000E+06  7.0151114E-18
  1.8500000E+06  5.7506028E-18
  1.9000000E+06  4.7356114E-18
  1.9500000E+06  3.9167728E-18
  2.0000000E+06  3.2529906E-18
  2.0500000E+06  2.7124258E-18
  2.1000000E+06  2.2702701E-18
  2.1500000E+06  1.9070886E-18
  2.2000000E+06  1.6075759E-18
  2.2500000E+06  1.3596191E-18
  2.3000000E+06  1.1535872E-18
  2.3500000E+06  9.8178745E-19
  2.4000000E+06  8.3804614E-19
  2.4500000E+06  7.1738819E-19
  2.5000000E+06  6.1578828E-19
  2.5500000E+06  5.2997717E-19
  2.6000000E+06  4.5729028E-19
  2.6500000E+06  3.9554736E-19
  2.7000000E+06  3.4295827E-19
  2.7500000E+06  2.9804829E-19
  2.8000000E+06  2.5959868E-19
  2.8500000E+06  2.2659907E-19
  2.9000000E+06  1.9820906E-19
  3.0000000E+06  1.5257009E-19
  3.1000000E+06  1.1833827E-19
  3.2000000E+06  9.2448080E-20
  3.3000000E+06  7.2720929E-20
  3.4000000E+06  5.7587834E-20
  3.5000000E+06  4.5902148E-20
  
  
#  56  10  N1  EION =  2.540000000E+02 eV   275
#  S(0) = 7.935779E-01
  2.4967929E+00  0.0000000E+00
  2.4967929E+02  0.0000000E+00
  2.4967929E+02  1.3504575E-03
  2.5400000E+02  1.3504575E-03
  2.5400272E+02  1.3504575E-03
  2.5520218E+02  1.3357025E-03
  2.5640163E+02  1.3211327E-03
  2.5760109E+02  1.3075619E-03
  2.5880054E+02  1.2954495E-03
  2.6000000E+02  1.2849985E-03
  2.6500000E+02  1.2583536E-03
  2.7000000E+02  1.2498330E-03
  2.7250000E+02  1.2482327E-03
  2.7500000E+02  1.2467214E-03
  2.7750000E+02  1.2444950E-03
  2.8000000E+02  1.2410974E-03
  2.8250000E+02  1.2363660E-03
  2.8500000E+02  1.2303597E-03
  2.9000000E+02  1.2153946E-03
  2.9500000E+02  1.1983875E-03
  3.0000000E+02  1.1812946E-03
  3.0500000E+02  1.1652313E-03
  3.1000000E+02  1.1504767E-03
  3.1500000E+02  1.1367633E-03
  3.2000000E+02  1.1236001E-03
  3.2500000E+02  1.1105021E-03
  3.3000000E+02  1.0971690E-03
  3.3500000E+02  1.0834753E-03
  3.4000000E+02  1.0694999E-03
  3.5000000E+02  1.0413315E-03
  3.6000000E+02  1.0139892E-03
  3.7000000E+02  9.8803583E-04
  3.8000000E+02  9.6317824E-04
  3.9000000E+02  9.3891020E-04
  4.0000000E+02  9.1490638E-04
  4.1000000E+02  8.9126473E-04
  4.2000000E+02  8.6820636E-04
  4.4000000E+02  8.2466482E-04
  4.5000000E+02  8.0414138E-04
  4.6000000E+02  7.8430239E-04
  4.7000000E+02  7.6501317E-04
  4.8000000E+02  7.4620175E-04
  5.0000000E+02  7.1022267E-04
  5.2500000E+02  6.6863629E-04
  5.3750000E+02  6.4921971E-04
  5.5000000E+02  6.3059495E-04
  5.6250000E+02  6.1265205E-04
  5.7500000E+02  5.9534364E-04
  6.0000000E+02  5.6271983E-04
  6.5000000E+02  5.0498025E-04
  6.7500000E+02  4.7927374E-04
  7.0000000E+02  4.5539537E-04
  7.2500000E+02  4.3320871E-04
  7.5000000E+02  4.1260163E-04
  7.7500000E+02  3.9342912E-04
  8.0000000E+02  3.7553344E-04
  8.2500000E+02  3.5879219E-04
  8.5000000E+02  3.4312574E-04
  9.0000000E+02  3.1471912E-04
  9.5000000E+02  2.8968884E-04
  1.0000000E+03  2.6750152E-04
  1.0500000E+03  2.4774753E-04
  1.1000000E+03  2.3009585E-04
  1.1500000E+03  2.1427034E-04
  1.2000000E+03  2.0002536E-04
  1.2500000E+03  1.8715067E-04
  1.3000000E+03  1.7547563E-04
  1.3500000E+03  1.6485836E-04
  1.4000000E+03  1.5517658E-04
  1.4500000E+03  1.4632436E-04
  1.5000000E+03  1.3821006E-04
  1.6000000E+03  1.2388633E-04
  1.7000000E+03  1.1168218E-04
  1.8000000E+03  1.0119802E-04
  1.9000000E+03  9.2124437E-05
  2.0000000E+03  8.4218793E-05
  2.1000000E+03  7.7288515E-05
  2.2000000E+03  7.1179157E-05
  2.3000000E+03  6.5765715E-05
  2.4000000E+03  6.0946113E-05
  2.5000000E+03  5.6636368E-05
  2.6000000E+03  5.2766847E-05
  2.7000000E+03  4.9279440E-05
  2.8000000E+03  4.6125338E-05
  2.9000000E+03  4.3263291E-05
  3.0000000E+03  4.0658259E-05
  3.1000000E+03  3.8280287E-05
  3.2000000E+03  3.6103625E-05
  3.4000000E+03  3.2268473E-05
  3.6000000E+03  2.9008307E-05
  3.8000000E+03  2.6213230E-05
  4.0000000E+03  2.3798624E-05
  4.2000000E+03  2.1698397E-05
  4.4000000E+03  1.9860072E-05
  4.6000000E+03  1.8241590E-05
  4.8000000E+03  1.6809114E-05
  5.0000000E+03  1.5535199E-05
  5.2500000E+03  1.4131827E-05
  5.5000000E+03  1.2905508E-05
  5.7500000E+03  1.1827677E-05
  6.0000000E+03  1.0875350E-05
  6.5000000E+03  9.2759023E-06
  6.7500000E+03  8.6008185E-06
  7.0000000E+03  7.9940769E-06
  7.2500000E+03  7.4468442E-06
  7.5000000E+03  6.9516715E-06
  7.7500000E+03  6.5022395E-06
  8.0000000E+03  6.0931563E-06
  8.2500000E+03  5.7197996E-06
  8.5000000E+03  5.3781887E-06
  9.0000000E+03  4.7768797E-06
  9.5000000E+03  4.2666971E-06
  1.0000000E+04  3.8303960E-06
  1.0500000E+04  3.4545980E-06
  1.1000000E+04  3.1287950E-06
  1.1500000E+04  2.8446494E-06
  1.2000000E+04  2.5954749E-06
  1.2500000E+04  2.3758643E-06
  1.3000000E+04  2.1814079E-06
  1.3500000E+04  2.0084794E-06
  1.4000000E+04  1.8540783E-06
  1.4500000E+04  1.7157050E-06
  1.5000000E+04  1.5912636E-06
  1.5500000E+04  1.4789869E-06
  1.6000000E+04  1.3773771E-06
  1.6500000E+04  1.2851583E-06
  1.7000000E+04  1.2012377E-06
  1.8000000E+04  1.0546599E-06
  1.9000000E+04  9.3154542E-07
  2.0000000E+04  8.2727606E-07
  2.1000000E+04  7.3830489E-07
  2.2000000E+04  6.6187229E-07
  2.3000000E+04  5.9580491E-07
  2.4000000E+04  5.3837356E-07
  2.5000000E+04  4.8818915E-07
  2.6000000E+04  4.4412610E-07
  2.7000000E+04  4.0526511E-07
  2.8000000E+04  3.7084992E-07
  2.9000000E+04  3.4025384E-07
  3.0000000E+04  3.1295443E-07
  3.1000000E+04  2.8851380E-07
  3.2000000E+04  2.6656288E-07
  3.3000000E+04  2.4678891E-07
  3.4000000E+04  2.2892570E-07
  3.5000000E+04  2.1274562E-07
  3.6000000E+04  1.9805318E-07
  3.7000000E+04  1.8467984E-07
  3.8000000E+04  1.7247969E-07
  3.9000000E+04  1.6132594E-07
  4.0000000E+04  1.5110810E-07
  4.2000000E+04  1.3310550E-07
  4.4000000E+04  1.1783106E-07
  4.6000000E+04  1.0478570E-07
  4.8000000E+04  9.3576648E-08
  5.0000000E+04  8.3891684E-08
  5.2500000E+04  7.3552096E-08
  5.5000000E+04  6.4819721E-08
  5.7500000E+04  5.7394764E-08
  5.8750000E+04  5.4097049E-08
  6.0000000E+04  5.1042181E-08
  6.2500000E+04  4.5575930E-08
  6.5000000E+04  4.0847459E-08
  6.7500000E+04  3.6737144E-08
  7.0000000E+04  3.3147881E-08
  7.2500000E+04  3.0000274E-08
  7.5000000E+04  2.7228978E-08
  7.7500000E+04  2.4779892E-08
  8.0000000E+04  2.2607973E-08
  8.2500000E+04  2.0675512E-08
  8.5000000E+04  1.8950773E-08
  8.7500000E+04  1.7406915E-08
  9.0000000E+04  1.6021126E-08
  9.2500000E+04  1.4773945E-08
  9.5000000E+04  1.3648698E-08
  9.7500000E+04  1.2631050E-08
  1.0000000E+05  1.1708632E-08
  1.0250000E+05  1.0870740E-08
  1.0500000E+05  1.0108068E-08
  1.1000000E+05  8.7769575E-09
  1.1500000E+05  7.6617826E-09
  1.2000000E+05  6.7211915E-09
  1.2500000E+05  5.9229028E-09
  1.3000000E+05  5.2414802E-09
  1.3500000E+05  4.6567031E-09
  1.4000000E+05  4.1523654E-09
  1.4500000E+05  3.7153879E-09
  1.5000000E+05  3.3351358E-09
  1.5500000E+05  3.0029014E-09
  1.6000000E+05  2.7115101E-09
  1.6500000E+05  2.4550177E-09
  1.7000000E+05  2.2284741E-09
  1.7500000E+05  2.0277372E-09
  1.8000000E+05  1.8493261E-09
  1.8500000E+05  1.6903012E-09
  1.9000000E+05  1.5481681E-09
  1.9500000E+05  1.4208014E-09
  2.0000000E+05  1.3063836E-09
  2.0500000E+05  1.2033547E-09
  2.1000000E+05  1.1103709E-09
  2.1500000E+05  1.0262711E-09
  2.2000000E+05  9.5004883E-10
  2.2500000E+05  8.8082910E-10
  2.3000000E+05  8.1784901E-10
  2.4000000E+05  7.0802135E-10
  2.5000000E+05  6.1614833E-10
  2.6000000E+05  5.3880301E-10
  2.7000000E+05  4.7330130E-10
  2.8000000E+05  4.1752233E-10
  2.9000000E+05  3.6977695E-10
  3.0000000E+05  3.2870985E-10
  3.1000000E+05  2.9322602E-10
  3.2000000E+05  2.6243518E-10
  3.3000000E+05  2.3560901E-10
  3.4000000E+05  2.1214809E-10
  3.5000000E+05  1.9155636E-10
  3.6000000E+05  1.7342107E-10
  3.7000000E+05  1.5739725E-10
  3.8000000E+05  1.4319535E-10
  3.9000000E+05  1.3057123E-10
  4.0000000E+05  1.1931821E-10
  4.1000000E+05  1.0926061E-10
  4.2000000E+05  1.0024856E-10
  4.3000000E+05  9.2153702E-11
  4.4000000E+05  8.4865774E-11
  4.5000000E+05  7.8289700E-11
  4.6000000E+05  7.2343262E-11
  4.7000000E+05  6.6955147E-11
  4.8000000E+05  6.2063321E-11
  5.0000000E+05  5.3558835E-11
  5.1250000E+05  4.8982710E-11
  5.2500000E+05  4.4888683E-11
  5.3750000E+05  4.1216743E-11
  5.5000000E+05  3.7915452E-11
  5.7500000E+05  3.2253795E-11
  5.8750000E+05  2.9822151E-11
  6.0000000E+05  2.7616907E-11
  6.1250000E+05  2.5613080E-11
  6.2500000E+05  2.3788869E-11
  6.3750000E+05  2.2125195E-11
  6.5000000E+05  2.0605316E-11
  6.7500000E+05  1.7939747E-11
  7.0000000E+05  1.5693799E-11
  7.2500000E+05  1.3790202E-11
  7.5000000E+05  1.2167813E-11
  7.7500000E+05  1.0777930E-11
  8.0000000E+05  9.5814875E-12
  8.2500000E+05  8.5469255E-12
  8.5000000E+05  7.6485588E-12
  8.7500000E+05  6.8653502E-12
  9.0000000E+05  6.1799562E-12
  9.2500000E+05  5.5780079E-12
  9.5000000E+05  5.0475525E-12
  9.7500000E+05  4.5785985E-12
  1.0000000E+06  4.1627562E-12
  1.0250000E+06  3.7929497E-12
  1.0500000E+06  3.4631834E-12
  1.0750000E+06  3.1683562E-12
  1.1000000E+06  2.9041120E-12
  1.1250000E+06  2.6667152E-12
  1.1500000E+06  2.4529527E-12
  1.1750000E+06  2.2600529E-12
  1.2000000E+06  2.0856173E-12
  1.2250000E+06  1.9275642E-12
  1.2500000E+06  1.7840835E-12
  1.2750000E+06  1.6535967E-12
  1.3000000E+06  1.5347216E-12
  1.3250000E+06  1.4262442E-12
  1.3500000E+06  1.3270960E-12
  1.4000000E+06  1.1531201E-12
  1.4500000E+06  1.0064391E-12
  1.5000000E+06  8.8204594E-13
  1.5500000E+06  7.7598475E-13
  1.6000000E+06  6.8515412E-13
  1.6500000E+06  6.0709915E-13
  1.7000000E+06  5.3979814E-13
  
  
#  56  11  N2  EION =  1.930000000E+02 eV   292
#  S(0) = 8.476711E-01
  1.8929411E+00  0.0000000E+00
  1.8929411E+02  0.0000000E+00
  1.8929411E+02  1.1072508E-03
  1.9300000E+02  1.1072508E-03
  1.9300272E+02  1.1072508E-03
  1.9321519E+02  1.1028953E-03
  1.9342765E+02  1.0987478E-03
  1.9364012E+02  1.0948058E-03
  1.9385259E+02  1.0910650E-03
  1.9427752E+02  1.0841639E-03
  1.9470245E+02  1.0779925E-03
  1.9555231E+02  1.0676062E-03
  1.9640218E+02  1.0594454E-03
  1.9810190E+02  1.0481667E-03
  1.9980163E+02  1.0414511E-03
  2.0150136E+02  1.0374039E-03
  2.0320109E+02  1.0347508E-03
  2.0490082E+02  1.0326681E-03
  2.0660054E+02  1.0306557E-03
  2.0830027E+02  1.0284403E-03
  2.1000000E+02  1.0259041E-03
  2.1250000E+02  1.0215759E-03
  2.1500000E+02  1.0167101E-03
  2.2000000E+02  1.0065486E-03
  2.2500000E+02  9.9749556E-04
  2.3000000E+02  9.9048570E-04
  2.3500000E+02  9.8536304E-04
  2.4000000E+02  9.8146591E-04
  2.4500000E+02  9.7812653E-04
  2.5000000E+02  9.7490235E-04
  2.6000000E+02  9.6815121E-04
  2.7000000E+02  9.6099367E-04
  2.8000000E+02  9.5353299E-04
  2.9000000E+02  9.4553699E-04
  3.0000000E+02  9.3678769E-04
  3.1000000E+02  9.2732616E-04
  3.2000000E+02  9.1731604E-04
  3.4000000E+02  8.9584939E-04
  3.6000000E+02  8.7227109E-04
  3.7000000E+02  8.5983944E-04
  3.8000000E+02  8.4716597E-04
  3.9000000E+02  8.3439054E-04
  4.0000000E+02  8.2156403E-04
  4.2000000E+02  7.9570327E-04
  4.4000000E+02  7.6963364E-04
  4.6000000E+02  7.4368695E-04
  4.8000000E+02  7.1835849E-04
  5.0000000E+02  6.9369764E-04
  5.2500000E+02  6.6374856E-04
  5.5000000E+02  6.3492618E-04
  5.7500000E+02  6.0740467E-04
  6.0000000E+02  5.8127309E-04
  6.5000000E+02  5.3272405E-04
  6.7500000E+02  5.1026134E-04
  7.0000000E+02  4.8903566E-04
  7.2500000E+02  4.6894304E-04
  7.5000000E+02  4.4987355E-04
  8.0000000E+02  4.1463768E-04
  8.5000000E+02  3.8305269E-04
  9.0000000E+02  3.5463422E-04
  9.5000000E+02  3.2898961E-04
  1.0000000E+03  3.0582732E-04
  1.0500000E+03  2.8486799E-04
  1.1000000E+03  2.6585738E-04
  1.1500000E+03  2.4856735E-04
  1.2000000E+03  2.3280079E-04
  1.2500000E+03  2.1839330E-04
  1.3000000E+03  2.0520247E-04
  1.3500000E+03  1.9310171E-04
  1.4000000E+03  1.8197871E-04
  1.4500000E+03  1.7173457E-04
  1.5000000E+03  1.6228180E-04
  1.6000000E+03  1.4545021E-04
  1.7000000E+03  1.3096707E-04
  1.8000000E+03  1.1842537E-04
  1.9000000E+03  1.0750130E-04
  2.0000000E+03  9.7934839E-05
  2.1000000E+03  8.9515394E-05
  2.2000000E+03  8.2071102E-05
  2.3000000E+03  7.5460651E-05
  2.4000000E+03  6.9567096E-05
  2.5000000E+03  6.4293028E-05
  2.6000000E+03  5.9556816E-05
  2.7000000E+03  5.5289682E-05
  2.8000000E+03  5.1433333E-05
  2.9000000E+03  4.7938137E-05
  3.0000000E+03  4.4761634E-05
  3.1000000E+03  4.1867265E-05
  3.2000000E+03  3.9223488E-05
  3.4000000E+03  3.4582099E-05
  3.6000000E+03  3.0658848E-05
  3.8000000E+03  2.7317024E-05
  4.0000000E+03  2.4450615E-05
  4.2000000E+03  2.1976388E-05
  4.4000000E+03  1.9828189E-05
  4.6000000E+03  1.7953027E-05
  4.8000000E+03  1.6308175E-05
  5.0000000E+03  1.4858872E-05
  5.2500000E+03  1.3279207E-05
  5.5000000E+03  1.1915600E-05
  5.7500000E+03  1.0732015E-05
  5.8750000E+03  1.0198451E-05
  6.0000000E+03  9.6994932E-06
  6.2500000E+03  8.7945555E-06
  6.5000000E+03  7.9980069E-06
  6.7500000E+03  7.2940538E-06
  7.0000000E+03  6.6696048E-06
  7.2500000E+03  6.1137383E-06
  7.5000000E+03  5.6172954E-06
  7.7500000E+03  5.1725519E-06
  8.0000000E+03  4.7729606E-06
  8.2500000E+03  4.4129467E-06
  8.5000000E+03  4.0877431E-06
  8.7500000E+03  3.7932561E-06
  9.0000000E+03  3.5259566E-06
  9.2500000E+03  3.2827905E-06
  9.5000000E+03  3.0611060E-06
  1.0000000E+04  2.6732360E-06
  1.0500000E+04  2.3471205E-06
  1.1000000E+04  2.0710029E-06
  1.1500000E+04  1.8357113E-06
  1.2000000E+04  1.6340154E-06
  1.2500000E+04  1.4601668E-06
  1.3000000E+04  1.3095557E-06
  1.3500000E+04  1.1784561E-06
  1.4000000E+04  1.0638351E-06
  1.4500000E+04  9.6320729E-07
  1.5000000E+04  8.7452272E-07
  1.5500000E+04  7.9608030E-07
  1.6000000E+04  7.2646064E-07
  1.6500000E+04  6.6447345E-07
  1.7000000E+04  6.0911512E-07
  1.7500000E+04  5.5953539E-07
  1.8000000E+04  5.1501098E-07
  1.8500000E+04  4.7492419E-07
  1.9000000E+04  4.3874499E-07
  1.9500000E+04  4.0601689E-07
  2.0000000E+04  3.7634540E-07
  2.0500000E+04  3.4938853E-07
  2.1000000E+04  3.2484877E-07
  2.2000000E+04  2.8201433E-07
  2.3000000E+04  2.4612690E-07
  2.4000000E+04  2.1585925E-07
  2.5000000E+04  1.9017398E-07
  2.6000000E+04  1.6825254E-07
  2.7000000E+04  1.4944364E-07
  2.8000000E+04  1.3322518E-07
  2.9000000E+04  1.1917543E-07
  3.0000000E+04  1.0695140E-07
  3.1000000E+04  9.6272408E-08
  3.2000000E+04  8.6907362E-08
  3.3000000E+04  7.8664885E-08
  3.4000000E+04  7.1385655E-08
  3.5000000E+04  6.4936371E-08
  3.6000000E+04  5.9204984E-08
  3.7000000E+04  5.4096876E-08
  3.8000000E+04  4.9531778E-08
  3.9000000E+04  4.5441324E-08
  4.0000000E+04  4.1767066E-08
  4.1000000E+04  3.8458857E-08
  4.2000000E+04  3.5473506E-08
  4.3000000E+04  3.2773690E-08
  4.4000000E+04  3.0327058E-08
  4.6000000E+04  2.6084420E-08
  4.8000000E+04  2.2560727E-08
  5.0000000E+04  1.9613969E-08
  5.1250000E+04  1.8015190E-08
  5.2500000E+04  1.6576334E-08
  5.3750000E+04  1.5278511E-08
  5.5000000E+04  1.4105392E-08
  5.7500000E+04  1.2078492E-08
  5.8750000E+04  1.1201667E-08
  6.0000000E+04  1.0402964E-08
  6.2500000E+04  9.0080112E-09
  6.5000000E+04  7.8389856E-09
  6.7500000E+04  6.8532994E-09
  7.0000000E+04  6.0174657E-09
  7.2500000E+04  5.3049350E-09
  7.5000000E+04  4.6944970E-09
  7.7500000E+04  4.1690860E-09
  8.0000000E+04  3.7148791E-09
  8.2500000E+04  3.3206094E-09
  8.5000000E+04  2.9770382E-09
  8.7500000E+04  2.6765478E-09
  9.0000000E+04  2.4128240E-09
  9.2500000E+04  2.1806074E-09
  9.5000000E+04  1.9754955E-09
  9.7500000E+04  1.7937872E-09
  1.0000000E+05  1.6323580E-09
  1.0250000E+05  1.4885597E-09
  1.0500000E+05  1.3601385E-09
  1.0750000E+05  1.2451693E-09
  1.1000000E+05  1.1420021E-09
  1.1250000E+05  1.0492179E-09
  1.1500000E+05  9.6559269E-10
  1.1750000E+05  8.9006723E-10
  1.2000000E+05  8.2172212E-10
  1.2250000E+05  7.5975719E-10
  1.2500000E+05  7.0347420E-10
  1.3000000E+05  6.0558589E-10
  1.3500000E+05  5.2401069E-10
  1.4000000E+05  4.5560763E-10
  1.4500000E+05  3.9791754E-10
  1.5000000E+05  3.4899909E-10
  1.5500000E+05  3.0730792E-10
  1.6000000E+05  2.7160676E-10
  1.6500000E+05  2.4089782E-10
  1.7000000E+05  2.1437119E-10
  1.7500000E+05  1.9136559E-10
  1.8000000E+05  1.7133813E-10
  1.8500000E+05  1.5384075E-10
  1.9000000E+05  1.3850175E-10
  1.9500000E+05  1.2501133E-10
  2.0000000E+05  1.1311017E-10
  2.0500000E+05  1.0258025E-10
  2.1000000E+05  9.3237488E-11
  2.1500000E+05  8.4925872E-11
  2.2000000E+05  7.7512673E-11
  2.2500000E+05  7.0884589E-11
  2.3000000E+05  6.4944569E-11
  2.3500000E+05  5.9609201E-11
  2.4000000E+05  5.4806579E-11
  2.4500000E+05  5.0474526E-11
  2.5000000E+05  4.6559127E-11
  2.5500000E+05  4.3013503E-11
  2.6000000E+05  3.9796786E-11
  2.6500000E+05  3.6873253E-11
  2.7000000E+05  3.4211605E-11
  2.8000000E+05  2.9567311E-11
  2.9000000E+05  2.5680933E-11
  3.0000000E+05  2.2409530E-11
  3.1000000E+05  1.9640512E-11
  3.2000000E+05  1.7284499E-11
  3.3000000E+05  1.5270036E-11
  3.4000000E+05  1.3539631E-11
  3.5000000E+05  1.2046735E-11
  3.6000000E+05  1.0753430E-11
  3.7000000E+05  9.6286520E-12
  3.8000000E+05  8.6468174E-12
  3.9000000E+05  7.7867443E-12
  4.0000000E+05  7.0308061E-12
  4.1000000E+05  6.3642692E-12
  4.2000000E+05  5.7747703E-12
  4.3000000E+05  5.2518909E-12
  4.4000000E+05  4.7868164E-12
  4.5000000E+05  4.3720588E-12
  4.6000000E+05  4.0012350E-12
  4.7000000E+05  3.6688855E-12
  4.8000000E+05  3.3703250E-12
  5.0000000E+05  2.8589840E-12
  5.1250000E+05  2.5881963E-12
  5.2500000E+05  2.3487263E-12
  5.3750000E+05  2.1363291E-12
  5.5000000E+05  1.9474158E-12
  5.7500000E+05  1.6283020E-12
  5.8750000E+05  1.4932848E-12
  6.0000000E+05  1.3719833E-12
  6.1250000E+05  1.2627588E-12
  6.2500000E+05  1.1641960E-12
  6.3750000E+05  1.0750693E-12
  6.5000000E+05  9.9431396E-13
  6.7500000E+05  8.5432801E-13
  7.0000000E+05  7.3813686E-13
  7.2500000E+05  6.4104371E-13
  7.5000000E+05  5.5939903E-13
  7.7500000E+05  4.9034245E-13
  8.0000000E+05  4.3161296E-13
  8.2500000E+05  3.8140941E-13
  8.5000000E+05  3.3828721E-13
  8.7500000E+05  3.0107981E-13
  9.0000000E+05  2.6883903E-13
  9.2500000E+05  2.4078952E-13
  9.5000000E+05  2.1629377E-13
  9.7500000E+05  1.9482471E-13
  1.0000000E+06  1.7594432E-13
  1.0250000E+06  1.5928678E-13
  1.0500000E+06  1.4454526E-13
  1.0750000E+06  1.3146133E-13
  1.1000000E+06  1.1981635E-13
  1.1250000E+06  1.0942479E-13
  1.1500000E+06  1.0012850E-13
  1.1750000E+06  9.1792124E-14
  1.2000000E+06  8.4299414E-14
  1.2250000E+06  7.7550210E-14
  1.2500000E+06  7.1457769E-14
  1.2750000E+06  6.5946736E-14
  1.3000000E+06  6.0951679E-14
  1.3250000E+06  5.6415640E-14
  1.3500000E+06  5.2288895E-14
  1.4000000E+06  4.5094894E-14
  1.4500000E+06  3.9084310E-14
  1.5000000E+06  3.4035163E-14
  
  
#  56  12  N3  EION =  1.810000000E+02 eV   291
#  S(0) = 1.989679E+00
  1.7551836E+00  0.0000000E+00
  1.7551836E+02  0.0000000E+00
  1.7551836E+02  3.3225230E-03
  1.8100000E+02  3.3225230E-03
  1.8100272E+02  3.3225230E-03
  1.8145259E+02  3.3012816E-03
  1.8190245E+02  3.2820581E-03
  1.8235231E+02  3.2649625E-03
  1.8280218E+02  3.2499411E-03
  1.8370190E+02  3.2255486E-03
  1.8460163E+02  3.2075089E-03
  1.8640109E+02  3.1850270E-03
  1.8820054E+02  3.1734327E-03
  1.9000000E+02  3.1667122E-03
  1.9250000E+02  3.1590326E-03
  1.9500000E+02  3.1493899E-03
  1.9750000E+02  3.1365640E-03
  2.0000000E+02  3.1209795E-03
  2.0250000E+02  3.1036767E-03
  2.0500000E+02  3.0857706E-03
  2.1000000E+02  3.0515602E-03
  2.1500000E+02  3.0222136E-03
  2.2000000E+02  2.9976221E-03
  2.2500000E+02  2.9757470E-03
  2.3000000E+02  2.9545085E-03
  2.3500000E+02  2.9326773E-03
  2.4000000E+02  2.9099098E-03
  2.5000000E+02  2.8625302E-03
  2.6000000E+02  2.8145474E-03
  2.7000000E+02  2.7662239E-03
  2.8000000E+02  2.7166283E-03
  2.9000000E+02  2.6655131E-03
  3.0000000E+02  2.6135753E-03
  3.1000000E+02  2.5616553E-03
  3.2000000E+02  2.5100005E-03
  3.4000000E+02  2.4068783E-03
  3.6000000E+02  2.3039739E-03
  3.8000000E+02  2.2037897E-03
  4.0000000E+02  2.1076421E-03
  4.2000000E+02  2.0149937E-03
  4.4000000E+02  1.9257822E-03
  4.6000000E+02  1.8408862E-03
  4.8000000E+02  1.7605606E-03
  5.0000000E+02  1.6842691E-03
  5.2500000E+02  1.5942504E-03
  5.5000000E+02  1.5100574E-03
  5.7500000E+02  1.4316626E-03
  6.0000000E+02  1.3586510E-03
  6.5000000E+02  1.2264371E-03
  6.7500000E+02  1.1668352E-03
  7.0000000E+02  1.1112297E-03
  7.2500000E+02  1.0591721E-03
  7.5000000E+02  1.0103223E-03
  8.0000000E+02  9.2155467E-04
  8.5000000E+02  8.4340798E-04
  9.0000000E+02  7.7416538E-04
  9.5000000E+02  7.1257918E-04
  1.0000000E+03  6.5766074E-04
  1.0500000E+03  6.0852313E-04
  1.1000000E+03  5.6440311E-04
  1.1500000E+03  5.2464567E-04
  1.2000000E+03  4.8870248E-04
  1.2500000E+03  4.5612005E-04
  1.3000000E+03  4.2650925E-04
  1.3500000E+03  3.9953102E-04
  1.4000000E+03  3.7489077E-04
  1.4500000E+03  3.5233291E-04
  1.5000000E+03  3.3163444E-04
  1.6000000E+03  2.9506259E-04
  1.7000000E+03  2.6389341E-04
  1.8000000E+03  2.3713560E-04
  1.9000000E+03  2.1401294E-04
  2.0000000E+03  1.9391083E-04
  2.1000000E+03  1.7633769E-04
  2.2000000E+03  1.6089688E-04
  2.3000000E+03  1.4726558E-04
  2.4000000E+03  1.3517911E-04
  2.5000000E+03  1.2441885E-04
  2.6000000E+03  1.1480305E-04
  2.7000000E+03  1.0617962E-04
  2.8000000E+03  9.8420595E-05
  2.9000000E+03  9.1417674E-05
  3.0000000E+03  8.5078747E-05
  3.1000000E+03  7.9324958E-05
  3.2000000E+03  7.4088644E-05
  3.4000000E+03  6.4943196E-05
  3.6000000E+03  5.7263411E-05
  3.8000000E+03  5.0761694E-05
  4.0000000E+03  4.5216798E-05
  4.2000000E+03  4.0456272E-05
  4.4000000E+03  3.6343964E-05
  4.6000000E+03  3.2771528E-05
  4.8000000E+03  2.9652120E-05
  5.0000000E+03  2.6915459E-05
  5.2500000E+03  2.3946370E-05
  5.5000000E+03  2.1395868E-05
  5.7500000E+03  1.9192306E-05
  5.8750000E+03  1.8202269E-05
  6.0000000E+03  1.7278428E-05
  6.2500000E+03  1.5608058E-05
  6.5000000E+03  1.4143634E-05
  6.7500000E+03  1.2854397E-05
  7.0000000E+03  1.1714962E-05
  7.2500000E+03  1.0704246E-05
  7.5000000E+03  9.8046414E-06
  7.7500000E+03  9.0013570E-06
  8.0000000E+03  8.2819034E-06
  8.2500000E+03  7.6356855E-06
  8.5000000E+03  7.0536748E-06
  8.7500000E+03  6.5281447E-06
  9.0000000E+03  6.0524558E-06
  9.2500000E+03  5.6208807E-06
  9.5000000E+03  5.2284616E-06
  1.0000000E+04  4.5444255E-06
  1.0500000E+04  3.9720766E-06
  1.1000000E+04  3.4897047E-06
  1.1500000E+04  3.0804579E-06
  1.2000000E+04  2.7311170E-06
  1.2500000E+04  2.4312198E-06
  1.3000000E+04  2.1724133E-06
  1.3500000E+04  1.9479736E-06
  1.4000000E+04  1.7524498E-06
  1.4500000E+04  1.5813915E-06
  1.5000000E+04  1.4311418E-06
  1.5500000E+04  1.2986766E-06
  1.6000000E+04  1.1814813E-06
  1.6500000E+04  1.0774540E-06
  1.7000000E+04  9.8482803E-07
  1.7500000E+04  9.0211142E-07
  1.8000000E+04  8.2803870E-07
  1.8500000E+04  7.6153217E-07
  1.9000000E+04  7.0166975E-07
  1.9500000E+04  6.4765949E-07
  2.0000000E+04  5.9881886E-07
  2.0500000E+04  5.5455771E-07
  2.1000000E+04  5.1436395E-07
  2.2000000E+04  4.4445200E-07
  2.3000000E+04  3.8614804E-07
  2.4000000E+04  3.3719149E-07
  2.5000000E+04  2.9582345E-07
  2.6000000E+04  2.6066218E-07
  2.7000000E+04  2.3061289E-07
  2.8000000E+04  2.0480149E-07
  2.9000000E+04  1.8252458E-07
  3.0000000E+04  1.6321229E-07
  3.1000000E+04  1.4639994E-07
  3.2000000E+04  1.3170629E-07
  3.3000000E+04  1.1881673E-07
  3.4000000E+04  1.0747019E-07
  3.5000000E+04  9.7448945E-08
  3.6000000E+04  8.8570551E-08
  3.7000000E+04  8.0681404E-08
  3.8000000E+04  7.3651586E-08
  3.9000000E+04  6.7370759E-08
  4.0000000E+04  6.1744856E-08
  4.1000000E+04  5.6693391E-08
  4.2000000E+04  5.2147227E-08
  4.3000000E+04  4.8046780E-08
  4.4000000E+04  4.4340533E-08
  4.5000000E+04  4.0983805E-08
  4.6000000E+04  3.7937734E-08
  4.7000000E+04  3.5168418E-08
  4.8000000E+04  3.2646207E-08
  5.0000000E+04  2.8242232E-08
  5.1250000E+04  2.5861964E-08
  5.2500000E+04  2.3725878E-08
  5.3750000E+04  2.1804540E-08
  5.5000000E+04  2.0072576E-08
  5.7500000E+04  1.7091931E-08
  5.8750000E+04  1.5807672E-08
  6.0000000E+04  1.4640837E-08
  6.2500000E+04  1.2610504E-08
  6.5000000E+04  1.0917351E-08
  6.7500000E+04  9.4965389E-09
  7.0000000E+04  8.2973168E-09
  7.2500000E+04  7.2796237E-09
  7.5000000E+04  6.4115907E-09
  7.7500000E+04  5.6676827E-09
  8.0000000E+04  5.0272978E-09
  8.2500000E+04  4.4737075E-09
  8.5000000E+04  3.9932479E-09
  8.7500000E+04  3.5746948E-09
  9.0000000E+04  3.2087789E-09
  9.2500000E+04  2.8878065E-09
  9.5000000E+04  2.6053603E-09
  9.7500000E+04  2.3560636E-09
  1.0000000E+05  2.1353922E-09
  1.0250000E+05  1.9395236E-09
  1.0500000E+05  1.7652153E-09
  1.0750000E+05  1.6097065E-09
  1.1000000E+05  1.4706383E-09
  1.1250000E+05  1.3459884E-09
  1.1500000E+05  1.2340173E-09
  1.1750000E+05  1.1332242E-09
  1.2000000E+05  1.0423104E-09
  1.2250000E+05  9.6014882E-10
  1.2500000E+05  8.8575873E-10
  1.3000000E+05  7.5697783E-10
  1.3500000E+05  6.5032143E-10
  1.4000000E+05  5.6143024E-10
  1.4500000E+05  4.8690844E-10
  1.5000000E+05  4.2408885E-10
  1.5500000E+05  3.7086046E-10
  1.6000000E+05  3.2554017E-10
  1.6500000E+05  2.8677694E-10
  1.7000000E+05  2.5347945E-10
  1.7500000E+05  2.2476086E-10
  1.8000000E+05  1.9989642E-10
  1.8500000E+05  1.7829060E-10
  1.9000000E+05  1.5945159E-10
  1.9500000E+05  1.4297127E-10
  2.0000000E+05  1.2850937E-10
  2.0500000E+05  1.1578099E-10
  2.1000000E+05  1.0454660E-10
  2.1500000E+05  9.4604040E-11
  2.2000000E+05  8.5782038E-11
  2.2500000E+05  7.7934971E-11
  2.3000000E+05  7.0938598E-11
  2.3500000E+05  6.4686560E-11
  2.4000000E+05  5.9087522E-11
  2.4500000E+05  5.4062812E-11
  2.5000000E+05  4.9544464E-11
  2.5500000E+05  4.5473596E-11
  2.6000000E+05  4.1799067E-11
  2.6500000E+05  3.8476348E-11
  2.7000000E+05  3.5466566E-11
  2.8000000E+05  3.0253937E-11
  2.9000000E+05  2.5935899E-11
  3.0000000E+05  2.2337723E-11
  3.1000000E+05  1.9322767E-11
  3.2000000E+05  1.6783340E-11
  3.3000000E+05  1.4633956E-11
  3.4000000E+05  1.2806312E-11
  3.5000000E+05  1.1245484E-11
  3.6000000E+05  9.9070356E-12
  3.7000000E+05  8.7548157E-12
  3.8000000E+05  7.7592528E-12
  3.9000000E+05  6.8960353E-12
  4.0000000E+05  6.1450759E-12
  4.1000000E+05  5.4897026E-12
  4.2000000E+05  4.9160194E-12
  4.3000000E+05  4.4123963E-12
  4.4000000E+05  3.9690598E-12
  4.5000000E+05  3.5777639E-12
  4.6000000E+05  3.2315281E-12
  4.7000000E+05  2.9244229E-12
  4.8000000E+05  2.6513950E-12
  5.0000000E+05  2.1909039E-12
  5.1250000E+05  1.9512020E-12
  5.2500000E+05  1.7419772E-12
  5.3750000E+05  1.5588208E-12
  5.5000000E+05  1.3980372E-12
  5.7500000E+05  1.1316309E-12
  5.8750000E+05  1.0211551E-12
  6.0000000E+05  9.2319668E-13
  6.1250000E+05  8.3614144E-13
  6.2500000E+05  7.5860869E-13
  6.3750000E+05  6.8941392E-13
  6.5000000E+05  6.2753754E-13
  6.6250000E+05  5.7209949E-13
  6.7500000E+05  5.2233811E-13
  6.8750000E+05  4.7759261E-13
  7.0000000E+05  4.3728818E-13
  7.1250000E+05  4.0092366E-13
  7.2500000E+05  3.6806119E-13
  7.3750000E+05  3.3831740E-13
  7.5000000E+05  3.1135588E-13
  7.7500000E+05  2.6463176E-13
  8.0000000E+05  2.2591818E-13
  8.2500000E+05  1.9367481E-13
  8.5000000E+05  1.6668867E-13
  8.7500000E+05  1.4399807E-13
  9.0000000E+05  1.2483570E-13
  9.2500000E+05  1.0858575E-13
  9.5000000E+05  9.4751331E-14
  9.7500000E+05  8.2929387E-14
  1.0000000E+06  7.2791621E-14
  1.0250000E+06  6.4069321E-14
  1.0500000E+06  5.6541106E-14
  1.0750000E+06  5.0023809E-14
  1.1000000E+06  4.4365207E-14
  1.1250000E+06  3.9437684E-14
  1.1500000E+06  3.5134340E-14
  1.1750000E+06  3.1365763E-14
  1.2000000E+06  2.8056874E-14
  1.2250000E+06  2.5144403E-14
  1.2500000E+06  2.2575634E-14
  1.2750000E+06  2.0306511E-14
  1.3000000E+06  1.8298999E-14
  1.3250000E+06  1.6520160E-14
  1.3500000E+06  1.4941454E-14
  
  
#  56  13  N4  EION =  9.400000000E+01 eV   297
#  S(0) = 5.999477E+00
  4.7000000E-01  0.0000000E+00
  4.7000000E+01  0.0000000E+00
  4.7000000E+01  7.2456574E-02
  9.4000000E+01  7.2456574E-02
  9.4000000E+01  8.4576232E-03
  9.4002721E+01  8.4576232E-03
  9.4140187E+01  8.7932424E-03
  9.4277653E+01  9.1237524E-03
  9.4415119E+01  9.4493111E-03
  9.4552585E+01  9.7700604E-03
  9.4827517E+01  1.0397601E-02
  9.5102449E+01  1.1007112E-02
  9.5652313E+01  1.2173389E-02
  9.6202177E+01  1.3268633E-02
  9.7301905E+01  1.5226502E-02
  9.8401633E+01  1.6822659E-02
  9.9501361E+01  1.7996810E-02
  1.0060109E+02  1.8718491E-02
  1.0170082E+02  1.9001858E-02
  1.0280054E+02  1.8901771E-02
  1.0500000E+02  1.7874717E-02
  1.0625000E+02  1.6998813E-02
  1.0750000E+02  1.6030059E-02
  1.0875000E+02  1.5031785E-02
  1.1000000E+02  1.4044413E-02
  1.1125000E+02  1.3091378E-02
  1.1250000E+02  1.2184906E-02
  1.1375000E+02  1.1329972E-02
  1.1500000E+02  1.0527625E-02
  1.2000000E+02  7.8099239E-03
  1.2500000E+02  5.7703326E-03
  1.3000000E+02  4.2841348E-03
  1.3500000E+02  3.2392055E-03
  1.3750000E+02  2.8485084E-03
  1.4000000E+02  2.5291864E-03
  1.4250000E+02  2.2708914E-03
  1.4500000E+02  2.0642061E-03
  1.4750000E+02  1.9014295E-03
  1.5000000E+02  1.7759771E-03
  1.5250000E+02  1.6820232E-03
  1.5500000E+02  1.6148549E-03
  1.5750000E+02  1.5706438E-03
  1.6000000E+02  1.5454953E-03
  1.6250000E+02  1.5364298E-03
  1.6500000E+02  1.5411073E-03
  1.7000000E+02  1.5822970E-03
  1.7500000E+02  1.6543378E-03
  1.8000000E+02  1.7468204E-03
  1.8500000E+02  1.8519189E-03
  1.9000000E+02  1.9643775E-03
  2.0000000E+02  2.1957105E-03
  2.1000000E+02  2.4179579E-03
  2.2000000E+02  2.6176575E-03
  2.3000000E+02  2.7889301E-03
  2.4000000E+02  2.9313809E-03
  2.5000000E+02  3.0470890E-03
  2.6000000E+02  3.1382642E-03
  2.7000000E+02  3.2064370E-03
  2.8000000E+02  3.2535312E-03
  2.9000000E+02  3.2818236E-03
  3.0000000E+02  3.2938893E-03
  3.1000000E+02  3.2925992E-03
  3.2000000E+02  3.2803344E-03
  3.4000000E+02  3.2286389E-03
  3.6000000E+02  3.1487824E-03
  3.8000000E+02  3.0496659E-03
  4.0000000E+02  2.9390692E-03
  4.2000000E+02  2.8226201E-03
  4.4000000E+02  2.7029625E-03
  4.6000000E+02  2.5823244E-03
  4.8000000E+02  2.4632909E-03
  5.0000000E+02  2.3475072E-03
  5.2500000E+02  2.2080860E-03
  5.5000000E+02  2.0751108E-03
  5.7500000E+02  1.9494161E-03
  6.0000000E+02  1.8314125E-03
  6.5000000E+02  1.6173689E-03
  6.7500000E+02  1.5206479E-03
  7.0000000E+02  1.4304690E-03
  7.2500000E+02  1.3465113E-03
  7.5000000E+02  1.2683303E-03
  8.0000000E+02  1.1275440E-03
  8.5000000E+02  1.0051362E-03
  9.0000000E+02  8.9865969E-04
  9.5000000E+02  8.0584477E-04
  1.0000000E+03  7.2470734E-04
  1.0500000E+03  6.5356476E-04
  1.1000000E+03  5.9099721E-04
  1.1500000E+03  5.3581499E-04
  1.2000000E+03  4.8701147E-04
  1.2500000E+03  4.4372813E-04
  1.3000000E+03  4.0523272E-04
  1.3500000E+03  3.7090184E-04
  1.4000000E+03  3.4020266E-04
  1.4500000E+03  3.1267951E-04
  1.5000000E+03  2.8794202E-04
  1.6000000E+03  2.4552759E-04
  1.7000000E+03  2.1078910E-04
  1.8000000E+03  1.8209685E-04
  1.9000000E+03  1.5821369E-04
  2.0000000E+03  1.3819012E-04
  2.1000000E+03  1.2129046E-04
  2.2000000E+03  1.0693912E-04
  2.3000000E+03  9.4681883E-05
  2.4000000E+03  8.4157316E-05
  2.5000000E+03  7.5075506E-05
  2.6000000E+03  6.7202269E-05
  2.7000000E+03  6.0347038E-05
  2.8000000E+03  5.4353797E-05
  2.9000000E+03  4.9094053E-05
  3.0000000E+03  4.4461310E-05
  3.1000000E+03  4.0366882E-05
  3.2000000E+03  3.6736558E-05
  3.4000000E+03  3.0628461E-05
  3.6000000E+03  2.5744396E-05
  3.8000000E+03  2.1799310E-05
  4.0000000E+03  1.8583102E-05
  4.2000000E+03  1.5939031E-05
  4.4000000E+03  1.3748670E-05
  4.6000000E+03  1.1921385E-05
  4.8000000E+03  1.0387065E-05
  5.0000000E+03  9.0909658E-06
  5.2500000E+03  7.7410567E-06
  5.5000000E+03  6.6314243E-06
  5.7500000E+03  5.7125502E-06
  5.8750000E+03  5.3124124E-06
  6.0000000E+03  4.9464419E-06
  6.2500000E+03  4.3036578E-06
  6.5000000E+03  3.7611748E-06
  6.7500000E+03  3.3008360E-06
  7.0000000E+03  2.9082045E-06
  7.2500000E+03  2.5717163E-06
  7.5000000E+03  2.2820448E-06
  7.7500000E+03  2.0316196E-06
  8.0000000E+03  1.8142583E-06
  8.2500000E+03  1.6248819E-06
  8.5000000E+03  1.4592971E-06
  8.7500000E+03  1.3140244E-06
  9.0000000E+03  1.1861618E-06
  9.2500000E+03  1.0732775E-06
  9.5000000E+03  9.7332616E-07
  1.0000000E+04  8.0557513E-07
  1.0500000E+04  6.7197836E-07
  1.1000000E+04  5.6456735E-07
  1.1500000E+04  4.7745548E-07
  1.2000000E+04  4.0623862E-07
  1.2500000E+04  3.4758531E-07
  1.3000000E+04  2.9894874E-07
  1.3500000E+04  2.5836264E-07
  1.4000000E+04  2.2429484E-07
  1.4500000E+04  1.9554168E-07
  1.5000000E+04  1.7114988E-07
  1.5500000E+04  1.5035859E-07
  1.6000000E+04  1.3255656E-07
  1.6500000E+04  1.1724963E-07
  1.7000000E+04  1.0403564E-07
  1.7500000E+04  9.2585380E-08
  1.8000000E+04  8.2628021E-08
  1.8500000E+04  7.3939635E-08
  1.9000000E+04  6.6334117E-08
  1.9500000E+04  5.9656105E-08
  2.0000000E+04  5.3775348E-08
  2.0500000E+04  4.8582205E-08
  2.1000000E+04  4.3984036E-08
  2.2000000E+04  3.6270076E-08
  2.3000000E+04  3.0134055E-08
  2.4000000E+04  2.5209716E-08
  2.5000000E+04  2.1225305E-08
  2.6000000E+04  1.7976828E-08
  2.7000000E+04  1.5309588E-08
  2.8000000E+04  1.3105162E-08
  2.9000000E+04  1.1272057E-08
  3.0000000E+04  9.7389816E-09
  3.1000000E+04  8.4499421E-09
  3.2000000E+04  7.3606387E-09
  3.3000000E+04  6.4357773E-09
  3.4000000E+04  5.6470384E-09
  3.5000000E+04  4.9715589E-09
  3.6000000E+04  4.3907806E-09
  3.7000000E+04  3.8895526E-09
  3.8000000E+04  3.4554359E-09
  3.9000000E+04  3.0781687E-09
  4.0000000E+04  2.7492465E-09
  4.1000000E+04  2.4615907E-09
  4.2000000E+04  2.2092834E-09
  4.3000000E+04  1.9873580E-09
  4.4000000E+04  1.7916302E-09
  4.6000000E+04  1.4651473E-09
  4.8000000E+04  1.2074359E-09
  5.0000000E+04  1.0021744E-09
  5.1250000E+04  8.9503205E-10
  5.2500000E+04  8.0131641E-10
  5.3750000E+04  7.1910541E-10
  5.5000000E+04  6.4678530E-10
  5.7500000E+04  5.2658690E-10
  5.8750000E+04  4.7658164E-10
  6.0000000E+04  4.3214864E-10
  6.2500000E+04  3.5725961E-10
  6.5000000E+04  2.9736249E-10
  6.7500000E+04  2.4907439E-10
  7.0000000E+04  2.0985715E-10
  7.2500000E+04  1.7778709E-10
  7.5000000E+04  1.5139264E-10
  7.7500000E+04  1.2953834E-10
  8.0000000E+04  1.1134094E-10
  8.2500000E+04  9.6108127E-11
  8.5000000E+04  8.3293184E-11
  8.7500000E+04  7.2461479E-11
  9.0000000E+04  6.3265345E-11
  9.2500000E+04  5.5424962E-11
  9.5000000E+04  4.8713772E-11
  9.7500000E+04  4.2947354E-11
  1.0000000E+05  3.7974849E-11
  1.0250000E+05  3.3672257E-11
  1.0500000E+05  2.9937153E-11
  1.0750000E+05  2.6684557E-11
  1.1000000E+05  2.3843676E-11
  1.1250000E+05  2.1355305E-11
  1.1500000E+05  1.9169737E-11
  1.1750000E+05  1.7245086E-11
  1.2000000E+05  1.5545929E-11
  1.2250000E+05  1.4042213E-11
  1.2500000E+05  1.2708356E-11
  1.3000000E+05  1.0465991E-11
  1.3500000E+05  8.6788630E-12
  1.4000000E+05  7.2432469E-12
  1.4500000E+05  6.0814585E-12
  1.5000000E+05  5.1347538E-12
  1.5500000E+05  4.3583081E-12
  1.6000000E+05  3.7176220E-12
  1.6500000E+05  3.1859283E-12
  1.7000000E+05  2.7423032E-12
  1.7500000E+05  2.3702733E-12
  1.8000000E+05  2.0567819E-12
  1.8500000E+05  1.7914141E-12
  1.9000000E+05  1.5658114E-12
  1.9500000E+05  1.3732281E-12
  2.0000000E+05  1.2081901E-12
  2.0500000E+05  1.0662326E-12
  2.1000000E+05  9.4369572E-13
  2.1500000E+05  8.3756535E-13
  2.2000000E+05  7.4534820E-13
  2.2500000E+05  6.6497303E-13
  2.3000000E+05  5.9471222E-13
  2.3500000E+05  5.3311909E-13
  2.4000000E+05  4.7897772E-13
  2.4500000E+05  4.3126251E-13
  2.5000000E+05  3.8910526E-13
  2.6000000E+05  3.1862479E-13
  2.7000000E+05  2.6284541E-13
  2.8000000E+05  2.1832520E-13
  2.9000000E+05  1.8250980E-13
  3.0000000E+05  1.5348408E-13
  3.1000000E+05  1.2979830E-13
  3.2000000E+05  1.1034472E-13
  3.3000000E+05  9.4269730E-14
  3.4000000E+05  8.0910468E-14
  3.5000000E+05  6.9748239E-14
  3.6000000E+05  6.0374107E-14
  3.7000000E+05  5.2463613E-14
  3.8000000E+05  4.5757759E-14
  3.9000000E+05  4.0048530E-14
  4.0000000E+05  3.5167846E-14
  4.1000000E+05  3.0979170E-14
  4.2000000E+05  2.7371048E-14
  4.3000000E+05  2.4252048E-14
  4.4000000E+05  2.1546798E-14
  4.5000000E+05  1.9192881E-14
  4.6000000E+05  1.7138389E-14
  4.7000000E+05  1.5339983E-14
  4.8000000E+05  1.3761336E-14
  5.0000000E+05  1.1145796E-14
  5.1250000E+05  9.8099136E-15
  5.2500000E+05  8.6596647E-15
  5.3750000E+05  7.6657810E-15
  5.5000000E+05  6.8041411E-15
  5.6250000E+05  6.0547813E-15
  5.7500000E+05  5.4011039E-15
  5.8750000E+05  4.8292475E-15
  6.0000000E+05  4.3275904E-15
  6.1250000E+05  3.8863527E-15
  6.2500000E+05  3.4972713E-15
  6.3750000E+05  3.1533396E-15
  6.5000000E+05  2.8486028E-15
  6.6250000E+05  2.5779840E-15
  6.7500000E+05  2.3371423E-15
  7.0000000E+05  1.9304204E-15
  7.2500000E+05  1.6044664E-15
  7.5000000E+05  1.3413631E-15
  7.7500000E+05  1.1275623E-15
  8.0000000E+05  9.5270365E-16
  8.2500000E+05  8.0879798E-16
  8.5000000E+05  6.8967386E-16
  8.7500000E+05  5.9053041E-16
  9.0000000E+05  5.0764434E-16
  9.2500000E+05  4.3808083E-16
  9.5000000E+05  3.7947674E-16
  
  
#  56  14  N5  EION =  9.200000000E+01 eV   298
#  S(0) = 8.981650E+00
  4.6000000E-01  0.0000000E+00
  4.6000000E+01  0.0000000E+00
  4.6000000E+01  1.1062764E-01
  9.2000000E+01  1.1062764E-01
  9.2000000E+01  1.3203312E-02
  9.2002721E+01  1.3203312E-02
  9.2202653E+01  1.3983011E-02
  9.2402585E+01  1.4739399E-02
  9.2602517E+01  1.5474035E-02
  9.2802449E+01  1.6188212E-02
  9.3202313E+01  1.7559135E-02
  9.3602177E+01  1.8857863E-02
  9.4401905E+01  2.1246897E-02
  9.5201633E+01  2.3351169E-02
  9.6801088E+01  2.6602038E-02
  9.7600816E+01  2.7696806E-02
  9.8400544E+01  2.8423209E-02
  9.9200272E+01  2.8792610E-02
  1.0000000E+02  2.8833737E-02
  1.0250000E+02  2.7341232E-02
  1.0375000E+02  2.6014074E-02
  1.0500000E+02  2.4512758E-02
  1.0625000E+02  2.2947480E-02
  1.0750000E+02  2.1390459E-02
  1.0875000E+02  1.9884783E-02
  1.1000000E+02  1.8453338E-02
  1.1250000E+02  1.5845326E-02
  1.1500000E+02  1.3575007E-02
  1.1750000E+02  1.1612585E-02
  1.2000000E+02  9.9246183E-03
  1.2250000E+02  8.4819542E-03
  1.2500000E+02  7.2588084E-03
  1.3000000E+02  5.3770423E-03
  1.3500000E+02  4.0981892E-03
  1.3750000E+02  3.6338146E-03
  1.4000000E+02  3.2632755E-03
  1.4250000E+02  2.9718327E-03
  1.4500000E+02  2.7471726E-03
  1.4750000E+02  2.5791651E-03
  1.5000000E+02  2.4587585E-03
  1.5250000E+02  2.3783207E-03
  1.5500000E+02  2.3321214E-03
  1.6000000E+02  2.3197697E-03
  1.6500000E+02  2.3867036E-03
  1.7000000E+02  2.5064703E-03
  1.7500000E+02  2.6601814E-03
  1.8000000E+02  2.8344129E-03
  1.8500000E+02  3.0195118E-03
  1.9000000E+02  3.2090043E-03
  2.0000000E+02  3.5819113E-03
  2.1000000E+02  3.9253255E-03
  2.2000000E+02  4.2239317E-03
  2.3000000E+02  4.4731979E-03
  2.4000000E+02  4.6751725E-03
  2.5000000E+02  4.8346432E-03
  2.6000000E+02  4.9555711E-03
  2.7000000E+02  5.0409376E-03
  2.8000000E+02  5.0943487E-03
  2.9000000E+02  5.1196966E-03
  3.0000000E+02  5.1213726E-03
  3.1000000E+02  5.1038867E-03
  3.2000000E+02  5.0707301E-03
  3.4000000E+02  4.9658594E-03
  3.6000000E+02  4.8219413E-03
  3.8000000E+02  4.6523786E-03
  4.0000000E+02  4.4687500E-03
  4.2000000E+02  4.2789185E-03
  4.4000000E+02  4.0863830E-03
  4.6000000E+02  3.8943950E-03
  4.8000000E+02  3.7066231E-03
  5.0000000E+02  3.5251750E-03
  5.2500000E+02  3.3079825E-03
  5.5000000E+02  3.1020646E-03
  5.7500000E+02  2.9084297E-03
  6.0000000E+02  2.7274098E-03
  6.5000000E+02  2.4007373E-03
  6.7500000E+02  2.2538200E-03
  7.0000000E+02  2.1172151E-03
  7.2500000E+02  1.9903398E-03
  7.5000000E+02  1.8724449E-03
  8.0000000E+02  1.6607538E-03
  8.5000000E+02  1.4773530E-03
  9.0000000E+02  1.3183190E-03
  9.5000000E+02  1.1800666E-03
  1.0000000E+03  1.0595016E-03
  1.0500000E+03  9.5402136E-04
  1.1000000E+03  8.6144324E-04
  1.1500000E+03  7.7994607E-04
  1.2000000E+03  7.0799463E-04
  1.2500000E+03  6.4428454E-04
  1.3000000E+03  5.8770735E-04
  1.3500000E+03  5.3732221E-04
  1.4000000E+03  4.9232712E-04
  1.4500000E+03  4.5203796E-04
  1.5000000E+03  4.1586989E-04
  1.6000000E+03  3.5395960E-04
  1.7000000E+03  3.0335957E-04
  1.8000000E+03  2.6164697E-04
  1.9000000E+03  2.2698778E-04
  2.0000000E+03  1.9797803E-04
  2.1000000E+03  1.7353239E-04
  2.2000000E+03  1.5280352E-04
  2.3000000E+03  1.3512402E-04
  2.4000000E+03  1.1996374E-04
  2.5000000E+03  1.0689818E-04
  2.6000000E+03  9.5584930E-05
  2.7000000E+03  8.5745797E-05
  2.8000000E+03  7.7153331E-05
  2.9000000E+03  6.9620451E-05
  3.0000000E+03  6.2992297E-05
  3.1000000E+03  5.7140064E-05
  3.2000000E+03  5.1956093E-05
  3.4000000E+03  4.3245557E-05
  3.6000000E+03  3.6292502E-05
  3.8000000E+03  3.0685245E-05
  4.0000000E+03  2.6120927E-05
  4.2000000E+03  2.2373988E-05
  4.4000000E+03  1.9274273E-05
  4.6000000E+03  1.6691762E-05
  4.8000000E+03  1.4526021E-05
  5.0000000E+03  1.2698743E-05
  5.2500000E+03  1.0798063E-05
  5.5000000E+03  9.2378603E-06
  5.7500000E+03  7.9475908E-06
  5.8750000E+03  7.3862727E-06
  6.0000000E+03  6.8732060E-06
  6.2500000E+03  5.9728780E-06
  6.5000000E+03  5.2139394E-06
  6.7500000E+03  4.5706588E-06
  7.0000000E+03  4.0226009E-06
  7.2500000E+03  3.5534154E-06
  7.5000000E+03  3.1499298E-06
  7.7500000E+03  2.8014634E-06
  8.0000000E+03  2.4993025E-06
  8.2500000E+03  2.2362961E-06
  8.5000000E+03  2.0065457E-06
  8.7500000E+03  1.8051613E-06
  9.0000000E+03  1.6280685E-06
  9.2500000E+03  1.4718561E-06
  9.5000000E+03  1.3336573E-06
  1.0000000E+04  1.1019937E-06
  1.0500000E+04  9.1778842E-07
  1.1000000E+04  7.6991265E-07
  1.1500000E+04  6.5015781E-07
  1.2000000E+04  5.5239157E-07
  1.2500000E+04  4.7198161E-07
  1.3000000E+04  4.0539144E-07
  1.3500000E+04  3.4989410E-07
  1.4000000E+04  3.0336741E-07
  1.4500000E+04  2.6414619E-07
  1.5000000E+04  2.3091318E-07
  1.5500000E+04  2.0261821E-07
  1.6000000E+04  1.7841848E-07
  1.6500000E+04  1.5763338E-07
  1.7000000E+04  1.3970955E-07
  1.7500000E+04  1.2419447E-07
  1.8000000E+04  1.1071623E-07
  1.8500000E+04  9.8967643E-08
  1.9000000E+04  8.8693612E-08
  1.9500000E+04  7.9681394E-08
  2.0000000E+04  7.1752784E-08
  2.0500000E+04  6.4757904E-08
  2.1000000E+04  5.8570228E-08
  2.2000000E+04  4.8203712E-08
  2.3000000E+04  3.9972511E-08
  2.4000000E+04  3.3378206E-08
  2.5000000E+04  2.8051593E-08
  2.6000000E+04  2.3715956E-08
  2.7000000E+04  2.0161771E-08
  2.8000000E+04  1.7228887E-08
  2.9000000E+04  1.4793754E-08
  3.0000000E+04  1.2760234E-08
  3.1000000E+04  1.1052922E-08
  3.2000000E+04  9.6122436E-09
  3.3000000E+04  8.3907963E-09
  3.4000000E+04  7.3505920E-09
  3.5000000E+04  6.4609985E-09
  3.6000000E+04  5.6971812E-09
  3.7000000E+04  5.0388882E-09
  3.8000000E+04  4.4695112E-09
  3.9000000E+04  3.9753637E-09
  4.0000000E+04  3.5451157E-09
  4.1000000E+04  3.1693463E-09
  4.2000000E+04  2.8401886E-09
  4.3000000E+04  2.5510466E-09
  4.4000000E+04  2.2963691E-09
  4.6000000E+04  1.8723608E-09
  4.8000000E+04  1.5385204E-09
  5.0000000E+04  1.2732926E-09
  5.1250000E+04  1.1351323E-09
  5.2500000E+04  1.0144714E-09
  5.3750000E+04  9.0878431E-10
  5.5000000E+04  8.1595315E-10
  5.7500000E+04  6.6200392E-10
  5.8750000E+04  5.9810278E-10
  6.0000000E+04  5.4140575E-10
  6.2500000E+04  4.4605113E-10
  6.5000000E+04  3.7000492E-10
  6.7500000E+04  3.0887182E-10
  7.0000000E+04  2.5936200E-10
  7.2500000E+04  2.1898755E-10
  7.5000000E+04  1.8584960E-10
  7.7500000E+04  1.5848646E-10
  8.0000000E+04  1.3576362E-10
  8.2500000E+04  1.1679367E-10
  8.5000000E+04  1.0087745E-10
  8.7500000E+04  8.7460304E-11
  9.0000000E+04  7.6099479E-11
  9.2500000E+04  6.6439359E-11
  9.5000000E+04  5.8192594E-11
  9.7500000E+04  5.1125745E-11
  1.0000000E+05  4.5048227E-11
  1.0250000E+05  3.9803691E-11
  1.0500000E+05  3.5263231E-11
  1.0750000E+05  3.1320102E-11
  1.1000000E+05  2.7885543E-11
  1.1250000E+05  2.4885466E-11
  1.1500000E+05  2.2257786E-11
  1.1750000E+05  1.9950279E-11
  1.2000000E+05  1.7918861E-11
  1.2250000E+05  1.6126198E-11
  1.2500000E+05  1.4540569E-11
  1.3000000E+05  1.1886212E-11
  1.3500000E+05  9.7829981E-12
  1.4000000E+05  8.1033645E-12
  1.4500000E+05  6.7521299E-12
  1.5000000E+05  5.6576009E-12
  1.5500000E+05  4.7652944E-12
  1.6000000E+05  4.0334425E-12
  1.6500000E+05  3.4297676E-12
  1.7000000E+05  2.9291473E-12
  1.7500000E+05  2.5118873E-12
  1.8000000E+05  2.1624424E-12
  1.8500000E+05  1.8684650E-12
  1.9000000E+05  1.6200896E-12
  1.9500000E+05  1.4093884E-12
  2.0000000E+05  1.2299564E-12
  2.0500000E+05  1.0765921E-12
  2.1000000E+05  9.4504982E-13
  2.1500000E+05  8.3184822E-13
  2.2000000E+05  7.3411994E-13
  2.2500000E+05  6.4949360E-13
  2.3000000E+05  5.7599977E-13
  2.3500000E+05  5.1199629E-13
  2.4000000E+05  4.5610882E-13
  2.4500000E+05  4.0718314E-13
  2.5000000E+05  3.6424653E-13
  2.6000000E+05  2.9317586E-13
  2.7000000E+05  2.3769607E-13
  2.8000000E+05  1.9402514E-13
  2.9000000E+05  1.5938232E-13
  3.0000000E+05  1.3170185E-13
  3.1000000E+05  1.0943430E-13
  3.2000000E+05  9.1406969E-14
  3.3000000E+05  7.6724900E-14
  3.4000000E+05  6.4699814E-14
  3.5000000E+05  5.4798450E-14
  3.6000000E+05  4.6604781E-14
  3.7000000E+05  3.9792053E-14
  3.8000000E+05  3.4102002E-14
  3.9000000E+05  2.9329283E-14
  4.0000000E+05  2.5309705E-14
  4.1000000E+05  2.1911288E-14
  4.2000000E+05  1.9027417E-14
  4.3000000E+05  1.6571555E-14
  4.4000000E+05  1.4473128E-14
  4.5000000E+05  1.2674322E-14
  4.6000000E+05  1.1127586E-14
  4.7000000E+05  9.7936553E-15
  4.8000000E+05  8.6399860E-15
  5.0000000E+05  6.7695871E-15
  5.1250000E+05  5.8372490E-15
  5.2500000E+05  5.0490409E-15
  5.3750000E+05  4.3802885E-15
  5.5000000E+05  3.8109423E-15
  5.6250000E+05  3.3246366E-15
  5.7500000E+05  2.9079559E-15
  5.8750000E+05  2.5498588E-15
  6.0000000E+05  2.2412224E-15
  6.1250000E+05  1.9744806E-15
  6.2500000E+05  1.7433338E-15
  6.3750000E+05  1.5425189E-15
  6.5000000E+05  1.3676259E-15
  6.6250000E+05  1.2149479E-15
  6.7500000E+05  1.0813596E-15
  6.8750000E+05  9.6421757E-16
  7.0000000E+05  8.6128205E-16
  7.1250000E+05  7.7065020E-16
  7.2500000E+05  6.9069784E-16
  7.5000000E+05  5.5746939E-16
  7.7500000E+05  4.5267074E-16
  8.0000000E+05  3.6966152E-16
  8.2500000E+05  3.0346138E-16
  8.5000000E+05  2.5033048E-16
  8.7500000E+05  2.0743941E-16
  9.0000000E+05  1.7265671E-16
  9.2500000E+05  1.4434388E-16
  9.5000000E+05  1.2120944E-16
  
  
#  56  17  O1  EION =  3.100000000E+01 eV   250
#  S(0) = 3.505576E-01
  2.7264510E-01  0.0000000E+00
  2.7264510E+01  0.0000000E+00
  2.7264510E+01  6.0421223E-04
  3.1000000E+01  6.0421223E-04
  3.1002721E+01  6.0421223E-04
  3.1452585E+01  6.2570348E-04
  3.1902449E+01  6.4736346E-04
  3.2352313E+01  6.6909109E-04
  3.2802177E+01  6.9080000E-04
  3.3701905E+01  7.3388121E-04
  3.4601633E+01  7.7615482E-04
  3.6401088E+01  8.5714204E-04
  3.8200544E+01  9.3235014E-04
  4.0000000E+01  1.0012335E-03
  4.2000000E+01  1.0702031E-03
  4.4000000E+01  1.1312245E-03
  4.6000000E+01  1.1844327E-03
  4.8000000E+01  1.2300103E-03
  5.0000000E+01  1.2681871E-03
  5.2500000E+01  1.3059540E-03
  5.5000000E+01  1.3333649E-03
  5.7500000E+01  1.3513561E-03
  6.0000000E+01  1.3610213E-03
  6.5000000E+01  1.3601496E-03
  6.7500000E+01  1.3519674E-03
  7.0000000E+01  1.3400605E-03
  7.2500000E+01  1.3253311E-03
  7.5000000E+01  1.3085420E-03
  8.0000000E+01  1.2710533E-03
  8.5000000E+01  1.2308797E-03
  9.0000000E+01  1.1897327E-03
  9.5000000E+01  1.1483820E-03
  1.0000000E+02  1.1071769E-03
  1.0500000E+02  1.0663441E-03
  1.1000000E+02  1.0261269E-03
  1.1500000E+02  9.8681953E-04
  1.2000000E+02  9.4872176E-04
  1.2500000E+02  9.1209443E-04
  1.3000000E+02  8.7713290E-04
  1.3500000E+02  8.4392097E-04
  1.4000000E+02  8.1246764E-04
  1.4500000E+02  7.8272028E-04
  1.5000000E+02  7.5455662E-04
  1.6000000E+02  7.0250057E-04
  1.7000000E+02  6.5537930E-04
  1.8000000E+02  6.1254359E-04
  1.9000000E+02  5.7362055E-04
  2.0000000E+02  5.3832281E-04
  2.1000000E+02  5.0637068E-04
  2.2000000E+02  4.7737953E-04
  2.3000000E+02  4.5096796E-04
  2.4000000E+02  4.2678725E-04
  2.5000000E+02  4.0453508E-04
  2.6000000E+02  3.8399500E-04
  2.7000000E+02  3.6502684E-04
  2.8000000E+02  3.4750127E-04
  2.9000000E+02  3.3128923E-04
  3.0000000E+02  3.1626868E-04
  3.1000000E+02  3.0232849E-04
  3.2000000E+02  2.8935346E-04
  3.4000000E+02  2.6588487E-04
  3.6000000E+02  2.4523249E-04
  3.8000000E+02  2.2701436E-04
  4.0000000E+02  2.1088067E-04
  4.2000000E+02  1.9649760E-04
  4.4000000E+02  1.8359969E-04
  4.6000000E+02  1.7197862E-04
  4.8000000E+02  1.6146481E-04
  5.0000000E+02  1.5192366E-04
  5.2500000E+02  1.4119390E-04
  5.5000000E+02  1.3161060E-04
  5.7500000E+02  1.2300148E-04
  6.0000000E+02  1.1522953E-04
  6.5000000E+02  1.0179681E-04
  6.7500000E+02  9.5971177E-05
  7.0000000E+02  9.0644478E-05
  7.2500000E+02  8.5758143E-05
  7.5000000E+02  8.1263005E-05
  8.0000000E+02  7.3285719E-05
  8.5000000E+02  6.6442071E-05
  9.0000000E+02  6.0526873E-05
  9.5000000E+02  5.5378372E-05
  1.0000000E+03  5.0865891E-05
  1.0500000E+03  4.6886338E-05
  1.1000000E+03  4.3358779E-05
  1.1500000E+03  4.0217391E-05
  1.2000000E+03  3.7407798E-05
  1.2500000E+03  3.4884826E-05
  1.3000000E+03  3.2610695E-05
  1.3500000E+03  3.0553549E-05
  1.4000000E+03  2.8686473E-05
  1.4500000E+03  2.6986641E-05
  1.5000000E+03  2.5434610E-05
  1.6000000E+03  2.2709512E-05
  1.7000000E+03  2.0402916E-05
  1.8000000E+03  1.8432890E-05
  1.9000000E+03  1.6736703E-05
  2.0000000E+03  1.5265650E-05
  2.1000000E+03  1.3981353E-05
  2.2000000E+03  1.2853234E-05
  2.3000000E+03  1.1856769E-05
  2.4000000E+03  1.0972103E-05
  2.5000000E+03  1.0183013E-05
  2.6000000E+03  9.4761181E-06
  2.7000000E+03  8.8403028E-06
  2.8000000E+03  8.2662817E-06
  2.9000000E+03  7.7462476E-06
  3.0000000E+03  7.2735963E-06
  3.1000000E+03  6.8427099E-06
  3.2000000E+03  6.4487823E-06
  3.4000000E+03  5.7558311E-06
  3.6000000E+03  5.1679339E-06
  3.8000000E+03  4.6648351E-06
  4.0000000E+03  4.2309662E-06
  4.2000000E+03  3.8541444E-06
  4.4000000E+03  3.5247424E-06
  4.6000000E+03  3.2351001E-06
  4.8000000E+03  2.9790609E-06
  5.0000000E+03  2.7516209E-06
  5.2500000E+03  2.5013475E-06
  5.5000000E+03  2.2828903E-06
  5.7500000E+03  2.0910787E-06
  6.0000000E+03  1.9217594E-06
  6.5000000E+03  1.6377222E-06
  6.7500000E+03  1.5179661E-06
  7.0000000E+03  1.4103979E-06
  7.2500000E+03  1.3134333E-06
  7.5000000E+03  1.2257380E-06
  7.7500000E+03  1.1461811E-06
  8.0000000E+03  1.0737982E-06
  8.2500000E+03  1.0077636E-06
  8.5000000E+03  9.4736638E-07
  9.0000000E+03  8.4110737E-07
  9.5000000E+03  7.5100660E-07
  1.0000000E+04  6.7399595E-07
  1.0500000E+04  6.0769704E-07
  1.1000000E+04  5.5024415E-07
  1.1500000E+04  5.0015764E-07
  1.2000000E+04  4.5625187E-07
  1.2500000E+04  4.1756882E-07
  1.3000000E+04  3.8332731E-07
  1.3500000E+04  3.5288559E-07
  1.4000000E+04  3.2571292E-07
  1.4500000E+04  3.0136707E-07
  1.5000000E+04  2.7947743E-07
  1.5500000E+04  2.5973171E-07
  1.6000000E+04  2.4186536E-07
  1.6500000E+04  2.2565305E-07
  1.7000000E+04  2.1090195E-07
  1.8000000E+04  1.8514280E-07
  1.9000000E+04  1.6351233E-07
  2.0000000E+04  1.4519650E-07
  2.1000000E+04  1.2957051E-07
  2.2000000E+04  1.1614844E-07
  2.3000000E+04  1.0454789E-07
  2.4000000E+04  9.4464889E-08
  2.5000000E+04  8.5655207E-08
  2.6000000E+04  7.7920867E-08
  2.7000000E+04  7.1100174E-08
  2.8000000E+04  6.5060156E-08
  2.9000000E+04  5.9690714E-08
  3.0000000E+04  5.4900110E-08
  3.1000000E+04  5.0611448E-08
  3.2000000E+04  4.6759894E-08
  3.3000000E+04  4.3290503E-08
  3.4000000E+04  4.0156510E-08
  3.5000000E+04  3.7317935E-08
  3.6000000E+04  3.4740446E-08
  3.7000000E+04  3.2394441E-08
  3.8000000E+04  3.0254298E-08
  3.9000000E+04  2.8297759E-08
  4.0000000E+04  2.6505428E-08
  4.2000000E+04  2.3347618E-08
  4.4000000E+04  2.0668385E-08
  4.6000000E+04  1.8380171E-08
  4.8000000E+04  1.6414086E-08
  5.0000000E+04  1.4715367E-08
  5.2500000E+04  1.2901855E-08
  5.5000000E+04  1.1370243E-08
  5.7500000E+04  1.0067936E-08
  5.8750000E+04  9.4895304E-09
  6.0000000E+04  8.9537202E-09
  6.2500000E+04  7.9949701E-09
  6.5000000E+04  7.1656241E-09
  6.7500000E+04  6.4446913E-09
  7.0000000E+04  5.8151366E-09
  7.2500000E+04  5.2630384E-09
  7.5000000E+04  4.7769424E-09
  7.7500000E+04  4.3473633E-09
  8.0000000E+04  3.9664000E-09
  8.2500000E+04  3.6274346E-09
  8.5000000E+04  3.3248979E-09
  8.7500000E+04  3.0540808E-09
  9.0000000E+04  2.8109851E-09
  9.2500000E+04  2.5922004E-09
  9.5000000E+04  2.3948050E-09
  9.7500000E+04  2.2162857E-09
  1.0000000E+05  2.0544728E-09
  1.0250000E+05  1.9074864E-09
  1.0500000E+05  1.7736930E-09
  1.1000000E+05  1.5401696E-09
  1.1500000E+05  1.3445164E-09
  1.2000000E+05  1.1794867E-09
  1.2500000E+05  1.0394217E-09
  1.3000000E+05  9.1986074E-10
  1.3500000E+05  8.1725691E-10
  1.4000000E+05  7.2876695E-10
  1.4500000E+05  6.5209469E-10
  1.5000000E+05  5.8537287E-10
  1.5500000E+05  5.2707316E-10
  1.6000000E+05  4.7593754E-10
  1.6500000E+05  4.3092453E-10
  1.7000000E+05  3.9116665E-10
  1.7500000E+05  3.5593765E-10
  1.8000000E+05  3.2462668E-10
  1.8500000E+05  2.9671767E-10
  1.9000000E+05  2.7177274E-10
  1.9500000E+05  2.4941886E-10
  2.0000000E+05  2.2933712E-10
  2.0500000E+05  2.1125386E-10
  2.1000000E+05  1.9493336E-10
  2.1500000E+05  1.8017191E-10
  2.2000000E+05  1.6679292E-10
  2.2500000E+05  1.5464286E-10
  2.3000000E+05  1.4358784E-10
  2.4000000E+05  1.2430907E-10
  2.5000000E+05  1.0818142E-10
  2.6000000E+05  9.4603672E-11
  2.7000000E+05  8.3104912E-11
  2.8000000E+05  7.3312941E-11
  2.9000000E+05  6.4931160E-11
  3.0000000E+05  5.7721568E-11
  3.1000000E+05  5.1491913E-11
  3.2000000E+05  4.6085936E-11
  3.3000000E+05  4.1375828E-11
  3.4000000E+05  3.7256401E-11
  3.5000000E+05  3.3640610E-11
  3.6000000E+05  3.0456096E-11
  3.7000000E+05  2.7642385E-11
  3.8000000E+05  2.5148684E-11
  3.9000000E+05  2.2932144E-11
  4.0000000E+05  2.0956345E-11
  4.1000000E+05  1.9190270E-11
  4.2000000E+05  1.7607507E-11
  4.3000000E+05  1.6185479E-11
  4.4000000E+05  1.4904873E-11
  4.5000000E+05  1.3749346E-11
  4.6000000E+05  1.2704776E-11
  4.7000000E+05  1.1758824E-11
  4.8000000E+05  1.0900687E-11
  
  
#  56  18  O2  EION =  1.800000000E+01 eV   288
#  S(0) = 2.892062E+00
  9.0000000E-02  0.0000000E+00
  9.0000000E+00  0.0000000E+00
  9.0000000E+00  2.3153046E-01
  1.8000000E+01  2.3153046E-01
  1.8000000E+01  6.2891286E-02
  1.8002721E+01  6.2891286E-02
  1.8177653E+01  6.1471252E-02
  1.8352585E+01  6.0074965E-02
  1.8527517E+01  5.8705817E-02
  1.8702449E+01  5.7366103E-02
  1.9052313E+01  5.4780193E-02
  1.9402177E+01  5.2322314E-02
  2.0101905E+01  4.7784397E-02
  2.0801633E+01  4.3716459E-02
  2.1501361E+01  4.0067694E-02
  2.2201088E+01  3.6787808E-02
  2.2900816E+01  3.3831764E-02
  2.3600544E+01  3.1160688E-02
  2.5000000E+01  2.6545670E-02
  2.6000000E+01  2.3748422E-02
  2.7000000E+01  2.1299682E-02
  2.8000000E+01  1.9150767E-02
  2.9000000E+01  1.7261041E-02
  3.0000000E+01  1.5596126E-02
  3.1000000E+01  1.4126654E-02
  3.2000000E+01  1.2827393E-02
  3.3000000E+01  1.1676512E-02
  3.4000000E+01  1.0655115E-02
  3.5000000E+01  9.7468317E-03
  3.6000000E+01  8.9374361E-03
  3.7000000E+01  8.2146200E-03
  3.8000000E+01  7.5676851E-03
  3.9000000E+01  6.9873746E-03
  4.0000000E+01  6.4656538E-03
  4.1000000E+01  5.9955555E-03
  4.2000000E+01  5.5710432E-03
  4.3000000E+01  5.1868581E-03
  4.4000000E+01  4.8384466E-03
  4.6000000E+01  4.2335568E-03
  4.8000000E+01  3.7302836E-03
  5.0000000E+01  3.3086167E-03
  5.1250000E+01  3.0795048E-03
  5.2500000E+01  2.8730953E-03
  5.3750000E+01  2.6867336E-03
  5.5000000E+01  2.5181511E-03
  5.7500000E+01  2.2266264E-03
  5.8750000E+01  2.1004362E-03
  6.0000000E+01  1.9854678E-03
  6.2500000E+01  1.7846498E-03
  6.5000000E+01  1.6163274E-03
  6.7500000E+01  1.4743443E-03
  7.0000000E+01  1.3537964E-03
  7.2500000E+01  1.2507653E-03
  7.5000000E+01  1.1621401E-03
  7.7500000E+01  1.0853874E-03
  8.0000000E+01  1.0184934E-03
  8.2500000E+01  9.5983564E-04
  8.5000000E+01  9.0809418E-04
  8.7500000E+01  8.6220491E-04
  9.0000000E+01  8.2130288E-04
  9.2500000E+01  7.8467898E-04
  9.5000000E+01  7.5174761E-04
  1.0000000E+02  6.9508614E-04
  1.0500000E+02  6.4826118E-04
  1.1000000E+02  6.0904873E-04
  1.1500000E+02  5.7576454E-04
  1.2000000E+02  5.4714657E-04
  1.2500000E+02  5.2220762E-04
  1.3000000E+02  5.0020079E-04
  1.3500000E+02  4.8056068E-04
  1.4000000E+02  4.6285266E-04
  1.4500000E+02  4.4674360E-04
  1.5000000E+02  4.3198599E-04
  1.6000000E+02  4.0577502E-04
  1.7000000E+02  3.8306266E-04
  1.8000000E+02  3.6306997E-04
  1.9000000E+02  3.4524330E-04
  2.0000000E+02  3.2917804E-04
  2.1000000E+02  3.1457606E-04
  2.2000000E+02  3.0120631E-04
  2.3000000E+02  2.8887973E-04
  2.4000000E+02  2.7744554E-04
  2.5000000E+02  2.6678930E-04
  2.6000000E+02  2.5682165E-04
  2.7000000E+02  2.4747039E-04
  2.8000000E+02  2.3868416E-04
  2.9000000E+02  2.3041950E-04
  3.0000000E+02  2.2263420E-04
  3.1000000E+02  2.1528124E-04
  3.2000000E+02  2.0831809E-04
  3.4000000E+02  1.9542599E-04
  3.6000000E+02  1.8375502E-04
  3.8000000E+02  1.7315235E-04
  4.0000000E+02  1.6349224E-04
  4.2000000E+02  1.5466383E-04
  4.4000000E+02  1.4655562E-04
  4.6000000E+02  1.3907257E-04
  4.8000000E+02  1.3215017E-04
  5.0000000E+02  1.2574244E-04
  5.2500000E+02  1.1838740E-04
  5.5000000E+02  1.1166831E-04
  5.7500000E+02  1.0550075E-04
  6.0000000E+02  9.9824321E-05
  6.5000000E+02  8.9764842E-05
  6.7500000E+02  8.5295601E-05
  7.0000000E+02  8.1146491E-05
  7.2500000E+02  7.7284812E-05
  7.5000000E+02  7.3684710E-05
  8.0000000E+02  6.7181962E-05
  8.5000000E+02  6.1483727E-05
  9.0000000E+02  5.6463303E-05
  9.5000000E+02  5.2016422E-05
  1.0000000E+03  4.8057027E-05
  1.0500000E+03  4.4516142E-05
  1.1000000E+03  4.1338197E-05
  1.1500000E+03  3.8476413E-05
  1.2000000E+03  3.5890950E-05
  1.2500000E+03  3.3547924E-05
  1.3000000E+03  3.1418335E-05
  1.3500000E+03  2.9477235E-05
  1.4000000E+03  2.7703209E-05
  1.4500000E+03  2.6077880E-05
  1.5000000E+03  2.4585414E-05
  1.6000000E+03  2.1945576E-05
  1.7000000E+03  1.9692035E-05
  1.8000000E+03  1.7753620E-05
  1.9000000E+03  1.6075004E-05
  2.0000000E+03  1.4612533E-05
  2.1000000E+03  1.3331123E-05
  2.2000000E+03  1.2202389E-05
  2.3000000E+03  1.1203330E-05
  2.4000000E+03  1.0315164E-05
  2.5000000E+03  9.5223782E-06
  2.6000000E+03  8.8120373E-06
  2.7000000E+03  8.1732951E-06
  2.8000000E+03  7.5970262E-06
  2.9000000E+03  7.0755098E-06
  3.0000000E+03  6.6021768E-06
  3.1000000E+03  6.1714086E-06
  3.2000000E+03  5.7783777E-06
  3.4000000E+03  5.0894200E-06
  3.6000000E+03  4.5081270E-06
  3.8000000E+03  4.0137770E-06
  4.0000000E+03  3.5903501E-06
  4.2000000E+03  3.2252922E-06
  4.4000000E+03  2.9086687E-06
  4.6000000E+03  2.6325539E-06
  4.8000000E+03  2.3905652E-06
  5.0000000E+03  2.1775097E-06
  5.2500000E+03  1.9454622E-06
  5.5000000E+03  1.7452918E-06
  5.7500000E+03  1.5716488E-06
  5.8750000E+03  1.4933999E-06
  6.0000000E+03  1.4202422E-06
  6.2500000E+03  1.2875969E-06
  6.5000000E+03  1.1708787E-06
  6.7500000E+03  1.0677578E-06
  7.0000000E+03  9.7630445E-07
  7.2500000E+03  8.9491114E-07
  7.5000000E+03  8.2223062E-07
  7.7500000E+03  7.5712737E-07
  8.0000000E+03  6.9863974E-07
  8.2500000E+03  6.4594961E-07
  8.5000000E+03  5.9835762E-07
  8.7500000E+03  5.5526341E-07
  9.0000000E+03  5.1614951E-07
  9.2500000E+03  4.8056830E-07
  9.5000000E+03  4.4813127E-07
  1.0000000E+04  3.9137929E-07
  1.0500000E+04  3.4366356E-07
  1.1000000E+04  3.0326313E-07
  1.1500000E+04  2.6883543E-07
  1.2000000E+04  2.3932244E-07
  1.2500000E+04  2.1388312E-07
  1.3000000E+04  1.9184298E-07
  1.3500000E+04  1.7265698E-07
  1.4000000E+04  1.5588149E-07
  1.4500000E+04  1.4115290E-07
  1.5000000E+04  1.2817130E-07
  1.5500000E+04  1.1668785E-07
  1.6000000E+04  1.0649500E-07
  1.6500000E+04  9.7418693E-08
  1.7000000E+04  8.9312172E-08
  1.7500000E+04  8.2051101E-08
  1.8000000E+04  7.5529731E-08
  1.8500000E+04  6.9657718E-08
  1.9000000E+04  6.4357539E-08
  1.9500000E+04  5.9562425E-08
  2.0000000E+04  5.5214691E-08
  2.0500000E+04  5.1264328E-08
  2.1000000E+04  4.7667819E-08
  2.2000000E+04  4.1389185E-08
  2.3000000E+04  3.6127871E-08
  2.4000000E+04  3.1689680E-08
  2.5000000E+04  2.7922789E-08
  2.6000000E+04  2.4707382E-08
  2.7000000E+04  2.1948123E-08
  2.8000000E+04  1.9568561E-08
  2.9000000E+04  1.7506925E-08
  3.0000000E+04  1.5712971E-08
  3.1000000E+04  1.4145576E-08
  3.2000000E+04  1.2770875E-08
  3.3000000E+04  1.1560820E-08
  3.4000000E+04  1.0492058E-08
  3.5000000E+04  9.5450499E-09
  3.6000000E+04  8.7033705E-09
  3.7000000E+04  7.9531476E-09
  3.8000000E+04  7.2826117E-09
  3.9000000E+04  6.6817370E-09
  4.0000000E+04  6.1419514E-09
  4.1000000E+04  5.6558985E-09
  4.2000000E+04  5.2172420E-09
  4.3000000E+04  4.8205062E-09
  4.4000000E+04  4.4609444E-09
  4.5000000E+04  4.1344300E-09
  4.6000000E+04  3.8373642E-09
  4.7000000E+04  3.5666000E-09
  4.8000000E+04  3.3193778E-09
  5.0000000E+04  2.8861441E-09
  5.1250000E+04  2.6510664E-09
  5.2500000E+04  2.4394869E-09
  5.3750000E+04  2.2486313E-09
  5.5000000E+04  2.0761018E-09
  5.7500000E+04  1.7779764E-09
  5.8750000E+04  1.6489960E-09
  6.0000000E+04  1.5314999E-09
  6.2500000E+04  1.3262721E-09
  6.5000000E+04  1.1542634E-09
  6.7500000E+04  1.0092151E-09
  7.0000000E+04  8.8620518E-10
  7.2500000E+04  7.8133130E-10
  7.5000000E+04  6.9147554E-10
  7.7500000E+04  6.1412891E-10
  8.0000000E+04  5.4725887E-10
  8.2500000E+04  4.8920846E-10
  8.5000000E+04  4.3861890E-10
  8.7500000E+04  3.9436966E-10
  9.0000000E+04  3.5553194E-10
  9.2500000E+04  3.2133196E-10
  9.5000000E+04  2.9112201E-10
  9.7500000E+04  2.6435749E-10
  1.0000000E+05  2.4057861E-10
  1.0250000E+05  2.1939562E-10
  1.0500000E+05  2.0047682E-10
  1.0750000E+05  1.8353884E-10
  1.1000000E+05  1.6833882E-10
  1.1250000E+05  1.5466788E-10
  1.1500000E+05  1.4234587E-10
  1.1750000E+05  1.3121683E-10
  1.2000000E+05  1.2114541E-10
  1.2250000E+05  1.1201381E-10
  1.2500000E+05  1.0371921E-10
  1.3000000E+05  8.9292303E-11
  1.3500000E+05  7.7268785E-11
  1.4000000E+05  6.7186057E-11
  1.4500000E+05  5.8681894E-11
  1.5000000E+05  5.1470322E-11
  1.5500000E+05  4.5323830E-11
  1.6000000E+05  4.0060142E-11
  1.6500000E+05  3.5532253E-11
  1.7000000E+05  3.1620830E-11
  1.7500000E+05  2.8228432E-11
  1.8000000E+05  2.5275062E-11
  1.8500000E+05  2.2694686E-11
  1.9000000E+05  2.0432525E-11
  1.9500000E+05  1.8442917E-11
  2.0000000E+05  1.6687638E-11
  2.0500000E+05  1.5134550E-11
  2.1000000E+05  1.3756517E-11
  2.1500000E+05  1.2530539E-11
  2.2000000E+05  1.1437046E-11
  2.2500000E+05  1.0459332E-11
  2.3000000E+05  9.5830871E-12
  2.3500000E+05  8.7960107E-12
  2.4000000E+05  8.0874999E-12
  2.4500000E+05  7.4483871E-12
  2.5000000E+05  6.8707253E-12
  2.5500000E+05  6.3476065E-12
  2.6000000E+05  5.8730068E-12
  2.6500000E+05  5.4416602E-12
  2.7000000E+05  5.0489517E-12
  2.8000000E+05  4.3637159E-12
  2.9000000E+05  3.7902836E-12
  3.0000000E+05  3.3075478E-12
  3.1000000E+05  2.8988949E-12
  3.2000000E+05  2.5511702E-12
  3.3000000E+05  2.2538744E-12
  3.4000000E+05  1.9985447E-12
  
  
#  56  19  O3  EION =  1.600000000E+01 eV   292
#  S(0) = 5.775946E+00
  8.0000000E-02  0.0000000E+00
  8.0000000E+00  0.0000000E+00
  8.0000000E+00  5.2395428E-01
  1.6000000E+01  5.2395428E-01
  1.6000000E+01  1.2963915E-01
  1.6002721E+01  1.2963915E-01
  1.6090187E+01  1.2785749E-01
  1.6177653E+01  1.2609996E-01
  1.6265119E+01  1.2436714E-01
  1.6352585E+01  1.2265946E-01
  1.6527517E+01  1.1932060E-01
  1.6702449E+01  1.1608438E-01
  1.7052313E+01  1.0991740E-01
  1.7402177E+01  1.0414555E-01
  1.8101905E+01  9.3699900E-02
  1.8801633E+01  8.4554382E-02
  1.9501361E+01  7.6520818E-02
  2.0201088E+01  6.9435553E-02
  2.0900816E+01  6.3161523E-02
  2.1600544E+01  5.7585258E-02
  2.2300272E+01  5.2612799E-02
  2.3000000E+01  4.8165948E-02
  2.3500000E+01  4.5273605E-02
  2.4000000E+01  4.2595264E-02
  2.5000000E+01  3.7808879E-02
  2.6000000E+01  3.3681096E-02
  2.7000000E+01  3.0109749E-02
  2.8000000E+01  2.7010704E-02
  2.9000000E+01  2.4313987E-02
  3.0000000E+01  2.1961034E-02
  3.1000000E+01  1.9902433E-02
  3.2000000E+01  1.8096435E-02
  3.3000000E+01  1.6507689E-02
  3.4000000E+01  1.5106112E-02
  3.5000000E+01  1.3866202E-02
  3.6000000E+01  1.2766189E-02
  3.7000000E+01  1.1787572E-02
  3.8000000E+01  1.0914540E-02
  3.9000000E+01  1.0133589E-02
  4.0000000E+01  9.4331891E-03
  4.1000000E+01  8.8034089E-03
  4.2000000E+01  8.2357633E-03
  4.3000000E+01  7.7229341E-03
  4.4000000E+01  7.2585691E-03
  4.6000000E+01  6.4541269E-03
  4.8000000E+01  5.7866604E-03
  5.0000000E+01  5.2289149E-03
  5.1250000E+01  4.9264666E-03
  5.2500000E+01  4.6543627E-03
  5.3750000E+01  4.4090017E-03
  5.5000000E+01  4.1872697E-03
  5.7500000E+01  3.8041468E-03
  5.8750000E+01  3.6383117E-03
  6.0000000E+01  3.4871449E-03
  6.2500000E+01  3.2225404E-03
  6.5000000E+01  2.9996380E-03
  6.7500000E+01  2.8101581E-03
  7.0000000E+01  2.6475041E-03
  7.2500000E+01  2.5065964E-03
  7.5000000E+01  2.3833801E-03
  7.7500000E+01  2.2746716E-03
  8.0000000E+01  2.1779806E-03
  8.2500000E+01  2.0913329E-03
  8.5000000E+01  2.0131500E-03
  9.0000000E+01  1.8773954E-03
  9.5000000E+01  1.7632770E-03
  1.0000000E+02  1.6656991E-03
  1.0500000E+02  1.5810453E-03
  1.1000000E+02  1.5066082E-03
  1.1500000E+02  1.4403344E-03
  1.2000000E+02  1.3806640E-03
  1.2500000E+02  1.3263940E-03
  1.3000000E+02  1.2766128E-03
  1.3500000E+02  1.2306435E-03
  1.4000000E+02  1.1879505E-03
  1.4500000E+02  1.1481189E-03
  1.5000000E+02  1.1108234E-03
  1.6000000E+02  1.0427886E-03
  1.7000000E+02  9.8211376E-04
  1.8000000E+02  9.2752937E-04
  1.9000000E+02  8.7810306E-04
  2.0000000E+02  8.3311623E-04
  2.1000000E+02  7.9201067E-04
  2.2000000E+02  7.5430196E-04
  2.3000000E+02  7.1954101E-04
  2.4000000E+02  6.8735576E-04
  2.5000000E+02  6.5744789E-04
  2.6000000E+02  6.2957063E-04
  2.7000000E+02  6.0352692E-04
  2.8000000E+02  5.7917435E-04
  2.9000000E+02  5.5638515E-04
  3.0000000E+02  5.3502942E-04
  3.1000000E+02  5.1496687E-04
  3.2000000E+02  4.9607335E-04
  3.4000000E+02  4.6139227E-04
  3.6000000E+02  4.3034713E-04
  3.8000000E+02  4.0244160E-04
  4.0000000E+02  3.7727789E-04
  4.2000000E+02  3.5450646E-04
  4.4000000E+02  3.3378643E-04
  4.6000000E+02  3.1483510E-04
  4.8000000E+02  2.9745657E-04
  5.0000000E+02  2.8150167E-04
  5.2500000E+02  2.6334275E-04
  5.5000000E+02  2.4690126E-04
  5.7500000E+02  2.3193902E-04
  6.0000000E+02  2.1828205E-04
  6.5000000E+02  1.9434899E-04
  6.7500000E+02  1.8382666E-04
  7.0000000E+02  1.7412050E-04
  7.2500000E+02  1.6514221E-04
  7.5000000E+02  1.5682136E-04
  8.0000000E+02  1.4191459E-04
  8.5000000E+02  1.2898505E-04
  9.0000000E+02  1.1769907E-04
  9.5000000E+02  1.0778725E-04
  1.0000000E+03  9.9031192E-05
  1.0500000E+03  9.1257791E-05
  1.1000000E+03  8.4328532E-05
  1.1500000E+03  7.8128151E-05
  1.2000000E+03  7.2559639E-05
  1.2500000E+03  6.7541350E-05
  1.3000000E+03  6.3004052E-05
  1.3500000E+03  5.8888707E-05
  1.4000000E+03  5.5145063E-05
  1.4500000E+03  5.1730360E-05
  1.5000000E+03  4.8608029E-05
  1.6000000E+03  4.3117820E-05
  1.7000000E+03  3.8465604E-05
  1.8000000E+03  3.4491019E-05
  1.9000000E+03  3.1070771E-05
  2.0000000E+03  2.8108471E-05
  2.1000000E+03  2.5527231E-05
  2.2000000E+03  2.3265302E-05
  2.3000000E+03  2.1273012E-05
  2.4000000E+03  1.9510084E-05
  2.5000000E+03  1.7943440E-05
  2.6000000E+03  1.6545634E-05
  2.7000000E+03  1.5293774E-05
  2.8000000E+03  1.4168695E-05
  2.9000000E+03  1.3154267E-05
  3.0000000E+03  1.2236826E-05
  3.1000000E+03  1.1404738E-05
  3.2000000E+03  1.0648043E-05
  3.4000000E+03  9.3277461E-06
  3.6000000E+03  8.2203657E-06
  3.8000000E+03  7.2838372E-06
  4.0000000E+03  6.4858572E-06
  4.2000000E+03  5.8012681E-06
  4.4000000E+03  5.2102781E-06
  4.6000000E+03  4.6971836E-06
  4.8000000E+03  4.2494037E-06
  5.0000000E+03  3.8567523E-06
  5.2500000E+03  3.4309398E-06
  5.5000000E+03  3.0653032E-06
  5.7500000E+03  2.7495032E-06
  5.8750000E+03  2.6076460E-06
  6.0000000E+03  2.4752879E-06
  6.2500000E+03  2.2360061E-06
  6.5000000E+03  2.0262569E-06
  6.7500000E+03  1.8416199E-06
  7.0000000E+03  1.6784487E-06
  7.2500000E+03  1.5337179E-06
  7.5000000E+03  1.4049019E-06
  7.7500000E+03  1.2898794E-06
  8.0000000E+03  1.1868605E-06
  8.2500000E+03  1.0943271E-06
  8.5000000E+03  1.0109861E-06
  8.7500000E+03  9.3573081E-07
  9.0000000E+03  8.6761035E-07
  9.2500000E+03  8.0580477E-07
  9.5000000E+03  7.4960443E-07
  1.0000000E+04  6.5163377E-07
  1.0500000E+04  5.6965126E-07
  1.1000000E+04  5.0054971E-07
  1.1500000E+04  4.4191707E-07
  1.2000000E+04  3.9186145E-07
  1.2500000E+04  3.4888560E-07
  1.3000000E+04  3.1179374E-07
  1.3500000E+04  2.7962342E-07
  1.4000000E+04  2.5159436E-07
  1.4500000E+04  2.2706940E-07
  1.5000000E+04  2.0552490E-07
  1.5500000E+04  1.8652791E-07
  1.6000000E+04  1.6971845E-07
  1.6500000E+04  1.5479565E-07
  1.7000000E+04  1.4150659E-07
  1.7500000E+04  1.2963763E-07
  1.8000000E+04  1.1900758E-07
  1.8500000E+04  1.0946209E-07
  1.9000000E+04  1.0086908E-07
  1.9500000E+04  9.3115104E-08
  2.0000000E+04  8.6102401E-08
  2.0500000E+04  7.9746446E-08
  2.1000000E+04  7.3973872E-08
  2.2000000E+04  6.3931473E-08
  2.3000000E+04  5.5554628E-08
  2.4000000E+04  4.8519341E-08
  2.5000000E+04  4.2573439E-08
  2.6000000E+04  3.7518752E-08
  2.7000000E+04  3.3198240E-08
  2.8000000E+04  2.9486483E-08
  2.9000000E+04  2.6282526E-08
  3.0000000E+04  2.3504563E-08
  3.1000000E+04  2.1085879E-08
  3.2000000E+04  1.8971726E-08
  3.3000000E+04  1.7116913E-08
  3.4000000E+04  1.5483941E-08
  3.5000000E+04  1.4041530E-08
  3.6000000E+04  1.2763468E-08
  3.7000000E+04  1.1627686E-08
  3.8000000E+04  1.0615512E-08
  3.9000000E+04  9.7110874E-09
  4.0000000E+04  8.9008908E-09
  4.1000000E+04  8.1733493E-09
  4.2000000E+04  7.5185221E-09
  4.3000000E+04  6.9278406E-09
  4.4000000E+04  6.3938959E-09
  4.5000000E+04  5.9102630E-09
  4.6000000E+04  5.4713526E-09
  4.7000000E+04  5.0722887E-09
  4.8000000E+04  4.7088056E-09
  5.0000000E+04  4.0740693E-09
  5.1250000E+04  3.7309674E-09
  5.2500000E+04  3.4230379E-09
  5.3750000E+04  3.1460436E-09
  5.5000000E+04  2.8963320E-09
  5.7500000E+04  2.4665413E-09
  5.8750000E+04  2.2813393E-09
  6.0000000E+04  2.1130598E-09
  6.2500000E+04  1.8202199E-09
  6.5000000E+04  1.5759827E-09
  6.7500000E+04  1.3710072E-09
  7.0000000E+04  1.1979811E-09
  7.2500000E+04  1.0511315E-09
  7.5000000E+04  9.2586537E-10
  7.7500000E+04  8.1850212E-10
  8.0000000E+04  7.2607179E-10
  8.2500000E+04  6.4616245E-10
  8.5000000E+04  5.7680390E-10
  8.7500000E+04  5.1637754E-10
  9.0000000E+04  4.6354665E-10
  9.2500000E+04  4.1720161E-10
  9.5000000E+04  3.7641681E-10
  9.7500000E+04  3.4041664E-10
  1.0000000E+05  3.0854833E-10
  1.0250000E+05  2.8026028E-10
  1.0500000E+05  2.5508456E-10
  1.0750000E+05  2.3262276E-10
  1.1000000E+05  2.1253446E-10
  1.1250000E+05  1.9452788E-10
  1.1500000E+05  1.7835205E-10
  1.1750000E+05  1.6379042E-10
  1.2000000E+05  1.5065554E-10
  1.2250000E+05  1.3878474E-10
  1.2500000E+05  1.2803642E-10
  1.2750000E+05  1.1828701E-10
  1.3000000E+05  1.0942842E-10
  1.3250000E+05  1.0136586E-10
  1.3500000E+05  9.4016058E-11
  1.4000000E+05  8.1169813E-11
  1.4500000E+05  7.0399387E-11
  1.5000000E+05  6.1319688E-11
  1.5500000E+05  5.3625866E-11
  1.6000000E+05  4.7074786E-11
  1.6500000E+05  4.1471229E-11
  1.7000000E+05  3.6657512E-11
  1.7500000E+05  3.2505506E-11
  1.8000000E+05  2.8910532E-11
  1.8500000E+05  2.5786586E-11
  1.9000000E+05  2.3062621E-11
  1.9500000E+05  2.0679666E-11
  2.0000000E+05  1.8588518E-11
  2.0500000E+05  1.6747955E-11
  2.1000000E+05  1.5123333E-11
  2.1500000E+05  1.3685421E-11
  2.2000000E+05  1.2409466E-11
  2.2500000E+05  1.1274470E-11
  2.3000000E+05  1.0262523E-11
  2.3500000E+05  9.3582773E-12
  2.4000000E+05  8.5485403E-12
  2.4500000E+05  7.8219384E-12
  2.5000000E+05  7.1685865E-12
  2.5500000E+05  6.5798851E-12
  2.6000000E+05  6.0483869E-12
  2.6500000E+05  5.5676252E-12
  2.7000000E+05  5.1319693E-12
  2.7500000E+05  4.7365086E-12
  2.8000000E+05  4.3770365E-12
  2.8500000E+05  4.0499033E-12
  2.9000000E+05  3.7518604E-12
  3.0000000E+05  3.2317720E-12
  
  
#  56  24  P1  EION =  5.210000000E+00 eV   268
#  S(0) = 2.508703E+00
  2.6050000E-02  0.0000000E+00
  2.6050000E+00  0.0000000E+00
  2.6050000E+00  9.3255813E-01
  5.2100000E+00  9.3255813E-01
  5.2100000E+00  2.2480738E-02
  5.2127211E+00  2.2480738E-02
  5.2201769E+00  2.2307993E-02
  5.2276327E+00  2.2136751E-02
  5.2350885E+00  2.1966997E-02
  5.2425442E+00  2.1798717E-02
  5.2500000E+00  2.1631896E-02
  5.3750000E+00  1.9039500E-02
  5.5000000E+00  1.6792436E-02
  5.5625000E+00  1.5781996E-02
  5.6250000E+00  1.4839329E-02
  5.7500000E+00  1.3137304E-02
  5.8750000E+00  1.1650448E-02
  6.0000000E+00  1.0348549E-02
  6.1250000E+00  9.2061094E-03
  6.2500000E+00  8.2015307E-03
  6.3750000E+00  7.3164617E-03
  6.5000000E+00  6.5352567E-03
  6.6250000E+00  5.8445369E-03
  6.7500000E+00  5.2328309E-03
  6.8750000E+00  4.6902774E-03
  7.0000000E+00  4.2083685E-03
  7.1250000E+00  3.7797534E-03
  7.2500000E+00  3.3980650E-03
  7.3750000E+00  3.0577693E-03
  7.5000000E+00  2.7540524E-03
  7.6250000E+00  2.4827147E-03
  7.7500000E+00  2.2400814E-03
  7.8750000E+00  2.0229429E-03
  8.0000000E+00  1.8284691E-03
  8.1250000E+00  1.6541850E-03
  8.2500000E+00  1.4979075E-03
  8.3750000E+00  1.3576943E-03
  8.5000000E+00  1.2318600E-03
  8.6250000E+00  1.1188919E-03
  8.7500000E+00  1.0174339E-03
  8.8750000E+00  9.2632415E-04
  9.0000000E+00  8.4450771E-04
  9.1250000E+00  7.7101750E-04
  9.2500000E+00  7.0502989E-04
  9.3750000E+00  6.4581873E-04
  9.5000000E+00  5.9269986E-04
  9.6250000E+00  5.4504929E-04
  9.7500000E+00  5.0235644E-04
  9.8750000E+00  4.6415707E-04
  1.0000000E+01  4.3000781E-04
  1.0125000E+01  3.9949739E-04
  1.0250000E+01  3.7228510E-04
  1.0500000E+01  3.2658557E-04
  1.0750000E+01  2.9074159E-04
  1.1000000E+01  2.6295632E-04
  1.1250000E+01  2.4180795E-04
  1.1375000E+01  2.3336155E-04
  1.1500000E+01  2.2615476E-04
  1.1750000E+01  2.1495976E-04
  1.2000000E+01  2.0741427E-04
  1.2250000E+01  2.0292896E-04
  1.2500000E+01  2.0091913E-04
  1.2750000E+01  2.0090071E-04
  1.3000000E+01  2.0251900E-04
  1.3250000E+01  2.0547469E-04
  1.3500000E+01  2.0949846E-04
  1.3750000E+01  2.1436508E-04
  1.4000000E+01  2.1988296E-04
  1.4500000E+01  2.3232531E-04
  1.4750000E+01  2.3902484E-04
  1.5000000E+01  2.4590600E-04
  1.5250000E+01  2.5289521E-04
  1.5500000E+01  2.5994244E-04
  1.6000000E+01  2.7402299E-04
  1.6500000E+01  2.8781304E-04
  1.7000000E+01  3.0112586E-04
  1.8000000E+01  3.2583765E-04
  1.9000000E+01  3.4763404E-04
  2.0000000E+01  3.6642101E-04
  2.1000000E+01  3.8232260E-04
  2.2000000E+01  3.9554559E-04
  2.3000000E+01  4.0633392E-04
  2.4000000E+01  4.1493106E-04
  2.5000000E+01  4.2157053E-04
  2.6000000E+01  4.2646709E-04
  2.7000000E+01  4.2981614E-04
  2.8000000E+01  4.3179527E-04
  2.9000000E+01  4.3256287E-04
  3.0000000E+01  4.3226250E-04
  3.1000000E+01  4.3102356E-04
  3.2000000E+01  4.2896235E-04
  3.4000000E+01  4.2278325E-04
  3.6000000E+01  4.1445327E-04
  3.8000000E+01  4.0456534E-04
  4.0000000E+01  3.9360564E-04
  4.2000000E+01  3.8196365E-04
  4.4000000E+01  3.6995353E-04
  4.6000000E+01  3.5781738E-04
  4.8000000E+01  3.4574519E-04
  5.0000000E+01  3.3387550E-04
  5.2500000E+01  3.1947467E-04
  5.5000000E+01  3.0567720E-04
  5.7500000E+01  2.9255441E-04
  6.0000000E+01  2.8013729E-04
  6.5000000E+01  2.5740798E-04
  6.7500000E+01  2.4704849E-04
  7.0000000E+01  2.3731387E-04
  7.2500000E+01  2.2816470E-04
  7.5000000E+01  2.1956254E-04
  8.0000000E+01  2.0385207E-04
  8.5000000E+01  1.8990887E-04
  9.0000000E+01  1.7750067E-04
  9.5000000E+01  1.6642892E-04
  1.0000000E+02  1.5651976E-04
  1.0500000E+02  1.4762200E-04
  1.1000000E+02  1.3959436E-04
  1.1500000E+02  1.3231272E-04
  1.2000000E+02  1.2566797E-04
  1.2500000E+02  1.1956022E-04
  1.3000000E+02  1.1390965E-04
  1.3500000E+02  1.0865099E-04
  1.4000000E+02  1.0373109E-04
  1.4500000E+02  9.9108045E-05
  1.5000000E+02  9.4753979E-05
  1.6000000E+02  8.6772943E-05
  1.7000000E+02  7.9662475E-05
  1.8000000E+02  7.3342993E-05
  1.9000000E+02  6.7734334E-05
  2.0000000E+02  6.2756884E-05
  2.1000000E+02  5.8334608E-05
  2.2000000E+02  5.4396474E-05
  2.3000000E+02  5.0880752E-05
  2.4000000E+02  4.7735738E-05
  2.5000000E+02  4.4916805E-05
  2.6000000E+02  4.2382048E-05
  2.7000000E+02  4.0090464E-05
  2.8000000E+02  3.8007903E-05
  2.9000000E+02  3.6104564E-05
  3.0000000E+02  3.4353201E-05
  3.1000000E+02  3.2731702E-05
  3.2000000E+02  3.1222960E-05
  3.4000000E+02  2.8502051E-05
  3.6000000E+02  2.6122799E-05
  3.8000000E+02  2.4035075E-05
  4.0000000E+02  2.2198902E-05
  4.2000000E+02  2.0579841E-05
  4.4000000E+02  1.9148365E-05
  4.6000000E+02  1.7877629E-05
  4.8000000E+02  1.6741993E-05
  5.0000000E+02  1.5720497E-05
  5.2500000E+02  1.4577005E-05
  5.5000000E+02  1.3555133E-05
  5.7500000E+02  1.2634671E-05
  6.0000000E+02  1.1803934E-05
  6.5000000E+02  1.0374360E-05
  6.7500000E+02  9.7594729E-06
  7.0000000E+02  9.2018639E-06
  7.2500000E+02  8.6944258E-06
  7.5000000E+02  8.2300891E-06
  8.0000000E+02  7.4086033E-06
  8.5000000E+02  6.7037952E-06
  9.0000000E+02  6.0931895E-06
  9.5000000E+02  5.5625511E-06
  1.0000000E+03  5.1011008E-06
  1.0500000E+03  4.6971627E-06
  1.1000000E+03  4.3400096E-06
  1.1500000E+03  4.0218021E-06
  1.2000000E+03  3.7370075E-06
  1.2500000E+03  3.4811401E-06
  1.3000000E+03  3.2507178E-06
  1.3500000E+03  3.0429144E-06
  1.4000000E+03  2.8551840E-06
  1.4500000E+03  2.6848531E-06
  1.5000000E+03  2.5294173E-06
  1.6000000E+03  2.2556622E-06
  1.7000000E+03  2.0237908E-06
  1.8000000E+03  1.8269365E-06
  1.8500000E+03  1.7393810E-06
  1.9000000E+03  1.6579777E-06
  1.9500000E+03  1.5820591E-06
  2.0000000E+03  1.5111193E-06
  2.1000000E+03  1.3827599E-06
  2.2000000E+03  1.2703278E-06
  2.3000000E+03  1.1713865E-06
  2.4000000E+03  1.0836357E-06
  2.5000000E+03  1.0052675E-06
  2.6000000E+03  9.3499678E-07
  2.7000000E+03  8.7182816E-07
  2.8000000E+03  8.1489645E-07
  2.9000000E+03  7.6340262E-07
  3.0000000E+03  7.1664687E-07
  3.1000000E+03  6.7404184E-07
  3.2000000E+03  6.3509639E-07
  3.4000000E+03  5.6658967E-07
  3.6000000E+03  5.0846534E-07
  3.8000000E+03  4.5875017E-07
  4.0000000E+03  4.1592357E-07
  4.2000000E+03  3.7876524E-07
  4.4000000E+03  3.4630444E-07
  4.6000000E+03  3.1777440E-07
  4.8000000E+03  2.9256261E-07
  5.0000000E+03  2.7017233E-07
  5.2500000E+03  2.4554017E-07
  5.5000000E+03  2.2404530E-07
  5.7500000E+03  2.0517752E-07
  6.0000000E+03  1.8852697E-07
  6.5000000E+03  1.6060695E-07
  6.7500000E+03  1.4884027E-07
  7.0000000E+03  1.3827393E-07
  7.2500000E+03  1.2875147E-07
  7.5000000E+03  1.2014111E-07
  7.7500000E+03  1.1233120E-07
  8.0000000E+03  1.0522667E-07
  8.2500000E+03  9.8746195E-08
  8.5000000E+03  9.2819787E-08
  9.0000000E+03  8.2395208E-08
  9.5000000E+03  7.3557616E-08
  1.0000000E+04  6.6005066E-08
  1.0500000E+04  5.9504084E-08
  1.1000000E+04  5.3871703E-08
  1.1500000E+04  4.8962689E-08
  1.2000000E+04  4.4660586E-08
  1.2500000E+04  4.0871232E-08
  1.3000000E+04  3.7517508E-08
  1.3500000E+04  3.4535999E-08
  1.4000000E+04  3.1874443E-08
  1.4500000E+04  2.9489729E-08
  1.5000000E+04  2.7345856E-08
  1.5500000E+04  2.5412400E-08
  1.6000000E+04  2.3663378E-08
  1.6500000E+04  2.2076484E-08
  1.7000000E+04  2.0632663E-08
  1.8000000E+04  1.8111224E-08
  1.9000000E+04  1.5993945E-08
  2.0000000E+04  1.4201396E-08
  2.1000000E+04  1.2672351E-08
  2.2000000E+04  1.1359115E-08
  2.3000000E+04  1.0224189E-08
  2.4000000E+04  9.2377875E-09
  2.5000000E+04  8.3759885E-09
  2.6000000E+04  7.6194135E-09
  2.7000000E+04  6.9522402E-09
  2.8000000E+04  6.3614559E-09
  2.9000000E+04  5.8362854E-09
  3.0000000E+04  5.3677497E-09
  3.1000000E+04  4.9483229E-09
  3.2000000E+04  4.5716589E-09
  3.3000000E+04  4.2323786E-09
  3.4000000E+04  3.9259050E-09
  3.5000000E+04  3.6483256E-09
  3.6000000E+04  3.3962827E-09
  3.7000000E+04  3.1668816E-09
  3.8000000E+04  2.9576165E-09
  3.9000000E+04  2.7663104E-09
  4.0000000E+04  2.5910655E-09
  4.2000000E+04  2.2823230E-09
  4.4000000E+04  2.0203819E-09
  4.6000000E+04  1.7966725E-09
  4.8000000E+04  1.6044514E-09
  5.0000000E+04  1.4383639E-09
  5.2500000E+04  1.2610743E-09
  5.5000000E+04  1.1113960E-09
  5.7500000E+04  9.8414439E-10
  5.8750000E+04  9.2760228E-10
  6.0000000E+04  8.7519560E-10
  6.2500000E+04  7.8133217E-10
  6.5000000E+04  7.0016007E-10
  6.7500000E+04  6.2979450E-10


==> anc/colstop/sbethe/sdbase/oos57.tab <==
# Atomic number = 57   (La)
#
#      W/eV         OOS*eV
  
  
#  57   1  K1  EION =  3.892800000E+04 eV   238
#  S(0) = 9.837889E-01
  3.8922811E+02  0.0000000E+00
  3.8922811E+04  0.0000000E+00
  3.8922811E+04  5.0963322E-05
  3.8928000E+04  5.0963322E-05
  3.8928389E+04  5.0963322E-05
  3.8928808E+04  5.0593650E-05
  3.8929227E+04  5.0247412E-05
  3.8929645E+04  4.9923454E-05
  3.8930064E+04  4.9620731E-05
  3.8930901E+04  4.9075215E-05
  3.8931738E+04  4.8603920E-05
  3.8933413E+04  4.7859446E-05
  3.8935087E+04  4.7341904E-05
  3.8938436E+04  4.6828165E-05
  3.8940110E+04  4.6762220E-05
  3.8941785E+04  4.6783621E-05
  3.8945133E+04  4.6991284E-05
  3.8948482E+04  4.7292306E-05
  3.8951831E+04  4.7581157E-05
  3.8955180E+04  4.7799264E-05
  3.8961877E+04  4.7965899E-05
  3.8968575E+04  4.7874763E-05
  3.8975272E+04  4.7715840E-05
  3.8981970E+04  4.7614464E-05
  3.8988668E+04  4.7600582E-05
  3.8995365E+04  4.7643415E-05
  3.9002063E+04  4.7695331E-05
  3.9008760E+04  4.7721911E-05
  3.9015458E+04  4.7712448E-05
  3.9022155E+04  4.7674597E-05
  3.9028853E+04  4.7626796E-05
  3.9035550E+04  4.7584578E-05
  3.9048946E+04  4.7548378E-05
  3.9055643E+04  4.7549991E-05
  3.9062341E+04  4.7555318E-05
  3.9075736E+04  4.7547869E-05
  3.9089131E+04  4.7503524E-05
  3.9115921E+04  4.7389889E-05
  3.9129316E+04  4.7357492E-05
  3.9142712E+04  4.7334107E-05
  3.9169502E+04  4.7257036E-05
  3.9196292E+04  4.7152838E-05
  3.9223082E+04  4.7074485E-05
  3.9249873E+04  4.7000882E-05
  3.9276663E+04  4.6912508E-05
  3.9303453E+04  4.6822060E-05
  3.9357034E+04  4.6668943E-05
  3.9464195E+04  4.6346249E-05
  3.9571356E+04  4.6026970E-05
  3.9678517E+04  4.5714637E-05
  3.9785678E+04  4.5400368E-05
  4.0000000E+04  4.4768310E-05
  4.1000000E+04  4.1890752E-05
  4.2000000E+04  3.9233589E-05
  4.3000000E+04  3.6804573E-05
  4.4000000E+04  3.4572668E-05
  4.6000000E+04  3.0608467E-05
  4.8000000E+04  2.7210347E-05
  5.0000000E+04  2.4284130E-05
  5.2500000E+04  2.1172749E-05
  5.5000000E+04  1.8557113E-05
  5.7500000E+04  1.6343523E-05
  6.0000000E+04  1.4458553E-05
  6.5000000E+04  1.1454168E-05
  6.7500000E+04  1.0251416E-05
  7.0000000E+04  9.2058872E-06
  7.2500000E+04  8.2931065E-06
  7.5000000E+04  7.4930022E-06
  7.7500000E+04  6.7890067E-06
  8.0000000E+04  6.1673634E-06
  8.2500000E+04  5.6165953E-06
  8.5000000E+04  5.1270679E-06
  9.0000000E+04  4.3005145E-06
  9.5000000E+04  3.6364364E-06
  1.0000000E+05  3.0975022E-06
  1.0500000E+05  2.6561151E-06
  1.1000000E+05  2.2915952E-06
  1.1500000E+05  1.9882489E-06
  1.2000000E+05  1.7340315E-06
  1.2500000E+05  1.5196022E-06
  1.3000000E+05  1.3376449E-06
  1.3500000E+05  1.1823804E-06
  1.4000000E+05  1.0492036E-06
  1.4500000E+05  9.3441778E-07
  1.5000000E+05  8.3503397E-07
  1.5500000E+05  7.4861862E-07
  1.6000000E+05  6.7317883E-07
  1.6500000E+05  6.0707195E-07
  1.7000000E+05  5.4893722E-07
  1.8000000E+05  4.5223552E-07
  1.9000000E+05  3.7602698E-07
  2.0000000E+05  3.1529122E-07
  2.1000000E+05  2.6639190E-07
  2.2000000E+05  2.2665552E-07
  2.3000000E+05  1.9408991E-07
  2.4000000E+05  1.6719193E-07
  2.5000000E+05  1.4481466E-07
  2.6000000E+05  1.2607378E-07
  2.7000000E+05  1.1028083E-07
  2.8000000E+05  9.6895125E-08
  2.9000000E+05  8.5488421E-08
  3.0000000E+05  7.5718956E-08
  3.1000000E+05  6.7312023E-08
  3.2000000E+05  6.0045289E-08
  3.3000000E+05  5.3737689E-08
  3.4000000E+05  4.8240886E-08
  3.5000000E+05  4.3432670E-08
  3.6000000E+05  3.9211820E-08
  3.7000000E+05  3.5494077E-08
  3.8000000E+05  3.2208977E-08
  3.9000000E+05  2.9297322E-08
  4.0000000E+05  2.6709164E-08
  4.2000000E+05  2.2340395E-08
  4.4000000E+05  1.8833943E-08
  4.6000000E+05  1.5992791E-08
  4.8000000E+05  1.3670573E-08
  5.0000000E+05  1.1757216E-08
  5.2500000E+05  9.8148410E-09
  5.5000000E+05  8.2595469E-09
  5.7500000E+05  7.0019952E-09
  5.8750000E+05  6.4635011E-09
  6.0000000E+05  5.9760655E-09
  6.2500000E+05  5.1321911E-09
  6.5000000E+05  4.4327790E-09
  6.7500000E+05  3.8490207E-09
  7.0000000E+05  3.3586081E-09
  7.2500000E+05  2.9441117E-09
  7.5000000E+05  2.5917986E-09
  7.7500000E+05  2.2907559E-09
  8.0000000E+05  2.0322484E-09
  8.2500000E+05  1.8092368E-09
  8.5000000E+05  1.6160083E-09
  8.7500000E+05  1.4478977E-09
  9.0000000E+05  1.3010740E-09
  9.2500000E+05  1.1723736E-09
  9.5000000E+05  1.0591697E-09
  1.0000000E+06  8.7083885E-10
  1.0500000E+06  7.2242951E-10
  1.1000000E+06  6.0419201E-10
  1.1500000E+06  5.0905152E-10
  1.2000000E+06  4.3179945E-10
  1.2500000E+06  3.6854990E-10
  1.3000000E+06  3.1636861E-10
  1.3500000E+06  2.7301530E-10
  1.4000000E+06  2.3676175E-10
  1.4500000E+06  2.0626195E-10
  1.5000000E+06  1.8045837E-10
  1.5500000E+06  1.5851330E-10
  1.6000000E+06  1.3975814E-10
  1.6500000E+06  1.2365548E-10
  1.7000000E+06  1.0977057E-10
  1.7500000E+06  9.7749344E-11
  1.8000000E+06  8.7301784E-11
  1.8500000E+06  7.8189014E-11
  1.9000000E+06  7.0213276E-11
  1.9500000E+06  6.3210021E-11
  2.0000000E+06  5.7041704E-11
  2.0500000E+06  5.1592852E-11
  2.1000000E+06  4.6766132E-11
  2.2000000E+06  3.8661886E-11
  2.3000000E+06  3.2206277E-11
  2.4000000E+06  2.7016944E-11
  2.5000000E+06  2.2810492E-11
  2.6000000E+06  1.9374356E-11
  2.7000000E+06  1.6547358E-11
  2.8000000E+06  1.4206038E-11
  2.9000000E+06  1.2254947E-11
  3.0000000E+06  1.0619666E-11
  3.1000000E+06  9.2416738E-12
  3.2000000E+06  8.0746027E-12
  3.3000000E+06  7.0814502E-12
  3.4000000E+06  6.2324957E-12
  3.5000000E+06  5.5037205E-12
  3.6000000E+06  4.8756008E-12
  3.7000000E+06  4.3321813E-12
  3.8000000E+06  3.8603502E-12
  3.9000000E+06  3.4492770E-12
  4.0000000E+06  3.0899732E-12
  4.1000000E+06  2.7749447E-12
  4.2000000E+06  2.4979172E-12
  4.3000000E+06  2.2536177E-12
  4.4000000E+06  2.0375976E-12
  4.6000000E+06  1.6758942E-12
  4.8000000E+06  1.3889168E-12
  5.0000000E+06  1.1591909E-12
  5.1250000E+06  1.0387869E-12
  5.2500000E+06  9.3314688E-13
  5.3750000E+06  8.4019171E-13
  5.5000000E+06  7.5817176E-13
  5.7500000E+06  6.2125064E-13
  5.8750000E+06  5.6403082E-13
  6.0000000E+06  5.1303957E-13
  6.2500000E+06  4.2673515E-13
  6.5000000E+06  3.5731988E-13
  6.7500000E+06  3.0105010E-13
  7.0000000E+06  2.5510361E-13
  7.2500000E+06  2.1733165E-13
  7.5000000E+06  1.8608282E-13
  7.7500000E+06  1.6007715E-13
  8.0000000E+06  1.3831452E-13
  8.2500000E+06  1.2000748E-13
  8.5000000E+06  1.0453163E-13
  8.7500000E+06  9.1388458E-14
  9.0000000E+06  8.0177461E-14
  9.2500000E+06  7.0574844E-14
  9.5000000E+06  6.2317464E-14
  9.7500000E+06  5.5190344E-14
  1.0000000E+07  4.9016952E-14
  1.0250000E+07  4.3651610E-14
  1.0500000E+07  3.8973556E-14
  1.0750000E+07  3.4882247E-14
  1.1000000E+07  3.1293627E-14
  1.1250000E+07  2.8137132E-14
  1.1500000E+07  2.5353282E-14
  1.2000000E+07  2.0709950E-14
  1.2500000E+07  1.7045267E-14
  1.3000000E+07  1.4127155E-14
  1.3500000E+07  1.1784353E-14
  1.4000000E+07  9.8890712E-15
  1.4500000E+07  8.3449442E-15
  1.5000000E+07  7.0785890E-15
  1.5500000E+07  6.0336284E-15
  1.6000000E+07  5.1663724E-15
  1.6500000E+07  4.4426678E-15
  1.7000000E+07  3.8356518E-15
  1.7500000E+07  3.3240556E-15
  1.8000000E+07  2.8909373E-15
  1.8500000E+07  2.5227278E-15
  1.9000000E+07  2.2084644E-15
  1.9500000E+07  1.9392380E-15
  2.0000000E+07  1.7077599E-15
  2.0500000E+07  1.5079945E-15
  2.1000000E+07  1.3349760E-15
  2.1500000E+07  1.1846177E-15
  2.2000000E+07  1.0535388E-15
  2.2500000E+07  9.3896093E-16
  2.3000000E+07  8.3862905E-16
  2.4000000E+07  6.7329870E-16
  
  
#  57   2  L1  EION =  6.269000000E+03 eV   257
#  S(0) = 1.111252E+00
  6.2641318E+01  0.0000000E+00
  6.2641318E+03  0.0000000E+00
  6.2641318E+03  1.9520095E-04
  6.2690000E+03  1.9520095E-04
  6.2690624E+03  1.9520095E-04
  6.2694233E+03  1.9386575E-04
  6.2697841E+03  1.9260568E-04
  6.2701449E+03  1.9141696E-04
  6.2705058E+03  1.9029618E-04
  6.2712275E+03  1.8824611E-04
  6.2719491E+03  1.8643327E-04
  6.2733925E+03  1.8344424E-04
  6.2748359E+03  1.8119535E-04
  6.2777226E+03  1.7846682E-04
  6.2806093E+03  1.7745779E-04
  6.2863827E+03  1.7820630E-04
  6.2892695E+03  1.7910111E-04
  6.2921562E+03  1.7996552E-04
  6.2950429E+03  1.8064608E-04
  6.2979296E+03  1.8107349E-04
  6.3008163E+03  1.8124197E-04
  6.3037031E+03  1.8118719E-04
  6.3094765E+03  1.8064512E-04
  6.3123632E+03  1.8028069E-04
  6.3152499E+03  1.7992149E-04
  6.3210234E+03  1.7933798E-04
  6.3267968E+03  1.7900551E-04
  6.3325703E+03  1.7888157E-04
  6.3383437E+03  1.7885608E-04
  6.3498906E+03  1.7869656E-04
  6.3556640E+03  1.7847367E-04
  6.3614375E+03  1.7816834E-04
  6.3729843E+03  1.7748145E-04
  6.3845312E+03  1.7691239E-04
  6.3960781E+03  1.7651051E-04
  6.4076250E+03  1.7615613E-04
  6.4307187E+03  1.7518932E-04
  6.4422656E+03  1.7461267E-04
  6.4538125E+03  1.7406861E-04
  6.4653594E+03  1.7357683E-04
  6.4769062E+03  1.7312769E-04
  6.5000000E+03  1.7219627E-04
  6.5156250E+03  1.7149792E-04
  6.5312500E+03  1.7078353E-04
  6.5468750E+03  1.7009547E-04
  6.5625000E+03  1.6945614E-04
  6.5937500E+03  1.6818402E-04
  6.6093750E+03  1.6751979E-04
  6.6250000E+03  1.6685447E-04
  6.6562500E+03  1.6555586E-04
  6.6875000E+03  1.6431314E-04
  6.7187500E+03  1.6307047E-04
  6.7500000E+03  1.6180825E-04
  6.8125000E+03  1.5939766E-04
  6.8750000E+03  1.5700430E-04
  6.9375000E+03  1.5467940E-04
  7.0000000E+03  1.5240179E-04
  7.1250000E+03  1.4794815E-04
  7.2500000E+03  1.4367504E-04
  7.5000000E+03  1.3556943E-04
  8.0000000E+03  1.2110557E-04
  8.5000000E+03  1.0865899E-04
  9.0000000E+03  9.7912525E-05
  9.5000000E+03  8.8586362E-05
  1.0000000E+04  8.0449901E-05
  1.0500000E+04  7.3311812E-05
  1.1000000E+04  6.7019056E-05
  1.1500000E+04  6.1446098E-05
  1.2000000E+04  5.6489822E-05
  1.2500000E+04  5.2065500E-05
  1.3000000E+04  4.8102045E-05
  1.3500000E+04  4.4539824E-05
  1.4000000E+04  4.1328407E-05
  1.4500000E+04  3.8424899E-05
  1.5000000E+04  3.5792634E-05
  1.6000000E+04  3.1220155E-05
  1.7000000E+04  2.7407037E-05
  1.8000000E+04  2.4199562E-05
  1.9000000E+04  2.1480347E-05
  2.0000000E+04  1.9158612E-05
  2.1000000E+04  1.7163338E-05
  2.2000000E+04  1.5438381E-05
  2.3000000E+04  1.3938918E-05
  2.4000000E+04  1.2628858E-05
  2.5000000E+04  1.1478888E-05
  2.6000000E+04  1.0465033E-05
  2.7000000E+04  9.5675404E-06
  2.8000000E+04  8.7700340E-06
  2.9000000E+04  8.0588512E-06
  3.0000000E+04  7.4225305E-06
  3.1000000E+04  6.8514049E-06
  3.2000000E+04  6.3372789E-06
  3.4000000E+04  5.4531179E-06
  3.6000000E+04  4.7253427E-06
  3.8000000E+04  4.1207336E-06
  4.0000000E+04  3.6142356E-06
  4.2000000E+04  3.1866981E-06
  4.4000000E+04  2.8233051E-06
  4.6000000E+04  2.5124674E-06
  4.8000000E+04  2.2450279E-06
  5.0000000E+04  2.0136836E-06
  5.2500000E+04  1.7664240E-06
  5.5000000E+04  1.5573719E-06
  5.7500000E+04  1.3794545E-06
  6.0000000E+04  1.2271140E-06
  6.5000000E+04  9.8240839E-07
  6.7500000E+04  8.8366886E-07
  7.0000000E+04  7.9740932E-07
  7.2500000E+04  7.2173626E-07
  7.5000000E+04  6.5508975E-07
  7.7500000E+04  5.9617694E-07
  8.0000000E+04  5.4392018E-07
  8.2500000E+04  4.9741642E-07
  8.5000000E+04  4.5590507E-07
  9.0000000E+04  3.8538160E-07
  9.5000000E+04  3.2826368E-07
  1.0000000E+05  2.8155326E-07
  1.0500000E+05  2.4301757E-07
  1.1000000E+05  2.1097099E-07
  1.1500000E+05  1.8412541E-07
  1.2000000E+05  1.6148525E-07
  1.2500000E+05  1.4227316E-07
  1.3000000E+05  1.2587642E-07
  1.3500000E+05  1.1180781E-07
  1.4000000E+05  9.9676852E-08
  1.4500000E+05  8.9168198E-08
  1.5000000E+05  8.0025388E-08
  1.5500000E+05  7.2038538E-08
  1.6000000E+05  6.5034805E-08
  1.6500000E+05  5.8871031E-08
  1.7000000E+05  5.3428024E-08
  1.7500000E+05  4.8606047E-08
  1.8000000E+05  4.4321227E-08
  1.8500000E+05  4.0502717E-08
  1.9000000E+05  3.7090428E-08
  2.0000000E+05  3.1287231E-08
  2.1000000E+05  2.6584198E-08
  2.2000000E+05  2.2738777E-08
  2.3000000E+05  1.9568912E-08
  2.4000000E+05  1.6936306E-08
  2.5000000E+05  1.4734759E-08
  2.6000000E+05  1.2881878E-08
  2.7000000E+05  1.1313151E-08
  2.8000000E+05  9.9776269E-09
  2.9000000E+05  8.8347394E-09
  3.0000000E+05  7.8519493E-09
  3.1000000E+05  7.0029754E-09
  3.2000000E+05  6.2664496E-09
  3.3000000E+05  5.6248925E-09
  3.4000000E+05  5.0639241E-09
  3.5000000E+05  4.5716487E-09
  3.6000000E+05  4.1381754E-09
  3.7000000E+05  3.7552394E-09
  3.8000000E+05  3.4159025E-09
  3.9000000E+05  3.1143159E-09
  4.0000000E+05  2.8455291E-09
  4.2000000E+05  2.3901432E-09
  4.4000000E+05  2.0229108E-09
  4.6000000E+05  1.7240457E-09
  4.8000000E+05  1.4787617E-09
  5.0000000E+05  1.2758799E-09
  5.2500000E+05  1.0690879E-09
  5.5000000E+05  9.0280640E-10
  5.7500000E+05  7.6783263E-10
  5.8750000E+05  7.0987381E-10
  6.0000000E+05  6.5731794E-10
  6.2500000E+05  5.6610354E-10
  6.5000000E+05  4.9026190E-10
  6.7500000E+05  4.2677027E-10
  7.0000000E+05  3.7327996E-10
  7.2500000E+05  3.2794943E-10
  7.5000000E+05  2.8932165E-10
  7.7500000E+05  2.5623537E-10
  8.0000000E+05  2.2775864E-10
  8.2500000E+05  2.0313830E-10
  8.5000000E+05  1.8176171E-10
  8.7500000E+05  1.6312729E-10
  9.0000000E+05  1.4682207E-10
  9.2500000E+05  1.3250390E-10
  9.5000000E+05  1.1988793E-10
  9.7500000E+05  1.0873607E-10
  1.0000000E+06  9.8848373E-11
  1.0250000E+06  9.0056225E-11
  1.0500000E+06  8.2216847E-11
  1.1000000E+06  6.8928336E-11
  1.1500000E+06  5.8207171E-11
  1.2000000E+06  4.9480096E-11
  1.2500000E+06  4.2318046E-11
  1.3000000E+06  3.6396152E-11
  1.3500000E+06  3.1465756E-11
  1.4000000E+06  2.7334546E-11
  1.4500000E+06  2.3852390E-11
  1.5000000E+06  2.0901077E-11
  1.5500000E+06  1.8386767E-11
  1.6000000E+06  1.6234403E-11
  1.6500000E+06  1.4383548E-11
  1.7000000E+06  1.2785207E-11
  1.7500000E+06  1.1399407E-11
  1.8000000E+06  1.0193349E-11
  1.8500000E+06  9.1399749E-12
  1.9000000E+06  8.2168461E-12
  1.9500000E+06  7.4052657E-12
  2.0000000E+06  6.6895827E-12
  2.0500000E+06  6.0566418E-12
  2.1000000E+06  5.4953401E-12
  2.1500000E+06  4.9962654E-12
  2.2000000E+06  4.5514089E-12
  2.2500000E+06  4.1539319E-12
  2.3000000E+06  3.7979753E-12
  2.4000000E+06  3.1911728E-12
  2.5000000E+06  2.6984146E-12
  2.6000000E+06  2.2952099E-12
  2.7000000E+06  1.9629564E-12
  2.8000000E+06  1.6873754E-12
  2.9000000E+06  1.4574037E-12
  3.0000000E+06  1.2643946E-12
  3.1000000E+06  1.1015391E-12
  3.2000000E+06  9.6343562E-13
  3.3000000E+06  8.4577108E-13
  3.4000000E+06  7.4507708E-13
  3.5000000E+06  6.5854590E-13
  3.6000000E+06  5.8389138E-13
  3.7000000E+06  5.1924157E-13
  3.8000000E+06  4.6305610E-13
  3.9000000E+06  4.1406138E-13
  4.0000000E+06  3.7119945E-13
  4.1000000E+06  3.3358765E-13
  4.2000000E+06  3.0048642E-13
  4.3000000E+06  2.7127351E-13
  4.4000000E+06  2.4542336E-13
  4.5000000E+06  2.2249045E-13
  4.6000000E+06  2.0209579E-13
  4.7000000E+06  1.8391587E-13
  4.8000000E+06  1.6767369E-13
  5.0000000E+06  1.4008381E-13
  5.1250000E+06  1.2560909E-13
  5.2500000E+06  1.1290031E-13
  5.3750000E+06  1.0171007E-13
  5.5000000E+06  9.1829975E-14
  5.7500000E+06  7.5321984E-14
  5.8750000E+06  6.8417188E-14
  6.0000000E+06  6.2260611E-14
  6.2500000E+06  5.1832253E-14
  6.5000000E+06  4.3436167E-14
  6.7500000E+06  3.6623571E-14
  7.0000000E+06  3.1055771E-14
  7.2500000E+06  2.6474695E-14
  7.5000000E+06  2.2682016E-14
  7.7500000E+06  1.9523779E-14
  8.0000000E+06  1.6879446E-14
  8.2500000E+06  1.4653631E-14
  8.5000000E+06  1.2770503E-14
  8.7500000E+06  1.1169669E-14
  9.0000000E+06  9.8027703E-15
  9.2500000E+06  8.6313406E-15
  9.5000000E+06  7.6241669E-15
  9.7500000E+06  6.7554634E-15
  
  
#  57   3  L2  EION =  5.894000000E+03 eV   258
#  S(0) = 1.216310E+00
  5.8716794E+01  0.0000000E+00
  5.8716794E+03  0.0000000E+00
  5.8716794E+03  2.9430165E-04
  5.8940000E+03  2.9430165E-04
  5.8940590E+03  2.9430165E-04
  5.8942246E+03  2.9791458E-04
  5.8943901E+03  3.0130823E-04
  5.8945556E+03  3.0450589E-04
  5.8947212E+03  3.0752749E-04
  5.8950522E+03  3.1310890E-04
  5.8953833E+03  3.1816357E-04
  5.8960454E+03  3.2700646E-04
  5.8967076E+03  3.3451385E-04
  5.8980318E+03  3.4652131E-04
  5.8993561E+03  3.5541847E-04
  5.9020046E+03  3.6619532E-04
  5.9046531E+03  3.7023562E-04
  5.9073016E+03  3.7018058E-04
  5.9099502E+03  3.6812120E-04
  5.9112744E+03  3.6681233E-04
  5.9125987E+03  3.6548873E-04
  5.9152472E+03  3.6311256E-04
  5.9205443E+03  3.6037062E-04
  5.9258413E+03  3.6016794E-04
  5.9311384E+03  3.6121691E-04
  5.9337869E+03  3.6179904E-04
  5.9364354E+03  3.6226642E-04
  5.9417325E+03  3.6264891E-04
  5.9470295E+03  3.6228411E-04
  5.9523266E+03  3.6143527E-04
  5.9576236E+03  3.6044982E-04
  5.9682177E+03  3.5895213E-04
  5.9788118E+03  3.5824306E-04
  5.9894059E+03  3.5759827E-04
  6.0000000E+03  3.5648234E-04
  6.0078125E+03  3.5538547E-04
  6.0156250E+03  3.5422914E-04
  6.0312500E+03  3.5215744E-04
  6.0468750E+03  3.5041489E-04
  6.0625000E+03  3.4853976E-04
  6.0937500E+03  3.4407832E-04
  6.1093750E+03  3.4193954E-04
  6.1250000E+03  3.3991192E-04
  6.1562500E+03  3.3564908E-04
  6.1718750E+03  3.3342099E-04
  6.1875000E+03  3.3122614E-04
  6.2031250E+03  3.2912495E-04
  6.2187500E+03  3.2706634E-04
  6.2500000E+03  3.2286902E-04
  6.3125000E+03  3.1461965E-04
  6.3750000E+03  3.0670925E-04
  6.5000000E+03  2.9161575E-04
  6.6250000E+03  2.7744295E-04
  6.7500000E+03  2.6413550E-04
  7.0000000E+03  2.3976737E-04
  7.2500000E+03  2.1812813E-04
  7.5000000E+03  1.9891596E-04
  8.0000000E+03  1.6660991E-04
  8.5000000E+03  1.4081508E-04
  9.0000000E+03  1.1999090E-04
  9.5000000E+03  1.0299524E-04
  1.0000000E+04  8.8990584E-05
  1.0500000E+04  7.7349064E-05
  1.1000000E+04  6.7597980E-05
  1.1500000E+04  5.9373348E-05
  1.2000000E+04  5.2392314E-05
  1.2500000E+04  4.6432398E-05
  1.3000000E+04  4.1316520E-05
  1.3500000E+04  3.6902855E-05
  1.4000000E+04  3.3076882E-05
  1.4500000E+04  2.9745535E-05
  1.5000000E+04  2.6832690E-05
  1.5500000E+04  2.4275711E-05
  1.6000000E+04  2.2022775E-05
  1.6500000E+04  2.0030774E-05
  1.7000000E+04  1.8263651E-05
  1.8000000E+04  1.5287617E-05
  1.9000000E+04  1.2904133E-05
  2.0000000E+04  1.0975187E-05
  2.1000000E+04  9.3992531E-06
  2.2000000E+04  8.1005705E-06
  2.3000000E+04  7.0218821E-06
  2.4000000E+04  6.1194001E-06
  2.5000000E+04  5.3592774E-06
  2.6000000E+04  4.7150886E-06
  2.7000000E+04  4.1660138E-06
  2.8000000E+04  3.6955067E-06
  2.9000000E+04  3.2903154E-06
  3.0000000E+04  2.9397463E-06
  3.1000000E+04  2.6351114E-06
  3.2000000E+04  2.3693070E-06
  3.3000000E+04  2.1364886E-06
  3.4000000E+04  1.9318210E-06
  3.5000000E+04  1.7512825E-06
  3.6000000E+04  1.5915111E-06
  3.8000000E+04  1.3234141E-06
  4.0000000E+04  1.1097823E-06
  4.2000000E+04  9.3778294E-07
  4.4000000E+04  7.9799507E-07
  4.6000000E+04  6.8340633E-07
  4.8000000E+04  5.8873101E-07
  5.0000000E+04  5.0993882E-07
  5.2500000E+04  4.2912089E-07
  5.5000000E+04  3.6371754E-07
  5.7500000E+04  3.1032071E-07
  5.8750000E+04  2.8729929E-07
  6.0000000E+04  2.6637294E-07
  6.2500000E+04  2.2993231E-07
  6.5000000E+04  1.9950834E-07
  6.7500000E+04  1.7394556E-07
  7.0000000E+04  1.5233992E-07
  7.2500000E+04  1.3397801E-07
  7.5000000E+04  1.1829236E-07
  7.7500000E+04  1.0482824E-07
  8.0000000E+04  9.3218662E-08
  8.2500000E+04  8.3165564E-08
  8.5000000E+04  7.4425363E-08
  8.7500000E+04  6.6797843E-08
  9.0000000E+04  6.0117533E-08
  9.2500000E+04  5.4246982E-08
  9.5000000E+04  4.9071467E-08
  1.0000000E+05  4.0435881E-08
  1.0500000E+05  3.3607692E-08
  1.1000000E+05  2.8152642E-08
  1.1500000E+05  2.3753335E-08
  1.2000000E+05  2.0174663E-08
  1.2500000E+05  1.7240294E-08
  1.3000000E+05  1.4816475E-08
  1.3500000E+05  1.2800690E-08
  1.4000000E+05  1.1113594E-08
  1.4500000E+05  9.6932286E-09
  1.5000000E+05  8.4908076E-09
  1.5500000E+05  7.4676118E-09
  1.6000000E+05  6.5926900E-09
  1.6500000E+05  5.8411329E-09
  1.7000000E+05  5.1927619E-09
  1.7500000E+05  4.6311315E-09
  1.8000000E+05  4.1427641E-09
  1.8500000E+05  3.7165544E-09
  1.9000000E+05  3.3433040E-09
  1.9500000E+05  3.0153572E-09
  2.0000000E+05  2.7263140E-09
  2.0500000E+05  2.4708009E-09
  2.1000000E+05  2.2442864E-09
  2.2000000E+05  1.8634850E-09
  2.3000000E+05  1.5595779E-09
  2.4000000E+05  1.3147648E-09
  2.5000000E+05  1.1158526E-09
  2.6000000E+05  9.5294637E-10
  2.7000000E+05  8.1854216E-10
  2.8000000E+05  7.0689103E-10
  2.9000000E+05  6.1354664E-10
  3.0000000E+05  5.3503994E-10
  3.1000000E+05  4.6864200E-10
  3.2000000E+05  4.1218936E-10
  3.3000000E+05  3.6395457E-10
  3.4000000E+05  3.2254903E-10
  3.5000000E+05  2.8684922E-10
  3.6000000E+05  2.5594050E-10
  3.7000000E+05  2.2907424E-10
  3.8000000E+05  2.0563438E-10
  3.9000000E+05  1.8511128E-10
  4.0000000E+05  1.6708124E-10
  4.2000000E+05  1.3714215E-10
  4.4000000E+05  1.1361198E-10
  4.6000000E+05  9.4915381E-11
  4.8000000E+05  7.9909978E-11
  5.0000000E+05  6.7755768E-11
  5.2500000E+05  5.5634656E-11
  5.5000000E+05  4.6107392E-11
  5.7500000E+05  3.8535627E-11
  5.8750000E+05  3.5333256E-11
  6.0000000E+05  3.2456896E-11
  6.2500000E+05  2.7531387E-11
  6.5000000E+05  2.3506095E-11
  6.7500000E+05  2.0190491E-11
  7.0000000E+05  1.7439476E-11
  7.2500000E+05  1.5141407E-11
  7.5000000E+05  1.3209587E-11
  7.7500000E+05  1.1576095E-11
  8.0000000E+05  1.0187260E-11
  8.2500000E+05  9.0003576E-12
  8.5000000E+05  7.9811306E-12
  8.7500000E+05  7.1019173E-12
  9.0000000E+05  6.3402376E-12
  9.2500000E+05  5.6777178E-12
  9.5000000E+05  5.0992546E-12
  9.7500000E+05  4.5923644E-12
  1.0000000E+06  4.1466754E-12
  1.0250000E+06  3.7535301E-12
  1.0500000E+06  3.4056685E-12
  1.1000000E+06  2.8222793E-12
  1.1500000E+06  2.3579551E-12
  1.2000000E+06  1.9847170E-12
  1.2500000E+06  1.6819707E-12
  1.3000000E+06  1.4343585E-12
  1.3500000E+06  1.2302878E-12
  1.4000000E+06  1.0609118E-12
  1.4500000E+06  9.1941043E-13
  1.5000000E+06  8.0047617E-13
  1.5500000E+06  6.9994276E-13
  1.6000000E+06  6.1451313E-13
  1.6500000E+06  5.4155815E-13
  1.7000000E+06  4.7896645E-13
  1.7500000E+06  4.2503163E-13
  1.8000000E+06  3.7836565E-13
  1.8500000E+06  3.3783247E-13
  1.9000000E+06  3.0249716E-13
  1.9500000E+06  2.7158632E-13
  2.0000000E+06  2.4445698E-13
  2.0500000E+06  2.2057215E-13
  2.1000000E+06  1.9948132E-13
  2.2000000E+06  1.6422211E-13
  2.3000000E+06  1.3628716E-13
  2.4000000E+06  1.1394087E-13
  2.5000000E+06  9.5906842E-14
  2.6000000E+06  8.1234461E-14
  2.7000000E+06  6.9207311E-14
  2.8000000E+06  5.9279699E-14
  2.9000000E+06  5.1031930E-14
  3.0000000E+06  4.4138314E-14
  3.1000000E+06  3.8344039E-14
  3.2000000E+06  3.3448157E-14
  3.3000000E+06  2.9290926E-14
  3.4000000E+06  2.5744477E-14
  3.5000000E+06  2.2705764E-14
  3.6000000E+06  2.0091271E-14
  3.7000000E+06  1.7832928E-14
  3.8000000E+06  1.5874956E-14
  3.9000000E+06  1.4171425E-14
  4.0000000E+06  1.2684316E-14
  4.1000000E+06  1.1382007E-14
  4.2000000E+06  1.0238074E-14
  4.3000000E+06  9.2303518E-15
  4.4000000E+06  8.3401654E-15
  4.6000000E+06  6.8516397E-15
  4.8000000E+06  5.6725512E-15
  5.0000000E+06  4.7300180E-15
  5.1250000E+06  4.2365294E-15
  5.2500000E+06  3.8038678E-15
  5.3750000E+06  3.4234202E-15
  5.5000000E+06  3.0879455E-15
  5.7500000E+06  2.5284072E-15
  5.8750000E+06  2.2947681E-15
  6.0000000E+06  2.0866634E-15
  6.2500000E+06  1.7346667E-15
  6.5000000E+06  1.4517710E-15
  6.7500000E+06  1.2226029E-15
  7.0000000E+06  1.0355963E-15
  7.2500000E+06  8.8195792E-16
  7.5000000E+06  7.5493236E-16
  7.7500000E+06  6.4927533E-16
  8.0000000E+06  5.6087963E-16
  8.2500000E+06  4.8652179E-16
  8.5000000E+06  4.2365612E-16
  8.7500000E+06  3.7027999E-16
  9.0000000E+06  3.2479134E-16
  9.2500000E+06  2.8588346E-16
  
  
#  57   4  L3  EION =  5.486000000E+03 eV   260
#  S(0) = 2.361598E+00
  5.4592563E+01  0.0000000E+00
  5.4592563E+03  0.0000000E+00
  5.4592563E+03  6.5246271E-04
  5.4860000E+03  6.5246271E-04
  5.4860548E+03  6.5246271E-04
  5.4862292E+03  6.5996222E-04
  5.4864035E+03  6.6696549E-04
  5.4865778E+03  6.7353123E-04
  5.4867521E+03  6.7970901E-04
  5.4871007E+03  6.9106246E-04
  5.4874494E+03  7.0129246E-04
  5.4881466E+03  7.1911033E-04
  5.4888439E+03  7.3419343E-04
  5.4902384E+03  7.5826894E-04
  5.4916329E+03  7.7600742E-04
  5.4944219E+03  7.9690746E-04
  5.4972110E+03  8.0369490E-04
  5.4986055E+03  8.0361842E-04
  5.5000000E+03  8.0208435E-04
  5.5039063E+03  7.9416337E-04
  5.5078125E+03  7.8620301E-04
  5.5117188E+03  7.8118562E-04
  5.5156250E+03  7.7936801E-04
  5.5195312E+03  7.7981854E-04
  5.5234375E+03  7.8132057E-04
  5.5273438E+03  7.8284229E-04
  5.5312500E+03  7.8373496E-04
  5.5390625E+03  7.8293943E-04
  5.5468750E+03  7.7987157E-04
  5.5546875E+03  7.7664784E-04
  5.5625000E+03  7.7438995E-04
  5.5703125E+03  7.7298000E-04
  5.5781250E+03  7.7172077E-04
  5.5937500E+03  7.6775764E-04
  5.6015625E+03  7.6506190E-04
  5.6093750E+03  7.6227935E-04
  5.6250000E+03  7.5729380E-04
  5.6406250E+03  7.5297188E-04
  5.6562500E+03  7.4830641E-04
  5.6718750E+03  7.4300223E-04
  5.6875000E+03  7.3760586E-04
  5.7187500E+03  7.2759620E-04
  5.7500000E+03  7.1737926E-04
  5.8125000E+03  6.9702212E-04
  5.8750000E+03  6.7720836E-04
  6.0000000E+03  6.3997170E-04
  6.5000000E+03  5.1466880E-04
  6.7500000E+03  4.6350447E-04
  7.0000000E+03  4.1860768E-04
  7.2500000E+03  3.7913405E-04
  7.5000000E+03  3.4434464E-04
  8.0000000E+03  2.8630755E-04
  8.5000000E+03  2.4035836E-04
  9.0000000E+03  2.0352632E-04
  9.5000000E+03  1.7366759E-04
  1.0000000E+04  1.4921543E-04
  1.0500000E+04  1.2901374E-04
  1.1000000E+04  1.1218876E-04
  1.1500000E+04  9.8075279E-05
  1.2000000E+04  8.6157376E-05
  1.2500000E+04  7.6031610E-05
  1.3000000E+04  6.7379401E-05
  1.3500000E+04  5.9946986E-05
  1.4000000E+04  5.3530637E-05
  1.4500000E+04  4.7965648E-05
  1.5000000E+04  4.3118000E-05
  1.6000000E+04  3.5154974E-05
  1.7000000E+04  2.8973251E-05
  1.8000000E+04  2.4109915E-05
  1.9000000E+04  2.0237811E-05
  2.0000000E+04  1.7121532E-05
  2.1000000E+04  1.4588958E-05
  2.2000000E+04  1.2512388E-05
  2.3000000E+04  1.0795832E-05
  2.4000000E+04  9.3662504E-06
  2.5000000E+04  8.1674639E-06
  2.6000000E+04  7.1558086E-06
  2.7000000E+04  6.2970343E-06
  2.8000000E+04  5.5640362E-06
  2.9000000E+04  4.9351927E-06
  3.0000000E+04  4.3931252E-06
  3.1000000E+04  3.9237663E-06
  3.2000000E+04  3.5156553E-06
  3.4000000E+04  2.8472430E-06
  3.6000000E+04  2.3306313E-06
  3.8000000E+04  1.9261260E-06
  4.0000000E+04  1.6056765E-06
  4.2000000E+04  1.3491172E-06
  4.4000000E+04  1.1417246E-06
  4.6000000E+04  9.7259683E-07
  4.8000000E+04  8.3355742E-07
  5.0000000E+04  7.1840198E-07
  5.2500000E+04  6.0090053E-07
  5.5000000E+04  5.0634502E-07
  5.7500000E+04  4.2956660E-07
  5.8750000E+04  3.9659757E-07
  6.0000000E+04  3.6670626E-07
  6.2500000E+04  3.1484858E-07
  6.5000000E+04  2.7176644E-07
  6.7500000E+04  2.3574138E-07
  7.0000000E+04  2.0543494E-07
  7.2500000E+04  1.7979547E-07
  7.5000000E+04  1.5799001E-07
  7.7500000E+04  1.3935380E-07
  8.0000000E+04  1.2335253E-07
  8.2500000E+04  1.0955391E-07
  8.5000000E+04  9.7606015E-08
  9.0000000E+04  7.8160489E-08
  9.5000000E+04  6.3263145E-08
  1.0000000E+05  5.1703110E-08
  1.0500000E+05  4.2628328E-08
  1.1000000E+05  3.5429179E-08
  1.1500000E+05  2.9662891E-08
  1.2000000E+05  2.5003436E-08
  1.2500000E+05  2.1207722E-08
  1.3000000E+05  1.8092403E-08
  1.3500000E+05  1.5517718E-08
  1.4000000E+05  1.3376081E-08
  1.4500000E+05  1.1583921E-08
  1.5000000E+05  1.0075768E-08
  1.5500000E+05  8.7999246E-09
  1.6000000E+05  7.7152693E-09
  1.6500000E+05  6.7888660E-09
  1.7000000E+05  5.9941593E-09
  1.7500000E+05  5.3096096E-09
  1.8000000E+05  4.7176446E-09
  1.8500000E+05  4.2038494E-09
  1.9000000E+05  3.7563379E-09
  2.0000000E+05  3.0224211E-09
  2.1000000E+05  2.4551287E-09
  2.2000000E+05  2.0116735E-09
  2.3000000E+05  1.6614481E-09
  2.4000000E+05  1.3822398E-09
  2.5000000E+05  1.1577148E-09
  2.6000000E+05  9.7571641E-10
  2.7000000E+05  8.2709473E-10
  2.8000000E+05  7.0489241E-10
  2.9000000E+05  6.0376835E-10
  3.0000000E+05  5.1958524E-10
  3.1000000E+05  4.4911202E-10
  3.2000000E+05  3.8980572E-10
  3.3000000E+05  3.3965017E-10
  3.4000000E+05  2.9703601E-10
  3.5000000E+05  2.6067038E-10
  3.6000000E+05  2.2950838E-10
  3.7000000E+05  2.0270046E-10
  3.8000000E+05  1.7955234E-10
  3.9000000E+05  1.5949376E-10
  4.0000000E+05  1.4205400E-10
  4.2000000E+05  1.1353468E-10
  4.4000000E+05  9.1584274E-11
  4.6000000E+05  7.4505211E-11
  4.8000000E+05  6.1083397E-11
  5.0000000E+05  5.0438722E-11
  5.1250000E+05  4.4901444E-11
  5.2500000E+05  4.0070480E-11
  5.3750000E+05  3.5843326E-11
  5.5000000E+05  3.2134118E-11
  5.7500000E+05  2.5991978E-11
  5.8750000E+05  2.3446472E-11
  6.0000000E+05  2.1190259E-11
  6.2500000E+05  1.7401508E-11
  6.5000000E+05  1.4386416E-11
  6.7500000E+05  1.1968014E-11
  7.0000000E+05  1.0013978E-11
  7.2500000E+05  8.4243708E-12
  7.5000000E+05  7.1230029E-12
  7.7500000E+05  6.0512736E-12
  8.0000000E+05  5.1637403E-12
  8.2500000E+05  4.4248964E-12
  8.5000000E+05  3.8067992E-12
  8.7500000E+05  3.2873105E-12
  9.0000000E+05  2.8487808E-12
  9.2500000E+05  2.4770563E-12
  9.5000000E+05  2.1607200E-12
  9.7500000E+05  1.8905123E-12
  1.0000000E+06  1.6588860E-12
  1.0250000E+06  1.4596601E-12
  1.0500000E+06  1.2877492E-12
  1.0750000E+06  1.1389509E-12
  1.1000000E+06  1.0097784E-12
  1.1250000E+06  8.9732684E-13
  1.1500000E+06  7.9916757E-13
  1.2000000E+06  6.3789439E-13
  1.2500000E+06  5.1319023E-13
  1.3000000E+06  4.1589005E-13
  1.3500000E+06  3.3933531E-13
  1.4000000E+06  2.7863300E-13
  1.4500000E+06  2.3015014E-13
  1.5000000E+06  1.9116320E-13
  1.5500000E+06  1.5961211E-13
  1.6000000E+06  1.3392557E-13
  1.6500000E+06  1.1289583E-13
  1.7000000E+06  9.5587228E-14
  1.7500000E+06  8.1269787E-14
  1.8000000E+06  6.9370202E-14
  1.8500000E+06  5.9435409E-14
  1.9000000E+06  5.1105341E-14
  1.9500000E+06  4.4092242E-14
  2.0000000E+06  3.8164935E-14
  2.0500000E+06  3.3136793E-14
  2.1000000E+06  2.8856365E-14
  2.1500000E+06  2.5200162E-14
  2.2000000E+06  2.2067059E-14
  2.2500000E+06  1.9373895E-14
  2.3000000E+06  1.7052009E-14
  2.3500000E+06  1.5044498E-14
  2.4000000E+06  1.3304034E-14
  2.4500000E+06  1.1791111E-14
  2.5000000E+06  1.0472641E-14
  2.6000000E+06  8.3122204E-15
  2.7000000E+06  6.6484176E-15
  2.8000000E+06  5.3559636E-15
  2.9000000E+06  4.3438574E-15
  3.0000000E+06  3.5452960E-15
  3.1000000E+06  2.9107522E-15
  3.2000000E+06  2.4031701E-15
  3.3000000E+06  1.9945869E-15
  3.4000000E+06  1.6637364E-15
  3.5000000E+06  1.3943232E-15
  3.6000000E+06  1.1737718E-15
  3.7000000E+06  9.9231102E-16
  3.8000000E+06  8.4229821E-16
  3.9000000E+06  7.1771883E-16
  4.0000000E+06  6.1381214E-16
  4.1000000E+06  5.2678886E-16
  4.2000000E+06  4.5361757E-16
  4.3000000E+06  3.9186097E-16
  4.4000000E+06  3.3955005E-16
  4.5000000E+06  2.9508683E-16
  4.6000000E+06  2.5716878E-16
  4.7000000E+06  2.2472960E-16
  4.8000000E+06  1.9689292E-16
  5.0000000E+06  1.5225896E-16
  5.1250000E+06  1.3027621E-16
  5.2500000E+06  1.1185300E-16
  5.3750000E+06  9.6352803E-17
  5.5000000E+06  8.3263299E-17
  5.6250000E+06  7.2170167E-17
  5.7500000E+06  6.2736847E-17
  5.8750000E+06  5.4688737E-17
  6.0000000E+06  4.7800862E-17
  6.1250000E+06  4.1888165E-17
  6.2500000E+06  3.6797849E-17
  6.3750000E+06  3.2403277E-17
  6.5000000E+06  2.8599131E-17
  6.6250000E+06  2.5297538E-17
  6.7500000E+06  2.2424935E-17
  7.0000000E+06  1.7729340E-17
  7.2500000E+06  1.4125376E-17
  7.5000000E+06  1.1335516E-17
  7.7500000E+06  9.1584932E-18
  8.0000000E+06  7.4468165E-18
  8.2500000E+06  6.0912949E-18
  8.5000000E+06  5.0105191E-18
  8.7500000E+06  4.1432961E-18
  9.0000000E+06  3.4433552E-18
  9.2500000E+06  2.8754781E-18
  9.5000000E+06  2.4124453E-18
  9.7500000E+06  2.0330765E-18
  
  
#  57   5  M1  EION =  1.365000000E+03 eV   273
#  S(0) = 1.026390E+00
  1.3601599E+01  0.0000000E+00
  1.3601599E+03  0.0000000E+00
  1.3601599E+03  5.8328943E-04
  1.3650000E+03  5.8328943E-04
  1.3650135E+03  5.8328943E-04
  1.3654508E+03  5.7819174E-04
  1.3658882E+03  5.7343950E-04
  1.3663255E+03  5.6901059E-04
  1.3667628E+03  5.6488533E-04
  1.3676375E+03  5.5747725E-04
  1.3685122E+03  5.5109333E-04
  1.3702615E+03  5.4099508E-04
  1.3720108E+03  5.3388320E-04
  1.3755095E+03  5.2631104E-04
  1.3790081E+03  5.2450365E-04
  1.3825068E+03  5.2560180E-04
  1.3860054E+03  5.2760441E-04
  1.3895041E+03  5.2925726E-04
  1.3930027E+03  5.2993344E-04
  1.3965014E+03  5.2948236E-04
  1.4000000E+03  5.2806009E-04
  1.4062500E+03  5.2407561E-04
  1.4125000E+03  5.1970086E-04
  1.4187500E+03  5.1596960E-04
  1.4250000E+03  5.1310416E-04
  1.4312500E+03  5.1082398E-04
  1.4375000E+03  5.0869828E-04
  1.4437500E+03  5.0639455E-04
  1.4500000E+03  5.0377800E-04
  1.4625000E+03  4.9784424E-04
  1.4750000E+03  4.9193310E-04
  1.4812500E+03  4.8921824E-04
  1.4875000E+03  4.8665976E-04
  1.4937500E+03  4.8420940E-04
  1.5000000E+03  4.8178772E-04
  1.5125000E+03  4.7682962E-04
  1.5250000E+03  4.7161150E-04
  1.5375000E+03  4.6630925E-04
  1.5500000E+03  4.6115185E-04
  1.5625000E+03  4.5624184E-04
  1.5750000E+03  4.5150976E-04
  1.6000000E+03  4.4208448E-04
  1.6250000E+03  4.3261962E-04
  1.6500000E+03  4.2356578E-04
  1.6625000E+03  4.1920924E-04
  1.6750000E+03  4.1491131E-04
  1.7000000E+03  4.0642852E-04
  1.7250000E+03  3.9808859E-04
  1.7500000E+03  3.9003097E-04
  1.7625000E+03  3.8613663E-04
  1.7750000E+03  3.8230790E-04
  1.8000000E+03  3.7476969E-04
  1.8500000E+03  3.6019805E-04
  1.8750000E+03  3.5327287E-04
  1.9000000E+03  3.4654091E-04
  1.9500000E+03  3.3354803E-04
  2.0000000E+03  3.2127290E-04
  2.1000000E+03  2.9857864E-04
  2.2000000E+03  2.7813102E-04
  2.3000000E+03  2.5961808E-04
  2.4000000E+03  2.4281752E-04
  2.5000000E+03  2.2755263E-04
  2.6000000E+03  2.1363711E-04
  2.7000000E+03  2.0091451E-04
  2.8000000E+03  1.8925841E-04
  2.9000000E+03  1.7855764E-04
  3.0000000E+03  1.6871365E-04
  3.1000000E+03  1.5963923E-04
  3.2000000E+03  1.5125758E-04
  3.4000000E+03  1.3631008E-04
  3.6000000E+03  1.2341917E-04
  3.8000000E+03  1.1222907E-04
  4.0000000E+03  1.0245673E-04
  4.2000000E+03  9.3874849E-05
  4.4000000E+03  8.6299387E-05
  4.6000000E+03  7.9580287E-05
  4.8000000E+03  7.3594543E-05
  5.0000000E+03  6.8240241E-05
  5.2500000E+03  6.2307154E-05
  5.5000000E+03  5.7092191E-05
  5.7500000E+03  5.2484730E-05
  6.0000000E+03  4.8394780E-05
  6.5000000E+03  4.1484681E-05
  6.7500000E+03  3.8552109E-05
  7.0000000E+03  3.5907898E-05
  7.2500000E+03  3.3515899E-05
  7.5000000E+03  3.1345438E-05
  8.0000000E+03  2.7568167E-05
  8.5000000E+03  2.4407893E-05
  9.0000000E+03  2.1738920E-05
  9.5000000E+03  1.9465826E-05
  1.0000000E+04  1.7515130E-05
  1.0500000E+04  1.5829535E-05
  1.1000000E+04  1.4363829E-05
  1.1500000E+04  1.3081987E-05
  1.2000000E+04  1.1955012E-05
  1.2500000E+04  1.0959376E-05
  1.3000000E+04  1.0075818E-05
  1.3500000E+04  9.2884579E-06
  1.4000000E+04  8.5841154E-06
  1.4500000E+04  7.9517751E-06
  1.5000000E+04  7.3821759E-06
  1.6000000E+04  6.4010538E-06
  1.7000000E+04  5.5910069E-06
  1.8000000E+04  4.9154343E-06
  1.9000000E+04  4.3469308E-06
  2.0000000E+04  3.8646549E-06
  2.1000000E+04  3.4525364E-06
  2.2000000E+04  3.0980283E-06
  2.3000000E+04  2.7912258E-06
  2.4000000E+04  2.5242297E-06
  2.5000000E+04  2.2906811E-06
  2.6000000E+04  2.0854200E-06
  2.7000000E+04  1.9042246E-06
  2.8000000E+04  1.7436169E-06
  2.9000000E+04  1.6007131E-06
  3.0000000E+04  1.4731069E-06
  3.1000000E+04  1.3587785E-06
  3.2000000E+04  1.2560242E-06
  3.3000000E+04  1.1633992E-06
  3.4000000E+04  1.0796723E-06
  3.5000000E+04  1.0037897E-06
  3.6000000E+04  9.3484563E-07
  3.8000000E+04  8.1475083E-07
  4.0000000E+04  7.1429395E-07
  4.2000000E+04  6.2960014E-07
  4.4000000E+04  5.5768390E-07
  4.6000000E+04  4.9621756E-07
  4.8000000E+04  4.4336720E-07
  5.0000000E+04  3.9767379E-07
  5.2500000E+04  3.4885933E-07
  5.5000000E+04  3.0760396E-07
  5.7500000E+04  2.7250263E-07
  5.8750000E+04  2.5690560E-07
  6.0000000E+04  2.4245303E-07
  6.2500000E+04  2.1658185E-07
  6.5000000E+04  1.9419100E-07
  6.7500000E+04  1.7471782E-07
  7.0000000E+04  1.5770531E-07
  7.2500000E+04  1.4277967E-07
  7.5000000E+04  1.2963310E-07
  7.7500000E+04  1.1801062E-07
  8.0000000E+04  1.0769974E-07
  8.2500000E+04  9.8522446E-08
  8.5000000E+04  9.0328863E-08
  8.7500000E+04  8.2992173E-08
  9.0000000E+04  7.6404608E-08
  9.2500000E+04  7.0474193E-08
  9.5000000E+04  6.5122106E-08
  1.0000000E+05  5.5890936E-08
  1.0500000E+05  4.8271404E-08
  1.1000000E+05  4.1931568E-08
  1.1500000E+05  3.6617760E-08
  1.2000000E+05  3.2133947E-08
  1.2500000E+05  2.8327002E-08
  1.3000000E+05  2.5076182E-08
  1.3500000E+05  2.2285447E-08
  1.4000000E+05  1.9877792E-08
  1.4500000E+05  1.7791035E-08
  1.5000000E+05  1.5974596E-08
  1.5500000E+05  1.4387048E-08
  1.6000000E+05  1.2994256E-08
  1.6500000E+05  1.1767934E-08
  1.7000000E+05  1.0684520E-08
  1.7500000E+05  9.7242878E-09
  1.8000000E+05  8.8706500E-09
  1.8500000E+05  8.1095927E-09
  1.9000000E+05  7.4292209E-09
  1.9500000E+05  6.8193982E-09
  2.0000000E+05  6.2714551E-09
  2.0500000E+05  5.7779494E-09
  2.1000000E+05  5.3324695E-09
  2.2000000E+05  4.5641553E-09
  2.3000000E+05  3.9303762E-09
  2.4000000E+05  3.4036641E-09
  2.5000000E+05  2.9629095E-09
  2.6000000E+05  2.5917314E-09
  2.7000000E+05  2.2772944E-09
  2.8000000E+05  2.0094525E-09
  2.9000000E+05  1.7801221E-09
  3.0000000E+05  1.5828151E-09
  3.1000000E+05  1.4122882E-09
  3.2000000E+05  1.2642768E-09
  3.3000000E+05  1.1352910E-09
  3.4000000E+05  1.0224580E-09
  3.5000000E+05  9.2339985E-10
  3.6000000E+05  8.3613866E-10
  3.7000000E+05  7.5902094E-10
  3.8000000E+05  6.9065817E-10
  3.9000000E+05  6.2987918E-10
  4.0000000E+05  5.7569169E-10
  4.1000000E+05  5.2725195E-10
  4.2000000E+05  4.8384007E-10
  4.3000000E+05  4.4483955E-10
  4.4000000E+05  4.0972062E-10
  4.6000000E+05  3.4936233E-10
  4.8000000E+05  2.9979716E-10
  5.0000000E+05  2.5877976E-10
  5.1250000E+05  2.3670359E-10
  5.2500000E+05  2.1694970E-10
  5.3750000E+05  1.9922944E-10
  5.5000000E+05  1.8329529E-10
  5.7500000E+05  1.5596245E-10
  5.8750000E+05  1.4422074E-10
  6.0000000E+05  1.3357097E-10
  6.2500000E+05  1.1508118E-10
  6.5000000E+05  9.9700764E-11
  6.7500000E+05  8.6819661E-11
  7.0000000E+05  7.5963531E-11
  7.2500000E+05  6.6759952E-11
  7.5000000E+05  5.8914331E-11
  7.7500000E+05  5.2191890E-11
  8.0000000E+05  4.6404144E-11
  8.2500000E+05  4.1398696E-11
  8.5000000E+05  3.7051497E-11
  8.7500000E+05  3.3260937E-11
  9.0000000E+05  2.9943257E-11
  9.2500000E+05  2.7029090E-11
  9.5000000E+05  2.4460718E-11
  9.7500000E+05  2.2189873E-11
  1.0000000E+06  2.0176011E-11
  1.0250000E+06  1.8384918E-11
  1.0500000E+06  1.6787600E-11
  1.0750000E+06  1.5359387E-11
  1.1000000E+06  1.4079210E-11
  1.1250000E+06  1.2929004E-11
  1.1500000E+06  1.1893233E-11
  1.1750000E+06  1.0958494E-11
  1.2000000E+06  1.0113182E-11
  1.2250000E+06  9.3472244E-12
  1.2500000E+06  8.6518514E-12
  1.3000000E+06  7.4431839E-12
  1.3500000E+06  6.4365845E-12
  1.4000000E+06  5.5929086E-12
  1.4500000E+06  4.8815896E-12
  1.5000000E+06  4.2785502E-12
  1.5500000E+06  3.7646719E-12
  1.6000000E+06  3.3246630E-12
  1.6500000E+06  2.9462048E-12
  1.7000000E+06  2.6193064E-12
  1.7500000E+06  2.3358157E-12
  1.8000000E+06  2.0890448E-12
  1.8500000E+06  1.8734743E-12
  1.9000000E+06  1.6845257E-12
  1.9500000E+06  1.5183824E-12
  2.0000000E+06  1.3718482E-12
  2.0500000E+06  1.2422354E-12
  2.1000000E+06  1.1272743E-12
  2.1500000E+06  1.0250410E-12
  2.2000000E+06  9.3389889E-13
  2.2500000E+06  8.5245094E-13
  2.3000000E+06  7.7949999E-13
  2.3500000E+06  7.1401675E-13
  2.4000000E+06  6.5511348E-13
  2.4500000E+06  6.0202240E-13
  2.5000000E+06  5.5407768E-13
  2.6000000E+06  4.7138475E-13
  2.7000000E+06  4.0322791E-13
  2.8000000E+06  3.4668392E-13
  2.9000000E+06  2.9948695E-13
  3.0000000E+06  2.5986655E-13
  3.1000000E+06  2.2642871E-13
  3.2000000E+06  1.9806897E-13
  3.3000000E+06  1.7390473E-13
  3.4000000E+06  1.5322515E-13
  3.5000000E+06  1.3545338E-13
  3.6000000E+06  1.2011702E-13
  3.7000000E+06  1.0683006E-13
  3.8000000E+06  9.5275900E-14
  3.9000000E+06  8.5194516E-14
  4.0000000E+06  7.6374827E-14
  4.1000000E+06  6.8640210E-14
  4.2000000E+06  6.1840863E-14
  
  
#  57   6  M2  EION =  1.207000000E+03 eV   276
#  S(0) = 1.353499E+00
  1.1867834E+01  0.0000000E+00
  1.1867834E+03  0.0000000E+00
  1.1867834E+03  6.9425811E-04
  1.2070000E+03  6.9425811E-04
  1.2070121E+03  6.9425811E-04
  1.2071464E+03  7.0039160E-04
  1.2072807E+03  7.0620970E-04
  1.2074151E+03  7.1174085E-04
  1.2075494E+03  7.1701013E-04
  1.2078181E+03  7.2684896E-04
  1.2080867E+03  7.3587429E-04
  1.2086241E+03  7.5192634E-04
  1.2091614E+03  7.6583983E-04
  1.2102361E+03  7.8883946E-04
  1.2113108E+03  8.0689905E-04
  1.2134602E+03  8.3185073E-04
  1.2156096E+03  8.4534947E-04
  1.2177590E+03  8.5058605E-04
  1.2199084E+03  8.5035606E-04
  1.2220578E+03  8.4698810E-04
  1.2242072E+03  8.4222754E-04
  1.2263566E+03  8.3725390E-04
  1.2285060E+03  8.3277387E-04
  1.2306554E+03  8.2914122E-04
  1.2328048E+03  8.2646585E-04
  1.2371036E+03  8.2369804E-04
  1.2414024E+03  8.2325153E-04
  1.2457012E+03  8.2362821E-04
  1.2500000E+03  8.2368635E-04
  1.2562500E+03  8.2211986E-04
  1.2625000E+03  8.1868565E-04
  1.2687500E+03  8.1436773E-04
  1.2750000E+03  8.1014191E-04
  1.2812500E+03  8.0649935E-04
  1.2875000E+03  8.0342444E-04
  1.3000000E+03  7.9773501E-04
  1.3125000E+03  7.9101878E-04
  1.3250000E+03  7.8327929E-04
  1.3375000E+03  7.7560657E-04
  1.3500000E+03  7.6848587E-04
  1.3625000E+03  7.6158058E-04
  1.3750000E+03  7.5443667E-04
  1.3875000E+03  7.4691230E-04
  1.4000000E+03  7.3927315E-04
  1.4250000E+03  7.2449977E-04
  1.4500000E+03  7.1022984E-04
  1.4750000E+03  6.9570399E-04
  1.5000000E+03  6.8135632E-04
  1.5250000E+03  6.6752716E-04
  1.5500000E+03  6.5397848E-04
  1.5625000E+03  6.4720793E-04
  1.5750000E+03  6.4048474E-04
  1.6000000E+03  6.2733753E-04
  1.6500000E+03  6.0210443E-04
  1.7000000E+03  5.7790473E-04
  1.8000000E+03  5.3288346E-04
  1.9000000E+03  4.9197914E-04
  2.0000000E+03  4.5479557E-04
  2.1000000E+03  4.2102957E-04
  2.2000000E+03  3.9028182E-04
  2.3000000E+03  3.6233290E-04
  2.4000000E+03  3.3688601E-04
  2.5000000E+03  3.1367912E-04
  2.6000000E+03  2.9249148E-04
  2.7000000E+03  2.7312498E-04
  2.8000000E+03  2.5539914E-04
  2.9000000E+03  2.3915112E-04
  3.0000000E+03  2.2423488E-04
  3.1000000E+03  2.1052040E-04
  3.2000000E+03  1.9789160E-04
  3.4000000E+03  1.7548885E-04
  3.6000000E+03  1.5632561E-04
  3.8000000E+03  1.3984137E-04
  4.0000000E+03  1.2558578E-04
  4.2000000E+03  1.1319521E-04
  4.4000000E+03  1.0237448E-04
  4.6000000E+03  9.2882955E-05
  4.8000000E+03  8.4522754E-05
  5.0000000E+03  7.7129950E-05
  5.2500000E+03  6.9043993E-05
  5.5000000E+03  6.2040698E-05
  5.7500000E+03  5.5944829E-05
  6.0000000E+03  5.0614265E-05
  6.5000000E+03  4.1804767E-05
  6.7500000E+03  3.8151007E-05
  7.0000000E+03  3.4905527E-05
  7.2500000E+03  3.2013065E-05
  7.5000000E+03  2.9427084E-05
  8.0000000E+03  2.5023039E-05
  8.5000000E+03  2.1443498E-05
  9.0000000E+03  1.8505041E-05
  9.5000000E+03  1.6071019E-05
  1.0000000E+04  1.4038226E-05
  1.0500000E+04  1.2327748E-05
  1.1000000E+04  1.0878550E-05
  1.1500000E+04  9.6429368E-06
  1.2000000E+04  8.5832696E-06
  1.2500000E+04  7.6695801E-06
  1.3000000E+04  6.8778070E-06
  1.3500000E+04  6.1884804E-06
  1.4000000E+04  5.5857352E-06
  1.4500000E+04  5.0565549E-06
  1.5000000E+04  4.5901909E-06
  1.5500000E+04  4.1777169E-06
  1.6000000E+04  3.8116786E-06
  1.6500000E+04  3.4858171E-06
  1.7000000E+04  3.1948524E-06
  1.8000000E+04  2.7003830E-06
  1.9000000E+04  2.2998104E-06
  2.0000000E+04  1.9722044E-06
  2.1000000E+04  1.7019468E-06
  2.2000000E+04  1.4772288E-06
  2.3000000E+04  1.2890157E-06
  2.4000000E+04  1.1303193E-06
  2.5000000E+04  9.9567969E-07
  2.6000000E+04  8.8079295E-07
  2.7000000E+04  7.8223637E-07
  2.8000000E+04  6.9726692E-07
  2.9000000E+04  6.2367020E-07
  3.0000000E+04  5.5964596E-07
  3.1000000E+04  5.0372124E-07
  3.2000000E+04  4.5468352E-07
  3.3000000E+04  4.1152905E-07
  3.4000000E+04  3.7342235E-07
  3.5000000E+04  3.3966443E-07
  3.6000000E+04  3.0966763E-07
  3.8000000E+04  2.5904809E-07
  4.0000000E+04  2.1842355E-07
  4.2000000E+04  1.8550143E-07
  4.4000000E+04  1.5858362E-07
  4.6000000E+04  1.3639557E-07
  4.8000000E+04  1.1796912E-07
  5.0000000E+04  1.0256077E-07
  5.2500000E+04  8.6678234E-08
  5.5000000E+04  7.3759363E-08
  5.7500000E+04  6.3162463E-08
  5.8750000E+04  5.8578409E-08
  6.0000000E+04  5.4402823E-08
  6.2500000E+04  4.7110168E-08
  6.5000000E+04  4.0998695E-08
  6.7500000E+04  3.5845682E-08
  7.0000000E+04  3.1476024E-08
  7.2500000E+04  2.7750912E-08
  7.5000000E+04  2.4559461E-08
  7.7500000E+04  2.1812459E-08
  8.0000000E+04  1.9437649E-08
  8.2500000E+04  1.7376134E-08
  8.5000000E+04  1.5579625E-08
  8.7500000E+04  1.4008306E-08
  9.0000000E+04  1.2629174E-08
  9.2500000E+04  1.1414739E-08
  9.5000000E+04  1.0341992E-08
  9.7500000E+04  9.3915901E-09
  1.0000000E+05  8.5472012E-09
  1.0250000E+05  7.7949840E-09
  1.0500000E+05  7.1231587E-09
  1.1000000E+05  5.9818738E-09
  1.1500000E+05  5.0587658E-09
  1.2000000E+05  4.3058108E-09
  1.2500000E+05  3.6868578E-09
  1.3000000E+05  3.1743947E-09
  1.3500000E+05  2.7472668E-09
  1.4000000E+05  2.3890523E-09
  1.4500000E+05  2.0868929E-09
  1.5000000E+05  1.8306371E-09
  1.5500000E+05  1.6122081E-09
  1.6000000E+05  1.4251345E-09
  1.6500000E+05  1.2641962E-09
  1.7000000E+05  1.1251560E-09
  1.7500000E+05  1.0045539E-09
  1.8000000E+05  8.9954918E-10
  1.8500000E+05  8.0779704E-10
  1.9000000E+05  7.2735209E-10
  1.9500000E+05  6.5659268E-10
  2.0000000E+05  5.9416112E-10
  2.0500000E+05  5.3891577E-10
  2.1000000E+05  4.8989264E-10
  2.1500000E+05  4.4627460E-10
  2.2000000E+05  4.0736646E-10
  2.2500000E+05  3.7257475E-10
  2.3000000E+05  3.4139105E-10
  2.4000000E+05  2.8815989E-10
  2.5000000E+05  2.4484557E-10
  2.6000000E+05  2.0932328E-10
  2.7000000E+05  1.7997866E-10
  2.8000000E+05  1.5557281E-10
  2.9000000E+05  1.3514604E-10
  3.0000000E+05  1.1794844E-10
  3.1000000E+05  1.0338926E-10
  3.2000000E+05  9.0999522E-11
  3.3000000E+05  8.0404268E-11
  3.4000000E+05  7.1301743E-11
  3.5000000E+05  6.3447546E-11
  3.6000000E+05  5.6642515E-11
  3.7000000E+05  5.0723460E-11
  3.8000000E+05  4.5555962E-11
  3.9000000E+05  4.1028728E-11
  4.0000000E+05  3.7049144E-11
  4.1000000E+05  3.3539803E-11
  4.2000000E+05  3.0435740E-11
  4.3000000E+05  2.7682195E-11
  4.4000000E+05  2.5232829E-11
  4.6000000E+05  2.1094930E-11
  4.8000000E+05  1.7771170E-11
  5.0000000E+05  1.5076896E-11
  5.1250000E+05  1.3649927E-11
  5.2500000E+05  1.2387880E-11
  5.3750000E+05  1.1268417E-11
  5.5000000E+05  1.0272645E-11
  5.7500000E+05  8.5903745E-12
  5.8750000E+05  7.8785169E-12
  6.0000000E+05  7.2389228E-12
  6.2500000E+05  6.1431857E-12
  6.5000000E+05  5.2472131E-12
  6.7500000E+05  4.5088317E-12
  7.0000000E+05  3.8959018E-12
  7.2500000E+05  3.3836710E-12
  7.5000000E+05  2.9529036E-12
  7.7500000E+05  2.5885219E-12
  8.0000000E+05  2.2786072E-12
  8.2500000E+05  2.0136655E-12
  8.5000000E+05  1.7860813E-12
  8.7500000E+05  1.5897033E-12
  9.0000000E+05  1.4195300E-12
  9.2500000E+05  1.2714712E-12
  9.5000000E+05  1.1421640E-12
  9.7500000E+05  1.0288280E-12
  1.0000000E+06  9.2915296E-13
  1.0250000E+06  8.4120978E-13
  1.0500000E+06  7.6338021E-13
  1.0750000E+06  6.9430078E-13
  1.1000000E+06  6.3281788E-13
  1.1250000E+06  5.7795139E-13
  1.1500000E+06  5.2886573E-13
  1.2000000E+06  4.4527832E-13
  1.2500000E+06  3.7745647E-13
  1.3000000E+06  3.2196934E-13
  1.3500000E+06  2.7622647E-13
  1.4000000E+06  2.3825038E-13
  1.4500000E+06  2.0651626E-13
  1.5000000E+06  1.7983714E-13
  1.5500000E+06  1.5728087E-13
  1.6000000E+06  1.3810951E-13
  1.6500000E+06  1.2173442E-13
  1.7000000E+06  1.0768279E-13
  1.7500000E+06  9.5572324E-14
  1.8000000E+06  8.5092087E-14
  1.8500000E+06  7.5987580E-14
  1.9000000E+06  6.8049307E-14
  1.9500000E+06  6.1103922E-14
  2.0000000E+06  5.5007298E-14
  2.0500000E+06  4.9639036E-14
  2.1000000E+06  4.4898107E-14
  2.1500000E+06  4.0699378E-14
  2.2000000E+06  3.6970831E-14
  2.2500000E+06  3.3651312E-14
  2.3000000E+06  3.0688696E-14
  2.4000000E+06  2.5662168E-14
  2.5000000E+06  2.1604678E-14
  2.6000000E+06  1.8302809E-14
  2.7000000E+06  1.5595695E-14
  2.8000000E+06  1.3360756E-14
  2.9000000E+06  1.1503652E-14
  3.0000000E+06  9.9511634E-15
  3.1000000E+06  8.6459948E-15
  3.2000000E+06  7.5430159E-15
  3.3000000E+06  6.6063593E-15
  3.4000000E+06  5.8072855E-15
  3.5000000E+06  5.1225914E-15
  3.6000000E+06  4.5333735E-15
  3.7000000E+06  4.0242427E-15
  3.8000000E+06  3.5826194E-15
  3.9000000E+06  3.1981937E-15
  4.0000000E+06  2.8625861E-15
  4.1000000E+06  2.5688183E-15
  4.2000000E+06  2.3110043E-15
  
  
#  57   7  M3  EION =  1.124000000E+03 eV   275
#  S(0) = 2.895643E+00
  1.0998533E+01  0.0000000E+00
  1.0998533E+03  0.0000000E+00
  1.0998533E+03  1.8029633E-03
  1.1240000E+03  1.8029633E-03
  1.1240112E+03  1.8029633E-03
  1.1241737E+03  1.8198911E-03
  1.1243361E+03  1.8357319E-03
  1.1244985E+03  1.8506096E-03
  1.1246609E+03  1.8646294E-03
  1.1249858E+03  1.8904442E-03
  1.1253107E+03  1.9137557E-03
  1.1259604E+03  1.9544808E-03
  1.1266101E+03  1.9891173E-03
  1.1279095E+03  2.0449640E-03
  1.1292090E+03  2.0869853E-03
  1.1318079E+03  2.1390503E-03
  1.1344067E+03  2.1588796E-03
  1.1370056E+03  2.1577251E-03
  1.1396045E+03  2.1452963E-03
  1.1422034E+03  2.1287256E-03
  1.1448022E+03  2.1124660E-03
  1.1474011E+03  2.0988159E-03
  1.1500000E+03  2.0885854E-03
  1.1531250E+03  2.0806231E-03
  1.1562500E+03  2.0763438E-03
  1.1625000E+03  2.0731441E-03
  1.1687500E+03  2.0694484E-03
  1.1750000E+03  2.0610949E-03
  1.1812500E+03  2.0486759E-03
  1.1875000E+03  2.0347087E-03
  1.1937500E+03  2.0213593E-03
  1.2000000E+03  2.0095471E-03
  1.2125000E+03  1.9890666E-03
  1.2250000E+03  1.9679088E-03
  1.2312500E+03  1.9561732E-03
  1.2375000E+03  1.9439258E-03
  1.2500000E+03  1.9192316E-03
  1.2625000E+03  1.8958840E-03
  1.2750000E+03  1.8737447E-03
  1.2875000E+03  1.8515868E-03
  1.3000000E+03  1.8287684E-03
  1.3500000E+03  1.7386964E-03
  1.4000000E+03  1.6533445E-03
  1.4500000E+03  1.5725791E-03
  1.5000000E+03  1.4961798E-03
  1.6000000E+03  1.3568563E-03
  1.7000000E+03  1.2336165E-03
  1.8000000E+03  1.1242430E-03
  1.9000000E+03  1.0270640E-03
  2.0000000E+03  9.4046693E-04
  2.1000000E+03  8.6313087E-04
  2.2000000E+03  7.9380649E-04
  2.3000000E+03  7.3157952E-04
  2.4000000E+03  6.7561713E-04
  2.5000000E+03  6.2515851E-04
  2.6000000E+03  5.7955202E-04
  2.7000000E+03  5.3823821E-04
  2.8000000E+03  5.0073241E-04
  2.9000000E+03  4.6661232E-04
  3.0000000E+03  4.3550844E-04
  3.1000000E+03  4.0709762E-04
  3.2000000E+03  3.8109620E-04
  3.4000000E+03  3.3535543E-04
  3.6000000E+03  2.9662860E-04
  3.8000000E+03  2.6362159E-04
  4.0000000E+03  2.3531566E-04
  4.2000000E+03  2.1090185E-04
  4.4000000E+03  1.8973255E-04
  4.6000000E+03  1.7128471E-04
  4.8000000E+03  1.5513322E-04
  5.0000000E+03  1.4093130E-04
  5.2500000E+03  1.2549065E-04
  5.5000000E+03  1.1220096E-04
  5.7500000E+03  1.0070057E-04
  6.0000000E+03  9.0698847E-05
  6.5000000E+03  7.4292086E-05
  6.7500000E+03  6.7536189E-05
  7.0000000E+03  6.1561434E-05
  7.2500000E+03  5.6258775E-05
  7.5000000E+03  5.1536907E-05
  8.0000000E+03  4.3539939E-05
  8.5000000E+03  3.7085815E-05
  9.0000000E+03  3.1822117E-05
  9.5000000E+03  2.7488511E-05
  1.0000000E+04  2.3889868E-05
  1.0500000E+04  2.0878048E-05
  1.1000000E+04  1.8339214E-05
  1.1500000E+04  1.6184947E-05
  1.2000000E+04  1.4345874E-05
  1.2500000E+04  1.2767056E-05
  1.3000000E+04  1.1404604E-05
  1.3500000E+04  1.0223179E-05
  1.4000000E+04  9.1941080E-06
  1.4500000E+04  8.2939720E-06
  1.5000000E+04  7.5035156E-06
  1.5500000E+04  6.8068071E-06
  1.6000000E+04  6.1905928E-06
  1.6500000E+04  5.6437881E-06
  1.7000000E+04  5.1570730E-06
  1.8000000E+04  4.3336171E-06
  1.9000000E+04  3.6703825E-06
  2.0000000E+04  3.1309363E-06
  2.1000000E+04  2.6882500E-06
  2.2000000E+04  2.3220004E-06
  2.3000000E+04  2.0167168E-06
  2.4000000E+04  1.7604938E-06
  2.5000000E+04  1.5440740E-06
  2.6000000E+04  1.3601915E-06
  2.7000000E+04  1.2030951E-06
  2.8000000E+04  1.0681946E-06
  2.9000000E+04  9.5179877E-07
  3.0000000E+04  8.5091933E-07
  3.1000000E+04  7.6312036E-07
  3.2000000E+04  6.8640401E-07
  3.3000000E+04  6.1912215E-07
  3.4000000E+04  5.5990770E-07
  3.5000000E+04  5.0762091E-07
  3.6000000E+04  4.6130666E-07
  3.8000000E+04  3.8350386E-07
  4.0000000E+04  3.2143245E-07
  4.2000000E+04  2.7141499E-07
  4.4000000E+04  2.3074257E-07
  4.6000000E+04  1.9739285E-07
  4.8000000E+04  1.6983752E-07
  5.0000000E+04  1.4690855E-07
  5.2500000E+04  1.2339911E-07
  5.5000000E+04  1.0438595E-07
  5.7500000E+04  8.8876273E-08
  5.8750000E+04  8.2194499E-08
  6.0000000E+04  7.6124117E-08
  6.2500000E+04  6.5562522E-08
  6.5000000E+04  5.6756033E-08
  6.7500000E+04  4.9366914E-08
  7.0000000E+04  4.3130841E-08
  7.2500000E+04  3.7839224E-08
  7.5000000E+04  3.3326161E-08
  7.7500000E+04  2.9458723E-08
  8.0000000E+04  2.6129691E-08
  8.2500000E+04  2.3252024E-08
  8.5000000E+04  2.0754632E-08
  8.7500000E+04  1.8579124E-08
  9.0000000E+04  1.6677281E-08
  9.2500000E+04  1.5009085E-08
  9.5000000E+04  1.3541163E-08
  9.7500000E+04  1.2245553E-08
  1.0000000E+05  1.1098732E-08
  1.0250000E+05  1.0080822E-08
  1.0500000E+05  9.1749667E-09
  1.1000000E+05  7.6441010E-09
  1.1500000E+05  6.4144209E-09
  1.2000000E+05  5.4181430E-09
  1.2500000E+05  4.6045527E-09
  1.3000000E+05  3.9352733E-09
  1.3500000E+05  3.3809605E-09
  1.4000000E+05  2.9189607E-09
  1.4500000E+05  2.5316293E-09
  1.5000000E+05  2.2051083E-09
  1.5500000E+05  1.9284288E-09
  1.6000000E+05  1.6928465E-09
  1.6500000E+05  1.4913418E-09
  1.7000000E+05  1.3182436E-09
  1.7500000E+05  1.1689434E-09
  1.8000000E+05  1.0396746E-09
  1.8500000E+05  9.2734269E-10
  1.9000000E+05  8.2939163E-10
  1.9500000E+05  7.4370051E-10
  2.0000000E+05  6.6850117E-10
  2.0500000E+05  6.0231318E-10
  2.1000000E+05  5.4389174E-10
  2.2000000E+05  4.4630618E-10
  2.3000000E+05  3.6910653E-10
  2.4000000E+05  3.0746481E-10
  2.5000000E+05  2.5782359E-10
  2.6000000E+05  2.1753017E-10
  2.7000000E+05  1.8458451E-10
  2.8000000E+05  1.5746326E-10
  2.9000000E+05  1.3499513E-10
  3.0000000E+05  1.1627149E-10
  3.1000000E+05  1.0058172E-10
  3.2000000E+05  8.7365826E-11
  3.3000000E+05  7.6179283E-11
  3.4000000E+05  6.6666835E-11
  3.5000000E+05  5.8542783E-11
  3.6000000E+05  5.1575982E-11
  3.7000000E+05  4.5578342E-11
  3.8000000E+05  4.0395980E-11
  3.9000000E+05  3.5902385E-11
  4.0000000E+05  3.1993046E-11
  4.1000000E+05  2.8581222E-11
  4.2000000E+05  2.5594598E-11
  4.3000000E+05  2.2972647E-11
  4.4000000E+05  2.0664506E-11
  4.5000000E+05  1.8627273E-11
  4.6000000E+05  1.6824623E-11
  4.7000000E+05  1.5225696E-11
  4.8000000E+05  1.3804189E-11
  5.0000000E+05  1.1406669E-11
  5.1250000E+05  1.0158677E-11
  5.2500000E+05  9.0693568E-12
  5.3750000E+05  8.1157499E-12
  5.5000000E+05  7.2786151E-12
  5.7500000E+05  5.8915261E-12
  5.8750000E+05  5.3163171E-12
  6.0000000E+05  4.8062866E-12
  6.2500000E+05  3.9493628E-12
  6.5000000E+05  3.2669586E-12
  6.7500000E+05  2.7192523E-12
  7.0000000E+05  2.2764454E-12
  7.2500000E+05  1.9160148E-12
  7.5000000E+05  1.6207791E-12
  7.7500000E+05  1.3775156E-12
  8.0000000E+05  1.1759638E-12
  8.2500000E+05  1.0081012E-12
  8.5000000E+05  8.6761099E-13
  8.7500000E+05  7.4948540E-13
  9.0000000E+05  6.4972974E-13
  9.2500000E+05  5.6513849E-13
  9.5000000E+05  4.9312506E-13
  9.7500000E+05  4.3159084E-13
  1.0000000E+06  3.7882458E-13
  1.0250000E+06  3.3342424E-13
  1.0500000E+06  2.9423606E-13
  1.0750000E+06  2.6030627E-13
  1.1000000E+06  2.3084310E-13
  1.1250000E+06  2.0518673E-13
  1.1500000E+06  1.8278518E-13
  1.1750000E+06  1.6317507E-13
  1.2000000E+06  1.4596603E-13
  1.2250000E+06  1.3082812E-13
  1.2500000E+06  1.1748160E-13
  1.2750000E+06  1.0568856E-13
  1.3000000E+06  9.5246123E-14
  1.3250000E+06  8.5980750E-14
  1.3500000E+06  7.7743595E-14
  1.4000000E+06  6.3859519E-14
  1.4500000E+06  5.2765938E-14
  1.5000000E+06  4.3841850E-14
  1.5500000E+06  3.6617298E-14
  1.6000000E+06  3.0733636E-14
  1.6500000E+06  2.5915043E-14
  1.7000000E+06  2.1947829E-14
  1.7500000E+06  1.8665214E-14
  1.8000000E+06  1.5936178E-14
  1.8500000E+06  1.3657142E-14
  1.9000000E+06  1.1745747E-14
  1.9500000E+06  1.0136151E-14
  2.0000000E+06  8.7754391E-15
  2.0500000E+06  7.6208709E-15
  2.1000000E+06  6.6377658E-15
  2.1500000E+06  5.7978420E-15
  2.2000000E+06  5.0779330E-15
  2.2500000E+06  4.4589835E-15
  2.3000000E+06  3.9252573E-15
  2.3500000E+06  3.4637090E-15
  2.4000000E+06  3.0634851E-15
  2.4500000E+06  2.7155240E-15
  2.5000000E+06  2.4122345E-15
  2.5500000E+06  2.1472366E-15
  2.6000000E+06  1.9151511E-15
  2.6500000E+06  1.7114295E-15
  2.7000000E+06  1.5322136E-15
  2.7500000E+06  1.3742223E-15
  2.8000000E+06  1.2346573E-15
  2.8500000E+06  1.1111259E-15
  2.9000000E+06  1.0015784E-15
  3.0000000E+06  8.1763423E-16
  3.1000000E+06  6.7144541E-16
  3.2000000E+06  5.5449163E-16
  3.3000000E+06  4.6033000E-16
  3.4000000E+06  3.8405148E-16
  3.5000000E+06  3.2190199E-16
  3.6000000E+06  2.7099020E-16
  3.7000000E+06  2.2909006E-16
  3.8000000E+06  1.9446748E-16
  3.9000000E+06  1.6574511E-16
  
  
#  57   8  M4  EION =  8.510000000E+02 eV   280
#  S(0) = 5.658318E+00
  4.2550000E+00  0.0000000E+00
  4.2550000E+02  0.0000000E+00
  4.2550000E+02  2.1696689E-03
  8.5100000E+02  2.1696689E-03
  8.5100000E+02  5.1245048E-04
  8.5100865E+02  5.1245048E-04
  8.5108520E+02  5.3583805E-04
  8.5116175E+02  5.5999223E-04
  8.5123830E+02  5.8491556E-04
  8.5131484E+02  6.1061022E-04
  8.5146794E+02  6.6432167E-04
  8.5162104E+02  7.2114024E-04
  8.5192724E+02  8.4413067E-04
  8.5223343E+02  9.7959052E-04
  8.5284582E+02  1.2874184E-03
  8.5345822E+02  1.6422887E-03
  8.5407061E+02  2.0394362E-03
  8.5468300E+02  2.4714898E-03
  8.5529539E+02  2.9286833E-03
  8.5590778E+02  3.3995251E-03
  8.5713257E+02  4.3334818E-03
  8.5774496E+02  4.7742598E-03
  8.5835735E+02  5.1858469E-03
  8.5896974E+02  5.5626478E-03
  8.5958213E+02  5.9017034E-03
  8.6080692E+02  6.4658138E-03
  8.6325649E+02  7.2080470E-03
  8.6448127E+02  7.4424036E-03
  8.6570605E+02  7.6196756E-03
  8.6693084E+02  7.7581502E-03
  8.6815562E+02  7.8704061E-03
  8.7060519E+02  8.0455419E-03
  8.7550432E+02  8.2717385E-03
  8.8040346E+02  8.3523265E-03
  8.8530259E+02  8.3026381E-03
  8.9020173E+02  8.1733150E-03
  8.9510086E+02  8.0198639E-03
  9.0000000E+02  7.8766730E-03
  9.0625000E+02  7.7246785E-03
  9.1250000E+02  7.5978162E-03
  9.1875000E+02  7.4787246E-03
  9.2500000E+02  7.3568377E-03
  9.3125000E+02  7.2316186E-03
  9.3750000E+02  7.1076531E-03
  9.5000000E+02  6.8808608E-03
  9.6250000E+02  6.6839497E-03
  9.7500000E+02  6.4987867E-03
  9.8125000E+02  6.4065934E-03
  9.8750000E+02  6.3150776E-03
  1.0000000E+03  6.1369664E-03
  1.0250000E+03  5.8131318E-03
  1.0500000E+03  5.5134175E-03
  1.1000000E+03  4.9620424E-03
  1.1500000E+03  4.4759414E-03
  1.2000000E+03  4.0455906E-03
  1.2500000E+03  3.6631439E-03
  1.3000000E+03  3.3242688E-03
  1.3500000E+03  3.0235536E-03
  1.4000000E+03  2.7555476E-03
  1.4500000E+03  2.5168688E-03
  1.5000000E+03  2.3034769E-03
  1.6000000E+03  1.9402092E-03
  1.7000000E+03  1.6461785E-03
  1.8000000E+03  1.4058881E-03
  1.9000000E+03  1.2081154E-03
  2.0000000E+03  1.0442598E-03
  2.1000000E+03  9.0755096E-04
  2.2000000E+03  7.9273388E-04
  2.3000000E+03  6.9571565E-04
  2.4000000E+03  6.1326709E-04
  2.5000000E+03  5.4282038E-04
  2.6000000E+03  4.8231982E-04
  2.7000000E+03  4.3011004E-04
  2.8000000E+03  3.8484996E-04
  2.9000000E+03  3.4544650E-04
  3.0000000E+03  3.1100360E-04
  3.1000000E+03  2.8078244E-04
  3.2000000E+03  2.5417064E-04
  3.4000000E+03  2.0981709E-04
  3.6000000E+03  1.7476917E-04
  3.8000000E+03  1.4676370E-04
  4.0000000E+03  1.2415969E-04
  4.2000000E+03  1.0574805E-04
  4.4000000E+03  9.0625658E-05
  4.6000000E+03  7.8109707E-05
  4.8000000E+03  6.7678003E-05
  5.0000000E+03  5.8927003E-05
  5.2500000E+03  4.9878669E-05
  5.5000000E+03  4.2496639E-05
  5.7500000E+03  3.6425769E-05
  6.0000000E+03  3.1396301E-05
  6.5000000E+03  2.3679859E-05
  6.7500000E+03  2.0706682E-05
  7.0000000E+03  1.8182502E-05
  7.2500000E+03  1.6028488E-05
  7.5000000E+03  1.4181482E-05
  7.7500000E+03  1.2590553E-05
  8.0000000E+03  1.1214366E-05
  8.2500000E+03  1.0019155E-05
  8.5000000E+03  8.9771910E-06
  9.0000000E+03  7.2653103E-06
  9.5000000E+03  5.9379643E-06
  1.0000000E+04  4.8964659E-06
  1.0500000E+04  4.0704170E-06
  1.1000000E+04  3.4088074E-06
  1.1500000E+04  2.8741491E-06
  1.2000000E+04  2.4385278E-06
  1.2500000E+04  2.0809126E-06
  1.3000000E+04  1.7852833E-06
  1.3500000E+04  1.5393117E-06
  1.4000000E+04  1.3334246E-06
  1.4500000E+04  1.1601216E-06
  1.5000000E+04  1.0134793E-06
  1.5500000E+04  8.8878544E-07
  1.6000000E+04  7.8226433E-07
  1.6500000E+04  6.9087067E-07
  1.7000000E+04  6.1213334E-07
  1.8000000E+04  4.8492233E-07
  1.9000000E+04  3.8842309E-07
  2.0000000E+04  3.1426138E-07
  2.1000000E+04  2.5658887E-07
  2.2000000E+04  2.1125261E-07
  2.3000000E+04  1.7526004E-07
  2.4000000E+04  1.4642494E-07
  2.5000000E+04  1.2312986E-07
  2.6000000E+04  1.0416442E-07
  2.7000000E+04  8.8612997E-08
  2.8000000E+04  7.5775964E-08
  2.9000000E+04  6.5113719E-08
  3.0000000E+04  5.6206561E-08
  3.1000000E+04  4.8725294E-08
  3.2000000E+04  4.2409709E-08
  3.3000000E+04  3.7052723E-08
  3.4000000E+04  3.2488431E-08
  3.5000000E+04  2.8583029E-08
  3.6000000E+04  2.5227973E-08
  3.7000000E+04  2.2334747E-08
  3.8000000E+04  1.9830769E-08
  3.9000000E+04  1.7656229E-08
  4.0000000E+04  1.5761607E-08
  4.2000000E+04  1.2654173E-08
  4.4000000E+04  1.0253308E-08
  4.6000000E+04  8.3784286E-09
  4.8000000E+04  6.8998469E-09
  5.0000000E+04  5.7231864E-09
  5.2500000E+04  4.5727764E-09
  5.5000000E+04  3.6885039E-09
  5.7500000E+04  3.0012656E-09
  5.8750000E+04  2.7155275E-09
  6.0000000E+04  2.4617219E-09
  6.2500000E+04  2.0341625E-09
  6.5000000E+04  1.6924110E-09
  6.7500000E+04  1.4170528E-09
  7.0000000E+04  1.1935345E-09
  7.2500000E+04  1.0108361E-09
  7.5000000E+04  8.6053397E-10
  7.7500000E+04  7.3613280E-10
  8.0000000E+04  6.3258326E-10
  8.2500000E+04  5.4593002E-10
  8.5000000E+04  4.7305167E-10
  8.7500000E+04  4.1146788E-10
  9.0000000E+04  3.5919519E-10
  9.2500000E+04  3.1463816E-10
  9.5000000E+04  2.7650562E-10
  9.7500000E+04  2.4374691E-10
  1.0000000E+05  2.1550279E-10
  1.0250000E+05  1.9106728E-10
  1.0500000E+05  1.6985747E-10
  1.1000000E+05  1.3526171E-10
  1.1500000E+05  1.0873101E-10
  1.2000000E+05  8.8165076E-11
  1.2500000E+05  7.2063969E-11
  1.3000000E+05  5.9342209E-11
  1.3500000E+05  4.9204609E-11
  1.4000000E+05  4.1062028E-11
  1.4500000E+05  3.4473347E-11
  1.5000000E+05  2.9105037E-11
  1.5500000E+05  2.4702636E-11
  1.6000000E+05  2.1070326E-11
  1.6500000E+05  1.8056189E-11
  1.7000000E+05  1.5541488E-11
  1.7500000E+05  1.3432757E-11
  1.8000000E+05  1.1655927E-11
  1.8500000E+05  1.0151920E-11
  1.9000000E+05  8.8733352E-12
  1.9500000E+05  7.7819174E-12
  2.0000000E+05  6.8466276E-12
  2.0500000E+05  6.0421519E-12
  2.1000000E+05  5.3477420E-12
  2.2000000E+05  4.2237301E-12
  2.3000000E+05  3.3700984E-12
  2.4000000E+05  2.7142461E-12
  2.5000000E+05  2.2049467E-12
  2.6000000E+05  1.8055376E-12
  2.7000000E+05  1.4894371E-12
  2.8000000E+05  1.2371411E-12
  2.9000000E+05  1.0341753E-12
  3.0000000E+05  8.6968659E-13
  3.1000000E+05  7.3545934E-13
  3.2000000E+05  6.2521652E-13
  3.3000000E+05  5.3412064E-13
  3.4000000E+05  4.5841509E-13
  3.5000000E+05  3.9516043E-13
  3.6000000E+05  3.4203952E-13
  3.7000000E+05  2.9721360E-13
  3.8000000E+05  2.5921481E-13
  3.9000000E+05  2.2686423E-13
  4.0000000E+05  1.9920935E-13
  4.1000000E+05  1.7547629E-13
  4.2000000E+05  1.5503333E-13
  4.3000000E+05  1.3736223E-13
  4.4000000E+05  1.2203581E-13
  4.6000000E+05  9.7061451E-14
  4.8000000E+05  7.7931017E-14
  5.0000000E+05  6.3115203E-14
  5.1250000E+05  5.5548429E-14
  5.2500000E+05  4.9033396E-14
  5.3750000E+05  4.3404261E-14
  5.5000000E+05  3.8524342E-14
  5.7500000E+05  3.0578597E-14
  5.8750000E+05  2.7340130E-14
  6.0000000E+05  2.4499233E-14
  6.2500000E+05  1.9797138E-14
  6.5000000E+05  1.6123900E-14
  6.7500000E+05  1.3227945E-14
  7.0000000E+05  1.0925357E-14
  7.2500000E+05  9.0801439E-15
  7.5000000E+05  7.5906502E-15
  7.7500000E+05  6.3801113E-15
  8.0000000E+05  5.3900191E-15
  8.2500000E+05  4.5753948E-15
  8.5000000E+05  3.9013852E-15
  8.7500000E+05  3.3407800E-15
  9.0000000E+05  2.8721849E-15
  9.2500000E+05  2.4786662E-15
  9.5000000E+05  2.1467332E-15
  9.7500000E+05  1.8655743E-15
  1.0000000E+06  1.6264761E-15
  1.0250000E+06  1.4223789E-15
  1.0500000E+06  1.2475335E-15
  1.0750000E+06  1.0972351E-15
  1.1000000E+06  9.6761595E-16
  1.1250000E+06  8.5548316E-16
  1.1500000E+06  7.5818966E-16
  1.2000000E+06  5.9966776E-16
  1.2500000E+06  4.7838794E-16
  1.3000000E+06  3.8468267E-16
  1.3500000E+06  3.1162047E-16
  1.4000000E+06  2.5417073E-16
  1.4500000E+06  2.0864179E-16
  1.5000000E+06  1.7229566E-16
  1.5500000E+06  1.4308126E-16
  1.6000000E+06  1.1944817E-16
  1.6500000E+06  1.0021445E-16
  1.7000000E+06  8.4471988E-17
  1.7500000E+06  7.1517857E-17
  1.8000000E+06  6.0804277E-17
  1.8500000E+06  5.1901454E-17
  1.9000000E+06  4.4469845E-17
  1.9500000E+06  3.8239617E-17
  2.0000000E+06  3.2995106E-17
  2.0500000E+06  2.8563018E-17
  2.1000000E+06  2.4803470E-17
  2.1500000E+06  2.1603006E-17
  2.2000000E+06  1.8869178E-17
  2.2500000E+06  1.6526290E-17
  2.3000000E+06  1.4512115E-17
  2.3500000E+06  1.2775315E-17
  2.4000000E+06  1.1273367E-17
  2.4500000E+06  9.9709171E-18
  2.5000000E+06  8.8384990E-18
  2.6000000E+06  6.9891641E-18
  2.7000000E+06  5.5713266E-18
  2.8000000E+06  4.4746801E-18
  2.9000000E+06  3.6190939E-18
  3.0000000E+06  2.9460260E-18
  3.1000000E+06  2.4124766E-18
  3.2000000E+06  1.9867244E-18
  3.3000000E+06  1.6451322E-18
  3.4000000E+06  1.3696115E-18
  
  
#  57   9  M5  EION =  8.340000000E+02 eV   280
#  S(0) = 8.502322E+00
  4.1700000E+00  0.0000000E+00
  4.1700000E+02  0.0000000E+00
  4.1700000E+02  3.3816473E-03
  8.3400000E+02  3.3816473E-03
  8.3400000E+02  7.7481805E-04
  8.3400847E+02  7.7481805E-04
  8.3410842E+02  8.2395966E-04
  8.3420836E+02  8.7512739E-04
  8.3430831E+02  9.2832749E-04
  8.3440826E+02  9.8356530E-04
  8.3460815E+02  1.1001706E-03
  8.3480805E+02  1.2249638E-03
  8.3520783E+02  1.4990818E-03
  8.3560762E+02  1.8055685E-03
  8.3640720E+02  2.5114577E-03
  8.3720678E+02  3.3275642E-03
  8.3880593E+02  5.1756520E-03
  8.3960551E+02  6.1306177E-03
  8.4040508E+02  7.0523914E-03
  8.4120466E+02  7.9077764E-03
  8.4200424E+02  8.6742617E-03
  8.4360339E+02  9.9072545E-03
  8.4520254E+02  1.0769107E-02
  8.4680169E+02  1.1350122E-02
  8.4840085E+02  1.1745271E-02
  8.5000000E+02  1.2026346E-02
  8.5312500E+02  1.2402311E-02
  8.5625000E+02  1.2656707E-02
  8.5937500E+02  1.2821042E-02
  8.6250000E+02  1.2895067E-02
  8.6875000E+02  1.2801190E-02
  8.7500000E+02  1.2520951E-02
  8.8125000E+02  1.2215318E-02
  8.8750000E+02  1.1956747E-02
  8.9375000E+02  1.1744643E-02
  9.0000000E+02  1.1552748E-02
  9.0625000E+02  1.1360413E-02
  9.1250000E+02  1.1162621E-02
  9.2500000E+02  1.0774943E-02
  9.3750000E+02  1.0434416E-02
  9.4375000E+02  1.0280536E-02
  9.5000000E+02  1.0132477E-02
  9.6250000E+02  9.8408546E-03
  9.7500000E+02  9.5532934E-03
  1.0000000E+03  9.0222326E-03
  1.0125000E+03  8.7795990E-03
  1.0250000E+03  8.5442031E-03
  1.0375000E+03  8.3126565E-03
  1.0500000E+03  8.0875328E-03
  1.0750000E+03  7.6626718E-03
  1.1000000E+03  7.2682712E-03
  1.1250000E+03  6.8929278E-03
  1.1500000E+03  6.5405240E-03
  1.2000000E+03  5.9014312E-03
  1.2500000E+03  5.3343094E-03
  1.3000000E+03  4.8345989E-03
  1.3500000E+03  4.3905496E-03
  1.4000000E+03  3.9966725E-03
  1.4500000E+03  3.6463264E-03
  1.5000000E+03  3.3330397E-03
  1.6000000E+03  2.8017929E-03
  1.7000000E+03  2.3726117E-03
  1.8000000E+03  2.0226767E-03
  1.9000000E+03  1.7354702E-03
  2.0000000E+03  1.4979034E-03
  2.1000000E+03  1.2999820E-03
  2.2000000E+03  1.1340136E-03
  2.3000000E+03  9.9398703E-04
  2.4000000E+03  8.7515717E-04
  2.5000000E+03  7.7375719E-04
  2.6000000E+03  6.8677892E-04
  2.7000000E+03  6.1180548E-04
  2.8000000E+03  5.4688233E-04
  2.9000000E+03  4.9041896E-04
  3.0000000E+03  4.4111316E-04
  3.1000000E+03  3.9789257E-04
  3.2000000E+03  3.5986933E-04
  3.4000000E+03  2.9657937E-04
  3.6000000E+03  2.4665212E-04
  3.8000000E+03  2.0682002E-04
  4.0000000E+03  1.7471772E-04
  4.2000000E+03  1.4860664E-04
  4.4000000E+03  1.2718998E-04
  4.6000000E+03  1.0948787E-04
  4.8000000E+03  9.4751896E-05
  5.0000000E+03  8.2404918E-05
  5.2500000E+03  6.9654725E-05
  5.5000000E+03  5.9266710E-05
  5.7500000E+03  5.0734936E-05
  6.0000000E+03  4.3675671E-05
  6.5000000E+03  3.2864103E-05
  6.7500000E+03  2.8705725E-05
  7.0000000E+03  2.5179182E-05
  7.2500000E+03  2.2172970E-05
  7.5000000E+03  1.9597872E-05
  8.0000000E+03  1.5467114E-05
  8.5000000E+03  1.2358453E-05
  9.0000000E+03  9.9839793E-06
  9.5000000E+03  8.1460151E-06
  1.0000000E+04  6.7062085E-06
  1.0500000E+04  5.5660261E-06
  1.1000000E+04  4.6541852E-06
  1.1500000E+04  3.9183740E-06
  1.2000000E+04  3.3196960E-06
  1.2500000E+04  2.8288869E-06
  1.3000000E+04  2.4236811E-06
  1.3500000E+04  2.0869688E-06
  1.4000000E+04  1.8054789E-06
  1.4500000E+04  1.5688252E-06
  1.5000000E+04  1.3688156E-06
  1.5500000E+04  1.1989397E-06
  1.6000000E+04  1.0539863E-06
  1.6500000E+04  9.2975662E-07
  1.7000000E+04  8.2284740E-07
  1.8000000E+04  6.5039062E-07
  1.9000000E+04  5.1983940E-07
  2.0000000E+04  4.1970832E-07
  2.1000000E+04  3.4199047E-07
  2.2000000E+04  2.8101014E-07
  2.3000000E+04  2.3268503E-07
  2.4000000E+04  1.9403723E-07
  2.5000000E+04  1.6286756E-07
  2.6000000E+04  1.3753292E-07
  2.7000000E+04  1.1679216E-07
  2.8000000E+04  9.9698336E-08
  2.9000000E+04  8.5522294E-08
  3.0000000E+04  7.3697619E-08
  3.1000000E+04  6.3780585E-08
  3.2000000E+04  5.5420981E-08
  3.3000000E+04  4.8340495E-08
  3.4000000E+04  4.2316354E-08
  3.5000000E+04  3.7169115E-08
  3.6000000E+04  3.2753413E-08
  3.8000000E+04  2.5664382E-08
  4.0000000E+04  2.0334309E-08
  4.2000000E+04  1.6274940E-08
  4.4000000E+04  1.3146928E-08
  4.6000000E+04  1.0710608E-08
  4.8000000E+04  8.7942258E-09
  5.0000000E+04  7.2730580E-09
  5.2500000E+04  5.7900026E-09
  5.5000000E+04  4.6535834E-09
  5.7500000E+04  3.7730880E-09
  5.8750000E+04  3.4078463E-09
  6.0000000E+04  3.0839096E-09
  6.2500000E+04  2.5394043E-09
  6.5000000E+04  2.1054575E-09
  6.7500000E+04  1.7568303E-09
  7.0000000E+04  1.4746499E-09
  7.2500000E+04  1.2446563E-09
  7.5000000E+04  1.0559752E-09
  7.7500000E+04  9.0024259E-10
  8.0000000E+04  7.7097065E-10
  8.2500000E+04  6.6308805E-10
  8.5000000E+04  5.7260163E-10
  8.7500000E+04  4.9634561E-10
  9.0000000E+04  4.3179420E-10
  9.2500000E+04  3.7691948E-10
  9.5000000E+04  3.3008370E-10
  1.0000000E+05  2.5545428E-10
  1.0500000E+05  1.9991712E-10
  1.1000000E+05  1.5805517E-10
  1.1500000E+05  1.2613061E-10
  1.2000000E+05  1.0152281E-10
  1.2500000E+05  8.2367152E-11
  1.3000000E+05  6.7319343E-11
  1.3500000E+05  5.5398299E-11
  1.4000000E+05  4.5879853E-11
  1.4500000E+05  3.8223802E-11
  1.5000000E+05  3.2023352E-11
  1.5500000E+05  2.6969378E-11
  1.6000000E+05  2.2824895E-11
  1.6500000E+05  1.9406821E-11
  1.7000000E+05  1.6572683E-11
  1.7500000E+05  1.4210804E-11
  1.8000000E+05  1.2233037E-11
  1.8500000E+05  1.0569390E-11
  1.9000000E+05  9.1639524E-12
  1.9500000E+05  7.9718044E-12
  2.0000000E+05  6.9566594E-12
  2.0500000E+05  6.0890520E-12
  2.1000000E+05  5.3449381E-12
  2.2000000E+05  4.1518209E-12
  2.3000000E+05  3.2574829E-12
  2.4000000E+05  2.5794017E-12
  2.5000000E+05  2.0598589E-12
  2.6000000E+05  1.6579155E-12
  2.7000000E+05  1.3441540E-12
  2.8000000E+05  1.0971817E-12
  2.9000000E+05  9.0126896E-13
  3.0000000E+05  7.4473103E-13
  3.1000000E+05  6.1880439E-13
  3.2000000E+05  5.1685699E-13
  3.3000000E+05  4.3382804E-13
  3.4000000E+05  3.6582536E-13
  3.5000000E+05  3.0983327E-13
  3.6000000E+05  2.6349889E-13
  3.7000000E+05  2.2497413E-13
  3.8000000E+05  1.9279831E-13
  3.9000000E+05  1.6581009E-13
  4.0000000E+05  1.4308089E-13
  4.1000000E+05  1.2386437E-13
  4.2000000E+05  1.0755763E-13
  4.3000000E+05  9.3671295E-14
  4.4000000E+05  8.1806256E-14
  4.6000000E+05  6.2890470E-14
  4.8000000E+05  4.8826629E-14
  5.0000000E+05  3.8253162E-14
  5.1250000E+05  3.2982989E-14
  5.2500000E+05  2.8527770E-14
  5.3750000E+05  2.4747951E-14
  5.5000000E+05  2.1530140E-14
  5.6250000E+05  1.8781787E-14
  5.7500000E+05  1.6427033E-14
  5.8750000E+05  1.4403448E-14
  6.0000000E+05  1.2659449E-14
  6.2500000E+05  9.8462521E-15
  6.5000000E+05  7.7236520E-15
  6.6250000E+05  6.8611760E-15
  6.7500000E+05  6.1065952E-15
  7.0000000E+05  4.8636150E-15
  7.2500000E+05  3.9002123E-15
  7.5000000E+05  3.1477011E-15
  7.7500000E+05  2.5556470E-15
  8.0000000E+05  2.0866682E-15
  8.2500000E+05  1.7128076E-15
  8.5000000E+05  1.4129812E-15
  8.7500000E+05  1.1711651E-15
  9.0000000E+05  9.7509285E-16
  9.2500000E+05  8.1530631E-16
  9.5000000E+05  6.8446471E-16
  9.7500000E+05  5.7683557E-16
  1.0000000E+06  4.8791622E-16
  1.0250000E+06  4.1415014E-16
  1.0500000E+06  3.5271331E-16
  1.0750000E+06  3.0135199E-16
  1.1000000E+06  2.5825909E-16
  1.1250000E+06  2.2197897E-16
  1.1500000E+06  1.9133371E-16
  1.1750000E+06  1.6536610E-16
  1.2000000E+06  1.4329516E-16
  1.2250000E+06  1.2448127E-16
  1.2500000E+06  1.0839860E-16
  1.3000000E+06  8.2766507E-17
  1.3500000E+06  6.3744758E-17
  1.4000000E+06  4.9492852E-17
  1.4500000E+06  3.8718952E-17
  1.5000000E+06  3.0505939E-17
  1.5500000E+06  2.4195843E-17
  1.6000000E+06  1.9312030E-17
  1.6500000E+06  1.5505871E-17
  1.7000000E+06  1.2520104E-17
  1.7500000E+06  1.0163290E-17
  1.8000000E+06  8.2918465E-18
  1.8500000E+06  6.7974181E-18
  1.9000000E+06  5.5976630E-18
  1.9500000E+06  4.6296075E-18
  2.0000000E+06  3.8448133E-18
  2.0500000E+06  3.2057205E-18
  2.1000000E+06  2.6830302E-18
  2.1500000E+06  2.2537683E-18
  2.2000000E+06  1.8998196E-18
  2.2500000E+06  1.6068354E-18
  2.3000000E+06  1.3634108E-18
  2.3500000E+06  1.1604391E-18
  2.4000000E+06  9.9061678E-19
  2.4500000E+06  8.4806103E-19
  2.5000000E+06  7.2801398E-19
  2.5500000E+06  6.2661278E-19
  2.6000000E+06  5.4070938E-19
  2.6500000E+06  4.6772889E-19
  2.7000000E+06  4.0555780E-19
  2.7500000E+06  3.5245575E-19
  2.8000000E+06  3.0698488E-19
  2.8500000E+06  2.6795313E-19
  2.9000000E+06  2.3436923E-19
  3.0000000E+06  1.8037342E-19
  3.1000000E+06  1.3987495E-19
  3.2000000E+06  1.0927057E-19
  3.3000000E+06  8.5977468E-20
  
  
#  57  10  N1  EION =  2.730000000E+02 eV   280
#  S(0) = 7.976764E-01
  2.6812308E+00  0.0000000E+00
  2.6812308E+02  0.0000000E+00
  2.6812308E+02  1.3518973E-03
  2.7300000E+02  1.3518973E-03
  2.7300279E+02  1.3518973E-03
  2.7335265E+02  1.3415432E-03
  2.7370251E+02  1.3317556E-03
  2.7405237E+02  1.3225015E-03
  2.7440223E+02  1.3137512E-03
  2.7510195E+02  1.2976570E-03
  2.7580168E+02  1.2832850E-03
  2.7720112E+02  1.2590892E-03
  2.7860056E+02  1.2401005E-03
  2.8000000E+02  1.2254443E-03
  2.8250000E+02  1.2077432E-03
  2.8500000E+02  1.1979463E-03
  2.8750000E+02  1.1932193E-03
  2.8875000E+02  1.1920421E-03
  2.9000000E+02  1.1913456E-03
  2.9250000E+02  1.1906477E-03
  2.9500000E+02  1.1899281E-03
  2.9750000E+02  1.1884099E-03
  3.0000000E+02  1.1856731E-03
  3.0500000E+02  1.1762071E-03
  3.1000000E+02  1.1624807E-03
  3.1500000E+02  1.1466259E-03
  3.1750000E+02  1.1385272E-03
  3.2000000E+02  1.1305567E-03
  3.2500000E+02  1.1154088E-03
  3.3000000E+02  1.1015319E-03
  3.3500000E+02  1.0887407E-03
  3.4000000E+02  1.0765953E-03
  3.4500000E+02  1.0646225E-03
  3.5000000E+02  1.0524894E-03
  3.5500000E+02  1.0400187E-03
  3.6000000E+02  1.0272267E-03
  3.7000000E+02  1.0011758E-03
  3.8000000E+02  9.7562344E-04
  3.9000000E+02  9.5136093E-04
  4.0000000E+02  9.2833608E-04
  4.1000000E+02  9.0609008E-04
  4.2000000E+02  8.8416428E-04
  4.3000000E+02  8.6247534E-04
  4.4000000E+02  8.4114031E-04
  4.5000000E+02  8.2042577E-04
  4.6000000E+02  8.0049882E-04
  4.7000000E+02  7.8134846E-04
  4.8000000E+02  7.6291512E-04
  5.0000000E+02  7.2764125E-04
  5.2500000E+02  6.8603213E-04
  5.3750000E+02  6.6637484E-04
  5.5000000E+02  6.4754938E-04
  5.6250000E+02  6.2956350E-04
  5.7500000E+02  6.1231922E-04
  6.0000000E+02  5.7965127E-04
  6.5000000E+02  5.2109570E-04
  6.7500000E+02  4.9505223E-04
  7.0000000E+02  4.7089713E-04
  7.2500000E+02  4.4836569E-04
  7.5000000E+02  4.2731972E-04
  8.0000000E+02  3.8946990E-04
  8.2500000E+02  3.7240130E-04
  8.5000000E+02  3.5637795E-04
  8.7500000E+02  3.4133322E-04
  9.0000000E+02  3.2722018E-04
  9.5000000E+02  3.0152966E-04
  1.0000000E+03  2.7871667E-04
  1.0500000E+03  2.5835687E-04
  1.1000000E+03  2.4014854E-04
  1.1500000E+03  2.2380271E-04
  1.2000000E+03  2.0906757E-04
  1.2500000E+03  1.9573561E-04
  1.3000000E+03  1.8363310E-04
  1.3500000E+03  1.7261601E-04
  1.4000000E+03  1.6256188E-04
  1.4500000E+03  1.5336325E-04
  1.5000000E+03  1.4492543E-04
  1.6000000E+03  1.3001483E-04
  1.7000000E+03  1.1729408E-04
  1.8000000E+03  1.0635358E-04
  1.9000000E+03  9.6875864E-05
  2.0000000E+03  8.8611090E-05
  2.1000000E+03  8.1360490E-05
  2.2000000E+03  7.4964324E-05
  2.3000000E+03  6.9293094E-05
  2.4000000E+03  6.4240959E-05
  2.5000000E+03  5.9720729E-05
  2.6000000E+03  5.5660077E-05
  2.7000000E+03  5.1998569E-05
  2.8000000E+03  4.8685422E-05
  2.9000000E+03  4.5677692E-05
  3.0000000E+03  4.2938862E-05
  3.1000000E+03  4.0437734E-05
  3.2000000E+03  3.8147519E-05
  3.4000000E+03  3.4110461E-05
  3.6000000E+03  3.0677017E-05
  3.8000000E+03  2.7732256E-05
  4.0000000E+03  2.5187393E-05
  4.2000000E+03  2.2972909E-05
  4.4000000E+03  2.1033830E-05
  4.6000000E+03  1.9326226E-05
  4.8000000E+03  1.7814629E-05
  5.0000000E+03  1.6470095E-05
  5.2500000E+03  1.4988496E-05
  5.5000000E+03  1.3693369E-05
  5.7500000E+03  1.2554713E-05
  6.0000000E+03  1.1548356E-05
  6.5000000E+03  9.8574112E-06
  6.7500000E+03  9.1433552E-06
  7.0000000E+03  8.5013692E-06
  7.2500000E+03  7.9221514E-06
  7.5000000E+03  7.3978542E-06
  7.7500000E+03  6.9218230E-06
  8.0000000E+03  6.4883809E-06
  8.2500000E+03  6.0926594E-06
  8.5000000E+03  5.7304651E-06
  9.0000000E+03  5.0926229E-06
  9.5000000E+03  4.5511133E-06
  1.0000000E+04  4.0877559E-06
  1.0500000E+04  3.6884409E-06
  1.1000000E+04  3.3420806E-06
  1.1500000E+04  3.0398686E-06
  1.2000000E+04  2.7747416E-06
  1.2500000E+04  2.5409803E-06
  1.3000000E+04  2.3339188E-06
  1.3500000E+04  2.1497188E-06
  1.4000000E+04  1.9852006E-06
  1.4500000E+04  1.8377147E-06
  1.5000000E+04  1.7050385E-06
  1.5500000E+04  1.5852968E-06
  1.6000000E+04  1.4768996E-06
  1.6500000E+04  1.3784922E-06
  1.7000000E+04  1.2889139E-06
  1.8000000E+04  1.1323872E-06
  1.9000000E+04  1.0008385E-06
  2.0000000E+04  8.8935996E-07
  2.1000000E+04  7.9418000E-07
  2.2000000E+04  7.1236459E-07
  2.3000000E+04  6.4160281E-07
  2.4000000E+04  5.8005552E-07
  2.5000000E+04  5.2624505E-07
  2.6000000E+04  4.7897342E-07
  2.7000000E+04  4.3726170E-07
  2.8000000E+04  4.0030409E-07
  2.9000000E+04  3.6743281E-07
  3.0000000E+04  3.3809070E-07
  3.1000000E+04  3.1181040E-07
  3.2000000E+04  2.8819785E-07
  3.3000000E+04  2.6691897E-07
  3.4000000E+04  2.4768916E-07
  3.5000000E+04  2.3026496E-07
  3.6000000E+04  2.1443722E-07
  3.8000000E+04  1.8687373E-07
  4.0000000E+04  1.6382384E-07
  4.2000000E+04  1.4439487E-07
  4.4000000E+04  1.2789976E-07
  4.6000000E+04  1.1380323E-07
  4.8000000E+04  1.0168376E-07
  5.0000000E+04  9.1206172E-08
  5.2500000E+04  8.0013487E-08
  5.5000000E+04  7.0554446E-08
  5.7500000E+04  6.2506684E-08
  5.8750000E+04  5.8930780E-08
  6.0000000E+04  5.5617283E-08
  6.2500000E+04  4.9685884E-08
  6.5000000E+04  4.4552358E-08
  6.7500000E+04  4.0087659E-08
  7.0000000E+04  3.6186997E-08
  7.2500000E+04  3.2764672E-08
  7.5000000E+04  2.9750137E-08
  7.7500000E+04  2.7084953E-08
  8.0000000E+04  2.4720424E-08
  8.2500000E+04  2.2615747E-08
  8.5000000E+04  2.0736561E-08
  8.7500000E+04  1.9053796E-08
  9.0000000E+04  1.7542748E-08
  9.2500000E+04  1.6182343E-08
  9.5000000E+04  1.4954525E-08
  9.7500000E+04  1.3843759E-08
  1.0000000E+05  1.2836628E-08
  1.0250000E+05  1.1921508E-08
  1.0500000E+05  1.1088288E-08
  1.1000000E+05  9.6333979E-09
  1.1500000E+05  8.4137916E-09
  1.2000000E+05  7.3845337E-09
  1.2500000E+05  6.5105326E-09
  1.3000000E+05  5.7641119E-09
  1.3500000E+05  5.1232572E-09
  1.4000000E+05  4.5703126E-09
  1.4500000E+05  4.0910119E-09
  1.5000000E+05  3.6737494E-09
  1.5500000E+05  3.3090204E-09
  1.6000000E+05  2.9889941E-09
  1.6500000E+05  2.7071844E-09
  1.7000000E+05  2.4581893E-09
  1.7500000E+05  2.2374845E-09
  1.8000000E+05  2.0412629E-09
  1.8500000E+05  1.8663064E-09
  1.9000000E+05  1.7098832E-09
  1.9500000E+05  1.5696658E-09
  2.0000000E+05  1.4436631E-09
  2.0500000E+05  1.3301669E-09
  2.1000000E+05  1.2277061E-09
  2.1500000E+05  1.1350089E-09
  2.2000000E+05  1.0509723E-09
  2.2500000E+05  9.7463659E-10
  2.3000000E+05  9.0516459E-10
  2.4000000E+05  7.8397187E-10
  2.5000000E+05  6.8254253E-10
  2.6000000E+05  5.9711109E-10
  2.7000000E+05  5.2472894E-10
  2.8000000E+05  4.6306503E-10
  2.9000000E+05  4.1026146E-10
  3.0000000E+05  3.6482627E-10
  3.1000000E+05  3.2555353E-10
  3.2000000E+05  2.9146227E-10
  3.3000000E+05  2.6174985E-10
  3.4000000E+05  2.3575561E-10
  3.5000000E+05  2.1293262E-10
  3.6000000E+05  1.9282584E-10
  3.7000000E+05  1.7505478E-10
  3.8000000E+05  1.5929989E-10
  3.9000000E+05  1.4529161E-10
  4.0000000E+05  1.3280165E-10
  4.1000000E+05  1.2163578E-10
  4.2000000E+05  1.1162816E-10
  4.3000000E+05  1.0263682E-10
  4.4000000E+05  9.4539730E-11
  4.5000000E+05  8.7231704E-11
  4.6000000E+05  8.0621801E-11
  4.7000000E+05  7.4631137E-11
  4.8000000E+05  6.9191066E-11
  5.0000000E+05  5.9730583E-11
  5.1250000E+05  5.4638482E-11
  5.2500000E+05  5.0081774E-11
  5.3750000E+05  4.5993882E-11
  5.5000000E+05  4.2317744E-11
  5.7500000E+05  3.6011130E-11
  5.8750000E+05  3.3301641E-11
  6.0000000E+05  3.0843973E-11
  6.1250000E+05  2.8610403E-11
  6.2500000E+05  2.6576719E-11
  6.3750000E+05  2.4721715E-11
  6.5000000E+05  2.3026759E-11
  6.7500000E+05  2.0053348E-11
  7.0000000E+05  1.7547064E-11
  7.2500000E+05  1.5422079E-11
  7.5000000E+05  1.3610499E-11
  7.7500000E+05  1.2058185E-11
  8.0000000E+05  1.0721655E-11
  8.2500000E+05  9.5657262E-12
  8.5000000E+05  8.5617505E-12
  8.7500000E+05  7.6862708E-12
  9.0000000E+05  6.9199665E-12
  9.2500000E+05  6.2468300E-12
  9.5000000E+05  5.6535352E-12
  9.7500000E+05  5.1289388E-12
  1.0000000E+06  4.6636796E-12
  1.0250000E+06  4.2498595E-12
  1.0500000E+06  3.8807872E-12
  1.0750000E+06  3.5507689E-12
  1.1000000E+06  3.2549414E-12
  1.1250000E+06  2.9891359E-12
  1.1500000E+06  2.7497652E-12
  1.1750000E+06  2.5337333E-12
  1.2000000E+06  2.3383601E-12
  1.2250000E+06  2.1613192E-12
  1.2500000E+06  2.0005848E-12
  1.2750000E+06  1.8543893E-12
  1.3000000E+06  1.7211876E-12
  1.3250000E+06  1.5996233E-12
  1.3500000E+06  1.4885019E-12
  1.4000000E+06  1.2934944E-12
  1.4500000E+06  1.1290914E-12
  1.5000000E+06  9.8968404E-13
  1.5500000E+06  8.7082847E-13
  1.6000000E+06  7.6898903E-13
  1.6500000E+06  6.8138754E-13
  1.7000000E+06  6.0579160E-13
  1.7500000E+06  5.4034931E-13
  
  
#  57  11  N2  EION =  2.100000000E+02 eV   290
#  S(0) = 8.615632E-01
  2.0523210E+00  0.0000000E+00
  2.0523210E+02  0.0000000E+00
  2.0523210E+02  1.0140468E-03
  2.1000000E+02  1.0140468E-03
  2.1000272E+02  1.0140468E-03
  2.1050265E+02  1.0105702E-03
  2.1100259E+02  1.0074610E-03
  2.1150252E+02  1.0047813E-03
  2.1200245E+02  1.0025429E-03
  2.1300231E+02  9.9930756E-04
  2.1400218E+02  9.9747869E-04
  2.1600190E+02  9.9670187E-04
  2.1800163E+02  9.9788181E-04
  2.2000136E+02  9.9946512E-04
  2.2200109E+02  1.0005908E-03
  2.2400082E+02  1.0008755E-03
  2.2600054E+02  1.0002309E-03
  2.3000000E+02  9.9655867E-04
  2.3500000E+02  9.8941295E-04
  2.4000000E+02  9.8196365E-04
  2.4500000E+02  9.7576181E-04
  2.5000000E+02  9.7110341E-04
  2.5500000E+02  9.6756011E-04
  2.6000000E+02  9.6453474E-04
  2.6500000E+02  9.6157801E-04
  2.7000000E+02  9.5846469E-04
  2.8000000E+02  9.5165531E-04
  2.9000000E+02  9.4435951E-04
  3.0000000E+02  9.3668387E-04
  3.1000000E+02  9.2839439E-04
  3.2000000E+02  9.1933862E-04
  3.3000000E+02  9.0962061E-04
  3.4000000E+02  8.9946387E-04
  3.5000000E+02  8.8897895E-04
  3.6000000E+02  8.7815274E-04
  3.8000000E+02  8.5522117E-04
  4.0000000E+02  8.3091121E-04
  4.2000000E+02  8.0623207E-04
  4.4000000E+02  7.8157736E-04
  4.6000000E+02  7.5684417E-04
  4.8000000E+02  7.3217708E-04
  5.0000000E+02  7.0800793E-04
  5.2500000E+02  6.7876601E-04
  5.5000000E+02  6.5057824E-04
  5.7500000E+02  6.2332840E-04
  6.0000000E+02  5.9727696E-04
  6.5000000E+02  5.4895938E-04
  6.7500000E+02  5.2646923E-04
  7.0000000E+02  5.0510615E-04
  7.2500000E+02  4.8485156E-04
  7.5000000E+02  4.6562690E-04
  8.0000000E+02  4.3001939E-04
  8.5000000E+02  3.9795016E-04
  9.0000000E+02  3.6901751E-04
  9.5000000E+02  3.4283875E-04
  1.0000000E+03  3.1915345E-04
  1.0500000E+03  2.9768385E-04
  1.1000000E+03  2.7815242E-04
  1.1500000E+03  2.6034426E-04
  1.2000000E+03  2.4408387E-04
  1.2500000E+03  2.2920986E-04
  1.3000000E+03  2.1557587E-04
  1.3500000E+03  2.0305274E-04
  1.4000000E+03  1.9152620E-04
  1.4500000E+03  1.8089582E-04
  1.5000000E+03  1.7107384E-04
  1.6000000E+03  1.5355543E-04
  1.7000000E+03  1.3845187E-04
  1.8000000E+03  1.2535096E-04
  1.9000000E+03  1.1392256E-04
  2.0000000E+03  1.0390038E-04
  2.1000000E+03  9.5068205E-05
  2.2000000E+03  8.7249245E-05
  2.3000000E+03  8.0297908E-05
  2.4000000E+03  7.4093514E-05
  2.5000000E+03  6.8535392E-05
  2.6000000E+03  6.3539043E-05
  2.7000000E+03  5.9033179E-05
  2.8000000E+03  5.4957303E-05
  2.9000000E+03  5.1259839E-05
  3.0000000E+03  4.7896630E-05
  3.1000000E+03  4.4829684E-05
  3.2000000E+03  4.2026187E-05
  3.4000000E+03  3.7099437E-05
  3.6000000E+03  3.2929809E-05
  3.8000000E+03  2.9374085E-05
  4.0000000E+03  2.6320759E-05
  4.2000000E+03  2.3682197E-05
  4.4000000E+03  2.1388914E-05
  4.6000000E+03  1.9385220E-05
  4.8000000E+03  1.7626032E-05
  5.0000000E+03  1.6074553E-05
  5.2500000E+03  1.4381753E-05
  5.5000000E+03  1.2918816E-05
  5.7500000E+03  1.1647618E-05
  5.8750000E+03  1.1074090E-05
  6.0000000E+03  1.0537476E-05
  6.2500000E+03  9.5634843E-06
  6.5000000E+03  8.7052683E-06
  6.7500000E+03  7.9460538E-06
  7.0000000E+03  7.2719273E-06
  7.2500000E+03  6.6712712E-06
  7.5000000E+03  6.1343355E-06
  7.7500000E+03  5.6528904E-06
  8.0000000E+03  5.2199535E-06
  8.2500000E+03  4.8295747E-06
  8.5000000E+03  4.4766618E-06
  8.7500000E+03  4.1568377E-06
  9.0000000E+03  3.8663255E-06
  9.2500000E+03  3.6018544E-06
  9.5000000E+03  3.3605821E-06
  1.0000000E+04  2.9380335E-06
  1.0500000E+04  2.5823245E-06
  1.1000000E+04  2.2808065E-06
  1.1500000E+04  2.0235956E-06
  1.2000000E+04  1.8028889E-06
  1.2500000E+04  1.6124741E-06
  1.3000000E+04  1.4473631E-06
  1.3500000E+04  1.3035188E-06
  1.4000000E+04  1.1776518E-06
  1.4500000E+04  1.0670637E-06
  1.5000000E+04  9.6952611E-07
  1.5500000E+04  8.8318868E-07
  1.6000000E+04  8.0650630E-07
  1.6500000E+04  7.3818209E-07
  1.7000000E+04  6.7712190E-07
  1.7500000E+04  6.2239821E-07
  1.8000000E+04  5.7322148E-07
  1.8500000E+04  5.2891697E-07
  1.9000000E+04  4.8890542E-07
  1.9500000E+04  4.5268764E-07
  2.0000000E+04  4.1983205E-07
  2.0500000E+04  3.8996439E-07
  2.1000000E+04  3.6275886E-07
  2.2000000E+04  3.1523155E-07
  2.3000000E+04  2.7536920E-07
  2.4000000E+04  2.4171470E-07
  2.5000000E+04  2.1312776E-07
  2.6000000E+04  1.8870768E-07
  2.7000000E+04  1.6773703E-07
  2.8000000E+04  1.4964001E-07
  2.9000000E+04  1.3395091E-07
  3.0000000E+04  1.2029062E-07
  3.1000000E+04  1.0834859E-07
  3.2000000E+04  9.7868899E-08
  3.3000000E+04  8.8639427E-08
  3.4000000E+04  8.0483461E-08
  3.5000000E+04  7.3253036E-08
  3.6000000E+04  6.6823685E-08
  3.7000000E+04  6.1090221E-08
  3.8000000E+04  5.5963370E-08
  3.9000000E+04  5.1367049E-08
  4.0000000E+04  4.7236185E-08
  4.1000000E+04  4.3514921E-08
  4.2000000E+04  4.0155121E-08
  4.3000000E+04  3.7115167E-08
  4.4000000E+04  3.4358966E-08
  4.5000000E+04  3.1855121E-08
  4.6000000E+04  2.9576241E-08
  4.7000000E+04  2.7498363E-08
  4.8000000E+04  2.5600468E-08
  5.0000000E+04  2.2272870E-08
  5.1250000E+04  2.0466284E-08
  5.2500000E+04  1.8839632E-08
  5.3750000E+04  1.7371741E-08
  5.5000000E+04  1.6044302E-08
  5.7500000E+04  1.3749313E-08
  5.8750000E+04  1.2755888E-08
  6.0000000E+04  1.1850611E-08
  6.2500000E+04  1.0268626E-08
  6.5000000E+04  8.9418806E-09
  6.7500000E+04  7.8224215E-09
  7.0000000E+04  6.8725135E-09
  7.2500000E+04  6.0622172E-09
  7.5000000E+04  5.3675968E-09
  7.7500000E+04  4.7693792E-09
  8.0000000E+04  4.2519423E-09
  8.2500000E+04  3.8025430E-09
  8.5000000E+04  3.4107262E-09
  8.7500000E+04  3.0678663E-09
  9.0000000E+04  2.7668102E-09
  9.2500000E+04  2.5015965E-09
  9.5000000E+04  2.2672327E-09
  9.7500000E+04  2.0595191E-09
  1.0000000E+05  1.8749083E-09
  1.0250000E+05  1.7103919E-09
  1.0500000E+05  1.5634085E-09
  1.0750000E+05  1.4317693E-09
  1.1000000E+05  1.3135976E-09
  1.1250000E+05  1.2072789E-09
  1.1500000E+05  1.1114202E-09
  1.1750000E+05  1.0248151E-09
  1.2000000E+05  9.4641645E-10
  1.2250000E+05  8.7531241E-10
  1.2500000E+05  8.1070703E-10
  1.3000000E+05  6.9829146E-10
  1.3500000E+05  6.0455294E-10
  1.4000000E+05  5.2590516E-10
  1.4500000E+05  4.5953816E-10
  1.5000000E+05  4.0323224E-10
  1.5500000E+05  3.5522055E-10
  1.6000000E+05  3.1408689E-10
  1.6500000E+05  2.7868858E-10
  1.7000000E+05  2.4809759E-10
  1.7500000E+05  2.2155577E-10
  1.8000000E+05  1.9844038E-10
  1.8500000E+05  1.7823715E-10
  1.9000000E+05  1.6051930E-10
  1.9500000E+05  1.4493097E-10
  2.0000000E+05  1.3117412E-10
  2.0500000E+05  1.1899813E-10
  2.1000000E+05  1.0819128E-10
  2.1500000E+05  9.8574067E-11
  2.2000000E+05  8.9993722E-11
  2.2500000E+05  8.2319784E-11
  2.3000000E+05  7.5440461E-11
  2.3500000E+05  6.9259644E-11
  2.4000000E+05  6.3694450E-11
  2.4500000E+05  5.8673191E-11
  2.5000000E+05  5.4133688E-11
  2.5500000E+05  5.0021863E-11
  2.6000000E+05  4.6290552E-11
  2.6500000E+05  4.2898521E-11
  2.7000000E+05  3.9809632E-11
  2.8000000E+05  3.4418080E-11
  2.9000000E+05  2.9904480E-11
  3.0000000E+05  2.6103582E-11
  3.1000000E+05  2.2885156E-11
  3.2000000E+05  2.0145784E-11
  3.3000000E+05  1.7802750E-11
  3.4000000E+05  1.5789471E-11
  3.5000000E+05  1.4052009E-11
  3.6000000E+05  1.2546402E-11
  3.7000000E+05  1.1236618E-11
  3.8000000E+05  1.0092974E-11
  3.9000000E+05  9.0908884E-12
  4.0000000E+05  8.2099082E-12
  4.1000000E+05  7.4329340E-12
  4.2000000E+05  6.7456111E-12
  4.3000000E+05  6.1358384E-12
  4.4000000E+05  5.5933730E-12
  4.5000000E+05  5.1095088E-12
  4.6000000E+05  4.6768219E-12
  4.7000000E+05  4.2889615E-12
  4.8000000E+05  3.9404759E-12
  5.0000000E+05  3.3434887E-12
  5.1250000E+05  3.0272664E-12
  5.2500000E+05  2.7475651E-12
  5.3750000E+05  2.4994411E-12
  5.5000000E+05  2.2787134E-12
  5.7500000E+05  1.9057692E-12
  5.8750000E+05  1.7479393E-12
  6.0000000E+05  1.6061220E-12
  6.1250000E+05  1.4784064E-12
  6.2500000E+05  1.3631423E-12
  6.3750000E+05  1.2589001E-12
  6.5000000E+05  1.1644381E-12
  6.6250000E+05  1.0786751E-12
  6.7500000E+05  1.0006666E-12
  6.8750000E+05  9.2958573E-13
  7.0000000E+05  8.6470666E-13
  7.2500000E+05  7.5107349E-13
  7.5000000E+05  6.5550352E-13
  7.7500000E+05  5.7465468E-13
  8.0000000E+05  5.0588505E-13
  8.2500000E+05  4.4708985E-13
  8.5000000E+05  3.9658062E-13
  8.7500000E+05  3.5299361E-13
  9.0000000E+05  3.1522029E-13
  9.2500000E+05  2.8235410E-13
  9.5000000E+05  2.5364940E-13
  9.7500000E+05  2.2848954E-13
  1.0000000E+06  2.0636179E-13
  1.0250000E+06  1.8683769E-13
  1.0500000E+06  1.6955793E-13
  1.0750000E+06  1.5421982E-13
  1.1000000E+06  1.4056738E-13
  1.1250000E+06  1.2838344E-13
  1.1500000E+06  1.1748295E-13
  1.1750000E+06  1.0770746E-13
  1.2000000E+06  9.8920879E-14
  1.2250000E+06  9.1005889E-14
  1.2500000E+06  8.3860837E-14
  1.2750000E+06  7.7397339E-14
  1.3000000E+06  7.1538671E-14
  1.3250000E+06  6.6218049E-14
  1.3500000E+06  6.1377181E-14
  1.4000000E+06  5.2937363E-14
  1.4500000E+06  4.5884982E-14
  1.5000000E+06  3.9960079E-14
  
  
#  57  12  N3  EION =  1.960000000E+02 eV   292
#  S(0) = 2.037068E+00
  1.8790695E+00  0.0000000E+00
  1.8790695E+02  0.0000000E+00
  1.8790695E+02  3.0892145E-03
  1.9600000E+02  3.0892145E-03
  1.9600272E+02  3.0892145E-03
  1.9635265E+02  3.0915223E-03
  1.9670259E+02  3.0931345E-03
  1.9705252E+02  3.0943838E-03
  1.9740245E+02  3.0954883E-03
  1.9810231E+02  3.0977654E-03
  1.9880218E+02  3.1005212E-03
  2.0020190E+02  3.1077050E-03
  2.0160163E+02  3.1161274E-03
  2.0300136E+02  3.1242671E-03
  2.0440109E+02  3.1309226E-03
  2.0580082E+02  3.1353756E-03
  2.0720054E+02  3.1373290E-03
  2.1000000E+02  3.1339626E-03
  2.1500000E+02  3.1101636E-03
  2.1750000E+02  3.0936978E-03
  2.2000000E+02  3.0763350E-03
  2.2250000E+02  3.0591695E-03
  2.2500000E+02  3.0428893E-03
  2.3000000E+02  3.0140449E-03
  2.3500000E+02  2.9896676E-03
  2.4000000E+02  2.9677082E-03
  2.4500000E+02  2.9461112E-03
  2.5000000E+02  2.9236936E-03
  2.6000000E+02  2.8758485E-03
  2.7000000E+02  2.8264007E-03
  2.8000000E+02  2.7772766E-03
  2.9000000E+02  2.7279863E-03
  3.0000000E+02  2.6774885E-03
  3.1000000E+02  2.6257814E-03
  3.2000000E+02  2.5737145E-03
  3.4000000E+02  2.4711662E-03
  3.5000000E+02  2.4206953E-03
  3.6000000E+02  2.3704005E-03
  3.7000000E+02  2.3202532E-03
  3.8000000E+02  2.2704406E-03
  4.0000000E+02  2.1733712E-03
  4.2000000E+02  2.0806177E-03
  4.4000000E+02  1.9916972E-03
  4.6000000E+02  1.9060234E-03
  4.8000000E+02  1.8242892E-03
  5.0000000E+02  1.7468271E-03
  5.2500000E+02  1.6557930E-03
  5.5000000E+02  1.5702505E-03
  5.7500000E+02  1.4899774E-03
  6.0000000E+02  1.4152087E-03
  6.5000000E+02  1.2799986E-03
  6.7500000E+02  1.2187391E-03
  7.0000000E+02  1.1614528E-03
  7.2500000E+02  1.1078213E-03
  7.5000000E+02  1.0575169E-03
  8.0000000E+02  9.6593557E-04
  8.5000000E+02  8.8507483E-04
  9.0000000E+02  8.1332134E-04
  9.5000000E+02  7.4941056E-04
  1.0000000E+03  6.9237625E-04
  1.0500000E+03  6.4127463E-04
  1.1000000E+03  5.9528716E-04
  1.1500000E+03  5.5378572E-04
  1.2000000E+03  5.1624318E-04
  1.2500000E+03  4.8219065E-04
  1.3000000E+03  4.5121954E-04
  1.3500000E+03  4.2297690E-04
  1.4000000E+03  3.9715694E-04
  1.4500000E+03  3.7349534E-04
  1.5000000E+03  3.5176399E-04
  1.6000000E+03  3.1332202E-04
  1.7000000E+03  2.8051447E-04
  1.8000000E+03  2.5231721E-04
  1.9000000E+03  2.2792451E-04
  2.0000000E+03  2.0669676E-04
  2.1000000E+03  1.8812166E-04
  2.2000000E+03  1.7178536E-04
  2.3000000E+03  1.5735074E-04
  2.4000000E+03  1.4454115E-04
  2.5000000E+03  1.3312787E-04
  2.6000000E+03  1.2292053E-04
  2.7000000E+03  1.1375976E-04
  2.8000000E+03  1.0551126E-04
  2.9000000E+03  9.8061332E-05
  3.0000000E+03  9.1313219E-05
  3.1000000E+03  8.5184159E-05
  3.2000000E+03  7.9603067E-05
  3.4000000E+03  6.9847773E-05
  3.6000000E+03  6.1648003E-05
  3.8000000E+03  5.4699977E-05
  4.0000000E+03  4.8769167E-05
  4.2000000E+03  4.3672690E-05
  4.4000000E+03  3.9266520E-05
  4.6000000E+03  3.5435970E-05
  4.8000000E+03  3.2088778E-05
  5.0000000E+03  2.9150090E-05
  5.2500000E+03  2.5959090E-05
  5.5000000E+03  2.3215393E-05
  5.7500000E+03  2.0842764E-05
  6.0000000E+03  1.8780207E-05
  6.5000000E+03  1.5397539E-05
  6.7500000E+03  1.4004534E-05
  7.0000000E+03  1.2772370E-05
  7.2500000E+03  1.1678521E-05
  7.5000000E+03  1.0704164E-05
  7.7500000E+03  9.8334747E-06
  8.0000000E+03  9.0530820E-06
  8.2500000E+03  8.3516348E-06
  8.5000000E+03  7.7194539E-06
  9.0000000E+03  6.6308909E-06
  9.5000000E+03  5.7339248E-06
  1.0000000E+04  4.9884744E-06
  1.0500000E+04  4.3640893E-06
  1.1000000E+04  3.8373525E-06
  1.1500000E+04  3.3900633E-06
  1.2000000E+04  3.0079254E-06
  1.2500000E+04  2.6796112E-06
  1.3000000E+04  2.3960669E-06
  1.3500000E+04  2.1499966E-06
  1.4000000E+04  1.9354805E-06
  1.4500000E+04  1.7476812E-06
  1.5000000E+04  1.5826197E-06
  1.5500000E+04  1.4370038E-06
  1.6000000E+04  1.3080942E-06
  1.6500000E+04  1.1935995E-06
  1.7000000E+04  1.0915926E-06
  1.7500000E+04  1.0004455E-06
  1.8000000E+04  9.1877637E-07
  1.8500000E+04  8.4540807E-07
  1.9000000E+04  7.7933286E-07
  1.9500000E+04  7.1968484E-07
  2.0000000E+04  6.6571741E-07
  2.0500000E+04  6.1678487E-07
  2.1000000E+04  5.7232659E-07
  2.2000000E+04  4.9494143E-07
  2.3000000E+04  4.3034508E-07
  2.4000000E+04  3.7605763E-07
  2.5000000E+04  3.3014742E-07
  2.6000000E+04  2.9109553E-07
  2.7000000E+04  2.5769735E-07
  2.8000000E+04  2.2899006E-07
  2.9000000E+04  2.0419806E-07
  3.0000000E+04  1.8269237E-07
  3.1000000E+04  1.6395973E-07
  3.2000000E+04  1.4757872E-07
  3.3000000E+04  1.3320126E-07
  3.4000000E+04  1.2053839E-07
  3.5000000E+04  1.0934894E-07
  3.6000000E+04  9.9430729E-08
  3.7000000E+04  9.0613402E-08
  3.8000000E+04  8.2752829E-08
  3.9000000E+04  7.5726546E-08
  4.0000000E+04  6.9430111E-08
  4.1000000E+04  6.3774119E-08
  4.2000000E+04  5.8681746E-08
  4.3000000E+04  5.4086749E-08
  4.4000000E+04  4.9931828E-08
  4.6000000E+04  4.2749826E-08
  4.8000000E+04  3.6809975E-08
  5.0000000E+04  3.1862997E-08
  5.1250000E+04  2.9187804E-08
  5.2500000E+04  2.6786108E-08
  5.3750000E+04  2.4625045E-08
  5.5000000E+04  2.2676274E-08
  5.7500000E+04  1.9320780E-08
  5.8750000E+04  1.7874270E-08
  6.0000000E+04  1.6559594E-08
  6.2500000E+04  1.4270957E-08
  6.5000000E+04  1.2361259E-08
  6.7500000E+04  1.0757827E-08
  7.0000000E+04  9.4037400E-09
  7.2500000E+04  8.2540372E-09
  7.5000000E+04  7.2729311E-09
  7.7500000E+04  6.4317287E-09
  8.0000000E+04  5.7072679E-09
  8.2500000E+04  5.0807303E-09
  8.5000000E+04  4.5367376E-09
  8.7500000E+04  4.0626511E-09
  9.0000000E+04  3.6480285E-09
  9.2500000E+04  3.2841982E-09
  9.5000000E+04  2.9639247E-09
  9.7500000E+04  2.6811432E-09
  1.0000000E+05  2.4307483E-09
  1.0250000E+05  2.2084249E-09
  1.0500000E+05  2.0105113E-09
  1.0750000E+05  1.8338889E-09
  1.1000000E+05  1.6758919E-09
  1.1250000E+05  1.5342346E-09
  1.1500000E+05  1.4069502E-09
  1.1750000E+05  1.2923413E-09
  1.2000000E+05  1.1889384E-09
  1.2250000E+05  1.0954661E-09
  1.2500000E+05  1.0108140E-09
  1.3000000E+05  8.6421538E-10
  1.3500000E+05  7.4274540E-10
  1.4000000E+05  6.4146265E-10
  1.4500000E+05  5.5651633E-10
  1.5000000E+05  4.8488047E-10
  1.5500000E+05  4.2415884E-10
  1.6000000E+05  3.7243997E-10
  1.6500000E+05  3.2818873E-10
  1.7000000E+05  2.9016459E-10
  1.7500000E+05  2.5735906E-10
  1.8000000E+05  2.2894762E-10
  1.8500000E+05  2.0425252E-10
  1.9000000E+05  1.8271385E-10
  1.9500000E+05  1.6386682E-10
  2.0000000E+05  1.4732382E-10
  2.0500000E+05  1.3276015E-10
  2.1000000E+05  1.1990280E-10
  2.1500000E+05  1.0852125E-10
  2.2000000E+05  9.8420151E-11
  2.2500000E+05  8.9433386E-11
  2.3000000E+05  8.1419172E-11
  2.3500000E+05  7.4256112E-11
  2.4000000E+05  6.7839929E-11
  2.4500000E+05  6.2080785E-11
  2.5000000E+05  5.6901045E-11
  2.5500000E+05  5.2233441E-11
  2.6000000E+05  4.8019532E-11
  2.6500000E+05  4.4208423E-11
  2.7000000E+05  4.0755676E-11
  2.8000000E+05  3.4774469E-11
  2.9000000E+05  2.9818257E-11
  3.0000000E+05  2.5687124E-11
  3.1000000E+05  2.2224676E-11
  3.2000000E+05  1.9307603E-11
  3.3000000E+05  1.6837991E-11
  3.4000000E+05  1.4737581E-11
  3.5000000E+05  1.2943425E-11
  3.6000000E+05  1.1404586E-11
  3.7000000E+05  1.0079609E-11
  3.8000000E+05  8.9345779E-12
  3.9000000E+05  7.9415988E-12
  4.0000000E+05  7.0776187E-12
  4.1000000E+05  6.3234985E-12
  4.2000000E+05  5.6632832E-12
  4.3000000E+05  5.0836166E-12
  4.4000000E+05  4.5732734E-12
  4.5000000E+05  4.1227821E-12
  4.6000000E+05  3.7241229E-12
  4.7000000E+05  3.3704825E-12
  4.8000000E+05  3.0560528E-12
  5.0000000E+05  2.5256636E-12
  5.1250000E+05  2.2495372E-12
  5.2500000E+05  2.0084927E-12
  5.3750000E+05  1.7974580E-12
  5.5000000E+05  1.6121817E-12
  5.7500000E+05  1.3051479E-12
  5.8750000E+05  1.1778073E-12
  6.0000000E+05  1.0648862E-12
  6.1250000E+05  9.6452653E-13
  6.2500000E+05  8.7513870E-13
  6.3750000E+05  7.9535840E-13
  6.5000000E+05  7.2401127E-13
  6.6250000E+05  6.6008360E-13
  6.7500000E+05  6.0269807E-13
  6.8750000E+05  5.5109349E-13
  7.0000000E+05  5.0460779E-13
  7.2500000E+05  4.2475707E-13
  7.5000000E+05  3.5934305E-13
  7.7500000E+05  3.0543852E-13
  8.0000000E+05  2.6077206E-13
  8.2500000E+05  2.2356773E-13
  8.5000000E+05  1.9242693E-13
  8.7500000E+05  1.6624087E-13
  9.0000000E+05  1.4412506E-13
  9.2500000E+05  1.2536968E-13
  9.5000000E+05  1.0940180E-13
  9.7500000E+05  9.5756533E-14
  1.0000000E+06  8.4054717E-14
  1.0250000E+06  7.3985646E-14
  1.0500000E+06  6.5293590E-14
  1.0750000E+06  5.7767160E-14
  1.1000000E+06  5.1230913E-14
  1.1250000E+06  4.5538839E-14
  1.1500000E+06  4.0568835E-14
  1.1750000E+06  3.6218292E-14
  1.2000000E+06  3.2400696E-14
  1.2250000E+06  2.9042873E-14
  1.2500000E+06  2.6082503E-14
  1.2750000E+06  2.3466361E-14
  1.3000000E+06  2.1149175E-14
  1.3250000E+06  1.9092341E-14
  1.3500000E+06  1.7262828E-14
  1.3750000E+06  1.5632308E-14
  1.4000000E+06  1.4176805E-14
  1.4250000E+06  1.2875913E-14
  1.4500000E+06  1.1711757E-14
  1.4750000E+06  1.0668644E-14
  1.5000000E+06  9.7327917E-15
  1.5250000E+06  8.8920871E-15
  
  
#  57  13  N4  EION =  1.050000000E+02 eV   297
#  S(0) = 5.986920E+00
  5.2500000E-01  0.0000000E+00
  5.2500000E+01  0.0000000E+00
  5.2500000E+01  6.7065602E-02
  1.0500000E+02  6.7065602E-02
  1.0500000E+02  4.3412473E-03
  1.0500272E+02  4.3412473E-03
  1.0519019E+02  4.4103947E-03
  1.0537765E+02  4.4857899E-03
  1.0556512E+02  4.5672004E-03
  1.0575259E+02  4.6543842E-03
  1.0612752E+02  4.8450358E-03
  1.0650245E+02  5.0555164E-03
  1.0725231E+02  5.5255702E-03
  1.0800218E+02  6.0405393E-03
  1.0950190E+02  7.0883808E-03
  1.1025177E+02  7.5601135E-03
  1.1100163E+02  7.9618557E-03
  1.1175150E+02  8.2763620E-03
  1.1250136E+02  8.4956420E-03
  1.1325122E+02  8.6204281E-03
  1.1400109E+02  8.6582633E-03
  1.1550082E+02  8.5219830E-03
  1.1700054E+02  8.1923033E-03
  1.1775041E+02  7.9844095E-03
  1.1850027E+02  7.7598848E-03
  1.2000000E+02  7.2861230E-03
  1.2125000E+02  6.8861512E-03
  1.2250000E+02  6.4940319E-03
  1.2375000E+02  6.1158946E-03
  1.2500000E+02  5.7546680E-03
  1.3000000E+02  4.4916853E-03
  1.3500000E+02  3.5089274E-03
  1.3750000E+02  3.1149032E-03
  1.4000000E+02  2.7807416E-03
  1.4250000E+02  2.5014550E-03
  1.4500000E+02  2.2716032E-03
  1.5000000E+02  1.9375517E-03
  1.5250000E+02  1.8226374E-03
  1.5500000E+02  1.7362382E-03
  1.5750000E+02  1.6742079E-03
  1.6000000E+02  1.6330975E-03
  1.6500000E+02  1.6018823E-03
  1.7000000E+02  1.6225584E-03
  1.7500000E+02  1.6794559E-03
  1.8000000E+02  1.7607593E-03
  1.8500000E+02  1.8572934E-03
  1.9000000E+02  1.9627387E-03
  2.0000000E+02  2.1837225E-03
  2.1000000E+02  2.4021611E-03
  2.2000000E+02  2.6054994E-03
  2.3000000E+02  2.7851954E-03
  2.4000000E+02  2.9370190E-03
  2.5000000E+02  3.0610642E-03
  2.6000000E+02  3.1601222E-03
  2.7000000E+02  3.2371973E-03
  2.8000000E+02  3.2942739E-03
  2.9000000E+02  3.3330348E-03
  3.0000000E+02  3.3549171E-03
  3.1000000E+02  3.3618057E-03
  3.2000000E+02  3.3562664E-03
  3.4000000E+02  3.3163615E-03
  3.6000000E+02  3.2477472E-03
  3.8000000E+02  3.1579577E-03
  4.0000000E+02  3.0531296E-03
  4.2000000E+02  2.9402785E-03
  4.4000000E+02  2.8235931E-03
  4.6000000E+02  2.7051614E-03
  4.8000000E+02  2.5869468E-03
  5.0000000E+02  2.4706226E-03
  5.2500000E+02  2.3296276E-03
  5.5000000E+02  2.1948592E-03
  5.7500000E+02  2.0669166E-03
  6.0000000E+02  1.9459035E-03
  6.5000000E+02  1.7249246E-03
  6.7500000E+02  1.6248263E-03
  7.0000000E+02  1.5312300E-03
  7.2500000E+02  1.4437368E-03
  7.5000000E+02  1.3619743E-03
  8.0000000E+02  1.2142567E-03
  8.5000000E+02  1.0853871E-03
  9.0000000E+02  9.7288269E-04
  9.5000000E+02  8.7444759E-04
  1.0000000E+03  7.8806404E-04
  1.0500000E+03  7.1207465E-04
  1.1000000E+03  6.4508051E-04
  1.1500000E+03  5.8586437E-04
  1.2000000E+03  5.3337829E-04
  1.2500000E+03  4.8672895E-04
  1.3000000E+03  4.4515371E-04
  1.3500000E+03  4.0800203E-04
  1.4000000E+03  3.7471836E-04
  1.4500000E+03  3.4482664E-04
  1.5000000E+03  3.1791742E-04
  1.6000000E+03  2.7168042E-04
  1.7000000E+03  2.3371175E-04
  1.8000000E+03  2.0227743E-04
  1.9000000E+03  1.7605508E-04
  2.0000000E+03  1.5402619E-04
  2.1000000E+03  1.3539921E-04
  2.2000000E+03  1.1955318E-04
  2.3000000E+03  1.0599691E-04
  2.4000000E+03  9.4338675E-05
  2.5000000E+03  8.4263597E-05
  2.6000000E+03  7.5516870E-05
  2.7000000E+03  6.7890822E-05
  2.8000000E+03  6.1215141E-05
  2.9000000E+03  5.5349335E-05
  3.0000000E+03  5.0176848E-05
  3.1000000E+03  4.5600459E-05
  3.2000000E+03  4.1538669E-05
  3.4000000E+03  3.4694764E-05
  3.6000000E+03  2.9211899E-05
  3.8000000E+03  2.4775120E-05
  4.0000000E+03  2.1151976E-05
  4.2000000E+03  1.8168638E-05
  4.4000000E+03  1.5693478E-05
  4.6000000E+03  1.3625601E-05
  4.8000000E+03  1.1886838E-05
  5.0000000E+03  1.0416068E-05
  5.2500000E+03  8.8820254E-06
  5.5000000E+03  7.6190753E-06
  5.7500000E+03  6.5716854E-06
  5.8750000E+03  6.1150878E-06
  6.0000000E+03  5.6971903E-06
  6.2500000E+03  4.9624776E-06
  6.5000000E+03  4.3416143E-06
  6.7500000E+03  3.8141198E-06
  7.0000000E+03  3.3636863E-06
  7.2500000E+03  2.9772334E-06
  7.5000000E+03  2.6441985E-06
  7.7500000E+03  2.3559964E-06
  8.0000000E+03  2.1056070E-06
  8.2500000E+03  1.8872570E-06
  8.5000000E+03  1.6961739E-06
  8.7500000E+03  1.5283927E-06
  9.0000000E+03  1.3806033E-06
  9.2500000E+03  1.2500291E-06
  9.5000000E+03  1.1343324E-06
  1.0000000E+04  9.3996359E-07
  1.0500000E+04  7.8497415E-07
  1.1000000E+04  6.6021838E-07
  1.1500000E+04  5.5892936E-07
  1.2000000E+04  4.7603685E-07
  1.2500000E+04  4.0770064E-07
  1.3000000E+04  3.5098120E-07
  1.3500000E+04  3.0360639E-07
  1.4000000E+04  2.6380433E-07
  1.4500000E+04  2.3018173E-07
  1.5000000E+04  2.0163427E-07
  1.5500000E+04  1.7727994E-07
  1.6000000E+04  1.5640963E-07
  1.6500000E+04  1.3844971E-07
  1.7000000E+04  1.2293295E-07
  1.7500000E+04  1.0947669E-07
  1.8000000E+04  9.7765897E-08
  1.8500000E+04  8.7539965E-08
  1.9000000E+04  7.8582117E-08
  1.9500000E+04  7.0711250E-08
  2.0000000E+04  6.3775429E-08
  2.0500000E+04  5.7646687E-08
  2.1000000E+04  5.2216807E-08
  2.2000000E+04  4.3099857E-08
  2.3000000E+04  3.5840095E-08
  2.4000000E+04  3.0008261E-08
  2.5000000E+04  2.5285376E-08
  2.6000000E+04  2.1431655E-08
  2.7000000E+04  1.8265032E-08
  2.8000000E+04  1.5645979E-08
  2.9000000E+04  1.3466575E-08
  3.0000000E+04  1.1642648E-08
  3.1000000E+04  1.0108047E-08
  3.2000000E+04  8.8103971E-09
  3.3000000E+04  7.7079400E-09
  3.4000000E+04  6.7671544E-09
  3.5000000E+04  5.9609647E-09
  3.6000000E+04  5.2673831E-09
  3.7000000E+04  4.6684494E-09
  3.8000000E+04  4.1494108E-09
  3.9000000E+04  3.6980898E-09
  4.0000000E+04  3.3043910E-09
  4.1000000E+04  2.9599070E-09
  4.2000000E+04  2.6576051E-09
  4.3000000E+04  2.3915791E-09
  4.4000000E+04  2.1568497E-09
  4.6000000E+04  1.7650636E-09
  4.8000000E+04  1.4555586E-09
  5.0000000E+04  1.2088647E-09
  5.1250000E+04  1.0800232E-09
  5.2500000E+04  9.6728190E-10
  5.3750000E+04  8.6834245E-10
  5.5000000E+04  7.8127399E-10
  5.7500000E+04  6.3648755E-10
  5.8750000E+04  5.7622167E-10
  6.0000000E+04  5.2265394E-10
  6.2500000E+04  4.3232720E-10
  6.5000000E+04  3.6003974E-10
  6.7500000E+04  3.0173000E-10
  7.0000000E+04  2.5434852E-10
  7.2500000E+04  2.1558259E-10
  7.5000000E+04  1.8366195E-10
  7.7500000E+04  1.5721990E-10
  8.0000000E+04  1.3519269E-10
  8.2500000E+04  1.1674599E-10
  8.5000000E+04  1.0122072E-10
  8.7500000E+04  8.8092710E-11
  9.0000000E+04  7.6942489E-11
  9.2500000E+04  6.7432320E-11
  9.5000000E+04  5.9288654E-11
  9.7500000E+04  5.2288747E-11
  1.0000000E+05  4.6250325E-11
  1.0250000E+05  4.1023521E-11
  1.0500000E+05  3.6484495E-11
  1.0750000E+05  3.2530465E-11
  1.1000000E+05  2.9075777E-11
  1.1250000E+05  2.6048775E-11
  1.1500000E+05  2.3389280E-11
  1.1750000E+05  2.1046561E-11
  1.2000000E+05  1.8977702E-11
  1.2250000E+05  1.7146279E-11
  1.2500000E+05  1.5521278E-11
  1.3000000E+05  1.2788394E-11
  1.3500000E+05  1.0609231E-11
  1.4000000E+05  8.8578619E-12
  1.4500000E+05  7.4399197E-12
  1.5000000E+05  6.2840049E-12
  1.5500000E+05  5.3356051E-12
  1.6000000E+05  4.5527424E-12
  1.6500000E+05  3.9028310E-12
  1.7000000E+05  3.3603877E-12
  1.7500000E+05  2.9053416E-12
  1.8000000E+05  2.5217782E-12
  1.8500000E+05  2.1969980E-12
  1.9000000E+05  1.9208066E-12
  1.9500000E+05  1.6849730E-12
  2.0000000E+05  1.4828164E-12
  2.0500000E+05  1.3088858E-12
  2.1000000E+05  1.1587117E-12
  2.1500000E+05  1.0286124E-12
  2.2000000E+05  9.1554146E-13
  2.2500000E+05  8.1696764E-13
  2.3000000E+05  7.3077909E-13
  2.3500000E+05  6.5520690E-13
  2.4000000E+05  5.8876396E-13
  2.4500000E+05  5.3019558E-13
  2.5000000E+05  4.7843942E-13
  2.6000000E+05  3.9188775E-13
  2.7000000E+05  3.2336579E-13
  2.8000000E+05  2.6865766E-13
  2.9000000E+05  2.2463342E-13
  3.0000000E+05  1.8894544E-13
  3.1000000E+05  1.5981586E-13
  3.2000000E+05  1.3588566E-13
  3.3000000E+05  1.1610720E-13
  3.4000000E+05  9.9666731E-14
  3.5000000E+05  8.5927356E-14
  3.6000000E+05  7.4386900E-14
  3.7000000E+05  6.4646835E-14
  3.8000000E+05  5.6388916E-14
  3.9000000E+05  4.9357460E-14
  4.0000000E+05  4.3345779E-14
  4.1000000E+05  3.8185921E-14
  4.2000000E+05  3.3740773E-14
  4.3000000E+05  2.9897838E-14
  4.4000000E+05  2.6564378E-14
  4.5000000E+05  2.3663592E-14
  4.6000000E+05  2.1131604E-14
  4.7000000E+05  1.8915073E-14
  4.8000000E+05  1.6969279E-14
  5.0000000E+05  1.3745195E-14
  5.1250000E+05  1.2098371E-14
  5.2500000E+05  1.0680309E-14
  5.3750000E+05  9.4549524E-15
  5.5000000E+05  8.3925845E-15
  5.7500000E+05  6.6625463E-15
  5.8750000E+05  5.9573348E-15
  6.0000000E+05  5.3386457E-15
  6.1250000E+05  4.7944279E-15
  6.2500000E+05  4.3145044E-15
  6.3750000E+05  3.8902518E-15
  6.5000000E+05  3.5143382E-15
  6.7500000E+05  2.8834174E-15
  7.0000000E+05  2.3817194E-15
  7.2500000E+05  1.9796370E-15
  7.5000000E+05  1.6550335E-15
  7.7500000E+05  1.3911926E-15
  8.0000000E+05  1.1753791E-15
  8.2500000E+05  9.9780668E-16
  8.5000000E+05  8.5088716E-16
  8.7500000E+05  7.2869179E-16
  9.0000000E+05  6.2654432E-16
  9.2500000E+05  5.4073959E-16
  9.5000000E+05  4.6833318E-16
  9.7500000E+05  4.0697066E-16
  1.0000000E+06  3.5477445E-16
  1.0250000E+06  3.1023731E-16
  1.0500000E+06  2.7212027E-16
  1.0750000E+06  2.3940045E-16
  
  
#  57  14  N5  EION =  1.030000000E+02 eV   298
#  S(0) = 8.961502E+00
  5.1500000E-01  0.0000000E+00
  5.1500000E+01  0.0000000E+00
  5.1500000E+01  1.0210824E-01
  1.0300000E+02  1.0210824E-01
  1.0300000E+02  6.4127032E-03
  1.0300272E+02  6.4127032E-03
  1.0315269E+02  6.5049566E-03
  1.0330265E+02  6.6027336E-03
  1.0345262E+02  6.7058611E-03
  1.0360259E+02  6.8141605E-03
  1.0390252E+02  7.0455205E-03
  1.0420245E+02  7.2952206E-03
  1.0480231E+02  7.8424365E-03
  1.0540218E+02  8.4395186E-03
  1.0660190E+02  9.7034859E-03
  1.0780163E+02  1.0909759E-02
  1.0840150E+02  1.1436228E-02
  1.0900136E+02  1.1888048E-02
  1.0960122E+02  1.2253725E-02
  1.1020109E+02  1.2527414E-02
  1.1140082E+02  1.2801800E-02
  1.1260054E+02  1.2755478E-02
  1.1380027E+02  1.2467527E-02
  1.1500000E+02  1.2019974E-02
  1.1625000E+02  1.1456707E-02
  1.1750000E+02  1.0848291E-02
  1.1875000E+02  1.0229853E-02
  1.2000000E+02  9.6221896E-03
  1.2125000E+02  9.0366884E-03
  1.2250000E+02  8.4788478E-03
  1.2500000E+02  7.4535948E-03
  1.3000000E+02  5.7576788E-03
  1.3500000E+02  4.4924365E-03
  1.4000000E+02  3.6003575E-03
  1.4500000E+02  3.0122018E-03
  1.4750000E+02  2.8095519E-03
  1.5000000E+02  2.6567459E-03
  1.5250000E+02  2.5467598E-03
  1.5500000E+02  2.4732818E-03
  1.6000000E+02  2.4149841E-03
  1.6500000E+02  2.4465656E-03
  1.7000000E+02  2.5412918E-03
  1.7500000E+02  2.6778864E-03
  1.8000000E+02  2.8405029E-03
  1.8500000E+02  3.0171952E-03
  1.9000000E+02  3.2001923E-03
  2.0000000E+02  3.5650885E-03
  2.1000000E+02  3.9101078E-03
  2.2000000E+02  4.2205106E-03
  2.3000000E+02  4.4865377E-03
  2.4000000E+02  4.7051012E-03
  2.5000000E+02  4.8786721E-03
  2.6000000E+02  5.0130704E-03
  2.7000000E+02  5.1132748E-03
  2.8000000E+02  5.1827050E-03
  2.9000000E+02  5.2242151E-03
  3.0000000E+02  5.2403249E-03
  3.1000000E+02  5.2344601E-03
  3.2000000E+02  5.2107290E-03
  3.4000000E+02  5.1224043E-03
  3.6000000E+02  4.9940406E-03
  3.8000000E+02  4.8365935E-03
  4.0000000E+02  4.6595818E-03
  4.2000000E+02  4.4734126E-03
  4.4000000E+02  4.2837654E-03
  4.6000000E+02  4.0934978E-03
  4.8000000E+02  3.9053821E-03
  5.0000000E+02  3.7216846E-03
  5.2500000E+02  3.5005931E-03
  5.5000000E+02  3.2906397E-03
  5.7500000E+02  3.0923728E-03
  6.0000000E+02  2.9056919E-03
  6.5000000E+02  2.5668023E-03
  6.7500000E+02  2.4140740E-03
  7.0000000E+02  2.2716672E-03
  7.2500000E+02  2.1388839E-03
  7.5000000E+02  2.0150905E-03
  8.0000000E+02  1.7921515E-03
  8.5000000E+02  1.5984043E-03
  9.0000000E+02  1.4298183E-03
  9.5000000E+02  1.2827393E-03
  1.0000000E+03  1.1540046E-03
  1.0500000E+03  1.0410325E-03
  1.1000000E+03  9.4165174E-04
  1.1500000E+03  8.5398467E-04
  1.2000000E+03  7.7642432E-04
  1.2500000E+03  7.0760697E-04
  1.3000000E+03  6.4637312E-04
  1.3500000E+03  5.9173690E-04
  1.4000000E+03  5.4285866E-04
  1.4500000E+03  4.9902073E-04
  1.5000000E+03  4.5960722E-04
  1.6000000E+03  3.9200414E-04
  1.7000000E+03  3.3661343E-04
  1.8000000E+03  2.9084894E-04
  1.9000000E+03  2.5274454E-04
  2.0000000E+03  2.2079013E-04
  2.1000000E+03  1.9381498E-04
  2.2000000E+03  1.7090276E-04
  2.3000000E+03  1.5133011E-04
  2.4000000E+03  1.3452127E-04
  2.5000000E+03  1.2001424E-04
  2.6000000E+03  1.0743580E-04
  2.7000000E+03  9.6482201E-05
  2.8000000E+03  8.6904740E-05
  2.9000000E+03  7.8498529E-05
  3.0000000E+03  7.1093814E-05
  3.1000000E+03  6.4549184E-05
  3.2000000E+03  5.8746233E-05
  3.4000000E+03  4.8982198E-05
  3.6000000E+03  4.1173985E-05
  3.8000000E+03  3.4866196E-05
  4.0000000E+03  2.9723373E-05
  4.2000000E+03  2.5495115E-05
  4.4000000E+03  2.1992136E-05
  4.6000000E+03  1.9069578E-05
  4.8000000E+03  1.6615383E-05
  5.0000000E+03  1.4542058E-05
  5.2500000E+03  1.2382449E-05
  5.5000000E+03  1.0607047E-05
  5.7500000E+03  9.1367043E-06
  6.0000000E+03  7.9107024E-06
  6.5000000E+03  6.0137422E-06
  6.7500000E+03  5.2769486E-06
  7.0000000E+03  4.6485155E-06
  7.2500000E+03  4.1099472E-06
  7.5000000E+03  3.6463246E-06
  7.7500000E+03  3.2455353E-06
  8.0000000E+03  2.8976853E-06
  8.2500000E+03  2.5946464E-06
  8.5000000E+03  2.3297062E-06
  8.7500000E+03  2.0972936E-06
  9.0000000E+03  1.8927618E-06
  9.2500000E+03  1.7122167E-06
  9.5000000E+03  1.5523827E-06
  1.0000000E+04  1.2841992E-06
  1.0500000E+04  1.0707003E-06
  1.1000000E+04  8.9911841E-07
  1.1500000E+04  7.6002158E-07
  1.2000000E+04  6.4635353E-07
  1.2500000E+04  5.5277761E-07
  1.3000000E+04  4.7521445E-07
  1.3500000E+04  4.1051512E-07
  1.4000000E+04  3.5622717E-07
  1.4500000E+04  3.1042460E-07
  1.5000000E+04  2.7158264E-07
  1.5500000E+04  2.3848496E-07
  1.6000000E+04  2.1015476E-07
  1.6500000E+04  1.8580271E-07
  1.7000000E+04  1.6478662E-07
  1.7500000E+04  1.4658102E-07
  1.8000000E+04  1.3075380E-07
  1.8500000E+04  1.1694782E-07
  1.9000000E+04  1.0486630E-07
  1.9500000E+04  9.4261522E-08
  2.0000000E+04  8.4925867E-08
  2.0500000E+04  7.6684621E-08
  2.1000000E+04  6.9390166E-08
  2.2000000E+04  5.7159562E-08
  2.3000000E+04  4.7438402E-08
  2.4000000E+04  3.9643308E-08
  2.5000000E+04  3.3341502E-08
  2.6000000E+04  2.8208159E-08
  2.7000000E+04  2.3997034E-08
  2.8000000E+04  2.0519713E-08
  2.9000000E+04  1.7630671E-08
  3.0000000E+04  1.5216582E-08
  3.1000000E+04  1.3188503E-08
  3.2000000E+04  1.1476117E-08
  3.3000000E+04  1.0023434E-08
  3.4000000E+04  8.7855679E-09
  3.5000000E+04  7.7263084E-09
  3.6000000E+04  6.8162878E-09
  3.7000000E+04  6.0315466E-09
  3.8000000E+04  5.3524266E-09
  3.9000000E+04  4.7627196E-09
  4.0000000E+04  4.2490034E-09
  4.1000000E+04  3.8001131E-09
  4.2000000E+04  3.4067191E-09
  4.3000000E+04  3.0609943E-09
  4.4000000E+04  2.7563472E-09
  4.6000000E+04  2.2488452E-09
  4.8000000E+04  1.8489702E-09
  5.0000000E+04  1.5310655E-09
  5.1250000E+04  1.3653800E-09
  5.2500000E+04  1.2206269E-09
  5.3750000E+04  1.0937928E-09
  5.5000000E+04  9.8234954E-10
  5.7500000E+04  7.9744772E-10
  5.8750000E+04  7.2066307E-10
  6.0000000E+04  6.5251522E-10
  6.2500000E+04  5.3785552E-10
  6.5000000E+04  4.4636552E-10
  6.7500000E+04  3.7278148E-10
  7.0000000E+04  3.1316091E-10
  7.2500000E+04  2.6452052E-10
  7.5000000E+04  2.2458203E-10
  7.7500000E+04  1.9159078E-10
  8.0000000E+04  1.6418409E-10
  8.2500000E+04  1.4129553E-10
  8.5000000E+04  1.2208458E-10
  8.7500000E+04  1.0588427E-10
  9.0000000E+04  9.2162022E-11
  9.2500000E+04  8.0489915E-11
  9.5000000E+04  7.0522098E-11
  9.7500000E+04  6.1977531E-11
  1.0000000E+05  5.4626706E-11
  1.0250000E+05  4.8281290E-11
  1.0500000E+05  4.2785965E-11
  1.0750000E+05  3.8012079E-11
  1.1000000E+05  3.3852621E-11
  1.1250000E+05  3.0218248E-11
  1.1500000E+05  2.7034073E-11
  1.1750000E+05  2.4237079E-11
  1.2000000E+05  2.1774060E-11
  1.2250000E+05  1.9599938E-11
  1.2500000E+05  1.7676406E-11
  1.3000000E+05  1.4455231E-11
  1.3500000E+05  1.1901715E-11
  1.4000000E+05  9.8616001E-12
  1.4500000E+05  8.2197278E-12
  1.5000000E+05  6.8893067E-12
  1.5500000E+05  5.8043413E-12
  1.6000000E+05  4.9142097E-12
  1.6500000E+05  4.1797728E-12
  1.7000000E+05  3.5705547E-12
  1.7500000E+05  3.0626555E-12
  1.8000000E+05  2.6372022E-12
  1.8500000E+05  2.2791995E-12
  1.9000000E+05  1.9766633E-12
  1.9500000E+05  1.7199611E-12
  2.0000000E+05  1.5013085E-12
  2.0500000E+05  1.3143817E-12
  2.1000000E+05  1.1540190E-12
  2.1500000E+05  1.0159865E-12
  2.2000000E+05  8.9679693E-13
  2.2500000E+05  7.9356550E-13
  2.3000000E+05  7.0389604E-13
  2.3500000E+05  6.2579025E-13
  2.4000000E+05  5.5757545E-13
  2.4500000E+05  4.9784660E-13
  2.5000000E+05  4.4541952E-13
  2.6000000E+05  3.5861728E-13
  2.7000000E+05  2.9083449E-13
  2.8000000E+05  2.3746270E-13
  2.9000000E+05  1.9511190E-13
  3.0000000E+05  1.6126280E-13
  3.1000000E+05  1.3402534E-13
  3.2000000E+05  1.1196876E-13
  3.3000000E+05  9.4000911E-14
  3.4000000E+05  7.9281534E-14
  3.5000000E+05  6.7159342E-14
  3.6000000E+05  5.7125988E-14
  3.7000000E+05  4.8782088E-14
  3.8000000E+05  4.1811928E-14
  3.9000000E+05  3.5964452E-14
  4.0000000E+05  3.1038902E-14
  4.1000000E+05  2.6873886E-14
  4.2000000E+05  2.3338997E-14
  4.3000000E+05  2.0328353E-14
  4.4000000E+05  1.7755589E-14
  4.5000000E+05  1.5549938E-14
  4.6000000E+05  1.3653180E-14
  4.7000000E+05  1.2017238E-14
  4.8000000E+05  1.0602251E-14
  5.0000000E+05  8.3079369E-15
  5.1250000E+05  7.1641637E-15
  5.2500000E+05  6.1971353E-15
  5.3750000E+05  5.3766087E-15
  5.5000000E+05  4.6780065E-15
  5.6250000E+05  4.0812624E-15
  5.7500000E+05  3.5699253E-15
  5.8750000E+05  3.1304550E-15
  6.0000000E+05  2.7516635E-15
  6.1250000E+05  2.4242713E-15
  6.2500000E+05  2.1405535E-15
  6.3750000E+05  1.8940571E-15
  6.5000000E+05  1.6793740E-15
  6.6250000E+05  1.4919575E-15
  6.7500000E+05  1.3279727E-15
  6.8750000E+05  1.1841763E-15
  7.0000000E+05  1.0578167E-15
  7.1250000E+05  9.4655333E-16
  7.2500000E+05  8.4839010E-16
  7.5000000E+05  6.8477987E-16
  7.7500000E+05  5.5603456E-16
  8.0000000E+05  4.5403975E-16
  8.2500000E+05  3.7272902E-16
  8.5000000E+05  3.0752279E-16
  8.7500000E+05  2.5493659E-16
  9.0000000E+05  2.1229262E-16
  9.2500000E+05  1.7752494E-16
  9.5000000E+05  1.4903592E-16
  9.7500000E+05  1.2558172E-16
  1.0000000E+06  1.0619715E-16
  1.0250000E+06  9.0126874E-17
  1.0500000E+06  7.6763153E-17
  1.0750000E+06  6.5615290E-17
  
  
#  57  17  O1  EION =  3.600000000E+01 eV   246
#  S(0) = 3.755475E-01
  3.1642221E-01  0.0000000E+00
  3.1642221E+01  0.0000000E+00
  3.1642221E+01  7.8239466E-04
  3.6000000E+01  7.8239466E-04
  3.6002721E+01  7.8239466E-04
  3.6402585E+01  7.9579970E-04
  3.6802449E+01  8.0932896E-04
  3.7202313E+01  8.2293421E-04
  3.7602177E+01  8.3657426E-04
  3.8401905E+01  8.6382486E-04
  3.9201633E+01  8.9086195E-04
  4.0801088E+01  9.4371954E-04
  4.2400544E+01  9.9436502E-04
  4.4000000E+01  1.0423797E-03
  4.6000000E+01  1.0983405E-03
  4.8000000E+01  1.1494576E-03
  5.0000000E+01  1.1954670E-03
  5.2500000E+01  1.2454771E-03
  5.5000000E+01  1.2869074E-03
  5.7500000E+01  1.3197080E-03
  6.0000000E+01  1.3440907E-03
  6.5000000E+01  1.3697416E-03
  6.7500000E+01  1.3725878E-03
  7.0000000E+01  1.3700265E-03
  7.2500000E+01  1.3630167E-03
  7.5000000E+01  1.3524792E-03
  8.0000000E+01  1.3239563E-03
  8.5000000E+01  1.2895404E-03
  9.0000000E+01  1.2524181E-03
  9.5000000E+01  1.2142908E-03
  1.0000000E+02  1.1759052E-03
  1.0500000E+02  1.1375393E-03
  1.1000000E+02  1.0993234E-03
  1.1500000E+02  1.0613931E-03
  1.2000000E+02  1.0239707E-03
  1.2500000E+02  9.8732015E-04
  1.3000000E+02  9.5172355E-04
  1.3500000E+02  9.1742633E-04
  1.4000000E+02  8.8458661E-04
  1.4500000E+02  8.5329703E-04
  1.5000000E+02  8.2357057E-04
  1.6000000E+02  7.6851779E-04
  1.7000000E+02  7.1867504E-04
  1.8000000E+02  6.7320077E-04
  1.9000000E+02  6.3155057E-04
  2.0000000E+02  5.9338137E-04
  2.1000000E+02  5.5852134E-04
  2.2000000E+02  5.2674534E-04
  2.3000000E+02  4.9776947E-04
  2.4000000E+02  4.7128766E-04
  2.5000000E+02  4.4695469E-04
  2.6000000E+02  4.2448594E-04
  2.7000000E+02  4.0368244E-04
  2.8000000E+02  3.8438622E-04
  2.9000000E+02  3.6646667E-04
  3.0000000E+02  3.4982743E-04
  3.1000000E+02  3.3437741E-04
  3.2000000E+02  3.2001606E-04
  3.4000000E+02  2.9410334E-04
  3.6000000E+02  2.7133271E-04
  3.8000000E+02  2.5119130E-04
  4.0000000E+02  2.3329426E-04
  4.2000000E+02  2.1734995E-04
  4.4000000E+02  2.0309804E-04
  4.6000000E+02  1.9027215E-04
  4.8000000E+02  1.7865311E-04
  5.0000000E+02  1.6809428E-04
  5.2500000E+02  1.5622242E-04
  5.5000000E+02  1.4563432E-04
  5.7500000E+02  1.3612816E-04
  6.0000000E+02  1.2754289E-04
  6.5000000E+02  1.1270352E-04
  6.7500000E+02  1.0627422E-04
  7.0000000E+02  1.0039672E-04
  7.2500000E+02  9.5002863E-05
  7.5000000E+02  9.0037631E-05
  8.0000000E+02  8.1226889E-05
  8.5000000E+02  7.3676939E-05
  9.0000000E+02  6.7149704E-05
  9.5000000E+02  6.1460701E-05
  1.0000000E+03  5.6471072E-05
  1.0500000E+03  5.2070467E-05
  1.1000000E+03  4.8169257E-05
  1.1500000E+03  4.4694224E-05
  1.2000000E+03  4.1584952E-05
  1.2500000E+03  3.8791315E-05
  1.3000000E+03  3.6271598E-05
  1.3500000E+03  3.3990950E-05
  1.4000000E+03  3.1919944E-05
  1.4500000E+03  3.0033581E-05
  1.5000000E+03  2.8310539E-05
  1.6000000E+03  2.5283651E-05
  1.7000000E+03  2.2720273E-05
  1.8000000E+03  2.0530168E-05
  1.9000000E+03  1.8644000E-05
  2.0000000E+03  1.7007795E-05
  2.1000000E+03  1.5579055E-05
  2.2000000E+03  1.4323935E-05
  2.3000000E+03  1.3215239E-05
  2.4000000E+03  1.2230882E-05
  2.5000000E+03  1.1352810E-05
  2.6000000E+03  1.0566141E-05
  2.7000000E+03  9.8585124E-06
  2.8000000E+03  9.2195993E-06
  2.9000000E+03  8.6407205E-06
  3.0000000E+03  8.1145328E-06
  3.1000000E+03  7.6347898E-06
  3.2000000E+03  7.1961510E-06
  3.4000000E+03  6.4244583E-06
  3.6000000E+03  5.7696804E-06
  3.8000000E+03  5.2092525E-06
  4.0000000E+03  4.7258209E-06
  4.2000000E+03  4.3058623E-06
  4.4000000E+03  3.9387091E-06
  4.6000000E+03  3.6158502E-06
  4.8000000E+03  3.3304241E-06
  5.0000000E+03  3.0768534E-06
  5.2500000E+03  2.7977939E-06
  5.5000000E+03  2.5541804E-06
  5.7500000E+03  2.3402554E-06
  6.0000000E+03  2.1513907E-06
  6.5000000E+03  1.8344943E-06
  6.7500000E+03  1.7008460E-06
  7.0000000E+03  1.5807730E-06
  7.2500000E+03  1.4725109E-06
  7.5000000E+03  1.3745746E-06
  7.7500000E+03  1.2857054E-06
  8.0000000E+03  1.2048299E-06
  8.2500000E+03  1.1310289E-06
  8.5000000E+03  1.0635109E-06
  9.0000000E+03  9.4467864E-07
  9.5000000E+03  8.4386665E-07
  1.0000000E+04  7.5766117E-07
  1.0500000E+04  6.8341391E-07
  1.1000000E+04  6.1904624E-07
  1.1500000E+04  5.6290959E-07
  1.2000000E+04  5.1368323E-07
  1.2500000E+04  4.7029909E-07
  1.3000000E+04  4.3188501E-07
  1.3500000E+04  3.9772385E-07
  1.4000000E+04  3.6722241E-07
  1.4500000E+04  3.3988663E-07
  1.5000000E+04  3.1530242E-07
  1.5500000E+04  2.9312071E-07
  1.6000000E+04  2.7304549E-07
  1.6500000E+04  2.5482439E-07
  1.7000000E+04  2.3824144E-07
  1.8000000E+04  2.0927244E-07
  1.9000000E+04  1.8493390E-07
  2.0000000E+04  1.6431404E-07
  2.1000000E+04  1.4671294E-07
  2.2000000E+04  1.3158610E-07
  2.3000000E+04  1.1850504E-07
  2.4000000E+04  1.0712904E-07
  2.5000000E+04  9.7184319E-08
  2.6000000E+04  8.8449070E-08
  2.7000000E+04  8.0742084E-08
  2.8000000E+04  7.3914216E-08
  2.9000000E+04  6.7841812E-08
  3.0000000E+04  6.2421761E-08
  3.1000000E+04  5.7567612E-08
  3.2000000E+04  5.3206482E-08
  3.3000000E+04  4.9276608E-08
  3.4000000E+04  4.5725391E-08
  3.5000000E+04  4.2507835E-08
  3.6000000E+04  3.9585259E-08
  3.8000000E+04  3.4496034E-08
  4.0000000E+04  3.0240472E-08
  4.2000000E+04  2.6653633E-08
  4.4000000E+04  2.3608571E-08
  4.6000000E+04  2.1006397E-08
  4.8000000E+04  1.8769253E-08
  5.0000000E+04  1.6835234E-08
  5.2500000E+04  1.4769269E-08
  5.5000000E+04  1.3023339E-08
  5.7500000E+04  1.1537914E-08
  5.8750000E+04  1.0877889E-08
  6.0000000E+04  1.0266299E-08
  6.2500000E+04  9.1715100E-09
  6.5000000E+04  8.2239925E-09
  6.7500000E+04  7.3999307E-09
  7.0000000E+04  6.6799827E-09
  7.2500000E+04  6.0483251E-09
  7.5000000E+04  5.4919291E-09
  7.7500000E+04  5.0000034E-09
  8.0000000E+04  4.5635603E-09
  8.2500000E+04  4.1750738E-09
  8.5000000E+04  3.8282062E-09
  8.7500000E+04  3.5175951E-09
  9.0000000E+04  3.2386817E-09
  9.2500000E+04  2.9875743E-09
  9.5000000E+04  2.7609381E-09
  9.7500000E+04  2.5559043E-09
  1.0000000E+05  2.3699964E-09
  1.0250000E+05  2.2010694E-09
  1.0500000E+05  2.0472586E-09
  1.1000000E+05  1.7786849E-09
  1.1500000E+05  1.5535433E-09
  1.2000000E+05  1.3635378E-09
  1.2500000E+05  1.2021883E-09
  1.3000000E+05  1.0643872E-09
  1.3500000E+05  9.4607182E-10
  1.4000000E+05  8.4398383E-10
  1.4500000E+05  7.5549054E-10
  1.5000000E+05  6.7844996E-10
  1.5500000E+05  6.1110774E-10
  1.6000000E+05  5.5201845E-10
  1.6500000E+05  4.9998446E-10
  1.7000000E+05  4.5400797E-10
  1.7500000E+05  4.1325355E-10
  1.8000000E+05  3.7701875E-10
  1.8500000E+05  3.4471004E-10
  1.9000000E+05  3.1582354E-10
  1.9500000E+05  2.8992976E-10
  2.0000000E+05  2.6666111E-10
  2.0500000E+05  2.4570192E-10
  2.1000000E+05  2.2678023E-10
  2.1500000E+05  2.0966100E-10
  2.2000000E+05  1.9414046E-10
  2.2500000E+05  1.8004162E-10
  2.3000000E+05  1.6721014E-10
  2.4000000E+05  1.4482555E-10
  2.5000000E+05  1.2609166E-10
  2.6000000E+05  1.1031281E-10
  2.7000000E+05  9.6943715E-11
  2.8000000E+05  8.5553554E-11
  2.9000000E+05  7.5799437E-11
  3.0000000E+05  6.7406178E-11
  3.1000000E+05  6.0151258E-11
  3.2000000E+05  5.3853504E-11
  3.3000000E+05  4.8364535E-11
  3.4000000E+05  4.3562230E-11
  3.5000000E+05  3.9345550E-11
  3.6000000E+05  3.5630592E-11
  3.7000000E+05  3.2347237E-11
  3.8000000E+05  2.9436543E-11
  3.9000000E+05  2.6848746E-11
  4.0000000E+05  2.4541472E-11
  4.1000000E+05  2.2478594E-11
  4.2000000E+05  2.0629349E-11
  4.3000000E+05  1.8967450E-11
  4.4000000E+05  1.7470416E-11
  4.5000000E+05  1.6119248E-11
  4.6000000E+05  1.4897532E-11
  4.7000000E+05  1.3790917E-11
  4.8000000E+05  1.2786828E-11
  
  
#  57  18  O2  EION =  2.200000000E+01 eV   290
#  S(0) = 2.372136E+00
  1.1000000E-01  0.0000000E+00
  1.1000000E+01  0.0000000E+00
  1.1000000E+01  1.4947840E-01
  2.2000000E+01  1.4947840E-01
  2.2000000E+01  4.1124507E-02
  2.2002721E+01  4.1124507E-02
  2.2090187E+01  4.0878682E-02
  2.2177653E+01  4.0627032E-02
  2.2265119E+01  4.0370241E-02
  2.2352585E+01  4.0108943E-02
  2.2527517E+01  3.9575051E-02
  2.2702449E+01  3.9029341E-02
  2.3052313E+01  3.7915153E-02
  2.3402177E+01  3.6786761E-02
  2.4101905E+01  3.4539829E-02
  2.4801633E+01  3.2357802E-02
  2.5501361E+01  3.0273729E-02
  2.6201088E+01  2.8302244E-02
  2.6900816E+01  2.6448342E-02
  2.7600544E+01  2.4711891E-02
  2.9000000E+01  2.1578212E-02
  3.0000000E+01  1.9598498E-02
  3.1000000E+01  1.7816714E-02
  3.2000000E+01  1.6216087E-02
  3.4000000E+01  1.3492889E-02
  3.5000000E+01  1.2339445E-02
  3.6000000E+01  1.1305823E-02
  3.7000000E+01  1.0379146E-02
  3.8000000E+01  9.5476855E-03
  3.9000000E+01  8.8008498E-03
  4.0000000E+01  8.1291127E-03
  4.1000000E+01  7.5239997E-03
  4.2000000E+01  6.9779708E-03
  4.3000000E+01  6.4843715E-03
  4.4000000E+01  6.0373292E-03
  4.5000000E+01  5.6316777E-03
  4.6000000E+01  5.2628835E-03
  4.8000000E+01  4.6203953E-03
  5.0000000E+01  4.0834655E-03
  5.1250000E+01  3.7922115E-03
  5.2500000E+01  3.5300920E-03
  5.3750000E+01  3.2936272E-03
  5.5000000E+01  3.0798596E-03
  5.7500000E+01  2.7104525E-03
  5.8750000E+01  2.5506486E-03
  6.0000000E+01  2.4051136E-03
  6.2500000E+01  2.1510578E-03
  6.5000000E+01  1.9384064E-03
  6.7500000E+01  1.7593882E-03
  7.0000000E+01  1.6078272E-03
  7.2500000E+01  1.4787954E-03
  7.5000000E+01  1.3682797E-03
  7.7500000E+01  1.2730643E-03
  8.0000000E+01  1.1905261E-03
  8.2500000E+01  1.1185198E-03
  8.5000000E+01  1.0553296E-03
  8.7500000E+01  9.9954327E-04
  9.0000000E+01  9.5001144E-04
  9.2500000E+01  9.0580275E-04
  9.5000000E+01  8.6615524E-04
  1.0000000E+02  7.9813799E-04
  1.0500000E+02  7.4209813E-04
  1.1000000E+02  6.9531309E-04
  1.1500000E+02  6.5577293E-04
  1.2000000E+02  6.2195489E-04
  1.2500000E+02  5.9268924E-04
  1.3000000E+02  5.6704533E-04
  1.3500000E+02  5.4431297E-04
  1.4000000E+02  5.2393721E-04
  1.4500000E+02  5.0548625E-04
  1.5000000E+02  4.8863116E-04
  1.6000000E+02  4.5876744E-04
  1.7000000E+02  4.3291094E-04
  1.8000000E+02  4.1014801E-04
  1.9000000E+02  3.8984390E-04
  2.0000000E+02  3.7154003E-04
  2.1000000E+02  3.5490140E-04
  2.2000000E+02  3.3967466E-04
  2.3000000E+02  3.2565481E-04
  2.4000000E+02  3.1267447E-04
  2.5000000E+02  3.0059702E-04
  2.6000000E+02  2.8930801E-04
  2.7000000E+02  2.7871421E-04
  2.8000000E+02  2.6875056E-04
  2.9000000E+02  2.5937010E-04
  3.0000000E+02  2.5052962E-04
  3.1000000E+02  2.4218588E-04
  3.2000000E+02  2.3429753E-04
  3.4000000E+02  2.1974192E-04
  3.6000000E+02  2.0659097E-04
  3.8000000E+02  1.9462670E-04
  4.0000000E+02  1.8372042E-04
  4.2000000E+02  1.7377213E-04
  4.4000000E+02  1.6465865E-04
  4.6000000E+02  1.5626208E-04
  4.8000000E+02  1.4849834E-04
  5.0000000E+02  1.4131102E-04
  5.2500000E+02  1.3305935E-04
  5.5000000E+02  1.2552579E-04
  5.7500000E+02  1.1861907E-04
  6.0000000E+02  1.1226792E-04
  6.5000000E+02  1.0101495E-04
  6.7500000E+02  9.6015397E-05
  7.0000000E+02  9.1374601E-05
  7.2500000E+02  8.7055964E-05
  7.5000000E+02  8.3030463E-05
  8.0000000E+02  7.5762301E-05
  8.5000000E+02  6.9394771E-05
  9.0000000E+02  6.3778287E-05
  9.5000000E+02  5.8796465E-05
  1.0000000E+03  5.4358734E-05
  1.0500000E+03  5.0389716E-05
  1.1000000E+03  4.6825846E-05
  1.1500000E+03  4.3613991E-05
  1.2000000E+03  4.0709666E-05
  1.2500000E+03  3.8075243E-05
  1.3000000E+03  3.5678647E-05
  1.3500000E+03  3.3492390E-05
  1.4000000E+03  3.1492832E-05
  1.4500000E+03  2.9659615E-05
  1.5000000E+03  2.7975149E-05
  1.6000000E+03  2.4992998E-05
  1.7000000E+03  2.2444624E-05
  1.8000000E+03  2.0250925E-05
  1.9000000E+03  1.8349880E-05
  2.0000000E+03  1.6692354E-05
  2.1000000E+03  1.5239027E-05
  2.2000000E+03  1.3958144E-05
  2.3000000E+03  1.2823857E-05
  2.4000000E+03  1.1814936E-05
  2.5000000E+03  1.0913849E-05
  2.6000000E+03  1.0105998E-05
  2.7000000E+03  9.3791612E-06
  2.8000000E+03  8.7230479E-06
  2.9000000E+03  8.1289520E-06
  3.0000000E+03  7.5894648E-06
  3.1000000E+03  7.0982449E-06
  3.2000000E+03  6.6498383E-06
  3.4000000E+03  5.8632439E-06
  3.6000000E+03  5.1989277E-06
  3.8000000E+03  4.6334165E-06
  4.0000000E+03  4.1485578E-06
  4.2000000E+03  3.7301551E-06
  4.4000000E+03  3.3669728E-06
  4.6000000E+03  3.0500160E-06
  4.8000000E+03  2.7720167E-06
  5.0000000E+03  2.5270615E-06
  5.2500000E+03  2.2600369E-06
  5.5000000E+03  2.0294760E-06
  5.7500000E+03  1.8292851E-06
  5.8750000E+03  1.7390101E-06
  6.0000000E+03  1.6545699E-06
  6.2500000E+03  1.5013648E-06
  6.5000000E+03  1.3664336E-06
  6.7500000E+03  1.2471154E-06
  7.0000000E+03  1.1412046E-06
  7.2500000E+03  1.0468634E-06
  7.5000000E+03  9.6255074E-07
  7.7500000E+03  8.8696673E-07
  8.0000000E+03  8.1900979E-07
  8.2500000E+03  7.5774214E-07
  8.5000000E+03  7.0236152E-07
  8.7500000E+03  6.5217868E-07
  9.0000000E+03  6.0659921E-07
  9.2500000E+03  5.6510861E-07
  9.5000000E+03  5.2725996E-07
  1.0000000E+04  4.6097941E-07
  1.0500000E+04  4.0518743E-07
  1.1000000E+04  3.5789762E-07
  1.1500000E+04  3.1755807E-07
  1.2000000E+04  2.8294415E-07
  1.2500000E+04  2.5308112E-07
  1.3000000E+04  2.2718618E-07
  1.3500000E+04  2.0462602E-07
  1.4000000E+04  1.8488469E-07
  1.4500000E+04  1.6753894E-07
  1.5000000E+04  1.5223936E-07
  1.5500000E+04  1.3869581E-07
  1.6000000E+04  1.2666604E-07
  1.6500000E+04  1.1594672E-07
  1.7000000E+04  1.0636630E-07
  1.7500000E+04  9.7779365E-08
  1.8000000E+04  9.0062178E-08
  1.8500000E+04  8.3108970E-08
  1.9000000E+04  7.6828936E-08
  1.9500000E+04  7.1143830E-08
  2.0000000E+04  6.5986018E-08
  2.0500000E+04  6.1296841E-08
  2.1000000E+04  5.7025229E-08
  2.2000000E+04  4.9561841E-08
  2.3000000E+04  4.3301014E-08
  2.4000000E+04  3.8014326E-08
  2.5000000E+04  3.3522983E-08
  2.6000000E+04  2.9685732E-08
  2.7000000E+04  2.6390050E-08
  2.8000000E+04  2.3545603E-08
  2.9000000E+04  2.1079319E-08
  3.0000000E+04  1.8931704E-08
  3.1000000E+04  1.7054016E-08
  3.2000000E+04  1.5406079E-08
  3.3000000E+04  1.3954584E-08
  3.4000000E+04  1.2671781E-08
  3.5000000E+04  1.1534435E-08
  3.6000000E+04  1.0522996E-08
  3.7000000E+04  9.6209450E-09
  3.8000000E+04  8.8142572E-09
  3.9000000E+04  8.0909807E-09
  4.0000000E+04  7.4408917E-09
  4.1000000E+04  6.8552121E-09
  4.2000000E+04  6.3263773E-09
  4.3000000E+04  5.8478463E-09
  4.4000000E+04  5.4139460E-09
  4.5000000E+04  5.0197419E-09
  4.6000000E+04  4.6609290E-09
  4.7000000E+04  4.3337401E-09
  4.8000000E+04  4.0348707E-09
  5.0000000E+04  3.5108082E-09
  5.1250000E+04  3.2262593E-09
  5.2500000E+04  2.9700314E-09
  5.3750000E+04  2.7387939E-09
  5.5000000E+04  2.5296668E-09
  5.7500000E+04  2.1680726E-09
  5.8750000E+04  2.0115344E-09
  6.0000000E+04  1.8688769E-09
  6.2500000E+04  1.6195577E-09
  6.5000000E+04  1.4104393E-09
  6.7500000E+04  1.2339734E-09
  7.0000000E+04  1.0842193E-09
  7.2500000E+04  9.5646262E-10
  7.5000000E+04  8.4693399E-10
  7.7500000E+04  7.5259795E-10
  8.0000000E+04  6.7099378E-10
  8.2500000E+04  6.0011422E-10
  8.5000000E+04  5.3831216E-10
  8.7500000E+04  4.8422850E-10
  9.0000000E+04  4.3673593E-10
  9.2500000E+04  3.9489477E-10
  9.5000000E+04  3.5791803E-10
  9.7500000E+04  3.2514372E-10
  1.0000000E+05  2.9601276E-10
  1.0250000E+05  2.7005105E-10
  1.0500000E+05  2.4685490E-10
  1.0750000E+05  2.2607928E-10
  1.1000000E+05  2.0742829E-10
  1.1250000E+05  1.9064734E-10
  1.1500000E+05  1.7551669E-10
  1.1750000E+05  1.6184608E-10
  1.2000000E+05  1.4947032E-10
  1.2250000E+05  1.3824557E-10
  1.2500000E+05  1.2804629E-10
  1.3000000E+05  1.1029811E-10
  1.3500000E+05  9.5497469E-11
  1.4000000E+05  8.3078598E-11
  1.4500000E+05  7.2598223E-11
  1.5000000E+05  6.3706155E-11
  1.5500000E+05  5.6123595E-11
  1.6000000E+05  4.9626998E-11
  1.6500000E+05  4.4035931E-11
  1.7000000E+05  3.9203868E-11
  1.7500000E+05  3.5011125E-11
  1.8000000E+05  3.1359430E-11
  1.8500000E+05  2.8167643E-11
  1.9000000E+05  2.5368408E-11
  1.9500000E+05  2.2905549E-11
  2.0000000E+05  2.0732001E-11
  2.0500000E+05  1.8808166E-11
  2.1000000E+05  1.7100602E-11
  2.1500000E+05  1.5580952E-11
  2.2000000E+05  1.4225085E-11
  2.2500000E+05  1.3012403E-11
  2.3000000E+05  1.1925254E-11
  2.3500000E+05  1.0948460E-11
  2.4000000E+05  1.0068932E-11
  2.4500000E+05  9.2753486E-12
  2.5000000E+05  8.5578880E-12
  2.5500000E+05  7.9080078E-12
  2.6000000E+05  7.3182575E-12
  2.6500000E+05  6.7821230E-12
  2.7000000E+05  6.2938947E-12
  2.8000000E+05  5.4416906E-12
  2.9000000E+05  4.7282340E-12
  3.0000000E+05  4.1274077E-12
  3.1000000E+05  3.6186320E-12
  3.2000000E+05  3.1855640E-12
  3.3000000E+05  2.8151337E-12
  3.4000000E+05  2.4968203E-12
  3.5000000E+05  2.2221018E-12
  3.6000000E+05  1.9840391E-12
  3.7000000E+05  1.7769451E-12
  3.8000000E+05  1.5961313E-12
  
  
#  57  19  O3  EION =  1.900000000E+01 eV   289
#  S(0) = 5.668003E+00
  9.5000000E-02  0.0000000E+00
  9.5000000E+00  0.0000000E+00
  9.5000000E+00  4.4384912E-01
  1.9000000E+01  4.4384912E-01
  1.9000000E+01  8.4168536E-02
  1.9002721E+01  8.4168536E-02
  1.9177653E+01  8.2767049E-02
  1.9352585E+01  8.1346452E-02
  1.9527517E+01  7.9915518E-02
  1.9702449E+01  7.8481333E-02
  2.0052313E+01  7.5625026E-02
  2.0402177E+01  7.2811284E-02
  2.0752041E+01  7.0061806E-02
  2.1101905E+01  6.7390206E-02
  2.1801633E+01  6.2309476E-02
  2.2501361E+01  5.7596342E-02
  2.3201088E+01  5.3248438E-02
  2.4600544E+01  4.5579657E-02
  2.6000000E+01  3.9130434E-02
  2.7000000E+01  3.5168161E-02
  2.8000000E+01  3.1674891E-02
  2.9000000E+01  2.8595401E-02
  3.0000000E+01  2.5880034E-02
  3.1000000E+01  2.3484371E-02
  3.2000000E+01  2.1368886E-02
  3.3000000E+01  1.9498606E-02
  3.4000000E+01  1.7842620E-02
  3.5000000E+01  1.6373803E-02
  3.6000000E+01  1.5068452E-02
  3.7000000E+01  1.3905854E-02
  3.8000000E+01  1.2868059E-02
  3.9000000E+01  1.1939456E-02
  4.0000000E+01  1.1106561E-02
  4.1000000E+01  1.0357692E-02
  4.2000000E+01  9.6827482E-03
  4.3000000E+01  9.0730138E-03
  4.4000000E+01  8.5209061E-03
  4.6000000E+01  7.5642940E-03
  4.8000000E+01  6.7701253E-03
  5.0000000E+01  6.1059324E-03
  5.1250000E+01  5.7454435E-03
  5.2500000E+01  5.4209269E-03
  5.3750000E+01  5.1281294E-03
  5.5000000E+01  4.8633808E-03
  5.7500000E+01  4.4057636E-03
  5.8750000E+01  4.2077152E-03
  6.0000000E+01  4.0272258E-03
  6.2500000E+01  3.7116692E-03
  6.5000000E+01  3.4465933E-03
  6.7500000E+01  3.2220554E-03
  7.0000000E+01  3.0303014E-03
  7.2500000E+01  2.8650319E-03
  7.5000000E+01  2.7213384E-03
  7.7500000E+01  2.5952729E-03
  8.0000000E+01  2.4836842E-03
  8.2500000E+01  2.3840998E-03
  8.5000000E+01  2.2945474E-03
  9.0000000E+01  2.1395348E-03
  9.5000000E+01  2.0094633E-03
  1.0000000E+02  1.8982766E-03
  1.0500000E+02  1.8018112E-03
  1.1000000E+02  1.7170504E-03
  1.1500000E+02  1.6416867E-03
  1.2000000E+02  1.5739578E-03
  1.2500000E+02  1.5124715E-03
  1.3000000E+02  1.4561436E-03
  1.3500000E+02  1.4041513E-03
  1.4000000E+02  1.3558604E-03
  1.4500000E+02  1.3107677E-03
  1.5000000E+02  1.2684952E-03
  1.6000000E+02  1.1912347E-03
  1.7000000E+02  1.1221608E-03
  1.8000000E+02  1.0598734E-03
  1.9000000E+02  1.0033242E-03
  2.0000000E+02  9.5171048E-04
  2.1000000E+02  9.0444563E-04
  2.2000000E+02  8.6104142E-04
  2.3000000E+02  8.2104719E-04
  2.4000000E+02  7.8406956E-04
  2.5000000E+02  7.4975417E-04
  2.6000000E+02  7.1778441E-04
  2.7000000E+02  6.8790387E-04
  2.8000000E+02  6.5993700E-04
  2.9000000E+02  6.3373973E-04
  3.0000000E+02  6.0917643E-04
  3.1000000E+02  5.8611361E-04
  3.2000000E+02  5.6442806E-04
  3.4000000E+02  5.2474447E-04
  3.6000000E+02  4.8927719E-04
  3.8000000E+02  4.5735970E-04
  4.0000000E+02  4.2857642E-04
  4.2000000E+02  4.0257682E-04
  4.4000000E+02  3.7897191E-04
  4.6000000E+02  3.5741867E-04
  4.8000000E+02  3.3766856E-04
  5.0000000E+02  3.1953703E-04
  5.2500000E+02  2.9889741E-04
  5.5000000E+02  2.8022227E-04
  5.7500000E+02  2.6325040E-04
  6.0000000E+02  2.4777515E-04
  6.5000000E+02  2.2066519E-04
  6.7500000E+02  2.0874794E-04
  7.0000000E+02  1.9775873E-04
  7.2500000E+02  1.8759774E-04
  7.5000000E+02  1.7818442E-04
  8.0000000E+02  1.6133052E-04
  8.5000000E+02  1.4671707E-04
  9.0000000E+02  1.3395035E-04
  9.5000000E+02  1.2272735E-04
  1.0000000E+03  1.1281232E-04
  1.0500000E+03  1.0401175E-04
  1.1000000E+03  9.6164996E-05
  1.1500000E+03  8.9139551E-05
  1.2000000E+03  8.2825866E-05
  1.2500000E+03  7.7132178E-05
  1.3000000E+03  7.1980881E-05
  1.3500000E+03  6.7305945E-05
  1.4000000E+03  6.3051073E-05
  1.4500000E+03  5.9168192E-05
  1.5000000E+03  5.5616087E-05
  1.6000000E+03  4.9365962E-05
  1.7000000E+03  4.4065966E-05
  1.8000000E+03  3.9535814E-05
  1.9000000E+03  3.5635659E-05
  2.0000000E+03  3.2255786E-05
  2.1000000E+03  2.9309175E-05
  2.2000000E+03  2.6726128E-05
  2.3000000E+03  2.4450301E-05
  2.4000000E+03  2.2435728E-05
  2.5000000E+03  2.0644675E-05
  2.6000000E+03  1.9045922E-05
  2.7000000E+03  1.7613464E-05
  2.8000000E+03  1.6325525E-05
  2.9000000E+03  1.5163772E-05
  3.0000000E+03  1.4112676E-05
  3.1000000E+03  1.3159002E-05
  3.2000000E+03  1.2291413E-05
  3.4000000E+03  1.0776780E-05
  3.6000000E+03  9.5054284E-06
  3.8000000E+03  8.4293820E-06
  4.0000000E+03  7.5117956E-06
  4.2000000E+03  6.7240254E-06
  4.4000000E+03  6.0435339E-06
  4.6000000E+03  5.4523841E-06
  4.8000000E+03  4.9361640E-06
  5.0000000E+03  4.4832068E-06
  5.2500000E+03  3.9916428E-06
  5.5000000E+03  3.5692166E-06
  5.7500000E+03  3.2040868E-06
  5.8750000E+03  3.0399748E-06
  6.0000000E+03  2.8867930E-06
  6.2500000E+03  2.6097077E-06
  6.5000000E+03  2.3666350E-06
  6.7500000E+03  2.1525020E-06
  7.0000000E+03  1.9631227E-06
  7.2500000E+03  1.7950225E-06
  7.5000000E+03  1.6452995E-06
  7.7500000E+03  1.5115153E-06
  8.0000000E+03  1.3916111E-06
  8.2500000E+03  1.2838402E-06
  8.5000000E+03  1.1867135E-06
  8.7500000E+03  1.0989560E-06
  9.0000000E+03  1.0194714E-06
  9.2500000E+03  9.4731381E-07
  9.5000000E+03  8.8166400E-07
  1.0000000E+04  7.6713134E-07
  1.0500000E+04  6.7119445E-07
  1.1000000E+04  5.9025649E-07
  1.1500000E+04  5.2152158E-07
  1.2000000E+04  4.6279405E-07
  1.2500000E+04  4.1233432E-07
  1.3000000E+04  3.6875161E-07
  1.3500000E+04  3.3092546E-07
  1.4000000E+04  2.9794672E-07
  1.4500000E+04  2.6907237E-07
  1.5000000E+04  2.4369129E-07
  1.5500000E+04  2.2129786E-07
  1.6000000E+04  2.0147139E-07
  1.6500000E+04  1.8385993E-07
  1.7000000E+04  1.6816751E-07
  1.7500000E+04  1.5414405E-07
  1.8000000E+04  1.4157735E-07
  1.8500000E+04  1.3028658E-07
  1.9000000E+04  1.2011692E-07
  1.9500000E+04  1.1093535E-07
  2.0000000E+04  1.0262721E-07
  2.0500000E+04  9.5093300E-08
  2.1000000E+04  8.8247489E-08
  2.2000000E+04  7.6329541E-08
  2.3000000E+04  6.6379059E-08
  2.4000000E+04  5.8014907E-08
  2.5000000E+04  5.0940133E-08
  2.6000000E+04  4.4921168E-08
  2.7000000E+04  3.9772746E-08
  2.8000000E+04  3.5346748E-08
  2.9000000E+04  3.1523831E-08
  3.0000000E+04  2.8207203E-08
  3.1000000E+04  2.5317864E-08
  3.2000000E+04  2.2790928E-08
  3.3000000E+04  2.0572795E-08
  3.4000000E+04  1.8618960E-08
  3.5000000E+04  1.6892277E-08
  3.6000000E+04  1.5361594E-08
  3.7000000E+04  1.4000665E-08
  3.8000000E+04  1.2787278E-08
  3.9000000E+04  1.1702560E-08
  4.0000000E+04  1.0730418E-08
  4.1000000E+04  9.8570740E-09
  4.2000000E+04  9.0706855E-09
  4.3000000E+04  8.3610414E-09
  4.4000000E+04  7.7193073E-09
  4.5000000E+04  7.1378177E-09
  4.6000000E+04  6.6099011E-09
  4.7000000E+04  6.1297350E-09
  4.8000000E+04  5.6922239E-09
  5.0000000E+04  4.9278237E-09
  5.1250000E+04  4.5144079E-09
  5.2500000E+04  4.1432264E-09
  5.3750000E+04  3.8092083E-09
  5.5000000E+04  3.5079799E-09
  5.7500000E+04  2.9892541E-09
  5.8750000E+04  2.7656141E-09
  6.0000000E+04  2.5623426E-09
  6.2500000E+04  2.2084458E-09
  6.5000000E+04  1.9131083E-09
  6.7500000E+04  1.6651069E-09
  7.0000000E+04  1.4556494E-09
  7.2500000E+04  1.2777892E-09
  7.5000000E+04  1.1259963E-09
  7.7500000E+04  9.9583642E-10
  8.0000000E+04  8.8372991E-10
  8.2500000E+04  7.8676841E-10
  8.5000000E+04  7.0257483E-10
  8.7500000E+04  6.2919532E-10
  9.0000000E+04  5.6501524E-10
  9.2500000E+04  5.0869357E-10
  9.5000000E+04  4.5911130E-10
  9.7500000E+04  4.1533040E-10
  1.0000000E+05  3.7656126E-10
  1.0250000E+05  3.4213644E-10
  1.0500000E+05  3.1148953E-10
  1.0750000E+05  2.8413809E-10
  1.1000000E+05  2.5966972E-10
  1.1250000E+05  2.3773071E-10
  1.1500000E+05  2.1801671E-10
  1.1750000E+05  2.0026504E-10
  1.2000000E+05  1.8424830E-10
  1.2250000E+05  1.6976907E-10
  1.2500000E+05  1.5665554E-10
  1.2750000E+05  1.4475773E-10
  1.3000000E+05  1.3394444E-10
  1.3250000E+05  1.2410056E-10
  1.3500000E+05  1.1512491E-10
  1.4000000E+05  9.9432024E-11
  1.4500000E+05  8.6269493E-11
  1.5000000E+05  7.5168694E-11
  1.5500000E+05  6.5758534E-11
  1.6000000E+05  5.7743028E-11
  1.6500000E+05  5.0884491E-11
  1.7000000E+05  4.4990819E-11
  1.7500000E+05  3.9905815E-11
  1.8000000E+05  3.5501739E-11
  1.8500000E+05  3.1673574E-11
  1.9000000E+05  2.8334566E-11
  1.9500000E+05  2.5412697E-11
  2.0000000E+05  2.2847914E-11
  2.0500000E+05  2.0589920E-11
  2.1000000E+05  1.8596415E-11
  2.1500000E+05  1.6831680E-11
  2.2000000E+05  1.5265445E-11
  2.2500000E+05  1.3871947E-11
  2.3000000E+05  1.2629202E-11
  2.3500000E+05  1.1518387E-11
  2.4000000E+05  1.0523337E-11
  2.4500000E+05  9.6301275E-12
  2.5000000E+05  8.8267456E-12
  2.5500000E+05  8.1027926E-12
  2.6000000E+05  7.4492276E-12
  2.6500000E+05  6.8581697E-12
  2.7000000E+05  6.3227332E-12
  2.7500000E+05  5.8368858E-12
  2.8000000E+05  5.3953015E-12
  2.8500000E+05  4.9932814E-12
  2.9000000E+05  4.6266965E-12
  3.0000000E+05  3.9857170E-12
  3.1000000E+05  3.4480838E-12
  3.2000000E+05  2.9950391E-12
  3.3000000E+05  2.6118671E-12
  3.4000000E+05  2.2866115E-12
  
  
#  57  20  O4  EION =  5.637000000E+00 eV   306
#  S(0) = 1.695650E+00
  2.5925560E-02  0.0000000E+00
  2.5925560E+00  0.0000000E+00
  2.5925560E+00  5.6974780E-02
  5.6370000E+00  5.6974780E-02
  5.6397211E+00  5.6974780E-02
  5.6617769E+00  5.7414854E-02
  5.6838327E+00  5.7851416E-02
  5.7058885E+00  5.8284498E-02
  5.7279442E+00  5.8714124E-02
  5.7500000E+00  5.9140325E-02
  6.0000000E+00  6.3739989E-02
  6.5000000E+00  7.1773165E-02
  6.7500000E+00  7.5268049E-02
  7.0000000E+00  7.8448426E-02
  7.2500000E+00  8.1334018E-02
  7.5000000E+00  8.3940825E-02
  8.0000000E+00  8.8367153E-02
  8.5000000E+00  9.1802596E-02
  9.0000000E+00  9.4296617E-02
  9.5000000E+00  9.5887358E-02
  1.0000000E+01  9.6612569E-02
  1.0500000E+01  9.6517778E-02
  1.1000000E+01  9.5661286E-02
  1.1500000E+01  9.4115525E-02
  1.2000000E+01  9.1965730E-02
  1.2500000E+01  8.9307015E-02
  1.3000000E+01  8.6238829E-02
  1.3500000E+01  8.2860842E-02
  1.4000000E+01  7.9267742E-02
  1.4500000E+01  7.5545751E-02
  1.5000000E+01  7.1770530E-02
  1.5500000E+01  6.8005571E-02
  1.6000000E+01  6.4301886E-02
  1.6500000E+01  6.0699727E-02
  1.7000000E+01  5.7227596E-02
  1.8000000E+01  5.0747972E-02
  1.9000000E+01  4.4941899E-02
  2.0000000E+01  3.9811083E-02
  2.1000000E+01  3.5313177E-02
  2.2000000E+01  3.1386043E-02
  2.3000000E+01  2.7960993E-02
  2.4000000E+01  2.4971812E-02
  2.5000000E+01  2.2357448E-02
  2.6000000E+01  2.0064772E-02
  2.7000000E+01  1.8047389E-02
  2.8000000E+01  1.6266395E-02
  2.9000000E+01  1.4688668E-02
  3.0000000E+01  1.3286416E-02
  3.1000000E+01  1.2036438E-02
  3.2000000E+01  1.0919097E-02
  3.3000000E+01  9.9178449E-03
  3.4000000E+01  9.0186896E-03
  3.5000000E+01  8.2097476E-03
  3.6000000E+01  7.4807733E-03
  3.7000000E+01  6.8228979E-03
  3.8000000E+01  6.2285145E-03
  3.9000000E+01  5.6909569E-03
  4.0000000E+01  5.2043128E-03
  4.2000000E+01  4.3635323E-03
  4.3000000E+01  4.0007290E-03
  4.4000000E+01  3.6712761E-03
  4.5000000E+01  3.3718784E-03
  4.6000000E+01  3.0995958E-03
  4.8000000E+01  2.6260844E-03
  5.0000000E+01  2.2326554E-03
  5.1250000E+01  2.0207912E-03
  5.2500000E+01  1.8314239E-03
  5.3750000E+01  1.6619318E-03
  5.5000000E+01  1.5100206E-03
  5.6250000E+01  1.3736709E-03
  5.7500000E+01  1.2511128E-03
  5.8750000E+01  1.1407977E-03
  6.0000000E+01  1.0413684E-03
  6.1250000E+01  9.5163590E-04
  6.2500000E+01  8.7056060E-04
  6.3750000E+01  7.9722498E-04
  6.5000000E+01  7.3081646E-04
  6.6250000E+01  6.7061479E-04
  6.7500000E+01  6.1598333E-04
  7.0000000E+01  5.2130541E-04
  7.1250000E+01  4.8033554E-04
  7.2500000E+01  4.4306836E-04
  7.3750000E+01  4.0914528E-04
  7.5000000E+01  3.7824608E-04
  7.7500000E+01  3.2447220E-04
  8.0000000E+01  2.7987675E-04
  8.1250000E+01  2.6051318E-04
  8.2500000E+01  2.4286754E-04
  8.3750000E+01  2.2678584E-04
  8.5000000E+01  2.1213973E-04
  8.7500000E+01  1.8668618E-04
  9.0000000E+01  1.6564675E-04
  9.1250000E+01  1.5654768E-04
  9.2500000E+01  1.4828596E-04
  9.5000000E+01  1.3399287E-04
  9.7500000E+01  1.2226874E-04
  1.0000000E+02  1.1270452E-04
  1.0250000E+02  1.0496823E-04
  1.0500000E+02  9.8773804E-05
  1.0750000E+02  9.3847274E-05
  1.1000000E+02  8.9972334E-05
  1.1500000E+02  8.4755565E-05
  1.1750000E+02  8.3167569E-05
  1.2000000E+02  8.2101201E-05
  1.2250000E+02  8.1460360E-05
  1.2500000E+02  8.1166988E-05
  1.3000000E+02  8.1374410E-05
  1.3500000E+02  8.2326980E-05
  1.4000000E+02  8.3733143E-05
  1.4500000E+02  8.5359041E-05
  1.5000000E+02  8.7062704E-05
  1.5500000E+02  8.8763786E-05
  1.6000000E+02  9.0393031E-05
  1.6500000E+02  9.1902845E-05
  1.7000000E+02  9.3275412E-05
  1.8000000E+02  9.5561307E-05
  1.9000000E+02  9.7201971E-05
  2.0000000E+02  9.8216771E-05
  2.1000000E+02  9.8655261E-05
  2.2000000E+02  9.8603184E-05
  2.3000000E+02  9.8141882E-05
  2.4000000E+02  9.7339969E-05
  2.5000000E+02  9.6256432E-05
  2.6000000E+02  9.4939835E-05
  2.7000000E+02  9.3426461E-05
  2.8000000E+02  9.1748087E-05
  2.9000000E+02  8.9937992E-05
  3.0000000E+02  8.8034245E-05
  3.1000000E+02  8.6069456E-05
  3.2000000E+02  8.4069485E-05
  3.4000000E+02  8.0027189E-05
  3.6000000E+02  7.6003091E-05
  3.8000000E+02  7.2068053E-05
  4.0000000E+02  6.8272401E-05
  4.2000000E+02  6.4643014E-05
  4.4000000E+02  6.1191265E-05
  4.6000000E+02  5.7919813E-05
  4.8000000E+02  5.4823608E-05
  5.0000000E+02  5.1896145E-05
  5.2500000E+02  4.8468710E-05
  5.5000000E+02  4.5293462E-05
  5.7500000E+02  4.2359040E-05
  6.0000000E+02  3.9649158E-05
  6.5000000E+02  3.4835291E-05
  6.7500000E+02  3.2697560E-05
  7.0000000E+02  3.0718568E-05
  7.2500000E+02  2.8884815E-05
  7.5000000E+02  2.7184241E-05
  8.0000000E+02  2.4139648E-05
  8.5000000E+02  2.1509455E-05
  9.0000000E+02  1.9231168E-05
  9.5000000E+02  1.7250773E-05
  1.0000000E+03  1.5522692E-05
  1.0500000E+03  1.4008899E-05
  1.1000000E+03  1.2677734E-05
  1.1500000E+03  1.1503354E-05
  1.2000000E+03  1.0464779E-05
  1.2500000E+03  9.5440557E-06
  1.3000000E+03  8.7252479E-06
  1.3500000E+03  7.9945228E-06
  1.4000000E+03  7.3403001E-06
  1.4500000E+03  6.7530715E-06
  1.5000000E+03  6.2248522E-06
  1.5500000E+03  5.7487162E-06
  1.6000000E+03  5.3185754E-06
  1.6500000E+03  4.9290446E-06
  1.7000000E+03  4.5754692E-06
  1.7500000E+03  4.2538245E-06
  1.8000000E+03  3.9606402E-06
  1.8500000E+03  3.6929051E-06
  1.9000000E+03  3.4479764E-06
  2.0000000E+03  3.0175004E-06
  2.1000000E+03  2.6535854E-06
  2.2000000E+03  2.3439706E-06
  2.3000000E+03  2.0790356E-06
  2.4000000E+03  1.8511621E-06
  2.5000000E+03  1.6542184E-06
  2.6000000E+03  1.4831994E-06
  2.7000000E+03  1.3340192E-06
  2.8000000E+03  1.2033444E-06
  2.9000000E+03  1.0884567E-06
  3.0000000E+03  9.8710785E-07
  3.1000000E+03  8.9741571E-07
  3.2000000E+03  8.1779050E-07
  3.3000000E+03  7.4688447E-07
  3.4000000E+03  6.8355885E-07
  3.5000000E+03  6.2684767E-07
  3.6000000E+03  5.7592972E-07
  3.7000000E+03  5.3010275E-07
  3.8000000E+03  4.8876279E-07
  3.9000000E+03  4.5138865E-07
  4.0000000E+03  4.1752940E-07
  4.1000000E+03  3.8679360E-07
  4.2000000E+03  3.5884002E-07
  4.3000000E+03  3.3337043E-07
  4.4000000E+03  3.1012335E-07
  4.6000000E+03  2.6940369E-07
  4.8000000E+03  2.3514792E-07
  5.0000000E+03  2.0615741E-07
  5.1250000E+03  1.9028353E-07
  5.2500000E+03  1.7590281E-07
  5.3750000E+03  1.6284946E-07
  5.5000000E+03  1.5097888E-07
  5.7500000E+03  1.3029586E-07
  5.8750000E+03  1.2127507E-07
  6.0000000E+03  1.1301635E-07
  6.2500000E+03  9.8490154E-08
  6.5000000E+03  8.6207903E-08
  6.7500000E+03  7.5767069E-08
  7.0000000E+03  6.6846921E-08
  7.2500000E+03  5.9190076E-08
  7.5000000E+03  5.2588560E-08
  7.7500000E+03  4.6873228E-08
  8.0000000E+03  4.1905689E-08
  8.2500000E+03  3.7572075E-08
  8.5000000E+03  3.3778209E-08
  8.7500000E+03  3.0445807E-08
  9.0000000E+03  2.7509473E-08
  9.2500000E+03  2.4914337E-08
  9.5000000E+03  2.2614178E-08
  9.7500000E+03  2.0569899E-08
  1.0000000E+04  1.8748296E-08
  1.0250000E+04  1.7121062E-08
  1.0500000E+04  1.5663988E-08
  1.0750000E+04  1.4356305E-08
  1.1000000E+04  1.3180132E-08
  1.1250000E+04  1.2120021E-08
  1.1500000E+04  1.1162587E-08
  1.1750000E+04  1.0296212E-08
  1.2000000E+04  9.5107756E-09
  1.2250000E+04  8.7974438E-09
  1.2500000E+04  8.1484803E-09
  1.3000000E+04  7.0173129E-09
  1.3500000E+04  6.0721241E-09
  1.4000000E+04  5.2777027E-09
  1.4500000E+04  4.6063736E-09
  1.5000000E+04  4.0361941E-09
  1.5500000E+04  3.5496248E-09
  1.6000000E+04  3.1325484E-09
  1.6500000E+04  2.7735302E-09
  1.7000000E+04  2.4632574E-09
  1.7500000E+04  2.1941032E-09
  1.8000000E+04  1.9597950E-09
  1.8500000E+04  1.7551430E-09
  1.9000000E+04  1.5758276E-09
  1.9500000E+04  1.4182380E-09
  2.0000000E+04  1.2793424E-09
  2.0500000E+04  1.1565853E-09
  2.1000000E+04  1.0478054E-09
  2.1500000E+04  9.5116782E-10
  2.2000000E+04  8.6510969E-10
  2.2500000E+04  7.8829515E-10
  2.3000000E+04  7.1957882E-10
  2.3500000E+04  6.5797562E-10
  2.4000000E+04  6.0263584E-10
  2.4500000E+04  5.5282444E-10
  2.5000000E+04  5.0790360E-10
  2.5500000E+04  4.6731845E-10
  2.6000000E+04  4.3058538E-10
  2.6500000E+04  3.9728183E-10
  2.7000000E+04  3.6703771E-10
  2.8000000E+04  3.1446732E-10
  2.9000000E+04  2.7071269E-10
  3.0000000E+04  2.3408761E-10
  3.1000000E+04  2.0326651E-10
  3.2000000E+04  1.7719965E-10
  3.3000000E+04  1.5504988E-10
  3.4000000E+04  1.3614504E-10
  3.5000000E+04  1.1994215E-10
  3.6000000E+04  1.0600027E-10
  3.7000000E+04  9.3959119E-11
  3.8000000E+04  8.3522705E-11
  3.9000000E+04  7.4446661E-11
  4.0000000E+04  6.6528353E-11
  4.1000000E+04  5.9598996E-11
  4.2000000E+04  5.3517382E-11
  4.3000000E+04  4.8164901E-11
  4.4000000E+04  4.3441554E-11
  4.5000000E+04  3.9262720E-11
  4.6000000E+04  3.5556550E-11
  4.7000000E+04  3.2261833E-11
  4.8000000E+04  2.9326258E-11
  5.0000000E+04  2.4359441E-11
  5.1250000E+04  2.1765051E-11
  5.2500000E+04  1.9494643E-11
  5.3750000E+04  1.7501999E-11
  5.5000000E+04  1.5748287E-11
  5.7500000E+04  1.2831653E-11
  5.8750000E+04  1.1617457E-11
  6.0000000E+04  1.0538103E-11
  6.1250000E+04  9.5764516E-12
  6.2500000E+04  8.7178172E-12
  6.3750000E+04  7.9495873E-12
  6.5000000E+04  7.2608813E-12
  6.6250000E+04  6.6422867E-12
  6.7500000E+04  6.0856400E-12
  6.8750000E+04  5.5838438E-12
  7.0000000E+04  5.1306954E-12
  7.1250000E+04  4.7207571E-12
  7.2500000E+04  4.3492777E-12
  7.3750000E+04  4.0120979E-12
  7.5000000E+04  3.7055685E-12
  7.7500000E+04  3.1720075E-12
  8.0000000E+04  2.7273810E-12
  8.2500000E+04  2.3552351E-12
  8.5000000E+04  2.0424323E-12
  
  
#  57  24  P1  EION =  5.637000000E+00 eV   269
#  S(0) = 2.522143E+00
  2.8185000E-02  0.0000000E+00
  2.8185000E+00  0.0000000E+00
  2.8185000E+00  8.6134401E-01
  5.6370000E+00  8.6134401E-01
  5.6370000E+00  2.4923610E-02
  5.6397211E+00  2.4923610E-02
  5.6617769E+00  2.4411813E-02
  5.6838327E+00  2.3911855E-02
  5.7058885E+00  2.3423429E-02
  5.7279442E+00  2.2946230E-02
  5.7500000E+00  2.2479964E-02
  5.8750000E+00  2.0030761E-02
  6.0000000E+00  1.7877286E-02
  6.1250000E+00  1.5979675E-02
  6.2500000E+00  1.4304056E-02
  6.5000000E+00  1.1507436E-02
  6.6250000E+00  1.0340545E-02
  6.7500000E+00  9.3026404E-03
  6.8750000E+00  8.3780004E-03
  7.0000000E+00  7.5530297E-03
  7.1250000E+00  6.8159431E-03
  7.2500000E+00  6.1564946E-03
  7.3750000E+00  5.5657594E-03
  7.5000000E+00  5.0359539E-03
  7.6250000E+00  4.5602593E-03
  7.7500000E+00  4.1327033E-03
  7.8750000E+00  3.7480387E-03
  8.0000000E+00  3.4016483E-03
  8.1250000E+00  3.0894589E-03
  8.2500000E+00  2.8078771E-03
  8.3750000E+00  2.5537195E-03
  8.5000000E+00  2.3241647E-03
  8.6250000E+00  2.1167171E-03
  8.7500000E+00  1.9291421E-03
  8.8750000E+00  1.7594636E-03
  9.0000000E+00  1.6059233E-03
  9.1250000E+00  1.4669276E-03
  9.2500000E+00  1.3410739E-03
  9.3750000E+00  1.2271147E-03
  9.5000000E+00  1.1239008E-03
  9.6250000E+00  1.0304075E-03
  9.7500000E+00  9.4575129E-04
  9.8750000E+00  8.6910909E-04
  1.0000000E+01  7.9971458E-04
  1.0125000E+01  7.3690573E-04
  1.0250000E+01  6.8011142E-04
  1.0375000E+01  6.2878508E-04
  1.0500000E+01  5.8241018E-04
  1.0625000E+01  5.4053281E-04
  1.0750000E+01  5.0278125E-04
  1.0875000E+01  4.6879917E-04
  1.1000000E+01  4.3824466E-04
  1.1125000E+01  4.1079723E-04
  1.1250000E+01  3.8618396E-04
  1.1500000E+01  3.4454089E-04
  1.1750000E+01  3.1161027E-04
  1.2000000E+01  2.8592364E-04
  1.2250000E+01  2.6624920E-04
  1.2500000E+01  2.5162733E-04
  1.2750000E+01  2.4125929E-04
  1.3000000E+01  2.3436060E-04
  1.3250000E+01  2.3034446E-04
  1.3500000E+01  2.2878104E-04
  1.3750000E+01  2.2923849E-04
  1.4000000E+01  2.3133664E-04
  1.4250000E+01  2.3477922E-04
  1.4500000E+01  2.3932611E-04
  1.4750000E+01  2.4477291E-04
  1.5000000E+01  2.5094117E-04
  1.5250000E+01  2.5767064E-04
  1.5500000E+01  2.6481874E-04
  1.6000000E+01  2.7999153E-04
  1.6500000E+01  2.9581180E-04
  1.7000000E+01  3.1174967E-04
  1.7500000E+01  3.2749837E-04
  1.8000000E+01  3.4281167E-04
  1.8500000E+01  3.5751756E-04
  1.9000000E+01  3.7152811E-04
  2.0000000E+01  3.9720867E-04
  2.1000000E+01  4.1964406E-04
  2.2000000E+01  4.3887654E-04
  2.3000000E+01  4.5508484E-04
  2.4000000E+01  4.6849583E-04
  2.5000000E+01  4.7935846E-04
  2.6000000E+01  4.8791846E-04
  2.7000000E+01  4.9440892E-04
  2.8000000E+01  4.9904854E-04
  2.9000000E+01  5.0203701E-04
  3.0000000E+01  5.0355702E-04
  3.1000000E+01  5.0377582E-04
  3.2000000E+01  5.0284467E-04
  3.4000000E+01  4.9807014E-04
  3.6000000E+01  4.9019292E-04
  3.8000000E+01  4.8000171E-04
  4.0000000E+01  4.6814936E-04
  4.2000000E+01  4.5516336E-04
  4.4000000E+01  4.4147595E-04
  4.6000000E+01  4.2742471E-04
  4.8000000E+01  4.1327951E-04
  5.0000000E+01  3.9924295E-04
  5.2500000E+01  3.8207756E-04
  5.5000000E+01  3.6552309E-04
  5.7500000E+01  3.4970407E-04
  6.0000000E+01  3.3468727E-04
  6.5000000E+01  3.0712846E-04
  6.7500000E+01  2.9455579E-04
  7.0000000E+01  2.8274392E-04
  7.2500000E+01  2.7164881E-04
  7.5000000E+01  2.6122595E-04
  8.0000000E+01  2.4221962E-04
  8.5000000E+01  2.2538801E-04
  9.0000000E+01  2.1044125E-04
  9.5000000E+01  1.9713245E-04
  1.0000000E+02  1.8525071E-04
  1.0500000E+02  1.7461441E-04
  1.1000000E+02  1.6505734E-04
  1.1500000E+02  1.5643239E-04
  1.2000000E+02  1.4860875E-04
  1.2500000E+02  1.4146298E-04
  1.3000000E+02  1.3489446E-04
  1.3500000E+02  1.2881587E-04
  1.4000000E+02  1.2315271E-04
  1.4500000E+02  1.1784629E-04
  1.5000000E+02  1.1285354E-04
  1.6000000E+02  1.0368393E-04
  1.7000000E+02  9.5460192E-05
  1.8000000E+02  8.8086513E-05
  1.9000000E+02  8.1482925E-05
  2.0000000E+02  7.5578811E-05
  2.1000000E+02  7.0300902E-05
  2.2000000E+02  6.5574879E-05
  2.3000000E+02  6.1334465E-05
  2.4000000E+02  5.7523638E-05
  2.5000000E+02  5.4093498E-05
  2.6000000E+02  5.0999800E-05
  2.7000000E+02  4.8201976E-05
  2.8000000E+02  4.5664836E-05
  2.9000000E+02  4.3354914E-05
  3.0000000E+02  4.1238158E-05
  3.1000000E+02  3.9286439E-05
  3.2000000E+02  3.7477282E-05
  3.4000000E+02  3.4221811E-05
  3.6000000E+02  3.1368948E-05
  3.8000000E+02  2.8856520E-05
  4.0000000E+02  2.6642021E-05
  4.2000000E+02  2.4685383E-05
  4.4000000E+02  2.2950285E-05
  4.6000000E+02  2.1406416E-05
  4.8000000E+02  2.0028852E-05
  5.0000000E+02  1.8796129E-05
  5.2500000E+02  1.7425168E-05
  5.5000000E+02  1.6206299E-05
  5.7500000E+02  1.5111396E-05
  6.0000000E+02  1.4123222E-05
  6.5000000E+02  1.2416193E-05
  6.7500000E+02  1.1678368E-05
  7.0000000E+02  1.1007318E-05
  7.2500000E+02  1.0395858E-05
  7.5000000E+02  9.8372675E-06
  8.0000000E+02  8.8557573E-06
  8.2500000E+02  8.4218866E-06
  8.5000000E+02  8.0193685E-06
  8.7500000E+02  7.6443212E-06
  9.0000000E+02  7.2940076E-06
  9.5000000E+02  6.6608425E-06
  1.0000000E+03  6.1074632E-06
  1.0500000E+03  5.6222735E-06
  1.1000000E+03  5.1949940E-06
  1.1500000E+03  4.8164471E-06
  1.2000000E+03  4.4780260E-06
  1.2500000E+03  4.1730483E-06
  1.3000000E+03  3.8973789E-06
  1.3500000E+03  3.6482529E-06
  1.4000000E+03  3.4230399E-06
  1.4500000E+03  3.2187761E-06
  1.5000000E+03  3.0325805E-06
  1.6000000E+03  2.7054248E-06
  1.7000000E+03  2.4282934E-06
  1.8000000E+03  2.1919588E-06
  1.9000000E+03  1.9888517E-06
  2.0000000E+03  1.8129511E-06
  2.1000000E+03  1.6595475E-06
  2.2000000E+03  1.5249155E-06
  2.3000000E+03  1.4060771E-06
  2.4000000E+03  1.3006274E-06
  2.5000000E+03  1.2066100E-06
  2.6000000E+03  1.1224441E-06
  2.7000000E+03  1.0468263E-06
  2.8000000E+03  9.7865318E-07
  2.9000000E+03  9.1694923E-07
  3.0000000E+03  8.6087694E-07
  3.1000000E+03  8.0973589E-07
  3.2000000E+03  7.6295762E-07
  3.4000000E+03  6.8069692E-07
  3.6000000E+03  6.1102530E-07
  3.8000000E+03  5.5147896E-07
  4.0000000E+03  5.0014414E-07
  4.2000000E+03  4.5556041E-07
  4.4000000E+03  4.1658783E-07
  4.6000000E+03  3.8232256E-07
  4.8000000E+03  3.5204015E-07
  5.0000000E+03  3.2515000E-07
  5.2500000E+03  2.9557271E-07
  5.5000000E+03  2.6976675E-07
  5.7500000E+03  2.4711697E-07
  6.0000000E+03  2.2712854E-07
  6.5000000E+03  1.9360504E-07
  6.7500000E+03  1.7947261E-07
  7.0000000E+03  1.6677888E-07
  7.2500000E+03  1.5533639E-07
  7.5000000E+03  1.4498731E-07
  7.7500000E+03  1.3559794E-07
  8.0000000E+03  1.2705444E-07
  8.2500000E+03  1.1925944E-07
  8.5000000E+03  1.1212914E-07
  9.0000000E+03  9.9582455E-08
  9.5000000E+03  8.8941437E-08
  1.0000000E+04  7.9844603E-08
  1.0500000E+04  7.2011498E-08
  1.1000000E+04  6.5222054E-08
  1.1500000E+04  5.9301750E-08
  1.2000000E+04  5.4110749E-08
  1.2500000E+04  4.9536093E-08
  1.3000000E+04  4.5485842E-08
  1.3500000E+04  4.1884505E-08
  1.4000000E+04  3.8669560E-08
  1.4500000E+04  3.5788752E-08
  1.5000000E+04  3.3198231E-08
  1.5500000E+04  3.0861066E-08
  1.6000000E+04  2.8745993E-08
  1.6500000E+04  2.6826402E-08
  1.7000000E+04  2.5079520E-08
  1.8000000E+04  2.2028209E-08
  1.9000000E+04  1.9464924E-08
  2.0000000E+04  1.7293451E-08
  2.1000000E+04  1.5440048E-08
  2.2000000E+04  1.3847374E-08
  2.3000000E+04  1.2470251E-08
  2.4000000E+04  1.1272719E-08
  2.5000000E+04  1.0225902E-08
  2.6000000E+04  9.3064308E-09
  2.7000000E+04  8.4952260E-09
  2.8000000E+04  7.7765828E-09
  2.9000000E+04  7.1374814E-09
  3.0000000E+04  6.5670651E-09
  3.1000000E+04  6.0562309E-09
  3.2000000E+04  5.5973024E-09
  3.3000000E+04  5.1837729E-09
  3.4000000E+04  4.8101022E-09
  3.5000000E+04  4.4715513E-09
  3.6000000E+04  4.1640470E-09
  3.8000000E+04  3.6285947E-09
  4.0000000E+04  3.1808744E-09
  4.2000000E+04  2.8035230E-09
  4.4000000E+04  2.4831780E-09
  4.6000000E+04  2.2094345E-09
  4.8000000E+04  1.9741026E-09
  5.0000000E+04  1.7706677E-09
  5.2500000E+04  1.5533543E-09
  5.5000000E+04  1.3696903E-09
  5.7500000E+04  1.2134267E-09
  6.0000000E+04  1.0796845E-09
  6.2500000E+04  9.6458311E-10
  6.5000000E+04  8.6496077E-10
  6.6250000E+04  8.2013207E-10
  6.7500000E+04  7.7825441E-10
  7.0000000E+04  7.0241593E-10
  7.2500000E+04  6.3588680E-10
  7.5000000E+04  5.7741226E-10


==> anc/colstop/sbethe/sdbase/oos58.tab <==
# Atomic number = 58   (Ce)
#
#      W/eV         OOS*eV
  
  
#  58   1  K1  EION =  4.044600000E+04 eV   238
#  S(0) = 9.765572E-01
  4.0440760E+02  0.0000000E+00
  4.0440760E+04  0.0000000E+00
  4.0440760E+04  4.8833304E-05
  4.0446000E+04  4.8833304E-05
  4.0446405E+04  4.8833304E-05
  4.0447012E+04  4.8344871E-05
  4.0447618E+04  4.7899507E-05
  4.0448225E+04  4.7494359E-05
  4.0448832E+04  4.7126917E-05
  4.0450046E+04  4.6496291E-05
  4.0451260E+04  4.5991290E-05
  4.0453687E+04  4.5299635E-05
  4.0456115E+04  4.4944101E-05
  4.0458542E+04  4.4831224E-05
  4.0460970E+04  4.4882042E-05
  4.0463397E+04  4.5031653E-05
  4.0465825E+04  4.5228634E-05
  4.0470680E+04  4.5621475E-05
  4.0475535E+04  4.5883023E-05
  4.0480390E+04  4.5974372E-05
  4.0485245E+04  4.5936174E-05
  4.0490100E+04  4.5835011E-05
  4.0494954E+04  4.5729065E-05
  4.0499809E+04  4.5653685E-05
  4.0504664E+04  4.5620749E-05
  4.0509519E+04  4.5625350E-05
  4.0514374E+04  4.5653499E-05
  4.0519229E+04  4.5688556E-05
  4.0524084E+04  4.5717338E-05
  4.0533794E+04  4.5727881E-05
  4.0543504E+04  4.5680535E-05
  4.0553214E+04  4.5616995E-05
  4.0562924E+04  4.5574236E-05
  4.0572634E+04  4.5562183E-05
  4.0582344E+04  4.5567281E-05
  4.0601764E+04  4.5553000E-05
  4.0621184E+04  4.5478807E-05
  4.0640604E+04  4.5408506E-05
  4.0660024E+04  4.5370151E-05
  4.0679444E+04  4.5332157E-05
  4.0698864E+04  4.5271390E-05
  4.0718284E+04  4.5201693E-05
  4.0737704E+04  4.5142455E-05
  4.0757124E+04  4.5096787E-05
  4.0795964E+04  4.4988227E-05
  4.0834803E+04  4.4868394E-05
  4.0873643E+04  4.4764392E-05
  4.0912483E+04  4.4658397E-05
  4.1067843E+04  4.4226871E-05
  4.1378562E+04  4.3385825E-05
  4.1689281E+04  4.2539502E-05
  4.2000000E+04  4.1703451E-05
  4.3000000E+04  3.9121627E-05
  4.4000000E+04  3.6747581E-05
  4.5000000E+04  3.4566970E-05
  4.6000000E+04  3.2554212E-05
  4.8000000E+04  2.8960988E-05
  5.0000000E+04  2.5862111E-05
  5.2500000E+04  2.2564030E-05
  5.5000000E+04  1.9789085E-05
  5.7500000E+04  1.7438776E-05
  6.0000000E+04  1.5435945E-05
  6.5000000E+04  1.2240710E-05
  6.7500000E+04  1.0960390E-05
  7.0000000E+04  9.8468196E-06
  7.2500000E+04  8.8741311E-06
  7.5000000E+04  8.0210886E-06
  7.7500000E+04  7.2701589E-06
  8.0000000E+04  6.6067748E-06
  8.2500000E+04  6.0187714E-06
  8.5000000E+04  5.4959392E-06
  9.0000000E+04  4.6126529E-06
  9.5000000E+04  3.9024931E-06
  1.0000000E+05  3.3257916E-06
  1.0500000E+05  2.8531962E-06
  1.1000000E+05  2.4626904E-06
  1.1500000E+05  2.1375565E-06
  1.2000000E+05  1.8649537E-06
  1.2500000E+05  1.6349158E-06
  1.3000000E+05  1.4396348E-06
  1.3500000E+05  1.2729368E-06
  1.4000000E+05  1.1299016E-06
  1.4500000E+05  1.0065767E-06
  1.5000000E+05  8.9976489E-07
  1.5500000E+05  8.0686251E-07
  1.6000000E+05  7.2573550E-07
  1.6500000E+05  6.5462533E-07
  1.7000000E+05  5.9207400E-07
  1.8000000E+05  4.8798676E-07
  1.9000000E+05  4.0591900E-07
  2.0000000E+05  3.4048491E-07
  2.1000000E+05  2.8778116E-07
  2.2000000E+05  2.4493689E-07
  2.3000000E+05  2.0981145E-07
  2.4000000E+05  1.8078929E-07
  2.5000000E+05  1.5663702E-07
  2.6000000E+05  1.3640338E-07
  2.7000000E+05  1.1934752E-07
  2.8000000E+05  1.0488734E-07
  2.9000000E+05  9.2561746E-08
  3.0000000E+05  8.2002597E-08
  3.1000000E+05  7.2913880E-08
  3.2000000E+05  6.5055988E-08
  3.3000000E+05  5.8233718E-08
  3.4000000E+05  5.2287108E-08
  3.5000000E+05  4.7084340E-08
  3.6000000E+05  4.2516213E-08
  3.7000000E+05  3.8491807E-08
  3.8000000E+05  3.4935060E-08
  3.9000000E+05  3.1782058E-08
  4.0000000E+05  2.8978870E-08
  4.2000000E+05  2.4245965E-08
  4.4000000E+05  2.0446015E-08
  4.6000000E+05  1.7366124E-08
  4.8000000E+05  1.4848052E-08
  5.0000000E+05  1.2772758E-08
  5.2500000E+05  1.0665397E-08
  5.5000000E+05  8.9774794E-09
  5.7500000E+05  7.6123178E-09
  5.8750000E+05  7.0276249E-09
  6.0000000E+05  6.4983009E-09
  6.2500000E+05  5.5817444E-09
  6.5000000E+05  4.8219198E-09
  6.7500000E+05  4.1875969E-09
  7.0000000E+05  3.6545979E-09
  7.2500000E+05  3.2040222E-09
  7.5000000E+05  2.8209712E-09
  7.7500000E+05  2.4936087E-09
  8.0000000E+05  2.2124569E-09
  8.2500000E+05  1.9698733E-09
  8.5000000E+05  1.7596567E-09
  8.7500000E+05  1.5767431E-09
  9.0000000E+05  1.4169712E-09
  9.2500000E+05  1.2769044E-09
  9.5000000E+05  1.1536893E-09
  1.0000000E+06  9.4867395E-10
  1.0500000E+06  7.8708773E-10
  1.1000000E+06  6.5833201E-10
  1.1500000E+06  5.5471363E-10
  1.2000000E+06  4.7056732E-10
  1.2500000E+06  4.0166580E-10
  1.3000000E+06  3.4481629E-10
  1.3500000E+06  2.9758045E-10
  1.4000000E+06  2.5807705E-10
  1.4500000E+06  2.2484085E-10
  1.5000000E+06  1.9672041E-10
  1.5500000E+06  1.7280368E-10
  1.6000000E+06  1.5236265E-10
  1.6500000E+06  1.3481199E-10
  1.7000000E+06  1.1967798E-10
  1.7500000E+06  1.0657484E-10
  1.8000000E+06  9.5186555E-11
  1.8500000E+06  8.5252839E-11
  1.9000000E+06  7.6558219E-11
  1.9500000E+06  6.8923491E-11
  2.0000000E+06  6.2198839E-11
  2.0500000E+06  5.6258453E-11
  2.1000000E+06  5.0996243E-11
  2.2000000E+06  4.2160610E-11
  2.3000000E+06  3.5122230E-11
  2.4000000E+06  2.9464263E-11
  2.5000000E+06  2.4877759E-11
  2.6000000E+06  2.1130999E-11
  2.7000000E+06  1.8048299E-11
  2.8000000E+06  1.5495136E-11
  2.9000000E+06  1.3367483E-11
  3.0000000E+06  1.1584189E-11
  3.1000000E+06  1.0081434E-11
  3.2000000E+06  8.8086541E-12
  3.3000000E+06  7.7255074E-12
  3.4000000E+06  6.7995965E-12
  3.5000000E+06  6.0047398E-12
  3.6000000E+06  5.3196515E-12
  3.7000000E+06  4.7269300E-12
  3.8000000E+06  4.2122751E-12
  3.9000000E+06  3.7638761E-12
  4.0000000E+06  3.3719320E-12
  4.1000000E+06  3.0282731E-12
  4.2000000E+06  2.7260599E-12
  4.3000000E+06  2.4595434E-12
  4.4000000E+06  2.2238728E-12
  4.6000000E+06  1.8292525E-12
  4.8000000E+06  1.5161360E-12
  5.0000000E+06  1.2654631E-12
  5.1250000E+06  1.1340705E-12
  5.2500000E+06  1.0187843E-12
  5.3750000E+06  9.1733772E-13
  5.5000000E+06  8.2782277E-13
  5.7500000E+06  6.7838470E-13
  5.8750000E+06  6.1593142E-13
  6.0000000E+06  5.6027439E-13
  6.2500000E+06  4.6606668E-13
  6.5000000E+06  3.9028704E-13
  6.7500000E+06  3.2885228E-13
  7.0000000E+06  2.7868406E-13
  7.2500000E+06  2.3743831E-13
  7.5000000E+06  2.0331339E-13
  7.7500000E+06  1.7491241E-13
  8.0000000E+06  1.5114378E-13
  8.2500000E+06  1.3114798E-13
  8.5000000E+06  1.1424337E-13
  8.7500000E+06  9.9885702E-14
  9.0000000E+06  8.7637778E-14
  9.2500000E+06  7.7146258E-14
  9.5000000E+06  6.8123911E-14
  9.7500000E+06  6.0336018E-14
  1.0000000E+07  5.3589832E-14
  1.0250000E+07  4.7726306E-14
  1.0500000E+07  4.2613583E-14
  1.0750000E+07  3.8141867E-14
  1.1000000E+07  3.4219357E-14
  1.1250000E+07  3.0768991E-14
  1.1500000E+07  2.7725831E-14
  1.2000000E+07  2.2649700E-14
  1.2500000E+07  1.8643082E-14
  1.3000000E+07  1.5452401E-14
  1.3500000E+07  1.2890551E-14
  1.4000000E+07  1.0817893E-14
  1.4500000E+07  9.1291273E-15
  1.5000000E+07  7.7440627E-15
  1.5500000E+07  6.6010620E-15
  1.6000000E+07  5.6523704E-15
  1.6500000E+07  4.8606912E-15
  1.7000000E+07  4.1966543E-15
  1.7500000E+07  3.6369886E-15
  1.8000000E+07  3.1631469E-15
  1.8500000E+07  2.7602555E-15
  1.9000000E+07  2.4163339E-15
  1.9500000E+07  2.1216579E-15
  2.0000000E+07  1.8682818E-15
  2.0500000E+07  1.6496816E-15
  2.1000000E+07  1.4604441E-15
  2.1500000E+07  1.2960580E-15
  2.2000000E+07  1.1527940E-15
  2.2500000E+07  1.0275562E-15
  2.3000000E+07  9.1776381E-16
  2.4000000E+07  7.3642690E-16
  2.5000000E+07  5.9562251E-16
  
  
#  58   2  L1  EION =  6.552000000E+03 eV   258
#  S(0) = 1.104833E+00
  6.5470905E+01  0.0000000E+00
  6.5470905E+03  0.0000000E+00
  6.5470905E+03  1.8625098E-04
  6.5520000E+03  1.8625098E-04
  6.5520652E+03  1.8625098E-04
  6.5526838E+03  1.8417836E-04
  6.5533023E+03  1.8229712E-04
  6.5539209E+03  1.8059202E-04
  6.5545394E+03  1.7904997E-04
  6.5557765E+03  1.7641074E-04
  6.5570136E+03  1.7430071E-04
  6.5594878E+03  1.7140268E-04
  6.5619620E+03  1.6988291E-04
  6.5644361E+03  1.6934571E-04
  6.5669103E+03  1.6946316E-04
  6.5693845E+03  1.6996971E-04
  6.5718587E+03  1.7065718E-04
  6.5743329E+03  1.7137090E-04
  6.5768071E+03  1.7200484E-04
  6.5792812E+03  1.7249566E-04
  6.5817554E+03  1.7281576E-04
  6.5867038E+03  1.7296071E-04
  6.5916522E+03  1.7261994E-04
  6.5966005E+03  1.7206240E-04
  6.6015489E+03  1.7151148E-04
  6.6064973E+03  1.7109397E-04
  6.6114457E+03  1.7084363E-04
  6.6163940E+03  1.7073165E-04
  6.6213424E+03  1.7069776E-04
  6.6262908E+03  1.7067726E-04
  6.6312391E+03  1.7062180E-04
  6.6411359E+03  1.7031991E-04
  6.6510326E+03  1.6981417E-04
  6.6609293E+03  1.6927850E-04
  6.6708261E+03  1.6884087E-04
  6.6807228E+03  1.6851741E-04
  6.6906196E+03  1.6824132E-04
  6.7104130E+03  1.6755976E-04
  6.7203098E+03  1.6712909E-04
  6.7302065E+03  1.6667662E-04
  6.7500000E+03  1.6585241E-04
  6.7656250E+03  1.6528682E-04
  6.7812500E+03  1.6472921E-04
  6.7968750E+03  1.6411375E-04
  6.8125000E+03  1.6346414E-04
  6.8437500E+03  1.6220578E-04
  6.8750000E+03  1.6105612E-04
  6.9062500E+03  1.5984715E-04
  6.9375000E+03  1.5864300E-04
  6.9687500E+03  1.5748623E-04
  7.0000000E+03  1.5635080E-04
  7.0625000E+03  1.5405901E-04
  7.0937500E+03  1.5295128E-04
  7.1250000E+03  1.5186367E-04
  7.1875000E+03  1.4967631E-04
  7.2500000E+03  1.4754886E-04
  7.3750000E+03  1.4340550E-04
  7.5000000E+03  1.3940821E-04
  7.7500000E+03  1.3182987E-04
  8.0000000E+03  1.2478143E-04
  8.5000000E+03  1.1213080E-04
  9.0000000E+03  1.0116752E-04
  9.5000000E+03  9.1631570E-05
  1.0000000E+04  8.3298841E-05
  1.0500000E+04  7.5980686E-05
  1.1000000E+04  6.9522029E-05
  1.1500000E+04  6.3796654E-05
  1.2000000E+04  5.8700063E-05
  1.2500000E+04  5.4145820E-05
  1.3000000E+04  5.0061960E-05
  1.3500000E+04  4.6388046E-05
  1.4000000E+04  4.3072909E-05
  1.4500000E+04  4.0072981E-05
  1.5000000E+04  3.7351025E-05
  1.6000000E+04  3.2617333E-05
  1.7000000E+04  2.8664178E-05
  1.8000000E+04  2.5334642E-05
  1.9000000E+04  2.2508612E-05
  2.0000000E+04  2.0093032E-05
  2.1000000E+04  1.8014987E-05
  2.2000000E+04  1.6216748E-05
  2.3000000E+04  1.4652185E-05
  2.4000000E+04  1.3284090E-05
  2.5000000E+04  1.2082226E-05
  2.6000000E+04  1.1021822E-05
  2.7000000E+04  1.0082457E-05
  2.8000000E+04  9.2471778E-06
  2.9000000E+04  8.5018313E-06
  3.0000000E+04  7.8345331E-06
  3.1000000E+04  7.2352507E-06
  3.2000000E+04  6.6954745E-06
  3.4000000E+04  5.7664684E-06
  3.6000000E+04  5.0010121E-06
  3.8000000E+04  4.3645041E-06
  4.0000000E+04  3.8308178E-06
  4.2000000E+04  3.3799615E-06
  4.4000000E+04  2.9964534E-06
  4.6000000E+04  2.6681715E-06
  4.8000000E+04  2.3855294E-06
  5.0000000E+04  2.1408756E-06
  5.2500000E+04  1.8792112E-06
  5.5000000E+04  1.6578203E-06
  5.7500000E+04  1.4692734E-06
  6.0000000E+04  1.3077277E-06
  6.5000000E+04  1.0480086E-06
  6.7500000E+04  9.4312140E-07
  7.0000000E+04  8.5144336E-07
  7.2500000E+04  7.7097675E-07
  7.5000000E+04  7.0007479E-07
  7.7500000E+04  6.3737173E-07
  8.0000000E+04  5.8172858E-07
  8.2500000E+04  5.3219035E-07
  8.5000000E+04  4.8795232E-07
  9.0000000E+04  4.1275360E-07
  9.5000000E+04  3.5180438E-07
  1.0000000E+05  3.0192643E-07
  1.0500000E+05  2.6075079E-07
  1.1000000E+05  2.2648783E-07
  1.1500000E+05  1.9776883E-07
  1.2000000E+05  1.7353537E-07
  1.2500000E+05  1.5296041E-07
  1.3000000E+05  1.3539171E-07
  1.3500000E+05  1.2031039E-07
  1.4000000E+05  1.0730024E-07
  1.4500000E+05  9.6025043E-08
  1.5000000E+05  8.6211241E-08
  1.5500000E+05  7.7634793E-08
  1.6000000E+05  7.0111134E-08
  1.6500000E+05  6.3487349E-08
  1.7000000E+05  5.7636045E-08
  1.7500000E+05  5.2450565E-08
  1.8000000E+05  4.7841205E-08
  1.8500000E+05  4.3732165E-08
  1.9000000E+05  4.0059115E-08
  2.0000000E+05  3.3809692E-08
  2.1000000E+05  2.8742163E-08
  2.2000000E+05  2.4596479E-08
  2.3000000E+05  2.1177358E-08
  2.4000000E+05  1.8336369E-08
  2.5000000E+05  1.5959456E-08
  2.6000000E+05  1.3958101E-08
  2.7000000E+05  1.2262955E-08
  2.8000000E+05  1.0819219E-08
  2.9000000E+05  9.5832495E-09
  3.0000000E+05  8.5200217E-09
  3.1000000E+05  7.6012330E-09
  3.2000000E+05  6.8038651E-09
  3.3000000E+05  6.1090811E-09
  3.4000000E+05  5.5013775E-09
  3.5000000E+05  4.9679246E-09
  3.6000000E+05  4.4980515E-09
  3.7000000E+05  4.0828398E-09
  3.8000000E+05  3.7148010E-09
  3.9000000E+05  3.3876189E-09
  4.0000000E+05  3.0959447E-09
  4.2000000E+05  2.6016006E-09
  4.4000000E+05  2.2027611E-09
  4.6000000E+05  1.8780243E-09
  4.8000000E+05  1.6113962E-09
  5.0000000E+05  1.3907760E-09
  5.2500000E+05  1.1658116E-09
  5.5000000E+05  9.8483870E-10
  5.7500000E+05  8.3787720E-10
  5.8750000E+05  7.7475173E-10
  6.0000000E+05  7.1750072E-10
  6.2500000E+05  6.1811217E-10
  6.5000000E+05  5.3544581E-10
  6.7500000E+05  4.6621855E-10
  7.0000000E+05  4.0787815E-10
  7.2500000E+05  3.5842269E-10
  7.5000000E+05  3.1626885E-10
  7.7500000E+05  2.8015398E-10
  8.0000000E+05  2.4906380E-10
  8.2500000E+05  2.2217829E-10
  8.5000000E+05  1.9883015E-10
  8.7500000E+05  1.7847283E-10
  9.0000000E+05  1.6065625E-10
  9.2500000E+05  1.4500777E-10
  9.5000000E+05  1.3121726E-10
  9.7500000E+05  1.1902530E-10
  1.0000000E+06  1.0821393E-10
  1.0250000E+06  9.8599232E-11
  1.0500000E+06  9.0025357E-11
  1.1000000E+06  7.5489098E-11
  1.1500000E+06  6.3758302E-11
  1.2000000E+06  5.4207210E-11
  1.2500000E+06  4.6367369E-11
  1.3000000E+06  3.9883909E-11
  1.3500000E+06  3.4485074E-11
  1.4000000E+06  2.9960679E-11
  1.4500000E+06  2.6146604E-11
  1.5000000E+06  2.2913572E-11
  1.5500000E+06  2.0158952E-11
  1.6000000E+06  1.7800643E-11
  1.6500000E+06  1.5772503E-11
  1.7000000E+06  1.4020898E-11
  1.7500000E+06  1.2502073E-11
  1.8000000E+06  1.1180122E-11
  1.8500000E+06  1.0025420E-11
  1.9000000E+06  9.0134042E-12
  1.9500000E+06  8.1236129E-12
  2.0000000E+06  7.3389138E-12
  2.0500000E+06  6.6448991E-12
  2.1000000E+06  6.0294024E-12
  2.1500000E+06  5.4821114E-12
  2.2000000E+06  4.9942517E-12
  2.2500000E+06  4.5583303E-12
  2.3000000E+06  4.1679267E-12
  2.4000000E+06  3.5023560E-12
  2.5000000E+06  2.9618275E-12
  2.6000000E+06  2.5194957E-12
  2.7000000E+06  2.1549621E-12
  2.8000000E+06  1.8525753E-12
  2.9000000E+06  1.6002097E-12
  3.0000000E+06  1.3883900E-12
  3.1000000E+06  1.2096525E-12
  3.2000000E+06  1.0580743E-12
  3.3000000E+06  9.2892240E-13
  3.4000000E+06  8.1839019E-13
  3.5000000E+06  7.2339715E-13
  3.6000000E+06  6.4143539E-13
  3.7000000E+06  5.7045194E-13
  3.8000000E+06  5.0875758E-13
  3.9000000E+06  4.5495559E-13
  4.0000000E+06  4.0788553E-13
  4.1000000E+06  3.6657896E-13
  4.2000000E+06  3.3022427E-13
  4.3000000E+06  2.9813842E-13
  4.4000000E+06  2.6974450E-13
  4.5000000E+06  2.4455346E-13
  4.6000000E+06  2.2214929E-13
  4.7000000E+06  2.0217690E-13
  4.8000000E+06  1.8433228E-13
  5.0000000E+06  1.5401789E-13
  5.1250000E+06  1.3811236E-13
  5.2500000E+06  1.2414642E-13
  5.3750000E+06  1.1184847E-13
  5.5000000E+06  1.0098970E-13
  5.7500000E+06  8.2845012E-14
  5.8750000E+06  7.5255022E-14
  6.0000000E+06  6.8487154E-14
  6.2500000E+06  5.7022444E-14
  6.5000000E+06  4.7790964E-14
  6.7500000E+06  4.0299838E-14
  7.0000000E+06  3.4176947E-14
  7.2500000E+06  2.9138633E-14
  7.5000000E+06  2.4966709E-14
  7.7500000E+06  2.1492013E-14
  8.0000000E+06  1.8582222E-14
  8.2500000E+06  1.6132967E-14
  8.5000000E+06  1.4061225E-14
  8.7500000E+06  1.2300378E-14
  9.0000000E+06  1.0796976E-14
  9.2500000E+06  9.5079101E-15
  9.5000000E+06  8.3984053E-15
  9.7500000E+06  7.4404791E-15
  1.0000000E+07  6.6109813E-15
  1.0250000E+07  5.8906126E-15
  
  
#  58   3  L2  EION =  6.167000000E+03 eV   257
#  S(0) = 1.207732E+00
  6.1442425E+01  0.0000000E+00
  6.1442425E+03  0.0000000E+00
  6.1442425E+03  2.8149047E-04
  6.1670000E+03  2.8149047E-04
  6.1670617E+03  2.8149047E-04
  6.1673218E+03  2.8667537E-04
  6.1675820E+03  2.9138099E-04
  6.1678421E+03  2.9568353E-04
  6.1681022E+03  2.9964311E-04
  6.1686224E+03  3.0671473E-04
  6.1691426E+03  3.1287514E-04
  6.1701830E+03  3.2313369E-04
  6.1712235E+03  3.3128637E-04
  6.1733043E+03  3.4285392E-04
  6.1753852E+03  3.4953972E-04
  6.1795469E+03  3.5319560E-04
  6.1816278E+03  3.5223759E-04
  6.1837086E+03  3.5049795E-04
  6.1857895E+03  3.4851796E-04
  6.1878704E+03  3.4664853E-04
  6.1920321E+03  3.4392763E-04
  6.1961938E+03  3.4280017E-04
  6.2003556E+03  3.4289841E-04
  6.2045173E+03  3.4361510E-04
  6.2086790E+03  3.4440571E-04
  6.2128407E+03  3.4491746E-04
  6.2170025E+03  3.4500952E-04
  6.2211642E+03  3.4470375E-04
  6.2253259E+03  3.4411938E-04
  6.2294877E+03  3.4340780E-04
  6.2336494E+03  3.4269732E-04
  6.2419728E+03  3.4158978E-04
  6.2502963E+03  3.4096775E-04
  6.2586198E+03  3.4054902E-04
  6.2669432E+03  3.4000210E-04
  6.2752667E+03  3.3917338E-04
  6.2835901E+03  3.3811319E-04
  6.3002370E+03  3.3591173E-04
  6.3168840E+03  3.3410388E-04
  6.3335309E+03  3.3238096E-04
  6.3501778E+03  3.3036129E-04
  6.3668247E+03  3.2815597E-04
  6.4001185E+03  3.2403914E-04
  6.4334123E+03  3.1994412E-04
  6.4500593E+03  3.1779197E-04
  6.4667062E+03  3.1565541E-04
  6.4833531E+03  3.1359497E-04
  6.5000000E+03  3.1159664E-04
  6.5312500E+03  3.0778479E-04
  6.5625000E+03  3.0394925E-04
  6.6250000E+03  2.9660289E-04
  6.6875000E+03  2.8944298E-04
  6.7500000E+03  2.8252311E-04
  7.0000000E+03  2.5687764E-04
  7.2500000E+03  2.3402374E-04
  7.5000000E+03  2.1365125E-04
  8.0000000E+03  1.7921049E-04
  8.5000000E+03  1.5162864E-04
  9.0000000E+03  1.2932940E-04
  9.5000000E+03  1.1111634E-04
  1.0000000E+04  9.6097261E-05
  1.0500000E+04  8.3604036E-05
  1.1000000E+04  7.3129425E-05
  1.1500000E+04  6.4286295E-05
  1.2000000E+04  5.6772982E-05
  1.2500000E+04  5.0352337E-05
  1.3000000E+04  4.4836006E-05
  1.3500000E+04  4.0072867E-05
  1.4000000E+04  3.5940776E-05
  1.4500000E+04  3.2340297E-05
  1.5000000E+04  2.9190025E-05
  1.5500000E+04  2.6422878E-05
  1.6000000E+04  2.3983305E-05
  1.6500000E+04  2.1825036E-05
  1.7000000E+04  1.9909369E-05
  1.8000000E+04  1.6680659E-05
  1.9000000E+04  1.4092232E-05
  2.0000000E+04  1.1995480E-05
  2.1000000E+04  1.0280956E-05
  2.2000000E+04  8.8669123E-06
  2.3000000E+04  7.6914968E-06
  2.4000000E+04  6.7073704E-06
  2.5000000E+04  5.8779059E-06
  2.6000000E+04  5.1744858E-06
  2.7000000E+04  4.5745438E-06
  2.8000000E+04  4.0601363E-06
  2.9000000E+04  3.6168798E-06
  3.0000000E+04  3.2331622E-06
  3.1000000E+04  2.8995425E-06
  3.2000000E+04  2.6082962E-06
  3.3000000E+04  2.3530654E-06
  3.4000000E+04  2.1285869E-06
  3.5000000E+04  1.9304804E-06
  3.6000000E+04  1.7550825E-06
  3.8000000E+04  1.4605766E-06
  4.0000000E+04  1.2257077E-06
  4.2000000E+04  1.0364633E-06
  4.4000000E+04  8.8254746E-07
  4.6000000E+04  7.5629035E-07
  4.8000000E+04  6.5190605E-07
  5.0000000E+04  5.6497957E-07
  5.2500000E+04  4.7575942E-07
  5.5000000E+04  4.0350585E-07
  5.7500000E+04  3.4447729E-07
  5.8750000E+04  3.1901550E-07
  6.0000000E+04  2.9586378E-07
  6.2500000E+04  2.5553027E-07
  6.5000000E+04  2.2183690E-07
  6.7500000E+04  1.9351161E-07
  7.0000000E+04  1.6955853E-07
  7.2500000E+04  1.4919136E-07
  7.5000000E+04  1.3178426E-07
  7.7500000E+04  1.1683548E-07
  8.0000000E+04  1.0393991E-07
  8.2500000E+04  9.2768354E-08
  8.5000000E+04  8.3051639E-08
  8.7500000E+04  7.4568435E-08
  9.0000000E+04  6.7135752E-08
  9.2500000E+04  6.0601512E-08
  9.5000000E+04  5.4838718E-08
  1.0000000E+05  4.5218126E-08
  1.0500000E+05  3.7605848E-08
  1.1000000E+05  3.1520402E-08
  1.1500000E+05  2.6609670E-08
  1.2000000E+05  2.2612618E-08
  1.2500000E+05  1.9333363E-08
  1.3000000E+05  1.6623225E-08
  1.3500000E+05  1.4368175E-08
  1.4000000E+05  1.2479916E-08
  1.4500000E+05  1.0889457E-08
  1.5000000E+05  9.5424443E-09
  1.5500000E+05  8.3957224E-09
  1.6000000E+05  7.4147766E-09
  1.6500000E+05  6.5718134E-09
  1.7000000E+05  5.8443108E-09
  1.7500000E+05  5.2139071E-09
  1.8000000E+05  4.6655456E-09
  1.8500000E+05  4.1868144E-09
  1.9000000E+05  3.7674311E-09
  2.0000000E+05  3.0738649E-09
  2.1000000E+05  2.5316876E-09
  2.2000000E+05  2.1031285E-09
  2.3000000E+05  1.7609272E-09
  2.4000000E+05  1.4851291E-09
  2.5000000E+05  1.2609370E-09
  2.6000000E+05  1.0772461E-09
  2.7000000E+05  9.2563047E-10
  2.8000000E+05  7.9963212E-10
  2.9000000E+05  6.9425397E-10
  3.0000000E+05  6.0559523E-10
  3.1000000E+05  5.3058603E-10
  3.2000000E+05  4.6679189E-10
  3.3000000E+05  4.1226805E-10
  3.4000000E+05  3.6545044E-10
  3.5000000E+05  3.2507330E-10
  3.6000000E+05  2.9010608E-10
  3.7000000E+05  2.5970478E-10
  3.8000000E+05  2.3317451E-10
  3.9000000E+05  2.0994035E-10
  4.0000000E+05  1.8952432E-10
  4.2000000E+05  1.5561347E-10
  4.4000000E+05  1.2895170E-10
  4.6000000E+05  1.0775955E-10
  4.8000000E+05  9.0745810E-11
  5.0000000E+05  7.6960751E-11
  5.2500000E+05  6.3209213E-11
  5.5000000E+05  5.2397073E-11
  5.7500000E+05  4.3801750E-11
  5.8750000E+05  4.0165744E-11
  6.0000000E+05  3.6899465E-11
  6.2500000E+05  3.1305247E-11
  6.5000000E+05  2.6732481E-11
  6.7500000E+05  2.2965169E-11
  7.0000000E+05  1.9838795E-11
  7.2500000E+05  1.7226755E-11
  7.5000000E+05  1.5030667E-11
  7.7500000E+05  1.3173438E-11
  8.0000000E+05  1.1594162E-11
  8.2500000E+05  1.0244336E-11
  8.5000000E+05  9.0850566E-12
  8.7500000E+05  8.0849160E-12
  9.0000000E+05  7.2183882E-12
  9.2500000E+05  6.4645977E-12
  9.5000000E+05  5.8063805E-12
  9.7500000E+05  5.2295501E-12
  1.0000000E+06  4.7223210E-12
  1.0250000E+06  4.2748547E-12
  1.0500000E+06  3.8788998E-12
  1.1000000E+06  3.2147921E-12
  1.1500000E+06  2.6861676E-12
  1.2000000E+06  2.2612020E-12
  1.2500000E+06  1.9164639E-12
  1.3000000E+06  1.6344780E-12
  1.3500000E+06  1.4020544E-12
  1.4000000E+06  1.2091268E-12
  1.4500000E+06  1.0479345E-12
  1.5000000E+06  9.1243856E-13
  1.5500000E+06  7.9789742E-13
  1.6000000E+06  7.0055817E-13
  1.6500000E+06  6.1742811E-13
  1.7000000E+06  5.4610353E-13
  1.7500000E+06  4.8464081E-13
  1.8000000E+06  4.3145859E-13
  1.8500000E+06  3.8526272E-13
  1.9000000E+06  3.4498822E-13
  1.9500000E+06  3.0975414E-13
  2.0000000E+06  2.7882818E-13
  2.0500000E+06  2.5159900E-13
  2.1000000E+06  2.2755371E-13
  2.2000000E+06  1.8735264E-13
  2.3000000E+06  1.5549976E-13
  2.4000000E+06  1.3001745E-13
  2.5000000E+06  1.0945086E-13
  2.6000000E+06  9.2716313E-14
  2.7000000E+06  7.8997278E-14
  2.8000000E+06  6.7671891E-14
  2.9000000E+06  5.8261967E-14
  3.0000000E+06  5.0396438E-14
  3.1000000E+06  4.3784807E-14
  3.2000000E+06  3.8197855E-14
  3.3000000E+06  3.3453385E-14
  3.4000000E+06  2.9405570E-14
  3.5000000E+06  2.5936943E-14
  3.6000000E+06  2.2952300E-14
  3.7000000E+06  2.0374040E-14
  3.8000000E+06  1.8138559E-14
  3.9000000E+06  1.6193452E-14
  4.0000000E+06  1.4495335E-14
  4.1000000E+06  1.3008125E-14
  4.2000000E+06  1.1701678E-14
  4.3000000E+06  1.0550703E-14
  4.4000000E+06  9.5338967E-15
  4.6000000E+06  7.8334636E-15
  4.8000000E+06  6.4863304E-15
  5.0000000E+06  5.4093183E-15
  5.1250000E+06  4.8453566E-15
  5.2500000E+06  4.3508679E-15
  5.3750000E+06  3.9160195E-15
  5.5000000E+06  3.5325450E-15
  5.7500000E+06  2.8928766E-15
  5.8750000E+06  2.6257487E-15
  6.0000000E+06  2.3877985E-15
  6.2500000E+06  1.9852829E-15
  6.5000000E+06  1.6617486E-15
  6.7500000E+06  1.3996275E-15
  7.0000000E+06  1.1856943E-15
  7.2500000E+06  1.0098963E-15
  7.5000000E+06  8.6452106E-16
  7.7500000E+06  7.4359124E-16
  8.0000000E+06  6.4243327E-16
  8.2500000E+06  5.5735431E-16
  8.5000000E+06  4.8543020E-16
  8.7500000E+06  4.2433413E-16
  9.0000000E+06  3.7221085E-16
  9.2500000E+06  3.2758343E-16
  9.5000000E+06  2.8924475E-16
  9.7500000E+06  2.5619996E-16
  
  
#  58   4  L3  EION =  5.726000000E+03 eV   258
#  S(0) = 2.340644E+00
  5.6988678E+01  0.0000000E+00
  5.6988678E+03  0.0000000E+00
  5.6988678E+03  6.2697471E-04
  5.7260000E+03  6.2697471E-04
  5.7260572E+03  6.2697471E-04
  5.7263565E+03  6.3854753E-04
  5.7266558E+03  6.4886286E-04
  5.7269551E+03  6.5816008E-04
  5.7272543E+03  6.6661940E-04
  5.7278529E+03  6.8153974E-04
  5.7284515E+03  6.9438086E-04
  5.7296486E+03  7.1548059E-04
  5.7308458E+03  7.3191061E-04
  5.7332400E+03  7.5402949E-04
  5.7356343E+03  7.6498251E-04
  5.7380286E+03  7.6801835E-04
  5.7404229E+03  7.6612784E-04
  5.7428172E+03  7.6176185E-04
  5.7452114E+03  7.5667552E-04
  5.7476057E+03  7.5196297E-04
  5.7500000E+03  7.4819676E-04
  5.7539062E+03  7.4451249E-04
  5.7578125E+03  7.4351204E-04
  5.7617188E+03  7.4422371E-04
  5.7656250E+03  7.4559954E-04
  5.7695312E+03  7.4681983E-04
  5.7734375E+03  7.4740738E-04
  5.7812500E+03  7.4632245E-04
  5.7890625E+03  7.4337853E-04
  5.7968750E+03  7.4039137E-04
  5.8046875E+03  7.3828492E-04
  5.8125000E+03  7.3694094E-04
  5.8281250E+03  7.3423149E-04
  5.8437500E+03  7.2971455E-04
  5.8515625E+03  7.2713788E-04
  5.8593750E+03  7.2469260E-04
  5.8750000E+03  7.2041464E-04
  5.9062500E+03  7.1192260E-04
  5.9218750E+03  7.0696052E-04
  5.9375000E+03  7.0206880E-04
  5.9531250E+03  6.9744340E-04
  5.9687500E+03  6.9295706E-04
  6.0000000E+03  6.8353988E-04
  6.0625000E+03  6.6490465E-04
  6.1250000E+03  6.4673817E-04
  6.2500000E+03  6.1247525E-04
  6.3750000E+03  5.8053864E-04
  6.5000000E+03  5.5072921E-04
  6.7500000E+03  4.9659079E-04
  7.0000000E+03  4.4889418E-04
  7.2500000E+03  4.0686382E-04
  7.5000000E+03  3.6972831E-04
  8.0000000E+03  3.0766391E-04
  8.5000000E+03  2.5846776E-04
  9.0000000E+03  2.1900923E-04
  9.5000000E+03  1.8700922E-04
  1.0000000E+04  1.6079140E-04
  1.0500000E+04  1.3911724E-04
  1.1000000E+04  1.2105466E-04
  1.1500000E+04  1.0589143E-04
  1.2000000E+04  9.3077946E-05
  1.2500000E+04  8.2183891E-05
  1.3000000E+04  7.2869262E-05
  1.3500000E+04  6.4863022E-05
  1.4000000E+04  5.7947487E-05
  1.4500000E+04  5.1946467E-05
  1.5000000E+04  4.6716462E-05
  1.6000000E+04  3.8119635E-05
  1.7000000E+04  3.1440228E-05
  1.8000000E+04  2.6181174E-05
  1.9000000E+04  2.1990894E-05
  2.0000000E+04  1.8616205E-05
  2.1000000E+04  1.5871827E-05
  2.2000000E+04  1.3620208E-05
  2.3000000E+04  1.1757865E-05
  2.4000000E+04  1.0206015E-05
  2.5000000E+04  8.9040123E-06
  2.6000000E+04  7.8047007E-06
  2.7000000E+04  6.8710652E-06
  2.8000000E+04  6.0738017E-06
  2.9000000E+04  5.3895203E-06
  3.0000000E+04  4.7994119E-06
  3.1000000E+04  4.2882457E-06
  3.2000000E+04  3.8436062E-06
  3.4000000E+04  3.1149616E-06
  3.6000000E+04  2.5513927E-06
  3.8000000E+04  2.1098236E-06
  4.0000000E+04  1.7597916E-06
  4.2000000E+04  1.4793819E-06
  4.4000000E+04  1.2525834E-06
  4.6000000E+04  1.0675329E-06
  4.8000000E+04  9.1532794E-07
  5.0000000E+04  7.8920908E-07
  5.2500000E+04  6.6045688E-07
  5.5000000E+04  5.5679324E-07
  5.7500000E+04  4.7257724E-07
  5.8750000E+04  4.3640147E-07
  6.0000000E+04  4.0359528E-07
  6.2500000E+04  3.4666200E-07
  6.5000000E+04  2.9934314E-07
  6.7500000E+04  2.5975934E-07
  7.0000000E+04  2.2644611E-07
  7.2500000E+04  1.9825239E-07
  7.5000000E+04  1.7426604E-07
  7.7500000E+04  1.5375881E-07
  8.0000000E+04  1.3614521E-07
  8.2500000E+04  1.2095131E-07
  8.5000000E+04  1.0779117E-07
  9.0000000E+04  8.6363300E-08
  9.5000000E+04  6.9937929E-08
  1.0000000E+05  5.7185336E-08
  1.0500000E+05  4.7169308E-08
  1.1000000E+05  3.9219656E-08
  1.1500000E+05  3.2849360E-08
  1.2000000E+05  2.7699635E-08
  1.2500000E+05  2.3502842E-08
  1.3000000E+05  2.0057019E-08
  1.3500000E+05  1.7208155E-08
  1.4000000E+05  1.4837642E-08
  1.4500000E+05  1.2853306E-08
  1.5000000E+05  1.1182912E-08
  1.5500000E+05  9.7694025E-09
  1.6000000E+05  8.5673709E-09
  1.6500000E+05  7.5404375E-09
  1.7000000E+05  6.6592645E-09
  1.7500000E+05  5.9000457E-09
  1.8000000E+05  5.2433531E-09
  1.8500000E+05  4.6732457E-09
  1.9000000E+05  4.1765762E-09
  2.0000000E+05  3.3617862E-09
  2.1000000E+05  2.7317266E-09
  2.2000000E+05  2.2390192E-09
  2.3000000E+05  1.8497571E-09
  2.4000000E+05  1.5393239E-09
  2.5000000E+05  1.2896106E-09
  2.6000000E+05  1.0871345E-09
  2.7000000E+05  9.2174470E-10
  2.8000000E+05  7.8571928E-10
  2.9000000E+05  6.7312838E-10
  3.0000000E+05  5.7937779E-10
  3.1000000E+05  5.0087817E-10
  3.2000000E+05  4.3480374E-10
  3.3000000E+05  3.7891367E-10
  3.4000000E+05  3.3141872E-10
  3.5000000E+05  2.9088094E-10
  3.6000000E+05  2.5613794E-10
  3.7000000E+05  2.2624473E-10
  3.8000000E+05  2.0042883E-10
  3.9000000E+05  1.7805552E-10
  4.0000000E+05  1.5860076E-10
  4.2000000E+05  1.2678093E-10
  4.4000000E+05  1.0228505E-10
  4.6000000E+05  8.3221628E-11
  4.8000000E+05  6.8237840E-11
  5.0000000E+05  5.6352601E-11
  5.1250000E+05  5.0169292E-11
  5.2500000E+05  4.4774278E-11
  5.3750000E+05  4.0053212E-11
  5.5000000E+05  3.5910299E-11
  5.7500000E+05  2.9049264E-11
  5.8750000E+05  2.6205544E-11
  6.0000000E+05  2.3684865E-11
  6.2500000E+05  1.9451675E-11
  6.5000000E+05  1.6082564E-11
  6.7500000E+05  1.3379948E-11
  7.0000000E+05  1.1196085E-11
  7.2500000E+05  9.4193732E-12
  7.5000000E+05  7.9647124E-12
  7.7500000E+05  6.7666507E-12
  8.0000000E+05  5.7744291E-12
  8.2500000E+05  4.9483824E-12
  8.5000000E+05  4.2572951E-12
  8.7500000E+05  3.6764355E-12
  9.0000000E+05  3.1860816E-12
  9.2500000E+05  2.7704127E-12
  9.5000000E+05  2.4166672E-12
  9.7500000E+05  2.1144956E-12
  1.0000000E+06  1.8554616E-12
  1.0250000E+06  1.6326552E-12
  1.0500000E+06  1.4403914E-12
  1.0750000E+06  1.2739725E-12
  1.1000000E+06  1.1295004E-12
  1.1250000E+06  1.0037275E-12
  1.1500000E+06  8.9393800E-13
  1.2000000E+06  7.1355250E-13
  1.2500000E+06  5.7406655E-13
  1.3000000E+06  4.6523040E-13
  1.3500000E+06  3.7959681E-13
  1.4000000E+06  3.1169415E-13
  1.4500000E+06  2.5745956E-13
  1.5000000E+06  2.1384718E-13
  1.5500000E+06  1.7855309E-13
  1.6000000E+06  1.4981963E-13
  1.6500000E+06  1.2629530E-13
  1.7000000E+06  1.0693326E-13
  1.7500000E+06  9.0916896E-14
  1.8000000E+06  7.7604994E-14
  1.8500000E+06  6.6490906E-14
  1.9000000E+06  5.7172002E-14
  1.9500000E+06  4.9326479E-14
  2.0000000E+06  4.2695739E-14
  2.0500000E+06  3.7070930E-14
  2.1000000E+06  3.2282566E-14
  2.1500000E+06  2.8192478E-14
  2.2000000E+06  2.4687529E-14
  2.2500000E+06  2.1674693E-14
  2.3000000E+06  1.9077170E-14
  2.3500000E+06  1.6831318E-14
  2.4000000E+06  1.4884204E-14
  2.4500000E+06  1.3191640E-14
  2.5000000E+06  1.1716617E-14
  2.6000000E+06  9.2996694E-15
  2.7000000E+06  7.4383138E-15
  2.8000000E+06  5.9924119E-15
  2.9000000E+06  4.8601439E-15
  3.0000000E+06  3.9667599E-15
  3.1000000E+06  3.2568486E-15
  3.2000000E+06  2.6889593E-15
  3.3000000E+06  2.2318191E-15
  3.4000000E+06  1.8616443E-15
  3.5000000E+06  1.5602082E-15
  3.6000000E+06  1.3134417E-15
  3.7000000E+06  1.1104108E-15
  3.8000000E+06  9.4256382E-16
  3.9000000E+06  8.0317124E-16
  4.0000000E+06  6.8690692E-16
  4.1000000E+06  5.8953208E-16
  4.2000000E+06  5.0765552E-16
  4.3000000E+06  4.3855049E-16
  4.4000000E+06  3.8001410E-16
  4.5000000E+06  3.3025851E-16
  4.6000000E+06  2.8782632E-16
  4.7000000E+06  2.5152457E-16
  4.8000000E+06  2.2037280E-16
  5.0000000E+06  1.7042217E-16
  5.1250000E+06  1.4582039E-16
  5.2500000E+06  1.2520198E-16
  5.3750000E+06  1.0785471E-16
  5.5000000E+06  9.3205275E-17
  5.6250000E+06  8.0790020E-17
  5.7500000E+06  7.0232276E-17
  5.8750000E+06  6.1224693E-17
  6.0000000E+06  5.3515418E-17
  6.1250000E+06  4.6897322E-17
  6.2500000E+06  4.1199416E-17
  6.3750000E+06  3.6280016E-17
  6.5000000E+06  3.2021313E-17
  6.6250000E+06  2.8325065E-17
  6.7500000E+06  2.5109048E-17
  7.0000000E+06  1.9852227E-17
  7.2500000E+06  1.5817807E-17
  7.5000000E+06  1.2694783E-17
  7.7500000E+06  1.0257290E-17
  8.0000000E+06  8.3401421E-18
  8.2500000E+06  6.8214246E-18
  8.5000000E+06  5.6107143E-18
  8.7500000E+06  4.6399649E-18
  9.0000000E+06  3.8572721E-18
  
  
#  58   5  M1  EION =  1.437000000E+03 eV   272
#  S(0) = 1.024933E+00
  1.4321192E+01  0.0000000E+00
  1.4321192E+03  0.0000000E+00
  1.4321192E+03  5.5681629E-04
  1.4370000E+03  5.5681629E-04
  1.4370142E+03  5.5681629E-04
  1.4373388E+03  5.5328174E-04
  1.4376635E+03  5.4992224E-04
  1.4379881E+03  5.4672925E-04
  1.4383128E+03  5.4369500E-04
  1.4389621E+03  5.3807484E-04
  1.4396114E+03  5.3301138E-04
  1.4409099E+03  5.2438606E-04
  1.4422085E+03  5.1752437E-04
  1.4448057E+03  5.0812280E-04
  1.4474028E+03  5.0311793E-04
  1.4500000E+03  5.0114003E-04
  1.4531250E+03  5.0122531E-04
  1.4562500E+03  5.0262544E-04
  1.4593750E+03  5.0429508E-04
  1.4625000E+03  5.0557469E-04
  1.4656250E+03  5.0612816E-04
  1.4687500E+03  5.0586968E-04
  1.4718750E+03  5.0488218E-04
  1.4750000E+03  5.0334254E-04
  1.4812500E+03  4.9942899E-04
  1.4843750E+03  4.9740827E-04
  1.4875000E+03  4.9550701E-04
  1.4937500E+03  4.9227268E-04
  1.5000000E+03  4.8978290E-04
  1.5062500E+03  4.8774245E-04
  1.5125000E+03  4.8577964E-04
  1.5187500E+03  4.8363244E-04
  1.5250000E+03  4.8120275E-04
  1.5375000E+03  4.7575068E-04
  1.5500000E+03  4.7033751E-04
  1.5625000E+03  4.6549964E-04
  1.5750000E+03  4.6103840E-04
  1.5875000E+03  4.5652010E-04
  1.5937500E+03  4.5417823E-04
  1.6000000E+03  4.5177994E-04
  1.6250000E+03  4.4218027E-04
  1.6375000E+03  4.3764024E-04
  1.6500000E+03  4.3328860E-04
  1.6750000E+03  4.2467499E-04
  1.6875000E+03  4.2033446E-04
  1.7000000E+03  4.1600587E-04
  1.7250000E+03  4.0760667E-04
  1.7375000E+03  4.0358668E-04
  1.7500000E+03  3.9963579E-04
  1.7750000E+03  3.9181612E-04
  1.8000000E+03  3.8412711E-04
  1.8500000E+03  3.6944551E-04
  1.9000000E+03  3.5563613E-04
  2.0000000E+03  3.3007007E-04
  2.1000000E+03  3.0703355E-04
  2.2000000E+03  2.8627627E-04
  2.3000000E+03  2.6745733E-04
  2.4000000E+03  2.5037998E-04
  2.5000000E+03  2.3480696E-04
  2.6000000E+03  2.2059415E-04
  2.7000000E+03  2.0759862E-04
  2.8000000E+03  1.9568104E-04
  2.9000000E+03  1.8472685E-04
  3.0000000E+03  1.7463797E-04
  3.1000000E+03  1.6532865E-04
  3.2000000E+03  1.5672279E-04
  3.4000000E+03  1.4135865E-04
  3.6000000E+03  1.2809104E-04
  3.8000000E+03  1.1656045E-04
  4.0000000E+03  1.0648020E-04
  4.2000000E+03  9.7619641E-05
  4.4000000E+03  8.9791698E-05
  4.6000000E+03  8.2843618E-05
  4.8000000E+03  7.6649683E-05
  5.0000000E+03  7.1105735E-05
  5.2500000E+03  6.4958649E-05
  5.5000000E+03  5.9551931E-05
  5.7500000E+03  5.4772153E-05
  6.0000000E+03  5.0527015E-05
  6.5000000E+03  4.3349225E-05
  6.7500000E+03  4.0300713E-05
  7.0000000E+03  3.7550756E-05
  7.2500000E+03  3.5062072E-05
  7.5000000E+03  3.2802974E-05
  8.0000000E+03  2.8869165E-05
  8.5000000E+03  2.5575474E-05
  9.0000000E+03  2.2791953E-05
  9.5000000E+03  2.0419841E-05
  1.0000000E+04  1.8383028E-05
  1.0500000E+04  1.6622102E-05
  1.1000000E+04  1.5090167E-05
  1.1500000E+04  1.3749805E-05
  1.2000000E+04  1.2570894E-05
  1.2500000E+04  1.1528957E-05
  1.3000000E+04  1.0603958E-05
  1.3500000E+04  9.7793651E-06
  1.4000000E+04  9.0414465E-06
  1.4500000E+04  8.3787246E-06
  1.5000000E+04  7.7815464E-06
  1.6000000E+04  6.7523856E-06
  1.7000000E+04  5.9020848E-06
  1.8000000E+04  5.1924520E-06
  1.9000000E+04  4.5948816E-06
  2.0000000E+04  4.0876114E-06
  2.1000000E+04  3.6538556E-06
  2.2000000E+04  3.2805044E-06
  2.3000000E+04  2.9572026E-06
  2.4000000E+04  2.6756883E-06
  2.5000000E+04  2.4293081E-06
  2.6000000E+04  2.2126580E-06
  2.7000000E+04  2.0213158E-06
  2.8000000E+04  1.8516360E-06
  2.9000000E+04  1.7005929E-06
  3.0000000E+04  1.5656613E-06
  3.1000000E+04  1.4447207E-06
  3.2000000E+04  1.3359805E-06
  3.3000000E+04  1.2379220E-06
  3.4000000E+04  1.1492504E-06
  3.5000000E+04  1.0688571E-06
  3.6000000E+04  9.9578865E-07
  3.8000000E+04  8.6844379E-07
  4.0000000E+04  7.6185002E-07
  4.2000000E+04  6.7192351E-07
  4.4000000E+04  5.9551567E-07
  4.6000000E+04  5.3017078E-07
  4.8000000E+04  4.7395274E-07
  5.0000000E+04  4.2532046E-07
  5.2500000E+04  3.7333534E-07
  5.5000000E+04  3.2937230E-07
  5.7500000E+04  2.9194455E-07
  5.8750000E+04  2.7530645E-07
  6.0000000E+04  2.5988485E-07
  6.2500000E+04  2.3226787E-07
  6.5000000E+04  2.0835346E-07
  6.7500000E+04  1.8754473E-07
  7.0000000E+04  1.6935664E-07
  7.2500000E+04  1.5339220E-07
  7.5000000E+04  1.3932438E-07
  7.7500000E+04  1.2688211E-07
  8.0000000E+04  1.1583940E-07
  8.2500000E+04  1.0600683E-07
  8.5000000E+04  9.7224838E-08
  8.7500000E+04  8.9358365E-08
  9.0000000E+04  8.2292571E-08
  9.2500000E+04  7.5929405E-08
  9.5000000E+04  7.0184815E-08
  1.0000000E+05  6.0271907E-08
  1.0500000E+05  5.2084576E-08
  1.1000000E+05  4.5268309E-08
  1.1500000E+05  3.9551968E-08
  1.2000000E+05  3.4725854E-08
  1.2500000E+05  3.0626133E-08
  1.3000000E+05  2.7123549E-08
  1.3500000E+05  2.4115254E-08
  1.4000000E+05  2.1518750E-08
  1.4500000E+05  1.9267348E-08
  1.5000000E+05  1.7306766E-08
  1.5500000E+05  1.5592539E-08
  1.6000000E+05  1.4088016E-08
  1.6500000E+05  1.2762815E-08
  1.7000000E+05  1.1591622E-08
  1.7500000E+05  1.0553237E-08
  1.8000000E+05  9.6298150E-09
  1.8500000E+05  8.8062727E-09
  1.9000000E+05  8.0698060E-09
  1.9500000E+05  7.4095015E-09
  2.0000000E+05  6.8160202E-09
  2.0500000E+05  6.2813420E-09
  2.1000000E+05  5.7985572E-09
  2.2000000E+05  4.9655648E-09
  2.3000000E+05  4.2780689E-09
  2.4000000E+05  3.7064291E-09
  2.5000000E+05  3.2278575E-09
  2.6000000E+05  2.8246518E-09
  2.7000000E+05  2.4829337E-09
  2.8000000E+05  2.1917302E-09
  2.9000000E+05  1.9422950E-09
  3.0000000E+05  1.7276070E-09
  3.1000000E+05  1.5419900E-09
  3.2000000E+05  1.3808242E-09
  3.3000000E+05  1.2403271E-09
  3.4000000E+05  1.1173838E-09
  3.5000000E+05  1.0094153E-09
  3.6000000E+05  9.1427551E-10
  3.7000000E+05  8.3016971E-10
  3.8000000E+05  7.5559009E-10
  3.9000000E+05  6.8926465E-10
  4.0000000E+05  6.3011585E-10
  4.1000000E+05  5.7722731E-10
  4.2000000E+05  5.2981661E-10
  4.3000000E+05  4.8721345E-10
  4.4000000E+05  4.4884164E-10
  4.6000000E+05  3.8287138E-10
  4.8000000E+05  3.2867437E-10
  5.0000000E+05  2.8380465E-10
  5.1250000E+05  2.5964713E-10
  5.2500000E+05  2.3802566E-10
  5.3750000E+05  2.1862550E-10
  5.5000000E+05  2.0117678E-10
  5.7500000E+05  1.7123649E-10
  5.8750000E+05  1.5837080E-10
  6.0000000E+05  1.4669934E-10
  6.2500000E+05  1.2643023E-10
  6.5000000E+05  1.0956394E-10
  6.7500000E+05  9.5433654E-11
  7.0000000E+05  8.3520665E-11
  7.2500000E+05  7.3418008E-11
  7.5000000E+05  6.4803621E-11
  7.7500000E+05  5.7420622E-11
  8.0000000E+05  5.1062658E-11
  8.2500000E+05  4.5562806E-11
  8.5000000E+05  4.0785145E-11
  8.7500000E+05  3.6618336E-11
  9.0000000E+05  3.2970648E-11
  9.2500000E+05  2.9766074E-11
  9.5000000E+05  2.6941284E-11
  9.7500000E+05  2.4443304E-11
  1.0000000E+06  2.2227629E-11
  1.0250000E+06  2.0256706E-11
  1.0500000E+06  1.8498727E-11
  1.0750000E+06  1.6926631E-11
  1.1000000E+06  1.5517298E-11
  1.1250000E+06  1.4250904E-11
  1.1500000E+06  1.3110390E-11
  1.1750000E+06  1.2081023E-11
  1.2000000E+06  1.1150043E-11
  1.2250000E+06  1.0306376E-11
  1.2500000E+06  9.5403761E-12
  1.3000000E+06  8.2087462E-12
  1.3500000E+06  7.0995261E-12
  1.4000000E+06  6.1696754E-12
  1.4500000E+06  5.3855736E-12
  1.5000000E+06  4.7207401E-12
  1.5500000E+06  4.1541449E-12
  1.6000000E+06  3.6689555E-12
  1.6500000E+06  3.2516029E-12
  1.7000000E+06  2.8910763E-12
  1.7500000E+06  2.5783907E-12
  1.8000000E+06  2.3061732E-12
  1.8500000E+06  2.0683431E-12
  1.9000000E+06  1.8598608E-12
  1.9500000E+06  1.6765247E-12
  2.0000000E+06  1.5148151E-12
  2.0500000E+06  1.3717711E-12
  2.1000000E+06  1.2448912E-12
  2.1500000E+06  1.1320544E-12
  2.2000000E+06  1.0314555E-12
  2.2500000E+06  9.4155300E-13
  2.3000000E+06  8.6102575E-13
  2.3500000E+06  7.8873813E-13
  2.4000000E+06  7.2371075E-13
  2.4500000E+06  6.6509651E-13
  2.5000000E+06  6.1216058E-13
  2.6000000E+06  5.2084936E-13
  2.7000000E+06  4.4557980E-13
  2.8000000E+06  3.8312950E-13
  2.9000000E+06  3.3100026E-13
  3.0000000E+06  2.8723769E-13
  3.1000000E+06  2.5030174E-13
  3.2000000E+06  2.1897062E-13
  3.3000000E+06  1.9226909E-13
  3.4000000E+06  1.6941398E-13
  3.5000000E+06  1.4977073E-13
  3.6000000E+06  1.3282205E-13
  3.7000000E+06  1.1814265E-13
  3.8000000E+06  1.0538094E-13
  3.9000000E+06  9.4246981E-14
  4.0000000E+06  8.4500606E-14
  4.1000000E+06  7.5942902E-14
  4.2000000E+06  6.8410913E-14
  4.3000000E+06  6.1766977E-14
  4.4000000E+06  5.5893500E-14
  
  
#  58   6  M2  EION =  1.275000000E+03 eV   273
#  S(0) = 1.351869E+00
  1.2543445E+01  0.0000000E+00
  1.2543445E+03  0.0000000E+00
  1.2543445E+03  6.6765448E-04
  1.2750000E+03  6.6765448E-04
  1.2750127E+03  6.6765448E-04
  1.2751689E+03  6.7431940E-04
  1.2753250E+03  6.8058387E-04
  1.2754812E+03  6.8648987E-04
  1.2756374E+03  6.9207367E-04
  1.2759497E+03  7.0239604E-04
  1.2762621E+03  7.1175560E-04
  1.2768867E+03  7.2817139E-04
  1.2775114E+03  7.4218107E-04
  1.2787608E+03  7.6487529E-04
  1.2800102E+03  7.8214726E-04
  1.2825089E+03  8.0442142E-04
  1.2850076E+03  8.1439286E-04
  1.2875063E+03  8.1612292E-04
  1.2900051E+03  8.1308478E-04
  1.2925038E+03  8.0792244E-04
  1.2950025E+03  8.0238822E-04
  1.2975013E+03  7.9748376E-04
  1.3000000E+03  7.9366366E-04
  1.3031250E+03  7.9053488E-04
  1.3062500E+03  7.8897833E-04
  1.3125000E+03  7.8859972E-04
  1.3187500E+03  7.8877550E-04
  1.3250000E+03  7.8742547E-04
  1.3375000E+03  7.8036653E-04
  1.3437500E+03  7.7636025E-04
  1.3500000E+03  7.7284049E-04
  1.3625000E+03  7.6721337E-04
  1.3750000E+03  7.6172749E-04
  1.3875000E+03  7.5511468E-04
  1.3937500E+03  7.5150823E-04
  1.4000000E+03  7.4787590E-04
  1.4125000E+03  7.4092047E-04
  1.4250000E+03  7.3444078E-04
  1.4375000E+03  7.2805903E-04
  1.4500000E+03  7.2140863E-04
  1.4625000E+03  7.1445396E-04
  1.4750000E+03  7.0741933E-04
  1.4875000E+03  7.0055215E-04
  1.5000000E+03  6.9386765E-04
  1.5250000E+03  6.8074804E-04
  1.5375000E+03  6.7408809E-04
  1.5500000E+03  6.6738308E-04
  1.5750000E+03  6.5419007E-04
  1.6000000E+03  6.4142457E-04
  1.6500000E+03  6.1655039E-04
  1.7000000E+03  5.9257121E-04
  1.7500000E+03  5.6971665E-04
  1.8000000E+03  5.4778106E-04
  1.9000000E+03  5.0689129E-04
  2.0000000E+03  4.6963531E-04
  2.1000000E+03  4.3557734E-04
  2.2000000E+03  4.0457435E-04
  2.3000000E+03  3.7622973E-04
  2.4000000E+03  3.5033968E-04
  2.5000000E+03  3.2668670E-04
  2.6000000E+03  3.0504501E-04
  2.7000000E+03  2.8521538E-04
  2.8000000E+03  2.6702400E-04
  2.9000000E+03  2.5031527E-04
  3.0000000E+03  2.3494840E-04
  3.1000000E+03  2.2079646E-04
  3.2000000E+03  2.0774528E-04
  3.4000000E+03  1.8454640E-04
  3.6000000E+03  1.6465350E-04
  3.8000000E+03  1.4750453E-04
  4.0000000E+03  1.3264552E-04
  4.2000000E+03  1.1970822E-04
  4.4000000E+03  1.0839253E-04
  4.6000000E+03  9.8452599E-05
  4.8000000E+03  8.9685582E-05
  5.0000000E+03  8.1923303E-05
  5.2500000E+03  7.3422057E-05
  5.5000000E+03  6.6048617E-05
  5.7500000E+03  5.9622171E-05
  6.0000000E+03  5.3995667E-05
  6.5000000E+03  4.4681111E-05
  6.7500000E+03  4.0811276E-05
  7.0000000E+03  3.7370338E-05
  7.2500000E+03  3.4300697E-05
  7.5000000E+03  3.1553774E-05
  8.0000000E+03  2.6869580E-05
  8.5000000E+03  2.3056114E-05
  9.0000000E+03  1.9920968E-05
  9.5000000E+03  1.7320485E-05
  1.0000000E+04  1.5145949E-05
  1.0500000E+04  1.3314071E-05
  1.1000000E+04  1.1760331E-05
  1.1500000E+04  1.0434223E-05
  1.2000000E+04  9.2958376E-06
  1.2500000E+04  8.3133580E-06
  1.3000000E+04  7.4612101E-06
  1.3500000E+04  6.7186826E-06
  1.4000000E+04  6.0688799E-06
  1.4500000E+04  5.4979262E-06
  1.5000000E+04  4.9943564E-06
  1.5500000E+04  4.5486396E-06
  1.6000000E+04  4.1528096E-06
  1.6500000E+04  3.8001756E-06
  1.7000000E+04  3.4850885E-06
  1.8000000E+04  2.9491002E-06
  1.9000000E+04  2.5143437E-06
  2.0000000E+04  2.1583575E-06
  2.1000000E+04  1.8643593E-06
  2.2000000E+04  1.6196449E-06
  2.3000000E+04  1.4144819E-06
  2.4000000E+04  1.2413335E-06
  2.5000000E+04  1.0943054E-06
  2.6000000E+04  9.6874423E-07
  2.7000000E+04  8.6094668E-07
  2.8000000E+04  7.6794162E-07
  2.9000000E+04  6.8732775E-07
  3.0000000E+04  6.1715145E-07
  3.1000000E+04  5.5581300E-07
  3.2000000E+04  5.0199439E-07
  3.3000000E+04  4.5460373E-07
  3.4000000E+04  4.1273152E-07
  3.5000000E+04  3.7561648E-07
  3.6000000E+04  3.4261823E-07
  3.7000000E+04  3.1319566E-07
  3.8000000E+04  2.8688956E-07
  3.9000000E+04  2.6330874E-07
  4.0000000E+04  2.4211858E-07
  4.2000000E+04  2.0580087E-07
  4.4000000E+04  1.7607935E-07
  4.6000000E+04  1.5155890E-07
  4.8000000E+04  1.3117870E-07
  5.0000000E+04  1.1412331E-07
  5.2500000E+04  9.6528560E-08
  5.5000000E+04  8.2204524E-08
  5.7500000E+04  7.0445374E-08
  5.8750000E+04  6.5355516E-08
  6.0000000E+04  6.0717447E-08
  6.2500000E+04  5.2612704E-08
  6.5000000E+04  4.5815926E-08
  6.7500000E+04  4.0081275E-08
  7.0000000E+04  3.5215314E-08
  7.2500000E+04  3.1064595E-08
  7.5000000E+04  2.7506453E-08
  7.7500000E+04  2.4442129E-08
  8.0000000E+04  2.1791579E-08
  8.2500000E+04  1.9489521E-08
  8.5000000E+04  1.7482399E-08
  8.7500000E+04  1.5726030E-08
  9.0000000E+04  1.4183773E-08
  9.2500000E+04  1.2825087E-08
  9.5000000E+04  1.1624400E-08
  9.7500000E+04  1.0560205E-08
  1.0000000E+05  9.6143327E-09
  1.0250000E+05  8.7713745E-09
  1.0500000E+05  8.0182132E-09
  1.1000000E+05  6.7380535E-09
  1.1500000E+05  5.7018812E-09
  1.2000000E+05  4.8561279E-09
  1.2500000E+05  4.1604460E-09
  1.3000000E+05  3.5841026E-09
  1.3500000E+05  3.1034509E-09
  1.4000000E+05  2.7001245E-09
  1.4500000E+05  2.3597311E-09
  1.5000000E+05  2.0709015E-09
  1.5500000E+05  1.8245868E-09
  1.6000000E+05  1.6135319E-09
  1.6500000E+05  1.4318812E-09
  1.7000000E+05  1.2748795E-09
  1.7500000E+05  1.1386421E-09
  1.8000000E+05  1.0199774E-09
  1.8500000E+05  9.1624966E-10
  1.9000000E+05  8.2527136E-10
  1.9500000E+05  7.4521844E-10
  2.0000000E+05  6.7456284E-10
  2.0500000E+05  6.1201911E-10
  2.1000000E+05  5.5650160E-10
  2.1500000E+05  5.0708984E-10
  2.2000000E+05  4.6300036E-10
  2.2500000E+05  4.2356399E-10
  2.3000000E+05  3.8820723E-10
  2.4000000E+05  3.2782824E-10
  2.5000000E+05  2.7867225E-10
  2.6000000E+05  2.3833945E-10
  2.7000000E+05  2.0500554E-10
  2.8000000E+05  1.7726973E-10
  2.9000000E+05  1.5404636E-10
  3.0000000E+05  1.3448663E-10
  3.1000000E+05  1.1792155E-10
  3.2000000E+05  1.0381988E-10
  3.3000000E+05  9.1756673E-11
  3.4000000E+05  8.1389759E-11
  3.5000000E+05  7.2441884E-11
  3.6000000E+05  6.4687074E-11
  3.7000000E+05  5.7940095E-11
  3.8000000E+05  5.2048266E-11
  3.9000000E+05  4.6885143E-11
  4.0000000E+05  4.2345506E-11
  4.1000000E+05  3.8341395E-11
  4.2000000E+05  3.4798938E-11
  4.3000000E+05  3.1655848E-11
  4.4000000E+05  2.8859406E-11
  4.6000000E+05  2.4133892E-11
  4.8000000E+05  2.0336834E-11
  5.0000000E+05  1.7257885E-11
  5.1250000E+05  1.5626774E-11
  5.2500000E+05  1.4183919E-11
  5.3750000E+05  1.2903848E-11
  5.5000000E+05  1.1765018E-11
  5.7500000E+05  9.8406223E-12
  5.8750000E+05  9.0261365E-12
  6.0000000E+05  8.2942364E-12
  6.2500000E+05  7.0401315E-12
  6.5000000E+05  6.0144299E-12
  6.7500000E+05  5.1689545E-12
  7.0000000E+05  4.4669737E-12
  7.2500000E+05  3.8802073E-12
  7.5000000E+05  3.3866710E-12
  7.7500000E+05  2.9691237E-12
  8.0000000E+05  2.6139360E-12
  8.2500000E+05  2.3102497E-12
  8.5000000E+05  2.0493490E-12
  8.7500000E+05  1.8241932E-12
  9.0000000E+05  1.6290591E-12
  9.2500000E+05  1.4592657E-12
  9.5000000E+05  1.3109625E-12
  9.7500000E+05  1.1809655E-12
  1.0000000E+06  1.0666284E-12
  1.0250000E+06  9.6574115E-13
  1.0500000E+06  8.7644916E-13
  1.0750000E+06  7.9718960E-13
  1.1000000E+06  7.2664027E-13
  1.1250000E+06  6.6367807E-13
  1.1500000E+06  6.0734549E-13
  1.2000000E+06  5.1140815E-13
  1.2500000E+06  4.3355727E-13
  1.3000000E+06  3.6985905E-13
  1.3500000E+06  3.1734241E-13
  1.4000000E+06  2.7373885E-13
  1.4500000E+06  2.3729882E-13
  1.5000000E+06  2.0666040E-13
  1.5500000E+06  1.8075413E-13
  1.6000000E+06  1.5873335E-13
  1.6500000E+06  1.3992277E-13
  1.7000000E+06  1.2378011E-13
  1.7500000E+06  1.0986679E-13
  1.8000000E+06  9.7825822E-14
  1.8500000E+06  8.7364935E-14
  1.9000000E+06  7.8243508E-14
  1.9500000E+06  7.0262454E-14
  2.0000000E+06  6.3256237E-14
  2.0500000E+06  5.7086588E-14
  2.1000000E+06  5.1637534E-14
  2.1500000E+06  4.6811362E-14
  2.2000000E+06  4.2525393E-14
  2.2500000E+06  3.8709399E-14
  2.3000000E+06  3.5303518E-14
  2.4000000E+06  2.9524555E-14
  2.5000000E+06  2.4859317E-14
  2.6000000E+06  2.1062502E-14
  2.7000000E+06  1.7949185E-14
  2.8000000E+06  1.5378499E-14
  2.9000000E+06  1.3242105E-14
  3.0000000E+06  1.1456017E-14
  3.1000000E+06  9.9545075E-15
  3.2000000E+06  8.6856563E-15
  3.3000000E+06  7.6080874E-15
  3.4000000E+06  6.6885262E-15
  3.5000000E+06  5.9002149E-15
  3.6000000E+06  5.2215244E-15
  3.7000000E+06  4.6349948E-15
  3.8000000E+06  4.1265330E-15
  3.9000000E+06  3.6844361E-15
  4.0000000E+06  3.2989228E-15
  
  
#  58   7  M3  EION =  1.184000000E+03 eV   276
#  S(0) = 2.897832E+00
  1.1594501E+01  0.0000000E+00
  1.1594501E+03  0.0000000E+00
  1.1594501E+03  1.7505183E-03
  1.1840000E+03  1.7505183E-03
  1.1840118E+03  1.7505183E-03
  1.1842116E+03  1.7698269E-03
  1.1844115E+03  1.7876071E-03
  1.1846114E+03  1.8040717E-03
  1.1848112E+03  1.8193959E-03
  1.1852109E+03  1.8471767E-03
  1.1856106E+03  1.8718366E-03
  1.1864100E+03  1.9140828E-03
  1.1872094E+03  1.9492223E-03
  1.1888083E+03  2.0039288E-03
  1.1904071E+03  2.0423474E-03
  1.1936047E+03  2.0816380E-03
  1.1968024E+03  2.0861360E-03
  1.1984012E+03  2.0806693E-03
  1.2000000E+03  2.0724291E-03
  1.2031250E+03  2.0531952E-03
  1.2062500E+03  2.0349300E-03
  1.2093750E+03  2.0206126E-03
  1.2125000E+03  2.0108761E-03
  1.2156250E+03  2.0050788E-03
  1.2187500E+03  2.0020262E-03
  1.2218750E+03  2.0004287E-03
  1.2250000E+03  1.9991715E-03
  1.2312500E+03  1.9947211E-03
  1.2375000E+03  1.9859567E-03
  1.2437500E+03  1.9738602E-03
  1.2500000E+03  1.9606889E-03
  1.2625000E+03  1.9372026E-03
  1.2750000E+03  1.9179495E-03
  1.2875000E+03  1.8981390E-03
  1.3000000E+03  1.8757808E-03
  1.3125000E+03  1.8526677E-03
  1.3250000E+03  1.8307050E-03
  1.3375000E+03  1.8099141E-03
  1.3500000E+03  1.7893330E-03
  1.3750000E+03  1.7465460E-03
  1.4000000E+03  1.7041277E-03
  1.4250000E+03  1.6638840E-03
  1.4500000E+03  1.6241383E-03
  1.5000000E+03  1.5467968E-03
  1.6000000E+03  1.4054878E-03
  1.7000000E+03  1.2799407E-03
  1.8000000E+03  1.1684591E-03
  1.9000000E+03  1.0689963E-03
  2.0000000E+03  9.8024388E-04
  2.1000000E+03  9.0074711E-04
  2.2000000E+03  8.2949204E-04
  2.3000000E+03  7.6537857E-04
  2.4000000E+03  7.0756795E-04
  2.5000000E+03  6.5536290E-04
  2.6000000E+03  6.0812031E-04
  2.7000000E+03  5.6527243E-04
  2.8000000E+03  5.2632551E-04
  2.9000000E+03  4.9085147E-04
  3.0000000E+03  4.5847637E-04
  3.1000000E+03  4.2887275E-04
  3.2000000E+03  4.0175274E-04
  3.4000000E+03  3.5398006E-04
  3.6000000E+03  3.1346688E-04
  3.8000000E+03  2.7888735E-04
  4.0000000E+03  2.4919409E-04
  4.2000000E+03  2.2355317E-04
  4.4000000E+03  2.0129499E-04
  4.6000000E+03  1.8187809E-04
  4.8000000E+03  1.6486206E-04
  5.0000000E+03  1.4988634E-04
  5.2500000E+03  1.3358832E-04
  5.5000000E+03  1.1954638E-04
  5.7500000E+03  1.0738336E-04
  6.0000000E+03  9.6795221E-05
  6.5000000E+03  7.9403289E-05
  6.7500000E+03  7.2232536E-05
  7.0000000E+03  6.5885924E-05
  7.2500000E+03  6.0248922E-05
  7.5000000E+03  5.5225615E-05
  8.0000000E+03  4.6709421E-05
  8.5000000E+03  3.9827411E-05
  9.0000000E+03  3.4208192E-05
  9.5000000E+03  2.9576919E-05
  1.0000000E+04  2.5727300E-05
  1.0500000E+04  2.2502461E-05
  1.1000000E+04  1.9781724E-05
  1.1500000E+04  1.7471229E-05
  1.2000000E+04  1.5497258E-05
  1.2500000E+04  1.3801370E-05
  1.3000000E+04  1.2336842E-05
  1.3500000E+04  1.1066020E-05
  1.4000000E+04  9.9583370E-06
  1.4500000E+04  8.9888042E-06
  1.5000000E+04  8.1368617E-06
  1.5500000E+04  7.3854936E-06
  1.6000000E+04  6.7205332E-06
  1.6500000E+04  6.1301232E-06
  1.7000000E+04  5.6042930E-06
  1.8000000E+04  4.7139359E-06
  1.9000000E+04  3.9960578E-06
  2.0000000E+04  3.4115866E-06
  2.1000000E+04  2.9315034E-06
  2.2000000E+04  2.5339662E-06
  2.3000000E+04  2.2023335E-06
  2.4000000E+04  1.9237827E-06
  2.5000000E+04  1.6883354E-06
  2.6000000E+04  1.4881524E-06
  2.7000000E+04  1.3170212E-06
  2.8000000E+04  1.1699806E-06
  2.9000000E+04  1.0430378E-06
  3.0000000E+04  9.3295701E-07
  3.1000000E+04  8.3709916E-07
  3.2000000E+04  7.5329852E-07
  3.3000000E+04  6.7976737E-07
  3.4000000E+04  6.1502199E-07
  3.5000000E+04  5.5782458E-07
  3.6000000E+04  5.0713758E-07
  3.8000000E+04  4.2193419E-07
  4.0000000E+04  3.5390132E-07
  4.2000000E+04  2.9903642E-07
  4.4000000E+04  2.5438871E-07
  4.6000000E+04  2.1775346E-07
  4.8000000E+04  1.8746319E-07
  5.0000000E+04  1.6224262E-07
  5.2500000E+04  1.3636642E-07
  5.5000000E+04  1.1542456E-07
  5.7500000E+04  9.8330387E-08
  5.8750000E+04  9.0962490E-08
  6.0000000E+04  8.4266762E-08
  6.2500000E+04  7.2612193E-08
  6.5000000E+04  6.2888986E-08
  6.7500000E+04  5.4726414E-08
  7.0000000E+04  4.7834167E-08
  7.2500000E+04  4.1982985E-08
  7.5000000E+04  3.6990430E-08
  7.7500000E+04  3.2710261E-08
  8.0000000E+04  2.9024444E-08
  8.2500000E+04  2.5837109E-08
  8.5000000E+04  2.3069922E-08
  8.7500000E+04  2.0658513E-08
  9.0000000E+04  1.8549703E-08
  9.2500000E+04  1.6699336E-08
  9.5000000E+04  1.5070574E-08
  9.7500000E+04  1.3632544E-08
  1.0000000E+05  1.2359262E-08
  1.0250000E+05  1.1228767E-08
  1.0500000E+05  1.0222426E-08
  1.1000000E+05  8.5210390E-09
  1.1500000E+05  7.1536509E-09
  1.2000000E+05  6.0452375E-09
  1.2500000E+05  5.1396330E-09
  1.3000000E+05  4.3943155E-09
  1.3500000E+05  3.7767555E-09
  1.4000000E+05  3.2618276E-09
  1.4500000E+05  2.8299518E-09
  1.5000000E+05  2.4657433E-09
  1.5500000E+05  2.1570194E-09
  1.6000000E+05  1.8940624E-09
  1.6500000E+05  1.6690694E-09
  1.7000000E+05  1.4757346E-09
  1.7500000E+05  1.3089309E-09
  1.8000000E+05  1.1644661E-09
  1.8500000E+05  1.0388948E-09
  1.9000000E+05  9.2937051E-10
  1.9500000E+05  8.3353034E-10
  2.0000000E+05  7.4940397E-10
  2.0500000E+05  6.7534119E-10
  2.1000000E+05  6.0995416E-10
  2.2000000E+05  5.0069885E-10
  2.3000000E+05  4.1423167E-10
  2.4000000E+05  3.4516324E-10
  2.5000000E+05  2.8952083E-10
  2.6000000E+05  2.4434085E-10
  2.7000000E+05  2.0738795E-10
  2.8000000E+05  1.7695872E-10
  2.9000000E+05  1.5174287E-10
  3.0000000E+05  1.3072372E-10
  3.1000000E+05  1.1310591E-10
  3.2000000E+05  9.8262396E-11
  3.3000000E+05  8.5695323E-11
  3.4000000E+05  7.5006705E-11
  3.5000000E+05  6.5876337E-11
  3.6000000E+05  5.8045065E-11
  3.7000000E+05  5.1301987E-11
  3.8000000E+05  4.5474543E-11
  3.9000000E+05  4.0420806E-11
  4.0000000E+05  3.6023491E-11
  4.1000000E+05  3.2185243E-11
  4.2000000E+05  2.8824893E-11
  4.3000000E+05  2.5874487E-11
  4.4000000E+05  2.3276896E-11
  4.5000000E+05  2.0983922E-11
  4.6000000E+05  1.8954757E-11
  4.7000000E+05  1.7154728E-11
  4.8000000E+05  1.5554277E-11
  5.0000000E+05  1.2854582E-11
  5.1250000E+05  1.1449094E-11
  5.2500000E+05  1.0222180E-11
  5.3750000E+05  9.1480248E-12
  5.5000000E+05  8.2049837E-12
  5.7500000E+05  6.6422180E-12
  5.8750000E+05  5.9940753E-12
  6.0000000E+05  5.4193290E-12
  6.2500000E+05  4.4535676E-12
  6.5000000E+05  3.6843901E-12
  6.7500000E+05  3.0669682E-12
  7.0000000E+05  2.5677480E-12
  7.2500000E+05  2.1613616E-12
  7.5000000E+05  1.8284521E-12
  7.7500000E+05  1.5541207E-12
  8.0000000E+05  1.3268080E-12
  8.2500000E+05  1.1374748E-12
  8.5000000E+05  9.7900267E-13
  8.7500000E+05  8.4574823E-13
  9.0000000E+05  7.3320947E-13
  9.2500000E+05  6.3777304E-13
  9.5000000E+05  5.5652262E-13
  9.7500000E+05  4.8709224E-13
  1.0000000E+06  4.2755266E-13
  1.0250000E+06  3.7632292E-13
  1.0500000E+06  3.3210164E-13
  1.0750000E+06  2.9381288E-13
  1.1000000E+06  2.6056348E-13
  1.1250000E+06  2.3160904E-13
  1.1500000E+06  2.0632692E-13
  1.1750000E+06  1.8419436E-13
  1.2000000E+06  1.6477102E-13
  1.2250000E+06  1.4768482E-13
  1.2500000E+06  1.3262027E-13
  1.2750000E+06  1.1930901E-13
  1.3000000E+06  1.0752212E-13
  1.3250000E+06  9.7063730E-14
  1.3500000E+06  8.7765852E-14
  1.4000000E+06  7.2093591E-14
  1.4500000E+06  5.9570874E-14
  1.5000000E+06  4.9496833E-14
  1.5500000E+06  4.1341124E-14
  1.6000000E+06  3.4699061E-14
  1.6500000E+06  2.9259321E-14
  1.7000000E+06  2.4780631E-14
  1.7500000E+06  2.1074711E-14
  1.8000000E+06  1.7993662E-14
  1.8500000E+06  1.5420582E-14
  1.9000000E+06  1.3262528E-14
  1.9500000E+06  1.1445196E-14
  2.0000000E+06  9.9088657E-15
  2.0500000E+06  8.6052911E-15
  2.1000000E+06  7.4953064E-15
  2.1500000E+06  6.5469734E-15
  2.2000000E+06  5.7341341E-15
  2.2500000E+06  5.0352745E-15
  2.3000000E+06  4.4326290E-15
  2.3500000E+06  3.9114711E-15
  2.4000000E+06  3.4595491E-15
  2.4500000E+06  3.0666358E-15
  2.5000000E+06  2.7241628E-15
  2.5500000E+06  2.4249280E-15
  2.6000000E+06  2.1628586E-15
  2.6500000E+06  1.9328186E-15
  2.7000000E+06  1.7304512E-15
  2.7500000E+06  1.5520496E-15
  2.8000000E+06  1.3944529E-15
  2.8500000E+06  1.2549589E-15
  2.9000000E+06  1.1312512E-15
  3.0000000E+06  9.2351049E-16
  3.1000000E+06  7.5838641E-16
  3.2000000E+06  6.2627285E-16
  3.3000000E+06  5.1991371E-16
  3.4000000E+06  4.3378274E-16
  3.5000000E+06  3.6362990E-16
  3.6000000E+06  3.0617499E-16
  3.7000000E+06  2.5887496E-16
  3.8000000E+06  2.1974620E-16
  3.9000000E+06  1.8724482E-16
  4.0000000E+06  1.6014924E-16
  4.1000000E+06  1.3747854E-16
  
  
#  58   8  M4  EION =  9.030000000E+02 eV   279
#  S(0) = 5.494280E+00
  4.5150000E+00  0.0000000E+00
  4.5150000E+02  0.0000000E+00
  4.5150000E+02  1.7843062E-03
  9.0300000E+02  1.7843062E-03
  9.0300000E+02  4.3260126E-04
  9.0300914E+02  4.3260126E-04
  9.0308257E+02  4.5032547E-04
  9.0315599E+02  4.6862972E-04
  9.0322941E+02  4.8751680E-04
  9.0330284E+02  5.0698931E-04
  9.0344968E+02  5.4770082E-04
  9.0359653E+02  5.9078288E-04
  9.0389022E+02  6.8412087E-04
  9.0418391E+02  7.8709592E-04
  9.0477130E+02  1.0220156E-03
  9.0535869E+02  1.2948616E-03
  9.0594607E+02  1.6034469E-03
  9.0653346E+02  1.9438610E-03
  9.0712084E+02  2.3104428E-03
  9.0770823E+02  2.6960030E-03
  9.0888300E+02  3.4904625E-03
  9.1005777E+02  4.2595836E-03
  9.1064516E+02  4.6166349E-03
  9.1123254E+02  4.9487354E-03
  9.1240731E+02  5.5283838E-03
  9.1475686E+02  6.3572243E-03
  9.1593163E+02  6.6377220E-03
  9.1710640E+02  6.8552774E-03
  9.1828117E+02  7.0270162E-03
  9.1945594E+02  7.1660988E-03
  9.2063071E+02  7.2820301E-03
  9.2180549E+02  7.3811915E-03
  9.2415503E+02  7.5438588E-03
  9.2650457E+02  7.6699434E-03
  9.2885411E+02  7.7631817E-03
  9.3120366E+02  7.8238243E-03
  9.3590274E+02  7.8529802E-03
  9.4060183E+02  7.7876985E-03
  9.4530091E+02  7.6740774E-03
  9.4765046E+02  7.6117673E-03
  9.5000000E+02  7.5504340E-03
  9.5625000E+02  7.4035628E-03
  9.6250000E+02  7.2827843E-03
  9.6875000E+02  7.1760442E-03
  9.7500000E+02  7.0703313E-03
  9.8125000E+02  6.9600266E-03
  9.8750000E+02  6.8470927E-03
  1.0000000E+03  6.6311094E-03
  1.0125000E+03  6.4422305E-03
  1.0187500E+03  6.3551606E-03
  1.0250000E+03  6.2700733E-03
  1.0375000E+03  6.1009551E-03
  1.0500000E+03  5.9340313E-03
  1.0750000E+03  5.6260404E-03
  1.1000000E+03  5.3463993E-03
  1.1250000E+03  5.0782291E-03
  1.1500000E+03  4.8281011E-03
  1.2000000E+03  4.3726024E-03
  1.2500000E+03  3.9655681E-03
  1.3000000E+03  3.6037947E-03
  1.3500000E+03  3.2816221E-03
  1.4000000E+03  2.9943047E-03
  1.4500000E+03  2.7376715E-03
  1.5000000E+03  2.5079165E-03
  1.6000000E+03  2.1164898E-03
  1.7000000E+03  1.7985174E-03
  1.8000000E+03  1.5383672E-03
  1.9000000E+03  1.3238241E-03
  2.0000000E+03  1.1455741E-03
  2.1000000E+03  9.9659217E-04
  2.2000000E+03  8.7132046E-04
  2.3000000E+03  7.6534687E-04
  2.4000000E+03  6.7518815E-04
  2.5000000E+03  5.9807464E-04
  2.6000000E+03  5.3178814E-04
  2.7000000E+03  4.7453878E-04
  2.8000000E+03  4.2487348E-04
  2.9000000E+03  3.8160574E-04
  3.0000000E+03  3.4376134E-04
  3.1000000E+03  3.1053601E-04
  3.2000000E+03  2.8126237E-04
  3.4000000E+03  2.3243396E-04
  3.6000000E+03  1.9381054E-04
  3.8000000E+03  1.6291764E-04
  4.0000000E+03  1.3795861E-04
  4.2000000E+03  1.1760902E-04
  4.4000000E+03  1.0087902E-04
  4.6000000E+03  8.7019700E-05
  4.8000000E+03  7.5457995E-05
  5.0000000E+03  6.5750906E-05
  5.2500000E+03  5.5704808E-05
  5.5000000E+03  4.7500568E-05
  5.7500000E+03  4.0747158E-05
  6.0000000E+03  3.5147402E-05
  6.5000000E+03  2.6546084E-05
  6.7500000E+03  2.3228159E-05
  7.0000000E+03  2.0409358E-05
  7.2500000E+03  1.8002358E-05
  7.5000000E+03  1.5937165E-05
  8.0000000E+03  1.2616754E-05
  8.5000000E+03  1.0110504E-05
  9.0000000E+03  8.1907904E-06
  9.5000000E+03  6.7008706E-06
  1.0000000E+04  5.5307318E-06
  1.0500000E+04  4.6018269E-06
  1.1000000E+04  3.8571938E-06
  1.1500000E+04  3.2549337E-06
  1.2000000E+04  2.7638291E-06
  1.2500000E+04  2.3603414E-06
  1.3000000E+04  2.0265272E-06
  1.3500000E+04  1.7485721E-06
  1.4000000E+04  1.5157386E-06
  1.4500000E+04  1.3196100E-06
  1.5000000E+04  1.1535364E-06
  1.5500000E+04  1.0122223E-06
  1.6000000E+04  8.9142254E-07
  1.6500000E+04  7.8771139E-07
  1.7000000E+04  6.9830722E-07
  1.8000000E+04  5.5373857E-07
  1.9000000E+04  4.4395208E-07
  2.0000000E+04  3.5949502E-07
  2.1000000E+04  2.9375598E-07
  2.2000000E+04  2.4203566E-07
  2.3000000E+04  2.0094309E-07
  2.4000000E+04  1.6799835E-07
  2.5000000E+04  1.4136523E-07
  2.6000000E+04  1.1966808E-07
  2.7000000E+04  1.0186551E-07
  2.8000000E+04  8.7161292E-08
  2.9000000E+04  7.4940957E-08
  3.0000000E+04  6.4726171E-08
  3.1000000E+04  5.6141598E-08
  3.2000000E+04  4.8890530E-08
  3.3000000E+04  4.2736650E-08
  3.4000000E+04  3.7490489E-08
  3.5000000E+04  3.2999240E-08
  3.6000000E+04  2.9138909E-08
  3.8000000E+04  2.2924363E-08
  4.0000000E+04  1.8234556E-08
  4.2000000E+04  1.4650051E-08
  4.4000000E+04  1.1878376E-08
  4.6000000E+04  9.7123195E-09
  4.8000000E+04  8.0029440E-09
  5.0000000E+04  6.6417548E-09
  5.2500000E+04  5.3100557E-09
  5.5000000E+04  4.2857342E-09
  5.7500000E+04  3.4891449E-09
  5.8750000E+04  3.1577903E-09
  6.0000000E+04  2.8633833E-09
  6.2500000E+04  2.3672286E-09
  6.5000000E+04  1.9704438E-09
  6.7500000E+04  1.6505914E-09
  7.0000000E+04  1.3908385E-09
  7.2500000E+04  1.1784311E-09
  7.5000000E+04  1.0036163E-09
  7.7500000E+04  8.5886985E-10
  8.0000000E+04  7.3833942E-10
  8.2500000E+04  6.3743820E-10
  8.5000000E+04  5.5254533E-10
  8.7500000E+04  4.8078326E-10
  9.0000000E+04  4.1984994E-10
  9.2500000E+04  3.6789246E-10
  9.5000000E+04  3.2341106E-10
  9.7500000E+04  2.8518540E-10
  1.0000000E+05  2.5221709E-10
  1.0250000E+05  2.2368525E-10
  1.0500000E+05  1.9891190E-10
  1.1000000E+05  1.5848519E-10
  1.1500000E+05  1.2746469E-10
  1.2000000E+05  1.0340482E-10
  1.2500000E+05  8.4558312E-11
  1.3000000E+05  6.9659983E-11
  1.3500000E+05  5.7782435E-11
  1.4000000E+05  4.8238148E-11
  1.4500000E+05  4.0512102E-11
  1.5000000E+05  3.4214709E-11
  1.5500000E+05  2.9048536E-11
  1.6000000E+05  2.4784597E-11
  1.6500000E+05  2.1245189E-11
  1.7000000E+05  1.8291357E-11
  1.7500000E+05  1.5813667E-11
  1.8000000E+05  1.3725363E-11
  1.8500000E+05  1.1957228E-11
  1.9000000E+05  1.0453709E-11
  1.9500000E+05  9.1699595E-12
  2.0000000E+05  8.0695823E-12
  2.0500000E+05  7.1228834E-12
  2.1000000E+05  6.3055189E-12
  2.2000000E+05  4.9820549E-12
  2.3000000E+05  3.9765266E-12
  2.4000000E+05  3.2036657E-12
  2.5000000E+05  2.6032789E-12
  2.6000000E+05  2.1322727E-12
  2.7000000E+05  1.7593900E-12
  2.8000000E+05  1.4616834E-12
  2.9000000E+05  1.2221199E-12
  3.0000000E+05  1.0279235E-12
  3.1000000E+05  8.6941642E-13
  3.2000000E+05  7.3920320E-13
  3.3000000E+05  6.3158443E-13
  3.4000000E+05  5.4213142E-13
  3.5000000E+05  4.6737714E-13
  3.6000000E+05  4.0458889E-13
  3.7000000E+05  3.5159817E-13
  3.8000000E+05  3.0667266E-13
  3.9000000E+05  2.6842029E-13
  4.0000000E+05  2.3571648E-13
  4.1000000E+05  2.0764773E-13
  4.2000000E+05  1.8346807E-13
  4.3000000E+05  1.6256518E-13
  4.4000000E+05  1.4443428E-13
  4.6000000E+05  1.1488692E-13
  4.8000000E+05  9.2250874E-14
  5.0000000E+05  7.4718074E-14
  5.1250000E+05  6.5762894E-14
  5.2500000E+05  5.8052003E-14
  5.3750000E+05  5.1389284E-14
  5.5000000E+05  4.5613079E-14
  5.7500000E+05  3.6207349E-14
  5.8750000E+05  3.2373578E-14
  6.0000000E+05  2.9010318E-14
  6.2500000E+05  2.3443323E-14
  6.5000000E+05  1.9094145E-14
  6.7500000E+05  1.5665117E-14
  7.0000000E+05  1.2938586E-14
  7.2500000E+05  1.0753560E-14
  7.5000000E+05  8.9896814E-15
  7.7500000E+05  7.5560820E-15
  8.0000000E+05  6.3835095E-15
  8.2500000E+05  5.4187233E-15
  8.5000000E+05  4.6204626E-15
  8.7500000E+05  3.9565085E-15
  9.0000000E+05  3.4015253E-15
  9.2500000E+05  2.9354565E-15
  9.5000000E+05  2.5423265E-15
  9.7500000E+05  2.2093336E-15
  1.0000000E+06  1.9261594E-15
  1.0250000E+06  1.6844425E-15
  1.0500000E+06  1.4773729E-15
  1.0750000E+06  1.2993769E-15
  1.1000000E+06  1.1458727E-15
  1.1250000E+06  1.0130775E-15
  1.1500000E+06  8.9785512E-16
  1.2000000E+06  7.1011803E-16
  1.2500000E+06  5.6648730E-16
  1.3000000E+06  4.5551678E-16
  1.3500000E+06  3.6899683E-16
  1.4000000E+06  3.0096736E-16
  1.4500000E+06  2.4705424E-16
  1.5000000E+06  2.0401413E-16
  1.5500000E+06  1.6941946E-16
  1.6000000E+06  1.4143504E-16
  1.6500000E+06  1.1866144E-16
  1.7000000E+06  1.0002271E-16
  1.7500000E+06  8.4685706E-17
  1.8000000E+06  7.2001153E-17
  1.8500000E+06  6.1459722E-17
  1.9000000E+06  5.2659560E-17
  1.9500000E+06  4.5281582E-17
  2.0000000E+06  3.9070731E-17
  2.0500000E+06  3.3822044E-17
  2.1000000E+06  2.9369953E-17
  2.1500000E+06  2.5580006E-17
  2.2000000E+06  2.2342645E-17
  2.2500000E+06  1.9568227E-17
  2.3000000E+06  1.7183087E-17
  2.4000000E+06  1.3348017E-17
  2.5000000E+06  1.0465268E-17
  2.6000000E+06  8.2758038E-18
  2.7000000E+06  6.5968743E-18
  2.8000000E+06  5.2979543E-18
  2.9000000E+06  4.2846586E-18
  3.0000000E+06  3.4879541E-18
  3.1000000E+06  2.8567944E-18
  3.2000000E+06  2.3532261E-18
  3.3000000E+06  1.9488005E-18
  3.4000000E+06  1.6221466E-18
  3.5000000E+06  1.3569798E-18
  3.6000000E+06  1.1406681E-18
  
  
#  58   9  M5  EION =  8.850000000E+02 eV   279
#  S(0) = 8.486729E+00
  4.4250000E+00  0.0000000E+00
  4.4250000E+02  0.0000000E+00
  4.4250000E+02  3.3102739E-03
  8.8500000E+02  3.3102739E-03
  8.8500000E+02  6.4977787E-04
  8.8500895E+02  6.4977787E-04
  8.8510264E+02  6.8637358E-04
  8.8519634E+02  7.2444062E-04
  8.8529003E+02  7.6398646E-04
  8.8538372E+02  8.0501817E-04
  8.8557111E+02  8.9156489E-04
  8.8575850E+02  9.8412566E-04
  8.8613328E+02  1.1874095E-03
  8.8650805E+02  1.4149591E-03
  8.8725761E+02  1.9417133E-03
  8.8763238E+02  2.2394279E-03
  8.8800716E+02  2.5583405E-03
  8.8875671E+02  3.2520209E-03
  8.8950626E+02  4.0031013E-03
  8.9100537E+02  5.5747713E-03
  8.9175492E+02  6.3409844E-03
  8.9250447E+02  7.0625547E-03
  8.9325403E+02  7.7230961E-03
  8.9400358E+02  8.3132290E-03
  8.9550268E+02  9.2755317E-03
  8.9700179E+02  9.9777382E-03
  8.9850089E+02  1.0481145E-02
  9.0000000E+02  1.0846978E-02
  9.0156250E+02  1.1132882E-02
  9.0312500E+02  1.1356650E-02
  9.0468750E+02  1.1539708E-02
  9.0625000E+02  1.1693492E-02
  9.0937500E+02  1.1930703E-02
  9.1250000E+02  1.2080084E-02
  9.2500000E+02  1.1944377E-02
  9.3125000E+02  1.1683045E-02
  9.3750000E+02  1.1441920E-02
  9.4375000E+02  1.1242705E-02
  9.5000000E+02  1.1069037E-02
  9.6250000E+02  1.0724903E-02
  9.7500000E+02  1.0368380E-02
  9.8750000E+02  1.0043519E-02
  1.0000000E+03  9.7584923E-03
  1.0250000E+03  9.2226959E-03
  1.0375000E+03  8.9636987E-03
  1.0500000E+03  8.7200665E-03
  1.0625000E+03  8.4912742E-03
  1.0750000E+03  8.2715245E-03
  1.1000000E+03  7.8455654E-03
  1.1500000E+03  7.0741789E-03
  1.2000000E+03  6.3904450E-03
  1.2500000E+03  5.7871491E-03
  1.3000000E+03  5.2499131E-03
  1.3500000E+03  4.7734490E-03
  1.4000000E+03  4.3497197E-03
  1.4500000E+03  3.9714598E-03
  1.5000000E+03  3.6337943E-03
  1.6000000E+03  3.0597439E-03
  1.7000000E+03  2.5947277E-03
  1.8000000E+03  2.2153637E-03
  1.9000000E+03  1.9029626E-03
  2.0000000E+03  1.6441108E-03
  2.1000000E+03  1.4282197E-03
  2.2000000E+03  1.2469674E-03
  2.3000000E+03  1.0938569E-03
  2.4000000E+03  9.6378082E-04
  2.5000000E+03  8.5268037E-04
  2.6000000E+03  7.5730515E-04
  2.7000000E+03  6.7503589E-04
  2.8000000E+03  6.0374964E-04
  2.9000000E+03  5.4171590E-04
  3.0000000E+03  4.8751593E-04
  3.1000000E+03  4.3998029E-04
  3.2000000E+03  3.9813976E-04
  3.4000000E+03  3.2844643E-04
  3.6000000E+03  2.7341673E-04
  3.8000000E+03  2.2947452E-04
  4.0000000E+03  1.9402875E-04
  4.2000000E+03  1.6517296E-04
  4.4000000E+03  1.4148424E-04
  4.6000000E+03  1.2188731E-04
  4.8000000E+03  1.0556076E-04
  5.0000000E+03  9.1870101E-05
  5.2500000E+03  7.7720038E-05
  5.5000000E+03  6.6181000E-05
  5.7500000E+03  5.6695831E-05
  6.0000000E+03  4.8841370E-05
  6.5000000E+03  3.6798612E-05
  6.7500000E+03  3.2161754E-05
  7.0000000E+03  2.8226955E-05
  7.2500000E+03  2.4870734E-05
  7.5000000E+03  2.1994213E-05
  8.0000000E+03  1.7376331E-05
  8.5000000E+03  1.3897623E-05
  9.0000000E+03  1.1238016E-05
  9.5000000E+03  9.1775246E-06
  1.0000000E+04  7.5620222E-06
  1.0500000E+04  6.2816525E-06
  1.1000000E+04  5.2568750E-06
  1.1500000E+04  4.4292765E-06
  1.2000000E+04  3.7553988E-06
  1.2500000E+04  3.2025189E-06
  1.3000000E+04  2.7457300E-06
  1.3500000E+04  2.3658790E-06
  1.4000000E+04  2.0480984E-06
  1.4500000E+04  1.7807498E-06
  1.5000000E+04  1.5546465E-06
  1.5500000E+04  1.3624818E-06
  1.6000000E+04  1.1984057E-06
  1.6500000E+04  1.0577017E-06
  1.7000000E+04  9.3654417E-07
  1.8000000E+04  7.4094396E-07
  1.9000000E+04  5.9272036E-07
  2.0000000E+04  4.7892855E-07
  2.1000000E+04  3.9053228E-07
  2.2000000E+04  3.2112018E-07
  2.3000000E+04  2.6607371E-07
  2.4000000E+04  2.2202166E-07
  2.5000000E+04  1.8647150E-07
  2.6000000E+04  1.5755917E-07
  2.7000000E+04  1.3387590E-07
  2.8000000E+04  1.1434611E-07
  2.9000000E+04  9.8140997E-08
  3.0000000E+04  8.4616365E-08
  3.1000000E+04  7.3267526E-08
  3.2000000E+04  6.3695951E-08
  3.3000000E+04  5.5584652E-08
  3.4000000E+04  4.8679884E-08
  3.5000000E+04  4.2777246E-08
  3.6000000E+04  3.7711038E-08
  3.8000000E+04  2.9572034E-08
  4.0000000E+04  2.3447055E-08
  4.2000000E+04  1.8778478E-08
  4.4000000E+04  1.5178330E-08
  4.6000000E+04  1.2372349E-08
  4.8000000E+04  1.0163815E-08
  5.0000000E+04  8.4097233E-09
  5.2500000E+04  6.6985606E-09
  5.5000000E+04  5.3865409E-09
  5.7500000E+04  4.3694132E-09
  5.8750000E+04  3.9473264E-09
  6.0000000E+04  3.5728800E-09
  6.2500000E+04  2.9432513E-09
  6.5000000E+04  2.4412455E-09
  6.7500000E+04  2.0377803E-09
  7.0000000E+04  1.7110893E-09
  7.2500000E+04  1.4447231E-09
  7.5000000E+04  1.2261316E-09
  7.7500000E+04  1.0456538E-09
  8.0000000E+04  8.9579428E-10
  8.2500000E+04  7.7069220E-10
  8.5000000E+04  6.6573153E-10
  8.7500000E+04  5.7725148E-10
  9.0000000E+04  5.0233010E-10
  9.2500000E+04  4.3862088E-10
  9.5000000E+04  3.8422889E-10
  1.0000000E+05  2.9752299E-10
  1.0500000E+05  2.3296152E-10
  1.1000000E+05  1.8427032E-10
  1.1500000E+05  1.4711773E-10
  1.2000000E+05  1.1846513E-10
  1.2500000E+05  9.6149970E-11
  1.3000000E+05  7.8612200E-11
  1.3500000E+05  6.4712636E-11
  1.4000000E+05  5.3610031E-11
  1.4500000E+05  4.4676623E-11
  1.5000000E+05  3.7439322E-11
  1.5500000E+05  3.1538388E-11
  1.6000000E+05  2.6698021E-11
  1.6500000E+05  2.2705057E-11
  1.7000000E+05  1.9393464E-11
  1.7500000E+05  1.6633060E-11
  1.8000000E+05  1.4321098E-11
  1.8500000E+05  1.2375960E-11
  1.9000000E+05  1.0732408E-11
  1.9500000E+05  9.3380181E-12
  2.0000000E+05  8.1504364E-12
  2.0500000E+05  7.1352653E-12
  2.1000000E+05  6.2644330E-12
  2.2000000E+05  4.8677718E-12
  2.3000000E+05  3.8204858E-12
  2.4000000E+05  3.0261588E-12
  2.5000000E+05  2.4173436E-12
  2.6000000E+05  1.9461812E-12
  2.7000000E+05  1.5782722E-12
  2.8000000E+05  1.2885936E-12
  2.9000000E+05  1.0587406E-12
  3.0000000E+05  8.7503585E-13
  3.1000000E+05  7.2721806E-13
  3.2000000E+05  6.0752023E-13
  3.3000000E+05  5.1001371E-13
  3.4000000E+05  4.3013737E-13
  3.5000000E+05  3.6435617E-13
  3.6000000E+05  3.0991115E-13
  3.7000000E+05  2.6463484E-13
  3.8000000E+05  2.2681376E-13
  3.9000000E+05  1.9508537E-13
  4.0000000E+05  1.6836011E-13
  4.1000000E+05  1.4576203E-13
  4.2000000E+05  1.2658332E-13
  4.3000000E+05  1.1024933E-13
  4.4000000E+05  9.6291356E-14
  4.6000000E+05  7.4035770E-14
  4.8000000E+05  5.7485893E-14
  5.0000000E+05  4.5041441E-14
  5.1250000E+05  3.8838079E-14
  5.2500000E+05  3.3593631E-14
  5.3750000E+05  2.9143954E-14
  5.5000000E+05  2.5355670E-14
  5.6250000E+05  2.2119911E-14
  5.7500000E+05  1.9347431E-14
  5.8750000E+05  1.6964763E-14
  6.0000000E+05  1.4911196E-14
  6.2500000E+05  1.1598413E-14
  6.5000000E+05  9.0986650E-15
  6.6250000E+05  8.0828922E-15
  6.7500000E+05  7.1941687E-15
  7.0000000E+05  5.7301707E-15
  7.2500000E+05  4.5954036E-15
  7.5000000E+05  3.7089897E-15
  7.7500000E+05  3.0115418E-15
  8.0000000E+05  2.4590384E-15
  8.2500000E+05  2.0185598E-15
  8.5000000E+05  1.6652856E-15
  8.7500000E+05  1.3803485E-15
  9.0000000E+05  1.1493000E-15
  9.2500000E+05  9.6099958E-16
  9.5000000E+05  8.0680145E-16
  9.7500000E+05  6.7995360E-16
  1.0000000E+06  5.7515197E-16
  1.0250000E+06  4.8820685E-16
  1.0500000E+06  4.1579163E-16
  1.0750000E+06  3.5525126E-16
  1.1000000E+06  3.0445631E-16
  1.1250000E+06  2.6169112E-16
  1.1500000E+06  2.2556734E-16
  1.1750000E+06  1.9495678E-16
  1.2000000E+06  1.6893897E-16
  1.2250000E+06  1.4676005E-16
  1.2500000E+06  1.2780035E-16
  1.3000000E+06  9.7581812E-17
  1.3500000E+06  7.5155910E-17
  1.4000000E+06  5.8353607E-17
  1.4500000E+06  4.5651956E-17
  1.5000000E+06  3.5969408E-17
  1.5500000E+06  2.8529989E-17
  1.6000000E+06  2.2771600E-17
  1.6500000E+06  1.8283319E-17
  1.7000000E+06  1.4762128E-17
  1.7500000E+06  1.1982562E-17
  1.8000000E+06  9.7755518E-18
  1.8500000E+06  8.0133873E-18
  1.9000000E+06  6.5989372E-18
  1.9500000E+06  5.4578521E-18
  2.0000000E+06  4.5328660E-18
  2.0500000E+06  3.7796057E-18
  2.1000000E+06  3.1634881E-18
  2.1500000E+06  2.6574212E-18
  2.2000000E+06  2.2400726E-18
  2.2500000E+06  1.8945612E-18
  2.3000000E+06  1.6074668E-18
  2.3500000E+06  1.3680769E-18
  2.4000000E+06  1.1677928E-18
  2.4500000E+06  9.9968282E-19
  2.5000000E+06  8.5813676E-19
  2.5500000E+06  7.3859700E-19
  2.6000000E+06  6.3734605E-19
  2.6500000E+06  5.5134183E-19
  2.7000000E+06  4.7808778E-19
  2.7500000E+06  4.1552812E-19
  2.8000000E+06  3.6196460E-19
  2.8500000E+06  3.1598979E-19
  2.9000000E+06  2.7643258E-19
  3.0000000E+06  2.1282310E-19
  3.1000000E+06  1.6508593E-19
  3.2000000E+06  1.2895666E-19
  3.3000000E+06  1.0140674E-19
  3.4000000E+06  8.0264212E-20
  3.5000000E+06  6.3937714E-20
  
  
#  58  10  N1  EION =  2.910000000E+02 eV   280
#  S(0) = 8.023811E-01
  2.8607971E+00  0.0000000E+00
  2.8607971E+02  0.0000000E+00
  2.8607971E+02  1.2964203E-03
  2.9100000E+02  1.2964203E-03
  2.9100293E+02  1.2964203E-03
  2.9122786E+02  1.2901483E-03
  2.9145279E+02  1.2840955E-03
  2.9167771E+02  1.2782533E-03
  2.9190264E+02  1.2726139E-03
  2.9235249E+02  1.2619143E-03
  2.9280235E+02  1.2519428E-03
  2.9370205E+02  1.2339992E-03
  2.9460176E+02  1.2184596E-03
  2.9640117E+02  1.1935557E-03
  2.9820059E+02  1.1754601E-03
  3.0000000E+02  1.1627324E-03
  3.0250000E+02  1.1517158E-03
  3.0500000E+02  1.1460552E-03
  3.0750000E+02  1.1436221E-03
  3.1000000E+02  1.1427750E-03
  3.1500000E+02  1.1413655E-03
  3.1750000E+02  1.1394716E-03
  3.2000000E+02  1.1363897E-03
  3.2500000E+02  1.1267208E-03
  3.3000000E+02  1.1135859E-03
  3.3500000E+02  1.0988906E-03
  3.4000000E+02  1.0842122E-03
  3.4500000E+02  1.0704372E-03
  3.5000000E+02  1.0578036E-03
  3.5500000E+02  1.0461241E-03
  3.6000000E+02  1.0349997E-03
  3.6500000E+02  1.0240278E-03
  3.7000000E+02  1.0129089E-03
  3.7500000E+02  1.0014977E-03
  3.8000000E+02  9.8978160E-04
  3.9000000E+02  9.6589436E-04
  4.0000000E+02  9.4236277E-04
  4.1000000E+02  9.1992940E-04
  4.2000000E+02  8.9864868E-04
  4.3000000E+02  8.7811424E-04
  4.4000000E+02  8.5792475E-04
  4.5000000E+02  8.3790587E-04
  4.6000000E+02  8.1816953E-04
  4.7000000E+02  7.9889596E-04
  4.8000000E+02  7.8028664E-04
  4.9000000E+02  7.6239066E-04
  5.0000000E+02  7.4513556E-04
  5.1250000E+02  7.2433732E-04
  5.2500000E+02  7.0419946E-04
  5.3750000E+02  6.8462102E-04
  5.5000000E+02  6.6568162E-04
  5.7500000E+02  6.2994897E-04
  5.8750000E+02  6.1317202E-04
  6.0000000E+02  5.9707528E-04
  6.2500000E+02  5.6655588E-04
  6.5000000E+02  5.3800132E-04
  6.7500000E+02  5.1148287E-04
  7.0000000E+02  4.8687957E-04
  7.2500000E+02  4.6396957E-04
  7.5000000E+02  4.4257260E-04
  8.0000000E+02  4.0380932E-04
  8.5000000E+02  3.6990980E-04
  9.0000000E+02  3.4003248E-04
  9.5000000E+02  3.1355425E-04
  1.0000000E+03  2.9006226E-04
  1.0500000E+03  2.6909558E-04
  1.1000000E+03  2.5029285E-04
  1.1500000E+03  2.3338035E-04
  1.2000000E+03  2.1812207E-04
  1.2500000E+03  2.0431401E-04
  1.3000000E+03  1.9177625E-04
  1.3500000E+03  1.8035307E-04
  1.4000000E+03  1.6991527E-04
  1.4500000E+03  1.6035533E-04
  1.5000000E+03  1.5157954E-04
  1.6000000E+03  1.3605960E-04
  1.7000000E+03  1.2280837E-04
  1.8000000E+03  1.1140329E-04
  1.9000000E+03  1.0151589E-04
  2.0000000E+03  9.2888003E-05
  2.1000000E+03  8.5314205E-05
  2.2000000E+03  7.8629330E-05
  2.3000000E+03  7.2699308E-05
  2.4000000E+03  6.7414418E-05
  2.5000000E+03  6.2684185E-05
  2.6000000E+03  5.8433456E-05
  2.7000000E+03  5.4599415E-05
  2.8000000E+03  5.1129213E-05
  2.9000000E+03  4.7978136E-05
  3.0000000E+03  4.5108153E-05
  3.1000000E+03  4.2486737E-05
  3.2000000E+03  4.0085945E-05
  3.4000000E+03  3.5852971E-05
  3.6000000E+03  3.2251841E-05
  3.8000000E+03  2.9162545E-05
  4.0000000E+03  2.6492197E-05
  4.2000000E+03  2.4168142E-05
  4.4000000E+03  2.2132891E-05
  4.6000000E+03  2.0340449E-05
  4.8000000E+03  1.8753575E-05
  5.0000000E+03  1.7341916E-05
  5.2500000E+03  1.5786194E-05
  5.5000000E+03  1.4426150E-05
  5.7500000E+03  1.3230293E-05
  6.0000000E+03  1.2173236E-05
  6.5000000E+03  1.0396653E-05
  6.7500000E+03  9.6462262E-06
  7.0000000E+03  8.9714066E-06
  7.2500000E+03  8.3624385E-06
  7.5000000E+03  7.8110938E-06
  7.7500000E+03  7.3103904E-06
  8.0000000E+03  6.8543750E-06
  8.2500000E+03  6.4379456E-06
  8.5000000E+03  6.0567068E-06
  9.0000000E+03  5.3850858E-06
  9.5000000E+03  4.8146280E-06
  1.0000000E+04  4.3262772E-06
  1.0500000E+04  3.9052383E-06
  1.1000000E+04  3.5398852E-06
  1.1500000E+04  3.2209790E-06
  1.2000000E+04  2.9411058E-06
  1.2500000E+04  2.6942624E-06
  1.3000000E+04  2.4755441E-06
  1.3500000E+04  2.2809168E-06
  1.4000000E+04  2.1070384E-06
  1.4500000E+04  1.9511199E-06
  1.5000000E+04  1.8108221E-06
  1.5500000E+04  1.6841715E-06
  1.6000000E+04  1.5694928E-06
  1.6500000E+04  1.4653578E-06
  1.7000000E+04  1.3705435E-06
  1.8000000E+04  1.2048101E-06
  1.9000000E+04  1.0654575E-06
  2.0000000E+04  9.4730763E-07
  2.1000000E+04  8.4638221E-07
  2.2000000E+04  7.5958392E-07
  2.3000000E+04  6.8447450E-07
  2.4000000E+04  6.1911290E-07
  2.5000000E+04  5.6193922E-07
  2.6000000E+04  5.1168896E-07
  2.7000000E+04  4.6732840E-07
  2.8000000E+04  4.2800624E-07
  2.9000000E+04  3.9301668E-07
  3.0000000E+04  3.6177089E-07
  3.1000000E+04  3.3377466E-07
  3.2000000E+04  3.0861087E-07
  3.3000000E+04  2.8592586E-07
  3.4000000E+04  2.6541827E-07
  3.5000000E+04  2.4683006E-07
  3.6000000E+04  2.2993940E-07
  3.8000000E+04  2.0051078E-07
  4.0000000E+04  1.7588583E-07
  4.2000000E+04  1.5511684E-07
  4.4000000E+04  1.3747374E-07
  4.6000000E+04  1.2238751E-07
  4.8000000E+04  1.0940986E-07
  5.0000000E+04  9.8184319E-08
  5.2500000E+04  8.6185811E-08
  5.5000000E+04  7.6039557E-08
  5.7500000E+04  6.7402008E-08
  5.8750000E+04  6.3562373E-08
  6.0000000E+04  6.0003511E-08
  6.2500000E+04  5.3630346E-08
  6.5000000E+04  4.8111596E-08
  6.7500000E+04  4.3309455E-08
  7.0000000E+04  3.9111986E-08
  7.2500000E+04  3.5427602E-08
  7.5000000E+04  3.2180849E-08
  7.7500000E+04  2.9309170E-08
  8.0000000E+04  2.6760402E-08
  8.2500000E+04  2.4490834E-08
  8.5000000E+04  2.2463645E-08
  8.7500000E+04  2.0647685E-08
  9.0000000E+04  1.9016468E-08
  9.2500000E+04  1.7547378E-08
  9.5000000E+04  1.6221026E-08
  9.7500000E+04  1.5020725E-08
  1.0000000E+05  1.3932060E-08
  1.0250000E+05  1.2942539E-08
  1.0500000E+05  1.2041300E-08
  1.1000000E+05  1.0466960E-08
  1.1500000E+05  9.1465055E-09
  1.2000000E+05  8.0315572E-09
  1.2500000E+05  7.0843081E-09
  1.3000000E+05  6.2749304E-09
  1.3500000E+05  5.5796846E-09
  1.4000000E+05  4.9795315E-09
  1.4500000E+05  4.4590817E-09
  1.5000000E+05  4.0058063E-09
  1.5500000E+05  3.6094397E-09
  1.6000000E+05  3.2615201E-09
  1.6500000E+05  2.9550324E-09
  1.7000000E+05  2.6841307E-09
  1.7500000E+05  2.4439213E-09
  1.8000000E+05  2.2302853E-09
  1.8500000E+05  2.0397394E-09
  1.9000000E+05  1.8693257E-09
  1.9500000E+05  1.7165219E-09
  2.0000000E+05  1.5791697E-09
  2.0500000E+05  1.4554152E-09
  2.1000000E+05  1.3436611E-09
  2.1500000E+05  1.2425268E-09
  2.2000000E+05  1.1508156E-09
  2.2500000E+05  1.0674858E-09
  2.3000000E+05  9.9162880E-10
  2.4000000E+05  8.5924925E-10
  2.5000000E+05  7.4840611E-10
  2.6000000E+05  6.5500450E-10
  2.7000000E+05  5.7583418E-10
  2.8000000E+05  5.0835772E-10
  2.9000000E+05  4.5055261E-10
  3.0000000E+05  4.0079434E-10
  3.1000000E+05  3.5776905E-10
  3.2000000E+05  3.2040734E-10
  3.3000000E+05  2.8783350E-10
  3.4000000E+05  2.5932637E-10
  3.5000000E+05  2.3428890E-10
  3.6000000E+05  2.1222418E-10
  3.7000000E+05  1.9271665E-10
  3.8000000E+05  1.7541716E-10
  3.9000000E+05  1.6003100E-10
  4.0000000E+05  1.4630852E-10
  4.1000000E+05  1.3403738E-10
  4.2000000E+05  1.2303633E-10
  4.3000000E+05  1.1315004E-10
  4.4000000E+05  1.0424499E-10
  4.5000000E+05  9.6206013E-11
  4.6000000E+05  8.8933459E-11
  4.7000000E+05  8.2340856E-11
  4.8000000E+05  7.6352914E-11
  5.0000000E+05  6.5936322E-11
  5.1250000E+05  6.0327600E-11
  5.2500000E+05  5.5307363E-11
  5.3750000E+05  5.0802628E-11
  5.5000000E+05  4.6750767E-11
  5.7500000E+05  3.9797485E-11
  5.8750000E+05  3.6809272E-11
  6.0000000E+05  3.4098264E-11
  6.1250000E+05  3.1633971E-11
  6.2500000E+05  2.9389767E-11
  6.3750000E+05  2.7342336E-11
  6.5000000E+05  2.5471209E-11
  6.7500000E+05  2.2187927E-11
  7.0000000E+05  1.9419596E-11
  7.2500000E+05  1.7071772E-11
  7.5000000E+05  1.5069705E-11
  7.7500000E+05  1.3353745E-11
  8.0000000E+05  1.1875946E-11
  8.2500000E+05  1.0597527E-11
  8.5000000E+05  9.4869113E-12
  8.7500000E+05  8.5182168E-12
  9.0000000E+05  7.6701215E-12
  9.2500000E+05  6.9249693E-12
  9.5000000E+05  6.2680646E-12
  9.7500000E+05  5.6871219E-12
  1.0000000E+06  5.1718159E-12
  1.0250000E+06  4.7134276E-12
  1.0500000E+06  4.3045639E-12
  1.0750000E+06  3.9389279E-12
  1.1000000E+06  3.6111358E-12
  1.1250000E+06  3.3165729E-12
  1.1500000E+06  3.0512708E-12
  1.1750000E+06  2.8118052E-12
  1.2000000E+06  2.5952125E-12
  1.2250000E+06  2.3989209E-12
  1.2500000E+06  2.2206903E-12
  1.2750000E+06  2.0585645E-12
  1.3000000E+06  1.9108306E-12
  1.3250000E+06  1.7759848E-12
  1.3500000E+06  1.6527056E-12
  1.4000000E+06  1.4363213E-12
  1.4500000E+06  1.2538686E-12
  1.5000000E+06  1.0991856E-12
  1.5500000E+06  9.6734790E-13
  1.6000000E+06  8.5440718E-13
  1.6500000E+06  7.5719547E-13
  1.7000000E+06  6.7317058E-13
  1.7500000E+06  6.0031709E-13
  1.8000000E+06  5.3696875E-13
  1.8500000E+06  4.8172871E-13
  
  
#  58  11  N2  EION =  2.250000000E+02 eV   289
#  S(0) = 8.705665E-01
  2.1993877E+00  0.0000000E+00
  2.1993877E+02  0.0000000E+00
  2.1993877E+02  9.7149059E-04
  2.2500000E+02  9.7149059E-04
  2.2500272E+02  9.7149059E-04
  2.2575259E+02  9.6740344E-04
  2.2650245E+02  9.6397040E-04
  2.2725231E+02  9.6134161E-04
  2.2800218E+02  9.5949598E-04
  2.2950190E+02  9.5775581E-04
  2.3100163E+02  9.5782763E-04
  2.3250136E+02  9.5887075E-04
  2.3400109E+02  9.6025975E-04
  2.3550082E+02  9.6157708E-04
  2.3700054E+02  9.6257147E-04
  2.4000000E+02  9.6315826E-04
  2.4500000E+02  9.6008560E-04
  2.5000000E+02  9.5397454E-04
  2.5500000E+02  9.4734239E-04
  2.5750000E+02  9.4435180E-04
  2.6000000E+02  9.4170290E-04
  2.6500000E+02  9.3744545E-04
  2.7000000E+02  9.3425721E-04
  2.7500000E+02  9.3161097E-04
  2.8000000E+02  9.2907359E-04
  2.8500000E+02  9.2640523E-04
  2.9000000E+02  9.2353351E-04
  3.0000000E+02  9.1730481E-04
  3.1000000E+02  9.1069408E-04
  3.2000000E+02  9.0368662E-04
  3.4000000E+02  8.8770304E-04
  3.5000000E+02  8.7878600E-04
  3.6000000E+02  8.6948013E-04
  3.7000000E+02  8.5988518E-04
  3.8000000E+02  8.4995757E-04
  4.0000000E+02  8.2892942E-04
  4.2000000E+02  8.0662011E-04
  4.4000000E+02  7.8390270E-04
  4.6000000E+02  7.6119054E-04
  4.8000000E+02  7.3835132E-04
  5.0000000E+02  7.1552604E-04
  5.2500000E+02  6.8749401E-04
  5.5000000E+02  6.6043126E-04
  5.7500000E+02  6.3422492E-04
  5.8750000E+02  6.2141520E-04
  6.0000000E+02  6.0884689E-04
  6.2500000E+02  5.8453772E-04
  6.5000000E+02  5.6133694E-04
  6.7500000E+02  5.3918346E-04
  7.0000000E+02  5.1803839E-04
  7.2500000E+02  4.9787009E-04
  7.5000000E+02  4.7866154E-04
  8.0000000E+02  4.4303625E-04
  8.5000000E+02  4.1079493E-04
  9.0000000E+02  3.8156208E-04
  9.5000000E+02  3.5506578E-04
  1.0000000E+03  3.3102068E-04
  1.0500000E+03  3.0915428E-04
  1.1000000E+03  2.8921797E-04
  1.1500000E+03  2.7100518E-04
  1.2000000E+03  2.5434765E-04
  1.2500000E+03  2.3908864E-04
  1.3000000E+03  2.2507935E-04
  1.3500000E+03  2.1218923E-04
  1.4000000E+03  2.0030634E-04
  1.4500000E+03  1.8933262E-04
  1.5000000E+03  1.7918130E-04
  1.6000000E+03  1.6104750E-04
  1.7000000E+03  1.4538492E-04
  1.8000000E+03  1.3177661E-04
  1.9000000E+03  1.1988751E-04
  2.0000000E+03  1.0944672E-04
  2.1000000E+03  1.0023387E-04
  2.2000000E+03  9.2068321E-05
  2.3000000E+03  8.4801021E-05
  2.4000000E+03  7.8308146E-05
  2.5000000E+03  7.2486216E-05
  2.6000000E+03  6.7248225E-05
  2.7000000E+03  6.2520652E-05
  2.8000000E+03  5.8241019E-05
  2.9000000E+03  5.4355982E-05
  3.0000000E+03  5.0819812E-05
  3.1000000E+03  4.7593102E-05
  3.2000000E+03  4.4641766E-05
  3.4000000E+03  3.9450735E-05
  3.6000000E+03  3.5052527E-05
  3.8000000E+03  3.1297903E-05
  4.0000000E+03  2.8070742E-05
  4.2000000E+03  2.5279643E-05
  4.4000000E+03  2.2851813E-05
  4.6000000E+03  2.0728790E-05
  4.8000000E+03  1.8863296E-05
  5.0000000E+03  1.7216786E-05
  5.2500000E+03  1.5418821E-05
  5.5000000E+03  1.3863571E-05
  5.7500000E+03  1.2510898E-05
  5.8750000E+03  1.1900181E-05
  6.0000000E+03  1.1328509E-05
  6.2500000E+03  1.0290199E-05
  6.5000000E+03  9.3745111E-06
  6.7500000E+03  8.5637602E-06
  7.0000000E+03  7.8432646E-06
  7.2500000E+03  7.2007597E-06
  7.5000000E+03  6.6259484E-06
  7.7500000E+03  6.1101350E-06
  8.0000000E+03  5.6459362E-06
  8.2500000E+03  5.2270565E-06
  8.5000000E+03  4.8481045E-06
  8.7500000E+03  4.5044426E-06
  9.0000000E+03  4.1920659E-06
  9.2500000E+03  3.9075041E-06
  9.5000000E+03  3.6477390E-06
  1.0000000E+04  3.1923961E-06
  1.0500000E+04  2.8086408E-06
  1.1000000E+04  2.4830003E-06
  1.1500000E+04  2.2049322E-06
  1.2000000E+04  1.9661034E-06
  1.2500000E+04  1.7598708E-06
  1.3000000E+04  1.5808938E-06
  1.3500000E+04  1.4248450E-06
  1.4000000E+04  1.2881947E-06
  1.4500000E+04  1.1680443E-06
  1.5000000E+04  1.0619981E-06
  1.5500000E+04  9.6806490E-07
  1.6000000E+04  8.8458086E-07
  1.6500000E+04  8.1014815E-07
  1.7000000E+04  7.4358667E-07
  1.7500000E+04  6.8389551E-07
  1.8000000E+04  6.3022215E-07
  1.8500000E+04  5.8183755E-07
  1.9000000E+04  5.3811553E-07
  1.9500000E+04  4.9851624E-07
  2.0000000E+04  4.6257268E-07
  2.0500000E+04  4.2987967E-07
  2.1000000E+04  4.0008436E-07
  2.2000000E+04  3.4799180E-07
  2.3000000E+04  3.0425554E-07
  2.4000000E+04  2.6729437E-07
  2.5000000E+04  2.3586953E-07
  2.6000000E+04  2.0900161E-07
  2.7000000E+04  1.8590973E-07
  2.8000000E+04  1.6596644E-07
  2.9000000E+04  1.4866383E-07
  3.0000000E+04  1.3358797E-07
  3.1000000E+04  1.2039953E-07
  3.2000000E+04  1.0881857E-07
  3.3000000E+04  9.8612859E-08
  3.4000000E+04  8.9588789E-08
  3.5000000E+04  8.1584133E-08
  3.6000000E+04  7.4462323E-08
  3.7000000E+04  6.8107870E-08
  3.8000000E+04  6.2422696E-08
  3.9000000E+04  5.7323177E-08
  4.0000000E+04  5.2737744E-08
  4.1000000E+04  4.8604933E-08
  4.2000000E+04  4.4871750E-08
  4.3000000E+04  4.1492356E-08
  4.4000000E+04  3.8426976E-08
  4.6000000E+04  3.3104221E-08
  4.8000000E+04  2.8675729E-08
  5.0000000E+04  2.4966193E-08
  5.1250000E+04  2.2950958E-08
  5.2500000E+04  2.1135588E-08
  5.3750000E+04  1.9496654E-08
  5.5000000E+04  1.8013886E-08
  5.7500000E+04  1.5448748E-08
  5.8750000E+04  1.4337698E-08
  6.0000000E+04  1.3324838E-08
  6.2500000E+04  1.1553867E-08
  6.5000000E+04  1.0067553E-08
  6.7500000E+04  8.8125935E-09
  7.0000000E+04  7.7470062E-09
  7.2500000E+04  6.8374600E-09
  7.5000000E+04  6.0572887E-09
  7.7500000E+04  5.3850057E-09
  8.0000000E+04  4.8031828E-09
  8.2500000E+04  4.2975951E-09
  8.5000000E+04  3.8565644E-09
  8.7500000E+04  3.4704498E-09
  9.0000000E+04  3.1312517E-09
  9.2500000E+04  2.8322991E-09
  9.5000000E+04  2.5680026E-09
  9.7500000E+04  2.3336580E-09
  1.0000000E+05  2.1252902E-09
  1.0250000E+05  1.9395264E-09
  1.0500000E+05  1.7734940E-09
  1.0750000E+05  1.6247368E-09
  1.1000000E+05  1.4911481E-09
  1.1250000E+05  1.3709148E-09
  1.1500000E+05  1.2624715E-09
  1.1750000E+05  1.1644626E-09
  1.2000000E+05  1.0757105E-09
  1.2250000E+05  9.9518950E-10
  1.2500000E+05  9.2200407E-10
  1.3000000E+05  7.9459990E-10
  1.3500000E+05  6.8829905E-10
  1.4000000E+05  5.9906017E-10
  1.4500000E+05  5.2371459E-10
  1.5000000E+05  4.5975764E-10
  1.5500000E+05  4.0519451E-10
  1.6000000E+05  3.5842538E-10
  1.6500000E+05  3.1815874E-10
  1.7000000E+05  2.8334514E-10
  1.7500000E+05  2.5312679E-10
  1.8000000E+05  2.2679873E-10
  1.8500000E+05  2.0377854E-10
  1.9000000E+05  1.8358264E-10
  1.9500000E+05  1.6580762E-10
  2.0000000E+05  1.5011550E-10
  2.0500000E+05  1.3622187E-10
  2.1000000E+05  1.2388644E-10
  2.1500000E+05  1.1290539E-10
  2.2000000E+05  1.0310518E-10
  2.2500000E+05  9.4337591E-11
  2.3000000E+05  8.6475562E-11
  2.3500000E+05  7.9409821E-11
  2.4000000E+05  7.3046101E-11
  2.4500000E+05  6.7302840E-11
  2.5000000E+05  6.2109273E-11
  2.5500000E+05  5.7403830E-11
  2.6000000E+05  5.3132805E-11
  2.6500000E+05  4.9249225E-11
  2.7000000E+05  4.5711911E-11
  2.8000000E+05  3.9535646E-11
  2.9000000E+05  3.4362926E-11
  3.0000000E+05  3.0005209E-11
  3.1000000E+05  2.6313856E-11
  3.2000000E+05  2.3170791E-11
  3.3000000E+05  2.0481549E-11
  3.4000000E+05  1.8170049E-11
  3.5000000E+05  1.6174625E-11
  3.6000000E+05  1.4444987E-11
  3.7000000E+05  1.2939900E-11
  3.8000000E+05  1.1625380E-11
  3.9000000E+05  1.0473280E-11
  4.0000000E+05  9.4601702E-12
  4.1000000E+05  8.5664600E-12
  4.2000000E+05  7.7756976E-12
  4.3000000E+05  7.0740096E-12
  4.4000000E+05  6.4496494E-12
  4.5000000E+05  5.8926289E-12
  4.6000000E+05  5.3944288E-12
  4.7000000E+05  4.9477597E-12
  4.8000000E+05  4.5463633E-12
  5.0000000E+05  3.8585602E-12
  5.1250000E+05  3.4941372E-12
  5.2500000E+05  3.1717436E-12
  5.3750000E+05  2.8856990E-12
  5.5000000E+05  2.6311978E-12
  5.7500000E+05  2.2010948E-12
  5.8750000E+05  2.0190349E-12
  6.0000000E+05  1.8554225E-12
  6.1250000E+05  1.7080585E-12
  6.2500000E+05  1.5750437E-12
  6.3750000E+05  1.4547330E-12
  6.5000000E+05  1.3456970E-12
  6.6250000E+05  1.2466910E-12
  6.7500000E+05  1.1566273E-12
  6.8750000E+05  1.0745536E-12
  7.0000000E+05  9.9963362E-13
  7.2500000E+05  8.6839581E-13
  7.5000000E+05  7.5799923E-13
  7.7500000E+05  6.6459089E-13
  8.0000000E+05  5.8512504E-13
  8.2500000E+05  5.1717535E-13
  8.5000000E+05  4.5879469E-13
  8.7500000E+05  4.0840977E-13
  9.0000000E+05  3.6474081E-13
  9.2500000E+05  3.2674078E-13
  9.5000000E+05  2.9354848E-13
  9.7500000E+05  2.6445181E-13
  1.0000000E+06  2.3885884E-13
  1.0250000E+06  2.1627516E-13
  1.0500000E+06  1.9628598E-13
  1.0750000E+06  1.7854179E-13
  1.1000000E+06  1.6274688E-13
  1.1250000E+06  1.4865015E-13
  1.1500000E+06  1.3603752E-13
  1.1750000E+06  1.2472576E-13
  1.2000000E+06  1.1455748E-13
  1.2250000E+06  1.0539703E-13
  1.2500000E+06  9.7126964E-14
  1.2750000E+06  8.9645223E-14
  1.3000000E+06  8.2863186E-14
  1.3250000E+06  7.6703694E-14
  1.3500000E+06  7.1099374E-14
  1.4000000E+06  6.1328082E-14
  1.4500000E+06  5.3162601E-14
  1.5000000E+06  4.6302051E-14
  
  
#  58  12  N3  EION =  2.090000000E+02 eV   291
#  S(0) = 2.071381E+00
  2.0037663E+00  0.0000000E+00
  2.0037663E+02  0.0000000E+00
  2.0037663E+02  3.0245171E-03
  2.0900000E+02  3.0245171E-03
  2.0900272E+02  3.0245171E-03
  2.0927765E+02  3.0271944E-03
  2.0955259E+02  3.0292790E-03
  2.0982752E+02  3.0309713E-03
  2.1010245E+02  3.0324172E-03
  2.1065231E+02  3.0349630E-03
  2.1120218E+02  3.0374434E-03
  2.1175204E+02  3.0401013E-03
  2.1230190E+02  3.0430189E-03
  2.1340163E+02  3.0495575E-03
  2.1450136E+02  3.0565735E-03
  2.1560109E+02  3.0634115E-03
  2.1780054E+02  3.0744277E-03
  2.2000000E+02  3.0799406E-03
  2.2500000E+02  3.0713126E-03
  2.2750000E+02  3.0589650E-03
  2.3000000E+02  3.0437605E-03
  2.3250000E+02  3.0272609E-03
  2.3500000E+02  3.0106303E-03
  2.3750000E+02  2.9946413E-03
  2.4000000E+02  2.9797200E-03
  2.4500000E+02  2.9534789E-03
  2.5000000E+02  2.9310528E-03
  2.5500000E+02  2.9104056E-03
  2.6000000E+02  2.8897692E-03
  2.6500000E+02  2.8682293E-03
  2.7000000E+02  2.8456481E-03
  2.8000000E+02  2.7986840E-03
  2.9000000E+02  2.7515293E-03
  3.0000000E+02  2.7047374E-03
  3.1000000E+02  2.6573417E-03
  3.2000000E+02  2.6087269E-03
  3.3000000E+02  2.5592635E-03
  3.4000000E+02  2.5098140E-03
  3.5000000E+02  2.4609531E-03
  3.6000000E+02  2.4127256E-03
  3.8000000E+02  2.3171697E-03
  4.0000000E+02  2.2224709E-03
  4.2000000E+02  2.1306301E-03
  4.4000000E+02  2.0428547E-03
  4.6000000E+02  1.9585078E-03
  4.8000000E+02  1.8772452E-03
  5.0000000E+02  1.7994761E-03
  5.2500000E+02  1.7078446E-03
  5.5000000E+02  1.6220379E-03
  5.7500000E+02  1.5411307E-03
  6.0000000E+02  1.4652056E-03
  6.5000000E+02  1.3277416E-03
  6.7500000E+02  1.2654162E-03
  7.0000000E+02  1.2069117E-03
  7.2500000E+02  1.1519723E-03
  7.5000000E+02  1.1004107E-03
  8.0000000E+02  1.0065390E-03
  8.5000000E+02  9.2335201E-04
  9.0000000E+02  8.4938302E-04
  9.5000000E+02  7.8346600E-04
  1.0000000E+03  7.2451673E-04
  1.0500000E+03  6.7160060E-04
  1.1000000E+03  6.2392691E-04
  1.1500000E+03  5.8085961E-04
  1.2000000E+03  5.4186744E-04
  1.2500000E+03  5.0647047E-04
  1.3000000E+03  4.7424213E-04
  1.3500000E+03  4.4481933E-04
  1.4000000E+03  4.1789410E-04
  1.4500000E+03  3.9319938E-04
  1.5000000E+03  3.7050273E-04
  1.6000000E+03  3.3031564E-04
  1.7000000E+03  2.9598043E-04
  1.8000000E+03  2.6643914E-04
  1.9000000E+03  2.4085864E-04
  2.0000000E+03  2.1857682E-04
  2.1000000E+03  1.9906289E-04
  2.2000000E+03  1.8188753E-04
  2.3000000E+03  1.6670060E-04
  2.4000000E+03  1.5321438E-04
  2.5000000E+03  1.4119072E-04
  2.6000000E+03  1.3043124E-04
  2.7000000E+03  1.2076965E-04
  2.8000000E+03  1.1206576E-04
  2.9000000E+03  1.0420073E-04
  3.0000000E+03  9.7073361E-05
  3.1000000E+03  9.0597004E-05
  3.2000000E+03  8.4697156E-05
  3.4000000E+03  7.4378439E-05
  3.6000000E+03  6.5698133E-05
  3.8000000E+03  5.8337269E-05
  4.0000000E+03  5.2049831E-05
  4.2000000E+03  4.6643725E-05
  4.4000000E+03  4.1967115E-05
  4.6000000E+03  3.7898938E-05
  4.8000000E+03  3.4341916E-05
  5.0000000E+03  3.1217194E-05
  5.2500000E+03  2.7822082E-05
  5.5000000E+03  2.4900822E-05
  5.7500000E+03  2.2372800E-05
  6.0000000E+03  2.0173550E-05
  6.5000000E+03  1.6562944E-05
  6.7500000E+03  1.5074488E-05
  7.0000000E+03  1.3756989E-05
  7.2500000E+03  1.2586588E-05
  7.5000000E+03  1.1543345E-05
  7.7500000E+03  1.0610492E-05
  8.0000000E+03  9.7738507E-06
  8.2500000E+03  9.0213808E-06
  8.5000000E+03  8.3428095E-06
  9.0000000E+03  7.1733757E-06
  9.5000000E+03  6.2087232E-06
  1.0000000E+04  5.4062044E-06
  1.0500000E+04  4.7333800E-06
  1.1000000E+04  4.1652758E-06
  1.1500000E+04  3.6824577E-06
  1.2000000E+04  3.2696454E-06
  1.2500000E+04  2.9147181E-06
  1.3000000E+04  2.6079782E-06
  1.3500000E+04  2.3416032E-06
  1.4000000E+04  2.1092406E-06
  1.4500000E+04  1.9056950E-06
  1.5000000E+04  1.7266895E-06
  1.5500000E+04  1.5686833E-06
  1.6000000E+04  1.4287281E-06
  1.6500000E+04  1.3043561E-06
  1.7000000E+04  1.1934908E-06
  1.7500000E+04  1.0943771E-06
  1.8000000E+04  1.0055246E-06
  1.8500000E+04  9.2566296E-07
  1.9000000E+04  8.5370432E-07
  2.0000000E+04  7.2988400E-07
  2.1000000E+04  6.2800909E-07
  2.2000000E+04  5.4351748E-07
  2.3000000E+04  4.7292803E-07
  2.4000000E+04  4.1355517E-07
  2.5000000E+04  3.6330517E-07
  2.6000000E+04  3.2053034E-07
  2.7000000E+04  2.8392288E-07
  2.8000000E+04  2.5243648E-07
  2.9000000E+04  2.2522763E-07
  3.0000000E+04  2.0161168E-07
  3.1000000E+04  1.8102951E-07
  3.2000000E+04  1.6302165E-07
  3.3000000E+04  1.4720830E-07
  3.4000000E+04  1.3327395E-07
  3.5000000E+04  1.2095517E-07
  3.6000000E+04  1.1003091E-07
  3.7000000E+04  1.0031485E-07
  3.8000000E+04  9.1649279E-08
  3.9000000E+04  8.3900128E-08
  4.0000000E+04  7.6953014E-08
  4.1000000E+04  7.0709981E-08
  4.2000000E+04  6.5086822E-08
  4.3000000E+04  6.0010902E-08
  4.4000000E+04  5.5419368E-08
  4.6000000E+04  4.7478338E-08
  4.8000000E+04  4.0906095E-08
  5.0000000E+04  3.5428760E-08
  5.1250000E+04  3.2465213E-08
  5.2500000E+04  2.9803631E-08
  5.3750000E+04  2.7407842E-08
  5.5000000E+04  2.5246639E-08
  5.7500000E+04  2.1523509E-08
  5.8750000E+04  1.9917718E-08
  6.0000000E+04  1.8457821E-08
  6.2500000E+04  1.5915248E-08
  6.5000000E+04  1.3792435E-08
  6.7500000E+04  1.2009091E-08
  7.0000000E+04  1.0502285E-08
  7.2500000E+04  9.2222810E-09
  7.5000000E+04  8.1294649E-09
  7.7500000E+04  7.1920588E-09
  8.0000000E+04  6.3843965E-09
  8.2500000E+04  5.6856149E-09
  8.5000000E+04  5.0786561E-09
  8.7500000E+04  4.5494942E-09
  9.0000000E+04  4.0865348E-09
  9.2500000E+04  3.6801451E-09
  9.5000000E+04  3.3222845E-09
  9.7500000E+04  3.0062107E-09
  1.0000000E+05  2.7262460E-09
  1.0250000E+05  2.4775898E-09
  1.0500000E+05  2.2561671E-09
  1.0750000E+05  2.0585060E-09
  1.1000000E+05  1.8816381E-09
  1.1250000E+05  1.7230168E-09
  1.1500000E+05  1.5804507E-09
  1.1750000E+05  1.4520477E-09
  1.2000000E+05  1.3361695E-09
  1.2250000E+05  1.2313934E-09
  1.2500000E+05  1.1364807E-09
  1.3000000E+05  9.7205541E-10
  1.3500000E+05  8.3575260E-10
  1.4000000E+05  7.2205320E-10
  1.4500000E+05  6.2665391E-10
  1.5000000E+05  5.4617155E-10
  1.5500000E+05  4.7792578E-10
  1.6000000E+05  4.1977763E-10
  1.6500000E+05  3.7000854E-10
  1.7000000E+05  3.2722919E-10
  1.7500000E+05  2.9030968E-10
  1.8000000E+05  2.5832583E-10
  1.8500000E+05  2.3051773E-10
  1.9000000E+05  2.0625737E-10
  1.9500000E+05  1.8502323E-10
  2.0000000E+05  1.6638025E-10
  2.0500000E+05  1.4996390E-10
  2.1000000E+05  1.3546754E-10
  2.1500000E+05  1.2263223E-10
  2.2000000E+05  1.1123844E-10
  2.2500000E+05  1.0109944E-10
  2.3000000E+05  9.2055825E-11
  2.3500000E+05  8.3971059E-11
  2.4000000E+05  7.6727852E-11
  2.4500000E+05  7.0225128E-11
  2.5000000E+05  6.4375533E-11
  2.5500000E+05  5.9103361E-11
  2.6000000E+05  5.4342830E-11
  2.6500000E+05  5.0036634E-11
  2.7000000E+05  4.6134727E-11
  2.8000000E+05  3.9373908E-11
  2.9000000E+05  3.3770033E-11
  3.0000000E+05  2.9097741E-11
  3.1000000E+05  2.5180676E-11
  3.2000000E+05  2.1879762E-11
  3.3000000E+05  1.9084538E-11
  3.4000000E+05  1.6706684E-11
  3.5000000E+05  1.4675132E-11
  3.6000000E+05  1.2932347E-11
  3.7000000E+05  1.1431491E-11
  3.8000000E+05  1.0134237E-11
  3.9000000E+05  9.0090556E-12
  4.0000000E+05  8.0298892E-12
  4.1000000E+05  7.1750997E-12
  4.2000000E+05  6.4266448E-12
  4.3000000E+05  5.7694170E-12
  4.4000000E+05  5.1907162E-12
  4.5000000E+05  4.6798238E-12
  4.6000000E+05  4.2276624E-12
  4.7000000E+05  3.8265186E-12
  4.8000000E+05  3.4698161E-12
  5.0000000E+05  2.8680347E-12
  5.1250000E+05  2.5546937E-12
  5.2500000E+05  2.2811331E-12
  5.3750000E+05  2.0416058E-12
  5.5000000E+05  1.8312937E-12
  5.7500000E+05  1.4827252E-12
  5.8750000E+05  1.3381403E-12
  6.0000000E+05  1.2099180E-12
  6.1250000E+05  1.0959516E-12
  6.2500000E+05  9.9443789E-13
  6.3750000E+05  9.0382942E-13
  6.5000000E+05  8.2279382E-13
  6.6250000E+05  7.5018097E-13
  6.7500000E+05  6.8499540E-13
  6.8750000E+05  6.2637334E-13
  7.0000000E+05  5.7356340E-13
  7.2500000E+05  4.8284173E-13
  7.5000000E+05  4.0851365E-13
  7.7500000E+05  3.4725635E-13
  8.0000000E+05  2.9649174E-13
  8.2500000E+05  2.5420433E-13
  8.5000000E+05  2.1880641E-13
  8.7500000E+05  1.8903890E-13
  9.0000000E+05  1.6389709E-13
  9.2500000E+05  1.4257451E-13
  9.5000000E+05  1.2442017E-13
  9.7500000E+05  1.0890580E-13
  1.0000000E+06  9.5600514E-14
  1.0250000E+06  8.4151193E-14
  1.0500000E+06  7.4267194E-14
  1.0750000E+06  6.5708266E-14
  1.1000000E+06  5.8275014E-14
  1.1250000E+06  5.1801516E-14
  1.1500000E+06  4.6149016E-14
  1.1750000E+06  4.1200896E-14
  1.2000000E+06  3.6858819E-14
  1.2250000E+06  3.3039601E-14
  1.2500000E+06  2.9672386E-14
  1.2750000E+06  2.6696648E-14
  1.3000000E+06  2.4060905E-14
  1.3250000E+06  2.1721256E-14
  1.3500000E+06  1.9640141E-14
  1.3750000E+06  1.7785345E-14
  1.4000000E+06  1.6129605E-14
  1.4250000E+06  1.4649718E-14
  1.4500000E+06  1.3325357E-14
  1.4750000E+06  1.2138678E-14
  1.5000000E+06  1.1074008E-14
  1.5250000E+06  1.0117569E-14
  
  
#  58  13  N4  EION =  1.140000000E+02 eV   296
#  S(0) = 5.408090E+00
  5.7000000E-01  0.0000000E+00
  5.7000000E+01  0.0000000E+00
  5.7000000E+01  5.1149995E-02
  1.1400000E+02  5.1149995E-02
  1.1400000E+02  3.9969675E-03
  1.1400272E+02  3.9969675E-03
  1.1414019E+02  4.0291891E-03
  1.1427765E+02  4.0640861E-03
  1.1441512E+02  4.1015999E-03
  1.1455259E+02  4.1416708E-03
  1.1482752E+02  4.2292330E-03
  1.1510245E+02  4.3262460E-03
  1.1565231E+02  4.5462613E-03
  1.1620218E+02  4.7963772E-03
  1.1730190E+02  5.3601431E-03
  1.1840163E+02  5.9543672E-03
  1.1950136E+02  6.5081379E-03
  1.2005122E+02  6.7494954E-03
  1.2060109E+02  6.9588327E-03
  1.2115095E+02  7.1320931E-03
  1.2170082E+02  7.2671725E-03
  1.2225068E+02  7.3637280E-03
  1.2280054E+02  7.4230022E-03
  1.2390027E+02  7.4401972E-03
  1.2500000E+02  7.3459827E-03
  1.2625000E+02  7.1421947E-03
  1.2750000E+02  6.8733188E-03
  1.2875000E+02  6.5693214E-03
  1.3000000E+02  6.2506255E-03
  1.3125000E+02  5.9301130E-03
  1.3250000E+02  5.6154851E-03
  1.3375000E+02  5.3109791E-03
  1.3500000E+02  5.0188434E-03
  1.4000000E+02  3.9868612E-03
  1.4500000E+02  3.1731848E-03
  1.5000000E+02  2.5642481E-03
  1.5500000E+02  2.1348981E-03
  1.6000000E+02  1.8514286E-03
  1.6250000E+02  1.7537315E-03
  1.6500000E+02  1.6803762E-03
  1.7000000E+02  1.5937456E-03
  1.7500000E+02  1.5697584E-03
  1.8000000E+02  1.5917034E-03
  1.8500000E+02  1.6461307E-03
  1.9000000E+02  1.7227703E-03
  1.9500000E+02  1.8135268E-03
  2.0000000E+02  1.9127240E-03
  2.1000000E+02  2.1211314E-03
  2.2000000E+02  2.3283204E-03
  2.3000000E+02  2.5231130E-03
  2.4000000E+02  2.6975560E-03
  2.5000000E+02  2.8471797E-03
  2.6000000E+02  2.9710993E-03
  2.7000000E+02  3.0715165E-03
  2.8000000E+02  3.1510673E-03
  2.9000000E+02  3.2119186E-03
  3.0000000E+02  3.2556522E-03
  3.1000000E+02  3.2833466E-03
  3.2000000E+02  3.2965734E-03
  3.4000000E+02  3.2879324E-03
  3.6000000E+02  3.2445794E-03
  3.8000000E+02  3.1768534E-03
  4.0000000E+02  3.0902359E-03
  4.2000000E+02  2.9909765E-03
  4.4000000E+02  2.8846264E-03
  4.6000000E+02  2.7746250E-03
  4.8000000E+02  2.6632604E-03
  5.0000000E+02  2.5519727E-03
  5.2500000E+02  2.4148694E-03
  5.5000000E+02  2.2823469E-03
  5.7500000E+02  2.1557300E-03
  6.0000000E+02  2.0350977E-03
  6.5000000E+02  1.8123398E-03
  6.7500000E+02  1.7107234E-03
  7.0000000E+02  1.6153792E-03
  7.2500000E+02  1.5258837E-03
  7.5000000E+02  1.4418827E-03
  8.0000000E+02  1.2894205E-03
  8.5000000E+02  1.1558512E-03
  9.0000000E+02  1.0386738E-03
  9.5000000E+02  9.3567200E-04
  1.0000000E+03  8.4496859E-04
  1.0500000E+03  7.6494376E-04
  1.1000000E+03  6.9419947E-04
  1.1500000E+03  6.3150895E-04
  1.2000000E+03  5.7580441E-04
  1.2500000E+03  5.2617599E-04
  1.3000000E+03  4.8185059E-04
  1.3500000E+03  4.4216534E-04
  1.4000000E+03  4.0655018E-04
  1.4500000E+03  3.7451395E-04
  1.5000000E+03  3.4563232E-04
  1.6000000E+03  2.9590980E-04
  1.7000000E+03  2.5498156E-04
  1.8000000E+03  2.2102514E-04
  1.9000000E+03  1.9264486E-04
  2.0000000E+03  1.6876209E-04
  2.1000000E+03  1.4853587E-04
  2.2000000E+03  1.3130465E-04
  2.3000000E+03  1.1654378E-04
  2.4000000E+03  1.0383395E-04
  2.5000000E+03  9.2837399E-05
  2.6000000E+03  8.3280319E-05
  2.7000000E+03  7.4939167E-05
  2.8000000E+03  6.7630329E-05
  2.9000000E+03  6.1202145E-05
  3.0000000E+03  5.5528604E-05
  3.1000000E+03  5.0504479E-05
  3.2000000E+03  4.6041476E-05
  3.4000000E+03  3.8512510E-05
  3.6000000E+03  3.2471607E-05
  3.8000000E+03  2.7576327E-05
  4.0000000E+03  2.3573448E-05
  4.2000000E+03  2.0273240E-05
  4.4000000E+03  1.7531765E-05
  4.6000000E+03  1.5238600E-05
  4.8000000E+03  1.3308168E-05
  5.0000000E+03  1.1673477E-05
  5.2500000E+03  9.9664561E-06
  5.5000000E+03  8.5592893E-06
  5.7500000E+03  7.3908382E-06
  5.8750000E+03  6.8809957E-06
  6.0000000E+03  6.4140918E-06
  6.2500000E+03  5.5925260E-06
  6.5000000E+03  4.8975009E-06
  6.7500000E+03  4.3063723E-06
  7.0000000E+03  3.8010887E-06
  7.2500000E+03  3.3671553E-06
  7.5000000E+03  2.9928551E-06
  7.7500000E+03  2.6686543E-06
  8.0000000E+03  2.3867490E-06
  8.2500000E+03  2.1407155E-06
  8.5000000E+03  1.9252384E-06
  8.7500000E+03  1.7358973E-06
  9.0000000E+03  1.5689982E-06
  9.2500000E+03  1.4214402E-06
  9.5000000E+03  1.2906097E-06
  1.0000000E+04  1.0706177E-06
  1.0500000E+04  8.9499531E-07
  1.1000000E+04  7.5348210E-07
  1.1500000E+04  6.3847499E-07
  1.2000000E+04  5.4426920E-07
  1.2500000E+04  4.6653872E-07
  1.3000000E+04  4.0196822E-07
  1.3500000E+04  3.4799244E-07
  1.4000000E+04  3.0260920E-07
  1.4500000E+04  2.6424269E-07
  1.5000000E+04  2.3164290E-07
  1.5500000E+04  2.0381089E-07
  1.6000000E+04  1.7994303E-07
  1.6500000E+04  1.5938877E-07
  1.7000000E+04  1.4161797E-07
  1.7500000E+04  1.2619620E-07
  1.8000000E+04  1.1276566E-07
  1.8500000E+04  1.0103014E-07
  1.9000000E+04  9.0743169E-08
  1.9500000E+04  8.1698667E-08
  2.0000000E+04  7.3723676E-08
  2.0500000E+04  6.6672450E-08
  2.1000000E+04  6.0421654E-08
  2.2000000E+04  4.9917803E-08
  2.3000000E+04  4.1544958E-08
  2.4000000E+04  3.4812554E-08
  2.5000000E+04  2.9355555E-08
  2.6000000E+04  2.4899212E-08
  2.7000000E+04  2.1234666E-08
  2.8000000E+04  1.8201675E-08
  2.9000000E+04  1.5676151E-08
  3.0000000E+04  1.3561225E-08
  3.1000000E+04  1.1780706E-08
  3.2000000E+04  1.0274223E-08
  3.3000000E+04  8.9936048E-09
  3.4000000E+04  7.9001628E-09
  3.5000000E+04  6.9626327E-09
  3.6000000E+04  6.1556120E-09
  3.7000000E+04  5.4583409E-09
  3.8000000E+04  4.8537597E-09
  3.9000000E+04  4.3277811E-09
  4.0000000E+04  3.8687219E-09
  4.1000000E+04  3.4668491E-09
  4.2000000E+04  3.1140168E-09
  4.3000000E+04  2.8033798E-09
  4.4000000E+04  2.5291647E-09
  4.6000000E+04  2.0711877E-09
  4.8000000E+04  1.7091071E-09
  5.0000000E+04  1.4202978E-09
  5.1250000E+04  1.2693764E-09
  5.2500000E+04  1.1372619E-09
  5.3750000E+04  1.0212767E-09
  5.5000000E+04  9.1917052E-10
  5.7500000E+04  7.4929135E-10
  5.8750000E+04  6.7854502E-10
  6.0000000E+04  6.1564176E-10
  6.2500000E+04  5.0952581E-10
  6.5000000E+04  4.2455318E-10
  6.7500000E+04  3.5597357E-10
  7.0000000E+04  3.0021804E-10
  7.2500000E+04  2.5457827E-10
  7.5000000E+04  2.1698000E-10
  7.7500000E+04  1.8582090E-10
  8.0000000E+04  1.5985309E-10
  8.2500000E+04  1.3809731E-10
  8.5000000E+04  1.1977966E-10
  8.7500000E+04  1.0428436E-10
  9.0000000E+04  9.1118453E-11
  9.2500000E+04  7.9884852E-11
  9.5000000E+04  7.0261842E-11
  9.7500000E+04  6.1987365E-11
  1.0000000E+05  5.4846915E-11
  1.0250000E+05  4.8664058E-11
  1.0500000E+05  4.3292957E-11
  1.0750000E+05  3.8612536E-11
  1.1000000E+05  3.4521863E-11
  1.1250000E+05  3.0936477E-11
  1.1500000E+05  2.7785425E-11
  1.1750000E+05  2.5008871E-11
  1.2000000E+05  2.2556183E-11
  1.2250000E+05  2.0384371E-11
  1.2500000E+05  1.8456822E-11
  1.3000000E+05  1.5213873E-11
  1.3500000E+05  1.2626707E-11
  1.4000000E+05  1.0546460E-11
  1.4500000E+05  8.8615141E-12
  1.5000000E+05  7.4873726E-12
  1.5500000E+05  6.3594879E-12
  1.6000000E+05  5.4281289E-12
  1.6500000E+05  4.6546727E-12
  1.7000000E+05  4.0089018E-12
  1.7500000E+05  3.4670066E-12
  1.8000000E+05  3.0100998E-12
  1.8500000E+05  2.6231042E-12
  1.9000000E+05  2.2939127E-12
  1.9500000E+05  2.0127472E-12
  2.0000000E+05  1.7716689E-12
  2.0500000E+05  1.5641985E-12
  2.1000000E+05  1.3850219E-12
  2.1500000E+05  1.2297603E-12
  2.2000000E+05  1.0947896E-12
  2.2500000E+05  9.7709779E-13
  2.3000000E+05  8.7417105E-13
  2.3500000E+05  7.8390346E-13
  2.4000000E+05  7.0452413E-13
  2.4500000E+05  6.3453865E-13
  2.5000000E+05  5.7268152E-13
  2.6000000E+05  4.6921061E-13
  2.7000000E+05  3.8726640E-13
  2.8000000E+05  3.2182170E-13
  2.9000000E+05  2.6914240E-13
  3.0000000E+05  2.2642660E-13
  3.1000000E+05  1.9155176E-13
  3.2000000E+05  1.6289504E-13
  3.3000000E+05  1.3920509E-13
  3.4000000E+05  1.1950957E-13
  3.5000000E+05  1.0304715E-13
  3.6000000E+05  8.9217280E-14
  3.7000000E+05  7.7543229E-14
  3.8000000E+05  6.7644230E-14
  3.9000000E+05  5.9214311E-14
  4.0000000E+05  5.2006117E-14
  4.1000000E+05  4.5818628E-14
  4.2000000E+05  4.0487688E-14
  4.3000000E+05  3.5878583E-14
  4.4000000E+05  3.1880227E-14
  4.5000000E+05  2.8400586E-14
  4.6000000E+05  2.5363102E-14
  4.7000000E+05  2.2703845E-14
  4.8000000E+05  2.0369216E-14
  5.0000000E+05  1.6500414E-14
  5.1250000E+05  1.4524069E-14
  5.2500000E+05  1.2822159E-14
  5.3750000E+05  1.1351462E-14
  5.5000000E+05  1.0076343E-14
  5.7500000E+05  7.9997443E-15
  5.8750000E+05  7.1532163E-15
  6.0000000E+05  6.4105185E-15
  6.1250000E+05  5.7571908E-15
  6.2500000E+05  5.1810230E-15
  6.3750000E+05  4.6716694E-15
  6.5000000E+05  4.2203332E-15
  6.7500000E+05  3.4627851E-15
  7.0000000E+05  2.8603546E-15
  7.2500000E+05  2.3775134E-15
  7.5000000E+05  1.9876948E-15
  7.7500000E+05  1.6708348E-15
  8.0000000E+05  1.4116465E-15
  8.2500000E+05  1.1983820E-15
  8.5000000E+05  1.0219308E-15
  8.7500000E+05  8.7517401E-16
  9.0000000E+05  7.5249465E-16
  9.2500000E+05  6.4944175E-16
  9.5000000E+05  5.6247868E-16
  9.7500000E+05  4.8877785E-16
  1.0000000E+06  4.2608491E-16
  1.0250000E+06  3.7259063E-16
  1.0500000E+06  3.2680752E-16
  1.0750000E+06  2.8750741E-16
  
  
#  58  14  N5  EION =  1.110000000E+02 eV   297
#  S(0) = 8.919665E+00
  5.5500000E-01  0.0000000E+00
  5.5500000E+01  0.0000000E+00
  5.5500000E+01  9.3258225E-02
  1.1100000E+02  9.3258225E-02
  1.1100000E+02  5.8781873E-03
  1.1100272E+02  5.8781873E-03
  1.1122765E+02  5.9734251E-03
  1.1145259E+02  6.0782411E-03
  1.1167752E+02  6.1922611E-03
  1.1190245E+02  6.3150840E-03
  1.1235231E+02  6.5853752E-03
  1.1280218E+02  6.8851932E-03
  1.1370190E+02  7.5542201E-03
  1.1460163E+02  8.2766719E-03
  1.1550136E+02  8.9980990E-03
  1.1640109E+02  9.6619797E-03
  1.1685095E+02  9.9564456E-03
  1.1730082E+02  1.0219113E-02
  1.1820054E+02  1.0635750E-02
  1.1910027E+02  1.0897623E-02
  1.2000000E+02  1.1008650E-02
  1.2250000E+02  1.0690959E-02
  1.2375000E+02  1.0309500E-02
  1.2500000E+02  9.8554474E-03
  1.2625000E+02  9.3673690E-03
  1.2750000E+02  8.8705636E-03
  1.2875000E+02  8.3804015E-03
  1.3000000E+02  7.9056585E-03
  1.3250000E+02  7.0185379E-03
  1.3500000E+02  6.2229093E-03
  1.4000000E+02  4.9029019E-03
  1.4500000E+02  3.9193591E-03
  1.5000000E+02  3.2299367E-03
  1.5500000E+02  2.7805335E-03
  1.5750000E+02  2.6283172E-03
  1.6000000E+02  2.5159718E-03
  1.6250000E+02  2.4380379E-03
  1.6500000E+02  2.3894991E-03
  1.7000000E+02  2.3649112E-03
  1.7500000E+02  2.4141618E-03
  1.8000000E+02  2.5154282E-03
  1.8500000E+02  2.6515768E-03
  1.9000000E+02  2.8091267E-03
  1.9500000E+02  2.9783603E-03
  2.0000000E+02  3.1524132E-03
  2.0500000E+02  3.3267690E-03
  2.1000000E+02  3.4985338E-03
  2.2000000E+02  3.8260607E-03
  2.3000000E+02  4.1224940E-03
  2.4000000E+02  4.3789555E-03
  2.5000000E+02  4.5920948E-03
  2.6000000E+02  4.7633991E-03
  2.7000000E+02  4.8979341E-03
  2.8000000E+02  5.0002110E-03
  2.9000000E+02  5.0738937E-03
  3.0000000E+02  5.1214114E-03
  3.1000000E+02  5.1447830E-03
  3.2000000E+02  5.1470538E-03
  3.4000000E+02  5.1015569E-03
  3.6000000E+02  5.0078614E-03
  3.8000000E+02  4.8806241E-03
  4.0000000E+02  4.7279584E-03
  4.2000000E+02  4.5596026E-03
  4.4000000E+02  4.3833985E-03
  4.6000000E+02  4.2040850E-03
  4.8000000E+02  4.0247189E-03
  5.0000000E+02  3.8471708E-03
  5.2500000E+02  3.6304763E-03
  5.5000000E+02  3.4228163E-03
  5.7500000E+02  3.2256443E-03
  6.0000000E+02  3.0387473E-03
  6.5000000E+02  2.6960693E-03
  6.7500000E+02  2.5406932E-03
  7.0000000E+02  2.3953488E-03
  7.2500000E+02  2.2592964E-03
  7.5000000E+02  2.1319403E-03
  8.0000000E+02  1.9016386E-03
  8.5000000E+02  1.7007188E-03
  9.0000000E+02  1.5250738E-03
  9.5000000E+02  1.3711611E-03
  1.0000000E+03  1.2360096E-03
  1.0500000E+03  1.1170762E-03
  1.1000000E+03  1.0121788E-03
  1.1500000E+03  9.1941727E-04
  1.2000000E+03  8.3715105E-04
  1.2500000E+03  7.6398937E-04
  1.3000000E+03  6.9875477E-04
  1.3500000E+03  6.4044094E-04
  1.4000000E+03  5.8818511E-04
  1.4500000E+03  5.4124599E-04
  1.5000000E+03  4.9898483E-04
  1.6000000E+03  4.2636035E-04
  1.7000000E+03  3.6671702E-04
  1.8000000E+03  3.1733685E-04
  1.9000000E+03  2.7614533E-04
  2.0000000E+03  2.4154387E-04
  2.1000000E+03  2.1228932E-04
  2.2000000E+03  1.8740607E-04
  2.3000000E+03  1.6612206E-04
  2.4000000E+03  1.4782142E-04
  2.5000000E+03  1.3200902E-04
  2.6000000E+03  1.1828414E-04
  2.7000000E+03  1.0632015E-04
  2.8000000E+03  9.5849177E-05
  2.9000000E+03  8.6650275E-05
  3.0000000E+03  7.8540111E-05
  3.1000000E+03  7.1365785E-05
  3.2000000E+03  6.4999164E-05
  3.4000000E+03  5.4274106E-05
  3.6000000E+03  4.5684556E-05
  3.8000000E+03  3.8735955E-05
  4.0000000E+03  3.3063320E-05
  4.2000000E+03  2.8393681E-05
  4.4000000E+03  2.4520312E-05
  4.6000000E+03  2.1284883E-05
  4.8000000E+03  1.8564876E-05
  5.0000000E+03  1.6264529E-05
  5.2500000E+03  1.3865698E-05
  5.5000000E+03  1.1891154E-05
  5.7500000E+03  1.0253888E-05
  6.0000000E+03  8.8870945E-06
  6.5000000E+03  6.7688614E-06
  6.7500000E+03  5.9447903E-06
  7.0000000E+03  5.2412190E-06
  7.2500000E+03  4.6376848E-06
  7.5000000E+03  4.1176655E-06
  7.7500000E+03  3.6677323E-06
  8.0000000E+03  3.2769055E-06
  8.2500000E+03  2.9361565E-06
  8.5000000E+03  2.6380219E-06
  8.7500000E+03  2.3763014E-06
  9.0000000E+03  2.1458186E-06
  9.2500000E+03  1.9422322E-06
  9.5000000E+03  1.7618865E-06
  1.0000000E+04  1.4590227E-06
  1.0500000E+04  1.2176485E-06
  1.1000000E+04  1.0234671E-06
  1.1500000E+04  8.6590134E-07
  1.2000000E+04  7.3702697E-07
  1.2500000E+04  6.3084402E-07
  1.3000000E+04  5.4276088E-07
  1.3500000E+04  4.6922965E-07
  1.4000000E+04  4.0748492E-07
  1.4500000E+04  3.5535296E-07
  1.5000000E+04  3.1111157E-07
  1.5500000E+04  2.7338615E-07
  1.6000000E+04  2.4107214E-07
  1.6500000E+04  2.1327637E-07
  1.7000000E+04  1.8927185E-07
  1.7500000E+04  1.6846339E-07
  1.8000000E+04  1.5036133E-07
  1.8500000E+04  1.3456075E-07
  1.9000000E+04  1.2072498E-07
  1.9500000E+04  1.0857285E-07
  2.0000000E+04  9.7868575E-08
  2.0500000E+04  8.8413666E-08
  2.1000000E+04  8.0040296E-08
  2.2000000E+04  6.5989661E-08
  2.3000000E+04  5.4810748E-08
  2.4000000E+04  4.5838563E-08
  2.5000000E+04  3.8579108E-08
  2.6000000E+04  3.2661161E-08
  2.7000000E+04  2.7802974E-08
  2.8000000E+04  2.3788726E-08
  2.9000000E+04  2.0451538E-08
  3.0000000E+04  1.7661334E-08
  3.1000000E+04  1.5315955E-08
  3.2000000E+04  1.3334569E-08
  3.3000000E+04  1.1652769E-08
  3.4000000E+04  1.0218896E-08
  3.5000000E+04  8.9912603E-09
  3.6000000E+04  7.9360336E-09
  3.7000000E+04  7.0256046E-09
  3.8000000E+04  6.2373103E-09
  3.9000000E+04  5.5524584E-09
  4.0000000E+04  4.9555651E-09
  4.1000000E+04  4.4337460E-09
  4.2000000E+04  3.9762293E-09
  4.3000000E+04  3.5739734E-09
  4.4000000E+04  3.2193600E-09
  4.6000000E+04  2.6282708E-09
  4.8000000E+04  2.1621885E-09
  5.0000000E+04  1.7913974E-09
  5.1250000E+04  1.5980490E-09
  5.2500000E+04  1.4290661E-09
  5.3750000E+04  1.2809501E-09
  5.5000000E+04  1.1507644E-09
  5.7500000E+04  9.3466677E-10
  5.8750000E+04  8.4488652E-10
  6.0000000E+04  7.6518231E-10
  6.2500000E+04  6.3102559E-10
  6.5000000E+04  5.2392372E-10
  6.7500000E+04  4.3774204E-10
  7.0000000E+04  3.6788293E-10
  7.2500000E+04  3.1086551E-10
  7.5000000E+04  2.6403010E-10
  7.7500000E+04  2.2532713E-10
  8.0000000E+04  1.9316406E-10
  8.2500000E+04  1.6629389E-10
  8.5000000E+04  1.4373343E-10
  8.7500000E+04  1.2470226E-10
  9.0000000E+04  1.0857691E-10
  9.2500000E+04  9.4856290E-11
  9.5000000E+04  8.3135296E-11
  9.7500000E+04  7.3084678E-11
  1.0000000E+05  6.4435489E-11
  1.0250000E+05  5.6966975E-11
  1.0500000E+05  5.0497036E-11
  1.0750000E+05  4.4874797E-11
  1.1000000E+05  3.9974731E-11
  1.1250000E+05  3.5692009E-11
  1.1500000E+05  3.1938738E-11
  1.1750000E+05  2.8640940E-11
  1.2000000E+05  2.5736133E-11
  1.2250000E+05  2.3171371E-11
  1.2500000E+05  2.0901648E-11
  1.3000000E+05  1.7099377E-11
  1.3500000E+05  1.4083829E-11
  1.4000000E+05  1.1673549E-11
  1.4500000E+05  9.7330088E-12
  1.5000000E+05  8.1600118E-12
  1.5500000E+05  6.8768024E-12
  1.6000000E+05  5.8237072E-12
  1.6500000E+05  4.9545667E-12
  1.7000000E+05  4.2334225E-12
  1.7500000E+05  3.6320639E-12
  1.8000000E+05  3.1282051E-12
  1.8500000E+05  2.7041328E-12
  1.9000000E+05  2.3456870E-12
  1.9500000E+05  2.0414830E-12
  2.0000000E+05  1.7823174E-12
  2.0500000E+05  1.5607119E-12
  2.1000000E+05  1.3705609E-12
  2.1500000E+05  1.2068561E-12
  2.2000000E+05  1.0654714E-12
  2.2500000E+05  9.4299300E-13
  2.3000000E+05  8.3658500E-13
  2.3500000E+05  7.4388191E-13
  2.4000000E+05  6.6290342E-13
  2.4500000E+05  5.9198582E-13
  2.5000000E+05  5.2972674E-13
  2.6000000E+05  4.2661990E-13
  2.7000000E+05  3.4607852E-13
  2.8000000E+05  2.8264093E-13
  2.9000000E+05  2.3228817E-13
  3.0000000E+05  1.9203252E-13
  3.1000000E+05  1.5963165E-13
  3.2000000E+05  1.3338742E-13
  3.3000000E+05  1.1200316E-13
  3.4000000E+05  9.4481007E-14
  3.5000000E+05  8.0047398E-14
  3.6000000E+05  6.8098486E-14
  3.7000000E+05  5.8159749E-14
  3.8000000E+05  4.9855940E-14
  3.9000000E+05  4.2888566E-14
  4.0000000E+05  3.7018835E-14
  4.1000000E+05  3.2054721E-14
  4.2000000E+05  2.7841044E-14
  4.3000000E+05  2.4251797E-14
  4.4000000E+05  2.1184187E-14
  4.5000000E+05  1.8553989E-14
  4.6000000E+05  1.6291901E-14
  4.7000000E+05  1.4340679E-14
  4.8000000E+05  1.2652852E-14
  5.0000000E+05  9.9158450E-15
  5.1250000E+05  8.5512313E-15
  5.2500000E+05  7.3974058E-15
  5.3750000E+05  6.4183177E-15
  5.5000000E+05  5.5846654E-15
  5.6250000E+05  4.8725195E-15
  5.7500000E+05  4.2622580E-15
  5.8750000E+05  3.7377318E-15
  6.0000000E+05  3.2855971E-15
  6.1250000E+05  2.8947864E-15
  6.2500000E+05  2.5560882E-15
  6.3750000E+05  2.2618095E-15
  6.5000000E+05  2.0055014E-15
  6.6250000E+05  1.7817405E-15
  6.7500000E+05  1.5859522E-15
  6.8750000E+05  1.4142657E-15
  7.0000000E+05  1.2633967E-15
  7.1250000E+05  1.1305499E-15
  7.2500000E+05  1.0133415E-15
  7.5000000E+05  8.1797865E-16
  7.7500000E+05  6.6423423E-16
  8.0000000E+05  5.4242372E-16
  8.2500000E+05  4.4530830E-16
  8.5000000E+05  3.6742246E-16
  8.7500000E+05  3.0460707E-16
  9.0000000E+05  2.5366526E-16
  9.2500000E+05  2.1213031E-16
  9.5000000E+05  1.7809455E-16
  9.7500000E+05  1.5007267E-16
  1.0000000E+06  1.2691205E-16
  1.0250000E+06  1.0771060E-16
  1.0500000E+06  9.1742498E-17
  1.0750000E+06  7.8421657E-17
  
  
#  58  17  O1  EION =  3.900000000E+01 eV   249
#  S(0) = 3.758237E-01
  3.4544919E-01  0.0000000E+00
  3.4544919E+01  0.0000000E+00
  3.4544919E+01  7.3918157E-04
  3.9000000E+01  7.3918157E-04
  3.9002721E+01  7.3918157E-04
  3.9352585E+01  7.4928487E-04
  3.9702449E+01  7.5954616E-04
  4.0052313E+01  7.6993121E-04
  4.0402177E+01  7.8040986E-04
  4.1101905E+01  8.0154538E-04
  4.1801633E+01  8.2277803E-04
  4.3201088E+01  8.6503168E-04
  4.4600544E+01  9.0643238E-04
  4.6000000E+01  9.4653212E-04
  4.8000000E+01  1.0010292E-03
  5.0000000E+01  1.0517337E-03
  5.2500000E+01  1.1091960E-03
  5.5000000E+01  1.1595591E-03
  5.7500000E+01  1.2024267E-03
  6.0000000E+01  1.2376038E-03
  6.5000000E+01  1.2852808E-03
  6.7500000E+01  1.2985642E-03
  7.0000000E+01  1.3056578E-03
  7.2500000E+01  1.3073487E-03
  7.5000000E+01  1.3044721E-03
  8.0000000E+01  1.2882596E-03
  8.5000000E+01  1.2627528E-03
  9.0000000E+01  1.2321386E-03
  9.5000000E+01  1.1990365E-03
  1.0000000E+02  1.1648590E-03
  1.0500000E+02  1.1302638E-03
  1.1000000E+02  1.0955048E-03
  1.1500000E+02  1.0607281E-03
  1.2000000E+02  1.0260705E-03
  1.2500000E+02  9.9175295E-04
  1.3000000E+02  9.5800756E-04
  1.3500000E+02  9.2511406E-04
  1.4000000E+02  8.9328774E-04
  1.4500000E+02  8.6269922E-04
  1.5000000E+02  8.3345377E-04
  1.6000000E+02  7.7901696E-04
  1.7000000E+02  7.2963709E-04
  1.8000000E+02  6.8458704E-04
  1.9000000E+02  6.4325187E-04
  2.0000000E+02  6.0520101E-04
  2.1000000E+02  5.7023472E-04
  2.2000000E+02  5.3818682E-04
  2.3000000E+02  5.0886138E-04
  2.4000000E+02  4.8203243E-04
  2.5000000E+02  4.5739687E-04
  2.6000000E+02  4.3467120E-04
  2.7000000E+02  4.1362918E-04
  2.8000000E+02  3.9408743E-04
  2.9000000E+02  3.7589627E-04
  3.0000000E+02  3.5896048E-04
  3.1000000E+02  3.4320009E-04
  3.2000000E+02  3.2853086E-04
  3.4000000E+02  3.0206514E-04
  3.6000000E+02  2.7884500E-04
  3.8000000E+02  2.5829819E-04
  4.0000000E+02  2.3999325E-04
  4.2000000E+02  2.2365397E-04
  4.4000000E+02  2.0904505E-04
  4.6000000E+02  1.9590601E-04
  4.8000000E+02  1.8400956E-04
  5.0000000E+02  1.7319436E-04
  5.2500000E+02  1.6101852E-04
  5.5000000E+02  1.5014482E-04
  5.7500000E+02  1.4038228E-04
  6.0000000E+02  1.3157306E-04
  6.5000000E+02  1.1634385E-04
  6.7500000E+02  1.0973597E-04
  7.0000000E+02  1.0369265E-04
  7.2500000E+02  9.8147606E-05
  7.5000000E+02  9.3045203E-05
  8.0000000E+02  8.3990973E-05
  8.5000000E+02  7.6227058E-05
  9.0000000E+02  6.9509976E-05
  9.5000000E+02  6.3651842E-05
  1.0000000E+03  5.8512354E-05
  1.0500000E+03  5.3979390E-05
  1.1000000E+03  4.9959571E-05
  1.1500000E+03  4.6376491E-05
  1.2000000E+03  4.3168122E-05
  1.2500000E+03  4.0283512E-05
  1.3000000E+03  3.7680193E-05
  1.3500000E+03  3.5322638E-05
  1.4000000E+03  3.3180817E-05
  1.4500000E+03  3.1229146E-05
  1.5000000E+03  2.9445710E-05
  1.6000000E+03  2.6310731E-05
  1.7000000E+03  2.3653586E-05
  1.8000000E+03  2.1381665E-05
  1.9000000E+03  1.9423714E-05
  2.0000000E+03  1.7724193E-05
  2.1000000E+03  1.6239358E-05
  2.2000000E+03  1.4934376E-05
  2.3000000E+03  1.3781211E-05
  2.4000000E+03  1.2757044E-05
  2.5000000E+03  1.1843203E-05
  2.6000000E+03  1.1024290E-05
  2.7000000E+03  1.0287515E-05
  2.8000000E+03  9.6221821E-06
  2.9000000E+03  9.0192862E-06
  3.0000000E+03  8.4711970E-06
  3.1000000E+03  7.9714229E-06
  3.2000000E+03  7.5144125E-06
  3.4000000E+03  6.7102466E-06
  3.6000000E+03  6.0277389E-06
  3.8000000E+03  5.4434548E-06
  4.0000000E+03  4.9393726E-06
  4.2000000E+03  4.5014180E-06
  4.4000000E+03  4.1184747E-06
  4.6000000E+03  3.7816799E-06
  4.8000000E+03  3.4838957E-06
  5.0000000E+03  3.2193184E-06
  5.2500000E+03  2.9281153E-06
  5.5000000E+03  2.6738733E-06
  5.7500000E+03  2.4505903E-06
  6.0000000E+03  2.2534383E-06
  6.5000000E+03  1.9225625E-06
  6.7500000E+03  1.7829836E-06
  7.0000000E+03  1.6575613E-06
  7.2500000E+03  1.5444554E-06
  7.5000000E+03  1.4421167E-06
  7.7500000E+03  1.3492324E-06
  8.0000000E+03  1.2646836E-06
  8.2500000E+03  1.1875127E-06
  8.5000000E+03  1.1168953E-06
  9.0000000E+03  9.9256501E-07
  9.5000000E+03  8.8703974E-07
  1.0000000E+04  7.9676270E-07
  1.0500000E+04  7.1897498E-07
  1.1000000E+04  6.5151068E-07
  1.1500000E+04  5.9265096E-07
  1.2000000E+04  5.4101782E-07
  1.2500000E+04  4.9549653E-07
  1.3000000E+04  4.5517699E-07
  1.3500000E+04  4.1931073E-07
  1.4000000E+04  3.8727823E-07
  1.4500000E+04  3.5856293E-07
  1.5000000E+04  3.3273159E-07
  1.5500000E+04  3.0941890E-07
  1.6000000E+04  2.8831502E-07
  1.6500000E+04  2.6915573E-07
  1.7000000E+04  2.5171484E-07
  1.8000000E+04  2.2123670E-07
  1.9000000E+04  1.9561821E-07
  2.0000000E+04  1.7390357E-07
  2.1000000E+04  1.5535896E-07
  2.2000000E+04  1.3941346E-07
  2.3000000E+04  1.2561763E-07
  2.4000000E+04  1.1361400E-07
  2.5000000E+04  1.0311534E-07
  2.6000000E+04  9.3888969E-08
  2.7000000E+04  8.5744801E-08
  2.8000000E+04  7.8526314E-08
  2.9000000E+04  7.2103738E-08
  3.0000000E+04  6.6368818E-08
  3.1000000E+04  6.1230727E-08
  3.2000000E+04  5.6612806E-08
  3.3000000E+04  5.2450028E-08
  3.4000000E+04  4.8687003E-08
  3.5000000E+04  4.5276338E-08
  3.6000000E+04  4.2177301E-08
  3.8000000E+04  3.6778241E-08
  4.0000000E+04  3.2260877E-08
  4.2000000E+04  2.8451106E-08
  4.4000000E+04  2.5214838E-08
  4.6000000E+04  2.2447644E-08
  4.8000000E+04  2.0067315E-08
  5.0000000E+04  1.8008432E-08
  5.2500000E+04  1.5807834E-08
  5.5000000E+04  1.3946967E-08
  5.7500000E+04  1.2362801E-08
  5.8750000E+04  1.1658597E-08
  6.0000000E+04  1.1005889E-08
  6.2500000E+04  9.8370353E-09
  6.5000000E+04  8.8248887E-09
  6.7500000E+04  7.9441669E-09
  7.0000000E+04  7.1743318E-09
  7.2500000E+04  6.4985888E-09
  7.5000000E+04  5.9031074E-09
  7.7500000E+04  5.3764210E-09
  8.0000000E+04  4.9089642E-09
  8.2500000E+04  4.4927134E-09
  8.5000000E+04  4.1209112E-09
  8.7500000E+04  3.7878403E-09
  9.0000000E+04  3.4886448E-09
  9.2500000E+04  3.2191808E-09
  9.5000000E+04  2.9758947E-09
  9.7500000E+04  2.7557279E-09
  1.0000000E+05  2.5560376E-09
  1.0250000E+05  2.3745326E-09
  1.0500000E+05  2.2092205E-09
  1.1000000E+05  1.9204408E-09
  1.1500000E+05  1.6782244E-09
  1.2000000E+05  1.4736967E-09
  1.2500000E+05  1.2999228E-09
  1.3000000E+05  1.1514361E-09
  1.3500000E+05  1.0238865E-09
  1.4000000E+05  9.1378223E-10
  1.4500000E+05  8.1829889E-10
  1.5000000E+05  7.3513680E-10
  1.5500000E+05  6.6241224E-10
  1.6000000E+05  5.9857376E-10
  1.6500000E+05  5.4233628E-10
  1.7000000E+05  4.9262832E-10
  1.7500000E+05  4.4855198E-10
  1.8000000E+05  4.0935114E-10
  1.8500000E+05  3.7438634E-10
  1.9000000E+05  3.4311470E-10
  1.9500000E+05  3.1507347E-10
  2.0000000E+05  2.8986691E-10
  2.0500000E+05  2.6715529E-10
  2.1000000E+05  2.4664576E-10
  2.1500000E+05  2.2808507E-10
  2.2000000E+05  2.1125351E-10
  2.2500000E+05  1.9595996E-10
  2.3000000E+05  1.8203763E-10
  2.4000000E+05  1.5774082E-10
  2.5000000E+05  1.3739600E-10
  2.6000000E+05  1.2025203E-10
  2.7000000E+05  1.0571997E-10
  2.8000000E+05  9.3334053E-11
  2.9000000E+05  8.2723093E-11
  3.0000000E+05  7.3588995E-11
  3.1000000E+05  6.5690676E-11
  3.2000000E+05  5.8831910E-11
  3.3000000E+05  5.2852010E-11
  3.4000000E+05  4.7618628E-11
  3.5000000E+05  4.3022164E-11
  3.6000000E+05  3.8971347E-11
  3.7000000E+05  3.5389841E-11
  3.8000000E+05  3.2213538E-11
  3.9000000E+05  2.9388364E-11
  4.0000000E+05  2.6868575E-11
  4.1000000E+05  2.4615296E-11
  4.2000000E+05  2.2595311E-11
  4.3000000E+05  2.0780141E-11
  4.4000000E+05  1.9145262E-11
  4.5000000E+05  1.7669390E-11
  4.6000000E+05  1.6334099E-11
  4.7000000E+05  1.5123437E-11
  4.8000000E+05  1.4023548E-11
  5.0000000E+05  1.2109527E-11
  5.1250000E+05  1.1079037E-11
  5.2500000E+05  1.0157140E-11
  5.3750000E+05  9.3305798E-12
  
  
#  58  18  O2  EION =  2.500000000E+01 eV   287
#  S(0) = 2.370856E+00
  1.2500000E-01  0.0000000E+00
  1.2500000E+01  0.0000000E+00
  1.2500000E+01  1.3038810E-01
  2.5000000E+01  1.3038810E-01
  2.5000000E+01  4.0901516E-02
  2.5002721E+01  4.0901516E-02
  2.5127653E+01  4.0565647E-02
  2.5252585E+01  4.0218252E-02
  2.5377517E+01  3.9861218E-02
  2.5502449E+01  3.9496188E-02
  2.5752313E+01  3.8747723E-02
  2.6002177E+01  3.7982377E-02
  2.6501905E+01  3.6428723E-02
  2.7001633E+01  3.4876161E-02
  2.7501361E+01  3.3349217E-02
  2.8001088E+01  3.1862522E-02
  2.8500816E+01  3.0424606E-02
  2.9000544E+01  2.9040180E-02
  3.0000000E+01  2.6439444E-02
  3.1000000E+01  2.4062076E-02
  3.2000000E+01  2.1901276E-02
  3.4000000E+01  1.8175870E-02
  3.6000000E+01  1.5145422E-02
  3.8000000E+01  1.2691931E-02
  4.0000000E+01  1.0708247E-02
  4.2000000E+01  9.1018805E-03
  4.3000000E+01  8.4155725E-03
  4.4000000E+01  7.7959616E-03
  4.5000000E+01  7.2357216E-03
  4.6000000E+01  6.7283468E-03
  4.8000000E+01  5.8497585E-03
  5.0000000E+01  5.1215924E-03
  5.1250000E+01  4.7292210E-03
  5.2500000E+01  4.3777811E-03
  5.3750000E+01  4.0621767E-03
  5.5000000E+01  3.7780620E-03
  5.7500000E+01  3.2898116E-03
  5.8750000E+01  3.0796917E-03
  6.0000000E+01  2.8888921E-03
  6.2500000E+01  2.5571741E-03
  6.5000000E+01  2.2808788E-03
  6.7500000E+01  2.0493660E-03
  7.0000000E+01  1.8542972E-03
  7.2500000E+01  1.6890543E-03
  7.5000000E+01  1.5483503E-03
  7.7500000E+01  1.4278869E-03
  8.0000000E+01  1.3241914E-03
  8.2500000E+01  1.2344358E-03
  8.5000000E+01  1.1562824E-03
  8.7500000E+01  1.0878526E-03
  9.0000000E+01  1.0275948E-03
  9.2500000E+01  9.7423327E-04
  9.5000000E+01  9.2673390E-04
  9.7500000E+01  8.8424621E-04
  1.0000000E+02  8.4606743E-04
  1.0250000E+02  8.1161586E-04
  1.0500000E+02  7.8040796E-04
  1.1000000E+02  7.2616932E-04
  1.1500000E+02  6.8079659E-04
  1.2000000E+02  6.4238892E-04
  1.2500000E+02  6.0951871E-04
  1.3000000E+02  5.8105960E-04
  1.3500000E+02  5.5613234E-04
  1.4000000E+02  5.3405456E-04
  1.4500000E+02  5.1428327E-04
  1.5000000E+02  4.9639784E-04
  1.5500000E+02  4.8007888E-04
  1.6000000E+02  4.6507792E-04
  1.6500000E+02  4.5119608E-04
  1.7000000E+02  4.3828151E-04
  1.8000000E+02  4.1489156E-04
  1.9000000E+02  3.9416277E-04
  2.0000000E+02  3.7557029E-04
  2.1000000E+02  3.5873133E-04
  2.2000000E+02  3.4336226E-04
  2.3000000E+02  3.2924220E-04
  2.4000000E+02  3.1619624E-04
  2.5000000E+02  3.0408210E-04
  2.6000000E+02  2.9277732E-04
  2.7000000E+02  2.8218034E-04
  2.8000000E+02  2.7221408E-04
  2.9000000E+02  2.6282444E-04
  3.0000000E+02  2.5396457E-04
  3.1000000E+02  2.4559345E-04
  3.2000000E+02  2.3767559E-04
  3.4000000E+02  2.2307123E-04
  3.6000000E+02  2.0988767E-04
  3.8000000E+02  1.9788843E-04
  4.0000000E+02  1.8692984E-04
  4.2000000E+02  1.7691299E-04
  4.4000000E+02  1.6773009E-04
  4.6000000E+02  1.5927536E-04
  4.8000000E+02  1.5146287E-04
  5.0000000E+02  1.4422434E-04
  5.2500000E+02  1.3589556E-04
  5.5000000E+02  1.2827999E-04
  5.7500000E+02  1.2129972E-04
  6.0000000E+02  1.1488447E-04
  6.5000000E+02  1.0350091E-04
  6.7500000E+02  9.8432421E-05
  7.0000000E+02  9.3726030E-05
  7.2500000E+02  8.9347866E-05
  7.5000000E+02  8.5267450E-05
  8.0000000E+02  7.7894098E-05
  8.5000000E+02  7.1422797E-05
  9.0000000E+02  6.5707499E-05
  9.5000000E+02  6.0633547E-05
  1.0000000E+03  5.6110602E-05
  1.0500000E+03  5.2062595E-05
  1.1000000E+03  4.8424113E-05
  1.1500000E+03  4.5140838E-05
  1.2000000E+03  4.2168251E-05
  1.2500000E+03  3.9468914E-05
  1.3000000E+03  3.7010815E-05
  1.3500000E+03  3.4766448E-05
  1.4000000E+03  3.2712089E-05
  1.4500000E+03  3.0827189E-05
  1.5000000E+03  2.9093876E-05
  1.6000000E+03  2.6021587E-05
  1.7000000E+03  2.3392210E-05
  1.8000000E+03  2.1125834E-05
  1.9000000E+03  1.9159463E-05
  2.0000000E+03  1.7443008E-05
  2.1000000E+03  1.5936441E-05
  2.2000000E+03  1.4607448E-05
  2.3000000E+03  1.3429631E-05
  2.4000000E+03  1.2381206E-05
  2.5000000E+03  1.1444157E-05
  2.6000000E+03  1.0603501E-05
  2.7000000E+03  9.8466920E-06
  2.8000000E+03  9.1631501E-06
  2.9000000E+03  8.5438945E-06
  3.0000000E+03  7.9812643E-06
  3.1000000E+03  7.4687016E-06
  3.2000000E+03  7.0005667E-06
  3.4000000E+03  6.1787378E-06
  3.6000000E+03  5.4839702E-06
  3.8000000E+03  4.8920021E-06
  4.0000000E+03  4.3840517E-06
  4.2000000E+03  3.9453730E-06
  4.4000000E+03  3.5642735E-06
  4.6000000E+03  3.2314056E-06
  4.8000000E+03  2.9392268E-06
  5.0000000E+03  2.6815929E-06
  5.2500000E+03  2.4005246E-06
  5.5000000E+03  2.1576208E-06
  5.7500000E+03  1.9465253E-06
  5.8750000E+03  1.8512701E-06
  6.0000000E+03  1.7621339E-06
  6.2500000E+03  1.6003084E-06
  6.5000000E+03  1.4576675E-06
  6.7500000E+03  1.3314285E-06
  7.0000000E+03  1.2192839E-06
  7.2500000E+03  1.1193102E-06
  7.5000000E+03  1.0298938E-06
  7.7500000E+03  9.4967287E-07
  8.0000000E+03  8.7749284E-07
  8.2500000E+03  8.1237037E-07
  8.5000000E+03  7.5346363E-07
  8.7500000E+03  7.0004887E-07
  9.0000000E+03  6.5150154E-07
  9.2500000E+03  6.0728068E-07
  9.5000000E+03  5.6691605E-07
  1.0000000E+04  4.9616635E-07
  1.0500000E+04  4.3654416E-07
  1.1000000E+04  3.8595359E-07
  1.1500000E+04  3.4275493E-07
  1.2000000E+04  3.0565262E-07
  1.2500000E+04  2.7361415E-07
  1.3000000E+04  2.4580941E-07
  1.3500000E+04  2.2156603E-07
  1.4000000E+04  2.0033566E-07
  1.4500000E+04  1.8166795E-07
  1.5000000E+04  1.6519075E-07
  1.5500000E+04  1.5059480E-07
  1.6000000E+04  1.3762168E-07
  1.6500000E+04  1.2605429E-07
  1.7000000E+04  1.1570936E-07
  1.7500000E+04  1.0643145E-07
  1.8000000E+04  9.8088201E-08
  1.8500000E+04  9.0566410E-08
  1.9000000E+04  8.3768840E-08
  1.9500000E+04  7.7611663E-08
  2.0000000E+04  7.2022388E-08
  2.0500000E+04  6.6938113E-08
  2.1000000E+04  6.2304047E-08
  2.2000000E+04  5.4200986E-08
  2.3000000E+04  4.7396531E-08
  2.4000000E+04  4.1645125E-08
  2.5000000E+04  3.6754368E-08
  2.6000000E+04  3.2572134E-08
  2.7000000E+04  2.8977124E-08
  2.8000000E+04  2.5871848E-08
  2.9000000E+04  2.3177370E-08
  3.0000000E+04  2.0829358E-08
  3.1000000E+04  1.8775056E-08
  3.2000000E+04  1.6970935E-08
  3.3000000E+04  1.5380876E-08
  3.4000000E+04  1.3974767E-08
  3.5000000E+04  1.2727369E-08
  3.6000000E+04  1.1617435E-08
  3.7000000E+04  1.0626994E-08
  3.8000000E+04  9.7407806E-09
  3.9000000E+04  8.9457818E-09
  4.0000000E+04  8.2308594E-09
  4.1000000E+04  7.5864463E-09
  4.2000000E+04  7.0042933E-09
  4.3000000E+04  6.4772640E-09
  4.4000000E+04  5.9991658E-09
  4.5000000E+04  5.5646097E-09
  4.6000000E+04  5.1688916E-09
  4.7000000E+04  4.8078937E-09
  4.8000000E+04  4.4780016E-09
  5.0000000E+04  3.8991901E-09
  5.1250000E+04  3.5847100E-09
  5.2500000E+04  3.3013954E-09
  5.3750000E+04  3.0455958E-09
  5.5000000E+04  2.8141521E-09
  5.7500000E+04  2.4137193E-09
  5.8750000E+04  2.2402594E-09
  6.0000000E+04  2.0821186E-09
  6.2500000E+04  1.8055852E-09
  6.5000000E+04  1.5734720E-09
  6.7500000E+04  1.3774654E-09
  7.0000000E+04  1.2110174E-09
  7.2500000E+04  1.0689284E-09
  7.5000000E+04  9.4703818E-10
  7.7500000E+04  8.4199406E-10
  8.0000000E+04  7.5107625E-10
  8.2500000E+04  6.7206451E-10
  8.5000000E+04  6.0313592E-10
  8.7500000E+04  5.4278545E-10
  9.0000000E+04  4.8976418E-10
  9.2500000E+04  4.4303054E-10
  9.5000000E+04  4.0171173E-10
  9.7500000E+04  3.6507313E-10
  1.0000000E+05  3.3249386E-10
  1.0250000E+05  3.0344712E-10
  1.0500000E+05  2.7748412E-10
  1.0750000E+05  2.5422118E-10
  1.1000000E+05  2.3332915E-10
  1.1250000E+05  2.1452477E-10
  1.1500000E+05  1.9756348E-10
  1.1750000E+05  1.8223344E-10
  1.2000000E+05  1.6835065E-10
  1.2250000E+05  1.5575484E-10
  1.2500000E+05  1.4430602E-10
  1.3000000E+05  1.2437419E-10
  1.3500000E+05  1.0774250E-10
  1.4000000E+05  9.3779180E-11
  1.4500000E+05  8.1988889E-11
  1.5000000E+05  7.1980068E-11
  1.5500000E+05  6.3440814E-11
  1.6000000E+05  5.6120943E-11
  1.6500000E+05  4.9818450E-11
  1.7000000E+05  4.4369177E-11
  1.7500000E+05  3.9638945E-11
  1.8000000E+05  3.5517474E-11
  1.8500000E+05  3.1913650E-11
  1.9000000E+05  2.8751816E-11
  1.9500000E+05  2.5968860E-11
  2.0000000E+05  2.3511903E-11
  2.0500000E+05  2.1336455E-11
  2.1000000E+05  1.9404918E-11
  2.1500000E+05  1.7685399E-11
  2.2000000E+05  1.6150743E-11
  2.2500000E+05  1.4777751E-11
  2.3000000E+05  1.3546533E-11
  2.3500000E+05  1.2439986E-11
  2.4000000E+05  1.1443353E-11
  2.4500000E+05  1.0543867E-11
  2.5000000E+05  9.7304488E-12
  2.5500000E+05  8.9934601E-12
  2.6000000E+05  8.3244920E-12
  2.6500000E+05  7.7161904E-12
  2.7000000E+05  7.1621086E-12
  2.8000000E+05  6.1946209E-12
  2.9000000E+05  5.3842991E-12
  3.0000000E+05  4.7016352E-12
  3.1000000E+05  4.1233582E-12
  3.2000000E+05  3.6309668E-12
  3.3000000E+05  3.2096511E-12
  3.4000000E+05  2.8474883E-12
  3.5000000E+05  2.5348205E-12
  3.6000000E+05  2.2637877E-12
  3.7000000E+05  2.0279475E-12
  3.8000000E+05  1.8219848E-12
  
  
#  58  19  O3  EION =  2.200000000E+01 eV   290
#  S(0) = 5.657422E+00
  1.1000000E-01  0.0000000E+00
  1.1000000E+01  0.0000000E+00
  1.1000000E+01  3.8007346E-01
  2.2000000E+01  3.8007346E-01
  2.2000000E+01  8.4151000E-02
  2.2002721E+01  8.4151000E-02
  2.2127653E+01  8.3174327E-02
  2.2252585E+01  8.2186105E-02
  2.2377517E+01  8.1189807E-02
  2.2502449E+01  8.0188424E-02
  2.2752313E+01  7.8180311E-02
  2.3002177E+01  7.6178257E-02
  2.3252041E+01  7.4194404E-02
  2.3501905E+01  7.2237629E-02
  2.4001633E+01  6.8429194E-02
  2.4501361E+01  6.4784815E-02
  2.5001088E+01  6.1318721E-02
  2.6000544E+01  5.4931743E-02
  2.7000000E+01  4.9244690E-02
  2.8000000E+01  4.4197706E-02
  2.9000000E+01  3.9729299E-02
  3.0000000E+01  3.5776517E-02
  3.1000000E+01  3.2281194E-02
  3.2000000E+01  2.9190591E-02
  3.4000000E+01  2.4038831E-02
  3.5000000E+01  2.1897318E-02
  3.6000000E+01  1.9999129E-02
  3.7000000E+01  1.8314410E-02
  3.8000000E+01  1.6816847E-02
  3.9000000E+01  1.5483332E-02
  4.0000000E+01  1.4293564E-02
  4.1000000E+01  1.3229866E-02
  4.2000000E+01  1.2276782E-02
  4.3000000E+01  1.1420902E-02
  4.4000000E+01  1.0650555E-02
  4.5000000E+01  9.9556063E-03
  4.6000000E+01  9.3272788E-03
  4.8000000E+01  8.2408835E-03
  5.0000000E+01  7.3414598E-03
  5.1250000E+01  6.8570001E-03
  5.2500000E+01  6.4231759E-03
  5.3750000E+01  6.0336553E-03
  5.5000000E+01  5.6830843E-03
  5.7500000E+01  5.0809520E-03
  5.8750000E+01  4.8219652E-03
  6.0000000E+01  4.5869014E-03
  6.2500000E+01  4.1784095E-03
  6.5000000E+01  3.8381415E-03
  6.7500000E+01  3.5526721E-03
  7.0000000E+01  3.3113220E-03
  7.2500000E+01  3.1057441E-03
  7.5000000E+01  2.9291541E-03
  7.7500000E+01  2.7762059E-03
  8.0000000E+01  2.6426103E-03
  8.2500000E+01  2.5248919E-03
  8.5000000E+01  2.4203213E-03
  8.7500000E+01  2.3267019E-03
  9.0000000E+01  2.2422686E-03
  9.2500000E+01  2.1656079E-03
  9.5000000E+01  2.0955993E-03
  1.0000000E+02  1.9720484E-03
  1.0500000E+02  1.8660808E-03
  1.1000000E+02  1.7738907E-03
  1.1500000E+02  1.6926784E-03
  1.2000000E+02  1.6203266E-03
  1.2500000E+02  1.5551961E-03
  1.3000000E+02  1.4959819E-03
  1.3500000E+02  1.4416746E-03
  1.4000000E+02  1.3914969E-03
  1.4500000E+02  1.3448357E-03
  1.5000000E+02  1.3012173E-03
  1.6000000E+02  1.2217394E-03
  1.7000000E+02  1.1508792E-03
  1.8000000E+02  1.0871109E-03
  1.9000000E+02  1.0292904E-03
  2.0000000E+02  9.7653666E-04
  2.1000000E+02  9.2820208E-04
  2.2000000E+02  8.8378139E-04
  2.3000000E+02  8.4283923E-04
  2.4000000E+02  8.0499883E-04
  2.5000000E+02  7.6991688E-04
  2.6000000E+02  7.3726314E-04
  2.7000000E+02  7.0676020E-04
  2.8000000E+02  6.7819981E-04
  2.9000000E+02  6.5141998E-04
  3.0000000E+02  6.2627585E-04
  3.1000000E+02  6.0264338E-04
  3.2000000E+02  5.8041368E-04
  3.4000000E+02  5.3975520E-04
  3.6000000E+02  5.0345393E-04
  3.8000000E+02  4.7078436E-04
  4.0000000E+02  4.4128421E-04
  4.2000000E+02  4.1459704E-04
  4.4000000E+02  3.9036542E-04
  4.6000000E+02  3.6826629E-04
  4.8000000E+02  3.4803470E-04
  5.0000000E+02  3.2945215E-04
  5.2500000E+02  3.0826532E-04
  5.5000000E+02  2.8908057E-04
  5.7500000E+02  2.7165869E-04
  6.0000000E+02  2.5578585E-04
  6.5000000E+02  2.2795353E-04
  6.7500000E+02  2.1570258E-04
  7.0000000E+02  2.0440727E-04
  7.2500000E+02  1.9397050E-04
  7.5000000E+02  1.8430548E-04
  8.0000000E+02  1.6699390E-04
  8.5000000E+02  1.5196630E-04
  9.0000000E+02  1.3882927E-04
  9.5000000E+02  1.2727699E-04
  1.0000000E+03  1.1706895E-04
  1.0500000E+03  1.0800591E-04
  1.1000000E+03  9.9920253E-05
  1.1500000E+03  9.2674665E-05
  1.2000000E+03  8.6157662E-05
  1.2500000E+03  8.0276272E-05
  1.3000000E+03  7.4951705E-05
  1.3500000E+03  7.0116814E-05
  1.4000000E+03  6.5714211E-05
  1.4500000E+03  6.1694627E-05
  1.5000000E+03  5.8015562E-05
  1.6000000E+03  5.1536632E-05
  1.7000000E+03  4.6036786E-05
  1.8000000E+03  4.1331733E-05
  1.9000000E+03  3.7277746E-05
  2.0000000E+03  3.3761709E-05
  2.1000000E+03  3.0694141E-05
  2.2000000E+03  2.8003449E-05
  2.3000000E+03  2.5631567E-05
  2.4000000E+03  2.3530907E-05
  2.5000000E+03  2.1662380E-05
  2.6000000E+03  1.9993698E-05
  2.7000000E+03  1.8497986E-05
  2.8000000E+03  1.7152706E-05
  2.9000000E+03  1.5938820E-05
  3.0000000E+03  1.4840167E-05
  3.1000000E+03  1.3842976E-05
  3.2000000E+03  1.2935458E-05
  3.4000000E+03  1.1350249E-05
  3.6000000E+03  1.0018693E-05
  3.8000000E+03  8.8909623E-06
  4.0000000E+03  7.9287566E-06
  4.2000000E+03  7.1022059E-06
  4.4000000E+03  6.3877749E-06
  4.6000000E+03  5.7667571E-06
  4.8000000E+03  5.2241406E-06
  5.0000000E+03  4.7477621E-06
  5.2500000E+03  4.2304666E-06
  5.5000000E+03  3.7856203E-06
  5.7500000E+03  3.4008444E-06
  5.8750000E+03  3.2278126E-06
  6.0000000E+03  3.0662509E-06
  6.2500000E+03  2.7738635E-06
  6.5000000E+03  2.5171971E-06
  6.7500000E+03  2.2909386E-06
  7.0000000E+03  2.0907026E-06
  7.2500000E+03  1.9128488E-06
  7.5000000E+03  1.7543363E-06
  7.7500000E+03  1.6126086E-06
  8.0000000E+03  1.4855062E-06
  8.2500000E+03  1.3711964E-06
  8.5000000E+03  1.2681157E-06
  8.7500000E+03  1.1749247E-06
  9.0000000E+03  1.0904716E-06
  9.2500000E+03  1.0137620E-06
  9.5000000E+03  9.4393421E-07
  1.0000000E+04  8.2202246E-07
  1.0500000E+04  7.1980757E-07
  1.1000000E+04  6.3349622E-07
  1.1500000E+04  5.6013673E-07
  1.2000000E+04  4.9740888E-07
  1.2500000E+04  4.4347239E-07
  1.3000000E+04  3.9685451E-07
  1.3500000E+04  3.5636755E-07
  1.4000000E+04  3.2104697E-07
  1.4500000E+04  2.9010370E-07
  1.5000000E+04  2.6288824E-07
  1.5500000E+04  2.3886287E-07
  1.6000000E+04  2.1757989E-07
  1.6500000E+04  1.9866450E-07
  1.7000000E+04  1.8180139E-07
  1.7500000E+04  1.6672399E-07
  1.8000000E+04  1.5320599E-07
  1.8500000E+04  1.4105444E-07
  1.9000000E+04  1.3010408E-07
  1.9500000E+04  1.2021286E-07
  2.0000000E+04  1.1125830E-07
  2.0500000E+04  1.0313438E-07
  2.1000000E+04  9.5749039E-08
  2.2000000E+04  8.2883214E-08
  2.3000000E+04  7.2131937E-08
  2.4000000E+04  6.3087132E-08
  2.5000000E+04  5.5430571E-08
  2.6000000E+04  4.8911777E-08
  2.7000000E+04  4.3331900E-08
  2.8000000E+04  3.8531808E-08
  2.9000000E+04  3.4383178E-08
  3.0000000E+04  3.0781842E-08
  3.1000000E+04  2.7642713E-08
  3.2000000E+04  2.4895846E-08
  3.3000000E+04  2.2483417E-08
  3.4000000E+04  2.0357384E-08
  3.5000000E+04  1.8477624E-08
  3.6000000E+04  1.6810470E-08
  3.7000000E+04  1.5327538E-08
  3.8000000E+04  1.4004797E-08
  3.9000000E+04  1.2821820E-08
  4.0000000E+04  1.1761175E-08
  4.1000000E+04  1.0807931E-08
  4.2000000E+04  9.9492516E-09
  4.3000000E+04  9.1740633E-09
  4.4000000E+04  8.4727841E-09
  4.5000000E+04  7.8370981E-09
  4.6000000E+04  7.2597661E-09
  4.7000000E+04  6.7344667E-09
  4.8000000E+04  6.2556660E-09
  5.0000000E+04  5.4187141E-09
  5.1250000E+04  4.9658212E-09
  5.2500000E+04  4.5590391E-09
  5.3750000E+04  4.1928486E-09
  5.5000000E+04  3.8624870E-09
  5.7500000E+04  3.2933036E-09
  5.8750000E+04  3.0477862E-09
  6.0000000E+04  2.8245595E-09
  6.2500000E+04  2.4357465E-09
  6.5000000E+04  2.1110821E-09
  6.7500000E+04  1.8383036E-09
  7.0000000E+04  1.6077982E-09
  7.2500000E+04  1.4119670E-09
  7.5000000E+04  1.2447572E-09
  7.7500000E+04  1.1013123E-09
  8.0000000E+04  9.7770967E-10
  8.2500000E+04  8.7076055E-10
  8.5000000E+04  7.7785734E-10
  8.7500000E+04  6.9685572E-10
  9.0000000E+04  6.2598277E-10
  9.2500000E+04  5.6376533E-10
  9.5000000E+04  5.0897365E-10
  9.7500000E+04  4.6057650E-10
  1.0000000E+05  4.1770549E-10
  1.0250000E+05  3.7962636E-10
  1.0500000E+05  3.4571579E-10
  1.0750000E+05  3.1544261E-10
  1.1000000E+05  2.8835266E-10
  1.1250000E+05  2.6405625E-10
  1.1500000E+05  2.4221796E-10
  1.1750000E+05  2.2254820E-10
  1.2000000E+05  2.0479621E-10
  1.2250000E+05  1.8874424E-10
  1.2500000E+05  1.7420269E-10
  1.2750000E+05  1.6100607E-10
  1.3000000E+05  1.4900952E-10
  1.3250000E+05  1.3808596E-10
  1.3500000E+05  1.2812361E-10
  1.4000000E+05  1.1070001E-10
  1.4500000E+05  9.6079739E-11
  1.5000000E+05  8.3744649E-11
  1.5500000E+05  7.3284243E-11
  1.6000000E+05  6.4370958E-11
  1.6500000E+05  5.6741640E-11
  1.7000000E+05  5.0183507E-11
  1.7500000E+05  4.4523474E-11
  1.8000000E+05  3.9619915E-11
  1.8500000E+05  3.5356355E-11
  1.9000000E+05  3.1636544E-11
  1.9500000E+05  2.8380560E-11
  2.0000000E+05  2.5521753E-11
  2.0500000E+05  2.3004289E-11
  2.1000000E+05  2.0781194E-11
  2.1500000E+05  1.8812788E-11
  2.2000000E+05  1.7065426E-11
  2.2500000E+05  1.5510459E-11
  2.3000000E+05  1.4123425E-11
  2.3500000E+05  1.2883382E-11
  2.4000000E+05  1.1772343E-11
  2.4500000E+05  1.0774812E-11
  2.5000000E+05  9.8774215E-12
  2.5500000E+05  9.0686050E-12
  2.6000000E+05  8.3383008E-12
  2.6500000E+05  7.6777355E-12
  2.7000000E+05  7.0792407E-12
  2.7500000E+05  6.5360964E-12
  2.8000000E+05  6.0423650E-12
  2.8500000E+05  5.5928053E-12
  2.9000000E+05  5.1828120E-12
  3.0000000E+05  4.4657786E-12
  3.1000000E+05  3.8641804E-12
  3.2000000E+05  3.3570990E-12
  3.3000000E+05  2.9281255E-12
  3.4000000E+05  2.5639191E-12
  
  
#  58  15  N6  EION =  6.000000000E+00 eV   310
#  S(0) = 1.780901E+00
  3.0000000E-02  0.0000000E+00
  3.0000000E+00  0.0000000E+00
  3.0000000E+00  1.2313470E-02
  6.0000000E+00  1.2313470E-02
  6.0000000E+00  7.2215512E-04
  6.0027211E+00  7.2215512E-04
  6.3525851E+00  7.2382831E-04
  6.7024490E+00  7.2649690E-04
  7.0523130E+00  7.3085668E-04
  7.4021769E+00  7.3740085E-04
  8.1019048E+00  7.5836632E-04
  8.8016327E+00  7.9125277E-04
  1.0201088E+01  8.9667636E-04
  1.1600544E+01  1.0585801E-03
  1.3000000E+01  1.2795597E-03
  1.3500000E+01  1.3731000E-03
  1.4000000E+01  1.4743407E-03
  1.4500000E+01  1.5832353E-03
  1.5000000E+01  1.6997136E-03
  1.6000000E+01  1.9548411E-03
  1.7000000E+01  2.2381060E-03
  1.8000000E+01  2.5470575E-03
  1.9000000E+01  2.8784194E-03
  2.0000000E+01  3.2281793E-03
  2.1000000E+01  3.5918367E-03
  2.2000000E+01  3.9645814E-03
  2.3000000E+01  4.3416541E-03
  2.4000000E+01  4.7185052E-03
  2.5000000E+01  5.0912048E-03
  2.6000000E+01  5.4563264E-03
  2.7000000E+01  5.8113617E-03
  2.8000000E+01  6.1544316E-03
  2.9000000E+01  6.4843283E-03
  3.0000000E+01  6.8006009E-03
  3.1000000E+01  7.1030435E-03
  3.2000000E+01  7.3919065E-03
  3.4000000E+01  7.9309285E-03
  3.6000000E+01  8.4219339E-03
  3.8000000E+01  8.8689987E-03
  4.0000000E+01  9.2741099E-03
  4.2000000E+01  9.6379933E-03
  4.4000000E+01  9.9593417E-03
  4.6000000E+01  1.0236669E-02
  4.8000000E+01  1.0468449E-02
  5.0000000E+01  1.0653707E-02
  5.2500000E+01  1.0820953E-02
  5.5000000E+01  1.0920548E-02
  5.7500000E+01  1.0958987E-02
  6.0000000E+01  1.0945772E-02
  6.5000000E+01  1.0801159E-02
  6.7500000E+01  1.0687686E-02
  7.0000000E+01  1.0556195E-02
  7.2500000E+01  1.0411507E-02
  7.5000000E+01  1.0257497E-02
  8.0000000E+01  9.9302888E-03
  8.5000000E+01  9.5837253E-03
  9.0000000E+01  9.2225074E-03
  9.5000000E+01  8.8498830E-03
  1.0000000E+02  8.4718157E-03
  1.0500000E+02  8.0949030E-03
  1.1000000E+02  7.7250897E-03
  1.1500000E+02  7.3674263E-03
  1.2000000E+02  7.0246215E-03
  1.2500000E+02  6.6970097E-03
  1.3000000E+02  6.3844103E-03
  1.3500000E+02  6.0859580E-03
  1.4000000E+02  5.8004051E-03
  1.4500000E+02  5.5268005E-03
  1.5000000E+02  5.2648720E-03
  1.6000000E+02  4.7762856E-03
  1.7000000E+02  4.3341676E-03
  1.8000000E+02  3.9372597E-03
  1.9000000E+02  3.5818533E-03
  2.0000000E+02  3.2623504E-03
  2.1000000E+02  2.9742590E-03
  2.2000000E+02  2.7143117E-03
  2.3000000E+02  2.4796980E-03
  2.4000000E+02  2.2682625E-03
  2.5000000E+02  2.0780180E-03
  2.6000000E+02  1.9068117E-03
  2.7000000E+02  1.7522948E-03
  2.8000000E+02  1.6124317E-03
  2.9000000E+02  1.4855813E-03
  3.0000000E+02  1.3704746E-03
  3.1000000E+02  1.2659703E-03
  3.2000000E+02  1.1710207E-03
  3.4000000E+02  1.0059970E-03
  3.6000000E+02  8.6875880E-04
  3.8000000E+02  7.5391055E-04
  4.0000000E+02  6.5716102E-04
  4.2000000E+02  5.7526275E-04
  4.4000000E+02  5.0569306E-04
  4.6000000E+02  4.4634607E-04
  4.8000000E+02  3.9543248E-04
  5.0000000E+02  3.5151910E-04
  5.2500000E+02  3.0478882E-04
  5.5000000E+02  2.6555058E-04
  5.7500000E+02  2.3243178E-04
  5.8750000E+02  2.1780685E-04
  6.0000000E+02  2.0430995E-04
  6.2500000E+02  1.8029403E-04
  6.5000000E+02  1.5968271E-04
  6.7500000E+02  1.4191832E-04
  7.0000000E+02  1.2654614E-04
  7.2500000E+02  1.1319209E-04
  7.5000000E+02  1.0154716E-04
  7.7500000E+02  9.1355998E-05
  8.0000000E+02  8.2406423E-05
  8.2500000E+02  7.4521003E-05
  8.5000000E+02  6.7551212E-05
  8.7500000E+02  6.1372258E-05
  9.0000000E+02  5.5879091E-05
  9.2500000E+02  5.0982942E-05
  9.5000000E+02  4.6608116E-05
  1.0000000E+03  3.9172335E-05
  1.0500000E+03  3.3153982E-05
  1.1000000E+03  2.8241389E-05
  1.1500000E+03  2.4199842E-05
  1.2000000E+03  2.0850542E-05
  1.2500000E+03  1.8056135E-05
  1.3000000E+03  1.5710118E-05
  1.3500000E+03  1.3729129E-05
  1.4000000E+03  1.2047333E-05
  1.4500000E+03  1.0612298E-05
  1.5000000E+03  9.3819793E-06
  1.5500000E+03  8.3224584E-06
  1.6000000E+03  7.4061953E-06
  1.6500000E+03  6.6106928E-06
  1.7000000E+03  5.9174635E-06
  1.7500000E+03  5.3112335E-06
  1.8000000E+03  4.7793202E-06
  1.8500000E+03  4.3111417E-06
  1.9000000E+03  3.8978272E-06
  1.9500000E+03  3.5319080E-06
  2.0000000E+03  3.2070722E-06
  2.0500000E+03  2.9179640E-06
  2.1000000E+03  2.6600208E-06
  2.2000000E+03  2.2225799E-06
  2.3000000E+03  1.8696854E-06
  2.4000000E+03  1.5826764E-06
  2.5000000E+03  1.3474963E-06
  2.6000000E+03  1.1534440E-06
  2.7000000E+03  9.9229142E-07
  2.8000000E+03  8.5765410E-07
  2.9000000E+03  7.4453323E-07
  3.0000000E+03  6.4898625E-07
  3.1000000E+03  5.6788200E-07
  3.2000000E+03  4.9871556E-07
  3.3000000E+03  4.3946986E-07
  3.4000000E+03  3.8851123E-07
  3.5000000E+03  3.4450872E-07
  3.6000000E+03  3.0637141E-07
  3.7000000E+03  2.7320083E-07
  3.8000000E+03  2.4425368E-07
  3.9000000E+03  2.1891209E-07
  4.0000000E+03  1.9666026E-07
  4.1000000E+03  1.7706570E-07
  4.2000000E+03  1.5976414E-07
  4.3000000E+03  1.4444759E-07
  4.4000000E+03  1.3085468E-07
  4.6000000E+03  1.0798248E-07
  4.8000000E+03  8.9725866E-08
  5.0000000E+03  7.5034144E-08
  5.1250000E+03  6.7304756E-08
  5.2500000E+03  6.0506133E-08
  5.3750000E+03  5.4510508E-08
  5.5000000E+03  4.9209739E-08
  5.7500000E+03  4.0339298E-08
  5.8750000E+03  3.6624630E-08
  6.0000000E+03  3.3310725E-08
  6.2500000E+03  2.7694778E-08
  6.5000000E+03  2.3172567E-08
  6.7500000E+03  1.9504634E-08
  7.0000000E+03  1.6509342E-08
  7.2500000E+03  1.4047671E-08
  7.5000000E+03  1.2012346E-08
  7.7500000E+03  1.0319961E-08
  8.0000000E+03  8.9051457E-09
  8.2500000E+03  7.7163046E-09
  8.5000000E+03  6.7124987E-09
  8.7500000E+03  5.8610381E-09
  9.0000000E+03  5.1356262E-09
  9.2500000E+03  4.5150047E-09
  9.5000000E+03  3.9819233E-09
  9.7500000E+03  3.5223077E-09
  1.0000000E+04  3.1246023E-09
  1.0250000E+04  2.7792719E-09
  1.0500000E+04  2.4784303E-09
  1.0750000E+04  2.2155256E-09
  1.1000000E+04  1.9850900E-09
  1.1250000E+04  1.7825367E-09
  1.1500000E+04  1.6040053E-09
  1.1750000E+04  1.4462373E-09
  1.2000000E+04  1.3064722E-09
  1.2250000E+04  1.1823626E-09
  1.2500000E+04  1.0719066E-09
  1.3000000E+04  8.8534404E-10
  1.3500000E+04  7.3575899E-10
  1.4000000E+04  6.1492959E-10
  1.4500000E+04  5.1666767E-10
  1.5000000E+04  4.3626018E-10
  1.5500000E+04  3.7007949E-10
  1.6000000E+04  3.1531559E-10
  1.6500000E+04  2.6977456E-10
  1.7000000E+04  2.3172529E-10
  1.7500000E+04  1.9979346E-10
  1.8000000E+04  1.7288344E-10
  1.8500000E+04  1.5011575E-10
  1.9000000E+04  1.3077956E-10
  1.9500000E+04  1.1429769E-10
  2.0000000E+04  1.0019942E-10
  2.0500000E+04  8.8099191E-11
  2.1000000E+04  7.7680002E-11
  2.1500000E+04  6.8680154E-11
  2.2000000E+04  6.0882731E-11
  2.2500000E+04  5.4106881E-11
  2.3000000E+04  4.8201649E-11
  2.3500000E+04  4.3040815E-11
  2.4000000E+04  3.8518459E-11
  2.4500000E+04  3.4545378E-11
  2.5000000E+04  3.1046016E-11
  2.5500000E+04  2.7956224E-11
  2.6000000E+04  2.5221561E-11
  2.6500000E+04  2.2795681E-11
  2.7000000E+04  2.0639002E-11
  2.8000000E+04  1.7002357E-11
  2.9000000E+04  1.4093084E-11
  3.0000000E+04  1.1748277E-11
  3.1000000E+04  9.8453534E-12
  3.2000000E+04  8.2912553E-12
  3.3000000E+04  7.0146467E-12
  3.4000000E+04  5.9602652E-12
  3.5000000E+04  5.0849841E-12
  3.6000000E+04  4.3549896E-12
  3.7000000E+04  3.7435129E-12
  3.8000000E+04  3.2291851E-12
  3.9000000E+04  2.7948581E-12
  4.0000000E+04  2.4267130E-12
  4.1000000E+04  2.1135534E-12
  4.2000000E+04  1.8462553E-12
  4.3000000E+04  1.6173521E-12
  4.4000000E+04  1.4207072E-12
  4.5000000E+04  1.2512524E-12
  4.6000000E+04  1.1047925E-12
  4.7000000E+04  9.7784406E-13
  4.8000000E+04  8.6750447E-13
  5.0000000E+04  6.8733068E-13
  5.1250000E+04  5.9679802E-13
  5.2500000E+04  5.1979893E-13
  5.3750000E+04  4.5407664E-13
  5.5000000E+04  3.9778851E-13
  5.6250000E+04  3.4942420E-13
  5.7500000E+04  3.0773997E-13
  5.8750000E+04  2.7170677E-13
  6.0000000E+04  2.4046984E-13
  6.1250000E+04  2.1331669E-13
  6.2500000E+04  1.8965144E-13
  6.3750000E+04  1.6897417E-13
  6.5000000E+04  1.5086377E-13
  6.6250000E+04  1.3496444E-13
  6.7500000E+04  1.2097464E-13
  6.8750000E+04  1.0863811E-13
  7.0000000E+04  9.7736298E-14
  7.1250000E+04  8.8082294E-14
  7.2500000E+04  7.9516066E-14
  7.5000000E+04  6.5116692E-14
  7.7500000E+04  5.3652282E-14
  8.0000000E+04  4.4460619E-14
  8.2500000E+04  3.7042214E-14
  8.5000000E+04  3.1017679E-14
  8.7500000E+04  2.6096510E-14
  9.0000000E+04  2.2054605E-14
  9.2500000E+04  1.8717766E-14
  9.5000000E+04  1.5949582E-14
  9.7500000E+04  1.3642550E-14
  1.0000000E+05  1.1711447E-14
  1.0250000E+05  1.0088326E-14
  1.0500000E+05  8.7186913E-15
  1.0750000E+05  7.5586150E-15
  1.1000000E+05  6.5725123E-15
  1.1250000E+05  5.7314384E-15
  1.1500000E+05  5.0117331E-15
  1.1750000E+05  4.3939639E-15
  1.2000000E+05  3.8621069E-15
  1.2250000E+05  3.4028987E-15
  1.2500000E+05  3.0053263E-15
  1.2750000E+05  2.6602122E-15
  1.3000000E+05  2.3598756E-15
  1.3250000E+05  2.0978670E-15
  1.3500000E+05  1.8687547E-15
  1.3750000E+05  1.6679503E-15
  1.4000000E+05  1.4915671E-15
  1.4250000E+05  1.3363036E-15
  1.4500000E+05  1.1993477E-15
  1.4750000E+05  1.0782982E-15
  1.5000000E+05  9.7109944E-16
  1.5250000E+05  8.7598726E-16
  1.5500000E+05  7.9144424E-16
  1.6000000E+05  6.4900922E-16
  1.6500000E+05  5.3530776E-16
  1.7000000E+05  4.4395512E-16
  1.7500000E+05  3.7010817E-16
  1.8000000E+05  3.1005965E-16
  1.8500000E+05  2.6095575E-16
  1.9000000E+05  2.2058795E-16
  1.9500000E+05  1.8723535E-16
  2.0000000E+05  1.5955283E-16
  2.0500000E+05  1.3648045E-16
  2.1000000E+05  1.1717309E-16
  2.1500000E+05  1.0095354E-16
  
  
#  58  20  O4  EION =  5.767000000E+00 eV   303
#  S(0) = 1.690308E+00
  2.6679917E-02  0.0000000E+00
  2.6679917E+00  0.0000000E+00
  2.6679917E+00  5.4247620E-02
  5.7670000E+00  5.4247620E-02
  5.7697211E+00  5.4247620E-02
  5.8157769E+00  5.5115689E-02
  5.8618327E+00  5.5969219E-02
  5.9078885E+00  5.6808467E-02
  5.9539442E+00  5.7633676E-02
  6.0000000E+00  5.8445096E-02
  6.5000000E+00  6.6429767E-02
  6.7500000E+00  6.9908181E-02
  7.0000000E+00  7.3081353E-02
  7.2500000E+00  7.5971855E-02
  7.5000000E+00  7.8598341E-02
  8.0000000E+00  8.3117307E-02
  8.5000000E+00  8.6727831E-02
  9.0000000E+00  8.9487745E-02
  9.5000000E+00  9.1436017E-02
  1.0000000E+01  9.2604341E-02
  1.0500000E+01  9.3025472E-02
  1.1000000E+01  9.2739336E-02
  1.1500000E+01  9.1796421E-02
  1.2000000E+01  9.0258887E-02
  1.2500000E+01  8.8199553E-02
  1.3000000E+01  8.5698429E-02
  1.3500000E+01  8.2840051E-02
  1.4000000E+01  7.9708223E-02
  1.4500000E+01  7.6383935E-02
  1.5000000E+01  7.2940608E-02
  1.5500000E+01  6.9444234E-02
  1.6000000E+01  6.5949547E-02
  1.6500000E+01  6.2503089E-02
  1.7000000E+01  5.9139957E-02
  1.7500000E+01  5.5887677E-02
  1.8000000E+01  5.2765605E-02
  1.8500000E+01  4.9786053E-02
  1.9000000E+01  4.6956558E-02
  2.0000000E+01  4.1755888E-02
  2.1000000E+01  3.7151204E-02
  2.2000000E+01  3.3100538E-02
  2.3000000E+01  2.9547895E-02
  2.4000000E+01  2.6434569E-02
  2.5000000E+01  2.3703430E-02
  2.6000000E+01  2.1303176E-02
  2.7000000E+01  1.9187847E-02
  2.8000000E+01  1.7318214E-02
  2.9000000E+01  1.5660504E-02
  3.0000000E+01  1.4186012E-02
  3.1000000E+01  1.2870676E-02
  3.2000000E+01  1.1693986E-02
  3.3000000E+01  1.0638619E-02
  3.4000000E+01  9.6899200E-03
  3.5000000E+01  8.8354123E-03
  3.6000000E+01  8.0643734E-03
  3.7000000E+01  7.3675392E-03
  3.8000000E+01  6.7369633E-03
  3.9000000E+01  6.1657169E-03
  4.0000000E+01  5.6476698E-03
  4.2000000E+01  4.7502138E-03
  4.4000000E+01  4.0085528E-03
  4.6000000E+01  3.3938360E-03
  4.8000000E+01  2.8829251E-03
  5.0000000E+01  2.4570662E-03
  5.1250000E+01  2.2271846E-03
  5.2500000E+01  2.0213645E-03
  5.3750000E+01  1.8368519E-03
  5.5000000E+01  1.6712285E-03
  5.6250000E+01  1.5223571E-03
  5.7500000E+01  1.3883568E-03
  5.8750000E+01  1.2675788E-03
  6.0000000E+01  1.1585751E-03
  6.1250000E+01  1.0600726E-03
  6.2500000E+01  9.7095056E-04
  6.3750000E+01  8.9021998E-04
  6.5000000E+01  8.1700595E-04
  6.6250000E+01  7.5053357E-04
  6.7500000E+01  6.9011673E-04
  7.0000000E+01  5.8513466E-04
  7.1250000E+01  5.3956797E-04
  7.2500000E+01  4.9803117E-04
  7.3750000E+01  4.6013860E-04
  7.5000000E+01  4.2554487E-04
  7.7500000E+01  3.6511143E-04
  8.0000000E+01  3.1470616E-04
  8.2500000E+01  2.7261613E-04
  8.5000000E+01  2.3743389E-04
  8.7500000E+01  2.0807181E-04
  9.0000000E+01  1.8359911E-04
  9.2500000E+01  1.6321293E-04
  9.5000000E+01  1.4625162E-04
  9.7500000E+01  1.3218431E-04
  1.0000000E+02  1.2056255E-04
  1.0125000E+02  1.1554888E-04
  1.0250000E+02  1.1101128E-04
  1.0500000E+02  1.0320931E-04
  1.0750000E+02  9.6862811E-05
  1.1000000E+02  9.1735957E-05
  1.1500000E+02  8.4447866E-05
  1.1750000E+02  8.2008998E-05
  1.2000000E+02  8.0192601E-05
  1.2250000E+02  7.8890191E-05
  1.2500000E+02  7.8015828E-05
  1.3000000E+02  7.7285335E-05
  1.3500000E+02  7.7550198E-05
  1.3750000E+02  7.7942839E-05
  1.4000000E+02  7.8459450E-05
  1.4250000E+02  7.9067651E-05
  1.4500000E+02  7.9741027E-05
  1.5000000E+02  8.1220909E-05
  1.5500000E+02  8.2791492E-05
  1.6000000E+02  8.4360275E-05
  1.6500000E+02  8.5861633E-05
  1.7000000E+02  8.7268260E-05
  1.8000000E+02  8.9719131E-05
  1.9000000E+02  9.1613078E-05
  2.0000000E+02  9.2936661E-05
  2.1000000E+02  9.3712160E-05
  2.2000000E+02  9.4002730E-05
  2.3000000E+02  9.3874023E-05
  2.4000000E+02  9.3392900E-05
  2.5000000E+02  9.2621260E-05
  2.6000000E+02  9.1608690E-05
  2.7000000E+02  9.0389029E-05
  2.8000000E+02  8.8991757E-05
  2.9000000E+02  8.7447556E-05
  3.0000000E+02  8.5791189E-05
  3.1000000E+02  8.4053015E-05
  3.2000000E+02  8.2258295E-05
  3.4000000E+02  7.8575950E-05
  3.6000000E+02  7.4865228E-05
  3.8000000E+02  7.1201022E-05
  4.0000000E+02  6.7628932E-05
  4.2000000E+02  6.4184037E-05
  4.4000000E+02  6.0892341E-05
  4.6000000E+02  5.7763775E-05
  4.8000000E+02  5.4791565E-05
  5.0000000E+02  5.1967935E-05
  5.2500000E+02  4.8645403E-05
  5.5000000E+02  4.5554326E-05
  5.7500000E+02  4.2688157E-05
  6.0000000E+02  4.0031888E-05
  6.5000000E+02  3.5287397E-05
  6.7500000E+02  3.3172153E-05
  7.0000000E+02  3.1211587E-05
  7.2500000E+02  2.9392925E-05
  7.5000000E+02  2.7703445E-05
  8.0000000E+02  2.4668181E-05
  8.5000000E+02  2.2033778E-05
  9.0000000E+02  1.9743214E-05
  9.5000000E+02  1.7746455E-05
  1.0000000E+03  1.6000449E-05
  1.0500000E+03  1.4467694E-05
  1.1000000E+03  1.3116322E-05
  1.1500000E+03  1.1920769E-05
  1.2000000E+03  1.0860738E-05
  1.2500000E+03  9.9187972E-06
  1.3000000E+03  9.0794642E-06
  1.3500000E+03  8.3292461E-06
  1.4000000E+03  7.6567259E-06
  1.4500000E+03  7.0522830E-06
  1.5000000E+03  6.5077292E-06
  1.5500000E+03  6.0160058E-06
  1.6000000E+03  5.5710191E-06
  1.6500000E+03  5.1674978E-06
  1.7000000E+03  4.8008512E-06
  1.8000000E+03  4.1625952E-06
  1.9000000E+03  3.6294356E-06
  2.0000000E+03  3.1807197E-06
  2.1000000E+03  2.8006569E-06
  2.2000000E+03  2.4769158E-06
  2.3000000E+03  2.1996215E-06
  2.4000000E+03  1.9608060E-06
  2.5000000E+03  1.7540848E-06
  2.6000000E+03  1.5743249E-06
  2.7000000E+03  1.4173527E-06
  2.8000000E+03  1.2797393E-06
  2.9000000E+03  1.1586515E-06
  3.0000000E+03  1.0517342E-06
  3.1000000E+03  9.5701908E-07
  3.2000000E+03  8.7284870E-07
  3.3000000E+03  7.9782149E-07
  3.4000000E+03  7.3075198E-07
  3.5000000E+03  6.7063361E-07
  3.6000000E+03  6.1661107E-07
  3.7000000E+03  5.6795247E-07
  3.8000000E+03  5.2402706E-07
  3.9000000E+03  4.8428948E-07
  4.0000000E+03  4.4826598E-07
  4.1000000E+03  4.1554405E-07
  4.2000000E+03  3.8576413E-07
  4.3000000E+03  3.5861197E-07
  4.4000000E+03  3.3381210E-07
  4.6000000E+03  2.9032952E-07
  4.8000000E+03  2.5370247E-07
  5.0000000E+03  2.2266730E-07
  5.1250000E+03  2.0565748E-07
  5.2500000E+03  1.9023671E-07
  5.3750000E+03  1.7622959E-07
  5.5000000E+03  1.6348304E-07
  5.7500000E+03  1.4125222E-07
  5.8750000E+03  1.3154701E-07
  6.0000000E+03  1.2265621E-07
  6.2500000E+03  1.0700448E-07
  6.5000000E+03  9.3755284E-08
  6.7500000E+03  8.2479942E-08
  7.0000000E+03  7.2836506E-08
  7.2500000E+03  6.4550282E-08
  7.5000000E+03  5.7399072E-08
  7.7500000E+03  5.1201961E-08
  8.0000000E+03  4.5810777E-08
  8.2500000E+03  4.1103493E-08
  8.5000000E+03  3.6979069E-08
  8.7500000E+03  3.3353431E-08
  9.0000000E+03  3.0156277E-08
  9.2500000E+03  2.7328566E-08
  9.5000000E+03  2.4820514E-08
  9.7500000E+03  2.2589975E-08
  1.0000000E+04  2.0601118E-08
  1.0250000E+04  1.8823371E-08
  1.0500000E+04  1.7230570E-08
  1.0750000E+04  1.5800249E-08
  1.1000000E+04  1.4513051E-08
  1.1250000E+04  1.3352247E-08
  1.1500000E+04  1.2303335E-08
  1.1750000E+04  1.1353713E-08
  1.2000000E+04  1.0492399E-08
  1.2250000E+04  9.7097968E-09
  1.2500000E+04  8.9975001E-09
  1.3000000E+04  7.7551654E-09
  1.3500000E+04  6.7162517E-09
  1.4000000E+04  5.8423856E-09
  1.4500000E+04  5.1033453E-09
  1.5000000E+04  4.4751467E-09
  1.5500000E+04  3.9386197E-09
  1.6000000E+04  3.4783455E-09
  1.6500000E+04  3.0818414E-09
  1.7000000E+04  2.7389288E-09
  1.7500000E+04  2.4412610E-09
  1.8000000E+04  2.1819577E-09
  1.8500000E+04  1.9553188E-09
  1.9000000E+04  1.7566001E-09
  1.9500000E+04  1.5818353E-09
  2.0000000E+04  1.4276963E-09
  2.0500000E+04  1.2913784E-09
  2.1000000E+04  1.1705075E-09
  2.1500000E+04  1.0630660E-09
  2.2000000E+04  9.6733367E-10
  2.2500000E+04  8.8183863E-10
  2.3000000E+04  8.0531787E-10
  2.3500000E+04  7.3668435E-10
  2.4000000E+04  6.7499979E-10
  2.4500000E+04  6.1945204E-10
  2.5000000E+04  5.6933596E-10
  2.5500000E+04  5.2403784E-10
  2.6000000E+04  4.8302241E-10
  2.6500000E+04  4.4582172E-10
  2.7000000E+04  4.1202569E-10
  2.8000000E+04  3.5324988E-10
  2.9000000E+04  3.0429658E-10
  3.0000000E+04  2.6329296E-10
  3.1000000E+04  2.2876553E-10
  3.2000000E+04  1.9954635E-10
  3.3000000E+04  1.7470323E-10
  3.4000000E+04  1.5348732E-10
  3.5000000E+04  1.3529335E-10
  3.6000000E+04  1.1962942E-10
  3.7000000E+04  1.0609343E-10
  3.8000000E+04  9.4354906E-11
  3.9000000E+04  8.4140902E-11
  4.0000000E+04  7.5225056E-11
  4.1000000E+04  6.7418752E-11
  4.2000000E+04  6.0564096E-11
  4.3000000E+04  5.4528385E-11
  4.4000000E+04  4.9199674E-11
  4.5000000E+04  4.4483186E-11
  4.6000000E+04  4.0298407E-11
  4.7000000E+04  3.6576703E-11
  4.8000000E+04  3.3259389E-11
  5.0000000E+04  2.7643621E-11
  5.1250000E+04  2.4708560E-11
  5.2500000E+04  2.2138965E-11
  5.3750000E+04  1.9882851E-11
  5.5000000E+04  1.7896518E-11
  5.7500000E+04  1.4591277E-11
  5.8750000E+04  1.3214587E-11
  6.0000000E+04  1.1990386E-11
  6.1250000E+04  1.0899339E-11
  6.2500000E+04  9.9248715E-12
  6.3750000E+04  9.0527449E-12
  6.5000000E+04  8.2706707E-12
  6.6250000E+04  7.5680147E-12
  6.7500000E+04  6.9355510E-12
  6.8750000E+04  6.3652557E-12
  7.0000000E+04  5.8501147E-12
  7.1250000E+04  5.3839769E-12
  7.2500000E+04  4.9614661E-12
  7.3750000E+04  4.5778746E-12
  7.5000000E+04  4.2290707E-12
  7.7500000E+04  3.6217208E-12
  8.0000000E+04  3.1153825E-12
  8.2500000E+04  2.6914053E-12
  8.5000000E+04  2.3348904E-12
  
  
#  58  24  P1  EION =  5.767000000E+00 eV   268
#  S(0) = 2.515657E+00
  2.8835000E-02  0.0000000E+00
  2.8835000E+00  0.0000000E+00
  2.8835000E+00  8.3917579E-01
  5.7670000E+00  8.3917579E-01
  5.7670000E+00  2.6211821E-02
  5.7697211E+00  2.6211821E-02
  5.7927490E+00  2.5665410E-02
  5.8157769E+00  2.5131897E-02
  5.8388048E+00  2.4610933E-02
  5.8618327E+00  2.4102181E-02
  5.9078885E+00  2.3120028E-02
  5.9539442E+00  2.2182943E-02
  6.0000000E+00  2.1288584E-02
  6.1250000E+00  1.9059507E-02
  6.2500000E+00  1.7089814E-02
  6.3750000E+00  1.5345765E-02
  6.5000000E+00  1.3798513E-02
  6.6250000E+00  1.2423310E-02
  6.7500000E+00  1.1198890E-02
  6.8750000E+00  1.0106902E-02
  7.0000000E+00  9.1314836E-03
  7.1250000E+00  8.2588827E-03
  7.2500000E+00  7.4771522E-03
  7.3750000E+00  6.7758818E-03
  7.5000000E+00  6.1459832E-03
  7.6250000E+00  5.5795123E-03
  7.7500000E+00  5.0694954E-03
  7.8750000E+00  4.6098124E-03
  8.0000000E+00  4.1950737E-03
  8.1250000E+00  3.8205280E-03
  8.2500000E+00  3.4819756E-03
  8.3750000E+00  3.1757033E-03
  8.5000000E+00  2.8984163E-03
  8.6250000E+00  2.6471886E-03
  8.7500000E+00  2.4194253E-03
  8.8750000E+00  2.2128025E-03
  9.0000000E+00  2.0252573E-03
  9.1250000E+00  1.8549511E-03
  9.2500000E+00  1.7002199E-03
  9.5000000E+00  1.4317471E-03
  9.7500000E+00  1.2097316E-03
  9.8750000E+00  1.1135389E-03
  1.0000000E+01  1.0260403E-03
  1.0125000E+01  9.4643008E-04
  1.0250000E+01  8.7400236E-04
  1.0500000E+01  7.4827283E-04
  1.0750000E+01  6.4437214E-04
  1.1000000E+01  5.5870643E-04
  1.1250000E+01  4.8827783E-04
  1.1500000E+01  4.3055623E-04
  1.1750000E+01  3.8355413E-04
  1.2000000E+01  3.4551906E-04
  1.2250000E+01  3.1500083E-04
  1.2500000E+01  2.9082109E-04
  1.2750000E+01  2.7200488E-04
  1.3000000E+01  2.5766684E-04
  1.3250000E+01  2.4705973E-04
  1.3500000E+01  2.3963161E-04
  1.3750000E+01  2.3490346E-04
  1.4000000E+01  2.3238904E-04
  1.4250000E+01  2.3171480E-04
  1.4500000E+01  2.3259819E-04
  1.4750000E+01  2.3478671E-04
  1.5000000E+01  2.3804522E-04
  1.5250000E+01  2.4217682E-04
  1.5500000E+01  2.4701258E-04
  1.6000000E+01  2.5827311E-04
  1.6500000E+01  2.7098163E-04
  1.7000000E+01  2.8445204E-04
  1.7500000E+01  2.9824368E-04
  1.8000000E+01  3.1202939E-04
  1.8500000E+01  3.2554556E-04
  1.9000000E+01  3.3864808E-04
  2.0000000E+01  3.6317630E-04
  2.1000000E+01  3.8510579E-04
  2.2000000E+01  4.0428669E-04
  2.3000000E+01  4.2076793E-04
  2.4000000E+01  4.3468421E-04
  2.5000000E+01  4.4622229E-04
  2.6000000E+01  4.5558108E-04
  2.7000000E+01  4.6296058E-04
  2.8000000E+01  4.6855360E-04
  2.9000000E+01  4.7254035E-04
  3.0000000E+01  4.7508795E-04
  3.1000000E+01  4.7635095E-04
  3.2000000E+01  4.7647031E-04
  3.4000000E+01  4.7378297E-04
  3.6000000E+01  4.6793151E-04
  3.8000000E+01  4.5966754E-04
  4.0000000E+01  4.4961842E-04
  4.2000000E+01  4.3829694E-04
  4.4000000E+01  4.2612822E-04
  4.6000000E+01  4.1344972E-04
  4.8000000E+01  4.0053561E-04
  5.0000000E+01  3.8759674E-04
  5.2500000E+01  3.7163147E-04
  5.5000000E+01  3.5610728E-04
  5.7500000E+01  3.4117174E-04
  6.0000000E+01  3.2691407E-04
  6.5000000E+01  3.0057792E-04
  6.7500000E+01  2.8850157E-04
  7.0000000E+01  2.7712666E-04
  7.2500000E+01  2.6641909E-04
  7.5000000E+01  2.5634232E-04
  8.0000000E+01  2.3792695E-04
  8.5000000E+01  2.2157787E-04
  9.0000000E+01  2.0702668E-04
  9.5000000E+01  1.9404143E-04
  1.0000000E+02  1.8242492E-04
  1.0500000E+02  1.7200762E-04
  1.1000000E+02  1.6263636E-04
  1.1500000E+02  1.5417573E-04
  1.2000000E+02  1.4650428E-04
  1.2500000E+02  1.3950654E-04
  1.3000000E+02  1.3308692E-04
  1.3500000E+02  1.2715994E-04
  1.4000000E+02  1.2165065E-04
  1.4500000E+02  1.1649951E-04
  1.5000000E+02  1.1166025E-04
  1.6000000E+02  1.0277783E-04
  1.7000000E+02  9.4799305E-05
  1.8000000E+02  8.7618685E-05
  1.9000000E+02  8.1158111E-05
  2.0000000E+02  7.5357921E-05
  2.1000000E+02  7.0154722E-05
  2.2000000E+02  6.5482635E-05
  2.3000000E+02  6.1281219E-05
  2.4000000E+02  5.7496887E-05
  2.5000000E+02  5.4082191E-05
  2.6000000E+02  5.0995354E-05
  2.7000000E+02  4.8199894E-05
  2.8000000E+02  4.5663666E-05
  2.9000000E+02  4.3355512E-05
  3.0000000E+02  4.1243227E-05
  3.1000000E+02  3.9299809E-05
  3.2000000E+02  3.7503027E-05
  3.3000000E+02  3.5834077E-05
  3.4000000E+02  3.4277250E-05
  3.5000000E+02  3.2819470E-05
  3.6000000E+02  3.1450796E-05
  3.8000000E+02  2.8956442E-05
  4.0000000E+02  2.6750875E-05
  4.2000000E+02  2.4796001E-05
  4.4000000E+02  2.3058512E-05
  4.6000000E+02  2.1510101E-05
  4.8000000E+02  2.0127104E-05
  5.0000000E+02  1.8888898E-05
  5.2500000E+02  1.7512885E-05
  5.5000000E+02  1.6293015E-05
  5.7500000E+02  1.5201178E-05
  6.0000000E+02  1.4216933E-05
  6.5000000E+02  1.2512288E-05
  6.7500000E+02  1.1772781E-05
  7.0000000E+02  1.1098794E-05
  7.2500000E+02  1.0483762E-05
  7.5000000E+02  9.9216547E-06
  8.0000000E+02  8.9349025E-06
  8.2500000E+02  8.4994481E-06
  8.5000000E+02  8.0958978E-06
  8.7500000E+02  7.7202706E-06
  9.0000000E+02  7.3696191E-06
  9.5000000E+02  6.7353216E-06
  1.0000000E+03  6.1791121E-06
  1.0500000E+03  5.6900760E-06
  1.1000000E+03  5.2592955E-06
  1.1500000E+03  4.8780919E-06
  1.2000000E+03  4.5376153E-06
  1.2500000E+03  4.2309419E-06
  1.3000000E+03  3.9536029E-06
  1.3500000E+03  3.7025174E-06
  1.4000000E+03  3.4749069E-06
  1.4500000E+03  3.2680707E-06
  1.5000000E+03  3.0795242E-06
  1.6000000E+03  2.7490587E-06
  1.6500000E+03  2.6035984E-06
  1.7000000E+03  2.4693334E-06
  1.7500000E+03  2.3450504E-06
  1.8000000E+03  2.2298122E-06
  1.9000000E+03  2.0235476E-06
  2.0000000E+03  1.8452390E-06
  2.1000000E+03  1.6898899E-06
  2.2000000E+03  1.5532821E-06
  2.3000000E+03  1.4323924E-06
  2.4000000E+03  1.3250913E-06
  2.5000000E+03  1.2295723E-06
  2.6000000E+03  1.1441528E-06
  2.7000000E+03  1.0673675E-06
  2.8000000E+03  9.9802259E-07
  2.9000000E+03  9.3517297E-07
  3.0000000E+03  8.7804068E-07
  3.1000000E+03  8.2596011E-07
  3.2000000E+03  7.7835932E-07
  3.4000000E+03  6.9468859E-07
  3.6000000E+03  6.2379624E-07
  3.8000000E+03  5.6315988E-07
  4.0000000E+03  5.1084287E-07
  4.2000000E+03  4.6538623E-07
  4.4000000E+03  4.2565246E-07
  4.6000000E+03  3.9072594E-07
  4.8000000E+03  3.5986306E-07
  5.0000000E+03  3.3245809E-07
  5.2500000E+03  3.0231183E-07
  5.5000000E+03  2.7600370E-07
  5.7500000E+03  2.5290676E-07
  6.0000000E+03  2.3251881E-07
  6.5000000E+03  1.9831503E-07
  6.7500000E+03  1.8389105E-07
  7.0000000E+03  1.7093236E-07
  7.2500000E+03  1.5924828E-07
  7.5000000E+03  1.4867840E-07
  7.7500000E+03  1.3908674E-07
  8.0000000E+03  1.3035739E-07
  8.2500000E+03  1.2239107E-07
  8.5000000E+03  1.1510233E-07
  9.0000000E+03  1.0227209E-07
  9.5000000E+03  9.1384911E-08
  1.0000000E+04  8.2072745E-08
  1.0500000E+04  7.4050462E-08
  1.1000000E+04  6.7094345E-08
  1.1500000E+04  6.1026736E-08
  1.2000000E+04  5.5705116E-08
  1.2500000E+04  5.1014218E-08
  1.3000000E+04  4.6859873E-08
  1.3500000E+04  4.3164656E-08
  1.4000000E+04  3.9864554E-08
  1.4500000E+04  3.6906355E-08
  1.5000000E+04  3.4245483E-08
  1.5500000E+04  3.1844328E-08
  1.6000000E+04  2.9670931E-08
  1.6500000E+04  2.7697998E-08
  1.7000000E+04  2.5902169E-08
  1.8000000E+04  2.2764248E-08
  1.9000000E+04  2.0126948E-08
  2.0000000E+04  1.7891727E-08
  2.1000000E+04  1.5982957E-08
  2.2000000E+04  1.4341812E-08
  2.3000000E+04  1.2922006E-08
  2.4000000E+04  1.1686737E-08
  2.5000000E+04  1.0606429E-08
  2.6000000E+04  9.6571059E-09
  2.7000000E+04  8.8191767E-09
  2.8000000E+04  8.0765153E-09
  2.9000000E+04  7.4157596E-09
  3.0000000E+04  6.8257661E-09
  3.1000000E+04  6.2971857E-09
  3.2000000E+04  5.8221319E-09
  3.3000000E+04  5.3939172E-09
  3.4000000E+04  5.0068442E-09
  3.5000000E+04  4.6560361E-09
  3.6000000E+04  4.3372952E-09
  3.8000000E+04  3.7820081E-09
  4.0000000E+04  3.3173985E-09
  4.2000000E+04  2.9255678E-09
  4.4000000E+04  2.5927367E-09
  4.6000000E+04  2.3081623E-09
  4.8000000E+04  2.0633797E-09
  5.0000000E+04  1.8516551E-09
  5.2500000E+04  1.6253532E-09
  5.5000000E+04  1.4339789E-09
  5.7500000E+04  1.2710647E-09
  6.0000000E+04  1.1315534E-09
  6.2500000E+04  1.0114211E-09
  6.5000000E+04  9.0738879E-10
  6.6250000E+04  8.6055723E-10
  6.7500000E+04  8.1679748E-10
  7.0000000E+04  7.3752160E-10
  7.2500000E+04  6.6794451E-10
  7.5000000E+04  6.0676450E-10


==> anc/colstop/sbethe/sdbase/oos59.tab <==
# Atomic number = 59   (Pr)
#
#      W/eV         OOS*eV
  
  
#  59   1  K1  EION =  4.199500000E+04 eV   238
#  S(0) = 9.691082E-01
  4.1989712E+02  0.0000000E+00
  4.1989712E+04  0.0000000E+00
  4.1989712E+04  4.6813482E-05
  4.1995000E+04  4.6813482E-05
  4.1995420E+04  4.6813482E-05
  4.1996203E+04  4.6237324E-05
  4.1996986E+04  4.5724227E-05
  4.1997769E+04  4.5269185E-05
  4.1998552E+04  4.4867887E-05
  4.2000118E+04  4.4211286E-05
  4.2001684E+04  4.3726007E-05
  4.2004817E+04  4.3166699E-05
  4.2007949E+04  4.3004405E-05
  4.2014213E+04  4.3295107E-05
  4.2017345E+04  4.3541641E-05
  4.2020477E+04  4.3767992E-05
  4.2026742E+04  4.4048793E-05
  4.2033006E+04  4.4086740E-05
  4.2039270E+04  4.3982971E-05
  4.2042403E+04  4.3916199E-05
  4.2045535E+04  4.3854793E-05
  4.2051799E+04  4.3772310E-05
  4.2058063E+04  4.3752369E-05
  4.2064328E+04  4.3777204E-05
  4.2070592E+04  4.3817180E-05
  4.2076856E+04  4.3846883E-05
  4.2083121E+04  4.3852652E-05
  4.2095649E+04  4.3799797E-05
  4.2108178E+04  4.3725961E-05
  4.2120706E+04  4.3690949E-05
  4.2126971E+04  4.3688752E-05
  4.2133235E+04  4.3691742E-05
  4.2145764E+04  4.3693294E-05
  4.2158292E+04  4.3670124E-05
  4.2170821E+04  4.3625192E-05
  4.2195878E+04  4.3539662E-05
  4.2220935E+04  4.3496658E-05
  4.2245993E+04  4.3439601E-05
  4.2258521E+04  4.3399906E-05
  4.2271050E+04  4.3358677E-05
  4.2296107E+04  4.3287130E-05
  4.2346222E+04  4.3168564E-05
  4.2371279E+04  4.3095475E-05
  4.2396336E+04  4.3026287E-05
  4.2446451E+04  4.2902448E-05
  4.2496565E+04  4.2769754E-05
  4.2596794E+04  4.2518362E-05
  4.2697023E+04  4.2261122E-05
  4.2797252E+04  4.2011455E-05
  4.3198168E+04  4.1002112E-05
  4.3599084E+04  4.0002871E-05
  4.4000000E+04  3.9023719E-05
  4.6000000E+04  3.4569996E-05
  4.8000000E+04  3.0773795E-05
  5.0000000E+04  2.7499652E-05
  5.2500000E+04  2.4009840E-05
  5.5000000E+04  2.1070753E-05
  5.7500000E+04  1.8579409E-05
  6.0000000E+04  1.6454772E-05
  6.5000000E+04  1.3061907E-05
  6.7500000E+04  1.1701136E-05
  7.0000000E+04  1.0516932E-05
  7.2500000E+04  9.4819985E-06
  7.5000000E+04  8.5739121E-06
  7.7500000E+04  7.7741419E-06
  8.0000000E+04  7.0672903E-06
  8.2500000E+04  6.4404852E-06
  8.5000000E+04  5.8829210E-06
  9.0000000E+04  4.9404199E-06
  9.5000000E+04  4.1821055E-06
  1.0000000E+05  3.5658944E-06
  1.0500000E+05  3.0606182E-06
  1.1000000E+05  2.6428789E-06
  1.1500000E+05  2.2948922E-06
  1.2000000E+05  2.0029903E-06
  1.2500000E+05  1.7565585E-06
  1.3000000E+05  1.5472732E-06
  1.3500000E+05  1.3685519E-06
  1.4000000E+05  1.2151435E-06
  1.4500000E+05  1.0828293E-06
  1.5000000E+05  9.6819421E-07
  1.5500000E+05  8.6845605E-07
  1.6000000E+05  7.8133424E-07
  1.6500000E+05  7.0494755E-07
  1.7000000E+05  6.3773669E-07
  1.8000000E+05  5.2585394E-07
  1.9000000E+05  4.3759756E-07
  2.0000000E+05  3.6719780E-07
  2.1000000E+05  3.1047118E-07
  2.2000000E+05  2.6433858E-07
  2.3000000E+05  2.2650357E-07
  2.4000000E+05  1.9523180E-07
  2.5000000E+05  1.6919900E-07
  2.6000000E+05  1.4738315E-07
  2.7000000E+05  1.2898817E-07
  2.8000000E+05  1.1338831E-07
  2.9000000E+05  1.0008768E-07
  3.0000000E+05  8.8690309E-08
  3.1000000E+05  7.8877688E-08
  3.2000000E+05  7.0391908E-08
  3.3000000E+05  6.3022825E-08
  3.4000000E+05  5.6598183E-08
  3.5000000E+05  5.0975991E-08
  3.6000000E+05  4.6038593E-08
  3.7000000E+05  4.1688007E-08
  3.8000000E+05  3.7842255E-08
  3.9000000E+05  3.4432432E-08
  4.0000000E+05  3.1400373E-08
  4.2000000E+05  2.6279747E-08
  4.4000000E+05  2.2167179E-08
  4.6000000E+05  1.8832875E-08
  4.8000000E+05  1.6106021E-08
  5.0000000E+05  1.3858040E-08
  5.2500000E+05  1.1574666E-08
  5.5000000E+05  9.7452210E-09
  5.7500000E+05  8.2651667E-09
  5.8750000E+05  7.6311399E-09
  6.0000000E+05  7.0570807E-09
  6.2500000E+05  6.0628765E-09
  6.5000000E+05  5.2384903E-09
  6.7500000E+05  4.5501213E-09
  7.0000000E+05  3.9715866E-09
  7.2500000E+05  3.4824234E-09
  7.5000000E+05  3.0664934E-09
  7.7500000E+05  2.7109695E-09
  8.0000000E+05  2.4055824E-09
  8.2500000E+05  2.1420496E-09
  8.5000000E+05  1.9136463E-09
  8.7500000E+05  1.7148809E-09
  9.0000000E+05  1.5412417E-09
  9.2500000E+05  1.3890003E-09
  9.5000000E+05  1.2550604E-09
  1.0000000E+06  1.0321668E-09
  1.0500000E+06  8.5645794E-10
  1.1000000E+06  7.1642641E-10
  1.1500000E+06  6.0371780E-10
  1.2000000E+06  5.1217795E-10
  1.2500000E+06  4.3721376E-10
  1.3000000E+06  3.7535595E-10
  1.3500000E+06  3.2395468E-10
  1.4000000E+06  2.8096486E-10
  1.4500000E+06  2.4479299E-10
  1.5000000E+06  2.1418671E-10
  1.5500000E+06  1.8815385E-10
  1.6000000E+06  1.6590263E-10
  1.6500000E+06  1.4679666E-10
  1.7000000E+06  1.3032079E-10
  1.7500000E+06  1.1605537E-10
  1.8000000E+06  1.0365662E-10
  1.8500000E+06  9.2841320E-11
  1.9000000E+06  8.3374947E-11
  1.9500000E+06  7.5062362E-11
  2.0000000E+06  6.7740468E-11
  2.0500000E+06  6.1272332E-11
  2.1000000E+06  5.5542483E-11
  2.2000000E+06  4.5921288E-11
  2.3000000E+06  3.8256734E-11
  2.4000000E+06  3.2095082E-11
  2.5000000E+06  2.7100042E-11
  2.6000000E+06  2.3019447E-11
  2.7000000E+06  1.9662055E-11
  2.8000000E+06  1.6881341E-11
  2.9000000E+06  1.4563994E-11
  3.0000000E+06  1.2621633E-11
  3.1000000E+06  1.0984766E-11
  3.2000000E+06  9.5983452E-12
  3.3000000E+06  8.4184500E-12
  3.4000000E+06  7.4098022E-12
  3.5000000E+06  6.5438892E-12
  3.6000000E+06  5.7975309E-12
  3.7000000E+06  5.1517770E-12
  3.8000000E+06  4.5910536E-12
  3.9000000E+06  4.1024981E-12
  4.0000000E+06  3.6754381E-12
  4.1000000E+06  3.3009767E-12
  4.2000000E+06  2.9716659E-12
  4.3000000E+06  2.6812447E-12
  4.4000000E+06  2.4244293E-12
  4.6000000E+06  1.9943859E-12
  4.8000000E+06  1.6531426E-12
  5.0000000E+06  1.3799333E-12
  5.1250000E+06  1.2367193E-12
  5.2500000E+06  1.1110544E-12
  5.3750000E+06  1.0004697E-12
  5.5000000E+06  9.0288679E-13
  5.7500000E+06  7.3996854E-13
  5.8750000E+06  6.7187683E-13
  6.0000000E+06  6.1119246E-13
  6.2500000E+06  5.0846946E-13
  6.5000000E+06  4.2583356E-13
  6.7500000E+06  3.5883473E-13
  7.0000000E+06  3.0411815E-13
  7.2500000E+06  2.5912930E-13
  7.5000000E+06  2.2190473E-13
  7.7500000E+06  1.9092201E-13
  8.0000000E+06  1.6499087E-13
  8.2500000E+06  1.4317406E-13
  8.5000000E+06  1.2472838E-13
  8.7500000E+06  1.0906054E-13
  9.0000000E+06  9.5693910E-14
  9.2500000E+06  8.4243238E-14
  9.5000000E+06  7.4395390E-14
  9.7500000E+06  6.5894451E-14
  1.0000000E+07  5.8530180E-14
  1.0250000E+07  5.2129081E-14
  1.0500000E+07  4.6547317E-14
  1.0750000E+07  4.1665117E-14
  1.1000000E+07  3.7382298E-14
  1.1250000E+07  3.3614747E-14
  1.1500000E+07  3.0291596E-14
  1.2000000E+07  2.4747843E-14
  1.2500000E+07  2.0371617E-14
  1.3000000E+07  1.6886271E-14
  1.3500000E+07  1.4087626E-14
  1.4000000E+07  1.1823241E-14
  1.4500000E+07  9.9781048E-15
  1.5000000E+07  8.4646542E-15
  1.5500000E+07  7.2156067E-15
  1.6000000E+07  6.1788162E-15
  1.6500000E+07  5.3135563E-15
  1.7000000E+07  4.5877806E-15
  1.7500000E+07  3.9760765E-15
  1.8000000E+07  3.4581645E-15
  1.8500000E+07  3.0177808E-15
  1.9000000E+07  2.6418046E-15
  1.9500000E+07  2.3196038E-15
  2.0000000E+07  2.0425151E-15
  2.0500000E+07  1.8034246E-15
  2.1000000E+07  1.5964629E-15
  2.1500000E+07  1.4167594E-15
  2.2000000E+07  1.2602208E-15
  2.2500000E+07  1.1234298E-15
  2.3000000E+07  1.0035410E-15
  2.3500000E+07  8.9817328E-16
  2.4000000E+07  8.0533106E-16
  2.4500000E+07  7.2338334E-16
  2.5000000E+07  6.5095854E-16
  2.6000000E+07  5.3006098E-16
  
  
#  59   2  L1  EION =  6.839000000E+03 eV   257
#  S(0) = 1.098566E+00
  6.8340521E+01  0.0000000E+00
  6.8340521E+03  0.0000000E+00
  6.8340521E+03  1.7781762E-04
  6.8390000E+03  1.7781762E-04
  6.8390681E+03  1.7781762E-04
  6.8395710E+03  1.7624378E-04
  6.8400739E+03  1.7478586E-04
  6.8405768E+03  1.7343626E-04
  6.8410797E+03  1.7218825E-04
  6.8420856E+03  1.6997413E-04
  6.8430914E+03  1.6810271E-04
  6.8451030E+03  1.6525157E-04
  6.8471147E+03  1.6339024E-04
  6.8511380E+03  1.6181767E-04
  6.8551613E+03  1.6200603E-04
  6.8591846E+03  1.6295681E-04
  6.8632079E+03  1.6400882E-04
  6.8672312E+03  1.6479377E-04
  6.8712545E+03  1.6517664E-04
  6.8793011E+03  1.6491540E-04
  6.8833244E+03  1.6450862E-04
  6.8873477E+03  1.6407397E-04
  6.8913710E+03  1.6369025E-04
  6.8953943E+03  1.6339842E-04
  6.9034408E+03  1.6310066E-04
  6.9114874E+03  1.6303479E-04
  6.9195340E+03  1.6297367E-04
  6.9275806E+03  1.6278050E-04
  6.9356272E+03  1.6244529E-04
  6.9436738E+03  1.6203723E-04
  6.9517204E+03  1.6164373E-04
  6.9678136E+03  1.6105686E-04
  6.9839068E+03  1.6063477E-04
  7.0000000E+03  1.6012277E-04
  7.0156250E+03  1.5949763E-04
  7.0312500E+03  1.5885935E-04
  7.0468750E+03  1.5830061E-04
  7.0625000E+03  1.5779136E-04
  7.0937500E+03  1.5669933E-04
  7.1093750E+03  1.5610126E-04
  7.1250000E+03  1.5551744E-04
  7.1562500E+03  1.5443128E-04
  7.1875000E+03  1.5336262E-04
  7.2187500E+03  1.5223779E-04
  7.2500000E+03  1.5116076E-04
  7.3125000E+03  1.4906276E-04
  7.3750000E+03  1.4697325E-04
  7.4375000E+03  1.4495892E-04
  7.5000000E+03  1.4296002E-04
  7.7500000E+03  1.3534986E-04
  8.0000000E+03  1.2825697E-04
  8.5000000E+03  1.1545106E-04
  9.0000000E+03  1.0431067E-04
  9.5000000E+03  9.4590586E-05
  1.0000000E+04  8.6079135E-05
  1.0500000E+04  7.8593475E-05
  1.1000000E+04  7.1979050E-05
  1.1500000E+04  6.6109652E-05
  1.2000000E+04  6.0879733E-05
  1.2500000E+04  5.6201877E-05
  1.3000000E+04  5.2003243E-05
  1.3500000E+04  4.8222439E-05
  1.4000000E+04  4.4807669E-05
  1.4500000E+04  4.1714836E-05
  1.5000000E+04  3.8906162E-05
  1.6000000E+04  3.4015852E-05
  1.7000000E+04  2.9925874E-05
  1.8000000E+04  2.6476511E-05
  1.9000000E+04  2.3545213E-05
  2.0000000E+04  2.1036840E-05
  2.1000000E+04  1.8876706E-05
  2.2000000E+04  1.7005602E-05
  2.3000000E+04  1.5376139E-05
  2.4000000E+04  1.3950067E-05
  2.5000000E+04  1.2696246E-05
  2.6000000E+04  1.1589152E-05
  2.7000000E+04  1.0607711E-05
  2.8000000E+04  9.7344161E-06
  2.9000000E+04  8.9546340E-06
  3.0000000E+04  8.2560679E-06
  3.1000000E+04  7.6283291E-06
  3.2000000E+04  7.0625964E-06
  3.4000000E+04  6.0881359E-06
  3.6000000E+04  5.2844063E-06
  3.8000000E+04  4.6154383E-06
  4.0000000E+04  4.0540384E-06
  4.2000000E+04  3.5793760E-06
  4.4000000E+04  3.1753026E-06
  4.6000000E+04  2.8291623E-06
  4.8000000E+04  2.5309372E-06
  5.0000000E+04  2.2726248E-06
  5.2500000E+04  1.9961598E-06
  5.5000000E+04  1.7620747E-06
  5.7500000E+04  1.5625792E-06
  6.0000000E+04  1.3915413E-06
  6.5000000E+04  1.1163179E-06
  6.7500000E+04  1.0050728E-06
  7.0000000E+04  9.0778624E-07
  7.2500000E+04  8.2235395E-07
  7.5000000E+04  7.4704026E-07
  7.7500000E+04  6.8040496E-07
  8.0000000E+04  6.2124616E-07
  8.2500000E+04  5.6855559E-07
  8.5000000E+04  5.2148321E-07
  9.0000000E+04  4.4142041E-07
  9.5000000E+04  3.7648080E-07
  1.0000000E+05  3.2330045E-07
  1.0500000E+05  2.7936993E-07
  1.1000000E+05  2.4279202E-07
  1.1500000E+05  2.1211476E-07
  1.2000000E+05  1.8621445E-07
  1.2500000E+05  1.6421269E-07
  1.3000000E+05  1.4541620E-07
  1.3500000E+05  1.2927313E-07
  1.4000000E+05  1.1534068E-07
  1.4500000E+05  1.0326086E-07
  1.5000000E+05  9.2742285E-08
  1.5500000E+05  8.3546220E-08
  1.6000000E+05  7.5475879E-08
  1.6500000E+05  6.8368133E-08
  1.7000000E+05  6.2087055E-08
  1.7500000E+05  5.6518790E-08
  1.8000000E+05  5.1567514E-08
  1.8500000E+05  4.7152237E-08
  1.9000000E+05  4.3204212E-08
  2.0000000E+05  3.6483980E-08
  2.1000000E+05  3.1031552E-08
  2.2000000E+05  2.6568589E-08
  2.3000000E+05  2.2885900E-08
  2.4000000E+05  1.9824416E-08
  2.5000000E+05  1.7261839E-08
  2.6000000E+05  1.5103192E-08
  2.7000000E+05  1.3274043E-08
  2.8000000E+05  1.1715546E-08
  2.9000000E+05  1.0380807E-08
  3.0000000E+05  9.2321838E-09
  3.1000000E+05  8.2392432E-09
  3.2000000E+05  7.3772236E-09
  3.3000000E+05  6.6258543E-09
  3.4000000E+05  5.9684453E-09
  3.5000000E+05  5.3911808E-09
  3.6000000E+05  4.8825651E-09
  3.7000000E+05  4.4329865E-09
  3.8000000E+05  4.0343725E-09
  3.9000000E+05  3.6799135E-09
  4.0000000E+05  3.3638412E-09
  4.2000000E+05  2.8279490E-09
  4.4000000E+05  2.3953815E-09
  4.6000000E+05  2.0430243E-09
  4.8000000E+05  1.7535914E-09
  5.0000000E+05  1.5140051E-09
  5.1250000E+05  1.3850283E-09
  5.2500000E+05  1.2696006E-09
  5.3750000E+05  1.1660400E-09
  5.5000000E+05  1.0729040E-09
  5.7500000E+05  9.1310946E-10
  5.8750000E+05  8.4445045E-10
  6.0000000E+05  7.8216822E-10
  6.2500000E+05  6.7401545E-10
  6.5000000E+05  5.8402870E-10
  6.7500000E+05  5.0864757E-10
  7.0000000E+05  4.4510337E-10
  7.2500000E+05  3.9122223E-10
  7.5000000E+05  3.4528334E-10
  7.7500000E+05  3.0591488E-10
  8.0000000E+05  2.7201513E-10
  8.2500000E+05  2.4269314E-10
  8.5000000E+05  2.1722357E-10
  8.7500000E+05  1.9501230E-10
  9.0000000E+05  1.7556968E-10
  9.2500000E+05  1.5848998E-10
  9.5000000E+05  1.4343552E-10
  9.7500000E+05  1.3012385E-10
  1.0000000E+06  1.1831768E-10
  1.0250000E+06  1.0781673E-10
  1.0500000E+06  9.8451271E-11
  1.0750000E+06  9.0076859E-11
  1.1000000E+06  8.2570104E-11
  1.1250000E+06  7.5825202E-11
  1.1500000E+06  6.9751129E-11
  1.2000000E+06  5.9311834E-11
  1.2500000E+06  5.0741195E-11
  1.3000000E+06  4.3652044E-11
  1.3500000E+06  3.7747817E-11
  1.4000000E+06  3.2799050E-11
  1.4500000E+06  2.8626604E-11
  1.5000000E+06  2.5089359E-11
  1.5500000E+06  2.2075219E-11
  1.6000000E+06  1.9494465E-11
  1.6500000E+06  1.7274792E-11
  1.7000000E+06  1.5357568E-11
  1.7500000E+06  1.3694955E-11
  1.8000000E+06  1.2247715E-11
  1.8500000E+06  1.0983476E-11
  1.9000000E+06  9.8753828E-12
  1.9500000E+06  8.9010510E-12
  2.0000000E+06  8.0417395E-12
  2.0500000E+06  7.2816896E-12
  2.1000000E+06  6.6075923E-12
  2.1500000E+06  6.0081631E-12
  2.2000000E+06  5.4737991E-12
  2.2500000E+06  4.9962978E-12
  2.3000000E+06  4.5686305E-12
  2.4000000E+06  3.8394633E-12
  2.5000000E+06  3.2472061E-12
  2.6000000E+06  2.7624902E-12
  2.7000000E+06  2.3629968E-12
  2.8000000E+06  2.0315880E-12
  2.9000000E+06  1.7549823E-12
  3.0000000E+06  1.5228004E-12
  3.1000000E+06  1.3268665E-12
  3.2000000E+06  1.1606927E-12
  3.3000000E+06  1.0190943E-12
  3.4000000E+06  8.9790087E-13
  3.5000000E+06  7.9373702E-13
  3.6000000E+06  7.0385575E-13
  3.7000000E+06  6.2600832E-13
  3.8000000E+06  5.5834401E-13
  3.9000000E+06  4.9933218E-13
  4.0000000E+06  4.4770097E-13
  4.1000000E+06  4.0238893E-13
  4.2000000E+06  3.6250646E-13
  4.3000000E+06  3.2730502E-13
  4.4000000E+06  2.9615226E-13
  4.5000000E+06  2.6851198E-13
  4.6000000E+06  2.4392802E-13
  4.7000000E+06  2.2201102E-13
  4.8000000E+06  2.0242762E-13
  5.0000000E+06  1.6915606E-13
  5.1250000E+06  1.5169731E-13
  5.2500000E+06  1.3636672E-13
  5.3750000E+06  1.2286651E-13
  5.5000000E+06  1.1094572E-13
  5.7500000E+06  9.1024934E-14
  5.8750000E+06  8.2691090E-14
  6.0000000E+06  7.5259311E-14
  6.1250000E+06  6.8617231E-14
  6.2500000E+06  6.2668314E-14
  6.3750000E+06  5.7329372E-14
  6.5000000E+06  5.2528469E-14
  6.7500000E+06  4.4299425E-14
  7.0000000E+06  3.7573036E-14
  7.2500000E+06  3.2037756E-14
  7.5000000E+06  2.7453830E-14
  7.7500000E+06  2.3635308E-14
  8.0000000E+06  2.0436923E-14
  8.2500000E+06  1.7744288E-14
  8.5000000E+06  1.5466516E-14
  8.7500000E+06  1.3530886E-14
  9.0000000E+06  1.1878621E-14
  9.2500000E+06  1.0462135E-14
  9.5000000E+06  9.2428473E-15
  9.7500000E+06  8.1893046E-15
  1.0000000E+07  7.2760365E-15
  1.0250000E+07  6.4821874E-15
  1.0500000E+07  5.7902859E-15
  1.0750000E+07  5.1856462E-15
  
  
#  59   3  L2  EION =  6.444000000E+03 eV   258
#  S(0) = 1.199921E+00
  6.4209597E+01  0.0000000E+00
  6.4209597E+03  0.0000000E+00
  6.4209597E+03  2.7018215E-04
  6.4440000E+03  2.7018215E-04
  6.4440645E+03  2.7018215E-04
  6.4442393E+03  2.7345600E-04
  6.4444141E+03  2.7651417E-04
  6.4445889E+03  2.7938153E-04
  6.4447637E+03  2.8207923E-04
  6.4451133E+03  2.8703506E-04
  6.4454629E+03  2.9149680E-04
  6.4461621E+03  2.9925660E-04
  6.4468613E+03  3.0581472E-04
  6.4482597E+03  3.1628364E-04
  6.4496581E+03  3.2404479E-04
  6.4524548E+03  3.3344049E-04
  6.4552516E+03  3.3688395E-04
  6.4580484E+03  3.3666394E-04
  6.4608452E+03  3.3463945E-04
  6.4622435E+03  3.3337616E-04
  6.4636419E+03  3.3210077E-04
  6.4664387E+03  3.2980257E-04
  6.4720323E+03  3.2706436E-04
  6.4776258E+03  3.2668198E-04
  6.4832194E+03  3.2748796E-04
  6.4888129E+03  3.2834150E-04
  6.4916097E+03  3.2857076E-04
  6.4944065E+03  3.2862886E-04
  6.4972032E+03  3.2851787E-04
  6.5000000E+03  3.2826529E-04
  6.5078125E+03  3.2712054E-04
  6.5156250E+03  3.2593107E-04
  6.5234375E+03  3.2511156E-04
  6.5312500E+03  3.2463992E-04
  6.5390625E+03  3.2427141E-04
  6.5468750E+03  3.2378117E-04
  6.5625000E+03  3.2216549E-04
  6.5781250E+03  3.2024577E-04
  6.5937500E+03  3.1862060E-04
  6.6093750E+03  3.1717128E-04
  6.6250000E+03  3.1555005E-04
  6.6406250E+03  3.1369203E-04
  6.6562500E+03  3.1181342E-04
  6.6875000E+03  3.0834781E-04
  6.7187500E+03  3.0481622E-04
  6.7500000E+03  3.0114361E-04
  6.7812500E+03  2.9763735E-04
  6.8125000E+03  2.9418672E-04
  6.8437500E+03  2.9065744E-04
  6.8750000E+03  2.8724979E-04
  6.9375000E+03  2.8060057E-04
  7.0000000E+03  2.7412774E-04
  7.2500000E+03  2.5010046E-04
  7.5000000E+03  2.2865118E-04
  8.0000000E+03  1.9219012E-04
  8.5000000E+03  1.6282221E-04
  9.0000000E+03  1.3902135E-04
  9.5000000E+03  1.1955780E-04
  1.0000000E+04  1.0349416E-04
  1.0500000E+04  9.0122672E-05
  1.1000000E+04  7.8902783E-05
  1.1500000E+04  6.9421983E-05
  1.2000000E+04  6.1359187E-05
  1.2500000E+04  5.4462431E-05
  1.3000000E+04  4.8531538E-05
  1.3500000E+04  4.3405867E-05
  1.4000000E+04  3.8955569E-05
  1.4500000E+04  3.5074846E-05
  1.5000000E+04  3.1676922E-05
  1.5500000E+04  2.8690251E-05
  1.6000000E+04  2.6055470E-05
  1.6500000E+04  2.3723115E-05
  1.7000000E+04  2.1651732E-05
  1.8000000E+04  1.8157786E-05
  1.9000000E+04  1.5353845E-05
  2.0000000E+04  1.3080330E-05
  2.1000000E+04  1.1219594E-05
  2.2000000E+04  9.6836630E-06
  2.3000000E+04  8.4059166E-06
  2.4000000E+04  7.3353073E-06
  2.5000000E+04  6.4323082E-06
  2.6000000E+04  5.6660069E-06
  2.7000000E+04  5.0120108E-06
  2.8000000E+04  4.4509063E-06
  2.9000000E+04  3.9671246E-06
  3.0000000E+04  3.5480851E-06
  3.1000000E+04  3.1835547E-06
  3.2000000E+04  2.8651554E-06
  3.3000000E+04  2.5859866E-06
  3.4000000E+04  2.3403332E-06
  3.5000000E+04  2.1234364E-06
  3.6000000E+04  1.9313135E-06
  3.8000000E+04  1.6085159E-06
  4.0000000E+04  1.3508684E-06
  4.2000000E+04  1.1431065E-06
  4.4000000E+04  9.7400445E-07
  4.6000000E+04  8.3519240E-07
  4.8000000E+04  7.2035170E-07
  5.0000000E+04  6.2465709E-07
  5.2500000E+04  5.2637156E-07
  5.5000000E+04  4.4671999E-07
  5.7500000E+04  3.8160377E-07
  5.8750000E+04  3.5350235E-07
  6.0000000E+04  3.2794256E-07
  6.2500000E+04  2.8339407E-07
  6.5000000E+04  2.4615810E-07
  6.7500000E+04  2.1483731E-07
  7.0000000E+04  1.8833707E-07
  7.2500000E+04  1.6579258E-07
  7.5000000E+04  1.4651520E-07
  7.7500000E+04  1.2995246E-07
  8.0000000E+04  1.1565809E-07
  8.2500000E+04  1.0326929E-07
  8.5000000E+04  9.2489263E-08
  8.7500000E+04  8.3073855E-08
  9.0000000E+04  7.4821101E-08
  9.2500000E+04  6.7563103E-08
  9.5000000E+04  6.1159596E-08
  1.0000000E+05  5.0463674E-08
  1.0500000E+05  4.1994673E-08
  1.1000000E+05  3.5219903E-08
  1.1500000E+05  2.9749496E-08
  1.2000000E+05  2.5294272E-08
  1.2500000E+05  2.1637064E-08
  1.3000000E+05  1.8612947E-08
  1.3500000E+05  1.6095359E-08
  1.4000000E+05  1.3986234E-08
  1.4500000E+05  1.2208915E-08
  1.5000000E+05  1.0702974E-08
  1.5500000E+05  9.4204048E-09
  1.6000000E+05  8.3228002E-09
  1.6500000E+05  7.3792172E-09
  1.7000000E+05  6.5645674E-09
  1.7500000E+05  5.8583883E-09
  1.8000000E+05  5.2438965E-09
  1.8500000E+05  4.7072504E-09
  1.9000000E+05  4.2369767E-09
  1.9500000E+05  3.8235202E-09
  2.0000000E+05  3.4588876E-09
  2.0500000E+05  3.1363614E-09
  2.1000000E+05  2.8502738E-09
  2.2000000E+05  2.3689290E-09
  2.3000000E+05  1.9843754E-09
  2.4000000E+05  1.6742889E-09
  2.5000000E+05  1.4221053E-09
  2.6000000E+05  1.2153880E-09
  2.7000000E+05  1.0446953E-09
  2.8000000E+05  9.0278680E-10
  2.9000000E+05  7.8405764E-10
  3.0000000E+05  6.8413080E-10
  3.1000000E+05  5.9955991E-10
  3.2000000E+05  5.2761060E-10
  3.3000000E+05  4.6609800E-10
  3.4000000E+05  4.1326433E-10
  3.5000000E+05  3.6768624E-10
  3.6000000E+05  3.2820450E-10
  3.7000000E+05  2.9386964E-10
  3.8000000E+05  2.6389971E-10
  3.9000000E+05  2.3764733E-10
  4.0000000E+05  2.1457410E-10
  4.2000000E+05  1.7623819E-10
  4.4000000E+05  1.4608604E-10
  4.6000000E+05  1.2211110E-10
  4.8000000E+05  1.0285714E-10
  5.0000000E+05  8.7252317E-11
  5.2500000E+05  7.1680616E-11
  5.5000000E+05  5.9433616E-11
  5.7500000E+05  4.9694797E-11
  5.8750000E+05  4.5574238E-11
  6.0000000E+05  4.1872227E-11
  6.2500000E+05  3.5530598E-11
  6.5000000E+05  3.0345702E-11
  6.7500000E+05  2.6073213E-11
  7.0000000E+05  2.2526920E-11
  7.2500000E+05  1.9563496E-11
  7.5000000E+05  1.7071583E-11
  7.7500000E+05  1.4963867E-11
  8.0000000E+05  1.3171338E-11
  8.2500000E+05  1.1639043E-11
  8.5000000E+05  1.0322898E-11
  8.7500000E+05  9.1872908E-12
  9.0000000E+05  8.2032798E-12
  9.2500000E+05  7.3472024E-12
  9.5000000E+05  6.5995994E-12
  9.7500000E+05  5.9443810E-12
  1.0000000E+06  5.3681778E-12
  1.0250000E+06  4.8598271E-12
  1.0500000E+06  4.4099650E-12
  1.1000000E+06  3.6553648E-12
  1.1500000E+06  3.0546267E-12
  1.2000000E+06  2.5716308E-12
  1.2500000E+06  2.1797744E-12
  1.3000000E+06  1.8592126E-12
  1.3500000E+06  1.5949661E-12
  1.4000000E+06  1.3756049E-12
  1.4500000E+06  1.1923146E-12
  1.5000000E+06  1.0382333E-12
  1.5500000E+06  9.0797169E-13
  1.6000000E+06  7.9726398E-13
  1.6500000E+06  7.0270837E-13
  1.7000000E+06  6.2157362E-13
  1.7500000E+06  5.5165205E-13
  1.8000000E+06  4.9114699E-13
  1.8500000E+06  4.3858768E-13
  1.9000000E+06  3.9276342E-13
  1.9500000E+06  3.5267246E-13
  2.0000000E+06  3.1748197E-13
  2.0500000E+06  2.8649637E-13
  2.1000000E+06  2.5913216E-13
  2.2000000E+06  2.1337792E-13
  2.3000000E+06  1.7712053E-13
  2.4000000E+06  1.4811117E-13
  2.5000000E+06  1.2469549E-13
  2.6000000E+06  1.0564093E-13
  2.7000000E+06  9.0018580E-14
  2.8000000E+06  7.7120986E-14
  2.9000000E+06  6.6403946E-14
  3.0000000E+06  5.7445046E-14
  3.1000000E+06  4.9913633E-14
  3.2000000E+06  4.3548812E-14
  3.3000000E+06  3.8143218E-14
  3.4000000E+06  3.3530920E-14
  3.5000000E+06  2.9578260E-14
  3.6000000E+06  2.6176880E-14
  3.7000000E+06  2.3238431E-14
  3.8000000E+06  2.0690474E-14
  3.9000000E+06  1.8473317E-14
  4.0000000E+06  1.6537544E-14
  4.1000000E+06  1.4842051E-14
  4.2000000E+06  1.3352506E-14
  4.3000000E+06  1.2040108E-14
  4.4000000E+06  1.0880599E-14
  4.6000000E+06  8.9412916E-15
  4.8000000E+06  7.4046901E-15
  5.0000000E+06  6.1760481E-15
  5.1250000E+06  5.5326296E-15
  5.2500000E+06  4.9684350E-15
  5.3750000E+06  4.4722517E-15
  5.5000000E+06  4.0346524E-15
  5.7500000E+06  3.3046008E-15
  5.8750000E+06  2.9996830E-15
  6.0000000E+06  2.7280458E-15
  6.2500000E+06  2.2684911E-15
  6.5000000E+06  1.8990631E-15
  6.7500000E+06  1.5997315E-15
  7.0000000E+06  1.3554007E-15
  7.2500000E+06  1.1545916E-15
  7.5000000E+06  9.8849649E-16
  7.7500000E+06  8.5030346E-16
  8.0000000E+06  7.3468978E-16
  8.2500000E+06  6.3746232E-16
  8.5000000E+06  5.5528404E-16
  8.7500000E+06  4.8548605E-16
  9.0000000E+06  4.2593149E-16
  9.2500000E+06  3.7489950E-16
  9.5000000E+06  3.3101120E-16
  9.7500000E+06  2.9314821E-16
  1.0000000E+07  2.6038354E-16
  
  
#  59   4  L3  EION =  5.968000000E+03 eV   256
#  S(0) = 2.321377E+00
  5.9406788E+01  0.0000000E+00
  5.9406788E+03  0.0000000E+00
  5.9406788E+03  6.0474666E-04
  5.9680000E+03  6.0474666E-04
  5.9680596E+03  6.0474666E-04
  5.9682592E+03  6.1193494E-04
  5.9684589E+03  6.1856159E-04
  5.9686585E+03  6.2470488E-04
  5.9688581E+03  6.3042927E-04
  5.9692574E+03  6.4082520E-04
  5.9696566E+03  6.5007585E-04
  5.9704551E+03  6.6598476E-04
  5.9712537E+03  6.7929436E-04
  5.9728507E+03  7.0023428E-04
  5.9744477E+03  7.1523730E-04
  5.9776417E+03  7.3145198E-04
  5.9808358E+03  7.3464030E-04
  5.9840298E+03  7.3077348E-04
  5.9872238E+03  7.2442225E-04
  5.9904179E+03  7.1835227E-04
  5.9936119E+03  7.1384564E-04
  6.0000000E+03  7.1021810E-04
  6.0039063E+03  7.1053853E-04
  6.0078125E+03  7.1166202E-04
  6.0117188E+03  7.1280859E-04
  6.0156250E+03  7.1348357E-04
  6.0234375E+03  7.1281031E-04
  6.0312500E+03  7.1022385E-04
  6.0468750E+03  7.0516322E-04
  6.0546875E+03  7.0375916E-04
  6.0625000E+03  7.0266690E-04
  6.0781250E+03  6.9961902E-04
  6.0937500E+03  6.9509133E-04
  6.1093750E+03  6.9061565E-04
  6.1250000E+03  6.8681912E-04
  6.1562500E+03  6.7881934E-04
  6.1718750E+03  6.7423196E-04
  6.1875000E+03  6.6977004E-04
  6.2031250E+03  6.6555235E-04
  6.2187500E+03  6.6141868E-04
  6.2500000E+03  6.5275870E-04
  6.3125000E+03  6.3562733E-04
  6.3750000E+03  6.1893773E-04
  6.5000000E+03  5.8729864E-04
  6.6250000E+03  5.5777684E-04
  6.7500000E+03  5.3017464E-04
  7.0000000E+03  4.7982543E-04
  7.2500000E+03  4.3527473E-04
  7.5000000E+03  3.9584587E-04
  8.0000000E+03  3.2974591E-04
  8.5000000E+03  2.7723567E-04
  9.0000000E+03  2.3507644E-04
  9.5000000E+03  2.0086669E-04
  1.0000000E+04  1.7282596E-04
  1.0500000E+04  1.4963235E-04
  1.1000000E+04  1.3029152E-04
  1.1500000E+04  1.1404449E-04
  1.2000000E+04  1.0030548E-04
  1.2500000E+04  8.8616255E-05
  1.3000000E+04  7.8615006E-05
  1.3500000E+04  7.0013204E-05
  1.4000000E+04  6.2578827E-05
  1.4500000E+04  5.6124049E-05
  1.5000000E+04  5.0495679E-05
  1.6000000E+04  4.1237578E-05
  1.7000000E+04  3.4038045E-05
  1.8000000E+04  2.8364850E-05
  1.9000000E+04  2.3841131E-05
  2.0000000E+04  2.0195288E-05
  2.1000000E+04  1.7228409E-05
  2.2000000E+04  1.4792693E-05
  2.3000000E+04  1.2776880E-05
  2.4000000E+04  1.1096194E-05
  2.5000000E+04  9.6853394E-06
  2.6000000E+04  8.4935083E-06
  2.7000000E+04  7.4808008E-06
  2.8000000E+04  6.6156067E-06
  2.9000000E+04  5.8726857E-06
  3.0000000E+04  5.2317296E-06
  3.1000000E+04  4.6762852E-06
  3.2000000E+04  4.1929356E-06
  3.4000000E+04  3.4004082E-06
  3.6000000E+04  2.7869832E-06
  3.8000000E+04  2.3060234E-06
  4.0000000E+04  1.9245231E-06
  4.2000000E+04  1.6187209E-06
  4.4000000E+04  1.3712448E-06
  4.6000000E+04  1.1692154E-06
  4.8000000E+04  1.0029613E-06
  5.0000000E+04  8.6513560E-07
  5.2500000E+04  7.2436111E-07
  5.5000000E+04  6.1095755E-07
  5.7500000E+04  5.1878267E-07
  6.0000000E+04  4.4324569E-07
  6.5000000E+04  3.2901352E-07
  6.7500000E+04  2.8561256E-07
  7.0000000E+04  2.4907266E-07
  7.2500000E+04  2.1813656E-07
  7.5000000E+04  1.9180763E-07
  7.7500000E+04  1.6928985E-07
  8.0000000E+04  1.4994292E-07
  8.2500000E+04  1.3324846E-07
  8.5000000E+04  1.1878412E-07
  8.7500000E+04  1.0620382E-07
  9.0000000E+04  9.5222405E-08
  9.2500000E+04  8.5603696E-08
  9.5000000E+04  7.7151116E-08
  1.0000000E+05  6.3113147E-08
  1.0500000E+05  5.2082004E-08
  1.1000000E+05  4.3322484E-08
  1.1500000E+05  3.6300050E-08
  1.2000000E+05  3.0620714E-08
  1.2500000E+05  2.5990438E-08
  1.3000000E+05  2.2187246E-08
  1.3500000E+05  1.9041780E-08
  1.4000000E+05  1.6423564E-08
  1.4500000E+05  1.4231164E-08
  1.5000000E+05  1.2385048E-08
  1.5500000E+05  1.0822375E-08
  1.6000000E+05  9.4931234E-09
  1.6500000E+05  8.3571951E-09
  1.7000000E+05  7.3822441E-09
  1.7500000E+05  6.5420174E-09
  1.8000000E+05  5.8150839E-09
  1.8500000E+05  5.1838520E-09
  1.9000000E+05  4.6338094E-09
  2.0000000E+05  3.7311803E-09
  2.1000000E+05  3.0329167E-09
  2.2000000E+05  2.4866680E-09
  2.3000000E+05  2.0549532E-09
  2.4000000E+05  1.7105494E-09
  2.5000000E+05  1.4334234E-09
  2.6000000E+05  1.2086538E-09
  2.7000000E+05  1.0250025E-09
  2.8000000E+05  8.7391846E-10
  2.9000000E+05  7.4883259E-10
  3.0000000E+05  6.4465358E-10
  3.1000000E+05  5.5740302E-10
  3.2000000E+05  4.8394767E-10
  3.3000000E+05  4.2180208E-10
  3.4000000E+05  3.6898142E-10
  3.5000000E+05  3.2389037E-10
  3.6000000E+05  2.8523883E-10
  3.7000000E+05  2.5197762E-10
  3.8000000E+05  2.2324902E-10
  3.9000000E+05  1.9834812E-10
  4.0000000E+05  1.7669276E-10
  4.2000000E+05  1.4126735E-10
  4.4000000E+05  1.1398981E-10
  4.6000000E+05  9.2757489E-11
  4.8000000E+05  7.6065985E-11
  5.0000000E+05  6.2824128E-11
  5.1250000E+05  5.5934242E-11
  5.2500000E+05  4.9922243E-11
  5.3750000E+05  4.4660877E-11
  5.5000000E+05  4.0043520E-11
  5.7500000E+05  3.2396020E-11
  5.8750000E+05  2.9226015E-11
  6.0000000E+05  2.6415940E-11
  6.2500000E+05  2.1696340E-11
  6.5000000E+05  1.7939722E-11
  6.7500000E+05  1.4925993E-11
  7.0000000E+05  1.2490538E-11
  7.2500000E+05  1.0508991E-11
  7.5000000E+05  8.8865102E-12
  7.7500000E+05  7.5501385E-12
  8.0000000E+05  6.4433002E-12
  8.2500000E+05  5.5217824E-12
  8.5000000E+05  4.7507826E-12
  8.7500000E+05  4.1027230E-12
  9.0000000E+05  3.5556141E-12
  9.2500000E+05  3.0918150E-12
  9.5000000E+05  2.6970934E-12
  9.7500000E+05  2.3599064E-12
  1.0000000E+06  2.0708457E-12
  1.0250000E+06  1.8222050E-12
  1.0500000E+06  1.6076430E-12
  1.0750000E+06  1.4219189E-12
  1.1000000E+06  1.2606838E-12
  1.1250000E+06  1.1203148E-12
  1.1500000E+06  9.9778189E-13
  1.2000000E+06  7.9645368E-13
  1.2500000E+06  6.4076859E-13
  1.3000000E+06  5.1929124E-13
  1.3500000E+06  4.2371111E-13
  1.4000000E+06  3.4792089E-13
  1.4500000E+06  2.8738584E-13
  1.5000000E+06  2.3870632E-13
  1.5500000E+06  1.9931075E-13
  1.6000000E+06  1.6723777E-13
  1.6500000E+06  1.4097921E-13
  1.7000000E+06  1.1936667E-13
  1.7500000E+06  1.0148864E-13
  1.8000000E+06  8.6629395E-14
  1.8500000E+06  7.4223381E-14
  1.9000000E+06  6.3821118E-14
  1.9500000E+06  5.5063395E-14
  2.0000000E+06  4.7661637E-14
  2.0500000E+06  4.1382767E-14
  2.1000000E+06  3.6037619E-14
  2.1500000E+06  3.1471963E-14
  2.2000000E+06  2.7559496E-14
  2.2500000E+06  2.4196357E-14
  2.3000000E+06  2.1296808E-14
  2.3500000E+06  1.8789800E-14
  2.4000000E+06  1.6616239E-14
  2.4500000E+06  1.4726806E-14
  2.5000000E+06  1.3080199E-14
  2.6000000E+06  1.0382076E-14
  2.7000000E+06  8.3041695E-15
  2.8000000E+06  6.6900443E-15
  2.9000000E+06  5.4260352E-15
  3.0000000E+06  4.4286968E-15
  3.1000000E+06  3.6361735E-15
  3.2000000E+06  3.0021948E-15
  3.3000000E+06  2.4918505E-15
  3.4000000E+06  2.0785889E-15
  3.5000000E+06  1.7420618E-15
  3.6000000E+06  1.4665633E-15
  3.7000000E+06  1.2398882E-15
  3.8000000E+06  1.0524903E-15
  3.9000000E+06  8.9685788E-16
  4.0000000E+06  7.6704589E-16
  4.1000000E+06  6.5832272E-16
  4.2000000E+06  5.6690281E-16
  4.3000000E+06  4.8974224E-16
  4.4000000E+06  4.2438164E-16
  4.5000000E+06  3.6882493E-16
  4.6000000E+06  3.2144494E-16
  4.7000000E+06  2.8090969E-16
  4.8000000E+06  2.4612443E-16
  5.0000000E+06  1.9034598E-16
  5.1250000E+06  1.6287280E-16
  5.2500000E+06  1.3984717E-16
  5.3750000E+06  1.2047396E-16
  5.5000000E+06  1.0411311E-16
  5.6250000E+06  9.0246974E-17
  5.7500000E+06  7.8455032E-17
  5.8750000E+06  6.8394166E-17
  6.0000000E+06  5.9783269E-17
  6.1250000E+06  5.2391112E-17
  6.2500000E+06  4.6026769E-17
  6.3750000E+06  4.0532020E-17
  6.5000000E+06  3.5775281E-17
  6.6250000E+06  3.1646752E-17
  6.7500000E+06  2.8054508E-17
  7.0000000E+06  2.2182278E-17
  7.2500000E+06  1.7674958E-17
  7.5000000E+06  1.4185579E-17
  7.7500000E+06  1.1462438E-17
  8.0000000E+06  9.3209398E-18
  8.2500000E+06  7.6246754E-18
  8.5000000E+06  6.2719775E-18
  8.7500000E+06  5.1866151E-18
  9.0000000E+06  4.3109680E-18
  9.2500000E+06  3.6007928E-18
  
  
#  59   5  M1  EION =  1.509000000E+03 eV   274
#  S(0) = 1.023469E+00
  1.5040813E+01  0.0000000E+00
  1.5040813E+03  0.0000000E+00
  1.5040813E+03  5.3187614E-04
  1.5090000E+03  5.3187614E-04
  1.5090149E+03  5.3187614E-04
  1.5092992E+03  5.2899573E-04
  1.5095836E+03  5.2623791E-04
  1.5098679E+03  5.2359740E-04
  1.5101522E+03  5.2106936E-04
  1.5107209E+03  5.1633315E-04
  1.5112895E+03  5.1199731E-04
  1.5124268E+03  5.0441902E-04
  1.5135641E+03  4.9814642E-04
  1.5158388E+03  4.8890250E-04
  1.5181134E+03  4.8318556E-04
  1.5203880E+03  4.8009629E-04
  1.5226627E+03  4.7888018E-04
  1.5249373E+03  4.7891131E-04
  1.5272119E+03  4.7968035E-04
  1.5294865E+03  4.8078579E-04
  1.5317612E+03  4.8192496E-04
  1.5340358E+03  4.8288506E-04
  1.5363104E+03  4.8353292E-04
  1.5408597E+03  4.8368083E-04
  1.5454089E+03  4.8239567E-04
  1.5499582E+03  4.8013226E-04
  1.5545074E+03  4.7743980E-04
  1.5590567E+03  4.7476430E-04
  1.5636060E+03  4.7237237E-04
  1.5727045E+03  4.6869318E-04
  1.5818030E+03  4.6595559E-04
  1.5909015E+03  4.6323218E-04
  1.6000000E+03  4.6002335E-04
  1.6062500E+03  4.5755930E-04
  1.6125000E+03  4.5500189E-04
  1.6250000E+03  4.5004219E-04
  1.6375000E+03  4.4560340E-04
  1.6437500E+03  4.4353509E-04
  1.6500000E+03  4.4150831E-04
  1.6625000E+03  4.3738511E-04
  1.6750000E+03  4.3306102E-04
  1.6875000E+03  4.2861353E-04
  1.7000000E+03  4.2424141E-04
  1.7125000E+03  4.2005541E-04
  1.7250000E+03  4.1603447E-04
  1.7375000E+03  4.1210241E-04
  1.7500000E+03  4.0815503E-04
  1.7625000E+03  4.0416959E-04
  1.7750000E+03  4.0019314E-04
  1.8000000E+03  3.9242229E-04
  1.8250000E+03  3.8503998E-04
  1.8500000E+03  3.7785014E-04
  1.8750000E+03  3.7073167E-04
  1.9000000E+03  3.6380323E-04
  1.9500000E+03  3.5061233E-04
  2.0000000E+03  3.3806620E-04
  2.1000000E+03  3.1484823E-04
  2.2000000E+03  2.9380468E-04
  2.3000000E+03  2.7477556E-04
  2.4000000E+03  2.5742849E-04
  2.5000000E+03  2.4163587E-04
  2.6000000E+03  2.2719151E-04
  2.7000000E+03  2.1394720E-04
  2.8000000E+03  2.0179352E-04
  2.9000000E+03  1.9061631E-04
  3.0000000E+03  1.8031376E-04
  3.1000000E+03  1.7079767E-04
  3.2000000E+03  1.6199199E-04
  3.4000000E+03  1.4625060E-04
  3.6000000E+03  1.3263669E-04
  3.8000000E+03  1.2078978E-04
  4.0000000E+03  1.1042111E-04
  4.2000000E+03  1.0129775E-04
  4.4000000E+03  9.3230335E-05
  4.6000000E+03  8.6063893E-05
  4.8000000E+03  7.9670621E-05
  5.0000000E+03  7.3944365E-05
  5.2500000E+03  6.7590494E-05
  5.5000000E+03  6.1997822E-05
  5.7500000E+03  5.7050544E-05
  6.0000000E+03  5.2653964E-05
  6.5000000E+03  4.5213991E-05
  6.7500000E+03  4.2051728E-05
  7.0000000E+03  3.9197798E-05
  7.2500000E+03  3.6613817E-05
  7.5000000E+03  3.4267175E-05
  8.0000000E+03  3.0178458E-05
  8.5000000E+03  2.6752458E-05
  9.0000000E+03  2.3855058E-05
  9.5000000E+03  2.1384277E-05
  1.0000000E+04  1.9261454E-05
  1.0500000E+04  1.7425150E-05
  1.1000000E+04  1.5826814E-05
  1.1500000E+04  1.4427695E-05
  1.2000000E+04  1.3196553E-05
  1.2500000E+04  1.2108003E-05
  1.3000000E+04  1.1141235E-05
  1.3500000E+04  1.0279076E-05
  1.4000000E+04  9.5072574E-06
  1.4500000E+04  8.8138401E-06
  1.5000000E+04  8.1887824E-06
  1.6000000E+04  7.1110266E-06
  1.7000000E+04  6.2199678E-06
  1.8000000E+04  5.4758207E-06
  1.9000000E+04  4.8487708E-06
  2.0000000E+04  4.3161307E-06
  2.1000000E+04  3.8603929E-06
  2.2000000E+04  3.4678797E-06
  2.3000000E+04  3.1277832E-06
  2.4000000E+04  2.8314762E-06
  2.5000000E+04  2.5720077E-06
  2.6000000E+04  2.3437304E-06
  2.7000000E+04  2.1420189E-06
  2.8000000E+04  1.9630586E-06
  2.9000000E+04  1.8036830E-06
  3.0000000E+04  1.6612461E-06
  3.1000000E+04  1.5335250E-06
  3.2000000E+04  1.4186429E-06
  3.4000000E+04  1.2212547E-06
  3.5000000E+04  1.1362250E-06
  3.6000000E+04  1.0589153E-06
  3.8000000E+04  9.2410998E-07
  4.0000000E+04  8.1119590E-07
  4.2000000E+04  7.1587577E-07
  4.4000000E+04  6.3483468E-07
  4.6000000E+04  5.6548551E-07
  4.8000000E+04  5.0578792E-07
  5.0000000E+04  4.5411678E-07
  5.2500000E+04  3.9885024E-07
  5.5000000E+04  3.5208236E-07
  5.7500000E+04  3.1224260E-07
  5.8750000E+04  2.9452444E-07
  6.0000000E+04  2.7809712E-07
  6.2500000E+04  2.4866716E-07
  6.5000000E+04  2.2316941E-07
  6.7500000E+04  2.0097176E-07
  7.0000000E+04  1.8156025E-07
  7.2500000E+04  1.6451403E-07
  7.5000000E+04  1.4948624E-07
  7.7500000E+04  1.3618920E-07
  8.0000000E+04  1.2438298E-07
  8.2500000E+04  1.1386637E-07
  8.5000000E+04  1.0446982E-07
  8.7500000E+04  9.6049725E-08
  9.0000000E+04  8.8483942E-08
  9.2500000E+04  8.1668135E-08
  9.5000000E+04  7.5512820E-08
  1.0000000E+05  6.4886016E-08
  1.0500000E+05  5.6103590E-08
  1.1000000E+05  4.8787581E-08
  1.1500000E+05  4.2648707E-08
  1.2000000E+05  3.7463077E-08
  1.2500000E+05  3.3055651E-08
  1.3000000E+05  2.9288330E-08
  1.3500000E+05  2.6051147E-08
  1.4000000E+05  2.3255820E-08
  1.4500000E+05  2.0830955E-08
  1.5000000E+05  1.8718413E-08
  1.5500000E+05  1.6870546E-08
  1.6000000E+05  1.5248090E-08
  1.6500000E+05  1.3818479E-08
  1.7000000E+05  1.2554560E-08
  1.7500000E+05  1.1433575E-08
  1.8000000E+05  1.0436363E-08
  1.8500000E+05  9.5467202E-09
  1.9000000E+05  8.7508836E-09
  1.9500000E+05  8.0371225E-09
  2.0000000E+05  7.3954007E-09
  2.0500000E+05  6.8170958E-09
  2.1000000E+05  6.2947737E-09
  2.2000000E+05  5.3932083E-09
  2.3000000E+05  4.6487327E-09
  2.4000000E+05  4.0294021E-09
  2.5000000E+05  3.5106468E-09
  2.6000000E+05  3.0733828E-09
  2.7000000E+05  2.7026387E-09
  2.8000000E+05  2.3865693E-09
  2.9000000E+05  2.1157284E-09
  3.0000000E+05  1.8825276E-09
  3.1000000E+05  1.6808293E-09
  3.2000000E+05  1.5056371E-09
  3.3000000E+05  1.3528586E-09
  3.4000000E+05  1.2191225E-09
  3.5000000E+05  1.1016370E-09
  3.6000000E+05  9.9807832E-10
  3.7000000E+05  9.0650237E-10
  3.8000000E+05  8.2527553E-10
  3.9000000E+05  7.5301874E-10
  4.0000000E+05  6.8856303E-10
  4.1000000E+05  6.3091405E-10
  4.2000000E+05  5.7922276E-10
  4.3000000E+05  5.3276159E-10
  4.4000000E+05  4.9090483E-10
  4.6000000E+05  4.1891799E-10
  4.8000000E+05  3.5975205E-10
  5.0000000E+05  3.1074843E-10
  5.1250000E+05  2.8435645E-10
  5.2500000E+05  2.6072930E-10
  5.3750000E+05  2.3952458E-10
  5.5000000E+05  2.2044851E-10
  5.7500000E+05  1.8770541E-10
  5.8750000E+05  1.7363092E-10
  6.0000000E+05  1.6086047E-10
  6.2500000E+05  1.3867687E-10
  6.5000000E+05  1.2021080E-10
  6.7500000E+05  1.0473504E-10
  7.0000000E+05  9.1683689E-11
  7.2500000E+05  8.0612354E-11
  7.5000000E+05  7.1169307E-11
  7.7500000E+05  6.3073965E-11
  8.0000000E+05  5.6100817E-11
  8.2500000E+05  5.0067384E-11
  8.5000000E+05  4.4825049E-11
  8.7500000E+05  4.0251998E-11
  9.0000000E+05  3.6247816E-11
  9.2500000E+05  3.2729318E-11
  9.5000000E+05  2.9627237E-11
  9.7500000E+05  2.6883609E-11
  1.0000000E+06  2.4449698E-11
  1.0250000E+06  2.2284362E-11
  1.0500000E+06  2.0352722E-11
  1.0750000E+06  1.8625092E-11
  1.1000000E+06  1.7076108E-11
  1.1250000E+06  1.5684025E-11
  1.1500000E+06  1.4430131E-11
  1.2000000E+06  1.2274479E-11
  1.2500000E+06  1.0504042E-11
  1.3000000E+06  9.0391421E-12
  1.3500000E+06  7.8187136E-12
  1.4000000E+06  6.7954911E-12
  1.4500000E+06  5.9325493E-12
  1.5000000E+06  5.2007836E-12
  1.5500000E+06  4.5770682E-12
  1.6000000E+06  4.0428892E-12
  1.6500000E+06  3.5833275E-12
  1.7000000E+06  3.1862827E-12
  1.7500000E+06  2.8418861E-12
  1.8000000E+06  2.5420400E-12
  1.8500000E+06  2.2800580E-12
  1.9000000E+06  2.0503917E-12
  1.9500000E+06  1.8484133E-12
  2.0000000E+06  1.6702463E-12
  2.0500000E+06  1.5126300E-12
  2.1000000E+06  1.3728111E-12
  2.1500000E+06  1.2484550E-12
  2.2000000E+06  1.1375765E-12
  2.2500000E+06  1.0384798E-12
  2.3000000E+06  9.4971145E-13
  2.3500000E+06  8.7002140E-13
  2.4000000E+06  7.9833154E-13
  2.4500000E+06  7.3370927E-13
  2.5000000E+06  6.7534548E-13
  2.6000000E+06  5.7466772E-13
  2.7000000E+06  4.9167121E-13
  2.8000000E+06  4.2280284E-13
  2.9000000E+06  3.6530911E-13
  3.0000000E+06  3.1703784E-13
  3.1000000E+06  2.7629344E-13
  3.2000000E+06  2.4173004E-13
  3.3000000E+06  2.1227190E-13
  3.4000000E+06  1.8705366E-13
  3.5000000E+06  1.6537568E-13
  3.6000000E+06  1.4666844E-13
  3.7000000E+06  1.3046516E-13
  3.8000000E+06  1.1638122E-13
  3.9000000E+06  1.0409691E-13
  4.0000000E+06  9.3345940E-14
  4.1000000E+06  8.3906734E-14
  4.2000000E+06  7.5594078E-14
  4.3000000E+06  6.8253306E-14
  4.4000000E+06  6.1756613E-14
  4.5000000E+06  5.5995208E-14
  4.6000000E+06  5.0875548E-14
  4.7000000E+06  4.6317064E-14
  
  
#  59   6  M2  EION =  1.342000000E+03 eV   274
#  S(0) = 1.350312E+00
  1.3210433E+01  0.0000000E+00
  1.3210433E+03  0.0000000E+00
  1.3210433E+03  6.4371272E-04
  1.3420000E+03  6.4371272E-04
  1.3420133E+03  6.4371272E-04
  1.3422130E+03  6.5158713E-04
  1.3424127E+03  6.5885808E-04
  1.3426123E+03  6.6560573E-04
  1.3428120E+03  6.7189648E-04
  1.3432113E+03  6.8331937E-04
  1.3436107E+03  6.9346948E-04
  1.3444093E+03  7.1085309E-04
  1.3452080E+03  7.2528614E-04
  1.3468053E+03  7.4770685E-04
  1.3484027E+03  7.6349537E-04
  1.3500000E+03  7.7398107E-04
  1.3531250E+03  7.8287160E-04
  1.3562500E+03  7.8183147E-04
  1.3593750E+03  7.7620559E-04
  1.3625000E+03  7.6954579E-04
  1.3656250E+03  7.6375660E-04
  1.3687500E+03  7.5957662E-04
  1.3718750E+03  7.5704490E-04
  1.3750000E+03  7.5584197E-04
  1.3812500E+03  7.5559062E-04
  1.3875000E+03  7.5558108E-04
  1.3937500E+03  7.5414334E-04
  1.4000000E+03  7.5119485E-04
  1.4062500E+03  7.4746335E-04
  1.4125000E+03  7.4372961E-04
  1.4187500E+03  7.4043257E-04
  1.4250000E+03  7.3763900E-04
  1.4312500E+03  7.3516128E-04
  1.4375000E+03  7.3272490E-04
  1.4500000E+03  7.2723271E-04
  1.4625000E+03  7.2077769E-04
  1.4750000E+03  7.1411305E-04
  1.4875000E+03  7.0786525E-04
  1.5000000E+03  7.0196754E-04
  1.5250000E+03  6.8982294E-04
  1.5375000E+03  6.8338469E-04
  1.5500000E+03  6.7691956E-04
  1.5625000E+03  6.7063382E-04
  1.5750000E+03  6.6451514E-04
  1.6000000E+03  6.5242574E-04
  1.6250000E+03  6.4013216E-04
  1.6500000E+03  6.2797913E-04
  1.6750000E+03  6.1624072E-04
  1.7000000E+03  6.0472518E-04
  1.8000000E+03  5.6049525E-04
  1.9000000E+03  5.1984486E-04
  2.0000000E+03  4.8264610E-04
  2.1000000E+03  4.4865117E-04
  2.2000000E+03  4.1744391E-04
  2.3000000E+03  3.8892059E-04
  2.4000000E+03  3.6278134E-04
  2.5000000E+03  3.3879655E-04
  2.6000000E+03  3.1679473E-04
  2.7000000E+03  2.9659764E-04
  2.8000000E+03  2.7803282E-04
  2.9000000E+03  2.6094632E-04
  3.0000000E+03  2.4520109E-04
  3.1000000E+03  2.3067420E-04
  3.2000000E+03  2.1725484E-04
  3.4000000E+03  1.9334830E-04
  3.6000000E+03  1.7279381E-04
  3.8000000E+03  1.5503300E-04
  4.0000000E+03  1.3961195E-04
  4.2000000E+03  1.2616043E-04
  4.4000000E+03  1.1437533E-04
  4.6000000E+03  1.0400708E-04
  4.8000000E+03  9.4849186E-05
  5.0000000E+03  8.6729897E-05
  5.2500000E+03  7.7825056E-05
  5.5000000E+03  7.0090495E-05
  5.7500000E+03  6.3340246E-05
  6.0000000E+03  5.7422543E-05
  6.5000000E+03  4.7608397E-05
  6.7500000E+03  4.3524025E-05
  7.0000000E+03  3.9888466E-05
  7.2500000E+03  3.6641893E-05
  7.5000000E+03  3.3733789E-05
  8.0000000E+03  2.8768051E-05
  8.5000000E+03  2.4718516E-05
  9.0000000E+03  2.1384121E-05
  9.5000000E+03  1.8614423E-05
  1.0000000E+04  1.6295348E-05
  1.0500000E+04  1.4339337E-05
  1.1000000E+04  1.2678431E-05
  1.1500000E+04  1.1259353E-05
  1.2000000E+04  1.0039936E-05
  1.2500000E+04  8.9865192E-06
  1.3000000E+04  8.0720147E-06
  1.3500000E+04  7.2744569E-06
  1.4000000E+04  6.5759099E-06
  1.4500000E+04  5.9616299E-06
  1.5000000E+04  5.4194217E-06
  1.5500000E+04  4.9391412E-06
  1.6000000E+04  4.5123033E-06
  1.6500000E+04  4.1317732E-06
  1.7000000E+04  3.7915237E-06
  1.8000000E+04  3.2121633E-06
  1.9000000E+04  2.7416264E-06
  2.0000000E+04  2.3558793E-06
  2.1000000E+04  2.0369410E-06
  2.2000000E+04  1.7711834E-06
  2.3000000E+04  1.5481541E-06
  2.4000000E+04  1.3597489E-06
  2.5000000E+04  1.1996223E-06
  2.6000000E+04  1.0627602E-06
  2.7000000E+04  9.4516660E-07
  2.8000000E+04  8.4363281E-07
  2.9000000E+04  7.5556328E-07
  3.0000000E+04  6.7884385E-07
  3.1000000E+04  6.1174187E-07
  3.2000000E+04  5.5282890E-07
  3.3000000E+04  5.0092052E-07
  3.4000000E+04  4.5502947E-07
  3.5000000E+04  4.1432872E-07
  3.6000000E+04  3.7812219E-07
  3.7000000E+04  3.4582144E-07
  3.8000000E+04  3.1692679E-07
  3.9000000E+04  2.9101224E-07
  4.0000000E+04  2.6771323E-07
  4.2000000E+04  2.2775264E-07
  4.4000000E+04  1.9501958E-07
  4.6000000E+04  1.6799080E-07
  4.8000000E+04  1.4550709E-07
  5.0000000E+04  1.2667650E-07
  5.2500000E+04  1.0723421E-07
  5.5000000E+04  9.1392127E-08
  5.7500000E+04  7.8375973E-08
  5.8750000E+04  7.2738636E-08
  6.0000000E+04  6.7599727E-08
  6.2500000E+04  5.8614915E-08
  6.5000000E+04  5.1074778E-08
  6.7500000E+04  4.4708656E-08
  7.0000000E+04  3.9303421E-08
  7.2500000E+04  3.4689874E-08
  7.5000000E+04  3.0732664E-08
  7.7500000E+04  2.7322747E-08
  8.0000000E+04  2.4371686E-08
  8.2500000E+04  2.1807306E-08
  8.5000000E+04  1.9570357E-08
  8.7500000E+04  1.7611933E-08
  9.0000000E+04  1.5891455E-08
  9.2500000E+04  1.4375082E-08
  9.5000000E+04  1.3034464E-08
  9.7500000E+04  1.1845742E-08
  1.0000000E+05  1.0788757E-08
  1.0250000E+05  9.8464026E-09
  1.0500000E+05  9.0041103E-09
  1.1000000E+05  7.5716638E-09
  1.1500000E+05  6.4113978E-09
  1.2000000E+05  5.4637144E-09
  1.2500000E+05  4.6836832E-09
  1.3000000E+05  4.0370619E-09
  1.3500000E+05  3.4974833E-09
  1.4000000E+05  3.0444540E-09
  1.4500000E+05  2.6619089E-09
  1.5000000E+05  2.3371480E-09
  1.5500000E+05  2.0600556E-09
  1.6000000E+05  1.8225175E-09
  1.6500000E+05  1.6179817E-09
  1.7000000E+05  1.4411238E-09
  1.7500000E+05  1.2875920E-09
  1.8000000E+05  1.1538099E-09
  1.8500000E+05  1.0368225E-09
  1.9000000E+05  9.3417612E-10
  1.9500000E+05  8.4382361E-10
  2.0000000E+05  7.6404986E-10
  2.0500000E+05  6.9341139E-10
  2.1000000E+05  6.3068840E-10
  2.1500000E+05  5.7484614E-10
  2.2000000E+05  5.2500368E-10
  2.2500000E+05  4.8040840E-10
  2.3000000E+05  4.4041504E-10
  2.4000000E+05  3.7209047E-10
  2.5000000E+05  3.1643654E-10
  2.6000000E+05  2.7074960E-10
  2.7000000E+05  2.3297312E-10
  2.8000000E+05  2.0152704E-10
  2.9000000E+05  1.7518604E-10
  3.0000000E+05  1.5299172E-10
  3.1000000E+05  1.3418837E-10
  3.2000000E+05  1.1817554E-10
  3.3000000E+05  1.0447278E-10
  3.4000000E+05  9.2693095E-11
  3.5000000E+05  8.2522760E-11
  3.6000000E+05  7.3705940E-11
  3.7000000E+05  6.6032860E-11
  3.8000000E+05  5.9330600E-11
  3.9000000E+05  5.3455865E-11
  4.0000000E+05  4.8289332E-11
  4.1000000E+05  4.3731224E-11
  4.2000000E+05  3.9697750E-11
  4.3000000E+05  3.6118248E-11
  4.4000000E+05  3.2932879E-11
  4.5000000E+05  3.0090784E-11
  4.6000000E+05  2.7548586E-11
  4.7000000E+05  2.5269158E-11
  4.8000000E+05  2.3220620E-11
  5.0000000E+05  1.9710047E-11
  5.1250000E+05  1.7849814E-11
  5.2500000E+05  1.6203987E-11
  5.3750000E+05  1.4743603E-11
  5.5000000E+05  1.3444151E-11
  5.7500000E+05  1.1247832E-11
  5.8750000E+05  1.0318040E-11
  6.0000000E+05  9.4824061E-12
  6.2500000E+05  8.0502737E-12
  6.5000000E+05  6.8786672E-12
  6.7500000E+05  5.9127026E-12
  7.0000000E+05  5.1105219E-12
  7.2500000E+05  4.4398704E-12
  7.5000000E+05  3.8756729E-12
  7.7500000E+05  3.3982636E-12
  8.0000000E+05  2.9920887E-12
  8.2500000E+05  2.6447549E-12
  8.5000000E+05  2.3463158E-12
  8.7500000E+05  2.0887340E-12
  9.0000000E+05  1.8654723E-12
  9.2500000E+05  1.6711832E-12
  9.5000000E+05  1.5014682E-12
  9.7500000E+05  1.3526887E-12
  1.0000000E+06  1.2218194E-12
  1.0250000E+06  1.1063337E-12
  1.0500000E+06  1.0041116E-12
  1.0750000E+06  9.1336694E-13
  1.1000000E+06  8.3258831E-13
  1.1250000E+06  7.6049193E-13
  1.1500000E+06  6.9598302E-13
  1.2000000E+06  5.8611185E-13
  1.2500000E+06  4.9694396E-13
  1.3000000E+06  4.2397694E-13
  1.3500000E+06  3.6381057E-13
  1.4000000E+06  3.1384940E-13
  1.4500000E+06  2.7209215E-13
  1.5000000E+06  2.3698039E-13
  1.5500000E+06  2.0728984E-13
  1.6000000E+06  1.8205088E-13
  1.6500000E+06  1.6048994E-13
  1.7000000E+06  1.4198559E-13
  1.7500000E+06  1.2603535E-13
  1.8000000E+06  1.1223043E-13
  1.8500000E+06  1.0023616E-13
  1.9000000E+06  8.9776979E-14
  1.9500000E+06  8.0624875E-14
  2.0000000E+06  7.2590210E-14
  2.0500000E+06  6.5514554E-14
  2.1000000E+06  5.9264961E-14
  2.1500000E+06  5.3729404E-14
  2.2000000E+06  4.8813131E-14
  2.2500000E+06  4.4435676E-14
  2.3000000E+06  4.0528441E-14
  2.4000000E+06  3.3898219E-14
  2.5000000E+06  2.8545147E-14
  2.6000000E+06  2.4188050E-14
  2.7000000E+06  2.0614964E-14
  2.8000000E+06  1.7664417E-14
  2.9000000E+06  1.5212189E-14
  3.0000000E+06  1.3161836E-14
  3.1000000E+06  1.1437868E-14
  3.2000000E+06  9.9807635E-15
  3.3000000E+06  8.7431744E-15
  3.4000000E+06  7.6871697E-15
  3.5000000E+06  6.7820821E-15
  3.6000000E+06  6.0029945E-15
  3.7000000E+06  5.3296415E-15
  3.8000000E+06  4.7454518E-15
  3.9000000E+06  4.2369339E-15
  4.0000000E+06  3.7930500E-15
  4.1000000E+06  3.4045382E-15
  4.2000000E+06  3.0635916E-15
  
  
#  59   7  M3  EION =  1.244000000E+03 eV   273
#  S(0) = 2.900620E+00
  1.2192249E+01  0.0000000E+00
  1.2192249E+03  0.0000000E+00
  1.2192249E+03  1.7047985E-03
  1.2440000E+03  1.7047985E-03
  1.2440124E+03  1.7047985E-03
  1.2441621E+03  1.7183219E-03
  1.2443118E+03  1.7309989E-03
  1.2444614E+03  1.7429233E-03
  1.2446111E+03  1.7541757E-03
  1.2449105E+03  1.7749343E-03
  1.2452099E+03  1.7937278E-03
  1.2458087E+03  1.8267053E-03
  1.2464074E+03  1.8549811E-03
  1.2476049E+03  1.9014388E-03
  1.2488025E+03  1.9378037E-03
  1.2500000E+03  1.9660693E-03
  1.2562500E+03  2.0185746E-03
  1.2593750E+03  2.0088789E-03
  1.2625000E+03  1.9911298E-03
  1.2656250E+03  1.9726168E-03
  1.2687500E+03  1.9570611E-03
  1.2750000E+03  1.9384018E-03
  1.2812500E+03  1.9319426E-03
  1.2875000E+03  1.9291019E-03
  1.2937500E+03  1.9239968E-03
  1.3000000E+03  1.9149953E-03
  1.3062500E+03  1.9033006E-03
  1.3125000E+03  1.8909172E-03
  1.3187500E+03  1.8793267E-03
  1.3250000E+03  1.8690313E-03
  1.3312500E+03  1.8597778E-03
  1.3375000E+03  1.8509613E-03
  1.3500000E+03  1.8323934E-03
  1.3625000E+03  1.8115310E-03
  1.3750000E+03  1.7899029E-03
  1.3875000E+03  1.7692279E-03
  1.4000000E+03  1.7497147E-03
  1.4125000E+03  1.7305134E-03
  1.4250000E+03  1.7108478E-03
  1.4375000E+03  1.6907167E-03
  1.4500000E+03  1.6706018E-03
  1.4750000E+03  1.6318645E-03
  1.5000000E+03  1.5946409E-03
  1.5250000E+03  1.5575792E-03
  1.5500000E+03  1.5211022E-03
  1.5750000E+03  1.4861768E-03
  1.6000000E+03  1.4522644E-03
  1.6500000E+03  1.3865121E-03
  1.7000000E+03  1.3246686E-03
  1.8000000E+03  1.2109549E-03
  1.9000000E+03  1.1096429E-03
  2.0000000E+03  1.0188762E-03
  2.1000000E+03  9.3756061E-04
  2.2000000E+03  8.6437941E-04
  2.3000000E+03  7.9851394E-04
  2.4000000E+03  7.3906203E-04
  2.5000000E+03  6.8524676E-04
  2.6000000E+03  6.3645337E-04
  2.7000000E+03  5.9213625E-04
  2.8000000E+03  5.5180634E-04
  2.9000000E+03  5.1503085E-04
  3.0000000E+03  4.8143124E-04
  3.1000000E+03  4.5067506E-04
  3.2000000E+03  4.2247078E-04
  3.4000000E+03  3.7271869E-04
  3.6000000E+03  3.3045473E-04
  3.8000000E+03  2.9432589E-04
  4.0000000E+03  2.6325963E-04
  4.2000000E+03  2.3639929E-04
  4.4000000E+03  2.1305549E-04
  4.6000000E+03  1.9266978E-04
  4.8000000E+03  1.7478700E-04
  5.0000000E+03  1.5903392E-04
  5.2500000E+03  1.4187356E-04
  5.5000000E+03  1.2707327E-04
  5.7500000E+03  1.1424037E-04
  6.0000000E+03  1.0305860E-04
  6.5000000E+03  8.4667924E-05
  6.7500000E+03  7.7075488E-05
  7.0000000E+03  7.0350186E-05
  7.2500000E+03  6.4372249E-05
  7.5000000E+03  5.9041220E-05
  8.0000000E+03  4.9994045E-05
  8.5000000E+03  4.2673404E-05
  9.0000000E+03  3.6688863E-05
  9.5000000E+03  3.1751082E-05
  1.0000000E+04  2.7642522E-05
  1.0500000E+04  2.4197550E-05
  1.1000000E+04  2.1288546E-05
  1.1500000E+04  1.8816148E-05
  1.2000000E+04  1.6702211E-05
  1.2500000E+04  1.4884730E-05
  1.3000000E+04  1.3314083E-05
  1.3500000E+04  1.1950245E-05
  1.4000000E+04  1.0760698E-05
  1.4500000E+04  9.7188441E-06
  1.5000000E+04  8.8027817E-06
  1.5500000E+04  7.9943709E-06
  1.6000000E+04  7.2785038E-06
  1.6500000E+04  6.6425292E-06
  1.7000000E+04  6.0757987E-06
  1.8000000E+04  5.1154170E-06
  1.9000000E+04  4.3402728E-06
  2.0000000E+04  3.7085531E-06
  2.1000000E+04  3.1891769E-06
  2.2000000E+04  2.7587250E-06
  2.3000000E+04  2.3993373E-06
  2.4000000E+04  2.0972412E-06
  2.5000000E+04  1.8417063E-06
  2.6000000E+04  1.6242958E-06
  2.7000000E+04  1.4383185E-06
  2.8000000E+04  1.2784245E-06
  2.9000000E+04  1.1403054E-06
  3.0000000E+04  1.0204673E-06
  3.1000000E+04  9.1605803E-07
  3.2000000E+04  8.2473534E-07
  3.3000000E+04  7.4456481E-07
  3.4000000E+04  6.7393999E-07
  3.5000000E+04  6.1152000E-07
  3.6000000E+04  5.5618015E-07
  3.8000000E+04  4.6309620E-07
  4.0000000E+04  3.8870943E-07
  4.2000000E+04  3.2867313E-07
  4.4000000E+04  2.7978055E-07
  4.6000000E+04  2.3963386E-07
  4.8000000E+04  2.0641811E-07
  5.0000000E+04  1.7874420E-07
  5.2500000E+04  1.5033205E-07
  5.5000000E+04  1.2732175E-07
  5.7500000E+04  1.0852687E-07
  5.8750000E+04  1.0042209E-07
  6.0000000E+04  9.3054510E-08
  6.2500000E+04  8.0225040E-08
  6.5000000E+04  6.9515730E-08
  6.7500000E+04  6.0520622E-08
  7.0000000E+04  5.2921616E-08
  7.2500000E+04  4.6467385E-08
  7.5000000E+04  4.0957794E-08
  7.7500000E+04  3.6232325E-08
  8.0000000E+04  3.2161371E-08
  8.2500000E+04  2.8639604E-08
  8.5000000E+04  2.5580913E-08
  8.7500000E+04  2.2914510E-08
  9.0000000E+04  2.0581888E-08
  9.2500000E+04  1.8534449E-08
  9.5000000E+04  1.6731627E-08
  9.7500000E+04  1.5139416E-08
  1.0000000E+05  1.3729181E-08
  1.0250000E+05  1.2476716E-08
  1.0500000E+05  1.1361475E-08
  1.1000000E+05  9.4751985E-09
  1.1500000E+05  7.9584067E-09
  1.2000000E+05  6.7282640E-09
  1.2500000E+05  5.7227207E-09
  1.3000000E+05  4.8947739E-09
  1.3500000E+05  4.2084495E-09
  1.4000000E+05  3.6359483E-09
  1.4500000E+05  3.1555963E-09
  1.5000000E+05  2.7503549E-09
  1.5500000E+05  2.4067263E-09
  1.6000000E+05  2.1139400E-09
  1.6500000E+05  1.8633431E-09
  1.7000000E+05  1.6479397E-09
  1.7500000E+05  1.4620405E-09
  1.8000000E+05  1.3009922E-09
  1.8500000E+05  1.1609684E-09
  1.9000000E+05  1.0388068E-09
  1.9500000E+05  9.3188175E-10
  2.0000000E+05  8.3800278E-10
  2.0500000E+05  7.5533484E-10
  2.1000000E+05  6.8233411E-10
  2.2000000E+05  5.6031785E-10
  2.3000000E+05  4.6371165E-10
  2.4000000E+05  3.8651485E-10
  2.5000000E+05  3.2430192E-10
  2.6000000E+05  2.7376980E-10
  2.7000000E+05  2.3242595E-10
  2.8000000E+05  1.9837049E-10
  2.9000000E+05  1.7014158E-10
  3.0000000E+05  1.4660449E-10
  3.1000000E+05  1.2687120E-10
  3.2000000E+05  1.1024142E-10
  3.3000000E+05  9.6158858E-11
  3.4000000E+05  8.4178702E-11
  3.5000000E+05  7.3943026E-11
  3.6000000E+05  6.5162078E-11
  3.7000000E+05  5.7599947E-11
  3.8000000E+05  5.1063558E-11
  3.9000000E+05  4.5394101E-11
  4.0000000E+05  4.0460313E-11
  4.1000000E+05  3.6153191E-11
  4.2000000E+05  3.2381830E-11
  4.3000000E+05  2.9070116E-11
  4.4000000E+05  2.6154066E-11
  4.6000000E+05  2.1301240E-11
  4.8000000E+05  1.7482443E-11
  5.0000000E+05  1.4450073E-11
  5.1250000E+05  1.2871168E-11
  5.2500000E+05  1.1492728E-11
  5.3750000E+05  1.0285789E-11
  5.5000000E+05  9.2260720E-12
  5.7500000E+05  7.4697413E-12
  5.8750000E+05  6.7412372E-12
  6.0000000E+05  6.0951875E-12
  6.2500000E+05  5.0095138E-12
  6.5000000E+05  4.1447269E-12
  6.7500000E+05  3.4504742E-12
  7.0000000E+05  2.8890649E-12
  7.2500000E+05  2.4320031E-12
  7.5000000E+05  2.0575443E-12
  7.7500000E+05  1.7489482E-12
  8.0000000E+05  1.4932224E-12
  8.2500000E+05  1.2802077E-12
  8.5000000E+05  1.1019028E-12
  8.7500000E+05  9.5196303E-13
  9.0000000E+05  8.2532585E-13
  9.2500000E+05  7.1792786E-13
  9.5000000E+05  6.2648929E-13
  9.7500000E+05  5.4834882E-13
  1.0000000E+06  4.8133614E-13
  1.0250000E+06  4.2367325E-13
  1.0500000E+06  3.7389666E-13
  1.0750000E+06  3.3079627E-13
  1.1000000E+06  2.9336741E-13
  1.1250000E+06  2.6077267E-13
  1.1500000E+06  2.3231141E-13
  1.1750000E+06  2.0739539E-13
  1.2000000E+06  1.8552900E-13
  1.2250000E+06  1.6629335E-13
  1.2500000E+06  1.4933325E-13
  1.3000000E+06  1.2107592E-13
  1.3500000E+06  9.8831872E-14
  1.4000000E+06  8.1185468E-14
  1.4500000E+06  6.7084950E-14
  1.5000000E+06  5.5741397E-14
  1.5500000E+06  4.6557724E-14
  1.6000000E+06  3.9078249E-14
  1.6500000E+06  3.2952515E-14
  1.7000000E+06  2.7908927E-14
  1.7500000E+06  2.3735513E-14
  1.8000000E+06  2.0265752E-14
  1.8500000E+06  1.7368021E-14
  1.9000000E+06  1.4937663E-14
  1.9500000E+06  1.2891002E-14
  2.0000000E+06  1.1160778E-14
  2.0500000E+06  9.6926581E-15
  2.1000000E+06  8.4425387E-15
  2.1500000E+06  7.3744552E-15
  2.2000000E+06  6.4589521E-15
  2.2500000E+06  5.6718053E-15
  2.3000000E+06  4.9930173E-15
  2.3500000E+06  4.4060103E-15
  2.4000000E+06  3.8969894E-15
  2.4500000E+06  3.4544351E-15
  2.5000000E+06  3.0686955E-15
  2.5500000E+06  2.7316553E-15
  2.6000000E+06  2.4364710E-15
  2.6500000E+06  2.1773562E-15
  2.7000000E+06  1.9494039E-15
  2.7500000E+06  1.7484412E-15
  2.8000000E+06  1.5709098E-15
  2.8500000E+06  1.4137700E-15
  2.9000000E+06  1.2744171E-15
  3.0000000E+06  1.0404235E-15
  3.1000000E+06  8.5445651E-16
  3.2000000E+06  7.0567286E-16
  3.3000000E+06  5.8586355E-16
  3.4000000E+06  4.8879150E-16
  3.5000000E+06  4.0968790E-16
  3.6000000E+06  3.4489270E-16
  3.7000000E+06  2.9159079E-16
  3.8000000E+06  2.4756394E-16
  3.9000000E+06  2.1105107E-16
  
  
#  59   8  M4  EION =  9.540000000E+02 eV   280
#  S(0) = 5.317924E+00
  4.7700000E+00  0.0000000E+00
  4.7700000E+02  0.0000000E+00
  4.7700000E+02  1.4034723E-03
  9.5400000E+02  1.4034723E-03
  9.5400000E+02  3.7357277E-04
  9.5400965E+02  3.7357277E-04
  9.5408151E+02  3.8755811E-04
  9.5415337E+02  4.0200320E-04
  9.5422523E+02  4.1691066E-04
  9.5429709E+02  4.3228309E-04
  9.5444081E+02  4.6443266E-04
  9.5458453E+02  4.9847087E-04
  9.5487197E+02  5.7228140E-04
  9.5515941E+02  6.5383119E-04
  9.5573429E+02  8.4041728E-04
  9.5630916E+02  1.0582503E-03
  9.5688404E+02  1.3063501E-03
  9.5745892E+02  1.5825411E-03
  9.5803380E+02  1.8833686E-03
  9.5860868E+02  2.2041370E-03
  9.5975844E+02  2.8819382E-03
  9.6090820E+02  3.5646811E-03
  9.6148308E+02  3.8924646E-03
  9.6205796E+02  4.2045116E-03
  9.6263284E+02  4.4972837E-03
  9.6320772E+02  4.7684128E-03
  9.6435748E+02  5.2421937E-03
  9.6550724E+02  5.6274167E-03
  9.6780675E+02  6.1800269E-03
  9.7010627E+02  6.5368649E-03
  9.7240579E+02  6.7849126E-03
  9.7470531E+02  6.9723692E-03
  9.7700482E+02  7.1206160E-03
  9.7930434E+02  7.2369585E-03
  9.8160386E+02  7.3230490E-03
  9.9080193E+02  7.3941036E-03
  9.9540096E+02  7.3187724E-03
  9.9770048E+02  7.2699502E-03
  1.0000000E+03  7.2186869E-03
  1.0062500E+03  7.0849218E-03
  1.0125000E+03  6.9719278E-03
  1.0187500E+03  6.8749642E-03
  1.0250000E+03  6.7821027E-03
  1.0312500E+03  6.6857212E-03
  1.0375000E+03  6.5846757E-03
  1.0500000E+03  6.3836638E-03
  1.0625000E+03  6.2036922E-03
  1.0750000E+03  6.0426907E-03
  1.0875000E+03  5.8869148E-03
  1.1000000E+03  5.7317207E-03
  1.1250000E+03  5.4401175E-03
  1.1375000E+03  5.3069243E-03
  1.1500000E+03  5.1782752E-03
  1.1750000E+03  4.9281420E-03
  1.2000000E+03  4.6918593E-03
  1.2250000E+03  4.4728151E-03
  1.2500000E+03  4.2646360E-03
  1.2750000E+03  4.0667108E-03
  1.3000000E+03  3.8803397E-03
  1.3500000E+03  3.5392084E-03
  1.4000000E+03  3.2326460E-03
  1.4500000E+03  2.9593627E-03
  1.5000000E+03  2.7134445E-03
  1.6000000E+03  2.2945313E-03
  1.7000000E+03  1.9534702E-03
  1.8000000E+03  1.6735728E-03
  1.9000000E+03  1.4422235E-03
  2.0000000E+03  1.2497986E-03
  2.1000000E+03  1.0886003E-03
  2.2000000E+03  9.5275830E-04
  2.3000000E+03  8.3766885E-04
  2.4000000E+03  7.3963787E-04
  2.5000000E+03  6.5570262E-04
  2.6000000E+03  5.8348056E-04
  2.7000000E+03  5.2104761E-04
  2.8000000E+03  4.6683937E-04
  2.9000000E+03  4.1957695E-04
  3.0000000E+03  3.7820853E-04
  3.1000000E+03  3.4186474E-04
  3.2000000E+03  3.0982311E-04
  3.4000000E+03  2.5633088E-04
  3.6000000E+03  2.1397088E-04
  3.8000000E+03  1.8005309E-04
  4.0000000E+03  1.5262176E-04
  4.2000000E+03  1.3023374E-04
  4.4000000E+03  1.1180980E-04
  4.6000000E+03  9.6532739E-05
  4.8000000E+03  8.3776959E-05
  5.0000000E+03  7.3057854E-05
  5.2500000E+03  6.1953609E-05
  5.5000000E+03  5.2875790E-05
  5.7500000E+03  4.5396098E-05
  6.0000000E+03  3.9188440E-05
  6.5000000E+03  2.9641382E-05
  6.7500000E+03  2.5954137E-05
  7.0000000E+03  2.2819297E-05
  7.2500000E+03  2.0140604E-05
  7.5000000E+03  1.7840795E-05
  8.0000000E+03  1.4139856E-05
  8.5000000E+03  1.1343204E-05
  9.0000000E+03  9.1988015E-06
  9.5000000E+03  7.5328540E-06
  1.0000000E+04  6.2232445E-06
  1.0500000E+04  5.1826894E-06
  1.1000000E+04  4.3478327E-06
  1.1500000E+04  3.6720344E-06
  1.2000000E+04  3.1205138E-06
  1.2500000E+04  2.6670275E-06
  1.3000000E+04  2.2915571E-06
  1.3500000E+04  1.9786776E-06
  1.4000000E+04  1.7163949E-06
  1.4500000E+04  1.4953006E-06
  1.5000000E+04  1.3079543E-06
  1.5500000E+04  1.1484299E-06
  1.6000000E+04  1.0119728E-06
  1.6500000E+04  8.9474334E-07
  1.7000000E+04  7.9362224E-07
  1.8000000E+04  6.2996411E-07
  1.9000000E+04  5.0554147E-07
  2.0000000E+04  4.0972558E-07
  2.1000000E+04  3.3507449E-07
  2.2000000E+04  2.7629097E-07
  2.3000000E+04  2.2954898E-07
  2.4000000E+04  1.9204713E-07
  2.5000000E+04  1.6170862E-07
  2.6000000E+04  1.3697658E-07
  2.7000000E+04  1.1667115E-07
  2.8000000E+04  9.9889481E-08
  2.9000000E+04  8.5934401E-08
  3.0000000E+04  7.4262903E-08
  3.1000000E+04  6.4448618E-08
  3.2000000E+04  5.6154229E-08
  3.3000000E+04  4.9111043E-08
  3.4000000E+04  4.3103578E-08
  3.5000000E+04  3.7957892E-08
  3.6000000E+04  3.3532763E-08
  3.8000000E+04  2.6403794E-08
  4.0000000E+04  2.1018844E-08
  4.2000000E+04  1.6899374E-08
  4.4000000E+04  1.3711427E-08
  4.6000000E+04  1.1218168E-08
  4.8000000E+04  9.2491874E-09
  5.0000000E+04  7.6802507E-09
  5.2500000E+04  6.1442742E-09
  5.5000000E+04  4.9619966E-09
  5.7500000E+04  4.0419743E-09
  5.8750000E+04  3.6590969E-09
  6.0000000E+04  3.3188127E-09
  6.2500000E+04  2.7451087E-09
  6.5000000E+04  2.2860661E-09
  6.7500000E+04  1.9158433E-09
  7.0000000E+04  1.6150451E-09
  7.2500000E+04  1.3689672E-09
  7.5000000E+04  1.1663565E-09
  7.7500000E+04  9.9852805E-10
  8.0000000E+04  8.5872386E-10
  8.2500000E+04  7.4164463E-10
  8.5000000E+04  6.4310516E-10
  8.7500000E+04  5.5977764E-10
  9.0000000E+04  4.8899927E-10
  9.2500000E+04  4.2862654E-10
  9.5000000E+04  3.7692371E-10
  9.7500000E+04  3.3247756E-10
  1.0000000E+05  2.9413170E-10
  1.0250000E+05  2.6093542E-10
  1.0500000E+05  2.3210324E-10
  1.1000000E+05  1.8503229E-10
  1.1500000E+05  1.4889209E-10
  1.2000000E+05  1.2084580E-10
  1.2500000E+05  9.8865045E-11
  1.3000000E+05  8.1480363E-11
  1.3500000E+05  6.7614081E-11
  1.4000000E+05  5.6466842E-11
  1.4500000E+05  4.7439482E-11
  1.5000000E+05  4.0078524E-11
  1.5500000E+05  3.4037639E-11
  1.6000000E+05  2.9050050E-11
  1.6500000E+05  2.4908605E-11
  1.7000000E+05  2.1451266E-11
  1.7500000E+05  1.8550381E-11
  1.8000000E+05  1.6104706E-11
  1.8500000E+05  1.4033435E-11
  1.9000000E+05  1.2271688E-11
  1.9500000E+05  1.0767078E-11
  2.0000000E+05  9.4770738E-12
  2.0500000E+05  8.3669705E-12
  2.1000000E+05  7.4083074E-12
  2.2000000E+05  5.8555549E-12
  2.3000000E+05  4.6753238E-12
  2.4000000E+05  3.7678263E-12
  2.5000000E+05  3.0625909E-12
  2.6000000E+05  2.5091404E-12
  2.7000000E+05  2.0708479E-12
  2.8000000E+05  1.7208167E-12
  2.9000000E+05  1.4390700E-12
  3.0000000E+05  1.2106189E-12
  3.1000000E+05  1.0241089E-12
  3.2000000E+05  8.7085867E-13
  3.3000000E+05  7.4417409E-13
  3.4000000E+05  6.3885369E-13
  3.5000000E+05  5.5082500E-13
  3.6000000E+05  4.7687585E-13
  3.7000000E+05  4.1445622E-13
  3.8000000E+05  3.6152949E-13
  3.9000000E+05  3.1645913E-13
  4.0000000E+05  2.7792225E-13
  4.1000000E+05  2.4484375E-13
  4.2000000E+05  2.1634569E-13
  4.3000000E+05  1.9170758E-13
  4.4000000E+05  1.7033530E-13
  4.6000000E+05  1.3550204E-13
  4.8000000E+05  1.0881288E-13
  5.0000000E+05  8.8138506E-14
  5.1250000E+05  7.7577898E-14
  5.2500000E+05  6.8484151E-14
  5.3750000E+05  6.0626157E-14
  5.5000000E+05  5.3813406E-14
  5.7500000E+05  4.2719129E-14
  5.8750000E+05  3.8196836E-14
  6.0000000E+05  3.4229404E-14
  6.2500000E+05  2.7662005E-14
  6.5000000E+05  2.2530915E-14
  6.7500000E+05  1.8485156E-14
  7.0000000E+05  1.5268068E-14
  7.2500000E+05  1.2689809E-14
  7.5000000E+05  1.0608436E-14
  7.7500000E+05  8.9167529E-15
  8.0000000E+05  7.5330549E-15
  8.2500000E+05  6.3945333E-15
  8.5000000E+05  5.4525102E-15
  8.7500000E+05  4.6689742E-15
  9.0000000E+05  4.0140345E-15
  9.2500000E+05  3.4640269E-15
  9.5000000E+05  3.0000981E-15
  9.7500000E+05  2.6071375E-15
  1.0000000E+06  2.2729664E-15
  1.0250000E+06  1.9877162E-15
  1.0500000E+06  1.7433504E-15
  1.0750000E+06  1.5332927E-15
  1.1000000E+06  1.3521373E-15
  1.1250000E+06  1.1954225E-15
  1.1500000E+06  1.0594491E-15
  1.2000000E+06  8.3791313E-16
  1.2500000E+06  6.6843290E-16
  1.3000000E+06  5.3749178E-16
  1.3500000E+06  4.3539858E-16
  1.4000000E+06  3.5512170E-16
  1.4500000E+06  2.9150313E-16
  1.5000000E+06  2.4071731E-16
  1.5500000E+06  1.9989807E-16
  1.6000000E+06  1.6687843E-16
  1.6500000E+06  1.4000633E-16
  1.7000000E+06  1.1801253E-16
  1.7500000E+06  9.9914678E-17
  1.8000000E+06  8.4947402E-17
  1.8500000E+06  7.2510116E-17
  1.9000000E+06  6.2128339E-17
  1.9500000E+06  5.3425011E-17
  2.0000000E+06  4.6098590E-17
  2.0500000E+06  3.9906745E-17
  2.1000000E+06  3.4653996E-17
  2.1500000E+06  3.0181870E-17
  2.2000000E+06  2.6361324E-17
  2.2500000E+06  2.3087008E-17
  2.3000000E+06  2.0272327E-17
  2.4000000E+06  1.5747749E-17
  2.5000000E+06  1.2348129E-17
  2.6000000E+06  9.7663957E-18
  2.7000000E+06  7.7860785E-18
  2.8000000E+06  6.2530961E-18
  2.9000000E+06  5.0567063E-18
  3.0000000E+06  4.1159827E-18
  3.1000000E+06  3.3710181E-18
  3.2000000E+06  2.7769480E-18
  3.3000000E+06  2.2999739E-18
  3.4000000E+06  1.9145724E-18
  3.5000000E+06  1.6013291E-18
  3.6000000E+06  1.3454778E-18
  3.7000000E+06  1.1355671E-18
  3.8000000E+06  9.6259124E-19
  
  
#  59   9  M5  EION =  9.340000000E+02 eV   280
#  S(0) = 8.470387E+00
  4.6700000E+00  0.0000000E+00
  4.6700000E+02  0.0000000E+00
  4.6700000E+02  3.2313858E-03
  9.3400000E+02  3.2313858E-03
  9.3400000E+02  5.5753963E-04
  9.3400943E+02  5.5753963E-04
  9.3410938E+02  5.8927687E-04
  9.3420932E+02  6.2240629E-04
  9.3430926E+02  6.5693745E-04
  9.3440920E+02  6.9287967E-04
  9.3460908E+02  7.6903171E-04
  9.3480896E+02  8.5092572E-04
  9.3520873E+02  1.0321372E-03
  9.3560849E+02  1.2367648E-03
  9.3640802E+02  1.7158121E-03
  9.3680778E+02  1.9890899E-03
  9.3720755E+02  2.2834028E-03
  9.3800708E+02  2.9280096E-03
  9.3880660E+02  3.6310350E-03
  9.4040566E+02  5.1124506E-03
  9.4120519E+02  5.8373871E-03
  9.4200472E+02  6.5207682E-03
  9.4280425E+02  7.1466249E-03
  9.4360377E+02  7.7060010E-03
  9.4520283E+02  8.6197458E-03
  9.4680189E+02  9.2908128E-03
  9.4840094E+02  9.7782619E-03
  9.5000000E+02  1.0139522E-02
  9.5156250E+02  1.0412360E-02
  9.5312500E+02  1.0633000E-02
  9.5468750E+02  1.0817591E-02
  9.5625000E+02  1.0974864E-02
  9.5937500E+02  1.1221340E-02
  9.6250000E+02  1.1382810E-02
  9.7500000E+02  1.1330951E-02
  9.8125000E+02  1.1111440E-02
  9.8750000E+02  1.0900873E-02
  9.9375000E+02  1.0723963E-02
  1.0000000E+03  1.0569455E-02
  1.0125000E+03  1.0262796E-02
  1.0250000E+03  9.9386132E-03
  1.0375000E+03  9.6363912E-03
  1.0500000E+03  9.3703175E-03
  1.0750000E+03  8.8747171E-03
  1.0875000E+03  8.6331954E-03
  1.1000000E+03  8.4038101E-03
  1.1125000E+03  8.1889712E-03
  1.1250000E+03  7.9837539E-03
  1.1500000E+03  7.5875057E-03
  1.2000000E+03  6.8636658E-03
  1.2500000E+03  6.2235871E-03
  1.3000000E+03  5.6550601E-03
  1.3500000E+03  5.1475478E-03
  1.4000000E+03  4.6959948E-03
  1.4500000E+03  4.2922630E-03
  1.5000000E+03  3.9311658E-03
  1.6000000E+03  3.3159570E-03
  1.7000000E+03  2.8172093E-03
  1.8000000E+03  2.4086501E-03
  1.9000000E+03  2.0721382E-03
  2.0000000E+03  1.7925998E-03
  2.1000000E+03  1.5588963E-03
  2.2000000E+03  1.3623953E-03
  2.3000000E+03  1.1962108E-03
  2.4000000E+03  1.0548678E-03
  2.5000000E+03  9.3401201E-04
  2.6000000E+03  8.3015745E-04
  2.7000000E+03  7.4049223E-04
  2.8000000E+03  6.6273344E-04
  2.9000000E+03  5.9501650E-04
  3.0000000E+03  5.3581018E-04
  3.1000000E+03  4.8385030E-04
  3.2000000E+03  4.3808786E-04
  3.4000000E+03  3.6179819E-04
  3.6000000E+03  3.0149592E-04
  3.8000000E+03  2.5329496E-04
  4.0000000E+03  2.1437606E-04
  4.2000000E+03  1.8266230E-04
  4.4000000E+03  1.5660266E-04
  4.6000000E+03  1.3502472E-04
  4.8000000E+03  1.1703181E-04
  5.0000000E+03  1.0193097E-04
  5.2500000E+03  8.6309224E-05
  5.5000000E+03  7.3557486E-05
  5.7500000E+03  6.3065521E-05
  6.0000000E+03  5.4369578E-05
  6.5000000E+03  4.1020807E-05
  6.7500000E+03  3.5875090E-05
  7.0000000E+03  3.1505421E-05
  7.2500000E+03  2.7775810E-05
  7.5000000E+03  2.4577255E-05
  8.0000000E+03  1.9438027E-05
  8.5000000E+03  1.5562398E-05
  9.0000000E+03  1.2596385E-05
  9.5000000E+03  1.0296362E-05
  1.0000000E+04  8.4914610E-06
  1.0500000E+04  7.0597669E-06
  1.1000000E+04  5.9129343E-06
  1.1500000E+04  4.9860277E-06
  1.2000000E+04  4.2307000E-06
  1.2500000E+04  3.6105262E-06
  1.3000000E+04  3.0977588E-06
  1.3500000E+04  2.6710477E-06
  1.4000000E+04  2.3138121E-06
  1.4500000E+04  2.0130608E-06
  1.5000000E+04  1.7585349E-06
  1.5500000E+04  1.5420722E-06
  1.6000000E+04  1.3571312E-06
  1.6500000E+04  1.1984355E-06
  1.7000000E+04  1.0617034E-06
  1.8000000E+04  8.4077431E-07
  1.9000000E+04  6.7317644E-07
  2.0000000E+04  5.4438384E-07
  2.1000000E+04  4.4424454E-07
  2.2000000E+04  3.6554607E-07
  2.3000000E+04  3.0308855E-07
  2.4000000E+04  2.5307065E-07
  2.5000000E+04  2.1267989E-07
  2.6000000E+04  1.7981096E-07
  2.7000000E+04  1.5287099E-07
  2.8000000E+04  1.3064318E-07
  2.9000000E+04  1.1218936E-07
  3.0000000E+04  9.6779834E-08
  3.1000000E+04  8.3842514E-08
  3.2000000E+04  7.2925508E-08
  3.3000000E+04  6.3669349E-08
  3.4000000E+04  5.5786077E-08
  3.5000000E+04  4.9043565E-08
  3.6000000E+04  4.3253649E-08
  3.8000000E+04  3.3945604E-08
  4.0000000E+04  2.6934545E-08
  4.2000000E+04  2.1586075E-08
  4.4000000E+04  1.7458435E-08
  4.6000000E+04  1.4239024E-08
  4.8000000E+04  1.1703416E-08
  5.0000000E+04  9.6883450E-09
  5.2500000E+04  7.7213721E-09
  5.5000000E+04  6.2122505E-09
  5.7500000E+04  5.0416390E-09
  5.8750000E+04  4.5556549E-09
  6.0000000E+04  4.1244120E-09
  6.2500000E+04  3.3990222E-09
  6.5000000E+04  2.8203986E-09
  6.7500000E+04  2.3551559E-09
  7.0000000E+04  1.9782980E-09
  7.2500000E+04  1.6709159E-09
  7.5000000E+04  1.4185768E-09
  7.7500000E+04  1.2101688E-09
  8.0000000E+04  1.0370642E-09
  8.2500000E+04  8.9251358E-10
  8.5000000E+04  7.7119959E-10
  8.7500000E+04  6.6890422E-10
  9.0000000E+04  5.8225984E-10
  9.2500000E+04  5.0856131E-10
  9.5000000E+04  4.4562307E-10
  1.0000000E+05  3.4525204E-10
  1.0500000E+05  2.7047459E-10
  1.1000000E+05  2.1404783E-10
  1.1500000E+05  1.7097002E-10
  1.2000000E+05  1.3773102E-10
  1.2500000E+05  1.1183108E-10
  1.3000000E+05  9.1466560E-11
  1.3500000E+05  7.5319702E-11
  1.4000000E+05  6.2416813E-11
  1.4500000E+05  5.2030923E-11
  1.5000000E+05  4.3614005E-11
  1.5500000E+05  3.6749160E-11
  1.6000000E+05  3.1116488E-11
  1.6500000E+05  2.6468650E-11
  1.7000000E+05  2.2612996E-11
  1.7500000E+05  1.9398379E-11
  1.8000000E+05  1.6705413E-11
  1.8500000E+05  1.4439248E-11
  1.9000000E+05  1.2524072E-11
  1.9500000E+05  1.0898942E-11
  2.0000000E+05  9.5145950E-12
  2.0500000E+05  8.3310163E-12
  2.1000000E+05  7.3155429E-12
  2.2000000E+05  5.6864871E-12
  2.3000000E+05  4.4645235E-12
  2.4000000E+05  3.5373957E-12
  2.5000000E+05  2.8265544E-12
  2.6000000E+05  2.2762591E-12
  2.7000000E+05  1.8464291E-12
  2.8000000E+05  1.5078983E-12
  2.9000000E+05  1.2392075E-12
  3.0000000E+05  1.0244060E-12
  3.1000000E+05  8.5152363E-13
  3.2000000E+05  7.1149677E-13
  3.3000000E+05  5.9740511E-13
  3.4000000E+05  5.0392318E-13
  3.5000000E+05  4.2692228E-13
  3.6000000E+05  3.6317925E-13
  3.7000000E+05  3.1016135E-13
  3.8000000E+05  2.6586600E-13
  3.9000000E+05  2.2870040E-13
  4.0000000E+05  1.9739063E-13
  4.1000000E+05  1.7091231E-13
  4.2000000E+05  1.4843761E-13
  4.3000000E+05  1.2929426E-13
  4.4000000E+05  1.1293376E-13
  4.6000000E+05  8.6843408E-14
  4.8000000E+05  6.7438354E-14
  5.0000000E+05  5.2844762E-14
  5.1250000E+05  4.5569239E-14
  5.2500000E+05  3.9417885E-14
  5.3750000E+05  3.4198391E-14
  5.5000000E+05  2.9754441E-14
  5.6250000E+05  2.5958416E-14
  5.7500000E+05  2.2705696E-14
  5.8750000E+05  1.9910165E-14
  6.0000000E+05  1.7500658E-14
  6.2500000E+05  1.3613476E-14
  6.5000000E+05  1.0680114E-14
  6.6250000E+05  9.4880862E-15
  6.7500000E+05  8.4451215E-15
  7.0000000E+05  6.7269630E-15
  7.2500000E+05  5.3951070E-15
  7.5000000E+05  4.3546713E-15
  7.7500000E+05  3.5359854E-15
  8.0000000E+05  2.8874075E-15
  8.2500000E+05  2.3703114E-15
  8.5000000E+05  1.9555647E-15
  8.7500000E+05  1.6210257E-15
  9.0000000E+05  1.3497425E-15
  9.2500000E+05  1.1286418E-15
  9.5000000E+05  9.4757601E-16
  9.7500000E+05  7.9861984E-16
  1.0000000E+06  6.7554760E-16
  1.0250000E+06  5.7344123E-16
  1.0500000E+06  4.8839504E-16
  1.0750000E+06  4.1729178E-16
  1.1000000E+06  3.5763197E-16
  1.1250000E+06  3.0740191E-16
  1.1500000E+06  2.6497179E-16
  1.1750000E+06  2.2901704E-16
  1.2000000E+06  1.9845683E-16
  1.2250000E+06  1.7240569E-16
  1.2500000E+06  1.5013563E-16
  1.3000000E+06  1.1464004E-16
  1.3500000E+06  8.8296003E-17
  1.4000000E+06  6.8556338E-17
  1.4500000E+06  5.3633367E-17
  1.5000000E+06  4.2257471E-17
  1.5500000E+06  3.3517382E-17
  1.6000000E+06  2.6752534E-17
  1.6500000E+06  2.1479907E-17
  1.7000000E+06  1.7343239E-17
  1.7500000E+06  1.4077669E-17
  1.8000000E+06  1.1484700E-17
  1.8500000E+06  9.4143692E-18
  1.9000000E+06  7.7525994E-18
  1.9500000E+06  6.4120266E-18
  2.0000000E+06  5.3253332E-18
  2.0500000E+06  4.4403724E-18
  2.1000000E+06  3.7165197E-18
  2.1500000E+06  3.1219550E-18
  2.2000000E+06  2.6316374E-18
  2.2500000E+06  2.2257482E-18
  2.3000000E+06  1.8885187E-18
  2.3500000E+06  1.6073471E-18
  2.4000000E+06  1.3721189E-18
  2.4500000E+06  1.1746754E-18
  2.5000000E+06  1.0084144E-18
  2.5500000E+06  8.6797871E-19
  2.6000000E+06  7.4900463E-19
  2.6500000E+06  6.4792436E-19
  2.7000000E+06  5.6181123E-19
  2.7500000E+06  4.8826008E-19
  2.8000000E+06  4.2528345E-19
  2.8500000E+06  3.7123177E-19
  2.9000000E+06  3.2473205E-19
  3.0000000E+06  2.4999216E-19
  3.1000000E+06  1.9394282E-19
  3.2000000E+06  1.5154031E-19
  3.3000000E+06  1.1919787E-19
  3.4000000E+06  9.4340802E-20
  3.5000000E+06  7.5112857E-20
  3.6000000E+06  6.0155329E-20
  3.7000000E+06  4.8454903E-20
  
  
#  59  10  N1  EION =  3.070000000E+02 eV   282
#  S(0) = 8.063348E-01
  3.0203883E+00  0.0000000E+00
  3.0203883E+02  0.0000000E+00
  3.0203883E+02  1.2426399E-03
  3.0700000E+02  1.2426399E-03
  3.0700308E+02  1.2426399E-03
  3.0730277E+02  1.2348805E-03
  3.0760246E+02  1.2274742E-03
  3.0790215E+02  1.2204032E-03
  3.0820185E+02  1.2136510E-03
  3.0880123E+02  1.2010448E-03
  3.0940062E+02  1.1895501E-03
  3.1000000E+02  1.1790770E-03
  3.1250000E+02  1.1448061E-03
  3.1500000E+02  1.1225973E-03
  3.1750000E+02  1.1090896E-03
  3.2000000E+02  1.1016142E-03
  3.2250000E+02  1.0980360E-03
  3.2500000E+02  1.0966739E-03
  3.2750000E+02  1.0962419E-03
  3.3000000E+02  1.0958098E-03
  3.3250000E+02  1.0947603E-03
  3.3500000E+02  1.0927438E-03
  3.3750000E+02  1.0896260E-03
  3.4000000E+02  1.0854319E-03
  3.4500000E+02  1.0744253E-03
  3.5000000E+02  1.0613209E-03
  3.5500000E+02  1.0476963E-03
  3.5750000E+02  1.0410455E-03
  3.6000000E+02  1.0346097E-03
  3.6500000E+02  1.0225158E-03
  3.7000000E+02  1.0113962E-03
  3.7500000E+02  1.0009748E-03
  3.8000000E+02  9.9088412E-04
  3.8500000E+02  9.8079828E-04
  3.9000000E+02  9.7050756E-04
  3.9500000E+02  9.5993648E-04
  4.0000000E+02  9.4910889E-04
  4.1000000E+02  9.2715946E-04
  4.2000000E+02  9.0564265E-04
  4.3000000E+02  8.8513659E-04
  4.4000000E+02  8.6564302E-04
  4.5000000E+02  8.4677421E-04
  4.6000000E+02  8.2820308E-04
  4.7000000E+02  8.0975974E-04
  4.8000000E+02  7.9155676E-04
  4.9000000E+02  7.7375294E-04
  5.0000000E+02  7.5650805E-04
  5.1250000E+02  7.3585472E-04
  5.2500000E+02  7.1607030E-04
  5.3750000E+02  6.9698952E-04
  5.5000000E+02  6.7847143E-04
  5.6250000E+02  6.6044082E-04
  5.7500000E+02  6.4297350E-04
  6.0000000E+02  6.0998877E-04
  6.2500000E+02  5.7950419E-04
  6.5000000E+02  5.5112219E-04
  6.6250000E+02  5.3758255E-04
  6.7500000E+02  5.2447380E-04
  7.0000000E+02  4.9962172E-04
  7.2500000E+02  4.7653198E-04
  7.5000000E+02  4.5495653E-04
  8.0000000E+02  4.1576987E-04
  8.5000000E+02  3.8132415E-04
  9.0000000E+02  3.5094688E-04
  9.5000000E+02  3.2399499E-04
  1.0000000E+03  2.9998378E-04
  1.0500000E+03  2.7853024E-04
  1.1000000E+03  2.5928778E-04
  1.1500000E+03  2.4195897E-04
  1.2000000E+03  2.2629214E-04
  1.2500000E+03  2.1208650E-04
  1.3000000E+03  1.9917715E-04
  1.3500000E+03  1.8741385E-04
  1.4000000E+03  1.7666073E-04
  1.4500000E+03  1.6680269E-04
  1.5000000E+03  1.5774372E-04
  1.6000000E+03  1.4170106E-04
  1.7000000E+03  1.2798368E-04
  1.8000000E+03  1.1616525E-04
  1.9000000E+03  1.0591057E-04
  2.0000000E+03  9.6955027E-05
  2.1000000E+03  8.9087751E-05
  2.2000000E+03  8.2139059E-05
  2.3000000E+03  7.5971153E-05
  2.4000000E+03  7.0471142E-05
  2.5000000E+03  6.5545831E-05
  2.6000000E+03  6.1117748E-05
  2.7000000E+03  5.7122048E-05
  2.8000000E+03  5.3504141E-05
  2.9000000E+03  5.0217795E-05
  3.0000000E+03  4.7223644E-05
  3.1000000E+03  4.4488009E-05
  3.2000000E+03  4.1981926E-05
  3.4000000E+03  3.7561656E-05
  3.6000000E+03  3.3799522E-05
  3.8000000E+03  3.0570801E-05
  4.0000000E+03  2.7779045E-05
  4.2000000E+03  2.5348709E-05
  4.4000000E+03  2.3219925E-05
  4.6000000E+03  2.1344700E-05
  4.8000000E+03  1.9684250E-05
  5.0000000E+03  1.8206914E-05
  5.2500000E+03  1.6578547E-05
  5.5000000E+03  1.5154741E-05
  5.7500000E+03  1.3902595E-05
  6.0000000E+03  1.2795595E-05
  6.5000000E+03  1.0934607E-05
  6.7500000E+03  1.0148297E-05
  7.0000000E+03  9.4410629E-06
  7.2500000E+03  8.8027040E-06
  7.5000000E+03  8.2246170E-06
  7.7500000E+03  7.6995069E-06
  8.0000000E+03  7.2211505E-06
  8.2500000E+03  6.7842125E-06
  8.5000000E+03  6.3840996E-06
  9.0000000E+03  5.6789731E-06
  9.5000000E+03  5.0797612E-06
  1.0000000E+04  4.5665483E-06
  1.0500000E+04  4.1238699E-06
  1.1000000E+04  3.7395695E-06
  1.1500000E+04  3.4039862E-06
  1.2000000E+04  3.1093619E-06
  1.2500000E+04  2.8494116E-06
  1.3000000E+04  2.6190019E-06
  1.3500000E+04  2.4139049E-06
  1.4000000E+04  2.2306165E-06
  1.4500000E+04  2.0662137E-06
  1.5000000E+04  1.9182414E-06
  1.5500000E+04  1.7846271E-06
  1.6000000E+04  1.6636126E-06
  1.6500000E+04  1.5536978E-06
  1.7000000E+04  1.4535968E-06
  1.8000000E+04  1.2785608E-06
  1.9000000E+04  1.1313172E-06
  2.0000000E+04  1.0064180E-06
  2.1000000E+04  8.9967579E-07
  2.2000000E+04  8.0783083E-07
  2.3000000E+04  7.2831519E-07
  2.4000000E+04  6.5908551E-07
  2.5000000E+04  5.9849909E-07
  2.6000000E+04  5.4522379E-07
  2.7000000E+04  4.9817084E-07
  2.8000000E+04  4.5644328E-07
  2.9000000E+04  4.1929718E-07
  3.0000000E+04  3.8611161E-07
  3.1000000E+04  3.5636529E-07
  3.2000000E+04  3.2961820E-07
  3.3000000E+04  3.0549690E-07
  3.4000000E+04  2.8368304E-07
  3.5000000E+04  2.6390405E-07
  3.6000000E+04  2.4592552E-07
  3.8000000E+04  2.1458687E-07
  4.0000000E+04  1.8834738E-07
  4.2000000E+04  1.6620332E-07
  4.4000000E+04  1.4738122E-07
  4.6000000E+04  1.3127786E-07
  4.8000000E+04  1.1741777E-07
  5.0000000E+04  1.0542252E-07
  5.2500000E+04  9.2593784E-08
  5.5000000E+04  8.1738679E-08
  5.7500000E+04  7.2492193E-08
  5.8750000E+04  6.8380091E-08
  6.0000000E+04  6.4567636E-08
  6.2500000E+04  5.7737640E-08
  6.5000000E+04  5.1820286E-08
  6.7500000E+04  4.6668813E-08
  7.0000000E+04  4.2163905E-08
  7.2500000E+04  3.8207865E-08
  7.5000000E+04  3.4720171E-08
  7.7500000E+04  3.1634054E-08
  8.0000000E+04  2.8893831E-08
  8.2500000E+04  2.6452817E-08
  8.5000000E+04  2.4271669E-08
  8.7500000E+04  2.2317074E-08
  9.0000000E+04  2.0560696E-08
  9.2500000E+04  1.8978340E-08
  9.5000000E+04  1.7549250E-08
  9.7500000E+04  1.6255559E-08
  1.0000000E+05  1.5081824E-08
  1.0250000E+05  1.4014656E-08
  1.0500000E+05  1.3042408E-08
  1.1000000E+05  1.1343293E-08
  1.1500000E+05  9.9173645E-09
  1.2000000E+05  8.7127062E-09
  1.2500000E+05  7.6887155E-09
  1.3000000E+05  6.8133393E-09
  1.3500000E+05  6.0610537E-09
  1.4000000E+05  5.4113687E-09
  1.4500000E+05  4.8477157E-09
  1.5000000E+05  4.3566037E-09
  1.5500000E+05  3.9269735E-09
  1.6000000E+05  3.5497062E-09
  1.6500000E+05  3.2172422E-09
  1.7000000E+05  2.9232772E-09
  1.7500000E+05  2.6625276E-09
  1.8000000E+05  2.4305444E-09
  1.8500000E+05  2.2235649E-09
  1.9000000E+05  2.0383930E-09
  1.9500000E+05  1.8723032E-09
  2.0000000E+05  1.7229625E-09
  2.0500000E+05  1.5883673E-09
  2.1000000E+05  1.4667901E-09
  2.1500000E+05  1.3567367E-09
  2.2000000E+05  1.2569105E-09
  2.2500000E+05  1.1661834E-09
  2.3000000E+05  1.0835705E-09
  2.4000000E+05  9.3934666E-10
  2.5000000E+05  8.1852624E-10
  2.6000000E+05  7.1667052E-10
  2.7000000E+05  6.3029811E-10
  2.8000000E+05  5.5665392E-10
  2.9000000E+05  4.9353995E-10
  3.0000000E+05  4.3919006E-10
  3.1000000E+05  3.9217569E-10
  3.2000000E+05  3.5133420E-10
  3.3000000E+05  3.1571369E-10
  3.4000000E+05  2.8452982E-10
  3.5000000E+05  2.5713274E-10
  3.6000000E+05  2.3298124E-10
  3.7000000E+05  2.1162241E-10
  3.8000000E+05  1.9267565E-10
  3.9000000E+05  1.7581973E-10
  4.0000000E+05  1.6078240E-10
  4.1000000E+05  1.4733195E-10
  4.2000000E+05  1.3527052E-10
  4.3000000E+05  1.2442856E-10
  4.4000000E+05  1.1466029E-10
  4.5000000E+05  1.0583990E-10
  4.6000000E+05  9.7858506E-11
  4.7000000E+05  9.0621590E-11
  4.8000000E+05  8.4046890E-11
  5.0000000E+05  7.2605873E-11
  5.1250000E+05  6.6443475E-11
  5.2500000E+05  6.0926330E-11
  5.3750000E+05  5.5974601E-11
  5.5000000E+05  5.1519789E-11
  5.7500000E+05  4.3872871E-11
  5.8750000E+05  4.0585559E-11
  6.0000000E+05  3.7602581E-11
  6.1250000E+05  3.4890513E-11
  6.2500000E+05  3.2420169E-11
  6.3750000E+05  3.0165996E-11
  6.5000000E+05  2.8105559E-11
  6.7500000E+05  2.4489205E-11
  7.0000000E+05  2.1439141E-11
  7.2500000E+05  1.8851657E-11
  7.5000000E+05  1.6644581E-11
  7.7500000E+05  1.4752367E-11
  8.0000000E+05  1.3122340E-11
  8.2500000E+05  1.1711871E-11
  8.5000000E+05  1.0486243E-11
  8.7500000E+05  9.4170092E-12
  9.0000000E+05  8.4807193E-12
  9.2500000E+05  7.6579381E-12
  9.5000000E+05  6.9324812E-12
  9.7500000E+05  6.2908065E-12
  1.0000000E+06  5.7215308E-12
  1.0250000E+06  5.2150442E-12
  1.0500000E+06  4.7631987E-12
  1.0750000E+06  4.3590579E-12
  1.1000000E+06  3.9966948E-12
  1.1250000E+06  3.6710254E-12
  1.1500000E+06  3.3776739E-12
  1.1750000E+06  3.1128631E-12
  1.2000000E+06  2.8733229E-12
  1.2250000E+06  2.6562131E-12
  1.2500000E+06  2.4590605E-12
  1.2750000E+06  2.2797059E-12
  1.3000000E+06  2.1162582E-12
  1.3250000E+06  1.9670572E-12
  1.3500000E+06  1.8306415E-12
  1.4000000E+06  1.5911586E-12
  1.4500000E+06  1.3891794E-12
  1.5000000E+06  1.2179043E-12
  1.5500000E+06  1.0719265E-12
  1.6000000E+06  9.4690523E-13
  1.6500000E+06  8.3932251E-13
  1.7000000E+06  7.4633279E-13
  1.7500000E+06  6.6562309E-13
  1.8000000E+06  5.9533374E-13
  1.8500000E+06  5.3395705E-13
  1.9000000E+06  4.8022368E-13
  
  
#  59  11  N2  EION =  2.380000000E+02 eV   290
#  S(0) = 8.782697E-01
  2.3269196E+00  0.0000000E+00
  2.3269196E+02  0.0000000E+00
  2.3269196E+02  9.3101067E-04
  2.3800000E+02  9.3101067E-04
  2.3800272E+02  9.3101067E-04
  2.3860259E+02  9.2827967E-04
  2.3920245E+02  9.2580854E-04
  2.3980231E+02  9.2373840E-04
  2.4040218E+02  9.2211047E-04
  2.4160190E+02  9.2010971E-04
  2.4280163E+02  9.1947888E-04
  2.4520109E+02  9.2069043E-04
  2.4760054E+02  9.2305707E-04
  2.4880027E+02  9.2415076E-04
  2.5000000E+02  9.2503125E-04
  2.5250000E+02  9.2596364E-04
  2.5500000E+02  9.2561095E-04
  2.5750000E+02  9.2414107E-04
  2.6000000E+02  9.2184999E-04
  2.6500000E+02  9.1606013E-04
  2.7000000E+02  9.1029931E-04
  2.7500000E+02  9.0561573E-04
  2.8000000E+02  9.0214897E-04
  2.8500000E+02  8.9953987E-04
  2.9000000E+02  8.9731872E-04
  2.9500000E+02  8.9512977E-04
  3.0000000E+02  8.9279141E-04
  3.1000000E+02  8.8755473E-04
  3.2000000E+02  8.8183573E-04
  3.3000000E+02  8.7580378E-04
  3.4000000E+02  8.6930683E-04
  3.5000000E+02  8.6217112E-04
  3.6000000E+02  8.5441475E-04
  3.7000000E+02  8.4619733E-04
  3.8000000E+02  8.3766976E-04
  3.9000000E+02  8.2886213E-04
  4.0000000E+02  8.1973542E-04
  4.2000000E+02  8.0036659E-04
  4.4000000E+02  7.7988267E-04
  4.6000000E+02  7.5903725E-04
  4.8000000E+02  7.3814573E-04
  5.0000000E+02  7.1710558E-04
  5.2500000E+02  6.9078160E-04
  5.5000000E+02  6.6497634E-04
  5.7500000E+02  6.4000361E-04
  6.0000000E+02  6.1571983E-04
  6.5000000E+02  5.6959004E-04
  6.7500000E+02  5.4794616E-04
  7.0000000E+02  5.2726771E-04
  7.2500000E+02  5.0746584E-04
  7.5000000E+02  4.8849508E-04
  8.0000000E+02  4.5316195E-04
  8.5000000E+02  4.2109417E-04
  9.0000000E+02  3.9184913E-04
  9.5000000E+02  3.6526441E-04
  1.0000000E+03  3.4108085E-04
  1.0500000E+03  3.1900327E-04
  1.1000000E+03  2.9882257E-04
  1.1500000E+03  2.8035780E-04
  1.2000000E+03  2.6343793E-04
  1.2500000E+03  2.4790685E-04
  1.3000000E+03  2.3362060E-04
  1.3500000E+03  2.2045179E-04
  1.4000000E+03  2.0829194E-04
  1.4500000E+03  1.9704695E-04
  1.5000000E+03  1.8663237E-04
  1.6000000E+03  1.6799762E-04
  1.7000000E+03  1.5186852E-04
  1.8000000E+03  1.3782745E-04
  1.9000000E+03  1.2553818E-04
  2.0000000E+03  1.1472847E-04
  2.1000000E+03  1.0517607E-04
  2.2000000E+03  9.6698278E-05
  2.3000000E+03  8.9143855E-05
  2.4000000E+03  8.2386832E-05
  2.5000000E+03  7.6321690E-05
  2.6000000E+03  7.0859534E-05
  2.7000000E+03  6.5925101E-05
  2.8000000E+03  6.1454351E-05
  2.9000000E+03  5.7392525E-05
  3.0000000E+03  5.3692612E-05
  3.1000000E+03  5.0314062E-05
  3.2000000E+03  4.7221756E-05
  3.4000000E+03  4.1777728E-05
  3.6000000E+03  3.7159744E-05
  3.8000000E+03  3.3213132E-05
  4.0000000E+03  2.9817390E-05
  4.2000000E+03  2.6877562E-05
  4.4000000E+03  2.4318004E-05
  4.6000000E+03  2.2077903E-05
  4.8000000E+03  2.0107955E-05
  5.0000000E+03  1.8367858E-05
  5.2500000E+03  1.6465996E-05
  5.5000000E+03  1.4819284E-05
  5.7500000E+03  1.3385741E-05
  6.0000000E+03  1.2131536E-05
  6.5000000E+03  1.0056147E-05
  6.7500000E+03  9.1938743E-06
  7.0000000E+03  8.4269404E-06
  7.2500000E+03  7.7424549E-06
  7.5000000E+03  7.1295881E-06
  7.7500000E+03  6.5791889E-06
  8.0000000E+03  6.0834817E-06
  8.2500000E+03  5.6358327E-06
  8.5000000E+03  5.2305571E-06
  8.7500000E+03  4.8627616E-06
  9.0000000E+03  4.5282173E-06
  9.2500000E+03  4.2232573E-06
  9.5000000E+03  3.9446910E-06
  1.0000000E+04  3.4559413E-06
  1.0500000E+04  3.0435438E-06
  1.1000000E+04  2.6932113E-06
  1.1500000E+04  2.3937475E-06
  1.2000000E+04  2.1362912E-06
  1.2500000E+04  1.9137688E-06
  1.3000000E+04  1.7204868E-06
  1.3500000E+04  1.5518266E-06
  1.4000000E+04  1.4040169E-06
  1.4500000E+04  1.2739574E-06
  1.5000000E+04  1.1590828E-06
  1.5500000E+04  1.0572592E-06
  1.6000000E+04  9.6670211E-07
  1.6500000E+04  8.8591078E-07
  1.7000000E+04  8.1361738E-07
  1.7500000E+04  7.4874594E-07
  1.8000000E+04  6.9037936E-07
  1.8500000E+04  6.3773285E-07
  1.9000000E+04  5.9013198E-07
  1.9500000E+04  5.4699501E-07
  2.0000000E+04  5.0781844E-07
  2.0500000E+04  4.7216521E-07
  2.1000000E+04  4.3965448E-07
  2.2000000E+04  3.8277012E-07
  2.3000000E+04  3.3496188E-07
  2.4000000E+04  2.9451991E-07
  2.5000000E+04  2.6010342E-07
  2.6000000E+04  2.3065139E-07
  2.7000000E+04  2.0531713E-07
  2.8000000E+04  1.8341963E-07
  2.9000000E+04  1.6440705E-07
  3.0000000E+04  1.4782927E-07
  3.1000000E+04  1.3331692E-07
  3.2000000E+04  1.2056501E-07
  3.3000000E+04  1.0932030E-07
  3.4000000E+04  9.9371479E-08
  3.5000000E+04  9.0541384E-08
  3.6000000E+04  8.2680733E-08
  3.7000000E+04  7.5663199E-08
  3.8000000E+04  6.9381436E-08
  3.9000000E+04  6.3743863E-08
  4.0000000E+04  5.8672056E-08
  4.1000000E+04  5.4098620E-08
  4.2000000E+04  4.9965421E-08
  4.3000000E+04  4.6222150E-08
  4.4000000E+04  4.2825134E-08
  4.6000000E+04  3.6922616E-08
  4.8000000E+04  3.2007528E-08
  5.0000000E+04  2.7887008E-08
  5.1250000E+04  2.5647057E-08
  5.2500000E+04  2.3628302E-08
  5.3750000E+04  2.1804916E-08
  5.5000000E+04  2.0154536E-08
  5.7500000E+04  1.7297639E-08
  5.8750000E+04  1.6059443E-08
  6.0000000E+04  1.4930229E-08
  6.2500000E+04  1.2954704E-08
  6.5000000E+04  1.1295507E-08
  6.7500000E+04  9.8936002E-09
  7.0000000E+04  8.7024499E-09
  7.2500000E+04  7.6850833E-09
  7.5000000E+04  6.8118994E-09
  7.7500000E+04  6.0590298E-09
  8.0000000E+04  5.4071010E-09
  8.2500000E+04  4.8402897E-09
  8.5000000E+04  4.3455974E-09
  8.7500000E+04  3.9122871E-09
  9.0000000E+04  3.5314450E-09
  9.2500000E+04  3.1956340E-09
  9.5000000E+04  2.8986189E-09
  9.7500000E+04  2.6351499E-09
  1.0000000E+05  2.4007877E-09
  1.0250000E+05  2.1917640E-09
  1.0500000E+05  2.0048675E-09
  1.0750000E+05  1.8373517E-09
  1.1000000E+05  1.6868598E-09
  1.1250000E+05  1.5513629E-09
  1.1500000E+05  1.4291088E-09
  1.1750000E+05  1.3185794E-09
  1.2000000E+05  1.2184555E-09
  1.2250000E+05  1.1275874E-09
  1.2500000E+05  1.0449709E-09
  1.3000000E+05  9.0108233E-10
  1.3500000E+05  7.8095469E-10
  1.4000000E+05  6.8004946E-10
  1.4500000E+05  5.9480643E-10
  1.5000000E+05  5.2240985E-10
  1.5500000E+05  4.6061564E-10
  1.6000000E+05  4.0762288E-10
  1.6500000E+05  3.6197680E-10
  1.7000000E+05  3.2249463E-10
  1.7500000E+05  2.8820920E-10
  1.8000000E+05  2.5832529E-10
  1.8500000E+05  2.3218565E-10
  1.9000000E+05  2.0924427E-10
  1.9500000E+05  1.8904549E-10
  2.0000000E+05  1.7120731E-10
  2.0500000E+05  1.5540818E-10
  2.1000000E+05  1.4137629E-10
  2.1500000E+05  1.2888100E-10
  2.2000000E+05  1.1772591E-10
  2.2500000E+05  1.0774316E-10
  2.3000000E+05  9.8788840E-11
  2.3500000E+05  9.0739133E-11
  2.4000000E+05  8.3487193E-11
  2.4500000E+05  7.6940545E-11
  2.5000000E+05  7.1018934E-11
  2.5500000E+05  6.5652519E-11
  2.6000000E+05  6.0780354E-11
  2.6500000E+05  5.6349121E-11
  2.7000000E+05  5.2312061E-11
  2.8000000E+05  4.5260941E-11
  2.9000000E+05  3.9353024E-11
  3.0000000E+05  3.4373940E-11
  3.1000000E+05  3.0154609E-11
  3.2000000E+05  2.6560666E-11
  3.3000000E+05  2.3484572E-11
  3.4000000E+05  2.0839679E-11
  3.5000000E+05  1.8555729E-11
  3.6000000E+05  1.6575407E-11
  3.7000000E+05  1.4851699E-11
  3.8000000E+05  1.3345845E-11
  3.9000000E+05  1.2025727E-11
  4.0000000E+05  1.0864593E-11
  4.1000000E+05  9.8400650E-12
  4.2000000E+05  8.9333477E-12
  4.3000000E+05  8.1285872E-12
  4.4000000E+05  7.4123585E-12
  4.5000000E+05  6.7732475E-12
  4.6000000E+05  6.2015169E-12
  4.7000000E+05  5.6888317E-12
  4.8000000E+05  5.2280336E-12
  5.0000000E+05  4.4382638E-12
  5.1250000E+05  4.0197105E-12
  5.2500000E+05  3.6493596E-12
  5.3750000E+05  3.3207032E-12
  5.5000000E+05  3.0282352E-12
  5.7500000E+05  2.5338460E-12
  5.8750000E+05  2.3245264E-12
  6.0000000E+05  2.1363920E-12
  6.1250000E+05  1.9669209E-12
  6.2500000E+05  1.8139343E-12
  6.3750000E+05  1.6755428E-12
  6.5000000E+05  1.5501052E-12
  6.6250000E+05  1.4361918E-12
  6.7500000E+05  1.3325538E-12
  6.8750000E+05  1.2380976E-12
  7.0000000E+05  1.1518635E-12
  7.2500000E+05  1.0007823E-12
  7.5000000E+05  8.7367087E-13
  7.7500000E+05  7.6610513E-13
  8.0000000E+05  6.7458411E-13
  8.2500000E+05  5.9631603E-13
  8.5000000E+05  5.2906053E-13
  8.7500000E+05  4.7100762E-13
  9.0000000E+05  4.2068563E-13
  9.2500000E+05  3.7689070E-13
  9.5000000E+05  3.3863238E-13
  9.7500000E+05  3.0509143E-13
  1.0000000E+06  2.7558664E-13
  1.0250000E+06  2.4954886E-13
  1.0500000E+06  2.2650050E-13
  1.0750000E+06  2.0603910E-13
  1.1000000E+06  1.8782409E-13
  1.1250000E+06  1.7156611E-13
  1.1500000E+06  1.5701840E-13
  1.1750000E+06  1.4396976E-13
  1.2000000E+06  1.3223885E-13
  1.2250000E+06  1.2166942E-13
  1.2500000E+06  1.1212649E-13
  1.2750000E+06  1.0349313E-13
  1.3000000E+06  9.5667645E-14
  1.3250000E+06  8.8561337E-14
  1.3500000E+06  8.2096647E-14
  1.4000000E+06  7.0828213E-14
  1.4500000E+06  6.1409253E-14
  1.5000000E+06  5.3486912E-14
  1.5500000E+06  4.6784793E-14
  1.6000000E+06  4.1086371E-14
  1.6500000E+06  3.6220463E-14
  1.7000000E+06  3.2048372E-14
  
  
#  59  12  N3  EION =  2.200000000E+02 eV   290
#  S(0) = 2.103110E+00
  2.1093133E+00  0.0000000E+00
  2.1093133E+02  0.0000000E+00
  2.1093133E+02  2.9631290E-03
  2.2000000E+02  2.9631290E-03
  2.2000272E+02  2.9631290E-03
  2.2025265E+02  2.9659725E-03
  2.2050259E+02  2.9682450E-03
  2.2075252E+02  2.9701138E-03
  2.2100245E+02  2.9717053E-03
  2.2150231E+02  2.9744120E-03
  2.2200218E+02  2.9768678E-03
  2.2300190E+02  2.9819511E-03
  2.2400163E+02  2.9877070E-03
  2.2600109E+02  3.0003589E-03
  2.2800054E+02  3.0117199E-03
  2.2900027E+02  3.0160738E-03
  2.3000000E+02  3.0192911E-03
  2.3500000E+02  3.0176969E-03
  2.3750000E+02  3.0078928E-03
  2.4000000E+02  2.9944555E-03
  2.4250000E+02  2.9790423E-03
  2.4500000E+02  2.9629558E-03
  2.5000000E+02  2.9321089E-03
  2.5500000E+02  2.9054854E-03
  2.6000000E+02  2.8830198E-03
  2.6500000E+02  2.8629857E-03
  2.7000000E+02  2.8435318E-03
  2.7500000E+02  2.8234691E-03
  2.8000000E+02  2.8023874E-03
  2.9000000E+02  2.7579777E-03
  3.0000000E+02  2.7128854E-03
  3.1000000E+02  2.6682810E-03
  3.2000000E+02  2.6235059E-03
  3.4000000E+02  2.5309493E-03
  3.5000000E+02  2.4838730E-03
  3.6000000E+02  2.4371853E-03
  3.7000000E+02  2.3911368E-03
  3.8000000E+02  2.3455815E-03
  4.0000000E+02  2.2550628E-03
  4.2000000E+02  2.1656533E-03
  4.4000000E+02  2.0791869E-03
  4.6000000E+02  1.9964676E-03
  4.8000000E+02  1.9168037E-03
  5.0000000E+02  1.8399867E-03
  5.2500000E+02  1.7485460E-03
  5.5000000E+02  1.6628798E-03
  5.7500000E+02  1.5822334E-03
  6.0000000E+02  1.5061679E-03
  6.5000000E+02  1.3675072E-03
  6.7500000E+02  1.3046252E-03
  7.0000000E+02  1.2455289E-03
  7.2500000E+02  1.1898345E-03
  7.5000000E+02  1.1374185E-03
  8.0000000E+02  1.0419224E-03
  8.5000000E+02  9.5712517E-04
  9.0000000E+02  8.8147970E-04
  9.5000000E+02  8.1401457E-04
  1.0000000E+03  7.5356907E-04
  1.0500000E+03  6.9917791E-04
  1.1000000E+03  6.5012284E-04
  1.1500000E+03  6.0577357E-04
  1.2000000E+03  5.6557139E-04
  1.2500000E+03  5.2902779E-04
  1.3000000E+03  4.9571431E-04
  1.3500000E+03  4.6526507E-04
  1.4000000E+03  4.3737247E-04
  1.4500000E+03  4.1176971E-04
  1.5000000E+03  3.8822170E-04
  1.6000000E+03  3.4648377E-04
  1.7000000E+03  3.1077462E-04
  1.8000000E+03  2.8001100E-04
  1.9000000E+03  2.5333973E-04
  2.0000000E+03  2.3008231E-04
  2.1000000E+03  2.0969367E-04
  2.2000000E+03  1.9173211E-04
  2.3000000E+03  1.7583671E-04
  2.4000000E+03  1.6171036E-04
  2.5000000E+03  1.4910685E-04
  2.6000000E+03  1.3782075E-04
  2.7000000E+03  1.2767975E-04
  2.8000000E+03  1.1853841E-04
  2.9000000E+03  1.1027334E-04
  3.0000000E+03  1.0277940E-04
  3.1000000E+03  9.5966470E-05
  3.2000000E+03  8.9757034E-05
  3.4000000E+03  7.8889694E-05
  3.6000000E+03  6.9740176E-05
  3.8000000E+03  6.1975198E-05
  4.0000000E+03  5.5337474E-05
  4.2000000E+03  4.9625977E-05
  4.4000000E+03  4.4681836E-05
  4.6000000E+03  4.0378281E-05
  4.8000000E+03  3.6613228E-05
  5.0000000E+03  3.3303764E-05
  5.2500000E+03  2.9705472E-05
  5.5000000E+03  2.6607096E-05
  5.7500000E+03  2.3923898E-05
  6.0000000E+03  2.1588021E-05
  6.5000000E+03  1.7749143E-05
  6.7500000E+03  1.6164882E-05
  7.0000000E+03  1.4761617E-05
  7.2500000E+03  1.3514185E-05
  7.5000000E+03  1.2401543E-05
  7.7500000E+03  1.1405988E-05
  8.0000000E+03  1.0512544E-05
  8.2500000E+03  9.7084871E-06
  8.5000000E+03  8.9829569E-06
  9.0000000E+03  7.7315193E-06
  9.5000000E+03  6.6980749E-06
  1.0000000E+04  5.8374286E-06
  1.0500000E+04  5.1151641E-06
  1.1000000E+04  4.5047568E-06
  1.1500000E+04  3.9855414E-06
  1.2000000E+04  3.5412520E-06
  1.2500000E+04  3.1589724E-06
  1.3000000E+04  2.8283576E-06
  1.3500000E+04  2.5410555E-06
  1.4000000E+04  2.2902770E-06
  1.4500000E+04  2.0704648E-06
  1.5000000E+04  1.8770401E-06
  1.5500000E+04  1.7062093E-06
  1.6000000E+04  1.5548117E-06
  1.6500000E+04  1.4201994E-06
  1.7000000E+04  1.3001433E-06
  1.7500000E+04  1.1927583E-06
  1.8000000E+04  1.0964429E-06
  1.8500000E+04  1.0098309E-06
  1.9000000E+04  9.3175222E-07
  2.0000000E+04  7.9730719E-07
  2.1000000E+04  6.8658861E-07
  2.2000000E+04  5.9468047E-07
  2.3000000E+04  5.1782886E-07
  2.4000000E+04  4.5313578E-07
  2.5000000E+04  3.9834006E-07
  2.6000000E+04  3.5166096E-07
  2.7000000E+04  3.1168400E-07
  2.8000000E+04  2.7727652E-07
  2.9000000E+04  2.4752465E-07
  3.0000000E+04  2.2168607E-07
  3.1000000E+04  1.9915405E-07
  3.2000000E+04  1.7942958E-07
  3.3000000E+04  1.6209990E-07
  3.4000000E+04  1.4682186E-07
  3.5000000E+04  1.3330876E-07
  3.6000000E+04  1.2131990E-07
  3.7000000E+04  1.1065224E-07
  3.8000000E+04  1.0113385E-07
  3.9000000E+04  9.2618493E-08
  4.0000000E+04  8.4981349E-08
  4.1000000E+04  7.8115461E-08
  4.2000000E+04  7.1928849E-08
  4.3000000E+04  6.6342147E-08
  4.4000000E+04  6.1286656E-08
  4.6000000E+04  5.2538476E-08
  4.8000000E+04  4.5293122E-08
  5.0000000E+04  3.9250788E-08
  5.1250000E+04  3.5979834E-08
  5.2500000E+04  3.3041040E-08
  5.3750000E+04  3.0394739E-08
  5.5000000E+04  2.8006692E-08
  5.7500000E+04  2.3890676E-08
  5.8750000E+04  2.2114540E-08
  6.0000000E+04  2.0499266E-08
  6.2500000E+04  1.7684831E-08
  6.5000000E+04  1.5333683E-08
  6.7500000E+04  1.3357436E-08
  7.0000000E+04  1.1686768E-08
  7.2500000E+04  1.0266861E-08
  7.5000000E+04  9.0540255E-09
  7.7500000E+04  8.0131961E-09
  8.0000000E+04  7.1160359E-09
  8.2500000E+04  6.3395001E-09
  8.5000000E+04  5.6647369E-09
  8.7500000E+04  5.0762380E-09
  9.0000000E+04  4.5611766E-09
  9.2500000E+04  4.1088911E-09
  9.5000000E+04  3.7104784E-09
  9.7500000E+04  3.3584704E-09
  1.0000000E+05  3.0465761E-09
  1.0250000E+05  2.7694743E-09
  1.0500000E+05  2.5226467E-09
  1.0750000E+05  2.3022424E-09
  1.1000000E+05  2.1049675E-09
  1.1250000E+05  1.9279956E-09
  1.1500000E+05  1.7688933E-09
  1.1750000E+05  1.6255589E-09
  1.2000000E+05  1.4961725E-09
  1.2250000E+05  1.3791529E-09
  1.2500000E+05  1.2731234E-09
  1.3000000E+05  1.0893753E-09
  1.3500000E+05  9.3698550E-10
  1.4000000E+05  8.0981217E-10
  1.4500000E+05  7.0306384E-10
  1.5000000E+05  6.1297176E-10
  1.5500000E+05  5.3654878E-10
  1.6000000E+05  4.7141010E-10
  1.6500000E+05  4.1563892E-10
  1.7000000E+05  3.6768499E-10
  1.7500000E+05  3.2628698E-10
  1.8000000E+05  2.9041280E-10
  1.8500000E+05  2.5921346E-10
  1.9000000E+05  2.3198712E-10
  1.9500000E+05  2.0815074E-10
  2.0000000E+05  1.8721779E-10
  2.0500000E+05  1.6878046E-10
  2.1000000E+05  1.5249565E-10
  2.1500000E+05  1.3807350E-10
  2.2000000E+05  1.2526825E-10
  2.2500000E+05  1.1387080E-10
  2.3000000E+05  1.0370260E-10
  2.3500000E+05  9.4610683E-11
  2.4000000E+05  8.6463613E-11
  2.4500000E+05  7.9148085E-11
  2.5000000E+05  7.2566147E-11
  2.5500000E+05  6.6632885E-11
  2.6000000E+05  6.1274500E-11
  2.6500000E+05  5.6426693E-11
  2.7000000E+05  5.2033301E-11
  2.8000000E+05  4.4419097E-11
  2.9000000E+05  3.8105978E-11
  3.0000000E+05  3.2840882E-11
  3.1000000E+05  2.8425693E-11
  3.2000000E+05  2.4704108E-11
  3.3000000E+05  2.1551930E-11
  3.4000000E+05  1.8869830E-11
  3.5000000E+05  1.6577863E-11
  3.6000000E+05  1.4611290E-11
  3.7000000E+05  1.2917398E-11
  3.8000000E+05  1.1453036E-11
  3.9000000E+05  1.0182704E-11
  4.0000000E+05  9.0770493E-12
  4.1000000E+05  8.1116947E-12
  4.2000000E+05  7.2663089E-12
  4.3000000E+05  6.5238647E-12
  4.4000000E+05  5.8700453E-12
  4.5000000E+05  5.2927661E-12
  4.6000000E+05  4.7817912E-12
  4.7000000E+05  4.3284208E-12
  4.8000000E+05  3.9252364E-12
  5.0000000E+05  3.2449416E-12
  5.1250000E+05  2.8906667E-12
  5.2500000E+05  2.5813357E-12
  5.3750000E+05  2.3104604E-12
  5.5000000E+05  2.0726005E-12
  5.7500000E+05  1.6783228E-12
  5.8750000E+05  1.5147580E-12
  6.0000000E+05  1.3696935E-12
  6.1250000E+05  1.2407489E-12
  6.2500000E+05  1.1258865E-12
  6.3750000E+05  1.0233565E-12
  6.5000000E+05  9.3165267E-13
  6.6250000E+05  8.4947462E-13
  6.7500000E+05  7.7569694E-13
  6.8750000E+05  7.0934309E-13
  7.0000000E+05  6.4956379E-13
  7.1250000E+05  5.9561874E-13
  7.2500000E+05  5.4686093E-13
  7.3750000E+05  5.0272363E-13
  7.5000000E+05  4.6270940E-13
  7.7500000E+05  3.9335194E-13
  8.0000000E+05  3.3587149E-13
  8.2500000E+05  2.8798618E-13
  8.5000000E+05  2.4789874E-13
  8.7500000E+05  2.1418425E-13
  9.0000000E+05  1.8570617E-13
  9.2500000E+05  1.6155239E-13
  9.5000000E+05  1.4098642E-13
  9.7500000E+05  1.2341042E-13
  1.0000000E+06  1.0833656E-13
  1.0250000E+06  9.5364901E-14
  1.0500000E+06  8.4166254E-14
  1.0750000E+06  7.4468528E-14
  1.1000000E+06  6.6045900E-14
  1.1250000E+06  5.8710489E-14
  1.1500000E+06  5.2305176E-14
  1.1750000E+06  4.6697895E-14
  1.2000000E+06  4.1777274E-14
  1.2250000E+06  3.7449089E-14
  1.2500000E+06  3.3633072E-14
  1.2750000E+06  3.0260644E-14
  1.3000000E+06  2.7273476E-14
  1.3250000E+06  2.4621826E-14
  1.3500000E+06  2.2263137E-14
  1.3750000E+06  2.0160909E-14
  1.4000000E+06  1.8284253E-14
  1.4250000E+06  1.6606883E-14
  1.4500000E+06  1.5105768E-14
  1.4750000E+06  1.3760692E-14
  1.5000000E+06  1.2553893E-14
  1.5250000E+06  1.1469761E-14
  
  
#  59  13  N4  EION =  1.210000000E+02 eV   295
#  S(0) = 4.838087E+00
  6.0500000E-01  0.0000000E+00
  6.0500000E+01  0.0000000E+00
  6.0500000E+01  3.8315426E-02
  1.2100000E+02  3.8315426E-02
  1.2100000E+02  3.7310464E-03
  1.2100272E+02  3.7310464E-03
  1.2122765E+02  3.7665427E-03
  1.2145259E+02  3.8077345E-03
  1.2167752E+02  3.8544408E-03
  1.2190245E+02  3.9064700E-03
  1.2235231E+02  4.0256676E-03
  1.2280218E+02  4.1634927E-03
  1.2370190E+02  4.4860669E-03
  1.2460163E+02  4.8526601E-03
  1.2640109E+02  5.6082522E-03
  1.2730082E+02  5.9399439E-03
  1.2820054E+02  6.2095816E-03
  1.2910027E+02  6.4040428E-03
  1.2955014E+02  6.4716248E-03
  1.3000000E+02  6.5197130E-03
  1.3125000E+02  6.5588198E-03
  1.3250000E+02  6.4817236E-03
  1.3375000E+02  6.3210645E-03
  1.3500000E+02  6.1065005E-03
  1.3625000E+02  5.8610663E-03
  1.3750000E+02  5.6009981E-03
  1.3875000E+02  5.3369197E-03
  1.4000000E+02  5.0754242E-03
  1.4250000E+02  4.5741356E-03
  1.4500000E+02  4.1118183E-03
  1.5000000E+02  3.3168115E-03
  1.5250000E+02  2.9846762E-03
  1.5500000E+02  2.6951070E-03
  1.5750000E+02  2.4462923E-03
  1.6000000E+02  2.2358385E-03
  1.6250000E+02  2.0605184E-03
  1.6500000E+02  1.9169737E-03
  1.7000000E+02  1.7111691E-03
  1.7500000E+02  1.5926841E-03
  1.8000000E+02  1.5404351E-03
  1.8500000E+02  1.5377247E-03
  1.9000000E+02  1.5713491E-03
  1.9500000E+02  1.6309406E-03
  2.0000000E+02  1.7080209E-03
  2.0500000E+02  1.7963199E-03
  2.1000000E+02  1.8911042E-03
  2.1500000E+02  1.9891446E-03
  2.2000000E+02  2.0882180E-03
  2.3000000E+02  2.2832631E-03
  2.4000000E+02  2.4668471E-03
  2.5000000E+02  2.6319995E-03
  2.6000000E+02  2.7747033E-03
  2.7000000E+02  2.8940020E-03
  2.8000000E+02  2.9916989E-03
  2.9000000E+02  3.0700437E-03
  3.0000000E+02  3.1312121E-03
  3.1000000E+02  3.1764850E-03
  3.2000000E+02  3.2068237E-03
  3.4000000E+02  3.2286359E-03
  3.6000000E+02  3.2098289E-03
  3.8000000E+02  3.1630228E-03
  4.0000000E+02  3.0950699E-03
  4.2000000E+02  3.0112348E-03
  4.4000000E+02  2.9168532E-03
  4.6000000E+02  2.8163583E-03
  4.8000000E+02  2.7130342E-03
  5.0000000E+02  2.6084568E-03
  5.2500000E+02  2.4775727E-03
  5.5000000E+02  2.3491822E-03
  5.7500000E+02  2.2254064E-03
  6.0000000E+02  2.1067196E-03
  6.5000000E+02  1.8853614E-03
  6.7500000E+02  1.7834599E-03
  7.0000000E+02  1.6874471E-03
  7.2500000E+02  1.5969879E-03
  7.5000000E+02  1.5117699E-03
  8.0000000E+02  1.3563265E-03
  8.5000000E+02  1.2194328E-03
  9.0000000E+02  1.0987393E-03
  9.5000000E+02  9.9213618E-04
  1.0000000E+03  8.9793200E-04
  1.0500000E+03  8.1457447E-04
  1.1000000E+03  7.4065653E-04
  1.1500000E+03  6.7495591E-04
  1.2000000E+03  6.1641649E-04
  1.2500000E+03  5.6413210E-04
  1.3000000E+03  5.1733011E-04
  1.3500000E+03  4.7534415E-04
  1.4000000E+03  4.3759608E-04
  1.4500000E+03  4.0358363E-04
  1.5000000E+03  3.7287132E-04
  1.6000000E+03  3.1988156E-04
  1.7000000E+03  2.7614597E-04
  1.8000000E+03  2.3977280E-04
  1.9000000E+03  2.0930708E-04
  2.0000000E+03  1.8361972E-04
  2.1000000E+03  1.6182704E-04
  2.2000000E+03  1.4323162E-04
  2.3000000E+03  1.2727866E-04
  2.4000000E+03  1.1352363E-04
  2.5000000E+03  1.0160763E-04
  2.6000000E+03  9.1239106E-05
  2.7000000E+03  8.2179604E-05
  2.8000000E+03  7.4232918E-05
  2.9000000E+03  6.7236730E-05
  3.0000000E+03  6.1055969E-05
  3.1000000E+03  5.5577679E-05
  3.2000000E+03  5.0706965E-05
  3.4000000E+03  4.2480032E-05
  3.6000000E+03  3.5868440E-05
  3.8000000E+03  3.0502539E-05
  4.0000000E+03  2.6108637E-05
  4.2000000E+03  2.2481253E-05
  4.4000000E+03  1.9464181E-05
  4.6000000E+03  1.6937419E-05
  4.8000000E+03  1.4807847E-05
  5.0000000E+03  1.3002485E-05
  5.2500000E+03  1.1114946E-05
  5.5000000E+03  9.5569344E-06
  5.7500000E+03  8.2616048E-06
  5.8750000E+03  7.6958782E-06
  6.0000000E+03  7.1774906E-06
  6.2500000E+03  6.2645572E-06
  6.5000000E+03  5.4913754E-06
  6.7500000E+03  4.8330667E-06
  7.0000000E+03  4.2697766E-06
  7.2500000E+03  3.7855465E-06
  7.5000000E+03  3.3674631E-06
  7.7500000E+03  3.0050080E-06
  8.0000000E+03  2.6895624E-06
  8.2500000E+03  2.4140250E-06
  8.5000000E+03  2.1725138E-06
  8.7500000E+03  1.9601324E-06
  9.0000000E+03  1.7727851E-06
  9.2500000E+03  1.6070311E-06
  9.5000000E+03  1.4599677E-06
  1.0000000E+04  1.2124464E-06
  1.0500000E+04  1.0146098E-06
  1.1000000E+04  8.5502041E-07
  1.1500000E+04  7.2518981E-07
  1.2000000E+04  6.1873988E-07
  1.2500000E+04  5.3082766E-07
  1.3000000E+04  4.5773713E-07
  1.3500000E+04  3.9658966E-07
  1.4000000E+04  3.4513639E-07
  1.4500000E+04  3.0160554E-07
  1.5000000E+04  2.6459034E-07
  1.5500000E+04  2.3296589E-07
  1.6000000E+04  2.0582654E-07
  1.6500000E+04  1.8243864E-07
  1.7000000E+04  1.6220400E-07
  1.7500000E+04  1.4463215E-07
  1.8000000E+04  1.2931891E-07
  1.8500000E+04  1.1592952E-07
  1.9000000E+04  1.0418522E-07
  1.9500000E+04  9.3852873E-08
  2.0000000E+04  8.4736680E-08
  2.0500000E+04  7.6671586E-08
  2.1000000E+04  6.9517828E-08
  2.2000000E+04  5.7486674E-08
  2.3000000E+04  4.7886137E-08
  2.4000000E+04  4.0158926E-08
  2.5000000E+04  3.3889810E-08
  2.6000000E+04  2.8765912E-08
  2.7000000E+04  2.4549109E-08
  2.8000000E+04  2.1056490E-08
  2.9000000E+04  1.8146251E-08
  3.0000000E+04  1.5707584E-08
  3.1000000E+04  1.3653256E-08
  3.2000000E+04  1.1914086E-08
  3.3000000E+04  1.0434822E-08
  3.4000000E+04  9.1710655E-09
  3.5000000E+04  8.0869171E-09
  3.6000000E+04  7.1531897E-09
  3.7000000E+04  6.3460176E-09
  3.8000000E+04  5.6457812E-09
  3.9000000E+04  5.0362722E-09
  4.0000000E+04  4.5040433E-09
  4.1000000E+04  4.0378876E-09
  4.2000000E+04  3.6284209E-09
  4.3000000E+04  3.2677540E-09
  4.4000000E+04  2.9492302E-09
  4.6000000E+04  2.4169124E-09
  4.8000000E+04  1.9957144E-09
  5.0000000E+04  1.6594970E-09
  5.1250000E+04  1.4837002E-09
  5.2500000E+04  1.3297464E-09
  5.3750000E+04  1.1945350E-09
  5.5000000E+04  1.0754586E-09
  5.7500000E+04  8.7724172E-10
  5.8750000E+04  7.9465136E-10
  6.0000000E+04  7.2119342E-10
  6.2500000E+04  5.9721574E-10
  6.5000000E+04  4.9788200E-10
  6.7500000E+04  4.1766737E-10
  7.0000000E+04  3.5241824E-10
  7.2500000E+04  2.9898064E-10
  7.5000000E+04  2.5493758E-10
  7.7500000E+04  2.1842090E-10
  8.0000000E+04  1.8797491E-10
  8.2500000E+04  1.6245670E-10
  8.5000000E+04  1.4096258E-10
  8.7500000E+04  1.2277322E-10
  9.0000000E+04  1.0731240E-10
  9.2500000E+04  9.4115836E-11
  9.5000000E+04  8.2807194E-11
  9.7500000E+04  7.3079850E-11
  1.0000000E+05  6.4682727E-11
  1.0250000E+05  5.7409246E-11
  1.0500000E+05  5.1088599E-11
  1.0750000E+05  4.5578934E-11
  1.1000000E+05  4.0761964E-11
  1.1250000E+05  3.6538675E-11
  1.1500000E+05  3.2825866E-11
  1.1750000E+05  2.9553349E-11
  1.2000000E+05  2.6661711E-11
  1.2250000E+05  2.4100496E-11
  1.2500000E+05  2.1826716E-11
  1.3000000E+05  1.7999780E-11
  1.3500000E+05  1.4945190E-11
  1.4000000E+05  1.2487944E-11
  1.4500000E+05  1.0496757E-11
  1.5000000E+05  8.8721870E-12
  1.5500000E+05  7.5382305E-12
  1.6000000E+05  6.4362987E-12
  1.6500000E+05  5.5208682E-12
  1.7000000E+05  4.7563066E-12
  1.7500000E+05  4.1145259E-12
  1.8000000E+05  3.5732355E-12
  1.8500000E+05  3.1146351E-12
  1.9000000E+05  2.7244253E-12
  1.9500000E+05  2.3910546E-12
  2.0000000E+05  2.1051404E-12
  2.0500000E+05  1.8590230E-12
  2.1000000E+05  1.6464184E-12
  2.1500000E+05  1.4621474E-12
  2.2000000E+05  1.3019223E-12
  2.2500000E+05  1.1621782E-12
  2.3000000E+05  1.0399396E-12
  2.3500000E+05  9.3271305E-13
  2.4000000E+05  8.3840129E-13
  2.4500000E+05  7.5523417E-13
  2.5000000E+05  6.8171241E-13
  2.6000000E+05  5.5869695E-13
  2.7000000E+05  4.6124127E-13
  2.8000000E+05  3.8338388E-13
  2.9000000E+05  3.2069492E-13
  3.0000000E+05  2.6984915E-13
  3.1000000E+05  2.2832654E-13
  3.2000000E+05  1.9419961E-13
  3.3000000E+05  1.6598156E-13
  3.4000000E+05  1.4251679E-13
  3.5000000E+05  1.2290021E-13
  3.6000000E+05  1.0641775E-13
  3.7000000E+05  9.2502418E-14
  3.8000000E+05  8.0701226E-14
  3.9000000E+05  7.0650083E-14
  4.0000000E+05  6.2054587E-14
  4.1000000E+05  5.4675428E-14
  4.2000000E+05  4.8317145E-14
  4.3000000E+05  4.2819300E-14
  4.4000000E+05  3.8049571E-14
  4.5000000E+05  3.3898313E-14
  4.6000000E+05  3.0274308E-14
  4.7000000E+05  2.7101366E-14
  4.8000000E+05  2.4315603E-14
  5.0000000E+05  1.9698867E-14
  5.1250000E+05  1.7340249E-14
  5.2500000E+05  1.5309020E-14
  5.3750000E+05  1.3553629E-14
  5.5000000E+05  1.2031579E-14
  5.7500000E+05  9.5526290E-15
  5.8750000E+05  8.5420022E-15
  6.0000000E+05  7.6552930E-15
  6.1250000E+05  6.8752514E-15
  6.2500000E+05  6.1873098E-15
  6.3750000E+05  5.5791244E-15
  6.5000000E+05  5.0401989E-15
  6.7500000E+05  4.1356045E-15
  7.0000000E+05  3.4162102E-15
  7.2500000E+05  2.8396026E-15
  7.5000000E+05  2.3740630E-15
  7.7500000E+05  1.9956375E-15
  8.0000000E+05  1.6860766E-15
  8.2500000E+05  1.4313565E-15
  8.5000000E+05  1.2206007E-15
  8.7500000E+05  1.0453093E-15
  9.0000000E+05  8.9877541E-16
  9.2500000E+05  7.7568375E-16
  9.5000000E+05  6.7181075E-16
  9.7500000E+05  5.8377930E-16
  1.0000000E+06  5.0889672E-16
  1.0250000E+06  4.4500181E-16
  1.0500000E+06  3.9031777E-16
  1.0750000E+06  3.4337748E-16
  
  
#  59  14  N5  EION =  1.170000000E+02 eV   295
#  S(0) = 8.878721E+00
  5.8500000E-01  0.0000000E+00
  5.8500000E+01  0.0000000E+00
  5.8500000E+01  8.7058688E-02
  1.1700000E+02  8.7058688E-02
  1.1700000E+02  5.4655390E-03
  1.1700272E+02  5.4655390E-03
  1.1716519E+02  5.5130277E-03
  1.1732765E+02  5.5645280E-03
  1.1749012E+02  5.6199498E-03
  1.1765259E+02  5.6791985E-03
  1.1797752E+02  5.8087720E-03
  1.1830245E+02  5.9523732E-03
  1.1895231E+02  6.2775534E-03
  1.1960218E+02  6.6451104E-03
  1.2090190E+02  7.4571260E-03
  1.2220163E+02  8.2703769E-03
  1.2285150E+02  8.6379735E-03
  1.2350136E+02  8.9612682E-03
  1.2415122E+02  9.2303111E-03
  1.2480109E+02  9.4389883E-03
  1.2610082E+02  9.6696992E-03
  1.2740054E+02  9.6725030E-03
  1.2870027E+02  9.4966339E-03
  1.3000000E+02  9.1980200E-03
  1.3125000E+02  8.8402476E-03
  1.3250000E+02  8.4460707E-03
  1.3375000E+02  8.0376661E-03
  1.3500000E+02  7.6292775E-03
  1.3625000E+02  7.2294935E-03
  1.3750000E+02  6.8433060E-03
  1.4000000E+02  6.1209128E-03
  1.4500000E+02  4.8927034E-03
  1.4750000E+02  4.3860158E-03
  1.5000000E+02  3.9478073E-03
  1.5500000E+02  3.2623635E-03
  1.6000000E+02  2.7981168E-03
  1.6500000E+02  2.5103203E-03
  1.7000000E+02  2.3575931E-03
  1.7500000E+02  2.3063052E-03
  1.8000000E+02  2.3300886E-03
  1.8500000E+02  2.4084124E-03
  1.9000000E+02  2.5247443E-03
  1.9500000E+02  2.6658480E-03
  2.0000000E+02  2.8216427E-03
  2.0500000E+02  2.9848460E-03
  2.1000000E+02  3.1503249E-03
  2.1500000E+02  3.3149135E-03
  2.2000000E+02  3.4762130E-03
  2.3000000E+02  3.7828800E-03
  2.4000000E+02  4.0599536E-03
  2.5000000E+02  4.3001936E-03
  2.6000000E+02  4.5006593E-03
  2.7000000E+02  4.6631881E-03
  2.8000000E+02  4.7919426E-03
  2.9000000E+02  4.8911047E-03
  3.0000000E+02  4.9640655E-03
  3.1000000E+02  5.0127101E-03
  3.2000000E+02  5.0390138E-03
  3.4000000E+02  5.0353363E-03
  3.6000000E+02  4.9749957E-03
  3.8000000E+02  4.8765257E-03
  4.0000000E+02  4.7492460E-03
  4.2000000E+02  4.6014235E-03
  4.4000000E+02  4.4409021E-03
  4.6000000E+02  4.2740809E-03
  4.8000000E+02  4.1053175E-03
  5.0000000E+02  3.9364466E-03
  5.2500000E+02  3.7275001E-03
  5.5000000E+02  3.5248208E-03
  5.7500000E+02  3.3309652E-03
  6.0000000E+02  3.1461704E-03
  6.5000000E+02  2.8043207E-03
  6.7500000E+02  2.6480741E-03
  7.0000000E+02  2.5013613E-03
  7.2500000E+02  2.3635597E-03
  7.5000000E+02  2.2341295E-03
  8.0000000E+02  1.9990277E-03
  8.5000000E+02  1.7929328E-03
  9.0000000E+02  1.6119047E-03
  9.5000000E+02  1.4525629E-03
  1.0000000E+03  1.3121914E-03
  1.0500000E+03  1.1883197E-03
  1.1000000E+03  1.0787418E-03
  1.1500000E+03  9.8155958E-04
  1.2000000E+03  8.9514551E-04
  1.2500000E+03  8.1811072E-04
  1.3000000E+03  7.4927540E-04
  1.3500000E+03  6.8762517E-04
  1.4000000E+03  6.3228303E-04
  1.4500000E+03  5.8248981E-04
  1.5000000E+03  5.3758926E-04
  1.6000000E+03  4.6026488E-04
  1.7000000E+03  3.9659425E-04
  1.8000000E+03  3.4375563E-04
  1.9000000E+03  2.9958641E-04
  2.0000000E+03  2.6241344E-04
  2.1000000E+03  2.3093087E-04
  2.2000000E+03  2.0411059E-04
  2.3000000E+03  1.8113667E-04
  2.4000000E+03  1.6135663E-04
  2.5000000E+03  1.4424469E-04
  2.6000000E+03  1.2937450E-04
  2.7000000E+03  1.1639792E-04
  2.8000000E+03  1.0502896E-04
  2.9000000E+03  9.5031349E-05
  3.0000000E+03  8.6208771E-05
  3.1000000E+03  7.8397260E-05
  3.2000000E+03  7.1459244E-05
  3.4000000E+03  5.9757490E-05
  3.6000000E+03  5.0370919E-05
  3.8000000E+03  4.2766270E-05
  4.0000000E+03  3.6549501E-05
  4.2000000E+03  3.1425329E-05
  4.4000000E+03  2.7169688E-05
  4.6000000E+03  2.3610734E-05
  4.8000000E+03  2.0615323E-05
  5.0000000E+03  1.8079269E-05
  5.2500000E+03  1.5431497E-05
  5.5000000E+03  1.3249260E-05
  5.7500000E+03  1.1437561E-05
  6.0000000E+03  9.9233694E-06
  6.5000000E+03  7.5728706E-06
  6.7500000E+03  6.6569396E-06
  7.0000000E+03  5.8741509E-06
  7.2500000E+03  5.2020110E-06
  7.5000000E+03  4.6223405E-06
  7.7500000E+03  4.1203486E-06
  8.0000000E+03  3.6839289E-06
  8.2500000E+03  3.3031176E-06
  8.5000000E+03  2.9696699E-06
  8.7500000E+03  2.6767297E-06
  9.0000000E+03  2.4185680E-06
  9.2500000E+03  2.1903760E-06
  9.5000000E+03  1.9881008E-06
  1.0000000E+04  1.6480995E-06
  1.0500000E+04  1.3768140E-06
  1.1000000E+04  1.1583370E-06
  1.1500000E+04  9.8088196E-07
  1.2000000E+04  8.3560687E-07
  1.2500000E+04  7.1580806E-07
  1.3000000E+04  6.1634921E-07
  1.3500000E+04  5.3325712E-07
  1.4000000E+04  4.6343209E-07
  1.4500000E+04  4.0443523E-07
  1.5000000E+04  3.5433262E-07
  1.5500000E+04  3.1157968E-07
  1.6000000E+04  2.7493444E-07
  1.6500000E+04  2.4339189E-07
  1.7000000E+04  2.1613355E-07
  1.7500000E+04  1.9248905E-07
  1.8000000E+04  1.7190655E-07
  1.8500000E+04  1.5392948E-07
  1.9000000E+04  1.3817804E-07
  1.9500000E+04  1.2433488E-07
  2.0000000E+04  1.1213375E-07
  2.0500000E+04  1.0135042E-07
  2.1000000E+04  9.1795197E-08
  2.2000000E+04  7.5748576E-08
  2.3000000E+04  6.2968505E-08
  2.4000000E+04  5.2701498E-08
  2.5000000E+04  4.4387100E-08
  2.6000000E+04  3.7603683E-08
  2.7000000E+04  3.2030881E-08
  2.8000000E+04  2.7423000E-08
  2.9000000E+04  2.3589854E-08
  3.0000000E+04  2.0383051E-08
  3.1000000E+04  1.7685954E-08
  3.2000000E+04  1.5406190E-08
  3.3000000E+04  1.3470095E-08
  3.4000000E+04  1.1818555E-08
  3.5000000E+04  1.0403841E-08
  3.6000000E+04  9.1871969E-09
  3.7000000E+04  8.1369760E-09
  3.8000000E+04  7.2271937E-09
  3.9000000E+04  6.4364103E-09
  4.0000000E+04  5.7468602E-09
  4.1000000E+04  5.1437556E-09
  4.2000000E+04  4.6147276E-09
  4.3000000E+04  4.1493898E-09
  4.4000000E+04  3.7389874E-09
  4.6000000E+04  3.0544900E-09
  4.8000000E+04  2.5143374E-09
  5.0000000E+04  2.0843143E-09
  5.1250000E+04  1.8599583E-09
  5.2500000E+04  1.6638002E-09
  5.3750000E+04  1.4918026E-09
  5.5000000E+04  1.3405743E-09
  5.7500000E+04  1.0894286E-09
  5.8750000E+04  9.8503844E-10
  6.0000000E+04  8.9233720E-10
  6.2500000E+04  7.3624099E-10
  6.5000000E+04  6.1155931E-10
  6.7500000E+04  5.1118274E-10
  7.0000000E+04  4.2977986E-10
  7.2500000E+04  3.6331199E-10
  7.5000000E+04  3.0869159E-10
  7.7500000E+04  2.6353809E-10
  8.0000000E+04  2.2600079E-10
  8.2500000E+04  1.9462984E-10
  8.5000000E+04  1.6828165E-10
  8.7500000E+04  1.4604810E-10
  9.0000000E+04  1.2720336E-10
  9.2500000E+04  1.1116386E-10
  9.5000000E+04  9.7457692E-11
  9.7500000E+04  8.5701214E-11
  1.0000000E+05  7.5580965E-11
  1.0250000E+05  6.6839582E-11
  1.0500000E+05  5.9264718E-11
  1.0750000E+05  5.2680396E-11
  1.1000000E+05  4.6940171E-11
  1.1250000E+05  4.1921716E-11
  1.1500000E+05  3.7522446E-11
  1.2000000E+05  3.0249385E-11
  1.2500000E+05  2.4577603E-11
  1.3000000E+05  2.0114608E-11
  1.3500000E+05  1.6573404E-11
  1.4000000E+05  1.3741744E-11
  1.4500000E+05  1.1461025E-11
  1.5000000E+05  9.6115904E-12
  1.5500000E+05  8.1023497E-12
  1.6000000E+05  6.8633620E-12
  1.6500000E+05  5.8405015E-12
  1.7000000E+05  4.9915835E-12
  1.7500000E+05  4.2834977E-12
  1.8000000E+05  3.6900758E-12
  1.8500000E+05  3.1905111E-12
  1.9000000E+05  2.7681654E-12
  1.9500000E+05  2.4096579E-12
  2.0000000E+05  2.1041679E-12
  2.0500000E+05  1.8429006E-12
  2.1000000E+05  1.6186742E-12
  2.1500000E+05  1.4255966E-12
  2.2000000E+05  1.2588127E-12
  2.2500000E+05  1.1143051E-12
  2.3000000E+05  9.8873554E-13
  2.3500000E+05  8.7931933E-13
  2.4000000E+05  7.8372476E-13
  2.4500000E+05  6.9999258E-13
  2.5000000E+05  6.2647099E-13
  2.6000000E+05  5.0468247E-13
  2.7000000E+05  4.0951688E-13
  2.8000000E+05  3.3453700E-13
  2.9000000E+05  2.7500493E-13
  3.0000000E+05  2.2739735E-13
  3.1000000E+05  1.8906900E-13
  3.2000000E+05  1.5801598E-13
  3.3000000E+05  1.3270764E-13
  3.4000000E+05  1.1196570E-13
  3.5000000E+05  9.4876416E-14
  3.6000000E+05  8.0726266E-14
  3.7000000E+05  6.8954391E-14
  3.8000000E+05  5.9117197E-14
  3.9000000E+05  5.0861766E-14
  4.0000000E+05  4.3905747E-14
  4.1000000E+05  3.8022051E-14
  4.2000000E+05  3.3027113E-14
  4.3000000E+05  2.8771838E-14
  4.4000000E+05  2.5134569E-14
  4.5000000E+05  2.2015594E-14
  4.6000000E+05  1.9332856E-14
  4.7000000E+05  1.7018561E-14
  4.8000000E+05  1.5016485E-14
  5.0000000E+05  1.1769476E-14
  5.1250000E+05  1.0150378E-14
  5.2500000E+05  8.7812611E-15
  5.3750000E+05  7.6193959E-15
  5.5000000E+05  6.6300477E-15
  5.6250000E+05  5.7848463E-15
  5.7500000E+05  5.0605259E-15
  5.8750000E+05  4.4379351E-15
  6.0000000E+05  3.9012475E-15
  6.1250000E+05  3.4373348E-15
  6.2500000E+05  3.0352688E-15
  6.3750000E+05  2.6859218E-15
  6.5000000E+05  2.3816418E-15
  6.6250000E+05  2.1159934E-15
  6.7500000E+05  1.8835474E-15
  6.8750000E+05  1.6797107E-15
  7.0000000E+05  1.5005846E-15
  7.1250000E+05  1.3428504E-15
  7.2500000E+05  1.2036785E-15
  7.5000000E+05  9.7169009E-16
  7.7500000E+05  7.8910254E-16
  8.0000000E+05  6.4442497E-16
  8.2500000E+05  5.2907024E-16
  8.5000000E+05  4.3655254E-16
  8.7500000E+05  3.6193462E-16
  9.0000000E+05  3.0141961E-16
  9.2500000E+05  2.5207717E-16
  9.5000000E+05  2.1164140E-16
  9.7500000E+05  1.7834828E-16
  1.0000000E+06  1.5082917E-16
  1.0250000E+06  1.2801313E-16
  1.0500000E+06  1.0903830E-16
  1.0750000E+06  9.3208643E-17
  
  
#  59  17  O1  EION =  4.100000000E+01 eV   248
#  S(0) = 3.752234E-01
  3.6446223E-01  0.0000000E+00
  3.6446223E+01  0.0000000E+00
  3.6446223E+01  6.9793478E-04
  4.1000000E+01  6.9793478E-04
  4.1002721E+01  6.9793478E-04
  4.1352585E+01  7.0650448E-04
  4.1702449E+01  7.1528458E-04
  4.2052313E+01  7.2424012E-04
  4.2402177E+01  7.3334000E-04
  4.3101905E+01  7.5186562E-04
  4.3801633E+01  7.7067652E-04
  4.5201088E+01  8.0860614E-04
  4.6600544E+01  8.4630135E-04
  4.8000000E+01  8.8323456E-04
  5.0000000E+01  9.3401587E-04
  5.2500000E+01  9.9326804E-04
  5.5000000E+01  1.0469892E-03
  5.7500000E+01  1.0945366E-03
  6.0000000E+01  1.1354680E-03
  6.5000000E+01  1.1967563E-03
  6.7500000E+01  1.2172999E-03
  7.0000000E+01  1.2315824E-03
  7.2500000E+01  1.2401699E-03
  7.5000000E+01  1.2437345E-03
  8.0000000E+01  1.2386763E-03
  8.5000000E+01  1.2219542E-03
  9.0000000E+01  1.1981172E-03
  9.5000000E+01  1.1703459E-03
  1.0000000E+02  1.1405803E-03
  1.0500000E+02  1.1098447E-03
  1.1000000E+02  1.0786135E-03
  1.1500000E+02  1.0471097E-03
  1.2000000E+02  1.0154637E-03
  1.2500000E+02  9.8384510E-04
  1.3000000E+02  9.5245236E-04
  1.3500000E+02  9.2153305E-04
  1.4000000E+02  8.9132669E-04
  1.4500000E+02  8.6203450E-04
  1.5000000E+02  8.3381981E-04
  1.6000000E+02  7.8090834E-04
  1.7000000E+02  7.3266527E-04
  1.8000000E+02  6.8859403E-04
  1.9000000E+02  6.4811203E-04
  2.0000000E+02  6.1074260E-04
  2.1000000E+02  5.7623472E-04
  2.2000000E+02  5.4443418E-04
  2.3000000E+02  5.1520211E-04
  2.4000000E+02  4.8838172E-04
  2.5000000E+02  4.6373267E-04
  2.6000000E+02  4.4099934E-04
  2.7000000E+02  4.1995738E-04
  2.8000000E+02  4.0040556E-04
  2.9000000E+02  3.8217874E-04
  3.0000000E+02  3.6517143E-04
  3.1000000E+02  3.4930659E-04
  3.2000000E+02  3.3450670E-04
  3.4000000E+02  3.0776474E-04
  3.6000000E+02  2.8431191E-04
  3.8000000E+02  2.6356397E-04
  4.0000000E+02  2.4505085E-04
  4.2000000E+02  2.2848847E-04
  4.4000000E+02  2.1365330E-04
  4.6000000E+02  2.0030539E-04
  4.8000000E+02  1.8822804E-04
  5.0000000E+02  1.7725197E-04
  5.2500000E+02  1.6488004E-04
  5.5000000E+02  1.5380729E-04
  5.7500000E+02  1.4385910E-04
  6.0000000E+02  1.3488898E-04
  6.5000000E+02  1.1938132E-04
  6.7500000E+02  1.1263983E-04
  7.0000000E+02  1.0646961E-04
  7.2500000E+02  1.0080867E-04
  7.5000000E+02  9.5602483E-05
  8.0000000E+02  8.6363190E-05
  8.5000000E+02  7.8429437E-05
  9.0000000E+02  7.1559140E-05
  9.5000000E+02  6.5566497E-05
  1.0000000E+03  6.0307627E-05
  1.0500000E+03  5.5667130E-05
  1.1000000E+03  5.1549278E-05
  1.1500000E+03  4.7875920E-05
  1.2000000E+03  4.4584200E-05
  1.2500000E+03  4.1622858E-05
  1.3000000E+03  3.8948999E-05
  1.3500000E+03  3.6526456E-05
  1.4000000E+03  3.4324582E-05
  1.4500000E+03  3.2317263E-05
  1.5000000E+03  3.0482095E-05
  1.6000000E+03  2.7253772E-05
  1.7000000E+03  2.4514779E-05
  1.8000000E+03  2.2170764E-05
  1.9000000E+03  2.0149056E-05
  2.0000000E+03  1.8392930E-05
  2.1000000E+03  1.6857661E-05
  2.2000000E+03  1.5507598E-05
  2.3000000E+03  1.4314008E-05
  2.4000000E+03  1.3253479E-05
  2.5000000E+03  1.2306827E-05
  2.6000000E+03  1.1458222E-05
  2.7000000E+03  1.0694504E-05
  2.8000000E+03  1.0004660E-05
  2.9000000E+03  9.3794082E-06
  3.0000000E+03  8.8108776E-06
  3.1000000E+03  8.2923677E-06
  3.2000000E+03  7.8181446E-06
  3.4000000E+03  6.9835024E-06
  3.6000000E+03  6.2749329E-06
  3.8000000E+03  5.6681729E-06
  4.0000000E+03  5.1445543E-06
  4.2000000E+03  4.6895156E-06
  4.4000000E+03  4.2915603E-06
  4.6000000E+03  3.9415093E-06
  4.8000000E+03  3.6319574E-06
  5.0000000E+03  3.3568820E-06
  5.2500000E+03  3.0540746E-06
  5.5000000E+03  2.7896564E-06
  5.7500000E+03  2.5574003E-06
  6.0000000E+03  2.3522953E-06
  6.5000000E+03  2.0080008E-06
  6.7500000E+03  1.8627272E-06
  7.0000000E+03  1.7321654E-06
  7.2500000E+03  1.6144029E-06
  7.5000000E+03  1.5078297E-06
  7.7500000E+03  1.4110816E-06
  8.0000000E+03  1.3229967E-06
  8.2500000E+03  1.2425802E-06
  8.5000000E+03  1.1689763E-06
  9.0000000E+03  1.0393444E-06
  9.5000000E+03  9.2926941E-07
  1.0000000E+04  8.3505757E-07
  1.0500000E+04  7.5384379E-07
  1.1000000E+04  6.8337844E-07
  1.1500000E+04  6.2187556E-07
  1.2000000E+04  5.6790285E-07
  1.2500000E+04  5.2030125E-07
  1.3000000E+04  4.7812454E-07
  1.3500000E+04  4.4059439E-07
  1.4000000E+04  4.0706610E-07
  1.4500000E+04  3.7700165E-07
  1.5000000E+04  3.4994945E-07
  1.5500000E+04  3.2552865E-07
  1.6000000E+04  3.0341613E-07
  1.6500000E+04  2.8333636E-07
  1.7000000E+04  2.6505336E-07
  1.8000000E+04  2.3309322E-07
  1.9000000E+04  2.0621690E-07
  2.0000000E+04  1.8342550E-07
  2.1000000E+04  1.6395211E-07
  2.2000000E+04  1.4720007E-07
  2.3000000E+04  1.3269957E-07
  2.4000000E+04  1.2007687E-07
  2.5000000E+04  1.0903157E-07
  2.6000000E+04  9.9320294E-08
  2.7000000E+04  9.0744147E-08
  2.8000000E+04  8.3139328E-08
  2.9000000E+04  7.6370045E-08
  3.0000000E+04  7.0322998E-08
  3.1000000E+04  6.4903073E-08
  3.2000000E+04  6.0029964E-08
  3.3000000E+04  5.5635515E-08
  3.4000000E+04  5.1661648E-08
  3.5000000E+04  4.8058642E-08
  3.6000000E+04  4.4783754E-08
  3.8000000E+04  3.9075662E-08
  4.0000000E+04  3.4296857E-08
  4.2000000E+04  3.0264240E-08
  4.4000000E+04  2.6836699E-08
  4.6000000E+04  2.3904298E-08
  4.8000000E+04  2.1380455E-08
  5.0000000E+04  1.9196255E-08
  5.2500000E+04  1.6860360E-08
  5.5000000E+04  1.4883874E-08
  5.7500000E+04  1.3200303E-08
  5.8750000E+04  1.2451586E-08
  6.0000000E+04  1.1757429E-08
  6.2500000E+04  1.0513848E-08
  6.5000000E+04  9.4364373E-09
  6.7500000E+04  8.4984777E-09
  7.0000000E+04  7.6782448E-09
  7.2500000E+04  6.9579461E-09
  7.5000000E+04  6.3229160E-09
  7.7500000E+04  5.7609955E-09
  8.0000000E+04  5.2620473E-09
  8.2500000E+04  4.8175750E-09
  8.5000000E+04  4.4204173E-09
  8.7500000E+04  4.0645099E-09
  9.0000000E+04  3.7446940E-09
  9.2500000E+04  3.4565624E-09
  9.5000000E+04  3.1963352E-09
  9.7500000E+04  2.9607585E-09
  1.0000000E+05  2.7470214E-09
  1.0250000E+05  2.5526869E-09
  1.0500000E+05  2.3756355E-09
  1.1000000E+05  2.0662139E-09
  1.1500000E+05  1.8065381E-09
  1.2000000E+05  1.5871514E-09
  1.2500000E+05  1.4006591E-09
  1.3000000E+05  1.2412267E-09
  1.3500000E+05  1.1042090E-09
  1.4000000E+05  9.8587607E-10
  1.4500000E+05  8.8321089E-10
  1.5000000E+05  7.9375624E-10
  1.5500000E+05  7.1549800E-10
  1.6000000E+05  6.4677579E-10
  1.6500000E+05  5.8621307E-10
  1.7000000E+05  5.3266187E-10
  1.7500000E+05  4.8516003E-10
  1.8000000E+05  4.4289764E-10
  1.8500000E+05  4.0518970E-10
  1.9000000E+05  3.7145428E-10
  1.9500000E+05  3.4119506E-10
  2.0000000E+05  3.1398707E-10
  2.0500000E+05  2.8946510E-10
  2.1000000E+05  2.6731437E-10
  2.1500000E+05  2.4726261E-10
  2.2000000E+05  2.2907362E-10
  2.2500000E+05  2.1254203E-10
  2.3000000E+05  1.9748862E-10
  2.4000000E+05  1.7120805E-10
  2.5000000E+05  1.4919166E-10
  2.6000000E+05  1.3063073E-10
  2.7000000E+05  1.1489073E-10
  2.8000000E+05  1.0146962E-10
  2.9000000E+05  8.9967045E-11
  3.0000000E+05  8.0061373E-11
  3.1000000E+05  7.1492414E-11
  3.2000000E+05  6.4048409E-11
  3.3000000E+05  5.7555943E-11
  3.4000000E+05  5.1872099E-11
  3.5000000E+05  4.6878447E-11
  3.6000000E+05  4.2476282E-11
  3.7000000E+05  3.8583010E-11
  3.8000000E+05  3.5129244E-11
  3.9000000E+05  3.2056440E-11
  4.0000000E+05  2.9315052E-11
  4.1000000E+05  2.6862959E-11
  4.2000000E+05  2.4664165E-11
  4.3000000E+05  2.2687802E-11
  4.4000000E+05  2.0907284E-11
  4.5000000E+05  1.9299540E-11
  4.6000000E+05  1.7844591E-11
  4.7000000E+05  1.6525137E-11
  4.8000000E+05  1.5326142E-11
  5.0000000E+05  1.3239009E-11
  5.1250000E+05  1.2114954E-11
  5.2500000E+05  1.1109126E-11
  5.3750000E+05  1.0207122E-11
  
  
#  59  18  O2  EION =  2.700000000E+01 eV   284
#  S(0) = 2.370289E+00
  1.3500000E-01  0.0000000E+00
  1.3500000E+01  0.0000000E+00
  1.3500000E+01  1.1962260E-01
  2.7000000E+01  1.1962260E-01
  2.7000000E+01  4.0948662E-02
  2.7002721E+01  4.0948662E-02
  2.7102653E+01  4.0689542E-02
  2.7202585E+01  4.0422716E-02
  2.7302517E+01  4.0149190E-02
  2.7402449E+01  3.9869854E-02
  2.7602313E+01  3.9296897E-02
  2.7802177E+01  3.8709373E-02
  2.8201905E+01  3.7507660E-02
  2.8601633E+01  3.6291368E-02
  2.9401088E+01  3.3879808E-02
  3.0200544E+01  3.1556021E-02
  3.1000000E+01  2.9354731E-02
  3.2000000E+01  2.6792293E-02
  3.4000000E+01  2.2304345E-02
  3.6000000E+01  1.8596583E-02
  3.8000000E+01  1.5560080E-02
  4.0000000E+01  1.3085308E-02
  4.2000000E+01  1.1072038E-02
  4.4000000E+01  9.4327650E-03
  4.5000000E+01  8.7298199E-03
  4.6000000E+01  8.0938268E-03
  4.7000000E+01  7.5176461E-03
  4.8000000E+01  6.9949021E-03
  5.0000000E+01  6.0875858E-03
  5.1250000E+01  5.6004239E-03
  5.2500000E+01  5.1653087E-03
  5.3750000E+01  4.7756696E-03
  5.5000000E+01  4.4258488E-03
  5.7500000E+01  3.8269635E-03
  5.8750000E+01  3.5701219E-03
  6.0000000E+01  3.3373924E-03
  6.2500000E+01  2.9338468E-03
  6.5000000E+01  2.5987610E-03
  6.7500000E+01  2.3186925E-03
  7.0000000E+01  2.0832619E-03
  7.2500000E+01  1.8842808E-03
  7.5000000E+01  1.7152611E-03
  7.7500000E+01  1.5709848E-03
  8.0000000E+01  1.4472054E-03
  8.2500000E+01  1.3404857E-03
  8.5000000E+01  1.2479941E-03
  8.7500000E+01  1.1673978E-03
  9.0000000E+01  1.0968070E-03
  9.2500000E+01  1.0346420E-03
  9.5000000E+01  9.7960626E-04
  9.7500000E+01  9.3064323E-04
  1.0000000E+02  8.8687441E-04
  1.0250000E+02  8.4757238E-04
  1.0500000E+02  8.1213473E-04
  1.1000000E+02  7.5092903E-04
  1.1500000E+02  7.0012829E-04
  1.2000000E+02  6.5745801E-04
  1.2500000E+02  6.2122550E-04
  1.3000000E+02  5.9013250E-04
  1.3500000E+02  5.6314936E-04
  1.4000000E+02  5.3948359E-04
  1.4500000E+02  5.1849559E-04
  1.5000000E+02  4.9968383E-04
  1.5500000E+02  4.8266098E-04
  1.6000000E+02  4.6712650E-04
  1.6500000E+02  4.5284117E-04
  1.7000000E+02  4.3961911E-04
  1.8000000E+02  4.1582267E-04
  1.9000000E+02  3.9487453E-04
  2.0000000E+02  3.7618447E-04
  2.1000000E+02  3.5932630E-04
  2.2000000E+02  3.4398557E-04
  2.3000000E+02  3.2992205E-04
  2.4000000E+02  3.1695160E-04
  2.5000000E+02  3.0492680E-04
  2.6000000E+02  2.9372200E-04
  2.7000000E+02  2.8323184E-04
  2.8000000E+02  2.7337267E-04
  2.9000000E+02  2.6408250E-04
  3.0000000E+02  2.5530957E-04
  3.1000000E+02  2.4701089E-04
  3.2000000E+02  2.3915433E-04
  3.4000000E+02  2.2465340E-04
  3.6000000E+02  2.1156456E-04
  3.8000000E+02  1.9965403E-04
  4.0000000E+02  1.8876434E-04
  4.2000000E+02  1.7878612E-04
  4.4000000E+02  1.6962159E-04
  4.6000000E+02  1.6118296E-04
  4.8000000E+02  1.5339062E-04
  5.0000000E+02  1.4616733E-04
  5.2500000E+02  1.3784026E-04
  5.5000000E+02  1.3021181E-04
  5.7500000E+02  1.2321624E-04
  6.0000000E+02  1.1678763E-04
  6.5000000E+02  1.0536439E-04
  6.7500000E+02  1.0026745E-04
  7.0000000E+02  9.5531941E-05
  7.2500000E+02  9.1126948E-05
  7.5000000E+02  8.7021462E-05
  8.0000000E+02  7.9594973E-05
  8.5000000E+02  7.3063218E-05
  9.0000000E+02  6.7288070E-05
  9.5000000E+02  6.2158072E-05
  1.0000000E+03  5.7580866E-05
  1.0500000E+03  5.3479373E-05
  1.1000000E+03  4.9788251E-05
  1.1500000E+03  4.6453355E-05
  1.2000000E+03  4.3430575E-05
  1.2500000E+03  4.0682871E-05
  1.3000000E+03  3.8178419E-05
  1.3500000E+03  3.5889710E-05
  1.4000000E+03  3.3792980E-05
  1.4500000E+03  3.1867593E-05
  1.5000000E+03  3.0095529E-05
  1.6000000E+03  2.6950476E-05
  1.7000000E+03  2.4254318E-05
  1.8000000E+03  2.1926935E-05
  1.9000000E+03  1.9904932E-05
  2.0000000E+03  1.8137730E-05
  2.1000000E+03  1.6584863E-05
  2.2000000E+03  1.5213628E-05
  2.3000000E+03  1.3997243E-05
  2.4000000E+03  1.2913548E-05
  2.5000000E+03  1.1944188E-05
  2.6000000E+03  1.1073887E-05
  2.7000000E+03  1.0289846E-05
  2.8000000E+03  9.5812562E-06
  2.9000000E+03  8.9389209E-06
  3.0000000E+03  8.3549816E-06
  3.1000000E+03  7.8227063E-06
  3.2000000E+03  7.3363025E-06
  3.4000000E+03  6.4817470E-06
  3.6000000E+03  5.7586014E-06
  3.8000000E+03  5.1418651E-06
  4.0000000E+03  4.6121653E-06
  4.2000000E+03  4.1542984E-06
  4.4000000E+03  3.7562039E-06
  4.6000000E+03  3.4082210E-06
  4.8000000E+03  3.1025387E-06
  5.0000000E+03  2.8327913E-06
  5.2500000E+03  2.5382642E-06
  5.5000000E+03  2.2835048E-06
  5.7500000E+03  2.0619184E-06
  5.8750000E+03  1.9618655E-06
  6.0000000E+03  1.8682007E-06
  6.2500000E+03  1.6980487E-06
  6.5000000E+03  1.5479454E-06
  6.7500000E+03  1.4149944E-06
  7.0000000E+03  1.2967931E-06
  7.2500000E+03  1.1913376E-06
  7.5000000E+03  1.0969457E-06
  7.7500000E+03  1.0121973E-06
  8.0000000E+03  9.3588739E-07
  8.2500000E+03  8.6698918E-07
  8.5000000E+03  8.0462318E-07
  8.7500000E+03  7.4803274E-07
  9.0000000E+03  6.9656462E-07
  9.2500000E+03  6.4965272E-07
  9.5000000E+03  6.0680460E-07
  1.0000000E+04  5.3163418E-07
  1.0500000E+04  4.6821308E-07
  1.1000000E+04  4.1434043E-07
  1.1500000E+04  3.6829209E-07
  1.2000000E+04  3.2870404E-07
  1.2500000E+04  2.9448788E-07
  1.3000000E+04  2.6476759E-07
  1.3500000E+04  2.3883285E-07
  1.4000000E+04  2.1610371E-07
  1.4500000E+04  1.9610334E-07
  1.5000000E+04  1.7843731E-07
  1.5500000E+04  1.6277759E-07
  1.6000000E+04  1.4884978E-07
  1.6500000E+04  1.3642319E-07
  1.7000000E+04  1.2530291E-07
  1.7500000E+04  1.1532356E-07
  1.8000000E+04  1.0634419E-07
  1.8500000E+04  9.8244182E-08
  1.9000000E+04  9.0919860E-08
  1.9500000E+04  8.4281818E-08
  2.0000000E+04  7.8252689E-08
  2.0500000E+04  7.2765304E-08
  2.1000000E+04  6.7761130E-08
  2.2000000E+04  5.9004080E-08
  2.3000000E+04  5.1642920E-08
  2.4000000E+04  4.5414867E-08
  2.5000000E+04  4.0113819E-08
  2.6000000E+04  3.5576685E-08
  2.7000000E+04  3.1673293E-08
  2.8000000E+04  2.8298919E-08
  2.9000000E+04  2.5368689E-08
  3.0000000E+04  2.2813366E-08
  3.1000000E+04  2.0576121E-08
  3.2000000E+04  1.8610023E-08
  3.3000000E+04  1.6876100E-08
  3.4000000E+04  1.5341829E-08
  3.5000000E+04  1.3979937E-08
  3.6000000E+04  1.2767439E-08
  3.7000000E+04  1.1684882E-08
  3.8000000E+04  1.0715733E-08
  3.9000000E+04  9.8458864E-09
  4.0000000E+04  9.0632621E-09
  4.1000000E+04  8.3574754E-09
  4.2000000E+04  7.7195686E-09
  4.3000000E+04  7.1417893E-09
  4.4000000E+04  6.6174077E-09
  4.5000000E+04  6.1405658E-09
  4.6000000E+04  5.7061483E-09
  4.7000000E+04  5.3096748E-09
  4.8000000E+04  4.9472111E-09
  5.0000000E+04  4.3108673E-09
  5.1250000E+04  3.9649047E-09
  5.2500000E+04  3.6530792E-09
  5.3750000E+04  3.3714073E-09
  5.5000000E+04  3.1164401E-09
  5.7500000E+04  2.6750269E-09
  5.8750000E+04  2.4836942E-09
  6.0000000E+04  2.3091897E-09
  6.2500000E+04  2.0038691E-09
  6.5000000E+04  1.7474048E-09
  6.7500000E+04  1.5306842E-09
  7.0000000E+04  1.3465236E-09
  7.2500000E+04  1.1892142E-09
  7.5000000E+04  1.0541848E-09
  7.7500000E+04  9.3774915E-10
  8.0000000E+04  8.3691488E-10
  8.2500000E+04  7.4923800E-10
  8.5000000E+04  6.7271050E-10
  8.7500000E+04  6.0567351E-10
  9.0000000E+04  5.4674946E-10
  9.2500000E+04  4.9478877E-10
  9.5000000E+04  4.4882767E-10
  9.7500000E+04  4.0805461E-10
  1.0000000E+05  3.7178342E-10
  1.0250000E+05  3.3943168E-10
  1.0500000E+05  3.1050299E-10
  1.0750000E+05  2.8457275E-10
  1.1000000E+05  2.6127652E-10
  1.1250000E+05  2.4030051E-10
  1.1500000E+05  2.2137365E-10
  1.1750000E+05  2.0426106E-10
  1.2000000E+05  1.8875866E-10
  1.2250000E+05  1.7468862E-10
  1.2500000E+05  1.6189560E-10
  1.3000000E+05  1.3961313E-10
  1.3500000E+05  1.2100870E-10
  1.4000000E+05  1.0538012E-10
  1.4500000E+05  9.2176437E-11
  1.5000000E+05  8.0961813E-11
  1.5500000E+05  7.1388891E-11
  1.6000000E+05  6.3178918E-11
  1.6500000E+05  5.6106716E-11
  1.7000000E+05  4.9989191E-11
  1.7500000E+05  4.4676602E-11
  1.8000000E+05  4.0045817E-11
  1.8500000E+05  3.5995050E-11
  1.9000000E+05  3.2439744E-11
  1.9500000E+05  2.9309326E-11
  2.0000000E+05  2.6544636E-11
  2.0500000E+05  2.4095875E-11
  2.1000000E+05  2.1920943E-11
  2.1500000E+05  1.9984116E-11
  2.2000000E+05  1.8254966E-11
  2.2500000E+05  1.6707490E-11
  2.3000000E+05  1.5319389E-11
  2.3500000E+05  1.4071477E-11
  2.4000000E+05  1.2947201E-11
  2.4500000E+05  1.1932230E-11
  2.5000000E+05  1.1014132E-11
  2.5500000E+05  1.0182086E-11
  2.6000000E+05  9.4266502E-12
  2.6500000E+05  8.7395625E-12
  2.7000000E+05  8.1135778E-12
  2.8000000E+05  7.0201973E-12
  2.9000000E+05  6.1040539E-12
  3.0000000E+05  5.3319244E-12
  3.1000000E+05  4.6776007E-12
  3.2000000E+05  4.1202447E-12
  3.3000000E+05  3.6431721E-12
  3.4000000E+05  3.2329444E-12
  3.5000000E+05  2.8786705E-12
  3.6000000E+05  2.5714842E-12
  3.7000000E+05  2.3041148E-12
  3.8000000E+05  2.0705609E-12
  
  
#  59  19  O3  EION =  2.400000000E+01 eV   288
#  S(0) = 5.647494E+00
  1.2000000E-01  0.0000000E+00
  1.2000000E+01  0.0000000E+00
  1.2000000E+01  3.4533809E-01
  2.4000000E+01  3.4533809E-01
  2.4000000E+01  8.4720059E-02
  2.4002721E+01  8.4720059E-02
  2.4152585E+01  8.3554434E-02
  2.4302449E+01  8.2373236E-02
  2.4452313E+01  8.1182203E-02
  2.4602177E+01  7.9986101E-02
  2.4901905E+01  7.7593941E-02
  2.5201633E+01  7.5221167E-02
  2.5801088E+01  7.0595590E-02
  2.6400544E+01  6.6187898E-02
  2.7000000E+01  6.2030247E-02
  2.8000000E+01  5.5667905E-02
  2.9000000E+01  4.9995092E-02
  3.0000000E+01  4.4954609E-02
  3.1000000E+01  4.0482542E-02
  3.2000000E+01  3.6517221E-02
  3.3000000E+01  3.3001980E-02
  3.4000000E+01  2.9885648E-02
  3.5000000E+01  2.7122330E-02
  3.6000000E+01  2.4670948E-02
  3.7000000E+01  2.2494829E-02
  3.8000000E+01  2.0561361E-02
  3.9000000E+01  1.8841507E-02
  4.0000000E+01  1.7309572E-02
  4.1000000E+01  1.5942907E-02
  4.2000000E+01  1.4721515E-02
  4.3000000E+01  1.3627917E-02
  4.4000000E+01  1.2646749E-02
  4.5000000E+01  1.1764628E-02
  4.6000000E+01  1.0969857E-02
  4.7000000E+01  1.0252237E-02
  4.8000000E+01  9.6029020E-03
  5.0000000E+01  8.4790698E-03
  5.1250000E+01  7.8770403E-03
  5.2500000E+01  7.3399898E-03
  5.3750000E+01  6.8595683E-03
  5.5000000E+01  6.4286327E-03
  5.7500000E+01  5.6918031E-03
  5.8750000E+01  5.3762484E-03
  6.0000000E+01  5.0905732E-03
  6.2500000E+01  4.5959579E-03
  6.5000000E+01  4.1859952E-03
  6.7500000E+01  3.8437875E-03
  7.0000000E+01  3.5561690E-03
  7.2500000E+01  3.3126878E-03
  7.5000000E+01  3.1051214E-03
  7.7500000E+01  2.9267578E-03
  8.0000000E+01  2.7723228E-03
  8.2500000E+01  2.6375073E-03
  8.5000000E+01  2.5188402E-03
  8.7500000E+01  2.4135767E-03
  9.0000000E+01  2.3194756E-03
  9.2500000E+01  2.2347375E-03
  9.5000000E+01  2.1579213E-03
  1.0000000E+02  2.0236528E-03
  1.0500000E+02  1.9097215E-03
  1.1000000E+02  1.8114592E-03
  1.1500000E+02  1.7255543E-03
  1.2000000E+02  1.6495576E-03
  1.2500000E+02  1.5816114E-03
  1.3000000E+02  1.5202372E-03
  1.3500000E+02  1.4642793E-03
  1.4000000E+02  1.4128366E-03
  1.4500000E+02  1.3651987E-03
  1.5000000E+02  1.3208067E-03
  1.6000000E+02  1.2401717E-03
  1.7000000E+02  1.1684632E-03
  1.8000000E+02  1.1040356E-03
  1.9000000E+02  1.0456816E-03
  2.0000000E+02  9.9247106E-04
  2.1000000E+02  9.4370586E-04
  2.2000000E+02  8.9885360E-04
  2.3000000E+02  8.5747805E-04
  2.4000000E+02  8.1921959E-04
  2.5000000E+02  7.8375384E-04
  2.6000000E+02  7.5075875E-04
  2.7000000E+02  7.1995495E-04
  2.8000000E+02  6.9111630E-04
  2.9000000E+02  6.6406065E-04
  3.0000000E+02  6.3862980E-04
  3.1000000E+02  6.1469739E-04
  3.2000000E+02  5.9216462E-04
  3.4000000E+02  5.5092518E-04
  3.6000000E+02  5.1411461E-04
  3.8000000E+02  4.8100436E-04
  4.0000000E+02  4.5108376E-04
  4.2000000E+02  4.2396383E-04
  4.4000000E+02  3.9931094E-04
  4.6000000E+02  3.7683776E-04
  4.8000000E+02  3.5628286E-04
  5.0000000E+02  3.3740026E-04
  5.2500000E+02  3.1584321E-04
  5.5000000E+02  2.9630162E-04
  5.7500000E+02  2.7855627E-04
  6.0000000E+02  2.6239493E-04
  6.5000000E+02  2.3403400E-04
  6.7500000E+02  2.2153465E-04
  7.0000000E+02  2.1000914E-04
  7.2500000E+02  1.9936382E-04
  7.5000000E+02  1.8950783E-04
  8.0000000E+02  1.7184348E-04
  8.5000000E+02  1.5648876E-04
  9.0000000E+02  1.4305940E-04
  9.5000000E+02  1.3124901E-04
  1.0000000E+03  1.2080784E-04
  1.0500000E+03  1.1153102E-04
  1.1000000E+03  1.0324819E-04
  1.1500000E+03  9.5820071E-05
  1.2000000E+03  8.9134002E-05
  1.2500000E+03  8.3096119E-05
  1.3000000E+03  7.7626662E-05
  1.3500000E+03  7.2657428E-05
  1.4000000E+03  6.8130069E-05
  1.4500000E+03  6.3994357E-05
  1.5000000E+03  6.0206808E-05
  1.6000000E+03  5.3530691E-05
  1.7000000E+03  4.7856657E-05
  1.8000000E+03  4.2997565E-05
  1.9000000E+03  3.8806957E-05
  2.0000000E+03  3.5169248E-05
  2.1000000E+03  3.1992983E-05
  2.2000000E+03  2.9204967E-05
  2.3000000E+03  2.6745713E-05
  2.4000000E+03  2.4566350E-05
  2.5000000E+03  2.2626699E-05
  2.6000000E+03  2.0893574E-05
  2.7000000E+03  1.9339356E-05
  2.8000000E+03  1.7940849E-05
  2.9000000E+03  1.6678417E-05
  3.0000000E+03  1.5535362E-05
  3.1000000E+03  1.4497455E-05
  3.2000000E+03  1.3552512E-05
  3.4000000E+03  1.1901032E-05
  3.6000000E+03  1.0512853E-05
  3.8000000E+03  9.3363639E-06
  4.0000000E+03  8.3318677E-06
  4.2000000E+03  7.4684259E-06
  4.4000000E+03  6.7216579E-06
  4.6000000E+03  6.0721555E-06
  4.8000000E+03  5.5043203E-06
  5.0000000E+03  5.0055114E-06
  5.2500000E+03  4.4635174E-06
  5.5000000E+03  3.9971203E-06
  5.7500000E+03  3.5934425E-06
  5.8750000E+03  3.4118207E-06
  6.0000000E+03  3.2421829E-06
  6.2500000E+03  2.9350296E-06
  6.5000000E+03  2.6652244E-06
  6.7500000E+03  2.4272290E-06
  7.0000000E+03  2.2164709E-06
  7.2500000E+03  2.0291523E-06
  7.5000000E+03  1.8620994E-06
  7.7500000E+03  1.7126431E-06
  8.0000000E+03  1.5785279E-06
  8.2500000E+03  1.4578393E-06
  8.5000000E+03  1.3489430E-06
  8.7500000E+03  1.2504384E-06
  9.0000000E+03  1.1611204E-06
  9.2500000E+03  1.0799481E-06
  9.5000000E+03  1.0060191E-06
  1.0000000E+04  8.7685016E-07
  1.0500000E+04  7.6844610E-07
  1.1000000E+04  6.7682599E-07
  1.1500000E+04  5.9888851E-07
  1.2000000E+04  5.3219320E-07
  1.2500000E+04  4.7480231E-07
  1.3000000E+04  4.2516362E-07
  1.3500000E+04  3.8202417E-07
  1.4000000E+04  3.4436554E-07
  1.4500000E+04  3.1135393E-07
  1.5000000E+04  2.8230247E-07
  1.5500000E+04  2.5664210E-07
  1.6000000E+04  2.3389856E-07
  1.6500000E+04  2.1367450E-07
  1.7000000E+04  1.9563545E-07
  1.7500000E+04  1.7949852E-07
  1.8000000E+04  1.6502343E-07
  1.8500000E+04  1.5200521E-07
  1.9000000E+04  1.4026824E-07
  1.9500000E+04  1.2966154E-07
  2.0000000E+04  1.2005480E-07
  2.0500000E+04  1.1133525E-07
  2.1000000E+04  1.0340486E-07
  2.2000000E+04  8.9580557E-08
  2.3000000E+04  7.8018467E-08
  2.4000000E+04  6.8283541E-08
  2.5000000E+04  6.0036272E-08
  2.6000000E+04  5.3009281E-08
  2.7000000E+04  4.6990139E-08
  2.8000000E+04  4.1808694E-08
  2.9000000E+04  3.7327618E-08
  3.0000000E+04  3.3435347E-08
  3.1000000E+04  3.0040677E-08
  3.2000000E+04  2.7068580E-08
  3.3000000E+04  2.4456992E-08
  3.4000000E+04  2.2154305E-08
  3.5000000E+04  2.0117394E-08
  3.6000000E+04  1.8310036E-08
  3.7000000E+04  1.6701677E-08
  3.8000000E+04  1.5266437E-08
  3.9000000E+04  1.3982304E-08
  4.0000000E+04  1.2830488E-08
  4.1000000E+04  1.1794888E-08
  4.2000000E+04  1.0861654E-08
  4.3000000E+04  1.0018835E-08
  4.4000000E+04  9.2560859E-09
  4.5000000E+04  8.5644246E-09
  4.6000000E+04  7.9360293E-09
  4.7000000E+04  7.3640678E-09
  4.8000000E+04  6.8425561E-09
  5.0000000E+04  5.9304958E-09
  5.1250000E+04  5.4366992E-09
  5.2500000E+04  4.9930063E-09
  5.3750000E+04  4.5934382E-09
  5.5000000E+04  4.2328336E-09
  5.7500000E+04  3.6112249E-09
  5.8750000E+04  3.3429582E-09
  6.0000000E+04  3.0989704E-09
  6.2500000E+04  2.6738055E-09
  6.5000000E+04  2.3185808E-09
  6.7500000E+04  2.0199615E-09
  7.0000000E+04  1.7674873E-09
  7.2500000E+04  1.5528847E-09
  7.5000000E+04  1.3695592E-09
  7.7500000E+04  1.2122172E-09
  8.0000000E+04  1.0765805E-09
  8.2500000E+04  9.5916974E-10
  8.5000000E+04  8.5713821E-10
  8.7500000E+04  7.6814372E-10
  9.0000000E+04  6.9024871E-10
  9.2500000E+04  6.2184249E-10
  9.5000000E+04  5.6157993E-10
  9.7500000E+04  5.0833263E-10
  1.0000000E+05  4.6115002E-10
  1.0250000E+05  4.1922804E-10
  1.0500000E+05  3.8188385E-10
  1.0750000E+05  3.4853544E-10
  1.1000000E+05  3.1868496E-10
  1.1250000E+05  2.9190515E-10
  1.1500000E+05  2.6782815E-10
  1.1750000E+05  2.4613624E-10
  1.2000000E+05  2.2655423E-10
  1.2250000E+05  2.0884307E-10
  1.2500000E+05  1.9279455E-10
  1.2750000E+05  1.7822686E-10
  1.3000000E+05  1.6498083E-10
  1.3250000E+05  1.5291678E-10
  1.3500000E+05  1.4191183E-10
  1.4000000E+05  1.2265857E-10
  1.4500000E+05  1.0649629E-10
  1.5000000E+05  9.2854869E-11
  1.5500000E+05  8.1282380E-11
  1.6000000E+05  7.1418010E-11
  1.6500000E+05  6.2971740E-11
  1.7000000E+05  5.5708980E-11
  1.7500000E+05  4.9438837E-11
  1.8000000E+05  4.4005076E-11
  1.8500000E+05  3.9279163E-11
  1.9000000E+05  3.5154840E-11
  1.9500000E+05  3.1543846E-11
  2.0000000E+05  2.8372538E-11
  2.0500000E+05  2.5579206E-11
  2.1000000E+05  2.3111913E-11
  2.1500000E+05  2.0926782E-11
  2.2000000E+05  1.8986597E-11
  2.2500000E+05  1.7259666E-11
  2.3000000E+05  1.5718924E-11
  2.3500000E+05  1.4341193E-11
  2.4000000E+05  1.3106558E-11
  2.4500000E+05  1.1997858E-11
  2.5000000E+05  1.1000284E-11
  2.5500000E+05  1.0101015E-11
  2.6000000E+05  9.2888976E-12
  2.6500000E+05  8.5542044E-12
  2.7000000E+05  7.8884336E-12
  2.7500000E+05  7.2841331E-12
  2.8000000E+05  6.7347197E-12
  2.8500000E+05  6.2343816E-12
  2.9000000E+05  5.7780109E-12
  3.0000000E+05  4.9797031E-12
  3.1000000E+05  4.3097395E-12
  3.2000000E+05  3.7448994E-12
  3.3000000E+05  3.2669622E-12
  3.4000000E+05  2.8611069E-12
  
  
#  59  15  N6  EION =  6.000000000E+00 eV   311
#  S(0) = 3.565594E+00
  3.0000000E-02  0.0000000E+00
  3.0000000E+00  0.0000000E+00
  3.0000000E+00  2.4585047E-02
  6.0000000E+00  2.4585047E-02
  6.0000000E+00  1.5189526E-03
  6.0027211E+00  1.5189526E-03
  6.8024490E+00  1.5173221E-03
  7.2023130E+00  1.5196988E-03
  7.6021769E+00  1.5262126E-03
  8.0020409E+00  1.5378005E-03
  8.4019048E+00  1.5551266E-03
  9.2016327E+00  1.6087963E-03
  1.0801088E+01  1.7998693E-03
  1.2400544E+01  2.1112024E-03
  1.4000000E+01  2.5487290E-03
  1.4500000E+01  2.7117881E-03
  1.5000000E+01  2.8873407E-03
  1.6000000E+01  3.2753437E-03
  1.7000000E+01  3.7109606E-03
  1.8000000E+01  4.1912200E-03
  1.9000000E+01  4.7119118E-03
  2.0000000E+01  5.2676384E-03
  2.1000000E+01  5.8521251E-03
  2.2000000E+01  6.4584042E-03
  2.3000000E+01  7.0792868E-03
  2.4000000E+01  7.7076297E-03
  2.5000000E+01  8.3369055E-03
  2.6000000E+01  8.9611397E-03
  2.7000000E+01  9.5755766E-03
  2.8000000E+01  1.0176318E-02
  2.9000000E+01  1.0760509E-02
  3.0000000E+01  1.1326520E-02
  3.1000000E+01  1.1873153E-02
  3.2000000E+01  1.2400134E-02
  3.4000000E+01  1.3396267E-02
  3.6000000E+01  1.4318897E-02
  3.8000000E+01  1.5173589E-02
  4.0000000E+01  1.5963733E-02
  4.2000000E+01  1.6691058E-02
  4.4000000E+01  1.7353704E-02
  4.6000000E+01  1.7949089E-02
  4.8000000E+01  1.8473384E-02
  5.0000000E+01  1.8923151E-02
  5.2500000E+01  1.9378467E-02
  5.5000000E+01  1.9715885E-02
  5.7500000E+01  1.9941153E-02
  6.0000000E+01  2.0065983E-02
  6.5000000E+01  2.0067334E-02
  6.7500000E+01  1.9973992E-02
  7.0000000E+01  1.9835317E-02
  7.2500000E+01  1.9661743E-02
  7.5000000E+01  1.9461961E-02
  8.0000000E+01  1.9005691E-02
  8.5000000E+01  1.8493234E-02
  9.0000000E+01  1.7937360E-02
  9.5000000E+01  1.7344178E-02
  1.0000000E+02  1.6723495E-02
  1.0500000E+02  1.6086394E-02
  1.1000000E+02  1.5445128E-02
  1.1500000E+02  1.4811717E-02
  1.2000000E+02  1.4194071E-02
  1.2500000E+02  1.3596235E-02
  1.3000000E+02  1.3020554E-02
  1.3500000E+02  1.2466838E-02
  1.4000000E+02  1.1933333E-02
  1.4500000E+02  1.1418708E-02
  1.5000000E+02  1.0922508E-02
  1.6000000E+02  9.9854352E-03
  1.7000000E+02  9.1229635E-03
  1.8000000E+02  8.3379366E-03
  1.9000000E+02  7.6275524E-03
  2.0000000E+02  6.9841369E-03
  2.1000000E+02  6.4003904E-03
  2.2000000E+02  5.8696645E-03
  2.3000000E+02  5.3864883E-03
  2.4000000E+02  4.9474867E-03
  2.5000000E+02  4.5496582E-03
  2.6000000E+02  4.1894322E-03
  2.7000000E+02  3.8626934E-03
  2.8000000E+02  3.5657511E-03
  2.9000000E+02  3.2954472E-03
  3.0000000E+02  3.0491040E-03
  3.1000000E+02  2.8243428E-03
  3.2000000E+02  2.6190606E-03
  3.4000000E+02  2.2600577E-03
  3.6000000E+02  1.9597827E-03
  3.8000000E+02  1.7072415E-03
  4.0000000E+02  1.4932935E-03
  4.2000000E+02  1.3112211E-03
  4.4000000E+02  1.1558946E-03
  4.6000000E+02  1.0229167E-03
  4.8000000E+02  9.0844341E-04
  5.0000000E+02  8.0937934E-04
  5.2500000E+02  7.0360128E-04
  5.5000000E+02  6.1449116E-04
  5.7500000E+02  5.3906116E-04
  6.0000000E+02  4.7482962E-04
  6.5000000E+02  3.7248546E-04
  6.7500000E+02  3.3159908E-04
  7.0000000E+02  2.9615346E-04
  7.2500000E+02  2.6530778E-04
  7.5000000E+02  2.3835949E-04
  7.7500000E+02  2.1472879E-04
  8.0000000E+02  1.9393593E-04
  8.2500000E+02  1.7558321E-04
  8.5000000E+02  1.5933670E-04
  8.7500000E+02  1.4491436E-04
  9.0000000E+02  1.3207709E-04
  9.2500000E+02  1.2062143E-04
  9.5000000E+02  1.1037360E-04
  1.0000000E+03  9.2926663E-05
  1.0500000E+03  7.8775063E-05
  1.1000000E+03  6.7200173E-05
  1.1500000E+03  5.7659860E-05
  1.2000000E+03  4.9740589E-05
  1.2500000E+03  4.3123657E-05
  1.3000000E+03  3.7561082E-05
  1.3500000E+03  3.2858221E-05
  1.4000000E+03  2.8861056E-05
  1.4500000E+03  2.5446718E-05
  1.5000000E+03  2.2516527E-05
  1.5500000E+03  1.9990746E-05
  1.6000000E+03  1.7804524E-05
  1.6500000E+03  1.5904795E-05
  1.7000000E+03  1.4247909E-05
  1.7500000E+03  1.2797774E-05
  1.8000000E+03  1.1524405E-05
  1.8500000E+03  1.0402765E-05
  1.9000000E+03  9.4118449E-06
  1.9500000E+03  8.5339410E-06
  2.0000000E+03  7.7540725E-06
  2.0500000E+03  7.0595145E-06
  2.1000000E+03  6.4394194E-06
  2.2000000E+03  5.3868148E-06
  2.3000000E+03  4.5366010E-06
  2.4000000E+03  3.8443191E-06
  2.5000000E+03  3.2764307E-06
  2.6000000E+03  2.8073618E-06
  2.7000000E+03  2.4174246E-06
  2.8000000E+03  2.0913269E-06
  2.9000000E+03  1.8170876E-06
  3.0000000E+03  1.5852478E-06
  3.1000000E+03  1.3882865E-06
  3.2000000E+03  1.2201808E-06
  3.3000000E+03  1.0760758E-06
  3.4000000E+03  9.5203582E-07
  3.5000000E+03  8.4485123E-07
  3.6000000E+03  7.5188887E-07
  3.7000000E+03  6.7097831E-07
  3.8000000E+03  6.0032266E-07
  3.9000000E+03  5.3842727E-07
  4.0000000E+03  4.8404321E-07
  4.1000000E+03  4.3612245E-07
  4.2000000E+03  3.9378194E-07
  4.3000000E+03  3.5627475E-07
  4.4000000E+03  3.2296681E-07
  4.6000000E+03  2.6686747E-07
  4.8000000E+03  2.2203103E-07
  5.0000000E+03  1.8590337E-07
  5.1250000E+03  1.6687635E-07
  5.2500000E+03  1.5012707E-07
  5.3750000E+03  1.3534423E-07
  5.5000000E+03  1.2226421E-07
  5.7500000E+03  1.0035056E-07
  5.8750000E+03  9.1163073E-08
  6.0000000E+03  8.2960712E-08
  6.2500000E+03  6.9045766E-08
  6.5000000E+03  5.7825498E-08
  6.7500000E+03  4.8713199E-08
  7.0000000E+03  4.1263121E-08
  7.2500000E+03  3.5133663E-08
  7.5000000E+03  3.0060839E-08
  7.7500000E+03  2.5839038E-08
  8.0000000E+03  2.2306891E-08
  8.2500000E+03  1.9336870E-08
  8.5000000E+03  1.6827627E-08
  8.7500000E+03  1.4698108E-08
  9.0000000E+03  1.2883043E-08
  9.2500000E+03  1.1329605E-08
  9.5000000E+03  9.9948757E-09
  9.7500000E+03  8.8437952E-09
  1.0000000E+04  7.8475522E-09
  1.0250000E+04  6.9823532E-09
  1.0500000E+04  6.2285042E-09
  1.0750000E+04  5.5696326E-09
  1.1000000E+04  4.9920666E-09
  1.1250000E+04  4.4843276E-09
  1.1500000E+04  4.0367504E-09
  1.1750000E+04  3.6411762E-09
  1.2000000E+04  3.2906921E-09
  1.2250000E+04  2.9794201E-09
  1.2500000E+04  2.7023438E-09
  1.3000000E+04  2.2342052E-09
  1.3500000E+04  1.8586502E-09
  1.4000000E+04  1.5550924E-09
  1.4500000E+04  1.3080375E-09
  1.5000000E+04  1.1056907E-09
  1.5500000E+04  9.3898021E-10
  1.6000000E+04  8.0088058E-10
  1.6500000E+04  6.8590682E-10
  1.7000000E+04  5.8973215E-10
  1.7500000E+04  5.0892164E-10
  1.8000000E+04  4.4073756E-10
  1.8500000E+04  3.8298133E-10
  1.9000000E+04  3.3387415E-10
  1.9500000E+04  2.9197018E-10
  2.0000000E+04  2.5608967E-10
  2.0500000E+04  2.2526567E-10
  2.1000000E+04  1.9870164E-10
  2.1500000E+04  1.7573885E-10
  2.2000000E+04  1.5583047E-10
  2.2500000E+04  1.3852034E-10
  2.3000000E+04  1.2342720E-10
  2.3500000E+04  1.1023159E-10
  2.4000000E+04  9.8664969E-11
  2.4500000E+04  8.8500807E-11
  2.5000000E+04  7.9546984E-11
  2.5500000E+04  7.1640194E-11
  2.6000000E+04  6.4641683E-11
  2.6500000E+04  5.8433206E-11
  2.7000000E+04  5.2913689E-11
  2.8000000E+04  4.3606906E-11
  2.9000000E+04  3.6161862E-11
  3.0000000E+04  3.0161251E-11
  3.1000000E+04  2.5291134E-11
  3.2000000E+04  2.1313048E-11
  3.3000000E+04  1.8044168E-11
  3.4000000E+04  1.5343068E-11
  3.5000000E+04  1.3099506E-11
  3.6000000E+04  1.1227100E-11
  3.7000000E+04  9.6575111E-12
  3.8000000E+04  8.3362235E-12
  3.9000000E+04  7.2195077E-12
  4.0000000E+04  6.2721593E-12
  4.1000000E+04  5.4656612E-12
  4.2000000E+04  4.7767514E-12
  4.3000000E+04  4.1863741E-12
  4.4000000E+04  3.6788549E-12
  4.5000000E+04  3.2412475E-12
  4.6000000E+04  2.8628236E-12
  4.7000000E+04  2.5346619E-12
  4.8000000E+04  2.2493183E-12
  5.0000000E+04  1.7831435E-12
  5.1250000E+04  1.5487837E-12
  5.2500000E+04  1.3493888E-12
  5.3750000E+04  1.1791412E-12
  5.5000000E+04  1.0332883E-12
  5.6250000E+04  9.0792959E-13
  5.7500000E+04  7.9985128E-13
  5.8750000E+04  7.0639413E-13
  6.0000000E+04  6.2534950E-13
  6.1250000E+04  5.5487619E-13
  6.2500000E+04  4.9343457E-13
  6.3750000E+04  4.3973307E-13
  6.5000000E+04  3.9268343E-13
  6.6250000E+04  3.5136570E-13
  6.7500000E+04  3.1499996E-13
  6.8750000E+04  2.8292312E-13
  7.0000000E+04  2.5456966E-13
  7.1250000E+04  2.2945599E-13
  7.2500000E+04  2.0716778E-13
  7.5000000E+04  1.6969371E-13
  7.7500000E+04  1.3985034E-13
  8.0000000E+04  1.1591859E-13
  8.2500000E+04  9.6600583E-14
  8.5000000E+04  8.0910048E-14
  8.7500000E+04  6.8091464E-14
  9.0000000E+04  5.7561614E-14
  9.2500000E+04  4.8867010E-14
  9.5000000E+04  4.1652617E-14
  9.7500000E+04  3.5638680E-14
  1.0000000E+05  3.0603458E-14
  1.0250000E+05  2.6370166E-14
  1.0500000E+05  2.2797022E-14
  1.0750000E+05  1.9769727E-14
  1.1000000E+05  1.7195687E-14
  1.1250000E+05  1.4999577E-14
  1.1500000E+05  1.3119816E-14
  1.1750000E+05  1.1505820E-14
  1.2000000E+05  1.0115868E-14
  1.2250000E+05  8.9154231E-15
  1.2500000E+05  7.8758002E-15
  1.2750000E+05  6.9730912E-15
  1.3000000E+05  6.1872818E-15
  1.3250000E+05  5.5015626E-15
  1.3500000E+05  4.9017731E-15
  1.3750000E+05  4.3759486E-15
  1.4000000E+05  3.9139518E-15
  1.4250000E+05  3.5071701E-15
  1.4500000E+05  3.1482653E-15
  1.4750000E+05  2.8309695E-15
  1.5000000E+05  2.5499150E-15
  1.5250000E+05  2.3004944E-15
  1.5500000E+05  2.0787435E-15
  1.6000000E+05  1.7050430E-15
  1.6500000E+05  1.4066360E-15
  1.7000000E+05  1.1668224E-15
  1.7500000E+05  9.7292441E-16
  1.8000000E+05  8.1523361E-16
  1.8500000E+05  6.8627207E-16
  1.9000000E+05  5.8024840E-16
  1.9500000E+05  4.9264671E-16
  2.0000000E+05  4.1992334E-16
  2.0500000E+05  3.5928023E-16
  2.1000000E+05  3.0849470E-16
  2.1500000E+05  2.6579135E-16
  2.2000000E+05  2.2974529E-16
  2.2500000E+05  1.9921082E-16
  2.3000000E+05  1.7325864E-16
  2.3500000E+05  1.5112966E-16
  2.4000000E+05  1.3220149E-16
  
  
#  59  20  O4  EION =  5.613000000E+00 eV   302
#  S(0) = 1.684558E+00
  2.4775622E-02  0.0000000E+00
  2.4775622E+00  0.0000000E+00
  2.4775622E+00  5.2074650E-02
  5.6130000E+00  5.2074650E-02
  5.6157211E+00  5.2074650E-02
  5.6425769E+00  5.2559198E-02
  5.6694327E+00  5.3038832E-02
  5.6962885E+00  5.3513612E-02
  5.7231442E+00  5.3983593E-02
  5.7500000E+00  5.4448822E-02
  6.0000000E+00  5.8561033E-02
  6.5000000E+00  6.5718025E-02
  6.7500000E+00  6.8828187E-02
  7.0000000E+00  7.1661879E-02
  7.2500000E+00  7.4240595E-02
  7.5000000E+00  7.6582058E-02
  8.0000000E+00  8.0608687E-02
  8.5000000E+00  8.3827868E-02
  9.0000000E+00  8.6295466E-02
  9.5000000E+00  8.8049373E-02
  1.0000000E+01  8.9118794E-02
  1.0500000E+01  8.9531947E-02
  1.1000000E+01  8.9321621E-02
  1.1500000E+01  8.8528434E-02
  1.2000000E+01  8.7201960E-02
  1.2500000E+01  8.5400849E-02
  1.3000000E+01  8.3190751E-02
  1.3500000E+01  8.0641505E-02
  1.4000000E+01  7.7824602E-02
  1.4500000E+01  7.4809312E-02
  1.5000000E+01  7.1661308E-02
  1.6000000E+01  6.5195220E-02
  1.6500000E+01  6.1972640E-02
  1.7000000E+01  5.8806337E-02
  1.7500000E+01  5.5724826E-02
  1.8000000E+01  5.2748523E-02
  1.9000000E+01  4.7165088E-02
  2.0000000E+01  4.2117256E-02
  2.1000000E+01  3.7610685E-02
  2.2000000E+01  3.3618433E-02
  2.3000000E+01  3.0096600E-02
  2.4000000E+01  2.6995193E-02
  2.5000000E+01  2.4263582E-02
  2.6000000E+01  2.1854838E-02
  2.7000000E+01  1.9726026E-02
  2.8000000E+01  1.7840019E-02
  2.9000000E+01  1.6164252E-02
  3.0000000E+01  1.4670932E-02
  3.1000000E+01  1.3336517E-02
  3.2000000E+01  1.2140763E-02
  3.3000000E+01  1.1066552E-02
  3.4000000E+01  1.0099345E-02
  3.5000000E+01  9.2266929E-03
  3.6000000E+01  8.4378983E-03
  3.7000000E+01  7.7237325E-03
  3.8000000E+01  7.0762726E-03
  3.9000000E+01  6.4885918E-03
  4.0000000E+01  5.9545723E-03
  4.2000000E+01  5.0266783E-03
  4.4000000E+01  4.2567128E-03
  4.6000000E+01  3.6159276E-03
  4.8000000E+01  3.0812666E-03
  5.0000000E+01  2.6339488E-03
  5.1250000E+01  2.3917857E-03
  5.2500000E+01  2.1745222E-03
  5.3750000E+01  1.9793681E-03
  5.5000000E+01  1.8038629E-03
  5.6250000E+01  1.6458227E-03
  5.7500000E+01  1.5033213E-03
  5.8750000E+01  1.3746652E-03
  6.0000000E+01  1.2583631E-03
  6.1250000E+01  1.1530985E-03
  6.2500000E+01  1.0577053E-03
  6.3750000E+01  9.7115262E-04
  6.5000000E+01  8.9252890E-04
  6.6250000E+01  8.2102639E-04
  6.7500000E+01  7.5592968E-04
  7.0000000E+01  6.4251856E-04
  7.2500000E+01  5.4804995E-04
  7.5000000E+01  4.6910205E-04
  7.7500000E+01  4.0298347E-04
  8.0000000E+01  3.4755059E-04
  8.2500000E+01  3.0100054E-04
  8.5000000E+01  2.6186091E-04
  8.7500000E+01  2.2898449E-04
  9.0000000E+01  2.0138380E-04
  9.2500000E+01  1.7820636E-04
  9.5000000E+01  1.5875762E-04
  9.7500000E+01  1.4248212E-04
  1.0000000E+02  1.2889922E-04
  1.0125000E+02  1.2298652E-04
  1.0250000E+02  1.1759820E-04
  1.0500000E+02  1.0822748E-04
  1.0750000E+02  1.0048173E-04
  1.1000000E+02  9.4112268E-05
  1.1500000E+02  8.4743858E-05
  1.1750000E+02  8.1431827E-05
  1.2000000E+02  7.8834299E-05
  1.2250000E+02  7.6833992E-05
  1.2500000E+02  7.5339180E-05
  1.3000000E+02  7.3585957E-05
  1.3500000E+02  7.3069483E-05
  1.3750000E+02  7.3143394E-05
  1.4000000E+02  7.3383170E-05
  1.4250000E+02  7.3753526E-05
  1.4500000E+02  7.4225623E-05
  1.5000000E+02  7.5396798E-05
  1.5500000E+02  7.6759743E-05
  1.6000000E+02  7.8197818E-05
  1.6500000E+02  7.9628523E-05
  1.7000000E+02  8.1013923E-05
  1.7500000E+02  8.2324036E-05
  1.8000000E+02  8.3532857E-05
  1.8500000E+02  8.4625757E-05
  1.9000000E+02  8.5597373E-05
  2.0000000E+02  8.7162354E-05
  2.1000000E+02  8.8223665E-05
  2.2000000E+02  8.8820505E-05
  2.3000000E+02  8.9000185E-05
  2.4000000E+02  8.8823145E-05
  2.5000000E+02  8.8349444E-05
  2.6000000E+02  8.7627566E-05
  2.7000000E+02  8.6691244E-05
  2.8000000E+02  8.5569999E-05
  2.9000000E+02  8.4292864E-05
  3.0000000E+02  8.2889924E-05
  3.1000000E+02  8.1387764E-05
  3.2000000E+02  7.9809759E-05
  3.4000000E+02  7.6512530E-05
  3.6000000E+02  7.3139412E-05
  3.8000000E+02  6.9770934E-05
  4.0000000E+02  6.6451758E-05
  4.2000000E+02  6.3222457E-05
  4.4000000E+02  6.0117722E-05
  4.6000000E+02  5.7153348E-05
  4.8000000E+02  5.4325430E-05
  5.0000000E+02  5.1628423E-05
  5.2500000E+02  4.8441535E-05
  5.5000000E+02  4.5462855E-05
  5.7500000E+02  4.2688456E-05
  6.0000000E+02  4.0106805E-05
  6.5000000E+02  3.5472243E-05
  6.7500000E+02  3.3397982E-05
  7.0000000E+02  3.1472044E-05
  7.2500000E+02  2.9682582E-05
  7.5000000E+02  2.8017037E-05
  8.0000000E+02  2.5015052E-05
  8.5000000E+02  2.2398587E-05
  9.0000000E+02  2.0115524E-05
  9.5000000E+02  1.8119252E-05
  1.0000000E+03  1.6369064E-05
  1.0500000E+03  1.4828834E-05
  1.1000000E+03  1.3467557E-05
  1.1500000E+03  1.2260323E-05
  1.2000000E+03  1.1187306E-05
  1.2500000E+03  1.0231493E-05
  1.3000000E+03  9.3779832E-06
  1.3500000E+03  8.6138421E-06
  1.4000000E+03  7.9279764E-06
  1.4500000E+03  7.3107443E-06
  1.5000000E+03  6.7538089E-06
  1.5500000E+03  6.2500269E-06
  1.6000000E+03  5.7933359E-06
  1.6500000E+03  5.3786031E-06
  1.7000000E+03  5.0013300E-06
  1.8000000E+03  4.3436769E-06
  1.9000000E+03  3.7932452E-06
  2.0000000E+03  3.3289940E-06
  2.1000000E+03  2.9350373E-06
  2.2000000E+03  2.5989915E-06
  2.3000000E+03  2.3108037E-06
  2.4000000E+03  2.0622611E-06
  2.5000000E+03  1.8467975E-06
  2.6000000E+03  1.6591885E-06
  2.7000000E+03  1.4951952E-06
  2.8000000E+03  1.3513109E-06
  2.9000000E+03  1.2245987E-06
  3.0000000E+03  1.1126055E-06
  3.1000000E+03  1.0132860E-06
  3.2000000E+03  9.2492859E-07
  3.3000000E+03  8.4609285E-07
  3.4000000E+03  7.7555774E-07
  3.5000000E+03  7.1228354E-07
  3.6000000E+03  6.5538312E-07
  3.7000000E+03  6.0409547E-07
  3.8000000E+03  5.5776420E-07
  3.9000000E+03  5.1582131E-07
  4.0000000E+03  4.7777261E-07
  4.1000000E+03  4.4318716E-07
  4.2000000E+03  4.1168932E-07
  4.3000000E+03  3.8295071E-07
  4.4000000E+03  3.5668352E-07
  4.6000000E+03  3.1058258E-07
  4.8000000E+03  2.7170092E-07
  5.0000000E+03  2.3871643E-07
  5.1250000E+03  2.2062158E-07
  5.2500000E+03  2.0420608E-07
  5.3750000E+03  1.8928567E-07
  5.5000000E+03  1.7569939E-07
  5.7500000E+03  1.5198238E-07
  5.8750000E+03  1.4161880E-07
  6.0000000E+03  1.3211928E-07
  6.2500000E+03  1.1538158E-07
  6.5000000E+03  1.0119710E-07
  6.7500000E+03  8.9112573E-08
  7.0000000E+03  7.8766093E-08
  7.2500000E+03  6.9866659E-08
  7.5000000E+03  6.2178658E-08
  7.7500000E+03  5.5510044E-08
  8.0000000E+03  4.9703381E-08
  8.2500000E+03  4.4628890E-08
  8.5000000E+03  4.0179001E-08
  8.7500000E+03  3.6264112E-08
  9.0000000E+03  3.2809236E-08
  9.2500000E+03  2.9751340E-08
  9.5000000E+03  2.7037221E-08
  9.7500000E+03  2.4621792E-08
  1.0000000E+04  2.2466690E-08
  1.0250000E+04  2.0539154E-08
  1.0500000E+04  1.8811124E-08
  1.0750000E+04  1.7258481E-08
  1.1000000E+04  1.5860434E-08
  1.1250000E+04  1.4598992E-08
  1.1500000E+04  1.3458551E-08
  1.1750000E+04  1.2425538E-08
  1.2000000E+04  1.1488125E-08
  1.2250000E+04  1.0635966E-08
  1.2500000E+04  9.8599974E-09
  1.3000000E+04  8.5057194E-09
  1.3500000E+04  7.3722415E-09
  1.4000000E+04  6.4180845E-09
  1.4500000E+04  5.6105317E-09
  1.5000000E+04  4.9235914E-09
  1.5500000E+04  4.3364740E-09
  1.6000000E+04  3.8324417E-09
  1.6500000E+04  3.3979313E-09
  1.7000000E+04  3.0218794E-09
  1.7500000E+04  2.6952112E-09
  1.8000000E+04  2.4104459E-09
  1.8500000E+04  2.1613839E-09
  1.9000000E+04  1.9428614E-09
  1.9500000E+04  1.7505579E-09
  2.0000000E+04  1.5808451E-09
  2.0500000E+04  1.4306628E-09
  2.1000000E+04  1.2974190E-09
  2.1500000E+04  1.1789099E-09
  2.2000000E+04  1.0732557E-09
  2.2500000E+04  9.7884763E-10
  2.3000000E+04  8.9430430E-10
  2.3500000E+04  8.1843615E-10
  2.4000000E+04  7.5021563E-10
  2.4500000E+04  6.8875274E-10
  2.5000000E+04  6.3327444E-10
  2.5500000E+04  5.8310752E-10
  2.6000000E+04  5.3766447E-10
  2.6500000E+04  4.9643128E-10
  2.7000000E+04  4.5895725E-10
  2.8000000E+04  3.9374930E-10
  2.9000000E+04  3.3940071E-10
  3.0000000E+04  2.9384793E-10
  3.1000000E+04  2.5546590E-10
  3.2000000E+04  2.2296527E-10
  3.3000000E+04  1.9531605E-10
  3.4000000E+04  1.7169035E-10
  3.5000000E+04  1.5141863E-10
  3.6000000E+04  1.3395639E-10
  3.7000000E+04  1.1885829E-10
  3.8000000E+04  1.0575817E-10
  3.9000000E+04  9.4353492E-11
  4.0000000E+04  8.4393238E-11
  4.1000000E+04  7.5668174E-11
  4.2000000E+04  6.8003055E-11
  4.3000000E+04  6.1250530E-11
  4.4000000E+04  5.5286232E-11
  4.5000000E+04  5.0004837E-11
  4.6000000E+04  4.5316820E-11
  4.7000000E+04  4.1145834E-11
  4.8000000E+04  3.7426559E-11
  5.0000000E+04  3.1126765E-11
  5.1250000E+04  2.7832239E-11
  5.2500000E+04  2.4946719E-11
  5.3750000E+04  2.2412205E-11
  5.5000000E+04  2.0179911E-11
  5.7500000E+04  1.6463419E-11
  5.8750000E+04  1.4914618E-11
  6.0000000E+04  1.3536918E-11
  6.1250000E+04  1.2308674E-11
  6.2500000E+04  1.1211332E-11
  6.3750000E+04  1.0228942E-11
  6.5000000E+04  9.3477326E-12
  6.6250000E+04  8.5557853E-12
  6.7500000E+04  7.8427544E-12
  6.8750000E+04  7.1996396E-12
  7.0000000E+04  6.6185705E-12
  7.1250000E+04  6.0926427E-12
  7.2500000E+04  5.6158199E-12
  7.3750000E+04  5.1828150E-12
  7.5000000E+04  4.7889861E-12
  7.7500000E+04  4.1030051E-12
  8.0000000E+04  3.5308608E-12
  8.2500000E+04  3.0515791E-12
  8.5000000E+04  2.6483961E-12
  
  
#  59  24  P1  EION =  5.613000000E+00 eV   267
#  S(0) = 2.510273E+00
  2.8065000E-02  0.0000000E+00
  2.8065000E+00  0.0000000E+00
  2.8065000E+00  8.5970834E-01
  5.6130000E+00  8.5970834E-01
  5.6130000E+00  2.7571922E-02
  5.6157211E+00  2.7571922E-02
  5.6291490E+00  2.7244101E-02
  5.6425769E+00  2.6920720E-02
  5.6560048E+00  2.6601712E-02
  5.6694327E+00  2.6287011E-02
  5.6962885E+00  2.5670255E-02
  5.7231442E+00  2.5069938E-02
  5.7500000E+00  2.4485559E-02
  5.8750000E+00  2.1961653E-02
  6.0000000E+00  1.9728949E-02
  6.1250000E+00  1.7749730E-02
  6.2500000E+00  1.5991726E-02
  6.5000000E+00  1.3032528E-02
  6.6250000E+00  1.1786980E-02
  6.7500000E+00  1.0672845E-02
  6.8750000E+00  9.6747113E-03
  7.0000000E+00  8.7791799E-03
  7.1250000E+00  7.9745748E-03
  7.2500000E+00  7.2506981E-03
  7.3750000E+00  6.5986177E-03
  7.5000000E+00  6.0105051E-03
  7.6250000E+00  5.4794770E-03
  7.7500000E+00  4.9994685E-03
  7.8750000E+00  4.5651330E-03
  8.0000000E+00  4.1717395E-03
  8.1250000E+00  3.8151008E-03
  8.2500000E+00  3.4915035E-03
  8.3750000E+00  3.1976451E-03
  8.5000000E+00  2.9305896E-03
  8.6250000E+00  2.6877213E-03
  8.7500000E+00  2.4666970E-03
  9.0000000E+00  2.0820641E-03
  9.2500000E+00  1.7624464E-03
  9.5000000E+00  1.4964019E-03
  9.7500000E+00  1.2746341E-03
  1.0000000E+01  1.0896135E-03
  1.0250000E+01  9.3516366E-04
  1.0500000E+01  8.0625055E-04
  1.0750000E+01  6.9867113E-04
  1.1000000E+01  6.0905012E-04
  1.1250000E+01  5.3445219E-04
  1.1500000E+01  4.7256901E-04
  1.1750000E+01  4.2140717E-04
  1.2000000E+01  3.7926571E-04
  1.2250000E+01  3.4479172E-04
  1.2500000E+01  3.1681978E-04
  1.2750000E+01  2.9434360E-04
  1.3000000E+01  2.7650049E-04
  1.3250000E+01  2.6260421E-04
  1.3500000E+01  2.5209693E-04
  1.3750000E+01  2.4442017E-04
  1.4000000E+01  2.3911374E-04
  1.4250000E+01  2.3583556E-04
  1.4500000E+01  2.3430012E-04
  1.4750000E+01  2.3421171E-04
  1.5000000E+01  2.3532566E-04
  1.5250000E+01  2.3744525E-04
  1.5500000E+01  2.4040742E-04
  1.6000000E+01  2.4830909E-04
  1.6500000E+01  2.5808294E-04
  1.7000000E+01  2.6900674E-04
  1.7500000E+01  2.8060701E-04
  1.8000000E+01  2.9248885E-04
  1.8500000E+01  3.0436953E-04
  1.9000000E+01  3.1607337E-04
  2.0000000E+01  3.3837899E-04
  2.1000000E+01  3.5872603E-04
  2.2000000E+01  3.7681578E-04
  2.3000000E+01  3.9259671E-04
  2.4000000E+01  4.0611902E-04
  2.5000000E+01  4.1750940E-04
  2.6000000E+01  4.2691599E-04
  2.7000000E+01  4.3450190E-04
  2.8000000E+01  4.4042854E-04
  2.9000000E+01  4.4485130E-04
  3.0000000E+01  4.4791732E-04
  3.1000000E+01  4.4976390E-04
  3.2000000E+01  4.5051783E-04
  3.4000000E+01  4.4920638E-04
  3.6000000E+01  4.4481112E-04
  3.8000000E+01  4.3802674E-04
  4.0000000E+01  4.2943797E-04
  4.2000000E+01  4.1952773E-04
  4.4000000E+01  4.0869973E-04
  4.6000000E+01  3.9727840E-04
  4.8000000E+01  3.8553105E-04
  5.0000000E+01  3.7366571E-04
  5.2500000E+01  3.5891418E-04
  5.5000000E+01  3.4446828E-04
  5.7500000E+01  3.3048702E-04
  6.0000000E+01  3.1707303E-04
  6.5000000E+01  2.9214441E-04
  6.7500000E+01  2.8065697E-04
  7.0000000E+01  2.6980836E-04
  7.2500000E+01  2.5957352E-04
  7.5000000E+01  2.4992356E-04
  8.0000000E+01  2.3224683E-04
  8.5000000E+01  2.1651203E-04
  9.0000000E+01  2.0247514E-04
  9.5000000E+01  1.8992116E-04
  1.0000000E+02  1.7866724E-04
  1.0500000E+02  1.6855567E-04
  1.1000000E+02  1.5944546E-04
  1.1500000E+02  1.5121260E-04
  1.2000000E+02  1.4374467E-04
  1.2500000E+02  1.3693523E-04
  1.3000000E+02  1.3069512E-04
  1.3500000E+02  1.2494226E-04
  1.4000000E+02  1.1960379E-04
  1.4500000E+02  1.1462136E-04
  1.5000000E+02  1.0994738E-04
  1.6000000E+02  1.0137647E-04
  1.7000000E+02  9.3673496E-05
  1.8000000E+02  8.6721336E-05
  1.9000000E+02  8.0441425E-05
  2.0000000E+02  7.4781103E-05
  2.1000000E+02  6.9684886E-05
  2.2000000E+02  6.5095727E-05
  2.3000000E+02  6.0959646E-05
  2.4000000E+02  5.7226113E-05
  2.5000000E+02  5.3849620E-05
  2.6000000E+02  5.0790682E-05
  2.7000000E+02  4.8015757E-05
  2.8000000E+02  4.5494985E-05
  2.9000000E+02  4.3199422E-05
  3.0000000E+02  4.1099681E-05
  3.1000000E+02  3.9170783E-05
  3.2000000E+02  3.7391404E-05
  3.3000000E+02  3.5741506E-05
  3.4000000E+02  3.4203940E-05
  3.5000000E+02  3.2764603E-05
  3.6000000E+02  3.1412933E-05
  3.8000000E+02  2.8947221E-05
  4.0000000E+02  2.6762448E-05
  4.2000000E+02  2.4821266E-05
  4.4000000E+02  2.3091898E-05
  4.6000000E+02  2.1547448E-05
  4.8000000E+02  2.0165677E-05
  5.0000000E+02  1.8927036E-05
  5.2500000E+02  1.7550424E-05
  5.5000000E+02  1.6332555E-05
  5.7500000E+02  1.5245958E-05
  5.8750000E+02  1.4744540E-05
  6.0000000E+02  1.4267771E-05
  6.2500000E+02  1.3380159E-05
  6.5000000E+02  1.2571220E-05
  6.7500000E+02  1.1833344E-05
  7.0000000E+02  1.1159702E-05
  7.2500000E+02  1.0544073E-05
  7.5000000E+02  9.9808336E-06
  8.0000000E+02  8.9913295E-06
  8.2500000E+02  8.5547989E-06
  8.5000000E+02  8.1506885E-06
  8.7500000E+02  7.7751444E-06
  9.0000000E+02  7.4250785E-06
  9.5000000E+02  6.7919550E-06
  1.0000000E+03  6.2353978E-06
  1.0500000E+03  5.7445859E-06
  1.1000000E+03  5.3114842E-06
  1.1500000E+03  4.9280206E-06
  1.2000000E+03  4.5858091E-06
  1.2500000E+03  4.2781428E-06
  1.3000000E+03  4.0001592E-06
  1.3500000E+03  3.7481741E-06
  1.4000000E+03  3.5190785E-06
  1.4500000E+03  3.3103864E-06
  1.5000000E+03  3.1200284E-06
  1.6000000E+03  2.7869150E-06
  1.6500000E+03  2.6404523E-06
  1.7000000E+03  2.5051767E-06
  1.7500000E+03  2.3797757E-06
  1.8000000E+03  2.2633305E-06
  1.9000000E+03  2.0546879E-06
  2.0000000E+03  1.8743337E-06
  2.1000000E+03  1.7171993E-06
  2.2000000E+03  1.5788866E-06
  2.3000000E+03  1.4563519E-06
  2.4000000E+03  1.3475609E-06
  2.5000000E+03  1.2507534E-06
  2.6000000E+03  1.1641866E-06
  2.7000000E+03  1.0863126E-06
  2.8000000E+03  1.0158939E-06
  2.9000000E+03  9.5201710E-07
  3.0000000E+03  8.9395075E-07
  3.1000000E+03  8.4105509E-07
  3.2000000E+03  7.9274595E-07
  3.4000000E+03  7.0783107E-07
  3.6000000E+03  6.3578941E-07
  3.8000000E+03  5.7410579E-07
  4.0000000E+03  5.2087223E-07
  4.2000000E+03  4.7462393E-07
  4.4000000E+03  4.3420735E-07
  4.6000000E+03  3.9868614E-07
  4.8000000E+03  3.6729428E-07
  5.0000000E+03  3.3941076E-07
  5.2500000E+03  3.0872671E-07
  5.5000000E+03  2.8194022E-07
  5.7500000E+03  2.5841694E-07
  6.0000000E+03  2.3764795E-07
  6.5000000E+03  2.0279575E-07
  6.7500000E+03  1.8809536E-07
  7.0000000E+03  1.7488710E-07
  7.2500000E+03  1.6297660E-07
  7.5000000E+03  1.5220012E-07
  7.7500000E+03  1.4241901E-07
  8.0000000E+03  1.3351525E-07
  8.2500000E+03  1.2538792E-07
  8.5000000E+03  1.1795020E-07
  9.0000000E+03  1.0485342E-07
  9.5000000E+03  9.3735091E-08
  1.0000000E+04  8.4220930E-08
  1.0500000E+04  7.6020799E-08
  1.1000000E+04  6.8907003E-08
  1.1500000E+04  6.2698915E-08
  1.2000000E+04  5.7251800E-08
  1.2500000E+04  5.2448506E-08
  1.3000000E+04  4.8193323E-08
  1.3500000E+04  4.4407509E-08
  1.4000000E+04  4.1025848E-08
  1.4500000E+04  3.7993862E-08
  1.5000000E+04  3.5265831E-08
  1.5500000E+04  3.2803231E-08
  1.6000000E+04  3.0573456E-08
  1.6500000E+04  2.8548770E-08
  1.7000000E+04  2.6705408E-08
  1.8000000E+04  2.3483530E-08
  1.9000000E+04  2.0774525E-08
  2.0000000E+04  1.8477410E-08
  2.1000000E+04  1.6514854E-08
  2.2000000E+04  1.4826739E-08
  2.3000000E+04  1.3365667E-08
  2.4000000E+04  1.2093881E-08
  2.5000000E+04  1.0981059E-08
  2.6000000E+04  1.0002671E-08
  2.7000000E+04  9.1386804E-09
  2.8000000E+04  8.3725831E-09
  2.9000000E+04  7.6906904E-09
  3.0000000E+04  7.0815790E-09
  3.1000000E+04  6.5356600E-09
  3.2000000E+04  6.0448359E-09
  3.3000000E+04  5.6022345E-09
  3.4000000E+04  5.2020005E-09
  3.5000000E+04  4.8391228E-09
  3.6000000E+04  4.5092957E-09
  3.8000000E+04  3.9344257E-09
  4.0000000E+04  3.4531664E-09
  4.2000000E+04  3.0470753E-09
  4.4000000E+04  2.7019375E-09
  4.6000000E+04  2.4066736E-09
  4.8000000E+04  2.1525551E-09
  5.0000000E+04  1.9326362E-09
  5.2500000E+04  1.6974383E-09
  5.5000000E+04  1.4984164E-09
  5.7500000E+04  1.3288901E-09
  6.0000000E+04  1.1836322E-09
  6.2500000E+04  1.0584817E-09
  6.5000000E+04  9.5004715E-10
  6.6250000E+04  9.0121586E-10
  6.7500000E+04  8.5557707E-10
  7.0000000E+04  7.7287021E-10
  7.2500000E+04  7.0025115E-10
  7.5000000E+04  6.3637005E-10


==> anc/colstop/sbethe/sdbase/oos60.tab <==
# Atomic number = 60   (Nd)
#
#      W/eV         OOS*eV
  
  
#  60   1  K1  EION =  4.357500000E+04 eV   239
#  S(0) = 9.620943E-01
  4.3569666E+02  0.0000000E+00
  4.3569666E+04  0.0000000E+00
  4.3569666E+04  4.4900322E-05
  4.3575000E+04  4.4900322E-05
  4.3575436E+04  4.4900322E-05
  4.3576099E+04  4.4443671E-05
  4.3576763E+04  4.4028222E-05
  4.3577426E+04  4.3651245E-05
  4.3578090E+04  4.3310365E-05
  4.3579416E+04  4.2728521E-05
  4.3580743E+04  4.2267117E-05
  4.3583397E+04  4.1648658E-05
  4.3586050E+04  4.1348690E-05
  4.3591357E+04  4.1347770E-05
  4.3594011E+04  4.1505346E-05
  4.3596664E+04  4.1697887E-05
  4.3601971E+04  4.2055851E-05
  4.3607278E+04  4.2268584E-05
  4.3612585E+04  4.2318541E-05
  4.3617892E+04  4.2257959E-05
  4.3623199E+04  4.2154602E-05
  4.3628507E+04  4.2060794E-05
  4.3633814E+04  4.2003494E-05
  4.3639121E+04  4.1986996E-05
  4.3649735E+04  4.2030595E-05
  4.3655042E+04  4.2059186E-05
  4.3660349E+04  4.2076634E-05
  4.3670963E+04  4.2063103E-05
  4.3681577E+04  4.2005846E-05
  4.3692191E+04  4.1949791E-05
  4.3702805E+04  4.1921780E-05
  4.3713419E+04  4.1919327E-05
  4.3724033E+04  4.1923808E-05
  4.3745262E+04  4.1891857E-05
  4.3766490E+04  4.1816285E-05
  4.3787718E+04  4.1762786E-05
  4.3798332E+04  4.1746559E-05
  4.3808946E+04  4.1732084E-05
  4.3830174E+04  4.1687938E-05
  4.3851403E+04  4.1625054E-05
  4.3872631E+04  4.1564425E-05
  4.3893859E+04  4.1516610E-05
  4.3915087E+04  4.1474611E-05
  4.3957544E+04  4.1364425E-05
  4.4000000E+04  4.1258792E-05
  4.4125000E+04  4.0959084E-05
  4.4250000E+04  4.0667042E-05
  4.4500000E+04  4.0084395E-05
  4.4750000E+04  3.9504094E-05
  4.5000000E+04  3.8922238E-05
  4.5500000E+04  3.7781173E-05
  4.6000000E+04  3.6673949E-05
  4.7000000E+04  3.4581884E-05
  4.8000000E+04  3.2649334E-05
  5.0000000E+04  2.9194122E-05
  5.2500000E+04  2.5509418E-05
  5.5000000E+04  2.2401716E-05
  5.7500000E+04  1.9765165E-05
  6.0000000E+04  1.7514969E-05
  6.5000000E+04  1.3917894E-05
  6.7500000E+04  1.2473843E-05
  7.0000000E+04  1.1216452E-05
  7.2500000E+04  1.0116963E-05
  7.5000000E+04  9.1517413E-06
  7.7500000E+04  8.3012383E-06
  8.0000000E+04  7.5491974E-06
  8.2500000E+04  6.8820285E-06
  8.5000000E+04  6.2883062E-06
  9.0000000E+04  5.2841005E-06
  9.5000000E+04  4.4755470E-06
  1.0000000E+05  3.8180709E-06
  1.0500000E+05  3.2786280E-06
  1.1000000E+05  2.8323885E-06
  1.1500000E+05  2.4604678E-06
  1.2000000E+05  2.1483386E-06
  1.2500000E+05  1.8847110E-06
  1.3000000E+05  1.6607286E-06
  1.3500000E+05  1.4693800E-06
  1.4000000E+05  1.3050724E-06
  1.4500000E+05  1.1633073E-06
  1.5000000E+05  1.0404435E-06
  1.5500000E+05  9.3351233E-07
  1.6000000E+05  8.4007895E-07
  1.6500000E+05  7.5813530E-07
  1.7000000E+05  6.8601504E-07
  1.8000000E+05  5.6591437E-07
  1.9000000E+05  4.7112945E-07
  2.0000000E+05  3.9548834E-07
  2.1000000E+05  3.3451271E-07
  2.2000000E+05  2.8490539E-07
  2.3000000E+05  2.4420557E-07
  2.4000000E+05  2.1055438E-07
  2.5000000E+05  1.8253149E-07
  2.6000000E+05  1.5904067E-07
  2.7000000E+05  1.3922746E-07
  2.8000000E+05  1.2242011E-07
  2.9000000E+05  1.0808612E-07
  3.0000000E+05  9.5800043E-08
  3.1000000E+05  8.5219663E-08
  3.2000000E+05  7.6067764E-08
  3.3000000E+05  6.8118391E-08
  3.4000000E+05  6.1186296E-08
  3.5000000E+05  5.5118742E-08
  3.6000000E+05  4.9789136E-08
  3.7000000E+05  4.5092023E-08
  3.8000000E+05  4.0939154E-08
  3.9000000E+05  3.7256340E-08
  4.0000000E+05  3.3980952E-08
  4.2000000E+05  2.8447978E-08
  4.4000000E+05  2.4002775E-08
  4.6000000E+05  2.0397679E-08
  4.8000000E+05  1.7448495E-08
  5.0000000E+05  1.5016571E-08
  5.2500000E+05  1.2545634E-08
  5.5000000E+05  1.0565313E-08
  5.7500000E+05  8.9627406E-09
  5.8750000E+05  8.2760842E-09
  6.0000000E+05  7.6542950E-09
  6.2500000E+05  6.5772356E-09
  6.5000000E+05  5.6839314E-09
  6.7500000E+05  4.9378516E-09
  7.0000000E+05  4.3106866E-09
  7.2500000E+05  3.7802990E-09
  7.5000000E+05  3.3292344E-09
  7.7500000E+05  2.9436134E-09
  8.0000000E+05  2.6123188E-09
  8.2500000E+05  2.3263850E-09
  8.5000000E+05  2.0785326E-09
  8.7500000E+05  1.8628129E-09
  9.0000000E+05  1.6743380E-09
  9.2500000E+05  1.5090698E-09
  9.5000000E+05  1.3636533E-09
  1.0000000E+06  1.1216246E-09
  1.0500000E+06  9.3079604E-10
  1.1000000E+06  7.7869010E-10
  1.1500000E+06  6.5624525E-10
  1.2000000E+06  5.5678534E-10
  1.2500000E+06  4.7532627E-10
  1.3000000E+06  4.0810225E-10
  1.3500000E+06  3.5223649E-10
  1.4000000E+06  3.0550869E-10
  1.4500000E+06  2.6618880E-10
  1.5000000E+06  2.3291698E-10
  1.5500000E+06  2.0461571E-10
  1.6000000E+06  1.8042463E-10
  1.6500000E+06  1.5965201E-10
  1.7000000E+06  1.4173804E-10
  1.7500000E+06  1.2622675E-10
  1.8000000E+06  1.1274452E-10
  1.8500000E+06  1.0098363E-10
  1.9000000E+06  9.0689272E-11
  1.9500000E+06  8.1649406E-11
  2.0000000E+06  7.3686728E-11
  2.0500000E+06  6.6652357E-11
  2.1000000E+06  6.0420752E-11
  2.2000000E+06  4.9956678E-11
  2.3000000E+06  4.1620263E-11
  2.4000000E+06  3.4918265E-11
  2.5000000E+06  2.9485073E-11
  2.6000000E+06  2.5046409E-11
  2.7000000E+06  2.1394278E-11
  2.8000000E+06  1.8369332E-11
  2.9000000E+06  1.5848355E-11
  3.0000000E+06  1.3735238E-11
  3.1000000E+06  1.1954411E-11
  3.2000000E+06  1.0446002E-11
  3.3000000E+06  9.1622480E-12
  3.4000000E+06  8.0647882E-12
  3.5000000E+06  7.1226124E-12
  3.6000000E+06  6.3105063E-12
  3.7000000E+06  5.6078511E-12
  3.8000000E+06  4.9977014E-12
  3.9000000E+06  4.4660628E-12
  4.0000000E+06  4.0013230E-12
  4.1000000E+06  3.5938047E-12
  4.2000000E+06  3.2354076E-12
  4.3000000E+06  2.9193220E-12
  4.4000000E+06  2.6398014E-12
  4.6000000E+06  2.1717155E-12
  4.8000000E+06  1.8002625E-12
  5.0000000E+06  1.5028496E-12
  5.1250000E+06  1.3469408E-12
  5.2500000E+06  1.2101314E-12
  5.3750000E+06  1.0897346E-12
  5.5000000E+06  9.8348852E-13
  5.7500000E+06  8.0609532E-13
  5.8750000E+06  7.3194870E-13
  6.0000000E+06  6.6586509E-13
  6.2500000E+06  5.5399566E-13
  6.5000000E+06  4.6399550E-13
  6.7500000E+06  3.9102122E-13
  7.0000000E+06  3.3142086E-13
  7.2500000E+06  2.8241309E-13
  7.5000000E+06  2.4185988E-13
  7.7500000E+06  2.0810371E-13
  8.0000000E+06  1.7984917E-13
  8.2500000E+06  1.5607608E-13
  8.5000000E+06  1.3597529E-13
  8.7500000E+06  1.1890077E-13
  9.0000000E+06  1.0433339E-13
  9.2500000E+06  9.1853391E-14
  9.5000000E+06  8.1119617E-14
  9.7500000E+06  7.1853294E-14
  1.0000000E+07  6.3825467E-14
  1.0250000E+07  5.6847180E-14
  1.0500000E+07  5.0761767E-14
  1.0750000E+07  4.5438765E-14
  1.1000000E+07  4.0769074E-14
  1.1250000E+07  3.6661081E-14
  1.1500000E+07  3.3037541E-14
  1.2000000E+07  2.6992383E-14
  1.2500000E+07  2.2220014E-14
  1.3000000E+07  1.8418896E-14
  1.3500000E+07  1.5366466E-14
  1.4000000E+07  1.2896596E-14
  1.4500000E+07  1.0883945E-14
  1.5000000E+07  9.2330188E-15
  1.5500000E+07  7.8704487E-15
  1.6000000E+07  6.7393847E-15
  1.6500000E+07  5.7954176E-15
  1.7000000E+07  5.0036015E-15
  1.7500000E+07  4.3362443E-15
  1.8000000E+07  3.7712437E-15
  1.8500000E+07  3.2908410E-15
  1.9000000E+07  2.8807089E-15
  1.9500000E+07  2.5292255E-15
  2.0000000E+07  2.2269165E-15
  2.0500000E+07  1.9660324E-15
  2.1000000E+07  1.7401839E-15
  2.1500000E+07  1.5440747E-15
  2.2000000E+07  1.3732966E-15
  2.2500000E+07  1.2241470E-15
  2.3000000E+07  1.0934920E-15
  2.3500000E+07  9.7870820E-16
  2.4000000E+07  8.7759478E-16
  2.4500000E+07  7.8829718E-16
  2.5000000E+07  7.0925641E-16
  2.6000000E+07  5.7703227E-16
  2.7000000E+07  4.7267534E-16
  
  
#  60   2  L1  EION =  7.132000000E+03 eV   255
#  S(0) = 1.092433E+00
  7.1270156E+01  0.0000000E+00
  7.1270156E+03  0.0000000E+00
  7.1270156E+03  1.6987358E-04
  7.1320000E+03  1.6987358E-04
  7.1320710E+03  1.6987358E-04
  7.1324395E+03  1.6879319E-04
  7.1328081E+03  1.6777015E-04
  7.1331766E+03  1.6680164E-04
  7.1335451E+03  1.6588512E-04
  7.1342822E+03  1.6419893E-04
  7.1350192E+03  1.6269534E-04
  7.1364934E+03  1.6018176E-04
  7.1379675E+03  1.5824819E-04
  7.1409157E+03  1.5579375E-04
  7.1438639E+03  1.5474962E-04
  7.1497604E+03  1.5507453E-04
  7.1527086E+03  1.5576648E-04
  7.1556568E+03  1.5649998E-04
  7.1586050E+03  1.5713515E-04
  7.1615533E+03  1.5759530E-04
  7.1645015E+03  1.5785437E-04
  7.1674497E+03  1.5792275E-04
  7.1733462E+03  1.5763047E-04
  7.1792426E+03  1.5706264E-04
  7.1851391E+03  1.5651018E-04
  7.1910355E+03  1.5612294E-04
  7.1969320E+03  1.5592171E-04
  7.2028284E+03  1.5584979E-04
  7.2087249E+03  1.5582412E-04
  7.2146213E+03  1.5577199E-04
  7.2205178E+03  1.5565413E-04
  7.2264142E+03  1.5546031E-04
  7.2323107E+03  1.5521066E-04
  7.2382071E+03  1.5493226E-04
  7.2500000E+03  1.5440662E-04
  7.2656250E+03  1.5391084E-04
  7.2812500E+03  1.5353589E-04
  7.2968750E+03  1.5307823E-04
  7.3125000E+03  1.5250499E-04
  7.3437500E+03  1.5139938E-04
  7.3593750E+03  1.5093137E-04
  7.3750000E+03  1.5045920E-04
  7.3906250E+03  1.4994378E-04
  7.4062500E+03  1.4939378E-04
  7.4375000E+03  1.4834013E-04
  7.4687500E+03  1.4736644E-04
  7.5000000E+03  1.4636583E-04
  7.5625000E+03  1.4436246E-04
  7.6250000E+03  1.4242997E-04
  7.7500000E+03  1.3866380E-04
  7.8750000E+03  1.3503287E-04
  8.0000000E+03  1.3153832E-04
  8.5000000E+03  1.1864203E-04
  9.0000000E+03  1.0735902E-04
  9.5000000E+03  9.7481587E-05
  1.0000000E+04  8.8808924E-05
  1.0500000E+04  8.1167522E-05
  1.1000000E+04  7.4405901E-05
  1.1500000E+04  6.8398961E-05
  1.2000000E+04  6.3041182E-05
  1.2500000E+04  5.8244515E-05
  1.3000000E+04  5.3935160E-05
  1.3500000E+04  5.0051044E-05
  1.4000000E+04  4.6539830E-05
  1.4500000E+04  4.3356824E-05
  1.5000000E+04  4.0463780E-05
  1.6000000E+04  3.5420456E-05
  1.7000000E+04  3.1196110E-05
  1.8000000E+04  2.7628547E-05
  1.9000000E+04  2.4593022E-05
  2.0000000E+04  2.1992485E-05
  2.1000000E+04  1.9750610E-05
  2.2000000E+04  1.7806772E-05
  2.3000000E+04  1.6112394E-05
  2.4000000E+04  1.4628204E-05
  2.5000000E+04  1.3322210E-05
  2.6000000E+04  1.2168148E-05
  2.7000000E+04  1.1144315E-05
  2.8000000E+04  1.0232661E-05
  2.9000000E+04  9.4180858E-06
  3.0000000E+04  8.6878877E-06
  3.1000000E+04  8.0313256E-06
  3.2000000E+04  7.4392741E-06
  3.4000000E+04  6.4186526E-06
  3.6000000E+04  5.5759831E-06
  3.8000000E+04  4.8739330E-06
  4.0000000E+04  4.2842447E-06
  4.2000000E+04  3.7852479E-06
  4.4000000E+04  3.3601252E-06
  4.6000000E+04  2.9956839E-06
  4.8000000E+04  2.6814714E-06
  5.0000000E+04  2.4091308E-06
  5.2500000E+04  2.1174476E-06
  5.5000000E+04  1.8702946E-06
  5.7500000E+04  1.6595157E-06
  6.0000000E+04  1.4786856E-06
  6.5000000E+04  1.1874450E-06
  6.7500000E+04  1.0696229E-06
  7.0000000E+04  9.6652984E-07
  7.2500000E+04  8.7595265E-07
  7.5000000E+04  7.9606475E-07
  7.7500000E+04  7.2534951E-07
  8.0000000E+04  6.6254063E-07
  8.2500000E+04  6.0657518E-07
  8.5000000E+04  5.5655656E-07
  9.0000000E+04  4.7143350E-07
  9.5000000E+04  4.0233829E-07
  1.0000000E+05  3.4571548E-07
  1.0500000E+05  2.9891070E-07
  1.1000000E+05  2.5991551E-07
  1.1500000E+05  2.2719176E-07
  1.2000000E+05  1.9954833E-07
  1.2500000E+05  1.7605335E-07
  1.3000000E+05  1.5597106E-07
  1.3500000E+05  1.3871540E-07
  1.4000000E+05  1.2381583E-07
  1.4500000E+05  1.1089182E-07
  1.5000000E+05  9.9633401E-08
  1.5500000E+05  8.9786502E-08
  1.6000000E+05  8.1141636E-08
  1.6500000E+05  7.3525050E-08
  1.7000000E+05  6.6791872E-08
  1.7500000E+05  6.0820731E-08
  1.8000000E+05  5.5509444E-08
  1.8500000E+05  5.0771596E-08
  1.9000000E+05  4.6533797E-08
  2.0000000E+05  3.9317114E-08
  2.1000000E+05  3.3458543E-08
  2.2000000E+05  2.8660529E-08
  2.3000000E+05  2.4699340E-08
  2.4000000E+05  2.1404717E-08
  2.5000000E+05  1.8645706E-08
  2.6000000E+05  1.6320558E-08
  2.7000000E+05  1.4349478E-08
  2.8000000E+05  1.2669364E-08
  2.9000000E+05  1.1229907E-08
  3.0000000E+05  9.9906981E-09
  3.1000000E+05  8.9190610E-09
  3.2000000E+05  7.9883968E-09
  3.3000000E+05  7.1769219E-09
  3.4000000E+05  6.4666935E-09
  3.5000000E+05  5.8428532E-09
  3.6000000E+05  5.2930341E-09
  3.7000000E+05  4.8068933E-09
  3.8000000E+05  4.3757398E-09
  3.9000000E+05  3.9922399E-09
  4.0000000E+05  3.6501802E-09
  4.2000000E+05  3.0700121E-09
  4.4000000E+05  2.6014808E-09
  4.6000000E+05  2.2196557E-09
  4.8000000E+05  1.9058850E-09
  5.0000000E+05  1.6460454E-09
  5.1250000E+05  1.5061206E-09
  5.2500000E+05  1.3808665E-09
  5.3750000E+05  1.2684643E-09
  5.5000000E+05  1.1673544E-09
  5.7500000E+05  9.9382543E-10
  5.8750000E+05  9.1924354E-10
  6.0000000E+05  8.5157621E-10
  6.2500000E+05  7.3404147E-10
  6.5000000E+05  6.3621564E-10
  6.7500000E+05  5.5424123E-10
  7.0000000E+05  4.8511649E-10
  7.2500000E+05  4.2648564E-10
  7.5000000E+05  3.7648379E-10
  7.7500000E+05  3.3362295E-10
  8.0000000E+05  2.9670749E-10
  8.2500000E+05  2.6477009E-10
  8.5000000E+05  2.3702275E-10
  8.7500000E+05  2.1281986E-10
  9.0000000E+05  1.9162952E-10
  9.2500000E+05  1.7301107E-10
  9.5000000E+05  1.5659750E-10
  9.7500000E+05  1.4208174E-10
  1.0000000E+06  1.2920568E-10
  1.0250000E+06  1.1775142E-10
  1.0500000E+06  1.0753427E-10
  1.0750000E+06  9.8397012E-11
  1.1000000E+06  9.0205342E-11
  1.1250000E+06  8.2844107E-11
  1.1500000E+06  7.6214234E-11
  1.2000000E+06  6.4817900E-11
  1.2500000E+06  5.5459645E-11
  1.3000000E+06  4.7717563E-11
  1.3500000E+06  4.1268487E-11
  1.4000000E+06  3.5862325E-11
  1.4500000E+06  3.1303663E-11
  1.5000000E+06  2.7438490E-11
  1.5500000E+06  2.4144461E-11
  1.6000000E+06  2.1323674E-11
  1.6500000E+06  1.8897250E-11
  1.7000000E+06  1.6801245E-11
  1.7500000E+06  1.4983465E-11
  1.8000000E+06  1.3401060E-11
  1.8500000E+06  1.2018658E-11
  1.9000000E+06  1.0806910E-11
  1.9500000E+06  9.7413534E-12
  2.0000000E+06  8.8015045E-12
  2.0500000E+06  7.9701402E-12
  2.1000000E+06  7.2327256E-12
  2.1500000E+06  6.5769384E-12
  2.2000000E+06  5.9922905E-12
  2.2500000E+06  5.4698229E-12
  2.3000000E+06  5.0018574E-12
  2.4000000E+06  4.2039356E-12
  2.5000000E+06  3.5557959E-12
  2.6000000E+06  3.0253074E-12
  2.7000000E+06  2.5880498E-12
  2.8000000E+06  2.2252761E-12
  2.9000000E+06  1.9224607E-12
  3.0000000E+06  1.6682537E-12
  3.1000000E+06  1.4537144E-12
  3.2000000E+06  1.2717466E-12
  3.3000000E+06  1.1166790E-12
  3.4000000E+06  9.8394945E-13
  3.5000000E+06  8.6986479E-13
  3.6000000E+06  7.7141787E-13
  3.7000000E+06  6.8614666E-13
  3.8000000E+06  6.1202497E-13
  3.9000000E+06  5.4737714E-13
  4.0000000E+06  4.9081089E-13
  4.1000000E+06  4.4116428E-13
  4.2000000E+06  3.9746348E-13
  4.3000000E+06  3.5888905E-13
  4.4000000E+06  3.2474877E-13
  4.5000000E+06  2.9445582E-13
  4.6000000E+06  2.6751093E-13
  4.7000000E+06  2.4348799E-13
  4.8000000E+06  2.2202202E-13
  5.0000000E+06  1.8555024E-13
  5.1250000E+06  1.6641097E-13
  5.2500000E+06  1.4960358E-13
  5.3750000E+06  1.3480170E-13
  5.5000000E+06  1.2173036E-13
  5.7500000E+06  9.9884311E-14
  5.8750000E+06  9.0744195E-14
  6.0000000E+06  8.2593069E-14
  6.1250000E+06  7.5307847E-14
  6.2500000E+06  6.8782706E-14
  6.3750000E+06  6.2926399E-14
  6.5000000E+06  5.7660009E-14
  6.7500000E+06  4.8632162E-14
  7.0000000E+06  4.1251544E-14
  7.2500000E+06  3.5176951E-14
  7.5000000E+06  3.0146078E-14
  7.7500000E+06  2.5955400E-14
  8.0000000E+06  2.2445547E-14
  8.2500000E+06  1.9490609E-14
  8.5000000E+06  1.6990181E-14
  8.7500000E+06  1.4864190E-14
  9.0000000E+06  1.3048438E-14
  9.2500000E+06  1.1491488E-14
  9.5000000E+06  1.0152114E-14
  9.7500000E+06  8.9963262E-15
  1.0000000E+07  7.9959182E-15
  
  
#  60   3  L2  EION =  6.727000000E+03 eV   257
#  S(0) = 1.192374E+00
  6.7038055E+01  0.0000000E+00
  6.7038055E+03  0.0000000E+00
  6.7038055E+03  2.6013230E-04
  6.7270000E+03  2.6013230E-04
  6.7270674E+03  2.6013230E-04
  6.7272107E+03  2.6261485E-04
  6.7273540E+03  2.6495817E-04
  6.7274973E+03  2.6717602E-04
  6.7276407E+03  2.6928045E-04
  6.7279273E+03  2.7318975E-04
  6.7282140E+03  2.7675562E-04
  6.7287873E+03  2.8306058E-04
  6.7293606E+03  2.8850027E-04
  6.7305073E+03  2.9747802E-04
  6.7316539E+03  3.0454750E-04
  6.7339471E+03  3.1439987E-04
  6.7362404E+03  3.1980565E-04
  6.7385337E+03  3.2193976E-04
  6.7408269E+03  3.2187150E-04
  6.7431202E+03  3.2052211E-04
  6.7454135E+03  3.1860190E-04
  6.7477067E+03  3.1660026E-04
  6.7500000E+03  3.1481637E-04
  6.7539062E+03  3.1266105E-04
  6.7578125E+03  3.1168499E-04
  6.7617188E+03  3.1161994E-04
  6.7656250E+03  3.1206798E-04
  6.7695312E+03  3.1266011E-04
  6.7734375E+03  3.1312984E-04
  6.7773438E+03  3.1333404E-04
  6.7812500E+03  3.1324271E-04
  6.7890625E+03  3.1238519E-04
  6.7968750E+03  3.1122000E-04
  6.8125000E+03  3.0970268E-04
  6.8203125E+03  3.0934408E-04
  6.8281250E+03  3.0896939E-04
  6.8359375E+03  3.0842783E-04
  6.8437500E+03  3.0768708E-04
  6.8515625E+03  3.0681868E-04
  6.8593750E+03  3.0592011E-04
  6.8750000E+03  3.0432069E-04
  6.8906250E+03  3.0298128E-04
  6.9062500E+03  3.0157776E-04
  6.9218750E+03  2.9995578E-04
  6.9375000E+03  2.9821386E-04
  6.9687500E+03  2.9496944E-04
  7.0000000E+03  2.9181912E-04
  7.0312500E+03  2.8844436E-04
  7.0625000E+03  2.8518699E-04
  7.0937500E+03  2.8203811E-04
  7.1250000E+03  2.7882719E-04
  7.2500000E+03  2.6650406E-04
  7.3750000E+03  2.5490669E-04
  7.5000000E+03  2.4396733E-04
  7.7500000E+03  2.2375835E-04
  8.0000000E+03  2.0556592E-04
  8.5000000E+03  1.7445383E-04
  9.0000000E+03  1.4912862E-04
  9.5000000E+03  1.2837712E-04
  1.0000000E+04  1.1123080E-04
  1.0500000E+04  9.6947048E-05
  1.1000000E+04  8.4953182E-05
  1.1500000E+04  7.4809886E-05
  1.2000000E+04  6.6176507E-05
  1.2500000E+04  5.8785046E-05
  1.3000000E+04  5.2422821E-05
  1.3500000E+04  4.6919460E-05
  1.4000000E+04  4.2137168E-05
  1.4500000E+04  3.7963596E-05
  1.5000000E+04  3.4306515E-05
  1.6000000E+04  2.8250197E-05
  1.7000000E+04  2.3499878E-05
  1.8000000E+04  1.9726701E-05
  1.9000000E+04  1.6695520E-05
  2.0000000E+04  1.4235368E-05
  2.1000000E+04  1.2220040E-05
  2.2000000E+04  1.0555080E-05
  2.3000000E+04  9.1688733E-06
  2.4000000E+04  8.0065039E-06
  2.5000000E+04  7.0254018E-06
  2.6000000E+04  6.1922512E-06
  2.7000000E+04  5.4807370E-06
  2.8000000E+04  4.8699037E-06
  2.9000000E+04  4.3429291E-06
  3.0000000E+04  3.8862147E-06
  3.1000000E+04  3.4886903E-06
  3.2000000E+04  3.1412869E-06
  3.3000000E+04  2.8365316E-06
  3.4000000E+04  2.5682306E-06
  3.5000000E+04  2.3312236E-06
  3.6000000E+04  2.1211906E-06
  3.8000000E+04  1.7680706E-06
  4.0000000E+04  1.4859830E-06
  4.2000000E+04  1.2583328E-06
  4.4000000E+04  1.0729044E-06
  4.6000000E+04  9.2058273E-07
  4.8000000E+04  7.9448080E-07
  5.0000000E+04  6.8933549E-07
  5.2500000E+04  5.8127057E-07
  5.5000000E+04  4.9363106E-07
  5.7500000E+04  4.2193618E-07
  5.8750000E+04  3.9098044E-07
  6.0000000E+04  3.6281571E-07
  6.2500000E+04  3.1370518E-07
  6.5000000E+04  2.7263219E-07
  6.7500000E+04  2.3806473E-07
  7.0000000E+04  2.0880198E-07
  7.2500000E+04  1.8389465E-07
  7.5000000E+04  1.6258641E-07
  7.7500000E+04  1.4427016E-07
  8.0000000E+04  1.2845526E-07
  8.2500000E+04  1.1474258E-07
  8.5000000E+04  1.0280552E-07
  8.7500000E+04  9.2375245E-08
  9.0000000E+04  8.3229299E-08
  9.2500000E+04  7.5182652E-08
  9.5000000E+04  6.8080667E-08
  1.0000000E+05  5.6211757E-08
  1.0500000E+05  4.6807477E-08
  1.1000000E+05  3.9279596E-08
  1.1500000E+05  3.3197295E-08
  1.2000000E+05  2.8240791E-08
  1.2500000E+05  2.4169803E-08
  1.3000000E+05  2.0801726E-08
  1.3500000E+05  1.7996353E-08
  1.4000000E+05  1.5644989E-08
  1.4500000E+05  1.3662610E-08
  1.5000000E+05  1.1982167E-08
  1.5500000E+05  1.0550368E-08
  1.6000000E+05  9.3245497E-09
  1.6500000E+05  8.2703261E-09
  1.7000000E+05  7.3598085E-09
  1.7500000E+05  6.5702378E-09
  1.8000000E+05  5.8829377E-09
  1.8500000E+05  5.2825014E-09
  1.9000000E+05  4.7561541E-09
  2.0000000E+05  3.8848851E-09
  2.1000000E+05  3.2029772E-09
  2.2000000E+05  2.6633622E-09
  2.3000000E+05  2.2320260E-09
  2.4000000E+05  1.8840423E-09
  2.5000000E+05  1.6009047E-09
  2.6000000E+05  1.3687102E-09
  2.7000000E+05  1.1768995E-09
  2.8000000E+05  1.0173706E-09
  2.9000000E+05  8.8384873E-10
  3.0000000E+05  7.7143145E-10
  3.1000000E+05  6.7625731E-10
  3.2000000E+05  5.9526130E-10
  3.3000000E+05  5.2599302E-10
  3.4000000E+05  4.6648050E-10
  3.5000000E+05  4.1512666E-10
  3.6000000E+05  3.7063009E-10
  3.7000000E+05  3.3192434E-10
  3.8000000E+05  2.9813098E-10
  3.9000000E+05  2.6852275E-10
  4.0000000E+05  2.4249449E-10
  4.2000000E+05  1.9923569E-10
  4.4000000E+05  1.6519848E-10
  4.6000000E+05  1.3812501E-10
  4.8000000E+05  1.1637549E-10
  5.0000000E+05  9.8742877E-11
  5.2500000E+05  8.1142204E-11
  5.5000000E+05  6.7294941E-11
  5.7500000E+05  5.6280421E-11
  5.8750000E+05  5.1619123E-11
  6.0000000E+05  4.7430757E-11
  6.2500000E+05  4.0254752E-11
  6.5000000E+05  3.4386349E-11
  6.7500000E+05  2.9549572E-11
  7.0000000E+05  2.5534113E-11
  7.2500000E+05  2.2178031E-11
  7.5000000E+05  1.9355461E-11
  7.7500000E+05  1.6967723E-11
  8.0000000E+05  1.4936780E-11
  8.2500000E+05  1.3200452E-11
  8.5000000E+05  1.1708861E-11
  8.7500000E+05  1.0421722E-11
  9.0000000E+05  9.3062855E-12
  9.2500000E+05  8.3357690E-12
  9.5000000E+05  7.4881461E-12
  9.7500000E+05  6.7452037E-12
  1.0000000E+06  6.0918016E-12
  1.0250000E+06  5.5152951E-12
  1.0500000E+06  5.0050774E-12
  1.1000000E+06  4.1491389E-12
  1.1500000E+06  3.4676297E-12
  1.2000000E+06  2.9196270E-12
  1.2500000E+06  2.4749866E-12
  1.3000000E+06  2.1112111E-12
  1.3500000E+06  1.8113137E-12
  1.4000000E+06  1.5623301E-12
  1.4500000E+06  1.3542675E-12
  1.5000000E+06  1.1793467E-12
  1.5500000E+06  1.0314576E-12
  1.6000000E+06  9.0576132E-13
  1.6500000E+06  7.9839771E-13
  1.7000000E+06  7.0626647E-13
  1.7500000E+06  6.2686126E-13
  1.8000000E+06  5.5814411E-13
  1.8500000E+06  4.9844678E-13
  1.9000000E+06  4.4639592E-13
  1.9500000E+06  4.0085506E-13
  2.0000000E+06  3.6087891E-13
  2.0500000E+06  3.2567780E-13
  2.1000000E+06  2.9458921E-13
  2.2000000E+06  2.4260301E-13
  2.3000000E+06  2.0140249E-13
  2.4000000E+06  1.6843511E-13
  2.5000000E+06  1.4182223E-13
  2.6000000E+06  1.2016373E-13
  2.7000000E+06  1.0240443E-13
  2.8000000E+06  8.7740795E-14
  2.9000000E+06  7.5555059E-14
  3.0000000E+06  6.5367580E-14
  3.1000000E+06  5.6802761E-14
  3.2000000E+06  4.9564123E-14
  3.3000000E+06  4.3415975E-14
  3.4000000E+06  3.8169672E-14
  3.5000000E+06  3.3673256E-14
  3.6000000E+06  2.9803583E-14
  3.7000000E+06  2.6460247E-14
  3.8000000E+06  2.3560938E-14
  3.9000000E+06  2.1037834E-14
  4.0000000E+06  1.8834779E-14
  4.1000000E+06  1.6905061E-14
  4.2000000E+06  1.5209642E-14
  4.3000000E+06  1.3715770E-14
  4.4000000E+06  1.2395846E-14
  4.6000000E+06  1.0188021E-14
  4.8000000E+06  8.4383887E-15
  5.0000000E+06  7.0391730E-15
  5.1250000E+06  6.3063314E-15
  5.2500000E+06  5.6636663E-15
  5.3750000E+06  5.0984298E-15
  5.5000000E+06  4.5998997E-15
  5.7500000E+06  3.7681253E-15
  5.8750000E+06  3.4206900E-15
  6.0000000E+06  3.1111543E-15
  6.2500000E+06  2.5874213E-15
  6.5000000E+06  2.1663300E-15
  6.7500000E+06  1.8250844E-15
  7.0000000E+06  1.5465112E-15
  7.2500000E+06  1.3175394E-15
  7.5000000E+06  1.1281320E-15
  7.7500000E+06  9.7051623E-16
  8.0000000E+06  8.3862710E-16
  8.2500000E+06  7.2769136E-16
  8.5000000E+06  6.3392261E-16
  8.7500000E+06  5.5429345E-16
  9.0000000E+06  4.8636191E-16
  9.2500000E+06  4.2815816E-16
  9.5000000E+06  3.7808581E-16
  9.7500000E+06  3.3484742E-16
  1.0000000E+07  2.9739546E-16
  1.0250000E+07  2.6486344E-16
  1.0500000E+07  2.3652641E-16
  
  
#  60   4  L3  EION =  6.213000000E+03 eV   257
#  S(0) = 2.302712E+00
  6.1856562E+01  0.0000000E+00
  6.1856562E+03  0.0000000E+00
  6.1856562E+03  5.8526308E-04
  6.2130000E+03  5.8526308E-04
  6.2130621E+03  5.8526308E-04
  6.2132863E+03  5.9252308E-04
  6.2135104E+03  5.9913651E-04
  6.2137346E+03  6.0520605E-04
  6.2139588E+03  6.1081401E-04
  6.2144071E+03  6.2089768E-04
  6.2148554E+03  6.2978113E-04
  6.2157521E+03  6.4490999E-04
  6.2166488E+03  6.5744218E-04
  6.2184422E+03  6.7682349E-04
  6.2202355E+03  6.9015245E-04
  6.2238223E+03  7.0270848E-04
  6.2274090E+03  7.0265056E-04
  6.2309957E+03  6.9678171E-04
  6.2345824E+03  6.8981553E-04
  6.2381692E+03  6.8418573E-04
  6.2417559E+03  6.8069236E-04
  6.2489293E+03  6.7917316E-04
  6.2561028E+03  6.8091672E-04
  6.2632762E+03  6.8199905E-04
  6.2704497E+03  6.8111086E-04
  6.2776231E+03  6.7885505E-04
  6.2847966E+03  6.7635163E-04
  6.2919700E+03  6.7434008E-04
  6.2991435E+03  6.7297466E-04
  6.3063169E+03  6.7199332E-04
  6.3134904E+03  6.7101549E-04
  6.3278372E+03  6.6816315E-04
  6.3565310E+03  6.6043533E-04
  6.3708779E+03  6.5715727E-04
  6.3852248E+03  6.5404983E-04
  6.4139186E+03  6.4681453E-04
  6.4426124E+03  6.3923492E-04
  6.4713062E+03  6.3220488E-04
  6.5000000E+03  6.2490216E-04
  6.5625000E+03  6.0907516E-04
  6.6250000E+03  5.9370534E-04
  6.7500000E+03  5.6440991E-04
  6.8750000E+03  5.3703206E-04
  7.0000000E+03  5.1134637E-04
  7.2500000E+03  4.6438993E-04
  7.5000000E+03  4.2269965E-04
  8.0000000E+03  3.5258778E-04
  8.5000000E+03  2.9671551E-04
  9.0000000E+03  2.5178155E-04
  9.5000000E+03  2.1528824E-04
  1.0000000E+04  1.8536016E-04
  1.0500000E+04  1.6059173E-04
  1.1000000E+04  1.3992724E-04
  1.1500000E+04  1.2255762E-04
  1.2000000E+04  1.0785934E-04
  1.2500000E+04  9.5345710E-05
  1.3000000E+04  8.4631950E-05
  1.3500000E+04  7.5411322E-05
  1.4000000E+04  6.7437226E-05
  1.4500000E+04  6.0509819E-05
  1.5000000E+04  5.4466097E-05
  1.6000000E+04  4.4517520E-05
  1.7000000E+04  3.6774019E-05
  1.8000000E+04  3.0667096E-05
  1.9000000E+04  2.5793768E-05
  2.0000000E+04  2.1863309E-05
  2.1000000E+04  1.8662623E-05
  2.2000000E+04  1.6033273E-05
  2.3000000E+04  1.3855881E-05
  2.4000000E+04  1.2039441E-05
  2.5000000E+04  1.0513795E-05
  2.6000000E+04  9.2243259E-06
  2.7000000E+04  8.1281101E-06
  2.8000000E+04  7.1911289E-06
  2.9000000E+04  6.3861991E-06
  3.0000000E+04  5.6914414E-06
  3.1000000E+04  5.0891202E-06
  3.2000000E+04  4.5647653E-06
  3.4000000E+04  3.7045161E-06
  3.6000000E+04  3.0381867E-06
  3.8000000E+04  2.5153899E-06
  4.0000000E+04  2.1004382E-06
  4.2000000E+04  1.7676215E-06
  4.4000000E+04  1.4981303E-06
  4.6000000E+04  1.2780107E-06
  4.8000000E+04  1.0967782E-06
  5.0000000E+04  9.4646294E-07
  5.2500000E+04  7.9285407E-07
  5.5000000E+04  6.6904519E-07
  5.7500000E+04  5.6836221E-07
  5.8750000E+04  5.2508126E-07
  6.0000000E+04  4.8581357E-07
  6.2500000E+04  4.1762189E-07
  6.5000000E+04  3.6089730E-07
  6.7500000E+04  3.1340656E-07
  7.0000000E+04  2.7340786E-07
  7.2500000E+04  2.3953080E-07
  7.5000000E+04  2.1068857E-07
  7.7500000E+04  1.8601281E-07
  8.0000000E+04  1.6480476E-07
  8.2500000E+04  1.4649847E-07
  8.5000000E+04  1.3063272E-07
  8.7500000E+04  1.1682944E-07
  9.0000000E+04  1.0477699E-07
  9.2500000E+04  9.4217185E-08
  9.5000000E+04  8.4935079E-08
  1.0000000E+05  6.9513510E-08
  1.0500000E+05  5.7389062E-08
  1.1000000E+05  4.7756817E-08
  1.1500000E+05  4.0031263E-08
  1.2000000E+05  3.3780632E-08
  1.2500000E+05  2.8682534E-08
  1.3000000E+05  2.4493483E-08
  1.3500000E+05  2.1027635E-08
  1.4000000E+05  1.8141747E-08
  1.4500000E+05  1.5724415E-08
  1.5000000E+05  1.3688265E-08
  1.5500000E+05  1.1964225E-08
  1.6000000E+05  1.0497293E-08
  1.6500000E+05  9.2433709E-09
  1.7000000E+05  8.1668711E-09
  1.7500000E+05  7.2388980E-09
  1.8000000E+05  6.4358577E-09
  1.8500000E+05  5.7383803E-09
  1.9000000E+05  5.1304796E-09
  2.0000000E+05  4.1325965E-09
  2.1000000E+05  3.3603393E-09
  2.2000000E+05  2.7559806E-09
  2.3000000E+05  2.2781727E-09
  2.4000000E+05  1.8968723E-09
  2.5000000E+05  1.5899617E-09
  2.6000000E+05  1.3409617E-09
  2.7000000E+05  1.1374566E-09
  2.8000000E+05  9.6999577E-10
  2.9000000E+05  8.3131731E-10
  3.0000000E+05  7.1579098E-10
  3.1000000E+05  6.1901569E-10
  3.2000000E+05  5.3752476E-10
  3.3000000E+05  4.6856758E-10
  3.4000000E+05  4.0994671E-10
  3.5000000E+05  3.5989561E-10
  3.6000000E+05  3.1698553E-10
  3.7000000E+05  2.8005416E-10
  3.8000000E+05  2.4815087E-10
  3.9000000E+05  2.2049437E-10
  4.0000000E+05  1.9643939E-10
  4.2000000E+05  1.5708154E-10
  4.4000000E+05  1.2676936E-10
  4.6000000E+05  1.0317052E-10
  4.8000000E+05  8.4615516E-11
  5.0000000E+05  6.9892975E-11
  5.1250000E+05  6.2231769E-11
  5.2500000E+05  5.5546165E-11
  5.3750000E+05  4.9694826E-11
  5.5000000E+05  4.4559322E-11
  5.7500000E+05  3.6052831E-11
  5.8750000E+05  3.2526447E-11
  6.0000000E+05  2.9400287E-11
  6.2500000E+05  2.4149410E-11
  6.5000000E+05  1.9969488E-11
  6.7500000E+05  1.6615849E-11
  7.0000000E+05  1.3905475E-11
  7.2500000E+05  1.1700077E-11
  7.5000000E+05  9.8941859E-12
  7.7500000E+05  8.4066574E-12
  8.0000000E+05  7.1745520E-12
  8.2500000E+05  6.1486817E-12
  8.5000000E+05  5.2903293E-12
  8.7500000E+05  4.5688111E-12
  9.0000000E+05  3.9596568E-12
  9.2500000E+05  3.4432368E-12
  9.5000000E+05  3.0037145E-12
  9.7500000E+05  2.6282440E-12
  1.0000000E+06  2.3063529E-12
  1.0250000E+06  2.0294637E-12
  1.0500000E+06  1.7905188E-12
  1.0750000E+06  1.5836849E-12
  1.1000000E+06  1.4041209E-12
  1.1250000E+06  1.2477929E-12
  1.1500000E+06  1.1113274E-12
  1.2000000E+06  8.8710499E-13
  1.2500000E+06  7.1371352E-13
  1.3000000E+06  5.7841671E-13
  1.3500000E+06  4.7196011E-13
  1.4000000E+06  3.8754288E-13
  1.4500000E+06  3.2011555E-13
  1.5000000E+06  2.6589307E-13
  1.5500000E+06  2.2201184E-13
  1.6000000E+06  1.8628701E-13
  1.6500000E+06  1.5703848E-13
  1.7000000E+06  1.3296470E-13
  1.7500000E+06  1.1305042E-13
  1.8000000E+06  9.6498470E-14
  1.8500000E+06  8.2679150E-14
  1.9000000E+06  7.1091936E-14
  1.9500000E+06  6.1336720E-14
  2.0000000E+06  5.3091973E-14
  2.0500000E+06  4.6098003E-14
  2.1000000E+06  4.0144062E-14
  2.1500000E+06  3.5058341E-14
  2.2000000E+06  3.0700164E-14
  2.2500000E+06  2.6953862E-14
  2.3000000E+06  2.3723955E-14
  2.3500000E+06  2.0931319E-14
  2.4000000E+06  1.8510134E-14
  2.4500000E+06  1.6405459E-14
  2.5000000E+06  1.4571274E-14
  2.6000000E+06  1.1565774E-14
  2.7000000E+06  9.2511204E-15
  2.8000000E+06  7.4530637E-15
  2.9000000E+06  6.0449979E-15
  3.0000000E+06  4.9339761E-15
  3.1000000E+06  4.0510991E-15
  3.2000000E+06  3.3448272E-15
  3.3000000E+06  2.7762794E-15
  3.4000000E+06  2.3158828E-15
  3.5000000E+06  1.9409718E-15
  3.6000000E+06  1.6340497E-15
  3.7000000E+06  1.3815175E-15
  3.8000000E+06  1.1727394E-15
  3.9000000E+06  9.9934684E-16
  4.0000000E+06  8.5471691E-16
  4.1000000E+06  7.3357981E-16
  4.2000000E+06  6.3171957E-16
  4.3000000E+06  5.4574583E-16
  4.4000000E+06  4.7291919E-16
  4.5000000E+06  4.1101601E-16
  4.6000000E+06  3.5822315E-16
  4.7000000E+06  3.1305638E-16
  4.8000000E+06  2.7429589E-16
  5.0000000E+06  2.1214113E-16
  5.1250000E+06  1.8152624E-16
  5.2500000E+06  1.5586700E-16
  5.3750000E+06  1.3427762E-16
  5.5000000E+06  1.1604500E-16
  5.6250000E+06  1.0059241E-16
  5.7500000E+06  8.7451167E-17
  5.8750000E+06  7.6238872E-17
  6.0000000E+06  6.6642250E-17
  6.1250000E+06  5.8403637E-17
  6.2500000E+06  5.1310299E-17
  6.3750000E+06  4.5185954E-17
  6.5000000E+06  3.9884013E-17
  6.6250000E+06  3.5282150E-17
  6.7500000E+06  3.1277945E-17
  7.0000000E+06  2.4731989E-17
  7.2500000E+06  1.9707192E-17
  7.5000000E+06  1.5816961E-17
  7.7500000E+06  1.2780907E-17
  8.0000000E+06  1.0393570E-17
  8.2500000E+06  8.5028240E-18
  8.5000000E+06  6.9951728E-18
  8.7500000E+06  5.7853035E-18
  9.0000000E+06  4.8086163E-18
  9.2500000E+06  4.0160006E-18
  9.5000000E+06  3.3695705E-18
  9.7500000E+06  2.8398322E-18
  
  
#  60   5  M1  EION =  1.580000000E+03 eV   270
#  S(0) = 1.021945E+00
  1.5750434E+01  0.0000000E+00
  1.5750434E+03  0.0000000E+00
  1.5750434E+03  5.0835714E-04
  1.5800000E+03  5.0835714E-04
  1.5800156E+03  5.0835714E-04
  1.5805152E+03  5.0372618E-04
  1.5810148E+03  4.9942876E-04
  1.5815144E+03  4.9544131E-04
  1.5820140E+03  4.9174335E-04
  1.5830133E+03  4.8514619E-04
  1.5840125E+03  4.7951539E-04
  1.5860109E+03  4.7075622E-04
  1.5880094E+03  4.6477029E-04
  1.5920062E+03  4.5884706E-04
  1.5960031E+03  4.5795666E-04
  1.5980016E+03  4.5850720E-04
  1.6000000E+03  4.5936330E-04
  1.6031250E+03  4.6084980E-04
  1.6062500E+03  4.6206220E-04
  1.6093750E+03  4.6270657E-04
  1.6125000E+03  4.6268438E-04
  1.6187500E+03  4.6088255E-04
  1.6250000E+03  4.5769742E-04
  1.6312500E+03  4.5428252E-04
  1.6375000E+03  4.5132703E-04
  1.6437500E+03  4.4900577E-04
  1.6500000E+03  4.4715971E-04
  1.6562500E+03  4.4550636E-04
  1.6625000E+03  4.4378992E-04
  1.6687500E+03  4.4187374E-04
  1.6750000E+03  4.3973089E-04
  1.6875000E+03  4.3507617E-04
  1.7000000E+03  4.3055805E-04
  1.7125000E+03  4.2651869E-04
  1.7250000E+03  4.2276907E-04
  1.7375000E+03  4.1898916E-04
  1.7500000E+03  4.1501680E-04
  1.7625000E+03  4.1094085E-04
  1.7750000E+03  4.0691547E-04
  1.7875000E+03  4.0306552E-04
  1.8000000E+03  3.9936382E-04
  1.8125000E+03  3.9574663E-04
  1.8250000E+03  3.9213595E-04
  1.8375000E+03  3.8848025E-04
  1.8500000E+03  3.8481479E-04
  1.8625000E+03  3.8119416E-04
  1.8750000E+03  3.7764760E-04
  1.9000000E+03  3.7080236E-04
  1.9500000E+03  3.5761409E-04
  1.9750000E+03  3.5117575E-04
  2.0000000E+03  3.4496637E-04
  2.0500000E+03  3.3304464E-04
  2.1000000E+03  3.2164033E-04
  2.1500000E+03  3.1080054E-04
  2.2000000E+03  3.0051536E-04
  2.2500000E+03  2.9066814E-04
  2.3000000E+03  2.8128212E-04
  2.4000000E+03  2.6380733E-04
  2.5000000E+03  2.4782054E-04
  2.6000000E+03  2.3319440E-04
  2.7000000E+03  2.1979058E-04
  2.8000000E+03  2.0745546E-04
  2.9000000E+03  1.9609095E-04
  3.0000000E+03  1.8560610E-04
  3.1000000E+03  1.7591537E-04
  3.2000000E+03  1.6694107E-04
  3.4000000E+03  1.5087782E-04
  3.6000000E+03  1.3696237E-04
  3.8000000E+03  1.2483522E-04
  4.0000000E+03  1.1420757E-04
  4.2000000E+03  1.0484565E-04
  4.4000000E+03  9.6558886E-05
  4.6000000E+03  8.9190843E-05
  4.8000000E+03  8.2612280E-05
  5.0000000E+03  7.6715456E-05
  5.2500000E+03  7.0167027E-05
  5.5000000E+03  6.4398423E-05
  5.7500000E+03  5.9291646E-05
  6.0000000E+03  5.4750352E-05
  6.5000000E+03  4.7058898E-05
  6.7500000E+03  4.3786832E-05
  7.0000000E+03  4.0832239E-05
  7.2500000E+03  3.8155828E-05
  7.5000000E+03  3.5724139E-05
  8.0000000E+03  3.1484485E-05
  8.5000000E+03  2.7929058E-05
  9.0000000E+03  2.4919888E-05
  9.5000000E+03  2.2351971E-05
  1.0000000E+04  2.0144245E-05
  1.0500000E+04  1.8233337E-05
  1.1000000E+04  1.6569133E-05
  1.1500000E+04  1.5111594E-05
  1.2000000E+04  1.3828430E-05
  1.2500000E+04  1.2693363E-05
  1.3000000E+04  1.1684853E-05
  1.3500000E+04  1.0785106E-05
  1.4000000E+04  9.9793216E-06
  1.4500000E+04  9.2551205E-06
  1.5000000E+04  8.6020760E-06
  1.6000000E+04  7.4754764E-06
  1.7000000E+04  6.5433974E-06
  1.8000000E+04  5.7644720E-06
  1.9000000E+04  5.1076870E-06
  2.0000000E+04  4.5494288E-06
  2.1000000E+04  4.0714715E-06
  2.2000000E+04  3.6595683E-06
  2.3000000E+04  3.3024589E-06
  2.4000000E+04  2.9911509E-06
  2.5000000E+04  2.7183957E-06
  2.6000000E+04  2.4783012E-06
  2.7000000E+04  2.2660402E-06
  2.8000000E+04  2.0776290E-06
  2.9000000E+04  1.9097583E-06
  3.0000000E+04  1.7596629E-06
  3.1000000E+04  1.6250177E-06
  3.2000000E+04  1.5038576E-06
  3.3000000E+04  1.3945142E-06
  3.4000000E+04  1.2955636E-06
  3.5000000E+04  1.2057853E-06
  3.6000000E+04  1.1241287E-06
  3.8000000E+04  9.8167121E-07
  4.0000000E+04  8.6226811E-07
  4.2000000E+04  7.6140525E-07
  4.4000000E+04  6.7559856E-07
  4.6000000E+04  6.0212745E-07
  4.8000000E+04  5.3884491E-07
  5.0000000E+04  4.8404033E-07
  5.2500000E+04  4.2538720E-07
  5.5000000E+04  3.7572170E-07
  5.7500000E+04  3.3338778E-07
  5.8750000E+04  3.1455201E-07
  6.0000000E+04  2.9708355E-07
  6.2500000E+04  2.6577564E-07
  6.5000000E+04  2.3863647E-07
  6.7500000E+04  2.1499785E-07
  7.0000000E+04  1.9431618E-07
  7.2500000E+04  1.7614608E-07
  7.5000000E+04  1.6012028E-07
  7.7500000E+04  1.4593403E-07
  8.0000000E+04  1.3333305E-07
  8.2500000E+04  1.2210398E-07
  8.5000000E+04  1.1206696E-07
  8.7500000E+04  1.0306958E-07
  9.0000000E+04  9.4982165E-08
  9.2500000E+04  8.7693882E-08
  9.5000000E+04  8.1109648E-08
  1.0000000E+05  6.9736865E-08
  1.0500000E+05  6.0332007E-08
  1.1000000E+05  5.2492839E-08
  1.1500000E+05  4.5911296E-08
  1.2000000E+05  4.0348780E-08
  1.2500000E+05  3.5618609E-08
  1.3000000E+05  3.1573368E-08
  1.3500000E+05  2.8095695E-08
  1.4000000E+05  2.5091338E-08
  1.4500000E+05  2.2484022E-08
  1.5000000E+05  2.0211592E-08
  1.5500000E+05  1.8223083E-08
  1.6000000E+05  1.6476449E-08
  1.6500000E+05  1.4936822E-08
  1.7000000E+05  1.3575127E-08
  1.7500000E+05  1.2366990E-08
  1.8000000E+05  1.1291878E-08
  1.8500000E+05  1.0332423E-08
  1.9000000E+05  9.4738683E-09
  1.9500000E+05  8.7036264E-09
  2.0000000E+05  8.0109181E-09
  2.0500000E+05  7.3864810E-09
  2.1000000E+05  6.8223290E-09
  2.2000000E+05  5.8481550E-09
  2.3000000E+05  5.0432842E-09
  2.4000000E+05  4.3733766E-09
  2.5000000E+05  3.8119971E-09
  2.6000000E+05  3.3385894E-09
  2.7000000E+05  2.9370236E-09
  2.8000000E+05  2.5945326E-09
  2.9000000E+05  2.3009312E-09
  3.0000000E+05  2.0480340E-09
  3.1000000E+05  1.8292175E-09
  3.2000000E+05  1.6390873E-09
  3.3000000E+05  1.4732241E-09
  3.4000000E+05  1.3279862E-09
  3.5000000E+05  1.2003561E-09
  3.6000000E+05  1.0878207E-09
  3.7000000E+05  9.8827644E-10
  3.8000000E+05  8.9995528E-10
  3.9000000E+05  8.2136460E-10
  4.0000000E+05  7.5123922E-10
  4.1000000E+05  6.8850241E-10
  4.2000000E+05  6.3223448E-10
  4.3000000E+05  5.8164707E-10
  4.4000000E+05  5.3606209E-10
  4.6000000E+05  4.5763699E-10
  4.8000000E+05  3.9315029E-10
  5.0000000E+05  3.3971673E-10
  5.1250000E+05  3.1092950E-10
  5.2500000E+05  2.8515185E-10
  5.3750000E+05  2.6201174E-10
  5.5000000E+05  2.4118992E-10
  5.7500000E+05  2.0543915E-10
  5.8750000E+05  1.9006693E-10
  6.0000000E+05  1.7611608E-10
  6.2500000E+05  1.5187495E-10
  6.5000000E+05  1.3168888E-10
  6.7500000E+05  1.1476588E-10
  7.0000000E+05  1.0048950E-10
  7.2500000E+05  8.8375571E-11
  7.5000000E+05  7.8040498E-11
  7.7500000E+05  6.9178148E-11
  8.0000000E+05  6.1542439E-11
  8.2500000E+05  5.4934126E-11
  8.5000000E+05  4.9190875E-11
  8.7500000E+05  4.4179660E-11
  9.0000000E+05  3.9790842E-11
  9.2500000E+05  3.5933563E-11
  9.5000000E+05  3.2532143E-11
  9.7500000E+05  2.9523231E-11
  1.0000000E+06  2.6853559E-11
  1.0250000E+06  2.4478127E-11
  1.0500000E+06  2.2358770E-11
  1.0750000E+06  2.0462998E-11
  1.1000000E+06  1.8763046E-11
  1.1250000E+06  1.7235105E-11
  1.1500000E+06  1.5858682E-11
  1.2000000E+06  1.3491995E-11
  1.2500000E+06  1.1547817E-11
  1.3000000E+06  9.9388306E-12
  1.3500000E+06  8.5981150E-12
  1.4000000E+06  7.4738497E-12
  1.4500000E+06  6.5255347E-12
  1.5000000E+06  5.7212479E-12
  1.5500000E+06  5.0356226E-12
  1.6000000E+06  4.4483508E-12
  1.6500000E+06  3.9430615E-12
  1.7000000E+06  3.5064720E-12
  1.7500000E+06  3.1277394E-12
  1.8000000E+06  2.7979628E-12
  1.8500000E+06  2.5097986E-12
  1.9000000E+06  2.2571534E-12
  1.9500000E+06  2.0349457E-12
  2.0000000E+06  1.8389185E-12
  2.0500000E+06  1.6654905E-12
  2.1000000E+06  1.5116365E-12
  2.1500000E+06  1.3747907E-12
  2.2000000E+06  1.2527693E-12
  2.2500000E+06  1.1437072E-12
  2.3000000E+06  1.0460060E-12
  2.3500000E+06  9.5829143E-13
  2.4000000E+06  8.7937808E-13
  2.4500000E+06  8.0824024E-13
  2.5000000E+06  7.4398800E-13
  2.6000000E+06  6.3314271E-13
  2.7000000E+06  5.4175345E-13
  2.8000000E+06  4.6591229E-13
  2.9000000E+06  4.0259047E-13
  3.0000000E+06  3.4942056E-13
  3.1000000E+06  3.0453713E-13
  3.2000000E+06  2.6645959E-13
  3.3000000E+06  2.3400580E-13
  3.4000000E+06  2.0622432E-13
  3.5000000E+06  1.8234412E-13
  3.6000000E+06  1.6173591E-13
  3.7000000E+06  1.4388152E-13
  3.8000000E+06  1.2835515E-13
  3.9000000E+06  1.1480571E-13
  4.0000000E+06  1.0294292E-13
  4.1000000E+06  9.2529780E-14
  4.2000000E+06  8.3368052E-14
  4.3000000E+06  7.5288934E-14
  4.4000000E+06  6.8148414E-14
  
  
#  60   6  M2  EION =  1.408000000E+03 eV   272
#  S(0) = 1.348800E+00
  1.3868581E+01  0.0000000E+00
  1.3868581E+03  0.0000000E+00
  1.3868581E+03  6.2200624E-04
  1.4080000E+03  6.2200624E-04
  1.4080140E+03  6.2200624E-04
  1.4081452E+03  6.2686448E-04
  1.4082764E+03  6.3146325E-04
  1.4084076E+03  6.3582681E-04
  1.4085388E+03  6.3997654E-04
  1.4088013E+03  6.4770782E-04
  1.4090637E+03  6.5478361E-04
  1.4095885E+03  6.6734642E-04
  1.4101133E+03  6.7824071E-04
  1.4111630E+03  6.9637471E-04
  1.4122126E+03  7.1088558E-04
  1.4143119E+03  7.3188686E-04
  1.4164112E+03  7.4449472E-04
  1.4206098E+03  7.5203628E-04
  1.4227091E+03  7.5031840E-04
  1.4248084E+03  7.4681972E-04
  1.4269077E+03  7.4256149E-04
  1.4290070E+03  7.3825153E-04
  1.4332056E+03  7.3103796E-04
  1.4374042E+03  7.2658002E-04
  1.4416028E+03  7.2458062E-04
  1.4458014E+03  7.2411207E-04
  1.4500000E+03  7.2420103E-04
  1.4562500E+03  7.2387399E-04
  1.4625000E+03  7.2214161E-04
  1.4656250E+03  7.2076824E-04
  1.4687500E+03  7.1916140E-04
  1.4750000E+03  7.1563235E-04
  1.4875000E+03  7.0920276E-04
  1.4937500E+03  7.0665599E-04
  1.5000000E+03  7.0437008E-04
  1.5125000E+03  6.9968791E-04
  1.5250000E+03  6.9411374E-04
  1.5375000E+03  6.8795959E-04
  1.5500000E+03  6.8194389E-04
  1.5625000E+03  6.7635671E-04
  1.5750000E+03  6.7095492E-04
  1.5875000E+03  6.6540889E-04
  1.6000000E+03  6.5958674E-04
  1.6500000E+03  6.3636692E-04
  1.7000000E+03  6.1389804E-04
  1.7500000E+03  5.9191711E-04
  1.8000000E+03  5.7076457E-04
  1.8500000E+03  5.5027277E-04
  1.8750000E+03  5.4042141E-04
  1.9000000E+03  5.3076541E-04
  1.9500000E+03  5.1187606E-04
  2.0000000E+03  4.9385551E-04
  2.1000000E+03  4.5997146E-04
  2.2000000E+03  4.2889140E-04
  2.3000000E+03  4.0029148E-04
  2.4000000E+03  3.7401167E-04
  2.5000000E+03  3.4987671E-04
  2.6000000E+03  3.2765825E-04
  2.7000000E+03  3.0719238E-04
  2.8000000E+03  2.8833642E-04
  2.9000000E+03  2.7094913E-04
  3.0000000E+03  2.5489797E-04
  3.1000000E+03  2.4006238E-04
  3.2000000E+03  2.2633428E-04
  3.4000000E+03  2.0181963E-04
  3.6000000E+03  1.8068158E-04
  3.8000000E+03  1.6237032E-04
  4.0000000E+03  1.4643579E-04
  4.2000000E+03  1.3250865E-04
  4.4000000E+03  1.2028477E-04
  4.6000000E+03  1.0951272E-04
  4.8000000E+03  9.9983521E-05
  5.0000000E+03  9.1522797E-05
  5.2500000E+03  8.2229783E-05
  5.5000000E+03  7.4145973E-05
  5.7500000E+03  6.7080896E-05
  6.0000000E+03  6.0878818E-05
  6.5000000E+03  5.0574327E-05
  6.7500000E+03  4.6278234E-05
  7.0000000E+03  4.2450004E-05
  7.2500000E+03  3.9027749E-05
  7.5000000E+03  3.5959213E-05
  8.0000000E+03  3.0712242E-05
  8.5000000E+03  2.6425821E-05
  9.0000000E+03  2.2890644E-05
  9.5000000E+03  1.9949795E-05
  1.0000000E+04  1.7484034E-05
  1.0500000E+04  1.5401663E-05
  1.1000000E+04  1.3631377E-05
  1.1500000E+04  1.2117175E-05
  1.2000000E+04  1.0814671E-05
  1.2500000E+04  9.6883750E-06
  1.3000000E+04  8.7096911E-06
  1.3500000E+04  7.8554027E-06
  1.4000000E+04  7.1065301E-06
  1.4500000E+04  6.4474556E-06
  1.5000000E+04  5.8652493E-06
  1.5500000E+04  5.3491444E-06
  1.6000000E+04  4.8901277E-06
  1.6500000E+04  4.4806163E-06
  1.7000000E+04  4.1141985E-06
  1.8000000E+04  3.4896609E-06
  1.9000000E+04  2.9817827E-06
  2.0000000E+04  2.5649171E-06
  2.1000000E+04  2.2198547E-06
  2.2000000E+04  1.9320171E-06
  2.3000000E+04  1.6902101E-06
  2.4000000E+04  1.4857448E-06
  2.5000000E+04  1.3118098E-06
  2.6000000E+04  1.1630167E-06
  2.7000000E+04  1.0350676E-06
  2.8000000E+04  9.2450691E-07
  2.9000000E+04  8.2853659E-07
  3.0000000E+04  7.4487593E-07
  3.1000000E+04  6.7165379E-07
  3.2000000E+04  6.0732601E-07
  3.3000000E+04  5.5061142E-07
  3.4000000E+04  5.0044131E-07
  3.5000000E+04  4.5591972E-07
  3.6000000E+04  4.1629204E-07
  3.8000000E+04  3.4926086E-07
  4.0000000E+04  2.9529842E-07
  4.2000000E+04  2.5143880E-07
  4.4000000E+04  2.1547840E-07
  4.6000000E+04  1.8575844E-07
  4.8000000E+04  1.6101528E-07
  5.0000000E+04  1.4027579E-07
  5.2500000E+04  1.1884452E-07
  5.5000000E+04  1.0136620E-07
  5.7500000E+04  8.6993623E-08
  5.8750000E+04  8.0765024E-08
  6.0000000E+04  7.5084945E-08
  6.2500000E+04  6.5148497E-08
  6.5000000E+04  5.6803794E-08
  6.7500000E+04  4.9753597E-08
  7.0000000E+04  4.3763667E-08
  7.2500000E+04  3.8647904E-08
  7.5000000E+04  3.4257332E-08
  7.7500000E+04  3.0471846E-08
  8.0000000E+04  2.7193974E-08
  8.2500000E+04  2.4344120E-08
  8.5000000E+04  2.1856902E-08
  8.7500000E+04  1.9678318E-08
  9.0000000E+04  1.7763534E-08
  9.2500000E+04  1.6075144E-08
  9.5000000E+04  1.4581794E-08
  9.7500000E+04  1.3257087E-08
  1.0000000E+05  1.2078703E-08
  1.0250000E+05  1.1027695E-08
  1.0500000E+05  1.0087921E-08
  1.1000000E+05  8.4888161E-09
  1.1500000E+05  7.1926292E-09
  1.2000000E+05  6.1332027E-09
  1.2500000E+05  5.2606315E-09
  1.3000000E+05  4.5368487E-09
  1.3500000E+05  3.9325266E-09
  1.4000000E+05  3.4248553E-09
  1.4500000E+05  2.9959380E-09
  1.5000000E+05  2.6316211E-09
  1.5500000E+05  2.3206253E-09
  1.6000000E+05  2.0538970E-09
  1.6500000E+05  1.8241217E-09
  1.7000000E+05  1.6253532E-09
  1.7500000E+05  1.4527288E-09
  1.8000000E+05  1.3022494E-09
  1.8500000E+05  1.1706098E-09
  1.9000000E+05  1.0550643E-09
  1.9500000E+05  9.5332115E-10
  2.0000000E+05  8.6345912E-10
  2.0500000E+05  7.8386063E-10
  2.1000000E+05  7.1315853E-10
  2.1500000E+05  6.5019264E-10
  2.2000000E+05  5.9397478E-10
  2.2500000E+05  5.4366032E-10
  2.3000000E+05  4.9852495E-10
  2.4000000E+05  4.2138449E-10
  2.5000000E+05  3.5851666E-10
  2.6000000E+05  3.0688206E-10
  2.7000000E+05  2.6416756E-10
  2.8000000E+05  2.2859507E-10
  2.9000000E+05  1.9878501E-10
  3.0000000E+05  1.7365773E-10
  3.1000000E+05  1.5236150E-10
  3.2000000E+05  1.3421931E-10
  3.3000000E+05  1.1868914E-10
  3.4000000E+05  1.0533419E-10
  3.5000000E+05  9.3800269E-11
  3.6000000E+05  8.3798447E-11
  3.7000000E+05  7.5091669E-11
  3.8000000E+05  6.7484428E-11
  3.9000000E+05  6.0814710E-11
  4.0000000E+05  5.4947609E-11
  4.1000000E+05  4.9770252E-11
  4.2000000E+05  4.5187792E-11
  4.3000000E+05  4.1120223E-11
  4.4000000E+05  3.7499792E-11
  4.6000000E+05  3.1378402E-11
  4.8000000E+05  2.6456175E-11
  5.0000000E+05  2.2462242E-11
  5.1250000E+05  2.0345354E-11
  5.2500000E+05  1.8472114E-11
  5.3750000E+05  1.6809639E-11
  5.5000000E+05  1.5330108E-11
  5.7500000E+05  1.2828842E-11
  5.8750000E+05  1.1769711E-11
  6.0000000E+05  1.0817699E-11
  6.2500000E+05  9.1857778E-12
  6.5000000E+05  7.8503859E-12
  6.7500000E+05  6.7491196E-12
  7.0000000E+05  5.8343778E-12
  7.2500000E+05  5.0694812E-12
  7.5000000E+05  4.4258887E-12
  7.7500000E+05  3.8812071E-12
  8.0000000E+05  3.4177269E-12
  8.2500000E+05  3.0213321E-12
  8.5000000E+05  2.6806898E-12
  8.7500000E+05  2.3866422E-12
  9.0000000E+05  2.1317415E-12
  9.2500000E+05  1.9098931E-12
  9.5000000E+05  1.7160819E-12
  9.7500000E+05  1.5461598E-12
  1.0000000E+06  1.3966782E-12
  1.0250000E+06  1.2647564E-12
  1.0500000E+06  1.1479765E-12
  1.0750000E+06  1.0443009E-12
  1.1000000E+06  9.5200508E-13
  1.1250000E+06  8.6962372E-13
  1.1500000E+06  7.9590710E-13
  1.2000000E+06  6.7033999E-13
  1.2500000E+06  5.6841906E-13
  1.3000000E+06  4.8500566E-13
  1.3500000E+06  4.1621908E-13
  1.4000000E+06  3.5909543E-13
  1.4500000E+06  3.1134789E-13
  1.5000000E+06  2.7119522E-13
  1.5500000E+06  2.3723835E-13
  1.6000000E+06  2.0836955E-13
  1.6500000E+06  1.8370540E-13
  1.7000000E+06  1.6253628E-13
  1.7500000E+06  1.4428808E-13
  1.8000000E+06  1.2849340E-13
  1.8500000E+06  1.1476950E-13
  1.9000000E+06  1.0280125E-13
  1.9500000E+06  9.2327890E-14
  2.0000000E+06  8.3132586E-14
  2.0500000E+06  7.5034225E-14
  2.1000000E+06  6.7880862E-14
  2.1500000E+06  6.1544431E-14
  2.2000000E+06  5.5916562E-14
  2.2500000E+06  5.0905204E-14
  2.3000000E+06  4.6431895E-14
  2.4000000E+06  3.8840484E-14
  2.5000000E+06  3.2710739E-14
  2.6000000E+06  2.7720976E-14
  2.7000000E+06  2.3628666E-14
  2.8000000E+06  2.0249023E-14
  2.9000000E+06  1.7439879E-14
  3.0000000E+06  1.5090870E-14
  3.1000000E+06  1.3115576E-14
  3.2000000E+06  1.1445790E-14
  3.3000000E+06  1.0027330E-14
  3.4000000E+06  8.8168280E-15
  3.5000000E+06  7.7793088E-15
  3.6000000E+06  6.8863842E-15
  3.7000000E+06  6.1147995E-15
  3.8000000E+06  5.4454837E-15
  3.9000000E+06  4.8627625E-15
  4.0000000E+06  4.3536905E-15
  4.1000000E+06  3.9076468E-15
  4.2000000E+06  3.5158424E-15
  4.3000000E+06  3.1708364E-15
  4.4000000E+06  2.8663079E-15
  
  
#  60   7  M3  EION =  1.303000000E+03 eV   273
#  S(0) = 2.903587E+00
  1.2781495E+01  0.0000000E+00
  1.2781495E+03  0.0000000E+00
  1.2781495E+03  1.6647686E-03
  1.3030000E+03  1.6647686E-03
  1.3030130E+03  1.6647686E-03
  1.3031598E+03  1.6769197E-03
  1.3033066E+03  1.6882992E-03
  1.3034535E+03  1.6989938E-03
  1.3036003E+03  1.7090779E-03
  1.3038940E+03  1.7276641E-03
  1.3041876E+03  1.7444770E-03
  1.3047750E+03  1.7739734E-03
  1.3053623E+03  1.7993008E-03
  1.3065370E+03  1.8411494E-03
  1.3077117E+03  1.8743215E-03
  1.3100610E+03  1.9207667E-03
  1.3124104E+03  1.9455576E-03
  1.3171091E+03  1.9502426E-03
  1.3194584E+03  1.9400023E-03
  1.3218078E+03  1.9266998E-03
  1.3241571E+03  1.9129619E-03
  1.3265065E+03  1.9004028E-03
  1.3312052E+03  1.8815729E-03
  1.3359039E+03  1.8712496E-03
  1.3406026E+03  1.8666920E-03
  1.3453013E+03  1.8644567E-03
  1.3500000E+03  1.8618801E-03
  1.3562500E+03  1.8556641E-03
  1.3625000E+03  1.8461112E-03
  1.3687500E+03  1.8347019E-03
  1.3750000E+03  1.8231546E-03
  1.3812500E+03  1.8125585E-03
  1.3875000E+03  1.8031473E-03
  1.3937500E+03  1.7945918E-03
  1.4000000E+03  1.7863165E-03
  1.4125000E+03  1.7687554E-03
  1.4250000E+03  1.7491356E-03
  1.4375000E+03  1.7288938E-03
  1.4500000E+03  1.7095346E-03
  1.4625000E+03  1.6912857E-03
  1.4750000E+03  1.6733222E-03
  1.4875000E+03  1.6550114E-03
  1.5000000E+03  1.6362041E-03
  1.5250000E+03  1.5989330E-03
  1.5500000E+03  1.5635504E-03
  1.5750000E+03  1.5288817E-03
  1.6000000E+03  1.4943600E-03
  1.6500000E+03  1.4284611E-03
  1.7000000E+03  1.3659786E-03
  1.8000000E+03  1.2508735E-03
  1.9000000E+03  1.1477356E-03
  2.0000000E+03  1.0554103E-03
  2.1000000E+03  9.7238549E-04
  2.2000000E+03  8.9773207E-04
  2.3000000E+03  8.3027265E-04
  2.4000000E+03  7.6928432E-04
  2.5000000E+03  7.1405946E-04
  2.6000000E+03  6.6390927E-04
  2.7000000E+03  6.1827261E-04
  2.8000000E+03  5.7667413E-04
  2.9000000E+03  5.3869173E-04
  3.0000000E+03  5.0394881E-04
  3.1000000E+03  4.7211210E-04
  3.2000000E+03  4.4288684E-04
  3.4000000E+03  3.9126037E-04
  3.6000000E+03  3.4732582E-04
  3.8000000E+03  3.0970817E-04
  4.0000000E+03  2.7731434E-04
  4.2000000E+03  2.4926864E-04
  4.4000000E+03  2.2486467E-04
  4.6000000E+03  2.0352892E-04
  4.8000000E+03  1.8479316E-04
  5.0000000E+03  1.6827313E-04
  5.2500000E+03  1.5025915E-04
  5.5000000E+03  1.3470576E-04
  5.7500000E+03  1.2120620E-04
  6.0000000E+03  1.0943225E-04
  6.5000000E+03  9.0041501E-05
  6.7500000E+03  8.2025572E-05
  7.0000000E+03  7.4919425E-05
  7.2500000E+03  6.8598034E-05
  7.5000000E+03  6.2956466E-05
  8.0000000E+03  5.3372142E-05
  8.5000000E+03  4.5606389E-05
  9.0000000E+03  3.9250112E-05
  9.5000000E+03  3.3999623E-05
  1.0000000E+04  2.9626279E-05
  1.0500000E+04  2.5955711E-05
  1.1000000E+04  2.2853411E-05
  1.1500000E+04  2.0214491E-05
  1.2000000E+04  1.7956384E-05
  1.2500000E+04  1.6013485E-05
  1.3000000E+04  1.4333241E-05
  1.3500000E+04  1.2873233E-05
  1.4000000E+04  1.1598962E-05
  1.4500000E+04  1.0482187E-05
  1.5000000E+04  9.4996402E-06
  1.5500000E+04  8.6320360E-06
  1.6000000E+04  7.8632998E-06
  1.6500000E+04  7.1799641E-06
  1.7000000E+04  6.5706903E-06
  1.8000000E+04  5.5373945E-06
  1.9000000E+04  4.7025342E-06
  2.0000000E+04  4.0214784E-06
  2.1000000E+04  3.4610157E-06
  2.2000000E+04  2.9961017E-06
  2.3000000E+04  2.6076170E-06
  2.4000000E+04  2.2808048E-06
  2.5000000E+04  2.0041589E-06
  2.6000000E+04  1.7686226E-06
  2.7000000E+04  1.5670073E-06
  2.8000000E+04  1.3935613E-06
  2.9000000E+04  1.2436477E-06
  3.0000000E+04  1.1135034E-06
  3.1000000E+04  1.0000545E-06
  3.2000000E+04  9.0077490E-07
  3.3000000E+04  8.1357634E-07
  3.4000000E+04  7.3672393E-07
  3.5000000E+04  6.6876876E-07
  3.6000000E+04  6.0849489E-07
  3.8000000E+04  5.0704793E-07
  4.0000000E+04  4.2591126E-07
  4.2000000E+04  3.6037619E-07
  4.4000000E+04  3.0696574E-07
  4.6000000E+04  2.6307831E-07
  4.8000000E+04  2.2674331E-07
  5.0000000E+04  1.9645133E-07
  5.2500000E+04  1.6533041E-07
  5.5000000E+04  1.4010863E-07
  5.7500000E+04  1.1949379E-07
  5.8750000E+04  1.1059996E-07
  6.0000000E+04  1.0251267E-07
  6.2500000E+04  8.8423916E-08
  6.5000000E+04  7.6656907E-08
  6.7500000E+04  6.6768210E-08
  7.0000000E+04  5.8410137E-08
  7.2500000E+04  5.1307806E-08
  7.5000000E+04  4.5242223E-08
  7.7500000E+04  4.0037647E-08
  8.0000000E+04  3.5552089E-08
  8.2500000E+04  3.1670111E-08
  8.5000000E+04  2.8297300E-08
  8.7500000E+04  2.5355993E-08
  9.0000000E+04  2.2781976E-08
  9.2500000E+04  2.0521887E-08
  9.5000000E+04  1.8531173E-08
  1.0000000E+05  1.5214291E-08
  1.0500000E+05  1.2597073E-08
  1.1000000E+05  1.0510847E-08
  1.1500000E+05  8.8323779E-09
  1.2000000E+05  7.4704219E-09
  1.2500000E+05  6.3565977E-09
  1.3000000E+05  5.4390781E-09
  1.3500000E+05  4.6781741E-09
  1.4000000E+05  4.0432007E-09
  1.4500000E+05  3.5102230E-09
  1.5000000E+05  3.0604169E-09
  1.5500000E+05  2.6788626E-09
  1.6000000E+05  2.3536501E-09
  1.6500000E+05  2.0752082E-09
  1.7000000E+05  1.8357958E-09
  1.7500000E+05  1.6291149E-09
  1.8000000E+05  1.4500123E-09
  1.8500000E+05  1.2942494E-09
  1.9000000E+05  1.1583217E-09
  1.9500000E+05  1.0393179E-09
  2.0000000E+05  9.3480856E-10
  2.0500000E+05  8.4275812E-10
  2.1000000E+05  7.6145372E-10
  2.2000000E+05  6.2551546E-10
  2.3000000E+05  5.1784295E-10
  2.4000000E+05  4.3177075E-10
  2.5000000E+05  3.6238015E-10
  2.6000000E+05  3.0599865E-10
  2.7000000E+05  2.5985413E-10
  2.8000000E+05  2.2183280E-10
  2.9000000E+05  1.9030760E-10
  3.0000000E+05  1.6401510E-10
  3.1000000E+05  1.4196614E-10
  3.2000000E+05  1.2338042E-10
  3.3000000E+05  1.0763801E-10
  3.4000000E+05  9.4242996E-11
  3.5000000E+05  8.2796197E-11
  3.6000000E+05  7.2974389E-11
  3.7000000E+05  6.4514378E-11
  3.8000000E+05  5.7200680E-11
  3.9000000E+05  5.0855977E-11
  4.0000000E+05  4.5333689E-11
  4.1000000E+05  4.0512091E-11
  4.2000000E+05  3.6289661E-11
  4.3000000E+05  3.2581371E-11
  4.4000000E+05  2.9315725E-11
  4.6000000E+05  2.3880227E-11
  4.7000000E+05  2.1615812E-11
  4.8000000E+05  1.9602072E-11
  5.0000000E+05  1.6204293E-11
  5.1250000E+05  1.4434856E-11
  5.2500000E+05  1.2889908E-11
  5.3750000E+05  1.1537043E-11
  5.5000000E+05  1.0349093E-11
  5.7500000E+05  8.3800000E-12
  5.8750000E+05  7.5631546E-12
  6.0000000E+05  6.8387138E-12
  6.2500000E+05  5.6211873E-12
  6.5000000E+05  4.6512503E-12
  6.7500000E+05  3.8724915E-12
  7.0000000E+05  3.2426787E-12
  7.2500000E+05  2.7298762E-12
  7.5000000E+05  2.3097088E-12
  7.7500000E+05  1.9634129E-12
  8.0000000E+05  1.6764241E-12
  8.2500000E+05  1.4373505E-12
  8.5000000E+05  1.2372187E-12
  8.7500000E+05  1.0689135E-12
  9.0000000E+05  9.2675669E-13
  9.2500000E+05  8.0619040E-13
  9.5000000E+05  7.0353530E-13
  9.7500000E+05  6.1580571E-13
  1.0000000E+06  5.4056647E-13
  1.0250000E+06  4.7582203E-13
  1.0500000E+06  4.1992964E-13
  1.0750000E+06  3.7153149E-13
  1.1000000E+06  3.2950034E-13
  1.1250000E+06  2.9289650E-13
  1.1500000E+06  2.6093372E-13
  1.1750000E+06  2.3295177E-13
  1.2000000E+06  2.0839431E-13
  1.2250000E+06  1.8679105E-13
  1.2500000E+06  1.6774316E-13
  1.3000000E+06  1.3600656E-13
  1.3500000E+06  1.1102245E-13
  1.4000000E+06  9.1201467E-14
  1.4500000E+06  7.5362738E-14
  1.5000000E+06  6.2620447E-14
  1.5500000E+06  5.2304216E-14
  1.6000000E+06  4.3902341E-14
  1.6500000E+06  3.7021140E-14
  1.7000000E+06  3.1355479E-14
  1.7500000E+06  2.6667219E-14
  1.8000000E+06  2.2769301E-14
  1.8500000E+06  1.9513879E-14
  1.9000000E+06  1.6783426E-14
  1.9500000E+06  1.4483992E-14
  2.0000000E+06  1.2540050E-14
  2.0500000E+06  1.0890577E-14
  2.1000000E+06  9.4860332E-15
  2.1500000E+06  8.2860160E-15
  2.2000000E+06  7.2574337E-15
  2.2500000E+06  6.3730679E-15
  2.3000000E+06  5.6104421E-15
  2.3500000E+06  4.9509250E-15
  2.4000000E+06  4.3790172E-15
  2.4500000E+06  3.8817775E-15
  2.5000000E+06  3.4483635E-15
  2.5500000E+06  3.0696617E-15
  2.6000000E+06  2.7379880E-15
  2.6500000E+06  2.4468428E-15
  2.7000000E+06  2.1907124E-15
  2.7500000E+06  1.9649078E-15
  2.8000000E+06  1.7654304E-15
  2.8500000E+06  1.5888614E-15
  2.9000000E+06  1.4322706E-15
  3.0000000E+06  1.1693051E-15
  3.1000000E+06  9.6028878E-16
  3.2000000E+06  7.9305818E-16
  3.3000000E+06  6.5842536E-16
  3.4000000E+06  5.4938172E-16
  3.5000000E+06  4.6054701E-16
  3.6000000E+06  3.8777812E-16
  3.7000000E+06  3.2786252E-16
  3.8000000E+06  2.7831067E-16
  3.9000000E+06  2.3717279E-16
  4.0000000E+06  2.0289158E-16
  
  
#  60   8  M4  EION =  1.005000000E+03 eV   279
#  S(0) = 5.131751E+00
  5.0250000E+00  0.0000000E+00
  5.0250000E+02  0.0000000E+00
  5.0250000E+02  1.0318200E-03
  1.0050000E+03  1.0318200E-03
  1.0050000E+03  3.2820476E-04
  1.0050102E+03  3.2820476E-04
  1.0050805E+03  3.3940993E-04
  1.0051508E+03  3.5098186E-04
  1.0052210E+03  3.6292286E-04
  1.0052913E+03  3.7523519E-04
  1.0054319E+03  4.0098254E-04
  1.0055725E+03  4.2824110E-04
  1.0058537E+03  4.8735528E-04
  1.0061349E+03  5.5269288E-04
  1.0066973E+03  7.0237424E-04
  1.0072597E+03  8.7762367E-04
  1.0083844E+03  1.3027401E-03
  1.0089468E+03  1.5494333E-03
  1.0095091E+03  1.8152316E-03
  1.0106339E+03  2.3881580E-03
  1.0117586E+03  2.9843182E-03
  1.0128834E+03  3.5647223E-03
  1.0140081E+03  4.0976676E-03
  1.0151329E+03  4.5641469E-03
  1.0162576E+03  4.9581667E-03
  1.0173824E+03  5.2834778E-03
  1.0185071E+03  5.5492805E-03
  1.0207566E+03  5.9458633E-03
  1.0230061E+03  6.2244283E-03
  1.0252556E+03  6.4345889E-03
  1.0275051E+03  6.6019479E-03
  1.0297546E+03  6.7373584E-03
  1.0320041E+03  6.8443438E-03
  1.0410020E+03  7.0116521E-03
  1.0455010E+03  6.9759902E-03
  1.0477505E+03  6.9421477E-03
  1.0500000E+03  6.9027331E-03
  1.0562500E+03  6.7859402E-03
  1.0625000E+03  6.6809636E-03
  1.0687500E+03  6.5918645E-03
  1.0750000E+03  6.5097114E-03
  1.0875000E+03  6.3366162E-03
  1.0937500E+03  6.2440803E-03
  1.1000000E+03  6.1520685E-03
  1.1125000E+03  5.9810203E-03
  1.1187500E+03  5.9031629E-03
  1.1250000E+03  5.8290247E-03
  1.1375000E+03  5.6849686E-03
  1.1500000E+03  5.5414970E-03
  1.2000000E+03  5.0192097E-03
  1.2500000E+03  4.5629481E-03
  1.2750000E+03  4.3560882E-03
  1.3000000E+03  4.1609301E-03
  1.3250000E+03  3.9743475E-03
  1.3500000E+03  3.7981839E-03
  1.4000000E+03  3.4752852E-03
  1.4500000E+03  3.1839953E-03
  1.5000000E+03  2.9235179E-03
  1.6000000E+03  2.4766195E-03
  1.7000000E+03  2.1124304E-03
  1.8000000E+03  1.8129091E-03
  1.9000000E+03  1.5648362E-03
  2.0000000E+03  1.3578347E-03
  2.1000000E+03  1.1842281E-03
  2.2000000E+03  1.0377190E-03
  2.3000000E+03  9.1334818E-04
  2.4000000E+03  8.0722876E-04
  2.5000000E+03  7.1624392E-04
  2.6000000E+03  6.3786852E-04
  2.7000000E+03  5.7004942E-04
  2.8000000E+03  5.1111206E-04
  2.9000000E+03  4.5968381E-04
  3.0000000E+03  4.1463442E-04
  3.1000000E+03  3.7502811E-04
  3.2000000E+03  3.4008643E-04
  3.4000000E+03  2.8169831E-04
  3.6000000E+03  2.3540668E-04
  3.8000000E+03  1.9829972E-04
  4.0000000E+03  1.6825737E-04
  4.2000000E+03  1.4371351E-04
  4.4000000E+03  1.2349568E-04
  4.6000000E+03  1.0671581E-04
  4.8000000E+03  9.2692662E-05
  5.0000000E+03  8.0898061E-05
  5.2500000E+03  6.8667755E-05
  5.5000000E+03  5.8659100E-05
  5.7500000E+03  5.0404315E-05
  6.0000000E+03  4.3546919E-05
  6.5000000E+03  3.2987070E-05
  6.7500000E+03  2.8903562E-05
  7.0000000E+03  2.5429226E-05
  7.2500000E+03  2.2458309E-05
  7.5000000E+03  1.9905884E-05
  8.0000000E+03  1.5794615E-05
  8.5000000E+03  1.2684257E-05
  9.0000000E+03  1.0296749E-05
  9.5000000E+03  8.4400877E-06
  1.0000000E+04  6.9791839E-06
  1.0500000E+04  5.8173816E-06
  1.1000000E+04  4.8844486E-06
  1.1500000E+04  4.1286362E-06
  1.2000000E+04  3.5113231E-06
  1.2500000E+04  3.0033436E-06
  1.3000000E+04  2.5824350E-06
  1.3500000E+04  2.2314334E-06
  1.4000000E+04  1.9369808E-06
  1.4500000E+04  1.6885929E-06
  1.5000000E+04  1.4779749E-06
  1.5500000E+04  1.2985140E-06
  1.6000000E+04  1.1449022E-06
  1.6500000E+04  1.0128514E-06
  1.7000000E+04  8.9887522E-07
  1.8000000E+04  7.1425051E-07
  1.9000000E+04  5.7372937E-07
  2.0000000E+04  4.6540262E-07
  2.1000000E+04  3.8092170E-07
  2.2000000E+04  3.1433813E-07
  2.3000000E+04  2.6134977E-07
  2.4000000E+04  2.1880354E-07
  2.5000000E+04  1.8435973E-07
  2.6000000E+04  1.5626208E-07
  2.7000000E+04  1.3317878E-07
  2.8000000E+04  1.1408985E-07
  2.9000000E+04  9.8206898E-08
  3.0000000E+04  8.4915495E-08
  3.1000000E+04  7.3732938E-08
  3.2000000E+04  6.4277145E-08
  3.3000000E+04  5.6243532E-08
  3.4000000E+04  4.9387696E-08
  3.5000000E+04  4.3512346E-08
  3.6000000E+04  3.8457234E-08
  3.8000000E+04  3.0307538E-08
  4.0000000E+04  2.4145782E-08
  4.2000000E+04  1.9427900E-08
  4.4000000E+04  1.5773818E-08
  4.6000000E+04  1.2913787E-08
  4.8000000E+04  1.0653543E-08
  5.0000000E+04  8.8513174E-09
  5.2500000E+04  7.0857373E-09
  5.5000000E+04  5.7257638E-09
  5.7500000E+04  4.6667638E-09
  5.8750000E+04  4.2258412E-09
  6.0000000E+04  3.8338540E-09
  6.2500000E+04  3.1727062E-09
  6.5000000E+04  2.6434126E-09
  6.7500000E+04  2.2163190E-09
  7.0000000E+04  1.8691504E-09
  7.2500000E+04  1.5850103E-09
  7.5000000E+04  1.3509630E-09
  7.7500000E+04  1.1570172E-09
  8.0000000E+04  9.9539459E-10
  8.2500000E+04  8.5999339E-10
  8.5000000E+04  7.4599264E-10
  8.7500000E+04  6.4955743E-10
  9.0000000E+04  5.6761776E-10
  9.2500000E+04  4.9770118E-10
  9.5000000E+04  4.3780528E-10
  9.7500000E+04  3.8629959E-10
  1.0000000E+05  3.4184934E-10
  1.0250000E+05  3.0335652E-10
  1.0500000E+05  2.6991376E-10
  1.1000000E+05  2.1529192E-10
  1.1500000E+05  1.7333046E-10
  1.2000000E+05  1.4074849E-10
  1.2500000E+05  1.1519961E-10
  1.3000000E+05  9.4982854E-11
  1.3500000E+05  7.8850044E-11
  1.4000000E+05  6.5874955E-11
  1.4500000E+05  5.5362981E-11
  1.5000000E+05  4.6788124E-11
  1.5500000E+05  3.9748427E-11
  1.6000000E+05  3.3934142E-11
  1.6500000E+05  2.9104676E-11
  1.7000000E+05  2.5071719E-11
  1.7500000E+05  2.1686856E-11
  1.8000000E+05  1.8832340E-11
  1.8500000E+05  1.6414167E-11
  1.9000000E+05  1.4356828E-11
  1.9500000E+05  1.2599332E-11
  2.0000000E+05  1.1092148E-11
  2.0500000E+05  9.7948500E-12
  2.1000000E+05  8.6742758E-12
  2.2000000E+05  6.8587007E-12
  2.3000000E+05  5.4781356E-12
  2.4000000E+05  4.4161880E-12
  2.5000000E+05  3.5906245E-12
  2.6000000E+05  2.9425231E-12
  2.7000000E+05  2.4291109E-12
  2.8000000E+05  2.0189635E-12
  2.9000000E+05  1.6887379E-12
  3.0000000E+05  1.4209116E-12
  3.1000000E+05  1.2022027E-12
  3.2000000E+05  1.0224555E-12
  3.3000000E+05  8.7383794E-13
  3.4000000E+05  7.5026037E-13
  3.5000000E+05  6.4695344E-13
  3.6000000E+05  5.6015583E-13
  3.7000000E+05  4.8688108E-13
  3.8000000E+05  4.2474217E-13
  3.9000000E+05  3.7182043E-13
  4.0000000E+05  3.2656515E-13
  4.1000000E+05  2.8771613E-13
  4.2000000E+05  2.5424366E-13
  4.3000000E+05  2.2530232E-13
  4.4000000E+05  2.0019498E-13
  4.6000000E+05  1.5926978E-13
  4.8000000E+05  1.2790925E-13
  5.0000000E+05  1.0361357E-13
  5.1250000E+05  9.1202210E-14
  5.2500000E+05  8.0514244E-14
  5.3750000E+05  7.1278222E-14
  5.5000000E+05  6.3270361E-14
  5.7500000E+05  5.0229052E-14
  5.8750000E+05  4.4912775E-14
  6.0000000E+05  4.0248613E-14
  6.2500000E+05  3.2527539E-14
  6.5000000E+05  2.6494747E-14
  6.7500000E+05  2.1737777E-14
  7.0000000E+05  1.7954994E-14
  7.2500000E+05  1.4923245E-14
  7.5000000E+05  1.2475677E-14
  7.7500000E+05  1.0486301E-14
  8.0000000E+05  8.8590779E-15
  8.2500000E+05  7.5201624E-15
  8.5000000E+05  6.4123194E-15
  8.7500000E+05  5.4908528E-15
  9.0000000E+05  4.7206117E-15
  9.2500000E+05  4.0737677E-15
  9.5000000E+05  3.5281520E-15
  9.7500000E+05  3.0659979E-15
  1.0000000E+06  2.6729846E-15
  1.0250000E+06  2.3375079E-15
  1.0500000E+06  2.0501176E-15
  1.0750000E+06  1.8030811E-15
  1.1000000E+06  1.5900408E-15
  1.1250000E+06  1.4057470E-15
  1.1500000E+06  1.2458467E-15
  1.2000000E+06  9.8532754E-16
  1.2500000E+06  7.8601984E-16
  1.3000000E+06  6.3203066E-16
  1.3500000E+06  5.1196816E-16
  1.4000000E+06  4.1756618E-16
  1.4500000E+06  3.4275641E-16
  1.5000000E+06  2.8303776E-16
  1.5500000E+06  2.3503922E-16
  1.6000000E+06  1.9621265E-16
  1.6500000E+06  1.6461557E-16
  1.7000000E+06  1.3875538E-16
  1.7500000E+06  1.1747667E-16
  1.8000000E+06  9.9878819E-17
  1.8500000E+06  8.5255151E-17
  1.9000000E+06  7.3047856E-17
  1.9500000E+06  6.2813788E-17
  2.0000000E+06  5.4198821E-17
  2.0500000E+06  4.6918469E-17
  2.1000000E+06  4.0742905E-17
  2.1500000E+06  3.5485605E-17
  2.2000000E+06  3.0994639E-17
  2.2500000E+06  2.7145700E-17
  2.3000000E+06  2.3836648E-17
  2.3500000E+06  2.0983331E-17
  2.4000000E+06  1.8516094E-17
  2.4500000E+06  1.6376941E-17
  2.5000000E+06  1.4517421E-17
  2.6000000E+06  1.1481265E-17
  2.7000000E+06  9.1533969E-18
  2.8000000E+06  7.3520302E-18
  2.9000000E+06  5.9461062E-18
  3.0000000E+06  4.8402476E-18
  3.1000000E+06  3.9642609E-18
  3.2000000E+06  3.2657273E-18
  3.3000000E+06  2.7051341E-18
  3.4000000E+06  2.2523581E-18
  3.5000000E+06  1.8844206E-18
  3.6000000E+06  1.5837118E-18
  3.7000000E+06  1.3366612E-18
  3.8000000E+06  1.1328148E-18
  3.9000000E+06  9.6393755E-19
  4.0000000E+06  8.2347517E-19
  
  
#  60   9  M5  EION =  9.830000000E+02 eV   277
#  S(0) = 8.453363E+00
  4.9150000E+00  0.0000000E+00
  4.9150000E+02  0.0000000E+00
  4.9150000E+02  3.1438178E-03
  9.8300000E+02  3.1438178E-03
  9.8300000E+02  4.8677193E-04
  9.8300993E+02  4.8677193E-04
  9.8311612E+02  5.1464444E-04
  9.8322230E+02  5.4383374E-04
  9.8332849E+02  5.7435073E-04
  9.8343468E+02  6.0620613E-04
  9.8364706E+02  6.7397245E-04
  9.8385943E+02  7.4720837E-04
  9.8428418E+02  9.1033971E-04
  9.8470894E+02  1.0959654E-03
  9.8555844E+02  1.5347549E-03
  9.8598319E+02  1.7870488E-03
  9.8640794E+02  2.0599933E-03
  9.8725745E+02  2.6612457E-03
  9.8810695E+02  3.3209049E-03
  9.8980596E+02  4.7187224E-03
  9.9065546E+02  5.4047458E-03
  9.9150496E+02  6.0519461E-03
  9.9235447E+02  6.6449275E-03
  9.9320397E+02  7.1752292E-03
  9.9490298E+02  8.0434081E-03
  9.9660199E+02  8.6854786E-03
  9.9830099E+02  9.1579313E-03
  1.0000000E+03  9.5143551E-03
  1.0031250E+03  9.9894129E-03
  1.0062500E+03  1.0330725E-02
  1.0093750E+03  1.0581768E-02
  1.0125000E+03  1.0751533E-02
  1.0250000E+03  1.0769036E-02
  1.0312500E+03  1.0585830E-02
  1.0375000E+03  1.0402354E-02
  1.0437500E+03  1.0245343E-02
  1.0500000E+03  1.0107635E-02
  1.0625000E+03  9.8343012E-03
  1.0750000E+03  9.5396772E-03
  1.0875000E+03  9.2587091E-03
  1.0937500E+03  9.1305683E-03
  1.1000000E+03  9.0096907E-03
  1.1250000E+03  8.5506936E-03
  1.1375000E+03  8.3252017E-03
  1.1500000E+03  8.1097101E-03
  1.1625000E+03  7.9069338E-03
  1.1750000E+03  7.7148638E-03
  1.2000000E+03  7.3450923E-03
  1.2250000E+03  6.9922640E-03
  1.2500000E+03  6.6650145E-03
  1.3000000E+03  6.0646324E-03
  1.3500000E+03  5.5275650E-03
  1.4000000E+03  5.0487610E-03
  1.4500000E+03  4.6194151E-03
  1.5000000E+03  4.2354374E-03
  1.6000000E+03  3.5794713E-03
  1.7000000E+03  3.0457074E-03
  1.8000000E+03  2.6087414E-03
  1.9000000E+03  2.2472544E-03
  2.0000000E+03  1.9467161E-03
  2.1000000E+03  1.6951081E-03
  2.2000000E+03  1.4830730E-03
  2.3000000E+03  1.3034247E-03
  2.4000000E+03  1.1504271E-03
  2.5000000E+03  1.0194631E-03
  2.6000000E+03  9.0680988E-04
  2.7000000E+03  8.0945702E-04
  2.8000000E+03  7.2495779E-04
  2.9000000E+03  6.5131131E-04
  3.0000000E+03  5.8687249E-04
  3.1000000E+03  5.3028114E-04
  3.2000000E+03  4.8040725E-04
  3.4000000E+03  3.9718980E-04
  3.6000000E+03  3.3133813E-04
  3.8000000E+03  2.7864675E-04
  4.0000000E+03  2.3605971E-04
  4.2000000E+03  2.0132328E-04
  4.4000000E+03  1.7275315E-04
  4.6000000E+03  1.4907488E-04
  4.8000000E+03  1.2931343E-04
  5.0000000E+03  1.1271469E-04
  5.2500000E+03  9.5527825E-05
  5.5000000E+03  8.1484329E-05
  5.7500000E+03  6.9918368E-05
  6.0000000E+03  6.0323806E-05
  6.5000000E+03  4.5577838E-05
  6.7500000E+03  3.9886643E-05
  7.0000000E+03  3.5050240E-05
  7.2500000E+03  3.0919443E-05
  7.5000000E+03  2.7374561E-05
  8.0000000E+03  2.1673853E-05
  8.5000000E+03  1.7370035E-05
  9.0000000E+03  1.4072973E-05
  9.5000000E+03  1.1513828E-05
  1.0000000E+04  9.5038022E-06
  1.0500000E+04  7.9080565E-06
  1.1000000E+04  6.6287791E-06
  1.1500000E+04  5.5940222E-06
  1.2000000E+04  4.7501726E-06
  1.2500000E+04  4.0568058E-06
  1.3000000E+04  3.4831099E-06
  1.3500000E+04  3.0053603E-06
  1.4000000E+04  2.6051197E-06
  1.4500000E+04  2.2679372E-06
  1.5000000E+04  1.9823927E-06
  1.5500000E+04  1.7393931E-06
  1.6000000E+04  1.5316496E-06
  1.6500000E+04  1.3532791E-06
  1.7000000E+04  1.1995036E-06
  1.8000000E+04  9.5082809E-07
  1.9000000E+04  7.6197819E-07
  2.0000000E+04  6.1670839E-07
  2.1000000E+04  5.0365307E-07
  2.2000000E+04  4.1472874E-07
  2.3000000E+04  3.4410004E-07
  2.4000000E+04  2.8749813E-07
  2.5000000E+04  2.4176013E-07
  2.6000000E+04  2.0451652E-07
  2.7000000E+04  1.7397331E-07
  2.8000000E+04  1.4875852E-07
  2.9000000E+04  1.2781362E-07
  3.0000000E+04  1.1031491E-07
  3.1000000E+04  9.5616181E-08
  3.2000000E+04  8.3206690E-08
  3.3000000E+04  7.2679887E-08
  3.4000000E+04  6.3710070E-08
  3.5000000E+04  5.6034623E-08
  3.6000000E+04  4.9440494E-08
  3.8000000E+04  3.8832345E-08
  4.0000000E+04  3.0834942E-08
  4.2000000E+04  2.4728893E-08
  4.4000000E+04  2.0012880E-08
  4.6000000E+04  1.6331883E-08
  4.8000000E+04  1.3430784E-08
  5.0000000E+04  1.1123815E-08
  5.2500000E+04  8.8704911E-09
  5.5000000E+04  7.1405466E-09
  5.7500000E+04  5.7978429E-09
  5.8750000E+04  5.2401785E-09
  6.0000000E+04  4.7451987E-09
  6.2500000E+04  3.9122883E-09
  6.5000000E+04  3.2475880E-09
  6.7500000E+04  2.7129032E-09
  7.0000000E+04  2.2796174E-09
  7.2500000E+04  1.9260789E-09
  7.5000000E+04  1.6357482E-09
  7.7500000E+04  1.3958824E-09
  8.0000000E+04  1.1965859E-09
  8.2500000E+04  1.0301147E-09
  8.5000000E+04  8.9036378E-10
  8.7500000E+04  7.7248850E-10
  9.0000000E+04  6.7262010E-10
  9.2500000E+04  5.8765011E-10
  9.5000000E+04  5.1506660E-10
  1.0000000E+05  3.9926880E-10
  1.0500000E+05  3.1295199E-10
  1.1000000E+05  2.4778405E-10
  1.1500000E+05  1.9800747E-10
  1.2000000E+05  1.5958045E-10
  1.2500000E+05  1.2962385E-10
  1.3000000E+05  1.0605877E-10
  1.3500000E+05  8.7366029E-11
  1.4000000E+05  7.2422639E-11
  1.4500000E+05  6.0389729E-11
  1.5000000E+05  5.0634560E-11
  1.5500000E+05  4.2675584E-11
  1.6000000E+05  3.6143228E-11
  1.6500000E+05  3.0751551E-11
  1.7000000E+05  2.6277674E-11
  1.7500000E+05  2.2546710E-11
  1.8000000E+05  1.9420517E-11
  1.8500000E+05  1.6789262E-11
  1.9000000E+05  1.4565106E-11
  1.9500000E+05  1.2677431E-11
  2.0000000E+05  1.1069152E-11
  2.0500000E+05  9.6938842E-12
  2.1000000E+05  8.5137495E-12
  2.2000000E+05  6.6200769E-12
  2.3000000E+05  5.1991503E-12
  2.4000000E+05  4.1207199E-12
  2.5000000E+05  3.2936162E-12
  2.6000000E+05  2.6531160E-12
  2.7000000E+05  2.1526762E-12
  2.8000000E+05  1.7584199E-12
  2.9000000E+05  1.4454144E-12
  3.0000000E+05  1.1951216E-12
  3.1000000E+05  9.9362512E-13
  3.2000000E+05  8.3038477E-13
  3.3000000E+05  6.9735021E-13
  3.4000000E+05  5.8832454E-13
  3.5000000E+05  4.9850253E-13
  3.6000000E+05  4.2413207E-13
  3.7000000E+05  3.6226405E-13
  3.8000000E+05  3.1056607E-13
  3.9000000E+05  2.6718260E-13
  4.0000000E+05  2.3062925E-13
  4.1000000E+05  1.9971214E-13
  4.2000000E+05  1.7346628E-13
  4.3000000E+05  1.5110789E-13
  4.4000000E+05  1.3199746E-13
  4.6000000E+05  1.0151703E-13
  4.8000000E+05  7.8842481E-14
  5.0000000E+05  6.1787305E-14
  5.1250000E+05  5.3283651E-14
  5.2500000E+05  4.6093376E-14
  5.3750000E+05  3.9991891E-14
  5.5000000E+05  3.4796647E-14
  5.6250000E+05  3.0358607E-14
  5.7500000E+05  2.6555564E-14
  5.8750000E+05  2.3286899E-14
  6.0000000E+05  2.0469456E-14
  6.2500000E+05  1.5923876E-14
  6.5000000E+05  1.2493425E-14
  6.6250000E+05  1.1099327E-14
  6.7500000E+05  9.8795236E-15
  7.0000000E+05  7.8699593E-15
  7.2500000E+05  6.3121339E-15
  7.5000000E+05  5.0951145E-15
  7.7500000E+05  4.1374361E-15
  8.0000000E+05  3.3787045E-15
  8.2500000E+05  2.7737528E-15
  8.5000000E+05  2.2885185E-15
  8.7500000E+05  1.8971063E-15
  9.0000000E+05  1.5796857E-15
  9.2500000E+05  1.3209674E-15
  9.5000000E+05  1.1090844E-15
  9.7500000E+05  9.3476773E-16
  1.0000000E+06  7.9073537E-16
  1.0250000E+06  6.7123460E-16
  1.0500000E+06  5.7169703E-16
  1.0750000E+06  4.8847597E-16
  1.1000000E+06  4.1864653E-16
  1.1250000E+06  3.5985199E-16
  1.1500000E+06  3.1018541E-16
  1.1750000E+06  2.6809724E-16
  1.2000000E+06  2.3232297E-16
  1.2250000E+06  2.0182672E-16
  1.2500000E+06  1.7575679E-16
  1.3000000E+06  1.3420561E-16
  1.3500000E+06  1.0336804E-16
  1.4000000E+06  8.0261198E-17
  1.4500000E+06  6.2791616E-17
  1.5000000E+06  4.9473561E-17
  1.5500000E+06  3.9240861E-17
  1.6000000E+06  3.1320740E-17
  1.6500000E+06  2.5147903E-17
  1.7000000E+06  2.0305245E-17
  1.7500000E+06  1.6482500E-17
  1.8000000E+06  1.3447088E-17
  1.8500000E+06  1.1023392E-17
  1.9000000E+06  9.0778766E-18
  1.9500000E+06  7.5083155E-18
  2.0000000E+06  6.2359653E-18
  2.0500000E+06  5.1998023E-18
  2.1000000E+06  4.3522672E-18
  2.1500000E+06  3.6561036E-18
  2.2000000E+06  3.0819738E-18
  2.2500000E+06  2.6066607E-18
  2.3000000E+06  2.2117079E-18
  2.3500000E+06  1.8823734E-18
  2.4000000E+06  1.6068253E-18
  2.4500000E+06  1.3755276E-18
  2.5000000E+06  1.1807641E-18
  2.5500000E+06  1.0162677E-18
  2.6000000E+06  8.7692921E-19
  2.6500000E+06  7.5856832E-19
  2.7000000E+06  6.5775308E-19
  2.7500000E+06  5.7165649E-19
  2.8000000E+06  4.9794243E-19
  2.8500000E+06  4.3467363E-19
  2.9000000E+06  3.8023714E-19
  3.0000000E+06  2.9270610E-19
  3.1000000E+06  2.2702531E-19
  3.2000000E+06  1.7732665E-19
  3.3000000E+06  1.3944888E-19
  3.4000000E+06  1.1039254E-19
  3.5000000E+06  8.7960371E-20
  
  
#  60  10  N1  EION =  3.210000000E+02 eV   276
#  S(0) = 8.096023E-01
  3.1599950E+00  0.0000000E+00
  3.1599950E+02  0.0000000E+00
  3.1599950E+02  1.1907406E-03
  3.2100000E+02  1.1907406E-03
  3.2100322E+02  1.1907406E-03
  3.2124068E+02  1.1849620E-03
  3.2147814E+02  1.1793901E-03
  3.2171560E+02  1.1740165E-03
  3.2195306E+02  1.1688333E-03
  3.2242798E+02  1.1590096E-03
  3.2290290E+02  1.1498660E-03
  3.2385274E+02  1.1334405E-03
  3.2480257E+02  1.1192465E-03
  3.2670225E+02  1.0965750E-03
  3.2860193E+02  1.0801905E-03
  3.3050161E+02  1.0687508E-03
  3.3240129E+02  1.0611264E-03
  3.3430097E+02  1.0563600E-03
  3.3620064E+02  1.0536413E-03
  3.4000000E+02  1.0517506E-03
  3.4250000E+02  1.0515261E-03
  3.4500000E+02  1.0511666E-03
  3.4750000E+02  1.0501709E-03
  3.5000000E+02  1.0482629E-03
  3.5500000E+02  1.0414560E-03
  3.6000000E+02  1.0313229E-03
  3.6500000E+02  1.0192971E-03
  3.7000000E+02  1.0067814E-03
  3.7500000E+02  9.9472703E-04
  3.8000000E+02  9.8355740E-04
  3.8500000E+02  9.7328404E-04
  3.9000000E+02  9.6367935E-04
  3.9500000E+02  9.5440973E-04
  4.0000000E+02  9.4518719E-04
  4.1000000E+02  9.2615734E-04
  4.2000000E+02  9.0621595E-04
  4.3000000E+02  8.8608504E-04
  4.4000000E+02  8.6657817E-04
  4.5000000E+02  8.4802172E-04
  4.6000000E+02  8.3029308E-04
  4.7000000E+02  8.1301785E-04
  4.8000000E+02  7.9594580E-04
  4.9000000E+02  7.7897461E-04
  5.0000000E+02  7.6222632E-04
  5.1250000E+02  7.4184648E-04
  5.2500000E+02  7.2228063E-04
  5.3750000E+02  7.0358435E-04
  5.5000000E+02  6.8558259E-04
  5.7500000E+02  6.5114272E-04
  5.8750000E+02  6.3459626E-04
  6.0000000E+02  6.1856214E-04
  6.2500000E+02  5.8826857E-04
  6.5000000E+02  5.6015666E-04
  6.7500000E+02  5.3386209E-04
  7.0000000E+02  5.0912216E-04
  7.2500000E+02  4.8595836E-04
  7.5000000E+02  4.6439160E-04
  8.0000000E+02  4.2518659E-04
  8.5000000E+02  3.9053479E-04
  9.0000000E+02  3.5991645E-04
  9.5000000E+02  3.3267691E-04
  1.0000000E+03  3.0838528E-04
  1.0500000E+03  2.8662801E-04
  1.1000000E+03  2.6705785E-04
  1.1500000E+03  2.4941982E-04
  1.2000000E+03  2.3347244E-04
  1.2500000E+03  2.1898961E-04
  1.3000000E+03  2.0579626E-04
  1.3500000E+03  1.9375524E-04
  1.4000000E+03  1.8274196E-04
  1.4500000E+03  1.7264128E-04
  1.5000000E+03  1.6335332E-04
  1.6000000E+03  1.4688500E-04
  1.7000000E+03  1.3277829E-04
  1.8000000E+03  1.2060544E-04
  1.9000000E+03  1.1003039E-04
  2.0000000E+03  1.0078566E-04
  2.1000000E+03  9.2657079E-05
  2.2000000E+03  8.5471720E-05
  2.3000000E+03  7.9088935E-05
  2.4000000E+03  7.3393369E-05
  2.5000000E+03  6.8289690E-05
  2.6000000E+03  6.3698557E-05
  2.7000000E+03  5.9553505E-05
  2.8000000E+03  5.5798507E-05
  2.9000000E+03  5.2386075E-05
  3.0000000E+03  4.9275738E-05
  3.1000000E+03  4.6432825E-05
  3.2000000E+03  4.3827510E-05
  3.4000000E+03  3.9229939E-05
  3.6000000E+03  3.5314498E-05
  3.8000000E+03  3.1952461E-05
  4.0000000E+03  2.9044130E-05
  4.2000000E+03  2.6511342E-05
  4.4000000E+03  2.4292112E-05
  4.6000000E+03  2.2336709E-05
  4.8000000E+03  2.0604782E-05
  5.0000000E+03  1.9063442E-05
  5.2500000E+03  1.7364094E-05
  5.5000000E+03  1.5877888E-05
  5.7500000E+03  1.4570611E-05
  6.0000000E+03  1.3414618E-05
  6.5000000E+03  1.1470627E-05
  6.7500000E+03  1.0648972E-05
  7.0000000E+03  9.9097852E-06
  7.2500000E+03  9.2424366E-06
  7.5000000E+03  8.6379585E-06
  7.7500000E+03  8.0887440E-06
  8.0000000E+03  7.5883081E-06
  8.2500000E+03  7.1310913E-06
  8.5000000E+03  6.7123040E-06
  9.0000000E+03  5.9739905E-06
  9.5000000E+03  5.3462624E-06
  1.0000000E+04  4.8083584E-06
  1.0500000E+04  4.3441584E-06
  1.1000000E+04  3.9409875E-06
  1.1500000E+04  3.5887689E-06
  1.2000000E+04  3.2794107E-06
  1.2500000E+04  3.0063528E-06
  1.3000000E+04  2.7642334E-06
  1.3500000E+04  2.5486380E-06
  1.4000000E+04  2.3559039E-06
  1.4500000E+04  2.1829737E-06
  1.5000000E+04  2.0272808E-06
  1.5500000E+04  1.8866559E-06
  1.6000000E+04  1.7592572E-06
  1.6500000E+04  1.6435134E-06
  1.7000000E+04  1.5380777E-06
  1.8000000E+04  1.3536473E-06
  1.9000000E+04  1.1984269E-06
  2.0000000E+04  1.0666999E-06
  2.1000000E+04  9.5406988E-07
  2.2000000E+04  8.5711312E-07
  2.3000000E+04  7.7313263E-07
  2.4000000E+04  6.9998071E-07
  2.5000000E+04  6.3593154E-07
  2.6000000E+04  5.7958518E-07
  2.7000000E+04  5.2979679E-07
  2.8000000E+04  4.8562349E-07
  2.9000000E+04  4.4628304E-07
  3.0000000E+04  4.1112225E-07
  3.1000000E+04  3.7959245E-07
  3.2000000E+04  3.5123038E-07
  3.3000000E+04  3.2564282E-07
  3.4000000E+04  3.0249443E-07
  3.5000000E+04  2.8149792E-07
  3.6000000E+04  2.6240613E-07
  3.8000000E+04  2.2911127E-07
  4.0000000E+04  2.0121700E-07
  4.2000000E+04  1.7766260E-07
  4.4000000E+04  1.5763020E-07
  4.6000000E+04  1.4048176E-07
  4.8000000E+04  1.2571414E-07
  5.0000000E+04  1.1292680E-07
  5.2500000E+04  9.9243126E-08
  5.5000000E+04  8.7657429E-08
  5.7500000E+04  7.7782820E-08
  5.8750000E+04  7.3389504E-08
  6.0000000E+04  6.9315215E-08
  6.2500000E+04  6.2013250E-08
  6.5000000E+04  5.5683685E-08
  6.7500000E+04  5.0170562E-08
  7.0000000E+04  4.5347073E-08
  7.2500000E+04  4.1109333E-08
  7.5000000E+04  3.7371666E-08
  7.7500000E+04  3.4062974E-08
  8.0000000E+04  3.1123932E-08
  8.2500000E+04  2.8504779E-08
  8.5000000E+04  2.6163566E-08
  8.7500000E+04  2.4064759E-08
  9.0000000E+04  2.2178123E-08
  9.2500000E+04  2.0477820E-08
  9.5000000E+04  1.8941684E-08
  9.7500000E+04  1.7550627E-08
  1.0000000E+05  1.6288149E-08
  1.0250000E+05  1.5139938E-08
  1.0500000E+05  1.4093542E-08
  1.1000000E+05  1.2264072E-08
  1.1500000E+05  1.0727910E-08
  1.2000000E+05  9.4294279E-09
  1.2500000E+05  8.3251157E-09
  1.3000000E+05  7.3806047E-09
  1.3500000E+05  6.5685164E-09
  1.4000000E+05  5.8668674E-09
  1.4500000E+05  5.2578674E-09
  1.5000000E+05  4.7270218E-09
  1.5500000E+05  4.2624461E-09
  1.6000000E+05  3.8543345E-09
  1.6500000E+05  3.4945510E-09
  1.7000000E+05  3.1763116E-09
  1.7500000E+05  2.8939298E-09
  1.8000000E+05  2.6426151E-09
  1.8500000E+05  2.4183134E-09
  1.9000000E+05  2.2175802E-09
  1.9500000E+05  2.0374770E-09
  2.0000000E+05  1.8754873E-09
  2.0500000E+05  1.7294484E-09
  2.1000000E+05  1.5974958E-09
  2.1500000E+05  1.4780165E-09
  2.2000000E+05  1.3696104E-09
  2.2500000E+05  1.2710587E-09
  2.3000000E+05  1.1812974E-09
  2.4000000E+05  1.0245351E-09
  2.5000000E+05  8.9314895E-10
  2.6000000E+05  7.8233644E-10
  2.7000000E+05  6.8832741E-10
  2.8000000E+05  6.0813714E-10
  2.9000000E+05  5.3938433E-10
  3.0000000E+05  4.8015521E-10
  3.1000000E+05  4.2890120E-10
  3.2000000E+05  3.8436092E-10
  3.3000000E+05  3.4550068E-10
  3.4000000E+05  3.1146884E-10
  3.5000000E+05  2.8155968E-10
  3.6000000E+05  2.5518535E-10
  3.7000000E+05  2.3185378E-10
  3.8000000E+05  2.1115101E-10
  3.9000000E+05  1.9272752E-10
  4.0000000E+05  1.7628704E-10
  4.1000000E+05  1.6157745E-10
  4.2000000E+05  1.4838341E-10
  4.3000000E+05  1.3652027E-10
  4.4000000E+05  1.2582926E-10
  4.5000000E+05  1.1617333E-10
  4.6000000E+05  1.0743385E-10
  4.7000000E+05  9.9507825E-11
  4.8000000E+05  9.2305532E-11
  5.0000000E+05  7.9768617E-11
  5.1250000E+05  7.3013778E-11
  5.2500000E+05  6.6964795E-11
  5.3750000E+05  6.1534419E-11
  5.5000000E+05  5.6647784E-11
  5.7500000E+05  4.8256717E-11
  5.8750000E+05  4.4648380E-11
  6.0000000E+05  4.1373495E-11
  6.1250000E+05  3.8395521E-11
  6.2500000E+05  3.5682529E-11
  6.3750000E+05  3.3206548E-11
  6.5000000E+05  3.0943009E-11
  6.7500000E+05  2.6969206E-11
  7.0000000E+05  2.3616461E-11
  7.2500000E+05  2.0771184E-11
  7.5000000E+05  1.8343430E-11
  7.7500000E+05  1.6261412E-11
  8.0000000E+05  1.4467410E-11
  8.2500000E+05  1.2914691E-11
  8.5000000E+05  1.1565164E-11
  8.7500000E+05  1.0387598E-11
  9.0000000E+05  9.3562488E-12
  9.2500000E+05  8.4497782E-12
  9.5000000E+05  7.6503980E-12
  9.7500000E+05  6.9432162E-12
  1.0000000E+06  6.3157142E-12
  1.0250000E+06  5.7573224E-12
  1.0500000E+06  5.2590826E-12
  1.0750000E+06  4.8133739E-12
  1.1000000E+06  4.4136822E-12
  1.1250000E+06  4.0544189E-12
  1.1500000E+06  3.7307734E-12
  1.1750000E+06  3.4385887E-12
  1.2000000E+06  3.1742607E-12
  1.2250000E+06  2.9346594E-12
  1.2500000E+06  2.7170589E-12
  1.2750000E+06  2.5190788E-12
  1.3000000E+06  2.3386352E-12
  1.3250000E+06  2.1739030E-12
  1.3500000E+06  2.0232770E-12
  1.4000000E+06  1.7588359E-12
  1.4500000E+06  1.5358038E-12
  1.5000000E+06  1.3466505E-12
  1.5500000E+06  1.1853559E-12
  1.6000000E+06  1.0471188E-12
  1.6500000E+06  9.2809579E-13
  1.7000000E+06  8.2525686E-13
  1.7500000E+06  7.3613678E-13
  1.8000000E+06  6.5867696E-13
  
  
#  60  11  N2  EION =  2.500000000E+02 eV   288
#  S(0) = 8.848198E-01
  2.4448800E+00  0.0000000E+00
  2.4448800E+02  0.0000000E+00
  2.4448800E+02  8.9237872E-04
  2.5000000E+02  8.9237872E-04
  2.5000272E+02  8.9237872E-04
  2.5100259E+02  8.8856623E-04
  2.5200245E+02  8.8550953E-04
  2.5300231E+02  8.8351725E-04
  2.5400218E+02  8.8251318E-04
  2.5600190E+02  8.8266392E-04
  2.5800163E+02  8.8435943E-04
  2.6000136E+02  8.8640969E-04
  2.6200109E+02  8.8811330E-04
  2.6400082E+02  8.8913510E-04
  2.6600054E+02  8.8937715E-04
  2.7000000E+02  8.8775943E-04
  2.7500000E+02  8.8318957E-04
  2.8000000E+02  8.7779707E-04
  2.8500000E+02  8.7301182E-04
  2.9000000E+02  8.6935405E-04
  3.0000000E+02  8.6464084E-04
  3.0500000E+02  8.6278913E-04
  3.1000000E+02  8.6088045E-04
  3.1500000E+02  8.5879965E-04
  3.2000000E+02  8.5653835E-04
  3.4000000E+02  8.4641172E-04
  3.5000000E+02  8.4085289E-04
  3.6000000E+02  8.3476662E-04
  3.7000000E+02  8.2807643E-04
  3.8000000E+02  8.2088071E-04
  4.0000000E+02  8.0552300E-04
  4.2000000E+02  7.8903842E-04
  4.4000000E+02  7.7119404E-04
  4.6000000E+02  7.5239388E-04
  4.8000000E+02  7.3331563E-04
  5.0000000E+02  7.1412555E-04
  5.2500000E+02  6.8991601E-04
  5.5000000E+02  6.6567426E-04
  5.7500000E+02  6.4198641E-04
  6.0000000E+02  6.1894960E-04
  6.5000000E+02  5.7475143E-04
  6.7500000E+02  5.5375183E-04
  7.0000000E+02  5.3365177E-04
  7.2500000E+02  5.1438687E-04
  7.5000000E+02  4.9585481E-04
  7.7500000E+02  4.7806963E-04
  8.0000000E+02  4.6108359E-04
  8.2500000E+02  4.4488634E-04
  8.5000000E+02  4.2940610E-04
  9.0000000E+02  4.0039217E-04
  9.5000000E+02  3.7389505E-04
  1.0000000E+03  3.4972812E-04
  1.0500000E+03  3.2759138E-04
  1.1000000E+03  3.0729454E-04
  1.1500000E+03  2.8869119E-04
  1.2000000E+03  2.7161202E-04
  1.2500000E+03  2.5589649E-04
  1.3000000E+03  2.4140873E-04
  1.3500000E+03  2.2803066E-04
  1.4000000E+03  2.1565852E-04
  1.4500000E+03  2.0420123E-04
  1.5000000E+03  1.9357664E-04
  1.6000000E+03  1.7453193E-04
  1.7000000E+03  1.5800856E-04
  1.8000000E+03  1.4359276E-04
  1.9000000E+03  1.3095073E-04
  2.0000000E+03  1.1981131E-04
  2.1000000E+03  1.0995212E-04
  2.2000000E+03  1.0118956E-04
  2.3000000E+03  9.3371170E-05
  2.4000000E+03  8.6369561E-05
  2.5000000E+03  8.0077781E-05
  2.6000000E+03  7.4405535E-05
  2.7000000E+03  6.9276226E-05
  2.8000000E+03  6.4624566E-05
  2.9000000E+03  6.0394636E-05
  3.0000000E+03  5.6538360E-05
  3.1000000E+03  5.3014225E-05
  3.2000000E+03  4.9786243E-05
  3.4000000E+03  4.4097478E-05
  3.6000000E+03  3.9265763E-05
  3.8000000E+03  3.5131814E-05
  4.0000000E+03  3.1571072E-05
  4.2000000E+03  2.8485165E-05
  4.4000000E+03  2.5795777E-05
  4.6000000E+03  2.3439932E-05
  4.8000000E+03  2.1366461E-05
  5.0000000E+03  1.9533417E-05
  5.2500000E+03  1.7528168E-05
  5.5000000E+03  1.5790261E-05
  5.7500000E+03  1.4275930E-05
  5.8750000E+03  1.3591295E-05
  6.0000000E+03  1.2949860E-05
  6.2500000E+03  1.1783308E-05
  6.5000000E+03  1.0752717E-05
  6.7500000E+03  9.8386547E-06
  7.0000000E+03  9.0249758E-06
  7.2500000E+03  8.2981753E-06
  7.5000000E+03  7.6468988E-06
  7.7500000E+03  7.0615453E-06
  8.0000000E+03  6.5339526E-06
  8.2500000E+03  6.0571518E-06
  8.5000000E+03  5.6251686E-06
  8.7500000E+03  5.2328563E-06
  9.0000000E+03  4.8757642E-06
  9.2500000E+03  4.5500311E-06
  9.5000000E+03  4.2522949E-06
  1.0000000E+04  3.7294260E-06
  1.0500000E+04  3.2877111E-06
  1.1000000E+04  2.9120510E-06
  1.1500000E+04  2.5905968E-06
  1.2000000E+04  2.3139588E-06
  1.2500000E+04  2.0746320E-06
  1.3000000E+04  1.8665685E-06
  1.3500000E+04  1.6848569E-06
  1.4000000E+04  1.5254820E-06
  1.4500000E+04  1.3851393E-06
  1.5000000E+04  1.2610919E-06
  1.5500000E+04  1.1510610E-06
  1.6000000E+04  1.0531388E-06
  1.6500000E+04  9.6571984E-07
  1.7000000E+04  8.8744663E-07
  1.7500000E+04  8.1716629E-07
  1.8000000E+04  7.5389548E-07
  1.8500000E+04  6.9679206E-07
  1.9000000E+04  6.4513190E-07
  1.9500000E+04  5.9829009E-07
  2.0000000E+04  5.5572546E-07
  2.0500000E+04  5.1696796E-07
  2.1000000E+04  4.8160780E-07
  2.2000000E+04  4.1969028E-07
  2.3000000E+04  3.6759948E-07
  2.4000000E+04  3.2349208E-07
  2.5000000E+04  2.8592130E-07
  2.6000000E+04  2.5374129E-07
  2.7000000E+04  2.2603685E-07
  2.8000000E+04  2.0207116E-07
  2.9000000E+04  1.8124671E-07
  3.0000000E+04  1.6307571E-07
  3.1000000E+04  1.4715747E-07
  3.2000000E+04  1.3316084E-07
  3.3000000E+04  1.2081062E-07
  3.4000000E+04  1.0987699E-07
  3.5000000E+04  1.0016710E-07
  3.6000000E+04  9.1518337E-08
  3.7000000E+04  8.3792971E-08
  3.8000000E+04  7.6873909E-08
  3.9000000E+04  7.0661184E-08
  4.0000000E+04  6.5069139E-08
  4.1000000E+04  6.0024111E-08
  4.2000000E+04  5.5462527E-08
  4.3000000E+04  5.1329348E-08
  4.4000000E+04  4.7576771E-08
  4.6000000E+04  4.1052157E-08
  4.8000000E+04  3.5614381E-08
  5.0000000E+04  3.1051927E-08
  5.1250000E+04  2.8570132E-08
  5.2500000E+04  2.6332353E-08
  5.3750000E+04  2.4310204E-08
  5.5000000E+04  2.2479100E-08
  5.7500000E+04  1.9307338E-08
  5.8750000E+04  1.7931811E-08
  6.0000000E+04  1.6676855E-08
  6.2500000E+04  1.4480106E-08
  6.5000000E+04  1.2633756E-08
  6.7500000E+04  1.1072626E-08
  7.0000000E+04  9.7453055E-09
  7.2500000E+04  8.6109125E-09
  7.5000000E+04  7.6366941E-09
  7.7500000E+04  6.7962216E-09
  8.0000000E+04  6.0680283E-09
  8.2500000E+04  5.4345698E-09
  8.5000000E+04  4.8814250E-09
  8.7500000E+04  4.3966745E-09
  9.0000000E+04  3.9704164E-09
  9.2500000E+04  3.5943844E-09
  9.5000000E+04  3.2616451E-09
  9.7500000E+04  2.9663572E-09
  1.0000000E+05  2.7035798E-09
  1.0250000E+05  2.4691166E-09
  1.0500000E+05  2.2593899E-09
  1.0750000E+05  2.0713388E-09
  1.1000000E+05  1.9023351E-09
  1.1250000E+05  1.7501152E-09
  1.1500000E+05  1.6127234E-09
  1.1750000E+05  1.4884647E-09
  1.2000000E+05  1.3758655E-09
  1.2250000E+05  1.2736413E-09
  1.2500000E+05  1.1806696E-09
  1.3000000E+05  1.0186703E-09
  1.3500000E+05  8.8334042E-10
  1.4000000E+05  7.6959960E-10
  1.4500000E+05  6.7346006E-10
  1.5000000E+05  5.9176589E-10
  1.5500000E+05  5.2200039E-10
  1.6000000E+05  4.6214272E-10
  1.6500000E+05  4.1055951E-10
  1.7000000E+05  3.6592211E-10
  1.7500000E+05  3.2714344E-10
  1.8000000E+05  2.9332919E-10
  1.8500000E+05  2.6373984E-10
  1.9000000E+05  2.3776077E-10
  1.9500000E+05  2.1487884E-10
  2.0000000E+05  1.9466376E-10
  2.0500000E+05  1.7675318E-10
  2.1000000E+05  1.6084069E-10
  2.1500000E+05  1.4666617E-10
  2.2000000E+05  1.3400802E-10
  2.2500000E+05  1.2267676E-10
  2.3000000E+05  1.1250990E-10
  2.3500000E+05  1.0336756E-10
  2.4000000E+05  9.5129004E-11
  2.4500000E+05  8.7689714E-11
  2.5000000E+05  8.0958936E-11
  2.5500000E+05  7.4857667E-11
  2.6000000E+05  6.9316948E-11
  2.6500000E+05  6.4276436E-11
  2.7000000E+05  5.9683198E-11
  2.8000000E+05  5.1657922E-11
  2.9000000E+05  4.4930856E-11
  3.0000000E+05  3.9259110E-11
  3.1000000E+05  3.4450995E-11
  3.2000000E+05  3.0354077E-11
  3.3000000E+05  2.6846283E-11
  3.4000000E+05  2.3829214E-11
  3.5000000E+05  2.1223060E-11
  3.6000000E+05  1.8962686E-11
  3.7000000E+05  1.6994650E-11
  3.8000000E+05  1.5274874E-11
  3.9000000E+05  1.3766822E-11
  4.0000000E+05  1.2440053E-11
  4.1000000E+05  1.1269099E-11
  4.2000000E+05  1.0232556E-11
  4.3000000E+05  9.3123691E-12
  4.4000000E+05  8.4932427E-12
  4.5000000E+05  7.7621680E-12
  4.6000000E+05  7.1080440E-12
  4.7000000E+05  6.5213663E-12
  4.8000000E+05  5.9939704E-12
  5.0000000E+05  5.0898320E-12
  5.1250000E+05  4.6105420E-12
  5.2500000E+05  4.1863711E-12
  5.3750000E+05  3.8098886E-12
  5.5000000E+05  3.4748056E-12
  5.7500000E+05  2.9082481E-12
  5.8750000E+05  2.6683163E-12
  6.0000000E+05  2.4526348E-12
  6.1250000E+05  2.2583206E-12
  6.2500000E+05  2.0828819E-12
  6.3750000E+05  1.9241589E-12
  6.5000000E+05  1.7802748E-12
  6.6250000E+05  1.6495943E-12
  6.7500000E+05  1.5306887E-12
  6.8750000E+05  1.4223067E-12
  7.0000000E+05  1.3233491E-12
  7.2500000E+05  1.1499519E-12
  7.5000000E+05  1.0040371E-12
  7.7500000E+05  8.8053610E-13
  8.0000000E+05  7.7543832E-13
  8.2500000E+05  6.8554589E-13
  8.5000000E+05  6.0829159E-13
  8.7500000E+05  5.4160054E-13
  9.0000000E+05  4.8378446E-13
  9.2500000E+05  4.3346165E-13
  9.5000000E+05  3.8949544E-13
  9.7500000E+05  3.5094566E-13
  1.0000000E+06  3.1703084E-13
  1.0250000E+06  2.8709832E-13
  1.0500000E+06  2.6060026E-13
  1.0750000E+06  2.3707483E-13
  1.1000000E+06  2.1613106E-13
  1.1250000E+06  1.9743644E-13
  1.1500000E+06  1.8070731E-13
  1.1750000E+06  1.6570092E-13
  1.2000000E+06  1.5220886E-13
  1.2250000E+06  1.4005158E-13
  1.2500000E+06  1.2907407E-13
  1.2750000E+06  1.1914209E-13
  1.3000000E+06  1.1013890E-13
  1.3250000E+06  1.0196262E-13
  1.3500000E+06  9.4524170E-14
  1.4000000E+06  8.1557521E-14
  1.4500000E+06  7.0718149E-14
  1.5000000E+06  6.1600337E-14
  1.5500000E+06  5.3886258E-14
  1.6000000E+06  4.7326902E-14
  1.6500000E+06  4.1725393E-14
  1.7000000E+06  3.6922204E-14
  
  
#  60  12  N3  EION =  2.300000000E+02 eV   289
#  S(0) = 2.132611E+00
  2.2056142E+00  0.0000000E+00
  2.2056142E+02  0.0000000E+00
  2.2056142E+02  2.9049434E-03
  2.3000000E+02  2.9049434E-03
  2.3000272E+02  2.9049434E-03
  2.3025265E+02  2.9078811E-03
  2.3050259E+02  2.9102080E-03
  2.3075252E+02  2.9120997E-03
  2.3100245E+02  2.9136886E-03
  2.3150231E+02  2.9163326E-03
  2.3200218E+02  2.9186726E-03
  2.3300190E+02  2.9234410E-03
  2.3400163E+02  2.9288531E-03
  2.3600109E+02  2.9409530E-03
  2.3800054E+02  2.9520950E-03
  2.3900027E+02  2.9564725E-03
  2.4000000E+02  2.9597917E-03
  2.4500000E+02  2.9594426E-03
  2.4750000E+02  2.9504276E-03
  2.5000000E+02  2.9377396E-03
  2.5250000E+02  2.9229812E-03
  2.5500000E+02  2.9074318E-03
  2.6000000E+02  2.8773239E-03
  2.6500000E+02  2.8511654E-03
  2.7000000E+02  2.8291748E-03
  2.7500000E+02  2.8098413E-03
  2.8000000E+02  2.7913717E-03
  2.8500000E+02  2.7725013E-03
  2.9000000E+02  2.7526924E-03
  3.0000000E+02  2.7106842E-03
  3.1000000E+02  2.6676848E-03
  3.2000000E+02  2.6251678E-03
  3.3000000E+02  2.5827520E-03
  3.4000000E+02  2.5395682E-03
  3.5000000E+02  2.4953800E-03
  3.6000000E+02  2.4507019E-03
  3.8000000E+02  2.3623272E-03
  4.0000000E+02  2.2759539E-03
  4.2000000E+02  2.1902965E-03
  4.4000000E+02  2.1060304E-03
  4.6000000E+02  2.0248698E-03
  4.8000000E+02  1.9470047E-03
  5.0000000E+02  1.8719174E-03
  5.2500000E+02  1.7816818E-03
  5.5000000E+02  1.6964697E-03
  5.7500000E+02  1.6163449E-03
  6.0000000E+02  1.5407525E-03
  6.5000000E+02  1.4019263E-03
  6.7500000E+02  1.3387142E-03
  7.0000000E+02  1.2793430E-03
  7.2500000E+02  1.2233114E-03
  7.5000000E+02  1.1704002E-03
  8.0000000E+02  1.0737201E-03
  8.5000000E+02  9.8776518E-04
  9.0000000E+02  9.1086907E-04
  9.5000000E+02  8.4214821E-04
  1.0000000E+03  7.8048498E-04
  1.0500000E+03  7.2487590E-04
  1.1000000E+03  6.7465332E-04
  1.1500000E+03  6.2921333E-04
  1.2000000E+03  5.8796697E-04
  1.2500000E+03  5.5041231E-04
  1.3000000E+03  5.1613202E-04
  1.3500000E+03  4.8476723E-04
  1.4000000E+03  4.5600979E-04
  1.4500000E+03  4.2959136E-04
  1.5000000E+03  4.0527452E-04
  1.6000000E+03  3.6212331E-04
  1.7000000E+03  3.2514597E-04
  1.8000000E+03  2.9324299E-04
  1.9000000E+03  2.6554743E-04
  2.0000000E+03  2.4136849E-04
  2.1000000E+03  2.2014955E-04
  2.2000000E+03  2.0143841E-04
  2.3000000E+03  1.8486481E-04
  2.4000000E+03  1.7012343E-04
  2.5000000E+03  1.5696088E-04
  2.6000000E+03  1.4516549E-04
  2.7000000E+03  1.3455949E-04
  2.8000000E+03  1.2499266E-04
  2.9000000E+03  1.1633747E-04
  3.0000000E+03  1.0848507E-04
  3.1000000E+03  1.0134220E-04
  3.2000000E+03  9.4828531E-05
  3.4000000E+03  8.3420261E-05
  3.6000000E+03  7.3806577E-05
  3.8000000E+03  6.5641057E-05
  4.0000000E+03  5.8655500E-05
  4.2000000E+03  5.2640069E-05
  4.4000000E+03  4.7429060E-05
  4.6000000E+03  4.2890220E-05
  4.8000000E+03  3.8916861E-05
  5.0000000E+03  3.5422164E-05
  5.2500000E+03  3.1619914E-05
  5.5000000E+03  2.8343527E-05
  5.7500000E+03  2.5504178E-05
  6.0000000E+03  2.3030664E-05
  6.5000000E+03  1.8961494E-05
  6.7500000E+03  1.7280446E-05
  7.0000000E+03  1.5790458E-05
  7.2500000E+03  1.4465064E-05
  7.5000000E+03  1.3282119E-05
  7.7500000E+03  1.2222987E-05
  8.0000000E+03  1.1271892E-05
  8.2500000E+03  1.0415429E-05
  8.5000000E+03  9.6421484E-06
  9.0000000E+03  8.3072090E-06
  9.5000000E+03  7.2035859E-06
  1.0000000E+04  6.2835331E-06
  1.0500000E+04  5.5106521E-06
  1.1000000E+04  4.8568622E-06
  1.1500000E+04  4.3002610E-06
  1.2000000E+04  3.8235907E-06
  1.2500000E+04  3.4131329E-06
  1.3000000E+04  3.0578894E-06
  1.3500000E+04  2.7489727E-06
  1.4000000E+04  2.4791516E-06
  1.4500000E+04  2.2425017E-06
  1.5000000E+04  2.0341370E-06
  1.5500000E+04  1.8500068E-06
  1.6000000E+04  1.6867333E-06
  1.6500000E+04  1.5414848E-06
  1.7000000E+04  1.4118760E-06
  1.7500000E+04  1.2958884E-06
  1.8000000E+04  1.1918063E-06
  1.8500000E+04  1.0981652E-06
  1.9000000E+04  1.0137102E-06
  2.0000000E+04  8.6818713E-07
  2.1000000E+04  7.4823832E-07
  2.2000000E+04  6.4858168E-07
  2.3000000E+04  5.6518098E-07
  2.4000000E+04  4.9491822E-07
  2.5000000E+04  4.3535871E-07
  2.6000000E+04  3.8458379E-07
  2.7000000E+04  3.4106828E-07
  2.8000000E+04  3.0358995E-07
  2.9000000E+04  2.7116197E-07
  3.0000000E+04  2.4298221E-07
  3.1000000E+04  2.1839449E-07
  3.2000000E+04  1.9685873E-07
  3.3000000E+04  1.7792783E-07
  3.4000000E+04  1.6122984E-07
  3.5000000E+04  1.4645381E-07
  3.6000000E+04  1.3333847E-07
  3.7000000E+04  1.2166330E-07
  3.8000000E+04  1.1124146E-07
  3.9000000E+04  1.0191398E-07
  4.0000000E+04  9.3545080E-08
  4.1000000E+04  8.6018351E-08
  4.2000000E+04  7.9233658E-08
  4.3000000E+04  7.3104557E-08
  4.4000000E+04  6.7556196E-08
  4.6000000E+04  5.7950047E-08
  4.8000000E+04  4.9988576E-08
  5.0000000E+04  4.3344594E-08
  5.1250000E+04  3.9746054E-08
  5.2500000E+04  3.6511700E-08
  5.3750000E+04  3.3598175E-08
  5.5000000E+04  3.0968037E-08
  5.7500000E+04  2.6432451E-08
  5.8750000E+04  2.4474279E-08
  6.0000000E+04  2.2692893E-08
  6.2500000E+04  1.9587630E-08
  6.5000000E+04  1.6992021E-08
  6.7500000E+04  1.4809089E-08
  7.0000000E+04  1.2962730E-08
  7.2500000E+04  1.1392721E-08
  7.5000000E+04  1.0051041E-08
  7.7500000E+04  8.8991225E-09
  8.0000000E+04  7.9057803E-09
  8.2500000E+04  7.0456386E-09
  8.5000000E+04  6.2979291E-09
  8.7500000E+04  5.6455589E-09
  9.0000000E+04  5.0743856E-09
  9.2500000E+04  4.5726493E-09
  9.5000000E+04  4.1305257E-09
  9.7500000E+04  3.7397700E-09
  1.0000000E+05  3.3934341E-09
  1.0250000E+05  3.0856382E-09
  1.0500000E+05  2.8113878E-09
  1.0750000E+05  2.5664249E-09
  1.1000000E+05  2.3471064E-09
  1.1250000E+05  2.1503050E-09
  1.1500000E+05  1.9733277E-09
  1.1750000E+05  1.8138480E-09
  1.2000000E+05  1.6698503E-09
  1.2250000E+05  1.5395835E-09
  1.2500000E+05  1.4215220E-09
  1.3000000E+05  1.2168519E-09
  1.3500000E+05  1.0470345E-09
  1.4000000E+05  9.0525731E-10
  1.4500000E+05  7.8620217E-10
  1.5000000E+05  6.8568407E-10
  1.5500000E+05  6.0038462E-10
  1.6000000E+05  5.2765388E-10
  1.6500000E+05  4.6536136E-10
  1.7000000E+05  4.1178313E-10
  1.7500000E+05  3.6551586E-10
  1.8000000E+05  3.2541056E-10
  1.8500000E+05  2.9052163E-10
  1.9000000E+05  2.6006715E-10
  1.9500000E+05  2.3339742E-10
  2.0000000E+05  2.0997020E-10
  2.0500000E+05  1.8933092E-10
  2.1000000E+05  1.7109698E-10
  2.1500000E+05  1.5494506E-10
  2.2000000E+05  1.4060093E-10
  2.2500000E+05  1.2783116E-10
  2.3000000E+05  1.1643635E-10
  2.3500000E+05  1.0624566E-10
  2.4000000E+05  9.7112241E-11
  2.4500000E+05  8.8909503E-11
  2.5000000E+05  8.1527980E-11
  2.5500000E+05  7.4872767E-11
  2.6000000E+05  6.8861366E-11
  2.6500000E+05  6.3421878E-11
  2.7000000E+05  5.8491491E-11
  2.8000000E+05  4.9944714E-11
  2.9000000E+05  4.2856308E-11
  3.0000000E+05  3.6942971E-11
  3.1000000E+05  3.1982846E-11
  3.2000000E+05  2.7800868E-11
  3.3000000E+05  2.4257898E-11
  3.4000000E+05  2.1242619E-11
  3.5000000E+05  1.8665402E-11
  3.6000000E+05  1.6453648E-11
  3.7000000E+05  1.4548221E-11
  3.8000000E+05  1.2900703E-11
  3.9000000E+05  1.1471247E-11
  4.0000000E+05  1.0226901E-11
  4.1000000E+05  9.1402900E-12
  4.2000000E+05  8.1885788E-12
  4.3000000E+05  7.3526398E-12
  4.4000000E+05  6.6163878E-12
  4.5000000E+05  5.9662441E-12
  4.6000000E+05  5.3907053E-12
  4.7000000E+05  4.8799927E-12
  4.8000000E+05  4.4257658E-12
  5.0000000E+05  3.6592368E-12
  5.1250000E+05  3.2599957E-12
  5.2500000E+05  2.9113680E-12
  5.3750000E+05  2.6060528E-12
  5.5000000E+05  2.3379275E-12
  5.7500000E+05  1.8934281E-12
  5.8750000E+05  1.7090061E-12
  6.0000000E+05  1.5454305E-12
  6.1250000E+05  1.4000205E-12
  6.2500000E+05  1.2704813E-12
  6.3750000E+05  1.1548423E-12
  6.5000000E+05  1.0514069E-12
  6.6250000E+05  9.5871043E-13
  6.7500000E+05  8.7548487E-13
  6.8750000E+05  8.0062992E-13
  7.0000000E+05  7.3318846E-13
  7.1250000E+05  6.7232598E-13
  7.2500000E+05  6.1731313E-13
  7.3750000E+05  5.6751102E-13
  7.5000000E+05  5.2235887E-13
  7.7500000E+05  4.4408999E-13
  8.0000000E+05  3.7921806E-13
  8.2500000E+05  3.2517080E-13
  8.5000000E+05  2.7992182E-13
  8.7500000E+05  2.4186412E-13
  9.0000000E+05  2.0971564E-13
  9.2500000E+05  1.8244723E-13
  9.5000000E+05  1.5922790E-13
  9.7500000E+05  1.3938312E-13
  1.0000000E+06  1.2236248E-13
  1.0250000E+06  1.0771474E-13
  1.0500000E+06  9.5068472E-14
  1.0750000E+06  8.4116639E-14
  1.1000000E+06  7.4604395E-14
  1.1250000E+06  6.6319722E-14
  1.1500000E+06  5.9085311E-14
  1.1750000E+06  5.2752099E-14
  1.2000000E+06  4.7194364E-14
  1.2250000E+06  4.2305726E-14
  1.2500000E+06  3.7995535E-14
  1.2750000E+06  3.4186323E-14
  1.3000000E+06  3.0812204E-14
  1.3250000E+06  2.7816995E-14
  1.3500000E+06  2.5152634E-14
  1.3750000E+06  2.2777901E-14
  1.4000000E+06  2.0657920E-14
  1.4250000E+06  1.8763018E-14
  1.4500000E+06  1.7067194E-14
  1.4750000E+06  1.5547622E-14
  1.5000000E+06  1.4184246E-14
  1.5250000E+06  1.2959439E-14
  
  
#  60  13  N4  EION =  1.260000000E+02 eV   296
#  S(0) = 4.276754E+00
  6.3000000E-01  0.0000000E+00
  6.3000000E+01  0.0000000E+00
  6.3000000E+01  2.7452903E-02
  1.2600000E+02  2.7452903E-02
  1.2600000E+02  3.5144709E-03
  1.2600272E+02  3.5144709E-03
  1.2617769E+02  3.5321450E-03
  1.2635265E+02  3.5526690E-03
  1.2652762E+02  3.5759815E-03
  1.2670259E+02  3.6020189E-03
  1.2705252E+02  3.6620023E-03
  1.2740245E+02  3.7320498E-03
  1.2810231E+02  3.8997038E-03
  1.2880218E+02  4.0988243E-03
  1.3020190E+02  4.5590780E-03
  1.3160163E+02  5.0356560E-03
  1.3230150E+02  5.2539120E-03
  1.3300136E+02  5.4466527E-03
  1.3370122E+02  5.6073021E-03
  1.3440109E+02  5.7318408E-03
  1.3580082E+02  5.8690245E-03
  1.3720054E+02  5.8704481E-03
  1.3860027E+02  5.7668598E-03
  1.4000000E+02  5.5921423E-03
  1.4125000E+02  5.3993871E-03
  1.4250000E+02  5.1877600E-03
  1.4375000E+02  4.9676794E-03
  1.4500000E+02  4.7459771E-03
  1.4625000E+02  4.5269811E-03
  1.4750000E+02  4.3132850E-03
  1.5000000E+02  3.9073922E-03
  1.5500000E+02  3.1963989E-03
  1.5750000E+02  2.8941505E-03
  1.6000000E+02  2.6276192E-03
  1.6250000E+02  2.3959362E-03
  1.6500000E+02  2.1976618E-03
  1.7000000E+02  1.8918844E-03
  1.7500000E+02  1.6889407E-03
  1.8000000E+02  1.5671128E-03
  1.8500000E+02  1.5078327E-03
  1.9000000E+02  1.4960913E-03
  1.9500000E+02  1.5198615E-03
  2.0000000E+02  1.5696291E-03
  2.0500000E+02  1.6374436E-03
  2.1000000E+02  1.7172995E-03
  2.1500000E+02  1.8045045E-03
  2.2000000E+02  1.8958028E-03
  2.2500000E+02  1.9888933E-03
  2.3000000E+02  2.0820954E-03
  2.4000000E+02  2.2643212E-03
  2.5000000E+02  2.4347562E-03
  2.6000000E+02  2.5877442E-03
  2.7000000E+02  2.7199296E-03
  2.8000000E+02  2.8310969E-03
  2.9000000E+02  2.9226786E-03
  3.0000000E+02  2.9968643E-03
  3.1000000E+02  3.0554471E-03
  3.2000000E+02  3.0994048E-03
  3.4000000E+02  3.1476893E-03
  3.6000000E+02  3.1517454E-03
  3.8000000E+02  3.1241164E-03
  4.0000000E+02  3.0734597E-03
  4.2000000E+02  3.0051095E-03
  4.4000000E+02  2.9236230E-03
  4.6000000E+02  2.8334761E-03
  4.8000000E+02  2.7387977E-03
  5.0000000E+02  2.6417327E-03
  5.2500000E+02  2.5186221E-03
  5.5000000E+02  2.3960489E-03
  5.7500000E+02  2.2764666E-03
  6.0000000E+02  2.1609270E-03
  6.5000000E+02  1.9436456E-03
  6.7500000E+02  1.8426759E-03
  7.0000000E+02  1.7470148E-03
  7.2500000E+02  1.6565258E-03
  7.5000000E+02  1.5710229E-03
  8.0000000E+02  1.4143362E-03
  8.5000000E+02  1.2754735E-03
  9.0000000E+02  1.1524033E-03
  9.5000000E+02  1.0432170E-03
  1.0000000E+03  9.4637348E-04
  1.0500000E+03  8.6040240E-04
  1.1000000E+03  7.8390977E-04
  1.1500000E+03  7.1569552E-04
  1.2000000E+03  6.5474237E-04
  1.2500000E+03  6.0016747E-04
  1.3000000E+03  5.5120524E-04
  1.3500000E+03  5.0718992E-04
  1.4000000E+03  4.6754039E-04
  1.4500000E+03  4.3174846E-04
  1.5000000E+03  3.9937198E-04
  1.6000000E+03  3.4337456E-04
  1.7000000E+03  2.9701798E-04
  1.8000000E+03  2.5836257E-04
  1.9000000E+03  2.2590884E-04
  2.0000000E+03  1.9848734E-04
  2.1000000E+03  1.7517883E-04
  2.2000000E+03  1.5525515E-04
  2.3000000E+03  1.3813515E-04
  2.4000000E+03  1.2335185E-04
  2.5000000E+03  1.1052725E-04
  2.6000000E+03  9.9353607E-05
  2.7000000E+03  8.9578677E-05
  2.8000000E+03  8.0994539E-05
  2.9000000E+03  7.3428880E-05
  3.0000000E+03  6.6738104E-05
  3.1000000E+03  6.0801947E-05
  3.2000000E+03  5.5519227E-05
  3.4000000E+03  4.6584828E-05
  3.6000000E+03  3.9392757E-05
  3.8000000E+03  3.3546620E-05
  4.0000000E+03  2.8752325E-05
  4.2000000E+03  2.4788796E-05
  4.4000000E+03  2.1487808E-05
  4.6000000E+03  1.8719880E-05
  4.8000000E+03  1.6384287E-05
  5.0000000E+03  1.4401976E-05
  5.2500000E+03  1.2326837E-05
  5.5000000E+03  1.0611695E-05
  5.7500000E+03  9.1839249E-06
  6.0000000E+03  7.9875138E-06
  6.5000000E+03  6.1235960E-06
  6.7500000E+03  5.3946295E-06
  7.0000000E+03  4.7702265E-06
  7.2500000E+03  4.2329192E-06
  7.5000000E+03  3.7685588E-06
  7.7500000E+03  3.3656084E-06
  8.0000000E+03  3.0146046E-06
  8.2500000E+03  2.7077432E-06
  8.5000000E+03  2.4385534E-06
  8.7500000E+03  2.2016432E-06
  9.0000000E+03  1.9924985E-06
  9.2500000E+03  1.8073237E-06
  9.5000000E+03  1.6429137E-06
  1.0000000E+04  1.3659241E-06
  1.0500000E+04  1.1442571E-06
  1.1000000E+04  9.6523749E-07
  1.1500000E+04  8.1944336E-07
  1.2000000E+04  6.9978550E-07
  1.2500000E+04  6.0087344E-07
  1.3000000E+04  5.1856558E-07
  1.3500000E+04  4.4964975E-07
  1.4000000E+04  3.9161386E-07
  1.4500000E+04  3.4247664E-07
  1.5000000E+04  3.0066352E-07
  1.5500000E+04  2.6491440E-07
  1.6000000E+04  2.3421405E-07
  1.6500000E+04  2.0773930E-07
  1.7000000E+04  1.8481862E-07
  1.7500000E+04  1.6490106E-07
  1.8000000E+04  1.4753234E-07
  1.8500000E+04  1.3233597E-07
  1.9000000E+04  1.1899830E-07
  1.9500000E+04  1.0725685E-07
  2.0000000E+04  9.6891103E-08
  2.0500000E+04  8.7715057E-08
  2.1000000E+04  7.9571138E-08
  2.2000000E+04  6.5863339E-08
  2.3000000E+04  5.4913051E-08
  2.4000000E+04  4.6090521E-08
  2.5000000E+04  3.8925961E-08
  2.6000000E+04  3.3065010E-08
  2.7000000E+04  2.8237674E-08
  2.8000000E+04  2.4236315E-08
  2.9000000E+04  2.0899785E-08
  3.0000000E+04  1.8102035E-08
  3.1000000E+04  1.5743735E-08
  3.2000000E+04  1.3746033E-08
  3.3000000E+04  1.2045898E-08
  3.4000000E+04  1.0592643E-08
  3.5000000E+04  9.3452619E-09
  3.6000000E+04  8.2703875E-09
  3.7000000E+04  7.3407209E-09
  3.8000000E+04  6.5338100E-09
  3.9000000E+04  5.8310991E-09
  4.0000000E+04  5.2171858E-09
  4.1000000E+04  4.6792280E-09
  4.2000000E+04  4.2064679E-09
  4.3000000E+04  3.7898583E-09
  4.4000000E+04  3.4217617E-09
  4.6000000E+04  2.8062032E-09
  4.8000000E+04  2.3187372E-09
  5.0000000E+04  1.9293196E-09
  5.1250000E+04  1.7255840E-09
  5.2500000E+04  1.5470866E-09
  5.3750000E+04  1.3902555E-09
  5.5000000E+04  1.2520855E-09
  5.7500000E+04  1.0219604E-09
  5.8750000E+04  9.2602382E-10
  6.0000000E+04  8.4066728E-10
  6.2500000E+04  6.9654126E-10
  6.5000000E+04  5.8099540E-10
  6.7500000E+04  4.8763663E-10
  7.0000000E+04  4.1165527E-10
  7.2500000E+04  3.4939680E-10
  7.5000000E+04  2.9805896E-10
  7.7500000E+04  2.5547454E-10
  8.0000000E+04  2.1995397E-10
  8.2500000E+04  1.9017001E-10
  8.5000000E+04  1.6507272E-10
  8.7500000E+04  1.4382594E-10
  9.0000000E+04  1.2575957E-10
  9.2500000E+04  1.1033338E-10
  9.5000000E+04  9.7109357E-11
  9.7500000E+04  8.5730495E-11
  1.0000000E+05  7.5904345E-11
  1.0250000E+05  6.7390206E-11
  1.0500000E+05  5.9988993E-11
  1.0750000E+05  5.3535325E-11
  1.1000000E+05  4.7891251E-11
  1.1250000E+05  4.2941270E-11
  1.1500000E+05  3.8588293E-11
  1.2000000E+05  3.1358212E-11
  1.2500000E+05  2.5683958E-11
  1.3000000E+05  2.1190356E-11
  1.3500000E+05  1.7601835E-11
  1.4000000E+05  1.4713691E-11
  1.4500000E+05  1.2372281E-11
  1.5000000E+05  1.0461165E-11
  1.5500000E+05  8.8912993E-12
  1.6000000E+05  7.5940071E-12
  1.6500000E+05  6.5159003E-12
  1.7000000E+05  5.6151714E-12
  1.7500000E+05  4.8588505E-12
  1.8000000E+05  4.2207614E-12
  1.8500000E+05  3.6799921E-12
  1.9000000E+05  3.2197388E-12
  1.9500000E+05  2.8264216E-12
  2.0000000E+05  2.4890072E-12
  2.0500000E+05  2.1984854E-12
  2.1000000E+05  1.9474622E-12
  2.1500000E+05  1.7298419E-12
  2.2000000E+05  1.5405766E-12
  2.2500000E+05  1.3754685E-12
  2.3000000E+05  1.2310126E-12
  2.3500000E+05  1.1042713E-12
  2.4000000E+05  9.9277320E-13
  2.4500000E+05  8.9443172E-13
  2.5000000E+05  8.0747930E-13
  2.6000000E+05  6.6195378E-13
  2.7000000E+05  5.4662620E-13
  2.8000000E+05  4.5446185E-13
  2.9000000E+05  3.8023153E-13
  3.0000000E+05  3.2000848E-13
  3.1000000E+05  2.7081571E-13
  3.2000000E+05  2.3037536E-13
  3.3000000E+05  1.9692984E-13
  3.4000000E+05  1.6911259E-13
  3.5000000E+05  1.4585304E-13
  3.6000000E+05  1.2630636E-13
  3.7000000E+05  1.0980154E-13
  3.8000000E+05  9.5802354E-14
  3.9000000E+05  8.3877679E-14
  4.0000000E+05  7.3678796E-14
  4.1000000E+05  6.4922171E-14
  4.2000000E+05  5.7376188E-14
  4.3000000E+05  5.0850710E-14
  4.4000000E+05  4.5188904E-14
  4.5000000E+05  4.0260816E-14
  4.6000000E+05  3.5958316E-14
  4.7000000E+05  3.2191075E-14
  4.8000000E+05  2.8883332E-14
  5.0000000E+05  2.3401118E-14
  5.1250000E+05  2.0600112E-14
  5.2500000E+05  1.8187753E-14
  5.3750000E+05  1.6102868E-14
  5.5000000E+05  1.4295020E-14
  5.7500000E+05  1.1350378E-14
  5.8750000E+05  1.0149822E-14
  6.0000000E+05  9.0964360E-15
  6.1250000E+05  8.1697422E-15
  6.2500000E+05  7.3524419E-15
  6.3750000E+05  6.6298732E-15
  6.5000000E+05  5.9895689E-15
  6.7500000E+05  4.9147514E-15
  7.0000000E+05  4.0599196E-15
  7.2500000E+05  3.3747219E-15
  7.5000000E+05  2.8215021E-15
  7.7500000E+05  2.3718101E-15
  8.0000000E+05  2.0039487E-15
  8.2500000E+05  1.7012289E-15
  8.5000000E+05  1.4507184E-15
  8.7500000E+05  1.2423215E-15
  9.0000000E+05  1.0681086E-15
  9.2500000E+05  9.2180395E-16
  9.5000000E+05  7.9840192E-16
  9.7500000E+05  6.9388644E-16
  1.0000000E+06  6.0500914E-16
  1.0250000E+06  5.2912977E-16
  1.0500000E+06  4.6410385E-16
  1.0750000E+06  4.0818108E-16
  1.1000000E+06  3.5992727E-16
  1.1250000E+06  3.1817695E-16
  1.1500000E+06  2.8196727E-16
  1.1750000E+06  2.5048860E-16
  1.2000000E+06  2.2305861E-16
  
  
#  60  14  N5  EION =  1.220000000E+02 eV   297
#  S(0) = 8.838598E+00
  6.1000000E-01  0.0000000E+00
  6.1000000E+01  0.0000000E+00
  6.1000000E+01  8.2155136E-02
  1.2200000E+02  8.2155136E-02
  1.2200000E+02  5.1295799E-03
  1.2200272E+02  5.1295799E-03
  1.2216519E+02  5.1637273E-03
  1.2232765E+02  5.2011181E-03
  1.2249012E+02  5.2416907E-03
  1.2265259E+02  5.2853801E-03
  1.2297752E+02  5.3818321E-03
  1.2330245E+02  5.4898698E-03
  1.2395231E+02  5.7378528E-03
  1.2460218E+02  6.0225872E-03
  1.2590190E+02  6.6664462E-03
  1.2720163E+02  7.3347180E-03
  1.2785150E+02  7.6474868E-03
  1.2850136E+02  7.9308724E-03
  1.2915122E+02  8.1757985E-03
  1.2980109E+02  8.3758113E-03
  1.3110082E+02  8.6295018E-03
  1.3240054E+02  8.6939536E-03
  1.3500000E+02  8.3895218E-03
  1.3625000E+02  8.1145684E-03
  1.3750000E+02  7.7975997E-03
  1.3875000E+02  7.4595178E-03
  1.4000000E+02  7.1145478E-03
  1.4250000E+02  6.4369089E-03
  1.4500000E+02  5.8024480E-03
  1.5000000E+02  4.7034522E-03
  1.5500000E+02  3.8392505E-03
  1.6000000E+02  3.1981244E-03
  1.6500000E+02  2.7532474E-03
  1.7000000E+02  2.4691638E-03
  1.7500000E+02  2.3107363E-03
  1.8000000E+02  2.2482457E-03
  1.8500000E+02  2.2579213E-03
  1.9000000E+02  2.3210505E-03
  1.9500000E+02  2.4224828E-03
  2.0000000E+02  2.5497752E-03
  2.0500000E+02  2.6932877E-03
  2.1000000E+02  2.8457299E-03
  2.2000000E+02  3.1583867E-03
  2.3000000E+02  3.4634481E-03
  2.4000000E+02  3.7486936E-03
  2.5000000E+02  4.0054153E-03
  2.6000000E+02  4.2278559E-03
  2.7000000E+02  4.4139082E-03
  2.8000000E+02  4.5657275E-03
  2.9000000E+02  4.6868820E-03
  3.0000000E+02  4.7813533E-03
  3.1000000E+02  4.8517019E-03
  3.2000000E+02  4.8996767E-03
  3.4000000E+02  4.9364754E-03
  3.6000000E+02  4.9096848E-03
  3.8000000E+02  4.8392232E-03
  4.0000000E+02  4.7370878E-03
  4.2000000E+02  4.6112223E-03
  4.4000000E+02  4.4684331E-03
  4.6000000E+02  4.3156161E-03
  4.8000000E+02  4.1585257E-03
  5.0000000E+02  3.9996817E-03
  5.2500000E+02  3.8008136E-03
  5.5000000E+02  3.6053404E-03
  5.7500000E+02  3.4164471E-03
  6.0000000E+02  3.2352285E-03
  6.5000000E+02  2.8974966E-03
  6.7500000E+02  2.7417669E-03
  7.0000000E+02  2.5948169E-03
  7.2500000E+02  2.4563090E-03
  7.5000000E+02  2.3258674E-03
  8.0000000E+02  2.0879002E-03
  8.5000000E+02  1.8780576E-03
  9.0000000E+02  1.6928477E-03
  9.5000000E+02  1.5291564E-03
  1.0000000E+03  1.3844613E-03
  1.0500000E+03  1.2563839E-03
  1.1000000E+03  1.1427224E-03
  1.1500000E+03  1.0416041E-03
  1.2000000E+03  9.5144926E-04
  1.2500000E+03  8.7089391E-04
  1.3000000E+03  7.9876071E-04
  1.3500000E+03  7.3403018E-04
  1.4000000E+03  6.7581619E-04
  1.4500000E+03  6.2334714E-04
  1.5000000E+03  5.7595410E-04
  1.6000000E+03  4.9414862E-04
  1.7000000E+03  4.2659690E-04
  1.8000000E+03  3.7039647E-04
  1.9000000E+03  3.2331208E-04
  2.0000000E+03  2.8360634E-04
  2.1000000E+03  2.4991776E-04
  2.2000000E+03  2.2117070E-04
  2.3000000E+03  1.9650880E-04
  2.4000000E+03  1.7524549E-04
  2.5000000E+03  1.5682619E-04
  2.6000000E+03  1.4080020E-04
  2.7000000E+03  1.2679883E-04
  2.8000000E+03  1.1451863E-04
  2.9000000E+03  1.0370853E-04
  3.0000000E+03  9.4159625E-05
  3.1000000E+03  8.5697184E-05
  3.2000000E+03  7.8174405E-05
  3.4000000E+03  6.5470848E-05
  3.6000000E+03  5.5264685E-05
  3.8000000E+03  4.6983806E-05
  4.0000000E+03  4.0204647E-05
  4.2000000E+03  3.4609434E-05
  4.4000000E+03  2.9956817E-05
  4.6000000E+03  2.6061357E-05
  4.8000000E+03  2.2779039E-05
  5.0000000E+03  1.9997015E-05
  5.2500000E+03  1.7088980E-05
  5.5000000E+03  1.4689201E-05
  5.7500000E+03  1.2694498E-05
  6.0000000E+03  1.1025424E-05
  6.5000000E+03  8.4303121E-06
  6.7500000E+03  7.4174156E-06
  7.0000000E+03  6.5508883E-06
  7.2500000E+03  5.8061279E-06
  7.5000000E+03  5.1632312E-06
  7.7500000E+03  4.6059881E-06
  8.0000000E+03  4.1211181E-06
  8.2500000E+03  3.6976808E-06
  8.5000000E+03  3.3266152E-06
  8.7500000E+03  3.0003789E-06
  9.0000000E+03  2.7126640E-06
  9.2500000E+03  2.4581715E-06
  9.5000000E+03  2.2324316E-06
  1.0000000E+04  1.8526333E-06
  1.0500000E+04  1.5492332E-06
  1.1000000E+04  1.3046247E-06
  1.1500000E+04  1.1057428E-06
  1.2000000E+04  9.4277296E-07
  1.2500000E+04  8.0826442E-07
  1.3000000E+04  6.9650123E-07
  1.3500000E+04  6.0305667E-07
  1.4000000E+04  5.2447376E-07
  1.4500000E+04  4.5802976E-07
  1.5000000E+04  4.0156367E-07
  1.5500000E+04  3.5334834E-07
  1.6000000E+04  3.1199396E-07
  1.6500000E+04  2.7637499E-07
  1.7000000E+04  2.4557430E-07
  1.7500000E+04  2.1884034E-07
  1.8000000E+04  1.9555411E-07
  1.8500000E+04  1.7520314E-07
  1.9000000E+04  1.5736097E-07
  1.9500000E+04  1.4167108E-07
  2.0000000E+04  1.2783424E-07
  2.0500000E+04  1.1559830E-07
  2.1000000E+04  1.0474985E-07
  2.2000000E+04  8.6516977E-08
  2.3000000E+04  7.1980698E-08
  2.4000000E+04  6.0291540E-08
  2.5000000E+04  5.0816907E-08
  2.6000000E+04  4.3080427E-08
  2.7000000E+04  3.6719744E-08
  2.8000000E+04  3.1456640E-08
  2.9000000E+04  2.7075525E-08
  3.0000000E+04  2.3408022E-08
  3.1000000E+04  2.0321661E-08
  3.2000000E+04  1.7711430E-08
  3.3000000E+04  1.5493512E-08
  3.4000000E+04  1.3600604E-08
  3.5000000E+04  1.1978330E-08
  3.6000000E+04  1.0582511E-08
  3.7000000E+04  9.3770461E-09
  3.8000000E+04  8.3322852E-09
  3.9000000E+04  7.4237551E-09
  4.0000000E+04  6.6311676E-09
  4.1000000E+04  5.9376282E-09
  4.2000000E+04  5.3290013E-09
  4.3000000E+04  4.7934122E-09
  4.4000000E+04  4.3208485E-09
  4.6000000E+04  3.5321946E-09
  4.8000000E+04  2.9093615E-09
  5.0000000E+04  2.4131524E-09
  5.1250000E+04  2.1541199E-09
  5.2500000E+04  1.9275536E-09
  5.3750000E+04  1.7288182E-09
  5.5000000E+04  1.5540183E-09
  5.7500000E+04  1.2635841E-09
  5.8750000E+04  1.1428053E-09
  6.0000000E+04  1.0355189E-09
  6.2500000E+04  8.5478887E-10
  6.5000000E+04  7.1035501E-10
  6.7500000E+04  5.9401943E-10
  7.0000000E+04  4.9963051E-10
  7.2500000E+04  4.2252551E-10
  7.5000000E+04  3.5913786E-10
  7.7500000E+04  3.0671615E-10
  8.0000000E+04  2.6312040E-10
  8.2500000E+04  2.2667342E-10
  8.5000000E+04  1.9605167E-10
  8.7500000E+04  1.7020365E-10
  9.0000000E+04  1.4828856E-10
  9.2500000E+04  1.2963007E-10
  9.5000000E+04  1.1368113E-10
  9.7500000E+04  9.9996882E-11
  1.0000000E+05  8.8213748E-11
  1.0250000E+05  7.8033108E-11
  1.0500000E+05  6.9208529E-11
  1.0750000E+05  6.1535741E-11
  1.1000000E+05  5.4844719E-11
  1.1250000E+05  4.8993409E-11
  1.1500000E+05  4.3862651E-11
  1.1750000E+05  3.9352103E-11
  1.2000000E+05  3.5376972E-11
  1.2250000E+05  3.1865370E-11
  1.2500000E+05  2.8756162E-11
  1.3000000E+05  2.3543854E-11
  1.3500000E+05  1.9406183E-11
  1.4000000E+05  1.6096114E-11
  1.4500000E+05  1.3428974E-11
  1.5000000E+05  1.1265365E-11
  1.5500000E+05  9.4991125E-12
  1.6000000E+05  8.0486571E-12
  1.6500000E+05  6.8508533E-12
  1.7000000E+05  5.8564625E-12
  1.7500000E+05  5.0268206E-12
  1.8000000E+05  4.3313573E-12
  1.8500000E+05  3.7457563E-12
  1.9000000E+05  3.2505662E-12
  1.9500000E+05  2.8301390E-12
  2.0000000E+05  2.4718160E-12
  2.0500000E+05  2.1653055E-12
  2.1000000E+05  1.9022015E-12
  2.1500000E+05  1.6756063E-12
  2.2000000E+05  1.4798349E-12
  2.2500000E+05  1.3101816E-12
  2.3000000E+05  1.1627358E-12
  2.3500000E+05  1.0342348E-12
  2.4000000E+05  9.2194653E-13
  2.4500000E+05  8.2357497E-13
  2.5000000E+05  7.3718435E-13
  2.6000000E+05  5.9404365E-13
  2.7000000E+05  4.8215838E-13
  2.8000000E+05  3.9397914E-13
  2.9000000E+05  3.2394720E-13
  3.0000000E+05  2.6792755E-13
  3.1000000E+05  2.2281480E-13
  3.2000000E+05  1.8625605E-13
  3.3000000E+05  1.5645357E-13
  3.4000000E+05  1.3202307E-13
  3.5000000E+05  1.1189067E-13
  3.6000000E+05  9.5217538E-14
  3.7000000E+05  8.1344122E-14
  3.8000000E+05  6.9748675E-14
  3.9000000E+05  6.0016023E-14
  4.0000000E+05  5.1813956E-14
  4.1000000E+05  4.4875236E-14
  4.2000000E+05  3.8983797E-14
  4.3000000E+05  3.3964104E-14
  4.4000000E+05  2.9672899E-14
  4.5000000E+05  2.5992753E-14
  4.6000000E+05  2.2827008E-14
  4.7000000E+05  2.0095789E-14
  4.8000000E+05  1.7732836E-14
  5.0000000E+05  1.3900123E-14
  5.1250000E+05  1.1988732E-14
  5.2500000E+05  1.0372300E-14
  5.3750000E+05  9.0004314E-15
  5.5000000E+05  7.8321561E-15
  5.6250000E+05  6.8340172E-15
  5.7500000E+05  5.9785770E-15
  5.8750000E+05  5.2432438E-15
  6.0000000E+05  4.6093439E-15
  6.1250000E+05  4.0613835E-15
  6.2500000E+05  3.5864609E-15
  6.3750000E+05  3.1737959E-15
  6.5000000E+05  2.8143513E-15
  6.6250000E+05  2.5005273E-15
  6.7500000E+05  2.2259134E-15
  6.8750000E+05  1.9850860E-15
  7.0000000E+05  1.7734432E-15
  7.1250000E+05  1.5870693E-15
  7.2500000E+05  1.4226245E-15
  7.5000000E+05  1.1485058E-15
  7.7500000E+05  9.3276214E-16
  8.0000000E+05  7.6180771E-16
  8.2500000E+05  6.2548036E-16
  8.5000000E+05  5.1611395E-16
  8.7500000E+05  4.2788027E-16
  9.0000000E+05  3.5631916E-16
  9.2500000E+05  2.9799122E-16
  9.5000000E+05  2.5022399E-16
  9.7500000E+05  2.1092848E-16
  1.0000000E+06  1.7845855E-16
  1.0250000E+06  1.5151073E-16
  1.0500000E+06  1.2905305E-16
  1.0750000E+06  1.1026404E-16
  1.1000000E+06  9.4487030E-17
  1.1250000E+06  8.1201199E-17
  1.1500000E+06  6.9985746E-17
  1.1750000E+06  6.0494386E-17
  1.2000000E+06  5.2441705E-17
  
  
#  60  17  O1  EION =  4.200000000E+01 eV   247
#  S(0) = 3.739662E-01
  3.7344266E-01  0.0000000E+00
  3.7344266E+01  0.0000000E+00
  3.7344266E+01  6.5991543E-04
  4.2000000E+01  6.5991543E-04
  4.2002721E+01  6.5991543E-04
  4.2402585E+01  6.6804585E-04
  4.2802449E+01  6.7650622E-04
  4.3202313E+01  6.8524487E-04
  4.3602177E+01  6.9421608E-04
  4.4401905E+01  7.1270059E-04
  4.5201633E+01  7.3169325E-04
  4.6801088E+01  7.7042359E-04
  4.8400544E+01  8.0923777E-04
  5.0000000E+01  8.4739251E-04
  5.2500000E+01  9.0456636E-04
  5.5000000E+01  9.5765140E-04
  5.7500000E+01  1.0057816E-03
  6.0000000E+01  1.0483498E-03
  6.5000000E+01  1.1154137E-03
  6.7500000E+01  1.1397373E-03
  7.0000000E+01  1.1581443E-03
  7.2500000E+01  1.1710217E-03
  7.5000000E+01  1.1788827E-03
  8.0000000E+01  1.1819870E-03
  8.5000000E+01  1.1724110E-03
  9.0000000E+01  1.1545742E-03
  9.5000000E+01  1.1318088E-03
  1.0000000E+02  1.1063065E-03
  1.0500000E+02  1.0793325E-03
  1.1000000E+02  1.0515403E-03
  1.1500000E+02  1.0232435E-03
  1.2000000E+02  9.9460204E-04
  1.2500000E+02  9.6576672E-04
  1.3000000E+02  9.3691074E-04
  1.3500000E+02  9.0824672E-04
  1.4000000E+02  8.8001072E-04
  1.4500000E+02  8.5240855E-04
  1.5000000E+02  8.2563310E-04
  1.6000000E+02  7.7500575E-04
  1.7000000E+02  7.2852442E-04
  1.8000000E+02  6.8593336E-04
  1.9000000E+02  6.4674978E-04
  2.0000000E+02  6.1049895E-04
  2.1000000E+02  5.7689829E-04
  2.2000000E+02  5.4578451E-04
  2.3000000E+02  5.1704906E-04
  2.4000000E+02  4.9058620E-04
  2.5000000E+02  4.6621310E-04
  2.6000000E+02  4.4371641E-04
  2.7000000E+02  4.2289217E-04
  2.8000000E+02  4.0353458E-04
  2.9000000E+02  3.8547212E-04
  3.0000000E+02  3.6859000E-04
  3.1000000E+02  3.5280775E-04
  3.2000000E+02  3.3804840E-04
  3.4000000E+02  3.1131173E-04
  3.6000000E+02  2.8784077E-04
  3.8000000E+02  2.6707495E-04
  4.0000000E+02  2.4853067E-04
  4.2000000E+02  2.3190799E-04
  4.4000000E+02  2.1698061E-04
  4.6000000E+02  2.0353085E-04
  4.8000000E+02  1.9136422E-04
  5.0000000E+02  1.8031235E-04
  5.2500000E+02  1.6784284E-04
  5.5000000E+02  1.5665819E-04
  5.7500000E+02  1.4659766E-04
  6.0000000E+02  1.3752729E-04
  6.5000000E+02  1.2184204E-04
  6.7500000E+02  1.1501183E-04
  7.0000000E+02  1.0875520E-04
  7.2500000E+02  1.0301394E-04
  7.5000000E+02  9.7735005E-05
  8.0000000E+02  8.8363097E-05
  8.5000000E+02  8.0302780E-05
  9.0000000E+02  7.3316369E-05
  9.5000000E+02  6.7222285E-05
  1.0000000E+03  6.1872138E-05
  1.0500000E+03  5.7146660E-05
  1.1000000E+03  5.2949575E-05
  1.1500000E+03  4.9202774E-05
  1.2000000E+03  4.5843170E-05
  1.2500000E+03  4.2819161E-05
  1.3000000E+03  4.0087447E-05
  1.3500000E+03  3.7611266E-05
  1.4000000E+03  3.5359414E-05
  1.4500000E+03  3.3305344E-05
  1.5000000E+03  3.1426339E-05
  1.6000000E+03  2.8118091E-05
  1.7000000E+03  2.5308216E-05
  1.8000000E+03  2.2901173E-05
  1.9000000E+03  2.0823279E-05
  2.0000000E+03  1.9016935E-05
  2.1000000E+03  1.7436649E-05
  2.2000000E+03  1.6046105E-05
  2.3000000E+03  1.4816002E-05
  2.4000000E+03  1.3722456E-05
  2.5000000E+03  1.2745875E-05
  2.6000000E+03  1.1870071E-05
  2.7000000E+03  1.1081570E-05
  2.8000000E+03  1.0369087E-05
  2.9000000E+03  9.7231058E-06
  3.0000000E+03  9.1355512E-06
  3.1000000E+03  8.5995452E-06
  3.2000000E+03  8.1091989E-06
  3.4000000E+03  7.2459109E-06
  3.6000000E+03  6.5127702E-06
  3.8000000E+03  5.8847693E-06
  4.0000000E+03  5.3426434E-06
  4.2000000E+03  4.8713772E-06
  4.4000000E+03  4.4591199E-06
  4.6000000E+03  4.0964028E-06
  4.8000000E+03  3.7755820E-06
  5.0000000E+03  3.4904378E-06
  5.2500000E+03  3.1764868E-06
  5.5000000E+03  2.9022876E-06
  5.7500000E+03  2.6613999E-06
  6.0000000E+03  2.4486340E-06
  6.5000000E+03  2.0913779E-06
  6.7500000E+03  1.9405943E-06
  7.0000000E+03  1.8050596E-06
  7.2500000E+03  1.6827922E-06
  7.5000000E+03  1.5721217E-06
  7.7500000E+03  1.4716335E-06
  8.0000000E+03  1.3801234E-06
  8.2500000E+03  1.2965618E-06
  8.5000000E+03  1.2200630E-06
  9.0000000E+03  1.0852906E-06
  9.5000000E+03  9.7080035E-07
  1.0000000E+04  8.7276430E-07
  1.0500000E+04  7.8821556E-07
  1.1000000E+04  7.1482518E-07
  1.1500000E+04  6.5074319E-07
  1.2000000E+04  5.9448512E-07
  1.2500000E+04  5.4484923E-07
  1.3000000E+04  5.0085430E-07
  1.3500000E+04  4.6169302E-07
  1.4000000E+04  4.2669636E-07
  1.4500000E+04  3.9530576E-07
  1.5000000E+04  3.6705225E-07
  1.5500000E+04  3.4154010E-07
  1.6000000E+04  3.1843343E-07
  1.6500000E+04  2.9744568E-07
  1.7000000E+04  2.7833134E-07
  1.8000000E+04  2.4490643E-07
  1.9000000E+04  2.1678580E-07
  2.0000000E+04  1.9292894E-07
  2.1000000E+04  1.7253628E-07
  2.2000000E+04  1.5498541E-07
  2.3000000E+04  1.3978644E-07
  2.4000000E+04  1.2654968E-07
  2.5000000E+04  1.1496186E-07
  2.6000000E+04  1.0476904E-07
  2.7000000E+04  9.5763631E-08
  2.8000000E+04  8.7774627E-08
  2.9000000E+04  8.0660267E-08
  3.0000000E+04  7.4302242E-08
  3.1000000E+04  6.8601205E-08
  3.2000000E+04  6.3473291E-08
  3.3000000E+04  5.8847337E-08
  3.4000000E+04  5.4662659E-08
  3.5000000E+04  5.0867267E-08
  3.6000000E+04  4.7416396E-08
  3.8000000E+04  4.1398678E-08
  4.0000000E+04  3.6357405E-08
  4.2000000E+04  3.2100754E-08
  4.4000000E+04  2.8480831E-08
  4.6000000E+04  2.5382231E-08
  4.8000000E+04  2.2713944E-08
  5.0000000E+04  2.0403521E-08
  5.2500000E+04  1.7931215E-08
  5.5000000E+04  1.5838011E-08
  5.7500000E+04  1.4053965E-08
  5.8750000E+04  1.3260226E-08
  6.0000000E+04  1.2524128E-08
  6.2500000E+04  1.1204898E-08
  6.5000000E+04  1.0061364E-08
  6.7500000E+04  9.0653425E-09
  7.0000000E+04  8.1939103E-09
  7.2500000E+04  7.4282937E-09
  7.5000000E+04  6.7530136E-09
  7.7500000E+04  6.1552282E-09
  8.0000000E+04  5.6242232E-09
  8.2500000E+04  5.1510110E-09
  8.5000000E+04  4.7280138E-09
  8.7500000E+04  4.3488122E-09
  9.0000000E+04  4.0079433E-09
  9.2500000E+04  3.7007389E-09
  9.5000000E+04  3.4231938E-09
  9.7500000E+04  3.1718586E-09
  1.0000000E+05  2.9437517E-09
  1.0250000E+05  2.7362868E-09
  1.0500000E+05  2.5472138E-09
  1.1000000E+05  2.2166326E-09
  1.1500000E+05  1.9390365E-09
  1.2000000E+05  1.7043862E-09
  1.2500000E+05  1.5048232E-09
  1.3000000E+05  1.3341370E-09
  1.3500000E+05  1.1873786E-09
  1.4000000E+05  1.0605740E-09
  1.4500000E+05  9.5050927E-10
  1.5000000E+05  8.5456649E-10
  1.5500000E+05  7.7059843E-10
  1.6000000E+05  6.9683385E-10
  1.6500000E+05  6.3180344E-10
  1.7000000E+05  5.7428130E-10
  1.7500000E+05  5.2323952E-10
  1.8000000E+05  4.7781210E-10
  1.8500000E+05  4.3726629E-10
  1.9000000E+05  4.0097950E-10
  1.9500000E+05  3.6842066E-10
  2.0000000E+05  3.3913528E-10
  2.0500000E+05  3.1273295E-10
  2.1000000E+05  2.8887688E-10
  2.1500000E+05  2.6727565E-10
  2.2000000E+05  2.4767623E-10
  2.2500000E+05  2.2985838E-10
  2.3000000E+05  2.1362978E-10
  2.4000000E+05  1.8528739E-10
  2.5000000E+05  1.6153238E-10
  2.6000000E+05  1.4149615E-10
  2.7000000E+05  1.2449702E-10
  2.8000000E+05  1.0999556E-10
  2.9000000E+05  9.7561896E-11
  3.0000000E+05  8.6850521E-11
  3.1000000E+05  7.7581641E-11
  3.2000000E+05  6.9527049E-11
  3.3000000E+05  6.2499551E-11
  3.4000000E+05  5.6344937E-11
  3.5000000E+05  5.0935495E-11
  3.6000000E+05  4.6165028E-11
  3.7000000E+05  4.1944698E-11
  3.8000000E+05  3.8199788E-11
  3.9000000E+05  3.4867185E-11
  4.0000000E+05  3.1893340E-11
  4.1000000E+05  2.9232652E-11
  4.2000000E+05  2.6846166E-11
  4.3000000E+05  2.4700485E-11
  4.4000000E+05  2.2766858E-11
  4.5000000E+05  2.1020376E-11
  4.6000000E+05  1.9439472E-11
  4.7000000E+05  1.8005455E-11
  4.8000000E+05  1.6702076E-11
  5.0000000E+05  1.4432577E-11
  5.1250000E+05  1.3209939E-11
  5.2500000E+05  1.2115659E-11
  5.3750000E+05  1.1134132E-11
  
  
#  60  18  O2  EION =  2.800000000E+01 eV   283
#  S(0) = 2.370395E+00
  1.4000000E-01  0.0000000E+00
  1.4000000E+01  0.0000000E+00
  1.4000000E+01  1.1424888E-01
  2.8000000E+01  1.1424888E-01
  2.8000000E+01  4.1205227E-02
  2.8002721E+01  4.1205227E-02
  2.8102653E+01  4.0950561E-02
  2.8202585E+01  4.0688189E-02
  2.8302517E+01  4.0419104E-02
  2.8402449E+01  4.0144211E-02
  2.8602313E+01  3.9580114E-02
  2.8802177E+01  3.9001405E-02
  2.9201905E+01  3.7817108E-02
  2.9601633E+01  3.6617813E-02
  3.0401088E+01  3.4238378E-02
  3.1200544E+01  3.1943411E-02
  3.2000000E+01  2.9766965E-02
  3.3000000E+01  2.7229479E-02
  3.4000000E+01  2.4899792E-02
  3.5000000E+01  2.2770715E-02
  3.6000000E+01  2.0830848E-02
  3.8000000E+01  1.7466717E-02
  4.0000000E+01  1.4702541E-02
  4.2000000E+01  1.2439033E-02
  4.4000000E+01  1.0587154E-02
  4.6000000E+01  9.0698865E-03
  4.8000000E+01  7.8225894E-03
  5.0000000E+01  6.7922986E-03
  5.1250000E+01  6.2392354E-03
  5.2500000E+01  5.7454906E-03
  5.3750000E+01  5.3036080E-03
  5.5000000E+01  4.9071648E-03
  5.7500000E+01  4.2291713E-03
  5.8750000E+01  3.9387217E-03
  6.0000000E+01  3.6756883E-03
  6.1250000E+01  3.4369988E-03
  6.2500000E+01  3.2199638E-03
  6.3750000E+01  3.0222432E-03
  6.5000000E+01  2.8418175E-03
  6.7500000E+01  2.5259105E-03
  7.0000000E+01  2.2603914E-03
  7.2500000E+01  2.0360092E-03
  7.5000000E+01  1.8454336E-03
  7.7500000E+01  1.6828090E-03
  8.0000000E+01  1.5433812E-03
  8.2500000E+01  1.4232877E-03
  8.5000000E+01  1.3193673E-03
  8.7500000E+01  1.2289905E-03
  9.0000000E+01  1.1500156E-03
  9.2500000E+01  1.0806637E-03
  9.5000000E+01  1.0194481E-03
  9.7500000E+01  9.6515672E-04
  1.0000000E+02  9.1678256E-04
  1.0250000E+02  8.7348317E-04
  1.0500000E+02  8.3456206E-04
  1.1000000E+02  7.6763126E-04
  1.1500000E+02  7.1238158E-04
  1.2000000E+02  6.6621818E-04
  1.2500000E+02  6.2722828E-04
  1.3000000E+02  5.9396601E-04
  1.3500000E+02  5.6528837E-04
  1.4000000E+02  5.4031530E-04
  1.4500000E+02  5.1833530E-04
  1.5000000E+02  4.9878282E-04
  1.5500000E+02  4.8121839E-04
  1.6000000E+02  4.6529580E-04
  1.6500000E+02  4.5074025E-04
  1.7000000E+02  4.3733631E-04
  1.8000000E+02  4.1336158E-04
  1.9000000E+02  3.9239473E-04
  2.0000000E+02  3.7378467E-04
  2.1000000E+02  3.5706854E-04
  2.2000000E+02  3.4190529E-04
  2.3000000E+02  3.2803676E-04
  2.4000000E+02  3.1526840E-04
  2.5000000E+02  3.0344679E-04
  2.6000000E+02  2.9244434E-04
  2.7000000E+02  2.8215485E-04
  2.8000000E+02  2.7249235E-04
  2.9000000E+02  2.6338927E-04
  3.0000000E+02  2.5478953E-04
  3.1000000E+02  2.4664752E-04
  3.2000000E+02  2.3893199E-04
  3.4000000E+02  2.2467383E-04
  3.6000000E+02  2.1179339E-04
  3.8000000E+02  2.0007415E-04
  4.0000000E+02  1.8935332E-04
  4.2000000E+02  1.7950808E-04
  4.4000000E+02  1.7044480E-04
  4.6000000E+02  1.6209215E-04
  4.8000000E+02  1.5437962E-04
  5.0000000E+02  1.4722702E-04
  5.2500000E+02  1.3897028E-04
  5.5000000E+02  1.3139347E-04
  5.7500000E+02  1.2443733E-04
  6.0000000E+02  1.1804012E-04
  6.5000000E+02  1.0665710E-04
  6.7500000E+02  1.0157012E-04
  7.0000000E+02  9.6840291E-05
  7.2500000E+02  9.2438298E-05
  7.5000000E+02  8.8333485E-05
  8.0000000E+02  8.0899245E-05
  8.5000000E+02  7.4348475E-05
  9.0000000E+02  6.8550357E-05
  9.5000000E+02  6.3396354E-05
  1.0000000E+03  5.8791913E-05
  1.0500000E+03  5.4659485E-05
  1.1000000E+03  5.0935604E-05
  1.1500000E+03  4.7567549E-05
  1.2000000E+03  4.4511720E-05
  1.2500000E+03  4.1731294E-05
  1.3000000E+03  3.9194592E-05
  1.3500000E+03  3.6874180E-05
  1.4000000E+03  3.4746346E-05
  1.4500000E+03  3.2790514E-05
  1.5000000E+03  3.0988721E-05
  1.6000000E+03  2.7786524E-05
  1.7000000E+03  2.5036579E-05
  1.8000000E+03  2.2659000E-05
  1.9000000E+03  2.0590427E-05
  2.0000000E+03  1.8780183E-05
  2.1000000E+03  1.7187596E-05
  2.2000000E+03  1.5779707E-05
  2.3000000E+03  1.4529498E-05
  2.4000000E+03  1.3414600E-05
  2.5000000E+03  1.2416455E-05
  2.6000000E+03  1.1519576E-05
  2.7000000E+03  1.0710960E-05
  2.8000000E+03  9.9796165E-06
  2.9000000E+03  9.3161867E-06
  3.0000000E+03  8.7126693E-06
  3.1000000E+03  8.1622020E-06
  3.2000000E+03  7.6588747E-06
  3.4000000E+03  6.7738680E-06
  3.6000000E+03  6.0241968E-06
  3.8000000E+03  5.3842082E-06
  4.0000000E+03  4.8339943E-06
  4.2000000E+03  4.3579502E-06
  4.4000000E+03  3.9436966E-06
  4.6000000E+03  3.5812959E-06
  4.8000000E+03  3.2626971E-06
  5.0000000E+03  2.9813342E-06
  5.2500000E+03  2.6738686E-06
  5.5000000E+03  2.4076819E-06
  5.7500000E+03  2.1759586E-06
  5.8750000E+03  2.0712620E-06
  6.0000000E+03  1.9732091E-06
  6.2500000E+03  1.7949772E-06
  6.5000000E+03  1.6376185E-06
  6.7500000E+03  1.4981303E-06
  7.0000000E+03  1.3740203E-06
  7.2500000E+03  1.2632081E-06
  7.5000000E+03  1.1639469E-06
  7.7500000E+03  1.0747605E-06
  8.0000000E+03  9.9439605E-07
  8.2500000E+03  9.2178533E-07
  8.5000000E+03  8.5601285E-07
  8.7500000E+03  7.9629054E-07
  9.0000000E+03  7.4193773E-07
  9.2500000E+03  6.9236429E-07
  9.5000000E+03  6.4705653E-07
  1.0000000E+04  5.6749924E-07
  1.0500000E+04  5.0029862E-07
  1.1000000E+04  4.4315254E-07
  1.1500000E+04  3.9425528E-07
  1.2000000E+04  3.5217663E-07
  1.2500000E+04  3.1577397E-07
  1.3000000E+04  2.8412661E-07
  1.3500000E+04  2.5648722E-07
  1.4000000E+04  2.3224494E-07
  1.4500000E+04  2.1089700E-07
  1.5000000E+04  1.9202709E-07
  1.5500000E+04  1.7528866E-07
  1.6000000E+04  1.6039157E-07
  1.6500000E+04  1.4709163E-07
  1.7000000E+04  1.3518244E-07
  1.7500000E+04  1.2448869E-07
  1.8000000E+04  1.1486086E-07
  1.8500000E+04  1.0617088E-07
  1.9000000E+04  9.8308641E-08
  1.9500000E+04  9.1179132E-08
  2.0000000E+04  8.4700091E-08
  2.0500000E+04  7.8800065E-08
  2.1000000E+04  7.3416759E-08
  2.2000000E+04  6.3989105E-08
  2.3000000E+04  5.6056325E-08
  2.4000000E+04  4.9338154E-08
  2.5000000E+04  4.3614596E-08
  2.6000000E+04  3.8711449E-08
  2.7000000E+04  3.4489554E-08
  2.8000000E+04  3.0836855E-08
  2.9000000E+04  2.7662461E-08
  3.0000000E+04  2.4892162E-08
  3.1000000E+04  2.2464988E-08
  3.2000000E+04  2.0330541E-08
  3.3000000E+04  1.8446935E-08
  3.4000000E+04  1.6779189E-08
  3.5000000E+04  1.5297940E-08
  3.6000000E+04  1.3978424E-08
  3.7000000E+04  1.2799665E-08
  3.8000000E+04  1.1743825E-08
  3.9000000E+04  1.0795679E-08
  4.0000000E+04  9.9421739E-09
  4.1000000E+04  9.1720875E-09
  4.2000000E+04  8.4757323E-09
  4.3000000E+04  7.8447203E-09
  4.4000000E+04  7.2717656E-09
  4.6000000E+04  6.2754451E-09
  4.8000000E+04  5.4449492E-09
  5.0000000E+04  4.7480262E-09
  5.1250000E+04  4.3688805E-09
  5.2500000E+04  4.0269831E-09
  5.3750000E+04  3.7180048E-09
  5.5000000E+04  3.4381951E-09
  5.7500000E+04  2.9534651E-09
  5.8750000E+04  2.7432233E-09
  6.0000000E+04  2.5513958E-09
  6.2500000E+04  2.2155729E-09
  6.5000000E+04  1.9332771E-09
  6.7500000E+04  1.6945598E-09
  7.0000000E+04  1.4915714E-09
  7.2500000E+04  1.3180686E-09
  7.5000000E+04  1.1690485E-09
  7.7500000E+04  1.0404735E-09
  8.0000000E+04  9.2906395E-10
  8.2500000E+04  8.3213950E-10
  8.5000000E+04  7.4749645E-10
  8.7500000E+04  6.7331324E-10
  9.0000000E+04  6.0807627E-10
  9.2500000E+04  5.5052173E-10
  9.5000000E+04  4.9958955E-10
  9.7500000E+04  4.5438663E-10
  1.0000000E+05  4.1415753E-10
  1.0250000E+05  3.7826069E-10
  1.0500000E+05  3.4614910E-10
  1.0750000E+05  3.1735462E-10
  1.1000000E+05  2.9147529E-10
  1.1250000E+05  2.6816482E-10
  1.1500000E+05  2.4712398E-10
  1.1750000E+05  2.2809337E-10
  1.2000000E+05  2.1084752E-10
  1.2250000E+05  1.9518988E-10
  1.2500000E+05  1.8094872E-10
  1.3000000E+05  1.5613236E-10
  1.3500000E+05  1.3539972E-10
  1.4000000E+05  1.1797330E-10
  1.4500000E+05  1.0324253E-10
  1.5000000E+05  9.0724167E-11
  1.5500000E+05  8.0032834E-11
  1.6000000E+05  7.0859143E-11
  1.6500000E+05  6.2953052E-11
  1.7000000E+05  5.6111134E-11
  1.7500000E+05  5.0166920E-11
  1.8000000E+05  4.4983433E-11
  1.8500000E+05  4.0447385E-11
  1.9000000E+05  3.6464619E-11
  1.9500000E+05  3.2956518E-11
  2.0000000E+05  2.9857156E-11
  2.0500000E+05  2.7111012E-11
  2.1000000E+05  2.4671134E-11
  2.1500000E+05  2.2497662E-11
  2.2000000E+05  2.0556635E-11
  2.2500000E+05  1.8819014E-11
  2.3000000E+05  1.7259891E-11
  2.3500000E+05  1.5857828E-11
  2.4000000E+05  1.4594319E-11
  2.4500000E+05  1.3453344E-11
  2.5000000E+05  1.2420996E-11
  2.5500000E+05  1.1485168E-11
  2.6000000E+05  1.0635295E-11
  2.6500000E+05  9.8621269E-12
  2.7000000E+05  9.1575512E-12
  2.8000000E+05  7.9264867E-12
  2.9000000E+05  6.8945303E-12
  3.0000000E+05  6.0244359E-12
  3.1000000E+05  5.2868071E-12
  3.2000000E+05  4.6582590E-12
  3.3000000E+05  4.1200599E-12
  3.4000000E+05  3.6571154E-12
  3.5000000E+05  3.2571880E-12
  3.6000000E+05  2.9103140E-12
  3.7000000E+05  2.6083203E-12
  3.8000000E+05  2.3444562E-12
  
  
#  60  19  O3  EION =  2.500000000E+01 eV   287
#  S(0) = 5.638226E+00
  1.2500000E-01  0.0000000E+00
  1.2500000E+01  0.0000000E+00
  1.2500000E+01  3.2851219E-01
  2.5000000E+01  3.2851219E-01
  2.5000000E+01  8.5763410E-02
  2.5002721E+01  8.5763410E-02
  2.5152585E+01  8.4589611E-02
  2.5302449E+01  8.3400810E-02
  2.5452313E+01  8.2202727E-02
  2.5602177E+01  8.1000114E-02
  2.5901905E+01  7.8596422E-02
  2.6201633E+01  7.6213878E-02
  2.6801088E+01  7.1572939E-02
  2.7400544E+01  6.7153717E-02
  2.8000000E+01  6.2986635E-02
  2.9000000E+01  5.6609795E-02
  3.0000000E+01  5.0920726E-02
  3.1000000E+01  4.5860113E-02
  3.2000000E+01  4.1363217E-02
  3.4000000E+01  3.3819522E-02
  3.5000000E+01  3.0666246E-02
  3.6000000E+01  2.7863617E-02
  3.7000000E+01  2.5371508E-02
  3.8000000E+01  2.3154124E-02
  3.9000000E+01  2.1179613E-02
  4.0000000E+01  1.9419561E-02
  4.1000000E+01  1.7848755E-02
  4.2000000E+01  1.6444901E-02
  4.3000000E+01  1.5188232E-02
  4.4000000E+01  1.4061409E-02
  4.5000000E+01  1.3049122E-02
  4.6000000E+01  1.2137984E-02
  4.7000000E+01  1.1316246E-02
  4.8000000E+01  1.0573623E-02
  4.9000000E+01  9.9011456E-03
  5.0000000E+01  9.2909349E-03
  5.1250000E+01  8.6053713E-03
  5.2500000E+01  7.9948799E-03
  5.3750000E+01  7.4496424E-03
  5.5000000E+01  6.9613588E-03
  5.7500000E+01  6.1282301E-03
  5.8750000E+01  5.7721483E-03
  6.0000000E+01  5.4501621E-03
  6.2500000E+01  4.8935395E-03
  6.5000000E+01  4.4331184E-03
  6.7500000E+01  4.0495649E-03
  7.0000000E+01  3.7279293E-03
  7.2500000E+01  3.4563883E-03
  7.5000000E+01  3.2256415E-03
  7.7500000E+01  3.0281606E-03
  8.0000000E+01  2.8579236E-03
  8.2500000E+01  2.7101012E-03
  8.5000000E+01  2.5807063E-03
  8.7500000E+01  2.4665912E-03
  9.0000000E+01  2.3651870E-03
  9.2500000E+01  2.2744007E-03
  9.5000000E+01  2.1925573E-03
  1.0000000E+02  2.0505544E-03
  1.0500000E+02  1.9310912E-03
  1.1000000E+02  1.8287682E-03
  1.1500000E+02  1.7398338E-03
  1.2000000E+02  1.6615697E-03
  1.2500000E+02  1.5919450E-03
  1.3000000E+02  1.5293624E-03
  1.3500000E+02  1.4725665E-03
  1.4000000E+02  1.4205732E-03
  1.4500000E+02  1.3725981E-03
  1.5000000E+02  1.3280218E-03
  1.6000000E+02  1.2472882E-03
  1.7000000E+02  1.1756525E-03
  1.8000000E+02  1.1113631E-03
  1.9000000E+02  1.0531722E-03
  2.0000000E+02  1.0001293E-03
  2.1000000E+02  9.5151078E-04
  2.2000000E+02  9.0676105E-04
  2.3000000E+02  8.6543770E-04
  2.4000000E+02  8.2719360E-04
  2.5000000E+02  7.9172008E-04
  2.6000000E+02  7.5871368E-04
  2.7000000E+02  7.2790601E-04
  2.8000000E+02  6.9906872E-04
  2.9000000E+02  6.7200528E-04
  3.0000000E+02  6.4654690E-04
  3.1000000E+02  6.2256183E-04
  3.2000000E+02  5.9995519E-04
  3.4000000E+02  5.5852424E-04
  3.6000000E+02  5.2151526E-04
  3.8000000E+02  4.8824007E-04
  4.0000000E+02  4.5815993E-04
  4.2000000E+02  4.3084684E-04
  4.4000000E+02  4.0597850E-04
  4.6000000E+02  3.8330119E-04
  4.8000000E+02  3.6256646E-04
  5.0000000E+02  3.4351616E-04
  5.2500000E+02  3.2175080E-04
  5.5000000E+02  3.0200114E-04
  5.7500000E+02  2.8405542E-04
  6.0000000E+02  2.6770520E-04
  6.5000000E+02  2.3899274E-04
  6.7500000E+02  2.2632851E-04
  7.0000000E+02  2.1464708E-04
  7.2500000E+02  2.0385574E-04
  7.5000000E+02  1.9386227E-04
  8.0000000E+02  1.7593917E-04
  8.5000000E+02  1.6034272E-04
  9.0000000E+02  1.4669588E-04
  9.5000000E+02  1.3469118E-04
  1.0000000E+03  1.2406976E-04
  1.0500000E+03  1.1462274E-04
  1.1000000E+03  1.0618105E-04
  1.1500000E+03  9.8605909E-05
  1.2000000E+03  9.1783574E-05
  1.2500000E+03  8.5618894E-05
  1.3000000E+03  8.0031071E-05
  1.3500000E+03  7.4951040E-05
  1.4000000E+03  7.0319725E-05
  1.4500000E+03  6.6086283E-05
  1.5000000E+03  6.2206688E-05
  1.6000000E+03  5.5361713E-05
  1.7000000E+03  4.9536904E-05
  1.8000000E+03  4.4543037E-05
  1.9000000E+03  4.0231821E-05
  2.0000000E+03  3.6486021E-05
  2.1000000E+03  3.3212623E-05
  2.2000000E+03  3.0337033E-05
  2.3000000E+03  2.7798608E-05
  2.4000000E+03  2.5547543E-05
  2.5000000E+03  2.3542834E-05
  2.6000000E+03  2.1750542E-05
  2.7000000E+03  2.0142376E-05
  2.8000000E+03  1.8694559E-05
  2.9000000E+03  1.7386954E-05
  3.0000000E+03  1.6202431E-05
  3.1000000E+03  1.5126381E-05
  3.2000000E+03  1.4146289E-05
  3.4000000E+03  1.2432390E-05
  3.6000000E+03  1.0990725E-05
  3.8000000E+03  9.7680425E-06
  4.0000000E+03  8.7233373E-06
  4.2000000E+03  7.8247047E-06
  4.4000000E+03  7.0470086E-06
  4.6000000E+03  6.3702043E-06
  4.8000000E+03  5.7781539E-06
  5.0000000E+03  5.2577733E-06
  5.2500000E+03  4.6919860E-06
  5.5000000E+03  4.2047865E-06
  5.7500000E+03  3.7828280E-06
  5.8750000E+03  3.5928881E-06
  6.0000000E+03  3.4154235E-06
  6.2500000E+03  3.0939457E-06
  6.5000000E+03  2.8113776E-06
  6.7500000E+03  2.5619667E-06
  7.0000000E+03  2.3409616E-06
  7.2500000E+03  2.1444145E-06
  7.5000000E+03  1.9690246E-06
  7.7500000E+03  1.8120150E-06
  8.0000000E+03  1.6710382E-06
  8.2500000E+03  1.5441006E-06
  8.5000000E+03  1.4295002E-06
  8.7500000E+03  1.3257774E-06
  9.0000000E+03  1.2316759E-06
  9.2500000E+03  1.1461105E-06
  9.5000000E+03  1.0681395E-06
  1.0000000E+04  9.3180666E-07
  1.0500000E+04  8.1727999E-07
  1.1000000E+04  7.2039725E-07
  1.1500000E+04  6.3791240E-07
  1.2000000E+04  5.6726845E-07
  1.2500000E+04  5.0643318E-07
  1.3000000E+04  4.5377733E-07
  1.3500000E+04  4.0798464E-07
  1.4000000E+04  3.6798415E-07
  1.4500000E+04  3.3289819E-07
  1.5000000E+04  3.0200311E-07
  1.5500000E+04  2.7469893E-07
  1.6000000E+04  2.5048531E-07
  1.6500000E+04  2.2894275E-07
  1.7000000E+04  2.0971791E-07
  1.7500000E+04  1.9251180E-07
  1.8000000E+04  1.7707023E-07
  1.8500000E+04  1.6317626E-07
  1.9000000E+04  1.5064394E-07
  1.9500000E+04  1.3931331E-07
  2.0000000E+04  1.2904629E-07
  2.0500000E+04  1.1972330E-07
  2.1000000E+04  1.1124039E-07
  2.2000000E+04  9.6443571E-08
  2.3000000E+04  8.4057779E-08
  2.4000000E+04  7.3620940E-08
  2.5000000E+04  6.4772182E-08
  2.6000000E+04  5.7227102E-08
  2.7000000E+04  5.0759577E-08
  2.8000000E+04  4.5188355E-08
  2.9000000E+04  4.0367078E-08
  3.0000000E+04  3.6176755E-08
  3.1000000E+04  3.2520028E-08
  3.2000000E+04  2.9316740E-08
  3.3000000E+04  2.6500528E-08
  3.4000000E+04  2.4016178E-08
  3.5000000E+04  2.1817513E-08
  3.6000000E+04  1.9865730E-08
  3.7000000E+04  1.8128076E-08
  3.8000000E+04  1.6576794E-08
  3.9000000E+04  1.5188262E-08
  4.0000000E+04  1.3942302E-08
  4.1000000E+04  1.2821614E-08
  4.2000000E+04  1.1811311E-08
  4.3000000E+04  1.0898543E-08
  4.4000000E+04  1.0072182E-08
  4.5000000E+04  9.3225651E-09
  4.6000000E+04  8.6412724E-09
  4.7000000E+04  8.0209481E-09
  4.8000000E+04  7.4551470E-09
  5.0000000E+04  6.4651469E-09
  5.1250000E+04  5.9288715E-09
  5.2500000E+04  5.4468243E-09
  5.3750000E+04  5.0125534E-09
  5.5000000E+04  4.6204872E-09
  5.7500000E+04  3.9442976E-09
  5.8750000E+04  3.6523273E-09
  6.0000000E+04  3.3866967E-09
  6.2500000E+04  2.9236089E-09
  6.5000000E+04  2.5364744E-09
  6.7500000E+04  2.2108505E-09
  7.0000000E+04  1.9354006E-09
  7.2500000E+04  1.7011518E-09
  7.5000000E+04  1.5009478E-09
  7.7500000E+04  1.3290410E-09
  8.0000000E+04  1.1807839E-09
  8.2500000E+04  1.0523948E-09
  8.5000000E+04  9.4077808E-10
  8.7500000E+04  8.4338555E-10
  9.0000000E+04  7.5810840E-10
  9.2500000E+04  6.8319282E-10
  9.5000000E+04  6.1717345E-10
  9.7500000E+04  5.5882053E-10
  1.0000000E+05  5.0709752E-10
  1.0250000E+05  4.6112720E-10
  1.0500000E+05  4.2016442E-10
  1.0750000E+05  3.8357382E-10
  1.1000000E+05  3.5081179E-10
  1.1250000E+05  3.2141170E-10
  1.1500000E+05  2.9497166E-10
  1.1750000E+05  2.7114447E-10
  1.2000000E+05  2.4962932E-10
  1.2250000E+05  2.3016480E-10
  1.2500000E+05  2.1252320E-10
  1.2750000E+05  1.9650562E-10
  1.3000000E+05  1.8193786E-10
  1.3250000E+05  1.6866703E-10
  1.3500000E+05  1.5655857E-10
  1.4000000E+05  1.3536807E-10
  1.4500000E+05  1.1757227E-10
  1.5000000E+05  1.0254624E-10
  1.5500000E+05  8.9794376E-11
  1.6000000E+05  7.8920830E-11
  1.6500000E+05  6.9607307E-11
  1.7000000E+05  6.1596234E-11
  1.7500000E+05  5.4677923E-11
  1.8000000E+05  4.8680676E-11
  1.8500000E+05  4.3463185E-11
  1.9000000E+05  3.8908594E-11
  1.9500000E+05  3.4919812E-11
  2.0000000E+05  3.1415815E-11
  2.0500000E+05  2.8328693E-11
  2.1000000E+05  2.5601273E-11
  2.1500000E+05  2.3185230E-11
  2.2000000E+05  2.1039568E-11
  2.2500000E+05  1.9129351E-11
  2.3000000E+05  1.7424736E-11
  2.3500000E+05  1.5900160E-11
  2.4000000E+05  1.4533657E-11
  2.4500000E+05  1.3306299E-11
  2.5000000E+05  1.2201750E-11
  2.5500000E+05  1.1205870E-11
  2.6000000E+05  1.0306353E-11
  2.6500000E+05  9.4924654E-12
  2.7000000E+05  8.7548193E-12
  2.7500000E+05  8.0851852E-12
  2.8000000E+05  7.4762870E-12
  2.8500000E+05  6.9216983E-12
  2.9000000E+05  6.4157709E-12
  3.0000000E+05  5.5305829E-12
  3.1000000E+05  4.7874864E-12
  3.2000000E+05  4.1608159E-12
  3.3000000E+05  3.6304366E-12
  3.4000000E+05  3.1799584E-12
  
  
#  60  15  N6  EION =  6.000000000E+00 eV   310
#  S(0) = 5.351957E+00
  3.0000000E-02  0.0000000E+00
  3.0000000E+00  0.0000000E+00
  3.0000000E+00  3.6445358E-02
  6.0000000E+00  3.6445358E-02
  6.0000000E+00  2.3587023E-03
  6.0027211E+00  2.3587023E-03
  6.2151531E+00  2.3551195E-03
  6.4275851E+00  2.3508286E-03
  6.6400171E+00  2.3464115E-03
  6.8524490E+00  2.3423377E-03
  7.2773130E+00  2.3366733E-03
  7.7021769E+00  2.3361234E-03
  8.5519048E+00  2.3560990E-03
  9.4016327E+00  2.4099184E-03
  1.1101088E+01  2.6337363E-03
  1.2800544E+01  3.0253569E-03
  1.4500000E+01  3.5934719E-03
  1.5000000E+01  3.7947599E-03
  1.6000000E+01  4.2435711E-03
  1.7000000E+01  4.7527230E-03
  1.8000000E+01  5.3194853E-03
  1.9000000E+01  5.9397416E-03
  2.0000000E+01  6.6079690E-03
  2.1000000E+01  7.3175486E-03
  2.2000000E+01  8.0608814E-03
  2.3000000E+01  8.8298478E-03
  2.4000000E+01  9.6161345E-03
  2.5000000E+01  1.0411798E-02
  2.6000000E+01  1.1209304E-02
  2.7000000E+01  1.2002293E-02
  2.8000000E+01  1.2785248E-02
  2.9000000E+01  1.3553820E-02
  3.0000000E+01  1.4305088E-02
  3.1000000E+01  1.5036660E-02
  3.2000000E+01  1.5747414E-02
  3.4000000E+01  1.7105146E-02
  3.6000000E+01  1.8379219E-02
  3.8000000E+01  1.9574616E-02
  4.0000000E+01  2.0695356E-02
  4.2000000E+01  2.1744157E-02
  4.4000000E+01  2.2719492E-02
  4.6000000E+01  2.3618650E-02
  4.8000000E+01  2.4436266E-02
  5.0000000E+01  2.5166844E-02
  5.2500000E+01  2.5951528E-02
  5.5000000E+01  2.6588747E-02
  5.7500000E+01  2.7079614E-02
  6.0000000E+01  2.7432746E-02
  6.5000000E+01  2.7776221E-02
  6.7500000E+01  2.7801129E-02
  7.0000000E+01  2.7750038E-02
  7.2500000E+01  2.7638198E-02
  7.5000000E+01  2.7478727E-02
  8.0000000E+01  2.7053230E-02
  8.5000000E+01  2.6523278E-02
  9.0000000E+01  2.5913541E-02
  9.5000000E+01  2.5234467E-02
  1.0000000E+02  2.4497944E-02
  1.0500000E+02  2.3716640E-02
  1.1000000E+02  2.2907283E-02
  1.1500000E+02  2.2088024E-02
  1.2000000E+02  2.1272546E-02
  1.2500000E+02  2.0470907E-02
  1.3000000E+02  1.9690101E-02
  1.3500000E+02  1.8932370E-02
  1.4000000E+02  1.8196850E-02
  1.4500000E+02  1.7482849E-02
  1.5000000E+02  1.6789912E-02
  1.6000000E+02  1.5466072E-02
  1.7000000E+02  1.4227261E-02
  1.8000000E+02  1.3082619E-02
  1.9000000E+02  1.2033918E-02
  2.0000000E+02  1.1076032E-02
  2.1000000E+02  1.0201481E-02
  2.2000000E+02  9.4007645E-03
  2.3000000E+02  8.6661232E-03
  2.4000000E+02  7.9933663E-03
  2.5000000E+02  7.3789521E-03
  2.6000000E+02  6.8186093E-03
  2.7000000E+02  6.3075124E-03
  2.8000000E+02  5.8410901E-03
  2.9000000E+02  5.4150111E-03
  3.0000000E+02  5.0251012E-03
  3.1000000E+02  4.6676782E-03
  3.2000000E+02  4.3395969E-03
  3.4000000E+02  3.7621602E-03
  3.6000000E+02  3.2758907E-03
  3.8000000E+02  2.8646249E-03
  4.0000000E+02  2.5144282E-03
  4.2000000E+02  2.2149564E-03
  4.4000000E+02  1.9582494E-03
  4.6000000E+02  1.7374926E-03
  4.8000000E+02  1.5467622E-03
  5.0000000E+02  1.3812257E-03
  5.2500000E+02  1.2039363E-03
  5.5000000E+02  1.0540485E-03
  5.7500000E+02  9.2671808E-04
  6.0000000E+02  8.1796024E-04
  6.5000000E+02  6.4405059E-04
  6.7500000E+02  5.7433967E-04
  7.0000000E+02  5.1377836E-04
  7.2500000E+02  4.6096868E-04
  7.5000000E+02  4.1473931E-04
  7.7500000E+02  3.7412216E-04
  8.0000000E+02  3.3831646E-04
  8.2500000E+02  3.0666055E-04
  8.5000000E+02  2.7859691E-04
  9.0000000E+02  2.3142267E-04
  9.5000000E+02  1.9377243E-04
  1.0000000E+03  1.6343194E-04
  1.0500000E+03  1.3876518E-04
  1.1000000E+03  1.1854796E-04
  1.1500000E+03  1.0185365E-04
  1.2000000E+03  8.7973342E-05
  1.2500000E+03  7.6358867E-05
  1.3000000E+03  6.6582072E-05
  1.3500000E+03  5.8305936E-05
  1.4000000E+03  5.1263345E-05
  1.4500000E+03  4.5240920E-05
  1.5000000E+03  4.0067049E-05
  1.5500000E+03  3.5602854E-05
  1.6000000E+03  3.1735203E-05
  1.6500000E+03  2.8371383E-05
  1.7000000E+03  2.5435051E-05
  1.7500000E+03  2.2863011E-05
  1.8000000E+03  2.0602711E-05
  1.8500000E+03  1.8610232E-05
  1.9000000E+03  1.6848682E-05
  1.9500000E+03  1.5286946E-05
  2.0000000E+03  1.3898667E-05
  2.0500000E+03  1.2661436E-05
  2.1000000E+03  1.1556135E-05
  2.2000000E+03  9.6781747E-06
  2.3000000E+03  8.1594877E-06
  2.4000000E+03  6.9215066E-06
  2.5000000E+03  5.9048837E-06
  2.6000000E+03  5.0643053E-06
  2.7000000E+03  4.3648462E-06
  2.8000000E+03  3.7793508E-06
  2.9000000E+03  3.2865254E-06
  3.0000000E+03  2.8695426E-06
  3.1000000E+03  2.5150073E-06
  3.2000000E+03  2.2121789E-06
  3.3000000E+03  1.9523907E-06
  3.4000000E+03  1.7286110E-06
  3.5000000E+03  1.5351017E-06
  3.6000000E+03  1.3671535E-06
  3.7000000E+03  1.2208818E-06
  3.8000000E+03  1.0930681E-06
  3.9000000E+03  9.8103252E-07
  4.0000000E+03  8.8253367E-07
  4.1000000E+03  7.9568876E-07
  4.2000000E+03  7.1891073E-07
  4.3000000E+03  6.5085661E-07
  4.4000000E+03  5.9038582E-07
  4.6000000E+03  4.8844817E-07
  4.8000000E+03  4.0687968E-07
  5.0000000E+03  3.4107715E-07
  5.1250000E+03  3.0638776E-07
  5.2500000E+03  2.7582839E-07
  5.3750000E+03  2.4883678E-07
  5.5000000E+03  2.2493663E-07
  5.7500000E+03  1.8485230E-07
  5.8750000E+03  1.6802806E-07
  6.0000000E+03  1.5299715E-07
  6.2500000E+03  1.2747186E-07
  6.5000000E+03  1.0686212E-07
  6.7500000E+03  9.0103102E-08
  7.0000000E+03  7.6384706E-08
  7.2500000E+03  6.5085428E-08
  7.5000000E+03  5.5724341E-08
  7.7500000E+03  4.7926275E-08
  8.0000000E+03  4.1396414E-08
  8.2500000E+03  3.5901506E-08
  8.5000000E+03  3.1255886E-08
  8.7500000E+03  2.7310859E-08
  9.0000000E+03  2.3946550E-08
  9.2500000E+03  2.1065837E-08
  9.5000000E+03  1.8589703E-08
  9.7500000E+03  1.6453524E-08
  1.0000000E+04  1.4604143E-08
  1.0250000E+04  1.2997624E-08
  1.0500000E+04  1.1597565E-08
  1.0750000E+04  1.0373681E-08
  1.1000000E+04  9.3006599E-09
  1.1250000E+04  8.3572366E-09
  1.1500000E+04  7.5254931E-09
  1.1750000E+04  6.7902987E-09
  1.2000000E+04  6.1388298E-09
  1.2250000E+04  5.5601789E-09
  1.2500000E+04  5.0450321E-09
  1.3000000E+04  4.1744620E-09
  1.3500000E+04  3.4758060E-09
  1.4000000E+04  2.9108366E-09
  1.4500000E+04  2.4507720E-09
  1.5000000E+04  2.0737087E-09
  1.5500000E+04  1.7628134E-09
  1.6000000E+04  1.5050538E-09
  1.6500000E+04  1.2902560E-09
  1.7000000E+04  1.1103984E-09
  1.7500000E+04  9.5911483E-10
  1.8000000E+04  8.3133141E-10
  1.8500000E+04  7.2297285E-10
  1.9000000E+04  6.3074075E-10
  1.9500000E+04  5.5195272E-10
  2.0000000E+04  4.8441989E-10
  2.0500000E+04  4.2634750E-10
  2.1000000E+04  3.7625500E-10
  2.1500000E+04  3.3291630E-10
  2.2000000E+04  2.9531234E-10
  2.2500000E+04  2.6259280E-10
  2.3000000E+04  2.3404609E-10
  2.3500000E+04  2.0907486E-10
  2.4000000E+04  1.8717610E-10
  2.4500000E+04  1.6792487E-10
  2.5000000E+04  1.5096043E-10
  2.5500000E+04  1.3597583E-10
  2.6000000E+04  1.2270992E-10
  2.6500000E+04  1.1093983E-10
  2.7000000E+04  1.0047481E-10
  2.8000000E+04  8.2827732E-11
  2.9000000E+04  6.8710146E-11
  3.0000000E+04  5.7331497E-11
  3.1000000E+04  4.8096650E-11
  3.2000000E+04  4.0552972E-11
  3.3000000E+04  3.4353211E-11
  3.4000000E+04  2.9229004E-11
  3.5000000E+04  2.4971331E-11
  3.6000000E+04  2.1416405E-11
  3.7000000E+04  1.8434737E-11
  3.8000000E+04  1.5923136E-11
  3.9000000E+04  1.3798895E-11
  4.0000000E+04  1.1995494E-11
  4.1000000E+04  1.0459070E-11
  4.2000000E+04  9.1456759E-12
  4.3000000E+04  8.0192952E-12
  4.4000000E+04  7.0502964E-12
  4.5000000E+04  6.2142184E-12
  4.6000000E+04  5.4907747E-12
  4.7000000E+04  4.8630732E-12
  4.8000000E+04  4.3170006E-12
  5.0000000E+04  3.4242901E-12
  5.1250000E+04  2.9752187E-12
  5.2500000E+04  2.5929938E-12
  5.3750000E+04  2.2665287E-12
  5.5000000E+04  1.9867567E-12
  5.6250000E+04  1.7462265E-12
  5.7500000E+04  1.5387917E-12
  5.8750000E+04  1.3593662E-12
  6.0000000E+04  1.2037251E-12
  6.1250000E+04  1.0683455E-12
  6.2500000E+04  9.5028090E-13
  6.3750000E+04  8.4705883E-13
  6.5000000E+04  7.5659557E-13
  6.6250000E+04  6.7712953E-13
  6.7500000E+04  6.0716696E-13
  6.8750000E+04  5.4543763E-13
  7.0000000E+04  4.9085848E-13
  7.1250000E+04  4.4250356E-13
  7.2500000E+04  3.9957910E-13
  7.5000000E+04  3.2738730E-13
  7.7500000E+04  2.6987618E-13
  8.0000000E+04  2.2374485E-13
  8.2500000E+04  1.8649939E-13
  8.5000000E+04  1.5624298E-13
  8.7500000E+04  1.3152157E-13
  9.0000000E+04  1.1121147E-13
  9.2500000E+04  9.4438493E-14
  9.5000000E+04  8.0518381E-14
  9.7500000E+04  6.8912070E-14
  1.0000000E+05  5.9192382E-14
  1.0250000E+05  5.1018798E-14
  1.0500000E+05  4.4118198E-14
  1.0750000E+05  3.8270372E-14
  1.1000000E+05  3.3296900E-14
  1.1250000E+05  2.9052603E-14
  1.1500000E+05  2.5418770E-14
  1.1750000E+05  2.2297883E-14
  1.2000000E+05  1.9609508E-14
  1.2250000E+05  1.7287045E-14
  1.2500000E+05  1.5275173E-14
  1.2750000E+05  1.3527768E-14
  1.3000000E+05  1.2006218E-14
  1.3250000E+05  1.0678089E-14
  1.3500000E+05  9.5160576E-15
  1.3750000E+05  8.4970331E-15
  1.4000000E+05  7.6014561E-15
  1.4250000E+05  6.8127105E-15
  1.4500000E+05  6.1166322E-15
  1.4750000E+05  5.5011162E-15
  1.5000000E+05  4.9557919E-15
  1.5250000E+05  4.4717535E-15
  1.5500000E+05  4.0413344E-15
  1.6000000E+05  3.3157798E-15
  1.6500000E+05  2.7361778E-15
  1.7000000E+05  2.2701874E-15
  1.7500000E+05  1.8932604E-15
  1.8000000E+05  1.5866242E-15
  1.8500000E+05  1.3358149E-15
  1.9000000E+05  1.1296093E-15
  1.9500000E+05  9.5924215E-16
  2.0000000E+05  8.1781467E-16
  2.0500000E+05  6.9987009E-16
  2.1000000E+05  6.0107930E-16
  2.1500000E+05  5.1798858E-16
  2.2000000E+05  4.4782915E-16
  2.2500000E+05  3.8837955E-16
  2.3000000E+05  3.3783865E-16
  2.3500000E+05  2.9473401E-16
  2.4000000E+05  2.5785746E-16
  
  
#  60  20  O4  EION =  5.660000000E+00 eV   302
#  S(0) = 1.677824E+00
  2.5060192E-02  0.0000000E+00
  2.5060192E+00  0.0000000E+00
  2.5060192E+00  5.0349045E-02
  5.6600000E+00  5.0349045E-02
  5.6627211E+00  5.0349045E-02
  5.6801769E+00  5.0651706E-02
  5.6976327E+00  5.0952267E-02
  5.7150885E+00  5.1250752E-02
  5.7325442E+00  5.1547170E-02
  5.7500000E+00  5.1841539E-02
  6.0000000E+00  5.5842067E-02
  6.5000000E+00  6.2762785E-02
  6.7500000E+00  6.5755374E-02
  7.0000000E+00  6.8475814E-02
  7.2500000E+00  7.0948085E-02
  7.5000000E+00  7.3192156E-02
  8.0000000E+00  7.7058658E-02
  8.5000000E+00  8.0174290E-02
  9.0000000E+00  8.2604302E-02
  9.5000000E+00  8.4392102E-02
  1.0000000E+01  8.5568658E-02
  1.0500000E+01  8.6159813E-02
  1.1000000E+01  8.6192046E-02
  1.1500000E+01  8.5696159E-02
  1.2000000E+01  8.4709352E-02
  1.2500000E+01  8.3276326E-02
  1.3000000E+01  8.1448394E-02
  1.3500000E+01  7.9281746E-02
  1.4000000E+01  7.6835797E-02
  1.4500000E+01  7.4170176E-02
  1.5000000E+01  7.1343130E-02
  1.6000000E+01  6.5416738E-02
  1.6500000E+01  6.2410056E-02
  1.7000000E+01  5.9424605E-02
  1.7500000E+01  5.6491141E-02
  1.8000000E+01  5.3633042E-02
  1.9000000E+01  4.8209516E-02
  2.0000000E+01  4.3241894E-02
  2.1000000E+01  3.8759660E-02
  2.2000000E+01  3.4754837E-02
  2.3000000E+01  3.1197709E-02
  2.4000000E+01  2.8048177E-02
  2.5000000E+01  2.5262276E-02
  2.6000000E+01  2.2797356E-02
  2.7000000E+01  2.0613082E-02
  2.8000000E+01  1.8673810E-02
  2.9000000E+01  1.6947725E-02
  3.0000000E+01  1.5407292E-02
  3.1000000E+01  1.4028998E-02
  3.2000000E+01  1.2792412E-02
  3.3000000E+01  1.1680186E-02
  3.4000000E+01  1.0677535E-02
  3.5000000E+01  9.7717330E-03
  3.6000000E+01  8.9518451E-03
  3.7000000E+01  8.2084466E-03
  3.8000000E+01  7.5334300E-03
  3.9000000E+01  6.9197197E-03
  4.0000000E+01  6.3610806E-03
  4.2000000E+01  5.3878051E-03
  4.4000000E+01  4.5771498E-03
  4.6000000E+01  3.8999437E-03
  4.8000000E+01  3.3328151E-03
  5.0000000E+01  2.8566677E-03
  5.1250000E+01  2.5981985E-03
  5.2500000E+01  2.3658585E-03
  5.3750000E+01  2.1567801E-03
  5.5000000E+01  1.9684254E-03
  5.6250000E+01  1.7985348E-03
  5.7500000E+01  1.6451083E-03
  5.8750000E+01  1.5063815E-03
  6.0000000E+01  1.3807963E-03
  6.1250000E+01  1.2669722E-03
  6.2500000E+01  1.1636795E-03
  6.3750000E+01  1.0698294E-03
  6.5000000E+01  9.8445835E-04
  6.6250000E+01  9.0671213E-04
  6.7500000E+01  8.3583262E-04
  7.0000000E+01  7.1207092E-04
  7.2500000E+01  6.0863868E-04
  7.5000000E+01  5.2189374E-04
  7.7500000E+01  4.4895783E-04
  8.0000000E+01  3.8753297E-04
  8.2500000E+01  3.3569999E-04
  8.5000000E+01  2.9189108E-04
  8.7500000E+01  2.5487716E-04
  9.0000000E+01  2.2360358E-04
  9.2500000E+01  1.9716013E-04
  9.5000000E+01  1.7480595E-04
  9.7500000E+01  1.5594950E-04
  1.0000000E+02  1.4007159E-04
  1.0125000E+02  1.3310620E-04
  1.0250000E+02  1.2672185E-04
  1.0500000E+02  1.1551760E-04
  1.0750000E+02  1.0613960E-04
  1.1000000E+02  9.8321001E-05
  1.1500000E+02  8.6515010E-05
  1.1750000E+02  8.2174044E-05
  1.2000000E+02  7.8655821E-05
  1.2250000E+02  7.5832755E-05
  1.2500000E+02  7.3604963E-05
  1.3000000E+02  7.0630632E-05
  1.3250000E+02  6.9740787E-05
  1.3500000E+02  6.9160929E-05
  1.3750000E+02  6.8838661E-05
  1.4000000E+02  6.8729954E-05
  1.4500000E+02  6.9008682E-05
  1.5000000E+02  6.9766697E-05
  1.5500000E+02  7.0833458E-05
  1.6000000E+02  7.2067109E-05
  1.6500000E+02  7.3365967E-05
  1.7000000E+02  7.4678514E-05
  1.7500000E+02  7.5963029E-05
  1.8000000E+02  7.7182870E-05
  1.8500000E+02  7.8316159E-05
  1.9000000E+02  7.9353282E-05
  2.0000000E+02  8.1109076E-05
  2.1000000E+02  8.2417222E-05
  2.2000000E+02  8.3292553E-05
  2.3000000E+02  8.3763079E-05
  2.4000000E+02  8.3878765E-05
  2.5000000E+02  8.3693672E-05
  2.6000000E+02  8.3253313E-05
  2.7000000E+02  8.2592390E-05
  2.8000000E+02  8.1741551E-05
  2.9000000E+02  8.0728743E-05
  3.0000000E+02  7.9579538E-05
  3.1000000E+02  7.8316773E-05
  3.2000000E+02  7.6961615E-05
  3.4000000E+02  7.4064681E-05
  3.6000000E+02  7.1041450E-05
  3.8000000E+02  6.7980047E-05
  4.0000000E+02  6.4929703E-05
  4.2000000E+02  6.1934612E-05
  4.4000000E+02  5.9032635E-05
  4.6000000E+02  5.6244047E-05
  4.8000000E+02  5.3571381E-05
  5.0000000E+02  5.1014012E-05
  5.2500000E+02  4.7981018E-05
  5.5000000E+02  4.5131683E-05
  5.7500000E+02  4.2463228E-05
  6.0000000E+02  3.9969246E-05
  6.5000000E+02  3.5471432E-05
  6.7500000E+02  3.3450385E-05
  7.0000000E+02  3.1569262E-05
  7.2500000E+02  2.9817453E-05
  7.5000000E+02  2.8183583E-05
  8.0000000E+02  2.5230643E-05
  8.5000000E+02  2.2647795E-05
  9.0000000E+02  2.0386013E-05
  9.5000000E+02  1.8401658E-05
  1.0000000E+03  1.6656535E-05
  1.0500000E+03  1.5116675E-05
  1.1000000E+03  1.3752760E-05
  1.1500000E+03  1.2540769E-05
  1.2000000E+03  1.1461103E-05
  1.2500000E+03  1.0497019E-05
  1.3000000E+03  9.6342025E-06
  1.3500000E+03  8.8603527E-06
  1.4000000E+03  8.1647823E-06
  1.4500000E+03  7.5379540E-06
  1.5000000E+03  6.9715065E-06
  1.5500000E+03  6.4582967E-06
  1.6000000E+03  5.9923160E-06
  1.6500000E+03  5.5685369E-06
  1.7000000E+03  5.1825366E-06
  1.8000000E+03  4.5085420E-06
  1.9000000E+03  3.9432724E-06
  2.0000000E+03  3.4656117E-06
  2.1000000E+03  3.0595697E-06
  2.2000000E+03  2.7126494E-06
  2.3000000E+03  2.4146830E-06
  2.4000000E+03  2.1573462E-06
  2.5000000E+03  1.9339692E-06
  2.6000000E+03  1.7392413E-06
  2.7000000E+03  1.5688460E-06
  2.8000000E+03  1.4192013E-06
  2.9000000E+03  1.2872881E-06
  3.0000000E+03  1.1705787E-06
  3.1000000E+03  1.0669674E-06
  3.2000000E+03  9.7469881E-07
  3.3000000E+03  8.9230119E-07
  3.4000000E+03  8.1852308E-07
  3.5000000E+03  7.5229531E-07
  3.6000000E+03  6.9269905E-07
  3.7000000E+03  6.3894337E-07
  3.8000000E+03  5.9034657E-07
  3.9000000E+03  5.4631907E-07
  4.0000000E+03  5.0634895E-07
  4.1000000E+03  4.6999045E-07
  4.2000000E+03  4.3685462E-07
  4.3000000E+03  4.0660109E-07
  4.4000000E+03  3.7893124E-07
  4.6000000E+03  3.3032394E-07
  4.8000000E+03  2.8928021E-07
  5.0000000E+03  2.5442312E-07
  5.1250000E+03  2.3528439E-07
  5.2500000E+03  2.1791074E-07
  5.3750000E+03  2.0210957E-07
  5.5000000E+03  1.8771249E-07
  5.7500000E+03  1.6255787E-07
  5.8750000E+03  1.5155622E-07
  6.0000000E+03  1.4146598E-07
  6.2500000E+03  1.2367247E-07
  6.5000000E+03  1.0857646E-07
  6.7500000E+03  9.5701532E-08
  7.0000000E+03  8.4666866E-08
  7.2500000E+03  7.5165978E-08
  7.5000000E+03  6.6950464E-08
  7.7500000E+03  5.9817646E-08
  8.0000000E+03  5.3601208E-08
  8.2500000E+03  4.8163920E-08
  8.5000000E+03  4.3391927E-08
  8.7500000E+03  3.9190298E-08
  9.0000000E+03  3.5479524E-08
  9.2500000E+03  3.2192714E-08
  9.5000000E+03  2.9273352E-08
  9.7500000E+03  2.6673502E-08
  1.0000000E+04  2.4352345E-08
  1.0250000E+04  2.2274996E-08
  1.0500000E+04  2.0411550E-08
  1.0750000E+04  1.8736279E-08
  1.1000000E+04  1.7226988E-08
  1.1250000E+04  1.5864453E-08
  1.1500000E+04  1.4631987E-08
  1.1750000E+04  1.3515071E-08
  1.2000000E+04  1.2501035E-08
  1.2250000E+04  1.1578798E-08
  1.2500000E+04  1.0738637E-08
  1.3000000E+04  9.2713700E-09
  1.3500000E+04  8.0422641E-09
  1.4000000E+04  7.0067437E-09
  1.4500000E+04  6.1296448E-09
  1.5000000E+04  5.3830098E-09
  1.5500000E+04  4.7444467E-09
  1.6000000E+04  4.1958928E-09
  1.6500000E+04  3.7226857E-09
  1.7000000E+04  3.3128641E-09
  1.7500000E+04  2.9566153E-09
  1.8000000E+04  2.6458544E-09
  1.8500000E+04  2.3738801E-09
  1.9000000E+04  2.1351061E-09
  1.9500000E+04  1.9248548E-09
  2.0000000E+04  1.7391934E-09
  2.0500000E+04  1.5748015E-09
  2.1000000E+04  1.4288658E-09
  2.1500000E+04  1.2989935E-09
  2.2000000E+04  1.1831427E-09
  2.2500000E+04  1.0795661E-09
  2.3000000E+04  9.8676268E-10
  2.3500000E+04  9.0343912E-10
  2.4000000E+04  8.2847739E-10
  2.4500000E+04  7.6090855E-10
  2.5000000E+04  6.9989048E-10
  2.5500000E+04  6.4468952E-10
  2.6000000E+04  5.9466491E-10
  2.6500000E+04  5.4925575E-10
  2.7000000E+04  5.0796992E-10
  2.8000000E+04  4.3608846E-10
  2.9000000E+04  3.7613440E-10
  3.0000000E+04  3.2584940E-10
  3.1000000E+04  2.8345321E-10
  3.2000000E+04  2.4753190E-10
  3.3000000E+04  2.1695494E-10
  3.4000000E+04  1.9081299E-10
  3.5000000E+04  1.6837018E-10
  3.6000000E+04  1.4902763E-10
  3.7000000E+04  1.3229523E-10
  3.8000000E+04  1.1776983E-10
  3.9000000E+04  1.0511814E-10
  4.0000000E+04  9.4063494E-11
  4.1000000E+04  8.4375114E-11
  4.2000000E+04  7.5859671E-11
  4.3000000E+04  6.8354547E-11
  4.4000000E+04  6.1722449E-11
  4.5000000E+04  5.5847095E-11
  4.6000000E+04  5.0629608E-11
  4.7000000E+04  4.5985616E-11
  4.8000000E+04  4.1842902E-11
  5.0000000E+04  3.4821915E-11
  5.1250000E+04  3.1148031E-11
  5.2500000E+04  2.7928859E-11
  5.3750000E+04  2.5100112E-11
  5.5000000E+04  2.2607680E-11
  5.7500000E+04  1.8455809E-11
  5.8750000E+04  1.6724638E-11
  6.0000000E+04  1.5184202E-11
  6.1250000E+04  1.3810440E-11
  6.2500000E+04  1.2582711E-11
  6.3750000E+04  1.1483264E-11
  6.5000000E+04  1.0496769E-11
  6.6250000E+04  9.6099499E-12
  6.7500000E+04  8.8112821E-12
  6.8750000E+04  8.0907346E-12
  7.0000000E+04  7.4395333E-12
  7.1250000E+04  6.8499787E-12
  7.2500000E+04  6.3153371E-12
  7.3750000E+04  5.8297088E-12
  7.5000000E+04  5.3879128E-12
  7.7500000E+04  4.6181199E-12
  8.0000000E+04  3.9757874E-12
  8.2500000E+04  3.4374828E-12
  8.5000000E+04  2.9844665E-12
  
  
#  60  24  P1  EION =  5.660000000E+00 eV   261
#  S(0) = 2.505814E+00
  2.8300000E-02  0.0000000E+00
  2.8300000E+00  0.0000000E+00
  2.8300000E+00  8.5035146E-01
  5.6600000E+00  8.5035146E-01
  5.6600000E+00  2.9002042E-02
  5.6627211E+00  2.9002042E-02
  5.6801769E+00  2.8566422E-02
  5.6976327E+00  2.8138289E-02
  5.7150885E+00  2.7717499E-02
  5.7325442E+00  2.7303906E-02
  5.7500000E+00  2.6897369E-02
  5.8750000E+00  2.4180442E-02
  6.0000000E+00  2.1772540E-02
  6.1250000E+00  1.9634062E-02
  6.2500000E+00  1.7731087E-02
  6.5000000E+00  1.4519111E-02
  6.6250000E+00  1.3163306E-02
  6.7500000E+00  1.1948266E-02
  6.8750000E+00  1.0857669E-02
  7.0000000E+00  9.8773067E-03
  7.1250000E+00  8.9947784E-03
  7.2500000E+00  8.1992375E-03
  7.3750000E+00  7.4811784E-03
  7.5000000E+00  6.8322561E-03
  7.6250000E+00  6.2451166E-03
  7.7500000E+00  5.7132838E-03
  7.8750000E+00  5.2310296E-03
  8.0000000E+00  4.7932888E-03
  8.1250000E+00  4.3955662E-03
  8.2500000E+00  4.0338733E-03
  8.5000000E+00  3.4047580E-03
  8.7500000E+00  2.8819135E-03
  9.0000000E+00  2.4461486E-03
  9.2500000E+00  2.0820481E-03
  9.5000000E+00  1.7771851E-03
  9.7500000E+00  1.5214401E-03
  1.0000000E+01  1.3066113E-03
  1.0250000E+01  1.1259254E-03
  1.0500000E+01  9.7388163E-04
  1.0750000E+01  8.4584814E-04
  1.1000000E+01  7.3810112E-04
  1.1250000E+01  6.4742049E-04
  1.1500000E+01  5.7121559E-04
  1.1750000E+01  5.0729547E-04
  1.2000000E+01  4.5375490E-04
  1.2250000E+01  4.0908797E-04
  1.2375000E+01  3.8966556E-04
  1.2500000E+01  3.7198187E-04
  1.2750000E+01  3.4129777E-04
  1.3000000E+01  3.1609185E-04
  1.3250000E+01  2.9557605E-04
  1.3500000E+01  2.7909173E-04
  1.3750000E+01  2.6602551E-04
  1.4000000E+01  2.5585415E-04
  1.4500000E+01  2.4266203E-04
  1.4750000E+01  2.3896881E-04
  1.5000000E+01  2.3680563E-04
  1.5250000E+01  2.3594690E-04
  1.5500000E+01  2.3621185E-04
  1.6000000E+01  2.3943950E-04
  1.6500000E+01  2.4533686E-04
  1.7000000E+01  2.5305806E-04
  1.7500000E+01  2.6200520E-04
  1.8000000E+01  2.7169291E-04
  1.8500000E+01  2.8175995E-04
  1.9000000E+01  2.9197176E-04
  2.0000000E+01  3.1206132E-04
  2.1000000E+01  3.3097364E-04
  2.2000000E+01  3.4819486E-04
  2.3000000E+01  3.6352845E-04
  2.4000000E+01  3.7691499E-04
  2.5000000E+01  3.8840706E-04
  2.6000000E+01  3.9809417E-04
  2.7000000E+01  4.0609850E-04
  2.8000000E+01  4.1254852E-04
  2.9000000E+01  4.1757485E-04
  3.0000000E+01  4.2130529E-04
  3.1000000E+01  4.2386110E-04
  3.2000000E+01  4.2535656E-04
  3.4000000E+01  4.2558503E-04
  3.6000000E+01  4.2275416E-04
  3.8000000E+01  4.1751344E-04
  4.0000000E+01  4.1041530E-04
  4.2000000E+01  4.0192093E-04
  4.4000000E+01  3.9241974E-04
  4.6000000E+01  3.8222860E-04
  4.8000000E+01  3.7161172E-04
  5.0000000E+01  3.6077804E-04
  5.2500000E+01  3.4718283E-04
  5.5000000E+01  3.3375561E-04
  5.7500000E+01  3.2066884E-04
  6.0000000E+01  3.0803978E-04
  6.5000000E+01  2.8440783E-04
  6.7500000E+01  2.7345771E-04
  7.0000000E+01  2.6308681E-04
  7.2500000E+01  2.5327915E-04
  7.5000000E+01  2.4401333E-04
  8.0000000E+01  2.2699900E-04
  8.5000000E+01  2.1181406E-04
  9.0000000E+01  1.9823797E-04
  9.5000000E+01  1.8607164E-04
  1.0000000E+02  1.7514456E-04
  1.0500000E+02  1.6530908E-04
  1.1000000E+02  1.5643454E-04
  1.1500000E+02  1.4840631E-04
  1.2000000E+02  1.4112020E-04
  1.2500000E+02  1.3447788E-04
  1.3000000E+02  1.2839597E-04
  1.3500000E+02  1.2279637E-04
  1.4000000E+02  1.1760870E-04
  1.4500000E+02  1.1277603E-04
  1.5000000E+02  1.0825008E-04
  1.6000000E+02  9.9963484E-05
  1.7000000E+02  9.2519067E-05
  1.8000000E+02  8.5787175E-05
  1.9000000E+02  7.9685634E-05
  2.0000000E+02  7.4165315E-05
  2.1000000E+02  6.9176877E-05
  2.2000000E+02  6.4671651E-05
  2.3000000E+02  6.0601985E-05
  2.4000000E+02  5.6920784E-05
  2.5000000E+02  5.3584833E-05
  2.6000000E+02  5.0556736E-05
  2.7000000E+02  4.7805003E-05
  2.8000000E+02  4.5301430E-05
  2.9000000E+02  4.3019082E-05
  3.0000000E+02  4.0931325E-05
  3.1000000E+02  3.9015174E-05
  3.2000000E+02  3.7250426E-05
  3.3000000E+02  3.5616839E-05
  3.4000000E+02  3.4096769E-05
  3.5000000E+02  3.2675716E-05
  3.6000000E+02  3.1342471E-05
  3.8000000E+02  2.8909683E-05
  4.0000000E+02  2.6748164E-05
  4.2000000E+02  2.4821451E-05
  4.4000000E+02  2.3101783E-05
  4.6000000E+02  2.1564270E-05
  4.8000000E+02  2.0186530E-05
  5.0000000E+02  1.8948969E-05
  5.2500000E+02  1.7571964E-05
  5.5000000E+02  1.6355412E-05
  5.7500000E+02  1.5273246E-05
  5.8750000E+02  1.4774680E-05
  6.0000000E+02  1.4300885E-05
  6.2500000E+02  1.3418949E-05
  6.5000000E+02  1.2614697E-05
  6.7500000E+02  1.1880174E-05
  7.0000000E+02  1.1208411E-05
  7.2500000E+02  1.0593365E-05
  7.5000000E+02  1.0029796E-05
  8.0000000E+02  9.0381012E-06
  8.5000000E+02  8.1957653E-06
  9.0000000E+02  7.4709838E-06
  9.5000000E+02  6.8396521E-06
  1.0000000E+03  6.2837976E-06
  1.0500000E+03  5.7923014E-06
  1.1000000E+03  5.3575750E-06
  1.1500000E+03  4.9721049E-06
  1.2000000E+03  4.6282594E-06
  1.2500000E+03  4.3197523E-06
  1.3000000E+03  4.0413987E-06
  1.3500000E+03  3.7889180E-06
  1.4000000E+03  3.5588576E-06
  1.4500000E+03  3.3488401E-06
  1.5000000E+03  3.1570827E-06
  1.6000000E+03  2.8215860E-06
  1.6500000E+03  2.6741365E-06
  1.7000000E+03  2.5379337E-06
  1.7500000E+03  2.4116266E-06
  1.8000000E+03  2.2942771E-06
  1.9000000E+03  2.0838091E-06
  2.0000000E+03  1.9016065E-06
  2.1000000E+03  1.7427199E-06
  2.2000000E+03  1.6028689E-06
  2.3000000E+03  1.4789994E-06
  2.4000000E+03  1.3689761E-06
  2.5000000E+03  1.2709769E-06
  2.6000000E+03  1.1832648E-06
  2.7000000E+03  1.1043167E-06
  2.8000000E+03  1.0329080E-06
  2.9000000E+03  9.6812870E-07
  3.0000000E+03  9.0924569E-07
  3.1000000E+03  8.5561524E-07
  3.2000000E+03  8.0663842E-07
  3.4000000E+03  7.2050558E-07
  3.6000000E+03  6.4733249E-07
  3.8000000E+03  5.8463995E-07
  4.0000000E+03  5.3055286E-07
  4.2000000E+03  4.8357791E-07
  4.4000000E+03  4.4252429E-07
  4.6000000E+03  4.0643314E-07
  4.8000000E+03  3.7452539E-07
  5.0000000E+03  3.4617112E-07
  5.2500000E+03  3.1495675E-07
  5.5000000E+03  2.8770010E-07
  5.7500000E+03  2.6376052E-07
  6.0000000E+03  2.4262194E-07
  6.5000000E+03  2.0714570E-07
  6.7500000E+03  1.9217982E-07
  7.0000000E+03  1.7873117E-07
  7.2500000E+03  1.6660200E-07
  7.5000000E+03  1.5562578E-07
  7.7500000E+03  1.4566152E-07
  8.0000000E+03  1.3658928E-07
  8.2500000E+03  1.2830656E-07
  8.5000000E+03  1.2072517E-07
  9.0000000E+03  1.0737160E-07
  9.5000000E+03  9.6030693E-08
  1.0000000E+04  8.6321937E-08
  1.0500000E+04  7.7950490E-08
  1.1000000E+04  7.0684982E-08
  1.1500000E+04  6.4341786E-08
  1.2000000E+04  5.8773685E-08
  1.2500000E+04  5.3861535E-08
  1.3000000E+04  4.9508153E-08
  1.3500000E+04  4.5633608E-08
  1.4000000E+04  4.2171626E-08
  1.4500000E+04  3.9066790E-08
  1.5000000E+04  3.6272554E-08
  1.5500000E+04  3.3749662E-08
  1.6000000E+04  3.1464825E-08
  1.6500000E+04  2.9389664E-08
  1.7000000E+04  2.7499870E-08
  1.8000000E+04  2.4195542E-08
  1.9000000E+04  2.1415854E-08
  2.0000000E+04  1.9057785E-08
  2.1000000E+04  1.7042309E-08
  2.2000000E+04  1.5307934E-08
  2.3000000E+04  1.3806172E-08
  2.4000000E+04  1.2498391E-08
  2.5000000E+04  1.1353564E-08
  2.6000000E+04  1.0346588E-08
  2.7000000E+04  9.4569570E-09
  2.8000000E+04  8.6677767E-09
  2.9000000E+04  7.9650279E-09
  3.0000000E+04  7.3370083E-09
  3.1000000E+04  6.7738948E-09
  3.2000000E+04  6.2674022E-09
  3.3000000E+04  5.8105053E-09
  3.4000000E+04  5.3972116E-09
  3.5000000E+04  5.0223854E-09
  3.6000000E+04  4.6815984E-09
  3.8000000E+04  4.0873454E-09
  4.0000000E+04  3.5895218E-09
  4.2000000E+04  3.1691871E-09
  4.4000000E+04  2.8117435E-09
  4.6000000E+04  2.5057932E-09
  4.8000000E+04  2.2423442E-09
  5.0000000E+04  2.0142375E-09
  5.2500000E+04  1.7701471E-09
  5.5000000E+04  1.5634711E-09
  5.7500000E+04  1.3873180E-09
  6.0000000E+04  1.2362979E-09
  6.2500000E+04  1.1061158E-09
  6.5000000E+04  9.9326463E-10
  6.6250000E+04  9.4242478E-10
  6.7500000E+04  8.9489655E-10
  7.0000000E+04  8.0873303E-10
  7.2500000E+04  7.3304248E-10
  7.5000000E+04  6.6643033E-10


==> anc/colstop/sbethe/sdbase/oos61.tab <==
# Atomic number = 61   (Pm)
#
#      W/eV         OOS*eV
  
  
#  61   1  K1  EION =  4.518800000E+04 eV   239
#  S(0) = 9.559739E-01
  4.5182621E+02  0.0000000E+00
  4.5182621E+04  0.0000000E+00
  4.5182621E+04  4.3088887E-05
  4.5188000E+04  4.3088887E-05
  4.5188452E+04  4.3088887E-05
  4.5189086E+04  4.2682573E-05
  4.5189720E+04  4.2310225E-05
  4.5190354E+04  4.1969773E-05
  4.5190988E+04  4.1659411E-05
  4.5192256E+04  4.1122589E-05
  4.5193524E+04  4.0687910E-05
  4.5196061E+04  4.0081163E-05
  4.5198597E+04  3.9756156E-05
  4.5203669E+04  3.9664172E-05
  4.5208741E+04  3.9941718E-05
  4.5213813E+04  4.0282843E-05
  4.5218885E+04  4.0528280E-05
  4.5223957E+04  4.0632430E-05
  4.5229030E+04  4.0619343E-05
  4.5234102E+04  4.0540720E-05
  4.5239174E+04  4.0446295E-05
  4.5244246E+04  4.0369828E-05
  4.5249318E+04  4.0326594E-05
  4.5254391E+04  4.0316532E-05
  4.5259463E+04  4.0330548E-05
  4.5264535E+04  4.0356200E-05
  4.5269607E+04  4.0381269E-05
  4.5279751E+04  4.0400160E-05
  4.5289896E+04  4.0368289E-05
  4.5300040E+04  4.0312118E-05
  4.5310184E+04  4.0265982E-05
  4.5320329E+04  4.0245211E-05
  4.5330473E+04  4.0244506E-05
  4.5350762E+04  4.0242595E-05
  4.5371051E+04  4.0190304E-05
  4.5391339E+04  4.0124464E-05
  4.5411628E+04  4.0086298E-05
  4.5431917E+04  4.0059754E-05
  4.5452205E+04  4.0017483E-05
  4.5472494E+04  3.9960472E-05
  4.5492783E+04  3.9907589E-05
  4.5513071E+04  3.9864644E-05
  4.5594226E+04  3.9681967E-05
  4.5675381E+04  3.9506340E-05
  4.5837690E+04  3.9148632E-05
  4.6000000E+04  3.8794946E-05
  4.7000000E+04  3.6647799E-05
  4.8000000E+04  3.4605667E-05
  4.9000000E+04  3.2708265E-05
  5.0000000E+04  3.0948759E-05
  5.2500000E+04  2.7063551E-05
  5.5000000E+04  2.3783720E-05
  5.7500000E+04  2.0997709E-05
  6.0000000E+04  1.8618049E-05
  6.5000000E+04  1.4810033E-05
  6.7500000E+04  1.3279776E-05
  7.0000000E+04  1.1946549E-05
  7.2500000E+04  1.0780113E-05
  7.5000000E+04  9.7555884E-06
  7.7500000E+04  8.8523877E-06
  8.0000000E+04  8.0533753E-06
  8.2500000E+04  7.3442174E-06
  8.5000000E+04  6.7128618E-06
  9.0000000E+04  5.6443690E-06
  9.5000000E+04  4.7834122E-06
  1.0000000E+05  4.0828462E-06
  1.0500000E+05  3.5076900E-06
  1.1000000E+05  3.0316358E-06
  1.1500000E+05  2.6346550E-06
  1.2000000E+05  2.3013307E-06
  1.2500000E+05  2.0196735E-06
  1.3000000E+05  1.7802696E-06
  1.3500000E+05  1.5756655E-06
  1.4000000E+05  1.3999085E-06
  1.4500000E+05  1.2482116E-06
  1.5000000E+05  1.1166955E-06
  1.5500000E+05  1.0021975E-06
  1.6000000E+05  9.0212232E-07
  1.6500000E+05  8.1432781E-07
  1.7000000E+05  7.3703708E-07
  1.7500000E+05  6.6876744E-07
  1.8000000E+05  6.0827642E-07
  1.8500000E+05  5.5451809E-07
  1.9000000E+05  5.0660760E-07
  2.0000000E+05  4.2543602E-07
  2.1000000E+05  3.5997477E-07
  2.2000000E+05  3.0669708E-07
  2.3000000E+05  2.6296985E-07
  2.4000000E+05  2.2680288E-07
  2.5000000E+05  1.9667511E-07
  2.6000000E+05  1.7141182E-07
  2.7000000E+05  1.5009733E-07
  2.8000000E+05  1.3201130E-07
  2.9000000E+05  1.1658258E-07
  3.0000000E+05  1.0335477E-07
  3.1000000E+05  9.1960525E-08
  3.2000000E+05  8.2102274E-08
  3.3000000E+05  7.3537391E-08
  3.4000000E+05  6.6066890E-08
  3.5000000E+05  5.9526671E-08
  3.6000000E+05  5.3780694E-08
  3.7000000E+05  4.8715614E-08
  3.8000000E+05  4.4236549E-08
  3.9000000E+05  4.0263714E-08
  4.0000000E+05  3.6729744E-08
  4.2000000E+05  3.0758447E-08
  4.4000000E+05  2.5959501E-08
  4.6000000E+05  2.2066307E-08
  4.8000000E+05  1.8880508E-08
  5.0000000E+05  1.6252729E-08
  5.2500000E+05  1.3582031E-08
  5.5000000E+05  1.1440944E-08
  5.7500000E+05  9.7077813E-09
  5.8750000E+05  8.9650165E-09
  6.0000000E+05  8.2923284E-09
  6.2500000E+05  7.1268877E-09
  6.5000000E+05  6.1600563E-09
  6.7500000E+05  5.3523827E-09
  7.0000000E+05  4.6733001E-09
  7.2500000E+05  4.0988953E-09
  7.5000000E+05  3.6103037E-09
  7.7500000E+05  3.1925279E-09
  8.0000000E+05  2.8335510E-09
  8.2500000E+05  2.5236768E-09
  8.5000000E+05  2.2550327E-09
  8.7500000E+05  2.0211859E-09
  9.0000000E+05  1.8168475E-09
  9.2500000E+05  1.6376470E-09
  9.5000000E+05  1.4799538E-09
  9.7500000E+05  1.3407365E-09
  1.0000000E+06  1.2174523E-09
  1.0250000E+06  1.1079585E-09
  1.0500000E+06  1.0104426E-09
  1.1000000E+06  8.4541145E-10
  1.1500000E+06  7.1254236E-10
  1.2000000E+06  6.0460088E-10
  1.2500000E+06  5.1618510E-10
  1.3000000E+06  4.4321250E-10
  1.3500000E+06  3.8256357E-10
  1.4000000E+06  3.3183061E-10
  1.4500000E+06  2.8913746E-10
  1.5000000E+06  2.5300909E-10
  1.5500000E+06  2.2227632E-10
  1.6000000E+06  1.9600545E-10
  1.6500000E+06  1.7344568E-10
  1.7000000E+06  1.5398934E-10
  1.7500000E+06  1.3714173E-10
  1.8000000E+06  1.2249749E-10
  1.8500000E+06  1.0972260E-10
  1.9000000E+06  9.8540388E-11
  1.9500000E+06  8.8720567E-11
  2.0000000E+06  8.0070590E-11
  2.0500000E+06  7.2428773E-11
  2.1000000E+06  6.5658783E-11
  2.2000000E+06  5.4290132E-11
  2.3000000E+06  4.5232714E-11
  2.4000000E+06  3.7950836E-11
  2.5000000E+06  3.2047349E-11
  2.6000000E+06  2.7224305E-11
  2.7000000E+06  2.3255741E-11
  2.8000000E+06  1.9968568E-11
  2.9000000E+06  1.7228936E-11
  3.0000000E+06  1.4932444E-11
  3.1000000E+06  1.2997009E-11
  3.2000000E+06  1.1357591E-11
  3.3000000E+06  9.9622930E-12
  3.4000000E+06  8.7694257E-12
  3.5000000E+06  7.7452933E-12
  3.6000000E+06  6.8625000E-12
  3.7000000E+06  6.0986483E-12
  3.8000000E+06  5.4353326E-12
  3.9000000E+06  4.8573510E-12
  4.0000000E+06  4.3520872E-12
  4.1000000E+06  3.9090236E-12
  4.2000000E+06  3.5193547E-12
  4.3000000E+06  3.1756779E-12
  4.4000000E+06  2.8717468E-12
  4.6000000E+06  2.3627528E-12
  4.8000000E+06  1.9588043E-12
  5.0000000E+06  1.6353467E-12
  5.1250000E+06  1.4657738E-12
  5.2500000E+06  1.3169674E-12
  5.3750000E+06  1.1860066E-12
  5.5000000E+06  1.0704326E-12
  5.7500000E+06  8.7745073E-13
  5.8750000E+06  7.9678204E-13
  6.0000000E+06  7.2488192E-13
  6.2500000E+06  6.0315696E-13
  6.5000000E+06  5.0521852E-13
  6.7500000E+06  4.2580065E-13
  7.0000000E+06  3.6093164E-13
  7.2500000E+06  3.0758674E-13
  7.5000000E+06  2.6344093E-13
  7.7500000E+06  2.2669141E-13
  8.0000000E+06  1.9592908E-13
  8.2500000E+06  1.7004418E-13
  8.5000000E+06  1.4815618E-13
  8.7500000E+06  1.2956196E-13
  9.0000000E+06  1.1369659E-13
  9.2500000E+06  1.0010349E-13
  9.5000000E+06  8.8411477E-14
  9.7500000E+06  7.8317229E-14
  1.0000000E+07  6.9571579E-14
  1.0250000E+07  6.1968870E-14
  1.0500000E+07  5.5338538E-14
  1.0750000E+07  4.9538504E-14
  1.1000000E+07  4.4449960E-14
  1.1250000E+07  3.9973166E-14
  1.1500000E+07  3.6024065E-14
  1.2000000E+07  2.9435237E-14
  1.2500000E+07  2.4233110E-14
  1.3000000E+07  2.0089285E-14
  1.3500000E+07  1.6761323E-14
  1.4000000E+07  1.4068220E-14
  1.4500000E+07  1.1873451E-14
  1.5000000E+07  1.0073003E-14
  1.5500000E+07  8.5869113E-15
  1.6000000E+07  7.3532109E-15
  1.6500000E+07  6.3235044E-15
  1.7000000E+07  5.4597024E-15
  1.7500000E+07  4.7316191E-15
  1.8000000E+07  4.1151748E-15
  1.8500000E+07  3.5910350E-15
  1.9000000E+07  3.1435657E-15
  1.9500000E+07  2.7600783E-15
  2.0000000E+07  2.4302268E-15
  2.0500000E+07  2.1455322E-15
  2.1000000E+07  1.8990243E-15
  2.1500000E+07  1.6849410E-15
  2.2000000E+07  1.4984848E-15
  2.2500000E+07  1.3356453E-15
  2.3000000E+07  1.1930557E-15
  2.3500000E+07  1.0678529E-15
  2.4000000E+07  9.5760814E-16
  2.4500000E+07  8.6027835E-16
  2.5000000E+07  7.7413747E-16
  2.6000000E+07  6.2979885E-16
  2.7000000E+07  5.1552448E-16
  2.8000000E+07  4.2467280E-16
  
  
#  61   2  L1  EION =  7.432000000E+03 eV   253
#  S(0) = 1.086390E+00
  7.4269805E+01  0.0000000E+00
  7.4269805E+03  0.0000000E+00
  7.4269805E+03  1.6238786E-04
  7.4320000E+03  1.6238786E-04
  7.4320740E+03  1.6238786E-04
  7.4324986E+03  1.6123575E-04
  7.4329231E+03  1.6015213E-04
  7.4333476E+03  1.5913323E-04
  7.4337722E+03  1.5817569E-04
  7.4346212E+03  1.5643298E-04
  7.4354703E+03  1.5490322E-04
  7.4371685E+03  1.5241374E-04
  7.4388666E+03  1.5058430E-04
  7.4422629E+03  1.4848385E-04
  7.4439611E+03  1.4802727E-04
  7.4456592E+03  1.4785863E-04
  7.4490555E+03  1.4811624E-04
  7.4524518E+03  1.4880445E-04
  7.4558481E+03  1.4959948E-04
  7.4592444E+03  1.5029298E-04
  7.4626407E+03  1.5077540E-04
  7.4660370E+03  1.5101451E-04
  7.4694333E+03  1.5103133E-04
  7.4728296E+03  1.5087659E-04
  7.4796222E+03  1.5029828E-04
  7.4864148E+03  1.4969890E-04
  7.4898111E+03  1.4946729E-04
  7.4932074E+03  1.4929538E-04
  7.4966037E+03  1.4917915E-04
  7.5000000E+03  1.4910977E-04
  7.5078125E+03  1.4905137E-04
  7.5156250E+03  1.4900183E-04
  7.5234375E+03  1.4885574E-04
  7.5312500E+03  1.4859425E-04
  7.5390625E+03  1.4826272E-04
  7.5468750E+03  1.4792125E-04
  7.5625000E+03  1.4737730E-04
  7.5781250E+03  1.4701548E-04
  7.5937500E+03  1.4664451E-04
  7.6015625E+03  1.4641442E-04
  7.6093750E+03  1.4615536E-04
  7.6250000E+03  1.4560800E-04
  7.6562500E+03  1.4464896E-04
  7.6718750E+03  1.4422444E-04
  7.6875000E+03  1.4377671E-04
  7.7031250E+03  1.4328819E-04
  7.7187500E+03  1.4277964E-04
  7.7500000E+03  1.4182968E-04
  7.8125000E+03  1.4001396E-04
  7.8750000E+03  1.3817436E-04
  7.9375000E+03  1.3639605E-04
  8.0000000E+03  1.3464359E-04
  8.2500000E+03  1.2794699E-04
  8.5000000E+03  1.2168731E-04
  9.0000000E+03  1.1031310E-04
  9.5000000E+03  1.0030404E-04
  1.0000000E+04  9.1490108E-05
  1.0500000E+04  8.3705936E-05
  1.1000000E+04  7.6806949E-05
  1.1500000E+04  7.0668323E-05
  1.2000000E+04  6.5188323E-05
  1.2500000E+04  6.0276653E-05
  1.3000000E+04  5.5860198E-05
  1.3500000E+04  5.1876270E-05
  1.4000000E+04  4.8271294E-05
  1.4500000E+04  4.5000467E-05
  1.5000000E+04  4.2025134E-05
  1.6000000E+04  3.6832132E-05
  1.7000000E+04  3.2475739E-05
  1.8000000E+04  2.8791504E-05
  1.9000000E+04  2.5652708E-05
  2.0000000E+04  2.2960562E-05
  2.1000000E+04  2.0637214E-05
  2.2000000E+04  1.8620720E-05
  2.3000000E+04  1.6861356E-05
  2.4000000E+04  1.5318883E-05
  2.5000000E+04  1.3960468E-05
  2.6000000E+04  1.2759139E-05
  2.7000000E+04  1.1692576E-05
  2.8000000E+04  1.0742204E-05
  2.9000000E+04  9.8924624E-06
  3.0000000E+04  9.1302531E-06
  3.1000000E+04  8.4444901E-06
  3.2000000E+04  7.8257445E-06
  3.4000000E+04  6.7582370E-06
  3.6000000E+04  5.8759426E-06
  3.8000000E+04  5.1401736E-06
  4.0000000E+04  4.5216094E-06
  4.2000000E+04  3.9977382E-06
  4.4000000E+04  3.5510720E-06
  4.6000000E+04  3.1678778E-06
  4.8000000E+04  2.8372651E-06
  5.0000000E+04  2.5505192E-06
  5.2500000E+04  2.2431914E-06
  5.5000000E+04  1.9825892E-06
  5.7500000E+04  1.7601852E-06
  6.0000000E+04  1.5692561E-06
  6.5000000E+04  1.2614740E-06
  6.7500000E+04  1.1368507E-06
  7.0000000E+04  1.0277485E-06
  7.2500000E+04  9.3184283E-07
  7.5000000E+04  8.4721414E-07
  7.7500000E+04  7.7226755E-07
  8.0000000E+04  7.0567067E-07
  8.2500000E+04  6.4630451E-07
  8.5000000E+04  5.9322467E-07
  9.0000000E+04  5.0283970E-07
  9.5000000E+04  4.2941884E-07
  1.0000000E+05  3.6920940E-07
  1.0500000E+05  3.1940726E-07
  1.1000000E+05  2.7788925E-07
  1.1500000E+05  2.4302802E-07
  1.2000000E+05  2.1356258E-07
  1.2500000E+05  1.8850581E-07
  1.3000000E+05  1.6707773E-07
  1.3500000E+05  1.4865683E-07
  1.4000000E+05  1.3274381E-07
  1.4500000E+05  1.1893458E-07
  1.5000000E+05  1.0689995E-07
  1.5500000E+05  9.6369887E-08
  1.6000000E+05  8.7121617E-08
  1.6500000E+05  7.8970332E-08
  1.7000000E+05  7.1761875E-08
  1.7500000E+05  6.5367007E-08
  1.8000000E+05  5.9676890E-08
  1.8500000E+05  5.4599459E-08
  1.9000000E+05  5.0056495E-08
  2.0000000E+05  4.2316677E-08
  2.1000000E+05  3.6029797E-08
  2.2000000E+05  3.0878212E-08
  2.3000000E+05  2.6622917E-08
  2.4000000E+05  2.3081951E-08
  2.5000000E+05  2.0115253E-08
  2.6000000E+05  1.7613957E-08
  2.7000000E+05  1.5492650E-08
  2.8000000E+05  1.3683740E-08
  2.9000000E+05  1.2133323E-08
  3.0000000E+05  1.0798087E-08
  3.1000000E+05  9.6429871E-09
  3.2000000E+05  8.6394867E-09
  3.3000000E+05  7.7642074E-09
  3.4000000E+05  6.9978859E-09
  3.5000000E+05  6.3245639E-09
  3.6000000E+05  5.7309535E-09
  3.7000000E+05  5.2059379E-09
  3.8000000E+05  4.7401742E-09
  3.9000000E+05  4.3257760E-09
  4.0000000E+05  3.9560580E-09
  4.2000000E+05  3.3287402E-09
  4.4000000E+05  2.8218872E-09
  4.6000000E+05  2.4086424E-09
  4.8000000E+05  2.0689037E-09
  5.0000000E+05  1.7874461E-09
  5.1250000E+05  1.6358318E-09
  5.2500000E+05  1.5000821E-09
  5.3750000E+05  1.3782348E-09
  5.5000000E+05  1.2686056E-09
  5.7500000E+05  1.0803973E-09
  5.8750000E+05  9.9948093E-10
  6.0000000E+05  9.2605220E-10
  6.2500000E+05  7.9847555E-10
  6.5000000E+05  6.9225349E-10
  6.7500000E+05  6.0321348E-10
  7.0000000E+05  5.2810782E-10
  7.2500000E+05  4.6438559E-10
  7.5000000E+05  4.1002708E-10
  7.7500000E+05  3.6342032E-10
  8.0000000E+05  3.2326885E-10
  8.2500000E+05  2.8852350E-10
  8.5000000E+05  2.5832978E-10
  8.7500000E+05  2.3198745E-10
  9.0000000E+05  2.0891934E-10
  9.2500000E+05  1.8864719E-10
  9.5000000E+05  1.7077267E-10
  9.7500000E+05  1.5496232E-10
  1.0000000E+06  1.4093574E-10
  1.0250000E+06  1.2845617E-10
  1.0500000E+06  1.1732284E-10
  1.1000000E+06  9.8436217E-11
  1.1500000E+06  8.3183489E-11
  1.2000000E+06  7.0756584E-11
  1.2500000E+06  6.0550001E-11
  1.3000000E+06  5.2104640E-11
  1.3500000E+06  4.5068593E-11
  1.4000000E+06  3.9169439E-11
  1.4500000E+06  3.4194316E-11
  1.5000000E+06  2.9975444E-11
  1.5500000E+06  2.6379523E-11
  1.6000000E+06  2.3299857E-11
  1.6500000E+06  2.0650454E-11
  1.7000000E+06  1.8361556E-11
  1.7500000E+06  1.6376256E-11
  1.8000000E+06  1.4647839E-11
  1.8500000E+06  1.3137740E-11
  1.9000000E+06  1.1813956E-11
  1.9500000E+06  1.0649802E-11
  2.0000000E+06  9.6229273E-12
  2.0500000E+06  8.7145346E-12
  2.1000000E+06  7.9087469E-12
  2.1500000E+06  7.1921058E-12
  2.2000000E+06  6.5531625E-12
  2.2500000E+06  5.9821381E-12
  2.3000000E+06  5.4706503E-12
  2.4000000E+06  4.5984448E-12
  2.5000000E+06  3.8898880E-12
  2.6000000E+06  3.3098900E-12
  2.7000000E+06  2.8317754E-12
  2.8000000E+06  2.4350662E-12
  2.9000000E+06  2.1038949E-12
  3.0000000E+06  1.8258595E-12
  3.1000000E+06  1.5911898E-12
  3.2000000E+06  1.3921315E-12
  3.3000000E+06  1.2224862E-12
  3.4000000E+06  1.0772669E-12
  3.5000000E+06  9.5243698E-13
  3.6000000E+06  8.4470939E-13
  3.7000000E+06  7.5139281E-13
  3.8000000E+06  6.7027209E-13
  3.9000000E+06  5.9951504E-13
  4.0000000E+06  5.3759919E-13
  4.1000000E+06  4.8325388E-13
  4.2000000E+06  4.3541410E-13
  4.3000000E+06  3.9318359E-13
  4.4000000E+06  3.5580526E-13
  4.5000000E+06  3.2263717E-13
  4.6000000E+06  2.9313315E-13
  4.7000000E+06  2.6682692E-13
  4.8000000E+06  2.4331916E-13
  5.0000000E+06  2.0337435E-13
  5.1250000E+06  1.8241021E-13
  5.2500000E+06  1.6399884E-13
  5.3750000E+06  1.4778321E-13
  5.5000000E+06  1.3346242E-13
  5.7500000E+06  1.0952592E-13
  5.8750000E+06  9.9510236E-14
  6.0000000E+06  9.0577724E-14
  6.2500000E+06  7.5442044E-14
  6.5000000E+06  6.3250368E-14
  6.7500000E+06  5.3353781E-14
  7.0000000E+06  4.5262115E-14
  7.2500000E+06  3.8601542E-14
  7.5000000E+06  3.3084460E-14
  7.7500000E+06  2.8487838E-14
  8.0000000E+06  2.4637306E-14
  8.2500000E+06  2.1395272E-14
  8.5000000E+06  1.8652347E-14
  8.7500000E+06  1.6320649E-14
  9.0000000E+06  1.4329483E-14
  9.2500000E+06  1.2621838E-14
  9.5000000E+06  1.1151522E-14
  9.7500000E+06  9.8813990E-15
  1.0000000E+07  8.7810409E-15
  1.0250000E+07  7.8250519E-15
  
  
#  61   3  L2  EION =  7.017000000E+03 eV   257
#  S(0) = 1.185456E+00
  6.9937624E+01  0.0000000E+00
  6.9937624E+03  0.0000000E+00
  6.9937624E+03  2.5116673E-04
  7.0170000E+03  2.5116673E-04
  7.0170703E+03  2.5116673E-04
  7.0172522E+03  2.5402131E-04
  7.0174342E+03  2.5667168E-04
  7.0176162E+03  2.5914351E-04
  7.0177982E+03  2.6145837E-04
  7.0181621E+03  2.6568720E-04
  7.0185261E+03  2.6947291E-04
  7.0192540E+03  2.7602538E-04
  7.0199819E+03  2.8155099E-04
  7.0214377E+03  2.9039343E-04
  7.0228935E+03  2.9699440E-04
  7.0258051E+03  3.0505073E-04
  7.0287168E+03  3.0797120E-04
  7.0316284E+03  3.0763823E-04
  7.0345400E+03  3.0566137E-04
  7.0359958E+03  3.0443586E-04
  7.0374516E+03  3.0319462E-04
  7.0403632E+03  3.0093132E-04
  7.0461865E+03  2.9810134E-04
  7.0520097E+03  2.9748875E-04
  7.0578330E+03  2.9806636E-04
  7.0607446E+03  2.9845760E-04
  7.0636562E+03  2.9878417E-04
  7.0694795E+03  2.9904838E-04
  7.0753027E+03  2.9874330E-04
  7.0811259E+03  2.9804864E-04
  7.0869492E+03  2.9722777E-04
  7.0927724E+03  2.9649252E-04
  7.0985957E+03  2.9594096E-04
  7.1102422E+03  2.9531287E-04
  7.1218886E+03  2.9479879E-04
  7.1335351E+03  2.9394493E-04
  7.1393584E+03  2.9338411E-04
  7.1451816E+03  2.9277648E-04
  7.1568281E+03  2.9155986E-04
  7.1801211E+03  2.8957027E-04
  7.2034141E+03  2.8766198E-04
  7.2267070E+03  2.8535928E-04
  7.2500000E+03  2.8305638E-04
  7.2812500E+03  2.8020393E-04
  7.3125000E+03  2.7719108E-04
  7.3281250E+03  2.7563386E-04
  7.3437500E+03  2.7412286E-04
  7.3750000E+03  2.7120435E-04
  7.4375000E+03  2.6534852E-04
  7.5000000E+03  2.5967928E-04
  7.7500000E+03  2.3839800E-04
  7.8750000E+03  2.2861609E-04
  8.0000000E+03  2.1932149E-04
  8.2500000E+03  2.0209131E-04
  8.5000000E+03  1.8651418E-04
  9.0000000E+03  1.5967241E-04
  9.5000000E+03  1.3760313E-04
  1.0000000E+04  1.1933640E-04
  1.0500000E+04  1.0410270E-04
  1.1000000E+04  9.1303105E-05
  1.1500000E+04  8.0469042E-05
  1.2000000E+04  7.1241446E-05
  1.2500000E+04  6.3334056E-05
  1.3000000E+04  5.6522342E-05
  1.3500000E+04  5.0625179E-05
  1.4000000E+04  4.5496147E-05
  1.4500000E+04  4.1016290E-05
  1.5000000E+04  3.7087826E-05
  1.6000000E+04  3.0575279E-05
  1.7000000E+04  2.5460551E-05
  1.8000000E+04  2.1393246E-05
  1.9000000E+04  1.8122342E-05
  2.0000000E+04  1.5465037E-05
  2.1000000E+04  1.3286217E-05
  2.2000000E+04  1.1484633E-05
  2.3000000E+04  9.9834635E-06
  2.4000000E+04  8.7237274E-06
  2.5000000E+04  7.6596734E-06
  2.6000000E+04  6.7554566E-06
  2.7000000E+04  5.9827468E-06
  2.8000000E+04  5.3189604E-06
  2.9000000E+04  4.7459603E-06
  3.0000000E+04  4.2490703E-06
  3.1000000E+04  3.8163375E-06
  3.2000000E+04  3.4379639E-06
  3.3000000E+04  3.1058693E-06
  3.4000000E+04  2.8133546E-06
  3.5000000E+04  2.5548346E-06
  3.6000000E+04  2.3256307E-06
  3.8000000E+04  1.9400282E-06
  4.0000000E+04  1.6317325E-06
  4.2000000E+04  1.3827342E-06
  4.4000000E+04  1.1797653E-06
  4.6000000E+04  1.0129167E-06
  4.8000000E+04  8.7469560E-07
  5.0000000E+04  7.5937157E-07
  5.2500000E+04  6.4076517E-07
  5.5000000E+04  5.4450774E-07
  5.7500000E+04  4.6570952E-07
  5.8750000E+04  4.3167001E-07
  6.0000000E+04  4.0068987E-07
  6.2500000E+04  3.4664600E-07
  6.5000000E+04  3.0142083E-07
  6.7500000E+04  2.6333773E-07
  7.0000000E+04  2.3108173E-07
  7.2500000E+04  2.0361267E-07
  7.5000000E+04  1.8010136E-07
  7.7500000E+04  1.5988186E-07
  8.0000000E+04  1.4241569E-07
  8.2500000E+04  1.2726461E-07
  8.5000000E+04  1.1406982E-07
  8.7500000E+04  1.0253583E-07
  9.0000000E+04  9.2418043E-08
  9.2500000E+04  8.3512937E-08
  9.5000000E+04  7.5650333E-08
  1.0000000E+05  6.2503275E-08
  1.0500000E+05  5.2079082E-08
  1.1000000E+05  4.3729321E-08
  1.1500000E+05  3.6978778E-08
  1.2000000E+05  3.1474473E-08
  1.2500000E+05  2.6951002E-08
  1.3000000E+05  2.3206565E-08
  1.3500000E+05  2.0086111E-08
  1.4000000E+05  1.7469374E-08
  1.4500000E+05  1.5262238E-08
  1.5000000E+05  1.3390430E-08
  1.5500000E+05  1.1794895E-08
  1.6000000E+05  1.0428334E-08
  1.6500000E+05  9.2526042E-09
  1.7000000E+05  8.2367547E-09
  1.7500000E+05  7.3555204E-09
  1.8000000E+05  6.5881592E-09
  1.8500000E+05  5.9175508E-09
  1.9000000E+05  5.3294950E-09
  2.0000000E+05  4.3556281E-09
  2.1000000E+05  3.5929638E-09
  2.2000000E+05  2.9891026E-09
  2.3000000E+05  2.5061564E-09
  2.4000000E+05  2.1163399E-09
  2.5000000E+05  1.7990150E-09
  2.6000000E+05  1.5386679E-09
  2.7000000E+05  1.3235097E-09
  2.8000000E+05  1.1444909E-09
  2.9000000E+05  9.9459968E-10
  3.0000000E+05  8.6835500E-10
  3.1000000E+05  7.6143770E-10
  3.2000000E+05  6.7041829E-10
  3.3000000E+05  5.9255411E-10
  3.4000000E+05  5.2563673E-10
  3.5000000E+05  4.6787692E-10
  3.6000000E+05  4.1781644E-10
  3.7000000E+05  3.7425998E-10
  3.8000000E+05  3.3622236E-10
  3.9000000E+05  3.0288768E-10
  4.0000000E+05  2.7357699E-10
  4.2000000E+05  2.2484815E-10
  4.4000000E+05  1.8649204E-10
  4.6000000E+05  1.5597244E-10
  4.8000000E+05  1.3144651E-10
  5.0000000E+05  1.1155683E-10
  5.2500000E+05  9.1696998E-11
  5.5000000E+05  7.6067270E-11
  5.7500000E+05  6.3631221E-11
  5.8750000E+05  5.8367260E-11
  6.0000000E+05  5.3636764E-11
  6.2500000E+05  4.5530429E-11
  6.5000000E+05  3.8899761E-11
  6.7500000E+05  3.3433607E-11
  7.0000000E+05  2.8894726E-11
  7.2500000E+05  2.5100451E-11
  7.5000000E+05  2.1908774E-11
  7.7500000E+05  1.9208325E-11
  8.0000000E+05  1.6911050E-11
  8.2500000E+05  1.4946775E-11
  8.5000000E+05  1.3259162E-11
  8.7500000E+05  1.1802700E-11
  9.0000000E+05  1.0540388E-11
  9.2500000E+05  9.4419649E-12
  9.5000000E+05  8.4825348E-12
  9.7500000E+05  7.6415106E-12
  1.0000000E+06  6.9017809E-12
  1.0250000E+06  6.2490537E-12
  1.0500000E+06  5.6713355E-12
  1.1000000E+06  4.7020559E-12
  1.1500000E+06  3.9301968E-12
  1.2000000E+06  3.3094590E-12
  1.2500000E+06  2.8057355E-12
  1.3000000E+06  2.3935745E-12
  1.3500000E+06  2.0537567E-12
  1.4000000E+06  1.7716083E-12
  1.4500000E+06  1.5358113E-12
  1.5000000E+06  1.3375550E-12
  1.5500000E+06  1.1699201E-12
  1.6000000E+06  1.0274283E-12
  1.6500000E+06  9.0570974E-13
  1.7000000E+06  8.0125389E-13
  1.7500000E+06  7.1122170E-13
  1.8000000E+06  6.3330286E-13
  1.8500000E+06  5.6560666E-13
  1.9000000E+06  5.0657706E-13
  1.9500000E+06  4.5492644E-13
  2.0000000E+06  4.0958404E-13
  2.0500000E+06  3.6965531E-13
  2.1000000E+06  3.3438967E-13
  2.2000000E+06  2.7541490E-13
  2.3000000E+06  2.2867099E-13
  2.4000000E+06  1.9126340E-13
  2.5000000E+06  1.6106233E-13
  2.6000000E+06  1.3648085E-13
  2.7000000E+06  1.1632295E-13
  2.8000000E+06  9.9677511E-14
  2.9000000E+06  8.5843528E-14
  3.0000000E+06  7.4276820E-14
  3.1000000E+06  6.4551314E-14
  3.2000000E+06  5.6330770E-14
  3.3000000E+06  4.9347933E-14
  3.4000000E+06  4.3388880E-14
  3.5000000E+06  3.8281223E-14
  3.6000000E+06  3.3885195E-14
  3.7000000E+06  3.0086815E-14
  3.8000000E+06  2.6792634E-14
  3.9000000E+06  2.3925652E-14
  4.0000000E+06  2.1422110E-14
  4.1000000E+06  1.9228977E-14
  4.2000000E+06  1.7301950E-14
  4.3000000E+06  1.5603849E-14
  4.4000000E+06  1.4103350E-14
  4.6000000E+06  1.1593202E-14
  4.8000000E+06  9.6037373E-15
  5.0000000E+06  8.0125412E-15
  5.1250000E+06  7.1790601E-15
  5.2500000E+06  6.4480632E-15
  5.3750000E+06  5.8050586E-15
  5.5000000E+06  5.2378630E-15
  5.7500000E+06  4.2913486E-15
  5.8750000E+06  3.8959396E-15
  6.0000000E+06  3.5436595E-15
  6.2500000E+06  2.9476352E-15
  6.5000000E+06  2.4684663E-15
  6.7500000E+06  2.0800950E-15
  7.0000000E+06  1.7629172E-15
  7.2500000E+06  1.5020720E-15
  7.5000000E+06  1.2862225E-15
  7.7500000E+06  1.1065840E-15
  8.0000000E+06  9.5627362E-16
  8.2500000E+06  8.2984988E-16
  8.5000000E+06  7.2298526E-16
  8.7500000E+06  6.3222813E-16
  9.0000000E+06  5.5480774E-16
  9.2500000E+06  4.8848121E-16
  9.5000000E+06  4.3142549E-16
  9.7500000E+06  3.8215483E-16
  1.0000000E+07  3.3945179E-16
  1.0250000E+07  3.0232150E-16
  1.0500000E+07  2.6995009E-16
  1.0750000E+07  2.4165468E-16
  1.1000000E+07  2.1685927E-16
  
  
#  61   4  L3  EION =  6.464000000E+03 eV   258
#  S(0) = 2.285151E+00
  6.4367768E+01  0.0000000E+00
  6.4367768E+03  0.0000000E+00
  6.4367768E+03  5.6816210E-04
  6.4640000E+03  5.6816210E-04
  6.4640646E+03  5.6816210E-04
  6.4642892E+03  5.7465798E-04
  6.4645138E+03  5.8055496E-04
  6.4647384E+03  5.8595173E-04
  6.4649630E+03  5.9092714E-04
  6.4654122E+03  5.9985419E-04
  6.4658614E+03  6.0770878E-04
  6.4667597E+03  6.2110083E-04
  6.4676581E+03  6.3224933E-04
  6.4694549E+03  6.4968545E-04
  6.4712517E+03  6.6189888E-04
  6.4748452E+03  6.7378677E-04
  6.4784388E+03  6.7400796E-04
  6.4820323E+03  6.6852490E-04
  6.4856258E+03  6.6171575E-04
  6.4892194E+03  6.5597374E-04
  6.4928129E+03  6.5218221E-04
  6.4964065E+03  6.5032484E-04
  6.4982032E+03  6.4998918E-04
  6.5000000E+03  6.4994887E-04
  6.5078125E+03  6.5146255E-04
  6.5156250E+03  6.5251955E-04
  6.5234375E+03  6.5150658E-04
  6.5312500E+03  6.4912705E-04
  6.5468750E+03  6.4474450E-04
  6.5546875E+03  6.4350966E-04
  6.5625000E+03  6.4256081E-04
  6.5781250E+03  6.4004854E-04
  6.5859375E+03  6.3824743E-04
  6.5937500E+03  6.3624604E-04
  6.6093750E+03  6.3231524E-04
  6.6250000E+03  6.2898453E-04
  6.6562500E+03  6.2237974E-04
  6.6718750E+03  6.1854571E-04
  6.6875000E+03  6.1465844E-04
  6.7031250E+03  6.1099222E-04
  6.7187500E+03  6.0748282E-04
  6.7500000E+03  6.0028294E-04
  6.8750000E+03  5.7136938E-04
  7.0000000E+03  5.4415216E-04
  7.2500000E+03  4.9457882E-04
  7.5000000E+03  4.5063138E-04
  8.0000000E+03  3.7649339E-04
  8.5000000E+03  3.1717842E-04
  9.0000000E+03  2.6936113E-04
  9.5000000E+03  2.3047418E-04
  1.0000000E+04  1.9856246E-04
  1.0500000E+04  1.7213690E-04
  1.1000000E+04  1.5007934E-04
  1.1500000E+04  1.3152962E-04
  1.2000000E+04  1.1582430E-04
  1.2500000E+04  1.0244476E-04
  1.3000000E+04  9.0982379E-05
  1.3500000E+04  8.1111641E-05
  1.4000000E+04  7.2570266E-05
  1.4500000E+04  6.5145803E-05
  1.5000000E+04  5.8664910E-05
  1.6000000E+04  4.7988955E-05
  1.7000000E+04  3.9671804E-05
  1.8000000E+04  3.3107127E-05
  1.9000000E+04  2.7864539E-05
  2.0000000E+04  2.3633280E-05
  2.1000000E+04  2.0185363E-05
  2.2000000E+04  1.7351126E-05
  2.3000000E+04  1.5002678E-05
  2.4000000E+04  1.3042434E-05
  2.5000000E+04  1.1395132E-05
  2.6000000E+04  1.0002133E-05
  2.7000000E+04  8.8173325E-06
  2.8000000E+04  7.8041638E-06
  2.9000000E+04  6.9333986E-06
  3.0000000E+04  6.1814955E-06
  3.1000000E+04  5.5293642E-06
  3.2000000E+04  4.9614228E-06
  3.4000000E+04  4.0291493E-06
  3.6000000E+04  3.3065160E-06
  3.8000000E+04  2.7391642E-06
  4.0000000E+04  2.2885660E-06
  4.2000000E+04  1.9269451E-06
  4.4000000E+04  1.6339670E-06
  4.6000000E+04  1.3945373E-06
  4.8000000E+04  1.1973078E-06
  5.0000000E+04  1.0336474E-06
  5.2500000E+04  8.6631740E-07
  5.5000000E+04  7.3137831E-07
  5.7500000E+04  6.2158949E-07
  5.8750000E+04  5.7437720E-07
  6.0000000E+04  5.3153298E-07
  6.2500000E+04  4.5710614E-07
  6.5000000E+04  3.9516877E-07
  6.7500000E+04  3.4329302E-07
  7.0000000E+04  2.9958430E-07
  7.2500000E+04  2.6255148E-07
  7.5000000E+04  2.3101145E-07
  7.7500000E+04  2.0401849E-07
  8.0000000E+04  1.8081134E-07
  8.2500000E+04  1.6077322E-07
  8.5000000E+04  1.4340126E-07
  8.7500000E+04  1.2828313E-07
  9.0000000E+04  1.1507887E-07
  9.2500000E+04  1.0350674E-07
  9.5000000E+04  9.3332077E-08
  1.0000000E+05  7.6421223E-08
  1.0500000E+05  6.3119386E-08
  1.1000000E+05  5.2546866E-08
  1.1500000E+05  4.4063429E-08
  1.2000000E+05  3.7196740E-08
  1.2500000E+05  3.1593959E-08
  1.3000000E+05  2.6988484E-08
  1.3500000E+05  2.3176738E-08
  1.4000000E+05  2.0001757E-08
  1.4500000E+05  1.7341409E-08
  1.5000000E+05  1.5099872E-08
  1.5500000E+05  1.3201373E-08
  1.6000000E+05  1.1585549E-08
  1.6500000E+05  1.0203985E-08
  1.7000000E+05  9.0176009E-09
  1.7500000E+05  7.9946563E-09
  1.8000000E+05  7.1092229E-09
  1.8500000E+05  6.3400089E-09
  1.9000000E+05  5.6694396E-09
  2.0000000E+05  4.5683527E-09
  2.1000000E+05  3.7158930E-09
  2.2000000E+05  3.0485257E-09
  2.3000000E+05  2.5207215E-09
  2.4000000E+05  2.0993866E-09
  2.5000000E+05  1.7601488E-09
  2.6000000E+05  1.4848419E-09
  2.7000000E+05  1.2597754E-09
  2.8000000E+05  1.0745246E-09
  2.9000000E+05  9.2107638E-10
  3.0000000E+05  7.9321700E-10
  3.1000000E+05  6.8608753E-10
  3.2000000E+05  5.9585933E-10
  3.3000000E+05  5.1949399E-10
  3.4000000E+05  4.5456371E-10
  3.5000000E+05  3.9911604E-10
  3.6000000E+05  3.5157149E-10
  3.7000000E+05  3.1064509E-10
  3.8000000E+05  2.7528572E-10
  3.9000000E+05  2.4462912E-10
  4.0000000E+05  2.1796134E-10
  4.2000000E+05  1.7432098E-10
  4.4000000E+05  1.4070326E-10
  4.6000000E+05  1.1452574E-10
  4.8000000E+05  9.3939671E-11
  5.0000000E+05  7.7603117E-11
  5.1250000E+05  6.9101045E-11
  5.2500000E+05  6.1681063E-11
  5.3750000E+05  5.5186497E-11
  5.5000000E+05  4.9486037E-11
  5.7500000E+05  4.0042777E-11
  5.8750000E+05  3.6127675E-11
  6.0000000E+05  3.2656722E-11
  6.2500000E+05  2.6826280E-11
  6.5000000E+05  2.2184578E-11
  6.7500000E+05  1.8460126E-11
  7.0000000E+05  1.5449821E-11
  7.2500000E+05  1.3000186E-11
  7.5000000E+05  1.0994153E-11
  7.7500000E+05  9.3416554E-12
  8.0000000E+05  7.9728273E-12
  8.2500000E+05  6.8330565E-12
  8.5000000E+05  5.8793520E-12
  8.7500000E+05  5.0776451E-12
  9.0000000E+05  4.4007629E-12
  9.2500000E+05  3.8269032E-12
  9.5000000E+05  3.3384761E-12
  9.7500000E+05  2.9212152E-12
  1.0000000E+06  2.5634887E-12
  1.0250000E+06  2.2557676E-12
  1.0500000E+06  1.9902098E-12
  1.0750000E+06  1.7603339E-12
  1.1000000E+06  1.5607610E-12
  1.1250000E+06  1.3870092E-12
  1.1500000E+06  1.2353302E-12
  1.2000000E+06  9.8610293E-13
  1.2500000E+06  7.9336996E-13
  1.3000000E+06  6.4297920E-13
  1.3500000E+06  5.2464501E-13
  1.4000000E+06  4.3080844E-13
  1.4500000E+06  3.5585671E-13
  1.5000000E+06  2.9558205E-13
  1.5500000E+06  2.4680204E-13
  1.6000000E+06  2.0708863E-13
  1.6500000E+06  1.7457453E-13
  1.7000000E+06  1.4781306E-13
  1.7500000E+06  1.2567564E-13
  1.8000000E+06  1.0727604E-13
  1.8500000E+06  9.1914048E-14
  1.9000000E+06  7.9033198E-14
  1.9500000E+06  6.8188781E-14
  2.0000000E+06  5.9023412E-14
  2.0500000E+06  5.1248443E-14
  2.1000000E+06  4.4629616E-14
  2.1500000E+06  3.8975937E-14
  2.2000000E+06  3.4131019E-14
  2.2500000E+06  2.9966278E-14
  2.3000000E+06  2.6375564E-14
  2.3500000E+06  2.3270920E-14
  2.4000000E+06  2.0579199E-14
  2.4500000E+06  1.8239344E-14
  2.5000000E+06  1.6200204E-14
  2.6000000E+06  1.2858881E-14
  2.7000000E+06  1.0285609E-14
  2.8000000E+06  8.2866345E-15
  2.9000000E+06  6.7211974E-15
  3.0000000E+06  5.4859761E-15
  3.1000000E+06  4.5043943E-15
  3.2000000E+06  3.7191628E-15
  3.3000000E+06  3.0870529E-15
  3.4000000E+06  2.5751798E-15
  3.5000000E+06  2.1583398E-15
  3.6000000E+06  1.8170810E-15
  3.7000000E+06  1.5362877E-15
  3.8000000E+06  1.3041402E-15
  3.9000000E+06  1.1113379E-15
  4.0000000E+06  9.5051873E-16
  4.1000000E+06  8.1582264E-16
  4.2000000E+06  7.0256077E-16
  4.3000000E+06  6.0696219E-16
  4.4000000E+06  5.2598042E-16
  4.5000000E+06  4.5714302E-16
  4.6000000E+06  3.9843457E-16
  4.7000000E+06  3.4820535E-16
  4.8000000E+06  3.0509956E-16
  5.0000000E+06  2.3597552E-16
  5.1250000E+06  2.0192728E-16
  5.2500000E+06  1.7338992E-16
  5.3750000E+06  1.4937824E-16
  5.5000000E+06  1.2909919E-16
  5.6250000E+06  1.1191141E-16
  5.7500000E+06  9.7293895E-17
  5.8750000E+06  8.4821547E-17
  6.0000000E+06  7.4146138E-17
  6.1250000E+06  6.4981223E-17
  6.2500000E+06  5.7090262E-17
  6.3750000E+06  5.0277211E-17
  6.5000000E+06  4.4379016E-17
  6.6250000E+06  3.9259593E-17
  6.7500000E+06  3.4804986E-17
  7.0000000E+06  2.7522509E-17
  7.2500000E+06  2.1932009E-17
  7.5000000E+06  1.7603446E-17
  7.7500000E+06  1.4225039E-17
  8.0000000E+06  1.1568347E-17
  8.2500000E+06  9.4643710E-18
  8.5000000E+06  7.7868676E-18
  8.7500000E+06  6.4407833E-18
  9.0000000E+06  5.3540957E-18
  9.2500000E+06  4.4718158E-18
  9.5000000E+06  3.7517993E-18
  9.7500000E+06  3.1614475E-18
  1.0000000E+07  2.6752187E-18
  
  
#  61   5  M1  EION =  1.653000000E+03 eV   271
#  S(0) = 1.020318E+00
  1.6480087E+01  0.0000000E+00
  1.6480087E+03  0.0000000E+00
  1.6480087E+03  4.8614950E-04
  1.6530000E+03  4.8614950E-04
  1.6530163E+03  4.8614950E-04
  1.6533100E+03  4.8357415E-04
  1.6536036E+03  4.8110736E-04
  1.6538973E+03  4.7874437E-04
  1.6541909E+03  4.7648082E-04
  1.6547782E+03  4.7223641E-04
  1.6553655E+03  4.6834571E-04
  1.6565401E+03  4.6153087E-04
  1.6577147E+03  4.5587225E-04
  1.6600639E+03  4.4748962E-04
  1.6624131E+03  4.4225879E-04
  1.6647623E+03  4.3939255E-04
  1.6671114E+03  4.3822641E-04
  1.6694606E+03  4.3820618E-04
  1.6718098E+03  4.3887893E-04
  1.6741590E+03  4.3988447E-04
  1.6765082E+03  4.4094885E-04
  1.6788574E+03  4.4187680E-04
  1.6812065E+03  4.4254243E-04
  1.6859049E+03  4.4286813E-04
  1.6906033E+03  4.4189617E-04
  1.6953016E+03  4.3999907E-04
  1.7000000E+03  4.3765644E-04
  1.7062500E+03  4.3452792E-04
  1.7125000E+03  4.3186084E-04
  1.7187500E+03  4.2976789E-04
  1.7250000E+03  4.2809104E-04
  1.7312500E+03  4.2657418E-04
  1.7375000E+03  4.2499499E-04
  1.7437500E+03  4.2323320E-04
  1.7500000E+03  4.2126378E-04
  1.7562500E+03  4.1915101E-04
  1.7625000E+03  4.1697966E-04
  1.7750000E+03  4.1279884E-04
  1.7875000E+03  4.0905187E-04
  1.8000000E+03  4.0560241E-04
  1.8250000E+03  3.9852721E-04
  1.8375000E+03  3.9478663E-04
  1.8500000E+03  3.9106612E-04
  1.8625000E+03  3.8748407E-04
  1.8750000E+03  3.8406305E-04
  1.9000000E+03  3.7741012E-04
  1.9250000E+03  3.7069457E-04
  1.9500000E+03  3.6404223E-04
  1.9750000E+03  3.5768655E-04
  2.0000000E+03  3.5155632E-04
  2.0250000E+03  3.4550649E-04
  2.0500000E+03  3.3951129E-04
  2.0750000E+03  3.3371011E-04
  2.1000000E+03  3.2811331E-04
  2.1500000E+03  3.1724821E-04
  2.2000000E+03  3.0686018E-04
  2.2500000E+03  2.9697854E-04
  2.3000000E+03  2.8754597E-04
  2.4000000E+03  2.6991174E-04
  2.5000000E+03  2.5379353E-04
  2.6000000E+03  2.3902555E-04
  2.7000000E+03  2.2543686E-04
  2.8000000E+03  2.1295337E-04
  2.9000000E+03  2.0143905E-04
  3.0000000E+03  1.9079396E-04
  3.1000000E+03  1.8093910E-04
  3.2000000E+03  1.7180428E-04
  3.4000000E+03  1.5543624E-04
  3.6000000E+03  1.4123613E-04
  3.8000000E+03  1.2884296E-04
  4.0000000E+03  1.1796776E-04
  4.2000000E+03  1.0837635E-04
  4.4000000E+03  9.9877407E-05
  4.6000000E+03  9.2313490E-05
  4.8000000E+03  8.5554070E-05
  5.0000000E+03  7.9490293E-05
  5.2500000E+03  7.2750873E-05
  5.5000000E+03  6.6808693E-05
  5.7500000E+03  6.1544355E-05
  6.0000000E+03  5.6859931E-05
  6.5000000E+03  4.8918497E-05
  6.7500000E+03  4.5537197E-05
  7.0000000E+03  4.2482463E-05
  7.2500000E+03  3.9713959E-05
  7.5000000E+03  3.7197338E-05
  8.0000000E+03  3.2806591E-05
  8.5000000E+03  2.9121467E-05
  9.0000000E+03  2.6000196E-05
  9.5000000E+03  2.3334708E-05
  1.0000000E+04  2.1041571E-05
  1.0500000E+04  1.9055510E-05
  1.1000000E+04  1.7324866E-05
  1.1500000E+04  1.5808330E-05
  1.2000000E+04  1.4472561E-05
  1.2500000E+04  1.3290416E-05
  1.3000000E+04  1.2239617E-05
  1.3500000E+04  1.1301754E-05
  1.4000000E+04  1.0461508E-05
  1.4500000E+04  9.7060488E-06
  1.5000000E+04  9.0245748E-06
  1.6000000E+04  7.8483315E-06
  1.7000000E+04  6.8745296E-06
  1.8000000E+04  6.0602118E-06
  1.9000000E+04  5.3731516E-06
  2.0000000E+04  4.7888005E-06
  2.1000000E+04  4.2881998E-06
  2.2000000E+04  3.8565276E-06
  2.3000000E+04  3.4820626E-06
  2.4000000E+04  3.1554416E-06
  2.5000000E+04  2.8691147E-06
  2.6000000E+04  2.6169416E-06
  2.7000000E+04  2.3938896E-06
  2.8000000E+04  2.1958041E-06
  2.9000000E+04  2.0192321E-06
  3.0000000E+04  1.8612861E-06
  3.1000000E+04  1.7195379E-06
  3.2000000E+04  1.5919344E-06
  3.4000000E+04  1.3724367E-06
  3.6000000E+04  1.1916481E-06
  3.8000000E+04  1.0413141E-06
  4.0000000E+04  9.1522638E-07
  4.2000000E+04  8.0864995E-07
  4.4000000E+04  7.1792749E-07
  4.6000000E+04  6.4020175E-07
  4.8000000E+04  5.7321668E-07
  5.0000000E+04  5.1517368E-07
  5.2500000E+04  4.5301804E-07
  5.5000000E+04  4.0035340E-07
  5.7500000E+04  3.5543588E-07
  5.8750000E+04  3.3544175E-07
  6.0000000E+04  3.1689380E-07
  6.2500000E+04  2.8363769E-07
  6.5000000E+04  2.5479454E-07
  6.7500000E+04  2.2965904E-07
  7.0000000E+04  2.0765709E-07
  7.2500000E+04  1.8831805E-07
  7.5000000E+04  1.7125363E-07
  7.7500000E+04  1.5614146E-07
  8.0000000E+04  1.4271246E-07
  8.2500000E+04  1.3074073E-07
  8.5000000E+04  1.2003575E-07
  8.7500000E+04  1.1043601E-07
  9.0000000E+04  1.0180403E-07
  9.2500000E+04  9.4022275E-08
  9.5000000E+04  8.6989856E-08
  1.0000000E+05  7.4837107E-08
  1.0500000E+05  6.4781014E-08
  1.1000000E+05  5.6394034E-08
  1.1500000E+05  4.9348575E-08
  1.2000000E+05  4.3390772E-08
  1.2500000E+05  3.8321901E-08
  1.3000000E+05  3.3984932E-08
  1.3500000E+05  3.0254700E-08
  1.4000000E+05  2.7030671E-08
  1.4500000E+05  2.4231470E-08
  1.5000000E+05  2.1790760E-08
  1.5500000E+05  1.9654129E-08
  1.6000000E+05  1.7776670E-08
  1.6500000E+05  1.6121107E-08
  1.7000000E+05  1.4656338E-08
  1.7500000E+05  1.3356291E-08
  1.8000000E+05  1.2198995E-08
  1.8500000E+05  1.1165856E-08
  1.9000000E+05  1.0241068E-08
  1.9500000E+05  9.4111452E-09
  2.0000000E+05  8.6645345E-09
  2.0500000E+05  7.9913059E-09
  2.1000000E+05  7.3828934E-09
  2.2000000E+05  6.3318580E-09
  2.3000000E+05  5.4630362E-09
  2.4000000E+05  4.7395472E-09
  2.5000000E+05  4.1329809E-09
  2.6000000E+05  3.6212345E-09
  2.7000000E+05  3.1869545E-09
  2.8000000E+05  2.8164019E-09
  2.9000000E+05  2.4986119E-09
  3.0000000E+05  2.2247690E-09
  3.1000000E+05  1.9877392E-09
  3.2000000E+05  1.7817099E-09
  3.3000000E+05  1.6019157E-09
  3.4000000E+05  1.4444269E-09
  3.5000000E+05  1.3059859E-09
  3.6000000E+05  1.1838788E-09
  3.7000000E+05  1.0758343E-09
  3.8000000E+05  9.7994258E-10
  3.9000000E+05  8.9459078E-10
  4.0000000E+05  8.1841143E-10
  4.1000000E+05  7.5024039E-10
  4.2000000E+05  6.8908294E-10
  4.3000000E+05  6.3408577E-10
  4.4000000E+05  5.8451465E-10
  4.6000000E+05  4.9920095E-10
  4.8000000E+05  4.2901814E-10
  5.0000000E+05  3.7084038E-10
  5.1250000E+05  3.3948712E-10
  5.2500000E+05  3.1140541E-10
  5.3750000E+05  2.8619144E-10
  5.5000000E+05  2.6349848E-10
  5.7500000E+05  2.2452215E-10
  5.8750000E+05  2.0775749E-10
  6.0000000E+05  1.9253983E-10
  6.2500000E+05  1.6608979E-10
  6.5000000E+05  1.4405621E-10
  6.7500000E+05  1.2557827E-10
  7.0000000E+05  1.0998508E-10
  7.2500000E+05  9.6749518E-11
  7.5000000E+05  8.5454097E-11
  7.7500000E+05  7.5765511E-11
  8.0000000E+05  6.7415716E-11
  8.2500000E+05  6.0187677E-11
  8.5000000E+05  5.3904493E-11
  8.7500000E+05  4.8421087E-11
  9.0000000E+05  4.3617838E-11
  9.2500000E+05  3.9395584E-11
  9.5000000E+05  3.5671690E-11
  9.7500000E+05  3.2376940E-11
  1.0000000E+06  2.9453131E-11
  1.0250000E+06  2.6851104E-11
  1.0500000E+06  2.4529173E-11
  1.0750000E+06  2.2451851E-11
  1.1000000E+06  2.0588810E-11
  1.1250000E+06  1.8914036E-11
  1.1500000E+06  1.7405135E-11
  1.2000000E+06  1.4810195E-11
  1.2500000E+06  1.2678068E-11
  1.3000000E+06  1.0913222E-11
  1.3500000E+06  9.4423885E-12
  1.4000000E+06  8.2088134E-12
  1.4500000E+06  7.1681302E-12
  1.5000000E+06  6.2853628E-12
  1.5500000E+06  5.5327267E-12
  1.6000000E+06  4.8879760E-12
  1.6500000E+06  4.3331714E-12
  1.7000000E+06  3.8537514E-12
  1.7500000E+06  3.4378244E-12
  1.8000000E+06  3.0756259E-12
  1.8500000E+06  2.7590956E-12
  1.9000000E+06  2.4815484E-12
  1.9500000E+06  2.2374138E-12
  2.0000000E+06  2.0220245E-12
  2.0500000E+06  1.8314522E-12
  2.1000000E+06  1.6623778E-12
  2.1500000E+06  1.5119851E-12
  2.2000000E+06  1.3778764E-12
  2.2500000E+06  1.2580037E-12
  2.3000000E+06  1.1506114E-12
  2.3500000E+06  1.0541899E-12
  2.4000000E+06  9.6743723E-13
  2.4500000E+06  8.8922706E-13
  2.5000000E+06  8.1858215E-13
  2.6000000E+06  6.9669581E-13
  2.7000000E+06  5.9619017E-13
  2.8000000E+06  5.1277609E-13
  2.9000000E+06  4.4312787E-13
  3.0000000E+06  3.8464391E-13
  3.1000000E+06  3.3527172E-13
  3.2000000E+06  2.9338194E-13
  3.3000000E+06  2.5767261E-13
  3.4000000E+06  2.2709786E-13
  3.5000000E+06  2.0081211E-13
  3.6000000E+06  1.7812596E-13
  3.7000000E+06  1.5847417E-13
  3.8000000E+06  1.4138926E-13
  3.9000000E+06  1.2648295E-13
  4.0000000E+06  1.1343351E-13
  4.1000000E+06  1.0197318E-13
  4.2000000E+06  9.1879047E-14
  4.3000000E+06  8.2967762E-14
  4.4000000E+06  7.5084053E-14
  4.5000000E+06  6.8094800E-14
  4.6000000E+06  6.1885674E-14
  
  
#  61   6  M2  EION =  1.476000000E+03 eV   274
#  S(0) = 1.347193E+00
  1.4547720E+01  0.0000000E+00
  1.4547720E+03  0.0000000E+00
  1.4547720E+03  6.0224066E-04
  1.4760000E+03  6.0224066E-04
  1.4760147E+03  6.0224066E-04
  1.4761646E+03  6.0732039E-04
  1.4763145E+03  6.1208473E-04
  1.4764644E+03  6.1656785E-04
  1.4766143E+03  6.2079927E-04
  1.4769142E+03  6.2860604E-04
  1.4772140E+03  6.3567225E-04
  1.4778136E+03  6.4806205E-04
  1.4784132E+03  6.5867284E-04
  1.4796125E+03  6.7609559E-04
  1.4808118E+03  6.8977379E-04
  1.4832103E+03  7.0871165E-04
  1.4856088E+03  7.1878024E-04
  1.4880074E+03  7.2223828E-04
  1.4904059E+03  7.2124216E-04
  1.4928044E+03  7.1768372E-04
  1.4952029E+03  7.1302150E-04
  1.4976015E+03  7.0825275E-04
  1.5000000E+03  7.0397577E-04
  1.5031250E+03  6.9960226E-04
  1.5062500E+03  6.9669379E-04
  1.5093750E+03  6.9505816E-04
  1.5125000E+03  6.9435044E-04
  1.5187500E+03  6.9423024E-04
  1.5250000E+03  6.9394347E-04
  1.5312500E+03  6.9242053E-04
  1.5375000E+03  6.8972751E-04
  1.5437500E+03  6.8646179E-04
  1.5500000E+03  6.8322178E-04
  1.5562500E+03  6.8035756E-04
  1.5625000E+03  6.7792322E-04
  1.5750000E+03  6.7370512E-04
  1.5875000E+03  6.6912594E-04
  1.6000000E+03  6.6371677E-04
  1.6125000E+03  6.5800916E-04
  1.6250000E+03  6.5256810E-04
  1.6375000E+03  6.4750259E-04
  1.6500000E+03  6.4251883E-04
  1.6750000E+03  6.3195179E-04
  1.6875000E+03  6.2645490E-04
  1.7000000E+03  6.2101918E-04
  1.7125000E+03  6.1573553E-04
  1.7250000E+03  6.1059727E-04
  1.7500000E+03  6.0032406E-04
  1.7750000E+03  5.8989500E-04
  1.8000000E+03  5.7955705E-04
  1.8500000E+03  5.5982373E-04
  1.8750000E+03  5.5006979E-04
  1.9000000E+03  5.4047990E-04
  1.9500000E+03  5.2197209E-04
  2.0000000E+03  5.0418171E-04
  2.1000000E+03  4.7057302E-04
  2.2000000E+03  4.3960979E-04
  2.3000000E+03  4.1107349E-04
  2.4000000E+03  3.8478467E-04
  2.5000000E+03  3.6050167E-04
  2.6000000E+03  3.3812835E-04
  2.7000000E+03  3.1748535E-04
  2.8000000E+03  2.9840697E-04
  2.9000000E+03  2.8076444E-04
  3.0000000E+03  2.6444150E-04
  3.1000000E+03  2.4932730E-04
  3.2000000E+03  2.3531795E-04
  3.4000000E+03  2.1024321E-04
  3.6000000E+03  1.8855946E-04
  3.8000000E+03  1.6972657E-04
  4.0000000E+03  1.5329996E-04
  4.2000000E+03  1.3891283E-04
  4.4000000E+03  1.2626147E-04
  4.6000000E+03  1.1509349E-04
  4.8000000E+03  1.0519830E-04
  5.0000000E+03  9.6399790E-05
  5.2500000E+03  8.6721153E-05
  5.5000000E+03  7.8288658E-05
  5.7500000E+03  7.0908685E-05
  6.0000000E+03  6.4421775E-05
  6.5000000E+03  5.3623342E-05
  6.7500000E+03  4.9113257E-05
  7.0000000E+03  4.5090179E-05
  7.2500000E+03  4.1490084E-05
  7.5000000E+03  3.8258793E-05
  8.0000000E+03  3.2725652E-05
  8.5000000E+03  2.8197428E-05
  9.0000000E+03  2.4456779E-05
  9.5000000E+03  2.1340341E-05
  1.0000000E+04  1.8723743E-05
  1.0500000E+04  1.6511151E-05
  1.1000000E+04  1.4627919E-05
  1.1500000E+04  1.3015320E-05
  1.2000000E+04  1.1626727E-05
  1.2500000E+04  1.0424811E-05
  1.3000000E+04  9.3794467E-06
  1.3500000E+04  8.4661480E-06
  1.4000000E+04  7.6648705E-06
  1.4500000E+04  6.9591020E-06
  1.5000000E+04  6.3351595E-06
  1.5500000E+04  5.7816403E-06
  1.6000000E+04  5.2889896E-06
  1.6500000E+04  4.8491612E-06
  1.7000000E+04  4.4553469E-06
  1.8000000E+04  3.7834624E-06
  1.9000000E+04  3.2363904E-06
  2.0000000E+04  2.7868185E-06
  2.1000000E+04  2.4142609E-06
  2.2000000E+04  2.1031542E-06
  2.3000000E+04  1.8415331E-06
  2.4000000E+04  1.6200997E-06
  2.5000000E+04  1.4315579E-06
  2.6000000E+04  1.2701297E-06
  2.7000000E+04  1.1312011E-06
  2.8000000E+04  1.0110595E-06
  2.9000000E+04  9.0669548E-07
  3.0000000E+04  8.1565330E-07
  3.1000000E+04  7.3591685E-07
  3.2000000E+04  6.6582099E-07
  3.3000000E+04  6.0398265E-07
  3.4000000E+04  5.4924731E-07
  3.5000000E+04  5.0064648E-07
  3.6000000E+04  4.5736388E-07
  3.8000000E+04  3.8409266E-07
  4.0000000E+04  3.2504634E-07
  4.2000000E+04  2.7700812E-07
  4.4000000E+04  2.3758532E-07
  4.6000000E+04  2.0497517E-07
  4.8000000E+04  1.7780312E-07
  5.0000000E+04  1.5500961E-07
  5.2500000E+04  1.3143592E-07
  5.5000000E+04  1.1219319E-07
  5.7500000E+04  9.6356428E-08
  5.8750000E+04  8.9489112E-08
  6.0000000E+04  8.3224151E-08
  6.2500000E+04  7.2258520E-08
  6.5000000E+04  6.3042933E-08
  6.7500000E+04  5.5251666E-08
  7.0000000E+04  4.8627830E-08
  7.2500000E+04  4.2967175E-08
  7.5000000E+04  3.8106080E-08
  7.7500000E+04  3.3912542E-08
  8.0000000E+04  3.0279362E-08
  8.2500000E+04  2.7118944E-08
  8.5000000E+04  2.4359294E-08
  8.7500000E+04  2.1940915E-08
  9.0000000E+04  1.9814380E-08
  9.2500000E+04  1.7938431E-08
  9.5000000E+04  1.6278465E-08
  9.7500000E+04  1.4805333E-08
  1.0000000E+05  1.3494382E-08
  1.0250000E+05  1.2324673E-08
  1.0500000E+05  1.1278357E-08
  1.1000000E+05  9.4969791E-09
  1.1500000E+05  8.0520175E-09
  1.2000000E+05  6.8701893E-09
  1.2500000E+05  5.8961723E-09
  1.3000000E+05  5.0877452E-09
  1.3500000E+05  4.4123514E-09
  1.4000000E+05  3.8446550E-09
  1.4500000E+05  3.3647673E-09
  1.5000000E+05  2.9569468E-09
  1.5500000E+05  2.6086417E-09
  1.6000000E+05  2.3097734E-09
  1.6500000E+05  2.0521940E-09
  1.7000000E+05  1.8292758E-09
  1.7500000E+05  1.6355966E-09
  1.8000000E+05  1.4666955E-09
  1.8500000E+05  1.3188832E-09
  1.9000000E+05  1.1890935E-09
  1.9500000E+05  1.0747664E-09
  2.0000000E+05  9.7375472E-10
  2.0500000E+05  8.8425003E-10
  2.1000000E+05  8.0472293E-10
  2.2000000E+05  6.7060063E-10
  2.3000000E+05  5.6312307E-10
  2.4000000E+05  4.7621312E-10
  2.5000000E+05  4.0534574E-10
  2.6000000E+05  3.4711198E-10
  2.7000000E+05  2.9891576E-10
  2.8000000E+05  2.5876026E-10
  2.9000000E+05  2.2509543E-10
  3.0000000E+05  1.9670761E-10
  3.1000000E+05  1.7263882E-10
  3.2000000E+05  1.5212720E-10
  3.3000000E+05  1.3456266E-10
  3.4000000E+05  1.1945332E-10
  3.5000000E+05  1.0640013E-10
  3.6000000E+05  9.5077455E-11
  3.7000000E+05  8.5218074E-11
  3.8000000E+05  7.6601536E-11
  3.9000000E+05  6.9045010E-11
  4.0000000E+05  6.2396192E-11
  4.1000000E+05  5.6527647E-11
  4.2000000E+05  5.1332287E-11
  4.3000000E+05  4.6719723E-11
  4.4000000E+05  4.2613364E-11
  4.6000000E+05  3.5668332E-11
  4.8000000E+05  3.0081738E-11
  5.0000000E+05  2.5547157E-11
  5.1250000E+05  2.3143061E-11
  5.2500000E+05  2.1015274E-11
  5.3750000E+05  1.9126570E-11
  5.5000000E+05  1.7445427E-11
  5.7500000E+05  1.4602643E-11
  5.8750000E+05  1.3398626E-11
  6.0000000E+05  1.2316235E-11
  6.2500000E+05  1.0460460E-11
  6.5000000E+05  8.9415057E-12
  6.7500000E+05  7.6885670E-12
  7.0000000E+05  6.6476104E-12
  7.2500000E+05  5.7769872E-12
  7.5000000E+05  5.0442975E-12
  7.7500000E+05  4.4241063E-12
  8.0000000E+05  3.8962848E-12
  8.2500000E+05  3.4447892E-12
  8.5000000E+05  3.0567386E-12
  8.7500000E+05  2.7217215E-12
  9.0000000E+05  2.4312684E-12
  9.2500000E+05  2.1784486E-12
  9.5000000E+05  1.9575581E-12
  9.7500000E+05  1.7638760E-12
  1.0000000E+06  1.5934765E-12
  1.0250000E+06  1.4430801E-12
  1.0500000E+06  1.3099342E-12
  1.0750000E+06  1.1917189E-12
  1.1000000E+06  1.0864702E-12
  1.1250000E+06  9.9251936E-13
  1.1500000E+06  9.0844325E-13
  1.2000000E+06  7.6521418E-13
  1.2500000E+06  6.4894220E-13
  1.3000000E+06  5.5377332E-13
  1.3500000E+06  4.7528422E-13
  1.4000000E+06  4.1009556E-13
  1.4500000E+06  3.5559994E-13
  1.5000000E+06  3.0976703E-13
  1.5500000E+06  2.7100267E-13
  1.6000000E+06  2.3804469E-13
  1.6500000E+06  2.0988562E-13
  1.7000000E+06  1.8571555E-13
  1.7500000E+06  1.6487896E-13
  1.8000000E+06  1.4684224E-13
  1.8500000E+06  1.3116862E-13
  1.9000000E+06  1.1749864E-13
  1.9500000E+06  1.0553507E-13
  2.0000000E+06  9.5030710E-14
  2.0500000E+06  8.5778971E-14
  2.1000000E+06  7.7606419E-14
  2.1500000E+06  7.0366847E-14
  2.2000000E+06  6.3936505E-14
  2.2500000E+06  5.8210280E-14
  2.3000000E+06  5.3098563E-14
  2.4000000E+06  4.4422912E-14
  2.5000000E+06  3.7416793E-14
  2.6000000E+06  3.1712970E-14
  2.7000000E+06  2.7034523E-14
  2.8000000E+06  2.3170437E-14
  2.9000000E+06  1.9958333E-14
  3.0000000E+06  1.7272116E-14
  3.1000000E+06  1.5013044E-14
  3.2000000E+06  1.3103182E-14
  3.3000000E+06  1.1480559E-14
  3.4000000E+06  1.0095577E-14
  3.5000000E+06  8.9083072E-15
  3.6000000E+06  7.8863577E-15
  3.7000000E+06  7.0032963E-15
  3.8000000E+06  6.2374107E-15
  3.9000000E+06  5.5707278E-15
  4.0000000E+06  4.9883805E-15
  4.1000000E+06  4.4780281E-15
  4.2000000E+06  4.0293839E-15
  4.3000000E+06  3.6339405E-15
  4.4000000E+06  3.2845872E-15
  4.6000000E+06  2.7007649E-15
  
  
#  61   7  M3  EION =  1.362000000E+03 eV   273
#  S(0) = 2.906526E+00
  1.3372042E+01  0.0000000E+00
  1.3372042E+03  0.0000000E+00
  1.3372042E+03  1.6297414E-03
  1.3620000E+03  1.6297414E-03
  1.3620136E+03  1.6297414E-03
  1.3622510E+03  1.6471305E-03
  1.3624884E+03  1.6627615E-03
  1.3627258E+03  1.6769452E-03
  1.3629632E+03  1.6899259E-03
  1.3634380E+03  1.7130124E-03
  1.3639129E+03  1.7331405E-03
  1.3648625E+03  1.7671416E-03
  1.3658122E+03  1.7951739E-03
  1.3677115E+03  1.8383043E-03
  1.3696108E+03  1.8673610E-03
  1.3734095E+03  1.8916611E-03
  1.3772081E+03  1.8855986E-03
  1.3810068E+03  1.8661172E-03
  1.3848054E+03  1.8448121E-03
  1.3886041E+03  1.8273839E-03
  1.3924027E+03  1.8154501E-03
  1.3962014E+03  1.8084086E-03
  1.4000000E+03  1.8047271E-03
  1.4062500E+03  1.8016378E-03
  1.4125000E+03  1.7976465E-03
  1.4187500E+03  1.7905481E-03
  1.4250000E+03  1.7807644E-03
  1.4312500E+03  1.7698204E-03
  1.4375000E+03  1.7591279E-03
  1.4500000E+03  1.7408413E-03
  1.4625000E+03  1.7251475E-03
  1.4750000E+03  1.7085473E-03
  1.4875000E+03  1.6900852E-03
  1.5000000E+03  1.6711122E-03
  1.5125000E+03  1.6529921E-03
  1.5250000E+03  1.6359085E-03
  1.5500000E+03  1.6020190E-03
  1.5625000E+03  1.5844632E-03
  1.5750000E+03  1.5668133E-03
  1.5875000E+03  1.5495093E-03
  1.6000000E+03  1.5326645E-03
  1.7000000E+03  1.4045217E-03
  1.8000000E+03  1.2884749E-03
  1.9000000E+03  1.1842007E-03
  2.0000000E+03  1.0904297E-03
  2.1000000E+03  1.0060570E-03
  2.2000000E+03  9.2986635E-04
  2.3000000E+03  8.6112128E-04
  2.4000000E+03  7.9879301E-04
  2.5000000E+03  7.4219289E-04
  2.6000000E+03  6.9076229E-04
  2.7000000E+03  6.4392386E-04
  2.8000000E+03  6.0116667E-04
  2.9000000E+03  5.6206448E-04
  3.0000000E+03  5.2624649E-04
  3.1000000E+03  4.9338395E-04
  3.2000000E+03  4.6318383E-04
  3.4000000E+03  4.0975653E-04
  3.6000000E+03  3.6420667E-04
  3.8000000E+03  3.2514136E-04
  4.0000000E+03  2.9144990E-04
  4.2000000E+03  2.6224035E-04
  4.4000000E+03  2.3679131E-04
  4.6000000E+03  2.1451587E-04
  4.8000000E+03  1.9493406E-04
  5.0000000E+03  1.7765056E-04
  5.2500000E+03  1.5878497E-04
  5.5000000E+03  1.4247925E-04
  5.7500000E+03  1.2831146E-04
  6.0000000E+03  1.1594198E-04
  6.5000000E+03  9.5544378E-05
  6.7500000E+03  8.7101307E-05
  7.0000000E+03  7.9610007E-05
  7.2500000E+03  7.2940605E-05
  7.5000000E+03  6.6983991E-05
  8.0000000E+03  5.6853960E-05
  8.5000000E+03  4.8634990E-05
  9.0000000E+03  4.1899270E-05
  9.5000000E+03  3.6328867E-05
  1.0000000E+04  3.1684057E-05
  1.0500000E+04  2.7781769E-05
  1.1000000E+04  2.4480567E-05
  1.1500000E+04  2.1670037E-05
  1.2000000E+04  1.9263132E-05
  1.2500000E+04  1.7190627E-05
  1.3000000E+04  1.5397004E-05
  1.3500000E+04  1.3837399E-05
  1.4000000E+04  1.2475300E-05
  1.4500000E+04  1.1280793E-05
  1.5000000E+04  1.0229210E-05
  1.5500000E+04  9.3000942E-06
  1.6000000E+04  8.4763812E-06
  1.6500000E+04  7.7437651E-06
  1.7000000E+04  7.0901927E-06
  1.8000000E+04  5.9809035E-06
  1.9000000E+04  5.0837300E-06
  2.0000000E+04  4.3511302E-06
  2.1000000E+04  3.7476937E-06
  2.2000000E+04  3.2466918E-06
  2.3000000E+04  2.8277034E-06
  2.4000000E+04  2.4749515E-06
  2.5000000E+04  2.1761242E-06
  2.6000000E+04  1.9215237E-06
  2.7000000E+04  1.7034446E-06
  2.8000000E+04  1.5157166E-06
  2.9000000E+04  1.3533623E-06
  3.0000000E+04  1.2123384E-06
  3.1000000E+04  1.0893393E-06
  3.2000000E+04  9.8164689E-07
  3.3000000E+04  8.8701306E-07
  3.4000000E+04  8.0356821E-07
  3.5000000E+04  7.2975015E-07
  3.6000000E+04  6.6424725E-07
  3.8000000E+04  5.5393072E-07
  4.0000000E+04  4.6562883E-07
  4.2000000E+04  3.9425127E-07
  4.4000000E+04  3.3603665E-07
  4.6000000E+04  2.8816809E-07
  4.8000000E+04  2.4851061E-07
  5.0000000E+04  2.1542779E-07
  5.2500000E+04  1.8141690E-07
  5.5000000E+04  1.5383345E-07
  5.7500000E+04  1.3127343E-07
  5.8750000E+04  1.2153573E-07
  6.0000000E+04  1.1267842E-07
  6.2500000E+04  9.7241617E-08
  6.5000000E+04  8.4341577E-08
  6.7500000E+04  7.3495006E-08
  7.0000000E+04  6.4322744E-08
  7.2500000E+04  5.6524850E-08
  7.5000000E+04  4.9862215E-08
  7.7500000E+04  4.4142861E-08
  8.0000000E+04  3.9211610E-08
  8.2500000E+04  3.4942222E-08
  8.5000000E+04  3.1231400E-08
  8.7500000E+04  2.7994147E-08
  9.0000000E+04  2.5160151E-08
  9.2500000E+04  2.2670954E-08
  9.5000000E+04  2.0477725E-08
  9.7500000E+04  1.8539497E-08
  1.0000000E+05  1.6821750E-08
  1.0250000E+05  1.5295274E-08
  1.0500000E+05  1.3935264E-08
  1.1000000E+05  1.1633114E-08
  1.1500000E+05  9.7799452E-09
  1.2000000E+05  8.2754839E-09
  1.2500000E+05  7.0445344E-09
  1.3000000E+05  6.0300741E-09
  1.3500000E+05  5.1884140E-09
  1.4000000E+05  4.4857603E-09
  1.4500000E+05  3.8957423E-09
  1.5000000E+05  3.3976113E-09
  1.5500000E+05  2.9749156E-09
  1.6000000E+05  2.6145159E-09
  1.6500000E+05  2.3058477E-09
  1.7000000E+05  2.0403638E-09
  1.7500000E+05  1.8111077E-09
  1.8000000E+05  1.6123855E-09
  1.8500000E+05  1.4395120E-09
  1.9000000E+05  1.2886129E-09
  1.9500000E+05  1.1564687E-09
  2.0000000E+05  1.0403920E-09
  2.0500000E+05  9.3812972E-10
  2.1000000E+05  8.4778555E-10
  2.2000000E+05  6.9668573E-10
  2.3000000E+05  5.7695562E-10
  2.4000000E+05  4.8120806E-10
  2.5000000E+05  4.0398993E-10
  2.6000000E+05  3.4122756E-10
  2.7000000E+05  2.8984461E-10
  2.8000000E+05  2.4749443E-10
  2.9000000E+05  2.1237005E-10
  3.0000000E+05  1.8306789E-10
  3.1000000E+05  1.5848881E-10
  3.2000000E+05  1.3776543E-10
  3.3000000E+05  1.2020839E-10
  3.4000000E+05  1.0526615E-10
  3.5000000E+05  9.2494617E-11
  3.6000000E+05  8.1534050E-11
  3.7000000E+05  7.2091422E-11
  3.8000000E+05  6.3926817E-11
  3.9000000E+05  5.6842797E-11
  4.0000000E+05  5.0676095E-11
  4.1000000E+05  4.5291090E-11
  4.2000000E+05  4.0574640E-11
  4.3000000E+05  3.6431966E-11
  4.4000000E+05  3.2783354E-11
  4.5000000E+05  2.9561501E-11
  4.6000000E+05  2.6709391E-11
  4.7000000E+05  2.4178553E-11
  4.8000000E+05  2.1927652E-11
  5.0000000E+05  1.8129201E-11
  5.1250000E+05  1.6150837E-11
  5.2500000E+05  1.4423304E-11
  5.3750000E+05  1.2910421E-11
  5.5000000E+05  1.1581843E-11
  5.7500000E+05  9.3793824E-12
  5.8750000E+05  8.4656137E-12
  6.0000000E+05  7.6551512E-12
  6.2500000E+05  6.2929131E-12
  6.5000000E+05  5.2075548E-12
  6.7500000E+05  4.3360245E-12
  7.0000000E+05  3.6311098E-12
  7.2500000E+05  3.0571041E-12
  7.5000000E+05  2.5867499E-12
  7.7500000E+05  2.1990574E-12
  8.0000000E+05  1.8777345E-12
  8.2500000E+05  1.6100389E-12
  8.5000000E+05  1.3859314E-12
  8.7500000E+05  1.1974503E-12
  9.0000000E+05  1.0382420E-12
  9.2500000E+05  9.0320562E-13
  9.5000000E+05  7.8822355E-13
  9.7500000E+05  6.8995391E-13
  1.0000000E+06  6.0567140E-13
  1.0250000E+06  5.3314269E-13
  1.0500000E+06  4.7052886E-13
  1.0750000E+06  4.1630923E-13
  1.1000000E+06  3.6922117E-13
  1.1250000E+06  3.2821217E-13
  1.1500000E+06  2.9240165E-13
  1.1750000E+06  2.6105015E-13
  1.2000000E+06  2.3353465E-13
  1.2250000E+06  2.0932848E-13
  1.2500000E+06  1.8798505E-13
  1.2750000E+06  1.6912450E-13
  1.3000000E+06  1.5242277E-13
  1.3250000E+06  1.3760261E-13
  1.3500000E+06  1.2442619E-13
  1.4000000E+06  1.0221456E-13
  1.4500000E+06  8.4465071E-14
  1.5000000E+06  7.0185345E-14
  1.5500000E+06  5.8624174E-14
  1.6000000E+06  4.9208134E-14
  1.6500000E+06  4.1496078E-14
  1.7000000E+06  3.5146120E-14
  1.7500000E+06  2.9891461E-14
  1.8000000E+06  2.5522558E-14
  1.8500000E+06  2.1873773E-14
  1.9000000E+06  1.8813391E-14
  1.9500000E+06  1.6236092E-14
  2.0000000E+06  1.4057218E-14
  2.0500000E+06  1.2208375E-14
  2.1000000E+06  1.0634041E-14
  2.1500000E+06  9.2889349E-15
  2.2000000E+06  8.1359716E-15
  2.2500000E+06  7.1446506E-15
  2.3000000E+06  6.2897843E-15
  2.3500000E+06  5.5504923E-15
  2.4000000E+06  4.9094009E-15
  2.4500000E+06  4.3520036E-15
  2.5000000E+06  3.8661463E-15
  2.5500000E+06  3.4416131E-15
  2.6000000E+06  3.0697909E-15
  2.6500000E+06  2.7433957E-15
  2.7000000E+06  2.4562499E-15
  2.7500000E+06  2.2030994E-15
  2.8000000E+06  1.9794637E-15
  2.8500000E+06  1.7815116E-15
  2.9000000E+06  1.6059588E-15
  3.0000000E+06  1.3111515E-15
  3.1000000E+06  1.0768108E-15
  3.2000000E+06  8.8929869E-16
  3.3000000E+06  7.3832120E-16
  3.4000000E+06  6.1604277E-16
  3.5000000E+06  5.1645148E-16
  3.6000000E+06  4.3489399E-16
  3.7000000E+06  3.6775713E-16
  3.8000000E+06  3.1221997E-16
  3.9000000E+06  2.6606839E-16
  4.0000000E+06  2.2756830E-16
  4.1000000E+06  1.9533764E-16
  4.2000000E+06  1.6826140E-16
  
  
#  61   8  M4  EION =  1.057000000E+03 eV   277
#  S(0) = 4.937260E+00
  5.2850000E+00  0.0000000E+00
  5.2850000E+02  0.0000000E+00
  5.2850000E+02  6.7253049E-04
  1.0570000E+03  6.7253049E-04
  1.0570000E+03  2.9232610E-04
  1.0570107E+03  2.9232610E-04
  1.0570779E+03  3.0120770E-04
  1.0571450E+03  3.1037058E-04
  1.0572122E+03  3.1981655E-04
  1.0572794E+03  3.2954733E-04
  1.0574137E+03  3.4987039E-04
  1.0575480E+03  3.7135337E-04
  1.0578167E+03  4.1785097E-04
  1.0580854E+03  4.6913723E-04
  1.0586228E+03  5.8639357E-04
  1.0591601E+03  7.2356664E-04
  1.0602349E+03  1.0574104E-03
  1.0607722E+03  1.2526499E-03
  1.0613096E+03  1.4648220E-03
  1.0623843E+03  1.9305080E-03
  1.0634591E+03  2.4307522E-03
  1.0645338E+03  2.9375087E-03
  1.0656085E+03  3.4241528E-03
  1.0666833E+03  3.8703955E-03
  1.0677580E+03  4.2646424E-03
  1.0699075E+03  4.8898598E-03
  1.0720569E+03  5.3311999E-03
  1.0742064E+03  5.6466625E-03
  1.0763559E+03  5.8838002E-03
  1.0785053E+03  6.0720665E-03
  1.0828043E+03  6.3546158E-03
  1.0914021E+03  6.6292978E-03
  1.0957011E+03  6.6454005E-03
  1.1000000E+03  6.6104218E-03
  1.1062500E+03  6.5185457E-03
  1.1125000E+03  6.4215748E-03
  1.1187500E+03  6.3371785E-03
  1.1250000E+03  6.2628374E-03
  1.1375000E+03  6.1132794E-03
  1.1437500E+03  6.0313807E-03
  1.1500000E+03  5.9468990E-03
  1.1625000E+03  5.7839997E-03
  1.1750000E+03  5.6386037E-03
  1.1875000E+03  5.5043644E-03
  1.2000000E+03  5.3717365E-03
  1.2125000E+03  5.2396149E-03
  1.2250000E+03  5.1116701E-03
  1.2375000E+03  4.9912000E-03
  1.2500000E+03  4.8769809E-03
  1.2750000E+03  4.6584734E-03
  1.3000000E+03  4.4481690E-03
  1.3250000E+03  4.2516613E-03
  1.3500000E+03  4.0678552E-03
  1.3750000E+03  3.8918677E-03
  1.4000000E+03  3.7244701E-03
  1.4500000E+03  3.4178062E-03
  1.5000000E+03  3.1409036E-03
  1.6000000E+03  2.6665822E-03
  1.7000000E+03  2.2782436E-03
  1.8000000E+03  1.9585258E-03
  1.9000000E+03  1.6930668E-03
  2.0000000E+03  1.4714298E-03
  2.1000000E+03  1.2849123E-03
  2.2000000E+03  1.1272193E-03
  2.3000000E+03  9.9321703E-04
  2.4000000E+03  8.7872412E-04
  2.5000000E+03  7.8040850E-04
  2.6000000E+03  6.9560021E-04
  2.7000000E+03  6.2212748E-04
  2.8000000E+03  5.5821190E-04
  2.9000000E+03  5.0238993E-04
  3.0000000E+03  4.5345222E-04
  3.1000000E+03  4.1039537E-04
  3.2000000E+03  3.7238317E-04
  3.4000000E+03  3.0880397E-04
  3.6000000E+03  2.5833673E-04
  3.8000000E+03  2.1783815E-04
  4.0000000E+03  1.8501603E-04
  4.2000000E+03  1.5817484E-04
  4.4000000E+03  1.3604432E-04
  4.6000000E+03  1.1766058E-04
  4.8000000E+03  1.0228369E-04
  5.0000000E+03  8.9339644E-05
  5.2500000E+03  7.5905043E-05
  5.5000000E+03  6.4899278E-05
  5.7500000E+03  5.5813247E-05
  6.0000000E+03  4.8258663E-05
  6.5000000E+03  3.6610774E-05
  6.7500000E+03  3.2100709E-05
  7.0000000E+03  2.8260496E-05
  7.2500000E+03  2.4974381E-05
  7.5000000E+03  2.2149257E-05
  7.7500000E+03  1.9709764E-05
  8.0000000E+03  1.7594537E-05
  8.2500000E+03  1.5753300E-05
  8.5000000E+03  1.4144641E-05
  9.0000000E+03  1.1493654E-05
  9.5000000E+03  9.4300379E-06
  1.0000000E+04  7.8047862E-06
  1.0500000E+04  6.5111477E-06
  1.1000000E+04  5.4714819E-06
  1.1500000E+04  4.6285238E-06
  1.2000000E+04  3.9395000E-06
  1.2500000E+04  3.3720858E-06
  1.3000000E+04  2.9015874E-06
  1.3500000E+04  2.5089523E-06
  1.4000000E+04  2.1793453E-06
  1.4500000E+04  1.9011143E-06
  1.5000000E+04  1.6650341E-06
  1.5500000E+04  1.4637478E-06
  1.6000000E+04  1.2913457E-06
  1.6500000E+04  1.1430501E-06
  1.7000000E+04  1.0149753E-06
  1.8000000E+04  8.0733672E-07
  1.9000000E+04  6.4912317E-07
  2.0000000E+04  5.2703010E-07
  2.1000000E+04  4.3172034E-07
  2.2000000E+04  3.5653350E-07
  2.3000000E+04  2.9664818E-07
  2.4000000E+04  2.4852643E-07
  2.5000000E+04  2.0954034E-07
  2.6000000E+04  1.7771584E-07
  2.7000000E+04  1.5155404E-07
  2.8000000E+04  1.2990616E-07
  2.9000000E+04  1.1188372E-07
  3.0000000E+04  9.6793589E-08
  3.1000000E+04  8.4090882E-08
  3.2000000E+04  7.3344062E-08
  3.3000000E+04  6.4208965E-08
  3.4000000E+04  5.6409278E-08
  3.5000000E+04  4.9721777E-08
  3.6000000E+04  4.3965092E-08
  3.8000000E+04  3.4677980E-08
  4.0000000E+04  2.7649854E-08
  4.2000000E+04  2.2263912E-08
  4.4000000E+04  1.8088977E-08
  4.6000000E+04  1.4818734E-08
  4.8000000E+04  1.2232428E-08
  5.0000000E+04  1.0168823E-08
  5.2500000E+04  8.1457670E-09
  5.5000000E+04  6.5863381E-09
  5.7500000E+04  5.3712184E-09
  5.8750000E+04  4.8650520E-09
  6.0000000E+04  4.4149276E-09
  6.2500000E+04  3.6554060E-09
  6.5000000E+04  3.0470303E-09
  6.7500000E+04  2.5558747E-09
  7.0000000E+04  2.1564430E-09
  7.2500000E+04  1.8293817E-09
  7.5000000E+04  1.5598646E-09
  7.7500000E+04  1.3364364E-09
  8.0000000E+04  1.1501739E-09
  8.2500000E+04  9.9407282E-10
  8.5000000E+04  8.6259712E-10
  8.7500000E+04  7.5134129E-10
  9.0000000E+04  6.5677732E-10
  9.2500000E+04  5.7606285E-10
  9.5000000E+04  5.0689480E-10
  9.7500000E+04  4.4739703E-10
  1.0000000E+05  3.9603358E-10
  1.0250000E+05  3.5154078E-10
  1.0500000E+05  3.1287396E-10
  1.1000000E+05  2.4969278E-10
  1.1500000E+05  2.0112845E-10
  1.2000000E+05  1.6339944E-10
  1.2500000E+05  1.3379916E-10
  1.3000000E+05  1.1036498E-10
  1.3500000E+05  9.1655993E-11
  1.4000000E+05  7.6602292E-11
  1.4500000E+05  6.4401172E-11
  1.5000000E+05  5.4444502E-11
  1.5500000E+05  4.6267364E-11
  1.6000000E+05  3.9511280E-11
  1.6500000E+05  3.3897664E-11
  1.7000000E+05  2.9208411E-11
  1.7500000E+05  2.5271560E-11
  1.8000000E+05  2.1950608E-11
  1.8500000E+05  1.9136537E-11
  1.9000000E+05  1.6741756E-11
  1.9500000E+05  1.4695495E-11
  2.0000000E+05  1.2940260E-11
  2.0500000E+05  1.1429107E-11
  2.1000000E+05  1.0123519E-11
  2.2000000E+05  8.0075163E-12
  2.3000000E+05  6.3978495E-12
  2.4000000E+05  5.1592031E-12
  2.5000000E+05  4.1959317E-12
  2.6000000E+05  3.4394700E-12
  2.7000000E+05  2.8400289E-12
  2.8000000E+05  2.3610168E-12
  2.9000000E+05  1.9752385E-12
  3.0000000E+05  1.6622759E-12
  3.1000000E+05  1.4066497E-12
  3.2000000E+05  1.1965163E-12
  3.3000000E+05  1.0227388E-12
  3.4000000E+05  8.7821358E-13
  3.5000000E+05  7.5737500E-13
  3.6000000E+05  6.5583124E-13
  3.7000000E+05  5.7009463E-13
  3.8000000E+05  4.9737808E-13
  3.9000000E+05  4.3544069E-13
  4.0000000E+05  3.8246990E-13
  4.1000000E+05  3.3699245E-13
  4.2000000E+05  2.9780483E-13
  4.3000000E+05  2.6391902E-13
  4.4000000E+05  2.3451997E-13
  4.6000000E+05  1.8659409E-13
  4.8000000E+05  1.4986447E-13
  5.0000000E+05  1.2140666E-13
  5.1250000E+05  1.0686800E-13
  5.2500000E+05  9.4347412E-14
  5.3750000E+05  8.3527166E-14
  5.5000000E+05  7.4145303E-14
  5.7500000E+05  5.8865403E-14
  5.8750000E+05  5.2636205E-14
  6.0000000E+05  4.7170914E-14
  6.2500000E+05  3.8123227E-14
  6.5000000E+05  3.1053511E-14
  6.7500000E+05  2.5478648E-14
  7.0000000E+05  2.1045289E-14
  7.2500000E+05  1.7492012E-14
  7.5000000E+05  1.4623322E-14
  7.7500000E+05  1.2291572E-14
  8.0000000E+05  1.0384242E-14
  8.2500000E+05  8.8148177E-15
  8.5000000E+05  7.5162381E-15
  8.7500000E+05  6.4361230E-15
  9.0000000E+05  5.5332675E-15
  9.2500000E+05  4.7750493E-15
  9.5000000E+05  4.1354797E-15
  9.7500000E+05  3.5937330E-15
  1.0000000E+06  3.1330308E-15
  1.0250000E+06  2.7397771E-15
  1.0500000E+06  2.4028965E-15
  1.0750000E+06  2.1133242E-15
  1.1000000E+06  1.8636064E-15
  1.1250000E+06  1.6475874E-15
  1.1500000E+06  1.4601633E-15
  1.2000000E+06  1.1548045E-15
  1.2500000E+06  9.2119682E-16
  1.3000000E+06  7.4071403E-16
  1.3500000E+06  6.0000114E-16
  1.4000000E+06  4.8936552E-16
  1.4500000E+06  4.0169365E-16
  1.5000000E+06  3.3170906E-16
  1.5500000E+06  2.7545965E-16
  1.6000000E+06  2.2995818E-16
  1.6500000E+06  1.9292783E-16
  1.7000000E+06  1.6261959E-16
  1.7500000E+06  1.3768002E-16
  1.8000000E+06  1.1705465E-16
  1.8500000E+06  9.9915725E-17
  1.9000000E+06  8.5609350E-17
  1.9500000E+06  7.3615822E-17
  2.0000000E+06  6.3519600E-17
  2.0500000E+06  5.4986993E-17
  2.1000000E+06  4.7748733E-17
  2.1500000E+06  4.1586473E-17
  2.2000000E+06  3.6322450E-17
  2.2500000E+06  3.1811299E-17
  2.3000000E+06  2.7933437E-17
  2.3500000E+06  2.4590101E-17
  2.4000000E+06  2.1699410E-17
  2.4500000E+06  1.9193200E-17
  2.5000000E+06  1.7014491E-17
  2.6000000E+06  1.3456424E-17
  2.7000000E+06  1.0727621E-17
  2.8000000E+06  8.6158963E-18
  2.9000000E+06  6.9682084E-18
  3.0000000E+06  5.6726526E-18
  3.1000000E+06  4.6465239E-18
  3.2000000E+06  3.8280178E-18
  3.3000000E+06  3.1707364E-18
  3.4000000E+06  2.6396062E-18
  3.5000000E+06  2.2079993E-18
  3.6000000E+06  1.8555869E-18
  3.7000000E+06  1.5665122E-18
  
  
#  61   9  M5  EION =  1.032000000E+03 eV   278
#  S(0) = 8.435783E+00
  5.1600000E+00  0.0000000E+00
  5.1600000E+02  0.0000000E+00
  5.1600000E+02  3.0518135E-03
  1.0320000E+03  3.0518135E-03
  1.0320000E+03  4.3089298E-04
  1.0320104E+03  4.3089298E-04
  1.0321229E+03  4.5562710E-04
  1.0322353E+03  4.8160777E-04
  1.0323477E+03  5.0884672E-04
  1.0324602E+03  5.3735553E-04
  1.0326850E+03  5.9822665E-04
  1.0329099E+03  6.6430469E-04
  1.0333596E+03  8.1236791E-04
  1.0338094E+03  9.8198988E-04
  1.0347089E+03  1.3863418E-03
  1.0351586E+03  1.6204131E-03
  1.0356083E+03  1.8746173E-03
  1.0365078E+03  2.4373016E-03
  1.0374073E+03  3.0576985E-03
  1.0392063E+03  4.3782461E-03
  1.0401057E+03  5.0278183E-03
  1.0410052E+03  5.6410076E-03
  1.0419047E+03  6.2030794E-03
  1.0428042E+03  6.7060977E-03
  1.0446031E+03  7.5317000E-03
  1.0464021E+03  8.1467211E-03
  1.0482010E+03  8.6049276E-03
  1.0500000E+03  8.9561665E-03
  1.0531250E+03  9.4115369E-03
  1.0562500E+03  9.7484462E-03
  1.0593750E+03  1.0000681E-02
  1.0625000E+03  1.0175910E-02
  1.0750000E+03  1.0251213E-02
  1.0812500E+03  1.0099685E-02
  1.0875000E+03  9.9403133E-03
  1.0937500E+03  9.8011119E-03
  1.0968750E+03  9.7384933E-03
  1.1000000E+03  9.6784479E-03
  1.1125000E+03  9.4348182E-03
  1.1187500E+03  9.3028013E-03
  1.1250000E+03  9.1673409E-03
  1.1375000E+03  8.9062075E-03
  1.1437500E+03  8.7863384E-03
  1.1500000E+03  8.6730112E-03
  1.1625000E+03  8.4583100E-03
  1.1750000E+03  8.2470351E-03
  1.1875000E+03  8.0370012E-03
  1.2000000E+03  7.8341568E-03
  1.2250000E+03  7.4620815E-03
  1.2500000E+03  7.1166347E-03
  1.2750000E+03  6.7855537E-03
  1.3000000E+03  6.4764239E-03
  1.3500000E+03  5.9123698E-03
  1.4000000E+03  5.4049640E-03
  1.4500000E+03  4.9524070E-03
  1.5000000E+03  4.5437928E-03
  1.6000000E+03  3.8476698E-03
  1.7000000E+03  3.2804456E-03
  1.8000000E+03  2.8137038E-03
  1.9000000E+03  2.4279432E-03
  2.0000000E+03  2.1060768E-03
  2.1000000E+03  1.8360705E-03
  2.2000000E+03  1.6083582E-03
  2.3000000E+03  1.4151046E-03
  2.4000000E+03  1.2502242E-03
  2.5000000E+03  1.1088733E-03
  2.6000000E+03  9.8713819E-04
  2.7000000E+03  8.8182917E-04
  2.8000000E+03  7.9034035E-04
  2.9000000E+03  7.1053493E-04
  3.0000000E+03  6.4065218E-04
  3.1000000E+03  5.7923490E-04
  3.2000000E+03  5.2507050E-04
  3.4000000E+03  4.3460924E-04
  3.6000000E+03  3.6294112E-04
  3.8000000E+03  3.0553334E-04
  4.0000000E+03  2.5908680E-04
  4.2000000E+03  2.2116538E-04
  4.4000000E+03  1.8994617E-04
  4.6000000E+03  1.6404925E-04
  4.8000000E+03  1.4241804E-04
  5.0000000E+03  1.2423364E-04
  5.2500000E+03  1.0538753E-04
  5.5000000E+03  8.9973126E-05
  5.7500000E+03  7.7266277E-05
  6.0000000E+03  6.6715562E-05
  6.5000000E+03  5.0479680E-05
  6.7500000E+03  4.4205834E-05
  7.0000000E+03  3.8870429E-05
  7.2500000E+03  3.4310265E-05
  7.5000000E+03  3.0394297E-05
  8.0000000E+03  2.4091059E-05
  8.5000000E+03  1.9326859E-05
  9.0000000E+03  1.5673310E-05
  9.5000000E+03  1.2834732E-05
  1.0000000E+04  1.0603239E-05
  1.0500000E+04  8.8301738E-06
  1.1000000E+04  7.4076050E-06
  1.1500000E+04  6.2560596E-06
  1.2000000E+04  5.3162728E-06
  1.2500000E+04  4.5435226E-06
  1.3000000E+04  3.9036958E-06
  1.3500000E+04  3.3705114E-06
  1.4000000E+04  2.9235326E-06
  1.4500000E+04  2.5467287E-06
  1.5000000E+04  2.2274265E-06
  1.5500000E+04  1.9555303E-06
  1.6000000E+04  1.7229402E-06
  1.6500000E+04  1.5231164E-06
  1.7000000E+04  1.3507461E-06
  1.8000000E+04  1.0717706E-06
  1.9000000E+04  8.5968217E-07
  2.0000000E+04  6.9637240E-07
  2.1000000E+04  5.6915805E-07
  2.2000000E+04  4.6900965E-07
  2.3000000E+04  3.8940248E-07
  2.4000000E+04  3.2555743E-07
  2.5000000E+04  2.7393130E-07
  2.6000000E+04  2.3186638E-07
  2.7000000E+04  1.9734848E-07
  2.8000000E+04  1.6883651E-07
  2.9000000E+04  1.4514019E-07
  3.0000000E+04  1.2533257E-07
  3.1000000E+04  1.0868612E-07
  3.2000000E+04  9.4625484E-08
  3.3000000E+04  8.2692437E-08
  3.4000000E+04  7.2519629E-08
  3.5000000E+04  6.3810738E-08
  3.6000000E+04  5.6325368E-08
  3.8000000E+04  4.4275692E-08
  4.0000000E+04  3.5183599E-08
  4.2000000E+04  2.8236017E-08
  4.4000000E+04  2.2865822E-08
  4.6000000E+04  1.8671114E-08
  4.8000000E+04  1.5362880E-08
  5.0000000E+04  1.2730487E-08
  5.2500000E+04  1.0157623E-08
  5.5000000E+04  8.1810436E-09
  5.7500000E+04  6.6459792E-09
  5.8750000E+04  6.0081435E-09
  6.0000000E+04  5.4418531E-09
  6.2500000E+04  4.4885922E-09
  6.5000000E+04  3.7274795E-09
  6.7500000E+04  3.1149680E-09
  7.0000000E+04  2.6184110E-09
  7.2500000E+04  2.2130877E-09
  7.5000000E+04  1.8801099E-09
  7.7500000E+04  1.6049188E-09
  8.0000000E+04  1.3761991E-09
  8.2500000E+04  1.1850923E-09
  8.5000000E+04  1.0246139E-09
  8.7500000E+04  8.8921871E-10
  9.0000000E+04  7.7447586E-10
  9.2500000E+04  6.7682446E-10
  9.5000000E+04  5.9338624E-10
  1.0000000E+05  4.6022104E-10
  1.0500000E+05  3.6090847E-10
  1.1000000E+05  2.8589094E-10
  1.1500000E+05  2.2856311E-10
  1.2000000E+05  1.8428531E-10
  1.2500000E+05  1.4975126E-10
  1.3000000E+05  1.2257328E-10
  1.3500000E+05  1.0100532E-10
  1.4000000E+05  8.3756273E-11
  1.4500000E+05  6.9861395E-11
  1.5000000E+05  5.8592666E-11
  1.5500000E+05  4.9395736E-11
  1.6000000E+05  4.1844929E-11
  1.6500000E+05  3.5610827E-11
  1.7000000E+05  3.0436594E-11
  1.7500000E+05  2.6120529E-11
  1.8000000E+05  2.2503230E-11
  1.8500000E+05  1.9457962E-11
  1.9000000E+05  1.6883355E-11
  1.9500000E+05  1.4697848E-11
  2.0000000E+05  1.2835482E-11
  2.0500000E+05  1.1242659E-11
  2.1000000E+05  9.8756086E-12
  2.2000000E+05  7.6814993E-12
  2.3000000E+05  6.0346286E-12
  2.4000000E+05  4.7843266E-12
  2.5000000E+05  3.8251119E-12
  2.6000000E+05  3.0820863E-12
  2.7000000E+05  2.5013695E-12
  2.8000000E+05  2.0437393E-12
  2.9000000E+05  1.6803233E-12
  3.0000000E+05  1.3896463E-12
  3.1000000E+05  1.1555823E-12
  3.2000000E+05  9.6591387E-13
  3.3000000E+05  8.1130760E-13
  3.4000000E+05  6.8457721E-13
  3.5000000E+05  5.8014859E-13
  3.6000000E+05  4.9366818E-13
  3.7000000E+05  4.2171335E-13
  3.8000000E+05  3.6157664E-13
  3.9000000E+05  3.1110367E-13
  4.0000000E+05  2.6857058E-13
  4.1000000E+05  2.3259071E-13
  4.2000000E+05  2.0204296E-13
  4.3000000E+05  1.7601661E-13
  4.4000000E+05  1.5376844E-13
  4.6000000E+05  1.1827774E-13
  4.8000000E+05  9.1870914E-14
  5.0000000E+05  7.2004995E-14
  5.1250000E+05  6.2098627E-14
  5.2500000E+05  5.3721596E-14
  5.3750000E+05  4.6612556E-14
  5.5000000E+05  4.0559018E-14
  5.6250000E+05  3.5387471E-14
  5.7500000E+05  3.0955636E-14
  5.8750000E+05  2.7146363E-14
  6.0000000E+05  2.3862819E-14
  6.2500000E+05  1.8564939E-14
  6.5000000E+05  1.4566413E-14
  6.6250000E+05  1.2941357E-14
  6.7500000E+05  1.1519418E-14
  7.0000000E+05  9.1767379E-15
  7.2500000E+05  7.3605855E-15
  7.5000000E+05  5.9416949E-15
  7.7500000E+05  4.8251226E-15
  8.0000000E+05  3.9404739E-15
  8.2500000E+05  3.2350950E-15
  8.5000000E+05  2.6692752E-15
  8.7500000E+05  2.2128339E-15
  9.0000000E+05  1.8426592E-15
  9.2500000E+05  1.5409275E-15
  9.5000000E+05  1.2938039E-15
  9.7500000E+05  1.0904848E-15
  1.0000000E+06  9.2248255E-16
  1.0250000E+06  7.8309042E-16
  1.0500000E+06  6.6698133E-16
  1.0750000E+06  5.6990277E-16
  1.1000000E+06  4.8844378E-16
  1.1250000E+06  4.1985590E-16
  1.1500000E+06  3.6191483E-16
  1.1750000E+06  3.1281290E-16
  1.2000000E+06  2.7107526E-16
  1.2250000E+06  2.3549410E-16
  1.2500000E+06  2.0507631E-16
  1.3000000E+06  1.5659388E-16
  1.3500000E+06  1.2061231E-16
  1.4000000E+06  9.3651733E-17
  1.4500000E+06  7.3269082E-17
  1.5000000E+06  5.7730017E-17
  1.5500000E+06  4.5790373E-17
  1.6000000E+06  3.6548659E-17
  1.6500000E+06  2.9345468E-17
  1.7000000E+06  2.3694296E-17
  1.7500000E+06  1.9233324E-17
  1.8000000E+06  1.5691254E-17
  1.8500000E+06  1.2863147E-17
  1.9000000E+06  1.0593115E-17
  1.9500000E+06  8.7617604E-18
  2.0000000E+06  7.2771330E-18
  2.0500000E+06  6.0680200E-18
  2.1000000E+06  5.0789485E-18
  2.1500000E+06  4.2664887E-18
  2.2000000E+06  3.5964573E-18
  2.2500000E+06  3.0417827E-18
  2.3000000E+06  2.5809242E-18
  2.3500000E+06  2.1966661E-18
  2.4000000E+06  1.8751843E-18
  2.4500000E+06  1.6053315E-18
  2.5000000E+06  1.3780939E-18
  2.5500000E+06  1.1861548E-18
  2.6000000E+06  1.0235526E-18
  2.6500000E+06  8.8541183E-19
  2.7000000E+06  7.6773394E-19
  2.8000000E+06  5.8116822E-19
  2.9000000E+06  4.4374938E-19
  3.0000000E+06  3.4158158E-19
  3.1000000E+06  2.6494768E-19
  3.2000000E+06  2.0698379E-19
  3.3000000E+06  1.6279540E-19
  3.4000000E+06  1.2886282E-19
  3.5000000E+06  1.0263894E-19
  3.6000000E+06  8.2248674E-20
  3.7000000E+06  6.6299446E-20
  
  
#  61  10  N1  EION =  3.350000000E+02 eV   277
#  S(0) = 8.122319E-01
  3.2996117E+00  0.0000000E+00
  3.2996117E+02  0.0000000E+00
  3.2996117E+02  1.1407780E-03
  3.3500000E+02  1.1407780E-03
  3.3500336E+02  1.1407780E-03
  3.3525319E+02  1.1350861E-03
  3.3550303E+02  1.1296056E-03
  3.3575286E+02  1.1243273E-03
  3.3600269E+02  1.1192429E-03
  3.3650235E+02  1.1096251E-03
  3.3700202E+02  1.1006960E-03
  3.3800135E+02  1.0847167E-03
  3.3900067E+02  1.0709814E-03
  3.4000000E+02  1.0592277E-03
  3.4250000E+02  1.0370893E-03
  3.4500000E+02  1.0230946E-03
  3.4750000E+02  1.0149295E-03
  3.5000000E+02  1.0107251E-03
  3.5500000E+02  1.0085291E-03
  3.5750000E+02  1.0084712E-03
  3.6000000E+02  1.0081780E-03
  3.6250000E+02  1.0072418E-03
  3.6500000E+02  1.0054458E-03
  3.6750000E+02  1.0027220E-03
  3.7000000E+02  9.9911630E-04
  3.7500000E+02  9.8978022E-04
  3.8000000E+02  9.7873304E-04
  3.8500000E+02  9.6722844E-04
  3.9000000E+02  9.5612317E-04
  3.9500000E+02  9.4581323E-04
  4.0000000E+02  9.3633387E-04
  4.1000000E+02  9.1897522E-04
  4.1500000E+02  9.1053838E-04
  4.2000000E+02  9.0197397E-04
  4.2500000E+02  8.9317634E-04
  4.3000000E+02  8.8414882E-04
  4.4000000E+02  8.6565355E-04
  4.5000000E+02  8.4726470E-04
  4.6000000E+02  8.2959769E-04
  4.7000000E+02  8.1278293E-04
  4.8000000E+02  7.9662547E-04
  4.9000000E+02  7.8078351E-04
  5.0000000E+02  7.6507129E-04
  5.1250000E+02  7.4556308E-04
  5.2500000E+02  7.2644368E-04
  5.5000000E+02  6.9027346E-04
  5.6250000E+02  6.7329620E-04
  5.7500000E+02  6.5686291E-04
  5.8750000E+02  6.4085607E-04
  6.0000000E+02  6.2525257E-04
  6.2500000E+02  5.9532282E-04
  6.5000000E+02  5.6746331E-04
  6.6250000E+02  5.5428035E-04
  6.7500000E+02  5.4151846E-04
  7.0000000E+02  5.1712762E-04
  7.2500000E+02  4.9414241E-04
  7.5000000E+02  4.7255326E-04
  7.7500000E+02  4.5238599E-04
  8.0000000E+02  4.3347924E-04
  8.2500000E+02  4.1563002E-04
  8.5000000E+02  3.9877758E-04
  9.0000000E+02  3.6801371E-04
  9.5000000E+02  3.4063001E-04
  1.0000000E+03  3.1609112E-04
  1.0500000E+03  2.9411588E-04
  1.1000000E+03  2.7432613E-04
  1.1500000E+03  2.5641987E-04
  1.2000000E+03  2.4020676E-04
  1.2500000E+03  2.2549058E-04
  1.3000000E+03  2.1207411E-04
  1.3500000E+03  1.9980284E-04
  1.4000000E+03  1.8855783E-04
  1.4500000E+03  1.7823341E-04
  1.5000000E+03  1.6873312E-04
  1.6000000E+03  1.5187466E-04
  1.7000000E+03  1.3741563E-04
  1.8000000E+03  1.2491916E-04
  1.9000000E+03  1.1404729E-04
  2.0000000E+03  1.0453145E-04
  2.1000000E+03  9.6155869E-05
  2.2000000E+03  8.8745559E-05
  2.3000000E+03  8.2157666E-05
  2.4000000E+03  7.6274773E-05
  2.5000000E+03  7.0999683E-05
  2.6000000E+03  6.6251399E-05
  2.7000000E+03  6.1961991E-05
  2.8000000E+03  5.8074147E-05
  2.9000000E+03  5.4539228E-05
  3.0000000E+03  5.1315755E-05
  3.1000000E+03  4.8368169E-05
  3.2000000E+03  4.5665834E-05
  3.4000000E+03  4.0894429E-05
  3.6000000E+03  3.6828255E-05
  3.8000000E+03  3.3334718E-05
  4.0000000E+03  3.0311126E-05
  4.2000000E+03  2.7676904E-05
  4.4000000E+03  2.5367948E-05
  4.6000000E+03  2.3332752E-05
  4.8000000E+03  2.1529628E-05
  5.0000000E+03  1.9924513E-05
  5.2500000E+03  1.8154373E-05
  5.5000000E+03  1.6605790E-05
  5.7500000E+03  1.5243280E-05
  6.0000000E+03  1.4038189E-05
  6.5000000E+03  1.2011033E-05
  6.7500000E+03  1.1153958E-05
  7.0000000E+03  1.0382737E-05
  7.2500000E+03  9.6863095E-06
  7.5000000E+03  9.0553488E-06
  7.7500000E+03  8.4819445E-06
  8.0000000E+03  7.9593478E-06
  8.2500000E+03  7.4817734E-06
  8.5000000E+03  7.0442384E-06
  9.0000000E+03  6.2726030E-06
  9.5000000E+03  5.6162279E-06
  1.0000000E+04  5.0535077E-06
  1.0500000E+04  4.5676623E-06
  1.1000000E+04  4.1454991E-06
  1.1500000E+04  3.7765255E-06
  1.2000000E+04  3.4523130E-06
  1.2500000E+04  3.1660287E-06
  1.3000000E+04  2.9120850E-06
  1.3500000E+04  2.6858779E-06
  1.4000000E+04  2.4835886E-06
  1.4500000E+04  2.3020267E-06
  1.5000000E+04  2.1385113E-06
  1.5500000E+04  1.9907780E-06
  1.6000000E+04  1.8569030E-06
  1.6500000E+04  1.7352429E-06
  1.7000000E+04  1.6243891E-06
  1.8000000E+04  1.4304116E-06
  1.9000000E+04  1.2670792E-06
  2.0000000E+04  1.1284047E-06
  2.1000000E+04  1.0097811E-06
  2.2000000E+04  9.0761910E-07
  2.3000000E+04  8.1909019E-07
  2.4000000E+04  7.4194201E-07
  2.5000000E+04  6.7436321E-07
  2.6000000E+04  6.1488506E-07
  2.7000000E+04  5.6230626E-07
  2.8000000E+04  5.1563675E-07
  2.9000000E+04  4.7405519E-07
  3.0000000E+04  4.3687567E-07
  3.1000000E+04  4.0352194E-07
  3.2000000E+04  3.7350734E-07
  3.3000000E+04  3.4641869E-07
  3.4000000E+04  3.2190346E-07
  3.5000000E+04  2.9965948E-07
  3.6000000E+04  2.7942654E-07
  3.8000000E+04  2.4412432E-07
  4.0000000E+04  2.1452980E-07
  4.2000000E+04  1.8952498E-07
  4.4000000E+04  1.6824707E-07
  4.6000000E+04  1.5002254E-07
  4.8000000E+04  1.3431996E-07
  5.0000000E+04  1.2071604E-07
  5.2500000E+04  1.0615048E-07
  5.5000000E+04  9.3810625E-08
  5.7500000E+04  8.3286990E-08
  5.8750000E+04  7.8602873E-08
  6.0000000E+04  7.4257693E-08
  6.2500000E+04  6.6467159E-08
  6.5000000E+04  5.9710668E-08
  6.7500000E+04  5.3822861E-08
  7.0000000E+04  4.8669151E-08
  7.2500000E+04  4.4139215E-08
  7.5000000E+04  4.0142042E-08
  7.7500000E+04  3.6602096E-08
  8.0000000E+04  3.3456340E-08
  8.2500000E+04  3.0651874E-08
  8.5000000E+04  2.8144075E-08
  8.7500000E+04  2.5895118E-08
  9.0000000E+04  2.3872800E-08
  9.2500000E+04  2.2049591E-08
  9.5000000E+04  2.0401864E-08
  9.7500000E+04  1.8909262E-08
  1.0000000E+05  1.7554192E-08
  1.0250000E+05  1.6321390E-08
  1.0500000E+05  1.5197568E-08
  1.1000000E+05  1.3231893E-08
  1.1500000E+05  1.1580445E-08
  1.2000000E+05  1.0183766E-08
  1.2500000E+05  8.9953189E-09
  1.3000000E+05  7.9783483E-09
  1.3500000E+05  7.1035516E-09
  1.4000000E+05  6.3473808E-09
  1.4500000E+05  5.6907734E-09
  1.5000000E+05  5.1181895E-09
  1.5500000E+05  4.6168805E-09
  1.6000000E+05  4.1763288E-09
  1.6500000E+05  3.7878044E-09
  1.7000000E+05  3.4440203E-09
  1.7500000E+05  3.1388648E-09
  1.8000000E+05  2.8671876E-09
  1.8500000E+05  2.6246293E-09
  1.9000000E+05  2.4074849E-09
  1.9500000E+05  2.2125930E-09
  2.0000000E+05  2.0372472E-09
  2.0500000E+05  1.8791208E-09
  2.1000000E+05  1.7362060E-09
  2.1500000E+05  1.6067650E-09
  2.2000000E+05  1.4892891E-09
  2.2500000E+05  1.3824645E-09
  2.3000000E+05  1.2851439E-09
  2.4000000E+05  1.1151181E-09
  2.5000000E+05  9.7254611E-10
  2.6000000E+05  8.5224322E-10
  2.7000000E+05  7.5013751E-10
  2.8000000E+05  6.6300367E-10
  2.9000000E+05  5.8826670E-10
  3.0000000E+05  5.2385626E-10
  3.1000000E+05  4.6809658E-10
  3.2000000E+05  4.1962308E-10
  3.3000000E+05  3.7731695E-10
  3.4000000E+05  3.4025546E-10
  3.5000000E+05  3.0767333E-10
  3.6000000E+05  2.7893265E-10
  3.7000000E+05  2.5349944E-10
  3.8000000E+05  2.3092472E-10
  3.9000000E+05  2.1082931E-10
  4.0000000E+05  1.9289167E-10
  4.1000000E+05  1.7683806E-10
  4.2000000E+05  1.6243459E-10
  4.3000000E+05  1.4948071E-10
  4.4000000E+05  1.3780384E-10
  4.5000000E+05  1.2725503E-10
  4.6000000E+05  1.1770527E-10
  4.7000000E+05  1.0904253E-10
  4.8000000E+05  1.0116919E-10
  5.0000000E+05  8.7460174E-11
  5.1250000E+05  8.0071345E-11
  5.2500000E+05  7.3452954E-11
  5.3750000E+05  6.7509986E-11
  5.5000000E+05  6.2160860E-11
  5.7500000E+05  5.2972557E-11
  5.8750000E+05  4.9020046E-11
  6.0000000E+05  4.5432031E-11
  6.1250000E+05  4.2168650E-11
  6.2500000E+05  3.9195056E-11
  6.3750000E+05  3.6480712E-11
  6.5000000E+05  3.3998790E-11
  6.7500000E+05  2.9640483E-11
  7.0000000E+05  2.5962202E-11
  7.2500000E+05  2.2839789E-11
  7.5000000E+05  2.0174875E-11
  7.7500000E+05  1.7888907E-11
  8.0000000E+05  1.5918667E-11
  8.2500000E+05  1.4212964E-11
  8.5000000E+05  1.2730083E-11
  8.7500000E+05  1.1435832E-11
  9.0000000E+05  1.0302018E-11
  9.2500000E+05  9.3052690E-12
  9.5000000E+05  8.4261072E-12
  9.7500000E+05  7.6482203E-12
  1.0000000E+06  6.9578809E-12
  1.0250000E+06  6.3434926E-12
  1.0500000E+06  5.7952199E-12
  1.0750000E+06  5.3046876E-12
  1.1000000E+06  4.8647378E-12
  1.1250000E+06  4.4692312E-12
  1.1500000E+06  4.1128829E-12
  1.1750000E+06  3.7911293E-12
  1.2000000E+06  3.5000168E-12
  1.2250000E+06  3.2361092E-12
  1.2500000E+06  2.9964109E-12
  1.3000000E+06  2.5794996E-12
  1.3500000E+06  2.2319835E-12
  1.4000000E+06  1.9404841E-12
  1.4500000E+06  1.6945657E-12
  1.5000000E+06  1.4859881E-12
  1.5500000E+06  1.3081804E-12
  1.6000000E+06  1.1558357E-12
  1.6500000E+06  1.0246823E-12
  1.7000000E+06  9.1127007E-13
  1.7500000E+06  8.1283433E-13
  1.8000000E+06  7.2715837E-13
  1.8500000E+06  6.5238662E-13
  
  
#  61  11  N2  EION =  2.610000000E+02 eV   287
#  S(0) = 8.903315E-01
  2.5532364E+00  0.0000000E+00
  2.5532364E+02  0.0000000E+00
  2.5532364E+02  8.5544466E-04
  2.6100000E+02  8.5544466E-04
  2.6100273E+02  8.5544466E-04
  2.6195259E+02  8.5216929E-04
  2.6290246E+02  8.4941242E-04
  2.6385232E+02  8.4751439E-04
  2.6480219E+02  8.4646278E-04
  2.6670191E+02  8.4632459E-04
  2.6860164E+02  8.4773523E-04
  2.7050137E+02  8.4966643E-04
  2.7240109E+02  8.5145954E-04
  2.7430082E+02  8.5275880E-04
  2.7620055E+02  8.5341873E-04
  2.8000000E+02  8.5284395E-04
  2.8500000E+02  8.4928905E-04
  2.9000000E+02  8.4442922E-04
  2.9500000E+02  8.3981041E-04
  3.0000000E+02  8.3615647E-04
  3.1000000E+02  8.3158651E-04
  3.1500000E+02  8.2998029E-04
  3.2000000E+02  8.2840347E-04
  3.3000000E+02  8.2481696E-04
  3.3500000E+02  8.2277905E-04
  3.4000000E+02  8.2062911E-04
  3.5000000E+02  8.1611590E-04
  3.6000000E+02  8.1133449E-04
  3.7000000E+02  8.0613085E-04
  3.8000000E+02  8.0037839E-04
  3.9000000E+02  7.9411387E-04
  4.0000000E+02  7.8746957E-04
  4.2000000E+02  7.7339815E-04
  4.4000000E+02  7.5820452E-04
  4.6000000E+02  7.4176156E-04
  4.8000000E+02  7.2453997E-04
  5.0000000E+02  7.0709219E-04
  5.2500000E+02  6.8507728E-04
  5.5000000E+02  6.6275120E-04
  5.7500000E+02  6.4051258E-04
  6.0000000E+02  6.1876558E-04
  6.5000000E+02  5.7688747E-04
  6.7500000E+02  5.5673288E-04
  7.0000000E+02  5.3730864E-04
  7.2500000E+02  5.1867937E-04
  7.5000000E+02  5.0074071E-04
  7.7500000E+02  4.8344162E-04
  8.0000000E+02  4.6683128E-04
  8.2500000E+02  4.5093974E-04
  8.5000000E+02  4.3573114E-04
  9.0000000E+02  4.0716371E-04
  9.5000000E+02  3.8093847E-04
  1.0000000E+03  3.5693093E-04
  1.0500000E+03  3.3488168E-04
  1.1000000E+03  3.1460036E-04
  1.1500000E+03  2.9596515E-04
  1.2000000E+03  2.7882333E-04
  1.2500000E+03  2.6301269E-04
  1.3000000E+03  2.4840222E-04
  1.3500000E+03  2.3488608E-04
  1.4000000E+03  2.2236768E-04
  1.4500000E+03  2.1075823E-04
  1.5000000E+03  1.9997723E-04
  1.6000000E+03  1.8061344E-04
  1.7000000E+03  1.6376924E-04
  1.8000000E+03  1.4903880E-04
  1.9000000E+03  1.3609408E-04
  2.0000000E+03  1.2466695E-04
  2.1000000E+03  1.1453635E-04
  2.2000000E+03  1.0551891E-04
  2.3000000E+03  9.7461829E-05
  2.4000000E+03  9.0237084E-05
  2.5000000E+03  8.3736924E-05
  2.6000000E+03  7.7870183E-05
  2.7000000E+03  7.2559364E-05
  2.8000000E+03  6.7738288E-05
  2.9000000E+03  6.3350171E-05
  3.0000000E+03  5.9346111E-05
  3.1000000E+03  5.5683817E-05
  3.2000000E+03  5.2326557E-05
  3.4000000E+03  4.6403206E-05
  3.6000000E+03  4.1365083E-05
  3.8000000E+03  3.7049050E-05
  4.0000000E+03  3.3327282E-05
  4.2000000E+03  3.0098573E-05
  4.4000000E+03  2.7282009E-05
  4.6000000E+03  2.4812310E-05
  4.8000000E+03  2.2636510E-05
  5.0000000E+03  2.0711337E-05
  5.2500000E+03  1.8603516E-05
  5.5000000E+03  1.6775034E-05
  5.7500000E+03  1.5180264E-05
  6.0000000E+03  1.3782420E-05
  6.5000000E+03  1.1463333E-05
  6.7500000E+03  1.0497300E-05
  7.0000000E+03  9.6366556E-06
  7.2500000E+03  8.8672862E-06
  7.5000000E+03  8.1773184E-06
  7.7500000E+03  7.5567088E-06
  8.0000000E+03  6.9969136E-06
  8.2500000E+03  6.4906338E-06
  8.5000000E+03  6.0316088E-06
  8.7500000E+03  5.6144424E-06
  9.0000000E+03  5.2344650E-06
  9.2500000E+03  4.8876227E-06
  9.5000000E+03  4.5703838E-06
  1.0000000E+04  4.0127442E-06
  1.0500000E+04  3.5410857E-06
  1.1000000E+04  3.1395013E-06
  1.1500000E+04  2.7954921E-06
  1.2000000E+04  2.4991420E-06
  1.2500000E+04  2.2425154E-06
  1.3000000E+04  2.0192095E-06
  1.3500000E+04  1.8240181E-06
  1.4000000E+04  1.6526805E-06
  1.4500000E+04  1.5016863E-06
  1.5000000E+04  1.3681252E-06
  1.5500000E+04  1.2495715E-06
  1.6000000E+04  1.1439927E-06
  1.6500000E+04  1.0496767E-06
  1.7000000E+04  9.6517457E-07
  1.7500000E+04  8.8925487E-07
  1.8000000E+04  8.2086651E-07
  1.8500000E+04  7.5910857E-07
  1.9000000E+04  7.0320593E-07
  1.9500000E+04  6.5248926E-07
  2.0000000E+04  6.0637862E-07
  2.0500000E+04  5.6436992E-07
  2.1000000E+04  5.2602356E-07
  2.2000000E+04  4.5882648E-07
  2.3000000E+04  4.0223803E-07
  2.4000000E+04  3.5427640E-07
  2.5000000E+04  3.1338479E-07
  2.6000000E+04  2.7832925E-07
  2.7000000E+04  2.4812349E-07
  2.8000000E+04  2.2197270E-07
  2.9000000E+04  1.9923182E-07
  3.0000000E+04  1.7937376E-07
  3.1000000E+04  1.6196517E-07
  3.2000000E+04  1.4664765E-07
  3.3000000E+04  1.3312309E-07
  3.4000000E+04  1.2114237E-07
  3.5000000E+04  1.1049623E-07
  3.6000000E+04  1.0100809E-07
  3.7000000E+04  9.2528284E-08
  3.8000000E+04  8.4929457E-08
  3.9000000E+04  7.8102828E-08
  4.0000000E+04  7.1955122E-08
  4.1000000E+04  6.6406071E-08
  4.2000000E+04  6.1386371E-08
  4.3000000E+04  5.6835983E-08
  4.4000000E+04  5.2702740E-08
  4.6000000E+04  4.5511577E-08
  4.8000000E+04  3.9513169E-08
  5.0000000E+04  3.4476210E-08
  5.1250000E+04  3.1734531E-08
  5.2500000E+04  2.9261243E-08
  5.3750000E+04  2.7025245E-08
  5.5000000E+04  2.4999584E-08
  5.7500000E+04  2.1488569E-08
  5.8750000E+04  1.9964946E-08
  6.0000000E+04  1.8574318E-08
  6.2500000E+04  1.6138685E-08
  6.5000000E+04  1.4090038E-08
  6.7500000E+04  1.2356646E-08
  7.0000000E+04  1.0881880E-08
  7.2500000E+04  9.6206689E-09
  7.5000000E+04  8.5368779E-09
  7.7500000E+04  7.6013276E-09
  8.0000000E+04  6.7903017E-09
  8.2500000E+04  6.0844047E-09
  8.5000000E+04  5.4676837E-09
  8.7500000E+04  4.9269458E-09
  9.0000000E+04  4.4512252E-09
  9.2500000E+04  4.0313625E-09
  9.5000000E+04  3.6596710E-09
  9.7500000E+04  3.3296715E-09
  1.0000000E+05  3.0358804E-09
  1.0250000E+05  2.7736377E-09
  1.0500000E+05  2.5389690E-09
  1.0750000E+05  2.3284720E-09
  1.1000000E+05  2.1392245E-09
  1.1250000E+05  1.9687086E-09
  1.1500000E+05  1.8147480E-09
  1.1750000E+05  1.6754555E-09
  1.2000000E+05  1.5491901E-09
  1.2250000E+05  1.4345209E-09
  1.2500000E+05  1.3301969E-09
  1.3000000E+05  1.1483316E-09
  1.3500000E+05  9.9631354E-10
  1.4000000E+05  8.6847197E-10
  1.4500000E+05  7.6035331E-10
  1.5000000E+05  6.6843112E-10
  1.5500000E+05  5.8989133E-10
  1.6000000E+05  5.2247278E-10
  1.6500000E+05  4.6434672E-10
  1.7000000E+05  4.1402479E-10
  1.7500000E+05  3.7028866E-10
  1.8000000E+05  3.3213565E-10
  1.8500000E+05  2.9873625E-10
  1.9000000E+05  2.6940077E-10
  1.9500000E+05  2.4355304E-10
  2.0000000E+05  2.2070969E-10
  2.0500000E+05  2.0046348E-10
  2.1000000E+05  1.8246989E-10
  2.1500000E+05  1.6643635E-10
  2.2000000E+05  1.5211351E-10
  2.2500000E+05  1.3928815E-10
  2.3000000E+05  1.2777728E-10
  2.3500000E+05  1.1742341E-10
  2.4000000E+05  1.0809050E-10
  2.4500000E+05  9.9660744E-11
  2.5000000E+05  9.2031835E-11
  2.5500000E+05  8.5114672E-11
  2.6000000E+05  7.8831457E-11
  2.6500000E+05  7.3114097E-11
  2.7000000E+05  6.7902843E-11
  2.8000000E+05  5.8794703E-11
  2.9000000E+05  5.1156620E-11
  3.0000000E+05  4.4714132E-11
  3.1000000E+05  3.9250518E-11
  3.2000000E+05  3.4593349E-11
  3.3000000E+05  3.0604461E-11
  3.4000000E+05  2.7172446E-11
  3.5000000E+05  2.4206902E-11
  3.6000000E+05  2.1634034E-11
  3.7000000E+05  1.9393268E-11
  3.8000000E+05  1.7434629E-11
  3.9000000E+05  1.5716670E-11
  4.0000000E+05  1.4204854E-11
  4.1000000E+05  1.2870266E-11
  4.2000000E+05  1.1688603E-11
  4.3000000E+05  1.0639355E-11
  4.4000000E+05  9.7051457E-12
  4.5000000E+05  8.8711910E-12
  4.6000000E+05  8.1248723E-12
  4.7000000E+05  7.4553827E-12
  4.8000000E+05  6.8534365E-12
  5.0000000E+05  5.8212381E-12
  5.1250000E+05  5.2739178E-12
  5.2500000E+05  4.7894456E-12
  5.3750000E+05  4.3593593E-12
  5.5000000E+05  3.9764961E-12
  5.7500000E+05  3.3289859E-12
  5.8750000E+05  3.0547037E-12
  6.0000000E+05  2.8081067E-12
  6.1250000E+05  2.5859079E-12
  6.2500000E+05  2.3852665E-12
  6.3750000E+05  2.2037193E-12
  6.5000000E+05  2.0391254E-12
  6.6250000E+05  1.8896189E-12
  6.7500000E+05  1.7535694E-12
  6.8750000E+05  1.6295485E-12
  7.0000000E+05  1.5163012E-12
  7.2500000E+05  1.3178369E-12
  7.5000000E+05  1.1507953E-12
  7.7500000E+05  1.0093849E-12
  8.0000000E+05  8.8902337E-13
  8.2500000E+05  7.8605767E-13
  8.5000000E+05  6.9755420E-13
  8.7500000E+05  6.2114126E-13
  9.0000000E+05  5.5488870E-13
  9.2500000E+05  4.9721640E-13
  9.5000000E+05  4.4682404E-13
  9.7500000E+05  4.0263583E-13
  1.0000000E+06  3.6375712E-13
  1.0250000E+06  3.2944030E-13
  1.0500000E+06  2.9905788E-13
  1.0750000E+06  2.7208092E-13
  1.1000000E+06  2.4806170E-13
  1.1250000E+06  2.2661976E-13
  1.1500000E+06  2.0743056E-13
  1.1750000E+06  1.9021629E-13
  1.2000000E+06  1.7473833E-13
  1.2250000E+06  1.6079104E-13
  1.2500000E+06  1.4819672E-13
  1.2750000E+06  1.3680138E-13
  1.3000000E+06  1.2647109E-13
  1.3250000E+06  1.1708903E-13
  1.3500000E+06  1.0855304E-13
  1.4000000E+06  9.3671697E-14
  1.4500000E+06  8.1230404E-14
  1.5000000E+06  7.0764131E-14
  1.5500000E+06  6.1908429E-14
  1.6000000E+06  5.4377230E-14
  1.6500000E+06  4.7944799E-14
  1.7000000E+06  4.2428344E-14
  
  
#  61  12  N3  EION =  2.400000000E+02 eV   290
#  S(0) = 2.160151E+00
  2.3025966E+00  0.0000000E+00
  2.3025966E+02  0.0000000E+00
  2.3025966E+02  2.8499227E-03
  2.4000000E+02  2.8499227E-03
  2.4000272E+02  2.8499227E-03
  2.4025265E+02  2.8527037E-03
  2.4050259E+02  2.8548562E-03
  2.4075252E+02  2.8565615E-03
  2.4100245E+02  2.8579563E-03
  2.4150231E+02  2.8602003E-03
  2.4200218E+02  2.8621381E-03
  2.4300190E+02  2.8661357E-03
  2.4400163E+02  2.8708617E-03
  2.4600109E+02  2.8819406E-03
  2.4800054E+02  2.8925685E-03
  2.4900027E+02  2.8968634E-03
  2.5000000E+02  2.9001978E-03
  2.5250000E+02  2.9038035E-03
  2.5500000E+02  2.9008387E-03
  2.5750000E+02  2.8925400E-03
  2.6000000E+02  2.8805406E-03
  2.6500000E+02  2.8513197E-03
  2.7000000E+02  2.8218616E-03
  2.7500000E+02  2.7960847E-03
  2.8000000E+02  2.7744764E-03
  2.8500000E+02  2.7557390E-03
  2.9000000E+02  2.7381512E-03
  2.9500000E+02  2.7203909E-03
  3.0000000E+02  2.7018021E-03
  3.1000000E+02  2.6621566E-03
  3.1500000E+02  2.6416945E-03
  3.2000000E+02  2.6212154E-03
  3.3000000E+02  2.5806832E-03
  3.4000000E+02  2.5404697E-03
  3.6000000E+02  2.4580524E-03
  3.7000000E+02  2.4157341E-03
  3.8000000E+02  2.3734374E-03
  3.9000000E+02  2.3316026E-03
  4.0000000E+02  2.2903438E-03
  4.2000000E+02  2.2087598E-03
  4.4000000E+02  2.1277758E-03
  4.6000000E+02  2.0484874E-03
  4.8000000E+02  1.9722265E-03
  5.0000000E+02  1.8989541E-03
  5.2500000E+02  1.8106934E-03
  5.5000000E+02  1.7264086E-03
  5.7500000E+02  1.6468297E-03
  6.0000000E+02  1.5718468E-03
  6.5000000E+02  1.4336397E-03
  6.7500000E+02  1.3702299E-03
  7.0000000E+02  1.3106618E-03
  7.2500000E+02  1.2544686E-03
  7.5000000E+02  1.2013032E-03
  8.0000000E+02  1.1037404E-03
  8.5000000E+02  1.0168077E-03
  9.0000000E+02  9.3892149E-04
  9.5000000E+02  8.6910938E-04
  1.0000000E+03  8.0635315E-04
  1.0500000E+03  7.4967570E-04
  1.1000000E+03  6.9840916E-04
  1.1500000E+03  6.5197249E-04
  1.2000000E+03  6.0976518E-04
  1.2500000E+03  5.7127108E-04
  1.3000000E+03  5.3608614E-04
  1.3500000E+03  5.0386582E-04
  1.4000000E+03  4.7430183E-04
  1.4500000E+03  4.4711993E-04
  1.5000000E+03  4.2207857E-04
  1.6000000E+03  3.7758406E-04
  1.7000000E+03  3.3938981E-04
  1.8000000E+03  3.0638711E-04
  1.9000000E+03  2.7769936E-04
  2.0000000E+03  2.5262506E-04
  2.1000000E+03  2.3059712E-04
  2.2000000E+03  2.1115354E-04
  2.3000000E+03  1.9391541E-04
  2.4000000E+03  1.7856983E-04
  2.5000000E+03  1.6485677E-04
  2.6000000E+03  1.5255877E-04
  2.7000000E+03  1.4149294E-04
  2.8000000E+03  1.3150463E-04
  2.9000000E+03  1.2246235E-04
  3.0000000E+03  1.1425379E-04
  3.1000000E+03  1.0678259E-04
  3.2000000E+03  9.9965681E-05
  3.4000000E+03  8.8016788E-05
  3.6000000E+03  7.7937453E-05
  3.8000000E+03  6.9368730E-05
  4.0000000E+03  6.2032522E-05
  4.2000000E+03  5.5710885E-05
  4.4000000E+03  5.0230949E-05
  4.6000000E+03  4.5454419E-05
  4.8000000E+03  4.1270007E-05
  5.0000000E+03  3.7587430E-05
  5.2500000E+03  3.3578412E-05
  5.5000000E+03  3.0121573E-05
  5.7500000E+03  2.7123710E-05
  6.0000000E+03  2.4510230E-05
  6.5000000E+03  2.0206634E-05
  6.7500000E+03  1.8427031E-05
  7.0000000E+03  1.6848705E-05
  7.2500000E+03  1.5443855E-05
  7.5000000E+03  1.4189218E-05
  7.7500000E+03  1.3065211E-05
  8.0000000E+03  1.2055253E-05
  8.2500000E+03  1.1145246E-05
  8.5000000E+03  1.0323147E-05
  9.0000000E+03  8.9027515E-06
  9.5000000E+03  7.7272085E-06
  1.0000000E+04  6.7461907E-06
  1.0500000E+04  5.9212932E-06
  1.1000000E+04  5.2228586E-06
  1.1500000E+04  4.6277309E-06
  1.2000000E+04  4.1176481E-06
  1.2500000E+04  3.6780789E-06
  1.3000000E+04  3.2973619E-06
  1.3500000E+04  2.9660649E-06
  1.4000000E+04  2.6765065E-06
  1.4500000E+04  2.4223875E-06
  1.5000000E+04  2.1985091E-06
  1.5500000E+04  2.0005573E-06
  1.6000000E+04  1.8249325E-06
  1.6500000E+04  1.6686144E-06
  1.7000000E+04  1.5290572E-06
  1.7500000E+04  1.4041053E-06
  1.8000000E+04  1.2919255E-06
  1.8500000E+04  1.1909521E-06
  1.9000000E+04  1.0998423E-06
  2.0000000E+04  9.4274979E-07
  2.1000000E+04  8.1315284E-07
  2.2000000E+04  7.0539009E-07
  2.3000000E+04  6.1513241E-07
  2.4000000E+04  5.3903312E-07
  2.5000000E+04  4.7447719E-07
  2.6000000E+04  4.1940260E-07
  2.7000000E+04  3.7216921E-07
  2.8000000E+04  3.3146158E-07
  2.9000000E+04  2.9621699E-07
  3.0000000E+04  2.6557100E-07
  3.1000000E+04  2.3881591E-07
  3.2000000E+04  2.1536887E-07
  3.3000000E+04  1.9474703E-07
  3.4000000E+04  1.7654846E-07
  3.5000000E+04  1.6043687E-07
  3.6000000E+04  1.4612952E-07
  3.7000000E+04  1.3338763E-07
  3.8000000E+04  1.2200874E-07
  3.9000000E+04  1.1182053E-07
  4.0000000E+04  1.0267570E-07
  4.1000000E+04  9.4447947E-08
  4.2000000E+04  8.7028526E-08
  4.3000000E+04  8.0323553E-08
  4.4000000E+04  7.4251690E-08
  4.6000000E+04  6.3733721E-08
  4.8000000E+04  5.5010596E-08
  5.0000000E+04  4.7726226E-08
  5.1250000E+04  4.3778794E-08
  5.2500000E+04  4.0229510E-08
  5.3750000E+04  3.7031114E-08
  5.5000000E+04  3.4142780E-08
  5.7500000E+04  2.9159416E-08
  5.8750000E+04  2.7006839E-08
  6.0000000E+04  2.5047978E-08
  6.2500000E+04  2.1631808E-08
  6.5000000E+04  1.8774660E-08
  6.7500000E+04  1.6370456E-08
  7.0000000E+04  1.4335888E-08
  7.2500000E+04  1.2604989E-08
  7.5000000E+04  1.1125120E-08
  7.7500000E+04  9.8539839E-09
  8.0000000E+04  8.7573629E-09
  8.2500000E+04  7.8073983E-09
  8.5000000E+04  6.9812788E-09
  8.7500000E+04  6.2602214E-09
  9.0000000E+04  5.6286788E-09
  9.2500000E+04  5.0737174E-09
  9.5000000E+04  4.5845275E-09
  9.7500000E+04  4.1520338E-09
  1.0000000E+05  3.7685841E-09
  1.0250000E+05  3.4277003E-09
  1.0500000E+05  3.1238776E-09
  1.0750000E+05  2.8524215E-09
  1.1000000E+05  2.6093145E-09
  1.1250000E+05  2.3911070E-09
  1.1500000E+05  2.1948277E-09
  1.1750000E+05  2.0179087E-09
  1.2000000E+05  1.8581249E-09
  1.2250000E+05  1.7135423E-09
  1.2500000E+05  1.5824754E-09
  1.3000000E+05  1.3551819E-09
  1.3500000E+05  1.1665091E-09
  1.4000000E+05  1.0089217E-09
  1.4500000E+05  8.7653601E-10
  1.5000000E+05  7.6471979E-10
  1.5500000E+05  6.6979818E-10
  1.6000000E+05  5.8883491E-10
  1.6500000E+05  5.1946805E-10
  1.7000000E+05  4.5978569E-10
  1.7500000E+05  4.0823100E-10
  1.8000000E+05  3.6352908E-10
  1.8500000E+05  3.2463043E-10
  1.9000000E+05  2.9066681E-10
  1.9500000E+05  2.6091653E-10
  2.0000000E+05  2.3477695E-10
  2.0500000E+05  2.1174265E-10
  2.1000000E+05  1.9138813E-10
  2.1500000E+05  1.7335372E-10
  2.2000000E+05  1.5733431E-10
  2.2500000E+05  1.4307011E-10
  2.3000000E+05  1.3033917E-10
  2.3500000E+05  1.1895127E-10
  2.4000000E+05  1.0874289E-10
  2.4500000E+05  9.9573013E-11
  2.5000000E+05  9.1319680E-11
  2.6000000E+05  7.7153461E-11
  2.7000000E+05  6.5552142E-11
  2.8000000E+05  5.5987534E-11
  2.9000000E+05  4.8052695E-11
  3.0000000E+05  4.1431413E-11
  3.1000000E+05  3.5875993E-11
  3.2000000E+05  3.1190932E-11
  3.3000000E+05  2.7220814E-11
  3.4000000E+05  2.3841256E-11
  3.5000000E+05  2.0952079E-11
  3.6000000E+05  1.8472113E-11
  3.7000000E+05  1.6335222E-11
  3.8000000E+05  1.4487244E-11
  3.9000000E+05  1.2883593E-11
  4.0000000E+05  1.1487389E-11
  4.1000000E+05  1.0267989E-11
  4.2000000E+05  9.1998253E-12
  4.3000000E+05  8.2614759E-12
  4.4000000E+05  7.4349230E-12
  4.5000000E+05  6.7049529E-12
  4.6000000E+05  6.0586748E-12
  4.7000000E+05  5.4851287E-12
  4.8000000E+05  4.9749652E-12
  5.0000000E+05  4.1139171E-12
  5.1250000E+05  3.6653779E-12
  5.2500000E+05  3.2736587E-12
  5.3750000E+05  2.9305697E-12
  5.5000000E+05  2.6292415E-12
  5.7500000E+05  2.1296311E-12
  5.8750000E+05  1.9223180E-12
  6.0000000E+05  1.7384257E-12
  6.1250000E+05  1.5749445E-12
  6.2500000E+05  1.4292972E-12
  6.3750000E+05  1.2992704E-12
  6.5000000E+05  1.1829583E-12
  6.6250000E+05  1.0787152E-12
  6.7500000E+05  9.8511688E-13
  6.8750000E+05  9.0092708E-13
  7.0000000E+05  8.2507062E-13
  7.2500000E+05  6.9472638E-13
  7.5000000E+05  5.8790525E-13
  7.7500000E+05  4.9984750E-13
  8.0000000E+05  4.2685684E-13
  8.2500000E+05  3.6604120E-13
  8.5000000E+05  3.1512208E-13
  8.7500000E+05  2.7229247E-13
  9.0000000E+05  2.3611054E-13
  9.2500000E+05  2.0541882E-13
  9.5000000E+05  1.7928267E-13
  9.7500000E+05  1.5694345E-13
  1.0000000E+06  1.3778228E-13
  1.0250000E+06  1.2129197E-13
  1.0500000E+06  1.0705484E-13
  1.0750000E+06  9.4725476E-14
  1.1000000E+06  8.4017025E-14
  1.1250000E+06  7.4690306E-14
  1.1500000E+06  6.6545166E-14
  1.1750000E+06  5.9413560E-14
  1.2000000E+06  5.3153913E-14
  1.2250000E+06  4.7646555E-14
  1.2500000E+06  4.2790121E-14
  1.2750000E+06  3.8498492E-14
  1.3000000E+06  3.4698130E-14
  1.3250000E+06  3.1326060E-14
  1.3500000E+06  2.8328220E-14
  1.3750000E+06  2.5658073E-14
  1.4000000E+06  2.3275298E-14
  1.4250000E+06  2.1144904E-14
  1.4500000E+06  1.9236663E-14
  1.4750000E+06  1.7524396E-14
  1.5000000E+06  1.5985376E-14
  1.5250000E+06  1.4599826E-14
  1.5500000E+06  1.3350539E-14
  1.6000000E+06  1.1203791E-14
  1.6500000E+06  9.4474559E-15
  1.7000000E+06  8.0045622E-15
  
  
#  61  13  N4  EION =  1.310000000E+02 eV   295
#  S(0) = 3.723578E+00
  6.5500000E-01  0.0000000E+00
  6.5500000E+01  0.0000000E+00
  6.5500000E+01  1.7556283E-02
  1.3100000E+02  1.7556283E-02
  1.3100000E+02  3.3316036E-03
  1.3100272E+02  3.3316036E-03
  1.3117769E+02  3.3428657E-03
  1.3135265E+02  3.3565107E-03
  1.3152762E+02  3.3724915E-03
  1.3170259E+02  3.3907596E-03
  1.3205252E+02  3.4339559E-03
  1.3240245E+02  3.4856720E-03
  1.3310231E+02  3.6127107E-03
  1.3380218E+02  3.7673387E-03
  1.3520190E+02  4.1354478E-03
  1.3660163E+02  4.5318791E-03
  1.3730150E+02  4.7201235E-03
  1.3800136E+02  4.8914949E-03
  1.3870122E+02  5.0399152E-03
  1.3940109E+02  5.1611048E-03
  1.4080082E+02  5.3142891E-03
  1.4220054E+02  5.3527153E-03
  1.4360027E+02  5.2963107E-03
  1.4500000E+02  5.1711921E-03
  1.4625000E+02  5.0211665E-03
  1.4750000E+02  4.8492932E-03
  1.4875000E+02  4.6655544E-03
  1.5000000E+02  4.4768254E-03
  1.5125000E+02  4.2876886E-03
  1.5250000E+02  4.1010460E-03
  1.5500000E+02  3.7419520E-03
  1.5750000E+02  3.4073984E-03
  1.6000000E+02  3.1005863E-03
  1.6500000E+02  2.5754638E-03
  1.7000000E+02  2.1690688E-03
  1.7500000E+02  1.8728021E-03
  1.8000000E+02  1.6704728E-03
  1.8500000E+02  1.5439144E-03
  1.9000000E+02  1.4767745E-03
  1.9500000E+02  1.4554984E-03
  2.0000000E+02  1.4690704E-03
  2.0500000E+02  1.5087202E-03
  2.1000000E+02  1.5669939E-03
  2.1500000E+02  1.6381486E-03
  2.2000000E+02  1.7175573E-03
  2.3000000E+02  1.8888958E-03
  2.4000000E+02  2.0642117E-03
  2.5000000E+02  2.2343987E-03
  2.6000000E+02  2.3929695E-03
  2.7000000E+02  2.5351090E-03
  2.8000000E+02  2.6582280E-03
  2.9000000E+02  2.7622929E-03
  3.0000000E+02  2.8486987E-03
  3.1000000E+02  2.9194556E-03
  3.2000000E+02  2.9758779E-03
  3.4000000E+02  3.0495830E-03
  3.6000000E+02  3.0772474E-03
  3.8000000E+02  3.0694713E-03
  4.0000000E+02  3.0361881E-03
  4.2000000E+02  2.9837335E-03
  4.4000000E+02  2.9162415E-03
  4.6000000E+02  2.8375972E-03
  4.8000000E+02  2.7523256E-03
  5.0000000E+02  2.6633420E-03
  5.2500000E+02  2.5489390E-03
  5.5000000E+02  2.4333397E-03
  5.7500000E+02  2.3189206E-03
  6.0000000E+02  2.2072357E-03
  6.5000000E+02  1.9954428E-03
  6.7500000E+02  1.8961152E-03
  7.0000000E+02  1.8013799E-03
  7.2500000E+02  1.7113420E-03
  7.5000000E+02  1.6260098E-03
  8.0000000E+02  1.4689704E-03
  8.5000000E+02  1.3288069E-03
  9.0000000E+02  1.2038878E-03
  9.5000000E+02  1.0926216E-03
  1.0000000E+03  9.9355288E-04
  1.0500000E+03  9.0528080E-04
  1.1000000E+03  8.2646478E-04
  1.1500000E+03  7.5594671E-04
  1.2000000E+03  6.9275796E-04
  1.2500000E+03  6.3604740E-04
  1.3000000E+03  5.8505748E-04
  1.3500000E+03  5.3912159E-04
  1.4000000E+03  4.9765705E-04
  1.4500000E+03  4.6015355E-04
  1.5000000E+03  4.2616571E-04
  1.6000000E+03  3.6723163E-04
  1.7000000E+03  3.1829368E-04
  1.8000000E+03  2.7737542E-04
  1.9000000E+03  2.4293943E-04
  2.0000000E+03  2.1378032E-04
  2.1000000E+03  1.8894634E-04
  2.2000000E+03  1.6768076E-04
  2.3000000E+03  1.4937762E-04
  2.4000000E+03  1.3354861E-04
  2.5000000E+03  1.1979744E-04
  2.6000000E+03  1.0780065E-04
  2.7000000E+03  9.7292592E-05
  2.8000000E+03  8.8053814E-05
  2.9000000E+03  7.9902136E-05
  3.0000000E+03  7.2685488E-05
  3.1000000E+03  6.6276315E-05
  3.2000000E+03  6.0567148E-05
  3.4000000E+03  5.0898700E-05
  3.6000000E+03  4.3102929E-05
  3.8000000E+03  3.6756534E-05
  4.0000000E+03  3.1544519E-05
  4.2000000E+03  2.7229729E-05
  4.4000000E+03  2.3631477E-05
  4.6000000E+03  2.0610509E-05
  4.8000000E+03  1.8058390E-05
  5.0000000E+03  1.5889899E-05
  5.2500000E+03  1.3617184E-05
  5.5000000E+03  1.1736340E-05
  5.7500000E+03  1.0168693E-05
  6.0000000E+03  8.8535028E-06
  6.5000000E+03  6.8011375E-06
  6.7500000E+03  5.9971369E-06
  7.0000000E+03  5.3077605E-06
  7.2500000E+03  4.7139610E-06
  7.5000000E+03  4.2002921E-06
  7.7500000E+03  3.7541462E-06
  8.0000000E+03  3.3651720E-06
  8.2500000E+03  3.0248258E-06
  8.5000000E+03  2.7260171E-06
  8.7500000E+03  2.4628318E-06
  9.0000000E+03  2.2303145E-06
  9.2500000E+03  2.0242949E-06
  9.5000000E+03  1.8412485E-06
  1.0000000E+04  1.5325563E-06
  1.0500000E+04  1.2852066E-06
  1.1000000E+04  1.0852118E-06
  1.1500000E+04  9.2215857E-07
  1.2000000E+04  7.8820064E-07
  1.2500000E+04  6.7736361E-07
  1.3000000E+04  5.8505121E-07
  1.3500000E+04  5.0769434E-07
  1.4000000E+04  4.4249865E-07
  1.4500000E+04  3.8725796E-07
  1.5000000E+04  3.4021716E-07
  1.5500000E+04  2.9997055E-07
  1.6000000E+04  2.6538461E-07
  1.6500000E+04  2.3553942E-07
  1.7000000E+04  2.0968409E-07
  1.7500000E+04  1.8720218E-07
  1.8000000E+04  1.6758509E-07
  1.8500000E+04  1.5041103E-07
  1.9000000E+04  1.3532847E-07
  1.9500000E+04  1.2204306E-07
  2.0000000E+04  1.1030739E-07
  2.0500000E+04  9.9912672E-08
  2.1000000E+04  9.0681946E-08
  2.2000000E+04  7.5132236E-08
  2.3000000E+04  6.2697352E-08
  2.4000000E+04  5.2668597E-08
  2.5000000E+04  4.4516716E-08
  2.6000000E+04  3.7842112E-08
  2.7000000E+04  3.2340011E-08
  2.8000000E+04  2.7775761E-08
  2.9000000E+04  2.3967075E-08
  3.0000000E+04  2.0771224E-08
  3.1000000E+04  1.8075626E-08
  3.2000000E+04  1.5790815E-08
  3.3000000E+04  1.3845215E-08
  3.4000000E+04  1.2181224E-08
  3.5000000E+04  1.0752206E-08
  3.6000000E+04  9.5201838E-09
  3.7000000E+04  8.4540658E-09
  3.8000000E+04  7.5282681E-09
  3.9000000E+04  6.7216369E-09
  4.0000000E+04  6.0166040E-09
  4.1000000E+04  5.3985138E-09
  4.2000000E+04  4.8550850E-09
  4.3000000E+04  4.3759852E-09
  4.4000000E+04  3.9524885E-09
  4.6000000E+04  3.2438400E-09
  4.8000000E+04  2.6821935E-09
  5.0000000E+04  2.2331651E-09
  5.1250000E+04  1.9980997E-09
  5.2500000E+04  1.7920636E-09
  5.3750000E+04  1.6109610E-09
  5.5000000E+04  1.4513435E-09
  5.7500000E+04  1.1853500E-09
  5.8750000E+04  1.0743999E-09
  6.0000000E+04  9.7565237E-10
  6.2500000E+04  8.0883718E-10
  6.5000000E+04  6.7502083E-10
  6.7500000E+04  5.6683871E-10
  7.0000000E+04  4.7874618E-10
  7.2500000E+04  4.0652746E-10
  7.5000000E+04  3.4694784E-10
  7.7500000E+04  2.9750427E-10
  8.0000000E+04  2.5624426E-10
  8.2500000E+04  2.2163327E-10
  8.5000000E+04  1.9245676E-10
  8.7500000E+04  1.6774702E-10
  9.0000000E+04  1.4672820E-10
  9.2500000E+04  1.2877452E-10
  9.5000000E+04  1.1337841E-10
  9.7500000E+04  1.0012601E-10
  1.0000000E+05  8.8678175E-11
  1.0250000E+05  7.8755638E-11
  1.0500000E+05  7.0127359E-11
  1.0750000E+05  6.2601352E-11
  1.1000000E+05  5.6017430E-11
  1.1250000E+05  5.0241433E-11
  1.1500000E+05  4.5160560E-11
  1.1750000E+05  4.0679597E-11
  1.2000000E+05  3.6717903E-11
  1.2250000E+05  3.3206948E-11
  1.2500000E+05  3.0088320E-11
  1.3000000E+05  2.4835393E-11
  1.3500000E+05  2.0638392E-11
  1.4000000E+05  1.7258928E-11
  1.4500000E+05  1.4517982E-11
  1.5000000E+05  1.2279810E-11
  1.5500000E+05  1.0440552E-11
  1.6000000E+05  8.9200681E-12
  1.6500000E+05  7.6560277E-12
  1.7000000E+05  6.5995996E-12
  1.7500000E+05  5.7122575E-12
  1.8000000E+05  4.9634009E-12
  1.8500000E+05  4.3285741E-12
  1.9000000E+05  3.7881179E-12
  1.9500000E+05  3.3261397E-12
  2.0000000E+05  2.9297223E-12
  2.0500000E+05  2.5883132E-12
  2.1000000E+05  2.2932506E-12
  2.1500000E+05  2.0373918E-12
  2.2000000E+05  1.8148202E-12
  2.2500000E+05  1.6206149E-12
  2.3000000E+05  1.4506658E-12
  2.3500000E+05  1.3015273E-12
  2.4000000E+05  1.1703000E-12
  2.4500000E+05  1.0545356E-12
  2.5000000E+05  9.5215929E-13
  2.6000000E+05  7.8077610E-13
  2.7000000E+05  6.4491161E-13
  2.8000000E+05  5.3630149E-13
  2.9000000E+05  4.4879998E-13
  3.0000000E+05  3.7779041E-13
  3.1000000E+05  3.1977166E-13
  3.2000000E+05  2.7206428E-13
  3.3000000E+05  2.3260029E-13
  3.4000000E+05  1.9977116E-13
  3.5000000E+05  1.7231621E-13
  3.6000000E+05  1.4924011E-13
  3.7000000E+05  1.2975208E-13
  3.8000000E+05  1.1322008E-13
  3.9000000E+05  9.9135883E-14
  4.0000000E+05  8.7088428E-14
  4.1000000E+05  7.6743469E-14
  4.2000000E+05  6.7827877E-14
  4.3000000E+05  6.0117365E-14
  4.4000000E+05  5.3426880E-14
  4.5000000E+05  4.7603001E-14
  4.6000000E+05  4.2518052E-14
  4.7000000E+05  3.8065373E-14
  4.8000000E+05  3.4155508E-14
  5.0000000E+05  2.7674660E-14
  5.1250000E+05  2.4363090E-14
  5.2500000E+05  2.1510833E-14
  5.3750000E+05  1.9045639E-14
  5.5000000E+05  1.6907925E-14
  5.7500000E+05  1.3425808E-14
  5.8750000E+05  1.2006045E-14
  6.0000000E+05  1.0760285E-14
  6.1250000E+05  9.6643230E-15
  6.2500000E+05  8.6977079E-15
  6.3750000E+05  7.8431044E-15
  6.5000000E+05  7.0857723E-15
  6.7500000E+05  5.8144456E-15
  7.0000000E+05  4.8032518E-15
  7.2500000E+05  3.9926709E-15
  7.5000000E+05  3.3381886E-15
  7.7500000E+05  2.8061673E-15
  8.0000000E+05  2.3709488E-15
  8.2500000E+05  2.0127948E-15
  8.5000000E+05  1.7164087E-15
  8.7500000E+05  1.4698477E-15
  9.0000000E+05  1.2637299E-15
  9.2500000E+05  1.0906296E-15
  9.5000000E+05  9.4462415E-16
  9.7500000E+05  8.2096235E-16
  1.0000000E+06  7.1580163E-16
  1.0250000E+06  6.2601917E-16
  1.0500000E+06  5.4907836E-16
  1.0750000E+06  4.8290864E-16
  1.1000000E+06  4.2581330E-16
  1.1250000E+06  3.7641345E-16
  1.1500000E+06  3.3356986E-16
  1.1750000E+06  2.9632454E-16
  1.2000000E+06  2.6387012E-16
  
  
#  61  14  N5  EION =  1.270000000E+02 eV   296
#  S(0) = 8.799216E+00
  6.3500000E-01  0.0000000E+00
  6.3500000E+01  0.0000000E+00
  6.3500000E+01  7.7671167E-02
  1.2700000E+02  7.7671167E-02
  1.2700000E+02  4.8459864E-03
  1.2700272E+02  4.8459864E-03
  1.2716519E+02  4.8710815E-03
  1.2732765E+02  4.8988421E-03
  1.2749012E+02  4.9292247E-03
  1.2765259E+02  4.9621832E-03
  1.2797752E+02  5.0356304E-03
  1.2830245E+02  5.1187532E-03
  1.2895231E+02  5.3119883E-03
  1.2960218E+02  5.5370405E-03
  1.3090190E+02  6.0564387E-03
  1.3220163E+02  6.6122518E-03
  1.3350136E+02  7.1288742E-03
  1.3415122E+02  7.3505525E-03
  1.3480109E+02  7.5389202E-03
  1.3545095E+02  7.6898363E-03
  1.3610082E+02  7.8012621E-03
  1.3740054E+02  7.9072829E-03
  1.4000000E+02  7.7324543E-03
  1.4125000E+02  7.5238125E-03
  1.4250000E+02  7.2696480E-03
  1.4375000E+02  6.9892862E-03
  1.4500000E+02  6.6966013E-03
  1.4750000E+02  6.1084150E-03
  1.5000000E+02  5.5464476E-03
  1.5250000E+02  5.0263627E-03
  1.5500000E+02  4.5535654E-03
  1.5750000E+02  4.1297545E-03
  1.6000000E+02  3.7550164E-03
  1.6500000E+02  3.1487788E-03
  1.7000000E+02  2.7173614E-03
  1.7500000E+02  2.4332557E-03
  1.8000000E+02  2.2668054E-03
  1.8500000E+02  2.1917078E-03
  1.9000000E+02  2.1864096E-03
  1.9500000E+02  2.2337376E-03
  2.0000000E+02  2.3197409E-03
  2.0500000E+02  2.4327170E-03
  2.1000000E+02  2.5634706E-03
  2.1500000E+02  2.7047446E-03
  2.2000000E+02  2.8512427E-03
  2.2500000E+02  2.9994100E-03
  2.3000000E+02  3.1466148E-03
  2.4000000E+02  3.4320812E-03
  2.5000000E+02  3.6977873E-03
  2.6000000E+02  3.9365206E-03
  2.7000000E+02  4.1432884E-03
  2.8000000E+02  4.3170919E-03
  2.9000000E+02  4.4596785E-03
  3.0000000E+02  4.5746317E-03
  3.1000000E+02  4.6652738E-03
  3.2000000E+02  4.7336624E-03
  3.4000000E+02  4.8106521E-03
  3.6000000E+02  4.8193028E-03
  3.8000000E+02  4.7780068E-03
  4.0000000E+02  4.7013540E-03
  4.2000000E+02  4.5985119E-03
  4.4000000E+02  4.4754319E-03
  4.6000000E+02  4.3384133E-03
  4.8000000E+02  4.1941059E-03
  5.0000000E+02  4.0462016E-03
  5.2500000E+02  3.8589565E-03
  5.5000000E+02  3.6724625E-03
  5.7500000E+02  3.4899182E-03
  6.0000000E+02  3.3132938E-03
  6.5000000E+02  2.9817799E-03
  6.7500000E+02  2.8275842E-03
  7.0000000E+02  2.6812007E-03
  7.2500000E+02  2.5426633E-03
  7.5000000E+02  2.4118632E-03
  8.0000000E+02  2.1722867E-03
  8.5000000E+02  1.9596103E-03
  9.0000000E+02  1.7709500E-03
  9.5000000E+02  1.6036070E-03
  1.0000000E+03  1.4551501E-03
  1.0500000E+03  1.3232849E-03
  1.1000000E+03  1.2058750E-03
  1.1500000E+03  1.1011001E-03
  1.2000000E+03  1.0074418E-03
  1.2500000E+03  9.2357188E-04
  1.3000000E+03  8.4831575E-04
  1.3500000E+03  7.8064678E-04
  1.4000000E+03  7.1967194E-04
  1.4500000E+03  6.6461287E-04
  1.5000000E+03  6.1479282E-04
  1.6000000E+03  5.2859119E-04
  1.7000000E+03  4.5720222E-04
  1.8000000E+03  3.9765775E-04
  1.9000000E+03  3.4765871E-04
  2.0000000E+03  3.0540928E-04
  2.1000000E+03  2.6949624E-04
  2.2000000E+03  2.3879926E-04
  2.3000000E+03  2.1242361E-04
  2.4000000E+03  1.8965004E-04
  2.5000000E+03  1.6989611E-04
  2.6000000E+03  1.5268747E-04
  2.7000000E+03  1.3763522E-04
  2.8000000E+03  1.2441871E-04
  2.9000000E+03  1.1277218E-04
  3.0000000E+03  1.0247415E-04
  3.1000000E+03  9.3339127E-05
  3.2000000E+03  8.5211053E-05
  3.4000000E+03  7.1468146E-05
  3.6000000E+03  6.0409831E-05
  3.8000000E+03  5.1424812E-05
  4.0000000E+03  4.4059249E-05
  4.2000000E+03  3.7972159E-05
  4.4000000E+03  3.2904243E-05
  4.6000000E+03  2.8656033E-05
  4.8000000E+03  2.5072487E-05
  5.0000000E+03  2.2031959E-05
  5.2500000E+03  1.8850166E-05
  5.5000000E+03  1.6221292E-05
  5.7500000E+03  1.4033594E-05
  6.0000000E+03  1.2200952E-05
  6.5000000E+03  9.3470196E-06
  6.7500000E+03  8.2313385E-06
  7.0000000E+03  7.2759514E-06
  7.2500000E+03  6.4540494E-06
  7.5000000E+03  5.7439203E-06
  7.7500000E+03  5.1278646E-06
  8.0000000E+03  4.5913677E-06
  8.2500000E+03  4.1224635E-06
  8.5000000E+03  3.7112327E-06
  9.0000000E+03  3.0300804E-06
  9.5000000E+03  2.4965367E-06
  1.0000000E+04  2.0740289E-06
  1.0500000E+04  1.7361054E-06
  1.1000000E+04  1.4633611E-06
  1.1500000E+04  1.2413750E-06
  1.2000000E+04  1.0592995E-06
  1.2500000E+04  9.0888867E-07
  1.3000000E+04  7.8380847E-07
  1.3500000E+04  6.7914788E-07
  1.4000000E+04  5.9106768E-07
  1.4500000E+04  5.1654093E-07
  1.5000000E+04  4.5316295E-07
  1.5500000E+04  3.9901034E-07
  1.6000000E+04  3.5253413E-07
  1.6500000E+04  3.1247885E-07
  1.7000000E+04  2.7782090E-07
  1.7500000E+04  2.4772103E-07
  1.8000000E+04  2.2148756E-07
  1.8500000E+04  1.9854756E-07
  1.9000000E+04  1.7842401E-07
  2.0000000E+04  1.4509436E-07
  2.1000000E+04  1.1900824E-07
  2.2000000E+04  9.8382665E-08
  2.3000000E+04  8.1922108E-08
  2.4000000E+04  6.8672858E-08
  2.5000000E+04  5.7923952E-08
  2.6000000E+04  4.9139517E-08
  2.7000000E+04  4.1911529E-08
  2.8000000E+04  3.5926364E-08
  2.9000000E+04  3.0940774E-08
  3.0000000E+04  2.6764599E-08
  3.1000000E+04  2.3248079E-08
  3.2000000E+04  2.0272387E-08
  3.3000000E+04  1.7742593E-08
  3.4000000E+04  1.5582416E-08
  3.5000000E+04  1.3730189E-08
  3.6000000E+04  1.2135764E-08
  3.7000000E+04  1.0758141E-08
  3.8000000E+04  9.5636325E-09
  3.9000000E+04  8.5244194E-09
  4.0000000E+04  7.6174293E-09
  4.1000000E+04  6.8234397E-09
  4.2000000E+04  6.1263620E-09
  4.3000000E+04  5.5126771E-09
  4.4000000E+04  4.9709818E-09
  4.6000000E+04  4.0664168E-09
  4.8000000E+04  3.3514874E-09
  5.0000000E+04  2.7814846E-09
  5.1250000E+04  2.4837601E-09
  5.2500000E+04  2.2232453E-09
  5.3750000E+04  1.9946428E-09
  5.5000000E+04  1.7934986E-09
  5.7500000E+04  1.4591226E-09
  5.8750000E+04  1.3200015E-09
  6.0000000E+04  1.1963842E-09
  6.2500000E+04  9.8805653E-10
  6.5000000E+04  8.2147834E-10
  6.7500000E+04  6.8723963E-10
  7.0000000E+04  5.7827433E-10
  7.2500000E+04  4.8922315E-10
  7.5000000E+04  4.1598432E-10
  7.7500000E+04  3.5539190E-10
  8.0000000E+04  3.0498233E-10
  8.2500000E+04  2.6282395E-10
  8.5000000E+04  2.2739170E-10
  8.7500000E+04  1.9747349E-10
  9.0000000E+04  1.7209964E-10
  9.2500000E+04  1.5048988E-10
  9.5000000E+04  1.3201287E-10
  9.7500000E+04  1.1615505E-10
  1.0000000E+05  1.0249651E-10
  1.0250000E+05  9.0692257E-11
  1.0500000E+05  8.0457532E-11
  1.0750000E+05  7.1556239E-11
  1.1000000E+05  6.3791824E-11
  1.1250000E+05  5.7000031E-11
  1.1500000E+05  5.1043046E-11
  1.1750000E+05  4.5804792E-11
  1.2000000E+05  4.1187162E-11
  1.2250000E+05  3.7106959E-11
  1.2500000E+05  3.3493417E-11
  1.3000000E+05  2.7433515E-11
  1.3500000E+05  2.2620794E-11
  1.4000000E+05  1.8769016E-11
  1.4500000E+05  1.5664106E-11
  1.5000000E+05  1.3144398E-11
  1.5500000E+05  1.1086698E-11
  1.6000000E+05  9.3963308E-12
  1.6500000E+05  7.9999678E-12
  1.7000000E+05  6.8404020E-12
  1.7500000E+05  5.8726910E-12
  1.8000000E+05  5.0612860E-12
  1.8500000E+05  4.3778995E-12
  1.9000000E+05  3.7998949E-12
  1.9500000E+05  3.3090554E-12
  2.0000000E+05  2.8906393E-12
  2.0500000E+05  2.5326570E-12
  2.1000000E+05  2.2253135E-12
  2.1500000E+05  1.9605702E-12
  2.2000000E+05  1.7317999E-12
  2.2500000E+05  1.5335163E-12
  2.3000000E+05  1.3611588E-12
  2.3500000E+05  1.2109223E-12
  2.4000000E+05  1.0796194E-12
  2.4500000E+05  9.6457157E-13
  2.5000000E+05  8.6351980E-13
  2.6000000E+05  6.9604850E-13
  2.7000000E+05  5.6510478E-13
  2.8000000E+05  4.6187395E-13
  2.9000000E+05  3.7986437E-13
  3.0000000E+05  3.1424567E-13
  3.1000000E+05  2.6138914E-13
  3.2000000E+05  2.1854443E-13
  3.3000000E+05  1.8360956E-13
  3.4000000E+05  1.5496547E-13
  3.5000000E+05  1.3135586E-13
  3.6000000E+05  1.1179913E-13
  3.7000000E+05  9.5523299E-14
  3.8000000E+05  8.1917521E-14
  3.9000000E+05  7.0495607E-14
  4.0000000E+05  6.0868441E-14
  4.1000000E+05  5.2722940E-14
  4.2000000E+05  4.5805916E-14
  4.3000000E+05  3.9911634E-14
  4.4000000E+05  3.4872153E-14
  4.5000000E+05  3.0549769E-14
  4.6000000E+05  2.6831121E-14
  4.7000000E+05  2.3622522E-14
  4.8000000E+05  2.0846245E-14
  5.0000000E+05  1.6342432E-14
  5.1250000E+05  1.4096042E-14
  5.2500000E+05  1.2196151E-14
  5.3750000E+05  1.0583606E-14
  5.5000000E+05  9.2103018E-15
  5.6250000E+05  8.0369370E-15
  5.7500000E+05  7.0312697E-15
  5.8750000E+05  6.1667540E-15
  6.0000000E+05  5.4214480E-15
  6.1250000E+05  4.7771466E-15
  6.2500000E+05  4.2186913E-15
  6.3750000E+05  3.7334166E-15
  6.5000000E+05  3.3107043E-15
  6.6250000E+05  2.9416244E-15
  6.7500000E+05  2.6186434E-15
  6.8750000E+05  2.3353872E-15
  7.0000000E+05  2.0864478E-15
  7.1250000E+05  1.8672236E-15
  7.2500000E+05  1.6737893E-15
  7.5000000E+05  1.3513397E-15
  7.7500000E+05  1.0975535E-15
  8.0000000E+05  8.9645015E-16
  8.2500000E+05  7.3607226E-16
  8.5000000E+05  6.0740172E-16
  8.7500000E+05  5.0358428E-16
  9.0000000E+05  4.1937707E-16
  9.2500000E+05  3.5073763E-16
  9.5000000E+05  2.9452391E-16
  9.7500000E+05  2.4827905E-16
  1.0000000E+06  2.1006626E-16
  1.0250000E+06  1.7835148E-16
  1.0500000E+06  1.5192019E-16
  1.0750000E+06  1.2980578E-16
  1.1000000E+06  1.1123561E-16
  1.1250000E+06  9.5596982E-17
  1.1500000E+06  8.2394910E-17
  1.1750000E+06  7.1221994E-17
  1.2000000E+06  6.1742415E-17
  
  
#  61  17  O1  EION =  4.300000000E+01 eV   247
#  S(0) = 3.721986E-01
  3.8238258E-01  0.0000000E+00
  3.8238258E+01  0.0000000E+00
  3.8238258E+01  6.2580250E-04
  4.3000000E+01  6.2580250E-04
  4.3002721E+01  6.2580250E-04
  4.3352585E+01  6.3146571E-04
  4.3702449E+01  6.3742951E-04
  4.4052313E+01  6.4365824E-04
  4.4402177E+01  6.5011966E-04
  4.5101905E+01  6.6362737E-04
  4.5801633E+01  6.7775327E-04
  4.7201088E+01  7.0724262E-04
  4.8600544E+01  7.3761804E-04
  5.0000000E+01  7.6821843E-04
  5.2500000E+01  8.2205349E-04
  5.5000000E+01  8.7338110E-04
  5.7500000E+01  9.2104527E-04
  6.0000000E+01  9.6424400E-04
  6.5000000E+01  1.0352300E-03
  6.7500000E+01  1.0625228E-03
  7.0000000E+01  1.0843461E-03
  7.2500000E+01  1.1009184E-03
  7.5000000E+01  1.1126022E-03
  8.0000000E+01  1.1232390E-03
  8.5000000E+01  1.1205128E-03
  9.0000000E+01  1.1085733E-03
  9.5000000E+01  1.0907866E-03
  1.0000000E+02  1.0695254E-03
  1.0500000E+02  1.0462681E-03
  1.1000000E+02  1.0218462E-03
  1.1500000E+02  9.9667882E-04
  1.2000000E+02  9.7097880E-04
  1.2500000E+02  9.4489624E-04
  1.3000000E+02  9.1858581E-04
  1.3500000E+02  8.9222704E-04
  1.4000000E+02  8.6604287E-04
  1.4500000E+02  8.4023274E-04
  1.5000000E+02  8.1500551E-04
  1.6000000E+02  7.6686093E-04
  1.7000000E+02  7.2228271E-04
  1.8000000E+02  6.8126344E-04
  1.9000000E+02  6.4345420E-04
  2.0000000E+02  6.0841139E-04
  2.1000000E+02  5.7583103E-04
  2.2000000E+02  5.4553187E-04
  2.3000000E+02  5.1741593E-04
  2.4000000E+02  4.9141514E-04
  2.5000000E+02  4.6739839E-04
  2.6000000E+02  4.4519880E-04
  2.7000000E+02  4.2464195E-04
  2.8000000E+02  4.0552765E-04
  2.9000000E+02  3.8768377E-04
  3.0000000E+02  3.7098672E-04
  3.1000000E+02  3.5534851E-04
  3.2000000E+02  3.4068913E-04
  3.4000000E+02  3.1405422E-04
  3.6000000E+02  2.9062790E-04
  3.8000000E+02  2.6989465E-04
  4.0000000E+02  2.5137667E-04
  4.2000000E+02  2.3475346E-04
  4.4000000E+02  2.1978491E-04
  4.6000000E+02  2.0627219E-04
  4.8000000E+02  1.9404631E-04
  5.0000000E+02  1.8294544E-04
  5.2500000E+02  1.7041294E-04
  5.5000000E+02  1.5915254E-04
  5.7500000E+02  1.4901076E-04
  6.0000000E+02  1.3986253E-04
  6.5000000E+02  1.2403443E-04
  6.7500000E+02  1.1713477E-04
  7.0000000E+02  1.1081038E-04
  7.2500000E+02  1.0500450E-04
  7.5000000E+02  9.9664845E-05
  8.0000000E+02  9.0179512E-05
  8.5000000E+02  8.2011557E-05
  9.0000000E+02  7.4926714E-05
  9.5000000E+02  6.8746151E-05
  1.0000000E+03  6.3316910E-05
  1.0500000E+03  5.8516090E-05
  1.1000000E+03  5.4248103E-05
  1.1500000E+03  5.0436012E-05
  1.2000000E+03  4.7016575E-05
  1.2500000E+03  4.3937377E-05
  1.3000000E+03  4.1154454E-05
  1.3500000E+03  3.8630473E-05
  1.4000000E+03  3.6333763E-05
  1.4500000E+03  3.4237433E-05
  1.5000000E+03  3.2318583E-05
  1.6000000E+03  2.8937338E-05
  1.7000000E+03  2.6062484E-05
  1.8000000E+03  2.3597467E-05
  1.9000000E+03  2.1467716E-05
  2.0000000E+03  1.9614865E-05
  2.1000000E+03  1.7992745E-05
  2.2000000E+03  1.6564438E-05
  2.3000000E+03  1.5300145E-05
  2.4000000E+03  1.4175576E-05
  2.5000000E+03  1.3170789E-05
  2.6000000E+03  1.2269284E-05
  2.7000000E+03  1.1457305E-05
  2.8000000E+03  1.0723323E-05
  2.9000000E+03  1.0057609E-05
  3.0000000E+03  9.4519042E-06
  3.1000000E+03  8.8991676E-06
  3.2000000E+03  8.3933686E-06
  3.4000000E+03  7.5025200E-06
  3.6000000E+03  6.7456054E-06
  3.8000000E+03  6.0969964E-06
  4.0000000E+03  5.5369363E-06
  4.2000000E+03  5.0499534E-06
  4.4000000E+03  4.6238034E-06
  4.6000000E+03  4.2487329E-06
  4.8000000E+03  3.9169034E-06
  5.0000000E+03  3.6219281E-06
  5.2500000E+03  3.2970981E-06
  5.5000000E+03  3.0133285E-06
  5.7500000E+03  2.7639675E-06
  6.0000000E+03  2.5436731E-06
  6.5000000E+03  2.1737012E-06
  6.7500000E+03  2.0175144E-06
  7.0000000E+03  1.8770960E-06
  7.2500000E+03  1.7503978E-06
  7.5000000E+03  1.6356961E-06
  7.7500000E+03  1.5315302E-06
  8.0000000E+03  1.4366554E-06
  8.2500000E+03  1.3500058E-06
  8.5000000E+03  1.2706645E-06
  9.0000000E+03  1.1308407E-06
  9.5000000E+03  1.0120084E-06
  1.0000000E+04  9.1021135E-07
  1.0500000E+04  8.2238188E-07
  1.1000000E+04  7.4611111E-07
  1.1500000E+04  6.7948600E-07
  1.2000000E+04  6.2097206E-07
  1.2500000E+04  5.6932646E-07
  1.3000000E+04  5.2353392E-07
  1.3500000E+04  4.8275867E-07
  1.4000000E+04  4.4630783E-07
  1.4500000E+04  4.1360276E-07
  1.5000000E+04  3.8415746E-07
  1.5500000E+04  3.5756166E-07
  1.6000000E+04  3.3346704E-07
  1.6500000E+04  3.1157636E-07
  1.7000000E+04  2.9163485E-07
  1.8000000E+04  2.5675161E-07
  1.9000000E+04  2.2739091E-07
  2.0000000E+04  2.0247109E-07
  2.1000000E+04  1.8116073E-07
  2.2000000E+04  1.6281250E-07
  2.3000000E+04  1.4691644E-07
  2.4000000E+04  1.3306663E-07
  2.5000000E+04  1.2093678E-07
  2.6000000E+04  1.1026244E-07
  2.7000000E+04  1.0082747E-07
  2.8000000E+04  9.2453775E-08
  2.9000000E+04  8.4993734E-08
  3.0000000E+04  7.8324123E-08
  3.1000000E+04  7.2341414E-08
  3.2000000E+04  6.6958131E-08
  3.3000000E+04  6.2099984E-08
  3.4000000E+04  5.7703614E-08
  3.5000000E+04  5.3714738E-08
  3.6000000E+04  5.0086658E-08
  3.8000000E+04  4.3756885E-08
  4.0000000E+04  3.8451064E-08
  4.2000000E+04  3.3968534E-08
  4.4000000E+04  3.0154429E-08
  4.6000000E+04  2.6887848E-08
  4.8000000E+04  2.4073406E-08
  5.0000000E+04  2.1635150E-08
  5.2500000E+04  1.9024590E-08
  5.5000000E+04  1.6813022E-08
  5.7500000E+04  1.4927028E-08
  5.8750000E+04  1.4087578E-08
  6.0000000E+04  1.3308875E-08
  6.2500000E+04  1.1912732E-08
  6.5000000E+04  1.0701901E-08
  6.7500000E+04  9.6467478E-09
  7.0000000E+04  8.7231517E-09
  7.2500000E+04  7.9113424E-09
  7.5000000E+04  7.1950090E-09
  7.7500000E+04  6.5606141E-09
  8.0000000E+04  5.9968587E-09
  8.2500000E+04  5.4942625E-09
  8.5000000E+04  5.0448284E-09
  8.7500000E+04  4.6417787E-09
  9.0000000E+04  4.2793429E-09
  9.2500000E+04  3.9525875E-09
  9.5000000E+04  3.6572784E-09
  9.7500000E+04  3.3897678E-09
  1.0000000E+05  3.1469024E-09
  1.0250000E+05  2.9259473E-09
  1.0500000E+05  2.7245213E-09
  1.1000000E+05  2.3721995E-09
  1.1500000E+05  2.0761917E-09
  1.2000000E+05  1.8258464E-09
  1.2500000E+05  1.6128240E-09
  1.3000000E+05  1.4305343E-09
  1.3500000E+05  1.2737241E-09
  1.4000000E+05  1.1381723E-09
  1.4500000E+05  1.0204634E-09
  1.5000000E+05  9.1781344E-10
  1.5500000E+05  8.2793804E-10
  1.6000000E+05  7.4895234E-10
  1.6500000E+05  6.7929223E-10
  1.7000000E+05  6.1765213E-10
  1.7500000E+05  5.6293684E-10
  1.8000000E+05  5.1422354E-10
  1.8500000E+05  4.7073109E-10
  1.9000000E+05  4.3179546E-10
  1.9500000E+05  3.9684992E-10
  2.0000000E+05  3.6540888E-10
  2.0500000E+05  3.3705484E-10
  2.1000000E+05  3.1142764E-10
  2.1500000E+05  2.8821564E-10
  2.2000000E+05  2.6714830E-10
  2.2500000E+05  2.4799033E-10
  2.3000000E+05  2.3053629E-10
  2.4000000E+05  2.0004210E-10
  2.5000000E+05  1.7447139E-10
  2.6000000E+05  1.5289418E-10
  2.7000000E+05  1.3458006E-10
  2.8000000E+05  1.1895064E-10
  2.9000000E+05  1.0554445E-10
  3.0000000E+05  9.3990439E-11
  3.1000000E+05  8.3988149E-11
  3.2000000E+05  7.5292756E-11
  3.3000000E+05  6.7703555E-11
  3.4000000E+05  6.1055033E-11
  3.5000000E+05  5.5209951E-11
  3.6000000E+05  5.0053864E-11
  3.7000000E+05  4.5490942E-11
  3.8000000E+05  4.1440634E-11
  3.9000000E+05  3.7834934E-11
  4.0000000E+05  3.4616275E-11
  4.1000000E+05  3.1735696E-11
  4.2000000E+05  2.9151321E-11
  4.3000000E+05  2.6827214E-11
  4.4000000E+05  2.4732400E-11
  4.5000000E+05  2.2839957E-11
  4.6000000E+05  2.1126562E-11
  4.7000000E+05  1.9572009E-11
  4.8000000E+05  1.8158735E-11
  5.0000000E+05  1.5696987E-11
  5.1250000E+05  1.4370286E-11
  5.2500000E+05  1.3182574E-11
  5.3750000E+05  1.2117003E-11
  
  
#  61  18  O2  EION =  2.800000000E+01 eV   278
#  S(0) = 2.371150E+00
  1.4000000E-01  0.0000000E+00
  1.4000000E+01  0.0000000E+00
  1.4000000E+01  1.1311432E-01
  2.8000000E+01  1.1311432E-01
  2.8000000E+01  4.1635303E-02
  2.8002721E+01  4.1635303E-02
  2.8152653E+01  4.1251599E-02
  2.8302585E+01  4.0851836E-02
  2.8452517E+01  4.0439126E-02
  2.8602449E+01  4.0016109E-02
  2.8902313E+01  3.9147823E-02
  2.9202177E+01  3.8261255E-02
  2.9801905E+01  3.6472119E-02
  3.0401633E+01  3.4702660E-02
  3.1001361E+01  3.2981624E-02
  3.1601088E+01  3.1323919E-02
  3.2200816E+01  2.9736730E-02
  3.2800544E+01  2.8222854E-02
  3.4000000E+01  2.5414773E-02
  3.6000000E+01  2.1349115E-02
  3.8000000E+01  1.7970962E-02
  4.0000000E+01  1.5179786E-02
  4.2000000E+01  1.2881300E-02
  4.4000000E+01  1.0990819E-02
  4.6000000E+01  9.4345374E-03
  4.8000000E+01  8.1498700E-03
  5.0000000E+01  7.0849792E-03
  5.1250000E+01  6.5119257E-03
  5.2500000E+01  5.9994899E-03
  5.3750000E+01  5.5401965E-03
  5.5000000E+01  5.1275742E-03
  5.7500000E+01  4.4206470E-03
  5.8750000E+01  4.1172856E-03
  6.0000000E+01  3.8422726E-03
  6.2500000E+01  3.3650769E-03
  6.5000000E+01  2.9683269E-03
  6.7500000E+01  2.6362180E-03
  7.0000000E+01  2.3565266E-03
  7.2500000E+01  2.1197015E-03
  7.5000000E+01  1.9181805E-03
  7.7500000E+01  1.7459172E-03
  8.0000000E+01  1.5980028E-03
  8.2500000E+01  1.4704478E-03
  8.5000000E+01  1.3599720E-03
  8.7500000E+01  1.2638487E-03
  9.0000000E+01  1.1798442E-03
  9.2500000E+01  1.1060935E-03
  9.5000000E+01  1.0410331E-03
  9.7500000E+01  9.8338225E-04
  1.0000000E+02  9.3207003E-04
  1.0250000E+02  8.8619583E-04
  1.0500000E+02  8.4501401E-04
  1.1000000E+02  7.7433939E-04
  1.1500000E+02  7.1615885E-04
  1.2000000E+02  6.6768149E-04
  1.2500000E+02  6.2686020E-04
  1.3000000E+02  5.9215227E-04
  1.3500000E+02  5.6234755E-04
  1.4000000E+02  5.3651375E-04
  1.4500000E+02  5.1389282E-04
  1.5000000E+02  4.9388055E-04
  1.5500000E+02  4.7600479E-04
  1.6000000E+02  4.5988663E-04
  1.6500000E+02  4.4522509E-04
  1.7000000E+02  4.3178410E-04
  1.8000000E+02  4.0787730E-04
  1.9000000E+02  3.8709409E-04
  2.0000000E+02  3.6873494E-04
  2.1000000E+02  3.5230856E-04
  2.2000000E+02  3.3745447E-04
  2.3000000E+02  3.2390126E-04
  2.4000000E+02  3.1144514E-04
  2.5000000E+02  2.9992662E-04
  2.6000000E+02  2.8921650E-04
  2.7000000E+02  2.7920921E-04
  2.8000000E+02  2.6981865E-04
  2.9000000E+02  2.6097417E-04
  3.0000000E+02  2.5261701E-04
  3.1000000E+02  2.4470007E-04
  3.2000000E+02  2.3719192E-04
  3.4000000E+02  2.2329719E-04
  3.6000000E+02  2.1072627E-04
  3.8000000E+02  1.9928655E-04
  4.0000000E+02  1.8881690E-04
  4.2000000E+02  1.7918379E-04
  4.4000000E+02  1.7029582E-04
  4.6000000E+02  1.6209352E-04
  4.8000000E+02  1.5451424E-04
  5.0000000E+02  1.4748018E-04
  5.2500000E+02  1.3935280E-04
  5.5000000E+02  1.3188524E-04
  5.7500000E+02  1.2501851E-04
  6.0000000E+02  1.1869334E-04
  6.5000000E+02  1.0742214E-04
  6.7500000E+02  1.0238019E-04
  7.0000000E+02  9.7688038E-05
  7.2500000E+02  9.3316285E-05
  7.5000000E+02  8.9235190E-05
  8.0000000E+02  8.1834150E-05
  8.5000000E+02  7.5303609E-05
  9.0000000E+02  6.9516979E-05
  9.5000000E+02  6.4367339E-05
  1.0000000E+03  5.9759553E-05
  1.0500000E+03  5.5616979E-05
  1.1000000E+03  5.1879164E-05
  1.1500000E+03  4.8495516E-05
  1.2000000E+03  4.5422857E-05
  1.2500000E+03  4.2624310E-05
  1.3000000E+03  4.0068308E-05
  1.3500000E+03  3.7727673E-05
  1.4000000E+03  3.5578944E-05
  1.4500000E+03  3.3601785E-05
  1.5000000E+03  3.1778494E-05
  1.6000000E+03  2.8533564E-05
  1.7000000E+03  2.5742029E-05
  1.8000000E+03  2.3324536E-05
  1.9000000E+03  2.1218083E-05
  2.0000000E+03  1.9372204E-05
  2.1000000E+03  1.7746227E-05
  2.2000000E+03  1.6307085E-05
  2.3000000E+03  1.5027659E-05
  2.4000000E+03  1.3885519E-05
  2.5000000E+03  1.2862018E-05
  2.6000000E+03  1.1941547E-05
  2.7000000E+03  1.1110961E-05
  2.8000000E+03  1.0359139E-05
  2.9000000E+03  9.6766042E-06
  3.0000000E+03  9.0552510E-06
  3.1000000E+03  8.4881187E-06
  3.2000000E+03  7.9692076E-06
  3.4000000E+03  7.0559597E-06
  3.6000000E+03  6.2814788E-06
  3.8000000E+03  5.6196304E-06
  4.0000000E+03  5.0500943E-06
  4.2000000E+03  4.5568774E-06
  4.4000000E+03  4.1272672E-06
  4.6000000E+03  3.7510821E-06
  4.8000000E+03  3.4200954E-06
  5.0000000E+03  3.1275829E-06
  5.2500000E+03  2.8076807E-06
  5.5000000E+03  2.5304716E-06
  5.7500000E+03  2.2889296E-06
  6.0000000E+03  2.0774056E-06
  6.5000000E+03  1.7268785E-06
  6.7500000E+03  1.5810084E-06
  7.0000000E+03  1.4511208E-06
  7.2500000E+03  1.3350626E-06
  7.5000000E+03  1.2310250E-06
  7.7500000E+03  1.1374788E-06
  8.0000000E+03  1.0531254E-06
  8.2500000E+03  9.7685706E-07
  8.5000000E+03  9.0772372E-07
  8.7500000E+03  8.4490725E-07
  9.0000000E+03  7.8770065E-07
  9.2500000E+03  7.3549068E-07
  9.5000000E+03  6.8774319E-07
  1.0000000E+04  6.0382619E-07
  1.0500000E+04  5.3285985E-07
  1.1000000E+04  4.7244407E-07
  1.1500000E+04  4.2069428E-07
  1.2000000E+04  3.7611635E-07
  1.2500000E+04  3.3751506E-07
  1.3000000E+04  3.0392628E-07
  1.3500000E+04  2.7456649E-07
  1.4000000E+04  2.4879457E-07
  1.4500000E+04  2.2608221E-07
  1.5000000E+04  2.0599153E-07
  1.5500000E+04  1.8815770E-07
  1.6000000E+04  1.7227500E-07
  1.6500000E+04  1.5808592E-07
  1.7000000E+04  1.4537263E-07
  1.7500000E+04  1.3394997E-07
  1.8000000E+04  1.2365986E-07
  1.8500000E+04  1.1436681E-07
  1.9000000E+04  1.0595427E-07
  1.9500000E+04  9.8321585E-08
  2.0000000E+04  9.1381576E-08
  2.0500000E+04  8.5058458E-08
  2.1000000E+04  7.9286131E-08
  2.2000000E+04  6.9169633E-08
  2.3000000E+04  6.0648853E-08
  2.4000000E+04  5.3425852E-08
  2.5000000E+04  4.7266558E-08
  2.6000000E+04  4.1985465E-08
  2.7000000E+04  3.7434263E-08
  2.8000000E+04  3.3493420E-08
  2.9000000E+04  3.0065923E-08
  3.0000000E+04  2.7072498E-08
  3.1000000E+04  2.4447951E-08
  3.2000000E+04  2.2138352E-08
  3.3000000E+04  2.0098846E-08
  3.4000000E+04  1.8291936E-08
  3.5000000E+04  1.6686123E-08
  3.6000000E+04  1.5254819E-08
  3.7000000E+04  1.3975486E-08
  3.8000000E+04  1.2828947E-08
  3.9000000E+04  1.1798816E-08
  4.0000000E+04  1.0871045E-08
  4.1000000E+04  1.0033540E-08
  4.2000000E+04  9.2758586E-09
  4.3000000E+04  8.5889554E-09
  4.4000000E+04  7.9649683E-09
  4.6000000E+04  6.8791982E-09
  4.8000000E+04  5.9733665E-09
  5.0000000E+04  5.2126005E-09
  5.1250000E+04  4.7984536E-09
  5.2500000E+04  4.4248148E-09
  5.3750000E+04  4.0869936E-09
  5.5000000E+04  3.7809247E-09
  5.7500000E+04  3.2503623E-09
  5.8750000E+04  3.0200949E-09
  6.0000000E+04  2.8099112E-09
  6.2500000E+04  2.4417432E-09
  6.5000000E+04  2.1320287E-09
  6.7500000E+04  1.8699407E-09
  7.0000000E+04  1.6469296E-09
  7.2500000E+04  1.4561900E-09
  7.5000000E+04  1.2922643E-09
  7.7500000E+04  1.1507451E-09
  8.0000000E+04  1.0280501E-09
  8.2500000E+04  9.2124921E-10
  8.5000000E+04  8.2793230E-10
  8.7500000E+04  7.4610580E-10
  9.0000000E+04  6.7411230E-10
  9.2500000E+04  6.1056714E-10
  9.5000000E+04  5.5430822E-10
  9.7500000E+04  5.0435596E-10
  1.0000000E+05  4.5988130E-10
  1.0250000E+05  4.2017977E-10
  1.0500000E+05  3.8465042E-10
  1.0750000E+05  3.5277879E-10
  1.1000000E+05  3.2412292E-10
  1.1250000E+05  2.9830194E-10
  1.1500000E+05  2.7498659E-10
  1.1750000E+05  2.5389133E-10
  1.2000000E+05  2.3476788E-10
  1.2250000E+05  2.1739973E-10
  1.2500000E+05  2.0159761E-10
  1.3000000E+05  1.7404822E-10
  1.3500000E+05  1.5101815E-10
  1.4000000E+05  1.3164929E-10
  1.4500000E+05  1.1526743E-10
  1.5000000E+05  1.0133859E-10
  1.5500000E+05  8.9436669E-11
  1.6000000E+05  7.9219321E-11
  1.6500000E+05  7.0409672E-11
  1.7000000E+05  6.2782359E-11
  1.7500000E+05  5.6152885E-11
  1.8000000E+05  5.0369389E-11
  1.8500000E+05  4.5306223E-11
  1.9000000E+05  4.0858905E-11
  1.9500000E+05  3.6940154E-11
  2.0000000E+05  3.3476735E-11
  2.0500000E+05  3.0406943E-11
  2.1000000E+05  2.7678577E-11
  2.1500000E+05  2.5247305E-11
  2.2000000E+05  2.3075343E-11
  2.2500000E+05  2.1130384E-11
  2.3000000E+05  1.9384703E-11
  2.3500000E+05  1.7814431E-11
  2.4000000E+05  1.6398954E-11
  2.4500000E+05  1.5120417E-11
  2.5000000E+05  1.3963311E-11
  2.5500000E+05  1.2914128E-11
  2.6000000E+05  1.1961075E-11
  2.6500000E+05  1.1093828E-11
  2.7000000E+05  1.0303328E-11
  2.8000000E+05  8.9216516E-12
  2.9000000E+05  7.7629262E-12
  3.0000000E+05  6.7855426E-12
  3.1000000E+05  5.9566397E-12
  3.2000000E+05  5.2500566E-12
  3.3000000E+05  4.6448245E-12
  3.4000000E+05  4.1240405E-12
  3.5000000E+05  3.6739972E-12
  3.6000000E+05  3.2835359E-12
  3.7000000E+05  2.9435002E-12
  3.8000000E+05  2.6463229E-12
  
  
#  61  19  O3  EION =  2.500000000E+01 eV   290
#  S(0) = 5.629633E+00
  1.2500000E-01  0.0000000E+00
  1.2500000E+01  0.0000000E+00
  1.2500000E+01  3.2542546E-01
  2.5000000E+01  3.2542546E-01
  2.5000000E+01  8.7218867E-02
  2.5002721E+01  8.7218867E-02
  2.5202585E+01  8.5620078E-02
  2.5402449E+01  8.4000121E-02
  2.5602313E+01  8.2371323E-02
  2.5802177E+01  8.0743271E-02
  2.6201905E+01  7.7517411E-02
  2.6601633E+01  7.4363802E-02
  2.7401088E+01  6.8358363E-02
  2.8200544E+01  6.2811341E-02
  2.9000000E+01  5.7730541E-02
  3.0000000E+01  5.1996867E-02
  3.1000000E+01  4.6893992E-02
  3.2000000E+01  4.2354828E-02
  3.3000000E+01  3.8316627E-02
  3.4000000E+01  3.4722941E-02
  3.5000000E+01  3.1523607E-02
  3.6000000E+01  2.8674122E-02
  3.8000000E+01  2.3870838E-02
  3.9000000E+01  2.1850535E-02
  4.0000000E+01  2.0046079E-02
  4.1000000E+01  1.8432625E-02
  4.2000000E+01  1.6988154E-02
  4.3000000E+01  1.5693072E-02
  4.4000000E+01  1.4530138E-02
  4.5000000E+01  1.3484067E-02
  4.6000000E+01  1.2541445E-02
  4.7000000E+01  1.1690455E-02
  4.8000000E+01  1.0920715E-02
  4.9000000E+01  1.0223141E-02
  5.0000000E+01  9.5897250E-03
  5.1250000E+01  8.8776123E-03
  5.2500000E+01  8.2430623E-03
  5.3750000E+01  7.6760085E-03
  5.5000000E+01  7.1679173E-03
  5.7500000E+01  6.3003710E-03
  5.8750000E+01  5.9293161E-03
  6.0000000E+01  5.5936375E-03
  6.2500000E+01  5.0129667E-03
  6.5000000E+01  4.5322426E-03
  6.7500000E+01  4.1314816E-03
  7.0000000E+01  3.7952262E-03
  7.2500000E+01  3.5112735E-03
  7.5000000E+01  3.2700097E-03
  7.7500000E+01  3.0636499E-03
  8.0000000E+01  2.8859571E-03
  8.2500000E+01  2.7319067E-03
  8.5000000E+01  2.5973371E-03
  8.7500000E+01  2.4789525E-03
  9.0000000E+01  2.3740417E-03
  9.2500000E+01  2.2803847E-03
  9.5000000E+01  2.1962040E-03
  1.0000000E+02  2.0507600E-03
  1.0500000E+02  1.9290290E-03
  1.1000000E+02  1.8252189E-03
  1.1500000E+02  1.7353208E-03
  1.2000000E+02  1.6564698E-03
  1.2500000E+02  1.5865432E-03
  1.3000000E+02  1.5238837E-03
  1.3500000E+02  1.4671942E-03
  1.4000000E+02  1.4154506E-03
  1.4500000E+02  1.3678284E-03
  1.5000000E+02  1.3236767E-03
  1.6000000E+02  1.2438941E-03
  1.7000000E+02  1.1732153E-03
  1.8000000E+02  1.1098220E-03
  1.9000000E+02  1.0524475E-03
  2.0000000E+02  1.0001466E-03
  2.1000000E+02  9.5219368E-04
  2.2000000E+02  9.0802286E-04
  2.3000000E+02  8.6719124E-04
  2.4000000E+02  8.2936100E-04
  2.5000000E+02  7.9423513E-04
  2.6000000E+02  7.6153145E-04
  2.7000000E+02  7.3100028E-04
  2.8000000E+02  7.0241987E-04
  2.9000000E+02  6.7558739E-04
  3.0000000E+02  6.5032921E-04
  3.1000000E+02  6.2651138E-04
  3.2000000E+02  6.0403888E-04
  3.4000000E+02  5.6278276E-04
  3.6000000E+02  5.2587433E-04
  3.8000000E+02  4.9268940E-04
  4.0000000E+02  4.6268113E-04
  4.2000000E+02  4.3539126E-04
  4.4000000E+02  4.1050386E-04
  4.6000000E+02  3.8778853E-04
  4.8000000E+02  3.6700990E-04
  5.0000000E+02  3.4791288E-04
  5.2500000E+02  3.2608655E-04
  5.5000000E+02  3.0626796E-04
  5.7500000E+02  2.8823938E-04
  6.0000000E+02  2.7179483E-04
  6.5000000E+02  2.4289645E-04
  6.7500000E+02  2.3014634E-04
  7.0000000E+02  2.1837951E-04
  7.2500000E+02  2.0750100E-04
  7.5000000E+02  1.9741953E-04
  8.0000000E+02  1.7932544E-04
  8.5000000E+02  1.6357030E-04
  9.0000000E+02  1.4977718E-04
  9.5000000E+02  1.3763556E-04
  1.0000000E+03  1.2688152E-04
  1.0500000E+03  1.1730542E-04
  1.1000000E+03  1.0874185E-04
  1.1500000E+03  1.0105398E-04
  1.2000000E+03  9.4126726E-05
  1.2500000E+03  8.7863167E-05
  1.3000000E+03  8.2181463E-05
  1.3500000E+03  7.7012125E-05
  1.4000000E+03  7.2295772E-05
  1.4500000E+03  6.7981355E-05
  1.5000000E+03  6.4024748E-05
  1.6000000E+03  5.7037125E-05
  1.7000000E+03  5.1083586E-05
  1.8000000E+03  4.5973327E-05
  1.9000000E+03  4.1556887E-05
  2.0000000E+03  3.7716033E-05
  2.1000000E+03  3.4356593E-05
  2.2000000E+03  3.1402812E-05
  2.3000000E+03  2.8793147E-05
  2.4000000E+03  2.6477163E-05
  2.5000000E+03  2.4413268E-05
  2.6000000E+03  2.2566920E-05
  2.7000000E+03  2.0909244E-05
  2.8000000E+03  1.9415964E-05
  2.9000000E+03  1.8066527E-05
  3.0000000E+03  1.6843451E-05
  3.1000000E+03  1.5731809E-05
  3.2000000E+03  1.4718810E-05
  3.4000000E+03  1.2946180E-05
  3.6000000E+03  1.1453867E-05
  3.8000000E+03  1.0187284E-05
  4.0000000E+03  9.1043421E-06
  4.2000000E+03  8.1721868E-06
  4.4000000E+03  7.3648988E-06
  4.6000000E+03  6.6618502E-06
  4.8000000E+03  6.0464716E-06
  5.0000000E+03  5.5053033E-06
  5.2500000E+03  4.9165687E-06
  5.5000000E+03  4.4092529E-06
  5.7500000E+03  3.9695575E-06
  5.8750000E+03  3.7715317E-06
  6.0000000E+03  3.5864529E-06
  6.2500000E+03  3.2510287E-06
  6.5000000E+03  2.9560237E-06
  6.7500000E+03  2.6954776E-06
  7.0000000E+03  2.4644662E-06
  7.2500000E+03  2.2588967E-06
  7.5000000E+03  2.0753467E-06
  7.7500000E+03  1.9109355E-06
  8.0000000E+03  1.7632275E-06
  8.2500000E+03  1.6301532E-06
  8.5000000E+03  1.5099449E-06
  8.7500000E+03  1.4010865E-06
  9.0000000E+03  1.3022723E-06
  9.2500000E+03  1.2123740E-06
  9.5000000E+03  1.1304125E-06
  1.0000000E+04  9.8699563E-07
  1.0500000E+04  8.6640169E-07
  1.1000000E+04  7.6429246E-07
  1.1500000E+04  6.7728191E-07
  1.2000000E+04  6.0270079E-07
  1.2500000E+04  5.3842539E-07
  1.3000000E+04  4.8275136E-07
  1.3500000E+04  4.3430046E-07
  1.4000000E+04  3.9195027E-07
  1.4500000E+04  3.5478009E-07
  1.5000000E+04  3.2203024E-07
  1.5500000E+04  2.9307034E-07
  1.6000000E+04  2.6737435E-07
  1.6500000E+04  2.4450096E-07
  1.7000000E+04  2.2407820E-07
  1.7500000E+04  2.0579110E-07
  1.8000000E+04  1.8937166E-07
  1.8500000E+04  1.7459097E-07
  1.9000000E+04  1.6125275E-07
  1.9500000E+04  1.4918809E-07
  2.0000000E+04  1.3825115E-07
  2.0500000E+04  1.2831556E-07
  2.1000000E+04  1.1927141E-07
  2.2000000E+04  1.0348598E-07
  2.3000000E+04  9.0262013E-08
  2.4000000E+04  7.9110145E-08
  2.5000000E+04  6.9647955E-08
  2.6000000E+04  6.1573892E-08
  2.7000000E+04  5.4648047E-08
  2.8000000E+04  4.8677976E-08
  2.9000000E+04  4.3508199E-08
  3.0000000E+04  3.9012219E-08
  3.1000000E+04  3.5086457E-08
  3.2000000E+04  3.1645574E-08
  3.3000000E+04  2.8618871E-08
  3.4000000E+04  2.5947480E-08
  3.5000000E+04  2.3582142E-08
  3.6000000E+04  2.1481426E-08
  3.7000000E+04  1.9610342E-08
  3.8000000E+04  1.7939220E-08
  3.9000000E+04  1.6442799E-08
  4.0000000E+04  1.5099487E-08
  4.1000000E+04  1.3890763E-08
  4.2000000E+04  1.2800681E-08
  4.3000000E+04  1.1815472E-08
  4.4000000E+04  1.0923208E-08
  4.5000000E+04  1.0113521E-08
  4.6000000E+04  9.3773771E-09
  4.7000000E+04  8.7068795E-09
  4.8000000E+04  8.0951078E-09
  5.0000000E+04  7.0241477E-09
  5.1250000E+04  6.4437123E-09
  5.2500000E+04  5.9217705E-09
  5.3750000E+04  5.4513847E-09
  5.5000000E+04  5.0265610E-09
  5.7500000E+04  4.2935019E-09
  5.8750000E+04  3.9768161E-09
  6.0000000E+04  3.6886075E-09
  6.2500000E+04  3.1859299E-09
  6.5000000E+04  2.7654513E-09
  6.7500000E+04  2.4115833E-09
  7.0000000E+04  2.1120822E-09
  7.2500000E+04  1.8572517E-09
  7.5000000E+04  1.6393544E-09
  7.7500000E+04  1.4521715E-09
  8.0000000E+04  1.2906709E-09
  8.2500000E+04  1.1507554E-09
  8.5000000E+04  1.0290696E-09
  8.7500000E+04  9.2285020E-10
  9.0000000E+04  8.2980956E-10
  9.2500000E+04  7.4804442E-10
  9.5000000E+04  6.7596393E-10
  9.7500000E+04  6.1223243E-10
  1.0000000E+05  5.5572371E-10
  1.0250000E+05  5.0548436E-10
  1.0500000E+05  4.6070414E-10
  1.0750000E+05  4.2069198E-10
  1.1000000E+05  3.8485638E-10
  1.1250000E+05  3.5268936E-10
  1.1500000E+05  3.2375331E-10
  1.1750000E+05  2.9767004E-10
  1.2000000E+05  2.7411179E-10
  1.2250000E+05  2.5279368E-10
  1.2500000E+05  2.3346744E-10
  1.2750000E+05  2.1591616E-10
  1.3000000E+05  1.9994984E-10
  1.3250000E+05  1.8540165E-10
  1.3500000E+05  1.7212478E-10
  1.4000000E+05  1.4888204E-10
  1.4500000E+05  1.2935474E-10
  1.5000000E+05  1.1286033E-10
  1.5500000E+05  9.8857220E-11
  1.6000000E+05  8.6912564E-11
  1.6500000E+05  7.6678103E-11
  1.7000000E+05  6.7871931E-11
  1.7500000E+05  6.0264501E-11
  1.8000000E+05  5.3667856E-11
  1.8500000E+05  4.7927269E-11
  1.9000000E+05  4.2914725E-11
  1.9500000E+05  3.8523800E-11
  2.0000000E+05  3.4665617E-11
  2.0500000E+05  3.1265628E-11
  2.1000000E+05  2.8261069E-11
  2.1500000E+05  2.5598885E-11
  2.2000000E+05  2.3234064E-11
  2.2500000E+05  2.1128280E-11
  2.3000000E+05  1.9248788E-11
  2.3500000E+05  1.7567524E-11
  2.4000000E+05  1.6060357E-11
  2.4500000E+05  1.4706479E-11
  2.5000000E+05  1.3487887E-11
  2.5500000E+05  1.2388965E-11
  2.6000000E+05  1.1396136E-11
  2.6500000E+05  1.0497568E-11
  2.7000000E+05  9.6829250E-12
  2.7500000E+05  8.9431531E-12
  2.8000000E+05  8.2703192E-12
  2.8500000E+05  7.6574503E-12
  2.9000000E+05  7.0983926E-12
  3.0000000E+05  6.1205666E-12
  3.1000000E+05  5.3002923E-12
  3.2000000E+05  4.6085436E-12
  3.3000000E+05  4.0221619E-12
  3.4000000E+05  3.5226994E-12
  3.5000000E+05  3.0953992E-12
  3.6000000E+05  2.7286236E-12
  3.7000000E+05  2.4129112E-12
  3.8000000E+05  2.1403828E-12
  
  
#  61  15  N6  EION =  6.000000000E+00 eV   310
#  S(0) = 7.138753E+00
  3.0000000E-02  0.0000000E+00
  3.0000000E+00  0.0000000E+00
  3.0000000E+00  4.7718747E-02
  6.0000000E+00  4.7718747E-02
  6.0000000E+00  3.2244951E-03
  6.0027211E+00  3.2244951E-03
  6.2526531E+00  3.2151028E-03
  6.5025851E+00  3.2039815E-03
  6.7525171E+00  3.1923144E-03
  7.0024490E+00  3.1810191E-03
  7.5023130E+00  3.1622607E-03
  8.0021769E+00  3.1518140E-03
  9.0019048E+00  3.1654031E-03
  1.0001633E+01  3.2338250E-03
  1.2001088E+01  3.5563397E-03
  1.4000544E+01  4.1443603E-03
  1.6000000E+01  5.0080606E-03
  1.7000000E+01  5.5428544E-03
  1.8000000E+01  6.1436190E-03
  1.9000000E+01  6.8067236E-03
  2.0000000E+01  7.5270684E-03
  2.1000000E+01  8.2983789E-03
  2.2000000E+01  9.1132337E-03
  2.3000000E+01  9.9634552E-03
  2.4000000E+01  1.0840471E-02
  2.5000000E+01  1.1735772E-02
  2.6000000E+01  1.2641071E-02
  2.7000000E+01  1.3549045E-02
  2.8000000E+01  1.4453071E-02
  2.9000000E+01  1.5347671E-02
  3.0000000E+01  1.6228793E-02
  3.1000000E+01  1.7092938E-02
  3.2000000E+01  1.7938082E-02
  3.4000000E+01  1.9567006E-02
  3.6000000E+01  2.1112078E-02
  3.8000000E+01  2.2576249E-02
  4.0000000E+01  2.3963338E-02
  4.2000000E+01  2.5276735E-02
  4.4000000E+01  2.6515781E-02
  4.6000000E+01  2.7678427E-02
  4.8000000E+01  2.8758885E-02
  5.0000000E+01  2.9750670E-02
  5.2500000E+01  3.0856422E-02
  5.5000000E+01  3.1803335E-02
  5.7500000E+01  3.2586804E-02
  6.0000000E+01  3.3209601E-02
  6.5000000E+01  3.4008188E-02
  6.7500000E+01  3.4215846E-02
  7.0000000E+01  3.4318353E-02
  7.2500000E+01  3.4333981E-02
  7.5000000E+01  3.4278955E-02
  8.0000000E+01  3.4006070E-02
  8.5000000E+01  3.3573690E-02
  9.0000000E+01  3.3021377E-02
  9.5000000E+01  3.2366590E-02
  1.0000000E+02  3.1622800E-02
  1.0500000E+02  3.0802109E-02
  1.1000000E+02  2.9923079E-02
  1.1500000E+02  2.9007403E-02
  1.2000000E+02  2.8073471E-02
  1.2500000E+02  2.7138091E-02
  1.3000000E+02  2.6213931E-02
  1.3500000E+02  2.5307164E-02
  1.4000000E+02  2.4419515E-02
  1.4500000E+02  2.3552196E-02
  1.5000000E+02  2.2705187E-02
  1.6000000E+02  2.1069384E-02
  1.7000000E+02  1.9514385E-02
  1.8000000E+02  1.8054744E-02
  1.9000000E+02  1.6698674E-02
  2.0000000E+02  1.5447943E-02
  2.1000000E+02  1.4297951E-02
  2.2000000E+02  1.3237926E-02
  2.3000000E+02  1.2258741E-02
  2.4000000E+02  1.1355369E-02
  2.5000000E+02  1.0523664E-02
  2.6000000E+02  9.7591714E-03
  2.7000000E+02  9.0575460E-03
  2.8000000E+02  8.4142818E-03
  2.9000000E+02  7.8244165E-03
  3.0000000E+02  7.2824300E-03
  3.1000000E+02  6.7834365E-03
  3.2000000E+02  6.3233392E-03
  3.4000000E+02  5.5083956E-03
  3.6000000E+02  4.8167229E-03
  3.8000000E+02  4.2280015E-03
  4.0000000E+02  3.7243236E-03
  4.2000000E+02  3.2916791E-03
  4.4000000E+02  2.9189024E-03
  4.6000000E+02  2.5966768E-03
  4.8000000E+02  2.3172007E-03
  5.0000000E+02  2.0739839E-03
  5.2500000E+02  1.8127603E-03
  5.5000000E+02  1.5910646E-03
  5.7500000E+02  1.4019701E-03
  6.0000000E+02  1.2399423E-03
  6.5000000E+02  9.8001144E-04
  6.7500000E+02  8.7547553E-04
  7.0000000E+02  7.8444182E-04
  7.2500000E+02  7.0487376E-04
  7.5000000E+02  6.3507568E-04
  7.7500000E+02  5.7363887E-04
  8.0000000E+02  5.1939114E-04
  8.2500000E+02  4.7135775E-04
  8.5000000E+02  4.2871443E-04
  9.0000000E+02  3.5689218E-04
  9.5000000E+02  2.9942067E-04
  1.0000000E+03  2.5298725E-04
  1.0500000E+03  2.1514772E-04
  1.1000000E+03  1.8407095E-04
  1.1500000E+03  1.5836385E-04
  1.2000000E+03  1.3695564E-04
  1.2500000E+03  1.1901579E-04
  1.3000000E+03  1.0389368E-04
  1.3500000E+03  9.1075934E-05
  1.4000000E+03  8.0155069E-05
  1.4500000E+03  7.0805204E-05
  1.5000000E+03  6.2763903E-05
  1.5500000E+03  5.5818431E-05
  1.6000000E+03  4.9795227E-05
  1.6500000E+03  4.4551852E-05
  1.7000000E+03  3.9970850E-05
  1.7500000E+03  3.5954877E-05
  1.8000000E+03  3.2422872E-05
  1.8500000E+03  2.9307011E-05
  1.9000000E+03  2.6550274E-05
  2.0000000E+03  2.1928925E-05
  2.1000000E+03  1.8254397E-05
  2.2000000E+03  1.5304960E-05
  2.3000000E+03  1.2916993E-05
  2.4000000E+03  1.0968235E-05
  2.5000000E+03  9.3662238E-06
  2.6000000E+03  8.0402826E-06
  2.7000000E+03  6.9358771E-06
  2.8000000E+03  6.0105594E-06
  2.9000000E+03  5.2310168E-06
  3.0000000E+03  4.5708970E-06
  3.1000000E+03  4.0091986E-06
  3.2000000E+03  3.5290626E-06
  3.3000000E+03  3.1168707E-06
  3.4000000E+03  2.7615647E-06
  3.5000000E+03  2.4541137E-06
  3.6000000E+03  2.1870988E-06
  3.7000000E+03  1.9543967E-06
  3.8000000E+03  1.7509301E-06
  3.9000000E+03  1.5724699E-06
  4.0000000E+03  1.4154777E-06
  4.1000000E+03  1.2769800E-06
  4.2000000E+03  1.1544685E-06
  4.3000000E+03  1.0458189E-06
  4.4000000E+03  9.4922575E-07
  4.6000000E+03  7.8626734E-07
  4.8000000E+03  6.5572748E-07
  5.0000000E+03  5.5030048E-07
  5.1250000E+03  4.9467097E-07
  5.2500000E+03  4.4563089E-07
  5.3750000E+03  4.0228682E-07
  5.5000000E+03  3.6388152E-07
  5.7500000E+03  2.9940670E-07
  5.8750000E+03  2.7231762E-07
  6.0000000E+03  2.4809992E-07
  6.2500000E+03  2.0693377E-07
  6.5000000E+03  1.7365234E-07
  6.7500000E+03  1.4655557E-07
  7.0000000E+03  1.2434862E-07
  7.2500000E+03  1.0603707E-07
  7.5000000E+03  9.0850517E-08
  7.7500000E+03  7.8187137E-08
  8.0000000E+03  6.7573473E-08
  8.2500000E+03  5.8634536E-08
  8.5000000E+03  5.1071408E-08
  8.7500000E+03  4.4644367E-08
  9.0000000E+03  3.9159967E-08
  9.2500000E+03  3.4461310E-08
  9.5000000E+03  3.0420569E-08
  9.7500000E+03  2.6933078E-08
  1.0000000E+04  2.3912658E-08
  1.0250000E+04  2.1288019E-08
  1.0500000E+04  1.9000039E-08
  1.0750000E+04  1.6999475E-08
  1.1000000E+04  1.5245142E-08
  1.1250000E+04  1.3702408E-08
  1.1500000E+04  1.2342076E-08
  1.1750000E+04  1.1139476E-08
  1.2000000E+04  1.0073688E-08
  1.2250000E+04  9.1269121E-09
  1.2500000E+04  8.2839383E-09
  1.3000000E+04  6.8590918E-09
  1.3500000E+04  5.7152981E-09
  1.4000000E+04  4.7900784E-09
  1.4500000E+04  4.0363588E-09
  1.5000000E+04  3.4183171E-09
  1.5500000E+04  2.9084410E-09
  1.6000000E+04  2.4854324E-09
  1.6500000E+04  2.1326661E-09
  1.7000000E+04  1.8370420E-09
  1.7500000E+04  1.5881672E-09
  1.8000000E+04  1.3777589E-09
  1.8500000E+04  1.1991639E-09
  1.9000000E+04  1.0469982E-09
  1.9500000E+04  9.1688259E-10
  2.0000000E+04  8.0524402E-10
  2.0500000E+04  7.0915222E-10
  2.1000000E+04  6.2618776E-10
  2.1500000E+04  5.5434505E-10
  2.2000000E+04  4.9195566E-10
  2.2500000E+04  4.3762724E-10
  2.3000000E+04  3.9019337E-10
  2.3500000E+04  3.4867347E-10
  2.4000000E+04  3.1224054E-10
  2.4500000E+04  2.8019502E-10
  2.5000000E+04  2.5194270E-10
  2.5500000E+04  2.2697764E-10
  2.6000000E+04  2.0486867E-10
  2.6500000E+04  1.8524726E-10
  2.7000000E+04  1.6779764E-10
  2.8000000E+04  1.3836539E-10
  2.9000000E+04  1.1481479E-10
  3.0000000E+04  9.5831302E-11
  3.1000000E+04  8.0423990E-11
  3.2000000E+04  6.7837960E-11
  3.3000000E+04  5.7493475E-11
  3.4000000E+04  4.8942623E-11
  3.5000000E+04  4.1836605E-11
  3.6000000E+04  3.5901914E-11
  3.7000000E+04  3.0922391E-11
  3.8000000E+04  2.6725974E-11
  3.9000000E+04  2.3174880E-11
  4.0000000E+04  2.0158349E-11
  4.1000000E+04  1.7586742E-11
  4.2000000E+04  1.5386944E-11
  4.3000000E+04  1.3499051E-11
  4.4000000E+04  1.1873785E-11
  4.5000000E+04  1.0470502E-11
  4.6000000E+04  9.2554818E-12
  4.7000000E+04  8.2006184E-12
  4.8000000E+04  7.2824074E-12
  5.0000000E+04  5.7801757E-12
  5.1250000E+04  5.0239215E-12
  5.2500000E+04  4.3799312E-12
  5.3750000E+04  3.8296592E-12
  5.5000000E+04  3.3579196E-12
  5.6250000E+04  2.9522148E-12
  5.7500000E+04  2.6022253E-12
  5.8750000E+04  2.2994067E-12
  6.0000000E+04  2.0366578E-12
  6.1250000E+04  1.8080550E-12
  6.2500000E+04  1.6086401E-12
  6.3750000E+04  1.4342490E-12
  6.5000000E+04  1.2813720E-12
  6.6250000E+04  1.1470424E-12
  6.7500000E+04  1.0287441E-12
  6.8750000E+04  9.2433761E-13
  7.0000000E+04  8.3199899E-13
  7.1250000E+04  7.5016924E-13
  7.2500000E+04  6.7751135E-13
  7.5000000E+04  5.5527183E-13
  7.7500000E+04  4.5785021E-13
  8.0000000E+04  3.7967799E-13
  8.2500000E+04  3.1654591E-13
  8.5000000E+04  2.6524946E-13
  8.7500000E+04  2.2332995E-13
  9.0000000E+04  1.8888553E-13
  9.2500000E+04  1.6043566E-13
  9.5000000E+04  1.3682130E-13
  9.7500000E+04  1.1712921E-13
  1.0000000E+05  1.0063541E-13
  1.0250000E+05  8.6762658E-14
  1.0500000E+05  7.5048014E-14
  1.0750000E+05  6.5118295E-14
  1.1000000E+05  5.6671174E-14
  1.1250000E+05  4.9460704E-14
  1.1500000E+05  4.3285794E-14
  1.1750000E+05  3.7981212E-14
  1.2000000E+05  3.3410648E-14
  1.2250000E+05  2.9461219E-14
  1.2500000E+05  2.6039113E-14
  1.2750000E+05  2.3066091E-14
  1.3000000E+05  2.0476653E-14
  1.3250000E+05  1.8215779E-14
  1.3500000E+05  1.6237113E-14
  1.3750000E+05  1.4501478E-14
  1.4000000E+05  1.2975691E-14
  1.4250000E+05  1.1631561E-14
  1.4500000E+05  1.0445050E-14
  1.5000000E+05  8.4656267E-15
  1.5500000E+05  6.9056255E-15
  1.6000000E+05  5.6673795E-15
  1.6500000E+05  4.6778736E-15
  1.7000000E+05  3.8820869E-15
  1.7500000E+05  3.2382264E-15
  1.8000000E+05  2.7143063E-15
  1.8500000E+05  2.2856695E-15
  1.9000000E+05  1.9331795E-15
  1.9500000E+05  1.6418871E-15
  2.0000000E+05  1.4000338E-15
  2.0500000E+05  1.1983199E-15
  2.1000000E+05  1.0293594E-15
  2.1500000E+05  8.8725372E-16
  2.2000000E+05  7.6726750E-16
  2.2500000E+05  6.6557899E-16
  2.3000000E+05  5.7908981E-16
  2.3500000E+05  5.0527687E-16
  2.4000000E+05  4.4207645E-16
  2.4500000E+05  3.8779365E-16
  2.5000000E+05  3.4103508E-16
  2.5500000E+05  3.0064917E-16
  2.6000000E+05  2.6567619E-16
  2.6500000E+05  2.3531370E-16
  2.7000000E+05  2.0888879E-16
  
  
#  61  20  O4  EION =  5.700000000E+00 eV   300
#  S(0) = 1.670826E+00
  2.5453591E-02  0.0000000E+00
  2.5453591E+00  0.0000000E+00
  2.5453591E+00  4.8999377E-02
  5.7000000E+00  4.8999377E-02
  5.7027211E+00  4.8999377E-02
  5.7121769E+00  4.9157763E-02
  5.7216327E+00  4.9315512E-02
  5.7310885E+00  4.9472635E-02
  5.7405442E+00  4.9629130E-02
  5.7500000E+00  4.9785003E-02
  6.0000000E+00  5.3689618E-02
  6.5000000E+00  6.0388997E-02
  6.7500000E+00  6.3264583E-02
  7.0000000E+00  6.5868315E-02
  7.2500000E+00  6.8226927E-02
  7.5000000E+00  7.0362770E-02
  8.0000000E+00  7.4037029E-02
  8.5000000E+00  7.7003434E-02
  9.0000000E+00  7.9337213E-02
  9.5000000E+00  8.1088461E-02
  1.0000000E+01  8.2291745E-02
  1.0500000E+01  8.2973264E-02
  1.1000000E+01  8.3156552E-02
  1.1500000E+01  8.2866424E-02
  1.2000000E+01  8.2131561E-02
  1.2500000E+01  8.0986238E-02
  1.3000000E+01  7.9470272E-02
  1.3500000E+01  7.7628144E-02
  1.4000000E+01  7.5508231E-02
  1.4500000E+01  7.3160477E-02
  1.5000000E+01  7.0635034E-02
  1.6000000E+01  6.5241087E-02
  1.6500000E+01  6.2458885E-02
  1.7000000E+01  5.9668648E-02
  1.7500000E+01  5.6901636E-02
  1.8000000E+01  5.4182769E-02
  1.9000000E+01  4.8964516E-02
  2.0000000E+01  4.4121686E-02
  2.1000000E+01  3.9704064E-02
  2.2000000E+01  3.5721282E-02
  2.3000000E+01  3.2157745E-02
  2.4000000E+01  2.8983763E-02
  2.5000000E+01  2.6162839E-02
  2.6000000E+01  2.3657378E-02
  2.7000000E+01  2.1430384E-02
  2.8000000E+01  1.9448295E-02
  2.9000000E+01  1.7680547E-02
  3.0000000E+01  1.6100258E-02
  3.1000000E+01  1.4684241E-02
  3.2000000E+01  1.3412117E-02
  3.3000000E+01  1.2266479E-02
  3.4000000E+01  1.1232430E-02
  3.5000000E+01  1.0297060E-02
  3.6000000E+01  9.4492708E-03
  3.7000000E+01  8.6794949E-03
  3.8000000E+01  7.9794787E-03
  3.9000000E+01  7.3420248E-03
  4.0000000E+01  6.7608050E-03
  4.2000000E+01  5.7455632E-03
  4.4000000E+01  4.8968478E-03
  4.6000000E+01  4.1851837E-03
  4.8000000E+01  3.5869941E-03
  5.0000000E+01  3.0829742E-03
  5.1250000E+01  2.8086134E-03
  5.2500000E+01  2.5614969E-03
  5.3750000E+01  2.3386994E-03
  5.5000000E+01  2.1376222E-03
  5.6250000E+01  1.9559459E-03
  5.7500000E+01  1.7916104E-03
  5.8750000E+01  1.6427918E-03
  6.0000000E+01  1.5078738E-03
  6.1250000E+01  1.3854192E-03
  6.2500000E+01  1.2741418E-03
  6.3750000E+01  1.1728998E-03
  6.5000000E+01  1.0806815E-03
  6.6250000E+01  9.9658878E-04
  6.7500000E+01  9.1982289E-04
  7.0000000E+01  7.8550807E-04
  7.2500000E+01  6.7292042E-04
  7.5000000E+01  5.7819902E-04
  7.7500000E+01  4.9827803E-04
  8.0000000E+01  4.3070198E-04
  8.2500000E+01  3.7343341E-04
  8.5000000E+01  3.2480801E-04
  8.7500000E+01  2.8351213E-04
  9.0000000E+01  2.4842388E-04
  9.2500000E+01  2.1857749E-04
  9.5000000E+01  1.9318535E-04
  9.7500000E+01  1.7161695E-04
  1.0000000E+02  1.5331535E-04
  1.0250000E+02  1.3779343E-04
  1.0500000E+02  1.2463928E-04
  1.0750000E+02  1.1351903E-04
  1.1000000E+02  1.0414687E-04
  1.1250000E+02  9.6278197E-05
  1.1500000E+02  8.9706022E-05
  1.1750000E+02  8.4242537E-05
  1.2000000E+02  7.9716681E-05
  1.2250000E+02  7.5991121E-05
  1.2500000E+02  7.2956549E-05
  1.3000000E+02  6.8622039E-05
  1.3250000E+02  6.7159598E-05
  1.3500000E+02  6.6066762E-05
  1.3750000E+02  6.5285472E-05
  1.4000000E+02  6.4768191E-05
  1.4500000E+02  6.4373166E-05
  1.5000000E+02  6.4619854E-05
  1.5500000E+02  6.5301379E-05
  1.6000000E+02  6.6251554E-05
  1.6500000E+02  6.7350305E-05
  1.7000000E+02  6.8530352E-05
  1.7500000E+02  6.9736414E-05
  1.8000000E+02  7.0919843E-05
  1.8500000E+02  7.2050572E-05
  1.9000000E+02  7.3114161E-05
  2.0000000E+02  7.4992368E-05
  2.1000000E+02  7.6489991E-05
  2.2000000E+02  7.7597983E-05
  2.3000000E+02  7.8324841E-05
  2.4000000E+02  7.8707127E-05
  2.5000000E+02  7.8789432E-05
  2.6000000E+02  7.8612005E-05
  2.7000000E+02  7.8210079E-05
  2.8000000E+02  7.7615320E-05
  2.9000000E+02  7.6854898E-05
  3.0000000E+02  7.5950707E-05
  3.1000000E+02  7.4922425E-05
  3.2000000E+02  7.3789067E-05
  3.4000000E+02  7.1296391E-05
  3.6000000E+02  6.8627206E-05
  3.8000000E+02  6.5877269E-05
  4.0000000E+02  6.3104547E-05
  4.2000000E+02  6.0355812E-05
  4.4000000E+02  5.7668132E-05
  4.6000000E+02  5.5064740E-05
  4.8000000E+02  5.2556264E-05
  5.0000000E+02  5.0148429E-05
  5.2500000E+02  4.7282927E-05
  5.5000000E+02  4.4576387E-05
  5.7500000E+02  4.2026365E-05
  6.0000000E+02  3.9632073E-05
  6.5000000E+02  3.5294850E-05
  6.7500000E+02  3.3337727E-05
  7.0000000E+02  3.1510529E-05
  7.2500000E+02  2.9804152E-05
  7.5000000E+02  2.8209208E-05
  8.0000000E+02  2.5320131E-05
  8.5000000E+02  2.2785472E-05
  9.0000000E+02  2.0557500E-05
  9.5000000E+02  1.8595468E-05
  1.0000000E+03  1.6864190E-05
  1.0500000E+03  1.5332404E-05
  1.1000000E+03  1.3972956E-05
  1.1500000E+03  1.2762868E-05
  1.2000000E+03  1.1682635E-05
  1.2500000E+03  1.0715703E-05
  1.3000000E+03  9.8483295E-06
  1.3500000E+03  9.0688708E-06
  1.4000000E+03  8.3670999E-06
  1.4500000E+03  7.7337250E-06
  1.5000000E+03  7.1605152E-06
  1.5500000E+03  6.6404295E-06
  1.6000000E+03  6.1675375E-06
  1.6500000E+03  5.7368708E-06
  1.7000000E+03  5.3440542E-06
  1.8000000E+03  4.6568183E-06
  1.9000000E+03  4.0791886E-06
  2.0000000E+03  3.5902735E-06
  2.1000000E+03  3.1739803E-06
  2.2000000E+03  2.8176461E-06
  2.3000000E+03  2.5110512E-06
  2.4000000E+03  2.2458897E-06
  2.5000000E+03  2.0154649E-06
  2.6000000E+03  1.8143797E-06
  2.7000000E+03  1.6382227E-06
  2.8000000E+03  1.4833372E-06
  2.9000000E+03  1.3466497E-06
  3.0000000E+03  1.2255884E-06
  3.1000000E+03  1.1180066E-06
  3.2000000E+03  1.0221147E-06
  3.3000000E+03  9.3641191E-07
  3.4000000E+03  8.5961875E-07
  3.5000000E+03  7.9063918E-07
  3.6000000E+03  7.2852504E-07
  3.7000000E+03  6.7245783E-07
  3.8000000E+03  6.2173269E-07
  3.9000000E+03  5.7574053E-07
  4.0000000E+03  5.3395416E-07
  4.2000000E+03  4.6122438E-07
  4.4000000E+03  4.0052430E-07
  4.6000000E+03  3.4952611E-07
  4.8000000E+03  3.0641641E-07
  5.0000000E+03  2.6976745E-07
  5.1250000E+03  2.4962840E-07
  5.2500000E+03  2.3133531E-07
  5.3750000E+03  2.1468758E-07
  5.5000000E+03  1.9950980E-07
  5.7500000E+03  1.7296732E-07
  5.8750000E+03  1.6134818E-07
  6.0000000E+03  1.5068540E-07
  6.2500000E+03  1.3186648E-07
  6.5000000E+03  1.1588300E-07
  6.7500000E+03  1.0223687E-07
  7.0000000E+03  9.0529480E-08
  7.2500000E+03  8.0439615E-08
  7.5000000E+03  7.1706632E-08
  7.7500000E+03  6.4117670E-08
  8.0000000E+03  5.7497896E-08
  8.2500000E+03  5.1702927E-08
  8.5000000E+03  4.6612862E-08
  8.7500000E+03  4.2127639E-08
  9.0000000E+03  3.8163382E-08
  9.2500000E+03  3.4649464E-08
  9.5000000E+03  3.1526166E-08
  9.7500000E+03  2.8742790E-08
  1.0000000E+04  2.6256132E-08
  1.0250000E+04  2.4029250E-08
  1.0500000E+04  2.2030441E-08
  1.0750000E+04  2.0232416E-08
  1.1000000E+04  1.8611610E-08
  1.1250000E+04  1.7147607E-08
  1.1500000E+04  1.5822677E-08
  1.1750000E+04  1.4621377E-08
  1.2000000E+04  1.3530219E-08
  1.2250000E+04  1.2537398E-08
  1.2500000E+04  1.1632544E-08
  1.3000000E+04  1.0051315E-08
  1.3500000E+04  8.7256639E-09
  1.4000000E+04  7.6079248E-09
  1.4500000E+04  6.6604537E-09
  1.5000000E+04  5.8532977E-09
  1.5500000E+04  5.1624548E-09
  1.6000000E+04  4.5685658E-09
  1.6500000E+04  4.0559165E-09
  1.7000000E+04  3.6116705E-09
  1.7500000E+04  3.2252829E-09
  1.8000000E+04  2.8880417E-09
  1.8500000E+04  2.5927166E-09
  1.9000000E+04  2.3332814E-09
  1.9500000E+04  2.1046913E-09
  2.0000000E+04  1.9027082E-09
  2.0500000E+04  1.7237564E-09
  2.1000000E+04  1.5648033E-09
  2.1500000E+04  1.4232679E-09
  2.2000000E+04  1.2969458E-09
  2.2500000E+04  1.1839485E-09
  2.3000000E+04  1.0826531E-09
  2.3500000E+04  9.9165991E-10
  2.4000000E+04  9.0975861E-10
  2.4500000E+04  8.3589972E-10
  2.5000000E+04  7.6917073E-10
  2.5500000E+04  7.0877625E-10
  2.6000000E+04  6.5402129E-10
  2.6500000E+04  6.0429715E-10
  2.7000000E+04  5.5906950E-10
  2.8000000E+04  4.8027881E-10
  2.9000000E+04  4.1451264E-10
  3.0000000E+04  3.5931430E-10
  3.1000000E+04  3.1274515E-10
  3.2000000E+04  2.7326392E-10
  3.3000000E+04  2.3963718E-10
  3.4000000E+04  2.1087197E-10
  3.5000000E+04  1.8616414E-10
  3.6000000E+04  1.6485861E-10
  3.7000000E+04  1.4641894E-10
  3.8000000E+04  1.3040364E-10
  3.9000000E+04  1.1644758E-10
  4.0000000E+04  1.0424747E-10
  4.1000000E+04  9.3550224E-11
  4.2000000E+04  8.4143730E-11
  4.3000000E+04  7.5849517E-11
  4.4000000E+04  6.8516856E-11
  4.5000000E+04  6.2018050E-11
  4.6000000E+04  5.6244477E-11
  4.7000000E+04  5.1103405E-11
  4.8000000E+04  4.6515426E-11
  5.0000000E+04  3.8735388E-11
  5.1250000E+04  3.4661838E-11
  5.2500000E+04  3.1090903E-11
  5.3750000E+04  2.7951732E-11
  5.5000000E+04  2.5184664E-11
  5.7500000E+04  2.0572721E-11
  5.8750000E+04  1.8648657E-11
  6.0000000E+04  1.6935999E-11
  6.1250000E+04  1.5408151E-11
  6.2500000E+04  1.4042287E-11
  6.3750000E+04  1.2818767E-11
  6.5000000E+04  1.1720625E-11
  6.6250000E+04  1.0733160E-11
  6.7500000E+04  9.8436060E-12
  6.8750000E+04  9.0408491E-12
  7.0000000E+04  8.3151626E-12
  7.1250000E+04  7.6580077E-12
  7.2500000E+04  7.0619146E-12
  7.3750000E+04  6.5203370E-12
  7.5000000E+04  6.0275246E-12
  7.7500000E+04  5.1685466E-12
  8.0000000E+04  4.4514772E-12
  8.2500000E+04  3.8502864E-12
  8.5000000E+04  3.3441457E-12
  
  
#  61  24  P1  EION =  5.700000000E+00 eV   269
#  S(0) = 2.502148E+00
  2.8500000E-02  0.0000000E+00
  2.8500000E+00  0.0000000E+00
  2.8500000E+00  8.4237489E-01
  5.7000000E+00  8.4237489E-01
  5.7000000E+00  3.0502163E-02
  5.7027211E+00  3.0502163E-02
  5.7121769E+00  3.0259452E-02
  5.7216327E+00  3.0018965E-02
  5.7310885E+00  2.9780678E-02
  5.7405442E+00  2.9544567E-02
  5.7500000E+00  2.9310612E-02
  5.8750000E+00  2.6409916E-02
  6.0000000E+00  2.3834284E-02
  6.1250000E+00  2.1542540E-02
  6.2500000E+00  1.9499358E-02
  6.5000000E+00  1.6041242E-02
  6.6250000E+00  1.4577372E-02
  6.7500000E+00  1.3263030E-02
  6.8750000E+00  1.2081087E-02
  7.0000000E+00  1.1016606E-02
  7.1250000E+00  1.0056534E-02
  7.2500000E+00  9.1894373E-03
  7.3750000E+00  8.4052851E-03
  7.5000000E+00  7.6952500E-03
  7.6250000E+00  7.0515509E-03
  7.7500000E+00  6.4673235E-03
  7.8750000E+00  5.9364864E-03
  8.0000000E+00  5.4536585E-03
  8.1250000E+00  5.0140546E-03
  8.2500000E+00  4.6134251E-03
  8.5000000E+00  3.9143430E-03
  8.7500000E+00  3.3307282E-03
  9.0000000E+00  2.8420143E-03
  9.2500000E+00  2.4316475E-03
  9.5000000E+00  2.0862364E-03
  9.7500000E+00  1.7948637E-03
  1.0000000E+01  1.5486481E-03
  1.0250000E+01  1.3402419E-03
  1.0500000E+01  1.1636592E-03
  1.0750000E+01  1.0138587E-03
  1.1000000E+01  8.8674949E-04
  1.1250000E+01  7.7883138E-04
  1.1500000E+01  6.8722707E-04
  1.1750000E+01  6.0953960E-04
  1.2000000E+01  5.4366558E-04
  1.2250000E+01  4.8792720E-04
  1.2375000E+01  4.6339886E-04
  1.2500000E+01  4.4087184E-04
  1.2750000E+01  4.0122249E-04
  1.3000000E+01  3.6794057E-04
  1.3250000E+01  3.4014142E-04
  1.3500000E+01  3.1706070E-04
  1.3750000E+01  2.9802380E-04
  1.4000000E+01  2.8245159E-04
  1.4500000E+01  2.5991235E-04
  1.4750000E+01  2.5217419E-04
  1.5000000E+01  2.4632692E-04
  1.5250000E+01  2.4211070E-04
  1.5500000E+01  2.3932049E-04
  1.5750000E+01  2.3775559E-04
  1.6000000E+01  2.3722487E-04
  1.6250000E+01  2.3757206E-04
  1.6500000E+01  2.3866795E-04
  1.7000000E+01  2.4268029E-04
  1.7500000E+01  2.4852457E-04
  1.8000000E+01  2.5561568E-04
  1.8500000E+01  2.6351333E-04
  1.9000000E+01  2.7191372E-04
  1.9500000E+01  2.8055597E-04
  2.0000000E+01  2.8924222E-04
  2.0500000E+01  2.9785053E-04
  2.1000000E+01  3.0627470E-04
  2.2000000E+01  3.2225861E-04
  2.3000000E+01  3.3683498E-04
  2.4000000E+01  3.4982128E-04
  2.5000000E+01  3.6118660E-04
  2.6000000E+01  3.7095396E-04
  2.7000000E+01  3.7919921E-04
  2.8000000E+01  3.8601360E-04
  2.9000000E+01  3.9149966E-04
  3.0000000E+01  3.9576361E-04
  3.1000000E+01  3.9890860E-04
  3.2000000E+01  4.0103515E-04
  3.4000000E+01  4.0260747E-04
  3.6000000E+01  4.0117344E-04
  3.8000000E+01  3.9733375E-04
  4.0000000E+01  3.9160596E-04
  4.2000000E+01  3.8442735E-04
  4.4000000E+01  3.7617097E-04
  4.6000000E+01  3.6714404E-04
  4.8000000E+01  3.5760568E-04
  5.0000000E+01  3.4776374E-04
  5.2500000E+01  3.3528888E-04
  5.5000000E+01  3.2285661E-04
  5.7500000E+01  3.1064980E-04
  6.0000000E+01  2.9879778E-04
  6.5000000E+01  2.7645900E-04
  6.7500000E+01  2.6604786E-04
  7.0000000E+01  2.5615744E-04
  7.2500000E+01  2.4678031E-04
  7.5000000E+01  2.3790226E-04
  8.0000000E+01  2.2155789E-04
  8.5000000E+01  2.0693082E-04
  9.0000000E+01  1.9382437E-04
  9.5000000E+01  1.8205570E-04
  1.0000000E+02  1.7146626E-04
  1.0500000E+02  1.6191792E-04
  1.1000000E+02  1.5328935E-04
  1.1500000E+02  1.4547440E-04
  1.2000000E+02  1.3837649E-04
  1.2500000E+02  1.3190500E-04
  1.3000000E+02  1.2598221E-04
  1.3500000E+02  1.2053439E-04
  1.4000000E+02  1.1549430E-04
  1.4500000E+02  1.1080701E-04
  1.5000000E+02  1.0642431E-04
  1.6000000E+02  9.8414311E-05
  1.7000000E+02  9.1225769E-05
  1.8000000E+02  8.4717171E-05
  1.9000000E+02  7.8801422E-05
  2.0000000E+02  7.3430321E-05
  2.1000000E+02  6.8558979E-05
  2.2000000E+02  6.4146334E-05
  2.3000000E+02  6.0150783E-05
  2.4000000E+02  5.6529130E-05
  2.5000000E+02  5.3240945E-05
  2.6000000E+02  5.0250922E-05
  2.7000000E+02  4.7529013E-05
  2.8000000E+02  4.5048229E-05
  2.9000000E+02  4.2783439E-05
  3.0000000E+02  4.0710782E-05
  3.1000000E+02  3.8809338E-05
  3.2000000E+02  3.7060160E-05
  3.3000000E+02  3.5443127E-05
  3.4000000E+02  3.3940414E-05
  3.5000000E+02  3.2537349E-05
  3.6000000E+02  3.1222330E-05
  3.8000000E+02  2.8823612E-05
  4.0000000E+02  2.6689677E-05
  4.2000000E+02  2.4783490E-05
  4.4000000E+02  2.3078659E-05
  4.6000000E+02  2.1551433E-05
  4.8000000E+02  2.0180286E-05
  5.0000000E+02  1.8946364E-05
  5.2500000E+02  1.7571821E-05
  5.5000000E+02  1.6357981E-05
  5.7500000E+02  1.5280054E-05
  5.8750000E+02  1.4784087E-05
  6.0000000E+02  1.4313124E-05
  6.2500000E+02  1.3437327E-05
  6.5000000E+02  1.2639184E-05
  6.7500000E+02  1.1909833E-05
  7.0000000E+02  1.1241763E-05
  7.2500000E+02  1.0628898E-05
  7.5000000E+02  1.0066306E-05
  8.0000000E+02  9.0740597E-06
  8.5000000E+02  8.2307326E-06
  9.0000000E+02  7.5071006E-06
  9.2500000E+02  7.1821273E-06
  9.5000000E+02  6.8779828E-06
  9.7500000E+02  6.5923999E-06
  1.0000000E+03  6.3236415E-06
  1.0500000E+03  5.8324602E-06
  1.1000000E+03  5.3969568E-06
  1.1500000E+03  5.0100599E-06
  1.2000000E+03  4.6649676E-06
  1.2500000E+03  4.3558883E-06
  1.3000000E+03  4.0774247E-06
  1.3500000E+03  3.8248049E-06
  1.4000000E+03  3.5942812E-06
  1.4500000E+03  3.3834797E-06
  1.5000000E+03  3.1907522E-06
  1.6000000E+03  2.8531359E-06
  1.6500000E+03  2.7046958E-06
  1.7000000E+03  2.5676246E-06
  1.7500000E+03  2.4405980E-06
  1.8000000E+03  2.3226267E-06
  1.9000000E+03  2.1108763E-06
  2.0000000E+03  1.9270602E-06
  2.1000000E+03  1.7664933E-06
  2.2000000E+03  1.6252660E-06
  2.3000000E+03  1.5003319E-06
  2.4000000E+03  1.3893046E-06
  2.5000000E+03  1.2902161E-06
  2.6000000E+03  1.2013895E-06
  2.7000000E+03  1.1214133E-06
  2.8000000E+03  1.0491212E-06
  2.9000000E+03  9.8357528E-07
  3.0000000E+03  9.2399340E-07
  3.1000000E+03  8.6969875E-07
  3.2000000E+03  8.2007994E-07
  3.3000000E+03  7.7458379E-07
  3.4000000E+03  7.3273833E-07
  3.5000000E+03  6.9414232E-07
  3.6000000E+03  6.5847074E-07
  3.8000000E+03  5.9483391E-07
  4.0000000E+03  5.3996459E-07
  4.2000000E+03  4.9232038E-07
  4.4000000E+03  4.5066001E-07
  4.6000000E+03  4.1400739E-07
  4.8000000E+03  3.8158606E-07
  5.0000000E+03  3.5276624E-07
  5.2500000E+03  3.2103258E-07
  5.5000000E+03  2.9331884E-07
  5.7500000E+03  2.6897629E-07
  6.0000000E+03  2.4748086E-07
  6.5000000E+03  2.1140287E-07
  6.7500000E+03  1.9618056E-07
  7.0000000E+03  1.8249914E-07
  7.2500000E+03  1.7015775E-07
  7.5000000E+03  1.5898742E-07
  7.7500000E+03  1.4884509E-07
  8.0000000E+03  1.3960902E-07
  8.2500000E+03  1.3117507E-07
  8.5000000E+03  1.2345366E-07
  9.0000000E+03  1.0984913E-07
  9.5000000E+03  9.8290175E-08
  1.0000000E+04  8.8390687E-08
  1.0500000E+04  7.9851538E-08
  1.1000000E+04  7.2437938E-08
  1.1500000E+04  6.5963288E-08
  1.2000000E+04  6.0277771E-08
  1.2500000E+04  5.5260146E-08
  1.3000000E+04  5.0811454E-08
  1.3500000E+04  4.6850293E-08
  1.4000000E+04  4.3309254E-08
  1.4500000E+04  4.0132307E-08
  1.5000000E+04  3.7272463E-08
  1.5500000E+04  3.4689972E-08
  1.6000000E+04  3.2350868E-08
  1.6500000E+04  3.0225979E-08
  1.7000000E+04  2.8290350E-08
  1.8000000E+04  2.4904217E-08
  1.9000000E+04  2.2054388E-08
  2.0000000E+04  1.9636267E-08
  2.1000000E+04  1.7568769E-08
  2.2000000E+04  1.5788625E-08
  2.3000000E+04  1.4246302E-08
  2.4000000E+04  1.2902586E-08
  2.5000000E+04  1.1725901E-08
  2.6000000E+04  1.0690551E-08
  2.7000000E+04  9.7754953E-09
  2.8000000E+04  8.9634159E-09
  2.9000000E+04  8.2399677E-09
  3.0000000E+04  7.5931828E-09
  3.1000000E+04  7.0130108E-09
  3.2000000E+04  6.4909713E-09
  3.3000000E+04  6.0198705E-09
  3.4000000E+04  5.5935701E-09
  3.5000000E+04  5.2068079E-09
  3.6000000E+04  4.8550487E-09
  3.8000000E+04  4.2413801E-09
  4.0000000E+04  3.7269993E-09
  4.2000000E+04  3.2924413E-09
  4.4000000E+04  2.9226907E-09
  4.6000000E+04  2.6060274E-09
  4.8000000E+04  2.3332058E-09
  5.0000000E+04  2.0968611E-09
  5.2500000E+04  1.8438158E-09
  5.5000000E+04  1.6294322E-09
  5.7500000E+04  1.4466080E-09
  6.0000000E+04  1.2897842E-09
  6.2500000E+04  1.1545286E-09
  6.5000000E+04  1.0372197E-09
  6.6250000E+04  9.8435149E-10
  6.7500000E+04  9.3491473E-10
  7.0000000E+04  8.4525880E-10
  7.2500000E+04  7.6646381E-10
  7.5000000E+04  6.9708979E-10


==> anc/colstop/sbethe/sdbase/oos62.tab <==
# Atomic number = 62   (Sm)
#
#      W/eV         OOS*eV
  
  
#  62   1  K1  EION =  4.683700000E+04 eV   239
#  S(0) = 9.474082E-01
  4.6831576E+02  0.0000000E+00
  4.6831576E+04  0.0000000E+00
  4.6831576E+04  4.1369147E-05
  4.6837000E+04  4.1369147E-05
  4.6837469E+04  4.1369147E-05
  4.6838377E+04  4.0837158E-05
  4.6839285E+04  4.0366552E-05
  4.6840194E+04  3.9952485E-05
  4.6841102E+04  3.9590834E-05
  4.6842918E+04  3.9009907E-05
  4.6844735E+04  3.8595282E-05
  4.6848368E+04  3.8158295E-05
  4.6852000E+04  3.8085924E-05
  4.6859266E+04  3.8444456E-05
  4.6862899E+04  3.8674353E-05
  4.6866532E+04  3.8861323E-05
  4.6873798E+04  3.9038886E-05
  4.6881064E+04  3.9000351E-05
  4.6888330E+04  3.8877318E-05
  4.6895595E+04  3.8775204E-05
  4.6902861E+04  3.8734777E-05
  4.6910127E+04  3.8746693E-05
  4.6917393E+04  3.8780063E-05
  4.6924659E+04  3.8805680E-05
  4.6931924E+04  3.8808418E-05
  4.6939190E+04  3.8787169E-05
  4.6946456E+04  3.8751485E-05
  4.6953722E+04  3.8713285E-05
  4.6968254E+04  3.8664056E-05
  4.6982785E+04  3.8658180E-05
  4.6997317E+04  3.8660668E-05
  4.7011849E+04  3.8640636E-05
  4.7026380E+04  3.8599124E-05
  4.7040912E+04  3.8554087E-05
  4.7055443E+04  3.8522159E-05
  4.7069975E+04  3.8502164E-05
  4.7099038E+04  3.8460815E-05
  4.7128102E+04  3.8387830E-05
  4.7157165E+04  3.8320831E-05
  4.7186228E+04  3.8269131E-05
  4.7244355E+04  3.8142963E-05
  4.7302481E+04  3.8024828E-05
  4.7418734E+04  3.7782685E-05
  4.7534988E+04  3.7548228E-05
  4.7767494E+04  3.7080445E-05
  4.8000000E+04  3.6612760E-05
  4.9000000E+04  3.4640811E-05
  5.0000000E+04  3.2780256E-05
  5.1250000E+04  3.0635936E-05
  5.2500000E+04  2.8675575E-05
  5.5000000E+04  2.5219357E-05
  5.7500000E+04  2.2279988E-05
  6.0000000E+04  1.9766674E-05
  6.5000000E+04  1.5740483E-05
  6.7500000E+04  1.4120900E-05
  7.0000000E+04  1.2709008E-05
  7.2500000E+04  1.1473066E-05
  7.5000000E+04  1.0386926E-05
  7.7500000E+04  9.4289333E-06
  8.0000000E+04  8.5810516E-06
  8.2500000E+04  7.8281808E-06
  8.5000000E+04  7.1576213E-06
  9.0000000E+04  6.0221060E-06
  9.5000000E+04  5.1064571E-06
  1.0000000E+05  4.3608771E-06
  1.0500000E+05  3.7483778E-06
  1.1000000E+05  3.2411199E-06
  1.1500000E+05  2.8178933E-06
  1.2000000E+05  2.4623559E-06
  1.2500000E+05  2.1617895E-06
  1.3000000E+05  1.9062042E-06
  1.3500000E+05  1.6876816E-06
  1.4000000E+05  1.4998984E-06
  1.4500000E+05  1.3377627E-06
  1.5000000E+05  1.1971496E-06
  1.5500000E+05  1.0746922E-06
  1.6000000E+05  9.6762762E-07
  1.6500000E+05  8.7367445E-07
  1.7000000E+05  7.9093852E-07
  1.8000000E+05  6.5305407E-07
  1.9000000E+05  5.4412764E-07
  2.0000000E+05  4.5712248E-07
  2.1000000E+05  3.8692713E-07
  2.2000000E+05  3.2977393E-07
  2.3000000E+05  2.8284857E-07
  2.4000000E+05  2.4402287E-07
  2.5000000E+05  2.1166963E-07
  2.6000000E+05  1.8453175E-07
  2.7000000E+05  1.6162878E-07
  2.8000000E+05  1.4218940E-07
  2.9000000E+05  1.2560164E-07
  3.0000000E+05  1.1137640E-07
  3.1000000E+05  9.9119958E-08
  3.2000000E+05  8.8513171E-08
  3.3000000E+05  7.9295822E-08
  3.4000000E+05  7.1254436E-08
  3.5000000E+05  6.4212914E-08
  3.6000000E+05  5.8025228E-08
  3.7000000E+05  5.2569685E-08
  3.8000000E+05  4.7744399E-08
  3.9000000E+05  4.3463678E-08
  4.0000000E+05  3.9655141E-08
  4.2000000E+05  3.3218246E-08
  4.4000000E+05  2.8043414E-08
  4.6000000E+05  2.3843954E-08
  4.8000000E+05  2.0406536E-08
  5.0000000E+05  1.7570420E-08
  5.2500000E+05  1.4687131E-08
  5.5000000E+05  1.2374910E-08
  5.7500000E+05  1.0502668E-08
  5.8750000E+05  9.7001361E-09
  6.0000000E+05  8.9732262E-09
  6.2500000E+05  7.7136068E-09
  6.5000000E+05  6.6683972E-09
  6.7500000E+05  5.7950568E-09
  7.0000000E+05  5.0606041E-09
  7.2500000E+05  4.4392428E-09
  7.5000000E+05  3.9106136E-09
  7.7500000E+05  3.4585226E-09
  8.0000000E+05  3.0699962E-09
  8.2500000E+05  2.7345640E-09
  8.5000000E+05  2.4437200E-09
  8.7500000E+05  2.1905132E-09
  9.0000000E+05  1.9692299E-09
  9.2500000E+05  1.7751461E-09
  9.5000000E+05  1.6043362E-09
  9.7500000E+05  1.4535227E-09
  1.0000000E+06  1.3199561E-09
  1.0250000E+06  1.2013191E-09
  1.0500000E+06  1.0956508E-09
  1.1000000E+06  9.1680122E-10
  1.1500000E+06  7.7278531E-10
  1.2000000E+06  6.5577284E-10
  1.2500000E+06  5.5991570E-10
  1.3000000E+06  4.8079337E-10
  1.3500000E+06  4.1502736E-10
  1.4000000E+06  3.6000916E-10
  1.4500000E+06  3.1370605E-10
  1.5000000E+06  2.7451994E-10
  1.5500000E+06  2.4118405E-10
  1.6000000E+06  2.1268661E-10
  1.6500000E+06  1.8821385E-10
  1.7000000E+06  1.6710698E-10
  1.7500000E+06  1.4882932E-10
  1.8000000E+06  1.3294130E-10
  1.8500000E+06  1.1908077E-10
  1.9000000E+06  1.0694776E-10
  1.9500000E+06  9.6292580E-11
  2.0000000E+06  8.6906495E-11
  2.0500000E+06  7.8614192E-11
  2.1000000E+06  7.1267820E-11
  2.2000000E+06  5.8930932E-11
  2.3000000E+06  4.9101669E-11
  2.4000000E+06  4.1198870E-11
  2.5000000E+06  3.4791674E-11
  2.6000000E+06  2.9556879E-11
  2.7000000E+06  2.5249343E-11
  2.8000000E+06  2.1681260E-11
  2.9000000E+06  1.8707417E-11
  3.0000000E+06  1.6214529E-11
  3.1000000E+06  1.4113512E-11
  3.2000000E+06  1.2333775E-11
  3.3000000E+06  1.0818994E-11
  3.4000000E+06  9.5239253E-12
  3.5000000E+06  8.4120051E-12
  3.6000000E+06  7.4535109E-12
  3.7000000E+06  6.6241391E-12
  3.8000000E+06  5.9039128E-12
  3.9000000E+06  5.2763275E-12
  4.0000000E+06  4.7276830E-12
  4.1000000E+06  4.2465591E-12
  4.2000000E+06  3.8233965E-12
  4.3000000E+06  3.4501606E-12
  4.4000000E+06  3.1200737E-12
  4.6000000E+06  2.5672474E-12
  4.8000000E+06  2.1284893E-12
  5.0000000E+06  1.7771405E-12
  5.1250000E+06  1.5929352E-12
  5.2500000E+06  1.4312800E-12
  5.3750000E+06  1.2890039E-12
  5.5000000E+06  1.1634379E-12
  5.7500000E+06  9.5375921E-13
  5.8750000E+06  8.6610655E-13
  6.0000000E+06  7.8797937E-13
  6.2500000E+06  6.5570629E-13
  6.5000000E+06  5.4927332E-13
  6.7500000E+06  4.6296065E-13
  7.0000000E+06  3.9245482E-13
  7.2500000E+06  3.3447035E-13
  7.5000000E+06  2.8648170E-13
  7.7500000E+06  2.4653057E-13
  8.0000000E+06  2.1308608E-13
  8.2500000E+06  1.8494250E-13
  8.5000000E+06  1.6114339E-13
  8.7500000E+06  1.4092475E-13
  9.0000000E+06  1.2367251E-13
  9.2500000E+06  1.0889034E-13
  9.5000000E+06  9.6174847E-14
  9.7500000E+06  8.5196364E-14
  1.0000000E+07  7.5684127E-14
  1.0250000E+07  6.7414626E-14
  1.0500000E+07  6.0202510E-14
  1.0750000E+07  5.3893385E-14
  1.1000000E+07  4.8358051E-14
  1.1250000E+07  4.3488018E-14
  1.1500000E+07  3.9191867E-14
  1.2000000E+07  3.2023631E-14
  1.2500000E+07  2.6363726E-14
  1.3000000E+07  2.1855063E-14
  1.3500000E+07  1.8234019E-14
  1.4000000E+07  1.5303711E-14
  1.4500000E+07  1.2915576E-14
  1.5000000E+07  1.0956477E-14
  1.5500000E+07  9.3394432E-15
  1.6000000E+07  7.9970489E-15
  1.6500000E+07  6.8766289E-15
  1.7000000E+07  5.9367399E-15
  1.7500000E+07  5.1445319E-15
  1.8000000E+07  4.4737979E-15
  1.8500000E+07  3.9035041E-15
  1.9000000E+07  3.4166673E-15
  1.9500000E+07  2.9994836E-15
  2.0000000E+07  2.6406822E-15
  2.0500000E+07  2.3310268E-15
  2.1000000E+07  2.0629116E-15
  2.1500000E+07  1.8300481E-15
  2.2000000E+07  1.6272229E-15
  2.2500000E+07  1.4500813E-15
  2.3000000E+07  1.2949683E-15
  2.3500000E+07  1.1588055E-15
  2.4000000E+07  1.0389847E-15
  2.4500000E+07  9.3326602E-16
  2.5000000E+07  8.3974891E-16
  2.5500000E+07  7.5682445E-16
  2.6000000E+07  6.8312519E-16
  2.6500000E+07  6.1748440E-16
  2.7000000E+07  5.5892167E-16
  2.8000000E+07  4.5989155E-16
  2.9000000E+07  3.8064911E-16
  
  
#  62   2  L1  EION =  7.740000000E+03 eV   254
#  S(0) = 1.080445E+00
  7.7349457E+01  0.0000000E+00
  7.7349457E+03  0.0000000E+00
  7.7349457E+03  1.5531376E-04
  7.7400000E+03  1.5531376E-04
  7.7400771E+03  1.5531376E-04
  7.7404832E+03  1.5428574E-04
  7.7408894E+03  1.5331503E-04
  7.7412955E+03  1.5239864E-04
  7.7417016E+03  1.5153385E-04
  7.7425139E+03  1.4994971E-04
  7.7433261E+03  1.4854598E-04
  7.7449507E+03  1.4622472E-04
  7.7465752E+03  1.4447232E-04
  7.7498242E+03  1.4233800E-04
  7.7514487E+03  1.4180644E-04
  7.7530732E+03  1.4154374E-04
  7.7563223E+03  1.4160069E-04
  7.7595713E+03  1.4212432E-04
  7.7628204E+03  1.4282734E-04
  7.7660694E+03  1.4351077E-04
  7.7693184E+03  1.4405419E-04
  7.7725675E+03  1.4440222E-04
  7.7758165E+03  1.4454866E-04
  7.7790655E+03  1.4451989E-04
  7.7855636E+03  1.4411547E-04
  7.7888126E+03  1.4383450E-04
  7.7920617E+03  1.4355301E-04
  7.7985598E+03  1.4308497E-04
  7.8050578E+03  1.4280463E-04
  7.8115559E+03  1.4268627E-04
  7.8180540E+03  1.4264944E-04
  7.8310501E+03  1.4251603E-04
  7.8375482E+03  1.4234732E-04
  7.8440463E+03  1.4211563E-04
  7.8570424E+03  1.4159015E-04
  7.8700386E+03  1.4115022E-04
  7.8765366E+03  1.4098268E-04
  7.8830347E+03  1.4084257E-04
  7.8960308E+03  1.4058168E-04
  7.9220231E+03  1.3988641E-04
  7.9350193E+03  1.3946589E-04
  7.9480154E+03  1.3906176E-04
  7.9610116E+03  1.3869874E-04
  7.9740077E+03  1.3837222E-04
  8.0000000E+03  1.3770326E-04
  8.0312500E+03  1.3679313E-04
  8.0625000E+03  1.3591005E-04
  8.0937500E+03  1.3509003E-04
  8.1250000E+03  1.3424558E-04
  8.2500000E+03  1.3091184E-04
  8.3750000E+03  1.2770400E-04
  8.5000000E+03  1.2461007E-04
  8.7500000E+03  1.1871293E-04
  9.0000000E+03  1.1316522E-04
  9.5000000E+03  1.0306102E-04
  1.0000000E+04  9.4125215E-05
  1.0500000E+04  8.6212506E-05
  1.1000000E+04  7.9185516E-05
  1.1500000E+04  7.2923460E-05
  1.2000000E+04  6.7324701E-05
  1.2500000E+04  6.2302947E-05
  1.3000000E+04  5.7782243E-05
  1.3500000E+04  5.3700583E-05
  1.4000000E+04  5.0004587E-05
  1.4500000E+04  4.6648141E-05
  1.5000000E+04  4.3592273E-05
  1.6000000E+04  3.8252396E-05
  1.7000000E+04  3.3765974E-05
  1.8000000E+04  2.9966407E-05
  1.9000000E+04  2.6725165E-05
  2.0000000E+04  2.3941852E-05
  2.1000000E+04  2.1537211E-05
  2.2000000E+04  1.9448049E-05
  2.3000000E+04  1.7623563E-05
  2.4000000E+04  1.6022573E-05
  2.5000000E+04  1.4611447E-05
  2.6000000E+04  1.3362511E-05
  2.7000000E+04  1.2252852E-05
  2.8000000E+04  1.1263373E-05
  2.9000000E+04  1.0378069E-05
  3.0000000E+04  9.5834499E-06
  3.1000000E+04  8.8680878E-06
  3.2000000E+04  8.2222584E-06
  3.4000000E+04  7.1071103E-06
  3.6000000E+04  6.1844844E-06
  3.8000000E+04  5.4143410E-06
  4.0000000E+04  4.7662969E-06
  4.2000000E+04  4.2169986E-06
  4.4000000E+04  3.7482830E-06
  4.6000000E+04  3.3458740E-06
  4.8000000E+04  2.9984392E-06
  5.0000000E+04  2.6969029E-06
  5.2500000E+04  2.3734958E-06
  5.5000000E+04  2.0990553E-06
  5.7500000E+04  1.8646777E-06
  6.0000000E+04  1.6633366E-06
  6.5000000E+04  1.3384784E-06
  6.7500000E+04  1.2068253E-06
  7.0000000E+04  1.0915070E-06
  7.2500000E+04  9.9008550E-07
  7.5000000E+04  9.0054586E-07
  7.7500000E+04  8.2121319E-07
  8.0000000E+04  7.5068735E-07
  8.2500000E+04  6.8779183E-07
  8.5000000E+04  6.3153315E-07
  9.0000000E+04  5.3567975E-07
  9.5000000E+04  4.5775908E-07
  1.0000000E+05  3.9381509E-07
  1.0500000E+05  3.4088943E-07
  1.1000000E+05  2.9674020E-07
  1.1500000E+05  2.5964804E-07
  1.2000000E+05  2.2827956E-07
  1.2500000E+05  2.0159041E-07
  1.3000000E+05  1.7875489E-07
  1.3500000E+05  1.5911457E-07
  1.4000000E+05  1.4214034E-07
  1.4500000E+05  1.2740372E-07
  1.5000000E+05  1.1455540E-07
  1.5500000E+05  1.0330880E-07
  1.6000000E+05  9.3427366E-08
  1.6500000E+05  8.4714727E-08
  1.7000000E+05  7.7007038E-08
  1.7500000E+05  7.0166900E-08
  1.8000000E+05  6.4078533E-08
  1.8500000E+05  5.8643948E-08
  1.9000000E+05  5.3779884E-08
  2.0000000E+05  4.5489324E-08
  2.1000000E+05  3.8751190E-08
  2.2000000E+05  3.3226832E-08
  2.3000000E+05  2.8661264E-08
  2.4000000E+05  2.4860237E-08
  2.5000000E+05  2.1674171E-08
  2.6000000E+05  1.8986713E-08
  2.7000000E+05  1.6706546E-08
  2.8000000E+05  1.4761375E-08
  2.9000000E+05  1.3093509E-08
  3.0000000E+05  1.1656578E-08
  3.1000000E+05  1.0413049E-08
  3.2000000E+05  9.3323458E-09
  3.3000000E+05  8.3894076E-09
  3.4000000E+05  7.5635787E-09
  3.5000000E+05  6.8377413E-09
  3.6000000E+05  6.1976380E-09
  3.7000000E+05  5.6313349E-09
  3.8000000E+05  5.1287990E-09
  3.9000000E+05  4.6815594E-09
  4.0000000E+05  4.2824342E-09
  4.2000000E+05  3.6049635E-09
  4.4000000E+05  3.0573183E-09
  4.6000000E+05  2.6106123E-09
  4.8000000E+05  2.2432055E-09
  5.0000000E+05  1.9387011E-09
  5.1250000E+05  1.7746198E-09
  5.2500000E+05  1.6276727E-09
  5.3750000E+05  1.4957437E-09
  5.5000000E+05  1.3770169E-09
  5.7500000E+05  1.1731277E-09
  5.8750000E+05  1.0854427E-09
  6.0000000E+05  1.0058561E-09
  6.2500000E+05  8.6754261E-10
  6.5000000E+05  7.5234146E-10
  6.7500000E+05  6.5574337E-10
  7.0000000E+05  5.7423775E-10
  7.2500000E+05  5.0506614E-10
  7.5000000E+05  4.4604226E-10
  7.7500000E+05  3.9542123E-10
  8.0000000E+05  3.5180022E-10
  8.2500000E+05  3.1404355E-10
  8.5000000E+05  2.8122588E-10
  8.7500000E+05  2.5258861E-10
  9.0000000E+05  2.2750621E-10
  9.2500000E+05  2.0545990E-10
  9.5000000E+05  1.8601750E-10
  9.7500000E+05  1.6881728E-10
  1.0000000E+06  1.5355508E-10
  1.0250000E+06  1.3997400E-10
  1.0500000E+06  1.2785620E-10
  1.1000000E+06  1.0729538E-10
  1.1500000E+06  9.0686481E-11
  1.2000000E+06  7.7151686E-11
  1.2500000E+06  6.6032948E-11
  1.3000000E+06  5.6831101E-11
  1.3500000E+06  4.9163392E-11
  1.4000000E+06  4.2733452E-11
  1.4500000E+06  3.7309746E-11
  1.5000000E+06  3.2709809E-11
  1.5500000E+06  2.8788616E-11
  1.6000000E+06  2.5430030E-11
  1.6500000E+06  2.2540408E-11
  1.7000000E+06  2.0043764E-11
  1.7500000E+06  1.7878070E-11
  1.8000000E+06  1.5992409E-11
  1.8500000E+06  1.4344766E-11
  1.9000000E+06  1.2900273E-11
  1.9500000E+06  1.1629856E-11
  2.0000000E+06  1.0509162E-11
  2.0500000E+06  9.5177078E-12
  2.1000000E+06  8.6381895E-12
  2.1500000E+06  7.8559332E-12
  2.2000000E+06  7.1584486E-12
  2.2500000E+06  6.5350672E-12
  2.3000000E+06  5.9766458E-12
  2.4000000E+06  5.0243160E-12
  2.5000000E+06  4.2505654E-12
  2.6000000E+06  3.6171257E-12
  2.7000000E+06  3.0949065E-12
  2.8000000E+06  2.6615657E-12
  2.9000000E+06  2.2997853E-12
  3.0000000E+06  1.9960282E-12
  3.1000000E+06  1.7396281E-12
  3.2000000E+06  1.5221193E-12
  3.3000000E+06  1.3367355E-12
  3.4000000E+06  1.1780323E-12
  3.5000000E+06  1.0416016E-12
  3.6000000E+06  9.2385405E-13
  3.7000000E+06  8.2185082E-13
  3.8000000E+06  7.3317286E-13
  3.9000000E+06  6.5581921E-13
  4.0000000E+06  5.8812695E-13
  4.1000000E+06  5.2870786E-13
  4.2000000E+06  4.7639841E-13
  4.3000000E+06  4.3021942E-13
  4.4000000E+06  3.8934371E-13
  4.5000000E+06  3.5306993E-13
  4.6000000E+06  3.2080133E-13
  4.7000000E+06  2.9202844E-13
  4.8000000E+06  2.6631490E-13
  5.0000000E+06  2.2261816E-13
  5.1250000E+06  1.9968278E-13
  5.2500000E+06  1.7953890E-13
  5.3750000E+06  1.6179631E-13
  5.5000000E+06  1.4612615E-13
  5.7500000E+06  1.1993220E-13
  5.8750000E+06  1.0897096E-13
  6.0000000E+06  9.9194549E-14
  6.2500000E+06  8.2627391E-14
  6.5000000E+06  6.9281017E-14
  6.7500000E+06  5.8445821E-14
  7.0000000E+06  4.9585903E-14
  7.2500000E+06  4.2292462E-14
  7.5000000E+06  3.6250802E-14
  7.7500000E+06  3.1216665E-14
  8.0000000E+06  2.6998989E-14
  8.2500000E+06  2.3447254E-14
  8.5000000E+06  2.0441881E-14
  8.7500000E+06  1.7887229E-14
  9.0000000E+06  1.5706114E-14
  9.2500000E+06  1.3835898E-14
  9.5000000E+06  1.2225752E-14
  9.7500000E+06  1.0834215E-14
  1.0000000E+07  9.6274976E-15
  1.0250000E+07  8.5781504E-15
  1.0500000E+07  7.6632425E-15
  1.0750000E+07  6.8634786E-15
  
  
#  62   3  L2  EION =  7.315000000E+03 eV   255
#  S(0) = 1.179245E+00
  7.2918207E+01  0.0000000E+00
  7.2918207E+03  0.0000000E+00
  7.2918207E+03  2.4318781E-04
  7.3150000E+03  2.4318781E-04
  7.3150733E+03  2.4318781E-04
  7.3152177E+03  2.4525664E-04
  7.3153622E+03  2.4720206E-04
  7.3155067E+03  2.4903707E-04
  7.3156512E+03  2.5077299E-04
  7.3159401E+03  2.5398559E-04
  7.3162291E+03  2.5690448E-04
  7.3168070E+03  2.6204797E-04
  7.3173848E+03  2.6648026E-04
  7.3185406E+03  2.7382460E-04
  7.3196964E+03  2.7967472E-04
  7.3220080E+03  2.8802278E-04
  7.3243196E+03  2.9279667E-04
  7.3289428E+03  2.9488453E-04
  7.3312544E+03  2.9374157E-04
  7.3335659E+03  2.9199363E-04
  7.3358775E+03  2.9008306E-04
  7.3381891E+03  2.8829815E-04
  7.3428123E+03  2.8566492E-04
  7.3474354E+03  2.8445264E-04
  7.3520586E+03  2.8432842E-04
  7.3566818E+03  2.8476449E-04
  7.3613049E+03  2.8529525E-04
  7.3659281E+03  2.8562130E-04
  7.3705513E+03  2.8562158E-04
  7.3751745E+03  2.8531662E-04
  7.3797976E+03  2.8480233E-04
  7.3844208E+03  2.8419814E-04
  7.3890440E+03  2.8360867E-04
  7.3982903E+03  2.8270522E-04
  7.4075366E+03  2.8220263E-04
  7.4167830E+03  2.8185922E-04
  7.4260293E+03  2.8140054E-04
  7.4445220E+03  2.7986307E-04
  7.4630147E+03  2.7812311E-04
  7.4815073E+03  2.7671664E-04
  7.4907537E+03  2.7606452E-04
  7.5000000E+03  2.7536963E-04
  7.5156250E+03  2.7403583E-04
  7.5312500E+03  2.7258217E-04
  7.5625000E+03  2.6980517E-04
  7.5937500E+03  2.6718383E-04
  7.6093750E+03  2.6580412E-04
  7.6250000E+03  2.6437320E-04
  7.6562500E+03  2.6158599E-04
  7.6875000E+03  2.5892617E-04
  7.7187500E+03  2.5624340E-04
  7.7500000E+03  2.5354100E-04
  7.8750000E+03  2.4322581E-04
  8.0000000E+03  2.3346835E-04
  8.2500000E+03  2.1537226E-04
  8.5000000E+03  1.9901275E-04
  9.0000000E+03  1.7066158E-04
  9.5000000E+03  1.4726224E-04
  1.0000000E+04  1.2784212E-04
  1.0500000E+04  1.1162095E-04
  1.1000000E+04  9.7978489E-05
  1.1500000E+04  8.6423777E-05
  1.2000000E+04  7.6573321E-05
  1.2500000E+04  6.8127808E-05
  1.3000000E+04  6.0845666E-05
  1.3500000E+04  5.4536292E-05
  1.4000000E+04  4.9044678E-05
  1.4500000E+04  4.4244203E-05
  1.5000000E+04  4.0031253E-05
  1.6000000E+04  3.3039646E-05
  1.7000000E+04  2.7541450E-05
  1.8000000E+04  2.3164083E-05
  1.9000000E+04  1.9640093E-05
  2.0000000E+04  1.6774384E-05
  2.1000000E+04  1.4422539E-05
  2.2000000E+04  1.2476224E-05
  2.3000000E+04  1.0853141E-05
  2.4000000E+04  9.4900624E-06
  2.5000000E+04  8.3378819E-06
  2.6000000E+04  7.3581052E-06
  2.7000000E+04  6.5202755E-06
  2.8000000E+04  5.8001012E-06
  2.9000000E+04  5.1780529E-06
  3.0000000E+04  4.6383219E-06
  3.1000000E+04  4.1680207E-06
  3.2000000E+04  3.7565797E-06
  3.3000000E+04  3.3952784E-06
  3.4000000E+04  3.0768806E-06
  3.5000000E+04  2.7953515E-06
  3.6000000E+04  2.5456330E-06
  3.8000000E+04  2.1252447E-06
  4.0000000E+04  1.7888555E-06
  4.2000000E+04  1.5169524E-06
  4.4000000E+04  1.2951475E-06
  4.6000000E+04  1.1126862E-06
  4.8000000E+04  9.6142992E-07
  5.0000000E+04  8.3514975E-07
  5.2500000E+04  7.0518775E-07
  5.5000000E+04  5.9963908E-07
  5.7500000E+04  5.1317648E-07
  5.8750000E+04  4.7580771E-07
  6.0000000E+04  4.4178694E-07
  6.2500000E+04  3.8241238E-07
  6.5000000E+04  3.3269753E-07
  6.7500000E+04  2.9081064E-07
  7.0000000E+04  2.5531407E-07
  7.2500000E+04  2.2507002E-07
  7.5000000E+04  1.9917091E-07
  7.7500000E+04  1.7688747E-07
  8.0000000E+04  1.5762971E-07
  8.2500000E+04  1.4091722E-07
  8.5000000E+04  1.2635648E-07
  8.7500000E+04  1.1362329E-07
  9.0000000E+04  1.0244913E-07
  9.2500000E+04  9.2610479E-08
  9.5000000E+04  8.3920379E-08
  1.0000000E+05  6.9382013E-08
  1.0500000E+05  5.7846736E-08
  1.1000000E+05  4.8601001E-08
  1.1500000E+05  4.1121459E-08
  1.2000000E+05  3.5019153E-08
  1.2500000E+05  3.0001433E-08
  1.3000000E+05  2.5845639E-08
  1.3500000E+05  2.2380612E-08
  1.4000000E+05  1.9473506E-08
  1.4500000E+05  1.7020303E-08
  1.5000000E+05  1.4938884E-08
  1.5500000E+05  1.3163914E-08
  1.6000000E+05  1.1643039E-08
  1.6500000E+05  1.0334027E-08
  1.7000000E+05  9.2025895E-09
  1.7500000E+05  8.2207232E-09
  1.8000000E+05  7.3654303E-09
  1.8500000E+05  6.6177227E-09
  1.9000000E+05  5.9618429E-09
  2.0000000E+05  4.8751483E-09
  2.1000000E+05  4.0236156E-09
  2.2000000E+05  3.3490102E-09
  2.3000000E+05  2.8091986E-09
  2.4000000E+05  2.3732649E-09
  2.5000000E+05  2.0182302E-09
  2.6000000E+05  1.7268140E-09
  2.7000000E+05  1.4858774E-09
  2.8000000E+05  1.2853296E-09
  2.9000000E+05  1.1173480E-09
  3.0000000E+05  9.7581570E-10
  3.1000000E+05  8.5591025E-10
  3.2000000E+05  7.5380057E-10
  3.3000000E+05  6.6642174E-10
  3.4000000E+05  5.9130533E-10
  3.5000000E+05  5.2645041E-10
  3.6000000E+05  4.7022543E-10
  3.7000000E+05  4.2129274E-10
  3.8000000E+05  3.7854978E-10
  3.9000000E+05  3.4108290E-10
  4.0000000E+05  3.0813148E-10
  4.2000000E+05  2.5333284E-10
  4.4000000E+05  2.1018233E-10
  4.6000000E+05  1.7583532E-10
  4.8000000E+05  1.4822444E-10
  5.0000000E+05  1.2582621E-10
  5.2500000E+05  1.0345451E-10
  5.5000000E+05  8.5842402E-11
  5.7500000E+05  7.1824821E-11
  5.8750000E+05  6.5890121E-11
  6.0000000E+05  6.0556151E-11
  6.2500000E+05  5.1413958E-11
  6.5000000E+05  4.3934156E-11
  6.7500000E+05  3.7766680E-11
  7.0000000E+05  3.2644483E-11
  7.2500000E+05  2.8361813E-11
  7.5000000E+05  2.4758704E-11
  7.7500000E+05  2.1709662E-11
  8.0000000E+05  1.9115426E-11
  8.2500000E+05  1.6896902E-11
  8.5000000E+05  1.4990602E-11
  8.7500000E+05  1.3345210E-11
  9.0000000E+05  1.1918991E-11
  9.2500000E+05  1.0677808E-11
  9.5000000E+05  9.5935769E-12
  9.7500000E+05  8.6430637E-12
  1.0000000E+06  7.8069548E-12
  1.0250000E+06  7.0691181E-12
  1.0500000E+06  6.4160169E-12
  1.1000000E+06  5.3201402E-12
  1.1500000E+06  4.4473478E-12
  1.2000000E+06  3.7453514E-12
  1.2500000E+06  3.1756210E-12
  1.3000000E+06  2.7093975E-12
  1.3500000E+06  2.3249619E-12
  1.4000000E+06  2.0057340E-12
  1.4500000E+06  1.7389247E-12
  1.5000000E+06  1.5145752E-12
  1.5500000E+06  1.3248621E-12
  1.6000000E+06  1.1635909E-12
  1.6500000E+06  1.0258195E-12
  1.7000000E+06  9.0757809E-13
  1.7500000E+06  8.0565648E-13
  1.8000000E+06  7.1744216E-13
  1.8500000E+06  6.4079630E-13
  1.9000000E+06  5.7395829E-13
  1.9500000E+06  5.1547150E-13
  2.0000000E+06  4.6412459E-13
  2.0500000E+06  4.1890547E-13
  2.1000000E+06  3.7896483E-13
  2.2000000E+06  3.1216628E-13
  2.3000000E+06  2.5921529E-13
  2.4000000E+06  2.1683559E-13
  2.5000000E+06  1.8261670E-13
  2.6000000E+06  1.5476239E-13
  2.7000000E+06  1.3191847E-13
  2.8000000E+06  1.1305323E-13
  2.9000000E+06  9.7372861E-14
  3.0000000E+06  8.4261076E-14
  3.1000000E+06  7.3235416E-14
  3.2000000E+06  6.3915129E-14
  3.3000000E+06  5.5997469E-14
  3.4000000E+06  4.9240049E-14
  3.5000000E+06  4.3447559E-14
  3.6000000E+06  3.8461647E-14
  3.7000000E+06  3.4153188E-14
  3.8000000E+06  3.0416319E-14
  3.9000000E+06  2.7163798E-14
  4.0000000E+06  2.4323377E-14
  4.1000000E+06  2.1834949E-14
  4.2000000E+06  1.9648285E-14
  4.3000000E+06  1.7721240E-14
  4.4000000E+06  1.6018306E-14
  4.6000000E+06  1.3169186E-14
  4.8000000E+06  1.0910721E-14
  5.0000000E+06  9.1041162E-15
  5.1250000E+06  8.1577014E-15
  5.2500000E+06  7.3276059E-15
  5.3750000E+06  6.5973958E-15
  5.5000000E+06  5.9532484E-15
  5.7500000E+06  4.8782505E-15
  5.8750000E+06  4.4291089E-15
  6.0000000E+06  4.0289005E-15
  6.2500000E+06  3.3516061E-15
  6.5000000E+06  2.8068962E-15
  6.7500000E+06  2.3653507E-15
  7.0000000E+06  2.0047973E-15
  7.2500000E+06  1.7083634E-15
  7.5000000E+06  1.4630910E-15
  7.7500000E+06  1.2589473E-15
  8.0000000E+06  1.0880950E-15
  8.2500000E+06  9.4436041E-16
  8.5000000E+06  8.2283912E-16
  8.7500000E+06  7.1960016E-16
  9.0000000E+06  6.3149157E-16
  9.2500000E+06  5.5597296E-16
  9.5000000E+06  4.9099449E-16
  9.7500000E+06  4.3490782E-16
  1.0000000E+07  3.8635138E-16
  1.0250000E+07  3.4419099E-16
  
  
#  62   4  L3  EION =  6.720000000E+03 eV   257
#  S(0) = 2.268646E+00
  6.6930271E+01  0.0000000E+00
  6.6930271E+03  0.0000000E+00
  6.6930271E+03  5.5324680E-04
  6.7200000E+03  5.5324680E-04
  6.7200672E+03  5.5324680E-04
  6.7202542E+03  5.5804789E-04
  6.7204413E+03  5.6245667E-04
  6.7206284E+03  5.6653072E-04
  6.7208155E+03  5.7031752E-04
  6.7211896E+03  5.7717957E-04
  6.7215638E+03  5.8328343E-04
  6.7223121E+03  5.9383585E-04
  6.7230604E+03  6.0280282E-04
  6.7245571E+03  6.1745349E-04
  6.7260537E+03  6.2872068E-04
  6.7290470E+03  6.4285077E-04
  6.7320403E+03  6.4783841E-04
  6.7350336E+03  6.4662042E-04
  6.7380269E+03  6.4211871E-04
  6.7410201E+03  6.3659049E-04
  6.7440134E+03  6.3145300E-04
  6.7500000E+03  6.2469444E-04
  6.7578125E+03  6.2271889E-04
  6.7656250E+03  6.2412632E-04
  6.7734375E+03  6.2490755E-04
  6.7812500E+03  6.2382886E-04
  6.7890625E+03  6.2157755E-04
  6.7968750E+03  6.1925263E-04
  6.8046875E+03  6.1748868E-04
  6.8125000E+03  6.1632529E-04
  6.8281250E+03  6.1445135E-04
  6.8437500E+03  6.1152597E-04
  6.8515625E+03  6.0968452E-04
  6.8593750E+03  6.0780705E-04
  6.8750000E+03  6.0437898E-04
  6.9062500E+03  5.9847927E-04
  6.9218750E+03  5.9512516E-04
  6.9375000E+03  5.9153666E-04
  6.9687500E+03  5.8464947E-04
  7.0000000E+03  5.7812125E-04
  7.0312500E+03  5.7123238E-04
  7.0625000E+03  5.6438402E-04
  7.0937500E+03  5.5788148E-04
  7.1250000E+03  5.5130092E-04
  7.1875000E+03  5.3833000E-04
  7.2500000E+03  5.2589814E-04
  7.5000000E+03  4.7945304E-04
  7.7500000E+03  4.3819879E-04
  8.0000000E+03  4.0131468E-04
  8.2500000E+03  3.6821273E-04
  8.5000000E+03  3.3850509E-04
  9.0000000E+03  2.8773827E-04
  9.5000000E+03  2.4637514E-04
  1.0000000E+04  2.1239421E-04
  1.0500000E+04  1.8424053E-04
  1.1000000E+04  1.6072482E-04
  1.1500000E+04  1.4094205E-04
  1.2000000E+04  1.2418301E-04
  1.2500000E+04  1.0989934E-04
  1.3000000E+04  9.7655341E-05
  1.3500000E+04  8.7104860E-05
  1.4000000E+04  7.7970194E-05
  1.4500000E+04  7.0025681E-05
  1.5000000E+04  6.3087113E-05
  1.6000000E+04  5.1648793E-05
  1.7000000E+04  4.2729570E-05
  1.8000000E+04  3.5683908E-05
  1.9000000E+04  3.0052990E-05
  2.0000000E+04  2.5505127E-05
  2.1000000E+04  2.1796788E-05
  2.2000000E+04  1.8746603E-05
  2.3000000E+04  1.6217730E-05
  2.4000000E+04  1.4105714E-05
  2.5000000E+04  1.2329931E-05
  2.6000000E+04  1.0827534E-05
  2.7000000E+04  9.5490736E-06
  2.8000000E+04  8.4553152E-06
  2.9000000E+04  7.5148740E-06
  3.0000000E+04  6.7024648E-06
  3.1000000E+04  5.9975708E-06
  3.2000000E+04  5.3834383E-06
  3.4000000E+04  4.3747924E-06
  3.6000000E+04  3.5924092E-06
  3.8000000E+04  2.9777416E-06
  4.0000000E+04  2.4892617E-06
  4.2000000E+04  2.0970104E-06
  4.4000000E+04  1.7790412E-06
  4.6000000E+04  1.5190526E-06
  4.8000000E+04  1.3047820E-06
  5.0000000E+04  1.1268977E-06
  5.2500000E+04  9.4493500E-07
  5.5000000E+04  7.9811889E-07
  5.7500000E+04  6.7860797E-07
  6.0000000E+04  5.8053099E-07
  6.5000000E+04  4.3192871E-07
  6.7500000E+04  3.7536193E-07
  7.0000000E+04  3.2768266E-07
  7.2500000E+04  2.8727106E-07
  7.5000000E+04  2.5284145E-07
  7.7500000E+04  2.2336570E-07
  8.0000000E+04  1.9801586E-07
  8.2500000E+04  1.7612086E-07
  8.5000000E+04  1.5713344E-07
  9.0000000E+04  1.2616433E-07
  9.5000000E+04  1.0237241E-07
  1.0000000E+05  8.3861780E-08
  1.0500000E+05  6.9294568E-08
  1.1000000E+05  5.7711026E-08
  1.1500000E+05  4.8412317E-08
  1.2000000E+05  4.0882629E-08
  1.2500000E+05  3.4736480E-08
  1.3000000E+05  2.9682479E-08
  1.3500000E+05  2.5498030E-08
  1.4000000E+05  2.2011432E-08
  1.4500000E+05  1.9089044E-08
  1.5000000E+05  1.6625967E-08
  1.5500000E+05  1.4539222E-08
  1.6000000E+05  1.2762690E-08
  1.6500000E+05  1.1243317E-08
  1.7000000E+05  9.9382613E-09
  1.7500000E+05  8.8127194E-09
  1.8000000E+05  7.8382559E-09
  1.8500000E+05  6.9915094E-09
  1.9000000E+05  6.2531915E-09
  2.0000000E+05  5.0404968E-09
  2.1000000E+05  4.1012705E-09
  2.2000000E+05  3.3657104E-09
  2.3000000E+05  2.7837780E-09
  2.4000000E+05  2.3190857E-09
  2.5000000E+05  1.9448263E-09
  2.6000000E+05  1.6410120E-09
  2.7000000E+05  1.3925733E-09
  2.8000000E+05  1.1880335E-09
  2.9000000E+05  1.0185672E-09
  3.0000000E+05  8.7732887E-10
  3.1000000E+05  7.5896434E-10
  3.2000000E+05  6.5925368E-10
  3.3000000E+05  5.7484669E-10
  3.4000000E+05  5.0306591E-10
  3.5000000E+05  4.4175783E-10
  3.6000000E+05  3.8917979E-10
  3.7000000E+05  3.4391363E-10
  3.8000000E+05  3.0479918E-10
  3.9000000E+05  2.7088242E-10
  4.0000000E+05  2.4137500E-10
  4.2000000E+05  1.9307930E-10
  4.4000000E+05  1.5586726E-10
  4.6000000E+05  1.2688526E-10
  4.8000000E+05  1.0408976E-10
  5.0000000E+05  8.5997167E-11
  5.2500000E+05  6.8360948E-11
  5.5000000E+05  5.4850878E-11
  5.7500000E+05  4.4387885E-11
  5.8750000E+05  4.0049613E-11
  6.0000000E+05  3.6203292E-11
  6.2500000E+05  2.9741862E-11
  6.5000000E+05  2.4597359E-11
  6.7500000E+05  2.0469100E-11
  7.0000000E+05  1.7132133E-11
  7.2500000E+05  1.4416474E-11
  7.5000000E+05  1.2192450E-11
  7.7500000E+05  1.0360272E-11
  8.0000000E+05  8.8425239E-12
  8.2500000E+05  7.5786881E-12
  8.5000000E+05  6.5211198E-12
  8.7500000E+05  5.6320574E-12
  9.0000000E+05  4.8813886E-12
  9.2500000E+05  4.2449511E-12
  9.5000000E+05  3.7032466E-12
  9.7500000E+05  3.2404571E-12
  1.0000000E+06  2.8436863E-12
  1.0250000E+06  2.5023695E-12
  1.0500000E+06  2.2078118E-12
  1.0750000E+06  1.9528263E-12
  1.1000000E+06  1.7314487E-12
  1.1250000E+06  1.5387098E-12
  1.1500000E+06  1.3704530E-12
  1.2000000E+06  1.0939811E-12
  1.2500000E+06  8.8017287E-13
  1.3000000E+06  7.1333299E-13
  1.3500000E+06  5.8205383E-13
  1.4000000E+06  4.7795131E-13
  1.4500000E+06  3.9480001E-13
  1.5000000E+06  3.2793211E-13
  1.5500000E+06  2.7381619E-13
  1.6000000E+06  2.2975810E-13
  1.6500000E+06  1.9368620E-13
  1.7000000E+06  1.6399567E-13
  1.7500000E+06  1.3943475E-13
  1.8000000E+06  1.1902073E-13
  1.8500000E+06  1.0197700E-13
  1.9000000E+06  8.7686203E-14
  1.9500000E+06  7.5654847E-14
  2.0000000E+06  6.5486322E-14
  2.0500000E+06  5.6860327E-14
  2.1000000E+06  4.9516945E-14
  2.1500000E+06  4.3244294E-14
  2.2000000E+06  3.7868904E-14
  2.2500000E+06  3.3248160E-14
  2.3000000E+06  2.9264315E-14
  2.3500000E+06  2.5819782E-14
  2.4000000E+06  2.2833388E-14
  2.4500000E+06  2.0237372E-14
  2.5000000E+06  1.7974983E-14
  2.6000000E+06  1.4267800E-14
  2.7000000E+06  1.1412722E-14
  2.8000000E+06  9.1948216E-15
  2.9000000E+06  7.4579372E-15
  3.0000000E+06  6.0874294E-15
  3.1000000E+06  4.9983218E-15
  3.2000000E+06  4.1270535E-15
  3.3000000E+06  3.4256671E-15
  3.4000000E+06  2.8576846E-15
  3.5000000E+06  2.3951488E-15
  3.6000000E+06  2.0164793E-15
  3.7000000E+06  1.7049050E-15
  3.8000000E+06  1.4473087E-15
  3.9000000E+06  1.2333682E-15
  4.0000000E+06  1.0549135E-15
  4.1000000E+06  9.0544245E-16
  4.2000000E+06  7.7975296E-16
  4.3000000E+06  6.7366217E-16
  4.4000000E+06  5.8379069E-16
  4.5000000E+06  5.0739569E-16
  4.6000000E+06  4.4224114E-16
  4.7000000E+06  3.8649648E-16
  4.8000000E+06  3.3865707E-16
  5.0000000E+06  2.6194088E-16
  5.1250000E+06  2.2415187E-16
  5.2500000E+06  1.9247833E-16
  5.3750000E+06  1.6582716E-16
  5.5000000E+06  1.4331845E-16
  5.6250000E+06  1.2424055E-16
  5.7500000E+06  1.0801530E-16
  5.8750000E+06  9.4170960E-17
  6.0000000E+06  8.2321016E-17
  6.1250000E+06  7.2147530E-17
  6.2500000E+06  6.3387984E-17
  6.3750000E+06  5.5824809E-17
  6.5000000E+06  4.9277048E-17
  6.6250000E+06  4.3593687E-17
  6.7500000E+06  3.8648286E-17
  7.0000000E+06  3.0563248E-17
  7.2500000E+06  2.4356373E-17
  7.5000000E+06  1.9550274E-17
  7.7500000E+06  1.5798818E-17
  8.0000000E+06  1.2848533E-17
  8.2500000E+06  1.0511916E-17
  8.5000000E+06  8.6489819E-18
  8.7500000E+06  7.1542893E-18
  9.0000000E+06  5.9477472E-18
  9.2500000E+06  4.9682012E-18
  9.5000000E+06  4.1686270E-18
  9.7500000E+06  3.5126637E-18
  1.0000000E+07  2.9720991E-18
  1.0250000E+07  2.5247299E-18
  1.0500000E+07  2.1529571E-18
  
  
#  62   5  M1  EION =  1.728000000E+03 eV   270
#  S(0) = 1.018566E+00
  1.7229741E+01  0.0000000E+00
  1.7229741E+03  0.0000000E+00
  1.7229741E+03  4.6511008E-04
  1.7280000E+03  4.6511008E-04
  1.7280171E+03  4.6511008E-04
  1.7284670E+03  4.6146571E-04
  1.7289169E+03  4.5805006E-04
  1.7293668E+03  4.5484844E-04
  1.7298167E+03  4.5184802E-04
  1.7307165E+03  4.4640670E-04
  1.7316162E+03  4.4164914E-04
  1.7334158E+03  4.3393748E-04
  1.7352154E+03  4.2828119E-04
  1.7388145E+03  4.2171208E-04
  1.7406141E+03  4.2019124E-04
  1.7424137E+03  4.1950090E-04
  1.7460128E+03  4.1977150E-04
  1.7496120E+03  4.2113764E-04
  1.7532111E+03  4.2264734E-04
  1.7568103E+03  4.2372552E-04
  1.7604094E+03  4.2410818E-04
  1.7640085E+03  4.2376127E-04
  1.7676077E+03  4.2279703E-04
  1.7712068E+03  4.2139794E-04
  1.7784051E+03  4.1805087E-04
  1.7856034E+03  4.1489479E-04
  1.7892026E+03  4.1356148E-04
  1.7928017E+03  4.1240604E-04
  1.8000000E+03  4.1050906E-04
  1.8062500E+03  4.0909372E-04
  1.8125000E+03  4.0767290E-04
  1.8187500E+03  4.0610513E-04
  1.8250000E+03  4.0435250E-04
  1.8375000E+03  4.0045055E-04
  1.8437500E+03  3.9845919E-04
  1.8500000E+03  3.9653479E-04
  1.8625000E+03  3.9299447E-04
  1.8750000E+03  3.8978445E-04
  1.8875000E+03  3.8663221E-04
  1.9000000E+03  3.8335610E-04
  1.9125000E+03  3.7993140E-04
  1.9250000E+03  3.7649091E-04
  1.9500000E+03  3.6993861E-04
  1.9750000E+03  3.6379661E-04
  2.0000000E+03  3.5764373E-04
  2.0250000E+03  3.5146265E-04
  2.0500000E+03  3.4553401E-04
  2.0625000E+03  3.4266493E-04
  2.0750000E+03  3.3983325E-04
  2.1000000E+03  3.3423563E-04
  2.1500000E+03  3.2324508E-04
  2.1750000E+03  3.1800174E-04
  2.2000000E+03  3.1291303E-04
  2.2500000E+03  3.0296296E-04
  2.3000000E+03  2.9347349E-04
  2.4000000E+03  2.7574417E-04
  2.5000000E+03  2.5952486E-04
  2.6000000E+03  2.4460495E-04
  2.7000000E+03  2.3092107E-04
  2.8000000E+03  2.1827630E-04
  2.9000000E+03  2.0661150E-04
  3.0000000E+03  1.9583144E-04
  3.1000000E+03  1.8584199E-04
  3.2000000E+03  1.7656645E-04
  3.4000000E+03  1.5991572E-04
  3.6000000E+03  1.4544655E-04
  3.8000000E+03  1.3280133E-04
  4.0000000E+03  1.2169063E-04
  4.2000000E+03  1.1187978E-04
  4.4000000E+03  1.0317682E-04
  4.6000000E+03  9.5423486E-05
  4.8000000E+03  8.8488392E-05
  5.0000000E+03  8.2261695E-05
  5.2500000E+03  7.5335254E-05
  5.5000000E+03  6.9223161E-05
  5.7500000E+03  6.3803880E-05
  6.0000000E+03  5.8977960E-05
  6.5000000E+03  5.0789615E-05
  6.7500000E+03  4.7299869E-05
  7.0000000E+03  4.4145323E-05
  7.2500000E+03  4.1285034E-05
  7.5000000E+03  3.8683914E-05
  8.0000000E+03  3.4142787E-05
  8.5000000E+03  3.0328031E-05
  9.0000000E+03  2.7094451E-05
  9.5000000E+03  2.4331122E-05
  1.0000000E+04  2.1952238E-05
  1.0500000E+04  1.9890633E-05
  1.1000000E+04  1.8093115E-05
  1.1500000E+04  1.6517123E-05
  1.2000000E+04  1.5128280E-05
  1.2500000E+04  1.3898577E-05
  1.3000000E+04  1.2805019E-05
  1.3500000E+04  1.1828583E-05
  1.4000000E+04  1.0953430E-05
  1.4500000E+04  1.0166292E-05
  1.5000000E+04  9.4559821E-06
  1.6000000E+04  8.2293461E-06
  1.7000000E+04  7.2131594E-06
  1.8000000E+04  6.3628646E-06
  1.9000000E+04  5.6450120E-06
  2.0000000E+04  5.0341085E-06
  2.1000000E+04  4.5104569E-06
  2.2000000E+04  4.0586492E-06
  2.3000000E+04  3.6664985E-06
  2.4000000E+04  3.3242647E-06
  2.5000000E+04  3.0240917E-06
  2.6000000E+04  2.7595884E-06
  2.7000000E+04  2.5255137E-06
  2.8000000E+04  2.3175393E-06
  2.9000000E+04  2.1320668E-06
  3.0000000E+04  1.9660855E-06
  3.1000000E+04  1.8170623E-06
  3.2000000E+04  1.6828543E-06
  3.4000000E+04  1.4518639E-06
  3.6000000E+04  1.2614691E-06
  3.8000000E+04  1.1030383E-06
  4.0000000E+04  9.7007321E-07
  4.2000000E+04  8.5761392E-07
  4.4000000E+04  7.6182681E-07
  4.6000000E+04  6.7971469E-07
  4.8000000E+04  6.0891000E-07
  5.0000000E+04  5.4752431E-07
  5.2500000E+04  4.8175080E-07
  5.5000000E+04  4.2598591E-07
  5.7500000E+04  3.7839570E-07
  5.8750000E+04  3.5720257E-07
  6.0000000E+04  3.3753684E-07
  6.2500000E+04  3.0226236E-07
  6.5000000E+04  2.7165262E-07
  6.7500000E+04  2.4496422E-07
  7.0000000E+04  2.2159170E-07
  7.2500000E+04  2.0103846E-07
  7.5000000E+04  1.8289457E-07
  7.7500000E+04  1.6681956E-07
  8.0000000E+04  1.5252903E-07
  8.2500000E+04  1.3978418E-07
  8.5000000E+04  1.2838348E-07
  8.7500000E+04  1.1815604E-07
  9.0000000E+04  1.0895633E-07
  9.2500000E+04  1.0065987E-07
  9.5000000E+04  9.3159767E-08
  1.0000000E+05  8.0192598E-08
  1.0500000E+05  6.9455940E-08
  1.1000000E+05  6.0496105E-08
  1.1500000E+05  5.2965192E-08
  1.2000000E+05  4.6593477E-08
  1.2500000E+05  4.1169677E-08
  1.3000000E+05  3.6526760E-08
  1.3500000E+05  3.2531532E-08
  1.4000000E+05  2.9076912E-08
  1.4500000E+05  2.6076193E-08
  1.5000000E+05  2.3458677E-08
  1.5500000E+05  2.1166333E-08
  1.6000000E+05  1.9151252E-08
  1.6500000E+05  1.7373662E-08
  1.7000000E+05  1.5800362E-08
  1.7500000E+05  1.4403493E-08
  1.8000000E+05  1.3159577E-08
  1.8500000E+05  1.2048738E-08
  1.9000000E+05  1.1054077E-08
  1.9500000E+05  1.0161166E-08
  2.0000000E+05  9.3576473E-09
  2.0500000E+05  8.6328938E-09
  2.1000000E+05  7.9777367E-09
  2.2000000E+05  6.8455015E-09
  2.3000000E+05  5.9090630E-09
  2.4000000E+05  5.1288690E-09
  2.5000000E+05  4.4744374E-09
  2.6000000E+05  3.9220485E-09
  2.7000000E+05  3.4530719E-09
  2.8000000E+05  3.0527467E-09
  2.9000000E+05  2.7092861E-09
  3.0000000E+05  2.4132096E-09
  3.1000000E+05  2.1568386E-09
  3.2000000E+05  1.9339154E-09
  3.3000000E+05  1.7393086E-09
  3.4000000E+05  1.5687863E-09
  3.5000000E+05  1.4188392E-09
  3.6000000E+05  1.2865422E-09
  3.7000000E+05  1.1694458E-09
  3.8000000E+05  1.0654898E-09
  3.9000000E+05  9.7293390E-10
  4.0000000E+05  8.9030163E-10
  4.1000000E+05  8.1633568E-10
  4.2000000E+05  7.4996154E-10
  4.3000000E+05  6.9025763E-10
  4.4000000E+05  6.3643083E-10
  4.6000000E+05  5.4376044E-10
  4.8000000E+05  4.6749105E-10
  5.0000000E+05  4.0424108E-10
  5.1250000E+05  3.7014275E-10
  5.2500000E+05  3.3959461E-10
  5.3750000E+05  3.1215944E-10
  5.5000000E+05  2.8746187E-10
  5.7500000E+05  2.4502939E-10
  5.8750000E+05  2.2677249E-10
  6.0000000E+05  2.1019705E-10
  6.2500000E+05  1.8137898E-10
  6.5000000E+05  1.5736363E-10
  6.7500000E+05  1.3721609E-10
  7.0000000E+05  1.2020811E-10
  7.2500000E+05  1.0576725E-10
  7.5000000E+05  9.3439799E-11
  7.7500000E+05  8.2863355E-11
  8.0000000E+05  7.3746237E-11
  8.2500000E+05  6.5852069E-11
  8.5000000E+05  5.8988197E-11
  8.7500000E+05  5.2996649E-11
  9.0000000E+05  4.7747128E-11
  9.2500000E+05  4.3131592E-11
  9.5000000E+05  3.9060005E-11
  9.7500000E+05  3.5456967E-11
  1.0000000E+06  3.2259046E-11
  1.0250000E+06  2.9412645E-11
  1.0500000E+06  2.6872292E-11
  1.0750000E+06  2.4599259E-11
  1.1000000E+06  2.2560438E-11
  1.1250000E+06  2.0727417E-11
  1.1500000E+06  1.9075737E-11
  1.2000000E+06  1.6234738E-11
  1.2500000E+06  1.3899873E-11
  1.3000000E+06  1.1966787E-11
  1.3500000E+06  1.0355433E-11
  1.4000000E+06  9.0037826E-12
  1.4500000E+06  7.8633165E-12
  1.5000000E+06  6.8957700E-12
  1.5500000E+06  6.0707287E-12
  1.6000000E+06  5.3638429E-12
  1.6500000E+06  4.7554809E-12
  1.7000000E+06  4.2297076E-12
  1.7500000E+06  3.7735101E-12
  1.8000000E+06  3.3762049E-12
  1.8500000E+06  3.0289699E-12
  1.9000000E+06  2.7244816E-12
  1.9500000E+06  2.4566314E-12
  2.0000000E+06  2.2203013E-12
  2.0500000E+06  2.0111849E-12
  2.1000000E+06  1.8256433E-12
  2.1500000E+06  1.6605901E-12
  2.2000000E+06  1.5133976E-12
  2.2500000E+06  1.3818205E-12
  2.3000000E+06  1.2639344E-12
  2.3500000E+06  1.1580839E-12
  2.4000000E+06  1.0628414E-12
  2.4500000E+06  9.7697162E-13
  2.5000000E+06  8.9940333E-13
  2.6000000E+06  7.6556276E-13
  2.7000000E+06  6.5519167E-13
  2.8000000E+06  5.6358133E-13
  2.9000000E+06  4.8708010E-13
  3.0000000E+06  4.2283263E-13
  3.1000000E+06  3.6858880E-13
  3.2000000E+06  3.2256237E-13
  3.3000000E+06  2.8332528E-13
  3.4000000E+06  2.4972818E-13
  3.5000000E+06  2.2084044E-13
  3.6000000E+06  1.9590481E-13
  3.7000000E+06  1.7430097E-13
  3.8000000E+06  1.5551792E-13
  3.9000000E+06  1.3913248E-13
  4.0000000E+06  1.2479115E-13
  4.1000000E+06  1.1219859E-13
  4.2000000E+06  1.0110790E-13
  4.3000000E+06  9.1311764E-14
  4.4000000E+06  8.2636445E-14
  4.5000000E+06  7.4937715E-14
  4.6000000E+06  6.8092258E-14
  4.7000000E+06  6.1993702E-14
  4.8000000E+06  5.6550145E-14
  
  
#  62   6  M2  EION =  1.546000000E+03 eV   272
#  S(0) = 1.345510E+00
  1.5247804E+01  0.0000000E+00
  1.5247804E+03  0.0000000E+00
  1.5247804E+03  5.8426964E-04
  1.5460000E+03  5.8426964E-04
  1.5460154E+03  5.8426964E-04
  1.5461841E+03  5.8945459E-04
  1.5463528E+03  5.9426950E-04
  1.5465215E+03  5.9876024E-04
  1.5466902E+03  6.0296571E-04
  1.5470276E+03  6.1064812E-04
  1.5473650E+03  6.1752709E-04
  1.5480398E+03  6.2945181E-04
  1.5487146E+03  6.3955714E-04
  1.5500643E+03  6.5596455E-04
  1.5514139E+03  6.6861238E-04
  1.5541131E+03  6.8525765E-04
  1.5568123E+03  6.9276270E-04
  1.5622108E+03  6.9079748E-04
  1.5649100E+03  6.8596033E-04
  1.5676092E+03  6.8071684E-04
  1.5703085E+03  6.7594961E-04
  1.5730077E+03  6.7209059E-04
  1.5757069E+03  6.6926320E-04
  1.5784062E+03  6.6739861E-04
  1.5838046E+03  6.6581787E-04
  1.5892031E+03  6.6566174E-04
  1.5946015E+03  6.6551505E-04
  1.6000000E+03  6.6462164E-04
  1.6125000E+03  6.5960887E-04
  1.6187500E+03  6.5652986E-04
  1.6250000E+03  6.5368142E-04
  1.6312500E+03  6.5123046E-04
  1.6375000E+03  6.4912915E-04
  1.6437500E+03  6.4720035E-04
  1.6500000E+03  6.4526274E-04
  1.6625000E+03  6.4087930E-04
  1.6750000E+03  6.3579033E-04
  1.6875000E+03  6.3053490E-04
  1.7000000E+03  6.2556592E-04
  1.7125000E+03  6.2092446E-04
  1.7250000E+03  6.1632471E-04
  1.7500000E+03  6.0657139E-04
  1.7625000E+03  6.0149703E-04
  1.7750000E+03  5.9649604E-04
  1.7875000E+03  5.9161875E-04
  1.8000000E+03  5.8686992E-04
  1.8500000E+03  5.6779585E-04
  1.8750000E+03  5.5825831E-04
  1.9000000E+03  5.4900949E-04
  1.9250000E+03  5.3999431E-04
  1.9500000E+03  5.3099075E-04
  1.9750000E+03  5.2207078E-04
  2.0000000E+03  5.1338905E-04
  2.0500000E+03  4.9656817E-04
  2.1000000E+03  4.8028507E-04
  2.2000000E+03  4.4958616E-04
  2.3000000E+03  4.2120322E-04
  2.4000000E+03  3.9492013E-04
  2.5000000E+03  3.7066463E-04
  2.6000000E+03  3.4818797E-04
  2.7000000E+03  3.2738380E-04
  2.8000000E+03  3.0813909E-04
  2.9000000E+03  2.9031018E-04
  3.0000000E+03  2.7377299E-04
  3.1000000E+03  2.5842334E-04
  3.2000000E+03  2.4416664E-04
  3.4000000E+03  2.1858424E-04
  3.6000000E+03  1.9639562E-04
  3.8000000E+03  1.7707317E-04
  4.0000000E+03  1.6017930E-04
  4.2000000E+03  1.4535086E-04
  4.4000000E+03  1.3228580E-04
  4.6000000E+03  1.2073198E-04
  4.8000000E+03  1.1047828E-04
  5.0000000E+03  1.0134742E-04
  5.2500000E+03  9.1287763E-05
  5.5000000E+03  8.2509783E-05
  5.7500000E+03  7.4816021E-05
  6.0000000E+03  6.8043867E-05
  6.5000000E+03  5.6750583E-05
  6.7500000E+03  5.2025297E-05
  7.0000000E+03  4.7805448E-05
  7.2500000E+03  4.4025311E-05
  7.5000000E+03  4.0629164E-05
  8.0000000E+03  3.4805853E-05
  8.5000000E+03  3.0031738E-05
  9.0000000E+03  2.6081439E-05
  9.5000000E+03  2.2785353E-05
  1.0000000E+04  2.0014054E-05
  1.0500000E+04  1.7667613E-05
  1.1000000E+04  1.5668048E-05
  1.1500000E+04  1.3953911E-05
  1.2000000E+04  1.2476335E-05
  1.2500000E+04  1.1196134E-05
  1.3000000E+04  1.0081644E-05
  1.3500000E+04  9.1070890E-06
  1.4000000E+04  8.2513469E-06
  1.4500000E+04  7.4969987E-06
  1.5000000E+04  6.8295925E-06
  1.5500000E+04  6.2370729E-06
  1.6000000E+04  5.7093301E-06
  1.6500000E+04  5.2378437E-06
  1.7000000E+04  4.8153983E-06
  1.8000000E+04  4.0939758E-06
  1.9000000E+04  3.5058400E-06
  2.0000000E+04  3.0219525E-06
  2.1000000E+04  2.6205098E-06
  2.2000000E+04  2.2849254E-06
  2.3000000E+04  2.0024351E-06
  2.4000000E+04  1.7631088E-06
  2.5000000E+04  1.5591457E-06
  2.6000000E+04  1.3843623E-06
  2.7000000E+04  1.2338162E-06
  2.8000000E+04  1.1035257E-06
  2.9000000E+04  9.9026118E-07
  3.0000000E+04  8.9138464E-07
  3.1000000E+04  8.0472792E-07
  3.2000000E+04  7.2849892E-07
  3.3000000E+04  6.6120822E-07
  3.4000000E+04  6.0161129E-07
  3.5000000E+04  5.4866326E-07
  3.6000000E+04  5.0148291E-07
  3.8000000E+04  4.2155080E-07
  4.0000000E+04  3.5707145E-07
  4.2000000E+04  3.0456259E-07
  4.4000000E+04  2.6143162E-07
  4.6000000E+04  2.2572303E-07
  4.8000000E+04  1.9594449E-07
  5.0000000E+04  1.7094474E-07
  5.2500000E+04  1.4506753E-07
  5.5000000E+04  1.2392563E-07
  5.7500000E+04  1.0651120E-07
  5.8750000E+04  9.8955149E-08
  6.0000000E+04  9.2059202E-08
  6.2500000E+04  7.9982497E-08
  6.5000000E+04  6.9825910E-08
  6.7500000E+04  6.1233249E-08
  7.0000000E+04  5.3923367E-08
  7.2500000E+04  4.7672562E-08
  7.5000000E+04  4.2301497E-08
  7.7500000E+04  3.7665394E-08
  8.0000000E+04  3.3646599E-08
  8.2500000E+04  3.0148917E-08
  8.5000000E+04  2.7093234E-08
  8.7500000E+04  2.4414132E-08
  9.0000000E+04  2.2057238E-08
  9.2500000E+04  1.9977135E-08
  9.5000000E+04  1.8135718E-08
  9.7500000E+04  1.6500869E-08
  1.0000000E+05  1.5045407E-08
  1.0250000E+05  1.3746241E-08
  1.0500000E+05  1.2583676E-08
  1.1000000E+05  1.0603300E-08
  1.1500000E+05  8.9957734E-09
  1.2000000E+05  7.6800947E-09
  1.2500000E+05  6.5950650E-09
  1.3000000E+05  5.6939409E-09
  1.3500000E+05  4.9406630E-09
  1.4000000E+05  4.3071468E-09
  1.4500000E+05  3.7713311E-09
  1.5000000E+05  3.3157474E-09
  1.5500000E+05  2.9264573E-09
  1.6000000E+05  2.5922614E-09
  1.6500000E+05  2.3041032E-09
  1.7000000E+05  2.0546123E-09
  1.7500000E+05  1.8377547E-09
  1.8000000E+05  1.6485638E-09
  1.8500000E+05  1.4829306E-09
  1.9000000E+05  1.3374383E-09
  1.9500000E+05  1.2092329E-09
  2.0000000E+05  1.0959193E-09
  2.0500000E+05  9.9548014E-10
  2.1000000E+05  9.0620838E-10
  2.2000000E+05  7.5558279E-10
  2.3000000E+05  6.3480880E-10
  2.4000000E+05  5.3709230E-10
  2.5000000E+05  4.5737068E-10
  2.6000000E+05  3.9182792E-10
  2.7000000E+05  3.3755661E-10
  2.8000000E+05  2.9231920E-10
  2.9000000E+05  2.5437777E-10
  3.0000000E+05  2.2237087E-10
  3.1000000E+05  1.9522337E-10
  3.2000000E+05  1.7207984E-10
  3.3000000E+05  1.5225476E-10
  3.4000000E+05  1.3519525E-10
  3.5000000E+05  1.2045267E-10
  3.6000000E+05  1.0766073E-10
  3.7000000E+05  9.6518746E-11
  3.8000000E+05  8.6778581E-11
  3.9000000E+05  7.8234446E-11
  4.0000000E+05  7.0714830E-11
  4.1000000E+05  6.4076111E-11
  4.2000000E+05  5.8197561E-11
  4.3000000E+05  5.2977284E-11
  4.4000000E+05  4.8328942E-11
  4.6000000E+05  4.0465011E-11
  4.8000000E+05  3.4136936E-11
  5.0000000E+05  2.8998801E-11
  5.1250000E+05  2.6274019E-11
  5.2500000E+05  2.3861938E-11
  5.3750000E+05  2.1720482E-11
  5.5000000E+05  1.9814032E-11
  5.7500000E+05  1.6589495E-11
  5.8750000E+05  1.5223465E-11
  6.0000000E+05  1.3995239E-11
  6.2500000E+05  1.1888998E-11
  6.5000000E+05  1.0164598E-11
  6.7500000E+05  8.7418586E-12
  7.0000000E+05  7.5595838E-12
  7.2500000E+05  6.5705725E-12
  7.5000000E+05  5.7380797E-12
  7.7500000E+05  5.0332684E-12
  8.0000000E+05  4.4333227E-12
  8.2500000E+05  3.9200512E-12
  8.5000000E+05  3.4788444E-12
  8.7500000E+05  3.0978893E-12
  9.0000000E+05  2.7675718E-12
  9.2500000E+05  2.4800193E-12
  9.5000000E+05  2.2287527E-12
  9.7500000E+05  2.0084113E-12
  1.0000000E+06  1.8145373E-12
  1.0250000E+06  1.6434052E-12
  1.0500000E+06  1.4918881E-12
  1.1000000E+06  1.2375588E-12
  1.1500000E+06  1.0349115E-12
  1.2000000E+06  8.7185144E-13
  1.2500000E+06  7.3946284E-13
  1.3000000E+06  6.3108813E-13
  1.3500000E+06  5.4169668E-13
  1.4000000E+06  4.6744521E-13
  1.4500000E+06  4.0536775E-13
  1.5000000E+06  3.5315403E-13
  1.5500000E+06  3.0898898E-13
  1.6000000E+06  2.7143524E-13
  1.6500000E+06  2.3934609E-13
  1.7000000E+06  2.1179985E-13
  1.7500000E+06  1.8805072E-13
  1.8000000E+06  1.6749152E-13
  1.8500000E+06  1.4962501E-13
  1.9000000E+06  1.3404179E-13
  1.9500000E+06  1.2040303E-13
  2.0000000E+06  1.0842696E-13
  2.0500000E+06  9.7878210E-14
  2.1000000E+06  8.8559193E-14
  2.1500000E+06  8.0303374E-14
  2.2000000E+06  7.2969814E-14
  2.2500000E+06  6.6438799E-14
  2.3000000E+06  6.0608275E-14
  2.4000000E+06  5.0711791E-14
  2.5000000E+06  4.2718807E-14
  2.6000000E+06  3.6210800E-14
  2.7000000E+06  3.0872201E-14
  2.8000000E+06  2.6462472E-14
  2.9000000E+06  2.2796460E-14
  3.0000000E+06  1.9730363E-14
  3.1000000E+06  1.7151567E-14
  3.2000000E+06  1.4971193E-14
  3.3000000E+06  1.3118580E-14
  3.4000000E+06  1.1537146E-14
  3.5000000E+06  1.0181286E-14
  3.6000000E+06  9.0140446E-15
  3.7000000E+06  8.0052937E-15
  3.8000000E+06  7.1303116E-15
  3.9000000E+06  6.3687103E-15
  4.0000000E+06  5.7035584E-15
  4.1000000E+06  5.1207183E-15
  4.2000000E+06  4.6083968E-15
  4.3000000E+06  4.1567182E-15
  4.4000000E+06  3.7573822E-15
  4.6000000E+06  3.0891596E-15
  4.8000000E+06  2.5600091E-15
  
  
#  62   7  M3  EION =  1.422000000E+03 eV   272
#  S(0) = 2.909823E+00
  1.3973771E+01  0.0000000E+00
  1.3973771E+03  0.0000000E+00
  1.3973771E+03  1.5994134E-03
  1.4220000E+03  1.5994134E-03
  1.4220142E+03  1.5994134E-03
  1.4221891E+03  1.6109697E-03
  1.4223640E+03  1.6215922E-03
  1.4225389E+03  1.6314131E-03
  1.4227138E+03  1.6405425E-03
  1.4230636E+03  1.6570795E-03
  1.4234135E+03  1.6717740E-03
  1.4241131E+03  1.6971377E-03
  1.4248127E+03  1.7186763E-03
  1.4262120E+03  1.7540329E-03
  1.4276113E+03  1.7816751E-03
  1.4304099E+03  1.8179573E-03
  1.4332085E+03  1.8327650E-03
  1.4360071E+03  1.8317409E-03
  1.4388057E+03  1.8211081E-03
  1.4416042E+03  1.8061791E-03
  1.4444028E+03  1.7906811E-03
  1.4472014E+03  1.7768113E-03
  1.4500000E+03  1.7655821E-03
  1.4562500E+03  1.7503608E-03
  1.4625000E+03  1.7445036E-03
  1.4687500E+03  1.7415618E-03
  1.4750000E+03  1.7371556E-03
  1.4812500E+03  1.7298690E-03
  1.4875000E+03  1.7203578E-03
  1.4937500E+03  1.7100228E-03
  1.5000000E+03  1.7000616E-03
  1.5062500E+03  1.6910759E-03
  1.5125000E+03  1.6830423E-03
  1.5250000E+03  1.6683259E-03
  1.5375000E+03  1.6527672E-03
  1.5500000E+03  1.6354943E-03
  1.5625000E+03  1.6176927E-03
  1.5750000E+03  1.6006609E-03
  1.5875000E+03  1.5845727E-03
  1.6000000E+03  1.5688697E-03
  1.6250000E+03  1.5365465E-03
  1.6500000E+03  1.5036984E-03
  1.6750000E+03  1.4723913E-03
  1.7000000E+03  1.4420750E-03
  1.7250000E+03  1.4117074E-03
  1.7500000E+03  1.3819231E-03
  1.7750000E+03  1.3531983E-03
  1.8000000E+03  1.3253577E-03
  1.9000000E+03  1.2198139E-03
  2.0000000E+03  1.1247204E-03
  2.1000000E+03  1.0390548E-03
  2.2000000E+03  9.6167158E-04
  2.3000000E+03  8.9150088E-04
  2.4000000E+03  8.2794236E-04
  2.5000000E+03  7.7016540E-04
  2.6000000E+03  7.1749775E-04
  2.7000000E+03  6.6945584E-04
  2.8000000E+03  6.2557333E-04
  2.9000000E+03  5.8540325E-04
  3.0000000E+03  5.4856130E-04
  3.1000000E+03  5.1471510E-04
  3.2000000E+03  4.8357295E-04
  3.4000000E+03  4.2839043E-04
  3.6000000E+03  3.8125409E-04
  3.8000000E+03  3.4075949E-04
  4.0000000E+03  3.0578169E-04
  4.2000000E+03  2.7541437E-04
  4.4000000E+03  2.4892284E-04
  4.6000000E+03  2.2570793E-04
  4.8000000E+03  2.0527807E-04
  5.0000000E+03  1.8722814E-04
  5.2500000E+03  1.6750481E-04
  5.5000000E+03  1.5043855E-04
  5.7500000E+03  1.3559544E-04
  6.0000000E+03  1.2262396E-04
  6.5000000E+03  1.0120343E-04
  6.7500000E+03  9.2325724E-05
  7.0000000E+03  8.4442872E-05
  7.2500000E+03  7.7419370E-05
  7.5000000E+03  7.1141609E-05
  8.0000000E+03  6.0453930E-05
  8.5000000E+03  5.1770941E-05
  9.0000000E+03  4.4646143E-05
  9.5000000E+03  3.8747165E-05
  1.0000000E+04  3.3823068E-05
  1.0500000E+04  2.9681993E-05
  1.1000000E+04  2.6175522E-05
  1.1500000E+04  2.3187634E-05
  1.2000000E+04  2.0626762E-05
  1.2500000E+04  1.8419988E-05
  1.3000000E+04  1.6508782E-05
  1.3500000E+04  1.4845795E-05
  1.4000000E+04  1.3392455E-05
  1.4500000E+04  1.2117133E-05
  1.5000000E+04  1.0993726E-05
  1.6000000E+04  9.1195838E-06
  1.7000000E+04  7.6358279E-06
  1.8000000E+04  6.4472227E-06
  1.9000000E+04  5.4849466E-06
  2.0000000E+04  4.6984412E-06
  2.1000000E+04  4.0500182E-06
  2.2000000E+04  3.5112024E-06
  2.3000000E+04  3.0602198E-06
  2.4000000E+04  2.6802353E-06
  2.5000000E+04  2.3580995E-06
  2.6000000E+04  2.0834465E-06
  2.7000000E+04  1.8480346E-06
  2.8000000E+04  1.6452582E-06
  2.9000000E+04  1.4697840E-06
  3.0000000E+04  1.3172773E-06
  3.1000000E+04  1.1841916E-06
  3.2000000E+04  1.0676076E-06
  3.3000000E+04  9.6510986E-07
  3.4000000E+04  8.7468849E-07
  3.5000000E+04  7.9466266E-07
  3.6000000E+04  7.2362021E-07
  3.8000000E+04  6.0390061E-07
  4.0000000E+04  5.0799585E-07
  4.2000000E+04  4.3041407E-07
  4.4000000E+04  3.6709373E-07
  4.6000000E+04  3.1499115E-07
  4.8000000E+04  2.7179750E-07
  5.0000000E+04  2.3574217E-07
  5.2500000E+04  1.9865076E-07
  5.5000000E+04  1.6854781E-07
  5.7500000E+04  1.4391084E-07
  5.8750000E+04  1.3327160E-07
  6.0000000E+04  1.2359133E-07
  6.2500000E+04  1.0671304E-07
  6.5000000E+04  9.2600585E-08
  6.7500000E+04  8.0728397E-08
  7.0000000E+04  7.0683842E-08
  7.2500000E+04  6.2140314E-08
  7.5000000E+04  5.4837310E-08
  7.7500000E+04  4.8565546E-08
  8.0000000E+04  4.3155770E-08
  8.2500000E+04  3.8470240E-08
  8.5000000E+04  3.4396184E-08
  8.7500000E+04  3.0840761E-08
  9.0000000E+04  2.7727140E-08
  9.2500000E+04  2.4991423E-08
  9.5000000E+04  2.2580208E-08
  1.0000000E+05  1.8559034E-08
  1.0500000E+05  1.5382354E-08
  1.1000000E+05  1.2847365E-08
  1.1500000E+05  1.0805708E-08
  1.2000000E+05  9.1474077E-09
  1.2500000E+05  7.7899493E-09
  1.3000000E+05  6.6707279E-09
  1.3500000E+05  5.7417556E-09
  1.4000000E+05  4.9658966E-09
  1.4500000E+05  4.3141572E-09
  1.5000000E+05  3.7637136E-09
  1.5500000E+05  3.2964611E-09
  1.6000000E+05  2.8979357E-09
  1.6500000E+05  2.5565041E-09
  1.7000000E+05  2.2627499E-09
  1.7500000E+05  2.0090067E-09
  1.8000000E+05  1.7889972E-09
  1.8500000E+05  1.5975541E-09
  1.9000000E+05  1.4304025E-09
  1.9500000E+05  1.2839890E-09
  2.0000000E+05  1.1553470E-09
  2.0500000E+05  1.0419890E-09
  2.1000000E+05  9.4182023E-10
  2.2000000E+05  7.7423694E-10
  2.3000000E+05  6.4139238E-10
  2.4000000E+05  5.3511729E-10
  2.5000000E+05  4.4937844E-10
  2.6000000E+05  3.7966733E-10
  2.7000000E+05  3.2257769E-10
  2.8000000E+05  2.7551009E-10
  2.9000000E+05  2.3646227E-10
  3.0000000E+05  2.0387845E-10
  3.1000000E+05  1.7653987E-10
  3.2000000E+05  1.5348450E-10
  3.3000000E+05  1.3394748E-10
  3.4000000E+05  1.1731658E-10
  3.5000000E+05  1.0309877E-10
  3.6000000E+05  9.0894612E-11
  3.7000000E+05  8.0378713E-11
  3.8000000E+05  7.1284546E-11
  3.9000000E+05  6.3392723E-11
  4.0000000E+05  5.6521789E-11
  4.1000000E+05  5.0520978E-11
  4.2000000E+05  4.5264466E-11
  4.3000000E+05  4.0646827E-11
  4.4000000E+05  3.6579387E-11
  4.6000000E+05  2.9807053E-11
  4.8000000E+05  2.4474412E-11
  5.0000000E+05  2.0237538E-11
  5.1250000E+05  1.8030519E-11
  5.2500000E+05  1.6103132E-11
  5.3750000E+05  1.4415065E-11
  5.5000000E+05  1.2932509E-11
  5.7500000E+05  1.0474481E-11
  5.8750000E+05  9.4545577E-12
  6.0000000E+05  8.5498762E-12
  6.2500000E+05  7.0291213E-12
  6.5000000E+05  5.8173179E-12
  6.7500000E+05  4.8441456E-12
  7.0000000E+05  4.0569371E-12
  7.2500000E+05  3.4158545E-12
  7.5000000E+05  2.8904870E-12
  7.7500000E+05  2.4574163E-12
  8.0000000E+05  2.0984587E-12
  8.2500000E+05  1.7993887E-12
  8.5000000E+05  1.5489990E-12
  8.7500000E+05  1.3384006E-12
  9.0000000E+05  1.1604989E-12
  9.2500000E+05  1.0095988E-12
  9.5000000E+05  8.8110290E-13
  9.7500000E+05  7.7127954E-13
  1.0000000E+06  6.7708449E-13
  1.0250000E+06  5.9602248E-13
  1.0500000E+06  5.2603897E-13
  1.0750000E+06  4.6543507E-13
  1.1000000E+06  4.1280015E-13
  1.1250000E+06  3.6695835E-13
  1.1500000E+06  3.2692591E-13
  1.1750000E+06  2.9187698E-13
  1.2000000E+06  2.6111568E-13
  1.2250000E+06  2.3405362E-13
  1.2500000E+06  2.1019176E-13
  1.3000000E+06  1.7043275E-13
  1.3500000E+06  1.3913176E-13
  1.4000000E+06  1.1429807E-13
  1.4500000E+06  9.4452646E-14
  1.5000000E+06  7.8486114E-14
  1.5500000E+06  6.5558817E-14
  1.6000000E+06  5.5029798E-14
  1.6500000E+06  4.6405956E-14
  1.7000000E+06  3.9305150E-14
  1.7500000E+06  3.3429118E-14
  1.8000000E+06  2.8543538E-14
  1.8500000E+06  2.4463191E-14
  1.9000000E+06  2.1040811E-14
  1.9500000E+06  1.8158636E-14
  2.0000000E+06  1.5722000E-14
  2.0500000E+06  1.3654420E-14
  2.1000000E+06  1.1893806E-14
  2.1500000E+06  1.0389522E-14
  2.2000000E+06  9.1000974E-15
  2.2500000E+06  7.9914219E-15
  2.3000000E+06  7.0353304E-15
  2.3500000E+06  6.2084793E-15
  2.4000000E+06  5.4914454E-15
  2.4500000E+06  4.8680098E-15
  2.5000000E+06  4.3245837E-15
  2.5500000E+06  3.8497447E-15
  2.6000000E+06  3.4338613E-15
  2.6500000E+06  3.0687878E-15
  2.7000000E+06  2.7476151E-15
  2.7500000E+06  2.4644668E-15
  2.8000000E+06  2.2143308E-15
  2.8500000E+06  1.9929216E-15
  2.9000000E+06  1.7965650E-15
  3.0000000E+06  1.4668177E-15
  3.1000000E+06  1.2046962E-15
  3.2000000E+06  9.9494087E-16
  3.3000000E+06  8.2603814E-16
  3.4000000E+06  6.8923132E-16
  3.5000000E+06  5.7780419E-16
  3.6000000E+06  4.8656864E-16
  3.7000000E+06  4.1148384E-16
  3.8000000E+06  3.4938450E-16
  3.9000000E+06  2.9778417E-16
  4.0000000E+06  2.5471779E-16
  4.1000000E+06  2.1862825E-16
  4.2000000E+06  1.8828191E-16
  4.3000000E+06  1.6268159E-16
  4.4000000E+06  1.4101556E-16
  
  
#  62   8  M4  EION =  1.110000000E+03 eV   275
#  S(0) = 5.048771E+00
  4.1753706E+00  0.0000000E+00
  4.1753706E+02  0.0000000E+00
  4.1753706E+02  2.6332098E-04
  1.1100000E+03  2.6332098E-04
  1.1100112E+03  2.6332098E-04
  1.1101362E+03  2.7738640E-04
  1.1102611E+03  2.9228094E-04
  1.1103861E+03  3.0801454E-04
  1.1105111E+03  3.2459690E-04
  1.1107610E+03  3.6034553E-04
  1.1110109E+03  3.9959886E-04
  1.1115108E+03  4.8887261E-04
  1.1120107E+03  5.9282750E-04
  1.1130104E+03  8.4537131E-04
  1.1135102E+03  9.9356018E-04
  1.1140101E+03  1.1555416E-03
  1.1150098E+03  1.5162354E-03
  1.1160095E+03  1.9147136E-03
  1.1170093E+03  2.3339095E-03
  1.1180090E+03  2.7550988E-03
  1.1190087E+03  3.1609840E-03
  1.1200084E+03  3.5382078E-03
  1.1210081E+03  3.8785411E-03
  1.1220078E+03  4.1787542E-03
  1.1230076E+03  4.4396023E-03
  1.1240073E+03  4.6643653E-03
  1.1260067E+03  5.0243722E-03
  1.1280062E+03  5.2964288E-03
  1.1300056E+03  5.5105053E-03
  1.1320050E+03  5.6859526E-03
  1.1340045E+03  5.8335845E-03
  1.1380034E+03  6.0632595E-03
  1.1420022E+03  6.2143968E-03
  1.1500000E+03  6.3129505E-03
  1.1562500E+03  6.2683783E-03
  1.1625000E+03  6.1876265E-03
  1.1687500E+03  6.1072273E-03
  1.1750000E+03  6.0369685E-03
  1.1812500E+03  5.9727565E-03
  1.1875000E+03  5.9076242E-03
  1.1937500E+03  5.8374779E-03
  1.2000000E+03  5.7626250E-03
  1.2125000E+03  5.6097188E-03
  1.2250000E+03  5.4687593E-03
  1.2312500E+03  5.4039719E-03
  1.2375000E+03  5.3414476E-03
  1.2500000E+03  5.2189391E-03
  1.2625000E+03  5.0959773E-03
  1.2750000E+03  4.9748298E-03
  1.2875000E+03  4.8588990E-03
  1.3000000E+03  4.7497906E-03
  1.3500000E+03  4.3455525E-03
  1.4000000E+03  3.9835864E-03
  1.4500000E+03  3.6584927E-03
  1.5000000E+03  3.3661905E-03
  1.6000000E+03  2.8630089E-03
  1.7000000E+03  2.4507306E-03
  1.8000000E+03  2.1101690E-03
  1.9000000E+03  1.8271633E-03
  2.0000000E+03  1.5900123E-03
  2.1000000E+03  1.3905002E-03
  2.2000000E+03  1.2213897E-03
  2.3000000E+03  1.0773312E-03
  2.4000000E+03  9.5407827E-04
  2.5000000E+03  8.4813201E-04
  2.6000000E+03  7.5663369E-04
  2.7000000E+03  6.7726988E-04
  2.8000000E+03  6.0815081E-04
  2.9000000E+03  5.4772263E-04
  3.0000000E+03  4.9469843E-04
  3.1000000E+03  4.4800793E-04
  3.2000000E+03  4.0675693E-04
  3.4000000E+03  3.3769192E-04
  3.6000000E+03  2.8280316E-04
  3.8000000E+03  2.3870781E-04
  4.0000000E+03  2.0293445E-04
  4.2000000E+03  1.7365231E-04
  4.4000000E+03  1.4948739E-04
  4.6000000E+03  1.2939619E-04
  4.8000000E+03  1.1257694E-04
  5.0000000E+03  9.8406793E-05
  5.2500000E+03  8.3686033E-05
  5.5000000E+03  7.1615281E-05
  5.7500000E+03  6.1640876E-05
  6.0000000E+03  5.3339918E-05
  6.5000000E+03  4.0525057E-05
  6.7500000E+03  3.5557186E-05
  7.0000000E+03  3.1324028E-05
  7.2500000E+03  2.7699033E-05
  7.5000000E+03  2.4580391E-05
  8.0000000E+03  1.9547649E-05
  8.5000000E+03  1.5731166E-05
  9.0000000E+03  1.2795321E-05
  9.5000000E+03  1.0507695E-05
  1.0000000E+04  8.7043452E-06
  1.0500000E+04  7.2677023E-06
  1.1000000E+04  6.1121537E-06
  1.1500000E+04  5.1745021E-06
  1.2000000E+04  4.4074987E-06
  1.2500000E+04  3.7754073E-06
  1.3000000E+04  3.2509089E-06
  1.3500000E+04  2.8129107E-06
  1.4000000E+04  2.4449763E-06
  1.4500000E+04  2.1341893E-06
  1.5000000E+04  1.8703173E-06
  1.5500000E+04  1.6451939E-06
  1.6000000E+04  1.4522573E-06
  1.6500000E+04  1.2861999E-06
  1.7000000E+04  1.1427016E-06
  1.8000000E+04  9.0986431E-07
  1.9000000E+04  7.3225792E-07
  2.0000000E+04  5.9505788E-07
  2.1000000E+04  4.8785121E-07
  2.2000000E+04  4.0320234E-07
  2.3000000E+04  3.3572303E-07
  2.4000000E+04  2.8145605E-07
  2.5000000E+04  2.3745886E-07
  2.6000000E+04  2.0151873E-07
  2.7000000E+04  1.7195460E-07
  2.8000000E+04  1.4747652E-07
  2.9000000E+04  1.2708599E-07
  3.0000000E+04  1.1000369E-07
  3.1000000E+04  9.5616432E-08
  3.2000000E+04  8.3438220E-08
  3.3000000E+04  7.3081247E-08
  3.4000000E+04  6.4234017E-08
  3.5000000E+04  5.6644775E-08
  3.6000000E+04  5.0108848E-08
  3.8000000E+04  3.9557529E-08
  4.0000000E+04  3.1565662E-08
  4.2000000E+04  2.5435955E-08
  4.4000000E+04  2.0680609E-08
  4.6000000E+04  1.6952867E-08
  4.8000000E+04  1.4002591E-08
  5.0000000E+04  1.1646966E-08
  5.2500000E+04  9.3359962E-09
  5.5000000E+04  7.5533283E-09
  5.7500000E+04  6.1633172E-09
  5.8750000E+04  5.5840200E-09
  6.0000000E+04  5.0687075E-09
  6.2500000E+04  4.1988215E-09
  6.5000000E+04  3.5016655E-09
  6.7500000E+04  2.9385494E-09
  7.0000000E+04  2.4803753E-09
  7.2500000E+04  2.1050447E-09
  7.5000000E+04  1.7956190E-09
  7.7500000E+04  1.5390022E-09
  8.0000000E+04  1.3249883E-09
  8.2500000E+04  1.1455639E-09
  8.5000000E+04  9.9439076E-10
  8.7500000E+04  8.6642325E-10
  9.0000000E+04  7.5761894E-10
  9.2500000E+04  6.6471990E-10
  9.5000000E+04  5.8508557E-10
  9.7500000E+04  5.1656416E-10
  1.0000000E+05  4.5739315E-10
  1.0250000E+05  4.0612194E-10
  1.0500000E+05  3.6155131E-10
  1.1000000E+05  2.8869353E-10
  1.1500000E+05  2.3266067E-10
  1.2000000E+05  1.8910625E-10
  1.2500000E+05  1.5491852E-10
  1.3000000E+05  1.2783933E-10
  1.3500000E+05  1.0621025E-10
  1.4000000E+05  8.8799357E-11
  1.4500000E+05  7.4681843E-11
  1.5000000E+05  6.3156746E-11
  1.5500000E+05  5.3687939E-11
  1.6000000E+05  4.5861895E-11
  1.6500000E+05  3.9357102E-11
  1.7000000E+05  3.3921706E-11
  1.7500000E+05  2.9357062E-11
  1.8000000E+05  2.5505447E-11
  1.8500000E+05  2.2240839E-11
  1.9000000E+05  1.9461936E-11
  1.9500000E+05  1.7086864E-11
  2.0000000E+05  1.5049096E-11
  2.0500000E+05  1.3294300E-11
  2.1000000E+05  1.1777882E-11
  2.2000000E+05  9.3194284E-12
  2.3000000E+05  7.4485120E-12
  2.4000000E+05  6.0082913E-12
  2.5000000E+05  4.8878616E-12
  2.6000000E+05  4.0076922E-12
  2.7000000E+05  3.3100049E-12
  2.8000000E+05  2.7523216E-12
  2.9000000E+05  2.3030649E-12
  3.0000000E+05  1.9385137E-12
  3.1000000E+05  1.6406787E-12
  3.2000000E+05  1.3957954E-12
  3.3000000E+05  1.1932407E-12
  3.4000000E+05  1.0247506E-12
  3.5000000E+05  8.8384976E-13
  3.6000000E+05  7.6542876E-13
  3.7000000E+05  6.6542790E-13
  3.8000000E+05  5.8060138E-13
  3.9000000E+05  5.0833944E-13
  4.0000000E+05  4.4653178E-13
  4.1000000E+05  3.9346247E-13
  4.2000000E+05  3.4772885E-13
  4.3000000E+05  3.0817920E-13
  4.4000000E+05  2.7386346E-13
  4.6000000E+05  2.1791702E-13
  4.8000000E+05  1.7503506E-13
  5.0000000E+05  1.4180628E-13
  5.1250000E+05  1.2482883E-13
  5.2500000E+05  1.1020725E-13
  5.3750000E+05  9.7570770E-14
  5.5000000E+05  8.6613697E-14
  5.7500000E+05  6.8767489E-14
  5.8750000E+05  6.1491758E-14
  6.0000000E+05  5.5108087E-14
  6.2500000E+05  4.4539571E-14
  6.5000000E+05  3.6280992E-14
  6.7500000E+05  2.9768309E-14
  7.0000000E+05  2.4588959E-14
  7.2500000E+05  2.0437653E-14
  7.5000000E+05  1.7086071E-14
  7.7500000E+05  1.4361762E-14
  8.0000000E+05  1.2133262E-14
  8.2500000E+05  1.0299503E-14
  8.5000000E+05  8.7821592E-15
  8.7500000E+05  7.5200551E-15
  9.0000000E+05  6.4650700E-15
  9.2500000E+05  5.5791018E-15
  9.5000000E+05  4.8317921E-15
  9.7500000E+05  4.1988064E-15
  1.0000000E+06  3.6605294E-15
  1.0250000E+06  3.2010653E-15
  1.0500000E+06  2.8074664E-15
  1.0750000E+06  2.4691376E-15
  1.1000000E+06  2.1773688E-15
  1.1250000E+06  1.9249688E-15
  1.1500000E+06  1.7059760E-15
  1.2000000E+06  1.3491823E-15
  1.2500000E+06  1.0762301E-15
  1.3000000E+06  8.6535391E-16
  1.3500000E+06  7.0094942E-16
  1.4000000E+06  5.7169091E-16
  1.4500000E+06  4.6926454E-16
  1.5000000E+06  3.8750344E-16
  1.5500000E+06  3.2178918E-16
  1.6000000E+06  2.6863166E-16
  1.6500000E+06  2.2537113E-16
  1.7000000E+06  1.8996441E-16
  1.7500000E+06  1.6082998E-16
  1.8000000E+06  1.3673501E-16
  1.8500000E+06  1.1671252E-16
  1.9000000E+06  9.9999120E-17
  1.9500000E+06  8.5988049E-17
  2.0000000E+06  7.4194357E-17
  2.0500000E+06  6.4228245E-17
  2.1000000E+06  5.5774624E-17
  2.1500000E+06  4.8578022E-17
  2.2000000E+06  4.2430396E-17
  2.2500000E+06  3.7161557E-17
  2.3000000E+06  3.2631797E-17
  2.3500000E+06  2.8726018E-17
  2.4000000E+06  2.5348780E-17
  2.4500000E+06  2.2420638E-17
  2.5000000E+06  1.9875233E-17
  2.6000000E+06  1.5718933E-17
  2.7000000E+06  1.2531888E-17
  2.8000000E+06  1.0065666E-17
  2.9000000E+06  8.1410440E-18
  3.0000000E+06  6.6274756E-18
  3.1000000E+06  5.4286070E-18
  3.2000000E+06  4.4725490E-18
  3.3000000E+06  3.7050713E-18
  3.4000000E+06  3.0849777E-18
  3.5000000E+06  2.5809226E-18
  3.6000000E+06  2.1688774E-18
  3.7000000E+06  1.8304294E-18
  3.8000000E+06  1.5512765E-18
  3.9000000E+06  1.3200914E-18
  
  
#  62   9  M5  EION =  1.083000000E+03 eV   276
#  S(0) = 8.417915E+00
  5.4150000E+00  0.0000000E+00
  5.4150000E+02  0.0000000E+00
  5.4150000E+02  2.9526014E-03
  1.0830000E+03  2.9526014E-03
  1.0830000E+03  3.8579439E-04
  1.0830109E+03  3.8579439E-04
  1.0831171E+03  4.0555683E-04
  1.0832233E+03  4.2626457E-04
  1.0833295E+03  4.4792634E-04
  1.0834357E+03  4.7055080E-04
  1.0836480E+03  5.1872107E-04
  1.0838604E+03  5.7083991E-04
  1.0842851E+03  6.8715511E-04
  1.0847098E+03  8.1989048E-04
  1.0855593E+03  1.1354502E-03
  1.0864088E+03  1.5171193E-03
  1.0872582E+03  1.9604932E-03
  1.0881077E+03  2.4565760E-03
  1.0889571E+03  2.9920034E-03
  1.0898066E+03  3.5501966E-03
  1.0906560E+03  4.1132324E-03
  1.0915055E+03  4.6639878E-03
  1.0923549E+03  5.1880262E-03
  1.0932044E+03  5.6748193E-03
  1.0949033E+03  6.5155531E-03
  1.0966022E+03  7.1781736E-03
  1.0983011E+03  7.6897080E-03
  1.1000000E+03  8.0873585E-03
  1.1015625E+03  8.3812466E-03
  1.1031250E+03  8.6263619E-03
  1.1062500E+03  9.0182770E-03
  1.1093750E+03  9.3181626E-03
  1.1125000E+03  9.5424273E-03
  1.1187500E+03  9.7818143E-03
  1.1250000E+03  9.7970978E-03
  1.1312500E+03  9.6916339E-03
  1.1375000E+03  9.5533934E-03
  1.1437500E+03  9.4247583E-03
  1.1500000E+03  9.3122011E-03
  1.1625000E+03  9.0973310E-03
  1.1750000E+03  8.8581570E-03
  1.1812500E+03  8.7343079E-03
  1.1875000E+03  8.6137107E-03
  1.2000000E+03  8.3911599E-03
  1.2125000E+03  8.1888095E-03
  1.2250000E+03  7.9928153E-03
  1.2375000E+03  7.7970738E-03
  1.2500000E+03  7.6051579E-03
  1.2750000E+03  7.2507610E-03
  1.3000000E+03  6.9259577E-03
  1.3250000E+03  6.6136260E-03
  1.3500000E+03  6.3200985E-03
  1.4000000E+03  5.7869748E-03
  1.4500000E+03  5.3047022E-03
  1.5000000E+03  4.8739545E-03
  1.6000000E+03  4.1338750E-03
  1.7000000E+03  3.5295217E-03
  1.8000000E+03  3.0327434E-03
  1.9000000E+03  2.6202555E-03
  2.0000000E+03  2.2761708E-03
  2.1000000E+03  1.9869371E-03
  2.2000000E+03  1.7423216E-03
  2.3000000E+03  1.5345384E-03
  2.4000000E+03  1.3570777E-03
  2.5000000E+03  1.2047399E-03
  2.6000000E+03  1.0733604E-03
  2.7000000E+03  9.5957143E-04
  2.8000000E+03  8.6061382E-04
  2.9000000E+03  7.7421625E-04
  3.0000000E+03  6.9850106E-04
  3.1000000E+03  6.3190946E-04
  3.2000000E+03  5.7314242E-04
  3.4000000E+03  4.7490497E-04
  3.6000000E+03  3.9698810E-04
  3.8000000E+03  3.3451038E-04
  4.0000000E+03  2.8391344E-04
  4.2000000E+03  2.4256623E-04
  4.4000000E+03  2.0849805E-04
  4.6000000E+03  1.8021503E-04
  4.8000000E+03  1.5657161E-04
  5.0000000E+03  1.3668029E-04
  5.2500000E+03  1.1604818E-04
  5.5000000E+03  9.9157207E-05
  5.7500000E+03  8.5220298E-05
  6.0000000E+03  7.3638652E-05
  6.5000000E+03  5.5796048E-05
  6.7500000E+03  4.8893028E-05
  7.0000000E+03  4.3018215E-05
  7.2500000E+03  3.7993602E-05
  7.5000000E+03  3.3676078E-05
  8.0000000E+03  2.6720434E-05
  8.5000000E+03  2.1457266E-05
  9.0000000E+03  1.7416929E-05
  9.5000000E+03  1.4274899E-05
  1.0000000E+04  1.1802705E-05
  1.0500000E+04  9.8367926E-06
  1.1000000E+04  8.2582841E-06
  1.1500000E+04  6.9795741E-06
  1.2000000E+04  5.9352713E-06
  1.2500000E+04  5.0759986E-06
  1.3000000E+04  4.3640634E-06
  1.3500000E+04  3.7704070E-06
  1.4000000E+04  3.2724200E-06
  1.4500000E+04  2.8523594E-06
  1.5000000E+04  2.4961877E-06
  1.5500000E+04  2.1927168E-06
  1.6000000E+04  1.9329674E-06
  1.6500000E+04  1.7096847E-06
  1.7000000E+04  1.5169711E-06
  1.8000000E+04  1.2048257E-06
  1.9000000E+04  9.6727514E-07
  2.0000000E+04  7.8418008E-07
  2.1000000E+04  6.4142234E-07
  2.2000000E+04  5.2894050E-07
  2.3000000E+04  4.3945768E-07
  2.4000000E+04  3.6763914E-07
  2.5000000E+04  3.0952503E-07
  2.6000000E+04  2.6214335E-07
  2.7000000E+04  2.2323952E-07
  2.8000000E+04  1.9108654E-07
  2.9000000E+04  1.6435005E-07
  3.0000000E+04  1.4199003E-07
  3.1000000E+04  1.2318944E-07
  3.2000000E+04  1.0730184E-07
  3.3000000E+04  9.3812180E-08
  3.4000000E+04  8.2307301E-08
  3.5000000E+04  7.2453775E-08
  3.6000000E+04  6.3980922E-08
  3.8000000E+04  5.0333163E-08
  4.0000000E+04  4.0026809E-08
  4.2000000E+04  3.2145017E-08
  4.4000000E+04  2.6048073E-08
  4.6000000E+04  2.1282229E-08
  4.8000000E+04  1.7520974E-08
  5.0000000E+04  1.4526199E-08
  5.2500000E+04  1.1597226E-08
  5.5000000E+04  9.3455368E-09
  5.7500000E+04  7.5957394E-09
  5.8750000E+04  6.8683631E-09
  6.0000000E+04  6.2224003E-09
  6.2500000E+04  5.1346113E-09
  6.5000000E+04  4.2656721E-09
  6.7500000E+04  3.5660719E-09
  7.0000000E+04  2.9986745E-09
  7.2500000E+04  2.5353482E-09
  7.5000000E+04  2.1545810E-09
  7.7500000E+04  1.8397850E-09
  8.0000000E+04  1.5780656E-09
  8.2500000E+04  1.3593208E-09
  8.5000000E+04  1.1755806E-09
  8.7500000E+04  1.0205162E-09
  9.0000000E+04  8.8907016E-10
  9.2500000E+04  7.7717519E-10
  9.5000000E+04  6.8154265E-10
  1.0000000E+05  5.2886059E-10
  1.0500000E+05  4.1493751E-10
  1.1000000E+05  3.2884315E-10
  1.1500000E+05  2.6301922E-10
  1.2000000E+05  2.1215613E-10
  1.2500000E+05  1.7246822E-10
  1.3000000E+05  1.4122033E-10
  1.3500000E+05  1.1641217E-10
  1.4000000E+05  9.6563791E-11
  1.4500000E+05  8.0568816E-11
  1.5000000E+05  6.7592174E-11
  1.5500000E+05  5.6997735E-11
  1.6000000E+05  4.8296822E-11
  1.6500000E+05  4.1111036E-11
  1.7000000E+05  3.5145239E-11
  1.7500000E+05  3.0167635E-11
  1.8000000E+05  2.5994957E-11
  1.8500000E+05  2.2481370E-11
  1.9000000E+05  1.9510199E-11
  1.9500000E+05  1.6987575E-11
  2.0000000E+05  1.4837568E-11
  2.0500000E+05  1.2998428E-11
  2.1000000E+05  1.1419717E-11
  2.2000000E+05  8.8853009E-12
  2.3000000E+05  6.9824315E-12
  2.4000000E+05  5.5373564E-12
  2.5000000E+05  4.4283920E-12
  2.6000000E+05  3.5691201E-12
  2.7000000E+05  2.8973653E-12
  2.8000000E+05  2.3678491E-12
  2.9000000E+05  1.9472343E-12
  3.0000000E+05  1.6107214E-12
  3.1000000E+05  1.3396835E-12
  3.2000000E+05  1.1200044E-12
  3.3000000E+05  9.4089670E-13
  3.4000000E+05  7.9405260E-13
  3.5000000E+05  6.7302660E-13
  3.6000000E+05  5.7278322E-13
  3.7000000E+05  4.8936268E-13
  3.8000000E+05  4.1963192E-13
  3.9000000E+05  3.6109743E-13
  4.0000000E+05  3.1176362E-13
  4.1000000E+05  2.7002492E-13
  4.2000000E+05  2.3458307E-13
  4.3000000E+05  2.0438321E-13
  4.4000000E+05  1.7856434E-13
  4.6000000E+05  1.3737100E-13
  4.8000000E+05  1.0671491E-13
  5.0000000E+05  8.3648197E-14
  5.1250000E+05  7.2144267E-14
  5.2500000E+05  6.2415466E-14
  5.3750000E+05  5.4158627E-14
  5.5000000E+05  4.7127240E-14
  5.7500000E+05  3.5971647E-14
  6.0000000E+05  2.7731451E-14
  6.2500000E+05  2.1575947E-14
  6.5000000E+05  1.6929813E-14
  6.6250000E+05  1.5041482E-14
  6.7500000E+05  1.3389136E-14
  7.0000000E+05  1.0666766E-14
  7.2500000E+05  8.5561596E-15
  7.5000000E+05  6.9071329E-15
  7.7500000E+05  5.6093850E-15
  8.0000000E+05  4.5811381E-15
  8.2500000E+05  3.7612260E-15
  8.5000000E+05  3.1035110E-15
  8.7500000E+05  2.5729178E-15
  9.0000000E+05  2.1425866E-15
  9.2500000E+05  1.7918070E-15
  9.5000000E+05  1.5045020E-15
  9.7500000E+05  1.2681134E-15
  1.0000000E+06  1.0727756E-15
  1.0250000E+06  9.1069552E-16
  1.0500000E+06  7.7568320E-16
  1.0750000E+06  6.6279646E-16
  1.1000000E+06  5.6807066E-16
  1.1250000E+06  4.8831078E-16
  1.1500000E+06  4.2093078E-16
  1.1750000E+06  3.6382891E-16
  1.2000000E+06  3.1529024E-16
  1.2250000E+06  2.7391002E-16
  1.2500000E+06  2.3853339E-16
  1.3000000E+06  1.8214439E-16
  1.3500000E+06  1.4029283E-16
  1.4000000E+06  1.0893345E-16
  1.4500000E+06  8.5225366E-17
  1.5000000E+06  6.7151185E-17
  1.5500000E+06  5.3263536E-17
  1.6000000E+06  4.2513796E-17
  1.6500000E+06  3.4135257E-17
  1.7000000E+06  2.7562121E-17
  1.7500000E+06  2.2373397E-17
  1.8000000E+06  1.8253388E-17
  1.8500000E+06  1.4963634E-17
  1.9000000E+06  1.2322836E-17
  1.9500000E+06  1.0192241E-17
  2.0000000E+06  8.4649979E-18
  2.0500000E+06  7.0583470E-18
  2.1000000E+06  5.9077824E-18
  2.1500000E+06  4.9627495E-18
  2.2000000E+06  4.1834250E-18
  2.2500000E+06  3.5382778E-18
  2.3000000E+06  3.0022256E-18
  2.3500000E+06  2.5552344E-18
  2.4000000E+06  2.1812334E-18
  2.4500000E+06  1.8672758E-18
  2.5000000E+06  1.6028913E-18
  2.5500000E+06  1.3795839E-18
  2.6000000E+06  1.1904260E-18
  2.6500000E+06  1.0297471E-18
  2.7000000E+06  8.9289027E-19
  2.8000000E+06  6.7595939E-19
  2.9000000E+06  5.1619691E-19
  3.0000000E+06  3.9741421E-19
  3.1000000E+06  3.0830996E-19
  3.2000000E+06  2.4090534E-19
  3.3000000E+06  1.8950759E-19
  3.4000000E+06  1.5002062E-19
  3.5000000E+06  1.1947013E-19
  3.6000000E+06  9.5685232E-20
  3.7000000E+06  7.7064958E-20
  3.8000000E+06  6.2408764E-20
  
  
#  62  10  N1  EION =  3.490000000E+02 eV   276
#  S(0) = 8.142741E-01
  3.4392261E+00  0.0000000E+00
  3.4392261E+02  0.0000000E+00
  3.4392261E+02  1.0926707E-03
  3.4900000E+02  1.0926707E-03
  3.4900351E+02  1.0926707E-03
  3.4927842E+02  1.0868008E-03
  3.4955333E+02  1.0811681E-03
  3.4982825E+02  1.0757616E-03
  3.5010316E+02  1.0705707E-03
  3.5065298E+02  1.0607991E-03
  3.5120281E+02  1.0517860E-03
  3.5230246E+02  1.0358127E-03
  3.5340211E+02  1.0222721E-03
  3.5560140E+02  1.0013144E-03
  3.5780070E+02  9.8693549E-04
  3.6000000E+02  9.7755537E-04
  3.6250000E+02  9.7131358E-04
  3.6500000E+02  9.6827269E-04
  3.6750000E+02  9.6717061E-04
  3.7000000E+02  9.6701978E-04
  3.7500000E+02  9.6682961E-04
  3.7750000E+02  9.6594017E-04
  3.8000000E+02  9.6424319E-04
  3.8500000E+02  9.5834936E-04
  3.9000000E+02  9.4974444E-04
  3.9500000E+02  9.3959984E-04
  4.0000000E+02  9.2903383E-04
  4.0500000E+02  9.1881483E-04
  4.1000000E+02  9.0931234E-04
  4.1500000E+02  9.0056774E-04
  4.2000000E+02  8.9240968E-04
  4.2500000E+02  8.8459512E-04
  4.3000000E+02  8.7686671E-04
  4.3500000E+02  8.6904424E-04
  4.4000000E+02  8.6101547E-04
  4.5000000E+02  8.4433917E-04
  4.6000000E+02  8.2728559E-04
  4.7000000E+02  8.1055462E-04
  4.8000000E+02  7.9456236E-04
  4.9000000E+02  7.7929526E-04
  5.0000000E+02  7.6452812E-04
  5.1250000E+02  7.4634373E-04
  5.2500000E+02  7.2828289E-04
  5.3125000E+02  7.1931118E-04
  5.3750000E+02  7.1042356E-04
  5.5000000E+02  6.9304805E-04
  5.6250000E+02  6.7632435E-04
  5.7500000E+02  6.6026761E-04
  5.8750000E+02  6.4479384E-04
  6.0000000E+02  6.2974263E-04
  6.2500000E+02  6.0068329E-04
  6.5000000E+02  5.7317849E-04
  6.7500000E+02  5.4752464E-04
  7.0000000E+02  5.2355178E-04
  7.2500000E+02  5.0090676E-04
  7.5000000E+02  4.7953198E-04
  8.0000000E+02  4.4054960E-04
  8.2500000E+02  4.2282486E-04
  8.5000000E+02  4.0607437E-04
  8.7500000E+02  3.9020599E-04
  9.0000000E+02  3.7522192E-04
  9.5000000E+02  3.4777881E-04
  1.0000000E+03  3.2315091E-04
  1.0500000E+03  3.0096733E-04
  1.1000000E+03  2.8101136E-04
  1.1500000E+03  2.6294742E-04
  1.2000000E+03  2.4652362E-04
  1.2500000E+03  2.3158417E-04
  1.3000000E+03  2.1796790E-04
  1.3500000E+03  2.0551137E-04
  1.4000000E+03  1.9408044E-04
  1.4500000E+03  1.8356799E-04
  1.5000000E+03  1.7388075E-04
  1.6000000E+03  1.5666417E-04
  1.7000000E+03  1.4188007E-04
  1.8000000E+03  1.2908833E-04
  1.9000000E+03  1.1794502E-04
  2.0000000E+03  1.0817911E-04
  2.1000000E+03  9.9573358E-05
  2.2000000E+03  9.1951630E-05
  2.3000000E+03  8.5169665E-05
  2.4000000E+03  7.9108579E-05
  2.5000000E+03  7.3669724E-05
  2.6000000E+03  6.8770739E-05
  2.7000000E+03  6.4342448E-05
  2.8000000E+03  6.0326406E-05
  2.9000000E+03  5.6672971E-05
  3.0000000E+03  5.3339754E-05
  3.1000000E+03  5.0290383E-05
  3.2000000E+03  4.7493515E-05
  3.4000000E+03  4.2552271E-05
  3.6000000E+03  3.8338354E-05
  3.8000000E+03  3.4715685E-05
  4.0000000E+03  3.1578622E-05
  4.2000000E+03  2.8844178E-05
  4.4000000E+03  2.6446387E-05
  4.6000000E+03  2.4332116E-05
  4.8000000E+03  2.2458235E-05
  5.0000000E+03  2.0789576E-05
  5.2500000E+03  1.8948814E-05
  5.5000000E+03  1.7338040E-05
  5.7500000E+03  1.5920434E-05
  6.0000000E+03  1.4666251E-05
  6.5000000E+03  1.2555723E-05
  6.7500000E+03  1.1663115E-05
  7.0000000E+03  1.0859770E-05
  7.2500000E+03  1.0134189E-05
  7.5000000E+03  9.4766748E-06
  7.7500000E+03  8.8790077E-06
  8.0000000E+03  8.3341776E-06
  8.2500000E+03  7.8361742E-06
  8.5000000E+03  7.3798198E-06
  9.0000000E+03  6.5747270E-06
  9.5000000E+03  5.8895789E-06
  1.0000000E+04  5.3019216E-06
  1.0500000E+04  4.7943151E-06
  1.1000000E+04  4.3530447E-06
  1.1500000E+04  3.9672034E-06
  1.2000000E+04  3.6280266E-06
  1.2500000E+04  3.3284061E-06
  1.3000000E+04  3.0625296E-06
  1.3500000E+04  2.8256059E-06
  1.4000000E+04  2.6136580E-06
  1.4500000E+04  2.4233639E-06
  1.5000000E+04  2.2519308E-06
  1.5500000E+04  2.0969968E-06
  1.6000000E+04  1.9565558E-06
  1.6500000E+04  1.8288945E-06
  1.7000000E+04  1.7125422E-06
  1.8000000E+04  1.5088670E-06
  1.9000000E+04  1.3372884E-06
  2.0000000E+04  1.1915464E-06
  2.1000000E+04  1.0668225E-06
  2.2000000E+04  9.5936045E-07
  2.3000000E+04  8.6619859E-07
  2.4000000E+04  7.8497817E-07
  2.5000000E+04  7.1380224E-07
  2.6000000E+04  6.5113131E-07
  2.7000000E+04  5.9570637E-07
  2.8000000E+04  5.4648974E-07
  2.9000000E+04  5.0262016E-07
  3.0000000E+04  4.6337866E-07
  3.1000000E+04  4.2816119E-07
  3.2000000E+04  3.9645723E-07
  3.3000000E+04  3.6783315E-07
  3.4000000E+04  3.4191879E-07
  3.5000000E+04  3.1839686E-07
  3.6000000E+04  2.9699416E-07
  3.8000000E+04  2.5963292E-07
  4.0000000E+04  2.2829272E-07
  4.2000000E+04  2.0179742E-07
  4.4000000E+04  1.7923857E-07
  4.6000000E+04  1.5990650E-07
  4.8000000E+04  1.4324103E-07
  5.0000000E+04  1.2879567E-07
  5.2500000E+04  1.1332073E-07
  5.5000000E+04  1.0020272E-07
  5.7500000E+04  8.9009021E-08
  5.8750000E+04  8.4024521E-08
  6.0000000E+04  7.9399433E-08
  6.2500000E+04  7.1103786E-08
  6.5000000E+04  6.3905519E-08
  6.7500000E+04  5.7629640E-08
  7.0000000E+04  5.2133653E-08
  7.2500000E+04  4.7300699E-08
  7.5000000E+04  4.3034305E-08
  7.7500000E+04  3.9254357E-08
  8.0000000E+04  3.5893952E-08
  8.2500000E+04  3.2896928E-08
  8.5000000E+04  3.0215905E-08
  8.7500000E+04  2.7810709E-08
  9.0000000E+04  2.5647122E-08
  9.2500000E+04  2.3695883E-08
  9.5000000E+04  2.1931867E-08
  9.7500000E+04  2.0333416E-08
  1.0000000E+05  1.8881800E-08
  1.0250000E+05  1.7560759E-08
  1.0500000E+05  1.6356137E-08
  1.1000000E+05  1.4248224E-08
  1.1500000E+05  1.2476278E-08
  1.2000000E+05  1.0976902E-08
  1.2500000E+05  9.7004384E-09
  1.3000000E+05  8.6076217E-09
  1.3500000E+05  7.6671427E-09
  1.4000000E+05  6.8538292E-09
  1.4500000E+05  6.1472929E-09
  1.5000000E+05  5.5309103E-09
  1.5500000E+05  4.9910368E-09
  1.6000000E+05  4.5164048E-09
  1.6500000E+05  4.0976617E-09
  1.7000000E+05  3.7270016E-09
  1.7500000E+05  3.3978735E-09
  1.8000000E+05  3.1047545E-09
  1.8500000E+05  2.8429674E-09
  1.9000000E+05  2.6085353E-09
  1.9500000E+05  2.3980631E-09
  2.0000000E+05  2.2086415E-09
  2.0500000E+05  2.0377698E-09
  2.1000000E+05  1.8832908E-09
  2.1500000E+05  1.7433365E-09
  2.2000000E+05  1.6162843E-09
  2.2500000E+05  1.5007210E-09
  2.3000000E+05  1.3954116E-09
  2.4000000E+05  1.2113601E-09
  2.5000000E+05  1.0569513E-09
  2.6000000E+05  9.2659785E-10
  2.7000000E+05  8.1591157E-10
  2.8000000E+05  7.2141529E-10
  2.9000000E+05  6.4033150E-10
  3.0000000E+05  5.7042517E-10
  3.1000000E+05  5.0988595E-10
  3.2000000E+05  4.5723815E-10
  3.3000000E+05  4.1127176E-10
  3.4000000E+05  3.7098882E-10
  3.5000000E+05  3.3556179E-10
  3.6000000E+05  3.0430094E-10
  3.7000000E+05  2.7662880E-10
  3.8000000E+05  2.5205958E-10
  3.9000000E+05  2.3018276E-10
  4.0000000E+05  2.1065005E-10
  4.1000000E+05  1.9316461E-10
  4.2000000E+05  1.7747263E-10
  4.3000000E+05  1.6335643E-10
  4.4000000E+05  1.5062867E-10
  4.5000000E+05  1.3912765E-10
  4.6000000E+05  1.2871332E-10
  4.7000000E+05  1.1926405E-10
  4.8000000E+05  1.1067386E-10
  5.0000000E+05  9.5711828E-11
  5.1250000E+05  8.7644996E-11
  5.2500000E+05  8.0417483E-11
  5.3750000E+05  7.3925907E-11
  5.5000000E+05  6.8081527E-11
  5.7500000E+05  5.8039028E-11
  5.8750000E+05  5.3717630E-11
  6.0000000E+05  4.9793952E-11
  6.2500000E+05  4.2971633E-11
  6.5000000E+05  3.7285777E-11
  6.7500000E+05  3.2515229E-11
  7.0000000E+05  2.8487686E-11
  7.2500000E+05  2.5067714E-11
  7.5000000E+05  2.2147935E-11
  7.7500000E+05  1.9642585E-11
  8.0000000E+05  1.7482670E-11
  8.2500000E+05  1.5612296E-11
  8.5000000E+05  1.3985894E-11
  8.7500000E+05  1.2566087E-11
  9.0000000E+05  1.1322042E-11
  9.2500000E+05  1.0228182E-11
  9.5000000E+05  9.2631857E-12
  9.7500000E+05  8.4091974E-12
  1.0000000E+06  7.6511943E-12
  1.0250000E+06  6.9764792E-12
  1.0500000E+06  6.3742759E-12
  1.0750000E+06  5.8354075E-12
  1.1000000E+06  5.3520295E-12
  1.1250000E+06  4.9174127E-12
  1.1500000E+06  4.5257666E-12
  1.1750000E+06  4.1720914E-12
  1.2000000E+06  3.8520547E-12
  1.2250000E+06  3.5618912E-12
  1.2500000E+06  3.2983192E-12
  1.3000000E+06  2.8398309E-12
  1.3500000E+06  2.4576118E-12
  1.4000000E+06  2.1369577E-12
  1.4500000E+06  1.8663764E-12
  1.5000000E+06  1.6368184E-12
  1.5500000E+06  1.4410843E-12
  1.6000000E+06  1.2733997E-12
  1.6500000E+06  1.1290768E-12
  1.7000000E+06  1.0043039E-12
  1.7500000E+06  8.9598147E-13
  1.8000000E+06  8.0158250E-13
  1.8500000E+06  7.1908209E-13
  1.9000000E+06  6.4680128E-13
  1.9500000E+06  5.8331716E-13
  
  
#  62  11  N2  EION =  2.730000000E+02 eV   288
#  S(0) = 8.948977E-01
  2.6719597E+00  0.0000000E+00
  2.6719597E+02  0.0000000E+00
  2.6719597E+02  8.2009052E-04
  2.7300000E+02  8.2009052E-04
  2.7300286E+02  8.2009052E-04
  2.7385271E+02  8.1732829E-04
  2.7470257E+02  8.1485639E-04
  2.7555243E+02  8.1299407E-04
  2.7640228E+02  8.1178746E-04
  2.7810200E+02  8.1104685E-04
  2.7980171E+02  8.1182396E-04
  2.8150143E+02  8.1333997E-04
  2.8320114E+02  8.1502678E-04
  2.8490086E+02  8.1652271E-04
  2.8660057E+02  8.1762719E-04
  2.9000000E+02  8.1839316E-04
  2.9500000E+02  8.1642495E-04
  3.0000000E+02  8.1235004E-04
  3.0500000E+02  8.0787379E-04
  3.0750000E+02  8.0583975E-04
  3.1000000E+02  8.0403724E-04
  3.1500000E+02  8.0118032E-04
  3.2000000E+02  7.9916721E-04
  3.2500000E+02  7.9766418E-04
  3.3000000E+02  7.9634504E-04
  3.3500000E+02  7.9498612E-04
  3.4000000E+02  7.9348291E-04
  3.5000000E+02  7.9001921E-04
  3.6000000E+02  7.8616946E-04
  3.7000000E+02  7.8209425E-04
  3.8000000E+02  7.7770734E-04
  3.9000000E+02  7.7286076E-04
  4.0000000E+02  7.6751605E-04
  4.2000000E+02  7.5570097E-04
  4.4000000E+02  7.4288598E-04
  4.6000000E+02  7.2896331E-04
  4.8000000E+02  7.1390936E-04
  5.0000000E+02  6.9819810E-04
  5.2500000E+02  6.7827402E-04
  5.5000000E+02  6.5803763E-04
  5.7500000E+02  6.3750650E-04
  6.0000000E+02  6.1710173E-04
  6.5000000E+02  5.7761063E-04
  6.7500000E+02  5.5850300E-04
  7.0000000E+02  5.3987509E-04
  7.2500000E+02  5.2186473E-04
  7.5000000E+02  5.0454976E-04
  8.0000000E+02  4.7172084E-04
  8.2500000E+02  4.5616872E-04
  8.5000000E+02  4.4125065E-04
  8.7500000E+02  4.2696305E-04
  9.0000000E+02  4.1325055E-04
  9.5000000E+02  3.8738877E-04
  1.0000000E+03  3.6356852E-04
  1.0500000E+03  3.4168708E-04
  1.1000000E+03  3.2150990E-04
  1.1500000E+03  3.0287661E-04
  1.2000000E+03  2.8568498E-04
  1.2500000E+03  2.6981200E-04
  1.3000000E+03  2.5512702E-04
  1.3500000E+03  2.4151713E-04
  1.4000000E+03  2.2888602E-04
  1.4500000E+03  2.1714763E-04
  1.5000000E+03  2.0622628E-04
  1.6000000E+03  1.8656802E-04
  1.7000000E+03  1.6942941E-04
  1.8000000E+03  1.5441059E-04
  1.9000000E+03  1.4118628E-04
  2.0000000E+03  1.2949013E-04
  2.1000000E+03  1.1910280E-04
  2.2000000E+03  1.0984196E-04
  2.3000000E+03  1.0155520E-04
  2.4000000E+03  9.4114441E-05
  2.5000000E+03  8.7411545E-05
  2.6000000E+03  8.1354782E-05
  2.7000000E+03  7.5865981E-05
  2.8000000E+03  7.0878245E-05
  2.9000000E+03  6.6334085E-05
  3.0000000E+03  6.2183889E-05
  3.1000000E+03  5.8384683E-05
  3.2000000E+03  5.4899111E-05
  3.4000000E+03  4.8742561E-05
  3.6000000E+03  4.3498828E-05
  3.8000000E+03  3.9000910E-05
  4.0000000E+03  3.5117799E-05
  4.2000000E+03  3.1745421E-05
  4.4000000E+03  2.8800449E-05
  4.6000000E+03  2.6215725E-05
  4.8000000E+03  2.3936647E-05
  5.0000000E+03  2.1918425E-05
  5.2500000E+03  1.9706661E-05
  5.5000000E+03  1.7786107E-05
  5.7500000E+03  1.6109526E-05
  6.0000000E+03  1.4638737E-05
  6.5000000E+03  1.2195637E-05
  6.7500000E+03  1.1176653E-05
  7.0000000E+03  1.0268097E-05
  7.2500000E+03  9.4552644E-06
  7.5000000E+03  8.7257655E-06
  7.7500000E+03  8.0691092E-06
  8.0000000E+03  7.4763701E-06
  8.2500000E+03  6.9399155E-06
  8.5000000E+03  6.4531901E-06
  9.0000000E+03  5.6070909E-06
  9.5000000E+03  4.9013027E-06
  1.0000000E+04  4.3078981E-06
  1.0500000E+04  3.8053932E-06
  1.1000000E+04  3.3770623E-06
  1.1500000E+04  3.0097492E-06
  1.2000000E+04  2.6930038E-06
  1.2500000E+04  2.4184526E-06
  1.3000000E+04  2.1793322E-06
  1.3500000E+04  1.9701382E-06
  1.4000000E+04  1.7863590E-06
  1.4500000E+04  1.6242739E-06
  1.5000000E+04  1.4807963E-06
  1.5500000E+04  1.3533502E-06
  1.6000000E+04  1.2397748E-06
  1.6500000E+04  1.1382491E-06
  1.7000000E+04  1.0472305E-06
  1.7500000E+04  9.6540664E-07
  1.8000000E+04  8.9165645E-07
  1.8500000E+04  8.2501850E-07
  1.9000000E+04  7.6466507E-07
  1.9500000E+04  7.0988090E-07
  2.0000000E+04  6.6004587E-07
  2.0500000E+04  6.1462055E-07
  2.1000000E+04  5.7313424E-07
  2.2000000E+04  5.0038152E-07
  2.3000000E+04  4.3905567E-07
  2.4000000E+04  3.8703018E-07
  2.5000000E+04  3.4263392E-07
  2.6000000E+04  3.0454088E-07
  2.7000000E+04  2.7169019E-07
  2.8000000E+04  2.4322658E-07
  2.9000000E+04  2.1845528E-07
  3.0000000E+04  1.9680810E-07
  3.1000000E+04  1.7781755E-07
  3.2000000E+04  1.6109666E-07
  3.3000000E+04  1.4632341E-07
  3.4000000E+04  1.3322834E-07
  3.5000000E+04  1.2158496E-07
  3.6000000E+04  1.1120204E-07
  3.7000000E+04  1.0191739E-07
  3.8000000E+04  9.3592907E-08
  3.9000000E+04  8.6110491E-08
  4.0000000E+04  7.9368839E-08
  4.1000000E+04  7.3280723E-08
  4.2000000E+04  6.7770782E-08
  4.3000000E+04  6.2773694E-08
  4.4000000E+04  5.8232668E-08
  4.6000000E+04  5.0326940E-08
  4.8000000E+04  4.3726917E-08
  5.0000000E+04  3.8180317E-08
  5.1250000E+04  3.5159310E-08
  5.2500000E+04  3.2432753E-08
  5.3750000E+04  2.9966653E-08
  5.5000000E+04  2.7731538E-08
  5.7500000E+04  2.3855022E-08
  5.8750000E+04  2.2171718E-08
  6.0000000E+04  2.0634728E-08
  6.2500000E+04  1.7941201E-08
  6.5000000E+04  1.5673952E-08
  6.7500000E+04  1.3754251E-08
  7.0000000E+04  1.2119880E-08
  7.2500000E+04  1.0721285E-08
  7.5000000E+04  9.5187005E-09
  7.7500000E+04  8.4799954E-09
  8.0000000E+04  7.5790367E-09
  8.2500000E+04  6.7944400E-09
  8.5000000E+04  6.1086058E-09
  8.7500000E+04  5.5069710E-09
  9.0000000E+04  4.9774221E-09
  9.2500000E+04  4.5098346E-09
  9.5000000E+04  4.0957071E-09
  9.7500000E+04  3.7278707E-09
  1.0000000E+05  3.4002546E-09
  1.0250000E+05  3.1076979E-09
  1.0500000E+05  2.8457972E-09
  1.0750000E+05  2.6107820E-09
  1.1000000E+05  2.3994122E-09
  1.1250000E+05  2.2088941E-09
  1.1500000E+05  2.0368118E-09
  1.1750000E+05  1.8810698E-09
  1.2000000E+05  1.7398454E-09
  1.2250000E+05  1.6115485E-09
  1.2500000E+05  1.4947886E-09
  1.3000000E+05  1.2911495E-09
  1.3500000E+05  1.1208279E-09
  1.4000000E+05  9.7751201E-10
  1.4500000E+05  8.5623960E-10
  1.5000000E+05  7.5307911E-10
  1.5500000E+05  6.6489213E-10
  1.6000000E+05  5.8915536E-10
  1.6500000E+05  5.2382670E-10
  1.7000000E+05  4.6724361E-10
  1.7500000E+05  4.1804444E-10
  1.8000000E+05  3.7510785E-10
  1.8500000E+05  3.3750568E-10
  1.9000000E+05  3.0446597E-10
  1.9500000E+05  2.7534363E-10
  2.0000000E+05  2.4959712E-10
  2.0500000E+05  2.2676994E-10
  2.1000000E+05  2.0647575E-10
  2.1500000E+05  1.8838637E-10
  2.2000000E+05  1.7222196E-10
  2.2500000E+05  1.5774311E-10
  2.3000000E+05  1.4474431E-10
  2.3500000E+05  1.3304863E-10
  2.4000000E+05  1.2250325E-10
  2.4500000E+05  1.1297576E-10
  2.5000000E+05  1.0435114E-10
  2.5500000E+05  9.6529176E-11
  2.6000000E+05  8.9422339E-11
  2.6500000E+05  8.2953988E-11
  2.7000000E+05  7.7056857E-11
  2.8000000E+05  6.6746550E-11
  2.9000000E+05  5.8096594E-11
  3.0000000E+05  5.0797575E-11
  3.1000000E+05  4.4605070E-11
  3.2000000E+05  3.9324555E-11
  3.3000000E+05  3.4800130E-11
  3.4000000E+05  3.0906024E-11
  3.5000000E+05  2.7540134E-11
  3.6000000E+05  2.4619078E-11
  3.7000000E+05  2.2074374E-11
  3.8000000E+05  1.9849459E-11
  3.9000000E+05  1.7897416E-11
  4.0000000E+05  1.6179148E-11
  4.1000000E+05  1.4661925E-11
  4.2000000E+05  1.3318233E-11
  4.3000000E+05  1.2124842E-11
  4.4000000E+05  1.1062064E-11
  4.5000000E+05  1.0113147E-11
  4.6000000E+05  9.2637895E-12
  4.7000000E+05  8.5017311E-12
  4.8000000E+05  7.8164319E-12
  5.0000000E+05  6.6409960E-12
  5.1250000E+05  6.0175563E-12
  5.2500000E+05  5.4656020E-12
  5.3750000E+05  4.9755201E-12
  5.5000000E+05  4.5391719E-12
  5.7500000E+05  3.8010263E-12
  5.8750000E+05  3.4882774E-12
  6.0000000E+05  3.2070547E-12
  6.1250000E+05  2.9536191E-12
  6.2500000E+05  2.7247393E-12
  6.3750000E+05  2.5176137E-12
  6.5000000E+05  2.3298069E-12
  6.6250000E+05  2.1591948E-12
  6.7500000E+05  2.0039206E-12
  6.8750000E+05  1.8623577E-12
  7.0000000E+05  1.7330774E-12
  7.2500000E+05  1.5064805E-12
  7.5000000E+05  1.3157253E-12
  7.7500000E+05  1.1542110E-12
  8.0000000E+05  1.0167143E-12
  8.2500000E+05  8.9907032E-13
  8.5000000E+05  7.9793394E-13
  8.7500000E+05  7.1060046E-13
  9.0000000E+05  6.3486889E-13
  9.2500000E+05  5.6893736E-13
  9.5000000E+05  5.1132216E-13
  9.7500000E+05  4.6079530E-13
  1.0000000E+06  4.1633551E-13
  1.0250000E+06  3.7708929E-13
  1.0500000E+06  3.4233990E-13
  1.0750000E+06  3.1148288E-13
  1.1000000E+06  2.8400660E-13
  1.1250000E+06  2.5947631E-13
  1.1500000E+06  2.3752120E-13
  1.1750000E+06  2.1782395E-13
  1.2000000E+06  2.0011202E-13
  1.2250000E+06  1.8415051E-13
  1.2500000E+06  1.6973631E-13
  1.2750000E+06  1.5669329E-13
  1.3000000E+06  1.4486829E-13
  1.3250000E+06  1.3412783E-13
  1.3500000E+06  1.2435519E-13
  1.4000000E+06  1.0731636E-13
  1.4500000E+06  9.3071714E-14
  1.5000000E+06  8.1090150E-14
  1.5500000E+06  7.0953403E-14
  1.6000000E+06  6.2330935E-14
  1.6500000E+06  5.4960178E-14
  1.7000000E+06  4.8633377E-14
  1.7500000E+06  4.3182164E-14
  1.8000000E+06  3.8468239E-14
  
  
#  62  12  N3  EION =  2.510000000E+02 eV   289
#  S(0) = 2.185952E+00
  2.4102062E+00  0.0000000E+00
  2.4102062E+02  0.0000000E+00
  2.4102062E+02  2.7981047E-03
  2.5100000E+02  2.7981047E-03
  2.5100272E+02  2.7981047E-03
  2.5122765E+02  2.8003096E-03
  2.5145259E+02  2.8019901E-03
  2.5167752E+02  2.8032865E-03
  2.5190245E+02  2.8043073E-03
  2.5235231E+02  2.8058388E-03
  2.5280218E+02  2.8070504E-03
  2.5370190E+02  2.8094764E-03
  2.5460163E+02  2.8125481E-03
  2.5640109E+02  2.8207420E-03
  2.5820054E+02  2.8298707E-03
  2.5910027E+02  2.8340630E-03
  2.6000000E+02  2.8377148E-03
  2.6250000E+02  2.8439959E-03
  2.6500000E+02  2.8439482E-03
  2.6750000E+02  2.8381866E-03
  2.7000000E+02  2.8281102E-03
  2.7500000E+02  2.8009135E-03
  2.8000000E+02  2.7717463E-03
  2.8500000E+02  2.7454899E-03
  2.9000000E+02  2.7234166E-03
  2.9500000E+02  2.7046894E-03
  3.0000000E+02  2.6877066E-03
  3.0500000E+02  2.6710196E-03
  3.1000000E+02  2.6537428E-03
  3.2000000E+02  2.6166899E-03
  3.3000000E+02  2.5778290E-03
  3.4000000E+02  2.5391238E-03
  3.5000000E+02  2.5009296E-03
  3.6000000E+02  2.4625411E-03
  3.8000000E+02  2.3833882E-03
  3.9000000E+02  2.3432191E-03
  4.0000000E+02  2.3033392E-03
  4.1000000E+02  2.2639979E-03
  4.2000000E+02  2.2251100E-03
  4.4000000E+02  2.1479474E-03
  4.6000000E+02  2.0713720E-03
  4.8000000E+02  1.9967128E-03
  5.0000000E+02  1.9248790E-03
  5.2500000E+02  1.8387647E-03
  5.5000000E+02  1.7559636E-03
  5.7500000E+02  1.6770424E-03
  6.0000000E+02  1.6024642E-03
  6.5000000E+02  1.4651806E-03
  6.7500000E+02  1.4017343E-03
  7.0000000E+02  1.3419104E-03
  7.2500000E+02  1.2854863E-03
  7.5000000E+02  1.2321260E-03
  8.0000000E+02  1.1338587E-03
  8.5000000E+02  1.0459103E-03
  9.0000000E+02  9.6708256E-04
  9.5000000E+02  8.9623169E-04
  1.0000000E+03  8.3236374E-04
  1.0500000E+03  7.7464279E-04
  1.1000000E+03  7.2236850E-04
  1.1500000E+03  6.7493099E-04
  1.2000000E+03  6.3175110E-04
  1.2500000E+03  5.9232143E-04
  1.3000000E+03  5.5624128E-04
  1.3500000E+03  5.2317471E-04
  1.4000000E+03  4.9281340E-04
  1.4500000E+03  4.6487391E-04
  1.5000000E+03  4.3910811E-04
  1.6000000E+03  3.9326104E-04
  1.7000000E+03  3.5384099E-04
  1.8000000E+03  3.1973257E-04
  1.9000000E+03  2.9004904E-04
  2.0000000E+03  2.6407617E-04
  2.1000000E+03  2.4123542E-04
  2.2000000E+03  2.2105477E-04
  2.3000000E+03  2.0314674E-04
  2.4000000E+03  1.8719105E-04
  2.5000000E+03  1.7292123E-04
  2.6000000E+03  1.6011421E-04
  2.7000000E+03  1.4858217E-04
  2.8000000E+03  1.3816607E-04
  2.9000000E+03  1.2873060E-04
  3.0000000E+03  1.2016005E-04
  3.1000000E+03  1.1235503E-04
  3.2000000E+03  1.0522979E-04
  3.4000000E+03  9.2731377E-05
  3.6000000E+03  8.2178597E-05
  3.8000000E+03  7.3199192E-05
  4.0000000E+03  6.5504766E-05
  4.2000000E+03  5.8869201E-05
  4.4000000E+03  5.3113170E-05
  4.6000000E+03  4.8093103E-05
  4.8000000E+03  4.3693012E-05
  5.0000000E+03  3.9818336E-05
  5.2500000E+03  3.5597166E-05
  5.5000000E+03  3.1954720E-05
  5.7500000E+03  2.8793953E-05
  6.0000000E+03  2.6036903E-05
  6.5000000E+03  2.1492860E-05
  6.7500000E+03  1.9612036E-05
  7.0000000E+03  1.7942927E-05
  7.2500000E+03  1.6456397E-05
  7.5000000E+03  1.5128046E-05
  7.7500000E+03  1.3937322E-05
  8.0000000E+03  1.2866818E-05
  8.2500000E+03  1.1901724E-05
  8.5000000E+03  1.1029385E-05
  9.0000000E+03  9.5210011E-06
  9.5000000E+03  8.2713450E-06
  1.0000000E+04  7.2274438E-06
  1.0500000E+04  6.3488391E-06
  1.1000000E+04  5.6042623E-06
  1.1500000E+04  4.9692758E-06
  1.2000000E+04  4.4245914E-06
  1.2500000E+04  3.9548461E-06
  1.3000000E+04  3.5476996E-06
  1.3500000E+04  3.1931615E-06
  1.4000000E+04  2.8830885E-06
  1.4500000E+04  2.6107975E-06
  1.5000000E+04  2.3707684E-06
  1.5500000E+04  2.1584173E-06
  1.6000000E+04  1.9699162E-06
  1.6500000E+04  1.8020509E-06
  1.7000000E+04  1.6521101E-06
  1.7500000E+04  1.5177970E-06
  1.8000000E+04  1.3971568E-06
  1.8500000E+04  1.2885189E-06
  1.9000000E+04  1.1904502E-06
  2.0000000E+04  1.0212522E-06
  2.1000000E+04  8.8155288E-07
  2.2000000E+04  7.6529650E-07
  2.3000000E+04  6.6784918E-07
  2.4000000E+04  5.8562611E-07
  2.5000000E+04  5.1582436E-07
  2.6000000E+04  4.5623235E-07
  2.7000000E+04  4.0508985E-07
  2.8000000E+04  3.6098422E-07
  2.9000000E+04  3.2277357E-07
  3.0000000E+04  2.8952852E-07
  3.1000000E+04  2.6048768E-07
  3.2000000E+04  2.3502350E-07
  3.3000000E+04  2.1261586E-07
  3.4000000E+04  1.9283146E-07
  3.5000000E+04  1.7530753E-07
  3.6000000E+04  1.5973888E-07
  3.7000000E+04  1.4586759E-07
  3.8000000E+04  1.3347490E-07
  3.9000000E+04  1.2237444E-07
  4.0000000E+04  1.1240689E-07
  4.1000000E+04  1.0343548E-07
  4.2000000E+04  9.5342454E-08
  4.3000000E+04  8.8026091E-08
  4.4000000E+04  8.1398231E-08
  4.6000000E+04  6.9911330E-08
  4.8000000E+04  6.0378308E-08
  5.0000000E+04  5.2412566E-08
  5.1250000E+04  4.8093720E-08
  5.2500000E+04  4.4209036E-08
  5.3750000E+04  4.0707124E-08
  5.5000000E+04  3.7543573E-08
  5.7500000E+04  3.2082609E-08
  5.8750000E+04  2.9722551E-08
  6.0000000E+04  2.7574206E-08
  6.2500000E+04  2.3825911E-08
  6.5000000E+04  2.0689177E-08
  6.7500000E+04  1.8048268E-08
  7.0000000E+04  1.5812228E-08
  7.2500000E+04  1.3908989E-08
  7.5000000E+04  1.2281013E-08
  7.7500000E+04  1.0882038E-08
  8.0000000E+04  9.6746146E-09
  8.2500000E+04  8.6282401E-09
  8.5000000E+04  7.7179242E-09
  8.7500000E+04  6.9230803E-09
  9.0000000E+04  6.2266598E-09
  9.2500000E+04  5.6144741E-09
  9.5000000E+04  5.0746596E-09
  9.7500000E+04  4.5972526E-09
  1.0000000E+05  4.1738491E-09
  1.0250000E+05  3.7973321E-09
  1.0500000E+05  3.4616518E-09
  1.0750000E+05  3.1616470E-09
  1.1000000E+05  2.8928991E-09
  1.1250000E+05  2.6516126E-09
  1.1500000E+05  2.4345170E-09
  1.1750000E+05  2.2387852E-09
  1.2000000E+05  2.0619667E-09
  1.2250000E+05  1.9019310E-09
  1.2500000E+05  1.7568213E-09
  1.3000000E+05  1.5050895E-09
  1.3500000E+05  1.2960386E-09
  1.4000000E+05  1.1213572E-09
  1.4500000E+05  9.7455231E-10
  1.5000000E+05  8.5050986E-10
  1.5500000E+05  7.4517088E-10
  1.6000000E+05  6.5529082E-10
  1.6500000E+05  5.7825875E-10
  1.7000000E+05  5.1196034E-10
  1.7500000E+05  4.5467323E-10
  1.8000000E+05  4.0498636E-10
  1.8500000E+05  3.6173773E-10
  1.9000000E+05  3.2396573E-10
  1.9500000E+05  2.9087081E-10
  2.0000000E+05  2.6178516E-10
  2.0500000E+05  2.3614860E-10
  2.1000000E+05  2.1348933E-10
  2.1500000E+05  1.9340847E-10
  2.2000000E+05  1.7556749E-10
  2.2500000E+05  1.5967806E-10
  2.3000000E+05  1.4549380E-10
  2.3500000E+05  1.3280347E-10
  2.4000000E+05  1.2142546E-10
  2.4500000E+05  1.1120309E-10
  2.5000000E+05  1.0200086E-10
  2.6000000E+05  8.6201952E-11
  2.7000000E+05  7.3259280E-11
  2.8000000E+05  6.2585434E-11
  2.9000000E+05  5.3727763E-11
  3.0000000E+05  4.6334411E-11
  3.1000000E+05  4.0129648E-11
  3.2000000E+05  3.4895738E-11
  3.3000000E+05  3.0459524E-11
  3.4000000E+05  2.6682384E-11
  3.5000000E+05  2.3452648E-11
  3.6000000E+05  2.0679810E-11
  3.7000000E+05  1.8290113E-11
  3.8000000E+05  1.6223137E-11
  3.9000000E+05  1.4429136E-11
  4.0000000E+05  1.2866953E-11
  4.1000000E+05  1.1502386E-11
  4.2000000E+05  1.0306888E-11
  4.3000000E+05  9.2565393E-12
  4.4000000E+05  8.3312138E-12
  4.5000000E+05  7.5139146E-12
  4.6000000E+05  6.7902365E-12
  4.7000000E+05  6.1479304E-12
  4.8000000E+05  5.5765457E-12
  5.0000000E+05  4.6120291E-12
  5.1250000E+05  4.1095161E-12
  5.2500000E+05  3.6706158E-12
  5.3750000E+05  3.2861666E-12
  5.5000000E+05  2.9484831E-12
  5.7500000E+05  2.3885258E-12
  5.8750000E+05  2.1561422E-12
  6.0000000E+05  1.9499950E-12
  6.1250000E+05  1.7667143E-12
  6.2500000E+05  1.6034150E-12
  6.3750000E+05  1.4576191E-12
  6.5000000E+05  1.3271928E-12
  6.6250000E+05  1.2102933E-12
  6.7500000E+05  1.1053254E-12
  6.8750000E+05  1.0109043E-12
  7.0000000E+05  9.2582532E-13
  7.2500000E+05  7.7962377E-13
  7.5000000E+05  6.5979542E-13
  7.7500000E+05  5.6100550E-13
  8.0000000E+05  4.7911150E-13
  8.2500000E+05  4.1087248E-13
  8.5000000E+05  3.5373449E-13
  8.7500000E+05  3.0567159E-13
  9.0000000E+05  2.6506661E-13
  9.2500000E+05  2.3062101E-13
  9.5000000E+05  2.0128637E-13
  9.7500000E+05  1.7621167E-13
  1.0000000E+06  1.5470288E-13
  1.0250000E+06  1.3619128E-13
  1.0500000E+06  1.2020845E-13
  1.0750000E+06  1.0636693E-13
  1.1000000E+06  9.4344885E-14
  1.1250000E+06  8.3873845E-14
  1.1500000E+06  7.4729114E-14
  1.1750000E+06  6.6722055E-14
  1.2000000E+06  5.9693754E-14
  1.2250000E+06  5.3509892E-14
  1.2500000E+06  4.8056715E-14
  1.2750000E+06  4.3237590E-14
  1.3000000E+06  3.8969996E-14
  1.3250000E+06  3.5183261E-14
  1.3500000E+06  3.1816703E-14
  1.3750000E+06  2.8818088E-14
  1.4000000E+06  2.6142155E-14
  1.4250000E+06  2.3749622E-14
  1.4500000E+06  2.1606550E-14
  1.4750000E+06  1.9683548E-14
  1.5000000E+06  1.7955101E-14
  1.5250000E+06  1.6398998E-14
  1.5500000E+06  1.4995923E-14
  1.6000000E+06  1.2584877E-14
  1.6500000E+06  1.0612275E-14
  1.7000000E+06  8.9916775E-15
  
  
#  62  13  N4  EION =  1.370000000E+02 eV   294
#  S(0) = 3.177937E+00
  6.8500000E-01  0.0000000E+00
  6.8500000E+01  0.0000000E+00
  6.8500000E+01  8.4515014E-03
  1.3700000E+02  8.4515014E-03
  1.3700000E+02  3.1728662E-03
  1.3700272E+02  3.1728662E-03
  1.3716519E+02  3.1791136E-03
  1.3732765E+02  3.1871105E-03
  1.3749012E+02  3.1968264E-03
  1.3765259E+02  3.2082304E-03
  1.3797752E+02  3.2359764E-03
  1.3830245E+02  3.2700840E-03
  1.3895231E+02  3.3562152E-03
  1.3960218E+02  3.4639673E-03
  1.4090190E+02  3.7306254E-03
  1.4220163E+02  4.0361656E-03
  1.4350136E+02  4.3394489E-03
  1.4480109E+02  4.6006067E-03
  1.4610082E+02  4.7908848E-03
  1.4675068E+02  4.8549641E-03
  1.4740054E+02  4.8980224E-03
  1.4870027E+02  4.9250612E-03
  1.5000000E+02  4.8847426E-03
  1.5125000E+02  4.7976253E-03
  1.5250000E+02  4.6772174E-03
  1.5375000E+02  4.5350717E-03
  1.5500000E+02  4.3800145E-03
  1.5750000E+02  4.0543986E-03
  1.6000000E+02  3.7302781E-03
  1.6250000E+02  3.4207581E-03
  1.6500000E+02  3.1315392E-03
  1.6750000E+02  2.8653941E-03
  1.7000000E+02  2.6238079E-03
  1.7500000E+02  2.2169401E-03
  1.8000000E+02  1.9092275E-03
  1.8500000E+02  1.6902073E-03
  1.9000000E+02  1.5452095E-03
  1.9500000E+02  1.4595734E-03
  2.0000000E+02  1.4205457E-03
  2.0500000E+02  1.4176602E-03
  2.1000000E+02  1.4424385E-03
  2.1500000E+02  1.4876342E-03
  2.2000000E+02  1.5475498E-03
  2.2500000E+02  1.6174417E-03
  2.3000000E+02  1.6937760E-03
  2.4000000E+02  1.8560186E-03
  2.5000000E+02  2.0209549E-03
  2.6000000E+02  2.1808273E-03
  2.7000000E+02  2.3299965E-03
  2.8000000E+02  2.4640912E-03
  2.9000000E+02  2.5810326E-03
  3.0000000E+02  2.6805617E-03
  3.1000000E+02  2.7640982E-03
  3.2000000E+02  2.8332342E-03
  3.4000000E+02  2.9328071E-03
  3.6000000E+02  2.9860566E-03
  3.8000000E+02  3.0005411E-03
  4.0000000E+02  2.9860789E-03
  4.2000000E+02  2.9503851E-03
  4.4000000E+02  2.8981742E-03
  4.6000000E+02  2.8326547E-03
  4.8000000E+02  2.7580630E-03
  5.0000000E+02  2.6779226E-03
  5.2500000E+02  2.5729978E-03
  5.5000000E+02  2.4653685E-03
  5.7500000E+02  2.3571172E-03
  6.0000000E+02  2.2499817E-03
  6.5000000E+02  2.0445881E-03
  6.7500000E+02  1.9474017E-03
  7.0000000E+02  1.8540532E-03
  7.2500000E+02  1.7648186E-03
  7.5000000E+02  1.6799196E-03
  8.0000000E+02  1.5229957E-03
  8.5000000E+02  1.3819139E-03
  9.0000000E+02  1.2554160E-03
  9.5000000E+02  1.1423227E-03
  1.0000000E+03  1.0412202E-03
  1.0500000E+03  9.5074794E-04
  1.1000000E+03  8.6967978E-04
  1.1500000E+03  7.9693255E-04
  1.2000000E+03  7.3157485E-04
  1.2500000E+03  6.7277910E-04
  1.3000000E+03  6.1979561E-04
  1.3500000E+03  5.7195684E-04
  1.4000000E+03  5.2868004E-04
  1.4500000E+03  4.8945769E-04
  1.5000000E+03  4.5384542E-04
  1.6000000E+03  3.9193997E-04
  1.7000000E+03  3.4038039E-04
  1.8000000E+03  2.9715675E-04
  1.9000000E+03  2.6069457E-04
  2.0000000E+03  2.2975356E-04
  2.1000000E+03  2.0335037E-04
  2.2000000E+03  1.8070046E-04
  2.3000000E+03  1.6117368E-04
  2.4000000E+03  1.4426072E-04
  2.5000000E+03  1.2954716E-04
  2.6000000E+03  1.1669395E-04
  2.7000000E+03  1.0542198E-04
  2.8000000E+03  9.5500211E-05
  2.9000000E+03  8.6736466E-05
  3.0000000E+03  7.8970045E-05
  3.1000000E+03  7.2065905E-05
  3.2000000E+03  6.5910119E-05
  3.4000000E+03  5.5471764E-05
  3.6000000E+03  4.7041060E-05
  3.8000000E+03  4.0167118E-05
  4.0000000E+03  3.4514075E-05
  4.2000000E+03  2.9828309E-05
  4.4000000E+03  2.5915918E-05
  4.6000000E+03  2.2627290E-05
  4.8000000E+03  1.9845888E-05
  5.0000000E+03  1.7480039E-05
  5.2500000E+03  1.4997646E-05
  5.5000000E+03  1.2940743E-05
  5.7500000E+03  1.1224316E-05
  6.0000000E+03  9.7826743E-06
  6.5000000E+03  7.5295000E-06
  6.7500000E+03  6.6454559E-06
  7.0000000E+03  5.8867038E-06
  7.2500000E+03  5.2325230E-06
  7.5000000E+03  4.6661002E-06
  7.7500000E+03  4.1736991E-06
  8.0000000E+03  3.7440306E-06
  8.2500000E+03  3.3677676E-06
  8.5000000E+03  3.0371625E-06
  8.7500000E+03  2.7457476E-06
  9.0000000E+03  2.4880988E-06
  9.2500000E+03  2.2596479E-06
  9.5000000E+03  2.0565310E-06
  1.0000000E+04  1.7136589E-06
  1.0500000E+04  1.4385790E-06
  1.1000000E+04  1.2159056E-06
  1.1500000E+04  1.0341670E-06
  1.2000000E+04  8.8470779E-07
  1.2500000E+04  7.6092870E-07
  1.3000000E+04  6.5774644E-07
  1.3500000E+04  5.7120918E-07
  1.4000000E+04  4.9821943E-07
  1.4500000E+04  4.3632897E-07
  1.5000000E+04  3.8358822E-07
  1.5500000E+04  3.3843434E-07
  1.6000000E+04  2.9960599E-07
  1.6500000E+04  2.6607866E-07
  1.7000000E+04  2.3701547E-07
  1.7500000E+04  2.1172902E-07
  1.8000000E+04  1.8965173E-07
  1.8500000E+04  1.7031262E-07
  1.9000000E+04  1.5331892E-07
  1.9500000E+04  1.3834166E-07
  2.0000000E+04  1.2510415E-07
  2.0500000E+04  1.1337278E-07
  2.1000000E+04  1.0294945E-07
  2.2000000E+04  8.5377071E-08
  2.3000000E+04  7.1310271E-08
  2.4000000E+04  5.9954215E-08
  2.5000000E+04  5.0714757E-08
  2.6000000E+04  4.3142927E-08
  2.7000000E+04  3.6895974E-08
  2.8000000E+04  3.1709732E-08
  2.9000000E+04  2.7378804E-08
  3.0000000E+04  2.3742217E-08
  3.1000000E+04  2.0672867E-08
  3.2000000E+04  1.8069660E-08
  3.3000000E+04  1.5851645E-08
  3.4000000E+04  1.3953622E-08
  3.5000000E+04  1.2322765E-08
  3.6000000E+04  1.0916017E-08
  3.7000000E+04  9.6981058E-09
  3.8000000E+04  8.6399904E-09
  3.9000000E+04  7.7176470E-09
  4.0000000E+04  6.9111116E-09
  4.1000000E+04  6.2037209E-09
  4.2000000E+04  5.5815059E-09
  4.3000000E+04  5.0327096E-09
  4.4000000E+04  4.5473998E-09
  4.6000000E+04  3.7348234E-09
  4.8000000E+04  3.0902905E-09
  5.0000000E+04  2.5745986E-09
  5.1250000E+04  2.3044718E-09
  5.2500000E+04  2.0676005E-09
  5.3750000E+04  1.8593064E-09
  5.5000000E+04  1.6756488E-09
  5.7500000E+04  1.3694207E-09
  5.8750000E+04  1.2416175E-09
  6.0000000E+04  1.1278315E-09
  6.2500000E+04  9.3552004E-10
  6.5000000E+04  7.8115705E-10
  6.7500000E+04  6.5629321E-10
  7.0000000E+04  5.5456248E-10
  7.2500000E+04  4.7112103E-10
  7.5000000E+04  4.0224982E-10
  7.7500000E+04  3.4506935E-10
  8.0000000E+04  2.9733222E-10
  8.2500000E+04  2.5727116E-10
  8.5000000E+04  2.2348679E-10
  8.7500000E+04  1.9486359E-10
  9.0000000E+04  1.7050680E-10
  9.2500000E+04  1.4969445E-10
  9.5000000E+04  1.3184072E-10
  9.7500000E+04  1.1646774E-10
  1.0000000E+05  1.0318375E-10
  1.0250000E+05  9.1666022E-11
  1.0500000E+05  8.1647493E-11
  1.0750000E+05  7.2906167E-11
  1.1000000E+05  6.5256763E-11
  1.1250000E+05  5.8544060E-11
  1.1500000E+05  5.2637506E-11
  1.1750000E+05  4.7426877E-11
  1.2000000E+05  4.2818794E-11
  1.2250000E+05  3.8733881E-11
  1.2500000E+05  3.5104466E-11
  1.3000000E+05  2.8988868E-11
  1.3500000E+05  2.4100192E-11
  1.4000000E+05  2.0161937E-11
  1.4500000E+05  1.6966355E-11
  1.5000000E+05  1.4355840E-11
  1.5500000E+05  1.2209744E-11
  1.6000000E+05  1.0434929E-11
  1.6500000E+05  8.9589263E-12
  1.7000000E+05  7.7249332E-12
  1.7500000E+05  6.6881152E-12
  1.8000000E+05  5.8128453E-12
  1.8500000E+05  5.0706390E-12
  1.9000000E+05  4.4385908E-12
  1.9500000E+05  3.8981770E-12
  2.0000000E+05  3.4343370E-12
  2.0500000E+05  3.0347631E-12
  2.1000000E+05  2.6893502E-12
  2.1500000E+05  2.3897626E-12
  2.2000000E+05  2.1290944E-12
  2.2500000E+05  1.9015993E-12
  2.3000000E+05  1.7024775E-12
  2.3500000E+05  1.5277038E-12
  2.4000000E+05  1.3738905E-12
  2.4500000E+05  1.2381761E-12
  2.5000000E+05  1.1181354E-12
  2.6000000E+05  9.1712974E-13
  2.7000000E+05  7.5772922E-13
  2.8000000E+05  6.3026483E-13
  2.9000000E+05  5.2754401E-13
  3.0000000E+05  4.4416173E-13
  3.1000000E+05  3.7601737E-13
  3.2000000E+05  3.1997126E-13
  3.3000000E+05  2.7359935E-13
  3.4000000E+05  2.3501567E-13
  3.5000000E+05  2.0274186E-13
  3.6000000E+05  1.7561064E-13
  3.7000000E+05  1.5269441E-13
  3.8000000E+05  1.3325152E-13
  3.9000000E+05  1.1668540E-13
  4.0000000E+05  1.0251333E-13
  4.1000000E+05  9.0342658E-14
  4.2000000E+05  7.9852511E-14
  4.3000000E+05  7.0779354E-14
  4.4000000E+05  6.2905733E-14
  4.5000000E+05  5.6051376E-14
  4.6000000E+05  5.0066242E-14
  4.7000000E+05  4.4824958E-14
  4.8000000E+05  4.0222355E-14
  5.0000000E+05  3.2592687E-14
  5.1250000E+05  2.8693797E-14
  5.2500000E+05  2.5335496E-14
  5.3750000E+05  2.2432777E-14
  5.5000000E+05  1.9915535E-14
  5.7500000E+05  1.5814914E-14
  5.8750000E+05  1.4142849E-14
  6.0000000E+05  1.2675644E-14
  6.1250000E+05  1.1384808E-14
  6.2500000E+05  1.0246274E-14
  6.3750000E+05  9.2396437E-15
  6.5000000E+05  8.3475699E-15
  6.7500000E+05  6.8500280E-15
  7.0000000E+05  5.6588979E-15
  7.2500000E+05  4.7040578E-15
  7.5000000E+05  3.9330570E-15
  7.7500000E+05  3.3062725E-15
  8.0000000E+05  2.7934967E-15
  8.2500000E+05  2.3715016E-15
  8.5000000E+05  2.0222802E-15
  8.7500000E+05  1.7317686E-15
  9.0000000E+05  1.4889130E-15
  9.2500000E+05  1.2849622E-15
  9.5000000E+05  1.1129369E-15
  9.7500000E+05  9.6723794E-16
  1.0000000E+06  8.4333787E-16
  1.0250000E+06  7.3755731E-16
  1.0500000E+06  6.4690751E-16
  1.0750000E+06  5.6894882E-16
  1.1000000E+06  5.0168201E-16
  1.1250000E+06  4.4348214E-16
  1.1500000E+06  3.9300669E-16
  1.1750000E+06  3.4912679E-16
  1.2000000E+06  3.1089113E-16
  
  
#  62  14  N5  EION =  1.320000000E+02 eV   295
#  S(0) = 8.760503E+00
  6.6000000E-01  0.0000000E+00
  6.6000000E+01  0.0000000E+00
  6.6000000E+01  7.3563278E-02
  1.3200000E+02  7.3563278E-02
  1.3200000E+02  4.5999870E-03
  1.3200272E+02  4.5999870E-03
  1.3216519E+02  4.6187861E-03
  1.3232765E+02  4.6398105E-03
  1.3249012E+02  4.6630282E-03
  1.3265259E+02  4.6884052E-03
  1.3297752E+02  4.7454928E-03
  1.3330245E+02  4.8107569E-03
  1.3395231E+02  4.9643160E-03
  1.3460218E+02  5.1455044E-03
  1.3590190E+02  5.5712760E-03
  1.3720163E+02  6.0390236E-03
  1.3850136E+02  6.4891711E-03
  1.3980109E+02  6.8649916E-03
  1.4110082E+02  7.1270695E-03
  1.4175068E+02  7.2098852E-03
  1.4240054E+02  7.2606177E-03
  1.4370027E+02  7.2730818E-03
  1.4500000E+02  7.1855351E-03
  1.4625000E+02  7.0308729E-03
  1.4750000E+02  6.8288134E-03
  1.4875000E+02  6.5968887E-03
  1.5000000E+02  6.3483544E-03
  1.5250000E+02  5.8359340E-03
  1.5500000E+02  5.3353183E-03
  1.5750000E+02  4.8648944E-03
  1.6000000E+02  4.4319669E-03
  1.6500000E+02  3.6885369E-03
  1.7000000E+02  3.1109107E-03
  1.7500000E+02  2.6892435E-03
  1.8000000E+02  2.4028877E-03
  1.8500000E+02  2.2271070E-03
  1.9000000E+02  2.1386851E-03
  1.9500000E+02  2.1180235E-03
  2.0000000E+02  2.1492803E-03
  2.0500000E+02  2.2195565E-03
  2.1000000E+02  2.3178546E-03
  2.1500000E+02  2.4354399E-03
  2.2000000E+02  2.5651517E-03
  2.2500000E+02  2.7016611E-03
  2.3000000E+02  2.8412058E-03
  2.3500000E+02  2.9809963E-03
  2.4000000E+02  3.1193589E-03
  2.5000000E+02  3.3865543E-03
  2.6000000E+02  3.6345940E-03
  2.7000000E+02  3.8571638E-03
  2.8000000E+02  4.0502748E-03
  2.9000000E+02  4.2133090E-03
  3.0000000E+02  4.3480786E-03
  3.1000000E+02  4.4578609E-03
  3.2000000E+02  4.5452309E-03
  3.4000000E+02  4.6604129E-03
  3.6000000E+02  4.7053485E-03
  3.8000000E+02  4.6947333E-03
  4.0000000E+02  4.6440184E-03
  4.2000000E+02  4.5644705E-03
  4.4000000E+02  4.4623561E-03
  4.6000000E+02  4.3429374E-03
  4.8000000E+02  4.2128031E-03
  5.0000000E+02  4.0766699E-03
  5.2500000E+02  3.9020894E-03
  5.5000000E+02  3.7260836E-03
  5.7500000E+02  3.5514097E-03
  6.0000000E+02  3.3804944E-03
  6.5000000E+02  3.0569505E-03
  6.7500000E+02  2.9052525E-03
  7.0000000E+02  2.7603218E-03
  7.2500000E+02  2.6224924E-03
  7.5000000E+02  2.4919489E-03
  8.0000000E+02  2.2518928E-03
  8.5000000E+02  2.0373344E-03
  9.0000000E+02  1.8459883E-03
  9.5000000E+02  1.6756962E-03
  1.0000000E+03  1.5240410E-03
  1.0500000E+03  1.3887874E-03
  1.1000000E+03  1.2679619E-03
  1.1500000E+03  1.1598431E-03
  1.2000000E+03  1.0629581E-03
  1.2500000E+03  9.7600489E-04
  1.3000000E+03  8.9781402E-04
  1.3500000E+03  8.2735458E-04
  1.4000000E+03  7.6373162E-04
  1.4500000E+03  7.0616918E-04
  1.5000000E+03  6.5399025E-04
  1.6000000E+03  5.6349030E-04
  1.7000000E+03  4.8832548E-04
  1.8000000E+03  4.2547260E-04
  1.9000000E+03  3.7257476E-04
  2.0000000E+03  3.2778292E-04
  2.1000000E+03  2.8963638E-04
  2.2000000E+03  2.5697345E-04
  2.3000000E+03  2.2886362E-04
  2.4000000E+03  2.0455677E-04
  2.5000000E+03  1.8344399E-04
  2.6000000E+03  1.6502814E-04
  2.7000000E+03  1.4890081E-04
  2.8000000E+03  1.3472455E-04
  2.9000000E+03  1.2221920E-04
  3.0000000E+03  1.1115081E-04
  3.1000000E+03  1.0132316E-04
  3.2000000E+03  9.2570915E-05
  3.4000000E+03  7.7753957E-05
  3.6000000E+03  6.5811924E-05
  3.8000000E+03  5.6094247E-05
  4.0000000E+03  4.8117435E-05
  4.2000000E+03  4.1517171E-05
  4.4000000E+03  3.6015504E-05
  4.6000000E+03  3.1398376E-05
  4.8000000E+03  2.7499347E-05
  5.0000000E+03  2.4187696E-05
  5.2500000E+03  2.0718341E-05
  5.5000000E+03  1.7848449E-05
  5.7500000E+03  1.5457434E-05
  6.0000000E+03  1.3452277E-05
  6.5000000E+03  1.0325012E-05
  6.7500000E+03  9.1006271E-06
  7.0000000E+03  8.0511555E-06
  7.2500000E+03  7.1474780E-06
  7.5000000E+03  6.3659976E-06
  7.7500000E+03  5.6874599E-06
  8.0000000E+03  5.0960610E-06
  8.2500000E+03  4.5787590E-06
  8.5000000E+03  4.1247330E-06
  9.0000000E+03  3.3718816E-06
  9.5000000E+03  2.7813562E-06
  1.0000000E+04  2.3131203E-06
  1.0500000E+04  1.9381735E-06
  1.1000000E+04  1.6352100E-06
  1.1500000E+04  1.3883730E-06
  1.2000000E+04  1.1857195E-06
  1.2500000E+04  1.0181587E-06
  1.3000000E+04  8.7869956E-07
  1.3500000E+04  7.6191540E-07
  1.4000000E+04  6.6355929E-07
  1.4500000E+04  5.8027932E-07
  1.5000000E+04  5.0941003E-07
  1.5500000E+04  4.4881765E-07
  1.6000000E+04  3.9678236E-07
  1.6500000E+04  3.5190902E-07
  1.7000000E+04  3.1305945E-07
  1.7500000E+04  2.7929991E-07
  1.8000000E+04  2.4986035E-07
  1.8500000E+04  2.2410249E-07
  1.9000000E+04  2.0149470E-07
  2.0000000E+04  1.6402105E-07
  2.1000000E+04  1.3466078E-07
  2.2000000E+04  1.1142277E-07
  2.3000000E+04  9.2859070E-08
  2.4000000E+04  7.7902891E-08
  2.5000000E+04  6.5758247E-08
  2.6000000E+04  5.5824704E-08
  2.7000000E+04  4.7644674E-08
  2.8000000E+04  4.0866076E-08
  2.9000000E+04  3.5215598E-08
  3.0000000E+04  3.0479382E-08
  3.1000000E+04  2.6488843E-08
  3.2000000E+04  2.3110094E-08
  3.3000000E+04  2.0236087E-08
  3.4000000E+04  1.7780735E-08
  3.5000000E+04  1.5674390E-08
  3.6000000E+04  1.3860372E-08
  3.7000000E+04  1.2292305E-08
  3.8000000E+04  1.0932068E-08
  3.9000000E+04  9.7481653E-09
  4.0000000E+04  8.7144609E-09
  4.1000000E+04  7.8091679E-09
  4.2000000E+04  7.0140458E-09
  4.3000000E+04  6.3137618E-09
  4.4000000E+04  5.6953795E-09
  4.6000000E+04  4.6621625E-09
  4.8000000E+04  3.8449303E-09
  5.0000000E+04  3.1928864E-09
  5.1250000E+04  2.8521151E-09
  5.2500000E+04  2.5538102E-09
  5.3750000E+04  2.2919431E-09
  5.5000000E+04  2.0614421E-09
  5.7500000E+04  1.6780629E-09
  5.8750000E+04  1.5184719E-09
  6.0000000E+04  1.3766216E-09
  6.2500000E+04  1.1374628E-09
  6.5000000E+04  9.4612745E-10
  6.7500000E+04  7.9185990E-10
  7.0000000E+04  6.6657783E-10
  7.2500000E+04  5.6414685E-10
  7.5000000E+04  4.7986898E-10
  7.7500000E+04  4.1011624E-10
  8.0000000E+04  3.5206411E-10
  8.2500000E+04  3.0349688E-10
  8.5000000E+04  2.6266449E-10
  8.7500000E+04  2.2817537E-10
  9.0000000E+04  1.9891585E-10
  9.2500000E+04  1.7398941E-10
  9.5000000E+04  1.5267042E-10
  9.7500000E+04  1.3436841E-10
  1.0000000E+05  1.1860039E-10
  1.0250000E+05  1.0496941E-10
  1.0500000E+05  9.3147722E-11
  1.0750000E+05  8.2863549E-11
  1.1000000E+05  7.3890575E-11
  1.1250000E+05  6.6039621E-11
  1.1500000E+05  5.9151928E-11
  1.1750000E+05  5.3093752E-11
  1.2000000E+05  4.7752029E-11
  1.2250000E+05  4.3030863E-11
  1.2500000E+05  3.8848667E-11
  1.3000000E+05  3.1832726E-11
  1.3500000E+05  2.6258202E-11
  1.4000000E+05  2.1794790E-11
  1.4500000E+05  1.8195360E-11
  1.5000000E+05  1.5273203E-11
  1.5500000E+05  1.2885972E-11
  1.6000000E+05  1.0924226E-11
  1.6500000E+05  9.3031682E-12
  1.7000000E+05  7.9566112E-12
  1.7500000E+05  6.8325353E-12
  1.8000000E+05  5.8897773E-12
  1.8500000E+05  5.0955696E-12
  1.9000000E+05  4.4236806E-12
  1.9500000E+05  3.8529931E-12
  2.0000000E+05  3.3664127E-12
  2.0500000E+05  2.9500322E-12
  2.1000000E+05  2.5924871E-12
  2.1500000E+05  2.2844477E-12
  2.2000000E+05  2.0182207E-12
  2.2500000E+05  1.7874347E-12
  2.3000000E+05  1.5867923E-12
  2.3500000E+05  1.4118729E-12
  2.4000000E+05  1.2589736E-12
  2.4500000E+05  1.1249817E-12
  2.5000000E+05  1.0072722E-12
  2.6000000E+05  8.1214998E-13
  2.7000000E+05  6.5954026E-13
  2.8000000E+05  5.3919358E-13
  2.9000000E+05  4.4355998E-13
  3.0000000E+05  3.6702004E-13
  3.1000000E+05  3.0535091E-13
  3.2000000E+05  2.5535092E-13
  3.3000000E+05  2.1457240E-13
  3.4000000E+05  1.8112958E-13
  3.5000000E+05  1.5355888E-13
  3.6000000E+05  1.3071649E-13
  3.7000000E+05  1.1170268E-13
  3.8000000E+05  9.5805321E-14
  3.9000000E+05  8.2457456E-14
  4.0000000E+05  7.1205207E-14
  4.1000000E+05  6.1683298E-14
  4.2000000E+05  5.3596279E-14
  4.3000000E+05  4.6704040E-14
  4.4000000E+05  4.0810547E-14
  4.5000000E+05  3.5755053E-14
  4.6000000E+05  3.1405202E-14
  4.7000000E+05  2.7651586E-14
  4.8000000E+05  2.4403418E-14
  5.0000000E+05  1.9133409E-14
  5.1250000E+05  1.6504506E-14
  5.2500000E+05  1.4280889E-14
  5.3750000E+05  1.2393406E-14
  5.5000000E+05  1.0785817E-14
  5.6250000E+05  9.4121675E-15
  5.7500000E+05  8.2347603E-15
  5.8750000E+05  7.2225498E-15
  6.0000000E+05  6.3498700E-15
  6.1250000E+05  5.5954233E-15
  6.2500000E+05  4.9414728E-15
  6.3750000E+05  4.3731962E-15
  6.5000000E+05  3.8781664E-15
  6.6250000E+05  3.4459310E-15
  6.7500000E+05  3.0676718E-15
  6.8750000E+05  2.7359275E-15
  7.0000000E+05  2.4443663E-15
  7.1250000E+05  2.1876007E-15
  7.2500000E+05  1.9610345E-15
  7.5000000E+05  1.5833372E-15
  7.7500000E+05  1.2860478E-15
  8.0000000E+05  1.0504577E-15
  8.2500000E+05  8.6256889E-16
  8.5000000E+05  7.1182211E-16
  8.7500000E+05  5.9019006E-16
  9.0000000E+05  4.9152981E-16
  9.2500000E+05  4.1110422E-16
  9.5000000E+05  3.4523236E-16
  9.7500000E+05  2.9103671E-16
  1.0000000E+06  2.4624989E-16
  1.0250000E+06  2.0907654E-16
  1.0500000E+06  1.7809479E-16
  1.0750000E+06  1.5217260E-16
  1.1000000E+06  1.3040479E-16
  1.1250000E+06  1.1207326E-16
  1.1500000E+06  9.6597713E-17
  1.1750000E+06  8.3500588E-17
  1.2000000E+06  7.2388248E-17
  
  
#  62  17  O1  EION =  4.400000000E+01 eV   252
#  S(0) = 3.700391E-01
  3.9127487E-01  0.0000000E+00
  3.9127487E+01  0.0000000E+00
  3.9127487E+01  5.9597393E-04
  4.4000000E+01  5.9597393E-04
  4.4002721E+01  5.9597393E-04
  4.4215153E+01  5.9852299E-04
  4.4427585E+01  6.0120272E-04
  4.4640017E+01  6.0400470E-04
  4.4852449E+01  6.0692092E-04
  4.5277313E+01  6.1306634E-04
  4.5702177E+01  6.1958386E-04
  4.6551905E+01  6.3354434E-04
  4.7401633E+01  6.4847229E-04
  4.9101088E+01  6.8023933E-04
  5.0800544E+01  7.1336008E-04
  5.2500000E+01  7.4682493E-04
  5.5000000E+01  7.9525507E-04
  5.7500000E+01  8.4141274E-04
  6.0000000E+01  8.8425935E-04
  6.5000000E+01  9.5733053E-04
  6.7500000E+01  9.8676295E-04
  7.0000000E+01  1.0112556E-03
  7.2500000E+01  1.0308759E-03
  7.5000000E+01  1.0458429E-03
  8.0000000E+01  1.0632474E-03
  8.5000000E+01  1.0669591E-03
  9.0000000E+01  1.0607370E-03
  9.5000000E+01  1.0478628E-03
  1.0000000E+02  1.0308061E-03
  1.0500000E+02  1.0112151E-03
  1.1000000E+02  9.9008575E-04
  1.1500000E+02  9.6795310E-04
  1.2000000E+02  9.4510309E-04
  1.2500000E+02  9.2170483E-04
  1.3000000E+02  8.9790652E-04
  1.3500000E+02  8.7386298E-04
  1.4000000E+02  8.4977667E-04
  1.4500000E+02  8.2583506E-04
  1.5000000E+02  8.0224729E-04
  1.6000000E+02  7.5677048E-04
  1.7000000E+02  7.1423345E-04
  1.8000000E+02  6.7486731E-04
  1.9000000E+02  6.3848340E-04
  2.0000000E+02  6.0470470E-04
  2.1000000E+02  5.7322594E-04
  2.2000000E+02  5.4384670E-04
  2.3000000E+02  5.1646270E-04
  2.4000000E+02  4.9102631E-04
  2.5000000E+02  4.6744617E-04
  2.6000000E+02  4.4560141E-04
  2.7000000E+02  4.2535255E-04
  2.8000000E+02  4.0651713E-04
  2.9000000E+02  3.8893050E-04
  3.0000000E+02  3.7246466E-04
  3.1000000E+02  3.5702203E-04
  3.2000000E+02  3.4251713E-04
  3.4000000E+02  3.1608056E-04
  3.6000000E+02  2.9276002E-04
  3.8000000E+02  2.7209913E-04
  4.0000000E+02  2.5365046E-04
  4.2000000E+02  2.3707683E-04
  4.4000000E+02  2.2211705E-04
  4.6000000E+02  2.0858218E-04
  4.8000000E+02  1.9632500E-04
  5.0000000E+02  1.8519461E-04
  5.2500000E+02  1.7262516E-04
  5.5000000E+02  1.6132297E-04
  5.7500000E+02  1.5113161E-04
  6.0000000E+02  1.4192648E-04
  6.5000000E+02  1.2598277E-04
  6.7500000E+02  1.1903162E-04
  7.0000000E+02  1.1265799E-04
  7.2500000E+02  1.0680264E-04
  7.5000000E+02  1.0141236E-04
  8.0000000E+02  9.1828347E-05
  8.5000000E+02  8.3571461E-05
  9.0000000E+02  7.6406237E-05
  9.5000000E+02  7.0151398E-05
  1.0000000E+03  6.4652107E-05
  1.0500000E+03  5.9784398E-05
  1.1000000E+03  5.5453864E-05
  1.1500000E+03  5.1584760E-05
  1.2000000E+03  4.8113361E-05
  1.2500000E+03  4.4985865E-05
  1.3000000E+03  4.2157392E-05
  1.3500000E+03  3.9590300E-05
  1.4000000E+03  3.7252793E-05
  1.4500000E+03  3.5117863E-05
  1.5000000E+03  3.3162547E-05
  1.6000000E+03  2.9714503E-05
  1.7000000E+03  2.6780258E-05
  1.8000000E+03  2.4262144E-05
  1.9000000E+03  2.2084711E-05
  2.0000000E+03  2.0188898E-05
  2.1000000E+03  1.8527944E-05
  2.2000000E+03  1.7064417E-05
  2.3000000E+03  1.5768088E-05
  2.4000000E+03  1.4614329E-05
  2.5000000E+03  1.3582905E-05
  2.6000000E+03  1.2657046E-05
  2.7000000E+03  1.1822754E-05
  2.8000000E+03  1.1068285E-05
  2.9000000E+03  1.0383728E-05
  3.0000000E+03  9.7606637E-06
  3.1000000E+03  9.1919117E-06
  3.2000000E+03  8.6713117E-06
  3.4000000E+03  7.7540298E-06
  3.6000000E+03  6.9742495E-06
  3.8000000E+03  6.3057097E-06
  4.0000000E+03  5.7281609E-06
  4.2000000E+03  5.2257827E-06
  4.4000000E+03  4.7860637E-06
  4.6000000E+03  4.3989876E-06
  4.8000000E+03  4.0564488E-06
  5.0000000E+03  3.7518498E-06
  5.2500000E+03  3.4163100E-06
  5.5000000E+03  3.1231191E-06
  5.7500000E+03  2.8654460E-06
  6.0000000E+03  2.6377711E-06
  6.5000000E+03  2.2552849E-06
  6.7500000E+03  2.0937649E-06
  7.0000000E+03  1.9485261E-06
  7.2500000E+03  1.8174569E-06
  7.5000000E+03  1.6987790E-06
  7.7500000E+03  1.5909851E-06
  8.0000000E+03  1.4927903E-06
  8.2500000E+03  1.4030933E-06
  8.5000000E+03  1.3209463E-06
  9.0000000E+03  1.1761361E-06
  9.5000000E+03  1.0530164E-06
  1.0000000E+04  9.4750422E-07
  1.0500000E+04  8.5643295E-07
  1.1000000E+04  7.7731553E-07
  1.1500000E+04  7.0817660E-07
  1.2000000E+04  6.4743142E-07
  1.2500000E+04  5.9379623E-07
  1.3000000E+04  5.4622222E-07
  1.3500000E+04  5.0384588E-07
  1.4000000E+04  4.6595106E-07
  1.4500000E+04  4.3193955E-07
  1.5000000E+04  4.0130881E-07
  1.5500000E+04  3.7363437E-07
  1.6000000E+04  3.4855572E-07
  1.6500000E+04  3.2576505E-07
  1.7000000E+04  3.0499847E-07
  1.8000000E+04  2.6865909E-07
  1.9000000E+04  2.3805895E-07
  2.0000000E+04  2.1207611E-07
  2.1000000E+04  1.8984750E-07
  2.2000000E+04  1.7070078E-07
  2.3000000E+04  1.5410620E-07
  2.4000000E+04  1.3964196E-07
  2.5000000E+04  1.2696892E-07
  2.6000000E+04  1.1581210E-07
  2.7000000E+04  1.0594666E-07
  2.8000000E+04  9.7187329E-08
  2.9000000E+04  8.9380542E-08
  3.0000000E+04  8.2398082E-08
  3.1000000E+04  7.6132214E-08
  3.2000000E+04  7.0491932E-08
  3.3000000E+04  6.5399961E-08
  3.4000000E+04  6.0790362E-08
  3.5000000E+04  5.6606608E-08
  3.6000000E+04  5.2800024E-08
  3.8000000E+04  4.6155659E-08
  4.0000000E+04  4.0582646E-08
  4.2000000E+04  3.5871587E-08
  4.4000000E+04  3.1860791E-08
  4.6000000E+04  2.8423942E-08
  4.8000000E+04  2.5461315E-08
  5.0000000E+04  2.2893452E-08
  5.2500000E+04  2.0142667E-08
  5.5000000E+04  1.7810924E-08
  5.7500000E+04  1.5821293E-08
  5.8750000E+04  1.4935343E-08
  6.0000000E+04  1.4113285E-08
  6.2500000E+04  1.2638849E-08
  6.5000000E+04  1.1359472E-08
  6.7500000E+04  1.0244032E-08
  7.0000000E+04  9.2671915E-09
  7.2500000E+04  8.4081844E-09
  7.5000000E+04  7.6498742E-09
  7.7500000E+04  6.9780282E-09
  8.0000000E+04  6.3807571E-09
  8.2500000E+04  5.8480760E-09
  8.5000000E+04  5.3715592E-09
  8.7500000E+04  4.9440636E-09
  9.0000000E+04  4.5595073E-09
  9.2500000E+04  4.2126898E-09
  9.5000000E+04  3.8991454E-09
  9.7500000E+04  3.6150253E-09
  1.0000000E+05  3.3570006E-09
  1.0250000E+05  3.1221824E-09
  1.0500000E+05  2.9080551E-09
  1.1000000E+05  2.5333562E-09
  1.1500000E+05  2.2183718E-09
  1.2000000E+05  1.9518347E-09
  1.2500000E+05  1.7249184E-09
  1.3000000E+05  1.5306445E-09
  1.3500000E+05  1.3634473E-09
  1.4000000E+05  1.2188525E-09
  1.4500000E+05  1.0932370E-09
  1.5000000E+05  9.8364657E-10
  1.5500000E+05  8.8765610E-10
  1.6000000E+05  8.0326350E-10
  1.6500000E+05  7.2880668E-10
  1.7000000E+05  6.6289779E-10
  1.7500000E+05  6.0437221E-10
  1.8000000E+05  5.5224823E-10
  1.8500000E+05  5.0569459E-10
  1.9000000E+05  4.6400444E-10
  1.9500000E+05  4.2657430E-10
  2.0000000E+05  3.9288718E-10
  2.0500000E+05  3.6249855E-10
  2.1000000E+05  3.3502474E-10
  2.1500000E+05  3.1013358E-10
  2.2000000E+05  2.8753654E-10
  2.2500000E+05  2.6698245E-10
  2.3000000E+05  2.4825187E-10
  2.4000000E+05  2.1551567E-10
  2.5000000E+05  1.8805177E-10
  2.6000000E+05  1.6486603E-10
  2.7000000E+05  1.4517737E-10
  2.8000000E+05  1.2836714E-10
  2.9000000E+05  1.1394187E-10
  3.0000000E+05  1.0150463E-10
  3.1000000E+05  9.0733760E-11
  3.2000000E+05  8.1366880E-11
  3.3000000E+05  7.3188691E-11
  3.4000000E+05  6.6021618E-11
  3.5000000E+05  5.9718418E-11
  3.6000000E+05  5.4156395E-11
  3.7000000E+05  4.9232803E-11
  3.8000000E+05  4.4861203E-11
  3.9000000E+05  4.0968561E-11
  4.0000000E+05  3.7492884E-11
  4.1000000E+05  3.4381361E-11
  4.2000000E+05  3.1588862E-11
  4.3000000E+05  2.9076680E-11
  4.4000000E+05  2.6811513E-11
  4.5000000E+05  2.4764638E-11
  4.6000000E+05  2.2911180E-11
  4.7000000E+05  2.1229517E-11
  4.8000000E+05  1.9700802E-11
  5.0000000E+05  1.7038284E-11
  5.1250000E+05  1.5602650E-11
  5.2500000E+05  1.4316156E-11
  5.3750000E+05  1.3160368E-11
  5.5000000E+05  1.2119500E-11
  5.7500000E+05  1.0330944E-11
  5.8750000E+05  9.5618007E-12
  6.0000000E+05  8.8639842E-12
  
  
#  62  18  O2  EION =  2.900000000E+01 eV   287
#  S(0) = 2.372533E+00
  1.4500000E-01  0.0000000E+00
  1.4500000E+01  0.0000000E+00
  1.4500000E+01  1.0808519E-01
  2.9000000E+01  1.0808519E-01
  2.9000000E+01  4.2220668E-02
  2.9002721E+01  4.2220668E-02
  2.9127653E+01  4.1899114E-02
  2.9252585E+01  4.1566256E-02
  2.9377517E+01  4.1223963E-02
  2.9502449E+01  4.0873872E-02
  2.9752313E+01  4.0155792E-02
  3.0002177E+01  3.9421359E-02
  3.0501905E+01  3.7930279E-02
  3.1001633E+01  3.6439898E-02
  3.1501361E+01  3.4973255E-02
  3.2001088E+01  3.3543750E-02
  3.2500816E+01  3.2158944E-02
  3.3000544E+01  3.0822818E-02
  3.4000000E+01  2.8302360E-02
  3.6000000E+01  2.3854493E-02
  3.8000000E+01  2.0130774E-02
  4.0000000E+01  1.7032019E-02
  4.2000000E+01  1.4463462E-02
  4.4000000E+01  1.2339243E-02
  4.6000000E+01  1.0583285E-02
  4.8000000E+01  9.1297709E-03
  5.0000000E+01  7.9230647E-03
  5.1250000E+01  7.2733578E-03
  5.2500000E+01  6.6923606E-03
  5.3750000E+01  6.1717343E-03
  5.5000000E+01  5.7041942E-03
  5.7500000E+01  4.9038338E-03
  5.8750000E+01  4.5607070E-03
  6.0000000E+01  4.2498479E-03
  6.1250000E+01  3.9676339E-03
  6.2500000E+01  3.7109193E-03
  6.3750000E+01  3.4769423E-03
  6.5000000E+01  3.2632997E-03
  6.7500000E+01  2.8888848E-03
  7.0000000E+01  2.5736849E-03
  7.2500000E+01  2.3068532E-03
  7.5000000E+01  2.0797931E-03
  7.7500000E+01  1.8856988E-03
  8.0000000E+01  1.7190471E-03
  8.2500000E+01  1.5753672E-03
  8.5000000E+01  1.4509888E-03
  8.7500000E+01  1.3428672E-03
  9.0000000E+01  1.2484871E-03
  9.2500000E+01  1.1657638E-03
  9.5000000E+01  1.0929330E-03
  9.7500000E+01  1.0285367E-03
  1.0000000E+02  9.7136334E-04
  1.0250000E+02  9.2038310E-04
  1.0500000E+02  8.7473864E-04
  1.0750000E+02  8.3371611E-04
  1.1000000E+02  7.9671326E-04
  1.1250000E+02  7.6322133E-04
  1.1500000E+02  7.3281041E-04
  1.2000000E+02  6.7982318E-04
  1.2500000E+02  6.3541369E-04
  1.3000000E+02  5.9783822E-04
  1.3500000E+02  5.6574395E-04
  1.4000000E+02  5.3808914E-04
  1.4500000E+02  5.1403598E-04
  1.5000000E+02  4.9290759E-04
  1.5500000E+02  4.7417526E-04
  1.6000000E+02  4.5740887E-04
  1.6500000E+02  4.4226457E-04
  1.7000000E+02  4.2847102E-04
  1.8000000E+02  4.0413906E-04
  1.9000000E+02  3.8317744E-04
  2.0000000E+02  3.6479271E-04
  2.1000000E+02  3.4843991E-04
  2.2000000E+02  3.3372454E-04
  2.3000000E+02  3.2035190E-04
  2.4000000E+02  3.0809997E-04
  2.5000000E+02  2.9679664E-04
  2.6000000E+02  2.8630609E-04
  2.7000000E+02  2.7651981E-04
  2.8000000E+02  2.6734925E-04
  2.9000000E+02  2.5872049E-04
  3.0000000E+02  2.5057198E-04
  3.1000000E+02  2.4285385E-04
  3.2000000E+02  2.3553170E-04
  3.4000000E+02  2.2196531E-04
  3.6000000E+02  2.0967341E-04
  3.8000000E+02  1.9848576E-04
  4.0000000E+02  1.8824690E-04
  4.2000000E+02  1.7881676E-04
  4.4000000E+02  1.7010119E-04
  4.6000000E+02  1.6204395E-04
  4.8000000E+02  1.5458798E-04
  5.0000000E+02  1.4766357E-04
  5.2500000E+02  1.3966211E-04
  5.5000000E+02  1.3230582E-04
  5.7500000E+02  1.2552909E-04
  6.0000000E+02  1.1927311E-04
  6.5000000E+02  1.0811186E-04
  6.7500000E+02  1.0311793E-04
  7.0000000E+02  9.8466100E-05
  7.2500000E+02  9.4125095E-05
  7.5000000E+02  9.0066706E-05
  8.0000000E+02  8.2699090E-05
  8.5000000E+02  7.6194763E-05
  9.0000000E+02  7.0424311E-05
  9.5000000E+02  6.5280225E-05
  1.0000000E+03  6.0670299E-05
  1.0500000E+03  5.6520401E-05
  1.1000000E+03  5.2772344E-05
  1.1500000E+03  4.9376996E-05
  1.2000000E+03  4.6291143E-05
  1.2500000E+03  4.3477550E-05
  1.3000000E+03  4.0904691E-05
  1.3500000E+03  3.8545892E-05
  1.4000000E+03  3.6378147E-05
  1.4500000E+03  3.4381483E-05
  1.5000000E+03  3.2538509E-05
  1.6000000E+03  2.9254541E-05
  1.7000000E+03  2.6425037E-05
  1.8000000E+03  2.3970878E-05
  1.9000000E+03  2.1829355E-05
  2.0000000E+03  1.9950255E-05
  2.1000000E+03  1.8292954E-05
  2.2000000E+03  1.6824312E-05
  2.3000000E+03  1.5517149E-05
  2.4000000E+03  1.4349022E-05
  2.5000000E+03  1.3301240E-05
  2.6000000E+03  1.2358099E-05
  2.7000000E+03  1.1506337E-05
  2.8000000E+03  1.0734720E-05
  2.9000000E+03  1.0033681E-05
  3.0000000E+03  9.3950316E-06
  3.1000000E+03  8.8117315E-06
  3.2000000E+03  8.2776967E-06
  3.4000000E+03  7.3369803E-06
  3.6000000E+03  6.5382419E-06
  3.8000000E+03  5.8548912E-06
  4.0000000E+03  5.2662415E-06
  4.2000000E+03  4.7560043E-06
  4.4000000E+03  4.3112148E-06
  4.6000000E+03  3.9214441E-06
  4.8000000E+03  3.5782252E-06
  5.0000000E+03  3.2746428E-06
  5.2500000E+03  2.9423382E-06
  5.5000000E+03  2.6541346E-06
  5.7500000E+03  2.4028180E-06
  6.0000000E+03  2.1825613E-06
  6.5000000E+03  1.8171345E-06
  6.7500000E+03  1.6648839E-06
  7.0000000E+03  1.5292147E-06
  7.2500000E+03  1.4079034E-06
  7.5000000E+03  1.2990800E-06
  7.7500000E+03  1.2011629E-06
  8.0000000E+03  1.1128081E-06
  8.2500000E+03  1.0328684E-06
  8.5000000E+03  9.6035945E-07
  8.7500000E+03  8.9443314E-07
  9.0000000E+03  8.3435626E-07
  9.2500000E+03  7.7949253E-07
  9.5000000E+03  7.2928745E-07
  1.0000000E+04  6.4097368E-07
  1.0500000E+04  5.6620352E-07
  1.1000000E+04  5.0247976E-07
  1.1500000E+04  4.4783961E-07
  1.2000000E+04  4.0072544E-07
  1.2500000E+04  3.5988976E-07
  1.3000000E+04  3.2432512E-07
  1.3500000E+04  2.9321190E-07
  1.4000000E+04  2.6587872E-07
  1.4500000E+04  2.4177192E-07
  1.5000000E+04  2.2043219E-07
  1.5500000E+04  2.0147644E-07
  1.6000000E+04  1.8458330E-07
  1.6500000E+04  1.6948185E-07
  1.7000000E+04  1.5594268E-07
  1.7500000E+04  1.4377068E-07
  1.8000000E+04  1.3279916E-07
  1.8500000E+04  1.2288514E-07
  1.9000000E+04  1.1390557E-07
  1.9500000E+04  1.0575409E-07
  2.0000000E+04  9.8338525E-08
  2.0500000E+04  9.1578681E-08
  2.1000000E+04  8.5404582E-08
  2.2000000E+04  7.4576118E-08
  2.3000000E+04  6.5446990E-08
  2.4000000E+04  5.7701156E-08
  2.5000000E+04  5.1090127E-08
  2.6000000E+04  4.5416807E-08
  2.7000000E+04  4.0523497E-08
  2.8000000E+04  3.6283002E-08
  2.9000000E+04  3.2592024E-08
  3.0000000E+04  2.9366089E-08
  3.1000000E+04  2.6535668E-08
  3.2000000E+04  2.4043196E-08
  3.3000000E+04  2.1840758E-08
  3.4000000E+04  1.9888265E-08
  3.5000000E+04  1.8152020E-08
  3.6000000E+04  1.6603557E-08
  3.7000000E+04  1.5218733E-08
  3.8000000E+04  1.3976987E-08
  3.9000000E+04  1.2860741E-08
  4.0000000E+04  1.1854910E-08
  4.1000000E+04  1.0946498E-08
  4.2000000E+04  1.0124280E-08
  4.3000000E+04  9.3785253E-09
  4.4000000E+04  8.7007722E-09
  4.6000000E+04  7.5206873E-09
  4.8000000E+04  6.5353440E-09
  5.0000000E+04  5.7071347E-09
  5.1250000E+04  5.2559854E-09
  5.2500000E+04  4.8487714E-09
  5.3750000E+04  4.4804235E-09
  5.5000000E+04  4.1465469E-09
  5.7500000E+04  3.5674086E-09
  5.8750000E+04  3.3158984E-09
  6.0000000E+04  3.0862323E-09
  6.2500000E+04  2.6837064E-09
  6.5000000E+04  2.3448364E-09
  6.7500000E+04  2.0578727E-09
  7.0000000E+04  1.8135296E-09
  7.2500000E+04  1.6044104E-09
  7.5000000E+04  1.4245788E-09
  7.7500000E+04  1.2692373E-09
  8.0000000E+04  1.1344829E-09
  8.2500000E+04  1.0171215E-09
  8.5000000E+04  9.1452360E-10
  8.7500000E+04  8.2451332E-10
  9.0000000E+04  7.4528079E-10
  9.2500000E+04  6.7531326E-10
  9.5000000E+04  6.1334038E-10
  9.7500000E+04  5.5829072E-10
  1.0000000E+05  5.0925693E-10
  1.0250000E+05  4.6546757E-10
  1.0500000E+05  4.2626429E-10
  1.0750000E+05  3.9108321E-10
  1.1000000E+05  3.5943977E-10
  1.1250000E+05  3.3091621E-10
  1.1500000E+05  3.0515126E-10
  1.1750000E+05  2.8183151E-10
  1.2000000E+05  2.6068430E-10
  1.2250000E+05  2.4147177E-10
  1.2500000E+05  2.2398593E-10
  1.3000000E+05  1.9348700E-10
  1.3500000E+05  1.6797582E-10
  1.4000000E+05  1.4650782E-10
  1.4500000E+05  1.2834043E-10
  1.5000000E+05  1.1288517E-10
  1.5500000E+05  9.9672152E-11
  1.6000000E+05  8.8323663E-11
  1.6500000E+05  7.8534062E-11
  1.7000000E+05  7.0054439E-11
  1.7500000E+05  6.2680914E-11
  1.8000000E+05  5.6245606E-11
  1.8500000E+05  5.0609545E-11
  1.9000000E+05  4.5657112E-11
  1.9500000E+05  4.1291670E-11
  2.0000000E+05  3.7432094E-11
  2.0500000E+05  3.4009992E-11
  2.1000000E+05  3.0967485E-11
  2.1500000E+05  2.8255400E-11
  2.2000000E+05  2.5831814E-11
  2.2500000E+05  2.3660861E-11
  2.3000000E+05  2.1711754E-11
  2.3500000E+05  1.9957979E-11
  2.4000000E+05  1.8376630E-11
  2.4500000E+05  1.6947865E-11
  2.5000000E+05  1.5654446E-11
  2.5500000E+05  1.4481359E-11
  2.6000000E+05  1.3415488E-11
  2.6500000E+05  1.2445350E-11
  2.7000000E+05  1.1560863E-11
  2.8000000E+05  1.0014415E-11
  2.9000000E+05  8.7169491E-12
  3.0000000E+05  7.6220704E-12
  3.1000000E+05  6.6931312E-12
  3.2000000E+05  5.9009683E-12
  3.3000000E+05  5.2222093E-12
  3.4000000E+05  4.6379955E-12
  3.5000000E+05  4.1330139E-12
  3.6000000E+05  3.6947508E-12
  3.7000000E+05  3.3129293E-12
  3.8000000E+05  2.9790689E-12
  3.9000000E+05  2.6861364E-12
  4.0000000E+05  2.4282775E-12
  4.1000000E+05  2.2005940E-12
  4.2000000E+05  1.9989639E-12
  4.3000000E+05  1.8199044E-12
  
  
#  62  19  O3  EION =  2.500000000E+01 eV   292
#  S(0) = 5.621676E+00
  1.2500000E-01  0.0000000E+00
  1.2500000E+01  0.0000000E+00
  1.2500000E+01  3.2225590E-01
  2.5000000E+01  3.2225590E-01
  2.5000000E+01  8.9059386E-02
  2.5002721E+01  8.9059386E-02
  2.5202585E+01  8.7412466E-02
  2.5402449E+01  8.5747495E-02
  2.5602313E+01  8.4076686E-02
  2.5802177E+01  8.2409447E-02
  2.6201905E+01  7.9112952E-02
  2.6601633E+01  7.5897746E-02
  2.7401088E+01  6.9790647E-02
  2.8200544E+01  6.4162976E-02
  2.9000000E+01  5.9015579E-02
  3.0000000E+01  5.3211098E-02
  3.1000000E+01  4.8045601E-02
  3.2000000E+01  4.3448221E-02
  3.3000000E+01  3.9354028E-02
  3.4000000E+01  3.5705471E-02
  3.5000000E+01  3.2451948E-02
  3.6000000E+01  2.9548942E-02
  3.7000000E+01  2.6957115E-02
  3.8000000E+01  2.4641579E-02
  3.9000000E+01  2.2571378E-02
  4.0000000E+01  2.0718888E-02
  4.1000000E+01  1.9059521E-02
  4.2000000E+01  1.7571456E-02
  4.3000000E+01  1.6235217E-02
  4.4000000E+01  1.5033627E-02
  4.5000000E+01  1.3951398E-02
  4.6000000E+01  1.2975076E-02
  4.7000000E+01  1.2092765E-02
  4.8000000E+01  1.1293973E-02
  5.0000000E+01  9.9111947E-03
  5.1250000E+01  9.1705968E-03
  5.2500000E+01  8.5102264E-03
  5.3750000E+01  7.9197574E-03
  5.5000000E+01  7.3904104E-03
  5.7500000E+01  6.4859530E-03
  5.8750000E+01  6.0988548E-03
  6.0000000E+01  5.7485163E-03
  6.2500000E+01  5.1421219E-03
  6.5000000E+01  4.6396988E-03
  6.7500000E+01  4.2205453E-03
  7.0000000E+01  3.8686422E-03
  7.2500000E+01  3.5713681E-03
  7.5000000E+01  3.3187666E-03
  7.7500000E+01  3.1027797E-03
  8.0000000E+01  2.9169450E-03
  8.2500000E+01  2.7560358E-03
  8.5000000E+01  2.6157158E-03
  8.7500000E+01  2.4925394E-03
  9.0000000E+01  2.3836521E-03
  9.2500000E+01  2.2867070E-03
  9.5000000E+01  2.1998228E-03
  9.7500000E+01  2.1214579E-03
  1.0000000E+02  2.0503449E-03
  1.0250000E+02  1.9854461E-03
  1.0500000E+02  1.9259152E-03
  1.1000000E+02  1.8203099E-03
  1.1500000E+02  1.7292269E-03
  1.2000000E+02  1.6496247E-03
  1.2500000E+02  1.5792664E-03
  1.3000000E+02  1.5164240E-03
  1.3500000E+02  1.4597532E-03
  1.4000000E+02  1.4081882E-03
  1.4500000E+02  1.3608654E-03
  1.5000000E+02  1.3171029E-03
  1.6000000E+02  1.2382479E-03
  1.7000000E+02  1.1685510E-03
  1.8000000E+02  1.1061027E-03
  1.9000000E+02  1.0496016E-03
  2.0000000E+02  9.9810490E-04
  2.1000000E+02  9.5088566E-04
  2.2000000E+02  9.0737061E-04
  2.3000000E+02  8.6711410E-04
  2.4000000E+02  8.2977891E-04
  2.5000000E+02  7.9507394E-04
  2.6000000E+02  7.6273688E-04
  2.7000000E+02  7.3253681E-04
  2.8000000E+02  7.0426156E-04
  2.9000000E+02  6.7770877E-04
  3.0000000E+02  6.5270489E-04
  3.1000000E+02  6.2911393E-04
  3.2000000E+02  6.0683585E-04
  3.4000000E+02  5.6586277E-04
  3.6000000E+02  5.2913934E-04
  3.8000000E+02  4.9610806E-04
  4.0000000E+02  4.6623041E-04
  4.2000000E+02  4.3903443E-04
  4.4000000E+02  4.1420163E-04
  4.6000000E+02  3.9150532E-04
  4.8000000E+02  3.7071984E-04
  5.0000000E+02  3.5160855E-04
  5.2500000E+02  3.2977119E-04
  5.5000000E+02  3.0993738E-04
  5.7500000E+02  2.9186924E-04
  6.0000000E+02  2.7536144E-04
  6.5000000E+02  2.4633671E-04
  6.7500000E+02  2.3353310E-04
  7.0000000E+02  2.2170897E-04
  7.2500000E+02  2.1076415E-04
  7.5000000E+02  2.0061065E-04
  8.0000000E+02  1.8237822E-04
  8.5000000E+02  1.6650323E-04
  9.0000000E+02  1.5259455E-04
  9.5000000E+02  1.4033589E-04
  1.0000000E+03  1.2946676E-04
  1.0500000E+03  1.1978040E-04
  1.1000000E+03  1.1111363E-04
  1.1500000E+03  1.0333037E-04
  1.2000000E+03  9.6313533E-05
  1.2500000E+03  8.9964143E-05
  1.3000000E+03  8.4199464E-05
  1.3500000E+03  7.8950224E-05
  1.4000000E+03  7.4157251E-05
  1.4500000E+03  6.9769617E-05
  1.5000000E+03  6.5743283E-05
  1.6000000E+03  5.8626588E-05
  1.7000000E+03  5.2556497E-05
  1.8000000E+03  4.7340253E-05
  1.9000000E+03  4.2827341E-05
  2.0000000E+03  3.8898830E-05
  2.1000000E+03  3.5459603E-05
  2.2000000E+03  3.2432908E-05
  2.3000000E+03  2.9756457E-05
  2.4000000E+03  2.7379337E-05
  2.5000000E+03  2.5259495E-05
  2.6000000E+03  2.3361878E-05
  2.7000000E+03  2.1657095E-05
  2.8000000E+03  2.0120430E-05
  2.9000000E+03  1.8730981E-05
  3.0000000E+03  1.7470977E-05
  3.1000000E+03  1.6325225E-05
  3.2000000E+03  1.5280672E-05
  3.4000000E+03  1.3451602E-05
  3.6000000E+03  1.1910371E-05
  3.8000000E+03  1.0601138E-05
  4.0000000E+03  9.4808341E-06
  4.2000000E+03  8.5158505E-06
  4.4000000E+03  7.6796459E-06
  4.6000000E+03  6.9510143E-06
  4.8000000E+03  6.3128505E-06
  5.0000000E+03  5.7512725E-06
  5.2500000E+03  5.1399133E-06
  5.5000000E+03  4.6127564E-06
  5.7500000E+03  4.1555955E-06
  5.8750000E+03  3.9496098E-06
  6.0000000E+03  3.7570321E-06
  6.2500000E+03  3.4078546E-06
  6.5000000E+03  3.1005626E-06
  6.7500000E+03  2.8290012E-06
  7.0000000E+03  2.5880825E-06
  7.2500000E+03  2.3735742E-06
  7.5000000E+03  2.1819347E-06
  7.7500000E+03  2.0101821E-06
  8.0000000E+03  1.8557938E-06
  8.2500000E+03  1.7166257E-06
  8.5000000E+03  1.5908455E-06
  8.7500000E+03  1.4768811E-06
  9.0000000E+03  1.3733784E-06
  9.2500000E+03  1.2791664E-06
  9.5000000E+03  1.1932285E-06
  1.0000000E+04  1.0427445E-06
  1.0500000E+04  9.1608807E-07
  1.1000000E+04  8.0874896E-07
  1.1500000E+04  7.1720356E-07
  1.2000000E+04  6.3867153E-07
  1.2500000E+04  5.7093874E-07
  1.3000000E+04  5.1222685E-07
  1.3500000E+04  4.6109658E-07
  1.4000000E+04  4.1637475E-07
  1.4500000E+04  3.7709842E-07
  1.5000000E+04  3.4247237E-07
  1.5500000E+04  3.1183620E-07
  1.6000000E+04  2.8463826E-07
  1.6500000E+04  2.6041527E-07
  1.7000000E+04  2.3877657E-07
  1.7500000E+04  2.1939114E-07
  1.8000000E+04  2.0197727E-07
  1.8500000E+04  1.8629423E-07
  1.9000000E+04  1.7213548E-07
  1.9500000E+04  1.5932317E-07
  2.0000000E+04  1.4770363E-07
  2.0500000E+04  1.3714357E-07
  2.1000000E+04  1.2752707E-07
  2.2000000E+04  1.1073271E-07
  2.3000000E+04  9.6652479E-08
  2.4000000E+04  8.4769462E-08
  2.5000000E+04  7.4679450E-08
  2.6000000E+04  6.6063523E-08
  2.7000000E+04  5.8667788E-08
  2.8000000E+04  5.2288447E-08
  2.9000000E+04  4.6760740E-08
  3.0000000E+04  4.1950535E-08
  3.1000000E+04  3.7747925E-08
  3.2000000E+04  3.4062312E-08
  3.3000000E+04  3.0818603E-08
  3.4000000E+04  2.7954222E-08
  3.5000000E+04  2.5416771E-08
  3.6000000E+04  2.3162148E-08
  3.7000000E+04  2.1153084E-08
  3.8000000E+04  1.9357959E-08
  3.9000000E+04  1.7749835E-08
  4.0000000E+04  1.6305673E-08
  4.1000000E+04  1.5005699E-08
  4.2000000E+04  1.3832883E-08
  4.3000000E+04  1.2772513E-08
  4.4000000E+04  1.1811835E-08
  4.5000000E+04  1.0939762E-08
  4.6000000E+04  1.0146628E-08
  4.7000000E+04  9.4239795E-09
  4.8000000E+04  8.7644080E-09
  5.0000000E+04  7.6092233E-09
  5.1250000E+04  6.9828204E-09
  5.2500000E+04  6.4193314E-09
  5.3750000E+04  5.9113163E-09
  5.5000000E+04  5.4523444E-09
  5.7500000E+04  4.6599578E-09
  5.8750000E+04  4.3174684E-09
  6.0000000E+04  4.0056763E-09
  6.2500000E+04  3.4616162E-09
  6.5000000E+04  3.0062532E-09
  6.7500000E+04  2.6228151E-09
  7.0000000E+04  2.2981178E-09
  7.2500000E+04  2.0217125E-09
  7.5000000E+04  1.7852555E-09
  7.7500000E+04  1.5820371E-09
  8.0000000E+04  1.4066252E-09
  8.2500000E+04  1.2545945E-09
  8.5000000E+04  1.1223192E-09
  8.7500000E+04  1.0068119E-09
  9.0000000E+04  9.0559856E-10
  9.2500000E+04  8.1661980E-10
  9.5000000E+04  7.3815359E-10
  9.7500000E+04  6.6875348E-10
  1.0000000E+05  6.0719926E-10
  1.0250000E+05  5.5245748E-10
  1.0500000E+05  5.0364957E-10
  1.0750000E+05  4.6002597E-10
  1.1000000E+05  4.2094488E-10
  1.1250000E+05  3.8585504E-10
  1.1500000E+05  3.5428137E-10
  1.1750000E+05  3.2581319E-10
  1.2000000E+05  3.0009446E-10
  1.2250000E+05  2.7681564E-10
  1.2500000E+05  2.5570689E-10
  1.2750000E+05  2.3653237E-10
  1.3000000E+05  2.1908543E-10
  1.3250000E+05  2.0318459E-10
  1.3500000E+05  1.8867012E-10
  1.4000000E+05  1.6325290E-10
  1.4500000E+05  1.4189000E-10
  1.5000000E+05  1.2383803E-10
  1.5500000E+05  1.0850688E-10
  1.6000000E+05  9.5424737E-11
  1.6500000E+05  8.4211864E-11
  1.7000000E+05  7.4560731E-11
  1.7500000E+05  6.6220819E-11
  1.8000000E+05  5.8986905E-11
  1.8500000E+05  5.2689986E-11
  1.9000000E+05  4.7190183E-11
  1.9500000E+05  4.2371179E-11
  2.0000000E+05  3.8135794E-11
  2.0500000E+05  3.4402499E-11
  2.1000000E+05  3.1102628E-11
  2.1500000E+05  2.8178123E-11
  2.2000000E+05  2.5579714E-11
  2.2500000E+05  2.3265440E-11
  2.3000000E+05  2.1199443E-11
  2.3500000E+05  1.9350981E-11
  2.4000000E+05  1.7693615E-11
  2.4500000E+05  1.6204540E-11
  2.5000000E+05  1.4864022E-11
  2.5500000E+05  1.3654940E-11
  2.6000000E+05  1.2562404E-11
  2.6500000E+05  1.1573437E-11
  2.7000000E+05  1.0676697E-11
  2.7500000E+05  9.8622503E-12
  2.8000000E+05  9.1213891E-12
  2.8500000E+05  8.4464576E-12
  2.9000000E+05  7.8306991E-12
  3.0000000E+05  6.7534792E-12
  3.1000000E+05  5.8495838E-12
  3.2000000E+05  5.0871219E-12
  3.3000000E+05  4.4406419E-12
  3.4000000E+05  3.8898638E-12
  3.5000000E+05  3.4185607E-12
  3.6000000E+05  3.0139362E-12
  3.7000000E+05  2.6655843E-12
  3.8000000E+05  2.3648347E-12
  
  
#  62  15  N6  EION =  6.000000000E+00 eV   310
#  S(0) = 8.925247E+00
  3.0000000E-02  0.0000000E+00
  3.0000000E+00  0.0000000E+00
  3.0000000E+00  5.8324457E-02
  6.0000000E+00  5.8324457E-02
  6.0000000E+00  4.1084456E-03
  6.0027211E+00  4.1084456E-03
  8.0021769E+00  3.9689827E-03
  8.5020409E+00  3.9519034E-03
  9.0019048E+00  3.9480877E-03
  9.5017687E+00  3.9588559E-03
  1.0001633E+01  3.9851176E-03
  1.1001361E+01  4.0865713E-03
  1.2001088E+01  4.2560426E-03
  1.4000544E+01  4.8078110E-03
  1.6000000E+01  5.6512538E-03
  1.7000000E+01  6.1825631E-03
  1.8000000E+01  6.7848628E-03
  1.9000000E+01  7.4550918E-03
  2.0000000E+01  8.1887555E-03
  2.1000000E+01  8.9802023E-03
  2.2000000E+01  9.8225741E-03
  2.3000000E+01  1.0708101E-02
  2.4000000E+01  1.1628493E-02
  2.5000000E+01  1.2575239E-02
  2.6000000E+01  1.3539884E-02
  2.7000000E+01  1.4514663E-02
  2.8000000E+01  1.5492332E-02
  2.9000000E+01  1.6466673E-02
  3.0000000E+01  1.7432773E-02
  3.1000000E+01  1.8386246E-02
  3.2000000E+01  1.9324244E-02
  3.4000000E+01  2.1146396E-02
  3.6000000E+01  2.2890836E-02
  3.8000000E+01  2.4557519E-02
  4.0000000E+01  2.6149247E-02
  4.2000000E+01  2.7669507E-02
  4.4000000E+01  2.9118589E-02
  4.6000000E+01  3.0495487E-02
  4.8000000E+01  3.1794916E-02
  5.0000000E+01  3.3010481E-02
  5.2500000E+01  3.4401150E-02
  5.5000000E+01  3.5635080E-02
  5.7500000E+01  3.6702749E-02
  6.0000000E+01  3.7600577E-02
  6.5000000E+01  3.8900385E-02
  6.7500000E+01  3.9326436E-02
  7.0000000E+01  3.9623227E-02
  7.2500000E+01  3.9809802E-02
  7.5000000E+01  3.9903638E-02
  8.0000000E+01  3.9871037E-02
  8.5000000E+01  3.9620570E-02
  9.0000000E+01  3.9207964E-02
  9.5000000E+01  3.8660771E-02
  1.0000000E+02  3.7995119E-02
  1.0500000E+02  3.7222127E-02
  1.1000000E+02  3.6359908E-02
  1.1500000E+02  3.5430449E-02
  1.2000000E+02  3.4454676E-02
  1.2500000E+02  3.3455107E-02
  1.3000000E+02  3.2449710E-02
  1.3500000E+02  3.1449429E-02
  1.4000000E+02  3.0460155E-02
  1.4500000E+02  2.9486256E-02
  1.5000000E+02  2.8528914E-02
  1.6000000E+02  2.6661105E-02
  1.7000000E+02  2.4859874E-02
  1.8000000E+02  2.3142049E-02
  1.9000000E+02  2.1521860E-02
  2.0000000E+02  2.0010533E-02
  2.1000000E+02  1.8609118E-02
  2.2000000E+02  1.7308434E-02
  2.3000000E+02  1.6099776E-02
  2.4000000E+02  1.4977151E-02
  2.5000000E+02  1.3935387E-02
  2.6000000E+02  1.2970043E-02
  2.7000000E+02  1.2078102E-02
  2.8000000E+02  1.1255898E-02
  2.9000000E+02  1.0498503E-02
  3.0000000E+02  9.7996444E-03
  3.1000000E+02  9.1536640E-03
  3.2000000E+02  8.5557657E-03
  3.4000000E+02  7.4903377E-03
  3.6000000E+02  6.5781894E-03
  3.8000000E+02  5.7961997E-03
  4.0000000E+02  5.1240185E-03
  4.2000000E+02  4.5441802E-03
  4.4000000E+02  4.0419489E-03
  4.6000000E+02  3.6054646E-03
  4.8000000E+02  3.2253347E-03
  5.0000000E+02  2.8935706E-03
  5.2500000E+02  2.5361823E-03
  5.5000000E+02  2.2316744E-03
  5.7500000E+02  1.9708722E-03
  6.0000000E+02  1.7466797E-03
  6.5000000E+02  1.3858474E-03
  6.7500000E+02  1.2402291E-03
  7.0000000E+02  1.1130861E-03
  7.2500000E+02  1.0016772E-03
  7.5000000E+02  9.0374677E-04
  7.7500000E+02  8.1740437E-04
  8.0000000E+02  7.4105781E-04
  8.2500000E+02  6.7336003E-04
  8.5000000E+02  6.1316924E-04
  9.0000000E+02  5.1156501E-04
  9.5000000E+02  4.3002848E-04
  1.0000000E+03  3.6398274E-04
  1.0500000E+03  3.1003987E-04
  1.1000000E+03  2.6565225E-04
  1.1500000E+03  2.2887107E-04
  1.2000000E+03  1.9819050E-04
  1.2500000E+03  1.7244018E-04
  1.3000000E+03  1.5070214E-04
  1.3500000E+03  1.3225099E-04
  1.4000000E+03  1.1650985E-04
  1.4500000E+03  1.0301671E-04
  1.5000000E+03  9.1398884E-05
  1.5500000E+03  8.1353720E-05
  1.6000000E+03  7.2633857E-05
  1.6500000E+03  6.5035957E-05
  1.7000000E+03  5.8392105E-05
  1.7500000E+03  5.2562940E-05
  1.8000000E+03  4.7432233E-05
  1.8500000E+03  4.2902608E-05
  1.9000000E+03  3.8892122E-05
  2.0000000E+03  3.2162097E-05
  2.1000000E+03  2.6803878E-05
  2.2000000E+03  2.2497738E-05
  2.3000000E+03  1.9007324E-05
  2.4000000E+03  1.6155748E-05
  2.5000000E+03  1.3809083E-05
  2.6000000E+03  1.1864859E-05
  2.7000000E+03  1.0243930E-05
  2.8000000E+03  8.8846165E-06
  2.9000000E+03  7.7384566E-06
  3.0000000E+03  6.7670740E-06
  3.1000000E+03  5.9398567E-06
  3.2000000E+03  5.2322148E-06
  3.3000000E+03  4.6242713E-06
  3.4000000E+03  4.0998690E-06
  3.5000000E+03  3.6457996E-06
  3.6000000E+03  3.2512031E-06
  3.7000000E+03  2.9071077E-06
  3.8000000E+03  2.6060691E-06
  3.9000000E+03  2.3418810E-06
  4.0000000E+03  2.1093452E-06
  4.1000000E+03  1.9040898E-06
  4.2000000E+03  1.7224255E-06
  4.3000000E+03  1.5612268E-06
  4.4000000E+03  1.4178365E-06
  4.6000000E+03  1.1757390E-06
  4.8000000E+03  9.8160714E-07
  5.0000000E+03  8.2466983E-07
  5.1250000E+03  7.4179375E-07
  5.2500000E+03  6.6868862E-07
  5.3750000E+03  6.0403351E-07
  5.5000000E+03  5.4670857E-07
  5.7500000E+03  4.5038077E-07
  5.8750000E+03  4.0986952E-07
  6.0000000E+03  3.7362979E-07
  6.2500000E+03  3.1197258E-07
  6.5000000E+03  2.6206472E-07
  6.7500000E+03  2.2138323E-07
  7.0000000E+03  1.8800476E-07
  7.2500000E+03  1.6045093E-07
  7.5000000E+03  1.3757525E-07
  7.7500000E+03  1.1848110E-07
  8.0000000E+03  1.0246240E-07
  8.2500000E+03  8.8959406E-08
  8.5000000E+03  7.7525348E-08
  8.7500000E+03  6.7801473E-08
  9.0000000E+03  5.9498023E-08
  9.2500000E+03  5.2379739E-08
  9.5000000E+03  4.6254705E-08
  9.7500000E+03  4.0965588E-08
  1.0000000E+04  3.6382722E-08
  1.0250000E+04  3.2398764E-08
  1.0500000E+04  2.8924585E-08
  1.0750000E+04  2.5885879E-08
  1.1000000E+04  2.3220439E-08
  1.1250000E+04  2.0875922E-08
  1.1500000E+04  1.8808165E-08
  1.1750000E+04  1.6979826E-08
  1.2000000E+04  1.5359218E-08
  1.2250000E+04  1.3919365E-08
  1.2500000E+04  1.2637198E-08
  1.3000000E+04  1.0469583E-08
  1.3500000E+04  8.7290828E-09
  1.4000000E+04  7.3208102E-09
  1.4500000E+04  6.1732277E-09
  1.5000000E+04  5.2318882E-09
  1.5500000E+04  4.4549822E-09
  1.6000000E+04  3.8101322E-09
  1.6500000E+04  3.2720570E-09
  1.7000000E+04  2.8208497E-09
  1.7500000E+04  2.4407263E-09
  1.8000000E+04  2.1191090E-09
  1.8500000E+04  1.8458975E-09
  1.9000000E+04  1.6129191E-09
  1.9500000E+04  1.4135273E-09
  2.0000000E+04  1.2422981E-09
  2.0500000E+04  1.0947826E-09
  2.1000000E+04  9.6730577E-10
  2.1500000E+04  8.5682012E-10
  2.2000000E+04  7.6078920E-10
  2.2500000E+04  6.7709680E-10
  2.3000000E+04  6.0396892E-10
  2.3500000E+04  5.3991223E-10
  2.4000000E+04  4.8366575E-10
  2.4500000E+04  4.3416158E-10
  2.5000000E+04  3.9049222E-10
  2.5500000E+04  3.5188448E-10
  2.6000000E+04  3.1767841E-10
  2.6500000E+04  2.8730919E-10
  2.7000000E+04  2.6029221E-10
  2.8000000E+04  2.1470389E-10
  2.9000000E+04  1.7821082E-10
  3.0000000E+04  1.4878722E-10
  3.1000000E+04  1.2490315E-10
  3.2000000E+04  1.0539099E-10
  3.3000000E+04  8.9352884E-11
  3.4000000E+04  7.6094830E-11
  3.5000000E+04  6.5076207E-11
  3.6000000E+04  5.5872583E-11
  3.7000000E+04  4.8148529E-11
  3.8000000E+04  4.1637274E-11
  3.9000000E+04  3.6125336E-11
  4.0000000E+04  3.1441127E-11
  4.1000000E+04  2.7445812E-11
  4.2000000E+04  2.4026239E-11
  4.3000000E+04  2.1089745E-11
  4.4000000E+04  1.8560145E-11
  4.5000000E+04  1.6374652E-11
  4.6000000E+04  1.4481171E-11
  4.7000000E+04  1.2836261E-11
  4.8000000E+04  1.1403574E-11
  5.0000000E+04  9.0576574E-12
  5.1250000E+04  7.8756700E-12
  5.2500000E+04  6.8685844E-12
  5.3750000E+04  6.0076308E-12
  5.5000000E+04  5.2692224E-12
  5.6250000E+04  4.6339265E-12
  5.7500000E+04  4.0856806E-12
  5.8750000E+04  3.6111741E-12
  6.0000000E+04  3.1993360E-12
  6.1250000E+04  2.8409246E-12
  6.2500000E+04  2.5281973E-12
  6.3750000E+04  2.2546443E-12
  6.5000000E+04  2.0147786E-12
  6.6250000E+04  1.8039606E-12
  6.7500000E+04  1.6182557E-12
  6.8750000E+04  1.4543171E-12
  7.0000000E+04  1.3092915E-12
  7.1250000E+04  1.1807396E-12
  7.2500000E+04  1.0665692E-12
  7.5000000E+04  8.7442322E-13
  7.7500000E+04  7.2121957E-13
  8.0000000E+04  5.9823736E-13
  8.2500000E+04  4.9888296E-13
  8.5000000E+04  4.1813222E-13
  8.7500000E+04  3.5212713E-13
  9.0000000E+04  2.9788129E-13
  9.2500000E+04  2.5306853E-13
  9.5000000E+04  2.1586686E-13
  9.7500000E+04  1.8484013E-13
  1.0000000E+05  1.5884912E-13
  1.0250000E+05  1.3698500E-13
  1.0500000E+05  1.1851903E-13
  1.0750000E+05  1.0286376E-13
  1.1000000E+05  8.9543329E-14
  1.1250000E+05  7.8170594E-14
  1.1500000E+05  6.8429014E-14
  1.1750000E+05  6.0058510E-14
  1.2000000E+05  5.2844522E-14
  1.2250000E+05  4.6609356E-14
  1.2500000E+05  4.1205350E-14
  1.2750000E+05  3.6509351E-14
  1.3000000E+05  3.2418236E-14
  1.3250000E+05  2.8845366E-14
  1.3500000E+05  2.5717726E-14
  1.3750000E+05  2.2973599E-14
  1.4000000E+05  2.0560686E-14
  1.4250000E+05  1.8434542E-14
  1.4500000E+05  1.6557267E-14
  1.4750000E+05  1.4896457E-14
  1.5000000E+05  1.3424340E-14
  1.5250000E+05  1.2117055E-14
  1.5500000E+05  1.0954058E-14
  1.6000000E+05  8.9924187E-15
  1.6500000E+05  7.4242831E-15
  1.7000000E+05  6.1627935E-15
  1.7500000E+05  5.1419063E-15
  1.8000000E+05  4.3109935E-15
  1.8500000E+05  3.6310038E-15
  1.9000000E+05  3.0716388E-15
  1.9500000E+05  2.6092360E-15
  2.0000000E+05  2.2252046E-15
  2.0500000E+05  1.9048491E-15
  2.1000000E+05  1.6364827E-15
  2.1500000E+05  1.4107612E-15
  2.2000000E+05  1.2201741E-15
  2.2500000E+05  1.0586453E-15
  2.3000000E+05  9.2124630E-16
  2.3500000E+05  8.0396725E-16
  2.4000000E+05  7.0353051E-16
  2.4500000E+05  6.1724576E-16
  2.5000000E+05  5.4290403E-16
  2.5500000E+05  4.7868108E-16
  2.6000000E+05  4.2305584E-16
  2.6500000E+05  3.7475587E-16
  2.7000000E+05  3.3271368E-16
  
  
#  62  20  O4  EION =  5.630000000E+00 eV   296
#  S(0) = 1.660879E+00
  2.4927674E-02  0.0000000E+00
  2.4927674E+00  0.0000000E+00
  2.4927674E+00  4.7980372E-02
  5.6300000E+00  4.7980372E-02
  5.6327211E+00  4.7980372E-02
  5.6561769E+00  4.8360067E-02
  5.6796327E+00  4.8735765E-02
  5.7030885E+00  4.9107514E-02
  5.7265442E+00  4.9475360E-02
  5.7500000E+00  4.9839359E-02
  6.0000000E+00  5.3491693E-02
  6.5000000E+00  5.9703533E-02
  6.7500000E+00  6.2347960E-02
  7.0000000E+00  6.4730667E-02
  7.2500000E+00  6.6879282E-02
  7.5000000E+00  6.8816819E-02
  8.0000000E+00  7.2131823E-02
  8.5000000E+00  7.4791914E-02
  9.0000000E+00  7.6875461E-02
  9.5000000E+00  7.8435242E-02
  1.0000000E+01  7.9507400E-02
  1.0500000E+01  8.0118440E-02
  1.1000000E+01  8.0290613E-02
  1.1500000E+01  8.0045686E-02
  1.2000000E+01  7.9407375E-02
  1.2500000E+01  7.8403235E-02
  1.3000000E+01  7.7065386E-02
  1.3500000E+01  7.5429554E-02
  1.4000000E+01  7.3535345E-02
  1.4500000E+01  7.1424001E-02
  1.5000000E+01  6.9138044E-02
  1.6000000E+01  6.4206053E-02
  1.7000000E+01  5.9043039E-02
  1.8000000E+01  5.3895487E-02
  1.9000000E+01  4.8941300E-02
  2.0000000E+01  4.4294554E-02
  2.1000000E+01  4.0016184E-02
  2.2000000E+01  3.6127549E-02
  2.3000000E+01  3.2624144E-02
  2.4000000E+01  2.9485289E-02
  2.5000000E+01  2.6681807E-02
  2.6000000E+01  2.4181459E-02
  2.7000000E+01  2.1951273E-02
  2.8000000E+01  1.9960553E-02
  2.9000000E+01  1.8180667E-02
  3.0000000E+01  1.6586145E-02
  3.1000000E+01  1.5154699E-02
  3.2000000E+01  1.3866518E-02
  3.3000000E+01  1.2704602E-02
  3.4000000E+01  1.1654291E-02
  3.5000000E+01  1.0702789E-02
  3.6000000E+01  9.8390826E-03
  3.7000000E+01  9.0536654E-03
  3.8000000E+01  8.3382997E-03
  3.9000000E+01  7.6857942E-03
  4.0000000E+01  7.0898359E-03
  4.2000000E+01  6.0461355E-03
  4.4000000E+01  5.1704036E-03
  4.6000000E+01  4.4332982E-03
  4.8000000E+01  3.8113847E-03
  5.0000000E+01  3.2854311E-03
  5.1250000E+01  2.9982942E-03
  5.2500000E+01  2.7391223E-03
  5.3750000E+01  2.5049795E-03
  5.5000000E+01  2.2932483E-03
  5.6250000E+01  2.1015884E-03
  5.7500000E+01  1.9279154E-03
  5.8750000E+01  1.7703763E-03
  6.0000000E+01  1.6273233E-03
  6.2500000E+01  1.3789392E-03
  6.5000000E+01  1.1727526E-03
  6.6250000E+01  1.0829381E-03
  6.7500000E+01  1.0008383E-03
  7.0000000E+01  8.5689567E-04
  7.2500000E+01  7.3588739E-04
  7.5000000E+01  6.3377706E-04
  7.7500000E+01  5.4734506E-04
  8.0000000E+01  4.7399942E-04
  8.2500000E+01  4.1160014E-04
  8.5000000E+01  3.5840199E-04
  8.7500000E+01  3.1301572E-04
  9.0000000E+01  2.7425882E-04
  9.2500000E+01  2.4111802E-04
  9.5000000E+01  2.1276725E-04
  9.7500000E+01  1.8853935E-04
  1.0000000E+02  1.6784386E-04
  1.0250000E+02  1.5016299E-04
  1.0500000E+02  1.3506123E-04
  1.0750000E+02  1.2219045E-04
  1.1000000E+02  1.1124643E-04
  1.1250000E+02  1.0196301E-04
  1.1500000E+02  9.4110668E-05
  1.1750000E+02  8.7487083E-05
  1.2000000E+02  8.1915447E-05
  1.2250000E+02  7.7250081E-05
  1.2500000E+02  7.3371774E-05
  1.3000000E+02  6.7596801E-05
  1.3250000E+02  6.5517562E-05
  1.3500000E+02  6.3866985E-05
  1.3750000E+02  6.2582298E-05
  1.4000000E+02  6.1612961E-05
  1.4500000E+02  6.0460430E-05
  1.5000000E+02  6.0114165E-05
  1.5500000E+02  6.0330823E-05
  1.6000000E+02  6.0923296E-05
  1.6500000E+02  6.1756317E-05
  1.7000000E+02  6.2745068E-05
  1.7500000E+02  6.3819159E-05
  1.8000000E+02  6.4917189E-05
  1.8500000E+02  6.6000657E-05
  1.9000000E+02  6.7049582E-05
  2.0000000E+02  6.8975977E-05
  2.1000000E+02  7.0597754E-05
  2.2000000E+02  7.1883195E-05
  2.3000000E+02  7.2821924E-05
  2.4000000E+02  7.3435442E-05
  2.5000000E+02  7.3756216E-05
  2.6000000E+02  7.3817030E-05
  2.7000000E+02  7.3652205E-05
  2.8000000E+02  7.3293363E-05
  2.9000000E+02  7.2766780E-05
  3.0000000E+02  7.2092017E-05
  3.1000000E+02  7.1286726E-05
  3.2000000E+02  7.0368285E-05
  3.4000000E+02  6.8274679E-05
  3.6000000E+02  6.5957233E-05
  3.8000000E+02  6.3517501E-05
  4.0000000E+02  6.1024730E-05
  4.2000000E+02  5.8528037E-05
  4.4000000E+02  5.6061683E-05
  4.6000000E+02  5.3650568E-05
  4.8000000E+02  5.1313083E-05
  5.0000000E+02  4.9061259E-05
  5.2500000E+02  4.6371533E-05
  5.5000000E+02  4.3817241E-05
  5.7500000E+02  4.1396435E-05
  6.0000000E+02  3.9112890E-05
  6.5000000E+02  3.4956262E-05
  6.7500000E+02  3.3071673E-05
  7.0000000E+02  3.1306120E-05
  7.2500000E+02  2.9652232E-05
  7.5000000E+02  2.8102967E-05
  8.0000000E+02  2.5291205E-05
  8.5000000E+02  2.2817468E-05
  9.0000000E+02  2.0634137E-05
  9.5000000E+02  1.8703685E-05
  1.0000000E+03  1.6994594E-05
  1.0500000E+03  1.5478488E-05
  1.1000000E+03  1.4130370E-05
  1.1500000E+03  1.2928352E-05
  1.2000000E+03  1.1853109E-05
  1.2500000E+03  1.0888345E-05
  1.3000000E+03  1.0020871E-05
  1.3500000E+03  9.2396696E-06
  1.4000000E+03  8.5349923E-06
  1.4500000E+03  7.8979346E-06
  1.5000000E+03  7.3205673E-06
  1.5500000E+03  6.7960642E-06
  1.6000000E+03  6.3185957E-06
  1.6500000E+03  5.8831913E-06
  1.7000000E+03  5.4854839E-06
  1.8000000E+03  4.7881671E-06
  1.9000000E+03  4.2006994E-06
  2.0000000E+03  3.7026856E-06
  2.1000000E+03  3.2779642E-06
  2.2000000E+03  2.9136888E-06
  2.3000000E+03  2.5996484E-06
  2.4000000E+03  2.3276628E-06
  2.5000000E+03  2.0910740E-06
  2.6000000E+03  1.8844012E-06
  2.7000000E+03  1.7031276E-06
  2.8000000E+03  1.5435261E-06
  2.9000000E+03  1.4025023E-06
  3.0000000E+03  1.2774737E-06
  3.1000000E+03  1.1662742E-06
  3.2000000E+03  1.0670827E-06
  3.3000000E+03  9.7836092E-07
  3.4000000E+03  8.9879752E-07
  3.5000000E+03  8.2726961E-07
  3.6000000E+03  7.6280746E-07
  3.7000000E+03  7.0457425E-07
  3.8000000E+03  6.5184869E-07
  3.9000000E+03  6.0400695E-07
  4.0000000E+03  5.6050922E-07
  4.2000000E+03  4.8472794E-07
  4.4000000E+03  4.2140666E-07
  4.6000000E+03  3.6814804E-07
  4.8000000E+03  3.2307904E-07
  5.0000000E+03  2.8472372E-07
  5.1250000E+03  2.6362883E-07
  5.2500000E+03  2.4445505E-07
  5.3750000E+03  2.2699461E-07
  5.5000000E+03  2.1106575E-07
  5.7500000E+03  1.8318452E-07
  5.8750000E+03  1.7096846E-07
  6.0000000E+03  1.5975162E-07
  6.2500000E+03  1.3993909E-07
  6.5000000E+03  1.2309423E-07
  6.7500000E+03  1.0869820E-07
  7.0000000E+03  9.6335401E-08
  7.2500000E+03  8.5670633E-08
  7.5000000E+03  7.6431668E-08
  7.7500000E+03  6.8395961E-08
  8.0000000E+03  6.1380549E-08
  8.2500000E+03  5.5234189E-08
  8.5000000E+03  4.9831175E-08
  8.7500000E+03  4.5066514E-08
  9.0000000E+03  4.0852126E-08
  9.2500000E+03  3.7113790E-08
  9.5000000E+03  3.3788693E-08
  9.7500000E+03  3.0823470E-08
  1.0000000E+04  2.8172612E-08
  1.0250000E+04  2.5797173E-08
  1.0500000E+04  2.3663711E-08
  1.0750000E+04  2.1743415E-08
  1.1000000E+04  2.0011387E-08
  1.1250000E+04  1.8446047E-08
  1.1500000E+04  1.7028632E-08
  1.1750000E+04  1.5742793E-08
  1.2000000E+04  1.4574245E-08
  1.2250000E+04  1.3510474E-08
  1.2500000E+04  1.2540490E-08
  1.3000000E+04  1.0844331E-08
  1.3500000E+04  9.4211817E-09
  1.4000000E+04  8.2203653E-09
  1.4500000E+04  7.2017629E-09
  1.5000000E+04  6.3334090E-09
  1.5500000E+04  5.5896772E-09
  1.6000000E+04  4.9498883E-09
  1.6500000E+04  4.3972489E-09
  1.7000000E+04  3.9180337E-09
  1.7500000E+04  3.5009624E-09
  1.8000000E+04  3.1367144E-09
  1.8500000E+04  2.8175509E-09
  1.9000000E+04  2.5370165E-09
  1.9500000E+04  2.2897025E-09
  2.0000000E+04  2.0710594E-09
  2.0500000E+04  1.8772449E-09
  2.1000000E+04  1.7049994E-09
  2.1500000E+04  1.5515474E-09
  2.2000000E+04  1.4145181E-09
  2.2500000E+04  1.2918794E-09
  2.3000000E+04  1.1818842E-09
  2.3500000E+04  1.0830254E-09
  2.4000000E+04  9.9399927E-10
  2.4500000E+04  9.1367492E-10
  2.5000000E+04  8.4106928E-10
  2.5500000E+04  7.7532537E-10
  2.6000000E+04  7.1569389E-10
  2.6500000E+04  6.6151810E-10
  2.7000000E+04  6.1222108E-10
  2.8000000E+04  5.2629158E-10
  2.9000000E+04  4.5451347E-10
  3.0000000E+04  3.9422712E-10
  3.1000000E+04  3.4333178E-10
  3.2000000E+04  3.0015588E-10
  3.3000000E+04  2.6336061E-10
  3.4000000E+04  2.3186734E-10
  3.5000000E+04  2.0480181E-10
  3.6000000E+04  1.8145122E-10
  3.7000000E+04  1.6123148E-10
  3.8000000E+04  1.4366161E-10
  3.9000000E+04  1.2834365E-10
  4.0000000E+04  1.1494682E-10
  4.1000000E+04  1.0319501E-10
  4.2000000E+04  9.2856667E-11
  4.3000000E+04  8.3736897E-11
  4.4000000E+04  7.5671017E-11
  4.5000000E+04  6.8519420E-11
  4.6000000E+04  6.2163304E-11
  4.7000000E+04  5.6501219E-11
  4.8000000E+04  5.1446263E-11
  5.0000000E+04  4.2869434E-11
  5.1250000E+04  3.8375930E-11
  5.2500000E+04  3.4435109E-11
  5.3750000E+04  3.0969301E-11
  5.5000000E+04  2.7913063E-11
  5.7500000E+04  2.2816253E-11
  5.8750000E+04  2.0688716E-11
  6.0000000E+04  1.8794284E-11
  6.1250000E+04  1.7103713E-11
  6.2500000E+04  1.5591893E-11
  6.3750000E+04  1.4237209E-11
  6.5000000E+04  1.3020981E-11
  6.6250000E+04  1.1927018E-11
  6.7500000E+04  1.0941251E-11
  6.8750000E+04  1.0051430E-11
  7.0000000E+04  9.2468275E-12
  7.1250000E+04  8.5180234E-12
  7.2500000E+04  7.8567739E-12
  7.3750000E+04  7.2558525E-12
  7.5000000E+04  6.7089095E-12
  7.7500000E+04  5.7552550E-12
  8.0000000E+04  4.9587968E-12
  8.2500000E+04  4.2907666E-12
  8.5000000E+04  3.7281311E-12
  
  
#  62  24  P1  EION =  5.630000000E+00 eV   257
#  S(0) = 2.499164E+00
  2.8150000E-02  0.0000000E+00
  2.8150000E+00  0.0000000E+00
  2.8150000E+00  8.5096892E-01
  5.6300000E+00  8.5096892E-01
  5.6300000E+00  3.2056503E-02
  5.6327211E+00  3.2056503E-02
  5.6561769E+00  3.1443992E-02
  5.6796327E+00  3.0844997E-02
  5.7030885E+00  3.0259169E-02
  5.7265442E+00  2.9686176E-02
  5.7500000E+00  2.9125698E-02
  5.8750000E+00  2.6337264E-02
  6.0000000E+00  2.3852296E-02
  6.1250000E+00  2.1633377E-02
  6.2500000E+00  1.9648280E-02
  6.5000000E+00  1.6271863E-02
  6.6250000E+00  1.4835458E-02
  6.7500000E+00  1.3541682E-02
  6.8750000E+00  1.2374607E-02
  7.0000000E+00  1.1320294E-02
  7.1250000E+00  1.0366524E-02
  7.2500000E+00  9.5025589E-03
  7.3750000E+00  8.7189393E-03
  7.5000000E+00  8.0073271E-03
  7.6250000E+00  7.3603446E-03
  7.7500000E+00  6.7714608E-03
  8.0000000E+00  5.7454576E-03
  8.2500000E+00  4.8902278E-03
  8.5000000E+00  4.1747006E-03
  8.7500000E+00  3.5740264E-03
  9.0000000E+00  3.0682124E-03
  9.2500000E+00  2.6410794E-03
  9.5000000E+00  2.2794870E-03
  9.7500000E+00  1.9726762E-03
  1.0000000E+01  1.7118389E-03
  1.0250000E+01  1.4896892E-03
  1.0500000E+01  1.3002255E-03
  1.0750000E+01  1.1384147E-03
  1.1000000E+01  1.0001277E-03
  1.1250000E+01  8.8181749E-04
  1.1375000E+01  8.2923260E-04
  1.1500000E+01  7.8059655E-04
  1.1750000E+01  6.9398341E-04
  1.2000000E+01  6.1985318E-04
  1.2250000E+01  5.5649120E-04
  1.2500000E+01  5.0237321E-04
  1.2750000E+01  4.5619039E-04
  1.3000000E+01  4.1688356E-04
  1.3250000E+01  3.8351922E-04
  1.3500000E+01  3.5528001E-04
  1.3750000E+01  3.3146884E-04
  1.4000000E+01  3.1149502E-04
  1.4250000E+01  2.9486130E-04
  1.4500000E+01  2.8113434E-04
  1.4750000E+01  2.6990070E-04
  1.5000000E+01  2.6081935E-04
  1.5500000E+01  2.4807470E-04
  1.5750000E+01  2.4395089E-04
  1.6000000E+01  2.4104062E-04
  1.6250000E+01  2.3917781E-04
  1.6500000E+01  2.3822794E-04
  1.7000000E+01  2.3859934E-04
  1.7500000E+01  2.4130200E-04
  1.8000000E+01  2.4568232E-04
  1.8500000E+01  2.5125557E-04
  1.9000000E+01  2.5765475E-04
  2.0000000E+01  2.7177857E-04
  2.0500000E+01  2.7912148E-04
  2.1000000E+01  2.8646242E-04
  2.1500000E+01  2.9369067E-04
  2.2000000E+01  3.0074243E-04
  2.3000000E+01  3.1411446E-04
  2.4000000E+01  3.2628086E-04
  2.5000000E+01  3.3712968E-04
  2.6000000E+01  3.4661712E-04
  2.7000000E+01  3.5477239E-04
  2.8000000E+01  3.6164662E-04
  2.9000000E+01  3.6731304E-04
  3.0000000E+01  3.7185409E-04
  3.1000000E+01  3.7535287E-04
  3.2000000E+01  3.7789471E-04
  3.4000000E+01  3.8043195E-04
  3.6000000E+01  3.8007830E-04
  3.8000000E+01  3.7737750E-04
  4.0000000E+01  3.7280569E-04
  4.2000000E+01  3.6677037E-04
  4.4000000E+01  3.5962282E-04
  4.6000000E+01  3.5165561E-04
  4.8000000E+01  3.4311815E-04
  5.0000000E+01  3.3421264E-04
  5.2500000E+01  3.2281473E-04
  5.5000000E+01  3.1135597E-04
  5.7500000E+01  3.0002406E-04
  6.0000000E+01  2.8895550E-04
  6.5000000E+01  2.6794301E-04
  6.7500000E+01  2.5809249E-04
  7.0000000E+01  2.4870523E-04
  7.2500000E+01  2.3978142E-04
  7.5000000E+01  2.3131339E-04
  8.0000000E+01  2.1568061E-04
  8.5000000E+01  2.0164912E-04
  9.0000000E+01  1.8904674E-04
  9.5000000E+01  1.7770781E-04
  1.0000000E+02  1.6748614E-04
  1.0500000E+02  1.5825303E-04
  1.1000000E+02  1.4989595E-04
  1.1500000E+02  1.4231646E-04
  1.2000000E+02  1.3542502E-04
  1.2500000E+02  1.2913837E-04
  1.3000000E+02  1.2338443E-04
  1.3500000E+02  1.1809412E-04
  1.4000000E+02  1.1320418E-04
  1.4500000E+02  1.0866239E-04
  1.5000000E+02  1.0442153E-04
  1.6000000E+02  9.6684656E-05
  1.7000000E+02  8.9751891E-05
  1.8000000E+02  8.3472010E-05
  1.9000000E+02  7.7752592E-05
  2.0000000E+02  7.2543655E-05
  2.1000000E+02  6.7802755E-05
  2.2000000E+02  6.3495091E-05
  2.3000000E+02  5.9584456E-05
  2.4000000E+02  5.6032016E-05
  2.5000000E+02  5.2800777E-05
  2.6000000E+02  4.9857746E-05
  2.7000000E+02  4.7174036E-05
  2.8000000E+02  4.4723649E-05
  2.9000000E+02  4.2482965E-05
  3.0000000E+02  4.0430435E-05
  3.1000000E+02  3.8546931E-05
  3.2000000E+02  3.6814754E-05
  3.4000000E+02  3.3729590E-05
  3.6000000E+02  3.1049706E-05
  3.8000000E+02  2.8688803E-05
  4.0000000E+02  2.6586432E-05
  4.2000000E+02  2.4704562E-05
  4.4000000E+02  2.3018284E-05
  4.6000000E+02  2.1505028E-05
  4.8000000E+02  2.0144086E-05
  5.0000000E+02  1.8917293E-05
  5.2500000E+02  1.7548897E-05
  5.5000000E+02  1.6339996E-05
  5.7500000E+02  1.5267007E-05
  6.0000000E+02  1.4305652E-05
  6.5000000E+02  1.2645168E-05
  6.7500000E+02  1.1922140E-05
  7.0000000E+02  1.1259095E-05
  7.2500000E+02  1.0649811E-05
  7.5000000E+02  1.0089560E-05
  8.0000000E+02  9.0991171E-06
  8.5000000E+02  8.2561303E-06
  9.0000000E+02  7.5336676E-06
  9.5000000E+02  6.9065769E-06
  1.0000000E+03  6.3544767E-06
  1.0500000E+03  5.8649816E-06
  1.1000000E+03  5.4299564E-06
  1.1500000E+03  5.0424453E-06
  1.2000000E+03  4.6965079E-06
  1.2500000E+03  4.3869234E-06
  1.3000000E+03  4.1083058E-06
  1.3500000E+03  3.8556502E-06
  1.4000000E+03  3.6250513E-06
  1.4500000E+03  3.4140210E-06
  1.5000000E+03  3.2208333E-06
  1.6000000E+03  2.8815614E-06
  1.7000000E+03  2.5943353E-06
  1.8000000E+03  2.3483833E-06
  1.9000000E+03  2.1358138E-06
  2.0000000E+03  1.9506804E-06
  2.1000000E+03  1.7886099E-06
  2.2000000E+03  1.6461825E-06
  2.3000000E+03  1.5203800E-06
  2.4000000E+03  1.4085133E-06
  2.5000000E+03  1.3084406E-06
  2.6000000E+03  1.2185736E-06
  2.7000000E+03  1.1376531E-06
  2.8000000E+03  1.0645906E-06
  2.9000000E+03  9.9839600E-07
  3.0000000E+03  9.3820548E-07
  3.1000000E+03  8.8329027E-07
  3.2000000E+03  8.3303610E-07
  3.4000000E+03  7.4450051E-07
  3.6000000E+03  6.6923993E-07
  3.8000000E+03  6.0477281E-07
  4.0000000E+03  5.4917698E-07
  4.2000000E+03  5.0087691E-07
  4.4000000E+03  4.5861219E-07
  4.6000000E+03  4.2140238E-07
  4.8000000E+03  3.8847519E-07
  5.0000000E+03  3.5920126E-07
  5.2500000E+03  3.2696719E-07
  5.5000000E+03  2.9881908E-07
  5.7500000E+03  2.7409717E-07
  6.0000000E+03  2.5226464E-07
  6.5000000E+03  2.1560641E-07
  6.7500000E+03  2.0013296E-07
  7.0000000E+03  1.8622274E-07
  7.2500000E+03  1.7367247E-07
  7.5000000E+03  1.6231098E-07
  7.7500000E+03  1.5199330E-07
  8.0000000E+03  1.4259593E-07
  8.2500000E+03  1.3401312E-07
  8.5000000E+03  1.2615393E-07
  9.0000000E+03  1.1230253E-07
  9.5000000E+03  1.0052907E-07
  1.0000000E+04  9.0441858E-08
  1.0500000E+04  8.1737206E-08
  1.1000000E+04  7.4176693E-08
  1.1500000E+04  6.7571054E-08
  1.2000000E+04  6.1768540E-08
  1.2500000E+04  5.6646214E-08
  1.3000000E+04  5.2103599E-08
  1.3500000E+04  4.8057958E-08
  1.4000000E+04  4.4440687E-08
  1.4500000E+04  4.1194382E-08
  1.5000000E+04  3.8270815E-08
  1.5500000E+04  3.5629318E-08
  1.6000000E+04  3.3235542E-08
  1.6500000E+04  3.1060330E-08
  1.7000000E+04  2.9078642E-08
  1.8000000E+04  2.5612036E-08
  1.9000000E+04  2.2693518E-08
  2.0000000E+04  2.0215158E-08
  2.1000000E+04  1.8094874E-08
  2.2000000E+04  1.6268932E-08
  2.3000000E+04  1.4686757E-08
  2.4000000E+04  1.3307828E-08
  2.5000000E+04  1.2099640E-08
  2.6000000E+04  1.1035990E-08
  2.7000000E+04  1.0095498E-08
  2.8000000E+04  9.2605266E-09
  2.9000000E+04  8.5164136E-09
  3.0000000E+04  7.8509083E-09
  3.1000000E+04  7.2537222E-09
  3.2000000E+04  6.7161727E-09
  3.3000000E+04  6.2308935E-09
  3.4000000E+04  5.7915986E-09
  3.5000000E+04  5.3928988E-09
  3.6000000E+04  5.0301528E-09
  3.8000000E+04  4.3970057E-09
  4.0000000E+04  3.8659720E-09
  4.2000000E+04  3.4170900E-09
  4.4000000E+04  3.0349475E-09
  4.6000000E+04  2.7075066E-09
  4.8000000E+04  2.4252655E-09
  5.0000000E+04  2.1806495E-09
  5.2500000E+04  1.9186108E-09
  5.5000000E+04  1.6964709E-09
  5.7500000E+04  1.5069157E-09
  6.0000000E+04  1.3442250E-09
  6.2500000E+04  1.2038348E-09
  6.5000000E+04  1.0820110E-09
  6.6250000E+04  1.0270877E-09
  6.7500000E+04  9.7571710E-10
  7.0000000E+04  8.8252198E-10
  7.2500000E+04  8.0058028E-10
  7.5000000E+04  7.2840565E-10


==> anc/colstop/sbethe/sdbase/oos63.tab <==
# Atomic number = 63   (Eu)
#
#      W/eV         OOS*eV
  
  
#  63   1  K1  EION =  4.852200000E+04 eV   237
#  S(0) = 9.420479E-01
  4.8516531E+02  0.0000000E+00
  4.8516531E+04  0.0000000E+00
  4.8516531E+04  3.9736116E-05
  4.8522000E+04  3.9736116E-05
  4.8522486E+04  3.9736116E-05
  4.8523063E+04  3.9414103E-05
  4.8523640E+04  3.9115322E-05
  4.8524217E+04  3.8838552E-05
  4.8524794E+04  3.8582725E-05
  4.8525949E+04  3.8130174E-05
  4.8527103E+04  3.7750724E-05
  4.8529412E+04  3.7185277E-05
  4.8531720E+04  3.6836211E-05
  4.8536337E+04  3.6603817E-05
  4.8540955E+04  3.6737129E-05
  4.8545572E+04  3.7006784E-05
  4.8550189E+04  3.7267261E-05
  4.8554806E+04  3.7445842E-05
  4.8559424E+04  3.7525012E-05
  4.8568658E+04  3.7466165E-05
  4.8577893E+04  3.7320339E-05
  4.8587127E+04  3.7240067E-05
  4.8596361E+04  3.7243505E-05
  4.8605596E+04  3.7280813E-05
  4.8614830E+04  3.7301787E-05
  4.8624065E+04  3.7287307E-05
  4.8633299E+04  3.7247154E-05
  4.8642534E+04  3.7202059E-05
  4.8651768E+04  3.7169720E-05
  4.8670237E+04  3.7154001E-05
  4.8688706E+04  3.7154057E-05
  4.8707175E+04  3.7120585E-05
  4.8716410E+04  3.7094339E-05
  4.8725644E+04  3.7067475E-05
  4.8744113E+04  3.7025851E-05
  4.8762582E+04  3.7002618E-05
  4.8781051E+04  3.6979765E-05
  4.8799520E+04  3.6945584E-05
  4.8817989E+04  3.6900570E-05
  4.8854926E+04  3.6823649E-05
  4.8891864E+04  3.6762440E-05
  4.8928802E+04  3.6686641E-05
  4.8965740E+04  3.6609206E-05
  4.9002678E+04  3.6544031E-05
  4.9039616E+04  3.6472459E-05
  4.9113491E+04  3.6328829E-05
  4.9261243E+04  3.6050174E-05
  4.9408994E+04  3.5772016E-05
  4.9704497E+04  3.5220087E-05
  5.0000000E+04  3.4671999E-05
  5.1250000E+04  3.2425587E-05
  5.2500000E+04  3.0352630E-05
  5.3750000E+04  2.8452992E-05
  5.5000000E+04  2.6707578E-05
  5.7500000E+04  2.3611549E-05
  6.0000000E+04  2.0960998E-05
  6.5000000E+04  1.6709566E-05
  6.7500000E+04  1.4997611E-05
  7.0000000E+04  1.3504269E-05
  7.2500000E+04  1.2196283E-05
  7.5000000E+04  1.1046224E-05
  8.0000000E+04  9.1326913E-06
  8.5000000E+04  7.6230346E-06
  9.0000000E+04  6.4177375E-06
  9.5000000E+04  5.4450821E-06
  1.0000000E+05  4.6525329E-06
  1.0500000E+05  4.0010340E-06
  1.1000000E+05  3.4611612E-06
  1.1500000E+05  3.0104772E-06
  1.2000000E+05  2.6316841E-06
  1.2500000E+05  2.3113094E-06
  1.3000000E+05  2.0387604E-06
  1.3500000E+05  1.8056404E-06
  1.4000000E+05  1.6052353E-06
  1.4500000E+05  1.4321404E-06
  1.5000000E+05  1.2819708E-06
  1.5500000E+05  1.1511491E-06
  1.6000000E+05  1.0367362E-06
  1.6500000E+05  9.3630512E-07
  1.7000000E+05  8.4784048E-07
  1.8000000E+05  7.0035112E-07
  1.9000000E+05  5.8377998E-07
  2.0000000E+05  4.9062625E-07
  2.1000000E+05  4.1543839E-07
  2.2000000E+05  3.5419622E-07
  2.3000000E+05  3.0389482E-07
  2.4000000E+05  2.6226136E-07
  2.5000000E+05  2.2755688E-07
  2.6000000E+05  1.9843766E-07
  2.7000000E+05  1.7385522E-07
  2.8000000E+05  1.5298434E-07
  2.9000000E+05  1.3517025E-07
  3.0000000E+05  1.1988934E-07
  3.1000000E+05  1.0672001E-07
  3.2000000E+05  9.5320484E-08
  3.3000000E+05  8.5411933E-08
  3.4000000E+05  7.6765591E-08
  3.5000000E+05  6.9192699E-08
  3.6000000E+05  6.2536693E-08
  3.7000000E+05  5.6667064E-08
  3.8000000E+05  5.1474514E-08
  3.9000000E+05  4.6867106E-08
  4.0000000E+05  4.2767175E-08
  4.2000000E+05  3.5836002E-08
  4.4000000E+05  3.0261934E-08
  4.6000000E+05  2.5737082E-08
  4.8000000E+05  2.2032203E-08
  5.0000000E+05  1.8974570E-08
  5.2500000E+05  1.5865154E-08
  5.5000000E+05  1.3370820E-08
  5.7500000E+05  1.1350538E-08
  5.8750000E+05  1.0484362E-08
  6.0000000E+05  9.6997047E-09
  6.2500000E+05  8.3397703E-09
  6.5000000E+05  7.2110452E-09
  6.7500000E+05  6.2677105E-09
  7.0000000E+05  5.4742300E-09
  7.2500000E+05  4.8027931E-09
  7.5000000E+05  4.2314553E-09
  7.7500000E+05  3.7427551E-09
  8.0000000E+05  3.3226957E-09
  8.2500000E+05  2.9599826E-09
  8.5000000E+05  2.6454391E-09
  8.7500000E+05  2.3715618E-09
  9.0000000E+05  2.1321822E-09
  9.2500000E+05  1.9222007E-09
  9.5000000E+05  1.7373787E-09
  1.0000000E+06  1.4296216E-09
  1.0500000E+06  1.1868305E-09
  1.1000000E+06  9.9320838E-10
  1.1500000E+06  8.3727318E-10
  1.2000000E+06  7.1055917E-10
  1.2500000E+06  6.0674198E-10
  1.3000000E+06  5.2104003E-10
  1.3500000E+06  4.4979823E-10
  1.4000000E+06  3.9019402E-10
  1.4500000E+06  3.4002719E-10
  1.5000000E+06  2.9756801E-10
  1.5500000E+06  2.6144534E-10
  1.6000000E+06  2.3056389E-10
  1.6500000E+06  2.0404255E-10
  1.7000000E+06  1.8116782E-10
  1.7500000E+06  1.6135842E-10
  1.8000000E+06  1.4413805E-10
  1.8500000E+06  1.2911445E-10
  1.9000000E+06  1.1596280E-10
  1.9500000E+06  1.0441270E-10
  2.0000000E+06  9.4237991E-11
  2.0500000E+06  8.5248731E-11
  2.1000000E+06  7.7284699E-11
  2.2000000E+06  6.3910044E-11
  2.3000000E+06  5.3253311E-11
  2.4000000E+06  4.4684719E-11
  2.5000000E+06  3.7737359E-11
  2.6000000E+06  3.2060944E-11
  2.7000000E+06  2.7389832E-11
  2.8000000E+06  2.3520470E-11
  2.9000000E+06  2.0295416E-11
  3.0000000E+06  1.7591840E-11
  3.1000000E+06  1.5313149E-11
  3.2000000E+06  1.3382815E-11
  3.3000000E+06  1.1739786E-11
  3.4000000E+06  1.0335019E-11
  3.5000000E+06  9.1288705E-12
  3.6000000E+06  8.0891061E-12
  3.7000000E+06  7.1893699E-12
  3.8000000E+06  6.4079994E-12
  3.9000000E+06  5.7271008E-12
  4.0000000E+06  5.1318236E-12
  4.1000000E+06  4.6097879E-12
  4.2000000E+06  4.1506290E-12
  4.3000000E+06  3.7456338E-12
  4.4000000E+06  3.3874495E-12
  4.6000000E+06  2.7875319E-12
  4.8000000E+06  2.3113479E-12
  5.0000000E+06  1.9299837E-12
  5.1250000E+06  1.7300255E-12
  5.2500000E+06  1.5545375E-12
  5.3750000E+06  1.4000810E-12
  5.5000000E+06  1.2637606E-12
  5.7500000E+06  1.0361115E-12
  5.8750000E+06  9.4094046E-13
  6.0000000E+06  8.5610775E-13
  6.2500000E+06  7.1247157E-13
  6.5000000E+06  5.9688454E-13
  6.7500000E+06  5.0313943E-13
  7.0000000E+06  4.2655514E-13
  7.2500000E+06  3.6356589E-13
  7.5000000E+06  3.1143014E-13
  7.7500000E+06  2.6802213E-13
  8.0000000E+06  2.3168019E-13
  8.2500000E+06  2.0109550E-13
  8.5000000E+06  1.7522973E-13
  8.7500000E+06  1.5325365E-13
  9.0000000E+06  1.3450070E-13
  9.2500000E+06  1.1843182E-13
  9.5000000E+06  1.0460878E-13
  9.7500000E+06  9.2673439E-14
  1.0000000E+07  8.2331554E-14
  1.0250000E+07  7.3340181E-14
  1.0500000E+07  6.5497872E-14
  1.0750000E+07  5.8636865E-14
  1.1000000E+07  5.2616863E-14
  1.1250000E+07  4.7320058E-14
  1.1500000E+07  4.2647144E-14
  1.2000000E+07  3.4849674E-14
  1.2500000E+07  2.8692416E-14
  1.3000000E+07  2.3787151E-14
  1.3500000E+07  1.9847180E-14
  1.4000000E+07  1.6658472E-14
  1.4500000E+07  1.4059533E-14
  1.5000000E+07  1.1927326E-14
  1.5500000E+07  1.0167289E-14
  1.6000000E+07  8.7061061E-15
  1.6500000E+07  7.4864737E-15
  1.7000000E+07  6.4632962E-15
  1.7500000E+07  5.6008391E-15
  1.8000000E+07  4.8705929E-15
  1.8500000E+07  4.2496703E-15
  1.9000000E+07  3.7195921E-15
  1.9500000E+07  3.2653547E-15
  2.0000000E+07  2.8747020E-15
  2.0500000E+07  2.5375668E-15
  2.1000000E+07  2.2456595E-15
  2.1500000E+07  1.9921239E-15
  2.2000000E+07  1.7712646E-15
  2.2500000E+07  1.5783402E-15
  2.3000000E+07  1.4093836E-15
  2.3500000E+07  1.2610522E-15
  2.4000000E+07  1.1305198E-15
  2.4500000E+07  1.0153893E-15
  2.5000000E+07  9.1360754E-16
  2.6000000E+07  7.4326630E-16
  2.7000000E+07  6.0825479E-16
  2.8000000E+07  5.0038581E-16
  2.9000000E+07  4.1379761E-16
  3.0000000E+07  3.4407788E-16
  
  
#  63   2  L1  EION =  8.056000000E+03 eV   255
#  S(0) = 1.074553E+00
  8.0509110E+01  0.0000000E+00
  8.0509110E+03  0.0000000E+00
  8.0509110E+03  1.4862359E-04
  8.0560000E+03  1.4862359E-04
  8.0560803E+03  1.4862359E-04
  8.0567739E+03  1.4701614E-04
  8.0574675E+03  1.4555644E-04
  8.0581611E+03  1.4423228E-04
  8.0588548E+03  1.4303353E-04
  8.0602420E+03  1.4097891E-04
  8.0616293E+03  1.3933399E-04
  8.0644038E+03  1.3707407E-04
  8.0671783E+03  1.3589316E-04
  8.0699528E+03  1.3548340E-04
  8.0727273E+03  1.3558745E-04
  8.0755018E+03  1.3599625E-04
  8.0782762E+03  1.3654626E-04
  8.0810507E+03  1.3711610E-04
  8.0838252E+03  1.3762275E-04
  8.0865997E+03  1.3801670E-04
  8.0893742E+03  1.3827629E-04
  8.0949232E+03  1.3840595E-04
  8.1004722E+03  1.3815111E-04
  8.1060212E+03  1.3772059E-04
  8.1115702E+03  1.3728851E-04
  8.1171192E+03  1.3695503E-04
  8.1226682E+03  1.3674862E-04
  8.1282172E+03  1.3664819E-04
  8.1337662E+03  1.3661000E-04
  8.1393152E+03  1.3658462E-04
  8.1448642E+03  1.3653583E-04
  8.1559622E+03  1.3629891E-04
  8.1670602E+03  1.3591032E-04
  8.1781582E+03  1.3549901E-04
  8.1892562E+03  1.3516394E-04
  8.2003542E+03  1.3491662E-04
  8.2114522E+03  1.3471176E-04
  8.2336482E+03  1.3421543E-04
  8.2558441E+03  1.3356690E-04
  8.2780401E+03  1.3295702E-04
  8.2891381E+03  1.3269128E-04
  8.3002361E+03  1.3243918E-04
  8.3224321E+03  1.3190675E-04
  8.3446281E+03  1.3131859E-04
  8.3668241E+03  1.3071519E-04
  8.3890201E+03  1.3015474E-04
  8.4112161E+03  1.2962269E-04
  8.4556080E+03  1.2851332E-04
  8.5000000E+03  1.2738915E-04
  8.6250000E+03  1.2437066E-04
  8.7500000E+03  1.2145810E-04
  9.0000000E+03  1.1589325E-04
  9.2500000E+03  1.1066032E-04
  9.5000000E+03  1.0572777E-04
  1.0000000E+04  9.6698630E-05
  1.0500000E+04  8.8674629E-05
  1.1000000E+04  8.1531612E-05
  1.1500000E+04  7.5154860E-05
  1.2000000E+04  6.9444884E-05
  1.2500000E+04  6.4316785E-05
  1.3000000E+04  5.9696196E-05
  1.3500000E+04  5.5520278E-05
  1.4000000E+04  5.1735398E-05
  1.4500000E+04  4.8295574E-05
  1.5000000E+04  4.5161335E-05
  1.6000000E+04  3.9678028E-05
  1.7000000E+04  3.5064070E-05
  1.8000000E+04  3.1150938E-05
  1.9000000E+04  2.7808441E-05
  2.0000000E+04  2.4934717E-05
  2.1000000E+04  2.2449206E-05
  2.2000000E+04  2.0287574E-05
  2.3000000E+04  1.8397995E-05
  2.4000000E+04  1.6738404E-05
  2.5000000E+04  1.5274389E-05
  2.6000000E+04  1.3977615E-05
  2.7000000E+04  1.2824580E-05
  2.8000000E+04  1.1795689E-05
  2.9000000E+04  1.0874494E-05
  3.0000000E+04  1.0047123E-05
  3.1000000E+04  9.3018168E-06
  3.2000000E+04  8.6285554E-06
  3.4000000E+04  7.4650860E-06
  3.6000000E+04  6.5014758E-06
  3.8000000E+04  5.6963441E-06
  4.0000000E+04  5.0182496E-06
  4.2000000E+04  4.4429954E-06
  4.4000000E+04  3.9517442E-06
  4.6000000E+04  3.5296732E-06
  4.8000000E+04  3.1650066E-06
  5.0000000E+04  2.8483039E-06
  5.2500000E+04  2.5083910E-06
  5.5000000E+04  2.2197292E-06
  5.7500000E+04  1.9730337E-06
  6.0000000E+04  1.7609709E-06
  6.5000000E+04  1.4185049E-06
  6.7500000E+04  1.2795934E-06
  7.0000000E+04  1.1578520E-06
  7.2500000E+04  1.0507266E-06
  7.5000000E+04  9.5610513E-07
  7.7500000E+04  8.7223068E-07
  8.0000000E+04  7.9763380E-07
  8.2500000E+04  7.3107904E-07
  8.5000000E+04  6.7152261E-07
  9.0000000E+04  5.6999162E-07
  9.5000000E+04  4.8739424E-07
  1.0000000E+05  4.1956531E-07
  1.0500000E+05  3.6338742E-07
  1.1000000E+05  3.1649641E-07
  1.1500000E+05  2.7707769E-07
  1.2000000E+05  2.4372324E-07
  1.2500000E+05  2.1532936E-07
  1.3000000E+05  1.9102304E-07
  1.3500000E+05  1.7010771E-07
  1.4000000E+05  1.5202316E-07
  1.4500000E+05  1.3631565E-07
  1.5000000E+05  1.2261507E-07
  1.5500000E+05  1.1061754E-07
  1.6000000E+05  1.0007219E-07
  1.6500000E+05  9.0770672E-08
  1.7000000E+05  8.2539028E-08
  1.7500000E+05  7.5231326E-08
  1.8000000E+05  6.8724578E-08
  1.8500000E+05  6.2914645E-08
  1.9000000E+05  5.7712983E-08
  2.0000000E+05  4.8843010E-08
  2.1000000E+05  4.1629795E-08
  2.2000000E+05  3.5712686E-08
  2.3000000E+05  3.0820002E-08
  2.4000000E+05  2.6744629E-08
  2.5000000E+05  2.3326993E-08
  2.6000000E+05  2.0442917E-08
  2.7000000E+05  1.7994875E-08
  2.8000000E+05  1.5905629E-08
  2.9000000E+05  1.4113520E-08
  3.0000000E+05  1.2568960E-08
  3.1000000E+05  1.1231797E-08
  3.2000000E+05  1.0069308E-08
  3.3000000E+05  9.0546648E-09
  3.4000000E+05  8.1657435E-09
  3.5000000E+05  7.3842038E-09
  3.6000000E+05  6.6947649E-09
  3.7000000E+05  6.0846335E-09
  3.8000000E+05  5.5430498E-09
  3.9000000E+05  5.0609243E-09
  4.0000000E+05  4.6305490E-09
  4.2000000E+05  3.8997551E-09
  4.4000000E+05  3.3087132E-09
  4.6000000E+05  2.8263837E-09
  4.8000000E+05  2.4295070E-09
  5.0000000E+05  2.1004408E-09
  5.1250000E+05  1.9230654E-09
  5.2500000E+05  1.7641747E-09
  5.3750000E+05  1.6214899E-09
  5.5000000E+05  1.4930550E-09
  5.7500000E+05  1.2724247E-09
  5.8750000E+05  1.1775119E-09
  6.0000000E+05  1.0913491E-09
  6.2500000E+05  9.4156650E-10
  6.5000000E+05  8.1676867E-10
  6.7500000E+05  7.1208885E-10
  7.0000000E+05  6.2373487E-10
  7.2500000E+05  5.4872716E-10
  7.5000000E+05  4.8470498E-10
  7.7500000E+05  4.2978300E-10
  8.0000000E+05  3.8244468E-10
  8.2500000E+05  3.4146168E-10
  8.5000000E+05  3.0583223E-10
  8.7500000E+05  2.7473459E-10
  9.0000000E+05  2.4749127E-10
  9.2500000E+05  2.2354065E-10
  9.5000000E+05  2.0241484E-10
  9.7500000E+05  1.8372206E-10
  1.0000000E+06  1.6713279E-10
  1.0250000E+06  1.5236859E-10
  1.0500000E+06  1.3919325E-10
  1.1000000E+06  1.1683357E-10
  1.1500000E+06  9.8766942E-11
  1.2000000E+06  8.4040718E-11
  1.2500000E+06  7.1940556E-11
  1.3000000E+06  6.1924476E-11
  1.3500000E+06  5.3576824E-11
  1.4000000E+06  4.6575635E-11
  1.4500000E+06  4.0669201E-11
  1.5000000E+06  3.5659100E-11
  1.5500000E+06  3.1387675E-11
  1.6000000E+06  2.7728658E-11
  1.6500000E+06  2.4580215E-11
  1.7000000E+06  2.1859668E-11
  1.7500000E+06  1.9499506E-11
  1.8000000E+06  1.7444300E-11
  1.8500000E+06  1.5648300E-11
  1.9000000E+06  1.4073576E-11
  1.9500000E+06  1.2688500E-11
  2.0000000E+06  1.1466570E-11
  2.0500000E+06  1.0385482E-11
  2.1000000E+06  9.4263900E-12
  2.1500000E+06  8.5733047E-12
  2.2000000E+06  7.8126172E-12
  2.2500000E+06  7.1327024E-12
  2.3000000E+06  6.5235967E-12
  2.4000000E+06  5.4847346E-12
  2.5000000E+06  4.6405932E-12
  2.6000000E+06  3.9494632E-12
  2.7000000E+06  3.3796244E-12
  2.8000000E+06  2.9067146E-12
  2.9000000E+06  2.5118527E-12
  3.0000000E+06  2.1802836E-12
  3.1000000E+06  1.9003834E-12
  3.2000000E+06  1.6629221E-12
  3.3000000E+06  1.4605193E-12
  3.4000000E+06  1.2872336E-12
  3.5000000E+06  1.1382549E-12
  3.6000000E+06  1.0096660E-12
  3.7000000E+06  8.9826044E-13
  3.8000000E+06  8.0139954E-13
  3.9000000E+06  7.1690074E-13
  4.0000000E+06  6.4294997E-13
  4.1000000E+06  5.7803278E-13
  4.2000000E+06  5.2087935E-13
  4.3000000E+06  4.7042085E-13
  4.4000000E+06  4.2575428E-13
  4.5000000E+06  3.8611397E-13
  4.6000000E+06  3.5084838E-13
  4.7000000E+06  3.1940135E-13
  4.8000000E+06  2.9129649E-13
  5.0000000E+06  2.4353251E-13
  5.1250000E+06  2.1846030E-13
  5.2500000E+06  1.9643818E-13
  5.3750000E+06  1.7703970E-13
  5.5000000E+06  1.5990553E-13
  5.7500000E+06  1.3126046E-13
  5.8750000E+06  1.1927190E-13
  6.0000000E+06  1.0857838E-13
  6.2500000E+06  9.0455265E-14
  6.5000000E+06  7.5853672E-14
  6.7500000E+06  6.3998093E-14
  7.0000000E+06  5.4302678E-14
  7.2500000E+06  4.6320594E-14
  7.5000000E+06  3.9707839E-14
  7.7500000E+06  3.4197303E-14
  8.0000000E+06  2.9579972E-14
  8.2500000E+06  2.5691072E-14
  8.5000000E+06  2.2399857E-14
  8.7500000E+06  1.9601795E-14
  9.0000000E+06  1.7212752E-14
  9.2500000E+06  1.5164550E-14
  9.5000000E+06  1.3401446E-14
  9.7500000E+06  1.1877891E-14
  1.0000000E+07  1.0556542E-14
  1.0250000E+07  9.4066441E-15
  1.0500000E+07  8.4030736E-15
  1.0750000E+07  7.5250528E-15
  1.1000000E+07  6.7550184E-15
  1.1250000E+07  6.0780820E-15
  
  
#  63   3  L2  EION =  7.621000000E+03 eV   254
#  S(0) = 1.173116E+00
  7.5979700E+01  0.0000000E+00
  7.5979700E+03  0.0000000E+00
  7.5979700E+03  2.3608801E-04
  7.6210000E+03  2.3608801E-04
  7.6210763E+03  2.3608801E-04
  7.6212243E+03  2.3798802E-04
  7.6213724E+03  2.3976815E-04
  7.6215204E+03  2.4144173E-04
  7.6216684E+03  2.4302031E-04
  7.6219644E+03  2.4593110E-04
  7.6222605E+03  2.4856553E-04
  7.6228525E+03  2.5319086E-04
  7.6234446E+03  2.5716766E-04
  7.6246287E+03  2.6376060E-04
  7.6258129E+03  2.6902945E-04
  7.6281811E+03  2.7657750E-04
  7.6305494E+03  2.8087762E-04
  7.6352860E+03  2.8256302E-04
  7.6376542E+03  2.8136373E-04
  7.6400225E+03  2.7960419E-04
  7.6423908E+03  2.7770339E-04
  7.6447591E+03  2.7593480E-04
  7.6494956E+03  2.7332256E-04
  7.6542321E+03  2.7209733E-04
  7.6589687E+03  2.7192979E-04
  7.6637052E+03  2.7230880E-04
  7.6684418E+03  2.7278550E-04
  7.6731783E+03  2.7307250E-04
  7.6779149E+03  2.7305548E-04
  7.6826514E+03  2.7275406E-04
  7.6873880E+03  2.7225776E-04
  7.6921245E+03  2.7168225E-04
  7.6968611E+03  2.7112290E-04
  7.7063342E+03  2.7027185E-04
  7.7158072E+03  2.6980022E-04
  7.7252803E+03  2.6947264E-04
  7.7347534E+03  2.6903296E-04
  7.7442265E+03  2.6838474E-04
  7.7536996E+03  2.6757459E-04
  7.7631727E+03  2.6672980E-04
  7.7726458E+03  2.6594124E-04
  7.7915920E+03  2.6462335E-04
  7.8105382E+03  2.6335092E-04
  7.8294843E+03  2.6184348E-04
  7.8484305E+03  2.6022123E-04
  7.8863229E+03  2.5722219E-04
  7.9242153E+03  2.5420930E-04
  7.9621076E+03  2.5105325E-04
  7.9810538E+03  2.4955682E-04
  8.0000000E+03  2.4808374E-04
  8.0625000E+03  2.4312623E-04
  8.1250000E+03  2.3831320E-04
  8.2500000E+03  2.2902451E-04
  8.3750000E+03  2.2021913E-04
  8.5000000E+03  2.1185431E-04
  9.0000000E+03  1.8206188E-04
  9.5000000E+03  1.5733184E-04
  1.0000000E+04  1.3674101E-04
  1.0500000E+04  1.1950337E-04
  1.1000000E+04  1.0498515E-04
  1.1500000E+04  9.2678027E-05
  1.2000000E+04  8.2178690E-05
  1.2500000E+04  7.3169664E-05
  1.3000000E+04  6.5397068E-05
  1.3500000E+04  5.8657442E-05
  1.4000000E+04  5.2786648E-05
  1.4500000E+04  4.7650927E-05
  1.5000000E+04  4.3140395E-05
  1.6000000E+04  3.5646947E-05
  1.7000000E+04  2.9746169E-05
  1.8000000E+04  2.5042636E-05
  1.9000000E+04  2.1251968E-05
  2.0000000E+04  1.8166356E-05
  2.1000000E+04  1.5631731E-05
  2.2000000E+04  1.3532351E-05
  2.3000000E+04  1.1780213E-05
  2.4000000E+04  1.0307625E-05
  2.5000000E+04  9.0619804E-06
  2.6000000E+04  8.0019947E-06
  2.7000000E+04  7.0949855E-06
  2.8000000E+04  6.3148584E-06
  2.9000000E+04  5.6406263E-06
  3.0000000E+04  5.0552818E-06
  3.1000000E+04  4.5449556E-06
  3.2000000E+04  4.0982635E-06
  3.4000000E+04  3.3597836E-06
  3.6000000E+04  2.7820448E-06
  3.8000000E+04  2.3244603E-06
  4.0000000E+04  1.9580008E-06
  4.2000000E+04  1.6615589E-06
  4.4000000E+04  1.4195564E-06
  4.6000000E+04  1.2203400E-06
  4.8000000E+04  1.0550838E-06
  5.0000000E+04  9.1702781E-07
  5.2500000E+04  7.7485090E-07
  5.5000000E+04  6.5929939E-07
  5.7500000E+04  5.6457886E-07
  5.8750000E+04  5.2362093E-07
  6.0000000E+04  4.8632095E-07
  6.2500000E+04  4.2119441E-07
  6.5000000E+04  3.6663181E-07
  6.7500000E+04  3.2063505E-07
  7.0000000E+04  2.8163502E-07
  7.2500000E+04  2.4838910E-07
  7.5000000E+04  2.1990553E-07
  7.7500000E+04  1.9538697E-07
  8.0000000E+04  1.7418802E-07
  8.2500000E+04  1.5578290E-07
  8.5000000E+04  1.3974072E-07
  8.7500000E+04  1.2570631E-07
  9.0000000E+04  1.1338541E-07
  9.2500000E+04  1.0253294E-07
  9.5000000E+04  9.2943809E-08
  1.0000000E+05  7.6892948E-08
  1.0500000E+05  6.4148912E-08
  1.1000000E+05  5.3927703E-08
  1.1500000E+05  4.5653954E-08
  1.2000000E+05  3.8899716E-08
  1.2500000E+05  3.3342835E-08
  1.3000000E+05  2.8738042E-08
  1.3500000E+05  2.4896683E-08
  1.4000000E+05  2.1672271E-08
  1.4500000E+05  1.8950034E-08
  1.5000000E+05  1.6639317E-08
  1.5500000E+05  1.4667963E-08
  1.6000000E+05  1.2978123E-08
  1.6500000E+05  1.1523104E-08
  1.7000000E+05  1.0264986E-08
  1.7500000E+05  9.1727864E-09
  1.8000000E+05  8.2210459E-09
  1.8500000E+05  7.3887371E-09
  1.9000000E+05  6.6584053E-09
  2.0000000E+05  5.4477948E-09
  2.1000000E+05  4.4985910E-09
  2.2000000E+05  3.7461851E-09
  2.3000000E+05  3.1437981E-09
  2.4000000E+05  2.6570864E-09
  2.5000000E+05  2.2605096E-09
  2.6000000E+05  1.9348487E-09
  2.7000000E+05  1.6654847E-09
  2.8000000E+05  1.4411843E-09
  2.9000000E+05  1.2532355E-09
  3.0000000E+05  1.0948222E-09
  3.1000000E+05  9.6056872E-10
  3.2000000E+05  8.4620313E-10
  3.3000000E+05  7.4830593E-10
  3.4000000E+05  6.6412202E-10
  3.5000000E+05  5.9141768E-10
  3.6000000E+05  5.2837092E-10
  3.7000000E+05  4.7348708E-10
  3.8000000E+05  4.2553379E-10
  3.9000000E+05  3.8348981E-10
  4.0000000E+05  3.4650473E-10
  4.2000000E+05  2.8497886E-10
  4.4000000E+05  2.3651167E-10
  4.6000000E+05  1.9791888E-10
  4.8000000E+05  1.6688440E-10
  5.0000000E+05  1.4170112E-10
  5.2500000E+05  1.1653965E-10
  5.5000000E+05  9.6724549E-11
  5.7500000E+05  8.0948877E-11
  5.8750000E+05  7.4268406E-11
  6.0000000E+05  6.8263340E-11
  6.2500000E+05  5.7969014E-11
  6.5000000E+05  4.9544597E-11
  6.7500000E+05  4.2596659E-11
  7.0000000E+05  3.6825099E-11
  7.2500000E+05  3.1998616E-11
  7.5000000E+05  2.7937268E-11
  7.7500000E+05  2.4499887E-11
  8.0000000E+05  2.1574801E-11
  8.2500000E+05  1.9072979E-11
  8.5000000E+05  1.6922949E-11
  8.7500000E+05  1.5066950E-11
  9.0000000E+05  1.3457995E-11
  9.2500000E+05  1.2057629E-11
  9.5000000E+05  1.0834214E-11
  9.7500000E+05  9.7615793E-12
  1.0000000E+06  8.8179615E-12
  1.0250000E+06  7.9851767E-12
  1.0500000E+06  7.2479654E-12
  1.1000000E+06  6.0107967E-12
  1.1500000E+06  5.0253156E-12
  1.2000000E+06  4.2325700E-12
  1.2500000E+06  3.5891125E-12
  1.3000000E+06  3.0625022E-12
  1.3500000E+06  2.6282312E-12
  1.4000000E+06  2.2675838E-12
  1.4500000E+06  1.9661249E-12
  1.5000000E+06  1.7126141E-12
  1.5500000E+06  1.4982218E-12
  1.6000000E+06  1.3159557E-12
  1.6500000E+06  1.1602371E-12
  1.7000000E+06  1.0265831E-12
  1.7500000E+06  9.1136775E-13
  1.8000000E+06  8.1164034E-13
  1.8500000E+06  7.2498539E-13
  1.9000000E+06  6.4941423E-13
  1.9500000E+06  5.8328110E-13
  2.0000000E+06  5.2521738E-13
  2.0500000E+06  4.7407959E-13
  2.1000000E+06  4.2890808E-13
  2.2000000E+06  3.5335346E-13
  2.3000000E+06  2.9345358E-13
  2.4000000E+06  2.4550663E-13
  2.5000000E+06  2.0678796E-13
  2.6000000E+06  1.7526732E-13
  2.7000000E+06  1.4941400E-13
  2.8000000E+06  1.2806150E-13
  2.9000000E+06  1.1031208E-13
  3.0000000E+06  9.5468665E-14
  3.1000000E+06  8.2985473E-14
  3.2000000E+06  7.2431891E-14
  3.3000000E+06  6.3465601E-14
  3.4000000E+06  5.5812483E-14
  3.5000000E+06  4.9251605E-14
  3.6000000E+06  4.3603807E-14
  3.7000000E+06  3.8722980E-14
  3.8000000E+06  3.4489323E-14
  3.9000000E+06  3.0804100E-14
  4.0000000E+06  2.7585535E-14
  4.1000000E+06  2.4765589E-14
  4.2000000E+06  2.2287402E-14
  4.3000000E+06  2.0103259E-14
  4.4000000E+06  1.8172959E-14
  4.6000000E+06  1.4943047E-14
  4.8000000E+06  1.2382337E-14
  5.0000000E+06  1.0333652E-14
  5.1250000E+06  9.2602826E-15
  5.2500000E+06  8.3187419E-15
  5.3750000E+06  7.4904159E-15
  5.5000000E+06  6.7596497E-15
  5.7500000E+06  5.5399475E-15
  5.8750000E+06  5.0302882E-15
  6.0000000E+06  4.5761228E-15
  6.2500000E+06  3.8074324E-15
  6.5000000E+06  3.1891260E-15
  6.7500000E+06  2.6878474E-15
  7.0000000E+06  2.2784624E-15
  7.2500000E+06  1.9418355E-15
  7.5000000E+06  1.6632663E-15
  7.7500000E+06  1.4313654E-15
  8.0000000E+06  1.2372416E-15
  8.2500000E+06  1.0738990E-15
  8.5000000E+06  9.3578546E-16
  8.7500000E+06  8.1846392E-16
  9.0000000E+06  7.1835270E-16
  9.2500000E+06  6.3255545E-16
  9.5000000E+06  5.5872491E-16
  9.7500000E+06  4.9494875E-16
  1.0000000E+07  4.3967908E-16
  1.0250000E+07  3.9164787E-16
  1.0500000E+07  3.4979352E-16
  1.0750000E+07  3.1322428E-16
  
  
#  63   4  L3  EION =  6.981000000E+03 eV   258
#  S(0) = 2.252795E+00
  6.9543929E+01  0.0000000E+00
  6.9543929E+03  0.0000000E+00
  6.9543929E+03  5.4030044E-04
  6.9810000E+03  5.4030044E-04
  6.9810698E+03  5.4030044E-04
  6.9813064E+03  5.4547594E-04
  6.9815430E+03  5.5010694E-04
  6.9817796E+03  5.5429617E-04
  6.9820163E+03  5.5812365E-04
  6.9824895E+03  5.6493059E-04
  6.9829628E+03  5.7088584E-04
  6.9839093E+03  5.8105693E-04
  6.9848558E+03  5.8961736E-04
  6.9867488E+03  6.0326420E-04
  6.9886419E+03  6.1297261E-04
  6.9924279E+03  6.2215450E-04
  6.9962140E+03  6.2135596E-04
  7.0000000E+03  6.1562759E-04
  7.0039062E+03  6.0866661E-04
  7.0078125E+03  6.0293522E-04
  7.0117187E+03  5.9923357E-04
  7.0156250E+03  5.9746356E-04
  7.0234375E+03  5.9756834E-04
  7.0273438E+03  5.9827390E-04
  7.0312500E+03  5.9883376E-04
  7.0390625E+03  5.9876567E-04
  7.0468750E+03  5.9716675E-04
  7.0546875E+03  5.9493501E-04
  7.0625000E+03  5.9293086E-04
  7.0703125E+03  5.9150133E-04
  7.0781250E+03  5.9053851E-04
  7.0937500E+03  5.8872579E-04
  7.1093750E+03  5.8586733E-04
  7.1171875E+03  5.8414128E-04
  7.1250000E+03  5.8241485E-04
  7.1406250E+03  5.7928533E-04
  7.1562500E+03  5.7657799E-04
  7.1875000E+03  5.7071572E-04
  7.2187500E+03  5.6411732E-04
  7.2343750E+03  5.6100906E-04
  7.2500000E+03  5.5802326E-04
  7.2812500E+03  5.5182954E-04
  7.3125000E+03  5.4540437E-04
  7.3750000E+03  5.3319992E-04
  7.4375000E+03  5.2103631E-04
  7.5000000E+03  5.0937263E-04
  8.0000000E+03  4.2692973E-04
  8.5000000E+03  3.6067287E-04
  9.0000000E+03  3.0690029E-04
  9.5000000E+03  2.6299384E-04
  1.0000000E+04  2.2686902E-04
  1.0500000E+04  1.9691272E-04
  1.1000000E+04  1.7187788E-04
  1.1500000E+04  1.5080490E-04
  1.2000000E+04  1.3294672E-04
  1.2500000E+04  1.1771757E-04
  1.3000000E+04  1.0465715E-04
  1.3500000E+04  9.3397501E-05
  1.4000000E+04  8.3643247E-05
  1.4500000E+04  7.5155237E-05
  1.5000000E+04  6.7738136E-05
  1.6000000E+04  5.5501966E-05
  1.7000000E+04  4.5951805E-05
  1.8000000E+04  3.8401493E-05
  1.9000000E+04  3.2362723E-05
  2.0000000E+04  2.7482072E-05
  2.1000000E+04  2.3499793E-05
  2.2000000E+04  2.0222277E-05
  2.3000000E+04  1.7503360E-05
  2.4000000E+04  1.5231375E-05
  2.5000000E+04  1.3320093E-05
  2.6000000E+04  1.1702252E-05
  2.7000000E+04  1.0324905E-05
  2.8000000E+04  9.1460113E-06
  2.9000000E+04  8.1319313E-06
  3.0000000E+04  7.2555428E-06
  3.1000000E+04  6.4948330E-06
  3.2000000E+04  5.8318166E-06
  3.4000000E+04  4.7422962E-06
  3.6000000E+04  3.8965931E-06
  3.8000000E+04  3.2317461E-06
  4.0000000E+04  2.7030646E-06
  4.2000000E+04  2.2782863E-06
  4.4000000E+04  1.9337623E-06
  4.6000000E+04  1.6519158E-06
  4.8000000E+04  1.4195174E-06
  5.0000000E+04  1.2264942E-06
  5.2500000E+04  1.0289485E-06
  5.5000000E+04  8.6947673E-07
  5.7500000E+04  7.3960037E-07
  6.0000000E+04  6.3296782E-07
  6.5000000E+04  4.7130132E-07
  6.7500000E+04  4.0972335E-07
  7.0000000E+04  3.5780070E-07
  7.2500000E+04  3.1377675E-07
  7.5000000E+04  2.7625661E-07
  7.7500000E+04  2.4412439E-07
  8.0000000E+04  2.1648121E-07
  8.2500000E+04  1.9259814E-07
  8.5000000E+04  1.7188055E-07
  9.0000000E+04  1.3807556E-07
  9.5000000E+04  1.1209111E-07
  1.0000000E+05  9.1864491E-08
  1.0500000E+05  7.5939308E-08
  1.1000000E+05  6.3270250E-08
  1.1500000E+05  5.3095809E-08
  1.2000000E+05  4.4853653E-08
  1.2500000E+05  3.8123351E-08
  1.3000000E+05  3.2586967E-08
  1.3500000E+05  2.8001528E-08
  1.4000000E+05  2.4179543E-08
  1.4500000E+05  2.0975021E-08
  1.5000000E+05  1.8273339E-08
  1.5500000E+05  1.5983786E-08
  1.6000000E+05  1.4034055E-08
  1.6500000E+05  1.2366116E-08
  1.7000000E+05  1.0933093E-08
  1.7500000E+05  9.6968874E-09
  1.8000000E+05  8.6263663E-09
  1.8500000E+05  7.6959471E-09
  1.9000000E+05  6.8844999E-09
  2.0000000E+05  5.5512932E-09
  2.1000000E+05  4.5183383E-09
  2.2000000E+05  3.7090874E-09
  2.3000000E+05  3.0686414E-09
  2.4000000E+05  2.5570643E-09
  2.5000000E+05  2.1449221E-09
  2.6000000E+05  1.8102620E-09
  2.7000000E+05  1.5365277E-09
  2.8000000E+05  1.3111053E-09
  2.9000000E+05  1.1242934E-09
  3.0000000E+05  9.6856399E-10
  3.1000000E+05  8.3802750E-10
  3.2000000E+05  7.2804114E-10
  3.3000000E+05  6.3491817E-10
  3.4000000E+05  5.5571111E-10
  3.5000000E+05  4.8804873E-10
  3.6000000E+05  4.3001195E-10
  3.7000000E+05  3.8003869E-10
  3.8000000E+05  3.3685065E-10
  3.9000000E+05  2.9939647E-10
  4.0000000E+05  2.6680736E-10
  4.2000000E+05  2.1345877E-10
  4.4000000E+05  1.7234465E-10
  4.6000000E+05  1.4031736E-10
  4.8000000E+05  1.1512217E-10
  5.0000000E+05  9.5121791E-11
  5.1250000E+05  8.4710615E-11
  5.2500000E+05  7.5623061E-11
  5.3750000E+05  6.7667697E-11
  5.5000000E+05  6.0684060E-11
  5.7500000E+05  4.9112884E-11
  5.8750000E+05  4.4314672E-11
  6.0000000E+05  4.0060313E-11
  6.2500000E+05  3.2912837E-11
  6.5000000E+05  2.7221569E-11
  6.7500000E+05  2.2654197E-11
  7.0000000E+05  1.8962040E-11
  7.2500000E+05  1.5957131E-11
  7.5000000E+05  1.3496062E-11
  7.7500000E+05  1.1468470E-11
  8.0000000E+05  9.7887322E-12
  8.2500000E+05  8.3899245E-12
  8.5000000E+05  7.2193619E-12
  8.7500000E+05  6.2352776E-12
  9.0000000E+05  5.4043523E-12
  9.2500000E+05  4.6998478E-12
  9.5000000E+05  4.1001874E-12
  9.7500000E+05  3.5878669E-12
  1.0000000E+06  3.1486144E-12
  1.0250000E+06  2.7707394E-12
  1.0500000E+06  2.4446222E-12
  1.0750000E+06  2.1623111E-12
  1.1000000E+06  1.9172054E-12
  1.1250000E+06  1.7038046E-12
  1.1500000E+06  1.5175082E-12
  1.2000000E+06  1.2113893E-12
  1.2500000E+06  9.7464883E-13
  1.3000000E+06  7.8990963E-13
  1.3500000E+06  6.4454346E-13
  1.4000000E+06  5.2926859E-13
  1.4500000E+06  4.3719207E-13
  1.5000000E+06  3.6314584E-13
  1.5500000E+06  3.0321992E-13
  1.6000000E+06  2.5443125E-13
  1.6500000E+06  2.1448619E-13
  1.7000000E+06  1.8160795E-13
  1.7500000E+06  1.5441034E-13
  1.8000000E+06  1.3180481E-13
  1.8500000E+06  1.1293125E-13
  1.9000000E+06  9.7106027E-14
  1.9500000E+06  8.3782679E-14
  2.0000000E+06  7.2522093E-14
  2.0500000E+06  6.2969630E-14
  2.1000000E+06  5.4837504E-14
  2.1500000E+06  4.7891098E-14
  2.2000000E+06  4.1938306E-14
  2.2500000E+06  3.6821174E-14
  2.3000000E+06  3.2409334E-14
  2.3500000E+06  2.8594743E-14
  2.4000000E+06  2.5287523E-14
  2.4500000E+06  2.2412639E-14
  2.5000000E+06  1.9907238E-14
  2.6000000E+06  1.5801867E-14
  2.7000000E+06  1.2640074E-14
  2.8000000E+06  1.0183825E-14
  2.9000000E+06  8.2602187E-15
  3.0000000E+06  6.7423563E-15
  3.1000000E+06  5.5361547E-15
  3.2000000E+06  4.5712209E-15
  3.3000000E+06  3.7944315E-15
  3.4000000E+06  3.1653803E-15
  3.5000000E+06  2.6531029E-15
  3.6000000E+06  2.2337006E-15
  3.7000000E+06  1.8886034E-15
  3.8000000E+06  1.6032867E-15
  3.9000000E+06  1.3663200E-15
  4.0000000E+06  1.1686559E-15
  4.1000000E+06  1.0030930E-15
  4.2000000E+06  8.6386945E-16
  4.3000000E+06  7.4635261E-16
  4.4000000E+06  6.4679957E-16
  4.5000000E+06  5.6217256E-16
  4.6000000E+06  4.8999529E-16
  4.7000000E+06  4.2824057E-16
  4.8000000E+06  3.7524206E-16
  5.0000000E+06  2.9024996E-16
  5.1250000E+06  2.4838316E-16
  5.2500000E+06  2.1329107E-16
  5.3750000E+06  1.8376289E-16
  5.5000000E+06  1.5882393E-16
  5.6250000E+06  1.3768586E-16
  5.7500000E+06  1.1970817E-16
  5.8750000E+06  1.0436823E-16
  6.0000000E+06  9.1237855E-17
  6.1250000E+06  7.9964806E-17
  6.2500000E+06  7.0258247E-17
  6.3750000E+06  6.1877145E-17
  6.5000000E+06  5.4621040E-17
  6.6250000E+06  4.8322641E-17
  6.7500000E+06  4.2841880E-17
  7.0000000E+06  3.3881228E-17
  7.2500000E+06  2.7001882E-17
  7.5000000E+06  2.1674906E-17
  7.7500000E+06  1.7516725E-17
  8.0000000E+06  1.4246345E-17
  8.2500000E+06  1.1655985E-17
  8.5000000E+06  9.5905698E-18
  8.7500000E+06  7.9333493E-18
  9.0000000E+06  6.5957165E-18
  9.2500000E+06  5.5098596E-18
  9.5000000E+06  4.6235912E-18
  9.7500000E+06  3.8965023E-18
  1.0000000E+07  3.2971011E-18
  1.0250000E+07  2.8007804E-18
  1.0500000E+07  2.3881408E-18
  1.0750000E+07  2.0437228E-18
  1.1000000E+07  1.7551510E-18
  
  
#  63   5  M1  EION =  1.805000000E+03 eV   271
#  S(0) = 1.016662E+00
  1.7999395E+01  0.0000000E+00
  1.7999395E+03  0.0000000E+00
  1.7999395E+03  4.4515177E-04
  1.8050000E+03  4.4515177E-04
  1.8050179E+03  4.4515177E-04
  1.8053147E+03  4.4287564E-04
  1.8056115E+03  4.4069374E-04
  1.8059083E+03  4.3860186E-04
  1.8062051E+03  4.3659618E-04
  1.8067988E+03  4.3282966E-04
  1.8073924E+03  4.2936943E-04
  1.8085797E+03  4.2328616E-04
  1.8097670E+03  4.1820591E-04
  1.8121415E+03  4.1060275E-04
  1.8145161E+03  4.0576696E-04
  1.8168906E+03  4.0303186E-04
  1.8192652E+03  4.0183087E-04
  1.8216397E+03  4.0168843E-04
  1.8240143E+03  4.0221166E-04
  1.8263888E+03  4.0308478E-04
  1.8287634E+03  4.0406298E-04
  1.8311379E+03  4.0496651E-04
  1.8335125E+03  4.0567426E-04
  1.8382616E+03  4.0626042E-04
  1.8430107E+03  4.0570059E-04
  1.8525089E+03  4.0230921E-04
  1.8572580E+03  4.0023309E-04
  1.8620071E+03  3.9827857E-04
  1.8667563E+03  3.9657742E-04
  1.8715054E+03  3.9515580E-04
  1.8810036E+03  3.9292715E-04
  1.8905018E+03  3.9095087E-04
  1.9000000E+03  3.8871913E-04
  1.9125000E+03  3.8524857E-04
  1.9187500E+03  3.8340691E-04
  1.9250000E+03  3.8158549E-04
  1.9375000E+03  3.7818322E-04
  1.9500000E+03  3.7512848E-04
  1.9750000E+03  3.6927703E-04
  1.9875000E+03  3.6618173E-04
  2.0000000E+03  3.6300311E-04
  2.0125000E+03  3.5987129E-04
  2.0250000E+03  3.5685011E-04
  2.0375000E+03  3.5395389E-04
  2.0500000E+03  3.5113426E-04
  2.0750000E+03  3.4548131E-04
  2.0875000E+03  3.4262921E-04
  2.1000000E+03  3.3977711E-04
  2.1250000E+03  3.3420499E-04
  2.1375000E+03  3.3152478E-04
  2.1500000E+03  3.2889345E-04
  2.1750000E+03  3.2369370E-04
  2.2000000E+03  3.1854642E-04
  2.3000000E+03  2.9910221E-04
  2.4000000E+03  2.8126762E-04
  2.5000000E+03  2.6494614E-04
  2.6000000E+03  2.4997177E-04
  2.7000000E+03  2.3613525E-04
  2.8000000E+03  2.2340522E-04
  2.9000000E+03  2.1162377E-04
  3.0000000E+03  2.0070531E-04
  3.1000000E+03  1.9058405E-04
  3.2000000E+03  1.8118688E-04
  3.4000000E+03  1.6429215E-04
  3.6000000E+03  1.4957782E-04
  3.8000000E+03  1.3669689E-04
  4.0000000E+03  1.2536373E-04
  4.2000000E+03  1.1534425E-04
  4.4000000E+03  1.0644625E-04
  4.6000000E+03  9.8510913E-05
  4.8000000E+03  9.1406166E-05
  5.0000000E+03  8.5021523E-05
  5.2500000E+03  7.7913138E-05
  5.5000000E+03  7.1635066E-05
  5.7500000E+03  6.6064384E-05
  6.0000000E+03  6.1099961E-05
  6.5000000E+03  5.2667642E-05
  6.7500000E+03  4.9070857E-05
  7.0000000E+03  4.5817854E-05
  7.2500000E+03  4.2866630E-05
  7.5000000E+03  4.0181385E-05
  8.0000000E+03  3.5490361E-05
  8.5000000E+03  3.1546551E-05
  9.0000000E+03  2.8200934E-05
  9.5000000E+03  2.5339759E-05
  1.0000000E+04  2.2874985E-05
  1.0500000E+04  2.0737604E-05
  1.1000000E+04  1.8872922E-05
  1.1500000E+04  1.7237139E-05
  1.2000000E+04  1.5794860E-05
  1.2500000E+04  1.4517226E-05
  1.3000000E+04  1.3380523E-05
  1.3500000E+04  1.2365129E-05
  1.4000000E+04  1.1454690E-05
  1.4500000E+04  1.0635499E-05
  1.5000000E+04  9.8959962E-06
  1.6000000E+04  8.6182899E-06
  1.7000000E+04  7.5591025E-06
  1.8000000E+04  6.6722774E-06
  1.9000000E+04  5.9231406E-06
  2.0000000E+04  5.2852452E-06
  2.1000000E+04  4.7381486E-06
  2.2000000E+04  4.2658524E-06
  2.3000000E+04  3.8556961E-06
  2.4000000E+04  3.4975598E-06
  2.5000000E+04  3.1832762E-06
  2.6000000E+04  2.9061993E-06
  2.7000000E+04  2.6608777E-06
  2.8000000E+04  2.4428073E-06
  2.9000000E+04  2.2482418E-06
  3.0000000E+04  2.0740461E-06
  3.1000000E+04  1.9175811E-06
  3.2000000E+04  1.7766133E-06
  3.4000000E+04  1.5338476E-06
  3.5000000E+04  1.4290336E-06
  3.6000000E+04  1.3335999E-06
  3.8000000E+04  1.1668553E-06
  4.0000000E+04  1.0268222E-06
  4.2000000E+04  9.0831200E-07
  4.4000000E+04  8.0731167E-07
  4.6000000E+04  7.2068175E-07
  4.8000000E+04  6.4594051E-07
  5.0000000E+04  5.8110765E-07
  5.2500000E+04  5.1160088E-07
  5.5000000E+04  4.5263436E-07
  5.7500000E+04  4.0228208E-07
  5.8750000E+04  3.7984918E-07
  6.0000000E+04  3.5902723E-07
  6.2500000E+04  3.2166387E-07
  6.5000000E+04  2.8922455E-07
  6.7500000E+04  2.6092678E-07
  7.0000000E+04  2.3613295E-07
  7.2500000E+04  2.1431979E-07
  7.5000000E+04  1.9505512E-07
  7.7500000E+04  1.7797982E-07
  8.0000000E+04  1.6279380E-07
  8.2500000E+04  1.4924492E-07
  8.5000000E+04  1.3712032E-07
  8.7500000E+04  1.2623944E-07
  9.0000000E+04  1.1644842E-07
  9.2500000E+04  1.0761563E-07
  9.5000000E+04  9.9627978E-08
  1.0000000E+05  8.5811255E-08
  1.0500000E+05  7.4364085E-08
  1.1000000E+05  6.4805714E-08
  1.1500000E+05  5.6767243E-08
  1.2000000E+05  4.9962462E-08
  1.2500000E+05  4.4167092E-08
  1.3000000E+05  3.9203694E-08
  1.3500000E+05  3.4930691E-08
  1.4000000E+05  3.1234223E-08
  1.4500000E+05  2.8022030E-08
  1.5000000E+05  2.5218855E-08
  1.5500000E+05  2.2762927E-08
  1.6000000E+05  2.0603213E-08
  1.6500000E+05  1.8697315E-08
  1.7000000E+05  1.7009836E-08
  1.7500000E+05  1.5511069E-08
  1.8000000E+05  1.4175958E-08
  1.8500000E+05  1.2983285E-08
  1.9000000E+05  1.1915004E-08
  1.9500000E+05  1.0955705E-08
  2.0000000E+05  1.0092181E-08
  2.0500000E+05  9.3130687E-09
  2.1000000E+05  8.6085655E-09
  2.2000000E+05  7.3905479E-09
  2.3000000E+05  6.3826266E-09
  2.4000000E+05  5.5424566E-09
  2.5000000E+05  4.8373852E-09
  2.6000000E+05  4.2419817E-09
  2.7000000E+05  3.7362618E-09
  2.8000000E+05  3.3043871E-09
  2.9000000E+05  2.9337051E-09
  3.0000000E+05  2.6140356E-09
  3.1000000E+05  2.3371307E-09
  3.2000000E+05  2.0962646E-09
  3.3000000E+05  1.8859192E-09
  3.4000000E+05  1.7015421E-09
  3.5000000E+05  1.5393571E-09
  3.6000000E+05  1.3962162E-09
  3.7000000E+05  1.2694825E-09
  3.8000000E+05  1.1569372E-09
  3.9000000E+05  1.0567054E-09
  4.0000000E+05  9.6719599E-10
  4.1000000E+05  8.8705363E-10
  4.2000000E+05  8.1511872E-10
  4.3000000E+05  7.5039631E-10
  4.4000000E+05  6.9203008E-10
  4.6000000E+05  5.9150746E-10
  4.8000000E+05  5.0873629E-10
  5.0000000E+05  4.4006420E-10
  5.1250000E+05  4.0303070E-10
  5.2500000E+05  3.6984514E-10
  5.3750000E+05  3.4003421E-10
  5.5000000E+05  3.1319156E-10
  5.7500000E+05  2.6705821E-10
  5.8750000E+05  2.4720251E-10
  6.0000000E+05  2.2917180E-10
  6.2500000E+05  1.9781442E-10
  6.5000000E+05  1.7167351E-10
  6.7500000E+05  1.4973551E-10
  7.0000000E+05  1.3121029E-10
  7.2500000E+05  1.1547661E-10
  7.5000000E+05  1.0204169E-10
  7.7500000E+05  9.0511685E-11
  8.0000000E+05  8.0569696E-11
  8.2500000E+05  7.1959000E-11
  8.5000000E+05  6.4470248E-11
  8.7500000E+05  5.7931707E-11
  9.0000000E+05  5.2201696E-11
  9.2500000E+05  4.7162693E-11
  9.5000000E+05  4.2716711E-11
  9.7500000E+05  3.8781670E-11
  1.0000000E+06  3.5288498E-11
  1.0250000E+06  3.2178821E-11
  1.0500000E+06  2.9403085E-11
  1.0750000E+06  2.6919071E-11
  1.1000000E+06  2.4690685E-11
  1.1250000E+06  2.2686954E-11
  1.1500000E+06  2.0881212E-11
  1.2000000E+06  1.7774647E-11
  1.2500000E+06  1.5220945E-11
  1.3000000E+06  1.3106211E-11
  1.3500000E+06  1.1343076E-11
  1.4000000E+06  9.8638284E-12
  1.4500000E+06  8.6155001E-12
  1.5000000E+06  7.5562950E-12
  1.5500000E+06  6.6529765E-12
  1.6000000E+06  5.8789243E-12
  1.6500000E+06  5.2126731E-12
  1.7000000E+06  4.6368062E-12
  1.7500000E+06  4.1370967E-12
  1.8000000E+06  3.7018563E-12
  1.8500000E+06  3.3214303E-12
  1.9000000E+06  2.9878041E-12
  1.9500000E+06  2.6942926E-12
  2.0000000E+06  2.4352943E-12
  2.0500000E+06  2.2060960E-12
  2.1000000E+06  2.0027167E-12
  2.1500000E+06  1.8217795E-12
  2.2000000E+06  1.6604089E-12
  2.2500000E+06  1.5161475E-12
  2.3000000E+06  1.3868885E-12
  2.3500000E+06  1.2708195E-12
  2.4000000E+06  1.1663771E-12
  2.4500000E+06  1.0722082E-12
  2.5000000E+06  9.8713865E-13
  2.6000000E+06  8.4034171E-13
  2.7000000E+06  7.1927087E-13
  2.8000000E+06  6.1876725E-13
  2.9000000E+06  5.3483037E-13
  3.0000000E+06  4.6433151E-13
  3.1000000E+06  4.0480443E-13
  3.2000000E+06  3.5429072E-13
  3.3000000E+06  3.1122440E-13
  3.4000000E+06  2.7434509E-13
  3.5000000E+06  2.4263210E-13
  3.6000000E+06  2.1525404E-13
  3.7000000E+06  1.9153045E-13
  3.8000000E+06  1.7090158E-13
  3.9000000E+06  1.5290396E-13
  4.0000000E+06  1.3715213E-13
  4.1000000E+06  1.2332363E-13
  4.2000000E+06  1.1114663E-13
  4.3000000E+06  1.0039256E-13
  4.4000000E+06  9.0868786E-14
  4.5000000E+06  8.2412326E-14
  4.6000000E+06  7.4885756E-14
  4.7000000E+06  6.8174093E-14
  4.8000000E+06  6.2178279E-14
  5.0000000E+06  5.2001705E-14
  
  
#  63   6  M2  EION =  1.618000000E+03 eV   270
#  S(0) = 1.343754E+00
  1.5968728E+01  0.0000000E+00
  1.5968728E+03  0.0000000E+00
  1.5968728E+03  5.6791514E-04
  1.6180000E+03  5.6791514E-04
  1.6180161E+03  5.6791514E-04
  1.6181442E+03  5.7149625E-04
  1.6182723E+03  5.7487132E-04
  1.6184004E+03  5.7806096E-04
  1.6185285E+03  5.8108328E-04
  1.6187847E+03  5.8668792E-04
  1.6190409E+03  5.9179162E-04
  1.6195533E+03  6.0081154E-04
  1.6200657E+03  6.0861946E-04
  1.6210905E+03  6.2169374E-04
  1.6221153E+03  6.3235446E-04
  1.6241649E+03  6.4846412E-04
  1.6262145E+03  6.5895918E-04
  1.6303137E+03  6.6689426E-04
  1.6323633E+03  6.6625423E-04
  1.6344129E+03  6.6380585E-04
  1.6364625E+03  6.6034504E-04
  1.6385121E+03  6.5648830E-04
  1.6426113E+03  6.4918609E-04
  1.6467105E+03  6.4373576E-04
  1.6508097E+03  6.4045773E-04
  1.6590081E+03  6.3845970E-04
  1.6631073E+03  6.3840534E-04
  1.6672065E+03  6.3826714E-04
  1.6713056E+03  6.3775657E-04
  1.6754048E+03  6.3677986E-04
  1.6836032E+03  6.3366739E-04
  1.6918016E+03  6.2993161E-04
  1.7000000E+03  6.2649570E-04
  1.7062500E+03  6.2429508E-04
  1.7125000E+03  6.2238795E-04
  1.7250000E+03  6.1881343E-04
  1.7375000E+03  6.1473893E-04
  1.7500000E+03  6.1003889E-04
  1.7625000E+03  6.0518964E-04
  1.7750000E+03  6.0060902E-04
  1.7875000E+03  5.9631659E-04
  1.8000000E+03  5.9208784E-04
  1.8250000E+03  5.8313797E-04
  1.8500000E+03  5.7383132E-04
  1.8750000E+03  5.6492001E-04
  1.9000000E+03  5.5622237E-04
  1.9250000E+03  5.4735011E-04
  1.9500000E+03  5.3852317E-04
  1.9750000E+03  5.2994052E-04
  2.0000000E+03  5.2156821E-04
  2.0500000E+03  5.0500018E-04
  2.1000000E+03  4.8900592E-04
  2.2000000E+03  4.5869377E-04
  2.3000000E+03  4.3056469E-04
  2.4000000E+03  4.0445529E-04
  2.5000000E+03  3.8020309E-04
  2.6000000E+03  3.5773351E-04
  2.7000000E+03  3.3688540E-04
  2.8000000E+03  3.1750928E-04
  2.9000000E+03  2.9951891E-04
  3.0000000E+03  2.8281059E-04
  3.1000000E+03  2.6727557E-04
  3.2000000E+03  2.5281706E-04
  3.4000000E+03  2.2679720E-04
  3.6000000E+03  2.0415321E-04
  3.8000000E+03  1.8437827E-04
  4.0000000E+03  1.6704564E-04
  4.2000000E+03  1.5179796E-04
  4.4000000E+03  1.3833613E-04
  4.6000000E+03  1.2640941E-04
  4.8000000E+03  1.1580704E-04
  5.0000000E+03  1.0635136E-04
  5.2500000E+03  9.5917885E-05
  5.5000000E+03  8.6798878E-05
  5.7500000E+03  7.8794056E-05
  6.0000000E+03  7.1738298E-05
  6.5000000E+03  5.9949916E-05
  6.7500000E+03  5.5008734E-05
  7.0000000E+03  5.0591342E-05
  7.2500000E+03  4.6630117E-05
  7.5000000E+03  4.3067642E-05
  8.0000000E+03  3.6950527E-05
  8.5000000E+03  3.1926746E-05
  9.0000000E+03  2.7763148E-05
  9.5000000E+03  2.4283809E-05
  1.0000000E+04  2.1354304E-05
  1.0500000E+04  1.8870659E-05
  1.1000000E+04  1.6751596E-05
  1.1500000E+04  1.4932951E-05
  1.2000000E+04  1.3363622E-05
  1.2500000E+04  1.2002568E-05
  1.3000000E+04  1.0816573E-05
  1.3500000E+04  9.7785684E-06
  1.4000000E+04  8.8663398E-06
  1.4500000E+04  8.0615472E-06
  1.5000000E+04  7.3489603E-06
  1.5500000E+04  6.7158602E-06
  1.6000000E+04  6.1515704E-06
  1.6500000E+04  5.6470846E-06
  1.7000000E+04  5.1947702E-06
  1.8000000E+04  4.4216083E-06
  1.9000000E+04  3.7905189E-06
  2.0000000E+04  3.2706891E-06
  2.1000000E+04  2.8389511E-06
  2.2000000E+04  2.4776630E-06
  2.3000000E+04  2.1732306E-06
  2.4000000E+04  1.9150692E-06
  2.5000000E+04  1.6948542E-06
  2.6000000E+04  1.5059806E-06
  2.7000000E+04  1.3431639E-06
  2.8000000E+04  1.2021433E-06
  2.9000000E+04  1.0794588E-06
  3.0000000E+04  9.7228219E-07
  3.1000000E+04  8.7828726E-07
  3.2000000E+04  7.9554922E-07
  3.3000000E+04  7.2246691E-07
  3.4000000E+04  6.5770171E-07
  3.5000000E+04  6.0012893E-07
  3.6000000E+04  5.4879909E-07
  3.8000000E+04  4.6176883E-07
  4.0000000E+04  3.9149268E-07
  4.2000000E+04  3.3420864E-07
  4.4000000E+04  2.8711262E-07
  4.6000000E+04  2.4808771E-07
  4.8000000E+04  2.1551677E-07
  5.0000000E+04  1.8815116E-07
  5.2500000E+04  1.5980134E-07
  5.5000000E+04  1.3661866E-07
  5.7500000E+04  1.1750717E-07
  5.8750000E+04  1.0920970E-07
  6.0000000E+04  1.0163418E-07
  6.2500000E+04  8.8360021E-08
  6.5000000E+04  7.7188375E-08
  6.7500000E+04  6.7730523E-08
  7.0000000E+04  5.9679395E-08
  7.2500000E+04  5.2790472E-08
  7.5000000E+04  4.6867591E-08
  7.7500000E+04  4.1752275E-08
  8.0000000E+04  3.7315660E-08
  8.2500000E+04  3.3452313E-08
  8.5000000E+04  3.0075472E-08
  8.7500000E+04  2.7113355E-08
  9.0000000E+04  2.4506263E-08
  9.2500000E+04  2.2204306E-08
  9.5000000E+04  2.0165599E-08
  9.7500000E+04  1.8354828E-08
  1.0000000E+05  1.6742089E-08
  1.0250000E+05  1.5301963E-08
  1.0500000E+05  1.4012762E-08
  1.1000000E+05  1.1815462E-08
  1.1500000E+05  1.0030587E-08
  1.2000000E+05  8.5687670E-09
  1.2500000E+05  7.3624412E-09
  1.3000000E+05  6.3599673E-09
  1.3500000E+05  5.5214735E-09
  1.4000000E+05  4.8158933E-09
  1.4500000E+05  4.2188063E-09
  1.5000000E+05  3.7108624E-09
  1.5500000E+05  3.2766167E-09
  1.6000000E+05  2.9036521E-09
  1.6500000E+05  2.5819196E-09
  1.7000000E+05  2.3032369E-09
  1.7500000E+05  2.0609034E-09
  1.8000000E+05  1.8494009E-09
  1.8500000E+05  1.6641614E-09
  1.9000000E+05  1.5013851E-09
  1.9500000E+05  1.3578972E-09
  2.0000000E+05  1.2310322E-09
  2.0500000E+05  1.1185432E-09
  2.1000000E+05  1.0185285E-09
  2.2000000E+05  8.4969830E-10
  2.3000000E+05  7.1424609E-10
  2.4000000E+05  6.0459143E-10
  2.5000000E+05  5.1508277E-10
  2.6000000E+05  4.4145697E-10
  2.7000000E+05  3.8046379E-10
  2.8000000E+05  3.2960065E-10
  2.9000000E+05  2.8692275E-10
  3.0000000E+05  2.5090570E-10
  3.1000000E+05  2.2034501E-10
  3.2000000E+05  1.9428198E-10
  3.3000000E+05  1.7194815E-10
  3.4000000E+05  1.5272347E-10
  3.5000000E+05  1.3610450E-10
  3.6000000E+05  1.2168011E-10
  3.7000000E+05  1.0911267E-10
  3.8000000E+05  9.8123378E-11
  3.9000000E+05  8.8480940E-11
  4.0000000E+05  7.9992549E-11
  4.1000000E+05  7.2496769E-11
  4.2000000E+05  6.5857820E-11
  4.3000000E+05  5.9961021E-11
  4.4000000E+05  5.4709173E-11
  4.6000000E+05  4.5821658E-11
  4.8000000E+05  3.8667274E-11
  5.0000000E+05  3.2856164E-11
  5.1250000E+05  2.9773673E-11
  5.2500000E+05  2.7044426E-11
  5.3750000E+05  2.4620947E-11
  5.5000000E+05  2.2463036E-11
  5.7500000E+05  1.8812267E-11
  5.8750000E+05  1.7265306E-11
  6.0000000E+05  1.5874198E-11
  6.2500000E+05  1.3488142E-11
  6.5000000E+05  1.1534141E-11
  6.7500000E+05  9.9215744E-12
  7.0000000E+05  8.5812303E-12
  7.2500000E+05  7.4597371E-12
  7.5000000E+05  6.5155488E-12
  7.7500000E+05  5.7160363E-12
  8.0000000E+05  5.0353727E-12
  8.2500000E+05  4.4529591E-12
  8.5000000E+05  3.9522449E-12
  8.7500000E+05  3.5198441E-12
  9.0000000E+05  3.1448645E-12
  9.2500000E+05  2.8183898E-12
  9.5000000E+05  2.5330786E-12
  9.7500000E+05  2.2828546E-12
  1.0000000E+06  2.0626643E-12
  1.0250000E+06  1.8682840E-12
  1.0500000E+06  1.6961677E-12
  1.0750000E+06  1.5433250E-12
  1.1000000E+06  1.4072243E-12
  1.1250000E+06  1.2857138E-12
  1.1500000E+06  1.1769581E-12
  1.2000000E+06  9.9164635E-13
  1.2500000E+06  8.4117046E-13
  1.3000000E+06  7.1797294E-13
  1.3500000E+06  6.1634217E-13
  1.4000000E+06  5.3191428E-13
  1.4500000E+06  4.6132118E-13
  1.5000000E+06  4.0193908E-13
  1.5500000E+06  3.5170638E-13
  1.6000000E+06  3.0898989E-13
  1.6500000E+06  2.7248610E-13
  1.7000000E+06  2.4114731E-13
  1.7500000E+06  2.1412583E-13
  1.8000000E+06  1.9073154E-13
  1.8500000E+06  1.7039933E-13
  1.9000000E+06  1.5266403E-13
  1.9500000E+06  1.3714062E-13
  2.0000000E+06  1.2350883E-13
  2.0500000E+06  1.1150093E-13
  2.1000000E+06  1.0089223E-13
  2.1500000E+06  9.1493274E-14
  2.2000000E+06  8.3143746E-14
  2.2500000E+06  7.5707452E-14
  2.3000000E+06  6.9068276E-14
  2.4000000E+06  5.7798090E-14
  2.5000000E+06  4.8694537E-14
  2.6000000E+06  4.1281427E-14
  2.7000000E+06  3.5199626E-14
  2.8000000E+06  3.0175408E-14
  2.9000000E+06  2.5998077E-14
  3.0000000E+06  2.2503967E-14
  3.1000000E+06  1.9564866E-14
  3.2000000E+06  1.7079569E-14
  3.3000000E+06  1.4967618E-14
  3.4000000E+06  1.3164664E-14
  3.5000000E+06  1.1618840E-14
  3.6000000E+06  1.0288051E-14
  3.7000000E+06  9.1379124E-15
  3.8000000E+06  8.1400948E-15
  3.9000000E+06  7.2712537E-15
  4.0000000E+06  6.5121011E-15
  4.1000000E+06  5.8466273E-15
  4.2000000E+06  5.2616335E-15
  4.3000000E+06  4.7461505E-15
  4.4000000E+06  4.2908551E-15
  4.5000000E+06  3.8877965E-15
  
  
#  63   7  M3  EION =  1.484000000E+03 eV   273
#  S(0) = 2.913009E+00
  1.4596563E+01  0.0000000E+00
  1.4596563E+03  0.0000000E+00
  1.4596563E+03  1.5734087E-03
  1.4840000E+03  1.5734087E-03
  1.4840148E+03  1.5734087E-03
  1.4842146E+03  1.5848276E-03
  1.4844144E+03  1.5951511E-03
  1.4846142E+03  1.6045622E-03
  1.4848140E+03  1.6132084E-03
  1.4852137E+03  1.6286620E-03
  1.4856133E+03  1.6422263E-03
  1.4864126E+03  1.6654397E-03
  1.4872118E+03  1.6850913E-03
  1.4888103E+03  1.7172675E-03
  1.4904089E+03  1.7419284E-03
  1.4936059E+03  1.7713268E-03
  1.4968030E+03  1.7782678E-03
  1.4984015E+03  1.7755765E-03
  1.5000000E+03  1.7701219E-03
  1.5031250E+03  1.7548853E-03
  1.5062500E+03  1.7378800E-03
  1.5093750E+03  1.7223593E-03
  1.5125000E+03  1.7098411E-03
  1.5187500E+03  1.6944989E-03
  1.5250000E+03  1.6882923E-03
  1.5312500E+03  1.6852898E-03
  1.5375000E+03  1.6812814E-03
  1.5500000E+03  1.6659713E-03
  1.5562500E+03  1.6562884E-03
  1.5625000E+03  1.6468085E-03
  1.5687500E+03  1.6381498E-03
  1.5750000E+03  1.6304199E-03
  1.5812500E+03  1.6233399E-03
  1.5875000E+03  1.6164955E-03
  1.6000000E+03  1.6021336E-03
  1.6125000E+03  1.5861589E-03
  1.6250000E+03  1.5694730E-03
  1.6375000E+03  1.5533045E-03
  1.6500000E+03  1.5380335E-03
  1.7000000E+03  1.4777316E-03
  1.7500000E+03  1.4183846E-03
  1.8000000E+03  1.3615834E-03
  1.8500000E+03  1.3071664E-03
  1.9000000E+03  1.2555539E-03
  2.0000000E+03  1.1593572E-03
  2.1000000E+03  1.0722468E-03
  2.2000000E+03  9.9354113E-04
  2.3000000E+03  9.2222500E-04
  2.4000000E+03  8.5734139E-04
  2.5000000E+03  7.9831346E-04
  2.6000000E+03  7.4452327E-04
  2.7000000E+03  6.9534889E-04
  2.8000000E+03  6.5032674E-04
  2.9000000E+03  6.0906886E-04
  3.0000000E+03  5.7119752E-04
  3.1000000E+03  5.3637339E-04
  3.2000000E+03  5.0429782E-04
  3.4000000E+03  4.4737185E-04
  3.6000000E+03  3.9865079E-04
  3.8000000E+03  3.5672201E-04
  4.0000000E+03  3.2044906E-04
  4.2000000E+03  2.8891317E-04
  4.4000000E+03  2.6136723E-04
  4.6000000E+03  2.3720031E-04
  4.8000000E+03  2.1591013E-04
  5.0000000E+03  1.9708098E-04
  5.2500000E+03  1.7648411E-04
  5.5000000E+03  1.5864216E-04
  5.7500000E+03  1.4310835E-04
  6.0000000E+03  1.2952067E-04
  6.5000000E+03  1.0705431E-04
  6.7500000E+03  9.7730834E-05
  7.0000000E+03  8.9445563E-05
  7.2500000E+03  8.2058184E-05
  7.5000000E+03  7.5450568E-05
  8.0000000E+03  6.4189926E-05
  8.5000000E+03  5.5029326E-05
  9.0000000E+03  4.7503406E-05
  9.5000000E+03  4.1265228E-05
  1.0000000E+04  3.6052478E-05
  1.0500000E+04  3.1664307E-05
  1.1000000E+04  2.7945173E-05
  1.1500000E+04  2.4773339E-05
  1.2000000E+04  2.2052608E-05
  1.2500000E+04  1.9706304E-05
  1.3000000E+04  1.7672800E-05
  1.3500000E+04  1.5902199E-05
  1.4000000E+04  1.4353815E-05
  1.4500000E+04  1.2994253E-05
  1.5000000E+04  1.1795933E-05
  1.6000000E+04  9.7951634E-06
  1.7000000E+04  8.2094643E-06
  1.8000000E+04  6.9379159E-06
  1.9000000E+04  5.9075028E-06
  2.0000000E+04  5.0645379E-06
  2.1000000E+04  4.3689586E-06
  2.2000000E+04  3.7904752E-06
  2.3000000E+04  3.3059041E-06
  2.4000000E+04  2.8973070E-06
  2.5000000E+04  2.5506625E-06
  2.6000000E+04  2.2549082E-06
  2.7000000E+04  2.0012422E-06
  2.8000000E+04  1.7826051E-06
  2.9000000E+04  1.5932933E-06
  3.0000000E+04  1.4286667E-06
  3.1000000E+04  1.2849267E-06
  3.2000000E+04  1.1589454E-06
  3.3000000E+04  1.0481314E-06
  3.4000000E+04  9.5032749E-07
  3.5000000E+04  8.6372905E-07
  3.6000000E+04  7.8681877E-07
  3.8000000E+04  6.5713215E-07
  4.0000000E+04  5.5316169E-07
  4.2000000E+04  4.6899311E-07
  4.4000000E+04  4.0024849E-07
  4.6000000E+04  3.4364457E-07
  4.8000000E+04  2.9668922E-07
  5.0000000E+04  2.5746970E-07
  5.2500000E+04  2.1709677E-07
  5.5000000E+04  1.8430786E-07
  5.7500000E+04  1.5745506E-07
  5.8750000E+04  1.4585341E-07
  6.0000000E+04  1.3529435E-07
  6.2500000E+04  1.1687598E-07
  6.5000000E+04  1.0146736E-07
  6.7500000E+04  8.8498008E-08
  7.0000000E+04  7.7519790E-08
  7.2500000E+04  6.8177743E-08
  7.5000000E+04  6.0188586E-08
  7.7500000E+04  5.3324633E-08
  8.0000000E+04  4.7401640E-08
  8.2500000E+04  4.2269587E-08
  8.5000000E+04  3.7805605E-08
  8.7500000E+04  3.3908496E-08
  9.0000000E+04  3.0494467E-08
  9.2500000E+04  2.7493799E-08
  9.5000000E+04  2.4848212E-08
  1.0000000E+05  2.0434199E-08
  1.0500000E+05  1.6945161E-08
  1.1000000E+05  1.4159398E-08
  1.1500000E+05  1.1914618E-08
  1.2000000E+05  1.0090445E-08
  1.2500000E+05  8.5965142E-09
  1.3000000E+05  7.3642301E-09
  1.3500000E+05  6.3409854E-09
  1.4000000E+05  5.4860495E-09
  1.4500000E+05  4.7676087E-09
  1.5000000E+05  4.1606091E-09
  1.5500000E+05  3.6451686E-09
  1.6000000E+05  3.2053965E-09
  1.6500000E+05  2.8285068E-09
  1.7000000E+05  2.5041470E-09
  1.7500000E+05  2.2238846E-09
  1.8000000E+05  1.9808129E-09
  1.8500000E+05  1.7692449E-09
  1.9000000E+05  1.5844744E-09
  1.9500000E+05  1.4225882E-09
  2.0000000E+05  1.2803177E-09
  2.0500000E+05  1.1549213E-09
  2.1000000E+05  1.0440903E-09
  2.2000000E+05  8.5861222E-10
  2.3000000E+05  7.1152402E-10
  2.4000000E+05  5.9381038E-10
  2.5000000E+05  4.9881026E-10
  2.6000000E+05  4.2154374E-10
  2.7000000E+05  3.5824718E-10
  2.8000000E+05  3.0604719E-10
  2.9000000E+05  2.6272954E-10
  3.0000000E+05  2.2657320E-10
  3.1000000E+05  1.9622958E-10
  3.2000000E+05  1.7063390E-10
  3.3000000E+05  1.4893937E-10
  3.4000000E+05  1.3046811E-10
  3.5000000E+05  1.1467387E-10
  3.6000000E+05  1.0111403E-10
  3.7000000E+05  8.9427871E-11
  3.8000000E+05  7.9319932E-11
  3.9000000E+05  7.0546941E-11
  4.0000000E+05  6.2907647E-11
  4.1000000E+05  5.6234807E-11
  4.2000000E+05  5.0388831E-11
  4.3000000E+05  4.5252730E-11
  4.4000000E+05  4.0728060E-11
  4.5000000E+05  3.6731692E-11
  4.6000000E+05  3.3193175E-11
  4.7000000E+05  3.0052603E-11
  4.8000000E+05  2.7258862E-11
  5.0000000E+05  2.2543054E-11
  5.1250000E+05  2.0086185E-11
  5.2500000E+05  1.7940374E-11
  5.3750000E+05  1.6060817E-11
  5.5000000E+05  1.4409932E-11
  5.7500000E+05  1.1672482E-11
  5.8750000E+05  1.0536484E-11
  6.0000000E+05  9.5287729E-12
  6.2500000E+05  7.8346643E-12
  6.5000000E+05  6.4845596E-12
  6.7500000E+05  5.4002035E-12
  7.0000000E+05  4.5229749E-12
  7.2500000E+05  3.8085221E-12
  7.5000000E+05  3.2229786E-12
  7.7500000E+05  2.7402620E-12
  8.0000000E+05  2.3401223E-12
  8.2500000E+05  2.0067160E-12
  8.5000000E+05  1.7275589E-12
  8.7500000E+05  1.4927494E-12
  9.0000000E+05  1.2943845E-12
  9.2500000E+05  1.1261181E-12
  9.5000000E+05  9.8282647E-13
  9.7500000E+05  8.6035090E-13
  1.0000000E+06  7.5529901E-13
  1.0250000E+06  6.6488989E-13
  1.0500000E+06  5.8683361E-13
  1.0750000E+06  5.1923654E-13
  1.1000000E+06  4.6052649E-13
  1.1250000E+06  4.0939276E-13
  1.1500000E+06  3.6473850E-13
  1.1750000E+06  3.2564255E-13
  1.2000000E+06  2.9132867E-13
  1.2250000E+06  2.6114054E-13
  1.2500000E+06  2.3452155E-13
  1.2750000E+06  2.1099820E-13
  1.3000000E+06  1.9016653E-13
  1.3250000E+06  1.7168095E-13
  1.3500000E+06  1.5524501E-13
  1.4000000E+06  1.2753758E-13
  1.4500000E+06  1.0539519E-13
  1.5000000E+06  8.7580468E-14
  1.5500000E+06  7.3156636E-14
  1.6000000E+06  6.1408569E-14
  1.6500000E+06  5.1786093E-14
  1.7000000E+06  4.3862819E-14
  1.7500000E+06  3.7306040E-14
  1.8000000E+06  3.1854379E-14
  1.8500000E+06  2.7301196E-14
  1.9000000E+06  2.3482169E-14
  1.9500000E+06  2.0265901E-14
  2.0000000E+06  1.7546767E-14
  2.0500000E+06  1.5239432E-14
  2.1000000E+06  1.3274621E-14
  2.1500000E+06  1.1595842E-14
  2.2000000E+06  1.0156829E-14
  2.2500000E+06  8.9195251E-15
  2.3000000E+06  7.8525019E-15
  2.3500000E+06  6.9297055E-15
  2.4000000E+06  6.1294585E-15
  2.4500000E+06  5.4336628E-15
  2.5000000E+06  4.8271547E-15
  2.5500000E+06  4.2971884E-15
  2.6000000E+06  3.8330164E-15
  2.6500000E+06  3.4255490E-15
  2.7000000E+06  3.0670767E-15
  2.7500000E+06  2.7510420E-15
  2.8000000E+06  2.4718519E-15
  2.8500000E+06  2.2247239E-15
  2.9000000E+06  2.0055577E-15
  3.0000000E+06  1.6375046E-15
  3.1000000E+06  1.3449304E-15
  3.2000000E+06  1.1108006E-15
  3.3000000E+06  9.2226017E-16
  3.4000000E+06  7.6953165E-16
  3.5000000E+06  6.4512547E-16
  3.6000000E+06  5.4325704E-16
  3.7000000E+06  4.5942664E-16
  3.8000000E+06  3.9011054E-16
  3.9000000E+06  3.3252686E-16
  4.0000000E+06  2.8447469E-16
  4.1000000E+06  2.4420569E-16
  4.2000000E+06  2.1032324E-16
  4.3000000E+06  1.8171209E-16
  4.4000000E+06  1.5747747E-16
  4.5000000E+06  1.3688809E-16
  4.6000000E+06  1.1934373E-16
  
  
#  63   8  M4  EION =  1.164000000E+03 eV   276
#  S(0) = 4.529210E+00
  1.1605833E+01  0.0000000E+00
  1.1605833E+03  0.0000000E+00
  1.1605833E+03  2.3944403E-04
  1.1640000E+03  2.3944403E-04
  1.1640118E+03  2.3944403E-04
  1.1641242E+03  2.5015045E-04
  1.1642367E+03  2.6142930E-04
  1.1643491E+03  2.7328680E-04
  1.1644616E+03  2.8572917E-04
  1.1646865E+03  3.1239258E-04
  1.1649115E+03  3.4146657E-04
  1.1653613E+03  4.0701947E-04
  1.1658112E+03  4.8269302E-04
  1.1667109E+03  6.6516489E-04
  1.1676106E+03  8.8911351E-04
  1.1685103E+03  1.1521969E-03
  1.1694100E+03  1.4490656E-03
  1.1703097E+03  1.7714793E-03
  1.1712094E+03  2.1090406E-03
  1.1721091E+03  2.4504498E-03
  1.1730088E+03  2.7849260E-03
  1.1739085E+03  3.1034489E-03
  1.1748082E+03  3.3995359E-03
  1.1766076E+03  3.9117763E-03
  1.1784071E+03  4.3177227E-03
  1.1802065E+03  4.6344547E-03
  1.1820059E+03  4.8844497E-03
  1.1838053E+03  5.0871903E-03
  1.1856047E+03  5.2566543E-03
  1.1892035E+03  5.5276083E-03
  1.1928024E+03  5.7305817E-03
  1.1964012E+03  5.8737862E-03
  1.2000000E+03  5.9612451E-03
  1.2031250E+03  5.9977516E-03
  1.2062500E+03  6.0053448E-03
  1.2125000E+03  5.9659847E-03
  1.2187500E+03  5.8978686E-03
  1.2250000E+03  5.8302173E-03
  1.2375000E+03  5.7139304E-03
  1.2500000E+03  5.5923239E-03
  1.2625000E+03  5.4540406E-03
  1.2750000E+03  5.3178114E-03
  1.2875000E+03  5.1945390E-03
  1.3000000E+03  5.0797358E-03
  1.3250000E+03  4.8523738E-03
  1.3375000E+03  4.7414403E-03
  1.3500000E+03  4.6358816E-03
  1.3625000E+03  4.5361552E-03
  1.3750000E+03  4.4400729E-03
  1.4000000E+03  4.2533727E-03
  1.4500000E+03  3.9076458E-03
  1.5000000E+03  3.5991409E-03
  1.6000000E+03  3.0669820E-03
  1.7000000E+03  2.6296523E-03
  1.8000000E+03  2.2678698E-03
  1.9000000E+03  1.9664564E-03
  2.0000000E+03  1.7140139E-03
  2.1000000E+03  1.5007108E-03
  2.2000000E+03  1.3198813E-03
  2.3000000E+03  1.1656426E-03
  2.4000000E+03  1.0333809E-03
  2.5000000E+03  9.1948008E-04
  2.6000000E+03  8.2099399E-04
  2.7000000E+03  7.3548007E-04
  2.8000000E+03  6.6093036E-04
  2.9000000E+03  5.9568987E-04
  3.0000000E+03  5.3838950E-04
  3.1000000E+03  4.8788962E-04
  3.2000000E+03  4.4323728E-04
  3.4000000E+03  3.6839819E-04
  3.6000000E+03  3.0884433E-04
  3.8000000E+03  2.6094708E-04
  4.0000000E+03  2.2204965E-04
  4.2000000E+03  1.9018024E-04
  4.4000000E+03  1.6385674E-04
  4.6000000E+03  1.4195183E-04
  4.8000000E+03  1.2359846E-04
  5.0000000E+03  1.0812308E-04
  5.2500000E+03  9.2032682E-05
  5.5000000E+03  7.8826548E-05
  5.7500000E+03  6.7903967E-05
  6.0000000E+03  5.8805975E-05
  6.5000000E+03  4.4743625E-05
  6.7500000E+03  3.9285349E-05
  7.0000000E+03  3.4630807E-05
  7.2500000E+03  3.0642143E-05
  7.5000000E+03  2.7208326E-05
  7.7500000E+03  2.4239348E-05
  8.0000000E+03  2.1661800E-05
  8.2500000E+03  1.9415457E-05
  8.5000000E+03  1.7450639E-05
  9.0000000E+03  1.4207635E-05
  9.5000000E+03  1.1678124E-05
  1.0000000E+04  9.6822483E-06
  1.0500000E+04  8.0908452E-06
  1.1000000E+04  6.8097748E-06
  1.1500000E+04  5.7694634E-06
  1.2000000E+04  4.9178539E-06
  1.2500000E+04  4.2155392E-06
  1.3000000E+04  3.6323702E-06
  1.3500000E+04  3.1450530E-06
  1.4000000E+04  2.7354239E-06
  1.4500000E+04  2.3891991E-06
  1.5000000E+04  2.0950572E-06
  1.5500000E+04  1.8439584E-06
  1.6000000E+04  1.6286333E-06
  1.6500000E+04  1.4431991E-06
  1.7000000E+04  1.2828660E-06
  1.8000000E+04  1.0225041E-06
  1.9000000E+04  8.2369144E-07
  2.0000000E+04  6.6995515E-07
  2.1000000E+04  5.4971187E-07
  2.2000000E+04  4.5468357E-07
  2.3000000E+04  3.7886562E-07
  2.4000000E+04  3.1784375E-07
  2.5000000E+04  2.6833295E-07
  2.6000000E+04  2.2786062E-07
  2.7000000E+04  1.9454624E-07
  2.8000000E+04  1.6694606E-07
  2.9000000E+04  1.4394145E-07
  3.0000000E+04  1.2465845E-07
  3.1000000E+04  1.0840910E-07
  3.2000000E+04  9.4647785E-08
  3.3000000E+04  8.2938753E-08
  3.4000000E+04  7.2931807E-08
  3.5000000E+04  6.4343771E-08
  3.6000000E+04  5.6944336E-08
  3.8000000E+04  4.4991371E-08
  4.0000000E+04  3.5930069E-08
  4.2000000E+04  2.8974395E-08
  4.4000000E+04  2.3573981E-08
  4.6000000E+04  1.9337330E-08
  4.8000000E+04  1.5981871E-08
  5.0000000E+04  1.3300893E-08
  5.2500000E+04  1.0668854E-08
  5.5000000E+04  8.6370083E-09
  5.7500000E+04  7.0516174E-09
  5.8750000E+04  6.3905683E-09
  6.0000000E+04  5.8023547E-09
  6.2500000E+04  4.8089845E-09
  6.5000000E+04  4.0124271E-09
  6.7500000E+04  3.3686895E-09
  7.0000000E+04  2.8446662E-09
  7.2500000E+04  2.4151964E-09
  7.5000000E+04  2.0609845E-09
  7.7500000E+04  1.7671051E-09
  8.0000000E+04  1.5219197E-09
  8.2500000E+04  1.3162848E-09
  8.5000000E+04  1.1429666E-09
  8.7500000E+04  9.9620368E-10
  9.0000000E+04  8.7137769E-10
  9.2500000E+04  7.6476525E-10
  9.5000000E+04  6.7334736E-10
  9.7500000E+04  5.9466311E-10
  1.0000000E+05  5.2669627E-10
  1.0250000E+05  4.6778689E-10
  1.0500000E+05  4.1656197E-10
  1.1000000E+05  3.3279254E-10
  1.1500000E+05  2.6833354E-10
  1.2000000E+05  2.1820378E-10
  1.2500000E+05  1.7883502E-10
  1.3000000E+05  1.4763732E-10
  1.3500000E+05  1.2270727E-10
  1.4000000E+05  1.0263034E-10
  1.4500000E+05  8.6344322E-11
  1.5000000E+05  7.3043709E-11
  1.5500000E+05  6.2112101E-11
  1.6000000E+05  5.3073839E-11
  1.6500000E+05  4.5558959E-11
  1.7000000E+05  3.9277564E-11
  1.7500000E+05  3.4000875E-11
  1.8000000E+05  2.9547165E-11
  1.8500000E+05  2.5771190E-11
  1.9000000E+05  2.2556178E-11
  1.9500000E+05  1.9807704E-11
  2.0000000E+05  1.7449009E-11
  2.0500000E+05  1.5417388E-11
  2.1000000E+05  1.3661366E-11
  2.2000000E+05  1.0813595E-11
  2.3000000E+05  8.6455478E-12
  2.4000000E+05  6.9759798E-12
  2.5000000E+05  5.6766765E-12
  2.6000000E+05  4.6556563E-12
  2.7000000E+05  3.8460746E-12
  2.8000000E+05  3.1987659E-12
  2.9000000E+05  2.6771673E-12
  3.0000000E+05  2.2538085E-12
  3.1000000E+05  1.9078488E-12
  3.2000000E+05  1.6233343E-12
  3.3000000E+05  1.3879507E-12
  3.4000000E+05  1.1921176E-12
  3.5000000E+05  1.0283232E-12
  3.6000000E+05  8.9063840E-13
  3.7000000E+05  7.7435234E-13
  3.8000000E+05  6.7569868E-13
  3.9000000E+05  5.9164733E-13
  4.0000000E+05  5.1974727E-13
  4.1000000E+05  4.5800553E-13
  4.2000000E+05  4.0479329E-13
  4.3000000E+05  3.5877254E-13
  4.4000000E+05  3.1883893E-13
  4.6000000E+05  2.5372610E-13
  4.8000000E+05  2.0381212E-13
  5.0000000E+05  1.6513058E-13
  5.1250000E+05  1.4536571E-13
  5.2500000E+05  1.2834265E-13
  5.3750000E+05  1.1363010E-13
  5.5000000E+05  1.0087232E-13
  5.7500000E+05  8.0091913E-14
  5.8750000E+05  7.1619419E-14
  6.0000000E+05  6.4185470E-14
  6.2500000E+05  5.1877677E-14
  6.5000000E+05  4.2259581E-14
  6.7500000E+05  3.4674495E-14
  7.0000000E+05  2.8642050E-14
  7.2500000E+05  2.3806786E-14
  7.5000000E+05  1.9902855E-14
  7.7500000E+05  1.6729472E-14
  8.0000000E+05  1.4133595E-14
  8.2500000E+05  1.1997531E-14
  8.5000000E+05  1.0230040E-14
  8.7500000E+05  8.7598585E-15
  9.0000000E+05  7.5309294E-15
  9.2500000E+05  6.4988688E-15
  9.5000000E+05  5.6283131E-15
  9.7500000E+05  4.8909232E-15
  1.0000000E+06  4.2638583E-15
  1.0250000E+06  3.7286067E-15
  1.0500000E+06  3.2700898E-15
  1.0750000E+06  2.8759667E-15
  1.1000000E+06  2.5360905E-15
  1.1250000E+06  2.2420829E-15
  1.1500000E+06  1.9869969E-15
  1.2000000E+06  1.5714102E-15
  1.2500000E+06  1.2534884E-15
  1.3000000E+06  1.0078751E-15
  1.3500000E+06  8.1638961E-16
  1.4000000E+06  6.6583779E-16
  1.4500000E+06  5.4653589E-16
  1.5000000E+06  4.5130207E-16
  1.5500000E+06  3.7475915E-16
  1.6000000E+06  3.1284418E-16
  1.6500000E+06  2.6245957E-16
  1.7000000E+06  2.2122498E-16
  1.7500000E+06  1.8729749E-16
  1.8000000E+06  1.5924042E-16
  1.8500000E+06  1.3592640E-16
  1.9000000E+06  1.1646522E-16
  1.9500000E+06  1.0014962E-16
  2.0000000E+06  8.6414607E-17
  2.0500000E+06  7.4806543E-17
  2.1000000E+06  6.4959289E-17
  2.1500000E+06  5.6576008E-17
  2.2000000E+06  4.9415018E-17
  2.2500000E+06  4.3278394E-17
  2.3000000E+06  3.8003340E-17
  2.3500000E+06  3.3455424E-17
  2.4000000E+06  2.9523187E-17
  2.4500000E+06  2.6113827E-17
  2.5000000E+06  2.3149903E-17
  2.6000000E+06  1.8309430E-17
  2.7000000E+06  1.4597195E-17
  2.8000000E+06  1.1724542E-17
  2.9000000E+06  9.4829622E-18
  3.0000000E+06  7.7201161E-18
  3.1000000E+06  6.3235984E-18
  3.2000000E+06  5.2096796E-18
  3.3000000E+06  4.3154185E-18
  3.4000000E+06  3.5930932E-18
  3.5000000E+06  3.0061773E-18
  3.6000000E+06  2.5265930E-18
  3.7000000E+06  2.1326310E-18
  3.8000000E+06  1.8074078E-18
  3.9000000E+06  1.5378028E-18
  4.0000000E+06  1.3134391E-18
  4.1000000E+06  1.1260154E-18
  
  
#  63   9  M5  EION =  1.135000000E+03 eV   277
#  S(0) = 8.399465E+00
  5.6750000E+00  0.0000000E+00
  5.6750000E+02  0.0000000E+00
  5.6750000E+02  2.8516854E-03
  1.1350000E+03  2.8516854E-03
  1.1350000E+03  3.4873393E-04
  1.1350115E+03  3.4873393E-04
  1.1351051E+03  3.6362589E-04
  1.1351988E+03  3.7914803E-04
  1.1352925E+03  3.9530556E-04
  1.1353862E+03  4.1210364E-04
  1.1355735E+03  4.4764180E-04
  1.1357609E+03  4.8580204E-04
  1.1361356E+03  5.7013748E-04
  1.1365103E+03  6.6537952E-04
  1.1372597E+03  8.8936338E-04
  1.1380092E+03  1.1584781E-03
  1.1387586E+03  1.4717571E-03
  1.1395080E+03  1.8261472E-03
  1.1402574E+03  2.2163385E-03
  1.1410069E+03  2.6348798E-03
  1.1425057E+03  3.5195306E-03
  1.1440046E+03  4.4009107E-03
  1.1455034E+03  5.2112683E-03
  1.1470023E+03  5.9114097E-03
  1.1500000E+03  6.9633283E-03
  1.1515625E+03  7.3600231E-03
  1.1531250E+03  7.6828260E-03
  1.1546875E+03  7.9512936E-03
  1.1562500E+03  8.1799011E-03
  1.1593750E+03  8.5531247E-03
  1.1625000E+03  8.8434014E-03
  1.1687500E+03  9.2160484E-03
  1.1750000E+03  9.3451770E-03
  1.1812500E+03  9.3100129E-03
  1.1875000E+03  9.2034427E-03
  1.1937500E+03  9.0862337E-03
  1.2000000E+03  8.9804835E-03
  1.2125000E+03  8.7898832E-03
  1.2250000E+03  8.5806755E-03
  1.2312500E+03  8.4676082E-03
  1.2375000E+03  8.3544099E-03
  1.2500000E+03  8.1406200E-03
  1.2625000E+03  7.9476880E-03
  1.2750000E+03  7.7648008E-03
  1.2875000E+03  7.5826163E-03
  1.3000000E+03  7.4018994E-03
  1.3250000E+03  7.0625725E-03
  1.3500000E+03  6.7545898E-03
  1.3750000E+03  6.4603625E-03
  1.4000000E+03  6.1806469E-03
  1.4250000E+03  5.9200572E-03
  1.4500000E+03  5.6741011E-03
  1.4750000E+03  5.4384971E-03
  1.5000000E+03  5.2146689E-03
  1.6000000E+03  4.4313440E-03
  1.7000000E+03  3.7898923E-03
  1.8000000E+03  3.2607184E-03
  1.9000000E+03  2.8215559E-03
  2.0000000E+03  2.4540599E-03
  2.1000000E+03  2.1448680E-03
  2.2000000E+03  1.8831887E-03
  2.3000000E+03  1.6603007E-03
  2.4000000E+03  1.4696467E-03
  2.5000000E+03  1.3058208E-03
  2.6000000E+03  1.1643959E-03
  2.7000000E+03  1.0417703E-03
  2.8000000E+03  9.3501272E-04
  2.9000000E+03  8.4171200E-04
  3.0000000E+03  7.5987400E-04
  3.1000000E+03  6.8783963E-04
  3.2000000E+03  6.2422307E-04
  3.4000000E+03  5.1777680E-04
  3.6000000E+03  4.3325039E-04
  3.8000000E+03  3.6540200E-04
  4.0000000E+03  3.1040345E-04
  4.2000000E+03  2.6541997E-04
  4.4000000E+03  2.2832544E-04
  4.6000000E+03  1.9750580E-04
  4.8000000E+03  1.7172223E-04
  5.0000000E+03  1.5001366E-04
  5.2500000E+03  1.2747753E-04
  5.5000000E+03  1.0901170E-04
  5.7500000E+03  9.3762982E-05
  6.0000000E+03  8.1080578E-05
  6.5000000E+03  6.1519127E-05
  6.7500000E+03  5.3942604E-05
  7.0000000E+03  4.7490168E-05
  7.2500000E+03  4.1967766E-05
  7.5000000E+03  3.7219373E-05
  8.0000000E+03  2.9562732E-05
  8.5000000E+03  2.3762657E-05
  9.0000000E+03  1.9305628E-05
  9.5000000E+03  1.5836301E-05
  1.0000000E+04  1.3104218E-05
  1.0500000E+04  1.0929885E-05
  1.1000000E+04  9.1827021E-06
  1.1500000E+04  7.7663319E-06
  1.2000000E+04  6.6088101E-06
  1.2500000E+04  5.6557472E-06
  1.3000000E+04  4.8656000E-06
  1.3500000E+04  4.2063185E-06
  1.4000000E+04  3.6529488E-06
  1.4500000E+04  3.1858964E-06
  1.5000000E+04  2.7896520E-06
  1.5500000E+04  2.4518474E-06
  1.6000000E+04  2.1625502E-06
  1.6500000E+04  1.9137332E-06
  1.7000000E+04  1.6988678E-06
  1.8000000E+04  1.3505776E-06
  1.9000000E+04  1.0852551E-06
  2.0000000E+04  8.8055910E-07
  2.1000000E+04  7.2081451E-07
  2.2000000E+04  5.9484090E-07
  2.3000000E+04  4.9454432E-07
  2.4000000E+04  4.1398605E-07
  2.5000000E+04  3.4875450E-07
  2.6000000E+04  2.9553486E-07
  2.7000000E+04  2.5181093E-07
  2.8000000E+04  2.1565392E-07
  2.9000000E+04  1.8557172E-07
  3.0000000E+04  1.6040085E-07
  3.1000000E+04  1.3922680E-07
  3.2000000E+04  1.2132527E-07
  3.3000000E+04  1.0611887E-07
  3.4000000E+04  9.3144233E-08
  3.5000000E+04  8.2027253E-08
  3.6000000E+04  7.2464068E-08
  3.8000000E+04  5.7050930E-08
  4.0000000E+04  4.5402169E-08
  4.2000000E+04  3.6486978E-08
  4.4000000E+04  2.9585468E-08
  4.6000000E+04  2.4186879E-08
  4.8000000E+04  1.9923360E-08
  5.0000000E+04  1.6526486E-08
  5.2500000E+04  1.3202037E-08
  5.5000000E+04  1.0644565E-08
  5.7500000E+04  8.6558845E-09
  5.8750000E+04  7.8288373E-09
  6.0000000E+04  7.0941596E-09
  6.2500000E+04  5.8565028E-09
  6.5000000E+04  4.8673608E-09
  6.7500000E+04  4.0706243E-09
  7.0000000E+04  3.4241738E-09
  7.2500000E+04  2.8960836E-09
  7.5000000E+04  2.4619338E-09
  7.7500000E+04  2.1028802E-09
  8.0000000E+04  1.8042665E-09
  8.2500000E+04  1.5546084E-09
  8.5000000E+04  1.3448422E-09
  8.7500000E+04  1.1677650E-09
  9.0000000E+04  1.0176187E-09
  9.2500000E+04  8.8977240E-10
  9.5000000E+04  7.8048043E-10
  1.0000000E+05  6.0593009E-10
  1.0500000E+05  4.7562945E-10
  1.1000000E+05  3.7711333E-10
  1.1500000E+05  3.0175899E-10
  1.2000000E+05  2.4350559E-10
  1.2500000E+05  1.9803144E-10
  1.3000000E+05  1.6221279E-10
  1.3500000E+05  1.3376392E-10
  1.4000000E+05  1.1099367E-10
  1.4500000E+05  9.2637163E-11
  1.5000000E+05  7.7739188E-11
  1.5500000E+05  6.5571925E-11
  1.6000000E+05  5.5576059E-11
  1.6500000E+05  4.7318355E-11
  1.7000000E+05  4.0460722E-11
  1.7500000E+05  3.4737491E-11
  1.8000000E+05  2.9938563E-11
  1.8500000E+05  2.5896754E-11
  1.9000000E+05  2.2478212E-11
  1.9500000E+05  1.9575181E-11
  2.0000000E+05  1.7100483E-11
  2.0500000E+05  1.4983234E-11
  2.1000000E+05  1.3165509E-11
  2.2000000E+05  1.0246734E-11
  2.3000000E+05  8.0546269E-12
  2.4000000E+05  6.3894301E-12
  2.5000000E+05  5.1111954E-12
  2.6000000E+05  4.1204986E-12
  2.7000000E+05  3.3457897E-12
  2.8000000E+05  2.7349599E-12
  2.9000000E+05  2.2496310E-12
  3.0000000E+05  1.8612463E-12
  3.1000000E+05  1.5483546E-12
  3.2000000E+05  1.2946953E-12
  3.3000000E+05  1.0878392E-12
  3.4000000E+05  9.1821118E-13
  3.5000000E+05  7.7838028E-13
  3.6000000E+05  6.6254008E-13
  3.7000000E+05  5.6612361E-13
  3.8000000E+05  4.8551649E-13
  3.9000000E+05  4.1784147E-13
  4.0000000E+05  3.6079541E-13
  4.1000000E+05  3.1252495E-13
  4.2000000E+05  2.7153118E-13
  4.3000000E+05  2.3659605E-13
  4.4000000E+05  2.0672519E-13
  4.6000000E+05  1.5905917E-13
  4.8000000E+05  1.2357901E-13
  5.0000000E+05  9.6877854E-14
  5.1250000E+05  8.3559663E-14
  5.2500000E+05  7.2295602E-14
  5.3750000E+05  6.2735009E-14
  5.5000000E+05  5.4592725E-14
  5.7500000E+05  4.1673316E-14
  6.0000000E+05  3.2129229E-14
  6.2500000E+05  2.4999069E-14
  6.5000000E+05  1.9616860E-14
  6.6250000E+05  1.7429255E-14
  6.7500000E+05  1.5514979E-14
  7.0000000E+05  1.2360925E-14
  7.2500000E+05  9.9155158E-15
  7.5000000E+05  8.0048298E-15
  7.7500000E+05  6.5011090E-15
  8.0000000E+05  5.3096232E-15
  8.2500000E+05  4.3595086E-15
  8.5000000E+05  3.5973161E-15
  8.7500000E+05  2.9824142E-15
  9.0000000E+05  2.4836849E-15
  9.2500000E+05  2.0771310E-15
  9.5000000E+05  1.7441289E-15
  9.7500000E+05  1.4701334E-15
  1.0000000E+06  1.2437141E-15
  1.0250000E+06  1.0558391E-15
  1.0500000E+06  8.9933400E-16
  1.0750000E+06  7.6847130E-16
  1.1000000E+06  6.5865663E-16
  1.1250000E+06  5.6618770E-16
  1.1500000E+06  4.8806797E-16
  1.1750000E+06  4.2186224E-16
  1.2000000E+06  3.6558374E-16
  1.2250000E+06  3.1760477E-16
  1.2500000E+06  2.7658685E-16
  1.3000000E+06  2.1120591E-16
  1.3500000E+06  1.6268000E-16
  1.4000000E+06  1.2631843E-16
  1.4500000E+06  9.8827780E-17
  1.5000000E+06  7.7869613E-17
  1.5500000E+06  6.1765993E-17
  1.6000000E+06  4.9300979E-17
  1.6500000E+06  3.9585238E-17
  1.7000000E+06  3.1962744E-17
  1.7500000E+06  2.5945487E-17
  1.8000000E+06  2.1167533E-17
  1.8500000E+06  1.7352481E-17
  1.9000000E+06  1.4290085E-17
  1.9500000E+06  1.1819402E-17
  2.0000000E+06  9.8164813E-18
  2.0500000E+06  8.1852930E-18
  2.1000000E+06  6.8510238E-18
  2.1500000E+06  5.7550778E-18
  2.2000000E+06  4.8512924E-18
  2.2500000E+06  4.1031198E-18
  2.3000000E+06  3.4814882E-18
  2.3500000E+06  2.9631647E-18
  2.4000000E+06  2.5295006E-18
  2.4500000E+06  2.1654733E-18
  2.5000000E+06  1.8589326E-18
  2.5500000E+06  1.6000130E-18
  2.6000000E+06  1.3806743E-18
  2.6500000E+06  1.1943416E-18
  2.7000000E+06  1.0356178E-18
  2.8000000E+06  7.8398524E-19
  2.9000000E+06  5.9863676E-19
  3.0000000E+06  4.6083166E-19
  3.1000000E+06  3.5748075E-19
  3.2000000E+06  2.7933093E-19
  3.3000000E+06  2.1977347E-19
  3.4000000E+06  1.7403087E-19
  3.5000000E+06  1.3863458E-19
  3.6000000E+06  1.1105307E-19
  3.7000000E+06  8.9423134E-20
  3.8000000E+06  7.2371457E-20
  3.9000000E+06  5.8865321E-20
  4.0000000E+06  4.8117011E-20
  
  
#  63  10  N1  EION =  3.640000000E+02 eV   279
#  S(0) = 8.157550E-01
  3.5888351E+00  0.0000000E+00
  3.5888351E+02  0.0000000E+00
  3.5888351E+02  1.0463875E-03
  3.6400000E+02  1.0463875E-03
  3.6400366E+02  1.0463875E-03
  3.6440357E+02  1.0384263E-03
  3.6480348E+02  1.0309253E-03
  3.6520339E+02  1.0238536E-03
  3.6560329E+02  1.0171837E-03
  3.6640311E+02  1.0049552E-03
  3.6720293E+02  9.9407557E-04
  3.6880256E+02  9.7584652E-04
  3.7040220E+02  9.6163369E-04
  3.7360146E+02  9.4260839E-04
  3.7680073E+02  9.3259746E-04
  3.8000000E+02  9.2826315E-04
  3.8250000E+02  9.2716703E-04
  3.8500000E+02  9.2705605E-04
  3.8750000E+02  9.2723133E-04
  3.9000000E+02  9.2719280E-04
  3.9250000E+02  9.2661431E-04
  3.9500000E+02  9.2531584E-04
  3.9750000E+02  9.2323741E-04
  4.0000000E+02  9.2040745E-04
  4.1000000E+02  9.0375497E-04
  4.1500000E+02  8.9406695E-04
  4.2000000E+02  8.8457766E-04
  4.2500000E+02  8.7569020E-04
  4.3000000E+02  8.6749601E-04
  4.3500000E+02  8.5989104E-04
  4.4000000E+02  8.5265841E-04
  4.5000000E+02  8.3843998E-04
  4.6000000E+02  8.2365047E-04
  4.7000000E+02  8.0816288E-04
  4.7500000E+02  8.0031203E-04
  4.8000000E+02  7.9250622E-04
  4.9000000E+02  7.7726514E-04
  5.0000000E+02  7.6271210E-04
  5.1250000E+02  7.4535353E-04
  5.2500000E+02  7.2850281E-04
  5.3750000E+02  7.1178141E-04
  5.5000000E+02  6.9517740E-04
  5.6250000E+02  6.7885117E-04
  5.7500000E+02  6.6304274E-04
  5.8750000E+02  6.4783556E-04
  6.0000000E+02  6.3318568E-04
  6.1250000E+02  6.1900087E-04
  6.2500000E+02  6.0515650E-04
  6.3750000E+02  5.9159722E-04
  6.5000000E+02  5.7836343E-04
  6.6250000E+02  5.6549329E-04
  6.7500000E+02  5.5301558E-04
  7.0000000E+02  5.2930121E-04
  7.2500000E+02  5.0707058E-04
  7.5000000E+02  4.8599428E-04
  7.7500000E+02  4.6605042E-04
  8.0000000E+02  4.4726488E-04
  8.2500000E+02  4.2957858E-04
  8.5000000E+02  4.1290760E-04
  9.0000000E+02  3.8218222E-04
  9.2500000E+02  3.6800984E-04
  9.5000000E+02  3.5461144E-04
  9.7500000E+02  3.4194569E-04
  1.0000000E+03  3.2993669E-04
  1.0500000E+03  3.0765017E-04
  1.1000000E+03  2.8749271E-04
  1.1500000E+03  2.6926605E-04
  1.2000000E+03  2.5269489E-04
  1.2500000E+03  2.3757091E-04
  1.3000000E+03  2.2375223E-04
  1.3500000E+03  2.1110334E-04
  1.4000000E+03  1.9949358E-04
  1.4500000E+03  1.8880980E-04
  1.5000000E+03  1.7895493E-04
  1.6000000E+03  1.6140687E-04
  1.7000000E+03  1.4630586E-04
  1.8000000E+03  1.3322396E-04
  1.9000000E+03  1.2181596E-04
  2.0000000E+03  1.1180751E-04
  2.1000000E+03  1.0297858E-04
  2.2000000E+03  9.5151225E-05
  2.3000000E+03  8.8179801E-05
  2.4000000E+03  8.1944120E-05
  2.5000000E+03  7.6344308E-05
  2.6000000E+03  7.1296818E-05
  2.7000000E+03  6.6731361E-05
  2.8000000E+03  6.2588471E-05
  2.9000000E+03  5.8817567E-05
  3.0000000E+03  5.5375417E-05
  3.1000000E+03  5.2224892E-05
  3.2000000E+03  4.9333955E-05
  3.4000000E+03  4.4223462E-05
  3.6000000E+03  3.9862077E-05
  3.8000000E+03  3.6110296E-05
  4.0000000E+03  3.2859660E-05
  4.2000000E+03  3.0024807E-05
  4.4000000E+03  2.7537731E-05
  4.6000000E+03  2.5343785E-05
  4.8000000E+03  2.3398625E-05
  5.0000000E+03  2.1665984E-05
  5.2500000E+03  1.9754027E-05
  5.5000000E+03  1.8080364E-05
  5.7500000E+03  1.6607004E-05
  6.0000000E+03  1.5303190E-05
  6.5000000E+03  1.3108414E-05
  6.7500000E+03  1.2179842E-05
  7.0000000E+03  1.1343948E-05
  7.2500000E+03  1.0588822E-05
  7.5000000E+03  9.9044054E-06
  7.7500000E+03  9.2821665E-06
  8.0000000E+03  8.7148263E-06
  8.2500000E+03  8.1961442E-06
  8.5000000E+03  7.7207441E-06
  9.0000000E+03  6.8817929E-06
  9.5000000E+03  6.1675326E-06
  1.0000000E+04  5.5546440E-06
  1.0500000E+04  5.0250181E-06
  1.1000000E+04  4.5644105E-06
  1.1500000E+04  4.1614921E-06
  1.2000000E+04  3.8071590E-06
  1.2500000E+04  3.4940264E-06
  1.3000000E+04  3.2160529E-06
  1.3500000E+04  2.9682589E-06
  1.4000000E+04  2.7465092E-06
  1.4500000E+04  2.5473476E-06
  1.5000000E+04  2.3678685E-06
  1.5500000E+04  2.2056145E-06
  1.6000000E+04  2.0584954E-06
  1.6500000E+04  1.9247262E-06
  1.7000000E+04  1.8027751E-06
  1.8000000E+04  1.5892204E-06
  1.9000000E+04  1.4092333E-06
  2.0000000E+04  1.2562811E-06
  2.1000000E+04  1.1253305E-06
  2.2000000E+04  1.0124565E-06
  2.3000000E+04  9.1456292E-07
  2.4000000E+04  8.2918236E-07
  2.5000000E+04  7.5433018E-07
  2.6000000E+04  6.8839577E-07
  2.7000000E+04  6.3006115E-07
  2.8000000E+04  5.7824002E-07
  2.9000000E+04  5.3203073E-07
  3.0000000E+04  4.9067992E-07
  3.1000000E+04  4.5355479E-07
  3.2000000E+04  4.2012071E-07
  3.3000000E+04  3.8992340E-07
  3.4000000E+04  3.6257495E-07
  3.5000000E+04  3.3774258E-07
  3.6000000E+04  3.1513971E-07
  3.8000000E+04  2.7566409E-07
  4.0000000E+04  2.4252951E-07
  4.2000000E+04  2.1450080E-07
  4.4000000E+04  1.9062325E-07
  4.6000000E+04  1.7015034E-07
  4.8000000E+04  1.5249246E-07
  5.0000000E+04  1.3717940E-07
  5.2500000E+04  1.2076622E-07
  5.5000000E+04  1.0684481E-07
  5.7500000E+04  9.4958890E-08
  5.8750000E+04  8.9663918E-08
  6.0000000E+04  8.4749395E-08
  6.2500000E+04  7.5931160E-08
  6.5000000E+04  6.8275571E-08
  6.7500000E+04  6.1597743E-08
  7.0000000E+04  5.5747017E-08
  7.2500000E+04  5.0599782E-08
  7.5000000E+04  4.6053963E-08
  7.7500000E+04  4.2024763E-08
  8.0000000E+04  3.8441335E-08
  8.2500000E+04  3.5244165E-08
  8.5000000E+04  3.2383017E-08
  8.7500000E+04  2.9815289E-08
  9.0000000E+04  2.7504686E-08
  9.2500000E+04  2.5420149E-08
  9.5000000E+04  2.3535002E-08
  9.7500000E+04  2.1826238E-08
  1.0000000E+05  2.0273954E-08
  1.0250000E+05  1.8860867E-08
  1.0500000E+05  1.7571923E-08
  1.1000000E+05  1.5315494E-08
  1.1500000E+05  1.3417653E-08
  1.2000000E+05  1.1810891E-08
  1.2500000E+05  1.0442313E-08
  1.3000000E+05  9.2700728E-09
  1.3500000E+05  8.2607750E-09
  1.4000000E+05  7.3875570E-09
  1.4500000E+05  6.6286514E-09
  1.5000000E+05  5.9662992E-09
  1.5500000E+05  5.3859253E-09
  1.6000000E+05  4.8754902E-09
  1.6500000E+05  4.4249902E-09
  1.7000000E+05  4.0260715E-09
  1.7500000E+05  3.6717244E-09
  1.8000000E+05  3.3560366E-09
  1.8500000E+05  3.0739998E-09
  1.9000000E+05  2.8213533E-09
  1.9500000E+05  2.5944591E-09
  2.0000000E+05  2.3901982E-09
  2.0500000E+05  2.2058875E-09
  2.1000000E+05  2.0392109E-09
  2.1500000E+05  1.8881628E-09
  2.2000000E+05  1.7510013E-09
  2.2500000E+05  1.6262083E-09
  2.3000000E+05  1.5124575E-09
  2.4000000E+05  1.3135757E-09
  2.5000000E+05  1.1466446E-09
  2.6000000E+05  1.0056574E-09
  2.7000000E+05  8.8589059E-10
  2.8000000E+05  7.8359792E-10
  2.9000000E+05  6.9578644E-10
  3.0000000E+05  6.2004799E-10
  3.1000000E+05  5.5443234E-10
  3.2000000E+05  4.9734902E-10
  3.3000000E+05  4.4749289E-10
  3.4000000E+05  4.0378674E-10
  3.5000000E+05  3.6533674E-10
  3.6000000E+05  3.3139771E-10
  3.7000000E+05  3.0134539E-10
  3.8000000E+05  2.7465458E-10
  3.9000000E+05  2.5088142E-10
  4.0000000E+05  2.2964927E-10
  4.1000000E+05  2.1063723E-10
  4.2000000E+05  1.9357085E-10
  4.3000000E+05  1.7821445E-10
  4.4000000E+05  1.6436511E-10
  4.5000000E+05  1.5184761E-10
  4.6000000E+05  1.4051014E-10
  4.7000000E+05  1.3022084E-10
  4.8000000E+05  1.2086475E-10
  5.0000000E+05  1.0456301E-10
  5.1250000E+05  9.5770527E-11
  5.2500000E+05  8.7890829E-11
  5.3750000E+05  8.0811807E-11
  5.5000000E+05  7.4437164E-11
  5.7500000E+05  6.3480326E-11
  5.8750000E+05  5.8764173E-11
  6.0000000E+05  5.4481297E-11
  6.2500000E+05  4.7032273E-11
  6.5000000E+05  4.0821575E-11
  6.7500000E+05  3.5608667E-11
  7.0000000E+05  3.1206117E-11
  7.2500000E+05  2.7466529E-11
  7.5000000E+05  2.4273002E-11
  7.7500000E+05  2.1532046E-11
  8.0000000E+05  1.9168398E-11
  8.2500000E+05  1.7121083E-11
  8.5000000E+05  1.5340383E-11
  8.7500000E+05  1.3785512E-11
  9.0000000E+05  1.2422816E-11
  9.2500000E+05  1.1224378E-11
  9.5000000E+05  1.0166914E-11
  9.7500000E+05  9.2309126E-12
  1.0000000E+06  8.3999527E-12
  1.0250000E+06  7.6601591E-12
  1.0500000E+06  6.9997581E-12
  1.0750000E+06  6.4087219E-12
  1.1000000E+06  5.8784763E-12
  1.1250000E+06  5.4016623E-12
  1.1500000E+06  4.9719429E-12
  1.1750000E+06  4.5838430E-12
  1.2000000E+06  4.2326175E-12
  1.2250000E+06  3.9141420E-12
  1.2500000E+06  3.6248214E-12
  1.3000000E+06  3.1214661E-12
  1.3500000E+06  2.7017638E-12
  1.4000000E+06  2.3496020E-12
  1.4500000E+06  2.0523785E-12
  1.5000000E+06  1.8001553E-12
  1.5500000E+06  1.5850436E-12
  1.6000000E+06  1.4007224E-12
  1.6500000E+06  1.2420869E-12
  1.7000000E+06  1.1049738E-12
  1.7500000E+06  9.8596422E-13
  1.8000000E+06  8.8225922E-13
  1.8500000E+06  7.9155643E-13
  1.9000000E+06  7.1198010E-13
  1.9500000E+06  6.4200124E-13
  2.0000000E+06  5.8032175E-13
  2.0500000E+06  5.2583357E-13
  
  
#  63  11  N2  EION =  2.860000000E+02 eV   286
#  S(0) = 8.985987E-01
  2.8010237E+00  0.0000000E+00
  2.8010237E+02  0.0000000E+00
  2.8010237E+02  7.8622053E-04
  2.8600000E+02  7.8622053E-04
  2.8600298E+02  7.8622053E-04
  2.8670283E+02  7.8399658E-04
  2.8740268E+02  7.8187785E-04
  2.8810253E+02  7.8010493E-04
  2.8880239E+02  7.7875451E-04
  2.9020209E+02  7.7727700E-04
  2.9160179E+02  7.7710868E-04
  2.9300149E+02  7.7779932E-04
  2.9440119E+02  7.7895445E-04
  2.9580089E+02  7.8027272E-04
  2.9720060E+02  7.8154186E-04
  2.9860030E+02  7.8262479E-04
  3.0000000E+02  7.8344240E-04
  3.0500000E+02  7.8391270E-04
  3.1000000E+02  7.8131061E-04
  3.1500000E+02  7.7729952E-04
  3.1750000E+02  7.7522728E-04
  3.2000000E+02  7.7327808E-04
  3.2500000E+02  7.7000013E-04
  3.3000000E+02  7.6763632E-04
  3.3500000E+02  7.6599826E-04
  3.4000000E+02  7.6477161E-04
  3.5000000E+02  7.6251921E-04
  3.6000000E+02  7.5978786E-04
  3.7000000E+02  7.5658414E-04
  3.8000000E+02  7.5313731E-04
  3.9000000E+02  7.4947690E-04
  4.0000000E+02  7.4547074E-04
  4.2000000E+02  7.3613351E-04
  4.4000000E+02  7.2544471E-04
  4.6000000E+02  7.1383948E-04
  4.8000000E+02  7.0116331E-04
  5.0000000E+02  6.8746379E-04
  5.2500000E+02  6.6957791E-04
  5.5000000E+02  6.5136829E-04
  5.7500000E+02  6.3277872E-04
  5.8750000E+02  6.2337193E-04
  6.0000000E+02  6.1393657E-04
  6.2500000E+02  5.9522247E-04
  6.5000000E+02  5.7689515E-04
  6.7500000E+02  5.5888342E-04
  7.0000000E+02  5.4121640E-04
  7.2500000E+02  5.2399274E-04
  7.5000000E+02  5.0729528E-04
  8.0000000E+02  4.7561604E-04
  8.5000000E+02  4.4600770E-04
  9.0000000E+02  4.1854500E-04
  9.5000000E+02  3.9319105E-04
  1.0000000E+03  3.6968370E-04
  1.0500000E+03  3.4796368E-04
  1.1000000E+03  3.2792725E-04
  1.1500000E+03  3.0939060E-04
  1.2000000E+03  2.9221807E-04
  1.2500000E+03  2.7630976E-04
  1.3000000E+03  2.6156374E-04
  1.3500000E+03  2.4787920E-04
  1.4000000E+03  2.3516306E-04
  1.4500000E+03  2.2332904E-04
  1.5000000E+03  2.1229972E-04
  1.6000000E+03  1.9239433E-04
  1.7000000E+03  1.7498975E-04
  1.8000000E+03  1.5970343E-04
  1.9000000E+03  1.4621747E-04
  2.0000000E+03  1.3426859E-04
  2.1000000E+03  1.2363878E-04
  2.2000000E+03  1.1414670E-04
  2.3000000E+03  1.0564041E-04
  2.4000000E+03  9.7992015E-05
  2.5000000E+03  9.1093255E-05
  2.6000000E+03  8.4852077E-05
  2.7000000E+03  7.9189868E-05
  2.8000000E+03  7.4039203E-05
  2.9000000E+03  6.9342018E-05
  3.0000000E+03  6.5048125E-05
  3.1000000E+03  6.1113974E-05
  3.2000000E+03  5.7501643E-05
  3.4000000E+03  5.1114003E-05
  3.6000000E+03  4.5665774E-05
  3.8000000E+03  4.0986368E-05
  4.0000000E+03  3.6941589E-05
  4.2000000E+03  3.3424870E-05
  4.4000000E+03  3.0350753E-05
  4.6000000E+03  2.7650150E-05
  4.8000000E+03  2.5266775E-05
  5.0000000E+03  2.3154415E-05
  5.2500000E+03  2.0837460E-05
  5.5000000E+03  1.8823663E-05
  5.7500000E+03  1.7064071E-05
  6.0000000E+03  1.5519105E-05
  6.5000000E+03  1.2949706E-05
  6.7500000E+03  1.1876771E-05
  7.0000000E+03  1.0919389E-05
  7.2500000E+03  1.0062231E-05
  7.5000000E+03  9.2923841E-06
  7.7500000E+03  8.5989097E-06
  8.0000000E+03  7.9724911E-06
  8.2500000E+03  7.4051626E-06
  8.5000000E+03  6.8900791E-06
  9.0000000E+03  5.9938106E-06
  9.5000000E+03  5.2452198E-06
  1.0000000E+04  4.6150612E-06
  1.0500000E+04  4.0808103E-06
  1.1000000E+04  3.6249151E-06
  1.1500000E+04  3.2335514E-06
  1.2000000E+04  2.8957282E-06
  1.2500000E+04  2.6026284E-06
  1.3000000E+04  2.3471217E-06
  1.3500000E+04  2.1233992E-06
  1.4000000E+04  1.9266961E-06
  1.4500000E+04  1.7530777E-06
  1.5000000E+04  1.5992763E-06
  1.5500000E+04  1.4625631E-06
  1.6000000E+04  1.3406468E-06
  1.6500000E+04  1.2315939E-06
  1.7000000E+04  1.1337656E-06
  1.7500000E+04  1.0457671E-06
  1.8000000E+04  9.6640539E-07
  1.8500000E+04  8.9465650E-07
  1.9000000E+04  8.2963844E-07
  1.9500000E+04  7.7058862E-07
  2.0000000E+04  7.1684539E-07
  2.0500000E+04  6.6783287E-07
  2.1000000E+04  6.2304824E-07
  2.2000000E+04  5.4445504E-07
  2.3000000E+04  4.7814376E-07
  2.4000000E+04  4.2183805E-07
  2.5000000E+04  3.7374682E-07
  2.6000000E+04  3.3244840E-07
  2.7000000E+04  2.9680427E-07
  2.8000000E+04  2.6589563E-07
  2.9000000E+04  2.3897584E-07
  3.0000000E+04  2.1543384E-07
  3.1000000E+04  1.9476635E-07
  3.2000000E+04  1.7655654E-07
  3.3000000E+04  1.6045722E-07
  3.4000000E+04  1.4617776E-07
  3.5000000E+04  1.3347364E-07
  3.6000000E+04  1.2213824E-07
  3.7000000E+04  1.1199620E-07
  3.8000000E+04  1.0289809E-07
  3.9000000E+04  9.4716083E-08
  4.0000000E+04  8.7340420E-08
  4.1000000E+04  8.0676522E-08
  4.2000000E+04  7.4642640E-08
  4.3000000E+04  6.9167880E-08
  4.4000000E+04  6.4190568E-08
  4.6000000E+04  5.5519793E-08
  4.8000000E+04  4.8275074E-08
  5.0000000E+04  4.2181807E-08
  5.1250000E+04  3.8860961E-08
  5.2500000E+04  3.5862396E-08
  5.3750000E+04  3.3149034E-08
  5.5000000E+04  3.0688722E-08
  5.7500000E+04  2.6418927E-08
  5.8750000E+04  2.4563682E-08
  6.0000000E+04  2.2869020E-08
  6.2500000E+04  1.9897476E-08
  6.5000000E+04  1.7394346E-08
  6.7500000E+04  1.5273419E-08
  7.0000000E+04  1.3466516E-08
  7.2500000E+04  1.1919288E-08
  7.5000000E+04  1.0588090E-08
  7.7500000E+04  9.4376296E-09
  8.0000000E+04  8.4391776E-09
  8.2500000E+04  7.5692105E-09
  8.5000000E+04  6.8083559E-09
  8.7500000E+04  6.1405743E-09
  9.0000000E+04  5.5525187E-09
  9.2500000E+04  5.0330269E-09
  9.5000000E+04  4.5727215E-09
  9.7500000E+04  4.1636905E-09
  1.0000000E+05  3.7992308E-09
  1.0250000E+05  3.4736411E-09
  1.0500000E+05  3.1820536E-09
  1.0750000E+05  2.9202982E-09
  1.1000000E+05  2.6847898E-09
  1.1250000E+05  2.4724369E-09
  1.1500000E+05  2.2805644E-09
  1.1750000E+05  2.1068511E-09
  1.2000000E+05  1.9492769E-09
  1.2250000E+05  1.8060792E-09
  1.2500000E+05  1.6757163E-09
  1.3000000E+05  1.4482476E-09
  1.3500000E+05  1.2578803E-09
  1.4000000E+05  1.0976040E-09
  1.4500000E+05  9.6190499E-10
  1.5000000E+05  8.4641149E-10
  1.5500000E+05  7.4763111E-10
  1.6000000E+05  6.6275503E-10
  1.6500000E+05  5.8950885E-10
  1.7000000E+05  5.2603954E-10
  1.7500000E+05  4.7082881E-10
  1.8000000E+05  4.2262583E-10
  1.8500000E+05  3.8039469E-10
  1.9000000E+05  3.4327326E-10
  1.9500000E+05  3.1054078E-10
  2.0000000E+05  2.8159207E-10
  2.0500000E+05  2.5591679E-10
  2.1000000E+05  2.3308281E-10
  2.1500000E+05  2.1272290E-10
  2.2000000E+05  1.9452385E-10
  2.2500000E+05  1.7821758E-10
  2.3000000E+05  1.6357386E-10
  2.3500000E+05  1.5039439E-10
  2.4000000E+05  1.3850779E-10
  2.4500000E+05  1.2776560E-10
  2.5000000E+05  1.1803878E-10
  2.5500000E+05  1.0921490E-10
  2.6000000E+05  1.0119574E-10
  2.6500000E+05  9.3895239E-11
  2.7000000E+05  8.7237873E-11
  2.8000000E+05  7.5594474E-11
  2.9000000E+05  6.5821819E-11
  3.0000000E+05  5.7572005E-11
  3.1000000E+05  5.0570087E-11
  3.2000000E+05  4.4597155E-11
  3.3000000E+05  3.9477672E-11
  3.4000000E+05  3.5069947E-11
  3.5000000E+05  3.1258878E-11
  3.6000000E+05  2.7950426E-11
  3.7000000E+05  2.5067348E-11
  3.8000000E+05  2.2545863E-11
  3.9000000E+05  2.0333038E-11
  4.0000000E+05  1.8384730E-11
  4.1000000E+05  1.6663975E-11
  4.2000000E+05  1.5139682E-11
  4.3000000E+05  1.3785595E-11
  4.4000000E+05  1.2579448E-11
  4.5000000E+05  1.1502294E-11
  4.6000000E+05  1.0537950E-11
  4.7000000E+05  9.6725531E-12
  4.8000000E+05  8.8941816E-12
  5.0000000E+05  7.5587661E-12
  5.1250000E+05  6.8502811E-12
  5.2500000E+05  6.2229104E-12
  5.3750000E+05  5.6657663E-12
  5.5000000E+05  5.1696241E-12
  5.7500000E+05  4.3301216E-12
  5.8750000E+05  3.9743400E-12
  6.0000000E+05  3.6543734E-12
  6.1250000E+05  3.3659797E-12
  6.2500000E+05  3.1054911E-12
  6.3750000E+05  2.8697275E-12
  6.5000000E+05  2.6559241E-12
  6.7500000E+05  2.2848584E-12
  7.0000000E+05  1.9763950E-12
  7.2500000E+05  1.7182659E-12
  7.5000000E+05  1.5009210E-12
  7.7500000E+05  1.3168600E-12
  8.0000000E+05  1.1601434E-12
  8.2500000E+05  1.0260335E-12
  8.5000000E+05  9.1072453E-13
  8.7500000E+05  8.1113839E-13
  9.0000000E+05  7.2476997E-13
  9.2500000E+05  6.4956818E-13
  9.5000000E+05  5.8384421E-13
  9.7500000E+05  5.2619980E-13
  1.0000000E+06  4.7547128E-13
  1.0250000E+06  4.3068613E-13
  1.0500000E+06  3.9102795E-13
  1.0750000E+06  3.5580841E-13
  1.1000000E+06  3.2444492E-13
  1.1250000E+06  2.9644233E-13
  1.1500000E+06  2.7137814E-13
  1.1750000E+06  2.4889054E-13
  1.2000000E+06  2.2866868E-13
  1.2250000E+06  2.1044442E-13
  1.2500000E+06  1.9398580E-13
  1.2750000E+06  1.7909174E-13
  1.3000000E+06  1.6558739E-13
  1.3250000E+06  1.5332028E-13
  1.3500000E+06  1.4215718E-13
  1.4000000E+06  1.2269073E-13
  1.4500000E+06  1.0641368E-13
  1.5000000E+06  9.2722163E-14
  1.5500000E+06  8.1140545E-14
  1.6000000E+06  7.1290416E-14
  1.6500000E+06  6.2870234E-14
  1.7000000E+06  5.5638300E-14
  1.7500000E+06  4.9401495E-14
  1.8000000E+06  4.4003987E-14
  1.8500000E+06  3.9317043E-14
  
  
#  63  12  N3  EION =  2.620000000E+02 eV   288
#  S(0) = 2.210201E+00
  2.5183949E+00  0.0000000E+00
  2.5183949E+02  0.0000000E+00
  2.5183949E+02  2.7494676E-03
  2.6200000E+02  2.7494676E-03
  2.6200272E+02  2.7494676E-03
  2.6240259E+02  2.7521305E-03
  2.6280245E+02  2.7535260E-03
  2.6320231E+02  2.7542501E-03
  2.6360218E+02  2.7546767E-03
  2.6440190E+02  2.7554695E-03
  2.6520163E+02  2.7568189E-03
  2.6680109E+02  2.7617427E-03
  2.6840054E+02  2.7685661E-03
  2.7000000E+02  2.7755363E-03
  2.7250000E+02  2.7836201E-03
  2.7500000E+02  2.7861885E-03
  2.7750000E+02  2.7829879E-03
  2.8000000E+02  2.7750068E-03
  2.8250000E+02  2.7636466E-03
  2.8500000E+02  2.7502686E-03
  2.9000000E+02  2.7217063E-03
  2.9500000E+02  2.6950788E-03
  3.0000000E+02  2.6724452E-03
  3.1000000E+02  2.6368427E-03
  3.1500000E+02  2.6209935E-03
  3.2000000E+02  2.6048800E-03
  3.3000000E+02  2.5703520E-03
  3.3500000E+02  2.5521160E-03
  3.4000000E+02  2.5336102E-03
  3.5000000E+02  2.4966723E-03
  3.6000000E+02  2.4603072E-03
  3.7000000E+02  2.4240415E-03
  3.8000000E+02  2.3871749E-03
  3.9000000E+02  2.3495322E-03
  4.0000000E+02  2.3114853E-03
  4.2000000E+02  2.2360211E-03
  4.4000000E+02  2.1622599E-03
  4.6000000E+02  2.0892210E-03
  4.8000000E+02  2.0169130E-03
  5.0000000E+02  1.9465765E-03
  5.2500000E+02  1.8623814E-03
  5.5000000E+02  1.7815728E-03
  5.7500000E+02  1.7039301E-03
  6.0000000E+02  1.6299440E-03
  6.5000000E+02  1.4937772E-03
  6.7500000E+02  1.4306834E-03
  7.0000000E+02  1.3708618E-03
  7.2500000E+02  1.3142914E-03
  7.5000000E+02  1.2607939E-03
  8.0000000E+02  1.1621836E-03
  8.5000000E+02  1.0734860E-03
  9.0000000E+02  9.9384930E-04
  9.5000000E+02  9.2216835E-04
  1.0000000E+03  8.5734681E-04
  1.0500000E+03  7.9869392E-04
  1.1000000E+03  7.4553106E-04
  1.1500000E+03  6.9718853E-04
  1.2000000E+03  6.5310821E-04
  1.2500000E+03  6.1282026E-04
  1.3000000E+03  5.7592456E-04
  1.3500000E+03  5.4207736E-04
  1.4000000E+03  5.1096858E-04
  1.4500000E+03  4.8231255E-04
  1.5000000E+03  4.5585837E-04
  1.6000000E+03  4.0872052E-04
  1.7000000E+03  3.6813121E-04
  1.8000000E+03  3.3296652E-04
  1.9000000E+03  3.0232729E-04
  2.0000000E+03  2.7548733E-04
  2.1000000E+03  2.5185806E-04
  2.2000000E+03  2.3095923E-04
  2.3000000E+03  2.1239607E-04
  2.4000000E+03  1.9584190E-04
  2.5000000E+03  1.8102452E-04
  2.6000000E+03  1.6771570E-04
  2.7000000E+03  1.5572303E-04
  2.8000000E+03  1.4488339E-04
  2.9000000E+03  1.3505782E-04
  3.0000000E+03  1.2612739E-04
  3.1000000E+03  1.1798986E-04
  3.2000000E+03  1.1055693E-04
  3.4000000E+03  9.7508805E-05
  3.6000000E+03  8.6481455E-05
  3.8000000E+03  7.7090272E-05
  4.0000000E+03  6.9036551E-05
  4.2000000E+03  6.2085708E-05
  4.4000000E+03  5.6051709E-05
  4.6000000E+03  5.0785573E-05
  4.8000000E+03  4.6166856E-05
  5.0000000E+03  4.2097313E-05
  5.2500000E+03  3.7661244E-05
  5.5000000E+03  3.3830895E-05
  5.7500000E+03  3.0504886E-05
  6.0000000E+03  2.7601813E-05
  6.5000000E+03  2.2812862E-05
  6.7500000E+03  2.0828934E-05
  7.0000000E+03  1.9067341E-05
  7.2500000E+03  1.7497573E-05
  7.5000000E+03  1.6094070E-05
  7.7500000E+03  1.4835292E-05
  8.0000000E+03  1.3702990E-05
  8.2500000E+03  1.2681636E-05
  8.5000000E+03  1.1757956E-05
  9.0000000E+03  1.0159579E-05
  9.5000000E+03  8.8340379E-06
  1.0000000E+04  7.7256761E-06
  1.0500000E+04  6.7919537E-06
  1.1000000E+04  5.9999682E-06
  1.1500000E+04  5.3239822E-06
  1.2000000E+04  4.7436646E-06
  1.2500000E+04  4.2428075E-06
  1.3000000E+04  3.8083808E-06
  1.3500000E+04  3.4298278E-06
  1.4000000E+04  3.0985359E-06
  1.4500000E+04  2.8074312E-06
  1.5000000E+04  2.5506662E-06
  1.5500000E+04  2.3233811E-06
  1.6000000E+04  2.1215147E-06
  1.6500000E+04  1.9416545E-06
  1.7000000E+04  1.7809200E-06
  1.7500000E+04  1.6368695E-06
  1.8000000E+04  1.5074237E-06
  1.8500000E+04  1.3908040E-06
  1.9000000E+04  1.2854843E-06
  2.0000000E+04  1.1036637E-06
  2.1000000E+04  9.5342080E-07
  2.2000000E+04  8.2829286E-07
  2.3000000E+04  7.2333052E-07
  2.4000000E+04  6.3470182E-07
  2.5000000E+04  5.5940876E-07
  2.6000000E+04  4.9508441E-07
  2.7000000E+04  4.3984383E-07
  2.8000000E+04  3.9217334E-07
  2.9000000E+04  3.5084869E-07
  3.0000000E+04  3.1487288E-07
  3.1000000E+04  2.8342857E-07
  3.2000000E+04  2.5584175E-07
  3.3000000E+04  2.3155350E-07
  3.4000000E+04  2.1009790E-07
  3.5000000E+04  1.9108459E-07
  3.6000000E+04  1.7418497E-07
  3.7000000E+04  1.5912118E-07
  3.8000000E+04  1.4565739E-07
  3.9000000E+04  1.3359260E-07
  4.0000000E+04  1.2275487E-07
  4.1000000E+04  1.1299652E-07
  4.2000000E+04  1.0419038E-07
  4.3000000E+04  9.6226486E-08
  4.4000000E+04  8.9009537E-08
  4.6000000E+04  7.6495468E-08
  4.8000000E+04  6.6103228E-08
  5.0000000E+04  5.7414084E-08
  5.1250000E+04  5.2700686E-08
  5.2500000E+04  4.8459561E-08
  5.3750000E+04  4.4634967E-08
  5.5000000E+04  4.1178712E-08
  5.7500000E+04  3.5209520E-08
  5.8750000E+04  3.2628545E-08
  6.0000000E+04  3.0278360E-08
  6.2500000E+04  2.6176064E-08
  6.5000000E+04  2.2741095E-08
  6.7500000E+04  1.9847515E-08
  7.0000000E+04  1.7396283E-08
  7.2500000E+04  1.5308861E-08
  7.5000000E+04  1.3522507E-08
  7.7500000E+04  1.1986747E-08
  8.0000000E+04  1.0660701E-08
  8.2500000E+04  9.5110569E-09
  8.5000000E+04  8.5105102E-09
  8.7500000E+04  7.6365556E-09
  9.0000000E+04  6.8705459E-09
  9.2500000E+04  6.1969544E-09
  9.5000000E+04  5.6027936E-09
  9.7500000E+04  5.0771521E-09
  1.0000000E+05  4.6108236E-09
  1.0250000E+05  4.1960093E-09
  1.0500000E+05  3.8260775E-09
  1.0750000E+05  3.4953684E-09
  1.1000000E+05  3.1990347E-09
  1.1250000E+05  2.9329110E-09
  1.1500000E+05  2.6934065E-09
  1.1750000E+05  2.4774169E-09
  1.2000000E+05  2.2822501E-09
  1.2250000E+05  2.1055653E-09
  1.2500000E+05  1.9453217E-09
  1.3000000E+05  1.6672430E-09
  1.3500000E+05  1.4362115E-09
  1.4000000E+05  1.2430828E-09
  1.4500000E+05  1.0807101E-09
  1.5000000E+05  9.4346175E-10
  1.5500000E+05  8.2686612E-10
  1.6000000E+05  7.2734702E-10
  1.6500000E+05  6.4202538E-10
  1.7000000E+05  5.6856889E-10
  1.7500000E+05  5.0507699E-10
  1.8000000E+05  4.4999225E-10
  1.8500000E+05  4.0203172E-10
  1.9000000E+05  3.6013329E-10
  1.9500000E+05  3.2341353E-10
  2.0000000E+05  2.9113430E-10
  2.0500000E+05  2.6267620E-10
  2.1000000E+05  2.3751741E-10
  2.1500000E+05  2.1521663E-10
  2.2000000E+05  1.9539921E-10
  2.2500000E+05  1.7774594E-10
  2.3000000E+05  1.6198397E-10
  2.3500000E+05  1.4787936E-10
  2.4000000E+05  1.3523088E-10
  2.4500000E+05  1.2386496E-10
  2.5000000E+05  1.1363145E-10
  2.5500000E+05  1.0440008E-10
  2.6000000E+05  9.6057573E-11
  2.6500000E+05  8.8505106E-11
  2.7000000E+05  8.1656303E-11
  2.8000000E+05  6.9776115E-11
  2.9000000E+05  5.9914618E-11
  3.0000000E+05  5.1681138E-11
  3.1000000E+05  4.4769463E-11
  3.2000000E+05  3.8937772E-11
  3.3000000E+05  3.3993722E-11
  3.4000000E+05  2.9783280E-11
  3.5000000E+05  2.6182309E-11
  3.6000000E+05  2.3090162E-11
  3.7000000E+05  2.0424790E-11
  3.8000000E+05  1.8118965E-11
  3.9000000E+05  1.6117325E-11
  4.0000000E+05  1.4374058E-11
  4.1000000E+05  1.2851088E-11
  4.2000000E+05  1.1516627E-11
  4.3000000E+05  1.0344033E-11
  4.4000000E+05  9.3108832E-12
  4.5000000E+05  8.3982382E-12
  4.6000000E+05  7.5900426E-12
  4.7000000E+05  6.8726418E-12
  4.8000000E+05  6.2343850E-12
  5.0000000E+05  5.1568233E-12
  5.1250000E+05  4.5953266E-12
  5.2500000E+05  4.1048568E-12
  5.3750000E+05  3.6751935E-12
  5.5000000E+05  3.2977613E-12
  5.7500000E+05  2.6718127E-12
  5.8750000E+05  2.4120106E-12
  6.0000000E+05  2.1815228E-12
  6.1250000E+05  1.9765866E-12
  6.2500000E+05  1.7939800E-12
  6.3750000E+05  1.6309358E-12
  6.5000000E+05  1.4850708E-12
  6.6250000E+05  1.3543267E-12
  6.7500000E+05  1.2369213E-12
  6.8750000E+05  1.1313073E-12
  7.0000000E+05  1.0361385E-12
  7.2500000E+05  8.7258684E-13
  7.5000000E+05  7.3852495E-13
  7.7500000E+05  6.2798935E-13
  8.0000000E+05  5.3634963E-13
  8.2500000E+05  4.5998326E-13
  8.5000000E+05  3.9603515E-13
  8.7500000E+05  3.4224007E-13
  9.0000000E+05  2.9678961E-13
  9.2500000E+05  2.5823152E-13
  9.5000000E+05  2.2539306E-13
  9.7500000E+05  1.9732221E-13
  1.0000000E+06  1.7324241E-13
  1.0250000E+06  1.5251720E-13
  1.0500000E+06  1.3462238E-13
  1.0750000E+06  1.1912432E-13
  1.1000000E+06  1.0566288E-13
  1.1250000E+06  9.3937677E-14
  1.1500000E+06  8.3697300E-14
  1.1750000E+06  7.4730660E-14
  1.2000000E+06  6.6859902E-14
  1.2250000E+06  5.9934684E-14
  1.2500000E+06  5.3827661E-14
  1.2750000E+06  4.8430641E-14
  1.3000000E+06  4.3651228E-14
  1.3250000E+06  3.9410290E-14
  1.3500000E+06  3.5639882E-14
  1.3750000E+06  3.2281516E-14
  1.4000000E+06  2.9284502E-14
  1.4250000E+06  2.6604846E-14
  1.4500000E+06  2.4204537E-14
  1.4750000E+06  2.2050661E-14
  1.5000000E+06  2.0114645E-14
  1.5250000E+06  1.8371621E-14
  1.5500000E+06  1.6799959E-14
  1.6000000E+06  1.4099112E-14
  1.6500000E+06  1.1889324E-14
  1.7000000E+06  1.0073821E-14
  
  
#  63  13  N4  EION =  1.430000000E+02 eV   292
#  S(0) = 2.639202E+00
  1.3773183E+00  0.0000000E+00
  1.3773183E+02  0.0000000E+00
  1.3773183E+02  3.0324624E-03
  1.4300000E+02  3.0324624E-03
  1.4300272E+02  3.0324624E-03
  1.4321519E+02  3.0371034E-03
  1.4342765E+02  3.0443137E-03
  1.4364012E+02  3.0540360E-03
  1.4385259E+02  3.0662127E-03
  1.4427752E+02  3.0976893E-03
  1.4470245E+02  3.1382392E-03
  1.4555231E+02  3.2442439E-03
  1.4640218E+02  3.3787992E-03
  1.4810190E+02  3.7045494E-03
  1.4980163E+02  4.0458879E-03
  1.5065150E+02  4.1991989E-03
  1.5150136E+02  4.3306992E-03
  1.5235122E+02  4.4353592E-03
  1.5320109E+02  4.5106165E-03
  1.5490082E+02  4.5737495E-03
  1.5660054E+02  4.5364784E-03
  1.5830027E+02  4.4267044E-03
  1.6000000E+02  4.2712138E-03
  1.6125000E+02  4.1398561E-03
  1.6250000E+02  4.0007109E-03
  1.6375000E+02  3.8578743E-03
  1.6500000E+02  3.7141568E-03
  1.6750000E+02  3.4311510E-03
  1.7000000E+02  3.1607551E-03
  1.7250000E+02  2.9073427E-03
  1.7500000E+02  2.6733576E-03
  1.7750000E+02  2.4603546E-03
  1.8000000E+02  2.2691000E-03
  1.8500000E+02  1.9522482E-03
  1.9000000E+02  1.7178403E-03
  1.9500000E+02  1.5550165E-03
  2.0000000E+02  1.4511432E-03
  2.0500000E+02  1.3944356E-03
  2.1000000E+02  1.3749794E-03
  2.1500000E+02  1.3845341E-03
  2.2000000E+02  1.4161374E-03
  2.2500000E+02  1.4641833E-03
  2.3000000E+02  1.5238909E-03
  2.3500000E+02  1.5915610E-03
  2.4000000E+02  1.6643970E-03
  2.4500000E+02  1.7402234E-03
  2.5000000E+02  1.8176193E-03
  2.6000000E+02  1.9727600E-03
  2.7000000E+02  2.1231432E-03
  2.8000000E+02  2.2636668E-03
  2.9000000E+02  2.3905004E-03
  3.0000000E+02  2.5017549E-03
  3.1000000E+02  2.5972490E-03
  3.2000000E+02  2.6781975E-03
  3.4000000E+02  2.8013669E-03
  3.6000000E+02  2.8789263E-03
  3.8000000E+02  2.9162108E-03
  4.0000000E+02  2.9213320E-03
  4.2000000E+02  2.9025260E-03
  4.4000000E+02  2.8657489E-03
  4.6000000E+02  2.8141807E-03
  4.8000000E+02  2.7514050E-03
  5.0000000E+02  2.6809866E-03
  5.2500000E+02  2.5862055E-03
  5.5000000E+02  2.4872593E-03
  5.7500000E+02  2.3861827E-03
  6.0000000E+02  2.2845828E-03
  6.5000000E+02  2.0868457E-03
  6.7500000E+02  1.9923788E-03
  7.0000000E+02  1.9010813E-03
  7.2500000E+02  1.8132673E-03
  7.5000000E+02  1.7292965E-03
  8.0000000E+02  1.5732298E-03
  8.5000000E+02  1.4319612E-03
  9.0000000E+02  1.3045169E-03
  9.5000000E+02  1.1900757E-03
  1.0000000E+03  1.0873361E-03
  1.0500000E+03  9.9499097E-04
  1.1000000E+03  9.1194972E-04
  1.1500000E+03  8.3722777E-04
  1.2000000E+03  7.6992093E-04
  1.2500000E+03  7.0921349E-04
  1.3000000E+03  6.5437053E-04
  1.3500000E+03  6.0473615E-04
  1.4000000E+03  5.5973523E-04
  1.4500000E+03  5.1886732E-04
  1.5000000E+03  4.8169263E-04
  1.6000000E+03  4.1691373E-04
  1.7000000E+03  3.6279956E-04
  1.8000000E+03  3.1731227E-04
  1.9000000E+03  2.7884643E-04
  2.0000000E+03  2.4613218E-04
  2.1000000E+03  2.1815893E-04
  2.2000000E+03  1.9411749E-04
  2.3000000E+03  1.7335566E-04
  2.4000000E+03  1.5534469E-04
  2.5000000E+03  1.3965314E-04
  2.6000000E+03  1.2592708E-04
  2.7000000E+03  1.1387449E-04
  2.8000000E+03  1.0325310E-04
  2.9000000E+03  9.3861024E-05
  3.0000000E+03  8.5529106E-05
  3.1000000E+03  7.8114983E-05
  3.2000000E+03  7.1498352E-05
  3.4000000E+03  6.0264173E-05
  3.6000000E+03  5.1175982E-05
  3.8000000E+03  4.3754762E-05
  4.0000000E+03  3.7642879E-05
  4.2000000E+03  3.2569931E-05
  4.4000000E+03  2.8329055E-05
  4.6000000E+03  2.4760299E-05
  4.8000000E+03  2.1738707E-05
  5.0000000E+03  1.9165814E-05
  5.2500000E+03  1.6463070E-05
  5.5000000E+03  1.4220883E-05
  5.7500000E+03  1.2347730E-05
  6.0000000E+03  1.0772738E-05
  6.5000000E+03  8.3073419E-06
  6.7500000E+03  7.3385256E-06
  7.0000000E+03  6.5062252E-06
  7.2500000E+03  5.7879772E-06
  7.5000000E+03  5.1655307E-06
  7.7500000E+03  4.6239613E-06
  8.0000000E+03  4.1509936E-06
  8.2500000E+03  3.7364778E-06
  8.5000000E+03  3.3719763E-06
  8.7500000E+03  3.0504392E-06
  9.0000000E+03  2.7659497E-06
  9.2500000E+03  2.5135208E-06
  9.5000000E+03  2.2889309E-06
  1.0000000E+04  1.9094440E-06
  1.0500000E+04  1.6046101E-06
  1.1000000E+04  1.3575641E-06
  1.1500000E+04  1.1557140E-06
  1.2000000E+04  9.8954688E-07
  1.2500000E+04  8.5179974E-07
  1.3000000E+04  7.3687136E-07
  1.3500000E+04  6.4040227E-07
  1.4000000E+04  5.5897146E-07
  1.4500000E+04  4.8987212E-07
  1.5000000E+04  4.3094654E-07
  1.5500000E+04  3.8046342E-07
  1.6000000E+04  3.3702428E-07
  1.6500000E+04  2.9949218E-07
  1.7000000E+04  2.6693775E-07
  1.7500000E+04  2.3859710E-07
  1.8000000E+04  2.1383905E-07
  1.8500000E+04  1.9213946E-07
  1.9000000E+04  1.7306105E-07
  1.9500000E+04  1.5623734E-07
  2.0000000E+04  1.4135994E-07
  2.0500000E+04  1.2816833E-07
  2.1000000E+04  1.1644150E-07
  2.2000000E+04  9.6656772E-08
  2.3000000E+04  8.0803240E-08
  2.4000000E+04  6.7992496E-08
  2.5000000E+04  5.7559864E-08
  2.6000000E+04  4.9002677E-08
  2.7000000E+04  4.1936859E-08
  2.8000000E+04  3.6066113E-08
  2.9000000E+04  3.1159880E-08
  3.0000000E+04  2.7037305E-08
  3.1000000E+04  2.3555450E-08
  3.2000000E+04  2.0600526E-08
  3.3000000E+04  1.8081343E-08
  3.4000000E+04  1.5924391E-08
  3.5000000E+04  1.4070064E-08
  3.6000000E+04  1.2469742E-08
  3.7000000E+04  1.1083562E-08
  3.8000000E+04  9.8786882E-09
  3.9000000E+04  8.8279400E-09
  4.0000000E+04  7.9087155E-09
  4.1000000E+04  7.1021382E-09
  4.2000000E+04  6.3923772E-09
  4.3000000E+04  5.7661034E-09
  4.4000000E+04  5.2120519E-09
  4.6000000E+04  4.2838306E-09
  4.8000000E+04  3.5469922E-09
  5.0000000E+04  2.9570013E-09
  5.1250000E+04  2.6477709E-09
  5.2500000E+04  2.3764916E-09
  5.3750000E+04  2.1378397E-09
  5.5000000E+04  1.9273286E-09
  5.7500000E+04  1.5761242E-09
  5.8750000E+04  1.4294674E-09
  6.0000000E+04  1.2988501E-09
  6.2500000E+04  1.0779840E-09
  6.5000000E+04  9.0059053E-10
  6.7500000E+04  7.5701445E-10
  7.0000000E+04  6.3997524E-10
  7.2500000E+04  5.4392880E-10
  7.5000000E+04  4.6461549E-10
  7.7500000E+04  3.9873529E-10
  8.0000000E+04  3.4371118E-10
  8.2500000E+04  2.9751559E-10
  8.5000000E+04  2.5854224E-10
  8.7500000E+04  2.2551008E-10
  9.0000000E+04  1.9739111E-10
  9.2500000E+04  1.7335547E-10
  9.5000000E+04  1.5272955E-10
  9.7500000E+04  1.3496363E-10
  1.0000000E+05  1.1960689E-10
  1.0250000E+05  1.0628781E-10
  1.0500000E+05  9.4698827E-11
  1.0750000E+05  8.4584219E-11
  1.1000000E+05  7.5730483E-11
  1.1250000E+05  6.7958692E-11
  1.1500000E+05  6.1118310E-11
  1.2000000E+05  4.9742659E-11
  1.2500000E+05  4.0800315E-11
  1.3000000E+05  3.3707571E-11
  1.3500000E+05  2.8035014E-11
  1.4000000E+05  2.3463138E-11
  1.4500000E+05  1.9751775E-11
  1.5000000E+05  1.6718636E-11
  1.5500000E+05  1.4224108E-11
  1.6000000E+05  1.2160359E-11
  1.6500000E+05  1.0443452E-11
  1.7000000E+05  9.0075644E-12
  1.7500000E+05  7.8007211E-12
  1.8000000E+05  6.7816046E-12
  1.8500000E+05  5.9171684E-12
  1.9000000E+05  5.1808279E-12
  1.9500000E+05  4.5510763E-12
  2.0000000E+05  4.0104209E-12
  2.0500000E+05  3.5445617E-12
  2.1000000E+05  3.1417541E-12
  2.1500000E+05  2.7923077E-12
  2.2000000E+05  2.4881916E-12
  2.2500000E+05  2.2227224E-12
  2.3000000E+05  1.9903152E-12
  2.3500000E+05  1.7862859E-12
  2.4000000E+05  1.6066913E-12
  2.4500000E+05  1.4481999E-12
  2.5000000E+05  1.3079876E-12
  2.6000000E+05  1.0731456E-12
  2.7000000E+05  8.8685161E-13
  2.8000000E+05  7.3783640E-13
  2.9000000E+05  6.1771394E-13
  3.0000000E+05  5.2018015E-13
  3.1000000E+05  4.4045061E-13
  3.2000000E+05  3.7486105E-13
  3.3000000E+05  3.2058149E-13
  3.4000000E+05  2.7540946E-13
  3.5000000E+05  2.3761795E-13
  3.6000000E+05  2.0584291E-13
  3.7000000E+05  1.7900013E-13
  3.8000000E+05  1.5622251E-13
  3.9000000E+05  1.3681242E-13
  4.0000000E+05  1.2020529E-13
  4.1000000E+05  1.0594179E-13
  4.2000000E+05  9.3646486E-14
  4.3000000E+05  8.3010962E-14
  4.4000000E+05  7.3780697E-14
  4.5000000E+05  6.5744660E-14
  4.6000000E+05  5.8727182E-14
  4.7000000E+05  5.2581448E-14
  4.8000000E+05  4.7184284E-14
  5.0000000E+05  3.8236785E-14
  5.1250000E+05  3.3664087E-14
  5.2500000E+05  2.9725172E-14
  5.3750000E+05  2.6320414E-14
  5.5000000E+05  2.3367645E-14
  5.7500000E+05  1.8557215E-14
  5.8750000E+05  1.6595598E-14
  6.0000000E+05  1.4874258E-14
  6.1250000E+05  1.3359790E-14
  6.2500000E+05  1.2023974E-14
  6.3750000E+05  1.0842885E-14
  6.5000000E+05  9.7961780E-15
  6.7500000E+05  8.0389835E-15
  7.0000000E+05  6.6412590E-15
  7.2500000E+05  5.5207604E-15
  7.5000000E+05  4.6159663E-15
  7.7500000E+05  3.8803963E-15
  8.0000000E+05  3.2786098E-15
  8.2500000E+05  2.7833516E-15
  8.5000000E+05  2.3734927E-15
  8.7500000E+05  2.0325305E-15
  9.0000000E+05  1.7474958E-15
  9.2500000E+05  1.5081207E-15
  9.5000000E+05  1.3062155E-15
  9.7500000E+05  1.1352098E-15
  1.0000000E+06  9.8978955E-16
  1.0250000E+06  8.6563587E-16
  1.0500000E+06  7.5924062E-16
  1.0750000E+06  6.6774028E-16
  1.1000000E+06  5.8878843E-16
  1.1250000E+06  5.2047822E-16
  1.1500000E+06  4.6123428E-16
  1.1750000E+06  4.0973187E-16
  1.2000000E+06  3.6485450E-16
  
  
#  63  14  N5  EION =  1.370000000E+02 eV   294
#  S(0) = 8.722404E+00
  6.8500000E-01  0.0000000E+00
  6.8500000E+01  0.0000000E+00
  6.8500000E+01  6.9791184E-02
  1.3700000E+02  6.9791184E-02
  1.3700000E+02  4.3825872E-03
  1.3700272E+02  4.3825872E-03
  1.3732765E+02  4.4131342E-03
  1.3765259E+02  4.4511203E-03
  1.3797752E+02  4.4963350E-03
  1.3830245E+02  4.5485395E-03
  1.3895231E+02  4.6727859E-03
  1.3960218E+02  4.8211540E-03
  1.4090190E+02  5.1754314E-03
  1.4220163E+02  5.5735858E-03
  1.4350136E+02  5.9682927E-03
  1.4480109E+02  6.3120444E-03
  1.4610082E+02  6.5684892E-03
  1.4675068E+02  6.6575836E-03
  1.4740054E+02  6.7196501E-03
  1.4870027E+02  6.7661191E-03
  1.5000000E+02  6.7215848E-03
  1.5125000E+02  6.6112669E-03
  1.5250000E+02  6.4529642E-03
  1.5375000E+02  6.2622987E-03
  1.5500000E+02  6.0516997E-03
  1.5750000E+02  5.6047616E-03
  1.6000000E+02  5.1572611E-03
  1.6250000E+02  4.7297994E-03
  1.6500000E+02  4.3313477E-03
  1.6750000E+02  3.9659670E-03
  1.7000000E+02  3.6355523E-03
  1.7500000E+02  3.0823264E-03
  1.8000000E+02  2.6681277E-03
  1.8500000E+02  2.3782729E-03
  1.9000000E+02  2.1925124E-03
  1.9500000E+02  2.0904977E-03
  2.0000000E+02  2.0544128E-03
  2.0500000E+02  2.0695940E-03
  2.1000000E+02  2.1240658E-03
  2.1500000E+02  2.2074922E-03
  2.2000000E+02  2.3116023E-03
  2.2500000E+02  2.4293942E-03
  2.3000000E+02  2.5555582E-03
  2.4000000E+02  2.8182454E-03
  2.5000000E+02  3.0799741E-03
  2.6000000E+02  3.3303295E-03
  2.7000000E+02  3.5623448E-03
  2.8000000E+02  3.7703853E-03
  2.9000000E+02  3.9514685E-03
  3.0000000E+02  4.1050078E-03
  3.1000000E+02  4.2331118E-03
  3.2000000E+02  4.3383566E-03
  3.4000000E+02  4.4890497E-03
  3.6000000E+02  4.5694827E-03
  3.8000000E+02  4.5907198E-03
  4.0000000E+02  4.5668689E-03
  4.2000000E+02  4.5107066E-03
  4.4000000E+02  4.4299783E-03
  4.6000000E+02  4.3294755E-03
  4.8000000E+02  4.2150518E-03
  5.0000000E+02  4.0917652E-03
  5.2500000E+02  3.9306838E-03
  5.5000000E+02  3.7661974E-03
  5.7500000E+02  3.6008020E-03
  6.0000000E+02  3.4368839E-03
  6.5000000E+02  3.1229215E-03
  6.7500000E+02  2.9745165E-03
  7.0000000E+02  2.8319451E-03
  7.2500000E+02  2.6956454E-03
  7.5000000E+02  2.5659963E-03
  8.0000000E+02  2.3264341E-03
  8.5000000E+02  2.1109823E-03
  9.0000000E+02  1.9177970E-03
  9.5000000E+02  1.7451915E-03
  1.0000000E+03  1.5908607E-03
  1.0500000E+03  1.4526519E-03
  1.1000000E+03  1.3287872E-03
  1.1500000E+03  1.2176705E-03
  1.2000000E+03  1.1178542E-03
  1.2500000E+03  1.0280476E-03
  1.3000000E+03  9.4709865E-04
  1.3500000E+03  8.7399002E-04
  1.4000000E+03  8.0783547E-04
  1.4500000E+03  7.4786719E-04
  1.5000000E+03  6.9341242E-04
  1.6000000E+03  5.9874587E-04
  1.7000000E+03  5.1989512E-04
  1.8000000E+03  4.5378930E-04
  1.9000000E+03  3.9802213E-04
  2.0000000E+03  3.5069868E-04
  2.1000000E+03  3.1031672E-04
  2.2000000E+03  2.7567741E-04
  2.3000000E+03  2.4581745E-04
  2.4000000E+03  2.1995795E-04
  2.5000000E+03  1.9746492E-04
  2.6000000E+03  1.7781944E-04
  2.7000000E+03  1.6059429E-04
  2.8000000E+03  1.4543575E-04
  2.9000000E+03  1.3204954E-04
  3.0000000E+03  1.2018958E-04
  3.1000000E+03  1.0964907E-04
  3.2000000E+03  1.0025351E-04
  3.4000000E+03  8.4327730E-05
  3.6000000E+03  7.1471843E-05
  3.8000000E+03  6.0995233E-05
  4.0000000E+03  5.2383488E-05
  4.2000000E+03  4.5248537E-05
  4.4000000E+03  3.9294116E-05
  4.6000000E+03  3.4291594E-05
  4.8000000E+03  3.0062688E-05
  5.0000000E+03  2.6467161E-05
  5.2500000E+03  2.2696226E-05
  5.5000000E+03  1.9573234E-05
  5.7500000E+03  1.6968517E-05
  6.0000000E+03  1.4781842E-05
  6.5000000E+03  1.1366387E-05
  6.7500000E+03  1.0027157E-05
  7.0000000E+03  8.8781929E-06
  7.2500000E+03  7.8879709E-06
  7.5000000E+03  7.0309147E-06
  7.7500000E+03  6.2861370E-06
  8.0000000E+03  5.6364796E-06
  8.2500000E+03  5.0677732E-06
  8.5000000E+03  4.5682524E-06
  9.0000000E+03  3.7390793E-06
  9.5000000E+03  3.0877940E-06
  1.0000000E+04  2.5707175E-06
  1.0500000E+04  2.1561642E-06
  1.1000000E+04  1.8208232E-06
  1.1500000E+04  1.5473217E-06
  1.2000000E+04  1.3225581E-06
  1.2500000E+04  1.1365470E-06
  1.3000000E+04  9.8160003E-07
  1.3500000E+04  8.5174303E-07
  1.4000000E+04  7.4229509E-07
  1.4500000E+04  6.4955796E-07
  1.5000000E+04  5.7058789E-07
  1.5500000E+04  5.0302625E-07
  1.6000000E+04  4.4497038E-07
  1.6500000E+04  3.9487551E-07
  1.7000000E+04  3.5148052E-07
  1.7500000E+04  3.1375015E-07
  1.8000000E+04  2.8083005E-07
  1.8500000E+04  2.5201159E-07
  1.9000000E+04  2.2670423E-07
  1.9500000E+04  2.0441366E-07
  2.0000000E+04  1.8472436E-07
  2.0500000E+04  1.6728570E-07
  2.1000000E+04  1.5180053E-07
  2.2000000E+04  1.2571657E-07
  2.3000000E+04  1.0485964E-07
  2.4000000E+04  8.8040480E-08
  2.5000000E+04  7.4371003E-08
  2.6000000E+04  6.3180820E-08
  2.7000000E+04  5.3958607E-08
  2.8000000E+04  4.6310579E-08
  2.9000000E+04  3.9930817E-08
  3.0000000E+04  3.4579745E-08
  3.1000000E+04  3.0068325E-08
  3.2000000E+04  2.6246299E-08
  3.3000000E+04  2.2993435E-08
  3.4000000E+04  2.0212967E-08
  3.5000000E+04  1.7826544E-08
  3.6000000E+04  1.5770351E-08
  3.7000000E+04  1.3992143E-08
  3.8000000E+04  1.2448947E-08
  3.9000000E+04  1.1105240E-08
  4.0000000E+04  9.9315273E-09
  4.1000000E+04  8.9032050E-09
  4.2000000E+04  7.9996684E-09
  4.3000000E+04  7.2035918E-09
  4.4000000E+04  6.5003513E-09
  4.6000000E+04  5.3247001E-09
  4.8000000E+04  4.3941230E-09
  5.0000000E+04  3.6511145E-09
  5.1250000E+04  3.2625837E-09
  5.2500000E+04  2.9223308E-09
  5.3750000E+04  2.6235204E-09
  5.5000000E+04  2.3603995E-09
  5.7500000E+04  1.9225306E-09
  5.8750000E+04  1.7401613E-09
  6.0000000E+04  1.5780125E-09
  6.2500000E+04  1.3045084E-09
  6.5000000E+04  1.0855719E-09
  6.7500000E+04  9.0895905E-10
  7.0000000E+04  7.6546168E-10
  7.2500000E+04  6.4808560E-10
  7.5000000E+04  5.5147086E-10
  7.7500000E+04  4.7147592E-10
  8.0000000E+04  4.0487476E-10
  8.2500000E+04  3.4913549E-10
  8.5000000E+04  3.0225737E-10
  8.7500000E+04  2.6264885E-10
  9.0000000E+04  2.2903575E-10
  9.2500000E+04  2.0039194E-10
  9.5000000E+04  1.7588657E-10
  9.7500000E+04  1.5484331E-10
  1.0000000E+05  1.3670875E-10
  1.0250000E+05  1.2102787E-10
  1.0500000E+05  1.0742490E-10
  1.0750000E+05  9.5588148E-11
  1.1000000E+05  8.5258008E-11
  1.1250000E+05  7.6217397E-11
  1.1500000E+05  6.8284092E-11
  1.1750000E+05  6.1304556E-11
  1.2000000E+05  5.5148971E-11
  1.2250000E+05  4.9707209E-11
  1.2500000E+05  4.4885562E-11
  1.3000000E+05  3.6794188E-11
  1.3500000E+05  3.0362338E-11
  1.4000000E+05  2.5210291E-11
  1.4500000E+05  2.1053835E-11
  1.5000000E+05  1.7678154E-11
  1.5500000E+05  1.4919400E-11
  1.6000000E+05  1.2651559E-11
  1.6500000E+05  1.0776952E-11
  1.7000000E+05  9.2193039E-12
  1.7500000E+05  7.9186408E-12
  1.8000000E+05  6.8274887E-12
  1.8500000E+05  5.9080420E-12
  1.9000000E+05  5.1300235E-12
  1.9500000E+05  4.4690500E-12
  2.0000000E+05  3.9053757E-12
  2.0500000E+05  3.4229313E-12
  2.1000000E+05  3.0085814E-12
  2.1500000E+05  2.6515400E-12
  2.2000000E+05  2.3429107E-12
  2.2500000E+05  2.0753235E-12
  2.3000000E+05  1.8426498E-12
  2.3500000E+05  1.6397742E-12
  2.4000000E+05  1.4624112E-12
  2.4500000E+05  1.3069578E-12
  2.5000000E+05  1.1703746E-12
  2.6000000E+05  9.4391812E-13
  2.7000000E+05  7.6675011E-13
  2.8000000E+05  6.2699755E-13
  2.9000000E+05  5.1591262E-13
  3.0000000E+05  4.2698277E-13
  3.1000000E+05  3.5531271E-13
  3.2000000E+05  2.9719006E-13
  3.3000000E+05  2.4977604E-13
  3.4000000E+05  2.1088293E-13
  3.5000000E+05  1.7881232E-13
  3.6000000E+05  1.5223659E-13
  3.7000000E+05  1.3011116E-13
  3.8000000E+05  1.1160903E-13
  3.9000000E+05  9.6071614E-14
  4.0000000E+05  8.2971549E-14
  4.1000000E+05  7.1884300E-14
  4.2000000E+05  6.2466445E-14
  4.3000000E+05  5.4438844E-14
  4.4000000E+05  4.7573578E-14
  4.5000000E+05  4.1683757E-14
  4.6000000E+05  3.6615472E-14
  4.7000000E+05  3.2241464E-14
  4.8000000E+05  2.8456106E-14
  5.0000000E+05  2.2313810E-14
  5.1250000E+05  1.9249363E-14
  5.2500000E+05  1.6657076E-14
  5.3750000E+05  1.4456420E-14
  5.5000000E+05  1.2581900E-14
  5.6250000E+05  1.0980017E-14
  5.7500000E+05  9.6068801E-15
  5.8750000E+05  8.4263350E-15
  6.0000000E+05  7.4084820E-15
  6.1250000E+05  6.5285035E-15
  6.2500000E+05  5.7657220E-15
  6.3750000E+05  5.1028491E-15
  6.5000000E+05  4.5253908E-15
  6.6250000E+05  4.0211581E-15
  6.7500000E+05  3.5798684E-15
  6.8750000E+05  3.1928220E-15
  7.0000000E+05  2.8526387E-15
  7.1250000E+05  2.5530411E-15
  7.2500000E+05  2.2886727E-15
  7.5000000E+05  1.8479465E-15
  7.7500000E+05  1.5010439E-15
  8.0000000E+05  1.2261352E-15
  8.2500000E+05  1.0068794E-15
  8.5000000E+05  8.3095356E-16
  8.7500000E+05  6.8899249E-16
  9.0000000E+05  5.7383379E-16
  9.2500000E+05  4.7995508E-16
  9.5000000E+05  4.0306345E-16
  9.7500000E+05  3.3980172E-16
  1.0000000E+06  2.8752290E-16
  1.0250000E+06  2.4413005E-16
  1.0500000E+06  2.0796298E-16
  1.0750000E+06  1.7770026E-16
  1.1000000E+06  1.5228556E-16
  1.1250000E+06  1.3088129E-16
  1.1500000E+06  1.1281076E-16
  1.1750000E+06  9.7516852E-17
  1.2000000E+06  8.4540281E-17
  
  
#  63  17  O1  EION =  4.500000000E+01 eV   251
#  S(0) = 3.675638E-01
  4.0012563E-01  0.0000000E+00
  4.0012563E+01  0.0000000E+00
  4.0012563E+01  5.7061684E-04
  4.5000000E+01  5.7061684E-04
  4.5002721E+01  5.7061684E-04
  4.5252653E+01  5.7265186E-04
  4.5502585E+01  5.7488376E-04
  4.5752517E+01  5.7729905E-04
  4.6002449E+01  5.7988506E-04
  4.6502313E+01  5.8552262E-04
  4.7002177E+01  5.9171027E-04
  4.8001905E+01  6.0544305E-04
  4.9001633E+01  6.2058328E-04
  5.1001088E+01  6.5361905E-04
  5.3000544E+01  6.8859633E-04
  5.5000000E+01  7.2407625E-04
  5.7500000E+01  7.6767384E-04
  6.0000000E+01  8.0919799E-04
  6.5000000E+01  8.8257335E-04
  6.7500000E+01  9.1333166E-04
  7.0000000E+01  9.3974655E-04
  7.2500000E+01  9.6174761E-04
  7.5000000E+01  9.7941846E-04
  8.0000000E+01  1.0027159E-03
  8.5000000E+01  1.0123295E-03
  9.0000000E+01  1.0115406E-03
  9.5000000E+01  1.0034442E-03
  1.0000000E+02  9.9052359E-04
  1.0500000E+02  9.7454318E-04
  1.1000000E+02  9.5663495E-04
  1.1500000E+02  9.3745119E-04
  1.2000000E+02  9.1735989E-04
  1.2500000E+02  8.9656418E-04
  1.3000000E+02  8.7521943E-04
  1.3500000E+02  8.5346711E-04
  1.4000000E+02  8.3148746E-04
  1.4500000E+02  8.0945582E-04
  1.5000000E+02  7.8757009E-04
  1.6000000E+02  7.4491513E-04
  1.7000000E+02  7.0455657E-04
  1.8000000E+02  6.6693473E-04
  1.9000000E+02  6.3202850E-04
  2.0000000E+02  5.9955522E-04
  2.1000000E+02  5.6923238E-04
  2.2000000E+02  5.4084926E-04
  2.3000000E+02  5.1428897E-04
  2.4000000E+02  4.8951085E-04
  2.5000000E+02  4.6644943E-04
  2.6000000E+02  4.4502336E-04
  2.7000000E+02  4.2512725E-04
  2.8000000E+02  4.0660472E-04
  2.9000000E+02  3.8930536E-04
  3.0000000E+02  3.7310367E-04
  3.1000000E+02  3.5789480E-04
  3.2000000E+02  3.4358847E-04
  3.4000000E+02  3.1744030E-04
  3.6000000E+02  2.9429299E-04
  3.8000000E+02  2.7374715E-04
  4.0000000E+02  2.5540071E-04
  4.2000000E+02  2.3891327E-04
  4.4000000E+02  2.2400638E-04
  4.6000000E+02  2.1049170E-04
  4.8000000E+02  1.9823382E-04
  5.0000000E+02  1.8709289E-04
  5.2500000E+02  1.7450766E-04
  5.5000000E+02  1.6319110E-04
  5.7500000E+02  1.5297814E-04
  6.0000000E+02  1.4373773E-04
  6.5000000E+02  1.2770749E-04
  6.7500000E+02  1.2071966E-04
  7.0000000E+02  1.1431167E-04
  7.2500000E+02  1.0841986E-04
  7.5000000E+02  1.0298907E-04
  8.0000000E+02  9.3322644E-05
  8.5000000E+02  8.4994444E-05
  9.0000000E+02  7.7764431E-05
  9.5000000E+02  7.1445218E-05
  1.0000000E+03  6.5883865E-05
  1.0500000E+03  6.0958490E-05
  1.1000000E+03  5.6574800E-05
  1.1500000E+03  5.2656679E-05
  1.2000000E+03  4.9139699E-05
  1.2500000E+03  4.5969140E-05
  1.3000000E+03  4.3099555E-05
  1.3500000E+03  4.0493318E-05
  1.4000000E+03  3.8118763E-05
  1.4500000E+03  3.5948908E-05
  1.5000000E+03  3.3960689E-05
  1.6000000E+03  3.0452388E-05
  1.7000000E+03  2.7464356E-05
  1.8000000E+03  2.4897827E-05
  1.9000000E+03  2.2676585E-05
  2.0000000E+03  2.0741040E-05
  2.1000000E+03  1.9043969E-05
  2.2000000E+03  1.7547540E-05
  2.3000000E+03  1.6221176E-05
  2.4000000E+03  1.5039955E-05
  2.5000000E+03  1.3983381E-05
  2.6000000E+03  1.3034451E-05
  2.7000000E+03  1.2178953E-05
  2.8000000E+03  1.1404957E-05
  2.9000000E+03  1.0702387E-05
  3.0000000E+03  1.0062682E-05
  3.1000000E+03  9.4785340E-06
  3.2000000E+03  8.9436690E-06
  3.4000000E+03  8.0008502E-06
  3.6000000E+03  7.1989549E-06
  3.8000000E+03  6.5111382E-06
  4.0000000E+03  5.9166763E-06
  4.2000000E+03  5.3993751E-06
  4.4000000E+03  4.9464246E-06
  4.6000000E+03  4.5475671E-06
  4.8000000E+03  4.1945027E-06
  5.0000000E+03  3.8804697E-06
  5.2500000E+03  3.5344513E-06
  5.5000000E+03  3.2320177E-06
  5.7500000E+03  2.9661471E-06
  6.0000000E+03  2.7311730E-06
  6.5000000E+03  2.3363139E-06
  6.7500000E+03  2.1695273E-06
  7.0000000E+03  2.0195307E-06
  7.2500000E+03  1.8841474E-06
  7.5000000E+03  1.7615423E-06
  7.7500000E+03  1.6501607E-06
  8.0000000E+03  1.5486781E-06
  8.2500000E+03  1.4559606E-06
  8.5000000E+03  1.3710327E-06
  9.0000000E+03  1.2212836E-06
  9.5000000E+03  1.0939205E-06
  1.0000000E+04  9.8473081E-07
  1.0500000E+04  8.9044877E-07
  1.1000000E+04  8.0851025E-07
  1.1500000E+04  7.3687852E-07
  1.2000000E+04  6.7391948E-07
  1.2500000E+04  6.1830903E-07
  1.3000000E+04  5.6896524E-07
  1.3500000E+04  5.2499706E-07
  1.4000000E+04  4.8566532E-07
  1.4500000E+04  4.5035273E-07
  1.5000000E+04  4.1854061E-07
  1.5500000E+04  3.8979065E-07
  1.6000000E+04  3.6373029E-07
  1.6500000E+04  3.4004117E-07
  1.7000000E+04  3.1845028E-07
  1.8000000E+04  2.8065430E-07
  1.9000000E+04  2.4881282E-07
  2.0000000E+04  2.2176467E-07
  2.1000000E+04  1.9861544E-07
  2.2000000E+04  1.7866782E-07
  2.3000000E+04  1.6137225E-07
  2.4000000E+04  1.4629096E-07
  2.5000000E+04  1.3307199E-07
  2.6000000E+04  1.2142995E-07
  2.7000000E+04  1.1113147E-07
  2.8000000E+04  1.0198418E-07
  2.9000000E+04  9.3828538E-08
  3.0000000E+04  8.6531260E-08
  3.1000000E+04  7.9980368E-08
  3.2000000E+04  7.4081282E-08
  3.3000000E+04  6.8753705E-08
  3.4000000E+04  6.3929093E-08
  3.5000000E+04  5.9548666E-08
  3.6000000E+04  5.5561794E-08
  3.8000000E+04  4.8599391E-08
  4.0000000E+04  4.2755990E-08
  4.2000000E+04  3.7813473E-08
  4.4000000E+04  3.3603306E-08
  4.6000000E+04  2.9993728E-08
  4.8000000E+04  2.6880652E-08
  5.0000000E+04  2.4181089E-08
  5.2500000E+04  2.1287714E-08
  5.5000000E+04  1.8833708E-08
  5.7500000E+04  1.6738587E-08
  5.8750000E+04  1.5805273E-08
  6.0000000E+04  1.4939031E-08
  6.2500000E+04  1.3384727E-08
  6.5000000E+04  1.2035350E-08
  6.7500000E+04  1.0858309E-08
  7.0000000E+04  9.8270499E-09
  7.2500000E+04  8.9197892E-09
  7.5000000E+04  8.1185382E-09
  7.7500000E+04  7.4083508E-09
  8.0000000E+04  6.7767379E-09
  8.2500000E+04  6.2132078E-09
  8.5000000E+04  5.7089037E-09
  8.7500000E+04  5.2563134E-09
  9.0000000E+04  4.8490391E-09
  9.2500000E+04  4.4816078E-09
  9.5000000E+04  4.1493182E-09
  9.7500000E+04  3.8481165E-09
  1.0000000E+05  3.5744948E-09
  1.0250000E+05  3.3254069E-09
  1.0500000E+05  3.0981999E-09
  1.1000000E+05  2.7004430E-09
  1.1500000E+05  2.3658884E-09
  1.2000000E+05  2.0826407E-09
  1.2500000E+05  1.8413756E-09
  1.3000000E+05  1.6347163E-09
  1.3500000E+05  1.4567763E-09
  1.4000000E+05  1.3028212E-09
  1.4500000E+05  1.1690162E-09
  1.5000000E+05  1.0522328E-09
  1.5500000E+05  9.4990167E-10
  1.6000000E+05  8.5990028E-10
  1.6500000E+05  7.8046565E-10
  1.7000000E+05  7.1012511E-10
  1.7500000E+05  6.4764244E-10
  1.8000000E+05  5.9197517E-10
  1.8500000E+05  5.4224033E-10
  1.9000000E+05  4.9768683E-10
  1.9500000E+05  4.5767323E-10
  2.0000000E+05  4.2164982E-10
  2.0500000E+05  3.8914380E-10
  2.1000000E+05  3.5974698E-10
  2.1500000E+05  3.3310583E-10
  2.2000000E+05  3.0891324E-10
  2.2500000E+05  2.8690181E-10
  2.3000000E+05  2.6683792E-10
  2.4000000E+05  2.3175849E-10
  2.5000000E+05  2.0231482E-10
  2.6000000E+05  1.7744630E-10
  2.7000000E+05  1.5631909E-10
  2.8000000E+05  1.3827262E-10
  2.9000000E+05  1.2277997E-10
  3.0000000E+05  1.0941716E-10
  3.1000000E+05  9.7840401E-11
  3.2000000E+05  8.7769060E-11
  3.3000000E+05  7.8972718E-11
  3.4000000E+05  7.1261268E-11
  3.5000000E+05  6.4477030E-11
  3.6000000E+05  5.8488592E-11
  3.7000000E+05  5.3185877E-11
  3.8000000E+05  4.8476243E-11
  3.9000000E+05  4.4281385E-11
  4.0000000E+05  4.0534811E-11
  4.1000000E+05  3.7179858E-11
  4.2000000E+05  3.4168086E-11
  4.3000000E+05  3.1457942E-11
  4.4000000E+05  2.9013662E-11
  4.5000000E+05  2.6804395E-11
  4.6000000E+05  2.4803411E-11
  4.7000000E+05  2.2987473E-11
  4.8000000E+05  2.1336322E-11
  5.0000000E+05  1.8459626E-11
  5.1250000E+05  1.6907963E-11
  5.2500000E+05  1.5517133E-11
  5.3750000E+05  1.4267293E-11
  5.5000000E+05  1.3141447E-11
  5.7500000E+05  1.1206220E-11
  5.8750000E+05  1.0373740E-11
  6.0000000E+05  9.6183189E-12
  
  
#  63  18  O2  EION =  3.000000000E+01 eV   287
#  S(0) = 2.374538E+00
  1.5000000E-01  0.0000000E+00
  1.5000000E+01  0.0000000E+00
  1.5000000E+01  1.0335774E-01
  3.0000000E+01  1.0335774E-01
  3.0000000E+01  4.2947405E-02
  3.0002721E+01  4.2947405E-02
  3.0102653E+01  4.2685477E-02
  3.0202585E+01  4.2416293E-02
  3.0302517E+01  4.2140854E-02
  3.0402449E+01  4.1860051E-02
  3.0602313E+01  4.1285460E-02
  3.0802177E+01  4.0697939E-02
  3.1201905E+01  3.9500595E-02
  3.1601633E+01  3.8293465E-02
  3.2401088E+01  3.5909752E-02
  3.3200544E+01  3.3619546E-02
  3.4000000E+01  3.1451172E-02
  3.5000000E+01  2.8922402E-02
  3.6000000E+01  2.6595329E-02
  3.7000000E+01  2.4460046E-02
  3.8000000E+01  2.2504060E-02
  4.0000000E+01  1.9078776E-02
  4.2000000E+01  1.6221963E-02
  4.4000000E+01  1.3845780E-02
  4.6000000E+01  1.1872185E-02
  4.8000000E+01  1.0232721E-02
  5.0000000E+01  8.8684614E-03
  5.1250000E+01  8.1330945E-03
  5.2500000E+01  7.4752189E-03
  5.3750000E+01  6.8856302E-03
  5.5000000E+01  6.3562229E-03
  5.7500000E+01  5.4504206E-03
  5.8750000E+01  5.0623811E-03
  6.0000000E+01  4.7110428E-03
  6.1250000E+01  4.3922694E-03
  6.2500000E+01  4.1024622E-03
  6.3750000E+01  3.8384790E-03
  6.5000000E+01  3.5975581E-03
  6.7500000E+01  3.1755873E-03
  7.0000000E+01  2.8205764E-03
  7.2500000E+01  2.5201359E-03
  7.5000000E+01  2.2645058E-03
  7.7500000E+01  2.0459756E-03
  8.0000000E+01  1.8583315E-03
  8.2500000E+01  1.6965460E-03
  8.5000000E+01  1.5565125E-03
  8.7500000E+01  1.4348316E-03
  9.0000000E+01  1.3286865E-03
  9.2500000E+01  1.2357424E-03
  9.5000000E+01  1.1540293E-03
  9.7500000E+01  1.0818973E-03
  1.0000000E+02  1.0179778E-03
  1.0250000E+02  9.6110789E-04
  1.0500000E+02  9.1030675E-04
  1.0750000E+02  8.6475756E-04
  1.1000000E+02  8.2377183E-04
  1.1250000E+02  7.8676403E-04
  1.1500000E+02  7.5323968E-04
  1.2000000E+02  6.9502518E-04
  1.2500000E+02  6.4645078E-04
  1.3000000E+02  6.0553202E-04
  1.3500000E+02  5.7074858E-04
  1.4000000E+02  5.4093011E-04
  1.4500000E+02  5.1514914E-04
  1.5000000E+02  4.9264953E-04
  1.5500000E+02  4.7284055E-04
  1.6000000E+02  4.5523925E-04
  1.6500000E+02  4.3945454E-04
  1.7000000E+02  4.2517726E-04
  1.8000000E+02  4.0022200E-04
  1.9000000E+02  3.7894709E-04
  2.0000000E+02  3.6044229E-04
  2.1000000E+02  3.4409496E-04
  2.2000000E+02  3.2946932E-04
  2.3000000E+02  3.1624363E-04
  2.4000000E+02  3.0417451E-04
  2.5000000E+02  2.9307421E-04
  2.6000000E+02  2.8279698E-04
  2.7000000E+02  2.7322882E-04
  2.8000000E+02  2.6427732E-04
  2.9000000E+02  2.5586581E-04
  3.0000000E+02  2.4793062E-04
  3.1000000E+02  2.4041967E-04
  3.2000000E+02  2.3329499E-04
  3.4000000E+02  2.2008556E-04
  3.6000000E+02  2.0810091E-04
  3.8000000E+02  1.9718648E-04
  4.0000000E+02  1.8719628E-04
  4.2000000E+02  1.7799154E-04
  4.4000000E+02  1.6947548E-04
  4.6000000E+02  1.6158878E-04
  4.8000000E+02  1.5427615E-04
  5.0000000E+02  1.4747781E-04
  5.2500000E+02  1.3962158E-04
  5.5000000E+02  1.3239682E-04
  5.7500000E+02  1.2573042E-04
  6.0000000E+02  1.1956254E-04
  6.5000000E+02  1.0854248E-04
  6.7500000E+02  1.0360977E-04
  7.0000000E+02  9.9010634E-05
  7.2500000E+02  9.4712190E-05
  7.5000000E+02  9.0687609E-05
  8.0000000E+02  8.3373773E-05
  8.5000000E+02  7.6913954E-05
  9.0000000E+02  7.1174590E-05
  9.5000000E+02  6.6047760E-05
  1.0000000E+03  6.1447030E-05
  1.0500000E+03  5.7301817E-05
  1.1000000E+03  5.3554610E-05
  1.1500000E+03  5.0156649E-05
  1.2000000E+03  4.7065071E-05
  1.2500000E+03  4.4242954E-05
  1.3000000E+03  4.1659212E-05
  1.3500000E+03  3.9287850E-05
  1.4000000E+03  3.7106430E-05
  1.4500000E+03  3.5095385E-05
  1.5000000E+03  3.3237578E-05
  1.6000000E+03  2.9923306E-05
  1.7000000E+03  2.7063269E-05
  1.8000000E+03  2.4578704E-05
  1.9000000E+03  2.2407358E-05
  2.0000000E+03  2.0499445E-05
  2.1000000E+03  1.8814554E-05
  2.2000000E+03  1.7319625E-05
  2.3000000E+03  1.5987513E-05
  2.4000000E+03  1.4795810E-05
  2.5000000E+03  1.3725816E-05
  2.6000000E+03  1.2761784E-05
  2.7000000E+03  1.1890383E-05
  2.8000000E+03  1.1100305E-05
  2.9000000E+03  1.0381921E-05
  3.0000000E+03  9.7269835E-06
  3.1000000E+03  9.1283914E-06
  3.2000000E+03  8.5799978E-06
  3.4000000E+03  7.6131062E-06
  3.6000000E+03  6.7911922E-06
  3.8000000E+03  6.0872443E-06
  4.0000000E+03  5.4802181E-06
  4.2000000E+03  4.9535347E-06
  4.4000000E+03  4.4939873E-06
  4.6000000E+03  4.0909394E-06
  4.8000000E+03  3.7357468E-06
  5.0000000E+03  3.4213391E-06
  5.2500000E+03  3.0769057E-06
  5.5000000E+03  2.7779147E-06
  5.7500000E+03  2.5169635E-06
  6.0000000E+03  2.2880749E-06
  6.5000000E+03  1.9079006E-06
  6.7500000E+03  1.7493280E-06
  7.0000000E+03  1.6079247E-06
  7.2500000E+03  1.4813978E-06
  7.5000000E+03  1.3678174E-06
  7.7500000E+03  1.2655508E-06
  8.0000000E+03  1.1732097E-06
  8.2500000E+03  1.0896087E-06
  8.5000000E+03  1.0137299E-06
  8.7500000E+03  9.4469620E-07
  9.0000000E+03  8.8174858E-07
  9.2500000E+03  8.2422820E-07
  9.5000000E+03  7.7156059E-07
  1.0000000E+04  6.7883520E-07
  1.0500000E+04  6.0024155E-07
  1.1000000E+04  5.3318706E-07
  1.1500000E+04  4.7563179E-07
  1.2000000E+04  4.2595524E-07
  1.2500000E+04  3.8285823E-07
  1.3000000E+04  3.4529055E-07
  1.3500000E+04  3.1239699E-07
  1.4000000E+04  2.8347629E-07
  1.4500000E+04  2.5794960E-07
  1.5000000E+04  2.3533629E-07
  1.5500000E+04  2.1523509E-07
  1.6000000E+04  1.9730907E-07
  1.6500000E+04  1.8127392E-07
  1.7000000E+04  1.6688870E-07
  1.7500000E+04  1.5394834E-07
  1.8000000E+04  1.4227748E-07
  1.8500000E+04  1.3172563E-07
  1.9000000E+04  1.2216313E-07
  1.9500000E+04  1.1347790E-07
  2.0000000E+04  1.0557270E-07
  2.0500000E+04  9.8362890E-08
  2.1000000E+04  9.1774567E-08
  2.2000000E+04  8.0211424E-08
  2.3000000E+04  7.0453837E-08
  2.4000000E+04  6.2167309E-08
  2.5000000E+04  5.5088624E-08
  2.6000000E+04  4.9008838E-08
  2.7000000E+04  4.3760639E-08
  2.8000000E+04  3.9208981E-08
  2.9000000E+04  3.5244119E-08
  3.0000000E+04  3.1776240E-08
  3.1000000E+04  2.8731363E-08
  3.2000000E+04  2.6048199E-08
  3.3000000E+04  2.3675699E-08
  3.4000000E+04  2.1571117E-08
  3.5000000E+04  1.9698492E-08
  3.6000000E+04  1.8027426E-08
  3.7000000E+04  1.6532117E-08
  3.8000000E+04  1.5190576E-08
  3.9000000E+04  1.3983992E-08
  4.0000000E+04  1.2896208E-08
  4.1000000E+04  1.1913301E-08
  4.2000000E+04  1.1023236E-08
  4.3000000E+04  1.0215571E-08
  4.4000000E+04  9.4812269E-09
  4.6000000E+04  8.2017895E-09
  4.8000000E+04  7.1325976E-09
  5.0000000E+04  6.2331926E-09
  5.1250000E+04  5.7429509E-09
  5.2500000E+04  5.3002448E-09
  5.3750000E+04  4.8996100E-09
  5.5000000E+04  4.5363065E-09
  5.7500000E+04  3.9057240E-09
  5.8750000E+04  3.6316986E-09
  6.0000000E+04  3.3813716E-09
  6.2500000E+04  2.9423801E-09
  6.5000000E+04  2.5725342E-09
  6.7500000E+04  2.2591169E-09
  7.0000000E+04  1.9920694E-09
  7.2500000E+04  1.7633719E-09
  7.5000000E+04  1.5665828E-09
  7.7500000E+04  1.3964927E-09
  8.0000000E+04  1.2488608E-09
  8.2500000E+04  1.1202138E-09
  8.5000000E+04  1.0076912E-09
  8.7500000E+04  9.0892397E-10
  9.0000000E+04  8.2194070E-10
  9.2500000E+04  7.4509257E-10
  9.5000000E+04  6.7699424E-10
  9.7500000E+04  6.1647671E-10
  1.0000000E+05  5.6254954E-10
  1.0250000E+05  5.1437026E-10
  1.0500000E+05  4.7121954E-10
  1.0750000E+05  4.3248101E-10
  1.1000000E+05  3.9762472E-10
  1.1250000E+05  3.6619360E-10
  1.1500000E+05  3.3779217E-10
  1.1750000E+05  3.1207722E-10
  1.2000000E+05  2.8875006E-10
  1.2250000E+05  2.6755003E-10
  1.2500000E+05  2.4824908E-10
  1.3000000E+05  2.1456855E-10
  1.3500000E+05  1.8637885E-10
  1.4000000E+05  1.6264291E-10
  1.4500000E+05  1.4254499E-10
  1.5000000E+05  1.2543827E-10
  1.5500000E+05  1.1080597E-10
  1.6000000E+05  9.8232362E-11
  1.6500000E+05  8.7380851E-11
  1.7000000E+05  7.7977172E-11
  1.7500000E+05  6.9796563E-11
  1.8000000E+05  6.2653857E-11
  1.8500000E+05  5.6395702E-11
  1.9000000E+05  5.0894459E-11
  1.9500000E+05  4.6043398E-11
  2.0000000E+05  4.1752895E-11
  2.0500000E+05  3.7947371E-11
  2.1000000E+05  3.4562832E-11
  2.1500000E+05  3.1544886E-11
  2.2000000E+05  2.8847136E-11
  2.2500000E+05  2.6429869E-11
  2.3000000E+05  2.4258979E-11
  2.3500000E+05  2.2305086E-11
  2.4000000E+05  2.0542802E-11
  2.4500000E+05  1.8950123E-11
  2.5000000E+05  1.7507932E-11
  2.5500000E+05  1.6199571E-11
  2.6000000E+05  1.5010486E-11
  2.6500000E+05  1.3927929E-11
  2.7000000E+05  1.2940707E-11
  2.8000000E+05  1.1214029E-11
  2.9000000E+05  9.7647022E-12
  3.0000000E+05  8.5411658E-12
  3.1000000E+05  7.5026661E-12
  3.2000000E+05  6.6167490E-12
  3.3000000E+05  5.8573887E-12
  3.4000000E+05  5.2035775E-12
  3.5000000E+05  4.6382516E-12
  3.6000000E+05  4.1474623E-12
  3.7000000E+05  3.7197503E-12
  3.8000000E+05  3.3456560E-12
  3.9000000E+05  3.0173314E-12
  4.0000000E+05  2.7282437E-12
  4.1000000E+05  2.4729255E-12
  4.2000000E+05  2.2467738E-12
  4.3000000E+05  2.0458974E-12
  
  
#  63  19  O3  EION =  2.600000000E+01 eV   293
#  S(0) = 5.614339E+00
  1.3000000E-01  0.0000000E+00
  1.3000000E+01  0.0000000E+00
  1.3000000E+01  3.0672560E-01
  2.6000000E+01  3.0672560E-01
  2.6000000E+01  9.1268342E-02
  2.6002721E+01  9.1268342E-02
  2.6202585E+01  8.9554483E-02
  2.6402449E+01  8.7826973E-02
  2.6602313E+01  8.6097786E-02
  2.6802177E+01  8.4376096E-02
  2.7002041E+01  8.2668867E-02
  2.7201905E+01  8.0981374E-02
  2.7601633E+01  7.7680430E-02
  2.8001361E+01  7.4493833E-02
  2.8401088E+01  7.1431743E-02
  2.9200544E+01  6.5692143E-02
  3.0000000E+01  6.0453310E-02
  3.1000000E+01  5.4553718E-02
  3.2000000E+01  4.9306901E-02
  3.3000000E+01  4.4636745E-02
  3.4000000E+01  4.0475120E-02
  3.5000000E+01  3.6762602E-02
  3.6000000E+01  3.3447581E-02
  3.7000000E+01  3.0485080E-02
  3.8000000E+01  2.7835641E-02
  3.9000000E+01  2.5464443E-02
  4.0000000E+01  2.3340684E-02
  4.1000000E+01  2.1436918E-02
  4.2000000E+01  1.9728715E-02
  4.3000000E+01  1.8194379E-02
  4.4000000E+01  1.6814505E-02
  4.5000000E+01  1.5571945E-02
  4.6000000E+01  1.4451387E-02
  4.7000000E+01  1.3439321E-02
  4.8000000E+01  1.2523763E-02
  5.0000000E+01  1.0941026E-02
  5.1250000E+01  1.0094840E-02
  5.2500000E+01  9.3414407E-03
  5.3750000E+01  8.6688277E-03
  5.5000000E+01  8.0667457E-03
  5.7500000E+01  7.0403158E-03
  5.8750000E+01  6.6019506E-03
  6.0000000E+01  6.2057591E-03
  6.2500000E+01  5.5211961E-03
  6.5000000E+01  4.9552522E-03
  6.7500000E+01  4.4840112E-03
  7.0000000E+01  4.0891021E-03
  7.2500000E+01  3.7561346E-03
  7.5000000E+01  3.4737691E-03
  7.7500000E+01  3.2329436E-03
  8.0000000E+01  3.0263113E-03
  8.2500000E+01  2.8480052E-03
  8.5000000E+01  2.6931355E-03
  8.7500000E+01  2.5577635E-03
  9.0000000E+01  2.4386856E-03
  9.2500000E+01  2.3332094E-03
  9.5000000E+01  2.2391703E-03
  9.7500000E+01  2.1548032E-03
  1.0000000E+02  2.0786393E-03
  1.0250000E+02  2.0094774E-03
  1.0500000E+02  1.9463332E-03
  1.1000000E+02  1.8350202E-03
  1.1500000E+02  1.7397344E-03
  1.2000000E+02  1.6569936E-03
  1.2500000E+02  1.5842826E-03
  1.3000000E+02  1.5196923E-03
  1.3500000E+02  1.4617487E-03
  1.4000000E+02  1.4092930E-03
  1.4500000E+02  1.3613817E-03
  1.5000000E+02  1.3172667E-03
  1.6000000E+02  1.2381897E-03
  1.7000000E+02  1.1686396E-03
  1.8000000E+02  1.1064966E-03
  1.9000000E+02  1.0503574E-03
  2.0000000E+02  9.9924252E-04
  2.1000000E+02  9.5240508E-04
  2.2000000E+02  9.0925505E-04
  2.3000000E+02  8.6933057E-04
  2.4000000E+02  8.3228212E-04
  2.5000000E+02  7.9781548E-04
  2.6000000E+02  7.6567969E-04
  2.7000000E+02  7.3565662E-04
  2.8000000E+02  7.0754461E-04
  2.9000000E+02  6.8114582E-04
  3.0000000E+02  6.5628858E-04
  3.1000000E+02  6.3283269E-04
  3.2000000E+02  6.1066989E-04
  3.4000000E+02  5.6985012E-04
  3.6000000E+02  5.3319775E-04
  3.8000000E+02  5.0020497E-04
  4.0000000E+02  4.7035734E-04
  4.2000000E+02  4.4318470E-04
  4.4000000E+02  4.1835551E-04
  4.6000000E+02  3.9563038E-04
  4.8000000E+02  3.7478846E-04
  5.0000000E+02  3.5561641E-04
  5.2500000E+02  3.3371945E-04
  5.5000000E+02  3.1383281E-04
  5.7500000E+02  2.9569610E-04
  6.0000000E+02  2.7910121E-04
  6.5000000E+02  2.4990735E-04
  6.7500000E+02  2.3703075E-04
  7.0000000E+02  2.2513244E-04
  7.2500000E+02  2.1410740E-04
  7.5000000E+02  2.0387040E-04
  8.0000000E+02  1.8548193E-04
  8.5000000E+02  1.6947371E-04
  9.0000000E+02  1.5543621E-04
  9.5000000E+02  1.4304776E-04
  1.0000000E+03  1.3205584E-04
  1.0500000E+03  1.2225685E-04
  1.1000000E+03  1.1348562E-04
  1.1500000E+03  1.0560428E-04
  1.2000000E+03  9.8494453E-05
  1.2500000E+03  9.2056185E-05
  1.3000000E+03  8.6206333E-05
  1.3500000E+03  8.0875861E-05
  1.4000000E+03  7.6005751E-05
  1.4500000E+03  7.1545057E-05
  1.5000000E+03  6.7449577E-05
  1.6000000E+03  6.0205527E-05
  1.7000000E+03  5.4020732E-05
  1.8000000E+03  4.8700175E-05
  1.9000000E+03  4.4092178E-05
  2.0000000E+03  4.0077116E-05
  2.1000000E+03  3.6559022E-05
  2.2000000E+03  3.3460262E-05
  2.3000000E+03  3.0717830E-05
  2.4000000E+03  2.8280277E-05
  2.5000000E+03  2.6105053E-05
  2.6000000E+03  2.4156603E-05
  2.7000000E+03  2.2405056E-05
  2.8000000E+03  2.0825278E-05
  2.9000000E+03  1.9396030E-05
  3.0000000E+03  1.8099261E-05
  3.1000000E+03  1.6919517E-05
  3.2000000E+03  1.5843498E-05
  3.4000000E+03  1.3958139E-05
  3.6000000E+03  1.2368170E-05
  3.8000000E+03  1.1016483E-05
  4.0000000E+03  9.8589991E-06
  4.2000000E+03  8.8612914E-06
  4.4000000E+03  7.9961557E-06
  4.6000000E+03  7.2418451E-06
  4.8000000E+03  6.5808124E-06
  5.0000000E+03  5.9988009E-06
  5.2500000E+03  5.3648272E-06
  5.5000000E+03  4.8178116E-06
  5.7500000E+03  4.3431229E-06
  5.8750000E+03  4.1291402E-06
  6.0000000E+03  3.9290270E-06
  6.2500000E+03  3.5660344E-06
  6.5000000E+03  3.2464082E-06
  6.7500000E+03  2.9637935E-06
  7.0000000E+03  2.7129347E-06
  7.2500000E+03  2.4894577E-06
  7.5000000E+03  2.2896999E-06
  7.7500000E+03  2.1105773E-06
  8.0000000E+03  1.9494800E-06
  8.2500000E+03  1.8041894E-06
  8.5000000E+03  1.6728091E-06
  8.7500000E+03  1.5537111E-06
  9.0000000E+03  1.4454926E-06
  9.2500000E+03  1.3469404E-06
  9.5000000E+03  1.2570007E-06
  1.0000000E+04  1.0994003E-06
  1.0500000E+04  9.6663416E-07
  1.1000000E+04  8.5401940E-07
  1.1500000E+04  7.5789461E-07
  1.2000000E+04  6.7536870E-07
  1.2500000E+04  6.0413731E-07
  1.3000000E+04  5.4234826E-07
  1.3500000E+04  4.8850132E-07
  1.4000000E+04  4.4137257E-07
  1.4500000E+04  3.9995668E-07
  1.5000000E+04  3.6342280E-07
  1.5500000E+04  3.3108038E-07
  1.6000000E+04  3.0235220E-07
  1.6500000E+04  2.7675318E-07
  1.7000000E+04  2.5387396E-07
  1.7500000E+04  2.3336749E-07
  1.8000000E+04  2.1493816E-07
  1.8500000E+04  1.9833318E-07
  1.9000000E+04  1.8333560E-07
  1.9500000E+04  1.6975851E-07
  2.0000000E+04  1.5744029E-07
  2.0500000E+04  1.4624075E-07
  2.1000000E+04  1.3603787E-07
  2.2000000E+04  1.1820934E-07
  2.3000000E+04  1.0325092E-07
  2.4000000E+04  9.0617593E-08
  2.5000000E+04  7.9882935E-08
  2.6000000E+04  7.0710257E-08
  2.7000000E+04  6.2831357E-08
  2.8000000E+04  5.6030840E-08
  2.9000000E+04  5.0134499E-08
  3.0000000E+04  4.5000433E-08
  3.1000000E+04  4.0512287E-08
  3.2000000E+04  3.6574092E-08
  3.3000000E+04  3.3106246E-08
  3.4000000E+04  3.0042383E-08
  3.5000000E+04  2.7326889E-08
  3.6000000E+04  2.4912940E-08
  3.7000000E+04  2.2760943E-08
  3.8000000E+04  2.0837283E-08
  3.9000000E+04  1.9113307E-08
  4.0000000E+04  1.7564493E-08
  4.1000000E+04  1.6169779E-08
  4.2000000E+04  1.4911020E-08
  4.3000000E+04  1.3772534E-08
  4.4000000E+04  1.2740720E-08
  4.5000000E+04  1.1803750E-08
  4.6000000E+04  1.0951309E-08
  4.7000000E+04  1.0174371E-08
  4.8000000E+04  9.4650254E-09
  5.0000000E+04  8.2221016E-09
  5.1250000E+04  7.5477897E-09
  5.2500000E+04  6.9409806E-09
  5.3750000E+04  6.3937125E-09
  5.5000000E+04  5.8991018E-09
  5.7500000E+04  5.0447550E-09
  5.8750000E+04  4.6752990E-09
  6.0000000E+04  4.3388506E-09
  6.2500000E+04  3.7515008E-09
  6.5000000E+04  3.2596188E-09
  6.7500000E+04  2.8452023E-09
  7.0000000E+04  2.4940903E-09
  7.2500000E+04  2.1950514E-09
  7.5000000E+04  1.9391115E-09
  7.7500000E+04  1.7190497E-09
  8.0000000E+04  1.5290174E-09
  8.2500000E+04  1.3642475E-09
  8.5000000E+04  1.2208321E-09
  8.7500000E+04  1.0955499E-09
  9.0000000E+04  9.8573162E-10
  9.2500000E+04  8.8915438E-10
  9.5000000E+04  8.0395864E-10
  9.7500000E+04  7.2858187E-10
  1.0000000E+05  6.6170552E-10
  1.0250000E+05  6.0221243E-10
  1.0500000E+05  5.4915258E-10
  1.0750000E+05  5.0171510E-10
  1.1000000E+05  4.5920551E-10
  1.1250000E+05  4.2102703E-10
  1.1500000E+05  3.8666522E-10
  1.1750000E+05  3.5567522E-10
  1.2000000E+05  3.2767127E-10
  1.2250000E+05  3.0231788E-10
  1.2500000E+05  2.7932253E-10
  1.2750000E+05  2.5842947E-10
  1.3000000E+05  2.3941459E-10
  1.3250000E+05  2.2208100E-10
  1.3500000E+05  2.0625534E-10
  1.4000000E+05  1.7853359E-10
  1.4500000E+05  1.5522451E-10
  1.5000000E+05  1.3552042E-10
  1.5500000E+05  1.1877997E-10
  1.6000000E+05  1.0449019E-10
  1.6500000E+05  9.2238135E-11
  1.7000000E+05  8.1689201E-11
  1.7500000E+05  7.2570706E-11
  1.8000000E+05  6.4659164E-11
  1.8500000E+05  5.7770456E-11
  1.9000000E+05  5.1752146E-11
  1.9500000E+05  4.6477435E-11
  2.0000000E+05  4.1840364E-11
  2.0500000E+05  3.7752015E-11
  2.1000000E+05  3.4137474E-11
  2.1500000E+05  3.0933383E-11
  2.2000000E+05  2.8085957E-11
  2.2500000E+05  2.5549375E-11
  2.3000000E+05  2.3284471E-11
  2.3500000E+05  2.1257656E-11
  2.4000000E+05  1.9440041E-11
  2.4500000E+05  1.7806697E-11
  2.5000000E+05  1.6336047E-11
  2.5500000E+05  1.5009368E-11
  2.6000000E+05  1.3810375E-11
  2.6500000E+05  1.2724869E-11
  2.7000000E+05  1.1740441E-11
  2.7500000E+05  1.0846217E-11
  2.8000000E+05  1.0032667E-11
  2.8500000E+05  9.2914074E-12
  2.9000000E+05  8.6150392E-12
  3.0000000E+05  7.4315442E-12
  3.1000000E+05  6.4382056E-12
  3.2000000E+05  5.6000826E-12
  3.3000000E+05  4.8892834E-12
  3.4000000E+05  4.2835753E-12
  3.5000000E+05  3.7651631E-12
  3.6000000E+05  3.3200119E-12
  3.7000000E+05  2.9367051E-12
  3.8000000E+05  2.6057264E-12
  
  
#  63  15  N6  EION =  6.000000000E+00 eV   309
#  S(0) = 1.071088E+01
  3.0000000E-02  0.0000000E+00
  3.0000000E+00  0.0000000E+00
  3.0000000E+00  6.8230797E-02
  6.0000000E+00  6.8230797E-02
  6.0000000E+00  5.0074213E-03
  6.0027211E+00  5.0074213E-03
  6.2776531E+00  4.9798784E-03
  6.5525851E+00  4.9485468E-03
  6.8275171E+00  4.9156031E-03
  7.1024490E+00  4.8826745E-03
  7.6523130E+00  4.8214696E-03
  8.2021769E+00  4.7716266E-03
  9.3019048E+00  4.7202649E-03
  1.0401633E+01  4.7452029E-03
  1.2601088E+01  5.0483753E-03
  1.4800544E+01  5.7072917E-03
  1.7000000E+01  6.7304958E-03
  1.8000000E+01  7.3144703E-03
  1.9000000E+01  7.9695993E-03
  2.0000000E+01  8.6919982E-03
  2.1000000E+01  9.4767008E-03
  2.2000000E+01  1.0317552E-02
  2.3000000E+01  1.1207400E-02
  2.4000000E+01  1.2138518E-02
  2.5000000E+01  1.3102725E-02
  2.6000000E+01  1.4091774E-02
  2.7000000E+01  1.5097842E-02
  2.8000000E+01  1.6113445E-02
  2.9000000E+01  1.7131970E-02
  3.0000000E+01  1.8147921E-02
  3.1000000E+01  1.9156272E-02
  3.2000000E+01  2.0153506E-02
  3.4000000E+01  2.2104462E-02
  3.6000000E+01  2.3987654E-02
  3.8000000E+01  2.5799585E-02
  4.0000000E+01  2.7541408E-02
  4.2000000E+01  2.9216103E-02
  4.4000000E+01  3.0824681E-02
  4.6000000E+01  3.2367174E-02
  4.8000000E+01  3.3839327E-02
  5.0000000E+01  3.5235576E-02
  5.2500000E+01  3.6863162E-02
  5.5000000E+01  3.8344585E-02
  5.7500000E+01  3.9667013E-02
  6.0000000E+01  4.0821429E-02
  6.5000000E+01  4.2618361E-02
  6.7500000E+01  4.3274638E-02
  7.0000000E+01  4.3784566E-02
  7.2500000E+01  4.4165876E-02
  7.5000000E+01  4.4435445E-02
  8.0000000E+01  4.4700952E-02
  8.5000000E+01  4.4690807E-02
  9.0000000E+01  4.4475687E-02
  9.5000000E+01  4.4095198E-02
  1.0000000E+02  4.3569948E-02
  1.0500000E+02  4.2911196E-02
  1.1000000E+02  4.2135508E-02
  1.1500000E+02  4.1262647E-02
  1.2000000E+02  4.0313770E-02
  1.2500000E+02  3.9314882E-02
  1.3000000E+02  3.8287742E-02
  1.3500000E+02  3.7247962E-02
  1.4000000E+02  3.6206443E-02
  1.4500000E+02  3.5171489E-02
  1.5000000E+02  3.4146347E-02
  1.6000000E+02  3.2125699E-02
  1.7000000E+02  3.0151087E-02
  1.8000000E+02  2.8238692E-02
  1.9000000E+02  2.6406915E-02
  2.0000000E+02  2.4676374E-02
  2.1000000E+02  2.3055316E-02
  2.2000000E+02  2.1539400E-02
  2.3000000E+02  2.0122623E-02
  2.4000000E+02  1.8798429E-02
  2.5000000E+02  1.7560533E-02
  2.6000000E+02  1.6404566E-02
  2.7000000E+02  1.5329010E-02
  2.8000000E+02  1.4331342E-02
  2.9000000E+02  1.3407243E-02
  3.0000000E+02  1.2550614E-02
  3.1000000E+02  1.1755734E-02
  3.2000000E+02  1.1017535E-02
  3.4000000E+02  9.6946102E-03
  3.6000000E+02  8.5519490E-03
  3.8000000E+02  7.5647643E-03
  4.0000000E+02  6.7117232E-03
  4.2000000E+02  5.9725231E-03
  4.4000000E+02  5.3290114E-03
  4.6000000E+02  4.7668842E-03
  4.8000000E+02  4.2752423E-03
  5.0000000E+02  3.8446592E-03
  5.2500000E+02  3.3791893E-03
  5.5000000E+02  2.9810463E-03
  5.7500000E+02  2.6387780E-03
  6.0000000E+02  2.3436143E-03
  6.5000000E+02  1.8667276E-03
  6.7500000E+02  1.6735346E-03
  7.0000000E+02  1.5044259E-03
  7.2500000E+02  1.3558964E-03
  7.5000000E+02  1.2250770E-03
  7.7500000E+02  1.1095452E-03
  8.0000000E+02  1.0072375E-03
  8.2500000E+02  9.1638037E-04
  8.5000000E+02  8.3546794E-04
  9.0000000E+02  6.9855222E-04
  9.5000000E+02  5.8835482E-04
  1.0000000E+03  4.9887978E-04
  1.0500000E+03  4.2564822E-04
  1.1000000E+03  3.6527109E-04
  1.1500000E+03  3.1514844E-04
  1.2000000E+03  2.7326577E-04
  1.2500000E+03  2.3805455E-04
  1.3000000E+03  2.0828343E-04
  1.3500000E+03  1.8297791E-04
  1.4000000E+03  1.6136102E-04
  1.4500000E+03  1.4280893E-04
  1.5000000E+03  1.2681734E-04
  1.5500000E+03  1.1297597E-04
  1.6000000E+03  1.0094890E-04
  1.6500000E+03  9.0459595E-05
  1.7000000E+03  8.1279343E-05
  1.7500000E+03  7.3218083E-05
  1.8000000E+03  6.6117073E-05
  1.8500000E+03  5.9843143E-05
  1.9000000E+03  5.4284130E-05
  2.0000000E+03  4.4945749E-05
  2.1000000E+03  3.7500905E-05
  2.2000000E+03  3.1510439E-05
  2.3000000E+03  2.6649132E-05
  2.4000000E+03  2.2673190E-05
  2.5000000E+03  1.9397802E-05
  2.6000000E+03  1.6681433E-05
  2.7000000E+03  1.4414633E-05
  2.8000000E+03  1.2512007E-05
  2.9000000E+03  1.0906372E-05
  3.0000000E+03  9.5444697E-06
  3.1000000E+03  8.3837806E-06
  3.2000000E+03  7.3901216E-06
  3.3000000E+03  6.5358394E-06
  3.4000000E+03  5.7984366E-06
  3.5000000E+03  5.1595070E-06
  3.6000000E+03  4.6039080E-06
  3.7000000E+03  4.1191210E-06
  3.8000000E+03  3.6947491E-06
  3.9000000E+03  3.3221179E-06
  4.0000000E+03  2.9939546E-06
  4.1000000E+03  2.7041379E-06
  4.2000000E+03  2.4474991E-06
  4.3000000E+03  2.2196574E-06
  4.4000000E+03  2.0168858E-06
  4.6000000E+03  1.6742824E-06
  4.8000000E+03  1.3992896E-06
  5.0000000E+03  1.1767698E-06
  5.1250000E+03  1.0591689E-06
  5.2500000E+03  9.5537232E-07
  5.3750000E+03  8.6352013E-07
  5.5000000E+03  7.8203492E-07
  5.7500000E+03  6.4499325E-07
  5.8750000E+03  5.8730874E-07
  6.0000000E+03  5.3567672E-07
  6.2500000E+03  4.4775708E-07
  6.5000000E+03  3.7650991E-07
  6.7500000E+03  3.1836846E-07
  7.0000000E+03  2.7061160E-07
  7.2500000E+03  2.3114612E-07
  7.5000000E+03  1.9834724E-07
  7.7500000E+03  1.7094304E-07
  8.0000000E+03  1.4793097E-07
  8.2500000E+03  1.2851553E-07
  8.5000000E+03  1.1206104E-07
  8.7500000E+03  9.8056511E-08
  9.0000000E+03  8.6088865E-08
  9.2500000E+03  7.5822402E-08
  9.5000000E+03  6.6982934E-08
  9.7500000E+03  5.9345426E-08
  1.0000000E+04  5.2724260E-08
  1.0250000E+04  4.6965652E-08
  1.0500000E+04  4.1941770E-08
  1.0750000E+04  3.7545930E-08
  1.1000000E+04  3.3688737E-08
  1.1250000E+04  3.0294916E-08
  1.1500000E+04  2.7300916E-08
  1.1750000E+04  2.4652951E-08
  1.2000000E+04  2.2305349E-08
  1.2250000E+04  2.0219194E-08
  1.2500000E+04  1.8361194E-08
  1.3000000E+04  1.5219385E-08
  1.3500000E+04  1.2695974E-08
  1.4000000E+04  1.0653730E-08
  1.4500000E+04  8.9891003E-09
  1.5000000E+04  7.6232401E-09
  1.5500000E+04  6.4956050E-09
  1.6000000E+04  5.5592959E-09
  1.6500000E+04  4.7776838E-09
  1.7000000E+04  4.1219374E-09
  1.7500000E+04  3.5692022E-09
  1.8000000E+04  3.1012603E-09
  1.8500000E+04  2.7034826E-09
  1.9000000E+04  2.3640384E-09
  1.9500000E+04  2.0733092E-09
  2.0000000E+04  1.8234475E-09
  2.0500000E+04  1.6080161E-09
  2.1000000E+04  1.4216974E-09
  2.1500000E+04  1.2600806E-09
  2.2000000E+04  1.1194934E-09
  2.2500000E+04  9.9687196E-10
  2.3000000E+04  8.8964647E-10
  2.3500000E+04  7.9565196E-10
  2.4000000E+04  7.1305883E-10
  2.4500000E+04  6.4031630E-10
  2.5000000E+04  5.7610632E-10
  2.5500000E+04  5.1930551E-10
  2.6000000E+04  4.6895367E-10
  2.6500000E+04  4.2422804E-10
  2.7000000E+04  3.8442176E-10
  2.8000000E+04  3.1721473E-10
  2.9000000E+04  2.6338324E-10
  3.0000000E+04  2.1996109E-10
  3.1000000E+04  1.8470336E-10
  3.2000000E+04  1.5589365E-10
  3.3000000E+04  1.3221022E-10
  3.4000000E+04  1.1263041E-10
  3.5000000E+04  9.6356878E-11
  3.6000000E+04  8.2762793E-11
  3.7000000E+04  7.1352580E-11
  3.8000000E+04  6.1732260E-11
  3.9000000E+04  5.3586654E-11
  4.0000000E+04  4.6662326E-11
  4.1000000E+04  4.0754219E-11
  4.2000000E+04  3.5695348E-11
  4.3000000E+04  3.1349067E-11
  4.4000000E+04  2.7603085E-11
  4.5000000E+04  2.4364905E-11
  4.6000000E+04  2.1557800E-11
  4.7000000E+04  1.9117789E-11
  4.8000000E+04  1.6991333E-11
  5.0000000E+04  1.3506442E-11
  5.1250000E+04  1.1749007E-11
  5.2500000E+04  1.0250701E-11
  5.3750000E+04  8.9690744E-12
  5.5000000E+04  7.8692918E-12
  5.6250000E+04  6.9226348E-12
  5.7500000E+04  6.1053472E-12
  5.8750000E+04  5.3977213E-12
  6.0000000E+04  4.7833485E-12
  6.1250000E+04  4.2485193E-12
  6.2500000E+04  3.7817352E-12
  6.3750000E+04  3.3733189E-12
  6.5000000E+04  3.0151094E-12
  6.6250000E+04  2.7002041E-12
  6.7500000E+04  2.4227472E-12
  6.8750000E+04  2.1777565E-12
  7.0000000E+04  1.9609819E-12
  7.1250000E+04  1.7687881E-12
  7.2500000E+04  1.5980568E-12
  7.5000000E+04  1.3106232E-12
  7.7500000E+04  1.0813385E-12
  8.0000000E+04  8.9720328E-13
  8.2500000E+04  7.4838882E-13
  8.5000000E+04  6.2739984E-13
  8.7500000E+04  5.2847645E-13
  9.0000000E+04  4.4715742E-13
  9.2500000E+04  3.7996580E-13
  9.5000000E+04  3.2417663E-13
  9.7500000E+04  2.7764079E-13
  1.0000000E+05  2.3865244E-13
  1.0250000E+05  2.0584998E-13
  1.0500000E+05  1.7814150E-13
  1.0750000E+05  1.5464681E-13
  1.1000000E+05  1.3465282E-13
  1.1250000E+05  1.1757929E-13
  1.1500000E+05  1.0295173E-13
  1.1750000E+05  9.0380314E-14
  1.2000000E+05  7.9543484E-14
  1.2250000E+05  7.0174923E-14
  1.2500000E+05  6.2053334E-14
  1.2750000E+05  5.4994157E-14
  1.3000000E+05  4.8842828E-14
  1.3250000E+05  4.3469475E-14
  1.3500000E+05  3.8764628E-14
  1.3750000E+05  3.4635739E-14
  1.4000000E+05  3.1004370E-14
  1.4250000E+05  2.7803850E-14
  1.4500000E+05  2.4977313E-14
  1.5000000E+05  2.0258635E-14
  1.5500000E+05  1.6536365E-14
  1.6000000E+05  1.3579278E-14
  1.6500000E+05  1.1214430E-14
  1.7000000E+05  9.3113019E-15
  1.7500000E+05  7.7706086E-15
  1.8000000E+05  6.5162275E-15
  1.8500000E+05  5.4894170E-15
  1.9000000E+05  4.6445675E-15
  1.9500000E+05  3.9460363E-15
  2.0000000E+05  3.3658006E-15
  2.0500000E+05  2.8816970E-15
  2.1000000E+05  2.4760954E-15
  2.1500000E+05  2.1348971E-15
  2.2000000E+05  1.8467673E-15
  2.2500000E+05  1.6025338E-15
  2.3000000E+05  1.3947555E-15
  2.3500000E+05  1.2173778E-15
  2.4000000E+05  1.0654514E-15
  2.4500000E+05  9.3491332E-16
  2.5000000E+05  8.2242756E-16
  2.5500000E+05  7.2523886E-16
  2.6000000E+05  6.4104954E-16
  2.6500000E+05  5.6793724E-16
  2.7000000E+05  5.0428900E-16
  
  
#  63  20  O4  EION =  5.680000000E+00 eV   300
#  S(0) = 1.652499E+00
  2.5783089E-02  0.0000000E+00
  2.5783089E+00  0.0000000E+00
  2.5783089E+00  4.7259309E-02
  5.6800000E+00  4.7259309E-02
  5.6827211E+00  4.7259309E-02
  5.6961769E+00  4.7471915E-02
  5.7096327E+00  4.7683137E-02
  5.7230885E+00  4.7892986E-02
  5.7365442E+00  4.8101479E-02
  5.7500000E+00  4.8308613E-02
  6.0000000E+00  5.1923773E-02
  6.5000000E+00  5.7999588E-02
  6.7500000E+00  6.0556920E-02
  7.0000000E+00  6.2845822E-02
  7.2500000E+00  6.4897374E-02
  7.5000000E+00  6.6737457E-02
  8.0000000E+00  6.9865453E-02
  8.5000000E+00  7.2360832E-02
  9.0000000E+00  7.4312587E-02
  9.5000000E+00  7.5780862E-02
  1.0000000E+01  7.6806680E-02
  1.0500000E+01  7.7419067E-02
  1.1000000E+01  7.7640463E-02
  1.1500000E+01  7.7490653E-02
  1.2000000E+01  7.6989463E-02
  1.2500000E+01  7.6158909E-02
  1.3000000E+01  7.5024206E-02
  1.3500000E+01  7.3613409E-02
  1.4000000E+01  7.1958200E-02
  1.4500000E+01  7.0092141E-02
  1.5000000E+01  6.8050591E-02
  1.6000000E+01  6.3581660E-02
  1.7000000E+01  5.8820227E-02
  1.8000000E+01  5.3996489E-02
  1.9000000E+01  4.9286912E-02
  2.0000000E+01  4.4813570E-02
  2.1000000E+01  4.0649659E-02
  2.2000000E+01  3.6829575E-02
  2.3000000E+01  3.3360809E-02
  2.4000000E+01  3.0232504E-02
  2.5000000E+01  2.7423241E-02
  2.6000000E+01  2.4906498E-02
  2.7000000E+01  2.2653457E-02
  2.8000000E+01  2.0636275E-02
  2.9000000E+01  1.8828279E-02
  3.0000000E+01  1.7205234E-02
  3.1000000E+01  1.5745657E-02
  3.2000000E+01  1.4430174E-02
  3.3000000E+01  1.3242012E-02
  3.4000000E+01  1.2166627E-02
  3.5000000E+01  1.1191205E-02
  3.6000000E+01  1.0304688E-02
  3.7000000E+01  9.4975173E-03
  3.8000000E+01  8.7613687E-03
  3.9000000E+01  8.0889701E-03
  4.0000000E+01  7.4739479E-03
  4.2000000E+01  6.3943952E-03
  4.4000000E+01  5.4855776E-03
  4.6000000E+01  4.7179595E-03
  4.8000000E+01  4.0680052E-03
  5.0000000E+01  3.5163997E-03
  5.1250000E+01  3.2144120E-03
  5.2500000E+01  2.9412767E-03
  5.3750000E+01  2.6940305E-03
  5.5000000E+01  2.4700234E-03
  5.6250000E+01  2.2668838E-03
  5.7500000E+01  2.0824928E-03
  5.8750000E+01  1.9149594E-03
  6.0000000E+01  1.7625954E-03
  6.2500000E+01  1.4974766E-03
  6.5000000E+01  1.2768003E-03
  6.6250000E+01  1.1804872E-03
  6.7500000E+01  1.0923388E-03
  7.0000000E+01  9.3750894E-04
  7.2500000E+01  8.0701835E-04
  7.5000000E+01  6.9662274E-04
  7.7500000E+01  6.0291841E-04
  8.0000000E+01  5.2315492E-04
  8.2500000E+01  4.5507088E-04
  8.5000000E+01  3.9682026E-04
  8.7500000E+01  3.4692363E-04
  9.0000000E+01  3.0412895E-04
  9.2500000E+01  2.6736807E-04
  9.5000000E+01  2.3576635E-04
  9.7500000E+01  2.0861433E-04
  1.0000000E+02  1.8528582E-04
  1.0250000E+02  1.6523151E-04
  1.0500000E+02  1.4798901E-04
  1.1000000E+02  1.2050987E-04
  1.1250000E+02  1.0965932E-04
  1.1500000E+02  1.0038658E-04
  1.1750000E+02  9.2475708E-05
  1.2000000E+02  8.5743527E-05
  1.2250000E+02  8.0034188E-05
  1.2500000E+02  7.5216071E-05
  1.2750000E+02  7.1178861E-05
  1.3000000E+02  6.7823067E-05
  1.3250000E+02  6.5046507E-05
  1.3500000E+02  6.2764165E-05
  1.3750000E+02  6.0908109E-05
  1.4000000E+02  5.9423816E-05
  1.4500000E+02  5.7398515E-05
  1.4750000E+02  5.6773368E-05
  1.5000000E+02  5.6353997E-05
  1.5250000E+02  5.6108459E-05
  1.5500000E+02  5.6009453E-05
  1.6000000E+02  5.6159259E-05
  1.6500000E+02  5.6653552E-05
  1.7000000E+02  5.7386908E-05
  1.7500000E+02  5.8272400E-05
  1.8000000E+02  5.9235434E-05
  1.8500000E+02  6.0227860E-05
  1.9000000E+02  6.1222946E-05
  1.9500000E+02  6.2197172E-05
  2.0000000E+02  6.3129340E-05
  2.0500000E+02  6.4004695E-05
  2.1000000E+02  6.4816604E-05
  2.2000000E+02  6.6229820E-05
  2.3000000E+02  6.7339477E-05
  2.4000000E+02  6.8150958E-05
  2.5000000E+02  6.8683509E-05
  2.6000000E+02  6.8960881E-05
  2.7000000E+02  6.9014333E-05
  2.8000000E+02  6.8873649E-05
  2.9000000E+02  6.8563690E-05
  3.0000000E+02  6.8102889E-05
  3.1000000E+02  6.7507962E-05
  3.2000000E+02  6.6795218E-05
  3.4000000E+02  6.5089886E-05
  3.6000000E+02  6.3118952E-05
  3.8000000E+02  6.0986460E-05
  4.0000000E+02  5.8771414E-05
  4.2000000E+02  5.6525848E-05
  4.4000000E+02  5.4282731E-05
  4.6000000E+02  5.2068419E-05
  4.8000000E+02  4.9906489E-05
  5.0000000E+02  4.7813443E-05
  5.2500000E+02  4.5301690E-05
  5.5000000E+02  4.2903842E-05
  5.7500000E+02  4.0619604E-05
  6.0000000E+02  3.8454946E-05
  6.5000000E+02  3.4491396E-05
  6.7500000E+02  3.2684511E-05
  7.0000000E+02  3.0986111E-05
  7.2500000E+02  2.9390534E-05
  7.5000000E+02  2.7892585E-05
  8.0000000E+02  2.5167711E-05
  8.5000000E+02  2.2762836E-05
  9.0000000E+02  2.0631790E-05
  9.5000000E+02  1.8740411E-05
  1.0000000E+03  1.7060636E-05
  1.0500000E+03  1.5566627E-05
  1.1000000E+03  1.4235236E-05
  1.1500000E+03  1.3045765E-05
  1.2000000E+03  1.1979520E-05
  1.2500000E+03  1.1020747E-05
  1.3000000E+03  1.0156796E-05
  1.3500000E+03  9.3771428E-06
  1.4000000E+03  8.6724566E-06
  1.4500000E+03  8.0342748E-06
  1.5000000E+03  7.4550636E-06
  1.5500000E+03  6.9282767E-06
  1.6000000E+03  6.4482129E-06
  1.6500000E+03  6.0098929E-06
  1.7000000E+03  5.6089548E-06
  1.8000000E+03  4.9044078E-06
  1.9000000E+03  4.3093994E-06
  2.0000000E+03  3.8041321E-06
  2.1000000E+03  3.3725020E-06
  2.2000000E+03  3.0015806E-06
  2.3000000E+03  2.6812080E-06
  2.4000000E+03  2.4033347E-06
  2.5000000E+03  2.1613560E-06
  2.6000000E+03  1.9497392E-06
  2.7000000E+03  1.7638928E-06
  2.8000000E+03  1.6000416E-06
  2.9000000E+03  1.4550877E-06
  3.0000000E+03  1.3264512E-06
  3.1000000E+03  1.2119559E-06
  3.2000000E+03  1.1097527E-06
  3.3000000E+03  1.0182650E-06
  3.4000000E+03  9.3615027E-07
  3.5000000E+03  8.6226104E-07
  3.6000000E+03  7.9561168E-07
  3.7000000E+03  7.3535319E-07
  3.8000000E+03  6.8075240E-07
  3.9000000E+03  6.3117409E-07
  4.0000000E+03  5.8606767E-07
  4.2000000E+03  5.0741320E-07
  4.4000000E+03  4.4161833E-07
  4.6000000E+03  3.8622005E-07
  4.8000000E+03  3.3928800E-07
  5.0000000E+03  2.9930148E-07
  5.1250000E+03  2.7728961E-07
  5.2500000E+03  2.5726939E-07
  5.3750000E+03  2.3902686E-07
  5.5000000E+03  2.2237462E-07
  5.7500000E+03  1.9320263E-07
  5.8750000E+03  1.8041023E-07
  6.0000000E+03  1.6865787E-07
  6.2500000E+03  1.4788336E-07
  6.5000000E+03  1.3020277E-07
  6.7500000E+03  1.1507793E-07
  7.0000000E+03  1.0207725E-07
  7.2500000E+03  9.0852153E-08
  7.5000000E+03  8.1119249E-08
  7.7500000E+03  7.2646686E-08
  8.0000000E+03  6.5243718E-08
  8.2500000E+03  5.8752560E-08
  8.5000000E+03  5.3041961E-08
  8.7500000E+03  4.8002214E-08
  9.0000000E+03  4.3541213E-08
  9.2500000E+03  3.9581290E-08
  9.5000000E+03  3.6056661E-08
  9.7500000E+03  3.2911392E-08
  1.0000000E+04  3.0097751E-08
  1.0250000E+04  2.7574862E-08
  1.0500000E+04  2.5307598E-08
  1.0750000E+04  2.3265674E-08
  1.1000000E+04  2.1422900E-08
  1.1250000E+04  1.9756556E-08
  1.1500000E+04  1.8246880E-08
  1.1750000E+04  1.6876639E-08
  1.2000000E+04  1.5630765E-08
  1.2250000E+04  1.4496050E-08
  1.2500000E+04  1.3460886E-08
  1.3000000E+04  1.1649520E-08
  1.3500000E+04  1.0128355E-08
  1.4000000E+04  8.8437448E-09
  1.4500000E+04  7.7532149E-09
  1.5000000E+04  6.8228924E-09
  1.5500000E+04  6.0255796E-09
  1.6000000E+04  5.3392831E-09
  1.6500000E+04  4.7461084E-09
  1.7000000E+04  4.2314264E-09
  1.7500000E+04  3.7832111E-09
  1.8000000E+04  3.3915288E-09
  1.8500000E+04  3.0481297E-09
  1.9000000E+04  2.7461269E-09
  1.9500000E+04  2.4797456E-09
  2.0000000E+04  2.2441227E-09
  2.0500000E+04  2.0351463E-09
  2.1000000E+04  1.8493275E-09
  2.1500000E+04  1.6836952E-09
  2.2000000E+04  1.5357107E-09
  2.2500000E+04  1.4031992E-09
  2.3000000E+04  1.2842901E-09
  2.3500000E+04  1.1773689E-09
  2.4000000E+04  1.0810381E-09
  2.4500000E+04  9.9408433E-10
  2.5000000E+04  9.1545212E-10
  2.5500000E+04  8.4422044E-10
  2.6000000E+04  7.7958373E-10
  2.6500000E+04  7.2083574E-10
  2.7000000E+04  6.6735586E-10
  2.8000000E+04  5.7407872E-10
  2.9000000E+04  4.9610218E-10
  3.0000000E+04  4.3056197E-10
  3.1000000E+04  3.7519326E-10
  3.2000000E+04  3.2819222E-10
  3.3000000E+04  2.8811280E-10
  3.4000000E+04  2.5378893E-10
  3.5000000E+04  2.2427474E-10
  3.6000000E+04  1.9879842E-10
  3.7000000E+04  1.7672706E-10
  3.8000000E+04  1.5753916E-10
  3.9000000E+04  1.4080295E-10
  4.0000000E+04  1.2615928E-10
  4.1000000E+04  1.1330814E-10
  4.2000000E+04  1.0199788E-10
  4.3000000E+04  9.2016579E-11
  4.4000000E+04  8.3185097E-11
  4.5000000E+04  7.5351504E-11
  4.6000000E+04  6.8386462E-11
  4.7000000E+04  6.2179489E-11
  4.8000000E+04  5.6635914E-11
  5.0000000E+04  4.7224769E-11
  5.1250000E+04  4.2291175E-11
  5.2500000E+04  3.7962486E-11
  5.3750000E+04  3.4153938E-11
  5.5000000E+04  3.0794080E-11
  5.7500000E+04  2.5187692E-11
  5.8750000E+04  2.2846107E-11
  6.0000000E+04  2.0760340E-11
  6.1250000E+04  1.8898386E-11
  6.2500000E+04  1.7232756E-11
  6.3750000E+04  1.5739778E-11
  6.5000000E+04  1.4398984E-11
  6.6250000E+04  1.3192625E-11
  6.7500000E+04  1.2105276E-11
  6.8750000E+04  1.1123494E-11
  7.0000000E+04  1.0235506E-11
  7.1250000E+04  9.4309659E-12
  7.2500000E+04  8.7008185E-12
  7.3750000E+04  8.0371227E-12
  7.5000000E+04  7.4328996E-12
  7.7500000E+04  6.3790091E-12
  8.0000000E+04  5.4984446E-12
  8.2500000E+04  4.7595607E-12
  8.5000000E+04  4.1370043E-12
  
  
#  63  24  P1  EION =  5.680000000E+00 eV   259
#  S(0) = 2.496788E+00
  2.8400000E-02  0.0000000E+00
  2.8400000E+00  0.0000000E+00
  2.8400000E+00  8.4173572E-01
  5.6800000E+00  8.4173572E-01
  5.6800000E+00  3.3664802E-02
  5.6827211E+00  3.3664802E-02
  5.6961769E+00  3.3303364E-02
  5.7096327E+00  3.2946433E-02
  5.7230885E+00  3.2593946E-02
  5.7365442E+00  3.2245839E-02
  5.7500000E+00  3.1902044E-02
  5.8750000E+00  2.8903849E-02
  6.0000000E+00  2.6227719E-02
  6.1250000E+00  2.3834337E-02
  6.2500000E+00  2.1689789E-02
  6.5000000E+00  1.8033718E-02
  6.6250000E+00  1.6474602E-02
  6.7500000E+00  1.5068088E-02
  6.8750000E+00  1.3797306E-02
  7.0000000E+00  1.2647483E-02
  7.1250000E+00  1.1605647E-02
  7.2500000E+00  1.0660385E-02
  7.3750000E+00  9.8016413E-03
  7.5000000E+00  9.0205313E-03
  7.6250000E+00  8.3091878E-03
  7.7500000E+00  7.6606436E-03
  8.0000000E+00  6.5278582E-03
  8.2500000E+00  5.5803404E-03
  8.5000000E+00  4.7847650E-03
  8.7500000E+00  4.1144211E-03
  9.0000000E+00  3.5477714E-03
  9.2500000E+00  3.0673564E-03
  9.5000000E+00  2.6589579E-03
  9.7500000E+00  2.3109144E-03
  1.0000000E+01  2.0136623E-03
  1.0250000E+01  1.7592630E-03
  1.0500000E+01  1.5411778E-03
  1.0750000E+01  1.3539022E-03
  1.1000000E+01  1.1929057E-03
  1.1250000E+01  1.0543154E-03
  1.1500000E+01  9.3492481E-04
  1.1750000E+01  8.3202185E-04
  1.2000000E+01  7.4325256E-04
  1.2125000E+01  7.0355996E-04
  1.2250000E+01  6.6670500E-04
  1.2500000E+01  6.0070406E-04
  1.2750000E+01  5.4378624E-04
  1.3000000E+01  4.9476761E-04
  1.3250000E+01  4.5260871E-04
  1.3500000E+01  4.1638627E-04
  1.3750000E+01  3.8532406E-04
  1.4000000E+01  3.5876372E-04
  1.4250000E+01  3.3613124E-04
  1.4500000E+01  3.1692730E-04
  1.4750000E+01  3.0069925E-04
  1.5000000E+01  2.8706107E-04
  1.5500000E+01  2.6633408E-04
  1.5750000E+01  2.5871633E-04
  1.6000000E+01  2.5260112E-04
  1.6250000E+01  2.4779514E-04
  1.6500000E+01  2.4414238E-04
  1.7000000E+01  2.3975867E-04
  1.7500000E+01  2.3843036E-04
  1.8000000E+01  2.3939208E-04
  1.8500000E+01  2.4207142E-04
  1.8750000E+01  2.4390783E-04
  1.9000000E+01  2.4600909E-04
  1.9500000E+01  2.5083525E-04
  2.0000000E+01  2.5626895E-04
  2.0500000E+01  2.6210747E-04
  2.1000000E+01  2.6817605E-04
  2.1500000E+01  2.7433020E-04
  2.2000000E+01  2.8047912E-04
  2.3000000E+01  2.9247412E-04
  2.4000000E+01  3.0371318E-04
  2.5000000E+01  3.1398121E-04
  2.6000000E+01  3.2315198E-04
  2.7000000E+01  3.3119753E-04
  2.8000000E+01  3.3812280E-04
  2.9000000E+01  3.4396623E-04
  3.0000000E+01  3.4878398E-04
  3.1000000E+01  3.5263682E-04
  3.2000000E+01  3.5559363E-04
  3.4000000E+01  3.5909106E-04
  3.6000000E+01  3.5980571E-04
  3.8000000E+01  3.5822462E-04
  4.0000000E+01  3.5478401E-04
  4.2000000E+01  3.4986308E-04
  4.4000000E+01  3.4379312E-04
  4.6000000E+01  3.3685334E-04
  4.8000000E+01  3.2928435E-04
  5.0000000E+01  3.2128373E-04
  5.2500000E+01  3.1092477E-04
  5.5000000E+01  3.0040390E-04
  5.7500000E+01  2.8991352E-04
  6.0000000E+01  2.7959726E-04
  6.5000000E+01  2.5985463E-04
  6.7500000E+01  2.5053890E-04
  7.0000000E+01  2.4163041E-04
  7.2500000E+01  2.3313679E-04
  7.5000000E+01  2.2505671E-04
  8.0000000E+01  2.1009479E-04
  8.5000000E+01  1.9662267E-04
  9.0000000E+01  1.8449290E-04
  9.5000000E+01  1.7355709E-04
  1.0000000E+02  1.6368101E-04
  1.0500000E+02  1.5474497E-04
  1.1000000E+02  1.4664424E-04
  1.1500000E+02  1.3928707E-04
  1.2000000E+02  1.3259020E-04
  1.2500000E+02  1.2647678E-04
  1.3000000E+02  1.2087977E-04
  1.3500000E+02  1.1573470E-04
  1.4000000E+02  1.1098220E-04
  1.4500000E+02  1.0657278E-04
  1.5000000E+02  1.0246072E-04
  1.6000000E+02  9.4973055E-05
  1.7000000E+02  8.8277037E-05
  1.8000000E+02  8.2213600E-05
  1.9000000E+02  7.6684459E-05
  2.0000000E+02  7.1635955E-05
  2.1000000E+02  6.7026263E-05
  2.2000000E+02  6.2825038E-05
  2.3000000E+02  5.9000470E-05
  2.4000000E+02  5.5518183E-05
  2.5000000E+02  5.2344905E-05
  2.6000000E+02  4.9450098E-05
  2.7000000E+02  4.6806066E-05
  2.8000000E+02  4.4387812E-05
  2.9000000E+02  4.2173000E-05
  3.0000000E+02  4.0141841E-05
  3.1000000E+02  3.8276584E-05
  3.2000000E+02  3.6560655E-05
  3.4000000E+02  3.3506765E-05
  3.6000000E+02  3.0861294E-05
  3.8000000E+02  2.8535783E-05
  4.0000000E+02  2.6465082E-05
  4.2000000E+02  2.4609483E-05
  4.4000000E+02  2.2944175E-05
  4.6000000E+02  2.1447040E-05
  4.8000000E+02  2.0098042E-05
  5.0000000E+02  1.8879664E-05
  5.2500000E+02  1.7518279E-05
  5.5000000E+02  1.6314229E-05
  5.7500000E+02  1.5245344E-05
  6.0000000E+02  1.4288733E-05
  6.5000000E+02  1.2641709E-05
  6.7500000E+02  1.1925550E-05
  7.0000000E+02  1.1268115E-05
  7.2500000E+02  1.0662970E-05
  7.5000000E+02  1.0105645E-05
  8.0000000E+02  9.1183532E-06
  8.5000000E+02  8.2766896E-06
  9.0000000E+02  7.5553608E-06
  9.5000000E+02  6.9298568E-06
  1.0000000E+03  6.3799170E-06
  1.0500000E+03  5.8924918E-06
  1.1000000E+03  5.4586292E-06
  1.1500000E+03  5.0712603E-06
  1.2000000E+03  4.7249733E-06
  1.2500000E+03  4.4149400E-06
  1.3000000E+03  4.1359769E-06
  1.3500000E+03  3.8831673E-06
  1.4000000E+03  3.6526334E-06
  1.4500000E+03  3.4417090E-06
  1.5000000E+03  3.2484308E-06
  1.6000000E+03  2.9079943E-06
  1.7000000E+03  2.6192371E-06
  1.8000000E+03  2.3724064E-06
  1.9000000E+03  2.1591592E-06
  2.0000000E+03  1.9730005E-06
  2.1000000E+03  1.8097274E-06
  2.2000000E+03  1.6662470E-06
  2.3000000E+03  1.5395844E-06
  2.4000000E+03  1.4268888E-06
  2.5000000E+03  1.3259244E-06
  2.6000000E+03  1.2351555E-06
  2.7000000E+03  1.1534105E-06
  2.8000000E+03  1.0796438E-06
  2.9000000E+03  1.0128261E-06
  3.0000000E+03  9.5203671E-07
  3.1000000E+03  8.9651121E-07
  3.2000000E+03  8.4563981E-07
  3.4000000E+03  7.5597298E-07
  3.6000000E+03  6.7980854E-07
  3.8000000E+03  6.1457857E-07
  4.0000000E+03  5.5827241E-07
  4.2000000E+03  5.0930648E-07
  4.4000000E+03  4.6643148E-07
  4.6000000E+03  4.2867222E-07
  4.8000000E+03  3.9525828E-07
  5.0000000E+03  3.6555737E-07
  5.2500000E+03  3.3285541E-07
  5.5000000E+03  3.0429191E-07
  5.7500000E+03  2.7919505E-07
  6.0000000E+03  2.5702394E-07
  6.5000000E+03  2.1978342E-07
  6.7500000E+03  2.0405893E-07
  7.0000000E+03  1.8992014E-07
  7.2500000E+03  1.7716127E-07
  7.5000000E+03  1.6560905E-07
  7.7500000E+03  1.5511664E-07
  8.0000000E+03  1.4555883E-07
  8.2500000E+03  1.3682830E-07
  8.5000000E+03  1.2883273E-07
  9.0000000E+03  1.1473801E-07
  9.5000000E+03  1.0275395E-07
  1.0000000E+04  9.2482684E-08
  1.0500000E+04  8.3615903E-08
  1.1000000E+04  7.5911591E-08
  1.1500000E+04  6.9177613E-08
  1.2000000E+04  6.3259869E-08
  1.2500000E+04  5.8033570E-08
  1.3000000E+04  5.3396928E-08
  1.3500000E+04  4.9266174E-08
  1.4000000E+04  4.5571758E-08
  1.4500000E+04  4.2255421E-08
  1.5000000E+04  3.9268167E-08
  1.5500000E+04  3.6568643E-08
  1.6000000E+04  3.4121780E-08
  1.6500000E+04  3.1897682E-08
  1.7000000E+04  2.9870712E-08
  1.8000000E+04  2.6322791E-08
  1.9000000E+04  2.3334326E-08
  2.0000000E+04  2.0796190E-08
  2.1000000E+04  1.8624206E-08
  2.2000000E+04  1.6752743E-08
  2.3000000E+04  1.5130170E-08
  2.4000000E+04  1.3715430E-08
  2.5000000E+04  1.2475501E-08
  2.6000000E+04  1.1383586E-08
  2.7000000E+04  1.0417764E-08
  2.8000000E+04  9.5599703E-09
  2.9000000E+04  8.7952149E-09
  3.0000000E+04  8.1109795E-09
  3.1000000E+04  7.4967488E-09
  3.2000000E+04  6.9436471E-09
  3.3000000E+04  6.4441425E-09
  3.4000000E+04  5.9918058E-09
  3.5000000E+04  5.5811238E-09
  3.6000000E+04  5.2073487E-09
  3.8000000E+04  4.5546422E-09
  4.0000000E+04  4.0068763E-09
  4.2000000E+04  3.5435931E-09
  4.4000000E+04  3.1489843E-09
  4.6000000E+04  2.8106857E-09
  4.8000000E+04  2.5189267E-09
  5.0000000E+04  2.2659215E-09
  5.2500000E+04  1.9947436E-09
  5.5000000E+04  1.7647320E-09
  5.7500000E+04  1.5683631E-09
  6.0000000E+04  1.3997394E-09
  6.2500000E+04  1.2541546E-09
  6.5000000E+04  1.1277589E-09
  6.6250000E+04  1.0707527E-09
  6.7500000E+04  1.0174208E-09
  7.0000000E+04  9.2063296E-10
  7.2500000E+04  8.3549327E-10
  7.5000000E+04  7.6046989E-10


==> anc/colstop/sbethe/sdbase/oos64.tab <==
# Atomic number = 64   (Gd)
#
#      W/eV         OOS*eV
  
  
#  64   1  K1  EION =  5.024300000E+04 eV   236
#  S(0) = 9.350102E-01
  5.0237487E+02  0.0000000E+00
  5.0237487E+04  0.0000000E+00
  5.0237487E+04  3.8189212E-05
  5.0243000E+04  3.8189212E-05
  5.0243503E+04  3.8189212E-05
  5.0244384E+04  3.7738610E-05
  5.0245266E+04  3.7335880E-05
  5.0246147E+04  3.6977605E-05
  5.0247029E+04  3.6660902E-05
  5.0248792E+04  3.6141788E-05
  5.0250555E+04  3.5758323E-05
  5.0254080E+04  3.5320247E-05
  5.0257606E+04  3.5200706E-05
  5.0264658E+04  3.5451332E-05
  5.0268183E+04  3.5653919E-05
  5.0271709E+04  3.5837567E-05
  5.0278761E+04  3.6061034E-05
  5.0285812E+04  3.6086595E-05
  5.0292864E+04  3.5999536E-05
  5.0296390E+04  3.5944673E-05
  5.0299915E+04  3.5894446E-05
  5.0306967E+04  3.5826490E-05
  5.0314019E+04  3.5807856E-05
  5.0321070E+04  3.5823802E-05
  5.0328122E+04  3.5850466E-05
  5.0335173E+04  3.5868242E-05
  5.0342225E+04  3.5867628E-05
  5.0356328E+04  3.5817908E-05
  5.0370431E+04  3.5756114E-05
  5.0384534E+04  3.5727263E-05
  5.0391586E+04  3.5725400E-05
  5.0398637E+04  3.5727072E-05
  5.0412740E+04  3.5725923E-05
  5.0426843E+04  3.5706060E-05
  5.0440947E+04  3.5669965E-05
  5.0469153E+04  3.5604139E-05
  5.0497359E+04  3.5572500E-05
  5.0525565E+04  3.5529224E-05
  5.0539668E+04  3.5497958E-05
  5.0553771E+04  3.5465597E-05
  5.0581978E+04  3.5413560E-05
  5.0638390E+04  3.5322609E-05
  5.0666596E+04  3.5265422E-05
  5.0694802E+04  3.5210306E-05
  5.0751215E+04  3.5117042E-05
  5.0807627E+04  3.5010765E-05
  5.0920452E+04  3.4812469E-05
  5.1033277E+04  3.4615352E-05
  5.1146102E+04  3.4415652E-05
  5.1597401E+04  3.3633612E-05
  5.2048701E+04  3.2858050E-05
  5.2500000E+04  3.2097701E-05
  5.5000000E+04  2.8251889E-05
  5.7500000E+04  2.4991173E-05
  6.0000000E+04  2.2200498E-05
  6.5000000E+04  1.7717320E-05
  6.7500000E+04  1.5910009E-05
  7.0000000E+04  1.4332507E-05
  7.2500000E+04  1.2949990E-05
  7.5000000E+04  1.1733735E-05
  7.7500000E+04  1.0659897E-05
  8.0000000E+04  9.7085768E-06
  8.2500000E+04  8.8630933E-06
  8.5000000E+04  8.1093916E-06
  9.0000000E+04  6.8315497E-06
  9.5000000E+04  5.7995641E-06
  1.0000000E+05  4.9580803E-06
  1.0500000E+05  4.2659093E-06
  1.1000000E+05  3.6919918E-06
  1.1500000E+05  3.2126253E-06
  1.2000000E+05  2.8095199E-06
  1.2500000E+05  2.4684207E-06
  1.3000000E+05  2.1781147E-06
  1.3500000E+05  1.9297029E-06
  1.4000000E+05  1.7160706E-06
  1.4500000E+05  1.5314827E-06
  1.5000000E+05  1.3712882E-06
  1.5500000E+05  1.2316869E-06
  1.6000000E+05  1.1095583E-06
  1.6500000E+05  1.0023229E-06
  1.7000000E+05  9.0783772E-07
  1.8000000E+05  7.5025022E-07
  1.9000000E+05  6.2563607E-07
  2.0000000E+05  5.2600946E-07
  2.1000000E+05  4.4556321E-07
  2.2000000E+05  3.8001172E-07
  2.3000000E+05  3.2615102E-07
  2.4000000E+05  2.8155576E-07
  2.5000000E+05  2.4437020E-07
  2.6000000E+05  2.1315928E-07
  2.7000000E+05  1.8680315E-07
  2.8000000E+05  1.6441999E-07
  2.9000000E+05  1.4530985E-07
  3.0000000E+05  1.2891293E-07
  3.1000000E+05  1.1477824E-07
  3.2000000E+05  1.0254011E-07
  3.3000000E+05  9.1900176E-08
  3.4000000E+05  8.2613537E-08
  3.5000000E+05  7.4478076E-08
  3.6000000E+05  6.7326115E-08
  3.7000000E+05  6.1017853E-08
  3.8000000E+05  5.5436182E-08
  3.9000000E+05  5.0482563E-08
  4.0000000E+05  4.6073739E-08
  4.2000000E+05  3.8618447E-08
  4.4000000E+05  3.2620869E-08
  4.6000000E+05  2.7750687E-08
  4.8000000E+05  2.3761877E-08
  5.0000000E+05  2.0468974E-08
  5.2500000E+05  1.7119327E-08
  5.5000000E+05  1.4431434E-08
  5.7500000E+05  1.2253751E-08
  5.8750000E+05  1.1319897E-08
  6.0000000E+05  1.0473814E-08
  6.2500000E+05  9.0071466E-09
  6.5000000E+05  7.7895474E-09
  6.7500000E+05  6.7717003E-09
  7.0000000E+05  5.9153634E-09
  7.2500000E+05  5.1905955E-09
  7.5000000E+05  4.5737587E-09
  7.7500000E+05  4.0460475E-09
  8.0000000E+05  3.5923827E-09
  8.2500000E+05  3.2005896E-09
  8.5000000E+05  2.8607770E-09
  8.7500000E+05  2.5648574E-09
  9.0000000E+05  2.3061783E-09
  9.2500000E+05  2.0792389E-09
  9.5000000E+05  1.8794675E-09
  1.0000000E+06  1.5467656E-09
  1.0500000E+06  1.2842442E-09
  1.1000000E+06  1.0748512E-09
  1.1500000E+06  9.0618903E-10
  1.2000000E+06  7.6911410E-10
  1.2500000E+06  6.5679441E-10
  1.3000000E+06  5.6406348E-10
  1.3500000E+06  4.8697111E-10
  1.4000000E+06  4.2246643E-10
  1.4500000E+06  3.6817086E-10
  1.5000000E+06  3.2221380E-10
  1.5500000E+06  2.8311246E-10
  1.6000000E+06  2.4968240E-10
  1.6500000E+06  2.2097071E-10
  1.7000000E+06  1.9620569E-10
  1.7500000E+06  1.7475850E-10
  1.8000000E+06  1.5611382E-10
  1.8500000E+06  1.3984700E-10
  1.9000000E+06  1.2560639E-10
  1.9500000E+06  1.1309940E-10
  2.0000000E+06  1.0208131E-10
  2.0500000E+06  9.2346556E-11
  2.1000000E+06  8.3721770E-11
  2.2000000E+06  6.9236867E-11
  2.3000000E+06  5.7694978E-11
  2.4000000E+06  4.8414238E-11
  2.5000000E+06  4.0889151E-11
  2.6000000E+06  3.4740432E-11
  2.7000000E+06  2.9680401E-11
  2.8000000E+06  2.5488664E-11
  2.9000000E+06  2.1994754E-11
  3.0000000E+06  1.9065678E-11
  3.1000000E+06  1.6596841E-11
  3.2000000E+06  1.4505362E-11
  3.3000000E+06  1.2725107E-11
  3.4000000E+06  1.1202955E-11
  3.5000000E+06  9.8959675E-12
  3.6000000E+06  8.7692295E-12
  3.7000000E+06  7.7941940E-12
  3.8000000E+06  6.9473982E-12
  3.9000000E+06  6.2094605E-12
  4.0000000E+06  5.5642947E-12
  4.1000000E+06  4.9984897E-12
  4.2000000E+06  4.5008149E-12
  4.3000000E+06  4.0618281E-12
  4.4000000E+06  3.6735621E-12
  4.6000000E+06  3.0232123E-12
  4.8000000E+06  2.5069541E-12
  5.0000000E+06  2.0934737E-12
  5.1250000E+06  1.8766696E-12
  5.2500000E+06  1.6863922E-12
  5.3750000E+06  1.5189121E-12
  5.5000000E+06  1.3710900E-12
  5.7500000E+06  1.1242124E-12
  5.8750000E+06  1.0209932E-12
  6.0000000E+06  9.2898146E-13
  6.2500000E+06  7.7317740E-13
  6.5000000E+06  6.4778643E-13
  6.7500000E+06  5.4608188E-13
  7.0000000E+06  4.6298982E-13
  7.2500000E+06  3.9464469E-13
  7.5000000E+06  3.3807341E-13
  7.7500000E+06  2.9096962E-13
  8.0000000E+06  2.5153069E-13
  8.2500000E+06  2.1833697E-13
  8.5000000E+06  1.9026252E-13
  8.7500000E+06  1.6640813E-13
  9.0000000E+06  1.4605102E-13
  9.2500000E+06  1.2860670E-13
  9.5000000E+06  1.1359973E-13
  9.7500000E+06  1.0064147E-13
  1.0000000E+07  8.9412676E-14
  1.0250000E+07  7.9649811E-14
  1.0500000E+07  7.1134285E-14
  1.0750000E+07  6.3684015E-14
  1.1000000E+07  5.7146728E-14
  1.1250000E+07  5.1394568E-14
  1.1500000E+07  4.6319762E-14
  1.2000000E+07  3.7851233E-14
  1.2500000E+07  3.1163565E-14
  1.3000000E+07  2.5835434E-14
  1.3500000E+07  2.1555652E-14
  1.4000000E+07  1.8091820E-14
  1.4500000E+07  1.5268605E-14
  1.5000000E+07  1.2952382E-14
  1.5500000E+07  1.1040415E-14
  1.6000000E+07  9.4530784E-15
  1.6500000E+07  8.1281612E-15
  1.7000000E+07  7.0166857E-15
  1.7500000E+07  6.0798336E-15
  1.8000000E+07  5.2866354E-15
  1.8500000E+07  4.6122141E-15
  1.9000000E+07  4.0364594E-15
  1.9500000E+07  3.5430542E-15
  2.0000000E+07  3.1186904E-15
  2.0500000E+07  2.7524623E-15
  2.1000000E+07  2.4354073E-15
  2.1500000E+07  2.1601045E-15
  2.2000000E+07  1.9203741E-15
  2.2500000E+07  1.7110502E-15
  2.3000000E+07  1.5277856E-15
  2.3500000E+07  1.3668745E-15
  2.4000000E+07  1.2251962E-15
  2.4500000E+07  1.1001255E-15
  2.5000000E+07  9.8944466E-16
  2.6000000E+07  8.0406509E-16
  2.7000000E+07  6.5750206E-16
  2.8000000E+07  5.4115292E-16
  
  
#  64   2  L1  EION =  8.380000000E+03 eV   255
#  S(0) = 1.068707E+00
  8.3748766E+01  0.0000000E+00
  8.3748766E+03  0.0000000E+00
  8.3748766E+03  1.4230513E-04
  8.3800000E+03  1.4230513E-04
  8.3800835E+03  1.4230513E-04
  8.3808330E+03  1.4068554E-04
  8.3815825E+03  1.3922332E-04
  8.3823319E+03  1.3790471E-04
  8.3830814E+03  1.3671850E-04
  8.3845804E+03  1.3470659E-04
  8.3860793E+03  1.3312314E-04
  8.3890772E+03  1.3102137E-04
  8.3920751E+03  1.3001427E-04
  8.3980710E+03  1.2999423E-04
  8.4010689E+03  1.3048340E-04
  8.4040668E+03  1.3106499E-04
  8.4070647E+03  1.3162090E-04
  8.4100626E+03  1.3207676E-04
  8.4130605E+03  1.3239495E-04
  8.4160584E+03  1.3256651E-04
  8.4220543E+03  1.3252955E-04
  8.4280501E+03  1.3217089E-04
  8.4340459E+03  1.3171889E-04
  8.4400417E+03  1.3133051E-04
  8.4460376E+03  1.3107217E-04
  8.4520334E+03  1.3093965E-04
  8.4640250E+03  1.3086220E-04
  8.4760167E+03  1.3072616E-04
  8.4820125E+03  1.3058329E-04
  8.4880083E+03  1.3039863E-04
  8.4940042E+03  1.3018987E-04
  8.5000000E+03  1.2997871E-04
  8.5156250E+03  1.2951291E-04
  8.5312500E+03  1.2920226E-04
  8.5468750E+03  1.2892919E-04
  8.5625000E+03  1.2858070E-04
  8.5781250E+03  1.2816098E-04
  8.5937500E+03  1.2773895E-04
  8.6250000E+03  1.2702677E-04
  8.6562500E+03  1.2633711E-04
  8.6875000E+03  1.2556040E-04
  8.7187500E+03  1.2481443E-04
  8.7500000E+03  1.2412565E-04
  8.7812500E+03  1.2340111E-04
  8.8125000E+03  1.2266616E-04
  8.8437500E+03  1.2195211E-04
  8.8750000E+03  1.2126156E-04
  8.9375000E+03  1.1986720E-04
  9.0000000E+03  1.1849419E-04
  9.1250000E+03  1.1581885E-04
  9.2500000E+03  1.1324127E-04
  9.5000000E+03  1.0828355E-04
  1.0000000E+04  9.9186372E-05
  1.0500000E+04  9.1075591E-05
  1.1000000E+04  8.3832254E-05
  1.1500000E+04  7.7351828E-05
  1.2000000E+04  7.1538788E-05
  1.2500000E+04  6.6310981E-05
  1.3000000E+04  6.1595232E-05
  1.3500000E+04  5.7328736E-05
  1.4000000E+04  5.3458403E-05
  1.4500000E+04  4.9938017E-05
  1.5000000E+04  4.6727688E-05
  1.6000000E+04  4.1104786E-05
  1.7000000E+04  3.6366339E-05
  1.8000000E+04  3.2341930E-05
  1.9000000E+04  2.8899822E-05
  2.0000000E+04  2.5936825E-05
  2.1000000E+04  2.3371192E-05
  2.2000000E+04  2.1137547E-05
  2.3000000E+04  1.9183132E-05
  2.4000000E+04  1.7465037E-05
  2.5000000E+04  1.5948126E-05
  2.6000000E+04  1.4603414E-05
  2.7000000E+04  1.3406849E-05
  2.8000000E+04  1.2338340E-05
  2.9000000E+04  1.1381018E-05
  3.0000000E+04  1.0520637E-05
  3.1000000E+04  9.7451111E-06
  3.2000000E+04  9.0441351E-06
  3.4000000E+04  7.8317647E-06
  3.6000000E+04  6.8265991E-06
  3.8000000E+04  5.9859298E-06
  4.0000000E+04  5.2772638E-06
  4.2000000E+04  4.6755671E-06
  4.4000000E+04  4.1613265E-06
  4.6000000E+04  3.7191739E-06
  4.8000000E+04  3.3368869E-06
  5.0000000E+04  3.0046599E-06
  5.2500000E+04  2.6478327E-06
  5.5000000E+04  2.3445812E-06
  5.7500000E+04  2.0852348E-06
  6.0000000E+04  1.8621490E-06
  6.5000000E+04  1.5015556E-06
  6.7500000E+04  1.3551618E-06
  7.0000000E+04  1.2267938E-06
  7.2500000E+04  1.1137793E-06
  7.5000000E+04  1.0139070E-06
  7.7500000E+04  9.2533648E-07
  8.0000000E+04  8.4652758E-07
  8.2500000E+04  7.7618450E-07
  8.5000000E+04  7.1321194E-07
  9.0000000E+04  6.0579466E-07
  9.5000000E+04  5.1834354E-07
  1.0000000E+05  4.4647873E-07
  1.0500000E+05  3.8691927E-07
  1.1000000E+05  3.3717503E-07
  1.1500000E+05  2.9533336E-07
  1.2000000E+05  2.5990905E-07
  1.2500000E+05  2.2973730E-07
  1.3000000E+05  2.0389601E-07
  1.3500000E+05  1.8164915E-07
  1.4000000E+05  1.6240446E-07
  1.4500000E+05  1.4568189E-07
  1.5000000E+05  1.3108973E-07
  1.5500000E+05  1.1830627E-07
  1.6000000E+05  1.0706569E-07
  1.6500000E+05  9.7147167E-08
  1.7000000E+05  8.8366299E-08
  1.7500000E+05  8.0568283E-08
  1.8000000E+05  7.3622582E-08
  1.8500000E+05  6.7418657E-08
  1.9000000E+05  6.1862490E-08
  2.0000000E+05  5.2383743E-08
  2.1000000E+05  4.4670966E-08
  2.2000000E+05  3.8340594E-08
  2.3000000E+05  3.3103459E-08
  2.4000000E+05  2.8739024E-08
  2.5000000E+05  2.5077252E-08
  2.6000000E+05  2.1985761E-08
  2.7000000E+05  1.9360534E-08
  2.8000000E+05  1.7119143E-08
  2.9000000E+05  1.5195762E-08
  3.0000000E+05  1.3537429E-08
  3.1000000E+05  1.2101242E-08
  3.2000000E+05  1.0852220E-08
  3.3000000E+05  9.7616757E-09
  3.4000000E+05  8.8059423E-09
  3.5000000E+05  7.9653937E-09
  3.6000000E+05  7.2236701E-09
  3.7000000E+05  6.5670705E-09
  3.8000000E+05  5.9840690E-09
  3.9000000E+05  5.4649278E-09
  4.0000000E+05  5.0013849E-09
  4.2000000E+05  4.2139700E-09
  4.4000000E+05  3.5768243E-09
  4.6000000E+05  3.0566265E-09
  4.8000000E+05  2.6283938E-09
  5.0000000E+05  2.2731793E-09
  5.1250000E+05  2.0816467E-09
  5.2500000E+05  1.9100334E-09
  5.3750000E+05  1.7558891E-09
  5.5000000E+05  1.6171094E-09
  5.7500000E+05  1.3786334E-09
  5.8750000E+05  1.2760104E-09
  6.0000000E+05  1.1828295E-09
  6.2500000E+05  1.0208021E-09
  6.5000000E+05  8.8575310E-10
  6.7500000E+05  7.7243612E-10
  7.0000000E+05  6.7676285E-10
  7.2500000E+05  5.9551803E-10
  7.5000000E+05  5.2615316E-10
  7.7500000E+05  4.6663241E-10
  8.0000000E+05  4.1531705E-10
  8.2500000E+05  3.7087947E-10
  8.5000000E+05  3.3223737E-10
  8.7500000E+05  2.9850297E-10
  9.0000000E+05  2.6894382E-10
  9.2500000E+05  2.4295251E-10
  9.5000000E+05  2.2002273E-10
  9.7500000E+05  1.9973042E-10
  1.0000000E+06  1.8171869E-10
  1.0250000E+06  1.6568599E-10
  1.0500000E+06  1.5137648E-10
  1.1000000E+06  1.2708683E-10
  1.1500000E+06  1.0745556E-10
  1.2000000E+06  9.1450133E-11
  1.2500000E+06  7.8295997E-11
  1.3000000E+06  6.7405241E-11
  1.3500000E+06  5.8326855E-11
  1.4000000E+06  5.0711455E-11
  1.4500000E+06  4.4285876E-11
  1.5000000E+06  3.8834647E-11
  1.5500000E+06  3.4186474E-11
  1.6000000E+06  3.0204186E-11
  1.6500000E+06  2.6777150E-11
  1.7000000E+06  2.3815551E-11
  1.7500000E+06  2.1246033E-11
  1.8000000E+06  1.9008340E-11
  1.8500000E+06  1.7052720E-11
  1.9000000E+06  1.5337885E-11
  1.9500000E+06  1.3829422E-11
  2.0000000E+06  1.2498511E-11
  2.0500000E+06  1.1320899E-11
  2.1000000E+06  1.0276091E-11
  2.1500000E+06  9.3466997E-12
  2.2000000E+06  8.5179172E-12
  2.2500000E+06  7.7770926E-12
  2.3000000E+06  7.1133816E-12
  2.4000000E+06  5.9812799E-12
  2.5000000E+06  5.0612553E-12
  2.6000000E+06  4.3079159E-12
  2.7000000E+06  3.6867322E-12
  2.8000000E+06  3.1711698E-12
  2.9000000E+06  2.7406553E-12
  3.0000000E+06  2.3791082E-12
  3.1000000E+06  2.0738636E-12
  3.2000000E+06  1.8148722E-12
  3.3000000E+06  1.5940974E-12
  3.4000000E+06  1.4050696E-12
  3.5000000E+06  1.2425473E-12
  3.6000000E+06  1.1022609E-12
  3.7000000E+06  9.8071420E-13
  3.8000000E+06  8.7502932E-13
  3.9000000E+06  7.8282607E-13
  4.0000000E+06  7.0212645E-13
  4.1000000E+06  6.3127921E-13
  4.2000000E+06  5.6890008E-13
  4.3000000E+06  5.1382394E-13
  4.4000000E+06  4.6506634E-13
  4.5000000E+06  4.2179244E-13
  4.6000000E+06  3.8329177E-13
  4.7000000E+06  3.4895771E-13
  4.8000000E+06  3.1827062E-13
  5.0000000E+06  2.6611310E-13
  5.1250000E+06  2.3873175E-13
  5.2500000E+06  2.1467963E-13
  5.3750000E+06  1.9349171E-13
  5.5000000E+06  1.7477592E-13
  5.7500000E+06  1.4348422E-13
  5.8750000E+06  1.3038692E-13
  6.0000000E+06  1.1870377E-13
  6.2500000E+06  9.8901691E-14
  6.5000000E+06  8.2945408E-14
  6.7500000E+06  6.9988392E-14
  7.0000000E+06  5.9391079E-14
  7.2500000E+06  5.0665516E-14
  7.5000000E+06  4.3436077E-14
  7.7500000E+06  3.7411092E-14
  8.0000000E+06  3.2362238E-14
  8.2500000E+06  2.8109483E-14
  8.5000000E+06  2.4509871E-14
  8.7500000E+06  2.1449200E-14
  9.0000000E+06  1.8835618E-14
  9.2500000E+06  1.6594748E-14
  9.5000000E+06  1.4666021E-14
  9.7500000E+06  1.2999681E-14
  1.0000000E+07  1.1554720E-14
  1.0250000E+07  1.0297356E-14
  1.0500000E+07  9.1996274E-15
  1.0750000E+07  8.2383651E-15
  1.1000000E+07  7.3945570E-15
  1.1250000E+07  6.6521944E-15
  1.1500000E+07  5.9976379E-15
  1.1750000E+07  5.4192440E-15
  
  
#  64   3  L2  EION =  7.935000000E+03 eV   255
#  S(0) = 1.167070E+00
  7.9121774E+01  0.0000000E+00
  7.9121774E+03  0.0000000E+00
  7.9121774E+03  2.2968526E-04
  7.9350000E+03  2.2968526E-04
  7.9350795E+03  2.2968526E-04
  7.9352823E+03  2.3196645E-04
  7.9354852E+03  2.3404898E-04
  7.9356881E+03  2.3596326E-04
  7.9358910E+03  2.3773406E-04
  7.9362967E+03  2.4092290E-04
  7.9367025E+03  2.4373864E-04
  7.9375140E+03  2.4856202E-04
  7.9383255E+03  2.5261513E-04
  7.9399485E+03  2.5912690E-04
  7.9415715E+03  2.6399663E-04
  7.9448175E+03  2.6972729E-04
  7.9480636E+03  2.7127854E-04
  7.9513096E+03  2.7019948E-04
  7.9545556E+03  2.6790237E-04
  7.9561786E+03  2.6662784E-04
  7.9578017E+03  2.6538911E-04
  7.9610477E+03  2.6322969E-04
  7.9675397E+03  2.6071677E-04
  7.9740318E+03  2.6026530E-04
  7.9805238E+03  2.6075557E-04
  7.9870159E+03  2.6122784E-04
  7.9902619E+03  2.6129831E-04
  7.9935079E+03  2.6123485E-04
  8.0000000E+03  2.6077454E-04
  8.0078125E+03  2.5991425E-04
  8.0156250E+03  2.5909282E-04
  8.0234375E+03  2.5851227E-04
  8.0312500E+03  2.5816357E-04
  8.0390625E+03  2.5791481E-04
  8.0468750E+03  2.5763190E-04
  8.0625000E+03  2.5669392E-04
  8.0781250E+03  2.5542471E-04
  8.0937500E+03  2.5424413E-04
  8.1093750E+03  2.5327146E-04
  8.1250000E+03  2.5231951E-04
  8.1406250E+03  2.5123278E-04
  8.1562500E+03  2.5001724E-04
  8.1875000E+03  2.4762750E-04
  8.2031250E+03  2.4653166E-04
  8.2187500E+03  2.4543206E-04
  8.2343750E+03  2.4428145E-04
  8.2500000E+03  2.4309343E-04
  8.3125000E+03  2.3842917E-04
  8.3750000E+03  2.3387212E-04
  8.5000000E+03  2.2506559E-04
  8.7500000E+03  2.0866828E-04
  9.0000000E+03  1.9378487E-04
  9.5000000E+03  1.6777589E-04
  1.0000000E+04  1.4600980E-04
  1.0500000E+04  1.2773792E-04
  1.1000000E+04  1.1231881E-04
  1.1500000E+04  9.9231802E-05
  1.2000000E+04  8.8056934E-05
  1.2500000E+04  7.8461378E-05
  1.3000000E+04  7.0177453E-05
  1.3500000E+04  6.2989152E-05
  1.4000000E+04  5.6723292E-05
  1.4500000E+04  5.1238048E-05
  1.5000000E+04  4.6416984E-05
  1.6000000E+04  3.8399156E-05
  1.7000000E+04  3.2076928E-05
  1.8000000E+04  2.7031251E-05
  1.9000000E+04  2.2960326E-05
  2.0000000E+04  1.9643244E-05
  2.1000000E+04  1.6915967E-05
  2.2000000E+04  1.4655079E-05
  2.3000000E+04  1.2766613E-05
  2.4000000E+04  1.1178235E-05
  2.5000000E+04  9.8336674E-06
  2.6000000E+04  8.6887169E-06
  2.7000000E+04  7.7083599E-06
  2.8000000E+04  6.8646207E-06
  2.9000000E+04  6.1349734E-06
  3.0000000E+04  5.5011586E-06
  3.1000000E+04  4.9482701E-06
  3.2000000E+04  4.4640677E-06
  3.3000000E+04  4.0384394E-06
  3.4000000E+04  3.6629850E-06
  3.5000000E+04  3.3306916E-06
  3.6000000E+04  3.0356744E-06
  3.8000000E+04  2.5383857E-06
  4.0000000E+04  2.1397966E-06
  4.2000000E+04  1.8171102E-06
  4.4000000E+04  1.5534872E-06
  4.6000000E+04  1.3363199E-06
  4.8000000E+04  1.1560526E-06
  5.0000000E+04  1.0053605E-06
  5.2500000E+04  8.5006582E-07
  5.5000000E+04  7.2376291E-07
  5.7500000E+04  6.2015920E-07
  5.8750000E+04  5.7533807E-07
  6.0000000E+04  5.3450721E-07
  6.2500000E+04  4.6318390E-07
  6.5000000E+04  4.0339506E-07
  6.7500000E+04  3.5296467E-07
  7.0000000E+04  3.1018281E-07
  7.2500000E+04  2.7369457E-07
  7.5000000E+04  2.4241792E-07
  7.7500000E+04  2.1548250E-07
  8.0000000E+04  1.9218341E-07
  8.2500000E+04  1.7194615E-07
  8.5000000E+04  1.5429964E-07
  8.7500000E+04  1.3885544E-07
  9.0000000E+04  1.2529154E-07
  9.2500000E+04  1.1333966E-07
  9.5000000E+04  1.0277521E-07
  1.0000000E+05  8.5082538E-08
  1.0500000E+05  7.1025365E-08
  1.1000000E+05  5.9743694E-08
  1.1500000E+05  5.0605920E-08
  1.2000000E+05  4.3141991E-08
  1.2500000E+05  3.6997797E-08
  1.3000000E+05  3.1903612E-08
  1.3500000E+05  2.7651838E-08
  1.4000000E+05  2.4081180E-08
  1.4500000E+05  2.1065216E-08
  1.5000000E+05  1.8504030E-08
  1.5500000E+05  1.6318050E-08
  1.6000000E+05  1.4443459E-08
  1.6500000E+05  1.2828725E-08
  1.7000000E+05  1.1431970E-08
  1.7500000E+05  1.0218969E-08
  1.8000000E+05  9.1615883E-09
  1.8500000E+05  8.2365802E-09
  1.9000000E+05  7.4246373E-09
  1.9500000E+05  6.7096514E-09
  2.0000000E+05  6.0781209E-09
  2.0500000E+05  5.5186806E-09
  2.1000000E+05  5.0217245E-09
  2.2000000E+05  4.1838761E-09
  2.3000000E+05  3.5127270E-09
  2.4000000E+05  2.9701847E-09
  2.5000000E+05  2.5279066E-09
  2.6000000E+05  2.1645538E-09
  2.7000000E+05  1.8638851E-09
  2.8000000E+05  1.6134159E-09
  2.9000000E+05  1.4034587E-09
  3.0000000E+05  1.2264310E-09
  3.1000000E+05  1.0763499E-09
  3.2000000E+05  9.4845889E-10
  3.3000000E+05  8.3894961E-10
  3.4000000E+05  7.4475213E-10
  3.5000000E+05  6.6337631E-10
  3.6000000E+05  5.9279057E-10
  3.7000000E+05  5.3132805E-10
  3.8000000E+05  4.7761357E-10
  3.9000000E+05  4.3050709E-10
  4.0000000E+05  3.8905908E-10
  4.2000000E+05  3.2008746E-10
  4.4000000E+05  2.6573314E-10
  4.6000000E+05  2.2243656E-10
  4.8000000E+05  1.8760789E-10
  5.0000000E+05  1.5933669E-10
  5.2500000E+05  1.3108078E-10
  5.5000000E+05  1.0882136E-10
  5.7500000E+05  9.1094223E-11
  5.8750000E+05  8.3585812E-11
  6.0000000E+05  7.6835623E-11
  6.2500000E+05  6.5261748E-11
  6.5000000E+05  5.5787918E-11
  6.7500000E+05  4.7972750E-11
  7.0000000E+05  4.1479389E-11
  7.2500000E+05  3.6048221E-11
  7.5000000E+05  3.1477237E-11
  7.7500000E+05  2.7607864E-11
  8.0000000E+05  2.4314648E-11
  8.2500000E+05  2.1497565E-11
  8.5000000E+05  1.9076276E-11
  8.7500000E+05  1.6985837E-11
  9.0000000E+05  1.5173418E-11
  9.2500000E+05  1.3595785E-11
  9.5000000E+05  1.2217353E-11
  9.7500000E+05  1.1008678E-11
  1.0000000E+06  9.9452783E-12
  1.0250000E+06  9.0066972E-12
  1.0500000E+06  8.1757638E-12
  1.1000000E+06  6.7811593E-12
  1.1500000E+06  5.6701154E-12
  1.2000000E+06  4.7762404E-12
  1.2500000E+06  4.0505957E-12
  1.3000000E+06  3.4566434E-12
  1.3500000E+06  2.9667810E-12
  1.4000000E+06  2.5599257E-12
  1.4500000E+06  2.2198098E-12
  1.5000000E+06  1.9337638E-12
  1.5500000E+06  1.6918344E-12
  1.6000000E+06  1.4861390E-12
  1.6500000E+06  1.3103882E-12
  1.7000000E+06  1.1595285E-12
  1.7500000E+06  1.0294717E-12
  1.8000000E+06  9.1688989E-13
  1.8500000E+06  8.1905847E-13
  1.9000000E+06  7.3373439E-13
  1.9500000E+06  6.5906128E-13
  2.0000000E+06  5.9349519E-13
  2.0500000E+06  5.3574609E-13
  2.1000000E+06  4.8473136E-13
  2.2000000E+06  3.9939567E-13
  2.3000000E+06  3.3173294E-13
  2.4000000E+06  2.7756565E-13
  2.5000000E+06  2.3381923E-13
  2.6000000E+06  1.9820166E-13
  2.7000000E+06  1.6898469E-13
  2.8000000E+06  1.4485132E-13
  2.9000000E+06  1.2478807E-13
  3.0000000E+06  1.0800804E-13
  3.1000000E+06  9.3894996E-14
  3.2000000E+06  8.1962482E-14
  3.3000000E+06  7.1823700E-14
  3.4000000E+06  6.3168954E-14
  3.5000000E+06  5.5748648E-14
  3.6000000E+06  4.9360383E-14
  3.7000000E+06  4.3839109E-14
  3.8000000E+06  3.9049490E-14
  3.9000000E+06  3.4879974E-14
  4.0000000E+06  3.1238156E-14
  4.1000000E+06  2.8047143E-14
  4.2000000E+06  2.5242658E-14
  4.3000000E+06  2.2770756E-14
  4.4000000E+06  2.0585984E-14
  4.6000000E+06  1.6929857E-14
  4.8000000E+06  1.4030763E-14
  5.0000000E+06  1.1710970E-14
  5.1250000E+06  1.0495400E-14
  5.2500000E+06  9.4290276E-15
  5.3750000E+06  8.4908018E-15
  5.5000000E+06  7.6630165E-15
  5.7500000E+06  6.2812398E-15
  5.8750000E+06  5.7037950E-15
  6.0000000E+06  5.1891860E-15
  6.2500000E+06  4.3180912E-15
  6.5000000E+06  3.6173016E-15
  6.7500000E+06  3.0490689E-15
  7.0000000E+06  2.5849469E-15
  7.2500000E+06  2.2032776E-15
  7.5000000E+06  1.8874082E-15
  7.7500000E+06  1.6244291E-15
  8.0000000E+06  1.4042572E-15
  8.2500000E+06  1.2189598E-15
  8.5000000E+06  1.0622536E-15
  8.7500000E+06  9.2911871E-16
  9.0000000E+06  8.1551824E-16
  9.2500000E+06  7.1817856E-16
  9.5000000E+06  6.3442851E-16
  9.7500000E+06  5.6209044E-16
  1.0000000E+07  4.9938024E-16
  1.0250000E+07  4.4483381E-16
  1.0500000E+07  3.9725895E-16
  1.0750000E+07  3.5565975E-16
  1.1000000E+07  3.1919521E-16
  
  
#  64   4  L3  EION =  7.247000000E+03 eV   255
#  S(0) = 2.237276E+00
  7.2208341E+01  0.0000000E+00
  7.2208341E+03  0.0000000E+00
  7.2208341E+03  5.2894159E-04
  7.2470000E+03  5.2894159E-04
  7.2470724E+03  5.2894159E-04
  7.2473652E+03  5.3423805E-04
  7.2476579E+03  5.3883011E-04
  7.2479507E+03  5.4288577E-04
  7.2482435E+03  5.4652743E-04
  7.2488290E+03  5.5290451E-04
  7.2494145E+03  5.5843347E-04
  7.2500000E+03  5.6337367E-04
  7.2539062E+03  5.8712279E-04
  7.2578125E+03  5.9783886E-04
  7.2597656E+03  5.9906938E-04
  7.2617188E+03  5.9827607E-04
  7.2656250E+03  5.9304142E-04
  7.2695312E+03  5.8621722E-04
  7.2734375E+03  5.8023848E-04
  7.2812500E+03  5.7382177E-04
  7.2890625E+03  5.7321912E-04
  7.2968750E+03  5.7436876E-04
  7.3046875E+03  5.7458756E-04
  7.3125000E+03  5.7333469E-04
  7.3203125E+03  5.7129601E-04
  7.3281250E+03  5.6931005E-04
  7.3359375E+03  5.6782229E-04
  7.3437500E+03  5.6682437E-04
  7.3515625E+03  5.6604985E-04
  7.3593750E+03  5.6521408E-04
  7.3750000E+03  5.6276067E-04
  7.3906250E+03  5.5957916E-04
  7.4062500E+03  5.5656967E-04
  7.4218750E+03  5.5400442E-04
  7.4375000E+03  5.5150104E-04
  7.4687500E+03  5.4568100E-04
  7.5000000E+03  5.3967368E-04
  7.6250000E+03  5.1664503E-04
  7.6875000E+03  5.0537341E-04
  7.7500000E+03  4.9437711E-04
  7.8750000E+03  4.7326508E-04
  8.0000000E+03  4.5333734E-04
  8.5000000E+03  3.8355910E-04
  9.0000000E+03  3.2680958E-04
  9.5000000E+03  2.8030788E-04
  1.0000000E+04  2.4197844E-04
  1.0500000E+04  2.1015547E-04
  1.1000000E+04  1.8353930E-04
  1.1500000E+04  1.6112298E-04
  1.2000000E+04  1.4211784E-04
  1.2500000E+04  1.2590324E-04
  1.3000000E+04  1.1199161E-04
  1.3500000E+04  9.9991913E-05
  1.4000000E+04  8.9591535E-05
  1.4500000E+04  8.0536832E-05
  1.5000000E+04  7.2620432E-05
  1.6000000E+04  5.9551083E-05
  1.7000000E+04  4.9341172E-05
  1.8000000E+04  4.1262488E-05
  1.9000000E+04  3.4796230E-05
  2.0000000E+04  2.9566441E-05
  2.1000000E+04  2.5296519E-05
  2.2000000E+04  2.1780139E-05
  2.3000000E+04  1.8861391E-05
  2.4000000E+04  1.6421097E-05
  2.5000000E+04  1.4367162E-05
  2.6000000E+04  1.2627712E-05
  2.7000000E+04  1.1146136E-05
  2.8000000E+04  9.8774622E-06
  2.9000000E+04  8.7856836E-06
  3.0000000E+04  7.8417595E-06
  3.1000000E+04  7.0221029E-06
  3.2000000E+04  6.3074376E-06
  3.4000000E+04  5.1324173E-06
  3.6000000E+04  4.2197204E-06
  3.8000000E+04  3.5017436E-06
  4.0000000E+04  2.9304681E-06
  4.2000000E+04  2.4712046E-06
  4.4000000E+04  2.0985099E-06
  4.6000000E+04  1.7934620E-06
  4.8000000E+04  1.5418109E-06
  5.0000000E+04  1.3327006E-06
  5.2500000E+04  1.1185868E-06
  5.5000000E+04  9.4565119E-07
  5.7500000E+04  8.0474124E-07
  5.8750000E+04  7.4408137E-07
  6.0000000E+04  6.8899670E-07
  6.2500000E+04  5.9321461E-07
  6.5000000E+04  5.1340634E-07
  6.7500000E+04  4.4648365E-07
  7.0000000E+04  3.9003325E-07
  7.2500000E+04  3.4215325E-07
  7.5000000E+04  3.0133285E-07
  7.7500000E+04  2.6636285E-07
  8.0000000E+04  2.3626888E-07
  8.2500000E+04  2.1026057E-07
  8.5000000E+04  1.8769287E-07
  8.7500000E+04  1.6803633E-07
  9.0000000E+04  1.5085403E-07
  9.2500000E+04  1.3578351E-07
  9.5000000E+04  1.2252267E-07
  1.0000000E+05  1.0045826E-07
  1.0500000E+05  8.3078004E-08
  1.1000000E+05  6.9245265E-08
  1.1500000E+05  5.8131616E-08
  1.2000000E+05  4.9125030E-08
  1.2500000E+05  4.1767722E-08
  1.3000000E+05  3.5713365E-08
  1.3500000E+05  3.0697189E-08
  1.4000000E+05  2.6514806E-08
  1.4500000E+05  2.3007010E-08
  1.5000000E+05  2.0048753E-08
  1.5500000E+05  1.7541048E-08
  1.6000000E+05  1.5404961E-08
  1.6500000E+05  1.3577121E-08
  1.7000000E+05  1.2006324E-08
  1.7500000E+05  1.0650946E-08
  1.8000000E+05  9.4769570E-09
  1.8500000E+05  8.4563852E-09
  1.9000000E+05  7.5661254E-09
  2.0000000E+05  6.1030032E-09
  2.1000000E+05  4.9689625E-09
  2.2000000E+05  4.0802070E-09
  2.3000000E+05  3.3766098E-09
  2.4000000E+05  2.8144146E-09
  2.5000000E+05  2.3613617E-09
  2.6000000E+05  1.9933805E-09
  2.7000000E+05  1.6923132E-09
  2.8000000E+05  1.4443211E-09
  2.9000000E+05  1.2387570E-09
  3.0000000E+05  1.0673576E-09
  3.1000000E+05  9.2365635E-10
  3.2000000E+05  8.0255366E-10
  3.3000000E+05  6.9999948E-10
  3.4000000E+05  6.1275529E-10
  3.5000000E+05  5.3821481E-10
  3.6000000E+05  4.7426824E-10
  3.7000000E+05  4.1919801E-10
  3.8000000E+05  3.7159835E-10
  3.9000000E+05  3.3031274E-10
  4.0000000E+05  2.9438522E-10
  4.2000000E+05  2.3556134E-10
  4.4000000E+05  1.9021800E-10
  4.6000000E+05  1.5488955E-10
  4.8000000E+05  1.2709275E-10
  5.0000000E+05  1.0502370E-10
  5.1250000E+05  9.3534254E-11
  5.2500000E+05  8.3504673E-11
  5.3750000E+05  7.4723983E-11
  5.5000000E+05  6.7015296E-11
  5.7500000E+05  5.4241617E-11
  5.8750000E+05  4.8944313E-11
  6.0000000E+05  4.4247196E-11
  6.2500000E+05  3.6355299E-11
  6.5000000E+05  3.0070680E-11
  6.7500000E+05  2.5026685E-11
  7.0000000E+05  2.0948918E-11
  7.2500000E+05  1.7629946E-11
  7.5000000E+05  1.4911492E-11
  7.7500000E+05  1.2671738E-11
  8.0000000E+05  1.0816160E-11
  8.2500000E+05  9.2708568E-12
  8.5000000E+05  7.9776404E-12
  8.7500000E+05  6.8903899E-12
  9.0000000E+05  5.9723124E-12
  9.2500000E+05  5.1938810E-12
  9.5000000E+05  4.5312694E-12
  9.7500000E+05  3.9651497E-12
  1.0000000E+06  3.4797610E-12
  1.0250000E+06  3.0621893E-12
  1.0500000E+06  2.7018055E-12
  1.0750000E+06  2.3898240E-12
  1.1000000E+06  2.1189525E-12
  1.1250000E+06  1.8831143E-12
  1.1500000E+06  1.6772262E-12
  1.2000000E+06  1.3389058E-12
  1.2500000E+06  1.0772564E-12
  1.3000000E+06  8.7307755E-13
  1.3500000E+06  7.1241267E-13
  1.4000000E+06  5.8500415E-13
  1.4500000E+06  4.8323431E-13
  1.5000000E+06  4.0139153E-13
  1.5500000E+06  3.3515529E-13
  1.6000000E+06  2.8122910E-13
  1.6500000E+06  2.3707782E-13
  1.7000000E+06  2.0073743E-13
  1.7500000E+06  1.7067580E-13
  1.8000000E+06  1.4568974E-13
  1.8500000E+06  1.2482852E-13
  1.9000000E+06  1.0733652E-13
  1.9500000E+06  9.2609797E-14
  2.0000000E+06  8.0163034E-14
  2.0500000E+06  6.9604276E-14
  2.1000000E+06  6.0615449E-14
  2.1500000E+06  5.2937277E-14
  2.2000000E+06  4.6357449E-14
  2.2500000E+06  4.0701376E-14
  2.3000000E+06  3.5824916E-14
  2.3500000E+06  3.1608608E-14
  2.4000000E+06  2.7953078E-14
  2.4500000E+06  2.4775373E-14
  2.5000000E+06  2.2006020E-14
  2.6000000E+06  1.7468010E-14
  2.7000000E+06  1.3972945E-14
  2.8000000E+06  1.1257812E-14
  2.9000000E+06  9.1315000E-15
  3.0000000E+06  7.4536945E-15
  3.1000000E+06  6.1203710E-15
  3.2000000E+06  5.0537123E-15
  3.3000000E+06  4.1950076E-15
  3.4000000E+06  3.4996056E-15
  3.5000000E+06  2.9332877E-15
  3.6000000E+06  2.4696393E-15
  3.7000000E+06  2.0881318E-15
  3.8000000E+06  1.7727080E-15
  3.9000000E+06  1.5107313E-15
  4.0000000E+06  1.2922004E-15
  4.1000000E+06  1.1091554E-15
  4.2000000E+06  9.5522813E-16
  4.3000000E+06  8.2529809E-16
  4.4000000E+06  7.1522813E-16
  4.5000000E+06  6.2166019E-16
  4.6000000E+06  5.4185660E-16
  4.7000000E+06  4.7357606E-16
  4.8000000E+06  4.1497621E-16
  5.0000000E+06  3.2099902E-16
  5.1250000E+06  2.7470470E-16
  5.2500000E+06  2.3590057E-16
  5.3750000E+06  2.0324804E-16
  5.5000000E+06  1.7566958E-16
  5.6250000E+06  1.5229364E-16
  5.7500000E+06  1.3241215E-16
  5.8750000E+06  1.1544733E-16
  6.0000000E+06  1.0092575E-16
  6.1250000E+06  8.8457965E-17
  6.2500000E+06  7.7722392E-17
  6.3750000E+06  6.8452527E-17
  6.5000000E+06  6.0426717E-17
  6.6250000E+06  5.3459992E-17
  6.7500000E+06  4.7397486E-17
  6.8750000E+06  4.2109122E-17
  7.0000000E+06  3.7485312E-17
  7.1250000E+06  3.3433455E-17
  7.2500000E+06  2.9875085E-17
  7.5000000E+06  2.3982016E-17
  7.7500000E+06  1.9382033E-17
  8.0000000E+06  1.5764362E-17
  8.2500000E+06  1.2899056E-17
  8.5000000E+06  1.0614296E-17
  8.7500000E+06  8.7806972E-18
  9.0000000E+06  7.3002346E-18
  9.2500000E+06  6.0980723E-18
  9.5000000E+06  5.1168702E-18
  9.7500000E+06  4.3122663E-18
  1.0000000E+07  3.6494942E-18
  
  
#  64   5  M1  EION =  1.884000000E+03 eV   272
#  S(0) = 1.014545E+00
  1.8789050E+01  0.0000000E+00
  1.8789050E+03  0.0000000E+00
  1.8789050E+03  4.2622613E-04
  1.8840000E+03  4.2622613E-04
  1.8840186E+03  4.2622613E-04
  1.8844182E+03  4.2337196E-04
  1.8848177E+03  4.2067343E-04
  1.8852172E+03  4.1812146E-04
  1.8856168E+03  4.1570801E-04
  1.8864158E+03  4.1126883E-04
  1.8872149E+03  4.0730712E-04
  1.8888131E+03  4.0066042E-04
  1.8904112E+03  3.9550048E-04
  1.8936075E+03  3.8876805E-04
  1.8968037E+03  3.8558794E-04
  1.8984019E+03  3.8493718E-04
  1.9000000E+03  3.8473643E-04
  1.9031250E+03  3.8522678E-04
  1.9062500E+03  3.8632943E-04
  1.9093750E+03  3.8754506E-04
  1.9125000E+03  3.8854421E-04
  1.9187500E+03  3.8927040E-04
  1.9250000E+03  3.8823763E-04
  1.9312500E+03  3.8607031E-04
  1.9375000E+03  3.8354684E-04
  1.9437500E+03  3.8121463E-04
  1.9500000E+03  3.7930317E-04
  1.9625000E+03  3.7653746E-04
  1.9687500E+03  3.7534961E-04
  1.9750000E+03  3.7409179E-04
  1.9812500E+03  3.7268786E-04
  1.9875000E+03  3.7113644E-04
  1.9937500E+03  3.6947559E-04
  2.0000000E+03  3.6777222E-04
  2.0125000E+03  3.6446987E-04
  2.0250000E+03  3.6149446E-04
  2.0375000E+03  3.5877569E-04
  2.0500000E+03  3.5610932E-04
  2.0625000E+03  3.5333168E-04
  2.0750000E+03  3.5044009E-04
  2.0875000E+03  3.4750991E-04
  2.1000000E+03  3.4465418E-04
  2.1125000E+03  3.4191012E-04
  2.1250000E+03  3.3926548E-04
  2.1500000E+03  3.3408157E-04
  2.1750000E+03  3.2881945E-04
  2.2000000E+03  3.2360533E-04
  2.2250000E+03  3.1859729E-04
  2.2500000E+03  3.1377605E-04
  2.2750000E+03  3.0899134E-04
  2.3000000E+03  3.0425687E-04
  2.3500000E+03  2.9512991E-04
  2.4000000E+03  2.8646693E-04
  2.4500000E+03  2.7807327E-04
  2.5000000E+03  2.7005986E-04
  2.5500000E+03  2.6240557E-04
  2.6000000E+03  2.5500093E-04
  2.7000000E+03  2.4112326E-04
  2.8000000E+03  2.2827797E-04
  2.9000000E+03  2.1639712E-04
  3.0000000E+03  2.0539393E-04
  3.1000000E+03  1.9516600E-04
  3.2000000E+03  1.8564816E-04
  3.4000000E+03  1.6852928E-04
  3.6000000E+03  1.5359998E-04
  3.8000000E+03  1.4050626E-04
  4.0000000E+03  1.2896746E-04
  4.2000000E+03  1.1875255E-04
  4.4000000E+03  1.0967028E-04
  4.6000000E+03  1.0156192E-04
  4.8000000E+03  9.4295097E-05
  5.0000000E+03  8.7758866E-05
  5.2500000E+03  8.0475036E-05
  5.5000000E+03  7.4036130E-05
  5.7500000E+03  6.8318167E-05
  6.0000000E+03  6.3218588E-05
  6.5000000E+03  5.4547634E-05
  6.7500000E+03  5.0845402E-05
  7.0000000E+03  4.7495133E-05
  7.2500000E+03  4.4454141E-05
  7.5000000E+03  4.1685898E-05
  8.0000000E+03  3.6846503E-05
  8.5000000E+03  3.2774387E-05
  9.0000000E+03  2.9317214E-05
  9.5000000E+03  2.6358507E-05
  1.0000000E+04  2.3807990E-05
  1.0500000E+04  2.1594848E-05
  1.1000000E+04  1.9662914E-05
  1.1500000E+04  1.7967188E-05
  1.2000000E+04  1.6471265E-05
  1.2500000E+04  1.5145454E-05
  1.3000000E+04  1.3965340E-05
  1.3500000E+04  1.2910700E-05
  1.4000000E+04  1.1964680E-05
  1.4500000E+04  1.1113137E-05
  1.5000000E+04  1.0344140E-05
  1.6000000E+04  9.0147880E-06
  1.7000000E+04  7.9120589E-06
  1.8000000E+04  6.9882076E-06
  1.9000000E+04  6.2073330E-06
  2.0000000E+04  5.5420370E-06
  2.1000000E+04  4.9711262E-06
  2.2000000E+04  4.4780075E-06
  2.3000000E+04  4.0495437E-06
  2.4000000E+04  3.6752286E-06
  2.5000000E+04  3.3465822E-06
  2.6000000E+04  3.0567002E-06
  2.7000000E+04  2.7999178E-06
  2.8000000E+04  2.5715533E-06
  2.9000000E+04  2.3677110E-06
  3.0000000E+04  2.1851295E-06
  3.1000000E+04  2.0210625E-06
  3.2000000E+04  1.8731851E-06
  3.4000000E+04  1.6183729E-06
  3.6000000E+04  1.4080326E-06
  3.8000000E+04  1.2327631E-06
  4.0000000E+04  1.0854751E-06
  4.2000000E+04  9.6074879E-07
  4.4000000E+04  8.5438868E-07
  4.6000000E+04  7.6311060E-07
  4.8000000E+04  6.8431676E-07
  5.0000000E+04  6.1593285E-07
  5.2500000E+04  5.4257770E-07
  5.5000000E+04  4.8030863E-07
  5.7500000E+04  4.2710504E-07
  5.8750000E+04  4.0339166E-07
  6.0000000E+04  3.8137512E-07
  6.2500000E+04  3.4185241E-07
  6.5000000E+04  3.0752045E-07
  6.7500000E+04  2.7755676E-07
  7.0000000E+04  2.5129070E-07
  7.2500000E+04  2.2817166E-07
  7.5000000E+04  2.0774464E-07
  7.7500000E+04  1.8963137E-07
  8.0000000E+04  1.7351559E-07
  8.2500000E+04  1.5913149E-07
  8.5000000E+04  1.4625452E-07
  8.7500000E+04  1.3469415E-07
  9.0000000E+04  1.2428796E-07
  9.2500000E+04  1.1489694E-07
  9.5000000E+04  1.0640160E-07
  1.0000000E+05  9.1699655E-08
  1.0500000E+05  7.9511537E-08
  1.1000000E+05  6.9328500E-08
  1.1500000E+05  6.0759931E-08
  1.2000000E+05  5.3502581E-08
  1.2500000E+05  4.7318628E-08
  1.3000000E+05  4.2019851E-08
  1.3500000E+05  3.7455979E-08
  1.4000000E+05  3.3506100E-08
  1.4500000E+05  3.0072227E-08
  1.5000000E+05  2.7074369E-08
  1.5500000E+05  2.4446816E-08
  1.6000000E+05  2.2135275E-08
  1.6500000E+05  2.0094625E-08
  1.7000000E+05  1.8287168E-08
  1.7500000E+05  1.6681259E-08
  1.8000000E+05  1.5250214E-08
  1.8500000E+05  1.3971420E-08
  1.9000000E+05  1.2825634E-08
  1.9500000E+05  1.1796419E-08
  2.0000000E+05  1.0869680E-08
  2.0500000E+05  1.0033289E-08
  2.1000000E+05  9.2767733E-09
  2.2000000E+05  7.9682805E-09
  2.3000000E+05  6.8849055E-09
  2.4000000E+05  5.9813840E-09
  2.5000000E+05  5.2227834E-09
  2.6000000E+05  4.5818809E-09
  2.7000000E+05  4.0372712E-09
  2.8000000E+05  3.5719848E-09
  2.9000000E+05  3.1724621E-09
  3.0000000E+05  2.8277858E-09
  3.1000000E+05  2.5291064E-09
  3.2000000E+05  2.2692048E-09
  3.3000000E+05  2.0421561E-09
  3.4000000E+05  1.8430700E-09
  3.5000000E+05  1.6678888E-09
  3.6000000E+05  1.5132287E-09
  3.7000000E+05  1.3762541E-09
  3.8000000E+05  1.2545784E-09
  3.9000000E+05  1.1461833E-09
  4.0000000E+05  1.0493557E-09
  4.1000000E+05  9.6263609E-10
  4.2000000E+05  8.8477632E-10
  4.3000000E+05  8.1470517E-10
  4.4000000E+05  7.5149985E-10
  4.6000000E+05  6.4260478E-10
  4.8000000E+05  5.5289849E-10
  5.0000000E+05  4.7843951E-10
  5.1250000E+05  4.3827104E-10
  5.2500000E+05  4.0226724E-10
  5.3750000E+05  3.6991732E-10
  5.5000000E+05  3.4078205E-10
  5.7500000E+05  2.9069216E-10
  5.8750000E+05  2.6912643E-10
  6.0000000E+05  2.4953878E-10
  6.2500000E+05  2.1546361E-10
  6.5000000E+05  1.8704619E-10
  6.7500000E+05  1.6318940E-10
  7.0000000E+05  1.4303736E-10
  7.2500000E+05  1.2591650E-10
  7.5000000E+05  1.1129266E-10
  7.7500000E+05  9.8738872E-11
  8.0000000E+05  8.7911263E-11
  8.2500000E+05  7.8531170E-11
  8.5000000E+05  7.0371317E-11
  8.7500000E+05  6.3245216E-11
  9.0000000E+05  5.6998970E-11
  9.2500000E+05  5.1504888E-11
  9.5000000E+05  4.6656480E-11
  9.7500000E+05  4.2364492E-11
  1.0000000E+06  3.8553783E-11
  1.0250000E+06  3.5160839E-11
  1.0500000E+06  3.2131756E-11
  1.0750000E+06  2.9420605E-11
  1.1000000E+06  2.6988103E-11
  1.1250000E+06  2.4800538E-11
  1.1500000E+06  2.2828874E-11
  1.2000000E+06  1.9436258E-11
  1.2500000E+06  1.6646785E-11
  1.3000000E+06  1.4336324E-11
  1.3500000E+06  1.2409604E-11
  1.4000000E+06  1.0792791E-11
  1.4500000E+06  9.4281298E-12
  1.5000000E+06  8.2700380E-12
  1.5500000E+06  7.2822525E-12
  1.6000000E+06  6.4357117E-12
  1.6500000E+06  5.7069735E-12
  1.7000000E+06  5.0770081E-12
  1.7500000E+06  4.5302820E-12
  1.8000000E+06  4.0540360E-12
  1.8500000E+06  3.6377273E-12
  1.9000000E+06  3.2726009E-12
  1.9500000E+06  2.9513506E-12
  2.0000000E+06  2.6678528E-12
  2.0500000E+06  2.4169541E-12
  2.1000000E+06  2.1942998E-12
  2.1500000E+06  1.9961965E-12
  2.2000000E+06  1.8195009E-12
  2.2500000E+06  1.6615268E-12
  2.3000000E+06  1.5199706E-12
  2.3500000E+06  1.3928506E-12
  2.4000000E+06  1.2784566E-12
  2.4500000E+06  1.1753088E-12
  2.5000000E+06  1.0821227E-12
  2.6000000E+06  9.2130701E-13
  2.7000000E+06  7.8865907E-13
  2.8000000E+06  6.7853184E-13
  2.9000000E+06  5.8654671E-13
  3.0000000E+06  5.0927917E-13
  3.1000000E+06  4.4403008E-13
  3.2000000E+06  3.8865608E-13
  3.3000000E+06  3.4144277E-13
  3.4000000E+06  3.0100981E-13
  3.5000000E+06  2.6623861E-13
  3.6000000E+06  2.3621792E-13
  3.7000000E+06  2.1020153E-13
  3.8000000E+06  1.8757530E-13
  3.9000000E+06  1.6783202E-13
  4.0000000E+06  1.5055010E-13
  4.1000000E+06  1.3537720E-13
  4.2000000E+06  1.2201764E-13
  4.3000000E+06  1.1022162E-13
  4.4000000E+06  9.9776942E-14
  4.5000000E+06  9.0504024E-14
  4.6000000E+06  8.2250432E-14
  4.7000000E+06  7.4886295E-14
  4.8000000E+06  6.8301453E-14
  5.0000000E+06  5.7111007E-14
  5.1250000E+06  5.1242237E-14
  5.2500000E+06  4.6093805E-14
  
  
#  64   6  M2  EION =  1.692000000E+03 eV   272
#  S(0) = 1.341755E+00
  1.6710199E+01  0.0000000E+00
  1.6710199E+03  0.0000000E+00
  1.6710199E+03  5.5281952E-04
  1.6920000E+03  5.5281952E-04
  1.6920169E+03  5.5281952E-04
  1.6922164E+03  5.5770326E-04
  1.6924160E+03  5.6214917E-04
  1.6926156E+03  5.6622485E-04
  1.6928152E+03  5.6998550E-04
  1.6932143E+03  5.7673475E-04
  1.6936135E+03  5.8267160E-04
  1.6944118E+03  5.9280350E-04
  1.6952101E+03  6.0129928E-04
  1.6968067E+03  6.1497547E-04
  1.6984034E+03  6.2528311E-04
  1.7000000E+03  6.3273003E-04
  1.7062500E+03  6.4063488E-04
  1.7093750E+03  6.3684732E-04
  1.7125000E+03  6.3131648E-04
  1.7156250E+03  6.2569543E-04
  1.7187500E+03  6.2089057E-04
  1.7250000E+03  6.1481588E-04
  1.7312500E+03  6.1266467E-04
  1.7375000E+03  6.1234196E-04
  1.7437500E+03  6.1205531E-04
  1.7500000E+03  6.1092589E-04
  1.7625000E+03  6.0632751E-04
  1.7687500E+03  6.0368047E-04
  1.7750000E+03  6.0125843E-04
  1.7812500E+03  5.9917850E-04
  1.7875000E+03  5.9738179E-04
  1.7937500E+03  5.9574198E-04
  1.8000000E+03  5.9409905E-04
  1.8125000E+03  5.9042464E-04
  1.8250000E+03  5.8614054E-04
  1.8375000E+03  5.8165364E-04
  1.8500000E+03  5.7737820E-04
  1.8625000E+03  5.7338015E-04
  1.8750000E+03  5.6950100E-04
  1.8875000E+03  5.6550884E-04
  1.9000000E+03  5.6133745E-04
  1.9250000E+03  5.5274380E-04
  1.9500000E+03  5.4447173E-04
  1.9625000E+03  5.4044935E-04
  1.9750000E+03  5.3643827E-04
  2.0000000E+03  5.2830431E-04
  2.0500000E+03  5.1213108E-04
  2.0750000E+03  5.0435567E-04
  2.1000000E+03  4.9666755E-04
  2.1500000E+03  4.8145803E-04
  2.1750000E+03  4.7407135E-04
  2.2000000E+03  4.6687479E-04
  2.2500000E+03  4.5275222E-04
  2.3000000E+03  4.3904610E-04
  2.4000000E+03  4.1320152E-04
  2.5000000E+03  3.8910260E-04
  2.6000000E+03  3.6669000E-04
  2.7000000E+03  3.4581712E-04
  2.8000000E+03  3.2642212E-04
  2.9000000E+03  3.0835336E-04
  3.0000000E+03  2.9151112E-04
  3.1000000E+03  2.7581983E-04
  3.2000000E+03  2.6119470E-04
  3.4000000E+03  2.3481156E-04
  3.6000000E+03  2.1177345E-04
  3.8000000E+03  1.9159252E-04
  4.0000000E+03  1.7385673E-04
  4.2000000E+03  1.5821754E-04
  4.4000000E+03  1.4438081E-04
  4.6000000E+03  1.3209842E-04
  4.8000000E+03  1.2116086E-04
  5.0000000E+03  1.1139087E-04
  5.2500000E+03  1.0059316E-04
  5.5000000E+03  9.1140183E-05
  5.7500000E+03  8.2829386E-05
  6.0000000E+03  7.5493134E-05
  6.5000000E+03  6.3212657E-05
  6.7500000E+03  5.8056129E-05
  7.0000000E+03  5.3441054E-05
  7.2500000E+03  4.9298053E-05
  7.5000000E+03  4.5568369E-05
  8.0000000E+03  3.9155390E-05
  8.5000000E+03  3.3879346E-05
  9.0000000E+03  2.9499437E-05
  9.5000000E+03  2.5833765E-05
  1.0000000E+04  2.2743001E-05
  1.0500000E+04  2.0119180E-05
  1.1000000E+04  1.7877757E-05
  1.1500000E+04  1.5951885E-05
  1.2000000E+04  1.4288235E-05
  1.2500000E+04  1.2843915E-05
  1.3000000E+04  1.1584165E-05
  1.3500000E+04  1.0480613E-05
  1.4000000E+04  9.5099522E-06
  1.4500000E+04  8.6529143E-06
  1.5000000E+04  7.8934782E-06
  1.5500000E+04  7.2182528E-06
  1.6000000E+04  6.6159859E-06
  1.6500000E+04  6.0771770E-06
  1.7000000E+04  5.5937675E-06
  1.8000000E+04  4.7666773E-06
  1.9000000E+04  4.0907491E-06
  2.0000000E+04  3.5333451E-06
  2.1000000E+04  3.0698950E-06
  2.2000000E+04  2.6816655E-06
  2.3000000E+04  2.3542077E-06
  2.4000000E+04  2.0762570E-06
  2.5000000E+04  1.8389475E-06
  2.6000000E+04  1.6352367E-06
  2.7000000E+04  1.4594849E-06
  2.8000000E+04  1.3071410E-06
  2.9000000E+04  1.1745059E-06
  3.0000000E+04  1.0585533E-06
  3.1000000E+04  9.5679169E-07
  3.2000000E+04  8.6715831E-07
  3.3000000E+04  7.8793571E-07
  3.4000000E+04  7.1768657E-07
  3.5000000E+04  6.5520252E-07
  3.6000000E+04  5.9946292E-07
  3.8000000E+04  5.0488180E-07
  4.0000000E+04  4.2843117E-07
  4.2000000E+04  3.6605493E-07
  4.4000000E+04  3.1472620E-07
  4.6000000E+04  2.7215743E-07
  4.8000000E+04  2.3659967E-07
  5.0000000E+04  2.0670121E-07
  5.2500000E+04  1.7570155E-07
  5.5000000E+04  1.5032952E-07
  5.7500000E+04  1.2939555E-07
  5.8750000E+04  1.2030125E-07
  6.0000000E+04  1.1199502E-07
  6.2500000E+04  9.7432418E-08
  6.5000000E+04  8.5167605E-08
  6.7500000E+04  7.4777189E-08
  7.0000000E+04  6.5926449E-08
  7.2500000E+04  5.8348639E-08
  7.5000000E+04  5.1829603E-08
  7.7500000E+04  4.6196211E-08
  8.0000000E+04  4.1307589E-08
  8.2500000E+04  3.7048404E-08
  8.5000000E+04  3.3323693E-08
  8.7500000E+04  3.0054839E-08
  9.0000000E+04  2.7176423E-08
  9.2500000E+04  2.4633746E-08
  9.5000000E+04  2.2380864E-08
  9.7500000E+04  2.0379014E-08
  1.0000000E+05  1.8595361E-08
  1.0250000E+05  1.7001981E-08
  1.0500000E+05  1.5575036E-08
  1.1000000E+05  1.3141635E-08
  1.1500000E+05  1.1163566E-08
  1.2000000E+05  9.5424315E-09
  1.2500000E+05  8.2037738E-09
  1.3000000E+05  7.0906470E-09
  1.3500000E+05  6.1590547E-09
  1.4000000E+05  5.3746895E-09
  1.4500000E+05  4.7105745E-09
  1.5000000E+05  4.1453211E-09
  1.5500000E+05  3.6618428E-09
  1.6000000E+05  3.2463961E-09
  1.6500000E+05  2.8878538E-09
  1.7000000E+05  2.5771503E-09
  1.7500000E+05  2.3068572E-09
  1.8000000E+05  2.0708558E-09
  1.8500000E+05  1.8640785E-09
  1.9000000E+05  1.6823078E-09
  1.9500000E+05  1.5220173E-09
  2.0000000E+05  1.3802460E-09
  2.0500000E+05  1.2544969E-09
  2.1000000E+05  1.1426555E-09
  2.2000000E+05  9.5377309E-10
  2.3000000E+05  8.0214212E-10
  2.4000000E+05  6.7932119E-10
  2.5000000E+05  5.7901186E-10
  2.6000000E+05  4.9646045E-10
  2.7000000E+05  4.2804053E-10
  2.8000000E+05  3.7095817E-10
  2.9000000E+05  3.2304108E-10
  3.0000000E+05  2.8258582E-10
  3.1000000E+05  2.4824594E-10
  3.2000000E+05  2.1894912E-10
  3.3000000E+05  1.9383545E-10
  3.4000000E+05  1.7221079E-10
  3.5000000E+05  1.5351128E-10
  3.6000000E+05  1.3727620E-10
  3.7000000E+05  1.2312707E-10
  3.8000000E+05  1.1075132E-10
  3.9000000E+05  9.9889525E-11
  4.0000000E+05  9.0325294E-11
  4.1000000E+05  8.1877383E-11
  4.2000000E+05  7.4393349E-11
  4.3000000E+05  6.7744446E-11
  4.4000000E+05  6.1821492E-11
  4.6000000E+05  5.1795276E-11
  4.8000000E+05  4.3721171E-11
  5.0000000E+05  3.7160767E-11
  5.1250000E+05  3.3679867E-11
  5.2500000E+05  3.0597253E-11
  5.3750000E+05  2.7859493E-11
  5.5000000E+05  2.5421322E-11
  5.7500000E+05  2.1295381E-11
  5.8750000E+05  1.9546632E-11
  6.0000000E+05  1.7973823E-11
  6.2500000E+05  1.5275539E-11
  6.5000000E+05  1.3065254E-11
  6.7500000E+05  1.1240752E-11
  7.0000000E+05  9.7239389E-12
  7.2500000E+05  8.4545253E-12
  7.5000000E+05  7.3855759E-12
  7.7500000E+05  6.4802369E-12
  8.0000000E+05  5.7093347E-12
  8.2500000E+05  5.0495960E-12
  8.5000000E+05  4.4823197E-12
  8.7500000E+05  3.9923748E-12
  9.0000000E+05  3.5674386E-12
  9.2500000E+05  3.1974220E-12
  9.5000000E+05  2.8740190E-12
  9.7500000E+05  2.5903548E-12
  1.0000000E+06  2.3407104E-12
  1.0250000E+06  2.1203057E-12
  1.0500000E+06  1.9251267E-12
  1.0750000E+06  1.7517886E-12
  1.1000000E+06  1.5974246E-12
  1.1250000E+06  1.4595973E-12
  1.1500000E+06  1.3362273E-12
  1.2000000E+06  1.1259881E-12
  1.2500000E+06  9.5524375E-13
  1.3000000E+06  8.1543313E-13
  1.3500000E+06  7.0008413E-13
  1.4000000E+06  6.0424998E-13
  1.4500000E+06  5.2411162E-13
  1.5000000E+06  4.5669349E-13
  1.5500000E+06  3.9965719E-13
  1.6000000E+06  3.5115020E-13
  1.6500000E+06  3.0969387E-13
  1.7000000E+06  2.7409966E-13
  1.7500000E+06  2.4340598E-13
  1.8000000E+06  2.1683017E-13
  1.8500000E+06  1.9373116E-13
  1.9000000E+06  1.7358098E-13
  1.9500000E+06  1.5594256E-13
  2.0000000E+06  1.4045233E-13
  2.0500000E+06  1.2680641E-13
  2.1000000E+06  1.1474969E-13
  2.1500000E+06  1.0406712E-13
  2.2000000E+06  9.4576686E-14
  2.2500000E+06  8.6123764E-14
  2.3000000E+06  7.8576504E-14
  2.4000000E+06  6.5763680E-14
  2.5000000E+06  5.5412694E-14
  2.6000000E+06  4.6982759E-14
  2.7000000E+06  4.0065945E-14
  2.8000000E+06  3.4351251E-14
  2.9000000E+06  2.9599256E-14
  3.0000000E+06  2.5623992E-14
  3.1000000E+06  2.2279802E-14
  3.2000000E+06  1.9451707E-14
  3.3000000E+06  1.7048261E-14
  3.4000000E+06  1.4996219E-14
  3.5000000E+06  1.3236564E-14
  3.6000000E+06  1.1721459E-14
  3.7000000E+06  1.0411859E-14
  3.8000000E+06  9.2757281E-15
  3.9000000E+06  8.2865931E-15
  4.0000000E+06  7.4224465E-15
  4.1000000E+06  6.6650050E-15
  4.2000000E+06  5.9990196E-15
  4.3000000E+06  5.4117259E-15
  4.4000000E+06  4.8925331E-15
  4.5000000E+06  4.4325377E-15
  4.6000000E+06  4.0241149E-15
  4.7000000E+06  3.6607186E-15
  
  
#  64   7  M3  EION =  1.547000000E+03 eV   272
#  S(0) = 2.916016E+00
  1.5230066E+01  0.0000000E+00
  1.5230066E+03  0.0000000E+00
  1.5230066E+03  1.5508304E-03
  1.5470000E+03  1.5508304E-03
  1.5470154E+03  1.5508304E-03
  1.5471810E+03  1.5589086E-03
  1.5473466E+03  1.5662841E-03
  1.5475121E+03  1.5730624E-03
  1.5476777E+03  1.5793308E-03
  1.5480089E+03  1.5906185E-03
  1.5483400E+03  1.6005998E-03
  1.5490023E+03  1.6178244E-03
  1.5496646E+03  1.6325946E-03
  1.5509893E+03  1.6575730E-03
  1.5523139E+03  1.6781784E-03
  1.5549631E+03  1.7078919E-03
  1.5576123E+03  1.7227979E-03
  1.5629108E+03  1.7182276E-03
  1.5655600E+03  1.7062283E-03
  1.5682092E+03  1.6922098E-03
  1.5708585E+03  1.6783948E-03
  1.5735077E+03  1.6661114E-03
  1.5788062E+03  1.6481499E-03
  1.5841046E+03  1.6384503E-03
  1.5894031E+03  1.6340099E-03
  1.5947015E+03  1.6315043E-03
  1.6000000E+03  1.6285420E-03
  1.6062500E+03  1.6229940E-03
  1.6125000E+03  1.6152443E-03
  1.6187500E+03  1.6062737E-03
  1.6250000E+03  1.5971830E-03
  1.6312500E+03  1.5887209E-03
  1.6375000E+03  1.5811401E-03
  1.6437500E+03  1.5742831E-03
  1.6500000E+03  1.5678180E-03
  1.6625000E+03  1.5546195E-03
  1.6750000E+03  1.5399900E-03
  1.6875000E+03  1.5243908E-03
  1.7000000E+03  1.5089834E-03
  1.7125000E+03  1.4944373E-03
  1.7250000E+03  1.4805022E-03
  1.7500000E+03  1.4525165E-03
  1.7750000E+03  1.4235808E-03
  1.8000000E+03  1.3954494E-03
  1.9000000E+03  1.2894799E-03
  2.0000000E+03  1.1927040E-03
  2.1000000E+03  1.1047908E-03
  2.2000000E+03  1.0248182E-03
  2.3000000E+03  9.5225228E-04
  2.4000000E+03  8.8629348E-04
  2.5000000E+03  8.2613066E-04
  2.6000000E+03  7.7115958E-04
  2.7000000E+03  7.2092562E-04
  2.8000000E+03  6.7489828E-04
  2.9000000E+03  6.3262282E-04
  3.0000000E+03  5.9375583E-04
  3.1000000E+03  5.5797759E-04
  3.2000000E+03  5.2499428E-04
  3.4000000E+03  4.6637909E-04
  3.6000000E+03  4.1611919E-04
  3.8000000E+03  3.7279032E-04
  4.0000000E+03  3.3524658E-04
  4.2000000E+03  3.0255879E-04
  4.4000000E+03  2.7396940E-04
  4.6000000E+03  2.4885719E-04
  4.8000000E+03  2.2670984E-04
  5.0000000E+03  2.0710266E-04
  5.2500000E+03  1.8563165E-04
  5.5000000E+03  1.6701110E-04
  5.7500000E+03  1.5078243E-04
  6.0000000E+03  1.3657369E-04
  6.5000000E+03  1.1305002E-04
  6.7500000E+03  1.0327539E-04
  7.0000000E+03  9.4582525E-05
  7.2500000E+03  8.6825910E-05
  7.5000000E+03  7.9883024E-05
  8.0000000E+03  6.8038988E-05
  8.5000000E+03  5.8391404E-05
  9.0000000E+03  5.0455869E-05
  9.5000000E+03  4.3870709E-05
  1.0000000E+04  3.8362153E-05
  1.0500000E+04  3.3720364E-05
  1.1000000E+04  2.9782620E-05
  1.1500000E+04  2.6421424E-05
  1.2000000E+04  2.3535913E-05
  1.2500000E+04  2.1045597E-05
  1.3000000E+04  1.8885727E-05
  1.3500000E+04  1.7003813E-05
  1.4000000E+04  1.5357021E-05
  1.4500000E+04  1.3910160E-05
  1.5000000E+04  1.2634142E-05
  1.6000000E+04  1.0501895E-05
  1.7000000E+04  8.8102127E-06
  1.8000000E+04  7.4523327E-06
  1.9000000E+04  6.3509272E-06
  2.0000000E+04  5.4490772E-06
  2.1000000E+04  4.7042735E-06
  2.2000000E+04  4.0843436E-06
  2.3000000E+04  3.5646479E-06
  2.4000000E+04  3.1261038E-06
  2.5000000E+04  2.7537851E-06
  2.6000000E+04  2.4359079E-06
  2.7000000E+04  2.1630882E-06
  2.8000000E+04  1.9277949E-06
  2.9000000E+04  1.7239392E-06
  3.0000000E+04  1.5465646E-06
  3.1000000E+04  1.3916101E-06
  3.2000000E+04  1.2557293E-06
  3.3000000E+04  1.1361489E-06
  3.4000000E+04  1.0305584E-06
  3.5000000E+04  9.3702304E-07
  3.6000000E+04  8.5391586E-07
  3.8000000E+04  7.1369549E-07
  4.0000000E+04  6.0119260E-07
  4.2000000E+04  5.1005002E-07
  4.4000000E+04  4.3555787E-07
  4.6000000E+04  3.7418094E-07
  4.8000000E+04  3.2323399E-07
  5.0000000E+04  2.8065482E-07
  5.2500000E+04  2.3679505E-07
  5.5000000E+04  2.0114981E-07
  5.7500000E+04  1.7193881E-07
  5.8750000E+04  1.5931236E-07
  6.0000000E+04  1.4781713E-07
  6.2500000E+04  1.2775730E-07
  6.5000000E+04  1.1096624E-07
  6.7500000E+04  9.6825951E-08
  7.0000000E+04  8.4850653E-08
  7.2500000E+04  7.4655365E-08
  7.5000000E+04  6.5932646E-08
  7.7500000E+04  5.8435249E-08
  8.0000000E+04  5.1963017E-08
  8.2500000E+04  4.6352885E-08
  8.5000000E+04  4.1471231E-08
  8.7500000E+04  3.7207955E-08
  9.0000000E+04  3.3471863E-08
  9.2500000E+04  3.0187039E-08
  9.5000000E+04  2.7289995E-08
  1.0000000E+05  2.2454269E-08
  1.0500000E+05  1.8629690E-08
  1.1000000E+05  1.5574367E-08
  1.1500000E+05  1.3111121E-08
  1.2000000E+05  1.1108456E-08
  1.2500000E+05  9.4675966E-09
  1.3000000E+05  8.1135283E-09
  1.3500000E+05  6.9886924E-09
  1.4000000E+05  6.0485037E-09
  1.4500000E+05  5.2581215E-09
  1.5000000E+05  4.5900966E-09
  1.5500000E+05  4.0226380E-09
  1.6000000E+05  3.5383224E-09
  1.6500000E+05  3.1231263E-09
  1.7000000E+05  2.7656906E-09
  1.7500000E+05  2.4567596E-09
  1.8000000E+05  2.1887495E-09
  1.8500000E+05  1.9554130E-09
  1.9000000E+05  1.7515787E-09
  1.9500000E+05  1.5729456E-09
  2.0000000E+05  1.4159205E-09
  2.0500000E+05  1.2774882E-09
  2.1000000E+05  1.1551086E-09
  2.2000000E+05  9.5024045E-10
  2.3000000E+05  7.8771205E-10
  2.4000000E+05  6.5759415E-10
  2.5000000E+05  5.5254732E-10
  2.6000000E+05  4.6708189E-10
  2.7000000E+05  3.9704703E-10
  2.8000000E+05  3.3927298E-10
  2.9000000E+05  2.9131647E-10
  3.0000000E+05  2.5127777E-10
  3.1000000E+05  2.1766770E-10
  3.2000000E+05  1.8931008E-10
  3.3000000E+05  1.6526923E-10
  3.4000000E+05  1.4479589E-10
  3.5000000E+05  1.2728632E-10
  3.6000000E+05  1.1225107E-10
  3.7000000E+05  9.9291125E-11
  3.8000000E+05  8.8079551E-11
  3.9000000E+05  7.8347123E-11
  4.0000000E+05  6.9871077E-11
  4.1000000E+05  6.2466259E-11
  4.2000000E+05  5.5978107E-11
  4.3000000E+05  5.0277062E-11
  4.4000000E+05  4.5254099E-11
  4.6000000E+05  3.6888027E-11
  4.8000000E+05  3.0297650E-11
  5.0000000E+05  2.5059446E-11
  5.1250000E+05  2.2330023E-11
  5.2500000E+05  1.9945930E-11
  5.3750000E+05  1.7857471E-11
  5.5000000E+05  1.6022947E-11
  5.7500000E+05  1.2980649E-11
  5.8750000E+05  1.1717997E-11
  6.0000000E+05  1.0597852E-11
  6.2500000E+05  8.7145295E-12
  6.5000000E+05  7.2134372E-12
  6.7500000E+05  6.0076729E-12
  7.0000000E+05  5.0321266E-12
  7.2500000E+05  4.2375287E-12
  7.5000000E+05  3.5862499E-12
  7.7500000E+05  3.0493030E-12
  8.0000000E+05  2.6041778E-12
  8.2500000E+05  2.2332633E-12
  8.5000000E+05  1.9226815E-12
  8.7500000E+05  1.6614234E-12
  9.0000000E+05  1.4407015E-12
  9.2500000E+05  1.2534605E-12
  9.5000000E+05  1.0940027E-12
  9.7500000E+05  9.5770318E-13
  1.0000000E+06  8.4078846E-13
  1.0250000E+06  7.4016597E-13
  1.0500000E+06  6.5328892E-13
  1.0750000E+06  5.7805087E-13
  1.1000000E+06  5.1270247E-13
  1.1250000E+06  4.5578530E-13
  1.1500000E+06  4.0607892E-13
  1.1750000E+06  3.6255839E-13
  1.2000000E+06  3.2435998E-13
  1.2250000E+06  2.9075345E-13
  1.2500000E+06  2.6111946E-13
  1.3000000E+06  2.1173932E-13
  1.3500000E+06  1.7286075E-13
  1.4000000E+06  1.4201314E-13
  1.4500000E+06  1.1736052E-13
  1.5000000E+06  9.7525436E-14
  1.5500000E+06  8.1465148E-14
  1.6000000E+06  6.8383752E-14
  1.6500000E+06  5.7669015E-14
  1.7000000E+06  4.8846348E-14
  1.7500000E+06  4.1545290E-14
  1.8000000E+06  3.5474755E-14
  1.8500000E+06  3.0404613E-14
  1.9000000E+06  2.6151882E-14
  1.9500000E+06  2.2570258E-14
  2.0000000E+06  1.9542151E-14
  2.0500000E+06  1.6972587E-14
  2.1000000E+06  1.4784457E-14
  2.1500000E+06  1.2914867E-14
  2.2000000E+06  1.1312297E-14
  2.2500000E+06  9.9343633E-15
  2.3000000E+06  8.7460629E-15
  2.3500000E+06  7.7183789E-15
  2.4000000E+06  6.8271687E-15
  2.4500000E+06  6.0522744E-15
  2.5000000E+06  5.3768083E-15
  2.5500000E+06  4.7865765E-15
  2.6000000E+06  4.2696113E-15
  2.6500000E+06  3.8157912E-15
  2.7000000E+06  3.4165312E-15
  2.7500000E+06  3.0645291E-15
  2.8000000E+06  2.7535577E-15
  2.8500000E+06  2.4782926E-15
  2.9000000E+06  2.2341690E-15
  3.0000000E+06  1.8241972E-15
  3.1000000E+06  1.4982993E-15
  3.2000000E+06  1.2375054E-15
  3.3000000E+06  1.0274945E-15
  3.4000000E+06  8.5737207E-16
  3.5000000E+06  7.1878763E-16
  3.6000000E+06  6.0529769E-16
  3.7000000E+06  5.1189473E-16
  3.8000000E+06  4.3465871E-16
  3.9000000E+06  3.7050247E-16
  4.0000000E+06  3.1697779E-16
  4.1000000E+06  2.7213189E-16
  4.2000000E+06  2.3440468E-16
  4.3000000E+06  2.0254358E-16
  4.4000000E+06  1.7553808E-16
  4.5000000E+06  1.5257499E-16
  4.6000000E+06  1.3299355E-16
  4.7000000E+06  1.1624899E-16
  4.8000000E+06  1.0189084E-16
  
  
#  64   8  M4  EION =  1.220000000E+03 eV   275
#  S(0) = 4.504737E+00
  1.2164277E+01  0.0000000E+00
  1.2164277E+03  0.0000000E+00
  1.2164277E+03  2.1896791E-04
  1.2200000E+03  2.1896791E-04
  1.2200123E+03  2.1896791E-04
  1.2201060E+03  2.2652661E-04
  1.2201997E+03  2.3442501E-04
  1.2202934E+03  2.4266618E-04
  1.2203872E+03  2.5125327E-04
  1.2205746E+03  2.6947733E-04
  1.2207620E+03  2.8912135E-04
  1.2211368E+03  3.3276144E-04
  1.2215117E+03  3.8234621E-04
  1.2222614E+03  4.9990620E-04
  1.2230111E+03  6.4252348E-04
  1.2237608E+03  8.1011014E-04
  1.2245105E+03  1.0015412E-03
  1.2252602E+03  1.2145205E-03
  1.2260098E+03  1.4455803E-03
  1.2275092E+03  1.9433532E-03
  1.2290086E+03  2.4532638E-03
  1.2297583E+03  2.7001136E-03
  1.2305080E+03  2.9361666E-03
  1.2312577E+03  3.1586512E-03
  1.2320074E+03  3.3658204E-03
  1.2335068E+03  3.7318376E-03
  1.2350062E+03  4.0362235E-03
  1.2380049E+03  4.4968397E-03
  1.2410037E+03  4.8255967E-03
  1.2440025E+03  5.0770471E-03
  1.2470012E+03  5.2774673E-03
  1.2500000E+03  5.4364269E-03
  1.2625000E+03  5.7161268E-03
  1.2687500E+03  5.6986081E-03
  1.2750000E+03  5.6454304E-03
  1.2812500E+03  5.5875006E-03
  1.2875000E+03  5.5348593E-03
  1.3000000E+03  5.4351085E-03
  1.3125000E+03  5.3192578E-03
  1.3250000E+03  5.1915718E-03
  1.3375000E+03  5.0699734E-03
  1.3500000E+03  4.9594653E-03
  1.3750000E+03  4.7488023E-03
  1.3875000E+03  4.6433117E-03
  1.4000000E+03  4.5411157E-03
  1.4125000E+03  4.4440052E-03
  1.4250000E+03  4.3518718E-03
  1.4500000E+03  4.1753465E-03
  1.4750000E+03  4.0049210E-03
  1.5000000E+03  3.8439635E-03
  1.5250000E+03  3.6935915E-03
  1.5500000E+03  3.5497302E-03
  1.6000000E+03  3.2810175E-03
  1.6500000E+03  3.0391916E-03
  1.7000000E+03  2.8179233E-03
  1.8000000E+03  2.4342663E-03
  1.9000000E+03  2.1139600E-03
  2.0000000E+03  1.8446948E-03
  2.1000000E+03  1.6175533E-03
  2.2000000E+03  1.4242706E-03
  2.3000000E+03  1.2591794E-03
  2.4000000E+03  1.1175341E-03
  2.5000000E+03  9.9537507E-04
  2.6000000E+03  8.8955331E-04
  2.7000000E+03  7.9753856E-04
  2.8000000E+03  7.1723180E-04
  2.9000000E+03  6.4688719E-04
  3.0000000E+03  5.8505017E-04
  3.1000000E+03  5.3050730E-04
  3.2000000E+03  4.8224279E-04
  3.4000000E+03  4.0126448E-04
  3.6000000E+03  3.3674270E-04
  3.8000000E+03  2.8479133E-04
  4.0000000E+03  2.4255884E-04
  4.2000000E+03  2.0792481E-04
  4.4000000E+03  1.7929291E-04
  4.6000000E+03  1.5544714E-04
  4.8000000E+03  1.3545141E-04
  5.0000000E+03  1.1857819E-04
  5.2500000E+03  1.0101985E-04
  5.5000000E+03  8.6596333E-05
  5.7500000E+03  7.4656995E-05
  6.0000000E+03  6.4703810E-05
  6.5000000E+03  4.9301125E-05
  6.7500000E+03  4.3315653E-05
  7.0000000E+03  3.8207943E-05
  7.2500000E+03  3.3827909E-05
  7.5000000E+03  3.0054618E-05
  8.0000000E+03  2.3954066E-05
  8.5000000E+03  1.9316840E-05
  9.0000000E+03  1.5741880E-05
  9.5000000E+03  1.2950693E-05
  1.0000000E+04  1.0746321E-05
  1.0500000E+04  8.9871791E-06
  1.1000000E+04  7.5699425E-06
  1.1500000E+04  6.4181878E-06
  1.2000000E+04  5.4746700E-06
  1.2500000E+04  4.6960230E-06
  1.3000000E+04  4.0490428E-06
  1.3500000E+04  3.5080557E-06
  1.4000000E+04  3.0530303E-06
  1.4500000E+04  2.6682038E-06
  1.5000000E+04  2.3410744E-06
  1.5500000E+04  2.0616536E-06
  1.6000000E+04  1.8219066E-06
  1.6500000E+04  1.6153271E-06
  1.7000000E+04  1.4366142E-06
  1.8000000E+04  1.1461820E-06
  1.9000000E+04  9.2418233E-07
  2.0000000E+04  7.5234853E-07
  2.1000000E+04  6.1782568E-07
  2.2000000E+04  5.1141780E-07
  2.3000000E+04  4.2644945E-07
  2.4000000E+04  3.5800870E-07
  2.5000000E+04  3.0243688E-07
  2.6000000E+04  2.5697803E-07
  2.7000000E+04  2.1953443E-07
  2.8000000E+04  1.8849388E-07
  2.9000000E+04  1.6260653E-07
  3.0000000E+04  1.4089521E-07
  3.1000000E+04  1.2258991E-07
  3.2000000E+04  1.0707959E-07
  3.3000000E+04  9.3876050E-08
  3.4000000E+04  8.2586623E-08
  3.5000000E+04  7.2893590E-08
  3.6000000E+04  6.4538423E-08
  3.8000000E+04  5.1033155E-08
  4.0000000E+04  4.0786694E-08
  4.2000000E+04  3.2914955E-08
  4.4000000E+04  2.6798625E-08
  4.6000000E+04  2.1996777E-08
  4.8000000E+04  1.8190960E-08
  5.0000000E+04  1.5148104E-08
  5.2500000E+04  1.2158661E-08
  5.5000000E+04  9.8491825E-09
  5.7500000E+04  8.0459186E-09
  5.8750000E+04  7.2936528E-09
  6.0000000E+04  6.6240661E-09
  6.2500000E+04  5.4927838E-09
  6.5000000E+04  4.5851387E-09
  6.7500000E+04  3.8512470E-09
  7.0000000E+04  3.2535441E-09
  7.2500000E+04  2.7634660E-09
  7.5000000E+04  2.3590914E-09
  7.7500000E+04  2.0234552E-09
  8.0000000E+04  1.7433226E-09
  8.2500000E+04  1.5082908E-09
  8.5000000E+04  1.3101251E-09
  8.7500000E+04  1.1422643E-09
  9.0000000E+04  9.9944743E-10
  9.2500000E+04  8.7743093E-10
  9.5000000E+04  7.7277262E-10
  9.7500000E+04  6.8266561E-10
  1.0000000E+05  6.0480943E-10
  1.0250000E+05  5.3730959E-10
  1.0500000E+05  4.7859879E-10
  1.1000000E+05  3.8255028E-10
  1.1500000E+05  3.0860400E-10
  1.2000000E+05  2.5106717E-10
  1.2500000E+05  2.0585963E-10
  1.3000000E+05  1.7001808E-10
  1.3500000E+05  1.4136435E-10
  1.4000000E+05  1.1827876E-10
  1.4500000E+05  9.9544459E-11
  1.5000000E+05  8.4238351E-11
  1.5500000E+05  7.1653785E-11
  1.6000000E+05  6.1245201E-11
  1.6500000E+05  5.2588072E-11
  1.7000000E+05  4.5349606E-11
  1.7500000E+05  3.9267103E-11
  1.8000000E+05  3.4131812E-11
  1.8500000E+05  2.9776797E-11
  1.9000000E+05  2.6067798E-11
  1.9500000E+05  2.2896231E-11
  2.0000000E+05  2.0173809E-11
  2.0500000E+05  1.7828373E-11
  2.1000000E+05  1.5800668E-11
  2.2000000E+05  1.2511311E-11
  2.3000000E+05  1.0006112E-11
  2.4000000E+05  8.0762100E-12
  2.5000000E+05  6.5737950E-12
  2.6000000E+05  5.3927867E-12
  2.7000000E+05  4.4560636E-12
  2.8000000E+05  3.7068872E-12
  2.9000000E+05  3.1030462E-12
  3.0000000E+05  2.6128121E-12
  3.1000000E+05  2.2121097E-12
  3.2000000E+05  1.8825051E-12
  3.3000000E+05  1.6097628E-12
  3.4000000E+05  1.3828045E-12
  3.5000000E+05  1.1929448E-12
  3.6000000E+05  1.0333256E-12
  3.7000000E+05  8.9849493E-13
  3.8000000E+05  7.8409277E-13
  3.9000000E+05  6.8661197E-13
  4.0000000E+05  6.0321501E-13
  4.1000000E+05  5.3159321E-13
  4.2000000E+05  4.6985934E-13
  4.3000000E+05  4.1646331E-13
  4.4000000E+05  3.7012601E-13
  4.6000000E+05  2.9456390E-13
  4.8000000E+05  2.3663232E-13
  5.0000000E+05  1.9173306E-13
  5.1250000E+05  1.6878974E-13
  5.2500000E+05  1.4902815E-13
  5.3750000E+05  1.3194790E-13
  5.5000000E+05  1.1713630E-13
  5.7500000E+05  9.3009132E-14
  5.8750000E+05  8.3171619E-14
  6.0000000E+05  7.4539747E-14
  6.2500000E+05  6.0248193E-14
  6.5000000E+05  4.9079424E-14
  6.7500000E+05  4.0271077E-14
  7.0000000E+05  3.3265467E-14
  7.2500000E+05  2.7649959E-14
  7.5000000E+05  2.3115976E-14
  7.7500000E+05  1.9430399E-14
  8.0000000E+05  1.6415488E-14
  8.2500000E+05  1.3934563E-14
  8.5000000E+05  1.1881675E-14
  8.7500000E+05  1.0174068E-14
  9.0000000E+05  8.7466563E-15
  9.2500000E+05  7.5479131E-15
  9.5000000E+05  6.5367760E-15
  9.7500000E+05  5.6803268E-15
  1.0000000E+06  4.9520277E-15
  1.0250000E+06  4.3303689E-15
  1.0500000E+06  3.7978312E-15
  1.0750000E+06  3.3400782E-15
  1.1000000E+06  2.9453247E-15
  1.1250000E+06  2.6038413E-15
  1.1500000E+06  2.3075641E-15
  1.2000000E+06  1.8248773E-15
  1.2500000E+06  1.4556398E-15
  1.3000000E+06  1.1703938E-15
  1.3500000E+06  9.4801780E-16
  1.4000000E+06  7.7318391E-16
  1.4500000E+06  6.3464414E-16
  1.5000000E+06  5.2405767E-16
  1.5500000E+06  4.3517776E-16
  1.6000000E+06  3.6328357E-16
  1.6500000E+06  3.0477733E-16
  1.7000000E+06  2.5689494E-16
  1.7500000E+06  2.1749672E-16
  1.8000000E+06  1.8491473E-16
  1.8500000E+06  1.5784004E-16
  1.9000000E+06  1.3523913E-16
  1.9500000E+06  1.1629102E-16
  2.0000000E+06  1.0034002E-16
  2.0500000E+06  8.6859829E-17
  2.1000000E+06  7.5425507E-17
  2.1500000E+06  6.5692189E-17
  2.2000000E+06  5.7378731E-17
  2.2500000E+06  5.0254838E-17
  2.3000000E+06  4.4131017E-17
  2.4000000E+06  3.4285132E-17
  2.5000000E+06  2.6883766E-17
  2.6000000E+06  2.1261892E-17
  2.7000000E+06  1.6950832E-17
  2.8000000E+06  1.3615455E-17
  2.9000000E+06  1.1013111E-17
  3.0000000E+06  8.9663795E-18
  3.1000000E+06  7.3445676E-18
  3.2000000E+06  6.0505497E-18
  3.3000000E+06  5.0115885E-18
  3.4000000E+06  4.1724765E-18
  3.5000000E+06  3.4909525E-18
  3.6000000E+06  2.9343614E-18
  3.7000000E+06  2.4772988E-18
  3.8000000E+06  2.1000175E-18
  3.9000000E+06  1.7870719E-18
  4.0000000E+06  1.5263394E-18
  4.1000000E+06  1.3083049E-18
  4.2000000E+06  1.1253365E-18
  4.3000000E+06  9.7126481E-19
  
  
#  64   9  M5  EION =  1.189000000E+03 eV   275
#  S(0) = 8.188697E+00
  5.9450000E+00  0.0000000E+00
  5.9450000E+02  0.0000000E+00
  5.9450000E+02  2.4281961E-03
  1.1890000E+03  2.4281961E-03
  1.1890000E+03  3.1691242E-04
  1.1890120E+03  3.1691242E-04
  1.1891493E+03  3.3587597E-04
  1.1892867E+03  3.5600963E-04
  1.1894240E+03  3.7732755E-04
  1.1895614E+03  3.9984356E-04
  1.1898361E+03  4.4852419E-04
  1.1901108E+03  5.0215535E-04
  1.1906602E+03  6.2463820E-04
  1.1912096E+03  7.6789636E-04
  1.1923084E+03  1.1176792E-03
  1.1928578E+03  1.3236844E-03
  1.1934072E+03  1.5492915E-03
  1.1945060E+03  2.0527379E-03
  1.1956048E+03  2.6099222E-03
  1.1978024E+03  3.7862962E-03
  1.1989012E+03  4.3547247E-03
  1.2000000E+03  4.8833970E-03
  1.2015625E+03  5.5462783E-03
  1.2031250E+03  6.0986395E-03
  1.2046875E+03  6.5504135E-03
  1.2062500E+03  6.9196888E-03
  1.2093750E+03  7.4832637E-03
  1.2125000E+03  7.9003282E-03
  1.2156250E+03  8.2266724E-03
  1.2187500E+03  8.4829216E-03
  1.2218750E+03  8.6749517E-03
  1.2250000E+03  8.8060013E-03
  1.2312500E+03  8.9120853E-03
  1.2375000E+03  8.8790107E-03
  1.2437500E+03  8.7878835E-03
  1.2500000E+03  8.6884943E-03
  1.2625000E+03  8.5142218E-03
  1.2750000E+03  8.3382556E-03
  1.2875000E+03  8.1361524E-03
  1.3000000E+03  7.9310245E-03
  1.3125000E+03  7.7430349E-03
  1.3250000E+03  7.5699333E-03
  1.3375000E+03  7.4010070E-03
  1.3500000E+03  7.2314763E-03
  1.4000000E+03  6.6102419E-03
  1.4500000E+03  6.0647112E-03
  1.5000000E+03  5.5799672E-03
  1.6000000E+03  4.7473646E-03
  1.7000000E+03  4.0654443E-03
  1.8000000E+03  3.5027039E-03
  1.9000000E+03  3.0348291E-03
  2.0000000E+03  2.6430274E-03
  2.1000000E+03  2.3127256E-03
  2.2000000E+03  2.0326583E-03
  2.3000000E+03  1.7941055E-03
  2.4000000E+03  1.5896654E-03
  2.5000000E+03  1.4136633E-03
  2.6000000E+03  1.2615399E-03
  2.7000000E+03  1.1295190E-03
  2.8000000E+03  1.0144796E-03
  2.9000000E+03  9.1385285E-04
  3.0000000E+03  8.2551228E-04
  3.1000000E+03  7.4769165E-04
  3.2000000E+03  6.7891342E-04
  3.4000000E+03  5.6371729E-04
  3.6000000E+03  4.7213493E-04
  3.8000000E+03  3.9854689E-04
  4.0000000E+03  3.3884062E-04
  4.2000000E+03  2.8996560E-04
  4.4000000E+03  2.4963037E-04
  4.6000000E+03  2.1609342E-04
  4.8000000E+03  1.8801624E-04
  5.0000000E+03  1.6435954E-04
  5.2500000E+03  1.3978185E-04
  5.5000000E+03  1.1962662E-04
  5.7500000E+03  1.0296957E-04
  6.0000000E+03  8.9105322E-05
  6.5000000E+03  6.7697992E-05
  6.7500000E+03  5.9397317E-05
  7.0000000E+03  5.2323356E-05
  7.2500000E+03  4.6265103E-05
  7.5000000E+03  4.1052733E-05
  8.0000000E+03  3.2640741E-05
  8.5000000E+03  2.6261498E-05
  9.0000000E+03  2.1354479E-05
  9.5000000E+03  1.7531354E-05
  1.0000000E+04  1.4518096E-05
  1.0500000E+04  1.2118090E-05
  1.1000000E+04  1.0188141E-05
  1.1500000E+04  8.6225183E-06
  1.2000000E+04  7.3421697E-06
  1.2500000E+04  6.2873083E-06
  1.3000000E+04  5.4122282E-06
  1.3500000E+04  4.6816486E-06
  1.4000000E+04  4.0680831E-06
  1.4500000E+04  3.5499352E-06
  1.5000000E+04  3.1101011E-06
  1.5500000E+04  2.7349350E-06
  1.6000000E+04  2.4134734E-06
  1.6500000E+04  2.1368501E-06
  1.7000000E+04  1.8978516E-06
  1.8000000E+04  1.5101640E-06
  1.9000000E+04  1.2145466E-06
  2.0000000E+04  9.8626981E-07
  2.1000000E+04  8.0796635E-07
  2.2000000E+04  6.6723998E-07
  2.3000000E+04  5.5510934E-07
  2.4000000E+04  4.6497879E-07
  2.5000000E+04  3.9194497E-07
  2.6000000E+04  3.3232099E-07
  2.7000000E+04  2.8330528E-07
  2.8000000E+04  2.4274886E-07
  2.9000000E+04  2.0898846E-07
  3.0000000E+04  1.8072557E-07
  3.1000000E+04  1.5693896E-07
  3.2000000E+04  1.3681956E-07
  3.3000000E+04  1.1972176E-07
  3.4000000E+04  1.0512719E-07
  3.5000000E+04  9.2617080E-08
  3.6000000E+04  8.1851208E-08
  3.8000000E+04  6.4489912E-08
  4.0000000E+04  5.1358904E-08
  4.2000000E+04  4.1301905E-08
  4.4000000E+04  3.3510977E-08
  4.6000000E+04  2.7412400E-08
  4.8000000E+04  2.2592886E-08
  5.0000000E+04  1.8750607E-08
  5.2500000E+04  1.4987735E-08
  5.5000000E+04  1.2090982E-08
  5.7500000E+04  9.8370458E-09
  5.8750000E+04  8.8992579E-09
  6.0000000E+04  8.0659730E-09
  6.2500000E+04  6.6616574E-09
  6.5000000E+04  5.5387692E-09
  6.7500000E+04  4.6338854E-09
  7.0000000E+04  3.8993757E-09
  7.2500000E+04  3.2991121E-09
  7.5000000E+04  2.8054419E-09
  7.7500000E+04  2.3970209E-09
  8.0000000E+04  2.0572397E-09
  8.2500000E+04  1.7730746E-09
  8.5000000E+04  1.5342440E-09
  8.7500000E+04  1.3325767E-09
  9.0000000E+04  1.1615357E-09
  9.2500000E+04  1.0158611E-09
  9.5000000E+04  8.9129750E-10
  1.0000000E+05  6.9228969E-10
  1.0500000E+05  5.4366578E-10
  1.1000000E+05  4.3124706E-10
  1.1500000E+05  3.4522189E-10
  1.2000000E+05  2.7869167E-10
  1.2500000E+05  2.2673461E-10
  1.3000000E+05  1.8579288E-10
  1.3500000E+05  1.5326230E-10
  1.4000000E+05  1.2721487E-10
  1.4500000E+05  1.0620856E-10
  1.5000000E+05  8.9153974E-11
  1.5500000E+05  7.5220633E-11
  1.6000000E+05  6.3770124E-11
  1.6500000E+05  5.4307803E-11
  1.7000000E+05  4.6447541E-11
  1.7500000E+05  3.9885817E-11
  1.8000000E+05  3.4382446E-11
  1.8500000E+05  2.9746229E-11
  1.9000000E+05  2.5824079E-11
  1.9500000E+05  2.2492738E-11
  2.0000000E+05  1.9652405E-11
  2.0500000E+05  1.7221896E-11
  2.1000000E+05  1.5134865E-11
  2.2000000E+05  1.1782914E-11
  2.3000000E+05  9.2647631E-12
  2.4000000E+05  7.3513642E-12
  2.5000000E+05  5.8822164E-12
  2.6000000E+05  4.7432600E-12
  2.7000000E+05  3.8523884E-12
  2.8000000E+05  3.1497896E-12
  2.9000000E+05  2.5914100E-12
  3.0000000E+05  2.1444618E-12
  3.1000000E+05  1.7843067E-12
  3.2000000E+05  1.4922660E-12
  3.3000000E+05  1.2540596E-12
  3.4000000E+05  1.0586837E-12
  3.5000000E+05  8.9759709E-13
  3.6000000E+05  7.6412387E-13
  3.7000000E+05  6.5301193E-13
  3.8000000E+05  5.6010388E-13
  3.9000000E+05  4.8208949E-13
  4.0000000E+05  4.1631837E-13
  4.1000000E+05  3.6065730E-13
  4.2000000E+05  3.1338076E-13
  4.3000000E+05  2.7308628E-13
  4.4000000E+05  2.3862880E-13
  4.5000000E+05  2.0906934E-13
  4.6000000E+05  1.8363471E-13
  4.7000000E+05  1.6168564E-13
  4.8000000E+05  1.4269162E-13
  5.0000000E+05  1.1187374E-13
  5.1250000E+05  9.6500112E-14
  5.2500000E+05  8.3496417E-14
  5.3750000E+05  7.2458369E-14
  5.5000000E+05  6.3057125E-14
  5.6250000E+05  5.5024018E-14
  5.7500000E+05  4.8138645E-14
  5.8750000E+05  4.2219481E-14
  6.0000000E+05  3.7116432E-14
  6.2500000E+05  2.8881238E-14
  6.5000000E+05  2.2664422E-14
  6.6250000E+05  2.0137462E-14
  6.7500000E+05  1.7926169E-14
  7.0000000E+05  1.4282598E-14
  7.2500000E+05  1.1457513E-14
  7.5000000E+05  9.2500614E-15
  7.7500000E+05  7.5127039E-15
  8.0000000E+05  6.1360389E-15
  8.2500000E+05  5.0382214E-15
  8.5000000E+05  4.1575105E-15
  8.7500000E+05  3.4469687E-15
  9.0000000E+05  2.8706515E-15
  9.2500000E+05  2.4008380E-15
  9.5000000E+05  2.0160083E-15
  9.7500000E+05  1.6993539E-15
  1.0000000E+06  1.4376712E-15
  1.0250000E+06  1.2205274E-15
  1.0500000E+06  1.0396344E-15
  1.0750000E+06  8.8837513E-16
  1.1000000E+06  7.6144112E-16
  1.1250000E+06  6.5455464E-16
  1.1500000E+06  5.6425315E-16
  1.1750000E+06  4.8772224E-16
  1.2000000E+06  4.2266515E-16
  1.2250000E+06  3.6720045E-16
  1.2500000E+06  3.1978141E-16
  1.2750000E+06  2.7913170E-16
  1.3000000E+06  2.4419440E-16
  1.3250000E+06  2.1409149E-16
  1.3500000E+06  1.8809123E-16
  1.4000000E+06  1.4605095E-16
  1.4500000E+06  1.1426677E-16
  1.5000000E+06  9.0035369E-17
  1.5500000E+06  7.1416796E-17
  1.6000000E+06  5.7005114E-17
  1.6500000E+06  4.5772015E-17
  1.7000000E+06  3.6958849E-17
  1.7500000E+06  3.0001340E-17
  1.8000000E+06  2.4476565E-17
  1.8500000E+06  2.0065076E-17
  1.9000000E+06  1.6523893E-17
  1.9500000E+06  1.3666989E-17
  2.0000000E+06  1.1351039E-17
  2.0500000E+06  9.4649845E-18
  2.1000000E+06  7.9222836E-18
  2.1500000E+06  6.6551311E-18
  2.2000000E+06  5.6101327E-18
  2.2500000E+06  4.7450331E-18
  2.3000000E+06  4.0262240E-18
  2.3500000E+06  3.4268534E-18
  2.4000000E+06  2.9253746E-18
  2.4500000E+06  2.5044211E-18
  2.5000000E+06  2.1499360E-18
  2.5500000E+06  1.8505075E-18
  2.6000000E+06  1.5968375E-18
  2.6500000E+06  1.3813219E-18
  2.7000000E+06  1.1977205E-18
  2.7500000E+06  1.0409011E-18
  2.8000000E+06  9.0663111E-19
  2.8500000E+06  7.9139644E-19
  2.9000000E+06  6.9227062E-19
  3.0000000E+06  5.3296981E-19
  3.1000000E+06  4.1354382E-19
  3.2000000E+06  3.2320899E-19
  3.3000000E+06  2.5429594E-19
  3.4000000E+06  2.0131135E-19
  3.5000000E+06  1.6029477E-19
  3.6000000E+06  1.2836789E-19
  3.7000000E+06  1.0338354E-19
  
  
#  64  10  N1  EION =  3.800000000E+02 eV   277
#  S(0) = 8.167795E-01
  3.7484414E+00  0.0000000E+00
  3.7484414E+02  0.0000000E+00
  3.7484414E+02  1.0021216E-03
  3.8000000E+02  1.0021216E-03
  3.8000381E+02  1.0021216E-03
  3.8025377E+02  9.9737639E-04
  3.8050372E+02  9.9280460E-04
  3.8075367E+02  9.8839851E-04
  3.8100362E+02  9.8415103E-04
  3.8150353E+02  9.7610602E-04
  3.8200343E+02  9.6862260E-04
  3.8300324E+02  9.5518397E-04
  3.8400305E+02  9.4356840E-04
  3.8600267E+02  9.2499000E-04
  3.8800229E+02  9.1152829E-04
  3.9000191E+02  9.0210623E-04
  3.9200153E+02  8.9582436E-04
  3.9400114E+02  8.9192183E-04
  3.9600076E+02  8.8975388E-04
  4.0000000E+02  8.8854448E-04
  4.0250000E+02  8.8874463E-04
  4.0500000E+02  8.8898741E-04
  4.0750000E+02  8.8889017E-04
  4.1000000E+02  8.8821516E-04
  4.1500000E+02  8.8475361E-04
  4.2000000E+02  8.7865057E-04
  4.2500000E+02  8.7071247E-04
  4.3000000E+02  8.6191444E-04
  4.3500000E+02  8.5305486E-04
  4.4000000E+02  8.4462557E-04
  4.4500000E+02  8.3682562E-04
  4.5000000E+02  8.2962172E-04
  4.5500000E+02  8.2285695E-04
  4.6000000E+02  8.1632580E-04
  4.7000000E+02  8.0323979E-04
  4.8000000E+02  7.8950872E-04
  4.9000000E+02  7.7519262E-04
  5.0000000E+02  7.6081465E-04
  5.1250000E+02  7.4348290E-04
  5.2500000E+02  7.2711175E-04
  5.3750000E+02  7.1139830E-04
  5.5000000E+02  6.9594716E-04
  5.6250000E+02  6.8053961E-04
  5.7500000E+02  6.6527809E-04
  5.8750000E+02  6.5033968E-04
  6.0000000E+02  6.3590959E-04
  6.1250000E+02  6.2201871E-04
  6.2500000E+02  6.0858866E-04
  6.5000000E+02  5.8276473E-04
  6.6250000E+02  5.7023624E-04
  6.7500000E+02  5.5799700E-04
  7.0000000E+02  5.3455905E-04
  7.2500000E+02  5.1256840E-04
  7.5000000E+02  4.9189097E-04
  7.7500000E+02  4.7224001E-04
  8.0000000E+02  4.5357604E-04
  8.2500000E+02  4.3597461E-04
  8.5000000E+02  4.1937423E-04
  9.0000000E+02  3.8877931E-04
  9.5000000E+02  3.6123206E-04
  1.0000000E+03  3.3644367E-04
  1.0500000E+03  3.1410394E-04
  1.1000000E+03  2.9383440E-04
  1.1500000E+03  2.7542642E-04
  1.2000000E+03  2.5869487E-04
  1.2500000E+03  2.4342547E-04
  1.3000000E+03  2.2944478E-04
  1.3500000E+03  2.1661846E-04
  1.4000000E+03  2.0482873E-04
  1.4500000E+03  1.9397155E-04
  1.5000000E+03  1.8395370E-04
  1.6000000E+03  1.6610070E-04
  1.7000000E+03  1.5070398E-04
  1.8000000E+03  1.3734096E-04
  1.9000000E+03  1.2567307E-04
  2.0000000E+03  1.1542636E-04
  2.1000000E+03  1.0637890E-04
  2.2000000E+03  9.8350349E-05
  2.3000000E+03  9.1193388E-05
  2.4000000E+03  8.4786383E-05
  2.5000000E+03  7.9028247E-05
  2.6000000E+03  7.3834338E-05
  2.7000000E+03  6.9133348E-05
  2.8000000E+03  6.4864875E-05
  2.9000000E+03  6.0977480E-05
  3.0000000E+03  5.7427138E-05
  3.1000000E+03  5.4176001E-05
  3.2000000E+03  5.1191392E-05
  3.4000000E+03  4.5912065E-05
  3.6000000E+03  4.1403257E-05
  3.8000000E+03  3.7522151E-05
  4.0000000E+03  3.4157538E-05
  4.2000000E+03  3.1221729E-05
  4.4000000E+03  2.8644867E-05
  4.6000000E+03  2.6370691E-05
  4.8000000E+03  2.4353568E-05
  5.0000000E+03  2.2556210E-05
  5.2500000E+03  2.0572245E-05
  5.5000000E+03  1.8835040E-05
  5.7500000E+03  1.7305241E-05
  6.0000000E+03  1.5951071E-05
  6.5000000E+03  1.3670730E-05
  6.7500000E+03  1.2705674E-05
  7.0000000E+03  1.1836764E-05
  7.2500000E+03  1.1051652E-05
  7.5000000E+03  1.0339919E-05
  7.7500000E+03  9.6927208E-06
  8.0000000E+03  9.1025127E-06
  8.2500000E+03  8.5628239E-06
  8.5000000E+03  8.0680779E-06
  9.0000000E+03  7.1947429E-06
  9.5000000E+03  6.4509215E-06
  1.0000000E+04  5.8124182E-06
  1.0500000E+04  5.2604367E-06
  1.1000000E+04  4.7801965E-06
  1.1500000E+04  4.3599376E-06
  1.2000000E+04  3.9902103E-06
  1.2500000E+04  3.6633486E-06
  1.3000000E+04  3.3730801E-06
  1.3500000E+04  3.1142326E-06
  1.4000000E+04  2.8825109E-06
  1.4500000E+04  2.6743242E-06
  1.5000000E+04  2.4866514E-06
  1.5500000E+04  2.3169378E-06
  1.6000000E+04  2.1630107E-06
  1.6500000E+04  2.0230123E-06
  1.7000000E+04  1.8953476E-06
  1.8000000E+04  1.6717043E-06
  1.9000000E+04  1.4831247E-06
  2.0000000E+04  1.3227988E-06
  2.1000000E+04  1.1854774E-06
  2.2000000E+04  1.0670634E-06
  2.3000000E+04  9.6432448E-07
  2.4000000E+04  8.7468309E-07
  2.5000000E+04  7.9606496E-07
  2.6000000E+04  7.2678636E-07
  2.7000000E+04  6.6546942E-07
  2.8000000E+04  6.1097794E-07
  2.9000000E+04  5.6236899E-07
  3.0000000E+04  5.1885481E-07
  3.1000000E+04  4.7977304E-07
  3.2000000E+04  4.4456381E-07
  3.3000000E+04  4.1275149E-07
  3.4000000E+04  3.8392990E-07
  3.5000000E+04  3.5775063E-07
  3.6000000E+04  3.3391363E-07
  3.8000000E+04  2.9226267E-07
  4.0000000E+04  2.5728093E-07
  4.2000000E+04  2.2767259E-07
  4.4000000E+04  2.0243539E-07
  4.6000000E+04  1.8078534E-07
  4.8000000E+04  1.6210270E-07
  5.0000000E+04  1.4589304E-07
  5.2500000E+04  1.2850969E-07
  5.5000000E+04  1.1375704E-07
  5.7500000E+04  1.0115453E-07
  5.8750000E+04  9.5538115E-08
  6.0000000E+04  9.0323915E-08
  6.2500000E+04  8.0964416E-08
  6.5000000E+04  7.2834805E-08
  6.7500000E+04  6.5739976E-08
  7.0000000E+04  5.9520907E-08
  7.2500000E+04  5.4047121E-08
  7.5000000E+04  4.9210829E-08
  7.7500000E+04  4.4922421E-08
  8.0000000E+04  4.1106968E-08
  8.2500000E+04  3.7701486E-08
  8.5000000E+04  3.4652782E-08
  8.7500000E+04  3.1915727E-08
  9.0000000E+04  2.9451870E-08
  9.2500000E+04  2.7228307E-08
  9.5000000E+04  2.5216763E-08
  9.7500000E+04  2.3392844E-08
  1.0000000E+05  2.1735434E-08
  1.0250000E+05  2.0226189E-08
  1.0500000E+05  1.8849126E-08
  1.1000000E+05  1.6437400E-08
  1.1500000E+05  1.4407816E-08
  1.2000000E+05  1.2688629E-08
  1.2500000E+05  1.1223564E-08
  1.3000000E+05  9.9680766E-09
  1.3500000E+05  8.8866001E-09
  1.4000000E+05  7.9505139E-09
  1.4500000E+05  7.1366220E-09
  1.5000000E+05  6.4259906E-09
  1.5500000E+05  5.8030645E-09
  1.6000000E+05  5.2549919E-09
  1.6500000E+05  4.7710936E-09
  1.7000000E+05  4.3424456E-09
  1.7500000E+05  3.9615542E-09
  1.8000000E+05  3.6220987E-09
  1.8500000E+05  3.3187233E-09
  1.9000000E+05  3.0468703E-09
  1.9500000E+05  2.8026466E-09
  2.0000000E+05  2.5827153E-09
  2.0500000E+05  2.3842053E-09
  2.1000000E+05  2.2046370E-09
  2.1500000E+05  2.0418617E-09
  2.2000000E+05  1.8940121E-09
  2.2500000E+05  1.7594609E-09
  2.3000000E+05  1.6367854E-09
  2.4000000E+05  1.4222254E-09
  2.5000000E+05  1.2420497E-09
  2.6000000E+05  1.0898020E-09
  2.7000000E+05  9.6040552E-10
  2.8000000E+05  8.4983568E-10
  2.9000000E+05  7.5487900E-10
  3.0000000E+05  6.7294772E-10
  3.1000000E+05  6.0194286E-10
  3.2000000E+05  5.4015008E-10
  3.3000000E+05  4.8616171E-10
  3.4000000E+05  4.3881612E-10
  3.5000000E+05  3.9714969E-10
  3.6000000E+05  3.6035937E-10
  3.7000000E+05  3.2777218E-10
  3.8000000E+05  2.9882151E-10
  3.9000000E+05  2.7302823E-10
  4.0000000E+05  2.4998525E-10
  4.1000000E+05  2.2934565E-10
  4.2000000E+05  2.1081275E-10
  4.3000000E+05  1.9413197E-10
  4.4000000E+05  1.7908415E-10
  4.5000000E+05  1.6548000E-10
  4.6000000E+05  1.5315547E-10
  4.7000000E+05  1.4196796E-10
  4.8000000E+05  1.3179313E-10
  5.0000000E+05  1.1405997E-10
  5.1250000E+05  1.0449239E-10
  5.2500000E+05  9.5915865E-11
  5.3750000E+05  8.8208818E-11
  5.5000000E+05  8.1266834E-11
  5.7500000E+05  6.9330460E-11
  5.8750000E+05  6.4190843E-11
  6.0000000E+05  5.9522427E-11
  6.2500000E+05  5.1400692E-11
  6.5000000E+05  4.4626762E-11
  6.7500000E+05  3.8939123E-11
  7.0000000E+05  3.4133951E-11
  7.2500000E+05  3.0050977E-11
  7.5000000E+05  2.6563076E-11
  7.7500000E+05  2.3568611E-11
  8.0000000E+05  2.0985703E-11
  8.2500000E+05  1.8747954E-11
  8.5000000E+05  1.6801200E-11
  8.7500000E+05  1.5100985E-11
  9.0000000E+05  1.3610597E-11
  9.2500000E+05  1.2299571E-11
  9.5000000E+05  1.1142511E-11
  9.7500000E+05  1.0118138E-11
  1.0000000E+06  9.2085506E-12
  1.0250000E+06  8.3986182E-12
  1.0500000E+06  7.6754948E-12
  1.0750000E+06  7.0282326E-12
  1.1000000E+06  6.4474655E-12
  1.1250000E+06  5.9251497E-12
  1.1500000E+06  5.4543574E-12
  1.1750000E+06  5.0291033E-12
  1.2000000E+06  4.6442004E-12
  1.2250000E+06  4.2951402E-12
  1.2500000E+06  3.9779952E-12
  1.3000000E+06  3.4261439E-12
  1.3500000E+06  2.9659243E-12
  1.4000000E+06  2.5797112E-12
  1.4500000E+06  2.2537004E-12
  1.5000000E+06  1.9770006E-12
  1.5500000E+06  1.7409547E-12
  1.6000000E+06  1.5386441E-12
  1.6500000E+06  1.3644911E-12
  1.7000000E+06  1.2139596E-12
  1.7500000E+06  1.0833334E-12
  1.8000000E+06  9.6953400E-13
  1.8500000E+06  8.7002097E-13
  1.9000000E+06  7.8269382E-13
  1.9500000E+06  7.0581223E-13
  2.0000000E+06  6.3796111E-13
  2.0500000E+06  5.7795362E-13
  2.1000000E+06  5.2477141E-13
  
  
#  64  11  N2  EION =  3.000000000E+02 eV   286
#  S(0) = 9.016386E-01
  2.9403028E+00  0.0000000E+00
  2.9403028E+02  0.0000000E+00
  2.9403028E+02  7.5381641E-04
  3.0000000E+02  7.5381641E-04
  3.0000311E+02  7.5381641E-04
  3.0100296E+02  7.5062174E-04
  3.0200280E+02  7.4784016E-04
  3.0300265E+02  7.4586919E-04
  3.0400249E+02  7.4471524E-04
  3.0600218E+02  7.4432776E-04
  3.0800187E+02  7.4548810E-04
  3.1000156E+02  7.4721948E-04
  3.1200124E+02  7.4889189E-04
  3.1400093E+02  7.5015971E-04
  3.1600062E+02  7.5087568E-04
  3.2000000E+02  7.5063756E-04
  3.2500000E+02  7.4801055E-04
  3.3000000E+02  7.4424020E-04
  3.3500000E+02  7.4055229E-04
  3.4000000E+02  7.3758891E-04
  3.5000000E+02  7.3405203E-04
  3.5500000E+02  7.3301245E-04
  3.6000000E+02  7.3210216E-04
  3.7000000E+02  7.3007242E-04
  3.8000000E+02  7.2753030E-04
  4.0000000E+02  7.2160890E-04
  4.1000000E+02  7.1833737E-04
  4.2000000E+02  7.1471493E-04
  4.3000000E+02  7.1068008E-04
  4.4000000E+02  7.0627682E-04
  4.6000000E+02  6.9668591E-04
  4.8000000E+02  6.8623942E-04
  5.0000000E+02  6.7477457E-04
  5.2500000E+02  6.5916687E-04
  5.5000000E+02  6.4286747E-04
  5.7500000E+02  6.2623595E-04
  6.0000000E+02  6.0918166E-04
  6.2500000E+02  5.9190954E-04
  6.5000000E+02  5.7474498E-04
  6.6250000E+02  5.6628572E-04
  6.7500000E+02  5.5790148E-04
  7.0000000E+02  5.4130124E-04
  7.2500000E+02  5.2495665E-04
  7.5000000E+02  5.0900841E-04
  8.0000000E+02  4.7852426E-04
  8.5000000E+02  4.4992801E-04
  9.0000000E+02  4.2315933E-04
  9.5000000E+02  3.9829369E-04
  1.0000000E+03  3.7522476E-04
  1.0500000E+03  3.5378189E-04
  1.1000000E+03  3.3389859E-04
  1.1500000E+03  3.1547655E-04
  1.2000000E+03  2.9838467E-04
  1.2500000E+03  2.8250776E-04
  1.3000000E+03  2.6774560E-04
  1.3500000E+03  2.5400930E-04
  1.4000000E+03  2.4122086E-04
  1.4500000E+03  2.2930566E-04
  1.5000000E+03  2.1818914E-04
  1.6000000E+03  1.9808568E-04
  1.7000000E+03  1.8045429E-04
  1.8000000E+03  1.6492730E-04
  1.9000000E+03  1.5119864E-04
  2.0000000E+03  1.3901199E-04
  2.1000000E+03  1.2815240E-04
  2.2000000E+03  1.1843995E-04
  2.3000000E+03  1.0972346E-04
  2.4000000E+03  1.0187528E-04
  2.5000000E+03  9.4787225E-05
  2.6000000E+03  8.8367076E-05
  2.7000000E+03  8.2535931E-05
  2.8000000E+03  7.7225981E-05
  2.9000000E+03  7.2378723E-05
  3.0000000E+03  6.7943493E-05
  3.1000000E+03  6.3876256E-05
  3.2000000E+03  6.0138604E-05
  3.4000000E+03  5.3521718E-05
  3.6000000E+03  4.7869815E-05
  3.8000000E+03  4.3008994E-05
  4.0000000E+03  3.8802252E-05
  4.2000000E+03  3.5140522E-05
  4.4000000E+03  3.1936271E-05
  4.6000000E+03  2.9118680E-05
  4.8000000E+03  2.6629932E-05
  5.0000000E+03  2.4422361E-05
  5.2500000E+03  2.1998732E-05
  5.5000000E+03  1.9890162E-05
  5.7500000E+03  1.8046127E-05
  6.0000000E+03  1.6425691E-05
  6.5000000E+03  1.3727605E-05
  6.7500000E+03  1.2599575E-05
  7.0000000E+03  1.1592281E-05
  7.2500000E+03  1.0689786E-05
  7.5000000E+03  9.8786520E-06
  7.7500000E+03  9.1474824E-06
  8.0000000E+03  8.4865681E-06
  8.2500000E+03  7.8875973E-06
  8.5000000E+03  7.3434277E-06
  9.0000000E+03  6.3956586E-06
  9.5000000E+03  5.6030716E-06
  1.0000000E+04  4.9350856E-06
  1.0500000E+04  4.3681190E-06
  1.1000000E+04  3.8837788E-06
  1.1500000E+04  3.4675645E-06
  1.2000000E+04  3.1079332E-06
  1.2500000E+04  2.7956172E-06
  1.3000000E+04  2.5231140E-06
  1.3500000E+04  2.2843044E-06
  1.4000000E+04  2.0741641E-06
  1.4500000E+04  1.8885409E-06
  1.5000000E+04  1.7239828E-06
  1.5500000E+04  1.5776036E-06
  1.6000000E+04  1.4469786E-06
  1.6500000E+04  1.3300599E-06
  1.7000000E+04  1.2251097E-06
  1.7500000E+04  1.1306477E-06
  1.8000000E+04  1.0454073E-06
  1.8500000E+04  9.6830043E-07
  1.9000000E+04  8.9838902E-07
  1.9500000E+04  8.3486139E-07
  2.0000000E+04  7.7701301E-07
  2.0500000E+04  7.2423028E-07
  2.1000000E+04  6.7597710E-07
  2.2000000E+04  5.9123755E-07
  2.3000000E+04  5.1967452E-07
  2.4000000E+04  4.5885557E-07
  2.5000000E+04  4.0686515E-07
  2.6000000E+04  3.6218102E-07
  2.7000000E+04  3.2358371E-07
  2.8000000E+04  2.9008826E-07
  2.9000000E+04  2.6089341E-07
  3.0000000E+04  2.3534314E-07
  3.1000000E+04  2.1289683E-07
  3.2000000E+04  1.9310630E-07
  3.3000000E+04  1.7559803E-07
  3.4000000E+04  1.6005911E-07
  3.5000000E+04  1.4622615E-07
  3.6000000E+04  1.3387638E-07
  3.7000000E+04  1.2282059E-07
  3.8000000E+04  1.1289743E-07
  3.9000000E+04  1.0396878E-07
  4.0000000E+04  9.5916014E-08
  4.1000000E+04  8.8636820E-08
  4.2000000E+04  8.2042707E-08
  4.3000000E+04  7.6056890E-08
  4.4000000E+04  7.0612538E-08
  4.6000000E+04  6.1122158E-08
  4.8000000E+04  5.3186126E-08
  5.0000000E+04  4.6506174E-08
  5.1250000E+04  4.2863302E-08
  5.2500000E+04  3.9572447E-08
  5.3750000E+04  3.6593263E-08
  5.5000000E+04  3.3890736E-08
  5.7500000E+04  2.9197626E-08
  5.8750000E+04  2.7157165E-08
  6.0000000E+04  2.5292573E-08
  6.2500000E+04  2.2021197E-08
  6.5000000E+04  1.9263457E-08
  6.7500000E+04  1.6925145E-08
  7.0000000E+04  1.4931701E-08
  7.2500000E+04  1.3223642E-08
  7.5000000E+04  1.1753166E-08
  7.7500000E+04  1.0481590E-08
  8.0000000E+04  9.3774062E-09
  8.2500000E+04  8.4147966E-09
  8.5000000E+04  7.5724826E-09
  8.7500000E+04  6.8328361E-09
  9.0000000E+04  6.1811784E-09
  9.2500000E+04  5.6052300E-09
  9.5000000E+04  5.0946697E-09
  9.7500000E+04  4.6407843E-09
  1.0000000E+05  4.2361873E-09
  1.0250000E+05  3.8745932E-09
  1.0500000E+05  3.5506333E-09
  1.0750000E+05  3.2597053E-09
  1.1000000E+05  2.9978515E-09
  1.1250000E+05  2.7616565E-09
  1.1500000E+05  2.5481652E-09
  1.1750000E+05  2.3548120E-09
  1.2000000E+05  2.1793637E-09
  1.2250000E+05  2.0198703E-09
  1.2500000E+05  1.8746254E-09
  1.3000000E+05  1.6210724E-09
  1.3500000E+05  1.4087477E-09
  1.4000000E+05  1.2298813E-09
  1.4500000E+05  1.0783582E-09
  1.5000000E+05  9.4932841E-10
  1.5500000E+05  8.3891514E-10
  1.6000000E+05  7.4399760E-10
  1.6500000E+05  6.6204750E-10
  1.7000000E+05  5.9100396E-10
  1.7500000E+05  5.2917741E-10
  1.8000000E+05  4.7517527E-10
  1.8500000E+05  4.2784410E-10
  1.9000000E+05  3.8622353E-10
  1.9500000E+05  3.4951020E-10
  2.0000000E+05  3.1702913E-10
  2.0500000E+05  2.8821086E-10
  2.1000000E+05  2.6257310E-10
  2.1500000E+05  2.3970577E-10
  2.2000000E+05  2.1925896E-10
  2.2500000E+05  2.0093309E-10
  2.3000000E+05  1.8447080E-10
  2.3500000E+05  1.6965032E-10
  2.4000000E+05  1.5627995E-10
  2.4500000E+05  1.4419351E-10
  2.5000000E+05  1.3324655E-10
  2.5500000E+05  1.2331318E-10
  2.6000000E+05  1.1428340E-10
  2.6500000E+05  1.0606083E-10
  2.7000000E+05  9.8560830E-11
  2.8000000E+05  8.5439293E-11
  2.9000000E+05  7.4421233E-11
  3.0000000E+05  6.5116266E-11
  3.1000000E+05  5.7215704E-11
  3.2000000E+05  5.0473644E-11
  3.3000000E+05  4.4692826E-11
  3.4000000E+05  3.9713966E-11
  3.5000000E+05  3.5407647E-11
  3.6000000E+05  3.1668098E-11
  3.7000000E+05  2.8408384E-11
  3.8000000E+05  2.5556695E-11
  3.9000000E+05  2.3053417E-11
  4.0000000E+05  2.0848828E-11
  4.1000000E+05  1.8901253E-11
  4.2000000E+05  1.7175627E-11
  4.3000000E+05  1.5642331E-11
  4.4000000E+05  1.4276250E-11
  4.5000000E+05  1.3056004E-11
  4.6000000E+05  1.1963331E-11
  4.7000000E+05  1.0982576E-11
  4.8000000E+05  1.0100277E-11
  5.0000000E+05  8.5861664E-12
  5.1250000E+05  7.7826620E-12
  5.2500000E+05  7.0710094E-12
  5.3750000E+05  6.4388939E-12
  5.5000000E+05  5.8758845E-12
  5.7500000E+05  4.9230018E-12
  5.8750000E+05  4.5190722E-12
  6.0000000E+05  4.1557502E-12
  6.1250000E+05  3.8282329E-12
  6.2500000E+05  3.5323672E-12
  6.3750000E+05  3.2645506E-12
  6.5000000E+05  3.0216484E-12
  6.6250000E+05  2.8009275E-12
  6.7500000E+05  2.5999989E-12
  6.8750000E+05  2.4167684E-12
  7.0000000E+05  2.2493963E-12
  7.2500000E+05  1.9559365E-12
  7.5000000E+05  1.7087914E-12
  7.7500000E+05  1.4994549E-12
  8.0000000E+05  1.3211899E-12
  8.2500000E+05  1.1686178E-12
  8.5000000E+05  1.0374155E-12
  8.7500000E+05  9.2408663E-13
  9.0000000E+05  8.2578533E-13
  9.2500000E+05  7.4018129E-13
  9.5000000E+05  6.6535565E-13
  9.7500000E+05  5.9971989E-13
  1.0000000E+06  5.4195230E-13
  1.0250000E+06  4.9094763E-13
  1.0500000E+06  4.4577763E-13
  1.0750000E+06  4.0565951E-13
  1.1000000E+06  3.6993048E-13
  1.1250000E+06  3.3802712E-13
  1.1500000E+06  3.0946881E-13
  1.1750000E+06  2.8384397E-13
  1.2000000E+06  2.6079894E-13
  1.2250000E+06  2.4002884E-13
  1.2500000E+06  2.2126997E-13
  1.2750000E+06  2.0429353E-13
  1.3000000E+06  1.8890041E-13
  1.3250000E+06  1.7491698E-13
  1.3500000E+06  1.6219145E-13
  1.4000000E+06  1.3999798E-13
  1.4500000E+06  1.2143695E-13
  1.5000000E+06  1.0582132E-13
  1.5500000E+06  9.2610679E-14
  1.6000000E+06  8.1376251E-14
  1.6500000E+06  7.1774147E-14
  1.7000000E+06  6.3527893E-14
  1.7500000E+06  5.6414341E-14
  1.8000000E+06  5.0252896E-14
  1.8500000E+06  4.4898113E-14
  1.9000000E+06  4.0229777E-14
  1.9500000E+06  3.6147498E-14
  
  
#  64  12  N3  EION =  2.730000000E+02 eV   288
#  S(0) = 2.233403E+00
  2.6269701E+00  0.0000000E+00
  2.6269701E+02  0.0000000E+00
  2.6269701E+02  2.7042158E-03
  2.7300000E+02  2.7042158E-03
  2.7300279E+02  2.7042158E-03
  2.7335265E+02  2.7056147E-03
  2.7370251E+02  2.7060497E-03
  2.7405237E+02  2.7059498E-03
  2.7440223E+02  2.7055981E-03
  2.7510195E+02  2.7048115E-03
  2.7580167E+02  2.7044892E-03
  2.7720111E+02  2.7060261E-03
  2.7860056E+02  2.7100021E-03
  2.8000000E+02  2.7151803E-03
  2.8250000E+02  2.7238881E-03
  2.8500000E+02  2.7285748E-03
  2.8750000E+02  2.7278545E-03
  2.9000000E+02  2.7220991E-03
  2.9500000E+02  2.7002349E-03
  3.0000000E+02  2.6725881E-03
  3.0500000E+02  2.6457051E-03
  3.1000000E+02  2.6224408E-03
  3.1500000E+02  2.6030617E-03
  3.2000000E+02  2.5864750E-03
  3.2500000E+02  2.5712189E-03
  3.3000000E+02  2.5560934E-03
  3.3500000E+02  2.5404068E-03
  3.4000000E+02  2.5239415E-03
  3.5000000E+02  2.4893058E-03
  3.6000000E+02  2.4540713E-03
  3.8000000E+02  2.3850054E-03
  3.9000000E+02  2.3502816E-03
  4.0000000E+02  2.3148485E-03
  4.1000000E+02  2.2788598E-03
  4.2000000E+02  2.2427936E-03
  4.4000000E+02  2.1717293E-03
  4.6000000E+02  2.1020755E-03
  4.8000000E+02  2.0329012E-03
  5.0000000E+02  1.9646246E-03
  5.2500000E+02  1.8821704E-03
  5.5000000E+02  1.8034033E-03
  5.7500000E+02  1.7275107E-03
  6.0000000E+02  1.6546193E-03
  6.5000000E+02  1.5196095E-03
  6.7500000E+02  1.4571451E-03
  7.0000000E+02  1.3975990E-03
  7.2500000E+02  1.3410864E-03
  7.5000000E+02  1.2875596E-03
  8.0000000E+02  1.1887443E-03
  8.5000000E+02  1.0996765E-03
  9.0000000E+02  1.0193404E-03
  9.5000000E+02  9.4694952E-04
  1.0000000E+03  8.8141013E-04
  1.0500000E+03  8.2193375E-04
  1.1000000E+03  7.6792976E-04
  1.1500000E+03  7.1877567E-04
  1.2000000E+03  6.7390778E-04
  1.2500000E+03  6.3285179E-04
  1.3000000E+03  5.9520048E-04
  1.3500000E+03  5.6061168E-04
  1.4000000E+03  5.2878645E-04
  1.4500000E+03  4.9944984E-04
  1.5000000E+03  4.7234941E-04
  1.6000000E+03  4.2400311E-04
  1.7000000E+03  3.8230525E-04
  1.8000000E+03  3.4612585E-04
  1.9000000E+03  3.1456050E-04
  2.0000000E+03  2.8687675E-04
  2.1000000E+03  2.6247827E-04
  2.2000000E+03  2.4087739E-04
  2.3000000E+03  2.2167255E-04
  2.4000000E+03  2.0453093E-04
  2.5000000E+03  1.8917490E-04
  2.6000000E+03  1.7537140E-04
  2.7000000E+03  1.6292371E-04
  2.8000000E+03  1.5166489E-04
  2.9000000E+03  1.4145255E-04
  3.0000000E+03  1.3216473E-04
  3.1000000E+03  1.2369644E-04
  3.2000000E+03  1.1595698E-04
  3.4000000E+03  1.0235996E-04
  3.6000000E+03  9.0857295E-05
  3.8000000E+03  8.1052297E-05
  4.0000000E+03  7.2636570E-05
  4.2000000E+03  6.5367580E-05
  4.4000000E+03  5.9052751E-05
  4.6000000E+03  5.3537774E-05
  4.8000000E+03  4.8697812E-05
  5.0000000E+03  4.4430856E-05
  5.2500000E+03  3.9776581E-05
  5.5000000E+03  3.5755009E-05
  5.7500000E+03  3.2260702E-05
  6.0000000E+03  2.9208924E-05
  6.5000000E+03  2.4170419E-05
  6.7500000E+03  2.2081271E-05
  7.0000000E+03  2.0225211E-05
  7.2500000E+03  1.8570363E-05
  7.5000000E+03  1.7090001E-05
  7.7500000E+03  1.5761593E-05
  8.0000000E+03  1.4566042E-05
  8.2500000E+03  1.3487086E-05
  8.5000000E+03  1.2510818E-05
  9.0000000E+03  1.0820205E-05
  9.5000000E+03  9.4168107E-06
  1.0000000E+04  8.2422504E-06
  1.0500000E+04  7.2518668E-06
  1.1000000E+04  6.4110904E-06
  1.1500000E+04  5.6928630E-06
  1.2000000E+04  5.0757913E-06
  1.2500000E+04  4.5428090E-06
  1.3000000E+04  4.0801850E-06
  1.3500000E+04  3.6767853E-06
  1.4000000E+04  3.3235180E-06
  1.4500000E+04  3.0129104E-06
  1.5000000E+04  2.7387813E-06
  1.5500000E+04  2.4959884E-06
  1.6000000E+04  2.2802314E-06
  1.6500000E+04  2.0878958E-06
  1.7000000E+04  1.9159273E-06
  1.7500000E+04  1.7617351E-06
  1.8000000E+04  1.6231118E-06
  1.8500000E+04  1.4981688E-06
  1.9000000E+04  1.3852837E-06
  2.0000000E+04  1.1902831E-06
  2.1000000E+04  1.0290211E-06
  2.2000000E+04  8.9461384E-07
  2.3000000E+04  7.8178506E-07
  2.4000000E+04  6.8644636E-07
  2.5000000E+04  6.0539736E-07
  2.6000000E+04  5.3610918E-07
  2.7000000E+04  4.7656704E-07
  2.8000000E+04  4.2515222E-07
  2.9000000E+04  3.8055451E-07
  3.0000000E+04  3.4170642E-07
  3.1000000E+04  3.0773242E-07
  3.2000000E+04  2.7791002E-07
  3.3000000E+04  2.5163976E-07
  3.4000000E+04  2.2842158E-07
  3.5000000E+04  2.0783636E-07
  3.6000000E+04  1.8953109E-07
  3.7000000E+04  1.7320714E-07
  3.8000000E+04  1.5861082E-07
  3.9000000E+04  1.4552582E-07
  4.0000000E+04  1.3376701E-07
  4.1000000E+04  1.2317532E-07
  4.2000000E+04  1.1361364E-07
  4.3000000E+04  1.0496339E-07
  4.4000000E+04  9.7121740E-08
  4.6000000E+04  8.3517741E-08
  4.8000000E+04  7.2213142E-08
  5.0000000E+04  6.2755379E-08
  5.1250000E+04  5.7622545E-08
  5.2500000E+04  5.3002346E-08
  5.3750000E+04  4.8834446E-08
  5.5000000E+04  4.5066660E-08
  5.7500000E+04  3.8556241E-08
  5.8750000E+04  3.5739866E-08
  6.0000000E+04  3.3174535E-08
  6.2500000E+04  2.8694709E-08
  6.5000000E+04  2.4941463E-08
  6.7500000E+04  2.1778041E-08
  7.0000000E+04  1.9096822E-08
  7.2500000E+04  1.6812424E-08
  7.5000000E+04  1.4856593E-08
  7.7500000E+04  1.3174384E-08
  8.0000000E+04  1.1721275E-08
  8.2500000E+04  1.0460963E-08
  8.5000000E+04  9.3636724E-09
  8.7500000E+04  8.4048521E-09
  9.0000000E+04  7.5641535E-09
  9.2500000E+04  6.8246276E-09
  9.5000000E+04  6.1720914E-09
  9.7500000E+04  5.5946232E-09
  1.0000000E+05  5.0821601E-09
  1.0250000E+05  4.6261733E-09
  1.0500000E+05  4.2194065E-09
  1.0750000E+05  3.8556651E-09
  1.1000000E+05  3.5296424E-09
  1.1250000E+05  3.2367774E-09
  1.1500000E+05  2.9731378E-09
  1.1750000E+05  2.7353227E-09
  1.2000000E+05  2.5203824E-09
  1.2250000E+05  2.3257510E-09
  1.2500000E+05  2.1491905E-09
  1.3000000E+05  1.8426966E-09
  1.3500000E+05  1.5879482E-09
  1.4000000E+05  1.3749056E-09
  1.4500000E+05  1.1957188E-09
  1.5000000E+05  1.0442004E-09
  1.5500000E+05  9.1543540E-10
  1.6000000E+05  8.0549148E-10
  1.6500000E+05  7.1120139E-10
  1.7000000E+05  6.2999826E-10
  1.7500000E+05  5.5978957E-10
  1.8000000E+05  4.9886002E-10
  1.8500000E+05  4.4579594E-10
  1.9000000E+05  3.9942663E-10
  1.9500000E+05  3.5877805E-10
  2.0000000E+05  3.2303615E-10
  2.0500000E+05  2.9151770E-10
  2.1000000E+05  2.6364692E-10
  2.1500000E+05  2.3893671E-10
  2.2000000E+05  2.1697346E-10
  2.2500000E+05  1.9740475E-10
  2.3000000E+05  1.7992918E-10
  2.3500000E+05  1.6428825E-10
  2.4000000E+05  1.5025955E-10
  2.4500000E+05  1.3765117E-10
  2.5000000E+05  1.2629707E-10
  2.5500000E+05  1.1605316E-10
  2.6000000E+05  1.0679407E-10
  2.6500000E+05  9.8410481E-11
  2.7000000E+05  9.0806788E-11
  2.8000000E+05  7.7614162E-11
  2.9000000E+05  6.6660096E-11
  3.0000000E+05  5.7511968E-11
  3.1000000E+05  4.9830546E-11
  3.2000000E+05  4.3347822E-11
  3.3000000E+05  3.7850561E-11
  3.4000000E+05  3.3167959E-11
  3.5000000E+05  2.9162335E-11
  3.6000000E+05  2.5722044E-11
  3.7000000E+05  2.2756041E-11
  3.8000000E+05  2.0189697E-11
  3.9000000E+05  1.7961543E-11
  4.0000000E+05  1.6020702E-11
  4.1000000E+05  1.4324873E-11
  4.2000000E+05  1.2838734E-11
  4.3000000E+05  1.1532676E-11
  4.4000000E+05  1.0381779E-11
  4.5000000E+05  9.3649902E-12
  4.6000000E+05  8.4644643E-12
  4.7000000E+05  7.6650192E-12
  4.8000000E+05  6.9536980E-12
  5.0000000E+05  5.7526223E-12
  5.1250000E+05  5.1266783E-12
  5.2500000E+05  4.5798572E-12
  5.3750000E+05  4.1007799E-12
  5.5000000E+05  3.6798979E-12
  5.7500000E+05  2.9817945E-12
  5.8750000E+05  2.6920070E-12
  6.0000000E+05  2.4348980E-12
  6.1250000E+05  2.2062761E-12
  6.2500000E+05  2.0025515E-12
  6.3750000E+05  1.8206407E-12
  6.5000000E+05  1.6578871E-12
  6.6250000E+05  1.5119962E-12
  6.7500000E+05  1.3809813E-12
  6.8750000E+05  1.2631175E-12
  7.0000000E+05  1.1569042E-12
  7.2500000E+05  9.7435742E-13
  7.5000000E+05  8.2471246E-13
  7.7500000E+05  7.0132056E-13
  8.0000000E+05  5.9901684E-13
  8.2500000E+05  5.1375852E-13
  8.5000000E+05  4.4235912E-13
  8.7500000E+05  3.8229081E-13
  9.0000000E+05  3.3153581E-13
  9.2500000E+05  2.8847443E-13
  9.5000000E+05  2.5179870E-13
  9.7500000E+05  2.2044650E-13
  1.0000000E+06  1.9355103E-13
  1.0250000E+06  1.7040160E-13
  1.0500000E+06  1.5041285E-13
  1.0750000E+06  1.3310061E-13
  1.1000000E+06  1.1806277E-13
  1.1250000E+06  1.0496406E-13
  1.1500000E+06  9.3523834E-14
  1.1750000E+06  8.3506393E-14
  1.2000000E+06  7.4713120E-14
  1.2250000E+06  6.6976103E-14
  1.2500000E+06  6.0152939E-14
  1.2750000E+06  5.4122584E-14
  1.3000000E+06  4.8781920E-14
  1.3250000E+06  4.4042649E-14
  1.3500000E+06  3.9828945E-14
  1.3750000E+06  3.6075535E-14
  1.4000000E+06  3.2726091E-14
  1.4250000E+06  2.9731781E-14
  1.4500000E+06  2.7050038E-14
  1.5000000E+06  2.2481523E-14
  1.5250000E+06  2.0534862E-14
  1.5500000E+06  1.8779681E-14
  1.5750000E+06  1.7194743E-14
  1.6000000E+06  1.5761696E-14
  1.6500000E+06  1.3289712E-14
  1.7000000E+06  1.1256977E-14
  1.7500000E+06  9.5787518E-15
  
  
#  64  13  N4  EION =  1.500000000E+02 eV   295
#  S(0) = 2.662153E+00
  1.4466747E+00  0.0000000E+00
  1.4466747E+02  0.0000000E+00
  1.4466747E+02  2.9045286E-03
  1.5000000E+02  2.9045286E-03
  1.5000272E+02  2.9045286E-03
  1.5025269E+02  2.9066729E-03
  1.5050265E+02  2.9118957E-03
  1.5075262E+02  2.9201179E-03
  1.5100259E+02  2.9312599E-03
  1.5150252E+02  2.9619736E-03
  1.5200245E+02  3.0033383E-03
  1.5300231E+02  3.1147725E-03
  1.5400218E+02  3.2578178E-03
  1.5600190E+02  3.5970835E-03
  1.5700177E+02  3.7687649E-03
  1.5800163E+02  3.9255421E-03
  1.5900150E+02  4.0576066E-03
  1.6000136E+02  4.1584752E-03
  1.6100122E+02  4.2253156E-03
  1.6200109E+02  4.2585319E-03
  1.6300095E+02  4.2609071E-03
  1.6400082E+02  4.2366739E-03
  1.6600054E+02  4.1271469E-03
  1.6800027E+02  3.9646744E-03
  1.7000000E+02  3.7749789E-03
  1.7250000E+02  3.5236813E-03
  1.7500000E+02  3.2724368E-03
  1.7750000E+02  3.0298842E-03
  1.8000000E+02  2.8004682E-03
  1.8250000E+02  2.5867733E-03
  1.8500000E+02  2.3905547E-03
  1.8750000E+02  2.2128608E-03
  1.9000000E+02  2.0541904E-03
  1.9500000E+02  1.7932553E-03
  2.0000000E+02  1.6020539E-03
  2.0500000E+02  1.4707750E-03
  2.1000000E+02  1.3888198E-03
  2.1500000E+02  1.3466003E-03
  2.2000000E+02  1.3358462E-03
  2.2500000E+02  1.3497797E-03
  2.3000000E+02  1.3826094E-03
  2.3500000E+02  1.4295183E-03
  2.4000000E+02  1.4865107E-03
  2.4500000E+02  1.5504999E-03
  2.5000000E+02  1.6190042E-03
  2.5500000E+02  1.6902870E-03
  2.6000000E+02  1.7630539E-03
  2.7000000E+02  1.9091770E-03
  2.8000000E+02  2.0514219E-03
  2.9000000E+02  2.1850283E-03
  3.0000000E+02  2.3065233E-03
  3.1000000E+02  2.4138961E-03
  3.2000000E+02  2.5069966E-03
  3.4000000E+02  2.6540109E-03
  3.6000000E+02  2.7557395E-03
  3.8000000E+02  2.8170835E-03
  4.0000000E+02  2.8437673E-03
  4.2000000E+02  2.8432243E-03
  4.4000000E+02  2.8226365E-03
  4.6000000E+02  2.7859436E-03
  4.8000000E+02  2.7362620E-03
  5.0000000E+02  2.6768297E-03
  5.2500000E+02  2.5932159E-03
  5.5000000E+02  2.5036054E-03
  5.7500000E+02  2.4105034E-03
  6.0000000E+02  2.3153428E-03
  6.5000000E+02  2.1264021E-03
  6.7500000E+02  2.0350409E-03
  7.0000000E+02  1.9462227E-03
  7.2500000E+02  1.8602560E-03
  7.5000000E+02  1.7775652E-03
  8.0000000E+02  1.6228008E-03
  8.5000000E+02  1.4817411E-03
  9.0000000E+02  1.3536959E-03
  9.5000000E+02  1.2381187E-03
  1.0000000E+03  1.1339028E-03
  1.0500000E+03  1.0398283E-03
  1.1000000E+03  9.5492327E-04
  1.1500000E+03  8.7830829E-04
  1.2000000E+03  8.0911433E-04
  1.2500000E+03  7.4653507E-04
  1.3000000E+03  6.8985320E-04
  1.3500000E+03  6.3843308E-04
  1.4000000E+03  5.9171261E-04
  1.4500000E+03  5.4919917E-04
  1.5000000E+03  5.1045787E-04
  1.6000000E+03  4.4278669E-04
  1.7000000E+03  3.8608728E-04
  1.8000000E+03  3.3829709E-04
  1.9000000E+03  2.9778381E-04
  2.0000000E+03  2.6325077E-04
  2.1000000E+03  2.3366200E-04
  2.2000000E+03  2.0818477E-04
  2.3000000E+03  1.8614555E-04
  2.4000000E+03  1.6699653E-04
  2.5000000E+03  1.5028934E-04
  2.6000000E+03  1.3565521E-04
  2.7000000E+03  1.2278915E-04
  2.8000000E+03  1.1143760E-04
  2.9000000E+03  1.0138881E-04
  3.0000000E+03  9.2465073E-05
  3.1000000E+03  8.4516558E-05
  3.2000000E+03  7.7416452E-05
  3.4000000E+03  6.5346059E-05
  3.6000000E+03  5.5565834E-05
  3.8000000E+03  4.7567824E-05
  4.0000000E+03  4.0971834E-05
  4.2000000E+03  3.5489956E-05
  4.4000000E+03  3.0901689E-05
  4.6000000E+03  2.7036257E-05
  4.8000000E+03  2.3759998E-05
  5.0000000E+03  2.0967423E-05
  5.2500000E+03  1.8030731E-05
  5.5000000E+03  1.5591644E-05
  5.7500000E+03  1.3551752E-05
  6.0000000E+03  1.1834749E-05
  6.5000000E+03  9.1431106E-06
  6.7500000E+03  8.0838278E-06
  7.0000000E+03  7.1729777E-06
  7.2500000E+03  6.3862502E-06
  7.5000000E+03  5.7038747E-06
  7.7500000E+03  5.1096705E-06
  8.0000000E+03  4.5903178E-06
  8.2500000E+03  4.1347942E-06
  8.5000000E+03  3.7339293E-06
  9.0000000E+03  3.0667317E-06
  9.5000000E+03  2.5408364E-06
  1.0000000E+04  2.1219222E-06
  1.0500000E+04  1.7850059E-06
  1.1000000E+04  1.5116463E-06
  1.1500000E+04  1.2880561E-06
  1.2000000E+04  1.1038064E-06
  1.2500000E+04  9.5092495E-07
  1.3000000E+04  8.2325603E-07
  1.3500000E+04  7.1600328E-07
  1.4000000E+04  6.2539862E-07
  1.4500000E+04  5.4845748E-07
  1.5000000E+04  4.8279842E-07
  1.5500000E+04  4.2650885E-07
  1.6000000E+04  3.7804244E-07
  1.6500000E+04  3.3614096E-07
  1.7000000E+04  2.9977514E-07
  1.7500000E+04  2.6809836E-07
  1.8000000E+04  2.4041055E-07
  1.8500000E+04  2.1612998E-07
  1.9000000E+04  1.9477100E-07
  2.0000000E+04  1.5925349E-07
  2.1000000E+04  1.3130706E-07
  2.2000000E+04  1.0909648E-07
  2.3000000E+04  9.1282235E-08
  2.4000000E+04  7.6873822E-08
  2.5000000E+04  6.5129617E-08
  2.6000000E+04  5.5488346E-08
  2.7000000E+04  4.7520818E-08
  2.8000000E+04  4.0895648E-08
  2.9000000E+04  3.5354784E-08
  3.0000000E+04  3.0695637E-08
  3.1000000E+04  2.6757951E-08
  3.2000000E+04  2.3414047E-08
  3.3000000E+04  2.0561529E-08
  3.4000000E+04  1.8117784E-08
  3.5000000E+04  1.6015769E-08
  3.6000000E+04  1.4200755E-08
  3.7000000E+04  1.2627842E-08
  3.8000000E+04  1.1260017E-08
  3.9000000E+04  1.0066624E-08
  4.0000000E+04  9.0221546E-09
  4.1000000E+04  8.1052908E-09
  4.2000000E+04  7.2981464E-09
  4.3000000E+04  6.5856552E-09
  4.4000000E+04  5.9550791E-09
  4.6000000E+04  4.8980510E-09
  4.8000000E+04  4.0583285E-09
  5.0000000E+04  3.3854658E-09
  5.1250000E+04  3.0325943E-09
  5.2500000E+04  2.7228971E-09
  5.3750000E+04  2.4503337E-09
  5.5000000E+04  2.2098119E-09
  5.7500000E+04  1.8083088E-09
  5.8750000E+04  1.6405530E-09
  6.0000000E+04  1.4910913E-09
  6.2500000E+04  1.2382351E-09
  6.5000000E+04  1.0350194E-09
  6.7500000E+04  8.7044715E-10
  7.0000000E+04  7.3621915E-10
  7.2500000E+04  6.2601057E-10
  7.5000000E+04  5.3495847E-10
  7.7500000E+04  4.5929309E-10
  8.0000000E+04  3.9606876E-10
  8.2500000E+04  3.4296662E-10
  8.5000000E+04  2.9814865E-10
  8.7500000E+04  2.6014833E-10
  9.0000000E+04  2.2778826E-10
  9.2500000E+04  2.0011759E-10
  9.5000000E+04  1.7636416E-10
  9.7500000E+04  1.5589762E-10
  1.0000000E+05  1.3820079E-10
  1.0250000E+05  1.2284734E-10
  1.0500000E+05  1.0948420E-10
  1.0750000E+05  9.7817701E-11
  1.1000000E+05  8.7602601E-11
  1.1250000E+05  7.8633287E-11
  1.1500000E+05  7.0736721E-11
  1.2000000E+05  5.7599425E-11
  1.2500000E+05  4.7266868E-11
  1.3000000E+05  3.9067350E-11
  1.3500000E+05  3.2506476E-11
  1.4000000E+05  2.7216215E-11
  1.4500000E+05  2.2919796E-11
  1.5000000E+05  1.9407052E-11
  1.5500000E+05  1.6516936E-11
  1.6000000E+05  1.4125012E-11
  1.6500000E+05  1.2134370E-11
  1.7000000E+05  1.0468986E-11
  1.7500000E+05  9.0688000E-12
  1.8000000E+05  7.8860524E-12
  1.8500000E+05  6.8825283E-12
  1.9000000E+05  6.0274734E-12
  1.9500000E+05  5.2959991E-12
  2.0000000E+05  4.6678541E-12
  2.0500000E+05  4.1264782E-12
  2.1000000E+05  3.6582659E-12
  2.1500000E+05  3.2519886E-12
  2.2000000E+05  2.8983378E-12
  2.2500000E+05  2.5895645E-12
  2.3000000E+05  2.3191920E-12
  2.3500000E+05  2.0817868E-12
  2.4000000E+05  1.8727737E-12
  2.4500000E+05  1.6882868E-12
  2.5000000E+05  1.5250481E-12
  2.6000000E+05  1.2515712E-12
  2.7000000E+05  1.0345602E-12
  2.8000000E+05  8.6092336E-13
  2.9000000E+05  7.2091414E-13
  3.0000000E+05  6.0720324E-13
  3.1000000E+05  5.1422648E-13
  3.2000000E+05  4.3772133E-13
  3.3000000E+05  3.7439493E-13
  3.4000000E+05  3.2168370E-13
  3.5000000E+05  2.7757682E-13
  3.6000000E+05  2.4048561E-13
  3.7000000E+05  2.0914692E-13
  3.8000000E+05  1.8255034E-13
  3.9000000E+05  1.5988279E-13
  4.0000000E+05  1.4048613E-13
  4.1000000E+05  1.2382486E-13
  4.2000000E+05  1.0946115E-13
  4.3000000E+05  9.7035274E-14
  4.4000000E+05  8.6250292E-14
  4.5000000E+05  7.6859946E-14
  4.6000000E+05  6.8659209E-14
  4.7000000E+05  6.1476712E-14
  4.8000000E+05  5.5168661E-14
  5.0000000E+05  4.4710177E-14
  5.1250000E+05  3.9364805E-14
  5.2500000E+05  3.4760032E-14
  5.3750000E+05  3.0779493E-14
  5.5000000E+05  2.7327203E-14
  5.6250000E+05  2.4323643E-14
  5.7500000E+05  2.1702644E-14
  5.8750000E+05  1.9408923E-14
  6.0000000E+05  1.7396109E-14
  6.1250000E+05  1.5625160E-14
  6.2500000E+05  1.4063090E-14
  6.3750000E+05  1.2681927E-14
  6.5000000E+05  1.1457881E-14
  6.6250000E+05  1.0370659E-14
  6.7500000E+05  9.4028948E-15
  7.0000000E+05  7.7682079E-15
  7.2500000E+05  6.4576824E-15
  7.5000000E+05  5.3994039E-15
  7.7500000E+05  4.5390323E-15
  8.0000000E+05  3.8351313E-15
  8.2500000E+05  3.2558327E-15
  8.5000000E+05  2.7764279E-15
  8.7500000E+05  2.3776147E-15
  9.0000000E+05  2.0442091E-15
  9.2500000E+05  1.7641861E-15
  9.5000000E+05  1.5279626E-15
  9.7500000E+05  1.3278562E-15
  1.0000000E+06  1.1576770E-15
  1.0250000E+06  1.0124106E-15
  1.0500000E+06  8.8797032E-16
  1.0750000E+06  7.8100943E-16
  1.1000000E+06  6.8877439E-16
  1.1250000E+06  6.0898258E-16
  1.1500000E+06  5.3973971E-16
  1.1750000E+06  4.7947277E-16
  1.2000000E+06  4.2687012E-16
  1.2250000E+06  3.8083390E-16
  1.2500000E+06  3.4045086E-16
  1.2750000E+06  3.0495862E-16
  1.3000000E+06  2.7370595E-16
  1.3250000E+06  2.4613476E-16
  1.3500000E+06  2.2176607E-16
  
  
#  64  14  N5  EION =  1.430000000E+02 eV   293
#  S(0) = 8.132996E+00
  7.1500000E-01  0.0000000E+00
  7.1500000E+01  0.0000000E+00
  7.1500000E+01  5.8127533E-02
  1.4300000E+02  5.8127533E-02
  1.4300000E+02  4.1843366E-03
  1.4300272E+02  4.1843366E-03
  1.4321519E+02  4.1988477E-03
  1.4342765E+02  4.2160892E-03
  1.4364012E+02  4.2360188E-03
  1.4385259E+02  4.2585918E-03
  1.4427752E+02  4.3114663E-03
  1.4470245E+02  4.3742638E-03
  1.4555231E+02  4.5273611E-03
  1.4640218E+02  4.7122381E-03
  1.4810190E+02  5.1451599E-03
  1.4980163E+02  5.5934023E-03
  1.5065150E+02  5.7957727E-03
  1.5150136E+02  5.9709814E-03
  1.5235122E+02  6.1123950E-03
  1.5320109E+02  6.2162167E-03
  1.5490082E+02  6.3094791E-03
  1.5660054E+02  6.2672327E-03
  1.5830027E+02  6.1234474E-03
  1.6000000E+02  5.9133323E-03
  1.6125000E+02  5.7333278E-03
  1.6250000E+02  5.5412843E-03
  1.6500000E+02  5.1435832E-03
  1.6750000E+02  4.7500758E-03
  1.7000000E+02  4.3748290E-03
  1.7500000E+02  3.7022506E-03
  1.7750000E+02  3.4101988E-03
  1.8000000E+02  3.1490867E-03
  1.8500000E+02  2.7196043E-03
  1.9000000E+02  2.4062901E-03
  1.9500000E+02  2.1939935E-03
  2.0000000E+02  2.0651188E-03
  2.0500000E+02  2.0031644E-03
  2.1000000E+02  1.9942059E-03
  2.1500000E+02  2.0265815E-03
  2.2000000E+02  2.0903727E-03
  2.2500000E+02  2.1774656E-03
  2.3000000E+02  2.2808382E-03
  2.3500000E+02  2.3949443E-03
  2.4000000E+02  2.5155555E-03
  2.4500000E+02  2.6393508E-03
  2.5000000E+02  2.7642444E-03
  2.6000000E+02  3.0111034E-03
  2.7000000E+02  3.2473739E-03
  2.8000000E+02  3.4666646E-03
  2.9000000E+02  3.6640206E-03
  3.0000000E+02  3.8366385E-03
  3.1000000E+02  3.9841578E-03
  3.2000000E+02  4.1083580E-03
  3.4000000E+02  4.2954947E-03
  3.6000000E+02  4.4124701E-03
  3.8000000E+02  4.4682167E-03
  4.0000000E+02  4.4740997E-03
  4.2000000E+02  4.4429934E-03
  4.4000000E+02  4.3847687E-03
  4.6000000E+02  4.3046726E-03
  4.8000000E+02  4.2077747E-03
  5.0000000E+02  4.0988917E-03
  5.2500000E+02  3.9524533E-03
  5.5000000E+02  3.8003200E-03
  5.7500000E+02  3.6452907E-03
  6.0000000E+02  3.4894767E-03
  6.5000000E+02  3.1863603E-03
  6.7500000E+02  3.0416995E-03
  7.0000000E+02  2.9020182E-03
  7.2500000E+02  2.7677521E-03
  7.5000000E+02  2.6393844E-03
  8.0000000E+02  2.4007787E-03
  8.5000000E+02  2.1848833E-03
  9.0000000E+02  1.9902382E-03
  9.5000000E+02  1.8155254E-03
  1.0000000E+03  1.6586748E-03
  1.0500000E+03  1.5176534E-03
  1.1000000E+03  1.3908553E-03
  1.1500000E+03  1.2768163E-03
  1.2000000E+03  1.1741205E-03
  1.2500000E+03  1.0814848E-03
  1.3000000E+03  9.9778012E-04
  1.3500000E+03  9.2201469E-04
  1.4000000E+03  8.5331728E-04
  1.4500000E+03  7.9092832E-04
  1.5000000E+03  7.3417915E-04
  1.6000000E+03  6.3529915E-04
  1.7000000E+03  5.5270391E-04
  1.8000000E+03  4.8327839E-04
  1.9000000E+03  4.2457168E-04
  2.0000000E+03  3.7464618E-04
  2.1000000E+03  3.3196029E-04
  2.2000000E+03  2.9527917E-04
  2.3000000E+03  2.6360728E-04
  2.4000000E+03  2.3613723E-04
  2.5000000E+03  2.1220998E-04
  2.6000000E+03  1.9128475E-04
  2.7000000E+03  1.7291534E-04
  2.8000000E+03  1.5673151E-04
  2.9000000E+03  1.4242471E-04
  3.0000000E+03  1.2973643E-04
  3.1000000E+03  1.1844911E-04
  3.2000000E+03  1.0837889E-04
  3.4000000E+03  9.1288590E-05
  3.6000000E+03  7.7471465E-05
  3.8000000E+03  6.6195611E-05
  4.0000000E+03  5.6914568E-05
  4.2000000E+03  4.9215472E-05
  4.4000000E+03  4.2782781E-05
  4.6000000E+03  3.7372597E-05
  4.8000000E+03  3.2794394E-05
  5.0000000E+03  2.8898085E-05
  5.2500000E+03  2.4807440E-05
  5.5000000E+03  2.1415906E-05
  5.7500000E+03  1.8584214E-05
  6.0000000E+03  1.6204576E-05
  6.5000000E+03  1.2482473E-05
  6.7500000E+03  1.1020931E-05
  7.0000000E+03  9.7659289E-06
  7.2500000E+03  8.6833993E-06
  7.5000000E+03  7.7456764E-06
  7.7500000E+03  6.9301478E-06
  8.0000000E+03  6.2182237E-06
  8.2500000E+03  5.5945402E-06
  8.5000000E+03  5.0463305E-06
  9.0000000E+03  4.1353991E-06
  9.5000000E+03  3.4189414E-06
  1.0000000E+04  2.8494097E-06
  1.0500000E+04  2.3922653E-06
  1.1000000E+04  2.0220642E-06
  1.1500000E+04  1.7198193E-06
  1.2000000E+04  1.4711947E-06
  1.2500000E+04  1.2652506E-06
  1.3000000E+04  1.0935543E-06
  1.3500000E+04  9.4954585E-07
  1.4000000E+04  8.2807992E-07
  1.4500000E+04  7.2508718E-07
  1.5000000E+04  6.3732550E-07
  1.5500000E+04  5.6219480E-07
  1.6000000E+04  4.9759585E-07
  1.6500000E+04  4.4182283E-07
  1.7000000E+04  3.9348217E-07
  1.7500000E+04  3.5142912E-07
  1.8000000E+04  3.1471826E-07
  1.8500000E+04  2.8256491E-07
  1.9000000E+04  2.5431483E-07
  2.0000000E+04  2.0742001E-07
  2.1000000E+04  1.7060645E-07
  2.2000000E+04  1.4141377E-07
  2.3000000E+04  1.1805001E-07
  2.4000000E+04  9.9192770E-08
  2.5000000E+04  8.3853832E-08
  2.6000000E+04  7.1286692E-08
  2.7000000E+04  6.0921550E-08
  2.8000000E+04  5.2319226E-08
  2.9000000E+04  4.5138307E-08
  3.0000000E+04  3.9111214E-08
  3.1000000E+04  3.4026623E-08
  3.2000000E+04  2.9716435E-08
  3.3000000E+04  2.6046043E-08
  3.4000000E+04  2.2907021E-08
  3.5000000E+04  2.0211511E-08
  3.6000000E+04  1.7887901E-08
  3.7000000E+04  1.5877521E-08
  3.8000000E+04  1.4132084E-08
  3.9000000E+04  1.2611652E-08
  4.0000000E+04  1.1283039E-08
  4.1000000E+04  1.0118550E-08
  4.2000000E+04  9.0949792E-09
  4.3000000E+04  8.1928073E-09
  4.4000000E+04  7.3955526E-09
  4.6000000E+04  6.0620269E-09
  4.8000000E+04  5.0057394E-09
  5.0000000E+04  4.1617791E-09
  5.1250000E+04  3.7202168E-09
  5.2500000E+04  3.3333654E-09
  5.3750000E+04  2.9934981E-09
  5.5000000E+04  2.6941093E-09
  5.7500000E+04  2.1956174E-09
  5.8750000E+04  1.9878888E-09
  6.0000000E+04  1.8031319E-09
  6.2500000E+04  1.4913510E-09
  6.5000000E+04  1.2416297E-09
  6.7500000E+04  1.0400763E-09
  7.0000000E+04  8.7623497E-10
  7.2500000E+04  7.4215763E-10
  7.5000000E+04  6.3174916E-10
  7.7500000E+04  5.4029717E-10
  8.0000000E+04  4.6412885E-10
  8.2500000E+04  4.0036010E-10
  8.5000000E+04  3.4671085E-10
  8.7500000E+04  3.0136659E-10
  9.0000000E+04  2.6287404E-10
  9.2500000E+04  2.3006244E-10
  9.5000000E+04  2.0198347E-10
  9.7500000E+04  1.7786489E-10
  1.0000000E+05  1.5707460E-10
  1.0250000E+05  1.3909271E-10
  1.0500000E+05  1.2348975E-10
  1.0750000E+05  1.0990939E-10
  1.1000000E+05  9.8054750E-11
  1.1250000E+05  8.7677521E-11
  1.1500000E+05  7.8569195E-11
  1.1750000E+05  7.0554059E-11
  1.2000000E+05  6.3483520E-11
  1.2250000E+05  5.7231499E-11
  1.2500000E+05  5.1690693E-11
  1.3000000E+05  4.2389477E-11
  1.3500000E+05  3.4992745E-11
  1.4000000E+05  2.9065339E-11
  1.4500000E+05  2.4281437E-11
  1.5000000E+05  2.0394682E-11
  1.5500000E+05  1.7217090E-11
  1.6000000E+05  1.4604031E-11
  1.6500000E+05  1.2443357E-11
  1.7000000E+05  1.0647457E-11
  1.7500000E+05  9.1474129E-12
  1.8000000E+05  7.8886536E-12
  1.8500000E+05  6.8277048E-12
  1.9000000E+05  5.9297359E-12
  1.9500000E+05  5.1666865E-12
  2.0000000E+05  4.5158259E-12
  2.0500000E+05  3.9586499E-12
  2.1000000E+05  3.4800283E-12
  2.1500000E+05  3.0675329E-12
  2.2000000E+05  2.7109100E-12
  2.2500000E+05  2.4016623E-12
  2.3000000E+05  2.1327220E-12
  2.3500000E+05  1.8981887E-12
  2.4000000E+05  1.6931187E-12
  2.4500000E+05  1.5133548E-12
  2.5000000E+05  1.3553897E-12
  2.6000000E+05  1.0934276E-12
  2.7000000E+05  8.8842527E-13
  2.8000000E+05  7.2667332E-13
  2.9000000E+05  5.9806806E-13
  3.0000000E+05  4.9508582E-13
  3.1000000E+05  4.1207005E-13
  3.2000000E+05  3.4473026E-13
  3.3000000E+05  2.8978492E-13
  3.4000000E+05  2.4470436E-13
  3.5000000E+05  2.0752421E-13
  3.6000000E+05  1.7670847E-13
  3.7000000E+05  1.5104831E-13
  3.8000000E+05  1.2958652E-13
  3.9000000E+05  1.1156066E-13
  4.0000000E+05  9.6360093E-14
  4.1000000E+05  8.3493175E-14
  4.2000000E+05  7.2562097E-14
  4.3000000E+05  6.3243446E-14
  4.4000000E+05  5.5273087E-14
  4.5000000E+05  4.8434367E-14
  4.6000000E+05  4.2548837E-14
  4.7000000E+05  3.7468936E-14
  4.8000000E+05  3.3072179E-14
  5.0000000E+05  2.5936661E-14
  5.1250000E+05  2.2376145E-14
  5.2500000E+05  1.9363946E-14
  5.3750000E+05  1.6806623E-14
  5.5000000E+05  1.4628156E-14
  5.6250000E+05  1.2766419E-14
  5.7500000E+05  1.1170429E-14
  5.8750000E+05  9.7981905E-15
  6.0000000E+05  8.6149746E-15
  6.1250000E+05  7.5919557E-15
  6.2500000E+05  6.7051226E-15
  6.3750000E+05  5.9344052E-15
  6.5000000E+05  5.2629735E-15
  6.6250000E+05  4.6766692E-15
  6.7500000E+05  4.1635457E-15
  6.8750000E+05  3.7134929E-15
  7.0000000E+05  3.3179303E-15
  7.1250000E+05  2.9695554E-15
  7.2500000E+05  2.6621381E-15
  7.5000000E+05  2.1496200E-15
  7.7500000E+05  1.7461737E-15
  8.0000000E+05  1.4264282E-15
  8.2500000E+05  1.1713972E-15
  8.5000000E+05  9.6675859E-16
  8.7500000E+05  8.0162485E-16
  9.0000000E+05  6.6766603E-16
  9.2500000E+05  5.5845840E-16
  9.5000000E+05  4.6900862E-16
  9.7500000E+05  3.9541203E-16
  1.0000000E+06  3.3458998E-16
  1.0250000E+06  2.8410358E-16
  1.0500000E+06  2.4202201E-16
  1.0750000E+06  2.0680843E-16
  1.1000000E+06  1.7723438E-16
  1.1250000E+06  1.5232595E-16
  1.1500000E+06  1.3129626E-16
  1.1750000E+06  1.1349742E-16
  1.2000000E+06  9.8395181E-17
  
  
#  64  17  O1  EION =  4.600000000E+01 eV   253
#  S(0) = 3.649670E-01
  4.0895454E-01  0.0000000E+00
  4.0895454E+01  0.0000000E+00
  4.0895454E+01  5.5021004E-04
  4.6000000E+01  5.5021004E-04
  4.6002721E+01  5.5021004E-04
  4.6227653E+01  5.5117314E-04
  4.6452585E+01  5.5230960E-04
  4.6677517E+01  5.5360961E-04
  4.6902449E+01  5.5506388E-04
  4.7352313E+01  5.5840058E-04
  4.7802177E+01  5.6225494E-04
  4.8701905E+01  5.7129114E-04
  4.9601633E+01  5.8177817E-04
  5.1401088E+01  6.0589718E-04
  5.3200544E+01  6.3271966E-04
  5.5000000E+01  6.6095632E-04
  5.7500000E+01  7.0086890E-04
  5.8750000E+01  7.2064122E-04
  6.0000000E+01  7.4006875E-04
  6.2500000E+01  7.7737936E-04
  6.5000000E+01  8.1196767E-04
  6.7500000E+01  8.4325138E-04
  7.0000000E+01  8.7085094E-04
  7.2500000E+01  8.9456467E-04
  7.5000000E+01  9.1434792E-04
  8.0000000E+01  9.4259981E-04
  8.5000000E+01  9.5748312E-04
  9.0000000E+01  9.6173675E-04
  9.5000000E+01  9.5818948E-04
  1.0000000E+02  9.4926739E-04
  1.0500000E+02  9.3679950E-04
  1.1000000E+02  9.2202429E-04
  1.1500000E+02  9.0570278E-04
  1.2000000E+02  8.8828413E-04
  1.2500000E+02  8.7001314E-04
  1.3000000E+02  8.5106083E-04
  1.3500000E+02  8.3156222E-04
  1.4000000E+02  8.1167688E-04
  1.4500000E+02  7.9156785E-04
  1.5000000E+02  7.7141622E-04
  1.6000000E+02  7.3168147E-04
  1.7000000E+02  6.9360490E-04
  1.8000000E+02  6.5780715E-04
  1.9000000E+02  6.2443169E-04
  2.0000000E+02  5.9330349E-04
  2.1000000E+02  5.6417915E-04
  2.2000000E+02  5.3684592E-04
  2.3000000E+02  5.1117432E-04
  2.4000000E+02  4.8712411E-04
  2.5000000E+02  4.6464639E-04
  2.6000000E+02  4.4369368E-04
  2.7000000E+02  4.2419253E-04
  2.8000000E+02  4.0601565E-04
  2.9000000E+02  3.8903027E-04
  3.0000000E+02  3.7311851E-04
  3.1000000E+02  3.5817118E-04
  3.2000000E+02  3.4409424E-04
  3.4000000E+02  3.1829950E-04
  3.6000000E+02  2.9538087E-04
  3.8000000E+02  2.7498875E-04
  4.0000000E+02  2.5677166E-04
  4.2000000E+02  2.4039658E-04
  4.4000000E+02  2.2557301E-04
  4.6000000E+02  2.1210916E-04
  4.8000000E+02  1.9987548E-04
  5.0000000E+02  1.8874152E-04
  5.2500000E+02  1.7615796E-04
  5.5000000E+02  1.6484488E-04
  5.7500000E+02  1.5462871E-04
  6.0000000E+02  1.4536973E-04
  6.5000000E+02  1.2927781E-04
  6.7500000E+02  1.2226310E-04
  7.0000000E+02  1.1582996E-04
  7.2500000E+02  1.0991042E-04
  7.5000000E+02  1.0444722E-04
  8.0000000E+02  9.4712242E-05
  8.5000000E+02  8.6324334E-05
  9.0000000E+02  7.9039254E-05
  9.5000000E+02  7.2663194E-05
  1.0000000E+03  6.7046359E-05
  1.0500000E+03  6.2070064E-05
  1.1000000E+03  5.7639553E-05
  1.1500000E+03  5.3677538E-05
  1.2000000E+03  5.0118961E-05
  1.2500000E+03  4.6908754E-05
  1.3000000E+03  4.4001259E-05
  1.3500000E+03  4.1358936E-05
  1.4000000E+03  3.8950255E-05
  1.4500000E+03  3.6748256E-05
  1.5000000E+03  3.4729742E-05
  1.6000000E+03  3.1165744E-05
  1.7000000E+03  2.8127636E-05
  1.8000000E+03  2.5515750E-05
  1.9000000E+03  2.3253255E-05
  2.0000000E+03  2.1280134E-05
  2.1000000E+03  1.9548789E-05
  2.2000000E+03  1.8021048E-05
  2.3000000E+03  1.6666029E-05
  2.4000000E+03  1.5458541E-05
  2.5000000E+03  1.4377849E-05
  2.6000000E+03  1.3406734E-05
  2.7000000E+03  1.2530797E-05
  2.8000000E+03  1.1737938E-05
  2.9000000E+03  1.1017930E-05
  3.0000000E+03  1.0362082E-05
  3.1000000E+03  9.7629657E-06
  3.2000000E+03  9.2142017E-06
  3.4000000E+03  8.2464235E-06
  3.6000000E+03  7.4228291E-06
  3.8000000E+03  6.7160487E-06
  4.0000000E+03  6.1049296E-06
  4.2000000E+03  5.5729124E-06
  4.4000000E+03  5.1068819E-06
  4.6000000E+03  4.6963461E-06
  4.8000000E+03  4.3328309E-06
  5.0000000E+03  4.0094238E-06
  5.2500000E+03  3.6529864E-06
  5.5000000E+03  3.3413516E-06
  5.7500000E+03  3.0673085E-06
  6.0000000E+03  2.8250485E-06
  6.5000000E+03  2.4178212E-06
  6.7500000E+03  2.2457608E-06
  7.0000000E+03  2.0909930E-06
  7.2500000E+03  1.9512789E-06
  7.5000000E+03  1.8247308E-06
  7.7500000E+03  1.7097490E-06
  8.0000000E+03  1.6049702E-06
  8.2500000E+03  1.5092263E-06
  8.5000000E+03  1.4215120E-06
  9.0000000E+03  1.2668116E-06
  9.5000000E+03  1.1351912E-06
  1.0000000E+04  1.0223099E-06
  1.0500000E+04  9.2480434E-07
  1.1000000E+04  8.4003397E-07
  1.1500000E+04  7.6590046E-07
  1.2000000E+04  7.0071917E-07
  1.2500000E+04  6.4312503E-07
  1.3000000E+04  5.9200273E-07
  1.3500000E+04  5.4643373E-07
  1.4000000E+04  5.0565595E-07
  1.4500000E+04  4.6903304E-07
  1.5000000E+04  4.3603027E-07
  1.5500000E+04  4.0619558E-07
  1.6000000E+04  3.7914443E-07
  1.6500000E+04  3.5454807E-07
  1.7000000E+04  3.3212444E-07
  1.8000000E+04  2.9285622E-07
  1.9000000E+04  2.5975891E-07
  2.0000000E+04  2.3163173E-07
  2.1000000E+04  2.0754903E-07
  2.2000000E+04  1.8678877E-07
  2.3000000E+04  1.6878165E-07
  2.4000000E+04  1.5307407E-07
  2.5000000E+04  1.3930114E-07
  2.6000000E+04  1.2716680E-07
  2.7000000E+04  1.1642883E-07
  2.8000000E+04  1.0688761E-07
  2.9000000E+04  9.8377535E-08
  3.0000000E+04  9.0760311E-08
  3.1000000E+04  8.3919689E-08
  3.2000000E+04  7.7757455E-08
  3.3000000E+04  7.2190203E-08
  3.4000000E+04  6.7146722E-08
  3.5000000E+04  6.2565940E-08
  3.6000000E+04  5.8395282E-08
  3.8000000E+04  5.1108495E-08
  4.0000000E+04  4.4989240E-08
  4.2000000E+04  3.9810440E-08
  4.4000000E+04  3.5396497E-08
  4.6000000E+04  3.1610161E-08
  4.8000000E+04  2.8343016E-08
  5.0000000E+04  2.5508544E-08
  5.2500000E+04  2.2469020E-08
  5.5000000E+04  1.9889562E-08
  5.7500000E+04  1.7686083E-08
  5.8750000E+04  1.6704097E-08
  6.0000000E+04  1.5792446E-08
  6.2500000E+04  1.4156062E-08
  6.5000000E+04  1.2734743E-08
  6.7500000E+04  1.1494362E-08
  7.0000000E+04  1.0407108E-08
  7.2500000E+04  9.4501566E-09
  7.5000000E+04  8.6046547E-09
  7.7500000E+04  7.8549312E-09
  8.0000000E+04  7.1878858E-09
  8.2500000E+04  6.5925093E-09
  8.5000000E+04  6.0595041E-09
  8.7500000E+04  5.5809808E-09
  9.0000000E+04  5.1502173E-09
  9.2500000E+04  4.7614609E-09
  9.5000000E+04  4.4097683E-09
  9.7500000E+04  4.0908752E-09
  1.0000000E+05  3.8010908E-09
  1.0250000E+05  3.5372092E-09
  1.0500000E+05  3.2964373E-09
  1.1000000E+05  2.8747576E-09
  1.1500000E+05  2.5198890E-09
  1.2000000E+05  2.2192844E-09
  1.2500000E+05  1.9631039E-09
  1.3000000E+05  1.7435612E-09
  1.3500000E+05  1.5544406E-09
  1.4000000E+05  1.3907395E-09
  1.4500000E+05  1.2484040E-09
  1.5000000E+05  1.1241250E-09
  1.5500000E+05  1.0151834E-09
  1.6000000E+05  9.1933133E-10
  1.6500000E+05  8.3470031E-10
  1.7000000E+05  7.5972924E-10
  1.7500000E+05  6.9310762E-10
  1.8000000E+05  6.3373119E-10
  1.8500000E+05  5.8066468E-10
  1.9000000E+05  5.3311188E-10
  1.9500000E+05  4.9039236E-10
  2.0000000E+05  4.5192212E-10
  2.0500000E+05  4.1719826E-10
  2.1000000E+05  3.8578660E-10
  2.1500000E+05  3.5731110E-10
  2.2000000E+05  3.3144510E-10
  2.2500000E+05  3.0790441E-10
  2.3000000E+05  2.8644072E-10
  2.4000000E+05  2.4889976E-10
  2.5000000E+05  2.1737501E-10
  2.6000000E+05  1.9073663E-10
  2.7000000E+05  1.6809573E-10
  2.8000000E+05  1.4874789E-10
  2.9000000E+05  1.3213127E-10
  3.0000000E+05  1.1779360E-10
  3.1000000E+05  1.0536789E-10
  3.2000000E+05  9.4554185E-11
  3.3000000E+05  8.5105923E-11
  3.4000000E+05  7.6819717E-11
  3.5000000E+05  6.9526928E-11
  3.6000000E+05  6.3087241E-11
  3.7000000E+05  5.7383146E-11
  3.8000000E+05  5.2315637E-11
  3.9000000E+05  4.7800940E-11
  4.0000000E+05  4.3767745E-11
  4.1000000E+05  4.0155187E-11
  4.2000000E+05  3.6911255E-11
  4.3000000E+05  3.3991340E-11
  4.4000000E+05  3.1357070E-11
  4.5000000E+05  2.8975404E-11
  4.6000000E+05  2.6817720E-11
  4.7000000E+05  2.4859115E-11
  4.8000000E+05  2.3077865E-11
  5.0000000E+05  1.9973622E-11
  5.1250000E+05  1.8298697E-11
  5.2500000E+05  1.6797017E-11
  5.3750000E+05  1.5447234E-11
  5.5000000E+05  1.4231064E-11
  5.7500000E+05  1.2139871E-11
  5.8750000E+05  1.1240014E-11
  6.0000000E+05  1.0423299E-11
  
  
#  64  18  O2  EION =  3.100000000E+01 eV   286
#  S(0) = 2.377080E+00
  1.5500000E-01  0.0000000E+00
  1.5500000E+01  0.0000000E+00
  1.5500000E+01  9.8908824E-02
  3.1000000E+01  9.8908824E-02
  3.1000000E+01  4.3762523E-02
  3.1002721E+01  4.3762523E-02
  3.1127653E+01  4.3423514E-02
  3.1252585E+01  4.3074085E-02
  3.1377517E+01  4.2716100E-02
  3.1502449E+01  4.2351171E-02
  3.1752313E+01  4.1605886E-02
  3.2002177E+01  4.0847334E-02
  3.2501905E+01  3.9316189E-02
  3.3001633E+01  3.7794825E-02
  3.3501361E+01  3.6304278E-02
  3.4001088E+01  3.4856226E-02
  3.4500816E+01  3.3456807E-02
  3.5000544E+01  3.2108840E-02
  3.6000000E+01  2.9569454E-02
  3.8000000E+01  2.5086754E-02
  4.0000000E+01  2.1316999E-02
  4.2000000E+01  1.8156243E-02
  4.4000000E+01  1.5512547E-02
  4.6000000E+01  1.3305444E-02
  4.8000000E+01  1.1464220E-02
  5.0000000E+01  9.9272625E-03
  5.1250000E+01  9.0973343E-03
  5.2500000E+01  8.3542241E-03
  5.3750000E+01  7.6878880E-03
  5.5000000E+01  7.0894312E-03
  5.7500000E+01  6.0655868E-03
  5.8750000E+01  5.6271779E-03
  6.0000000E+01  5.2304078E-03
  6.1250000E+01  4.8706029E-03
  6.2500000E+01  4.5436655E-03
  6.3750000E+01  4.2460195E-03
  6.5000000E+01  3.9745276E-03
  6.7500000E+01  3.4993240E-03
  7.0000000E+01  3.0998374E-03
  7.2500000E+01  2.7619022E-03
  7.5000000E+01  2.4744498E-03
  7.7500000E+01  2.2287048E-03
  8.0000000E+01  2.0176791E-03
  8.2500000E+01  1.8356993E-03
  8.5000000E+01  1.6781730E-03
  8.7500000E+01  1.5412988E-03
  9.0000000E+01  1.4219331E-03
  9.2500000E+01  1.3174637E-03
  9.5000000E+01  1.2256983E-03
  9.7500000E+01  1.1447850E-03
  1.0000000E+02  1.0731806E-03
  1.0250000E+02  1.0095822E-03
  1.0500000E+02  9.5287686E-04
  1.0750000E+02  9.0213353E-04
  1.1000000E+02  8.5656961E-04
  1.1250000E+02  8.1551595E-04
  1.1500000E+02  7.7840520E-04
  1.2000000E+02  7.1416076E-04
  1.2500000E+02  6.6077171E-04
  1.3000000E+02  6.1597389E-04
  1.3500000E+02  5.7805161E-04
  1.4000000E+02  5.4568642E-04
  1.4500000E+02  5.1784731E-04
  1.5000000E+02  4.9369172E-04
  1.5500000E+02  4.7255935E-04
  1.6000000E+02  4.5391197E-04
  1.6500000E+02  4.3730646E-04
  1.7000000E+02  4.2239236E-04
  1.7500000E+02  4.0889050E-04
  1.8000000E+02  3.9657641E-04
  1.8500000E+02  3.8526782E-04
  1.9000000E+02  3.7481925E-04
  2.0000000E+02  3.5607080E-04
  2.1000000E+02  3.3963547E-04
  2.2000000E+02  3.2502749E-04
  2.3000000E+02  3.1189387E-04
  2.4000000E+02  2.9996708E-04
  2.5000000E+02  2.8904118E-04
  2.6000000E+02  2.7895748E-04
  2.7000000E+02  2.6959344E-04
  2.8000000E+02  2.6085069E-04
  2.9000000E+02  2.5264897E-04
  3.0000000E+02  2.4492226E-04
  3.1000000E+02  2.3761633E-04
  3.2000000E+02  2.3068976E-04
  3.4000000E+02  2.1784609E-04
  3.6000000E+02  2.0618231E-04
  3.8000000E+02  1.9555289E-04
  4.0000000E+02  1.8582116E-04
  4.2000000E+02  1.7685325E-04
  4.4000000E+02  1.6855111E-04
  4.6000000E+02  1.6085042E-04
  4.8000000E+02  1.5369557E-04
  5.0000000E+02  1.4703554E-04
  5.2500000E+02  1.3933705E-04
  5.5000000E+02  1.3225561E-04
  5.7500000E+02  1.2571248E-04
  6.0000000E+02  1.1964642E-04
  6.5000000E+02  1.0879002E-04
  6.7500000E+02  1.0392687E-04
  7.0000000E+02  9.9388429E-05
  7.2500000E+02  9.5141021E-05
  7.5000000E+02  9.1158871E-05
  8.0000000E+02  8.3914010E-05
  8.5000000E+02  7.7510323E-05
  9.0000000E+02  7.1812098E-05
  9.5000000E+02  6.6711885E-05
  1.0000000E+03  6.2129224E-05
  1.0500000E+03  5.7997123E-05
  1.1000000E+03  5.4258192E-05
  1.1500000E+03  5.0863713E-05
  1.2000000E+03  4.7771566E-05
  1.2500000E+03  4.4945682E-05
  1.3000000E+03  4.2355671E-05
  1.3500000E+03  3.9976177E-05
  1.4000000E+03  3.7785278E-05
  1.4500000E+03  3.5763777E-05
  1.5000000E+03  3.3894765E-05
  1.6000000E+03  3.0556514E-05
  1.7000000E+03  2.7671184E-05
  1.8000000E+03  2.5160646E-05
  1.9000000E+03  2.2963254E-05
  2.0000000E+03  2.1029737E-05
  2.1000000E+03  1.9320002E-05
  2.2000000E+03  1.7801164E-05
  2.3000000E+03  1.6446182E-05
  2.4000000E+03  1.5232702E-05
  2.5000000E+03  1.4142043E-05
  2.6000000E+03  1.3158446E-05
  2.7000000E+03  1.2268550E-05
  2.8000000E+03  1.1461005E-05
  2.9000000E+03  1.0726139E-05
  3.0000000E+03  1.0055659E-05
  3.1000000E+03  9.4424183E-06
  3.2000000E+03  8.8802179E-06
  3.4000000E+03  7.8880334E-06
  3.6000000E+03  7.0435986E-06
  3.8000000E+03  6.3195563E-06
  4.0000000E+03  5.6945575E-06
  4.2000000E+03  5.1517487E-06
  4.4000000E+03  4.6776838E-06
  4.6000000E+03  4.2615309E-06
  4.8000000E+03  3.8944863E-06
  5.0000000E+03  3.5693390E-06
  5.2500000E+03  3.2128487E-06
  5.5000000E+03  2.9031160E-06
  5.7500000E+03  2.6325575E-06
  6.0000000E+03  2.3950489E-06
  6.5000000E+03  2.0001143E-06
  6.7500000E+03  1.8352007E-06
  7.0000000E+03  1.6880395E-06
  7.2500000E+03  1.5562696E-06
  7.5000000E+03  1.4379032E-06
  7.7500000E+03  1.3312570E-06
  8.0000000E+03  1.2348991E-06
  8.2500000E+03  1.1476060E-06
  8.5000000E+03  1.0683266E-06
  9.0000000E+03  9.3030568E-07
  9.5000000E+03  8.1493805E-07
  1.0000000E+04  7.1774209E-07
  1.0500000E+04  6.3526808E-07
  1.1000000E+04  5.6482840E-07
  1.1500000E+04  5.0430608E-07
  1.2000000E+04  4.5201767E-07
  1.2500000E+04  4.0661221E-07
  1.3000000E+04  3.6699683E-07
  1.3500000E+04  3.3228081E-07
  1.4000000E+04  3.0173297E-07
  1.4500000E+04  2.7474918E-07
  1.5000000E+04  2.5082729E-07
  1.5500000E+04  2.2954771E-07
  1.6000000E+04  2.1055785E-07
  1.6500000E+04  1.9355997E-07
  1.7000000E+04  1.7830155E-07
  1.7500000E+04  1.6456744E-07
  1.8000000E+04  1.5217354E-07
  1.8500000E+04  1.4096169E-07
  1.9000000E+04  1.3079554E-07
  1.9500000E+04  1.2155717E-07
  2.0000000E+04  1.1314418E-07
  2.0500000E+04  1.0546742E-07
  2.1000000E+04  9.8448969E-08
  2.2000000E+04  8.6122307E-08
  2.3000000E+04  7.5710904E-08
  2.4000000E+04  6.6861293E-08
  2.5000000E+04  5.9295110E-08
  2.6000000E+04  5.2791220E-08
  2.7000000E+04  4.7172412E-08
  2.8000000E+04  4.2295543E-08
  2.9000000E+04  3.8044191E-08
  3.0000000E+04  3.4323008E-08
  3.1000000E+04  3.1053402E-08
  3.2000000E+04  2.8170229E-08
  3.3000000E+04  2.5619193E-08
  3.4000000E+04  2.3354800E-08
  3.5000000E+04  2.1338747E-08
  3.6000000E+04  1.9538633E-08
  3.7000000E+04  1.7926939E-08
  3.8000000E+04  1.6480193E-08
  3.9000000E+04  1.5178305E-08
  4.0000000E+04  1.4004006E-08
  4.1000000E+04  1.2942405E-08
  4.2000000E+04  1.1980622E-08
  4.3000000E+04  1.1107479E-08
  4.4000000E+04  1.0313246E-08
  4.6000000E+04  8.9285823E-09
  4.8000000E+04  7.7704940E-09
  5.0000000E+04  6.7955354E-09
  5.1250000E+04  6.2637778E-09
  5.2500000E+04  5.7833587E-09
  5.3750000E+04  5.3483983E-09
  5.5000000E+04  4.9537937E-09
  5.7500000E+04  4.2684494E-09
  5.8750000E+04  3.9704381E-09
  6.0000000E+04  3.6980897E-09
  6.2500000E+04  3.2202033E-09
  6.5000000E+04  2.8172863E-09
  6.7500000E+04  2.4756008E-09
  7.0000000E+04  2.1842706E-09
  7.2500000E+04  1.9346165E-09
  7.5000000E+04  1.7196615E-09
  7.7500000E+04  1.5337594E-09
  8.0000000E+04  1.3723109E-09
  8.2500000E+04  1.2315471E-09
  8.5000000E+04  1.1083620E-09
  8.7500000E+04  1.0001814E-09
  9.0000000E+04  9.0486180E-10
  9.2500000E+04  8.2060930E-10
  9.5000000E+04  7.4591588E-10
  9.7500000E+04  6.7950838E-10
  1.0000000E+05  6.2030751E-10
  1.0250000E+05  5.6739480E-10
  1.0500000E+05  5.1998567E-10
  1.0750000E+05  4.7740753E-10
  1.1000000E+05  4.3908185E-10
  1.1250000E+05  4.0450948E-10
  1.1500000E+05  3.7325834E-10
  1.1750000E+05  3.4495331E-10
  1.2000000E+05  3.1926780E-10
  1.2250000E+05  2.9591669E-10
  1.2500000E+05  2.7465043E-10
  1.3000000E+05  2.3752310E-10
  1.3500000E+05  2.0642962E-10
  1.4000000E+05  1.8023341E-10
  1.4500000E+05  1.5803995E-10
  1.5000000E+05  1.3913951E-10
  1.5500000E+05  1.2296467E-10
  1.6000000E+05  1.0905874E-10
  1.6500000E+05  9.7051727E-11
  1.7000000E+05  8.6642007E-11
  1.7500000E+05  7.7582259E-11
  1.8000000E+05  6.9668635E-11
  1.8500000E+05  6.2732228E-11
  1.9000000E+05  5.6632387E-11
  1.9500000E+05  5.1251449E-11
  2.0000000E+05  4.6490555E-11
  2.0500000E+05  4.2266296E-11
  2.1000000E+05  3.8508027E-11
  2.1500000E+05  3.5155680E-11
  2.2000000E+05  3.2158008E-11
  2.2500000E+05  2.9471145E-11
  2.3000000E+05  2.7057412E-11
  2.3500000E+05  2.4884331E-11
  2.4000000E+05  2.2923823E-11
  2.4500000E+05  2.1151544E-11
  2.5000000E+05  1.9546321E-11
  2.5500000E+05  1.8089696E-11
  2.6000000E+05  1.6765537E-11
  2.6500000E+05  1.5559713E-11
  2.7000000E+05  1.4459813E-11
  2.8000000E+05  1.2535384E-11
  2.9000000E+05  1.0919332E-11
  3.0000000E+05  9.5544518E-12
  3.1000000E+05  8.3955057E-12
  3.2000000E+05  7.4064566E-12
  3.3000000E+05  6.5583948E-12
  3.4000000E+05  5.8279705E-12
  3.5000000E+05  5.1962055E-12
  3.6000000E+05  4.6475721E-12
  3.7000000E+05  4.1693069E-12
  3.8000000E+05  3.7508722E-12
  3.9000000E+05  3.3835246E-12
  4.0000000E+05  3.0599882E-12
  4.1000000E+05  2.7741746E-12
  4.2000000E+05  2.5209542E-12
  4.3000000E+05  2.2959888E-12
  
  
#  64  19  O3  EION =  2.700000000E+01 eV   288
#  S(0) = 5.608104E+00
  1.3500000E-01  0.0000000E+00
  1.3500000E+01  0.0000000E+00
  1.3500000E+01  2.9227042E-01
  2.7000000E+01  2.9227042E-01
  2.7000000E+01  9.3748846E-02
  2.7002721E+01  9.3748846E-02
  2.7802177E+01  8.6555594E-02
  2.8201905E+01  8.3039897E-02
  2.8601633E+01  7.9633842E-02
  2.9001361E+01  7.6355464E-02
  2.9401088E+01  7.3212733E-02
  3.0200544E+01  6.7338212E-02
  3.1000000E+01  6.1990535E-02
  3.2000000E+01  5.5979652E-02
  3.3000000E+01  5.0639745E-02
  3.4000000E+01  4.5888156E-02
  3.5000000E+01  4.1652654E-02
  3.6000000E+01  3.7871305E-02
  3.7000000E+01  3.4491032E-02
  3.8000000E+01  3.1466063E-02
  3.9000000E+01  2.8756574E-02
  4.0000000E+01  2.6327636E-02
  4.1000000E+01  2.4148474E-02
  4.2000000E+01  2.2191735E-02
  4.3000000E+01  2.0433093E-02
  4.4000000E+01  1.8850943E-02
  4.5000000E+01  1.7425929E-02
  4.6000000E+01  1.6140926E-02
  4.7000000E+01  1.4980596E-02
  4.8000000E+01  1.3931376E-02
  5.0000000E+01  1.2119343E-02
  5.1250000E+01  1.1151941E-02
  5.2500000E+01  1.0291675E-02
  5.3750000E+01  9.5247175E-03
  5.5000000E+01  8.8391564E-03
  5.7500000E+01  7.6728956E-03
  5.8750000E+01  7.1758763E-03
  6.0000000E+01  6.7272769E-03
  6.2500000E+01  5.9536244E-03
  6.5000000E+01  5.3154667E-03
  6.7500000E+01  4.7851601E-03
  7.0000000E+01  4.3415513E-03
  7.2500000E+01  3.9681794E-03
  7.5000000E+01  3.6521105E-03
  7.7500000E+01  3.3830890E-03
  8.0000000E+01  3.1528113E-03
  8.2500000E+01  2.9546298E-03
  8.5000000E+01  2.7830850E-03
  8.7500000E+01  2.6336817E-03
  9.0000000E+01  2.5028138E-03
  9.2500000E+01  2.3874374E-03
  9.5000000E+01  2.2850624E-03
  9.7500000E+01  2.1936776E-03
  1.0000000E+02  2.1115973E-03
  1.0250000E+02  2.0374318E-03
  1.0500000E+02  1.9700438E-03
  1.1000000E+02  1.8520262E-03
  1.1500000E+02  1.7518051E-03
  1.2000000E+02  1.6653729E-03
  1.2500000E+02  1.5898798E-03
  1.3000000E+02  1.5231954E-03
  1.3500000E+02  1.4636948E-03
  1.4000000E+02  1.4101129E-03
  1.4500000E+02  1.3614207E-03
  1.5000000E+02  1.3167986E-03
  1.6000000E+02  1.2372914E-03
  1.7000000E+02  1.1677829E-03
  1.8000000E+02  1.1059030E-03
  1.9000000E+02  1.0501141E-03
  2.0000000E+02  9.9938212E-04
  2.1000000E+02  9.5293524E-04
  2.2000000E+02  9.1016827E-04
  2.3000000E+02  8.7060464E-04
  2.4000000E+02  8.3387977E-04
  2.5000000E+02  7.9969217E-04
  2.6000000E+02  7.6779581E-04
  2.7000000E+02  7.3798201E-04
  2.8000000E+02  7.1005887E-04
  2.9000000E+02  6.8383614E-04
  3.0000000E+02  6.5914649E-04
  3.1000000E+02  6.3584871E-04
  3.2000000E+02  6.1382718E-04
  3.4000000E+02  5.7322029E-04
  3.6000000E+02  5.3669403E-04
  3.8000000E+02  5.0377768E-04
  4.0000000E+02  4.7398740E-04
  4.2000000E+02  4.4686687E-04
  4.4000000E+02  4.2207489E-04
  4.6000000E+02  3.9935463E-04
  4.8000000E+02  3.7848478E-04
  5.0000000E+02  3.5927390E-04
  5.2500000E+02  3.3733727E-04
  5.5000000E+02  3.1741651E-04
  5.7500000E+02  2.9923308E-04
  6.0000000E+02  2.8257437E-04
  6.5000000E+02  2.5324543E-04
  6.7500000E+02  2.4030679E-04
  7.0000000E+02  2.2834512E-04
  7.2500000E+02  2.1725224E-04
  7.5000000E+02  2.0694453E-04
  8.0000000E+02  1.8842126E-04
  8.5000000E+02  1.7229413E-04
  9.0000000E+02  1.5814011E-04
  9.5000000E+02  1.4563385E-04
  1.0000000E+03  1.3453087E-04
  1.0500000E+03  1.2463048E-04
  1.1000000E+03  1.1576430E-04
  1.1500000E+03  1.0779208E-04
  1.2000000E+03  1.0059510E-04
  1.2500000E+03  9.4073509E-05
  1.3000000E+03  8.8144171E-05
  1.3500000E+03  8.2738095E-05
  1.4000000E+03  7.7796243E-05
  1.4500000E+03  7.3267543E-05
  1.5000000E+03  6.9107561E-05
  1.6000000E+03  6.1744111E-05
  1.7000000E+03  5.5451077E-05
  1.8000000E+03  5.0031649E-05
  1.9000000E+03  4.5333173E-05
  2.0000000E+03  4.1235405E-05
  2.1000000E+03  3.7641687E-05
  2.2000000E+03  3.4473677E-05
  2.3000000E+03  3.1667738E-05
  2.4000000E+03  2.9171873E-05
  2.5000000E+03  2.6943041E-05
  2.6000000E+03  2.4945239E-05
  2.7000000E+03  2.3148195E-05
  2.8000000E+03  2.1526411E-05
  2.9000000E+03  2.0058330E-05
  3.0000000E+03  1.8725616E-05
  3.1000000E+03  1.7512561E-05
  3.2000000E+03  1.6405628E-05
  3.4000000E+03  1.4464805E-05
  3.6000000E+03  1.2826670E-05
  3.8000000E+03  1.1432951E-05
  4.0000000E+03  1.0238618E-05
  4.2000000E+03  9.2084401E-06
  4.4000000E+03  8.3145443E-06
  4.6000000E+03  7.5346546E-06
  4.8000000E+03  6.8508034E-06
  5.0000000E+03  6.2483757E-06
  5.2500000E+03  5.5917808E-06
  5.5000000E+03  5.0248827E-06
  5.7500000E+03  4.5326326E-06
  5.8750000E+03  4.3106329E-06
  6.0000000E+03  4.1029629E-06
  6.2500000E+03  3.7261072E-06
  6.5000000E+03  3.3940939E-06
  6.7500000E+03  3.1003697E-06
  7.0000000E+03  2.8395126E-06
  7.2500000E+03  2.6070083E-06
  7.5000000E+03  2.3990756E-06
  7.7500000E+03  2.2125293E-06
  8.0000000E+03  2.0446726E-06
  8.2500000E+03  1.8932118E-06
  8.5000000E+03  1.7561858E-06
  8.7500000E+03  1.6319105E-06
  9.0000000E+03  1.5189342E-06
  9.2500000E+03  1.4160012E-06
  9.5000000E+03  1.3220201E-06
  1.0000000E+04  1.1572279E-06
  1.0500000E+04  1.0182809E-06
  1.1000000E+04  9.0032351E-07
  1.1500000E+04  7.9955629E-07
  1.2000000E+04  7.1297715E-07
  1.2500000E+04  6.3819134E-07
  1.3000000E+04  5.7327270E-07
  1.3500000E+04  5.1665992E-07
  1.4000000E+04  4.6707820E-07
  1.4500000E+04  4.2347963E-07
  1.5000000E+04  3.8499753E-07
  1.5500000E+04  3.5091106E-07
  1.6000000E+04  3.2061725E-07
  1.6500000E+04  2.9360918E-07
  1.7000000E+04  2.6945870E-07
  1.7500000E+04  2.4780257E-07
  1.8000000E+04  2.2833116E-07
  1.8500000E+04  2.1077952E-07
  1.9000000E+04  1.9492011E-07
  1.9500000E+04  1.8055683E-07
  2.0000000E+04  1.6752005E-07
  2.0500000E+04  1.5566250E-07
  2.1000000E+04  1.4485601E-07
  2.2000000E+04  1.2596227E-07
  2.3000000E+04  1.1009860E-07
  2.4000000E+04  9.6691294E-08
  2.5000000E+04  8.5291171E-08
  2.6000000E+04  7.5543377E-08
  2.7000000E+04  6.7165073E-08
  2.8000000E+04  5.9928971E-08
  2.9000000E+04  5.3651141E-08
  3.0000000E+04  4.8181671E-08
  3.1000000E+04  4.3397575E-08
  3.2000000E+04  3.9197369E-08
  3.3000000E+04  3.5496846E-08
  3.4000000E+04  3.2225751E-08
  3.5000000E+04  2.9325175E-08
  3.6000000E+04  2.6745493E-08
  3.7000000E+04  2.4444719E-08
  3.8000000E+04  2.2387185E-08
  3.9000000E+04  2.0542471E-08
  4.0000000E+04  1.8884528E-08
  4.1000000E+04  1.7390970E-08
  4.2000000E+04  1.6042504E-08
  4.3000000E+04  1.4822444E-08
  4.4000000E+04  1.3716315E-08
  4.5000000E+04  1.2711522E-08
  4.6000000E+04  1.1797074E-08
  4.7000000E+04  1.0963354E-08
  4.8000000E+04  1.0201926E-08
  5.0000000E+04  8.8671415E-09
  5.1250000E+04  8.1426398E-09
  5.2500000E+04  7.4904296E-09
  5.3750000E+04  6.9020073E-09
  5.5000000E+04  6.3700186E-09
  5.7500000E+04  5.4506547E-09
  5.8750000E+04  5.0528867E-09
  6.0000000E+04  4.6905425E-09
  6.2500000E+04  4.0577029E-09
  6.5000000E+04  3.5274177E-09
  6.7500000E+04  3.0804000E-09
  7.0000000E+04  2.7014682E-09
  7.2500000E+04  2.3785750E-09
  7.5000000E+04  2.1020883E-09
  7.7500000E+04  1.8642535E-09
  8.0000000E+04  1.6587855E-09
  8.2500000E+04  1.4805590E-09
  8.5000000E+04  1.3253702E-09
  8.7500000E+04  1.1897522E-09
  9.0000000E+04  1.0708308E-09
  9.2500000E+04  9.6621146E-10
  9.5000000E+04  8.7389016E-10
  9.7500000E+04  7.9218237E-10
  1.0000000E+05  7.1966615E-10
  1.0250000E+05  6.5513643E-10
  1.0500000E+05  5.9756796E-10
  1.0750000E+05  5.4608534E-10
  1.1000000E+05  4.9993851E-10
  1.1250000E+05  4.5848257E-10
  1.1500000E+05  4.2116134E-10
  1.1750000E+05  3.8749381E-10
  1.2000000E+05  3.5706274E-10
  1.2250000E+05  3.2950521E-10
  1.2500000E+05  3.0450475E-10
  1.2750000E+05  2.8178464E-10
  1.3000000E+05  2.6110233E-10
  1.3250000E+05  2.4224466E-10
  1.3500000E+05  2.2502390E-10
  1.4000000E+05  1.9484938E-10
  1.4500000E+05  1.6946801E-10
  1.5000000E+05  1.4800401E-10
  1.5500000E+05  1.2976165E-10
  1.6000000E+05  1.1418437E-10
  1.6500000E+05  1.0082395E-10
  1.7000000E+05  8.9317065E-11
  1.7500000E+05  7.9367512E-11
  1.8000000E+05  7.0732415E-11
  1.8500000E+05  6.3211603E-11
  1.9000000E+05  5.6639301E-11
  1.9500000E+05  5.0877564E-11
  2.0000000E+05  4.5811087E-11
  2.0500000E+05  4.1343079E-11
  2.1000000E+05  3.7391970E-11
  2.1500000E+05  3.3888752E-11
  2.2000000E+05  3.0774829E-11
  2.2500000E+05  2.8000268E-11
  2.3000000E+05  2.5522374E-11
  2.3500000E+05  2.3304528E-11
  2.4000000E+05  2.1315221E-11
  2.4500000E+05  1.9527265E-11
  2.5000000E+05  1.7917118E-11
  2.5500000E+05  1.6464349E-11
  2.6000000E+05  1.5151183E-11
  2.6500000E+05  1.3962119E-11
  2.7000000E+05  1.2883608E-11
  2.7500000E+05  1.1903775E-11
  2.8000000E+05  1.1012209E-11
  2.8500000E+05  1.0199752E-11
  2.9000000E+05  9.4583195E-12
  3.0000000E+05  8.1607314E-12
  3.1000000E+05  7.0713686E-12
  3.2000000E+05  6.1520114E-12
  3.3000000E+05  5.3721366E-12
  3.4000000E+05  4.7074113E-12
  3.5000000E+05  4.1383583E-12
  3.6000000E+05  3.6496219E-12
  3.7000000E+05  3.2287094E-12
  3.8000000E+05  2.8652020E-12
  
  
#  64  15  N6  EION =  6.107000000E+00 eV   309
#  S(0) = 1.071113E+01
  3.0535000E-02  0.0000000E+00
  3.0535000E+00  0.0000000E+00
  3.0535000E+00  6.5293713E-02
  6.1070000E+00  6.5293713E-02
  6.1070000E+00  5.0843855E-03
  6.1097211E+00  5.0843855E-03
  6.3819781E+00  5.0508679E-03
  6.6542351E+00  5.0135827E-03
  6.9264921E+00  4.9745889E-03
  7.1987490E+00  4.9354168E-03
  7.7432630E+00  4.8608357E-03
  8.2877769E+00  4.7960278E-03
  9.3768048E+00  4.7085612E-03
  1.0465833E+01  4.6875063E-03
  1.2643888E+01  4.8635417E-03
  1.4821944E+01  5.3425012E-03
  1.7000000E+01  6.1301803E-03
  1.8000000E+01  6.5943030E-03
  1.9000000E+01  7.1208750E-03
  2.0000000E+01  7.7071840E-03
  2.1000000E+01  8.3497046E-03
  2.2000000E+01  9.0438601E-03
  2.3000000E+01  9.7842788E-03
  2.4000000E+01  1.0564978E-02
  2.5000000E+01  1.1379481E-02
  2.6000000E+01  1.2221098E-02
  2.7000000E+01  1.3083291E-02
  2.8000000E+01  1.3959666E-02
  2.9000000E+01  1.4844354E-02
  3.0000000E+01  1.5732303E-02
  3.1000000E+01  1.6618793E-02
  3.2000000E+01  1.7500223E-02
  3.4000000E+01  1.9237071E-02
  3.6000000E+01  2.0927287E-02
  3.8000000E+01  2.2564487E-02
  4.0000000E+01  2.4147585E-02
  4.2000000E+01  2.5678212E-02
  4.4000000E+01  2.7157563E-02
  4.6000000E+01  2.8586434E-02
  4.8000000E+01  2.9962409E-02
  5.0000000E+01  3.1281746E-02
  5.2500000E+01  3.2842858E-02
  5.5000000E+01  3.4292806E-02
  5.7500000E+01  3.5619051E-02
  6.0000000E+01  3.6810282E-02
  6.5000000E+01  3.8763715E-02
  6.7500000E+01  3.9527972E-02
  7.0000000E+01  4.0158015E-02
  7.2500000E+01  4.0666451E-02
  7.5000000E+01  4.1065952E-02
  8.0000000E+01  4.1589592E-02
  8.5000000E+01  4.1829020E-02
  9.0000000E+01  4.1855751E-02
  9.5000000E+01  4.1714766E-02
  1.0000000E+02  4.1429365E-02
  1.0500000E+02  4.1010711E-02
  1.1000000E+02  4.0471479E-02
  1.1500000E+02  3.9825424E-02
  1.2000000E+02  3.9089155E-02
  1.2500000E+02  3.8285832E-02
  1.3000000E+02  3.7435829E-02
  1.3500000E+02  3.6555973E-02
  1.4000000E+02  3.5660082E-02
  1.4500000E+02  3.4758956E-02
  1.5000000E+02  3.3857885E-02
  1.6000000E+02  3.2061623E-02
  1.7000000E+02  3.0282903E-02
  1.8000000E+02  2.8533598E-02
  1.9000000E+02  2.6831165E-02
  2.0000000E+02  2.5199999E-02
  2.1000000E+02  2.3653877E-02
  2.2000000E+02  2.2195678E-02
  2.3000000E+02  2.0824488E-02
  2.4000000E+02  1.9534980E-02
  2.5000000E+02  1.8321103E-02
  2.6000000E+02  1.7179237E-02
  2.7000000E+02  1.6109190E-02
  2.8000000E+02  1.5109800E-02
  2.9000000E+02  1.4178284E-02
  3.0000000E+02  1.3310385E-02
  3.1000000E+02  1.2501806E-02
  3.2000000E+02  1.1748398E-02
  3.4000000E+02  1.0390718E-02
  3.6000000E+02  9.2077649E-03
  3.8000000E+02  8.1776199E-03
  4.0000000E+02  7.2821445E-03
  4.2000000E+02  6.5022639E-03
  4.4000000E+02  5.8199877E-03
  4.6000000E+02  5.2211610E-03
  4.8000000E+02  4.6951202E-03
  5.0000000E+02  4.2325545E-03
  5.2500000E+02  3.7305054E-03
  5.5000000E+02  3.2994083E-03
  5.7500000E+02  2.9275473E-03
  6.0000000E+02  2.6058337E-03
  6.5000000E+02  2.0837666E-03
  6.7500000E+02  1.8713946E-03
  7.0000000E+02  1.6850542E-03
  7.2500000E+02  1.5210341E-03
  7.5000000E+02  1.3762878E-03
  7.7500000E+02  1.2482289E-03
  8.0000000E+02  1.1346402E-03
  8.2500000E+02  1.0335970E-03
  8.5000000E+02  9.4346257E-04
  9.0000000E+02  7.9057029E-04
  9.5000000E+02  6.6715863E-04
  1.0000000E+03  5.6672187E-04
  1.0500000E+03  4.8434800E-04
  1.1000000E+03  4.1629552E-04
  1.1500000E+03  3.5969085E-04
  1.2000000E+03  3.1230540E-04
  1.2500000E+03  2.7240011E-04
  1.3000000E+03  2.3860744E-04
  1.3500000E+03  2.0984294E-04
  1.4000000E+03  1.8523958E-04
  1.4500000E+03  1.6409917E-04
  1.5000000E+03  1.4585599E-04
  1.5500000E+03  1.3004901E-04
  1.6000000E+03  1.1630021E-04
  1.6500000E+03  1.0429791E-04
  1.7000000E+03  9.3784014E-05
  1.7500000E+03  8.4543752E-05
  1.8000000E+03  7.6397507E-05
  1.8500000E+03  6.9194417E-05
  1.9000000E+03  6.2807290E-05
  2.0000000E+03  5.2066425E-05
  2.1000000E+03  4.3491913E-05
  2.2000000E+03  3.6583836E-05
  2.3000000E+03  3.0971326E-05
  2.4000000E+03  2.6375920E-05
  2.5000000E+03  2.2586251E-05
  2.6000000E+03  1.9440266E-05
  2.7000000E+03  1.6812506E-05
  2.8000000E+03  1.4604962E-05
  2.9000000E+03  1.2740436E-05
  3.0000000E+03  1.1157665E-05
  3.1000000E+03  9.8076944E-06
  3.2000000E+03  8.6511346E-06
  3.3000000E+03  7.6560951E-06
  3.4000000E+03  6.7966088E-06
  3.5000000E+03  6.0514126E-06
  3.6000000E+03  5.4029999E-06
  3.7000000E+03  4.8368871E-06
  3.8000000E+03  4.3410361E-06
  3.9000000E+03  3.9053960E-06
  4.0000000E+03  3.5215349E-06
  4.1000000E+03  3.1823519E-06
  4.2000000E+03  2.8818466E-06
  4.3000000E+03  2.6149302E-06
  4.4000000E+03  2.3772705E-06
  4.6000000E+03  1.9754437E-06
  4.8000000E+03  1.6526177E-06
  5.0000000E+03  1.3911558E-06
  5.1250000E+03  1.2528729E-06
  5.2500000E+03  1.1307552E-06
  5.3750000E+03  1.0226317E-06
  5.5000000E+03  9.2666036E-07
  5.7500000E+03  7.6512895E-07
  5.8750000E+03  6.9708017E-07
  6.0000000E+03  6.3613856E-07
  6.2500000E+03  5.3228431E-07
  6.5000000E+03  4.4803417E-07
  6.7500000E+03  3.7920868E-07
  7.0000000E+03  3.2261702E-07
  7.2500000E+03  2.7580274E-07
  7.5000000E+03  2.3685762E-07
  7.7500000E+03  2.0428654E-07
  8.0000000E+03  1.7691013E-07
  8.2500000E+03  1.5379180E-07
  8.5000000E+03  1.3418241E-07
  8.7500000E+03  1.1747916E-07
  9.0000000E+03  1.0319436E-07
  9.2500000E+03  9.0931360E-08
  9.5000000E+03  8.0365799E-08
  9.7500000E+03  7.1231201E-08
  1.0000000E+04  6.3307580E-08
  1.0250000E+04  5.6412548E-08
  1.0500000E+04  5.0394332E-08
  1.0750000E+04  4.5126134E-08
  1.1000000E+04  4.0501606E-08
  1.1250000E+04  3.6431147E-08
  1.1500000E+04  3.2839048E-08
  1.1750000E+04  2.9661179E-08
  1.2000000E+04  2.6843037E-08
  1.2250000E+04  2.4338149E-08
  1.2500000E+04  2.2106734E-08
  1.3000000E+04  1.8332456E-08
  1.3500000E+04  1.5300097E-08
  1.4000000E+04  1.2845283E-08
  1.4500000E+04  1.0843856E-08
  1.5000000E+04  9.2012243E-09
  1.5500000E+04  7.8447300E-09
  1.6000000E+04  6.7180625E-09
  1.6500000E+04  5.7772242E-09
  1.7000000E+04  4.9875911E-09
  1.7500000E+04  4.3217214E-09
  1.8000000E+04  3.7577325E-09
  1.8500000E+04  3.2780531E-09
  1.9000000E+04  2.8684794E-09
  1.9500000E+04  2.5174673E-09
  2.0000000E+04  2.2155977E-09
  2.0500000E+04  1.9551444E-09
  2.1000000E+04  1.7297258E-09
  2.1500000E+04  1.5340484E-09
  2.2000000E+04  1.3637052E-09
  2.2500000E+04  1.2150190E-09
  2.3000000E+04  1.0849053E-09
  2.3500000E+04  9.7076366E-10
  2.4000000E+04  8.7039555E-10
  2.4500000E+04  7.8193632E-10
  2.5000000E+04  7.0380105E-10
  2.6000000E+04  5.7329251E-10
  2.7000000E+04  4.7022191E-10
  2.8000000E+04  3.8819731E-10
  2.9000000E+04  3.2244598E-10
  3.0000000E+04  2.6937656E-10
  3.1000000E+04  2.2626517E-10
  3.2000000E+04  1.9102573E-10
  3.3000000E+04  1.6204949E-10
  3.4000000E+04  1.3808999E-10
  3.5000000E+04  1.1817418E-10
  3.6000000E+04  1.0153594E-10
  3.7000000E+04  8.7569182E-11
  3.8000000E+04  7.5792005E-11
  3.9000000E+04  6.5818865E-11
  4.0000000E+04  5.7339504E-11
  4.1000000E+04  5.0102823E-11
  4.2000000E+04  4.3904490E-11
  4.3000000E+04  3.8577397E-11
  4.4000000E+04  3.3984278E-11
  4.5000000E+04  3.0012070E-11
  4.6000000E+04  2.6567012E-11
  4.7000000E+04  2.3570954E-11
  4.8000000E+04  2.0958516E-11
  5.0000000E+04  1.6673741E-11
  5.1250000E+04  1.4511015E-11
  5.2500000E+04  1.2666002E-11
  5.3750000E+04  1.1086844E-11
  5.5000000E+04  9.7309552E-12
  5.6250000E+04  8.5632227E-12
  5.7500000E+04  7.5545853E-12
  5.8750000E+04  6.6809066E-12
  6.0000000E+04  5.9220694E-12
  6.1250000E+04  5.2612491E-12
  6.2500000E+04  4.6843209E-12
  6.3750000E+04  4.1793860E-12
  6.5000000E+04  3.7364035E-12
  6.6250000E+04  3.3468762E-12
  6.7500000E+04  3.0035915E-12
  6.8750000E+04  2.7004099E-12
  7.0000000E+04  2.4320903E-12
  7.1250000E+04  2.1941463E-12
  7.2500000E+04  1.9827289E-12
  7.5000000E+04  1.6266874E-12
  7.7500000E+04  1.3425542E-12
  8.0000000E+04  1.1142776E-12
  8.2500000E+04  9.2971797E-13
  8.5000000E+04  7.7961348E-13
  8.7500000E+04  6.5684345E-13
  9.0000000E+04  5.5589186E-13
  9.2500000E+04  4.7245806E-13
  9.5000000E+04  4.0316896E-13
  9.7500000E+04  3.4536248E-13
  1.0000000E+05  2.9692407E-13
  1.0250000E+05  2.5616484E-13
  1.0500000E+05  2.2173014E-13
  1.0750000E+05  1.9252781E-13
  1.1000000E+05  1.6767295E-13
  1.1250000E+05  1.4644524E-13
  1.1500000E+05  1.2825557E-13
  1.1750000E+05  1.1262001E-13
  1.2000000E+05  9.9139309E-14
  1.2250000E+05  8.7482849E-14
  1.2500000E+05  7.7375861E-14
  1.2750000E+05  6.8589167E-14
  1.3000000E+05  6.0930835E-14
  1.3250000E+05  5.4239592E-14
  1.3500000E+05  4.8379494E-14
  1.3750000E+05  4.3235602E-14
  1.4000000E+05  3.8710502E-14
  1.4250000E+05  3.4721382E-14
  1.4500000E+05  3.1197604E-14
  1.4750000E+05  2.8078753E-14
  1.5000000E+05  2.5313030E-14
  1.5250000E+05  2.2855916E-14
  1.5500000E+05  2.0669063E-14
  1.6000000E+05  1.6978238E-14
  1.6500000E+05  1.4025468E-14
  1.7000000E+05  1.1648351E-14
  1.7500000E+05  9.7232883E-15
  1.8000000E+05  8.1554930E-15
  1.8500000E+05  6.8717865E-15
  1.9000000E+05  5.8153173E-15
  1.9500000E+05  4.9416335E-15
  2.0000000E+05  4.2157610E-15
  2.0500000E+05  3.6100242E-15
  2.1000000E+05  3.1024069E-15
  2.1500000E+05  2.6753011E-15
  2.2000000E+05  2.3145510E-15
  2.2500000E+05  2.0087075E-15
  2.3000000E+05  1.7484806E-15
  2.3500000E+05  1.5263059E-15
  2.4000000E+05  1.3359963E-15
  2.4500000E+05  1.1724701E-15
  2.5000000E+05  1.0315504E-15
  2.5500000E+05  9.0978476E-16
  2.6000000E+05  8.0429514E-16
  2.6500000E+05  7.1267419E-16
  2.7000000E+05  6.3290248E-16
  
  
#  64  16  N7  EION =  6.000000000E+00 eV   310
#  S(0) = 1.795094E+00
  3.0000000E-02  0.0000000E+00
  3.0000000E+00  0.0000000E+00
  3.0000000E+00  1.3916603E-02
  6.0000000E+00  1.3916603E-02
  6.0000000E+00  9.2624882E-04
  6.0027211E+00  9.2624882E-04
  7.0024490E+00  8.8767553E-04
  7.5023130E+00  8.7021876E-04
  8.0021769E+00  8.5514830E-04
  8.5020409E+00  8.4284476E-04
  9.0019048E+00  8.3350174E-04
  1.0001633E+01  8.2400067E-04
  1.2001088E+01  8.4191873E-04
  1.4000544E+01  9.0827174E-04
  1.6000000E+01  1.0220974E-03
  1.7000000E+01  1.0964442E-03
  1.8000000E+01  1.1820453E-03
  1.9000000E+01  1.2784790E-03
  2.0000000E+01  1.3851569E-03
  2.1000000E+01  1.5013561E-03
  2.2000000E+01  1.6261972E-03
  2.3000000E+01  1.7586584E-03
  2.4000000E+01  1.8976409E-03
  2.5000000E+01  2.0419641E-03
  2.6000000E+01  2.1904348E-03
  2.7000000E+01  2.3418978E-03
  2.8000000E+01  2.4952346E-03
  2.9000000E+01  2.6494408E-03
  3.0000000E+01  2.8036542E-03
  3.1000000E+01  2.9570792E-03
  3.2000000E+01  3.1091352E-03
  3.4000000E+01  3.4073815E-03
  3.6000000E+01  3.6960075E-03
  3.8000000E+01  3.9741765E-03
  4.0000000E+01  4.2419483E-03
  4.2000000E+01  4.4997869E-03
  4.4000000E+01  4.7480403E-03
  4.6000000E+01  4.9869593E-03
  4.8000000E+01  5.2161952E-03
  5.0000000E+01  5.4351940E-03
  5.2500000E+01  5.6931734E-03
  5.5000000E+01  5.9314803E-03
  5.7500000E+01  6.1481067E-03
  6.0000000E+01  6.3412605E-03
  6.5000000E+01  6.6537126E-03
  6.7500000E+01  6.7736508E-03
  7.0000000E+01  6.8708541E-03
  7.2500000E+01  6.9475726E-03
  7.5000000E+01  7.0060264E-03
  8.0000000E+01  7.0771101E-03
  8.5000000E+01  7.1013396E-03
  9.0000000E+01  7.0908496E-03
  9.5000000E+01  7.0532441E-03
  1.0000000E+02  6.9923862E-03
  1.0500000E+02  6.9101488E-03
  1.1000000E+02  6.8086584E-03
  1.1500000E+02  6.6902059E-03
  1.2000000E+02  6.5575797E-03
  1.2500000E+02  6.4146333E-03
  1.3000000E+02  6.2647224E-03
  1.3500000E+02  6.1106055E-03
  1.4000000E+02  5.9545342E-03
  1.4500000E+02  5.7982507E-03
  1.5000000E+02  5.6425670E-03
  1.6000000E+02  5.3337728E-03
  1.7000000E+02  5.0297732E-03
  1.8000000E+02  4.7322726E-03
  1.9000000E+02  4.4439580E-03
  2.0000000E+02  4.1686597E-03
  2.1000000E+02  3.9084527E-03
  2.2000000E+02  3.6636470E-03
  2.3000000E+02  3.4339510E-03
  2.4000000E+02  3.2183631E-03
  2.5000000E+02  3.0157879E-03
  2.6000000E+02  2.8255523E-03
  2.7000000E+02  2.6475534E-03
  2.8000000E+02  2.4815337E-03
  2.9000000E+02  2.3269781E-03
  3.0000000E+02  2.1831400E-03
  3.1000000E+02  2.0492745E-03
  3.2000000E+02  1.9246659E-03
  3.4000000E+02  1.7004152E-03
  3.6000000E+02  1.5053433E-03
  3.8000000E+02  1.3357173E-03
  4.0000000E+02  1.1884558E-03
  4.2000000E+02  1.0603500E-03
  4.4000000E+02  9.4839499E-04
  4.6000000E+02  8.5022976E-04
  4.8000000E+02  7.6407387E-04
  5.0000000E+02  6.8837609E-04
  5.2500000E+02  6.0628600E-04
  5.5000000E+02  5.3585961E-04
  5.7500000E+02  4.7516100E-04
  6.0000000E+02  4.2268855E-04
  6.5000000E+02  3.3762509E-04
  6.7500000E+02  3.0305625E-04
  7.0000000E+02  2.7274305E-04
  7.2500000E+02  2.4607625E-04
  7.5000000E+02  2.2255594E-04
  7.7500000E+02  2.0175808E-04
  8.0000000E+02  1.8331942E-04
  8.2500000E+02  1.6692505E-04
  8.5000000E+02  1.5230732E-04
  9.0000000E+02  1.2752768E-04
  9.5000000E+02  1.0754260E-04
  1.0000000E+03  9.1290657E-05
  1.0500000E+03  7.7971221E-05
  1.1000000E+03  6.6975007E-05
  1.1500000E+03  5.7834495E-05
  1.2000000E+03  5.0187419E-05
  1.2500000E+03  4.3751289E-05
  1.3000000E+03  3.8304108E-05
  1.3500000E+03  3.3669942E-05
  1.4000000E+03  2.9708217E-05
  1.4500000E+03  2.6305802E-05
  1.5000000E+03  2.3371083E-05
  1.5500000E+03  2.0829440E-05
  1.6000000E+03  1.8619719E-05
  1.6500000E+03  1.6691529E-05
  1.7000000E+03  1.5003159E-05
  1.7500000E+03  1.3519914E-05
  1.8000000E+03  1.2212792E-05
  1.8500000E+03  1.1057444E-05
  1.9000000E+03  1.0033349E-05
  2.0000000E+03  8.3120816E-06
  2.1000000E+03  6.9389098E-06
  2.2000000E+03  5.8333222E-06
  2.3000000E+03  4.9356307E-06
  2.4000000E+03  4.2010476E-06
  2.5000000E+03  3.5955988E-06
  2.6000000E+03  3.0932539E-06
  2.7000000E+03  2.6738722E-06
  2.8000000E+03  2.3217284E-06
  2.9000000E+03  2.0244424E-06
  3.0000000E+03  1.7721950E-06
  3.1000000E+03  1.5571432E-06
  3.2000000E+03  1.3729798E-06
  3.3000000E+03  1.2146004E-06
  3.4000000E+03  1.0778509E-06
  3.5000000E+03  9.5933085E-07
  3.6000000E+03  8.5624196E-07
  3.7000000E+03  7.6626993E-07
  3.8000000E+03  6.8749200E-07
  3.9000000E+03  6.1830342E-07
  4.0000000E+03  5.5735845E-07
  4.1000000E+03  5.0352410E-07
  4.2000000E+03  4.5584339E-07
  4.3000000E+03  4.1350496E-07
  4.4000000E+03  3.7581833E-07
  4.6000000E+03  3.1212572E-07
  4.8000000E+03  2.6098322E-07
  5.0000000E+03  2.1958362E-07
  5.1250000E+03  1.9769706E-07
  5.2500000E+03  1.7837485E-07
  5.3750000E+03  1.6127195E-07
  5.5000000E+03  1.4609562E-07
  5.7500000E+03  1.2056250E-07
  5.8750000E+03  1.0981055E-07
  6.0000000E+03  1.0018408E-07
  6.2500000E+03  8.3785236E-08
  6.5000000E+03  7.0488551E-08
  6.7500000E+03  5.9631478E-08
  7.0000000E+03  5.0708438E-08
  7.2500000E+03  4.3330397E-08
  7.5000000E+03  3.7195279E-08
  7.7500000E+03  3.2066507E-08
  8.0000000E+03  2.7757538E-08
  8.2500000E+03  2.4120297E-08
  8.5000000E+03  2.1036386E-08
  8.7500000E+03  1.8410569E-08
  9.0000000E+03  1.6165830E-08
  9.2500000E+03  1.4239546E-08
  9.5000000E+03  1.2580530E-08
  9.7500000E+03  1.1146742E-08
  1.0000000E+04  9.9034872E-09
  1.0250000E+04  8.8220122E-09
  1.0500000E+04  7.8783968E-09
  1.0750000E+04  7.0526640E-09
  1.1000000E+04  6.3280640E-09
  1.1250000E+04  5.6904886E-09
  1.1500000E+04  5.1280215E-09
  1.1750000E+04  4.6305718E-09
  1.2000000E+04  4.1895663E-09
  1.2250000E+04  3.7976976E-09
  1.2500000E+04  3.4487114E-09
  1.3000000E+04  2.8586650E-09
  1.3500000E+04  2.3848511E-09
  1.4000000E+04  2.0014661E-09
  1.4500000E+04  1.6890291E-09
  1.5000000E+04  1.4327079E-09
  1.5500000E+04  1.2211166E-09
  1.6000000E+04  1.0454358E-09
  1.6500000E+04  8.9877791E-10
  1.7000000E+04  7.7572589E-10
  1.7500000E+04  6.7198855E-10
  1.8000000E+04  5.8414547E-10
  1.8500000E+04  5.0945126E-10
  1.9000000E+04  4.4568761E-10
  1.9500000E+04  3.9105229E-10
  2.0000000E+04  3.4407544E-10
  2.0500000E+04  3.0355177E-10
  2.1000000E+04  2.6848597E-10
  2.1500000E+04  2.3805260E-10
  2.2000000E+04  2.1156456E-10
  2.2500000E+04  1.8844876E-10
  2.3000000E+04  1.6822450E-10
  2.3500000E+04  1.5048661E-10
  2.4000000E+04  1.3489250E-10
  2.4500000E+04  1.2115167E-10
  2.5000000E+04  1.0901724E-10
  2.5500000E+04  9.8278786E-11
  2.6000000E+04  8.8756261E-11
  2.6500000E+04  8.0295209E-11
  2.7000000E+04  7.2762813E-11
  2.8000000E+04  6.0041546E-11
  2.9000000E+04  4.9849392E-11
  3.0000000E+04  4.1627336E-11
  3.1000000E+04  3.4951511E-11
  3.2000000E+04  2.9497368E-11
  3.3000000E+04  2.5014699E-11
  3.4000000E+04  2.1309751E-11
  3.5000000E+04  1.8231355E-11
  3.6000000E+04  1.5660513E-11
  3.7000000E+04  1.3503137E-11
  3.8000000E+04  1.1684479E-11
  3.9000000E+04  1.0144779E-11
  4.0000000E+04  8.8359693E-12
  4.1000000E+04  7.7191672E-12
  4.2000000E+04  6.7627523E-12
  4.3000000E+04  5.9408785E-12
  4.4000000E+04  5.2323257E-12
  4.5000000E+04  4.6196240E-12
  4.6000000E+04  4.0882906E-12
  4.7000000E+04  3.6262562E-12
  4.8000000E+04  3.2234258E-12
  5.0000000E+04  2.5628406E-12
  5.1250000E+04  2.2294903E-12
  5.2500000E+04  1.9451701E-12
  5.3750000E+04  1.7018761E-12
  5.5000000E+04  1.4930345E-12
  5.6250000E+04  1.3132247E-12
  5.7500000E+04  1.1579603E-12
  5.8750000E+04  1.0235149E-12
  6.0000000E+04  9.0678245E-13
  6.1250000E+04  8.0516516E-13
  6.2500000E+04  7.1648193E-13
  6.3750000E+04  6.3889511E-13
  6.5000000E+04  5.7085434E-13
  6.6250000E+04  5.1104789E-13
  6.7500000E+04  4.5836262E-13
  6.8750000E+04  4.1185124E-13
  7.0000000E+04  3.7070524E-13
  7.1250000E+04  3.3423275E-13
  7.2500000E+04  3.0184028E-13
  7.5000000E+04  2.4732450E-13
  7.7500000E+04  2.0385849E-13
  8.0000000E+04  1.6897024E-13
  8.2500000E+04  1.4079144E-13
  8.5000000E+04  1.1789710E-13
  8.7500000E+04  9.9192037E-14
  9.0000000E+04  8.3828299E-14
  9.2500000E+04  7.1145099E-14
  9.5000000E+04  6.0624431E-14
  9.7500000E+04  5.1857710E-14
  1.0000000E+05  4.4520487E-14
  1.0250000E+05  3.8353720E-14
  1.0500000E+05  3.3149879E-14
  1.0750000E+05  2.8741838E-14
  1.1000000E+05  2.4994325E-14
  1.1250000E+05  2.1797305E-14
  1.1500000E+05  1.9060873E-14
  1.1750000E+05  1.6711261E-14
  1.2000000E+05  1.4687686E-14
  1.2250000E+05  1.2939864E-14
  1.2500000E+05  1.1426046E-14
  1.2750000E+05  1.0111439E-14
  1.3000000E+05  8.9669324E-15
  1.3250000E+05  7.9680880E-15
  1.3500000E+05  7.0943229E-15
  1.3750000E+05  6.3282488E-15
  1.4000000E+05  5.6551376E-15
  1.4250000E+05  5.0624777E-15
  1.4500000E+05  4.5396047E-15
  1.4750000E+05  4.0774051E-15
  1.5000000E+05  3.6680710E-15
  1.5250000E+05  3.3048967E-15
  1.5500000E+05  2.9821102E-15
  1.6000000E+05  2.4384706E-15
  1.6500000E+05  2.0048385E-15
  1.7000000E+05  1.6568426E-15
  1.7500000E+05  1.3759592E-15
  1.8000000E+05  1.1480105E-15
  1.8500000E+05  9.6206608E-16
  1.9000000E+05  8.0964077E-16
  1.9500000E+05  6.8410725E-16
  2.0000000E+05  5.8025861E-16
  2.0500000E+05  4.9398140E-16
  2.1000000E+05  4.2200934E-16
  2.1500000E+05  3.6173566E-16
  2.2000000E+05  3.1106890E-16
  2.2500000E+05  2.6831857E-16
  2.3000000E+05  2.3211704E-16
  2.3500000E+05  2.0135556E-16
  2.4000000E+05  1.7513104E-16
  2.4500000E+05  1.5270487E-16
  2.5000000E+05  1.3347543E-16
  2.5500000E+05  1.1694866E-16
  2.6000000E+05  1.0271202E-16
  2.6500000E+05  9.0420189E-17
  2.7000000E+05  7.9783486E-17
  
  
#  64  20  O4  EION =  6.000000000E+00 eV   298
#  S(0) = 1.641972E+00
  2.9490927E-02  0.0000000E+00
  2.9490927E+00  0.0000000E+00
  2.9490927E+00  4.6758565E-02
  6.0000000E+00  4.6758565E-02
  6.0027211E+00  4.6758565E-02
  6.0524490E+00  4.7518770E-02
  6.1021769E+00  4.8259575E-02
  6.1519048E+00  4.8981562E-02
  6.2016327E+00  4.9685302E-02
  6.3010885E+00  5.1040207E-02
  6.4005442E+00  5.2328448E-02
  6.5000000E+00  5.3553915E-02
  6.7500000E+00  5.6380631E-02
  7.0000000E+00  5.8884013E-02
  7.2500000E+00  6.1106661E-02
  7.5000000E+00  6.3084025E-02
  8.0000000E+00  6.6415523E-02
  8.5000000E+00  6.9058184E-02
  9.0000000E+00  7.1134665E-02
  9.5000000E+00  7.2728311E-02
  1.0000000E+01  7.3895601E-02
  1.0500000E+01  7.4675169E-02
  1.1000000E+01  7.5094383E-02
  1.1500000E+01  7.5174119E-02
  1.2000000E+01  7.4932419E-02
  1.2500000E+01  7.4386830E-02
  1.3000000E+01  7.3555853E-02
  1.3500000E+01  7.2460660E-02
  1.4000000E+01  7.1124661E-02
  1.4500000E+01  6.9573904E-02
  1.5000000E+01  6.7836317E-02
  1.6000000E+01  6.3918766E-02
  1.7000000E+01  5.9607516E-02
  1.8000000E+01  5.5120149E-02
  1.9000000E+01  5.0638069E-02
  2.0000000E+01  4.6298696E-02
  2.1000000E+01  4.2194100E-02
  2.2000000E+01  3.8378580E-02
  2.3000000E+01  3.4876417E-02
  2.4000000E+01  3.1690518E-02
  2.5000000E+01  2.8809690E-02
  2.6000000E+01  2.6214748E-02
  2.7000000E+01  2.3881919E-02
  2.8000000E+01  2.1786401E-02
  2.9000000E+01  1.9903649E-02
  3.0000000E+01  1.8210287E-02
  3.1000000E+01  1.6685306E-02
  3.2000000E+01  1.5309442E-02
  3.3000000E+01  1.4065632E-02
  3.4000000E+01  1.2939059E-02
  3.5000000E+01  1.1916545E-02
  3.6000000E+01  1.0986596E-02
  3.7000000E+01  1.0139276E-02
  3.8000000E+01  9.3659082E-03
  3.9000000E+01  8.6588890E-03
  4.0000000E+01  8.0115684E-03
  4.2000000E+01  6.8734240E-03
  4.4000000E+01  5.9127960E-03
  4.6000000E+01  5.0990699E-03
  4.8000000E+01  4.4079349E-03
  5.0000000E+01  3.8195406E-03
  5.1250000E+01  3.4965837E-03
  5.2500000E+01  3.2039328E-03
  5.3750000E+01  2.9385405E-03
  5.5000000E+01  2.6976734E-03
  5.7500000E+01  2.2799791E-03
  6.0000000E+01  1.9341731E-03
  6.2500000E+01  1.6468443E-03
  6.5000000E+01  1.4071397E-03
  6.6250000E+01  1.3023555E-03
  6.7500000E+01  1.2063600E-03
  7.0000000E+01  1.0375099E-03
  7.2500000E+01  8.9492872E-04
  7.5000000E+01  7.7406816E-04
  7.7500000E+01  6.7126260E-04
  8.0000000E+01  5.8354092E-04
  8.2500000E+01  5.0846921E-04
  8.5000000E+01  4.4405483E-04
  8.7500000E+01  3.8869264E-04
  9.0000000E+01  3.4103662E-04
  9.2500000E+01  2.9994307E-04
  9.5000000E+01  2.6446553E-04
  9.7500000E+01  2.3383863E-04
  1.0000000E+02  2.0739230E-04
  1.0250000E+02  1.8453892E-04
  1.0500000E+02  1.6477840E-04
  1.1000000E+02  1.3299188E-04
  1.1250000E+02  1.2030213E-04
  1.1500000E+02  1.0936720E-04
  1.1750000E+02  9.9953023E-05
  1.2000000E+02  9.1866253E-05
  1.2250000E+02  8.4937907E-05
  1.2500000E+02  7.9020986E-05
  1.2750000E+02  7.3989041E-05
  1.3000000E+02  6.9730484E-05
  1.3250000E+02  6.6136652E-05
  1.3500000E+02  6.3115296E-05
  1.3750000E+02  6.0591552E-05
  1.4000000E+02  5.8504606E-05
  1.4500000E+02  5.5448641E-05
  1.4750000E+02  5.4384797E-05
  1.5000000E+02  5.3569487E-05
  1.5250000E+02  5.2966402E-05
  1.5500000E+02  5.2545277E-05
  1.6000000E+02  5.2150448E-05
  1.6500000E+02  5.2219393E-05
  1.7000000E+02  5.2622198E-05
  1.7500000E+02  5.3253690E-05
  1.8000000E+02  5.4025890E-05
  1.8500000E+02  5.4878925E-05
  1.9000000E+02  5.5777687E-05
  1.9500000E+02  5.6691561E-05
  2.0000000E+02  5.7592864E-05
  2.0500000E+02  5.8461256E-05
  2.1000000E+02  5.9286879E-05
  2.2000000E+02  6.0778777E-05
  2.3000000E+02  6.2018403E-05
  2.4000000E+02  6.2993752E-05
  2.5000000E+02  6.3710413E-05
  2.6000000E+02  6.4181716E-05
  2.7000000E+02  6.4433948E-05
  2.8000000E+02  6.4493527E-05
  2.9000000E+02  6.4383244E-05
  3.0000000E+02  6.4120825E-05
  3.1000000E+02  6.3722452E-05
  3.2000000E+02  6.3203604E-05
  3.4000000E+02  6.1868678E-05
  3.6000000E+02  6.0232851E-05
  3.8000000E+02  5.8399555E-05
  4.0000000E+02  5.6454771E-05
  4.2000000E+02  5.4453811E-05
  4.4000000E+02  5.2430033E-05
  4.6000000E+02  5.0411255E-05
  4.8000000E+02  4.8424240E-05
  5.0000000E+02  4.6488526E-05
  5.2500000E+02  4.4152531E-05
  5.5000000E+02  4.1910561E-05
  5.7500000E+02  3.9764662E-05
  6.0000000E+02  3.7721531E-05
  6.5000000E+02  3.3955088E-05
  6.7500000E+02  3.2227801E-05
  7.0000000E+02  3.0598997E-05
  7.2500000E+02  2.9064595E-05
  7.5000000E+02  2.7620751E-05
  8.0000000E+02  2.4987033E-05
  8.5000000E+02  2.2654451E-05
  9.0000000E+02  2.0579769E-05
  9.5000000E+02  1.8731929E-05
  1.0000000E+03  1.7085694E-05
  1.0500000E+03  1.5617477E-05
  1.1000000E+03  1.4305891E-05
  1.1500000E+03  1.3131546E-05
  1.2000000E+03  1.2076697E-05
  1.2500000E+03  1.1126318E-05
  1.3000000E+03  1.0268255E-05
  1.3500000E+03  9.4923591E-06
  1.4000000E+03  8.7896502E-06
  1.4500000E+03  8.1521101E-06
  1.5000000E+03  7.5726313E-06
  1.6000000E+03  6.5635957E-06
  1.6500000E+03  6.1235323E-06
  1.7000000E+03  5.7204470E-06
  1.7500000E+03  5.3505506E-06
  1.8000000E+03  5.0106063E-06
  1.9000000E+03  4.4096495E-06
  2.0000000E+03  3.8983737E-06
  2.1000000E+03  3.4608465E-06
  2.2000000E+03  3.0841673E-06
  2.3000000E+03  2.7582497E-06
  2.4000000E+03  2.4751468E-06
  2.5000000E+03  2.2283027E-06
  2.6000000E+03  2.0121669E-06
  2.7000000E+03  1.8221111E-06
  2.8000000E+03  1.6543343E-06
  2.9000000E+03  1.5057374E-06
  3.0000000E+03  1.3737416E-06
  3.1000000E+03  1.2561614E-06
  3.2000000E+03  1.1511245E-06
  3.3000000E+03  1.0570220E-06
  3.4000000E+03  9.7248520E-07
  3.5000000E+03  8.9634612E-07
  3.6000000E+03  8.2760724E-07
  3.7000000E+03  7.6541087E-07
  3.8000000E+03  7.0901449E-07
  3.9000000E+03  6.5777323E-07
  4.0000000E+03  6.1112584E-07
  4.2000000E+03  5.2971304E-07
  4.4000000E+03  4.6153141E-07
  4.6000000E+03  4.0405768E-07
  4.8000000E+03  3.5531219E-07
  5.0000000E+03  3.1373452E-07
  5.1250000E+03  2.9082695E-07
  5.2500000E+03  2.6997909E-07
  5.3750000E+03  2.5097107E-07
  5.5000000E+03  2.3361015E-07
  5.7500000E+03  2.0317200E-07
  5.8750000E+03  1.8981359E-07
  6.0000000E+03  1.7753494E-07
  6.2500000E+03  1.5581409E-07
  6.5000000E+03  1.3731020E-07
  6.7500000E+03  1.2146620E-07
  7.0000000E+03  1.0783496E-07
  7.2500000E+03  9.6054999E-08
  7.5000000E+03  8.5832192E-08
  7.7500000E+03  7.6925712E-08
  8.0000000E+03  6.9137268E-08
  8.2500000E+03  6.2302705E-08
  8.5000000E+03  5.6285369E-08
  8.7500000E+03  5.0970948E-08
  9.0000000E+03  4.6263403E-08
  9.2500000E+03  4.2081687E-08
  9.5000000E+03  3.8357105E-08
  9.7500000E+03  3.5031202E-08
  1.0000000E+04  3.2054064E-08
  1.0250000E+04  2.9382913E-08
  1.0500000E+04  2.6980965E-08
  1.0750000E+04  2.4816481E-08
  1.1000000E+04  2.2861996E-08
  1.1250000E+04  2.1093669E-08
  1.1500000E+04  1.9490753E-08
  1.1750000E+04  1.8035140E-08
  1.2000000E+04  1.6710988E-08
  1.2250000E+04  1.5504400E-08
  1.2500000E+04  1.4403157E-08
  1.3000000E+04  1.2474873E-08
  1.3500000E+04  1.0854108E-08
  1.4000000E+04  9.4842444E-09
  1.4500000E+04  8.3204299E-09
  1.5000000E+04  7.3268629E-09
  1.5500000E+04  6.4747637E-09
  1.6000000E+04  5.7408341E-09
  1.6500000E+04  5.1060987E-09
  1.7000000E+04  4.5550312E-09
  1.7500000E+04  4.0748581E-09
  1.8000000E+04  3.6550162E-09
  1.8500000E+04  3.2867263E-09
  1.9000000E+04  2.9626568E-09
  1.9500000E+04  2.6766576E-09
  2.0000000E+04  2.4235481E-09
  2.0500000E+04  2.1989467E-09
  2.1000000E+04  1.9991338E-09
  2.1500000E+04  1.8209401E-09
  2.2000000E+04  1.6616558E-09
  2.2500000E+04  1.5189583E-09
  2.3000000E+04  1.3908487E-09
  2.3500000E+04  1.2756011E-09
  2.4000000E+04  1.1717208E-09
  2.4500000E+04  1.0779102E-09
  2.5000000E+04  9.9303961E-10
  2.5500000E+04  9.1612311E-10
  2.6000000E+04  8.4629805E-10
  2.6500000E+04  7.8280776E-10
  2.7000000E+04  7.2498707E-10
  2.8000000E+04  6.2407928E-10
  2.9000000E+04  5.3965908E-10
  3.0000000E+04  4.6865127E-10
  3.1000000E+04  4.0862205E-10
  3.2000000E+04  3.5763153E-10
  3.3000000E+04  3.1412337E-10
  3.4000000E+04  2.7684147E-10
  3.5000000E+04  2.4476606E-10
  3.6000000E+04  2.1706443E-10
  3.7000000E+04  1.9305322E-10
  3.8000000E+04  1.7216895E-10
  3.9000000E+04  1.5394480E-10
  4.0000000E+04  1.3799219E-10
  4.1000000E+04  1.2398630E-10
  4.2000000E+04  1.1165457E-10
  4.3000000E+04  1.0076734E-10
  4.4000000E+04  9.1130424E-11
  4.5000000E+04  8.2579031E-11
  4.6000000E+04  7.4972824E-11
  4.7000000E+04  6.8191883E-11
  4.8000000E+04  6.2133415E-11
  5.0000000E+04  5.1842606E-11
  5.1250000E+04  4.6444692E-11
  5.2500000E+04  4.1706555E-11
  5.3750000E+04  3.7535989E-11
  5.5000000E+04  3.3855238E-11
  5.7500000E+04  2.7709819E-11
  5.8750000E+04  2.5141621E-11
  6.0000000E+04  2.2853180E-11
  6.1250000E+04  2.0809593E-11
  6.2500000E+04  1.8980873E-11
  6.3750000E+04  1.7341184E-11
  6.5000000E+04  1.5868178E-11
  6.6250000E+04  1.4542470E-11
  6.7500000E+04  1.3347201E-11
  6.8750000E+04  1.2267678E-11
  7.0000000E+04  1.1291023E-11
  7.1250000E+04  1.0405919E-11
  7.2500000E+04  9.6024537E-12
  7.3750000E+04  8.8719332E-12
  7.5000000E+04  8.2067146E-12
  7.7500000E+04  7.0460405E-12
  8.0000000E+04  6.0758281E-12
  8.2500000E+04  5.2613830E-12
  8.5000000E+04  4.5748930E-12
  
  
#  64  24  P1  EION =  6.000000000E+00 eV   263
#  S(0) = 2.494849E+00
  3.0000000E-02  0.0000000E+00
  3.0000000E+00  0.0000000E+00
  3.0000000E+00  7.9523162E-01
  6.0000000E+00  7.9523162E-01
  6.0000000E+00  3.5333920E-02
  6.0027211E+00  3.5333920E-02
  6.0275851E+00  3.4653930E-02
  6.0524490E+00  3.3989187E-02
  6.0773130E+00  3.3339294E-02
  6.1021769E+00  3.2703869E-02
  6.1519048E+00  3.1474938E-02
  6.2016327E+00  3.0299549E-02
  6.3010885E+00  2.8098799E-02
  6.4005442E+00  2.6081920E-02
  6.5000000E+00  2.4231357E-02
  6.6250000E+00  2.2117444E-02
  6.7500000E+00  2.0214244E-02
  6.8750000E+00  1.8497896E-02
  7.0000000E+00  1.6947585E-02
  7.1250000E+00  1.5545097E-02
  7.2500000E+00  1.4274468E-02
  7.3750000E+00  1.3121673E-02
  7.5000000E+00  1.2074364E-02
  7.7500000E+00  1.0253881E-02
  8.0000000E+00  8.7400674E-03
  8.2500000E+00  7.4755040E-03
  8.5000000E+00  6.4146801E-03
  8.7500000E+00  5.5212842E-03
  9.0000000E+00  4.7661629E-03
  9.2500000E+00  4.1257728E-03
  9.5000000E+00  3.5810011E-03
  9.7500000E+00  3.1162461E-03
  1.0000000E+01  2.7187073E-03
  1.0250000E+01  2.3778532E-03
  1.0500000E+01  2.0849416E-03
  1.0750000E+01  1.8327443E-03
  1.1000000E+01  1.6151886E-03
  1.1250000E+01  1.4272321E-03
  1.1500000E+01  1.2646082E-03
  1.1750000E+01  1.1237185E-03
  1.2000000E+01  1.0015612E-03
  1.2250000E+01  8.9551841E-04
  1.2500000E+01  8.0342356E-04
  1.2750000E+01  7.2342339E-04
  1.3000000E+01  6.5387725E-04
  1.3250000E+01  5.9343435E-04
  1.3500000E+01  5.4093594E-04
  1.3750000E+01  4.9534169E-04
  1.4000000E+01  4.5576511E-04
  1.4250000E+01  4.2146746E-04
  1.4500000E+01  3.9179239E-04
  1.4750000E+01  3.6616162E-04
  1.5000000E+01  3.4407022E-04
  1.5250000E+01  3.2508194E-04
  1.5500000E+01  3.0882371E-04
  1.5750000E+01  2.9497776E-04
  1.6000000E+01  2.8325111E-04
  1.6250000E+01  2.7336942E-04
  1.6500000E+01  2.6510586E-04
  1.7000000E+01  2.5271941E-04
  1.7250000E+01  2.4828272E-04
  1.7500000E+01  2.4481599E-04
  1.7750000E+01  2.4219672E-04
  1.8000000E+01  2.4032321E-04
  1.8500000E+01  2.3847873E-04
  1.9000000E+01  2.3866293E-04
  1.9500000E+01  2.4037175E-04
  2.0000000E+01  2.4321630E-04
  2.0500000E+01  2.4690045E-04
  2.1000000E+01  2.5118738E-04
  2.2000000E+01  2.6081334E-04
  2.3000000E+01  2.7102025E-04
  2.4000000E+01  2.8111842E-04
  2.5000000E+01  2.9071537E-04
  2.6000000E+01  2.9956512E-04
  2.7000000E+01  3.0754509E-04
  2.8000000E+01  3.1460058E-04
  2.9000000E+01  3.2071625E-04
  3.0000000E+01  3.2591537E-04
  3.1000000E+01  3.3023011E-04
  3.2000000E+01  3.3370743E-04
  3.4000000E+01  3.3836243E-04
  3.6000000E+01  3.4031468E-04
  3.8000000E+01  3.3999198E-04
  4.0000000E+01  3.3779103E-04
  4.2000000E+01  3.3406545E-04
  4.4000000E+01  3.2912983E-04
  4.6000000E+01  3.2325368E-04
  4.8000000E+01  3.1667171E-04
  5.0000000E+01  3.0958062E-04
  5.2500000E+01  3.0025000E-04
  5.5000000E+01  2.9064316E-04
  5.7500000E+01  2.8096054E-04
  6.0000000E+01  2.7135609E-04
  6.5000000E+01  2.5279135E-04
  6.7500000E+01  2.4396205E-04
  7.0000000E+01  2.3548404E-04
  7.2500000E+01  2.2737307E-04
  7.5000000E+01  2.1963463E-04
  8.0000000E+01  2.0525651E-04
  8.5000000E+01  1.9226483E-04
  9.0000000E+01  1.8053754E-04
  9.5000000E+01  1.6994308E-04
  1.0000000E+02  1.6035852E-04
  1.0500000E+02  1.5167240E-04
  1.1000000E+02  1.4378672E-04
  1.1500000E+02  1.3661553E-04
  1.2000000E+02  1.3008107E-04
  1.2500000E+02  1.2411204E-04
  1.3000000E+02  1.1864573E-04
  1.3500000E+02  1.1362213E-04
  1.4000000E+02  1.0898522E-04
  1.4500000E+02  1.0468786E-04
  1.5000000E+02  1.0068601E-04
  1.6000000E+02  9.3415203E-05
  1.7000000E+02  8.6929682E-05
  1.8000000E+02  8.1062655E-05
  1.9000000E+02  7.5708818E-05
  2.0000000E+02  7.0809751E-05
  2.1000000E+02  6.6322922E-05
  2.2000000E+02  6.2221213E-05
  2.3000000E+02  5.8476582E-05
  2.4000000E+02  5.5058948E-05
  2.5000000E+02  5.1938710E-05
  2.6000000E+02  4.9087793E-05
  2.7000000E+02  4.6479747E-05
  2.8000000E+02  4.4090570E-05
  2.9000000E+02  4.1899051E-05
  3.0000000E+02  3.9886823E-05
  3.1000000E+02  3.8037289E-05
  3.2000000E+02  3.6334906E-05
  3.4000000E+02  3.3306534E-05
  3.6000000E+02  3.0689481E-05
  3.8000000E+02  2.8394617E-05
  4.0000000E+02  2.6353373E-05
  4.2000000E+02  2.4523346E-05
  4.4000000E+02  2.2878047E-05
  4.6000000E+02  2.1395355E-05
  4.8000000E+02  2.0056962E-05
  5.0000000E+02  1.8846757E-05
  5.2500000E+02  1.7492962E-05
  5.5000000E+02  1.6293770E-05
  5.7500000E+02  1.5227820E-05
  6.0000000E+02  1.4274326E-05
  6.5000000E+02  1.2638273E-05
  6.7500000E+02  1.1928442E-05
  7.0000000E+02  1.1276528E-05
  7.2500000E+02  1.0675730E-05
  7.5000000E+02  1.0121639E-05
  8.0000000E+02  9.1379307E-06
  8.5000000E+02  8.2974763E-06
  9.0000000E+02  7.5766223E-06
  9.5000000E+02  6.9520311E-06
  1.0000000E+03  6.4040348E-06
  1.0500000E+03  5.9188443E-06
  1.1000000E+03  5.4864180E-06
  1.1500000E+03  5.0994022E-06
  1.2000000E+03  4.7528313E-06
  1.2500000E+03  4.4422437E-06
  1.3000000E+03  4.1627469E-06
  1.3500000E+03  3.9096299E-06
  1.4000000E+03  3.6791109E-06
  1.4500000E+03  3.4683400E-06
  1.5000000E+03  3.2750807E-06
  1.6000000E+03  2.9337680E-06
  1.7000000E+03  2.6436576E-06
  1.8000000E+03  2.3959062E-06
  1.8500000E+03  2.2851836E-06
  1.9000000E+03  2.1819294E-06
  1.9500000E+03  2.0853503E-06
  2.0000000E+03  1.9948562E-06
  2.1000000E+03  1.8305438E-06
  2.2000000E+03  1.6860734E-06
  2.3000000E+03  1.5585165E-06
  2.4000000E+03  1.4449734E-06
  2.5000000E+03  1.3431763E-06
  2.6000000E+03  1.2516027E-06
  2.7000000E+03  1.1691063E-06
  2.8000000E+03  1.0946533E-06
  2.9000000E+03  1.0271965E-06
  3.0000000E+03  9.6579089E-07
  3.1000000E+03  9.0965691E-07
  3.2000000E+03  8.5819028E-07
  3.4000000E+03  7.6744999E-07
  3.6000000E+03  6.9041513E-07
  3.8000000E+03  6.2442809E-07
  4.0000000E+03  5.6739917E-07
  4.2000000E+03  5.1775534E-07
  4.4000000E+03  4.7427283E-07
  4.6000000E+03  4.3597885E-07
  4.8000000E+03  4.0209204E-07
  5.0000000E+03  3.7197027E-07
  5.2500000E+03  3.3879991E-07
  5.5000000E+03  3.0981726E-07
  5.7500000E+03  2.8434112E-07
  6.0000000E+03  2.6182638E-07
  6.5000000E+03  2.2399206E-07
  6.7500000E+03  2.0801191E-07
  7.0000000E+03  1.9364157E-07
  7.2500000E+03  1.8067239E-07
  7.5000000E+03  1.6892835E-07
  7.7500000E+03  1.5826030E-07
  8.0000000E+03  1.4854114E-07
  8.2500000E+03  1.3966199E-07
  8.5000000E+03  1.3152916E-07
  9.0000000E+03  1.1718950E-07
  9.5000000E+03  1.0499356E-07
  1.0000000E+04  9.4537406E-08
  1.0500000E+04  8.5507959E-08
  1.1000000E+04  7.7659464E-08
  1.1500000E+04  7.0796934E-08
  1.2000000E+04  6.4764082E-08
  1.2500000E+04  5.9434295E-08
  1.3000000E+04  5.4704147E-08
  1.3500000E+04  5.0488470E-08
  1.4000000E+04  4.6716606E-08
  1.4500000E+04  4.3329584E-08
  1.5000000E+04  4.0277856E-08
  1.5500000E+04  3.7519525E-08
  1.6000000E+04  3.5018891E-08
  1.6500000E+04  3.2745381E-08
  1.7000000E+04  3.0672794E-08
  1.8000000E+04  2.7043353E-08
  1.9000000E+04  2.3984610E-08
  2.0000000E+04  2.1385753E-08
  2.1000000E+04  1.9161004E-08
  2.2000000E+04  1.7243377E-08
  2.3000000E+04  1.5580161E-08
  2.4000000E+04  1.4129425E-08
  2.5000000E+04  1.2857450E-08
  2.6000000E+04  1.1736886E-08
  2.7000000E+04  1.0745359E-08
  2.8000000E+04  9.8644223E-09
  2.9000000E+04  9.0787512E-09
  3.0000000E+04  8.3755440E-09
  3.1000000E+04  7.7440472E-09
  3.2000000E+04  7.1751909E-09
  3.3000000E+04  6.6612822E-09
  3.4000000E+04  6.1957511E-09
  3.5000000E+04  5.7729594E-09
  3.6000000E+04  5.3880436E-09
  3.8000000E+04  4.7155650E-09
  4.0000000E+04  4.1508376E-09
  4.2000000E+04  3.6729090E-09
  4.4000000E+04  3.2655855E-09
  4.6000000E+04  2.9161976E-09
  4.8000000E+04  2.6147294E-09
  5.0000000E+04  2.3531908E-09
  5.2500000E+04  2.0727406E-09
  5.5000000E+04  1.8347519E-09
  5.7500000E+04  1.6314608E-09
  5.8750000E+04  1.5408639E-09
  6.0000000E+04  1.4567552E-09
  6.2500000E+04  1.3057792E-09
  6.5000000E+04  1.1746537E-09
  6.7500000E+04  1.0602451E-09
  7.0000000E+04  9.5998955E-10
  7.2500000E+04  8.7174391E-10
  7.5000000E+04  7.9372836E-10
  7.7500000E+04  7.2447922E-10
  8.0000000E+04  6.6283402E-10
  8.2500000E+04  6.0787681E-10
  8.5000000E+04  5.5880875E-10


==> anc/colstop/sbethe/sdbase/oos65.tab <==
# Atomic number = 65   (Tb)
#
#      W/eV         OOS*eV
  
  
#  65   1  K1  EION =  5.199900000E+04 eV   237
#  S(0) = 9.273121E-01
  5.1993443E+02  0.0000000E+00
  5.1993443E+04  0.0000000E+00
  5.1993443E+04  3.6721887E-05
  5.1999000E+04  3.6721887E-05
  5.1999521E+04  3.6721887E-05
  5.2000303E+04  3.6345517E-05
  5.2001085E+04  3.6003708E-05
  5.2001867E+04  3.5694324E-05
  5.2002649E+04  3.5415557E-05
  5.2004213E+04  3.4943420E-05
  5.2005777E+04  3.4574845E-05
  5.2008905E+04  3.4099401E-05
  5.2012033E+04  3.3894455E-05
  5.2018289E+04  3.3971210E-05
  5.2021417E+04  3.4125614E-05
  5.2024545E+04  3.4296208E-05
  5.2030801E+04  3.4580525E-05
  5.2037057E+04  3.4717432E-05
  5.2043313E+04  3.4718169E-05
  5.2049569E+04  3.4643203E-05
  5.2055825E+04  3.4553034E-05
  5.2062081E+04  3.4485956E-05
  5.2068337E+04  3.4455252E-05
  5.2074593E+04  3.4455986E-05
  5.2087105E+04  3.4496007E-05
  5.2099617E+04  3.4508346E-05
  5.2112129E+04  3.4469740E-05
  5.2124641E+04  3.4414393E-05
  5.2149664E+04  3.4368161E-05
  5.2174688E+04  3.4367226E-05
  5.2187200E+04  3.4348985E-05
  5.2199712E+04  3.4318606E-05
  5.2249760E+04  3.4230956E-05
  5.2299808E+04  3.4156513E-05
  5.2399904E+04  3.3989984E-05
  5.2500000E+04  3.3818205E-05
  5.2812500E+04  3.3301958E-05
  5.3125000E+04  3.2793211E-05
  5.3437500E+04  3.2288347E-05
  5.3750000E+04  3.1788320E-05
  5.4375000E+04  3.0806485E-05
  5.5000000E+04  2.9858183E-05
  5.5625000E+04  2.8945824E-05
  5.6250000E+04  2.8068936E-05
  5.7500000E+04  2.6419306E-05
  5.8750000E+04  2.4895207E-05
  6.0000000E+04  2.3483239E-05
  6.5000000E+04  1.8763069E-05
  6.7500000E+04  1.6857608E-05
  7.0000000E+04  1.5193370E-05
  7.2500000E+04  1.3733967E-05
  7.5000000E+04  1.2449344E-05
  7.7500000E+04  1.1314545E-05
  8.0000000E+04  1.0308726E-05
  8.2500000E+04  9.4143899E-06
  8.5000000E+04  8.6167880E-06
  9.0000000E+04  7.2636863E-06
  9.5000000E+04  6.1700746E-06
  1.0000000E+05  5.2777068E-06
  1.0500000E+05  4.5431995E-06
  1.1000000E+05  3.9338109E-06
  1.1500000E+05  3.4245313E-06
  1.2000000E+05  2.9960504E-06
  1.2500000E+05  2.6333054E-06
  1.3000000E+05  2.3244375E-06
  1.3500000E+05  2.0600333E-06
  1.4000000E+05  1.8325569E-06
  1.4500000E+05  1.6359354E-06
  1.5000000E+05  1.4652370E-06
  1.5500000E+05  1.3164340E-06
  1.6000000E+05  1.1862139E-06
  1.6500000E+05  1.0718398E-06
  1.7000000E+05  9.7103628E-07
  1.7500000E+05  8.8190261E-07
  1.8000000E+05  8.0284405E-07
  1.8500000E+05  7.3251533E-07
  1.9000000E+05  6.6977760E-07
  2.0000000E+05  5.6334469E-07
  2.1000000E+05  4.7736536E-07
  2.2000000E+05  4.0727746E-07
  2.3000000E+05  3.4966757E-07
  2.4000000E+05  3.0195136E-07
  2.5000000E+05  2.6214996E-07
  2.6000000E+05  2.2873298E-07
  2.7000000E+05  2.0050533E-07
  2.8000000E+05  1.7652590E-07
  2.9000000E+05  1.5604726E-07
  3.0000000E+05  1.3847147E-07
  3.1000000E+05  1.2331673E-07
  3.2000000E+05  1.1019223E-07
  3.3000000E+05  9.8778987E-08
  3.4000000E+05  8.8815148E-08
  3.5000000E+05  8.0084532E-08
  3.6000000E+05  7.2407744E-08
  3.7000000E+05  6.5635183E-08
  3.8000000E+05  5.9641508E-08
  3.9000000E+05  5.4321235E-08
  4.0000000E+05  4.9585208E-08
  4.2000000E+05  4.1574507E-08
  4.4000000E+05  3.5127955E-08
  4.6000000E+05  2.9891511E-08
  4.8000000E+05  2.5601439E-08
  5.0000000E+05  2.2058828E-08
  5.2500000E+05  1.8454083E-08
  5.5000000E+05  1.5560588E-08
  5.7500000E+05  1.3215627E-08
  5.8750000E+05  1.2209830E-08
  6.0000000E+05  1.1298446E-08
  6.2500000E+05  9.7182748E-09
  6.5000000E+05  8.4061277E-09
  6.7500000E+05  7.3089972E-09
  7.0000000E+05  6.3857541E-09
  7.2500000E+05  5.6042031E-09
  7.5000000E+05  4.9389147E-09
  7.7500000E+05  4.3696483E-09
  8.0000000E+05  3.8801766E-09
  8.2500000E+05  3.4573945E-09
  8.5000000E+05  3.0906489E-09
  8.7500000E+05  2.7712292E-09
  9.0000000E+05  2.4919709E-09
  9.2500000E+05  2.2469470E-09
  9.5000000E+05  2.0312302E-09
  9.7500000E+05  1.8407044E-09
  1.0000000E+06  1.6719145E-09
  1.0250000E+06  1.5219476E-09
  1.0500000E+06  1.3883373E-09
  1.1000000E+06  1.1621094E-09
  1.1500000E+06  9.7985828E-10
  1.2000000E+06  8.3171852E-10
  1.2500000E+06  7.1031684E-10
  1.3000000E+06  6.1007644E-10
  1.3500000E+06  5.2673257E-10
  1.4000000E+06  4.5699065E-10
  1.4500000E+06  3.9828189E-10
  1.5000000E+06  3.4858576E-10
  1.5500000E+06  3.0630010E-10
  1.6000000E+06  2.7014508E-10
  1.6500000E+06  2.3909110E-10
  1.7000000E+06  2.1230424E-10
  1.7500000E+06  1.8910494E-10
  1.8000000E+06  1.6893624E-10
  1.8500000E+06  1.5133913E-10
  1.9000000E+06  1.3593340E-10
  1.9500000E+06  1.2240256E-10
  2.0000000E+06  1.1048203E-10
  2.0500000E+06  9.9949589E-11
  2.1000000E+06  9.0617754E-11
  2.2000000E+06  7.4944686E-11
  2.3000000E+06  6.2455302E-11
  2.4000000E+06  5.2412088E-11
  2.5000000E+06  4.4268250E-11
  2.6000000E+06  3.7613600E-11
  2.7000000E+06  3.2136953E-11
  2.8000000E+06  2.7599865E-11
  2.9000000E+06  2.3817924E-11
  3.0000000E+06  2.0647246E-11
  3.1000000E+06  1.7974660E-11
  3.2000000E+06  1.5710472E-11
  3.3000000E+06  1.3783110E-11
  3.4000000E+06  1.2135083E-11
  3.5000000E+06  1.0719936E-11
  3.6000000E+06  9.4998977E-12
  3.7000000E+06  8.4440812E-12
  3.8000000E+06  7.5270945E-12
  3.9000000E+06  6.7279553E-12
  4.0000000E+06  6.0292469E-12
  4.1000000E+06  5.4164504E-12
  4.2000000E+06  4.8774109E-12
  4.3000000E+06  4.4019116E-12
  4.4000000E+06  3.9813326E-12
  4.6000000E+06  3.2768213E-12
  4.8000000E+06  2.7175332E-12
  5.0000000E+06  2.2695518E-12
  5.1250000E+06  2.0346369E-12
  5.2500000E+06  1.8284502E-12
  5.3750000E+06  1.6469554E-12
  5.5000000E+06  1.4867546E-12
  5.7500000E+06  1.2191841E-12
  5.8750000E+06  1.1073059E-12
  6.0000000E+06  1.0075711E-12
  6.2500000E+06  8.3867831E-13
  6.5000000E+06  7.0273965E-13
  6.7500000E+06  5.9246756E-13
  7.0000000E+06  5.0236564E-13
  7.2500000E+06  4.2824663E-13
  7.5000000E+06  3.6689049E-13
  7.7500000E+06  3.1579890E-13
  8.0000000E+06  2.7301784E-13
  8.2500000E+06  2.3700834E-13
  8.5000000E+06  2.0654966E-13
  8.7500000E+06  1.8066703E-13
  9.0000000E+06  1.5857703E-13
  9.2500000E+06  1.3964614E-13
  9.5000000E+06  1.2335914E-13
  9.7500000E+06  1.0929463E-13
  1.0000000E+07  9.7106347E-14
  1.0250000E+07  8.6508456E-14
  1.0500000E+07  7.7263930E-14
  1.0750000E+07  6.9175326E-14
  1.1000000E+07  6.2077479E-14
  1.1250000E+07  5.5831695E-14
  1.1500000E+07  5.0321062E-14
  1.1750000E+07  4.5446674E-14
  1.2000000E+07  4.1124546E-14
  1.2250000E+07  3.7283113E-14
  1.2500000E+07  3.3861228E-14
  1.3000000E+07  2.8073820E-14
  1.3500000E+07  2.3424654E-14
  1.4000000E+07  1.9661509E-14
  1.4500000E+07  1.6594049E-14
  1.5000000E+07  1.4077260E-14
  1.5500000E+07  1.1999610E-14
  1.6000000E+07  1.0274610E-14
  1.6500000E+07  8.8346926E-15
  1.7000000E+07  7.6266752E-15
  1.7500000E+07  6.6083916E-15
  1.8000000E+07  5.7461995E-15
  1.8500000E+07  5.0130912E-15
  1.9000000E+07  4.3872493E-15
  1.9500000E+07  3.8509309E-15
  2.0000000E+07  3.3896589E-15
  2.0500000E+07  2.9915683E-15
  2.1000000E+07  2.6468874E-15
  2.1500000E+07  2.3475459E-15
  2.2000000E+07  2.0868454E-15
  2.2500000E+07  1.8591847E-15
  2.3000000E+07  1.6598623E-15
  2.3500000E+07  1.4849169E-15
  2.4000000E+07  1.3309715E-15
  2.4500000E+07  1.1951387E-15
  2.5000000E+07  1.0749808E-15
  2.5500000E+07  9.6843423E-16
  2.6000000E+07  8.7374436E-16
  2.6500000E+07  7.8941998E-16
  2.7000000E+07  7.1423744E-16
  2.8000000E+07  5.8724341E-16
  2.9000000E+07  4.8576983E-16
  
  
#  65   2  L1  EION =  8.711000000E+03 eV   256
#  S(0) = 1.062885E+00
  8.7058424E+01  0.0000000E+00
  8.7058424E+03  0.0000000E+00
  8.7058424E+03  1.3633092E-04
  8.7110000E+03  1.3633092E-04
  8.7110868E+03  1.3633092E-04
  8.7115382E+03  1.3539763E-04
  8.7119897E+03  1.3451898E-04
  8.7124411E+03  1.3369182E-04
  8.7128925E+03  1.3291343E-04
  8.7137954E+03  1.3149361E-04
  8.7146982E+03  1.3024318E-04
  8.7165039E+03  1.2819756E-04
  8.7183096E+03  1.2668229E-04
  8.7219211E+03  1.2491576E-04
  8.7237268E+03  1.2451853E-04
  8.7255325E+03  1.2435963E-04
  8.7291439E+03  1.2454141E-04
  8.7327553E+03  1.2509642E-04
  8.7363667E+03  1.2576037E-04
  8.7399781E+03  1.2635919E-04
  8.7435895E+03  1.2679697E-04
  8.7472010E+03  1.2703989E-04
  8.7508124E+03  1.2709813E-04
  8.7544238E+03  1.2700798E-04
  8.7616466E+03  1.2657208E-04
  8.7652580E+03  1.2631452E-04
  8.7688695E+03  1.2607438E-04
  8.7760923E+03  1.2571145E-04
  8.7833151E+03  1.2552449E-04
  8.7905379E+03  1.2545858E-04
  8.7977608E+03  1.2542930E-04
  8.8049836E+03  1.2536679E-04
  8.8122064E+03  1.2523795E-04
  8.8266521E+03  1.2481416E-04
  8.8410977E+03  1.2435695E-04
  8.8555434E+03  1.2402037E-04
  8.8627662E+03  1.2389510E-04
  8.8699891E+03  1.2378186E-04
  8.8844347E+03  1.2354074E-04
  8.9133260E+03  1.2286955E-04
  8.9422174E+03  1.2217972E-04
  8.9566630E+03  1.2188767E-04
  8.9711087E+03  1.2160969E-04
  8.9855543E+03  1.2131828E-04
  9.0000000E+03  1.2099829E-04
  9.1250000E+03  1.1829423E-04
  9.2500000E+03  1.1568346E-04
  9.5000000E+03  1.1068484E-04
  9.7500000E+03  1.0599212E-04
  1.0000000E+04  1.0156001E-04
  1.0500000E+04  9.3382914E-05
  1.1000000E+04  8.6061858E-05
  1.1500000E+04  7.9493030E-05
  1.2000000E+04  7.3588501E-05
  1.2500000E+04  6.8268997E-05
  1.3000000E+04  6.3465329E-05
  1.3500000E+04  5.9113817E-05
  1.4000000E+04  5.5162404E-05
  1.4500000E+04  5.1565006E-05
  1.5000000E+04  4.8281837E-05
  1.6000000E+04  4.2524888E-05
  1.7000000E+04  3.7665971E-05
  1.8000000E+04  3.3533490E-05
  1.9000000E+04  2.9994230E-05
  2.0000000E+04  2.6943802E-05
  2.1000000E+04  2.4299406E-05
  2.2000000E+04  2.1994712E-05
  2.3000000E+04  1.9976130E-05
  2.4000000E+04  1.8199994E-05
  2.5000000E+04  1.6630472E-05
  2.6000000E+04  1.5237989E-05
  2.7000000E+04  1.3997956E-05
  2.8000000E+04  1.2889823E-05
  2.9000000E+04  1.1896306E-05
  3.0000000E+04  1.1002805E-05
  3.1000000E+04  1.0196916E-05
  3.2000000E+04  9.4680535E-06
  3.4000000E+04  8.2063939E-06
  3.6000000E+04  7.1592494E-06
  3.8000000E+04  6.2826085E-06
  4.0000000E+04  5.5429444E-06
  4.2000000E+04  4.9143916E-06
  4.4000000E+04  4.3767687E-06
  4.6000000E+04  3.9141630E-06
  4.8000000E+04  3.5139079E-06
  5.0000000E+04  3.1658312E-06
  5.2500000E+04  2.7917146E-06
  5.5000000E+04  2.4735305E-06
  5.7500000E+04  2.2012212E-06
  6.0000000E+04  1.9668281E-06
  6.5000000E+04  1.5876120E-06
  6.7500000E+04  1.4335204E-06
  7.0000000E+04  1.2983290E-06
  7.2500000E+04  1.1792455E-06
  7.5000000E+04  1.0739579E-06
  7.7500000E+04  9.8054070E-07
  8.0000000E+04  8.9738151E-07
  8.2500000E+04  8.2312315E-07
  8.5000000E+04  7.5661775E-07
  9.0000000E+04  6.4310765E-07
  9.5000000E+04  5.5062686E-07
  1.0000000E+05  4.7457555E-07
  1.0500000E+05  4.1150505E-07
  1.1000000E+05  3.5879569E-07
  1.1500000E+05  3.1443398E-07
  1.2000000E+05  2.7685525E-07
  1.2500000E+05  2.4483155E-07
  1.3000000E+05  2.1739032E-07
  1.3500000E+05  1.9375464E-07
  1.4000000E+05  1.7329909E-07
  1.4500000E+05  1.5551651E-07
  1.5000000E+05  1.3999274E-07
  1.5500000E+05  1.2638755E-07
  1.6000000E+05  1.1441972E-07
  1.6500000E+05  1.0385546E-07
  1.7000000E+05  9.4499478E-08
  1.7500000E+05  8.6187779E-08
  1.8000000E+05  7.8782019E-08
  1.8500000E+05  7.2164969E-08
  1.9000000E+05  6.6236900E-08
  2.0000000E+05  5.6119122E-08
  2.1000000E+05  4.7881544E-08
  2.2000000E+05  4.1116693E-08
  2.3000000E+05  3.5517187E-08
  2.4000000E+05  3.0848434E-08
  2.5000000E+05  2.6929486E-08
  2.6000000E+05  2.3619371E-08
  2.7000000E+05  2.0807272E-08
  2.8000000E+05  1.8405336E-08
  2.9000000E+05  1.6343363E-08
  3.0000000E+05  1.4564852E-08
  3.1000000E+05  1.3024013E-08
  3.2000000E+05  1.1683501E-08
  3.3000000E+05  1.0512669E-08
  3.4000000E+05  9.4862313E-09
  3.5000000E+05  8.5832078E-09
  3.6000000E+05  7.7861073E-09
  3.7000000E+05  7.0802743E-09
  3.8000000E+05  6.4533750E-09
  3.9000000E+05  5.8949858E-09
  4.0000000E+05  5.3962613E-09
  4.2000000E+05  4.5487540E-09
  4.4000000E+05  3.8626334E-09
  4.6000000E+05  3.3021875E-09
  4.8000000E+05  2.8406193E-09
  5.0000000E+05  2.4575925E-09
  5.1250000E+05  2.2509962E-09
  5.2500000E+05  2.0658410E-09
  5.3750000E+05  1.8994935E-09
  5.5000000E+05  1.7496922E-09
  5.7500000E+05  1.4921958E-09
  5.8750000E+05  1.3813532E-09
  6.0000000E+05  1.2806889E-09
  6.2500000E+05  1.1055992E-09
  6.5000000E+05  9.5961124E-10
  6.7500000E+05  8.3707337E-10
  7.0000000E+05  7.3358057E-10
  7.2500000E+05  6.4566858E-10
  7.5000000E+05  5.7058967E-10
  7.7500000E+05  5.0614810E-10
  8.0000000E+05  4.5057642E-10
  8.2500000E+05  4.0244169E-10
  8.5000000E+05  3.6057505E-10
  8.7500000E+05  3.2401762E-10
  9.0000000E+05  2.9197821E-10
  9.2500000E+05  2.6380047E-10
  9.5000000E+05  2.3893715E-10
  9.7500000E+05  2.1692979E-10
  1.0000000E+06  1.9739253E-10
  1.0250000E+06  1.7999919E-10
  1.0500000E+06  1.6447290E-10
  1.1000000E+06  1.3811219E-10
  1.1500000E+06  1.1680114E-10
  1.2000000E+06  9.9421705E-11
  1.2500000E+06  8.5134933E-11
  1.3000000E+06  7.3303965E-11
  1.3500000E+06  6.3440128E-11
  1.4000000E+06  5.5164612E-11
  1.4500000E+06  4.8181044E-11
  1.5000000E+06  4.2255580E-11
  1.5500000E+06  3.7202288E-11
  1.6000000E+06  3.2872253E-11
  1.6500000E+06  2.9145422E-11
  1.7000000E+06  2.5924330E-11
  1.7500000E+06  2.3129355E-11
  1.8000000E+06  2.0695082E-11
  1.8500000E+06  1.8567479E-11
  1.9000000E+06  1.6701697E-11
  1.9500000E+06  1.5060325E-11
  2.0000000E+06  1.3612022E-11
  2.0500000E+06  1.2330424E-11
  2.1000000E+06  1.1193257E-11
  2.1500000E+06  1.0181621E-11
  2.2000000E+06  9.2794239E-12
  2.2500000E+06  8.4729179E-12
  2.3000000E+06  7.7503157E-12
  2.4000000E+06  6.5176619E-12
  2.5000000E+06  5.5158097E-12
  2.6000000E+06  4.6953619E-12
  2.7000000E+06  4.0187511E-12
  2.8000000E+06  3.4571170E-12
  2.9000000E+06  2.9880850E-12
  3.0000000E+06  2.5941604E-12
  3.1000000E+06  2.2615548E-12
  3.2000000E+06  1.9793210E-12
  3.3000000E+06  1.7387080E-12
  3.4000000E+06  1.5326720E-12
  3.5000000E+06  1.3555081E-12
  3.6000000E+06  1.2025693E-12
  3.7000000E+06  1.0700492E-12
  3.8000000E+06  9.5481415E-13
  3.9000000E+06  8.5427175E-13
  4.0000000E+06  7.6626714E-13
  4.1000000E+06  6.8900126E-13
  4.2000000E+06  6.2096587E-13
  4.3000000E+06  5.6089141E-13
  4.4000000E+06  5.0770516E-13
  4.5000000E+06  4.6049741E-13
  4.6000000E+06  4.1849399E-13
  4.7000000E+06  3.8103381E-13
  4.8000000E+06  3.4755051E-13
  5.0000000E+06  2.9063507E-13
  5.1250000E+06  2.6075262E-13
  5.2500000E+06  2.3450113E-13
  5.3750000E+06  2.1137356E-13
  5.5000000E+06  1.9094257E-13
  5.7500000E+06  1.5677895E-13
  5.8750000E+06  1.4247798E-13
  6.0000000E+06  1.2972027E-13
  6.1250000E+06  1.1831421E-13
  6.2500000E+06  1.0809499E-13
  6.3750000E+06  9.8920408E-14
  6.5000000E+06  9.0667484E-14
  6.7500000E+06  7.6513932E-14
  7.0000000E+06  6.4936475E-14
  7.2500000E+06  5.5402714E-14
  7.5000000E+06  4.7502724E-14
  7.7500000E+06  4.0918189E-14
  8.0000000E+06  3.5399903E-14
  8.2500000E+06  3.0751244E-14
  8.5000000E+06  2.6816069E-14
  8.7500000E+06  2.3469565E-14
  9.0000000E+06  2.0611388E-14
  9.2500000E+06  1.8160408E-14
  9.5000000E+06  1.6050554E-14
  9.7500000E+06  1.4227726E-14
  1.0000000E+07  1.2647349E-14
  1.0250000E+07  1.1272383E-14
  1.0500000E+07  1.0072128E-14
  1.0750000E+07  9.0210680E-15
  1.1000000E+07  8.0979027E-15
  1.1250000E+07  7.2849366E-15
  1.1500000E+07  6.5674956E-15
  1.1750000E+07  5.9330578E-15
  1.2000000E+07  5.3708835E-15
  1.2250000E+07  4.8717450E-15
  
  
#  65   3  L2  EION =  8.256000000E+03 eV   256
#  S(0) = 1.161929E+00
  8.2334583E+01  0.0000000E+00
  8.2334583E+03  0.0000000E+00
  8.2334583E+03  2.2399052E-04
  8.2560000E+03  2.2399052E-04
  8.2560827E+03  2.2399052E-04
  8.2562733E+03  2.2586479E-04
  8.2564638E+03  2.2757758E-04
  8.2566544E+03  2.2915333E-04
  8.2568449E+03  2.3061212E-04
  8.2572261E+03  2.3324221E-04
  8.2576072E+03  2.3556901E-04
  8.2583694E+03  2.3957163E-04
  8.2591317E+03  2.4296420E-04
  8.2606561E+03  2.4852226E-04
  8.2621806E+03  2.5283777E-04
  8.2652296E+03  2.5835842E-04
  8.2682786E+03  2.6039751E-04
  8.2713275E+03  2.5997336E-04
  8.2743765E+03  2.5816999E-04
  8.2759010E+03  2.5703737E-04
  8.2774255E+03  2.5586694E-04
  8.2804744E+03  2.5364675E-04
  8.2865724E+03  2.5051360E-04
  8.2926703E+03  2.4933205E-04
  8.2987682E+03  2.4941112E-04
  8.3018172E+03  2.4964556E-04
  8.3048662E+03  2.4988898E-04
  8.3109641E+03  2.5018197E-04
  8.3170620E+03  2.5007205E-04
  8.3231600E+03  2.4961261E-04
  8.3292579E+03  2.4897779E-04
  8.3414537E+03  2.4782768E-04
  8.3475517E+03  2.4745834E-04
  8.3536496E+03  2.4721437E-04
  8.3658455E+03  2.4685580E-04
  8.3780413E+03  2.4633113E-04
  8.3841393E+03  2.4595889E-04
  8.3902372E+03  2.4552860E-04
  8.4024331E+03  2.4459816E-04
  8.4268248E+03  2.4299429E-04
  8.4390207E+03  2.4232957E-04
  8.4512165E+03  2.4163672E-04
  8.4634124E+03  2.4086521E-04
  8.4756083E+03  2.4000555E-04
  8.5000000E+03  2.3824250E-04
  8.5312500E+03  2.3617338E-04
  8.5625000E+03  2.3410277E-04
  8.5937500E+03  2.3189359E-04
  8.6250000E+03  2.2973354E-04
  8.6875000E+03  2.2557435E-04
  8.7500000E+03  2.2139223E-04
  8.8750000E+03  2.1339187E-04
  9.0000000E+03  2.0575863E-04
  9.5000000E+03  1.7848071E-04
  1.0000000E+04  1.5558889E-04
  1.0500000E+04  1.3628098E-04
  1.1000000E+04  1.1994825E-04
  1.1500000E+04  1.0606260E-04
  1.2000000E+04  9.4192231E-05
  1.2500000E+04  8.3989280E-05
  1.3000000E+04  7.5175592E-05
  1.3500000E+04  6.7522607E-05
  1.4000000E+04  6.0846868E-05
  1.4500000E+04  5.4998650E-05
  1.5000000E+04  4.9855162E-05
  1.6000000E+04  4.1292539E-05
  1.7000000E+04  3.4531381E-05
  1.8000000E+04  2.9128608E-05
  1.9000000E+04  2.4764573E-05
  2.0000000E+04  2.1204961E-05
  2.1000000E+04  1.8275494E-05
  2.2000000E+04  1.5844861E-05
  2.3000000E+04  1.3812950E-05
  2.4000000E+04  1.2102591E-05
  2.5000000E+04  1.0653707E-05
  2.6000000E+04  9.4190638E-06
  2.7000000E+04  8.3612096E-06
  2.8000000E+04  7.4501942E-06
  2.9000000E+04  6.6618946E-06
  3.0000000E+04  5.9767332E-06
  3.1000000E+04  5.3787243E-06
  3.2000000E+04  4.8547280E-06
  3.3000000E+04  4.3938832E-06
  3.4000000E+04  3.9871640E-06
  3.5000000E+04  3.6270278E-06
  3.6000000E+04  3.3071437E-06
  3.8000000E+04  2.7675889E-06
  4.0000000E+04  2.3347591E-06
  4.2000000E+04  1.9840754E-06
  4.4000000E+04  1.6973655E-06
  4.6000000E+04  1.4610126E-06
  4.8000000E+04  1.2646878E-06
  5.0000000E+04  1.1004678E-06
  5.2500000E+04  9.3111744E-07
  5.5000000E+04  7.9328392E-07
  5.7500000E+04  6.8014499E-07
  5.8750000E+04  6.3117450E-07
  6.0000000E+04  5.8654969E-07
  6.2500000E+04  5.0856420E-07
  6.5000000E+04  4.4315249E-07
  6.7500000E+04  3.8794867E-07
  7.0000000E+04  3.4109247E-07
  7.2500000E+04  3.0110889E-07
  7.5000000E+04  2.6681940E-07
  7.7500000E+04  2.3727547E-07
  8.0000000E+04  2.1170848E-07
  8.2500000E+04  1.8949167E-07
  8.5000000E+04  1.7011087E-07
  8.7500000E+04  1.5314193E-07
  9.0000000E+04  1.3823305E-07
  9.2500000E+04  1.2509102E-07
  9.5000000E+04  1.1347027E-07
  1.0000000E+05  9.3998399E-08
  1.0500000E+05  7.8517071E-08
  1.1000000E+05  6.6084414E-08
  1.1500000E+05  5.6008194E-08
  1.2000000E+05  4.7772904E-08
  1.2500000E+05  4.0989967E-08
  1.3000000E+05  3.5363189E-08
  1.3500000E+05  3.0664506E-08
  1.4000000E+05  2.6716608E-08
  1.4500000E+05  2.3380442E-08
  1.5000000E+05  2.0546064E-08
  1.5500000E+05  1.8125875E-08
  1.6000000E+05  1.6049575E-08
  1.6500000E+05  1.4260378E-08
  1.7000000E+05  1.2712121E-08
  1.7500000E+05  1.1367052E-08
  1.8000000E+05  1.0194127E-08
  1.8500000E+05  9.1676870E-09
  1.9000000E+05  8.2664122E-09
  2.0000000E+05  6.7710495E-09
  2.1000000E+05  5.5971693E-09
  2.2000000E+05  4.6656154E-09
  2.3000000E+05  3.9190050E-09
  2.4000000E+05  3.3151582E-09
  2.5000000E+05  2.8226697E-09
  2.6000000E+05  2.4178836E-09
  2.7000000E+05  2.0827864E-09
  2.8000000E+05  1.8035231E-09
  2.9000000E+05  1.5693383E-09
  3.0000000E+05  1.3718102E-09
  3.1000000E+05  1.2042907E-09
  3.2000000E+05  1.0614921E-09
  3.3000000E+05  9.3917891E-10
  3.4000000E+05  8.3393594E-10
  3.5000000E+05  7.4299204E-10
  3.6000000E+05  6.6408513E-10
  3.7000000E+05  5.9535866E-10
  3.8000000E+05  5.3528086E-10
  3.9000000E+05  4.8258140E-10
  4.0000000E+05  4.3620161E-10
  4.2000000E+05  3.5899827E-10
  4.4000000E+05  2.9813228E-10
  4.6000000E+05  2.4963052E-10
  4.8000000E+05  2.1060111E-10
  5.0000000E+05  1.7891017E-10
  5.2500000E+05  1.4722587E-10
  5.5000000E+05  1.2225724E-10
  5.7500000E+05  1.0236628E-10
  5.8750000E+05  9.3939423E-11
  6.0000000E+05  8.6362502E-11
  6.2500000E+05  7.3368653E-11
  6.5000000E+05  6.2729886E-11
  6.7500000E+05  5.3951779E-11
  7.0000000E+05  4.6656861E-11
  7.2500000E+05  4.0554030E-11
  7.5000000E+05  3.5416781E-11
  7.7500000E+05  3.1067305E-11
  8.0000000E+05  2.7364862E-11
  8.2500000E+05  2.4197226E-11
  8.5000000E+05  2.1474261E-11
  8.7500000E+05  1.9123067E-11
  9.0000000E+05  1.7084320E-11
  9.2500000E+05  1.5309468E-11
  9.5000000E+05  1.3758547E-11
  9.7500000E+05  1.2398483E-11
  1.0000000E+06  1.1201768E-11
  1.0250000E+06  1.0145416E-11
  1.0500000E+06  9.2101312E-12
  1.1000000E+06  7.6401864E-12
  1.1500000E+06  6.3892471E-12
  1.2000000E+06  5.3826689E-12
  1.2500000E+06  4.5654239E-12
  1.3000000E+06  3.8964181E-12
  1.3500000E+06  3.3445963E-12
  1.4000000E+06  2.8862321E-12
  1.4500000E+06  2.5030157E-12
  1.5000000E+06  2.1806864E-12
  1.5500000E+06  1.9080418E-12
  1.6000000E+06  1.6762106E-12
  1.6500000E+06  1.4781122E-12
  1.7000000E+06  1.3080560E-12
  1.7500000E+06  1.1614377E-12
  1.8000000E+06  1.0345091E-12
  1.8500000E+06  9.2420128E-13
  1.9000000E+06  8.2798751E-13
  1.9500000E+06  7.4377723E-13
  2.0000000E+06  6.6983173E-13
  2.0500000E+06  6.0469790E-13
  2.1000000E+06  5.4715602E-13
  2.2000000E+06  4.5089360E-13
  2.3000000E+06  3.7455852E-13
  2.4000000E+06  3.1344117E-13
  2.5000000E+06  2.6407546E-13
  2.6000000E+06  2.2387785E-13
  2.7000000E+06  1.9089999E-13
  2.8000000E+06  1.6365688E-13
  2.9000000E+06  1.4100568E-13
  3.0000000E+06  1.2205887E-13
  3.1000000E+06  1.0612158E-13
  3.2000000E+06  9.2645333E-14
  3.3000000E+06  8.1193853E-14
  3.4000000E+06  7.1417717E-14
  3.5000000E+06  6.3035197E-14
  3.6000000E+06  5.5817835E-14
  3.7000000E+06  4.9579319E-14
  3.8000000E+06  4.4166895E-14
  3.9000000E+06  3.9454704E-14
  4.0000000E+06  3.5338496E-14
  4.1000000E+06  3.1731495E-14
  4.2000000E+06  2.8561164E-14
  4.3000000E+06  2.5766592E-14
  4.4000000E+06  2.3296438E-14
  4.6000000E+06  1.9162239E-14
  4.8000000E+06  1.5883501E-14
  5.0000000E+06  1.3259491E-14
  5.1250000E+06  1.1884339E-14
  5.2500000E+06  1.0677860E-14
  5.3750000E+06  9.6162659E-15
  5.5000000E+06  8.6795468E-15
  5.7500000E+06  7.1157159E-15
  5.8750000E+06  6.4621009E-15
  6.0000000E+06  5.8795633E-15
  6.2500000E+06  4.8933708E-15
  6.5000000E+06  4.0998653E-15
  6.7500000E+06  3.4563505E-15
  7.0000000E+06  2.9306506E-15
  7.2500000E+06  2.4982703E-15
  7.5000000E+06  2.1403838E-15
  7.7500000E+06  1.8423908E-15
  8.0000000E+06  1.5928777E-15
  8.2500000E+06  1.3828593E-15
  8.5000000E+06  1.2052127E-15
  8.7500000E+06  1.0542581E-15
  9.0000000E+06  9.2543007E-16
  9.2500000E+06  8.1503462E-16
  9.5000000E+06  7.2006406E-16
  9.7500000E+06  6.3804663E-16
  1.0000000E+07  5.6695231E-16
  1.0250000E+07  5.0511026E-16
  1.0500000E+07  4.5113841E-16
  1.0750000E+07  4.0389939E-16
  1.1000000E+07  3.6245494E-16
  1.1250000E+07  3.2601041E-16
  1.1500000E+07  2.9388979E-16
  
  
#  65   4  L3  EION =  7.518000000E+03 eV   253
#  S(0) = 2.222598E+00
  7.4923671E+01  0.0000000E+00
  7.4923671E+03  0.0000000E+00
  7.4923671E+03  5.1921684E-04
  7.5180000E+03  5.1921684E-04
  7.5180751E+03  5.1921684E-04
  7.5184516E+03  5.2456504E-04
  7.5188281E+03  5.2898387E-04
  7.5192046E+03  5.3276439E-04
  7.5195811E+03  5.3609792E-04
  7.5203342E+03  5.4188799E-04
  7.5210872E+03  5.4693652E-04
  7.5225932E+03  5.5565991E-04
  7.5240992E+03  5.6290099E-04
  7.5271112E+03  5.7282433E-04
  7.5301233E+03  5.7671103E-04
  7.5361473E+03  5.7194714E-04
  7.5391593E+03  5.6688071E-04
  7.5421714E+03  5.6182985E-04
  7.5481954E+03  5.5425082E-04
  7.5542195E+03  5.5085842E-04
  7.5602436E+03  5.5043449E-04
  7.5662676E+03  5.5118696E-04
  7.5783157E+03  5.5158536E-04
  7.5843398E+03  5.5061670E-04
  7.5903639E+03  5.4918266E-04
  7.6024120E+03  5.4631619E-04
  7.6084360E+03  5.4527466E-04
  7.6144601E+03  5.4450882E-04
  7.6265082E+03  5.4338375E-04
  7.6385563E+03  5.4203740E-04
  7.6506045E+03  5.4009535E-04
  7.6626526E+03  5.3779798E-04
  7.6867488E+03  5.3358098E-04
  7.7108451E+03  5.3002768E-04
  7.7349413E+03  5.2600099E-04
  7.7590376E+03  5.2158284E-04
  7.7831338E+03  5.1742168E-04
  7.8072301E+03  5.1346054E-04
  7.8554225E+03  5.0503571E-04
  7.9036150E+03  4.9679496E-04
  7.9518075E+03  4.8877191E-04
  8.0000000E+03  4.8068874E-04
  8.1250000E+03  4.6081138E-04
  8.2500000E+03  4.4197123E-04
  8.3750000E+03  4.2414922E-04
  8.5000000E+03  4.0718226E-04
  8.7500000E+03  3.7581525E-04
  9.0000000E+03  3.4742214E-04
  9.5000000E+03  2.9831620E-04
  1.0000000E+04  2.5772932E-04
  1.0500000E+04  2.2398160E-04
  1.1000000E+04  1.9572699E-04
  1.1500000E+04  1.7191130E-04
  1.2000000E+04  1.5171147E-04
  1.2500000E+04  1.3446981E-04
  1.3000000E+04  1.1966918E-04
  1.3500000E+04  1.0689898E-04
  1.4000000E+04  9.5824596E-05
  1.4500000E+04  8.6178393E-05
  1.5000000E+04  7.7741210E-05
  1.6000000E+04  6.3802365E-05
  1.7000000E+04  5.2903174E-05
  1.8000000E+04  4.4271788E-05
  1.9000000E+04  3.7357840E-05
  2.0000000E+04  3.1762064E-05
  2.1000000E+04  2.7190385E-05
  2.2000000E+04  2.3423213E-05
  2.3000000E+04  2.0294524E-05
  2.4000000E+04  1.7677296E-05
  2.5000000E+04  1.5473311E-05
  2.6000000E+04  1.3605874E-05
  2.7000000E+04  1.2014543E-05
  2.8000000E+04  1.0651279E-05
  2.9000000E+04  9.4776001E-06
  3.0000000E+04  8.4624514E-06
  3.1000000E+04  7.5806029E-06
  3.2000000E+04  6.8114213E-06
  3.4000000E+04  5.5461007E-06
  3.6000000E+04  4.5625942E-06
  3.8000000E+04  3.7884225E-06
  4.0000000E+04  3.1720650E-06
  4.2000000E+04  2.6762794E-06
  4.4000000E+04  2.2737318E-06
  4.6000000E+04  1.9440832E-06
  4.8000000E+04  1.6720072E-06
  5.0000000E+04  1.4458220E-06
  5.2500000E+04  1.2141128E-06
  5.5000000E+04  1.0268700E-06
  5.7500000E+04  8.7422894E-07
  6.0000000E+04  7.4879124E-07
  6.5000000E+04  5.5837846E-07
  6.7500000E+04  4.8576203E-07
  7.0000000E+04  4.2448624E-07
  7.2500000E+04  3.7249507E-07
  7.5000000E+04  3.2815465E-07
  7.7500000E+04  2.9015687E-07
  8.0000000E+04  2.5744711E-07
  8.2500000E+04  2.2916967E-07
  8.5000000E+04  2.0462598E-07
  9.0000000E+04  1.6454549E-07
  9.5000000E+04  1.3370507E-07
  1.0000000E+05  1.0967488E-07
  1.0500000E+05  9.0737441E-08
  1.1000000E+05  7.5658797E-08
  1.1500000E+05  6.3539139E-08
  1.2000000E+05  5.3713417E-08
  1.2500000E+05  4.5683968E-08
  1.3000000E+05  3.9074143E-08
  1.3500000E+05  3.3595881E-08
  1.4000000E+05  2.9026732E-08
  1.4500000E+05  2.5193363E-08
  1.5000000E+05  2.1959578E-08
  1.5500000E+05  1.9217530E-08
  1.6000000E+05  1.6881196E-08
  1.6500000E+05  1.4881488E-08
  1.7000000E+05  1.3162565E-08
  1.7500000E+05  1.1679023E-08
  1.8000000E+05  1.0393730E-08
  1.8500000E+05  9.2761577E-09
  1.9000000E+05  8.3010780E-09
  2.0000000E+05  6.6980887E-09
  2.1000000E+05  5.4551781E-09
  2.2000000E+05  4.4807609E-09
  2.3000000E+05  3.7090994E-09
  2.4000000E+05  3.0923310E-09
  2.5000000E+05  2.5951568E-09
  2.6000000E+05  2.1912302E-09
  2.7000000E+05  1.8606688E-09
  2.8000000E+05  1.5883161E-09
  2.9000000E+05  1.3625075E-09
  3.0000000E+05  1.1741871E-09
  3.1000000E+05  1.0162666E-09
  3.2000000E+05  8.8315499E-10
  3.3000000E+05  7.7041029E-10
  3.4000000E+05  6.7447995E-10
  3.5000000E+05  5.9250462E-10
  3.6000000E+05  5.2216888E-10
  3.7000000E+05  4.6158731E-10
  3.8000000E+05  4.0921649E-10
  3.9000000E+05  3.6378658E-10
  4.0000000E+05  3.2424769E-10
  4.2000000E+05  2.5949976E-10
  4.4000000E+05  2.0957931E-10
  4.6000000E+05  1.7067725E-10
  4.8000000E+05  1.4006326E-10
  5.0000000E+05  1.1575374E-10
  5.2500000E+05  9.2046498E-11
  5.5000000E+05  7.3877680E-11
  5.7500000E+05  5.9801206E-11
  5.8750000E+05  5.3963091E-11
  6.0000000E+05  4.8786149E-11
  6.2500000E+05  4.0087441E-11
  6.5000000E+05  3.3159715E-11
  6.7500000E+05  2.7599123E-11
  7.0000000E+05  2.3103386E-11
  7.2500000E+05  1.9443977E-11
  7.5000000E+05  1.6446505E-11
  7.7500000E+05  1.3976729E-11
  8.0000000E+05  1.1930482E-11
  8.2500000E+05  1.0226316E-11
  8.5000000E+05  8.8000906E-12
  8.7500000E+05  7.6009611E-12
  9.0000000E+05  6.5883705E-12
  9.2500000E+05  5.7297705E-12
  9.5000000E+05  4.9988923E-12
  9.7500000E+05  4.3744234E-12
  1.0000000E+06  3.8389890E-12
  1.0250000E+06  3.3783527E-12
  1.0500000E+06  2.9807952E-12
  1.0750000E+06  2.6366279E-12
  1.1000000E+06  2.3378079E-12
  1.1250000E+06  2.0776326E-12
  1.1500000E+06  1.8504951E-12
  1.2000000E+06  1.4772498E-12
  1.2500000E+06  1.1885802E-12
  1.3000000E+06  9.6330971E-13
  1.3500000E+06  7.8604466E-13
  1.4000000E+06  6.4547000E-13
  1.4500000E+06  5.3318313E-13
  1.5000000E+06  4.4288303E-13
  1.5500000E+06  3.6980221E-13
  1.6000000E+06  3.1030334E-13
  1.6500000E+06  2.6158929E-13
  1.7000000E+06  2.2149305E-13
  1.7500000E+06  1.8832418E-13
  1.8000000E+06  1.6075531E-13
  1.8500000E+06  1.3773756E-13
  1.9000000E+06  1.1843720E-13
  1.9500000E+06  1.0218787E-13
  2.0000000E+06  8.8454199E-14
  2.0500000E+06  7.6803752E-14
  2.1000000E+06  6.6885592E-14
  2.1500000E+06  5.8413597E-14
  2.2000000E+06  5.1153476E-14
  2.2500000E+06  4.4912574E-14
  2.3000000E+06  3.9531843E-14
  2.3500000E+06  3.4879476E-14
  2.4000000E+06  3.0845835E-14
  2.4500000E+06  2.7339412E-14
  2.5000000E+06  2.4283571E-14
  2.6000000E+06  1.9276123E-14
  2.7000000E+06  1.5419546E-14
  2.8000000E+06  1.2423574E-14
  2.9000000E+06  1.0077297E-14
  3.0000000E+06  8.2258835E-15
  3.1000000E+06  6.7545632E-15
  3.2000000E+06  5.5774858E-15
  3.3000000E+06  4.6298763E-15
  3.4000000E+06  3.8624660E-15
  3.5000000E+06  3.2374955E-15
  3.6000000E+06  2.7258186E-15
  3.7000000E+06  2.3047837E-15
  3.8000000E+06  1.9566733E-15
  3.9000000E+06  1.6675446E-15
  4.0000000E+06  1.4263617E-15
  4.1000000E+06  1.2243412E-15
  4.2000000E+06  1.0544555E-15
  4.3000000E+06  9.1105332E-16
  4.4000000E+06  7.8956844E-16
  4.5000000E+06  6.8629439E-16
  4.6000000E+06  5.9820980E-16
  4.7000000E+06  5.2284134E-16
  4.8000000E+06  4.5815613E-16
  5.0000000E+06  3.5441519E-16
  5.1250000E+06  3.0330945E-16
  5.2500000E+06  2.6047175E-16
  5.3750000E+06  2.2442486E-16
  5.5000000E+06  1.9397921E-16
  5.6250000E+06  1.6817244E-16
  5.7500000E+06  1.4622278E-16
  5.8750000E+06  1.2749243E-16
  6.0000000E+06  1.1145886E-16
  6.1250000E+06  9.7692318E-17
  6.2500000E+06  8.5838069E-17
  6.3750000E+06  7.5602057E-17
  6.5000000E+06  6.6739669E-17
  6.6250000E+06  5.9046734E-17
  6.7500000E+06  5.2352279E-17
  7.0000000E+06  4.1406812E-17
  7.2500000E+06  3.3002969E-17
  7.5000000E+06  2.6494924E-17
  7.7500000E+06  2.1414361E-17
  8.0000000E+06  1.7418241E-17
  8.2500000E+06  1.4252801E-17
  8.5000000E+06  1.1728609E-17
  8.7500000E+06  9.7029918E-18
  9.0000000E+06  8.0676235E-18
  9.2500000E+06  6.7397648E-18
  9.5000000E+06  5.6557657E-18
  9.7500000E+06  4.7664104E-18
  1.0000000E+07  4.0334727E-18
  1.0250000E+07  3.4268503E-18
  1.0500000E+07  2.9226878E-18
  
  
#  65   5  M1  EION =  1.965000000E+03 eV   270
#  S(0) = 1.012246E+00
  1.9598707E+01  0.0000000E+00
  1.9598707E+03  0.0000000E+00
  1.9598707E+03  4.0827184E-04
  1.9650000E+03  4.0827184E-04
  1.9650195E+03  4.0827184E-04
  1.9654567E+03  4.0534150E-04
  1.9658940E+03  4.0258332E-04
  1.9663312E+03  3.9998639E-04
  1.9667685E+03  3.9754114E-04
  1.9676430E+03  3.9307315E-04
  1.9685175E+03  3.8912285E-04
  1.9702665E+03  3.8259677E-04
  1.9720156E+03  3.7765626E-04
  1.9755136E+03  3.7152973E-04
  1.9790117E+03  3.6900674E-04
  1.9825097E+03  3.6871658E-04
  1.9860078E+03  3.6960660E-04
  1.9895058E+03  3.7090669E-04
  1.9930039E+03  3.7209929E-04
  1.9965019E+03  3.7288335E-04
  2.0000000E+03  3.7313355E-04
  2.0062500E+03  3.7231062E-04
  2.0125000E+03  3.7037378E-04
  2.0187500E+03  3.6803557E-04
  2.0250000E+03  3.6582500E-04
  2.0312500E+03  3.6398829E-04
  2.0375000E+03  3.6253643E-04
  2.0437500E+03  3.6134551E-04
  2.0500000E+03  3.6025415E-04
  2.0625000E+03  3.5786449E-04
  2.0750000E+03  3.5495279E-04
  2.0875000E+03  3.5180938E-04
  2.1000000E+03  3.4883983E-04
  2.1125000E+03  3.4618503E-04
  2.1250000E+03  3.4371629E-04
  2.1500000E+03  3.3865718E-04
  2.1625000E+03  3.3597389E-04
  2.1750000E+03  3.3327361E-04
  2.1875000E+03  3.3065211E-04
  2.1937500E+03  3.2938482E-04
  2.2000000E+03  3.2814173E-04
  2.2250000E+03  3.2332710E-04
  2.2500000E+03  3.1851320E-04
  2.2625000E+03  3.1607308E-04
  2.2750000E+03  3.1364839E-04
  2.3000000E+03  3.0891787E-04
  2.3500000E+03  2.9996657E-04
  2.3750000E+03  2.9555075E-04
  2.4000000E+03  2.9119566E-04
  2.4500000E+03  2.8284986E-04
  2.5000000E+03  2.7486215E-04
  2.5500000E+03  2.6713335E-04
  2.6000000E+03  2.5973163E-04
  2.6500000E+03  2.5265269E-04
  2.7000000E+03  2.4580438E-04
  2.8000000E+03  2.3290247E-04
  2.9000000E+03  2.2095780E-04
  3.0000000E+03  2.0985148E-04
  3.1000000E+03  1.9954179E-04
  3.2000000E+03  1.8994865E-04
  3.4000000E+03  1.7262793E-04
  3.6000000E+03  1.5749888E-04
  3.8000000E+03  1.4421495E-04
  4.0000000E+03  1.3249004E-04
  4.2000000E+03  1.2209496E-04
  4.4000000E+03  1.1284057E-04
  4.6000000E+03  1.0456911E-04
  4.8000000E+03  9.7148522E-05
  5.0000000E+03  9.0467749E-05
  5.2500000E+03  8.3015718E-05
  5.5000000E+03  7.6421812E-05
  5.7500000E+03  7.0561041E-05
  6.0000000E+03  6.5330141E-05
  6.5000000E+03  5.6426263E-05
  6.7500000E+03  5.2620606E-05
  7.0000000E+03  4.9174878E-05
  7.2500000E+03  4.6045565E-05
  7.5000000E+03  4.3195366E-05
  8.0000000E+03  3.8209089E-05
  8.5000000E+03  3.4009934E-05
  9.0000000E+03  3.0442070E-05
  9.5000000E+03  2.7386260E-05
  1.0000000E+04  2.4750225E-05
  1.0500000E+04  2.2461433E-05
  1.1000000E+04  2.0462266E-05
  1.1500000E+04  1.8706529E-05
  1.2000000E+04  1.7156842E-05
  1.2500000E+04  1.5782685E-05
  1.3000000E+04  1.4558954E-05
  1.3500000E+04  1.3464844E-05
  1.4000000E+04  1.2482999E-05
  1.4500000E+04  1.1598853E-05
  1.5000000E+04  1.0800107E-05
  1.6000000E+04  9.4185938E-06
  1.7000000E+04  8.2718323E-06
  1.8000000E+04  7.3104934E-06
  1.9000000E+04  6.4974562E-06
  2.0000000E+04  5.8043700E-06
  2.1000000E+04  5.2092908E-06
  2.2000000E+04  4.6950273E-06
  2.3000000E+04  4.2479628E-06
  2.4000000E+04  3.8572025E-06
  2.5000000E+04  3.5139486E-06
  2.6000000E+04  3.2110370E-06
  2.7000000E+04  2.9425869E-06
  2.8000000E+04  2.7037364E-06
  2.9000000E+04  2.4904391E-06
  3.0000000E+04  2.2993060E-06
  3.1000000E+04  2.1274823E-06
  3.2000000E+04  1.9725502E-06
  3.4000000E+04  1.7054279E-06
  3.6000000E+04  1.4847623E-06
  3.8000000E+04  1.3007617E-06
  4.0000000E+04  1.1460358E-06
  4.2000000E+04  1.0149306E-06
  4.4000000E+04  9.0306602E-07
  4.6000000E+04  8.0701056E-07
  4.8000000E+04  7.2404857E-07
  5.0000000E+04  6.5201026E-07
  5.2500000E+04  5.7469206E-07
  5.5000000E+04  5.0901955E-07
  5.7500000E+04  4.5287564E-07
  5.8750000E+04  4.2784103E-07
  6.0000000E+04  4.0459147E-07
  6.2500000E+04  3.6283888E-07
  6.5000000E+04  3.2655118E-07
  6.7500000E+04  2.9486484E-07
  7.0000000E+04  2.6707545E-07
  7.2500000E+04  2.4260436E-07
  7.5000000E+04  2.2097317E-07
  7.7500000E+04  2.0178396E-07
  8.0000000E+04  1.8470387E-07
  8.2500000E+04  1.6945303E-07
  8.5000000E+04  1.5579492E-07
  8.7500000E+04  1.4352873E-07
  9.0000000E+04  1.3248322E-07
  9.2500000E+04  1.2251177E-07
  9.5000000E+04  1.1348832E-07
  1.0000000E+05  9.7864947E-08
  1.0500000E+05  8.4904926E-08
  1.1000000E+05  7.4070638E-08
  1.1500000E+05  6.4948984E-08
  1.2000000E+05  5.7219083E-08
  1.2500000E+05  5.0629139E-08
  1.3000000E+05  4.4979737E-08
  1.3500000E+05  4.0111614E-08
  1.4000000E+05  3.5896542E-08
  1.4500000E+05  3.2230524E-08
  1.5000000E+05  2.9028663E-08
  1.5500000E+05  2.6221181E-08
  1.6000000E+05  2.3750385E-08
  1.6500000E+05  2.1568323E-08
  1.7000000E+05  1.9634918E-08
  1.7500000E+05  1.7916506E-08
  1.8000000E+05  1.6384678E-08
  1.8500000E+05  1.5015361E-08
  1.9000000E+05  1.3788066E-08
  1.9500000E+05  1.2685281E-08
  2.0000000E+05  1.1691990E-08
  2.0500000E+05  1.0795266E-08
  2.1000000E+05  9.9839507E-09
  2.2000000E+05  8.5801143E-09
  2.3000000E+05  7.4171830E-09
  2.4000000E+05  6.4468132E-09
  2.5000000E+05  5.6316830E-09
  2.6000000E+05  4.9426973E-09
  2.7000000E+05  4.3569691E-09
  2.8000000E+05  3.8563405E-09
  2.9000000E+05  3.4262942E-09
  3.0000000E+05  3.0551394E-09
  3.1000000E+05  2.7333950E-09
  3.2000000E+05  2.4533220E-09
  3.3000000E+05  2.2085651E-09
  3.4000000E+05  1.9938772E-09
  3.5000000E+05  1.8049031E-09
  3.6000000E+05  1.6380099E-09
  3.7000000E+05  1.4901533E-09
  3.8000000E+05  1.3587697E-09
  3.9000000E+05  1.2416914E-09
  4.0000000E+05  1.1370776E-09
  4.1000000E+05  1.0433590E-09
  4.2000000E+05  9.5919315E-10
  4.3000000E+05  8.8342751E-10
  4.4000000E+05  8.1506938E-10
  4.6000000E+05  6.9725684E-10
  4.8000000E+05  6.0015979E-10
  5.0000000E+05  5.1952934E-10
  5.1250000E+05  4.7601556E-10
  5.2500000E+05  4.3700281E-10
  5.3750000E+05  4.0194025E-10
  5.5000000E+05  3.7035450E-10
  5.7500000E+05  3.1603505E-10
  5.8750000E+05  2.9264112E-10
  6.0000000E+05  2.7138874E-10
  6.2500000E+05  2.3440694E-10
  6.5000000E+05  2.0355372E-10
  6.7500000E+05  1.7764229E-10
  7.0000000E+05  1.5574693E-10
  7.2500000E+05  1.3713903E-10
  7.5000000E+05  1.2124021E-10
  7.7500000E+05  1.0758808E-10
  8.0000000E+05  9.5810181E-11
  8.2500000E+05  8.5604411E-11
  8.5000000E+05  7.6724251E-11
  8.7500000E+05  6.8967372E-11
  9.0000000E+05  6.2166746E-11
  9.2500000E+05  5.6183730E-11
  9.5000000E+05  5.0902692E-11
  9.7500000E+05  4.6226731E-11
  1.0000000E+06  4.2074277E-11
  1.0250000E+06  3.8376384E-11
  1.0500000E+06  3.5074517E-11
  1.0750000E+06  3.2118777E-11
  1.1000000E+06  2.9466474E-11
  1.1250000E+06  2.7080945E-11
  1.1500000E+06  2.4930588E-11
  1.2000000E+06  2.1229814E-11
  1.2500000E+06  1.8186203E-11
  1.3000000E+06  1.5664675E-11
  1.3500000E+06  1.3561564E-11
  1.4000000E+06  1.1796458E-11
  1.4500000E+06  1.0306392E-11
  1.5000000E+06  9.0416499E-12
  1.5500000E+06  7.9626933E-12
  1.6000000E+06  7.0378530E-12
  1.6500000E+06  6.2415979E-12
  1.7000000E+06  5.5531915E-12
  1.7500000E+06  4.9556860E-12
  1.8000000E+06  4.4351516E-12
  1.8500000E+06  3.9800781E-12
  1.9000000E+06  3.5809078E-12
  1.9500000E+06  3.2296659E-12
  2.0000000E+06  2.9196693E-12
  2.0500000E+06  2.6452941E-12
  2.1000000E+06  2.4017866E-12
  2.1500000E+06  2.1851136E-12
  2.2000000E+06  1.9918401E-12
  2.2500000E+06  1.8190309E-12
  2.3000000E+06  1.6641699E-12
  2.3500000E+06  1.5250920E-12
  2.4000000E+06  1.3999289E-12
  2.4500000E+06  1.2870634E-12
  2.5000000E+06  1.1850918E-12
  2.6000000E+06  1.0090985E-12
  2.7000000E+06  8.6391379E-13
  2.8000000E+06  7.4336317E-13
  2.9000000E+06  6.4265978E-13
  3.0000000E+06  5.5806016E-13
  3.1000000E+06  4.8661246E-13
  3.2000000E+06  4.2597189E-13
  3.3000000E+06  3.7426297E-13
  3.4000000E+06  3.2997572E-13
  3.5000000E+06  2.9188691E-13
  3.6000000E+06  2.5899961E-13
  3.7000000E+06  2.3049688E-13
  3.8000000E+06  2.0570625E-13
  3.9000000E+06  1.8407140E-13
  4.0000000E+06  1.6513032E-13
  4.1000000E+06  1.4849797E-13
  4.2000000E+06  1.3385120E-13
  4.3000000E+06  1.2091771E-13
  4.4000000E+06  1.0946712E-13
  4.5000000E+06  9.9303077E-14
  4.6000000E+06  9.0257792E-14
  4.7000000E+06  8.2188331E-14
  4.8000000E+06  7.4972549E-14
  5.0000000E+06  6.2698382E-14
  5.1250000E+06  5.6252262E-14
  5.2500000E+06  5.0592140E-14
  5.3750000E+06  4.5610340E-14
  
  
#  65   6  M2  EION =  1.768000000E+03 eV   271
#  S(0) = 1.339650E+00
  1.7472362E+01  0.0000000E+00
  1.7472362E+03  0.0000000E+00
  1.7472362E+03  5.3905111E-04
  1.7680000E+03  5.3905111E-04
  1.7680176E+03  5.3905111E-04
  1.7682175E+03  5.4332809E-04
  1.7684174E+03  5.4720193E-04
  1.7686173E+03  5.5073773E-04
  1.7688172E+03  5.5398836E-04
  1.7692170E+03  5.5979878E-04
  1.7696167E+03  5.6489294E-04
  1.7704163E+03  5.7358066E-04
  1.7712159E+03  5.8089494E-04
  1.7728150E+03  5.9280730E-04
  1.7744141E+03  6.0195123E-04
  1.7776123E+03  6.1317372E-04
  1.7808106E+03  6.1650006E-04
  1.7840088E+03  6.1442119E-04
  1.7872071E+03  6.0952227E-04
  1.7904053E+03  6.0380369E-04
  1.7936035E+03  5.9850748E-04
  1.7968018E+03  5.9424051E-04
  1.8000000E+03  5.9117116E-04
  1.8031250E+03  5.8923920E-04
  1.8062500E+03  5.8814922E-04
  1.8125000E+03  5.8746435E-04
  1.8187500E+03  5.8729024E-04
  1.8250000E+03  5.8653641E-04
  1.8375000E+03  5.8266085E-04
  1.8437500E+03  5.8017894E-04
  1.8500000E+03  5.7781569E-04
  1.8562500E+03  5.7574098E-04
  1.8625000E+03  5.7397638E-04
  1.8750000E+03  5.7092650E-04
  1.8875000E+03  5.6769894E-04
  1.8937500E+03  5.6586355E-04
  1.9000000E+03  5.6388634E-04
  1.9125000E+03  5.5975388E-04
  1.9250000E+03  5.5571167E-04
  1.9375000E+03  5.5195839E-04
  1.9500000E+03  5.4837187E-04
  1.9750000E+03  5.4098663E-04
  1.9875000E+03  5.3706335E-04
  2.0000000E+03  5.3308849E-04
  2.0250000E+03  5.2534793E-04
  2.0500000E+03  5.1793441E-04
  2.0750000E+03  5.1047267E-04
  2.1000000E+03  5.0288988E-04
  2.1500000E+03  4.8821856E-04
  2.2000000E+03  4.7399443E-04
  2.3000000E+03  4.4670037E-04
  2.4000000E+03  4.2110199E-04
  2.5000000E+03  3.9729173E-04
  2.6000000E+03  3.7498788E-04
  2.7000000E+03  3.5422930E-04
  2.8000000E+03  3.3481295E-04
  2.9000000E+03  3.1671144E-04
  3.0000000E+03  2.9982806E-04
  3.1000000E+03  2.8404527E-04
  3.2000000E+03  2.6929016E-04
  3.4000000E+03  2.4260004E-04
  3.6000000E+03  2.1922471E-04
  3.8000000E+03  1.9868754E-04
  4.0000000E+03  1.8058842E-04
  4.2000000E+03  1.6458904E-04
  4.4000000E+03  1.5040213E-04
  4.6000000E+03  1.3778372E-04
  4.8000000E+03  1.2652655E-04
  5.0000000E+03  1.1645440E-04
  5.2500000E+03  1.0530395E-04
  5.5000000E+03  9.5525374E-05
  5.7500000E+03  8.6914505E-05
  6.0000000E+03  7.9302159E-05
  6.5000000E+03  6.6534317E-05
  6.7500000E+03  6.1163055E-05
  7.0000000E+03  5.6350728E-05
  7.2500000E+03  5.2026262E-05
  7.5000000E+03  4.8129147E-05
  8.0000000E+03  4.1418468E-05
  8.5000000E+03  3.5887757E-05
  9.0000000E+03  3.1289043E-05
  9.5000000E+03  2.7434371E-05
  1.0000000E+04  2.4179590E-05
  1.0500000E+04  2.1412840E-05
  1.1000000E+04  1.9046376E-05
  1.1500000E+04  1.7010697E-05
  1.2000000E+04  1.5250271E-05
  1.2500000E+04  1.3720366E-05
  1.3000000E+04  1.2384680E-05
  1.3500000E+04  1.1213542E-05
  1.4000000E+04  1.0182543E-05
  1.4500000E+04  9.2714825E-06
  1.5000000E+04  8.4635467E-06
  1.5500000E+04  7.7446625E-06
  1.6000000E+04  7.1029949E-06
  1.6500000E+04  6.5285413E-06
  1.7000000E+04  6.0128096E-06
  1.8000000E+04  5.1295909E-06
  1.9000000E+04  4.4069218E-06
  2.0000000E+04  3.8102936E-06
  2.1000000E+04  3.3136947E-06
  2.2000000E+04  2.8972685E-06
  2.3000000E+04  2.5456823E-06
  2.4000000E+04  2.2469716E-06
  2.5000000E+04  1.9917083E-06
  2.6000000E+04  1.7723978E-06
  2.7000000E+04  1.5830320E-06
  2.8000000E+04  1.4187581E-06
  2.9000000E+04  1.2756290E-06
  3.0000000E+04  1.1504122E-06
  3.1000000E+04  1.0404445E-06
  3.2000000E+04  9.4351892E-07
  3.3000000E+04  8.5779677E-07
  3.4000000E+04  7.8173826E-07
  3.5000000E+04  7.1404752E-07
  3.6000000E+04  6.5362923E-07
  3.8000000E+04  5.5102835E-07
  4.0000000E+04  4.6801143E-07
  4.2000000E+04  4.0021329E-07
  4.4000000E+04  3.4437288E-07
  4.6000000E+04  2.9802294E-07
  4.8000000E+04  2.5927521E-07
  5.0000000E+04  2.2666918E-07
  5.2500000E+04  1.9283420E-07
  5.5000000E+04  1.6511704E-07
  5.7500000E+04  1.4222898E-07
  5.8750000E+04  1.3227968E-07
  6.0000000E+04  1.2318900E-07
  6.2500000E+04  1.0724226E-07
  6.5000000E+04  9.3802040E-08
  6.7500000E+04  8.2408050E-08
  7.0000000E+04  7.2696107E-08
  7.2500000E+04  6.4375770E-08
  7.5000000E+04  5.7213690E-08
  7.7500000E+04  5.1021083E-08
  8.0000000E+04  4.5644235E-08
  8.2500000E+04  4.0957220E-08
  8.5000000E+04  3.6856291E-08
  8.7500000E+04  3.3255507E-08
  9.0000000E+04  3.0083316E-08
  9.2500000E+04  2.7279857E-08
  9.5000000E+04  2.4794823E-08
  9.7500000E+04  2.2585752E-08
  1.0000000E+05  2.0616656E-08
  1.0250000E+05  1.8856913E-08
  1.0500000E+05  1.7280373E-08
  1.1000000E+05  1.4590391E-08
  1.1500000E+05  1.2402196E-08
  1.2000000E+05  1.0607636E-08
  1.2500000E+05  9.1248221E-09
  1.3000000E+05  7.8910676E-09
  1.3500000E+05  6.8579164E-09
  1.4000000E+05  5.9875595E-09
  1.4500000E+05  5.2502399E-09
  1.5000000E+05  4.6223540E-09
  1.5500000E+05  4.0850381E-09
  1.6000000E+05  3.6231090E-09
  1.6500000E+05  3.2242672E-09
  1.7000000E+05  2.8784890E-09
  1.7500000E+05  2.5775564E-09
  1.8000000E+05  2.3146950E-09
  1.8500000E+05  2.0842924E-09
  1.9000000E+05  1.8816766E-09
  1.9500000E+05  1.7029389E-09
  2.0000000E+05  1.5447958E-09
  2.0500000E+05  1.4044770E-09
  2.1000000E+05  1.2796361E-09
  2.2000000E+05  1.0687012E-09
  2.3000000E+05  8.9926478E-10
  2.4000000E+05  7.6194333E-10
  2.5000000E+05  6.4973107E-10
  2.6000000E+05  5.5733685E-10
  2.7000000E+05  4.8072221E-10
  2.8000000E+05  4.1677405E-10
  2.9000000E+05  3.6307049E-10
  3.0000000E+05  3.1771129E-10
  3.1000000E+05  2.7919368E-10
  3.2000000E+05  2.4632043E-10
  3.3000000E+05  2.1813098E-10
  3.4000000E+05  1.9384963E-10
  3.5000000E+05  1.7284605E-10
  3.6000000E+05  1.5460505E-10
  3.7000000E+05  1.3870310E-10
  3.8000000E+05  1.2479025E-10
  3.9000000E+05  1.1257601E-10
  4.0000000E+05  1.0181811E-10
  4.1000000E+05  9.2313505E-11
  4.2000000E+05  8.3891371E-11
  4.3000000E+05  7.6407371E-11
  4.4000000E+05  6.9739090E-11
  4.6000000E+05  5.8447980E-11
  4.8000000E+05  4.9351841E-11
  5.0000000E+05  4.1958344E-11
  5.1250000E+05  3.8034339E-11
  5.2500000E+05  3.4558623E-11
  5.3750000E+05  3.1471130E-11
  5.5000000E+05  2.8720975E-11
  5.7500000E+05  2.4065920E-11
  5.8750000E+05  2.2092435E-11
  6.0000000E+05  2.0317238E-11
  6.2500000E+05  1.7271107E-11
  6.5000000E+05  1.4775232E-11
  6.7500000E+05  1.2714446E-11
  7.0000000E+05  1.1000754E-11
  7.2500000E+05  9.5662575E-12
  7.5000000E+05  8.3580601E-12
  7.7500000E+05  7.3346047E-12
  8.0000000E+05  6.4629810E-12
  8.2500000E+05  5.7169235E-12
  8.5000000E+05  5.0753203E-12
  8.7500000E+05  4.5210921E-12
  9.0000000E+05  4.0403341E-12
  9.2500000E+05  3.6216556E-12
  9.5000000E+05  3.2556744E-12
  9.7500000E+05  2.9346242E-12
  1.0000000E+06  2.6520437E-12
  1.0250000E+06  2.4025316E-12
  1.0500000E+06  2.1815527E-12
  1.0750000E+06  1.9852814E-12
  1.1000000E+06  1.8104782E-12
  1.1250000E+06  1.6543886E-12
  1.1500000E+06  1.5146617E-12
  1.2000000E+06  1.2765255E-12
  1.2500000E+06  1.0831015E-12
  1.3000000E+06  9.2470009E-13
  1.3500000E+06  7.9399447E-13
  1.4000000E+06  6.8538531E-13
  1.4500000E+06  5.9455060E-13
  1.5000000E+06  5.1812397E-13
  1.5500000E+06  4.5345929E-13
  1.6000000E+06  3.9845957E-13
  1.6500000E+06  3.5145043E-13
  1.7000000E+06  3.1108559E-13
  1.7500000E+06  2.7627557E-13
  1.8000000E+06  2.4613323E-13
  1.8500000E+06  2.1993208E-13
  1.9000000E+06  1.9707383E-13
  1.9500000E+06  1.7706318E-13
  2.0000000E+06  1.5948805E-13
  2.0500000E+06  1.4400409E-13
  2.1000000E+06  1.3032225E-13
  2.1500000E+06  1.1819883E-13
  2.2000000E+06  1.0742753E-13
  2.2500000E+06  9.7833071E-14
  2.3000000E+06  8.9265997E-14
  2.4000000E+06  7.4720548E-14
  2.5000000E+06  6.2968482E-14
  2.6000000E+06  5.3396285E-14
  2.7000000E+06  4.5541202E-14
  2.8000000E+06  3.9050453E-14
  2.9000000E+06  3.3652473E-14
  3.0000000E+06  2.9136346E-14
  3.1000000E+06  2.5336818E-14
  3.2000000E+06  2.2123386E-14
  3.3000000E+06  1.9392200E-14
  3.4000000E+06  1.7060075E-14
  3.5000000E+06  1.5059964E-14
  3.6000000E+06  1.3337507E-14
  3.7000000E+06  1.1848421E-14
  3.8000000E+06  1.0556383E-14
  3.9000000E+06  9.4314268E-15
  4.0000000E+06  8.4487030E-15
  4.1000000E+06  7.5874508E-15
  4.2000000E+06  6.8302767E-15
  4.3000000E+06  6.1626119E-15
  4.4000000E+06  5.5722027E-15
  4.5000000E+06  5.0487155E-15
  4.6000000E+06  4.5835214E-15
  4.7000000E+06  4.1692971E-15
  4.8000000E+06  3.7997297E-15
  4.9000000E+06  3.4693657E-15
  
  
#  65   7  M3  EION =  1.612000000E+03 eV   270
#  S(0) = 2.918989E+00
  1.5884412E+01  0.0000000E+00
  1.5884412E+03  0.0000000E+00
  1.5884412E+03  1.5320005E-03
  1.6120000E+03  1.5320005E-03
  1.6120161E+03  1.5320005E-03
  1.6122910E+03  1.5425085E-03
  1.6125660E+03  1.5514814E-03
  1.6128409E+03  1.5593011E-03
  1.6131159E+03  1.5662474E-03
  1.6136658E+03  1.5782885E-03
  1.6142157E+03  1.5886864E-03
  1.6153155E+03  1.6066403E-03
  1.6164153E+03  1.6222178E-03
  1.6186149E+03  1.6476338E-03
  1.6208144E+03  1.6648698E-03
  1.6252136E+03  1.6747865E-03
  1.6296128E+03  1.6614086E-03
  1.6340120E+03  1.6390555E-03
  1.6384112E+03  1.6176142E-03
  1.6428104E+03  1.6013866E-03
  1.6472096E+03  1.5909691E-03
  1.6560080E+03  1.5820568E-03
  1.6604072E+03  1.5800351E-03
  1.6648064E+03  1.5778161E-03
  1.6692056E+03  1.5747074E-03
  1.6736048E+03  1.5704878E-03
  1.6824032E+03  1.5594881E-03
  1.6912016E+03  1.5473750E-03
  1.7000000E+03  1.5362902E-03
  1.7062500E+03  1.5293917E-03
  1.7125000E+03  1.5230936E-03
  1.7250000E+03  1.5109771E-03
  1.7375000E+03  1.4978364E-03
  1.7500000E+03  1.4834238E-03
  1.7750000E+03  1.4546997E-03
  1.7875000E+03  1.4414234E-03
  1.8000000E+03  1.4284687E-03
  1.8250000E+03  1.4019570E-03
  1.8500000E+03  1.3748010E-03
  1.8750000E+03  1.3486542E-03
  1.9000000E+03  1.3235350E-03
  1.9250000E+03  1.2984941E-03
  1.9500000E+03  1.2736014E-03
  1.9750000E+03  1.2493842E-03
  2.0000000E+03  1.2260767E-03
  2.0500000E+03  1.1806237E-03
  2.1000000E+03  1.1370644E-03
  2.1500000E+03  1.0957401E-03
  2.2000000E+03  1.0562224E-03
  2.3000000E+03  9.8251765E-04
  2.4000000E+03  9.1535801E-04
  2.5000000E+03  8.5408658E-04
  2.6000000E+03  7.9809274E-04
  2.7000000E+03  7.4673277E-04
  2.8000000E+03  6.9964250E-04
  2.9000000E+03  6.5640864E-04
  3.0000000E+03  6.1659826E-04
  3.1000000E+03  5.7988873E-04
  3.2000000E+03  5.4599987E-04
  3.4000000E+03  4.8569014E-04
  3.6000000E+03  4.3389088E-04
  3.8000000E+03  3.8916205E-04
  4.0000000E+03  3.5034516E-04
  4.2000000E+03  3.1650061E-04
  4.4000000E+03  2.8686063E-04
  4.6000000E+03  2.6079426E-04
  4.8000000E+03  2.3778001E-04
  5.0000000E+03  2.1738434E-04
  5.2500000E+03  1.9502595E-04
  5.5000000E+03  1.7561452E-04
  5.7500000E+03  1.5867867E-04
  6.0000000E+03  1.4383600E-04
  6.5000000E+03  1.1923304E-04
  6.7500000E+03  1.0899724E-04
  7.0000000E+03  9.9886823E-05
  7.2500000E+03  9.1751745E-05
  7.5000000E+03  8.4465309E-05
  8.0000000E+03  7.2023362E-05
  8.5000000E+03  6.1875545E-05
  9.0000000E+03  5.3518628E-05
  9.5000000E+03  4.6576236E-05
  1.0000000E+04  4.0762848E-05
  1.0500000E+04  3.5859405E-05
  1.1000000E+04  3.1695877E-05
  1.1500000E+04  2.8138889E-05
  1.2000000E+04  2.5082825E-05
  1.2500000E+04  2.2443308E-05
  1.3000000E+04  2.0152388E-05
  1.3500000E+04  1.8154941E-05
  1.4000000E+04  1.6405926E-05
  1.4500000E+04  1.4868314E-05
  1.5000000E+04  1.3511473E-05
  1.6000000E+04  1.1242331E-05
  1.7000000E+04  9.4401814E-06
  1.8000000E+04  7.9922338E-06
  1.9000000E+04  6.8167009E-06
  2.0000000E+04  5.8533191E-06
  2.1000000E+04  5.0570386E-06
  2.2000000E+04  4.3937378E-06
  2.3000000E+04  3.8372593E-06
  2.4000000E+04  3.3673338E-06
  2.5000000E+04  2.9680929E-06
  2.6000000E+04  2.6270006E-06
  2.7000000E+04  2.3340681E-06
  2.8000000E+04  2.0812727E-06
  2.9000000E+04  1.8621240E-06
  3.0000000E+04  1.6713353E-06
  3.1000000E+04  1.5045727E-06
  3.2000000E+04  1.3582621E-06
  3.3000000E+04  1.2294396E-06
  3.4000000E+04  1.1156348E-06
  3.5000000E+04  1.0147779E-06
  3.6000000E+04  9.2512677E-07
  3.8000000E+04  7.7377381E-07
  4.0000000E+04  6.5224559E-07
  4.2000000E+04  5.5372014E-07
  4.4000000E+04  4.7313905E-07
  4.6000000E+04  4.0670231E-07
  4.8000000E+04  3.5152128E-07
  5.0000000E+04  3.0537614E-07
  5.2500000E+04  2.5781317E-07
  5.5000000E+04  2.1913214E-07
  5.7500000E+04  1.8741303E-07
  5.8750000E+04  1.7369604E-07
  6.0000000E+04  1.6120430E-07
  6.2500000E+04  1.3939629E-07
  6.5000000E+04  1.2113196E-07
  6.7500000E+04  1.0574305E-07
  7.0000000E+04  9.2703913E-08
  7.2500000E+04  8.1597735E-08
  7.5000000E+04  7.2091486E-08
  7.7500000E+04  6.3917178E-08
  8.0000000E+04  5.6857735E-08
  8.2500000E+04  5.0736240E-08
  8.5000000E+04  4.5407652E-08
  8.7500000E+04  4.0752399E-08
  9.0000000E+04  3.6671398E-08
  9.2500000E+04  3.3082144E-08
  9.5000000E+04  2.9915607E-08
  1.0000000E+05  2.4627693E-08
  1.0500000E+05  2.0443085E-08
  1.1000000E+05  1.7098360E-08
  1.1500000E+05  1.4400434E-08
  1.2000000E+05  1.2205926E-08
  1.2500000E+05  1.0407075E-08
  1.3000000E+05  8.9219935E-09
  1.3500000E+05  7.6878192E-09
  1.4000000E+05  6.6558357E-09
  1.4500000E+05  5.7879581E-09
  1.5000000E+05  5.0541704E-09
  1.5500000E+05  4.4306356E-09
  1.6000000E+05  3.8982868E-09
  1.6500000E+05  3.4417704E-09
  1.7000000E+05  3.0486451E-09
  1.7500000E+05  2.7087694E-09
  1.8000000E+05  2.4138317E-09
  1.8500000E+05  2.1569831E-09
  1.9000000E+05  1.9325523E-09
  1.9500000E+05  1.7358207E-09
  2.0000000E+05  1.5628452E-09
  2.0500000E+05  1.4103165E-09
  2.1000000E+05  1.2754459E-09
  2.2000000E+05  1.0495986E-09
  2.3000000E+05  8.7035663E-10
  2.4000000E+05  7.2680595E-10
  2.5000000E+05  6.1087458E-10
  2.6000000E+05  5.1652300E-10
  2.7000000E+05  4.3918309E-10
  2.8000000E+05  3.7536484E-10
  2.9000000E+05  3.2237715E-10
  3.0000000E+05  2.7812672E-10
  3.1000000E+05  2.4097209E-10
  3.2000000E+05  2.0961644E-10
  3.3000000E+05  1.8302796E-10
  3.4000000E+05  1.6038024E-10
  3.5000000E+05  1.4100717E-10
  3.6000000E+05  1.2436867E-10
  3.7000000E+05  1.1002434E-10
  3.8000000E+05  9.7613154E-11
  3.9000000E+05  8.6837704E-11
  4.0000000E+05  7.7451874E-11
  4.1000000E+05  6.9251061E-11
  4.2000000E+05  6.2064443E-11
  4.3000000E+05  5.5748815E-11
  4.4000000E+05  5.0183650E-11
  4.6000000E+05  4.0912921E-11
  4.8000000E+05  3.3608418E-11
  5.0000000E+05  2.7801532E-11
  5.1250000E+05  2.4775359E-11
  5.2500000E+05  2.2131793E-11
  5.3750000E+05  1.9815812E-11
  5.5000000E+05  1.7781245E-11
  5.7500000E+05  1.4406795E-11
  5.8750000E+05  1.3006136E-11
  6.0000000E+05  1.1763474E-11
  6.2500000E+05  9.6739599E-12
  6.5000000E+05  8.0083100E-12
  6.7500000E+05  6.6702061E-12
  7.0000000E+05  5.5874798E-12
  7.2500000E+05  4.7055067E-12
  7.5000000E+05  3.9825564E-12
  7.7500000E+05  3.3864736E-12
  8.0000000E+05  2.8922862E-12
  8.2500000E+05  2.4804552E-12
  8.5000000E+05  2.1355881E-12
  8.7500000E+05  1.8454738E-12
  9.0000000E+05  1.6003623E-12
  9.2500000E+05  1.3924230E-12
  9.5000000E+05  1.2153313E-12
  9.7500000E+05  1.0639530E-12
  1.0000000E+06  9.3409874E-13
  1.0250000E+06  8.2233459E-13
  1.0500000E+06  7.2583312E-13
  1.0750000E+06  6.4225632E-13
  1.1000000E+06  5.6966238E-13
  1.1250000E+06  5.0643222E-13
  1.1500000E+06  4.5121082E-13
  1.1750000E+06  4.0286019E-13
  1.2000000E+06  3.6042132E-13
  1.2250000E+06  3.2308332E-13
  1.2500000E+06  2.9015837E-13
  1.3000000E+06  2.3529285E-13
  1.3500000E+06  1.9209385E-13
  1.4000000E+06  1.5781725E-13
  1.4500000E+06  1.3042361E-13
  1.5000000E+06  1.0838273E-13
  1.5500000E+06  9.0536252E-14
  1.6000000E+06  7.5999848E-14
  1.6500000E+06  6.4093100E-14
  1.7000000E+06  5.4288654E-14
  1.7500000E+06  4.6174902E-14
  1.8000000E+06  3.9428455E-14
  1.8500000E+06  3.3793666E-14
  1.9000000E+06  2.9067272E-14
  1.9500000E+06  2.5086734E-14
  2.0000000E+06  2.1721377E-14
  2.0500000E+06  1.8865623E-14
  2.1000000E+06  1.6433758E-14
  2.1500000E+06  1.4355879E-14
  2.2000000E+06  1.2574726E-14
  2.2500000E+06  1.1043204E-14
  2.3000000E+06  9.7224191E-15
  2.3500000E+06  8.5801308E-15
  2.4000000E+06  7.5895143E-15
  2.4500000E+06  6.7281711E-15
  2.5000000E+06  5.9773351E-15
  2.5500000E+06  5.3212327E-15
  2.6000000E+06  4.7465647E-15
  2.6500000E+06  4.2420863E-15
  2.7000000E+06  3.7982587E-15
  2.7500000E+06  3.4069673E-15
  2.8000000E+06  3.0612902E-15
  2.8500000E+06  2.7553077E-15
  2.9000000E+06  2.4839441E-15
  3.0000000E+06  2.0282209E-15
  3.1000000E+06  1.6659336E-15
  3.2000000E+06  1.3759954E-15
  3.3000000E+06  1.1424984E-15
  3.4000000E+06  9.5335187E-16
  3.5000000E+06  7.9928271E-16
  3.6000000E+06  6.7312528E-16
  3.7000000E+06  5.6930127E-16
  3.8000000E+06  4.8343353E-16
  3.9000000E+06  4.1208152E-16
  4.0000000E+06  3.5252716E-16
  4.1000000E+06  3.0261174E-16
  4.2000000E+06  2.6062541E-16
  4.3000000E+06  2.2519490E-16
  4.4000000E+06  1.9520176E-16
  4.5000000E+06  1.6973219E-16
  
  
#  65   8  M4  EION =  1.277000000E+03 eV   276
#  S(0) = 4.482402E+00
  1.2732803E+01  0.0000000E+00
  1.2732803E+03  0.0000000E+00
  1.2732803E+03  2.0167016E-04
  1.2770000E+03  2.0167016E-04
  1.2770129E+03  2.0167016E-04
  1.2771565E+03  2.1172738E-04
  1.2773002E+03  2.2247594E-04
  1.2774439E+03  2.3392540E-04
  1.2775876E+03  2.4608525E-04
  1.2778749E+03  2.7257322E-04
  1.2781622E+03  3.0201203E-04
  1.2787369E+03  3.7000527E-04
  1.2793116E+03  4.5051591E-04
  1.2804609E+03  6.5003244E-04
  1.2810356E+03  7.6891439E-04
  1.2816103E+03  8.9997716E-04
  1.2827597E+03  1.1949701E-03
  1.2839090E+03  1.5245040E-03
  1.2850584E+03  1.8740586E-03
  1.2862077E+03  2.2275099E-03
  1.2873571E+03  2.5699441E-03
  1.2885064E+03  2.8899129E-03
  1.2896558E+03  3.1804468E-03
  1.2908052E+03  3.4388685E-03
  1.2919545E+03  3.6658432E-03
  1.2931039E+03  3.8640839E-03
  1.2954026E+03  4.1894839E-03
  1.2977013E+03  4.4447928E-03
  1.3000000E+03  4.6528070E-03
  1.3062500E+03  5.0692590E-03
  1.3093750E+03  5.2145588E-03
  1.3125000E+03  5.3216969E-03
  1.3187500E+03  5.4340626E-03
  1.3250000E+03  5.4479631E-03
  1.3312500E+03  5.4133119E-03
  1.3375000E+03  5.3652127E-03
  1.3437500E+03  5.3188471E-03
  1.3500000E+03  5.2759464E-03
  1.3625000E+03  5.1855835E-03
  1.3750000E+03  5.0762857E-03
  1.3812500E+03  5.0176595E-03
  1.3875000E+03  4.9594608E-03
  1.4000000E+03  4.8500577E-03
  1.4125000E+03  4.7496748E-03
  1.4250000E+03  4.6524660E-03
  1.4375000E+03  4.5545278E-03
  1.4500000E+03  4.4566707E-03
  1.4750000E+03  4.2721658E-03
  1.4875000E+03  4.1865755E-03
  1.5000000E+03  4.1038377E-03
  1.5250000E+03  3.9419657E-03
  1.5500000E+03  3.7869314E-03
  1.5750000E+03  3.6417097E-03
  1.6000000E+03  3.5047126E-03
  1.6500000E+03  3.2466576E-03
  1.7000000E+03  3.0134587E-03
  1.8000000E+03  2.6062750E-03
  1.9000000E+03  2.2665376E-03
  2.0000000E+03  1.9809139E-03
  2.1000000E+03  1.7388100E-03
  2.2000000E+03  1.5330892E-03
  2.3000000E+03  1.3569967E-03
  2.4000000E+03  1.2055175E-03
  2.5000000E+03  1.0747850E-03
  2.6000000E+03  9.6145382E-04
  2.7000000E+03  8.6276849E-04
  2.8000000E+03  7.7651391E-04
  2.9000000E+03  7.0086418E-04
  3.0000000E+03  6.3429532E-04
  3.1000000E+03  5.7552697E-04
  3.2000000E+03  5.2348182E-04
  3.4000000E+03  4.3606786E-04
  3.6000000E+03  3.6632739E-04
  3.8000000E+03  3.1010878E-04
  4.0000000E+03  2.6435957E-04
  4.2000000E+03  2.2680579E-04
  4.4000000E+03  1.9573257E-04
  4.6000000E+03  1.6983202E-04
  4.8000000E+03  1.4809610E-04
  5.0000000E+03  1.2974031E-04
  5.2500000E+03  1.1062384E-04
  5.5000000E+03  9.4907185E-05
  5.7500000E+03  8.1886543E-05
  6.0000000E+03  7.1023028E-05
  6.5000000E+03  5.4192821E-05
  6.7500000E+03  4.7644975E-05
  7.0000000E+03  4.2053289E-05
  7.2500000E+03  3.7254927E-05
  7.5000000E+03  3.3118578E-05
  8.0000000E+03  2.6425031E-05
  8.5000000E+03  2.1331083E-05
  9.0000000E+03  1.7399726E-05
  9.5000000E+03  1.4327193E-05
  1.0000000E+04  1.1898392E-05
  1.0500000E+04  9.9584860E-06
  1.1000000E+04  8.3943680E-06
  1.1500000E+04  7.1222826E-06
  1.2000000E+04  6.0794465E-06
  1.2500000E+04  5.2182486E-06
  1.3000000E+04  4.5022089E-06
  1.3500000E+04  3.9030998E-06
  1.4000000E+04  3.3988808E-06
  1.4500000E+04  2.9721983E-06
  1.5000000E+04  2.6092805E-06
  1.5500000E+04  2.2991176E-06
  1.6000000E+04  2.0328475E-06
  1.6500000E+04  1.8032911E-06
  1.7000000E+04  1.6045970E-06
  1.8000000E+04  1.2814511E-06
  1.9000000E+04  1.0342020E-06
  2.0000000E+04  8.4264307E-07
  2.1000000E+04  6.9254160E-07
  2.2000000E+04  5.7370794E-07
  2.3000000E+04  4.7873845E-07
  2.4000000E+04  4.0218165E-07
  2.5000000E+04  3.3997344E-07
  2.6000000E+04  2.8904985E-07
  2.7000000E+04  2.4707701E-07
  2.8000000E+04  2.1225996E-07
  2.9000000E+04  1.8320575E-07
  3.0000000E+04  1.5882466E-07
  3.1000000E+04  1.3825755E-07
  3.2000000E+04  1.2082196E-07
  3.3000000E+04  1.0597226E-07
  3.4000000E+04  9.3269423E-08
  3.5000000E+04  8.2357990E-08
  3.6000000E+04  7.2948528E-08
  3.8000000E+04  5.7729794E-08
  4.0000000E+04  4.6174026E-08
  4.2000000E+04  3.7289599E-08
  4.4000000E+04  3.0381209E-08
  4.6000000E+04  2.4953627E-08
  4.8000000E+04  2.0648873E-08
  5.0000000E+04  1.7204788E-08
  5.2500000E+04  1.3818772E-08
  5.5000000E+04  1.1200962E-08
  5.7500000E+04  9.1555181E-09
  5.8750000E+04  8.3017944E-09
  6.0000000E+04  7.5416648E-09
  6.2500000E+04  6.2568458E-09
  6.5000000E+04  5.2254348E-09
  6.7500000E+04  4.3910349E-09
  7.0000000E+04  3.7111427E-09
  7.2500000E+04  3.1534161E-09
  7.5000000E+04  2.6930228E-09
  7.7500000E+04  2.3107327E-09
  8.0000000E+04  1.9915356E-09
  8.2500000E+04  1.7236282E-09
  8.5000000E+04  1.4976635E-09
  8.7500000E+04  1.3061895E-09
  9.0000000E+04  1.1432288E-09
  9.2500000E+04  1.0039584E-09
  9.5000000E+04  8.8446449E-10
  1.0000000E+05  6.9261065E-10
  1.0500000E+05  5.4836793E-10
  1.1000000E+05  4.3853841E-10
  1.1500000E+05  3.5393983E-10
  1.2000000E+05  2.8808204E-10
  1.2500000E+05  2.3631209E-10
  1.3000000E+05  1.9524915E-10
  1.3500000E+05  1.6240652E-10
  1.4000000E+05  1.3593484E-10
  1.4500000E+05  1.1444402E-10
  1.5000000E+05  9.6878982E-11
  1.5500000E+05  8.2431770E-11
  1.6000000E+05  7.0478391E-11
  1.6500000E+05  6.0533092E-11
  1.7000000E+05  5.2214917E-11
  1.7500000E+05  4.5223013E-11
  1.8000000E+05  3.9318233E-11
  1.8500000E+05  3.4309299E-11
  1.9000000E+05  3.0042295E-11
  1.9500000E+05  2.6392681E-11
  2.0000000E+05  2.3259166E-11
  2.0500000E+05  2.0558953E-11
  2.1000000E+05  1.8224033E-11
  2.2000000E+05  1.4435175E-11
  2.3000000E+05  1.1548433E-11
  2.4000000E+05  9.3238104E-12
  2.5000000E+05  7.5913729E-12
  2.6000000E+05  6.2291167E-12
  2.7000000E+05  5.1483138E-12
  2.8000000E+05  4.2836610E-12
  2.9000000E+05  3.5865632E-12
  3.0000000E+05  3.0204831E-12
  3.1000000E+05  2.5576816E-12
  3.2000000E+05  2.1769147E-12
  3.3000000E+05  1.8617750E-12
  3.4000000E+05  1.5994887E-12
  3.5000000E+05  1.3800372E-12
  3.6000000E+05  1.1955090E-12
  3.7000000E+05  1.0396152E-12
  3.8000000E+05  9.0732364E-13
  3.9000000E+05  7.9458484E-13
  4.0000000E+05  6.9812231E-13
  4.1000000E+05  6.1527080E-13
  4.2000000E+05  5.4385095E-13
  4.3000000E+05  4.8207179E-13
  4.4000000E+05  4.2845515E-13
  4.6000000E+05  3.4101345E-13
  4.8000000E+05  2.7396628E-13
  5.0000000E+05  2.2199608E-13
  5.1250000E+05  1.9543725E-13
  5.2500000E+05  1.7256048E-13
  5.3750000E+05  1.5278692E-13
  5.5000000E+05  1.3563914E-13
  5.7500000E+05  1.0770521E-13
  5.8750000E+05  9.6315054E-14
  6.0000000E+05  8.6320541E-14
  6.2500000E+05  6.9772194E-14
  6.5000000E+05  5.6839041E-14
  6.7500000E+05  4.6638773E-14
  7.0000000E+05  3.8525931E-14
  7.2500000E+05  3.2022803E-14
  7.5000000E+05  2.6772048E-14
  7.7500000E+05  2.2503724E-14
  8.0000000E+05  1.9012021E-14
  8.2500000E+05  1.6138674E-14
  8.5000000E+05  1.3761018E-14
  8.7500000E+05  1.1783253E-14
  9.0000000E+05  1.0130015E-14
  9.2500000E+05  8.7416190E-15
  9.5000000E+05  7.5705048E-15
  9.7500000E+05  6.5785502E-15
  1.0000000E+06  5.7350218E-15
  1.0250000E+06  5.0150122E-15
  1.0500000E+06  4.3982334E-15
  1.0750000E+06  3.8680800E-15
  1.1000000E+06  3.4109005E-15
  1.1250000E+06  3.0154231E-15
  1.1500000E+06  2.6723023E-15
  1.2000000E+06  2.1132973E-15
  1.2500000E+06  1.6856777E-15
  1.3000000E+06  1.3553314E-15
  1.3500000E+06  1.0977995E-15
  1.4000000E+06  8.9533154E-16
  1.4500000E+06  7.3489928E-16
  1.5000000E+06  6.0683994E-16
  1.5500000E+06  5.0391668E-16
  1.6000000E+06  4.2066129E-16
  1.6500000E+06  3.5290702E-16
  1.7000000E+06  2.9745497E-16
  1.7500000E+06  2.5182968E-16
  1.8000000E+06  2.1410045E-16
  1.8500000E+06  1.8275150E-16
  1.9000000E+06  1.5658486E-16
  1.9500000E+06  1.3464862E-16
  2.0000000E+06  1.1618263E-16
  2.0500000E+06  1.0057665E-16
  2.1000000E+06  8.7338312E-17
  2.1500000E+06  7.6068502E-17
  2.2000000E+06  6.6441935E-17
  2.2500000E+06  5.8192285E-17
  2.3000000E+06  5.1100585E-17
  2.4000000E+06  3.9698907E-17
  2.5000000E+06  3.1128901E-17
  2.6000000E+06  2.4619691E-17
  2.7000000E+06  1.9627864E-17
  2.8000000E+06  1.5765491E-17
  2.9000000E+06  1.2752076E-17
  3.0000000E+06  1.0382508E-17
  3.1000000E+06  8.5052492E-18
  3.2000000E+06  7.0075569E-18
  3.3000000E+06  5.8048238E-18
  3.4000000E+06  4.8331070E-18
  3.5000000E+06  4.0435978E-18
  3.6000000E+06  3.3986866E-18
  3.7000000E+06  2.8691917E-18
  3.8000000E+06  2.4322774E-18
  3.9000000E+06  2.0700140E-18
  4.0000000E+06  1.7682738E-18
  4.1000000E+06  1.5158578E-18
  4.2000000E+06  1.3038752E-18
  4.3000000E+06  1.1252391E-18
  4.4000000E+06  9.7420497E-19
  4.5000000E+06  8.4609369E-19
  
  
#  65   9  M5  EION =  1.243000000E+03 eV   273
#  S(0) = 7.970810E+00
  6.2150000E+00  0.0000000E+00
  6.2150000E+02  0.0000000E+00
  6.2150000E+02  2.0253846E-03
  1.2430000E+03  2.0253846E-03
  1.2430000E+03  2.9006498E-04
  1.2430125E+03  2.9006498E-04
  1.2431016E+03  3.0061442E-04
  1.2431906E+03  3.1158801E-04
  1.2432797E+03  3.2298909E-04
  1.2433687E+03  3.3482094E-04
  1.2435468E+03  3.5979009E-04
  1.2437249E+03  3.8652124E-04
  1.2440810E+03  4.4536894E-04
  1.2444372E+03  5.1155157E-04
  1.2451496E+03  6.6654566E-04
  1.2458619E+03  8.5238455E-04
  1.2472866E+03  1.3160694E-03
  1.2479989E+03  1.5910090E-03
  1.2487113E+03  1.8907659E-03
  1.2501360E+03  2.5462729E-03
  1.2515607E+03  3.2384324E-03
  1.2529853E+03  3.9200169E-03
  1.2544100E+03  4.5525813E-03
  1.2558347E+03  5.1133325E-03
  1.2572594E+03  5.5951960E-03
  1.2586841E+03  6.0024377E-03
  1.2601088E+03  6.3453042E-03
  1.2629581E+03  6.8850153E-03
  1.2658075E+03  7.2941597E-03
  1.2715063E+03  7.8876566E-03
  1.2743556E+03  8.1024841E-03
  1.2772050E+03  8.2680658E-03
  1.2829038E+03  8.4625351E-03
  1.2886025E+03  8.5118073E-03
  1.2943013E+03  8.4749860E-03
  1.2971506E+03  8.4410312E-03
  1.3000000E+03  8.4031583E-03
  1.3125000E+03  8.2414030E-03
  1.3250000E+03  8.0924221E-03
  1.3375000E+03  7.9198713E-03
  1.3437500E+03  7.8252069E-03
  1.3500000E+03  7.7294416E-03
  1.3625000E+03  7.5467016E-03
  1.3750000E+03  7.3801428E-03
  1.3875000E+03  7.2222078E-03
  1.4000000E+03  7.0649585E-03
  1.4125000E+03  6.9072989E-03
  1.4250000E+03  6.7538471E-03
  1.4500000E+03  6.4691468E-03
  1.4750000E+03  6.2055742E-03
  1.5000000E+03  5.9515276E-03
  1.5500000E+03  5.4863966E-03
  1.6000000E+03  5.0681271E-03
  1.6500000E+03  4.6888467E-03
  1.7000000E+03  4.3464451E-03
  1.8000000E+03  3.7496872E-03
  1.9000000E+03  3.2525419E-03
  2.0000000E+03  2.8361690E-03
  2.1000000E+03  2.4848318E-03
  2.2000000E+03  2.1865308E-03
  2.3000000E+03  1.9317761E-03
  2.4000000E+03  1.7134138E-03
  2.5000000E+03  1.5252492E-03
  2.6000000E+03  1.3623184E-03
  2.7000000E+03  1.2207042E-03
  2.8000000E+03  1.0971691E-03
  2.9000000E+03  9.8901255E-04
  3.0000000E+03  8.9398407E-04
  3.1000000E+03  8.1020477E-04
  3.2000000E+03  7.3610411E-04
  3.4000000E+03  6.1186339E-04
  3.6000000E+03  5.1296417E-04
  3.8000000E+03  4.3340781E-04
  4.0000000E+03  3.6879468E-04
  4.2000000E+03  3.1585512E-04
  4.4000000E+03  2.7212919E-04
  4.6000000E+03  2.3574445E-04
  4.8000000E+03  2.0526024E-04
  5.0000000E+03  1.7955713E-04
  5.2500000E+03  1.5283236E-04
  5.5000000E+03  1.3089746E-04
  5.7500000E+03  1.1275563E-04
  6.0000000E+03  9.7644337E-05
  6.5000000E+03  7.4285428E-05
  6.7500000E+03  6.5217968E-05
  7.0000000E+03  5.7485493E-05
  7.2500000E+03  5.0859031E-05
  7.5000000E+03  4.5154149E-05
  8.0000000E+03  3.5938957E-05
  8.5000000E+03  2.8942736E-05
  9.0000000E+03  2.3555648E-05
  9.5000000E+03  1.9354529E-05
  1.0000000E+04  1.6040439E-05
  1.0500000E+04  1.3398684E-05
  1.1000000E+04  1.1272721E-05
  1.1500000E+04  9.5468592E-06
  1.2000000E+04  8.1345196E-06
  1.2500000E+04  6.9701650E-06
  1.3000000E+04  6.0036626E-06
  1.3500000E+04  5.1962804E-06
  1.4000000E+04  4.5178264E-06
  1.4500000E+04  3.9445642E-06
  1.5000000E+04  3.4576842E-06
  1.6000000E+04  2.6859552E-06
  1.7000000E+04  2.1141707E-06
  1.8000000E+04  1.6838376E-06
  1.9000000E+04  1.3553970E-06
  2.0000000E+04  1.1015455E-06
  2.1000000E+04  9.0309567E-07
  2.2000000E+04  7.4633917E-07
  2.3000000E+04  6.2133740E-07
  2.4000000E+04  5.2078614E-07
  2.5000000E+04  4.3925067E-07
  2.6000000E+04  3.7264158E-07
  2.7000000E+04  3.1784945E-07
  2.8000000E+04  2.7248685E-07
  2.9000000E+04  2.3470458E-07
  3.0000000E+04  2.0305845E-07
  3.1000000E+04  1.7641143E-07
  3.2000000E+04  1.5386204E-07
  3.3000000E+04  1.3469072E-07
  3.4000000E+04  1.1831934E-07
  3.5000000E+04  1.0428050E-07
  3.6000000E+04  9.2194268E-08
  3.8000000E+04  7.2692864E-08
  4.0000000E+04  5.7932428E-08
  4.2000000E+04  4.6619392E-08
  4.4000000E+04  3.7849366E-08
  4.6000000E+04  3.0979789E-08
  4.8000000E+04  2.5547404E-08
  5.0000000E+04  2.1213821E-08
  5.2500000E+04  1.6966983E-08
  5.5000000E+04  1.3695359E-08
  5.7500000E+04  1.1148087E-08
  5.8750000E+04  1.0087762E-08
  6.0000000E+04  9.1453251E-09
  6.2500000E+04  7.5564184E-09
  6.5000000E+04  6.2852863E-09
  6.7500000E+04  5.2604630E-09
  7.0000000E+04  4.4282319E-09
  7.2500000E+04  3.7478317E-09
  7.5000000E+04  3.1880451E-09
  7.7500000E+04  2.7247590E-09
  8.0000000E+04  2.3392031E-09
  8.2500000E+04  2.0166555E-09
  8.5000000E+04  1.7454853E-09
  8.7500000E+04  1.5164447E-09
  9.0000000E+04  1.3221352E-09
  9.2500000E+04  1.1566016E-09
  9.5000000E+04  1.0150228E-09
  1.0000000E+05  7.8875305E-10
  1.0500000E+05  6.1969472E-10
  1.1000000E+05  4.9176574E-10
  1.1500000E+05  3.9383134E-10
  1.2000000E+05  3.1805999E-10
  1.2500000E+05  2.5886275E-10
  1.3000000E+05  2.1219728E-10
  1.3500000E+05  1.7510446E-10
  1.4000000E+05  1.4539301E-10
  1.4500000E+05  1.2142295E-10
  1.5000000E+05  1.0195520E-10
  1.5500000E+05  8.6044966E-11
  1.6000000E+05  7.2965616E-11
  1.6500000E+05  6.2153921E-11
  1.7000000E+05  5.3170105E-11
  1.7500000E+05  4.5668362E-11
  1.8000000E+05  3.9374994E-11
  1.8500000E+05  3.4072013E-11
  1.9000000E+05  2.9584784E-11
  1.9500000E+05  2.5772666E-11
  2.0000000E+05  2.2521789E-11
  2.0500000E+05  1.9739490E-11
  2.1000000E+05  1.7349985E-11
  2.2000000E+05  1.3511312E-11
  2.3000000E+05  1.0626667E-11
  2.4000000E+05  8.4342097E-12
  2.5000000E+05  6.7503598E-12
  2.6000000E+05  5.4446310E-12
  2.7000000E+05  4.4230666E-12
  2.8000000E+05  3.6172034E-12
  2.9000000E+05  2.9766015E-12
  3.0000000E+05  2.4637191E-12
  3.1000000E+05  2.0503410E-12
  3.2000000E+05  1.7150702E-12
  3.3000000E+05  1.4415451E-12
  3.4000000E+05  1.2171562E-12
  3.5000000E+05  1.0321135E-12
  3.6000000E+05  8.7876321E-13
  3.7000000E+05  7.5108265E-13
  3.8000000E+05  6.4430314E-13
  3.9000000E+05  5.5462709E-13
  4.0000000E+05  4.7901343E-13
  4.1000000E+05  4.1501397E-13
  4.2000000E+05  3.6064797E-13
  4.3000000E+05  3.1430524E-13
  4.4000000E+05  2.7467092E-13
  4.6000000E+05  2.1140406E-13
  4.8000000E+05  1.6429204E-13
  5.0000000E+05  1.2882424E-13
  5.1250000E+05  1.1112858E-13
  5.2500000E+05  9.6159398E-14
  5.3750000E+05  8.3451827E-14
  5.5000000E+05  7.2627733E-14
  5.7500000E+05  5.5449626E-14
  6.0000000E+05  4.2756449E-14
  6.2500000E+05  3.3271891E-14
  6.5000000E+05  2.6111402E-14
  6.6250000E+05  2.3200717E-14
  6.7500000E+05  2.0653545E-14
  7.0000000E+05  1.6456342E-14
  7.2500000E+05  1.3201808E-14
  7.5000000E+05  1.0658680E-14
  7.7500000E+05  8.6570584E-15
  8.0000000E+05  7.0709426E-15
  8.2500000E+05  5.8060612E-15
  8.5000000E+05  4.7912956E-15
  8.7500000E+05  3.9725759E-15
  9.0000000E+05  3.3084912E-15
  9.2500000E+05  2.7671091E-15
  9.5000000E+05  2.3236429E-15
  9.7500000E+05  1.9587297E-15
  1.0000000E+06  1.6571546E-15
  1.0250000E+06  1.4068969E-15
  1.0500000E+06  1.1984099E-15
  1.0750000E+06  1.0240710E-15
  1.1000000E+06  8.7776477E-16
  1.1250000E+06  7.5456222E-16
  1.1500000E+06  6.5047373E-16
  1.1750000E+06  5.6225647E-16
  1.2000000E+06  4.8726387E-16
  1.2250000E+06  4.2332768E-16
  1.2500000E+06  3.6866498E-16
  1.3000000E+06  2.8152860E-16
  1.3500000E+06  2.1685137E-16
  1.4000000E+06  1.6838584E-16
  1.4500000E+06  1.3174391E-16
  1.5000000E+06  1.0380828E-16
  1.5500000E+06  8.2342176E-17
  1.6000000E+06  6.5725109E-17
  1.6500000E+06  5.2772509E-17
  1.7000000E+06  4.2610609E-17
  1.7500000E+06  3.4589006E-17
  1.8000000E+06  2.8219842E-17
  1.8500000E+06  2.3134405E-17
  1.9000000E+06  1.9052239E-17
  1.9500000E+06  1.5758757E-17
  2.0000000E+06  1.3088725E-17
  2.0500000E+06  1.0914162E-17
  2.1000000E+06  9.1353709E-18
  2.1500000E+06  7.6742301E-18
  2.2000000E+06  6.4692043E-18
  2.2500000E+06  5.4715833E-18
  2.3000000E+06  4.6426346E-18
  2.3500000E+06  3.9514179E-18
  2.4000000E+06  3.3730985E-18
  2.4500000E+06  2.8876597E-18
  2.5000000E+06  2.4789046E-18
  2.5500000E+06  2.1336744E-18
  2.6000000E+06  1.8412345E-18
  2.6500000E+06  1.5928048E-18
  2.7000000E+06  1.3811808E-18
  2.8000000E+06  1.0456546E-18
  2.9000000E+06  7.9847462E-19
  3.0000000E+06  6.1468709E-19
  3.1000000E+06  4.7684388E-19
  3.2000000E+06  3.7260624E-19
  3.3000000E+06  2.9314699E-19
  3.4000000E+06  2.3210487E-19
  3.5000000E+06  1.8487020E-19
  3.6000000E+06  1.4807328E-19
  3.7000000E+06  1.1924330E-19
  3.8000000E+06  9.6538401E-20
  3.9000000E+06  7.8565789E-20
  
  
#  65  10  N1  EION =  3.980000000E+02 eV   279
#  S(0) = 8.173072E-01
  3.9280440E+00  0.0000000E+00
  3.9280440E+02  0.0000000E+00
  3.9280440E+02  9.5968534E-04
  3.9800000E+02  9.5968534E-04
  3.9800397E+02  9.5968534E-04
  3.9840318E+02  9.5260006E-04
  3.9880238E+02  9.4592043E-04
  3.9920159E+02  9.3961856E-04
  3.9960079E+02  9.3366992E-04
  4.0000000E+02  9.2805278E-04
  4.0250000E+02  8.9935550E-04
  4.0500000E+02  8.7963830E-04
  4.0750000E+02  8.6663160E-04
  4.1000000E+02  8.5859180E-04
  4.1250000E+02  8.5411022E-04
  4.1500000E+02  8.5204101E-04
  4.1750000E+02  8.5145983E-04
  4.2000000E+02  8.5163742E-04
  4.2250000E+02  8.5201787E-04
  4.2500000E+02  8.5220031E-04
  4.2750000E+02  8.5191995E-04
  4.3000000E+02  8.5102887E-04
  4.3500000E+02  8.4726601E-04
  4.4000000E+02  8.4120797E-04
  4.4500000E+02  8.3366709E-04
  4.5000000E+02  8.2551108E-04
  4.5500000E+02  8.1740932E-04
  4.6000000E+02  8.0975358E-04
  4.7000000E+02  7.9614501E-04
  4.8000000E+02  7.8402459E-04
  4.9000000E+02  7.7203468E-04
  5.0000000E+02  7.5942640E-04
  5.0625000E+02  7.5123262E-04
  5.1250000E+02  7.4293390E-04
  5.2500000E+02  7.2651372E-04
  5.3750000E+02  7.1086633E-04
  5.5000000E+02  6.9604636E-04
  5.6250000E+02  6.8168429E-04
  5.7500000E+02  6.6746035E-04
  5.8125000E+02  6.6034647E-04
  5.8750000E+02  6.5324821E-04
  6.0000000E+02  6.3919389E-04
  6.1250000E+02  6.2546530E-04
  6.2500000E+02  6.1220357E-04
  6.3750000E+02  5.9942946E-04
  6.5000000E+02  5.8704647E-04
  6.6250000E+02  5.7497421E-04
  6.7500000E+02  5.6315031E-04
  6.8750000E+02  5.5153630E-04
  7.0000000E+02  5.4016666E-04
  7.2500000E+02  5.1837010E-04
  7.5000000E+02  4.9787935E-04
  7.7500000E+02  4.7855129E-04
  8.0000000E+02  4.6016532E-04
  8.1250000E+02  4.5128588E-04
  8.2500000E+02  4.4263160E-04
  8.5000000E+02  4.2604482E-04
  8.7500000E+02  4.1039831E-04
  9.0000000E+02  3.9556485E-04
  9.5000000E+02  3.6803575E-04
  1.0000000E+03  3.4317425E-04
  1.0500000E+03  3.2070205E-04
  1.1000000E+03  3.0032213E-04
  1.1500000E+03  2.8177139E-04
  1.2000000E+03  2.6485474E-04
  1.2500000E+03  2.4940083E-04
  1.3000000E+03  2.3524979E-04
  1.3500000E+03  2.2225827E-04
  1.4000000E+03  2.1029778E-04
  1.4500000E+03  1.9926101E-04
  1.5000000E+03  1.8906317E-04
  1.6000000E+03  1.7088151E-04
  1.7000000E+03  1.5518923E-04
  1.8000000E+03  1.4154547E-04
  1.9000000E+03  1.2961315E-04
  2.0000000E+03  1.1912121E-04
  2.1000000E+03  1.0984868E-04
  2.2000000E+03  1.0161375E-04
  2.3000000E+03  9.4267105E-05
  2.4000000E+03  8.7685423E-05
  2.5000000E+03  8.1766071E-05
  2.6000000E+03  7.6423161E-05
  2.7000000E+03  7.1584277E-05
  2.8000000E+03  6.7188028E-05
  2.9000000E+03  6.3182088E-05
  3.0000000E+03  5.9521633E-05
  3.1000000E+03  5.6168087E-05
  3.2000000E+03  5.3088107E-05
  3.4000000E+03  4.7636843E-05
  3.6000000E+03  4.2977821E-05
  3.8000000E+03  3.8964845E-05
  4.0000000E+03  3.5483945E-05
  4.2000000E+03  3.2445131E-05
  4.4000000E+03  2.9776566E-05
  4.6000000E+03  2.7420459E-05
  4.8000000E+03  2.5329888E-05
  5.0000000E+03  2.3466441E-05
  5.2500000E+03  2.1408787E-05
  5.5000000E+03  1.9606485E-05
  5.7500000E+03  1.8018986E-05
  6.0000000E+03  1.6613385E-05
  6.5000000E+03  1.4245511E-05
  6.7500000E+03  1.3243063E-05
  7.0000000E+03  1.2340338E-05
  7.2500000E+03  1.1524541E-05
  7.5000000E+03  1.0784870E-05
  7.7500000E+03  1.0112157E-05
  8.0000000E+03  9.4985785E-06
  8.2500000E+03  8.9374240E-06
  8.5000000E+03  8.4229125E-06
  9.0000000E+03  7.5144584E-06
  9.5000000E+03  6.7404608E-06
  1.0000000E+04  6.0758222E-06
  1.0500000E+04  5.5010439E-06
  1.1000000E+04  5.0007882E-06
  1.1500000E+04  4.5628563E-06
  1.2000000E+04  4.1774415E-06
  1.2500000E+04  3.8365894E-06
  1.3000000E+04  3.5337909E-06
  1.3500000E+04  3.2636776E-06
  1.4000000E+04  3.0217901E-06
  1.4500000E+04  2.8043999E-06
  1.5000000E+04  2.6083699E-06
  1.5500000E+04  2.4310455E-06
  1.6000000E+04  2.2701687E-06
  1.6500000E+04  2.1238094E-06
  1.7000000E+04  1.9903094E-06
  1.8000000E+04  1.7563562E-06
  1.9000000E+04  1.5589905E-06
  2.0000000E+04  1.3911206E-06
  2.1000000E+04  1.2472779E-06
  2.2000000E+04  1.1231917E-06
  2.3000000E+04  1.0154899E-06
  2.4000000E+04  9.2148333E-07
  2.5000000E+04  8.3900652E-07
  2.6000000E+04  7.6630100E-07
  2.7000000E+04  7.0192758E-07
  2.8000000E+04  6.4469944E-07
  2.9000000E+04  5.9363092E-07
  3.0000000E+04  5.4789844E-07
  3.1000000E+04  5.0680965E-07
  3.2000000E+04  4.6977916E-07
  3.3000000E+04  4.3630946E-07
  3.4000000E+04  4.0597590E-07
  3.5000000E+04  3.7841410E-07
  3.6000000E+04  3.5331009E-07
  3.8000000E+04  3.0942458E-07
  4.0000000E+04  2.7254352E-07
  4.2000000E+04  2.4130972E-07
  4.4000000E+04  2.1467231E-07
  4.6000000E+04  1.9180887E-07
  4.8000000E+04  1.7206922E-07
  5.0000000E+04  1.5493435E-07
  5.2500000E+04  1.3654957E-07
  5.5000000E+04  1.2093848E-07
  5.7500000E+04  1.0759542E-07
  5.8750000E+04  1.0164655E-07
  6.0000000E+04  9.6122273E-08
  6.2500000E+04  8.6202491E-08
  6.5000000E+04  7.7582004E-08
  6.7500000E+04  7.0055246E-08
  7.0000000E+04  6.3454603E-08
  7.2500000E+04  5.7642426E-08
  7.5000000E+04  5.2504945E-08
  7.7500000E+04  4.7947555E-08
  8.0000000E+04  4.3891136E-08
  8.2500000E+04  4.0269170E-08
  8.5000000E+04  3.7025462E-08
  8.7500000E+04  3.4112304E-08
  9.0000000E+04  3.1489018E-08
  9.2500000E+04  2.9120772E-08
  9.5000000E+04  2.6977629E-08
  9.7500000E+04  2.5033755E-08
  1.0000000E+05  2.3266781E-08
  1.0250000E+05  2.1657275E-08
  1.0500000E+05  2.0188302E-08
  1.1000000E+05  1.7614552E-08
  1.1500000E+05  1.5447460E-08
  1.2000000E+05  1.3610833E-08
  1.2500000E+05  1.2044883E-08
  1.3000000E+05  1.0702265E-08
  1.3500000E+05  9.5451909E-09
  1.4000000E+05  8.5432354E-09
  1.4500000E+05  7.6717136E-09
  1.5000000E+05  6.9104584E-09
  1.5500000E+05  6.2428929E-09
  1.6000000E+05  5.6553128E-09
  1.6500000E+05  5.1363302E-09
  1.7000000E+05  4.6764332E-09
  1.7500000E+05  4.2676306E-09
  1.8000000E+05  3.9031768E-09
  1.8500000E+05  3.5773539E-09
  1.9000000E+05  3.2852949E-09
  1.9500000E+05  3.0228400E-09
  2.0000000E+05  2.7864210E-09
  2.0500000E+05  2.5729660E-09
  2.1000000E+05  2.3798225E-09
  2.1500000E+05  2.2046918E-09
  2.2000000E+05  2.0455752E-09
  2.2500000E+05  1.9007304E-09
  2.3000000E+05  1.7686341E-09
  2.4000000E+05  1.5375075E-09
  2.5000000E+05  1.3433227E-09
  2.6000000E+05  1.1791611E-09
  2.7000000E+05  1.0395797E-09
  2.8000000E+05  9.2025947E-10
  2.9000000E+05  8.1774640E-10
  3.0000000E+05  7.2925860E-10
  3.1000000E+05  6.5253978E-10
  3.2000000E+05  5.8574813E-10
  3.3000000E+05  5.2737108E-10
  3.4000000E+05  4.7615946E-10
  3.5000000E+05  4.3107627E-10
  3.6000000E+05  3.9125637E-10
  3.7000000E+05  3.5597460E-10
  3.8000000E+05  3.2462036E-10
  3.9000000E+05  2.9667725E-10
  4.0000000E+05  2.7170669E-10
  4.1000000E+05  2.4933470E-10
  4.2000000E+05  2.2924109E-10
  4.3000000E+05  2.1115101E-10
  4.4000000E+05  1.9482774E-10
  4.5000000E+05  1.8006675E-10
  4.6000000E+05  1.6669077E-10
  4.7000000E+05  1.5454573E-10
  4.8000000E+05  1.4349727E-10
  5.0000000E+05  1.2423474E-10
  5.1250000E+05  1.1383850E-10
  5.2500000E+05  1.0451697E-10
  5.3750000E+05  9.6138567E-11
  5.5000000E+05  8.8590260E-11
  5.7500000E+05  7.5607254E-11
  5.8750000E+05  7.0015095E-11
  6.0000000E+05  6.4934461E-11
  6.2500000E+05  5.6092586E-11
  6.5000000E+05  4.8715033E-11
  6.7500000E+05  4.2518420E-11
  7.0000000E+05  3.7281644E-11
  7.2500000E+05  3.2830673E-11
  7.5000000E+05  2.9027307E-11
  7.7500000E+05  2.5761015E-11
  8.0000000E+05  2.2942792E-11
  8.2500000E+05  2.0500474E-11
  8.5000000E+05  1.8375174E-11
  8.7500000E+05  1.6518548E-11
  9.0000000E+05  1.4890680E-11
  9.2500000E+05  1.3458438E-11
  9.5000000E+05  1.2194176E-11
  9.7500000E+05  1.1074723E-11
  1.0000000E+06  1.0080567E-11
  1.0250000E+06  9.1952050E-12
  1.0500000E+06  8.4046130E-12
  1.0750000E+06  7.6968408E-12
  1.1000000E+06  7.0616674E-12
  1.1250000E+06  6.4903204E-12
  1.1500000E+06  5.9752478E-12
  1.1750000E+06  5.5099293E-12
  1.2000000E+06  5.0887117E-12
  1.2250000E+06  4.7066783E-12
  1.2500000E+06  4.3595411E-12
  1.3000000E+06  3.7554159E-12
  1.3500000E+06  3.2514985E-12
  1.4000000E+06  2.8285238E-12
  1.4500000E+06  2.4714168E-12
  1.5000000E+06  2.1682800E-12
  1.5500000E+06  1.9096494E-12
  1.6000000E+06  1.6879418E-12
  1.6500000E+06  1.4970468E-12
  1.7000000E+06  1.3320080E-12
  1.7500000E+06  1.1887706E-12
  1.8000000E+06  1.0639975E-12
  1.8500000E+06  9.5491325E-13
  1.9000000E+06  8.5920489E-13
  1.9500000E+06  7.7495039E-13
  2.0000000E+06  7.0054475E-13
  2.0500000E+06  6.3465851E-13
  2.1000000E+06  5.7619814E-13
  2.1500000E+06  5.2422599E-13
  2.2000000E+06  4.7793240E-13
  
  
#  65  11  N2  EION =  3.150000000E+02 eV   286
#  S(0) = 9.039381E-01
  3.0898700E+00  0.0000000E+00
  3.0898700E+02  0.0000000E+00
  3.0898700E+02  7.2273511E-04
  3.1500000E+02  7.2273511E-04
  3.1500324E+02  7.2273511E-04
  3.1625308E+02  7.1862239E-04
  3.1750292E+02  7.1535381E-04
  3.1875276E+02  7.1337172E-04
  3.2000260E+02  7.1252163E-04
  3.2250227E+02  7.1307290E-04
  3.2500195E+02  7.1497435E-04
  3.2750162E+02  7.1692666E-04
  3.3000130E+02  7.1828590E-04
  3.3250097E+02  7.1883323E-04
  3.3500065E+02  7.1858857E-04
  3.4000000E+02  7.1631171E-04
  3.4500000E+02  7.1284245E-04
  3.5000000E+02  7.0935141E-04
  3.5500000E+02  7.0649410E-04
  3.6000000E+02  7.0445010E-04
  3.7000000E+02  7.0215698E-04
  3.7500000E+02  7.0139876E-04
  3.8000000E+02  7.0063722E-04
  3.9000000E+02  6.9878695E-04
  4.0000000E+02  6.9649776E-04
  4.2000000E+02  6.9130490E-04
  4.3000000E+02  6.8841272E-04
  4.4000000E+02  6.8518480E-04
  4.5000000E+02  6.8158586E-04
  4.6000000E+02  6.7766495E-04
  4.8000000E+02  6.6913347E-04
  5.0000000E+02  6.5980315E-04
  5.2500000E+02  6.4678685E-04
  5.5000000E+02  6.3253905E-04
  5.7500000E+02  6.1772863E-04
  5.8750000E+02  6.1019875E-04
  6.0000000E+02  6.0256276E-04
  6.2500000E+02  5.8694981E-04
  6.5000000E+02  5.7113532E-04
  6.7500000E+02  5.5540346E-04
  7.0000000E+02  5.3991865E-04
  7.2500000E+02  5.2463147E-04
  7.5000000E+02  5.0951976E-04
  8.0000000E+02  4.8037459E-04
  8.5000000E+02  4.5286247E-04
  9.0000000E+02  4.2694410E-04
  9.5000000E+02  4.0268674E-04
  1.0000000E+03  3.8006754E-04
  1.0500000E+03  3.5899806E-04
  1.1000000E+03  3.3937657E-04
  1.1500000E+03  3.2111229E-04
  1.2000000E+03  3.0411703E-04
  1.2500000E+03  2.8830557E-04
  1.3000000E+03  2.7358310E-04
  1.3500000E+03  2.5985141E-04
  1.4000000E+03  2.4702867E-04
  1.4500000E+03  2.3505185E-04
  1.5000000E+03  2.2386102E-04
  1.6000000E+03  2.0359215E-04
  1.7000000E+03  1.8577401E-04
  1.8000000E+03  1.7004225E-04
  1.9000000E+03  1.5609808E-04
  2.0000000E+03  1.4369376E-04
  2.1000000E+03  1.3262003E-04
  2.2000000E+03  1.2270000E-04
  2.3000000E+03  1.1378405E-04
  2.4000000E+03  1.0574527E-04
  2.5000000E+03  9.8475733E-05
  2.6000000E+03  9.1883256E-05
  2.7000000E+03  8.5888786E-05
  2.8000000E+03  8.0424271E-05
  2.9000000E+03  7.5430890E-05
  3.0000000E+03  7.0857606E-05
  3.1000000E+03  6.6659990E-05
  3.2000000E+03  6.2799232E-05
  3.4000000E+03  5.5956326E-05
  3.6000000E+03  5.0102711E-05
  3.8000000E+03  4.5061623E-05
  4.0000000E+03  4.0693389E-05
  4.2000000E+03  3.6886724E-05
  4.4000000E+03  3.3552161E-05
  4.6000000E+03  3.0617115E-05
  4.8000000E+03  2.8022232E-05
  5.0000000E+03  2.5718610E-05
  5.2500000E+03  2.3187363E-05
  5.5000000E+03  2.0983066E-05
  5.7500000E+03  1.9053491E-05
  6.0000000E+03  1.7356405E-05
  6.5000000E+03  1.4527514E-05
  6.7500000E+03  1.3343474E-05
  7.0000000E+03  1.2285387E-05
  7.2500000E+03  1.1336703E-05
  7.5000000E+03  1.0483461E-05
  7.7500000E+03  9.7138126E-06
  8.0000000E+03  9.0176583E-06
  8.2500000E+03  8.3863461E-06
  8.5000000E+03  7.8124328E-06
  9.0000000E+03  6.8119465E-06
  9.5000000E+03  5.9742750E-06
  1.0000000E+04  5.2674744E-06
  1.0500000E+04  4.6668986E-06
  1.1000000E+04  4.1532993E-06
  1.1500000E+04  3.7114899E-06
  1.2000000E+04  3.3293698E-06
  1.2500000E+04  2.9972125E-06
  1.3000000E+04  2.7071380E-06
  1.3500000E+04  2.4527132E-06
  1.4000000E+04  2.2286498E-06
  1.4500000E+04  2.0305735E-06
  1.5000000E+04  1.8548447E-06
  1.5500000E+04  1.6984176E-06
  1.6000000E+04  1.5587306E-06
  1.6500000E+04  1.4336188E-06
  1.7000000E+04  1.3212440E-06
  1.7500000E+04  1.2200384E-06
  1.8000000E+04  1.1286595E-06
  1.8500000E+04  1.0459533E-06
  1.9000000E+04  9.7092452E-07
  1.9500000E+04  9.0271102E-07
  2.0000000E+04  8.4056392E-07
  2.0500000E+04  7.8383068E-07
  2.1000000E+04  7.3194091E-07
  2.2000000E+04  6.4075193E-07
  2.3000000E+04  5.6367280E-07
  2.4000000E+04  4.9810880E-07
  2.5000000E+04  4.4201508E-07
  2.6000000E+04  3.9376529E-07
  2.7000000E+04  3.5205507E-07
  2.8000000E+04  3.1583051E-07
  2.9000000E+04  2.8423368E-07
  3.0000000E+04  2.5656138E-07
  3.1000000E+04  2.3223391E-07
  3.2000000E+04  2.1077042E-07
  3.3000000E+04  1.9176983E-07
  3.4000000E+04  1.7489589E-07
  3.5000000E+04  1.5986537E-07
  3.6000000E+04  1.4643860E-07
  3.7000000E+04  1.3441190E-07
  3.8000000E+04  1.2361146E-07
  3.9000000E+04  1.1388839E-07
  4.0000000E+04  1.0511469E-07
  4.1000000E+04  9.7179970E-08
  4.2000000E+04  8.9988649E-08
  4.3000000E+04  8.3457740E-08
  4.4000000E+04  7.7514966E-08
  4.6000000E+04  6.7149181E-08
  4.8000000E+04  5.8473994E-08
  5.0000000E+04  5.1166184E-08
  5.1250000E+04  4.7178467E-08
  5.2500000E+04  4.3574449E-08
  5.3750000E+04  4.0310308E-08
  5.5000000E+04  3.7348003E-08
  5.7500000E+04  3.2200579E-08
  5.8750000E+04  2.9961192E-08
  6.0000000E+04  2.7914002E-08
  6.2500000E+04  2.4320212E-08
  6.5000000E+04  2.1288432E-08
  6.7500000E+04  1.8715942E-08
  7.0000000E+04  1.6521384E-08
  7.2500000E+04  1.4639798E-08
  7.5000000E+04  1.3018940E-08
  7.7500000E+04  1.1616496E-08
  8.0000000E+04  1.0397982E-08
  8.2500000E+04  9.3351230E-09
  8.5000000E+04  8.4046035E-09
  8.7500000E+04  7.5870951E-09
  9.0000000E+04  6.8664934E-09
  9.2500000E+04  6.2293153E-09
  9.5000000E+04  5.6642223E-09
  9.7500000E+04  5.1616378E-09
  1.0000000E+05  4.7134402E-09
  1.0250000E+05  4.3127146E-09
  1.0500000E+05  3.9535524E-09
  1.0750000E+05  3.6308866E-09
  1.1000000E+05  3.3403575E-09
  1.1250000E+05  3.0782018E-09
  1.1500000E+05  2.8411605E-09
  1.1750000E+05  2.6264039E-09
  1.2000000E+05  2.4314676E-09
  1.2250000E+05  2.2542000E-09
  1.2500000E+05  2.0927169E-09
  1.3000000E+05  1.8106871E-09
  1.3500000E+05  1.5743742E-09
  1.4000000E+05  1.3751863E-09
  1.4500000E+05  1.2063564E-09
  1.5000000E+05  1.0625123E-09
  1.5500000E+05  9.3935906E-10
  1.6000000E+05  8.3343744E-10
  1.6500000E+05  7.4194337E-10
  1.7000000E+05  6.6259016E-10
  1.7500000E+05  5.9350231E-10
  1.8000000E+05  5.3313299E-10
  1.8500000E+05  4.8019992E-10
  1.9000000E+05  4.3363511E-10
  1.9500000E+05  3.9254491E-10
  2.0000000E+05  3.5617822E-10
  2.0500000E+05  3.2390105E-10
  2.1000000E+05  2.9517623E-10
  2.1500000E+05  2.6954691E-10
  2.2000000E+05  2.4662312E-10
  2.2500000E+05  2.2607083E-10
  2.3000000E+05  2.0760298E-10
  2.3500000E+05  1.9097212E-10
  2.4000000E+05  1.7596431E-10
  2.4500000E+05  1.6239400E-10
  2.5000000E+05  1.5009987E-10
  2.5500000E+05  1.3894122E-10
  2.6000000E+05  1.2879508E-10
  2.6500000E+05  1.1955367E-10
  2.7000000E+05  1.1112235E-10
  2.8000000E+05  9.6366327E-11
  2.9000000E+05  8.3970257E-11
  3.0000000E+05  7.3497118E-11
  3.1000000E+05  6.4601154E-11
  3.2000000E+05  5.7006789E-11
  3.3000000E+05  5.0492848E-11
  3.4000000E+05  4.4880643E-11
  3.5000000E+05  4.0024922E-11
  3.6000000E+05  3.5806934E-11
  3.7000000E+05  3.2129060E-11
  3.8000000E+05  2.8910619E-11
  3.9000000E+05  2.6084603E-11
  4.0000000E+05  2.3595109E-11
  4.1000000E+05  2.1395286E-11
  4.2000000E+05  1.9445701E-11
  4.3000000E+05  1.7713020E-11
  4.4000000E+05  1.6168969E-11
  4.5000000E+05  1.4789472E-11
  4.6000000E+05  1.3553960E-11
  4.7000000E+05  1.2444791E-11
  4.8000000E+05  1.1446786E-11
  5.0000000E+05  9.7336390E-12
  5.1250000E+05  8.8242382E-12
  5.2500000E+05  8.0186257E-12
  5.3750000E+05  7.3029106E-12
  5.5000000E+05  6.6653220E-12
  5.7500000E+05  5.5859415E-12
  5.8750000E+05  5.1282800E-12
  6.0000000E+05  4.7165665E-12
  6.1250000E+05  4.3453706E-12
  6.2500000E+05  4.0099969E-12
  6.3750000E+05  3.7063732E-12
  6.5000000E+05  3.4309574E-12
  6.6250000E+05  3.1806603E-12
  6.7500000E+05  2.9527802E-12
  6.8750000E+05  2.7449485E-12
  7.0000000E+05  2.5550838E-12
  7.2500000E+05  2.2221370E-12
  7.5000000E+05  1.9416830E-12
  7.7500000E+05  1.7040851E-12
  8.0000000E+05  1.5017105E-12
  8.2500000E+05  1.3284685E-12
  8.5000000E+05  1.1794649E-12
  8.7500000E+05  1.0507401E-12
  9.0000000E+05  9.3906985E-13
  9.2500000E+05  8.4181292E-13
  9.5000000E+05  7.5679266E-13
  9.7500000E+05  6.8220594E-13
  1.0000000E+06  6.1655259E-13
  1.0250000E+06  5.5857854E-13
  1.0500000E+06  5.0723067E-13
  1.0750000E+06  4.6162079E-13
  1.1000000E+06  4.2099673E-13
  1.1250000E+06  3.8471898E-13
  1.1500000E+06  3.5224179E-13
  1.1750000E+06  3.2309783E-13
  1.2000000E+06  2.9688563E-13
  1.2250000E+06  2.7325906E-13
  1.2500000E+06  2.5191874E-13
  1.2750000E+06  2.3260493E-13
  1.3000000E+06  2.1509166E-13
  1.3250000E+06  1.9918168E-13
  1.3500000E+06  1.8470237E-13
  1.4000000E+06  1.5944874E-13
  1.4500000E+06  1.3832580E-13
  1.5000000E+06  1.2055116E-13
  1.5500000E+06  1.0551111E-13
  1.6000000E+06  9.2719086E-14
  1.6500000E+06  8.1786189E-14
  1.7000000E+06  7.2398439E-14
  1.7500000E+06  6.4301058E-14
  1.8000000E+06  5.7287109E-14
  1.8500000E+06  5.1187589E-14
  1.9000000E+06  4.5865285E-14
  1.9500000E+06  4.1207583E-14
  2.0000000E+06  3.7119959E-14
  
  
#  65  12  N3  EION =  2.850000000E+02 eV   286
#  S(0) = 2.255334E+00
  2.7460430E+00  0.0000000E+00
  2.7460430E+02  0.0000000E+00
  2.7460430E+02  2.6620852E-03
  2.8500000E+02  2.6620852E-03
  2.8500289E+02  2.6620852E-03
  2.8525275E+02  2.6622809E-03
  2.8550260E+02  2.6619679E-03
  2.8575246E+02  2.6613275E-03
  2.8600231E+02  2.6604930E-03
  2.8650202E+02  2.6586073E-03
  2.8700173E+02  2.6568157E-03
  2.8800116E+02  2.6543887E-03
  2.8900058E+02  2.6538604E-03
  2.9000000E+02  2.6549955E-03
  2.9250000E+02  2.6618526E-03
  2.9500000E+02  2.6690056E-03
  2.9750000E+02  2.6724376E-03
  3.0000000E+02  2.6708850E-03
  3.0500000E+02  2.6549420E-03
  3.1000000E+02  2.6294525E-03
  3.1500000E+02  2.6022267E-03
  3.2000000E+02  2.5775761E-03
  3.2500000E+02  2.5568469E-03
  3.3000000E+02  2.5395495E-03
  3.3500000E+02  2.5243914E-03
  3.4000000E+02  2.5100326E-03
  3.4500000E+02  2.4955089E-03
  3.5000000E+02  2.4803464E-03
  3.6000000E+02  2.4480219E-03
  3.7000000E+02  2.4144922E-03
  3.8000000E+02  2.3812614E-03
  3.9000000E+02  2.3485736E-03
  4.0000000E+02  2.3158676E-03
  4.2000000E+02  2.2486656E-03
  4.4000000E+02  2.1803501E-03
  4.6000000E+02  2.1133516E-03
  4.8000000E+02  2.0474632E-03
  5.0000000E+02  1.9819376E-03
  5.2500000E+02  1.9015400E-03
  5.5000000E+02  1.8243729E-03
  5.7500000E+02  1.7504077E-03
  6.0000000E+02  1.6789522E-03
  6.5000000E+02  1.5451355E-03
  6.7500000E+02  1.4832681E-03
  7.0000000E+02  1.4242608E-03
  7.2500000E+02  1.3678844E-03
  7.5000000E+02  1.3143199E-03
  8.0000000E+02  1.2153496E-03
  8.5000000E+02  1.1259174E-03
  9.0000000E+02  1.0450281E-03
  9.5000000E+02  9.7186924E-04
  1.0000000E+03  9.0559816E-04
  1.0500000E+03  8.4538101E-04
  1.1000000E+03  7.9055568E-04
  1.1500000E+03  7.4055743E-04
  1.2000000E+03  6.9488163E-04
  1.2500000E+03  6.5307008E-04
  1.3000000E+03  6.1469283E-04
  1.3500000E+03  5.7937870E-04
  1.4000000E+03  5.4683185E-04
  1.4500000E+03  5.1679745E-04
  1.5000000E+03  4.8903808E-04
  1.6000000E+03  4.3948087E-04
  1.7000000E+03  3.9668137E-04
  1.8000000E+03  3.5948997E-04
  1.9000000E+03  3.2699481E-04
  2.0000000E+03  2.9846066E-04
  2.1000000E+03  2.7328586E-04
  2.2000000E+03  2.5097624E-04
  2.3000000E+03  2.3112356E-04
  2.4000000E+03  2.1338874E-04
  2.5000000E+03  1.9748858E-04
  2.6000000E+03  1.8318509E-04
  2.7000000E+03  1.7027720E-04
  2.8000000E+03  1.5859413E-04
  2.9000000E+03  1.4799007E-04
  3.0000000E+03  1.3834001E-04
  3.1000000E+03  1.2953626E-04
  3.2000000E+03  1.2148569E-04
  3.4000000E+03  1.0733103E-04
  3.6000000E+03  9.5344817E-05
  3.8000000E+03  8.5118395E-05
  4.0000000E+03  7.6333485E-05
  4.2000000E+03  6.8739684E-05
  4.4000000E+03  6.2137936E-05
  4.6000000E+03  5.6368473E-05
  4.8000000E+03  5.1301957E-05
  5.0000000E+03  4.6832771E-05
  5.2500000E+03  4.1955063E-05
  5.5000000E+03  3.7737615E-05
  5.7500000E+03  3.4070657E-05
  6.0000000E+03  3.0866122E-05
  6.5000000E+03  2.5571269E-05
  6.7500000E+03  2.3374077E-05
  7.0000000E+03  2.1420984E-05
  7.2500000E+03  1.9678709E-05
  7.5000000E+03  1.8119342E-05
  7.7500000E+03  1.6719339E-05
  8.0000000E+03  1.5458738E-05
  8.2500000E+03  1.4320531E-05
  8.5000000E+03  1.3290161E-05
  9.0000000E+03  1.1504621E-05
  9.5000000E+03  1.0021071E-05
  1.0000000E+04  8.7783118E-06
  1.0500000E+04  7.7295189E-06
  1.1000000E+04  6.8384116E-06
  1.1500000E+04  6.0765776E-06
  1.2000000E+04  5.4215367E-06
  1.2500000E+04  4.8553404E-06
  1.3000000E+04  4.3635394E-06
  1.3500000E+04  3.9344089E-06
  1.4000000E+04  3.5583671E-06
  1.4500000E+04  3.2275316E-06
  1.5000000E+04  2.9353790E-06
  1.5500000E+04  2.6764783E-06
  1.6000000E+04  2.4462836E-06
  1.6500000E+04  2.2409717E-06
  1.7000000E+04  2.0573113E-06
  1.7500000E+04  1.8925581E-06
  1.8000000E+04  1.7443726E-06
  1.8500000E+04  1.6107522E-06
  1.9000000E+04  1.4899762E-06
  2.0000000E+04  1.2812196E-06
  2.1000000E+04  1.1084471E-06
  2.2000000E+04  9.6433961E-07
  2.3000000E+04  8.4328217E-07
  2.4000000E+04  7.4092013E-07
  2.5000000E+04  6.5384276E-07
  2.6000000E+04  5.7935332E-07
  2.7000000E+04  5.1530124E-07
  2.8000000E+04  4.5995839E-07
  2.9000000E+04  4.1192525E-07
  3.0000000E+04  3.7006060E-07
  3.1000000E+04  3.3342815E-07
  3.2000000E+04  3.0125498E-07
  3.3000000E+04  2.7289932E-07
  3.4000000E+04  2.4782558E-07
  3.5000000E+04  2.2558455E-07
  3.6000000E+04  2.0579773E-07
  3.7000000E+04  1.8814476E-07
  3.8000000E+04  1.7235340E-07
  3.9000000E+04  1.5819130E-07
  4.0000000E+04  1.4545952E-07
  4.1000000E+04  1.3398709E-07
  4.2000000E+04  1.2362654E-07
  4.3000000E+04  1.1425028E-07
  4.4000000E+04  1.0574757E-07
  4.6000000E+04  9.0989545E-08
  4.8000000E+04  7.8718245E-08
  5.0000000E+04  6.8445561E-08
  5.1250000E+04  6.2867823E-08
  5.2500000E+04  5.7845383E-08
  5.3750000E+04  5.3313057E-08
  5.5000000E+04  4.9214455E-08
  5.7500000E+04  4.2129021E-08
  5.8750000E+04  3.9062421E-08
  6.0000000E+04  3.6268311E-08
  6.2500000E+04  3.1386829E-08
  6.5000000E+04  2.7294738E-08
  6.7500000E+04  2.3843847E-08
  7.0000000E+04  2.0917471E-08
  7.2500000E+04  1.8422980E-08
  7.5000000E+04  1.6286286E-08
  7.7500000E+04  1.4447703E-08
  8.0000000E+04  1.2858843E-08
  8.2500000E+04  1.1480232E-08
  8.5000000E+04  1.0279482E-08
  8.7500000E+04  9.2298723E-09
  9.0000000E+04  8.3092425E-09
  9.2500000E+04  7.4991283E-09
  9.5000000E+04  6.7840710E-09
  9.7500000E+04  6.1510713E-09
  1.0000000E+05  5.5891529E-09
  1.0250000E+05  5.0890109E-09
  1.0500000E+05  4.6427269E-09
  1.0750000E+05  4.2435378E-09
  1.1000000E+05  3.8856476E-09
  1.1250000E+05  3.5640731E-09
  1.1500000E+05  3.2745162E-09
  1.2000000E+05  2.7770732E-09
  1.2500000E+05  2.3690511E-09
  1.3000000E+05  2.0319933E-09
  1.3500000E+05  1.7517210E-09
  1.4000000E+05  1.5172389E-09
  1.4500000E+05  1.3199450E-09
  1.5000000E+05  1.1530548E-09
  1.5500000E+05  1.0111759E-09
  1.6000000E+05  8.8999315E-10
  1.6500000E+05  7.8602962E-10
  1.7000000E+05  6.9646697E-10
  1.7500000E+05  6.1900699E-10
  1.8000000E+05  5.5176502E-10
  1.8500000E+05  4.9318740E-10
  1.9000000E+05  4.4198685E-10
  1.9500000E+05  3.9709186E-10
  2.0000000E+05  3.5760663E-10
  2.0500000E+05  3.2277910E-10
  2.1000000E+05  2.9197530E-10
  2.1500000E+05  2.6465871E-10
  2.2000000E+05  2.4037366E-10
  2.2500000E+05  2.1873180E-10
  2.3000000E+05  1.9940101E-10
  2.3500000E+05  1.8209637E-10
  2.4000000E+05  1.6657262E-10
  2.4500000E+05  1.5261808E-10
  2.5000000E+05  1.4004957E-10
  2.6000000E+05  1.1845528E-10
  2.7000000E+05  1.0074805E-10
  2.8000000E+05  8.6131740E-11
  2.9000000E+05  7.3992140E-11
  3.0000000E+05  6.3851296E-11
  3.1000000E+05  5.5334244E-11
  3.2000000E+05  4.8144637E-11
  3.3000000E+05  4.2046603E-11
  3.4000000E+05  3.6851143E-11
  3.5000000E+05  3.2405873E-11
  3.6000000E+05  2.8587208E-11
  3.7000000E+05  2.5294363E-11
  3.8000000E+05  2.2444706E-11
  3.9000000E+05  1.9970151E-11
  4.0000000E+05  1.7814336E-11
  4.1000000E+05  1.5930390E-11
  4.2000000E+05  1.4279169E-11
  4.3000000E+05  1.2827842E-11
  4.4000000E+05  1.1548776E-11
  4.5000000E+05  1.0418621E-11
  4.6000000E+05  9.4175779E-12
  4.7000000E+05  8.5288028E-12
  4.8000000E+05  7.7379150E-12
  5.0000000E+05  6.4022887E-12
  5.1250000E+05  5.7061126E-12
  5.2500000E+05  5.0978722E-12
  5.3750000E+05  4.5649326E-12
  5.5000000E+05  4.0966895E-12
  5.7500000E+05  3.3199373E-12
  5.8750000E+05  2.9974658E-12
  6.0000000E+05  2.7113377E-12
  6.1250000E+05  2.4568935E-12
  6.2500000E+05  2.2301423E-12
  6.3750000E+05  2.0276561E-12
  6.5000000E+05  1.8464816E-12
  6.6250000E+05  1.6840682E-12
  6.7500000E+05  1.5382072E-12
  6.8750000E+05  1.4069807E-12
  7.0000000E+05  1.2887196E-12
  7.2500000E+05  1.0854532E-12
  7.5000000E+05  9.1880735E-13
  7.7500000E+05  7.8138479E-13
  8.0000000E+05  6.6743877E-13
  8.2500000E+05  5.7247112E-13
  8.5000000E+05  4.9293606E-13
  8.7500000E+05  4.2602004E-13
  9.0000000E+05  3.6947668E-13
  9.2500000E+05  3.2150187E-13
  9.5000000E+05  2.8063885E-13
  9.7500000E+05  2.4570505E-13
  1.0000000E+06  2.1573539E-13
  1.0250000E+06  1.8993850E-13
  1.0500000E+06  1.6766260E-13
  1.0750000E+06  1.4836860E-13
  1.1000000E+06  1.3160877E-13
  1.1250000E+06  1.1700970E-13
  1.1500000E+06  1.0425888E-13
  1.1750000E+06  9.3093767E-14
  1.2000000E+06  8.3293012E-14
  1.2250000E+06  7.4669454E-14
  1.2500000E+06  6.7064370E-14
  1.2750000E+06  6.0342741E-14
  1.3000000E+06  5.4389376E-14
  1.3250000E+06  4.9105829E-14
  1.3500000E+06  4.4407754E-14
  1.3750000E+06  4.0222532E-14
  1.4000000E+06  3.6487485E-14
  1.4250000E+06  3.3148386E-14
  1.4500000E+06  3.0158220E-14
  1.4750000E+06  2.7476063E-14
  1.5000000E+06  2.5066071E-14
  1.5250000E+06  2.2897015E-14
  1.5500000E+06  2.0941675E-14
  1.5750000E+06  1.9176270E-14
  1.6000000E+06  1.7579979E-14
  1.6250000E+06  1.6134534E-14
  1.6500000E+06  1.4823954E-14
  1.7000000E+06  1.2553941E-14
  1.7500000E+06  1.0677285E-14
  1.8000000E+06  9.1200185E-15
  
  
#  65  13  N4  EION =  1.570000000E+02 eV   295
#  S(0) = 2.684053E+00
  1.5160753E+00  0.0000000E+00
  1.5160753E+02  0.0000000E+00
  1.5160753E+02  2.7889350E-03
  1.5700000E+02  2.7889350E-03
  1.5700272E+02  2.7889350E-03
  1.5732765E+02  2.7888342E-03
  1.5765259E+02  2.7932714E-03
  1.5797752E+02  2.8020962E-03
  1.5830245E+02  2.8151564E-03
  1.5895231E+02  2.8533486E-03
  1.5960218E+02  2.9064731E-03
  1.6090190E+02  3.0508322E-03
  1.6220163E+02  3.2318415E-03
  1.6350136E+02  3.4286566E-03
  1.6480109E+02  3.6184886E-03
  1.6545095E+02  3.7041792E-03
  1.6610082E+02  3.7808580E-03
  1.6740054E+02  3.9014688E-03
  1.6870027E+02  3.9740500E-03
  1.7000000E+02  3.9995652E-03
  1.7250000E+02  3.9396621E-03
  1.7375000E+02  3.8705463E-03
  1.7500000E+02  3.7843644E-03
  1.7625000E+02  3.6864989E-03
  1.7750000E+02  3.5811300E-03
  1.8000000E+02  3.3594406E-03
  1.8250000E+02  3.1351449E-03
  1.8500000E+02  2.9163959E-03
  1.8750000E+02  2.7076124E-03
  1.9000000E+02  2.5114575E-03
  1.9500000E+02  2.1638676E-03
  2.0000000E+02  1.8815772E-03
  2.0500000E+02  1.6645446E-03
  2.1000000E+02  1.5068352E-03
  2.1500000E+02  1.3997976E-03
  2.2000000E+02  1.3345013E-03
  2.2500000E+02  1.3029391E-03
  2.3000000E+02  1.2984110E-03
  2.3500000E+02  1.3150253E-03
  2.4000000E+02  1.3480364E-03
  2.4500000E+02  1.3932277E-03
  2.5000000E+02  1.4473063E-03
  2.6000000E+02  1.5718696E-03
  2.7000000E+02  1.7071484E-03
  2.8000000E+02  1.8447863E-03
  2.9000000E+02  1.9793579E-03
  3.0000000E+02  2.1064748E-03
  3.1000000E+02  2.2228790E-03
  3.2000000E+02  2.3265448E-03
  3.4000000E+02  2.4955772E-03
  3.6000000E+02  2.6191417E-03
  3.8000000E+02  2.7031341E-03
  4.0000000E+02  2.7516189E-03
  4.2000000E+02  2.7700885E-03
  4.4000000E+02  2.7658665E-03
  4.6000000E+02  2.7441147E-03
  4.8000000E+02  2.7081050E-03
  5.0000000E+02  2.6606516E-03
  5.2500000E+02  2.5892869E-03
  5.5000000E+02  2.5096460E-03
  5.7500000E+02  2.4251531E-03
  6.0000000E+02  2.3373154E-03
  6.5000000E+02  2.1587699E-03
  6.7500000E+02  2.0710470E-03
  7.0000000E+02  1.9852269E-03
  7.2500000E+02  1.9016930E-03
  7.5000000E+02  1.8208515E-03
  8.0000000E+02  1.6682493E-03
  8.5000000E+02  1.5280818E-03
  9.0000000E+02  1.4001062E-03
  9.5000000E+02  1.2839106E-03
  1.0000000E+03  1.1786198E-03
  1.0500000E+03  1.0831811E-03
  1.1000000E+03  9.9673152E-04
  1.1500000E+03  9.1848934E-04
  1.2000000E+03  8.4763209E-04
  1.2500000E+03  7.8336524E-04
  1.3000000E+03  7.2499182E-04
  1.3500000E+03  6.7190796E-04
  1.4000000E+03  6.2357383E-04
  1.4500000E+03  5.7950764E-04
  1.5000000E+03  5.3927969E-04
  1.6000000E+03  4.6884133E-04
  1.7000000E+03  4.0964248E-04
  1.8000000E+03  3.5960419E-04
  1.9000000E+03  3.1707622E-04
  2.0000000E+03  2.8074172E-04
  2.1000000E+03  2.4954425E-04
  2.2000000E+03  2.2263083E-04
  2.3000000E+03  1.9930878E-04
  2.4000000E+03  1.7901277E-04
  2.5000000E+03  1.6127870E-04
  2.6000000E+03  1.4572377E-04
  2.7000000E+03  1.3203063E-04
  2.8000000E+03  1.1993484E-04
  2.9000000E+03  1.0921512E-04
  3.0000000E+03  9.9685420E-05
  3.1000000E+03  9.1188610E-05
  3.2000000E+03  8.3591475E-05
  3.4000000E+03  7.0659149E-05
  3.6000000E+03  6.0163429E-05
  3.8000000E+03  5.1567671E-05
  4.0000000E+03  4.4469232E-05
  4.2000000E+03  3.8562441E-05
  4.4000000E+03  3.3612503E-05
  4.6000000E+03  2.9437392E-05
  4.8000000E+03  2.5894749E-05
  5.0000000E+03  2.2872138E-05
  5.2500000E+03  1.9690316E-05
  5.5000000E+03  1.7044646E-05
  5.7500000E+03  1.4829482E-05
  6.0000000E+03  1.2962955E-05
  6.5000000E+03  1.0032792E-05
  6.7500000E+03  8.8780192E-06
  7.0000000E+03  7.8841722E-06
  7.2500000E+03  7.0250048E-06
  7.5000000E+03  6.2791665E-06
  7.7500000E+03  5.6291694E-06
  8.0000000E+03  5.0606041E-06
  8.2500000E+03  4.5615353E-06
  8.5000000E+03  4.1220245E-06
  9.0000000E+03  3.3897373E-06
  9.5000000E+03  2.8117510E-06
  1.0000000E+04  2.3507509E-06
  1.0500000E+04  1.9795372E-06
  1.1000000E+04  1.6780066E-06
  1.1500000E+04  1.4311093E-06
  1.2000000E+04  1.2274479E-06
  1.2500000E+04  1.0582991E-06
  1.3000000E+04  9.1691917E-07
  1.3500000E+04  7.9804790E-07
  1.4000000E+04  6.9754819E-07
  1.4500000E+04  6.1213996E-07
  1.5000000E+04  5.3920350E-07
  1.5500000E+04  4.7663281E-07
  1.6000000E+04  4.2272361E-07
  1.6500000E+04  3.7608794E-07
  1.7000000E+04  3.3558946E-07
  1.7500000E+04  3.0029284E-07
  1.8000000E+04  2.6942409E-07
  1.8500000E+04  2.4233956E-07
  1.9000000E+04  2.1850165E-07
  1.9500000E+04  1.9745934E-07
  2.0000000E+04  1.7883268E-07
  2.0500000E+04  1.6230030E-07
  2.1000000E+04  1.4758931E-07
  2.2000000E+04  1.2273502E-07
  2.3000000E+04  1.0278210E-07
  2.4000000E+04  8.6629502E-08
  2.5000000E+04  7.3452219E-08
  2.6000000E+04  6.2625407E-08
  2.7000000E+04  5.3670907E-08
  2.8000000E+04  4.6219240E-08
  2.9000000E+04  3.9982493E-08
  3.0000000E+04  3.4734470E-08
  3.1000000E+04  3.0296084E-08
  3.2000000E+04  2.6524551E-08
  3.3000000E+04  2.3305279E-08
  3.4000000E+04  2.0545740E-08
  3.5000000E+04  1.8170783E-08
  3.6000000E+04  1.6119021E-08
  3.7000000E+04  1.4340054E-08
  3.8000000E+04  1.2792307E-08
  3.9000000E+04  1.1441324E-08
  4.0000000E+04  1.0258413E-08
  4.1000000E+04  9.2195818E-09
  4.2000000E+04  8.3046896E-09
  4.3000000E+04  7.4967638E-09
  4.4000000E+04  6.7814476E-09
  4.6000000E+04  5.5817025E-09
  4.8000000E+04  4.6279003E-09
  5.0000000E+04  3.8630821E-09
  5.1250000E+04  3.4617580E-09
  5.2500000E+04  3.1093879E-09
  5.3750000E+04  2.7991408E-09
  5.5000000E+04  2.5252548E-09
  5.7500000E+04  2.0677962E-09
  5.8750000E+04  1.8765522E-09
  6.0000000E+04  1.7061030E-09
  6.2500000E+04  1.4175952E-09
  6.5000000E+04  1.1855772E-09
  6.7500000E+04  9.9756730E-10
  7.0000000E+04  8.4413772E-10
  7.2500000E+04  7.1809798E-10
  7.5000000E+04  6.1391556E-10
  7.7500000E+04  5.2729881E-10
  8.0000000E+04  4.5489214E-10
  8.2500000E+04  3.9405241E-10
  8.5000000E+04  3.4268349E-10
  8.7500000E+04  2.9911210E-10
  9.0000000E+04  2.6199423E-10
  9.2500000E+04  2.3024399E-10
  9.5000000E+04  2.0297922E-10
  9.7500000E+04  1.7947946E-10
  1.0000000E+05  1.5915340E-10
  1.0250000E+05  1.4151341E-10
  1.0500000E+05  1.2615551E-10
  1.0750000E+05  1.1274361E-10
  1.1000000E+05  1.0099690E-10
  1.1250000E+05  9.0679905E-11
  1.1500000E+05  8.1594376E-11
  1.1750000E+05  7.3572806E-11
  1.2000000E+05  6.6473170E-11
  1.2250000E+05  6.0174658E-11
  1.2500000E+05  5.4574188E-11
  1.3000000E+05  4.5126975E-11
  1.3500000E+05  3.7564173E-11
  1.4000000E+05  3.1463242E-11
  1.4500000E+05  2.6506289E-11
  1.5000000E+05  2.2451809E-11
  1.5500000E+05  1.9114660E-11
  1.6000000E+05  1.6351721E-11
  1.6500000E+05  1.4051489E-11
  1.7000000E+05  1.2126448E-11
  1.7500000E+05  1.0507435E-11
  1.8000000E+05  9.1394223E-12
  1.8500000E+05  7.9783672E-12
  1.9000000E+05  6.9888108E-12
  1.9500000E+05  6.1420475E-12
  2.0000000E+05  5.4147134E-12
  2.0500000E+05  4.7876969E-12
  2.1000000E+05  4.2452918E-12
  2.1500000E+05  3.7745311E-12
  2.2000000E+05  3.3646626E-12
  2.2500000E+05  3.0067320E-12
  2.3000000E+05  2.6932536E-12
  2.3500000E+05  2.4179458E-12
  2.4000000E+05  2.1755182E-12
  2.4500000E+05  1.9614994E-12
  2.5000000E+05  1.7720972E-12
  2.6000000E+05  1.4547097E-12
  2.7000000E+05  1.2027737E-12
  2.8000000E+05  1.0011311E-12
  2.9000000E+05  8.3849463E-13
  3.0000000E+05  7.0637285E-13
  3.1000000E+05  5.9831696E-13
  3.2000000E+05  5.0938452E-13
  3.3000000E+05  4.3575601E-13
  3.4000000E+05  3.7445715E-13
  3.5000000E+05  3.2315455E-13
  3.6000000E+05  2.8000451E-13
  3.7000000E+05  2.4354078E-13
  3.8000000E+05  2.1259013E-13
  3.9000000E+05  1.8620822E-13
  4.0000000E+05  1.6363044E-13
  4.1000000E+05  1.4423450E-13
  4.2000000E+05  1.2751152E-13
  4.3000000E+05  1.1304330E-13
  4.4000000E+05  1.0048458E-13
  4.5000000E+05  8.9548981E-14
  4.6000000E+05  7.9998037E-14
  4.7000000E+05  7.1632396E-14
  4.8000000E+05  6.4284767E-14
  5.0000000E+05  5.2101653E-14
  5.1250000E+05  4.5874287E-14
  5.2500000E+05  4.0509421E-14
  5.3750000E+05  3.5871602E-14
  5.5000000E+05  3.1849084E-14
  5.6250000E+05  2.8349273E-14
  5.7500000E+05  2.5295111E-14
  5.8750000E+05  2.2622212E-14
  6.0000000E+05  2.0276569E-14
  6.1250000E+05  1.8212713E-14
  6.2500000E+05  1.6392221E-14
  6.3750000E+05  1.4782516E-14
  6.5000000E+05  1.3355891E-14
  6.6250000E+05  1.2088705E-14
  6.7500000E+05  1.0960728E-14
  7.0000000E+05  9.0553739E-15
  7.2500000E+05  7.5278097E-15
  7.5000000E+05  6.2942332E-15
  7.7500000E+05  5.2913197E-15
  8.0000000E+05  4.4707831E-15
  8.2500000E+05  3.7954880E-15
  8.5000000E+05  3.2366387E-15
  8.7500000E+05  2.7717377E-15
  9.0000000E+05  2.3830803E-15
  9.2500000E+05  2.0566442E-15
  9.5000000E+05  1.7812567E-15
  9.7500000E+05  1.5479631E-15
  1.0000000E+06  1.3495526E-15
  1.0250000E+06  1.1801868E-15
  1.0500000E+06  1.0351054E-15
  1.0750000E+06  9.1040845E-16
  1.1000000E+06  8.0288575E-16
  1.1250000E+06  7.0987355E-16
  1.1500000E+06  6.2916050E-16
  1.1750000E+06  5.5891100E-16
  1.2000000E+06  4.9759497E-16
  1.2250000E+06  4.4393209E-16
  1.2500000E+06  3.9685787E-16
  1.2750000E+06  3.5548416E-16
  1.3000000E+06  3.1905219E-16
  1.3250000E+06  2.8691165E-16
  1.3500000E+06  2.5850435E-16
  
  
#  65  14  N5  EION =  1.500000000E+02 eV   294
#  S(0) = 7.551370E+00
  7.5000000E-01  0.0000000E+00
  7.5000000E+01  0.0000000E+00
  7.5000000E+01  4.7213897E-02
  1.5000000E+02  4.7213897E-02
  1.5000000E+02  4.0052842E-03
  1.5000272E+02  4.0052842E-03
  1.5025269E+02  4.0186343E-03
  1.5050265E+02  4.0352243E-03
  1.5075262E+02  4.0550007E-03
  1.5100259E+02  4.0779045E-03
  1.5150252E+02  4.1328278E-03
  1.5200245E+02  4.1993804E-03
  1.5300231E+02  4.3641658E-03
  1.5400218E+02  4.5640522E-03
  1.5600190E+02  5.0218520E-03
  1.5800163E+02  5.4607207E-03
  1.5900150E+02  5.6386968E-03
  1.6000136E+02  5.7763541E-03
  1.6100122E+02  5.8694221E-03
  1.6200109E+02  5.9176702E-03
  1.6400082E+02  5.8935570E-03
  1.6600054E+02  5.7460791E-03
  1.6800027E+02  5.5215725E-03
  1.7000000E+02  5.2563370E-03
  1.7250000E+02  4.9030699E-03
  1.7500000E+02  4.5497259E-03
  1.7750000E+02  4.2095804E-03
  1.8000000E+02  3.8892420E-03
  1.8250000E+02  3.5922488E-03
  1.8500000E+02  3.3207925E-03
  1.8750000E+02  3.0760689E-03
  1.9000000E+02  2.8585650E-03
  1.9500000E+02  2.5038575E-03
  2.0000000E+02  2.2483061E-03
  2.0500000E+02  2.0781028E-03
  2.1000000E+02  1.9783357E-03
  2.1500000E+02  1.9354490E-03
  2.2000000E+02  1.9376848E-03
  2.2500000E+02  1.9753782E-03
  2.3000000E+02  2.0401621E-03
  2.3500000E+02  2.1249931E-03
  2.4000000E+02  2.2239073E-03
  2.5000000E+02  2.4461890E-03
  2.6000000E+02  2.6810720E-03
  2.7000000E+02  2.9146580E-03
  2.8000000E+02  3.1391497E-03
  2.9000000E+02  3.3485559E-03
  3.0000000E+02  3.5383228E-03
  3.1000000E+02  3.7055034E-03
  3.2000000E+02  3.8497842E-03
  3.4000000E+02  4.0752296E-03
  3.6000000E+02  4.2293646E-03
  3.8000000E+02  4.3217398E-03
  4.0000000E+02  4.3608044E-03
  4.2000000E+02  4.3574682E-03
  4.4000000E+02  4.3232571E-03
  4.6000000E+02  4.2649753E-03
  4.8000000E+02  4.1875291E-03
  5.0000000E+02  4.0951323E-03
  5.2500000E+02  3.9651450E-03
  5.5000000E+02  3.8263965E-03
  5.7500000E+02  3.6828313E-03
  6.0000000E+02  3.5364507E-03
  6.5000000E+02  3.2460327E-03
  6.7500000E+02  3.1056494E-03
  7.0000000E+02  2.9694118E-03
  7.2500000E+02  2.8377868E-03
  7.5000000E+02  2.7112418E-03
  8.0000000E+02  2.4742477E-03
  8.5000000E+02  2.2584146E-03
  9.0000000E+02  2.0628077E-03
  9.5000000E+02  1.8862851E-03
  1.0000000E+03  1.7271093E-03
  1.0500000E+03  1.5834648E-03
  1.1000000E+03  1.4538881E-03
  1.1500000E+03  1.3370364E-03
  1.2000000E+03  1.2315397E-03
  1.2500000E+03  1.1361226E-03
  1.3000000E+03  1.0496824E-03
  1.3500000E+03  9.7126681E-04
  1.4000000E+03  9.0002963E-04
  1.4500000E+03  8.3522028E-04
  1.5000000E+03  7.7617266E-04
  1.6000000E+03  6.7305696E-04
  1.7000000E+03  5.8667761E-04
  1.8000000E+03  5.1387938E-04
  1.9000000E+03  4.5217332E-04
  2.0000000E+03  3.9958363E-04
  2.1000000E+03  3.5453213E-04
  2.2000000E+03  3.1574960E-04
  2.3000000E+03  2.8220903E-04
  2.4000000E+03  2.5307483E-04
  2.5000000E+03  2.2766306E-04
  2.6000000E+03  2.0541109E-04
  2.7000000E+03  1.8585360E-04
  2.8000000E+03  1.6860373E-04
  2.9000000E+03  1.5333843E-04
  3.0000000E+03  1.3978662E-04
  3.1000000E+03  1.2771976E-04
  3.2000000E+03  1.1694444E-04
  3.4000000E+03  9.8635085E-05
  3.6000000E+03  8.3809850E-05
  3.8000000E+03  7.1694703E-05
  4.0000000E+03  6.1710438E-05
  4.2000000E+03  5.3418404E-05
  4.4000000E+03  4.6482423E-05
  4.6000000E+03  4.0642428E-05
  4.8000000E+03  3.5695427E-05
  5.0000000E+03  3.1481389E-05
  5.2500000E+03  2.7052990E-05
  5.5000000E+03  2.3377546E-05
  5.7500000E+03  2.0305563E-05
  6.0000000E+03  1.7721414E-05
  6.5000000E+03  1.3674100E-05
  6.7500000E+03  1.2082766E-05
  7.0000000E+03  1.0715166E-05
  7.2500000E+03  9.5345384E-06
  7.5000000E+03  8.5110242E-06
  7.7500000E+03  7.6201989E-06
  8.0000000E+03  6.8419659E-06
  8.2500000E+03  6.1597008E-06
  8.5000000E+03  5.5595786E-06
  9.0000000E+03  4.5613985E-06
  9.5000000E+03  3.7753078E-06
  1.0000000E+04  3.1496640E-06
  1.0500000E+04  2.6469052E-06
  1.1000000E+04  2.2393264E-06
  1.1500000E+04  1.9062277E-06
  1.2000000E+04  1.6319624E-06
  1.2500000E+04  1.4045762E-06
  1.3000000E+04  1.2148443E-06
  1.3500000E+04  1.0555830E-06
  1.4000000E+04  9.2115166E-07
  1.4500000E+04  8.0708530E-07
  1.5000000E+04  7.0982315E-07
  1.5500000E+04  6.2650702E-07
  1.6000000E+04  5.5482728E-07
  1.6500000E+04  4.9290557E-07
  1.7000000E+04  4.3920622E-07
  1.7500000E+04  3.9246688E-07
  1.8000000E+04  3.5164429E-07
  1.8500000E+04  3.1587197E-07
  1.9000000E+04  2.8442712E-07
  2.0000000E+04  2.3219319E-07
  2.1000000E+04  1.9115109E-07
  2.2000000E+04  1.5857655E-07
  2.3000000E+04  1.3248383E-07
  2.4000000E+04  1.1140636E-07
  2.5000000E+04  9.4247466E-08
  2.6000000E+04  8.0178134E-08
  2.7000000E+04  6.8565157E-08
  2.8000000E+04  5.8920134E-08
  2.9000000E+04  5.0863150E-08
  3.0000000E+04  4.4096236E-08
  3.1000000E+04  3.8383885E-08
  3.2000000E+04  3.3538626E-08
  3.3000000E+04  2.9410244E-08
  3.4000000E+04  2.5877643E-08
  3.5000000E+04  2.2842623E-08
  3.6000000E+04  2.0225087E-08
  3.7000000E+04  1.7959372E-08
  3.8000000E+04  1.5991395E-08
  3.9000000E+04  1.4276402E-08
  4.0000000E+04  1.2777178E-08
  4.1000000E+04  1.1462647E-08
  4.2000000E+04  1.0306761E-08
  4.3000000E+04  9.2875960E-09
  4.4000000E+04  8.3866359E-09
  4.6000000E+04  6.8788812E-09
  4.8000000E+04  5.6837776E-09
  5.0000000E+04  4.7282768E-09
  5.1250000E+04  4.2280919E-09
  5.2500000E+04  3.7897094E-09
  5.3750000E+04  3.4044214E-09
  5.5000000E+04  3.0648936E-09
  5.7500000E+04  2.4992678E-09
  5.8750000E+04  2.2634386E-09
  6.0000000E+04  2.0536192E-09
  6.2500000E+04  1.6993802E-09
  6.5000000E+04  1.4154842E-09
  6.7500000E+04  1.1862238E-09
  7.0000000E+04  9.9976649E-10
  7.2500000E+04  8.4711126E-10
  7.5000000E+04  7.2135066E-10
  7.7500000E+04  6.1714081E-10
  8.0000000E+04  5.3031425E-10
  8.2500000E+04  4.5759655E-10
  8.5000000E+04  3.9639784E-10
  8.7500000E+04  3.4465617E-10
  9.0000000E+04  3.0071941E-10
  9.2500000E+04  2.6325606E-10
  9.5000000E+04  2.3118723E-10
  9.7500000E+04  2.0363404E-10
  1.0000000E+05  1.7987686E-10
  1.0250000E+05  1.5932365E-10
  1.0500000E+05  1.4148516E-10
  1.0750000E+05  1.2595536E-10
  1.1000000E+05  1.1239588E-10
  1.1250000E+05  1.0052359E-10
  1.1500000E+05  9.0100668E-11
  1.2000000E+05  7.2832115E-11
  1.2500000E+05  5.9327058E-11
  1.3000000E+05  4.8670868E-11
  1.3500000E+05  4.0193081E-11
  1.4000000E+05  3.3396610E-11
  1.4500000E+05  2.7909156E-11
  1.5000000E+05  2.3449118E-11
  1.5500000E+05  1.9801535E-11
  1.6000000E+05  1.6800953E-11
  1.6500000E+05  1.4319024E-11
  1.7000000E+05  1.2255450E-11
  1.7500000E+05  1.0531305E-11
  1.8000000E+05  9.0840812E-12
  1.8500000E+05  7.8639670E-12
  1.9000000E+05  6.8310358E-12
  1.9500000E+05  5.9531075E-12
  2.0000000E+05  5.2041029E-12
  2.0500000E+05  4.5627838E-12
  2.1000000E+05  4.0117792E-12
  2.1500000E+05  3.5368166E-12
  2.2000000E+05  3.1261179E-12
  2.2500000E+05  2.7699202E-12
  2.3000000E+05  2.4601009E-12
  2.3500000E+05  2.1898780E-12
  2.4000000E+05  1.9535676E-12
  2.4500000E+05  1.7463895E-12
  2.5000000E+05  1.5643096E-12
  2.6000000E+05  1.2622971E-12
  2.7000000E+05  1.0258907E-12
  2.8000000E+05  8.3931233E-13
  2.9000000E+05  6.9093076E-13
  3.0000000E+05  5.7208279E-13
  3.1000000E+05  4.7625399E-13
  3.2000000E+05  3.9850244E-13
  3.3000000E+05  3.3504767E-13
  3.4000000E+05  2.8297457E-13
  3.5000000E+05  2.4001881E-13
  3.6000000E+05  2.0440940E-13
  3.7000000E+05  1.7475219E-13
  3.8000000E+05  1.4994299E-13
  3.9000000E+05  1.2910215E-13
  4.0000000E+05  1.1152502E-13
  4.1000000E+05  9.6644132E-14
  4.2000000E+05  8.4000264E-14
  4.3000000E+05  7.3219990E-14
  4.4000000E+05  6.3998284E-14
  4.5000000E+05  5.6084916E-14
  4.6000000E+05  4.9273747E-14
  4.7000000E+05  4.3394284E-14
  4.8000000E+05  3.8304982E-14
  5.0000000E+05  3.0044413E-14
  5.1250000E+05  2.5921919E-14
  5.2500000E+05  2.2433923E-14
  5.3750000E+05  1.9472359E-14
  5.5000000E+05  1.6949299E-14
  5.6250000E+05  1.4792885E-14
  5.7500000E+05  1.2944142E-14
  5.8750000E+05  1.1354483E-14
  6.0000000E+05  9.9837168E-15
  6.1250000E+05  8.7984823E-15
  6.2500000E+05  7.7709824E-15
  6.3750000E+05  6.8779783E-15
  6.5000000E+05  6.0999812E-15
  6.6250000E+05  5.4205955E-15
  6.7500000E+05  4.8259862E-15
  6.8750000E+05  4.3044442E-15
  7.0000000E+05  3.8460318E-15
  7.1250000E+05  3.4422909E-15
  7.2500000E+05  3.0860053E-15
  7.5000000E+05  2.4919884E-15
  7.7500000E+05  2.0243608E-15
  8.0000000E+05  1.6537348E-15
  8.2500000E+05  1.3581191E-15
  8.5000000E+05  1.1209194E-15
  8.7500000E+05  9.2951585E-16
  9.0000000E+05  7.7423967E-16
  9.2500000E+05  6.4763257E-16
  9.5000000E+05  5.4390498E-16
  9.7500000E+05  4.5853468E-16
  1.0000000E+06  3.8797155E-16
  1.0250000E+06  3.2941238E-16
  1.0500000E+06  2.8062774E-16
  1.0750000E+06  2.3983574E-16
  1.1000000E+06  2.0560529E-16
  1.1250000E+06  1.7677788E-16
  1.1500000E+06  1.5241520E-16
  1.1750000E+06  1.3175701E-16
  1.2000000E+06  1.1418453E-16
  1.2250000E+06  9.9191981E-17
  1.2500000E+06  8.6368386E-17
  1.2750000E+06  7.5378148E-17
  1.3000000E+06  6.5940391E-17
  1.3250000E+06  5.7819380E-17
  1.3500000E+06  5.0817061E-17
  
  
#  65  17  O1  EION =  4.800000000E+01 eV   252
#  S(0) = 3.621728E-01
  4.2778057E-01  0.0000000E+00
  4.2778057E+01  0.0000000E+00
  4.2778057E+01  5.3439966E-04
  4.8000000E+01  5.3439966E-04
  4.8002721E+01  5.3439966E-04
  4.8240153E+01  5.3453530E-04
  4.8477585E+01  5.3487604E-04
  4.8715017E+01  5.3541060E-04
  4.8952449E+01  5.3612833E-04
  4.9427313E+01  5.3807337E-04
  4.9902177E+01  5.4063671E-04
  5.0851905E+01  5.4735847E-04
  5.1801633E+01  5.5583947E-04
  5.3701088E+01  5.7668395E-04
  5.5600544E+01  6.0097755E-04
  5.7500000E+01  6.2722016E-04
  5.8750000E+01  6.4502612E-04
  6.0000000E+01  6.6297802E-04
  6.2500000E+01  6.9858506E-04
  6.5000000E+01  7.3285012E-04
  6.7500000E+01  7.6492622E-04
  7.0000000E+01  7.9421386E-04
  7.2500000E+01  8.2031384E-04
  7.5000000E+01  8.4299880E-04
  8.0000000E+01  8.7793644E-04
  8.5000000E+01  8.9978357E-04
  9.0000000E+01  9.1053955E-04
  9.5000000E+01  9.1267980E-04
  1.0000000E+02  9.0857435E-04
  1.0500000E+02  9.0016478E-04
  1.1000000E+02  8.8886515E-04
  1.1500000E+02  8.7561703E-04
  1.2000000E+02  8.6099858E-04
  1.2500000E+02  8.4534043E-04
  1.3000000E+02  8.2885187E-04
  1.3500000E+02  8.1167339E-04
  1.4000000E+02  7.9394363E-04
  1.4500000E+02  7.7581439E-04
  1.5000000E+02  7.5744001E-04
  1.6000000E+02  7.2065767E-04
  1.7000000E+02  6.8480665E-04
  1.8000000E+02  6.5070766E-04
  1.9000000E+02  6.1869995E-04
  2.0000000E+02  5.8875651E-04
  2.1000000E+02  5.6069140E-04
  2.2000000E+02  5.3429910E-04
  2.3000000E+02  5.0942834E-04
  2.4000000E+02  4.8602894E-04
  2.5000000E+02  4.6405876E-04
  2.6000000E+02  4.4349698E-04
  2.7000000E+02  4.2430307E-04
  2.8000000E+02  4.0638550E-04
  2.9000000E+02  3.8963185E-04
  3.0000000E+02  3.7393693E-04
  3.1000000E+02  3.5919027E-04
  3.2000000E+02  3.4529373E-04
  3.4000000E+02  3.1977523E-04
  3.6000000E+02  2.9701583E-04
  3.8000000E+02  2.7670629E-04
  4.0000000E+02  2.5854945E-04
  4.2000000E+02  2.4223175E-04
  4.4000000E+02  2.2745351E-04
  4.6000000E+02  2.1401133E-04
  4.8000000E+02  2.0177356E-04
  5.0000000E+02  1.9061662E-04
  5.2500000E+02  1.7800000E-04
  5.5000000E+02  1.6666345E-04
  5.7500000E+02  1.5642462E-04
  6.0000000E+02  1.4713143E-04
  6.5000000E+02  1.3094826E-04
  6.7500000E+02  1.2389339E-04
  7.0000000E+02  1.1742420E-04
  7.2500000E+02  1.1146812E-04
  7.5000000E+02  1.0596524E-04
  8.0000000E+02  9.6149044E-05
  8.5000000E+02  8.7691132E-05
  9.0000000E+02  8.0342940E-05
  9.5000000E+02  7.3902905E-05
  1.0000000E+03  6.8224852E-05
  1.0500000E+03  6.3194149E-05
  1.1000000E+03  5.8714582E-05
  1.1500000E+03  5.4706356E-05
  1.2000000E+03  5.1103590E-05
  1.2500000E+03  4.7851424E-05
  1.3000000E+03  4.4904305E-05
  1.3500000E+03  4.2224731E-05
  1.4000000E+03  3.9781184E-05
  1.4500000E+03  3.7546637E-05
  1.5000000E+03  3.5497637E-05
  1.6000000E+03  3.1877797E-05
  1.7000000E+03  2.8789507E-05
  1.8000000E+03  2.6132210E-05
  1.9000000E+03  2.3828467E-05
  2.0000000E+03  2.1817842E-05
  2.1000000E+03  2.0052350E-05
  2.2000000E+03  1.8493469E-05
  2.3000000E+03  1.7109998E-05
  2.4000000E+03  1.5876457E-05
  2.5000000E+03  1.4771852E-05
  2.6000000E+03  1.3778746E-05
  2.7000000E+03  1.2882549E-05
  2.8000000E+03  1.2070991E-05
  2.9000000E+03  1.1333694E-05
  3.0000000E+03  1.0661832E-05
  3.1000000E+03  1.0047856E-05
  3.2000000E+03  9.4852784E-06
  3.4000000E+03  8.4926474E-06
  3.6000000E+03  7.6473836E-06
  3.8000000E+03  6.9216339E-06
  4.0000000E+03  6.2938569E-06
  4.2000000E+03  5.7471408E-06
  4.4000000E+03  5.2680641E-06
  4.6000000E+03  4.8458872E-06
  4.8000000E+03  4.4719333E-06
  5.0000000E+03  4.1391250E-06
  5.2500000E+03  3.7722051E-06
  5.5000000E+03  3.4513172E-06
  5.7500000E+03  3.1690771E-06
  6.0000000E+03  2.9195150E-06
  6.5000000E+03  2.4998657E-06
  6.7500000E+03  2.3224997E-06
  7.0000000E+03  2.1629322E-06
  7.2500000E+03  2.0188622E-06
  7.5000000E+03  1.8883476E-06
  7.7500000E+03  1.7697422E-06
  8.0000000E+03  1.6616436E-06
  8.2500000E+03  1.5628510E-06
  8.5000000E+03  1.4723306E-06
  9.0000000E+03  1.3126496E-06
  9.5000000E+03  1.1767525E-06
  1.0000000E+04  1.0601664E-06
  1.0500000E+04  9.5942667E-07
  1.1000000E+04  8.7181461E-07
  1.1500000E+04  7.9516942E-07
  1.2000000E+04  7.2775627E-07
  1.2500000E+04  6.6816934E-07
  1.3000000E+04  6.1526039E-07
  1.3500000E+04  5.6808385E-07
  1.4000000E+04  5.2585478E-07
  1.4500000E+04  4.8791704E-07
  1.5000000E+04  4.5371892E-07
  1.5500000E+04  4.2279400E-07
  1.6000000E+04  3.9474583E-07
  1.6500000E+04  3.6923571E-07
  1.7000000E+04  3.4597297E-07
  1.8000000E+04  3.0522082E-07
  1.9000000E+04  2.7085728E-07
  2.0000000E+04  2.4164150E-07
  2.1000000E+04  2.1661643E-07
  2.2000000E+04  1.9503518E-07
  2.3000000E+04  1.7630870E-07
  2.4000000E+04  1.5996755E-07
  2.5000000E+04  1.4563394E-07
  2.6000000E+04  1.3300119E-07
  2.7000000E+04  1.2181831E-07
  2.8000000E+04  1.1187836E-07
  2.9000000E+04  1.0300957E-07
  3.0000000E+04  9.5068415E-08
  3.1000000E+04  8.7934277E-08
  3.2000000E+04  8.1505317E-08
  3.3000000E+04  7.5695097E-08
  3.4000000E+04  7.0429782E-08
  3.5000000E+04  6.5646015E-08
  3.6000000E+04  6.1289177E-08
  3.8000000E+04  5.3673489E-08
  4.0000000E+04  4.7273886E-08
  4.2000000E+04  4.1854594E-08
  4.4000000E+04  3.7233234E-08
  4.6000000E+04  3.3267003E-08
  4.8000000E+04  2.9842925E-08
  5.0000000E+04  2.6870832E-08
  5.2500000E+04  2.3682058E-08
  5.5000000E+04  2.0974470E-08
  5.7500000E+04  1.8660347E-08
  5.8750000E+04  1.7628654E-08
  6.0000000E+04  1.6670616E-08
  6.2500000E+04  1.4950336E-08
  6.5000000E+04  1.3455414E-08
  6.7500000E+04  1.2150172E-08
  7.0000000E+04  1.1005523E-08
  7.2500000E+04  9.9975956E-09
  7.5000000E+04  9.1066631E-09
  7.7500000E+04  8.3163212E-09
  8.0000000E+04  7.6128531E-09
  8.2500000E+04  6.9847293E-09
  8.5000000E+04  6.4222067E-09
  8.7500000E+04  5.9170125E-09
  9.0000000E+04  5.4620890E-09
  9.2500000E+04  5.0513908E-09
  9.5000000E+04  4.6797227E-09
  9.7500000E+04  4.3426031E-09
  1.0000000E+05  4.0361539E-09
  1.0250000E+05  3.7570084E-09
  1.0500000E+05  3.5022316E-09
  1.1000000E+05  3.0558342E-09
  1.1500000E+05  2.6799602E-09
  1.2000000E+05  2.3614001E-09
  1.2500000E+05  2.0897871E-09
  1.3000000E+05  1.8569108E-09
  1.3500000E+05  1.6562127E-09
  1.4000000E+05  1.4824127E-09
  1.4500000E+05  1.3312298E-09
  1.5000000E+05  1.1991683E-09
  1.5500000E+05  1.0833550E-09
  1.6000000E+05  9.8141521E-10
  1.6500000E+05  8.9137523E-10
  1.7000000E+05  8.1158492E-10
  1.7500000E+05  7.4065790E-10
  1.8000000E+05  6.7742408E-10
  1.8500000E+05  6.2089156E-10
  1.9000000E+05  5.7021596E-10
  1.9500000E+05  5.2467567E-10
  2.0000000E+05  4.8365184E-10
  2.0500000E+05  4.4661183E-10
  2.1000000E+05  4.1309551E-10
  2.1500000E+05  3.8270408E-10
  2.2000000E+05  3.5509091E-10
  2.2500000E+05  3.2995391E-10
  2.3000000E+05  3.0702897E-10
  2.4000000E+05  2.6691700E-10
  2.5000000E+05  2.3321582E-10
  2.6000000E+05  2.0472434E-10
  2.7000000E+05  1.8049742E-10
  2.8000000E+05  1.5978549E-10
  2.9000000E+05  1.4198988E-10
  3.0000000E+05  1.2662844E-10
  3.1000000E+05  1.1330992E-10
  3.2000000E+05  1.0171466E-10
  3.3000000E+05  9.1580036E-11
  3.4000000E+05  8.2689182E-11
  3.5000000E+05  7.4862096E-11
  3.6000000E+05  6.7948620E-11
  3.7000000E+05  6.1822889E-11
  3.8000000E+05  5.6378907E-11
  3.9000000E+05  5.1527031E-11
  4.0000000E+05  4.7191115E-11
  4.1000000E+05  4.3306235E-11
  4.2000000E+05  3.9816855E-11
  4.3000000E+05  3.6675296E-11
  4.4000000E+05  3.3840495E-11
  4.5000000E+05  3.1277000E-11
  4.6000000E+05  2.8954080E-11
  4.7000000E+05  2.6845000E-11
  4.8000000E+05  2.4926443E-11
  5.0000000E+05  2.1581710E-11
  5.1250000E+05  1.9776339E-11
  5.2500000E+05  1.8157272E-11
  5.3750000E+05  1.6701607E-11
  5.5000000E+05  1.5389723E-11
  5.7500000E+05  1.3133217E-11
  5.8750000E+05  1.2161923E-11
  6.0000000E+05  1.1280205E-11
  
  
#  65  18  O2  EION =  3.200000000E+01 eV   284
#  S(0) = 2.380213E+00
  1.6000000E-01  0.0000000E+00
  1.6000000E+01  0.0000000E+00
  1.6000000E+01  9.4704274E-02
  3.2000000E+01  9.4704274E-02
  3.2000000E+01  4.4701496E-02
  3.2002721E+01  4.4701496E-02
  3.2102653E+01  4.4419460E-02
  3.2202585E+01  4.4130955E-02
  3.2302517E+01  4.3836972E-02
  3.2402449E+01  4.3538387E-02
  3.2602313E+01  4.2930436E-02
  3.2802177E+01  4.2312355E-02
  3.3201905E+01  4.1061563E-02
  3.3601633E+01  3.9809941E-02
  3.4401088E+01  3.7358464E-02
  3.5200544E+01  3.5020949E-02
  3.6000000E+01  3.2818485E-02
  3.8000000E+01  2.7904952E-02
  4.0000000E+01  2.3763819E-02
  4.2000000E+01  2.0279578E-02
  4.4000000E+01  1.7351565E-02
  4.6000000E+01  1.4894754E-02
  4.8000000E+01  1.2835760E-02
  5.0000000E+01  1.1110566E-02
  5.1250000E+01  1.0176811E-02
  5.2500000E+01  9.3396150E-03
  5.3750000E+01  8.5882209E-03
  5.5000000E+01  7.9129430E-03
  5.7500000E+01  6.7572608E-03
  5.8750000E+01  6.2624321E-03
  6.0000000E+01  5.8147187E-03
  6.1250000E+01  5.4088672E-03
  6.2500000E+01  5.0402601E-03
  6.3750000E+01  4.7048380E-03
  6.5000000E+01  4.3990444E-03
  6.7500000E+01  3.8641944E-03
  7.0000000E+01  3.4149465E-03
  7.2500000E+01  3.0351533E-03
  7.5000000E+01  2.7122245E-03
  7.7500000E+01  2.4361807E-03
  8.0000000E+01  2.1991285E-03
  8.2500000E+01  1.9946680E-03
  8.5000000E+01  1.8176411E-03
  8.7500000E+01  1.6638005E-03
  9.0000000E+01  1.5296326E-03
  9.2500000E+01  1.4122248E-03
  9.5000000E+01  1.3091348E-03
  9.7500000E+01  1.2182993E-03
  1.0000000E+02  1.1379852E-03
  1.0250000E+02  1.0667354E-03
  1.0500000E+02  1.0033002E-03
  1.0750000E+02  9.4662383E-04
  1.1000000E+02  8.9581889E-04
  1.1250000E+02  8.5012750E-04
  1.1500000E+02  8.0890122E-04
  1.2000000E+02  7.3772745E-04
  1.2500000E+02  6.7879591E-04
  1.3000000E+02  6.2952149E-04
  1.3500000E+02  5.8796043E-04
  1.4000000E+02  5.5262455E-04
  1.4500000E+02  5.2236101E-04
  1.5000000E+02  4.9623298E-04
  1.5500000E+02  4.7350166E-04
  1.6000000E+02  4.5357008E-04
  1.6500000E+02  4.3593902E-04
  1.7000000E+02  4.2021255E-04
  1.7500000E+02  4.0607300E-04
  1.8000000E+02  3.9326150E-04
  1.8500000E+02  3.8156860E-04
  1.9000000E+02  3.7082577E-04
  2.0000000E+02  3.5169096E-04
  2.1000000E+02  3.3506035E-04
  2.2000000E+02  3.2038682E-04
  2.3000000E+02  3.0728053E-04
  2.4000000E+02  2.9544673E-04
  2.5000000E+02  2.8465899E-04
  2.6000000E+02  2.7474311E-04
  2.7000000E+02  2.6556504E-04
  2.8000000E+02  2.5701817E-04
  2.9000000E+02  2.4901716E-04
  3.0000000E+02  2.4149296E-04
  3.1000000E+02  2.3438881E-04
  3.2000000E+02  2.2765995E-04
  3.4000000E+02  2.1518889E-04
  3.6000000E+02  2.0385896E-04
  3.8000000E+02  1.9352730E-04
  4.0000000E+02  1.8406512E-04
  4.2000000E+02  1.7534636E-04
  4.4000000E+02  1.6727338E-04
  4.6000000E+02  1.5977539E-04
  4.8000000E+02  1.5279441E-04
  5.0000000E+02  1.4628674E-04
  5.2500000E+02  1.3876060E-04
  5.5000000E+02  1.3183597E-04
  5.7500000E+02  1.2543058E-04
  6.0000000E+02  1.1948187E-04
  6.5000000E+02  1.0881537E-04
  6.7500000E+02  1.0403155E-04
  7.0000000E+02  9.9563075E-05
  7.2500000E+02  9.5376492E-05
  7.5000000E+02  9.1446888E-05
  8.0000000E+02  8.4289097E-05
  8.5000000E+02  7.7955293E-05
  9.0000000E+02  7.2310074E-05
  9.5000000E+02  6.7247719E-05
  1.0000000E+03  6.2693770E-05
  1.0500000E+03  5.8584769E-05
  1.1000000E+03  5.4862891E-05
  1.1500000E+03  5.1479099E-05
  1.2000000E+03  4.8392473E-05
  1.2500000E+03  4.5568456E-05
  1.3000000E+03  4.2977685E-05
  1.3500000E+03  4.0595379E-05
  1.4000000E+03  3.8400042E-05
  1.4500000E+03  3.6372798E-05
  1.5000000E+03  3.4496931E-05
  1.6000000E+03  3.1142268E-05
  1.7000000E+03  2.8237896E-05
  1.8000000E+03  2.5706676E-05
  1.9000000E+03  2.3487775E-05
  2.0000000E+03  2.1532558E-05
  2.1000000E+03  1.9801363E-05
  2.2000000E+03  1.8261582E-05
  2.3000000E+03  1.6886344E-05
  2.4000000E+03  1.5653382E-05
  2.5000000E+03  1.4544060E-05
  2.6000000E+03  1.3542646E-05
  2.7000000E+03  1.2635789E-05
  2.8000000E+03  1.1812136E-05
  2.9000000E+03  1.1061988E-05
  3.0000000E+03  1.0377021E-05
  3.1000000E+03  9.7500504E-06
  3.2000000E+03  9.1748417E-06
  3.4000000E+03  8.1586584E-06
  3.6000000E+03  7.2926809E-06
  3.8000000E+03  6.5493200E-06
  4.0000000E+03  5.9070064E-06
  4.2000000E+03  5.3486300E-06
  4.4000000E+03  4.8605026E-06
  4.6000000E+03  4.4316046E-06
  4.8000000E+03  4.0529891E-06
  5.0000000E+03  3.7173184E-06
  5.2500000E+03  3.3489774E-06
  5.5000000E+03  3.0286647E-06
  5.7500000E+03  2.7486315E-06
  6.0000000E+03  2.5026090E-06
  6.5000000E+03  2.0930579E-06
  6.7500000E+03  1.9218483E-06
  7.0000000E+03  1.7689600E-06
  7.2500000E+03  1.6319676E-06
  7.5000000E+03  1.5088278E-06
  7.7500000E+03  1.3978095E-06
  8.0000000E+03  1.2974384E-06
  8.2500000E+03  1.2064534E-06
  8.5000000E+03  1.1237707E-06
  9.0000000E+03  9.7969781E-07
  9.5000000E+03  8.5913172E-07
  1.0000000E+04  7.5744250E-07
  1.0500000E+04  6.7106246E-07
  1.1000000E+04  5.9720938E-07
  1.1500000E+04  5.3369009E-07
  1.2000000E+04  4.7875933E-07
  1.2500000E+04  4.3101513E-07
  1.3000000E+04  3.8932228E-07
  1.3500000E+04  3.5275466E-07
  1.4000000E+04  3.2055133E-07
  1.4500000E+04  2.9208300E-07
  1.5000000E+04  2.6682623E-07
  1.5500000E+04  2.4434314E-07
  1.6000000E+04  2.2426553E-07
  1.6500000E+04  2.0628217E-07
  1.7000000E+04  1.9012890E-07
  1.7500000E+04  1.7558049E-07
  1.8000000E+04  1.6244405E-07
  1.8500000E+04  1.5055376E-07
  1.9000000E+04  1.3976659E-07
  1.9500000E+04  1.2995871E-07
  2.0000000E+04  1.2102255E-07
  2.0500000E+04  1.1286433E-07
  2.1000000E+04  1.0540209E-07
  2.2000000E+04  9.2286870E-08
  2.3000000E+04  8.1199366E-08
  2.4000000E+04  7.1766865E-08
  2.5000000E+04  6.3695573E-08
  2.6000000E+04  5.6751851E-08
  2.7000000E+04  5.0748318E-08
  2.8000000E+04  4.5533509E-08
  2.9000000E+04  4.0984169E-08
  3.0000000E+04  3.6999284E-08
  3.1000000E+04  3.3495532E-08
  3.2000000E+04  3.0403797E-08
  3.3000000E+04  2.7666437E-08
  3.4000000E+04  2.5235118E-08
  3.5000000E+04  2.3069119E-08
  3.6000000E+04  2.1133977E-08
  3.7000000E+04  1.9400400E-08
  3.8000000E+04  1.7843391E-08
  3.9000000E+04  1.6441535E-08
  4.0000000E+04  1.5176418E-08
  4.1000000E+04  1.4032149E-08
  4.2000000E+04  1.2994975E-08
  4.3000000E+04  1.2052953E-08
  4.4000000E+04  1.1195681E-08
  4.6000000E+04  9.7001640E-09
  4.8000000E+04  8.4483297E-09
  5.0000000E+04  7.3936242E-09
  5.1250000E+04  6.8180141E-09
  5.2500000E+04  6.2977362E-09
  5.3750000E+04  5.8264755E-09
  5.5000000E+04  5.3987490E-09
  5.7500000E+04  4.6554087E-09
  5.8750000E+04  4.3319751E-09
  6.0000000E+04  4.0362756E-09
  6.2500000E+04  3.5171194E-09
  6.5000000E+04  3.0790810E-09
  6.7500000E+04  2.7073461E-09
  7.0000000E+04  2.3901777E-09
  7.2500000E+04  2.1182039E-09
  7.5000000E+04  1.8838859E-09
  7.7500000E+04  1.6811179E-09
  8.0000000E+04  1.5049222E-09
  8.2500000E+04  1.3512169E-09
  8.5000000E+04  1.2166355E-09
  8.7500000E+04  1.0983867E-09
  9.0000000E+04  9.9414487E-10
  9.2500000E+04  9.0196262E-10
  9.5000000E+04  8.2020203E-10
  9.7500000E+04  7.4747948E-10
  1.0000000E+05  6.8262133E-10
  1.0250000E+05  6.2462818E-10
  1.0500000E+05  5.7264598E-10
  1.0750000E+05  5.2594228E-10
  1.1000000E+05  4.8388686E-10
  1.1250000E+05  4.4593580E-10
  1.1500000E+05  4.1161818E-10
  1.1750000E+05  3.8052493E-10
  1.2000000E+05  3.5229975E-10
  1.2250000E+05  3.2663141E-10
  1.2500000E+05  3.0324739E-10
  1.3000000E+05  2.6240405E-10
  1.3500000E+05  2.2817774E-10
  1.4000000E+05  1.9932522E-10
  1.4500000E+05  1.7486762E-10
  1.5000000E+05  1.5402784E-10
  1.5500000E+05  1.3618422E-10
  1.6000000E+05  1.2083607E-10
  1.6500000E+05  1.0757751E-10
  1.7000000E+05  9.6077467E-11
  1.7500000E+05  8.6064366E-11
  1.8000000E+05  7.7314263E-11
  1.8500000E+05  6.9641517E-11
  1.9000000E+05  6.2891468E-11
  1.9500000E+05  5.6934678E-11
  2.0000000E+05  5.1662353E-11
  2.0500000E+05  4.6982671E-11
  2.1000000E+05  4.2817821E-11
  2.1500000E+05  3.9101616E-11
  2.2000000E+05  3.5777552E-11
  2.2500000E+05  3.2797233E-11
  2.3000000E+05  3.0119066E-11
  2.3500000E+05  2.7707193E-11
  2.4000000E+05  2.5530606E-11
  2.4500000E+05  2.3562418E-11
  2.5000000E+05  2.1779248E-11
  2.5500000E+05  2.0160713E-11
  2.6000000E+05  1.8688994E-11
  2.6500000E+05  1.7348471E-11
  2.7000000E+05  1.6125423E-11
  2.8000000E+05  1.3984837E-11
  2.9000000E+05  1.2186501E-11
  3.0000000E+05  1.0667040E-11
  3.1000000E+05  9.3763158E-12
  3.2000000E+05  8.2743766E-12
  3.3000000E+05  7.3291606E-12
  3.4000000E+05  6.5147623E-12
  3.5000000E+05  5.8101194E-12
  3.6000000E+05  5.1979968E-12
  3.7000000E+05  4.6642232E-12
  3.8000000E+05  4.1970917E-12
  3.9000000E+05  3.7868844E-12
  4.0000000E+05  3.4255107E-12
  4.1000000E+05  3.1061974E-12
  4.2000000E+05  2.8232361E-12
  4.3000000E+05  2.5717969E-12
  
  
#  65  19  O3  EION =  2.800000000E+01 eV   290
#  S(0) = 5.601688E+00
  1.4000000E-01  0.0000000E+00
  1.4000000E+01  0.0000000E+00
  1.4000000E+01  2.7875199E-01
  2.8000000E+01  2.7875199E-01
  2.8000000E+01  9.6588078E-02
  2.8002721E+01  9.6588078E-02
  2.8602177E+01  9.0892299E-02
  2.8901905E+01  8.8092622E-02
  2.9201633E+01  8.5354469E-02
  2.9501361E+01  8.2689613E-02
  2.9801088E+01  8.0104786E-02
  3.0400544E+01  7.5186338E-02
  3.1000000E+01  7.0602922E-02
  3.2000000E+01  6.3662488E-02
  3.3000000E+01  5.7518270E-02
  3.4000000E+01  5.2068831E-02
  3.5000000E+01  4.7223358E-02
  3.6000000E+01  4.2904417E-02
  3.7000000E+01  3.9046788E-02
  3.8000000E+01  3.5595361E-02
  3.9000000E+01  3.2503161E-02
  4.0000000E+01  2.9729687E-02
  4.1000000E+01  2.7239672E-02
  4.2000000E+01  2.5002204E-02
  4.3000000E+01  2.2989903E-02
  4.4000000E+01  2.1178462E-02
  4.5000000E+01  1.9546308E-02
  4.6000000E+01  1.8074097E-02
  4.7000000E+01  1.6744700E-02
  4.8000000E+01  1.5542738E-02
  5.0000000E+01  1.3468091E-02
  5.1250000E+01  1.2361554E-02
  5.2500000E+01  1.1378571E-02
  5.3750000E+01  1.0503186E-02
  5.5000000E+01  9.7217142E-03
  5.7500000E+01  8.3948915E-03
  5.8750000E+01  7.8306475E-03
  6.0000000E+01  7.3220350E-03
  6.1250000E+01  6.8625635E-03
  6.2500000E+01  6.4465791E-03
  6.3750000E+01  6.0691778E-03
  6.5000000E+01  5.7261334E-03
  6.7500000E+01  5.1287256E-03
  7.0000000E+01  4.6298966E-03
  7.2500000E+01  4.2107698E-03
  7.5000000E+01  3.8565523E-03
  7.7500000E+01  3.5555742E-03
  8.0000000E+01  3.2984619E-03
  8.2500000E+01  3.0776618E-03
  8.5000000E+01  2.8870678E-03
  8.7500000E+01  2.7215938E-03
  9.0000000E+01  2.5771475E-03
  9.2500000E+01  2.4503306E-03
  9.5000000E+01  2.3382922E-03
  9.7500000E+01  2.2387358E-03
  1.0000000E+02  2.1497516E-03
  1.0250000E+02  2.0697353E-03
  1.0500000E+02  1.9973769E-03
  1.1000000E+02  1.8715045E-03
  1.1500000E+02  1.7655022E-03
  1.2000000E+02  1.6747470E-03
  1.2500000E+02  1.5959864E-03
  1.3000000E+02  1.5268216E-03
  1.3500000E+02  1.4654494E-03
  1.4000000E+02  1.4104794E-03
  1.4500000E+02  1.3607903E-03
  1.5000000E+02  1.3154845E-03
  1.6000000E+02  1.2353012E-03
  1.7000000E+02  1.1657033E-03
  1.8000000E+02  1.1040317E-03
  1.9000000E+02  1.0485805E-03
  2.0000000E+02  9.9823672E-04
  2.1000000E+02  9.5219438E-04
  2.2000000E+02  9.0983241E-04
  2.3000000E+02  8.7066134E-04
  2.4000000E+02  8.3430018E-04
  2.5000000E+02  8.0043723E-04
  2.6000000E+02  7.6882547E-04
  2.7000000E+02  7.3926197E-04
  2.8000000E+02  7.1156241E-04
  2.9000000E+02  6.8554619E-04
  3.0000000E+02  6.6105237E-04
  3.1000000E+02  6.3794172E-04
  3.2000000E+02  6.1609278E-04
  3.4000000E+02  5.7576851E-04
  3.6000000E+02  5.3943565E-04
  3.8000000E+02  5.0664654E-04
  4.0000000E+02  4.7695126E-04
  4.2000000E+02  4.4991954E-04
  4.4000000E+02  4.2520581E-04
  4.6000000E+02  4.0253194E-04
  4.8000000E+02  3.8167104E-04
  5.0000000E+02  3.6245116E-04
  5.2500000E+02  3.4050299E-04
  5.5000000E+02  3.2057318E-04
  5.7500000E+02  3.0237080E-04
  6.0000000E+02  2.8567808E-04
  6.5000000E+02  2.5626011E-04
  6.7500000E+02  2.4327465E-04
  7.0000000E+02  2.3126424E-04
  7.2500000E+02  2.2011987E-04
  7.5000000E+02  2.0975854E-04
  8.0000000E+02  1.9112955E-04
  8.5000000E+02  1.7490331E-04
  9.0000000E+02  1.6064974E-04
  9.5000000E+02  1.4804244E-04
  1.0000000E+03  1.3684448E-04
  1.0500000E+03  1.2685764E-04
  1.1000000E+03  1.1790915E-04
  1.1500000E+03  1.0985582E-04
  1.2000000E+03  1.0257968E-04
  1.2500000E+03  9.5982319E-05
  1.3000000E+03  8.9981198E-05
  1.3500000E+03  8.4507116E-05
  1.4000000E+03  7.9500771E-05
  1.4500000E+03  7.4910825E-05
  1.5000000E+03  7.0692527E-05
  1.6000000E+03  6.3220223E-05
  1.7000000E+03  5.6827466E-05
  1.8000000E+03  5.1316338E-05
  1.9000000E+03  4.6533510E-05
  2.0000000E+03  4.2358255E-05
  2.1000000E+03  3.8693403E-05
  2.2000000E+03  3.5460082E-05
  2.3000000E+03  3.2594125E-05
  2.4000000E+03  3.0043006E-05
  2.5000000E+03  2.7763214E-05
  2.6000000E+03  2.5718353E-05
  2.7000000E+03  2.3877811E-05
  2.8000000E+03  2.2215779E-05
  2.9000000E+03  2.0710408E-05
  3.0000000E+03  1.9343094E-05
  3.1000000E+03  1.8097888E-05
  3.2000000E+03  1.6961041E-05
  3.4000000E+03  1.4966332E-05
  3.6000000E+03  1.3281174E-05
  3.8000000E+03  1.1846310E-05
  4.0000000E+03  1.0615899E-05
  4.2000000E+03  9.5539194E-06
  4.4000000E+03  8.6318103E-06
  4.6000000E+03  7.8267682E-06
  4.8000000E+03  7.1204187E-06
  5.0000000E+03  6.4978046E-06
  5.2500000E+03  5.8187955E-06
  5.5000000E+03  5.2321806E-06
  5.7500000E+03  4.7225151E-06
  5.8750000E+03  4.4925626E-06
  6.0000000E+03  4.2773930E-06
  6.2500000E+03  3.8867682E-06
  6.5000000E+03  3.5424372E-06
  6.7500000E+03  3.2376526E-06
  7.0000000E+03  2.9668302E-06
  7.2500000E+03  2.7253200E-06
  7.5000000E+03  2.5092265E-06
  7.7500000E+03  2.3152658E-06
  8.0000000E+03  2.1406559E-06
  8.2500000E+03  1.9830282E-06
  8.5000000E+03  1.8403569E-06
  8.7500000E+03  1.7109020E-06
  9.0000000E+03  1.5931635E-06
  9.2500000E+03  1.4858433E-06
  9.5000000E+03  1.3878133E-06
  1.0000000E+04  1.2158115E-06
  1.0500000E+04  1.0706626E-06
  1.1000000E+04  9.4733825E-07
  1.1500000E+04  8.4190200E-07
  1.2000000E+04  7.5124158E-07
  1.2500000E+04  6.7287260E-07
  1.3000000E+04  6.0479552E-07
  1.3500000E+04  5.4538840E-07
  1.4000000E+04  4.9332590E-07
  1.4500000E+04  4.4751772E-07
  1.5000000E+04  4.0706146E-07
  1.5500000E+04  3.7120604E-07
  1.6000000E+04  3.3932282E-07
  1.6500000E+04  3.1088294E-07
  1.7000000E+04  2.8543946E-07
  1.7500000E+04  2.6261295E-07
  1.8000000E+04  2.4207978E-07
  1.8500000E+04  2.2356288E-07
  1.9000000E+04  2.0682416E-07
  1.9500000E+04  1.9165831E-07
  2.0000000E+04  1.7788760E-07
  2.0500000E+04  1.6535767E-07
  2.1000000E+04  1.5393406E-07
  2.2000000E+04  1.3395056E-07
  2.3000000E+04  1.1715995E-07
  2.4000000E+04  1.0295947E-07
  2.5000000E+04  9.0876861E-08
  2.6000000E+04  8.0538808E-08
  2.7000000E+04  7.1647576E-08
  2.8000000E+04  6.3963776E-08
  2.9000000E+04  5.7293582E-08
  3.0000000E+04  5.1478931E-08
  3.1000000E+04  4.6390077E-08
  3.2000000E+04  4.1919901E-08
  3.3000000E+04  3.7979475E-08
  3.4000000E+04  3.4494559E-08
  3.5000000E+04  3.1402878E-08
  3.6000000E+04  2.8651942E-08
  3.7000000E+04  2.6197325E-08
  3.8000000E+04  2.4001260E-08
  3.9000000E+04  2.2031523E-08
  4.0000000E+04  2.0260503E-08
  4.1000000E+04  1.8664466E-08
  4.2000000E+04  1.7222943E-08
  4.3000000E+04  1.5918221E-08
  4.4000000E+04  1.4734929E-08
  4.5000000E+04  1.3659683E-08
  4.6000000E+04  1.2680796E-08
  4.7000000E+04  1.1788042E-08
  4.8000000E+04  1.0972445E-08
  5.0000000E+04  9.5420637E-09
  5.1250000E+04  8.7653003E-09
  5.2500000E+04  8.0657956E-09
  5.3750000E+04  7.4344871E-09
  5.5000000E+04  6.8635335E-09
  5.7500000E+04  5.8763563E-09
  5.8750000E+04  5.4490409E-09
  6.0000000E+04  5.0596597E-09
  6.2500000E+04  4.3792952E-09
  6.5000000E+04  3.8088557E-09
  6.7500000E+04  3.3277251E-09
  7.0000000E+04  2.9196643E-09
  7.2500000E+04  2.5717783E-09
  7.5000000E+04  2.2737509E-09
  7.7500000E+04  2.0172716E-09
  8.0000000E+04  1.7956017E-09
  8.2500000E+04  1.6032426E-09
  8.5000000E+04  1.4356824E-09
  8.7500000E+04  1.2891980E-09
  9.0000000E+04  1.1607018E-09
  9.2500000E+04  1.0476200E-09
  9.5000000E+04  9.4779788E-10
  9.7500000E+04  8.5942329E-10
  1.0000000E+05  7.8096600E-10
  1.0250000E+05  7.1112860E-10
  1.0500000E+05  6.4880691E-10
  1.0750000E+05  5.9305783E-10
  1.1000000E+05  5.4307304E-10
  1.1250000E+05  4.9815733E-10
  1.1500000E+05  4.5771095E-10
  1.1750000E+05  4.2121506E-10
  1.2000000E+05  3.8821949E-10
  1.2250000E+05  3.5833253E-10
  1.2500000E+05  3.3121252E-10
  1.2750000E+05  3.0656065E-10
  1.3000000E+05  2.8411492E-10
  1.3250000E+05  2.6364502E-10
  1.3500000E+05  2.4494807E-10
  1.4000000E+05  2.1217713E-10
  1.4500000E+05  1.8460107E-10
  1.5000000E+05  1.6127248E-10
  1.5500000E+05  1.4143839E-10
  1.6000000E+05  1.2449615E-10
  1.6500000E+05  1.0996018E-10
  1.7000000E+05  9.7436785E-11
  1.7500000E+05  8.6604881E-11
  1.8000000E+05  7.7201180E-11
  1.8500000E+05  6.9008634E-11
  1.9000000E+05  6.1847405E-11
  1.9500000E+05  5.5567790E-11
  2.0000000E+05  5.0044592E-11
  2.0500000E+05  4.5172673E-11
  2.1000000E+05  4.0863403E-11
  2.1500000E+05  3.7041784E-11
  2.2000000E+05  3.3644118E-11
  2.2500000E+05  3.0616117E-11
  2.3000000E+05  2.7911351E-11
  2.3500000E+05  2.5489986E-11
  2.4000000E+05  2.3317739E-11
  2.4500000E+05  2.1365019E-11
  2.5000000E+05  1.9606195E-11
  2.5500000E+05  1.8019016E-11
  2.6000000E+05  1.6584120E-11
  2.6500000E+05  1.5284623E-11
  2.7000000E+05  1.4105758E-11
  2.7500000E+05  1.3034588E-11
  2.8000000E+05  1.2059766E-11
  2.8500000E+05  1.1171313E-11
  2.9000000E+05  1.0360414E-11
  3.0000000E+05  8.9409739E-12
  3.1000000E+05  7.7490141E-12
  3.2000000E+05  6.7428328E-12
  3.3000000E+05  5.8891128E-12
  3.4000000E+05  5.1612871E-12
  3.5000000E+05  4.5380862E-12
  3.6000000E+05  4.0027423E-12
  3.7000000E+05  3.5416114E-12
  3.8000000E+05  3.1433091E-12
  
  
#  65  15  N6  EION =  6.000000000E+00 eV   311
#  S(0) = 1.071047E+01
  3.0000000E-02  0.0000000E+00
  3.0000000E+00  0.0000000E+00
  3.0000000E+00  6.4618368E-02
  6.0000000E+00  6.4618368E-02
  6.0000000E+00  5.1557302E-03
  6.0027211E+00  5.1557302E-03
  6.3026531E+00  5.1109716E-03
  6.6025851E+00  5.0621724E-03
  6.9025171E+00  5.0118668E-03
  7.2024490E+00  4.9618641E-03
  7.8023130E+00  4.8676062E-03
  8.4021769E+00  4.7860610E-03
  9.6019048E+00  4.6735445E-03
  1.0801633E+01  4.6370204E-03
  1.3201088E+01  4.8042561E-03
  1.5600544E+01  5.2976129E-03
  1.8000000E+01  6.1173938E-03
  1.9000000E+01  6.5529534E-03
  2.0000000E+01  7.0410754E-03
  2.1000000E+01  7.5790126E-03
  2.2000000E+01  8.1632575E-03
  2.3000000E+01  8.7895274E-03
  2.4000000E+01  9.4531388E-03
  2.5000000E+01  1.0148823E-02
  2.6000000E+01  1.0871181E-02
  2.7000000E+01  1.1614775E-02
  2.8000000E+01  1.2374208E-02
  2.9000000E+01  1.3144495E-02
  3.0000000E+01  1.3921142E-02
  3.1000000E+01  1.4699922E-02
  3.2000000E+01  1.5477546E-02
  3.4000000E+01  1.7018636E-02
  3.6000000E+01  1.8528631E-02
  3.8000000E+01  1.9999659E-02
  4.0000000E+01  2.1429296E-02
  4.2000000E+01  2.2817934E-02
  4.4000000E+01  2.4166585E-02
  4.6000000E+01  2.5476274E-02
  4.8000000E+01  2.6745615E-02
  5.0000000E+01  2.7972347E-02
  5.2500000E+01  2.9439391E-02
  5.5000000E+01  3.0821910E-02
  5.7500000E+01  3.2108761E-02
  6.0000000E+01  3.3288313E-02
  6.5000000E+01  3.5294687E-02
  6.7500000E+01  3.6116120E-02
  7.0000000E+01  3.6818499E-02
  7.2500000E+01  3.7410024E-02
  7.5000000E+01  3.7899369E-02
  8.0000000E+01  3.8612286E-02
  8.5000000E+01  3.9043490E-02
  9.0000000E+01  3.9260531E-02
  9.5000000E+01  3.9310973E-02
  1.0000000E+02  3.9220081E-02
  1.0500000E+02  3.9000324E-02
  1.1000000E+02  3.8662006E-02
  1.1500000E+02  3.8214063E-02
  1.2000000E+02  3.7669048E-02
  1.2500000E+02  3.7046158E-02
  1.3000000E+02  3.6362964E-02
  1.3500000E+02  3.5636094E-02
  1.4000000E+02  3.4880966E-02
  1.4500000E+02  3.4109870E-02
  1.5000000E+02  3.3329721E-02
  1.6000000E+02  3.1754596E-02
  1.7000000E+02  3.0174064E-02
  1.8000000E+02  2.8596556E-02
  1.9000000E+02  2.7037439E-02
  2.0000000E+02  2.5521352E-02
  2.1000000E+02  2.4065283E-02
  2.2000000E+02  2.2678907E-02
  2.3000000E+02  2.1366473E-02
  2.4000000E+02  2.0124513E-02
  2.5000000E+02  1.8947825E-02
  2.6000000E+02  1.7833577E-02
  2.7000000E+02  1.6782087E-02
  2.8000000E+02  1.5792882E-02
  2.9000000E+02  1.4864464E-02
  3.0000000E+02  1.3994646E-02
  3.1000000E+02  1.3180799E-02
  3.2000000E+02  1.2419882E-02
  3.4000000E+02  1.1041140E-02
  3.6000000E+02  9.8297364E-03
  3.8000000E+02  8.7663951E-03
  4.0000000E+02  7.8358455E-03
  4.2000000E+02  7.0207930E-03
  4.4000000E+02  6.3042929E-03
  4.6000000E+02  5.6726914E-03
  4.8000000E+02  5.1153711E-03
  5.0000000E+02  4.6230464E-03
  5.2500000E+02  4.0862517E-03
  5.5000000E+02  3.6235103E-03
  5.7500000E+02  3.2231040E-03
  6.0000000E+02  2.8755637E-03
  6.5000000E+02  2.3087508E-03
  6.7500000E+02  2.0771377E-03
  7.0000000E+02  1.8734576E-03
  7.2500000E+02  1.6938152E-03
  7.5000000E+02  1.5349673E-03
  8.0000000E+02  1.2690140E-03
  8.5000000E+02  1.0578279E-03
  9.0000000E+02  8.8836952E-04
  9.5000000E+02  7.5119920E-04
  1.0000000E+03  6.3930621E-04
  1.0500000E+03  5.4733926E-04
  1.1000000E+03  4.7119631E-04
  1.1500000E+03  4.0772844E-04
  1.2000000E+03  3.5449574E-04
  1.2500000E+03  3.0958850E-04
  1.3000000E+03  2.7150043E-04
  1.3500000E+03  2.3903358E-04
  1.4000000E+03  2.1122746E-04
  1.4500000E+03  1.8730613E-04
  1.5000000E+03  1.6663933E-04
  1.5500000E+03  1.4871268E-04
  1.6000000E+03  1.3310387E-04
  1.6500000E+03  1.1946429E-04
  1.7000000E+03  1.0750486E-04
  1.7500000E+03  9.6984729E-05
  1.8000000E+03  8.7702180E-05
  1.8500000E+03  7.9487608E-05
  1.9000000E+03  7.2197852E-05
  2.0000000E+03  5.9925659E-05
  2.1000000E+03  5.0115036E-05
  2.2000000E+03  4.2200910E-05
  2.3000000E+03  3.5763318E-05
  2.4000000E+03  3.0486407E-05
  2.5000000E+03  2.6130093E-05
  2.6000000E+03  2.2510077E-05
  2.7000000E+03  1.9483501E-05
  2.8000000E+03  1.6938629E-05
  2.9000000E+03  1.4787352E-05
  3.0000000E+03  1.2959674E-05
  3.1000000E+03  1.1399603E-05
  3.2000000E+03  1.0062053E-05
  3.3000000E+03  8.9104931E-06
  3.4000000E+03  7.9151461E-06
  3.5000000E+03  7.0516064E-06
  3.6000000E+03  6.2997564E-06
  3.7000000E+03  5.6429375E-06
  3.8000000E+03  5.0672967E-06
  3.9000000E+03  4.5612616E-06
  4.0000000E+03  4.1151224E-06
  4.1000000E+03  3.7206990E-06
  4.2000000E+03  3.3710741E-06
  4.3000000E+03  3.0603761E-06
  4.4000000E+03  2.7836034E-06
  4.6000000E+03  2.3153314E-06
  4.8000000E+03  1.9387919E-06
  5.0000000E+03  1.6335669E-06
  5.1250000E+03  1.4720269E-06
  5.2500000E+03  1.3292965E-06
  5.3750000E+03  1.2028570E-06
  5.5000000E+03  1.0905703E-06
  5.7500000E+03  9.0143546E-07
  5.8750000E+03  8.2169575E-07
  6.0000000E+03  7.5024789E-07
  6.2500000E+03  6.2839859E-07
  6.5000000E+03  5.2945095E-07
  6.7500000E+03  4.4853847E-07
  7.0000000E+03  3.8194318E-07
  7.2500000E+03  3.2680032E-07
  7.5000000E+03  2.8088273E-07
  7.7500000E+03  2.4244431E-07
  8.0000000E+03  2.1010675E-07
  8.2500000E+03  1.8277479E-07
  8.5000000E+03  1.5957159E-07
  8.7500000E+03  1.3979095E-07
  9.0000000E+03  1.2286116E-07
  9.2500000E+03  1.0831679E-07
  9.5000000E+03  9.5776912E-08
  9.7500000E+03  8.4928231E-08
  1.0000000E+04  7.5511938E-08
  1.0250000E+04  6.7313298E-08
  1.0500000E+04  6.0153441E-08
  1.0750000E+04  5.3882783E-08
  1.1000000E+04  4.8375752E-08
  1.1250000E+04  4.3526485E-08
  1.1500000E+04  3.9245466E-08
  1.1750000E+04  3.5456802E-08
  1.2000000E+04  3.2095937E-08
  1.2250000E+04  2.9107785E-08
  1.2500000E+04  2.6445160E-08
  1.3000000E+04  2.1939991E-08
  1.3500000E+04  1.8318989E-08
  1.4000000E+04  1.5386683E-08
  1.4500000E+04  1.2995268E-08
  1.5000000E+04  1.1032047E-08
  1.5500000E+04  9.4104093E-09
  1.6000000E+04  8.0631776E-09
  1.6500000E+04  6.9378355E-09
  1.7000000E+04  5.9930558E-09
  1.7500000E+04  5.1960853E-09
  1.8000000E+04  4.5207973E-09
  1.8500000E+04  3.9462116E-09
  1.9000000E+04  3.4553741E-09
  1.9500000E+04  3.0345080E-09
  2.0000000E+04  2.6723699E-09
  2.0500000E+04  2.3597350E-09
  2.1000000E+04  2.0889865E-09
  2.1500000E+04  1.8538081E-09
  2.2000000E+04  1.6489416E-09
  2.2500000E+04  1.4700000E-09
  2.3000000E+04  1.3133028E-09
  2.3500000E+04  1.1757468E-09
  2.4000000E+04  1.0547070E-09
  2.4500000E+04  9.4795669E-10
  2.5000000E+04  8.5360282E-10
  2.6000000E+04  6.9585960E-10
  2.7000000E+04  5.7113479E-10
  2.8000000E+04  4.7177236E-10
  2.9000000E+04  3.9205044E-10
  3.0000000E+04  3.2765616E-10
  3.1000000E+04  2.7531192E-10
  3.2000000E+04  2.3250395E-10
  3.3000000E+04  1.9729101E-10
  3.4000000E+04  1.6816649E-10
  3.5000000E+04  1.4395251E-10
  3.6000000E+04  1.2372035E-10
  3.7000000E+04  1.0673455E-10
  3.8000000E+04  9.2410088E-11
  3.9000000E+04  8.0278644E-11
  4.0000000E+04  6.9962984E-11
  4.1000000E+04  6.1157651E-11
  4.2000000E+04  5.3614183E-11
  4.3000000E+04  4.7129457E-11
  4.4000000E+04  4.1536661E-11
  4.5000000E+04  3.6698335E-11
  4.6000000E+04  3.2500526E-11
  4.7000000E+04  2.8848303E-11
  4.8000000E+04  2.5662288E-11
  5.0000000E+04  2.0433094E-11
  5.1250000E+04  1.7791534E-11
  5.2500000E+04  1.5536638E-11
  5.3750000E+04  1.3605476E-11
  5.5000000E+04  1.1946348E-11
  5.6250000E+04  1.0516637E-11
  5.7500000E+04  9.2810657E-12
  5.8750000E+04  8.2103017E-12
  6.0000000E+04  7.2798740E-12
  6.1250000E+04  6.4692979E-12
  6.2500000E+04  5.7613623E-12
  6.3750000E+04  5.1415588E-12
  6.5000000E+04  4.5976346E-12
  6.6250000E+04  4.1192126E-12
  6.7500000E+04  3.6974788E-12
  6.8750000E+04  3.3249258E-12
  7.0000000E+04  2.9951393E-12
  7.1250000E+04  2.7026245E-12
  7.2500000E+04  2.4426655E-12
  7.5000000E+04  2.0047455E-12
  7.7500000E+04  1.6551332E-12
  8.0000000E+04  1.3741427E-12
  8.2500000E+04  1.1468792E-12
  8.5000000E+04  9.6197547E-13
  8.7500000E+04  8.1068969E-13
  9.0000000E+04  6.8624997E-13
  9.2500000E+04  5.8337506E-13
  9.5000000E+04  4.9791993E-13
  9.7500000E+04  4.2661124E-13
  1.0000000E+05  3.6684757E-13
  1.0250000E+05  3.1655019E-13
  1.0500000E+05  2.7405105E-13
  1.0750000E+05  2.3800483E-13
  1.1000000E+05  2.0732110E-13
  1.1250000E+05  1.8111167E-13
  1.1500000E+05  1.5864994E-13
  1.1750000E+05  1.3933907E-13
  1.2000000E+05  1.2268672E-13
  1.2250000E+05  1.0828520E-13
  1.2500000E+05  9.5795683E-14
  1.2750000E+05  8.4935594E-14
  1.3000000E+05  7.5468253E-14
  1.3250000E+05  6.7194776E-14
  1.3500000E+05  5.9947504E-14
  1.3750000E+05  5.3584671E-14
  1.4000000E+05  4.7986110E-14
  1.4250000E+05  4.3049659E-14
  1.4500000E+05  3.8688160E-14
  1.5000000E+05  3.1402432E-14
  1.5500000E+05  2.5650381E-14
  1.6000000E+05  2.1077050E-14
  1.6500000E+05  1.7416756E-14
  1.7000000E+05  1.4468851E-14
  1.7500000E+05  1.2080603E-14
  1.8000000E+05  1.0134909E-14
  1.8500000E+05  8.5413324E-15
  1.9000000E+05  7.2295487E-15
  1.9500000E+05  6.1445246E-15
  2.0000000E+05  5.2429051E-15
  2.0500000E+05  4.4903523E-15
  2.1000000E+05  3.8595556E-15
  2.1500000E+05  3.3286775E-15
  2.2000000E+05  2.8801673E-15
  2.2500000E+05  2.4998575E-15
  2.3000000E+05  2.1762504E-15
  2.3500000E+05  1.8999684E-15
  2.4000000E+05  1.6633314E-15
  2.4500000E+05  1.4600231E-15
  2.5000000E+05  1.2848210E-15
  2.5500000E+05  1.1333936E-15
  2.6000000E+05  1.0021441E-15
  2.6500000E+05  8.8807496E-16
  2.7000000E+05  7.8867921E-16
  2.7500000E+05  7.0185329E-16
  2.8000000E+05  6.2583405E-16
  2.8500000E+05  5.5913483E-16
  2.9000000E+05  5.0049173E-16
  2.9500000E+05  4.4882754E-16
  3.0000000E+05  4.0322200E-16
  3.0500000E+05  3.6288719E-16
  
  
#  65  16  N7  EION =  5.900000000E+00 eV   309
#  S(0) = 3.589270E+00
  2.9500000E-02  0.0000000E+00
  2.9500000E+00  0.0000000E+00
  2.9500000E+00  2.7426471E-02
  5.9000000E+00  2.7426471E-02
  5.9000000E+00  1.8869471E-03
  5.9027211E+00  1.8869471E-03
  6.4575851E+00  1.8368029E-03
  7.0124490E+00  1.7885399E-03
  7.5673130E+00  1.7451827E-03
  8.1221769E+00  1.7081513E-03
  9.2319048E+00  1.6551573E-03
  1.0341633E+01  1.6308644E-03
  1.2561088E+01  1.6658149E-03
  1.4780544E+01  1.8073443E-03
  1.7000000E+01  2.0512634E-03
  1.8000000E+01  2.1933734E-03
  1.9000000E+01  2.3545934E-03
  2.0000000E+01  2.5339774E-03
  2.1000000E+01  2.7303631E-03
  2.2000000E+01  2.9423693E-03
  2.3000000E+01  3.1683424E-03
  2.4000000E+01  3.4065310E-03
  2.5000000E+01  3.6549923E-03
  2.6000000E+01  3.9117749E-03
  2.7000000E+01  4.1749323E-03
  2.8000000E+01  4.4425594E-03
  2.9000000E+01  4.7129260E-03
  3.0000000E+01  4.9844798E-03
  3.1000000E+01  5.2557822E-03
  3.2000000E+01  5.5257507E-03
  3.4000000E+01  6.0581550E-03
  3.6000000E+01  6.5767217E-03
  3.8000000E+01  7.0791876E-03
  4.0000000E+01  7.5651722E-03
  4.2000000E+01  8.0351630E-03
  4.4000000E+01  8.4898014E-03
  4.6000000E+01  8.9296649E-03
  4.8000000E+01  9.3544263E-03
  5.0000000E+01  9.7634721E-03
  5.2500000E+01  1.0250592E-02
  5.5000000E+01  1.0707364E-02
  5.7500000E+01  1.1130185E-02
  6.0000000E+01  1.1515301E-02
  6.5000000E+01  1.2162981E-02
  6.7500000E+01  1.2424214E-02
  7.0000000E+01  1.2644796E-02
  7.2500000E+01  1.2827736E-02
  7.5000000E+01  1.2976138E-02
  8.0000000E+01  1.3183799E-02
  8.5000000E+01  1.3297807E-02
  9.0000000E+01  1.3341340E-02
  9.5000000E+01  1.3330614E-02
  1.0000000E+02  1.3274098E-02
  1.0500000E+02  1.3176017E-02
  1.1000000E+02  1.3039831E-02
  1.1500000E+02  1.2868540E-02
  1.2000000E+02  1.2666394E-02
  1.2500000E+02  1.2439816E-02
  1.3000000E+02  1.2194630E-02
  1.3500000E+02  1.1936343E-02
  1.4000000E+02  1.1670025E-02
  1.4500000E+02  1.1399679E-02
  1.5000000E+02  1.1127494E-02
  1.6000000E+02  1.0581391E-02
  1.7000000E+02  1.0037263E-02
  1.8000000E+02  9.4974066E-03
  1.9000000E+02  8.9665461E-03
  2.0000000E+02  8.4524602E-03
  2.1000000E+02  7.9604009E-03
  2.2000000E+02  7.4932482E-03
  2.3000000E+02  7.0521180E-03
  2.4000000E+02  6.6356098E-03
  2.5000000E+02  6.2418101E-03
  2.6000000E+02  5.8696276E-03
  2.7000000E+02  5.5190176E-03
  2.8000000E+02  5.1896883E-03
  2.9000000E+02  4.8810308E-03
  3.0000000E+02  4.5922277E-03
  3.1000000E+02  4.3223305E-03
  3.2000000E+02  4.0702642E-03
  3.4000000E+02  3.6142125E-03
  3.6000000E+02  3.2142474E-03
  3.8000000E+02  2.8637432E-03
  4.0000000E+02  2.5574483E-03
  4.2000000E+02  2.2895091E-03
  4.4000000E+02  2.0542432E-03
  4.6000000E+02  1.8470794E-03
  4.8000000E+02  1.6644603E-03
  5.0000000E+02  1.5032832E-03
  5.2500000E+02  1.3277098E-03
  5.5000000E+02  1.1765042E-03
  5.7500000E+02  1.0457860E-03
  6.0000000E+02  9.3242143E-04
  6.5000000E+02  7.4773652E-04
  6.7500000E+02  6.7235049E-04
  7.0000000E+02  6.0609950E-04
  7.2500000E+02  5.4770359E-04
  7.5000000E+02  4.9609759E-04
  7.7500000E+02  4.5037650E-04
  8.0000000E+02  4.0976474E-04
  8.2500000E+02  3.7358994E-04
  8.5000000E+02  3.4127964E-04
  9.0000000E+02  2.8637825E-04
  9.5000000E+02  2.4197677E-04
  1.0000000E+03  2.0578719E-04
  1.0500000E+03  1.7606511E-04
  1.1000000E+03  1.5147478E-04
  1.1500000E+03  1.3099180E-04
  1.2000000E+03  1.1382316E-04
  1.2500000E+03  9.9348642E-05
  1.3000000E+03  8.7079363E-05
  1.3500000E+03  7.6626780E-05
  1.4000000E+03  6.7679564E-05
  1.4500000E+03  5.9986376E-05
  1.5000000E+03  5.3343188E-05
  1.5500000E+03  4.7583580E-05
  1.6000000E+03  4.2571001E-05
  1.6500000E+03  3.8192790E-05
  1.7000000E+03  3.4355571E-05
  1.7500000E+03  3.0981579E-05
  1.8000000E+03  2.8005721E-05
  1.8500000E+03  2.5373285E-05
  1.9000000E+03  2.3038114E-05
  2.0000000E+03  1.9109026E-05
  2.1000000E+03  1.5970263E-05
  2.2000000E+03  1.3439963E-05
  2.3000000E+03  1.1383059E-05
  2.4000000E+03  9.6980371E-06
  2.5000000E+03  8.3077879E-06
  2.6000000E+03  7.1531590E-06
  2.7000000E+03  6.1883276E-06
  2.8000000E+03  5.3774739E-06
  2.9000000E+03  4.6923667E-06
  3.0000000E+03  4.1105909E-06
  3.1000000E+03  3.6142256E-06
  3.2000000E+03  3.1888476E-06
  3.3000000E+03  2.8227758E-06
  3.4000000E+03  2.5064935E-06
  3.5000000E+03  2.2322043E-06
  3.6000000E+03  1.9934840E-06
  3.7000000E+03  1.7850156E-06
  3.8000000E+03  1.6023790E-06
  3.9000000E+03  1.4418835E-06
  4.0000000E+03  1.3004334E-06
  4.1000000E+03  1.1754218E-06
  4.2000000E+03  1.0646449E-06
  4.3000000E+03  9.6623298E-07
  4.4000000E+03  8.7859361E-07
  4.6000000E+03  7.3038145E-07
  4.8000000E+03  6.1127150E-07
  5.0000000E+03  5.1477296E-07
  5.1250000E+03  4.6372325E-07
  5.2500000E+03  4.1863194E-07
  5.3750000E+03  3.7869953E-07
  5.5000000E+03  3.4324755E-07
  5.7500000E+03  2.8355798E-07
  5.8750000E+03  2.5840354E-07
  6.0000000E+03  2.3587097E-07
  6.2500000E+03  1.9745833E-07
  6.5000000E+03  1.6628144E-07
  6.7500000E+03  1.4079984E-07
  7.0000000E+03  1.1983720E-07
  7.2500000E+03  1.0248763E-07
  7.5000000E+03  8.8047176E-08
  7.7500000E+03  7.5964179E-08
  8.0000000E+03  6.5803377E-08
  8.2500000E+03  5.7219036E-08
  8.5000000E+03  4.9934480E-08
  8.7500000E+03  4.3726963E-08
  9.0000000E+03  3.8416224E-08
  9.2500000E+03  3.3855576E-08
  9.5000000E+03  2.9924995E-08
  9.7500000E+03  2.6525811E-08
  1.0000000E+04  2.3576537E-08
  1.0250000E+04  2.1009588E-08
  1.0500000E+04  1.8768687E-08
  1.0750000E+04  1.6806784E-08
  1.1000000E+04  1.5084396E-08
  1.1250000E+04  1.3568247E-08
  1.1500000E+04  1.2230209E-08
  1.1750000E+04  1.1046443E-08
  1.2000000E+04  9.9966761E-09
  1.2250000E+04  9.0636163E-09
  1.2500000E+04  8.2324548E-09
  1.3000000E+04  6.8267301E-09
  1.3500000E+04  5.6975153E-09
  1.4000000E+04  4.7835503E-09
  1.4500000E+04  4.0385387E-09
  1.5000000E+04  3.4272028E-09
  1.5500000E+04  2.9224471E-09
  1.6000000E+04  2.5032681E-09
  1.6500000E+04  2.1532538E-09
  1.7000000E+04  1.8594972E-09
  1.7500000E+04  1.6117743E-09
  1.8000000E+04  1.4019338E-09
  1.8500000E+04  1.2234328E-09
  1.9000000E+04  1.0709866E-09
  1.9500000E+04  9.4030257E-10
  2.0000000E+04  8.2787909E-10
  2.0500000E+04  7.3084410E-10
  2.1000000E+04  6.4682697E-10
  2.1500000E+04  5.7386231E-10
  2.2000000E+04  5.1031440E-10
  2.2500000E+04  4.5481915E-10
  2.3000000E+04  4.0623228E-10
  2.3500000E+04  3.6358913E-10
  2.4000000E+04  3.2607383E-10
  2.4500000E+04  2.9299429E-10
  2.5000000E+04  2.6376238E-10
  2.5500000E+04  2.3787666E-10
  2.6000000E+04  2.1490777E-10
  2.6500000E+04  1.9448707E-10
  2.7000000E+04  1.7629731E-10
  2.8000000E+04  1.4555306E-10
  2.9000000E+04  1.2089825E-10
  3.0000000E+04  1.0099392E-10
  3.1000000E+04  8.4822665E-11
  3.2000000E+04  7.1604327E-11
  3.3000000E+04  6.0736592E-11
  3.4000000E+04  5.1752212E-11
  3.5000000E+04  4.4286055E-11
  3.6000000E+04  3.8050284E-11
  3.7000000E+04  3.2817080E-11
  3.8000000E+04  2.8405346E-11
  3.9000000E+04  2.4670215E-11
  4.0000000E+04  2.1495032E-11
  4.1000000E+04  1.8785381E-11
  4.2000000E+04  1.6464523E-11
  4.3000000E+04  1.4469762E-11
  4.4000000E+04  1.2749641E-11
  4.5000000E+04  1.1261778E-11
  4.6000000E+04  9.9710548E-12
  4.7000000E+04  8.8482259E-12
  4.8000000E+04  7.8688440E-12
  5.0000000E+04  6.2616716E-12
  5.1250000E+04  5.4499781E-12
  5.2500000E+04  4.7572300E-12
  5.3750000E+04  4.1640633E-12
  5.5000000E+04  3.6545698E-12
  5.6250000E+04  3.2156380E-12
  5.7500000E+04  2.8364145E-12
  5.8750000E+04  2.5078742E-12
  6.0000000E+04  2.2224866E-12
  6.1250000E+04  1.9739474E-12
  6.2500000E+04  1.7569596E-12
  6.3750000E+04  1.5670571E-12
  6.5000000E+04  1.4004687E-12
  6.6250000E+04  1.2540011E-12
  6.7500000E+04  1.1249421E-12
  6.8750000E+04  1.0109820E-12
  7.0000000E+04  9.1014756E-13
  7.1250000E+04  8.2074841E-13
  7.2500000E+04  7.4133428E-13
  7.5000000E+04  6.0764382E-13
  7.7500000E+04  5.0101039E-13
  8.0000000E+04  4.1538835E-13
  8.2500000E+04  3.4620653E-13
  8.5000000E+04  2.8997773E-13
  8.7500000E+04  2.4402129E-13
  9.0000000E+04  2.0626193E-13
  9.2500000E+04  1.7508207E-13
  9.5000000E+04  1.4921265E-13
  9.7500000E+04  1.2765200E-13
  1.0000000E+05  1.0960432E-13
  1.0250000E+05  9.4433990E-14
  1.0500000E+05  8.1631467E-14
  1.0750000E+05  7.0786192E-14
  1.1000000E+05  6.1565698E-14
  1.1250000E+05  5.3699298E-14
  1.1500000E+05  4.6965749E-14
  1.1750000E+05  4.1183560E-14
  1.2000000E+05  3.6203216E-14
  1.2250000E+05  3.1901047E-14
  1.2500000E+05  2.8174389E-14
  1.2750000E+05  2.4937698E-14
  1.3000000E+05  2.2119402E-14
  1.3250000E+05  1.9659417E-14
  1.3500000E+05  1.7507139E-14
  1.3750000E+05  1.5619819E-14
  1.4000000E+05  1.3961238E-14
  1.4250000E+05  1.2500627E-14
  1.4500000E+05  1.1211759E-14
  1.4750000E+05  1.0072224E-14
  1.5000000E+05  9.0628216E-15
  1.5250000E+05  8.1670607E-15
  1.5500000E+05  7.3707476E-15
  1.6000000E+05  6.0291797E-15
  1.6500000E+05  4.9586486E-15
  1.7000000E+05  4.0991961E-15
  1.7500000E+05  3.4052311E-15
  1.8000000E+05  2.8418372E-15
  1.8500000E+05  2.3820854E-15
  1.9000000E+05  2.0050677E-15
  1.9500000E+05  1.6944516E-15
  2.0000000E+05  1.4374108E-15
  2.0500000E+05  1.2238132E-15
  2.1000000E+05  1.0456038E-15
  2.1500000E+05  8.9634668E-16
  2.2000000E+05  7.7087319E-16
  2.2500000E+05  6.6499849E-16
  2.3000000E+05  5.7533539E-16
  2.3500000E+05  4.9913862E-16
  2.4000000E+05  4.3417262E-16
  2.4500000E+05  3.7860936E-16
  2.5000000E+05  3.3096052E-16
  2.5500000E+05  2.9000413E-16
  2.6000000E+05  2.5471969E-16
  2.6500000E+05  2.2425264E-16
  2.7000000E+05  1.9788599E-16
  
  
#  65  20  O4  EION =  5.900000000E+00 eV   291
#  S(0) = 1.632971E+00
  2.9176294E-02  0.0000000E+00
  2.9176294E+00  0.0000000E+00
  2.9176294E+00  4.6520791E-02
  5.9000000E+00  4.6520791E-02
  5.9027211E+00  4.6520791E-02
  5.9221769E+00  4.6814409E-02
  5.9416327E+00  4.7104833E-02
  5.9610885E+00  4.7392102E-02
  5.9805442E+00  4.7676258E-02
  6.0000000E+00  4.7957340E-02
  6.5000000E+00  5.4240576E-02
  6.7500000E+00  5.6805366E-02
  7.0000000E+00  5.9058733E-02
  7.2500000E+00  6.1043779E-02
  7.5000000E+00  6.2796106E-02
  8.0000000E+00  6.5714903E-02
  8.5000000E+00  6.7993589E-02
  9.0000000E+00  6.9753415E-02
  9.5000000E+00  7.1076663E-02
  1.0000000E+01  7.2019084E-02
  1.0500000E+01  7.2618837E-02
  1.1000000E+01  7.2902697E-02
  1.1500000E+01  7.2890588E-02
  1.2000000E+01  7.2598959E-02
  1.2500000E+01  7.2043295E-02
  1.3000000E+01  7.1239143E-02
  1.3500000E+01  7.0203750E-02
  1.4000000E+01  6.8956442E-02
  1.4500000E+01  6.7518228E-02
  1.5000000E+01  6.5912186E-02
  1.6000000E+01  6.2294229E-02
  1.7000000E+01  5.8300972E-02
  1.8000000E+01  5.4120994E-02
  1.9000000E+01  4.9916361E-02
  2.0000000E+01  4.5814758E-02
  2.1000000E+01  4.1906029E-02
  2.2000000E+01  3.8246495E-02
  2.3000000E+01  3.4865481E-02
  2.4000000E+01  3.1771452E-02
  2.5000000E+01  2.8958997E-02
  2.6000000E+01  2.6413902E-02
  2.7000000E+01  2.4116663E-02
  2.8000000E+01  2.2045957E-02
  2.9000000E+01  2.0179849E-02
  3.0000000E+01  1.8497090E-02
  3.1000000E+01  1.6978229E-02
  3.2000000E+01  1.5605112E-02
  3.3000000E+01  1.4361574E-02
  3.4000000E+01  1.3233424E-02
  3.5000000E+01  1.2207906E-02
  3.6000000E+01  1.1273863E-02
  3.7000000E+01  1.0421620E-02
  3.8000000E+01  9.6426635E-03
  3.9000000E+01  8.9295094E-03
  4.0000000E+01  8.2756140E-03
  4.2000000E+01  7.1233483E-03
  4.4000000E+01  6.1476888E-03
  4.6000000E+01  5.3184460E-03
  4.8000000E+01  4.6116878E-03
  5.0000000E+01  4.0078621E-03
  5.2500000E+01  3.3736533E-03
  5.5000000E+01  2.8499088E-03
  5.7500000E+01  2.4160812E-03
  6.0000000E+01  2.0556211E-03
  6.2500000E+01  1.7551223E-03
  6.5000000E+01  1.5036739E-03
  6.6250000E+01  1.3935232E-03
  6.7500000E+01  1.2924785E-03
  7.0000000E+01  1.1144102E-03
  7.2500000E+01  9.6366921E-04
  7.5000000E+01  8.3558169E-04
  7.7500000E+01  7.2636081E-04
  8.0000000E+01  6.3291961E-04
  8.2500000E+01  5.5273220E-04
  8.5000000E+01  4.8373069E-04
  8.7500000E+01  4.2423695E-04
  9.0000000E+01  3.7284595E-04
  9.2500000E+01  3.2836943E-04
  9.5000000E+01  2.8982469E-04
  9.7500000E+01  2.5641003E-04
  1.0000000E+02  2.2742587E-04
  1.0250000E+02  2.0226095E-04
  1.0500000E+02  1.8039605E-04
  1.1000000E+02  1.4494746E-04
  1.1250000E+02  1.3066459E-04
  1.1500000E+02  1.1827376E-04
  1.1750000E+02  1.0753025E-04
  1.2000000E+02  9.8233901E-05
  1.2250000E+02  9.0205936E-05
  1.2500000E+02  8.3287648E-05
  1.2750000E+02  7.7340008E-05
  1.3000000E+02  7.2240455E-05
  1.3250000E+02  6.7877096E-05
  1.3500000E+02  6.4154611E-05
  1.3750000E+02  6.0993529E-05
  1.4000000E+02  5.8327766E-05
  1.4500000E+02  5.4267628E-05
  1.4750000E+02  5.2766759E-05
  1.5000000E+02  5.1551768E-05
  1.5250000E+02  5.0583400E-05
  1.5500000E+02  4.9829418E-05
  1.6000000E+02  4.8862210E-05
  1.6500000E+02  4.8472247E-05
  1.7000000E+02  4.8505504E-05
  1.7500000E+02  4.8840081E-05
  1.8000000E+02  4.9377664E-05
  1.8500000E+02  5.0049951E-05
  1.9000000E+02  5.0812789E-05
  1.9500000E+02  5.1627789E-05
  2.0000000E+02  5.2460482E-05
  2.0500000E+02  5.3285549E-05
  2.1000000E+02  5.4090059E-05
  2.2000000E+02  5.5595207E-05
  2.3000000E+02  5.6905106E-05
  2.4000000E+02  5.7991607E-05
  2.5000000E+02  5.8846679E-05
  2.6000000E+02  5.9472983E-05
  2.7000000E+02  5.9890437E-05
  2.8000000E+02  6.0120486E-05
  2.9000000E+02  6.0182681E-05
  3.0000000E+02  6.0093975E-05
  3.1000000E+02  5.9870129E-05
  3.2000000E+02  5.9525932E-05
  3.4000000E+02  5.8531504E-05
  3.6000000E+02  5.7211389E-05
  3.8000000E+02  5.5665014E-05
  4.0000000E+02  5.3981247E-05
  4.2000000E+02  5.2217783E-05
  4.4000000E+02  5.0409790E-05
  4.6000000E+02  4.8586680E-05
  4.8000000E+02  4.6776265E-05
  5.0000000E+02  4.4999336E-05
  5.2500000E+02  4.2840523E-05
  5.5000000E+02  4.0757289E-05
  5.7500000E+02  3.8754871E-05
  6.0000000E+02  3.6839418E-05
  6.5000000E+02  3.3281352E-05
  6.7500000E+02  3.1639061E-05
  7.0000000E+02  3.0085666E-05
  7.2500000E+02  2.8618536E-05
  7.5000000E+02  2.7234658E-05
  8.0000000E+02  2.4701873E-05
  8.5000000E+02  2.2449686E-05
  9.0000000E+02  2.0439648E-05
  9.5000000E+02  1.8643643E-05
  1.0000000E+03  1.7038545E-05
  1.0500000E+03  1.5602755E-05
  1.1000000E+03  1.4316630E-05
  1.1500000E+03  1.3162259E-05
  1.2000000E+03  1.2123210E-05
  1.2500000E+03  1.1185428E-05
  1.3000000E+03  1.0337257E-05
  1.3500000E+03  9.5688218E-06
  1.4000000E+03  8.8714383E-06
  1.4500000E+03  8.2375351E-06
  1.5000000E+03  7.6604648E-06
  1.6000000E+03  6.6537813E-06
  1.6500000E+03  6.2139262E-06
  1.7000000E+03  5.8104888E-06
  1.7500000E+03  5.4397468E-06
  1.8000000E+03  5.0985598E-06
  1.9000000E+03  4.4943250E-06
  2.0000000E+03  3.9791808E-06
  2.1000000E+03  3.5375173E-06
  2.2000000E+03  3.1566153E-06
  2.3000000E+03  2.8265067E-06
  2.4000000E+03  2.5393206E-06
  2.5000000E+03  2.2885497E-06
  2.6000000E+03  2.0686745E-06
  2.7000000E+03  1.8750832E-06
  2.8000000E+03  1.7039815E-06
  2.9000000E+03  1.5522745E-06
  3.0000000E+03  1.4173823E-06
  3.1000000E+03  1.2971132E-06
  3.2000000E+03  1.1895796E-06
  3.3000000E+03  1.0931527E-06
  3.4000000E+03  1.0064471E-06
  3.5000000E+03  9.2828120E-07
  3.6000000E+03  8.5765174E-07
  3.7000000E+03  7.9369715E-07
  3.8000000E+03  7.3566917E-07
  3.9000000E+03  6.8291591E-07
  4.0000000E+03  6.3486587E-07
  4.2000000E+03  5.5093081E-07
  4.4000000E+03  4.8054536E-07
  4.6000000E+03  4.2113712E-07
  4.8000000E+03  3.7069221E-07
  5.0000000E+03  3.2761965E-07
  5.1250000E+03  3.0386905E-07
  5.2500000E+03  2.8224091E-07
  5.3750000E+03  2.6250986E-07
  5.5000000E+03  2.4447822E-07
  5.7500000E+03  2.1283851E-07
  5.8750000E+03  1.9894180E-07
  6.0000000E+03  1.8616204E-07
  6.2500000E+03  1.6353892E-07
  6.5000000E+03  1.4424844E-07
  6.7500000E+03  1.2771558E-07
  7.0000000E+03  1.1347856E-07
  7.2500000E+03  1.0116407E-07
  7.5000000E+03  9.0468134E-08
  7.7500000E+03  8.1141673E-08
  8.0000000E+03  7.2979387E-08
  8.2500000E+03  6.5811158E-08
  8.5000000E+03  5.9495256E-08
  8.7500000E+03  5.3913027E-08
  9.0000000E+03  4.8964708E-08
  9.2500000E+03  4.4566046E-08
  9.5000000E+03  4.0645576E-08
  9.7500000E+03  3.7142444E-08
  1.0000000E+04  3.4004650E-08
  1.0250000E+04  3.1187607E-08
  1.0500000E+04  2.8652940E-08
  1.0750000E+04  2.6367520E-08
  1.1000000E+04  2.4302658E-08
  1.1250000E+04  2.2433441E-08
  1.1500000E+04  2.0738174E-08
  1.1750000E+04  1.9197909E-08
  1.2000000E+04  1.7796057E-08
  1.2250000E+04  1.6518058E-08
  1.2500000E+04  1.5351098E-08
  1.3000000E+04  1.3306414E-08
  1.3500000E+04  1.1586378E-08
  1.4000000E+04  1.0131469E-08
  1.4500000E+04  8.8944417E-09
  1.5000000E+04  7.8375478E-09
  1.5500000E+04  6.9304333E-09
  1.6000000E+04  6.1485449E-09
  1.6500000E+04  5.4718968E-09
  1.7000000E+04  4.8841087E-09
  1.7500000E+04  4.3716798E-09
  1.8000000E+04  3.9234098E-09
  1.8500000E+04  3.5299738E-09
  1.9000000E+04  3.1835864E-09
  1.9500000E+04  2.8777177E-09
  2.0000000E+04  2.6068741E-09
  2.0500000E+04  2.3664131E-09
  2.1000000E+04  2.1523893E-09
  2.1500000E+04  1.9614377E-09
  2.2000000E+04  1.7906781E-09
  2.2500000E+04  1.6376351E-09
  2.3000000E+04  1.5001767E-09
  2.3500000E+04  1.3764623E-09
  2.4000000E+04  1.2648980E-09
  2.4500000E+04  1.1641001E-09
  2.5000000E+04  1.0728651E-09
  2.5500000E+04  9.9014327E-10
  2.6000000E+04  9.1501558E-10
  2.6500000E+04  8.4667525E-10
  2.7000000E+04  7.8441267E-10
  2.8000000E+04  6.7569142E-10
  2.9000000E+04  5.8466710E-10
  3.0000000E+04  5.0804976E-10
  3.1000000E+04  4.4323377E-10
  3.2000000E+04  3.8814105E-10
  3.3000000E+04  3.4110337E-10
  3.4000000E+04  3.0077320E-10
  3.5000000E+04  2.6605571E-10
  3.6000000E+04  2.3605622E-10
  3.7000000E+04  2.1004002E-10
  3.8000000E+04  1.8740087E-10
  3.9000000E+04  1.6763618E-10
  4.0000000E+04  1.5032728E-10
  4.1000000E+04  1.3512397E-10
  4.2000000E+04  1.2173227E-10
  4.3000000E+04  1.0990433E-10
  4.4000000E+04  9.9430536E-11
  4.5000000E+04  9.0132915E-11
  4.6000000E+04  8.1859857E-11
  4.7000000E+04  7.4481742E-11
  4.8000000E+04  6.7887410E-11
  5.0000000E+04  5.6680748E-11
  5.1250000E+04  5.0799059E-11
  5.2500000E+04  4.5633963E-11
  5.3750000E+04  4.1085521E-11
  5.5000000E+04  3.7069449E-11
  5.6250000E+04  3.3514516E-11
  5.7500000E+04  3.0360257E-11
  5.8750000E+04  2.7555085E-11
  6.0000000E+04  2.5054847E-11
  6.1250000E+04  2.2821644E-11
  6.2500000E+04  2.0822764E-11
  6.3750000E+04  1.9029845E-11
  6.5000000E+04  1.7418400E-11
  6.6250000E+04  1.5967243E-11
  6.7500000E+04  1.4657992E-11
  6.8750000E+04  1.3474656E-11
  7.0000000E+04  1.2403445E-11
  7.1250000E+04  1.1432488E-11
  7.2500000E+04  1.0551298E-11
  7.5000000E+04  9.0220761E-12
  
  
#  65  24  P1  EION =  5.900000000E+00 eV   262
#  S(0) = 2.493404E+00
  2.9500000E-02  0.0000000E+00
  2.9500000E+00  0.0000000E+00
  2.9500000E+00  8.0713260E-01
  5.9000000E+00  8.0713260E-01
  5.9000000E+00  3.7065413E-02
  5.9027211E+00  3.7065413E-02
  5.9221769E+00  3.6519647E-02
  5.9416327E+00  3.5983293E-02
  5.9610885E+00  3.5456162E-02
  5.9805442E+00  3.4938070E-02
  6.0000000E+00  3.4428839E-02
  6.1250000E+00  3.1357002E-02
  6.2500000E+00  2.8601233E-02
  6.3750000E+00  2.6124389E-02
  6.5000000E+00  2.3894254E-02
  6.6250000E+00  2.1882803E-02
  6.7500000E+00  2.0065598E-02
  6.8750000E+00  1.8421284E-02
  7.0000000E+00  1.6931153E-02
  7.1250000E+00  1.5578771E-02
  7.2500000E+00  1.4349680E-02
  7.5000000E+00  1.2211857E-02
  7.7500000E+00  1.0432365E-02
  8.0000000E+00  8.9441089E-03
  8.2500000E+00  7.6939390E-03
  8.5000000E+00  6.6394689E-03
  8.7500000E+00  5.7466819E-03
  9.0000000E+00  4.9881168E-03
  9.2500000E+00  4.3414787E-03
  9.5000000E+00  3.7885697E-03
  9.7500000E+00  3.3144725E-03
  1.0000000E+01  2.9068796E-03
  1.0250000E+01  2.5556221E-03
  1.0500000E+01  2.2522263E-03
  1.0750000E+01  1.9896463E-03
  1.1000000E+01  1.7619443E-03
  1.1250000E+01  1.5641754E-03
  1.1500000E+01  1.3921112E-03
  1.1750000E+01  1.2422246E-03
  1.2000000E+01  1.1114989E-03
  1.2250000E+01  9.9733691E-04
  1.2500000E+01  8.9758549E-04
  1.3000000E+01  7.3399652E-04
  1.3250000E+01  6.6716999E-04
  1.3500000E+01  6.0867177E-04
  1.3750000E+01  5.5743742E-04
  1.4000000E+01  5.1258475E-04
  1.4250000E+01  4.7335004E-04
  1.4500000E+01  4.3904751E-04
  1.4750000E+01  4.0907439E-04
  1.5000000E+01  3.8291875E-04
  1.5500000E+01  3.4032791E-04
  1.5750000E+01  3.2315833E-04
  1.6000000E+01  3.0830911E-04
  1.6250000E+01  2.9550367E-04
  1.6500000E+01  2.8450902E-04
  1.7000000E+01  2.6718812E-04
  1.7250000E+01  2.6050792E-04
  1.7500000E+01  2.5493466E-04
  1.7750000E+01  2.5034095E-04
  1.8000000E+01  2.4662076E-04
  1.8500000E+01  2.4143507E-04
  1.9000000E+01  2.3867377E-04
  1.9500000E+01  2.3778477E-04
  2.0000000E+01  2.3835162E-04
  2.0500000E+01  2.4003447E-04
  2.1000000E+01  2.4255644E-04
  2.2000000E+01  2.4926681E-04
  2.2500000E+01  2.5315179E-04
  2.3000000E+01  2.5723066E-04
  2.3500000E+01  2.6140509E-04
  2.4000000E+01  2.6560929E-04
  2.5000000E+01  2.7390795E-04
  2.6000000E+01  2.8179007E-04
  2.7000000E+01  2.8907302E-04
  2.8000000E+01  2.9564713E-04
  2.9000000E+01  3.0145771E-04
  3.0000000E+01  3.0649617E-04
  3.1000000E+01  3.1076691E-04
  3.2000000E+01  3.1429689E-04
  3.4000000E+01  3.1927978E-04
  3.6000000E+01  3.2177236E-04
  3.8000000E+01  3.2212790E-04
  4.0000000E+01  3.2068993E-04
  4.2000000E+01  3.1777293E-04
  4.4000000E+01  3.1366292E-04
  4.6000000E+01  3.0860839E-04
  4.8000000E+01  3.0282907E-04
  5.0000000E+01  2.9651083E-04
  5.2500000E+01  2.8809436E-04
  5.5000000E+01  2.7933666E-04
  5.7500000E+01  2.7043545E-04
  6.0000000E+01  2.6154526E-04
  6.5000000E+01  2.4421995E-04
  6.7500000E+01  2.3592522E-04
  7.0000000E+01  2.2793179E-04
  7.2500000E+01  2.2026080E-04
  7.5000000E+01  2.1292267E-04
  8.0000000E+01  1.9924347E-04
  8.5000000E+01  1.8684009E-04
  9.0000000E+01  1.7561333E-04
  9.5000000E+01  1.6544866E-04
  1.0000000E+02  1.5623532E-04
  1.0500000E+02  1.4787098E-04
  1.1000000E+02  1.4026521E-04
  1.1500000E+02  1.3333831E-04
  1.2000000E+02  1.2701819E-04
  1.2500000E+02  1.2123933E-04
  1.3000000E+02  1.1594369E-04
  1.3500000E+02  1.1107553E-04
  1.4000000E+02  1.0658292E-04
  1.4500000E+02  1.0242172E-04
  1.5000000E+02  9.8549859E-05
  1.6000000E+02  9.1526020E-05
  1.7000000E+02  8.5273345E-05
  1.8000000E+02  7.9621709E-05
  1.9000000E+02  7.4462014E-05
  2.0000000E+02  6.9731566E-05
  2.1000000E+02  6.5387122E-05
  2.2000000E+02  6.1403974E-05
  2.3000000E+02  5.7757059E-05
  2.4000000E+02  5.4420369E-05
  2.5000000E+02  5.1368057E-05
  2.6000000E+02  4.8574638E-05
  2.7000000E+02  4.6015108E-05
  2.8000000E+02  4.3666645E-05
  2.9000000E+02  4.1509195E-05
  3.0000000E+02  3.9525602E-05
  3.1000000E+02  3.7700267E-05
  3.2000000E+02  3.6018561E-05
  3.4000000E+02  3.3026418E-05
  3.6000000E+02  3.0445155E-05
  3.8000000E+02  2.8186463E-05
  4.0000000E+02  2.6179682E-05
  4.2000000E+02  2.4380392E-05
  4.4000000E+02  2.2760329E-05
  4.6000000E+02  2.1297168E-05
  4.8000000E+02  1.9974038E-05
  5.0000000E+02  1.8776055E-05
  5.2500000E+02  1.7434164E-05
  5.5000000E+02  1.6243599E-05
  5.7500000E+02  1.5183850E-05
  6.0000000E+02  1.4235976E-05
  6.5000000E+02  1.2613437E-05
  6.7500000E+02  1.1910692E-05
  7.0000000E+02  1.1265211E-05
  7.2500000E+02  1.0669946E-05
  7.5000000E+02  1.0120475E-05
  8.0000000E+02  9.1434008E-06
  8.5000000E+02  8.3066986E-06
  9.0000000E+02  7.5875852E-06
  9.5000000E+02  6.9644039E-06
  1.0000000E+03  6.4188596E-06
  1.0500000E+03  5.9366410E-06
  1.1000000E+03  5.5065507E-06
  1.1500000E+03  5.1208294E-06
  1.2000000E+03  4.7747489E-06
  1.2500000E+03  4.4640917E-06
  1.3000000E+03  4.1843301E-06
  1.3500000E+03  3.9311246E-06
  1.4000000E+03  3.7008948E-06
  1.4500000E+03  3.4906177E-06
  1.5000000E+03  3.2977453E-06
  1.6000000E+03  2.9562671E-06
  1.7000000E+03  2.6653148E-06
  1.8000000E+03  2.4168774E-06
  1.8500000E+03  2.3058782E-06
  1.9000000E+03  2.2023530E-06
  1.9500000E+03  2.1054897E-06
  2.0000000E+03  2.0146886E-06
  2.1000000E+03  1.8496908E-06
  2.2000000E+03  1.7044455E-06
  2.3000000E+03  1.5760746E-06
  2.4000000E+03  1.4617635E-06
  2.5000000E+03  1.3592903E-06
  2.6000000E+03  1.2671046E-06
  2.7000000E+03  1.1840144E-06
  2.8000000E+03  1.1089606E-06
  2.9000000E+03  1.0409034E-06
  3.0000000E+03  9.7891371E-07
  3.1000000E+03  9.2222220E-07
  3.2000000E+03  8.7023095E-07
  3.4000000E+03  7.7855244E-07
  3.6000000E+03  7.0072034E-07
  3.8000000E+03  6.3400778E-07
  4.0000000E+03  5.7627644E-07
  4.2000000E+03  5.2597995E-07
  4.4000000E+03  4.8192767E-07
  4.6000000E+03  4.4314312E-07
  4.8000000E+03  4.0882030E-07
  5.0000000E+03  3.7830039E-07
  5.2500000E+03  3.4467550E-07
  5.5000000E+03  3.1528041E-07
  5.7500000E+03  2.8942950E-07
  6.0000000E+03  2.6657505E-07
  6.5000000E+03  2.2815520E-07
  6.7500000E+03  2.1192358E-07
  7.0000000E+03  1.9732570E-07
  7.2500000E+03  1.8414994E-07
  7.5000000E+03  1.7221747E-07
  7.7500000E+03  1.6137680E-07
  8.0000000E+03  1.5149895E-07
  8.2500000E+03  1.4247355E-07
  8.5000000E+03  1.3420563E-07
  9.0000000E+03  1.1962479E-07
  9.5000000E+03  1.0722011E-07
  1.0000000E+04  9.6581668E-08
  1.0500000E+04  8.7391883E-08
  1.1000000E+04  7.9401514E-08
  1.1500000E+04  7.2412712E-08
  1.2000000E+04  6.6266810E-08
  1.2500000E+04  6.0835270E-08
  1.3000000E+04  5.6013015E-08
  1.3500000E+04  5.1713503E-08
  1.4000000E+04  4.7864993E-08
  1.4500000E+04  4.4407781E-08
  1.5000000E+04  4.1291743E-08
  1.5500000E+04  3.8474444E-08
  1.6000000E+04  3.5919704E-08
  1.6500000E+04  3.3596517E-08
  1.7000000E+04  3.1478284E-08
  1.8000000E+04  2.7768077E-08
  1.9000000E+04  2.4639823E-08
  2.0000000E+04  2.1980213E-08
  2.1000000E+04  1.9702230E-08
  2.2000000E+04  1.7738046E-08
  2.3000000E+04  1.6033999E-08
  2.4000000E+04  1.4547204E-08
  2.5000000E+04  1.3243177E-08
  2.6000000E+04  1.2093958E-08
  2.7000000E+04  1.1076681E-08
  2.8000000E+04  1.0172502E-08
  2.9000000E+04  9.3657894E-09
  3.0000000E+04  8.6434857E-09
  3.1000000E+04  7.9946169E-09
  3.2000000E+04  7.4099153E-09
  3.3000000E+04  6.8815127E-09
  3.4000000E+04  6.4026881E-09
  3.5000000E+04  5.9676745E-09
  3.6000000E+04  5.5715000E-09
  3.8000000E+04  4.8790291E-09
  4.0000000E+04  4.2971671E-09
  4.2000000E+04  3.8044567E-09
  4.4000000E+04  3.3843025E-09
  4.6000000E+04  3.0237160E-09
  4.8000000E+04  2.7124253E-09
  5.0000000E+04  2.4422326E-09
  5.2500000E+04  2.1523579E-09
  5.5000000E+04  1.9062492E-09
  5.7500000E+04  1.6959195E-09
  5.8750000E+04  1.6021473E-09
  6.0000000E+04  1.5150655E-09
  6.2500000E+04  1.3586833E-09
  6.5000000E+04  1.2227883E-09
  6.7500000E+04  1.1041653E-09
  7.0000000E+04  1.0001783E-09
  7.2500000E+04  9.0861367E-10
  7.5000000E+04  8.2762956E-10
  7.7500000E+04  7.5571229E-10
  8.0000000E+04  6.9166232E-10
  8.2500000E+04  6.3453728E-10
  8.5000000E+04  5.8351438E-10


==> anc/colstop/sbethe/sdbase/oos66.tab <==
# Atomic number = 66   (Dy)
#
#      W/eV         OOS*eV
  
  
#  66   1  K1  EION =  5.379200000E+04 eV   237
#  S(0) = 9.210845E-01
  5.3786397E+02  0.0000000E+00
  5.3786397E+04  0.0000000E+00
  5.3786397E+04  3.5322124E-05
  5.3792000E+04  3.5322124E-05
  5.3792539E+04  3.5322124E-05
  5.3793482E+04  3.4900527E-05
  5.3794425E+04  3.4524499E-05
  5.3795369E+04  3.4190848E-05
  5.3796312E+04  3.3896907E-05
  5.3798199E+04  3.3418382E-05
  5.3800085E+04  3.3069582E-05
  5.3803859E+04  3.2684673E-05
  5.3807632E+04  3.2598435E-05
  5.3815179E+04  3.2865935E-05
  5.3818952E+04  3.3058860E-05
  5.3822725E+04  3.3226175E-05
  5.3830272E+04  3.3412754E-05
  5.3837818E+04  3.3414109E-05
  5.3845365E+04  3.3322749E-05
  5.3849138E+04  3.3271741E-05
  5.3852912E+04  3.3227693E-05
  5.3860458E+04  3.3174072E-05
  5.3868005E+04  3.3165868E-05
  5.3875552E+04  3.3184547E-05
  5.3883098E+04  3.3206756E-05
  5.3890645E+04  3.3216196E-05
  5.3898192E+04  3.3207189E-05
  5.3905738E+04  3.3182656E-05
  5.3913285E+04  3.3151076E-05
  5.3928378E+04  3.3097388E-05
  5.3943471E+04  3.3078691E-05
  5.3958565E+04  3.3080431E-05
  5.3973658E+04  3.3073875E-05
  5.3988751E+04  3.3048765E-05
  5.4003844E+04  3.3012730E-05
  5.4034031E+04  3.2959085E-05
  5.4064217E+04  3.2931326E-05
  5.4094404E+04  3.2884458E-05
  5.4109497E+04  3.2854891E-05
  5.4124591E+04  3.2826289E-05
  5.4154777E+04  3.2782705E-05
  5.4215150E+04  3.2693941E-05
  5.4275523E+04  3.2593009E-05
  5.4396269E+04  3.2405621E-05
  5.4517015E+04  3.2222147E-05
  5.4637762E+04  3.2039146E-05
  5.4758508E+04  3.1852502E-05
  5.5000000E+04  3.1489002E-05
  5.5625000E+04  3.0553727E-05
  5.6250000E+04  2.9640142E-05
  5.6875000E+04  2.8756537E-05
  5.7500000E+04  2.7904966E-05
  5.8750000E+04  2.6298146E-05
  6.0000000E+04  2.4811788E-05
  6.5000000E+04  1.9848091E-05
  6.7500000E+04  1.7841755E-05
  7.0000000E+04  1.6088116E-05
  7.2500000E+04  1.4549376E-05
  7.5000000E+04  1.3194143E-05
  8.0000000E+04  1.0934097E-05
  8.5000000E+04  9.1460582E-06
  9.0000000E+04  7.7148770E-06
  9.5000000E+04  6.5572552E-06
  1.0000000E+05  5.6119771E-06
  1.0500000E+05  4.8334036E-06
  1.1000000E+05  4.1870603E-06
  1.1500000E+05  3.6465928E-06
  1.2000000E+05  3.1916324E-06
  1.2500000E+05  2.8062820E-06
  1.3000000E+05  2.4780187E-06
  1.3500000E+05  2.1968905E-06
  1.4000000E+05  1.9549311E-06
  1.4500000E+05  1.7457119E-06
  1.5000000E+05  1.5640135E-06
  1.5500000E+05  1.4055677E-06
  1.6000000E+05  1.2668659E-06
  1.6500000E+05  1.1450051E-06
  1.7000000E+05  1.0375724E-06
  1.8000000E+05  8.5824843E-07
  1.9000000E+05  7.1630378E-07
  2.0000000E+05  6.0271655E-07
  2.1000000E+05  5.1091848E-07
  2.2000000E+05  4.3605709E-07
  2.3000000E+05  3.7450038E-07
  2.4000000E+05  3.2349698E-07
  2.5000000E+05  2.8093939E-07
  2.6000000E+05  2.4519688E-07
  2.7000000E+05  2.1499576E-07
  2.8000000E+05  1.8933236E-07
  2.9000000E+05  1.6740957E-07
  3.0000000E+05  1.4858936E-07
  3.1000000E+05  1.3235746E-07
  3.2000000E+05  1.1829668E-07
  3.3000000E+05  1.0606636E-07
  3.4000000E+05  9.5386776E-08
  3.5000000E+05  8.6026952E-08
  3.6000000E+05  7.7795166E-08
  3.7000000E+05  7.0531493E-08
  3.8000000E+05  6.4101909E-08
  3.9000000E+05  5.8393601E-08
  4.0000000E+05  5.3311213E-08
  4.2000000E+05  4.4712409E-08
  4.4000000E+05  3.7790218E-08
  4.6000000E+05  3.2165634E-08
  4.8000000E+05  2.7556157E-08
  5.0000000E+05  2.3748716E-08
  5.2500000E+05  1.9873319E-08
  5.5000000E+05  1.6761591E-08
  5.7500000E+05  1.4239023E-08
  5.8750000E+05  1.3156809E-08
  6.0000000E+05  1.2176053E-08
  6.2500000E+05  1.0475288E-08
  6.5000000E+05  9.0626487E-09
  6.7500000E+05  7.8812236E-09
  7.0000000E+05  6.8868339E-09
  7.2500000E+05  6.0448797E-09
  7.5000000E+05  5.3280379E-09
  7.7500000E+05  4.7145499E-09
  8.0000000E+05  4.1869639E-09
  8.2500000E+05  3.7311872E-09
  8.5000000E+05  3.3357619E-09
  8.7500000E+05  2.9913144E-09
  9.0000000E+05  2.6901339E-09
  9.2500000E+05  2.4258421E-09
  9.5000000E+05  2.1931347E-09
  9.7500000E+05  1.9875791E-09
  1.0000000E+06  1.8054545E-09
  1.0250000E+06  1.6436236E-09
  1.0500000E+06  1.4994299E-09
  1.1000000E+06  1.2552506E-09
  1.1500000E+06  1.0585061E-09
  1.2000000E+06  8.9856278E-10
  1.2500000E+06  7.6747119E-10
  1.3000000E+06  6.5921729E-10
  1.3500000E+06  5.6920131E-10
  1.4000000E+06  4.9386923E-10
  1.4500000E+06  4.3044922E-10
  1.5000000E+06  3.7676091E-10
  1.5500000E+06  3.3107514E-10
  1.6000000E+06  2.9201028E-10
  1.6500000E+06  2.5845485E-10
  1.7000000E+06  2.2950870E-10
  1.7500000E+06  2.0443816E-10
  1.8000000E+06  1.8264176E-10
  1.8500000E+06  1.6362372E-10
  1.9000000E+06  1.4697332E-10
  1.9500000E+06  1.3234865E-10
  2.0000000E+06  1.1946381E-10
  2.0500000E+06  1.0807878E-10
  2.1000000E+06  9.7991119E-11
  2.2000000E+06  8.1047789E-11
  2.3000000E+06  6.7545479E-11
  2.4000000E+06  5.6687237E-11
  2.5000000E+06  4.7882068E-11
  2.6000000E+06  4.0686605E-11
  2.7000000E+06  3.4764577E-11
  2.8000000E+06  2.9858274E-11
  2.9000000E+06  2.5768350E-11
  3.0000000E+06  2.2339274E-11
  3.1000000E+06  1.9448718E-11
  3.2000000E+06  1.6999748E-11
  3.3000000E+06  1.4915011E-11
  3.4000000E+06  1.3132362E-11
  3.5000000E+06  1.1601565E-11
  3.6000000E+06  1.0281765E-11
  3.7000000E+06  9.1395587E-12
  3.8000000E+06  8.1474881E-12
  3.9000000E+06  7.2828700E-12
  4.0000000E+06  6.5268760E-12
  4.1000000E+06  5.8638071E-12
  4.2000000E+06  5.2805195E-12
  4.3000000E+06  4.7659641E-12
  4.4000000E+06  4.3108165E-12
  4.6000000E+06  3.5483412E-12
  4.8000000E+06  2.9429789E-12
  5.0000000E+06  2.4580537E-12
  5.1250000E+06  2.2037509E-12
  5.2500000E+06  1.9805368E-12
  5.3750000E+06  1.7840445E-12
  5.5000000E+06  1.6105976E-12
  5.7500000E+06  1.3208816E-12
  5.8750000E+06  1.1997337E-12
  6.0000000E+06  1.0917294E-12
  6.2500000E+06  9.0881849E-13
  6.5000000E+06  7.6158281E-13
  6.7500000E+06  6.4213623E-13
  7.0000000E+06  5.4452958E-13
  7.2500000E+06  4.6422931E-13
  7.5000000E+06  3.9774903E-13
  7.7500000E+06  3.4238476E-13
  8.0000000E+06  2.9602218E-13
  8.2500000E+06  2.5699538E-13
  8.5000000E+06  2.2398262E-13
  8.7500000E+06  1.9592808E-13
  9.0000000E+06  1.7198287E-13
  9.2500000E+06  1.5146048E-13
  9.5000000E+06  1.3380274E-13
  9.7500000E+06  1.1855333E-13
  1.0000000E+07  1.0533730E-13
  1.0250000E+07  9.3845026E-14
  1.0500000E+07  8.3819721E-14
  1.0750000E+07  7.5047481E-14
  1.1000000E+07  6.7349368E-14
  1.1250000E+07  6.0575055E-14
  1.1500000E+07  5.4597807E-14
  1.2000000E+07  4.4621829E-14
  1.2500000E+07  3.6742234E-14
  1.3000000E+07  3.0463309E-14
  1.3500000E+07  2.5418928E-14
  1.4000000E+07  2.1335649E-14
  1.4500000E+07  1.8007044E-14
  1.5000000E+07  1.5275816E-14
  1.5500000E+07  1.3021039E-14
  1.6000000E+07  1.1148923E-14
  1.6500000E+07  9.5861604E-15
  1.7000000E+07  8.2750507E-15
  1.7500000E+07  7.1698537E-15
  1.8000000E+07  6.2340592E-15
  1.8500000E+07  5.4383536E-15
  1.9000000E+07  4.7590676E-15
  1.9500000E+07  4.1769794E-15
  2.0000000E+07  3.6763766E-15
  2.0500000E+07  3.2443664E-15
  2.1000000E+07  2.8703324E-15
  2.1500000E+07  2.5454919E-15
  2.2000000E+07  2.2625520E-15
  2.2500000E+07  2.0154433E-15
  2.3000000E+07  1.7990757E-15
  2.3500000E+07  1.6091595E-15
  2.4000000E+07  1.4420680E-15
  2.4500000E+07  1.2947197E-15
  2.5000000E+07  1.1644565E-15
  2.6000000E+07  9.4645166E-16
  2.7000000E+07  7.7368517E-16
  2.8000000E+07  6.3575580E-16
  2.9000000E+07  5.2524045E-16
  3.0000000E+07  4.3641172E-16
  
  
#  66   2  L1  EION =  9.050000000E+03 eV   251
#  S(0) = 1.057104E+00
  9.0448068E+01  0.0000000E+00
  9.0448068E+03  0.0000000E+00
  9.0448068E+03  1.3065191E-04
  9.0500000E+03  1.3065191E-04
  9.0500902E+03  1.3065191E-04
  9.0507932E+03  1.2930754E-04
  9.0514962E+03  1.2808250E-04
  9.0521992E+03  1.2696682E-04
  9.0529021E+03  1.2595237E-04
  9.0543081E+03  1.2420079E-04
  9.0557141E+03  1.2278215E-04
  9.0585260E+03  1.2079010E-04
  9.0613380E+03  1.1969665E-04
  9.0641499E+03  1.1925988E-04
  9.0669618E+03  1.1927476E-04
  9.0697738E+03  1.1957212E-04
  9.0725857E+03  1.2001709E-04
  9.0782096E+03  1.2096679E-04
  9.0838334E+03  1.2163081E-04
  9.0894573E+03  1.2186819E-04
  9.0950812E+03  1.2175036E-04
  9.1007051E+03  1.2143188E-04
  9.1063289E+03  1.2106157E-04
  9.1119528E+03  1.2074056E-04
  9.1175767E+03  1.2051448E-04
  9.1232006E+03  1.2038391E-04
  9.1288244E+03  1.2032381E-04
  9.1344483E+03  1.2029751E-04
  9.1400722E+03  1.2027111E-04
  9.1513199E+03  1.2013227E-04
  9.1625677E+03  1.1985338E-04
  9.1738154E+03  1.1950997E-04
  9.1850631E+03  1.1919805E-04
  9.1963109E+03  1.1895921E-04
  9.2075586E+03  1.1878025E-04
  9.2300541E+03  1.1842718E-04
  9.2525496E+03  1.1794157E-04
  9.2750451E+03  1.1742269E-04
  9.2975406E+03  1.1698330E-04
  9.3200361E+03  1.1657806E-04
  9.3650271E+03  1.1565551E-04
  9.4100180E+03  1.1474784E-04
  9.4325135E+03  1.1432571E-04
  9.4550090E+03  1.1389333E-04
  9.4775045E+03  1.1343825E-04
  9.5000000E+03  1.1298324E-04
  9.5312500E+03  1.1237989E-04
  9.5625000E+03  1.1178965E-04
  9.6250000E+03  1.1059740E-04
  9.6875000E+03  1.0941888E-04
  9.7500000E+03  1.0827125E-04
  9.8750000E+03  1.0600561E-04
  1.0000000E+04  1.0381436E-04
  1.0500000E+04  9.5600829E-05
  1.1000000E+04  8.8217712E-05
  1.1500000E+04  8.1577876E-05
  1.2000000E+04  7.5594744E-05
  1.2500000E+04  7.0193847E-05
  1.3000000E+04  6.5308189E-05
  1.3500000E+04  6.0877683E-05
  1.4000000E+04  5.6849547E-05
  1.4500000E+04  5.3178949E-05
  1.5000000E+04  4.9825998E-05
  1.6000000E+04  4.3939545E-05
  1.7000000E+04  3.8964143E-05
  1.8000000E+04  3.4726510E-05
  1.9000000E+04  3.1092354E-05
  2.0000000E+04  2.7956202E-05
  2.1000000E+04  2.5234309E-05
  2.2000000E+04  2.2859492E-05
  2.3000000E+04  2.0777374E-05
  2.4000000E+04  1.8943604E-05
  2.5000000E+04  1.7321735E-05
  2.6000000E+04  1.5881611E-05
  2.7000000E+04  1.4598155E-05
  2.8000000E+04  1.3450364E-05
  2.9000000E+04  1.2420572E-05
  3.0000000E+04  1.1493824E-05
  3.1000000E+04  1.0657413E-05
  3.2000000E+04  9.9004864E-06
  3.4000000E+04  8.5891312E-06
  3.6000000E+04  7.4995702E-06
  3.8000000E+04  6.5865151E-06
  4.0000000E+04  5.8154154E-06
  4.2000000E+04  5.1595861E-06
  4.4000000E+04  4.5981804E-06
  4.6000000E+04  4.1147444E-06
  4.8000000E+04  3.6961673E-06
  5.0000000E+04  3.3319108E-06
  5.2500000E+04  2.9401236E-06
  5.5000000E+04  2.6066597E-06
  5.7500000E+04  2.3210703E-06
  6.0000000E+04  2.0750814E-06
  6.5000000E+04  1.6767396E-06
  6.7500000E+04  1.5147314E-06
  7.0000000E+04  1.3725168E-06
  7.2500000E+04  1.2471816E-06
  7.5000000E+04  1.1363114E-06
  7.7500000E+04  1.0378942E-06
  8.0000000E+04  9.5024402E-07
  8.2500000E+04  8.7194111E-07
  8.5000000E+04  8.0178392E-07
  9.0000000E+04  6.8197048E-07
  9.5000000E+04  5.8428050E-07
  1.0000000E+05  5.0388890E-07
  1.0500000E+05  4.3717490E-07
  1.1000000E+05  3.8138603E-07
  1.1500000E+05  3.3440487E-07
  1.2000000E+05  2.9458506E-07
  1.2500000E+05  2.6063357E-07
  1.3000000E+05  2.3152567E-07
  1.3500000E+05  2.0644237E-07
  1.4000000E+05  1.8472392E-07
  1.4500000E+05  1.6583506E-07
  1.5000000E+05  1.4933853E-07
  1.5500000E+05  1.3487486E-07
  1.6000000E+05  1.2214681E-07
  1.6500000E+05  1.1090723E-07
  1.7000000E+05  1.0094950E-07
  1.7500000E+05  9.2100050E-08
  1.8000000E+05  8.4212444E-08
  1.8500000E+05  7.7162533E-08
  1.9000000E+05  7.0844642E-08
  2.0000000E+05  6.0056592E-08
  2.1000000E+05  5.1268142E-08
  2.2000000E+05  4.4046882E-08
  2.3000000E+05  3.8066444E-08
  2.4000000E+05  3.3077588E-08
  2.5000000E+05  2.8887944E-08
  2.6000000E+05  2.5347581E-08
  2.7000000E+05  2.2338565E-08
  2.8000000E+05  1.9767358E-08
  2.9000000E+05  1.7559188E-08
  3.0000000E+05  1.5653841E-08
  3.1000000E+05  1.4002502E-08
  3.2000000E+05  1.2565338E-08
  3.3000000E+05  1.1309655E-08
  3.4000000E+05  1.0208461E-08
  3.5000000E+05  9.2393547E-09
  3.6000000E+05  8.3836537E-09
  3.7000000E+05  7.6257001E-09
  3.8000000E+05  6.9523123E-09
  3.9000000E+05  6.3523444E-09
  4.0000000E+05  5.8163355E-09
  4.2000000E+05  4.9051132E-09
  4.4000000E+05  4.1670372E-09
  4.6000000E+05  3.5638588E-09
  4.8000000E+05  3.0668743E-09
  5.0000000E+05  2.6542845E-09
  5.2500000E+05  2.2321128E-09
  5.5000000E+05  1.8912583E-09
  5.7500000E+05  1.6135117E-09
  5.8750000E+05  1.4939119E-09
  6.0000000E+05  1.3852720E-09
  6.2500000E+05  1.1962550E-09
  6.5000000E+05  1.0385973E-09
  6.7500000E+05  9.0622205E-10
  7.0000000E+05  7.9438601E-10
  7.2500000E+05  6.9935780E-10
  7.5000000E+05  6.1817783E-10
  7.7500000E+05  5.4847995E-10
  8.0000000E+05  4.8835904E-10
  8.2500000E+05  4.3627073E-10
  8.5000000E+05  3.9095483E-10
  8.7500000E+05  3.5137686E-10
  9.0000000E+05  3.1668303E-10
  9.2500000E+05  2.8616486E-10
  9.5000000E+05  2.5923138E-10
  9.7500000E+05  2.3538730E-10
  1.0000000E+06  2.1421573E-10
  1.0250000E+06  1.9536423E-10
  1.0500000E+06  1.7853364E-10
  1.1000000E+06  1.4995229E-10
  1.1500000E+06  1.2683979E-10
  1.2000000E+06  1.0798666E-10
  1.2500000E+06  9.2485042E-11
  1.3000000E+06  7.9645426E-11
  1.3500000E+06  6.8938524E-11
  1.4000000E+06  5.9954011E-11
  1.4500000E+06  5.2370818E-11
  1.5000000E+06  4.5935585E-11
  1.5500000E+06  4.0446813E-11
  1.6000000E+06  3.5743050E-11
  1.6500000E+06  3.1694044E-11
  1.7000000E+06  2.8194070E-11
  1.7500000E+06  2.5156765E-11
  1.8000000E+06  2.2511159E-11
  1.8500000E+06  2.0198625E-11
  1.9000000E+06  1.8170483E-11
  1.9500000E+06  1.6386122E-11
  2.0000000E+06  1.4811515E-11
  2.0500000E+06  1.3418023E-11
  2.1000000E+06  1.2181455E-11
  2.1500000E+06  1.1081297E-11
  2.2000000E+06  1.0100075E-11
  2.2500000E+06  9.2228590E-12
  2.3000000E+06  8.4368456E-12
  2.4000000E+06  7.0958853E-12
  2.5000000E+06  6.0058680E-12
  2.6000000E+06  5.1131114E-12
  2.7000000E+06  4.3767811E-12
  2.8000000E+06  3.7655065E-12
  2.9000000E+06  3.2549637E-12
  3.0000000E+06  2.8261329E-12
  3.1000000E+06  2.4640232E-12
  3.2000000E+06  2.1567293E-12
  3.3000000E+06  1.8947300E-12
  3.4000000E+06  1.6703611E-12
  3.5000000E+06  1.4774156E-12
  3.6000000E+06  1.3108373E-12
  3.7000000E+06  1.1664852E-12
  3.8000000E+06  1.0409506E-12
  3.9000000E+06  9.3141317E-13
  4.0000000E+06  8.3552839E-13
  4.1000000E+06  7.5133843E-13
  4.2000000E+06  6.7720108E-13
  4.3000000E+06  6.1173365E-13
  4.4000000E+06  5.5376795E-13
  4.5000000E+06  5.0231337E-13
  4.6000000E+06  4.5652694E-13
  4.7000000E+06  4.1568932E-13
  4.8000000E+06  3.7918435E-13
  5.0000000E+06  3.1712689E-13
  5.1250000E+06  2.8454216E-13
  5.2500000E+06  2.5591534E-13
  5.3750000E+06  2.3069363E-13
  5.5000000E+06  2.0841116E-13
  5.7500000E+06  1.7114731E-13
  5.8750000E+06  1.5554652E-13
  6.0000000E+06  1.4162811E-13
  6.2500000E+06  1.1803260E-13
  6.5000000E+06  9.9014742E-14
  6.7500000E+06  8.3567786E-14
  7.0000000E+06  7.0930837E-14
  7.2500000E+06  6.0523380E-14
  7.5000000E+06  5.1898378E-14
  7.7500000E+06  4.4708605E-14
  8.0000000E+06  3.8682275E-14
  8.2500000E+06  3.3605067E-14
  8.5000000E+06  2.9306906E-14
  8.7500000E+06  2.5651778E-14
  9.0000000E+06  2.2530159E-14
  9.2500000E+06  1.9853271E-14
  9.5000000E+06  1.7548468E-14
  9.7500000E+06  1.5556345E-14
  1.0000000E+07  1.3828202E-14
  1.0250000E+07  1.2323921E-14
  1.0500000E+07  1.1010707E-14
  1.0750000E+07  9.8615033E-15
  1.1000000E+07  8.8534308E-15
  1.1250000E+07  7.9670790E-15
  
  
#  66   3  L2  EION =  8.585000000E+03 eV   256
#  S(0) = 1.156808E+00
  8.5628112E+01  0.0000000E+00
  8.5628112E+03  0.0000000E+00
  8.5628112E+03  2.1899518E-04
  8.5850000E+03  2.1899518E-04
  8.5850860E+03  2.1899518E-04
  8.5854101E+03  2.2162864E-04
  8.5857343E+03  2.2388712E-04
  8.5860584E+03  2.2586386E-04
  8.5863826E+03  2.2762539E-04
  8.5870309E+03  2.3068146E-04
  8.5876792E+03  2.3330219E-04
  8.5889758E+03  2.3770380E-04
  8.5902724E+03  2.4130749E-04
  8.5928656E+03  2.4656163E-04
  8.5954588E+03  2.4943719E-04
  8.6006453E+03  2.4970545E-04
  8.6032385E+03  2.4822083E-04
  8.6058317E+03  2.4634132E-04
  8.6084249E+03  2.4442589E-04
  8.6110181E+03  2.4270266E-04
  8.6162045E+03  2.4023619E-04
  8.6213910E+03  2.3911295E-04
  8.6265774E+03  2.3894835E-04
  8.6317638E+03  2.3923972E-04
  8.6369502E+03  2.3957767E-04
  8.6421367E+03  2.3972285E-04
  8.6473231E+03  2.3960070E-04
  8.6525095E+03  2.3924945E-04
  8.6576959E+03  2.3876412E-04
  8.6628824E+03  2.3824812E-04
  8.6680688E+03  2.3777847E-04
  8.6784416E+03  2.3711871E-04
  8.6888145E+03  2.3677063E-04
  8.6991873E+03  2.3648254E-04
  8.7095602E+03  2.3605271E-04
  8.7199330E+03  2.3543675E-04
  8.7303059E+03  2.3471618E-04
  8.7510516E+03  2.3337046E-04
  8.7717973E+03  2.3229559E-04
  8.7925430E+03  2.3116722E-04
  8.8029158E+03  2.3052272E-04
  8.8132887E+03  2.2983369E-04
  8.8340344E+03  2.2845577E-04
  8.8547801E+03  2.2717058E-04
  8.8755258E+03  2.2594121E-04
  8.8962715E+03  2.2466374E-04
  8.9170172E+03  2.2331176E-04
  8.9585086E+03  2.2064927E-04
  9.0000000E+03  2.1811020E-04
  9.0625000E+03  2.1420463E-04
  9.1250000E+03  2.1045924E-04
  9.2500000E+03  2.0313471E-04
  9.3750000E+03  1.9614307E-04
  9.5000000E+03  1.8947022E-04
  9.7500000E+03  1.7696337E-04
  1.0000000E+04  1.6545751E-04
  1.0500000E+04  1.4514291E-04
  1.1000000E+04  1.2788950E-04
  1.1500000E+04  1.1318808E-04
  1.2000000E+04  1.0060178E-04
  1.2500000E+04  8.9772086E-05
  1.3000000E+04  8.0408107E-05
  1.3500000E+04  7.2272270E-05
  1.4000000E+04  6.5170368E-05
  1.4500000E+04  5.8945032E-05
  1.5000000E+04  5.3466043E-05
  1.6000000E+04  4.4335802E-05
  1.7000000E+04  3.7117098E-05
  1.8000000E+04  3.1341357E-05
  1.9000000E+04  2.6670604E-05
  2.0000000E+04  2.2856741E-05
  2.1000000E+04  1.9714977E-05
  2.2000000E+04  1.7105864E-05
  2.3000000E+04  1.4922933E-05
  2.4000000E+04  1.3084026E-05
  2.5000000E+04  1.1525093E-05
  2.6000000E+04  1.0195747E-05
  2.7000000E+04  9.0559873E-06
  2.8000000E+04  8.0738153E-06
  2.9000000E+04  7.2234254E-06
  3.0000000E+04  6.4838707E-06
  3.1000000E+04  5.8380266E-06
  3.2000000E+04  5.2718137E-06
  3.4000000E+04  4.3336541E-06
  3.6000000E+04  3.5975957E-06
  3.8000000E+04  3.0130547E-06
  4.0000000E+04  2.5437435E-06
  4.2000000E+04  2.1632012E-06
  4.4000000E+04  1.8518470E-06
  4.6000000E+04  1.5949966E-06
  4.8000000E+04  1.3815022E-06
  5.0000000E+04  1.2028061E-06
  5.2500000E+04  1.0184023E-06
  5.5000000E+04  8.6820885E-07
  5.7500000E+04  7.4484052E-07
  5.8750000E+04  6.9141590E-07
  6.0000000E+04  6.4271692E-07
  6.2500000E+04  5.5757326E-07
  6.5000000E+04  4.8611581E-07
  6.7500000E+04  4.2577611E-07
  7.0000000E+04  3.7453335E-07
  7.2500000E+04  3.3078431E-07
  7.5000000E+04  2.9324725E-07
  7.7500000E+04  2.6088998E-07
  8.0000000E+04  2.3287571E-07
  8.2500000E+04  2.0852168E-07
  8.5000000E+04  1.8726754E-07
  8.7500000E+04  1.6865080E-07
  9.0000000E+04  1.5228773E-07
  9.2500000E+04  1.3785834E-07
  9.5000000E+04  1.2509454E-07
  1.0000000E+05  1.0369616E-07
  1.0500000E+05  8.6671589E-08
  1.1000000E+05  7.2990755E-08
  1.1500000E+05  6.1896145E-08
  1.2000000E+05  5.2823227E-08
  1.2500000E+05  4.5346217E-08
  1.3000000E+05  3.9140381E-08
  1.3500000E+05  3.3955501E-08
  1.4000000E+05  2.9596972E-08
  1.4500000E+05  2.5912083E-08
  1.5000000E+05  2.2780022E-08
  1.5500000E+05  2.0104494E-08
  1.6000000E+05  1.7808188E-08
  1.6500000E+05  1.5828615E-08
  1.7000000E+05  1.4114959E-08
  1.7500000E+05  1.2625646E-08
  1.8000000E+05  1.1326476E-08
  1.8500000E+05  1.0189163E-08
  1.9000000E+05  9.1902028E-09
  2.0000000E+05  7.5319892E-09
  2.1000000E+05  6.2294805E-09
  2.2000000E+05  5.1952644E-09
  2.3000000E+05  4.3659300E-09
  2.4000000E+05  3.6948377E-09
  2.5000000E+05  3.1472437E-09
  2.6000000E+05  2.6969611E-09
  2.7000000E+05  2.3240398E-09
  2.8000000E+05  2.0131278E-09
  2.9000000E+05  1.7523019E-09
  3.0000000E+05  1.5322212E-09
  3.1000000E+05  1.3455096E-09
  3.2000000E+05  1.1862979E-09
  3.3000000E+05  1.0498826E-09
  3.4000000E+05  9.3246962E-10
  3.5000000E+05  8.3097963E-10
  3.6000000E+05  7.4289821E-10
  3.7000000E+05  6.6616060E-10
  3.8000000E+05  5.9906262E-10
  3.9000000E+05  5.4019072E-10
  4.0000000E+05  4.8836680E-10
  4.2000000E+05  4.0207353E-10
  4.4000000E+05  3.3401294E-10
  4.6000000E+05  2.7975781E-10
  4.8000000E+05  2.3608325E-10
  5.0000000E+05  2.0060901E-10
  5.2500000E+05  1.6513056E-10
  5.5000000E+05  1.3716223E-10
  5.7500000E+05  1.1487468E-10
  5.8750000E+05  1.0543040E-10
  6.0000000E+05  9.6937463E-11
  6.2500000E+05  8.2369848E-11
  6.5000000E+05  7.0439615E-11
  6.7500000E+05  6.0593565E-11
  7.0000000E+05  5.2409356E-11
  7.2500000E+05  4.5561221E-11
  7.5000000E+05  3.9795512E-11
  7.7500000E+05  3.4913085E-11
  8.0000000E+05  3.0756300E-11
  8.2500000E+05  2.7199396E-11
  8.5000000E+05  2.4141345E-11
  8.7500000E+05  2.1500450E-11
  9.0000000E+05  1.9210215E-11
  9.2500000E+05  1.7216190E-11
  9.5000000E+05  1.5473550E-11
  9.7500000E+05  1.3945199E-11
  1.0000000E+06  1.2600277E-11
  1.0250000E+06  1.1412987E-11
  1.0500000E+06  1.0361670E-11
  1.1000000E+06  8.5967175E-12
  1.1500000E+06  7.1901549E-12
  1.2000000E+06  6.0581820E-12
  1.2500000E+06  5.1390029E-12
  1.3000000E+06  4.3864557E-12
  1.3500000E+06  3.7656485E-12
  1.4000000E+06  3.2499217E-12
  1.4500000E+06  2.8187011E-12
  1.5000000E+06  2.4559592E-12
  1.5500000E+06  2.1491021E-12
  1.6000000E+06  1.8881545E-12
  1.6500000E+06  1.6651562E-12
  1.7000000E+06  1.4737085E-12
  1.7500000E+06  1.3086338E-12
  1.8000000E+06  1.1657165E-12
  1.8500000E+06  1.0415043E-12
  1.9000000E+06  9.3315458E-13
  1.9500000E+06  8.3831468E-13
  2.0000000E+06  7.5502815E-13
  2.0500000E+06  6.8166055E-13
  2.1000000E+06  6.1683978E-13
  2.2000000E+06  5.0838954E-13
  2.3000000E+06  4.2237872E-13
  2.4000000E+06  3.5350611E-13
  2.5000000E+06  2.9786898E-13
  2.6000000E+06  2.5255884E-13
  2.7000000E+06  2.1538242E-13
  2.8000000E+06  1.8466775E-13
  2.9000000E+06  1.5912764E-13
  3.0000000E+06  1.3776229E-13
  3.1000000E+06  1.1978865E-13
  3.2000000E+06  1.0458863E-13
  3.3000000E+06  9.1670809E-14
  3.4000000E+06  8.0641547E-14
  3.5000000E+06  7.1183534E-14
  3.6000000E+06  6.3039413E-14
  3.7000000E+06  5.5999257E-14
  3.8000000E+06  4.9890886E-14
  3.9000000E+06  4.4572355E-14
  4.0000000E+06  3.9926073E-14
  4.1000000E+06  3.5854169E-14
  4.2000000E+06  3.2274838E-14
  4.3000000E+06  2.9119411E-14
  4.4000000E+06  2.6330018E-14
  4.6000000E+06  2.1660942E-14
  4.8000000E+06  1.7957479E-14
  5.0000000E+06  1.4993168E-14
  5.1250000E+06  1.3439501E-14
  5.2500000E+06  1.2076279E-14
  5.3750000E+06  1.0876655E-14
  5.5000000E+06  9.8180449E-15
  5.7500000E+06  8.0504799E-15
  5.8750000E+06  7.3116082E-15
  6.0000000E+06  6.6530251E-15
  6.2500000E+06  5.5379532E-15
  6.5000000E+06  4.6406019E-15
  6.7500000E+06  3.9127519E-15
  7.0000000E+06  3.3180593E-15
  7.2500000E+06  2.8288583E-15
  7.5000000E+06  2.4238864E-15
  7.7500000E+06  2.0866545E-15
  8.0000000E+06  1.8042654E-15
  8.2500000E+06  1.5665535E-15
  8.5000000E+06  1.3654590E-15
  8.7500000E+06  1.1945485E-15
  9.0000000E+06  1.0486597E-15
  9.2500000E+06  9.2362159E-16
  9.5000000E+06  8.1603938E-16
  9.7500000E+06  7.2313553E-16
  1.0000000E+07  6.4261891E-16
  1.0250000E+07  5.7259084E-16
  1.0500000E+07  5.1148075E-16
  1.0750000E+07  4.5798383E-16
  1.1000000E+07  4.1101245E-16
  1.1250000E+07  3.6966951E-16
  1.1500000E+07  3.3320261E-16
  1.2000000E+07  2.7241723E-16
  
  
#  66   4  L3  EION =  7.794000000E+03 eV   255
#  S(0) = 2.208703E+00
  7.7689875E+01  0.0000000E+00
  7.7689875E+03  0.0000000E+00
  7.7689875E+03  5.1112153E-04
  7.7940000E+03  5.1112153E-04
  7.7940779E+03  5.1112153E-04
  7.7943996E+03  5.1458973E-04
  7.7947214E+03  5.1746346E-04
  7.7950431E+03  5.1992388E-04
  7.7953649E+03  5.2209496E-04
  7.7960084E+03  5.2588302E-04
  7.7966519E+03  5.2923542E-04
  7.7979389E+03  5.3527007E-04
  7.7992259E+03  5.4068171E-04
  7.8018000E+03  5.4934779E-04
  7.8043740E+03  5.5444838E-04
  7.8095220E+03  5.5459375E-04
  7.8120961E+03  5.5135870E-04
  7.8146701E+03  5.4720860E-04
  7.8172441E+03  5.4289112E-04
  7.8198182E+03  5.3891010E-04
  7.8249662E+03  5.3293820E-04
  7.8301143E+03  5.2987669E-04
  7.8352623E+03  5.2903090E-04
  7.8404104E+03  5.2935897E-04
  7.8455584E+03  5.2995405E-04
  7.8507065E+03  5.3024018E-04
  7.8558545E+03  5.2998700E-04
  7.8610026E+03  5.2922123E-04
  7.8661506E+03  5.2812321E-04
  7.8764467E+03  5.2573816E-04
  7.8970389E+03  5.2285172E-04
  7.9073350E+03  5.2197175E-04
  7.9176312E+03  5.2084690E-04
  7.9382234E+03  5.1752563E-04
  7.9588156E+03  5.1402713E-04
  7.9794078E+03  5.1111927E-04
  8.0000000E+03  5.0819992E-04
  8.0312500E+03  5.0303283E-04
  8.0625000E+03  4.9794195E-04
  8.0937500E+03  4.9313731E-04
  8.1250000E+03  4.8807035E-04
  8.2500000E+03  4.6833897E-04
  8.3750000E+03  4.4949911E-04
  8.5000000E+03  4.3163722E-04
  8.7500000E+03  3.9857222E-04
  9.0000000E+03  3.6872353E-04
  9.5000000E+03  3.1698030E-04
  1.0000000E+04  2.7411147E-04
  1.0500000E+04  2.3838935E-04
  1.1000000E+04  2.0844337E-04
  1.1500000E+04  1.8318006E-04
  1.2000000E+04  1.6173611E-04
  1.2500000E+04  1.4342499E-04
  1.3000000E+04  1.2769956E-04
  1.3500000E+04  1.1412433E-04
  1.4000000E+04  1.0234832E-04
  1.4500000E+04  9.2086228E-05
  1.5000000E+04  8.3105975E-05
  1.6000000E+04  6.8260304E-05
  1.7000000E+04  5.6641827E-05
  1.8000000E+04  4.7433098E-05
  1.9000000E+04  4.0050972E-05
  2.0000000E+04  3.4072051E-05
  2.1000000E+04  2.9184178E-05
  2.2000000E+04  2.5154043E-05
  2.3000000E+04  2.1805060E-05
  2.4000000E+04  1.9002054E-05
  2.5000000E+04  1.6640431E-05
  2.6000000E+04  1.4638457E-05
  2.7000000E+04  1.2931695E-05
  2.8000000E+04  1.1468897E-05
  2.9000000E+04  1.0208993E-05
  3.0000000E+04  9.1188265E-06
  3.1000000E+04  8.1714412E-06
  3.2000000E+04  7.3447883E-06
  3.4000000E+04  5.9842150E-06
  3.6000000E+04  4.9259600E-06
  3.8000000E+04  4.0924246E-06
  4.0000000E+04  3.4284120E-06
  4.2000000E+04  2.8939953E-06
  4.4000000E+04  2.4598528E-06
  4.6000000E+04  2.1041530E-06
  4.8000000E+04  1.8104365E-06
  5.0000000E+04  1.5661506E-06
  5.2500000E+04  1.3157792E-06
  5.5000000E+04  1.1133530E-06
  5.7500000E+04  9.4825551E-07
  6.0000000E+04  8.1252003E-07
  6.5000000E+04  6.0634900E-07
  6.7500000E+04  5.2767517E-07
  7.0000000E+04  4.6126351E-07
  7.2500000E+04  4.0489496E-07
  7.5000000E+04  3.5680517E-07
  7.7500000E+04  3.1558109E-07
  8.0000000E+04  2.8008313E-07
  8.2500000E+04  2.4938621E-07
  8.5000000E+04  2.2273489E-07
  9.0000000E+04  1.7919529E-07
  9.5000000E+04  1.4567600E-07
  1.0000000E+05  1.1954592E-07
  1.0500000E+05  9.8944272E-08
  1.1000000E+05  8.2533480E-08
  1.1500000E+05  6.9337721E-08
  1.2000000E+05  5.8635431E-08
  1.2500000E+05  4.9886438E-08
  1.3000000E+05  4.2681752E-08
  1.3500000E+05  3.6708460E-08
  1.4000000E+05  3.1724829E-08
  1.4500000E+05  2.7542437E-08
  1.5000000E+05  2.4013187E-08
  1.5500000E+05  2.1019764E-08
  1.6000000E+05  1.8468560E-08
  1.6500000E+05  1.6284382E-08
  1.7000000E+05  1.4406430E-08
  1.7500000E+05  1.2785253E-08
  1.8000000E+05  1.1380399E-08
  1.8500000E+05  1.0158604E-08
  1.9000000E+05  9.0923713E-09
  2.0000000E+05  7.3390213E-09
  2.1000000E+05  5.9790233E-09
  2.2000000E+05  4.9124464E-09
  2.3000000E+05  4.0675299E-09
  2.4000000E+05  3.3920092E-09
  2.5000000E+05  2.8473209E-09
  2.6000000E+05  2.4046738E-09
  2.7000000E+05  2.0423338E-09
  2.8000000E+05  1.7437267E-09
  2.9000000E+05  1.4960946E-09
  3.0000000E+05  1.2895296E-09
  3.1000000E+05  1.1162743E-09
  3.2000000E+05  9.7020860E-10
  3.3000000E+05  8.4646941E-10
  3.4000000E+05  7.4116600E-10
  3.5000000E+05  6.5116619E-10
  3.6000000E+05  5.7393337E-10
  3.7000000E+05  5.0740151E-10
  3.8000000E+05  4.4987884E-10
  3.9000000E+05  3.9997320E-10
  4.0000000E+05  3.5653350E-10
  4.2000000E+05  2.8538559E-10
  4.4000000E+05  2.3051895E-10
  4.6000000E+05  1.8775432E-10
  4.8000000E+05  1.5409500E-10
  5.0000000E+05  1.2736316E-10
  5.1250000E+05  1.1344301E-10
  5.2500000E+05  1.0128962E-10
  5.3750000E+05  9.0647976E-11
  5.5000000E+05  8.1304239E-11
  5.7500000E+05  6.5818328E-11
  5.8750000E+05  5.9395096E-11
  6.0000000E+05  5.3698995E-11
  6.2500000E+05  4.4127254E-11
  6.5000000E+05  3.6503569E-11
  6.7500000E+05  3.0383892E-11
  7.0000000E+05  2.5435796E-11
  7.2500000E+05  2.1407921E-11
  7.5000000E+05  1.8108430E-11
  7.7500000E+05  1.5389646E-11
  8.0000000E+05  1.3136963E-11
  8.2500000E+05  1.1260778E-11
  8.5000000E+05  9.6905264E-12
  8.7500000E+05  8.3702622E-12
  9.0000000E+05  7.2553469E-12
  9.2500000E+05  6.3099576E-12
  9.5000000E+05  5.5051822E-12
  9.7500000E+05  4.8175608E-12
  1.0000000E+06  4.2279621E-12
  1.0250000E+06  3.7207127E-12
  1.0500000E+06  3.2829125E-12
  1.0750000E+06  2.9038966E-12
  1.1000000E+06  2.5748114E-12
  1.1250000E+06  2.2882786E-12
  1.1500000E+06  2.0381263E-12
  1.2000000E+06  1.6270550E-12
  1.2500000E+06  1.3091262E-12
  1.3000000E+06  1.0610184E-12
  1.3500000E+06  8.6578013E-13
  1.4000000E+06  7.1095063E-13
  1.4500000E+06  5.8727565E-13
  1.5000000E+06  4.8781664E-13
  1.5500000E+06  4.0732336E-13
  1.6000000E+06  3.4178965E-13
  1.6500000E+06  2.8813443E-13
  1.7000000E+06  2.4397077E-13
  1.7500000E+06  2.0743668E-13
  1.8000000E+06  1.7707018E-13
  1.8500000E+06  1.5171643E-13
  1.9000000E+06  1.3045746E-13
  1.9500000E+06  1.1255938E-13
  2.0000000E+06  9.7432387E-14
  2.0500000E+06  8.4600045E-14
  2.1000000E+06  7.3675694E-14
  2.1500000E+06  6.4344131E-14
  2.2000000E+06  5.6347280E-14
  2.2500000E+06  4.9472959E-14
  2.3000000E+06  4.3546051E-14
  2.3500000E+06  3.8421424E-14
  2.4000000E+06  3.3978345E-14
  2.4500000E+06  3.0116023E-14
  2.5000000E+06  2.6750032E-14
  2.6000000E+06  2.1234362E-14
  2.7000000E+06  1.6986323E-14
  2.8000000E+06  1.3686182E-14
  2.9000000E+06  1.1101650E-14
  3.0000000E+06  9.0622010E-15
  3.1000000E+06  7.4414267E-15
  3.2000000E+06  6.1447629E-15
  3.3000000E+06  5.1008658E-15
  3.4000000E+06  4.2554693E-15
  3.5000000E+06  3.5669817E-15
  3.6000000E+06  3.0032966E-15
  3.7000000E+06  2.5394614E-15
  3.8000000E+06  2.1559587E-15
  3.9000000E+06  1.8374297E-15
  4.0000000E+06  1.5717171E-15
  4.1000000E+06  1.3491444E-15
  4.2000000E+06  1.1619699E-15
  4.3000000E+06  1.0039685E-15
  4.4000000E+06  8.7011101E-16
  4.5000000E+06  7.5631577E-16
  4.6000000E+06  6.5925581E-16
  4.7000000E+06  5.7620720E-16
  4.8000000E+06  5.0493066E-16
  5.0000000E+06  3.9061914E-16
  5.1250000E+06  3.3430521E-16
  5.2500000E+06  2.8710026E-16
  5.3750000E+06  2.4737641E-16
  5.5000000E+06  2.1382331E-16
  5.6250000E+06  1.8538121E-16
  5.7500000E+06  1.6118931E-16
  5.8750000E+06  1.4054517E-16
  6.0000000E+06  1.2287322E-16
  6.1250000E+06  1.0769989E-16
  6.2500000E+06  9.4634136E-17
  6.3750000E+06  8.3351791E-17
  6.5000000E+06  7.3583230E-17
  6.6250000E+06  6.5103423E-17
  6.7500000E+06  5.7723949E-17
  7.0000000E+06  4.5657867E-17
  7.2500000E+06  3.6393124E-17
  7.5000000E+06  2.9217972E-17
  7.7500000E+06  2.3616261E-17
  8.0000000E+06  1.9209879E-17
  8.2500000E+06  1.5719287E-17
  8.5000000E+06  1.2935792E-17
  8.7500000E+06  1.0702224E-17
  9.0000000E+06  8.8992240E-18
  9.2500000E+06  7.4353764E-18
  9.5000000E+06  6.2403659E-18
  9.7500000E+06  5.2597681E-18
  1.0000000E+07  4.4511972E-18
  1.0250000E+07  3.7815809E-18
  1.0500000E+07  3.2248018E-18
  1.0750000E+07  2.7600338E-18
  1.1000000E+07  2.3705989E-18
  
  
#  66   5  M1  EION =  2.048000000E+03 eV   268
#  S(0) = 1.009760E+00
  2.0428346E+01  0.0000000E+00
  2.0428346E+03  0.0000000E+00
  2.0428346E+03  3.9114826E-04
  2.0480000E+03  3.9114826E-04
  2.0480203E+03  3.9114826E-04
  2.0483451E+03  3.8907892E-04
  2.0486700E+03  3.8710034E-04
  2.0489949E+03  3.8520805E-04
  2.0493198E+03  3.8339796E-04
  2.0499695E+03  3.8001006E-04
  2.0506193E+03  3.7691113E-04
  2.0519188E+03  3.7149797E-04
  2.0532182E+03  3.6701941E-04
  2.0558172E+03  3.6042633E-04
  2.0584162E+03  3.5636498E-04
  2.0610152E+03  3.5419597E-04
  2.0636142E+03  3.5338118E-04
  2.0662132E+03  3.5347353E-04
  2.0688122E+03  3.5410926E-04
  2.0714112E+03  3.5500057E-04
  2.0740101E+03  3.5592983E-04
  2.0766091E+03  3.5674294E-04
  2.0792081E+03  3.5734142E-04
  2.0844061E+03  3.5772713E-04
  2.0896041E+03  3.5707295E-04
  2.0948020E+03  3.5567854E-04
  2.1000000E+03  3.5392417E-04
  2.1062500E+03  3.5178270E-04
  2.1125000E+03  3.4990979E-04
  2.1187500E+03  3.4840314E-04
  2.1250000E+03  3.4719913E-04
  2.1312500E+03  3.4615818E-04
  2.1375000E+03  3.4514236E-04
  2.1437500E+03  3.4404675E-04
  2.1500000E+03  3.4282858E-04
  2.1625000E+03  3.4006216E-04
  2.1687500E+03  3.3860455E-04
  2.1750000E+03  3.3716529E-04
  2.1875000E+03  3.3447018E-04
  2.2000000E+03  3.3205295E-04
  2.2125000E+03  3.2978119E-04
  2.2250000E+03  3.2749303E-04
  2.2375000E+03  3.2509401E-04
  2.2500000E+03  3.2261498E-04
  2.2625000E+03  3.2013002E-04
  2.2750000E+03  3.1771042E-04
  2.2875000E+03  3.1539556E-04
  2.3000000E+03  3.1315333E-04
  2.3250000E+03  3.0873706E-04
  2.3500000E+03  3.0425230E-04
  2.3750000E+03  2.9979514E-04
  2.4000000E+03  2.9550469E-04
  2.4500000E+03  2.8728187E-04
  2.4750000E+03  2.8320850E-04
  2.5000000E+03  2.7920329E-04
  2.5500000E+03  2.7154334E-04
  2.6000000E+03  2.6415366E-04
  2.7000000E+03  2.5017623E-04
  2.8000000E+03  2.3725299E-04
  2.9000000E+03  2.2524222E-04
  3.0000000E+03  2.1409801E-04
  3.1000000E+03  2.0371591E-04
  3.2000000E+03  1.9403199E-04
  3.4000000E+03  1.7657361E-04
  3.6000000E+03  1.6127224E-04
  3.8000000E+03  1.4781161E-04
  4.0000000E+03  1.3591682E-04
  4.2000000E+03  1.2535737E-04
  4.4000000E+03  1.1594445E-04
  4.6000000E+03  1.0752131E-04
  4.8000000E+03  9.9956512E-05
  5.0000000E+03  9.3139333E-05
  5.2500000E+03  8.5527722E-05
  5.5000000E+03  7.8785803E-05
  5.7500000E+03  7.2787840E-05
  6.0000000E+03  6.7429609E-05
  6.5000000E+03  5.8298974E-05
  6.7500000E+03  5.4392607E-05
  7.0000000E+03  5.0853394E-05
  7.2500000E+03  4.7637329E-05
  7.5000000E+03  4.4706651E-05
  8.0000000E+03  3.9575890E-05
  8.5000000E+03  3.5250945E-05
  9.0000000E+03  3.1573295E-05
  9.5000000E+03  2.8421203E-05
  1.0000000E+04  2.5700190E-05
  1.0500000E+04  2.3336052E-05
  1.1000000E+04  2.1269811E-05
  1.1500000E+04  1.9454127E-05
  1.2000000E+04  1.7850657E-05
  1.2500000E+04  1.6428083E-05
  1.3000000E+04  1.5160621E-05
  1.3500000E+04  1.4026893E-05
  1.4000000E+04  1.3009055E-05
  1.4500000E+04  1.2092118E-05
  1.5000000E+04  1.1263424E-05
  1.6000000E+04  9.8293351E-06
  1.7000000E+04  8.6381173E-06
  1.8000000E+04  7.6388819E-06
  1.9000000E+04  6.7932980E-06
  2.0000000E+04  6.0720641E-06
  2.1000000E+04  5.4524872E-06
  2.2000000E+04  4.9167769E-06
  2.3000000E+04  4.4508345E-06
  2.4000000E+04  4.0433749E-06
  2.5000000E+04  3.6852809E-06
  2.6000000E+04  3.3691251E-06
  2.7000000E+04  3.0888092E-06
  2.8000000E+04  2.8392895E-06
  2.9000000E+04  2.6163667E-06
  3.0000000E+04  2.4165231E-06
  3.1000000E+04  2.2367941E-06
  3.2000000E+04  2.0746685E-06
  3.4000000E+04  1.7949829E-06
  3.6000000E+04  1.5637681E-06
  3.8000000E+04  1.3708369E-06
  4.0000000E+04  1.2084956E-06
  4.2000000E+04  1.0708529E-06
  4.4000000E+04  9.5334184E-07
  4.6000000E+04  8.5238215E-07
  4.8000000E+04  7.6513819E-07
  5.0000000E+04  6.8934318E-07
  5.2500000E+04  6.0794837E-07
  5.5000000E+04  5.3877229E-07
  5.7500000E+04  4.7959948E-07
  6.0000000E+04  4.2868249E-07
  6.5000000E+04  3.4632349E-07
  6.7500000E+04  3.1285799E-07
  7.0000000E+04  2.8349427E-07
  7.2500000E+04  2.5762500E-07
  7.5000000E+04  2.3474781E-07
  7.7500000E+04  2.1444462E-07
  8.0000000E+04  1.9636559E-07
  8.2500000E+04  1.8021640E-07
  8.5000000E+04  1.6574822E-07
  8.7500000E+04  1.5274970E-07
  9.0000000E+04  1.4104056E-07
  9.2500000E+04  1.3046632E-07
  9.5000000E+04  1.2089417E-07
  1.0000000E+05  1.0431281E-07
  1.0500000E+05  9.0549606E-08
  1.1000000E+05  7.9037117E-08
  1.1500000E+05  6.9339084E-08
  1.2000000E+05  6.1116375E-08
  1.2500000E+05  5.4102753E-08
  1.3000000E+05  4.8087244E-08
  1.3500000E+05  4.2901231E-08
  1.4000000E+05  3.8408910E-08
  1.4500000E+05  3.4500081E-08
  1.5000000E+05  3.1084712E-08
  1.5500000E+05  2.8088810E-08
  1.6000000E+05  2.5451171E-08
  1.6500000E+05  2.3120885E-08
  1.7000000E+05  2.1055388E-08
  1.7500000E+05  1.9218924E-08
  1.8000000E+05  1.7581304E-08
  1.8500000E+05  1.6116929E-08
  1.9000000E+05  1.4804008E-08
  1.9500000E+05  1.3623917E-08
  2.0000000E+05  1.2560674E-08
  2.0500000E+05  1.1600517E-08
  2.1000000E+05  1.0731555E-08
  2.2000000E+05  9.2273497E-09
  2.3000000E+05  7.9806035E-09
  2.4000000E+05  6.9397624E-09
  2.5000000E+05  6.0650089E-09
  2.6000000E+05  5.3252832E-09
  2.7000000E+05  4.6961384E-09
  2.8000000E+05  4.1581721E-09
  2.9000000E+05  3.6958624E-09
  3.0000000E+05  3.2967024E-09
  3.1000000E+05  2.9505457E-09
  3.2000000E+05  2.6491082E-09
  3.3000000E+05  2.3855857E-09
  3.4000000E+05  2.1543580E-09
  3.5000000E+05  1.9507587E-09
  3.6000000E+05  1.7708929E-09
  3.7000000E+05  1.6114949E-09
  3.8000000E+05  1.4698133E-09
  3.9000000E+05  1.3435205E-09
  4.0000000E+05  1.2306401E-09
  4.1000000E+05  1.1294870E-09
  4.2000000E+05  1.0386190E-09
  4.3000000E+05  9.5679781E-10
  4.4000000E+05  8.8295637E-10
  4.6000000E+05  7.5564634E-10
  4.8000000E+05  6.5067431E-10
  5.0000000E+05  5.6346787E-10
  5.1250000E+05  5.1638973E-10
  5.2500000E+05  4.7417090E-10
  5.3750000E+05  4.3621733E-10
  5.5000000E+05  4.0201848E-10
  5.7500000E+05  3.4318348E-10
  5.8750000E+05  3.1783606E-10
  6.0000000E+05  2.9480418E-10
  6.2500000E+05  2.5471429E-10
  6.5000000E+05  2.2125612E-10
  6.7500000E+05  1.9314766E-10
  7.0000000E+05  1.6938778E-10
  7.2500000E+05  1.4918850E-10
  7.5000000E+05  1.3192449E-10
  7.7500000E+05  1.1709561E-10
  8.0000000E+05  1.0429893E-10
  8.2500000E+05  9.3207570E-11
  8.5000000E+05  8.3554560E-11
  8.7500000E+05  7.5120604E-11
  9.0000000E+05  6.7724664E-11
  9.2500000E+05  6.1216483E-11
  9.5000000E+05  5.5470756E-11
  9.7500000E+05  5.0382455E-11
  1.0000000E+06  4.5863117E-11
  1.0250000E+06  4.1837910E-11
  1.0500000E+06  3.8243254E-11
  1.0750000E+06  3.5024910E-11
  1.1000000E+06  3.2136473E-11
  1.1250000E+06  2.9538110E-11
  1.1500000E+06  2.7195507E-11
  1.2000000E+06  2.3162996E-11
  1.2500000E+06  1.9845802E-11
  1.3000000E+06  1.7097121E-11
  1.3500000E+06  1.4804124E-11
  1.4000000E+06  1.2879245E-11
  1.4500000E+06  1.1253957E-11
  1.5000000E+06  9.8741821E-12
  1.5500000E+06  8.6969209E-12
  1.6000000E+06  7.6877004E-12
  1.6500000E+06  6.8186945E-12
  1.7000000E+06  6.0673010E-12
  1.7500000E+06  5.4150478E-12
  1.8000000E+06  4.8467519E-12
  1.8500000E+06  4.3498672E-12
  1.9000000E+06  3.9139744E-12
  1.9500000E+06  3.5303795E-12
  2.0000000E+06  3.1917949E-12
  2.0500000E+06  2.8920856E-12
  2.1000000E+06  2.6260680E-12
  2.1500000E+06  2.3893449E-12
  2.2000000E+06  2.1781706E-12
  2.2500000E+06  1.9893428E-12
  2.3000000E+06  1.8201151E-12
  2.3500000E+06  1.6681240E-12
  2.4000000E+06  1.5313296E-12
  2.4500000E+06  1.4079662E-12
  2.5000000E+06  1.2965013E-12
  2.6000000E+06  1.1041017E-12
  2.7000000E+06  9.4536009E-13
  2.8000000E+06  8.1353676E-13
  2.9000000E+06  7.0340376E-13
  3.0000000E+06  6.1087192E-13
  3.1000000E+06  5.3271740E-13
  3.2000000E+06  4.6637865E-13
  3.3000000E+06  4.0980609E-13
  3.4000000E+06  3.6134829E-13
  3.5000000E+06  3.1966747E-13
  3.6000000E+06  2.8367397E-13
  3.7000000E+06  2.5247563E-13
  3.8000000E+06  2.2533911E-13
  3.9000000E+06  2.0165741E-13
  4.0000000E+06  1.8092540E-13
  4.1000000E+06  1.6272087E-13
  4.2000000E+06  1.4668804E-13
  4.3000000E+06  1.3252650E-13
  4.4000000E+06  1.1998308E-13
  4.5000000E+06  1.0884351E-13
  4.6000000E+06  9.8925992E-14
  4.7000000E+06  9.0078116E-14
  4.8000000E+06  8.2170437E-14
  5.0000000E+06  6.8740953E-14
  
  
#  66   6  M2  EION =  1.846000000E+03 eV   271
#  S(0) = 1.337407E+00
  1.8255202E+01  0.0000000E+00
  1.8255202E+03  0.0000000E+00
  1.8255202E+03  5.2661817E-04
  1.8460000E+03  5.2661817E-04
  1.8460184E+03  5.2661817E-04
  1.8461871E+03  5.2972977E-04
  1.8463558E+03  5.3257327E-04
  1.8465245E+03  5.3518789E-04
  1.8466932E+03  5.3760630E-04
  1.8470306E+03  5.4195947E-04
  1.8473679E+03  5.4580292E-04
  1.8480427E+03  5.5240841E-04
  1.8487175E+03  5.5803151E-04
  1.8500670E+03  5.6743553E-04
  1.8514166E+03  5.7510399E-04
  1.8541156E+03  5.8610262E-04
  1.8568147E+03  5.9172786E-04
  1.8622129E+03  5.9075351E-04
  1.8649120E+03  5.8682215E-04
  1.8676110E+03  5.8216413E-04
  1.8703101E+03  5.7756291E-04
  1.8730092E+03  5.7348908E-04
  1.8784074E+03  5.6765343E-04
  1.8838055E+03  5.6475517E-04
  1.8892037E+03  5.6377888E-04
  1.8946018E+03  5.6356992E-04
  1.9000000E+03  5.6327632E-04
  1.9062500E+03  5.6228914E-04
  1.9125000E+03  5.6055733E-04
  1.9187500E+03  5.5836226E-04
  1.9250000E+03  5.5606706E-04
  1.9312500E+03  5.5394050E-04
  1.9375000E+03  5.5209313E-04
  1.9500000E+03  5.4909653E-04
  1.9625000E+03  5.4628209E-04
  1.9750000E+03  5.4300504E-04
  1.9875000E+03  5.3927867E-04
  2.0000000E+03  5.3548397E-04
  2.0250000E+03  5.2853294E-04
  2.0375000E+03  5.2523667E-04
  2.0500000E+03  5.2185536E-04
  2.0625000E+03  5.1830662E-04
  2.0750000E+03  5.1465904E-04
  2.1000000E+03  5.0742448E-04
  2.1250000E+03  5.0052502E-04
  2.1500000E+03  4.9367411E-04
  2.1750000E+03  4.8670724E-04
  2.2000000E+03  4.7974921E-04
  2.2250000E+03  4.7298799E-04
  2.2500000E+03  4.6639706E-04
  2.2750000E+03  4.5981656E-04
  2.3000000E+03  4.5326535E-04
  2.4000000E+03  4.2821148E-04
  2.5000000E+03  4.0463809E-04
  2.6000000E+03  3.8262571E-04
  2.7000000E+03  3.6196172E-04
  2.8000000E+03  3.4266688E-04
  2.9000000E+03  3.2459871E-04
  3.0000000E+03  3.0767242E-04
  3.1000000E+03  2.9184914E-04
  3.2000000E+03  2.7703554E-04
  3.4000000E+03  2.5013444E-04
  3.6000000E+03  2.2647721E-04
  3.8000000E+03  2.0563028E-04
  4.0000000E+03  1.8720863E-04
  4.2000000E+03  1.7088337E-04
  4.4000000E+03  1.5637442E-04
  4.6000000E+03  1.4344280E-04
  4.8000000E+03  1.3188449E-04
  5.0000000E+03  1.2152494E-04
  5.2500000E+03  1.1003574E-04
  5.5000000E+03  9.9941412E-05
  5.7500000E+03  9.1037728E-05
  6.0000000E+03  8.3154823E-05
  6.5000000E+03  6.9907206E-05
  6.7500000E+03  6.4323569E-05
  7.0000000E+03  5.9314968E-05
  7.2500000E+03  5.4809163E-05
  7.5000000E+03  5.0744651E-05
  8.0000000E+03  4.3736135E-05
  8.5000000E+03  3.7949468E-05
  9.0000000E+03  3.3129848E-05
  9.5000000E+03  2.9083840E-05
  1.0000000E+04  2.5662656E-05
  1.0500000E+04  2.2750566E-05
  1.1000000E+04  2.0256666E-05
  1.1500000E+04  1.8108838E-05
  1.2000000E+04  1.6249375E-05
  1.2500000E+04  1.4631722E-05
  1.3000000E+04  1.3218044E-05
  1.3500000E+04  1.1977374E-05
  1.4000000E+04  1.0884210E-05
  1.4500000E+04  9.9174142E-06
  1.5000000E+04  9.0593736E-06
  1.6000000E+04  7.6128677E-06
  1.7000000E+04  6.4522006E-06
  1.8000000E+04  5.5106708E-06
  1.9000000E+04  4.7393621E-06
  2.0000000E+04  4.1018561E-06
  2.1000000E+04  3.5706631E-06
  2.2000000E+04  3.1247736E-06
  2.3000000E+04  2.7479453E-06
  2.4000000E+04  2.4274905E-06
  2.5000000E+04  2.1534024E-06
  2.6000000E+04  1.9177173E-06
  2.7000000E+04  1.7140464E-06
  2.8000000E+04  1.5372248E-06
  2.9000000E+04  1.3830471E-06
  3.0000000E+04  1.2480673E-06
  3.1000000E+04  1.1294437E-06
  3.2000000E+04  1.0248196E-06
  3.3000000E+04  9.3222975E-07
  3.4000000E+04  8.5002744E-07
  3.5000000E+04  7.7682592E-07
  3.6000000E+04  7.1145210E-07
  3.8000000E+04  6.0034769E-07
  4.0000000E+04  5.1035899E-07
  4.2000000E+04  4.3679716E-07
  4.4000000E+04  3.7615516E-07
  4.6000000E+04  3.2577692E-07
  4.8000000E+04  2.8362752E-07
  5.0000000E+04  2.4813152E-07
  5.2500000E+04  2.1126726E-07
  5.5000000E+04  1.8104200E-07
  5.7500000E+04  1.5606189E-07
  5.8750000E+04  1.4519657E-07
  6.0000000E+04  1.3526508E-07
  6.2500000E+04  1.1783372E-07
  6.5000000E+04  1.0313162E-07
  6.7500000E+04  9.0659303E-08
  7.0000000E+04  8.0021258E-08
  7.2500000E+04  7.0901818E-08
  7.5000000E+04  6.3047180E-08
  7.7500000E+04  5.6251873E-08
  8.0000000E+04  5.0348479E-08
  8.2500000E+04  4.5199758E-08
  8.5000000E+04  4.0692568E-08
  8.7500000E+04  3.6733133E-08
  9.0000000E+04  3.3243334E-08
  9.2500000E+04  3.0157782E-08
  9.5000000E+04  2.7421491E-08
  9.7500000E+04  2.4988028E-08
  1.0000000E+05  2.2818022E-08
  1.0250000E+05  2.0877956E-08
  1.0500000E+05  1.9139191E-08
  1.1000000E+05  1.6170780E-08
  1.1500000E+05  1.3754374E-08
  1.2000000E+05  1.1771317E-08
  1.2500000E+05  1.0131694E-08
  1.3000000E+05  8.7666386E-09
  1.3500000E+05  7.6228665E-09
  1.4000000E+05  6.6587784E-09
  1.4500000E+05  5.8416162E-09
  1.5000000E+05  5.1453766E-09
  1.5500000E+05  4.5492681E-09
  1.6000000E+05  4.0365510E-09
  1.6500000E+05  3.5936560E-09
  1.7000000E+05  3.2095164E-09
  1.7500000E+05  2.8750561E-09
  1.8000000E+05  2.5827901E-09
  1.8500000E+05  2.3265134E-09
  1.9000000E+05  2.1010575E-09
  1.9500000E+05  1.9020979E-09
  2.0000000E+05  1.7260000E-09
  2.0500000E+05  1.5696961E-09
  2.1000000E+05  1.4305867E-09
  2.2000000E+05  1.1954323E-09
  2.3000000E+05  1.0064268E-09
  2.4000000E+05  8.5315853E-10
  2.5000000E+05  7.2784807E-10
  2.6000000E+05  6.2461640E-10
  2.7000000E+05  5.3897342E-10
  2.8000000E+05  4.6745649E-10
  2.9000000E+05  4.0737051E-10
  3.0000000E+05  3.5659974E-10
  3.1000000E+05  3.1347007E-10
  3.2000000E+05  2.7664698E-10
  3.3000000E+05  2.4505935E-10
  3.4000000E+05  2.1784175E-10
  3.5000000E+05  1.9429062E-10
  3.6000000E+05  1.7383069E-10
  3.7000000E+05  1.5598902E-10
  3.8000000E+05  1.4037473E-10
  3.9000000E+05  1.2666311E-10
  4.0000000E+05  1.1458323E-10
  4.1000000E+05  1.0390801E-10
  4.2000000E+05  9.4446336E-11
  4.3000000E+05  8.6036663E-11
  4.4000000E+05  7.8541915E-11
  4.6000000E+05  6.5847328E-11
  4.8000000E+05  5.5616545E-11
  5.0000000E+05  4.7297822E-11
  5.1250000E+05  4.2881546E-11
  5.2500000E+05  3.8969053E-11
  5.3750000E+05  3.5492944E-11
  5.5000000E+05  3.2396086E-11
  5.7500000E+05  2.7152855E-11
  5.8750000E+05  2.4929465E-11
  6.0000000E+05  2.2929164E-11
  6.2500000E+05  1.9496011E-11
  6.5000000E+05  1.6682214E-11
  6.7500000E+05  1.4358331E-11
  7.0000000E+05  1.2425392E-11
  7.2500000E+05  1.0806996E-11
  7.5000000E+05  9.4436221E-12
  7.7500000E+05  8.2884944E-12
  8.0000000E+05  7.3045539E-12
  8.2500000E+05  6.4622207E-12
  8.5000000E+05  5.7377124E-12
  8.7500000E+05  5.1117743E-12
  9.0000000E+05  4.5687283E-12
  9.2500000E+05  4.0957348E-12
  9.5000000E+05  3.6822192E-12
  9.7500000E+05  3.3194265E-12
  1.0000000E+06  3.0000709E-12
  1.0250000E+06  2.7180601E-12
  1.0500000E+06  2.4682763E-12
  1.0750000E+06  2.2464012E-12
  1.1000000E+06  2.0487766E-12
  1.1250000E+06  1.8722920E-12
  1.1500000E+06  1.7142932E-12
  1.2000000E+06  1.4449802E-12
  1.2500000E+06  1.2261954E-12
  1.3000000E+06  1.0469965E-12
  1.3500000E+06  8.9910917E-13
  1.4000000E+06  7.7620926E-13
  1.4500000E+06  6.7341333E-13
  1.5000000E+06  5.8691492E-13
  1.5500000E+06  5.1372093E-13
  1.6000000E+06  4.5145941E-13
  1.6500000E+06  3.9823679E-13
  1.7000000E+06  3.5253108E-13
  1.7500000E+06  3.1311108E-13
  1.8000000E+06  2.7897400E-13
  1.8500000E+06  2.4929824E-13
  1.9000000E+06  2.2340690E-13
  1.9500000E+06  2.0073938E-13
  2.0000000E+06  1.8082924E-13
  2.0500000E+06  1.6328667E-13
  2.1000000E+06  1.4778442E-13
  2.1500000E+06  1.3404676E-13
  2.2000000E+06  1.2184034E-13
  2.2500000E+06  1.1096683E-13
  2.3000000E+06  1.0125708E-13
  2.4000000E+06  8.4770124E-14
  2.5000000E+06  7.1447714E-14
  2.6000000E+06  6.0594910E-14
  2.7000000E+06  5.1687600E-14
  2.8000000E+06  4.4326409E-14
  2.9000000E+06  3.8203832E-14
  3.0000000E+06  3.3080908E-14
  3.1000000E+06  2.8770376E-14
  3.2000000E+06  2.5124345E-14
  3.3000000E+06  2.2025159E-14
  3.4000000E+06  1.9378561E-14
  3.5000000E+06  1.7108549E-14
  3.6000000E+06  1.5153481E-14
  3.7000000E+06  1.3463073E-14
  3.8000000E+06  1.1996111E-14
  3.9000000E+06  1.0718651E-14
  4.0000000E+06  9.6025484E-15
  4.1000000E+06  8.6243625E-15
  4.2000000E+06  7.7644721E-15
  4.3000000E+06  7.0063270E-15
  4.4000000E+06  6.3359702E-15
  4.5000000E+06  5.7416194E-15
  4.6000000E+06  5.2132891E-15
  4.7000000E+06  4.7424999E-15
  4.8000000E+06  4.3221262E-15
  5.0000000E+06  3.6090608E-15
  5.1250000E+06  3.2357527E-15
  
  
#  66   7  M3  EION =  1.678000000E+03 eV   270
#  S(0) = 2.921944E+00
  1.6549600E+01  0.0000000E+00
  1.6549600E+03  0.0000000E+00
  1.6549600E+03  1.5170311E-03
  1.6780000E+03  1.5170311E-03
  1.6780167E+03  1.5170311E-03
  1.6782915E+03  1.5249026E-03
  1.6785663E+03  1.5314722E-03
  1.6788411E+03  1.5370950E-03
  1.6791159E+03  1.5420274E-03
  1.6796655E+03  1.5505110E-03
  1.6802150E+03  1.5578735E-03
  1.6813142E+03  1.5709598E-03
  1.6824134E+03  1.5828749E-03
  1.6846117E+03  1.6034621E-03
  1.6868100E+03  1.6181417E-03
  1.6912067E+03  1.6267460E-03
  1.6956033E+03  1.6140162E-03
  1.7000000E+03  1.5923273E-03
  1.7031250E+03  1.5767816E-03
  1.7062500E+03  1.5632869E-03
  1.7093750E+03  1.5525750E-03
  1.7125000E+03  1.5446829E-03
  1.7187500E+03  1.5356875E-03
  1.7250000E+03  1.5318030E-03
  1.7312500E+03  1.5288835E-03
  1.7375000E+03  1.5245750E-03
  1.7437500E+03  1.5183128E-03
  1.7500000E+03  1.5106532E-03
  1.7625000E+03  1.4946956E-03
  1.7750000E+03  1.4811666E-03
  1.7812500E+03  1.4752910E-03
  1.7875000E+03  1.4696215E-03
  1.8000000E+03  1.4578598E-03
  1.8125000E+03  1.4448490E-03
  1.8250000E+03  1.4310722E-03
  1.8500000E+03  1.4046834E-03
  1.8750000E+03  1.3802209E-03
  1.8875000E+03  1.3678246E-03
  1.9000000E+03  1.3551125E-03
  1.9500000E+03  1.3053267E-03
  1.9750000E+03  1.2817761E-03
  2.0000000E+03  1.2582172E-03
  2.0500000E+03  1.2121782E-03
  2.0750000E+03  1.1902599E-03
  2.1000000E+03  1.1687841E-03
  2.1500000E+03  1.1267193E-03
  2.2000000E+03  1.0868060E-03
  2.3000000E+03  1.0121266E-03
  2.4000000E+03  9.4395690E-04
  2.5000000E+03  8.8164672E-04
  2.6000000E+03  8.2456260E-04
  2.7000000E+03  7.7228637E-04
  2.8000000E+03  7.2421431E-04
  2.9000000E+03  6.7997314E-04
  3.0000000E+03  6.3924784E-04
  3.1000000E+03  6.0167284E-04
  3.2000000E+03  5.6694344E-04
  3.4000000E+03  5.0501527E-04
  3.6000000E+03  4.5171737E-04
  3.8000000E+03  4.0561868E-04
  4.0000000E+03  3.6555267E-04
  4.2000000E+03  3.3056979E-04
  4.4000000E+03  2.9989281E-04
  4.6000000E+03  2.7288149E-04
  4.8000000E+03  2.4900562E-04
  5.0000000E+03  2.2782377E-04
  5.2500000E+03  2.0457786E-04
  5.5000000E+03  1.8437330E-04
  5.7500000E+03  1.6672815E-04
  6.0000000E+03  1.5124958E-04
  6.5000000E+03  1.2555743E-04
  6.7500000E+03  1.1485529E-04
  7.0000000E+03  1.0532296E-04
  7.2500000E+03  9.6804765E-05
  7.5000000E+03  8.9169578E-05
  8.0000000E+03  7.6119430E-05
  8.5000000E+03  6.5462833E-05
  9.0000000E+03  5.6676607E-05
  9.5000000E+03  4.9369432E-05
  1.0000000E+04  4.3244274E-05
  1.0500000E+04  3.8072848E-05
  1.1000000E+04  3.3677764E-05
  1.1500000E+04  2.9919714E-05
  1.2000000E+04  2.6688279E-05
  1.2500000E+04  2.3895160E-05
  1.3000000E+04  2.1469175E-05
  1.3500000E+04  1.9352520E-05
  1.4000000E+04  1.7497931E-05
  1.4500000E+04  1.5866505E-05
  1.5000000E+04  1.4426038E-05
  1.6000000E+04  1.2015097E-05
  1.7000000E+04  1.0098355E-05
  1.8000000E+04  8.5568643E-06
  1.9000000E+04  7.3042612E-06
  2.0000000E+04  6.2768443E-06
  2.1000000E+04  5.4269457E-06
  2.2000000E+04  4.7184305E-06
  2.3000000E+04  4.1235768E-06
  2.4000000E+04  3.6208844E-06
  2.5000000E+04  3.1935121E-06
  2.6000000E+04  2.8281440E-06
  2.7000000E+04  2.5141638E-06
  2.8000000E+04  2.2430395E-06
  2.9000000E+04  2.0078640E-06
  3.0000000E+04  1.8030075E-06
  3.1000000E+04  1.6238524E-06
  3.2000000E+04  1.4665885E-06
  3.3000000E+04  1.3280538E-06
  3.4000000E+04  1.2056111E-06
  3.5000000E+04  1.0970500E-06
  3.6000000E+04  1.0005091E-06
  3.8000000E+04  8.3742595E-07
  4.0000000E+04  7.0637785E-07
  4.2000000E+04  6.0005820E-07
  4.4000000E+04  5.1304359E-07
  4.6000000E+04  4.4125673E-07
  4.8000000E+04  3.8159571E-07
  5.0000000E+04  3.3167508E-07
  5.2500000E+04  2.8018858E-07
  5.5000000E+04  2.3828891E-07
  5.7500000E+04  2.0390864E-07
  5.8750000E+04  1.8903395E-07
  6.0000000E+04  1.7548396E-07
  6.2500000E+04  1.5181856E-07
  6.5000000E+04  1.3198788E-07
  6.7500000E+04  1.1527059E-07
  7.0000000E+04  1.0109899E-07
  7.2500000E+04  8.9022617E-08
  7.5000000E+04  7.8681346E-08
  7.7500000E+04  6.9785260E-08
  8.0000000E+04  6.2099392E-08
  8.2500000E+04  5.5432129E-08
  8.5000000E+04  4.9626315E-08
  8.7500000E+04  4.4552343E-08
  9.0000000E+04  4.0102760E-08
  9.2500000E+04  3.6188049E-08
  9.5000000E+04  3.2733290E-08
  1.0000000E+05  2.6961515E-08
  1.0500000E+05  2.2391397E-08
  1.1000000E+05  1.8736592E-08
  1.1500000E+05  1.5787077E-08
  1.2000000E+05  1.3386793E-08
  1.2500000E+05  1.1418385E-08
  1.3000000E+05  9.7926315E-09
  1.3500000E+05  8.4410023E-09
  1.4000000E+05  7.3103686E-09
  1.4500000E+05  6.3591786E-09
  1.5000000E+05  5.5546684E-09
  1.5500000E+05  4.8708063E-09
  1.6000000E+05  4.2867626E-09
  1.6500000E+05  3.7857585E-09
  1.7000000E+05  3.3541934E-09
  1.7500000E+05  2.9809773E-09
  1.8000000E+05  2.6570176E-09
  1.8500000E+05  2.3748198E-09
  1.9000000E+05  2.1281763E-09
  1.9500000E+05  1.9119209E-09
  2.0000000E+05  1.7217347E-09
  2.0500000E+05  1.5539920E-09
  2.1000000E+05  1.4056366E-09
  2.2000000E+05  1.1571343E-09
  2.3000000E+05  9.5983553E-10
  2.4000000E+05  8.0176558E-10
  2.5000000E+05  6.7406501E-10
  2.6000000E+05  5.7010197E-10
  2.7000000E+05  4.8485834E-10
  2.8000000E+05  4.1449863E-10
  2.9000000E+05  3.5606387E-10
  3.0000000E+05  3.0725197E-10
  3.1000000E+05  2.6625737E-10
  3.2000000E+05  2.3165321E-10
  3.3000000E+05  2.0230385E-10
  3.4000000E+05  1.7729939E-10
  3.5000000E+05  1.5590616E-10
  3.6000000E+05  1.3752915E-10
  3.7000000E+05  1.2168310E-10
  3.8000000E+05  1.0797023E-10
  3.9000000E+05  9.6062773E-11
  4.0000000E+05  8.5689380E-11
  4.1000000E+05  7.6624425E-11
  4.2000000E+05  6.8679485E-11
  4.3000000E+05  6.1696561E-11
  4.4000000E+05  5.5542644E-11
  4.6000000E+05  4.5289383E-11
  4.8000000E+05  3.7209013E-11
  5.0000000E+05  3.0784142E-11
  5.1250000E+05  2.7435439E-11
  5.2500000E+05  2.4509823E-11
  5.3750000E+05  2.1946492E-11
  5.5000000E+05  1.9694419E-11
  5.7500000E+05  1.5958741E-11
  5.8750000E+05  1.4407954E-11
  6.0000000E+05  1.3032006E-11
  6.2500000E+05  1.0718169E-11
  6.5000000E+05  8.8735006E-12
  6.7500000E+05  7.3914295E-12
  7.0000000E+05  6.1920875E-12
  7.2500000E+05  5.2150226E-12
  7.5000000E+05  4.4140514E-12
  7.7500000E+05  3.7535879E-12
  8.0000000E+05  3.2059923E-12
  8.2500000E+05  2.7496321E-12
  8.5000000E+05  2.3674569E-12
  8.7500000E+05  2.0459388E-12
  9.0000000E+05  1.7742773E-12
  9.2500000E+05  1.5437986E-12
  9.5000000E+05  1.3474979E-12
  9.7500000E+05  1.1796894E-12
  1.0000000E+06  1.0357351E-12
  1.0250000E+06  9.1183156E-13
  1.0500000E+06  8.0484624E-13
  1.0750000E+06  7.1218776E-13
  1.1000000E+06  6.3170372E-13
  1.1250000E+06  5.6159942E-13
  1.1500000E+06  5.0037293E-13
  1.1750000E+06  4.4676282E-13
  1.2000000E+06  3.9970603E-13
  1.2250000E+06  3.5830393E-13
  1.2500000E+06  3.2179436E-13
  1.3000000E+06  2.6095396E-13
  1.3500000E+06  2.1304922E-13
  1.4000000E+06  1.7503778E-13
  1.4500000E+06  1.4465848E-13
  1.5000000E+06  1.2021469E-13
  1.5500000E+06  1.0042199E-13
  1.6000000E+06  8.4299906E-14
  1.6500000E+06  7.1094013E-14
  1.7000000E+06  6.0219527E-14
  1.7500000E+06  5.1220063E-14
  1.8000000E+06  4.3737070E-14
  1.8500000E+06  3.7487063E-14
  1.9000000E+06  3.2244592E-14
  1.9500000E+06  2.7829366E-14
  2.0000000E+06  2.4096446E-14
  2.0500000E+06  2.0928731E-14
  2.1000000E+06  1.8231156E-14
  2.1500000E+06  1.5926195E-14
  2.2000000E+06  1.3950359E-14
  2.2500000E+06  1.2251424E-14
  2.3000000E+06  1.0786259E-14
  2.3500000E+06  9.5191023E-15
  2.4000000E+06  8.4201993E-15
  2.4500000E+06  7.4647005E-15
  2.5000000E+06  6.6317862E-15
  2.5500000E+06  5.9039571E-15
  2.6000000E+06  5.2664586E-15
  2.6500000E+06  4.7068125E-15
  2.7000000E+06  4.2144359E-15
  2.7500000E+06  3.7803294E-15
  2.8000000E+06  3.3968172E-15
  2.8500000E+06  3.0573347E-15
  2.9000000E+06  2.7562534E-15
  3.0000000E+06  2.2506149E-15
  3.1000000E+06  1.8486490E-15
  3.2000000E+06  1.5269611E-15
  3.3000000E+06  1.2678961E-15
  3.4000000E+06  1.0580239E-15
  3.5000000E+06  8.8705577E-16
  3.6000000E+06  7.4704790E-16
  3.7000000E+06  6.3182082E-16
  3.8000000E+06  5.3653672E-16
  3.9000000E+06  4.5737801E-16
  4.0000000E+06  3.9132013E-16
  4.1000000E+06  3.3596021E-16
  4.2000000E+06  2.8937849E-16
  4.3000000E+06  2.5003708E-16
  4.4000000E+06  2.1670588E-16
  4.5000000E+06  1.8838220E-16
  4.6000000E+06  1.6424276E-16
  4.7000000E+06  1.4360969E-16
  
  
#  66   8  M4  EION =  1.335000000E+03 eV   274
#  S(0) = 4.461817E+00
  1.3311400E+01  0.0000000E+00
  1.3311400E+03  0.0000000E+00
  1.3311400E+03  1.8688530E-04
  1.3350000E+03  1.8688530E-04
  1.3350135E+03  1.8688530E-04
  1.3351071E+03  1.9248219E-04
  1.3352008E+03  1.9833275E-04
  1.3352945E+03  2.0443926E-04
  1.3353881E+03  2.1080396E-04
  1.3355754E+03  2.2431693E-04
  1.3357628E+03  2.3888956E-04
  1.3361374E+03  2.7128298E-04
  1.3365121E+03  3.0811685E-04
  1.3372614E+03  3.9556370E-04
  1.3380108E+03  5.0192633E-04
  1.3395094E+03  7.7169222E-04
  1.3402587E+03  9.3357473E-04
  1.3410081E+03  1.1111760E-03
  1.3425067E+03  1.5023397E-03
  1.3440054E+03  1.9180236E-03
  1.3455040E+03  2.3289776E-03
  1.3470027E+03  2.7114926E-03
  1.3485013E+03  3.0516942E-03
  1.3500000E+03  3.3454318E-03
  1.3531250E+03  3.8243951E-03
  1.3562500E+03  4.1723521E-03
  1.3593750E+03  4.4399405E-03
  1.3625000E+03  4.6552629E-03
  1.3687500E+03  4.9675971E-03
  1.3750000E+03  5.1397890E-03
  1.3812500E+03  5.2000674E-03
  1.3875000E+03  5.1930414E-03
  1.3937500E+03  5.1583939E-03
  1.4000000E+03  5.1186833E-03
  1.4125000E+03  5.0443903E-03
  1.4250000E+03  4.9610089E-03
  1.4312500E+03  4.9119020E-03
  1.4375000E+03  4.8592971E-03
  1.4500000E+03  4.7528112E-03
  1.4625000E+03  4.6534961E-03
  1.4750000E+03  4.5613413E-03
  1.4875000E+03  4.4712271E-03
  1.4937500E+03  4.4257304E-03
  1.5000000E+03  4.3800780E-03
  1.5250000E+03  4.2011933E-03
  1.5500000E+03  4.0377437E-03
  1.5625000E+03  3.9603962E-03
  1.5750000E+03  3.8844015E-03
  1.6000000E+03  3.7356227E-03
  1.6500000E+03  3.4628330E-03
  1.7000000E+03  3.2155035E-03
  1.8000000E+03  2.7850504E-03
  1.9000000E+03  2.4247952E-03
  2.0000000E+03  2.1216068E-03
  2.1000000E+03  1.8650028E-03
  2.2000000E+03  1.6461133E-03
  2.3000000E+03  1.4586778E-03
  2.4000000E+03  1.2974054E-03
  2.5000000E+03  1.1578332E-03
  2.6000000E+03  1.0366505E-03
  2.7000000E+03  9.3105616E-04
  2.8000000E+03  8.3867979E-04
  2.9000000E+03  7.5756932E-04
  3.0000000E+03  6.8611105E-04
  3.1000000E+03  6.2295881E-04
  3.2000000E+03  5.6697856E-04
  3.4000000E+03  4.7284289E-04
  3.6000000E+03  3.9763472E-04
  3.8000000E+03  3.3693499E-04
  4.0000000E+03  2.8748562E-04
  4.2000000E+03  2.4685448E-04
  4.4000000E+03  2.1320452E-04
  4.6000000E+03  1.8513268E-04
  4.8000000E+03  1.6155634E-04
  5.0000000E+03  1.4163215E-04
  5.2500000E+03  1.2086628E-04
  5.5000000E+03  1.0377875E-04
  5.7500000E+03  8.9610555E-05
  6.0000000E+03  7.7780201E-05
  6.5000000E+03  5.9431579E-05
  6.7500000E+03  5.2285113E-05
  7.0000000E+03  4.6178025E-05
  7.2500000E+03  4.0933830E-05
  7.5000000E+03  3.6410129E-05
  8.0000000E+03  2.9082966E-05
  8.5000000E+03  2.3500324E-05
  9.0000000E+03  1.9187195E-05
  9.5000000E+03  1.5812912E-05
  1.0000000E+04  1.3143090E-05
  1.0500000E+04  1.1008833E-05
  1.1000000E+04  9.2866210E-06
  1.1500000E+04  7.8849007E-06
  1.2000000E+04  6.7349672E-06
  1.2500000E+04  5.7846831E-06
  1.3000000E+04  4.9940602E-06
  1.3500000E+04  4.3321356E-06
  1.4000000E+04  3.7747168E-06
  1.4500000E+04  3.3027415E-06
  1.5000000E+04  2.9010737E-06
  1.5500000E+04  2.5576062E-06
  1.6000000E+04  2.2625878E-06
  1.6500000E+04  2.0081147E-06
  1.7000000E+04  1.7877414E-06
  1.8000000E+04  1.4290779E-06
  1.9000000E+04  1.1543895E-06
  2.0000000E+04  9.4137572E-07
  2.1000000E+04  7.7431467E-07
  2.2000000E+04  6.4194174E-07
  2.3000000E+04  5.3606584E-07
  2.4000000E+04  4.5065048E-07
  2.5000000E+04  3.8119249E-07
  2.6000000E+04  3.2429417E-07
  2.7000000E+04  2.7736533E-07
  2.8000000E+04  2.3841244E-07
  2.9000000E+04  2.0588753E-07
  3.0000000E+04  1.7857845E-07
  3.1000000E+04  1.5552887E-07
  3.2000000E+04  1.3597883E-07
  3.3000000E+04  1.1932020E-07
  3.4000000E+04  1.0506329E-07
  3.5000000E+04  9.2811433E-08
  3.6000000E+04  8.2241526E-08
  3.7000000E+04  7.3088880E-08
  3.8000000E+04  6.5135595E-08
  3.9000000E+04  5.8201426E-08
  4.0000000E+04  5.2136581E-08
  4.2000000E+04  4.2134990E-08
  4.4000000E+04  3.4352286E-08
  4.6000000E+04  2.8233459E-08
  4.8000000E+04  2.3377179E-08
  5.0000000E+04  1.9489290E-08
  5.2500000E+04  1.5664257E-08
  5.5000000E+04  1.2704838E-08
  5.7500000E+04  1.0390853E-08
  5.8750000E+04  9.4245554E-09
  6.0000000E+04  8.5639216E-09
  6.2500000E+04  7.1085807E-09
  6.5000000E+04  5.9396165E-09
  6.7500000E+04  4.9934328E-09
  7.0000000E+04  4.2220733E-09
  7.2500000E+04  3.5890206E-09
  7.5000000E+04  3.0662163E-09
  7.7500000E+04  2.6319220E-09
  8.0000000E+04  2.2691607E-09
  8.2500000E+04  1.9645745E-09
  8.5000000E+04  1.7075805E-09
  8.7500000E+04  1.4897390E-09
  9.0000000E+04  1.3042765E-09
  9.2500000E+04  1.1457254E-09
  9.5000000E+04  1.0096471E-09
  9.7500000E+04  8.9241998E-10
  1.0000000E+05  7.9107344E-10
  1.0250000E+05  7.0315946E-10
  1.0500000E+05  6.2665144E-10
  1.1000000E+05  5.0139155E-10
  1.1500000E+05  4.0485908E-10
  1.2000000E+05  3.2967533E-10
  1.2500000E+05  2.7054676E-10
  1.3000000E+05  2.2362605E-10
  1.3500000E+05  1.8608229E-10
  1.4000000E+05  1.5580875E-10
  1.4500000E+05  1.3122155E-10
  1.5000000E+05  1.1111809E-10
  1.5500000E+05  9.4576982E-11
  1.6000000E+05  8.0886334E-11
  1.6500000E+05  6.9491802E-11
  1.7000000E+05  5.9958475E-11
  1.7500000E+05  5.1942763E-11
  1.8000000E+05  4.5171417E-11
  1.8500000E+05  3.9425800E-11
  1.9000000E+05  3.4529950E-11
  1.9500000E+05  3.0341453E-11
  2.0000000E+05  2.6744420E-11
  2.0500000E+05  2.3644086E-11
  2.1000000E+05  2.0962591E-11
  2.2000000E+05  1.6610056E-11
  2.3000000E+05  1.3292582E-11
  2.4000000E+05  1.0735101E-11
  2.5000000E+05  8.7427851E-12
  2.6000000E+05  7.1756920E-12
  2.7000000E+05  5.9320105E-12
  2.8000000E+05  4.9367826E-12
  2.9000000E+05  4.1342045E-12
  3.0000000E+05  3.4823085E-12
  3.1000000E+05  2.9492288E-12
  3.2000000E+05  2.5105488E-12
  3.3000000E+05  2.1474047E-12
  3.4000000E+05  1.8451094E-12
  3.5000000E+05  1.5921408E-12
  3.6000000E+05  1.3793957E-12
  3.7000000E+05  1.1996359E-12
  3.8000000E+05  1.0470707E-12
  3.9000000E+05  9.1703924E-13
  4.0000000E+05  8.0576816E-13
  4.1000000E+05  7.1018735E-13
  4.2000000E+05  6.2778631E-13
  4.3000000E+05  5.5650214E-13
  4.4000000E+05  4.9463157E-13
  4.6000000E+05  3.9371748E-13
  4.8000000E+05  3.1632934E-13
  5.0000000E+05  2.5633736E-13
  5.1250000E+05  2.2567680E-13
  5.2500000E+05  1.9926555E-13
  5.3750000E+05  1.7643598E-13
  5.5000000E+05  1.5663730E-13
  5.7500000E+05  1.2438349E-13
  5.8750000E+05  1.1123129E-13
  6.0000000E+05  9.9690341E-14
  6.2500000E+05  8.0580911E-14
  6.5000000E+05  6.5645631E-14
  6.7500000E+05  5.3865897E-14
  7.0000000E+05  4.4496465E-14
  7.2500000E+05  3.6985834E-14
  7.5000000E+05  3.0921446E-14
  7.7500000E+05  2.5991617E-14
  8.0000000E+05  2.1958722E-14
  8.2500000E+05  1.8640020E-14
  8.5000000E+05  1.5893836E-14
  8.7500000E+05  1.3609511E-14
  9.0000000E+05  1.1700006E-14
  9.2500000E+05  1.0096393E-14
  9.5000000E+05  8.7437420E-15
  9.7500000E+05  7.5980169E-15
  1.0000000E+06  6.6237190E-15
  1.0250000E+06  5.7920796E-15
  1.0500000E+06  5.0796673E-15
  1.0750000E+06  4.4673060E-15
  1.1000000E+06  3.9392331E-15
  1.1250000E+06  3.4824363E-15
  1.1500000E+06  3.0861251E-15
  1.2000000E+06  2.4404977E-15
  1.2500000E+06  1.9466460E-15
  1.3000000E+06  1.5651466E-15
  1.3500000E+06  1.2677383E-15
  1.4000000E+06  1.0339166E-15
  1.4500000E+06  8.4863749E-16
  1.5000000E+06  7.0074404E-16
  1.5500000E+06  5.8188124E-16
  1.6000000E+06  4.8573710E-16
  1.6500000E+06  4.0750052E-16
  1.7000000E+06  3.4347434E-16
  1.7500000E+06  2.9079603E-16
  1.8000000E+06  2.4723336E-16
  1.8500000E+06  2.1103503E-16
  1.9000000E+06  1.8081846E-16
  1.9500000E+06  1.5548577E-16
  2.0000000E+06  1.3416049E-16
  2.0500000E+06  1.1613861E-16
  2.1000000E+06  1.0085170E-16
  2.1500000E+06  8.7838577E-17
  2.2000000E+06  7.6723269E-17
  2.2500000E+06  6.7197954E-17
  2.3000000E+06  5.9009619E-17
  2.3500000E+06  5.1949469E-17
  2.4000000E+06  4.5844528E-17
  2.4500000E+06  4.0550976E-17
  2.5000000E+06  3.5948830E-17
  2.6000000E+06  2.8432835E-17
  2.7000000E+06  2.2668961E-17
  2.8000000E+06  1.8208882E-17
  2.9000000E+06  1.4728587E-17
  3.0000000E+06  1.1991445E-17
  3.1000000E+06  9.8228973E-18
  3.2000000E+06  8.0929734E-18
  3.3000000E+06  6.7040025E-18
  3.4000000E+06  5.5819627E-18
  3.5000000E+06  4.6703002E-18
  3.6000000E+06  3.9254801E-18
  3.7000000E+06  3.3137882E-18
  3.8000000E+06  2.8089433E-18
  3.9000000E+06  2.3903716E-18
  4.0000000E+06  2.0419295E-18
  4.1000000E+06  1.7507491E-18
  4.2000000E+06  1.5065049E-18
  
  
#  66   9  M5  EION =  1.298000000E+03 eV   274
#  S(0) = 7.746692E+00
  6.4900000E+00  0.0000000E+00
  6.4900000E+02  0.0000000E+00
  6.4900000E+02  1.6414466E-03
  1.2980000E+03  1.6414466E-03
  1.2980000E+03  2.6716602E-04
  1.2980131E+03  2.6716602E-04
  1.2981755E+03  2.8427927E-04
  1.2983380E+03  3.0263189E-04
  1.2985005E+03  3.2224096E-04
  1.2986629E+03  3.4312341E-04
  1.2989878E+03  3.8877422E-04
  1.2993128E+03  4.3971097E-04
  1.2999626E+03  5.5788952E-04
  1.3006124E+03  6.9837807E-04
  1.3019121E+03  1.0471834E-03
  1.3025619E+03  1.2546082E-03
  1.3032118E+03  1.4823914E-03
  1.3045114E+03  1.9900098E-03
  1.3058111E+03  2.5461871E-03
  1.3071108E+03  3.1210823E-03
  1.3084105E+03  3.6849507E-03
  1.3097101E+03  4.2138066E-03
  1.3110098E+03  4.6925794E-03
  1.3123095E+03  5.1152045E-03
  1.3136092E+03  5.4826687E-03
  1.3162085E+03  6.0752232E-03
  1.3188078E+03  6.5260935E-03
  1.3214072E+03  6.8837774E-03
  1.3240065E+03  7.1786003E-03
  1.3266059E+03  7.4259888E-03
  1.3292052E+03  7.6323377E-03
  1.3396026E+03  8.0883168E-03
  1.3448013E+03  8.1377342E-03
  1.3500000E+03  8.1193852E-03
  1.3562500E+03  8.0573793E-03
  1.3625000E+03  7.9862065E-03
  1.3687500E+03  7.9190099E-03
  1.3750000E+03  7.8546044E-03
  1.3875000E+03  7.7139263E-03
  1.3937500E+03  7.6328736E-03
  1.4000000E+03  7.5466349E-03
  1.4250000E+03  7.2089726E-03
  1.4375000E+03  7.0584542E-03
  1.4500000E+03  6.9121315E-03
  1.4625000E+03  6.7652469E-03
  1.4750000E+03  6.6188533E-03
  1.5000000E+03  6.3427358E-03
  1.5250000E+03  6.0907110E-03
  1.5500000E+03  5.8492993E-03
  1.5750000E+03  5.6181592E-03
  1.6000000E+03  5.4014684E-03
  1.7000000E+03  4.6366625E-03
  1.8000000E+03  4.0051714E-03
  1.9000000E+03  3.4792401E-03
  2.0000000E+03  3.0371699E-03
  2.1000000E+03  2.6638906E-03
  2.2000000E+03  2.3467302E-03
  2.3000000E+03  2.0757368E-03
  2.4000000E+03  1.8428175E-03
  2.5000000E+03  1.6418992E-03
  2.6000000E+03  1.4678630E-03
  2.7000000E+03  1.3164135E-03
  2.8000000E+03  1.1841153E-03
  2.9000000E+03  1.0681424E-03
  3.0000000E+03  9.6614148E-04
  3.1000000E+03  8.7613736E-04
  3.2000000E+03  7.9646866E-04
  3.4000000E+03  6.6275401E-04
  3.6000000E+03  5.5617725E-04
  3.8000000E+03  4.7034755E-04
  4.0000000E+03  4.0056851E-04
  4.2000000E+03  3.4334344E-04
  4.4000000E+03  2.9603728E-04
  4.6000000E+03  2.5664170E-04
  4.8000000E+03  2.2360993E-04
  5.0000000E+03  1.9573901E-04
  5.2500000E+03  1.6673915E-04
  5.5000000E+03  1.4291874E-04
  5.7500000E+03  1.2320175E-04
  6.0000000E+03  1.0676555E-04
  6.5000000E+03  8.1332506E-05
  6.7500000E+03  7.1449366E-05
  7.0000000E+03  6.3015513E-05
  7.2500000E+03  5.5783309E-05
  7.5000000E+03  4.9553155E-05
  8.0000000E+03  3.9481024E-05
  8.5000000E+03  3.1825634E-05
  9.0000000E+03  2.5924840E-05
  9.5000000E+03  2.1318728E-05
  1.0000000E+04  1.7681978E-05
  1.0500000E+04  1.4780655E-05
  1.1000000E+04  1.2444036E-05
  1.1500000E+04  1.0545810E-05
  1.2000000E+04  8.9913790E-06
  1.2500000E+04  7.7090696E-06
  1.3000000E+04  6.6440095E-06
  1.3500000E+04  5.7537818E-06
  1.4000000E+04  5.0052941E-06
  1.4500000E+04  4.3725153E-06
  1.5000000E+04  3.8348060E-06
  1.5500000E+04  3.3756804E-06
  1.6000000E+04  2.9818799E-06
  1.6500000E+04  2.6426728E-06
  1.7000000E+04  2.3493191E-06
  1.8000000E+04  1.8728008E-06
  1.9000000E+04  1.5087827E-06
  2.0000000E+04  1.2271900E-06
  2.1000000E+04  1.0068688E-06
  2.2000000E+04  8.3269670E-07
  2.3000000E+04  6.9369998E-07
  2.4000000E+04  5.8180893E-07
  2.5000000E+04  4.9101478E-07
  2.6000000E+04  4.1679267E-07
  2.7000000E+04  3.5569965E-07
  2.8000000E+04  3.0509065E-07
  2.9000000E+04  2.6291517E-07
  3.0000000E+04  2.2757053E-07
  3.1000000E+04  1.9779452E-07
  3.2000000E+04  1.7258555E-07
  3.3000000E+04  1.5114347E-07
  3.4000000E+04  1.3282512E-07
  3.5000000E+04  1.1711039E-07
  3.6000000E+04  1.0357610E-07
  3.8000000E+04  8.1726228E-08
  4.0000000E+04  6.5176397E-08
  4.2000000E+04  5.2483216E-08
  4.4000000E+04  4.2636692E-08
  4.6000000E+04  3.4918886E-08
  4.8000000E+04  2.8811909E-08
  5.0000000E+04  2.3937172E-08
  5.2500000E+04  1.9156901E-08
  5.5000000E+04  1.5471776E-08
  5.7500000E+04  1.2600675E-08
  5.8750000E+04  1.1404991E-08
  6.0000000E+04  1.0341937E-08
  6.2500000E+04  8.5489480E-09
  6.5000000E+04  7.1138021E-09
  6.7500000E+04  5.9561913E-09
  7.0000000E+04  5.0157147E-09
  7.2500000E+04  4.2464987E-09
  7.5000000E+04  3.6133959E-09
  7.7500000E+04  3.0892456E-09
  8.0000000E+04  2.6528895E-09
  8.2500000E+04  2.2877253E-09
  8.5000000E+04  1.9806347E-09
  8.7500000E+04  1.7211813E-09
  9.0000000E+04  1.5010105E-09
  9.2500000E+04  1.3133963E-09
  9.5000000E+04  1.1528932E-09
  1.0000000E+05  8.9629301E-10
  1.0500000E+05  7.0448863E-10
  1.1000000E+05  5.5928757E-10
  1.1500000E+05  4.4808677E-10
  1.2000000E+05  3.6201765E-10
  1.2500000E+05  2.9474931E-10
  1.3000000E+05  2.4170167E-10
  1.3500000E+05  1.9952012E-10
  1.4000000E+05  1.6572013E-10
  1.4500000E+05  1.3844201E-10
  1.5000000E+05  1.1627988E-10
  1.5500000E+05  9.8161478E-11
  1.6000000E+05  8.3262062E-11
  1.6500000E+05  7.0942105E-11
  1.7000000E+05  6.0702029E-11
  1.7500000E+05  5.2148890E-11
  1.8000000E+05  4.4971585E-11
  1.8500000E+05  3.8922280E-11
  1.9000000E+05  3.3802384E-11
  1.9500000E+05  2.9451857E-11
  2.0000000E+05  2.5741077E-11
  2.0500000E+05  2.2564550E-11
  2.1000000E+05  1.9836000E-11
  2.2000000E+05  1.5451665E-11
  2.3000000E+05  1.2155983E-11
  2.4000000E+05  9.6504477E-12
  2.5000000E+05  7.7256742E-12
  2.6000000E+05  6.2327605E-12
  2.7000000E+05  5.0644720E-12
  2.8000000E+05  4.1426546E-12
  2.9000000E+05  3.4097146E-12
  3.0000000E+05  2.8227719E-12
  3.1000000E+05  2.3495973E-12
  3.2000000E+05  1.9657478E-12
  3.3000000E+05  1.6525270E-12
  3.4000000E+05  1.3955229E-12
  3.5000000E+05  1.1835438E-12
  3.6000000E+05  1.0078388E-12
  3.7000000E+05  8.6152020E-13
  3.8000000E+05  7.3913373E-13
  3.9000000E+05  6.3633468E-13
  4.0000000E+05  5.4964315E-13
  4.1000000E+05  4.7625719E-13
  4.2000000E+05  4.1390946E-13
  4.3000000E+05  3.6075639E-13
  4.4000000E+05  3.1529221E-13
  4.6000000E+05  2.4270761E-13
  4.8000000E+05  1.8864578E-13
  5.0000000E+05  1.4793821E-13
  5.1250000E+05  1.2762549E-13
  5.2500000E+05  1.1044088E-13
  5.3750000E+05  9.5851383E-14
  5.5000000E+05  8.3423309E-14
  5.7500000E+05  6.3697545E-14
  6.0000000E+05  4.9120023E-14
  6.2500000E+05  3.8226260E-14
  6.5000000E+05  3.0001071E-14
  6.6250000E+05  2.6657399E-14
  6.7500000E+05  2.3731230E-14
  7.0000000E+05  1.8909336E-14
  7.2500000E+05  1.5170247E-14
  7.5000000E+05  1.2248372E-14
  7.7500000E+05  9.9485677E-15
  8.0000000E+05  8.1261011E-15
  8.2500000E+05  6.6726845E-15
  8.5000000E+05  5.5066244E-15
  8.7500000E+05  4.5658111E-15
  9.0000000E+05  3.8026735E-15
  9.2500000E+05  3.1805225E-15
  9.5000000E+05  2.6708770E-15
  9.7500000E+05  2.2514937E-15
  1.0000000E+06  1.9048940E-15
  1.0250000E+06  1.6172662E-15
  1.0500000E+06  1.3776384E-15
  1.0750000E+06  1.1772517E-15
  1.1000000E+06  1.0090806E-15
  1.1250000E+06  8.6746209E-16
  1.1500000E+06  7.4781184E-16
  1.1750000E+06  6.4640325E-16
  1.2000000E+06  5.6019497E-16
  1.2250000E+06  4.8669539E-16
  1.2500000E+06  4.2385558E-16
  1.3000000E+06  3.2368244E-16
  1.3500000E+06  2.4932543E-16
  1.4000000E+06  1.9360358E-16
  1.4500000E+06  1.5147375E-16
  1.5000000E+06  1.1935410E-16
  1.5500000E+06  9.4673731E-17
  1.6000000E+06  7.5569357E-17
  1.6500000E+06  6.0678183E-17
  1.7000000E+06  4.8994859E-17
  1.7500000E+06  3.9771785E-17
  1.8000000E+06  3.2448308E-17
  1.8500000E+06  2.6600856E-17
  1.9000000E+06  2.1907163E-17
  1.9500000E+06  1.8120336E-17
  2.0000000E+06  1.5050279E-17
  2.0500000E+06  1.2549786E-17
  2.1000000E+06  1.0504203E-17
  2.1500000E+06  8.8238171E-18
  2.2000000E+06  7.4380095E-18
  2.2500000E+06  6.2908245E-18
  2.3000000E+06  5.3377208E-18
  2.3500000E+06  4.5430881E-18
  2.4000000E+06  3.8783131E-18
  2.4500000E+06  3.3203209E-18
  2.5000000E+06  2.8504582E-18
  2.5500000E+06  2.4535869E-18
  2.6000000E+06  2.1173744E-18
  2.6500000E+06  1.8317366E-18
  2.7000000E+06  1.5883995E-18
  2.8000000E+06  1.2025588E-18
  2.9000000E+06  9.1827644E-19
  3.0000000E+06  7.0684809E-19
  3.1000000E+06  5.4825141E-19
  3.2000000E+06  4.2833117E-19
  3.3000000E+06  3.3696204E-19
  3.4000000E+06  2.6682608E-19
  3.5000000E+06  2.1258255E-19
  3.6000000E+06  1.7033186E-19
  3.7000000E+06  1.3720442E-19
  3.8000000E+06  1.1107638E-19
  3.9000000E+06  9.0368137E-20
  4.0000000E+06  7.3878358E-20
  4.1000000E+06  6.0686582E-20
  
  
#  66  10  N1  EION =  4.160000000E+02 eV   280
#  S(0) = 8.173713E-01
  4.1076240E+00  0.0000000E+00
  4.1076240E+02  0.0000000E+00
  4.1076240E+02  9.1885342E-04
  4.1600000E+02  9.1885342E-04
  4.1600413E+02  9.1885342E-04
  4.1640372E+02  9.1213231E-04
  4.1680330E+02  9.0579762E-04
  4.1720289E+02  8.9982233E-04
  4.1760248E+02  8.9418257E-04
  4.1840165E+02  8.8382789E-04
  4.1920083E+02  8.7459193E-04
  4.2000000E+02  8.6636048E-04
  4.2250000E+02  8.4611791E-04
  4.2500000E+02  8.3257223E-04
  4.2750000E+02  8.2401634E-04
  4.3000000E+02  8.1908448E-04
  4.3250000E+02  8.1666610E-04
  4.3500000E+02  8.1586266E-04
  4.3750000E+02  8.1595696E-04
  4.4000000E+02  8.1639410E-04
  4.4250000E+02  8.1676396E-04
  4.4500000E+02  8.1678462E-04
  4.4750000E+02  8.1628354E-04
  4.5000000E+02  8.1517977E-04
  4.5500000E+02  8.1118104E-04
  4.6000000E+02  8.0523935E-04
  4.6500000E+02  7.9813386E-04
  4.7000000E+02  7.9061862E-04
  4.7500000E+02  7.8324282E-04
  4.8000000E+02  7.7631024E-04
  4.9000000E+02  7.6397318E-04
  4.9500000E+02  7.5836216E-04
  5.0000000E+02  7.5290104E-04
  5.0625000E+02  7.4607075E-04
  5.1250000E+02  7.3905176E-04
  5.1875000E+02  7.3178241E-04
  5.2500000E+02  7.2428465E-04
  5.3750000E+02  7.0904066E-04
  5.5000000E+02  6.9415553E-04
  5.6250000E+02  6.8003508E-04
  5.7500000E+02  6.6656370E-04
  5.8750000E+02  6.5337847E-04
  6.0000000E+02  6.4025546E-04
  6.1250000E+02  6.2714834E-04
  6.2500000E+02  6.1421875E-04
  6.5000000E+02  5.8942712E-04
  6.6250000E+02  5.7766643E-04
  6.7500000E+02  5.6623689E-04
  7.0000000E+02  5.4409774E-04
  7.2500000E+02  5.2278233E-04
  7.5000000E+02  5.0251321E-04
  7.7500000E+02  4.8342755E-04
  8.0000000E+02  4.6535245E-04
  8.2500000E+02  4.4813814E-04
  8.5000000E+02  4.3169744E-04
  9.0000000E+02  4.0131791E-04
  9.2500000E+02  3.8731832E-04
  9.5000000E+02  3.7396975E-04
  9.7500000E+02  3.6123545E-04
  1.0000000E+03  3.4911562E-04
  1.0500000E+03  3.2662373E-04
  1.1000000E+03  3.0617331E-04
  1.1500000E+03  2.8752883E-04
  1.2000000E+03  2.7051447E-04
  1.2500000E+03  2.5493720E-04
  1.3000000E+03  2.4063752E-04
  1.3500000E+03  2.2749750E-04
  1.4000000E+03  2.1540269E-04
  1.4500000E+03  2.0423611E-04
  1.5000000E+03  1.9389895E-04
  1.6000000E+03  1.7542332E-04
  1.7000000E+03  1.5946009E-04
  1.8000000E+03  1.4556894E-04
  1.9000000E+03  1.3340433E-04
  2.0000000E+03  1.2269260E-04
  2.1000000E+03  1.1321376E-04
  2.2000000E+03  1.0478699E-04
  2.3000000E+03  9.7262635E-05
  2.4000000E+03  9.0516477E-05
  2.5000000E+03  8.4444853E-05
  2.6000000E+03  7.8960782E-05
  2.7000000E+03  7.3990897E-05
  2.8000000E+03  6.9472926E-05
  2.9000000E+03  6.5353750E-05
  3.0000000E+03  6.1587835E-05
  3.1000000E+03  5.8135961E-05
  3.2000000E+03  5.4964198E-05
  3.4000000E+03  4.9346913E-05
  3.6000000E+03  4.4542223E-05
  3.8000000E+03  4.0400835E-05
  4.0000000E+03  3.6806188E-05
  4.2000000E+03  3.3666220E-05
  4.4000000E+03  3.0907431E-05
  4.6000000E+03  2.8470577E-05
  4.8000000E+03  2.6307516E-05
  5.0000000E+03  2.4378792E-05
  5.2500000E+03  2.2248302E-05
  5.5000000E+03  2.0381418E-05
  5.7500000E+03  1.8736404E-05
  6.0000000E+03  1.7279466E-05
  6.5000000E+03  1.4824316E-05
  6.7500000E+03  1.3784557E-05
  7.0000000E+03  1.2848008E-05
  7.2500000E+03  1.2001469E-05
  7.5000000E+03  1.1233779E-05
  7.7500000E+03  1.0535461E-05
  8.0000000E+03  9.8984243E-06
  8.2500000E+03  9.3157212E-06
  8.5000000E+03  8.7813647E-06
  9.0000000E+03  7.8376408E-06
  9.5000000E+03  7.0333253E-06
  1.0000000E+04  6.3424174E-06
  1.0500000E+04  5.7447166E-06
  1.1000000E+04  5.2243301E-06
  1.1500000E+04  4.7686146E-06
  1.2000000E+04  4.3674090E-06
  1.2500000E+04  4.0124674E-06
  1.3000000E+04  3.6970433E-06
  1.3500000E+04  3.4155718E-06
  1.4000000E+04  3.1634296E-06
  1.4500000E+04  2.9367501E-06
  1.5000000E+04  2.7322797E-06
  1.5500000E+04  2.5472646E-06
  1.6000000E+04  2.3793613E-06
  1.6500000E+04  2.2265661E-06
  1.7000000E+04  2.0871579E-06
  1.8000000E+04  1.8427584E-06
  1.9000000E+04  1.6364795E-06
  2.0000000E+04  1.4609500E-06
  2.1000000E+04  1.3104798E-06
  2.2000000E+04  1.1806245E-06
  2.3000000E+04  1.0678721E-06
  2.4000000E+04  9.6942047E-07
  2.5000000E+04  8.8301259E-07
  2.6000000E+04  8.0681466E-07
  2.7000000E+04  7.3932518E-07
  2.8000000E+04  6.7930571E-07
  2.9000000E+04  6.2572773E-07
  3.0000000E+04  5.7773137E-07
  3.1000000E+04  5.3459367E-07
  3.2000000E+04  4.9570346E-07
  3.3000000E+04  4.6054112E-07
  3.4000000E+04  4.2866281E-07
  3.5000000E+04  3.9968781E-07
  3.6000000E+04  3.7328805E-07
  3.8000000E+04  3.2711578E-07
  4.0000000E+04  2.8828901E-07
  4.2000000E+04  2.5538804E-07
  4.4000000E+04  2.2731349E-07
  4.6000000E+04  2.0320416E-07
  4.8000000E+04  1.8237862E-07
  5.0000000E+04  1.6429249E-07
  5.2500000E+04  1.4487690E-07
  5.5000000E+04  1.2838140E-07
  5.7500000E+04  1.1427509E-07
  5.8750000E+04  1.0798353E-07
  6.0000000E+04  1.0213955E-07
  6.2500000E+04  9.1641882E-08
  6.5000000E+04  8.2514807E-08
  6.7500000E+04  7.4541954E-08
  7.0000000E+04  6.7546888E-08
  7.2500000E+04  6.1384689E-08
  7.5000000E+04  5.5935506E-08
  7.7500000E+04  5.1099619E-08
  8.0000000E+04  4.6793593E-08
  8.2500000E+04  4.2947252E-08
  8.5000000E+04  3.9501284E-08
  8.7500000E+04  3.6405347E-08
  9.0000000E+04  3.3616500E-08
  9.2500000E+04  3.1097955E-08
  9.5000000E+04  2.8818071E-08
  9.7500000E+04  2.6749522E-08
  1.0000000E+05  2.4868635E-08
  1.0250000E+05  2.3154838E-08
  1.0500000E+05  2.1590200E-08
  1.1000000E+05  1.8847631E-08
  1.1500000E+05  1.6537112E-08
  1.2000000E+05  1.4577929E-08
  1.2500000E+05  1.2906686E-08
  1.3000000E+05  1.1473138E-08
  1.3500000E+05  1.0237133E-08
  1.4000000E+05  9.1663413E-09
  1.4500000E+05  8.2345309E-09
  1.5000000E+05  7.4202678E-09
  1.5500000E+05  6.7059320E-09
  1.6000000E+05  6.0769501E-09
  1.6500000E+05  5.5211991E-09
  1.7000000E+05  5.0285427E-09
  1.7500000E+05  4.5904661E-09
  1.8000000E+05  4.1997807E-09
  1.8500000E+05  3.8503899E-09
  1.9000000E+05  3.5371024E-09
  1.9500000E+05  3.2554813E-09
  2.0000000E+05  3.0017192E-09
  2.0500000E+05  2.7725372E-09
  2.1000000E+05  2.5651021E-09
  2.1500000E+05  2.3769583E-09
  2.2000000E+05  2.2059714E-09
  2.2500000E+05  2.0502795E-09
  2.3000000E+05  1.9082541E-09
  2.4000000E+05  1.6596625E-09
  2.5000000E+05  1.4507020E-09
  2.6000000E+05  1.2739655E-09
  2.7000000E+05  1.1236226E-09
  2.8000000E+05  9.9504715E-10
  2.9000000E+05  8.8453791E-10
  3.0000000E+05  7.8911122E-10
  3.1000000E+05  7.0634528E-10
  3.2000000E+05  6.3426226E-10
  3.3000000E+05  5.7123762E-10
  3.4000000E+05  5.1592940E-10
  3.5000000E+05  4.6722321E-10
  3.6000000E+05  4.2418896E-10
  3.7000000E+05  3.8604673E-10
  3.8000000E+05  3.5213958E-10
  3.9000000E+05  3.2191183E-10
  4.0000000E+05  2.9489145E-10
  4.1000000E+05  2.7067593E-10
  4.2000000E+05  2.4892073E-10
  4.3000000E+05  2.2932984E-10
  4.4000000E+05  2.1164809E-10
  4.5000000E+05  1.9565496E-10
  4.6000000E+05  1.8115921E-10
  4.7000000E+05  1.6799455E-10
  4.8000000E+05  1.5601588E-10
  5.0000000E+05  1.3512456E-10
  5.1250000E+05  1.2384498E-10
  5.2500000E+05  1.1372868E-10
  5.3750000E+05  1.0463358E-10
  5.5000000E+05  9.6437539E-11
  5.7500000E+05  8.2335506E-11
  5.8750000E+05  7.6259303E-11
  6.0000000E+05  7.0737772E-11
  6.2500000E+05  6.1125819E-11
  6.5000000E+05  5.3102740E-11
  6.7500000E+05  4.6361628E-11
  7.0000000E+05  4.0662756E-11
  7.2500000E+05  3.5817345E-11
  7.5000000E+05  3.1675574E-11
  7.7500000E+05  2.8117618E-11
  8.0000000E+05  2.5046935E-11
  8.2500000E+05  2.2385202E-11
  8.5000000E+05  2.0068459E-11
  8.7500000E+05  1.8044140E-11
  9.0000000E+05  1.6268835E-11
  9.2500000E+05  1.4706510E-11
  9.5000000E+05  1.3327106E-11
  9.7500000E+05  1.2105434E-11
  1.0000000E+06  1.1020278E-11
  1.0250000E+06  1.0053691E-11
  1.0500000E+06  9.1904300E-12
  1.0750000E+06  8.4174931E-12
  1.1000000E+06  7.7237510E-12
  1.1250000E+06  7.0996477E-12
  1.1500000E+06  6.5369510E-12
  1.1750000E+06  6.0285454E-12
  1.2000000E+06  5.5682633E-12
  1.2250000E+06  5.1507424E-12
  1.2500000E+06  4.7713061E-12
  1.3000000E+06  4.1108346E-12
  1.3500000E+06  3.5597769E-12
  1.4000000E+06  3.0971420E-12
  1.4500000E+06  2.7064936E-12
  1.5000000E+06  2.3748494E-12
  1.5500000E+06  2.0918668E-12
  1.6000000E+06  1.8492535E-12
  1.6500000E+06  1.6403200E-12
  1.7000000E+06  1.4596398E-12
  1.7500000E+06  1.3027904E-12
  1.8000000E+06  1.1661335E-12
  1.8500000E+06  1.0466587E-12
  1.9000000E+06  9.4185616E-13
  1.9500000E+06  8.4961529E-13
  2.0000000E+06  7.6817075E-13
  2.0500000E+06  6.9604204E-13
  2.1000000E+06  6.3198379E-13
  2.1500000E+06  5.7496760E-13
  2.2000000E+06  5.2412768E-13
  2.2500000E+06  4.7871344E-13
  2.3000000E+06  4.3807302E-13
  
  
#  66  11  N2  EION =  3.310000000E+02 eV   284
#  S(0) = 9.055437E-01
  3.2497048E+00  0.0000000E+00
  3.2497048E+02  0.0000000E+00
  3.2497048E+02  6.9290368E-04
  3.3100000E+02  6.9290368E-04
  3.3100338E+02  6.9290368E-04
  3.3190304E+02  6.8974906E-04
  3.3280270E+02  6.8690577E-04
  3.3370237E+02  6.8469618E-04
  3.3460203E+02  6.8315839E-04
  3.3640135E+02  6.8179273E-04
  3.3820068E+02  6.8201106E-04
  3.4000000E+02  6.8306652E-04
  3.4250000E+02  6.8493509E-04
  3.4500000E+02  6.8651731E-04
  3.4750000E+02  6.8742984E-04
  3.5000000E+02  6.8758776E-04
  3.5500000E+02  6.8600914E-04
  3.6000000E+02  6.8295906E-04
  3.6500000E+02  6.7961309E-04
  3.6750000E+02  6.7808218E-04
  3.7000000E+02  6.7672123E-04
  3.7500000E+02  6.7457796E-04
  3.8000000E+02  6.7314473E-04
  3.9000000E+02  6.7154466E-04
  3.9500000E+02  6.7093942E-04
  4.0000000E+02  6.7027860E-04
  4.1000000E+02  6.6862805E-04
  4.2000000E+02  6.6662068E-04
  4.4000000E+02  6.6212858E-04
  4.5000000E+02  6.5960771E-04
  4.6000000E+02  6.5677836E-04
  4.7000000E+02  6.5361996E-04
  4.8000000E+02  6.5017422E-04
  5.0000000E+02  6.4265575E-04
  5.2500000E+02  6.3218039E-04
  5.5000000E+02  6.2030741E-04
  5.6250000E+02  6.1393228E-04
  5.7500000E+02  6.0738658E-04
  5.8750000E+02  6.0072546E-04
  6.0000000E+02  5.9396522E-04
  6.5000000E+02  5.6589714E-04
  6.7500000E+02  5.5144141E-04
  7.0000000E+02  5.3704411E-04
  7.2500000E+02  5.2280513E-04
  7.5000000E+02  5.0872384E-04
  7.7500000E+02  4.9477898E-04
  8.0000000E+02  4.8107886E-04
  8.2500000E+02  4.6774313E-04
  8.5000000E+02  4.5477522E-04
  9.0000000E+02  4.2981459E-04
  9.5000000E+02  4.0627516E-04
  1.0000000E+03  3.8422524E-04
  1.0500000E+03  3.6356426E-04
  1.1000000E+03  3.4425902E-04
  1.1500000E+03  3.2624807E-04
  1.2000000E+03  3.0942261E-04
  1.2500000E+03  2.9370243E-04
  1.3000000E+03  2.7903165E-04
  1.3500000E+03  2.6533706E-04
  1.4000000E+03  2.5253199E-04
  1.4500000E+03  2.4054164E-04
  1.5000000E+03  2.2930877E-04
  1.6000000E+03  2.0890743E-04
  1.7000000E+03  1.9092820E-04
  1.8000000E+03  1.7502103E-04
  1.9000000E+03  1.6089130E-04
  2.0000000E+03  1.4829478E-04
  2.1000000E+03  1.3702722E-04
  2.2000000E+03  1.2691559E-04
  2.3000000E+03  1.1781293E-04
  2.4000000E+03  1.0959395E-04
  2.5000000E+03  1.0215157E-04
  2.6000000E+03  9.5394007E-05
  2.7000000E+03  8.9242341E-05
  2.8000000E+03  8.3628438E-05
  2.9000000E+03  7.8493291E-05
  3.0000000E+03  7.3785615E-05
  3.1000000E+03  6.9460675E-05
  3.2000000E+03  6.5479333E-05
  3.4000000E+03  5.8414139E-05
  3.6000000E+03  5.2361199E-05
  3.8000000E+03  4.7141254E-05
  4.0000000E+03  4.2612432E-05
  4.2000000E+03  3.8661366E-05
  4.4000000E+03  3.5196689E-05
  4.6000000E+03  3.2144146E-05
  4.8000000E+03  2.9442883E-05
  5.0000000E+03  2.7042624E-05
  5.2500000E+03  2.4402688E-05
  5.5000000E+03  2.2101614E-05
  5.7500000E+03  2.0085635E-05
  6.0000000E+03  1.8311075E-05
  6.5000000E+03  1.5349429E-05
  6.7500000E+03  1.4108384E-05
  7.0000000E+03  1.2998588E-05
  7.2500000E+03  1.2002874E-05
  7.5000000E+03  1.1106738E-05
  7.7500000E+03  1.0297872E-05
  8.0000000E+03  9.5657727E-06
  8.2500000E+03  8.9014438E-06
  8.5000000E+03  8.2971437E-06
  9.0000000E+03  7.2427505E-06
  9.5000000E+03  6.3589139E-06
  1.0000000E+04  5.6123255E-06
  1.0500000E+04  4.9772528E-06
  1.1000000E+04  4.4335882E-06
  1.1500000E+04  3.9654464E-06
  1.2000000E+04  3.5601622E-06
  1.2500000E+04  3.2075448E-06
  1.3000000E+04  2.8993292E-06
  1.3500000E+04  2.6287633E-06
  1.4000000E+04  2.3902918E-06
  1.4500000E+04  2.1793149E-06
  1.5000000E+04  1.9920014E-06
  1.5500000E+04  1.8251434E-06
  1.6000000E+04  1.6760401E-06
  1.6500000E+04  1.5424069E-06
  1.7000000E+04  1.4223023E-06
  1.7500000E+04  1.3140698E-06
  1.8000000E+04  1.2162896E-06
  1.8500000E+04  1.1277399E-06
  1.9000000E+04  1.0473662E-06
  2.0000000E+04  9.0761198E-07
  2.1000000E+04  7.9104654E-07
  2.2000000E+04  6.9309799E-07
  2.3000000E+04  6.1023133E-07
  2.4000000E+04  5.3968419E-07
  2.5000000E+04  4.7927724E-07
  2.6000000E+04  4.2727597E-07
  2.7000000E+04  3.8228817E-07
  2.8000000E+04  3.4318775E-07
  2.9000000E+04  3.0905763E-07
  3.0000000E+04  2.7914575E-07
  3.1000000E+04  2.5283138E-07
  3.2000000E+04  2.2959945E-07
  3.3000000E+04  2.0902014E-07
  3.4000000E+04  1.9073283E-07
  3.5000000E+04  1.7443357E-07
  3.6000000E+04  1.5986496E-07
  3.7000000E+04  1.4680816E-07
  3.8000000E+04  1.3507628E-07
  3.9000000E+04  1.2450917E-07
  4.0000000E+04  1.1496902E-07
  4.1000000E+04  1.0633689E-07
  4.2000000E+04  9.8509779E-08
  4.3000000E+04  9.1398202E-08
  4.4000000E+04  8.4924184E-08
  4.6000000E+04  7.3624645E-08
  4.8000000E+04  6.4160257E-08
  5.0000000E+04  5.6181435E-08
  5.1250000E+04  5.1824892E-08
  5.2500000E+04  4.7885759E-08
  5.3750000E+04  4.4316532E-08
  5.5000000E+04  4.1075952E-08
  5.7500000E+04  3.5441513E-08
  5.8750000E+04  3.2988744E-08
  6.0000000E+04  3.0745605E-08
  6.2500000E+04  2.6805598E-08
  6.5000000E+04  2.3479291E-08
  6.7500000E+04  2.0654910E-08
  7.0000000E+04  1.8243847E-08
  7.2500000E+04  1.6175300E-08
  7.5000000E+04  1.4392284E-08
  7.7500000E+04  1.2848622E-08
  8.0000000E+04  1.1506650E-08
  8.2500000E+04  1.0335468E-08
  8.5000000E+04  9.3095779E-09
  8.7500000E+04  8.4078299E-09
  9.0000000E+04  7.6125899E-09
  9.2500000E+04  6.9090864E-09
  9.5000000E+04  6.2848899E-09
  9.7500000E+04  5.7294969E-09
  1.0000000E+05  5.2339955E-09
  1.0250000E+05  4.7907948E-09
  1.0500000E+05  4.3934052E-09
  1.0750000E+05  4.0362585E-09
  1.1000000E+05  3.7145620E-09
  1.1250000E+05  3.4241767E-09
  1.1500000E+05  3.1615173E-09
  1.1750000E+05  2.9234689E-09
  1.2000000E+05  2.7073176E-09
  1.2250000E+05  2.5106925E-09
  1.2500000E+05  2.3315176E-09
  1.3000000E+05  2.0184451E-09
  1.3500000E+05  1.7559643E-09
  1.4000000E+05  1.5345922E-09
  1.4500000E+05  1.3468560E-09
  1.5000000E+05  1.1868196E-09
  1.5500000E+05  1.0497330E-09
  1.6000000E+05  9.3176955E-10
  1.6500000E+05  8.2982594E-10
  1.7000000E+05  7.4136978E-10
  1.7500000E+05  6.6432283E-10
  1.8000000E+05  5.9697063E-10
  1.8500000E+05  5.3789119E-10
  1.9000000E+05  4.8589941E-10
  1.9500000E+05  4.4000308E-10
  2.0000000E+05  3.9936791E-10
  2.0500000E+05  3.6328947E-10
  2.1000000E+05  3.3117064E-10
  2.1500000E+05  3.0250338E-10
  2.2000000E+05  2.7685393E-10
  2.2500000E+05  2.5385075E-10
  2.3000000E+05  2.3317438E-10
  2.3500000E+05  2.1454932E-10
  2.4000000E+05  1.9773725E-10
  2.4500000E+05  1.8253142E-10
  2.5000000E+05  1.6875194E-10
  2.5500000E+05  1.5624191E-10
  2.6000000E+05  1.4486414E-10
  2.6500000E+05  1.3449838E-10
  2.7000000E+05  1.2503895E-10
  2.8000000E+05  1.0847785E-10
  2.9000000E+05  9.4559112E-11
  3.0000000E+05  8.2794486E-11
  3.1000000E+05  7.2797486E-11
  3.2000000E+05  6.4259912E-11
  3.3000000E+05  5.6934284E-11
  3.4000000E+05  5.0620585E-11
  3.5000000E+05  4.5156150E-11
  3.6000000E+05  4.0407911E-11
  3.7000000E+05  3.6266438E-11
  3.8000000E+05  3.2641272E-11
  3.9000000E+05  2.9457259E-11
  4.0000000E+05  2.6651659E-11
  4.1000000E+05  2.4171878E-11
  4.2000000E+05  2.1973636E-11
  4.3000000E+05  2.0019506E-11
  4.4000000E+05  1.8277721E-11
  4.5000000E+05  1.6721220E-11
  4.6000000E+05  1.5326875E-11
  4.7000000E+05  1.4074853E-11
  4.8000000E+05  1.2948092E-11
  5.0000000E+05  1.1013415E-11
  5.1250000E+05  9.9861357E-12
  5.2500000E+05  9.0759207E-12
  5.3750000E+05  8.2671281E-12
  5.5000000E+05  7.5464970E-12
  5.7500000E+05  6.3262174E-12
  5.8750000E+05  5.8086745E-12
  6.0000000E+05  5.3430133E-12
  6.1250000E+05  4.9231135E-12
  6.2500000E+05  4.5436800E-12
  6.3750000E+05  4.2001187E-12
  6.5000000E+05  3.8884334E-12
  6.7500000E+05  3.3471831E-12
  7.0000000E+05  2.8969228E-12
  7.2500000E+05  2.5198813E-12
  7.5000000E+05  2.2022108E-12
  7.7500000E+05  1.9330284E-12
  8.0000000E+05  1.7037100E-12
  8.2500000E+05  1.5073708E-12
  8.5000000E+05  1.3384757E-12
  8.7500000E+05  1.1925447E-12
  9.0000000E+05  1.0659286E-12
  9.2500000E+05  9.5563776E-13
  9.5000000E+05  8.5920949E-13
  9.7500000E+05  7.7460416E-13
  1.0000000E+06  7.0012378E-13
  1.0250000E+06  6.3434843E-13
  1.0500000E+06  5.7608541E-13
  1.0750000E+06  5.2432862E-13
  1.1000000E+06  4.7822580E-13
  1.1250000E+06  4.3705219E-13
  1.1500000E+06  4.0018921E-13
  1.1750000E+06  3.6710707E-13
  1.2000000E+06  3.3735043E-13
  1.2250000E+06  3.1052672E-13
  1.2500000E+06  2.8629634E-13
  1.2750000E+06  2.6436472E-13
  1.3000000E+06  2.4447560E-13
  1.3250000E+06  2.2640544E-13
  1.3500000E+06  2.0995875E-13
  1.4000000E+06  1.8127120E-13
  1.4500000E+06  1.5727515E-13
  1.5000000E+06  1.3708338E-13
  1.5500000E+06  1.1999761E-13
  1.6000000E+06  1.0546228E-13
  1.6500000E+06  9.3033848E-14
  1.7000000E+06  8.2356557E-14
  1.7500000E+06  7.3144590E-14
  1.8000000E+06  6.5168661E-14
  1.8500000E+06  5.8239855E-14
  1.9000000E+06  5.2201226E-14
  
  
#  66  12  N3  EION =  2.970000000E+02 eV   286
#  S(0) = 2.276115E+00
  2.8655886E+00  0.0000000E+00
  2.8655886E+02  0.0000000E+00
  2.8655886E+02  2.6231692E-03
  2.9700000E+02  2.6231692E-03
  2.9700300E+02  2.6231692E-03
  2.9730270E+02  2.6220412E-03
  2.9760240E+02  2.6203486E-03
  2.9790210E+02  2.6183668E-03
  2.9820180E+02  2.6162833E-03
  2.9880120E+02  2.6122753E-03
  2.9940060E+02  2.6088979E-03
  3.0000000E+02  2.6063607E-03
  3.0250000E+02  2.6041484E-03
  3.0500000E+02  2.6093890E-03
  3.0750000E+02  2.6149769E-03
  3.1000000E+02  2.6171493E-03
  3.1500000E+02  2.6081298E-03
  3.2000000E+02  2.5862223E-03
  3.2500000E+02  2.5596243E-03
  3.3000000E+02  2.5339849E-03
  3.3500000E+02  2.5118237E-03
  3.4000000E+02  2.4934270E-03
  3.5000000E+02  2.4638292E-03
  3.5500000E+02  2.4501704E-03
  3.6000000E+02  2.4361531E-03
  3.7000000E+02  2.4061748E-03
  3.7500000E+02  2.3904242E-03
  3.8000000E+02  2.3744642E-03
  3.9000000E+02  2.3426588E-03
  4.0000000E+02  2.3114402E-03
  4.1000000E+02  2.2804786E-03
  4.2000000E+02  2.2491832E-03
  4.3000000E+02  2.2172867E-03
  4.4000000E+02  2.1849279E-03
  4.6000000E+02  2.1203361E-03
  4.8000000E+02  2.0571180E-03
  5.0000000E+02  1.9947053E-03
  5.2500000E+02  1.9172450E-03
  5.5000000E+02  1.8418368E-03
  5.7500000E+02  1.7695169E-03
  6.0000000E+02  1.6999078E-03
  6.5000000E+02  1.5680982E-03
  6.7500000E+02  1.5066723E-03
  7.0000000E+02  1.4482610E-03
  7.2500000E+02  1.3924578E-03
  7.5000000E+02  1.3390716E-03
  8.0000000E+02  1.2400749E-03
  8.5000000E+02  1.1505430E-03
  9.0000000E+02  1.0692632E-03
  9.5000000E+02  9.9560532E-04
  1.0000000E+03  9.2869254E-04
  1.0500000E+03  8.6780452E-04
  1.1000000E+03  8.1232283E-04
  1.1500000E+03  7.6163338E-04
  1.2000000E+03  7.1521796E-04
  1.2500000E+03  6.7267063E-04
  1.3000000E+03  6.3360959E-04
  1.3500000E+03  5.9765424E-04
  1.4000000E+03  5.6447461E-04
  1.4500000E+03  5.3380729E-04
  1.5000000E+03  5.0542562E-04
  1.6000000E+03  4.5470167E-04
  1.7000000E+03  4.1084525E-04
  1.8000000E+03  3.7269190E-04
  1.9000000E+03  3.3931330E-04
  2.0000000E+03  3.0996590E-04
  2.1000000E+03  2.8404353E-04
  2.2000000E+03  2.6104725E-04
  2.3000000E+03  2.4056405E-04
  2.4000000E+03  2.2224993E-04
  2.5000000E+03  2.0581693E-04
  2.6000000E+03  1.9102270E-04
  2.7000000E+03  1.7766220E-04
  2.8000000E+03  1.6556105E-04
  2.9000000E+03  1.5457028E-04
  3.0000000E+03  1.4456198E-04
  3.1000000E+03  1.3542590E-04
  3.2000000E+03  1.2706660E-04
  3.4000000E+03  1.1235727E-04
  3.6000000E+03  9.9888637E-05
  3.8000000E+03  8.9240706E-05
  4.0000000E+03  8.0086015E-05
  4.2000000E+03  7.2166465E-05
  4.4000000E+03  6.5276596E-05
  4.6000000E+03  5.9251303E-05
  4.8000000E+03  5.3956670E-05
  5.0000000E+03  4.9283208E-05
  5.2500000E+03  4.4179207E-05
  5.5000000E+03  3.9763320E-05
  5.7500000E+03  3.5921590E-05
  6.0000000E+03  3.2562306E-05
  6.5000000E+03  2.7006888E-05
  6.7500000E+03  2.4699675E-05
  7.0000000E+03  2.2647773E-05
  7.2500000E+03  2.0816462E-05
  7.5000000E+03  1.9176610E-05
  7.7500000E+03  1.7703637E-05
  8.0000000E+03  1.6376697E-05
  8.2500000E+03  1.5178027E-05
  8.5000000E+03  1.4092424E-05
  9.0000000E+03  1.2209908E-05
  9.5000000E+03  1.0644391E-05
  1.0000000E+04  9.3318381E-06
  1.0500000E+04  8.2232110E-06
  1.1000000E+04  7.2805026E-06
  1.1500000E+04  6.4739188E-06
  1.2000000E+04  5.7798773E-06
  1.2500000E+04  5.1795341E-06
  1.3000000E+04  4.6577078E-06
  1.3500000E+04  4.2020730E-06
  1.4000000E+04  3.8025500E-06
  1.4500000E+04  3.4508408E-06
  1.5000000E+04  3.1400726E-06
  1.5500000E+04  2.8645206E-06
  1.6000000E+04  2.6193899E-06
  1.6500000E+04  2.4006437E-06
  1.7000000E+04  2.2048686E-06
  1.7500000E+04  2.0291650E-06
  1.8000000E+04  1.8710585E-06
  1.8500000E+04  1.7284295E-06
  1.9000000E+04  1.5994560E-06
  2.0000000E+04  1.3763972E-06
  2.1000000E+04  1.1916456E-06
  2.2000000E+04  1.0374335E-06
  2.3000000E+04  9.0779740E-07
  2.4000000E+04  7.9810815E-07
  2.5000000E+04  7.0473713E-07
  2.6000000E+04  6.2481382E-07
  2.7000000E+04  5.5604760E-07
  2.8000000E+04  4.9659620E-07
  2.9000000E+04  4.4496742E-07
  3.0000000E+04  3.9994384E-07
  3.1000000E+04  3.6052582E-07
  3.2000000E+04  3.2588784E-07
  3.3000000E+04  2.9534427E-07
  3.4000000E+04  2.6832253E-07
  3.5000000E+04  2.4434216E-07
  3.6000000E+04  2.2299812E-07
  3.7000000E+04  2.0394746E-07
  3.8000000E+04  1.8689854E-07
  3.9000000E+04  1.7160243E-07
  4.0000000E+04  1.5784575E-07
  4.1000000E+04  1.4544505E-07
  4.2000000E+04  1.3424207E-07
  4.3000000E+04  1.2409982E-07
  4.4000000E+04  1.1489934E-07
  4.6000000E+04  9.8922456E-08
  4.8000000E+04  8.5629301E-08
  5.0000000E+04  7.4494560E-08
  5.1250000E+04  6.8445922E-08
  5.2500000E+04  6.2997592E-08
  5.3750000E+04  5.8079280E-08
  5.5000000E+04  5.3630159E-08
  5.7500000E+04  4.5935133E-08
  5.8750000E+04  4.2603126E-08
  6.0000000E+04  3.9566276E-08
  6.2500000E+04  3.4258404E-08
  6.5000000E+04  2.9806365E-08
  6.7500000E+04  2.6049916E-08
  7.0000000E+04  2.2862794E-08
  7.2500000E+04  2.0144710E-08
  7.5000000E+04  1.7815406E-08
  7.7500000E+04  1.5810198E-08
  8.0000000E+04  1.4076614E-08
  8.2500000E+04  1.2571823E-08
  8.5000000E+04  1.1260668E-08
  8.7500000E+04  1.0114128E-08
  9.0000000E+04  9.1081241E-09
  9.2500000E+04  8.2225806E-09
  9.5000000E+04  7.4406858E-09
  9.7500000E+04  6.7482976E-09
  1.0000000E+05  6.1334704E-09
  1.0250000E+05  5.5860735E-09
  1.0500000E+05  5.0974831E-09
  1.0750000E+05  4.6603315E-09
  1.1000000E+05  4.2683019E-09
  1.1250000E+05  3.9159608E-09
  1.1500000E+05  3.5986204E-09
  1.1750000E+05  3.3122240E-09
  1.2000000E+05  3.0532510E-09
  1.2250000E+05  2.8186375E-09
  1.2500000E+05  2.6057098E-09
  1.3000000E+05  2.2358444E-09
  1.3500000E+05  1.9281640E-09
  1.4000000E+05  1.6706488E-09
  1.4500000E+05  1.4538909E-09
  1.5000000E+05  1.2704672E-09
  1.5500000E+05  1.1144769E-09
  1.6000000E+05  9.8119598E-10
  1.6500000E+05  8.6681708E-10
  1.7000000E+05  7.6825209E-10
  1.7500000E+05  6.8298143E-10
  1.8000000E+05  6.0893796E-10
  1.8500000E+05  5.4441714E-10
  1.9000000E+05  4.8800653E-10
  1.9500000E+05  4.3853023E-10
  2.0000000E+05  3.9500494E-10
  2.0500000E+05  3.5660483E-10
  2.1000000E+05  3.2263354E-10
  2.1500000E+05  2.9250161E-10
  2.2000000E+05  2.6570816E-10
  2.2500000E+05  2.4182614E-10
  2.3000000E+05  2.2049024E-10
  2.3500000E+05  2.0138704E-10
  2.4000000E+05  1.8424673E-10
  2.4500000E+05  1.6883638E-10
  2.5000000E+05  1.5495431E-10
  2.6000000E+05  1.3109745E-10
  2.7000000E+05  1.1152885E-10
  2.8000000E+05  9.5371332E-11
  2.9000000E+05  8.1947938E-11
  3.0000000E+05  7.0731728E-11
  3.1000000E+05  6.1309189E-11
  3.2000000E+05  5.3353329E-11
  3.3000000E+05  4.6603814E-11
  3.4000000E+05  4.0852014E-11
  3.5000000E+05  3.5929699E-11
  3.6000000E+05  3.1700414E-11
  3.7000000E+05  2.8052838E-11
  3.8000000E+05  2.4895673E-11
  3.9000000E+05  2.2153666E-11
  4.0000000E+05  1.9764486E-11
  4.1000000E+05  1.7676293E-11
  4.2000000E+05  1.5845788E-11
  4.3000000E+05  1.4236659E-11
  4.4000000E+05  1.2818333E-11
  4.5000000E+05  1.1564974E-11
  4.6000000E+05  1.0454671E-11
  4.7000000E+05  9.4687771E-12
  4.8000000E+05  8.5913751E-12
  5.0000000E+05  7.1094329E-12
  5.1250000E+05  6.3368752E-12
  5.2500000E+05  5.6618288E-12
  5.3750000E+05  5.0702951E-12
  5.5000000E+05  4.5505224E-12
  5.7500000E+05  3.6881766E-12
  5.8750000E+05  3.3301241E-12
  6.0000000E+05  3.0124008E-12
  6.1250000E+05  2.7298403E-12
  6.2500000E+05  2.4780168E-12
  6.3750000E+05  2.2531280E-12
  6.5000000E+05  2.0518977E-12
  6.6250000E+05  1.8714962E-12
  6.7500000E+05  1.7094723E-12
  6.8750000E+05  1.5636977E-12
  7.0000000E+05  1.4323199E-12
  7.2500000E+05  1.2064934E-12
  7.5000000E+05  1.0213358E-12
  7.7500000E+05  8.6863410E-13
  8.0000000E+05  7.4200822E-13
  8.2500000E+05  6.3646416E-13
  8.5000000E+05  5.4806487E-13
  8.7500000E+05  4.7368617E-13
  9.0000000E+05  4.1083351E-13
  9.2500000E+05  3.5750310E-13
  9.5000000E+05  3.1207639E-13
  9.7500000E+05  2.7323919E-13
  1.0000000E+06  2.3991919E-13
  1.0250000E+06  2.1123714E-13
  1.0500000E+06  1.8646877E-13
  1.0750000E+06  1.6501494E-13
  1.1000000E+06  1.4637807E-13
  1.1250000E+06  1.3014332E-13
  1.1500000E+06  1.1596343E-13
  1.1750000E+06  1.0354664E-13
  1.2000000E+06  9.2647047E-14
  1.2250000E+06  8.3056640E-14
  1.2500000E+06  7.4598906E-14
  1.2750000E+06  6.7123686E-14
  1.3000000E+06  6.0502865E-14
  1.3250000E+06  5.4626834E-14
  1.3500000E+06  4.9401562E-14
  1.3750000E+06  4.4746263E-14
  1.4000000E+06  4.0591341E-14
  1.4250000E+06  3.6876586E-14
  1.4500000E+06  3.3549782E-14
  1.4750000E+06  3.0565551E-14
  1.5000000E+06  2.7884377E-14
  1.5250000E+06  2.5471737E-14
  1.5500000E+06  2.3297278E-14
  1.6000000E+06  1.9559888E-14
  1.6500000E+06  1.6496691E-14
  1.7000000E+06  1.3972190E-14
  1.7500000E+06  1.1881987E-14
  1.8000000E+06  1.0145214E-14
  1.8500000E+06  8.6970488E-15
  
  
#  66  13  N4  EION =  1.640000000E+02 eV   294
#  S(0) = 2.704926E+00
  1.5854904E+00  0.0000000E+00
  1.5854904E+02  0.0000000E+00
  1.5854904E+02  2.6830106E-03
  1.6400000E+02  2.6830106E-03
  1.6400272E+02  2.6830106E-03
  1.6420269E+02  2.6808745E-03
  1.6440265E+02  2.6802865E-03
  1.6460262E+02  2.6812153E-03
  1.6480259E+02  2.6836294E-03
  1.6520252E+02  2.6927906E-03
  1.6560245E+02  2.7075196E-03
  1.6640231E+02  2.7526256E-03
  1.6720218E+02  2.8166210E-03
  1.6880190E+02  2.9895924E-03
  1.7040163E+02  3.1976774E-03
  1.7200136E+02  3.4062333E-03
  1.7280122E+02  3.5001462E-03
  1.7360109E+02  3.5826102E-03
  1.7440095E+02  3.6512775E-03
  1.7520082E+02  3.7047463E-03
  1.7680054E+02  3.7649371E-03
  1.8000000E+02  3.7233940E-03
  1.8125000E+02  3.6645211E-03
  1.8250000E+02  3.5902329E-03
  1.8375000E+02  3.5050907E-03
  1.8500000E+02  3.4126620E-03
  1.8750000E+02  3.2161433E-03
  1.9000000E+02  3.0149400E-03
  1.9250000E+02  2.8167186E-03
  1.9500000E+02  2.6258171E-03
  1.9750000E+02  2.4449612E-03
  2.0000000E+02  2.2760441E-03
  2.0500000E+02  1.9791271E-03
  2.1000000E+02  1.7403317E-03
  2.1500000E+02  1.5581903E-03
  2.2000000E+02  1.4268144E-03
  2.2500000E+02  1.3385861E-03
  2.3000000E+02  1.2860438E-03
  2.3500000E+02  1.2624963E-03
  2.4000000E+02  1.2621936E-03
  2.4500000E+02  1.2803574E-03
  2.5000000E+02  1.3127232E-03
  2.5500000E+02  1.3558623E-03
  2.6000000E+02  1.4068655E-03
  2.7000000E+02  1.5237378E-03
  2.8000000E+02  1.6507101E-03
  2.9000000E+02  1.7803874E-03
  3.0000000E+02  1.9077075E-03
  3.1000000E+02  2.0286571E-03
  3.2000000E+02  2.1401120E-03
  3.4000000E+02  2.3285615E-03
  3.6000000E+02  2.4720213E-03
  3.8000000E+02  2.5764771E-03
  4.0000000E+02  2.6458639E-03
  4.2000000E+02  2.6838927E-03
  4.4000000E+02  2.6965338E-03
  4.6000000E+02  2.6897165E-03
  4.8000000E+02  2.6674301E-03
  5.0000000E+02  2.6325223E-03
  5.2500000E+02  2.5745779E-03
  5.5000000E+02  2.5057320E-03
  5.7500000E+02  2.4303058E-03
  6.0000000E+02  2.3503859E-03
  6.5000000E+02  2.1838792E-03
  6.7500000E+02  2.1003691E-03
  7.0000000E+02  2.0180001E-03
  7.2500000E+02  1.9373841E-03
  7.5000000E+02  1.8589200E-03
  8.0000000E+02  1.7094056E-03
  8.5000000E+02  1.5708029E-03
  9.0000000E+02  1.4435448E-03
  9.5000000E+02  1.3272608E-03
  1.0000000E+03  1.2212900E-03
  1.0500000E+03  1.1248675E-03
  1.1000000E+03  1.0372306E-03
  1.1500000E+03  9.5763718E-04
  1.2000000E+03  8.8532353E-04
  1.2500000E+03  8.1954375E-04
  1.3000000E+03  7.5963552E-04
  1.3500000E+03  7.0502783E-04
  1.4000000E+03  6.5520514E-04
  1.4500000E+03  6.0969693E-04
  1.5000000E+03  5.6807648E-04
  1.6000000E+03  4.9500941E-04
  1.7000000E+03  4.3340050E-04
  1.8000000E+03  3.8117190E-04
  1.9000000E+03  3.3666678E-04
  2.0000000E+03  2.9855479E-04
  2.1000000E+03  2.6576243E-04
  2.2000000E+03  2.3741900E-04
  2.3000000E+03  2.1281453E-04
  2.4000000E+03  1.9136767E-04
  2.5000000E+03  1.7259975E-04
  2.6000000E+03  1.5611488E-04
  2.7000000E+03  1.4158411E-04
  2.8000000E+03  1.2873267E-04
  2.9000000E+03  1.1733016E-04
  3.0000000E+03  1.0718251E-04
  3.1000000E+03  9.8125468E-05
  3.2000000E+03  9.0019575E-05
  3.4000000E+03  7.6202755E-05
  3.6000000E+03  6.4970242E-05
  3.8000000E+03  5.5756803E-05
  4.0000000E+03  4.8137513E-05
  4.2000000E+03  4.1789109E-05
  4.4000000E+03  3.6462831E-05
  4.6000000E+03  3.1965425E-05
  4.8000000E+03  2.8145313E-05
  5.0000000E+03  2.4882576E-05
  5.2500000E+03  2.1444112E-05
  5.5000000E+03  1.8581785E-05
  5.7500000E+03  1.6182752E-05
  6.0000000E+03  1.4159293E-05
  6.5000000E+03  1.0978208E-05
  6.7500000E+03  9.7227305E-06
  7.0000000E+03  8.6412690E-06
  7.2500000E+03  7.7055826E-06
  7.5000000E+03  6.8926616E-06
  7.7500000E+03  6.1836430E-06
  8.0000000E+03  5.5629732E-06
  8.2500000E+03  5.0177606E-06
  8.5000000E+03  4.5372631E-06
  9.0000000E+03  3.7358607E-06
  9.5000000E+03  3.1024744E-06
  1.0000000E+04  2.5966469E-06
  1.0500000E+04  2.1888487E-06
  1.1000000E+04  1.8572264E-06
  1.1500000E+04  1.5853993E-06
  1.2000000E+04  1.3609475E-06
  1.2500000E+04  1.1743535E-06
  1.3000000E+04  1.0182519E-06
  1.3500000E+04  8.8689122E-07
  1.4000000E+04  7.7574320E-07
  1.4500000E+04  6.8121393E-07
  1.5000000E+04  6.0043035E-07
  1.5500000E+04  5.3108052E-07
  1.6000000E+04  4.7129184E-07
  1.6500000E+04  4.1953794E-07
  1.7000000E+04  3.7456819E-07
  1.7500000E+04  3.3535238E-07
  1.8000000E+04  3.0103734E-07
  1.8500000E+04  2.7091308E-07
  1.9000000E+04  2.4438622E-07
  1.9500000E+04  2.2095867E-07
  2.0000000E+04  2.0021054E-07
  2.0500000E+04  1.8178647E-07
  2.1000000E+04  1.6538456E-07
  2.2000000E+04  1.3765489E-07
  2.3000000E+04  1.1537389E-07
  2.4000000E+04  9.7321072E-08
  2.5000000E+04  8.2581239E-08
  2.6000000E+04  7.0460730E-08
  2.7000000E+04  6.0428335E-08
  2.8000000E+04  5.2073295E-08
  2.9000000E+04  4.5075312E-08
  3.0000000E+04  3.9182573E-08
  3.1000000E+04  3.4195554E-08
  3.2000000E+04  2.9955071E-08
  3.3000000E+04  2.6333285E-08
  3.4000000E+04  2.3226892E-08
  3.5000000E+04  2.0551925E-08
  3.6000000E+04  1.8239751E-08
  3.7000000E+04  1.6233979E-08
  3.8000000E+04  1.4488064E-08
  3.9000000E+04  1.2963403E-08
  4.0000000E+04  1.1627831E-08
  4.1000000E+04  1.0454434E-08
  4.2000000E+04  9.4206054E-09
  4.3000000E+04  8.5072871E-09
  4.4000000E+04  7.6983484E-09
  4.6000000E+04  6.3408339E-09
  4.8000000E+04  5.2608251E-09
  5.0000000E+04  4.3942051E-09
  5.1250000E+04  3.9392099E-09
  5.2500000E+04  3.5395512E-09
  5.3750000E+04  3.1875263E-09
  5.5000000E+04  2.8766363E-09
  5.7500000E+04  2.3570795E-09
  5.8750000E+04  2.1397521E-09
  6.0000000E+04  1.9459866E-09
  6.2500000E+04  1.6178466E-09
  6.5000000E+04  1.3537843E-09
  6.7500000E+04  1.1396780E-09
  7.0000000E+04  9.6485265E-10
  7.2500000E+04  8.2116032E-10
  7.5000000E+04  7.0232750E-10
  7.7500000E+04  6.0348432E-10
  8.0000000E+04  5.2082060E-10
  8.2500000E+04  4.5133324E-10
  8.5000000E+04  3.9263934E-10
  8.7500000E+04  3.4283582E-10
  9.0000000E+04  3.0039330E-10
  9.2500000E+04  2.6407559E-10
  9.5000000E+04  2.3287799E-10
  9.7500000E+04  2.0597966E-10
  1.0000000E+05  1.8270663E-10
  1.0250000E+05  1.6250287E-10
  1.0500000E+05  1.4490763E-10
  1.0750000E+05  1.2953742E-10
  1.1000000E+05  1.1607173E-10
  1.1250000E+05  1.0424173E-10
  1.1500000E+05  9.3820984E-11
  1.1750000E+05  8.4618145E-11
  1.2000000E+05  7.6470920E-11
  1.2250000E+05  6.9241219E-11
  1.2500000E+05  6.2811184E-11
  1.3000000E+05  5.1960792E-11
  1.3500000E+05  4.3270665E-11
  1.4000000E+05  3.6257185E-11
  1.4500000E+05  3.0556349E-11
  1.5000000E+05  2.5891505E-11
  1.5500000E+05  2.2050468E-11
  1.6000000E+05  1.8869148E-11
  1.6500000E+05  1.6219653E-11
  1.7000000E+05  1.4001562E-11
  1.7500000E+05  1.2135478E-11
  1.8000000E+05  1.0558214E-11
  1.8500000E+05  9.2191710E-12
  1.9000000E+05  8.0776004E-12
  1.9500000E+05  7.1005003E-12
  2.0000000E+05  6.2610007E-12
  2.0500000E+05  5.5371139E-12
  2.1000000E+05  4.9107649E-12
  2.1500000E+05  4.3670268E-12
  2.2000000E+05  3.8935190E-12
  2.2500000E+05  3.4799281E-12
  2.3000000E+05  3.1176303E-12
  2.3500000E+05  2.7993870E-12
  2.4000000E+05  2.5191004E-12
  2.4500000E+05  2.2716153E-12
  2.5000000E+05  2.0525588E-12
  2.6000000E+05  1.6853895E-12
  2.7000000E+05  1.3938455E-12
  2.8000000E+05  1.1604321E-12
  2.9000000E+05  9.7211823E-13
  3.0000000E+05  8.1909758E-13
  3.1000000E+05  6.9391981E-13
  3.2000000E+05  5.9087278E-13
  3.3000000E+05  5.0554061E-13
  3.4000000E+05  4.3448379E-13
  3.5000000E+05  3.7500335E-13
  3.6000000E+05  3.2496638E-13
  3.7000000E+05  2.8267629E-13
  3.8000000E+05  2.4677513E-13
  3.9000000E+05  2.1616954E-13
  4.0000000E+05  1.8997399E-13
  4.1000000E+05  1.6746760E-13
  4.2000000E+05  1.4806077E-13
  4.3000000E+05  1.3126888E-13
  4.4000000E+05  1.1669180E-13
  4.5000000E+05  1.0399760E-13
  4.6000000E+05  9.2909834E-14
  4.7000000E+05  8.3197383E-14
  4.8000000E+05  7.4666260E-14
  5.0000000E+05  6.0519542E-14
  5.1250000E+05  5.3287872E-14
  5.2500000E+05  4.7057471E-14
  5.3750000E+05  4.1671170E-14
  5.5000000E+05  3.6999292E-14
  5.7500000E+05  2.9386895E-14
  5.8750000E+05  2.6282166E-14
  6.0000000E+05  2.3557465E-14
  6.1250000E+05  2.1159999E-14
  6.2500000E+05  1.9045165E-14
  6.3750000E+05  1.7175150E-14
  6.5000000E+05  1.5517787E-14
  6.7500000E+05  1.2735185E-14
  7.0000000E+05  1.0521594E-14
  7.2500000E+05  8.7468808E-15
  7.5000000E+05  7.3136781E-15
  7.7500000E+05  6.1484207E-15
  8.0000000E+05  5.1950226E-15
  8.2500000E+05  4.4103558E-15
  8.5000000E+05  3.7609753E-15
  8.7500000E+05  3.2207493E-15
  9.0000000E+05  2.7691145E-15
  9.2500000E+05  2.3897834E-15
  9.5000000E+05  2.0697764E-15
  9.7500000E+05  1.7986889E-15
  1.0000000E+06  1.5681394E-15
  1.0250000E+06  1.3713394E-15
  1.0500000E+06  1.2027550E-15
  1.0750000E+06  1.0578538E-15
  1.1000000E+06  9.3290550E-16
  1.1250000E+06  8.2481720E-16
  1.1500000E+06  7.3102162E-16
  1.1750000E+06  6.4938706E-16
  1.2000000E+06  5.7813610E-16
  1.2250000E+06  5.1578102E-16
  1.2500000E+06  4.6108428E-16
  1.2750000E+06  4.1301277E-16
  1.3000000E+06  3.7068404E-16
  1.3250000E+06  3.3334196E-16
  1.3500000E+06  3.0033759E-16
  
  
#  66  14  N5  EION =  1.570000000E+02 eV   294
#  S(0) = 6.976934E+00
  7.8500000E-01  0.0000000E+00
  7.8500000E+01  0.0000000E+00
  7.8500000E+01  3.7386176E-02
  1.5700000E+02  3.7386176E-02
  1.5700000E+02  3.8415192E-03
  1.5700272E+02  3.8415192E-03
  1.5732765E+02  3.8555640E-03
  1.5765259E+02  3.8743472E-03
  1.5797752E+02  3.8977721E-03
  1.5830245E+02  3.9257282E-03
  1.5895231E+02  3.9947115E-03
  1.5960218E+02  4.0800439E-03
  1.6090190E+02  4.2928038E-03
  1.6220163E+02  4.5457900E-03
  1.6480109E+02  5.0719615E-03
  1.6610082E+02  5.2924861E-03
  1.6740054E+02  5.4577758E-03
  1.6870027E+02  5.5589167E-03
  1.7000000E+02  5.5960976E-03
  1.7250000E+02  5.5157046E-03
  1.7375000E+02  5.4195327E-03
  1.7500000E+02  5.2983995E-03
  1.7625000E+02  5.1599681E-03
  1.7750000E+02  5.0103283E-03
  1.8000000E+02  4.6947368E-03
  1.8250000E+02  4.3756814E-03
  1.8500000E+02  4.0656490E-03
  1.8750000E+02  3.7711957E-03
  1.9000000E+02  3.4959955E-03
  1.9500000E+02  3.0119259E-03
  2.0000000E+02  2.6227012E-03
  2.0500000E+02  2.3272531E-03
  2.1000000E+02  2.1169104E-03
  2.1500000E+02  1.9793707E-03
  2.2000000E+02  1.9019127E-03
  2.2500000E+02  1.8731065E-03
  2.3000000E+02  1.8833506E-03
  2.3500000E+02  1.9241314E-03
  2.4000000E+02  1.9885347E-03
  2.4500000E+02  2.0703215E-03
  2.5000000E+02  2.1645391E-03
  2.6000000E+02  2.3745953E-03
  2.7000000E+02  2.5963787E-03
  2.8000000E+02  2.8175909E-03
  2.9000000E+02  3.0309928E-03
  3.0000000E+02  3.2310667E-03
  3.1000000E+02  3.4135065E-03
  3.2000000E+02  3.5754706E-03
  3.4000000E+02  3.8374795E-03
  3.6000000E+02  4.0262548E-03
  3.8000000E+02  4.1531545E-03
  4.0000000E+02  4.2256418E-03
  4.2000000E+02  4.2516702E-03
  4.4000000E+02  4.2422775E-03
  4.6000000E+02  4.2059816E-03
  4.8000000E+02  4.1485631E-03
  5.0000000E+02  4.0740244E-03
  5.2500000E+02  3.9624209E-03
  5.5000000E+02  3.8382016E-03
  5.7500000E+02  3.7068563E-03
  6.0000000E+02  3.5710068E-03
  6.5000000E+02  3.2957789E-03
  6.7500000E+02  3.1604750E-03
  7.0000000E+02  3.0283435E-03
  7.2500000E+02  2.9001025E-03
  7.5000000E+02  2.7761607E-03
  8.0000000E+02  2.5420655E-03
  8.5000000E+02  2.3272350E-03
  9.0000000E+02  2.1315719E-03
  9.5000000E+02  1.9539459E-03
  1.0000000E+03  1.7929761E-03
  1.0500000E+03  1.6472335E-03
  1.1000000E+03  1.5153567E-03
  1.1500000E+03  1.3960473E-03
  1.2000000E+03  1.2880135E-03
  1.2500000E+03  1.1900405E-03
  1.3000000E+03  1.1010677E-03
  1.3500000E+03  1.0201833E-03
  1.4000000E+03  9.4656795E-04
  1.4500000E+03  8.7947982E-04
  1.5000000E+03  8.1825223E-04
  1.6000000E+03  7.1106987E-04
  1.7000000E+03  6.2101122E-04
  1.8000000E+03  5.4490505E-04
  1.9000000E+03  4.8023936E-04
  2.0000000E+03  4.2500851E-04
  2.1000000E+03  3.7760211E-04
  2.2000000E+03  3.3671968E-04
  2.3000000E+03  3.0130508E-04
  2.4000000E+03  2.7049641E-04
  2.5000000E+03  2.4358634E-04
  2.6000000E+03  2.1999152E-04
  2.7000000E+03  1.9922845E-04
  2.8000000E+03  1.8089434E-04
  2.9000000E+03  1.6465213E-04
  3.0000000E+03  1.5021852E-04
  3.1000000E+03  1.3735423E-04
  3.2000000E+03  1.2585646E-04
  3.4000000E+03  1.0629514E-04
  3.6000000E+03  9.0431221E-05
  3.8000000E+03  7.7448523E-05
  4.0000000E+03  6.6735193E-05
  4.2000000E+03  5.7826951E-05
  4.4000000E+03  5.0367385E-05
  4.6000000E+03  4.4080229E-05
  4.8000000E+03  3.8749254E-05
  5.0000000E+03  3.4203726E-05
  5.2500000E+03  2.9421963E-05
  5.5000000E+03  2.5449026E-05
  5.7500000E+03  2.2125223E-05
  6.0000000E+03  1.9326663E-05
  6.5000000E+03  1.4937654E-05
  6.7500000E+03  1.3209633E-05
  7.0000000E+03  1.1723349E-05
  7.2500000E+03  1.0439265E-05
  7.5000000E+03  9.3252181E-06
  7.7500000E+03  8.3548785E-06
  8.0000000E+03  7.5065683E-06
  8.2500000E+03  6.7623438E-06
  8.5000000E+03  6.1072732E-06
  9.0000000E+03  5.0166390E-06
  9.5000000E+03  4.1566521E-06
  1.0000000E+04  3.4713764E-06
  1.0500000E+04  2.9200759E-06
  1.1000000E+04  2.4726685E-06
  1.1500000E+04  2.1066509E-06
  1.2000000E+04  1.8049948E-06
  1.2500000E+04  1.5546753E-06
  1.3000000E+04  1.3456312E-06
  1.3500000E+04  1.1700195E-06
  1.4000000E+04  1.0216756E-06
  1.4500000E+04  8.9571492E-07
  1.5000000E+04  7.8823883E-07
  1.5500000E+04  6.9611490E-07
  1.6000000E+04  6.1680974E-07
  1.6500000E+04  5.4826139E-07
  1.7000000E+04  4.8878274E-07
  1.7500000E+04  4.3698597E-07
  1.8000000E+04  3.9172332E-07
  1.8500000E+04  3.5204083E-07
  1.9000000E+04  3.1714229E-07
  2.0000000E+04  2.5913243E-07
  2.1000000E+04  2.1351175E-07
  2.2000000E+04  1.7727245E-07
  2.3000000E+04  1.4822026E-07
  2.4000000E+04  1.2473327E-07
  2.5000000E+04  1.0559780E-07
  2.6000000E+04  8.9895814E-08
  2.7000000E+04  7.6925608E-08
  2.8000000E+04  6.6145613E-08
  2.9000000E+04  5.7134297E-08
  3.0000000E+04  4.9560835E-08
  3.1000000E+04  4.3163558E-08
  3.2000000E+04  3.7734045E-08
  3.3000000E+04  3.3105192E-08
  3.4000000E+04  2.9142184E-08
  3.5000000E+04  2.5735619E-08
  3.6000000E+04  2.2796205E-08
  3.7000000E+04  2.0250692E-08
  3.8000000E+04  1.8038710E-08
  3.9000000E+04  1.6110270E-08
  4.0000000E+04  1.4423776E-08
  4.1000000E+04  1.2944474E-08
  4.2000000E+04  1.1643216E-08
  4.3000000E+04  1.0495462E-08
  4.4000000E+04  9.4804735E-09
  4.6000000E+04  7.7810458E-09
  4.8000000E+04  6.4331282E-09
  5.0000000E+04  5.3547659E-09
  5.1250000E+04  4.7899773E-09
  5.2500000E+04  4.2947852E-09
  5.3750000E+04  3.8594052E-09
  5.5000000E+04  3.4755938E-09
  5.7500000E+04  2.8358603E-09
  5.8750000E+04  2.5689926E-09
  6.0000000E+04  2.3314794E-09
  6.2500000E+04  1.9302961E-09
  6.5000000E+04  1.6085845E-09
  6.7500000E+04  1.3486418E-09
  7.0000000E+04  1.1371220E-09
  7.2500000E+04  9.6386559E-10
  7.5000000E+04  8.2107061E-10
  7.7500000E+04  7.0269721E-10
  8.0000000E+04  6.0403213E-10
  8.2500000E+04  5.2136995E-10
  8.5000000E+04  4.5177843E-10
  8.7500000E+04  3.9292195E-10
  9.0000000E+04  3.4292826E-10
  9.2500000E+04  3.0028784E-10
  9.5000000E+04  2.6377708E-10
  9.7500000E+04  2.3239890E-10
  1.0000000E+05  2.0533662E-10
  1.0250000E+05  1.8191811E-10
  1.0500000E+05  1.6158783E-10
  1.0750000E+05  1.4388456E-10
  1.1000000E+05  1.2842382E-10
  1.1250000E+05  1.1488381E-10
  1.1500000E+05  1.0299417E-10
  1.1750000E+05  9.2526960E-11
  1.2000000E+05  8.3289365E-11
  1.2250000E+05  7.5117701E-11
  1.2500000E+05  6.7872601E-11
  1.3000000E+05  5.5703021E-11
  1.3500000E+05  4.6017342E-11
  1.4000000E+05  3.8249483E-11
  1.4500000E+05  3.1975333E-11
  1.5000000E+05  2.6873991E-11
  1.5500000E+05  2.2700419E-11
  1.6000000E+05  1.9265959E-11
  1.6500000E+05  1.6424221E-11
  1.7000000E+05  1.4060759E-11
  1.7500000E+05  1.2085478E-11
  1.8000000E+05  1.0426996E-11
  1.8500000E+05  9.0284082E-12
  1.9000000E+05  7.8440872E-12
  1.9500000E+05  6.8372469E-12
  2.0000000E+05  5.9780683E-12
  2.0500000E+05  5.2422615E-12
  2.1000000E+05  4.6099525E-12
  2.1500000E+05  4.0648070E-12
  2.2000000E+05  3.5933407E-12
  2.2500000E+05  3.1843732E-12
  2.3000000E+05  2.8286002E-12
  2.3500000E+05  2.5182509E-12
  2.4000000E+05  2.2468116E-12
  2.4500000E+05  2.0088030E-12
  2.5000000E+05  1.7995996E-12
  2.6000000E+05  1.4525310E-12
  2.7000000E+05  1.1807856E-12
  2.8000000E+05  9.6626256E-13
  2.9000000E+05  7.9561536E-13
  3.0000000E+05  6.5890122E-13
  3.1000000E+05  5.4864160E-13
  3.2000000E+05  4.5916166E-13
  3.3000000E+05  3.8611915E-13
  3.4000000E+05  3.2616522E-13
  3.5000000E+05  2.7669822E-13
  3.6000000E+05  2.3568304E-13
  3.7000000E+05  2.0151734E-13
  3.8000000E+05  1.7293172E-13
  3.9000000E+05  1.4891461E-13
  4.0000000E+05  1.2865549E-13
  4.1000000E+05  1.1150152E-13
  4.2000000E+05  9.6924233E-14
  4.3000000E+05  8.4493862E-14
  4.4000000E+05  7.3859277E-14
  4.5000000E+05  6.4732378E-14
  4.6000000E+05  5.6875792E-14
  4.7000000E+05  5.0093164E-14
  4.8000000E+05  4.4221454E-14
  5.0000000E+05  3.4689557E-14
  5.1250000E+05  2.9931886E-14
  5.2500000E+05  2.5906066E-14
  5.3750000E+05  2.2487531E-14
  5.5000000E+05  1.9574914E-14
  5.6250000E+05  1.7085353E-14
  5.7500000E+05  1.4950839E-14
  5.8750000E+05  1.3115329E-14
  6.0000000E+05  1.1532464E-14
  6.1250000E+05  1.0163755E-14
  6.2500000E+05  8.9771324E-15
  6.3750000E+05  7.9457823E-15
  6.5000000E+05  7.0472157E-15
  6.6250000E+05  6.2625109E-15
  6.7500000E+05  5.5756994E-15
  6.8750000E+05  4.9732654E-15
  7.0000000E+05  4.4437362E-15
  7.1250000E+05  3.9773465E-15
  7.2500000E+05  3.5657641E-15
  7.5000000E+05  2.8795265E-15
  7.7500000E+05  2.3392726E-15
  8.0000000E+05  1.9110653E-15
  8.2500000E+05  1.5695077E-15
  8.5000000E+05  1.2954340E-15
  8.7500000E+05  1.0742679E-15
  9.0000000E+05  8.9484082E-16
  9.2500000E+05  7.4853733E-16
  9.5000000E+05  6.2866917E-16
  9.7500000E+05  5.3001197E-16
  1.0000000E+06  4.4846386E-16
  1.0250000E+06  3.8078565E-16
  1.0500000E+06  3.2440135E-16
  1.0750000E+06  2.7725230E-16
  1.1000000E+06  2.3768519E-16
  1.1250000E+06  2.0436210E-16
  1.1500000E+06  1.7619941E-16
  1.1750000E+06  1.5231892E-16
  1.2000000E+06  1.3200561E-16
  1.2250000E+06  1.1467495E-16
  1.2500000E+06  9.9851750E-17
  1.2750000E+06  8.7147875E-17
  1.3000000E+06  7.6238509E-17
  1.3250000E+06  6.6851095E-17
  1.3500000E+06  5.8756663E-17
  
  
#  66  17  O1  EION =  5.000000000E+01 eV   253
#  S(0) = 3.592342E-01
  4.4660958E-01  0.0000000E+00
  4.4660958E+01  0.0000000E+00
  4.4660958E+01  5.2308304E-04
  5.0000000E+01  5.2308304E-04
  5.0002721E+01  5.2308304E-04
  5.0252653E+01  5.2232163E-04
  5.0502585E+01  5.2179945E-04
  5.0752517E+01  5.2150366E-04
  5.1002449E+01  5.2142206E-04
  5.1502313E+01  5.2185611E-04
  5.2002177E+01  5.2301669E-04
  5.3001905E+01  5.2722129E-04
  5.4001633E+01  5.3351728E-04
  5.6001088E+01  5.5078675E-04
  5.8000544E+01  5.7230895E-04
  5.9000272E+01  5.8410286E-04
  6.0000000E+01  5.9635595E-04
  6.2500000E+01  6.2813803E-04
  6.5000000E+01  6.6026850E-04
  6.7500000E+01  6.9155042E-04
  7.0000000E+01  7.2112553E-04
  7.2500000E+01  7.4838254E-04
  7.5000000E+01  7.7290753E-04
  7.7500000E+01  7.9445255E-04
  8.0000000E+01  8.1291187E-04
  8.2500000E+01  8.2829854E-04
  8.5000000E+01  8.4072477E-04
  9.0000000E+01  8.5748285E-04
  9.5000000E+01  8.6514429E-04
  1.0000000E+02  8.6586367E-04
  1.0500000E+02  8.6157695E-04
  1.1000000E+02  8.5380858E-04
  1.1500000E+02  8.4364657E-04
  1.2000000E+02  8.3179628E-04
  1.2500000E+02  8.1869632E-04
  1.3000000E+02  8.0460753E-04
  1.3500000E+02  7.8970110E-04
  1.4000000E+02  7.7411053E-04
  1.4500000E+02  7.5797660E-04
  1.5000000E+02  7.4143660E-04
  1.6000000E+02  7.0778925E-04
  1.7000000E+02  6.7437767E-04
  1.8000000E+02  6.4215138E-04
  1.9000000E+02  6.1162064E-04
  2.0000000E+02  5.8291999E-04
  2.1000000E+02  5.5595019E-04
  2.2000000E+02  5.3054258E-04
  2.3000000E+02  5.0654081E-04
  2.4000000E+02  4.8387820E-04
  2.5000000E+02  4.6251045E-04
  2.6000000E+02  4.4242599E-04
  2.7000000E+02  4.2360783E-04
  2.8000000E+02  4.0599722E-04
  2.9000000E+02  3.8950676E-04
  3.0000000E+02  3.7404958E-04
  3.1000000E+02  3.5952389E-04
  3.2000000E+02  3.4583216E-04
  3.4000000E+02  3.2065967E-04
  3.6000000E+02  2.9813647E-04
  3.8000000E+02  2.7796812E-04
  4.0000000E+02  2.5990318E-04
  4.2000000E+02  2.4366200E-04
  4.4000000E+02  2.2895407E-04
  4.6000000E+02  2.1556778E-04
  4.8000000E+02  2.0336009E-04
  5.0000000E+02  1.9220675E-04
  5.2500000E+02  1.7957888E-04
  5.5000000E+02  1.6823282E-04
  5.7500000E+02  1.5798599E-04
  6.0000000E+02  1.4867802E-04
  6.5000000E+02  1.3244100E-04
  6.7500000E+02  1.2535566E-04
  7.0000000E+02  1.1885690E-04
  7.2500000E+02  1.1287162E-04
  7.5000000E+02  1.0733931E-04
  8.0000000E+02  9.7463205E-05
  8.5000000E+02  8.8947166E-05
  9.0000000E+02  8.1543550E-05
  9.5000000E+02  7.5049495E-05
  1.0000000E+03  6.9320421E-05
  1.0500000E+03  6.4243512E-05
  1.1000000E+03  5.9721194E-05
  1.1500000E+03  5.5671587E-05
  1.2000000E+03  5.2028537E-05
  1.2500000E+03  4.8738241E-05
  1.3000000E+03  4.5755745E-05
  1.3500000E+03  4.3043322E-05
  1.4000000E+03  4.0569010E-05
  1.4500000E+03  3.8305453E-05
  1.5000000E+03  3.6228968E-05
  1.6000000E+03  3.2558048E-05
  1.7000000E+03  2.9423226E-05
  1.8000000E+03  2.6723645E-05
  1.9000000E+03  2.4381498E-05
  2.0000000E+03  2.2335927E-05
  2.1000000E+03  2.0538570E-05
  2.2000000E+03  1.8950568E-05
  2.3000000E+03  1.7540425E-05
  2.4000000E+03  1.6282388E-05
  2.5000000E+03  1.5155228E-05
  2.6000000E+03  1.4141311E-05
  2.7000000E+03  1.3225887E-05
  2.8000000E+03  1.2396542E-05
  2.9000000E+03  1.1642766E-05
  3.0000000E+03  1.0955609E-05
  3.1000000E+03  1.0327414E-05
  3.2000000E+03  9.7515999E-06
  3.4000000E+03  8.7351065E-06
  3.6000000E+03  7.8689910E-06
  3.8000000E+03  7.1249099E-06
  4.0000000E+03  6.4809205E-06
  4.2000000E+03  5.9198145E-06
  4.4000000E+03  5.4279397E-06
  4.6000000E+03  4.9943446E-06
  4.8000000E+03  4.6101540E-06
  5.0000000E+03  4.2681253E-06
  5.2500000E+03  3.8909120E-06
  5.5000000E+03  3.5609097E-06
  5.7500000E+03  3.2705648E-06
  6.0000000E+03  3.0137673E-06
  6.5000000E+03  2.5818035E-06
  6.7500000E+03  2.3991742E-06
  7.0000000E+03  2.2348399E-06
  7.2500000E+03  2.0864394E-06
  7.5000000E+03  1.9519798E-06
  7.7500000E+03  1.8297711E-06
  8.0000000E+03  1.7183724E-06
  8.2500000E+03  1.6165485E-06
  8.5000000E+03  1.5232359E-06
  9.0000000E+03  1.3585888E-06
  9.5000000E+03  1.2184214E-06
  1.0000000E+04  1.0981371E-06
  1.0500000E+04  9.9417149E-07
  1.1000000E+04  9.0372516E-07
  1.1500000E+04  8.2457443E-07
  1.2000000E+04  7.5493494E-07
  1.2500000E+04  6.9336053E-07
  1.3000000E+04  6.3866941E-07
  1.3500000E+04  5.8988806E-07
  1.4000000E+04  5.4620834E-07
  1.4500000E+04  5.0695489E-07
  1.5000000E+04  4.7155987E-07
  1.5500000E+04  4.3954308E-07
  1.6000000E+04  4.1049628E-07
  1.6500000E+04  3.8407071E-07
  1.7000000E+04  3.5996691E-07
  1.8000000E+04  3.1772607E-07
  1.9000000E+04  2.8209011E-07
  2.0000000E+04  2.5177833E-07
  2.1000000E+04  2.2580334E-07
  2.2000000E+04  2.0339440E-07
  2.3000000E+04  1.8394283E-07
  2.4000000E+04  1.6696296E-07
  2.5000000E+04  1.5206383E-07
  2.6000000E+04  1.3892800E-07
  2.7000000E+04  1.2729565E-07
  2.8000000E+04  1.1695253E-07
  2.9000000E+04  1.0772084E-07
  3.0000000E+04  9.9452048E-08
  3.1000000E+04  9.2021235E-08
  3.2000000E+04  8.5322818E-08
  3.3000000E+04  7.9267075E-08
  3.4000000E+04  7.3777384E-08
  3.5000000E+04  6.8788010E-08
  3.6000000E+04  6.4242370E-08
  3.8000000E+04  5.6292956E-08
  4.0000000E+04  4.9609035E-08
  4.2000000E+04  4.3945803E-08
  4.4000000E+04  3.9113732E-08
  4.6000000E+04  3.4964428E-08
  4.8000000E+04  3.1380488E-08
  5.0000000E+04  2.8268145E-08
  5.2500000E+04  2.4927211E-08
  5.5000000E+04  2.2088915E-08
  5.7500000E+04  1.9661834E-08
  5.8750000E+04  1.8579360E-08
  6.0000000E+04  1.7573908E-08
  6.2500000E+04  1.5767807E-08
  6.5000000E+04  1.4197532E-08
  6.7500000E+04  1.2825859E-08
  7.0000000E+04  1.1622422E-08
  7.2500000E+04  1.0562271E-08
  7.5000000E+04  9.6247817E-09
  7.7500000E+04  8.7927932E-09
  8.0000000E+04  8.0519557E-09
  8.2500000E+04  7.3902059E-09
  8.5000000E+04  6.7973452E-09
  8.7500000E+04  6.2647104E-09
  9.0000000E+04  5.7849086E-09
  9.2500000E+04  5.3516053E-09
  9.5000000E+04  4.9593544E-09
  9.7500000E+04  4.6034553E-09
  1.0000000E+05  4.2798379E-09
  1.0250000E+05  3.9849662E-09
  1.0500000E+05  3.7157570E-09
  1.1000000E+05  3.2438710E-09
  1.1500000E+05  2.8463114E-09
  1.2000000E+05  2.5091898E-09
  1.2500000E+05  2.2216017E-09
  1.3000000E+05  1.9749090E-09
  1.3500000E+05  1.7622086E-09
  1.4000000E+05  1.5779381E-09
  1.4500000E+05  1.4175819E-09
  1.5000000E+05  1.2774503E-09
  1.5500000E+05  1.1545099E-09
  1.6000000E+05  1.0462536E-09
  1.6500000E+05  9.5059771E-10
  1.7000000E+05  8.6579927E-10
  1.7500000E+05  7.9039336E-10
  1.8000000E+05  7.2314324E-10
  1.8500000E+05  6.6300013E-10
  1.9000000E+05  6.0907086E-10
  1.9500000E+05  5.6059176E-10
  2.0000000E+05  5.1690755E-10
  2.0500000E+05  4.7745395E-10
  2.1000000E+05  4.4174337E-10
  2.1500000E+05  4.0935310E-10
  2.2000000E+05  3.7991562E-10
  2.2500000E+05  3.5311045E-10
  2.3000000E+05  3.2865733E-10
  2.4000000E+05  2.8585382E-10
  2.5000000E+05  2.4987151E-10
  2.6000000E+05  2.1943672E-10
  2.7000000E+05  1.9354678E-10
  2.8000000E+05  1.7140527E-10
  2.9000000E+05  1.5237455E-10
  3.0000000E+05  1.3594058E-10
  3.1000000E+05  1.2168637E-10
  3.2000000E+05  1.0927144E-10
  3.3000000E+05  9.8416144E-11
  3.4000000E+05  8.8889489E-11
  3.5000000E+05  8.0499652E-11
  3.6000000E+05  7.3086634E-11
  3.7000000E+05  6.6516268E-11
  3.8000000E+05  6.0675493E-11
  3.9000000E+05  5.5468622E-11
  4.0000000E+05  5.0814250E-11
  4.1000000E+05  4.6642898E-11
  4.2000000E+05  4.2895143E-11
  4.3000000E+05  3.9519972E-11
  4.4000000E+05  3.6473470E-11
  4.5000000E+05  3.3717772E-11
  4.6000000E+05  3.1220059E-11
  4.7000000E+05  2.8951758E-11
  4.8000000E+05  2.6887931E-11
  5.0000000E+05  2.3288922E-11
  5.1250000E+05  2.1345668E-11
  5.2500000E+05  1.9602485E-11
  5.3750000E+05  1.8034803E-11
  5.5000000E+05  1.6621569E-11
  5.7500000E+05  1.4189803E-11
  5.8750000E+05  1.3142707E-11
  6.0000000E+05  1.2191989E-11
  
  
#  66  18  O2  EION =  3.300000000E+01 eV   282
#  S(0) = 2.379080E+00
  2.9507596E-03  0.0000000E+00
  2.9507596E-01  0.0000000E+00
  2.9507596E-01  4.5768914E-02
  3.3000000E+01  4.5768914E-02
  3.3002721E+01  4.5768914E-02
  3.3127653E+01  4.5396210E-02
  3.3252585E+01  4.5014704E-02
  3.3377517E+01  4.4626217E-02
  3.3502449E+01  4.4232314E-02
  3.3752313E+01  4.3433420E-02
  3.4002177E+01  4.2626647E-02
  3.4501905E+01  4.1013262E-02
  3.5001633E+01  3.9425528E-02
  3.6001088E+01  3.6389365E-02
  3.7000544E+01  3.3575767E-02
  3.8000000E+01  3.0988548E-02
  4.0000000E+01  2.6434782E-02
  4.2000000E+01  2.2600496E-02
  4.4000000E+01  1.9368860E-02
  4.6000000E+01  1.6645893E-02
  4.8000000E+01  1.4353646E-02
  5.0000000E+01  1.2425218E-02
  5.1250000E+01  1.1378547E-02
  5.2500000E+01  1.0438554E-02
  5.3750000E+01  9.5937455E-03
  5.5000000E+01  8.8337759E-03
  5.6250000E+01  8.1493007E-03
  5.7500000E+01  7.5319833E-03
  5.8750000E+01  6.9743716E-03
  6.0000000E+01  6.4698646E-03
  6.2500000E+01  5.5974314E-03
  6.5000000E+01  4.8756261E-03
  6.6250000E+01  4.5614406E-03
  6.7500000E+01  4.2740995E-03
  7.0000000E+01  3.7692821E-03
  7.2500000E+01  3.3428357E-03
  7.5000000E+01  2.9804169E-03
  7.7500000E+01  2.6707156E-03
  8.0000000E+01  2.4047644E-03
  8.2500000E+01  2.1753627E-03
  8.5000000E+01  1.9766836E-03
  8.7500000E+01  1.8039848E-03
  9.0000000E+01  1.6533303E-03
  9.2500000E+01  1.5214766E-03
  9.5000000E+01  1.4057036E-03
  9.7500000E+01  1.3037184E-03
  1.0000000E+02  1.2135881E-03
  1.0250000E+02  1.1336832E-03
  1.0500000E+02  1.0626131E-03
  1.0750000E+02  9.9918945E-04
  1.1000000E+02  9.4241015E-04
  1.1250000E+02  8.9142248E-04
  1.1500000E+02  8.4549098E-04
  1.2000000E+02  7.6638630E-04
  1.2500000E+02  7.0110665E-04
  1.3000000E+02  6.4670172E-04
  1.3500000E+02  6.0096160E-04
  1.4000000E+02  5.6220108E-04
  1.4500000E+02  5.2912201E-04
  1.5000000E+02  5.0068171E-04
  1.5500000E+02  4.7605232E-04
  1.6000000E+02  4.5457247E-04
  1.6500000E+02  4.3568443E-04
  1.7000000E+02  4.1894286E-04
  1.7500000E+02  4.0399030E-04
  1.8000000E+02  3.9053086E-04
  1.8500000E+02  3.7832488E-04
  1.9000000E+02  3.6717884E-04
  2.0000000E+02  3.4748608E-04
  2.1000000E+02  3.3053407E-04
  2.2000000E+02  3.1569885E-04
  2.3000000E+02  3.0254424E-04
  2.4000000E+02  2.9074342E-04
  2.5000000E+02  2.8004688E-04
  2.6000000E+02  2.7026278E-04
  2.7000000E+02  2.6124306E-04
  2.8000000E+02  2.5287077E-04
  2.9000000E+02  2.4505385E-04
  3.0000000E+02  2.3771933E-04
  3.1000000E+02  2.3080741E-04
  3.2000000E+02  2.2427009E-04
  3.4000000E+02  2.1216985E-04
  3.6000000E+02  2.0118243E-04
  3.8000000E+02  1.9115826E-04
  4.0000000E+02  1.8197236E-04
  4.2000000E+02  1.7350895E-04
  4.4000000E+02  1.6567386E-04
  4.6000000E+02  1.5839116E-04
  4.8000000E+02  1.5159984E-04
  5.0000000E+02  1.4525943E-04
  5.2500000E+02  1.3791827E-04
  5.5000000E+02  1.3115840E-04
  5.7500000E+02  1.2490093E-04
  6.0000000E+02  1.1908462E-04
  6.5000000E+02  1.0863464E-04
  6.7500000E+02  1.0393747E-04
  7.0000000E+02  9.9545696E-05
  7.2500000E+02  9.5428588E-05
  7.5000000E+02  9.1562068E-05
  8.0000000E+02  8.4509894E-05
  8.5000000E+02  7.8256229E-05
  9.0000000E+02  7.2673655E-05
  9.5000000E+02  6.7661712E-05
  1.0000000E+03  6.3148032E-05
  1.0500000E+03  5.9070660E-05
  1.1000000E+03  5.5372523E-05
  1.1500000E+03  5.2005367E-05
  1.2000000E+03  4.8929996E-05
  1.2500000E+03  4.6113657E-05
  1.3000000E+03  4.3528063E-05
  1.3500000E+03  4.1148638E-05
  1.4000000E+03  3.8953997E-05
  1.4500000E+03  3.6925460E-05
  1.5000000E+03  3.5046608E-05
  1.6000000E+03  3.1681978E-05
  1.7000000E+03  2.8763889E-05
  1.8000000E+03  2.6216743E-05
  1.9000000E+03  2.3980648E-05
  2.0000000E+03  2.2007555E-05
  2.1000000E+03  2.0258253E-05
  2.2000000E+03  1.8700489E-05
  2.3000000E+03  1.7307611E-05
  2.4000000E+03  1.6057460E-05
  2.5000000E+03  1.4931468E-05
  2.6000000E+03  1.3913972E-05
  2.7000000E+03  1.2991682E-05
  2.8000000E+03  1.2153274E-05
  2.9000000E+03  1.1389052E-05
  3.0000000E+03  1.0690673E-05
  3.1000000E+03  1.0050930E-05
  3.2000000E+03  9.4635631E-06
  3.4000000E+03  8.4248232E-06
  3.6000000E+03  7.5384687E-06
  3.8000000E+03  6.7766860E-06
  4.0000000E+03  6.1176920E-06
  4.2000000E+03  5.5442115E-06
  4.4000000E+03  5.0424125E-06
  4.6000000E+03  4.6011222E-06
  4.8000000E+03  4.2112371E-06
  5.0000000E+03  3.8652867E-06
  5.2500000E+03  3.4853300E-06
  5.5000000E+03  3.1546158E-06
  5.7500000E+03  2.8652435E-06
  6.0000000E+03  2.6108074E-06
  6.5000000E+03  2.1867600E-06
  6.7500000E+03  2.0092911E-06
  7.0000000E+03  1.8507057E-06
  7.2500000E+03  1.7085149E-06
  7.5000000E+03  1.5806191E-06
  7.7500000E+03  1.4652387E-06
  8.0000000E+03  1.3608579E-06
  8.2500000E+03  1.2661798E-06
  8.5000000E+03  1.1800894E-06
  9.0000000E+03  1.0299496E-06
  9.5000000E+03  9.0416420E-07
  1.0000000E+04  7.9795609E-07
  1.0500000E+04  7.0764148E-07
  1.1000000E+04  6.3034515E-07
  1.1500000E+04  5.6379862E-07
  1.2000000E+04  5.0619511E-07
  1.2500000E+04  4.5608188E-07
  1.3000000E+04  4.1228169E-07
  1.3500000E+04  3.7383327E-07
  1.4000000E+04  3.3994607E-07
  1.4500000E+04  3.0996581E-07
  1.5000000E+04  2.8334774E-07
  1.5500000E+04  2.5963582E-07
  1.6000000E+04  2.3844622E-07
  1.6500000E+04  2.1945429E-07
  1.7000000E+04  2.0238424E-07
  1.7500000E+04  1.8700073E-07
  1.8000000E+04  1.7310204E-07
  1.8500000E+04  1.6051466E-07
  1.9000000E+04  1.4908880E-07
  1.9500000E+04  1.3869470E-07
  2.0000000E+04  1.2921953E-07
  2.0500000E+04  1.2056492E-07
  2.1000000E+04  1.1264479E-07
  2.2000000E+04  9.8715195E-08
  2.3000000E+04  8.6928652E-08
  2.4000000E+04  7.6892820E-08
  2.5000000E+04  6.8298149E-08
  2.6000000E+04  6.0898240E-08
  2.7000000E+04  5.4495312E-08
  2.8000000E+04  4.8929382E-08
  2.9000000E+04  4.4070169E-08
  3.0000000E+04  3.9810830E-08
  3.1000000E+04  3.6063173E-08
  3.2000000E+04  3.2753997E-08
  3.3000000E+04  2.9822214E-08
  3.4000000E+04  2.7216569E-08
  3.5000000E+04  2.4893848E-08
  3.6000000E+04  2.2817463E-08
  3.7000000E+04  2.0956295E-08
  3.8000000E+04  1.9283772E-08
  3.9000000E+04  1.7777112E-08
  4.0000000E+04  1.6416714E-08
  4.1000000E+04  1.5185654E-08
  4.2000000E+04  1.4069274E-08
  4.3000000E+04  1.3054839E-08
  4.4000000E+04  1.2131250E-08
  4.6000000E+04  1.0519006E-08
  4.8000000E+04  9.1683428E-09
  5.0000000E+04  8.0294763E-09
  5.1250000E+04  7.4075504E-09
  5.2500000E+04  6.8451527E-09
  5.3750000E+04  6.3355145E-09
  5.5000000E+04  5.8727558E-09
  5.7500000E+04  5.0680343E-09
  5.8750000E+04  4.7176744E-09
  6.0000000E+04  4.3972295E-09
  6.2500000E+04  3.8343034E-09
  6.5000000E+04  3.3589772E-09
  6.7500000E+04  2.9553097E-09
  7.0000000E+04  2.6106608E-09
  7.2500000E+04  2.3149295E-09
  7.5000000E+04  2.0599849E-09
  7.7500000E+04  1.8392361E-09
  8.0000000E+04  1.6473065E-09
  8.2500000E+04  1.4797837E-09
  8.5000000E+04  1.3330264E-09
  8.7500000E+04  1.2040138E-09
  9.0000000E+04  1.0902272E-09
  9.2500000E+04  9.8955683E-10
  9.5000000E+04  9.0022685E-10
  9.7500000E+04  8.2073648E-10
  1.0000000E+05  7.4981204E-10
  1.0250000E+05  6.8636842E-10
  1.0500000E+05  6.2947783E-10
  1.0750000E+05  5.7834426E-10
  1.1000000E+05  5.3228243E-10
  1.1250000E+05  4.9070066E-10
  1.1500000E+05  4.5308644E-10
  1.1750000E+05  4.1899440E-10
  1.2000000E+05  3.8803645E-10
  1.2250000E+05  3.5987352E-10
  1.2500000E+05  3.3420855E-10
  1.3000000E+05  2.8936028E-10
  1.3500000E+05  2.5175494E-10
  1.4000000E+05  2.2003542E-10
  1.4500000E+05  1.9313254E-10
  1.5000000E+05  1.7019699E-10
  1.5500000E+05  1.5054894E-10
  1.6000000E+05  1.3364044E-10
  1.6500000E+05  1.1902704E-10
  1.7000000E+05  1.0634603E-10
  1.7500000E+05  9.5299752E-11
  1.8000000E+05  8.5642657E-11
  1.8500000E+05  7.7171122E-11
  1.9000000E+05  6.9715413E-11
  1.9500000E+05  6.3133407E-11
  2.0000000E+05  5.7305577E-11
  2.0500000E+05  5.2130994E-11
  2.1000000E+05  4.7524093E-11
  2.1500000E+05  4.3412068E-11
  2.2000000E+05  3.9732746E-11
  2.2500000E+05  3.6432862E-11
  2.3000000E+05  3.3466625E-11
  2.3500000E+05  3.0794544E-11
  2.4000000E+05  2.8382453E-11
  2.4500000E+05  2.6200714E-11
  2.5000000E+05  2.4223544E-11
  2.5500000E+05  2.2428453E-11
  2.6000000E+05  2.0795772E-11
  2.6500000E+05  1.9308262E-11
  2.7000000E+05  1.7950771E-11
  2.8000000E+05  1.5574037E-11
  2.9000000E+05  1.3576406E-11
  3.0000000E+05  1.1887850E-11
  3.1000000E+05  1.0452932E-11
  3.2000000E+05  9.2274369E-12
  3.3000000E+05  8.1758569E-12
  3.4000000E+05  7.2694938E-12
  3.5000000E+05  6.4850086E-12
  3.6000000E+05  5.8033010E-12
  3.7000000E+05  5.2086613E-12
  3.8000000E+05  4.6881067E-12
  3.9000000E+05  4.2308557E-12
  4.0000000E+05  3.8279314E-12
  4.1000000E+05  3.4718166E-12
  4.2000000E+05  3.1561728E-12
  4.3000000E+05  2.8756339E-12
  
  
#  66  19  O3  EION =  2.800000000E+01 eV   289
#  S(0) = 5.595831E+00
  1.4000000E-01  0.0000000E+00
  1.4000000E+01  0.0000000E+00
  1.4000000E+01  2.7556323E-01
  2.8000000E+01  2.7556323E-01
  2.8000000E+01  9.9808286E-02
  2.8002721E+01  9.9808286E-02
  2.8402449E+01  9.5756466E-02
  2.8802177E+01  9.1780147E-02
  2.9201905E+01  8.7932377E-02
  2.9601633E+01  8.4239228E-02
  3.0401088E+01  7.7350224E-02
  3.1200544E+01  7.1112953E-02
  3.2000000E+01  6.5476040E-02
  3.3000000E+01  5.9174514E-02
  3.4000000E+01  5.3597425E-02
  3.5000000E+01  4.8644178E-02
  3.6000000E+01  4.4231059E-02
  3.7000000E+01  4.0288770E-02
  3.8000000E+01  3.6759600E-02
  3.9000000E+01  3.3594923E-02
  4.0000000E+01  3.0753234E-02
  4.1000000E+01  2.8198663E-02
  4.2000000E+01  2.5899962E-02
  4.3000000E+01  2.3829577E-02
  4.4000000E+01  2.1963105E-02
  4.5000000E+01  2.0278925E-02
  4.6000000E+01  1.8757649E-02
  4.7000000E+01  1.7382106E-02
  4.8000000E+01  1.6136849E-02
  5.0000000E+01  1.3983840E-02
  5.1250000E+01  1.2833590E-02
  5.2500000E+01  1.1810656E-02
  5.3750000E+01  1.0898816E-02
  5.5000000E+01  1.0084117E-02
  5.7500000E+01  8.6994463E-03
  5.8750000E+01  8.1100702E-03
  6.0000000E+01  7.5785372E-03
  6.1250000E+01  7.0981401E-03
  6.2500000E+01  6.6630279E-03
  6.3750000E+01  6.2681183E-03
  6.5000000E+01  5.9090235E-03
  6.7500000E+01  5.2833253E-03
  7.0000000E+01  4.7605034E-03
  7.2500000E+01  4.3209121E-03
  7.5000000E+01  3.9491636E-03
  7.7500000E+01  3.6331151E-03
  8.0000000E+01  3.3630208E-03
  8.2500000E+01  3.1310345E-03
  8.5000000E+01  2.9307986E-03
  8.7500000E+01  2.7570291E-03
  9.0000000E+01  2.6054605E-03
  9.2500000E+01  2.4725412E-03
  9.5000000E+01  2.3552872E-03
  9.7500000E+01  2.2512887E-03
  1.0000000E+02  2.1585300E-03
  1.0250000E+02  2.0753102E-03
  1.0500000E+02  2.0002394E-03
  1.1000000E+02  1.8701417E-03
  1.1500000E+02  1.7611255E-03
  1.2000000E+02  1.6682277E-03
  1.2500000E+02  1.5879509E-03
  1.3000000E+02  1.5177289E-03
  1.3500000E+02  1.4556504E-03
  1.4000000E+02  1.4002475E-03
  1.4500000E+02  1.3503443E-03
  1.5000000E+02  1.3050024E-03
  1.6000000E+02  1.2251446E-03
  1.7000000E+02  1.1562079E-03
  1.8000000E+02  1.0953564E-03
  1.9000000E+02  1.0407644E-03
  2.0000000E+02  9.9126264E-04
  2.1000000E+02  9.4601956E-04
  2.2000000E+02  9.0441072E-04
  2.3000000E+02  8.6594591E-04
  2.4000000E+02  8.3023701E-04
  2.5000000E+02  7.9696734E-04
  2.6000000E+02  7.6588986E-04
  2.7000000E+02  7.3680444E-04
  2.8000000E+02  7.0953180E-04
  2.9000000E+02  6.8390279E-04
  3.0000000E+02  6.5976697E-04
  3.1000000E+02  6.3699143E-04
  3.2000000E+02  6.1545408E-04
  3.4000000E+02  5.7567778E-04
  3.6000000E+02  5.3978952E-04
  3.8000000E+02  5.0734352E-04
  4.0000000E+02  4.7791848E-04
  4.2000000E+02  4.5112381E-04
  4.4000000E+02  4.2662291E-04
  4.6000000E+02  4.0412457E-04
  4.8000000E+02  3.8339782E-04
  5.0000000E+02  3.6428082E-04
  5.2500000E+02  3.4243196E-04
  5.5000000E+02  3.2258032E-04
  5.7500000E+02  3.0444271E-04
  6.0000000E+02  2.8780350E-04
  6.5000000E+02  2.5844218E-04
  6.7500000E+02  2.4546133E-04
  7.0000000E+02  2.3344880E-04
  7.2500000E+02  2.2230074E-04
  7.5000000E+02  2.1193433E-04
  8.0000000E+02  1.9328176E-04
  8.5000000E+02  1.7701194E-04
  9.0000000E+02  1.6270792E-04
  9.5000000E+02  1.5005014E-04
  1.0000000E+03  1.3880107E-04
  1.0500000E+03  1.2876164E-04
  1.1000000E+03  1.1975831E-04
  1.1500000E+03  1.1164792E-04
  1.2000000E+03  1.0431470E-04
  1.2500000E+03  9.7662452E-05
  1.3000000E+03  9.1609392E-05
  1.3500000E+03  8.6085512E-05
  1.4000000E+03  8.1030797E-05
  1.4500000E+03  7.6393568E-05
  1.5000000E+03  7.2129111E-05
  1.6000000E+03  6.4568114E-05
  1.7000000E+03  5.8092010E-05
  1.8000000E+03  5.2503336E-05
  1.9000000E+03  4.7648550E-05
  2.0000000E+03  4.3406452E-05
  2.1000000E+03  3.9679570E-05
  2.2000000E+03  3.6388823E-05
  2.3000000E+03  3.3469725E-05
  2.4000000E+03  3.0869303E-05
  2.5000000E+03  2.8543658E-05
  2.6000000E+03  2.6456134E-05
  2.7000000E+03  2.4575936E-05
  2.8000000E+03  2.2877060E-05
  2.9000000E+03  2.1337427E-05
  3.0000000E+03  1.9938193E-05
  3.1000000E+03  1.8663201E-05
  3.2000000E+03  1.7498523E-05
  3.4000000E+03  1.5453445E-05
  3.6000000E+03  1.3724123E-05
  3.8000000E+03  1.2250357E-05
  4.0000000E+03  1.0985510E-05
  4.2000000E+03  9.8929676E-06
  4.4000000E+03  8.9436855E-06
  4.6000000E+03  8.1144110E-06
  4.8000000E+03  7.3863555E-06
  5.0000000E+03  6.7442193E-06
  5.2500000E+03  6.0434692E-06
  5.5000000E+03  5.4376706E-06
  5.7500000E+03  4.9110113E-06
  5.8750000E+03  4.6732823E-06
  6.0000000E+03  4.4507697E-06
  6.2500000E+03  4.0466379E-06
  6.5000000E+03  3.6901996E-06
  6.7500000E+03  3.3745310E-06
  7.0000000E+03  3.0938970E-06
  7.2500000E+03  2.8435152E-06
  7.5000000E+03  2.6193745E-06
  7.7500000E+03  2.4180934E-06
  8.0000000E+03  2.2368066E-06
  8.2500000E+03  2.0730745E-06
  8.5000000E+03  1.9248099E-06
  8.7500000E+03  1.7902192E-06
  9.0000000E+03  1.6677554E-06
  9.2500000E+03  1.5560791E-06
  9.5000000E+03  1.4540257E-06
  1.0000000E+04  1.2748510E-06
  1.0500000E+04  1.1235226E-06
  1.1000000E+04  9.9484345E-07
  1.1500000E+04  8.8474265E-07
  1.2000000E+04  7.8999966E-07
  1.2500000E+04  7.0804181E-07
  1.3000000E+04  6.3679705E-07
  1.3500000E+04  5.7458343E-07
  1.4000000E+04  5.2002570E-07
  1.4500000E+04  4.7199203E-07
  1.5000000E+04  4.2954510E-07
  1.5500000E+04  3.9190412E-07
  1.6000000E+04  3.5841502E-07
  1.6500000E+04  3.2852711E-07
  1.7000000E+04  3.0177470E-07
  1.7500000E+04  2.7776220E-07
  1.8000000E+04  2.5615209E-07
  1.8500000E+04  2.3665527E-07
  1.9000000E+04  2.1902314E-07
  1.9500000E+04  2.0304121E-07
  2.0000000E+04  1.8852366E-07
  2.0500000E+04  1.7530902E-07
  2.1000000E+04  1.6325658E-07
  2.2000000E+04  1.4216155E-07
  2.3000000E+04  1.2442447E-07
  2.4000000E+04  1.0941336E-07
  2.5000000E+04  9.6632756E-08
  2.6000000E+04  8.5690611E-08
  2.7000000E+04  7.6274050E-08
  2.8000000E+04  6.8131387E-08
  2.9000000E+04  6.1058736E-08
  3.0000000E+04  5.4889749E-08
  3.1000000E+04  4.9487807E-08
  3.2000000E+04  4.4740067E-08
  3.3000000E+04  4.0552800E-08
  3.4000000E+04  3.6847722E-08
  3.5000000E+04  3.3559124E-08
  3.6000000E+04  3.0631608E-08
  3.7000000E+04  2.8018254E-08
  3.8000000E+04  2.5679159E-08
  3.9000000E+04  2.3580255E-08
  4.0000000E+04  2.1692340E-08
  4.1000000E+04  1.9990297E-08
  4.2000000E+04  1.8452455E-08
  4.3000000E+04  1.7060053E-08
  4.4000000E+04  1.5796800E-08
  4.5000000E+04  1.4648505E-08
  4.6000000E+04  1.3602773E-08
  4.7000000E+04  1.2648752E-08
  4.8000000E+04  1.1776912E-08
  5.0000000E+04  1.0247219E-08
  5.1250000E+04  9.4161293E-09
  5.2500000E+04  8.6674385E-09
  5.3750000E+04  7.9915074E-09
  5.5000000E+04  7.3799928E-09
  5.7500000E+04  6.3221800E-09
  5.8750000E+04  5.8640698E-09
  6.0000000E+04  5.4465006E-09
  6.2500000E+04  4.7165653E-09
  6.5000000E+04  4.1042149E-09
  6.7500000E+04  3.5874520E-09
  7.0000000E+04  3.1489398E-09
  7.2500000E+04  2.7749060E-09
  7.5000000E+04  2.4543266E-09
  7.7500000E+04  2.1783158E-09
  8.0000000E+04  1.9396633E-09
  8.2500000E+04  1.7324829E-09
  8.5000000E+04  1.5519416E-09
  8.7500000E+04  1.3940501E-09
  9.0000000E+04  1.2554977E-09
  9.2500000E+04  1.1335240E-09
  9.5000000E+04  1.0258167E-09
  9.7500000E+04  9.3043080E-10
  1.0000000E+05  8.4572270E-10
  1.0250000E+05  7.7029844E-10
  1.0500000E+05  7.0297130E-10
  1.0750000E+05  6.4272734E-10
  1.1000000E+05  5.8869730E-10
  1.1250000E+05  5.4013351E-10
  1.1500000E+05  4.9639081E-10
  1.1750000E+05  4.5691085E-10
  1.2000000E+05  4.2120899E-10
  1.2250000E+05  3.8886339E-10
  1.2500000E+05  3.5950589E-10
  1.2750000E+05  3.3281433E-10
  1.3000000E+05  3.0850616E-10
  1.3250000E+05  2.8633303E-10
  1.3500000E+05  2.6607606E-10
  1.4000000E+05  2.3055991E-10
  1.4500000E+05  2.0066190E-10
  1.5000000E+05  1.7535955E-10
  1.5500000E+05  1.5383978E-10
  1.6000000E+05  1.3545147E-10
  1.6500000E+05  1.1966972E-10
  1.7000000E+05  1.0606880E-10
  1.7500000E+05  9.4301393E-11
  1.8000000E+05  8.4082587E-11
  1.8500000E+05  7.5177430E-11
  1.9000000E+05  6.7391196E-11
  1.9500000E+05  6.0561739E-11
  2.0000000E+05  5.4553426E-11
  2.0500000E+05  4.9252325E-11
  2.1000000E+05  4.4562364E-11
  2.1500000E+05  4.0402222E-11
  2.2000000E+05  3.6702810E-11
  2.2500000E+05  3.3405225E-11
  2.3000000E+05  3.0459079E-11
  2.3500000E+05  2.7821131E-11
  2.4000000E+05  2.5454156E-11
  2.4500000E+05  2.3326013E-11
  2.5000000E+05  2.1408859E-11
  2.5500000E+05  1.9678512E-11
  2.6000000E+05  1.8113929E-11
  2.6500000E+05  1.6696754E-11
  2.7000000E+05  1.5410934E-11
  2.7500000E+05  1.4242399E-11
  2.8000000E+05  1.3178812E-11
  2.8500000E+05  1.2209318E-11
  2.9000000E+05  1.1324333E-11
  3.0000000E+05  9.7749069E-12
  3.1000000E+05  8.4734723E-12
  3.2000000E+05  7.3746212E-12
  3.3000000E+05  6.4420598E-12
  3.4000000E+05  5.6468423E-12
  3.5000000E+05  4.9657910E-12
  3.6000000E+05  4.3806379E-12
  3.7000000E+05  3.8765153E-12
  3.8000000E+05  3.4410118E-12
  
  
#  66  15  N6  EION =  6.000000000E+00 eV   311
#  S(0) = 1.070914E+01
  3.0000000E-02  0.0000000E+00
  3.0000000E+00  0.0000000E+00
  3.0000000E+00  6.2744299E-02
  6.0000000E+00  6.2744299E-02
  6.0000000E+00  5.2264880E-03
  6.0027211E+00  5.2264880E-03
  6.3026531E+00  5.1733362E-03
  6.6025851E+00  5.1166542E-03
  6.9025171E+00  5.0588551E-03
  7.2024490E+00  5.0016367E-03
  7.8023130E+00  4.8933950E-03
  8.4021769E+00  4.7979276E-03
  9.6019048E+00  4.6558105E-03
  1.0801633E+01  4.5850660E-03
  1.3201088E+01  4.6629674E-03
  1.5600544E+01  5.0321698E-03
  1.8000000E+01  5.6894252E-03
  1.9000000E+01  6.0462142E-03
  2.0000000E+01  6.4496658E-03
  2.1000000E+01  6.8976592E-03
  2.2000000E+01  7.3874823E-03
  2.3000000E+01  7.9157572E-03
  2.4000000E+01  8.4787965E-03
  2.5000000E+01  9.0723341E-03
  2.6000000E+01  9.6919925E-03
  2.7000000E+01  1.0333242E-02
  2.8000000E+01  1.0991532E-02
  2.9000000E+01  1.1662586E-02
  3.0000000E+01  1.2342423E-02
  3.1000000E+01  1.3027268E-02
  3.2000000E+01  1.3714063E-02
  3.4000000E+01  1.5083174E-02
  3.6000000E+01  1.6433868E-02
  3.8000000E+01  1.7757112E-02
  4.0000000E+01  1.9049171E-02
  4.2000000E+01  2.0309238E-02
  4.4000000E+01  2.1537897E-02
  4.6000000E+01  2.2736100E-02
  4.8000000E+01  2.3903231E-02
  5.0000000E+01  2.5038083E-02
  5.2500000E+01  2.6406695E-02
  5.5000000E+01  2.7711511E-02
  5.7500000E+01  2.8943235E-02
  6.0000000E+01  3.0091018E-02
  6.5000000E+01  3.2101772E-02
  6.7500000E+01  3.2954781E-02
  7.0000000E+01  3.3704415E-02
  7.2500000E+01  3.4355107E-02
  7.5000000E+01  3.4912066E-02
  8.0000000E+01  3.5774781E-02
  8.5000000E+01  3.6362758E-02
  9.0000000E+01  3.6737170E-02
  9.5000000E+01  3.6945931E-02
  1.0000000E+02  3.7016467E-02
  1.0500000E+02  3.6963614E-02
  1.1000000E+02  3.6796939E-02
  1.1500000E+02  3.6522443E-02
  1.2000000E+02  3.6149346E-02
  1.2500000E+02  3.5692406E-02
  1.3000000E+02  3.5165752E-02
  1.3500000E+02  3.4584640E-02
  1.4000000E+02  3.3964649E-02
  1.4500000E+02  3.3318510E-02
  1.5000000E+02  3.2654490E-02
  1.6000000E+02  3.1292166E-02
  1.7000000E+02  2.9904610E-02
  1.8000000E+02  2.8499780E-02
  1.9000000E+02  2.7090884E-02
  2.0000000E+02  2.5699783E-02
  2.1000000E+02  2.4344345E-02
  2.2000000E+02  2.3039502E-02
  2.3000000E+02  2.1794033E-02
  2.4000000E+02  2.0607376E-02
  2.5000000E+02  1.9476326E-02
  2.6000000E+02  1.8399100E-02
  2.7000000E+02  1.7375814E-02
  2.8000000E+02  1.6406086E-02
  2.9000000E+02  1.5489322E-02
  3.0000000E+02  1.4625210E-02
  3.1000000E+02  1.3812713E-02
  3.2000000E+02  1.3049947E-02
  3.4000000E+02  1.1659954E-02
  3.6000000E+02  1.0429465E-02
  3.8000000E+02  9.3412246E-03
  4.0000000E+02  8.3816456E-03
  4.2000000E+02  7.5356388E-03
  4.4000000E+02  6.7883500E-03
  4.6000000E+02  6.1270238E-03
  4.8000000E+02  5.5408689E-03
  5.0000000E+02  5.0204991E-03
  5.2500000E+02  4.4503011E-03
  5.5000000E+02  3.9567867E-03
  5.7500000E+02  3.5284545E-03
  6.0000000E+02  3.1554315E-03
  6.5000000E+02  2.5437717E-03
  6.7500000E+02  2.2926696E-03
  7.0000000E+02  2.0713857E-03
  7.2500000E+02  1.8758488E-03
  7.5000000E+02  1.7025886E-03
  8.0000000E+02  1.4115563E-03
  8.5000000E+02  1.1795358E-03
  9.0000000E+02  9.9279485E-04
  9.5000000E+02  8.4123713E-04
  1.0000000E+03  7.1729843E-04
  1.0500000E+03  6.1518729E-04
  1.1000000E+03  5.3045244E-04
  1.1500000E+03  4.5967318E-04
  1.2000000E+03  4.0019769E-04
  1.2500000E+03  3.4994201E-04
  1.3000000E+03  3.0725412E-04
  1.3500000E+03  2.7081530E-04
  1.4000000E+03  2.3956609E-04
  1.4500000E+03  2.1264888E-04
  1.5000000E+03  1.8936587E-04
  1.5500000E+03  1.6914672E-04
  1.6000000E+03  1.5152261E-04
  1.6500000E+03  1.3610615E-04
  1.7000000E+03  1.2257561E-04
  1.7500000E+03  1.1066251E-04
  1.8000000E+03  1.0014172E-04
  1.8500000E+03  9.0823672E-05
  1.9000000E+03  8.2548182E-05
  2.0000000E+03  6.8601385E-05
  2.1000000E+03  5.7436642E-05
  2.2000000E+03  4.8418603E-05
  2.3000000E+03  4.1074275E-05
  2.4000000E+03  3.5047371E-05
  2.5000000E+03  3.0066676E-05
  2.6000000E+03  2.5923691E-05
  2.7000000E+03  2.2456596E-05
  2.8000000E+03  1.9538687E-05
  2.9000000E+03  1.7069946E-05
  3.0000000E+03  1.4970839E-05
  3.1000000E+03  1.3177681E-05
  3.2000000E+03  1.1639144E-05
  3.3000000E+03  1.0313604E-05
  3.4000000E+03  9.1671011E-06
  3.5000000E+03  8.1717777E-06
  3.6000000E+03  7.3046540E-06
  3.7000000E+03  6.5466871E-06
  3.8000000E+03  5.8820275E-06
  3.9000000E+03  5.2974241E-06
  4.0000000E+03  4.7817481E-06
  4.1000000E+03  4.3256157E-06
  4.2000000E+03  3.9210879E-06
  4.3000000E+03  3.5614231E-06
  4.4000000E+03  3.2408756E-06
  4.6000000E+03  2.6981732E-06
  4.8000000E+03  2.2614042E-06
  5.0000000E+03  1.9070666E-06
  5.1250000E+03  1.7194107E-06
  5.2500000E+03  1.5535229E-06
  5.3750000E+03  1.4064969E-06
  5.5000000E+03  1.2758645E-06
  5.7500000E+03  1.0556721E-06
  5.8750000E+03  9.6277108E-07
  6.0000000E+03  8.7949148E-07
  6.2500000E+03  7.3736706E-07
  6.5000000E+03  6.2184788E-07
  6.7500000E+03  5.2729608E-07
  7.0000000E+03  4.4940229E-07
  7.2500000E+03  3.8484438E-07
  7.5000000E+03  3.3103805E-07
  7.7500000E+03  2.8595574E-07
  8.0000000E+03  2.4799581E-07
  8.2500000E+03  2.1588451E-07
  8.5000000E+03  1.8860137E-07
  8.7500000E+03  1.6532393E-07
  9.0000000E+03  1.4538588E-07
  9.2500000E+03  1.2824445E-07
  9.5000000E+03  1.1345497E-07
  9.7500000E+03  1.0065143E-07
  1.0000000E+04  8.9531259E-08
  1.0250000E+04  7.9843250E-08
  1.0500000E+04  7.1377946E-08
  1.0750000E+04  6.3960031E-08
  1.1000000E+04  5.7442204E-08
  1.1250000E+04  5.1700214E-08
  1.1500000E+04  4.6628922E-08
  1.1750000E+04  4.2139109E-08
  1.2000000E+04  3.8154819E-08
  1.2250000E+04  3.4611189E-08
  1.2500000E+04  3.1452624E-08
  1.3000000E+04  2.6106172E-08
  1.3500000E+04  2.1806968E-08
  1.4000000E+04  1.8324067E-08
  1.4500000E+04  1.5482656E-08
  1.5000000E+04  1.3149326E-08
  1.5500000E+04  1.1221467E-08
  1.6000000E+04  9.6194317E-09
  1.6500000E+04  8.2809140E-09
  1.7000000E+04  7.1568705E-09
  1.7500000E+04  6.2084241E-09
  1.8000000E+04  5.4045441E-09
  1.8500000E+04  4.7203079E-09
  1.9000000E+04  4.1355806E-09
  1.9500000E+04  3.6340039E-09
  2.0000000E+04  3.2022256E-09
  2.0500000E+04  2.8292899E-09
  2.1000000E+04  2.5061530E-09
  2.1500000E+04  2.2253166E-09
  2.2000000E+04  1.9805391E-09
  2.2500000E+04  1.7666119E-09
  2.3000000E+04  1.5791649E-09
  2.3500000E+04  1.4145134E-09
  2.4000000E+04  1.2695405E-09
  2.4500000E+04  1.1416016E-09
  2.5000000E+04  1.0284487E-09
  2.6000000E+04  8.3910655E-10
  2.7000000E+04  6.8922063E-10
  2.8000000E+04  5.6968114E-10
  2.9000000E+04  4.7367531E-10
  3.0000000E+04  3.9606080E-10
  3.1000000E+04  3.3292259E-10
  3.2000000E+04  2.8125437E-10
  3.3000000E+04  2.3873158E-10
  3.4000000E+04  2.0354693E-10
  3.5000000E+04  1.7428533E-10
  3.6000000E+04  1.4982959E-10
  3.7000000E+04  1.2929407E-10
  3.8000000E+04  1.1197356E-10
  3.9000000E+04  9.7303125E-11
  4.0000000E+04  8.4827119E-11
  4.1000000E+04  7.4176350E-11
  4.2000000E+04  6.5050538E-11
  4.3000000E+04  5.7204220E-11
  4.4000000E+04  5.0435807E-11
  4.5000000E+04  4.4579073E-11
  4.6000000E+04  3.9496242E-11
  4.7000000E+04  3.5072603E-11
  4.8000000E+04  3.1212278E-11
  5.0000000E+04  2.4872719E-11
  5.1250000E+04  2.1668019E-11
  5.2500000E+04  1.8930883E-11
  5.3750000E+04  1.6585361E-11
  5.5000000E+04  1.4569060E-11
  5.6250000E+04  1.2830571E-11
  5.7500000E+04  1.1327334E-11
  5.8750000E+04  1.0023939E-11
  6.0000000E+04  8.8908195E-12
  6.1250000E+04  7.9032079E-12
  6.2500000E+04  7.0402853E-12
  6.3750000E+04  6.2844962E-12
  6.5000000E+04  5.6210017E-12
  6.6250000E+04  5.0372231E-12
  6.7500000E+04  4.5224681E-12
  6.8750000E+04  4.0676225E-12
  7.0000000E+04  3.6648927E-12
  7.1250000E+04  3.3075967E-12
  7.2500000E+04  2.9899975E-12
  7.5000000E+04  2.4548174E-12
  7.7500000E+04  2.0273958E-12
  8.0000000E+04  1.6837448E-12
  8.2500000E+04  1.4057017E-12
  8.5000000E+04  1.1794023E-12
  8.7500000E+04  9.9418180E-13
  9.0000000E+04  8.4177897E-13
  9.2500000E+04  7.1574939E-13
  9.5000000E+04  6.1103222E-13
  9.7500000E+04  5.2362885E-13
  1.0000000E+05  4.5036024E-13
  1.0250000E+05  3.8868518E-13
  1.0500000E+05  3.3656354E-13
  1.0750000E+05  2.9234916E-13
  1.1000000E+05  2.5470722E-13
  1.1250000E+05  2.2254985E-13
  1.1500000E+05  1.9498680E-13
  1.1750000E+05  1.7128677E-13
  1.2000000E+05  1.5084647E-13
  1.2250000E+05  1.3316630E-13
  1.2500000E+05  1.1783100E-13
  1.2750000E+05  1.0449419E-13
  1.3000000E+05  9.2865753E-14
  1.3250000E+05  8.2701894E-14
  1.3500000E+05  7.3797090E-14
  1.3750000E+05  6.5977551E-14
  1.4000000E+05  5.9095941E-14
  1.4250000E+05  5.3026980E-14
  1.4500000E+05  4.7663790E-14
  1.5000000E+05  3.8702042E-14
  1.5500000E+05  3.1623801E-14
  1.6000000E+05  2.5993745E-14
  1.6500000E+05  2.1485992E-14
  1.7000000E+05  1.7854298E-14
  1.7500000E+05  1.4911121E-14
  1.8000000E+05  1.2512576E-14
  1.8500000E+05  1.0547490E-14
  1.9000000E+05  8.9293966E-15
  1.9500000E+05  7.5906162E-15
  2.0000000E+05  6.4778449E-15
  2.0500000E+05  5.5488647E-15
  2.1000000E+05  4.7700682E-15
  2.1500000E+05  4.1145615E-15
  2.2000000E+05  3.5607132E-15
  2.2500000E+05  3.0910337E-15
  2.3000000E+05  2.6913238E-15
  2.3500000E+05  2.3500086E-15
  2.4000000E+05  2.0576115E-15
  2.4500000E+05  1.8063417E-15
  2.5000000E+05  1.5897643E-15
  2.5500000E+05  1.4025456E-15
  2.6000000E+05  1.2402533E-15
  2.6500000E+05  1.0991912E-15
  2.7000000E+05  9.7626597E-16
  2.7500000E+05  8.6888068E-16
  2.8000000E+05  7.7485611E-16
  2.8500000E+05  6.9235361E-16
  2.9000000E+05  6.1981028E-16
  2.9500000E+05  5.5589432E-16
  3.0000000E+05  4.9946815E-16
  3.0500000E+05  4.4955790E-16
  
  
#  66  16  N7  EION =  5.953000000E+00 eV   309
#  S(0) = 5.382171E+00
  2.9765000E-02  0.0000000E+00
  2.9765000E+00  0.0000000E+00
  2.9765000E+00  3.9445018E-02
  5.9530000E+00  3.9445018E-02
  5.9530000E+00  2.8830920E-03
  5.9557211E+00  2.8830920E-03
  6.5079351E+00  2.7968273E-03
  7.0601490E+00  2.7148613E-03
  7.6123630E+00  2.6411090E-03
  8.1645769E+00  2.5772496E-03
  9.2690048E+00  2.4811008E-03
  1.0373433E+01  2.4265785E-03
  1.2582288E+01  2.4345295E-03
  1.4791144E+01  2.5874280E-03
  1.7000000E+01  2.8767494E-03
  1.8000000E+01  3.0506599E-03
  1.9000000E+01  3.2501687E-03
  2.0000000E+01  3.4741279E-03
  2.1000000E+01  3.7211584E-03
  2.2000000E+01  3.9896143E-03
  2.3000000E+01  4.2775152E-03
  2.4000000E+01  4.5827545E-03
  2.5000000E+01  4.9029479E-03
  2.6000000E+01  5.2356853E-03
  2.7000000E+01  5.5785040E-03
  2.8000000E+01  5.9289625E-03
  2.9000000E+01  6.2847910E-03
  3.0000000E+01  6.6438985E-03
  3.1000000E+01  7.0043219E-03
  3.2000000E+01  7.3645041E-03
  3.4000000E+01  8.0789258E-03
  3.6000000E+01  8.7793702E-03
  3.8000000E+01  9.4616735E-03
  4.0000000E+01  1.0124457E-02
  4.2000000E+01  1.0767794E-02
  4.4000000E+01  1.1392414E-02
  4.6000000E+01  1.1999163E-02
  4.8000000E+01  1.2587990E-02
  5.0000000E+01  1.3158512E-02
  5.2500000E+01  1.3843824E-02
  5.5000000E+01  1.4494230E-02
  5.7500000E+01  1.5105226E-02
  6.0000000E+01  1.5671514E-02
  6.5000000E+01  1.6654266E-02
  6.7500000E+01  1.7066232E-02
  7.0000000E+01  1.7424771E-02
  7.2500000E+01  1.7732442E-02
  7.5000000E+01  1.7992152E-02
  8.0000000E+01  1.8383919E-02
  8.5000000E+01  1.8637232E-02
  9.0000000E+01  1.8784024E-02
  9.5000000E+01  1.8849080E-02
  1.0000000E+02  1.8846461E-02
  1.0500000E+02  1.8783790E-02
  1.1000000E+02  1.8665932E-02
  1.1500000E+02  1.8495944E-02
  1.2000000E+02  1.8278519E-02
  1.2500000E+02  1.8021097E-02
  1.3000000E+02  1.7730753E-02
  1.3500000E+02  1.7415119E-02
  1.4000000E+02  1.7081941E-02
  1.4500000E+02  1.6737506E-02
  1.5000000E+02  1.6385837E-02
  1.6000000E+02  1.5670084E-02
  1.7000000E+02  1.4947349E-02
  1.8000000E+02  1.4220905E-02
  1.9000000E+02  1.3496775E-02
  2.0000000E+02  1.2785305E-02
  2.1000000E+02  1.2094885E-02
  2.2000000E+02  1.1432486E-02
  2.3000000E+02  1.0802050E-02
  2.4000000E+02  1.0202932E-02
  2.5000000E+02  9.6332467E-03
  2.6000000E+02  9.0918554E-03
  2.7000000E+02  8.5785846E-03
  2.8000000E+02  8.0930401E-03
  2.9000000E+02  7.6347550E-03
  3.0000000E+02  7.2034237E-03
  3.1000000E+02  6.7983988E-03
  3.2000000E+02  6.4186309E-03
  3.4000000E+02  5.7277362E-03
  3.6000000E+02  5.1173862E-03
  3.8000000E+02  4.5785814E-03
  4.0000000E+02  4.1042343E-03
  4.2000000E+02  3.6866221E-03
  4.4000000E+02  3.3182201E-03
  4.6000000E+02  2.9925868E-03
  4.8000000E+02  2.7042813E-03
  5.0000000E+02  2.4485870E-03
  5.2500000E+02  2.1686958E-03
  5.5000000E+02  1.9267042E-03
  5.7500000E+02  1.7168815E-03
  6.0000000E+02  1.5343188E-03
  6.5000000E+02  1.2353263E-03
  6.7500000E+02  1.1127253E-03
  7.0000000E+02  1.0047597E-03
  7.2500000E+02  9.0942006E-04
  7.5000000E+02  8.2499543E-04
  7.7500000E+02  7.5003550E-04
  8.0000000E+02  6.8330614E-04
  8.2500000E+02  6.2375173E-04
  8.5000000E+02  5.7047022E-04
  9.0000000E+02  4.7974686E-04
  9.5000000E+02  4.0618578E-04
  1.0000000E+03  3.4608260E-04
  1.0500000E+03  2.9660491E-04
  1.1000000E+03  2.5557832E-04
  1.1500000E+03  2.2133352E-04
  1.2000000E+03  1.9257762E-04
  1.2500000E+03  1.6829539E-04
  1.3000000E+03  1.4768266E-04
  1.3500000E+03  1.3009797E-04
  1.4000000E+03  1.1502634E-04
  1.4500000E+03  1.0205119E-04
  1.5000000E+03  9.0833791E-05
  1.5500000E+03  8.1097456E-05
  1.6000000E+03  7.2614899E-05
  1.6500000E+03  6.5198411E-05
  1.7000000E+03  5.8692182E-05
  1.7500000E+03  5.2966258E-05
  1.8000000E+03  4.7911717E-05
  1.8500000E+03  4.3436888E-05
  1.9000000E+03  3.9464336E-05
  2.0000000E+03  3.2773174E-05
  2.1000000E+03  2.7420731E-05
  2.2000000E+03  2.3100490E-05
  2.3000000E+03  1.9584439E-05
  2.4000000E+03  1.6700944E-05
  2.5000000E+03  1.4319450E-05
  2.6000000E+03  1.2339661E-05
  2.7000000E+03  1.0683787E-05
  2.8000000E+03  9.2909552E-06
  2.9000000E+03  8.1131400E-06
  3.0000000E+03  7.1121733E-06
  3.1000000E+03  6.2575098E-06
  3.2000000E+03  5.5245450E-06
  3.3000000E+03  4.8933355E-06
  3.4000000E+03  4.3476189E-06
  3.5000000E+03  3.8740606E-06
  3.6000000E+03  3.4616656E-06
  3.7000000E+03  3.1013269E-06
  3.8000000E+03  2.7854677E-06
  3.9000000E+03  2.5077561E-06
  4.0000000E+03  2.2628764E-06
  4.1000000E+03  2.0463483E-06
  4.2000000E+03  1.8543826E-06
  4.3000000E+03  1.6837631E-06
  4.4000000E+03  1.5317494E-06
  4.6000000E+03  1.2745012E-06
  4.8000000E+03  1.0675913E-06
  5.0000000E+03  8.9982755E-07
  5.1250000E+03  8.1102056E-07
  5.2500000E+03  7.3254127E-07
  5.3750000E+03  6.6300766E-07
  5.5000000E+03  6.0124650E-07
  5.7500000E+03  4.9718925E-07
  5.8750000E+03  4.5330634E-07
  6.0000000E+03  4.1397944E-07
  6.2500000E+03  3.4689183E-07
  6.5000000E+03  2.9239203E-07
  6.7500000E+03  2.4780726E-07
  7.0000000E+03  2.1109567E-07
  7.2500000E+03  1.8068399E-07
  7.5000000E+03  1.5534900E-07
  7.7500000E+03  1.3413144E-07
  8.0000000E+03  1.1627389E-07
  8.2500000E+03  1.0117430E-07
  8.5000000E+03  8.8350498E-08
  8.7500000E+03  7.7414042E-08
  9.0000000E+03  6.8050375E-08
  9.2500000E+03  6.0003344E-08
  9.5000000E+03  5.3063178E-08
  9.7500000E+03  4.7057278E-08
  1.0000000E+04  4.1843008E-08
  1.0250000E+04  3.7301989E-08
  1.0500000E+04  3.3335550E-08
  1.0750000E+04  2.9861131E-08
  1.1000000E+04  2.6809386E-08
  1.1250000E+04  2.4121841E-08
  1.1500000E+04  2.1749032E-08
  1.1750000E+04  1.9649000E-08
  1.2000000E+04  1.7786033E-08
  1.2250000E+04  1.6129644E-08
  1.2500000E+04  1.4653712E-08
  1.3000000E+04  1.2156551E-08
  1.3500000E+04  1.0149707E-08
  1.4000000E+04  8.5248159E-09
  1.4500000E+04  7.1998982E-09
  1.5000000E+04  6.1124301E-09
  1.5500000E+04  5.2143514E-09
  1.6000000E+04  4.4683786E-09
  1.6500000E+04  3.8453603E-09
  1.7000000E+04  3.3223653E-09
  1.7500000E+04  2.8812257E-09
  1.8000000E+04  2.5074472E-09
  1.8500000E+04  2.1893944E-09
  1.9000000E+04  1.9176718E-09
  1.9500000E+04  1.6846500E-09
  2.0000000E+04  1.4841044E-09
  2.0500000E+04  1.3109293E-09
  2.1000000E+04  1.1609119E-09
  2.1500000E+04  1.0305604E-09
  2.2000000E+04  9.1696927E-10
  2.2500000E+04  8.1771466E-10
  2.3000000E+04  7.3076354E-10
  2.3500000E+04  6.5440203E-10
  2.4000000E+04  5.8718061E-10
  2.4500000E+04  5.2786958E-10
  2.5000000E+04  4.7542397E-10
  2.5500000E+04  4.2895280E-10
  2.6000000E+04  3.8769275E-10
  2.6500000E+04  3.5098812E-10
  2.7000000E+04  3.1827433E-10
  2.8000000E+04  2.6293604E-10
  2.9000000E+04  2.1851355E-10
  3.0000000E+04  1.8261876E-10
  3.1000000E+04  1.5343381E-10
  3.2000000E+04  1.2956298E-10
  3.3000000E+04  1.0992737E-10
  3.4000000E+04  9.3688424E-11
  3.5000000E+04  8.0189799E-11
  3.6000000E+04  6.8913403E-11
  3.7000000E+04  5.9448708E-11
  3.8000000E+04  5.1469034E-11
  3.9000000E+04  4.4712830E-11
  4.0000000E+04  3.8969214E-11
  4.1000000E+04  3.4067384E-11
  4.2000000E+04  2.9868528E-11
  4.3000000E+04  2.6259255E-11
  4.4000000E+04  2.3146494E-11
  4.5000000E+04  2.0453532E-11
  4.6000000E+04  1.8116818E-11
  4.7000000E+04  1.6083468E-11
  4.8000000E+04  1.4309302E-11
  5.0000000E+04  1.1396279E-11
  5.1250000E+04  9.9240564E-12
  5.2500000E+04  8.6668612E-12
  5.3750000E+04  7.5897490E-12
  5.5000000E+04  6.6640157E-12
  5.6250000E+04  5.8660159E-12
  5.7500000E+04  5.1761787E-12
  5.8750000E+04  4.5782173E-12
  6.0000000E+04  4.0585317E-12
  6.1250000E+04  3.6057284E-12
  6.2500000E+04  3.2102297E-12
  6.3750000E+04  2.8639595E-12
  6.5000000E+04  2.5600911E-12
  6.6250000E+04  2.2928381E-12
  6.7500000E+04  2.0572818E-12
  6.8750000E+04  1.8492300E-12
  7.0000000E+04  1.6650976E-12
  7.1250000E+04  1.5018109E-12
  7.2500000E+04  1.3567314E-12
  7.5000000E+04  1.1124261E-12
  7.7500000E+04  9.1749505E-13
  8.0000000E+04  7.6092065E-13
  8.2500000E+04  6.3436603E-13
  8.5000000E+04  5.3147028E-13
  8.7500000E+04  4.4734308E-13
  9.0000000E+04  3.7819870E-13
  9.2500000E+04  3.2108574E-13
  9.5000000E+04  2.7368749E-13
  9.7500000E+04  2.3417439E-13
  1.0000000E+05  2.0109258E-13
  1.0250000E+05  1.7328054E-13
  1.0500000E+05  1.4980652E-13
  1.0750000E+05  1.2991932E-13
  1.1000000E+05  1.1301030E-13
  1.1250000E+05  9.8583592E-14
  1.1500000E+05  8.6233741E-14
  1.1750000E+05  7.5628110E-14
  1.2000000E+05  6.6492646E-14
  1.2250000E+05  5.8600648E-14
  1.2500000E+05  5.1763860E-14
  1.2750000E+05  4.5825376E-14
  1.3000000E+05  4.0653946E-14
  1.3250000E+05  3.6139409E-14
  1.3500000E+05  3.2189002E-14
  1.3750000E+05  2.8724370E-14
  1.4000000E+05  2.5679146E-14
  1.4250000E+05  2.2996953E-14
  1.4500000E+05  2.0629739E-14
  1.4750000E+05  1.8536437E-14
  1.5000000E+05  1.6681862E-14
  1.5250000E+05  1.5035792E-14
  1.5500000E+05  1.3572210E-14
  1.6000000E+05  1.1105817E-14
  1.6500000E+05  9.1369659E-15
  1.7000000E+05  7.5557066E-15
  1.7500000E+05  6.2784231E-15
  1.8000000E+05  5.2410711E-15
  1.8500000E+05  4.3942435E-15
  1.9000000E+05  3.6995662E-15
  1.9500000E+05  3.1270502E-15
  2.0000000E+05  2.6531388E-15
  2.0500000E+05  2.2592168E-15
  2.1000000E+05  1.9304773E-15
  2.1500000E+05  1.6550845E-15
  2.2000000E+05  1.4235290E-15
  2.2500000E+05  1.2281116E-15
  2.3000000E+05  1.0625980E-15
  2.3500000E+05  9.2193161E-16
  2.4000000E+05  8.0199255E-16
  2.4500000E+05  6.9941008E-16
  2.5000000E+05  6.1143730E-16
  2.5500000E+05  5.3581763E-16
  2.6000000E+05  4.7066679E-16
  2.6500000E+05  4.1440726E-16
  2.7000000E+05  3.6571569E-16
  
  
#  66  20  O4  EION =  5.953000000E+00 eV   287
#  S(0) = 1.623824E+00
  3.0566806E-02  0.0000000E+00
  3.0566806E+00  0.0000000E+00
  3.0566806E+00  4.6545748E-02
  5.9530000E+00  4.6545748E-02
  5.9557211E+00  4.6545748E-02
  5.9645769E+00  4.6677405E-02
  5.9734327E+00  4.6808355E-02
  5.9822885E+00  4.6938601E-02
  5.9911442E+00  4.7068149E-02
  6.0000000E+00  4.7197003E-02
  6.5000000E+00  5.3471119E-02
  6.7500000E+00  5.5987193E-02
  7.0000000E+00  5.8173337E-02
  7.2500000E+00  6.0078500E-02
  7.5000000E+00  6.1742797E-02
  8.0000000E+00  6.4474483E-02
  8.5000000E+00  6.6566995E-02
  9.0000000E+00  6.8154392E-02
  9.5000000E+00  6.9327334E-02
  1.0000000E+01  7.0147095E-02
  1.0500000E+01  7.0655371E-02
  1.1000000E+01  7.0880942E-02
  1.1500000E+01  7.0844445E-02
  1.2000000E+01  7.0561903E-02
  1.2500000E+01  7.0047201E-02
  1.3000000E+01  6.9313373E-02
  1.3500000E+01  6.8374432E-02
  1.4000000E+01  6.7245648E-02
  1.4500000E+01  6.5943665E-02
  1.5000000E+01  6.4486970E-02
  1.6000000E+01  6.1188882E-02
  1.7000000E+01  5.7516752E-02
  1.8000000E+01  5.3633979E-02
  1.9000000E+01  4.9687160E-02
  2.0000000E+01  4.5797284E-02
  2.1000000E+01  4.2054200E-02
  2.2000000E+01  3.8518553E-02
  2.3000000E+01  3.5225993E-02
  2.4000000E+01  3.2191785E-02
  2.5000000E+01  2.9416992E-02
  2.6000000E+01  2.6892890E-02
  2.7000000E+01  2.4604546E-02
  2.8000000E+01  2.2534150E-02
  2.9000000E+01  2.0662478E-02
  3.0000000E+01  1.8970264E-02
  3.1000000E+01  1.7439485E-02
  3.2000000E+01  1.6053010E-02
  3.4000000E+01  1.3652790E-02
  3.5000000E+01  1.2612864E-02
  3.6000000E+01  1.1664584E-02
  3.7000000E+01  1.0798384E-02
  3.8000000E+01  1.0005803E-02
  4.0000000E+01  8.6125076E-03
  4.2000000E+01  7.4353104E-03
  4.4000000E+01  6.4359047E-03
  4.6000000E+01  5.5840426E-03
  4.8000000E+01  4.8557786E-03
  5.0000000E+01  4.2315953E-03
  5.2500000E+01  3.5736431E-03
  5.5000000E+01  3.0281442E-03
  5.7500000E+01  2.5745943E-03
  6.0000000E+01  2.1964370E-03
  6.2500000E+01  1.8801775E-03
  6.5000000E+01  1.6147794E-03
  6.6250000E+01  1.4982842E-03
  6.7500000E+01  1.3912868E-03
  7.0000000E+01  1.2023993E-03
  7.2500000E+01  1.0421394E-03
  7.5000000E+01  9.0567072E-04
  7.7500000E+01  7.8905453E-04
  8.0000000E+01  6.8906249E-04
  8.2500000E+01  6.0305363E-04
  8.5000000E+01  5.2886241E-04
  8.7500000E+01  4.6471986E-04
  9.0000000E+01  4.0914876E-04
  9.2500000E+01  3.6090455E-04
  9.5000000E+01  3.1895507E-04
  9.7500000E+01  2.8245406E-04
  1.0000000E+02  2.5066725E-04
  1.0250000E+02  2.2295540E-04
  1.0500000E+02  1.9877434E-04
  1.1000000E+02  1.5929521E-04
  1.1250000E+02  1.4326025E-04
  1.1500000E+02  1.2927075E-04
  1.1750000E+02  1.1706847E-04
  1.2000000E+02  1.0644287E-04
  1.2250000E+02  9.7203715E-05
  1.2500000E+02  8.9179912E-05
  1.2750000E+02  8.2219746E-05
  1.3000000E+02  7.6190332E-05
  1.3250000E+02  7.0976813E-05
  1.3500000E+02  6.6479941E-05
  1.3750000E+02  6.2614336E-05
  1.4000000E+02  5.9307010E-05
  1.4500000E+02  5.4124493E-05
  1.4750000E+02  5.2131977E-05
  1.5000000E+02  5.0466523E-05
  1.5500000E+02  4.7955421E-05
  1.6000000E+02  4.6336494E-05
  1.6500000E+02  4.5415513E-05
  1.7000000E+02  4.5012554E-05
  1.7500000E+02  4.4989374E-05
  1.8000000E+02  4.5239156E-05
  1.9000000E+02  4.6270488E-05
  1.9500000E+02  4.6949693E-05
  2.0000000E+02  4.7680448E-05
  2.0500000E+02  4.8431778E-05
  2.1000000E+02  4.9187131E-05
  2.2000000E+02  5.0655219E-05
  2.3000000E+02  5.1991040E-05
  2.4000000E+02  5.3149882E-05
  2.5000000E+02  5.4110664E-05
  2.6000000E+02  5.4864934E-05
  2.7000000E+02  5.5424673E-05
  2.8000000E+02  5.5804866E-05
  2.9000000E+02  5.6020804E-05
  3.0000000E+02  5.6088391E-05
  3.1000000E+02  5.6022809E-05
  3.2000000E+02  5.5838112E-05
  3.4000000E+02  5.5159215E-05
  3.6000000E+02  5.4139433E-05
  3.8000000E+02  5.2870880E-05
  4.0000000E+02  5.1439660E-05
  4.2000000E+02  4.9905319E-05
  4.4000000E+02  4.8307365E-05
  4.6000000E+02  4.6677468E-05
  4.8000000E+02  4.5042484E-05
  5.0000000E+02  4.3422795E-05
  5.2500000E+02  4.1438753E-05
  5.5000000E+02  3.9512811E-05
  5.7500000E+02  3.7654142E-05
  6.0000000E+02  3.5867797E-05
  6.5000000E+02  3.2522422E-05
  6.7500000E+02  3.0967810E-05
  7.0000000E+02  2.9492901E-05
  7.2500000E+02  2.8096277E-05
  7.5000000E+02  2.6775322E-05
  8.0000000E+02  2.4347651E-05
  8.5000000E+02  2.2179243E-05
  9.0000000E+02  2.0238615E-05
  9.5000000E+02  1.8499852E-05
  1.0000000E+03  1.6940611E-05
  1.0500000E+03  1.5541104E-05
  1.1000000E+03  1.4283734E-05
  1.1500000E+03  1.3152313E-05
  1.2000000E+03  1.2131935E-05
  1.2500000E+03  1.1209631E-05
  1.3000000E+03  1.0374196E-05
  1.3500000E+03  9.6159085E-06
  1.4000000E+03  8.9263152E-06
  1.4500000E+03  8.2982493E-06
  1.5000000E+03  7.7255048E-06
  1.6000000E+03  6.7242159E-06
  1.6500000E+03  6.2858494E-06
  1.7000000E+03  5.8832879E-06
  1.7500000E+03  5.5129200E-06
  1.8000000E+03  5.1716825E-06
  1.9000000E+03  4.5662929E-06
  2.0000000E+03  4.0489287E-06
  2.1000000E+03  3.6044591E-06
  2.2000000E+03  3.2205450E-06
  2.3000000E+03  2.8873656E-06
  2.4000000E+03  2.5970480E-06
  2.5000000E+03  2.3431050E-06
  2.6000000E+03  2.1201064E-06
  2.7000000E+03  1.9235275E-06
  2.8000000E+03  1.7496176E-06
  2.9000000E+03  1.5952737E-06
  3.0000000E+03  1.4578944E-06
  3.1000000E+03  1.3352732E-06
  3.2000000E+03  1.2255180E-06
  3.3000000E+03  1.1270020E-06
  3.4000000E+03  1.0383384E-06
  3.5000000E+03  9.5834175E-07
  3.6000000E+03  8.8600307E-07
  3.7000000E+03  8.2045420E-07
  3.8000000E+03  7.6093996E-07
  3.9000000E+03  7.0680142E-07
  4.0000000E+03  6.5745904E-07
  4.2000000E+03  5.7118554E-07
  4.4000000E+03  4.9874557E-07
  4.6000000E+03  4.3752673E-07
  4.8000000E+03  3.8548494E-07
  5.0000000E+03  3.4100235E-07
  5.1250000E+03  3.1645484E-07
  5.2500000E+03  2.9408845E-07
  5.3750000E+03  2.7367305E-07
  5.5000000E+03  2.5500657E-07
  5.7500000E+03  2.2222861E-07
  5.8750000E+03  2.0782076E-07
  6.0000000E+03  1.9456408E-07
  6.2500000E+03  1.7107861E-07
  6.5000000E+03  1.5103265E-07
  6.7500000E+03  1.3383601E-07
  7.0000000E+03  1.1901410E-07
  7.2500000E+03  1.0618267E-07
  7.5000000E+03  9.5028492E-08
  7.7500000E+03  8.5294641E-08
  8.0000000E+03  7.6769185E-08
  8.2500000E+03  6.9276358E-08
  8.5000000E+03  6.2669607E-08
  8.7500000E+03  5.6826150E-08
  9.0000000E+03  5.1642674E-08
  9.2500000E+03  4.7031865E-08
  9.5000000E+03  4.2919609E-08
  9.7500000E+03  3.9242753E-08
  1.0000000E+04  3.5947299E-08
  1.0250000E+04  3.2986912E-08
  1.0500000E+04  3.0321690E-08
  1.0750000E+04  2.7917163E-08
  1.1000000E+04  2.5743464E-08
  1.1250000E+04  2.3774640E-08
  1.1500000E+04  2.1988078E-08
  1.1750000E+04  2.0364017E-08
  1.2000000E+04  1.8885146E-08
  1.2250000E+04  1.7536260E-08
  1.2500000E+04  1.6303980E-08
  1.3000000E+04  1.4143373E-08
  1.3500000E+04  1.2324237E-08
  1.4000000E+04  1.0784249E-08
  1.4500000E+04  9.4738990E-09
  1.5000000E+04  8.3535834E-09
  1.5500000E+04  7.3914170E-09
  1.6000000E+04  6.5615566E-09
  1.6500000E+04  5.8429293E-09
  1.7000000E+04  5.2182619E-09
  1.7500000E+04  4.6733196E-09
  1.8000000E+04  4.1963121E-09
  1.8500000E+04  3.7774254E-09
  1.9000000E+04  3.4084520E-09
  1.9500000E+04  3.0824982E-09
  2.0000000E+04  2.7937464E-09
  2.0500000E+04  2.5372690E-09
  2.1000000E+04  2.3088791E-09
  2.1500000E+04  2.1050070E-09
  2.2000000E+04  1.9225988E-09
  2.2500000E+04  1.7590344E-09
  2.3000000E+04  1.6120579E-09
  2.3500000E+04  1.4797195E-09
  2.4000000E+04  1.3603297E-09
  2.4500000E+04  1.2524199E-09
  2.5000000E+04  1.1547109E-09
  2.5500000E+04  1.0660852E-09
  2.6000000E+04  9.8556414E-10
  2.6500000E+04  9.1228880E-10
  2.7000000E+04  8.4550353E-10
  2.8000000E+04  7.2881638E-10
  2.9000000E+04  6.3104743E-10
  3.0000000E+04  5.4869244E-10
  3.1000000E+04  4.7897364E-10
  3.2000000E+04  4.1967402E-10
  3.3000000E+04  3.6901243E-10
  3.4000000E+04  3.2554897E-10
  3.5000000E+04  2.8811280E-10
  3.6000000E+04  2.5574647E-10
  3.7000000E+04  2.2766316E-10
  3.8000000E+04  2.0321317E-10
  3.9000000E+04  1.8185749E-10
  4.0000000E+04  1.6314686E-10
  4.1000000E+04  1.4670526E-10
  4.2000000E+04  1.3221681E-10
  4.3000000E+04  1.1941511E-10
  4.4000000E+04  1.0807467E-10
  4.5000000E+04  9.8003947E-11
  4.6000000E+04  8.9039656E-11
  4.7000000E+04  8.1042168E-11
  4.8000000E+04  7.3891698E-11
  5.0000000E+04  6.1733645E-11
  5.1250000E+04  5.5349034E-11
  5.2500000E+04  4.9739957E-11
  5.3750000E+04  4.4798529E-11
  5.5000000E+04  4.0433733E-11
  5.6250000E+04  3.6568616E-11
  5.7500000E+04  3.3137835E-11
  5.8750000E+04  3.0085615E-11
  6.0000000E+04  2.7364203E-11
  6.1250000E+04  2.4932594E-11
  6.2500000E+04  2.2755380E-11
  6.3750000E+04  2.0801855E-11
  6.5000000E+04  1.9045495E-11
  6.6250000E+04  1.7463344E-11
  6.7500000E+04  1.6035476E-11
  6.8750000E+04  1.4744551E-11
  7.0000000E+04  1.3575615E-11
  7.1250000E+04  1.2515794E-11
  7.2500000E+04  1.1553710E-11
  7.5000000E+04  9.8835139E-12
  
  
#  66  24  P1  EION =  5.953000000E+00 eV   260
#  S(0) = 2.492407E+00
  2.9765000E-02  0.0000000E+00
  2.9765000E+00  0.0000000E+00
  2.9765000E+00  7.9843821E-01
  5.9530000E+00  7.9843821E-01
  5.9530000E+00  3.8827935E-02
  5.9557211E+00  3.8827935E-02
  5.9645769E+00  3.8572851E-02
  5.9734327E+00  3.8319742E-02
  5.9822885E+00  3.8068588E-02
  5.9911442E+00  3.7819373E-02
  6.0000000E+00  3.7572081E-02
  6.1250000E+00  3.4276906E-02
  6.2500000E+00  3.1316661E-02
  6.3750000E+00  2.8652355E-02
  6.5000000E+00  2.6250127E-02
  6.6250000E+00  2.4080492E-02
  6.7500000E+00  2.2117710E-02
  6.8750000E+00  2.0339252E-02
  7.0000000E+00  1.8725361E-02
  7.1250000E+00  1.7258675E-02
  7.2500000E+00  1.5923893E-02
  7.5000000E+00  1.3597570E-02
  7.7500000E+00  1.1655890E-02
  8.0000000E+00  1.0027522E-02
  8.2500000E+00  8.6558511E-03
  8.5000000E+00  7.4956403E-03
  8.7500000E+00  6.5105133E-03
  9.0000000E+00  5.6710479E-03
  9.2500000E+00  4.9533113E-03
  9.5000000E+00  4.3377361E-03
  9.7500000E+00  3.8082466E-03
  1.0000000E+01  3.3515617E-03
  1.0250000E+01  2.9566851E-03
  1.0500000E+01  2.6144360E-03
  1.0750000E+01  2.3171691E-03
  1.1000000E+01  2.0584309E-03
  1.1250000E+01  1.8328277E-03
  1.1500000E+01  1.6357619E-03
  1.1750000E+01  1.4633577E-03
  1.2000000E+01  1.3123265E-03
  1.2250000E+01  1.1798185E-03
  1.2500000E+01  1.0634533E-03
  1.3000000E+01  8.7113560E-04
  1.3250000E+01  7.9186814E-04
  1.3500000E+01  7.2204108E-04
  1.3750000E+01  6.6047756E-04
  1.4000000E+01  6.0618575E-04
  1.4250000E+01  5.5831943E-04
  1.4500000E+01  5.1611512E-04
  1.4750000E+01  4.7889515E-04
  1.5000000E+01  4.4608796E-04
  1.5500000E+01  3.9177208E-04
  1.5750000E+01  3.6942478E-04
  1.6000000E+01  3.4980342E-04
  1.6250000E+01  3.3260007E-04
  1.6500000E+01  3.1754799E-04
  1.7000000E+01  2.9300368E-04
  1.7250000E+01  2.8311084E-04
  1.7500000E+01  2.7456276E-04
  1.7750000E+01  2.6721192E-04
  1.8000000E+01  2.6093403E-04
  1.8500000E+01  2.5117315E-04
  1.9000000E+01  2.4446099E-04
  1.9500000E+01  2.4014877E-04
  2.0000000E+01  2.3775558E-04
  2.0500000E+01  2.3687084E-04
  2.1000000E+01  2.3715833E-04
  2.2000000E+01  2.4024379E-04
  2.2500000E+01  2.4266338E-04
  2.3000000E+01  2.4546863E-04
  2.3500000E+01  2.4853863E-04
  2.4000000E+01  2.5178567E-04
  2.5000000E+01  2.5854416E-04
  2.6000000E+01  2.6529180E-04
  2.7000000E+01  2.7175856E-04
  2.8000000E+01  2.7776904E-04
  2.9000000E+01  2.8321552E-04
  3.0000000E+01  2.8805138E-04
  3.1000000E+01  2.9224820E-04
  3.2000000E+01  2.9580819E-04
  3.4000000E+01  3.0108787E-04
  3.6000000E+01  3.0409780E-04
  3.8000000E+01  3.0511100E-04
  4.0000000E+01  3.0441494E-04
  4.2000000E+01  3.0228423E-04
  4.4000000E+01  2.9897630E-04
  4.6000000E+01  2.9471912E-04
  4.8000000E+01  2.8971762E-04
  5.0000000E+01  2.8414767E-04
  5.2500000E+01  2.7661488E-04
  5.5000000E+01  2.6867693E-04
  5.7500000E+01  2.6052876E-04
  6.0000000E+01  2.5232554E-04
  6.5000000E+01  2.3618823E-04
  6.7500000E+01  2.2840363E-04
  7.0000000E+01  2.2087114E-04
  7.2500000E+01  2.1361720E-04
  7.5000000E+01  2.0665706E-04
  8.0000000E+01  1.9363431E-04
  8.5000000E+01  1.8177978E-04
  9.0000000E+01  1.7101774E-04
  9.5000000E+01  1.6125104E-04
  1.0000000E+02  1.5238121E-04
  1.0500000E+02  1.4431493E-04
  1.1000000E+02  1.3696875E-04
  1.1500000E+02  1.3026854E-04
  1.2000000E+02  1.2414718E-04
  1.2500000E+02  1.1854401E-04
  1.3000000E+02  1.1340498E-04
  1.3500000E+02  1.0867840E-04
  1.4000000E+02  1.0431603E-04
  1.4500000E+02  1.0027654E-04
  1.5000000E+02  9.6520166E-05
  1.6000000E+02  8.9715218E-05
  1.7000000E+02  8.3670404E-05
  1.8000000E+02  7.8214889E-05
  1.9000000E+02  7.3236353E-05
  2.0000000E+02  6.8667234E-05
  2.1000000E+02  6.4462156E-05
  2.2000000E+02  6.0596681E-05
  2.3000000E+02  5.7047309E-05
  2.4000000E+02  5.3791449E-05
  2.5000000E+02  5.0806699E-05
  2.6000000E+02  4.8070181E-05
  2.7000000E+02  4.5558736E-05
  2.8000000E+02  4.3251009E-05
  2.9000000E+02  4.1128074E-05
  3.0000000E+02  3.9173581E-05
  3.1000000E+02  3.7372621E-05
  3.2000000E+02  3.5711304E-05
  3.4000000E+02  3.2753060E-05
  3.6000000E+02  3.0202784E-05
  3.8000000E+02  2.7975109E-05
  4.0000000E+02  2.5999704E-05
  4.2000000E+02  2.4230271E-05
  4.4000000E+02  2.2635860E-05
  4.6000000E+02  2.1193240E-05
  4.8000000E+02  1.9886399E-05
  5.0000000E+02  1.8701342E-05
  5.2500000E+02  1.7371861E-05
  5.5000000E+02  1.6190392E-05
  5.7500000E+02  1.5137371E-05
  6.0000000E+02  1.4195207E-05
  6.5000000E+02  1.2584262E-05
  6.7500000E+02  1.1887622E-05
  7.0000000E+02  1.1248293E-05
  7.2500000E+02  1.0658933E-05
  7.5000000E+02  1.0114711E-05
  8.0000000E+02  9.1453098E-06
  8.5000000E+02  8.3129012E-06
  9.0000000E+02  7.5959036E-06
  9.5000000E+02  6.9742614E-06
  1.0000000E+03  6.4309007E-06
  1.0500000E+03  5.9513108E-06
  1.1000000E+03  5.5235810E-06
  1.1500000E+03  5.1395839E-06
  1.2000000E+03  4.7944884E-06
  1.2500000E+03  4.4840902E-06
  1.3000000E+03  4.2041953E-06
  1.3500000E+03  3.9508941E-06
  1.4000000E+03  3.7208569E-06
  1.4500000E+03  3.5109782E-06
  1.5000000E+03  3.3184928E-06
  1.6000000E+03  2.9772729E-06
  1.7000000E+03  2.6859178E-06
  1.8000000E+03  2.4367243E-06
  1.9000000E+03  2.2214866E-06
  2.0000000E+03  2.0333907E-06
  2.1000000E+03  1.8680162E-06
  2.2000000E+03  1.7221561E-06
  2.3000000E+03  1.5929579E-06
  2.4000000E+03  1.4778642E-06
  2.5000000E+03  1.3747990E-06
  2.6000000E+03  1.2821352E-06
  2.7000000E+03  1.1985489E-06
  2.8000000E+03  1.1229126E-06
  2.9000000E+03  1.0542319E-06
  3.0000000E+03  9.9164867E-07
  3.1000000E+03  9.3443757E-07
  3.2000000E+03  8.8199997E-07
  3.4000000E+03  7.8952415E-07
  3.6000000E+03  7.1091037E-07
  3.8000000E+03  6.4344559E-07
  4.0000000E+03  5.8502619E-07
  4.2000000E+03  5.3411965E-07
  4.4000000E+03  4.8953751E-07
  4.6000000E+03  4.5028828E-07
  4.8000000E+03  4.1554153E-07
  5.0000000E+03  3.8462370E-07
  5.2500000E+03  3.5053657E-07
  5.5000000E+03  3.2072132E-07
  5.7500000E+03  2.9449222E-07
  6.0000000E+03  2.7129927E-07
  6.5000000E+03  2.3230683E-07
  6.7500000E+03  2.1583077E-07
  7.0000000E+03  2.0101045E-07
  7.2500000E+03  1.8763147E-07
  7.5000000E+03  1.7551287E-07
  7.7500000E+03  1.6450137E-07
  8.0000000E+03  1.5446628E-07
  8.2500000E+03  1.4529564E-07
  8.5000000E+03  1.3689312E-07
  9.0000000E+03  1.2207068E-07
  9.5000000E+03  1.0945602E-07
  1.0000000E+04  9.8634205E-08
  1.0500000E+04  8.9283054E-08
  1.1000000E+04  8.1149501E-08
  1.1500000E+04  7.4032954E-08
  1.2000000E+04  6.7772808E-08
  1.2500000E+04  6.2238851E-08
  1.3000000E+04  5.7324484E-08
  1.3500000E+04  5.2941833E-08
  1.4000000E+04  4.9018007E-08
  1.4500000E+04  4.5492119E-08
  1.5000000E+04  4.2313002E-08
  1.5500000E+04  3.9437418E-08
  1.6000000E+04  3.6828700E-08
  1.6500000E+04  3.4455607E-08
  1.7000000E+04  3.2291289E-08
  1.8000000E+04  2.8499249E-08
  1.9000000E+04  2.5300769E-08
  2.0000000E+04  2.2580351E-08
  2.1000000E+04  2.0249328E-08
  2.2000000E+04  1.8238588E-08
  2.3000000E+04  1.6493442E-08
  2.4000000E+04  1.4970175E-08
  2.5000000E+04  1.3633630E-08
  2.6000000E+04  1.2455321E-08
  2.7000000E+04  1.1411953E-08
  2.8000000E+04  1.0484305E-08
  2.9000000E+04  9.6564070E-09
  3.0000000E+04  8.9149110E-09
  3.1000000E+04  8.2485964E-09
  3.2000000E+04  7.6479805E-09
  3.3000000E+04  7.1050070E-09
  3.4000000E+04  6.6127974E-09
  3.5000000E+04  6.1654532E-09
  3.6000000E+04  5.7579021E-09
  3.8000000E+04  5.0452120E-09
  4.0000000E+04  4.4460290E-09
  4.2000000E+04  3.9383791E-09
  4.4000000E+04  3.5052472E-09
  4.6000000E+04  3.1333242E-09
  4.8000000E+04  2.8120882E-09
  5.0000000E+04  2.5331344E-09
  5.2500000E+04  2.2337062E-09
  5.5000000E+04  1.9793378E-09
  5.7500000E+04  1.7618270E-09
  5.8750000E+04  1.6648160E-09
  6.0000000E+04  1.5747055E-09
  6.2500000E+04  1.4128320E-09
  6.5000000E+04  1.2721022E-09
  6.7500000E+04  1.1491999E-09
  7.0000000E+04  1.0414074E-09
  7.2500000E+04  9.4644666E-10
  7.5000000E+04  8.6242279E-10
  7.7500000E+04  7.8777712E-10
  8.0000000E+04  7.2127307E-10
  8.2500000E+04  6.6193822E-10
  8.5000000E+04  6.0892308E-10


==> anc/colstop/sbethe/sdbase/oos67.tab <==
# Atomic number = 67   (Ho)
#
#      W/eV         OOS*eV
  
  
#  67   1  K1  EION =  5.562200000E+04 eV   235
#  S(0) = 9.135611E-01
  5.5616352E+02  0.0000000E+00
  5.5616352E+04  0.0000000E+00
  5.5616352E+04  3.3994943E-05
  5.5622000E+04  3.3994943E-05
  5.5622557E+04  3.3994943E-05
  5.5623290E+04  3.3683207E-05
  5.5624024E+04  3.3397173E-05
  5.5624757E+04  3.3135413E-05
  5.5625491E+04  3.2896722E-05
  5.5626957E+04  3.2484334E-05
  5.5628424E+04  3.2151891E-05
  5.5631358E+04  3.1694422E-05
  5.5634291E+04  3.1459818E-05
  5.5637225E+04  3.1387926E-05
  5.5640158E+04  3.1426334E-05
  5.5643092E+04  3.1531453E-05
  5.5646025E+04  3.1668559E-05
  5.5651892E+04  3.1941888E-05
  5.5657759E+04  3.2126040E-05
  5.5663626E+04  3.2193851E-05
  5.5669493E+04  3.2171724E-05
  5.5675360E+04  3.2103870E-05
  5.5681227E+04  3.2029456E-05
  5.5687094E+04  3.1972861E-05
  5.5692961E+04  3.1943088E-05
  5.5698828E+04  3.1938038E-05
  5.5704695E+04  3.1949049E-05
  5.5710562E+04  3.1965839E-05
  5.5716429E+04  3.1979687E-05
  5.5728163E+04  3.1979778E-05
  5.5739897E+04  3.1943960E-05
  5.5751631E+04  3.1897323E-05
  5.5763365E+04  3.1863738E-05
  5.5775099E+04  3.1851162E-05
  5.5786833E+04  3.1851343E-05
  5.5810301E+04  3.1842220E-05
  5.5833769E+04  3.1796461E-05
  5.5857237E+04  3.1750574E-05
  5.5880705E+04  3.1725661E-05
  5.5904174E+04  3.1704816E-05
  5.5927642E+04  3.1669552E-05
  5.5951110E+04  3.1627330E-05
  5.5974578E+04  3.1589559E-05
  5.5998046E+04  3.1561362E-05
  5.6044982E+04  3.1497412E-05
  5.6091918E+04  3.1422791E-05
  5.6138854E+04  3.1356606E-05
  5.6185790E+04  3.1291678E-05
  5.6373534E+04  3.1017540E-05
  5.6749023E+04  3.0484473E-05
  5.7124511E+04  2.9955586E-05
  5.7500000E+04  2.9434447E-05
  5.8750000E+04  2.7756249E-05
  6.0000000E+04  2.6191070E-05
  6.2500000E+04  2.3393001E-05
  6.5000000E+04  2.0971658E-05
  6.7500000E+04  1.8862245E-05
  7.0000000E+04  1.7016781E-05
  7.2500000E+04  1.5396327E-05
  7.5000000E+04  1.3968289E-05
  8.0000000E+04  1.1584938E-05
  8.5000000E+04  9.6974888E-06
  9.0000000E+04  8.1854212E-06
  9.5000000E+04  6.9614043E-06
  1.0000000E+05  5.9611833E-06
  1.0500000E+05  5.1368045E-06
  1.1000000E+05  4.4520106E-06
  1.1500000E+05  3.8790618E-06
  1.2000000E+05  3.3965037E-06
  1.2500000E+05  2.9875759E-06
  1.3000000E+05  2.6390660E-06
  1.3500000E+05  2.3404717E-06
  1.4000000E+05  2.0833747E-06
  1.4500000E+05  1.8609831E-06
  1.5000000E+05  1.6677749E-06
  1.5500000E+05  1.4992362E-06
  1.6000000E+05  1.3516511E-06
  1.6500000E+05  1.2219469E-06
  1.7000000E+05  1.1075660E-06
  1.8000000E+05  9.1656772E-07
  1.9000000E+05  7.6530511E-07
  2.0000000E+05  6.4420508E-07
  2.1000000E+05  5.4629271E-07
  2.2000000E+05  4.6641265E-07
  2.3000000E+05  4.0070438E-07
  2.4000000E+05  3.4624156E-07
  2.5000000E+05  3.0078211E-07
  2.6000000E+05  2.6259016E-07
  2.7000000E+05  2.3030948E-07
  2.8000000E+05  2.0287105E-07
  2.9000000E+05  1.7942538E-07
  3.0000000E+05  1.5929247E-07
  3.1000000E+05  1.4192397E-07
  3.2000000E+05  1.2687488E-07
  3.3000000E+05  1.1378183E-07
  3.4000000E+05  1.0234629E-07
  3.5000000E+05  9.2321717E-08
  3.6000000E+05  8.3503417E-08
  3.8000000E+05  6.8830129E-08
  4.0000000E+05  5.7262653E-08
  4.2000000E+05  4.8041505E-08
  4.4000000E+05  4.0615771E-08
  4.6000000E+05  3.4580084E-08
  4.8000000E+05  2.9632200E-08
  5.0000000E+05  2.5544036E-08
  5.2500000E+05  2.1381660E-08
  5.5000000E+05  1.8038420E-08
  5.7500000E+05  1.5327373E-08
  5.8750000E+05  1.4164048E-08
  6.0000000E+05  1.3109638E-08
  6.2500000E+05  1.1280796E-08
  6.5000000E+05  9.7614105E-09
  6.7500000E+05  8.4904092E-09
  7.0000000E+05  7.4203936E-09
  7.2500000E+05  6.5142224E-09
  7.5000000E+05  5.7425531E-09
  7.7500000E+05  5.0820237E-09
  8.0000000E+05  4.5138871E-09
  8.2500000E+05  4.0229984E-09
  8.5000000E+05  3.5970450E-09
  8.7500000E+05  3.2259528E-09
  9.0000000E+05  2.9014305E-09
  9.2500000E+05  2.6166187E-09
  9.5000000E+05  2.3658133E-09
  1.0000000E+06  1.9479143E-09
  1.0500000E+06  1.6179678E-09
  1.1000000E+06  1.3546532E-09
  1.1500000E+06  1.1424559E-09
  1.2000000E+06  9.6992478E-10
  1.2500000E+06  8.2849751E-10
  1.3000000E+06  7.1169479E-10
  1.3500000E+06  6.1455973E-10
  1.4000000E+06  5.3326190E-10
  1.4500000E+06  4.6481341E-10
  1.5000000E+06  4.0686342E-10
  1.5500000E+06  3.5754765E-10
  1.6000000E+06  3.1537628E-10
  1.6500000E+06  2.7915031E-10
  1.7000000E+06  2.4789852E-10
  1.7500000E+06  2.2082933E-10
  1.8000000E+06  1.9729384E-10
  1.8500000E+06  1.7675718E-10
  1.9000000E+06  1.5877637E-10
  1.9500000E+06  1.4298265E-10
  2.0000000E+06  1.2906753E-10
  2.0500000E+06  1.1677187E-10
  2.1000000E+06  1.0587702E-10
  2.2000000E+06  8.7576895E-11
  2.3000000E+06  7.2992039E-11
  2.4000000E+06  6.1262261E-11
  2.5000000E+06  5.1749760E-11
  2.6000000E+06  4.3975859E-11
  2.7000000E+06  3.7577430E-11
  2.8000000E+06  3.2276198E-11
  2.9000000E+06  2.7856884E-11
  3.0000000E+06  2.4151474E-11
  3.1000000E+06  2.1027802E-11
  3.2000000E+06  1.8381147E-11
  3.3000000E+06  1.6127960E-11
  3.4000000E+06  1.4201152E-11
  3.5000000E+06  1.2546478E-11
  3.6000000E+06  1.1119820E-11
  3.7000000E+06  9.8850866E-12
  3.8000000E+06  8.8126018E-12
  3.9000000E+06  7.8778504E-12
  4.0000000E+06  7.0604873E-12
  4.1000000E+06  6.3435525E-12
  4.2000000E+06  5.7128497E-12
  4.3000000E+06  5.1564435E-12
  4.4000000E+06  4.6642597E-12
  4.6000000E+06  3.8396978E-12
  4.8000000E+06  3.1849826E-12
  5.0000000E+06  2.6604623E-12
  5.1250000E+06  2.3853681E-12
  5.2500000E+06  2.1438876E-12
  5.3750000E+06  1.9313021E-12
  5.5000000E+06  1.7436381E-12
  5.7500000E+06  1.4301506E-12
  5.8750000E+06  1.2990525E-12
  6.0000000E+06  1.1821716E-12
  6.2500000E+06  9.8421336E-13
  6.5000000E+06  8.2484926E-13
  6.7500000E+06  6.9555068E-13
  7.0000000E+06  5.8988329E-13
  7.2500000E+06  5.0294397E-13
  7.5000000E+06  4.3096071E-13
  7.7500000E+06  3.7100743E-13
  8.0000000E+06  3.2079651E-13
  8.2500000E+06  2.7852582E-13
  8.5000000E+06  2.4276558E-13
  8.7500000E+06  2.1237350E-13
  9.0000000E+06  1.8643125E-13
  9.2500000E+06  1.6419580E-13
  9.5000000E+06  1.4506269E-13
  9.7500000E+06  1.2853782E-13
  1.0000000E+07  1.1421523E-13
  1.0250000E+07  1.0175978E-13
  1.0500000E+07  9.0893468E-14
  1.0750000E+07  8.1384723E-14
  1.1000000E+07  7.3039792E-14
  1.1250000E+07  6.5695931E-14
  1.1500000E+07  5.9215878E-14
  1.2000000E+07  4.8399935E-14
  1.2500000E+07  3.9855926E-14
  1.3000000E+07  3.3046837E-14
  1.3500000E+07  2.7575974E-14
  1.4000000E+07  2.3147042E-14
  1.4500000E+07  1.9536401E-14
  1.5000000E+07  1.6573562E-14
  1.5500000E+07  1.4127422E-14
  1.6000000E+07  1.2096330E-14
  1.6500000E+07  1.0400799E-14
  1.7000000E+07  8.9782264E-15
  1.7500000E+07  7.7789984E-15
  1.8000000E+07  6.7635321E-15
  1.8500000E+07  5.9000455E-15
  1.9000000E+07  5.1628708E-15
  1.9500000E+07  4.5311635E-15
  2.0000000E+07  3.9879060E-15
  2.0500000E+07  3.5191189E-15
  2.1000000E+07  3.1132641E-15
  2.1500000E+07  2.7607983E-15
  2.2000000E+07  2.4537943E-15
  2.2500000E+07  2.1856391E-15
  2.3000000E+07  1.9508079E-15
  2.3500000E+07  1.7446602E-15
  2.4000000E+07  1.5632711E-15
  2.4500000E+07  1.4033098E-15
  2.5000000E+07  1.2619415E-15
  2.6000000E+07  1.0255676E-15
  2.7000000E+07  8.3842482E-16
  2.8000000E+07  6.8900621E-16
  2.9000000E+07  5.6892010E-16
  3.0000000E+07  4.7212585E-16
  3.1000000E+07  3.9389367E-16
  
  
#  67   2  L1  EION =  9.398000000E+03 eV   253
#  S(0) = 1.051327E+00
  9.3927714E+01  0.0000000E+00
  9.3927714E+03  0.0000000E+00
  9.3927714E+03  1.2528162E-04
  9.3980000E+03  1.2528162E-04
  9.3980937E+03  1.2528162E-04
  9.3987306E+03  1.2412834E-04
  9.3993675E+03  1.2306706E-04
  9.4000044E+03  1.2209063E-04
  9.4006413E+03  1.2119313E-04
  9.4019152E+03  1.1961578E-04
  9.4031890E+03  1.1830207E-04
  9.4057367E+03  1.1635704E-04
  9.4082843E+03  1.1516099E-04
  9.4108320E+03  1.1454067E-04
  9.4133796E+03  1.1434489E-04
  9.4159273E+03  1.1444469E-04
  9.4184750E+03  1.1473244E-04
  9.4235703E+03  1.1554172E-04
  9.4286656E+03  1.1629402E-04
  9.4337609E+03  1.1676329E-04
  9.4388562E+03  1.1690770E-04
  9.4490468E+03  1.1652750E-04
  9.4541422E+03  1.1621251E-04
  9.4592375E+03  1.1592255E-04
  9.4643328E+03  1.1569750E-04
  9.4694281E+03  1.1554877E-04
  9.4796187E+03  1.1542595E-04
  9.4898094E+03  1.1538237E-04
  9.5000000E+03  1.1527014E-04
  9.5078125E+03  1.1510870E-04
  9.5156250E+03  1.1490025E-04
  9.5312500E+03  1.1446310E-04
  9.5468750E+03  1.1413500E-04
  9.5546875E+03  1.1401633E-04
  9.5625000E+03  1.1391057E-04
  9.5781250E+03  1.1368593E-04
  9.5937500E+03  1.1339778E-04
  9.6093750E+03  1.1306237E-04
  9.6250000E+03  1.1272906E-04
  9.6406250E+03  1.1243281E-04
  9.6562500E+03  1.1216955E-04
  9.6875000E+03  1.1163497E-04
  9.7187500E+03  1.1102418E-04
  9.7500000E+03  1.1043054E-04
  9.8750000E+03  1.0816732E-04
  1.0000000E+04  1.0596774E-04
  1.0250000E+04  1.0173552E-04
  1.0500000E+04  9.7726400E-05
  1.1000000E+04  9.0305166E-05
  1.1500000E+04  8.3606300E-05
  1.2000000E+04  7.7557683E-05
  1.2500000E+04  7.2085362E-05
  1.3000000E+04  6.7126092E-05
  1.3500000E+04  6.2622214E-05
  1.4000000E+04  5.8521888E-05
  1.4500000E+04  5.4781700E-05
  1.5000000E+04  5.1361895E-05
  1.6000000E+04  4.5350756E-05
  1.7000000E+04  4.0262076E-05
  1.8000000E+04  3.5921999E-05
  1.9000000E+04  3.2195038E-05
  2.0000000E+04  2.8974756E-05
  2.1000000E+04  2.6176543E-05
  2.2000000E+04  2.3732443E-05
  2.3000000E+04  2.1587379E-05
  2.4000000E+04  1.9696353E-05
  2.5000000E+04  1.8022345E-05
  2.6000000E+04  1.6534687E-05
  2.7000000E+04  1.5207814E-05
  2.8000000E+04  1.4020313E-05
  2.9000000E+04  1.2954132E-05
  3.0000000E+04  1.1993992E-05
  3.1000000E+04  1.1126887E-05
  3.2000000E+04  1.0341700E-05
  3.4000000E+04  8.9802188E-06
  3.6000000E+04  7.8477851E-06
  3.8000000E+04  6.8978529E-06
  4.0000000E+04  6.0948663E-06
  4.2000000E+04  5.4113261E-06
  4.4000000E+04  4.8257255E-06
  4.6000000E+04  4.3210712E-06
  4.8000000E+04  3.8838089E-06
  5.0000000E+04  3.5030336E-06
  5.2500000E+04  3.0931854E-06
  5.5000000E+04  2.7440849E-06
  5.7500000E+04  2.4448911E-06
  6.0000000E+04  2.1870107E-06
  6.5000000E+04  1.7690285E-06
  6.7500000E+04  1.5988796E-06
  7.0000000E+04  1.4494370E-06
  7.2500000E+04  1.3176629E-06
  7.5000000E+04  1.2010387E-06
  7.7500000E+04  1.0974643E-06
  8.0000000E+04  1.0051789E-06
  8.2500000E+04  9.2269883E-07
  8.5000000E+04  8.4876783E-07
  9.0000000E+04  7.2243483E-07
  9.5000000E+04  6.1935122E-07
  1.0000000E+05  5.3446114E-07
  1.0500000E+05  4.6396743E-07
  1.1000000E+05  4.0498109E-07
  1.1500000E+05  3.5527810E-07
  1.2000000E+05  3.1312777E-07
  1.2500000E+05  2.7717020E-07
  1.3000000E+05  2.4632679E-07
  1.3500000E+05  2.1973507E-07
  1.4000000E+05  1.9669994E-07
  1.4500000E+05  1.7665701E-07
  1.5000000E+05  1.5914510E-07
  1.5500000E+05  1.4378489E-07
  1.6000000E+05  1.3026252E-07
  1.6500000E+05  1.1831693E-07
  1.7000000E+05  1.0772982E-07
  1.7500000E+05  9.8317700E-08
  1.8000000E+05  8.9925671E-08
  1.8500000E+05  8.2422397E-08
  1.9000000E+05  7.5696052E-08
  2.0000000E+05  6.4205308E-08
  2.1000000E+05  5.4838855E-08
  2.2000000E+05  4.7138379E-08
  2.3000000E+05  4.0757684E-08
  2.4000000E+05  3.5432264E-08
  2.5000000E+05  3.0957835E-08
  2.6000000E+05  2.7175088E-08
  2.7000000E+05  2.3958662E-08
  2.8000000E+05  2.1209070E-08
  2.9000000E+05  1.8846747E-08
  3.0000000E+05  1.6807598E-08
  3.1000000E+05  1.5039634E-08
  3.2000000E+05  1.3500415E-08
  3.3000000E+05  1.2155095E-08
  3.4000000E+05  1.0974894E-08
  3.5000000E+05  9.9359209E-09
  3.6000000E+05  9.0182398E-09
  3.7000000E+05  8.2051371E-09
  3.8000000E+05  7.4825388E-09
  3.9000000E+05  6.8385426E-09
  4.0000000E+05  6.2630394E-09
  4.2000000E+05  5.2842878E-09
  4.4000000E+05  4.4911097E-09
  4.6000000E+05  3.8425902E-09
  4.8000000E+05  3.3080044E-09
  5.0000000E+05  2.8640099E-09
  5.1250000E+05  2.6243685E-09
  5.2500000E+05  2.4094925E-09
  5.3750000E+05  2.2163520E-09
  5.5000000E+05  2.0423431E-09
  5.7500000E+05  1.7430399E-09
  5.8750000E+05  1.6141178E-09
  6.0000000E+05  1.4969875E-09
  6.2500000E+05  1.2931430E-09
  6.5000000E+05  1.1230533E-09
  6.7500000E+05  9.8018613E-10
  7.0000000E+05  8.5944522E-10
  7.2500000E+05  7.5681822E-10
  7.5000000E+05  6.6912113E-10
  7.7500000E+05  5.9380766E-10
  8.0000000E+05  5.2882614E-10
  8.2500000E+05  4.7251267E-10
  8.5000000E+05  4.2350946E-10
  8.7500000E+05  3.8070165E-10
  9.0000000E+05  3.4316859E-10
  9.2500000E+05  3.1014615E-10
  9.5000000E+05  2.8099689E-10
  9.7500000E+05  2.5518652E-10
  1.0000000E+06  2.3226513E-10
  1.0250000E+06  2.1185226E-10
  1.0500000E+06  1.9362488E-10
  1.0750000E+06  1.7730765E-10
  1.1000000E+06  1.6266496E-10
  1.1250000E+06  1.4949454E-10
  1.1500000E+06  1.3762212E-10
  1.2000000E+06  1.1718898E-10
  1.2500000E+06  1.0038408E-10
  1.3000000E+06  8.6461942E-11
  1.3500000E+06  7.4850076E-11
  1.4000000E+06  6.5104433E-11
  1.4500000E+06  5.6877468E-11
  1.5000000E+06  4.9894849E-11
  1.5500000E+06  4.3938331E-11
  1.6000000E+06  3.8833020E-11
  1.6500000E+06  3.4437789E-11
  1.7000000E+06  3.0638029E-11
  1.7500000E+06  2.7340130E-11
  1.8000000E+06  2.4467187E-11
  1.8500000E+06  2.1955656E-11
  1.9000000E+06  1.9752765E-11
  1.9500000E+06  1.7814484E-11
  2.0000000E+06  1.6103909E-11
  2.0500000E+06  1.4589977E-11
  2.1000000E+06  1.3246432E-11
  2.1500000E+06  1.2051003E-11
  2.2000000E+06  1.0984725E-11
  2.2500000E+06  1.0031393E-11
  2.3000000E+06  9.1771109E-12
  2.4000000E+06  7.7195165E-12
  2.5000000E+06  6.5345194E-12
  2.6000000E+06  5.5638512E-12
  2.7000000E+06  4.7631728E-12
  2.8000000E+06  4.0984088E-12
  2.9000000E+06  3.5431331E-12
  3.0000000E+06  3.0766787E-12
  3.1000000E+06  2.6827546E-12
  3.2000000E+06  2.3484240E-12
  3.3000000E+06  2.0633404E-12
  3.4000000E+06  1.8191754E-12
  3.5000000E+06  1.6091851E-12
  3.6000000E+06  1.4278758E-12
  3.7000000E+06  1.2707465E-12
  3.8000000E+06  1.1340906E-12
  3.9000000E+06  1.0148399E-12
  4.0000000E+06  9.1044354E-13
  4.1000000E+06  8.1877168E-13
  4.2000000E+06  7.3803862E-13
  4.3000000E+06  6.6674117E-13
  4.4000000E+06  6.0360912E-13
  4.5000000E+06  5.4756510E-13
  4.6000000E+06  4.9769209E-13
  4.7000000E+06  4.5320692E-13
  4.8000000E+06  4.1343861E-13
  5.0000000E+06  3.4582556E-13
  5.1250000E+06  3.1031856E-13
  5.2500000E+06  2.7912103E-13
  5.3750000E+06  2.5163185E-13
  5.5000000E+06  2.2734423E-13
  5.7500000E+06  1.8672291E-13
  5.8750000E+06  1.6971484E-13
  6.0000000E+06  1.5453987E-13
  6.1250000E+06  1.4097059E-13
  6.2500000E+06  1.2881142E-13
  6.3750000E+06  1.1789361E-13
  6.5000000E+06  1.0807123E-13
  6.7500000E+06  9.1222880E-14
  7.0000000E+06  7.7437676E-14
  7.2500000E+06  6.6083119E-14
  7.5000000E+06  5.6672140E-14
  7.7500000E+06  4.8826382E-14
  8.0000000E+06  4.2249542E-14
  8.2500000E+06  3.6707915E-14
  8.5000000E+06  3.2015880E-14
  8.7500000E+06  2.8025117E-14
  9.0000000E+06  2.4616303E-14
  9.2500000E+06  2.1692784E-14
  9.5000000E+06  1.9175821E-14
  9.7500000E+06  1.7000702E-14
  1.0000000E+07  1.5114065E-14
  1.0250000E+07  1.3471948E-14
  1.0500000E+07  1.2037956E-14
  1.0750000E+07  1.0781926E-14
  1.1000000E+07  9.6791213E-15
  1.1250000E+07  8.7087067E-15
  1.1500000E+07  7.8529212E-15
  1.1750000E+07  7.0965940E-15
  
  
#  67   3  L2  EION =  8.922000000E+03 eV   257
#  S(0) = 1.152052E+00
  8.9002227E+01  0.0000000E+00
  8.9002227E+03  0.0000000E+00
  8.9002227E+03  2.1458281E-04
  8.9220000E+03  2.1458281E-04
  8.9220894E+03  2.1458281E-04
  8.9223328E+03  2.1624940E-04
  8.9225763E+03  2.1771566E-04
  8.9228198E+03  2.1902346E-04
  8.9230633E+03  2.2020493E-04
  8.9235502E+03  2.2228227E-04
  8.9240371E+03  2.2408613E-04
  8.9250110E+03  2.2717540E-04
  8.9259849E+03  2.2981926E-04
  8.9279327E+03  2.3417400E-04
  8.9298804E+03  2.3739767E-04
  8.9337760E+03  2.4054562E-04
  8.9376715E+03  2.4016070E-04
  8.9415670E+03  2.3784962E-04
  8.9454626E+03  2.3502113E-04
  8.9493581E+03  2.3252887E-04
  8.9532536E+03  2.3073275E-04
  8.9610447E+03  2.2922142E-04
  8.9688357E+03  2.2936717E-04
  8.9766268E+03  2.2979024E-04
  8.9844179E+03  2.2977859E-04
  8.9922089E+03  2.2928086E-04
  9.0000000E+03  2.2856478E-04
  9.0078125E+03  2.2790376E-04
  9.0156250E+03  2.2743490E-04
  9.0234375E+03  2.2714796E-04
  9.0312500E+03  2.2695559E-04
  9.0468750E+03  2.2646365E-04
  9.0625000E+03  2.2560437E-04
  9.0781250E+03  2.2459655E-04
  9.0937500E+03  2.2371649E-04
  9.1093750E+03  2.2297660E-04
  9.1250000E+03  2.2223507E-04
  9.1562500E+03  2.2043448E-04
  9.1875000E+03  2.1855840E-04
  9.2187500E+03  2.1683704E-04
  9.2500000E+03  2.1503463E-04
  9.3125000E+03  2.1133762E-04
  9.3437500E+03  2.0957075E-04
  9.3750000E+03  2.0778227E-04
  9.4062500E+03  2.0596720E-04
  9.4375000E+03  2.0420192E-04
  9.5000000E+03  2.0077377E-04
  9.6250000E+03  1.9405776E-04
  9.7500000E+03  1.8762086E-04
  1.0000000E+04  1.7558311E-04
  1.0500000E+04  1.5427577E-04
  1.1000000E+04  1.3612093E-04
  1.1500000E+04  1.2059834E-04
  1.2000000E+04  1.0728170E-04
  1.2500000E+04  9.5807199E-05
  1.3000000E+04  8.5875492E-05
  1.3500000E+04  7.7239636E-05
  1.4000000E+04  6.9695679E-05
  1.4500000E+04  6.3078602E-05
  1.5000000E+04  5.7251065E-05
  1.6000000E+04  4.7531125E-05
  1.7000000E+04  3.9836142E-05
  1.8000000E+04  3.3671652E-05
  1.9000000E+04  2.8680648E-05
  2.0000000E+04  2.4600839E-05
  2.1000000E+04  2.1236626E-05
  2.2000000E+04  1.8440218E-05
  2.3000000E+04  1.6098609E-05
  2.4000000E+04  1.4124467E-05
  2.5000000E+04  1.2449647E-05
  2.6000000E+04  1.1020471E-05
  2.7000000E+04  9.7943011E-06
  2.8000000E+04  8.7369866E-06
  2.9000000E+04  7.8209805E-06
  3.0000000E+04  7.0238934E-06
  3.1000000E+04  6.3274194E-06
  3.2000000E+04  5.7164902E-06
  3.3000000E+04  5.1786365E-06
  3.4000000E+04  4.7034820E-06
  3.5000000E+04  4.2823461E-06
  3.6000000E+04  3.9079346E-06
  3.8000000E+04  3.2755841E-06
  4.0000000E+04  2.7674602E-06
  4.2000000E+04  2.3551198E-06
  4.4000000E+04  2.0174963E-06
  4.6000000E+04  1.7387772E-06
  4.8000000E+04  1.5069495E-06
  5.0000000E+04  1.3127840E-06
  5.2500000E+04  1.1122804E-06
  5.5000000E+04  9.4885613E-07
  5.7500000E+04  8.1452833E-07
  5.8750000E+04  7.5632882E-07
  6.0000000E+04  7.0326057E-07
  6.2500000E+04  6.1043600E-07
  6.5000000E+04  5.3248662E-07
  6.7500000E+04  4.6662824E-07
  7.0000000E+04  4.1066891E-07
  7.2500000E+04  3.6286862E-07
  7.5000000E+04  3.2183542E-07
  7.7500000E+04  2.8644778E-07
  8.0000000E+04  2.5579596E-07
  8.2500000E+04  2.2913736E-07
  8.5000000E+04  2.0586217E-07
  8.7500000E+04  1.8546687E-07
  9.0000000E+04  1.6753348E-07
  9.2500000E+04  1.5171330E-07
  9.5000000E+04  1.3771407E-07
  1.0000000E+05  1.1423220E-07
  1.0500000E+05  9.5537295E-08
  1.1000000E+05  8.0504528E-08
  1.1500000E+05  6.8306072E-08
  1.2000000E+05  5.8324647E-08
  1.2500000E+05  5.0094348E-08
  1.3000000E+05  4.3259653E-08
  1.3500000E+05  3.7546473E-08
  1.4000000E+05  3.2741490E-08
  1.4500000E+05  2.8677248E-08
  1.5000000E+05  2.5221199E-08
  1.5500000E+05  2.2267628E-08
  1.6000000E+05  1.9731631E-08
  1.6500000E+05  1.7544557E-08
  1.7000000E+05  1.5650543E-08
  1.7500000E+05  1.4003871E-08
  1.8000000E+05  1.2566917E-08
  1.8500000E+05  1.1308553E-08
  1.9000000E+05  1.0202896E-08
  1.9500000E+05  9.2283280E-09
  2.0000000E+05  8.3667091E-09
  2.0500000E+05  7.6027540E-09
  2.1000000E+05  6.9235302E-09
  2.2000000E+05  5.7769647E-09
  2.3000000E+05  4.8570449E-09
  2.4000000E+05  4.1122736E-09
  2.5000000E+05  3.5042675E-09
  2.6000000E+05  3.0040815E-09
  2.7000000E+05  2.5896515E-09
  2.8000000E+05  2.2439910E-09
  2.9000000E+05  1.9539012E-09
  3.0000000E+05  1.7090373E-09
  3.1000000E+05  1.5012265E-09
  3.2000000E+05  1.3239630E-09
  3.3000000E+05  1.1720319E-09
  3.4000000E+05  1.0412245E-09
  3.5000000E+05  9.2812321E-10
  3.6000000E+05  8.2993681E-10
  3.7000000E+05  7.4437281E-10
  3.8000000E+05  6.6953818E-10
  3.9000000E+05  6.0386195E-10
  4.0000000E+05  5.4603450E-10
  4.2000000E+05  4.4971335E-10
  4.4000000E+05  3.7371221E-10
  4.6000000E+05  3.1310371E-10
  4.8000000E+05  2.6429774E-10
  5.0000000E+05  2.2464241E-10
  5.1250000E+05  2.0360187E-10
  5.2500000E+05  1.8496897E-10
  5.3750000E+05  1.6842054E-10
  5.5000000E+05  1.5368289E-10
  5.7500000E+05  1.2874338E-10
  5.8750000E+05  1.1817299E-10
  6.0000000E+05  1.0866603E-10
  6.2500000E+05  9.2355787E-11
  6.5000000E+05  7.8994926E-11
  6.7500000E+05  6.7965558E-11
  7.0000000E+05  5.8795685E-11
  7.2500000E+05  5.1121208E-11
  7.5000000E+05  4.4658586E-11
  7.7500000E+05  3.9185058E-11
  8.0000000E+05  3.4524255E-11
  8.2500000E+05  3.0535470E-11
  8.5000000E+05  2.7105606E-11
  8.7500000E+05  2.4143182E-11
  9.0000000E+05  2.1573741E-11
  9.2500000E+05  1.9336323E-11
  9.5000000E+05  1.7380734E-11
  9.7500000E+05  1.5665423E-11
  1.0000000E+06  1.4155823E-11
  1.0250000E+06  1.2823035E-11
  1.0500000E+06  1.1642785E-11
  1.1000000E+06  9.6611286E-12
  1.1500000E+06  8.0815930E-12
  1.2000000E+06  6.8101999E-12
  1.2500000E+06  5.7776524E-12
  1.3000000E+06  4.9321749E-12
  1.3500000E+06  4.2346211E-12
  1.4000000E+06  3.6550720E-12
  1.4500000E+06  3.1704338E-12
  1.5000000E+06  2.7627140E-12
  1.5500000E+06  2.4177735E-12
  1.6000000E+06  2.1244107E-12
  1.6500000E+06  1.8736851E-12
  1.7000000E+06  1.6584116E-12
  1.7500000E+06  1.4727758E-12
  1.8000000E+06  1.3120434E-12
  1.8500000E+06  1.1723365E-12
  1.9000000E+06  1.0504619E-12
  1.9500000E+06  9.4377631E-13
  2.0000000E+06  8.5008066E-13
  2.0500000E+06  7.6753731E-13
  2.1000000E+06  6.9460401E-13
  2.2000000E+06  5.7256708E-13
  2.3000000E+06  4.7576657E-13
  2.4000000E+06  3.9824403E-13
  2.5000000E+06  3.3561205E-13
  2.6000000E+06  2.8459920E-13
  2.7000000E+06  2.4273830E-13
  2.8000000E+06  2.0814874E-13
  2.9000000E+06  1.7938285E-13
  3.0000000E+06  1.5531625E-13
  3.1000000E+06  1.3506812E-13
  3.2000000E+06  1.1794296E-13
  3.3000000E+06  1.0338757E-13
  3.4000000E+06  9.0958876E-14
  3.5000000E+06  8.0299703E-14
  3.6000000E+06  7.1120334E-14
  3.7000000E+06  6.3184426E-14
  3.8000000E+06  5.6298123E-14
  3.9000000E+06  5.0301607E-14
  4.0000000E+06  4.5062476E-14
  4.1000000E+06  4.0470539E-14
  4.2000000E+06  3.6433705E-14
  4.3000000E+06  3.2874662E-14
  4.4000000E+06  2.9728238E-14
  4.6000000E+06  2.4460977E-14
  4.8000000E+06  2.0282369E-14
  5.0000000E+06  1.6937115E-14
  5.1250000E+06  1.5183500E-14
  5.2500000E+06  1.3644661E-14
  5.3750000E+06  1.2290356E-14
  5.5000000E+06  1.1095136E-14
  5.7500000E+06  9.0992376E-15
  5.8750000E+06  8.2648220E-15
  6.0000000E+06  7.5210173E-15
  6.2500000E+06  6.2614962E-15
  6.5000000E+06  5.2477290E-15
  6.7500000E+06  4.4253240E-15
  7.0000000E+06  3.7532772E-15
  7.2500000E+06  3.2003616E-15
  7.5000000E+06  2.7425713E-15
  7.7500000E+06  2.3612910E-15
  8.0000000E+06  2.0419677E-15
  8.2500000E+06  1.7731356E-15
  8.5000000E+06  1.5456936E-15
  8.7500000E+06  1.3523742E-15
  9.0000000E+06  1.1873370E-15
  9.2500000E+06  1.0458630E-15
  9.5000000E+06  9.2411794E-16
  9.7500000E+06  8.1896555E-16
  1.0000000E+07  7.2782689E-16
  1.0250000E+07  6.4856956E-16
  1.0500000E+07  5.7941502E-16
  1.0750000E+07  5.1888187E-16
  1.1000000E+07  4.6573429E-16
  1.1250000E+07  4.1893681E-16
  1.1500000E+07  3.7762188E-16
  1.2000000E+07  3.0866954E-16
  1.2500000E+07  2.5428582E-16
  
  
#  67   4  L3  EION =  8.075000000E+03 eV   253
#  S(0) = 2.195163E+00
  8.0506785E+01  0.0000000E+00
  8.0506785E+03  0.0000000E+00
  8.0506785E+03  5.0442579E-04
  8.0750000E+03  5.0442579E-04
  8.0750807E+03  5.0442579E-04
  8.0803922E+03  5.2427732E-04
  8.0830479E+03  5.3126997E-04
  8.0857037E+03  5.3537176E-04
  8.0883594E+03  5.3625791E-04
  8.0910152E+03  5.3450895E-04
  8.0936709E+03  5.3105310E-04
  8.0963267E+03  5.2679778E-04
  8.0989824E+03  5.2245425E-04
  8.1016382E+03  5.1849737E-04
  8.1069496E+03  5.1263818E-04
  8.1122611E+03  5.0968306E-04
  8.1175726E+03  5.0888357E-04
  8.1228841E+03  5.0919000E-04
  8.1281956E+03  5.0971556E-04
  8.1335071E+03  5.0991604E-04
  8.1388186E+03  5.0959035E-04
  8.1441301E+03  5.0878582E-04
  8.1494416E+03  5.0768978E-04
  8.1547531E+03  5.0650537E-04
  8.1600646E+03  5.0540359E-04
  8.1706875E+03  5.0375228E-04
  8.1813105E+03  5.0275302E-04
  8.1919335E+03  5.0190571E-04
  8.2025565E+03  5.0078059E-04
  8.2131795E+03  4.9926180E-04
  8.2238025E+03  4.9752509E-04
  8.2450484E+03  4.9421547E-04
  8.2875403E+03  4.8863169E-04
  8.3087863E+03  4.8538578E-04
  8.3300323E+03  4.8203400E-04
  8.3512782E+03  4.7890391E-04
  8.3725242E+03  4.7587278E-04
  8.3937702E+03  4.7277059E-04
  8.4150161E+03  4.6951615E-04
  8.5000000E+03  4.5697625E-04
  8.7500000E+03  4.2211193E-04
  9.0000000E+03  3.9069640E-04
  9.2500000E+03  3.6218751E-04
  9.5000000E+03  3.3627065E-04
  1.0000000E+04  2.9110088E-04
  1.0500000E+04  2.5337415E-04
  1.1000000E+04  2.2169144E-04
  1.1500000E+04  1.9493193E-04
  1.2000000E+04  1.7219968E-04
  1.2500000E+04  1.5277758E-04
  1.3000000E+04  1.3608889E-04
  1.3500000E+04  1.2167673E-04
  1.4000000E+04  1.0916941E-04
  1.4500000E+04  9.8265317E-05
  1.5000000E+04  8.8719723E-05
  1.6000000E+04  7.2929521E-05
  1.7000000E+04  6.0561177E-05
  1.8000000E+04  5.0750051E-05
  1.9000000E+04  4.2878943E-05
  2.0000000E+04  3.6499450E-05
  2.1000000E+04  3.1280705E-05
  2.2000000E+04  2.6975160E-05
  2.3000000E+04  2.3395302E-05
  2.4000000E+04  2.0397468E-05
  2.5000000E+04  1.7870420E-05
  2.6000000E+04  1.5727196E-05
  2.7000000E+04  1.3899172E-05
  2.8000000E+04  1.2331764E-05
  2.9000000E+04  1.0981193E-05
  3.0000000E+04  9.8121035E-06
  3.1000000E+04  8.7957423E-06
  3.2000000E+04  7.9085737E-06
  3.4000000E+04  6.4476448E-06
  3.6000000E+04  5.3105757E-06
  3.8000000E+04  4.4144046E-06
  4.0000000E+04  3.7000772E-06
  4.2000000E+04  3.1248481E-06
  4.4000000E+04  2.6573071E-06
  4.6000000E+04  2.2740538E-06
  4.8000000E+04  1.9574366E-06
  5.0000000E+04  1.6939865E-06
  5.2500000E+04  1.4238455E-06
  5.5000000E+04  1.2053261E-06
  5.7500000E+04  1.0270184E-06
  6.0000000E+04  8.8035638E-07
  6.5000000E+04  6.5745327E-07
  6.7500000E+04  5.7234324E-07
  7.0000000E+04  5.0047226E-07
  7.2500000E+04  4.3944868E-07
  7.5000000E+04  3.8737026E-07
  7.7500000E+04  3.4271275E-07
  8.0000000E+04  3.0424649E-07
  8.2500000E+04  2.7097299E-07
  8.5000000E+04  2.4207652E-07
  9.0000000E+04  1.9485041E-07
  9.5000000E+04  1.5847461E-07
  1.0000000E+05  1.3010421E-07
  1.0500000E+05  1.0772622E-07
  1.1000000E+05  8.9892869E-08
  1.1500000E+05  7.5547498E-08
  1.2000000E+05  6.3908388E-08
  1.2500000E+05  5.4390099E-08
  1.3000000E+05  4.6549191E-08
  1.3500000E+05  4.0046262E-08
  1.4000000E+05  3.4619026E-08
  1.4500000E+05  3.0062968E-08
  1.5000000E+05  2.6217289E-08
  1.5500000E+05  2.2954573E-08
  1.6000000E+05  2.0173122E-08
  1.6500000E+05  1.7791212E-08
  1.7000000E+05  1.5742751E-08
  1.7500000E+05  1.3973968E-08
  1.8000000E+05  1.2440861E-08
  1.8500000E+05  1.1107236E-08
  1.9000000E+05  9.9431718E-09
  2.0000000E+05  8.0283993E-09
  2.1000000E+05  6.5426456E-09
  2.2000000E+05  5.3770504E-09
  2.3000000E+05  4.4534008E-09
  2.4000000E+05  3.7147126E-09
  2.5000000E+05  3.1189258E-09
  2.6000000E+05  2.6346254E-09
  2.7000000E+05  2.2380906E-09
  2.8000000E+05  1.9112269E-09
  2.9000000E+05  1.6401012E-09
  3.0000000E+05  1.4138909E-09
  3.1000000E+05  1.2241203E-09
  3.2000000E+05  1.0641007E-09
  3.3000000E+05  9.2851579E-10
  3.4000000E+05  8.1311191E-10
  3.5000000E+05  7.1446350E-10
  3.6000000E+05  6.2979579E-10
  3.7000000E+05  5.5684848E-10
  3.8000000E+05  4.9377044E-10
  3.9000000E+05  4.3903793E-10
  4.0000000E+05  3.9139077E-10
  4.2000000E+05  3.1333834E-10
  4.4000000E+05  2.5313440E-10
  4.6000000E+05  2.0620062E-10
  4.8000000E+05  1.6925360E-10
  5.0000000E+05  1.3990628E-10
  5.1250000E+05  1.2462245E-10
  5.2500000E+05  1.1127742E-10
  5.3750000E+05  9.9591508E-11
  5.5000000E+05  8.9330139E-11
  5.7500000E+05  7.2321720E-11
  5.8750000E+05  6.5266331E-11
  6.0000000E+05  5.9009297E-11
  6.2500000E+05  4.8494185E-11
  6.5000000E+05  4.0118358E-11
  6.7500000E+05  3.3394389E-11
  7.0000000E+05  2.7957308E-11
  7.2500000E+05  2.3531109E-11
  7.5000000E+05  1.9905126E-11
  7.7500000E+05  1.6917170E-11
  8.0000000E+05  1.4441362E-11
  8.2500000E+05  1.2379260E-11
  8.5000000E+05  1.0653337E-11
  8.7500000E+05  9.2021321E-12
  9.0000000E+05  7.9766029E-12
  9.2500000E+05  6.9373859E-12
  9.5000000E+05  6.0527105E-12
  9.7500000E+05  5.2967983E-12
  1.0000000E+06  4.6486265E-12
  1.0250000E+06  4.0909685E-12
  1.0500000E+06  3.6096457E-12
  1.0750000E+06  3.1929396E-12
  1.1000000E+06  2.8311218E-12
  1.1250000E+06  2.5160838E-12
  1.1500000E+06  2.2410419E-12
  1.2000000E+06  1.7890630E-12
  1.2500000E+06  1.4394915E-12
  1.3000000E+06  1.1666884E-12
  1.3500000E+06  9.5201511E-13
  1.4000000E+06  7.8177138E-13
  1.4500000E+06  6.4578196E-13
  1.5000000E+06  5.3641736E-13
  1.5500000E+06  4.4790590E-13
  1.6000000E+06  3.7584340E-13
  1.6500000E+06  3.1684269E-13
  1.7000000E+06  2.6827941E-13
  1.7500000E+06  2.2810616E-13
  1.8000000E+06  1.9471518E-13
  1.8500000E+06  1.6683609E-13
  1.9000000E+06  1.4345934E-13
  1.9500000E+06  1.2377804E-13
  2.0000000E+06  1.0714370E-13
  2.0500000E+06  9.3032557E-14
  2.1000000E+06  8.1019535E-14
  2.1500000E+06  7.0758088E-14
  2.2000000E+06  6.1964443E-14
  2.2500000E+06  5.4405265E-14
  2.3000000E+06  4.7887918E-14
  2.3500000E+06  4.2252765E-14
  2.4000000E+06  3.7367025E-14
  2.4500000E+06  3.3119860E-14
  2.5000000E+06  2.9418432E-14
  2.6000000E+06  2.3352976E-14
  2.7000000E+06  1.8681399E-14
  2.8000000E+06  1.5052171E-14
  2.9000000E+06  1.2209878E-14
  3.0000000E+06  9.9670101E-15
  3.1000000E+06  8.1845649E-15
  3.2000000E+06  6.7585533E-15
  3.3000000E+06  5.6105124E-15
  3.4000000E+06  4.6807626E-15
  3.5000000E+06  3.9235651E-15
  3.6000000E+06  3.3036134E-15
  3.7000000E+06  2.7934679E-15
  3.8000000E+06  2.3716657E-15
  3.9000000E+06  2.0213168E-15
  4.0000000E+06  1.7290524E-15
  4.1000000E+06  1.4842327E-15
  4.2000000E+06  1.2783453E-15
  4.3000000E+06  1.1045451E-15
  4.4000000E+06  9.5730152E-16
  4.5000000E+06  8.3212517E-16
  4.6000000E+06  7.2535608E-16
  4.7000000E+06  6.3399778E-16
  4.8000000E+06  5.5558719E-16
  5.0000000E+06  4.2982807E-16
  5.1250000E+06  3.6787148E-16
  5.2500000E+06  3.1593528E-16
  5.3750000E+06  2.7222916E-16
  5.5000000E+06  2.3531185E-16
  5.6250000E+06  2.0401765E-16
  5.7500000E+06  1.7739940E-16
  5.8750000E+06  1.5468427E-16
  6.0000000E+06  1.3523902E-16
  6.1250000E+06  1.1854269E-16
  6.2500000E+06  1.0416508E-16
  6.3750000E+06  9.1749581E-17
  6.5000000E+06  8.0999601E-17
  6.6250000E+06  7.1667561E-17
  6.7500000E+06  6.3546155E-17
  7.0000000E+06  5.0266184E-17
  7.2500000E+06  4.0068591E-17
  7.5000000E+06  3.2170550E-17
  7.7500000E+06  2.6004256E-17
  8.0000000E+06  2.1153637E-17
  8.2500000E+06  1.7310886E-17
  8.5000000E+06  1.4246278E-17
  8.7500000E+06  1.1786874E-17
  9.0000000E+06  9.8014144E-18
  9.2500000E+06  8.1895146E-18
  9.5000000E+06  6.8737686E-18
  9.7500000E+06  5.7941860E-18
  1.0000000E+07  4.9040245E-18
  1.0250000E+07  4.1666328E-18
  1.0500000E+07  3.5531851E-18
  1.0750000E+07  3.0408802E-18
  1.1000000E+07  2.6114508E-18
  1.1250000E+07  2.2501907E-18
  
  
#  67   5  M1  EION =  2.133000000E+03 eV   269
#  S(0) = 1.007079E+00
  2.1277987E+01  0.0000000E+00
  2.1277987E+03  0.0000000E+00
  2.1277987E+03  3.7490062E-04
  2.1330000E+03  3.7490062E-04
  2.1330211E+03  3.7490062E-04
  2.1334397E+03  3.7239542E-04
  2.1338584E+03  3.7002982E-04
  2.1342770E+03  3.6779504E-04
  2.1346956E+03  3.6568338E-04
  2.1355328E+03  3.6180317E-04
  2.1363701E+03  3.5834370E-04
  2.1380445E+03  3.5254507E-04
  2.1397190E+03  3.4804761E-04
  2.1430680E+03  3.4218742E-04
  2.1447424E+03  3.4049368E-04
  2.1464169E+03  3.3943166E-04
  2.1497658E+03  3.3871522E-04
  2.1531148E+03  3.3919897E-04
  2.1564637E+03  3.4024349E-04
  2.1598127E+03  3.4138945E-04
  2.1631616E+03  3.4233549E-04
  2.1665106E+03  3.4291503E-04
  2.1698595E+03  3.4306822E-04
  2.1732084E+03  3.4281237E-04
  2.1799063E+03  3.4136433E-04
  2.1866042E+03  3.3927701E-04
  2.1933021E+03  3.3716695E-04
  2.2000000E+03  3.3536889E-04
  2.2125000E+03  3.3296339E-04
  2.2187500E+03  3.3201567E-04
  2.2250000E+03  3.3107349E-04
  2.2312500E+03  3.3004842E-04
  2.2375000E+03  3.2890843E-04
  2.2500000E+03  3.2633234E-04
  2.2625000E+03  3.2364998E-04
  2.2750000E+03  3.2115874E-04
  2.2812500E+03  3.2001138E-04
  2.2875000E+03  3.1892201E-04
  2.3000000E+03  3.1682846E-04
  2.3125000E+03  3.1471914E-04
  2.3250000E+03  3.1251548E-04
  2.3375000E+03  3.1022468E-04
  2.3500000E+03  3.0792689E-04
  2.3750000E+03  3.0352633E-04
  2.3875000E+03  3.0145217E-04
  2.4000000E+03  2.9941144E-04
  2.4250000E+03  2.9531553E-04
  2.4500000E+03  2.9115590E-04
  2.4750000E+03  2.8707787E-04
  2.5000000E+03  2.8316812E-04
  2.5500000E+03  2.7558312E-04
  2.5750000E+03  2.7182479E-04
  2.6000000E+03  2.6813265E-04
  2.6250000E+03  2.6455904E-04
  2.6500000E+03  2.6107602E-04
  2.6750000E+03  2.5763606E-04
  2.7000000E+03  2.5423298E-04
  2.8000000E+03  2.4129044E-04
  2.9000000E+03  2.2926020E-04
  3.0000000E+03  2.1807659E-04
  3.1000000E+03  2.0764352E-04
  3.2000000E+03  1.9792906E-04
  3.4000000E+03  1.8032196E-04
  3.6000000E+03  1.6489525E-04
  3.8000000E+03  1.5128747E-04
  4.0000000E+03  1.3923901E-04
  4.2000000E+03  1.2852963E-04
  4.4000000E+03  1.1897167E-04
  4.6000000E+03  1.1040875E-04
  4.8000000E+03  1.0270999E-04
  5.0000000E+03  9.5765041E-05
  5.2500000E+03  8.8002784E-05
  5.5000000E+03  8.1120244E-05
  5.7500000E+03  7.4991222E-05
  6.0000000E+03  6.9510943E-05
  6.5000000E+03  6.0161072E-05
  6.7500000E+03  5.6156636E-05
  7.0000000E+03  5.2526540E-05
  7.2500000E+03  4.9226004E-05
  7.5000000E+03  4.6216531E-05
  8.0000000E+03  4.0943656E-05
  8.5000000E+03  3.6495090E-05
  9.0000000E+03  3.2709095E-05
  9.5000000E+03  2.9461562E-05
  1.0000000E+04  2.6656217E-05
  1.0500000E+04  2.4217226E-05
  1.1000000E+04  2.2084249E-05
  1.1500000E+04  2.0208831E-05
  1.2000000E+04  1.8551699E-05
  1.2500000E+04  1.7080751E-05
  1.3000000E+04  1.5769546E-05
  1.3500000E+04  1.4596142E-05
  1.4000000E+04  1.3542216E-05
  1.4500000E+04  1.2592370E-05
  1.5000000E+04  1.1733588E-05
  1.6000000E+04  1.0246606E-05
  1.7000000E+04  9.0105892E-06
  1.8000000E+04  7.9731123E-06
  1.9000000E+04  7.0946425E-06
  2.0000000E+04  6.3449408E-06
  2.1000000E+04  5.7005643E-06
  2.2000000E+04  5.1431269E-06
  2.3000000E+04  4.6580474E-06
  2.4000000E+04  4.2336489E-06
  2.5000000E+04  3.8604939E-06
  2.6000000E+04  3.5308900E-06
  2.7000000E+04  3.2385192E-06
  2.8000000E+04  2.9781548E-06
  2.9000000E+04  2.7454435E-06
  3.0000000E+04  2.5367369E-06
  3.1000000E+04  2.3489602E-06
  3.2000000E+04  2.1795074E-06
  3.4000000E+04  1.8870152E-06
  3.6000000E+04  1.6450349E-06
  3.8000000E+04  1.4429805E-06
  4.0000000E+04  1.2728510E-06
  4.2000000E+04  1.1285161E-06
  4.4000000E+04  1.0052197E-06
  4.6000000E+04  8.9923096E-07
  4.8000000E+04  8.0759282E-07
  5.0000000E+04  7.2793986E-07
  5.2500000E+04  6.4235557E-07
  5.5000000E+04  5.6957644E-07
  5.7500000E+04  5.0728645E-07
  6.0000000E+04  4.5365810E-07
  6.5000000E+04  3.6684738E-07
  6.7500000E+04  3.3154614E-07
  7.0000000E+04  3.0055704E-07
  7.2500000E+04  2.7324333E-07
  7.5000000E+04  2.4907813E-07
  7.7500000E+04  2.2762276E-07
  8.0000000E+04  2.0850992E-07
  8.2500000E+04  1.9143052E-07
  8.5000000E+04  1.7612311E-07
  8.7500000E+04  1.6236552E-07
  9.0000000E+04  1.4996814E-07
  9.2500000E+04  1.3876850E-07
  9.5000000E+04  1.2862680E-07
  1.0000000E+05  1.1105041E-07
  1.0500000E+05  9.6452236E-08
  1.1000000E+05  8.4234163E-08
  1.1500000E+05  7.3936011E-08
  1.2000000E+05  6.5199860E-08
  1.2500000E+05  5.7744506E-08
  1.3000000E+05  5.1347023E-08
  1.3500000E+05  4.5829151E-08
  1.4000000E+05  4.1047221E-08
  1.4500000E+05  3.6884620E-08
  1.5000000E+05  3.3246028E-08
  1.5500000E+05  3.0053036E-08
  1.6000000E+05  2.7240778E-08
  1.6500000E+05  2.4755284E-08
  1.7000000E+05  2.2551406E-08
  1.7500000E+05  2.0591199E-08
  1.8000000E+05  1.8842627E-08
  1.8500000E+05  1.7278519E-08
  1.9000000E+05  1.5875729E-08
  1.9500000E+05  1.4614461E-08
  2.0000000E+05  1.3477731E-08
  2.0500000E+05  1.2450907E-08
  2.1000000E+05  1.1521344E-08
  2.2000000E+05  9.9115626E-09
  2.3000000E+05  8.5765886E-09
  2.4000000E+05  7.4615205E-09
  2.5000000E+05  6.5239245E-09
  2.6000000E+05  5.7306859E-09
  2.7000000E+05  5.0557251E-09
  2.8000000E+05  4.4783328E-09
  2.9000000E+05  3.9819367E-09
  3.0000000E+05  3.5531767E-09
  3.1000000E+05  3.1812085E-09
  3.2000000E+05  2.8571735E-09
  3.3000000E+05  2.5737930E-09
  3.4000000E+05  2.3250529E-09
  3.5000000E+05  2.1059579E-09
  3.6000000E+05  1.9123385E-09
  3.7000000E+05  1.7406971E-09
  3.8000000E+05  1.5880865E-09
  3.9000000E+05  1.4520123E-09
  4.0000000E+05  1.3303549E-09
  4.1000000E+05  1.2213064E-09
  4.2000000E+05  1.1233195E-09
  4.3000000E+05  1.0350652E-09
  4.4000000E+05  9.5539768E-10
  4.6000000E+05  8.1799152E-10
  4.8000000E+05  7.0463943E-10
  5.0000000E+05  6.1042868E-10
  5.1250000E+05  5.5955153E-10
  5.2500000E+05  5.1391436E-10
  5.3750000E+05  4.7287827E-10
  5.5000000E+05  4.3589363E-10
  5.7500000E+05  3.7224493E-10
  5.8750000E+05  3.4481423E-10
  6.0000000E+05  3.1988393E-10
  6.2500000E+05  2.7647593E-10
  6.5000000E+05  2.4023361E-10
  6.7500000E+05  2.0977463E-10
  7.0000000E+05  1.8401939E-10
  7.2500000E+05  1.6211699E-10
  7.5000000E+05  1.4339184E-10
  7.7500000E+05  1.2730336E-10
  8.0000000E+05  1.1341580E-10
  8.2500000E+05  1.0137559E-10
  8.5000000E+05  9.0894074E-11
  8.7500000E+05  8.1734124E-11
  9.0000000E+05  7.3699833E-11
  9.2500000E+05  6.6628526E-11
  9.5000000E+05  6.0384442E-11
  9.7500000E+05  5.4853738E-11
  1.0000000E+06  4.9940520E-11
  1.0250000E+06  4.5563662E-11
  1.0500000E+06  4.1654257E-11
  1.0750000E+06  3.8153545E-11
  1.1000000E+06  3.5011231E-11
  1.1250000E+06  3.2184115E-11
  1.1500000E+06  2.9634971E-11
  1.2000000E+06  2.5246159E-11
  1.2500000E+06  2.1634943E-11
  1.3000000E+06  1.8641825E-11
  1.3500000E+06  1.6144266E-11
  1.4000000E+06  1.4047203E-11
  1.4500000E+06  1.2276224E-11
  1.5000000E+06  1.0772554E-11
  1.5500000E+06  9.4894069E-12
  1.6000000E+06  8.3892639E-12
  1.6500000E+06  7.4418367E-12
  1.7000000E+06  6.6225193E-12
  1.7500000E+06  5.9112063E-12
  1.8000000E+06  5.2913764E-12
  1.8500000E+06  4.7493736E-12
  1.9000000E+06  4.2738536E-12
  1.9500000E+06  3.8553467E-12
  2.0000000E+06  3.4859129E-12
  2.0500000E+06  3.1588671E-12
  2.1000000E+06  2.8685586E-12
  2.1500000E+06  2.6101924E-12
  2.2000000E+06  2.3796867E-12
  2.2500000E+06  2.1735531E-12
  2.3000000E+06  1.9887990E-12
  2.3500000E+06  1.8228489E-12
  2.4000000E+06  1.6734798E-12
  2.4500000E+06  1.5387670E-12
  2.5000000E+06  1.4170396E-12
  2.6000000E+06  1.2069085E-12
  2.7000000E+06  1.0335185E-12
  2.8000000E+06  8.8951469E-13
  2.9000000E+06  7.6919160E-13
  3.0000000E+06  6.6808566E-13
  3.1000000E+06  5.8267751E-13
  3.2000000E+06  5.1017219E-13
  3.3000000E+06  4.4833334E-13
  3.4000000E+06  3.9535977E-13
  3.5000000E+06  3.4979128E-13
  3.6000000E+06  3.1043756E-13
  3.7000000E+06  2.7632367E-13
  3.8000000E+06  2.4664692E-13
  3.9000000E+06  2.2074395E-13
  4.0000000E+06  1.9806386E-13
  4.1000000E+06  1.7814610E-13
  4.2000000E+06  1.6060410E-13
  4.3000000E+06  1.4511180E-13
  4.4000000E+06  1.3139191E-13
  4.5000000E+06  1.1920911E-13
  4.6000000E+06  1.0836362E-13
  4.7000000E+06  9.8685230E-14
  4.8000000E+06  9.0028615E-14
  5.0000000E+06  7.5308650E-14
  5.1250000E+06  6.7584113E-14
  5.2500000E+06  6.0804808E-14
  
  
#  67   6  M2  EION =  1.926000000E+03 eV   272
#  S(0) = 1.334988E+00
  1.9058606E+01  0.0000000E+00
  1.9058606E+03  0.0000000E+00
  1.9058606E+03  5.1529255E-04
  1.9260000E+03  5.1529255E-04
  1.9260192E+03  5.1529255E-04
  1.9262504E+03  5.1875778E-04
  1.9264816E+03  5.2179973E-04
  1.9267128E+03  5.2450485E-04
  1.9269440E+03  5.2694040E-04
  1.9274063E+03  5.3119996E-04
  1.9278687E+03  5.3487447E-04
  1.9287935E+03  5.4112917E-04
  1.9297182E+03  5.4647789E-04
  1.9315678E+03  5.5540346E-04
  1.9334173E+03  5.6224300E-04
  1.9352668E+03  5.6695935E-04
  1.9371163E+03  5.6960178E-04
  1.9389658E+03  5.7039173E-04
  1.9408154E+03  5.6966991E-04
  1.9445144E+03  5.6522993E-04
  1.9482134E+03  5.5906384E-04
  1.9500630E+03  5.5596437E-04
  1.9519125E+03  5.5306529E-04
  1.9556115E+03  5.4819514E-04
  1.9630096E+03  5.4259727E-04
  1.9667086E+03  5.4146107E-04
  1.9704077E+03  5.4097403E-04
  1.9778058E+03  5.4068056E-04
  1.9852038E+03  5.3994130E-04
  1.9926019E+03  5.3823503E-04
  2.0000000E+03  5.3585769E-04
  2.0125000E+03  5.3173228E-04
  2.0250000E+03  5.2852654E-04
  2.0312500E+03  5.2721508E-04
  2.0375000E+03  5.2595331E-04
  2.0500000E+03  5.2322870E-04
  2.0625000E+03  5.2001741E-04
  2.0750000E+03  5.1650977E-04
  2.0875000E+03  5.1306309E-04
  2.1000000E+03  5.0983607E-04
  2.1250000E+03  5.0374469E-04
  2.1500000E+03  4.9728953E-04
  2.1625000E+03  4.9391125E-04
  2.1750000E+03  4.9055798E-04
  2.2000000E+03  4.8406970E-04
  2.2500000E+03  4.7139074E-04
  2.2750000E+03  4.6493989E-04
  2.3000000E+03  4.5859599E-04
  2.3500000E+03  4.4636905E-04
  2.3750000E+03  4.4028595E-04
  2.4000000E+03  4.3424244E-04
  2.4500000E+03  4.2254782E-04
  2.5000000E+03  4.1119544E-04
  2.6000000E+03  3.8944736E-04
  2.7000000E+03  3.6903958E-04
  2.8000000E+03  3.4988296E-04
  2.9000000E+03  3.3189555E-04
  3.0000000E+03  3.1505434E-04
  3.1000000E+03  2.9922036E-04
  3.2000000E+03  2.8436202E-04
  3.4000000E+03  2.5734364E-04
  3.6000000E+03  2.3348976E-04
  3.8000000E+03  2.1238934E-04
  4.0000000E+03  1.9368849E-04
  4.2000000E+03  1.7707338E-04
  4.4000000E+03  1.6227241E-04
  4.6000000E+03  1.4905233E-04
  4.8000000E+03  1.3721302E-04
  5.0000000E+03  1.2658258E-04
  5.2500000E+03  1.1477103E-04
  5.5000000E+03  1.0437376E-04
  5.7500000E+03  9.5186959E-05
  6.0000000E+03  8.7040540E-05
  6.5000000E+03  7.3322701E-05
  6.7500000E+03  6.7529632E-05
  7.0000000E+03  6.2326936E-05
  7.2500000E+03  5.7641391E-05
  7.5000000E+03  5.3410378E-05
  8.0000000E+03  4.6104255E-05
  8.5000000E+03  4.0060888E-05
  9.0000000E+03  3.5019186E-05
  9.5000000E+03  3.0780237E-05
  1.0000000E+04  2.7190699E-05
  1.0500000E+04  2.4131187E-05
  1.1000000E+04  2.1507721E-05
  1.1500000E+04  1.9245631E-05
  1.2000000E+04  1.7285060E-05
  1.2500000E+04  1.5577654E-05
  1.3000000E+04  1.4084060E-05
  1.3500000E+04  1.2772027E-05
  1.4000000E+04  1.1614957E-05
  1.4500000E+04  1.0590785E-05
  1.5000000E+04  9.6810963E-06
  1.6000000E+04  8.1458242E-06
  1.7000000E+04  6.9122078E-06
  1.8000000E+04  5.9102091E-06
  1.9000000E+04  5.0883752E-06
  2.0000000E+04  4.4083397E-06
  2.1000000E+04  3.8411041E-06
  2.2000000E+04  3.3644766E-06
  2.3000000E+04  2.9612824E-06
  2.4000000E+04  2.6180894E-06
  2.5000000E+04  2.3242933E-06
  2.6000000E+04  2.0714478E-06
  2.7000000E+04  1.8527698E-06
  2.8000000E+04  1.6627711E-06
  2.9000000E+04  1.4969800E-06
  3.0000000E+04  1.3517283E-06
  3.1000000E+04  1.2239892E-06
  3.2000000E+04  1.1112505E-06
  3.3000000E+04  1.0114159E-06
  3.4000000E+04  9.2272721E-07
  3.5000000E+04  8.4370274E-07
  3.6000000E+04  7.7308846E-07
  3.8000000E+04  6.5298219E-07
  4.0000000E+04  5.5560280E-07
  4.2000000E+04  4.7592330E-07
  4.4000000E+04  4.1017899E-07
  4.6000000E+04  3.5551549E-07
  4.8000000E+04  3.0974387E-07
  5.0000000E+04  2.7116772E-07
  5.2500000E+04  2.3107162E-07
  5.5000000E+04  1.9816776E-07
  5.7500000E+04  1.7095121E-07
  5.8750000E+04  1.5910592E-07
  6.0000000E+04  1.4827447E-07
  6.2500000E+04  1.2925304E-07
  6.5000000E+04  1.1319823E-07
  6.7500000E+04  9.9568983E-08
  7.0000000E+04  8.7936513E-08
  7.2500000E+04  7.7958341E-08
  7.5000000E+04  6.9358907E-08
  7.7500000E+04  6.1914973E-08
  8.0000000E+04  5.5444519E-08
  8.2500000E+04  4.9798241E-08
  8.5000000E+04  4.4852972E-08
  8.7500000E+04  4.0506566E-08
  9.0000000E+04  3.6673881E-08
  9.2500000E+04  3.3283612E-08
  9.5000000E+04  3.0275769E-08
  9.7500000E+04  2.7599665E-08
  1.0000000E+05  2.5212298E-08
  1.0250000E+05  2.3077046E-08
  1.0500000E+05  2.1162605E-08
  1.1000000E+05  1.7892480E-08
  1.1500000E+05  1.5228562E-08
  1.2000000E+05  1.3040903E-08
  1.2500000E+05  1.1230948E-08
  1.3000000E+05  9.7231547E-09
  1.3500000E+05  8.4590448E-09
  1.4000000E+05  7.3929260E-09
  1.4500000E+05  6.4887967E-09
  1.5000000E+05  5.7180650E-09
  1.5500000E+05  5.0578520E-09
  1.6000000E+05  4.4897251E-09
  1.6500000E+05  3.9987397E-09
  1.7000000E+05  3.5727014E-09
  1.7500000E+05  3.2016022E-09
  1.8000000E+05  2.8771856E-09
  1.8500000E+05  2.5926048E-09
  1.9000000E+05  2.3421535E-09
  1.9500000E+05  2.1210546E-09
  2.0000000E+05  1.9252912E-09
  2.0500000E+05  1.7514721E-09
  2.1000000E+05  1.5967227E-09
  2.2000000E+05  1.3350057E-09
  2.3000000E+05  1.1245210E-09
  2.4000000E+05  9.5373619E-10
  2.5000000E+05  8.1402903E-10
  2.6000000E+05  6.9887891E-10
  2.7000000E+05  6.0330258E-10
  2.8000000E+05  5.2345430E-10
  2.9000000E+05  4.5633921E-10
  3.0000000E+05  3.9960524E-10
  3.1000000E+05  3.5139051E-10
  3.2000000E+05  3.1021027E-10
  3.3000000E+05  2.7487223E-10
  3.4000000E+05  2.4441268E-10
  3.5000000E+05  2.1804784E-10
  3.6000000E+05  1.9513643E-10
  3.7000000E+05  1.7515098E-10
  3.8000000E+05  1.5765544E-10
  3.9000000E+05  1.4228757E-10
  4.0000000E+05  1.2874497E-10
  4.1000000E+05  1.1677412E-10
  4.2000000E+05  1.0616155E-10
  4.3000000E+05  9.6726797E-11
  4.4000000E+05  8.8316704E-11
  4.6000000E+05  7.4067393E-11
  4.8000000E+05  6.2579053E-11
  5.0000000E+05  5.3234389E-11
  5.1250000E+05  4.8272055E-11
  5.2500000E+05  4.3874877E-11
  5.3750000E+05  3.9967371E-11
  5.5000000E+05  3.6485549E-11
  5.7500000E+05  3.0589044E-11
  5.8750000E+05  2.8087985E-11
  6.0000000E+05  2.5837509E-11
  6.2500000E+05  2.1974103E-11
  6.5000000E+05  1.8806763E-11
  6.7500000E+05  1.6190192E-11
  7.0000000E+05  1.4013296E-11
  7.2500000E+05  1.2190249E-11
  7.5000000E+05  1.0654154E-11
  7.7500000E+05  9.3524305E-12
  8.0000000E+05  8.2434115E-12
  8.2500000E+05  7.2938246E-12
  8.5000000E+05  6.4769194E-12
  8.7500000E+05  5.7710445E-12
  9.0000000E+05  5.1585625E-12
  9.2500000E+05  4.6250221E-12
  9.5000000E+05  4.1585180E-12
  9.7500000E+05  3.7491906E-12
  1.0000000E+06  3.3888314E-12
  1.0250000E+06  3.0705747E-12
  1.0500000E+06  2.7886535E-12
  1.0750000E+06  2.5382028E-12
  1.1000000E+06  2.3151015E-12
  1.1250000E+06  2.1158455E-12
  1.1500000E+06  1.9374435E-12
  1.2000000E+06  1.6333138E-12
  1.2500000E+06  1.3862058E-12
  1.3000000E+06  1.1837794E-12
  1.3500000E+06  1.0167009E-12
  1.4000000E+06  8.7783390E-13
  1.4500000E+06  7.6166763E-13
  1.5000000E+06  6.6390664E-13
  1.5500000E+06  5.8117344E-13
  1.6000000E+06  5.1079076E-13
  1.6500000E+06  4.5062053E-13
  1.7000000E+06  3.9894365E-13
  1.7500000E+06  3.5436881E-13
  1.8000000E+06  3.1576334E-13
  1.8500000E+06  2.8219947E-13
  1.9000000E+06  2.5291283E-13
  1.9500000E+06  2.2727043E-13
  2.0000000E+06  2.0474554E-13
  2.0500000E+06  1.8489782E-13
  2.1000000E+06  1.6735750E-13
  2.1500000E+06  1.5181281E-13
  2.2000000E+06  1.3799978E-13
  2.2500000E+06  1.2569417E-13
  2.3000000E+06  1.1470471E-13
  2.4000000E+06  9.6042581E-14
  2.5000000E+06  8.0960217E-14
  2.6000000E+06  6.8672134E-14
  2.7000000E+06  5.8585695E-14
  2.8000000E+06  5.0249001E-14
  2.9000000E+06  4.3314125E-14
  3.0000000E+06  3.7510723E-14
  3.1000000E+06  3.2626945E-14
  3.2000000E+06  2.8495502E-14
  3.3000000E+06  2.4983305E-14
  3.4000000E+06  2.1983715E-14
  3.5000000E+06  1.9410731E-14
  3.6000000E+06  1.7194549E-14
  3.7000000E+06  1.5278214E-14
  3.8000000E+06  1.3615013E-14
  3.9000000E+06  1.2166438E-14
  4.0000000E+06  1.0900625E-14
  4.1000000E+06  9.7910584E-15
  4.2000000E+06  8.8155508E-15
  4.3000000E+06  7.9554606E-15
  4.4000000E+06  7.1950456E-15
  4.5000000E+06  6.5209194E-15
  4.6000000E+06  5.9217217E-15
  4.7000000E+06  5.3877929E-15
  4.8000000E+06  4.9108893E-15
  5.0000000E+06  4.1010608E-15
  5.1250000E+06  3.6765933E-15
  5.2500000E+06  3.3043565E-15
  5.3750000E+06  2.9770884E-15
  
  
#  67   7  M3  EION =  1.746000000E+03 eV   270
#  S(0) = 2.924750E+00
  1.7235469E+01  0.0000000E+00
  1.7235469E+03  0.0000000E+00
  1.7235469E+03  1.5054314E-03
  1.7460000E+03  1.5054314E-03
  1.7460174E+03  1.5054314E-03
  1.7514156E+03  1.5534910E-03
  1.7541148E+03  1.5705832E-03
  1.7568139E+03  1.5799913E-03
  1.7595130E+03  1.5806327E-03
  1.7622122E+03  1.5740790E-03
  1.7649113E+03  1.5629036E-03
  1.7676104E+03  1.5496021E-03
  1.7703096E+03  1.5361110E-03
  1.7730087E+03  1.5237061E-03
  1.7784069E+03  1.5044988E-03
  1.7838052E+03  1.4930688E-03
  1.7892035E+03  1.4873084E-03
  1.7946017E+03  1.4843751E-03
  1.8000000E+03  1.4819286E-03
  1.8125000E+03  1.4721492E-03
  1.8187500E+03  1.4650135E-03
  1.8250000E+03  1.4573546E-03
  1.8375000E+03  1.4430718E-03
  1.8500000E+03  1.4313471E-03
  1.8625000E+03  1.4206573E-03
  1.8750000E+03  1.4092026E-03
  1.8812500E+03  1.4030259E-03
  1.8875000E+03  1.3966311E-03
  1.9000000E+03  1.3836593E-03
  1.9250000E+03  1.3592484E-03
  1.9500000E+03  1.3363145E-03
  1.9750000E+03  1.3126181E-03
  2.0000000E+03  1.2887793E-03
  2.0250000E+03  1.2659479E-03
  2.0500000E+03  1.2438301E-03
  2.0750000E+03  1.2216617E-03
  2.1000000E+03  1.1997106E-03
  2.1500000E+03  1.1576797E-03
  2.2000000E+03  1.1174511E-03
  2.2500000E+03  1.0786456E-03
  2.3000000E+03  1.0418539E-03
  2.4000000E+03  9.7261847E-04
  2.5000000E+03  9.0928766E-04
  2.6000000E+03  8.5127637E-04
  2.7000000E+03  7.9791913E-04
  2.8000000E+03  7.4893286E-04
  2.9000000E+03  7.0380548E-04
  3.0000000E+03  6.6213330E-04
  3.1000000E+03  6.2365776E-04
  3.2000000E+03  5.8808620E-04
  3.4000000E+03  5.2458405E-04
  3.6000000E+03  4.6981129E-04
  3.8000000E+03  4.2234858E-04
  4.0000000E+03  3.8103310E-04
  4.2000000E+03  3.4490897E-04
  4.4000000E+03  3.1319017E-04
  4.6000000E+03  2.8522791E-04
  4.8000000E+03  2.6048365E-04
  5.0000000E+03  2.3850820E-04
  5.2500000E+03  2.1436483E-04
  5.5000000E+03  1.9335653E-04
  5.7500000E+03  1.7499076E-04
  6.0000000E+03  1.5886501E-04
  6.5000000E+03  1.3206525E-04
  6.7500000E+03  1.2088731E-04
  7.0000000E+03  1.1092341E-04
  7.2500000E+03  1.0201354E-04
  7.5000000E+03  9.4022148E-05
  8.0000000E+03  8.0350006E-05
  8.5000000E+03  6.9171443E-05
  9.0000000E+03  5.9944566E-05
  9.5000000E+03  5.2262828E-05
  1.0000000E+04  4.5817168E-05
  1.0500000E+04  4.0369960E-05
  1.1000000E+04  3.5736315E-05
  1.1500000E+04  3.1770922E-05
  1.2000000E+04  2.8358458E-05
  1.2500000E+04  2.5406627E-05
  1.3000000E+04  2.2840958E-05
  1.3500000E+04  2.0600914E-05
  1.4000000E+04  1.8636951E-05
  1.4500000E+04  1.6908263E-05
  1.5000000E+04  1.5381033E-05
  1.6000000E+04  1.2822821E-05
  1.7000000E+04  1.0786928E-05
  1.8000000E+04  9.1480688E-06
  1.9000000E+04  7.8151713E-06
  2.0000000E+04  6.7209852E-06
  2.1000000E+04  5.8151393E-06
  2.2000000E+04  5.0594128E-06
  2.3000000E+04  4.4244624E-06
  2.4000000E+04  3.8875124E-06
  2.5000000E+04  3.4307094E-06
  2.6000000E+04  3.0399296E-06
  2.7000000E+04  2.7039032E-06
  2.8000000E+04  2.4135685E-06
  2.9000000E+04  2.1615854E-06
  3.0000000E+04  1.9419670E-06
  3.1000000E+04  1.7498001E-06
  3.2000000E+04  1.5810283E-06
  3.3000000E+04  1.4322837E-06
  3.4000000E+04  1.3007557E-06
  3.5000000E+04  1.1840868E-06
  3.6000000E+04  1.0802908E-06
  3.8000000E+04  9.0484674E-07
  4.0000000E+04  7.6375735E-07
  4.2000000E+04  6.4920934E-07
  4.4000000E+04  5.5539775E-07
  4.6000000E+04  4.7795444E-07
  4.8000000E+04  4.1355391E-07
  5.0000000E+04  3.5963678E-07
  5.2500000E+04  3.0399446E-07
  5.5000000E+04  2.5868328E-07
  5.7500000E+04  2.2148069E-07
  5.8750000E+04  2.0537758E-07
  6.0000000E+04  1.9070432E-07
  6.2500000E+04  1.6506653E-07
  6.5000000E+04  1.4357152E-07
  6.7500000E+04  1.2544194E-07
  7.0000000E+04  1.1006562E-07
  7.2500000E+04  9.6956584E-08
  7.5000000E+04  8.5726089E-08
  7.7500000E+04  7.6060981E-08
  8.0000000E+04  6.7707357E-08
  8.2500000E+04  6.0458066E-08
  8.5000000E+04  5.4143107E-08
  8.7500000E+04  4.8622220E-08
  9.0000000E+04  4.3779081E-08
  9.2500000E+04  3.9516738E-08
  9.5000000E+04  3.5754011E-08
  9.7500000E+04  3.2422633E-08
  1.0000000E+05  2.9464951E-08
  1.0250000E+05  2.6832087E-08
  1.0500000E+05  2.4482436E-08
  1.1000000E+05  2.0495718E-08
  1.1500000E+05  1.7276747E-08
  1.2000000E+05  1.4655958E-08
  1.2500000E+05  1.2505770E-08
  1.3000000E+05  1.0729136E-08
  1.3500000E+05  9.2514778E-09
  1.4000000E+05  8.0149510E-09
  1.4500000E+05  6.9742945E-09
  1.5000000E+05  6.0938060E-09
  1.5500000E+05  5.3451086E-09
  1.6000000E+05  4.7054870E-09
  1.6500000E+05  4.1566373E-09
  1.7000000E+05  3.6837177E-09
  1.7500000E+05  3.2746223E-09
  1.8000000E+05  2.9194220E-09
  1.8500000E+05  2.6099301E-09
  1.9000000E+05  2.3393632E-09
  1.9500000E+05  2.1020744E-09
  2.0000000E+05  1.8933419E-09
  2.0500000E+05  1.7092002E-09
  2.1000000E+05  1.5463059E-09
  2.2000000E+05  1.2733668E-09
  2.3000000E+05  1.0565835E-09
  2.4000000E+05  8.8284139E-10
  2.5000000E+05  7.4243304E-10
  2.6000000E+05  6.2808860E-10
  2.7000000E+05  5.3430447E-10
  2.8000000E+05  4.5687321E-10
  2.9000000E+05  3.9254828E-10
  3.0000000E+05  3.3880282E-10
  3.1000000E+05  2.9365424E-10
  3.2000000E+05  2.5553524E-10
  3.3000000E+05  2.2319787E-10
  3.4000000E+05  1.9564204E-10
  3.5000000E+05  1.7206125E-10
  3.6000000E+05  1.5180131E-10
  3.7000000E+05  1.3432860E-10
  3.8000000E+05  1.1920555E-10
  3.9000000E+05  1.0607153E-10
  4.0000000E+05  9.4627941E-11
  4.1000000E+05  8.4626390E-11
  4.2000000E+05  7.5859392E-11
  4.3000000E+05  6.8152942E-11
  4.4000000E+05  6.1360546E-11
  4.5000000E+05  5.5358409E-11
  4.6000000E+05  5.0041541E-11
  4.7000000E+05  4.5320604E-11
  4.8000000E+05  4.1119330E-11
  5.0000000E+05  3.4023723E-11
  5.1250000E+05  3.0324914E-11
  5.2500000E+05  2.7093113E-11
  5.3750000E+05  2.4261257E-11
  5.5000000E+05  2.1773055E-11
  5.7500000E+05  1.7645206E-11
  5.8750000E+05  1.5931411E-11
  6.0000000E+05  1.4410714E-11
  6.2500000E+05  1.1853192E-11
  6.5000000E+05  9.8139932E-12
  6.7500000E+05  8.1754539E-12
  7.0000000E+05  6.8493686E-12
  7.2500000E+05  5.7689586E-12
  7.5000000E+05  4.8831995E-12
  7.7500000E+05  4.1527695E-12
  8.0000000E+05  3.5471212E-12
  8.2500000E+05  3.0423472E-12
  8.5000000E+05  2.6196022E-12
  8.7500000E+05  2.2639327E-12
  9.0000000E+05  1.9633997E-12
  9.2500000E+05  1.7084151E-12
  9.5000000E+05  1.4912348E-12
  9.7500000E+05  1.3055707E-12
  1.0000000E+06  1.1462919E-12
  1.0250000E+06  1.0091920E-12
  1.0500000E+06  8.9080685E-13
  1.0750000E+06  7.8827069E-13
  1.1000000E+06  6.9920319E-13
  1.1250000E+06  6.2161964E-13
  1.1500000E+06  5.5385914E-13
  1.1750000E+06  4.9452658E-13
  1.2000000E+06  4.4244606E-13
  1.2250000E+06  3.9662323E-13
  1.2500000E+06  3.5621460E-13
  1.2750000E+06  3.2050257E-13
  1.3000000E+06  2.8887482E-13
  1.3250000E+06  2.6080738E-13
  1.3500000E+06  2.3585065E-13
  1.4000000E+06  1.9377555E-13
  1.4500000E+06  1.6014748E-13
  1.5000000E+06  1.3308903E-13
  1.5500000E+06  1.1117876E-13
  1.6000000E+06  9.3331471E-14
  1.6500000E+06  7.8712208E-14
  1.7000000E+06  6.6673736E-14
  1.7500000E+06  5.6710835E-14
  1.8000000E+06  4.8426572E-14
  1.8500000E+06  4.1507163E-14
  1.9000000E+06  3.5703072E-14
  1.9500000E+06  3.0814742E-14
  2.0000000E+06  2.6681750E-14
  2.0500000E+06  2.3174491E-14
  2.1000000E+06  2.0187742E-14
  2.1500000E+06  1.7635684E-14
  2.2000000E+06  1.5448016E-14
  2.2500000E+06  1.3566912E-14
  2.3000000E+06  1.1944616E-14
  2.3500000E+06  1.0541539E-14
  2.4000000E+06  9.3247379E-15
  2.4500000E+06  8.2667060E-15
  2.5000000E+06  7.3443976E-15
  2.5500000E+06  6.5384425E-15
  2.6000000E+06  5.8325076E-15
  2.6500000E+06  5.2127790E-15
  2.7000000E+06  4.6675389E-15
  2.7500000E+06  4.1868204E-15
  2.8000000E+06  3.7621227E-15
  2.8500000E+06  3.3861772E-15
  2.9000000E+06  3.0527525E-15
  3.0000000E+06  2.4927845E-15
  3.1000000E+06  2.0476207E-15
  3.2000000E+06  1.6913629E-15
  3.3000000E+06  1.4044571E-15
  3.4000000E+06  1.1720276E-15
  3.5000000E+06  9.8267198E-16
  3.6000000E+06  8.2759089E-16
  3.7000000E+06  6.9994743E-16
  3.8000000E+06  5.9438917E-16
  3.9000000E+06  5.0670045E-16
  4.0000000E+06  4.3353918E-16
  4.1000000E+06  3.7223784E-16
  4.2000000E+06  3.2066442E-16
  4.3000000E+06  2.7710725E-16
  4.4000000E+06  2.4018515E-16
  4.5000000E+06  2.0878443E-16
  4.6000000E+06  1.8200313E-16
  4.7000000E+06  1.5909804E-16
  4.8000000E+06  1.3945439E-16
  
  
#  67   8  M4  EION =  1.395000000E+03 eV   272
#  S(0) = 4.442583E+00
  1.3910064E+01  0.0000000E+00
  1.3910064E+03  0.0000000E+00
  1.3910064E+03  1.7412806E-04
  1.3950000E+03  1.7412806E-04
  1.3950140E+03  1.7412806E-04
  1.3951000E+03  1.7858210E-04
  1.3951859E+03  1.8322219E-04
  1.3952718E+03  1.8804983E-04
  1.3953577E+03  1.9306651E-04
  1.3955295E+03  2.0367289E-04
  1.3957014E+03  2.1505320E-04
  1.3960450E+03  2.4018187E-04
  1.3963887E+03  2.6854258E-04
  1.3970760E+03  3.3528600E-04
  1.3977633E+03  4.1582898E-04
  1.3991380E+03  6.1925652E-04
  1.3998253E+03  7.4175089E-04
  1.4005126E+03  8.7714456E-04
  1.4018873E+03  1.1810957E-03
  1.4032619E+03  1.5161973E-03
  1.4046366E+03  1.8636239E-03
  1.4060112E+03  2.2047080E-03
  1.4073859E+03  2.5246481E-03
  1.4087605E+03  2.8144302E-03
  1.4101352E+03  3.0707165E-03
  1.4115098E+03  3.2944429E-03
  1.4142591E+03  3.6588148E-03
  1.4170084E+03  3.9412006E-03
  1.4197577E+03  4.1692977E-03
  1.4225070E+03  4.3595417E-03
  1.4252563E+03  4.5197274E-03
  1.4280056E+03  4.6528120E-03
  1.4390028E+03  4.9403421E-03
  1.4445014E+03  4.9714023E-03
  1.4472507E+03  4.9707365E-03
  1.4500000E+03  4.9635531E-03
  1.4562500E+03  4.9352071E-03
  1.4625000E+03  4.9028301E-03
  1.4687500E+03  4.8715376E-03
  1.4750000E+03  4.8399545E-03
  1.4875000E+03  4.7653053E-03
  1.5000000E+03  4.6726260E-03
  1.5125000E+03  4.5749926E-03
  1.5250000E+03  4.4833592E-03
  1.5375000E+03  4.3980679E-03
  1.5500000E+03  4.3145261E-03
  1.5750000E+03  4.1450535E-03
  1.6000000E+03  3.9839689E-03
  1.6250000E+03  3.8364067E-03
  1.6500000E+03  3.6948369E-03
  1.7000000E+03  3.4296455E-03
  1.8000000E+03  2.9729744E-03
  1.9000000E+03  2.5918057E-03
  2.0000000E+03  2.2705272E-03
  2.1000000E+03  1.9979666E-03
  2.2000000E+03  1.7655524E-03
  2.3000000E+03  1.5662658E-03
  2.4000000E+03  1.3943712E-03
  2.5000000E+03  1.2457265E-03
  2.6000000E+03  1.1164236E-03
  2.7000000E+03  1.0035300E-03
  2.8000000E+03  9.0465654E-04
  2.9000000E+03  8.1777502E-04
  3.0000000E+03  7.4116950E-04
  3.1000000E+03  6.7340456E-04
  3.2000000E+03  6.1327924E-04
  3.4000000E+03  5.1204424E-04
  3.6000000E+03  4.3104348E-04
  3.8000000E+03  3.6558624E-04
  4.0000000E+03  3.1220271E-04
  4.2000000E+03  2.6829611E-04
  4.4000000E+03  2.3190113E-04
  4.6000000E+03  2.0151457E-04
  4.8000000E+03  1.7597501E-04
  5.0000000E+03  1.5437660E-04
  5.2500000E+03  1.3184910E-04
  5.5000000E+03  1.1329726E-04
  5.7500000E+03  9.7902710E-05
  6.0000000E+03  8.5038126E-05
  6.5000000E+03  6.5064746E-05
  6.7500000E+03  5.7277396E-05
  7.0000000E+03  5.0618101E-05
  7.2500000E+03  4.4895893E-05
  7.5000000E+03  3.9956786E-05
  8.0000000E+03  3.1949920E-05
  8.5000000E+03  2.5842496E-05
  9.0000000E+03  2.1118871E-05
  9.5000000E+03  1.7419815E-05
  1.0000000E+04  1.4490357E-05
  1.0500000E+04  1.2146558E-05
  1.1000000E+04  1.0253757E-05
  1.1500000E+04  8.7120442E-06
  1.2000000E+04  7.4463794E-06
  1.2500000E+04  6.3997587E-06
  1.3000000E+04  5.5284353E-06
  1.3500000E+04  4.7985045E-06
  1.4000000E+04  4.1834584E-06
  1.4500000E+04  3.6623979E-06
  1.5000000E+04  3.2187161E-06
  1.5500000E+04  2.8391221E-06
  1.6000000E+04  2.5129061E-06
  1.6500000E+04  2.2313823E-06
  1.7000000E+04  1.9874643E-06
  1.8000000E+04  1.5902042E-06
  1.9000000E+04  1.2856765E-06
  2.0000000E+04  1.0493138E-06
  2.1000000E+04  8.6378308E-07
  2.2000000E+04  7.1665461E-07
  2.3000000E+04  5.9888394E-07
  2.4000000E+04  5.0380057E-07
  2.5000000E+04  4.2642444E-07
  2.6000000E+04  3.6299581E-07
  2.7000000E+04  3.1064631E-07
  2.8000000E+04  2.6716668E-07
  2.9000000E+04  2.3084024E-07
  3.0000000E+04  2.0032200E-07
  3.1000000E+04  1.7454993E-07
  3.2000000E+04  1.5267947E-07
  3.3000000E+04  1.3403450E-07
  3.4000000E+04  1.1807024E-07
  3.5000000E+04  1.0434504E-07
  3.6000000E+04  9.2498951E-08
  3.8000000E+04  7.3316252E-08
  4.0000000E+04  5.8727802E-08
  4.2000000E+04  4.7495001E-08
  4.4000000E+04  3.8748069E-08
  4.6000000E+04  3.1866502E-08
  4.8000000E+04  2.6401234E-08
  5.0000000E+04  2.2023020E-08
  5.2500000E+04  1.7712645E-08
  5.5000000E+04  1.4375260E-08
  5.7500000E+04  1.1763938E-08
  5.8750000E+04  1.0672925E-08
  6.0000000E+04  9.7009050E-09
  6.2500000E+04  8.0564743E-09
  6.5000000E+04  6.7348726E-09
  6.7500000E+04  5.6645693E-09
  7.0000000E+04  4.7915842E-09
  7.2500000E+04  4.0747904E-09
  7.5000000E+04  3.4825683E-09
  7.7500000E+04  2.9904026E-09
  8.0000000E+04  2.5791385E-09
  8.2500000E+04  2.2336983E-09
  8.5000000E+04  1.9421294E-09
  8.7500000E+04  1.6948951E-09
  9.0000000E+04  1.4843395E-09
  9.2500000E+04  1.3042798E-09
  9.5000000E+04  1.1496949E-09
  9.7500000E+04  1.0164859E-09
  1.0000000E+05  9.0128997E-10
  1.0250000E+05  8.0133497E-10
  1.0500000E+05  7.1432519E-10
  1.1000000E+05  5.7181857E-10
  1.1500000E+05  4.6194085E-10
  1.2000000E+05  3.7632292E-10
  1.2500000E+05  3.0895824E-10
  1.3000000E+05  2.5547843E-10
  1.3500000E+05  2.1266825E-10
  1.4000000E+05  1.7813421E-10
  1.4500000E+05  1.5007571E-10
  1.5000000E+05  1.2712526E-10
  1.5500000E+05  1.0823483E-10
  1.6000000E+05  9.2594325E-11
  1.6500000E+05  7.9572639E-11
  1.7000000E+05  6.8674492E-11
  1.7500000E+05  5.9508461E-11
  1.8000000E+05  5.1763173E-11
  1.8500000E+05  4.5189374E-11
  1.9000000E+05  3.9586371E-11
  1.9500000E+05  3.4791688E-11
  2.0000000E+05  3.0673095E-11
  2.0500000E+05  2.7122430E-11
  2.1000000E+05  2.4050783E-11
  2.2000000E+05  1.9063463E-11
  2.3000000E+05  1.5260721E-11
  2.4000000E+05  1.2328118E-11
  2.5000000E+05  1.0042824E-11
  2.6000000E+05  8.2447321E-12
  2.7000000E+05  6.8173109E-12
  2.8000000E+05  5.6747369E-12
  2.9000000E+05  4.7531022E-12
  3.0000000E+05  4.0043237E-12
  3.1000000E+05  3.3918811E-12
  3.2000000E+05  2.8877882E-12
  3.3000000E+05  2.4704153E-12
  3.4000000E+05  2.1229139E-12
  3.5000000E+05  1.8320654E-12
  3.6000000E+05  1.5874256E-12
  3.7000000E+05  1.3806868E-12
  3.8000000E+05  1.2052000E-12
  3.9000000E+05  1.0556131E-12
  4.0000000E+05  9.2759352E-13
  4.1000000E+05  8.1761492E-13
  4.2000000E+05  7.2279218E-13
  4.3000000E+05  6.4075431E-13
  4.4000000E+05  5.6954390E-13
  4.6000000E+05  4.5338386E-13
  4.8000000E+05  3.6429262E-13
  5.0000000E+05  2.9522044E-13
  5.1250000E+05  2.5991670E-13
  5.2500000E+05  2.2950435E-13
  5.3750000E+05  2.0321507E-13
  5.5000000E+05  1.8041502E-13
  5.7500000E+05  1.4326993E-13
  5.8750000E+05  1.2812253E-13
  6.0000000E+05  1.1483047E-13
  6.2500000E+05  9.2820780E-14
  6.5000000E+05  7.5618087E-14
  6.7500000E+05  6.2049628E-14
  7.0000000E+05  5.1257251E-14
  7.2500000E+05  4.2605784E-14
  7.5000000E+05  3.5620109E-14
  7.7500000E+05  2.9941277E-14
  8.0000000E+05  2.5295582E-14
  8.2500000E+05  2.1472544E-14
  8.5000000E+05  1.8309001E-14
  8.7500000E+05  1.5677495E-14
  9.0000000E+05  1.3477757E-14
  9.2500000E+05  1.1630390E-14
  9.5000000E+05  1.0072127E-14
  9.7500000E+05  8.7522458E-15
  1.0000000E+06  7.6298572E-15
  1.0250000E+06  6.6718215E-15
  1.0500000E+06  5.8511465E-15
  1.0750000E+06  5.1457408E-15
  1.1000000E+06  4.5374414E-15
  1.1250000E+06  4.0112505E-15
  1.1500000E+06  3.5547334E-15
  1.2000000E+06  2.8110213E-15
  1.2500000E+06  2.2421391E-15
  1.3000000E+06  1.8026835E-15
  1.3500000E+06  1.4601039E-15
  1.4000000E+06  1.1907789E-15
  1.4500000E+06  9.7737397E-16
  1.5000000E+06  8.0703710E-16
  1.5500000E+06  6.7014340E-16
  1.6000000E+06  5.5941842E-16
  1.6500000E+06  4.6931728E-16
  1.7000000E+06  3.9558001E-16
  1.7500000E+06  3.3490970E-16
  1.8000000E+06  2.8473679E-16
  1.8500000E+06  2.4304566E-16
  1.9000000E+06  2.0824490E-16
  1.9500000E+06  1.7907018E-16
  2.0000000E+06  1.5451140E-16
  2.0500000E+06  1.3375711E-16
  2.1000000E+06  1.1615211E-16
  2.1500000E+06  1.0116504E-16
  2.2000000E+06  8.8362939E-17
  2.2500000E+06  7.7391501E-17
  2.3000000E+06  6.7959726E-17
  2.4000000E+06  5.2796042E-17
  2.5000000E+06  4.1399815E-17
  2.6000000E+06  3.2745597E-17
  2.7000000E+06  2.6109203E-17
  2.8000000E+06  2.0973714E-17
  2.9000000E+06  1.6965973E-17
  3.0000000E+06  1.3813647E-17
  3.1000000E+06  1.1315864E-17
  3.2000000E+06  9.3230295E-18
  3.3000000E+06  7.7228541E-18
  3.4000000E+06  6.4302596E-18
  3.5000000E+06  5.3801814E-18
  3.6000000E+06  4.5224910E-18
  3.7000000E+06  3.8182118E-18
  3.8000000E+06  3.2369419E-18
  3.9000000E+06  2.7548791E-18
  4.0000000E+06  2.3532706E-18
  4.1000000E+06  2.0173370E-18
  4.2000000E+06  1.7353418E-18
  4.3000000E+06  1.4978070E-18
  4.4000000E+06  1.2970459E-18
  
  
#  67   9  M5  EION =  1.354000000E+03 eV   273
#  S(0) = 7.517897E+00
  6.7700000E+00  0.0000000E+00
  6.7700000E+02  0.0000000E+00
  6.7700000E+02  1.2765588E-03
  1.3540000E+03  1.2765588E-03
  1.3540000E+03  2.4743460E-04
  1.3540136E+03  2.4743460E-04
  1.3541573E+03  2.6071583E-04
  1.3543011E+03  2.7484659E-04
  1.3544448E+03  2.8983695E-04
  1.3545885E+03  3.0569698E-04
  1.3548759E+03  3.4006552E-04
  1.3551633E+03  3.7802917E-04
  1.3557381E+03  4.6502666E-04
  1.3563130E+03  5.6718759E-04
  1.3574626E+03  8.1816895E-04
  1.3586123E+03  1.1309237E-03
  1.3597619E+03  1.5006546E-03
  1.3609116E+03  1.9172128E-03
  1.3620613E+03  2.3657649E-03
  1.3632109E+03  2.8286968E-03
  1.3643606E+03  3.2883067E-03
  1.3655102E+03  3.7293519E-03
  1.3666599E+03  4.1407579E-03
  1.3678095E+03  4.5161517E-03
  1.3701089E+03  5.1533926E-03
  1.3724082E+03  5.6553803E-03
  1.3747075E+03  6.0543915E-03
  1.3770068E+03  6.3806362E-03
  1.3793061E+03  6.6554771E-03
  1.3816055E+03  6.8916477E-03
  1.3862041E+03  7.2706295E-03
  1.3908027E+03  7.5369372E-03
  1.4000000E+03  7.7755014E-03
  1.4062500E+03  7.7853199E-03
  1.4125000E+03  7.7412456E-03
  1.4187500E+03  7.6820828E-03
  1.4250000E+03  7.6237346E-03
  1.4375000E+03  7.5094636E-03
  1.4500000E+03  7.3733660E-03
  1.4750000E+03  7.0558375E-03
  1.4875000E+03  6.9089296E-03
  1.5000000E+03  6.7710104E-03
  1.5250000E+03  6.4974188E-03
  1.5500000E+03  6.2300393E-03
  1.5750000E+03  5.9860692E-03
  1.6000000E+03  5.7568623E-03
  1.7000000E+03  4.9417047E-03
  1.8000000E+03  4.2715396E-03
  1.9000000E+03  3.7136385E-03
  2.0000000E+03  3.2459367E-03
  2.1000000E+03  2.8501953E-03
  2.2000000E+03  2.5134817E-03
  2.3000000E+03  2.2254167E-03
  2.4000000E+03  1.9778918E-03
  2.5000000E+03  1.7639126E-03
  2.6000000E+03  1.5782203E-03
  2.7000000E+03  1.4165486E-03
  2.8000000E+03  1.2752120E-03
  2.9000000E+03  1.1511873E-03
  3.0000000E+03  1.0419789E-03
  3.1000000E+03  9.4551464E-04
  3.2000000E+03  8.6004967E-04
  3.4000000E+03  7.1644230E-04
  3.6000000E+03  6.0182739E-04
  3.8000000E+03  5.0941663E-04
  4.0000000E+03  4.3420890E-04
  4.2000000E+03  3.7247369E-04
  4.4000000E+03  3.2139497E-04
  4.6000000E+03  2.7882347E-04
  4.8000000E+03  2.4310190E-04
  5.0000000E+03  2.1294014E-04
  5.2500000E+03  1.8153380E-04
  5.5000000E+03  1.5571677E-04
  5.7500000E+03  1.3433143E-04
  6.0000000E+03  1.1649152E-04
  6.5000000E+03  8.8856874E-05
  6.7500000E+03  7.8107116E-05
  7.0000000E+03  6.8928069E-05
  7.2500000E+03  6.1051965E-05
  7.5000000E+03  5.4262895E-05
  8.0000000E+03  4.3277584E-05
  8.5000000E+03  3.4919037E-05
  9.0000000E+03  2.8469718E-05
  9.5000000E+03  2.3430656E-05
  1.0000000E+04  1.9448557E-05
  1.0500000E+04  1.6269127E-05
  1.1000000E+04  1.3706573E-05
  1.1500000E+04  1.1623324E-05
  1.2000000E+04  9.9162343E-06
  1.2500000E+04  8.5071014E-06
  1.3000000E+04  7.3360032E-06
  1.3500000E+04  6.3565807E-06
  1.4000000E+04  5.5326483E-06
  1.4500000E+04  4.8357189E-06
  1.5000000E+04  4.2431931E-06
  1.5500000E+04  3.7370113E-06
  1.6000000E+04  3.3026402E-06
  1.6500000E+04  2.9283104E-06
  1.7000000E+04  2.6044326E-06
  1.8000000E+04  2.0779860E-06
  1.9000000E+04  1.6754777E-06
  2.0000000E+04  1.3638493E-06
  2.1000000E+04  1.1198311E-06
  2.2000000E+04  9.2677496E-07
  2.3000000E+04  7.7259284E-07
  2.4000000E+04  6.4838797E-07
  2.5000000E+04  5.4753225E-07
  2.6000000E+04  4.6503087E-07
  2.7000000E+04  3.9708055E-07
  2.8000000E+04  3.4075747E-07
  2.9000000E+04  2.9379378E-07
  3.0000000E+04  2.5441560E-07
  3.1000000E+04  2.2122471E-07
  3.2000000E+04  1.9311123E-07
  3.3000000E+04  1.6918798E-07
  3.4000000E+04  1.4874118E-07
  3.5000000E+04  1.3119325E-07
  3.6000000E+04  1.1607422E-07
  3.8000000E+04  9.1652752E-08
  4.0000000E+04  7.3142017E-08
  4.2000000E+04  5.8935367E-08
  4.4000000E+04  4.7907725E-08
  4.6000000E+04  3.9258702E-08
  4.8000000E+04  3.2410700E-08
  5.0000000E+04  2.6941246E-08
  5.2500000E+04  2.1574320E-08
  5.5000000E+04  1.7434116E-08
  5.7500000E+04  1.4206363E-08
  5.8750000E+04  1.2861514E-08
  6.0000000E+04  1.1665489E-08
  6.2500000E+04  9.6473945E-09
  6.5000000E+04  8.0312219E-09
  6.7500000E+04  6.7269526E-09
  7.0000000E+04  5.6668448E-09
  7.2500000E+04  4.7994222E-09
  7.5000000E+04  4.0852107E-09
  7.7500000E+04  3.4936919E-09
  8.0000000E+04  3.0010839E-09
  8.2500000E+04  2.5887131E-09
  8.5000000E+04  2.2418163E-09
  8.7500000E+04  1.9486466E-09
  9.0000000E+04  1.6997973E-09
  9.2500000E+04  1.4876904E-09
  9.5000000E+04  1.3061880E-09
  1.0000000E+05  1.0159165E-09
  1.0500000E+05  7.9884963E-10
  1.1000000E+05  6.3445641E-10
  1.1500000E+05  5.0850879E-10
  1.2000000E+05  4.1098933E-10
  1.2500000E+05  3.3474372E-10
  1.3000000E+05  2.7459473E-10
  1.3500000E+05  2.2674961E-10
  1.4000000E+05  1.8839792E-10
  1.4500000E+05  1.5743555E-10
  1.5000000E+05  1.3227177E-10
  1.5500000E+05  1.1169271E-10
  1.6000000E+05  9.4764352E-11
  1.6500000E+05  8.0762418E-11
  1.7000000E+05  6.9120936E-11
  1.7500000E+05  5.9394564E-11
  1.8000000E+05  5.1230593E-11
  1.8500000E+05  4.4347957E-11
  1.9000000E+05  3.8521374E-11
  1.9500000E+05  3.3569275E-11
  2.0000000E+05  2.9344538E-11
  2.0500000E+05  2.5727349E-11
  2.1000000E+05  2.2619702E-11
  2.2000000E+05  1.7624989E-11
  2.3000000E+05  1.3869391E-11
  2.4000000E+05  1.1013413E-11
  2.5000000E+05  8.8188789E-12
  2.6000000E+05  7.1163407E-12
  2.7000000E+05  5.7837087E-12
  2.8000000E+05  4.7319859E-12
  2.9000000E+05  3.8955771E-12
  3.0000000E+05  3.2256355E-12
  3.1000000E+05  2.6854361E-12
  3.2000000E+05  2.2471223E-12
  3.3000000E+05  1.8893869E-12
  3.4000000E+05  1.5958010E-12
  3.5000000E+05  1.3536042E-12
  3.6000000E+05  1.1528169E-12
  3.7000000E+05  9.8558283E-13
  3.8000000E+05  8.4567948E-13
  3.9000000E+05  7.2814922E-13
  4.0000000E+05  6.2902035E-13
  4.1000000E+05  5.4509431E-13
  4.2000000E+05  4.7378239E-13
  4.3000000E+05  4.1297942E-13
  4.4000000E+05  3.6096575E-13
  4.6000000E+05  2.7791130E-13
  4.8000000E+05  2.1603892E-13
  5.0000000E+05  1.6944144E-13
  5.1250000E+05  1.4618637E-13
  5.2500000E+05  1.2651055E-13
  5.3750000E+05  1.0980449E-13
  5.5000000E+05  9.5572241E-14
  5.7500000E+05  7.2980461E-14
  6.0000000E+05  5.6282723E-14
  6.2500000E+05  4.3803186E-14
  6.5000000E+05  3.4379852E-14
  6.6250000E+05  3.0548885E-14
  6.7500000E+05  2.7196152E-14
  7.0000000E+05  2.1671121E-14
  7.2500000E+05  1.7386582E-14
  7.5000000E+05  1.4038312E-14
  7.7500000E+05  1.1402779E-14
  8.0000000E+05  9.3141912E-15
  8.2500000E+05  7.6484948E-15
  8.5000000E+05  6.3120935E-15
  8.7500000E+05  5.2338190E-15
  9.0000000E+05  4.3591600E-15
  9.2500000E+05  3.6460738E-15
  9.5000000E+05  3.0619223E-15
  9.7500000E+05  2.5812107E-15
  1.0000000E+06  2.1839103E-15
  1.0250000E+06  1.8541983E-15
  1.0500000E+06  1.5795035E-15
  1.0750000E+06  1.3497880E-15
  1.1000000E+06  1.1569980E-15
  1.1250000E+06  9.9464313E-16
  1.1500000E+06  8.5746916E-16
  1.1750000E+06  7.4120503E-16
  1.2000000E+06  6.4236483E-16
  1.2250000E+06  5.5809260E-16
  1.2500000E+06  4.8604006E-16
  1.3000000E+06  3.7117637E-16
  1.3500000E+06  2.8591149E-16
  1.4000000E+06  2.2201339E-16
  1.4500000E+06  1.7370107E-16
  1.5000000E+06  1.3686831E-16
  1.5500000E+06  1.0856744E-16
  1.6000000E+06  8.6661431E-17
  1.6500000E+06  6.9586796E-17
  1.7000000E+06  5.6190212E-17
  1.7500000E+06  4.5613912E-17
  1.8000000E+06  3.7215071E-17
  1.8500000E+06  3.0508270E-17
  1.9000000E+06  2.5124285E-17
  1.9500000E+06  2.0780439E-17
  2.0000000E+06  1.7259006E-17
  2.0500000E+06  1.4391273E-17
  2.1000000E+06  1.2045710E-17
  2.1500000E+06  1.0119226E-17
  2.2000000E+06  8.5306012E-18
  2.2500000E+06  7.2154921E-18
  2.3000000E+06  6.1227312E-18
  2.3500000E+06  5.2114687E-18
  2.4000000E+06  4.4489455E-18
  2.4500000E+06  3.8087786E-18
  2.5000000E+06  3.2696494E-18
  2.5500000E+06  2.8142564E-18
  2.6000000E+06  2.4284855E-18
  2.6500000E+06  2.1007813E-18
  2.7000000E+06  1.8216525E-18
  2.7500000E+06  1.5832771E-18
  2.8000000E+06  1.3791831E-18
  2.8500000E+06  1.2040024E-18
  2.9000000E+06  1.0532748E-18
  3.0000000E+06  8.1092172E-19
  3.1000000E+06  6.2908867E-19
  3.2000000E+06  4.9153091E-19
  3.3000000E+06  3.8666475E-19
  3.4000000E+06  3.0613618E-19
  3.5000000E+06  2.4386596E-19
  3.6000000E+06  1.9538619E-19
  3.7000000E+06  1.5739620E-19
  3.8000000E+06  1.2744321E-19
  3.9000000E+06  1.0369058E-19
  4.0000000E+06  8.4759521E-20
  4.1000000E+06  6.9602829E-20
  4.2000000E+06  5.7413828E-20
  4.3000000E+06  4.7568352E-20
  
  
#  67  10  N1  EION =  4.340000000E+02 eV   280
#  S(0) = 8.169881E-01
  4.2871986E+00  0.0000000E+00
  4.2871986E+02  0.0000000E+00
  4.2871986E+02  8.7981441E-04
  4.3400000E+02  8.7981441E-04
  4.3400429E+02  8.7981441E-04
  4.3430408E+02  8.7498732E-04
  4.3460386E+02  8.7037137E-04
  4.3490365E+02  8.6595497E-04
  4.3520343E+02  8.6172758E-04
  4.3580300E+02  8.5380248E-04
  4.3640257E+02  8.4652924E-04
  4.3760172E+02  8.3372355E-04
  4.3880086E+02  8.2295398E-04
  4.4000000E+02  8.1394493E-04
  4.4250000E+02  7.9986395E-04
  4.4500000E+02  7.9079780E-04
  4.4750000E+02  7.8541615E-04
  4.5000000E+02  7.8264079E-04
  4.5250000E+02  7.8159510E-04
  4.5500000E+02  7.8157539E-04
  4.5750000E+02  7.8202932E-04
  4.6000000E+02  7.8253950E-04
  4.6500000E+02  7.8264339E-04
  4.7000000E+02  7.8066680E-04
  4.7500000E+02  7.7652791E-04
  4.8000000E+02  7.7076026E-04
  4.8500000E+02  7.6409142E-04
  4.9000000E+02  7.5717322E-04
  4.9500000E+02  7.5045603E-04
  5.0000000E+02  7.4417489E-04
  5.1250000E+02  7.3041374E-04
  5.1875000E+02  7.2413791E-04
  5.2500000E+02  7.1789452E-04
  5.3125000E+02  7.1149532E-04
  5.3750000E+02  7.0485673E-04
  5.4375000E+02  6.9800146E-04
  5.5000000E+02  6.9100257E-04
  5.6250000E+02  6.7701522E-04
  5.7500000E+02  6.6355599E-04
  5.8125000E+02  6.5709620E-04
  5.8750000E+02  6.5079207E-04
  6.0000000E+02  6.3851090E-04
  6.1250000E+02  6.2638445E-04
  6.2500000E+02  6.1427104E-04
  6.3750000E+02  6.0218211E-04
  6.5000000E+02  5.9028201E-04
  6.6250000E+02  5.7870478E-04
  6.7500000E+02  5.6749968E-04
  6.8750000E+02  5.5666705E-04
  7.0000000E+02  5.4611897E-04
  7.2500000E+02  5.2560808E-04
  7.3750000E+02  5.1562330E-04
  7.5000000E+02  5.0583096E-04
  7.7500000E+02  4.8697580E-04
  8.0000000E+02  4.6920020E-04
  8.2500000E+02  4.5231881E-04
  8.5000000E+02  4.3619160E-04
  8.7500000E+02  4.2077871E-04
  9.0000000E+02  4.0609163E-04
  9.5000000E+02  3.7895094E-04
  1.0000000E+03  3.5427970E-04
  1.0250000E+03  3.4275967E-04
  1.0500000E+03  3.3179126E-04
  1.0750000E+03  3.2134859E-04
  1.1000000E+03  3.1138018E-04
  1.1500000E+03  2.9270867E-04
  1.2000000E+03  2.7561417E-04
  1.2500000E+03  2.5997459E-04
  1.3000000E+03  2.4560216E-04
  1.3500000E+03  2.3235046E-04
  1.4000000E+03  2.2013065E-04
  1.4500000E+03  2.0885261E-04
  1.5000000E+03  1.9841349E-04
  1.6000000E+03  1.7971460E-04
  1.7000000E+03  1.6351342E-04
  1.8000000E+03  1.4939832E-04
  1.9000000E+03  1.3702684E-04
  2.0000000E+03  1.2612100E-04
  2.1000000E+03  1.1645784E-04
  2.2000000E+03  1.0785697E-04
  2.3000000E+03  1.0016920E-04
  2.4000000E+03  9.3270354E-05
  2.5000000E+03  8.7056394E-05
  2.6000000E+03  8.1439723E-05
  2.7000000E+03  7.6346263E-05
  2.8000000E+03  7.1713062E-05
  2.9000000E+03  6.7486341E-05
  3.0000000E+03  6.3619958E-05
  3.1000000E+03  6.0074142E-05
  3.2000000E+03  5.6814454E-05
  3.4000000E+03  5.1037535E-05
  3.6000000E+03  4.6092161E-05
  3.8000000E+03  4.1826270E-05
  4.0000000E+03  3.8121008E-05
  4.2000000E+03  3.4882369E-05
  4.4000000E+03  3.2035253E-05
  4.6000000E+03  2.9519137E-05
  4.8000000E+03  2.7284778E-05
  5.0000000E+03  2.5291717E-05
  5.2500000E+03  2.3089240E-05
  5.5000000E+03  2.1158477E-05
  5.7500000E+03  1.9456521E-05
  6.0000000E+03  1.7948621E-05
  6.5000000E+03  1.5406473E-05
  6.7500000E+03  1.4329467E-05
  7.0000000E+03  1.3359156E-05
  7.2500000E+03  1.2481912E-05
  7.5000000E+03  1.1686220E-05
  7.7500000E+03  1.0962290E-05
  8.0000000E+03  1.0301761E-05
  8.2500000E+03  9.6974599E-06
  8.5000000E+03  9.1432015E-06
  9.0000000E+03  8.1640839E-06
  9.5000000E+03  7.3293282E-06
  1.0000000E+04  6.6120358E-06
  1.0500000E+04  5.9913019E-06
  1.1000000E+04  5.4506803E-06
  1.1500000E+04  4.9770835E-06
  1.2000000E+04  4.5599925E-06
  1.2500000E+04  4.1908723E-06
  1.3000000E+04  3.8627368E-06
  1.3500000E+04  3.5698246E-06
  1.4000000E+04  3.3073479E-06
  1.4500000E+04  3.0713019E-06
  1.5000000E+04  2.8583160E-06
  1.5500000E+04  2.6655368E-06
  1.6000000E+04  2.4905362E-06
  1.6500000E+04  2.3312370E-06
  1.7000000E+04  2.1858540E-06
  1.8000000E+04  1.9308808E-06
  1.9000000E+04  1.7155710E-06
  2.0000000E+04  1.5322717E-06
  2.1000000E+04  1.3750732E-06
  2.2000000E+04  1.2393555E-06
  2.3000000E+04  1.1214674E-06
  2.4000000E+04  1.0184930E-06
  2.5000000E+04  9.2808291E-07
  2.6000000E+04  8.4832771E-07
  2.7000000E+04  7.7766316E-07
  2.8000000E+04  7.1479856E-07
  2.9000000E+04  6.5866170E-07
  3.0000000E+04  6.0835619E-07
  3.1000000E+04  5.6312801E-07
  3.2000000E+04  5.2233951E-07
  3.3000000E+04  4.8544876E-07
  3.4000000E+04  4.5199271E-07
  3.5000000E+04  4.2157388E-07
  3.6000000E+04  3.9384976E-07
  3.8000000E+04  3.4533891E-07
  4.0000000E+04  3.0452092E-07
  4.2000000E+04  2.6991252E-07
  4.4000000E+04  2.4036471E-07
  4.6000000E+04  2.1497699E-07
  4.8000000E+04  1.9303622E-07
  5.0000000E+04  1.7397245E-07
  5.2500000E+04  1.5349694E-07
  5.5000000E+04  1.3609142E-07
  5.7500000E+04  1.2119910E-07
  5.8750000E+04  1.1455439E-07
  6.0000000E+04  1.0838086E-07
  6.2500000E+04  9.7287104E-08
  6.5000000E+04  8.7637140E-08
  6.7500000E+04  7.9203677E-08
  7.0000000E+04  7.1801201E-08
  7.2500000E+04  6.5277250E-08
  7.5000000E+04  5.9505707E-08
  7.7500000E+04  5.4381606E-08
  8.0000000E+04  4.9817110E-08
  8.2500000E+04  4.5738334E-08
  8.5000000E+04  4.2082791E-08
  8.7500000E+04  3.8797391E-08
  9.0000000E+04  3.5836831E-08
  9.2500000E+04  3.3162295E-08
  9.5000000E+04  3.0740387E-08
  9.7500000E+04  2.8542271E-08
  1.0000000E+05  2.6542956E-08
  1.0250000E+05  2.4720716E-08
  1.0500000E+05  2.3056597E-08
  1.1000000E+05  2.0138449E-08
  1.1500000E+05  1.7678644E-08
  1.2000000E+05  1.5591759E-08
  1.2500000E+05  1.3810679E-08
  1.3000000E+05  1.2282184E-08
  1.3500000E+05  1.0963716E-08
  1.4000000E+05  9.8209799E-09
  1.4500000E+05  8.8261386E-09
  1.5000000E+05  7.9564420E-09
  1.5500000E+05  7.1931730E-09
  1.6000000E+05  6.5208446E-09
  1.6500000E+05  5.9265703E-09
  1.7000000E+05  5.3995706E-09
  1.7500000E+05  4.9307845E-09
  1.8000000E+05  4.5125651E-09
  1.8500000E+05  4.1384270E-09
  1.9000000E+05  3.8028441E-09
  1.9500000E+05  3.5010898E-09
  2.0000000E+05  3.2291055E-09
  2.0500000E+05  2.9833942E-09
  2.1000000E+05  2.7609337E-09
  2.1500000E+05  2.5591035E-09
  2.2000000E+05  2.3756247E-09
  2.2500000E+05  2.2085112E-09
  2.3000000E+05  2.0560257E-09
  2.4000000E+05  1.7890243E-09
  2.5000000E+05  1.5644816E-09
  2.6000000E+05  1.3744795E-09
  2.7000000E+05  1.2127809E-09
  2.8000000E+05  1.0744330E-09
  2.9000000E+05  9.5547271E-10
  3.0000000E+05  8.5270494E-10
  3.1000000E+05  7.6353592E-10
  3.2000000E+05  6.8584676E-10
  3.3000000E+05  6.1789617E-10
  3.4000000E+05  5.5824499E-10
  3.5000000E+05  5.0569743E-10
  3.6000000E+05  4.5925473E-10
  3.7000000E+05  4.1807902E-10
  3.8000000E+05  3.8146431E-10
  3.9000000E+05  3.4881320E-10
  4.0000000E+05  3.1961805E-10
  4.1000000E+05  2.9344589E-10
  4.2000000E+05  2.6992607E-10
  4.3000000E+05  2.4874019E-10
  4.4000000E+05  2.2961379E-10
  4.5000000E+05  2.1230948E-10
  4.6000000E+05  1.9662138E-10
  4.7000000E+05  1.8237038E-10
  4.8000000E+05  1.6940025E-10
  5.0000000E+05  1.4677255E-10
  5.1250000E+05  1.3455122E-10
  5.2500000E+05  1.2358741E-10
  5.3750000E+05  1.1372785E-10
  5.5000000E+05  1.0484072E-10
  5.7500000E+05  8.9544298E-11
  5.8750000E+05  8.2951197E-11
  6.0000000E+05  7.6958673E-11
  6.2500000E+05  6.6523752E-11
  6.5000000E+05  5.7810416E-11
  6.7500000E+05  5.0486654E-11
  7.0000000E+05  4.4293189E-11
  7.2500000E+05  3.9025597E-11
  7.5000000E+05  3.4521512E-11
  7.7500000E+05  3.0651056E-11
  8.0000000E+05  2.7309618E-11
  8.2500000E+05  2.4412346E-11
  8.5000000E+05  2.1889930E-11
  8.7500000E+05  1.9685410E-11
  9.0000000E+05  1.7751689E-11
  9.2500000E+05  1.6049641E-11
  9.5000000E+05  1.4546613E-11
  9.7500000E+05  1.3215221E-11
  1.0000000E+06  1.2032396E-11
  1.0250000E+06  1.0978617E-11
  1.0500000E+06  1.0037306E-11
  1.0750000E+06  9.1943260E-12
  1.1000000E+06  8.4375824E-12
  1.1250000E+06  7.7566878E-12
  1.1500000E+06  7.1426918E-12
  1.1750000E+06  6.5878560E-12
  1.2000000E+06  6.0854694E-12
  1.2250000E+06  5.6296950E-12
  1.2500000E+06  5.2154452E-12
  1.3000000E+06  4.4942727E-12
  1.3500000E+06  3.8924808E-12
  1.4000000E+06  3.3871822E-12
  1.4500000E+06  2.9604248E-12
  1.5000000E+06  2.5980316E-12
  1.5500000E+06  2.2887288E-12
  1.6000000E+06  2.0235038E-12
  1.6500000E+06  1.7950916E-12
  1.7000000E+06  1.5975795E-12
  1.7500000E+06  1.4261222E-12
  1.8000000E+06  1.2767025E-12
  1.8500000E+06  1.1459997E-12
  1.9000000E+06  1.0312672E-12
  1.9500000E+06  9.3022536E-13
  2.0000000E+06  8.4101700E-13
  2.0500000E+06  7.6209231E-13
  2.1000000E+06  6.9212089E-13
  2.1500000E+06  6.2995871E-13
  
  
#  67  11  N2  EION =  3.480000000E+02 eV   284
#  S(0) = 9.065009E-01
  3.4197801E+00  0.0000000E+00
  3.4197801E+02  0.0000000E+00
  3.4197801E+02  6.6423963E-04
  3.4800000E+02  6.6423963E-04
  3.4800352E+02  6.6423963E-04
  3.4920317E+02  6.5979720E-04
  3.5040281E+02  6.5619546E-04
  3.5160246E+02  6.5379967E-04
  3.5280211E+02  6.5248354E-04
  3.5520141E+02  6.5212871E-04
  3.5760070E+02  6.5337296E-04
  3.6000000E+02  6.5501650E-04
  3.6250000E+02  6.5643804E-04
  3.6500000E+02  6.5723845E-04
  3.6750000E+02  6.5734680E-04
  3.7000000E+02  6.5683232E-04
  3.7250000E+02  6.5582828E-04
  3.7500000E+02  6.5448723E-04
  3.8000000E+02  6.5136174E-04
  3.8500000E+02  6.4835988E-04
  3.9000000E+02  6.4596529E-04
  4.0000000E+02  6.4322261E-04
  4.0500000E+02  6.4253890E-04
  4.1000000E+02  6.4203064E-04
  4.1500000E+02  6.4153992E-04
  4.2000000E+02  6.4097903E-04
  4.3000000E+02  6.3955317E-04
  4.4000000E+02  6.3782730E-04
  4.6000000E+02  6.3399158E-04
  4.7000000E+02  6.3183309E-04
  4.8000000E+02  6.2939861E-04
  4.9000000E+02  6.2667048E-04
  5.0000000E+02  6.2368059E-04
  5.2500000E+02  6.1537696E-04
  5.5000000E+02  6.0592755E-04
  5.7500000E+02  5.9517883E-04
  5.8750000E+02  5.8942225E-04
  6.0000000E+02  5.8351587E-04
  6.2500000E+02  5.7139260E-04
  6.5000000E+02  5.5884864E-04
  6.7500000E+02  5.4587072E-04
  7.0000000E+02  5.3266973E-04
  7.2500000E+02  5.1950986E-04
  7.5000000E+02  5.0644151E-04
  8.0000000E+02  4.8062028E-04
  8.2500000E+02  4.6794241E-04
  8.5000000E+02  4.5555227E-04
  8.7500000E+02  4.4349348E-04
  9.0000000E+02  4.3172576E-04
  9.5000000E+02  4.0900511E-04
  1.0000000E+03  3.8758423E-04
  1.0500000E+03  3.6746979E-04
  1.1000000E+03  3.4853687E-04
  1.1500000E+03  3.3079916E-04
  1.2000000E+03  3.1421631E-04
  1.2500000E+03  2.9867540E-04
  1.3000000E+03  2.8410210E-04
  1.3500000E+03  2.7045717E-04
  1.4000000E+03  2.5768589E-04
  1.4500000E+03  2.4571617E-04
  1.5000000E+03  2.3448229E-04
  1.6000000E+03  2.1401397E-04
  1.7000000E+03  1.9591031E-04
  1.8000000E+03  1.7985227E-04
  1.9000000E+03  1.6556064E-04
  2.0000000E+03  1.5279522E-04
  2.1000000E+03  1.4135485E-04
  2.2000000E+03  1.3106955E-04
  2.3000000E+03  1.2179506E-04
  2.4000000E+03  1.1340815E-04
  2.5000000E+03  1.0580309E-04
  2.6000000E+03  9.8888930E-05
  2.7000000E+03  9.2587186E-05
  2.8000000E+03  8.6829905E-05
  2.9000000E+03  8.1558084E-05
  3.0000000E+03  7.6720325E-05
  3.1000000E+03  7.2271716E-05
  3.2000000E+03  6.8172890E-05
  3.4000000E+03  6.0890244E-05
  3.6000000E+03  5.4641398E-05
  3.8000000E+03  4.9244953E-05
  4.0000000E+03  4.4557017E-05
  4.2000000E+03  4.0462405E-05
  4.4000000E+03  3.6868076E-05
  4.6000000E+03  3.3698148E-05
  4.8000000E+03  3.0890315E-05
  5.0000000E+03  2.8393126E-05
  5.2500000E+03  2.5644001E-05
  5.5000000E+03  2.3245412E-05
  5.7500000E+03  2.1142100E-05
  6.0000000E+03  1.9289118E-05
  6.5000000E+03  1.6193056E-05
  6.7500000E+03  1.4894199E-05
  7.0000000E+03  1.3731878E-05
  7.2500000E+03  1.2688321E-05
  7.5000000E+03  1.1748504E-05
  7.7500000E+03  1.0899666E-05
  8.0000000E+03  1.0130911E-05
  8.2500000E+03  9.4328967E-06
  8.5000000E+03  8.7975760E-06
  9.0000000E+03  7.6881067E-06
  9.5000000E+03  6.7570493E-06
  1.0000000E+04  5.9697127E-06
  1.0500000E+04  5.2992723E-06
  1.1000000E+04  4.7247449E-06
  1.1500000E+04  4.2295435E-06
  1.2000000E+04  3.8004264E-06
  1.2500000E+04  3.4267339E-06
  1.3000000E+04  3.0998118E-06
  1.3500000E+04  2.8125829E-06
  1.4000000E+04  2.5592206E-06
  1.4500000E+04  2.3348966E-06
  1.5000000E+04  2.1355856E-06
  1.5500000E+04  1.9579137E-06
  1.6000000E+04  1.7990387E-06
  1.6500000E+04  1.6565543E-06
  1.7000000E+04  1.5284139E-06
  1.7500000E+04  1.4128695E-06
  1.8000000E+04  1.3084224E-06
  1.8500000E+04  1.2137822E-06
  1.9000000E+04  1.1278337E-06
  2.0000000E+04  9.7827071E-07
  2.1000000E+04  8.5340089E-07
  2.2000000E+04  7.4837636E-07
  2.3000000E+04  6.5944437E-07
  2.4000000E+04  5.8366955E-07
  2.5000000E+04  5.1873368E-07
  2.6000000E+04  4.6278978E-07
  2.7000000E+04  4.1435443E-07
  2.8000000E+04  3.7222685E-07
  2.9000000E+04  3.3542811E-07
  3.0000000E+04  3.0315503E-07
  3.1000000E+04  2.7474444E-07
  3.2000000E+04  2.4964544E-07
  3.3000000E+04  2.2739804E-07
  3.4000000E+04  2.0761625E-07
  3.5000000E+04  1.8997447E-07
  3.6000000E+04  1.7419679E-07
  3.7000000E+04  1.6004847E-07
  3.8000000E+04  1.4732895E-07
  3.9000000E+04  1.3586624E-07
  4.0000000E+04  1.2551229E-07
  4.1000000E+04  1.1613923E-07
  4.2000000E+04  1.0763625E-07
  4.3000000E+04  9.9907025E-08
  4.4000000E+04  9.2867575E-08
  4.6000000E+04  8.0573373E-08
  4.8000000E+04  7.0267432E-08
  5.0000000E+04  6.1572376E-08
  5.1250000E+04  5.6821848E-08
  5.2500000E+04  5.2524544E-08
  5.3750000E+04  4.8629077E-08
  5.5000000E+04  4.5090792E-08
  5.7500000E+04  3.8934966E-08
  5.8750000E+04  3.6253590E-08
  6.0000000E+04  3.3800430E-08
  6.2500000E+04  2.9489126E-08
  6.5000000E+04  2.5846675E-08
  6.7500000E+04  2.2751673E-08
  7.0000000E+04  2.0107807E-08
  7.2500000E+04  1.7838063E-08
  7.5000000E+04  1.5880415E-08
  7.7500000E+04  1.4184565E-08
  8.0000000E+04  1.2709457E-08
  8.2500000E+04  1.1421386E-08
  8.5000000E+04  1.0292520E-08
  8.7500000E+04  9.2997569E-09
  9.0000000E+04  8.4238274E-09
  9.2500000E+04  7.6485795E-09
  9.5000000E+04  6.9604152E-09
  9.7500000E+04  6.3478371E-09
  1.0000000E+05  5.8010848E-09
  1.0250000E+05  5.3118410E-09
  1.0500000E+05  4.8729917E-09
  1.0750000E+05  4.4784309E-09
  1.1000000E+05  4.1228999E-09
  1.1250000E+05  3.8018554E-09
  1.1500000E+05  3.5113604E-09
  1.1750000E+05  3.2479936E-09
  1.2000000E+05  3.0087726E-09
  1.2250000E+05  2.7910911E-09
  1.2500000E+05  2.5926653E-09
  1.3000000E+05  2.2457964E-09
  1.3500000E+05  1.9548061E-09
  1.4000000E+05  1.7092482E-09
  1.4500000E+05  1.5008852E-09
  1.5000000E+05  1.3231714E-09
  1.5500000E+05  1.1708656E-09
  1.6000000E+05  1.0397421E-09
  1.6500000E+05  9.2637236E-10
  1.7000000E+05  8.2795742E-10
  1.7500000E+05  7.4219905E-10
  1.8000000E+05  6.6719991E-10
  1.8500000E+05  6.0138583E-10
  1.9000000E+05  5.4344442E-10
  1.9500000E+05  4.9227641E-10
  2.0000000E+05  4.4695705E-10
  2.0500000E+05  4.0670534E-10
  2.1000000E+05  3.7085904E-10
  2.1500000E+05  3.3885445E-10
  2.2000000E+05  3.1020998E-10
  2.2500000E+05  2.8451283E-10
  2.3000000E+05  2.6140800E-10
  2.3500000E+05  2.4058925E-10
  2.4000000E+05  2.2179161E-10
  2.4500000E+05  2.0478513E-10
  2.5000000E+05  1.8936971E-10
  2.5500000E+05  1.7537077E-10
  2.6000000E+05  1.6263562E-10
  2.6500000E+05  1.5103035E-10
  2.7000000E+05  1.4043727E-10
  2.8000000E+05  1.2188514E-10
  2.9000000E+05  1.0628613E-10
  3.0000000E+05  9.3095711E-11
  3.1000000E+05  8.1882639E-11
  3.2000000E+05  7.2302854E-11
  3.3000000E+05  6.4079941E-11
  3.4000000E+05  5.6990387E-11
  3.5000000E+05  5.0852367E-11
  3.6000000E+05  4.5517107E-11
  3.7000000E+05  4.0862200E-11
  3.8000000E+05  3.6786418E-11
  3.9000000E+05  3.3205634E-11
  4.0000000E+05  3.0049603E-11
  4.1000000E+05  2.7259393E-11
  4.2000000E+05  2.4785358E-11
  4.3000000E+05  2.2585525E-11
  4.4000000E+05  2.0624272E-11
  4.5000000E+05  1.8871253E-11
  4.6000000E+05  1.7300527E-11
  4.7000000E+05  1.5889842E-11
  4.8000000E+05  1.4620047E-11
  5.0000000E+05  1.2439208E-11
  5.1250000E+05  1.1280912E-11
  5.2500000E+05  1.0254403E-11
  5.3750000E+05  9.3420902E-12
  5.5000000E+05  8.5290610E-12
  5.7500000E+05  7.1519475E-12
  5.8750000E+05  6.5677347E-12
  6.0000000E+05  6.0420007E-12
  6.1250000E+05  5.5678563E-12
  6.2500000E+05  5.1393413E-12
  6.3750000E+05  4.7512838E-12
  6.5000000E+05  4.3991822E-12
  6.7500000E+05  3.7876276E-12
  7.0000000E+05  3.2787542E-12
  7.2500000E+05  2.8525376E-12
  7.5000000E+05  2.4933595E-12
  7.7500000E+05  2.1889409E-12
  8.0000000E+05  1.9295522E-12
  8.2500000E+05  1.7074257E-12
  8.5000000E+05  1.5163154E-12
  8.7500000E+05  1.3511646E-12
  9.0000000E+05  1.2078535E-12
  9.2500000E+05  1.0830044E-12
  9.5000000E+05  9.7383327E-13
  9.7500000E+05  8.7803479E-13
  1.0000000E+06  7.9369000E-13
  1.0250000E+06  7.1919413E-13
  1.0500000E+06  6.5319900E-13
  1.0750000E+06  5.9456716E-13
  1.1000000E+06  5.4233498E-13
  1.1250000E+06  4.9568290E-13
  1.1500000E+06  4.5391128E-13
  1.1750000E+06  4.1642072E-13
  1.2000000E+06  3.8269602E-13
  1.2250000E+06  3.5229293E-13
  1.2500000E+06  3.2482717E-13
  1.2750000E+06  2.9996534E-13
  1.3000000E+06  2.7741725E-13
  1.3250000E+06  2.5692978E-13
  1.3500000E+06  2.3828153E-13
  1.4000000E+06  2.0574968E-13
  1.4500000E+06  1.7853231E-13
  1.5000000E+06  1.5562580E-13
  1.5500000E+06  1.3624060E-13
  1.6000000E+06  1.1975020E-13
  1.6500000E+06  1.0565211E-13
  1.7000000E+06  9.3541569E-14
  1.7500000E+06  8.3091764E-14
  1.8000000E+06  7.4037569E-14
  1.8500000E+06  6.6165360E-14
  1.9000000E+06  5.9299584E-14
  1.9500000E+06  5.3293534E-14
  
  
#  67  12  N3  EION =  3.100000000E+02 eV   286
#  S(0) = 2.295833E+00
  2.9955643E+00  0.0000000E+00
  2.9955643E+02  0.0000000E+00
  2.9955643E+02  2.5872694E-03
  3.1000000E+02  2.5872694E-03
  3.1000311E+02  2.5872694E-03
  3.1050295E+02  2.5825822E-03
  3.1100279E+02  2.5772020E-03
  3.1150264E+02  2.5719534E-03
  3.1200248E+02  2.5672404E-03
  3.1300217E+02  2.5599986E-03
  3.1400186E+02  2.5556890E-03
  3.1600124E+02  2.5537341E-03
  3.1800062E+02  2.5565241E-03
  3.2000000E+02  2.5602258E-03
  3.2250000E+02  2.5627729E-03
  3.2500000E+02  2.5613495E-03
  3.2750000E+02  2.5558224E-03
  3.3000000E+02  2.5469187E-03
  3.3250000E+02  2.5356531E-03
  3.3500000E+02  2.5230194E-03
  3.4000000E+02  2.4967941E-03
  3.4500000E+02  2.4725938E-03
  3.5000000E+02  2.4520712E-03
  3.6000000E+02  2.4205857E-03
  3.6500000E+02  2.4073359E-03
  3.7000000E+02  2.3943098E-03
  3.7500000E+02  2.3808848E-03
  3.8000000E+02  2.3668376E-03
  3.9000000E+02  2.3371756E-03
  4.0000000E+02  2.3067855E-03
  4.2000000E+02  2.2473594E-03
  4.3000000E+02  2.2179009E-03
  4.4000000E+02  2.1879628E-03
  4.5000000E+02  2.1574946E-03
  4.6000000E+02  2.1267308E-03
  4.8000000E+02  2.0656692E-03
  5.0000000E+02  2.0059127E-03
  5.2500000E+02  1.9320008E-03
  5.5000000E+02  1.8588513E-03
  5.7500000E+02  1.7880387E-03
  6.0000000E+02  1.7200423E-03
  6.5000000E+02  1.5908362E-03
  6.7500000E+02  1.5300014E-03
  7.0000000E+02  1.4720069E-03
  7.2500000E+02  1.4167061E-03
  7.5000000E+02  1.3637980E-03
  7.7500000E+02  1.3131162E-03
  8.0000000E+02  1.2648035E-03
  8.2500000E+02  1.2189131E-03
  8.5000000E+02  1.1752234E-03
  9.0000000E+02  1.0936349E-03
  9.5000000E+02  1.0194321E-03
  1.0000000E+03  9.5199423E-04
  1.0500000E+03  8.9043223E-04
  1.1000000E+03  8.3422774E-04
  1.1500000E+03  7.8287695E-04
  1.2000000E+03  7.3579313E-04
  1.2500000E+03  6.9252056E-04
  1.3000000E+03  6.5273134E-04
  1.3500000E+03  6.1610149E-04
  1.4000000E+03  5.8229439E-04
  1.4500000E+03  5.5101666E-04
  1.5000000E+03  5.2203131E-04
  1.6000000E+03  4.7014142E-04
  1.7000000E+03  4.2520976E-04
  1.8000000E+03  3.8608070E-04
  1.9000000E+03  3.5181386E-04
  2.0000000E+03  3.2165131E-04
  2.1000000E+03  2.9497918E-04
  2.2000000E+03  2.7129296E-04
  2.3000000E+03  2.5017497E-04
  2.4000000E+03  2.3127671E-04
  2.5000000E+03  2.1430580E-04
  2.6000000E+03  1.9901570E-04
  2.7000000E+03  1.8519751E-04
  2.8000000E+03  1.7267335E-04
  2.9000000E+03  1.6129104E-04
  3.0000000E+03  1.5091983E-04
  3.1000000E+03  1.4144691E-04
  3.2000000E+03  1.3277454E-04
  3.4000000E+03  1.1750227E-04
  3.6000000E+03  1.0454356E-04
  3.8000000E+03  9.3466917E-05
  4.0000000E+03  8.3935565E-05
  4.2000000E+03  7.5683835E-05
  4.4000000E+03  6.8499910E-05
  4.6000000E+03  6.2213274E-05
  4.8000000E+03  5.6685554E-05
  5.0000000E+03  5.1803468E-05
  5.2500000E+03  4.6468121E-05
  5.5000000E+03  4.1848885E-05
  5.7500000E+03  3.7827788E-05
  6.0000000E+03  3.4309756E-05
  6.5000000E+03  2.8487234E-05
  6.7500000E+03  2.6067099E-05
  7.0000000E+03  2.3913681E-05
  7.2500000E+03  2.1990849E-05
  7.5000000E+03  2.0268255E-05
  7.7500000E+03  1.8720265E-05
  8.0000000E+03  1.7325125E-05
  8.2500000E+03  1.6064293E-05
  8.5000000E+03  1.4921890E-05
  9.0000000E+03  1.2939626E-05
  9.5000000E+03  1.1289765E-05
  1.0000000E+04  9.9053616E-06
  1.0500000E+04  8.7351104E-06
  1.1000000E+04  7.7392254E-06
  1.1500000E+04  6.8865028E-06
  1.2000000E+04  6.1522231E-06
  1.2500000E+04  5.5166277E-06
  1.3000000E+04  4.9637847E-06
  1.3500000E+04  4.4807515E-06
  1.4000000E+04  4.0569382E-06
  1.4500000E+04  3.6836210E-06
  1.5000000E+04  3.3535697E-06
  1.5500000E+04  3.0607573E-06
  1.6000000E+04  2.8001334E-06
  1.6500000E+04  2.5674437E-06
  1.7000000E+04  2.3590874E-06
  1.7500000E+04  2.1720042E-06
  1.8000000E+04  2.0035817E-06
  1.8500000E+04  1.8515810E-06
  1.9000000E+04  1.7140752E-06
  2.0000000E+04  1.4761186E-06
  2.1000000E+04  1.2788780E-06
  2.2000000E+04  1.1141231E-06
  2.3000000E+04  9.7552961E-07
  2.4000000E+04  8.5818470E-07
  2.5000000E+04  7.5823421E-07
  2.6000000E+04  6.7262693E-07
  2.7000000E+04  5.9892689E-07
  2.8000000E+04  5.3517367E-07
  2.9000000E+04  4.7977808E-07
  3.0000000E+04  4.3144338E-07
  3.1000000E+04  3.8910427E-07
  3.2000000E+04  3.5188035E-07
  3.3000000E+04  3.1904010E-07
  3.4000000E+04  2.8997250E-07
  3.5000000E+04  2.6416450E-07
  3.6000000E+04  2.4118335E-07
  3.7000000E+04  2.2066248E-07
  3.8000000E+04  2.0229007E-07
  3.9000000E+04  1.8579978E-07
  4.0000000E+04  1.7096331E-07
  4.2000000E+04  1.4549289E-07
  4.4000000E+04  1.2460554E-07
  4.6000000E+04  1.0734139E-07
  4.8000000E+04  9.2968270E-08
  5.0000000E+04  8.0921827E-08
  5.1250000E+04  7.4374915E-08
  5.2500000E+04  6.8475764E-08
  5.3750000E+04  6.3148729E-08
  5.5000000E+04  5.8328324E-08
  5.7500000E+04  4.9987274E-08
  5.8750000E+04  4.6373858E-08
  6.0000000E+04  4.3079558E-08
  6.2500000E+04  3.7319275E-08
  6.5000000E+04  3.2485079E-08
  6.7500000E+04  2.8404007E-08
  7.0000000E+04  2.4939700E-08
  7.2500000E+04  2.1983786E-08
  7.5000000E+04  1.9449496E-08
  7.7500000E+04  1.7266864E-08
  8.0000000E+04  1.5379101E-08
  8.2500000E+04  1.3739824E-08
  8.5000000E+04  1.2310938E-08
  8.7500000E+04  1.1060985E-08
  9.0000000E+04  9.9638548E-09
  9.2500000E+04  8.9977703E-09
  9.5000000E+04  8.1444842E-09
  9.7500000E+04  7.3886409E-09
  1.0000000E+05  6.7172645E-09
  1.0250000E+05  6.1193457E-09
  1.0500000E+05  5.5855089E-09
  1.0750000E+05  5.1077419E-09
  1.1000000E+05  4.6791737E-09
  1.1250000E+05  4.2938932E-09
  1.1500000E+05  3.9467986E-09
  1.2000000E+05  3.3500834E-09
  1.2500000E+05  2.8601833E-09
  1.3000000E+05  2.4551353E-09
  1.3500000E+05  2.1180466E-09
  1.4000000E+05  1.8358044E-09
  1.4500000E+05  1.5981422E-09
  1.5000000E+05  1.3969566E-09
  1.5500000E+05  1.2258027E-09
  1.6000000E+05  1.0795177E-09
  1.6500000E+05  9.5393886E-10
  1.7000000E+05  8.4568862E-10
  1.7500000E+05  7.5201076E-10
  1.8000000E+05  6.7064361E-10
  1.8500000E+05  5.9972166E-10
  1.9000000E+05  5.3769848E-10
  1.9500000E+05  4.8328610E-10
  2.0000000E+05  4.3540708E-10
  2.0500000E+05  3.9315616E-10
  2.1000000E+05  3.5576978E-10
  2.1500000E+05  3.2260146E-10
  2.2000000E+05  2.9310184E-10
  2.2500000E+05  2.6680243E-10
  2.3000000E+05  2.4330233E-10
  2.3500000E+05  2.2225743E-10
  2.4000000E+05  2.0337148E-10
  2.4500000E+05  1.8638868E-10
  2.5000000E+05  1.7108754E-10
  2.6000000E+05  1.4478570E-10
  2.7000000E+05  1.2320500E-10
  2.8000000E+05  1.0538092E-10
  2.9000000E+05  9.0568886E-11
  3.0000000E+05  7.8189079E-11
  3.1000000E+05  6.7786400E-11
  3.2000000E+05  5.9000928E-11
  3.3000000E+05  5.1545972E-11
  3.4000000E+05  4.5191700E-11
  3.5000000E+05  3.9752718E-11
  3.6000000E+05  3.5078602E-11
  3.7000000E+05  3.1046627E-11
  3.8000000E+05  2.7556127E-11
  3.9000000E+05  2.4524113E-11
  4.0000000E+05  2.1881845E-11
  4.1000000E+05  1.9572119E-11
  4.2000000E+05  1.7547141E-11
  4.3000000E+05  1.5766821E-11
  4.4000000E+05  1.4197402E-11
  4.5000000E+05  1.2810353E-11
  4.6000000E+05  1.1581473E-11
  4.7000000E+05  1.0490166E-11
  4.8000000E+05  9.5188433E-12
  5.0000000E+05  7.8780224E-12
  5.1250000E+05  7.0225071E-12
  5.2500000E+05  6.2748940E-12
  5.3750000E+05  5.6197060E-12
  5.5000000E+05  5.0439485E-12
  5.7500000E+05  4.0886055E-12
  5.8750000E+05  3.6918928E-12
  6.0000000E+05  3.3398376E-12
  6.1250000E+05  3.0267220E-12
  6.2500000E+05  2.7476479E-12
  6.3750000E+05  2.4984066E-12
  6.5000000E+05  2.2753722E-12
  6.6250000E+05  2.0754118E-12
  6.7500000E+05  1.8958118E-12
  6.8750000E+05  1.7342155E-12
  7.0000000E+05  1.5885719E-12
  7.2500000E+05  1.3382070E-12
  7.5000000E+05  1.1329117E-12
  7.7500000E+05  9.6358682E-13
  8.0000000E+05  8.2316341E-13
  8.2500000E+05  7.0610969E-13
  8.5000000E+05  6.0806454E-13
  8.7500000E+05  5.2556607E-13
  9.0000000E+05  4.5584914E-13
  9.2500000E+05  3.9669187E-13
  9.5000000E+05  3.4629948E-13
  9.7500000E+05  3.0321470E-13
  1.0000000E+06  2.6624835E-13
  1.0250000E+06  2.3442577E-13
  1.0500000E+06  2.0694420E-13
  1.0750000E+06  1.8313943E-13
  1.1000000E+06  1.6245966E-13
  1.1250000E+06  1.4444471E-13
  1.1500000E+06  1.2870939E-13
  1.1750000E+06  1.1493010E-13
  1.2000000E+06  1.0283408E-13
  1.2250000E+06  9.2190651E-14
  1.2500000E+06  8.2804111E-14
  1.2750000E+06  7.4507904E-14
  1.3000000E+06  6.7159883E-14
  1.3250000E+06  6.0638424E-14
  1.3500000E+06  5.4839179E-14
  1.3750000E+06  4.9672389E-14
  1.4000000E+06  4.5060655E-14
  1.4250000E+06  4.0937157E-14
  1.4500000E+06  3.7244047E-14
  1.4750000E+06  3.3931039E-14
  1.5000000E+06  3.0954332E-14
  1.5250000E+06  2.8275697E-14
  1.5500000E+06  2.5861702E-14
  1.6000000E+06  2.1713829E-14
  1.6500000E+06  1.8315465E-14
  1.7000000E+06  1.5515490E-14
  1.7500000E+06  1.3196426E-14
  1.8000000E+06  1.1266816E-14
  1.8500000E+06  9.6557188E-15
  1.9000000E+06  8.3061471E-15
  1.9500000E+06  7.1718931E-15
  
  
#  67  13  N4  EION =  1.720000000E+02 eV   293
#  S(0) = 2.724822E+00
  1.6649291E+00  0.0000000E+00
  1.6649291E+02  0.0000000E+00
  1.6649291E+02  2.5859310E-03
  1.7200000E+02  2.5859310E-03
  1.7200272E+02  2.5859310E-03
  1.7222769E+02  2.5823337E-03
  1.7245265E+02  2.5804906E-03
  1.7267762E+02  2.5803610E-03
  1.7290259E+02  2.5819049E-03
  1.7335252E+02  2.5898565E-03
  1.7380245E+02  2.6040285E-03
  1.7470231E+02  2.6497019E-03
  1.7560218E+02  2.7159824E-03
  1.7740190E+02  2.8954797E-03
  1.7920163E+02  3.1062060E-03
  1.8100136E+02  3.3064506E-03
  1.8190122E+02  3.3910475E-03
  1.8280109E+02  3.4609725E-03
  1.8370095E+02  3.5144729E-03
  1.8460082E+02  3.5509679E-03
  1.8640054E+02  3.5752948E-03
  1.8820027E+02  3.5443589E-03
  1.9000000E+02  3.4726011E-03
  1.9125000E+02  3.4059806E-03
  1.9250000E+02  3.3299359E-03
  1.9500000E+02  3.1606705E-03
  1.9750000E+02  2.9809018E-03
  2.0000000E+02  2.7996737E-03
  2.0500000E+02  2.4514530E-03
  2.1000000E+02  2.1389481E-03
  2.1500000E+02  1.8735590E-03
  2.2000000E+02  1.6596989E-03
  2.2500000E+02  1.4959304E-03
  2.3000000E+02  1.3771333E-03
  2.3500000E+02  1.2967591E-03
  2.4000000E+02  1.2483140E-03
  2.4500000E+02  1.2261026E-03
  2.5000000E+02  1.2250241E-03
  2.5500000E+02  1.2408956E-03
  2.6000000E+02  1.2699381E-03
  2.6500000E+02  1.3091158E-03
  2.7000000E+02  1.3557694E-03
  2.8000000E+02  1.4637446E-03
  2.9000000E+02  1.5822063E-03
  3.0000000E+02  1.7042540E-03
  3.1000000E+02  1.8250737E-03
  3.2000000E+02  1.9408683E-03
  3.3000000E+02  2.0485349E-03
  3.4000000E+02  2.1462251E-03
  3.5000000E+02  2.2332128E-03
  3.6000000E+02  2.3097355E-03
  3.8000000E+02  2.4343446E-03
  4.0000000E+02  2.5245624E-03
  4.2000000E+02  2.5833231E-03
  4.4000000E+02  2.6144766E-03
  4.6000000E+02  2.6237565E-03
  4.8000000E+02  2.6158919E-03
  5.0000000E+02  2.5943243E-03
  5.2500000E+02  2.5512244E-03
  5.5000000E+02  2.4945074E-03
  5.7500000E+02  2.4290146E-03
  6.0000000E+02  2.3576536E-03
  6.5000000E+02  2.2047096E-03
  6.7500000E+02  2.1260891E-03
  7.0000000E+02  2.0476460E-03
  7.2500000E+02  1.9703011E-03
  7.5000000E+02  1.8945859E-03
  8.0000000E+02  1.7489273E-03
  8.5000000E+02  1.6123965E-03
  9.0000000E+02  1.4862213E-03
  9.5000000E+02  1.3701991E-03
  1.0000000E+03  1.2638109E-03
  1.0500000E+03  1.1665958E-03
  1.1000000E+03  1.0779347E-03
  1.1500000E+03  9.9711851E-04
  1.2000000E+03  9.2344091E-04
  1.2500000E+03  8.5622216E-04
  1.3000000E+03  7.9484343E-04
  1.3500000E+03  7.3876336E-04
  1.4000000E+03  6.8748972E-04
  1.4500000E+03  6.4056615E-04
  1.5000000E+03  5.9757112E-04
  1.6000000E+03  5.2189000E-04
  1.7000000E+03  4.5786695E-04
  1.8000000E+03  4.0343394E-04
  1.9000000E+03  3.5693097E-04
  2.0000000E+03  3.1701655E-04
  2.1000000E+03  2.8260160E-04
  2.2000000E+03  2.5279882E-04
  2.3000000E+03  2.2688197E-04
  2.4000000E+03  2.0425433E-04
  2.5000000E+03  1.8442321E-04
  2.6000000E+03  1.6698001E-04
  2.7000000E+03  1.5158435E-04
  2.8000000E+03  1.3795130E-04
  2.9000000E+03  1.2584143E-04
  3.0000000E+03  1.1505263E-04
  3.1000000E+03  1.0541355E-04
  3.2000000E+03  9.6778453E-05
  3.4000000E+03  8.2040101E-05
  3.6000000E+03  7.0038518E-05
  3.8000000E+03  6.0179288E-05
  4.0000000E+03  5.2014561E-05
  4.2000000E+03  4.5202946E-05
  4.4000000E+03  3.9481301E-05
  4.6000000E+03  3.4644808E-05
  4.8000000E+03  3.0532458E-05
  5.0000000E+03  2.7016641E-05
  5.2500000E+03  2.3307544E-05
  5.5000000E+03  2.0216514E-05
  5.7500000E+03  1.7623132E-05
  6.0000000E+03  1.5433610E-05
  6.5000000E+03  1.1986752E-05
  6.7500000E+03  1.0624518E-05
  7.0000000E+03  9.4501116E-06
  7.2500000E+03  8.4331866E-06
  7.5000000E+03  7.5489935E-06
  7.7500000E+03  6.7772254E-06
  8.0000000E+03  6.1011257E-06
  8.2500000E+03  5.5067948E-06
  8.5000000E+03  4.9826428E-06
  9.0000000E+03  4.1075627E-06
  9.5000000E+03  3.4150509E-06
  1.0000000E+04  2.8613268E-06
  1.0500000E+04  2.4143950E-06
  1.1000000E+04  2.0505483E-06
  1.1500000E+04  1.7519952E-06
  1.2000000E+04  1.5052312E-06
  1.2500000E+04  1.2998955E-06
  1.3000000E+04  1.1279621E-06
  1.3500000E+04  9.8315726E-07
  1.4000000E+04  8.6053606E-07
  1.4500000E+04  7.5617034E-07
  1.5000000E+04  6.6691681E-07
  1.5500000E+04  5.9024373E-07
  1.6000000E+04  5.2409866E-07
  1.6500000E+04  4.6680731E-07
  1.7000000E+04  4.1699669E-07
  1.7500000E+04  3.7353495E-07
  1.8000000E+04  3.3548404E-07
  1.8500000E+04  3.0206276E-07
  1.9000000E+04  2.7261778E-07
  1.9500000E+04  2.4660037E-07
  2.0000000E+04  2.2354768E-07
  2.0500000E+04  2.0306773E-07
  2.1000000E+04  1.8482735E-07
  2.2000000E+04  1.5396956E-07
  2.3000000E+04  1.2915395E-07
  2.4000000E+04  1.0903086E-07
  2.5000000E+04  9.2587467E-08
  2.6000000E+04  7.9055545E-08
  2.7000000E+04  6.7846364E-08
  2.8000000E+04  5.8504379E-08
  2.9000000E+04  5.0674151E-08
  3.0000000E+04  4.4076045E-08
  3.1000000E+04  3.8488348E-08
  3.2000000E+04  3.3734056E-08
  3.3000000E+04  2.9670936E-08
  3.4000000E+04  2.6183968E-08
  3.5000000E+04  2.3179597E-08
  3.6000000E+04  2.0581303E-08
  3.7000000E+04  1.8326177E-08
  3.8000000E+04  1.6362258E-08
  3.9000000E+04  1.4646421E-08
  4.0000000E+04  1.3142712E-08
  4.1000000E+04  1.1821030E-08
  4.2000000E+04  1.0656075E-08
  4.3000000E+04  9.6265088E-09
  4.4000000E+04  8.7142592E-09
  4.6000000E+04  7.1825452E-09
  4.8000000E+04  5.9630844E-09
  5.0000000E+04  4.9839036E-09
  5.1250000E+04  4.4695342E-09
  5.2500000E+04  4.0175417E-09
  5.3750000E+04  3.6192644E-09
  5.5000000E+04  3.2673916E-09
  5.7500000E+04  2.6790220E-09
  5.8750000E+04  2.4327739E-09
  6.0000000E+04  2.2131461E-09
  6.2500000E+04  1.8410218E-09
  6.5000000E+04  1.5413693E-09
  6.7500000E+04  1.2982574E-09
  7.0000000E+04  1.0996336E-09
  7.2500000E+04  9.3629303E-10
  7.5000000E+04  8.0114316E-10
  7.7500000E+04  6.8867461E-10
  8.0000000E+04  5.9457394E-10
  8.2500000E+04  5.1543927E-10
  8.5000000E+04  4.4856977E-10
  8.7500000E+04  3.9180733E-10
  9.0000000E+04  3.4341673E-10
  9.2500000E+04  3.0199474E-10
  9.5000000E+04  2.6640043E-10
  9.7500000E+04  2.3570127E-10
  1.0000000E+05  2.0913130E-10
  1.0250000E+05  1.8605837E-10
  1.0500000E+05  1.6595843E-10
  1.0750000E+05  1.4839520E-10
  1.1000000E+05  1.3300394E-10
  1.1250000E+05  1.1947858E-10
  1.1500000E+05  1.0756129E-10
  1.1750000E+05  9.7034079E-11
  1.2000000E+05  8.7712048E-11
  1.2250000E+05  7.9437810E-11
  1.2500000E+05  7.2077001E-11
  1.3000000E+05  5.9651678E-11
  1.3500000E+05  4.9695655E-11
  1.4000000E+05  4.1657002E-11
  1.4500000E+05  3.5120115E-11
  1.5000000E+05  2.9768986E-11
  1.5500000E+05  2.5361149E-11
  1.6000000E+05  2.1709020E-11
  1.6500000E+05  1.8666342E-11
  1.7000000E+05  1.6118228E-11
  1.7500000E+05  1.3973804E-11
  1.8000000E+05  1.2160722E-11
  1.8500000E+05  1.0621029E-11
  1.9000000E+05  9.3080333E-12
  1.9500000E+05  8.1839076E-12
  2.0000000E+05  7.2178424E-12
  2.0500000E+05  6.3846183E-12
  2.1000000E+05  5.6634970E-12
  2.1500000E+05  5.0373474E-12
  2.2000000E+05  4.4919561E-12
  2.2500000E+05  4.0154803E-12
  2.3000000E+05  3.5980140E-12
  2.3500000E+05  3.2312408E-12
  2.4000000E+05  2.9081531E-12
  2.4500000E+05  2.6228256E-12
  2.5000000E+05  2.3702305E-12
  2.6000000E+05  1.9467448E-12
  2.7000000E+05  1.6103811E-12
  2.8000000E+05  1.3410079E-12
  2.9000000E+05  1.1236234E-12
  3.0000000E+05  9.4693488E-13
  3.1000000E+05  8.0236012E-13
  3.2000000E+05  6.8331816E-13
  3.3000000E+05  5.8472036E-13
  3.4000000E+05  5.0260177E-13
  3.5000000E+05  4.3384997E-13
  3.6000000E+05  3.7600428E-13
  3.7000000E+05  3.2710683E-13
  3.8000000E+05  2.8559030E-13
  3.9000000E+05  2.5019257E-13
  4.0000000E+05  2.1989137E-13
  4.1000000E+05  1.9385438E-13
  4.2000000E+05  1.7140068E-13
  4.3000000E+05  1.5197052E-13
  4.4000000E+05  1.3510161E-13
  4.5000000E+05  1.2041040E-13
  4.6000000E+05  1.0757739E-13
  4.7000000E+05  9.6335427E-14
  4.8000000E+05  8.6460234E-14
  5.0000000E+05  7.0083456E-14
  5.1250000E+05  6.1711149E-14
  5.2500000E+05  5.4497654E-14
  5.3750000E+05  4.8261141E-14
  5.5000000E+05  4.2851575E-14
  5.7500000E+05  3.4036668E-14
  5.8750000E+05  3.0441303E-14
  6.0000000E+05  2.7285926E-14
  6.1250000E+05  2.4509436E-14
  6.2500000E+05  2.2060198E-14
  6.3750000E+05  1.9894430E-14
  6.5000000E+05  1.7974890E-14
  6.7500000E+05  1.4751967E-14
  7.0000000E+05  1.2187939E-14
  7.2500000E+05  1.0132192E-14
  7.5000000E+05  8.4720312E-15
  7.7500000E+05  7.1222784E-15
  8.0000000E+05  6.0179534E-15
  8.2500000E+05  5.1090613E-15
  8.5000000E+05  4.3568450E-15
  8.7500000E+05  3.7310333E-15
  9.0000000E+05  3.2078232E-15
  9.2500000E+05  2.7683671E-15
  9.5000000E+05  2.3976397E-15
  9.7500000E+05  2.0835925E-15
  1.0000000E+06  1.8165145E-15
  1.0250000E+06  1.5885369E-15
  1.0500000E+06  1.3932461E-15
  1.0750000E+06  1.2253899E-15
  1.1000000E+06  1.0806465E-15
  1.1250000E+06  9.5543321E-16
  1.1500000E+06  8.4677702E-16
  1.1750000E+06  7.5220889E-16
  1.2000000E+06  6.6967003E-16
  1.2250000E+06  5.9743710E-16
  1.2500000E+06  5.3407640E-16
  1.2750000E+06  4.7839094E-16
  1.3000000E+06  4.2935832E-16
  1.3250000E+06  3.8610250E-16
  1.3500000E+06  3.4787165E-16
  
  
#  67  14  N5  EION =  1.640000000E+02 eV   293
#  S(0) = 6.409143E+00
  8.2000000E-01  0.0000000E+00
  8.2000000E+01  0.0000000E+00
  8.2000000E+01  2.8497570E-02
  1.6400000E+02  2.8497570E-02
  1.6400000E+02  3.6914859E-03
  1.6400272E+02  3.6914859E-03
  1.6440265E+02  3.7057358E-03
  1.6480259E+02  3.7262526E-03
  1.6520252E+02  3.7528854E-03
  1.6560245E+02  3.7854559E-03
  1.6640231E+02  3.8675296E-03
  1.6720218E+02  3.9702872E-03
  1.6880190E+02  4.2252273E-03
  1.7040163E+02  4.5172302E-03
  1.7200136E+02  4.8046291E-03
  1.7360109E+02  5.0469562E-03
  1.7520082E+02  5.2157059E-03
  1.7600068E+02  5.2683607E-03
  1.7680054E+02  5.2997910E-03
  1.7840027E+02  5.3037281E-03
  1.8000000E+02  5.2413925E-03
  1.8250000E+02  5.0509691E-03
  1.8500000E+02  4.7952665E-03
  1.8750000E+02  4.5118750E-03
  1.9000000E+02  4.2224502E-03
  1.9250000E+02  3.9386705E-03
  1.9500000E+02  3.6669220E-03
  1.9750000E+02  3.4109556E-03
  2.0000000E+02  3.1731831E-03
  2.0500000E+02  2.7583440E-03
  2.1000000E+02  2.4282556E-03
  2.1500000E+02  2.1801645E-03
  2.2000000E+02  2.0055057E-03
  2.2500000E+02  1.8933503E-03
  2.3000000E+02  1.8329979E-03
  2.3500000E+02  1.8147854E-03
  2.4000000E+02  1.8303938E-03
  2.4500000E+02  1.8728461E-03
  2.5000000E+02  1.9358501E-03
  2.5500000E+02  2.0142563E-03
  2.6000000E+02  2.1036526E-03
  2.7000000E+02  2.3019189E-03
  2.8000000E+02  2.5112105E-03
  2.9000000E+02  2.7207087E-03
  3.0000000E+02  2.9236435E-03
  3.1000000E+02  3.1149283E-03
  3.2000000E+02  3.2903663E-03
  3.4000000E+02  3.5851390E-03
  3.6000000E+02  3.8065790E-03
  3.8000000E+02  3.9655372E-03
  4.0000000E+02  4.0701434E-03
  4.2000000E+02  4.1262788E-03
  4.4000000E+02  4.1428049E-03
  4.6000000E+02  4.1289742E-03
  4.8000000E+02  4.0917990E-03
  5.0000000E+02  4.0358131E-03
  5.2500000E+02  3.9441858E-03
  5.5000000E+02  3.8359294E-03
  5.7500000E+02  3.7177122E-03
  6.0000000E+02  3.5931737E-03
  6.5000000E+02  3.3353412E-03
  6.7500000E+02  3.2060682E-03
  7.0000000E+02  3.0787464E-03
  7.2500000E+02  2.9545064E-03
  7.5000000E+02  2.8338394E-03
  8.0000000E+02  2.6039952E-03
  8.5000000E+02  2.3911354E-03
  9.0000000E+02  2.1962236E-03
  9.5000000E+02  2.0182537E-03
  1.0000000E+03  1.8560977E-03
  1.0500000E+03  1.7087528E-03
  1.1000000E+03  1.5750137E-03
  1.1500000E+03  1.4536129E-03
  1.2000000E+03  1.3433399E-03
  1.2500000E+03  1.2430678E-03
  1.3000000E+03  1.1517910E-03
  1.3500000E+03  1.0686342E-03
  1.4000000E+03  9.9280520E-04
  1.4500000E+03  9.2357629E-04
  1.5000000E+03  8.6028434E-04
  1.6000000E+03  7.4921122E-04
  1.7000000E+03  6.5559522E-04
  1.8000000E+03  5.7626668E-04
  1.9000000E+03  5.0869971E-04
  2.0000000E+03  4.5086557E-04
  2.1000000E+03  4.0112641E-04
  2.2000000E+03  3.5815432E-04
  2.3000000E+03  3.2086716E-04
  2.4000000E+03  2.8837912E-04
  2.5000000E+03  2.5996130E-04
  2.6000000E+03  2.3501107E-04
  2.7000000E+03  2.1302778E-04
  2.8000000E+03  1.9359347E-04
  2.9000000E+03  1.7635769E-04
  3.0000000E+03  1.6102534E-04
  3.1000000E+03  1.4734672E-04
  3.2000000E+03  1.3510988E-04
  3.4000000E+03  1.1426484E-04
  3.6000000E+03  9.7332976E-05
  3.8000000E+03  8.3456143E-05
  4.0000000E+03  7.1989681E-05
  4.2000000E+03  6.2443480E-05
  4.4000000E+03  5.4440708E-05
  4.6000000E+03  4.7688736E-05
  4.8000000E+03  4.1958025E-05
  5.0000000E+03  3.7067038E-05
  5.2500000E+03  3.1916669E-05
  5.5000000E+03  2.7632970E-05
  5.7500000E+03  2.4045672E-05
  6.0000000E+03  2.1022442E-05
  6.5000000E+03  1.6274909E-05
  6.7500000E+03  1.4403291E-05
  7.0000000E+03  1.2792211E-05
  7.2500000E+03  1.1399236E-05
  7.5000000E+03  1.0189814E-05
  7.7500000E+03  9.1356376E-06
  8.0000000E+03  8.2133828E-06
  8.2500000E+03  7.4037308E-06
  8.5000000E+03  6.6905941E-06
  9.0000000E+03  5.5021591E-06
  9.5000000E+03  4.5638958E-06
  1.0000000E+04  3.8153692E-06
  1.0500000E+04  3.2125142E-06
  1.1000000E+04  2.7227522E-06
  1.1500000E+04  2.3216850E-06
  1.2000000E+04  1.9908300E-06
  1.2500000E+04  1.7160352E-06
  1.3000000E+04  1.4863574E-06
  1.3500000E+04  1.2932578E-06
  1.4000000E+04  1.1300182E-06
  1.4500000E+04  9.9131046E-07
  1.5000000E+04  8.7287793E-07
  1.5500000E+04  7.7129757E-07
  1.6000000E+04  6.8379861E-07
  1.6500000E+04  6.0812410E-07
  1.7000000E+04  5.4242596E-07
  1.7500000E+04  4.8518282E-07
  1.8000000E+04  4.3513557E-07
  1.8500000E+04  3.9123698E-07
  1.9000000E+04  3.5261246E-07
  2.0000000E+04  2.8836662E-07
  2.1000000E+04  2.3779811E-07
  2.2000000E+04  1.9759523E-07
  2.3000000E+04  1.6533985E-07
  2.4000000E+04  1.3924303E-07
  2.5000000E+04  1.1796521E-07
  2.6000000E+04  1.0049240E-07
  2.7000000E+04  8.6049074E-08
  2.8000000E+04  7.4036326E-08
  2.9000000E+04  6.3987715E-08
  3.0000000E+04  5.5536953E-08
  3.1000000E+04  4.8394128E-08
  3.2000000E+04  4.2328189E-08
  3.3000000E+04  3.7153778E-08
  3.4000000E+04  3.2721253E-08
  3.5000000E+04  2.8909094E-08
  3.6000000E+04  2.5618063E-08
  3.7000000E+04  2.2766704E-08
  3.8000000E+04  2.0287837E-08
  3.9000000E+04  1.8125795E-08
  4.0000000E+04  1.6234235E-08
  4.1000000E+04  1.4574411E-08
  4.2000000E+04  1.3113810E-08
  4.3000000E+04  1.1825046E-08
  4.4000000E+04  1.0684962E-08
  4.6000000E+04  8.7751423E-09
  4.8000000E+04  7.2593729E-09
  5.0000000E+04  6.0459769E-09
  5.1250000E+04  5.4101504E-09
  5.2500000E+04  4.8524686E-09
  5.3750000E+04  4.3619688E-09
  5.5000000E+04  3.9294122E-09
  5.7500000E+04  3.2080623E-09
  5.8750000E+04  2.9069924E-09
  6.0000000E+04  2.6389511E-09
  6.2500000E+04  2.1859910E-09
  6.5000000E+04  1.8225396E-09
  6.7500000E+04  1.5287057E-09
  7.0000000E+04  1.2894823E-09
  7.2500000E+04  1.0934380E-09
  7.5000000E+04  9.3178881E-10
  7.7500000E+04  7.9772970E-10
  8.0000000E+04  6.8594691E-10
  8.2500000E+04  5.9226041E-10
  8.5000000E+04  5.1336063E-10
  8.7500000E+04  4.4661010E-10
  9.0000000E+04  3.8989358E-10
  9.2500000E+04  3.4150488E-10
  9.5000000E+04  3.0006047E-10
  9.7500000E+04  2.6443253E-10
  1.0000000E+05  2.3369701E-10
  1.0250000E+05  2.0709315E-10
  1.0500000E+05  1.8399195E-10
  1.0750000E+05  1.6387108E-10
  1.1000000E+05  1.4629498E-10
  1.1250000E+05  1.3089898E-10
  1.1500000E+05  1.1737665E-10
  1.1750000E+05  1.0546958E-10
  1.2000000E+05  9.4959086E-11
  1.2250000E+05  8.5659529E-11
  1.2500000E+05  7.7412785E-11
  1.3000000E+05  6.3556748E-11
  1.3500000E+05  5.2524569E-11
  1.4000000E+05  4.3673481E-11
  1.4500000E+05  3.6521755E-11
  1.5000000E+05  3.0704776E-11
  1.5500000E+05  2.5944042E-11
  1.6000000E+05  2.2025068E-11
  1.6500000E+05  1.8781379E-11
  1.7000000E+05  1.6082774E-11
  1.7500000E+05  1.3826723E-11
  1.8000000E+05  1.1931966E-11
  1.8500000E+05  1.0333702E-11
  1.9000000E+05  8.9799517E-12
  1.9500000E+05  7.8287962E-12
  2.0000000E+05  6.8462454E-12
  2.0500000E+05  6.0046038E-12
  2.1000000E+05  5.2812034E-12
  2.1500000E+05  4.6574074E-12
  2.2000000E+05  4.1178261E-12
  2.2500000E+05  3.6496956E-12
  2.3000000E+05  3.2423909E-12
  2.3500000E+05  2.8870360E-12
  2.4000000E+05  2.5761894E-12
  2.4500000E+05  2.3035895E-12
  2.5000000E+05  2.0639497E-12
  2.6000000E+05  1.6663114E-12
  2.7000000E+05  1.3548931E-12
  2.8000000E+05  1.1089916E-12
  2.9000000E+05  9.1333772E-13
  3.0000000E+05  7.5655348E-13
  3.1000000E+05  6.3007919E-13
  3.2000000E+05  5.2741811E-13
  3.3000000E+05  4.4359806E-13
  3.4000000E+05  3.7478361E-13
  3.5000000E+05  3.1799457E-13
  3.6000000E+05  2.7089938E-13
  3.7000000E+05  2.3166194E-13
  3.8000000E+05  1.9882727E-13
  3.9000000E+05  1.7123570E-13
  4.0000000E+05  1.4795784E-13
  4.1000000E+05  1.2824494E-13
  4.2000000E+05  1.1149078E-13
  4.3000000E+05  9.7202270E-14
  4.4000000E+05  8.4976458E-14
  4.5000000E+05  7.4482652E-14
  4.6000000E+05  6.5448342E-14
  4.7000000E+05  5.7648082E-14
  4.8000000E+05  5.0894656E-14
  5.0000000E+05  3.9929722E-14
  5.1250000E+05  3.4455921E-14
  5.2500000E+05  2.9823651E-14
  5.3750000E+05  2.5889782E-14
  5.5000000E+05  2.2537815E-14
  5.6250000E+05  1.9672499E-14
  5.7500000E+05  1.7215637E-14
  5.8750000E+05  1.5102786E-14
  6.0000000E+05  1.3280633E-14
  6.1250000E+05  1.1704913E-14
  6.2500000E+05  1.0338737E-14
  6.3750000E+05  9.1512657E-15
  6.5000000E+05  8.1166268E-15
  6.6250000E+05  7.2130515E-15
  6.7500000E+05  6.4221662E-15
  6.8750000E+05  5.7284180E-15
  7.0000000E+05  5.1186045E-15
  7.1250000E+05  4.5814873E-15
  7.2500000E+05  4.1074765E-15
  7.5000000E+05  3.3171252E-15
  7.7500000E+05  2.6948835E-15
  8.0000000E+05  2.2016751E-15
  8.2500000E+05  1.8082522E-15
  8.5000000E+05  1.4925442E-15
  8.7500000E+05  1.2377666E-15
  9.0000000E+05  1.0310617E-15
  9.2500000E+05  8.6251086E-16
  9.5000000E+05  7.2441281E-16
  9.7500000E+05  6.1075064E-16
  1.0000000E+06  5.1679880E-16
  1.0250000E+06  4.3882464E-16
  1.0500000E+06  3.7386022E-16
  1.0750000E+06  3.1953394E-16
  1.1000000E+06  2.7394139E-16
  1.1250000E+06  2.3554179E-16
  1.1500000E+06  2.0308727E-16
  1.1750000E+06  1.7556641E-16
  1.2000000E+06  1.5215568E-16
  1.2250000E+06  1.3218174E-16
  1.2500000E+06  1.1509723E-16
  1.2750000E+06  1.0045499E-16
  1.3000000E+06  8.7880826E-17
  1.3250000E+06  7.7060685E-17
  1.3500000E+06  6.7730738E-17
  
  
#  67  17  O1  EION =  5.200000000E+01 eV   253
#  S(0) = 3.561868E-01
  4.6548368E-01  0.0000000E+00
  4.6548368E+01  0.0000000E+00
  4.6548368E+01  5.1635033E-04
  5.2000000E+01  5.1635033E-04
  5.2002721E+01  5.1635033E-04
  5.2202653E+01  5.1500994E-04
  5.2402585E+01  5.1383121E-04
  5.2602517E+01  5.1280764E-04
  5.2802449E+01  5.1193296E-04
  5.3202313E+01  5.1060658E-04
  5.3602177E+01  5.0980696E-04
  5.4401905E+01  5.0962548E-04
  5.5201633E+01  5.1109472E-04
  5.6801088E+01  5.1802693E-04
  5.8400544E+01  5.2901801E-04
  6.0000000E+01  5.4289486E-04
  6.2500000E+01  5.6832953E-04
  6.5000000E+01  5.9625792E-04
  6.6250000E+01  6.1060873E-04
  6.7500000E+01  6.2499294E-04
  7.0000000E+01  6.5333794E-04
  7.2500000E+01  6.8042700E-04
  7.5000000E+01  7.0563933E-04
  7.7500000E+01  7.2854679E-04
  8.0000000E+01  7.4888154E-04
  8.2500000E+01  7.6651195E-04
  8.5000000E+01  7.8141903E-04
  9.0000000E+01  8.0342896E-04
  9.5000000E+01  8.1621748E-04
  1.0000000E+02  8.2158956E-04
  1.0500000E+02  8.2136892E-04
  1.1000000E+02  8.1711733E-04
  1.1500000E+02  8.1002367E-04
  1.2000000E+02  8.0091359E-04
  1.2500000E+02  7.9032812E-04
  1.3000000E+02  7.7859096E-04
  1.3500000E+02  7.6591530E-04
  1.4000000E+02  7.5244076E-04
  1.4500000E+02  7.3829916E-04
  1.5000000E+02  7.2361787E-04
  1.6000000E+02  6.9321131E-04
  1.7000000E+02  6.6238866E-04
  1.8000000E+02  6.3217823E-04
  1.9000000E+02  6.0323701E-04
  2.0000000E+02  5.7585709E-04
  2.1000000E+02  5.5003839E-04
  2.2000000E+02  5.2566573E-04
  2.3000000E+02  5.0258921E-04
  2.4000000E+02  4.8072797E-04
  2.5000000E+02  4.6003374E-04
  2.6000000E+02  4.4049571E-04
  2.7000000E+02  4.2211641E-04
  2.8000000E+02  4.0486435E-04
  2.9000000E+02  3.8867814E-04
  3.0000000E+02  3.7349044E-04
  3.1000000E+02  3.5921342E-04
  3.2000000E+02  3.4575214E-04
  3.4000000E+02  3.2098040E-04
  3.6000000E+02  2.9875319E-04
  3.8000000E+02  2.7877910E-04
  4.0000000E+02  2.6084550E-04
  4.2000000E+02  2.4470956E-04
  4.4000000E+02  2.3009623E-04
  4.6000000E+02  2.1679133E-04
  4.8000000E+02  2.0464065E-04
  5.0000000E+02  1.9351637E-04
  5.2500000E+02  1.8090217E-04
  5.5000000E+02  1.6956405E-04
  5.7500000E+02  1.5932454E-04
  6.0000000E+02  1.5001802E-04
  6.5000000E+02  1.3375829E-04
  6.7500000E+02  1.2665384E-04
  7.0000000E+02  1.2013470E-04
  7.2500000E+02  1.1412877E-04
  7.5000000E+02  1.0857589E-04
  8.0000000E+02  9.8656684E-05
  8.5000000E+02  9.0094832E-05
  9.0000000E+02  8.2645494E-05
  9.5000000E+02  7.6107200E-05
  1.0000000E+03  7.0335954E-05
  1.0500000E+03  6.5219679E-05
  1.1000000E+03  6.0660169E-05
  1.1500000E+03  5.6574339E-05
  1.2000000E+03  5.2895926E-05
  1.2500000E+03  4.9572046E-05
  1.3000000E+03  4.6558297E-05
  1.3500000E+03  4.3816745E-05
  1.4000000E+03  4.1314968E-05
  1.4500000E+03  3.9025289E-05
  1.5000000E+03  3.6923873E-05
  1.6000000E+03  3.3206330E-05
  1.7000000E+03  3.0028859E-05
  1.8000000E+03  2.7290415E-05
  1.9000000E+03  2.4912880E-05
  2.0000000E+03  2.2834994E-05
  2.1000000E+03  2.1008053E-05
  2.2000000E+03  1.9392906E-05
  2.3000000E+03  1.7957800E-05
  2.4000000E+03  1.6676754E-05
  2.5000000E+03  1.5528338E-05
  2.6000000E+03  1.4494750E-05
  2.7000000E+03  1.3561097E-05
  2.8000000E+03  1.2714841E-05
  2.9000000E+03  1.1945355E-05
  3.0000000E+03  1.1243583E-05
  3.1000000E+03  1.0601772E-05
  3.2000000E+03  1.0013252E-05
  3.4000000E+03  8.9737912E-06
  3.6000000E+03  8.0875398E-06
  3.8000000E+03  7.3257135E-06
  4.0000000E+03  6.6660040E-06
  4.2000000E+03  6.0909129E-06
  4.4000000E+03  5.5865531E-06
  4.6000000E+03  5.1417752E-06
  4.8000000E+03  4.7475373E-06
  5.0000000E+03  4.3964543E-06
  5.2500000E+03  4.0091271E-06
  5.5000000E+03  3.6701527E-06
  5.7500000E+03  3.3718097E-06
  6.0000000E+03  3.1078588E-06
  6.5000000E+03  2.6637019E-06
  6.7500000E+03  2.4758534E-06
  7.0000000E+03  2.3067862E-06
  7.2500000E+03  2.1540808E-06
  7.5000000E+03  2.0156948E-06
  7.7500000E+03  1.8898959E-06
  8.0000000E+03  1.7752063E-06
  8.2500000E+03  1.6703580E-06
  8.5000000E+03  1.5742593E-06
  9.0000000E+03  1.4046589E-06
  9.5000000E+03  1.2602325E-06
  1.0000000E+04  1.1362579E-06
  1.0500000E+04  1.0290714E-06
  1.1000000E+04  9.3579508E-07
  1.1500000E+04  8.5414267E-07
  1.2000000E+04  7.8227952E-07
  1.2500000E+04  7.1871869E-07
  1.3000000E+04  6.6224516E-07
  1.3500000E+04  6.1185799E-07
  1.4000000E+04  5.6672619E-07
  1.4500000E+04  5.2615549E-07
  1.5000000E+04  4.8956214E-07
  1.5500000E+04  4.5645226E-07
  1.6000000E+04  4.2640569E-07
  1.6500000E+04  3.9906310E-07
  1.7000000E+04  3.7411597E-07
  1.8000000E+04  3.3037947E-07
  1.9000000E+04  2.9346340E-07
  2.0000000E+04  2.6204921E-07
  2.1000000E+04  2.3511855E-07
  2.2000000E+04  2.1187574E-07
  2.3000000E+04  1.9169243E-07
  2.4000000E+04  1.7406726E-07
  2.5000000E+04  1.5859648E-07
  2.6000000E+04  1.4495204E-07
  2.7000000E+04  1.3286532E-07
  2.8000000E+04  1.2211475E-07
  2.9000000E+04  1.1251628E-07
  3.0000000E+04  1.0391609E-07
  3.1000000E+04  9.6184842E-08
  3.2000000E+04  8.9213273E-08
  3.3000000E+04  8.2908575E-08
  3.4000000E+04  7.7191456E-08
  3.5000000E+04  7.1993860E-08
  3.6000000E+04  6.7257107E-08
  3.8000000E+04  5.8969670E-08
  4.0000000E+04  5.1997083E-08
  4.2000000E+04  4.6085727E-08
  4.4000000E+04  4.1039226E-08
  4.6000000E+04  3.6703614E-08
  4.8000000E+04  3.2956930E-08
  5.0000000E+04  2.9701724E-08
  5.2500000E+04  2.6205671E-08
  5.5000000E+04  2.3233997E-08
  5.7500000E+04  2.0691543E-08
  5.8750000E+04  1.9557168E-08
  6.0000000E+04  1.8503237E-08
  6.2500000E+04  1.6609338E-08
  6.5000000E+04  1.4961927E-08
  6.7500000E+04  1.3522224E-08
  7.0000000E+04  1.2258564E-08
  7.2500000E+04  1.1144901E-08
  7.5000000E+04  1.0159683E-08
  7.7500000E+04  9.2849775E-09
  8.0000000E+04  8.5057867E-09
  8.2500000E+04  7.8095018E-09
  8.5000000E+04  7.1854594E-09
  8.7500000E+04  6.6245990E-09
  9.0000000E+04  6.1191883E-09
  9.2500000E+04  5.6626014E-09
  9.5000000E+04  5.2491382E-09
  9.7500000E+04  4.8738761E-09
  1.0000000E+05  4.5325499E-09
  1.0250000E+05  4.2214508E-09
  1.0500000E+05  3.9373443E-09
  1.1000000E+05  3.4391367E-09
  1.1500000E+05  3.0191735E-09
  1.2000000E+05  2.6628739E-09
  1.2500000E+05  2.3587805E-09
  1.3000000E+05  2.0978043E-09
  1.3500000E+05  1.8726766E-09
  1.4000000E+05  1.6775418E-09
  1.4500000E+05  1.5076534E-09
  1.5000000E+05  1.3591331E-09
  1.5500000E+05  1.2287883E-09
  1.6000000E+05  1.1139742E-09
  1.6500000E+05  1.0124876E-09
  1.7000000E+05  9.2248606E-10
  1.7500000E+05  8.4242181E-10
  1.8000000E+05  7.7098994E-10
  1.8500000E+05  7.0708447E-10
  1.9000000E+05  6.4976278E-10
  1.9500000E+05  5.9821838E-10
  2.0000000E+05  5.5175847E-10
  2.0500000E+05  5.0978591E-10
  2.1000000E+05  4.7178457E-10
  2.1500000E+05  4.3730692E-10
  2.2000000E+05  4.0596375E-10
  2.2500000E+05  3.7741561E-10
  2.3000000E+05  3.5136562E-10
  2.4000000E+05  3.0574972E-10
  2.5000000E+05  2.6738435E-10
  2.6000000E+05  2.3491878E-10
  2.7000000E+05  2.0728909E-10
  2.8000000E+05  1.8364974E-10
  2.9000000E+05  1.6332302E-10
  3.0000000E+05  1.4576240E-10
  3.1000000E+05  1.3052444E-10
  3.2000000E+05  1.1724732E-10
  3.3000000E+05  1.0563392E-10
  3.4000000E+05  9.5438592E-11
  3.5000000E+05  8.6457184E-11
  3.6000000E+05  7.8519061E-11
  3.7000000E+05  7.1481030E-11
  3.8000000E+05  6.5222441E-11
  3.9000000E+05  5.9641206E-11
  4.0000000E+05  5.4650562E-11
  4.1000000E+05  5.0176499E-11
  4.2000000E+05  4.6155670E-11
  4.3000000E+05  4.2533665E-11
  4.4000000E+05  3.9263599E-11
  4.5000000E+05  3.6305003E-11
  4.6000000E+05  3.3622776E-11
  4.7000000E+05  3.1186359E-11
  4.8000000E+05  2.8969073E-11
  5.0000000E+05  2.5101186E-11
  5.1250000E+05  2.3012001E-11
  5.2500000E+05  2.1137404E-11
  5.3750000E+05  1.9451088E-11
  5.5000000E+05  1.7930508E-11
  5.7500000E+05  1.5313093E-11
  5.8750000E+05  1.4185683E-11
  6.0000000E+05  1.3161843E-11
  
  
#  67  18  O2  EION =  3.400000000E+01 eV   283
#  S(0) = 2.385223E+00
  2.5245050E-02  0.0000000E+00
  2.5245050E+00  0.0000000E+00
  2.5245050E+00  4.6953709E-02
  3.4000000E+01  4.6953709E-02
  3.4002721E+01  4.6953709E-02
  3.4202585E+01  4.6315447E-02
  3.4402449E+01  4.5660388E-02
  3.4602313E+01  4.4994873E-02
  3.4802177E+01  4.4323821E-02
  3.5201905E+01  4.2979520E-02
  3.5601633E+01  4.1648827E-02
  3.6401088E+01  3.9073500E-02
  3.7200544E+01  3.6645842E-02
  3.8000000E+01  3.4376188E-02
  4.0000000E+01  2.9350694E-02
  4.1000000E+01  2.7149803E-02
  4.2000000E+01  2.5130710E-02
  4.3000000E+01  2.3276546E-02
  4.4000000E+01  2.1572690E-02
  4.6000000E+01  1.8566383E-02
  4.8000000E+01  1.6025615E-02
  5.0000000E+01  1.3879309E-02
  5.2500000E+01  1.1659243E-02
  5.5000000E+01  9.8597979E-03
  5.6250000E+01  9.0909324E-03
  5.7500000E+01  8.3969717E-03
  5.8750000E+01  7.7698317E-03
  6.0000000E+01  7.2022662E-03
  6.2500000E+01  6.2207819E-03
  6.5000000E+01  5.4091017E-03
  6.6250000E+01  5.0559865E-03
  6.7500000E+01  4.7331783E-03
  7.0000000E+01  4.1664057E-03
  7.2500000E+01  3.6880083E-03
  7.5000000E+01  3.2816878E-03
  7.7500000E+01  2.9346323E-03
  8.0000000E+01  2.6366491E-03
  8.2500000E+01  2.3796271E-03
  8.5000000E+01  2.1569785E-03
  8.7500000E+01  1.9633912E-03
  9.0000000E+01  1.7944622E-03
  9.2500000E+01  1.6465665E-03
  9.5000000E+01  1.5166821E-03
  9.7500000E+01  1.4022591E-03
  1.0000000E+02  1.3011500E-03
  1.0250000E+02  1.2115386E-03
  1.0500000E+02  1.1318798E-03
  1.0750000E+02  1.0608470E-03
  1.1000000E+02  9.9731401E-04
  1.1250000E+02  9.4032365E-04
  1.1500000E+02  8.8904942E-04
  1.2000000E+02  8.0091727E-04
  1.2500000E+02  7.2839165E-04
  1.3000000E+02  6.6811751E-04
  1.3500000E+02  6.1758327E-04
  1.4000000E+02  5.7488106E-04
  1.4500000E+02  5.3854504E-04
  1.5000000E+02  5.0741225E-04
  1.5500000E+02  4.8055513E-04
  1.6000000E+02  4.5723848E-04
  1.6500000E+02  4.3684257E-04
  1.7000000E+02  4.1886683E-04
  1.7500000E+02  4.0291086E-04
  1.8000000E+02  3.8863896E-04
  1.8500000E+02  3.7577737E-04
  1.9000000E+02  3.6410508E-04
  2.0000000E+02  3.4365578E-04
  2.1000000E+02  3.2623124E-04
  2.2000000E+02  3.1111621E-04
  2.3000000E+02  2.9781924E-04
  2.4000000E+02  2.8597613E-04
  2.5000000E+02  2.7531120E-04
  2.6000000E+02  2.6561277E-04
  2.7000000E+02  2.5671611E-04
  2.8000000E+02  2.4849163E-04
  2.9000000E+02  2.4083826E-04
  3.0000000E+02  2.3367723E-04
  3.1000000E+02  2.2694446E-04
  3.2000000E+02  2.2058829E-04
  3.4000000E+02  2.0884600E-04
  3.6000000E+02  1.9819776E-04
  3.8000000E+02  1.8848417E-04
  4.0000000E+02  1.7958025E-04
  4.2000000E+02  1.7137782E-04
  4.4000000E+02  1.6378630E-04
  4.6000000E+02  1.5672654E-04
  4.8000000E+02  1.5013511E-04
  5.0000000E+02  1.4397286E-04
  5.2500000E+02  1.3682882E-04
  5.5000000E+02  1.3024381E-04
  5.7500000E+02  1.2414400E-04
  6.0000000E+02  1.1847054E-04
  6.5000000E+02  1.0825767E-04
  6.7500000E+02  1.0365605E-04
  7.0000000E+02  9.9349196E-05
  7.2500000E+02  9.5309453E-05
  7.5000000E+02  9.1513797E-05
  8.0000000E+02  8.4581570E-05
  8.5000000E+02  7.8419939E-05
  9.0000000E+02  7.2910811E-05
  9.5000000E+02  6.7959781E-05
  1.0000000E+03  6.3495601E-05
  1.0500000E+03  5.9457412E-05
  1.1000000E+03  5.5789740E-05
  1.1500000E+03  5.2445766E-05
  1.2000000E+03  4.9387949E-05
  1.2500000E+03  4.6585091E-05
  1.3000000E+03  4.4009900E-05
  1.3500000E+03  4.1638061E-05
  1.4000000E+03  3.9448361E-05
  1.4500000E+03  3.7422371E-05
  1.5000000E+03  3.5544050E-05
  1.6000000E+03  3.2175765E-05
  1.7000000E+03  2.9249527E-05
  1.8000000E+03  2.6691386E-05
  1.9000000E+03  2.4442452E-05
  2.0000000E+03  2.2455291E-05
  2.1000000E+03  2.0691197E-05
  2.2000000E+03  1.9118332E-05
  2.3000000E+03  1.7710328E-05
  2.4000000E+03  1.6445189E-05
  2.5000000E+03  1.5304462E-05
  2.6000000E+03  1.4272584E-05
  2.7000000E+03  1.3336356E-05
  2.8000000E+03  1.2484511E-05
  2.9000000E+03  1.1707377E-05
  3.0000000E+03  1.0996611E-05
  3.1000000E+03  1.0345000E-05
  3.2000000E+03  9.7462776E-06
  3.4000000E+03  8.6863339E-06
  3.6000000E+03  7.7806935E-06
  3.8000000E+03  7.0013767E-06
  4.0000000E+03  6.3264254E-06
  4.2000000E+03  5.7384219E-06
  4.4000000E+03  5.2234076E-06
  4.6000000E+03  4.7700815E-06
  4.8000000E+03  4.3692141E-06
  5.0000000E+03  4.0132230E-06
  5.2500000E+03  3.6218932E-06
  5.5000000E+03  3.2809629E-06
  5.7500000E+03  2.9823898E-06
  6.0000000E+03  2.7196444E-06
  6.5000000E+03  2.2812430E-06
  6.7500000E+03  2.0975600E-06
  7.0000000E+03  1.9333079E-06
  7.2500000E+03  1.7859378E-06
  7.5000000E+03  1.6532974E-06
  7.7500000E+03  1.5335610E-06
  8.0000000E+03  1.4251727E-06
  8.2500000E+03  1.3268005E-06
  8.5000000E+03  1.2372983E-06
  9.0000000E+03  1.0810761E-06
  9.5000000E+03  9.5004892E-07
  1.0000000E+04  8.3929562E-07
  1.0500000E+04  7.4501787E-07
  1.1000000E+04  6.6424850E-07
  1.1500000E+04  5.9464438E-07
  1.2000000E+04  5.3433768E-07
  1.2500000E+04  4.8182524E-07
  1.3000000E+04  4.3588795E-07
  1.3500000E+04  3.9552950E-07
  1.4000000E+04  3.5992986E-07
  1.4500000E+04  3.2840994E-07
  1.5000000E+04  3.0040394E-07
  1.5500000E+04  2.7543771E-07
  1.6000000E+04  2.5311185E-07
  1.6500000E+04  2.3308824E-07
  1.7000000E+04  2.1507942E-07
  1.7500000E+04  1.9883988E-07
  1.8000000E+04  1.8415908E-07
  1.8500000E+04  1.7085576E-07
  1.9000000E+04  1.5877332E-07
  2.0000000E+04  1.3774584E-07
  2.1000000E+04  1.2018732E-07
  2.2000000E+04  1.0541703E-07
  2.3000000E+04  9.2907955E-08
  2.4000000E+04  8.2247766E-08
  2.5000000E+04  7.3110855E-08
  2.6000000E+04  6.5237833E-08
  2.7000000E+04  5.8420325E-08
  2.8000000E+04  5.2489639E-08
  2.9000000E+04  4.7308269E-08
  3.0000000E+04  4.2763362E-08
  3.1000000E+04  3.8761709E-08
  3.2000000E+04  3.5225906E-08
  3.3000000E+04  3.2091321E-08
  3.4000000E+04  2.9303690E-08
  3.5000000E+04  2.6817234E-08
  3.6000000E+04  2.4593172E-08
  3.7000000E+04  2.2598501E-08
  3.8000000E+04  2.0805019E-08
  3.9000000E+04  1.9188535E-08
  4.0000000E+04  1.7728221E-08
  4.1000000E+04  1.6406084E-08
  4.2000000E+04  1.5206531E-08
  4.3000000E+04  1.4116006E-08
  4.4000000E+04  1.3122690E-08
  4.6000000E+04  1.1387606E-08
  4.8000000E+04  9.9328218E-09
  5.0000000E+04  8.7051929E-09
  5.1250000E+04  8.0343783E-09
  5.2500000E+04  7.4274939E-09
  5.3750000E+04  6.8772976E-09
  5.5000000E+04  6.3774947E-09
  5.7500000E+04  5.5078152E-09
  5.8750000E+04  5.1289389E-09
  6.0000000E+04  4.7822755E-09
  6.2500000E+04  4.1729459E-09
  6.5000000E+04  3.6580564E-09
  6.7500000E+04  3.2204800E-09
  7.0000000E+04  2.8466259E-09
  7.2500000E+04  2.5256250E-09
  7.5000000E+04  2.2487218E-09
  7.7500000E+04  2.0088144E-09
  8.0000000E+04  1.8001062E-09
  8.2500000E+04  1.6178374E-09
  8.5000000E+04  1.4580776E-09
  8.7500000E+04  1.3175634E-09
  9.0000000E+04  1.1935722E-09
  9.2500000E+04  1.0838215E-09
  9.5000000E+04  9.8638931E-10
  9.7500000E+04  8.9965054E-10
  1.0000000E+05  8.2222533E-10
  1.0250000E+05  7.5293771E-10
  1.0500000E+05  6.9078171E-10
  1.0750000E+05  6.3489376E-10
  1.1000000E+05  5.8453010E-10
  1.1250000E+05  5.3904819E-10
  1.1500000E+05  4.9789115E-10
  1.1750000E+05  4.6057492E-10
  1.2000000E+05  4.2667754E-10
  1.2250000E+05  3.9583019E-10
  1.2500000E+05  3.6770968E-10
  1.3000000E+05  3.1854751E-10
  1.3500000E+05  2.7730001E-10
  1.4000000E+05  2.4248835E-10
  1.4500000E+05  2.1294652E-10
  1.5000000E+05  1.8774766E-10
  1.5500000E+05  1.6614949E-10
  1.6000000E+05  1.4755349E-10
  1.6500000E+05  1.3147401E-10
  1.7000000E+05  1.1751448E-10
  1.7500000E+05  1.0534923E-10
  1.8000000E+05  9.4709434E-11
  1.8500000E+05  8.5372037E-11
  1.9000000E+05  7.7151026E-11
  1.9500000E+05  6.9890590E-11
  2.0000000E+05  6.3459654E-11
  2.0500000E+05  5.7747501E-11
  2.1000000E+05  5.2660229E-11
  2.1500000E+05  4.8117902E-11
  2.2000000E+05  4.4052232E-11
  2.2500000E+05  4.0404694E-11
  2.3000000E+05  3.7124955E-11
  2.3500000E+05  3.4169588E-11
  2.4000000E+05  3.1501013E-11
  2.4500000E+05  2.9086616E-11
  2.5000000E+05  2.6898012E-11
  2.5500000E+05  2.4910432E-11
  2.6000000E+05  2.3102209E-11
  2.6500000E+05  2.1454346E-11
  2.7000000E+05  1.9950144E-11
  2.8000000E+05  1.7315605E-11
  2.9000000E+05  1.5100282E-11
  3.0000000E+05  1.3226922E-11
  3.1000000E+05  1.1634330E-11
  3.2000000E+05  1.0273658E-11
  3.3000000E+05  9.1056492E-12
  3.4000000E+05  8.0985682E-12
  3.5000000E+05  7.2266001E-12
  3.6000000E+05  6.4686312E-12
  3.7000000E+05  5.8072921E-12
  3.8000000E+05  5.2282150E-12
  3.9000000E+05  4.7194559E-12
  4.0000000E+05  4.2710312E-12
  4.1000000E+05  3.8745625E-12
  4.2000000E+05  3.5229971E-12
  4.3000000E+05  3.2103734E-12
  4.4000000E+05  2.9316349E-12
  4.5000000E+05  2.6824848E-12
  4.6000000E+05  2.4592499E-12
  4.7000000E+05  2.2587756E-12
  4.8000000E+05  2.0783441E-12
  
  
#  67  19  O3  EION =  2.900000000E+01 eV   292
#  S(0) = 5.590583E+00
  1.4500000E-01  0.0000000E+00
  1.4500000E+01  0.0000000E+00
  1.4500000E+01  2.6287473E-01
  2.9000000E+01  2.6287473E-01
  2.9000000E+01  1.0340598E-01
  2.9002721E+01  1.0340598E-01
  2.9302449E+01  1.0013681E-01
  2.9602177E+01  9.6926194E-02
  2.9901905E+01  9.3798817E-02
  3.0201633E+01  9.0768656E-02
  3.0801088E+01  8.5023955E-02
  3.1400544E+01  7.9704596E-02
  3.2000000E+01  7.4791567E-02
  3.4000000E+01  6.0935433E-02
  3.5000000E+01  5.5215029E-02
  3.6000000E+01  5.0142456E-02
  3.7000000E+01  4.5626475E-02
  3.8000000E+01  4.1592898E-02
  3.9000000E+01  3.7980819E-02
  4.0000000E+01  3.4739551E-02
  4.1000000E+01  3.1826281E-02
  4.2000000E+01  2.9204325E-02
  4.3000000E+01  2.6841940E-02
  4.4000000E+01  2.4711283E-02
  4.5000000E+01  2.2787781E-02
  4.6000000E+01  2.1049708E-02
  4.8000000E+01  1.8054218E-02
  5.0000000E+01  1.5593279E-02
  5.1250000E+01  1.4279057E-02
  5.2500000E+01  1.3110942E-02
  5.3750000E+01  1.2070499E-02
  5.5000000E+01  1.1141724E-02
  5.7500000E+01  9.5656894E-03
  5.8750000E+01  8.8960609E-03
  6.0000000E+01  8.2929026E-03
  6.1250000E+01  7.7484211E-03
  6.2500000E+01  7.2558789E-03
  6.3750000E+01  6.8093836E-03
  6.5000000E+01  6.4038239E-03
  6.7500000E+01  5.6983033E-03
  7.0000000E+01  5.1099103E-03
  7.2500000E+01  4.6160528E-03
  7.5000000E+01  4.1990588E-03
  7.7500000E+01  3.8450688E-03
  8.0000000E+01  3.5430170E-03
  8.2500000E+01  3.2840032E-03
  8.5000000E+01  3.0608531E-03
  8.7500000E+01  2.8676405E-03
  9.0000000E+01  2.6995204E-03
  9.2500000E+01  2.5525335E-03
  9.5000000E+01  2.4233111E-03
  9.7500000E+01  2.3091049E-03
  1.0000000E+02  2.2076554E-03
  1.0250000E+02  2.1170261E-03
  1.0500000E+02  2.0356216E-03
  1.1000000E+02  1.8954556E-03
  1.1500000E+02  1.7789933E-03
  1.2000000E+02  1.6805184E-03
  1.2500000E+02  1.5960137E-03
  1.3000000E+02  1.5225578E-03
  1.3500000E+02  1.4579980E-03
  1.4000000E+02  1.4007001E-03
  1.4500000E+02  1.3493729E-03
  1.5000000E+02  1.3029857E-03
  1.6000000E+02  1.2219007E-03
  1.7000000E+02  1.1525227E-03
  1.8000000E+02  1.0916824E-03
  1.9000000E+02  1.0373342E-03
  2.0000000E+02  9.8818165E-04
  2.1000000E+02  9.4333073E-04
  2.2000000E+02  9.0213112E-04
  2.3000000E+02  8.6407899E-04
  2.4000000E+02  8.2877151E-04
  2.5000000E+02  7.9588081E-04
  2.6000000E+02  7.6515099E-04
  2.7000000E+02  7.3637880E-04
  2.8000000E+02  7.0938589E-04
  2.9000000E+02  6.8401108E-04
  3.0000000E+02  6.6011128E-04
  3.1000000E+02  6.3755868E-04
  3.2000000E+02  6.1623130E-04
  3.4000000E+02  5.7683072E-04
  3.6000000E+02  5.4124540E-04
  3.8000000E+02  5.0902230E-04
  4.0000000E+02  4.7976275E-04
  4.2000000E+02  4.5311013E-04
  4.4000000E+02  4.2873836E-04
  4.6000000E+02  4.0634654E-04
  4.8000000E+02  3.8569756E-04
  5.0000000E+02  3.6663315E-04
  5.2500000E+02  3.4482405E-04
  5.5000000E+02  3.2499710E-04
  5.7500000E+02  3.0687955E-04
  6.0000000E+02  2.9025702E-04
  6.5000000E+02  2.6089125E-04
  6.7500000E+02  2.4788872E-04
  7.0000000E+02  2.3585090E-04
  7.2500000E+02  2.2467920E-04
  7.5000000E+02  2.1429025E-04
  8.0000000E+02  1.9558360E-04
  8.5000000E+02  1.7924394E-04
  9.0000000E+02  1.6486926E-04
  9.5000000E+02  1.5214597E-04
  1.0000000E+03  1.4083255E-04
  1.0500000E+03  1.3072803E-04
  1.1000000E+03  1.2165938E-04
  1.1500000E+03  1.1348413E-04
  1.2000000E+03  1.0608796E-04
  1.2500000E+03  9.9375958E-05
  1.3000000E+03  9.3266682E-05
  1.3500000E+03  8.7689212E-05
  1.4000000E+03  8.2582756E-05
  1.4500000E+03  7.7895261E-05
  1.5000000E+03  7.3582063E-05
  1.6000000E+03  6.5928395E-05
  1.7000000E+03  5.9366321E-05
  1.8000000E+03  5.3698463E-05
  1.9000000E+03  4.8770711E-05
  2.0000000E+03  4.4461110E-05
  2.1000000E+03  4.0671736E-05
  2.2000000E+03  3.7323225E-05
  2.3000000E+03  3.4350729E-05
  2.4000000E+03  3.1700816E-05
  2.5000000E+03  2.9329183E-05
  2.6000000E+03  2.7198895E-05
  2.7000000E+03  2.5278952E-05
  2.8000000E+03  2.3543141E-05
  2.9000000E+03  2.1969151E-05
  3.0000000E+03  2.0537905E-05
  3.1000000E+03  1.9233034E-05
  3.2000000E+03  1.8040433E-05
  3.4000000E+03  1.5944815E-05
  3.6000000E+03  1.4171171E-05
  3.8000000E+03  1.2658364E-05
  4.0000000E+03  1.1358969E-05
  4.2000000E+03  1.0235745E-05
  4.4000000E+03  9.2591331E-06
  4.6000000E+03  8.4054398E-06
  4.8000000E+03  7.6554974E-06
  5.0000000E+03  6.9936833E-06
  5.2500000E+03  6.2710225E-06
  5.5000000E+03  5.6458769E-06
  5.7500000E+03  5.1020611E-06
  5.8750000E+03  4.8564775E-06
  6.0000000E+03  4.6265473E-06
  6.2500000E+03  4.2087720E-06
  6.5000000E+03  3.8401037E-06
  6.7500000E+03  3.5134372E-06
  7.0000000E+03  3.2228832E-06
  7.2500000E+03  2.9635271E-06
  7.5000000E+03  2.7312444E-06
  7.7500000E+03  2.5225566E-06
  8.0000000E+03  2.3345148E-06
  8.2500000E+03  2.1646071E-06
  8.5000000E+03  2.0106836E-06
  8.7500000E+03  1.8708964E-06
  9.0000000E+03  1.7436509E-06
  9.2500000E+03  1.6275658E-06
  9.5000000E+03  1.5214399E-06
  1.0000000E+04  1.3350038E-06
  1.0500000E+04  1.1774177E-06
  1.1000000E+04  1.0433142E-06
  1.1500000E+04  9.2848628E-07
  1.2000000E+04  8.2960345E-07
  1.2500000E+04  7.4400383E-07
  1.3000000E+04  6.6954246E-07
  1.3500000E+04  6.0447722E-07
  1.4000000E+04  5.4738269E-07
  1.4500000E+04  4.9708499E-07
  1.5000000E+04  4.5261136E-07
  1.5500000E+04  4.1315095E-07
  1.6000000E+04  3.7802413E-07
  1.6500000E+04  3.4665839E-07
  1.7000000E+04  3.1856927E-07
  1.7500000E+04  2.9334496E-07
  1.8000000E+04  2.7063389E-07
  1.8500000E+04  2.5013471E-07
  1.9000000E+04  2.3158818E-07
  1.9500000E+04  2.1477049E-07
  2.0000000E+04  1.9948766E-07
  2.0500000E+04  1.8557105E-07
  2.1000000E+04  1.7287363E-07
  2.2000000E+04  1.5063791E-07
  2.3000000E+04  1.3192881E-07
  2.4000000E+04  1.1608463E-07
  2.5000000E+04  1.0258619E-07
  2.6000000E+04  9.1022392E-08
  2.7000000E+04  8.1064937E-08
  2.8000000E+04  7.2449592E-08
  2.9000000E+04  6.4962171E-08
  3.0000000E+04  5.8427832E-08
  3.1000000E+04  5.2702911E-08
  3.2000000E+04  4.7668694E-08
  3.3000000E+04  4.3226530E-08
  3.4000000E+04  3.9293985E-08
  3.5000000E+04  3.5801833E-08
  3.6000000E+04  3.2691683E-08
  3.7000000E+04  2.9914061E-08
  3.8000000E+04  2.7426870E-08
  3.9000000E+04  2.5194150E-08
  4.0000000E+04  2.3185064E-08
  4.1000000E+04  2.1373080E-08
  4.2000000E+04  1.9735292E-08
  4.3000000E+04  1.8251861E-08
  4.4000000E+04  1.6905554E-08
  4.5000000E+04  1.5681350E-08
  4.6000000E+04  1.4566125E-08
  4.7000000E+04  1.3548383E-08
  4.8000000E+04  1.2618026E-08
  5.0000000E+04  1.0984946E-08
  5.1250000E+04  1.0097269E-08
  5.2500000E+04  9.2973251E-09
  5.3750000E+04  8.5748799E-09
  5.5000000E+04  7.9210706E-09
  5.7500000E+04  6.7895664E-09
  5.8750000E+04  6.2993122E-09
  6.0000000E+04  5.8523096E-09
  6.2500000E+04  5.0705858E-09
  6.5000000E+04  4.4144207E-09
  6.7500000E+04  3.8603854E-09
  7.0000000E+04  3.3900040E-09
  7.2500000E+04  2.9885905E-09
  7.5000000E+04  2.6443832E-09
  7.7500000E+04  2.3478963E-09
  8.0000000E+04  2.0914294E-09
  8.2500000E+04  1.8686927E-09
  8.5000000E+04  1.6745198E-09
  8.7500000E+04  1.5046433E-09
  9.0000000E+04  1.3555206E-09
  9.2500000E+04  1.2241960E-09
  9.5000000E+04  1.1081930E-09
  9.7500000E+04  1.0054273E-09
  1.0000000E+05  9.1413726E-10
  1.0250000E+05  8.3282826E-10
  1.0500000E+05  7.6022739E-10
  1.0750000E+05  6.9524666E-10
  1.1000000E+05  6.3695297E-10
  1.1250000E+05  5.8454335E-10
  1.1500000E+05  5.3732471E-10
  1.1750000E+05  4.9469702E-10
  1.2000000E+05  4.5613935E-10
  1.2250000E+05  4.2119817E-10
  1.2500000E+05  3.8947759E-10
  1.2750000E+05  3.6063112E-10
  1.3000000E+05  3.3435482E-10
  1.3250000E+05  3.1038140E-10
  1.3500000E+05  2.8847530E-10
  1.4000000E+05  2.5005666E-10
  1.4500000E+05  2.1770303E-10
  1.5000000E+05  1.9031243E-10
  1.5500000E+05  1.6700829E-10
  1.6000000E+05  1.4708843E-10
  1.6500000E+05  1.2998668E-10
  1.7000000E+05  1.1524359E-10
  1.7500000E+05  1.0248423E-10
  1.8000000E+05  9.1400859E-11
  1.8500000E+05  8.1739649E-11
  1.9000000E+05  7.3290140E-11
  1.9500000E+05  6.5877035E-11
  2.0000000E+05  5.9353654E-11
  2.0500000E+05  5.3596747E-11
  2.1000000E+05  4.8502362E-11
  2.1500000E+05  4.3982479E-11
  2.2000000E+05  3.9962301E-11
  2.2500000E+05  3.6378039E-11
  2.3000000E+05  3.3175114E-11
  2.3500000E+05  3.0306674E-11
  2.4000000E+05  2.7732381E-11
  2.4500000E+05  2.5417401E-11
  2.5000000E+05  2.3331568E-11
  2.5500000E+05  2.1448688E-11
  2.6000000E+05  1.9745955E-11
  2.6500000E+05  1.8203465E-11
  2.7000000E+05  1.6803801E-11
  2.7500000E+05  1.5531690E-11
  2.8000000E+05  1.4373697E-11
  2.8500000E+05  1.3317984E-11
  2.9000000E+05  1.2354107E-11
  3.0000000E+05  1.0665967E-11
  3.1000000E+05  9.2472495E-12
  3.2000000E+05  8.0489883E-12
  3.3000000E+05  7.0322286E-12
  3.4000000E+05  6.1656931E-12
  3.5000000E+05  5.4240969E-12
  3.6000000E+05  4.7867559E-12
  3.7000000E+05  4.2367808E-12
  3.8000000E+05  3.7603838E-12
  3.9000000E+05  3.3462582E-12
  4.0000000E+05  2.9852790E-12
  4.1000000E+05  2.6699452E-12
  4.2000000E+05  2.3938859E-12
  4.3000000E+05  2.1516790E-12
  
  
#  67  15  N6  EION =  6.013000000E+00 eV   311
#  S(0) = 1.070728E+01
  3.0065000E-02  0.0000000E+00
  3.0065000E+00  0.0000000E+00
  3.0065000E+00  6.0727879E-02
  6.0130000E+00  6.0727879E-02
  6.0130000E+00  5.2980409E-03
  6.0157211E+00  5.2980409E-03
  6.3153281E+00  5.2356089E-03
  6.6149351E+00  5.1704084E-03
  6.9145421E+00  5.1047005E-03
  7.2141490E+00  5.0400483E-03
  7.5137560E+00  4.9775344E-03
  7.8133630E+00  4.9179076E-03
  8.4125769E+00  4.8092152E-03
  9.0117909E+00  4.7163981E-03
  9.6110048E+00  4.6404896E-03
  1.0809433E+01  4.5404408E-03
  1.3206288E+01  4.5442509E-03
  1.5603144E+01  4.8115837E-03
  1.8000000E+01  5.3352084E-03
  1.9000000E+01  5.6272902E-03
  2.0000000E+01  5.9610110E-03
  2.1000000E+01  6.3346960E-03
  2.2000000E+01  6.7462112E-03
  2.3000000E+01  7.1928643E-03
  2.4000000E+01  7.6717242E-03
  2.5000000E+01  8.1793138E-03
  2.6000000E+01  8.7120655E-03
  2.7000000E+01  9.2661941E-03
  2.8000000E+01  9.8378571E-03
  2.9000000E+01  1.0423390E-02
  3.0000000E+01  1.1019276E-02
  3.1000000E+01  1.1622168E-02
  3.2000000E+01  1.2229249E-02
  3.4000000E+01  1.3446191E-02
  3.6000000E+01  1.4654522E-02
  3.8000000E+01  1.5844538E-02
  4.0000000E+01  1.7011520E-02
  4.2000000E+01  1.8153672E-02
  4.4000000E+01  1.9271093E-02
  4.6000000E+01  2.0364528E-02
  4.8000000E+01  2.1433851E-02
  5.0000000E+01  2.2478597E-02
  5.2500000E+01  2.3746954E-02
  5.5000000E+01  2.4967449E-02
  5.7500000E+01  2.6132660E-02
  6.0000000E+01  2.7233005E-02
  6.5000000E+01  2.9206961E-02
  6.7500000E+01  3.0068189E-02
  7.0000000E+01  3.0841202E-02
  7.2500000E+01  3.1527487E-02
  7.5000000E+01  3.2129454E-02
  8.0000000E+01  3.3100740E-02
  8.5000000E+01  3.3809358E-02
  9.0000000E+01  3.4308616E-02
  9.5000000E+01  3.4644786E-02
  1.0000000E+02  3.4846586E-02
  1.0500000E+02  3.4931127E-02
  1.1000000E+02  3.4908035E-02
  1.1500000E+02  3.4781638E-02
  1.2000000E+02  3.4558649E-02
  1.2500000E+02  3.4249688E-02
  1.3000000E+02  3.3865446E-02
  1.3500000E+02  3.3419210E-02
  1.4000000E+02  3.2925785E-02
  1.4500000E+02  3.2397573E-02
  1.5000000E+02  3.1843697E-02
  1.6000000E+02  3.0684320E-02
  1.7000000E+02  2.9482536E-02
  1.8000000E+02  2.8247583E-02
  1.9000000E+02  2.6990972E-02
  2.0000000E+02  2.5730583E-02
  2.1000000E+02  2.4483665E-02
  2.2000000E+02  2.3268709E-02
  2.3000000E+02  2.2098032E-02
  2.4000000E+02  2.0974242E-02
  2.5000000E+02  1.9896645E-02
  2.6000000E+02  1.8864702E-02
  2.7000000E+02  1.7878153E-02
  2.8000000E+02  1.6936490E-02
  2.9000000E+02  1.6039761E-02
  3.0000000E+02  1.5189198E-02
  3.1000000E+02  1.4385136E-02
  3.2000000E+02  1.3626780E-02
  3.4000000E+02  1.2236436E-02
  3.6000000E+02  1.0996718E-02
  3.8000000E+02  9.8922987E-03
  4.0000000E+02  8.9107339E-03
  4.2000000E+02  8.0392756E-03
  4.4000000E+02  7.2656175E-03
  4.6000000E+02  6.5781958E-03
  4.8000000E+02  5.9661546E-03
  5.0000000E+02  5.4200857E-03
  5.2500000E+02  4.8186923E-03
  5.5000000E+02  4.2959589E-03
  5.7500000E+02  3.8407536E-03
  6.0000000E+02  3.4429381E-03
  6.5000000E+02  2.7870883E-03
  6.7500000E+02  2.5165742E-03
  7.0000000E+02  2.2776483E-03
  7.2500000E+02  2.0660921E-03
  7.5000000E+02  1.8782288E-03
  8.0000000E+02  1.5616011E-03
  8.5000000E+02  1.3081585E-03
  9.0000000E+02  1.1035619E-03
  9.5000000E+02  9.3706729E-04
  1.0000000E+03  8.0055007E-04
  1.0500000E+03  6.8779205E-04
  1.1000000E+03  5.9400754E-04
  1.1500000E+03  5.1550677E-04
  1.2000000E+03  4.4942170E-04
  1.2500000E+03  3.9348942E-04
  1.3000000E+03  3.4590759E-04
  1.3500000E+03  3.0523252E-04
  1.4000000E+03  2.7030229E-04
  1.4500000E+03  2.4017504E-04
  1.5000000E+03  2.1408318E-04
  1.5500000E+03  1.9139829E-04
  1.6000000E+03  1.7160306E-04
  1.6500000E+03  1.5426943E-04
  1.7000000E+03  1.3904135E-04
  1.7500000E+03  1.2562123E-04
  1.8000000E+03  1.1375917E-04
  1.8500000E+03  1.0324446E-04
  1.9000000E+03  9.3898806E-05
  2.0000000E+03  7.8131190E-05
  2.1000000E+03  6.5491240E-05
  2.2000000E+03  5.5268399E-05
  2.3000000E+03  4.6932811E-05
  2.4000000E+03  4.0084739E-05
  2.5000000E+03  3.4419432E-05
  2.6000000E+03  2.9702265E-05
  2.7000000E+03  2.5750906E-05
  2.8000000E+03  2.2422427E-05
  2.9000000E+03  1.9603894E-05
  3.0000000E+03  1.7205406E-05
  3.1000000E+03  1.5154904E-05
  3.2000000E+03  1.3394256E-05
  3.3000000E+03  1.1876274E-05
  3.4000000E+03  1.0562427E-05
  3.5000000E+03  9.4210795E-06
  3.6000000E+03  8.4261198E-06
  3.7000000E+03  7.5558919E-06
  3.8000000E+03  6.7923571E-06
  3.9000000E+03  6.1204219E-06
  4.0000000E+03  5.5273999E-06
  4.1000000E+03  5.0025864E-06
  4.2000000E+03  4.5369189E-06
  4.3000000E+03  4.1226972E-06
  4.4000000E+03  3.7533552E-06
  4.6000000E+03  3.1276301E-06
  4.8000000E+03  2.6236135E-06
  5.0000000E+03  2.2143867E-06
  5.1250000E+03  1.9975213E-06
  5.2500000E+03  1.8057207E-06
  5.3750000E+03  1.6356485E-06
  5.5000000E+03  1.4844699E-06
  5.7500000E+03  1.2294751E-06
  5.8750000E+03  1.1218168E-06
  6.0000000E+03  1.0252654E-06
  6.2500000E+03  8.6038443E-07
  6.5000000E+03  7.2625112E-07
  6.7500000E+03  6.1636778E-07
  7.0000000E+03  5.2576504E-07
  7.2500000E+03  4.5060932E-07
  7.5000000E+03  3.8791657E-07
  7.7500000E+03  3.3534430E-07
  8.0000000E+03  2.9104088E-07
  8.2500000E+03  2.5353281E-07
  8.5000000E+03  2.2163881E-07
  8.7500000E+03  1.9440618E-07
  9.0000000E+03  1.7106267E-07
  9.2500000E+03  1.5097872E-07
  9.5000000E+03  1.3363820E-07
  9.7500000E+03  1.1861595E-07
  1.0000000E+04  1.0556027E-07
  1.0250000E+04  9.4178987E-08
  1.0500000E+04  8.4228274E-08
  1.0750000E+04  7.5503874E-08
  1.1000000E+04  6.7834040E-08
  1.1250000E+04  6.1073819E-08
  1.1500000E+04  5.5100472E-08
  1.2000000E+04  4.5112847E-08
  1.2500000E+04  3.7207640E-08
  1.3000000E+04  3.0897451E-08
  1.3500000E+04  2.5820503E-08
  1.4000000E+04  2.1705603E-08
  1.4500000E+04  1.8347255E-08
  1.5000000E+04  1.5588479E-08
  1.5500000E+04  1.3308424E-08
  1.6000000E+04  1.1413204E-08
  1.6500000E+04  9.8293233E-09
  1.7000000E+04  8.4989041E-09
  1.7500000E+04  7.3760475E-09
  1.8000000E+04  6.4240943E-09
  1.8500000E+04  5.6135920E-09
  1.9000000E+04  4.9207479E-09
  1.9500000E+04  4.3262326E-09
  2.0000000E+04  3.8142650E-09
  2.0500000E+04  3.3718929E-09
  2.1000000E+04  2.9884279E-09
  2.1500000E+04  2.6550097E-09
  2.2000000E+04  2.3642635E-09
  2.2500000E+04  2.1100338E-09
  2.3000000E+04  1.8871555E-09
  2.3500000E+04  1.6912745E-09
  2.4000000E+04  1.5187079E-09
  2.4500000E+04  1.3663305E-09
  2.5000000E+04  1.2314858E-09
  2.6000000E+04  1.0056554E-09
  2.7000000E+04  8.2668166E-10
  2.8000000E+04  6.8378623E-10
  2.9000000E+04  5.6890513E-10
  3.0000000E+04  4.7594476E-10
  3.1000000E+04  4.0025911E-10
  3.2000000E+04  3.3827707E-10
  3.3000000E+04  2.8723439E-10
  3.4000000E+04  2.4497822E-10
  3.5000000E+04  2.0982034E-10
  3.6000000E+04  1.8042651E-10
  3.7000000E+04  1.5573772E-10
  3.8000000E+04  1.3490976E-10
  3.9000000E+04  1.1726559E-10
  4.0000000E+04  1.0225855E-10
  4.1000000E+04  8.9445316E-11
  4.2000000E+04  7.8465215E-11
  4.3000000E+04  6.9023351E-11
  4.4000000E+04  6.0877453E-11
  4.5000000E+04  5.3827573E-11
  4.6000000E+04  4.7707980E-11
  4.7000000E+04  4.2380751E-11
  4.8000000E+04  3.7730645E-11
  5.0000000E+04  3.0090668E-11
  5.1250000E+04  2.6226383E-11
  5.2500000E+04  2.2924303E-11
  5.3750000E+04  2.0093216E-11
  5.5000000E+04  1.7658209E-11
  5.6250000E+04  1.5557579E-11
  5.7500000E+04  1.3740250E-11
  5.8750000E+04  1.2163709E-11
  6.0000000E+04  1.0792440E-11
  6.1250000E+04  9.5966796E-12
  6.2500000E+04  8.5514030E-12
  6.3750000E+04  7.6355086E-12
  6.5000000E+04  6.8311450E-12
  6.6250000E+04  6.1231672E-12
  6.7500000E+04  5.4986909E-12
  6.8750000E+04  4.9467254E-12
  7.0000000E+04  4.4578659E-12
  7.1250000E+04  4.0240438E-12
  7.2500000E+04  3.6383273E-12
  7.5000000E+04  2.9881539E-12
  7.7500000E+04  2.4686888E-12
  8.0000000E+04  2.0508849E-12
  8.2500000E+04  1.7127293E-12
  8.5000000E+04  1.4374121E-12
  8.7500000E+04  1.2119989E-12
  9.0000000E+04  1.0264669E-12
  9.2500000E+04  8.7299493E-13
  9.5000000E+04  7.4543913E-13
  9.7500000E+04  6.3894368E-13
  1.0000000E+05  5.4964765E-13
  1.0250000E+05  4.7446436E-13
  1.0500000E+05  4.1091439E-13
  1.0750000E+05  3.5699607E-13
  1.1000000E+05  3.1108555E-13
  1.1250000E+05  2.7185872E-13
  1.1500000E+05  2.3823161E-13
  1.1750000E+05  2.0931358E-13
  1.2000000E+05  1.8436976E-13
  1.2250000E+05  1.6279148E-13
  1.2500000E+05  1.4407259E-13
  1.2750000E+05  1.2779073E-13
  1.3000000E+05  1.1359221E-13
  1.3250000E+05  1.0117983E-13
  1.3500000E+05  9.0303063E-14
  1.3750000E+05  8.0750085E-14
  1.4000000E+05  7.2341344E-14
  1.4250000E+05  6.4924192E-14
  1.4500000E+05  5.8368375E-14
  1.5000000E+05  4.7410845E-14
  1.5500000E+05  3.8753202E-14
  1.6000000E+05  3.1864431E-14
  1.6500000E+05  2.6346844E-14
  1.7000000E+05  2.1899904E-14
  1.7500000E+05  1.8294696E-14
  1.8000000E+05  1.5355608E-14
  1.8500000E+05  1.2946923E-14
  1.9000000E+05  1.0963016E-14
  1.9500000E+05  9.3211631E-15
  2.0000000E+05  7.9561666E-15
  2.0500000E+05  6.8163588E-15
  2.1000000E+05  5.8606029E-15
  2.1500000E+05  5.0559738E-15
  2.2000000E+05  4.3759861E-15
  2.2500000E+05  3.7992335E-15
  2.3000000E+05  3.3083324E-15
  2.3500000E+05  2.8891027E-15
  2.4000000E+05  2.5299286E-15
  2.4500000E+05  2.2212552E-15
  2.5000000E+05  1.9551820E-15
  2.5500000E+05  1.7251557E-15
  2.6000000E+05  1.5257323E-15
  2.6500000E+05  1.3523734E-15
  2.7000000E+05  1.2012814E-15
  2.7500000E+05  1.0692691E-15
  2.8000000E+05  9.5366353E-16
  2.8500000E+05  8.5221030E-16
  2.9000000E+05  7.6299243E-16
  2.9500000E+05  6.8437581E-16
  3.0000000E+05  6.1496426E-16
  3.0500000E+05  5.5356218E-16
  
  
#  67  16  N7  EION =  6.000000000E+00 eV   309
#  S(0) = 7.173545E+00
  3.0000000E-02  0.0000000E+00
  3.0000000E+00  0.0000000E+00
  3.0000000E+00  5.0413785E-02
  6.0000000E+00  5.0413785E-02
  6.0000000E+00  3.9168170E-03
  6.0027211E+00  3.9168170E-03
  6.5525851E+00  3.7854553E-03
  7.1024490E+00  3.6625172E-03
  7.6523130E+00  3.5522598E-03
  8.2021769E+00  3.4562289E-03
  9.3019048E+00  3.3074876E-03
  1.0401633E+01  3.2138255E-03
  1.1501361E+01  3.1710214E-03
  1.2601088E+01  3.1754029E-03
  1.3700816E+01  3.2242064E-03
  1.4800544E+01  3.3154150E-03
  1.7000000E+01  3.6192354E-03
  1.8000000E+01  3.8087160E-03
  1.9000000E+01  4.0288711E-03
  2.0000000E+01  4.2784060E-03
  2.1000000E+01  4.5558180E-03
  2.2000000E+01  4.8593203E-03
  2.3000000E+01  5.1867713E-03
  2.4000000E+01  5.5358893E-03
  2.5000000E+01  5.9040513E-03
  2.6000000E+01  6.2885940E-03
  2.7000000E+01  6.6867417E-03
  2.8000000E+01  7.0957091E-03
  2.9000000E+01  7.5128631E-03
  3.0000000E+01  7.9357132E-03
  3.1000000E+01  8.3619039E-03
  3.2000000E+01  8.7894836E-03
  3.4000000E+01  9.6421181E-03
  3.6000000E+01  1.0483178E-02
  3.8000000E+01  1.1306471E-02
  4.0000000E+01  1.2109340E-02
  4.2000000E+01  1.2891137E-02
  4.4000000E+01  1.3652472E-02
  4.6000000E+01  1.4394332E-02
  4.8000000E+01  1.5117009E-02
  5.0000000E+01  1.5820506E-02
  5.2500000E+01  1.6671211E-02
  5.5000000E+01  1.7486237E-02
  5.7500000E+01  1.8260842E-02
  6.0000000E+01  1.8988766E-02
  6.5000000E+01  2.0283866E-02
  6.7500000E+01  2.0843231E-02
  7.0000000E+01  2.1341275E-02
  7.2500000E+01  2.1779362E-02
  7.5000000E+01  2.2159447E-02
  8.0000000E+01  2.2760627E-02
  8.5000000E+01  2.3183736E-02
  9.0000000E+01  2.3466341E-02
  9.5000000E+01  2.3640679E-02
  1.0000000E+02  2.3726648E-02
  1.0500000E+02  2.3736076E-02
  1.1000000E+02  2.3675585E-02
  1.1500000E+02  2.3548167E-02
  1.2000000E+02  2.3358410E-02
  1.2500000E+02  2.3113491E-02
  1.3000000E+02  2.2820598E-02
  1.3500000E+02  2.2488639E-02
  1.4000000E+02  2.2127492E-02
  1.4500000E+02  2.1745384E-02
  1.5000000E+02  2.1348318E-02
  1.6000000E+02  2.0525843E-02
  1.7000000E+02  1.9682472E-02
  1.8000000E+02  1.8823529E-02
  1.9000000E+02  1.7955960E-02
  2.0000000E+02  1.7090986E-02
  2.1000000E+02  1.6239455E-02
  2.2000000E+02  1.5413075E-02
  2.3000000E+02  1.4619485E-02
  2.4000000E+02  1.3859947E-02
  2.5000000E+02  1.3133607E-02
  2.6000000E+02  1.2439762E-02
  2.7000000E+02  1.1777925E-02
  2.8000000E+02  1.1147489E-02
  2.9000000E+02  1.0548248E-02
  3.0000000E+02  9.9808042E-03
  3.1000000E+02  9.4451908E-03
  3.2000000E+02  8.9407188E-03
  3.4000000E+02  8.0175757E-03
  3.6000000E+02  7.1963487E-03
  3.8000000E+02  6.4662403E-03
  4.0000000E+02  5.8185021E-03
  4.2000000E+02  5.2443343E-03
  4.4000000E+02  4.7353372E-03
  4.6000000E+02  4.2836706E-03
  4.8000000E+02  3.8820151E-03
  5.0000000E+02  3.5240488E-03
  5.2500000E+02  3.1302622E-03
  5.5000000E+02  2.7883796E-03
  5.7500000E+02  2.4909808E-03
  6.0000000E+02  2.2313336E-03
  6.5000000E+02  1.8038381E-03
  6.7500000E+02  1.6277352E-03
  7.0000000E+02  1.4723145E-03
  7.2500000E+02  1.3347966E-03
  7.5000000E+02  1.2127626E-03
  8.0000000E+02  1.0072758E-03
  8.5000000E+02  8.4298820E-04
  9.0000000E+02  7.1050776E-04
  9.5000000E+02  6.0280722E-04
  1.0000000E+03  5.1457996E-04
  1.0500000E+03  4.4177062E-04
  1.1000000E+03  3.8126201E-04
  1.1500000E+03  3.3065325E-04
  1.2000000E+03  2.8807983E-04
  1.2500000E+03  2.5207202E-04
  1.3000000E+03  2.2146025E-04
  1.3500000E+03  1.9530842E-04
  1.4000000E+03  1.7286376E-04
  1.4500000E+03  1.5351648E-04
  1.5000000E+03  1.3676996E-04
  1.5500000E+03  1.2221789E-04
  1.6000000E+03  1.0952604E-04
  1.6500000E+03  9.8417987E-05
  1.7000000E+03  8.8663948E-05
  1.7500000E+03  8.0071971E-05
  1.8000000E+03  7.2480943E-05
  1.8500000E+03  6.5755086E-05
  1.9000000E+03  5.9779567E-05
  2.0000000E+03  4.9703975E-05
  2.1000000E+03  4.1633287E-05
  2.2000000E+03  3.5110778E-05
  2.3000000E+03  2.9796146E-05
  2.4000000E+03  2.5432858E-05
  2.5000000E+03  2.1825487E-05
  2.6000000E+03  1.8823681E-05
  2.7000000E+03  1.6310682E-05
  2.8000000E+03  1.4195019E-05
  2.9000000E+03  1.2404463E-05
  3.0000000E+03  1.0881548E-05
  3.1000000E+03  9.5802403E-06
  3.2000000E+03  8.4634249E-06
  3.3000000E+03  7.5009897E-06
  3.4000000E+03  6.6683593E-06
  3.5000000E+03  5.9453668E-06
  3.6000000E+03  5.3153731E-06
  3.7000000E+03  4.7645855E-06
  3.8000000E+03  4.2815201E-06
  3.9000000E+03  3.8565725E-06
  4.0000000E+03  3.4816732E-06
  4.1000000E+03  3.1500161E-06
  4.2000000E+03  2.8558418E-06
  4.3000000E+03  2.5942583E-06
  4.4000000E+03  2.3610957E-06
  4.6000000E+03  1.9662712E-06
  4.8000000E+03  1.6484433E-06
  5.0000000E+03  1.3905437E-06
  5.1250000E+03  1.2539371E-06
  5.2500000E+03  1.1331612E-06
  5.3750000E+03  1.0261036E-06
  5.5000000E+03  9.3097063E-07
  5.7500000E+03  7.7058365E-07
  5.8750000E+03  7.0290035E-07
  6.0000000E+03  6.4221787E-07
  6.2500000E+03  5.3863445E-07
  6.5000000E+03  4.5441466E-07
  6.7500000E+03  3.8545794E-07
  7.0000000E+03  3.2863001E-07
  7.2500000E+03  2.8151428E-07
  7.5000000E+03  2.4223069E-07
  7.7500000E+03  2.0930409E-07
  8.0000000E+03  1.8156905E-07
  8.2500000E+03  1.5809854E-07
  8.5000000E+03  1.3814970E-07
  8.7500000E+03  1.2112369E-07
  9.0000000E+03  1.0653528E-07
  9.2500000E+03  9.3989059E-08
  9.5000000E+03  8.3160996E-08
  9.7500000E+03  7.3784261E-08
  1.0000000E+04  6.5638212E-08
  1.0250000E+04  5.8539615E-08
  1.0500000E+04  5.2335617E-08
  1.0750000E+04  4.6898210E-08
  1.1000000E+04  4.2119794E-08
  1.1250000E+04  3.7909590E-08
  1.1500000E+04  3.4190757E-08
  1.1750000E+04  3.0898050E-08
  1.2000000E+04  2.7975899E-08
  1.2250000E+04  2.5376826E-08
  1.2500000E+04  2.3060127E-08
  1.3000000E+04  1.9138720E-08
  1.3500000E+04  1.5985639E-08
  1.4000000E+04  1.3431548E-08
  1.4500000E+04  1.1348208E-08
  1.5000000E+04  9.6377151E-09
  1.5500000E+04  8.2247462E-09
  1.6000000E+04  7.0508172E-09
  1.6500000E+04  6.0701689E-09
  1.7000000E+04  5.2467895E-09
  1.7500000E+04  4.5521371E-09
  1.8000000E+04  3.9634264E-09
  1.8500000E+04  3.4623605E-09
  1.9000000E+04  3.0341672E-09
  1.9500000E+04  2.6668516E-09
  2.0000000E+04  2.3506246E-09
  2.0500000E+04  2.0774557E-09
  2.1000000E+04  1.8407206E-09
  2.1500000E+04  1.6349304E-09
  2.2000000E+04  1.4555181E-09
  2.2500000E+04  1.2986731E-09
  2.3000000E+04  1.1611993E-09
  2.3500000E+04  1.0404029E-09
  2.4000000E+04  9.3400588E-10
  2.4500000E+04  8.4007564E-10
  2.5000000E+04  7.5697006E-10
  2.5500000E+04  6.8328888E-10
  2.6000000E+04  6.1783214E-10
  2.6500000E+04  5.5956878E-10
  2.7000000E+04  5.0761068E-10
  2.8000000E+04  4.1964694E-10
  2.9000000E+04  3.4896090E-10
  3.0000000E+04  2.9179010E-10
  3.1000000E+04  2.4526624E-10
  3.2000000E+04  2.0718512E-10
  3.3000000E+04  1.7584101E-10
  3.4000000E+04  1.4990577E-10
  3.5000000E+04  1.2833816E-10
  3.6000000E+04  1.1031538E-10
  3.7000000E+04  9.5184652E-11
  3.8000000E+04  8.2425826E-11
  3.9000000E+04  7.1622000E-11
  4.0000000E+04  6.2436623E-11
  4.1000000E+04  5.4596876E-11
  4.2000000E+04  4.7880968E-11
  4.3000000E+04  4.2107678E-11
  4.4000000E+04  3.7128214E-11
  4.5000000E+04  3.2819810E-11
  4.6000000E+04  2.9080768E-11
  4.7000000E+04  2.5826507E-11
  4.8000000E+04  2.2986399E-11
  5.0000000E+04  1.8321323E-11
  5.1250000E+04  1.5962350E-11
  5.2500000E+04  1.3946967E-11
  5.3750000E+04  1.2219388E-11
  5.5000000E+04  1.0733802E-11
  5.6250000E+04  9.4524949E-12
  5.7500000E+04  8.3442555E-12
  5.8750000E+04  7.3831020E-12
  6.0000000E+04  6.5473293E-12
  6.1250000E+04  5.8187453E-12
  6.2500000E+04  5.1820566E-12
  6.3750000E+04  4.6243679E-12
  6.5000000E+04  4.1347700E-12
  6.6250000E+04  3.7040067E-12
  6.7500000E+04  3.3242033E-12
  6.8750000E+04  2.9886427E-12
  7.0000000E+04  2.6915767E-12
  7.1250000E+04  2.4280731E-12
  7.2500000E+04  2.1938958E-12
  7.5000000E+04  1.7994328E-12
  7.7500000E+04  1.4845755E-12
  8.0000000E+04  1.2315892E-12
  8.2500000E+04  1.0270396E-12
  8.5000000E+04  8.6067441E-13
  8.7500000E+04  7.2461013E-13
  9.0000000E+04  6.1274306E-13
  9.2500000E+04  5.2031355E-13
  9.5000000E+04  4.4358415E-13
  9.7500000E+04  3.7960231E-13
  1.0000000E+05  3.2602163E-13
  1.0250000E+05  2.8096734E-13
  1.0500000E+05  2.4293452E-13
  1.0750000E+05  2.1070908E-13
  1.1000000E+05  1.8330680E-13
  1.1250000E+05  1.5992533E-13
  1.1500000E+05  1.3990836E-13
  1.1750000E+05  1.2271733E-13
  1.2000000E+05  1.0790843E-13
  1.2250000E+05  9.5114484E-14
  1.2500000E+05  8.4030460E-14
  1.2750000E+05  7.4402039E-14
  1.3000000E+05  6.6016518E-14
  1.3250000E+05  5.8695393E-14
  1.3500000E+05  5.2288371E-14
  1.3750000E+05  4.6668511E-14
  1.4000000E+05  4.1728307E-14
  1.4250000E+05  3.7376441E-14
  1.4500000E+05  3.3535079E-14
  1.4750000E+05  3.0137702E-14
  1.5000000E+05  2.7127315E-14
  1.5250000E+05  2.4454963E-14
  1.5500000E+05  2.2078499E-14
  1.6000000E+05  1.8072737E-14
  1.6500000E+05  1.4873882E-14
  1.7000000E+05  1.2303764E-14
  1.7500000E+05  1.0226890E-14
  1.8000000E+05  8.5394931E-15
  1.8500000E+05  7.1615068E-15
  1.9000000E+05  6.0307160E-15
  1.9500000E+05  5.0984783E-15
  2.0000000E+05  4.3265708E-15
  2.0500000E+05  3.6847766E-15
  2.1000000E+05  3.1490492E-15
  2.1500000E+05  2.7001581E-15
  2.2000000E+05  2.3226462E-15
  2.2500000E+05  2.0039954E-15
  2.3000000E+05  1.7340649E-15
  2.3500000E+05  1.5046270E-15
  2.4000000E+05  1.3089749E-15
  2.4500000E+05  1.1416198E-15
  2.5000000E+05  9.9808707E-16
  2.5500000E+05  8.7469964E-16
  2.6000000E+05  7.6838664E-16
  2.6500000E+05  6.7657663E-16
  2.7000000E+05  5.9711219E-16
  
  
#  67  20  O4  EION =  6.000000000E+00 eV   290
#  S(0) = 1.611828E+00
  3.2062356E-02  0.0000000E+00
  3.2062356E+00  0.0000000E+00
  3.2062356E+00  4.6828029E-02
  6.0000000E+00  4.6828029E-02
  6.0027211E+00  4.6828029E-02
  6.0524490E+00  4.7545177E-02
  6.1021769E+00  4.8239293E-02
  6.1519048E+00  4.8911228E-02
  6.2016327E+00  4.9561798E-02
  6.3010885E+00  5.0801941E-02
  6.4005442E+00  5.1965609E-02
  6.5000000E+00  5.3058209E-02
  6.7500000E+00  5.5522840E-02
  7.0000000E+00  5.7637190E-02
  7.2500000E+00  5.9456764E-02
  7.5000000E+00  6.1026644E-02
  8.0000000E+00  6.3557299E-02
  8.5000000E+00  6.5448795E-02
  9.0000000E+00  6.6847927E-02
  9.5000000E+00  6.7853269E-02
  1.0000000E+01  6.8531154E-02
  1.0500000E+01  6.8926370E-02
  1.1000000E+01  6.9069462E-02
  1.1500000E+01  6.8981768E-02
  1.2000000E+01  6.8679079E-02
  1.2500000E+01  6.8174094E-02
  1.3000000E+01  6.7477990E-02
  1.3500000E+01  6.6602268E-02
  1.4000000E+01  6.5558960E-02
  1.4500000E+01  6.4361204E-02
  1.5000000E+01  6.3023647E-02
  1.6000000E+01  5.9992943E-02
  1.7000000E+01  5.6602627E-02
  1.8000000E+01  5.2991785E-02
  1.9000000E+01  4.9290235E-02
  2.0000000E+01  4.5609689E-02
  2.1000000E+01  4.2037083E-02
  2.2000000E+01  3.8634699E-02
  2.3000000E+01  3.5442347E-02
  2.4000000E+01  3.2480574E-02
  2.5000000E+01  2.9755911E-02
  2.6000000E+01  2.7264552E-02
  2.7000000E+01  2.4995844E-02
  2.8000000E+01  2.2935408E-02
  2.9000000E+01  2.1066737E-02
  3.0000000E+01  1.9372648E-02
  3.1000000E+01  1.7836641E-02
  3.2000000E+01  1.6442730E-02
  3.4000000E+01  1.4023946E-02
  3.5000000E+01  1.2973842E-02
  3.6000000E+01  1.2015153E-02
  3.7000000E+01  1.1138486E-02
  3.8000000E+01  1.0335477E-02
  4.0000000E+01  8.9216012E-03
  4.2000000E+01  7.7243358E-03
  4.4000000E+01  6.7053779E-03
  4.6000000E+01  5.8345055E-03
  4.8000000E+01  5.0878164E-03
  5.0000000E+01  4.4458771E-03
  5.2500000E+01  3.7668311E-03
  5.5000000E+01  3.2016467E-03
  5.7500000E+01  2.7299590E-03
  6.0000000E+01  2.3352993E-03
  6.2500000E+01  2.0041676E-03
  6.5000000E+01  1.7254759E-03
  6.6250000E+01  1.6028960E-03
  6.7500000E+01  1.4901684E-03
  7.0000000E+01  1.2908163E-03
  7.2500000E+01  1.1213008E-03
  7.5000000E+01  9.7664877E-04
  7.7500000E+01  8.5278786E-04
  8.0000000E+01  7.4636174E-04
  8.2500000E+01  6.5462256E-04
  8.5000000E+01  5.7531307E-04
  8.7500000E+01  5.0657763E-04
  9.0000000E+01  4.4686914E-04
  9.2500000E+01  3.9488821E-04
  9.5000000E+01  3.4955463E-04
  9.7500000E+01  3.0997836E-04
  1.0000000E+02  2.7539113E-04
  1.0250000E+02  2.4512673E-04
  1.0500000E+02  2.1861723E-04
  1.1000000E+02  1.7506591E-04
  1.1250000E+02  1.5725202E-04
  1.1500000E+02  1.4163521E-04
  1.1750000E+02  1.2794404E-04
  1.2000000E+02  1.1595649E-04
  1.2250000E+02  1.0547096E-04
  1.2500000E+02  9.6305028E-05
  1.2750000E+02  8.8295765E-05
  1.3000000E+02  8.1301047E-05
  1.3250000E+02  7.5202847E-05
  1.3500000E+02  6.9897750E-05
  1.3750000E+02  6.5294173E-05
  1.4000000E+02  6.1311826E-05
  1.4500000E+02  5.4938251E-05
  1.4750000E+02  5.2420199E-05
  1.5000000E+02  5.0272199E-05
  1.5500000E+02  4.6914066E-05
  1.6000000E+02  4.4589478E-05
  1.6250000E+02  4.3748188E-05
  1.6500000E+02  4.3083577E-05
  1.6750000E+02  4.2571368E-05
  1.7000000E+02  4.2191086E-05
  1.7500000E+02  4.1758930E-05
  1.8000000E+02  4.1673846E-05
  1.9000000E+02  4.2219231E-05
  1.9500000E+02  4.2725570E-05
  2.0000000E+02  4.3320038E-05
  2.0500000E+02  4.3966141E-05
  2.1000000E+02  4.4643194E-05
  2.1500000E+02  4.5333646E-05
  2.2000000E+02  4.6021409E-05
  2.2500000E+02  4.6691934E-05
  2.3000000E+02  4.7336008E-05
  2.4000000E+02  4.8525215E-05
  2.5000000E+02  4.9554865E-05
  2.6000000E+02  5.0405094E-05
  2.7000000E+02  5.1079389E-05
  2.8000000E+02  5.1585603E-05
  2.9000000E+02  5.1934029E-05
  3.0000000E+02  5.2138800E-05
  3.1000000E+02  5.2213911E-05
  3.2000000E+02  5.2172283E-05
  3.4000000E+02  5.1780345E-05
  3.6000000E+02  5.1039496E-05
  3.8000000E+02  5.0033509E-05
  4.0000000E+02  4.8843321E-05
  4.2000000E+02  4.7528969E-05
  4.4000000E+02  4.6133826E-05
  4.6000000E+02  4.4691601E-05
  4.8000000E+02  4.3228162E-05
  5.0000000E+02  4.1763365E-05
  5.2500000E+02  3.9952580E-05
  5.5000000E+02  3.8182968E-05
  5.7500000E+02  3.6467230E-05
  6.0000000E+02  3.4809890E-05
  6.5000000E+02  3.1680274E-05
  6.7500000E+02  3.0215754E-05
  7.0000000E+02  2.8821721E-05
  7.2500000E+02  2.7497859E-05
  7.5000000E+02  2.6242043E-05
  8.0000000E+02  2.3924014E-05
  8.5000000E+02  2.1843978E-05
  9.0000000E+02  1.9977238E-05
  9.5000000E+02  1.8300006E-05
  1.0000000E+03  1.6790657E-05
  1.0500000E+03  1.5431225E-05
  1.1000000E+03  1.4206203E-05
  1.1500000E+03  1.3101120E-05
  1.2000000E+03  1.2102536E-05
  1.2500000E+03  1.1198543E-05
  1.3000000E+03  1.0378426E-05
  1.3500000E+03  9.6326846E-06
  1.4000000E+03  8.9531305E-06
  1.4500000E+03  8.3329932E-06
  1.5000000E+03  7.7664854E-06
  1.6000000E+03  6.7738649E-06
  1.7000000E+03  5.9380511E-06
  1.8000000E+03  5.2292037E-06
  1.9000000E+03  4.6247711E-06
  2.0000000E+03  4.1069523E-06
  2.1000000E+03  3.6611565E-06
  2.2000000E+03  3.2754988E-06
  2.3000000E+03  2.9403459E-06
  2.4000000E+03  2.6478396E-06
  2.5000000E+03  2.3915298E-06
  2.6000000E+03  2.1660993E-06
  2.7000000E+03  1.9671342E-06
  2.8000000E+03  1.7909443E-06
  2.9000000E+03  1.6344264E-06
  3.0000000E+03  1.4949623E-06
  3.1000000E+03  1.3703364E-06
  3.2000000E+03  1.2586610E-06
  3.3000000E+03  1.1583223E-06
  3.4000000E+03  1.0679400E-06
  3.5000000E+03  9.8633057E-07
  3.6000000E+03  9.1248020E-07
  3.7000000E+03  8.4551383E-07
  3.8000000E+03  7.8466981E-07
  3.9000000E+03  7.2928325E-07
  4.0000000E+03  6.7876891E-07
  4.2000000E+03  5.9035880E-07
  4.4000000E+03  5.1602793E-07
  4.6000000E+03  4.5313464E-07
  4.8000000E+03  3.9961121E-07
  5.0000000E+03  3.5381721E-07
  5.1250000E+03  3.2852671E-07
  5.2500000E+03  3.0547034E-07
  5.3750000E+03  2.8441356E-07
  5.5000000E+03  2.6515025E-07
  5.7500000E+03  2.3129784E-07
  5.8750000E+03  2.1640585E-07
  6.0000000E+03  2.0269665E-07
  6.2500000E+03  1.7839128E-07
  6.5000000E+03  1.5762521E-07
  6.7500000E+03  1.3979433E-07
  7.0000000E+03  1.2441226E-07
  7.2500000E+03  1.1108467E-07
  7.5000000E+03  9.9489783E-08
  7.7500000E+03  8.9363422E-08
  8.0000000E+03  8.0487468E-08
  8.2500000E+03  7.2680863E-08
  8.5000000E+03  6.5792529E-08
  8.7500000E+03  5.9695795E-08
  9.0000000E+03  5.4283995E-08
  9.2500000E+03  4.9466915E-08
  9.5000000E+03  4.5167929E-08
  9.7500000E+03  4.1321703E-08
  1.0000000E+04  3.7872337E-08
  1.0250000E+04  3.4771837E-08
  1.0500000E+04  3.1978846E-08
  1.0750000E+04  2.9457615E-08
  1.1000000E+04  2.7177151E-08
  1.1250000E+04  2.5110506E-08
  1.1500000E+04  2.3234188E-08
  1.1750000E+04  2.1527655E-08
  1.2000000E+04  1.9972902E-08
  1.2250000E+04  1.8554108E-08
  1.2500000E+04  1.7257341E-08
  1.3000000E+04  1.4982117E-08
  1.3500000E+04  1.3064790E-08
  1.4000000E+04  1.1440325E-08
  1.4500000E+04  1.0057017E-08
  1.5000000E+04  8.8734686E-09
  1.5500000E+04  7.8563080E-09
  1.6000000E+04  6.9784485E-09
  1.6500000E+04  6.2177734E-09
  1.7000000E+04  5.5561445E-09
  1.7500000E+04  4.9786066E-09
  1.8000000E+04  4.4727736E-09
  1.8500000E+04  4.0283311E-09
  1.9000000E+04  3.6366456E-09
  1.9500000E+04  3.2904588E-09
  2.0000000E+04  2.9836383E-09
  2.0500000E+04  2.7109838E-09
  2.1000000E+04  2.4680756E-09
  2.1500000E+04  2.2511440E-09
  2.2000000E+04  2.0569630E-09
  2.2500000E+04  1.8827647E-09
  2.3000000E+04  1.7261650E-09
  2.3500000E+04  1.5851024E-09
  2.4000000E+04  1.4577896E-09
  2.4500000E+04  1.3426725E-09
  2.5000000E+04  1.2383962E-09
  2.5500000E+04  1.1437764E-09
  2.6000000E+04  1.0577758E-09
  2.6500000E+04  9.7948355E-10
  2.7000000E+04  9.0809832E-10
  2.8000000E+04  7.8330426E-10
  2.9000000E+04  6.7866562E-10
  3.0000000E+04  5.9046130E-10
  3.1000000E+04  5.1573951E-10
  3.2000000E+04  4.5214271E-10
  3.3000000E+04  3.9777565E-10
  3.4000000E+04  3.5110501E-10
  3.5000000E+04  3.1088313E-10
  3.6000000E+04  2.7608914E-10
  3.7000000E+04  2.4588356E-10
  3.8000000E+04  2.1957268E-10
  3.9000000E+04  1.9658062E-10
  4.0000000E+04  1.7642707E-10
  4.1000000E+04  1.5870978E-10
  4.2000000E+04  1.4309066E-10
  4.3000000E+04  1.2928438E-10
  4.4000000E+04  1.1704929E-10
  4.5000000E+04  1.0617998E-10
  4.6000000E+04  9.6501275E-11
  4.7000000E+04  8.7863302E-11
  4.8000000E+04  8.0137450E-11
  5.0000000E+04  6.6994405E-11
  5.1250000E+04  6.0088733E-11
  5.2500000E+04  5.4019418E-11
  5.3750000E+04  4.8670410E-11
  5.5000000E+04  4.3943762E-11
  5.6250000E+04  3.9756629E-11
  5.7500000E+04  3.6038635E-11
  5.8750000E+04  3.2729690E-11
  6.0000000E+04  2.9778327E-11
  6.1250000E+04  2.7140335E-11
  6.2500000E+04  2.4777527E-11
  6.3750000E+04  2.2656773E-11
  6.5000000E+04  2.0749446E-11
  6.6250000E+04  1.9030762E-11
  6.7500000E+04  1.7479198E-11
  6.8750000E+04  1.6076023E-11
  7.0000000E+04  1.4805077E-11
  7.1250000E+04  1.3652454E-11
  7.2500000E+04  1.2605854E-11
  7.5000000E+04  1.0788289E-11
  
  
#  67  24  P1  EION =  6.000000000E+00 eV   259
#  S(0) = 2.491845E+00
  3.0000000E-02  0.0000000E+00
  3.0000000E+00  0.0000000E+00
  3.0000000E+00  7.9070935E-01
  6.0000000E+00  7.9070935E-01
  6.0000000E+00  4.0656112E-02
  6.0027211E+00  4.0656112E-02
  6.0275851E+00  3.9929385E-02
  6.0524490E+00  3.9217991E-02
  6.0773130E+00  3.8521552E-02
  6.1021769E+00  3.7839703E-02
  6.1519048E+00  3.6518359E-02
  6.2016327E+00  3.5251231E-02
  6.3010885E+00  3.2869434E-02
  6.4005442E+00  3.0675316E-02
  6.5000000E+00  2.8651845E-02
  6.6250000E+00  2.6327335E-02
  6.7500000E+00  2.4221493E-02
  6.8750000E+00  2.2310753E-02
  7.0000000E+00  2.0574422E-02
  7.2500000E+00  1.7554275E-02
  7.5000000E+00  1.5039483E-02
  7.7500000E+00  1.2934751E-02
  8.0000000E+00  1.1164813E-02
  8.2500000E+00  9.6697989E-03
  8.5000000E+00  8.4017673E-03
  8.7500000E+00  7.3220911E-03
  9.0000000E+00  6.3994635E-03
  9.2500000E+00  5.6083682E-03
  9.5000000E+00  4.9279049E-03
  9.7500000E+00  4.3408651E-03
  1.0000000E+01  3.8330122E-03
  1.0250000E+01  3.3925283E-03
  1.0500000E+01  3.0095373E-03
  1.0750000E+01  2.6757897E-03
  1.1000000E+01  2.3843229E-03
  1.1250000E+01  2.1292882E-03
  1.1500000E+01  1.9057154E-03
  1.1750000E+01  1.7093811E-03
  1.2000000E+01  1.5367134E-03
  1.2250000E+01  1.3846132E-03
  1.2500000E+01  1.2504650E-03
  1.2750000E+01  1.1320166E-03
  1.3000000E+01  1.0272885E-03
  1.3250000E+01  9.3461421E-04
  1.3500000E+01  8.5254989E-04
  1.4000000E+01  7.1527718E-04
  1.4250000E+01  6.5802802E-04
  1.4500000E+01  6.0721634E-04
  1.4750000E+01  5.6208925E-04
  1.5000000E+01  5.2200761E-04
  1.5250000E+01  4.8641933E-04
  1.5500000E+01  4.5482647E-04
  1.5750000E+01  4.2678374E-04
  1.6000000E+01  4.0190049E-04
  1.6500000E+01  3.6029091E-04
  1.7000000E+01  3.2772383E-04
  1.7250000E+01  3.1424977E-04
  1.7500000E+01  3.0237969E-04
  1.7750000E+01  2.9194503E-04
  1.8000000E+01  2.8280102E-04
  1.8500000E+01  2.6789140E-04
  1.9000000E+01  2.5671390E-04
  1.9500000E+01  2.4851761E-04
  2.0000000E+01  2.4274638E-04
  2.0500000E+01  2.3891604E-04
  2.1000000E+01  2.3662539E-04
  2.1500000E+01  2.3556639E-04
  2.2000000E+01  2.3548941E-04
  2.2500000E+01  2.3618402E-04
  2.3000000E+01  2.3747692E-04
  2.4000000E+01  2.4131417E-04
  2.5000000E+01  2.4617746E-04
  2.6000000E+01  2.5148735E-04
  2.7000000E+01  2.5687673E-04
  2.8000000E+01  2.6209671E-04
  2.9000000E+01  2.6698071E-04
  3.0000000E+01  2.7143912E-04
  3.1000000E+01  2.7540703E-04
  3.2000000E+01  2.7885856E-04
  3.4000000E+01  2.8419851E-04
  3.6000000E+01  2.8753102E-04
  3.8000000E+01  2.8903887E-04
  4.0000000E+01  2.8894658E-04
  4.2000000E+01  2.8748402E-04
  4.4000000E+01  2.8487667E-04
  4.6000000E+01  2.8132936E-04
  4.8000000E+01  2.7703027E-04
  5.0000000E+01  2.7214365E-04
  5.2500000E+01  2.6542606E-04
  5.5000000E+01  2.5825144E-04
  5.7500000E+01  2.5081006E-04
  6.0000000E+01  2.4325609E-04
  6.5000000E+01  2.2825138E-04
  6.7500000E+01  2.2095692E-04
  7.0000000E+01  2.1386922E-04
  7.2500000E+01  2.0701928E-04
  7.5000000E+01  2.0042651E-04
  8.0000000E+01  1.8804436E-04
  8.5000000E+01  1.7672770E-04
  9.0000000E+01  1.6642248E-04
  9.5000000E+01  1.5704784E-04
  1.0000000E+02  1.4851711E-04
  1.0500000E+02  1.4074572E-04
  1.1000000E+02  1.3365703E-04
  1.1500000E+02  1.2718229E-04
  1.2000000E+02  1.2125919E-04
  1.2500000E+02  1.1583166E-04
  1.3000000E+02  1.1084946E-04
  1.3500000E+02  1.0626466E-04
  1.4000000E+02  1.0203254E-04
  1.4500000E+02  9.8114424E-05
  1.5000000E+02  9.4472798E-05
  1.6000000E+02  8.7883987E-05
  1.7000000E+02  8.2043010E-05
  1.8000000E+02  7.6779372E-05
  1.9000000E+02  7.1978432E-05
  2.0000000E+02  6.7568419E-05
  2.1000000E+02  6.3501976E-05
  2.2000000E+02  5.9754631E-05
  2.3000000E+02  5.6304105E-05
  2.4000000E+02  5.3130801E-05
  2.5000000E+02  5.0215439E-05
  2.6000000E+02  4.7537593E-05
  2.7000000E+02  4.5075978E-05
  2.8000000E+02  4.2810735E-05
  2.9000000E+02  4.0724072E-05
  3.0000000E+02  3.8800408E-05
  3.1000000E+02  3.7025493E-05
  3.2000000E+02  3.5386136E-05
  3.4000000E+02  3.2464263E-05
  3.6000000E+02  2.9946187E-05
  3.8000000E+02  2.7749744E-05
  4.0000000E+02  2.5805440E-05
  4.2000000E+02  2.4065644E-05
  4.4000000E+02  2.2497185E-05
  4.6000000E+02  2.1076043E-05
  4.8000000E+02  1.9786878E-05
  5.0000000E+02  1.8616396E-05
  5.2500000E+02  1.7301263E-05
  5.5000000E+02  1.6130087E-05
  5.7500000E+02  1.5084073E-05
  6.0000000E+02  1.4147478E-05
  6.5000000E+02  1.2548013E-05
  6.7500000E+02  1.1857646E-05
  7.0000000E+02  1.1224756E-05
  7.2500000E+02  1.0641676E-05
  7.5000000E+02  1.0103126E-05
  8.0000000E+02  9.1422745E-06
  8.5000000E+02  8.3148856E-06
  9.0000000E+02  7.6004409E-06
  9.5000000E+02  6.9805270E-06
  1.0000000E+03  6.4393883E-06
  1.0500000E+03  5.9624524E-06
  1.1000000E+03  5.5372183E-06
  1.1500000E+03  5.1552111E-06
  1.2000000E+03  4.8114227E-06
  1.2500000E+03  4.5016041E-06
  1.3000000E+03  4.2218406E-06
  1.3500000E+03  3.9686101E-06
  1.4000000E+03  3.7388174E-06
  1.4500000E+03  3.5293297E-06
  1.5000000E+03  3.3372436E-06
  1.6000000E+03  2.9965163E-06
  1.7000000E+03  2.7050830E-06
  1.8000000E+03  2.4553091E-06
  1.9000000E+03  2.2394458E-06
  2.0000000E+03  2.0510201E-06
  2.1000000E+03  1.8853920E-06
  2.2000000E+03  1.7390391E-06
  2.3000000E+03  1.6091213E-06
  2.4000000E+03  1.4933344E-06
  2.5000000E+03  1.3897478E-06
  2.6000000E+03  1.2966638E-06
  2.7000000E+03  1.2126337E-06
  2.8000000E+03  1.1364651E-06
  2.9000000E+03  1.0672088E-06
  3.0000000E+03  1.0040773E-06
  3.1000000E+03  9.4638880E-07
  3.2000000E+03  8.9354239E-07
  3.4000000E+03  8.0032134E-07
  3.6000000E+03  7.2094571E-07
  3.8000000E+03  6.5274674E-07
  4.0000000E+03  5.9367667E-07
  4.2000000E+03  5.4220062E-07
  4.4000000E+03  4.9711314E-07
  4.6000000E+03  4.5740718E-07
  4.8000000E+03  4.2223829E-07
  5.0000000E+03  3.9092447E-07
  5.2500000E+03  3.5637986E-07
  5.5000000E+03  3.2615158E-07
  5.7500000E+03  2.9955254E-07
  6.0000000E+03  2.7602838E-07
  6.5000000E+03  2.3647170E-07
  6.7500000E+03  2.1975332E-07
  7.0000000E+03  2.0471217E-07
  7.2500000E+03  1.9113100E-07
  7.5000000E+03  1.7882663E-07
  7.7500000E+03  1.6764386E-07
  8.0000000E+03  1.5745052E-07
  8.2500000E+03  1.4813349E-07
  8.5000000E+03  1.3959544E-07
  9.0000000E+03  1.2453065E-07
  9.5000000E+03  1.1170575E-07
  1.0000000E+04  1.0069979E-07
  1.0500000E+04  9.1186469E-08
  1.1000000E+04  8.2909609E-08
  1.1500000E+04  7.5665742E-08
  1.2000000E+04  6.9291612E-08
  1.2500000E+04  6.3654941E-08
  1.3000000E+04  5.8647712E-08
  1.3500000E+04  5.4180965E-08
  1.4000000E+04  5.0180828E-08
  1.4500000E+04  4.6585455E-08
  1.5000000E+04  4.3342818E-08
  1.5500000E+04  4.0408961E-08
  1.6000000E+04  3.7746599E-08
  1.6500000E+04  3.5323955E-08
  1.7000000E+04  3.3113728E-08
  1.8000000E+04  2.9239416E-08
  1.9000000E+04  2.5969950E-08
  2.0000000E+04  2.3188278E-08
  2.1000000E+04  2.0803941E-08
  2.2000000E+04  1.8746284E-08
  2.3000000E+04  1.6959576E-08
  2.4000000E+04  1.5399396E-08
  2.5000000E+04  1.4029982E-08
  2.6000000E+04  1.2822307E-08
  2.7000000E+04  1.1752606E-08
  2.8000000E+04  1.0801263E-08
  2.9000000E+04  9.9519501E-09
  3.0000000E+04  9.1910151E-09
  3.1000000E+04  8.5069874E-09
  3.2000000E+04  7.8901881E-09
  3.3000000E+04  7.3324049E-09
  3.4000000E+04  6.8266212E-09
  3.5000000E+04  6.3668139E-09
  3.6000000E+04  5.9477895E-09
  3.8000000E+04  5.2147007E-09
  4.0000000E+04  4.5979641E-09
  4.2000000E+04  4.0751332E-09
  4.4000000E+04  3.6288272E-09
  4.6000000E+04  3.2454099E-09
  4.8000000E+04  2.9140752E-09
  5.0000000E+04  2.6261967E-09
  5.2500000E+04  2.3170188E-09
  5.5000000E+04  2.0542295E-09
  5.7500000E+04  1.8294099E-09
  5.8750000E+04  1.7291018E-09
  6.0000000E+04  1.6359054E-09
  6.2500000E+04  1.4684263E-09
  6.5000000E+04  1.3227518E-09
  6.7500000E+04  1.1954722E-09
  7.0000000E+04  1.0837914E-09
  7.2500000E+04  9.8536338E-10
  7.5000000E+04  8.9823554E-10
  7.7500000E+04  8.2080116E-10
  8.0000000E+04  7.5178567E-10
  8.2500000E+04  6.9018709E-10
  8.5000000E+04  6.3512962E-10


==> anc/colstop/sbethe/sdbase/oos68.tab <==
# Atomic number = 68   (Er)
#
#      W/eV         OOS*eV
  
  
#  68   1  K1  EION =  5.748900000E+04 eV   235
#  S(0) = 9.079749E-01
  5.7483306E+02  0.0000000E+00
  5.7483306E+04  0.0000000E+00
  5.7483306E+04  3.2732097E-05
  5.7489000E+04  3.2732097E-05
  5.7489576E+04  3.2732097E-05
  5.7490556E+04  3.2345082E-05
  5.7491537E+04  3.1999615E-05
  5.7492518E+04  3.1692884E-05
  5.7493498E+04  3.1422571E-05
  5.7495460E+04  3.0982599E-05
  5.7497421E+04  3.0662391E-05
  5.7501343E+04  3.0311261E-05
  5.7505266E+04  3.0236351E-05
  5.7513111E+04  3.0491315E-05
  5.7517034E+04  3.0671859E-05
  5.7520956E+04  3.0827640E-05
  5.7528801E+04  3.1000099E-05
  5.7536646E+04  3.1000287E-05
  5.7544491E+04  3.0915030E-05
  5.7548414E+04  3.0867732E-05
  5.7552336E+04  3.0826925E-05
  5.7560182E+04  3.0777287E-05
  5.7568027E+04  3.0769369E-05
  5.7575872E+04  3.0785674E-05
  5.7583717E+04  3.0804794E-05
  5.7591562E+04  3.0812061E-05
  5.7599407E+04  3.0802025E-05
  5.7607252E+04  3.0778336E-05
  5.7615097E+04  3.0748166E-05
  5.7630787E+04  3.0698024E-05
  5.7646477E+04  3.0680873E-05
  5.7662167E+04  3.0682037E-05
  5.7677858E+04  3.0675680E-05
  5.7693548E+04  3.0652200E-05
  5.7709238E+04  3.0618938E-05
  5.7740618E+04  3.0570720E-05
  5.7771999E+04  3.0546050E-05
  5.7803379E+04  3.0502857E-05
  5.7819069E+04  3.0476453E-05
  5.7834759E+04  3.0451121E-05
  5.7866139E+04  3.0411029E-05
  5.7928900E+04  3.0331024E-05
  5.7991661E+04  3.0241167E-05
  5.8117182E+04  3.0071188E-05
  5.8242703E+04  2.9905378E-05
  5.8368224E+04  2.9736333E-05
  5.8493746E+04  2.9569293E-05
  5.8995830E+04  2.8907646E-05
  5.9497915E+04  2.8257195E-05
  6.0000000E+04  2.7618328E-05
  6.5000000E+04  2.2133563E-05
  6.7500000E+04  1.9918409E-05
  7.0000000E+04  1.7979114E-05
  7.2500000E+04  1.6274791E-05
  7.5000000E+04  1.4771826E-05
  8.0000000E+04  1.2261385E-05
  8.5000000E+04  1.0271283E-05
  9.0000000E+04  8.6755485E-06
  9.5000000E+04  7.3827623E-06
  1.0000000E+05  6.3255671E-06
  1.0500000E+05  5.4536384E-06
  1.1000000E+05  4.7288915E-06
  1.1500000E+05  4.1221622E-06
  1.2000000E+05  3.6108757E-06
  1.2500000E+05  3.1773853E-06
  1.3000000E+05  2.8077698E-06
  1.3500000E+05  2.4909525E-06
  1.4000000E+05  2.2180546E-06
  1.4500000E+05  1.9819030E-06
  1.5000000E+05  1.7766671E-06
  1.5500000E+05  1.5975741E-06
  1.6000000E+05  1.4406970E-06
  1.6500000E+05  1.3027830E-06
  1.7000000E+05  1.1811273E-06
  1.8000000E+05  9.7789815E-07
  1.9000000E+05  8.1686688E-07
  2.0000000E+05  6.8788490E-07
  2.1000000E+05  5.8355387E-07
  2.2000000E+05  4.9840267E-07
  2.3000000E+05  4.2833132E-07
  2.4000000E+05  3.7023140E-07
  2.5000000E+05  3.2171939E-07
  2.6000000E+05  2.8094984E-07
  2.7000000E+05  2.4647986E-07
  2.8000000E+05  2.1717195E-07
  2.9000000E+05  1.9212186E-07
  3.0000000E+05  1.7060540E-07
  3.1000000E+05  1.5203858E-07
  3.2000000E+05  1.3594721E-07
  3.3000000E+05  1.2194398E-07
  3.4000000E+05  1.0971069E-07
  3.5000000E+05  9.8984416E-08
  3.6000000E+05  8.9546826E-08
  3.7000000E+05  8.1215712E-08
  3.8000000E+05  7.3838313E-08
  3.9000000E+05  6.7285981E-08
  4.0000000E+05  6.1449913E-08
  4.2000000E+05  5.1570717E-08
  4.4000000E+05  4.3612331E-08
  4.6000000E+05  3.7141576E-08
  4.8000000E+05  3.1835410E-08
  5.0000000E+05  2.7449941E-08
  5.2500000E+05  2.2983486E-08
  5.5000000E+05  1.9394862E-08
  5.7500000E+05  1.6483938E-08
  5.8750000E+05  1.5234580E-08
  6.0000000E+05  1.4102036E-08
  6.2500000E+05  1.2137284E-08
  6.5000000E+05  1.0504581E-08
  6.7500000E+05  9.1384707E-09
  7.0000000E+05  7.9881270E-09
  7.2500000E+05  7.0137289E-09
  7.5000000E+05  6.1837989E-09
  7.7500000E+05  5.4732659E-09
  8.0000000E+05  4.8620150E-09
  8.2500000E+05  4.3337891E-09
  8.5000000E+05  3.8753660E-09
  8.7500000E+05  3.4759271E-09
  9.0000000E+05  3.1265684E-09
  9.2500000E+05  2.8199199E-09
  9.5000000E+05  2.5498514E-09
  9.7500000E+05  2.3112392E-09
  1.0000000E+06  2.0997805E-09
  1.0250000E+06  1.9118453E-09
  1.0500000E+06  1.7443595E-09
  1.1000000E+06  1.4606619E-09
  1.1500000E+06  1.2320005E-09
  1.2000000E+06  1.0460552E-09
  1.2500000E+06  8.9361133E-10
  1.3000000E+06  7.6769483E-10
  1.3500000E+06  6.6296913E-10
  1.4000000E+06  5.7530941E-10
  1.4500000E+06  5.0149787E-10
  1.5000000E+06  4.3900227E-10
  1.5500000E+06  3.8581390E-10
  1.6000000E+06  3.4032761E-10
  1.6500000E+06  3.0125149E-10
  1.7000000E+06  2.6753886E-10
  1.7500000E+06  2.3833656E-10
  1.8000000E+06  2.1294517E-10
  1.8500000E+06  1.9078810E-10
  1.9000000E+06  1.7138763E-10
  1.9500000E+06  1.5434607E-10
  2.0000000E+06  1.3933082E-10
  2.0500000E+06  1.2606245E-10
  2.1000000E+06  1.1430519E-10
  2.2000000E+06  9.4555335E-11
  2.3000000E+06  7.8814010E-11
  2.4000000E+06  6.6153351E-11
  2.5000000E+06  5.5885290E-11
  2.6000000E+06  4.7493476E-11
  2.7000000E+06  4.0586087E-11
  2.8000000E+06  3.4862798E-11
  2.9000000E+06  3.0091289E-11
  3.0000000E+06  2.6090294E-11
  3.1000000E+06  2.2717254E-11
  3.2000000E+06  1.9859196E-11
  3.3000000E+06  1.7425951E-11
  3.4000000E+06  1.5345069E-11
  3.5000000E+06  1.3557981E-11
  3.6000000E+06  1.2017054E-11
  3.7000000E+06  1.0683337E-11
  3.8000000E+06  9.5248076E-12
  3.9000000E+06  8.5150102E-12
  4.0000000E+06  7.6319846E-12
  4.1000000E+06  6.8574213E-12
  4.2000000E+06  6.1759892E-12
  4.3000000E+06  5.5747991E-12
  4.4000000E+06  5.0429721E-12
  4.6000000E+06  4.1519235E-12
  4.8000000E+06  3.4443455E-12
  5.0000000E+06  2.8774240E-12
  5.1250000E+06  2.5800708E-12
  5.2500000E+06  2.3190374E-12
  5.3750000E+06  2.0892253E-12
  5.5000000E+06  1.8863408E-12
  5.7500000E+06  1.5473906E-12
  5.8750000E+06  1.4056276E-12
  6.0000000E+06  1.2792294E-12
  6.2500000E+06  1.0651335E-12
  6.5000000E+06  8.9276243E-13
  6.7500000E+06  7.5290041E-13
  7.0000000E+06  6.3858852E-13
  7.2500000E+06  5.4452436E-13
  7.5000000E+06  4.6663142E-13
  7.7500000E+06  4.0174911E-13
  8.0000000E+06  3.4740589E-13
  8.2500000E+06  3.0165380E-13
  8.5000000E+06  2.6294616E-13
  8.7500000E+06  2.3004652E-13
  9.0000000E+06  2.0196102E-13
  9.2500000E+06  1.7788605E-13
  9.5000000E+06  1.5716815E-13
  9.7500000E+06  1.3927308E-13
  1.0000000E+07  1.2376180E-13
  1.0250000E+07  1.1027176E-13
  1.0500000E+07  9.8502176E-14
  1.0750000E+07  8.8202326E-14
  1.1000000E+07  7.9162432E-14
  1.1250000E+07  7.1206317E-14
  1.1500000E+07  6.4185451E-14
  1.2000000E+07  5.2465672E-14
  1.2500000E+07  4.3206639E-14
  1.3000000E+07  3.5827054E-14
  1.3500000E+07  2.9897416E-14
  1.4000000E+07  2.5096726E-14
  1.4500000E+07  2.1182708E-14
  1.5000000E+07  1.7970711E-14
  1.5500000E+07  1.5318680E-14
  1.6000000E+07  1.3116460E-14
  1.6500000E+07  1.1277966E-14
  1.7000000E+07  9.7353874E-15
  1.7500000E+07  8.4349450E-15
  1.8000000E+07  7.3337311E-15
  1.8500000E+07  6.3972978E-15
  1.9000000E+07  5.5978194E-15
  1.9500000E+07  4.9126951E-15
  2.0000000E+07  4.3234751E-15
  2.0500000E+07  3.8150228E-15
  2.1000000E+07  3.3748534E-15
  2.1500000E+07  2.9926093E-15
  2.2000000E+07  2.6596827E-15
  2.2500000E+07  2.3688940E-15
  2.3000000E+07  2.1142308E-15
  2.3500000E+07  1.8906427E-15
  2.4000000E+07  1.6938817E-15
  2.4500000E+07  1.5203458E-15
  2.5000000E+07  1.3669679E-15
  2.6000000E+07  1.1105846E-15
  2.7000000E+07  9.0784036E-16
  2.8000000E+07  7.4611797E-16
  2.9000000E+07  6.1610909E-16
  3.0000000E+07  5.1098011E-16
  3.1000000E+07  4.2577054E-16
  3.2000000E+07  3.5654636E-16
  
  
#  68   2  L1  EION =  9.754000000E+03 eV   254
#  S(0) = 1.045572E+00
  9.7487353E+01  0.0000000E+00
  9.7487353E+03  0.0000000E+00
  9.7487353E+03  1.2018549E-04
  9.7540000E+03  1.2018549E-04
  9.7540973E+03  1.2018549E-04
  9.7548657E+03  1.1888121E-04
  9.7556341E+03  1.1770018E-04
  9.7564026E+03  1.1663123E-04
  9.7571710E+03  1.1566539E-04
  9.7587079E+03  1.1401466E-04
  9.7602448E+03  1.1269911E-04
  9.7633186E+03  1.1090917E-04
  9.7663924E+03  1.0999739E-04
  9.7694662E+03  1.0970878E-04
  9.7725400E+03  1.0983083E-04
  9.7756137E+03  1.1019182E-04
  9.7786875E+03  1.1065859E-04
  9.7848351E+03  1.1155004E-04
  9.7909827E+03  1.1207941E-04
  9.7971302E+03  1.1217933E-04
  9.8032778E+03  1.1197175E-04
  9.8094254E+03  1.1162862E-04
  9.8155729E+03  1.1128888E-04
  9.8217205E+03  1.1102986E-04
  9.8278681E+03  1.1087180E-04
  9.8340156E+03  1.1079537E-04
  9.8401632E+03  1.1076437E-04
  9.8463108E+03  1.1074083E-04
  9.8524584E+03  1.1069615E-04
  9.8647535E+03  1.1049694E-04
  9.8770486E+03  1.1018544E-04
  9.8893438E+03  1.0986500E-04
  9.9016389E+03  1.0961148E-04
  9.9139340E+03  1.0942821E-04
  9.9262292E+03  1.0927540E-04
  9.9508195E+03  1.0889863E-04
  9.9631146E+03  1.0865772E-04
  9.9754097E+03  1.0840907E-04
  1.0000000E+04  1.0795631E-04
  1.0031250E+04  1.0747441E-04
  1.0062500E+04  1.0694943E-04
  1.0078125E+04  1.0666186E-04
  1.0093750E+04  1.0637571E-04
  1.0125000E+04  1.0584878E-04
  1.0187500E+04  1.0482169E-04
  1.0218750E+04  1.0427950E-04
  1.0250000E+04  1.0375396E-04
  1.0281250E+04  1.0325457E-04
  1.0312500E+04  1.0274876E-04
  1.0343750E+04  1.0222972E-04
  1.0375000E+04  1.0171758E-04
  1.0437500E+04  1.0072716E-04
  1.0500000E+04  9.9735246E-05
  1.0625000E+04  9.7805544E-05
  1.0750000E+04  9.5913711E-05
  1.1000000E+04  9.2287607E-05
  1.1500000E+04  8.5557413E-05
  1.2000000E+04  7.9455263E-05
  1.2500000E+04  7.3923988E-05
  1.3000000E+04  6.8900844E-05
  1.3500000E+04  6.4331433E-05
  1.4000000E+04  6.0166002E-05
  1.4500000E+04  5.6360688E-05
  1.5000000E+04  5.2878464E-05
  1.6000000E+04  4.6748821E-05
  1.7000000E+04  4.1552079E-05
  1.8000000E+04  3.7113129E-05
  1.9000000E+04  3.3296306E-05
  2.0000000E+04  2.9994229E-05
  2.1000000E+04  2.7121528E-05
  2.2000000E+04  2.4609559E-05
  2.3000000E+04  2.2402618E-05
  2.4000000E+04  2.0455140E-05
  2.5000000E+04  1.8729578E-05
  2.6000000E+04  1.7194788E-05
  2.7000000E+04  1.5824783E-05
  2.8000000E+04  1.4597743E-05
  2.9000000E+04  1.3495274E-05
  3.0000000E+04  1.2501773E-05
  3.1000000E+04  1.1603955E-05
  3.2000000E+04  1.0790449E-05
  3.4000000E+04  9.3786423E-06
  3.6000000E+04  8.2030602E-06
  3.8000000E+04  7.2159366E-06
  4.0000000E+04  6.3807288E-06
  4.2000000E+04  5.6691387E-06
  4.4000000E+04  5.0590093E-06
  4.6000000E+04  4.5328125E-06
  4.8000000E+04  4.0765548E-06
  5.0000000E+04  3.6789659E-06
  5.2500000E+04  3.2507111E-06
  5.5000000E+04  2.8856543E-06
  5.7500000E+04  2.5725607E-06
  6.0000000E+04  2.3025169E-06
  6.5000000E+04  1.8644151E-06
  6.7500000E+04  1.6859146E-06
  7.0000000E+04  1.5290503E-06
  7.2500000E+04  1.3906591E-06
  7.5000000E+04  1.2681170E-06
  7.7500000E+04  1.1592346E-06
  8.0000000E+04  1.0621749E-06
  8.2500000E+04  9.7538950E-07
  8.5000000E+04  8.9756630E-07
  9.0000000E+04  7.6450303E-07
  9.5000000E+04  6.5584506E-07
  1.0000000E+05  5.6630086E-07
  1.0500000E+05  4.9189282E-07
  1.1000000E+05  4.2959213E-07
  1.1500000E+05  3.7706536E-07
  1.2000000E+05  3.3249543E-07
  1.2500000E+05  2.9445343E-07
  1.3000000E+05  2.6180555E-07
  1.3500000E+05  2.3364442E-07
  1.4000000E+05  2.0923841E-07
  1.4500000E+05  1.8799327E-07
  1.5000000E+05  1.6942299E-07
  1.5500000E+05  1.5312772E-07
  1.6000000E+05  1.3877651E-07
  1.6500000E+05  1.2609387E-07
  1.7000000E+05  1.1484933E-07
  1.7500000E+05  1.0484917E-07
  1.8000000E+05  9.5929767E-08
  1.8500000E+05  8.7952289E-08
  1.9000000E+05  8.0798504E-08
  2.0000000E+05  6.8571947E-08
  2.1000000E+05  5.8599784E-08
  2.2000000E+05  5.0396714E-08
  2.3000000E+05  4.3595956E-08
  2.4000000E+05  3.7917064E-08
  2.5000000E+05  3.3143353E-08
  2.6000000E+05  2.9105732E-08
  2.7000000E+05  2.5671076E-08
  2.8000000E+05  2.2733690E-08
  2.9000000E+05  2.0209001E-08
  3.0000000E+05  1.8028847E-08
  3.1000000E+05  1.6137918E-08
  3.2000000E+05  1.4491048E-08
  3.3000000E+05  1.3051132E-08
  3.4000000E+05  1.1787517E-08
  3.5000000E+05  1.0674746E-08
  3.6000000E+05  9.6915704E-09
  3.7000000E+05  8.8201701E-09
  3.8000000E+05  8.0455318E-09
  3.9000000E+05  7.3549555E-09
  4.0000000E+05  6.7376539E-09
  4.2000000E+05  5.6874023E-09
  4.4000000E+05  4.8358407E-09
  4.6000000E+05  4.1392481E-09
  4.8000000E+05  3.5647701E-09
  5.0000000E+05  3.0874349E-09
  5.2500000E+05  2.5985684E-09
  5.5000000E+05  2.2034829E-09
  5.7500000E+05  1.8812606E-09
  5.8750000E+05  1.7424206E-09
  6.0000000E+05  1.6162526E-09
  6.2500000E+05  1.3966130E-09
  6.5000000E+05  1.2132753E-09
  6.7500000E+05  1.0592266E-09
  7.0000000E+05  9.2899350E-10
  7.2500000E+05  8.1826535E-10
  7.5000000E+05  7.2361844E-10
  7.7500000E+05  6.4231386E-10
  8.0000000E+05  5.7214480E-10
  8.2500000E+05  5.1132048E-10
  8.5000000E+05  4.5837884E-10
  8.7500000E+05  4.1211938E-10
  9.0000000E+05  3.7155074E-10
  9.2500000E+05  3.3584997E-10
  9.5000000E+05  3.0433037E-10
  9.7500000E+05  2.7641611E-10
  1.0000000E+06  2.5162218E-10
  1.0250000E+06  2.2953812E-10
  1.0500000E+06  2.0981529E-10
  1.1000000E+06  1.7630746E-10
  1.1500000E+06  1.4919563E-10
  1.2000000E+06  1.2706886E-10
  1.2500000E+06  1.0886717E-10
  1.3000000E+06  9.3784782E-11
  1.3500000E+06  8.1202627E-11
  1.4000000E+06  7.0640481E-11
  1.4500000E+06  6.1722508E-11
  1.5000000E+06  5.4152075E-11
  1.5500000E+06  4.7693111E-11
  1.6000000E+06  4.2156369E-11
  1.6500000E+06  3.7389106E-11
  1.7000000E+06  3.3267244E-11
  1.7500000E+06  2.9689381E-11
  1.8000000E+06  2.6572186E-11
  1.8500000E+06  2.3846822E-11
  1.9000000E+06  2.1456117E-11
  1.9500000E+06  1.9352361E-11
  2.0000000E+06  1.7495564E-11
  2.0500000E+06  1.5852068E-11
  2.1000000E+06  1.4393419E-11
  2.2000000E+06  1.1937669E-11
  2.3000000E+06  9.9746836E-12
  2.4000000E+06  8.3915907E-12
  2.5000000E+06  7.1043957E-12
  2.6000000E+06  6.0498667E-12
  2.7000000E+06  5.1798909E-12
  2.8000000E+06  4.4574927E-12
  2.9000000E+06  3.8539976E-12
  3.0000000E+06  3.3469774E-12
  3.1000000E+06  2.9187485E-12
  3.2000000E+06  2.5552656E-12
  3.3000000E+06  2.2452970E-12
  3.4000000E+06  1.9797988E-12
  3.5000000E+06  1.7514445E-12
  3.6000000E+06  1.5542627E-12
  3.7000000E+06  1.3833610E-12
  3.8000000E+06  1.2347106E-12
  3.9000000E+06  1.1049785E-12
  4.0000000E+06  9.9139406E-13
  4.1000000E+06  8.9164432E-13
  4.2000000E+06  8.0378965E-13
  4.3000000E+06  7.2619683E-13
  4.4000000E+06  6.5748541E-13
  4.5000000E+06  5.9648424E-13
  4.6000000E+06  5.4219630E-13
  4.7000000E+06  4.9377003E-13
  4.8000000E+06  4.5047577E-13
  5.0000000E+06  3.7686120E-13
  5.1250000E+06  3.3819832E-13
  5.2500000E+06  3.0422493E-13
  5.3750000E+06  2.7428709E-13
  5.5000000E+06  2.4783359E-13
  5.7500000E+06  2.0358415E-13
  5.8750000E+06  1.8505460E-13
  6.0000000E+06  1.6852078E-13
  6.2500000E+06  1.4048519E-13
  6.5000000E+06  1.1788164E-13
  6.7500000E+06  9.9516754E-14
  7.0000000E+06  8.4488573E-14
  7.2500000E+06  7.2108633E-14
  7.5000000E+06  6.1846594E-14
  7.7500000E+06  5.3290452E-14
  8.0000000E+06  4.6117500E-14
  8.2500000E+06  4.0072971E-14
  8.5000000E+06  3.4954505E-14
  8.7500000E+06  3.0600320E-14
  9.0000000E+06  2.6880355E-14
  9.2500000E+06  2.3689441E-14
  9.5000000E+06  2.0941892E-14
  9.7500000E+06  1.8567520E-14
  1.0000000E+07  1.6508444E-14
  1.0250000E+07  1.4716540E-14
  1.0500000E+07  1.3151924E-14
  1.0750000E+07  1.1781446E-14
  1.1000000E+07  1.0577432E-14
  1.1250000E+07  9.5169262E-15
  1.1500000E+07  8.5808747E-15
  1.1750000E+07  7.7529965E-15
  1.2000000E+07  7.0193201E-15
  1.2250000E+07  6.3678357E-15
  
  
#  68   3  L2  EION =  9.267000000E+03 eV   254
#  S(0) = 1.147762E+00
  9.2456894E+01  0.0000000E+00
  9.2456894E+03  0.0000000E+00
  9.2456894E+03  2.1073826E-04
  9.2670000E+03  2.1073826E-04
  9.2670928E+03  2.1073826E-04
  9.2672748E+03  2.1173640E-04
  9.2674568E+03  2.1263197E-04
  9.2676387E+03  2.1344296E-04
  9.2678207E+03  2.1418395E-04
  9.2681846E+03  2.1550124E-04
  9.2685485E+03  2.1665510E-04
  9.2692763E+03  2.1864770E-04
  9.2700042E+03  2.2038414E-04
  9.2714598E+03  2.2342157E-04
  9.2729155E+03  2.2601738E-04
  9.2758269E+03  2.2979698E-04
  9.2787382E+03  2.3154112E-04
  9.2845609E+03  2.3022324E-04
  9.2874722E+03  2.2830611E-04
  9.2903836E+03  2.2622269E-04
  9.2932949E+03  2.2429114E-04
  9.2962062E+03  2.2268662E-04
  9.2991176E+03  2.2147652E-04
  9.3020289E+03  2.2065577E-04
  9.3078516E+03  2.1996414E-04
  9.3136743E+03  2.2004474E-04
  9.3194969E+03  2.2035078E-04
  9.3253196E+03  2.2052777E-04
  9.3311423E+03  2.2043622E-04
  9.3369650E+03  2.2009843E-04
  9.3486103E+03  2.1911048E-04
  9.3602557E+03  2.1831565E-04
  9.3719011E+03  2.1790761E-04
  9.3835464E+03  2.1764934E-04
  9.4068371E+03  2.1669406E-04
  9.4184825E+03  2.1600525E-04
  9.4301279E+03  2.1532679E-04
  9.4417732E+03  2.1473814E-04
  9.4534186E+03  2.1422279E-04
  9.5000000E+03  2.1197560E-04
  9.5625000E+03  2.0861763E-04
  9.6250000E+03  2.0523835E-04
  9.6875000E+03  2.0191239E-04
  9.7500000E+03  1.9859030E-04
  9.8750000E+03  1.9215640E-04
  1.0000000E+04  1.8597502E-04
  1.0250000E+04  1.7435865E-04
  1.0500000E+04  1.6365404E-04
  1.1000000E+04  1.4460397E-04
  1.1500000E+04  1.2827276E-04
  1.2000000E+04  1.1422109E-04
  1.2500000E+04  1.0209027E-04
  1.3000000E+04  9.1575489E-05
  1.3500000E+04  8.2423780E-05
  1.4000000E+04  7.4423596E-05
  1.4500000E+04  6.7400221E-05
  1.5000000E+04  6.1211799E-05
  1.6000000E+04  5.0879497E-05
  1.7000000E+04  4.2690098E-05
  1.8000000E+04  3.6121238E-05
  1.9000000E+04  3.0796565E-05
  2.0000000E+04  2.6439196E-05
  2.1000000E+04  2.2842433E-05
  2.2000000E+04  1.9849897E-05
  2.3000000E+04  1.7341883E-05
  2.4000000E+04  1.5225753E-05
  2.5000000E+04  1.3429112E-05
  2.6000000E+04  1.1894893E-05
  2.7000000E+04  1.0577707E-05
  2.8000000E+04  9.4411826E-06
  2.9000000E+04  8.4559430E-06
  3.0000000E+04  7.5981090E-06
  3.1000000E+04  6.8481306E-06
  3.2000000E+04  6.1899140E-06
  3.3000000E+04  5.6101279E-06
  3.4000000E+04  5.0976717E-06
  3.5000000E+04  4.6432569E-06
  3.6000000E+04  4.2390703E-06
  3.8000000E+04  3.5559848E-06
  4.0000000E+04  3.0066287E-06
  4.2000000E+04  2.5604739E-06
  4.4000000E+04  2.1948882E-06
  4.6000000E+04  1.8928710E-06
  4.8000000E+04  1.6414948E-06
  5.0000000E+04  1.4308212E-06
  5.2500000E+04  1.2131221E-06
  5.5000000E+04  1.0355538E-06
  5.7500000E+04  8.8950015E-07
  5.8750000E+04  8.2618864E-07
  6.0000000E+04  7.6844087E-07
  6.2500000E+04  6.6738538E-07
  6.5000000E+04  5.8247409E-07
  6.7500000E+04  5.1069341E-07
  7.0000000E+04  4.4966922E-07
  7.2500000E+04  3.9751576E-07
  7.5000000E+04  3.5272360E-07
  7.7500000E+04  3.1407590E-07
  8.0000000E+04  2.8058507E-07
  8.2500000E+04  2.5144454E-07
  8.5000000E+04  2.2599166E-07
  8.7500000E+04  2.0367900E-07
  9.0000000E+04  1.8405195E-07
  9.2500000E+04  1.6673106E-07
  9.5000000E+04  1.5139816E-07
  1.0000000E+05  1.2566576E-07
  1.0500000E+05  1.0516516E-07
  1.1000000E+05  8.8669795E-08
  1.1500000E+05  7.5276310E-08
  1.2000000E+05  6.4310637E-08
  1.2500000E+05  5.5263743E-08
  1.3000000E+05  4.7746915E-08
  1.3500000E+05  4.1460332E-08
  1.4000000E+05  3.6170523E-08
  1.4500000E+05  3.1694093E-08
  1.5000000E+05  2.7885823E-08
  1.5500000E+05  2.4629837E-08
  1.6000000E+05  2.1833013E-08
  1.6500000E+05  1.9420028E-08
  1.7000000E+05  1.7329568E-08
  1.7500000E+05  1.5511428E-08
  1.8000000E+05  1.3924271E-08
  1.8500000E+05  1.2533889E-08
  1.9000000E+05  1.1311826E-08
  1.9500000E+05  1.0234304E-08
  2.0000000E+05  9.2813633E-09
  2.0500000E+05  8.4361801E-09
  2.1000000E+05  7.6845163E-09
  2.2000000E+05  6.4151402E-09
  2.3000000E+05  5.3961359E-09
  2.4000000E+05  4.5707261E-09
  2.5000000E+05  3.8965645E-09
  2.6000000E+05  3.3417011E-09
  2.7000000E+05  2.8817688E-09
  2.8000000E+05  2.4979985E-09
  2.9000000E+05  2.1757991E-09
  3.0000000E+05  1.9037300E-09
  3.1000000E+05  1.6727486E-09
  3.2000000E+05  1.4756535E-09
  3.3000000E+05  1.3066697E-09
  3.4000000E+05  1.1611355E-09
  3.5000000E+05  1.0352638E-09
  3.6000000E+05  9.2596014E-10
  3.7000000E+05  8.3068203E-10
  3.8000000E+05  7.4732978E-10
  3.9000000E+05  6.7416040E-10
  4.0000000E+05  6.0972001E-10
  4.1000000E+05  5.5279071E-10
  4.2000000E+05  5.0234797E-10
  4.3000000E+05  4.5752636E-10
  4.4000000E+05  4.1759178E-10
  4.6000000E+05  3.4997518E-10
  4.8000000E+05  2.9550620E-10
  5.0000000E+05  2.5123517E-10
  5.1250000E+05  2.2773952E-10
  5.2500000E+05  2.0692848E-10
  5.3750000E+05  1.8844235E-10
  5.5000000E+05  1.7197627E-10
  5.7500000E+05  1.4410516E-10
  5.8750000E+05  1.3228938E-10
  6.0000000E+05  1.2166080E-10
  6.2500000E+05  1.0342268E-10
  6.5000000E+05  8.8478731E-11
  6.7500000E+05  7.6139621E-11
  7.0000000E+05  6.5878614E-11
  7.2500000E+05  5.7289149E-11
  7.5000000E+05  5.0054595E-11
  7.7500000E+05  4.3926175E-11
  8.0000000E+05  3.8706795E-11
  8.2500000E+05  3.4239188E-11
  8.5000000E+05  3.0396980E-11
  8.7500000E+05  2.7077927E-11
  9.0000000E+05  2.4198785E-11
  9.2500000E+05  2.1691383E-11
  9.5000000E+05  1.9499573E-11
  9.7500000E+05  1.7576856E-11
  1.0000000E+06  1.5884532E-11
  1.0250000E+06  1.4390250E-11
  1.0500000E+06  1.3066844E-11
  1.1000000E+06  1.0844517E-11
  1.1500000E+06  9.0728562E-12
  1.2000000E+06  7.6466091E-12
  1.2500000E+06  6.4881286E-12
  1.3000000E+06  5.5393932E-12
  1.3500000E+06  4.7565350E-12
  1.4000000E+06  4.1060264E-12
  1.4500000E+06  3.5619836E-12
  1.5000000E+06  3.1042363E-12
  1.5500000E+06  2.7169310E-12
  1.6000000E+06  2.3875064E-12
  1.6500000E+06  2.1059347E-12
  1.7000000E+06  1.8641539E-12
  1.7500000E+06  1.6556406E-12
  1.8000000E+06  1.4750827E-12
  1.8500000E+06  1.3181294E-12
  1.9000000E+06  1.1811974E-12
  1.9500000E+06  1.0613211E-12
  2.0000000E+06  9.5603323E-13
  2.0500000E+06  8.6327147E-13
  2.1000000E+06  7.8130423E-13
  2.2000000E+06  6.4413753E-13
  2.3000000E+06  5.3531999E-13
  2.4000000E+06  4.4815958E-13
  2.5000000E+06  3.7773003E-13
  2.6000000E+06  3.2035840E-13
  2.7000000E+06  2.7327362E-13
  2.8000000E+06  2.3436298E-13
  2.9000000E+06  2.0199990E-13
  3.0000000E+06  1.7492069E-13
  3.1000000E+06  1.5213538E-13
  3.2000000E+06  1.3286226E-13
  3.3000000E+06  1.1647945E-13
  3.4000000E+06  1.0248883E-13
  3.5000000E+06  9.0488759E-14
  3.6000000E+06  8.0153462E-14
  3.7000000E+06  7.1217176E-14
  3.8000000E+06  6.3461924E-14
  3.9000000E+06  5.6708044E-14
  4.0000000E+06  5.0806670E-14
  4.1000000E+06  4.5633872E-14
  4.2000000E+06  4.1086024E-14
  4.3000000E+06  3.7076103E-14
  4.4000000E+06  3.3530740E-14
  4.6000000E+06  2.7594756E-14
  4.8000000E+06  2.2884721E-14
  5.0000000E+06  1.9113420E-14
  5.1250000E+06  1.7136251E-14
  5.2500000E+06  1.5401099E-14
  5.3750000E+06  1.3873888E-14
  5.5000000E+06  1.2525936E-14
  5.7500000E+06  1.0274610E-14
  5.8750000E+06  9.3332365E-15
  6.0000000E+06  8.4939943E-15
  6.2500000E+06  7.0726622E-15
  6.5000000E+06  5.9284750E-15
  6.7500000E+06  5.0001470E-15
  7.0000000E+06  4.2414437E-15
  7.2500000E+06  3.6171442E-15
  7.5000000E+06  3.1001749E-15
  7.7500000E+06  2.6695371E-15
  8.0000000E+06  2.3088124E-15
  8.2500000E+06  2.0050691E-15
  8.5000000E+06  1.7480501E-15
  8.7500000E+06  1.5295718E-15
  9.0000000E+06  1.3430538E-15
  9.2500000E+06  1.1831700E-15
  9.5000000E+06  1.0455822E-15
  9.7500000E+06  9.2672340E-16
  1.0000000E+07  8.2366261E-16
  1.0250000E+07  7.3398698E-16
  1.0500000E+07  6.5570020E-16
  1.0750000E+07  5.8715894E-16
  1.1000000E+07  5.2700896E-16
  1.1250000E+07  4.7410279E-16
  1.1500000E+07  4.2746360E-16
  
  
#  68   4  L3  EION =  8.361000000E+03 eV   255
#  S(0) = 2.182299E+00
  8.3374341E+01  0.0000000E+00
  8.3374341E+03  0.0000000E+00
  8.3374341E+03  4.9911375E-04
  8.3610000E+03  4.9911375E-04
  8.3610836E+03  4.9911375E-04
  8.3615177E+03  5.0038402E-04
  8.3619518E+03  5.0116493E-04
  8.3623859E+03  5.0173476E-04
  8.3628200E+03  5.0224562E-04
  8.3636882E+03  5.0336860E-04
  8.3645565E+03  5.0476990E-04
  8.3662929E+03  5.0823500E-04
  8.3680294E+03  5.1185971E-04
  8.3697658E+03  5.1489974E-04
  8.3715023E+03  5.1692554E-04
  8.3749752E+03  5.1753074E-04
  8.3784481E+03  5.1438278E-04
  8.3819210E+03  5.0922761E-04
  8.3853939E+03  5.0364995E-04
  8.3888668E+03  4.9868349E-04
  8.3958127E+03  4.9218837E-04
  8.4027585E+03  4.8996427E-04
  8.4097043E+03  4.9007589E-04
  8.4166501E+03  4.9063968E-04
  8.4305418E+03  4.8979248E-04
  8.4374876E+03  4.8845930E-04
  8.4444334E+03  4.8701890E-04
  8.4583251E+03  4.8484546E-04
  8.4652709E+03  4.8418616E-04
  8.4722167E+03  4.8367491E-04
  8.4861084E+03  4.8254682E-04
  8.4930542E+03  4.8177693E-04
  8.5000000E+03  4.8084876E-04
  8.5312500E+03  4.7619899E-04
  8.5625000E+03  4.7242789E-04
  8.5937500E+03  4.6824678E-04
  8.6250000E+03  4.6367695E-04
  8.6562500E+03  4.5947514E-04
  8.6875000E+03  4.5523960E-04
  8.7187500E+03  4.5076790E-04
  8.7500000E+03  4.4640412E-04
  8.8125000E+03  4.3798114E-04
  8.8750000E+03  4.2952688E-04
  9.0000000E+03  4.1339930E-04
  9.2500000E+03  3.8340341E-04
  9.5000000E+03  3.5616429E-04
  1.0000000E+04  3.0867015E-04
  1.0500000E+04  2.6891807E-04
  1.1000000E+04  2.3546647E-04
  1.1500000E+04  2.0717057E-04
  1.2000000E+04  1.8310696E-04
  1.2500000E+04  1.6253270E-04
  1.3000000E+04  1.4484594E-04
  1.3500000E+04  1.2956206E-04
  1.4000000E+04  1.1629404E-04
  1.4500000E+04  1.0472270E-04
  1.5000000E+04  9.4587919E-05
  1.6000000E+04  7.7814307E-05
  1.7000000E+04  6.4665077E-05
  1.8000000E+04  5.4226142E-05
  1.9000000E+04  4.5844985E-05
  2.0000000E+04  3.9047254E-05
  2.1000000E+04  3.3482694E-05
  2.2000000E+04  2.8889066E-05
  2.3000000E+04  2.5067530E-05
  2.4000000E+04  2.1865608E-05
  2.5000000E+04  1.9165179E-05
  2.6000000E+04  1.6873813E-05
  2.7000000E+04  1.4918558E-05
  2.8000000E+04  1.3241324E-05
  2.9000000E+04  1.1795525E-05
  3.0000000E+04  1.0543504E-05
  3.1000000E+04  9.4546286E-06
  3.2000000E+04  8.5038155E-06
  3.4000000E+04  6.9372756E-06
  3.6000000E+04  5.7172037E-06
  3.8000000E+04  4.7550215E-06
  4.0000000E+04  3.9876326E-06
  4.2000000E+04  3.3693374E-06
  4.4000000E+04  2.8665328E-06
  4.6000000E+04  2.4541717E-06
  4.8000000E+04  2.1133491E-06
  5.0000000E+04  1.8296328E-06
  5.2500000E+04  1.5385746E-06
  5.5000000E+04  1.3030178E-06
  5.7500000E+04  1.1107177E-06
  6.0000000E+04  9.5247618E-07
  6.5000000E+04  7.1182874E-07
  6.7500000E+04  6.1988834E-07
  7.0000000E+04  5.4222136E-07
  7.2500000E+04  4.7625370E-07
  7.5000000E+04  4.1993727E-07
  7.7500000E+04  3.7163042E-07
  8.0000000E+04  3.3000812E-07
  8.2500000E+04  2.9399413E-07
  8.5000000E+04  2.6270894E-07
  9.0000000E+04  2.1155890E-07
  9.5000000E+04  1.7214087E-07
  1.0000000E+05  1.4138329E-07
  1.0500000E+05  1.1711161E-07
  1.1000000E+05  9.7761075E-08
  1.1500000E+05  8.2189090E-08
  1.2000000E+05  6.9550021E-08
  1.2500000E+05  5.9210277E-08
  1.3000000E+05  5.0689767E-08
  1.3500000E+05  4.3620899E-08
  1.4000000E+05  3.7719496E-08
  1.4500000E+05  3.2763905E-08
  1.5000000E+05  2.8579787E-08
  1.5500000E+05  2.5028959E-08
  1.6000000E+05  2.2001100E-08
  1.6500000E+05  1.9407524E-08
  1.7000000E+05  1.7176489E-08
  1.7500000E+05  1.5249611E-08
  1.8000000E+05  1.3579105E-08
  1.8500000E+05  1.2125650E-08
  1.9000000E+05  1.0856730E-08
  2.0000000E+05  8.7688848E-09
  2.1000000E+05  7.1482495E-09
  2.2000000E+05  5.8764064E-09
  2.3000000E+05  4.8682488E-09
  2.4000000E+05  4.0617379E-09
  2.5000000E+05  3.4110703E-09
  2.6000000E+05  2.8820223E-09
  2.7000000E+05  2.4487428E-09
  2.8000000E+05  2.0915080E-09
  2.9000000E+05  1.7951253E-09
  3.0000000E+05  1.5477905E-09
  3.1000000E+05  1.3402574E-09
  3.2000000E+05  1.1652271E-09
  3.3000000E+05  1.0168972E-09
  3.4000000E+05  8.9062388E-10
  3.5000000E+05  7.8266689E-10
  3.6000000E+05  6.8999575E-10
  3.7000000E+05  6.1014130E-10
  3.8000000E+05  5.4108108E-10
  3.9000000E+05  4.8115012E-10
  4.0000000E+05  4.2897109E-10
  4.2000000E+05  3.4348028E-10
  4.4000000E+05  2.7752493E-10
  4.6000000E+05  2.2609775E-10
  4.8000000E+05  1.8560661E-10
  5.0000000E+05  1.5343943E-10
  5.2500000E+05  1.2205488E-10
  5.5000000E+05  9.7991246E-11
  5.7500000E+05  7.9340211E-11
  5.8750000E+05  7.1602748E-11
  6.0000000E+05  6.4740473E-11
  6.2500000E+05  5.3207484E-11
  6.5000000E+05  4.4020104E-11
  6.7500000E+05  3.6644067E-11
  7.0000000E+05  3.0679302E-11
  7.2500000E+05  2.5823228E-11
  7.5000000E+05  2.1844863E-11
  7.7500000E+05  1.8566363E-11
  8.0000000E+05  1.5849690E-11
  8.2500000E+05  1.3586886E-11
  8.5000000E+05  1.1692915E-11
  8.7500000E+05  1.0100350E-11
  9.0000000E+05  8.7553940E-12
  9.2500000E+05  7.6148656E-12
  9.5000000E+05  6.6439101E-12
  9.7500000E+05  5.8142477E-12
  1.0000000E+06  5.1028205E-12
  1.0250000E+06  4.4907316E-12
  1.0500000E+06  3.9624241E-12
  1.0750000E+06  3.5050354E-12
  1.1000000E+06  3.1078880E-12
  1.1250000E+06  2.7620827E-12
  1.1500000E+06  2.4601747E-12
  1.2000000E+06  1.9640335E-12
  1.2500000E+06  1.5802922E-12
  1.3000000E+06  1.2808163E-12
  1.3500000E+06  1.0451502E-12
  1.4000000E+06  8.5825652E-13
  1.4500000E+06  7.0896666E-13
  1.5000000E+06  5.8890519E-13
  1.5500000E+06  4.9173531E-13
  1.6000000E+06  4.1262261E-13
  1.6500000E+06  3.4784907E-13
  1.7000000E+06  2.9453395E-13
  1.7500000E+06  2.5042980E-13
  1.8000000E+06  2.1377171E-13
  1.8500000E+06  1.8316500E-13
  1.9000000E+06  1.5750114E-13
  1.9500000E+06  1.3589416E-13
  2.0000000E+06  1.1763218E-13
  2.0500000E+06  1.0214023E-13
  2.1000000E+06  8.8951667E-14
  2.1500000E+06  7.7686054E-14
  2.2000000E+06  6.8031859E-14
  2.2500000E+06  5.9732920E-14
  2.3000000E+06  5.2577756E-14
  2.3500000E+06  4.6391105E-14
  2.4000000E+06  4.1027186E-14
  2.4500000E+06  3.6364314E-14
  2.5000000E+06  3.2300568E-14
  2.6000000E+06  2.5641323E-14
  2.7000000E+06  2.0512325E-14
  2.8000000E+06  1.6527677E-14
  2.9000000E+06  1.3407010E-14
  3.0000000E+06  1.0944470E-14
  3.1000000E+06  8.9874357E-15
  3.2000000E+06  7.4217217E-15
  3.3000000E+06  6.1611781E-15
  3.4000000E+06  5.1402841E-15
  3.5000000E+06  4.3088344E-15
  3.6000000E+06  3.6280759E-15
  3.7000000E+06  3.0678873E-15
  3.8000000E+06  2.6047061E-15
  3.9000000E+06  2.2199857E-15
  4.0000000E+06  1.8990450E-15
  4.1000000E+06  1.6302001E-15
  4.2000000E+06  1.4041033E-15
  4.3000000E+06  1.2132386E-15
  4.4000000E+06  1.0515337E-15
  4.5000000E+06  9.1405994E-16
  4.6000000E+06  7.9679881E-16
  4.7000000E+06  6.9646038E-16
  4.8000000E+06  6.1034023E-16
  5.0000000E+06  4.7221124E-16
  5.1250000E+06  4.0415788E-16
  5.2500000E+06  3.4710941E-16
  5.3750000E+06  2.9910004E-16
  5.5000000E+06  2.5854700E-16
  5.6250000E+06  2.2417000E-16
  5.7500000E+06  1.9492884E-16
  5.8750000E+06  1.6997472E-16
  6.0000000E+06  1.4861213E-16
  6.1250000E+06  1.3026892E-16
  6.2500000E+06  1.1447261E-16
  6.3750000E+06  1.0083158E-16
  6.5000000E+06  8.9020081E-17
  6.6250000E+06  7.8766232E-17
  6.7500000E+06  6.9842374E-17
  7.0000000E+06  5.5249783E-17
  7.2500000E+06  4.4043821E-17
  7.5000000E+06  3.5364507E-17
  7.7500000E+06  2.8587982E-17
  8.0000000E+06  2.3257041E-17
  8.2500000E+06  1.9033472E-17
  8.5000000E+06  1.5664838E-17
  8.7500000E+06  1.2961163E-17
  9.0000000E+06  1.0778299E-17
  9.2500000E+06  9.0060064E-18
  9.5000000E+06  7.5593762E-18
  9.7500000E+06  6.3725079E-18
  1.0000000E+07  5.3939565E-18
  1.0250000E+07  4.5833855E-18
  1.0500000E+07  3.9089789E-18
  1.0750000E+07  3.3455205E-18
  1.1000000E+07  2.8729948E-18
  1.1250000E+07  2.4753249E-18
  1.1500000E+07  2.1395025E-18
  1.1750000E+07  1.8549626E-18
  
  
#  68   5  M1  EION =  2.220000000E+03 eV   269
#  S(0) = 1.004198E+00
  2.2147617E+01  0.0000000E+00
  2.2147617E+03  0.0000000E+00
  2.2147617E+03  3.5943097E-04
  2.2200000E+03  3.5943097E-04
  2.2200220E+03  3.5943097E-04
  2.2205218E+03  3.5661028E-04
  2.2210217E+03  3.5397531E-04
  2.2215216E+03  3.5151224E-04
  2.2220214E+03  3.4920925E-04
  2.2230212E+03  3.4504431E-04
  2.2240209E+03  3.4141393E-04
  2.2260203E+03  3.3555232E-04
  2.2280198E+03  3.3127745E-04
  2.2320187E+03  3.2637468E-04
  2.2340181E+03  3.2527592E-04
  2.2360176E+03  3.2481317E-04
  2.2400165E+03  3.2515193E-04
  2.2440154E+03  3.2633240E-04
  2.2480143E+03  3.2762874E-04
  2.2520132E+03  3.2860235E-04
  2.2560121E+03  3.2904864E-04
  2.2600110E+03  3.2893654E-04
  2.2640099E+03  3.2834548E-04
  2.2680088E+03  3.2740888E-04
  2.2760066E+03  3.2506859E-04
  2.2840044E+03  3.2281069E-04
  2.2880033E+03  3.2185211E-04
  2.2920022E+03  3.2102305E-04
  2.3000000E+03  3.1967837E-04
  2.3125000E+03  3.1793132E-04
  2.3250000E+03  3.1597031E-04
  2.3375000E+03  3.1361668E-04
  2.3437500E+03  3.1236734E-04
  2.3500000E+03  3.1112478E-04
  2.3625000E+03  3.0877933E-04
  2.3750000E+03  3.0667603E-04
  2.3875000E+03  3.0473269E-04
  2.4000000E+03  3.0279819E-04
  2.4125000E+03  3.0078584E-04
  2.4250000E+03  2.9868326E-04
  2.4500000E+03  2.9445928E-04
  2.4750000E+03  2.9050125E-04
  2.5000000E+03  2.8673267E-04
  2.5250000E+03  2.8292270E-04
  2.5500000E+03  2.7908045E-04
  2.5750000E+03  2.7534265E-04
  2.6000000E+03  2.7176099E-04
  2.6500000E+03  2.6474451E-04
  2.6750000E+03  2.6127564E-04
  2.7000000E+03  2.5786806E-04
  2.7250000E+03  2.5455996E-04
  2.7500000E+03  2.5133841E-04
  2.8000000E+03  2.4500276E-04
  2.9000000E+03  2.3298254E-04
  3.0000000E+03  2.2176513E-04
  3.1000000E+03  2.1133852E-04
  3.2000000E+03  2.0155738E-04
  3.3000000E+03  1.9244096E-04
  3.4000000E+03  1.8389079E-04
  3.5000000E+03  1.7586479E-04
  3.6000000E+03  1.6833707E-04
  3.8000000E+03  1.5461740E-04
  4.0000000E+03  1.4244355E-04
  4.2000000E+03  1.3160180E-04
  4.4000000E+03  1.2191263E-04
  4.6000000E+03  1.1322202E-04
  4.8000000E+03  1.0539991E-04
  5.0000000E+03  9.8336441E-05
  5.2500000E+03  9.0433211E-05
  5.5000000E+03  8.3417939E-05
  5.7500000E+03  7.7164436E-05
  6.0000000E+03  7.1567723E-05
  6.5000000E+03  6.2007670E-05
  6.7500000E+03  5.7908655E-05
  7.0000000E+03  5.4190230E-05
  7.2500000E+03  5.0807362E-05
  7.5000000E+03  4.7721252E-05
  8.0000000E+03  4.2309839E-05
  8.5000000E+03  3.7739624E-05
  9.0000000E+03  3.3847002E-05
  9.5000000E+03  3.0505454E-05
  1.0000000E+04  2.7616724E-05
  1.0500000E+04  2.5103530E-05
  1.1000000E+04  2.2904289E-05
  1.1500000E+04  2.0969477E-05
  1.2000000E+04  1.9258917E-05
  1.2500000E+04  1.7739745E-05
  1.3000000E+04  1.6384874E-05
  1.3500000E+04  1.5171820E-05
  1.4000000E+04  1.4081790E-05
  1.4500000E+04  1.3098982E-05
  1.5000000E+04  1.2210036E-05
  1.6000000E+04  1.0669948E-05
  1.7000000E+04  9.3888778E-06
  1.8000000E+04  8.3128774E-06
  1.9000000E+04  7.4012377E-06
  2.0000000E+04  6.6227858E-06
  2.1000000E+04  5.9533420E-06
  2.2000000E+04  5.3739227E-06
  2.3000000E+04  4.8694677E-06
  2.4000000E+04  4.4279077E-06
  2.5000000E+04  4.0394843E-06
  2.6000000E+04  3.6962400E-06
  2.7000000E+04  3.3916358E-06
  2.8000000E+04  3.1202601E-06
  2.9000000E+04  2.8776048E-06
  3.0000000E+04  2.6598903E-06
  3.1000000E+04  2.4639299E-06
  3.2000000E+04  2.2870223E-06
  3.4000000E+04  1.9814904E-06
  3.6000000E+04  1.7285373E-06
  3.8000000E+04  1.5171740E-06
  4.0000000E+04  1.3390899E-06
  4.2000000E+04  1.1879128E-06
  4.4000000E+04  1.0586962E-06
  4.6000000E+04  9.4755631E-07
  4.8000000E+04  8.5141381E-07
  5.0000000E+04  7.6780339E-07
  5.2500000E+04  6.7791825E-07
  5.5000000E+04  6.0143745E-07
  5.7500000E+04  5.3594284E-07
  6.0000000E+04  4.7952505E-07
  6.2500000E+04  4.3066218E-07
  6.5000000E+04  3.8813022E-07
  6.7500000E+04  3.5093677E-07
  7.0000000E+04  3.1827129E-07
  7.2500000E+04  2.8946697E-07
  7.5000000E+04  2.6397177E-07
  7.7500000E+04  2.4132594E-07
  8.0000000E+04  2.2114438E-07
  8.2500000E+04  2.0310282E-07
  8.5000000E+04  1.8692687E-07
  8.7500000E+04  1.7238331E-07
  9.0000000E+04  1.5927297E-07
  9.2500000E+04  1.4742512E-07
  9.5000000E+04  1.3669282E-07
  1.0000000E+05  1.1808399E-07
  1.0500000E+05  1.0261872E-07
  1.1000000E+05  8.9667315E-08
  1.1500000E+05  7.8744976E-08
  1.2000000E+05  6.9474387E-08
  1.2500000E+05  6.1558953E-08
  1.3000000E+05  5.4763367E-08
  1.3500000E+05  4.8899398E-08
  1.4000000E+05  4.3815265E-08
  1.4500000E+05  3.9387682E-08
  1.5000000E+05  3.5515855E-08
  1.5500000E+05  3.2116840E-08
  1.6000000E+05  2.9121965E-08
  1.6500000E+05  2.6474076E-08
  1.7000000E+05  2.4125356E-08
  1.7500000E+05  2.2035591E-08
  1.8000000E+05  2.0170805E-08
  1.8500000E+05  1.8502180E-08
  1.9000000E+05  1.7005166E-08
  1.9500000E+05  1.5658758E-08
  2.0000000E+05  1.4444921E-08
  2.0500000E+05  1.3348115E-08
  2.1000000E+05  1.2354908E-08
  2.2000000E+05  1.0634197E-08
  2.3000000E+05  9.2064510E-09
  2.4000000E+05  8.0132745E-09
  2.5000000E+05  7.0095125E-09
  2.6000000E+05  6.1598988E-09
  2.7000000E+05  5.4366422E-09
  2.8000000E+05  4.8176631E-09
  2.9000000E+05  4.2852853E-09
  3.0000000E+05  3.8252582E-09
  3.1000000E+05  3.4260096E-09
  3.2000000E+05  3.0780821E-09
  3.3000000E+05  2.7736993E-09
  3.4000000E+05  2.5064321E-09
  3.5000000E+05  2.2709389E-09
  3.6000000E+05  2.0627589E-09
  3.7000000E+05  1.8781498E-09
  3.8000000E+05  1.7139577E-09
  3.9000000E+05  1.5675127E-09
  4.0000000E+05  1.4365457E-09
  4.1000000E+05  1.3191199E-09
  4.2000000E+05  1.2135767E-09
  4.3000000E+05  1.1184913E-09
  4.4000000E+05  1.0326353E-09
  4.6000000E+05  8.8450226E-10
  4.8000000E+05  7.6224328E-10
  5.0000000E+05  6.6058361E-10
  5.1250000E+05  6.0566416E-10
  5.2500000E+05  5.5638783E-10
  5.3750000E+05  5.1206778E-10
  5.5000000E+05  4.7211334E-10
  5.7500000E+05  4.0333071E-10
  5.8750000E+05  3.7367766E-10
  6.0000000E+05  3.4672191E-10
  6.2500000E+05  2.9977314E-10
  6.5000000E+05  2.6055924E-10
  6.7500000E+05  2.2759048E-10
  7.0000000E+05  1.9970319E-10
  7.2500000E+05  1.7598020E-10
  7.5000000E+05  1.5569232E-10
  7.7500000E+05  1.3825592E-10
  8.0000000E+05  1.2320053E-10
  8.2500000E+05  1.1014435E-10
  8.5000000E+05  9.8775516E-11
  8.7500000E+05  8.8837777E-11
  9.0000000E+05  8.0119380E-11
  9.2500000E+05  7.2444365E-11
  9.5000000E+05  6.5665831E-11
  9.7500000E+05  5.9660568E-11
  1.0000000E+06  5.4324769E-11
  1.0250000E+06  4.9570602E-11
  1.0500000E+06  4.5323446E-11
  1.0750000E+06  4.1519658E-11
  1.1000000E+06  3.8104754E-11
  1.1250000E+06  3.5031933E-11
  1.1500000E+06  3.2260846E-11
  1.2000000E+06  2.7488946E-11
  1.2500000E+06  2.3561479E-11
  1.3000000E+06  2.0305454E-11
  1.3500000E+06  1.7587983E-11
  1.4000000E+06  1.5305896E-11
  1.4500000E+06  1.3378348E-11
  1.5000000E+06  1.1741447E-11
  1.5500000E+06  1.0344339E-11
  1.6000000E+06  9.1462559E-12
  1.6500000E+06  8.1143098E-12
  1.7000000E+06  7.2217775E-12
  1.7500000E+06  6.4468060E-12
  1.8000000E+06  5.7714238E-12
  1.8500000E+06  5.1807721E-12
  1.9000000E+06  4.6625062E-12
  1.9500000E+06  4.2063228E-12
  2.0000000E+06  3.8035834E-12
  2.0500000E+06  3.4470184E-12
  2.1000000E+06  3.1304817E-12
  2.1500000E+06  2.8487556E-12
  2.2000000E+06  2.5973943E-12
  2.2500000E+06  2.3725962E-12
  2.3000000E+06  2.1710992E-12
  2.3500000E+06  1.9900961E-12
  2.4000000E+06  1.8271638E-12
  2.4500000E+06  1.6802053E-12
  2.5000000E+06  1.5474000E-12
  2.6000000E+06  1.3181158E-12
  2.7000000E+06  1.1288940E-12
  2.8000000E+06  9.7172319E-13
  2.9000000E+06  8.4038472E-13
  3.0000000E+06  7.3001065E-13
  3.1000000E+06  6.3676215E-13
  3.2000000E+06  5.5758988E-13
  3.3000000E+06  4.9005554E-13
  3.4000000E+06  4.3219549E-13
  3.5000000E+06  3.8241828E-13
  3.6000000E+06  3.3942653E-13
  3.7000000E+06  3.0215668E-13
  3.8000000E+06  2.6973277E-13
  3.9000000E+06  2.4142980E-13
  4.0000000E+06  2.1664507E-13
  4.1000000E+06  1.9487575E-13
  4.2000000E+06  1.7570003E-13
  4.3000000E+06  1.5876251E-13
  4.4000000E+06  1.4376258E-13
  4.5000000E+06  1.3044466E-13
  4.6000000E+06  1.1859004E-13
  4.7000000E+06  1.0801219E-13
  4.8000000E+06  9.8551600E-14
  5.0000000E+06  8.2454229E-14
  5.1250000E+06  7.3995915E-14
  5.2500000E+06  6.6565932E-14
  5.3750000E+06  6.0023852E-14
  5.5000000E+06  5.4250164E-14
  
  
#  68   6  M2  EION =  2.008000000E+03 eV   271
#  S(0) = 1.332434E+00
  1.9882546E+01  0.0000000E+00
  1.9882546E+03  0.0000000E+00
  1.9882546E+03  5.0505852E-04
  2.0080000E+03  5.0505852E-04
  2.0080200E+03  5.0505852E-04
  2.0081637E+03  5.0679854E-04
  2.0083075E+03  5.0838287E-04
  2.0084512E+03  5.0983398E-04
  2.0085949E+03  5.1117095E-04
  2.0088823E+03  5.1356474E-04
  2.0091698E+03  5.1566658E-04
  2.0097446E+03  5.1927080E-04
  2.0103195E+03  5.2236610E-04
  2.0114693E+03  5.2774017E-04
  2.0126190E+03  5.3247477E-04
  2.0149185E+03  5.4034546E-04
  2.0160683E+03  5.4337575E-04
  2.0172180E+03  5.4573579E-04
  2.0195175E+03  5.4842691E-04
  2.0218170E+03  5.4866430E-04
  2.0241165E+03  5.4699197E-04
  2.0264160E+03  5.4404743E-04
  2.0287155E+03  5.4042240E-04
  2.0310150E+03  5.3659334E-04
  2.0356140E+03  5.2957368E-04
  2.0402130E+03  5.2439966E-04
  2.0448120E+03  5.2124750E-04
  2.0540100E+03  5.1910326E-04
  2.0586090E+03  5.1891402E-04
  2.0632080E+03  5.1869439E-04
  2.0678070E+03  5.1819943E-04
  2.0724060E+03  5.1735407E-04
  2.0816040E+03  5.1482048E-04
  2.0908020E+03  5.1190940E-04
  2.1000000E+03  5.0932569E-04
  2.1125000E+03  5.0661425E-04
  2.1187500E+03  5.0545081E-04
  2.1250000E+03  5.0428116E-04
  2.1375000E+03  5.0167274E-04
  2.1500000E+03  4.9862394E-04
  2.1750000E+03  4.9223562E-04
  2.1875000E+03  4.8930208E-04
  2.2000000E+03  4.8651516E-04
  2.2250000E+03  4.8078350E-04
  2.2500000E+03  4.7461657E-04
  2.2750000E+03  4.6850465E-04
  2.3000000E+03  4.6264924E-04
  2.3500000E+03  4.5087086E-04
  2.4000000E+03  4.3915781E-04
  2.5000000E+03  4.1671005E-04
  2.6000000E+03  3.9546552E-04
  2.7000000E+03  3.7535505E-04
  2.8000000E+03  3.5640354E-04
  2.9000000E+03  3.3861761E-04
  3.0000000E+03  3.2183168E-04
  3.1000000E+03  3.0608599E-04
  3.2000000E+03  2.9126831E-04
  3.4000000E+03  2.6417918E-04
  3.6000000E+03  2.4020035E-04
  3.8000000E+03  2.1891885E-04
  4.0000000E+03  1.9999252E-04
  4.2000000E+03  1.8312865E-04
  4.4000000E+03  1.6806877E-04
  4.6000000E+03  1.5458749E-04
  4.8000000E+03  1.4248969E-04
  5.0000000E+03  1.3160677E-04
  5.2500000E+03  1.1949156E-04
  5.5000000E+03  1.0880618E-04
  5.7500000E+03  9.9348070E-05
  6.0000000E+03  9.0947645E-05
  6.5000000E+03  7.6771474E-05
  6.7500000E+03  7.0773094E-05
  7.0000000E+03  6.5379617E-05
  7.2500000E+03  6.0516477E-05
  7.5000000E+03  5.6120307E-05
  8.0000000E+03  4.8518288E-05
  8.5000000E+03  4.2218763E-05
  9.0000000E+03  3.6954220E-05
  9.5000000E+03  3.2521067E-05
  1.0000000E+04  2.8761738E-05
  1.0500000E+04  2.5553146E-05
  1.1000000E+04  2.2798340E-05
  1.1500000E+04  2.0420147E-05
  1.2000000E+04  1.8356625E-05
  1.2500000E+04  1.6557650E-05
  1.3000000E+04  1.4982374E-05
  1.3500000E+04  1.3597274E-05
  1.4000000E+04  1.2374670E-05
  1.4500000E+04  1.1291566E-05
  1.5000000E+04  1.0328754E-05
  1.6000000E+04  8.7020083E-06
  1.7000000E+04  7.3930419E-06
  1.8000000E+04  6.3284539E-06
  1.9000000E+04  5.4542295E-06
  2.0000000E+04  4.7300235E-06
  2.1000000E+04  4.1252986E-06
  2.2000000E+04  3.6166565E-06
  2.3000000E+04  3.1859659E-06
  2.4000000E+04  2.8190323E-06
  2.5000000E+04  2.5046366E-06
  2.6000000E+04  2.2338346E-06
  2.7000000E+04  1.9994376E-06
  2.8000000E+04  1.7956231E-06
  2.9000000E+04  1.6176436E-06
  3.0000000E+04  1.4616017E-06
  3.1000000E+04  1.3242786E-06
  3.2000000E+04  1.2030007E-06
  3.3000000E+04  1.0955355E-06
  3.4000000E+04  1.0000094E-06
  3.5000000E+04  9.1484205E-07
  3.6000000E+04  8.3869512E-07
  3.8000000E+04  7.0907434E-07
  4.0000000E+04  6.0387279E-07
  4.2000000E+04  5.1770989E-07
  4.4000000E+04  4.4655187E-07
  4.6000000E+04  3.8733663E-07
  4.8000000E+04  3.3771352E-07
  5.0000000E+04  2.9585917E-07
  5.2500000E+04  2.5232007E-07
  5.5000000E+04  2.1655955E-07
  5.7500000E+04  1.8695557E-07
  5.8750000E+04  1.7406338E-07
  6.0000000E+04  1.6227009E-07
  6.2500000E+04  1.4154802E-07
  6.5000000E+04  1.2404523E-07
  6.7500000E+04  1.0917649E-07
  7.0000000E+04  9.6477759E-08
  7.2500000E+04  8.5578100E-08
  7.5000000E+04  7.6178841E-08
  7.7500000E+04  6.8037852E-08
  8.0000000E+04  6.0957578E-08
  8.2500000E+04  5.4775867E-08
  8.5000000E+04  4.9358871E-08
  8.7500000E+04  4.4595518E-08
  9.0000000E+04  4.0393172E-08
  9.2500000E+04  3.6674207E-08
  9.5000000E+04  3.3373282E-08
  9.7500000E+04  3.0435161E-08
  1.0000000E+05  2.7812960E-08
  1.0250000E+05  2.5466729E-08
  1.0500000E+05  2.3362305E-08
  1.1000000E+05  1.9765673E-08
  1.1500000E+05  1.6833677E-08
  1.2000000E+05  1.4424230E-08
  1.2500000E+05  1.2429497E-08
  1.3000000E+05  1.0766752E-08
  1.3500000E+05  9.3719113E-09
  1.4000000E+05  8.1948787E-09
  1.4500000E+05  7.1961515E-09
  1.5000000E+05  6.3443383E-09
  1.5500000E+05  5.6143101E-09
  1.6000000E+05  4.9858081E-09
  1.6500000E+05  4.4423945E-09
  1.7000000E+05  3.9706530E-09
  1.7500000E+05  3.5595690E-09
  1.8000000E+05  3.2000491E-09
  1.8500000E+05  2.8845489E-09
  1.9000000E+05  2.6067791E-09
  1.9500000E+05  2.3614719E-09
  2.0000000E+05  2.1441962E-09
  2.0500000E+05  1.9512088E-09
  2.1000000E+05  1.7793361E-09
  2.2000000E+05  1.4885226E-09
  2.3000000E+05  1.2544954E-09
  2.4000000E+05  1.0644993E-09
  2.5000000E+05  9.0899159E-10
  2.6000000E+05  7.8075147E-10
  2.7000000E+05  6.7425788E-10
  2.8000000E+05  5.8524782E-10
  2.9000000E+05  5.1039941E-10
  3.0000000E+05  4.4710216E-10
  3.1000000E+05  3.9328844E-10
  3.2000000E+05  3.4730870E-10
  3.3000000E+05  3.0783769E-10
  3.4000000E+05  2.7380382E-10
  3.5000000E+05  2.4433526E-10
  3.6000000E+05  2.1871856E-10
  3.7000000E+05  1.9636666E-10
  3.8000000E+05  1.7679389E-10
  3.9000000E+05  1.5959664E-10
  4.0000000E+05  1.4443794E-10
  4.1000000E+05  1.3103515E-10
  4.2000000E+05  1.1915020E-10
  4.3000000E+05  1.0858177E-10
  4.4000000E+05  9.9158969E-11
  4.6000000E+05  8.3188877E-11
  4.8000000E+05  7.0308142E-11
  5.0000000E+05  5.9826966E-11
  5.1250000E+05  5.4259506E-11
  5.2500000E+05  4.9325098E-11
  5.3750000E+05  4.4939298E-11
  5.5000000E+05  4.1030512E-11
  5.7500000E+05  3.4409166E-11
  5.8750000E+05  3.1599950E-11
  6.0000000E+05  2.9071797E-11
  6.2500000E+05  2.4730759E-11
  6.5000000E+05  2.1170875E-11
  6.7500000E+05  1.8229258E-11
  7.0000000E+05  1.5781300E-11
  7.2500000E+05  1.3730760E-11
  7.5000000E+05  1.2002602E-11
  7.7500000E+05  1.0537820E-11
  8.0000000E+05  9.2896448E-12
  8.2500000E+05  8.2207233E-12
  8.5000000E+05  7.3010055E-12
  8.7500000E+05  6.5061638E-12
  9.0000000E+05  5.8163814E-12
  9.2500000E+05  5.2154178E-12
  9.5000000E+05  4.6898881E-12
  9.7500000E+05  4.2287051E-12
  1.0000000E+06  3.8226400E-12
  1.0250000E+06  3.4639736E-12
  1.0500000E+06  3.1462203E-12
  1.0750000E+06  2.8639076E-12
  1.1000000E+06  2.6123992E-12
  1.1250000E+06  2.3877515E-12
  1.1500000E+06  2.1865981E-12
  1.2000000E+06  1.8436413E-12
  1.2500000E+06  1.5649421E-12
  1.3000000E+06  1.3366030E-12
  1.3500000E+06  1.1481099E-12
  1.4000000E+06  9.9142201E-13
  1.4500000E+06  8.6032929E-13
  1.5000000E+06  7.4999126E-13
  1.5500000E+06  6.5660198E-13
  1.6000000E+06  5.7714435E-13
  1.6500000E+06  5.0920879E-13
  1.7000000E+06  4.5085738E-13
  1.7500000E+06  4.0052128E-13
  1.8000000E+06  3.5692251E-13
  1.8500000E+06  3.1901413E-13
  1.9000000E+06  2.8593375E-13
  1.9500000E+06  2.5696720E-13
  2.0000000E+06  2.3152014E-13
  2.0500000E+06  2.0909562E-13
  2.1000000E+06  1.8927637E-13
  2.1500000E+06  1.7171047E-13
  2.2000000E+06  1.5610003E-13
  2.2500000E+06  1.4219188E-13
  2.3000000E+06  1.2977013E-13
  2.4000000E+06  1.0867318E-13
  2.5000000E+06  9.1620667E-14
  2.6000000E+06  7.7725742E-14
  2.7000000E+06  6.6318996E-14
  2.8000000E+06  5.6889898E-14
  2.9000000E+06  4.9045312E-14
  3.0000000E+06  4.2479767E-14
  3.1000000E+06  3.6953886E-14
  3.2000000E+06  3.2278598E-14
  3.3000000E+06  2.8303499E-14
  3.4000000E+06  2.4908128E-14
  3.5000000E+06  2.1995320E-14
  3.6000000E+06  1.9486219E-14
  3.7000000E+06  1.7316438E-14
  3.8000000E+06  1.5433123E-14
  3.9000000E+06  1.3792699E-14
  4.0000000E+06  1.2359064E-14
  4.1000000E+06  1.1102182E-14
  4.2000000E+06  9.9969752E-15
  4.3000000E+06  9.0223785E-15
  4.4000000E+06  8.1606217E-15
  4.5000000E+06  7.3966576E-15
  4.6000000E+06  6.7176754E-15
  4.7000000E+06  6.1127093E-15
  4.8000000E+06  5.5723951E-15
  5.0000000E+06  4.6547860E-15
  5.1250000E+06  4.1733947E-15
  5.2500000E+06  3.7508598E-15
  5.3750000E+06  3.3790777E-15
  5.5000000E+06  3.0511678E-15
  5.6250000E+06  2.7612737E-15
  
  
#  68   7  M3  EION =  1.815000000E+03 eV   270
#  S(0) = 2.927633E+00
  1.7931968E+01  0.0000000E+00
  1.7931968E+03  0.0000000E+00
  1.7931968E+03  1.4972614E-03
  1.8150000E+03  1.4972614E-03
  1.8150181E+03  1.4972614E-03
  1.8152836E+03  1.4993326E-03
  1.8155492E+03  1.5006907E-03
  1.8158148E+03  1.5015994E-03
  1.8160803E+03  1.5022418E-03
  1.8166115E+03  1.5031962E-03
  1.8171426E+03  1.5041583E-03
  1.8176737E+03  1.5053885E-03
  1.8182049E+03  1.5069698E-03
  1.8192671E+03  1.5111122E-03
  1.8203294E+03  1.5161295E-03
  1.8213917E+03  1.5214167E-03
  1.8235162E+03  1.5307921E-03
  1.8256408E+03  1.5364948E-03
  1.8277653E+03  1.5375886E-03
  1.8320144E+03  1.5276756E-03
  1.8341390E+03  1.5186989E-03
  1.8362635E+03  1.5084920E-03
  1.8405126E+03  1.4877583E-03
  1.8447617E+03  1.4700501E-03
  1.8490108E+03  1.4570261E-03
  1.8575090E+03  1.4434729E-03
  1.8660072E+03  1.4386356E-03
  1.8745054E+03  1.4342965E-03
  1.8830036E+03  1.4271733E-03
  1.8915018E+03  1.4178290E-03
  1.9000000E+03  1.4080746E-03
  1.9125000E+03  1.3954492E-03
  1.9250000E+03  1.3849755E-03
  1.9500000E+03  1.3637719E-03
  1.9625000E+03  1.3517725E-03
  1.9750000E+03  1.3396151E-03
  1.9875000E+03  1.3279764E-03
  2.0000000E+03  1.3169247E-03
  2.0250000E+03  1.2953765E-03
  2.0500000E+03  1.2730430E-03
  2.0625000E+03  1.2617385E-03
  2.0750000E+03  1.2506348E-03
  2.1000000E+03  1.2292037E-03
  2.1500000E+03  1.1875402E-03
  2.1750000E+03  1.1668281E-03
  2.2000000E+03  1.1467198E-03
  2.2500000E+03  1.1080960E-03
  2.3000000E+03  1.0706456E-03
  2.4000000E+03  1.0007586E-03
  2.5000000E+03  9.3644786E-04
  2.6000000E+03  8.7744066E-04
  2.7000000E+03  8.2328069E-04
  2.8000000E+03  7.7331512E-04
  2.9000000E+03  7.2729024E-04
  3.0000000E+03  6.8482784E-04
  3.1000000E+03  6.4551860E-04
  3.2000000E+03  6.0911099E-04
  3.4000000E+03  5.4406090E-04
  3.6000000E+03  4.8787874E-04
  3.8000000E+03  4.3910398E-04
  4.0000000E+03  3.9657404E-04
  4.2000000E+03  3.5933308E-04
  4.4000000E+03  3.2659033E-04
  4.6000000E+03  2.9769000E-04
  4.8000000E+03  2.7208658E-04
  5.0000000E+03  2.4932410E-04
  5.2500000E+03  2.2428863E-04
  5.5000000E+03  2.0247944E-04
  5.7500000E+03  1.8339349E-04
  6.0000000E+03  1.6661925E-04
  6.5000000E+03  1.3870515E-04
  6.7500000E+03  1.2704838E-04
  7.0000000E+03  1.1664975E-04
  7.2500000E+03  1.0734395E-04
  7.5000000E+03  9.8991560E-05
  8.0000000E+03  8.4688950E-05
  8.5000000E+03  7.2981027E-05
  9.0000000E+03  6.3305924E-05
  9.5000000E+03  5.5242457E-05
  1.0000000E+04  4.8469824E-05
  1.0500000E+04  4.2740898E-05
  1.1000000E+04  3.7863268E-05
  1.1500000E+04  3.3685532E-05
  1.2000000E+04  3.0087457E-05
  1.2500000E+04  2.6972702E-05
  1.3000000E+04  2.4263476E-05
  1.3500000E+04  2.1896485E-05
  1.4000000E+04  1.9819882E-05
  1.4500000E+04  1.7990924E-05
  1.5000000E+04  1.6374168E-05
  1.6000000E+04  1.3663810E-05
  1.7000000E+04  1.1504634E-05
  1.8000000E+04  9.7648967E-06
  1.9000000E+04  8.3487138E-06
  2.0000000E+04  7.1851994E-06
  2.1000000E+04  6.2212072E-06
  2.2000000E+04  5.4163737E-06
  2.3000000E+04  4.7396827E-06
  2.4000000E+04  4.1670443E-06
  2.5000000E+04  3.6795600E-06
  2.6000000E+04  3.2622691E-06
  2.7000000E+04  2.9032281E-06
  2.8000000E+04  2.5928259E-06
  2.9000000E+04  2.3232732E-06
  3.0000000E+04  2.0882140E-06
  3.1000000E+04  1.8824283E-06
  3.2000000E+04  1.7016042E-06
  3.3000000E+04  1.5421599E-06
  3.4000000E+04  1.4011046E-06
  3.5000000E+04  1.2759287E-06
  3.6000000E+04  1.1645162E-06
  3.8000000E+04  9.7608418E-07
  4.0000000E+04  8.2443354E-07
  4.2000000E+04  7.0122259E-07
  4.4000000E+04  6.0024889E-07
  4.6000000E+04  5.1684071E-07
  4.8000000E+04  4.4743856E-07
  5.0000000E+04  3.8930115E-07
  5.2500000E+04  3.2926742E-07
  5.5000000E+04  2.8034874E-07
  5.7500000E+04  2.4015966E-07
  5.8750000E+04  2.2275606E-07
  6.0000000E+04  2.0689326E-07
  6.2500000E+04  1.7916568E-07
  6.5000000E+04  1.5590619E-07
  6.7500000E+04  1.3627842E-07
  7.0000000E+04  1.1962337E-07
  7.2500000E+04  1.0541760E-07
  7.5000000E+04  9.3242175E-08
  7.7500000E+04  8.2759466E-08
  8.0000000E+04  7.3695549E-08
  8.2500000E+04  6.5826847E-08
  8.5000000E+04  5.8969807E-08
  8.7500000E+04  5.2972898E-08
  9.0000000E+04  4.7710393E-08
  9.2500000E+04  4.3077471E-08
  9.5000000E+04  3.8986328E-08
  1.0000000E+05  3.2145352E-08
  1.0500000E+05  2.6722525E-08
  1.1000000E+05  2.2381216E-08
  1.1500000E+05  1.8874203E-08
  1.2000000E+05  1.6017574E-08
  1.2500000E+05  1.3672866E-08
  1.3000000E+05  1.1734697E-08
  1.3500000E+05  1.0122052E-08
  1.4000000E+05  8.7720555E-09
  1.4500000E+05  7.6354932E-09
  1.5000000E+05  6.6735271E-09
  1.5500000E+05  5.8552766E-09
  1.6000000E+05  5.1560132E-09
  1.6500000E+05  4.5558030E-09
  1.7000000E+05  4.0384768E-09
  1.7500000E+05  3.5908418E-09
  1.8000000E+05  3.2020740E-09
  1.8500000E+05  2.8632464E-09
  1.9000000E+05  2.5669596E-09
  1.9500000E+05  2.3070514E-09
  2.0000000E+05  2.0783682E-09
  2.0500000E+05  1.8765808E-09
  2.1000000E+05  1.6980385E-09
  2.2000000E+05  1.3987896E-09
  2.3000000E+05  1.1610176E-09
  2.4000000E+05  9.7038649E-10
  2.5000000E+05  8.1627788E-10
  2.6000000E+05  6.9073701E-10
  2.7000000E+05  5.8773977E-10
  2.8000000E+05  5.0267842E-10
  2.9000000E+05  4.3199640E-10
  3.0000000E+05  3.7292472E-10
  3.1000000E+05  3.2329006E-10
  3.2000000E+05  2.8137388E-10
  3.3000000E+05  2.4580765E-10
  3.4000000E+05  2.1549429E-10
  3.5000000E+05  1.8954883E-10
  3.6000000E+05  1.6725323E-10
  3.7000000E+05  1.4802161E-10
  3.8000000E+05  1.3137343E-10
  3.9000000E+05  1.1691257E-10
  4.0000000E+05  1.0431099E-10
  4.1000000E+05  9.3295795E-11
  4.2000000E+05  8.3638977E-11
  4.3000000E+05  7.5149268E-11
  4.4000000E+05  6.7665607E-11
  4.6000000E+05  5.5192579E-11
  4.8000000E+05  4.5358653E-11
  5.0000000E+05  3.7536486E-11
  5.1250000E+05  3.3458352E-11
  5.2500000E+05  2.9894768E-11
  5.3750000E+05  2.6771892E-11
  5.5000000E+05  2.4027736E-11
  5.7500000E+05  1.9474692E-11
  5.8750000E+05  1.7584140E-11
  6.0000000E+05  1.5906484E-11
  6.2500000E+05  1.3084714E-11
  6.5000000E+05  1.0834555E-11
  6.7500000E+05  9.0263138E-12
  7.0000000E+05  7.5627486E-12
  7.2500000E+05  6.3702269E-12
  7.5000000E+05  5.3924774E-12
  7.7500000E+05  4.5861268E-12
  8.0000000E+05  3.9174776E-12
  8.2500000E+05  3.3601538E-12
  8.5000000E+05  2.8933675E-12
  8.7500000E+05  2.5006231E-12
  9.0000000E+05  2.1687472E-12
  9.2500000E+05  1.8871576E-12
  9.5000000E+05  1.6473072E-12
  9.7500000E+05  1.4422557E-12
  1.0000000E+06  1.2663390E-12
  1.0250000E+06  1.1149129E-12
  1.0500000E+06  9.8415239E-13
  1.0750000E+06  8.7089372E-13
  1.1000000E+06  7.7250901E-13
  1.1250000E+06  6.8680691E-13
  1.1500000E+06  6.1195327E-13
  1.1750000E+06  5.4640763E-13
  1.2000000E+06  4.8887178E-13
  1.2250000E+06  4.3824784E-13
  1.2500000E+06  3.9360442E-13
  1.3000000E+06  3.1920530E-13
  1.3500000E+06  2.6062033E-13
  1.4000000E+06  2.1413130E-13
  1.4500000E+06  1.7697438E-13
  1.5000000E+06  1.4707569E-13
  1.5500000E+06  1.2286510E-13
  1.6000000E+06  1.0314378E-13
  1.6500000E+06  8.6989197E-14
  1.7000000E+06  7.3686189E-14
  1.7500000E+06  6.2676531E-14
  1.8000000E+06  5.3521637E-14
  1.8500000E+06  4.5874800E-14
  1.9000000E+06  3.9460397E-14
  1.9500000E+06  3.4058009E-14
  2.0000000E+06  2.9490399E-14
  2.0500000E+06  2.5614343E-14
  2.1000000E+06  2.2313534E-14
  2.1500000E+06  1.9493097E-14
  2.2000000E+06  1.7075327E-14
  2.2500000E+06  1.4996313E-14
  2.3000000E+06  1.3203280E-14
  2.3500000E+06  1.1652493E-14
  2.4000000E+06  1.0307568E-14
  2.4500000E+06  9.1381211E-15
  2.5000000E+06  8.1186885E-15
  2.5500000E+06  7.2278648E-15
  2.6000000E+06  6.4475976E-15
  2.6500000E+06  5.7626146E-15
  2.7000000E+06  5.1599610E-15
  2.8000000E+06  4.1591905E-15
  2.9000000E+06  3.3750826E-15
  3.0000000E+06  2.7560839E-15
  3.1000000E+06  2.2639655E-15
  3.2000000E+06  1.8701132E-15
  3.3000000E+06  1.5529256E-15
  3.4000000E+06  1.2959629E-15
  3.5000000E+06  1.0866212E-15
  3.6000000E+06  9.1516851E-16
  3.7000000E+06  7.7404045E-16
  3.8000000E+06  6.5732160E-16
  3.9000000E+06  5.6035418E-16
  4.0000000E+06  4.7944871E-16
  4.1000000E+06  4.1166656E-16
  4.2000000E+06  3.5465082E-16
  4.3000000E+06  3.0650445E-16
  4.4000000E+06  2.6569699E-16
  4.5000000E+06  2.3098768E-16
  4.6000000E+06  2.0136657E-16
  4.7000000E+06  1.7601404E-16
  4.8000000E+06  1.5425762E-16
  5.0000000E+06  1.1939204E-16
  
  
#  68   8  M4  EION =  1.456000000E+03 eV   273
#  S(0) = 4.424852E+00
  1.4518786E+01  0.0000000E+00
  1.4518786E+03  0.0000000E+00
  1.4518786E+03  1.6302137E-04
  1.4560000E+03  1.6302137E-04
  1.4560146E+03  1.6302137E-04
  1.4561521E+03  1.6933017E-04
  1.4562895E+03  1.7605876E-04
  1.4564270E+03  1.8321232E-04
  1.4565645E+03  1.9079603E-04
  1.4568394E+03  2.0727452E-04
  1.4571143E+03  2.2553474E-04
  1.4576641E+03  2.6755521E-04
  1.4582139E+03  3.1714192E-04
  1.4593135E+03  4.3985039E-04
  1.4604132E+03  5.9441524E-04
  1.4615128E+03  7.7968081E-04
  1.4626124E+03  9.9216572E-04
  1.4637121E+03  1.2260826E-03
  1.4648117E+03  1.4738548E-03
  1.4659113E+03  1.7270828E-03
  1.4670110E+03  1.9776591E-03
  1.4681106E+03  2.2187479E-03
  1.4692102E+03  2.4453887E-03
  1.4714095E+03  2.8453219E-03
  1.4736088E+03  3.1732020E-03
  1.4758081E+03  3.4400076E-03
  1.4780073E+03  3.6604810E-03
  1.4802066E+03  3.8471513E-03
  1.4824059E+03  4.0086693E-03
  1.4868044E+03  4.2745538E-03
  1.4912029E+03  4.4755067E-03
  1.5000000E+03  4.7020780E-03
  1.5062500E+03  4.7525575E-03
  1.5125000E+03  4.7523189E-03
  1.5187500E+03  4.7311398E-03
  1.5250000E+03  4.7051120E-03
  1.5375000E+03  4.6523706E-03
  1.5500000E+03  4.5870893E-03
  1.5625000E+03  4.5036707E-03
  1.5750000E+03  4.4139882E-03
  1.5875000E+03  4.3288820E-03
  1.6000000E+03  4.2496635E-03
  1.6250000E+03  4.0935478E-03
  1.6500000E+03  3.9368672E-03
  1.6750000E+03  3.7919331E-03
  1.7000000E+03  3.6566889E-03
  1.7250000E+03  3.5255042E-03
  1.7500000E+03  3.3997805E-03
  1.7750000E+03  3.2819486E-03
  1.8000000E+03  3.1697563E-03
  1.8500000E+03  2.9578955E-03
  1.9000000E+03  2.7649797E-03
  2.0000000E+03  2.4243844E-03
  2.1000000E+03  2.1357358E-03
  2.2000000E+03  1.8894066E-03
  2.3000000E+03  1.6777488E-03
  2.4000000E+03  1.4953819E-03
  2.5000000E+03  1.3370726E-03
  2.6000000E+03  1.1994401E-03
  2.7000000E+03  1.0791849E-03
  2.8000000E+03  9.7368062E-04
  2.9000000E+03  8.8082474E-04
  3.0000000E+03  7.9886859E-04
  3.1000000E+03  7.2631351E-04
  3.2000000E+03  6.6188695E-04
  3.4000000E+03  5.5328276E-04
  3.6000000E+03  4.6625284E-04
  3.8000000E+03  3.9582877E-04
  4.0000000E+03  3.3832737E-04
  4.2000000E+03  2.9098529E-04
  4.4000000E+03  2.5170653E-04
  4.6000000E+03  2.1888483E-04
  4.8000000E+03  1.9127729E-04
  5.0000000E+03  1.6791312E-04
  5.2500000E+03  1.4352540E-04
  5.5000000E+03  1.2342520E-04
  5.7500000E+03  1.0673283E-04
  6.0000000E+03  9.2773609E-05
  6.5000000E+03  7.1077651E-05
  6.7500000E+03  6.2609812E-05
  7.0000000E+03  5.5364139E-05
  7.2500000E+03  4.9134222E-05
  7.5000000E+03  4.3753421E-05
  8.0000000E+03  3.5022702E-05
  8.5000000E+03  2.8355758E-05
  9.0000000E+03  2.3194058E-05
  9.5000000E+03  1.9147955E-05
  1.0000000E+04  1.5940703E-05
  1.0500000E+04  1.3372443E-05
  1.1000000E+04  1.1296715E-05
  1.1500000E+04  9.6047378E-06
  1.2000000E+04  8.2147327E-06
  1.2500000E+04  7.0645268E-06
  1.3000000E+04  6.1063592E-06
  1.3500000E+04  5.3031933E-06
  1.4000000E+04  4.6260474E-06
  1.4500000E+04  4.0520570E-06
  1.5000000E+04  3.5630440E-06
  1.5500000E+04  3.1444498E-06
  1.6000000E+04  2.7845362E-06
  1.6500000E+04  2.4737792E-06
  1.7000000E+04  2.2044040E-06
  1.8000000E+04  1.7653848E-06
  1.9000000E+04  1.4285439E-06
  2.0000000E+04  1.1668760E-06
  2.1000000E+04  9.6131127E-07
  2.2000000E+04  7.9816546E-07
  2.3000000E+04  6.6747251E-07
  2.4000000E+04  5.6187788E-07
  2.5000000E+04  4.7588672E-07
  2.6000000E+04  4.0534749E-07
  2.7000000E+04  3.4709119E-07
  2.8000000E+04  2.9867527E-07
  2.9000000E+04  2.5820042E-07
  3.0000000E+04  2.2417760E-07
  3.1000000E+04  1.9543039E-07
  3.2000000E+04  1.7102261E-07
  3.3000000E+04  1.5020423E-07
  3.4000000E+04  1.3237061E-07
  3.5000000E+04  1.1703139E-07
  3.6000000E+04  1.0378658E-07
  3.8000000E+04  8.2325991E-08
  4.0000000E+04  6.5992595E-08
  4.2000000E+04  5.3407085E-08
  4.4000000E+04  4.3599990E-08
  4.6000000E+04  3.5879219E-08
  4.8000000E+04  2.9743541E-08
  5.0000000E+04  2.4825178E-08
  5.2500000E+04  1.9979794E-08
  5.5000000E+04  1.6225459E-08
  5.7500000E+04  1.3285869E-08
  5.8750000E+04  1.2057091E-08
  6.0000000E+04  1.0961985E-08
  6.2500000E+04  9.1084913E-09
  6.5000000E+04  7.6180056E-09
  6.7500000E+04  6.4102770E-09
  7.0000000E+04  5.4247028E-09
  7.2500000E+04  4.6150766E-09
  7.5000000E+04  3.9458547E-09
  7.7500000E+04  3.3894646E-09
  8.0000000E+04  2.9243475E-09
  8.2500000E+04  2.5335245E-09
  8.5000000E+04  2.2035313E-09
  8.7500000E+04  1.9236193E-09
  9.0000000E+04  1.6851551E-09
  9.2500000E+04  1.4811641E-09
  9.5000000E+04  1.3059807E-09
  9.7500000E+04  1.1549775E-09
  1.0000000E+05  1.0243568E-09
  1.0250000E+05  9.1098677E-10
  1.0500000E+05  8.1227328E-10
  1.1000000E+05  6.5053799E-10
  1.1500000E+05  5.2577402E-10
  1.2000000E+05  4.2851152E-10
  1.2500000E+05  3.5195074E-10
  1.3000000E+05  2.9114450E-10
  1.3500000E+05  2.4244934E-10
  1.4000000E+05  2.0315223E-10
  1.4500000E+05  1.7121161E-10
  1.5000000E+05  1.4507612E-10
  1.5500000E+05  1.2355635E-10
  1.6000000E+05  1.0573275E-10
  1.6500000E+05  9.0888657E-11
  1.7000000E+05  7.8461392E-11
  1.7500000E+05  6.8006129E-11
  1.8000000E+05  5.9168888E-11
  1.8500000E+05  5.1666241E-11
  1.9000000E+05  4.5269911E-11
  1.9500000E+05  3.9795004E-11
  2.0000000E+05  3.5090991E-11
  2.0500000E+05  3.1034710E-11
  2.1000000E+05  2.7524913E-11
  2.2000000E+05  2.1824509E-11
  2.3000000E+05  1.7476387E-11
  2.4000000E+05  1.4122021E-11
  2.5000000E+05  1.1507210E-11
  2.6000000E+05  9.4492202E-12
  2.7000000E+05  7.8150139E-12
  2.8000000E+05  6.5065702E-12
  2.9000000E+05  5.4508742E-12
  3.0000000E+05  4.5929799E-12
  3.1000000E+05  3.8911356E-12
  3.2000000E+05  3.3133355E-12
  3.3000000E+05  2.8348414E-12
  3.4000000E+05  2.4363801E-12
  3.5000000E+05  2.1028235E-12
  3.6000000E+05  1.8222163E-12
  3.7000000E+05  1.5850482E-12
  3.8000000E+05  1.3837062E-12
  3.9000000E+05  1.2120589E-12
  4.0000000E+05  1.0651421E-12
  4.1000000E+05  9.3891542E-13
  4.2000000E+05  8.3007340E-13
  4.3000000E+05  7.3589835E-13
  4.4000000E+05  6.5414574E-13
  4.6000000E+05  5.2077351E-13
  4.8000000E+05  4.1846792E-13
  5.0000000E+05  3.3914214E-13
  5.1250000E+05  2.9859437E-13
  5.2500000E+05  2.6366291E-13
  5.3750000E+05  2.3346602E-13
  5.5000000E+05  2.0727601E-13
  5.7500000E+05  1.6460583E-13
  5.8750000E+05  1.4720455E-13
  6.0000000E+05  1.3193430E-13
  6.2500000E+05  1.0664828E-13
  6.5000000E+05  8.6884179E-14
  6.7500000E+05  7.1295043E-14
  7.0000000E+05  5.8895168E-14
  7.2500000E+05  4.8954920E-14
  7.5000000E+05  4.0928458E-14
  7.7500000E+05  3.4403423E-14
  8.0000000E+05  2.9065404E-14
  8.2500000E+05  2.4672584E-14
  8.5000000E+05  2.1037493E-14
  8.7500000E+05  1.8013720E-14
  9.0000000E+05  1.5486077E-14
  9.2500000E+05  1.3363338E-14
  9.5000000E+05  1.1572798E-14
  9.7500000E+05  1.0056177E-14
  1.0000000E+06  8.7664908E-15
  1.0250000E+06  7.6656612E-15
  1.0500000E+06  6.7226709E-15
  1.0750000E+06  5.9121355E-15
  1.1000000E+06  5.2131855E-15
  1.1250000E+06  4.6085873E-15
  1.1500000E+06  4.0840511E-15
  1.2000000E+06  3.2295375E-15
  1.2500000E+06  2.5759117E-15
  1.3000000E+06  2.0710048E-15
  1.3500000E+06  1.6774130E-15
  1.4000000E+06  1.3679919E-15
  1.4500000E+06  1.1228211E-15
  1.5000000E+06  9.2712905E-16
  1.5500000E+06  7.6985781E-16
  1.6000000E+06  6.4265150E-16
  1.6500000E+06  5.3914071E-16
  1.7000000E+06  4.5443141E-16
  1.7500000E+06  3.8473483E-16
  1.8000000E+06  3.2709809E-16
  1.8500000E+06  2.7920459E-16
  1.9000000E+06  2.3922562E-16
  1.9500000E+06  2.0570917E-16
  2.0000000E+06  1.7749524E-16
  2.0500000E+06  1.5365201E-16
  2.1000000E+06  1.3342724E-16
  2.1500000E+06  1.1621070E-16
  2.2000000E+06  1.0150513E-16
  2.2500000E+06  8.8903412E-17
  2.3000000E+06  7.8070857E-17
  2.4000000E+06  6.0655486E-17
  2.5000000E+06  4.7565496E-17
  2.6000000E+06  3.7622816E-17
  2.7000000E+06  2.9997111E-17
  2.8000000E+06  2.4095889E-17
  2.9000000E+06  1.9490966E-17
  3.0000000E+06  1.5869440E-17
  3.1000000E+06  1.3000317E-17
  3.2000000E+06  1.0711528E-17
  3.3000000E+06  8.8737886E-18
  3.4000000E+06  7.3891518E-18
  3.5000000E+06  6.1828268E-18
  3.6000000E+06  5.1972722E-18
  3.7000000E+06  4.3879056E-18
  3.8000000E+06  3.7199428E-18
  3.9000000E+06  3.1660669E-18
  4.0000000E+06  2.7047245E-18
  4.1000000E+06  2.3188135E-18
  4.2000000E+06  1.9946972E-18
  4.3000000E+06  1.7215076E-18
  4.4000000E+06  1.4904801E-18
  4.5000000E+06  1.2944750E-18
  4.6000000E+06  1.1276570E-18
  
  
#  68   9  M5  EION =  1.412000000E+03 eV   273
#  S(0) = 7.283873E+00
  7.0600000E+00  0.0000000E+00
  7.0600000E+02  0.0000000E+00
  7.0600000E+02  9.2988542E-04
  1.4120000E+03  9.2988542E-04
  1.4120000E+03  2.3029021E-04
  1.4120142E+03  2.3029021E-04
  1.4121329E+03  2.3996968E-04
  1.4122516E+03  2.5015982E-04
  1.4123703E+03  2.6086541E-04
  1.4124890E+03  2.7209132E-04
  1.4127264E+03  2.9612323E-04
  1.4129639E+03  3.2229333E-04
  1.4134387E+03  3.8119319E-04
  1.4139135E+03  4.4906069E-04
  1.4148631E+03  6.1253911E-04
  1.4158128E+03  8.1369229E-04
  1.4167624E+03  1.0519777E-03
  1.4177121E+03  1.3249449E-03
  1.4186617E+03  1.6280698E-03
  1.4196114E+03  1.9548859E-03
  1.4215107E+03  2.6472226E-03
  1.4234099E+03  3.3351702E-03
  1.4253092E+03  3.9651567E-03
  1.4272085E+03  4.5099316E-03
  1.4310071E+03  5.3453929E-03
  1.4348057E+03  5.9332554E-03
  1.4386043E+03  6.3756106E-03
  1.4424028E+03  6.7250559E-03
  1.4462014E+03  6.9996032E-03
  1.4500000E+03  7.2040424E-03
  1.4562500E+03  7.4012699E-03
  1.4625000E+03  7.4650197E-03
  1.4687500E+03  7.4521760E-03
  1.4750000E+03  7.4084541E-03
  1.4812500E+03  7.3585400E-03
  1.4875000E+03  7.3098206E-03
  1.5000000E+03  7.2069385E-03
  1.5125000E+03  7.0784661E-03
  1.5250000E+03  6.9311469E-03
  1.5375000E+03  6.7855196E-03
  1.5500000E+03  6.6508065E-03
  1.5750000E+03  6.3958584E-03
  1.5875000E+03  6.2674304E-03
  1.6000000E+03  6.1402942E-03
  1.6250000E+03  5.9009266E-03
  1.6500000E+03  5.6806210E-03
  1.6750000E+03  5.4688171E-03
  1.7000000E+03  5.2652504E-03
  1.7250000E+03  5.0741573E-03
  1.7500000E+03  4.8937709E-03
  1.8000000E+03  4.5541844E-03
  1.9000000E+03  3.9635343E-03
  2.0000000E+03  3.4670385E-03
  2.1000000E+03  3.0473074E-03
  2.2000000E+03  2.6900244E-03
  2.3000000E+03  2.3841541E-03
  2.4000000E+03  2.1207046E-03
  2.5000000E+03  1.8931224E-03
  2.6000000E+03  1.6953974E-03
  2.7000000E+03  1.5228779E-03
  2.8000000E+03  1.3719129E-03
  2.9000000E+03  1.2393530E-03
  3.0000000E+03  1.1225479E-03
  3.1000000E+03  1.0192807E-03
  3.2000000E+03  9.2770565E-04
  3.4000000E+03  7.7364159E-04
  3.6000000E+03  6.5050539E-04
  3.8000000E+03  5.5110513E-04
  4.0000000E+03  4.7012478E-04
  4.2000000E+03  4.0358916E-04
  4.4000000E+03  3.4849226E-04
  4.6000000E+03  3.0253640E-04
  4.8000000E+03  2.6394755E-04
  5.0000000E+03  2.3134313E-04
  5.2500000E+03  1.9736930E-04
  5.5000000E+03  1.6942114E-04
  5.7500000E+03  1.4625395E-04
  6.0000000E+03  1.2691410E-04
  6.5000000E+03  9.6927758E-05
  6.7500000E+03  8.5251592E-05
  7.0000000E+03  7.5275228E-05
  7.2500000E+03  6.6709974E-05
  7.5000000E+03  5.9322792E-05
  8.0000000E+03  4.7360172E-05
  8.5000000E+03  3.8248253E-05
  9.0000000E+03  3.1210646E-05
  9.5000000E+03  2.5706896E-05
  1.0000000E+04  2.1353878E-05
  1.0500000E+04  1.7875522E-05
  1.1000000E+04  1.5069953E-05
  1.1500000E+04  1.2787546E-05
  1.2000000E+04  1.0916038E-05
  1.2500000E+04  9.3702253E-06
  1.3000000E+04  8.0847849E-06
  1.3500000E+04  7.0091372E-06
  1.4000000E+04  6.1037717E-06
  1.4500000E+04  5.3375702E-06
  1.5000000E+04  4.6858283E-06
  1.6000000E+04  3.6505614E-06
  1.7000000E+04  2.8813498E-06
  1.8000000E+04  2.3008654E-06
  1.9000000E+04  1.8566738E-06
  2.0000000E+04  1.5124988E-06
  2.1000000E+04  1.2427877E-06
  2.2000000E+04  1.0292456E-06
  2.3000000E+04  8.5857957E-07
  2.4000000E+04  7.2100064E-07
  2.5000000E+04  6.0921013E-07
  2.6000000E+04  5.1770532E-07
  2.7000000E+04  4.4229342E-07
  2.8000000E+04  3.7974897E-07
  2.9000000E+04  3.2756860E-07
  3.0000000E+04  2.8379319E-07
  3.1000000E+04  2.4687758E-07
  3.2000000E+04  2.1559422E-07
  3.3000000E+04  1.8896142E-07
  3.4000000E+04  1.6618914E-07
  3.5000000E+04  1.4663749E-07
  3.6000000E+04  1.2978547E-07
  3.8000000E+04  1.0255000E-07
  4.0000000E+04  8.1892063E-08
  4.2000000E+04  6.6027082E-08
  4.4000000E+04  5.3704516E-08
  4.6000000E+04  4.4034099E-08
  4.8000000E+04  3.6372886E-08
  5.0000000E+04  3.0250446E-08
  5.2500000E+04  2.4239095E-08
  5.5000000E+04  1.9598643E-08
  5.7500000E+04  1.5978601E-08
  5.8750000E+04  1.4469602E-08
  6.0000000E+04  1.3127196E-08
  6.2500000E+04  1.0861171E-08
  6.5000000E+04  9.0454831E-09
  6.7500000E+04  7.5794826E-09
  7.0000000E+04  6.3873717E-09
  7.2500000E+04  5.4115208E-09
  7.5000000E+04  4.6077175E-09
  7.7500000E+04  3.9417520E-09
  8.0000000E+04  3.3869519E-09
  8.2500000E+04  2.9223683E-09
  8.5000000E+04  2.5314302E-09
  8.7500000E+04  2.2009439E-09
  9.0000000E+04  1.9203413E-09
  9.2500000E+04  1.6811076E-09
  9.5000000E+04  1.4763424E-09
  1.0000000E+05  1.1487541E-09
  1.0500000E+05  9.0367470E-10
  1.1000000E+05  7.1799207E-10
  1.1500000E+05  5.7567924E-10
  1.2000000E+05  4.6544854E-10
  1.2500000E+05  3.7923444E-10
  1.3000000E+05  3.1119784E-10
  1.3500000E+05  2.5705996E-10
  1.4000000E+05  2.1364970E-10
  1.4500000E+05  1.7859183E-10
  1.5000000E+05  1.5009011E-10
  1.5500000E+05  1.2677391E-10
  1.6000000E+05  1.0758813E-10
  1.6500000E+05  9.1714195E-11
  1.7000000E+05  7.8512448E-11
  1.7500000E+05  6.7479432E-11
  1.8000000E+05  5.8216276E-11
  1.8500000E+05  5.0405018E-11
  1.9000000E+05  4.3790720E-11
  1.9500000E+05  3.8167852E-11
  2.0000000E+05  3.3369847E-11
  2.0500000E+05  2.9261040E-11
  2.1000000E+05  2.5730391E-11
  2.2000000E+05  2.0054371E-11
  2.3000000E+05  1.5785152E-11
  2.4000000E+05  1.2537720E-11
  2.5000000E+05  1.0041755E-11
  2.6000000E+05  8.1049177E-12
  2.7000000E+05  6.5885680E-12
  2.8000000E+05  5.3916011E-12
  2.9000000E+05  4.4394842E-12
  3.0000000E+05  3.6767073E-12
  3.1000000E+05  3.0615299E-12
  3.2000000E+05  2.5622819E-12
  3.3000000E+05  2.1547339E-12
  3.4000000E+05  1.8202046E-12
  3.5000000E+05  1.5441814E-12
  3.6000000E+05  1.3153115E-12
  3.7000000E+05  1.1246560E-12
  3.8000000E+05  9.6513361E-13
  3.9000000E+05  8.3110131E-13
  4.0000000E+05  7.1803768E-13
  4.1000000E+05  6.2230085E-13
  4.2000000E+05  5.4094266E-13
  4.3000000E+05  4.7156524E-13
  4.4000000E+05  4.1220949E-13
  4.6000000E+05  3.1741579E-13
  4.8000000E+05  2.4678358E-13
  5.0000000E+05  1.9357912E-13
  5.1250000E+05  1.6702306E-13
  5.2500000E+05  1.4455210E-13
  5.3750000E+05  1.2547102E-13
  5.5000000E+05  1.0921403E-13
  5.7500000E+05  8.3405308E-14
  6.0000000E+05  6.4327373E-14
  6.2500000E+05  5.0067309E-14
  6.5000000E+05  3.9298509E-14
  6.6250000E+05  3.4920299E-14
  6.7500000E+05  3.1088502E-14
  7.0000000E+05  2.4773706E-14
  7.2500000E+05  1.9876468E-14
  7.5000000E+05  1.6049236E-14
  7.7500000E+05  1.3036588E-14
  8.0000000E+05  1.0649065E-14
  8.2500000E+05  8.7448975E-15
  8.5000000E+05  7.2171180E-15
  8.7500000E+05  5.9843908E-15
  9.0000000E+05  4.9844142E-15
  9.2500000E+05  4.1691379E-15
  9.5000000E+05  3.5012614E-15
  9.7500000E+05  2.9516454E-15
  1.0000000E+06  2.4973913E-15
  1.0250000E+06  2.1204052E-15
  1.0500000E+06  1.8063155E-15
  1.0750000E+06  1.5436482E-15
  1.1000000E+06  1.3231971E-15
  1.1250000E+06  1.1375423E-15
  1.1500000E+06  9.8067737E-16
  1.1750000E+06  8.4772031E-16
  1.2000000E+06  7.3468660E-16
  1.2250000E+06  6.3831142E-16
  1.2500000E+06  5.5590978E-16
  1.3000000E+06  4.2454463E-16
  1.3500000E+06  3.2702783E-16
  1.4000000E+06  2.5394697E-16
  1.4500000E+06  1.9869037E-16
  1.5000000E+06  1.5656148E-16
  1.5500000E+06  1.2418927E-16
  1.6000000E+06  9.9130523E-17
  1.6500000E+06  7.9598095E-17
  1.7000000E+06  6.4273459E-17
  1.7500000E+06  5.2175601E-17
  1.8000000E+06  4.2568953E-17
  1.8500000E+06  3.4897935E-17
  1.9000000E+06  2.8739997E-17
  1.9500000E+06  2.3771695E-17
  2.0000000E+06  1.9743899E-17
  2.0500000E+06  1.6463578E-17
  2.1000000E+06  1.3780368E-17
  2.1500000E+06  1.1576436E-17
  2.2000000E+06  9.7589433E-18
  2.2500000E+06  8.2543855E-18
  2.3000000E+06  7.0042848E-18
  2.3500000E+06  5.9618821E-18
  2.4000000E+06  5.0896689E-18
  2.4500000E+06  4.3574411E-18
  2.5000000E+06  3.7407757E-18
  2.5500000E+06  3.2198460E-18
  2.6000000E+06  2.7785079E-18
  2.6500000E+06  2.4035636E-18
  2.7000000E+06  2.0841704E-18
  2.8000000E+06  1.5778360E-18
  2.9000000E+06  1.2049137E-18
  3.0000000E+06  9.2764756E-19
  3.1000000E+06  7.1965418E-19
  3.2000000E+06  5.6231447E-19
  3.3000000E+06  4.4235666E-19
  3.4000000E+06  3.5022960E-19
  3.5000000E+06  2.7898572E-19
  3.6000000E+06  2.2352789E-19
  3.7000000E+06  1.8008317E-19
  3.8000000E+06  1.4583810E-19
  3.9000000E+06  1.1868614E-19
  4.0000000E+06  9.7038709E-20
  4.1000000E+06  7.9690994E-20
  4.2000000E+06  6.5727093E-20
  4.3000000E+06  5.4439562E-20
  4.4000000E+06  4.5277553E-20
  
  
#  68  10  N1  EION =  4.520000000E+02 eV   272
#  S(0) = 8.161811E-01
  4.4667565E+00  0.0000000E+00
  4.4667565E+02  0.0000000E+00
  4.4667565E+02  8.4240583E-04
  4.5200000E+02  8.4240583E-04
  4.5200446E+02  8.4240583E-04
  4.5240423E+02  8.3631762E-04
  4.5280401E+02  8.3058241E-04
  4.5320379E+02  8.2517461E-04
  4.5360357E+02  8.2007174E-04
  4.5440312E+02  8.1070384E-04
  4.5520267E+02  8.0234563E-04
  4.5680178E+02  7.8825142E-04
  4.5840089E+02  7.7712853E-04
  4.6000000E+02  7.6847378E-04
  4.6250000E+02  7.5892438E-04
  4.6500000E+02  7.5310892E-04
  4.6750000E+02  7.4997613E-04
  4.7000000E+02  7.4867193E-04
  4.7250000E+02  7.4850632E-04
  4.7500000E+02  7.4893162E-04
  4.7750000E+02  7.4952702E-04
  4.8000000E+02  7.4998476E-04
  4.8500000E+02  7.4973587E-04
  4.9000000E+02  7.4744231E-04
  4.9500000E+02  7.4323825E-04
  5.0000000E+02  7.3769067E-04
  5.0625000E+02  7.2986878E-04
  5.1250000E+02  7.2201220E-04
  5.1875000E+02  7.1469610E-04
  5.2500000E+02  7.0806847E-04
  5.3750000E+02  6.9624312E-04
  5.4375000E+02  6.9053554E-04
  5.5000000E+02  6.8470017E-04
  5.6250000E+02  6.7237547E-04
  5.7500000E+02  6.5948378E-04
  5.8750000E+02  6.4673689E-04
  6.0000000E+02  6.3458488E-04
  6.1250000E+02  6.2301651E-04
  6.2500000E+02  6.1178074E-04
  6.5000000E+02  5.8942009E-04
  6.6250000E+02  5.7827616E-04
  6.7500000E+02  5.6732681E-04
  7.0000000E+02  5.4638686E-04
  7.2500000E+02  5.2665916E-04
  7.5000000E+02  5.0765791E-04
  7.7500000E+02  4.8930368E-04
  8.0000000E+02  4.7177220E-04
  8.2500000E+02  4.5520526E-04
  8.5000000E+02  4.3945296E-04
  9.0000000E+02  4.0989357E-04
  9.5000000E+02  3.8297270E-04
  9.7500000E+02  3.7049438E-04
  1.0000000E+03  3.5858862E-04
  1.0250000E+03  3.4718212E-04
  1.0500000E+03  3.3625329E-04
  1.1000000E+03  3.1586552E-04
  1.1500000E+03  2.9727802E-04
  1.2000000E+03  2.8018686E-04
  1.2500000E+03  2.6448490E-04
  1.3000000E+03  2.5007565E-04
  1.3500000E+03  2.3678906E-04
  1.4000000E+03  2.2449446E-04
  1.4500000E+03  2.1311768E-04
  1.5000000E+03  2.0258551E-04
  1.6000000E+03  1.8371981E-04
  1.7000000E+03  1.6733658E-04
  1.8000000E+03  1.5302948E-04
  1.9000000E+03  1.4047177E-04
  2.0000000E+03  1.2939228E-04
  2.1000000E+03  1.1956567E-04
  2.2000000E+03  1.1080963E-04
  2.3000000E+03  1.0297468E-04
  2.4000000E+03  9.5936686E-05
  2.5000000E+03  8.9591708E-05
  2.6000000E+03  8.3852002E-05
  2.7000000E+03  7.8643156E-05
  2.8000000E+03  7.3901798E-05
  2.9000000E+03  6.9573699E-05
  3.0000000E+03  6.5612253E-05
  3.1000000E+03  6.1977239E-05
  3.2000000E+03  5.8633803E-05
  3.4000000E+03  5.2704199E-05
  3.6000000E+03  4.7623588E-05
  3.8000000E+03  4.3237521E-05
  4.0000000E+03  3.9425102E-05
  4.2000000E+03  3.6090629E-05
  4.4000000E+03  3.3157544E-05
  4.6000000E+03  3.0564040E-05
  4.8000000E+03  2.8259812E-05
  5.0000000E+03  2.6203542E-05
  5.2500000E+03  2.3930233E-05
  5.5000000E+03  2.1936425E-05
  5.7500000E+03  2.0178143E-05
  6.0000000E+03  1.8619768E-05
  6.5000000E+03  1.5991329E-05
  6.7500000E+03  1.4877255E-05
  7.0000000E+03  1.3873282E-05
  7.2500000E+03  1.2965387E-05
  7.5000000E+03  1.2141714E-05
  7.7500000E+03  1.1392186E-05
  8.0000000E+03  1.0708174E-05
  8.2500000E+03  1.0082272E-05
  8.5000000E+03  9.5080957E-06
  9.0000000E+03  8.4935253E-06
  9.5000000E+03  7.6282456E-06
  1.0000000E+04  6.8844787E-06
  1.0500000E+04  6.2406227E-06
  1.1000000E+04  5.6796776E-06
  1.1500000E+04  5.1881153E-06
  1.2000000E+04  4.7550584E-06
  1.2500000E+04  4.3716813E-06
  1.3000000E+04  4.0307598E-06
  1.3500000E+04  3.7263339E-06
  1.4000000E+04  3.4534516E-06
  1.4500000E+04  3.2079701E-06
  1.5000000E+04  2.9864015E-06
  1.5500000E+04  2.7857930E-06
  1.6000000E+04  2.6036310E-06
  1.6500000E+04  2.4377651E-06
  1.7000000E+04  2.2863471E-06
  1.8000000E+04  2.0206837E-06
  1.9000000E+04  1.7962334E-06
  2.0000000E+04  1.6050618E-06
  2.1000000E+04  1.4410395E-06
  2.2000000E+04  1.2993714E-06
  2.3000000E+04  1.1762657E-06
  2.4000000E+04  1.0686935E-06
  2.5000000E+04  9.7421239E-07
  2.6000000E+04  8.9083659E-07
  2.7000000E+04  8.1693893E-07
  2.8000000E+04  7.5117605E-07
  2.9000000E+04  6.9243164E-07
  3.0000000E+04  6.3977215E-07
  3.1000000E+04  5.9241226E-07
  3.2000000E+04  5.4968757E-07
  3.3000000E+04  5.1103316E-07
  3.4000000E+04  4.7596653E-07
  3.5000000E+04  4.4407346E-07
  3.6000000E+04  4.1499680E-07
  3.8000000E+04  3.6409644E-07
  4.0000000E+04  3.2124232E-07
  4.2000000E+04  2.8488639E-07
  4.4000000E+04  2.5382918E-07
  4.6000000E+04  2.2713037E-07
  4.8000000E+04  2.0404499E-07
  5.0000000E+04  1.8397723E-07
  5.2500000E+04  1.6241265E-07
  5.5000000E+04  1.4407145E-07
  5.7500000E+04  1.2837026E-07
  5.8750000E+04  1.2136193E-07
  6.0000000E+04  1.1484894E-07
  6.2500000E+04  1.0314104E-07
  6.5000000E+04  9.2952057E-08
  6.7500000E+04  8.4043413E-08
  7.0000000E+04  7.6220360E-08
  7.2500000E+04  6.9322757E-08
  7.5000000E+04  6.3218091E-08
  7.7500000E+04  5.7796042E-08
  8.0000000E+04  5.2964233E-08
  8.2500000E+04  4.8644916E-08
  8.5000000E+04  4.4772353E-08
  8.7500000E+04  4.1290666E-08
  9.0000000E+04  3.8152147E-08
  9.2500000E+04  3.5315891E-08
  9.5000000E+04  3.2746685E-08
  9.7500000E+04  3.0414117E-08
  1.0000000E+05  2.8291824E-08
  1.0250000E+05  2.6356886E-08
  1.0500000E+05  2.4589320E-08
  1.1000000E+05  2.1488492E-08
  1.1500000E+05  1.8873335E-08
  1.2000000E+05  1.6653524E-08
  1.2500000E+05  1.4758039E-08
  1.3000000E+05  1.3130555E-08
  1.3500000E+05  1.1726040E-08
  1.4000000E+05  1.0508191E-08
  1.4500000E+05  9.4475121E-09
  1.5000000E+05  8.5198783E-09
  1.5500000E+05  7.7054334E-09
  1.6000000E+05  6.9877408E-09
  1.6500000E+05  6.3531243E-09
  1.7000000E+05  5.7901479E-09
  1.7500000E+05  5.2891919E-09
  1.8000000E+05  4.8421272E-09
  1.8500000E+05  4.4420538E-09
  1.9000000E+05  4.0830915E-09
  1.9500000E+05  3.7602097E-09
  2.0000000E+05  3.4690893E-09
  2.0500000E+05  3.2060089E-09
  2.1000000E+05  2.9677524E-09
  2.1500000E+05  2.7515302E-09
  2.2000000E+05  2.5549149E-09
  2.2500000E+05  2.3757882E-09
  2.3000000E+05  2.2122969E-09
  2.4000000E+05  1.9259132E-09
  2.5000000E+05  1.6849484E-09
  2.6000000E+05  1.4809539E-09
  2.7000000E+05  1.3072713E-09
  2.8000000E+05  1.1586089E-09
  2.9000000E+05  1.0307287E-09
  3.0000000E+05  9.2021143E-10
  3.1000000E+05  8.2428031E-10
  3.2000000E+05  7.4066646E-10
  3.3000000E+05  6.6750545E-10
  3.4000000E+05  6.0325647E-10
  3.5000000E+05  5.4663875E-10
  3.6000000E+05  4.9658231E-10
  3.7000000E+05  4.5218877E-10
  3.8000000E+05  4.1270058E-10
  3.9000000E+05  3.7747653E-10
  4.0000000E+05  3.4597166E-10
  4.1000000E+05  3.1772100E-10
  4.2000000E+05  2.9232639E-10
  4.3000000E+05  2.6944567E-10
  4.4000000E+05  2.4878383E-10
  4.5000000E+05  2.3008572E-10
  4.6000000E+05  2.1312987E-10
  4.7000000E+05  1.9772351E-10
  4.8000000E+05  1.8369845E-10
  5.0000000E+05  1.5922174E-10
  5.1250000E+05  1.4599694E-10
  5.2500000E+05  1.3412987E-10
  5.3750000E+05  1.2345542E-10
  5.5000000E+05  1.1383157E-10
  5.7500000E+05  9.7261856E-11
  5.8750000E+05  9.0117618E-11
  6.0000000E+05  8.3622732E-11
  6.2500000E+05  7.2309296E-11
  6.5000000E+05  6.2858287E-11
  6.7500000E+05  5.4911242E-11
  7.0000000E+05  4.8188123E-11
  7.2500000E+05  4.2468207E-11
  7.5000000E+05  3.7576003E-11
  7.7500000E+05  3.3370978E-11
  8.0000000E+05  2.9739830E-11
  8.2500000E+05  2.6590575E-11
  8.5000000E+05  2.3848055E-11
  8.7500000E+05  2.1450515E-11
  9.0000000E+05  1.9346928E-11
  9.2500000E+05  1.7494906E-11
  9.5000000E+05  1.5859061E-11
  9.7500000E+05  1.4409705E-11
  1.0000000E+06  1.3121822E-11
  1.0250000E+06  1.1974241E-11
  1.0500000E+06  1.0948971E-11
  1.0750000E+06  1.0030666E-11
  1.1000000E+06  9.2061873E-12
  1.1250000E+06  8.4642495E-12
  1.1500000E+06  7.7951239E-12
  1.1750000E+06  7.1903984E-12
  1.2000000E+06  6.6427762E-12
  1.2250000E+06  6.1459095E-12
  1.2500000E+06  5.6942604E-12
  1.3000000E+06  4.9078357E-12
  1.3500000E+06  4.2514224E-12
  1.4000000E+06  3.7001178E-12
  1.4500000E+06  3.2344119E-12
  1.5000000E+06  2.8388854E-12
  1.5500000E+06  2.5012627E-12
  1.6000000E+06  2.2117025E-12
  1.6500000E+06  1.9622722E-12
  1.7000000E+06  1.7465370E-12
  1.7500000E+06  1.5592285E-12
  1.8000000E+06  1.3960080E-12
  1.8500000E+06  1.2532640E-12
  1.9000000E+06  1.1279832E-12
  1.9500000E+06  1.0176606E-12
  2.0000000E+06  9.2020392E-13
  2.0500000E+06  8.3387790E-13
  2.1000000E+06  7.5725712E-13
  2.1500000E+06  6.8911989E-13
  2.2000000E+06  6.2841055E-13
  
  
#  68  11  N2  EION =  3.650000000E+02 eV   285
#  S(0) = 9.068421E-01
  3.5900756E+00  0.0000000E+00
  3.5900756E+02  0.0000000E+00
  3.5900756E+02  6.3668373E-04
  3.6500000E+02  6.3668373E-04
  3.6500366E+02  6.3668373E-04
  3.6575348E+02  6.3364718E-04
  3.6650329E+02  6.3085055E-04
  3.6725311E+02  6.2849928E-04
  3.6800293E+02  6.2663867E-04
  3.6950256E+02  6.2427047E-04
  3.7100220E+02  6.2333050E-04
  3.7250183E+02  6.2335382E-04
  3.7400146E+02  6.2395110E-04
  3.7550110E+02  6.2482663E-04
  3.7700073E+02  6.2576921E-04
  3.7850037E+02  6.2663684E-04
  3.8000000E+02  6.2734140E-04
  3.8500000E+02  6.2809831E-04
  3.9000000E+02  6.2663087E-04
  3.9500000E+02  6.2391647E-04
  4.0000000E+02  6.2093842E-04
  4.0500000E+02  6.1834422E-04
  4.1000000E+02  6.1640989E-04
  4.2000000E+02  6.1434546E-04
  4.2500000E+02  6.1384879E-04
  4.3000000E+02  6.1346236E-04
  4.3500000E+02  6.1306239E-04
  4.4000000E+02  6.1258626E-04
  4.5000000E+02  6.1136062E-04
  4.6000000E+02  6.0988661E-04
  4.8000000E+02  6.0663704E-04
  4.9000000E+02  6.0480356E-04
  5.0000000E+02  6.0272619E-04
  5.1250000E+02  5.9976245E-04
  5.2500000E+02  5.9644830E-04
  5.5000000E+02  5.8904069E-04
  5.7500000E+02  5.8053293E-04
  5.8750000E+02  5.7581374E-04
  6.0000000E+02  5.7083469E-04
  6.2500000E+02  5.6033741E-04
  6.5000000E+02  5.4940745E-04
  6.7500000E+02  5.3803551E-04
  7.0000000E+02  5.2624463E-04
  7.2500000E+02  5.1421303E-04
  7.5000000E+02  5.0219606E-04
  8.0000000E+02  4.7830952E-04
  8.5000000E+02  4.5476879E-04
  9.0000000E+02  4.3207472E-04
  9.2500000E+02  4.2112798E-04
  9.5000000E+02  4.1041403E-04
  9.7500000E+02  3.9993150E-04
  1.0000000E+03  3.8971969E-04
  1.0500000E+03  3.7020297E-04
  1.1000000E+03  3.5181218E-04
  1.1500000E+03  3.3444327E-04
  1.2000000E+03  3.1812686E-04
  1.2500000E+03  3.0283204E-04
  1.3000000E+03  2.8846008E-04
  1.3500000E+03  2.7494322E-04
  1.4000000E+03  2.6224598E-04
  1.4500000E+03  2.5032494E-04
  1.5000000E+03  2.3912429E-04
  1.6000000E+03  2.1867463E-04
  1.7000000E+03  2.0052567E-04
  1.8000000E+03  1.8437217E-04
  1.9000000E+03  1.6995883E-04
  2.0000000E+03  1.5705909E-04
  2.1000000E+03  1.4547723E-04
  2.2000000E+03  1.3504670E-04
  2.3000000E+03  1.2562551E-04
  2.4000000E+03  1.1709254E-04
  2.5000000E+03  1.0934370E-04
  2.6000000E+03  1.0228924E-04
  2.7000000E+03  9.5851474E-05
  2.8000000E+03  8.9962987E-05
  2.9000000E+03  8.4565065E-05
  3.0000000E+03  7.9606440E-05
  3.1000000E+03  7.5042215E-05
  3.2000000E+03  7.0832962E-05
  3.4000000E+03  6.3344526E-05
  3.6000000E+03  5.6908850E-05
  3.8000000E+03  5.1342994E-05
  4.0000000E+03  4.6501487E-05
  4.2000000E+03  4.2267568E-05
  4.4000000E+03  3.8546712E-05
  4.6000000E+03  3.5261783E-05
  4.8000000E+03  3.2349251E-05
  5.0000000E+03  2.9756517E-05
  5.2500000E+03  2.6899401E-05
  5.5000000E+03  2.4404108E-05
  5.7500000E+03  2.2214010E-05
  6.0000000E+03  2.0282874E-05
  6.5000000E+03  1.7052281E-05
  6.7500000E+03  1.5695412E-05
  7.0000000E+03  1.4480328E-05
  7.2500000E+03  1.3388664E-05
  7.5000000E+03  1.2404872E-05
  7.7500000E+03  1.1515736E-05
  8.0000000E+03  1.0709974E-05
  8.2500000E+03  9.9779069E-06
  8.5000000E+03  9.3111944E-06
  9.0000000E+03  8.1459116E-06
  9.5000000E+03  7.1669273E-06
  1.0000000E+04  6.3381672E-06
  1.0500000E+04  5.6317194E-06
  1.1000000E+04  5.0257264E-06
  1.1500000E+04  4.5028959E-06
  1.2000000E+04  4.0494134E-06
  1.2500000E+04  3.6541444E-06
  1.3000000E+04  3.3080454E-06
  1.3500000E+04  3.0037134E-06
  1.4000000E+04  2.7350479E-06
  1.4500000E+04  2.4969899E-06
  1.5000000E+04  2.2853188E-06
  1.5500000E+04  2.0964938E-06
  1.6000000E+04  1.9275294E-06
  1.6500000E+04  1.7758960E-06
  1.7000000E+04  1.6394409E-06
  1.7500000E+04  1.5163239E-06
  1.8000000E+04  1.4049655E-06
  1.8500000E+04  1.3040052E-06
  1.9000000E+04  1.2122668E-06
  2.0000000E+04  1.0525048E-06
  2.1000000E+04  9.1898655E-07
  2.2000000E+04  8.0658277E-07
  2.3000000E+04  7.1131750E-07
  2.4000000E+04  6.3007758E-07
  2.5000000E+04  5.6040198E-07
  2.6000000E+04  5.0032803E-07
  2.7000000E+04  4.4827778E-07
  2.8000000E+04  4.0297316E-07
  2.9000000E+04  3.6337145E-07
  3.0000000E+04  3.2861630E-07
  3.1000000E+04  2.9800028E-07
  3.2000000E+04  2.7093550E-07
  3.3000000E+04  2.4693066E-07
  3.4000000E+04  2.2557309E-07
  3.5000000E+04  2.0651466E-07
  3.6000000E+04  1.8946020E-07
  3.7000000E+04  1.7415839E-07
  3.8000000E+04  1.6039441E-07
  3.9000000E+04  1.4798390E-07
  4.0000000E+04  1.3676812E-07
  4.1000000E+04  1.2660986E-07
  4.2000000E+04  1.1739016E-07
  4.3000000E+04  1.0900557E-07
  4.4000000E+04  1.0136580E-07
  4.6000000E+04  8.8014617E-08
  4.8000000E+04  7.6813415E-08
  5.0000000E+04  6.7355666E-08
  5.1250000E+04  6.2185272E-08
  5.2500000E+04  5.7506049E-08
  5.3750000E+04  5.3262514E-08
  5.5000000E+04  4.9406424E-08
  5.7500000E+04  4.2693591E-08
  5.8750000E+04  3.9767799E-08
  6.0000000E+04  3.7089980E-08
  6.2500000E+04  3.2381220E-08
  6.5000000E+04  2.8400088E-08
  6.7500000E+04  2.5014936E-08
  7.0000000E+04  2.2121268E-08
  7.2500000E+04  1.9635473E-08
  7.5000000E+04  1.7490153E-08
  7.7500000E+04  1.5630622E-08
  8.0000000E+04  1.4012217E-08
  8.2500000E+04  1.2598243E-08
  8.5000000E+04  1.1358384E-08
  8.7500000E+04  1.0267458E-08
  9.0000000E+04  9.3044472E-09
  9.2500000E+04  8.4517244E-09
  9.5000000E+04  7.6944422E-09
  9.7500000E+04  7.0200413E-09
  1.0000000E+05  6.4178542E-09
  1.0250000E+05  5.8787850E-09
  1.0500000E+05  5.3950502E-09
  1.0750000E+05  4.9599655E-09
  1.1000000E+05  4.5677721E-09
  1.1250000E+05  4.2134921E-09
  1.1500000E+05  3.8928102E-09
  1.1750000E+05  3.6019738E-09
  1.2000000E+05  3.3377118E-09
  1.2250000E+05  3.0971642E-09
  1.2500000E+05  2.8778241E-09
  1.3000000E+05  2.4942177E-09
  1.3500000E+05  2.1722143E-09
  1.4000000E+05  1.9003293E-09
  1.4500000E+05  1.6695005E-09
  1.5000000E+05  1.4725207E-09
  1.5500000E+05  1.3036170E-09
  1.6000000E+05  1.1581329E-09
  1.6500000E+05  1.0322873E-09
  1.7000000E+05  9.2299207E-10
  1.7500000E+05  8.2771074E-10
  1.8000000E+05  7.4434824E-10
  1.8500000E+05  6.7116526E-10
  1.9000000E+05  6.0671103E-10
  1.9500000E+05  5.4977006E-10
  2.0000000E+05  4.9931933E-10
  2.0500000E+05  4.5449433E-10
  2.1000000E+05  4.1456161E-10
  2.1500000E+05  3.7889665E-10
  2.2000000E+05  3.4696575E-10
  2.2500000E+05  3.1831128E-10
  2.3000000E+05  2.9253953E-10
  2.3500000E+05  2.6931076E-10
  2.4000000E+05  2.4833094E-10
  2.4500000E+05  2.2934487E-10
  2.5000000E+05  2.1213039E-10
  2.6000000E+05  1.8226486E-10
  2.7000000E+05  1.5745410E-10
  2.8000000E+05  1.3670893E-10
  2.9000000E+05  1.1925821E-10
  3.0000000E+05  1.0449569E-10
  3.1000000E+05  9.1941043E-11
  3.2000000E+05  8.1210874E-11
  3.3000000E+05  7.1997060E-11
  3.4000000E+05  6.4050354E-11
  3.5000000E+05  5.7167899E-11
  3.6000000E+05  5.1183638E-11
  3.7000000E+05  4.5960896E-11
  3.8000000E+05  4.1386582E-11
  3.9000000E+05  3.7366659E-11
  4.0000000E+05  3.3822589E-11
  4.1000000E+05  3.0688488E-11
  4.2000000E+05  2.7908851E-11
  4.3000000E+05  2.5436714E-11
  4.4000000E+05  2.3232202E-11
  4.5000000E+05  2.1261335E-11
  4.6000000E+05  1.9495057E-11
  4.7000000E+05  1.7908433E-11
  4.8000000E+05  1.6479989E-11
  5.0000000E+05  1.4025966E-11
  5.1250000E+05  1.2722163E-11
  5.2500000E+05  1.1566450E-11
  5.3750000E+05  1.0539098E-11
  5.5000000E+05  9.6233725E-12
  5.7500000E+05  8.0718993E-12
  5.8750000E+05  7.4135534E-12
  6.0000000E+05  6.8210161E-12
  6.1250000E+05  6.2865419E-12
  6.2500000E+05  5.8034292E-12
  6.3750000E+05  5.3658626E-12
  6.5000000E+05  4.9687810E-12
  6.7500000E+05  4.2789599E-12
  7.0000000E+05  3.7048077E-12
  7.2500000E+05  3.2237959E-12
  7.5000000E+05  2.8183558E-12
  7.7500000E+05  2.4746630E-12
  8.0000000E+05  2.1817570E-12
  8.2500000E+05  1.9308843E-12
  8.5000000E+05  1.7150045E-12
  8.7500000E+05  1.5284169E-12
  9.0000000E+05  1.3664768E-12
  9.2500000E+05  1.2253774E-12
  9.5000000E+05  1.1019803E-12
  9.7500000E+05  9.9368456E-13
  1.0000000E+06  8.9832481E-13
  1.0250000E+06  8.1408992E-13
  1.0500000E+06  7.3945823E-13
  1.0750000E+06  6.7314572E-13
  1.1000000E+06  6.1406449E-13
  1.1250000E+06  5.6128921E-13
  1.1500000E+06  5.1402993E-13
  1.1750000E+06  4.7160985E-13
  1.2000000E+06  4.3344727E-13
  1.2250000E+06  3.9904053E-13
  1.2500000E+06  3.6795560E-13
  1.2750000E+06  3.3981585E-13
  1.3000000E+06  3.1429352E-13
  1.3250000E+06  2.9110256E-13
  1.3500000E+06  2.6999256E-13
  1.4000000E+06  2.3316368E-13
  1.4500000E+06  2.0234780E-13
  1.5000000E+06  1.7640790E-13
  1.5500000E+06  1.5445104E-13
  1.6000000E+06  1.3576927E-13
  1.6500000E+06  1.1979677E-13
  1.7000000E+06  1.0607727E-13
  1.7500000E+06  9.4240265E-14
  1.8000000E+06  8.3984545E-14
  1.8500000E+06  7.5063836E-14
  1.9000000E+06  6.7277367E-14
  1.9500000E+06  6.0460926E-14
  2.0000000E+06  5.4476821E-14
  2.0500000E+06  4.9209000E-14
  
  
#  68  12  N3  EION =  3.230000000E+02 eV   284
#  S(0) = 2.314578E+00
  3.1259455E+00  0.0000000E+00
  3.1259455E+02  0.0000000E+00
  3.1259455E+02  2.5544465E-03
  3.2300000E+02  2.5544465E-03
  3.2300321E+02  2.5544465E-03
  3.2385305E+02  2.5414796E-03
  3.2470289E+02  2.5292572E-03
  3.2555273E+02  2.5195355E-03
  3.2640257E+02  2.5125274E-03
  3.2810225E+02  2.5052852E-03
  3.2980193E+02  2.5040426E-03
  3.3150161E+02  2.5056574E-03
  3.3320129E+02  2.5079148E-03
  3.3490096E+02  2.5094360E-03
  3.3660064E+02  2.5094793E-03
  3.4000000E+02  2.5042656E-03
  3.4500000E+02  2.4858548E-03
  3.5000000E+02  2.4609604E-03
  3.5500000E+02  2.4355474E-03
  3.6000000E+02  2.4128657E-03
  3.7000000E+02  2.3781771E-03
  3.7500000E+02  2.3646301E-03
  3.8000000E+02  2.3520884E-03
  3.9000000E+02  2.3267840E-03
  4.0000000E+02  2.2993383E-03
  4.1000000E+02  2.2705191E-03
  4.2000000E+02  2.2417338E-03
  4.3000000E+02  2.2135337E-03
  4.4000000E+02  2.1856318E-03
  4.6000000E+02  2.1288741E-03
  4.8000000E+02  2.0706249E-03
  5.0000000E+02  2.0129170E-03
  5.2500000E+02  1.9423383E-03
  5.5000000E+02  1.8723204E-03
  5.7500000E+02  1.8033451E-03
  6.0000000E+02  1.7368232E-03
  6.5000000E+02  1.6107744E-03
  6.7500000E+02  1.5507772E-03
  7.0000000E+02  1.4933576E-03
  7.2500000E+02  1.4385530E-03
  7.5000000E+02  1.3861504E-03
  8.0000000E+02  1.2878143E-03
  8.5000000E+02  1.1981172E-03
  8.7500000E+02  1.1564426E-03
  9.0000000E+02  1.1165933E-03
  9.2500000E+02  1.0784431E-03
  9.5000000E+02  1.0419950E-03
  1.0000000E+03  9.7408722E-04
  1.0500000E+03  9.1210226E-04
  1.1000000E+03  8.5528667E-04
  1.1500000E+03  8.0327886E-04
  1.2000000E+03  7.5561902E-04
  1.2500000E+03  7.1177027E-04
  1.3000000E+03  6.7134422E-04
  1.3500000E+03  6.3406283E-04
  1.4000000E+03  5.9964458E-04
  1.4500000E+03  5.6779700E-04
  1.5000000E+03  5.3826312E-04
  1.6000000E+03  4.8530969E-04
  1.7000000E+03  4.3936682E-04
  1.8000000E+03  3.9929943E-04
  1.9000000E+03  3.6417575E-04
  2.0000000E+03  3.3322861E-04
  2.1000000E+03  3.0583477E-04
  2.2000000E+03  2.8148309E-04
  2.3000000E+03  2.5975073E-04
  2.4000000E+03  2.4028510E-04
  2.5000000E+03  2.2278998E-04
  2.6000000E+03  2.0701523E-04
  2.7000000E+03  1.9274855E-04
  2.8000000E+03  1.7980891E-04
  2.9000000E+03  1.6804125E-04
  3.0000000E+03  1.5731220E-04
  3.1000000E+03  1.4750657E-04
  3.2000000E+03  1.3852446E-04
  3.4000000E+03  1.2269412E-04
  3.6000000E+03  1.0924834E-04
  3.8000000E+03  9.7744723E-05
  4.0000000E+03  8.7837458E-05
  4.2000000E+03  7.9253393E-05
  4.4000000E+03  7.1774592E-05
  4.6000000E+03  6.5225417E-05
  4.8000000E+03  5.9463064E-05
  5.0000000E+03  5.4370660E-05
  5.2500000E+03  4.8802000E-05
  5.5000000E+03  4.3977548E-05
  5.7500000E+03  3.9775057E-05
  6.0000000E+03  3.6096058E-05
  6.5000000E+03  3.0002378E-05
  6.7500000E+03  2.7467588E-05
  7.0000000E+03  2.5211023E-05
  7.2500000E+03  2.3195105E-05
  7.5000000E+03  2.1388269E-05
  7.7500000E+03  1.9763845E-05
  8.0000000E+03  1.8299179E-05
  8.2500000E+03  1.6974947E-05
  8.5000000E+03  1.5774592E-05
  9.0000000E+03  1.3690494E-05
  9.5000000E+03  1.1954466E-05
  1.0000000E+04  1.0496597E-05
  1.0500000E+04  9.2632923E-06
  1.1000000E+04  8.2129528E-06
  1.1500000E+04  7.3129439E-06
  1.2000000E+04  6.5373944E-06
  1.2500000E+04  5.8656113E-06
  1.3000000E+04  5.2809037E-06
  1.3500000E+04  4.7697005E-06
  1.4000000E+04  4.3208922E-06
  1.4500000E+04  3.9253220E-06
  1.5000000E+04  3.5753959E-06
  1.5500000E+04  3.2647798E-06
  1.6000000E+04  2.9881623E-06
  1.6500000E+04  2.7410674E-06
  1.7000000E+04  2.5197045E-06
  1.7500000E+04  2.3208492E-06
  1.8000000E+04  2.1417474E-06
  1.8500000E+04  1.9800379E-06
  1.9000000E+04  1.8336881E-06
  2.0000000E+04  1.5802765E-06
  2.1000000E+04  1.3700652E-06
  2.2000000E+04  1.1943506E-06
  2.3000000E+04  1.0464373E-06
  2.4000000E+04  9.2112066E-07
  2.5000000E+04  8.1431411E-07
  2.6000000E+04  7.2278015E-07
  2.7000000E+04  6.4393229E-07
  2.8000000E+04  5.7568798E-07
  2.9000000E+04  5.1635798E-07
  3.0000000E+04  4.6456282E-07
  3.1000000E+04  4.1916906E-07
  3.2000000E+04  3.7923956E-07
  3.3000000E+04  3.4399511E-07
  3.4000000E+04  3.1278460E-07
  3.5000000E+04  2.8506125E-07
  3.6000000E+04  2.6036357E-07
  3.7000000E+04  2.3830044E-07
  3.8000000E+04  2.1853895E-07
  3.9000000E+04  2.0079467E-07
  4.0000000E+04  1.8482366E-07
  4.1000000E+04  1.7041597E-07
  4.2000000E+04  1.5739029E-07
  4.3000000E+04  1.4558955E-07
  4.4000000E+04  1.3487722E-07
  4.6000000E+04  1.1625700E-07
  4.8000000E+04  1.0074530E-07
  5.0000000E+04  8.7736958E-08
  5.1250000E+04  8.0664008E-08
  5.2500000E+04  7.4288709E-08
  5.3750000E+04  6.8529814E-08
  5.5000000E+04  6.3316954E-08
  5.7500000E+04  5.4292704E-08
  5.8750000E+04  5.0381531E-08
  6.0000000E+04  4.6814731E-08
  6.2500000E+04  4.0575366E-08
  6.5000000E+04  3.5336254E-08
  6.7500000E+04  3.0911022E-08
  7.0000000E+04  2.7152685E-08
  7.2500000E+04  2.3944358E-08
  7.5000000E+04  2.1192397E-08
  7.7500000E+04  1.8821251E-08
  8.0000000E+04  1.6769572E-08
  8.2500000E+04  1.4987237E-08
  8.5000000E+04  1.3433055E-08
  8.7500000E+04  1.2072997E-08
  9.0000000E+04  1.0878804E-08
  9.2500000E+04  9.8268951E-09
  9.5000000E+04  8.8975048E-09
  9.7500000E+04  8.0739904E-09
  1.0000000E+05  7.3422835E-09
  1.0250000E+05  6.6904449E-09
  1.0500000E+05  6.1083033E-09
  1.0750000E+05  5.5871626E-09
  1.1000000E+05  5.1195631E-09
  1.1250000E+05  4.6990849E-09
  1.1500000E+05  4.3201858E-09
  1.2000000E+05  3.6685611E-09
  1.2500000E+05  3.1333337E-09
  1.3000000E+05  2.6906171E-09
  1.3500000E+05  2.3220300E-09
  1.4000000E+05  2.0132949E-09
  1.4500000E+05  1.7532278E-09
  1.5000000E+05  1.5329970E-09
  1.5500000E+05  1.3455759E-09
  1.6000000E+05  1.1853340E-09
  1.6500000E+05  1.0477300E-09
  1.7000000E+05  9.2907771E-10
  1.7500000E+05  8.2636813E-10
  1.8000000E+05  7.3713112E-10
  1.8500000E+05  6.5932851E-10
  1.9000000E+05  5.9127025E-10
  1.9500000E+05  5.3154833E-10
  2.0000000E+05  4.7898454E-10
  2.0500000E+05  4.3258880E-10
  2.1000000E+05  3.9152567E-10
  2.1500000E+05  3.5508757E-10
  2.2000000E+05  3.2267305E-10
  2.2500000E+05  2.9376910E-10
  2.3000000E+05  2.6793670E-10
  2.3500000E+05  2.4479888E-10
  2.4000000E+05  2.2403099E-10
  2.4500000E+05  2.0535264E-10
  2.5000000E+05  1.8852100E-10
  2.6000000E+05  1.5958149E-10
  2.7000000E+05  1.3582937E-10
  2.8000000E+05  1.1620623E-10
  2.9000000E+05  9.9894691E-11
  3.0000000E+05  8.6258091E-11
  3.1000000E+05  7.4796524E-11
  3.2000000E+05  6.5114530E-11
  3.3000000E+05  5.6897051E-11
  3.4000000E+05  4.9891400E-11
  3.5000000E+05  4.3893680E-11
  3.6000000E+05  3.8738410E-11
  3.7000000E+05  3.4290548E-11
  3.8000000E+05  3.0439315E-11
  3.9000000E+05  2.7093376E-11
  4.0000000E+05  2.4177062E-11
  4.1000000E+05  2.1627404E-11
  4.2000000E+05  1.9391770E-11
  4.3000000E+05  1.7425992E-11
  4.4000000E+05  1.5692872E-11
  4.5000000E+05  1.4160963E-11
  4.6000000E+05  1.2803588E-11
  4.7000000E+05  1.1598043E-11
  4.8000000E+05  1.0524935E-11
  5.0000000E+05  8.7119270E-12
  5.1250000E+05  7.7665032E-12
  5.2500000E+05  6.9402395E-12
  5.3750000E+05  6.2160505E-12
  5.5000000E+05  5.5795910E-12
  5.7500000E+05  4.5233661E-12
  5.8750000E+05  4.0846976E-12
  6.0000000E+05  3.6953774E-12
  6.1250000E+05  3.3490935E-12
  6.2500000E+05  3.0404373E-12
  6.3750000E+05  2.7647605E-12
  6.5000000E+05  2.5180573E-12
  6.6250000E+05  2.2968656E-12
  6.7500000E+05  2.0981859E-12
  6.8750000E+05  1.9194133E-12
  7.0000000E+05  1.7582807E-12
  7.2500000E+05  1.4812698E-12
  7.5000000E+05  1.2541059E-12
  7.7500000E+05  1.0667314E-12
  8.0000000E+05  9.1133073E-13
  8.2500000E+05  7.8178438E-13
  8.5000000E+05  6.7326747E-13
  8.7500000E+05  5.8195054E-13
  9.0000000E+05  5.0477513E-13
  9.2500000E+05  4.3928426E-13
  9.5000000E+05  3.8349354E-13
  9.7500000E+05  3.3579148E-13
  1.0000000E+06  2.9486263E-13
  1.0250000E+06  2.5962811E-13
  1.0500000E+06  2.2919914E-13
  1.0750000E+06  2.0284040E-13
  1.1000000E+06  1.7994107E-13
  1.1250000E+06  1.5999174E-13
  1.1500000E+06  1.4256600E-13
  1.1750000E+06  1.2730576E-13
  1.2000000E+06  1.1390924E-13
  1.2250000E+06  1.0212117E-13
  1.2500000E+06  9.1724954E-14
  1.2750000E+06  8.2536278E-14
  1.3000000E+06  7.4397806E-14
  1.3250000E+06  6.7174823E-14
  1.3500000E+06  6.0751727E-14
  1.3750000E+06  5.5029084E-14
  1.4000000E+06  4.9921154E-14
  1.4250000E+06  4.5353824E-14
  1.4500000E+06  4.1262886E-14
  1.4750000E+06  3.7592665E-14
  1.5000000E+06  3.4294745E-14
  1.5250000E+06  3.1326858E-14
  1.5500000E+06  2.8652031E-14
  1.6000000E+06  2.4055907E-14
  1.6500000E+06  2.0291394E-14
  1.7000000E+06  1.7190914E-14
  1.7500000E+06  1.4623728E-14
  1.8000000E+06  1.2487524E-14
  1.8500000E+06  1.0701902E-14
  1.9000000E+06  9.2041965E-15
  1.9500000E+06  7.9441085E-15
  2.0000000E+06  6.8806274E-15
  
  
#  68  13  N4  EION =  1.810000000E+02 eV   294
#  S(0) = 2.743790E+00
  1.7543747E+00  0.0000000E+00
  1.7543747E+02  0.0000000E+00
  1.7543747E+02  2.4961748E-03
  1.8100000E+02  2.4961748E-03
  1.8100272E+02  2.4961748E-03
  1.8122765E+02  2.4915936E-03
  1.8145259E+02  2.4886005E-03
  1.8167752E+02  2.4871578E-03
  1.8190245E+02  2.4872291E-03
  1.8235231E+02  2.4917711E-03
  1.8280218E+02  2.5019423E-03
  1.8370190E+02  2.5380063E-03
  1.8460163E+02  2.5928996E-03
  1.8640109E+02  2.7467532E-03
  1.8820054E+02  2.9333137E-03
  1.8910027E+02  3.0277719E-03
  1.9000000E+02  3.1171818E-03
  1.9125000E+02  3.2261566E-03
  1.9250000E+02  3.3110298E-03
  1.9375000E+02  3.3681737E-03
  1.9500000E+02  3.3973087E-03
  1.9750000E+02  3.3816630E-03
  2.0000000E+02  3.2933580E-03
  2.0250000E+02  3.1618990E-03
  2.0500000E+02  3.0083340E-03
  2.0750000E+02  2.8455321E-03
  2.1000000E+02  2.6809335E-03
  2.1500000E+02  2.3624813E-03
  2.2000000E+02  2.0737536E-03
  2.2500000E+02  1.8258569E-03
  2.3000000E+02  1.6236273E-03
  2.3500000E+02  1.4665280E-03
  2.4000000E+02  1.3505197E-03
  2.4500000E+02  1.2700718E-03
  2.5000000E+02  1.2194732E-03
  2.5500000E+02  1.1936200E-03
  2.6000000E+02  1.1879571E-03
  2.6500000E+02  1.1985999E-03
  2.7000000E+02  1.2221658E-03
  2.7500000E+02  1.2557951E-03
  2.8000000E+02  1.2970170E-03
  2.9000000E+02  1.3948798E-03
  3.0000000E+02  1.5044499E-03
  3.1000000E+02  1.6189168E-03
  3.2000000E+02  1.7335940E-03
  3.3000000E+02  1.8447908E-03
  3.4000000E+02  1.9494048E-03
  3.5000000E+02  2.0454471E-03
  3.6000000E+02  2.1318587E-03
  3.8000000E+02  2.2764288E-03
  4.0000000E+02  2.3868902E-03
  4.2000000E+02  2.4666371E-03
  4.4000000E+02  2.5178506E-03
  4.6000000E+02  2.5448166E-03
  4.8000000E+02  2.5523722E-03
  5.0000000E+02  2.5447860E-03
  5.2500000E+02  2.5177617E-03
  5.5000000E+02  2.4747344E-03
  5.7500000E+02  2.4203701E-03
  6.0000000E+02  2.3583189E-03
  6.5000000E+02  2.2204329E-03
  6.7500000E+02  2.1475377E-03
  7.0000000E+02  2.0736440E-03
  7.2500000E+02  1.9999918E-03
  7.5000000E+02  1.9273997E-03
  8.0000000E+02  1.7864235E-03
  8.5000000E+02  1.6526011E-03
  9.0000000E+02  1.5279128E-03
  9.5000000E+02  1.4125307E-03
  1.0000000E+03  1.3060315E-03
  1.0500000E+03  1.2082432E-03
  1.1000000E+03  1.1187462E-03
  1.1500000E+03  1.0368600E-03
  1.2000000E+03  9.6192144E-04
  1.2500000E+03  8.9334034E-04
  1.3000000E+03  8.3056215E-04
  1.3500000E+03  7.7307314E-04
  1.4000000E+03  7.2039804E-04
  1.4500000E+03  6.7209436E-04
  1.5000000E+03  6.2774863E-04
  1.6000000E+03  5.4947431E-04
  1.7000000E+03  4.8303496E-04
  1.8000000E+03  4.2638556E-04
  1.9000000E+03  3.7786690E-04
  2.0000000E+03  3.3612818E-04
  2.1000000E+03  3.0006570E-04
  2.2000000E+03  2.6877646E-04
  2.3000000E+03  2.4151890E-04
  2.4000000E+03  2.1768173E-04
  2.5000000E+03  1.9675885E-04
  2.6000000E+03  1.7832938E-04
  2.7000000E+03  1.6204182E-04
  2.8000000E+03  1.4760129E-04
  2.9000000E+03  1.3475939E-04
  3.0000000E+03  1.2330608E-04
  3.1000000E+03  1.1306294E-04
  3.2000000E+03  1.0387793E-04
  3.4000000E+03  8.8180501E-05
  3.6000000E+03  7.5377137E-05
  3.8000000E+03  6.4843684E-05
  4.0000000E+03  5.6108583E-05
  4.2000000E+03  4.8811702E-05
  4.4000000E+03  4.2675087E-05
  4.6000000E+03  3.7482047E-05
  4.8000000E+03  3.3062026E-05
  5.0000000E+03  2.9279653E-05
  5.2500000E+03  2.5285497E-05
  5.5000000E+03  2.1953363E-05
  5.7500000E+03  1.9154736E-05
  6.0000000E+03  1.6789577E-05
  6.5000000E+03  1.3061400E-05
  6.7500000E+03  1.1586114E-05
  7.0000000E+03  1.0313215E-05
  7.2500000E+03  9.2101332E-06
  7.5000000E+03  8.2502935E-06
  7.7500000E+03  7.4118777E-06
  8.0000000E+03  6.6768669E-06
  8.2500000E+03  6.0303021E-06
  8.5000000E+03  5.4597001E-06
  9.0000000E+03  4.5061627E-06
  9.5000000E+03  3.7506232E-06
  1.0000000E+04  3.1457876E-06
  1.0500000E+04  2.6570513E-06
  1.1000000E+04  2.2587449E-06
  1.1500000E+04  1.9315824E-06
  1.2000000E+04  1.6609095E-06
  1.2500000E+04  1.4354713E-06
  1.3000000E+04  1.2465401E-06
  1.3500000E+04  1.0872873E-06
  1.4000000E+04  9.5232524E-07
  1.4500000E+04  8.3736989E-07
  1.5000000E+04  7.3899018E-07
  1.5500000E+04  6.5442006E-07
  1.6000000E+04  5.8141520E-07
  1.6500000E+04  5.1814343E-07
  1.7000000E+04  4.6310105E-07
  1.7500000E+04  4.1504748E-07
  1.8000000E+04  3.7295382E-07
  1.8500000E+04  3.3596256E-07
  1.9000000E+04  3.0335613E-07
  2.0000000E+04  2.4897948E-07
  2.1000000E+04  2.0603293E-07
  2.2000000E+04  1.7177760E-07
  2.3000000E+04  1.4420700E-07
  2.4000000E+04  1.2183204E-07
  2.5000000E+04  1.0353442E-07
  2.6000000E+04  8.8465259E-08
  2.7000000E+04  7.5973542E-08
  2.8000000E+04  6.5555228E-08
  2.9000000E+04  5.6816783E-08
  3.0000000E+04  4.9448415E-08
  3.1000000E+04  4.3204338E-08
  3.2000000E+04  3.7888216E-08
  3.3000000E+04  3.3342191E-08
  3.4000000E+04  2.9438521E-08
  3.5000000E+04  2.6073236E-08
  3.6000000E+04  2.3161248E-08
  3.7000000E+04  2.0632567E-08
  3.8000000E+04  1.8429337E-08
  3.9000000E+04  1.6503517E-08
  4.0000000E+04  1.4815027E-08
  4.1000000E+04  1.3330292E-08
  4.2000000E+04  1.2021081E-08
  4.3000000E+04  1.0863562E-08
  4.4000000E+04  9.8375489E-09
  4.6000000E+04  8.1138900E-09
  4.8000000E+04  6.7406535E-09
  5.0000000E+04  5.6372653E-09
  5.1250000E+04  5.0573438E-09
  5.2500000E+04  4.5475500E-09
  5.3750000E+04  4.0981692E-09
  5.5000000E+04  3.7009988E-09
  5.7500000E+04  3.0365314E-09
  5.8750000E+04  2.7582837E-09
  6.0000000E+04  2.5100300E-09
  6.2500000E+04  2.0891958E-09
  6.5000000E+04  1.7501016E-09
  6.7500000E+04  1.4748221E-09
  7.0000000E+04  1.2497873E-09
  7.2500000E+04  1.0646266E-09
  7.5000000E+04  9.1134446E-10
  7.7500000E+04  7.8372565E-10
  8.0000000E+04  6.7690089E-10
  8.2500000E+04  5.8702753E-10
  8.5000000E+04  5.1105311E-10
  8.7500000E+04  4.4653720E-10
  9.0000000E+04  3.9151655E-10
  9.2500000E+04  3.4440275E-10
  9.5000000E+04  3.0390373E-10
  9.7500000E+04  2.6896304E-10
  1.0000000E+05  2.3871255E-10
  1.0250000E+05  2.1243556E-10
  1.0500000E+05  1.8953769E-10
  1.0750000E+05  1.6952394E-10
  1.1000000E+05  1.5198037E-10
  1.1250000E+05  1.3655948E-10
  1.1500000E+05  1.2296846E-10
  1.1750000E+05  1.1095971E-10
  1.2000000E+05  1.0032309E-10
  1.2250000E+05  9.0879743E-11
  1.2500000E+05  8.2476893E-11
  1.3000000E+05  6.8287748E-11
  1.3500000E+05  5.6913347E-11
  1.4000000E+05  4.7725528E-11
  1.4500000E+05  4.0251075E-11
  1.5000000E+05  3.4130019E-11
  1.5500000E+05  2.9086049E-11
  1.6000000E+05  2.4905318E-11
  1.6500000E+05  2.1421027E-11
  1.7000000E+05  1.8502098E-11
  1.7500000E+05  1.6044816E-11
  1.8000000E+05  1.3966578E-11
  1.8500000E+05  1.2201197E-11
  1.9000000E+05  1.0695325E-11
  1.9500000E+05  9.4057265E-12
  2.0000000E+05  8.2971753E-12
  2.0500000E+05  7.3408272E-12
  2.1000000E+05  6.5129558E-12
  2.1500000E+05  5.7939558E-12
  2.2000000E+05  5.1675566E-12
  2.2500000E+05  4.6201972E-12
  2.3000000E+05  4.1405320E-12
  2.3500000E+05  3.7190332E-12
  2.4000000E+05  3.3476709E-12
  2.4500000E+05  3.0196533E-12
  2.5000000E+05  2.7292166E-12
  2.6000000E+05  2.2421727E-12
  2.7000000E+05  1.8552083E-12
  2.8000000E+05  1.5452239E-12
  2.9000000E+05  1.2949993E-12
  3.0000000E+05  1.0915673E-12
  3.1000000E+05  9.2507051E-13
  3.2000000E+05  7.8794783E-13
  3.3000000E+05  6.7435119E-13
  3.4000000E+05  5.7972253E-13
  3.5000000E+05  5.0048291E-13
  3.6000000E+05  4.3380197E-13
  3.7000000E+05  3.7742717E-13
  3.8000000E+05  3.2955489E-13
  3.9000000E+05  2.8873248E-13
  4.0000000E+05  2.5378319E-13
  4.1000000E+05  2.2374882E-13
  4.2000000E+05  1.9784525E-13
  4.3000000E+05  1.7542773E-13
  4.4000000E+05  1.5596365E-13
  4.5000000E+05  1.3901097E-13
  4.6000000E+05  1.2420140E-13
  4.7000000E+05  1.1122696E-13
  4.8000000E+05  9.9829100E-14
  5.0000000E+05  8.0925296E-14
  5.1250000E+05  7.1260166E-14
  5.2500000E+05  6.2932286E-14
  5.3750000E+05  5.5731952E-14
  5.5000000E+05  4.9486097E-14
  5.6250000E+05  4.4051236E-14
  5.7500000E+05  3.9307917E-14
  5.8750000E+05  3.5156314E-14
  6.0000000E+05  3.1512676E-14
  6.1250000E+05  2.8306478E-14
  6.2500000E+05  2.5478123E-14
  6.3750000E+05  2.2977075E-14
  6.5000000E+05  2.0760342E-14
  6.6250000E+05  1.8791239E-14
  6.7500000E+05  1.7038368E-14
  7.0000000E+05  1.4077267E-14
  7.2500000E+05  1.1703095E-14
  7.5000000E+05  9.7856965E-15
  7.7500000E+05  8.2267123E-15
  8.0000000E+05  6.9511326E-15
  8.2500000E+05  5.9012626E-15
  8.5000000E+05  5.0323642E-15
  8.7500000E+05  4.3094852E-15
  9.0000000E+05  3.7051350E-15
  9.2500000E+05  3.1975424E-15
  9.5000000E+05  2.7693495E-15
  9.7500000E+05  2.4066362E-15
  1.0000000E+06  2.0981735E-15
  1.0250000E+06  1.8348561E-15
  1.0500000E+06  1.6092687E-15
  1.0750000E+06  1.4153439E-15
  1.1000000E+06  1.2480942E-15
  1.1250000E+06  1.1034076E-15
  1.1500000E+06  9.7787532E-16
  1.1750000E+06  8.6865707E-16
  1.2000000E+06  7.7337730E-16
  1.2250000E+06  6.9004223E-16
  1.2500000E+06  6.1696826E-16
  1.2750000E+06  5.5272913E-16
  1.3000000E+06  4.9611925E-16
  1.3250000E+06  4.4611649E-16
  1.3500000E+06  4.0185144E-16
  1.4000000E+06  3.2768218E-16
  1.4500000E+06  2.6892371E-16
  1.5000000E+06  2.2209213E-16
  
  
#  68  14  N5  EION =  1.720000000E+02 eV   292
#  S(0) = 5.847497E+00
  8.6000000E-01  0.0000000E+00
  8.6000000E+01  0.0000000E+00
  8.6000000E+01  2.0307064E-02
  1.7200000E+02  2.0307064E-02
  1.7200000E+02  3.5529471E-03
  1.7200272E+02  3.5529471E-03
  1.7245265E+02  3.5662174E-03
  1.7290259E+02  3.5864837E-03
  1.7335252E+02  3.6135656E-03
  1.7380245E+02  3.6472455E-03
  1.7470231E+02  3.7332971E-03
  1.7560218E+02  3.8418486E-03
  1.7740190E+02  4.1100498E-03
  1.7920163E+02  4.4092872E-03
  1.8100136E+02  4.6884501E-03
  1.8190122E+02  4.8059093E-03
  1.8280109E+02  4.9030057E-03
  1.8370095E+02  4.9773503E-03
  1.8460082E+02  5.0280368E-03
  1.8640054E+02  5.0610385E-03
  1.8820027E+02  5.0152717E-03
  1.9000000E+02  4.9103611E-03
  1.9125000E+02  4.8129226E-03
  1.9250000E+02  4.7016331E-03
  1.9500000E+02  4.4540567E-03
  1.9750000E+02  4.1919506E-03
  2.0000000E+02  3.9291220E-03
  2.0500000E+02  3.4289170E-03
  2.1000000E+02  2.9854565E-03
  2.1500000E+02  2.6128434E-03
  2.2000000E+02  2.3159384E-03
  2.2500000E+02  2.0921011E-03
  2.3000000E+02  1.9338250E-03
  2.3500000E+02  1.8316283E-03
  2.4000000E+02  1.7761026E-03
  2.4500000E+02  1.7589861E-03
  2.5000000E+02  1.7728065E-03
  2.5500000E+02  1.8114224E-03
  2.6000000E+02  1.8691932E-03
  2.6500000E+02  1.9415365E-03
  2.7000000E+02  2.0243754E-03
  2.8000000E+02  2.2094820E-03
  2.9000000E+02  2.4064450E-03
  3.0000000E+02  2.6050801E-03
  3.1000000E+02  2.7988912E-03
  3.2000000E+02  2.9830074E-03
  3.3000000E+02  3.1532945E-03
  3.4000000E+02  3.3071481E-03
  3.5000000E+02  3.4434032E-03
  3.6000000E+02  3.5624567E-03
  3.8000000E+02  3.7540602E-03
  4.0000000E+02  3.8910354E-03
  4.2000000E+02  3.9791932E-03
  4.4000000E+02  4.0244607E-03
  4.6000000E+02  4.0353107E-03
  4.8000000E+02  4.0196428E-03
  5.0000000E+02  3.9833633E-03
  5.2500000E+02  3.9138215E-03
  5.5000000E+02  3.8236881E-03
  5.7500000E+02  3.7200253E-03
  6.0000000E+02  3.6077114E-03
  6.5000000E+02  3.3693896E-03
  6.7500000E+02  3.2471828E-03
  7.0000000E+02  3.1253855E-03
  7.2500000E+02  3.0056190E-03
  7.5000000E+02  2.8886956E-03
  8.0000000E+02  2.6641354E-03
  8.5000000E+02  2.4539625E-03
  9.0000000E+02  2.2602513E-03
  9.5000000E+02  2.0823696E-03
  1.0000000E+03  1.9193592E-03
  1.0500000E+03  1.7706451E-03
  1.1000000E+03  1.6352441E-03
  1.1500000E+03  1.5119029E-03
  1.2000000E+03  1.3994806E-03
  1.2500000E+03  1.2969758E-03
  1.3000000E+03  1.2034617E-03
  1.3500000E+03  1.1180914E-03
  1.4000000E+03  1.0400905E-03
  1.4500000E+03  9.6874548E-04
  1.5000000E+03  9.0340062E-04
  1.6000000E+03  7.8842963E-04
  1.7000000E+03  6.9122663E-04
  1.8000000E+03  6.0863931E-04
  1.9000000E+03  5.3813104E-04
  2.0000000E+03  4.7765122E-04
  2.1000000E+03  4.2553517E-04
  2.2000000E+03  3.8042825E-04
  2.3000000E+03  3.4122325E-04
  2.4000000E+03  3.0701120E-04
  2.5000000E+03  2.7704223E-04
  2.6000000E+03  2.5069486E-04
  2.7000000E+03  2.2745156E-04
  2.8000000E+03  2.0687934E-04
  2.9000000E+03  1.8861444E-04
  3.0000000E+03  1.7234994E-04
  3.1000000E+03  1.5782572E-04
  3.2000000E+03  1.4482059E-04
  3.4000000E+03  1.2263925E-04
  3.6000000E+03  1.0459404E-04
  3.8000000E+03  8.9783915E-05
  4.0000000E+03  7.7530201E-05
  4.2000000E+03  6.7316035E-05
  4.4000000E+03  5.8743516E-05
  4.6000000E+03  5.1503182E-05
  4.8000000E+03  4.5352017E-05
  5.0000000E+03  4.0097561E-05
  5.2500000E+03  3.4559391E-05
  5.5000000E+03  2.9948486E-05
  5.7500000E+03  2.6083292E-05
  6.0000000E+03  2.2822784E-05
  6.5000000E+03  1.7696375E-05
  6.7500000E+03  1.5672959E-05
  7.0000000E+03  1.3929877E-05
  7.2500000E+03  1.2421636E-05
  7.5000000E+03  1.1111183E-05
  7.7500000E+03  9.9681419E-06
  8.0000000E+03  8.9674648E-06
  8.2500000E+03  8.0883872E-06
  8.5000000E+03  7.3136055E-06
  9.0000000E+03  6.0212682E-06
  9.5000000E+03  4.9997663E-06
  1.0000000E+04  4.1839145E-06
  1.0500000E+04  3.5261310E-06
  1.1000000E+04  2.9911988E-06
  1.1500000E+04  2.5527160E-06
  1.2000000E+04  2.1906619E-06
  1.2500000E+04  1.8896908E-06
  1.3000000E+04  1.6379252E-06
  1.3500000E+04  1.4260891E-06
  1.4000000E+04  1.2468767E-06
  1.4500000E+04  1.0944888E-06
  1.5000000E+04  9.6428850E-07
  1.5500000E+04  8.5254368E-07
  1.6000000E+04  7.5623091E-07
  1.6500000E+04  6.7288568E-07
  1.7000000E+04  6.0048838E-07
  1.7500000E+04  5.3737520E-07
  1.8000000E+04  4.8216816E-07
  1.8500000E+04  4.3372041E-07
  1.9000000E+04  3.9107354E-07
  2.0000000E+04  3.2009110E-07
  2.1000000E+04  2.6417309E-07
  2.2000000E+04  2.1968166E-07
  2.3000000E+04  1.8395811E-07
  2.4000000E+04  1.5503381E-07
  2.5000000E+04  1.3143357E-07
  2.6000000E+04  1.1204002E-07
  2.7000000E+04  9.5997947E-08
  2.8000000E+04  8.2646547E-08
  2.9000000E+04  7.1470875E-08
  3.0000000E+04  6.2066312E-08
  3.1000000E+04  5.4112424E-08
  3.2000000E+04  4.7353692E-08
  3.3000000E+04  4.1585030E-08
  3.4000000E+04  3.6640755E-08
  3.5000000E+04  3.2386241E-08
  3.6000000E+04  2.8711487E-08
  3.7000000E+04  2.5526153E-08
  3.8000000E+04  2.2755685E-08
  3.9000000E+04  2.0338265E-08
  4.0000000E+04  1.8222402E-08
  4.1000000E+04  1.6365021E-08
  4.2000000E+04  1.4729960E-08
  4.3000000E+04  1.3286739E-08
  4.4000000E+04  1.2009574E-08
  4.6000000E+04  9.8690759E-09
  4.8000000E+04  8.1691445E-09
  5.0000000E+04  6.8075038E-09
  5.1250000E+04  6.0936538E-09
  5.2500000E+04  5.4673147E-09
  5.3750000E+04  4.9162360E-09
  5.5000000E+04  4.4300903E-09
  5.7500000E+04  3.6189735E-09
  5.8750000E+04  3.2802676E-09
  6.0000000E+04  2.9786227E-09
  6.2500000E+04  2.4686418E-09
  6.5000000E+04  2.0591925E-09
  6.7500000E+04  1.7279846E-09
  7.0000000E+04  1.4581899E-09
  7.2500000E+04  1.2369828E-09
  7.5000000E+04  1.0545017E-09
  7.7500000E+04  9.0310149E-10
  8.0000000E+04  7.7680890E-10
  8.2500000E+04  6.7092221E-10
  8.5000000E+04  5.8171673E-10
  8.7500000E+04  5.0622267E-10
  9.0000000E+04  4.4205706E-10
  9.2500000E+04  3.8729688E-10
  9.5000000E+04  3.4038216E-10
  9.7500000E+04  3.0004076E-10
  1.0000000E+05  2.6523002E-10
  1.0250000E+05  2.3509125E-10
  1.0500000E+05  2.0891424E-10
  1.0750000E+05  1.8610904E-10
  1.1000000E+05  1.6618361E-10
  1.1250000E+05  1.4872587E-10
  1.1500000E+05  1.3338943E-10
  1.2000000E+05  1.0795672E-10
  1.2500000E+05  8.8042593E-11
  1.3000000E+05  7.2310711E-11
  1.3500000E+05  5.9780313E-11
  1.4000000E+05  4.9723554E-11
  1.4500000E+05  4.1594742E-11
  1.5000000E+05  3.4980719E-11
  1.5500000E+05  2.9565815E-11
  1.6000000E+05  2.5106856E-11
  1.6500000E+05  2.1415042E-11
  1.7000000E+05  1.8342668E-11
  1.7500000E+05  1.5773381E-11
  1.8000000E+05  1.3614938E-11
  1.8500000E+05  1.1793759E-11
  1.9000000E+05  1.0250804E-11
  1.9500000E+05  8.9384389E-12
  2.0000000E+05  7.8180333E-12
  2.0500000E+05  6.8581005E-12
  2.1000000E+05  6.0328610E-12
  2.1500000E+05  5.3211127E-12
  2.2000000E+05  4.7053427E-12
  2.2500000E+05  4.1710216E-12
  2.3000000E+05  3.7060516E-12
  2.3500000E+05  3.3003243E-12
  2.4000000E+05  2.9453623E-12
  2.4500000E+05  2.6340315E-12
  2.5000000E+05  2.3603070E-12
  2.6000000E+05  1.9060270E-12
  2.7000000E+05  1.5501642E-12
  2.8000000E+05  1.2691058E-12
  2.9000000E+05  1.0454295E-12
  3.0000000E+05  8.6614967E-13
  3.1000000E+05  7.2149631E-13
  3.2000000E+05  6.0405337E-13
  3.3000000E+05  5.0814440E-13
  3.4000000E+05  4.2938967E-13
  3.5000000E+05  3.6438517E-13
  3.6000000E+05  3.1046709E-13
  3.7000000E+05  2.6553718E-13
  3.8000000E+05  2.2793250E-13
  3.9000000E+05  1.9632736E-13
  4.0000000E+05  1.6965920E-13
  4.1000000E+05  1.4707181E-13
  4.2000000E+05  1.2787187E-13
  4.3000000E+05  1.1149530E-13
  4.4000000E+05  9.7481067E-14
  4.5000000E+05  8.5450748E-14
  4.6000000E+05  7.5092445E-14
  4.7000000E+05  6.6148081E-14
  4.8000000E+05  5.8403309E-14
  5.0000000E+05  4.5827066E-14
  5.1250000E+05  3.9547947E-14
  5.2500000E+05  3.4233595E-14
  5.3750000E+05  2.9720017E-14
  5.5000000E+05  2.5873717E-14
  5.6250000E+05  2.2585538E-14
  5.7500000E+05  1.9765861E-14
  5.8750000E+05  1.7340817E-14
  6.0000000E+05  1.5249286E-14
  6.1250000E+05  1.3440509E-14
  6.2500000E+05  1.1872184E-14
  6.3750000E+05  1.0508936E-14
  6.5000000E+05  9.3210890E-15
  6.6250000E+05  8.2836690E-15
  6.7500000E+05  7.3755956E-15
  6.8750000E+05  6.5790236E-15
  7.0000000E+05  5.8788030E-15
  7.1250000E+05  5.2620372E-15
  7.2500000E+05  4.7177202E-15
  7.5000000E+05  3.8101086E-15
  7.7500000E+05  3.0955157E-15
  8.0000000E+05  2.5290837E-15
  8.2500000E+05  2.0772337E-15
  8.5000000E+05  1.7146259E-15
  8.7500000E+05  1.4219888E-15
  9.0000000E+05  1.1845582E-15
  9.2500000E+05  9.9094450E-16
  9.5000000E+05  8.3230424E-16
  9.7500000E+05  7.0172841E-16
  1.0000000E+06  5.9379166E-16
  1.0250000E+06  5.0420914E-16
  1.0500000E+06  4.2957290E-16
  1.0750000E+06  3.6715913E-16
  1.1000000E+06  3.1478013E-16
  1.1250000E+06  2.7066491E-16
  1.1500000E+06  2.3337898E-16
  1.1750000E+06  2.0175998E-16
  1.2000000E+06  1.7486178E-16
  1.2250000E+06  1.5191091E-16
  1.2500000E+06  1.3227890E-16
  1.2750000E+06  1.1545251E-16
  1.3000000E+06  1.0100215E-16
  1.3250000E+06  8.8567200E-17
  1.3500000E+06  7.7844655E-17
  
  
#  68  17  O1  EION =  5.400000000E+01 eV   257
#  S(0) = 3.530668E-01
  4.8441696E-01  0.0000000E+00
  4.8441696E+01  0.0000000E+00
  4.8441696E+01  5.1406443E-04
  5.4000000E+01  5.1406443E-04
  5.4002721E+01  5.1406443E-04
  5.4140187E+01  5.1264765E-04
  5.4277653E+01  5.1131107E-04
  5.4415119E+01  5.1005260E-04
  5.4552585E+01  5.0887020E-04
  5.4827517E+01  5.0672571E-04
  5.5102449E+01  5.0486239E-04
  5.5652313E+01  5.0192210E-04
  5.6202177E+01  4.9994271E-04
  5.7301905E+01  4.9849351E-04
  5.8401633E+01  4.9986035E-04
  5.9501361E+01  5.0351203E-04
  6.0601088E+01  5.0901349E-04
  6.1700816E+01  5.1600542E-04
  6.2800544E+01  5.2418871E-04
  6.5000000E+01  5.4316547E-04
  6.7500000E+01  5.6736701E-04
  7.0000000E+01  5.9279101E-04
  7.2500000E+01  6.1824380E-04
  7.5000000E+01  6.4285746E-04
  7.7500000E+01  6.6600382E-04
  8.0000000E+01  6.8724290E-04
  8.2500000E+01  7.0628963E-04
  8.5000000E+01  7.2298941E-04
  9.0000000E+01  7.4924710E-04
  9.5000000E+01  7.6656780E-04
  1.0000000E+02  7.7628201E-04
  1.0500000E+02  7.7998450E-04
  1.1000000E+02  7.7918253E-04
  1.1500000E+02  7.7511232E-04
  1.2000000E+02  7.6869433E-04
  1.2500000E+02  7.6055609E-04
  1.3000000E+02  7.5109968E-04
  1.3500000E+02  7.4058282E-04
  1.4000000E+02  7.2916735E-04
  1.4500000E+02  7.1698331E-04
  1.5000000E+02  7.0415133E-04
  1.6000000E+02  6.7704551E-04
  1.7000000E+02  6.4893985E-04
  1.8000000E+02  6.2088269E-04
  1.9000000E+02  5.9364259E-04
  2.0000000E+02  5.6765534E-04
  2.1000000E+02  5.4303280E-04
  2.2000000E+02  5.1973116E-04
  2.3000000E+02  4.9762208E-04
  2.4000000E+02  4.7661749E-04
  2.5000000E+02  4.5666321E-04
  2.6000000E+02  4.3774080E-04
  2.7000000E+02  4.1986479E-04
  2.8000000E+02  4.0302380E-04
  2.9000000E+02  3.8718212E-04
  3.0000000E+02  3.7229292E-04
  3.1000000E+02  3.5828737E-04
  3.2000000E+02  3.4507752E-04
  3.4000000E+02  3.2075487E-04
  3.6000000E+02  2.9888235E-04
  3.8000000E+02  2.7915785E-04
  4.0000000E+02  2.6139541E-04
  4.2000000E+02  2.4538969E-04
  4.4000000E+02  2.3089138E-04
  4.6000000E+02  2.1769171E-04
  4.8000000E+02  2.0562472E-04
  5.0000000E+02  1.9455557E-04
  5.2500000E+02  1.8198036E-04
  5.5000000E+02  1.7066642E-04
  5.7500000E+02  1.6044695E-04
  6.0000000E+02  1.5115650E-04
  6.5000000E+02  1.3490693E-04
  6.7500000E+02  1.2779469E-04
  7.0000000E+02  1.2126293E-04
  7.2500000E+02  1.1524340E-04
  7.5000000E+02  1.0967820E-04
  8.0000000E+02  9.9733825E-05
  8.5000000E+02  9.1138209E-05
  9.0000000E+02  8.3651224E-05
  9.5000000E+02  7.7078134E-05
  1.0000000E+03  7.1274158E-05
  1.0500000E+03  6.6125449E-05
  1.1000000E+03  6.1533760E-05
  1.1500000E+03  5.7416251E-05
  1.2000000E+03  5.3707026E-05
  1.2500000E+03  5.0353968E-05
  1.3000000E+03  4.7313136E-05
  1.3500000E+03  4.4546292E-05
  1.4000000E+03  4.2020418E-05
  1.4500000E+03  3.9707450E-05
  1.5000000E+03  3.7583494E-05
  1.6000000E+03  3.3823369E-05
  1.7000000E+03  3.0606797E-05
  1.8000000E+03  2.7832714E-05
  1.9000000E+03  2.5422718E-05
  2.0000000E+03  2.3315112E-05
  2.1000000E+03  2.1460843E-05
  2.2000000E+03  1.9820507E-05
  2.3000000E+03  1.8362132E-05
  2.4000000E+03  1.7059547E-05
  2.5000000E+03  1.5891157E-05
  2.6000000E+03  1.4839018E-05
  2.7000000E+03  1.3888119E-05
  2.8000000E+03  1.3025815E-05
  2.9000000E+03  1.2241378E-05
  3.0000000E+03  1.1525660E-05
  3.1000000E+03  1.0870823E-05
  3.2000000E+03  1.0270122E-05
  3.4000000E+03  9.2085815E-06
  3.6000000E+03  8.3029211E-06
  3.8000000E+03  7.5239616E-06
  4.0000000E+03  6.8490583E-06
  4.2000000E+03  6.2604210E-06
  4.4000000E+03  5.7439141E-06
  4.6000000E+03  5.2882007E-06
  4.8000000E+03  4.8841075E-06
  5.0000000E+03  4.5241321E-06
  5.2500000E+03  4.1268645E-06
  5.5000000E+03  3.7790606E-06
  5.7500000E+03  3.4728334E-06
  6.0000000E+03  3.2018185E-06
  6.5000000E+03  2.7455893E-06
  6.7500000E+03  2.5525613E-06
  7.0000000E+03  2.3787916E-06
  7.2500000E+03  2.2218046E-06
  7.5000000E+03  2.0795108E-06
  7.7500000E+03  1.9501371E-06
  8.0000000E+03  1.8321696E-06
  8.2500000E+03  1.7243079E-06
  8.5000000E+03  1.6254320E-06
  9.0000000E+03  1.4508911E-06
  9.5000000E+03  1.3022134E-06
  1.0000000E+04  1.1745524E-06
  1.0500000E+04  1.0641469E-06
  1.1000000E+04  9.6804143E-07
  1.1500000E+04  8.8388772E-07
  1.2000000E+04  8.0980097E-07
  1.2500000E+04  7.4425357E-07
  1.3000000E+04  6.8599744E-07
  1.3500000E+04  6.3400441E-07
  1.4000000E+04  5.8742071E-07
  1.4500000E+04  5.4553256E-07
  1.5000000E+04  5.0773958E-07
  1.5500000E+04  4.7353385E-07
  1.6000000E+04  4.4248352E-07
  1.6500000E+04  4.1421961E-07
  1.7000000E+04  3.8842515E-07
  1.8000000E+04  3.4318696E-07
  1.9000000E+04  3.0498519E-07
  2.0000000E+04  2.7246150E-07
  2.1000000E+04  2.4456733E-07
  2.2000000E+04  2.2048329E-07
  2.3000000E+04  1.9956167E-07
  2.4000000E+04  1.8128519E-07
  2.5000000E+04  1.6523713E-07
  2.6000000E+04  1.5107870E-07
  2.7000000E+04  1.3853239E-07
  2.8000000E+04  1.2736927E-07
  2.9000000E+04  1.1739921E-07
  3.0000000E+04  1.0846328E-07
  3.1000000E+04  1.0042779E-07
  3.2000000E+04  9.3179699E-08
  3.3000000E+04  8.6622890E-08
  3.4000000E+04  8.0675258E-08
  3.5000000E+04  7.5266340E-08
  3.6000000E+04  7.0335451E-08
  3.8000000E+04  6.1704611E-08
  4.0000000E+04  5.4439130E-08
  4.2000000E+04  4.8276081E-08
  4.4000000E+04  4.3011740E-08
  4.6000000E+04  3.8486488E-08
  4.8000000E+04  3.4573949E-08
  5.0000000E+04  3.1173057E-08
  5.2500000E+04  2.7518703E-08
  5.5000000E+04  2.4410771E-08
  5.7500000E+04  2.1750342E-08
  5.8750000E+04  2.0562883E-08
  6.0000000E+04  1.9459372E-08
  6.2500000E+04  1.7475706E-08
  6.5000000E+04  1.5749427E-08
  6.7500000E+04  1.4240104E-08
  7.0000000E+04  1.2914724E-08
  7.2500000E+04  1.1746146E-08
  7.5000000E+04  1.0711910E-08
  7.7500000E+04  9.7933186E-09
  8.0000000E+04  8.9747209E-09
  8.2500000E+04  8.2429510E-09
  8.5000000E+04  7.5868694E-09
  8.7500000E+04  6.9970072E-09
  9.0000000E+04  6.4652788E-09
  9.2500000E+04  5.9847521E-09
  9.5000000E+04  5.5494621E-09
  9.7500000E+04  5.1542570E-09
  1.0000000E+05  4.7946739E-09
  1.0250000E+05  4.4668333E-09
  1.0500000E+05  4.1673500E-09
  1.1000000E+05  3.6419645E-09
  1.1500000E+05  3.1988572E-09
  1.2000000E+05  2.8227205E-09
  1.2500000E+05  2.5015247E-09
  1.3000000E+05  2.2257347E-09
  1.3500000E+05  1.9877238E-09
  1.4000000E+05  1.7813408E-09
  1.4500000E+05  1.6015878E-09
  1.5000000E+05  1.4443774E-09
  1.5500000E+05  1.3063458E-09
  1.6000000E+05  1.1847092E-09
  1.6500000E+05  1.0771510E-09
  1.7000000E+05  9.8173259E-10
  1.7500000E+05  8.9682313E-10
  1.8000000E+05  8.2104501E-10
  1.8500000E+05  7.5322920E-10
  1.9000000E+05  6.9237951E-10
  1.9500000E+05  6.3764377E-10
  2.0000000E+05  5.8829058E-10
  2.0500000E+05  5.4368996E-10
  2.1000000E+05  5.0329710E-10
  2.1500000E+05  4.6663931E-10
  2.2000000E+05  4.3330524E-10
  2.2500000E+05  4.0293588E-10
  2.3000000E+05  3.7521703E-10
  2.4000000E+05  3.2666119E-10
  2.5000000E+05  2.8580377E-10
  2.6000000E+05  2.5121277E-10
  2.7000000E+05  2.2175977E-10
  2.8000000E+05  1.9654804E-10
  2.9000000E+05  1.7485960E-10
  3.0000000E+05  1.5611527E-10
  3.1000000E+05  1.3984460E-10
  3.2000000E+05  1.2566297E-10
  3.3000000E+05  1.1325409E-10
  3.4000000E+05  1.0235647E-10
  3.5000000E+05  9.2752844E-11
  3.6000000E+05  8.4261720E-11
  3.7000000E+05  7.6730817E-11
  3.8000000E+05  7.0031760E-11
  3.9000000E+05  6.4055875E-11
  4.0000000E+05  5.8710813E-11
  4.1000000E+05  5.3917783E-11
  4.2000000E+05  4.9609298E-11
  4.3000000E+05  4.5727351E-11
  4.4000000E+05  4.2221901E-11
  4.5000000E+05  3.9049581E-11
  4.6000000E+05  3.6172758E-11
  4.7000000E+05  3.3558705E-11
  4.8000000E+05  3.1178880E-11
  5.0000000E+05  2.7025200E-11
  5.1250000E+05  2.4780865E-11
  5.2500000E+05  2.2767002E-11
  5.3750000E+05  2.0955650E-11
  5.5000000E+05  1.9322733E-11
  5.7500000E+05  1.6511245E-11
  5.8750000E+05  1.5298738E-11
  6.0000000E+05  1.4196133E-11
  6.2500000E+05  1.2274596E-11
  6.5000000E+05  1.0669525E-11
  6.7500000E+05  9.3215359E-12
  
  
#  68  18  O2  EION =  3.500000000E+01 eV   286
#  S(0) = 2.388395E+00
  4.7826269E-02  0.0000000E+00
  4.7826269E+00  0.0000000E+00
  4.7826269E+00  4.8260601E-02
  3.5000000E+01  4.8260601E-02
  3.5002721E+01  4.8260601E-02
  3.5127653E+01  4.7834878E-02
  3.5252585E+01  4.7403002E-02
  3.5377517E+01  4.6966688E-02
  3.5502449E+01  4.6527389E-02
  3.5752313E+01  4.5644560E-02
  3.6002177E+01  4.4762253E-02
  3.6501905E+01  4.3019677E-02
  3.7001633E+01  4.1326991E-02
  3.8001088E+01  3.8134694E-02
  3.9000544E+01  3.5213784E-02
  4.0000000E+01  3.2549489E-02
  4.1000000E+01  3.0115623E-02
  4.2000000E+01  2.7888869E-02
  4.3000000E+01  2.5847332E-02
  4.4000000E+01  2.3972418E-02
  4.6000000E+01  2.0662001E-02
  4.8000000E+01  1.7856728E-02
  5.0000000E+01  1.5478280E-02
  5.2500000E+01  1.3007825E-02
  5.5000000E+01  1.0997524E-02
  5.6250000E+01  1.0136602E-02
  5.7500000E+01  9.3586962E-03
  5.8750000E+01  8.6551182E-03
  6.0000000E+01  8.0180221E-03
  6.2500000E+01  6.9158536E-03
  6.5000000E+01  6.0043898E-03
  6.6250000E+01  5.6079964E-03
  6.7500000E+01  5.2457403E-03
  7.0000000E+01  4.6100630E-03
  7.2500000E+01  4.0739206E-03
  7.5000000E+01  3.6188799E-03
  7.7500000E+01  3.2304207E-03
  8.0000000E+01  2.8970019E-03
  8.2500000E+01  2.6094472E-03
  8.5000000E+01  2.3603367E-03
  8.7500000E+01  2.1436812E-03
  9.0000000E+01  1.9545685E-03
  9.2500000E+01  1.7889322E-03
  9.5000000E+01  1.6434169E-03
  9.7500000E+01  1.5151881E-03
  1.0000000E+02  1.4018616E-03
  1.0250000E+02  1.3014223E-03
  1.0500000E+02  1.2121538E-03
  1.0750000E+02  1.1325849E-03
  1.1000000E+02  1.0614578E-03
  1.1250000E+02  9.9770068E-04
  1.1500000E+02  9.4039121E-04
  1.1750000E+02  8.8873123E-04
  1.2000000E+02  8.4203784E-04
  1.2250000E+02  7.9972532E-04
  1.2500000E+02  7.6128726E-04
  1.3000000E+02  6.9433942E-04
  1.3500000E+02  6.3834371E-04
  1.4000000E+02  5.9113983E-04
  1.4500000E+02  5.5107021E-04
  1.5000000E+02  5.1683314E-04
  1.5500000E+02  4.8739007E-04
  1.6000000E+02  4.6192049E-04
  1.6500000E+02  4.3973911E-04
  1.7000000E+02  4.2028488E-04
  1.7500000E+02  4.0311036E-04
  1.8000000E+02  3.8783872E-04
  1.8500000E+02  3.7415842E-04
  1.9000000E+02  3.6181836E-04
  2.0000000E+02  3.4038451E-04
  2.1000000E+02  3.2231502E-04
  2.2000000E+02  3.0678665E-04
  2.3000000E+02  2.9324070E-04
  2.4000000E+02  2.8126842E-04
  2.5000000E+02  2.7056424E-04
  2.6000000E+02  2.6089434E-04
  2.7000000E+02  2.5207528E-04
  2.8000000E+02  2.4396284E-04
  2.9000000E+02  2.3644490E-04
  3.0000000E+02  2.2943498E-04
  3.1000000E+02  2.2286324E-04
  3.2000000E+02  2.1667359E-04
  3.4000000E+02  2.0526938E-04
  3.6000000E+02  1.9495122E-04
  3.8000000E+02  1.8554594E-04
  4.0000000E+02  1.7692467E-04
  4.2000000E+02  1.6898460E-04
  4.4000000E+02  1.6163886E-04
  4.6000000E+02  1.5480685E-04
  4.8000000E+02  1.4842347E-04
  5.0000000E+02  1.4244880E-04
  5.2500000E+02  1.3551189E-04
  5.5000000E+02  1.2910902E-04
  5.7500000E+02  1.2317424E-04
  6.0000000E+02  1.1765293E-04
  6.5000000E+02  1.0769639E-04
  6.7500000E+02  1.0319788E-04
  7.0000000E+02  9.8982778E-05
  7.2500000E+02  9.5027362E-05
  7.5000000E+02  9.1309983E-05
  8.0000000E+02  8.4511499E-05
  8.5000000E+02  7.8452283E-05
  9.0000000E+02  7.3026168E-05
  9.5000000E+02  6.8146421E-05
  1.0000000E+03  6.3740911E-05
  1.0500000E+03  5.9748794E-05
  1.1000000E+03  5.6117456E-05
  1.1500000E+03  5.2802630E-05
  1.2000000E+03  4.9768409E-05
  1.2500000E+03  4.6984740E-05
  1.3000000E+03  4.4425122E-05
  1.3500000E+03  4.2065488E-05
  1.4000000E+03  3.9884814E-05
  1.4500000E+03  3.7864968E-05
  1.5000000E+03  3.5990415E-05
  1.6000000E+03  3.2624285E-05
  1.7000000E+03  2.9695129E-05
  1.8000000E+03  2.7130730E-05
  1.9000000E+03  2.4873207E-05
  2.0000000E+03  2.2875721E-05
  2.1000000E+03  2.1100102E-05
  2.2000000E+03  1.9514983E-05
  2.3000000E+03  1.8094335E-05
  2.4000000E+03  1.6816383E-05
  2.5000000E+03  1.5662831E-05
  2.6000000E+03  1.4618254E-05
  2.7000000E+03  1.3669570E-05
  2.8000000E+03  1.2805593E-05
  2.9000000E+03  1.2016698E-05
  3.0000000E+03  1.1294565E-05
  3.1000000E+03  1.0631993E-05
  3.2000000E+03  1.0022725E-05
  3.4000000E+03  8.9429537E-06
  3.6000000E+03  8.0191490E-06
  3.8000000E+03  7.2232256E-06
  4.0000000E+03  6.5330913E-06
  4.2000000E+03  5.9311897E-06
  4.4000000E+03  5.4034313E-06
  4.6000000E+03  4.9384164E-06
  4.8000000E+03  4.5268476E-06
  5.0000000E+03  4.1610670E-06
  5.2500000E+03  3.7586348E-06
  5.5000000E+03  3.4076911E-06
  5.7500000E+03  3.1000550E-06
  6.0000000E+03  2.8291020E-06
  6.5000000E+03  2.3765061E-06
  6.7500000E+03  2.1866648E-06
  7.0000000E+03  2.0167824E-06
  7.2500000E+03  1.8642534E-06
  7.5000000E+03  1.7268787E-06
  7.7500000E+03  1.6027911E-06
  8.0000000E+03  1.4903966E-06
  8.2500000E+03  1.3883283E-06
  8.5000000E+03  1.2954097E-06
  9.0000000E+03  1.1330887E-06
  9.5000000E+03  9.9679704E-07
  1.0000000E+04  8.8147256E-07
  1.0500000E+04  7.8320361E-07
  1.1000000E+04  6.9893160E-07
  1.1500000E+04  6.2623938E-07
  1.2000000E+04  5.6319864E-07
  1.2500000E+04  5.0825630E-07
  1.3000000E+04  4.6015177E-07
  1.3500000E+04  4.1785404E-07
  1.4000000E+04  3.8051379E-07
  1.4500000E+04  3.4742711E-07
  1.5000000E+04  3.1800702E-07
  1.5500000E+04  2.9176126E-07
  1.6000000E+04  2.6827486E-07
  1.6500000E+04  2.4719632E-07
  1.7000000E+04  2.2822653E-07
  1.7500000E+04  2.1110984E-07
  1.8000000E+04  1.9562685E-07
  1.8500000E+04  1.8158853E-07
  1.9000000E+04  1.6883145E-07
  2.0000000E+04  1.4661241E-07
  2.1000000E+04  1.2804014E-07
  2.2000000E+04  1.1240223E-07
  2.3000000E+04  9.9146448E-08
  2.4000000E+04  8.7840256E-08
  2.5000000E+04  7.8141741E-08
  2.6000000E+04  6.9778243E-08
  2.7000000E+04  6.2530531E-08
  2.8000000E+04  5.6220988E-08
  2.9000000E+04  5.0704712E-08
  3.0000000E+04  4.5862694E-08
  3.1000000E+04  4.1596578E-08
  3.2000000E+04  3.7824636E-08
  3.3000000E+04  3.4478585E-08
  3.4000000E+04  3.1501059E-08
  3.5000000E+04  2.8843632E-08
  3.6000000E+04  2.6465254E-08
  3.7000000E+04  2.4330975E-08
  3.8000000E+04  2.2410907E-08
  3.9000000E+04  2.0679401E-08
  4.0000000E+04  1.9114363E-08
  4.1000000E+04  1.7696701E-08
  4.2000000E+04  1.6409854E-08
  4.3000000E+04  1.5239421E-08
  4.4000000E+04  1.4172834E-08
  4.6000000E+04  1.2308555E-08
  4.8000000E+04  1.0744131E-08
  5.0000000E+04  9.4229272E-09
  5.1250000E+04  8.7005285E-09
  5.2500000E+04  8.0466771E-09
  5.3750000E+04  7.4536382E-09
  5.5000000E+04  6.9146855E-09
  5.7500000E+04  5.9763074E-09
  5.8750000E+04  5.5672509E-09
  6.0000000E+04  5.1928259E-09
  6.2500000E+04  4.5343277E-09
  6.5000000E+04  3.9774781E-09
  6.7500000E+04  3.5039057E-09
  7.0000000E+04  3.0990208E-09
  7.2500000E+04  2.7511487E-09
  7.5000000E+04  2.4508778E-09
  7.7500000E+04  2.1905690E-09
  8.0000000E+04  1.9639822E-09
  8.2500000E+04  1.7659902E-09
  8.5000000E+04  1.5923563E-09
  8.7500000E+04  1.4395610E-09
  9.0000000E+04  1.3046658E-09
  9.2500000E+04  1.1852064E-09
  9.5000000E+04  1.0791064E-09
  9.7500000E+04  9.8460885E-10
  1.0000000E+05  9.0022164E-10
  1.0250000E+05  8.2467223E-10
  1.0500000E+05  7.5687157E-10
  1.0750000E+05  6.9588433E-10
  1.1000000E+05  6.4090454E-10
  1.1250000E+05  5.9123559E-10
  1.1500000E+05  5.4627346E-10
  1.1750000E+05  5.0549290E-10
  1.2000000E+05  4.6843589E-10
  1.2250000E+05  4.3470191E-10
  1.2500000E+05  4.0393988E-10
  1.3000000E+05  3.5013438E-10
  1.3500000E+05  3.0496340E-10
  1.4000000E+05  2.6681806E-10
  1.4500000E+05  2.3442912E-10
  1.5000000E+05  2.0678702E-10
  1.5500000E+05  1.8308273E-10
  1.6000000E+05  1.6266341E-10
  1.6500000E+05  1.4499893E-10
  1.7000000E+05  1.2965622E-10
  1.7500000E+05  1.1627951E-10
  1.8000000E+05  1.0457508E-10
  1.8500000E+05  9.4299111E-11
  1.9000000E+05  8.5248187E-11
  1.9500000E+05  7.7251806E-11
  2.0000000E+05  7.0166437E-11
  2.0500000E+05  6.3870764E-11
  2.1000000E+05  5.8261862E-11
  2.1500000E+05  5.3252084E-11
  2.2000000E+05  4.8766534E-11
  2.2500000E+05  4.4741007E-11
  2.3000000E+05  4.1120274E-11
  2.3500000E+05  3.7856663E-11
  2.4000000E+05  3.4908904E-11
  2.4500000E+05  3.2241168E-11
  2.5000000E+05  2.9822262E-11
  2.5500000E+05  2.7624955E-11
  2.6000000E+05  2.5625423E-11
  2.6500000E+05  2.3802765E-11
  2.7000000E+05  2.2138607E-11
  2.8000000E+05  1.9222911E-11
  2.9000000E+05  1.6770051E-11
  3.0000000E+05  1.4694892E-11
  3.1000000E+05  1.2929975E-11
  3.2000000E+05  1.1421453E-11
  3.3000000E+05  1.0126050E-11
  3.4000000E+05  9.0087521E-12
  3.5000000E+05  8.0410573E-12
  3.6000000E+05  7.1996217E-12
  3.7000000E+05  6.4652291E-12
  3.8000000E+05  5.8219836E-12
  3.9000000E+05  5.2566704E-12
  4.0000000E+05  4.7582493E-12
  4.1000000E+05  4.3174564E-12
  4.2000000E+05  3.9264891E-12
  4.3000000E+05  3.5787483E-12
  4.4000000E+05  3.2686334E-12
  4.5000000E+05  2.9913824E-12
  4.6000000E+05  2.7429223E-12
  4.7000000E+05  2.5197542E-12
  4.8000000E+05  2.3188628E-12
  
  
#  68  19  O3  EION =  3.000000000E+01 eV   295
#  S(0) = 5.585807E+00
  1.5000000E-01  0.0000000E+00
  1.5000000E+01  0.0000000E+00
  1.5000000E+01  2.5091866E-01
  3.0000000E+01  2.5091866E-01
  3.0000000E+01  1.0740803E-01
  3.0002721E+01  1.0740803E-01
  3.0202585E+01  1.0503972E-01
  3.0402449E+01  1.0270779E-01
  3.0602313E+01  1.0042019E-01
  3.0802177E+01  9.8182205E-02
  3.1201905E+01  9.3866906E-02
  3.1601633E+01  8.9773382E-02
  3.2401088E+01  8.2239624E-02
  3.3200544E+01  7.5509960E-02
  3.4000000E+01  6.9486416E-02
  3.5000000E+01  6.2803713E-02
  3.6000000E+01  5.6923062E-02
  3.7000000E+01  5.1718613E-02
  3.8000000E+01  4.7090333E-02
  3.9000000E+01  4.2958271E-02
  4.0000000E+01  3.9257727E-02
  4.1000000E+01  3.5935510E-02
  4.2000000E+01  3.2947170E-02
  4.3000000E+01  3.0254969E-02
  4.4000000E+01  2.7826491E-02
  4.5000000E+01  2.5633475E-02
  4.6000000E+01  2.3651078E-02
  4.8000000E+01  2.0232861E-02
  5.0000000E+01  1.7423549E-02
  5.1250000E+01  1.5923337E-02
  5.2500000E+01  1.4590272E-02
  5.3750000E+01  1.3403487E-02
  5.5000000E+01  1.2344786E-02
  5.7500000E+01  1.0550558E-02
  5.8750000E+01  9.7893867E-03
  6.0000000E+01  9.1045520E-03
  6.1250000E+01  8.4870511E-03
  6.2500000E+01  7.9290906E-03
  6.3750000E+01  7.4238995E-03
  6.5000000E+01  6.9655467E-03
  6.7500000E+01  6.1694457E-03
  7.0000000E+01  5.5068607E-03
  7.2500000E+01  4.9517180E-03
  7.5000000E+01  4.4837333E-03
  7.7500000E+01  4.0870290E-03
  8.0000000E+01  3.7490074E-03
  8.2500000E+01  3.4595674E-03
  8.5000000E+01  3.2105783E-03
  8.7500000E+01  2.9953966E-03
  9.0000000E+01  2.8085406E-03
  9.2500000E+01  2.6455568E-03
  9.5000000E+01  2.5026899E-03
  9.7500000E+01  2.3768124E-03
  1.0000000E+02  2.2653780E-03
  1.0250000E+02  2.1662154E-03
  1.0500000E+02  2.0774982E-03
  1.1000000E+02  1.9256640E-03
  1.1500000E+02  1.8005503E-03
  1.2000000E+02  1.6955895E-03
  1.2500000E+02  1.6061633E-03
  1.3000000E+02  1.5289351E-03
  1.3500000E+02  1.4614640E-03
  1.4000000E+02  1.4019187E-03
  1.4500000E+02  1.3488721E-03
  1.5000000E+02  1.3011899E-03
  1.5500000E+02  1.2579749E-03
  1.6000000E+02  1.2184885E-03
  1.6500000E+02  1.1821267E-03
  1.7000000E+02  1.1484050E-03
  1.8000000E+02  1.0874125E-03
  1.9000000E+02  1.0332169E-03
  2.0000000E+02  9.8436521E-04
  2.1000000E+02  9.3988100E-04
  2.2000000E+02  8.9907654E-04
  2.3000000E+02  8.6143120E-04
  2.4000000E+02  8.2652787E-04
  2.5000000E+02  7.9402792E-04
  2.6000000E+02  7.6366472E-04
  2.7000000E+02  7.3522835E-04
  2.8000000E+02  7.0853806E-04
  2.9000000E+02  6.8343795E-04
  3.0000000E+02  6.5979155E-04
  3.1000000E+02  6.3747632E-04
  3.2000000E+02  6.1637285E-04
  3.4000000E+02  5.7738118E-04
  3.6000000E+02  5.4214116E-04
  3.8000000E+02  5.1018325E-04
  4.0000000E+02  4.8112280E-04
  4.2000000E+02  4.5463574E-04
  4.4000000E+02  4.3041236E-04
  4.6000000E+02  4.0814978E-04
  4.8000000E+02  3.8760698E-04
  5.0000000E+02  3.6862264E-04
  5.2500000E+02  3.4687820E-04
  5.5000000E+02  3.2709178E-04
  5.7500000E+02  3.0900980E-04
  6.0000000E+02  2.9242339E-04
  6.5000000E+02  2.6308974E-04
  6.7500000E+02  2.5007829E-04
  7.0000000E+02  2.3802641E-04
  7.2500000E+02  2.2684261E-04
  7.5000000E+02  2.1644337E-04
  8.0000000E+02  1.9770400E-04
  8.5000000E+02  1.8130868E-04
  9.0000000E+02  1.6687688E-04
  9.5000000E+02  1.5410355E-04
  1.0000000E+03  1.4273856E-04
  1.0500000E+03  1.3257730E-04
  1.1000000E+03  1.2345031E-04
  1.1500000E+03  1.1521799E-04
  1.2000000E+03  1.0776707E-04
  1.2500000E+03  1.0100303E-04
  1.3000000E+03  9.4844311E-05
  1.3500000E+03  8.9219119E-05
  1.4000000E+03  8.4065954E-05
  1.4500000E+03  7.9332503E-05
  1.5000000E+03  7.4974384E-05
  1.6000000E+03  6.7234936E-05
  1.7000000E+03  6.0593246E-05
  1.8000000E+03  5.4852109E-05
  1.9000000E+03  4.9856762E-05
  2.0000000E+03  4.5484364E-05
  2.1000000E+03  4.1636549E-05
  2.2000000E+03  3.8233759E-05
  2.3000000E+03  3.5210873E-05
  2.4000000E+03  3.2514080E-05
  2.5000000E+03  3.0098740E-05
  2.6000000E+03  2.7927681E-05
  2.7000000E+03  2.5969730E-05
  2.8000000E+03  2.4198495E-05
  2.9000000E+03  2.2591464E-05
  3.0000000E+03  2.1129351E-05
  3.1000000E+03  1.9795604E-05
  3.2000000E+03  1.8575962E-05
  3.4000000E+03  1.6431295E-05
  3.6000000E+03  1.4614573E-05
  3.8000000E+03  1.3063767E-05
  4.0000000E+03  1.1730676E-05
  4.2000000E+03  1.0577430E-05
  4.4000000E+03  9.5739564E-06
  4.6000000E+03  8.6961654E-06
  4.8000000E+03  7.9245900E-06
  5.0000000E+03  7.2433325E-06
  5.2500000E+03  6.4990159E-06
  5.5000000E+03  5.8547026E-06
  5.7500000E+03  5.2938361E-06
  5.8750000E+03  5.0404355E-06
  6.0000000E+03  4.8031206E-06
  6.2500000E+03  4.3717628E-06
  6.5000000E+03  3.9909182E-06
  6.7500000E+03  3.6532911E-06
  7.0000000E+03  3.3528339E-06
  7.2500000E+03  3.0845044E-06
  7.5000000E+03  2.8440723E-06
  7.7500000E+03  2.6279669E-06
  8.0000000E+03  2.4331585E-06
  8.2500000E+03  2.2570628E-06
  8.5000000E+03  2.0974673E-06
  8.7500000E+03  1.9524697E-06
  9.0000000E+03  1.8204277E-06
  9.2500000E+03  1.6999185E-06
  9.5000000E+03  1.5897042E-06
  1.0000000E+04  1.3959737E-06
  1.0500000E+04  1.2320964E-06
  1.1000000E+04  1.0925353E-06
  1.1500000E+04  9.7294747E-07
  1.2000000E+04  8.6989278E-07
  1.2500000E+04  7.8062009E-07
  1.3000000E+04  7.0291166E-07
  1.3500000E+04  6.3496532E-07
  1.4000000E+04  5.7530555E-07
  1.4500000E+04  5.2271644E-07
  1.5000000E+04  4.7618977E-07
  1.5500000E+04  4.3488460E-07
  1.6000000E+04  3.9809579E-07
  1.6500000E+04  3.6522908E-07
  1.7000000E+04  3.3578126E-07
  1.7500000E+04  3.0932430E-07
  1.8000000E+04  2.8549252E-07
  1.8500000E+04  2.6397225E-07
  1.9000000E+04  2.4449356E-07
  1.9500000E+04  2.2682324E-07
  2.0000000E+04  2.1075915E-07
  2.0500000E+04  1.9612546E-07
  2.1000000E+04  1.8276883E-07
  2.2000000E+04  1.5936644E-07
  2.3000000E+04  1.3966238E-07
  2.4000000E+04  1.2296470E-07
  2.5000000E+04  1.0873018E-07
  2.6000000E+04  9.6528408E-08
  2.7000000E+04  8.6015498E-08
  2.8000000E+04  7.6914471E-08
  2.9000000E+04  6.9000648E-08
  3.0000000E+04  6.2090516E-08
  3.1000000E+04  5.6033215E-08
  3.2000000E+04  5.0704027E-08
  3.3000000E+04  4.5999266E-08
  3.4000000E+04  4.1832246E-08
  3.5000000E+04  3.8130144E-08
  3.6000000E+04  3.4831509E-08
  3.7000000E+04  3.1884254E-08
  3.8000000E+04  2.9244035E-08
  3.9000000E+04  2.6872958E-08
  4.0000000E+04  2.4738518E-08
  4.1000000E+04  2.2812734E-08
  4.2000000E+04  2.1071441E-08
  4.3000000E+04  1.9493696E-08
  4.4000000E+04  1.8061299E-08
  4.5000000E+04  1.6758377E-08
  4.6000000E+04  1.5571056E-08
  4.7000000E+04  1.4487176E-08
  4.8000000E+04  1.3496054E-08
  5.0000000E+04  1.1755544E-08
  5.1250000E+04  1.0809028E-08
  5.2500000E+04  9.9557687E-09
  5.3750000E+04  9.1849177E-09
  5.5000000E+04  8.4870778E-09
  5.7500000E+04  7.2788198E-09
  5.8750000E+04  6.7550690E-09
  6.0000000E+04  6.2773846E-09
  6.2500000E+04  5.4416507E-09
  6.5000000E+04  4.7397621E-09
  6.7500000E+04  4.1468049E-09
  7.0000000E+04  3.6431217E-09
  7.2500000E+04  3.2130790E-09
  7.5000000E+04  2.8441503E-09
  7.7500000E+04  2.5262274E-09
  8.0000000E+04  2.2511002E-09
  8.2500000E+04  2.0120601E-09
  8.5000000E+04  1.8035933E-09
  8.7500000E+04  1.6211436E-09
  9.0000000E+04  1.4609264E-09
  9.2500000E+04  1.3197829E-09
  9.5000000E+04  1.1950652E-09
  9.7500000E+04  1.0845438E-09
  1.0000000E+05  9.8633388E-10
  1.0250000E+05  8.9883568E-10
  1.0500000E+05  8.2068628E-10
  1.0750000E+05  7.5072027E-10
  1.1000000E+05  6.8793779E-10
  1.1250000E+05  6.3147799E-10
  1.1500000E+05  5.8059751E-10
  1.1750000E+05  5.3465269E-10
  1.2000000E+05  4.9308455E-10
  1.2250000E+05  4.5540634E-10
  1.2500000E+05  4.2119312E-10
  1.2750000E+05  3.9007294E-10
  1.3000000E+05  3.6171943E-10
  1.3250000E+05  3.3584548E-10
  1.3500000E+05  3.1219800E-10
  1.4000000E+05  2.7071349E-10
  1.4500000E+05  2.3576497E-10
  1.5000000E+05  2.0616684E-10
  1.5500000E+05  1.8097575E-10
  1.6000000E+05  1.5943576E-10
  1.6500000E+05  1.4093710E-10
  1.7000000E+05  1.2498483E-10
  1.7500000E+05  1.1117487E-10
  1.8000000E+05  9.9175477E-11
  1.8500000E+05  8.8712897E-11
  1.9000000E+05  7.9560096E-11
  1.9500000E+05  7.1527911E-11
  2.0000000E+05  6.4458019E-11
  2.0500000E+05  5.8217352E-11
  2.1000000E+05  5.2693640E-11
  2.1500000E+05  4.7791794E-11
  2.2000000E+05  4.3430982E-11
  2.2500000E+05  3.9542252E-11
  2.3000000E+05  3.6066586E-11
  2.3500000E+05  3.2953315E-11
  2.4000000E+05  3.0158800E-11
  2.4500000E+05  2.7645348E-11
  2.5000000E+05  2.5380310E-11
  2.5500000E+05  2.3335323E-11
  2.6000000E+05  2.1485695E-11
  2.6500000E+05  1.9809866E-11
  2.7000000E+05  1.8288972E-11
  2.7500000E+05  1.6906468E-11
  2.8000000E+05  1.5647799E-11
  2.8500000E+05  1.4500140E-11
  2.9000000E+05  1.3452171E-11
  3.0000000E+05  1.1616403E-11
  3.1000000E+05  1.0073242E-11
  3.2000000E+05  8.7695795E-12
  3.3000000E+05  7.6631461E-12
  3.4000000E+05  6.7199943E-12
  3.5000000E+05  5.9126722E-12
  3.6000000E+05  5.2187129E-12
  3.7000000E+05  4.6197661E-12
  3.8000000E+05  4.1008505E-12
  3.9000000E+05  3.6496799E-12
  4.0000000E+05  3.2563419E-12
  4.1000000E+05  2.9126897E-12
  4.2000000E+05  2.6117996E-12
  4.3000000E+05  2.3477768E-12
  
  
#  68  15  N6  EION =  6.067000000E+00 eV   310
#  S(0) = 1.070506E+01
  3.0335000E-02  0.0000000E+00
  3.0335000E+00  0.0000000E+00
  3.0335000E+00  5.8327864E-02
  6.0670000E+00  5.8327864E-02
  6.0670000E+00  5.3732429E-03
  6.0697211E+00  5.3732429E-03
  7.3627490E+00  5.0565622E-03
  8.0092630E+00  4.9122032E-03
  8.6557769E+00  4.7856404E-03
  9.3022909E+00  4.6785911E-03
  9.9488048E+00  4.5914320E-03
  1.1241833E+01  4.4757301E-03
  1.3827888E+01  4.4664784E-03
  1.6413944E+01  4.7357742E-03
  1.9000000E+01  5.2703861E-03
  2.0000000E+01  5.5451671E-03
  2.1000000E+01  5.8559971E-03
  2.2000000E+01  6.2011572E-03
  2.3000000E+01  6.5784968E-03
  2.4000000E+01  6.9856575E-03
  2.5000000E+01  7.4198055E-03
  2.6000000E+01  7.8780113E-03
  2.7000000E+01  8.3571176E-03
  2.8000000E+01  8.8538686E-03
  2.9000000E+01  9.3651285E-03
  3.0000000E+01  9.8877982E-03
  3.1000000E+01  1.0418919E-02
  3.2000000E+01  1.0955908E-02
  3.4000000E+01  1.2038326E-02
  3.6000000E+01  1.3119979E-02
  3.8000000E+01  1.4190795E-02
  4.0000000E+01  1.5245251E-02
  4.2000000E+01  1.6280698E-02
  4.4000000E+01  1.7296676E-02
  4.6000000E+01  1.8293603E-02
  4.8000000E+01  1.9271605E-02
  5.0000000E+01  2.0230686E-02
  5.2500000E+01  2.1401144E-02
  5.5000000E+01  2.2535771E-02
  5.7500000E+01  2.3628937E-02
  6.0000000E+01  2.4672573E-02
  6.5000000E+01  2.6581931E-02
  6.7500000E+01  2.7434476E-02
  7.0000000E+01  2.8213025E-02
  7.2500000E+01  2.8916862E-02
  7.5000000E+01  2.9546233E-02
  8.0000000E+01  3.0593367E-02
  8.5000000E+01  3.1393526E-02
  9.0000000E+01  3.1991116E-02
  9.5000000E+01  3.2429050E-02
  1.0000000E+02  3.2736460E-02
  1.0500000E+02  3.2932469E-02
  1.1000000E+02  3.3027482E-02
  1.1500000E+02  3.3025385E-02
  1.2000000E+02  3.2931315E-02
  1.2500000E+02  3.2752339E-02
  1.3000000E+02  3.2495988E-02
  1.3500000E+02  3.2173159E-02
  1.4000000E+02  3.1797052E-02
  1.4500000E+02  3.1379043E-02
  1.5000000E+02  3.0928570E-02
  1.6000000E+02  2.9960204E-02
  1.7000000E+02  2.8933916E-02
  1.8000000E+02  2.7862305E-02
  1.9000000E+02  2.6756207E-02
  2.0000000E+02  2.5628989E-02
  2.1000000E+02  2.4495980E-02
  2.2000000E+02  2.3377181E-02
  2.3000000E+02  2.2287146E-02
  2.4000000E+02  2.1231813E-02
  2.5000000E+02  2.0213515E-02
  2.6000000E+02  1.9233249E-02
  2.7000000E+02  1.8290406E-02
  2.8000000E+02  1.7384274E-02
  2.9000000E+02  1.6515259E-02
  3.0000000E+02  1.5685608E-02
  3.1000000E+02  1.4896652E-02
  3.2000000E+02  1.4148523E-02
  3.4000000E+02  1.2767883E-02
  3.6000000E+02  1.1528296E-02
  3.8000000E+02  1.0416322E-02
  4.0000000E+02  9.4199885E-03
  4.2000000E+02  8.5288436E-03
  4.4000000E+02  7.7334400E-03
  4.6000000E+02  7.0236837E-03
  4.8000000E+02  6.3888731E-03
  5.0000000E+02  5.8197185E-03
  5.2500000E+02  5.1897310E-03
  5.5000000E+02  4.6396442E-03
  5.7500000E+02  4.1588066E-03
  6.0000000E+02  3.7370379E-03
  6.5000000E+02  3.0380136E-03
  6.7500000E+02  2.7483303E-03
  7.0000000E+02  2.4918459E-03
  7.2500000E+02  2.2642277E-03
  7.5000000E+02  2.0616321E-03
  8.0000000E+02  1.7189986E-03
  8.5000000E+02  1.4436379E-03
  9.0000000E+02  1.2206846E-03
  9.5000000E+02  1.0387506E-03
  1.0000000E+03  8.8914289E-04
  1.0500000E+03  7.6524191E-04
  1.1000000E+03  6.6195486E-04
  1.1500000E+03  5.7532921E-04
  1.2000000E+03  5.0227342E-04
  1.2500000E+03  4.4033942E-04
  1.3000000E+03  3.8756983E-04
  1.3500000E+03  3.4239220E-04
  1.4000000E+03  3.0353921E-04
  1.4500000E+03  2.6998279E-04
  1.5000000E+03  2.4088408E-04
  1.5500000E+03  2.1555486E-04
  1.6000000E+03  1.9342751E-04
  1.6500000E+03  1.7403153E-04
  1.7000000E+03  1.5697490E-04
  1.7500000E+03  1.4192941E-04
  1.8000000E+03  1.2861903E-04
  1.8500000E+03  1.1681070E-04
  1.9000000E+03  1.0630693E-04
  2.0000000E+03  8.8565947E-05
  2.1000000E+03  7.4324126E-05
  2.2000000E+03  6.2790656E-05
  2.3000000E+03  5.3374905E-05
  2.4000000E+03  4.5630625E-05
  2.5000000E+03  3.9217085E-05
  2.6000000E+03  3.3871543E-05
  2.7000000E+03  2.9389549E-05
  2.8000000E+03  2.5610654E-05
  2.9000000E+03  2.2407955E-05
  3.0000000E+03  1.9680330E-05
  3.1000000E+03  1.7346636E-05
  3.2000000E+03  1.5341341E-05
  3.3000000E+03  1.3611199E-05
  3.4000000E+03  1.2112695E-05
  3.5000000E+03  1.0810074E-05
  3.6000000E+03  9.6738044E-06
  3.7000000E+03  8.6793758E-06
  3.8000000E+03  7.8063565E-06
  3.9000000E+03  7.0376387E-06
  4.0000000E+03  6.3588364E-06
  4.1000000E+03  5.7578049E-06
  4.2000000E+03  5.2242538E-06
  4.3000000E+03  4.7494322E-06
  4.4000000E+03  4.3258719E-06
  4.6000000E+03  3.6078405E-06
  4.8000000E+03  3.0289820E-06
  5.0000000E+03  2.5585988E-06
  5.1250000E+03  2.3091624E-06
  5.2500000E+03  2.0884524E-06
  5.3750000E+03  1.8926582E-06
  5.5000000E+03  1.7185400E-06
  5.7500000E+03  1.4246688E-06
  5.8750000E+03  1.3005159E-06
  6.0000000E+03  1.1891239E-06
  6.2500000E+03  9.9877991E-07
  6.5000000E+03  8.4380182E-07
  6.7500000E+03  7.1673829E-07
  7.0000000E+03  6.1188611E-07
  7.2500000E+03  5.2484109E-07
  7.5000000E+03  4.5217249E-07
  7.7500000E+03  3.9118604E-07
  8.0000000E+03  3.3975108E-07
  8.2500000E+03  2.9617122E-07
  8.5000000E+03  2.5908570E-07
  8.7500000E+03  2.2739643E-07
  9.0000000E+03  2.0021273E-07
  9.2500000E+03  1.7680803E-07
  9.5000000E+03  1.5658629E-07
  9.7500000E+03  1.3905619E-07
  1.0000000E+04  1.2381103E-07
  1.0250000E+04  1.1051276E-07
  1.0500000E+04  9.8879063E-08
  1.0750000E+04  8.8673253E-08
  1.1000000E+04  7.9696166E-08
  1.1250000E+04  7.1779623E-08
  1.1500000E+04  6.4781134E-08
  1.1750000E+04  5.8579575E-08
  1.2000000E+04  5.3071666E-08
  1.2250000E+04  4.8169077E-08
  1.2500000E+04  4.3796015E-08
  1.3000000E+04  3.6386591E-08
  1.3500000E+04  3.0421549E-08
  1.4000000E+04  2.5584242E-08
  1.4500000E+04  2.1634478E-08
  1.5000000E+04  1.8388582E-08
  1.5500000E+04  1.5705005E-08
  1.6000000E+04  1.3473686E-08
  1.6500000E+04  1.1608401E-08
  1.7000000E+04  1.0041210E-08
  1.7500000E+04  8.7182010E-09
  1.8000000E+04  7.5962880E-09
  1.8500000E+04  6.6408400E-09
  1.9000000E+04  5.8238780E-09
  1.9500000E+04  5.1226685E-09
  2.0000000E+04  4.5186432E-09
  2.0500000E+04  3.9965574E-09
  2.1000000E+04  3.5438335E-09
  2.1500000E+04  3.1500472E-09
  2.2000000E+04  2.8065220E-09
  2.2500000E+04  2.5060143E-09
  2.3000000E+04  2.2424462E-09
  2.3500000E+04  2.0106947E-09
  2.4000000E+04  1.8064269E-09
  2.4500000E+04  1.6259664E-09
  2.5000000E+04  1.4661879E-09
  2.6000000E+04  1.1983936E-09
  2.7000000E+04  9.8593804E-10
  2.8000000E+04  8.1613158E-10
  2.9000000E+04  6.7947727E-10
  3.0000000E+04  5.6879279E-10
  3.1000000E+04  4.7859606E-10
  3.2000000E+04  4.0467042E-10
  3.3000000E+04  3.4374903E-10
  3.4000000E+04  2.9328358E-10
  3.5000000E+04  2.5127300E-10
  3.6000000E+04  2.1613421E-10
  3.7000000E+04  1.8660931E-10
  3.8000000E+04  1.6169413E-10
  3.9000000E+04  1.4058245E-10
  4.0000000E+04  1.2262260E-10
  4.1000000E+04  1.0728563E-10
  4.2000000E+04  9.4140943E-11
  4.3000000E+04  8.2836282E-11
  4.4000000E+04  7.3082095E-11
  4.5000000E+04  6.4639150E-11
  4.6000000E+04  5.7309130E-11
  4.7000000E+04  5.0927020E-11
  4.8000000E+04  4.5354976E-11
  5.0000000E+04  3.6197164E-11
  5.1250000E+04  3.1563062E-11
  5.2500000E+04  2.7601593E-11
  5.3750000E+04  2.4203709E-11
  5.5000000E+04  2.1279869E-11
  5.6250000E+04  1.8756338E-11
  5.7500000E+04  1.6572087E-11
  5.8750000E+04  1.4676310E-11
  6.0000000E+04  1.3026562E-11
  6.1250000E+04  1.1587258E-11
  6.2500000E+04  1.0328487E-11
  6.3750000E+04  9.2250287E-12
  6.5000000E+04  8.2555337E-12
  6.6250000E+04  7.4018755E-12
  6.7500000E+04  6.6486226E-12
  6.8750000E+04  5.9826023E-12
  7.0000000E+04  5.3925376E-12
  7.1250000E+04  4.8687493E-12
  7.2500000E+04  4.4029166E-12
  7.5000000E+04  3.6174169E-12
  7.7500000E+04  2.9895651E-12
  8.0000000E+04  2.4843972E-12
  8.2500000E+04  2.0753875E-12
  8.5000000E+04  1.7422708E-12
  8.7500000E+04  1.4694473E-12
  9.0000000E+04  1.2448238E-12
  9.2500000E+04  1.0589604E-12
  9.5000000E+04  9.0443890E-13
  9.7500000E+04  7.7539468E-13
  1.0000000E+05  6.6716385E-13
  1.0250000E+05  5.7601710E-13
  1.0500000E+05  4.9895746E-13
  1.0750000E+05  4.3356437E-13
  1.1000000E+05  3.7787339E-13
  1.1250000E+05  3.3028209E-13
  1.1500000E+05  2.8947830E-13
  1.1750000E+05  2.5438350E-13
  1.2000000E+05  2.2410764E-13
  1.2250000E+05  1.9791327E-13
  1.2500000E+05  1.7518702E-13
  1.2750000E+05  1.5541687E-13
  1.3000000E+05  1.3817400E-13
  1.3250000E+05  1.2309810E-13
  1.3500000E+05  1.0988542E-13
  1.3750000E+05  9.8279102E-14
  1.4000000E+05  8.8061384E-14
  1.4250000E+05  7.9047091E-14
  1.4500000E+05  7.1078224E-14
  1.4750000E+05  6.4019613E-14
  1.5000000E+05  5.7755325E-14
  1.5250000E+05  5.2185681E-14
  1.5500000E+05  4.7224782E-14
  1.6000000E+05  3.8842582E-14
  1.6500000E+05  3.2126398E-14
  1.7000000E+05  2.6711582E-14
  1.7500000E+05  2.2320266E-14
  1.8000000E+05  1.8739181E-14
  1.8500000E+05  1.5803445E-14
  1.9000000E+05  1.3384699E-14
  1.9500000E+05  1.1382395E-14
  2.0000000E+05  9.7172821E-15
  2.0500000E+05  8.3265483E-15
  2.1000000E+05  7.1601536E-15
  2.1500000E+05  6.1780245E-15
  2.2000000E+05  5.3479082E-15
  2.2500000E+05  4.6437181E-15
  2.3000000E+05  4.0442629E-15
  2.3500000E+05  3.5322544E-15
  2.4000000E+05  3.0935294E-15
  2.4500000E+05  2.7164369E-15
  2.5000000E+05  2.3913420E-15
  2.5500000E+05  2.1102526E-15
  2.6000000E+05  1.8665283E-15
  2.6500000E+05  1.6546320E-15
  2.7000000E+05  1.4699302E-15
  2.7500000E+05  1.3085334E-15
  2.8000000E+05  1.1671795E-15
  2.8500000E+05  1.0431164E-15
  2.9000000E+05  9.3400411E-16
  2.9500000E+05  8.3784727E-16
  3.0000000E+05  7.5294097E-16
  3.0500000E+05  6.7782499E-16
  
  
#  68  16  N7  EION =  6.000000000E+00 eV   312
#  S(0) = 8.963214E+00
  3.0000000E-02  0.0000000E+00
  3.0000000E+00  0.0000000E+00
  3.0000000E+00  6.0810069E-02
  6.0000000E+00  6.0810069E-02
  6.0000000E+00  4.9926080E-03
  6.0027211E+00  4.9926080E-03
  6.2776531E+00  4.8973875E-03
  6.5525851E+00  4.8050039E-03
  6.8275171E+00  4.7164494E-03
  7.1024490E+00  4.6323199E-03
  7.6523130E+00  4.4784964E-03
  8.2021769E+00  4.3444646E-03
  9.3019048E+00  4.1338567E-03
  1.0401633E+01  3.9935581E-03
  1.1501361E+01  3.9160533E-03
  1.2601088E+01  3.8953453E-03
  1.3700816E+01  3.9270404E-03
  1.4800544E+01  4.0079723E-03
  1.7000000E+01  4.3087452E-03
  1.8000000E+01  4.5037227E-03
  1.9000000E+01  4.7333524E-03
  2.0000000E+01  4.9961900E-03
  2.1000000E+01  5.2906204E-03
  2.2000000E+01  5.6147749E-03
  2.3000000E+01  5.9664178E-03
  2.4000000E+01  6.3431954E-03
  2.5000000E+01  6.7423586E-03
  2.6000000E+01  7.1611318E-03
  2.7000000E+01  7.5965616E-03
  2.8000000E+01  8.0456691E-03
  2.9000000E+01  8.5056038E-03
  3.0000000E+01  8.9736003E-03
  3.1000000E+01  9.4470388E-03
  3.2000000E+01  9.9236779E-03
  3.4000000E+01  1.0878674E-02
  3.6000000E+01  1.1825943E-02
  3.8000000E+01  1.2757376E-02
  4.0000000E+01  1.3668968E-02
  4.2000000E+01  1.4559153E-02
  4.4000000E+01  1.5428227E-02
  4.6000000E+01  1.6277135E-02
  4.8000000E+01  1.7106449E-02
  5.0000000E+01  1.7916579E-02
  5.2500000E+01  1.8901135E-02
  5.5000000E+01  1.9851231E-02
  5.7500000E+01  2.0762391E-02
  6.0000000E+01  2.1628019E-02
  6.5000000E+01  2.3198996E-02
  6.7500000E+01  2.3893798E-02
  7.0000000E+01  2.4523667E-02
  7.2500000E+01  2.5088419E-02
  7.5000000E+01  2.5588649E-02
  8.0000000E+01  2.6407256E-02
  8.5000000E+01  2.7015447E-02
  9.0000000E+01  2.7452887E-02
  9.5000000E+01  2.7757210E-02
  1.0000000E+02  2.7953705E-02
  1.0500000E+02  2.8058947E-02
  1.1000000E+02  2.8081857E-02
  1.1500000E+02  2.8025846E-02
  1.2000000E+02  2.7895381E-02
  1.2500000E+02  2.7696501E-02
  1.3000000E+02  2.7435597E-02
  1.3500000E+02  2.7121906E-02
  1.4000000E+02  2.6766490E-02
  1.4500000E+02  2.6378816E-02
  1.5000000E+02  2.5966689E-02
  1.6000000E+02  2.5093705E-02
  1.7000000E+02  2.4181535E-02
  1.8000000E+02  2.3239698E-02
  1.9000000E+02  2.2276421E-02
  2.0000000E+02  2.1302063E-02
  2.1000000E+02  2.0328704E-02
  2.2000000E+02  1.9372294E-02
  2.3000000E+02  1.8444240E-02
  2.4000000E+02  1.7548871E-02
  2.5000000E+02  1.6687624E-02
  2.6000000E+02  1.5860878E-02
  2.7000000E+02  1.5067737E-02
  2.8000000E+02  1.4307271E-02
  2.9000000E+02  1.3579533E-02
  3.0000000E+02  1.2886103E-02
  3.1000000E+02  1.2227830E-02
  3.2000000E+02  1.1604599E-02
  3.4000000E+02  1.0456884E-02
  3.6000000E+02  9.4290840E-03
  3.8000000E+02  8.5091963E-03
  4.0000000E+02  7.6866220E-03
  4.2000000E+02  6.9522013E-03
  4.4000000E+02  6.2977289E-03
  4.6000000E+02  5.7145673E-03
  4.8000000E+02  5.1936691E-03
  5.0000000E+02  4.7272123E-03
  5.2500000E+02  4.2115452E-03
  5.5000000E+02  3.7618506E-03
  5.7500000E+02  3.3692193E-03
  6.0000000E+02  3.0251874E-03
  6.5000000E+02  2.4558178E-03
  6.7500000E+02  2.2201866E-03
  7.0000000E+02  2.0117291E-03
  7.2500000E+02  1.8268732E-03
  7.5000000E+02  1.6624574E-03
  8.0000000E+02  1.3846696E-03
  8.5000000E+02  1.1617014E-03
  9.0000000E+02  9.8137552E-04
  9.5000000E+02  8.3438083E-04
  1.0000000E+03  7.1362170E-04
  1.0500000E+03  6.1370300E-04
  1.1000000E+03  5.3047930E-04
  1.1500000E+03  4.6073678E-04
  1.2000000E+03  4.0196411E-04
  1.2500000E+03  3.5217467E-04
  1.3000000E+03  3.0978165E-04
  1.3500000E+03  2.7351145E-04
  1.4000000E+03  2.4233842E-04
  1.4500000E+03  2.1543116E-04
  1.5000000E+03  1.9211176E-04
  1.5500000E+03  1.7182442E-04
  1.6000000E+03  1.5411107E-04
  1.6500000E+03  1.3859224E-04
  1.7000000E+03  1.2495193E-04
  1.7500000E+03  1.1292577E-04
  1.8000000E+03  1.0229150E-04
  1.8500000E+03  9.2861552E-05
  1.9000000E+03  8.4477102E-05
  2.0000000E+03  7.0324484E-05
  2.1000000E+03  5.8972466E-05
  2.2000000E+03  4.9786308E-05
  2.3000000E+03  4.2292343E-05
  2.4000000E+03  3.6132984E-05
  2.5000000E+03  3.1035405E-05
  2.6000000E+03  2.6789386E-05
  2.7000000E+03  2.3231460E-05
  2.8000000E+03  2.0233431E-05
  2.9000000E+03  1.7693963E-05
  3.0000000E+03  1.5532359E-05
  3.1000000E+03  1.3683906E-05
  3.2000000E+03  1.2096369E-05
  3.3000000E+03  1.0727331E-05
  3.4000000E+03  9.5421442E-06
  3.5000000E+03  8.5123555E-06
  3.6000000E+03  7.6144735E-06
  3.7000000E+03  6.8290120E-06
  3.8000000E+03  6.1397341E-06
  3.9000000E+03  5.5330510E-06
  4.0000000E+03  4.9975410E-06
  4.2000000E+03  4.1029623E-06
  4.4000000E+03  3.3951340E-06
  4.6000000E+03  2.8297924E-06
  4.8000000E+03  2.3743273E-06
  5.0000000E+03  2.0044451E-06
  5.1250000E+03  1.8083994E-06
  5.2500000E+03  1.6349939E-06
  5.3750000E+03  1.4812182E-06
  5.5000000E+03  1.3445134E-06
  5.7500000E+03  1.1138996E-06
  5.8750000E+03  1.0165188E-06
  6.0000000E+03  9.2917427E-07
  6.2500000E+03  7.7998805E-07
  6.5000000E+03  6.5859092E-07
  6.7500000E+03  5.5911503E-07
  7.0000000E+03  4.7707187E-07
  7.2500000E+03  4.0899726E-07
  7.5000000E+03  3.5219421E-07
  7.7500000E+03  3.0454578E-07
  8.0000000E+03  2.6437873E-07
  8.2500000E+03  2.3036149E-07
  8.5000000E+03  2.0142646E-07
  8.7500000E+03  1.7671247E-07
  9.0000000E+03  1.5552133E-07
  9.2500000E+03  1.3728376E-07
  9.5000000E+03  1.2153288E-07
  9.7500000E+03  1.0788404E-07
  1.0000000E+04  9.6018938E-08
  1.0250000E+04  8.5673106E-08
  1.0500000E+04  7.6625754E-08
  1.0750000E+04  6.8691840E-08
  1.1000000E+04  6.1715713E-08
  1.1250000E+04  5.5565987E-08
  1.1500000E+04  5.0131378E-08
  1.2000000E+04  4.1043214E-08
  1.2500000E+04  3.3848963E-08
  1.3000000E+04  2.8105971E-08
  1.3500000E+04  2.3485455E-08
  1.4000000E+04  1.9740778E-08
  1.4500000E+04  1.6684959E-08
  1.5000000E+04  1.4175106E-08
  1.5500000E+04  1.2101164E-08
  1.6000000E+04  1.0377611E-08
  1.6500000E+04  8.9374829E-09
  1.7000000E+04  7.7280470E-09
  1.7500000E+04  6.7074861E-09
  1.8000000E+04  5.8423941E-09
  1.8500000E+04  5.1059354E-09
  1.9000000E+04  4.4764414E-09
  1.9500000E+04  3.9363157E-09
  2.0000000E+04  3.4711924E-09
  2.0500000E+04  3.0692823E-09
  2.1000000E+04  2.7208634E-09
  2.1500000E+04  2.4178815E-09
  2.2000000E+04  2.1536362E-09
  2.2500000E+04  1.9225352E-09
  2.3000000E+04  1.7198882E-09
  2.3500000E+04  1.5417429E-09
  2.4000000E+04  1.3847578E-09
  2.4500000E+04  1.2460981E-09
  2.5000000E+04  1.1233553E-09
  2.6000000E+04  9.1769721E-10
  2.7000000E+04  7.5460639E-10
  2.8000000E+04  6.2431067E-10
  2.9000000E+04  5.1949978E-10
  3.0000000E+04  4.3464642E-10
  3.1000000E+04  3.6553228E-10
  3.2000000E+04  3.0891365E-10
  3.3000000E+04  2.6227817E-10
  3.4000000E+04  2.2366640E-10
  3.5000000E+04  1.9153996E-10
  3.6000000E+04  1.6468214E-10
  3.7000000E+04  1.4212638E-10
  3.8000000E+04  1.2310147E-10
  3.9000000E+04  1.0698846E-10
  4.0000000E+04  9.3287143E-11
  4.1000000E+04  8.1591650E-11
  4.2000000E+04  7.1571810E-11
  4.3000000E+04  6.2957704E-11
  4.4000000E+04  5.5527573E-11
  4.5000000E+04  4.9098251E-11
  4.6000000E+04  4.3517977E-11
  4.7000000E+04  3.8660570E-11
  4.8000000E+04  3.4420687E-11
  5.0000000E+04  2.7454473E-11
  5.1250000E+04  2.3930490E-11
  5.2500000E+04  2.0918671E-11
  5.3750000E+04  1.8335878E-11
  5.5000000E+04  1.6113874E-11
  5.6250000E+04  1.4196500E-11
  5.7500000E+04  1.2537290E-11
  5.8750000E+04  1.1097566E-11
  6.0000000E+04  9.8450131E-12
  6.1250000E+04  8.7525414E-12
  6.2500000E+04  7.7973830E-12
  6.3750000E+04  6.9603462E-12
  6.5000000E+04  6.2251830E-12
  6.6250000E+04  5.5780969E-12
  6.7500000E+04  5.0073418E-12
  6.8750000E+04  4.5028908E-12
  7.0000000E+04  4.0561594E-12
  7.1250000E+04  3.6597792E-12
  7.2500000E+04  3.3074164E-12
  7.5000000E+04  2.7136618E-12
  7.7500000E+04  2.2395342E-12
  8.0000000E+04  1.8584379E-12
  8.2500000E+04  1.5502035E-12
  8.5000000E+04  1.2994305E-12
  8.7500000E+04  1.0942715E-12
  9.0000000E+04  9.2554858E-13
  9.2500000E+04  7.8610175E-13
  9.5000000E+04  6.7030801E-13
  9.7500000E+04  5.7372448E-13
  1.0000000E+05  4.9282066E-13
  1.0250000E+05  4.2477577E-13
  1.0500000E+05  3.6732412E-13
  1.0750000E+05  3.1863688E-13
  1.1000000E+05  2.7723070E-13
  1.1250000E+05  2.4189598E-13
  1.1500000E+05  2.1164288E-13
  1.1750000E+05  1.8565880E-13
  1.2000000E+05  1.6327387E-13
  1.2250000E+05  1.4393370E-13
  1.2500000E+05  1.2717750E-13
  1.2750000E+05  1.1262089E-13
  1.3000000E+05  9.9942416E-14
  1.3250000E+05  8.8872349E-14
  1.3500000E+05  7.9183591E-14
  1.3750000E+05  7.0684345E-14
  1.4000000E+05  6.3212183E-14
  1.4250000E+05  5.6629133E-14
  1.4500000E+05  5.0817602E-14
  1.4750000E+05  4.5677099E-14
  1.5000000E+05  4.1121523E-14
  1.5250000E+05  3.7076918E-14
  1.5500000E+05  3.3479612E-14
  1.6000000E+05  2.7414599E-14
  1.6500000E+05  2.2569660E-14
  1.7000000E+05  1.8675597E-14
  1.7500000E+05  1.5527700E-14
  1.8000000E+05  1.2969238E-14
  1.8500000E+05  1.0879261E-14
  1.9000000E+05  9.1637215E-15
  1.9500000E+05  7.7490482E-15
  2.0000000E+05  6.5773440E-15
  2.0500000E+05  5.6027993E-15
  2.1000000E+05  4.7889844E-15
  2.1500000E+05  4.1067819E-15
  2.2000000E+05  3.5328096E-15
  2.2500000E+05  3.0482205E-15
  2.3000000E+05  2.6377378E-15
  2.3500000E+05  2.2889179E-15
  2.4000000E+05  1.9915846E-15
  2.4500000E+05  1.7373842E-15
  2.5000000E+05  1.5194101E-15
  2.5500000E+05  1.3319419E-15
  2.6000000E+05  1.1702509E-15
  2.6500000E+05  1.0304137E-15
  2.7000000E+05  9.0916274E-16
  2.7500000E+05  8.0376861E-16
  2.8000000E+05  7.1196697E-16
  2.8500000E+05  6.3186010E-16
  2.9000000E+05  5.6183241E-16
  2.9500000E+05  5.0050594E-16
  3.0000000E+05  4.4670368E-16
  3.0500000E+05  3.9941875E-16
  
  
#  68  20  O4  EION =  6.000000000E+00 eV   286
#  S(0) = 1.601063E+00
  3.3243106E-02  0.0000000E+00
  3.3243106E+00  0.0000000E+00
  3.3243106E+00  4.7377251E-02
  6.0000000E+00  4.7377251E-02
  6.0027211E+00  4.7377251E-02
  6.0524490E+00  4.8081557E-02
  6.1021769E+00  4.8761333E-02
  6.1519048E+00  4.9417549E-02
  6.2016327E+00  5.0051127E-02
  6.3010885E+00  5.1253871E-02
  6.4005442E+00  5.2376184E-02
  6.5000000E+00  5.3424108E-02
  6.7500000E+00  5.5765351E-02
  7.0000000E+00  5.7745784E-02
  7.2500000E+00  5.9426001E-02
  7.5000000E+00  6.0854745E-02
  8.0000000E+00  6.3107587E-02
  8.5000000E+00  6.4737489E-02
  9.0000000E+00  6.5898469E-02
  9.5000000E+00  6.6692957E-02
  1.0000000E+01  6.7189376E-02
  1.0500000E+01  6.7433554E-02
  1.1000000E+01  6.7456410E-02
  1.1500000E+01  6.7279129E-02
  1.2000000E+01  6.6916854E-02
  1.2500000E+01  6.6381184E-02
  1.3000000E+01  6.5681722E-02
  1.3500000E+01  6.4827904E-02
  1.4000000E+01  6.3829325E-02
  1.4500000E+01  6.2696284E-02
  1.5000000E+01  6.1440398E-02
  1.6000000E+01  5.8610898E-02
  1.7000000E+01  5.5451131E-02
  1.8000000E+01  5.2077581E-02
  1.9000000E+01  4.8602549E-02
  2.0000000E+01  4.5126139E-02
  2.1000000E+01  4.1729332E-02
  2.2000000E+01  3.8472741E-02
  2.3000000E+01  3.5397599E-02
  2.4000000E+01  3.2527480E-02
  2.5000000E+01  2.9872804E-02
  2.6000000E+01  2.7433610E-02
  2.7000000E+01  2.5202888E-02
  2.8000000E+01  2.3169368E-02
  2.9000000E+01  2.1319115E-02
  3.0000000E+01  1.9637046E-02
  3.1000000E+01  1.8108271E-02
  3.2000000E+01  1.6718051E-02
  3.4000000E+01  1.4299574E-02
  3.6000000E+01  1.2285405E-02
  3.8000000E+01  1.0597296E-02
  4.0000000E+01  9.1732189E-03
  4.2000000E+01  7.9646674E-03
  4.4000000E+01  6.9336630E-03
  4.6000000E+01  6.0502339E-03
  4.8000000E+01  5.2906734E-03
  5.0000000E+01  4.6357411E-03
  5.2500000E+01  3.9405887E-03
  5.5000000E+01  3.3597701E-03
  5.7500000E+01  2.8732055E-03
  6.0000000E+01  2.4646456E-03
  6.2500000E+01  2.1207036E-03
  6.5000000E+01  1.8303479E-03
  6.6250000E+01  1.7023653E-03
  6.7500000E+01  1.5845139E-03
  7.0000000E+01  1.3757175E-03
  7.2500000E+01  1.1977610E-03
  7.5000000E+01  1.0455810E-03
  7.7500000E+01  9.1500779E-04
  8.0000000E+01  8.0258538E-04
  8.2500000E+01  7.0547956E-04
  8.5000000E+01  6.2135654E-04
  8.7500000E+01  5.4828559E-04
  9.0000000E+01  4.8465761E-04
  9.2500000E+01  4.2912425E-04
  9.5000000E+01  3.8056254E-04
  9.7500000E+01  3.3804216E-04
  1.0000000E+02  3.0076344E-04
  1.0250000E+02  2.6803562E-04
  1.0500000E+02  2.3926980E-04
  1.1000000E+02  1.9174739E-04
  1.1250000E+02  1.7218714E-04
  1.1500000E+02  1.5496637E-04
  1.1750000E+02  1.3980212E-04
  1.2000000E+02  1.2646104E-04
  1.2250000E+02  1.1473107E-04
  1.2500000E+02  1.0441996E-04
  1.2750000E+02  9.5355466E-05
  1.3000000E+02  8.7387640E-05
  1.3250000E+02  8.0394708E-05
  1.3500000E+02  7.4268621E-05
  1.3750000E+02  6.8911624E-05
  1.4000000E+02  6.4236394E-05
  1.4500000E+02  5.6630318E-05
  1.4750000E+02  5.3565031E-05
  1.5000000E+02  5.0913572E-05
  1.5500000E+02  4.6669406E-05
  1.6000000E+02  4.3600329E-05
  1.6250000E+02  4.2432251E-05
  1.6500000E+02  4.1466818E-05
  1.6750000E+02  4.0677247E-05
  1.7000000E+02  4.0041238E-05
  1.7500000E+02  3.9157959E-05
  1.8000000E+02  3.8698570E-05
  1.9000000E+02  3.8685291E-05
  1.9500000E+02  3.8984344E-05
  2.0000000E+02  3.9410202E-05
  2.0500000E+02  3.9921472E-05
  2.1000000E+02  4.0492732E-05
  2.1500000E+02  4.1102330E-05
  2.2000000E+02  4.1730557E-05
  2.2500000E+02  4.2359606E-05
  2.3000000E+02  4.2977882E-05
  2.4000000E+02  4.4155696E-05
  2.5000000E+02  4.5216891E-05
  2.6000000E+02  4.6130206E-05
  2.7000000E+02  4.6890269E-05
  2.8000000E+02  4.7497247E-05
  2.9000000E+02  4.7955771E-05
  3.0000000E+02  4.8277496E-05
  3.1000000E+02  4.8474588E-05
  3.2000000E+02  4.8558392E-05
  3.4000000E+02  4.8422384E-05
  3.6000000E+02  4.7936966E-05
  3.8000000E+02  4.7176571E-05
  4.0000000E+02  4.6214193E-05
  4.2000000E+02  4.5108958E-05
  4.4000000E+02  4.3907840E-05
  4.6000000E+02  4.2646438E-05
  4.8000000E+02  4.1349460E-05
  5.0000000E+02  4.0036008E-05
  5.2500000E+02  3.8395465E-05
  5.5000000E+02  3.6779780E-05
  5.7500000E+02  3.5204813E-05
  6.0000000E+02  3.3675211E-05
  6.5000000E+02  3.0762845E-05
  6.7500000E+02  2.9390265E-05
  7.0000000E+02  2.8078936E-05
  7.2500000E+02  2.6829500E-05
  7.5000000E+02  2.5640452E-05
  8.0000000E+02  2.3435547E-05
  8.5000000E+02  2.1447642E-05
  9.0000000E+02  1.9658625E-05
  9.5000000E+02  1.8046680E-05
  1.0000000E+03  1.6590789E-05
  1.0500000E+03  1.5274814E-05
  1.1000000E+03  1.4085407E-05
  1.1500000E+03  1.3009799E-05
  1.2000000E+03  1.2035919E-05
  1.2500000E+03  1.1152868E-05
  1.3000000E+03  1.0350468E-05
  1.3500000E+03  9.6195142E-06
  1.4000000E+03  8.9521255E-06
  1.4500000E+03  8.3419100E-06
  1.5000000E+03  7.7834605E-06
  1.6000000E+03  6.8025985E-06
  1.7000000E+03  5.9745064E-06
  1.8000000E+03  5.2708006E-06
  1.9000000E+03  4.6694311E-06
  2.0000000E+03  4.1529161E-06
  2.1000000E+03  3.7072644E-06
  2.2000000E+03  3.3211310E-06
  2.3000000E+03  2.9851119E-06
  2.4000000E+03  2.6913730E-06
  2.5000000E+03  2.4335140E-06
  2.6000000E+03  2.2063561E-06
  2.7000000E+03  2.0056207E-06
  2.8000000E+03  1.8276958E-06
  2.9000000E+03  1.6694836E-06
  3.0000000E+03  1.5283520E-06
  3.1000000E+03  1.4020807E-06
  3.2000000E+03  1.2887966E-06
  3.3000000E+03  1.1869117E-06
  3.4000000E+03  1.0950623E-06
  3.5000000E+03  1.0120725E-06
  3.6000000E+03  9.3692356E-07
  3.7000000E+03  8.6873108E-07
  3.8000000E+03  8.0672627E-07
  3.9000000E+03  7.5023862E-07
  4.0000000E+03  6.9867992E-07
  4.2000000E+03  6.0834512E-07
  4.4000000E+03  5.3229484E-07
  4.6000000E+03  4.6787111E-07
  4.8000000E+03  4.1299017E-07
  5.0000000E+03  3.6599338E-07
  5.1250000E+03  3.4001992E-07
  5.2500000E+03  3.1632735E-07
  5.3750000E+03  2.9467679E-07
  5.5000000E+03  2.7485840E-07
  5.7500000E+03  2.4000056E-07
  5.8750000E+03  2.2465352E-07
  6.0000000E+03  2.1051813E-07
  6.2500000E+03  1.8543900E-07
  6.5000000E+03  1.6399180E-07
  6.7500000E+03  1.4555950E-07
  7.0000000E+03  1.2964485E-07
  7.2500000E+03  1.1584437E-07
  7.5000000E+03  1.0382854E-07
  7.7500000E+03  9.3326551E-08
  8.0000000E+03  8.4114584E-08
  8.2500000E+03  7.6006664E-08
  8.5000000E+03  6.8847492E-08
  8.7500000E+03  6.2506767E-08
  9.0000000E+03  5.6874681E-08
  9.2500000E+03  5.1858298E-08
  9.5000000E+03  4.7378630E-08
  9.7500000E+03  4.3368292E-08
  1.0000000E+04  3.9769592E-08
  1.0250000E+04  3.6532969E-08
  1.0500000E+04  3.3615695E-08
  1.0750000E+04  3.0980808E-08
  1.1000000E+04  2.8596247E-08
  1.1250000E+04  2.6434122E-08
  1.1500000E+04  2.4470100E-08
  1.2000000E+04  2.1053845E-08
  1.2500000E+04  1.8206500E-08
  1.3000000E+04  1.5818648E-08
  1.3500000E+04  1.3804611E-08
  1.4000000E+04  1.2096741E-08
  1.4500000E+04  1.0641224E-08
  1.5000000E+04  9.3949325E-09
  1.5500000E+04  8.3230677E-09
  1.6000000E+04  7.3973688E-09
  1.6500000E+04  6.5947491E-09
  1.7000000E+04  5.8962491E-09
  1.7500000E+04  5.2862144E-09
  1.8000000E+04  4.7516430E-09
  1.8500000E+04  4.2816930E-09
  1.9000000E+04  3.8672914E-09
  1.9500000E+04  3.5008126E-09
  2.0000000E+04  3.1758254E-09
  2.0500000E+04  2.8868832E-09
  2.1000000E+04  2.6293503E-09
  2.1500000E+04  2.3992672E-09
  2.2000000E+04  2.1932399E-09
  2.2500000E+04  2.0083467E-09
  2.3000000E+04  1.8420676E-09
  2.3500000E+04  1.6922243E-09
  2.4000000E+04  1.5569286E-09
  2.4500000E+04  1.4345395E-09
  2.5000000E+04  1.3236274E-09
  2.5500000E+04  1.2229443E-09
  2.6000000E+04  1.1313959E-09
  2.6500000E+04  1.0480210E-09
  2.7000000E+04  9.7197340E-10
  2.8000000E+04  8.3895898E-10
  2.9000000E+04  7.2735048E-10
  3.0000000E+04  6.3320730E-10
  3.1000000E+04  5.5340173E-10
  3.2000000E+04  4.8543446E-10
  3.3000000E+04  4.2729509E-10
  3.4000000E+04  3.7735615E-10
  3.5000000E+04  3.3429256E-10
  3.6000000E+04  2.9701964E-10
  3.7000000E+04  2.6464489E-10
  3.8000000E+04  2.3643027E-10
  3.9000000E+04  2.1176267E-10
  4.0000000E+04  1.9013040E-10
  4.1000000E+04  1.7110469E-10
  4.2000000E+04  1.5432491E-10
  4.3000000E+04  1.3948657E-10
  4.4000000E+04  1.2633165E-10
  4.5000000E+04  1.1464068E-10
  4.6000000E+04  1.0422644E-10
  4.7000000E+04  9.4928664E-11
  4.8000000E+04  8.6609756E-11
  5.0000000E+04  7.2450754E-11
  5.1250000E+04  6.5007252E-11
  5.2500000E+04  5.8462645E-11
  5.3750000E+04  5.2692518E-11
  5.5000000E+04  4.7591823E-11
  5.6250000E+04  4.3071667E-11
  5.7500000E+04  3.9056504E-11
  5.8750000E+04  3.5481809E-11
  6.0000000E+04  3.2292297E-11
  6.1250000E+04  2.9440463E-11
  6.2500000E+04  2.6885260E-11
  6.3750000E+04  2.4591064E-11
  6.5000000E+04  2.2527084E-11
  6.6250000E+04  2.0666651E-11
  6.7500000E+04  1.8986604E-11
  6.8750000E+04  1.7466773E-11
  7.0000000E+04  1.6089763E-11
  7.1250000E+04  1.4840605E-11
  7.2500000E+04  1.3706052E-11
  7.5000000E+04  1.1735033E-11
  
  
#  68  24  P1  EION =  6.000000000E+00 eV   257
#  S(0) = 2.491682E+00
  3.0000000E-02  0.0000000E+00
  3.0000000E+00  0.0000000E+00
  3.0000000E+00  7.8925080E-01
  6.0000000E+00  7.8925080E-01
  6.0000000E+00  4.2532011E-02
  6.0027211E+00  4.2532011E-02
  6.0275851E+00  4.1789943E-02
  6.0524490E+00  4.1063219E-02
  6.0773130E+00  4.0351467E-02
  6.1021769E+00  3.9654332E-02
  6.1519048E+00  3.8302508E-02
  6.2016327E+00  3.7005065E-02
  6.3010885E+00  3.4563272E-02
  6.4005442E+00  3.2310199E-02
  6.5000000E+00  3.0229011E-02
  6.6250000E+00  2.7833934E-02
  6.7500000E+00  2.5659909E-02
  6.8750000E+00  2.3683504E-02
  7.0000000E+00  2.1884097E-02
  7.2500000E+00  1.8745638E-02
  7.5000000E+00  1.6122822E-02
  7.7500000E+00  1.3919880E-02
  8.0000000E+00  1.2060905E-02
  8.2500000E+00  1.0485309E-02
  8.5000000E+00  9.1444178E-03
  8.7500000E+00  7.9988911E-03
  9.0000000E+00  7.0167457E-03
  9.2500000E+00  6.1718385E-03
  9.5000000E+00  5.4426940E-03
  9.7500000E+00  4.8115811E-03
  1.0000000E+01  4.2637924E-03
  1.0250000E+01  3.7870854E-03
  1.0500000E+01  3.3712057E-03
  1.0750000E+01  3.0075625E-03
  1.1000000E+01  2.6888922E-03
  1.1250000E+01  2.4090734E-03
  1.1500000E+01  2.1628955E-03
  1.1750000E+01  1.9459203E-03
  1.2000000E+01  1.7543808E-03
  1.2250000E+01  1.5850101E-03
  1.2500000E+01  1.4350367E-03
  1.2750000E+01  1.3020701E-03
  1.3000000E+01  1.1840118E-03
  1.3250000E+01  1.0790831E-03
  1.3500000E+01  9.8573969E-04
  1.4000000E+01  8.2849647E-04
  1.4250000E+01  7.6240381E-04
  1.4500000E+01  7.0342043E-04
  1.4750000E+01  6.5073521E-04
  1.5000000E+01  6.0365785E-04
  1.5250000E+01  5.6158973E-04
  1.5500000E+01  5.2398864E-04
  1.5750000E+01  4.9036732E-04
  1.6000000E+01  4.6030078E-04
  1.6500000E+01  4.0939927E-04
  1.7000000E+01  3.6877930E-04
  1.7500000E+01  3.3643129E-04
  1.8000000E+01  3.1075971E-04
  1.8500000E+01  2.9052644E-04
  1.9000000E+01  2.7468523E-04
  1.9500000E+01  2.6240017E-04
  2.0000000E+01  2.5303987E-04
  2.0500000E+01  2.4604817E-04
  2.1000000E+01  2.4096612E-04
  2.1500000E+01  2.3744550E-04
  2.2000000E+01  2.3519739E-04
  2.2500000E+01  2.3396945E-04
  2.3000000E+01  2.3355845E-04
  2.4000000E+01  2.3455741E-04
  2.5000000E+01  2.3719669E-04
  2.6000000E+01  2.4076865E-04
  2.7000000E+01  2.4480862E-04
  2.8000000E+01  2.4898963E-04
  2.9000000E+01  2.5308596E-04
  3.0000000E+01  2.5696162E-04
  3.1000000E+01  2.6051304E-04
  3.2000000E+01  2.6368500E-04
  3.4000000E+01  2.6878461E-04
  3.6000000E+01  2.7218629E-04
  3.8000000E+01  2.7397393E-04
  4.0000000E+01  2.7430302E-04
  4.2000000E+01  2.7335359E-04
  4.4000000E+01  2.7131540E-04
  4.6000000E+01  2.6836678E-04
  4.8000000E+01  2.6467659E-04
  5.0000000E+01  2.6039504E-04
  5.2500000E+01  2.5441324E-04
  5.5000000E+01  2.4793964E-04
  5.7500000E+01  2.4115683E-04
  6.0000000E+01  2.3421530E-04
  6.5000000E+01  2.2029502E-04
  6.7500000E+01  2.1347581E-04
  7.0000000E+01  2.0682232E-04
  7.2500000E+01  2.0036902E-04
  7.5000000E+01  1.9413874E-04
  8.0000000E+01  1.8239222E-04
  8.5000000E+01  1.7161225E-04
  9.0000000E+01  1.6176456E-04
  9.5000000E+01  1.5278382E-04
  1.0000000E+02  1.4459477E-04
  1.0500000E+02  1.3712146E-04
  1.1000000E+02  1.3029387E-04
  1.1500000E+02  1.2404845E-04
  1.2000000E+02  1.1832746E-04
  1.2500000E+02  1.1307908E-04
  1.3000000E+02  1.0825666E-04
  1.3500000E+02  1.0381580E-04
  1.4000000E+02  9.9715159E-05
  1.4500000E+02  9.5918672E-05
  1.5000000E+02  9.2391092E-05
  1.6000000E+02  8.6014900E-05
  1.7000000E+02  8.0372688E-05
  1.8000000E+02  7.5296210E-05
  1.9000000E+02  7.0669775E-05
  2.0000000E+02  6.6417934E-05
  2.1000000E+02  6.2491280E-05
  2.2000000E+02  5.8864544E-05
  2.3000000E+02  5.5515999E-05
  2.4000000E+02  5.2428547E-05
  2.5000000E+02  4.9585686E-05
  2.6000000E+02  4.6969321E-05
  2.7000000E+02  4.4560183E-05
  2.8000000E+02  4.2340043E-05
  2.9000000E+02  4.0292272E-05
  3.0000000E+02  3.8401962E-05
  3.1000000E+02  3.6655442E-05
  3.2000000E+02  3.5040150E-05
  3.4000000E+02  3.2157575E-05
  3.6000000E+02  2.9672456E-05
  3.8000000E+02  2.7506861E-05
  4.0000000E+02  2.5593642E-05
  4.2000000E+02  2.3884227E-05
  4.4000000E+02  2.2342965E-05
  4.6000000E+02  2.0944725E-05
  4.8000000E+02  1.9674336E-05
  5.0000000E+02  1.8518908E-05
  5.2500000E+02  1.7218439E-05
  5.5000000E+02  1.6058723E-05
  5.7500000E+02  1.5021965E-05
  6.0000000E+02  1.4092922E-05
  6.5000000E+02  1.2505116E-05
  6.7500000E+02  1.1820266E-05
  7.0000000E+02  1.1193455E-05
  7.2500000E+02  1.0616807E-05
  7.5000000E+02  1.0084341E-05
  8.0000000E+02  9.1329273E-06
  8.5000000E+02  8.3113939E-06
  9.0000000E+02  7.6004755E-06
  9.5000000E+02  6.9830520E-06
  1.0000000E+03  6.4443205E-06
  1.0500000E+03  5.9699104E-06
  1.1000000E+03  5.5471933E-06
  1.1500000E+03  5.1674798E-06
  1.2000000E+03  4.8254109E-06
  1.2500000E+03  4.5165563E-06
  1.3000000E+03  4.2372109E-06
  1.3500000E+03  3.9842120E-06
  1.4000000E+03  3.7546924E-06
  1.4500000E+03  3.5455622E-06
  1.5000000E+03  3.3538728E-06
  1.6000000E+03  3.0139032E-06
  1.7000000E+03  2.7227636E-06
  1.8000000E+03  2.4725761E-06
  1.9000000E+03  2.2561501E-06
  2.0000000E+03  2.0675028E-06
  2.1000000E+03  1.9017705E-06
  2.2000000E+03  1.7550659E-06
  2.3000000E+03  1.6245419E-06
  2.4000000E+03  1.5081494E-06
  2.5000000E+03  1.4041079E-06
  2.6000000E+03  1.3106570E-06
  2.7000000E+03  1.2262300E-06
  2.8000000E+03  1.1495736E-06
  2.9000000E+03  1.0797861E-06
  3.0000000E+03  1.0161507E-06
  3.1000000E+03  9.5802976E-07
  3.2000000E+03  9.0481742E-07
  3.4000000E+03  8.1091194E-07
  3.6000000E+03  7.3079418E-07
  3.8000000E+03  6.6188003E-07
  4.0000000E+03  6.0220657E-07
  4.2000000E+03  5.5021385E-07
  4.4000000E+03  5.0465236E-07
  4.6000000E+03  4.6449803E-07
  4.8000000E+03  4.2890564E-07
  5.0000000E+03  3.9719342E-07
  5.2500000E+03  3.6219214E-07
  5.5000000E+03  3.3155826E-07
  5.7500000E+03  3.0460185E-07
  6.0000000E+03  2.8075922E-07
  6.5000000E+03  2.4065453E-07
  6.7500000E+03  2.2369733E-07
  7.0000000E+03  2.0843643E-07
  7.2500000E+03  1.9465267E-07
  7.5000000E+03  1.8216148E-07
  7.7500000E+03  1.7080634E-07
  8.0000000E+03  1.6045384E-07
  8.2500000E+03  1.5098969E-07
  8.5000000E+03  1.4231545E-07
  9.0000000E+03  1.2700722E-07
  9.5000000E+03  1.1397133E-07
  1.0000000E+04  1.0278090E-07
  1.0500000E+04  9.3105199E-08
  1.1000000E+04  8.4684578E-08
  1.1500000E+04  7.7312710E-08
  1.2000000E+04  7.0823929E-08
  1.2500000E+04  6.5084021E-08
  1.3000000E+04  5.9983441E-08
  1.3500000E+04  5.5431982E-08
  1.4000000E+04  5.1354733E-08
  1.4500000E+04  4.7689067E-08
  1.5000000E+04  4.4382304E-08
  1.5500000E+04  4.1389883E-08
  1.6000000E+04  3.8673863E-08
  1.6500000E+04  3.6201776E-08
  1.7000000E+04  3.3945758E-08
  1.8000000E+04  2.9989194E-08
  1.9000000E+04  2.6648359E-08
  2.0000000E+04  2.3804671E-08
  2.1000000E+04  2.1366167E-08
  2.2000000E+04  1.9260899E-08
  2.3000000E+04  1.7432162E-08
  2.4000000E+04  1.5834796E-08
  2.5000000E+04  1.4432385E-08
  2.6000000E+04  1.3195241E-08
  2.7000000E+04  1.2099027E-08
  2.8000000E+04  1.1123688E-08
  2.9000000E+04  1.0252610E-08
  3.0000000E+04  9.4719118E-09
  3.1000000E+04  8.7699171E-09
  3.2000000E+04  8.1367459E-09
  3.3000000E+04  7.5639968E-09
  3.4000000E+04  7.0444917E-09
  3.5000000E+04  6.5720696E-09
  3.6000000E+04  6.1414179E-09
  3.8000000E+04  5.3876385E-09
  4.0000000E+04  4.7530944E-09
  4.2000000E+04  4.2148510E-09
  4.4000000E+04  3.7551448E-09
  4.6000000E+04  3.3600179E-09
  4.8000000E+04  3.0183950E-09
  5.0000000E+04  2.7214330E-09
  5.2500000E+04  2.4023391E-09
  5.5000000E+04  2.1309838E-09
  5.7500000E+04  1.8987230E-09
  5.8750000E+04  1.7950547E-09
  6.0000000E+04  1.6987110E-09
  6.2500000E+04  1.5255073E-09
  6.5000000E+04  1.3747776E-09
  6.7500000E+04  1.2430217E-09
  7.0000000E+04  1.1273660E-09
  7.2500000E+04  1.0253938E-09
  7.5000000E+04  9.3509142E-10
  7.7500000E+04  8.5480180E-10
  8.0000000E+04  7.8321183E-10
  8.2500000E+04  7.1929063E-10
  8.5000000E+04  6.6213644E-10


==> anc/colstop/sbethe/sdbase/oos69.tab <==
# Atomic number = 69   (Tm)
#
#      W/eV         OOS*eV
  
  
#  69   1  K1  EION =  5.939300000E+04 eV   236
#  S(0) = 9.012093E-01
  5.9387259E+02  0.0000000E+00
  5.9387259E+04  0.0000000E+00
  5.9387259E+04  3.1527814E-05
  5.9393000E+04  3.1527814E-05
  5.9393595E+04  3.1527814E-05
  5.9394542E+04  3.1174178E-05
  5.9395490E+04  3.0856654E-05
  5.9396438E+04  3.0572885E-05
  5.9397385E+04  3.0320940E-05
  5.9399280E+04  2.9905492E-05
  5.9401175E+04  2.9596184E-05
  5.9404965E+04  2.9238248E-05
  5.9408755E+04  2.9135992E-05
  5.9416335E+04  2.9333422E-05
  5.9420125E+04  2.9499796E-05
  5.9423915E+04  2.9654140E-05
  5.9431495E+04  2.9852263E-05
  5.9439075E+04  2.9889555E-05
  5.9446655E+04  2.9827627E-05
  5.9454235E+04  2.9741657E-05
  5.9469396E+04  2.9654713E-05
  5.9476976E+04  2.9659773E-05
  5.9484556E+04  2.9677209E-05
  5.9499716E+04  2.9691953E-05
  5.9514876E+04  2.9654656E-05
  5.9530036E+04  2.9601362E-05
  5.9545196E+04  2.9570591E-05
  5.9560356E+04  2.9565543E-05
  5.9575516E+04  2.9565898E-05
  5.9605837E+04  2.9528706E-05
  5.9620997E+04  2.9498607E-05
  5.9636157E+04  2.9474227E-05
  5.9651317E+04  2.9458411E-05
  5.9666477E+04  2.9447235E-05
  5.9696797E+04  2.9419244E-05
  5.9727118E+04  2.9373154E-05
  5.9757438E+04  2.9330193E-05
  5.9787758E+04  2.9297523E-05
  5.9818078E+04  2.9264180E-05
  5.9848399E+04  2.9221516E-05
  5.9878719E+04  2.9179683E-05
  5.9939359E+04  2.9105992E-05
  6.0000000E+04  2.9029273E-05
  6.0312500E+04  2.8635793E-05
  6.0625000E+04  2.8248188E-05
  6.1250000E+04  2.7484248E-05
  6.1875000E+04  2.6737208E-05
  6.2500000E+04  2.6010346E-05
  6.3750000E+04  2.4626415E-05
  6.5000000E+04  2.3336108E-05
  6.6250000E+04  2.2133188E-05
  6.7500000E+04  2.1009866E-05
  7.0000000E+04  1.8974496E-05
  7.2500000E+04  1.7184483E-05
  7.5000000E+04  1.5604676E-05
  8.0000000E+04  1.2963486E-05
  8.5000000E+04  1.0867574E-05
  9.0000000E+04  9.1854428E-06
  9.5000000E+04  7.8215381E-06
  1.0000000E+05  6.7053484E-06
  1.0500000E+05  5.7841279E-06
  1.1000000E+05  5.0179209E-06
  1.1500000E+05  4.3761035E-06
  1.2000000E+05  3.8349522E-06
  1.2500000E+05  3.3759063E-06
  1.3000000E+05  2.9843131E-06
  1.3500000E+05  2.6485093E-06
  1.4000000E+05  2.3591349E-06
  1.4500000E+05  2.1086283E-06
  1.5000000E+05  1.8908355E-06
  1.5500000E+05  1.7007198E-06
  1.6000000E+05  1.5341313E-06
  1.6500000E+05  1.3876351E-06
  1.7000000E+05  1.2583695E-06
  1.8000000E+05  1.0423400E-06
  1.9000000E+05  8.7107672E-07
  2.0000000E+05  7.3383335E-07
  2.1000000E+05  6.2277087E-07
  2.2000000E+05  5.3208784E-07
  2.3000000E+05  4.5743570E-07
  2.4000000E+05  3.9551482E-07
  2.5000000E+05  3.4379480E-07
  2.6000000E+05  3.0031488E-07
  2.7000000E+05  2.6354206E-07
  2.8000000E+05  2.3226684E-07
  2.9000000E+05  2.0552772E-07
  3.0000000E+05  1.8255430E-07
  3.1000000E+05  1.6272504E-07
  3.2000000E+05  1.4553529E-07
  3.3000000E+05  1.3057263E-07
  3.4000000E+05  1.1749812E-07
  3.5000000E+05  1.0603169E-07
  3.6000000E+05  9.5940686E-08
  3.7000000E+05  8.7030907E-08
  3.8000000E+05  7.9139481E-08
  3.9000000E+05  7.2129228E-08
  4.0000000E+05  6.5884116E-08
  4.2000000E+05  5.5309651E-08
  4.4000000E+05  4.6788189E-08
  4.6000000E+05  3.9857350E-08
  4.8000000E+05  3.4172116E-08
  5.0000000E+05  2.9471989E-08
  5.2500000E+05  2.4683567E-08
  5.5000000E+05  2.0835006E-08
  5.7500000E+05  1.7712283E-08
  5.8750000E+05  1.6371718E-08
  6.0000000E+05  1.5156333E-08
  6.2500000E+05  1.3047459E-08
  6.5000000E+05  1.1294539E-08
  6.7500000E+05  9.8274991E-09
  7.0000000E+05  8.5918936E-09
  7.2500000E+05  7.5450502E-09
  7.5000000E+05  6.6532428E-09
  7.7500000E+05  5.8895932E-09
  8.0000000E+05  5.2325297E-09
  8.2500000E+05  4.6646206E-09
  8.5000000E+05  4.1716825E-09
  8.7500000E+05  3.7421057E-09
  9.0000000E+05  3.3663346E-09
  9.2500000E+05  3.0364598E-09
  9.5000000E+05  2.7458999E-09
  9.7500000E+05  2.4891527E-09
  1.0000000E+06  2.2615969E-09
  1.0250000E+06  2.0593343E-09
  1.0500000E+06  1.8790622E-09
  1.1000000E+06  1.5736643E-09
  1.1500000E+06  1.3274704E-09
  1.2000000E+06  1.1272372E-09
  1.2500000E+06  9.6305700E-10
  1.3000000E+06  8.2742934E-10
  1.3500000E+06  7.1461399E-10
  1.4000000E+06  6.2017321E-10
  1.4500000E+06  5.4064428E-10
  1.5000000E+06  4.7330202E-10
  1.5500000E+06  4.1598425E-10
  1.6000000E+06  3.6696274E-10
  1.6500000E+06  3.2484661E-10
  1.7000000E+06  2.8850894E-10
  1.7500000E+06  2.5703098E-10
  1.8000000E+06  2.2965942E-10
  1.8500000E+06  2.0577321E-10
  1.9000000E+06  1.8485776E-10
  1.9500000E+06  1.6648456E-10
  2.0000000E+06  1.5029520E-10
  2.0500000E+06  1.3598860E-10
  2.1000000E+06  1.2331076E-10
  2.2000000E+06  1.0201302E-10
  2.3000000E+06  8.5036575E-11
  2.4000000E+06  7.1381756E-11
  2.5000000E+06  6.0306898E-11
  2.6000000E+06  5.1255173E-11
  2.7000000E+06  4.3804052E-11
  2.8000000E+06  3.7629742E-11
  2.9000000E+06  3.2481825E-11
  3.0000000E+06  2.8164910E-11
  3.1000000E+06  2.4525295E-11
  3.2000000E+06  2.1441172E-11
  3.3000000E+06  1.8815324E-11
  3.4000000E+06  1.6569625E-11
  3.5000000E+06  1.4640904E-11
  3.6000000E+06  1.2977769E-11
  3.7000000E+06  1.1538196E-11
  3.8000000E+06  1.0287639E-11
  3.9000000E+06  9.1975594E-12
  4.0000000E+06  8.2442732E-12
  4.1000000E+06  7.4080324E-12
  4.2000000E+06  6.6722994E-12
  4.3000000E+06  6.0231690E-12
  4.4000000E+06  5.4489034E-12
  4.6000000E+06  4.4866743E-12
  4.8000000E+06  3.7224868E-12
  5.0000000E+06  3.1101413E-12
  5.1250000E+06  2.7889335E-12
  5.2500000E+06  2.5069392E-12
  5.3750000E+06  2.2586566E-12
  5.5000000E+06  2.0394525E-12
  5.7500000E+06  1.6732072E-12
  5.8750000E+06  1.5200156E-12
  6.0000000E+06  1.3834198E-12
  6.2500000E+06  1.1520296E-12
  6.5000000E+06  9.6570934E-13
  6.7500000E+06  8.1450870E-13
  7.0000000E+06  6.9091728E-13
  7.2500000E+06  5.8920848E-13
  7.5000000E+06  5.0497809E-13
  7.7500000E+06  4.3480991E-13
  8.0000000E+06  3.7603249E-13
  8.2500000E+06  3.2654070E-13
  8.5000000E+06  2.8466378E-13
  8.7500000E+06  2.4906666E-13
  9.0000000E+06  2.1867566E-13
  9.2500000E+06  1.9262237E-13
  9.5000000E+06  1.7020046E-13
  9.7500000E+06  1.5083229E-13
  1.0000000E+07  1.3404292E-13
  1.0250000E+07  1.1944020E-13
  1.0500000E+07  1.0669879E-13
  1.0750000E+07  9.5547637E-14
  1.1000000E+07  8.5759907E-14
  1.1250000E+07  7.7145024E-14
  1.1500000E+07  6.9542312E-14
  1.2000000E+07  5.6850056E-14
  1.2500000E+07  4.6821525E-14
  1.3000000E+07  3.8827628E-14
  1.3500000E+07  3.2403595E-14
  1.4000000E+07  2.7202115E-14
  1.4500000E+07  2.2960908E-14
  1.5000000E+07  1.9480076E-14
  1.5500000E+07  1.6605869E-14
  1.6000000E+07  1.4218987E-14
  1.6500000E+07  1.2226182E-14
  1.7000000E+07  1.0554034E-14
  1.7500000E+07  9.1443050E-15
  1.8000000E+07  7.9504941E-15
  1.8500000E+07  6.9352697E-15
  1.9000000E+07  6.0684843E-15
  1.9500000E+07  5.3256513E-15
  2.0000000E+07  4.6867747E-15
  2.0500000E+07  4.1354493E-15
  2.1000000E+07  3.6581521E-15
  2.1500000E+07  3.2436829E-15
  2.2000000E+07  2.8827100E-15
  2.2500000E+07  2.5674375E-15
  2.3000000E+07  2.2913390E-15
  2.3500000E+07  2.0489288E-15
  2.4000000E+07  1.8355791E-15
  2.4500000E+07  1.6473826E-15
  2.5000000E+07  1.4810246E-15
  2.6000000E+07  1.2029041E-15
  2.7000000E+07  9.8305924E-16
  2.8000000E+07  8.0791040E-16
  2.9000000E+07  6.6723404E-16
  3.0000000E+07  5.5342637E-16
  3.1000000E+07  4.6087045E-16
  3.2000000E+07  3.8545888E-16
  3.3000000E+07  3.2389758E-16
  
  
#  69   2  L1  EION =  1.011800000E+04 eV   254
#  S(0) = 1.039821E+00
  1.0112698E+02  0.0000000E+00
  1.0112698E+04  0.0000000E+00
  1.0112698E+04  1.1533875E-04
  1.0118000E+04  1.1533875E-04
  1.0118101E+04  1.1533875E-04
  1.0118698E+04  1.1436791E-04
  1.0119294E+04  1.1346885E-04
  1.0119891E+04  1.1263611E-04
  1.0120488E+04  1.1186515E-04
  1.0121681E+04  1.1049384E-04
  1.0122875E+04  1.0933001E-04
  1.0125262E+04  1.0754514E-04
  1.0127648E+04  1.0636807E-04
  1.0132422E+04  1.0535118E-04
  1.0137196E+04  1.0544920E-04
  1.0141970E+04  1.0605189E-04
  1.0146743E+04  1.0674894E-04
  1.0151517E+04  1.0730374E-04
  1.0156291E+04  1.0761898E-04
  1.0165838E+04  1.0758664E-04
  1.0170612E+04  1.0736875E-04
  1.0175386E+04  1.0711079E-04
  1.0180160E+04  1.0686505E-04
  1.0184933E+04  1.0666328E-04
  1.0194481E+04  1.0642455E-04
  1.0204028E+04  1.0634778E-04
  1.0213576E+04  1.0630920E-04
  1.0223123E+04  1.0621546E-04
  1.0232671E+04  1.0604085E-04
  1.0242218E+04  1.0581106E-04
  1.0251766E+04  1.0557400E-04
  1.0261313E+04  1.0536534E-04
  1.0270861E+04  1.0520130E-04
  1.0289955E+04  1.0496210E-04
  1.0309050E+04  1.0471490E-04
  1.0328145E+04  1.0439004E-04
  1.0347240E+04  1.0403360E-04
  1.0366335E+04  1.0371108E-04
  1.0385430E+04  1.0343288E-04
  1.0423620E+04  1.0286632E-04
  1.0442715E+04  1.0254878E-04
  1.0461810E+04  1.0222458E-04
  1.0480905E+04  1.0191615E-04
  1.0500000E+04  1.0162872E-04
  1.0562500E+04  1.0067250E-04
  1.0593750E+04  1.0017432E-04
  1.0625000E+04  9.9688048E-05
  1.0656250E+04  9.9223491E-05
  1.0687500E+04  9.8757772E-05
  1.0718750E+04  9.8277659E-05
  1.0750000E+04  9.7799401E-05
  1.0812500E+04  9.6882349E-05
  1.0875000E+04  9.5964247E-05
  1.1000000E+04  9.4170089E-05
  1.1250000E+04  9.0708081E-05
  1.1500000E+04  8.7408944E-05
  1.2000000E+04  8.1278269E-05
  1.2500000E+04  7.5699863E-05
  1.3000000E+04  7.0623913E-05
  1.3500000E+04  6.5997677E-05
  1.4000000E+04  6.1773848E-05
  1.4500000E+04  5.7910250E-05
  1.5000000E+04  5.4370100E-05
  1.6000000E+04  4.8129866E-05
  1.7000000E+04  4.2830064E-05
  1.8000000E+04  3.8296710E-05
  1.9000000E+04  3.4393342E-05
  2.0000000E+04  3.1012112E-05
  2.1000000E+04  2.8067024E-05
  2.2000000E+04  2.5488847E-05
  2.3000000E+04  2.3221336E-05
  2.4000000E+04  2.1218413E-05
  2.5000000E+04  1.9442065E-05
  2.6000000E+04  1.7860720E-05
  2.7000000E+04  1.6447991E-05
  2.8000000E+04  1.5181712E-05
  2.9000000E+04  1.4043148E-05
  3.0000000E+04  1.3016409E-05
  3.1000000E+04  1.2087938E-05
  3.2000000E+04  1.1246128E-05
  3.4000000E+04  9.7839140E-06
  3.6000000E+04  8.5650064E-06
  3.8000000E+04  7.5404513E-06
  4.0000000E+04  6.6727485E-06
  4.2000000E+04  5.9328200E-06
  4.4000000E+04  5.2978669E-06
  4.6000000E+04  4.7498371E-06
  4.8000000E+04  4.2743001E-06
  5.0000000E+04  3.8596253E-06
  5.2500000E+04  3.4126404E-06
  5.5000000E+04  3.0313251E-06
  5.7500000E+04  2.7040503E-06
  6.0000000E+04  2.4215827E-06
  6.5000000E+04  1.9628978E-06
  6.7500000E+04  1.7758408E-06
  7.0000000E+04  1.6113657E-06
  7.2500000E+04  1.4661831E-06
  7.5000000E+04  1.3375621E-06
  7.7500000E+04  1.2232228E-06
  8.0000000E+04  1.1212516E-06
  8.2500000E+04  1.0300338E-06
  8.5000000E+04  9.4820085E-07
  9.0000000E+04  8.0819771E-07
  9.5000000E+04  6.9378492E-07
  1.0000000E+05  5.9943076E-07
  1.0500000E+05  5.2097319E-07
  1.1000000E+05  4.5524051E-07
  1.1500000E+05  3.9978718E-07
  1.2000000E+05  3.5270753E-07
  1.2500000E+05  3.1250189E-07
  1.3000000E+05  2.7797951E-07
  1.3500000E+05  2.4818703E-07
  1.4000000E+05  2.2235514E-07
  1.4500000E+05  1.9985870E-07
  1.5000000E+05  1.8018625E-07
  1.5500000E+05  1.6291668E-07
  1.6000000E+05  1.4770131E-07
  1.6500000E+05  1.3424982E-07
  1.7000000E+05  1.2231920E-07
  1.7500000E+05  1.1170506E-07
  1.8000000E+05  1.0223472E-07
  1.8500000E+05  9.3761643E-08
  1.9000000E+05  8.6160956E-08
  2.0000000E+05  7.3164552E-08
  2.1000000E+05  6.2558158E-08
  2.2000000E+05  5.3828424E-08
  2.3000000E+05  4.6587152E-08
  2.4000000E+05  4.0537339E-08
  2.5000000E+05  3.5449355E-08
  2.6000000E+05  3.1143932E-08
  2.7000000E+05  2.7479842E-08
  2.8000000E+05  2.4344905E-08
  2.9000000E+05  2.1649322E-08
  3.0000000E+05  1.9320681E-08
  3.1000000E+05  1.7300199E-08
  3.2000000E+05  1.5539853E-08
  3.3000000E+05  1.4000179E-08
  3.4000000E+05  1.2648560E-08
  3.5000000E+05  1.1457896E-08
  3.6000000E+05  1.0405562E-08
  3.7000000E+05  9.4725770E-09
  3.8000000E+05  8.6429443E-09
  3.9000000E+05  7.9031259E-09
  4.0000000E+05  7.2416188E-09
  4.2000000E+05  6.1157075E-09
  4.4000000E+05  5.2023291E-09
  4.6000000E+05  4.4548005E-09
  4.8000000E+05  3.8380309E-09
  5.0000000E+05  3.3253287E-09
  5.2500000E+05  2.7999972E-09
  5.5000000E+05  2.3752394E-09
  5.7500000E+05  2.0286584E-09
  5.8750000E+05  1.8792737E-09
  6.0000000E+05  1.7434956E-09
  6.2500000E+05  1.5070563E-09
  6.5000000E+05  1.3096198E-09
  6.7500000E+05  1.1436662E-09
  7.0000000E+05  1.0033205E-09
  7.2500000E+05  8.8395517E-10
  7.5000000E+05  7.8189470E-10
  7.7500000E+05  6.9419653E-10
  8.0000000E+05  6.1848882E-10
  8.2500000E+05  5.5284695E-10
  8.5000000E+05  4.9569887E-10
  8.7500000E+05  4.4575299E-10
  9.0000000E+05  4.0194235E-10
  9.2500000E+05  3.6338086E-10
  9.5000000E+05  3.2932888E-10
  9.7500000E+05  2.9916607E-10
  1.0000000E+06  2.7236986E-10
  1.0250000E+06  2.4849813E-10
  1.0500000E+06  2.2717527E-10
  1.1000000E+06  1.9094087E-10
  1.1500000E+06  1.6161436E-10
  1.2000000E+06  1.3767334E-10
  1.2500000E+06  1.1797422E-10
  1.3000000E+06  1.0164742E-10
  1.3500000E+06  8.8024499E-11
  1.4000000E+06  7.6586659E-11
  1.4500000E+06  6.6927653E-11
  1.5000000E+06  5.8726762E-11
  1.5500000E+06  5.1728803E-11
  1.6000000E+06  4.5729154E-11
  1.6500000E+06  4.0562611E-11
  1.7000000E+06  3.6094945E-11
  1.7500000E+06  3.2216436E-11
  1.8000000E+06  2.8836896E-11
  1.8500000E+06  2.5881802E-11
  1.9000000E+06  2.3289281E-11
  1.9500000E+06  2.1007697E-11
  2.0000000E+06  1.8993757E-11
  2.0500000E+06  1.7211006E-11
  2.1000000E+06  1.5628623E-11
  2.2000000E+06  1.2964220E-11
  2.3000000E+06  1.0834092E-11
  2.4000000E+06  9.1159196E-12
  2.5000000E+06  7.7186801E-12
  2.6000000E+06  6.5738322E-12
  2.7000000E+06  5.6292181E-12
  2.8000000E+06  4.8447512E-12
  2.9000000E+06  4.1893330E-12
  3.0000000E+06  3.6386316E-12
  3.1000000E+06  3.1734591E-12
  3.2000000E+06  2.7785737E-12
  3.3000000E+06  2.4417843E-12
  3.4000000E+06  2.1532780E-12
  3.5000000E+06  1.9051046E-12
  3.6000000E+06  1.6907856E-12
  3.7000000E+06  1.5050125E-12
  3.8000000E+06  1.3434130E-12
  3.9000000E+06  1.2023686E-12
  4.0000000E+06  1.0788706E-12
  4.1000000E+06  9.7040635E-13
  4.2000000E+06  8.7486873E-13
  4.3000000E+06  7.9048340E-13
  4.4000000E+06  7.1575062E-13
  4.5000000E+06  6.4939812E-13
  4.6000000E+06  5.9034280E-13
  4.7000000E+06  5.3765951E-13
  4.8000000E+06  4.9055547E-13
  5.0000000E+06  4.1045344E-13
  5.1250000E+06  3.6837803E-13
  5.2500000E+06  3.3140267E-13
  5.3750000E+06  2.9881652E-13
  5.5000000E+06  2.7002028E-13
  5.7500000E+06  2.2184564E-13
  5.8750000E+06  2.0166971E-13
  6.0000000E+06  1.8366541E-13
  6.2500000E+06  1.5313317E-13
  6.5000000E+06  1.2851361E-13
  6.7500000E+06  1.0850824E-13
  7.0000000E+06  9.2135284E-14
  7.2500000E+06  7.8645455E-14
  7.5000000E+06  6.7461657E-14
  7.7500000E+06  5.8135565E-14
  8.0000000E+06  5.0316052E-14
  8.2500000E+06  4.3726009E-14
  8.5000000E+06  3.8145089E-14
  8.7500000E+06  3.3397057E-14
  9.0000000E+06  2.9340112E-14
  9.2500000E+06  2.5859515E-14
  9.5000000E+06  2.2861991E-14
  9.7500000E+06  2.0271165E-14
  1.0000000E+07  1.8024150E-14
  1.0250000E+07  1.6068910E-14
  1.0500000E+07  1.4361990E-14
  1.0750000E+07  1.2867076E-14
  1.1000000E+07  1.1553860E-14
  1.1250000E+07  1.0396942E-14
  1.1500000E+07  9.3749745E-15
  1.1750000E+07  8.4702527E-15
  1.2000000E+07  7.6678185E-15
  1.2250000E+07  6.9547801E-15
  1.2500000E+07  6.3200068E-15
  
  
#  69   3  L2  EION =  9.620000000E+03 eV   254
#  S(0) = 1.143433E+00
  9.5992068E+01  0.0000000E+00
  9.5992068E+03  0.0000000E+00
  9.5992068E+03  2.0743516E-04
  9.6200000E+03  2.0743516E-04
  9.6200964E+03  2.0743516E-04
  9.6203932E+03  2.0857357E-04
  9.6206900E+03  2.0951179E-04
  9.6209868E+03  2.1030875E-04
  9.6212836E+03  2.1100590E-04
  9.6218772E+03  2.1220904E-04
  9.6224708E+03  2.1326599E-04
  9.6236580E+03  2.1518421E-04
  9.6248452E+03  2.1696152E-04
  9.6272196E+03  2.2002776E-04
  9.6295940E+03  2.2213252E-04
  9.6343428E+03  2.2304587E-04
  9.6367172E+03  2.2218648E-04
  9.6390916E+03  2.2081483E-04
  9.6414660E+03  2.1919305E-04
  9.6438404E+03  2.1752910E-04
  9.6485892E+03  2.1460482E-04
  9.6533380E+03  2.1260771E-04
  9.6580867E+03  2.1155730E-04
  9.6628355E+03  2.1121923E-04
  9.6675843E+03  2.1129168E-04
  9.6723331E+03  2.1150694E-04
  9.6770819E+03  2.1167713E-04
  9.6865795E+03  2.1156572E-04
  9.6913283E+03  2.1128795E-04
  9.6960771E+03  2.1092551E-04
  9.7150723E+03  2.0959282E-04
  9.7245699E+03  2.0926650E-04
  9.7340675E+03  2.0906751E-04
  9.7530626E+03  2.0851768E-04
  9.7625602E+03  2.0806804E-04
  9.7720578E+03  2.0755101E-04
  9.7910530E+03  2.0655104E-04
  9.8100482E+03  2.0575046E-04
  9.8290434E+03  2.0499903E-04
  9.8480386E+03  2.0411986E-04
  9.8670337E+03  2.0313419E-04
  9.8860289E+03  2.0214760E-04
  9.9240193E+03  2.0035057E-04
  9.9620096E+03  1.9848533E-04
  1.0000000E+04  1.9652458E-04
  1.0031250E+04  1.9499854E-04
  1.0062500E+04  1.9348498E-04
  1.0093750E+04  1.9193887E-04
  1.0125000E+04  1.9039696E-04
  1.0187500E+04  1.8739993E-04
  1.0250000E+04  1.8445937E-04
  1.0375000E+04  1.7873956E-04
  1.0500000E+04  1.7323097E-04
  1.0750000E+04  1.6289064E-04
  1.1000000E+04  1.5331786E-04
  1.1250000E+04  1.4443022E-04
  1.1500000E+04  1.3618124E-04
  1.2000000E+04  1.2140114E-04
  1.2500000E+04  1.0860984E-04
  1.3000000E+04  9.7502925E-05
  1.3500000E+04  8.7822702E-05
  1.4000000E+04  7.9352160E-05
  1.4500000E+04  7.1910377E-05
  1.5000000E+04  6.5348153E-05
  1.6000000E+04  5.4382369E-05
  1.7000000E+04  4.5679914E-05
  1.8000000E+04  3.8691379E-05
  1.9000000E+04  3.3019857E-05
  2.0000000E+04  2.8373455E-05
  2.1000000E+04  2.4534113E-05
  2.2000000E+04  2.1336670E-05
  2.3000000E+04  1.8654527E-05
  2.4000000E+04  1.6389599E-05
  2.5000000E+04  1.4465152E-05
  2.6000000E+04  1.2820598E-05
  2.7000000E+04  1.1407723E-05
  2.8000000E+04  1.0187836E-05
  2.9000000E+04  9.1296769E-06
  3.0000000E+04  8.2078021E-06
  3.1000000E+04  7.4013789E-06
  3.2000000E+04  6.6932352E-06
  3.4000000E+04  5.5172508E-06
  3.6000000E+04  4.5919178E-06
  3.8000000E+04  3.8550737E-06
  4.0000000E+04  3.2619801E-06
  4.2000000E+04  2.7799180E-06
  4.4000000E+04  2.3846114E-06
  4.6000000E+04  2.0578070E-06
  4.8000000E+04  1.7856156E-06
  5.0000000E+04  1.5573495E-06
  5.2500000E+04  1.3213097E-06
  5.5000000E+04  1.1286413E-06
  5.7500000E+04  9.7005850E-07
  5.8750000E+04  9.0128133E-07
  6.0000000E+04  8.3852825E-07
  6.2500000E+04  7.2866382E-07
  6.5000000E+04  6.3629627E-07
  6.7500000E+04  5.5816825E-07
  7.0000000E+04  4.9171204E-07
  7.2500000E+04  4.3488685E-07
  7.5000000E+04  3.8605820E-07
  7.7500000E+04  3.4390769E-07
  8.0000000E+04  3.0736473E-07
  8.2500000E+04  2.7555451E-07
  8.5000000E+04  2.4775799E-07
  8.7500000E+04  2.2338084E-07
  9.0000000E+04  2.0192927E-07
  9.2500000E+04  1.8299098E-07
  9.5000000E+04  1.6622009E-07
  1.0000000E+05  1.3805956E-07
  1.0500000E+05  1.1560920E-07
  1.1000000E+05  9.7533324E-08
  1.1500000E+05  8.2847543E-08
  1.2000000E+05  7.0816808E-08
  1.2500000E+05  6.0885672E-08
  1.3000000E+05  5.2629767E-08
  1.3500000E+05  4.5721535E-08
  1.4000000E+05  3.9905799E-08
  1.4500000E+05  3.4982007E-08
  1.5000000E+05  3.0791255E-08
  1.5500000E+05  2.7206700E-08
  1.6000000E+05  2.4126361E-08
  1.6500000E+05  2.1467700E-08
  1.7000000E+05  1.9163505E-08
  1.7500000E+05  1.7158724E-08
  1.8000000E+05  1.5408008E-08
  1.8500000E+05  1.3873807E-08
  1.9000000E+05  1.2524881E-08
  2.0000000E+05  1.0282573E-08
  2.1000000E+05  8.5180409E-09
  2.2000000E+05  7.1145602E-09
  2.3000000E+05  5.9872918E-09
  2.4000000E+05  5.0737183E-09
  2.5000000E+05  4.3271877E-09
  2.6000000E+05  3.7124791E-09
  2.7000000E+05  3.2027184E-09
  2.8000000E+05  2.7771947E-09
  2.9000000E+05  2.4197997E-09
  3.0000000E+05  2.1178974E-09
  3.1000000E+05  1.8614961E-09
  3.2000000E+05  1.6426358E-09
  3.3000000E+05  1.4549298E-09
  3.4000000E+05  1.2932207E-09
  3.5000000E+05  1.1533175E-09
  3.6000000E+05  1.0317947E-09
  3.7000000E+05  9.2583645E-10
  3.8000000E+05  8.3311646E-10
  3.9000000E+05  7.5170318E-10
  4.0000000E+05  6.7998532E-10
  4.2000000E+05  5.6044765E-10
  4.4000000E+05  4.6604759E-10
  4.6000000E+05  3.9070791E-10
  4.8000000E+05  3.2999531E-10
  5.0000000E+05  2.8063296E-10
  5.2500000E+05  2.3121395E-10
  5.5000000E+05  1.9221433E-10
  5.7500000E+05  1.6110540E-10
  5.8750000E+05  1.4791387E-10
  6.0000000E+05  1.3604604E-10
  6.2500000E+05  1.1567741E-10
  6.5000000E+05  9.8983634E-11
  6.7500000E+05  8.5196279E-11
  7.0000000E+05  7.3728166E-11
  7.2500000E+05  6.4126092E-11
  7.5000000E+05  5.6036969E-11
  7.7500000E+05  4.9183330E-11
  8.0000000E+05  4.3345340E-11
  8.2500000E+05  3.8347449E-11
  8.5000000E+05  3.4048543E-11
  8.7500000E+05  3.0334442E-11
  9.0000000E+05  2.7112168E-11
  9.2500000E+05  2.4305556E-11
  9.5000000E+05  2.1851870E-11
  9.7500000E+05  1.9699160E-11
  1.0000000E+06  1.7804190E-11
  1.0250000E+06  1.6130797E-11
  1.0500000E+06  1.4648606E-11
  1.1000000E+06  1.2159275E-11
  1.1500000E+06  1.0174389E-11
  1.2000000E+06  8.5762164E-12
  1.2500000E+06  7.2778874E-12
  1.3000000E+06  6.2144755E-12
  1.3500000E+06  5.3368808E-12
  1.4000000E+06  4.6075661E-12
  1.4500000E+06  3.9975432E-12
  1.5000000E+06  3.4842190E-12
  1.5500000E+06  3.0498347E-12
  1.6000000E+06  2.6803214E-12
  1.6500000E+06  2.3644499E-12
  1.7000000E+06  2.0931902E-12
  1.7500000E+06  1.8592332E-12
  1.8000000E+06  1.6566257E-12
  1.8500000E+06  1.4804910E-12
  1.9000000E+06  1.3268123E-12
  1.9500000E+06  1.1922639E-12
  2.0000000E+06  1.0740792E-12
  2.0500000E+06  9.6994566E-13
  2.1000000E+06  8.7792179E-13
  2.2000000E+06  7.2390649E-13
  2.3000000E+06  6.0170387E-13
  2.4000000E+06  5.0381022E-13
  2.5000000E+06  4.2469823E-13
  2.6000000E+06  3.6024559E-13
  2.7000000E+06  3.0734231E-13
  2.8000000E+06  2.6361721E-13
  2.9000000E+06  2.2724483E-13
  3.0000000E+06  1.9680686E-13
  3.1000000E+06  1.7119201E-13
  3.2000000E+06  1.4952274E-13
  3.3000000E+06  1.3110098E-13
  3.4000000E+06  1.1536746E-13
  3.5000000E+06  1.0187116E-13
  3.6000000E+06  9.0246111E-14
  3.7000000E+06  8.0193692E-14
  3.8000000E+06  7.1468954E-14
  3.9000000E+06  6.3869936E-14
  4.0000000E+06  5.7229349E-14
  4.1000000E+06  5.1407960E-14
  4.2000000E+06  4.6289335E-14
  4.3000000E+06  4.1775699E-14
  4.4000000E+06  3.7784616E-14
  4.6000000E+06  3.1101488E-14
  4.8000000E+06  2.5797657E-14
  5.0000000E+06  2.1550094E-14
  5.1250000E+06  1.9322893E-14
  5.2500000E+06  1.7368094E-14
  5.3750000E+06  1.5647379E-14
  5.5000000E+06  1.4128496E-14
  5.7500000E+06  1.1591367E-14
  5.8750000E+06  1.0530352E-14
  6.0000000E+06  9.5843693E-15
  6.2500000E+06  7.9820469E-15
  6.5000000E+06  6.6919092E-15
  6.7500000E+06  5.6449565E-15
  7.0000000E+06  4.7891464E-15
  7.2500000E+06  4.0848270E-15
  7.5000000E+06  3.5015065E-15
  7.7500000E+06  3.0155344E-15
  8.0000000E+06  2.6084118E-15
  8.2500000E+06  2.2655581E-15
  8.5000000E+06  1.9754059E-15
  8.7500000E+06  1.7287164E-15
  9.0000000E+06  1.5180701E-15
  9.2500000E+06  1.3374679E-15
  9.5000000E+06  1.1820262E-15
  9.7500000E+06  1.0477481E-15
  1.0000000E+07  9.3133504E-16
  1.0250000E+07  8.3005348E-16
  1.0500000E+07  7.4164179E-16
  1.0750000E+07  6.6422048E-16
  1.1000000E+07  5.9622301E-16
  1.1250000E+07  5.3635833E-16
  1.1500000E+07  4.8354218E-16
  1.2000000E+07  3.9547895E-16
  
  
#  69   4  L3  EION =  8.651000000E+03 eV   255
#  S(0) = 2.169907E+00
  8.6282467E+01  0.0000000E+00
  8.6282467E+03  0.0000000E+00
  8.6282467E+03  4.9514466E-04
  8.6510000E+03  4.9514466E-04
  8.6510865E+03  4.9514466E-04
  8.6521768E+03  4.9365493E-04
  8.6532672E+03  4.9235628E-04
  8.6543575E+03  4.9209919E-04
  8.6554479E+03  4.9274114E-04
  8.6576286E+03  4.9543623E-04
  8.6598093E+03  4.9827347E-04
  8.6619900E+03  5.0004171E-04
  8.6641707E+03  5.0031418E-04
  8.6685321E+03  4.9685511E-04
  8.6728936E+03  4.9042315E-04
  8.6772550E+03  4.8370724E-04
  8.6816164E+03  4.7826901E-04
  8.6859778E+03  4.7462511E-04
  8.6903392E+03  4.7264945E-04
  8.6947007E+03  4.7191677E-04
  8.7034235E+03  4.7223769E-04
  8.7121463E+03  4.7257601E-04
  8.7208692E+03  4.7182388E-04
  8.7295920E+03  4.7027126E-04
  8.7383148E+03  4.6861250E-04
  8.7470377E+03  4.6731227E-04
  8.7557605E+03  4.6645142E-04
  8.7644834E+03  4.6583979E-04
  8.7732062E+03  4.6523227E-04
  8.7906519E+03  4.6343361E-04
  8.8255432E+03  4.5863812E-04
  8.8429889E+03  4.5664608E-04
  8.8604346E+03  4.5473314E-04
  8.8953259E+03  4.5024833E-04
  8.9302173E+03  4.4558559E-04
  8.9651086E+03  4.4125861E-04
  9.0000000E+03  4.3672077E-04
  9.0625000E+03  4.2858280E-04
  9.1250000E+03  4.2069373E-04
  9.2500000E+03  4.0531151E-04
  9.3750000E+03  3.9059517E-04
  9.5000000E+03  3.7660491E-04
  9.7500000E+03  3.5054056E-04
  1.0000000E+04  3.2672840E-04
  1.0500000E+04  2.8492658E-04
  1.1000000E+04  2.4969133E-04
  1.1500000E+04  2.1983644E-04
  1.2000000E+04  1.9441416E-04
  1.2500000E+04  1.7265663E-04
  1.3000000E+04  1.5393968E-04
  1.3500000E+04  1.3775766E-04
  1.4000000E+04  1.2370268E-04
  1.4500000E+04  1.1143999E-04
  1.5000000E+04  1.0069622E-04
  1.6000000E+04  8.2903698E-05
  1.7000000E+04  6.8944990E-05
  1.8000000E+04  5.7854896E-05
  1.9000000E+04  4.8944201E-05
  2.0000000E+04  4.1711801E-05
  2.1000000E+04  3.5787465E-05
  2.2000000E+04  3.0893779E-05
  2.3000000E+04  2.6820273E-05
  2.4000000E+04  2.3405416E-05
  2.5000000E+04  2.0523938E-05
  2.6000000E+04  1.8077787E-05
  2.7000000E+04  1.5989493E-05
  2.8000000E+04  1.4197367E-05
  2.9000000E+04  1.2651882E-05
  3.0000000E+04  1.1313005E-05
  3.1000000E+04  1.0148144E-05
  3.2000000E+04  9.1306032E-06
  3.4000000E+04  7.4532642E-06
  3.6000000E+04  6.1460352E-06
  3.8000000E+04  5.1144816E-06
  4.0000000E+04  4.2912895E-06
  4.2000000E+04  3.6276708E-06
  4.4000000E+04  3.0877307E-06
  4.6000000E+04  2.6446975E-06
  4.8000000E+04  2.2783541E-06
  5.0000000E+04  1.9732584E-06
  5.2500000E+04  1.6601211E-06
  5.5000000E+04  1.4065697E-06
  5.7500000E+04  1.1994824E-06
  6.0000000E+04  1.0289968E-06
  6.5000000E+04  7.6957248E-07
  6.7500000E+04  6.7039894E-07
  7.0000000E+04  5.8659128E-07
  7.2500000E+04  5.1538338E-07
  7.5000000E+04  4.5457324E-07
  7.7500000E+04  4.0239526E-07
  8.0000000E+04  3.5742394E-07
  8.2500000E+04  3.1850087E-07
  8.5000000E+04  2.8467909E-07
  9.0000000E+04  2.2936033E-07
  9.5000000E+04  1.8670833E-07
  1.0000000E+05  1.5341177E-07
  1.0500000E+05  1.2712494E-07
  1.1000000E+05  1.0615916E-07
  1.1500000E+05  8.9280706E-08
  1.2000000E+05  7.5576129E-08
  1.2500000E+05  6.4360747E-08
  1.3000000E+05  5.5115536E-08
  1.3500000E+05  4.7442958E-08
  1.4000000E+05  4.1035574E-08
  1.4500000E+05  3.5653499E-08
  1.5000000E+05  3.1108003E-08
  1.5500000E+05  2.7249444E-08
  1.6000000E+05  2.3958316E-08
  1.6500000E+05  2.1138527E-08
  1.7000000E+05  1.8712319E-08
  1.7500000E+05  1.6616392E-08
  1.8000000E+05  1.4798926E-08
  1.8500000E+05  1.3217272E-08
  1.9000000E+05  1.1836149E-08
  2.0000000E+05  9.5630401E-09
  2.1000000E+05  7.7979609E-09
  2.2000000E+05  6.4122960E-09
  2.3000000E+05  5.3135709E-09
  2.4000000E+05  4.4343531E-09
  2.5000000E+05  3.7248332E-09
  2.6000000E+05  3.1477860E-09
  2.7000000E+05  2.6750826E-09
  2.8000000E+05  2.2852536E-09
  2.9000000E+05  1.9617591E-09
  3.0000000E+05  1.6917440E-09
  3.1000000E+05  1.4651357E-09
  3.2000000E+05  1.2739824E-09
  3.3000000E+05  1.1119606E-09
  3.4000000E+05  9.7400817E-10
  3.5000000E+05  8.5604729E-10
  3.6000000E+05  7.5477350E-10
  3.7000000E+05  6.6749370E-10
  3.8000000E+05  5.9200152E-10
  3.9000000E+05  5.2648031E-10
  4.0000000E+05  4.6942714E-10
  4.2000000E+05  3.7593494E-10
  4.4000000E+05  3.0379137E-10
  4.6000000E+05  2.4752841E-10
  4.8000000E+05  2.0322217E-10
  5.0000000E+05  1.6801873E-10
  5.1250000E+05  1.4968096E-10
  5.2500000E+05  1.3366682E-10
  5.3750000E+05  1.1964151E-10
  5.5000000E+05  1.0732419E-10
  5.7500000E+05  8.6904099E-11
  5.8750000E+05  7.8431949E-11
  6.0000000E+05  7.0917658E-11
  6.2500000E+05  5.8287888E-11
  6.5000000E+05  4.8225904E-11
  6.7500000E+05  4.0147106E-11
  7.0000000E+05  3.3613642E-11
  7.2500000E+05  2.8294285E-11
  7.5000000E+05  2.3936137E-11
  7.7500000E+05  2.0344467E-11
  8.0000000E+05  1.7368124E-11
  8.2500000E+05  1.4888915E-11
  8.5000000E+05  1.2813739E-11
  8.7500000E+05  1.1068760E-11
  9.0000000E+05  9.5950525E-12
  9.2500000E+05  8.3453145E-12
  9.5000000E+05  7.2813627E-12
  9.7500000E+05  6.3722134E-12
  1.0000000E+06  5.5926001E-12
  1.0250000E+06  4.9218250E-12
  1.0500000E+06  4.3428500E-12
  1.0750000E+06  3.8415861E-12
  1.1000000E+06  3.4063355E-12
  1.1250000E+06  3.0273478E-12
  1.1500000E+06  2.6964659E-12
  1.2000000E+06  2.1527018E-12
  1.2500000E+06  1.7321167E-12
  1.3000000E+06  1.4038788E-12
  1.3500000E+06  1.1455752E-12
  1.4000000E+06  9.4072745E-13
  1.4500000E+06  7.7709532E-13
  1.5000000E+06  6.4549966E-13
  1.5500000E+06  5.3899486E-13
  1.6000000E+06  4.5228143E-13
  1.6500000E+06  3.8128428E-13
  1.7000000E+06  3.2284615E-13
  1.7500000E+06  2.7450375E-13
  1.8000000E+06  2.3432272E-13
  1.8500000E+06  2.0077459E-13
  1.9000000E+06  1.7264437E-13
  1.9500000E+06  1.4896090E-13
  2.0000000E+06  1.2894380E-13
  2.0500000E+06  1.1196287E-13
  2.1000000E+06  9.7506670E-14
  2.1500000E+06  8.5158214E-14
  2.2000000E+06  7.4576046E-14
  2.2500000E+06  6.5479374E-14
  2.3000000E+06  5.7636377E-14
  2.3500000E+06  5.0854939E-14
  2.4000000E+06  4.4975269E-14
  2.4500000E+06  3.9863986E-14
  2.5000000E+06  3.5409384E-14
  2.6000000E+06  2.8109564E-14
  2.7000000E+06  2.2487179E-14
  2.8000000E+06  1.8119235E-14
  2.9000000E+06  1.4698359E-14
  3.0000000E+06  1.1998884E-14
  3.1000000E+06  9.8535156E-15
  3.2000000E+06  8.1371038E-15
  3.3000000E+06  6.7552204E-15
  3.4000000E+06  5.6360444E-15
  3.5000000E+06  4.7245335E-15
  3.6000000E+06  3.9782032E-15
  3.7000000E+06  3.3640372E-15
  3.8000000E+06  2.8562089E-15
  3.9000000E+06  2.4343928E-15
  4.0000000E+06  2.0824995E-15
  4.1000000E+06  1.7877225E-15
  4.2000000E+06  1.5398152E-15
  4.3000000E+06  1.3305375E-15
  4.4000000E+06  1.1532318E-15
  4.5000000E+06  1.0024930E-15
  4.6000000E+06  8.7391492E-16
  4.7000000E+06  7.6389001E-16
  4.8000000E+06  6.6945319E-16
  5.0000000E+06  5.1797740E-16
  5.1250000E+06  4.4334405E-16
  5.2500000E+06  3.8077712E-16
  5.3750000E+06  3.2812168E-16
  5.5000000E+06  2.8364271E-16
  5.6250000E+06  2.4593668E-16
  5.7500000E+06  2.1386302E-16
  5.8750000E+06  1.8649102E-16
  6.0000000E+06  1.6305800E-16
  6.1250000E+06  1.4293652E-16
  6.2500000E+06  1.2560841E-16
  6.3750000E+06  1.1064415E-16
  6.5000000E+06  9.7686495E-17
  6.6250000E+06  8.6437258E-17
  6.7500000E+06  7.6646771E-17
  7.0000000E+06  6.0636190E-17
  7.2500000E+06  4.8340555E-17
  7.5000000E+06  3.8816831E-17
  7.7500000E+06  3.1380813E-17
  8.0000000E+06  2.5530956E-17
  8.2500000E+06  2.0896048E-17
  8.5000000E+06  1.7199064E-17
  8.7500000E+06  1.4231520E-17
  9.0000000E+06  1.1835315E-17
  9.2500000E+06  9.8896207E-18
  9.5000000E+06  8.3013449E-18
  9.7500000E+06  6.9982819E-18
  1.0000000E+07  5.9240358E-18
  1.0250000E+07  5.0342659E-18
  1.0500000E+07  4.2939967E-18
  1.0750000E+07  3.6754922E-18
  1.1000000E+07  3.1566376E-18
  1.1250000E+07  2.7197682E-18
  1.1500000E+07  2.3506874E-18
  1.1750000E+07  2.0378574E-18
  1.2000000E+07  1.7718630E-18
  
  
#  69   5  M1  EION =  2.309000000E+03 eV   268
#  S(0) = 1.001109E+00
  2.3037229E+01  0.0000000E+00
  2.3037229E+03  0.0000000E+00
  2.3037229E+03  3.4466980E-04
  2.3090000E+03  3.4466980E-04
  2.3090229E+03  3.4466980E-04
  2.3095915E+03  3.4163240E-04
  2.3101601E+03  3.3882141E-04
  2.3107287E+03  3.3621766E-04
  2.3112973E+03  3.3380510E-04
  2.3124345E+03  3.2950151E-04
  2.3135717E+03  3.2582348E-04
  2.3158462E+03  3.2007894E-04
  2.3181206E+03  3.1612171E-04
  2.3226694E+03  3.1214013E-04
  2.3249439E+03  3.1152507E-04
  2.3272183E+03  3.1150349E-04
  2.3317672E+03  3.1249073E-04
  2.3363160E+03  3.1392547E-04
  2.3408649E+03  3.1509309E-04
  2.3454137E+03  3.1565521E-04
  2.3545114E+03  3.1487864E-04
  2.3590603E+03  3.1382899E-04
  2.3636091E+03  3.1259122E-04
  2.3681580E+03  3.1132459E-04
  2.3727069E+03  3.1013717E-04
  2.3818046E+03  3.0819197E-04
  2.3909023E+03  3.0677613E-04
  2.4000000E+03  3.0560249E-04
  2.4125000E+03  3.0387438E-04
  2.4250000E+03  3.0177694E-04
  2.4375000E+03  2.9947127E-04
  2.4500000E+03  2.9723963E-04
  2.4625000E+03  2.9522785E-04
  2.4750000E+03  2.9339360E-04
  2.4875000E+03  2.9161838E-04
  2.5000000E+03  2.8978637E-04
  2.5125000E+03  2.8787372E-04
  2.5250000E+03  2.8590469E-04
  2.5500000E+03  2.8205250E-04
  2.5750000E+03  2.7846089E-04
  2.6000000E+03  2.7498021E-04
  2.6250000E+03  2.7143666E-04
  2.6500000E+03  2.6789575E-04
  2.6750000E+03  2.6446024E-04
  2.7000000E+03  2.6116206E-04
  2.7500000E+03  2.5465981E-04
  2.8000000E+03  2.4830685E-04
  2.8500000E+03  2.4224324E-04
  2.9000000E+03  2.3637189E-04
  2.9500000E+03  2.3064965E-04
  2.9750000E+03  2.2788458E-04
  3.0000000E+03  2.2517714E-04
  3.0500000E+03  2.1987795E-04
  3.1000000E+03  2.1472064E-04
  3.1500000E+03  2.0975307E-04
  3.2000000E+03  2.0496435E-04
  3.3000000E+03  1.9580417E-04
  3.4000000E+03  1.8722159E-04
  3.6000000E+03  1.7160837E-04
  3.8000000E+03  1.5777989E-04
  4.0000000E+03  1.4550543E-04
  4.2000000E+03  1.3455679E-04
  4.4000000E+03  1.2475477E-04
  4.6000000E+03  1.1595049E-04
  4.8000000E+03  1.0801658E-04
  5.0000000E+03  1.0084444E-04
  5.2500000E+03  9.2810716E-05
  5.5000000E+03  8.5671410E-05
  5.7500000E+03  7.9300600E-05
  6.0000000E+03  7.3593449E-05
  6.5000000E+03  6.3833017E-05
  6.7500000E+03  5.9643438E-05
  7.0000000E+03  5.5840267E-05
  7.2500000E+03  5.2377931E-05
  7.5000000E+03  4.9217257E-05
  8.0000000E+03  4.3670794E-05
  8.5000000E+03  3.8982168E-05
  9.0000000E+03  3.4984859E-05
  9.5000000E+03  3.1550678E-05
  1.0000000E+04  2.8579760E-05
  1.0500000E+04  2.5993303E-05
  1.1000000E+04  2.3728494E-05
  1.1500000E+04  2.1734795E-05
  1.2000000E+04  1.9971174E-05
  1.2500000E+04  1.8404041E-05
  1.3000000E+04  1.7005687E-05
  1.3500000E+04  1.5753096E-05
  1.4000000E+04  1.4627024E-05
  1.4500000E+04  1.3611277E-05
  1.5000000E+04  1.2692155E-05
  1.6000000E+04  1.1098865E-05
  1.7000000E+04  9.7725696E-06
  1.8000000E+04  8.6578401E-06
  1.9000000E+04  7.7128022E-06
  2.0000000E+04  6.9053669E-06
  2.1000000E+04  6.2106215E-06
  2.2000000E+04  5.6089957E-06
  2.3000000E+04  5.0849497E-06
  2.4000000E+04  4.6260253E-06
  2.5000000E+04  4.2221423E-06
  2.6000000E+04  3.8650781E-06
  2.7000000E+04  3.5480727E-06
  2.8000000E+04  3.2655292E-06
  2.9000000E+04  3.0127831E-06
  3.0000000E+04  2.7859230E-06
  3.1000000E+04  2.5816498E-06
  3.2000000E+04  2.3971658E-06
  3.4000000E+04  2.0783717E-06
  3.6000000E+04  1.8142473E-06
  3.8000000E+04  1.5933971E-06
  4.0000000E+04  1.4071980E-06
  4.2000000E+04  1.2490340E-06
  4.4000000E+04  1.1137659E-06
  4.6000000E+04  9.9735643E-07
  4.8000000E+04  8.9660188E-07
  5.0000000E+04  8.0893637E-07
  5.2500000E+04  7.1464083E-07
  5.5000000E+04  6.3436089E-07
  5.7500000E+04  5.6557482E-07
  5.8750000E+04  5.3485238E-07
  6.0000000E+04  5.0629020E-07
  6.2500000E+04  4.5491789E-07
  6.5000000E+04  4.1017939E-07
  6.7500000E+04  3.7103754E-07
  7.0000000E+04  3.3664477E-07
  7.2500000E+04  3.0630367E-07
  7.5000000E+04  2.7943653E-07
  7.7500000E+04  2.5556196E-07
  8.0000000E+04  2.3427667E-07
  8.2500000E+04  2.1524089E-07
  8.5000000E+04  1.9816700E-07
  8.7500000E+04  1.8281042E-07
  9.0000000E+04  1.6896221E-07
  9.2500000E+04  1.5644321E-07
  9.5000000E+04  1.4509911E-07
  1.0000000E+05  1.2542003E-07
  1.0500000E+05  1.0905518E-07
  1.1000000E+05  9.5342333E-08
  1.1500000E+05  8.3771394E-08
  1.2000000E+05  7.3945064E-08
  1.2500000E+05  6.5550861E-08
  1.3000000E+05  5.8340748E-08
  1.3500000E+05  5.2116166E-08
  1.4000000E+05  4.6716962E-08
  1.4500000E+05  4.2012991E-08
  1.5000000E+05  3.7897766E-08
  1.5500000E+05  3.4283625E-08
  1.6000000E+05  3.1097970E-08
  1.6500000E+05  2.8280340E-08
  1.7000000E+05  2.5780129E-08
  1.7500000E+05  2.3554783E-08
  1.8000000E+05  2.1568336E-08
  1.8500000E+05  1.9790255E-08
  1.9000000E+05  1.8194517E-08
  1.9500000E+05  1.6758860E-08
  2.0000000E+05  1.5464163E-08
  2.0500000E+05  1.4293941E-08
  2.1000000E+05  1.3233940E-08
  2.2000000E+05  1.1396748E-08
  2.3000000E+05  9.8715438E-09
  2.4000000E+05  8.5962712E-09
  2.5000000E+05  7.5229078E-09
  2.6000000E+05  6.6139353E-09
  2.7000000E+05  5.8397842E-09
  2.8000000E+05  5.1769600E-09
  2.9000000E+05  4.6066403E-09
  3.0000000E+05  4.1136343E-09
  3.1000000E+05  3.6855990E-09
  3.2000000E+05  3.3124439E-09
  3.3000000E+05  2.9858712E-09
  3.4000000E+05  2.6990196E-09
  3.5000000E+05  2.4461849E-09
  3.6000000E+05  2.2226020E-09
  3.7000000E+05  2.0242711E-09
  3.8000000E+05  1.8478196E-09
  3.9000000E+05  1.6903919E-09
  4.0000000E+05  1.5495603E-09
  4.1000000E+05  1.4232531E-09
  4.2000000E+05  1.3096957E-09
  4.3000000E+05  1.2073624E-09
  4.4000000E+05  1.1149377E-09
  4.6000000E+05  9.5541210E-10
  4.8000000E+05  8.2368859E-10
  5.0000000E+05  7.1410972E-10
  5.1250000E+05  6.5489102E-10
  5.2500000E+05  6.0174351E-10
  5.3750000E+05  5.5392951E-10
  5.5000000E+05  5.1081440E-10
  5.7500000E+05  4.3656366E-10
  5.8750000E+05  4.0454212E-10
  6.0000000E+05  3.7542708E-10
  6.2500000E+05  3.2470207E-10
  6.5000000E+05  2.8231755E-10
  6.7500000E+05  2.4667003E-10
  7.0000000E+05  2.1650591E-10
  7.2500000E+05  1.9083705E-10
  7.5000000E+05  1.6887813E-10
  7.7500000E+05  1.5000016E-10
  8.0000000E+05  1.3369579E-10
  8.2500000E+05  1.1955305E-10
  8.5000000E+05  1.0723516E-10
  8.7500000E+05  9.6465160E-11
  9.0000000E+05  8.7014227E-11
  9.2500000E+05  7.8692265E-11
  9.5000000E+05  7.1340640E-11
  9.7500000E+05  6.4826315E-11
  1.0000000E+06  5.9037138E-11
  1.0250000E+06  5.3878164E-11
  1.0500000E+06  4.9268672E-11
  1.0750000E+06  4.5139728E-11
  1.1000000E+06  4.1432314E-11
  1.1250000E+06  3.8095733E-11
  1.1500000E+06  3.5086290E-11
  1.2000000E+06  2.9902759E-11
  1.2500000E+06  2.5635438E-11
  1.3000000E+06  2.2096946E-11
  1.3500000E+06  1.9143143E-11
  1.4000000E+06  1.6662061E-11
  1.4500000E+06  1.4565982E-11
  1.5000000E+06  1.2785616E-11
  1.5500000E+06  1.1265808E-11
  1.6000000E+06  9.9623172E-12
  1.6500000E+06  8.8394134E-12
  1.7000000E+06  7.8680659E-12
  1.7500000E+06  7.0245395E-12
  1.8000000E+06  6.2893127E-12
  1.8500000E+06  5.6462444E-12
  1.9000000E+06  5.0819239E-12
  1.9500000E+06  4.5851552E-12
  2.0000000E+06  4.1465482E-12
  2.0500000E+06  3.7581941E-12
  2.1000000E+06  3.4134047E-12
  2.1500000E+06  3.1065020E-12
  2.2000000E+06  2.8326485E-12
  2.2500000E+06  2.5877084E-12
  2.3000000E+06  2.3681338E-12
  2.3500000E+06  2.1708722E-12
  2.4000000E+06  1.9932895E-12
  2.4500000E+06  1.8331050E-12
  2.5000000E+06  1.6883383E-12
  2.6000000E+06  1.4383799E-12
  2.7000000E+06  1.2320668E-12
  2.8000000E+06  1.0606723E-12
  2.9000000E+06  9.1742480E-13
  3.0000000E+06  7.9702553E-13
  3.1000000E+06  6.9529591E-13
  3.2000000E+06  6.0891493E-13
  3.3000000E+06  5.3522473E-13
  3.4000000E+06  4.7208438E-13
  3.5000000E+06  4.1775876E-13
  3.6000000E+06  3.7083363E-13
  3.7000000E+06  3.3014993E-13
  3.8000000E+06  2.9475269E-13
  3.9000000E+06  2.6385136E-13
  4.0000000E+06  2.3678860E-13
  4.1000000E+06  2.1301535E-13
  4.2000000E+06  1.9207138E-13
  4.3000000E+06  1.7356942E-13
  4.4000000E+06  1.5718191E-13
  4.5000000E+06  1.4263073E-13
  4.6000000E+06  1.2967897E-13
  4.7000000E+06  1.1812355E-13
  4.8000000E+06  1.0778974E-13
  5.0000000E+06  9.0208277E-14
  5.1250000E+06  8.0966701E-14
  5.2500000E+06  7.2841147E-14
  5.3750000E+06  6.5679958E-14
  5.5000000E+06  5.9354711E-14
  
  
#  69   6  M2  EION =  2.092000000E+03 eV   269
#  S(0) = 1.329695E+00
  2.0726981E+01  0.0000000E+00
  2.0726981E+03  0.0000000E+00
  2.0726981E+03  4.9587141E-04
  2.0920000E+03  4.9587141E-04
  2.0920208E+03  4.9587141E-04
  2.0922203E+03  4.9758371E-04
  2.0924198E+03  4.9905812E-04
  2.0926193E+03  5.0034538E-04
  2.0928188E+03  5.0148536E-04
  2.0932177E+03  5.0344253E-04
  2.0936167E+03  5.0510974E-04
  2.0944146E+03  5.0798100E-04
  2.0952125E+03  5.1057168E-04
  2.0968083E+03  5.1542485E-04
  2.0984042E+03  5.1981971E-04
  2.0992021E+03  5.2175341E-04
  2.1000000E+03  5.2346335E-04
  2.1031250E+03  5.2763923E-04
  2.1062500E+03  5.2781226E-04
  2.1093750E+03  5.2495034E-04
  2.1125000E+03  5.2040335E-04
  2.1156250E+03  5.1534225E-04
  2.1187500E+03  5.1056920E-04
  2.1218750E+03  5.0652783E-04
  2.1250000E+03  5.0338789E-04
  2.1312500E+03  4.9965984E-04
  2.1375000E+03  4.9831949E-04
  2.1437500E+03  4.9798094E-04
  2.1500000E+03  4.9761765E-04
  2.1562500E+03  4.9674395E-04
  2.1625000E+03  4.9532120E-04
  2.1750000E+03  4.9171190E-04
  2.1875000E+03  4.8848629E-04
  2.1937500E+03  4.8720397E-04
  2.2000000E+03  4.8607682E-04
  2.2125000E+03  4.8393116E-04
  2.2250000E+03  4.8149492E-04
  2.2375000E+03  4.7866211E-04
  2.2500000E+03  4.7567411E-04
  2.2750000E+03  4.7009938E-04
  2.2875000E+03  4.6753225E-04
  2.3000000E+03  4.6495428E-04
  2.3125000E+03  4.6226089E-04
  2.3250000E+03  4.5946076E-04
  2.3500000E+03  4.5373226E-04
  2.3750000E+03  4.4822174E-04
  2.4000000E+03  4.4286223E-04
  2.4500000E+03  4.3192175E-04
  2.5000000E+03  4.2120089E-04
  2.5500000E+03  4.1079215E-04
  2.5750000E+03  4.0561113E-04
  2.6000000E+03  4.0047941E-04
  2.6500000E+03  3.9054168E-04
  2.7000000E+03  3.8085606E-04
  2.8000000E+03  3.6221308E-04
  2.9000000E+03  3.4461394E-04
  3.0000000E+03  3.2804640E-04
  3.1000000E+03  3.1239315E-04
  3.2000000E+03  2.9763412E-04
  3.4000000E+03  2.7062739E-04
  3.6000000E+03  2.4657570E-04
  3.8000000E+03  2.2516804E-04
  4.0000000E+03  2.0607517E-04
  4.2000000E+03  1.8901147E-04
  4.4000000E+03  1.7373157E-04
  4.6000000E+03  1.6002035E-04
  4.8000000E+03  1.4768962E-04
  5.0000000E+03  1.3657540E-04
  5.2500000E+03  1.2417788E-04
  5.5000000E+03  1.1322144E-04
  5.7500000E+03  1.0350586E-04
  6.0000000E+03  9.4862507E-05
  6.5000000E+03  8.0244183E-05
  6.7500000E+03  7.4045341E-05
  7.0000000E+03  6.8464592E-05
  7.2500000E+03  6.3427069E-05
  7.5000000E+03  5.8868445E-05
  8.0000000E+03  5.0973343E-05
  8.5000000E+03  4.4418611E-05
  9.0000000E+03  3.8931701E-05
  9.5000000E+03  3.4303939E-05
  1.0000000E+04  3.0373748E-05
  1.0500000E+04  2.7014765E-05
  1.1000000E+04  2.4127142E-05
  1.1500000E+04  2.1631291E-05
  1.2000000E+04  1.9463211E-05
  1.2500000E+04  1.7571054E-05
  1.3000000E+04  1.5912497E-05
  1.3500000E+04  1.4452769E-05
  1.4000000E+04  1.3163117E-05
  1.4500000E+04  1.2019625E-05
  1.5000000E+04  1.1002295E-05
  1.6000000E+04  9.2814876E-06
  1.7000000E+04  7.8948519E-06
  1.8000000E+04  6.7656102E-06
  1.9000000E+04  5.8371603E-06
  2.0000000E+04  5.0671595E-06
  2.1000000E+04  4.4235075E-06
  2.2000000E+04  3.8815756E-06
  2.3000000E+04  3.4222565E-06
  2.4000000E+04  3.0305741E-06
  2.5000000E+04  2.6946800E-06
  2.6000000E+04  2.4051180E-06
  2.7000000E+04  2.1542810E-06
  2.8000000E+04  1.9360033E-06
  2.9000000E+04  1.7452519E-06
  3.0000000E+04  1.5778925E-06
  3.1000000E+04  1.4305081E-06
  3.2000000E+04  1.3002580E-06
  3.3000000E+04  1.1847686E-06
  3.4000000E+04  1.0820463E-06
  3.5000000E+04  9.9040865E-07
  3.6000000E+04  9.0842966E-07
  3.8000000E+04  7.6876850E-07
  4.0000000E+04  6.5530056E-07
  4.2000000E+04  5.6227732E-07
  4.4000000E+04  4.8538365E-07
  4.6000000E+04  4.2134060E-07
  4.8000000E+04  3.6762817E-07
  5.0000000E+04  3.2228975E-07
  5.2500000E+04  2.7508773E-07
  5.5000000E+04  2.3628492E-07
  5.7500000E+04  2.0413574E-07
  5.8750000E+04  1.9012668E-07
  6.0000000E+04  1.7730678E-07
  6.2500000E+04  1.5476839E-07
  6.5000000E+04  1.3571770E-07
  6.7500000E+04  1.1952288E-07
  7.0000000E+04  1.0568245E-07
  7.2500000E+04  9.3795328E-08
  7.5000000E+04  8.3538331E-08
  7.7500000E+04  7.4649273E-08
  8.0000000E+04  6.6914093E-08
  8.2500000E+04  6.0156978E-08
  8.5000000E+04  5.4232714E-08
  8.7500000E+04  4.9020723E-08
  9.0000000E+04  4.4420383E-08
  9.2500000E+04  4.0347330E-08
  9.5000000E+04  3.6730509E-08
  9.7500000E+04  3.3509824E-08
  1.0000000E+05  3.0634243E-08
  1.0250000E+05  2.8060261E-08
  1.0500000E+05  2.5750654E-08
  1.1000000E+05  2.1801152E-08
  1.1500000E+05  1.8579177E-08
  1.2000000E+05  1.5929630E-08
  1.2500000E+05  1.3734700E-08
  1.3000000E+05  1.1903953E-08
  1.3500000E+05  1.0367278E-08
  1.4000000E+05  9.0698253E-09
  1.4500000E+05  7.9683281E-09
  1.5000000E+05  7.0283777E-09
  1.5500000E+05  6.2224111E-09
  1.6000000E+05  5.5281998E-09
  1.6500000E+05  4.9276976E-09
  1.7000000E+05  4.4061649E-09
  1.7500000E+05  3.9514958E-09
  1.8000000E+05  3.5536939E-09
  1.8500000E+05  3.2044605E-09
  1.9000000E+05  2.8968734E-09
  1.9500000E+05  2.6251325E-09
  2.0000000E+05  2.3843570E-09
  2.0500000E+05  2.1704224E-09
  2.1000000E+05  1.9798295E-09
  2.2000000E+05  1.6571850E-09
  2.3000000E+05  1.3973810E-09
  2.4000000E+05  1.1863357E-09
  2.5000000E+05  1.0135057E-09
  2.6000000E+05  8.7090735E-10
  2.7000000E+05  7.5243206E-10
  2.8000000E+05  6.5336088E-10
  2.9000000E+05  5.7001509E-10
  3.0000000E+05  4.9950230E-10
  3.1000000E+05  4.3953033E-10
  3.2000000E+05  3.8826927E-10
  3.3000000E+05  3.4424841E-10
  3.4000000E+05  3.0627805E-10
  3.5000000E+05  2.7338993E-10
  3.6000000E+05  2.4479141E-10
  3.7000000E+05  2.1983003E-10
  3.8000000E+05  1.9796598E-10
  3.9000000E+05  1.7875030E-10
  4.0000000E+05  1.6180793E-10
  4.1000000E+05  1.4682426E-10
  4.2000000E+05  1.3353422E-10
  4.3000000E+05  1.2171356E-10
  4.4000000E+05  1.1117184E-10
  4.6000000E+05  9.3299472E-11
  4.8000000E+05  7.8878503E-11
  5.0000000E+05  6.7139669E-11
  5.1250000E+05  6.0902365E-11
  5.2500000E+05  5.5373161E-11
  5.3750000E+05  5.0457769E-11
  5.5000000E+05  4.6076184E-11
  5.7500000E+05  3.8651936E-11
  5.8750000E+05  3.5501224E-11
  6.0000000E+05  3.2665273E-11
  6.2500000E+05  2.7794582E-11
  6.5000000E+05  2.3799150E-11
  6.7500000E+05  2.0496745E-11
  7.0000000E+05  1.7747877E-11
  7.2500000E+05  1.5444730E-11
  7.5000000E+05  1.3503241E-11
  7.7500000E+05  1.1857292E-11
  8.0000000E+05  1.0454457E-11
  8.2500000E+05  9.2528600E-12
  8.5000000E+05  8.2188107E-12
  8.7500000E+05  7.3250172E-12
  9.0000000E+05  6.5492386E-12
  9.2500000E+05  5.8732480E-12
  9.5000000E+05  5.2820244E-12
  9.7500000E+05  4.7631237E-12
  1.0000000E+06  4.3061846E-12
  1.0250000E+06  3.9025385E-12
  1.0500000E+06  3.5449008E-12
  1.0750000E+06  3.2271222E-12
  1.1000000E+06  2.9439900E-12
  1.1250000E+06  2.6910702E-12
  1.1500000E+06  2.4645778E-12
  1.2000000E+06  2.0783598E-12
  1.2500000E+06  1.7644436E-12
  1.3000000E+06  1.5072069E-12
  1.3500000E+06  1.2948273E-12
  1.4000000E+06  1.1182604E-12
  1.4500000E+06  9.7051865E-13
  1.5000000E+06  8.4615341E-13
  1.5500000E+06  7.4087928E-13
  1.6000000E+06  6.5129882E-13
  1.6500000E+06  5.7469859E-13
  1.7000000E+06  5.0889640E-13
  1.7500000E+06  4.5212639E-13
  1.8000000E+06  4.0295002E-13
  1.8500000E+06  3.6018829E-13
  1.9000000E+06  3.2286959E-13
  1.9500000E+06  2.9018891E-13
  2.0000000E+06  2.6147621E-13
  2.0500000E+06  2.3617135E-13
  2.1000000E+06  2.1380400E-13
  2.1500000E+06  1.9397770E-13
  2.2000000E+06  1.7635702E-13
  2.2500000E+06  1.6065683E-13
  2.3000000E+06  1.4663381E-13
  2.4000000E+06  1.2281549E-13
  2.5000000E+06  1.0356084E-13
  2.6000000E+06  8.7868911E-14
  2.7000000E+06  7.4984556E-14
  2.8000000E+06  6.4332221E-14
  2.9000000E+06  5.5468698E-14
  3.0000000E+06  4.8049442E-14
  3.1000000E+06  4.1804387E-14
  3.2000000E+06  3.6520171E-14
  3.3000000E+06  3.2026972E-14
  3.4000000E+06  2.8188683E-14
  3.5000000E+06  2.4895471E-14
  3.6000000E+06  2.2058226E-14
  3.7000000E+06  1.9604247E-14
  3.8000000E+06  1.7473915E-14
  3.9000000E+06  1.5618144E-14
  4.0000000E+06  1.3996250E-14
  4.1000000E+06  1.2574327E-14
  4.2000000E+06  1.1323999E-14
  4.3000000E+06  1.0221352E-14
  4.4000000E+06  9.2461530E-15
  4.5000000E+06  8.3813135E-15
  4.6000000E+06  7.6123501E-15
  4.7000000E+06  6.9269415E-15
  4.8000000E+06  6.3146649E-15
  5.0000000E+06  5.2754253E-15
  5.1250000E+06  4.7310034E-15
  
  
#  69   7  M3  EION =  1.885000000E+03 eV   272
#  S(0) = 2.930354E+00
  1.8639030E+01  0.0000000E+00
  1.8639030E+03  0.0000000E+00
  1.8639030E+03  1.4925060E-03
  1.8850000E+03  1.4925060E-03
  1.8850187E+03  1.4925060E-03
  1.8865169E+03  1.4845352E-03
  1.8872659E+03  1.4813056E-03
  1.8880150E+03  1.4795830E-03
  1.8887641E+03  1.4792504E-03
  1.8895131E+03  1.4800254E-03
  1.8910112E+03  1.4836637E-03
  1.8925094E+03  1.4883293E-03
  1.8940075E+03  1.4924971E-03
  1.8955056E+03  1.4952511E-03
  1.8970037E+03  1.4961538E-03
  1.9000000E+03  1.4922479E-03
  1.9031250E+03  1.4816801E-03
  1.9062500E+03  1.4674329E-03
  1.9093750E+03  1.4522558E-03
  1.9125000E+03  1.4380777E-03
  1.9187500E+03  1.4163372E-03
  1.9250000E+03  1.4040091E-03
  1.9312500E+03  1.3982052E-03
  1.9375000E+03  1.3952181E-03
  1.9437500E+03  1.3922807E-03
  1.9500000E+03  1.3880521E-03
  1.9625000E+03  1.3758003E-03
  1.9750000E+03  1.3624699E-03
  1.9875000E+03  1.3512044E-03
  2.0000000E+03  1.3416061E-03
  2.0250000E+03  1.3213201E-03
  2.0375000E+03  1.3099580E-03
  2.0500000E+03  1.2985801E-03
  2.0625000E+03  1.2877324E-03
  2.0750000E+03  1.2773932E-03
  2.1000000E+03  1.2571134E-03
  2.1250000E+03  1.2360754E-03
  2.1500000E+03  1.2149912E-03
  2.1750000E+03  1.1948330E-03
  2.2000000E+03  1.1751913E-03
  2.2250000E+03  1.1555833E-03
  2.2500000E+03  1.1360306E-03
  2.2750000E+03  1.1170313E-03
  2.3000000E+03  1.0985943E-03
  2.3500000E+03  1.0627024E-03
  2.4000000E+03  1.0279225E-03
  2.4500000E+03  9.9485122E-04
  2.5000000E+03  9.6305944E-04
  2.6000000E+03  9.0320513E-04
  2.7000000E+03  8.4809914E-04
  2.8000000E+03  7.9738725E-04
  2.9000000E+03  7.5052135E-04
  3.0000000E+03  7.0718753E-04
  3.1000000E+03  6.6712777E-04
  3.2000000E+03  6.2998857E-04
  3.4000000E+03  5.6344677E-04
  3.6000000E+03  5.0588149E-04
  3.8000000E+03  4.5584077E-04
  4.0000000E+03  4.1213807E-04
  4.2000000E+03  3.7381153E-04
  4.4000000E+03  3.4006733E-04
  4.6000000E+03  3.1024545E-04
  4.8000000E+03  2.8379485E-04
  5.0000000E+03  2.6025388E-04
  5.2500000E+03  2.3433363E-04
  5.5000000E+03  2.1172821E-04
  5.7500000E+03  1.9192496E-04
  6.0000000E+03  1.7450300E-04
  6.5000000E+03  1.4547148E-04
  6.7500000E+03  1.3333220E-04
  7.0000000E+03  1.2249523E-04
  7.2500000E+03  1.1279068E-04
  7.5000000E+03  1.0407443E-04
  8.0000000E+03  8.9133609E-05
  8.5000000E+03  7.6888476E-05
  9.0000000E+03  6.6758460E-05
  9.5000000E+03  5.8306913E-05
  1.0000000E+04  5.1201189E-05
  1.0500000E+04  4.5184863E-05
  1.1000000E+04  4.0057992E-05
  1.1500000E+04  3.5663096E-05
  1.2000000E+04  3.1874965E-05
  1.2500000E+04  2.8593205E-05
  1.3000000E+04  2.5736659E-05
  1.3500000E+04  2.3239251E-05
  1.4000000E+04  2.1046810E-05
  1.4500000E+04  1.9114638E-05
  1.5000000E+04  1.7405642E-05
  1.6000000E+04  1.4538331E-05
  1.7000000E+04  1.2251777E-05
  1.8000000E+04  1.0407669E-05
  1.9000000E+04  8.9052094E-06
  2.0000000E+04  7.6698010E-06
  2.1000000E+04  6.6454515E-06
  2.2000000E+04  5.7895990E-06
  2.3000000E+04  5.0695085E-06
  2.4000000E+04  4.4597344E-06
  2.5000000E+04  3.9403022E-06
  2.6000000E+04  3.4953875E-06
  2.7000000E+04  3.1123490E-06
  2.8000000E+04  2.7810094E-06
  2.9000000E+04  2.4931142E-06
  3.0000000E+04  2.2419243E-06
  3.1000000E+04  2.0219028E-06
  3.2000000E+04  1.8284729E-06
  3.3000000E+04  1.6578308E-06
  3.4000000E+04  1.5067989E-06
  3.5000000E+04  1.3727094E-06
  3.6000000E+04  1.2533120E-06
  3.8000000E+04  1.0512530E-06
  4.0000000E+04  8.8850949E-07
  4.2000000E+04  7.5619121E-07
  4.4000000E+04  6.4768097E-07
  4.6000000E+04  5.5799117E-07
  4.8000000E+04  4.8331797E-07
  5.0000000E+04  4.2072986E-07
  5.2500000E+04  3.5606177E-07
  5.5000000E+04  3.0333335E-07
  5.7500000E+04  2.5998816E-07
  5.8750000E+04  2.4120955E-07
  6.0000000E+04  2.2408867E-07
  6.2500000E+04  1.9414992E-07
  6.5000000E+04  1.6902230E-07
  6.7500000E+04  1.4780742E-07
  7.0000000E+04  1.2979697E-07
  7.2500000E+04  1.1442806E-07
  7.5000000E+04  1.0124995E-07
  7.7500000E+04  8.9899209E-08
  8.0000000E+04  8.0080824E-08
  8.2500000E+04  7.1553878E-08
  8.5000000E+04  6.4120493E-08
  8.7500000E+04  5.7617257E-08
  9.0000000E+04  5.1908514E-08
  9.2500000E+04  4.6881108E-08
  9.5000000E+04  4.2440226E-08
  1.0000000E+05  3.5011202E-08
  1.0500000E+05  2.9118926E-08
  1.1000000E+05  2.4399320E-08
  1.1500000E+05  2.0584838E-08
  1.2000000E+05  1.7476318E-08
  1.2500000E+05  1.4923747E-08
  1.3000000E+05  1.2812884E-08
  1.3500000E+05  1.1055858E-08
  1.4000000E+05  9.5844475E-09
  1.4500000E+05  8.3452251E-09
  1.5000000E+05  7.2960110E-09
  1.5500000E+05  6.4032543E-09
  1.6000000E+05  5.6400785E-09
  1.6500000E+05  4.9848109E-09
  1.7000000E+05  4.4198654E-09
  1.7500000E+05  3.9308889E-09
  1.8000000E+05  3.5061016E-09
  1.8500000E+05  3.1357852E-09
  1.9000000E+05  2.8118824E-09
  1.9500000E+05  2.5276817E-09
  2.0000000E+05  2.2775671E-09
  2.0500000E+05  2.0568205E-09
  2.1000000E+05  1.8614614E-09
  2.2000000E+05  1.5339295E-09
  2.3000000E+05  1.2735848E-09
  2.4000000E+05  1.0647805E-09
  2.5000000E+05  8.9592419E-10
  2.6000000E+05  7.5832612E-10
  2.7000000E+05  6.4540359E-10
  2.8000000E+05  5.5211987E-10
  2.9000000E+05  4.7458542E-10
  3.0000000E+05  4.0977106E-10
  3.1000000E+05  3.5529863E-10
  3.2000000E+05  3.0928696E-10
  3.3000000E+05  2.7023758E-10
  3.4000000E+05  2.3694895E-10
  3.5000000E+05  2.0845155E-10
  3.6000000E+05  1.8395849E-10
  3.7000000E+05  1.6282765E-10
  3.8000000E+05  1.4453226E-10
  3.9000000E+05  1.2863804E-10
  4.0000000E+05  1.1478529E-10
  4.1000000E+05  1.0267469E-10
  4.2000000E+05  9.2056134E-11
  4.3000000E+05  8.2719771E-11
  4.4000000E+05  7.4488818E-11
  4.6000000E+05  6.0768023E-11
  4.8000000E+05  4.9948078E-11
  5.0000000E+05  4.1339951E-11
  5.1250000E+05  3.6851384E-11
  5.2500000E+05  3.2928738E-11
  5.3750000E+05  2.9490875E-11
  5.5000000E+05  2.6469660E-11
  5.7500000E+05  2.1456327E-11
  5.8750000E+05  1.9374411E-11
  6.0000000E+05  1.7526815E-11
  6.2500000E+05  1.4418926E-11
  6.5000000E+05  1.1940318E-11
  6.7500000E+05  9.9482803E-12
  7.0000000E+05  8.3357953E-12
  7.2500000E+05  7.0218164E-12
  7.5000000E+05  5.9443987E-12
  7.7500000E+05  5.0557907E-12
  8.0000000E+05  4.3188859E-12
  8.2500000E+05  3.7046355E-12
  8.5000000E+05  3.1901389E-12
  8.7500000E+05  2.7572248E-12
  9.0000000E+05  2.3913838E-12
  9.2500000E+05  2.0809597E-12
  9.5000000E+05  1.8165356E-12
  9.7500000E+05  1.5904653E-12
  1.0000000E+06  1.3965088E-12
  1.0250000E+06  1.2295489E-12
  1.0500000E+06  1.0853703E-12
  1.0750000E+06  9.6048586E-13
  1.1000000E+06  8.5199909E-13
  1.1250000E+06  7.5749472E-13
  1.1500000E+06  6.7495105E-13
  1.1750000E+06  6.0266984E-13
  1.2000000E+06  5.3921966E-13
  1.2250000E+06  4.8339029E-13
  1.2500000E+06  4.3415514E-13
  1.3000000E+06  3.5210116E-13
  1.3500000E+06  2.8748595E-13
  1.4000000E+06  2.3621002E-13
  1.4500000E+06  1.9522608E-13
  1.5000000E+06  1.6224715E-13
  1.5500000E+06  1.3554164E-13
  1.6000000E+06  1.1378750E-13
  1.6500000E+06  9.5967355E-14
  1.7000000E+06  8.1292523E-14
  1.7500000E+06  6.9147408E-14
  1.8000000E+06  5.9048332E-14
  1.8500000E+06  5.0612875E-14
  1.9000000E+06  4.3536904E-14
  1.9500000E+06  3.7577209E-14
  2.0000000E+06  3.2538272E-14
  2.0500000E+06  2.8262111E-14
  2.1000000E+06  2.4620465E-14
  2.1500000E+06  2.1508724E-14
  2.2000000E+06  1.8841201E-14
  2.2500000E+06  1.6547410E-14
  2.3000000E+06  1.4569142E-14
  2.3500000E+06  1.2858135E-14
  2.4000000E+06  1.1374237E-14
  2.4500000E+06  1.0083924E-14
  2.5000000E+06  8.9591101E-15
  2.5500000E+06  7.9761817E-15
  2.6000000E+06  7.1152265E-15
  2.6500000E+06  6.3594016E-15
  2.7000000E+06  5.6944182E-15
  2.7500000E+06  5.1081190E-15
  2.8000000E+06  4.5901350E-15
  2.8500000E+06  4.1315999E-15
  2.9000000E+06  3.7249129E-15
  3.0000000E+06  3.0418622E-15
  3.1000000E+06  2.4987990E-15
  3.2000000E+06  2.0641585E-15
  3.3000000E+06  1.7141113E-15
  3.4000000E+06  1.4305227E-15
  3.5000000E+06  1.1994859E-15
  3.6000000E+06  1.0102611E-15
  3.7000000E+06  8.5449986E-16
  3.8000000E+06  7.2567047E-16
  3.9000000E+06  6.1863377E-16
  4.0000000E+06  5.2932117E-16
  4.1000000E+06  4.5449190E-16
  4.2000000E+06  3.9155127E-16
  4.3000000E+06  3.3841023E-16
  4.4000000E+06  2.9337623E-16
  4.5000000E+06  2.5507644E-16
  4.6000000E+06  2.2239321E-16
  4.7000000E+06  1.9441251E-16
  4.8000000E+06  1.7038495E-16
  5.0000000E+06  1.3184352E-16
  5.1250000E+06  1.1286746E-16
  5.2500000E+06  9.6975095E-17
  
  
#  69   8  M4  EION =  1.518000000E+03 eV   272
#  S(0) = 4.408244E+00
  1.5137556E+01  0.0000000E+00
  1.5137556E+03  0.0000000E+00
  1.5137556E+03  1.5327241E-04
  1.5180000E+03  1.5327241E-04
  1.5180153E+03  1.5327241E-04
  1.5181434E+03  1.5843036E-04
  1.5182715E+03  1.6390967E-04
  1.5183996E+03  1.6971392E-04
  1.5185277E+03  1.7584671E-04
  1.5187839E+03  1.8911207E-04
  1.5190401E+03  2.0373404E-04
  1.5195525E+03  2.3715701E-04
  1.5200649E+03  2.7632136E-04
  1.5210897E+03  3.7253723E-04
  1.5221145E+03  4.9320767E-04
  1.5231393E+03  6.3808870E-04
  1.5241641E+03  8.0556411E-04
  1.5251889E+03  9.9253130E-04
  1.5262137E+03  1.1945262E-03
  1.5282633E+03  1.6215251E-03
  1.5292882E+03  1.8351649E-03
  1.5303130E+03  2.0422863E-03
  1.5313378E+03  2.2392578E-03
  1.5323626E+03  2.4237010E-03
  1.5344122E+03  2.7512701E-03
  1.5385114E+03  3.2551245E-03
  1.5405611E+03  3.4496847E-03
  1.5426107E+03  3.6178193E-03
  1.5446603E+03  3.7656685E-03
  1.5467099E+03  3.8971420E-03
  1.5508092E+03  4.1185601E-03
  1.5549084E+03  4.2892603E-03
  1.5590076E+03  4.4118320E-03
  1.5631069E+03  4.4910041E-03
  1.5672061E+03  4.5348039E-03
  1.5713053E+03  4.5528199E-03
  1.5754046E+03  4.5542940E-03
  1.5836031E+03  4.5345441E-03
  1.5918015E+03  4.5073337E-03
  1.6000000E+03  4.4785675E-03
  1.6250000E+03  4.3494663E-03
  1.6375000E+03  4.2674057E-03
  1.6500000E+03  4.1881229E-03
  1.6625000E+03  4.1140928E-03
  1.6750000E+03  4.0420964E-03
  1.6875000E+03  3.9692900E-03
  1.7000000E+03  3.8953802E-03
  1.7250000E+03  3.7522049E-03
  1.7375000E+03  3.6851011E-03
  1.7500000E+03  3.6206715E-03
  1.7750000E+03  3.4954149E-03
  1.8000000E+03  3.3737701E-03
  1.8500000E+03  3.1492648E-03
  1.9000000E+03  2.9445505E-03
  1.9500000E+03  2.7561300E-03
  2.0000000E+03  2.5842797E-03
  2.1000000E+03  2.2783886E-03
  2.2000000E+03  2.0173257E-03
  2.3000000E+03  1.7934789E-03
  2.4000000E+03  1.5998166E-03
  2.5000000E+03  1.4321122E-03
  2.6000000E+03  1.2857823E-03
  2.7000000E+03  1.1578311E-03
  2.8000000E+03  1.0455571E-03
  2.9000000E+03  9.4665137E-04
  3.0000000E+03  8.5922052E-04
  3.1000000E+03  7.8171960E-04
  3.2000000E+03  7.1283352E-04
  3.4000000E+03  5.9657481E-04
  3.6000000E+03  5.0327641E-04
  3.8000000E+03  4.2767928E-04
  4.0000000E+03  3.6587989E-04
  4.2000000E+03  3.1494465E-04
  4.4000000E+03  2.7264421E-04
  4.6000000E+03  2.3726705E-04
  4.8000000E+03  2.0748633E-04
  5.0000000E+03  1.8226428E-04
  5.2500000E+03  1.5591637E-04
  5.5000000E+03  1.3418228E-04
  5.7500000E+03  1.1611889E-04
  6.0000000E+03  1.0100206E-04
  6.5000000E+03  7.7484088E-05
  6.7500000E+03  6.8295614E-05
  7.0000000E+03  6.0427979E-05
  7.2500000E+03  5.3659021E-05
  7.5000000E+03  4.7809303E-05
  8.0000000E+03  3.8309831E-05
  8.5000000E+03  3.1047638E-05
  9.0000000E+03  2.5419140E-05
  9.5000000E+03  2.1002844E-05
  1.0000000E+04  1.7498953E-05
  1.0500000E+04  1.4690753E-05
  1.1000000E+04  1.2419270E-05
  1.1500000E+04  1.0566334E-05
  1.2000000E+04  9.0430150E-06
  1.2500000E+04  7.7816485E-06
  1.3000000E+04  6.7302140E-06
  1.3500000E+04  5.8483344E-06
  1.4000000E+04  5.1043966E-06
  1.4500000E+04  4.4734403E-06
  1.5000000E+04  3.9356079E-06
  1.5500000E+04  3.4749881E-06
  1.6000000E+04  3.0787438E-06
  1.6500000E+04  2.7364527E-06
  1.7000000E+04  2.4396034E-06
  1.8000000E+04  1.9554853E-06
  1.9000000E+04  1.5837162E-06
  2.0000000E+04  1.2946721E-06
  2.1000000E+04  1.0674172E-06
  2.2000000E+04  8.8691588E-07
  2.3000000E+04  7.4221126E-07
  2.4000000E+04  6.2521056E-07
  2.5000000E+04  5.2986416E-07
  2.6000000E+04  4.5159807E-07
  2.7000000E+04  3.8691831E-07
  2.8000000E+04  3.3313049E-07
  2.9000000E+04  2.8813804E-07
  3.0000000E+04  2.5029619E-07
  3.1000000E+04  2.1830467E-07
  3.2000000E+04  1.9112817E-07
  3.3000000E+04  1.6793677E-07
  3.4000000E+04  1.4806092E-07
  3.5000000E+04  1.3095731E-07
  3.6000000E+04  1.1618261E-07
  3.8000000E+04  9.2228773E-08
  4.0000000E+04  7.3983640E-08
  4.2000000E+04  5.9914896E-08
  4.4000000E+04  4.8944507E-08
  4.6000000E+04  4.0302244E-08
  4.8000000E+04  3.3429943E-08
  5.0000000E+04  2.7917766E-08
  5.2500000E+04  2.2483791E-08
  5.5000000E+04  1.8270437E-08
  5.7500000E+04  1.4969199E-08
  5.8750000E+04  1.3588558E-08
  6.0000000E+04  1.2357724E-08
  6.2500000E+04  1.0273578E-08
  6.5000000E+04  8.5966401E-09
  6.7500000E+04  7.2370861E-09
  7.0000000E+04  6.1270437E-09
  7.2500000E+04  5.2147307E-09
  7.5000000E+04  4.4602863E-09
  7.7500000E+04  3.8327724E-09
  8.0000000E+04  3.3079878E-09
  8.2500000E+04  2.8668597E-09
  8.5000000E+04  2.4942549E-09
  8.7500000E+04  2.1780883E-09
  9.0000000E+04  1.9086490E-09
  9.2500000E+04  1.6780877E-09
  9.5000000E+04  1.4800255E-09
  1.0000000E+05  1.1614867E-09
  1.0500000E+05  9.2147286E-10
  1.1000000E+05  7.3834404E-10
  1.1500000E+05  5.9700879E-10
  1.2000000E+05  4.8677753E-10
  1.2500000E+05  3.9997025E-10
  1.3000000E+05  3.3099691E-10
  1.3500000E+05  2.7573917E-10
  1.4000000E+05  2.3112854E-10
  1.4500000E+05  1.9485527E-10
  1.5000000E+05  1.6516379E-10
  1.5500000E+05  1.4070749E-10
  1.6000000E+05  1.2044482E-10
  1.6500000E+05  1.0356388E-10
  1.7000000E+05  8.9427005E-11
  1.7500000E+05  7.7529886E-11
  1.8000000E+05  6.7471066E-11
  1.8500000E+05  5.8928989E-11
  1.9000000E+05  5.1644598E-11
  1.9500000E+05  4.5408023E-11
  2.0000000E+05  4.0048337E-11
  2.0500000E+05  3.5425625E-11
  2.1000000E+05  3.1424836E-11
  2.2000000E+05  2.4925052E-11
  2.3000000E+05  1.9965322E-11
  2.4000000E+05  1.6137778E-11
  2.5000000E+05  1.3153144E-11
  2.6000000E+05  1.0803380E-11
  2.7000000E+05  8.9369570E-12
  2.8000000E+05  7.4421964E-12
  2.9000000E+05  6.2358757E-12
  3.0000000E+05  5.2553456E-12
  3.1000000E+05  4.4529969E-12
  3.2000000E+05  3.7923220E-12
  3.3000000E+05  3.2450919E-12
  3.4000000E+05  2.7893097E-12
  3.5000000E+05  2.4077076E-12
  3.6000000E+05  2.0866330E-12
  3.7000000E+05  1.8152221E-12
  3.8000000E+05  1.5847779E-12
  3.9000000E+05  1.3882964E-12
  4.0000000E+05  1.2201045E-12
  4.2000000E+05  9.5095304E-13
  4.4000000E+05  7.4948003E-13
  4.6000000E+05  5.9671896E-13
  4.8000000E+05  4.7952516E-13
  5.0000000E+05  3.8864593E-13
  5.1250000E+05  3.4218915E-13
  5.2500000E+05  3.0216502E-13
  5.3750000E+05  2.6756410E-13
  5.5000000E+05  2.3755340E-13
  5.7500000E+05  1.8865625E-13
  6.0000000E+05  1.5121483E-13
  6.2500000E+05  1.2223585E-13
  6.5000000E+05  9.9584435E-14
  6.6250000E+05  9.0131507E-14
  6.7500000E+05  8.1717361E-14
  7.0000000E+05  6.7505232E-14
  7.2500000E+05  5.6112009E-14
  7.5000000E+05  4.6912205E-14
  7.7500000E+05  3.9433224E-14
  8.0000000E+05  3.3314727E-14
  8.2500000E+05  2.8279606E-14
  8.5000000E+05  2.4113005E-14
  8.7500000E+05  2.0647083E-14
  9.0000000E+05  1.7749820E-14
  9.2500000E+05  1.5316668E-14
  9.5000000E+05  1.3264299E-14
  9.7500000E+05  1.1525909E-14
  1.0000000E+06  1.0047641E-14
  1.0250000E+06  8.7858476E-15
  1.0500000E+06  7.7049749E-15
  1.1000000E+06  5.9747750E-15
  1.1500000E+06  4.6805560E-15
  1.2000000E+06  3.7011516E-15
  1.2500000E+06  2.9520330E-15
  1.3000000E+06  2.3733777E-15
  1.3500000E+06  1.9222991E-15
  1.4000000E+06  1.5676829E-15
  1.4500000E+06  1.2867052E-15
  1.5000000E+06  1.0624408E-15
  1.5500000E+06  8.8221300E-16
  1.6000000E+06  7.3644020E-16
  1.6500000E+06  6.1781953E-16
  1.7000000E+06  5.2074182E-16
  1.7500000E+06  4.4086664E-16
  1.8000000E+06  3.7481306E-16
  1.8500000E+06  3.1992825E-16
  1.9000000E+06  2.7411672E-16
  1.9500000E+06  2.3571346E-16
  2.0000000E+06  2.0338763E-16
  2.0500000E+06  1.7607018E-16
  2.1000000E+06  1.5289838E-16
  2.1500000E+06  1.3317263E-16
  2.2000000E+06  1.1632295E-16
  2.2500000E+06  1.0188299E-16
  2.3000000E+06  8.9469459E-17
  2.4000000E+06  6.9510522E-17
  2.5000000E+06  5.4507709E-17
  2.6000000E+06  4.3112887E-17
  2.7000000E+06  3.4374919E-17
  2.8000000E+06  2.7613997E-17
  2.9000000E+06  2.2338304E-17
  3.0000000E+06  1.8188761E-17
  3.1000000E+06  1.4900708E-17
  3.2000000E+06  1.2277394E-17
  3.3000000E+06  1.0171058E-17
  3.4000000E+06  8.4695984E-18
  3.5000000E+06  7.0872927E-18
  3.6000000E+06  5.9580299E-18
  3.7000000E+06  5.0305981E-18
  3.8000000E+06  4.2651079E-18
  3.9000000E+06  3.6302860E-18
  4.0000000E+06  3.1014711E-18
  4.1000000E+06  2.6590927E-18
  4.2000000E+06  2.2875278E-18
  4.3000000E+06  1.9742387E-18
  4.4000000E+06  1.7091324E-18
  4.5000000E+06  1.4840819E-18
  4.6000000E+06  1.2924526E-18
  4.7000000E+06  1.1287947E-18
  4.8000000E+06  9.8861741E-19
  
  
#  69   9  M5  EION =  1.471000000E+03 eV   271
#  S(0) = 7.046026E+00
  7.3550000E+00  0.0000000E+00
  7.3550000E+02  0.0000000E+00
  7.3550000E+02  6.0216707E-04
  1.4710000E+03  6.0216707E-04
  1.4710000E+03  2.1528152E-04
  1.4710148E+03  2.1528152E-04
  1.4711054E+03  2.2183788E-04
  1.4711959E+03  2.2865773E-04
  1.4712865E+03  2.3574288E-04
  1.4713771E+03  2.4309517E-04
  1.4715583E+03  2.5860837E-04
  1.4717394E+03  2.7521186E-04
  1.4721017E+03  3.1174640E-04
  1.4724640E+03  3.5280893E-04
  1.4731887E+03  4.4891369E-04
  1.4739133E+03  5.6417735E-04
  1.4753626E+03  8.5315347E-04
  1.4760872E+03  1.0262208E-03
  1.4768118E+03  1.2170031E-03
  1.4782611E+03  1.6442127E-03
  1.4797104E+03  2.1147490E-03
  1.4811596E+03  2.6033788E-03
  1.4826089E+03  3.0849005E-03
  1.4840581E+03  3.5390043E-03
  1.4855074E+03  3.9529246E-03
  1.4869567E+03  4.3214799E-03
  1.4884059E+03  4.6453634E-03
  1.4942030E+03  5.5940477E-03
  1.4971015E+03  5.9329540E-03
  1.5000000E+03  6.2173130E-03
  1.5062500E+03  6.6875811E-03
  1.5093750E+03  6.8559645E-03
  1.5125000E+03  6.9824260E-03
  1.5187500E+03  7.1257744E-03
  1.5250000E+03  7.1638181E-03
  1.5312500E+03  7.1463757E-03
  1.5375000E+03  7.1084778E-03
  1.5437500E+03  7.0669428E-03
  1.5500000E+03  7.0254695E-03
  1.5625000E+03  6.9322491E-03
  1.5750000E+03  6.8126529E-03
  1.5812500E+03  6.7453411E-03
  1.5875000E+03  6.6765191E-03
  1.6000000E+03  6.5425264E-03
  1.6125000E+03  6.4179778E-03
  1.6250000E+03  6.2989605E-03
  1.6375000E+03  6.1802801E-03
  1.6500000E+03  6.0600636E-03
  1.7000000E+03  5.6110125E-03
  1.8000000E+03  4.8504399E-03
  1.9000000E+03  4.2223678E-03
  2.0000000E+03  3.6967765E-03
  2.1000000E+03  3.2522558E-03
  2.2000000E+03  2.8735385E-03
  2.3000000E+03  2.5489575E-03
  2.4000000E+03  2.2696795E-03
  2.5000000E+03  2.0276369E-03
  2.6000000E+03  1.8174002E-03
  2.7000000E+03  1.6339318E-03
  2.8000000E+03  1.4731067E-03
  2.9000000E+03  1.3316849E-03
  3.0000000E+03  1.2069552E-03
  3.1000000E+03  1.0966097E-03
  3.2000000E+03  9.9868818E-04
  3.4000000E+03  8.3376639E-04
  3.6000000E+03  7.0176006E-04
  3.8000000E+03  5.9506253E-04
  4.0000000E+03  5.0804019E-04
  4.2000000E+03  4.3647040E-04
  4.4000000E+03  3.7715308E-04
  4.6000000E+03  3.2763797E-04
  4.8000000E+03  2.8603065E-04
  5.0000000E+03  2.5085257E-04
  5.2500000E+03  2.1417174E-04
  5.5000000E+03  1.8397388E-04
  5.7500000E+03  1.5892348E-04
  6.0000000E+03  1.3799710E-04
  6.5000000E+03  1.0552029E-04
  6.7500000E+03  9.2862788E-05
  7.0000000E+03  8.2041611E-05
  7.2500000E+03  7.2745527E-05
  7.5000000E+03  6.4723348E-05
  8.0000000E+03  5.1722121E-05
  8.5000000E+03  4.1809071E-05
  9.0000000E+03  3.4145310E-05
  9.5000000E+03  2.8146378E-05
  1.0000000E+04  2.3397641E-05
  1.0500000E+04  1.9600047E-05
  1.1000000E+04  1.6534702E-05
  1.1500000E+04  1.4039220E-05
  1.2000000E+04  1.1991648E-05
  1.2500000E+04  1.0299371E-05
  1.3000000E+04  8.8913093E-06
  1.3500000E+04  7.7123994E-06
  1.4000000E+04  6.7195953E-06
  1.4500000E+04  5.8789679E-06
  1.5000000E+04  5.1635704E-06
  1.6000000E+04  4.0264153E-06
  1.7000000E+04  3.1807509E-06
  1.8000000E+04  2.5420355E-06
  1.9000000E+04  2.0528917E-06
  2.0000000E+04  1.6735934E-06
  2.1000000E+04  1.3761359E-06
  2.2000000E+04  1.1404562E-06
  2.3000000E+04  9.5196587E-07
  2.4000000E+04  7.9991561E-07
  2.5000000E+04  6.7628617E-07
  2.6000000E+04  5.7502697E-07
  2.7000000E+04  4.9152580E-07
  2.8000000E+04  4.2223232E-07
  2.9000000E+04  3.6438927E-07
  3.0000000E+04  3.1583759E-07
  3.1000000E+04  2.7487353E-07
  3.2000000E+04  2.4014286E-07
  3.3000000E+04  2.1056175E-07
  3.4000000E+04  1.8525744E-07
  3.5000000E+04  1.6352294E-07
  3.6000000E+04  1.4478217E-07
  3.8000000E+04  1.1447763E-07
  4.0000000E+04  9.1475856E-08
  4.2000000E+04  7.3799424E-08
  4.4000000E+04  6.0061434E-08
  4.6000000E+04  4.9273913E-08
  4.8000000E+04  4.0722877E-08
  5.0000000E+04  3.3885543E-08
  5.2500000E+04  2.7168271E-08
  5.5000000E+04  2.1979531E-08
  5.7500000E+04  1.7929220E-08
  5.8750000E+04  1.6240094E-08
  6.0000000E+04  1.4737014E-08
  6.2500000E+04  1.2198715E-08
  6.5000000E+04  1.0163775E-08
  6.7500000E+04  8.5199286E-09
  7.0000000E+04  7.1825777E-09
  7.2500000E+04  6.0873581E-09
  7.5000000E+04  5.1848634E-09
  7.7500000E+04  4.4368508E-09
  8.0000000E+04  3.8134808E-09
  8.2500000E+04  3.2913033E-09
  8.5000000E+04  2.8517641E-09
  8.7500000E+04  2.4800843E-09
  9.0000000E+04  2.1644184E-09
  9.2500000E+04  1.8952186E-09
  9.5000000E+04  1.6647469E-09
  1.0000000E+05  1.2959074E-09
  1.0500000E+05  1.0198444E-09
  1.1000000E+05  8.1060331E-10
  1.1500000E+05  6.5017424E-10
  1.2000000E+05  5.2586647E-10
  1.2500000E+05  4.2860910E-10
  1.3000000E+05  3.5183215E-10
  1.3500000E+05  2.9071935E-10
  1.4000000E+05  2.4170028E-10
  1.4500000E+05  2.0210028E-10
  1.5000000E+05  1.6989584E-10
  1.5500000E+05  1.4354229E-10
  1.6000000E+05  1.2185069E-10
  1.6500000E+05  1.0389832E-10
  1.7000000E+05  8.8963741E-11
  1.7500000E+05  7.6479088E-11
  1.8000000E+05  6.5994387E-11
  1.8500000E+05  5.7150829E-11
  1.9000000E+05  4.9660631E-11
  1.9500000E+05  4.3291706E-11
  2.0000000E+05  3.7855906E-11
  2.0500000E+05  3.3199952E-11
  2.1000000E+05  2.9198381E-11
  2.2000000E+05  2.2763681E-11
  2.3000000E+05  1.7922269E-11
  2.4000000E+05  1.4238550E-11
  2.5000000E+05  1.1406567E-11
  2.6000000E+05  9.2084605E-12
  2.7000000E+05  7.4871905E-12
  2.8000000E+05  6.1281922E-12
  2.9000000E+05  5.0469757E-12
  3.0000000E+05  4.1806025E-12
  3.1000000E+05  3.4817396E-12
  3.2000000E+05  2.9144704E-12
  3.3000000E+05  2.4513103E-12
  3.4000000E+05  2.0710621E-12
  3.5000000E+05  1.7572592E-12
  3.6000000E+05  1.4970189E-12
  3.7000000E+05  1.2801957E-12
  3.8000000E+05  1.0987502E-12
  3.9000000E+05  9.4627517E-13
  4.0000000E+05  8.1763555E-13
  4.1000000E+05  7.0869465E-13
  4.2000000E+05  6.1610328E-13
  4.3000000E+05  5.3713700E-13
  4.4000000E+05  4.6956954E-13
  4.6000000E+05  3.6164404E-13
  4.8000000E+05  2.8121082E-13
  5.0000000E+05  2.2061241E-13
  5.1250000E+05  1.9036152E-13
  5.2500000E+05  1.6476155E-13
  5.3750000E+05  1.4302145E-13
  5.5000000E+05  1.2449736E-13
  5.7500000E+05  9.5086152E-14
  6.0000000E+05  7.3342290E-14
  6.2500000E+05  5.7087696E-14
  6.5000000E+05  4.4811449E-14
  6.6250000E+05  3.9820035E-14
  6.7500000E+05  3.5451406E-14
  7.0000000E+05  2.8251563E-14
  7.2500000E+05  2.2667614E-14
  7.5000000E+05  1.8303496E-14
  7.7500000E+05  1.4868107E-14
  8.0000000E+05  1.2145475E-14
  8.2500000E+05  9.9739803E-15
  8.5000000E+05  8.2316705E-15
  8.7500000E+05  6.8258144E-15
  9.0000000E+05  5.6853786E-15
  9.2500000E+05  4.7555725E-15
  9.5000000E+05  3.9938572E-15
  9.7500000E+05  3.3670031E-15
  1.0000000E+06  2.8488990E-15
  1.0250000E+06  2.4189120E-15
  1.0500000E+06  2.0606516E-15
  1.0750000E+06  1.7610330E-15
  1.1000000E+06  1.5095615E-15
  1.1250000E+06  1.2977780E-15
  1.1500000E+06  1.1188335E-15
  1.1750000E+06  9.6715979E-16
  1.2000000E+06  8.3821208E-16
  1.2250000E+06  7.2826656E-16
  1.2500000E+06  6.3426085E-16
  1.3000000E+06  4.8439352E-16
  1.3500000E+06  3.7313760E-16
  1.4000000E+06  2.8975688E-16
  1.4500000E+06  2.2671052E-16
  1.5000000E+06  1.7864162E-16
  1.5500000E+06  1.4170479E-16
  1.6000000E+06  1.1311260E-16
  1.6500000E+06  9.0825937E-17
  1.7000000E+06  7.3340184E-17
  1.7500000E+06  5.9536101E-17
  1.8000000E+06  4.8574521E-17
  1.8500000E+06  3.9821594E-17
  1.9000000E+06  3.2795236E-17
  1.9500000E+06  2.7126323E-17
  2.0000000E+06  2.2530524E-17
  2.0500000E+06  1.8787547E-17
  2.1000000E+06  1.5725740E-17
  2.1500000E+06  1.3210650E-17
  2.2000000E+06  1.1136419E-17
  2.2500000E+06  9.4192350E-18
  2.3000000E+06  7.9924193E-18
  2.3500000E+06  6.8026884E-18
  2.4000000E+06  5.8072750E-18
  2.4500000E+06  4.9717060E-18
  2.5000000E+06  4.2680941E-18
  2.5500000E+06  3.6737944E-18
  2.6000000E+06  3.1703496E-18
  2.6500000E+06  2.7426617E-18
  2.7000000E+06  2.3783365E-18
  2.7500000E+06  2.0671658E-18
  2.8000000E+06  1.8007151E-18
  2.8500000E+06  1.5719935E-18
  2.9000000E+06  1.3751894E-18
  3.0000000E+06  1.0587447E-18
  3.1000000E+06  8.2134435E-19
  3.2000000E+06  6.4177554E-19
  3.3000000E+06  5.0489193E-19
  3.4000000E+06  3.9977314E-19
  3.5000000E+06  3.1846528E-19
  3.6000000E+06  2.5514357E-19
  3.7000000E+06  2.0551152E-19
  3.8000000E+06  1.6637684E-19
  3.9000000E+06  1.3536128E-19
  4.0000000E+06  1.1066282E-19
  4.1000000E+06  9.0902035E-20
  
  
#  69  10  N1  EION =  4.710000000E+02 eV   281
#  S(0) = 8.149658E-01
  4.6562892E+00  0.0000000E+00
  4.6562892E+02  0.0000000E+00
  4.6562892E+02  8.0651832E-04
  4.7100000E+02  8.0651832E-04
  4.7100463E+02  8.0651832E-04
  4.7145440E+02  7.9999668E-04
  4.7190417E+02  7.9390197E-04
  4.7235393E+02  7.8819913E-04
  4.7280370E+02  7.8285788E-04
  4.7370324E+02  7.7315829E-04
  4.7460278E+02  7.6462990E-04
  4.7640185E+02  7.5056836E-04
  4.7820093E+02  7.3984075E-04
  4.8000000E+02  7.3182009E-04
  4.8250000E+02  7.2422677E-04
  4.8500000E+02  7.1976309E-04
  4.8750000E+02  7.1752145E-04
  4.9000000E+02  7.1676614E-04
  4.9500000E+02  7.1747007E-04
  4.9750000E+02  7.1810691E-04
  5.0000000E+02  7.1855865E-04
  5.0312500E+02  7.1861017E-04
  5.0625000E+02  7.1793482E-04
  5.0937500E+02  7.1649451E-04
  5.1250000E+02  7.1434892E-04
  5.1875000E+02  7.0843732E-04
  5.2500000E+02  7.0134878E-04
  5.3125000E+02  6.9408427E-04
  5.3750000E+02  6.8724318E-04
  5.4375000E+02  6.8102959E-04
  5.5000000E+02  6.7537114E-04
  5.5625000E+02  6.7004890E-04
  5.6250000E+02  6.6482991E-04
  5.6875000E+02  6.5952360E-04
  5.7500000E+02  6.5403224E-04
  5.8125000E+02  6.4832858E-04
  5.8750000E+02  6.4246815E-04
  5.9375000E+02  6.3652061E-04
  6.0000000E+02  6.3058016E-04
  6.1250000E+02  6.1898908E-04
  6.2500000E+02  6.0797176E-04
  6.3750000E+02  5.9742321E-04
  6.5000000E+02  5.8709798E-04
  6.6250000E+02  5.7678321E-04
  6.7500000E+02  5.6645098E-04
  6.8750000E+02  5.5617766E-04
  7.0000000E+02  5.4609079E-04
  7.1250000E+02  5.3629636E-04
  7.2500000E+02  5.2679810E-04
  7.3750000E+02  5.1756471E-04
  7.5000000E+02  5.0854430E-04
  7.7500000E+02  4.9091900E-04
  8.0000000E+02  4.7385393E-04
  8.2500000E+02  4.5753642E-04
  8.5000000E+02  4.4205827E-04
  8.6250000E+02  4.3461394E-04
  8.7500000E+02  4.2733120E-04
  9.0000000E+02  4.1317907E-04
  9.2500000E+02  3.9959206E-04
  9.5000000E+02  3.8661742E-04
  1.0000000E+03  3.6244559E-04
  1.0500000E+03  3.4037084E-04
  1.1000000E+03  3.2008091E-04
  1.1500000E+03  3.0151758E-04
  1.2000000E+03  2.8450432E-04
  1.2500000E+03  2.6880581E-04
  1.3000000E+03  2.5433599E-04
  1.3500000E+03  2.4100772E-04
  1.4000000E+03  2.2868235E-04
  1.4500000E+03  2.1724770E-04
  1.5000000E+03  2.0663226E-04
  1.6000000E+03  1.8759480E-04
  1.7000000E+03  1.7105269E-04
  1.8000000E+03  1.5658233E-04
  1.9000000E+03  1.4385359E-04
  2.0000000E+03  1.3260626E-04
  2.1000000E+03  1.2262159E-04
  2.2000000E+03  1.1371698E-04
  2.3000000E+03  1.0574201E-04
  2.4000000E+03  9.8571672E-05
  2.5000000E+03  9.2101604E-05
  2.6000000E+03  8.6243850E-05
  2.7000000E+03  8.0923772E-05
  2.8000000E+03  7.6077721E-05
  2.9000000E+03  7.1651145E-05
  3.0000000E+03  6.7597090E-05
  3.1000000E+03  6.3874975E-05
  3.2000000E+03  6.0449584E-05
  3.4000000E+03  5.4370156E-05
  3.6000000E+03  4.9156433E-05
  3.8000000E+03  4.4651766E-05
  4.0000000E+03  4.0733389E-05
  4.2000000E+03  3.7303994E-05
  4.4000000E+03  3.4285657E-05
  4.6000000E+03  3.1615386E-05
  4.8000000E+03  2.9241788E-05
  5.0000000E+03  2.7122565E-05
  5.2500000E+03  2.4778461E-05
  5.5000000E+03  2.2721575E-05
  5.7500000E+03  2.0906908E-05
  6.0000000E+03  1.9297946E-05
  6.5000000E+03  1.6582812E-05
  6.7500000E+03  1.5431481E-05
  7.0000000E+03  1.4393657E-05
  7.2500000E+03  1.3454922E-05
  7.5000000E+03  1.2603067E-05
  7.7500000E+03  1.1827713E-05
  8.0000000E+03  1.1119990E-05
  8.2500000E+03  1.0472270E-05
  8.5000000E+03  9.8779723E-06
  9.0000000E+03  8.8275890E-06
  9.5000000E+03  7.9314730E-06
  1.0000000E+04  7.1609504E-06
  1.0500000E+04  6.4937219E-06
  1.1000000E+04  5.9122315E-06
  1.1500000E+04  5.4025051E-06
  1.2000000E+04  4.9533055E-06
  1.2500000E+04  4.5555118E-06
  1.3000000E+04  4.2016588E-06
  1.3500000E+04  3.8855870E-06
  1.4000000E+04  3.6021770E-06
  1.4500000E+04  3.3471463E-06
  1.5000000E+04  3.1168893E-06
  1.5500000E+04  2.9083525E-06
  1.6000000E+04  2.7189363E-06
  1.6500000E+04  2.5464162E-06
  1.7000000E+04  2.3888801E-06
  1.8000000E+04  2.1123743E-06
  1.9000000E+04  1.8786446E-06
  2.0000000E+04  1.6794754E-06
  2.1000000E+04  1.5085144E-06
  2.2000000E+04  1.3607916E-06
  2.3000000E+04  1.2323735E-06
  2.4000000E+04  1.1201168E-06
  2.5000000E+04  1.0214858E-06
  2.6000000E+04  9.3441757E-07
  2.7000000E+04  8.5722115E-07
  2.8000000E+04  7.8850011E-07
  2.9000000E+04  7.2709343E-07
  3.0000000E+04  6.7202990E-07
  3.1000000E+04  6.2249230E-07
  3.2000000E+04  5.7778921E-07
  3.3000000E+04  5.3733251E-07
  3.4000000E+04  5.0061955E-07
  3.5000000E+04  4.6721890E-07
  3.6000000E+04  4.3675854E-07
  3.8000000E+04  3.8341236E-07
  4.0000000E+04  3.3847286E-07
  4.2000000E+04  3.0032660E-07
  4.4000000E+04  2.6772249E-07
  4.6000000E+04  2.3967937E-07
  4.8000000E+04  2.1541956E-07
  5.0000000E+04  1.9432072E-07
  5.2500000E+04  1.7163629E-07
  5.5000000E+04  1.5233203E-07
  5.7500000E+04  1.3579791E-07
  5.8750000E+04  1.2841505E-07
  6.0000000E+04  1.2155236E-07
  6.2500000E+04  1.0921153E-07
  6.5000000E+04  9.8466752E-08
  6.7500000E+04  8.9067856E-08
  7.0000000E+04  8.0810614E-08
  7.2500000E+04  7.3527084E-08
  7.5000000E+04  6.7078208E-08
  7.7500000E+04  6.1348144E-08
  8.0000000E+04  5.6239855E-08
  8.2500000E+04  5.1671628E-08
  8.5000000E+04  4.7574327E-08
  8.7500000E+04  4.3889215E-08
  9.0000000E+04  4.0566138E-08
  9.2500000E+04  3.7562074E-08
  9.5000000E+04  3.4839983E-08
  9.7500000E+04  3.2367843E-08
  1.0000000E+05  3.0117888E-08
  1.0250000E+05  2.8065960E-08
  1.0500000E+05  2.6190978E-08
  1.1000000E+05  2.2900303E-08
  1.1500000E+05  2.0123475E-08
  1.2000000E+05  1.7765181E-08
  1.2500000E+05  1.5750448E-08
  1.3000000E+05  1.4019769E-08
  1.3500000E+05  1.2525513E-08
  1.4000000E+05  1.1229269E-08
  1.4500000E+05  1.0099826E-08
  1.5000000E+05  9.1116441E-09
  1.5500000E+05  8.2437002E-09
  1.6000000E+05  7.4785826E-09
  1.6500000E+05  6.8017897E-09
  1.7000000E+05  6.2011816E-09
  1.7500000E+05  5.6665475E-09
  1.8000000E+05  5.1892577E-09
  1.8500000E+05  4.7619860E-09
  1.9000000E+05  4.3784890E-09
  1.9500000E+05  4.0334274E-09
  2.0000000E+05  3.7222148E-09
  2.0500000E+05  3.4408967E-09
  2.1000000E+05  3.1860525E-09
  2.1500000E+05  2.9547135E-09
  2.2000000E+05  2.7442956E-09
  2.2500000E+05  2.5525433E-09
  2.3000000E+05  2.3774823E-09
  2.4000000E+05  2.0707127E-09
  2.5000000E+05  1.8124625E-09
  2.6000000E+05  1.5937281E-09
  2.7000000E+05  1.4074087E-09
  2.8000000E+05  1.2478587E-09
  2.9000000E+05  1.1105541E-09
  3.0000000E+05  9.9184415E-10
  3.1000000E+05  8.8876207E-10
  3.2000000E+05  7.9888224E-10
  3.3000000E+05  7.2020997E-10
  3.4000000E+05  6.5109614E-10
  3.5000000E+05  5.9017045E-10
  3.6000000E+05  5.3628771E-10
  3.7000000E+05  4.8848624E-10
  3.8000000E+05  4.4595449E-10
  3.9000000E+05  4.0800439E-10
  4.0000000E+05  3.7405106E-10
  4.1000000E+05  3.4359550E-10
  4.2000000E+05  3.1621046E-10
  4.3000000E+05  2.9152906E-10
  4.4000000E+05  2.6923497E-10
  4.5000000E+05  2.4905446E-10
  4.6000000E+05  2.3074991E-10
  4.7000000E+05  2.1411443E-10
  4.8000000E+05  1.9896719E-10
  5.0000000E+05  1.7252354E-10
  5.1250000E+05  1.5823083E-10
  5.2500000E+05  1.4540199E-10
  5.3750000E+05  1.3385933E-10
  5.5000000E+05  1.2345000E-10
  5.7500000E+05  1.0552125E-10
  5.8750000E+05  9.7788344E-11
  6.0000000E+05  9.0756849E-11
  6.2500000E+05  7.8505111E-11
  6.5000000E+05  6.8266377E-11
  6.7500000E+05  5.9653841E-11
  7.0000000E+05  5.2365135E-11
  7.2500000E+05  4.6161859E-11
  7.5000000E+05  4.0854522E-11
  7.7500000E+05  3.6291301E-11
  8.0000000E+05  3.2349706E-11
  8.2500000E+05  2.8930277E-11
  8.5000000E+05  2.5951732E-11
  8.7500000E+05  2.3347242E-11
  9.0000000E+05  2.1061563E-11
  9.2500000E+05  1.9048793E-11
  9.5000000E+05  1.7270594E-11
  9.7500000E+05  1.5694787E-11
  1.0000000E+06  1.4294253E-11
  1.0250000E+06  1.3046039E-11
  1.0500000E+06  1.1930640E-11
  1.0750000E+06  1.0931423E-11
  1.1000000E+06  1.0034149E-11
  1.1250000E+06  9.2265800E-12
  1.1500000E+06  8.4981627E-12
  1.1750000E+06  7.8397676E-12
  1.2000000E+06  7.2434709E-12
  1.2250000E+06  6.7023752E-12
  1.2500000E+06  6.2104631E-12
  1.3000000E+06  5.3537793E-12
  1.3500000E+06  4.6385494E-12
  1.4000000E+06  4.0377116E-12
  1.4500000E+06  3.5300616E-12
  1.5000000E+06  3.0988411E-12
  1.5500000E+06  2.7306976E-12
  1.6000000E+06  2.4149188E-12
  1.6500000E+06  2.1428557E-12
  1.7000000E+06  1.9074865E-12
  1.7500000E+06  1.7030837E-12
  1.8000000E+06  1.5249320E-12
  1.8500000E+06  1.3691272E-12
  1.9000000E+06  1.2324117E-12
  1.9500000E+06  1.1120434E-12
  2.0000000E+06  1.0057289E-12
  2.0500000E+06  9.1154439E-13
  2.1000000E+06  8.2787196E-13
  2.1500000E+06  7.5337716E-13
  2.2000000E+06  6.8693477E-13
  2.2500000E+06  6.2756861E-13
  2.3000000E+06  5.7443050E-13
  
  
#  69  11  N2  EION =  3.820000000E+02 eV   283
#  S(0) = 9.066025E-01
  3.7605703E+00  0.0000000E+00
  3.7605703E+02  0.0000000E+00
  3.7605703E+02  6.1016915E-04
  3.8200000E+02  6.1016915E-04
  3.8200380E+02  6.1016915E-04
  3.8290361E+02  6.0628013E-04
  3.8380342E+02  6.0288245E-04
  3.8470323E+02  6.0019663E-04
  3.8560304E+02  5.9821718E-04
  3.8740266E+02  5.9602677E-04
  3.8920228E+02  5.9551364E-04
  3.9100190E+02  5.9597292E-04
  3.9280152E+02  5.9688593E-04
  3.9460114E+02  5.9790212E-04
  3.9640076E+02  5.9880211E-04
  3.9820038E+02  5.9946343E-04
  4.0000000E+02  5.9983128E-04
  4.0500000E+02  5.9933365E-04
  4.1000000E+02  5.9720665E-04
  4.1500000E+02  5.9441176E-04
  4.2000000E+02  5.9171433E-04
  4.2500000E+02  5.8954144E-04
  4.3000000E+02  5.8801593E-04
  4.4000000E+02  5.8649305E-04
  4.5000000E+02  5.8583941E-04
  4.6000000E+02  5.8510474E-04
  4.7000000E+02  5.8405537E-04
  4.8000000E+02  5.8280570E-04
  5.0000000E+02  5.8007790E-04
  5.1250000E+02  5.7811727E-04
  5.2500000E+02  5.7581008E-04
  5.3750000E+02  5.7315300E-04
  5.5000000E+02  5.7020789E-04
  5.7500000E+02  5.6361938E-04
  6.0000000E+02  5.5597491E-04
  6.2500000E+02  5.4725728E-04
  6.5000000E+02  5.3784115E-04
  6.6250000E+02  5.3297435E-04
  6.7500000E+02  5.2800414E-04
  7.0000000E+02  5.1771329E-04
  7.2500000E+02  5.0701918E-04
  7.3750000E+02  5.0156745E-04
  7.5000000E+02  4.9608488E-04
  7.7500000E+02  4.8512433E-04
  8.0000000E+02  4.7419363E-04
  8.5000000E+02  4.5235584E-04
  9.0000000E+02  4.3096813E-04
  9.5000000E+02  4.1038481E-04
  1.0000000E+03  3.9064653E-04
  1.0500000E+03  3.7179958E-04
  1.1000000E+03  3.5398272E-04
  1.1500000E+03  3.3713422E-04
  1.2000000E+03  3.2119008E-04
  1.2500000E+03  3.0616609E-04
  1.3000000E+03  2.9203471E-04
  1.3500000E+03  2.7872612E-04
  1.4000000E+03  2.6618327E-04
  1.4500000E+03  2.5436592E-04
  1.5000000E+03  2.4323355E-04
  1.6000000E+03  2.2285783E-04
  1.7000000E+03  2.0473085E-04
  1.8000000E+03  1.8855008E-04
  1.9000000E+03  1.7406712E-04
  2.0000000E+03  1.6107188E-04
  2.1000000E+03  1.4937985E-04
  2.2000000E+03  1.3883113E-04
  2.3000000E+03  1.2928756E-04
  2.4000000E+03  1.2063029E-04
  2.5000000E+03  1.1275703E-04
  2.6000000E+03  1.0557934E-04
  2.7000000E+03  9.9020577E-05
  2.8000000E+03  9.3014048E-05
  2.9000000E+03  8.7501560E-05
  3.0000000E+03  8.2432193E-05
  3.1000000E+03  7.7761252E-05
  3.2000000E+03  7.3449408E-05
  3.4000000E+03  6.5768218E-05
  3.6000000E+03  5.9155946E-05
  3.8000000E+03  5.3428775E-05
  4.0000000E+03  4.8440085E-05
  4.2000000E+03  4.4071892E-05
  4.4000000E+03  4.0228450E-05
  4.6000000E+03  3.6831418E-05
  4.8000000E+03  3.3816316E-05
  5.0000000E+03  3.1129728E-05
  5.2500000E+03  2.8166322E-05
  5.5000000E+03  2.5575549E-05
  5.7500000E+03  2.3299416E-05
  6.0000000E+03  2.1290605E-05
  6.5000000E+03  1.7925943E-05
  6.7500000E+03  1.6511071E-05
  7.0000000E+03  1.5243103E-05
  7.2500000E+03  1.4103120E-05
  7.5000000E+03  1.3075099E-05
  7.7500000E+03  1.2145395E-05
  8.0000000E+03  1.1302346E-05
  8.2500000E+03  1.0535939E-05
  8.5000000E+03  9.8375374E-06
  9.0000000E+03  8.6158222E-06
  9.5000000E+03  7.5882788E-06
  1.0000000E+04  6.7174819E-06
  1.0500000E+04  5.9744332E-06
  1.1000000E+04  5.3364108E-06
  1.1500000E+04  4.7854159E-06
  1.2000000E+04  4.3070607E-06
  1.2500000E+04  3.8897392E-06
  1.3000000E+04  3.5240137E-06
  1.3500000E+04  3.2021556E-06
  1.4000000E+04  2.9177894E-06
  1.4500000E+04  2.6656236E-06
  1.5000000E+04  2.4412406E-06
  1.5500000E+04  2.2409319E-06
  1.6000000E+04  2.0615675E-06
  1.6500000E+04  1.9004937E-06
  1.7000000E+04  1.7554499E-06
  1.7500000E+04  1.6245027E-06
  1.8000000E+04  1.5059915E-06
  1.8500000E+04  1.3984844E-06
  1.9000000E+04  1.3007426E-06
  2.0000000E+04  1.1303925E-06
  2.1000000E+04  9.8788201E-07
  2.2000000E+04  8.6779413E-07
  2.3000000E+04  7.6592547E-07
  2.4000000E+04  6.7898043E-07
  2.5000000E+04  6.0435132E-07
  2.6000000E+04  5.3995652E-07
  2.7000000E+04  4.8412087E-07
  2.8000000E+04  4.3548627E-07
  2.9000000E+04  3.9294403E-07
  3.0000000E+04  3.5558305E-07
  3.1000000E+04  3.2264989E-07
  3.2000000E+04  2.9351804E-07
  3.3000000E+04  2.6766375E-07
  3.4000000E+04  2.4464680E-07
  3.5000000E+04  2.2409546E-07
  3.6000000E+04  2.0569448E-07
  3.7000000E+04  1.8917533E-07
  3.8000000E+04  1.7430833E-07
  3.9000000E+04  1.6089622E-07
  4.0000000E+04  1.4876907E-07
  4.1000000E+04  1.3777994E-07
  4.2000000E+04  1.2780134E-07
  4.3000000E+04  1.1872234E-07
  4.4000000E+04  1.1044611E-07
  4.6000000E+04  9.5973336E-08
  4.8000000E+04  8.3821022E-08
  5.0000000E+04  7.3552125E-08
  5.1250000E+04  6.7934830E-08
  5.2500000E+04  6.2848861E-08
  5.3750000E+04  5.8234424E-08
  5.5000000E+04  5.4039507E-08
  5.7500000E+04  4.6732378E-08
  5.8750000E+04  4.3545628E-08
  6.0000000E+04  4.0627840E-08
  6.2500000E+04  3.5494238E-08
  6.5000000E+04  3.1150748E-08
  6.7500000E+04  2.7454911E-08
  7.0000000E+04  2.4293541E-08
  7.2500000E+04  2.1576020E-08
  7.5000000E+04  1.9229262E-08
  7.7500000E+04  1.7193912E-08
  8.0000000E+04  1.5421467E-08
  8.2500000E+04  1.3872057E-08
  8.5000000E+04  1.2512719E-08
  8.7500000E+04  1.1316058E-08
  9.0000000E+04  1.0259193E-08
  9.2500000E+04  9.3229233E-09
  9.5000000E+04  8.4910677E-09
  9.7500000E+04  7.7499284E-09
  1.0000000E+05  7.0878659E-09
  1.0250000E+05  6.4949513E-09
  1.0500000E+05  5.9626837E-09
  1.0750000E+05  5.4837597E-09
  1.1000000E+05  5.0518841E-09
  1.1250000E+05  4.6616139E-09
  1.1500000E+05  4.3082282E-09
  1.1750000E+05  3.9876203E-09
  1.2000000E+05  3.6962080E-09
  1.2250000E+05  3.4308583E-09
  1.2500000E+05  3.1888242E-09
  1.3000000E+05  2.7653322E-09
  1.3500000E+05  2.4096345E-09
  1.4000000E+05  2.1091267E-09
  1.4500000E+05  1.8538565E-09
  1.5000000E+05  1.6359041E-09
  1.5500000E+05  1.4489208E-09
  1.6000000E+05  1.2877843E-09
  1.6500000E+05  1.1483338E-09
  1.7000000E+05  1.0271687E-09
  1.7500000E+05  9.2149339E-10
  1.8000000E+05  8.2899807E-10
  1.8500000E+05  7.4776421E-10
  1.9000000E+05  6.7619080E-10
  1.9500000E+05  6.1293578E-10
  2.0000000E+05  5.5686956E-10
  2.0500000E+05  5.0703728E-10
  2.1000000E+05  4.6262841E-10
  2.1500000E+05  4.2295245E-10
  2.2000000E+05  3.8741906E-10
  2.2500000E+05  3.5552180E-10
  2.3000000E+05  3.2682481E-10
  2.3500000E+05  3.0095183E-10
  2.4000000E+05  2.7757709E-10
  2.4500000E+05  2.5641771E-10
  2.5000000E+05  2.3722742E-10
  2.6000000E+05  2.0392096E-10
  2.7000000E+05  1.7623760E-10
  2.8000000E+05  1.5307948E-10
  2.9000000E+05  1.3359017E-10
  3.0000000E+05  1.1709604E-10
  3.1000000E+05  1.0306306E-10
  3.2000000E+05  9.1064743E-11
  3.3000000E+05  8.0758167E-11
  3.4000000E+05  7.1865819E-11
  3.5000000E+05  6.4161744E-11
  3.6000000E+05  5.7460906E-11
  3.7000000E+05  5.1610947E-11
  3.8000000E+05  4.6485772E-11
  3.9000000E+05  4.1980497E-11
  4.0000000E+05  3.8007448E-11
  4.1000000E+05  3.4493049E-11
  4.2000000E+05  3.1375305E-11
  4.3000000E+05  2.8601765E-11
  4.4000000E+05  2.6127885E-11
  4.5000000E+05  2.3915693E-11
  4.6000000E+05  2.1932707E-11
  4.7000000E+05  2.0151047E-11
  4.8000000E+05  1.8546704E-11
  5.0000000E+05  1.5789765E-11
  5.1250000E+05  1.4324601E-11
  5.2500000E+05  1.3025576E-11
  5.3750000E+05  1.1870587E-11
  5.5000000E+05  1.0840888E-11
  5.7500000E+05  9.0958248E-12
  5.8750000E+05  8.3551227E-12
  6.0000000E+05  7.6883475E-12
  6.1250000E+05  7.0868164E-12
  6.2500000E+05  6.5430111E-12
  6.3750000E+05  6.0504040E-12
  6.5000000E+05  5.6033136E-12
  6.7500000E+05  4.8264670E-12
  7.0000000E+05  4.1797242E-12
  7.2500000E+05  3.6377653E-12
  7.5000000E+05  3.1808413E-12
  7.7500000E+05  2.7934178E-12
  8.0000000E+05  2.4631752E-12
  8.2500000E+05  2.1802703E-12
  8.5000000E+05  1.9367837E-12
  8.7500000E+05  1.7263007E-12
  9.0000000E+05  1.5435925E-12
  9.2500000E+05  1.3843724E-12
  9.5000000E+05  1.2451072E-12
  9.7500000E+05  1.1228689E-12
  1.0000000E+06  1.0152188E-12
  1.0250000E+06  9.2011616E-13
  1.0500000E+06  8.3584614E-13
  1.0750000E+06  7.6096156E-13
  1.1000000E+06  6.9423617E-13
  1.1250000E+06  6.3462690E-13
  1.1500000E+06  5.8124314E-13
  1.1750000E+06  5.3332170E-13
  1.2000000E+06  4.9020640E-13
  1.2250000E+06  4.5133119E-13
  1.2500000E+06  4.1620615E-13
  1.2750000E+06  3.8440610E-13
  1.3000000E+06  3.5556111E-13
  1.3250000E+06  3.2934839E-13
  1.3500000E+06  3.0548555E-13
  1.4000000E+06  2.6384890E-13
  1.4500000E+06  2.2900562E-13
  1.5000000E+06  1.9967245E-13
  1.5500000E+06  1.7484005E-13
  1.6000000E+06  1.5370857E-13
  1.6500000E+06  1.3563909E-13
  1.7000000E+06  1.2011735E-13
  1.7500000E+06  1.0672639E-13
  1.8000000E+06  9.5125168E-14
  1.8500000E+06  8.5034511E-14
  1.9000000E+06  7.6224919E-14
  1.9500000E+06  6.8507172E-14
  2.0000000E+06  6.1726502E-14
  2.0500000E+06  5.5753440E-14
  2.1000000E+06  5.0478294E-14
  
  
#  69  12  N3  EION =  3.360000000E+02 eV   283
#  S(0) = 2.332419E+00
  3.2567059E+00  0.0000000E+00
  3.2567059E+02  0.0000000E+00
  3.2567059E+02  2.5246929E-03
  3.3600000E+02  2.5246929E-03
  3.3600332E+02  2.5246929E-03
  3.3680266E+02  2.5076987E-03
  3.3760199E+02  2.4924549E-03
  3.3840133E+02  2.4801764E-03
  3.3920066E+02  2.4708903E-03
  3.4000000E+02  2.4642357E-03
  3.4250000E+02  2.4553807E-03
  3.4500000E+02  2.4556660E-03
  3.4750000E+02  2.4575231E-03
  3.5000000E+02  2.4572439E-03
  3.5500000E+02  2.4465274E-03
  3.6000000E+02  2.4253736E-03
  3.6500000E+02  2.4002426E-03
  3.7000000E+02  2.3759462E-03
  3.7500000E+02  2.3548167E-03
  3.8000000E+02  2.3373020E-03
  3.9000000E+02  2.3100447E-03
  3.9500000E+02  2.2981372E-03
  4.0000000E+02  2.2862306E-03
  4.0500000E+02  2.2738919E-03
  4.1000000E+02  2.2610003E-03
  4.2000000E+02  2.2339447E-03
  4.3000000E+02  2.2063865E-03
  4.4000000E+02  2.1792790E-03
  4.5000000E+02  2.1526868E-03
  4.6000000E+02  2.1261469E-03
  4.8000000E+02  2.0718779E-03
  4.9000000E+02  2.0442232E-03
  5.0000000E+02  2.0165624E-03
  5.1250000E+02  1.9823383E-03
  5.2500000E+02  1.9485676E-03
  5.5000000E+02  1.8818339E-03
  5.7500000E+02  1.8155199E-03
  5.8750000E+02  1.7827814E-03
  6.0000000E+02  1.7505705E-03
  6.2500000E+02  1.6880214E-03
  6.5000000E+02  1.6276033E-03
  6.7500000E+02  1.5689984E-03
  7.0000000E+02  1.5123322E-03
  7.2500000E+02  1.4581008E-03
  7.5000000E+02  1.4062619E-03
  8.0000000E+02  1.3088728E-03
  8.5000000E+02  1.2194176E-03
  9.0000000E+02  1.1379197E-03
  9.5000000E+02  1.0633386E-03
  1.0000000E+03  9.9500553E-04
  1.0500000E+03  9.3265391E-04
  1.1000000E+03  8.7547430E-04
  1.1500000E+03  8.2291119E-04
  1.2000000E+03  7.7466641E-04
  1.2500000E+03  7.3030880E-04
  1.3000000E+03  6.8937841E-04
  1.3500000E+03  6.5154347E-04
  1.4000000E+03  6.1654984E-04
  1.4500000E+03  5.8414787E-04
  1.5000000E+03  5.5409044E-04
  1.6000000E+03  5.0015625E-04
  1.7000000E+03  4.5328686E-04
  1.8000000E+03  4.1233706E-04
  1.9000000E+03  3.7639026E-04
  2.0000000E+03  3.4468531E-04
  2.1000000E+03  3.1659424E-04
  2.2000000E+03  2.9159998E-04
  2.3000000E+03  2.6927385E-04
  2.4000000E+03  2.4925870E-04
  2.5000000E+03  2.3125449E-04
  2.6000000E+03  2.1500771E-04
  2.7000000E+03  2.0030302E-04
  2.8000000E+03  1.8695657E-04
  2.9000000E+03  1.7481073E-04
  3.0000000E+03  1.6372976E-04
  3.1000000E+03  1.5359629E-04
  3.2000000E+03  1.4430846E-04
  3.4000000E+03  1.2792597E-04
  3.6000000E+03  1.1399696E-04
  3.8000000E+03  1.0206873E-04
  4.0000000E+03  9.1786960E-05
  4.2000000E+03  8.2871292E-05
  4.4000000E+03  7.5097657E-05
  4.6000000E+03  6.8285362E-05
  4.8000000E+03  6.2287425E-05
  5.0000000E+03  5.6983366E-05
  5.2500000E+03  5.1179367E-05
  5.5000000E+03  4.6147715E-05
  5.7500000E+03  4.1762128E-05
  6.0000000E+03  3.7920545E-05
  6.5000000E+03  3.1551993E-05
  6.7500000E+03  2.8900717E-05
  7.0000000E+03  2.6539344E-05
  7.2500000E+03  2.4428840E-05
  7.5000000E+03  2.2536369E-05
  7.7500000E+03  2.0834187E-05
  8.0000000E+03  1.9298734E-05
  8.2500000E+03  1.7909906E-05
  8.5000000E+03  1.6650473E-05
  9.0000000E+03  1.4462483E-05
  9.5000000E+03  1.2638472E-05
  1.0000000E+04  1.1105537E-05
  1.0500000E+04  9.8077555E-06
  1.1000000E+04  8.7016969E-06
  1.1500000E+04  7.7532638E-06
  1.2000000E+04  6.9354203E-06
  1.2500000E+04  6.2265235E-06
  1.3000000E+04  5.6091087E-06
  1.3500000E+04  5.0689700E-06
  1.4000000E+04  4.5944680E-06
  1.4500000E+04  4.1760050E-06
  1.5000000E+04  3.8056172E-06
  1.5500000E+04  3.4766579E-06
  1.6000000E+04  3.1835502E-06
  1.6500000E+04  2.9215916E-06
  1.7000000E+04  2.6867980E-06
  1.7500000E+04  2.4757785E-06
  1.8000000E+04  2.2856349E-06
  1.8500000E+04  2.1138806E-06
  1.9000000E+04  1.9583743E-06
  2.0000000E+04  1.6889487E-06
  2.1000000E+04  1.4652828E-06
  2.2000000E+04  1.2781879E-06
  2.3000000E+04  1.1205888E-06
  2.4000000E+04  9.8698025E-07
  2.5000000E+04  8.7303696E-07
  2.6000000E+04  7.7532947E-07
  2.7000000E+04  6.9111604E-07
  2.8000000E+04  6.1818776E-07
  2.9000000E+04  5.5475200E-07
  3.0000000E+04  4.9934400E-07
  3.1000000E+04  4.5075936E-07
  3.2000000E+04  4.0800212E-07
  3.3000000E+04  3.7024378E-07
  3.4000000E+04  3.3679155E-07
  3.5000000E+04  3.0706339E-07
  3.6000000E+04  2.8056801E-07
  3.7000000E+04  2.5688882E-07
  3.8000000E+04  2.3567106E-07
  3.9000000E+04  2.1661150E-07
  4.0000000E+04  1.9944996E-07
  4.1000000E+04  1.8396243E-07
  4.2000000E+04  1.6995535E-07
  4.3000000E+04  1.5726101E-07
  4.4000000E+04  1.4573355E-07
  4.6000000E+04  1.2568667E-07
  4.8000000E+04  1.0897604E-07
  5.0000000E+04  9.4954056E-08
  5.1250000E+04  8.7326470E-08
  5.2500000E+04  8.0448927E-08
  5.3750000E+04  7.4234321E-08
  5.5000000E+04  6.8607178E-08
  5.7500000E+04  5.8861345E-08
  5.8750000E+04  5.4635530E-08
  6.0000000E+04  5.0780686E-08
  6.2500000E+04  4.4034668E-08
  6.5000000E+04  3.8367085E-08
  6.7500000E+04  3.3577470E-08
  7.0000000E+04  2.9507629E-08
  7.2500000E+04  2.6031724E-08
  7.5000000E+04  2.3048882E-08
  7.7500000E+04  2.0477680E-08
  8.0000000E+04  1.8251967E-08
  8.2500000E+04  1.6317668E-08
  8.5000000E+04  1.4630330E-08
  8.7500000E+04  1.3153205E-08
  9.0000000E+04  1.1855764E-08
  9.2500000E+04  1.0712523E-08
  9.5000000E+04  9.7021095E-09
  9.7500000E+04  8.8065228E-09
  1.0000000E+05  8.0105380E-09
  1.0250000E+05  7.3012296E-09
  1.0500000E+05  6.6675835E-09
  1.0750000E+05  6.1001803E-09
  1.1000000E+05  5.5909371E-09
  1.1250000E+05  5.1328950E-09
  1.1500000E+05  4.7200447E-09
  1.2000000E+05  4.0097829E-09
  1.2500000E+05  3.4261280E-09
  1.3000000E+05  2.9431459E-09
  1.3500000E+05  2.5408708E-09
  1.4000000E+05  2.2037876E-09
  1.4500000E+05  1.9197355E-09
  1.5000000E+05  1.6791076E-09
  1.5500000E+05  1.4742575E-09
  1.6000000E+05  1.2990565E-09
  1.6500000E+05  1.1485594E-09
  1.7000000E+05  1.0187508E-09
  1.7500000E+05  9.0635158E-10
  1.8000000E+05  8.0866878E-10
  1.8500000E+05  7.2347972E-10
  1.9000000E+05  6.4894078E-10
  1.9500000E+05  5.8351562E-10
  2.0000000E+05  5.2591831E-10
  2.0500000E+05  4.7506792E-10
  2.1000000E+05  4.3005217E-10
  2.1500000E+05  3.9009820E-10
  2.2000000E+05  3.5454875E-10
  2.2500000E+05  3.2284304E-10
  2.3000000E+05  2.9450108E-10
  2.3500000E+05  2.6911067E-10
  2.4000000E+05  2.4631679E-10
  2.4500000E+05  2.2581273E-10
  2.5000000E+05  2.0733277E-10
  2.6000000E+05  1.7555172E-10
  2.7000000E+05  1.4945966E-10
  2.8000000E+05  1.2789732E-10
  2.9000000E+05  1.0996901E-10
  3.0000000E+05  9.4976894E-11
  3.1000000E+05  8.2372888E-11
  3.2000000E+05  7.1723315E-11
  3.3000000E+05  6.2682584E-11
  3.4000000E+05  5.4973480E-11
  3.5000000E+05  4.8372236E-11
  3.6000000E+05  4.2697184E-11
  3.7000000E+05  3.7800020E-11
  3.8000000E+05  3.3559047E-11
  3.9000000E+05  2.9873905E-11
  4.0000000E+05  2.6661436E-11
  4.1000000E+05  2.3852429E-11
  4.2000000E+05  2.1389037E-11
  4.3000000E+05  1.9222707E-11
  4.4000000E+05  1.7312530E-11
  4.5000000E+05  1.5623917E-11
  4.6000000E+05  1.4127518E-11
  4.7000000E+05  1.2798348E-11
  4.8000000E+05  1.1615067E-11
  5.0000000E+05  9.6156138E-12
  5.1250000E+05  8.5727960E-12
  5.2500000E+05  7.6613120E-12
  5.3750000E+05  6.8623535E-12
  5.5000000E+05  6.1601214E-12
  5.7500000E+05  4.9946136E-12
  5.8750000E+05  4.5105065E-12
  6.0000000E+05  4.0808302E-12
  6.1250000E+05  3.6986252E-12
  6.2500000E+05  3.3579274E-12
  6.3750000E+05  3.0536114E-12
  6.5000000E+05  2.7812599E-12
  6.6250000E+05  2.5370561E-12
  6.7500000E+05  2.3176929E-12
  6.8750000E+05  2.1202983E-12
  7.0000000E+05  1.9423718E-12
  7.2500000E+05  1.6364689E-12
  7.5000000E+05  1.3855905E-12
  7.7500000E+05  1.1786391E-12
  8.0000000E+05  1.0069896E-12
  8.2500000E+05  8.6388814E-13
  8.5000000E+05  7.4400904E-13
  8.7500000E+05  6.4312508E-13
  9.0000000E+05  5.5785999E-13
  9.2500000E+05  4.8550102E-13
  9.5000000E+05  4.2385650E-13
  9.7500000E+05  3.7114664E-13
  1.0000000E+06  3.2591884E-13
  1.0250000E+06  2.8698167E-13
  1.0500000E+06  2.5335359E-13
  1.0750000E+06  2.2422250E-13
  1.1000000E+06  1.9891387E-13
  1.1250000E+06  1.7686514E-13
  1.1500000E+06  1.5760531E-13
  1.1750000E+06  1.4073867E-13
  1.2000000E+06  1.2593162E-13
  1.2250000E+06  1.1290194E-13
  1.2500000E+06  1.0141018E-13
  1.2750000E+06  9.1252618E-14
  1.3000000E+06  8.2255423E-14
  1.3250000E+06  7.4269837E-14
  1.3500000E+06  6.7168288E-14
  1.3750000E+06  6.0841220E-14
  1.4000000E+06  5.5194101E-14
  1.4250000E+06  5.0145129E-14
  1.4500000E+06  4.5623362E-14
  1.4750000E+06  4.1567144E-14
  1.5000000E+06  3.7922763E-14
  1.5250000E+06  3.4643107E-14
  1.5500000E+06  3.1686889E-14
  1.6000000E+06  2.6605025E-14
  1.6500000E+06  2.2439040E-14
  1.7000000E+06  1.9005307E-14
  1.7500000E+06  1.6163289E-14
  1.8000000E+06  1.3802708E-14
  1.8500000E+06  1.1834984E-14
  
  
#  69  13  N4  EION =  1.900000000E+02 eV   293
#  S(0) = 2.761888E+00
  1.8438144E+00  0.0000000E+00
  1.8438144E+02  0.0000000E+00
  1.8438144E+02  2.4126344E-03
  1.9000000E+02  2.4126344E-03
  1.9000272E+02  2.4126344E-03
  1.9025265E+02  2.4068028E-03
  1.9050259E+02  2.4027574E-03
  1.9075252E+02  2.4004502E-03
  1.9100245E+02  2.3998348E-03
  1.9150231E+02  2.4035002E-03
  1.9200218E+02  2.4133989E-03
  1.9300190E+02  2.4504478E-03
  1.9400163E+02  2.5078514E-03
  1.9600109E+02  2.6682689E-03
  1.9800054E+02  2.8575246E-03
  1.9900027E+02  2.9498644E-03
  2.0000000E+02  3.0342460E-03
  2.0125000E+02  3.1229731E-03
  2.0250000E+02  3.1888317E-03
  2.0375000E+02  3.2301047E-03
  2.0500000E+02  3.2475153E-03
  2.0750000E+02  3.2211629E-03
  2.1000000E+02  3.1354197E-03
  2.1250000E+02  3.0141915E-03
  2.1500000E+02  2.8742736E-03
  2.1750000E+02  2.7260727E-03
  2.2000000E+02  2.5758012E-03
  2.2500000E+02  2.2831237E-03
  2.3000000E+02  2.0151721E-03
  2.3500000E+02  1.7826766E-03
  2.4000000E+02  1.5907433E-03
  2.4500000E+02  1.4395668E-03
  2.5000000E+02  1.3259995E-03
  2.5500000E+02  1.2453812E-03
  2.6000000E+02  1.1927219E-03
  2.6500000E+02  1.1634082E-03
  2.7000000E+02  1.1533987E-03
  2.7500000E+02  1.1590679E-03
  2.8000000E+02  1.1774046E-03
  2.8500000E+02  1.2056927E-03
  2.9000000E+02  1.2416769E-03
  3.0000000E+02  1.3296952E-03
  3.1000000E+02  1.4305560E-03
  3.2000000E+02  1.5375098E-03
  3.4000000E+02  1.7523526E-03
  3.5000000E+02  1.8535854E-03
  3.6000000E+02  1.9475834E-03
  3.7000000E+02  2.0330394E-03
  3.8000000E+02  2.1097801E-03
  4.0000000E+02  2.2384431E-03
  4.2000000E+02  2.3370211E-03
  4.4000000E+02  2.4076301E-03
  4.6000000E+02  2.4527400E-03
  4.8000000E+02  2.4763026E-03
  5.0000000E+02  2.4827900E-03
  5.2500000E+02  2.4719382E-03
  5.5000000E+02  2.4434277E-03
  5.7500000E+02  2.4012837E-03
  6.0000000E+02  2.3493232E-03
  6.5000000E+02  2.2275300E-03
  6.7500000E+02  2.1611215E-03
  7.0000000E+02  2.0925508E-03
  7.2500000E+02  2.0231986E-03
  7.5000000E+02  1.9541550E-03
  8.0000000E+02  1.8187377E-03
  8.5000000E+02  1.6885613E-03
  9.0000000E+02  1.5660012E-03
  9.5000000E+02  1.4517971E-03
  1.0000000E+03  1.3457356E-03
  1.0500000E+03  1.2478146E-03
  1.1000000E+03  1.1578164E-03
  1.1500000E+03  1.0751537E-03
  1.2000000E+03  9.9921761E-04
  1.2500000E+03  9.2950111E-04
  1.3000000E+03  8.6552204E-04
  1.3500000E+03  8.0679863E-04
  1.4000000E+03  7.5286800E-04
  1.4500000E+03  7.0330121E-04
  1.5000000E+03  6.5770096E-04
  1.6000000E+03  5.7698826E-04
  1.7000000E+03  5.0825177E-04
  1.8000000E+03  4.4947738E-04
  1.9000000E+03  3.9901050E-04
  2.0000000E+03  3.5549438E-04
  2.1000000E+03  3.1781547E-04
  2.2000000E+03  2.8505893E-04
  2.3000000E+03  2.5647106E-04
  2.4000000E+03  2.3142842E-04
  2.5000000E+03  2.0941322E-04
  2.6000000E+03  1.8999360E-04
  2.7000000E+03  1.7280791E-04
  2.8000000E+03  1.5755197E-04
  2.9000000E+03  1.4396897E-04
  3.0000000E+03  1.3184129E-04
  3.1000000E+03  1.2098374E-04
  3.2000000E+03  1.1123821E-04
  3.4000000E+03  9.4560376E-05
  3.6000000E+03  8.0934545E-05
  3.8000000E+03  6.9707433E-05
  4.0000000E+03  6.0384260E-05
  4.2000000E+03  5.2586270E-05
  4.4000000E+03  4.6020452E-05
  4.6000000E+03  4.0457981E-05
  4.8000000E+03  3.5718543E-05
  5.0000000E+03  3.1658846E-05
  5.2500000E+03  2.7367439E-05
  5.5000000E+03  2.3783500E-05
  5.7500000E+03  2.0770388E-05
  6.0000000E+03  1.8221555E-05
  6.5000000E+03  1.4198555E-05
  6.7500000E+03  1.2604513E-05
  7.0000000E+03  1.1228049E-05
  7.2500000E+03  1.0034304E-05
  7.5000000E+03  8.9948045E-06
  7.7500000E+03  8.0861547E-06
  8.0000000E+03  7.2890177E-06
  8.2500000E+03  6.5873275E-06
  8.5000000E+03  5.9676677E-06
  9.0000000E+03  4.9311768E-06
  9.5000000E+03  4.1089018E-06
  1.0000000E+04  3.4498748E-06
  1.0500000E+04  2.9167587E-06
  1.1000000E+04  2.4818245E-06
  1.1500000E+04  2.1242166E-06
  1.2000000E+04  1.8280711E-06
  1.2500000E+04  1.5811919E-06
  1.3000000E+04  1.3741116E-06
  1.3500000E+04  1.1994160E-06
  1.4000000E+04  1.0512496E-06
  1.4500000E+04  9.2495234E-07
  1.5000000E+04  8.1678883E-07
  1.5500000E+04  7.2374488E-07
  1.6000000E+04  6.4337283E-07
  1.6500000E+04  5.7367293E-07
  1.7000000E+04  5.1300266E-07
  1.7500000E+04  4.6000582E-07
  1.8000000E+04  4.1355684E-07
  1.8500000E+04  3.7271700E-07
  1.9000000E+04  3.3670020E-07
  2.0000000E+04  2.7659418E-07
  2.1000000E+04  2.2907972E-07
  2.2000000E+04  1.9114857E-07
  2.3000000E+04  1.6059467E-07
  2.4000000E+04  1.3577924E-07
  2.5000000E+04  1.1547059E-07
  2.6000000E+04  9.8733003E-08
  2.7000000E+04  8.4848344E-08
  2.8000000E+04  7.3260256E-08
  2.9000000E+04  6.3534084E-08
  3.0000000E+04  5.5327456E-08
  3.1000000E+04  4.8368574E-08
  3.2000000E+04  4.2440200E-08
  3.3000000E+04  3.7367577E-08
  3.4000000E+04  3.3009198E-08
  3.5000000E+04  2.9249815E-08
  3.6000000E+04  2.5995067E-08
  3.7000000E+04  2.3167288E-08
  3.8000000E+04  2.0702239E-08
  3.9000000E+04  1.8546544E-08
  4.0000000E+04  1.6655647E-08
  4.1000000E+04  1.4992205E-08
  4.2000000E+04  1.3524800E-08
  4.3000000E+04  1.2226896E-08
  4.4000000E+04  1.1076001E-08
  4.6000000E+04  9.1414965E-09
  4.8000000E+04  7.5991991E-09
  5.0000000E+04  6.3591531E-09
  5.1250000E+04  5.7070667E-09
  5.2500000E+04  5.1336144E-09
  5.3750000E+04  4.6279294E-09
  5.5000000E+04  4.1808328E-09
  5.7500000E+04  3.4324466E-09
  5.8750000E+04  3.1188910E-09
  6.0000000E+04  2.8390407E-09
  6.2500000E+04  2.3644145E-09
  6.5000000E+04  1.9817331E-09
  6.7500000E+04  1.6708804E-09
  7.0000000E+04  1.4166181E-09
  7.2500000E+04  1.2072940E-09
  7.5000000E+04  1.0339192E-09
  7.7500000E+04  8.8950159E-10
  8.0000000E+04  7.6855971E-10
  8.2500000E+04  6.6676537E-10
  8.5000000E+04  5.8067834E-10
  8.7500000E+04  5.0754665E-10
  9.0000000E+04  4.4515525E-10
  9.2500000E+04  3.9171106E-10
  9.5000000E+04  3.4575492E-10
  9.7500000E+04  3.0609321E-10
  1.0000000E+05  2.7174471E-10
  1.0250000E+05  2.4189896E-10
  1.0500000E+05  2.1588365E-10
  1.0750000E+05  1.9313866E-10
  1.1000000E+05  1.7319544E-10
  1.1250000E+05  1.5566056E-10
  1.1500000E+05  1.4020237E-10
  1.1750000E+05  1.2654036E-10
  1.2000000E+05  1.1443641E-10
  1.2250000E+05  1.0368774E-10
  1.2500000E+05  9.4121153E-11
  1.3000000E+05  7.7961482E-11
  1.3500000E+05  6.5001746E-11
  1.4000000E+05  5.4528932E-11
  1.4500000E+05  4.6005649E-11
  1.5000000E+05  3.9022936E-11
  1.5500000E+05  3.3266757E-11
  1.6000000E+05  2.8493975E-11
  1.6500000E+05  2.4514878E-11
  1.7000000E+05  2.1180326E-11
  1.7500000E+05  1.8372264E-11
  1.8000000E+05  1.5996634E-11
  1.8500000E+05  1.3978042E-11
  1.9000000E+05  1.2255698E-11
  1.9500000E+05  1.0780323E-11
  2.0000000E+05  9.5117517E-12
  2.0500000E+05  8.4170875E-12
  2.1000000E+05  7.4692619E-12
  2.1500000E+05  6.6459009E-12
  2.2000000E+05  5.9284303E-12
  2.2500000E+05  5.3013645E-12
  2.3000000E+05  4.7517440E-12
  2.3500000E+05  4.2686830E-12
  2.4000000E+05  3.8430048E-12
  2.4500000E+05  3.4669462E-12
  2.5000000E+05  3.1339170E-12
  2.6000000E+05  2.5753170E-12
  2.7000000E+05  2.1313655E-12
  2.8000000E+05  1.7756292E-12
  2.9000000E+05  1.4883960E-12
  3.0000000E+05  1.2548174E-12
  3.1000000E+05  1.0636022E-12
  3.2000000E+05  9.0608746E-13
  3.3000000E+05  7.7557095E-13
  3.4000000E+05  6.6682736E-13
  3.5000000E+05  5.7575252E-13
  3.6000000E+05  4.9909968E-13
  3.7000000E+05  4.3428423E-13
  3.8000000E+05  3.7923631E-13
  3.9000000E+05  3.3228848E-13
  4.0000000E+05  2.9208988E-13
  4.1000000E+05  2.5754032E-13
  4.2000000E+05  2.2773931E-13
  4.3000000E+05  2.0194630E-13
  4.4000000E+05  1.7954938E-13
  4.5000000E+05  1.6004063E-13
  4.6000000E+05  1.4299683E-13
  4.7000000E+05  1.2806398E-13
  4.8000000E+05  1.1494486E-13
  5.0000000E+05  9.3184501E-14
  5.1250000E+05  8.2057971E-14
  5.2500000E+05  7.2470375E-14
  5.3750000E+05  6.4180484E-14
  5.5000000E+05  5.6989194E-14
  5.6250000E+05  5.0731414E-14
  5.7500000E+05  4.5269691E-14
  5.8750000E+05  4.0489143E-14
  6.0000000E+05  3.6293385E-14
  6.1250000E+05  3.2601250E-14
  6.2500000E+05  2.9344140E-14
  6.3750000E+05  2.6463883E-14
  6.5000000E+05  2.3910990E-14
  6.6250000E+05  2.1643232E-14
  6.7500000E+05  1.9624460E-14
  7.0000000E+05  1.6214084E-14
  7.2500000E+05  1.3479613E-14
  7.5000000E+05  1.1271193E-14
  7.7500000E+05  9.4755700E-15
  8.0000000E+05  8.0063618E-15
  8.2500000E+05  6.7971218E-15
  8.5000000E+05  5.7963232E-15
  8.7500000E+05  4.9637096E-15
  9.0000000E+05  4.2676179E-15
  9.2500000E+05  3.6829719E-15
  9.5000000E+05  3.1897787E-15
  9.7500000E+05  2.7720051E-15
  1.0000000E+06  2.4167162E-15
  1.0250000E+06  2.1134226E-15
  1.0500000E+06  1.8535828E-15
  1.0750000E+06  1.6302082E-15
  1.1000000E+06  1.4375551E-15
  1.1250000E+06  1.2708893E-15
  1.1500000E+06  1.1262870E-15
  1.1750000E+06  1.0004778E-15
  1.2000000E+06  8.9072608E-16
  1.2250000E+06  7.9473548E-16
  1.2500000E+06  7.1056640E-16
  1.2750000E+06  6.3657534E-16
  1.3000000E+06  5.7137314E-16
  1.3250000E+06  5.1378208E-16
  1.3500000E+06  4.6280043E-16
  1.4000000E+06  3.7737908E-16
  1.4500000E+06  3.0970808E-16
  1.5000000E+06  2.5577374E-16
  
  
#  69  14  N5  EION =  1.810000000E+02 eV   295
#  S(0) = 5.291547E+00
  9.0500000E-01  0.0000000E+00
  9.0500000E+01  0.0000000E+00
  9.0500000E+01  1.2851779E-02
  1.8100000E+02  1.2851779E-02
  1.8100000E+02  3.4242818E-03
  1.8100272E+02  3.4242818E-03
  1.8145259E+02  3.4351036E-03
  1.8190245E+02  3.4521650E-03
  1.8235231E+02  3.4753160E-03
  1.8280218E+02  3.5043765E-03
  1.8370190E+02  3.5793166E-03
  1.8460163E+02  3.6746898E-03
  1.8640109E+02  3.9132231E-03
  1.8820054E+02  4.1845829E-03
  1.8910027E+02  4.3189513E-03
  1.9000000E+02  4.4451288E-03
  1.9125000E+02  4.5980684E-03
  1.9250000E+02  4.7166952E-03
  1.9375000E+02  4.7961088E-03
  1.9500000E+02  4.8357599E-03
  1.9750000E+02  4.8089852E-03
  2.0000000E+02  4.6765217E-03
  2.0250000E+02  4.4807728E-03
  2.0500000E+02  4.2530733E-03
  2.0750000E+02  4.0130186E-03
  2.1000000E+02  3.7719691E-03
  2.1500000E+02  3.3106388E-03
  2.2000000E+02  2.8978359E-03
  2.2500000E+02  2.5473535E-03
  2.3000000E+02  2.2646895E-03
  2.3500000E+02  2.0484276E-03
  2.4000000E+02  1.8925242E-03
  2.4500000E+02  1.7888985E-03
  2.5000000E+02  1.7291949E-03
  2.5500000E+02  1.7059594E-03
  2.6000000E+02  1.7124662E-03
  2.6500000E+02  1.7429708E-03
  2.7000000E+02  1.7923903E-03
  2.7500000E+02  1.8563946E-03
  2.8000000E+02  1.9311710E-03
  2.9000000E+02  2.1015835E-03
  3.0000000E+02  2.2859941E-03
  3.1000000E+02  2.4741684E-03
  3.2000000E+02  2.6596473E-03
  3.3000000E+02  2.8376135E-03
  3.4000000E+02  3.0039801E-03
  3.5000000E+02  3.1559766E-03
  3.6000000E+02  3.2920128E-03
  3.8000000E+02  3.5172859E-03
  4.0000000E+02  3.6867118E-03
  4.2000000E+02  3.8074837E-03
  4.4000000E+02  3.8838932E-03
  4.6000000E+02  3.9223266E-03
  4.8000000E+02  3.9302412E-03
  5.0000000E+02  3.9148149E-03
  5.2500000E+02  3.8690482E-03
  5.5000000E+02  3.7993497E-03
  5.7500000E+02  3.7123179E-03
  6.0000000E+02  3.6135491E-03
  6.5000000E+02  3.3966550E-03
  6.7500000E+02  3.2827434E-03
  7.0000000E+02  3.1674954E-03
  7.2500000E+02  3.0528738E-03
  7.5000000E+02  2.9401603E-03
  8.0000000E+02  2.7219172E-03
  8.5000000E+02  2.5153925E-03
  9.0000000E+02  2.3233803E-03
  9.5000000E+02  2.1460233E-03
  1.0000000E+03  1.9826061E-03
  1.0500000E+03  1.8328130E-03
  1.1000000E+03  1.6959274E-03
  1.1500000E+03  1.5707995E-03
  1.2000000E+03  1.4563613E-03
  1.2500000E+03  1.3517285E-03
  1.3000000E+03  1.2560627E-03
  1.3500000E+03  1.1685468E-03
  1.4000000E+03  1.0884162E-03
  1.4500000E+03  1.0149727E-03
  1.5000000E+03  9.4757873E-04
  1.6000000E+03  8.2870407E-04
  1.7000000E+03  7.2789932E-04
  1.8000000E+03  6.4203159E-04
  1.9000000E+03  5.6855219E-04
  2.0000000E+03  5.0538890E-04
  2.1000000E+03  4.5085310E-04
  2.2000000E+03  4.0356583E-04
  2.3000000E+03  3.6239676E-04
  2.4000000E+03  3.2641505E-04
  2.5000000E+03  2.9485070E-04
  2.6000000E+03  2.6706382E-04
  2.7000000E+03  2.4252023E-04
  2.8000000E+03  2.2077201E-04
  2.9000000E+03  2.0144205E-04
  3.0000000E+03  1.8421154E-04
  3.1000000E+03  1.6880990E-04
  3.2000000E+03  1.5500660E-04
  3.4000000E+03  1.3143462E-04
  3.6000000E+03  1.1222841E-04
  3.8000000E+03  9.6443362E-05
  4.0000000E+03  8.3366407E-05
  4.2000000E+03  7.2453318E-05
  4.4000000E+03  6.3284199E-05
  4.6000000E+03  5.5531981E-05
  4.8000000E+03  4.8939553E-05
  5.0000000E+03  4.3303059E-05
  5.2500000E+03  3.7356611E-05
  5.5000000E+03  3.2400928E-05
  5.7500000E+03  2.8242919E-05
  6.0000000E+03  2.4732352E-05
  6.5000000E+03  1.9206072E-05
  6.7500000E+03  1.7022181E-05
  7.0000000E+03  1.5139468E-05
  7.2500000E+03  1.3509258E-05
  7.5000000E+03  1.2091861E-05
  7.7500000E+03  1.0854718E-05
  8.0000000E+03  9.7709597E-06
  8.2500000E+03  8.8182981E-06
  8.5000000E+03  7.9781474E-06
  9.0000000E+03  6.5755508E-06
  9.5000000E+03  5.4656306E-06
  1.0000000E+04  4.5781976E-06
  1.0500000E+04  3.8619604E-06
  1.1000000E+04  3.2789164E-06
  1.1500000E+04  2.8005460E-06
  1.2000000E+04  2.4052025E-06
  1.2500000E+04  2.0762776E-06
  1.3000000E+04  1.8009046E-06
  1.3500000E+04  1.5690259E-06
  1.4000000E+04  1.3727131E-06
  1.4500000E+04  1.2056675E-06
  1.5000000E+04  1.0628487E-06
  1.5500000E+04  9.4019647E-07
  1.6000000E+04  8.3441898E-07
  1.6500000E+04  7.4283093E-07
  1.7000000E+04  6.6323012E-07
  1.7500000E+04  5.9380102E-07
  1.8000000E+04  5.3303896E-07
  1.8500000E+04  4.7969086E-07
  1.9000000E+04  4.3270887E-07
  2.0000000E+04  3.5446088E-07
  2.1000000E+04  2.9276832E-07
  2.2000000E+04  2.4364401E-07
  2.3000000E+04  2.0417121E-07
  2.4000000E+04  1.7218834E-07
  2.5000000E+04  1.4607449E-07
  2.6000000E+04  1.2460090E-07
  2.7000000E+04  1.0682656E-07
  2.8000000E+04  9.2023930E-08
  2.9000000E+04  7.9625740E-08
  3.0000000E+04  6.9186022E-08
  3.1000000E+04  6.0351400E-08
  3.2000000E+04  5.2839941E-08
  3.3000000E+04  4.6425243E-08
  3.4000000E+04  4.0924296E-08
  3.5000000E+04  3.6188312E-08
  3.6000000E+04  3.2095660E-08
  3.7000000E+04  2.8546398E-08
  3.8000000E+04  2.5457994E-08
  3.9000000E+04  2.2761981E-08
  4.0000000E+04  2.0401292E-08
  4.2000000E+04  1.6502497E-08
  4.4000000E+04  1.3463369E-08
  4.6000000E+04  1.1070458E-08
  4.8000000E+04  9.1688686E-09
  5.0000000E+04  7.6447988E-09
  5.1250000E+04  6.8454198E-09
  5.2500000E+04  6.1437937E-09
  5.3750000E+04  5.5262653E-09
  5.5000000E+04  4.9813188E-09
  5.7500000E+04  4.0716619E-09
  5.8750000E+04  3.6916231E-09
  6.0000000E+04  3.3530626E-09
  6.2500000E+04  2.7804146E-09
  6.5000000E+04  2.3203822E-09
  6.7500000E+04  1.9480491E-09
  7.0000000E+04  1.6445934E-09
  7.2500000E+04  1.3956629E-09
  7.5000000E+04  1.1902160E-09
  7.7500000E+04  1.0196874E-09
  8.0000000E+04  8.7738064E-10
  8.2500000E+04  7.5802202E-10
  8.5000000E+04  6.5743133E-10
  8.7500000E+04  5.7227371E-10
  9.0000000E+04  4.9987195E-10
  9.2500000E+04  4.3806452E-10
  9.5000000E+04  3.8509724E-10
  9.7500000E+04  3.3953907E-10
  1.0000000E+05  3.0021663E-10
  1.0250000E+05  2.6616323E-10
  1.0500000E+05  2.3657908E-10
  1.0750000E+05  2.1079966E-10
  1.1000000E+05  1.8827054E-10
  1.1250000E+05  1.6852728E-10
  1.1500000E+05  1.5117940E-10
  1.2000000E+05  1.2240251E-10
  1.2500000E+05  9.9861121E-11
  1.3000000E+05  8.2047092E-11
  1.3500000E+05  6.7853132E-11
  1.4000000E+05  5.6457213E-11
  1.4500000E+05  4.7242795E-11
  1.5000000E+05  3.9742937E-11
  1.5500000E+05  3.3600771E-11
  1.6000000E+05  2.8541311E-11
  1.6500000E+05  2.4350998E-11
  1.7000000E+05  2.0862706E-11
  1.7500000E+05  1.7944748E-11
  1.8000000E+05  1.5492697E-11
  1.8500000E+05  1.3423230E-11
  1.9000000E+05  1.1669468E-11
  1.9500000E+05  1.0177437E-11
  2.0000000E+05  8.9033497E-12
  2.0500000E+05  7.8115074E-12
  2.1000000E+05  6.8726732E-12
  2.1500000E+05  6.0627937E-12
  2.2000000E+05  5.3619954E-12
  2.2500000E+05  4.7537867E-12
  2.3000000E+05  4.2244324E-12
  2.3500000E+05  3.7624527E-12
  2.4000000E+05  3.3582178E-12
  2.4500000E+05  3.0036217E-12
  2.5000000E+05  2.6918167E-12
  2.6000000E+05  2.1742413E-12
  2.7000000E+05  1.7686984E-12
  2.8000000E+05  1.4483304E-12
  2.9000000E+05  1.1933143E-12
  3.0000000E+05  9.8887190E-13
  3.1000000E+05  8.2388185E-13
  3.2000000E+05  6.8990063E-13
  3.3000000E+05  5.8046391E-13
  3.4000000E+05  4.9058330E-13
  3.5000000E+05  4.1638117E-13
  3.6000000E+05  3.5482273E-13
  3.7000000E+05  3.0351711E-13
  3.8000000E+05  2.6056899E-13
  3.9000000E+05  2.2446718E-13
  4.0000000E+05  1.9400012E-13
  4.1000000E+05  1.6819138E-13
  4.2000000E+05  1.4625016E-13
  4.3000000E+05  1.2753293E-13
  4.4000000E+05  1.1151365E-13
  4.5000000E+05  9.7760461E-14
  4.6000000E+05  8.5917388E-14
  4.7000000E+05  7.5689822E-14
  4.8000000E+05  6.6833036E-14
  5.0000000E+05  5.2449026E-14
  5.1250000E+05  4.5266224E-14
  5.2500000E+05  3.9186371E-14
  5.3750000E+05  3.4022098E-14
  5.5000000E+05  2.9620858E-14
  5.6250000E+05  2.5857917E-14
  5.7500000E+05  2.2630856E-14
  5.8750000E+05  1.9855236E-14
  6.0000000E+05  1.7461183E-14
  6.1250000E+05  1.5390656E-14
  6.2500000E+05  1.3595279E-14
  6.3750000E+05  1.2034589E-14
  6.5000000E+05  1.0674638E-14
  6.6250000E+05  9.4868554E-15
  6.7500000E+05  8.4471227E-15
  6.8750000E+05  7.5350215E-15
  7.0000000E+05  6.7332161E-15
  7.1250000E+05  6.0269485E-15
  7.2500000E+05  5.4036232E-15
  7.5000000E+05  4.3642266E-15
  7.7500000E+05  3.5458330E-15
  8.0000000E+05  2.8970925E-15
  8.2500000E+05  2.3795621E-15
  8.5000000E+05  1.9642296E-15
  8.7500000E+05  1.6290301E-15
  9.0000000E+05  1.3570629E-15
  9.2500000E+05  1.1352902E-15
  9.5000000E+05  9.5358477E-16
  9.7500000E+05  8.0403226E-16
  1.0000000E+06  6.8040942E-16
  1.0250000E+06  5.7779623E-16
  1.0500000E+06  4.9228517E-16
  1.0750000E+06  4.2075713E-16
  1.1000000E+06  3.6071046E-16
  1.1250000E+06  3.1013211E-16
  1.1500000E+06  2.6739270E-16
  1.1750000E+06  2.3116588E-16
  1.2000000E+06  2.0036793E-16
  1.2250000E+06  1.7411005E-16
  1.2500000E+06  1.5165886E-16
  1.2750000E+06  1.3240733E-16
  1.3000000E+06  1.1585406E-16
  1.3250000E+06  1.0158349E-16
  1.3500000E+06  8.9249973E-17
  1.3750000E+06  7.8565112E-17
  1.4000000E+06  6.9290027E-17
  1.4250000E+06  6.1225628E-17
  1.4500000E+06  5.4202444E-17
  1.4750000E+06  4.8075918E-17
  1.5000000E+06  4.2722633E-17
  1.5250000E+06  3.8037117E-17
  
  
#  69  17  O1  EION =  5.600000000E+01 eV   253
#  S(0) = 3.499029E-01
  5.0342271E-01  0.0000000E+00
  5.0342271E+01  0.0000000E+00
  5.0342271E+01  5.1609147E-04
  5.6000000E+01  5.1609147E-04
  5.6002721E+01  5.1609147E-04
  5.6227653E+01  5.1305606E-04
  5.6452585E+01  5.1023844E-04
  5.6677517E+01  5.0762994E-04
  5.6902449E+01  5.0522225E-04
  5.7352313E+01  5.0097768E-04
  5.7802177E+01  4.9744472E-04
  5.8701905E+01  4.9229755E-04
  5.9601633E+01  4.8939074E-04
  6.1401088E+01  4.8902563E-04
  6.3200544E+01  4.9424323E-04
  6.5000000E+01  5.0348492E-04
  6.7500000E+01  5.2085440E-04
  7.0000000E+01  5.4145471E-04
  7.2500000E+01  5.6365041E-04
  7.5000000E+01  5.8625656E-04
  7.7500000E+01  6.0840580E-04
  8.0000000E+01  6.2946509E-04
  8.2500000E+01  6.4898551E-04
  8.5000000E+01  6.6666799E-04
  9.0000000E+01  6.9592568E-04
  9.5000000E+01  7.1695951E-04
  1.0000000E+02  7.3052498E-04
  1.0500000E+02  7.3787987E-04
  1.1000000E+02  7.4038351E-04
  1.1500000E+02  7.3925385E-04
  1.2000000E+02  7.3545857E-04
  1.2500000E+02  7.2969474E-04
  1.3000000E+02  7.2243925E-04
  1.3500000E+02  7.1399370E-04
  1.4000000E+02  7.0455728E-04
  1.4500000E+02  6.9426571E-04
  1.5000000E+02  6.8323811E-04
  1.6000000E+02  6.5942570E-04
  1.7000000E+02  6.3411676E-04
  1.8000000E+02  6.0833172E-04
  1.9000000E+02  5.8290707E-04
  2.0000000E+02  5.5839358E-04
  2.1000000E+02  5.3501696E-04
  2.2000000E+02  5.1281558E-04
  2.3000000E+02  4.9170035E-04
  2.4000000E+02  4.7158915E-04
  2.5000000E+02  4.5242486E-04
  2.6000000E+02  4.3417883E-04
  2.7000000E+02  4.1686902E-04
  2.8000000E+02  4.0049652E-04
  2.9000000E+02  3.8504611E-04
  3.0000000E+02  3.7049001E-04
  3.1000000E+02  3.5678000E-04
  3.2000000E+02  3.4384017E-04
  3.4000000E+02  3.2000155E-04
  3.6000000E+02  2.9853064E-04
  3.8000000E+02  2.7911086E-04
  4.0000000E+02  2.6156579E-04
  4.2000000E+02  2.4572002E-04
  4.4000000E+02  2.3135572E-04
  4.6000000E+02  2.1827823E-04
  4.8000000E+02  2.0631576E-04
  5.0000000E+02  1.9532720E-04
  5.2500000E+02  1.8282025E-04
  5.5000000E+02  1.7154957E-04
  5.7500000E+02  1.6136166E-04
  6.0000000E+02  1.5209870E-04
  6.5000000E+02  1.3588907E-04
  6.7500000E+02  1.2878160E-04
  7.0000000E+02  1.2224648E-04
  7.2500000E+02  1.1622095E-04
  7.5000000E+02  1.1065071E-04
  8.0000000E+02  1.0069621E-04
  8.5000000E+02  9.2079061E-05
  9.0000000E+02  8.4563760E-05
  9.5000000E+02  7.7965133E-05
  1.0000000E+03  7.2136991E-05
  1.0500000E+03  6.6961929E-05
  1.1000000E+03  6.2342522E-05
  1.1500000E+03  5.8198052E-05
  1.2000000E+03  5.4463379E-05
  1.2500000E+03  5.1086160E-05
  1.3000000E+03  4.8022255E-05
  1.3500000E+03  4.5233236E-05
  1.4000000E+03  4.2685857E-05
  1.4500000E+03  4.0351915E-05
  1.5000000E+03  3.8207578E-05
  1.6000000E+03  3.4409011E-05
  1.7000000E+03  3.1157337E-05
  1.8000000E+03  2.8351170E-05
  1.9000000E+03  2.5911723E-05
  2.0000000E+03  2.3776921E-05
  2.1000000E+03  2.1897448E-05
  2.2000000E+03  2.0233730E-05
  2.3000000E+03  1.8753648E-05
  2.4000000E+03  1.7430893E-05
  2.5000000E+03  1.6243743E-05
  2.6000000E+03  1.5174135E-05
  2.7000000E+03  1.4206957E-05
  2.8000000E+03  1.3329464E-05
  2.9000000E+03  1.2530842E-05
  3.0000000E+03  1.1801861E-05
  3.1000000E+03  1.1134607E-05
  3.2000000E+03  1.0522271E-05
  3.4000000E+03  9.4395634E-06
  3.6000000E+03  8.5152019E-06
  3.8000000E+03  7.7196578E-06
  4.0000000E+03  7.0299938E-06
  4.2000000E+03  6.4281743E-06
  4.4000000E+03  5.8998568E-06
  4.6000000E+03  5.4335232E-06
  4.8000000E+03  5.0198376E-06
  5.0000000E+03  4.6511626E-06
  5.2500000E+03  4.2441212E-06
  5.5000000E+03  3.8876195E-06
  5.7500000E+03  3.5736284E-06
  6.0000000E+03  3.2956506E-06
  6.5000000E+03  2.8274772E-06
  6.7500000E+03  2.6293109E-06
  7.0000000E+03  2.4508751E-06
  7.2500000E+03  2.2896391E-06
  7.5000000E+03  2.1434645E-06
  7.7500000E+03  2.0105356E-06
  8.0000000E+03  1.8893028E-06
  8.2500000E+03  1.7784356E-06
  8.5000000E+03  1.6767879E-06
  9.0000000E+03  1.4973141E-06
  9.5000000E+03  1.3443898E-06
  1.0000000E+04  1.2130439E-06
  1.0500000E+04  1.0994185E-06
  1.1000000E+04  1.0004819E-06
  1.1500000E+04  9.1382476E-07
  1.2000000E+04  8.3751254E-07
  1.2500000E+04  7.6997716E-07
  1.3000000E+04  7.0993711E-07
  1.3500000E+04  6.5633647E-07
  1.4000000E+04  6.0829839E-07
  1.4500000E+04  5.6508991E-07
  1.5000000E+04  5.2609448E-07
  1.5500000E+04  4.9079044E-07
  1.6000000E+04  4.5873419E-07
  1.6500000E+04  4.2954667E-07
  1.7000000E+04  4.0290220E-07
  1.8000000E+04  3.5615542E-07
  1.9000000E+04  3.1666018E-07
  2.0000000E+04  2.8301958E-07
  2.1000000E+04  2.5415481E-07
  2.2000000E+04  2.2922247E-07
  2.3000000E+04  2.0755551E-07
  2.4000000E+04  1.8862089E-07
  2.5000000E+04  1.7198900E-07
  2.6000000E+04  1.5731047E-07
  2.7000000E+04  1.4429899E-07
  2.8000000E+04  1.3271828E-07
  2.9000000E+04  1.2237204E-07
  3.0000000E+04  1.1309611E-07
  3.1000000E+04  1.0475238E-07
  3.2000000E+04  9.7224006E-08
  3.3000000E+04  9.0411611E-08
  3.4000000E+04  8.4230291E-08
  3.5000000E+04  7.8607176E-08
  3.6000000E+04  7.3479500E-08
  3.8000000E+04  6.4500324E-08
  4.0000000E+04  5.6937256E-08
  4.2000000E+04  5.0518184E-08
  4.4000000E+04  4.5032184E-08
  4.6000000E+04  4.0313933E-08
  4.8000000E+04  3.6232493E-08
  5.0000000E+04  3.2683095E-08
  5.2500000E+04  2.8867232E-08
  5.5000000E+04  2.5620201E-08
  5.7500000E+04  2.2839283E-08
  5.8750000E+04  2.1597578E-08
  6.0000000E+04  2.0443377E-08
  6.2500000E+04  1.8367864E-08
  6.5000000E+04  1.6560819E-08
  6.7500000E+04  1.4980163E-08
  7.0000000E+04  1.3591528E-08
  7.2500000E+04  1.2366655E-08
  7.5000000E+04  1.1282155E-08
  7.7500000E+04  1.0318544E-08
  8.0000000E+04  9.4595005E-09
  8.2500000E+04  8.6912806E-09
  8.5000000E+04  8.0022542E-09
  8.7500000E+04  7.3825346E-09
  9.0000000E+04  6.8236860E-09
  9.2500000E+04  6.3184785E-09
  9.5000000E+04  5.8606862E-09
  9.7500000E+04  5.4449280E-09
  1.0000000E+05  5.0665358E-09
  1.0250000E+05  4.7214461E-09
  1.0500000E+05  4.4061124E-09
  1.1000000E+05  3.8526763E-09
  1.1500000E+05  3.3856401E-09
  1.2000000E+05  2.9889804E-09
  1.2500000E+05  2.6500937E-09
  1.3000000E+05  2.3589772E-09
  1.3500000E+05  2.1076236E-09
  1.4000000E+05  1.8895726E-09
  1.4500000E+05  1.6995755E-09
  1.5000000E+05  1.5333379E-09
  1.5500000E+05  1.3873238E-09
  1.6000000E+05  1.2586045E-09
  1.6500000E+05  1.1447412E-09
  1.7000000E+05  1.0436919E-09
  1.7500000E+05  9.5373902E-10
  1.8000000E+05  8.7343160E-10
  1.8500000E+05  8.0153811E-10
  1.9000000E+05  7.3700868E-10
  1.9500000E+05  6.7894476E-10
  2.0000000E+05  6.2657486E-10
  2.0500000E+05  5.7923415E-10
  2.1000000E+05  5.3634747E-10
  2.1500000E+05  4.9741565E-10
  2.2000000E+05  4.6200415E-10
  2.2500000E+05  4.2973343E-10
  2.3000000E+05  4.0027122E-10
  2.4000000E+05  3.4864101E-10
  2.5000000E+05  3.0517360E-10
  2.6000000E+05  2.6835463E-10
  2.7000000E+05  2.3699036E-10
  2.8000000E+05  2.1013128E-10
  2.9000000E+05  1.8701624E-10
  3.0000000E+05  1.6703088E-10
  3.1000000E+05  1.4967602E-10
  3.2000000E+05  1.3454359E-10
  3.3000000E+05  1.2129798E-10
  3.4000000E+05  1.0966160E-10
  3.5000000E+05  9.9403624E-11
  3.6000000E+05  9.0331102E-11
  3.7000000E+05  8.2282036E-11
  3.8000000E+05  7.5119838E-11
  3.9000000E+05  6.8728854E-11
  4.0000000E+05  6.3010768E-11
  4.1000000E+05  5.7881676E-11
  4.2000000E+05  5.3269699E-11
  4.3000000E+05  4.9113048E-11
  4.4000000E+05  4.5358417E-11
  4.5000000E+05  4.1959643E-11
  4.6000000E+05  3.8876656E-11
  4.7000000E+05  3.6074592E-11
  4.8000000E+05  3.3523027E-11
  5.0000000E+05  2.9068221E-11
  5.1250000E+05  2.6660376E-11
  5.2500000E+05  2.4499251E-11
  5.3750000E+05  2.2554965E-11
  5.5000000E+05  2.0801781E-11
  5.7500000E+05  1.7782163E-11
  5.8750000E+05  1.6479441E-11
  6.0000000E+05  1.5294533E-11
  6.2500000E+05  1.3228912E-11
  6.5000000E+05  1.1502807E-11
  6.7500000E+05  1.0052661E-11
  
  
#  69  18  O2  EION =  3.600000000E+01 eV   282
#  S(0) = 2.395646E+00
  7.0604778E-02  0.0000000E+00
  7.0604778E+00  0.0000000E+00
  7.0604778E+00  4.9693227E-02
  3.6000000E+01  4.9693227E-02
  3.6002721E+01  4.9693227E-02
  3.6202585E+01  4.8954377E-02
  3.6402449E+01  4.8206928E-02
  3.6602313E+01  4.7456594E-02
  3.6802177E+01  4.6707686E-02
  3.7201905E+01  4.5226258E-02
  3.7601633E+01  4.3779749E-02
  3.8401088E+01  4.1022827E-02
  3.9200544E+01  3.8462597E-02
  4.0000000E+01  3.6094068E-02
  4.2000000E+01  3.0907258E-02
  4.3000000E+01  2.8650793E-02
  4.4000000E+01  2.6584103E-02
  4.5000000E+01  2.4686585E-02
  4.6000000E+01  2.2941257E-02
  4.8000000E+01  1.9852579E-02
  5.0000000E+01  1.7227038E-02
  5.2500000E+01  1.4489531E-02
  5.5000000E+01  1.2252677E-02
  5.7500000E+01  1.0423067E-02
  6.0000000E+01  8.9229063E-03
  6.2500000E+01  7.6880567E-03
  6.5000000E+01  6.6664110E-03
  6.6250000E+01  6.2221223E-03
  6.7500000E+01  5.8161702E-03
  7.0000000E+01  5.1041099E-03
  7.2500000E+01  4.5039513E-03
  7.5000000E+01  3.9949417E-03
  7.7500000E+01  3.5606684E-03
  8.0000000E+01  3.1881062E-03
  8.2500000E+01  2.8668612E-03
  8.5000000E+01  2.5885925E-03
  8.7500000E+01  2.3465321E-03
  9.0000000E+01  2.1351918E-03
  9.2500000E+01  1.9500138E-03
  9.5000000E+01  1.7872575E-03
  9.7500000E+01  1.6437804E-03
  1.0000000E+02  1.5169303E-03
  1.0250000E+02  1.4044779E-03
  1.0500000E+02  1.3045208E-03
  1.0750000E+02  1.2154305E-03
  1.1000000E+02  1.1358115E-03
  1.1250000E+02  1.0644693E-03
  1.1500000E+02  1.0003777E-03
  1.1750000E+02  9.4264577E-04
  1.2000000E+02  8.9050673E-04
  1.2250000E+02  8.4330144E-04
  1.2500000E+02  8.0046028E-04
  1.3000000E+02  7.2595520E-04
  1.3500000E+02  6.6376618E-04
  1.4000000E+02  6.1144896E-04
  1.4500000E+02  5.6712900E-04
  1.5000000E+02  5.2934380E-04
  1.5500000E+02  4.9693007E-04
  1.6000000E+02  4.6896882E-04
  1.6500000E+02  4.4470277E-04
  1.7000000E+02  4.2350514E-04
  1.7500000E+02  4.0487620E-04
  1.8000000E+02  3.8839683E-04
  1.8500000E+02  3.7371470E-04
  1.9000000E+02  3.6054592E-04
  2.0000000E+02  3.3786498E-04
  2.1000000E+02  3.1895078E-04
  2.2000000E+02  3.0285553E-04
  2.3000000E+02  2.8893932E-04
  2.4000000E+02  2.7673962E-04
  2.5000000E+02  2.6591548E-04
  2.6000000E+02  2.5620760E-04
  2.7000000E+02  2.4741182E-04
  2.8000000E+02  2.3936746E-04
  2.9000000E+02  2.3194961E-04
  3.0000000E+02  2.2506206E-04
  3.1000000E+02  2.1862773E-04
  3.2000000E+02  2.1258504E-04
  3.4000000E+02  2.0149018E-04
  3.6000000E+02  1.9148540E-04
  3.8000000E+02  1.8238097E-04
  4.0000000E+02  1.7404023E-04
  4.2000000E+02  1.6636143E-04
  4.4000000E+02  1.5925999E-04
  4.6000000E+02  1.5265636E-04
  4.8000000E+02  1.4648552E-04
  5.0000000E+02  1.4070550E-04
  5.2500000E+02  1.3398480E-04
  5.5000000E+02  1.2777130E-04
  5.7500000E+02  1.2200767E-04
  6.0000000E+02  1.1664466E-04
  6.5000000E+02  1.0695943E-04
  6.7500000E+02  1.0257228E-04
  7.0000000E+02  9.8456546E-05
  7.2500000E+02  9.4591908E-05
  7.5000000E+02  9.0958311E-05
  8.0000000E+02  8.4304130E-05
  8.5000000E+02  7.8358562E-05
  9.0000000E+02  7.3025743E-05
  9.5000000E+02  6.8225959E-05
  1.0000000E+03  6.3886503E-05
  1.0500000E+03  5.9946815E-05
  1.1000000E+03  5.6357900E-05
  1.1500000E+03  5.3078623E-05
  1.2000000E+03  5.0074313E-05
  1.2500000E+03  4.7315341E-05
  1.3000000E+03  4.4775713E-05
  1.3500000E+03  4.2431993E-05
  1.4000000E+03  4.0263726E-05
  1.4500000E+03  3.8253293E-05
  1.5000000E+03  3.6385690E-05
  1.6000000E+03  3.3027807E-05
  1.7000000E+03  3.0101322E-05
  1.8000000E+03  2.7535534E-05
  1.9000000E+03  2.5273582E-05
  2.0000000E+03  2.3269349E-05
  2.1000000E+03  2.1485292E-05
  2.2000000E+03  1.9890600E-05
  2.3000000E+03  1.8459650E-05
  2.4000000E+03  1.7170954E-05
  2.5000000E+03  1.6006431E-05
  2.6000000E+03  1.4950817E-05
  2.7000000E+03  1.3991161E-05
  2.8000000E+03  1.3116369E-05
  2.9000000E+03  1.2316881E-05
  3.0000000E+03  1.1584420E-05
  3.1000000E+03  1.0911815E-05
  3.2000000E+03  1.0292827E-05
  3.4000000E+03  9.1946188E-06
  3.6000000E+03  8.2537451E-06
  3.8000000E+03  7.4420815E-06
  4.0000000E+03  6.7374590E-06
  4.2000000E+03  6.1222402E-06
  4.4000000E+03  5.5822520E-06
  4.6000000E+03  5.1060018E-06
  4.8000000E+03  4.6840946E-06
  5.0000000E+03  4.3087861E-06
  5.2500000E+03  3.8954824E-06
  5.5000000E+03  3.5347163E-06
  5.7500000E+03  3.2181933E-06
  6.0000000E+03  2.9391745E-06
  6.5000000E+03  2.4725370E-06
  6.7500000E+03  2.2765776E-06
  7.0000000E+03  2.1010995E-06
  7.2500000E+03  1.9434425E-06
  7.5000000E+03  1.8013574E-06
  7.7500000E+03  1.6729336E-06
  8.0000000E+03  1.5565395E-06
  8.2500000E+03  1.4507757E-06
  8.5000000E+03  1.3544369E-06
  9.0000000E+03  1.1860020E-06
  9.5000000E+03  1.0444238E-06
  1.0000000E+04  9.2450075E-07
  1.0500000E+04  8.2221044E-07
  1.1000000E+04  7.3440480E-07
  1.1500000E+04  6.5859353E-07
  1.2000000E+04  5.9278797E-07
  1.2500000E+04  5.3538523E-07
  1.3000000E+04  4.8508349E-07
  1.3500000E+04  4.4081727E-07
  1.4000000E+04  4.0170812E-07
  1.4500000E+04  3.6702737E-07
  1.5000000E+04  3.3616694E-07
  1.5500000E+04  3.0861645E-07
  1.6000000E+04  2.8394538E-07
  1.6500000E+04  2.6178881E-07
  1.7000000E+04  2.4183597E-07
  1.7500000E+04  2.2382107E-07
  1.8000000E+04  2.0751579E-07
  1.8500000E+04  1.9272335E-07
  1.9000000E+04  1.7927347E-07
  2.0000000E+04  1.5582926E-07
  2.1000000E+04  1.3621300E-07
  2.2000000E+04  1.1968023E-07
  2.3000000E+04  1.0565323E-07
  2.4000000E+04  9.3678988E-08
  2.5000000E+04  8.3399055E-08
  2.6000000E+04  7.4527243E-08
  2.7000000E+04  6.6833231E-08
  2.8000000E+04  6.0130277E-08
  2.9000000E+04  5.4265926E-08
  3.0000000E+04  4.9114874E-08
  3.1000000E+04  4.4573492E-08
  3.2000000E+04  4.0555599E-08
  3.3000000E+04  3.6989135E-08
  3.4000000E+04  3.3813528E-08
  3.5000000E+04  3.0977620E-08
  3.6000000E+04  2.8438029E-08
  3.7000000E+04  2.6157794E-08
  3.8000000E+04  2.4105295E-08
  3.9000000E+04  2.2253378E-08
  4.0000000E+04  2.0578641E-08
  4.1000000E+04  1.9060847E-08
  4.2000000E+04  1.7682439E-08
  4.3000000E+04  1.6428134E-08
  4.4000000E+04  1.5284591E-08
  4.6000000E+04  1.3284497E-08
  4.8000000E+04  1.1604688E-08
  5.0000000E+04  1.0184906E-08
  5.1250000E+04  9.4081208E-09
  5.2500000E+04  8.7047212E-09
  5.3750000E+04  8.0664580E-09
  5.5000000E+04  7.4861543E-09
  5.7500000E+04  6.4751544E-09
  5.8750000E+04  6.0341685E-09
  6.0000000E+04  5.6303589E-09
  6.2500000E+04  4.9197816E-09
  6.5000000E+04  4.3184506E-09
  6.7500000E+04  3.8066889E-09
  7.0000000E+04  3.3688585E-09
  7.2500000E+04  2.9924352E-09
  7.5000000E+04  2.6673154E-09
  7.7500000E+04  2.3852930E-09
  8.0000000E+04  2.1396616E-09
  8.2500000E+04  1.9249085E-09
  8.5000000E+04  1.7364749E-09
  8.7500000E+04  1.5705710E-09
  9.0000000E+04  1.4240309E-09
  9.2500000E+04  1.2941971E-09
  9.5000000E+04  1.1788294E-09
  9.7500000E+04  1.0760316E-09
  1.0000000E+05  9.8419226E-10
  1.0250000E+05  9.0193659E-10
  1.0500000E+05  8.2808744E-10
  1.0750000E+05  7.6163332E-10
  1.1000000E+05  7.0170222E-10
  1.1250000E+05  6.4754006E-10
  1.1500000E+05  5.9849272E-10
  1.1750000E+05  5.5399114E-10
  1.2000000E+05  5.1353887E-10
  1.2250000E+05  4.7670169E-10
  1.2500000E+05  4.4309882E-10
  1.3000000E+05  3.8429698E-10
  1.3500000E+05  3.3490168E-10
  1.4000000E+05  2.9316517E-10
  1.4500000E+05  2.5770747E-10
  1.5000000E+05  2.2743022E-10
  1.5500000E+05  2.0145275E-10
  1.6000000E+05  1.7906410E-10
  1.6500000E+05  1.5968665E-10
  1.7000000E+05  1.4284830E-10
  1.7500000E+05  1.2816103E-10
  1.8000000E+05  1.1530432E-10
  1.8500000E+05  1.0401201E-10
  1.9000000E+05  9.4061916E-11
  1.9500000E+05  8.5267722E-11
  2.0000000E+05  7.7472520E-11
  2.0500000E+05  7.0543627E-11
  2.1000000E+05  6.4368428E-11
  2.1500000E+05  5.8850985E-11
  2.2000000E+05  5.3909280E-11
  2.2500000E+05  4.9472980E-11
  2.3000000E+05  4.5481560E-11
  2.3500000E+05  4.1882757E-11
  2.4000000E+05  3.8631311E-11
  2.4500000E+05  3.5687916E-11
  2.5000000E+05  3.3018334E-11
  2.5500000E+05  3.0592666E-11
  2.6000000E+05  2.8384746E-11
  2.6500000E+05  2.6371613E-11
  2.7000000E+05  2.4533078E-11
  2.8000000E+05  2.1310692E-11
  2.9000000E+05  1.8598574E-11
  3.0000000E+05  1.6303106E-11
  3.1000000E+05  1.4350052E-11
  3.2000000E+05  1.2680093E-11
  3.3000000E+05  1.1245515E-11
  3.4000000E+05  1.0007708E-11
  3.5000000E+05  8.9352375E-12
  3.6000000E+05  8.0023730E-12
  3.7000000E+05  7.1879292E-12
  3.8000000E+05  6.4743682E-12
  3.9000000E+05  5.8470997E-12
  4.0000000E+05  5.2939166E-12
  4.1000000E+05  4.8045672E-12
  4.2000000E+05  4.3704165E-12
  4.3000000E+05  3.9841621E-12
  4.4000000E+05  3.6396075E-12
  4.5000000E+05  3.3314891E-12
  4.6000000E+05  3.0553050E-12
  4.7000000E+05  2.8071849E-12
  4.8000000E+05  2.5837916E-12
  
  
#  69  19  O3  EION =  3.000000000E+01 eV   291
#  S(0) = 5.581505E+00
  1.5000000E-01  0.0000000E+00
  1.5000000E+01  0.0000000E+00
  1.5000000E+01  2.4760277E-01
  3.0000000E+01  2.4760277E-01
  3.0000000E+01  1.1184106E-01
  3.0002721E+01  1.1184106E-01
  3.0202585E+01  1.0925662E-01
  3.0402449E+01  1.0672719E-01
  3.0602313E+01  1.0425885E-01
  3.0802177E+01  1.0185518E-01
  3.1201905E+01  9.7247692E-02
  3.1601633E+01  9.2905870E-02
  3.2401088E+01  8.4975993E-02
  3.3200544E+01  7.7947121E-02
  3.4000000E+01  7.1690979E-02
  3.5000000E+01  6.4781573E-02
  3.6000000E+01  5.8722875E-02
  3.7000000E+01  5.3373331E-02
  3.8000000E+01  4.8622781E-02
  3.9000000E+01  4.4384619E-02
  4.0000000E+01  4.0589724E-02
  4.1000000E+01  3.7181957E-02
  4.2000000E+01  3.4114896E-02
  4.3000000E+01  3.1349500E-02
  4.4000000E+01  2.8852488E-02
  4.5000000E+01  2.6595035E-02
  4.6000000E+01  2.4551928E-02
  4.8000000E+01  2.1022540E-02
  5.0000000E+01  1.8114713E-02
  5.1250000E+01  1.6558931E-02
  5.2500000E+01  1.5174640E-02
  5.3750000E+01  1.3940740E-02
  5.5000000E+01  1.2838784E-02
  5.7500000E+01  1.0968595E-02
  5.8750000E+01  1.0174194E-02
  6.0000000E+01  9.4589595E-03
  6.1250000E+01  8.8136448E-03
  6.2500000E+01  8.2302262E-03
  6.3750000E+01  7.7017169E-03
  6.5000000E+01  7.2219875E-03
  6.7500000E+01  6.3882438E-03
  7.0000000E+01  5.6937989E-03
  7.2500000E+01  5.1115448E-03
  7.5000000E+01  4.6203596E-03
  7.7500000E+01  4.2037079E-03
  8.0000000E+01  3.8484579E-03
  8.2500000E+01  3.5440936E-03
  8.5000000E+01  3.2821456E-03
  8.7500000E+01  3.0556922E-03
  9.0000000E+01  2.8590339E-03
  9.2500000E+01  2.6875242E-03
  9.5000000E+01  2.5372468E-03
  9.7500000E+01  2.4049382E-03
  1.0000000E+02  2.2879316E-03
  1.0250000E+02  2.1839462E-03
  1.0500000E+02  2.0910595E-03
  1.1000000E+02  1.9325276E-03
  1.1500000E+02  1.8024374E-03
  1.2000000E+02  1.6937848E-03
  1.2500000E+02  1.6016166E-03
  1.3000000E+02  1.5223505E-03
  1.3500000E+02  1.4533730E-03
  1.4000000E+02  1.3927285E-03
  1.4500000E+02  1.3389020E-03
  1.5000000E+02  1.2906983E-03
  1.5500000E+02  1.2471731E-03
  1.6000000E+02  1.2075480E-03
  1.6500000E+02  1.1711864E-03
  1.7000000E+02  1.1375772E-03
  1.8000000E+02  1.0770449E-03
  1.9000000E+02  1.0234920E-03
  2.0000000E+02  9.7535806E-04
  2.1000000E+02  9.3160123E-04
  2.2000000E+02  8.9150804E-04
  2.3000000E+02  8.5454729E-04
  2.4000000E+02  8.2029604E-04
  2.5000000E+02  7.8841257E-04
  2.6000000E+02  7.5862614E-04
  2.7000000E+02  7.3072161E-04
  2.8000000E+02  7.0451617E-04
  2.9000000E+02  6.7985824E-04
  3.0000000E+02  6.5661742E-04
  3.1000000E+02  6.3467623E-04
  3.2000000E+02  6.1392001E-04
  3.4000000E+02  5.7555759E-04
  3.6000000E+02  5.4086539E-04
  3.8000000E+02  5.0936140E-04
  4.0000000E+02  4.8066987E-04
  4.2000000E+02  4.5449192E-04
  4.4000000E+02  4.3053537E-04
  4.6000000E+02  4.0850793E-04
  4.8000000E+02  3.8817390E-04
  5.0000000E+02  3.6936737E-04
  5.2500000E+02  3.4779632E-04
  5.5000000E+02  3.2814141E-04
  5.7500000E+02  3.1017236E-04
  6.0000000E+02  2.9369056E-04
  6.5000000E+02  2.6451220E-04
  6.7500000E+02  2.5154774E-04
  7.0000000E+02  2.3953186E-04
  7.2500000E+02  2.2837924E-04
  7.5000000E+02  2.1800730E-04
  8.0000000E+02  1.9930152E-04
  8.5000000E+02  1.8291058E-04
  9.0000000E+02  1.6847284E-04
  9.5000000E+02  1.5569134E-04
  1.0000000E+03  1.4430973E-04
  1.0500000E+03  1.3412170E-04
  1.1000000E+03  1.2496345E-04
  1.1500000E+03  1.1669962E-04
  1.2000000E+03  1.0921726E-04
  1.2500000E+03  1.0242111E-04
  1.3000000E+03  9.6229337E-05
  1.3500000E+03  9.0570397E-05
  1.4000000E+03  8.5383073E-05
  1.4500000E+03  8.0615351E-05
  1.5000000E+03  7.6223241E-05
  1.6000000E+03  6.8417751E-05
  1.7000000E+03  6.1713411E-05
  1.8000000E+03  5.5913207E-05
  1.9000000E+03  5.0862118E-05
  2.0000000E+03  4.6436914E-05
  2.1000000E+03  4.2539141E-05
  2.2000000E+03  3.9089300E-05
  2.3000000E+03  3.6022223E-05
  2.4000000E+03  3.3283940E-05
  2.5000000E+03  3.0829644E-05
  2.6000000E+03  2.8622019E-05
  2.7000000E+03  2.6629766E-05
  2.8000000E+03  2.4826363E-05
  2.9000000E+03  2.3189152E-05
  3.0000000E+03  2.1698701E-05
  3.1000000E+03  2.0338323E-05
  3.2000000E+03  1.9093641E-05
  3.4000000E+03  1.6903272E-05
  3.6000000E+03  1.5046077E-05
  3.8000000E+03  1.3459323E-05
  4.0000000E+03  1.2094197E-05
  4.2000000E+03  1.0912325E-05
  4.4000000E+03  9.8832151E-06
  4.6000000E+03  8.9823955E-06
  4.8000000E+03  8.1900539E-06
  5.0000000E+03  7.4900054E-06
  5.2500000E+03  6.7246439E-06
  5.5000000E+03  6.0616721E-06
  5.7500000E+03  5.4842126E-06
  5.8750000E+03  5.2231959E-06
  6.0000000E+03  4.9786744E-06
  6.2500000E+03  4.5340190E-06
  6.5000000E+03  4.1412087E-06
  6.7500000E+03  3.7927905E-06
  7.0000000E+03  3.4825800E-06
  7.2500000E+03  3.2054112E-06
  7.5000000E+03  2.9569447E-06
  7.7500000E+03  2.7335165E-06
  8.0000000E+03  2.5320168E-06
  8.2500000E+03  2.3497931E-06
  8.5000000E+03  2.1845735E-06
  8.7500000E+03  2.0344036E-06
  9.0000000E+03  1.8975959E-06
  9.2500000E+03  1.7726874E-06
  9.5000000E+03  1.6584050E-06
  1.0000000E+04  1.4574108E-06
  1.0500000E+04  1.2872615E-06
  1.1000000E+04  1.1422519E-06
  1.1500000E+04  1.0179055E-06
  1.2000000E+04  9.1067525E-07
  1.2500000E+04  8.1772259E-07
  1.3000000E+04  7.3675787E-07
  1.3500000E+04  6.6591926E-07
  1.4000000E+04  6.0368151E-07
  1.4500000E+04  5.4878714E-07
  1.5000000E+04  5.0019284E-07
  1.5500000E+04  4.5702794E-07
  1.6000000E+04  4.1856198E-07
  1.6500000E+04  3.8417905E-07
  1.7000000E+04  3.5335732E-07
  1.7500000E+04  3.2565265E-07
  1.8000000E+04  3.0068538E-07
  1.8500000E+04  2.7812971E-07
  1.9000000E+04  2.5770506E-07
  1.9500000E+04  2.3916893E-07
  2.0000000E+04  2.2231097E-07
  2.0500000E+04  2.0694814E-07
  2.1000000E+04  1.9292069E-07
  2.2000000E+04  1.6832975E-07
  2.3000000E+04  1.4761062E-07
  2.4000000E+04  1.3004132E-07
  2.5000000E+04  1.1505454E-07
  2.6000000E+04  1.0220033E-07
  2.7000000E+04  9.1118922E-08
  2.8000000E+04  8.1520390E-08
  2.9000000E+04  7.3169435E-08
  3.0000000E+04  6.5873769E-08
  3.1000000E+04  5.9475242E-08
  3.2000000E+04  5.3843043E-08
  3.3000000E+04  4.8868367E-08
  3.4000000E+04  4.4460209E-08
  3.5000000E+04  4.0542078E-08
  3.6000000E+04  3.7049402E-08
  3.7000000E+04  3.3927422E-08
  3.8000000E+04  3.1129501E-08
  3.9000000E+04  2.8615767E-08
  4.0000000E+04  2.6352004E-08
  4.1000000E+04  2.4308750E-08
  4.2000000E+04  2.2460545E-08
  4.3000000E+04  2.0785320E-08
  4.4000000E+04  1.9263883E-08
  4.6000000E+04  1.6617524E-08
  4.8000000E+04  1.4411035E-08
  5.0000000E+04  1.2559134E-08
  5.1250000E+04  1.1551573E-08
  5.2500000E+04  1.0642972E-08
  5.3750000E+04  9.8218513E-09
  5.5000000E+04  9.0782620E-09
  5.7500000E+04  7.7901974E-09
  5.8750000E+04  7.2315951E-09
  6.0000000E+04  6.7219755E-09
  6.2500000E+04  5.8299963E-09
  6.5000000E+04  5.0804613E-09
  6.7500000E+04  4.4469214E-09
  7.0000000E+04  3.9084957E-09
  7.2500000E+04  3.4485681E-09
  7.5000000E+04  3.0538176E-09
  7.7500000E+04  2.7134897E-09
  8.0000000E+04  2.4188465E-09
  8.2500000E+04  2.1627450E-09
  8.5000000E+04  1.9393118E-09
  8.7500000E+04  1.7436906E-09
  9.0000000E+04  1.5718458E-09
  9.2500000E+04  1.4204073E-09
  9.5000000E+04  1.2865488E-09
  9.7500000E+04  1.1678897E-09
  1.0000000E+05  1.0624166E-09
  1.0250000E+05  9.6841969E-10
  1.0500000E+05  8.8444179E-10
  1.0750000E+05  8.0923661E-10
  1.1000000E+05  7.4173455E-10
  1.1250000E+05  6.8101453E-10
  1.1500000E+05  6.2628103E-10
  1.1750000E+05  5.7684493E-10
  1.2000000E+05  5.3210760E-10
  1.2250000E+05  4.9154760E-10
  1.2500000E+05  4.5470947E-10
  1.3000000E+05  3.9065246E-10
  1.3500000E+05  3.3729224E-10
  1.4000000E+05  2.9257385E-10
  1.4500000E+05  2.5488644E-10
  1.5000000E+05  2.2295718E-10
  1.5500000E+05  1.9577274E-10
  1.6000000E+05  1.7252072E-10
  1.6500000E+05  1.5254549E-10
  1.7000000E+05  1.3531472E-10
  1.7500000E+05  1.2039359E-10
  1.8000000E+05  1.0742506E-10
  1.8500000E+05  9.6114367E-11
  1.9000000E+05  8.6216994E-11
  1.9500000E+05  7.7529158E-11
  2.0000000E+05  6.9880274E-11
  2.0500000E+05  6.3126940E-11
  2.1000000E+05  5.7148126E-11
  2.1500000E+05  5.1841288E-11
  2.2000000E+05  4.7119227E-11
  2.2500000E+05  4.2907516E-11
  2.3000000E+05  3.9142435E-11
  2.3500000E+05  3.5769269E-11
  2.4000000E+05  3.2740888E-11
  2.4500000E+05  3.0016578E-11
  2.5000000E+05  2.7561078E-11
  2.5500000E+05  2.5343760E-11
  2.6000000E+05  2.3337947E-11
  2.6500000E+05  2.1520343E-11
  2.7000000E+05  1.9870555E-11
  2.7500000E+05  1.8370690E-11
  2.8000000E+05  1.7004999E-11
  2.8500000E+05  1.5759598E-11
  2.9000000E+05  1.4622233E-11
  3.0000000E+05  1.2629487E-11
  3.1000000E+05  1.0953943E-11
  3.2000000E+05  9.5380931E-12
  3.3000000E+05  8.3361657E-12
  3.4000000E+05  7.3113876E-12
  3.5000000E+05  6.4340130E-12
  3.6000000E+05  5.6796910E-12
  3.7000000E+05  5.0285270E-12
  3.8000000E+05  4.4642744E-12
  3.9000000E+05  3.9736061E-12
  4.0000000E+05  3.5457697E-12
  4.1000000E+05  3.1719259E-12
  4.2000000E+05  2.8445607E-12
  4.3000000E+05  2.5572744E-12
  
  
#  69  15  N6  EION =  7.000000000E+00 eV   310
#  S(0) = 1.070245E+01
  3.5000000E-02  0.0000000E+00
  3.5000000E+00  0.0000000E+00
  3.5000000E+00  4.8954896E-02
  7.0000000E+00  4.8954896E-02
  7.0000000E+00  5.4541131E-03
  7.0027211E+00  5.4541131E-03
  7.6025851E+00  5.2846547E-03
  8.2024490E+00  5.1199100E-03
  8.8023130E+00  4.9683474E-03
  9.4021769E+00  4.8333441E-03
  1.0601905E+01  4.6161914E-03
  1.1801633E+01  4.4676297E-03
  1.4201088E+01  4.3580365E-03
  1.6600544E+01  4.4753115E-03
  1.9000000E+01  4.8033805E-03
  2.0000000E+01  4.9996543E-03
  2.1000000E+01  5.2295859E-03
  2.2000000E+01  5.4919873E-03
  2.3000000E+01  5.7854330E-03
  2.4000000E+01  6.1081000E-03
  2.5000000E+01  6.4580618E-03
  2.6000000E+01  6.8329249E-03
  2.7000000E+01  7.2302792E-03
  2.8000000E+01  7.6474344E-03
  2.9000000E+01  8.0816433E-03
  3.0000000E+01  8.5302221E-03
  3.1000000E+01  8.9904562E-03
  3.2000000E+01  9.4597692E-03
  3.4000000E+01  1.0416570E-02
  3.6000000E+01  1.1384378E-02
  3.8000000E+01  1.2351506E-02
  4.0000000E+01  1.3309897E-02
  4.2000000E+01  1.4255386E-02
  4.4000000E+01  1.5185855E-02
  4.6000000E+01  1.6101121E-02
  4.8000000E+01  1.7001288E-02
  5.0000000E+01  1.7886578E-02
  5.2500000E+01  1.8972141E-02
  5.5000000E+01  2.0031801E-02
  5.7500000E+01  2.1062187E-02
  6.0000000E+01  2.2057311E-02
  6.5000000E+01  2.3916080E-02
  6.7500000E+01  2.4766783E-02
  7.0000000E+01  2.5557642E-02
  7.2500000E+01  2.6285801E-02
  7.5000000E+01  2.6949730E-02
  8.0000000E+01  2.8086199E-02
  8.5000000E+01  2.8989325E-02
  9.0000000E+01  2.9692661E-02
  9.5000000E+01  3.0234883E-02
  1.0000000E+02  3.0646319E-02
  1.0500000E+02  3.0948340E-02
  1.1000000E+02  3.1154461E-02
  1.1500000E+02  3.1269430E-02
  1.2000000E+02  3.1297725E-02
  1.2500000E+02  3.1243770E-02
  1.3000000E+02  3.1112389E-02
  1.3500000E+02  3.0911164E-02
  1.4000000E+02  3.0651158E-02
  1.4500000E+02  3.0342420E-02
  1.5000000E+02  2.9994149E-02
  1.6000000E+02  2.9212240E-02
  1.7000000E+02  2.8355174E-02
  1.8000000E+02  2.7441824E-02
  1.9000000E+02  2.6483968E-02
  2.0000000E+02  2.5491266E-02
  2.1000000E+02  2.4475904E-02
  2.2000000E+02  2.3457231E-02
  2.3000000E+02  2.2451016E-02
  2.4000000E+02  2.1466602E-02
  2.5000000E+02  2.0509569E-02
  2.6000000E+02  1.9582993E-02
  2.7000000E+02  1.8686519E-02
  2.8000000E+02  1.7819475E-02
  2.9000000E+02  1.6982285E-02
  3.0000000E+02  1.6177539E-02
  3.1000000E+02  1.5407163E-02
  3.2000000E+02  1.4672034E-02
  3.4000000E+02  1.3305298E-02
  3.6000000E+02  1.2069305E-02
  3.8000000E+02  1.0953067E-02
  4.0000000E+02  9.9450272E-03
  4.2000000E+02  9.0365501E-03
  4.4000000E+02  8.2207435E-03
  4.6000000E+02  7.4891956E-03
  4.8000000E+02  6.8318999E-03
  5.0000000E+02  6.2399767E-03
  5.2500000E+02  5.5816501E-03
  5.5000000E+02  5.0039753E-03
  5.7500000E+02  4.4967818E-03
  6.0000000E+02  4.0501897E-03
  6.5000000E+02  3.3064716E-03
  6.7500000E+02  2.9968540E-03
  7.0000000E+02  2.7219530E-03
  7.2500000E+02  2.4773597E-03
  7.5000000E+02  2.2591392E-03
  8.0000000E+02  1.8889214E-03
  8.5000000E+02  1.5902849E-03
  9.0000000E+02  1.3477302E-03
  9.5000000E+02  1.1492270E-03
  1.0000000E+03  9.8552774E-04
  1.0500000E+03  8.4961060E-04
  1.1000000E+03  7.3606837E-04
  1.1500000E+03  6.4066893E-04
  1.2000000E+03  5.6007399E-04
  1.2500000E+03  4.9163397E-04
  1.3000000E+03  4.3322812E-04
  1.3500000E+03  3.8315015E-04
  1.4000000E+03  3.4002208E-04
  1.4500000E+03  3.0272460E-04
  1.5000000E+03  2.7034287E-04
  1.5500000E+03  2.4212459E-04
  1.6000000E+03  2.1744787E-04
  1.6500000E+03  1.9579609E-04
  1.7000000E+03  1.7673809E-04
  1.7500000E+03  1.5991244E-04
  1.8000000E+03  1.4501474E-04
  1.8500000E+03  1.3178766E-04
  1.9000000E+03  1.2001289E-04
  2.0000000E+03  1.0010403E-04
  2.1000000E+03  8.4100242E-05
  2.2000000E+03  7.1123534E-05
  2.3000000E+03  6.0517099E-05
  2.4000000E+03  5.1783952E-05
  2.5000000E+03  4.4544056E-05
  2.6000000E+03  3.8503939E-05
  2.7000000E+03  3.3434944E-05
  2.8000000E+03  2.9157427E-05
  2.9000000E+03  2.5529156E-05
  3.0000000E+03  2.2436678E-05
  3.1000000E+03  1.9788867E-05
  3.2000000E+03  1.7512053E-05
  3.3000000E+03  1.5546320E-05
  3.4000000E+03  1.3842664E-05
  3.5000000E+03  1.2360788E-05
  3.6000000E+03  1.1067382E-05
  3.7000000E+03  9.9347839E-06
  3.8000000E+03  8.9399159E-06
  3.9000000E+03  8.0634415E-06
  4.0000000E+03  7.2890904E-06
  4.1000000E+03  6.6031184E-06
  4.2000000E+03  5.9938726E-06
  4.3000000E+03  5.4514380E-06
  4.4000000E+03  4.9673478E-06
  4.6000000E+03  4.1461933E-06
  4.8000000E+03  3.4836760E-06
  5.0000000E+03  2.9449144E-06
  5.1250000E+03  2.6590505E-06
  5.2500000E+03  2.4059973E-06
  5.3750000E+03  2.1814140E-06
  5.5000000E+03  1.9816087E-06
  5.7500000E+03  1.6441777E-06
  5.8750000E+03  1.5015348E-06
  6.0000000E+03  1.3735037E-06
  6.2500000E+03  1.1546059E-06
  6.5000000E+03  9.7624543E-07
  6.7500000E+03  8.2990089E-07
  7.0000000E+03  7.0904705E-07
  7.2500000E+03  6.0864269E-07
  7.5000000E+03  5.2475891E-07
  7.7500000E+03  4.5430856E-07
  8.0000000E+03  3.9484876E-07
  8.2500000E+03  3.4443322E-07
  8.5000000E+03  3.0150000E-07
  8.7500000E+03  2.6478802E-07
  9.0000000E+03  2.3327385E-07
  9.2500000E+03  2.0612223E-07
  9.5000000E+03  1.8264748E-07
  9.7500000E+03  1.6228411E-07
  1.0000000E+04  1.4456379E-07
  1.0250000E+04  1.2909701E-07
  1.0500000E+04  1.1555825E-07
  1.0750000E+04  1.0367444E-07
  1.1000000E+04  9.3215651E-08
  1.1250000E+04  8.3987621E-08
  1.1500000E+04  7.5825670E-08
  1.1750000E+04  6.8589708E-08
  1.2000000E+04  6.2160200E-08
  1.2250000E+04  5.6434840E-08
  1.2500000E+04  5.1325803E-08
  1.3000000E+04  4.2664645E-08
  1.3500000E+04  3.5687203E-08
  1.4000000E+04  3.0025550E-08
  1.4500000E+04  2.5400316E-08
  1.5000000E+04  2.1597637E-08
  1.5500000E+04  1.8452521E-08
  1.6000000E+04  1.5836560E-08
  1.6500000E+04  1.3649075E-08
  1.7000000E+04  1.1810675E-08
  1.7500000E+04  1.0258329E-08
  1.8000000E+04  8.9416241E-09
  1.8500000E+04  7.8200232E-09
  1.9000000E+04  6.8607660E-09
  1.9500000E+04  6.0372279E-09
  2.0000000E+04  5.3276513E-09
  2.0500000E+04  4.7141669E-09
  2.1000000E+04  4.1820331E-09
  2.1500000E+04  3.7190321E-09
  2.2000000E+04  3.3149954E-09
  2.2500000E+04  2.9614301E-09
  2.3000000E+04  2.6512099E-09
  2.3500000E+04  2.3783293E-09
  2.4000000E+04  2.1377101E-09
  2.4500000E+04  1.9250433E-09
  2.5000000E+04  1.7366656E-09
  2.6000000E+04  1.4207221E-09
  2.7000000E+04  1.1698264E-09
  2.8000000E+04  9.6910039E-10
  2.9000000E+04  8.0740729E-10
  3.0000000E+04  6.7631995E-10
  3.1000000E+04  5.6940097E-10
  3.2000000E+04  4.8169631E-10
  3.3000000E+04  4.0936504E-10
  3.4000000E+04  3.4940706E-10
  3.5000000E+04  2.9946362E-10
  3.6000000E+04  2.5766742E-10
  3.7000000E+04  2.2253299E-10
  3.8000000E+04  1.9287293E-10
  3.9000000E+04  1.6773275E-10
  4.0000000E+04  1.4634017E-10
  4.1000000E+04  1.2806778E-10
  4.2000000E+04  1.1240439E-10
  4.3000000E+04  9.8931536E-11
  4.4000000E+04  8.7304974E-11
  4.5000000E+04  7.7240008E-11
  4.6000000E+04  6.8500538E-11
  4.7000000E+04  6.0890110E-11
  4.8000000E+04  5.4244606E-11
  5.0000000E+04  4.3319738E-11
  5.1250000E+04  3.7789523E-11
  5.2500000E+04  3.3060522E-11
  5.3750000E+04  2.9002887E-11
  5.5000000E+04  2.5510025E-11
  5.6250000E+04  2.2494165E-11
  5.7500000E+04  1.9882667E-11
  5.8750000E+04  1.7615065E-11
  6.0000000E+04  1.5640845E-11
  6.1250000E+04  1.3917661E-11
  6.2500000E+04  1.2409920E-11
  6.3750000E+04  1.1087622E-11
  6.5000000E+04  9.9253579E-12
  6.6250000E+04  8.9015436E-12
  6.7500000E+04  7.9977926E-12
  6.8750000E+04  7.1984023E-12
  7.0000000E+04  6.4899259E-12
  7.1250000E+04  5.8608196E-12
  7.2500000E+04  5.3011529E-12
  7.5000000E+04  4.3570505E-12
  7.7500000E+04  3.6020668E-12
  8.0000000E+04  2.9943565E-12
  8.2500000E+04  2.5021401E-12
  8.5000000E+04  2.1011208E-12
  8.7500000E+04  1.7725839E-12
  9.0000000E+04  1.5020108E-12
  9.2500000E+04  1.2780620E-12
  9.5000000E+04  1.0918247E-12
  9.7500000E+04  9.3625105E-13
  1.0000000E+05  8.0573528E-13
  1.0250000E+05  6.9579439E-13
  1.0500000E+05  6.0282423E-13
  1.0750000E+05  5.2391275E-13
  1.1000000E+05  4.5669578E-13
  1.1250000E+05  3.9924446E-13
  1.1500000E+05  3.4997880E-13
  1.1750000E+05  3.0759971E-13
  1.2000000E+05  2.7103472E-13
  1.2250000E+05  2.3939498E-13
  1.2500000E+05  2.1194088E-13
  1.2750000E+05  1.8805478E-13
  1.3000000E+05  1.6721936E-13
  1.3250000E+05  1.4899993E-13
  1.3500000E+05  1.3303003E-13
  1.3750000E+05  1.1899973E-13
  1.4000000E+05  1.0664626E-13
  1.4250000E+05  9.5746125E-14
  1.4500000E+05  8.6108637E-14
  1.4750000E+05  7.7570653E-14
  1.5000000E+05  6.9992245E-14
  1.5250000E+05  6.3253097E-14
  1.5500000E+05  5.7249522E-14
  1.6000000E+05  4.7103060E-14
  1.6500000E+05  3.8970535E-14
  1.7000000E+05  3.2411616E-14
  1.7500000E+05  2.7090690E-14
  1.8000000E+05  2.2750103E-14
  1.8500000E+05  1.9190607E-14
  1.9000000E+05  1.6257048E-14
  1.9500000E+05  1.3827849E-14
  2.0000000E+05  1.1807177E-14
  2.0500000E+05  1.0119061E-14
  2.1000000E+05  8.7029470E-15
  2.1500000E+05  7.5103161E-15
  2.2000000E+05  6.5021026E-15
  2.2500000E+05  5.6466931E-15
  2.3000000E+05  4.9183980E-15
  2.3500000E+05  4.2962546E-15
  2.4000000E+05  3.7630854E-15
  2.4500000E+05  3.3047569E-15
  2.5000000E+05  2.9095804E-15
  2.5500000E+05  2.5678582E-15
  2.6000000E+05  2.2715313E-15
  2.6500000E+05  2.0138780E-15
  2.7000000E+05  1.7892723E-15
  2.7500000E+05  1.5929907E-15
  2.8000000E+05  1.4210697E-15
  2.8500000E+05  1.2701653E-15
  2.9000000E+05  1.1374335E-15
  2.9500000E+05  1.0204499E-15
  3.0000000E+05  9.1714281E-16
  3.0500000E+05  8.2573792E-16
  
  
#  69  16  N7  EION =  6.453000000E+00 eV   312
#  S(0) = 1.075107E+01
  3.2265000E-02  0.0000000E+00
  3.2265000E+00  0.0000000E+00
  3.2265000E+00  6.5400790E-02
  6.4530000E+00  6.5400790E-02
  6.4530000E+00  6.1161935E-03
  6.4557211E+00  6.1161935E-03
  6.7193281E+00  5.9906431E-03
  6.9829351E+00  5.8699423E-03
  7.2465421E+00  5.7548870E-03
  7.5101490E+00  5.6459016E-03
  8.0373630E+00  5.4467088E-03
  8.5645769E+00  5.2722688E-03
  9.6190048E+00  4.9925850E-03
  1.0673433E+01  4.7949723E-03
  1.1727861E+01  4.6685271E-03
  1.2782288E+01  4.6048598E-03
  1.3836716E+01  4.5978346E-03
  1.4891144E+01  4.6430280E-03
  1.7000000E+01  4.8779555E-03
  1.8000000E+01  5.0526393E-03
  1.9000000E+01  5.2658627E-03
  2.0000000E+01  5.5160749E-03
  2.1000000E+01  5.8016667E-03
  2.2000000E+01  6.1207069E-03
  2.3000000E+01  6.4711700E-03
  2.4000000E+01  6.8506367E-03
  2.5000000E+01  7.2565688E-03
  2.6000000E+01  7.6860884E-03
  2.7000000E+01  8.1363312E-03
  2.8000000E+01  8.6041684E-03
  2.9000000E+01  9.0866193E-03
  3.0000000E+01  9.5807122E-03
  3.1000000E+01  1.0083577E-02
  3.2000000E+01  1.0592595E-02
  3.4000000E+01  1.1619988E-02
  3.6000000E+01  1.2647208E-02
  3.8000000E+01  1.3663568E-02
  4.0000000E+01  1.4662599E-02
  4.2000000E+01  1.5641262E-02
  4.4000000E+01  1.6598819E-02
  4.6000000E+01  1.7535934E-02
  4.8000000E+01  1.8453348E-02
  5.0000000E+01  1.9351821E-02
  5.2500000E+01  2.0448295E-02
  5.5000000E+01  2.1512895E-02
  5.7500000E+01  2.2542267E-02
  6.0000000E+01  2.3530195E-02
  6.5000000E+01  2.5356968E-02
  6.7500000E+01  2.6183278E-02
  7.0000000E+01  2.6944963E-02
  7.2500000E+01  2.7639956E-02
  7.5000000E+01  2.8267241E-02
  8.0000000E+01  2.9323817E-02
  8.5000000E+01  3.0142673E-02
  9.0000000E+01  3.0761482E-02
  9.5000000E+01  3.1221166E-02
  1.0000000E+02  3.1552496E-02
  1.0500000E+02  3.1777326E-02
  1.1000000E+02  3.1908500E-02
  1.1500000E+02  3.1950804E-02
  1.2000000E+02  3.1908975E-02
  1.2500000E+02  3.1787628E-02
  1.3000000E+02  3.1591835E-02
  1.3500000E+02  3.1329888E-02
  1.4000000E+02  3.1013008E-02
  1.4500000E+02  3.0651170E-02
  1.5000000E+02  3.0253558E-02
  1.6000000E+02  2.9383620E-02
  1.7000000E+02  2.8450570E-02
  1.8000000E+02  2.7471394E-02
  1.9000000E+02  2.6456868E-02
  2.0000000E+02  2.5415770E-02
  2.1000000E+02  2.4359934E-02
  2.2000000E+02  2.3308013E-02
  2.3000000E+02  2.2274688E-02
  2.4000000E+02  2.1268311E-02
  2.5000000E+02  2.0293745E-02
  2.6000000E+02  1.9353327E-02
  2.7000000E+02  1.8446146E-02
  2.8000000E+02  1.7571150E-02
  2.9000000E+02  1.6728530E-02
  3.0000000E+02  1.5920548E-02
  3.1000000E+02  1.5148752E-02
  3.2000000E+02  1.4413680E-02
  3.4000000E+02  1.3050439E-02
  3.6000000E+02  1.1821247E-02
  3.8000000E+02  1.0713979E-02
  4.0000000E+02  9.7163000E-03
  4.2000000E+02  8.8190431E-03
  4.4000000E+02  8.0147969E-03
  4.6000000E+02  7.2947446E-03
  4.8000000E+02  6.6486781E-03
  5.0000000E+02  6.0676239E-03
  5.2500000E+02  5.4222858E-03
  5.5000000E+02  4.8567982E-03
  5.7500000E+02  4.3609088E-03
  6.0000000E+02  3.9247487E-03
  6.5000000E+02  3.1994866E-03
  6.7500000E+02  2.8979857E-03
  7.0000000E+02  2.6305162E-03
  7.2500000E+02  2.3927175E-03
  7.5000000E+02  2.1807120E-03
  8.0000000E+02  1.8213982E-03
  8.5000000E+02  1.5319256E-03
  9.0000000E+02  1.2970834E-03
  9.5000000E+02  1.1050912E-03
  1.0000000E+03  9.4691359E-04
  1.0500000E+03  8.1569933E-04
  1.1000000E+03  7.0617857E-04
  1.1500000E+03  6.1423123E-04
  1.2000000E+03  5.3661083E-04
  1.2500000E+03  4.7074333E-04
  1.3000000E+03  4.1457055E-04
  1.3500000E+03  3.6643813E-04
  1.4000000E+03  3.2501110E-04
  1.4500000E+03  2.8920583E-04
  1.5000000E+03  2.5813724E-04
  1.5500000E+03  2.3107802E-04
  1.6000000E+03  2.0742732E-04
  1.6500000E+03  1.8668632E-04
  1.7000000E+03  1.6843894E-04
  1.7500000E+03  1.5233661E-04
  1.8000000E+03  1.3808592E-04
  1.8500000E+03  1.2543894E-04
  1.9000000E+03  1.1418547E-04
  2.0000000E+03  9.5169743E-05
  2.1000000E+03  7.9896132E-05
  2.2000000E+03  6.7520881E-05
  2.3000000E+03  5.7413346E-05
  2.4000000E+03  4.9096733E-05
  2.5000000E+03  4.2206711E-05
  2.6000000E+03  3.6462131E-05
  2.7000000E+03  3.1644084E-05
  2.8000000E+03  2.7580701E-05
  2.9000000E+03  2.4135997E-05
  3.0000000E+03  2.1201571E-05
  3.1000000E+03  1.8690400E-05
  3.2000000E+03  1.6532174E-05
  3.3000000E+03  1.4669739E-05
  3.4000000E+03  1.3056373E-05
  3.5000000E+03  1.1653677E-05
  3.6000000E+03  1.0429926E-05
  3.7000000E+03  9.3587858E-06
  3.8000000E+03  8.4182967E-06
  3.9000000E+03  7.5900676E-06
  4.0000000E+03  6.8586306E-06
  4.2000000E+03  5.6358818E-06
  4.4000000E+03  4.6675039E-06
  4.6000000E+03  3.8934039E-06
  4.8000000E+03  3.2692655E-06
  5.0000000E+03  2.7620350E-06
  5.1250000E+03  2.4930360E-06
  5.2500000E+03  2.2549993E-06
  5.3750000E+03  2.0438185E-06
  5.5000000E+03  1.8560024E-06
  5.7500000E+03  1.5389759E-06
  5.8750000E+03  1.4050252E-06
  6.0000000E+03  1.2848338E-06
  6.2500000E+03  1.0794323E-06
  6.5000000E+03  9.1216750E-07
  6.7500000E+03  7.7500440E-07
  7.0000000E+03  6.6179421E-07
  7.2500000E+03  5.6778930E-07
  7.5000000E+03  4.8929167E-07
  7.7500000E+03  4.2339712E-07
  8.0000000E+03  3.6780878E-07
  8.2500000E+03  3.2069758E-07
  8.5000000E+03  2.8059632E-07
  8.7500000E+03  2.4632097E-07
  9.0000000E+03  2.1691107E-07
  9.2500000E+03  1.9158307E-07
  9.5000000E+03  1.6969401E-07
  9.7500000E+03  1.5071384E-07
  1.0000000E+04  1.3420374E-07
  1.0250000E+04  1.1979891E-07
  1.0500000E+04  1.0719458E-07
  1.0750000E+04  9.6135171E-08
  1.1000000E+04  8.6405549E-08
  1.1250000E+04  7.7824035E-08
  1.1500000E+04  7.0236661E-08
  1.2000000E+04  5.7539835E-08
  1.2500000E+04  4.7480381E-08
  1.3000000E+04  3.9444121E-08
  1.3500000E+04  3.2974304E-08
  1.4000000E+04  2.7727844E-08
  1.4500000E+04  2.3444385E-08
  1.5000000E+04  1.9924742E-08
  1.5500000E+04  1.7015336E-08
  1.6000000E+04  1.4596712E-08
  1.6500000E+04  1.2575261E-08
  1.7000000E+04  1.0877213E-08
  1.7500000E+04  9.4440319E-09
  1.8000000E+04  8.2289257E-09
  1.8500000E+04  7.1942878E-09
  1.9000000E+04  6.3097445E-09
  1.9500000E+04  5.5506240E-09
  2.0000000E+04  4.8967736E-09
  2.0500000E+04  4.3316495E-09
  2.1000000E+04  3.8416105E-09
  2.1500000E+04  3.4153567E-09
  2.2000000E+04  3.0434877E-09
  2.2500000E+04  2.7181554E-09
  2.3000000E+04  2.4327771E-09
  2.3500000E+04  2.1818077E-09
  2.4000000E+04  1.9605595E-09
  2.4500000E+04  1.7650566E-09
  2.5000000E+04  1.5919199E-09
  2.6000000E+04  1.3016296E-09
  2.7000000E+04  1.0712027E-09
  2.8000000E+04  8.8692984E-10
  2.9000000E+04  7.3855433E-10
  3.0000000E+04  6.1831725E-10
  3.1000000E+04  5.2029271E-10
  3.2000000E+04  4.3992180E-10
  3.3000000E+04  3.7367098E-10
  3.4000000E+04  3.1878060E-10
  3.5000000E+04  2.7308137E-10
  3.6000000E+04  2.3485635E-10
  3.7000000E+04  2.0274012E-10
  3.8000000E+04  1.7564152E-10
  3.9000000E+04  1.5268380E-10
  4.0000000E+04  1.3315765E-10
  4.1000000E+04  1.1648703E-10
  4.2000000E+04  1.0220290E-10
  4.3000000E+04  8.9921490E-11
  4.4000000E+04  7.9327266E-11
  4.5000000E+04  7.0159313E-11
  4.6000000E+04  6.2201376E-11
  4.7000000E+04  5.5273642E-11
  4.8000000E+04  4.9225995E-11
  5.0000000E+04  3.9287758E-11
  5.1250000E+04  3.4258910E-11
  5.2500000E+04  2.9959757E-11
  5.3750000E+04  2.6271843E-11
  5.5000000E+04  2.3097977E-11
  5.6250000E+04  2.0358179E-11
  5.7500000E+04  1.7986286E-11
  5.8750000E+04  1.5927237E-11
  6.0000000E+04  1.4135037E-11
  6.1250000E+04  1.2571137E-11
  6.2500000E+04  1.1203146E-11
  6.3750000E+04  1.0003771E-11
  6.5000000E+04  8.9498950E-12
  6.6250000E+04  8.0218796E-12
  6.7500000E+04  7.2029942E-12
  6.8750000E+04  6.4789501E-12
  7.0000000E+04  5.8375111E-12
  7.1250000E+04  5.2681733E-12
  7.2500000E+04  4.7619009E-12
  7.5000000E+04  3.9084486E-12
  7.7500000E+04  3.2266178E-12
  8.0000000E+04  2.6783479E-12
  8.2500000E+04  2.2347415E-12
  8.5000000E+04  1.8737169E-12
  8.7500000E+04  1.5782752E-12
  9.0000000E+04  1.3352366E-12
  9.2500000E+04  1.1343132E-12
  9.5000000E+04  9.6742442E-13
  9.7500000E+04  8.2818458E-13
  1.0000000E+05  7.1151911E-13
  1.0250000E+05  6.1337321E-13
  1.0500000E+05  5.3048866E-13
  1.0750000E+05  4.6023443E-13
  1.1000000E+05  4.0047576E-13
  1.1250000E+05  3.4947169E-13
  1.1500000E+05  3.0579719E-13
  1.1750000E+05  2.6828176E-13
  1.2000000E+05  2.3596006E-13
  1.2250000E+05  2.0803283E-13
  1.2500000E+05  1.8383544E-13
  1.2750000E+05  1.6281325E-13
  1.3000000E+05  1.4450234E-13
  1.3250000E+05  1.2851343E-13
  1.3500000E+05  1.1451874E-13
  1.3750000E+05  1.0224143E-13
  1.4000000E+05  9.1446980E-14
  1.4250000E+05  8.1936118E-14
  1.4500000E+05  7.3539049E-14
  1.4750000E+05  6.6110695E-14
  1.5000000E+05  5.9526771E-14
  1.5250000E+05  5.3680537E-14
  1.5500000E+05  4.8480107E-14
  1.6000000E+05  3.9710362E-14
  1.6500000E+05  3.2702723E-14
  1.7000000E+05  2.7068742E-14
  1.7500000E+05  2.2512960E-14
  1.8000000E+05  1.8809063E-14
  1.8500000E+05  1.5782366E-14
  1.9000000E+05  1.3297050E-14
  1.9500000E+05  1.1246864E-14
  2.0000000E+05  9.5482225E-15
  2.0500000E+05  8.1349904E-15
  2.1000000E+05  6.9545379E-15
  2.1500000E+05  5.9647715E-15
  2.2000000E+05  5.1318665E-15
  2.2500000E+05  4.4285323E-15
  2.3000000E+05  3.8326395E-15
  2.3500000E+05  3.3261614E-15
  2.4000000E+05  2.8943557E-15
  2.4500000E+05  2.5251192E-15
  2.5000000E+05  2.2084500E-15
  2.5500000E+05  1.9360659E-15
  2.6000000E+05  1.7011152E-15
  2.6500000E+05  1.4979092E-15
  2.7000000E+05  1.3217074E-15
  2.7500000E+05  1.1685480E-15
  2.8000000E+05  1.0351407E-15
  2.8500000E+05  9.1872632E-16
  2.9000000E+05  8.1695638E-16
  2.9500000E+05  7.2782819E-16
  3.0000000E+05  6.4963140E-16
  3.0500000E+05  5.8090308E-16
  
  
#  69  20  O4  EION =  6.453000000E+00 eV   286
#  S(0) = 1.591099E+00
  3.9094616E-02  0.0000000E+00
  3.9094616E+00  0.0000000E+00
  3.9094616E+00  4.8206401E-02
  6.4530000E+00  4.8206401E-02
  6.4557211E+00  4.8206401E-02
  6.4645769E+00  4.8331387E-02
  6.4734327E+00  4.8455514E-02
  6.4822885E+00  4.8578788E-02
  6.4911442E+00  4.8701216E-02
  6.5000000E+00  4.8822804E-02
  6.7500000E+00  5.1934040E-02
  7.0000000E+00  5.4506732E-02
  7.2500000E+00  5.6641877E-02
  7.5000000E+00  5.8419218E-02
  7.7500000E+00  5.9902007E-02
  8.0000000E+00  6.1140642E-02
  8.2500000E+00  6.2175425E-02
  8.5000000E+00  6.3038725E-02
  9.0000000E+00  6.4350133E-02
  9.5000000E+00  6.5229130E-02
  1.0000000E+01  6.5777212E-02
  1.0500000E+01  6.6061458E-02
  1.1000000E+01  6.6126393E-02
  1.1500000E+01  6.6001674E-02
  1.2000000E+01  6.5707260E-02
  1.2500000E+01  6.5257017E-02
  1.3000000E+01  6.4661229E-02
  1.3500000E+01  6.3927956E-02
  1.4000000E+01  6.3064758E-02
  1.4500000E+01  6.2079316E-02
  1.5000000E+01  6.0979544E-02
  1.6000000E+01  5.8474414E-02
  1.7000000E+01  5.5631912E-02
  1.8000000E+01  5.2545474E-02
  1.9000000E+01  4.9312305E-02
  2.0000000E+01  4.6024798E-02
  2.1000000E+01  4.2763319E-02
  2.2000000E+01  3.9593660E-02
  2.3000000E+01  3.6563575E-02
  2.4000000E+01  3.3705707E-02
  2.5000000E+01  3.1038120E-02
  2.6000000E+01  2.8568398E-02
  2.7000000E+01  2.6295384E-02
  2.8000000E+01  2.4212504E-02
  2.9000000E+01  2.2309443E-02
  3.0000000E+01  2.0573622E-02
  3.1000000E+01  1.8991798E-02
  3.2000000E+01  1.7550559E-02
  3.4000000E+01  1.5038086E-02
  3.6000000E+01  1.2942143E-02
  3.8000000E+01  1.1183746E-02
  4.0000000E+01  9.6993965E-03
  4.2000000E+01  8.4387230E-03
  4.4000000E+01  7.3621548E-03
  4.6000000E+01  6.4384046E-03
  4.8000000E+01  5.6427441E-03
  5.0000000E+01  4.9552532E-03
  5.2500000E+01  4.2235708E-03
  5.5000000E+01  3.6102920E-03
  5.7500000E+01  3.0948656E-03
  6.0000000E+01  2.6607190E-03
  6.2500000E+01  2.2941735E-03
  6.5000000E+01  1.9839247E-03
  6.6250000E+01  1.8469264E-03
  6.7500000E+01  1.7206337E-03
  7.0000000E+01  1.4965573E-03
  7.2500000E+01  1.3052399E-03
  7.5000000E+01  1.1413723E-03
  7.7500000E+01  1.0005703E-03
  8.0000000E+01  8.7917415E-04
  8.2500000E+01  7.7417205E-04
  8.5000000E+01  6.8307975E-04
  8.7500000E+01  6.0383155E-04
  9.0000000E+01  5.3470546E-04
  9.2500000E+01  4.7426175E-04
  9.5000000E+01  4.2129636E-04
  9.7500000E+01  3.7480971E-04
  1.0000000E+02  3.3394882E-04
  1.0250000E+02  2.9797948E-04
  1.0500000E+02  2.6627276E-04
  1.1000000E+02  2.1363442E-04
  1.1250000E+02  1.9185100E-04
  1.1500000E+02  1.7260349E-04
  1.1750000E+02  1.5558718E-04
  1.2000000E+02  1.4055150E-04
  1.2250000E+02  1.2727101E-04
  1.2500000E+02  1.1554101E-04
  1.2750000E+02  1.0517756E-04
  1.3000000E+02  9.6018643E-05
  1.3500000E+02  8.0805816E-05
  1.3750000E+02  7.4531228E-05
  1.4000000E+02  6.9013599E-05
  1.4250000E+02  6.4167202E-05
  1.4500000E+02  5.9915863E-05
  1.4750000E+02  5.6192114E-05
  1.5000000E+02  5.2936816E-05
  1.5250000E+02  5.0098511E-05
  1.5500000E+02  4.7632639E-05
  1.5750000E+02  4.5500794E-05
  1.6000000E+02  4.3670026E-05
  1.6250000E+02  4.2108366E-05
  1.6500000E+02  4.0781048E-05
  1.6750000E+02  3.9658339E-05
  1.7000000E+02  3.8715575E-05
  1.7500000E+02  3.7291039E-05
  1.8000000E+02  3.6379518E-05
  1.8500000E+02  3.5875397E-05
  1.9000000E+02  3.5681489E-05
  1.9500000E+02  3.5721568E-05
  2.0000000E+02  3.5934471E-05
  2.1000000E+02  3.6705335E-05
  2.1500000E+02  3.7204801E-05
  2.2000000E+02  3.7747522E-05
  2.2500000E+02  3.8311974E-05
  2.3000000E+02  3.8883256E-05
  2.4000000E+02  4.0012307E-05
  2.5000000E+02  4.1073872E-05
  2.6000000E+02  4.2023905E-05
  2.7000000E+02  4.2847414E-05
  2.8000000E+02  4.3536628E-05
  2.9000000E+02  4.4089599E-05
  3.0000000E+02  4.4514432E-05
  3.1000000E+02  4.4820671E-05
  3.2000000E+02  4.5017525E-05
  3.4000000E+02  4.5114936E-05
  3.6000000E+02  4.4867195E-05
  3.8000000E+02  4.4339233E-05
  4.0000000E+02  4.3594920E-05
  4.2000000E+02  4.2690930E-05
  4.4000000E+02  4.1676490E-05
  4.6000000E+02  4.0588815E-05
  4.8000000E+02  3.9452411E-05
  5.0000000E+02  3.8286291E-05
  5.2500000E+02  3.6812662E-05
  5.5000000E+02  3.5347436E-05
  5.7500000E+02  3.3908942E-05
  6.0000000E+02  3.2503413E-05
  6.5000000E+02  2.9806204E-05
  6.7500000E+02  2.8525831E-05
  7.0000000E+02  2.7297201E-05
  7.2500000E+02  2.6121854E-05
  7.5000000E+02  2.4999339E-05
  8.0000000E+02  2.2908417E-05
  8.5000000E+02  2.1014347E-05
  9.0000000E+02  1.9304027E-05
  9.5000000E+02  1.7758132E-05
  1.0000000E+03  1.6357103E-05
  1.0500000E+03  1.5086540E-05
  1.1000000E+03  1.3934852E-05
  1.1500000E+03  1.2890715E-05
  1.2000000E+03  1.1943258E-05
  1.2500000E+03  1.1082524E-05
  1.3000000E+03  1.0299012E-05
  1.3500000E+03  9.5840136E-06
  1.4000000E+03  8.9300660E-06
  1.4500000E+03  8.3311088E-06
  1.5000000E+03  7.7820178E-06
  1.6000000E+03  6.8152063E-06
  1.7000000E+03  5.9967561E-06
  1.8000000E+03  5.2998724E-06
  1.9000000E+03  4.7030684E-06
  2.0000000E+03  4.1892026E-06
  2.1000000E+03  3.7448562E-06
  2.2000000E+03  3.3592052E-06
  2.3000000E+03  3.0231153E-06
  2.4000000E+03  2.7288507E-06
  2.5000000E+03  2.4701013E-06
  2.6000000E+03  2.2418142E-06
  2.7000000E+03  2.0398256E-06
  2.8000000E+03  1.8605973E-06
  2.9000000E+03  1.7010563E-06
  3.0000000E+03  1.5585787E-06
  3.1000000E+03  1.4309538E-06
  3.2000000E+03  1.3163278E-06
  3.3000000E+03  1.2131381E-06
  3.4000000E+03  1.1200377E-06
  3.5000000E+03  1.0358594E-06
  3.6000000E+03  9.5958183E-07
  3.7000000E+03  8.9031396E-07
  3.8000000E+03  8.2728203E-07
  3.9000000E+03  7.6981194E-07
  4.0000000E+03  7.1731514E-07
  4.2000000E+03  6.2524173E-07
  4.4000000E+03  5.4763427E-07
  4.6000000E+03  4.8182115E-07
  4.8000000E+03  4.2569928E-07
  5.0000000E+03  3.7759249E-07
  5.2500000E+03  3.2669884E-07
  5.5000000E+03  2.8415507E-07
  5.7500000E+03  2.4835360E-07
  5.8750000E+03  2.3257839E-07
  6.0000000E+03  2.1804129E-07
  6.2500000E+03  1.9223095E-07
  6.5000000E+03  1.7013816E-07
  6.7500000E+03  1.5113464E-07
  7.0000000E+03  1.3471341E-07
  7.2500000E+03  1.2046252E-07
  7.5000000E+03  1.0804510E-07
  7.7500000E+03  9.7184118E-08
  8.0000000E+03  8.7650415E-08
  8.2500000E+03  7.9253440E-08
  8.5000000E+03  7.1833962E-08
  8.7500000E+03  6.5258300E-08
  9.0000000E+03  5.9413729E-08
  9.2500000E+03  5.4204787E-08
  9.5000000E+03  4.9550286E-08
  9.7500000E+03  4.5380921E-08
  1.0000000E+04  4.1637318E-08
  1.0250000E+04  3.8268440E-08
  1.0500000E+04  3.5230257E-08
  1.0750000E+04  3.2484665E-08
  1.1000000E+04  2.9998588E-08
  1.1250000E+04  2.7743241E-08
  1.1500000E+04  2.5693500E-08
  1.2000000E+04  2.2125558E-08
  1.2500000E+04  1.9148983E-08
  1.3000000E+04  1.6650518E-08
  1.3500000E+04  1.4541385E-08
  1.4000000E+04  1.2751420E-08
  1.4500000E+04  1.1224743E-08
  1.5000000E+04  9.9165290E-09
  1.5500000E+04  8.7905841E-09
  1.6000000E+04  7.8174980E-09
  1.6500000E+04  6.9732325E-09
  1.7000000E+04  6.2380276E-09
  1.7500000E+04  5.5955542E-09
  1.8000000E+04  5.0322411E-09
  1.8500000E+04  4.5367636E-09
  1.9000000E+04  4.0996357E-09
  1.9500000E+04  3.7128778E-09
  2.0000000E+04  3.3697506E-09
  2.0500000E+04  3.0645397E-09
  2.1000000E+04  2.7923807E-09
  2.1500000E+04  2.5491178E-09
  2.2000000E+04  2.3311883E-09
  2.2500000E+04  2.1355270E-09
  2.3000000E+04  1.9594897E-09
  2.3500000E+04  1.8007892E-09
  2.4000000E+04  1.6574414E-09
  2.4500000E+04  1.5277206E-09
  2.5000000E+04  1.4101222E-09
  2.5500000E+04  1.3033309E-09
  2.6000000E+04  1.2061935E-09
  2.6500000E+04  1.1176968E-09
  2.7000000E+04  1.0369485E-09
  2.8000000E+04  8.9563769E-10
  2.9000000E+04  7.7698490E-10
  3.0000000E+04  6.7683141E-10
  3.1000000E+04  5.9187444E-10
  3.2000000E+04  5.1947340E-10
  3.3000000E+04  4.5750308E-10
  3.4000000E+04  4.0424187E-10
  3.5000000E+04  3.5828710E-10
  3.6000000E+04  3.1848989E-10
  3.7000000E+04  2.8390428E-10
  3.8000000E+04  2.5374756E-10
  3.9000000E+04  2.2736910E-10
  4.0000000E+04  2.0422562E-10
  4.1000000E+04  1.8386163E-10
  4.2000000E+04  1.6589380E-10
  4.3000000E+04  1.4999828E-10
  4.4000000E+04  1.3590050E-10
  4.5000000E+04  1.2336680E-10
  4.6000000E+04  1.1219774E-10
  4.7000000E+04  1.0222250E-10
  4.8000000E+04  9.3294390E-11
  5.0000000E+04  7.8091097E-11
  5.1250000E+04  7.0094372E-11
  5.2500000E+04  6.3060599E-11
  5.3750000E+04  5.6856817E-11
  5.5000000E+04  5.1370724E-11
  5.6250000E+04  4.6507253E-11
  5.7500000E+04  4.2185581E-11
  5.8750000E+04  3.8336652E-11
  6.0000000E+04  3.4901278E-11
  6.1250000E+04  3.1828583E-11
  6.2500000E+04  2.9074587E-11
  6.3750000E+04  2.6601103E-11
  6.5000000E+04  2.4375117E-11
  6.6250000E+04  2.2368028E-11
  6.7500000E+04  2.0554984E-11
  6.8750000E+04  1.8914343E-11
  7.0000000E+04  1.7427440E-11
  7.1250000E+04  1.6078217E-11
  7.2500000E+04  1.4852459E-11
  7.5000000E+04  1.2722217E-11
  
  
#  69  24  P1  EION =  6.453000000E+00 eV   259
#  S(0) = 2.491895E+00
  3.2265000E-02  0.0000000E+00
  3.2265000E+00  0.0000000E+00
  3.2265000E+00  7.3249895E-01
  6.4530000E+00  7.3249895E-01
  6.4530000E+00  4.4443408E-02
  6.4557211E+00  4.4443408E-02
  6.4645769E+00  4.4172008E-02
  6.4734327E+00  4.3902583E-02
  6.4822885E+00  4.3635117E-02
  6.4911442E+00  4.3369594E-02
  6.5000000E+00  4.3105999E-02
  6.7500000E+00  3.6395640E-02
  6.8750000E+00  3.3510296E-02
  7.0000000E+00  3.0892970E-02
  7.1250000E+00  2.8514974E-02
  7.2500000E+00  2.6351097E-02
  7.5000000E+00  2.2579512E-02
  7.7500000E+00  1.9429944E-02
  8.0000000E+00  1.6786020E-02
  8.2500000E+00  1.4555724E-02
  8.5000000E+00  1.2665759E-02
  8.7500000E+00  1.1057357E-02
  9.0000000E+00  9.6831006E-03
  9.2500000E+00  8.5045005E-03
  9.5000000E+00  7.4901425E-03
  9.7500000E+00  6.6142486E-03
  1.0000000E+01  5.8555638E-03
  1.0250000E+01  5.1964795E-03
  1.0500000E+01  4.6223346E-03
  1.0750000E+01  4.1208884E-03
  1.1000000E+01  3.6818524E-03
  1.1250000E+01  3.2965813E-03
  1.1500000E+01  2.9577409E-03
  1.1750000E+01  2.6591368E-03
  1.2000000E+01  2.3954710E-03
  1.2250000E+01  2.1622338E-03
  1.2500000E+01  1.9555689E-03
  1.2750000E+01  1.7721344E-03
  1.3000000E+01  1.6090897E-03
  1.3250000E+01  1.4639641E-03
  1.3500000E+01  1.3345970E-03
  1.3750000E+01  1.2191526E-03
  1.4000000E+01  1.1160198E-03
  1.4250000E+01  1.0237684E-03
  1.4500000E+01  9.4117300E-04
  1.4750000E+01  8.6717325E-04
  1.5000000E+01  8.0081486E-04
  1.5250000E+01  7.4124875E-04
  1.5500000E+01  6.8775441E-04
  1.5750000E+01  6.3969600E-04
  1.6000000E+01  5.9649709E-04
  1.6250000E+01  5.5763994E-04
  1.6500000E+01  5.2267778E-04
  1.7000000E+01  4.6291423E-04
  1.7500000E+01  4.1451551E-04
  1.8000000E+01  3.7532491E-04
  1.8500000E+01  3.4363577E-04
  1.8750000E+01  3.3016964E-04
  1.9000000E+01  3.1808722E-04
  1.9500000E+01  2.9754216E-04
  2.0000000E+01  2.8109799E-04
  2.0500000E+01  2.6805096E-04
  2.1000000E+01  2.5777829E-04
  2.1500000E+01  2.4977610E-04
  2.2000000E+01  2.4365975E-04
  2.2500000E+01  2.3909871E-04
  2.3000000E+01  2.3580292E-04
  2.3500000E+01  2.3354296E-04
  2.4000000E+01  2.3213464E-04
  2.5000000E+01  2.3126664E-04
  2.6000000E+01  2.3221011E-04
  2.7000000E+01  2.3428010E-04
  2.8000000E+01  2.3700689E-04
  2.9000000E+01  2.4004175E-04
  3.0000000E+01  2.4316200E-04
  3.1000000E+01  2.4620412E-04
  3.2000000E+01  2.4905300E-04
  3.4000000E+01  2.5392982E-04
  3.6000000E+01  2.5748969E-04
  3.8000000E+01  2.5967698E-04
  4.0000000E+01  2.6055012E-04
  4.2000000E+01  2.6022910E-04
  4.4000000E+01  2.5885973E-04
  4.6000000E+01  2.5659298E-04
  4.8000000E+01  2.5357642E-04
  5.0000000E+01  2.4994850E-04
  5.2500000E+01  2.4474103E-04
  5.5000000E+01  2.3898678E-04
  5.7500000E+01  2.3286353E-04
  6.0000000E+01  2.2652163E-04
  6.5000000E+01  2.1363083E-04
  6.7500000E+01  2.0724938E-04
  7.0000000E+01  2.0098857E-04
  7.2500000E+01  1.9488774E-04
  7.5000000E+01  1.8897423E-04
  8.0000000E+01  1.7777129E-04
  8.5000000E+01  1.6743859E-04
  9.0000000E+01  1.5796488E-04
  9.5000000E+01  1.4930133E-04
  1.0000000E+02  1.4138467E-04
  1.0500000E+02  1.3414734E-04
  1.1000000E+02  1.2752540E-04
  1.1500000E+02  1.2145988E-04
  1.2000000E+02  1.1589690E-04
  1.2500000E+02  1.1078806E-04
  1.3000000E+02  1.0608959E-04
  1.3500000E+02  1.0176025E-04
  1.4000000E+02  9.7761379E-05
  1.4500000E+02  9.4059014E-05
  1.5000000E+02  9.0620252E-05
  1.6000000E+02  8.4411697E-05
  1.7000000E+02  7.8929937E-05
  1.8000000E+02  7.4008945E-05
  1.9000000E+02  6.9531329E-05
  2.0000000E+02  6.5417699E-05
  2.1000000E+02  6.1615400E-05
  2.2000000E+02  5.8097079E-05
  2.3000000E+02  5.4840682E-05
  2.4000000E+02  5.1830540E-05
  2.5000000E+02  4.9052350E-05
  2.6000000E+02  4.6490128E-05
  2.7000000E+02  4.4126703E-05
  2.8000000E+02  4.1945524E-05
  2.9000000E+02  3.9931133E-05
  3.0000000E+02  3.8069280E-05
  3.1000000E+02  3.6346847E-05
  3.2000000E+02  3.4751827E-05
  3.4000000E+02  3.1901518E-05
  3.6000000E+02  2.9441950E-05
  3.8000000E+02  2.7299852E-05
  4.0000000E+02  2.5411054E-05
  4.2000000E+02  2.3726604E-05
  4.4000000E+02  2.2208788E-05
  4.6000000E+02  2.0831201E-05
  4.8000000E+02  1.9578271E-05
  5.0000000E+02  1.8437110E-05
  5.2500000E+02  1.7150523E-05
  5.5000000E+02  1.6001192E-05
  5.7500000E+02  1.4972142E-05
  6.0000000E+02  1.4048929E-05
  6.5000000E+02  1.2469747E-05
  6.7500000E+02  1.1789201E-05
  7.0000000E+02  1.1167398E-05
  7.2500000E+02  1.0596281E-05
  7.5000000E+02  1.0069225E-05
  8.0000000E+02  9.1266683E-06
  8.5000000E+02  8.3109570E-06
  9.0000000E+02  7.6035223E-06
  9.5000000E+02  6.9882152E-06
  1.0000000E+03  6.4510582E-06
  1.0500000E+03  5.9782460E-06
  1.1000000E+03  5.5574751E-06
  1.1500000E+03  5.1799377E-06
  1.2000000E+03  4.8397117E-06
  1.2500000E+03  4.5320192E-06
  1.3000000E+03  4.2532312E-06
  1.3500000E+03  4.0004520E-06
  1.4000000E+03  3.7710040E-06
  1.4500000E+03  3.5619340E-06
  1.5000000E+03  3.3703789E-06
  1.6000000E+03  3.0310103E-06
  1.7000000E+03  2.7403012E-06
  1.8000000E+03  2.4898145E-06
  1.9000000E+03  2.2728316E-06
  2.0000000E+03  2.0838673E-06
  2.1000000E+03  1.9179434E-06
  2.2000000E+03  1.7709103E-06
  2.3000000E+03  1.6398871E-06
  2.4000000E+03  1.5229626E-06
  2.5000000E+03  1.4184441E-06
  2.6000000E+03  1.3245592E-06
  2.7000000E+03  1.2396969E-06
  2.8000000E+03  1.1625810E-06
  2.9000000E+03  1.0923267E-06
  3.0000000E+03  1.0282450E-06
  3.1000000E+03  9.6971492E-07
  3.2000000E+03  9.1612700E-07
  3.3000000E+03  8.6688928E-07
  3.4000000E+03  8.2149724E-07
  3.5000000E+03  7.7952510E-07
  3.6000000E+03  7.4063789E-07
  3.8000000E+03  6.7103582E-07
  4.0000000E+03  6.1078639E-07
  4.2000000E+03  5.5829090E-07
  4.4000000E+03  5.1224978E-07
  4.6000000E+03  4.7163022E-07
  4.8000000E+03  4.3560260E-07
  5.0000000E+03  4.0349350E-07
  5.2500000E+03  3.6804820E-07
  5.5000000E+03  3.3702128E-07
  5.7500000E+03  3.0971460E-07
  6.0000000E+03  2.8555525E-07
  6.5000000E+03  2.4489425E-07
  6.7500000E+03  2.2769215E-07
  7.0000000E+03  2.1220609E-07
  7.2500000E+03  1.9821528E-07
  7.5000000E+03  1.8553366E-07
  7.7500000E+03  1.7400329E-07
  8.0000000E+03  1.6348932E-07
  8.2500000E+03  1.5387604E-07
  8.5000000E+03  1.4506375E-07
  9.0000000E+03  1.2950845E-07
  9.5000000E+03  1.1625866E-07
  1.0000000E+04  1.0488199E-07
  1.0500000E+04  9.5042917E-08
  1.1000000E+04  8.6477855E-08
  1.1500000E+04  7.8977443E-08
  1.2000000E+04  7.2373655E-08
  1.2500000E+04  6.6530357E-08
  1.3000000E+04  6.1336357E-08
  1.3500000E+04  5.6700072E-08
  1.4000000E+04  5.2545472E-08
  1.4500000E+04  4.8809062E-08
  1.5000000E+04  4.5437451E-08
  1.5500000E+04  4.2385458E-08
  1.6000000E+04  3.9614621E-08
  1.6500000E+04  3.7092034E-08
  1.7000000E+04  3.4789441E-08
  1.8000000E+04  3.0750014E-08
  1.9000000E+04  2.7337596E-08
  2.0000000E+04  2.4431348E-08
  2.1000000E+04  2.1937987E-08
  2.2000000E+04  1.9784588E-08
  2.3000000E+04  1.7913440E-08
  2.4000000E+04  1.6278404E-08
  2.5000000E+04  1.4842311E-08
  2.6000000E+04  1.3574969E-08
  2.7000000E+04  1.2451648E-08
  2.8000000E+04  1.1451932E-08
  2.9000000E+04  1.0558847E-08
  3.0000000E+04  9.7581912E-09
  3.1000000E+04  9.0380252E-09
  3.2000000E+04  8.3882552E-09
  3.3000000E+04  7.8003041E-09
  3.4000000E+04  7.2668424E-09
  3.5000000E+04  6.7815785E-09
  3.6000000E+04  6.3390878E-09
  3.8000000E+04  5.5642608E-09
  4.0000000E+04  4.9116448E-09
  4.2000000E+04  4.3577628E-09
  4.4000000E+04  3.8844225E-09
  4.6000000E+04  3.4773523E-09
  4.8000000E+04  3.1252406E-09
  5.0000000E+04  2.8190394E-09
  5.2500000E+04  2.4898613E-09
  5.5000000E+04  2.2097636E-09
  5.7500000E+04  1.9698774E-09
  5.8750000E+04  1.8627641E-09
  6.0000000E+04  1.7631964E-09
  6.2500000E+04  1.5841434E-09
  6.5000000E+04  1.4282608E-09
  6.7500000E+04  1.2919425E-09
  7.0000000E+04  1.1722283E-09
  7.2500000E+04  1.0666300E-09
  7.5000000E+04  9.7307423E-10
  7.7500000E+04  8.8985483E-10
  8.0000000E+04  8.1562062E-10
  8.2500000E+04  7.4931219E-10
  8.5000000E+04  6.9000194E-10


==> anc/colstop/sbethe/sdbase/oos70.tab <==
# Atomic number = 70   (Yb)
#
#      W/eV         OOS*eV
  
  
#  70   1  K1  EION =  6.133500000E+04 eV   234
#  S(0) = 8.954476E-01
  6.1329848E+02  0.0000000E+00
  6.1329848E+04  0.0000000E+00
  6.1329848E+04  2.8827783E-05
  6.1335000E+04  2.8827783E-05
  6.1335614E+04  2.8827783E-05
  6.1336330E+04  2.8870711E-05
  6.1337046E+04  2.8889611E-05
  6.1337762E+04  2.8889579E-05
  6.1338477E+04  2.8874986E-05
  6.1339909E+04  2.8816329E-05
  6.1341340E+04  2.8736445E-05
  6.1344203E+04  2.8568692E-05
  6.1347066E+04  2.8437445E-05
  6.1352791E+04  2.8343153E-05
  6.1358517E+04  2.8425384E-05
  6.1364242E+04  2.8582157E-05
  6.1369968E+04  2.8730209E-05
  6.1375694E+04  2.8824798E-05
  6.1381419E+04  2.8855744E-05
  6.1392870E+04  2.8784253E-05
  6.1404322E+04  2.8670305E-05
  6.1415773E+04  2.8608862E-05
  6.1421498E+04  2.8600982E-05
  6.1427224E+04  2.8602985E-05
  6.1438675E+04  2.8615158E-05
  6.1450126E+04  2.8614047E-05
  6.1461578E+04  2.8591896E-05
  6.1473029E+04  2.8558377E-05
  6.1495931E+04  2.8508195E-05
  6.1507383E+04  2.8499971E-05
  6.1518834E+04  2.8497831E-05
  6.1541736E+04  2.8486189E-05
  6.1553187E+04  2.8471771E-05
  6.1564639E+04  2.8452795E-05
  6.1587541E+04  2.8415758E-05
  6.1610443E+04  2.8391036E-05
  6.1702053E+04  2.8290027E-05
  6.1885272E+04  2.8076548E-05
  6.2068492E+04  2.7861882E-05
  6.2434930E+04  2.7433519E-05
  6.2801369E+04  2.7011508E-05
  6.3534246E+04  2.6179784E-05
  6.4267123E+04  2.5371269E-05
  6.5000000E+04  2.4590648E-05
  6.7500000E+04  2.2146210E-05
  7.0000000E+04  2.0009569E-05
  7.2500000E+04  1.8131112E-05
  7.5000000E+04  1.6472100E-05
  8.0000000E+04  1.3695586E-05
  8.5000000E+04  1.1489915E-05
  9.0000000E+04  9.7180484E-06
  9.5000000E+04  8.2801887E-06
  1.0000000E+05  7.1025923E-06
  1.0500000E+05  6.1300232E-06
  1.1000000E+05  5.3205938E-06
  1.1500000E+05  4.6421713E-06
  1.2000000E+05  4.0698422E-06
  1.2500000E+05  3.5841020E-06
  1.3000000E+05  3.1695406E-06
  1.3500000E+05  2.8138809E-06
  1.4000000E+05  2.5072695E-06
  1.4500000E+05  2.2417361E-06
  1.5000000E+05  2.0107947E-06
  1.5500000E+05  1.8091307E-06
  1.6000000E+05  1.6323657E-06
  1.6500000E+05  1.4768708E-06
  1.7000000E+05  1.3396252E-06
  1.7500000E+05  1.2180985E-06
  1.8000000E+05  1.1101644E-06
  1.8500000E+05  1.0140261E-06
  1.9000000E+05  9.2815914E-07
  2.0000000E+05  7.8223832E-07
  2.1000000E+05  6.6410119E-07
  2.2000000E+05  5.6760232E-07
  2.3000000E+05  4.8813169E-07
  2.4000000E+05  4.2219032E-07
  2.5000000E+05  3.6709326E-07
  2.6000000E+05  3.2075943E-07
  2.7000000E+05  2.8156073E-07
  2.8000000E+05  2.4821264E-07
  2.9000000E+05  2.1969321E-07
  3.0000000E+05  1.9518363E-07
  3.1000000E+05  1.7402302E-07
  3.2000000E+05  1.5567455E-07
  3.3000000E+05  1.3969948E-07
  3.4000000E+05  1.2573711E-07
  3.5000000E+05  1.1348928E-07
  3.6000000E+05  1.0270829E-07
  3.7000000E+05  9.3187309E-08
  3.8000000E+05  8.4752845E-08
  3.9000000E+05  7.7258722E-08
  4.0000000E+05  7.0581277E-08
  4.2000000E+05  5.9271748E-08
  4.4000000E+05  5.0154758E-08
  4.6000000E+05  4.2737118E-08
  4.8000000E+05  3.6650691E-08
  5.0000000E+05  3.1617391E-08
  5.2500000E+05  2.6487973E-08
  5.5000000E+05  2.2363983E-08
  5.7500000E+05  1.9016769E-08
  5.8750000E+05  1.7579515E-08
  6.0000000E+05  1.6276282E-08
  6.2500000E+05  1.4014543E-08
  6.5000000E+05  1.2134091E-08
  6.7500000E+05  1.0559937E-08
  7.0000000E+05  9.2338255E-09
  7.2500000E+05  8.1100678E-09
  7.5000000E+05  7.1525440E-09
  7.7500000E+05  6.3324718E-09
  8.0000000E+05  5.6267378E-09
  8.2500000E+05  5.0166589E-09
  8.5000000E+05  4.4870353E-09
  8.7500000E+05  4.0254216E-09
  9.0000000E+05  3.6215697E-09
  9.2500000E+05  3.2669965E-09
  9.5000000E+05  2.9546432E-09
  9.7500000E+05  2.6786065E-09
  1.0000000E+06  2.4339270E-09
  1.0250000E+06  2.2164209E-09
  1.0500000E+06  2.0225430E-09
  1.1000000E+06  1.6940508E-09
  1.1500000E+06  1.4291942E-09
  1.2000000E+06  1.2137490E-09
  1.2500000E+06  1.0370712E-09
  1.3000000E+06  8.9110111E-10
  1.3500000E+06  7.6966879E-10
  1.4000000E+06  6.6800391E-10
  1.4500000E+06  5.8238338E-10
  1.5000000E+06  5.0987655E-10
  1.5500000E+06  4.4815810E-10
  1.6000000E+06  3.9536901E-10
  1.6500000E+06  3.5001273E-10
  1.7000000E+06  3.1087679E-10
  1.7500000E+06  2.7697265E-10
  1.8000000E+06  2.4748968E-10
  1.8500000E+06  2.2175949E-10
  1.9000000E+06  1.9922829E-10
  1.9500000E+06  1.7943485E-10
  2.0000000E+06  1.6199334E-10
  2.0500000E+06  1.4657958E-10
  2.1000000E+06  1.3292008E-10
  2.2000000E+06  1.0997198E-10
  2.3000000E+06  9.1678552E-11
  2.4000000E+06  7.6963142E-11
  2.5000000E+06  6.5027110E-11
  2.6000000E+06  5.5270857E-11
  2.7000000E+06  4.7239298E-11
  2.8000000E+06  4.0583623E-11
  2.9000000E+06  3.5034015E-11
  3.0000000E+06  3.0379991E-11
  3.1000000E+06  2.6455967E-11
  3.2000000E+06  2.3130684E-11
  3.3000000E+06  2.0299346E-11
  3.4000000E+06  1.7877738E-11
  3.5000000E+06  1.5797777E-11
  3.6000000E+06  1.4004095E-11
  3.7000000E+06  1.2451425E-11
  3.8000000E+06  1.1102550E-11
  3.9000000E+06  9.9267187E-12
  4.0000000E+06  8.8984012E-12
  4.1000000E+06  7.9963022E-12
  4.2000000E+06  7.2025864E-12
  4.3000000E+06  6.5022589E-12
  4.4000000E+06  5.8826634E-12
  4.6000000E+06  4.8443872E-12
  4.8000000E+06  4.0197067E-12
  5.0000000E+06  3.3588145E-12
  5.1250000E+06  3.0121122E-12
  5.2500000E+06  2.7077170E-12
  5.3750000E+06  2.4396952E-12
  5.5000000E+06  2.2030498E-12
  5.7500000E+06  1.8076328E-12
  5.8750000E+06  1.6422268E-12
  6.0000000E+06  1.4947332E-12
  6.2500000E+06  1.2448658E-12
  6.5000000E+06  1.0436473E-12
  6.7500000E+06  8.8033555E-13
  7.0000000E+06  7.4682516E-13
  7.2500000E+06  6.3693975E-13
  7.5000000E+06  5.4592888E-13
  7.7500000E+06  4.7010639E-13
  8.0000000E+06  4.0658857E-13
  8.2500000E+06  3.5310170E-13
  8.5000000E+06  3.0784093E-13
  8.7500000E+06  2.6936430E-13
  9.0000000E+06  2.3651233E-13
  9.2500000E+06  2.0834698E-13
  9.5000000E+06  1.8410528E-13
  9.7500000E+06  1.6316331E-13
  1.0000000E+07  1.4500826E-13
  1.0250000E+07  1.2921657E-13
  1.0500000E+07  1.1543677E-13
  1.0750000E+07  1.0337604E-13
  1.1000000E+07  9.2789319E-14
  1.1250000E+07  8.3470742E-14
  1.1500000E+07  7.5246632E-14
  1.1750000E+07  6.7970009E-14
  1.2000000E+07  6.1516059E-14
  1.2250000E+07  5.5778435E-14
  1.2500000E+07  5.0666229E-14
  1.3000000E+07  4.2017064E-14
  1.3500000E+07  3.5065908E-14
  1.4000000E+07  2.9437217E-14
  1.4500000E+07  2.4847415E-14
  1.5000000E+07  2.1080278E-14
  1.5500000E+07  1.7969515E-14
  1.6000000E+07  1.5386122E-14
  1.6500000E+07  1.3229195E-14
  1.7000000E+07  1.1419279E-14
  1.7500000E+07  9.8933741E-15
  1.8000000E+07  8.6011876E-15
  1.8500000E+07  7.5023090E-15
  1.9000000E+07  6.5641040E-15
  1.9500000E+07  5.7600716E-15
  2.0000000E+07  5.0685738E-15
  2.0500000E+07  4.4718494E-15
  2.1000000E+07  3.9552573E-15
  2.1500000E+07  3.5066749E-15
  2.2000000E+07  3.1160208E-15
  2.2500000E+07  2.7748669E-15
  2.3000000E+07  2.4761362E-15
  2.3500000E+07  2.2138809E-15
  2.4000000E+07  1.9830844E-15
  2.4500000E+07  1.7795005E-15
  2.5000000E+07  1.5995257E-15
  2.6000000E+07  1.2986075E-15
  2.7000000E+07  1.0607312E-15
  2.8000000E+07  8.7135573E-16
  2.9000000E+07  7.1946477E-16
  3.0000000E+07  5.9671052E-16
  3.1000000E+07  4.9683568E-16
  3.2000000E+07  4.1519119E-16
  3.3000000E+07  3.4835724E-16
  3.4000000E+07  2.9356324E-16
  
  
#  70   2  L1  EION =  1.049000000E+04 eV   255
#  S(0) = 1.034906E+00
  1.0485285E+02  0.0000000E+00
  1.0485285E+04  0.0000000E+00
  1.0485285E+04  1.0452686E-04
  1.0490000E+04  1.0452686E-04
  1.0490105E+04  1.0452686E-04
  1.0490599E+04  1.0461331E-04
  1.0491094E+04  1.0465615E-04
  1.0491589E+04  1.0466185E-04
  1.0492084E+04  1.0463620E-04
  1.0493073E+04  1.0451127E-04
  1.0494063E+04  1.0431702E-04
  1.0496042E+04  1.0382617E-04
  1.0498021E+04  1.0331584E-04
  1.0499010E+04  1.0308073E-04
  1.0500000E+04  1.0286724E-04
  1.0503906E+04  1.0228248E-04
  1.0507812E+04  1.0210373E-04
  1.0511719E+04  1.0223071E-04
  1.0515625E+04  1.0253246E-04
  1.0519531E+04  1.0289181E-04
  1.0523438E+04  1.0322140E-04
  1.0527344E+04  1.0346718E-04
  1.0531250E+04  1.0360520E-04
  1.0539062E+04  1.0357218E-04
  1.0546875E+04  1.0326673E-04
  1.0554688E+04  1.0288487E-04
  1.0562500E+04  1.0256276E-04
  1.0570313E+04  1.0235115E-04
  1.0578125E+04  1.0223591E-04
  1.0593750E+04  1.0211435E-04
  1.0609375E+04  1.0190897E-04
  1.0617188E+04  1.0175595E-04
  1.0625000E+04  1.0158728E-04
  1.0640625E+04  1.0126456E-04
  1.0656250E+04  1.0101685E-04
  1.0671875E+04  1.0082852E-04
  1.0687500E+04  1.0063951E-04
  1.0703125E+04  1.0041491E-04
  1.0718750E+04  1.0015670E-04
  1.0750000E+04  9.9650095E-05
  1.0781250E+04  9.9223401E-05
  1.0812500E+04  9.8787606E-05
  1.0843750E+04  9.8307729E-05
  1.0875000E+04  9.7840529E-05
  1.0937500E+04  9.6965365E-05
  1.0968750E+04  9.6511649E-05
  1.1000000E+04  9.6051817E-05
  1.1062500E+04  9.5181440E-05
  1.1125000E+04  9.4302813E-05
  1.1250000E+04  9.2590352E-05
  1.1375000E+04  9.0913955E-05
  1.1500000E+04  8.9277331E-05
  1.2000000E+04  8.3114834E-05
  1.2500000E+04  7.7498809E-05
  1.3000000E+04  7.2373033E-05
  1.3500000E+04  6.7692645E-05
  1.4000000E+04  6.3412262E-05
  1.4500000E+04  5.9491664E-05
  1.5000000E+04  5.5893983E-05
  1.6000000E+04  4.9541962E-05
  1.7000000E+04  4.4137864E-05
  1.8000000E+04  3.9508587E-05
  1.9000000E+04  3.5517074E-05
  2.0000000E+04  3.2055266E-05
  2.1000000E+04  2.9036520E-05
  2.2000000E+04  2.6390957E-05
  2.3000000E+04  2.4061758E-05
  2.4000000E+04  2.2002332E-05
  2.5000000E+04  2.0174192E-05
  2.6000000E+04  1.8545334E-05
  2.7000000E+04  1.7088983E-05
  2.8000000E+04  1.5782600E-05
  2.9000000E+04  1.4607136E-05
  3.0000000E+04  1.3546392E-05
  3.1000000E+04  1.2586551E-05
  3.2000000E+04  1.1715757E-05
  3.4000000E+04  1.0201896E-05
  3.6000000E+04  8.9385580E-06
  3.8000000E+04  7.8755899E-06
  4.0000000E+04  6.9745159E-06
  4.2000000E+04  6.2054620E-06
  4.4000000E+04  5.5449815E-06
  4.6000000E+04  4.9744837E-06
  4.8000000E+04  4.4790965E-06
  5.0000000E+04  4.0468186E-06
  5.2500000E+04  3.5805262E-06
  5.5000000E+04  3.1824396E-06
  5.7500000E+04  2.8405285E-06
  6.0000000E+04  2.5452301E-06
  6.5000000E+04  2.0652714E-06
  6.7500000E+04  1.8693633E-06
  7.0000000E+04  1.6970115E-06
  7.2500000E+04  1.5447967E-06
  7.5000000E+04  1.4098785E-06
  7.7500000E+04  1.2898840E-06
  8.0000000E+04  1.1828202E-06
  8.2500000E+04  1.0870047E-06
  8.5000000E+04  1.0010109E-06
  9.0000000E+04  8.5380169E-07
  9.5000000E+04  7.3340889E-07
  1.0000000E+05  6.3405292E-07
  1.0500000E+05  5.5138155E-07
  1.1000000E+05  4.8207528E-07
  1.1500000E+05  4.2357285E-07
  1.2000000E+05  3.7387684E-07
  1.2500000E+05  3.3141445E-07
  1.3000000E+05  2.9493594E-07
  1.3500000E+05  2.6344014E-07
  1.4000000E+05  2.3611882E-07
  1.4500000E+05  2.1231471E-07
  1.5000000E+05  1.9148988E-07
  1.5500000E+05  1.7320123E-07
  1.6000000E+05  1.5708165E-07
  1.6500000E+05  1.4282532E-07
  1.7000000E+05  1.3017622E-07
  1.7500000E+05  1.1891887E-07
  1.8000000E+05  1.0887117E-07
  1.8500000E+05  9.9878503E-08
  1.9000000E+05  9.1809117E-08
  2.0000000E+05  7.8004958E-08
  2.1000000E+05  6.6732627E-08
  2.2000000E+05  5.7449580E-08
  2.3000000E+05  4.9745211E-08
  2.4000000E+05  4.3305235E-08
  2.5000000E+05  3.7886501E-08
  2.6000000E+05  3.3299079E-08
  2.7000000E+05  2.9393274E-08
  2.8000000E+05  2.6050114E-08
  2.9000000E+05  2.3174318E-08
  3.0000000E+05  2.0689023E-08
  3.1000000E+05  1.8531803E-08
  3.2000000E+05  1.6651641E-08
  3.3000000E+05  1.5006590E-08
  3.4000000E+05  1.3561972E-08
  3.5000000E+05  1.2288967E-08
  3.6000000E+05  1.1163498E-08
  3.7000000E+05  1.0165363E-08
  3.8000000E+05  9.2775295E-09
  3.9000000E+05  8.4855820E-09
  4.0000000E+05  7.7772642E-09
  4.2000000E+05  6.5711927E-09
  4.4000000E+05  5.5922787E-09
  4.6000000E+05  4.7907229E-09
  4.8000000E+05  4.1290677E-09
  5.0000000E+05  3.5788128E-09
  5.1250000E+05  3.2815130E-09
  5.2500000E+05  3.0147376E-09
  5.3750000E+05  2.7747744E-09
  5.5000000E+05  2.5584295E-09
  5.7500000E+05  2.1859364E-09
  5.8750000E+05  2.0253298E-09
  6.0000000E+05  1.8793217E-09
  6.2500000E+05  1.6249948E-09
  6.5000000E+05  1.4125406E-09
  6.7500000E+05  1.2338994E-09
  7.0000000E+05  1.0827737E-09
  7.2500000E+05  9.5419875E-10
  7.5000000E+05  8.4423020E-10
  7.7500000E+05  7.4971003E-10
  8.0000000E+05  6.6809107E-10
  8.2500000E+05  5.9730558E-10
  8.5000000E+05  5.3566449E-10
  8.7500000E+05  4.8177952E-10
  9.0000000E+05  4.3450320E-10
  9.2500000E+05  3.9288233E-10
  9.5000000E+05  3.5612115E-10
  9.7500000E+05  3.2355217E-10
  1.0000000E+06  2.9461298E-10
  1.0250000E+06  2.6882764E-10
  1.0500000E+06  2.4579171E-10
  1.1000000E+06  2.0663774E-10
  1.1500000E+06  1.7493960E-10
  1.2000000E+06  1.4905566E-10
  1.2500000E+06  1.2775230E-10
  1.3000000E+06  1.1009169E-10
  1.3500000E+06  9.5352791E-11
  1.4000000E+06  8.2975672E-11
  1.4500000E+06  7.2521634E-11
  1.5000000E+06  6.3644189E-11
  1.5500000E+06  5.6067585E-11
  1.6000000E+06  4.9570776E-11
  1.6500000E+06  4.3975265E-11
  1.7000000E+06  3.9135980E-11
  1.7500000E+06  3.4934340E-11
  1.8000000E+06  3.1272852E-11
  1.8500000E+06  2.8070920E-11
  1.9000000E+06  2.5261587E-11
  1.9500000E+06  2.2788954E-11
  2.0000000E+06  2.0606151E-11
  2.0500000E+06  1.8673713E-11
  2.1000000E+06  1.6958280E-11
  2.1500000E+06  1.5431540E-11
  2.2000000E+06  1.4069394E-11
  2.2500000E+06  1.2851238E-11
  2.3000000E+06  1.1759394E-11
  2.4000000E+06  9.8958728E-12
  2.5000000E+06  8.3802355E-12
  2.6000000E+06  7.1382189E-12
  2.7000000E+06  6.1132961E-12
  2.8000000E+06  5.2620231E-12
  2.9000000E+06  4.5506989E-12
  3.0000000E+06  3.9529533E-12
  3.1000000E+06  3.4479871E-12
  3.2000000E+06  3.0192740E-12
  3.3000000E+06  2.6535936E-12
  3.4000000E+06  2.3403019E-12
  3.5000000E+06  2.0707789E-12
  3.6000000E+06  1.8379999E-12
  3.7000000E+06  1.6362079E-12
  3.8000000E+06  1.4606602E-12
  3.9000000E+06  1.3074291E-12
  4.0000000E+06  1.1732483E-12
  4.1000000E+06  1.0553903E-12
  4.2000000E+06  9.5156782E-13
  4.3000000E+06  8.5985542E-13
  4.4000000E+06  7.7862606E-13
  4.5000000E+06  7.0649925E-13
  4.6000000E+06  6.4229952E-13
  4.7000000E+06  5.8502267E-13
  4.8000000E+06  5.3380795E-13
  5.0000000E+06  4.4670653E-13
  5.1250000E+06  4.0094918E-13
  5.2500000E+06  3.6073475E-13
  5.3750000E+06  3.2529122E-13
  5.5000000E+06  2.9396752E-13
  5.7500000E+06  2.4155873E-13
  5.8750000E+06  2.1960691E-13
  6.0000000E+06  2.0001627E-13
  6.2500000E+06  1.6678975E-13
  6.5000000E+06  1.3999314E-13
  6.7500000E+06  1.1821546E-13
  7.0000000E+06  1.0038967E-13
  7.2500000E+06  8.5701000E-14
  7.5000000E+06  7.3521792E-14
  7.7500000E+06  6.3364367E-14
  8.0000000E+06  5.4846742E-14
  8.2500000E+06  4.7667477E-14
  8.5000000E+06  4.1587001E-14
  8.7500000E+06  3.6413566E-14
  9.0000000E+06  3.1992811E-14
  9.2500000E+06  2.8199774E-14
  9.5000000E+06  2.4932732E-14
  9.7500000E+06  2.2108510E-14
  1.0000000E+07  1.9658696E-14
  1.0250000E+07  1.7526692E-14
  1.0500000E+07  1.5665471E-14
  1.0750000E+07  1.4035701E-14
  1.1000000E+07  1.2604255E-14
  1.1250000E+07  1.1343339E-14
  1.1500000E+07  1.0229574E-14
  1.1750000E+07  9.2432113E-15
  1.2000000E+07  8.3676062E-15
  1.2250000E+07  7.5888876E-15
  1.2500000E+07  6.8951376E-15
  1.3000000E+07  5.7225689E-15
  
  
#  70   3  L2  EION =  9.981000000E+03 eV   255
#  S(0) = 1.141737E+00
  9.9675108E+01  0.0000000E+00
  9.9675108E+03  0.0000000E+00
  9.9675108E+03  2.9509766E-04
  9.9810000E+03  2.9509766E-04
  9.9810999E+03  2.9509766E-04
  9.9812181E+03  2.9132691E-04
  9.9813362E+03  2.8777924E-04
  9.9814543E+03  2.8443756E-04
  9.9815724E+03  2.8128645E-04
  9.9818087E+03  2.7550130E-04
  9.9820449E+03  2.7032670E-04
  9.9825174E+03  2.6150013E-04
  9.9829899E+03  2.5430582E-04
  9.9839349E+03  2.4347134E-04
  9.9848799E+03  2.3592250E-04
  9.9858250E+03  2.3055381E-04
  9.9867700E+03  2.2667803E-04
  9.9877150E+03  2.2384525E-04
  9.9886600E+03  2.2174897E-04
  9.9905500E+03  2.1896672E-04
  9.9924400E+03  2.1723636E-04
  9.9943300E+03  2.1597875E-04
  9.9962200E+03  2.1489139E-04
  1.0000000E+04  2.1273870E-04
  1.0003906E+04  2.1040340E-04
  1.0007812E+04  2.0815369E-04
  1.0011719E+04  2.0622994E-04
  1.0015625E+04  2.0476675E-04
  1.0023438E+04  2.0322911E-04
  1.0031250E+04  2.0297696E-04
  1.0039062E+04  2.0317974E-04
  1.0046875E+04  2.0326948E-04
  1.0062500E+04  2.0260273E-04
  1.0070312E+04  2.0207657E-04
  1.0078125E+04  2.0161175E-04
  1.0085938E+04  2.0126882E-04
  1.0093750E+04  2.0103556E-04
  1.0109375E+04  2.0069512E-04
  1.0125000E+04  2.0021415E-04
  1.0140625E+04  1.9952439E-04
  1.0156250E+04  1.9878432E-04
  1.0187500E+04  1.9754734E-04
  1.0218750E+04  1.9630760E-04
  1.0234375E+04  1.9558701E-04
  1.0250000E+04  1.9483652E-04
  1.0312500E+04  1.9204290E-04
  1.0343750E+04  1.9060890E-04
  1.0375000E+04  1.8911990E-04
  1.0437500E+04  1.8628659E-04
  1.0468750E+04  1.8487041E-04
  1.0500000E+04  1.8344263E-04
  1.0625000E+04  1.7792569E-04
  1.0750000E+04  1.7259466E-04
  1.1000000E+04  1.6255330E-04
  1.1500000E+04  1.4459039E-04
  1.2000000E+04  1.2904989E-04
  1.2500000E+04  1.1556956E-04
  1.3000000E+04  1.0383786E-04
  1.3500000E+04  9.3596060E-05
  1.4000000E+04  8.4623762E-05
  1.4500000E+04  7.6735447E-05
  1.5000000E+04  6.9773973E-05
  1.6000000E+04  5.8129688E-05
  1.7000000E+04  4.8878536E-05
  1.8000000E+04  4.1441509E-05
  1.9000000E+04  3.5399497E-05
  2.0000000E+04  3.0444390E-05
  2.1000000E+04  2.6345925E-05
  2.2000000E+04  2.2929531E-05
  2.3000000E+04  2.0061270E-05
  2.4000000E+04  1.7637254E-05
  2.5000000E+04  1.5576109E-05
  2.6000000E+04  1.3813524E-05
  2.7000000E+04  1.2298247E-05
  2.8000000E+04  1.0989138E-05
  2.9000000E+04  9.8529126E-06
  3.0000000E+04  8.8624696E-06
  3.1000000E+04  7.9955918E-06
  3.2000000E+04  7.2339673E-06
  3.3000000E+04  6.5624061E-06
  3.4000000E+04  5.9682472E-06
  3.5000000E+04  5.4408822E-06
  3.6000000E+04  4.9713778E-06
  3.8000000E+04  4.1768787E-06
  4.0000000E+04  3.5368560E-06
  4.2000000E+04  3.0162522E-06
  4.4000000E+04  2.5890299E-06
  4.6000000E+04  2.2355981E-06
  4.8000000E+04  1.9410361E-06
  5.0000000E+04  1.6938561E-06
  5.2500000E+04  1.4380888E-06
  5.5000000E+04  1.2291713E-06
  5.7500000E+04  1.0570994E-06
  5.8750000E+04  9.8243577E-07
  6.0000000E+04  9.1429084E-07
  6.2500000E+04  7.9493396E-07
  6.5000000E+04  6.9452812E-07
  6.7500000E+04  6.0955439E-07
  7.0000000E+04  5.3723723E-07
  7.2500000E+04  4.7536935E-07
  7.5000000E+04  4.2218197E-07
  7.7500000E+04  3.7624757E-07
  8.0000000E+04  3.3640634E-07
  8.2500000E+04  3.0171011E-07
  8.5000000E+04  2.7137913E-07
  8.7500000E+04  2.4476865E-07
  9.0000000E+04  2.2134270E-07
  9.2500000E+04  2.0065357E-07
  9.5000000E+04  1.8232557E-07
  1.0000000E+05  1.5153460E-07
  1.0500000E+05  1.2697078E-07
  1.1000000E+05  1.0718075E-07
  1.1500000E+05  9.1092627E-08
  1.2000000E+05  7.7905553E-08
  1.2500000E+05  6.7013931E-08
  1.3000000E+05  5.7954818E-08
  1.3500000E+05  5.0370708E-08
  1.4000000E+05  4.3982903E-08
  1.4500000E+05  3.8572283E-08
  1.5000000E+05  3.3965143E-08
  1.5500000E+05  3.0022744E-08
  1.6000000E+05  2.6633501E-08
  1.6500000E+05  2.3707067E-08
  1.7000000E+05  2.1169830E-08
  1.7500000E+05  1.8961470E-08
  1.8000000E+05  1.7032286E-08
  1.8500000E+05  1.5341108E-08
  1.9000000E+05  1.3853666E-08
  2.0000000E+05  1.1379942E-08
  2.1000000E+05  9.4321227E-09
  2.2000000E+05  7.8819739E-09
  2.3000000E+05  6.6362339E-09
  2.4000000E+05  5.6261352E-09
  2.5000000E+05  4.8003316E-09
  2.6000000E+05  4.1200389E-09
  2.7000000E+05  3.5556467E-09
  2.8000000E+05  3.0843252E-09
  2.9000000E+05  2.6883099E-09
  3.0000000E+05  2.3536589E-09
  3.1000000E+05  2.0693432E-09
  3.2000000E+05  1.8265725E-09
  3.3000000E+05  1.6182922E-09
  3.4000000E+05  1.4388024E-09
  3.5000000E+05  1.2834699E-09
  3.6000000E+05  1.1485061E-09
  3.7000000E+05  1.0307964E-09
  3.8000000E+05  9.2776646E-10
  3.9000000E+05  8.3727764E-10
  4.0000000E+05  7.5754559E-10
  4.2000000E+05  6.2460576E-10
  4.4000000E+05  5.1957730E-10
  4.6000000E+05  4.3572184E-10
  4.8000000E+05  3.6812230E-10
  5.0000000E+05  3.1314148E-10
  5.2500000E+05  2.5807816E-10
  5.5000000E+05  2.1460891E-10
  5.7500000E+05  1.7992326E-10
  5.8750000E+05  1.6521164E-10
  6.0000000E+05  1.5197429E-10
  6.2500000E+05  1.2925022E-10
  6.5000000E+05  1.1062082E-10
  6.7500000E+05  9.5231115E-11
  7.0000000E+05  8.2427310E-11
  7.2500000E+05  7.1704642E-11
  7.5000000E+05  6.2669718E-11
  7.7500000E+05  5.5013262E-11
  8.0000000E+05  4.8490218E-11
  8.2500000E+05  4.2904932E-11
  8.5000000E+05  3.8100032E-11
  8.7500000E+05  3.3948140E-11
  9.0000000E+05  3.0345523E-11
  9.2500000E+05  2.7207200E-11
  9.5000000E+05  2.4463155E-11
  9.7500000E+05  2.2055402E-11
  1.0000000E+06  1.9935676E-11
  1.0250000E+06  1.8063610E-11
  1.0500000E+06  1.6405284E-11
  1.1000000E+06  1.3619743E-11
  1.1500000E+06  1.1398262E-11
  1.2000000E+06  9.6092821E-12
  1.2500000E+06  8.1557143E-12
  1.3000000E+06  6.9649772E-12
  1.3500000E+06  5.9821647E-12
  1.4000000E+06  5.1652933E-12
  1.4500000E+06  4.4819422E-12
  1.5000000E+06  3.9068443E-12
  1.5500000E+06  3.4201359E-12
  1.6000000E+06  3.0060730E-12
  1.6500000E+06  2.6520841E-12
  1.7000000E+06  2.3480610E-12
  1.7500000E+06  2.0858212E-12
  1.8000000E+06  1.8586998E-12
  1.8500000E+06  1.6612363E-12
  1.9000000E+06  1.4889322E-12
  1.9500000E+06  1.3380631E-12
  2.0000000E+06  1.2055299E-12
  2.0500000E+06  1.0887426E-12
  2.1000000E+06  9.8552745E-13
  2.2000000E+06  8.1276312E-13
  2.3000000E+06  6.7566650E-13
  2.4000000E+06  5.6582690E-13
  2.5000000E+06  4.7704777E-13
  2.6000000E+06  4.0470786E-13
  2.7000000E+06  3.4532199E-13
  2.8000000E+06  2.9623270E-13
  2.9000000E+06  2.5539334E-13
  3.0000000E+06  2.2121343E-13
  3.1000000E+06  1.9244652E-13
  3.2000000E+06  1.6810810E-13
  3.3000000E+06  1.4741480E-13
  3.4000000E+06  1.2973895E-13
  3.5000000E+06  1.1457447E-13
  3.6000000E+06  1.0151079E-13
  3.7000000E+06  9.0213003E-14
  3.8000000E+06  8.0406387E-14
  3.9000000E+06  7.1864359E-14
  4.0000000E+06  6.4399117E-14
  4.1000000E+06  5.7854272E-14
  4.2000000E+06  5.2099008E-14
  4.3000000E+06  4.7023479E-14
  4.4000000E+06  4.2535087E-14
  4.6000000E+06  3.5018088E-14
  4.8000000E+06  2.9051387E-14
  5.0000000E+06  2.4272182E-14
  5.1250000E+06  2.1765876E-14
  5.2500000E+06  1.9565876E-14
  5.3750000E+06  1.7629110E-14
  5.5000000E+06  1.5919331E-14
  5.7500000E+06  1.3062900E-14
  5.8750000E+06  1.1868186E-14
  6.0000000E+06  1.0802913E-14
  6.2500000E+06  8.9983368E-15
  6.5000000E+06  7.5451449E-15
  6.7500000E+06  6.3656883E-15
  7.0000000E+06  5.4013951E-15
  7.2500000E+06  4.6076502E-15
  7.5000000E+06  3.9501542E-15
  7.7500000E+06  3.4023016E-15
  8.0000000E+06  2.9432812E-15
  8.2500000E+06  2.5566856E-15
  8.5000000E+06  2.2294841E-15
  8.7500000E+06  1.9512673E-15
  9.0000000E+06  1.7136671E-15
  9.2500000E+06  1.5099200E-15
  9.5000000E+06  1.3345283E-15
  9.7500000E+06  1.1829928E-15
  1.0000000E+07  1.0516124E-15
  1.0250000E+07  9.3732444E-16
  1.0500000E+07  8.3757277E-16
  1.0750000E+07  7.5022971E-16
  1.1000000E+07  6.7351994E-16
  1.1250000E+07  6.0595550E-16
  1.1500000E+07  5.4629276E-16
  1.2000000E+07  4.4669565E-16
  1.2500000E+07  3.6812088E-16
  
  
#  70   4  L3  EION =  8.946000000E+03 eV   255
#  S(0) = 2.159135E+00
  8.9349015E+01  0.0000000E+00
  8.9349015E+03  0.0000000E+00
  8.9349015E+03  7.1829203E-04
  8.9460000E+03  7.1829203E-04
  8.9460893E+03  7.1829203E-04
  8.9462578E+03  7.0181712E-04
  8.9464263E+03  6.8685247E-04
  8.9465948E+03  6.7321374E-04
  8.9467632E+03  6.6074522E-04
  8.9471002E+03  6.3880845E-04
  8.9474371E+03  6.2019284E-04
  8.9481110E+03  5.9053426E-04
  8.9487849E+03  5.6825340E-04
  8.9494588E+03  5.5117880E-04
  8.9501326E+03  5.3789531E-04
  8.9508065E+03  5.2743975E-04
  8.9514804E+03  5.1913289E-04
  8.9528282E+03  5.0711871E-04
  8.9541759E+03  4.9920775E-04
  8.9555237E+03  4.9383888E-04
  8.9568715E+03  4.9004245E-04
  8.9595670E+03  4.8491013E-04
  8.9622625E+03  4.8107350E-04
  8.9649581E+03  4.7748797E-04
  8.9676536E+03  4.7387767E-04
  8.9730447E+03  4.6688690E-04
  8.9784357E+03  4.6117789E-04
  8.9838268E+03  4.5738886E-04
  8.9892179E+03  4.5542860E-04
  8.9946089E+03  4.5479161E-04
  9.0000000E+03  4.5486738E-04
  9.0078125E+03  4.5521966E-04
  9.0156250E+03  4.5509471E-04
  9.0234375E+03  4.5431396E-04
  9.0312500E+03  4.5312840E-04
  9.0390625E+03  4.5188437E-04
  9.0468750E+03  4.5081738E-04
  9.0625000E+03  4.4939811E-04
  9.0781250E+03  4.4830904E-04
  9.0937500E+03  4.4683241E-04
  9.1093750E+03  4.4493931E-04
  9.1250000E+03  4.4298848E-04
  9.1562500E+03  4.3961591E-04
  9.1875000E+03  4.3616192E-04
  9.2187500E+03  4.3224760E-04
  9.2500000E+03  4.2847291E-04
  9.3750000E+03  4.1342767E-04
  9.5000000E+03  3.9873655E-04
  9.7500000E+03  3.7128162E-04
  1.0000000E+04  3.4618109E-04
  1.0500000E+04  3.0216982E-04
  1.1000000E+04  2.6501290E-04
  1.1500000E+04  2.3348440E-04
  1.2000000E+04  2.0659702E-04
  1.2500000E+04  1.8356013E-04
  1.3000000E+04  1.6372826E-04
  1.3500000E+04  1.4657530E-04
  1.4000000E+04  1.3166916E-04
  1.4500000E+04  1.1865798E-04
  1.5000000E+04  1.0725581E-04
  1.6000000E+04  8.8363198E-05
  1.7000000E+04  7.3532505E-05
  1.8000000E+04  6.1741996E-05
  1.9000000E+04  5.2262396E-05
  2.0000000E+04  4.4563448E-05
  2.1000000E+04  3.8253223E-05
  2.2000000E+04  3.3037916E-05
  2.3000000E+04  2.8694455E-05
  2.4000000E+04  2.5051535E-05
  2.5000000E+04  2.1976239E-05
  2.6000000E+04  1.9364423E-05
  2.7000000E+04  1.7133801E-05
  2.8000000E+04  1.5218783E-05
  2.9000000E+04  1.3566710E-05
  3.0000000E+04  1.2134977E-05
  3.1000000E+04  1.0888902E-05
  3.2000000E+04  9.8000560E-06
  3.4000000E+04  8.0043392E-06
  3.6000000E+04  6.6040123E-06
  3.8000000E+04  5.4983735E-06
  4.0000000E+04  4.6155933E-06
  4.2000000E+04  3.9035818E-06
  4.4000000E+04  3.3239938E-06
  4.6000000E+04  2.8482145E-06
  4.8000000E+04  2.4546251E-06
  5.0000000E+04  2.1267046E-06
  5.2500000E+04  1.7899948E-06
  5.5000000E+04  1.5172306E-06
  5.7500000E+04  1.2943537E-06
  6.0000000E+04  1.1107932E-06
  6.5000000E+04  8.3131495E-07
  6.7500000E+04  7.2441499E-07
  7.0000000E+04  6.3404717E-07
  7.2500000E+04  5.5724026E-07
  7.5000000E+04  4.9162825E-07
  7.7500000E+04  4.3531318E-07
  8.0000000E+04  3.8676222E-07
  8.2500000E+04  3.4472941E-07
  8.5000000E+04  3.0819579E-07
  9.0000000E+04  2.4841943E-07
  9.5000000E+04  2.0230865E-07
  1.0000000E+05  1.6629593E-07
  1.0500000E+05  1.3785292E-07
  1.1000000E+05  1.1515847E-07
  1.1500000E+05  9.6881557E-08
  1.2000000E+05  8.2036230E-08
  1.2500000E+05  6.9883197E-08
  1.3000000E+05  5.9861829E-08
  1.3500000E+05  5.1542557E-08
  1.4000000E+05  4.4593073E-08
  1.4500000E+05  3.8753997E-08
  1.5000000E+05  3.3821197E-08
  1.5500000E+05  2.9632777E-08
  1.6000000E+05  2.6059403E-08
  1.6500000E+05  2.2997053E-08
  1.7000000E+05  2.0361534E-08
  1.8000000E+05  1.6109168E-08
  1.9000000E+05  1.2888435E-08
  2.0000000E+05  1.0416485E-08
  2.1000000E+05  8.4963284E-09
  2.2000000E+05  6.9884346E-09
  2.3000000E+05  5.7924292E-09
  2.4000000E+05  4.8350975E-09
  2.5000000E+05  4.0623382E-09
  2.6000000E+05  3.4337025E-09
  2.7000000E+05  2.9186201E-09
  2.8000000E+05  2.4937489E-09
  2.9000000E+05  2.1411014E-09
  3.0000000E+05  1.8466948E-09
  3.1000000E+05  1.5995700E-09
  3.2000000E+05  1.3910728E-09
  3.3000000E+05  1.2143203E-09
  3.4000000E+05  1.0638013E-09
  3.5000000E+05  9.3507520E-10
  3.6000000E+05  8.2454284E-10
  3.7000000E+05  7.2927063E-10
  3.8000000E+05  6.4685467E-10
  3.9000000E+05  5.7531521E-10
  4.0000000E+05  5.1301413E-10
  4.2000000E+05  4.1090566E-10
  4.4000000E+05  3.3209738E-10
  4.6000000E+05  2.7062547E-10
  4.8000000E+05  2.2220928E-10
  5.0000000E+05  1.8373444E-10
  5.2500000E+05  1.4618461E-10
  5.5000000E+05  1.1738560E-10
  5.7500000E+05  9.5058684E-11
  5.8750000E+05  8.5794654E-11
  6.0000000E+05  7.7577602E-11
  6.2500000E+05  6.3765679E-11
  6.5000000E+05  5.2760902E-11
  6.7500000E+05  4.3924427E-11
  7.0000000E+05  3.6777705E-11
  7.2500000E+05  3.0958696E-11
  7.5000000E+05  2.6190958E-11
  7.7500000E+05  2.2261592E-11
  8.0000000E+05  1.9005313E-11
  8.2500000E+05  1.6292837E-11
  8.5000000E+05  1.4022325E-11
  8.7500000E+05  1.2113019E-11
  9.0000000E+05  1.0500473E-11
  9.2500000E+05  9.1329522E-12
  9.5000000E+05  7.9686992E-12
  9.7500000E+05  6.9738267E-12
  1.0000000E+06  6.1206947E-12
  1.0250000E+06  5.3866518E-12
  1.0500000E+06  4.7530538E-12
  1.1000000E+06  3.7281544E-12
  1.1500000E+06  2.9512622E-12
  1.2000000E+06  2.3561425E-12
  1.2500000E+06  1.8958284E-12
  1.3000000E+06  1.5365791E-12
  1.3500000E+06  1.2538666E-12
  1.4000000E+06  1.0296593E-12
  1.4500000E+06  8.5056209E-13
  1.5000000E+06  7.0652867E-13
  1.5500000E+06  5.8995709E-13
  1.6000000E+06  4.9504692E-13
  1.6500000E+06  4.1733776E-13
  1.7000000E+06  3.5337453E-13
  1.7500000E+06  3.0046157E-13
  1.8000000E+06  2.5648173E-13
  1.8500000E+06  2.1976195E-13
  1.9000000E+06  1.8897233E-13
  1.9500000E+06  1.6304986E-13
  2.0000000E+06  1.4114031E-13
  2.0500000E+06  1.2255383E-13
  2.1000000E+06  1.0673063E-13
  2.1500000E+06  9.3214363E-14
  2.2000000E+06  8.1631329E-14
  2.2500000E+06  7.1674232E-14
  2.3000000E+06  6.3089371E-14
  2.4000000E+06  4.9230735E-14
  2.5000000E+06  3.8760264E-14
  2.6000000E+06  3.0770237E-14
  2.7000000E+06  2.4616213E-14
  2.8000000E+06  1.9835158E-14
  2.9000000E+06  1.6090651E-14
  3.0000000E+06  1.3135723E-14
  3.1000000E+06  1.0787295E-14
  3.2000000E+06  8.9083961E-15
  3.3000000E+06  7.3956780E-15
  3.4000000E+06  6.1705292E-15
  3.5000000E+06  5.1727013E-15
  3.6000000E+06  4.3556871E-15
  3.7000000E+06  3.6833431E-15
  3.8000000E+06  3.1273989E-15
  3.9000000E+06  2.6656059E-15
  4.0000000E+06  2.2803531E-15
  4.1000000E+06  1.9576231E-15
  4.2000000E+06  1.6861999E-15
  4.3000000E+06  1.4570644E-15
  4.4000000E+06  1.2629288E-15
  4.5000000E+06  1.0978777E-15
  4.6000000E+06  9.5708823E-16
  4.7000000E+06  8.3661175E-16
  4.8000000E+06  7.3320241E-16
  5.0000000E+06  5.6733122E-16
  5.1250000E+06  4.8560284E-16
  5.2500000E+06  4.1708622E-16
  5.3750000E+06  3.5942198E-16
  5.5000000E+06  3.1071053E-16
  5.6250000E+06  2.6941525E-16
  5.7500000E+06  2.3428751E-16
  5.8750000E+06  2.0430822E-16
  6.0000000E+06  1.7864230E-16
  6.1250000E+06  1.5660273E-16
  6.2500000E+06  1.3762215E-16
  6.3750000E+06  1.2123031E-16
  6.5000000E+06  1.0703606E-16
  6.6250000E+06  9.4712969E-17
  6.7500000E+06  8.3987675E-17
  7.0000000E+06  6.6448008E-17
  7.2500000E+06  5.2977658E-17
  7.5000000E+06  4.2543416E-17
  7.7500000E+06  3.4395697E-17
  8.0000000E+06  2.7985270E-17
  8.2500000E+06  2.2905834E-17
  8.5000000E+06  1.8854111E-17
  8.7500000E+06  1.5601775E-17
  9.0000000E+06  1.2975546E-17
  9.2500000E+06  1.0842949E-17
  9.5000000E+06  9.1019908E-18
  9.7500000E+06  7.6735678E-18
  1.0000000E+07  6.4959373E-18
  1.0250000E+07  5.5206018E-18
  1.0500000E+07  4.7091967E-18
  1.0750000E+07  4.0312762E-18
  1.1000000E+07  3.4625733E-18
  1.1250000E+07  2.9836430E-18
  1.1500000E+07  2.5788456E-18
  1.1750000E+07  2.2355914E-18
  1.2000000E+07  1.9436214E-18
  1.2250000E+07  1.6945246E-18
  1.2500000E+07  1.4813817E-18
  
  
#  70   5  M1  EION =  2.401000000E+03 eV   267
#  S(0) = 1.000562E+00
  2.3963207E+01  0.0000000E+00
  2.3963207E+03  0.0000000E+00
  2.3963207E+03  3.1314324E-04
  2.4010000E+03  3.1314324E-04
  2.4010237E+03  3.1314324E-04
  2.4016423E+03  3.1321293E-04
  2.4022609E+03  3.1310610E-04
  2.4028795E+03  3.1285682E-04
  2.4034981E+03  3.1249491E-04
  2.4047353E+03  3.1153411E-04
  2.4059725E+03  3.1039213E-04
  2.4084469E+03  3.0801165E-04
  2.4109213E+03  3.0592203E-04
  2.4133957E+03  3.0433984E-04
  2.4158701E+03  3.0329816E-04
  2.4208190E+03  3.0257359E-04
  2.4257678E+03  3.0298666E-04
  2.4307166E+03  3.0377135E-04
  2.4356654E+03  3.0438564E-04
  2.4406142E+03  3.0454615E-04
  2.4455630E+03  3.0418582E-04
  2.4505118E+03  3.0338069E-04
  2.4604095E+03  3.0102856E-04
  2.4653583E+03  2.9976963E-04
  2.4703071E+03  2.9859072E-04
  2.4752559E+03  2.9753786E-04
  2.4802047E+03  2.9662370E-04
  2.4901024E+03  2.9512680E-04
  2.4950512E+03  2.9447558E-04
  2.5000000E+03  2.9384184E-04
  2.5125000E+03  2.9214794E-04
  2.5250000E+03  2.9021049E-04
  2.5375000E+03  2.8812998E-04
  2.5500000E+03  2.8609154E-04
  2.5625000E+03  2.8420927E-04
  2.5750000E+03  2.8247018E-04
  2.5875000E+03  2.8079776E-04
  2.6000000E+03  2.7910586E-04
  2.6125000E+03  2.7736110E-04
  2.6250000E+03  2.7556414E-04
  2.6500000E+03  2.7199055E-04
  2.6750000E+03  2.6860719E-04
  2.6875000E+03  2.6698281E-04
  2.7000000E+03  2.6536905E-04
  2.7250000E+03  2.6211975E-04
  2.7500000E+03  2.5884900E-04
  2.8000000E+03  2.5252988E-04
  2.9000000E+03  2.4057962E-04
  3.0000000E+03  2.2941038E-04
  3.1000000E+03  2.1889639E-04
  3.2000000E+03  2.0908170E-04
  3.4000000E+03  1.9122613E-04
  3.6000000E+03  1.7546478E-04
  3.8000000E+03  1.6148248E-04
  4.0000000E+03  1.4904858E-04
  4.2000000E+03  1.3794596E-04
  4.4000000E+03  1.2799099E-04
  4.6000000E+03  1.1903810E-04
  4.8000000E+03  1.1096181E-04
  5.0000000E+03  1.0365393E-04
  5.2500000E+03  9.5459997E-05
  5.5000000E+03  8.8170977E-05
  5.7500000E+03  8.1660711E-05
  6.0000000E+03  7.5823887E-05
  6.5000000E+03  6.5830785E-05
  6.7500000E+03  6.1536627E-05
  7.0000000E+03  5.7635954E-05
  7.2500000E+03  5.4082906E-05
  7.5000000E+03  5.0837933E-05
  8.0000000E+03  4.5139934E-05
  8.5000000E+03  4.0318898E-05
  9.0000000E+03  3.6205406E-05
  9.5000000E+03  3.2669129E-05
  1.0000000E+04  2.9608019E-05
  1.0500000E+04  2.6941470E-05
  1.1000000E+04  2.4605246E-05
  1.1500000E+04  2.2547622E-05
  1.2000000E+04  2.0726582E-05
  1.2500000E+04  1.9107695E-05
  1.3000000E+04  1.7662540E-05
  1.3500000E+04  1.6367492E-05
  1.4000000E+04  1.5202790E-05
  1.4500000E+04  1.4151800E-05
  1.5000000E+04  1.3200443E-05
  1.6000000E+04  1.1550440E-05
  1.7000000E+04  1.0176056E-05
  1.8000000E+04  9.0202260E-06
  1.9000000E+04  8.0398074E-06
  2.0000000E+04  7.2017148E-06
  2.1000000E+04  6.4802427E-06
  2.2000000E+04  5.8551887E-06
  2.3000000E+04  5.3104994E-06
  2.4000000E+04  4.8332974E-06
  2.5000000E+04  4.4131592E-06
  2.6000000E+04  4.0415776E-06
  2.7000000E+04  3.7115567E-06
  2.8000000E+04  3.4173022E-06
  2.9000000E+04  3.1539828E-06
  3.0000000E+04  2.9175464E-06
  3.1000000E+04  2.7045743E-06
  3.2000000E+04  2.5121669E-06
  3.4000000E+04  2.1795125E-06
  3.5000000E+04  2.0353270E-06
  3.6000000E+04  1.9037218E-06
  3.8000000E+04  1.6729698E-06
  4.0000000E+04  1.4783040E-06
  4.2000000E+04  1.3128520E-06
  4.4000000E+04  1.1712724E-06
  4.6000000E+04  1.0493672E-06
  4.8000000E+04  9.4380296E-07
  5.0000000E+04  8.5190826E-07
  5.2500000E+04  7.5301296E-07
  5.5000000E+04  6.6877064E-07
  5.7500000E+04  5.9655146E-07
  5.8750000E+04  5.6428321E-07
  6.0000000E+04  5.3427647E-07
  6.2500000E+04  4.8028653E-07
  6.5000000E+04  4.3324609E-07
  6.7500000E+04  3.9207142E-07
  7.0000000E+04  3.5587637E-07
  7.2500000E+04  3.2393146E-07
  7.5000000E+04  2.9563230E-07
  7.7500000E+04  2.7047502E-07
  8.0000000E+04  2.4803725E-07
  8.2500000E+04  2.2796311E-07
  8.5000000E+04  2.0995123E-07
  8.7500000E+04  1.9374516E-07
  9.0000000E+04  1.7912581E-07
  9.2500000E+04  1.6590520E-07
  9.5000000E+04  1.5392142E-07
  1.0000000E+05  1.3312294E-07
  1.0500000E+05  1.1581673E-07
  1.1000000E+05  1.0130678E-07
  1.1500000E+05  8.9056531E-08
  1.2000000E+05  7.8647914E-08
  1.2500000E+05  6.9751866E-08
  1.3000000E+05  6.2107064E-08
  1.3500000E+05  5.5504205E-08
  1.4000000E+05  4.9774350E-08
  1.4500000E+05  4.4780186E-08
  1.5000000E+05  4.0409319E-08
  1.5500000E+05  3.6569162E-08
  1.6000000E+05  3.3183002E-08
  1.6500000E+05  3.0186930E-08
  1.7000000E+05  2.7527423E-08
  1.7500000E+05  2.5159450E-08
  1.8000000E+05  2.3044961E-08
  1.8500000E+05  2.1151648E-08
  1.9000000E+05  1.9451960E-08
  1.9500000E+05  1.7922308E-08
  2.0000000E+05  1.6542429E-08
  2.0500000E+05  1.5294850E-08
  2.1000000E+05  1.4164455E-08
  2.2000000E+05  1.2204440E-08
  2.3000000E+05  1.0576377E-08
  2.4000000E+05  9.2143902E-09
  2.5000000E+05  8.0674777E-09
  2.6000000E+05  7.0957742E-09
  2.7000000E+05  6.2678357E-09
  2.8000000E+05  5.5586544E-09
  2.9000000E+05  4.9481883E-09
  3.0000000E+05  4.4202588E-09
  3.1000000E+05  3.9617185E-09
  3.2000000E+05  3.5618179E-09
  3.3000000E+05  3.2117130E-09
  3.4000000E+05  2.9040870E-09
  3.5000000E+05  2.6328527E-09
  3.6000000E+05  2.3929205E-09
  3.7000000E+05  2.1800177E-09
  3.8000000E+05  1.9905410E-09
  3.9000000E+05  1.8214394E-09
  4.0000000E+05  1.6701195E-09
  4.1000000E+05  1.5343671E-09
  4.2000000E+05  1.4122850E-09
  4.3000000E+05  1.3022418E-09
  4.4000000E+05  1.2028289E-09
  4.6000000E+05  1.0311783E-09
  4.8000000E+05  8.8937273E-10
  5.0000000E+05  7.7135186E-10
  5.1250000E+05  7.0754806E-10
  5.2500000E+05  6.5027077E-10
  5.3750000E+05  5.9872911E-10
  5.5000000E+05  5.5224202E-10
  5.7500000E+05  4.7215694E-10
  5.8750000E+05  4.3760705E-10
  6.0000000E+05  4.0618606E-10
  6.2500000E+05  3.5142615E-10
  6.5000000E+05  3.0565154E-10
  6.7500000E+05  2.6713838E-10
  7.0000000E+05  2.3453839E-10
  7.2500000E+05  2.0678744E-10
  7.5000000E+05  1.8303960E-10
  7.7500000E+05  1.6261727E-10
  8.0000000E+05  1.4497378E-10
  8.2500000E+05  1.2966505E-10
  8.5000000E+05  1.1632813E-10
  8.7500000E+05  1.0466448E-10
  9.0000000E+05  9.4427202E-11
  9.2500000E+05  8.5411076E-11
  9.5000000E+05  7.7444710E-11
  9.7500000E+05  7.0384278E-11
  1.0000000E+06  6.4108547E-11
  1.0250000E+06  5.8514882E-11
  1.0500000E+06  5.3516034E-11
  1.0750000E+06  4.9037552E-11
  1.1000000E+06  4.5015659E-11
  1.1250000E+06  4.1395537E-11
  1.1500000E+06  3.8129923E-11
  1.1750000E+06  3.5177934E-11
  1.2000000E+06  3.2504101E-11
  1.2250000E+06  3.0077569E-11
  1.2500000E+06  2.7871419E-11
  1.3000000E+06  2.4028931E-11
  1.3500000E+06  2.0820540E-11
  1.4000000E+06  1.8124997E-11
  1.4500000E+06  1.5847279E-11
  1.5000000E+06  1.3912282E-11
  1.5500000E+06  1.2260194E-11
  1.6000000E+06  1.0843043E-11
  1.6500000E+06  9.6220728E-12
  1.7000000E+06  8.5657702E-12
  1.7500000E+06  7.6483593E-12
  1.8000000E+06  6.8486385E-12
  1.8500000E+06  6.1490770E-12
  1.9000000E+06  5.5351062E-12
  1.9500000E+06  4.9945627E-12
  2.0000000E+06  4.5172454E-12
  2.0500000E+06  4.0945622E-12
  2.1000000E+06  3.7192469E-12
  2.1500000E+06  3.3851313E-12
  2.2000000E+06  3.0869626E-12
  2.2500000E+06  2.8202500E-12
  2.3000000E+06  2.5811394E-12
  2.3500000E+06  2.3663128E-12
  2.4000000E+06  2.1729050E-12
  2.4500000E+06  1.9984347E-12
  2.5000000E+06  1.8407467E-12
  2.6000000E+06  1.5684505E-12
  2.7000000E+06  1.3436688E-12
  2.8000000E+06  1.1569060E-12
  2.9000000E+06  1.0007929E-12
  3.0000000E+06  8.6956206E-13
  3.1000000E+06  7.5866459E-13
  3.2000000E+06  6.6448674E-13
  3.3000000E+06  5.8413583E-13
  3.4000000E+06  5.1528119E-13
  3.5000000E+06  4.5603316E-13
  3.6000000E+06  4.0485105E-13
  3.7000000E+06  3.6047213E-13
  3.8000000E+06  3.2185617E-13
  3.9000000E+06  2.8814185E-13
  4.0000000E+06  2.5861271E-13
  4.1000000E+06  2.3267035E-13
  4.2000000E+06  2.0981283E-13
  4.3000000E+06  1.8961757E-13
  4.4000000E+06  1.7172779E-13
  4.5000000E+06  1.5584076E-13
  4.6000000E+06  1.4169848E-13
  4.7000000E+06  1.2908039E-13
  4.8000000E+06  1.1779723E-13
  5.0000000E+06  9.8603504E-14
  5.1250000E+06  8.8515575E-14
  5.2500000E+06  7.9645187E-14
  5.3750000E+06  7.1822653E-14
  5.5000000E+06  6.4907318E-14
  5.7500000E+06  5.3343015E-14
  5.8750000E+06  4.8505765E-14
  
  
#  70   6  M2  EION =  2.178000000E+03 eV   270
#  S(0) = 1.331688E+00
  2.1653106E+01  0.0000000E+00
  2.1653106E+03  0.0000000E+00
  2.1653106E+03  6.9539813E-04
  2.1780000E+03  6.9539813E-04
  2.1780216E+03  6.9539813E-04
  2.1781590E+03  6.8530003E-04
  2.1782963E+03  6.7589532E-04
  2.1784337E+03  6.6712211E-04
  2.1785711E+03  6.5892561E-04
  2.1788458E+03  6.4407253E-04
  2.1791205E+03  6.3100409E-04
  2.1796700E+03  6.0920046E-04
  2.1802195E+03  5.9190712E-04
  2.1807689E+03  5.7802109E-04
  2.1813184E+03  5.6676088E-04
  2.1818678E+03  5.5755748E-04
  2.1824173E+03  5.4998616E-04
  2.1835162E+03  5.3851906E-04
  2.1846151E+03  5.3053411E-04
  2.1857140E+03  5.2487625E-04
  2.1868130E+03  5.2078228E-04
  2.1890108E+03  5.1536804E-04
  2.1912086E+03  5.1176847E-04
  2.1934065E+03  5.0877922E-04
  2.1956043E+03  5.0587397E-04
  2.2000000E+03  4.9981459E-04
  2.2031250E+03  4.9548797E-04
  2.2062500E+03  4.9146201E-04
  2.2093750E+03  4.8795773E-04
  2.2125000E+03  4.8509123E-04
  2.2187500E+03  4.8128246E-04
  2.2250000E+03  4.7949841E-04
  2.2312500E+03  4.7881906E-04
  2.2375000E+03  4.7842561E-04
  2.2437500E+03  4.7780980E-04
  2.2500000E+03  4.7678968E-04
  2.2562500E+03  4.7541698E-04
  2.2625000E+03  4.7384899E-04
  2.2750000E+03  4.7077365E-04
  2.2875000E+03  4.6827602E-04
  2.3000000E+03  4.6620932E-04
  2.3125000E+03  4.6412358E-04
  2.3250000E+03  4.6175427E-04
  2.3375000E+03  4.5914747E-04
  2.3500000E+03  4.5648235E-04
  2.3750000E+03  4.5147632E-04
  2.4000000E+03  4.4670685E-04
  2.4250000E+03  4.4165767E-04
  2.4500000E+03  4.3641515E-04
  2.4750000E+03  4.3131701E-04
  2.5000000E+03  4.2635504E-04
  2.5500000E+03  4.1629702E-04
  2.6000000E+03  4.0634552E-04
  2.6500000E+03  3.9672281E-04
  2.6750000E+03  3.9193754E-04
  2.7000000E+03  3.8717494E-04
  2.7500000E+03  3.7791398E-04
  2.8000000E+03  3.6892191E-04
  2.9000000E+03  3.5153495E-04
  3.0000000E+03  3.3510133E-04
  3.1000000E+03  3.1956147E-04
  3.2000000E+03  3.0486160E-04
  3.4000000E+03  2.7784070E-04
  3.6000000E+03  2.5369114E-04
  3.8000000E+03  2.3210499E-04
  4.0000000E+03  2.1279644E-04
  4.2000000E+03  1.9548822E-04
  4.4000000E+03  1.7994739E-04
  4.6000000E+03  1.6596896E-04
  4.8000000E+03  1.5337126E-04
  5.0000000E+03  1.4199458E-04
  5.2500000E+03  1.2927955E-04
  5.5000000E+03  1.1802026E-04
  5.7500000E+03  1.0801808E-04
  6.0000000E+03  9.9104890E-05
  6.5000000E+03  8.3996773E-05
  6.7500000E+03  7.7577556E-05
  7.0000000E+03  7.1791975E-05
  7.2500000E+03  6.6563975E-05
  7.5000000E+03  6.1827985E-05
  8.0000000E+03  5.3613452E-05
  8.5000000E+03  4.6781726E-05
  9.0000000E+03  4.1054048E-05
  9.5000000E+03  3.6215899E-05
  1.0000000E+04  3.2101408E-05
  1.0500000E+04  2.8580489E-05
  1.1000000E+04  2.5550070E-05
  1.1500000E+04  2.2927850E-05
  1.2000000E+04  2.0647583E-05
  1.2500000E+04  1.8655513E-05
  1.3000000E+04  1.6907720E-05
  1.3500000E+04  1.5368065E-05
  1.4000000E+04  1.4006634E-05
  1.4500000E+04  1.2798518E-05
  1.5000000E+04  1.1722862E-05
  1.6000000E+04  9.9014419E-06
  1.7000000E+04  8.4317488E-06
  1.8000000E+04  7.2333816E-06
  1.9000000E+04  6.2469651E-06
  2.0000000E+04  5.4280133E-06
  2.1000000E+04  4.7427549E-06
  2.2000000E+04  4.1652442E-06
  2.3000000E+04  3.6753289E-06
  2.4000000E+04  3.2571971E-06
  2.5000000E+04  2.8983263E-06
  2.6000000E+04  2.5887139E-06
  2.7000000E+04  2.3203050E-06
  2.8000000E+04  2.0865659E-06
  2.9000000E+04  1.8821598E-06
  3.0000000E+04  1.7026987E-06
  3.1000000E+04  1.5445535E-06
  3.2000000E+04  1.4047057E-06
  3.3000000E+04  1.2806306E-06
  3.4000000E+04  1.1702067E-06
  3.5000000E+04  1.0716424E-06
  3.6000000E+04  9.8341835E-07
  3.8000000E+04  8.3300131E-07
  4.0000000E+04  7.1067258E-07
  4.2000000E+04  6.1029120E-07
  4.4000000E+04  5.2724222E-07
  4.6000000E+04  4.5801508E-07
  4.8000000E+04  3.9990924E-07
  5.0000000E+04  3.5082573E-07
  5.2500000E+04  2.9968417E-07
  5.5000000E+04  2.5760744E-07
  5.7500000E+04  2.2271781E-07
  5.8750000E+04  2.0750568E-07
  6.0000000E+04  1.9357965E-07
  6.2500000E+04  1.6908352E-07
  6.5000000E+04  1.4836355E-07
  6.7500000E+04  1.3073789E-07
  7.0000000E+04  1.1566498E-07
  7.2500000E+04  1.0271134E-07
  7.5000000E+04  9.1527461E-08
  7.7500000E+04  8.1829641E-08
  8.0000000E+04  7.3386083E-08
  8.2500000E+04  6.6006295E-08
  8.5000000E+04  5.9532841E-08
  8.7500000E+04  5.3834922E-08
  9.0000000E+04  4.8803324E-08
  9.2500000E+04  4.4346427E-08
  9.5000000E+04  4.0387029E-08
  1.0000000E+05  3.3709229E-08
  1.0500000E+05  2.8355527E-08
  1.1000000E+05  2.4022589E-08
  1.1500000E+05  2.0485304E-08
  1.2000000E+05  1.7574516E-08
  1.2500000E+05  1.5161636E-08
  1.3000000E+05  1.3147878E-08
  1.3500000E+05  1.1456612E-08
  1.4000000E+05  1.0027845E-08
  1.4500000E+05  8.8142191E-09
  1.5000000E+05  7.7780580E-09
  1.5500000E+05  6.8891610E-09
  1.6000000E+05  6.1231557E-09
  1.6500000E+05  5.4602498E-09
  1.7000000E+05  4.8842693E-09
  1.7500000E+05  4.3819211E-09
  1.8000000E+05  3.9422226E-09
  1.8500000E+05  3.5560548E-09
  1.9000000E+05  3.2158077E-09
  1.9500000E+05  2.9151019E-09
  2.0000000E+05  2.6485664E-09
  2.0500000E+05  2.4116615E-09
  2.1000000E+05  2.2005343E-09
  2.2000000E+05  1.8429606E-09
  2.3000000E+05  1.5548537E-09
  2.4000000E+05  1.3206814E-09
  2.5000000E+05  1.1288073E-09
  2.6000000E+05  9.7041478E-10
  2.7000000E+05  8.3875330E-10
  2.8000000E+05  7.2860451E-10
  2.9000000E+05  6.3589828E-10
  3.0000000E+05  5.5743315E-10
  3.1000000E+05  4.9067095E-10
  3.2000000E+05  4.3358446E-10
  3.3000000E+05  3.8454331E-10
  3.4000000E+05  3.4222809E-10
  3.5000000E+05  3.0556449E-10
  3.6000000E+05  2.7367272E-10
  3.7000000E+05  2.4582839E-10
  3.8000000E+05  2.2143192E-10
  3.9000000E+05  1.9998461E-10
  4.0000000E+05  1.8106967E-10
  4.1000000E+05  1.6433718E-10
  4.2000000E+05  1.4949226E-10
  4.3000000E+05  1.3628545E-10
  4.4000000E+05  1.2450482E-10
  4.6000000E+05  1.0452561E-10
  4.8000000E+05  8.8398055E-11
  5.0000000E+05  7.5265219E-11
  5.1250000E+05  6.8285236E-11
  5.2500000E+05  6.2096336E-11
  5.3750000E+05  5.6593323E-11
  5.5000000E+05  5.1686964E-11
  5.7500000E+05  4.3371296E-11
  5.8750000E+05  3.9841357E-11
  6.0000000E+05  3.6663550E-11
  6.2500000E+05  3.1204518E-11
  6.5000000E+05  2.6725180E-11
  6.7500000E+05  2.3021756E-11
  7.0000000E+05  1.9938284E-11
  7.2500000E+05  1.7354179E-11
  7.5000000E+05  1.5175365E-11
  7.7500000E+05  1.3327831E-11
  8.0000000E+05  1.1752880E-11
  8.2500000E+05  1.0403605E-11
  8.5000000E+05  9.2422629E-12
  8.7500000E+05  8.2382826E-12
  9.0000000E+05  7.3667379E-12
  9.2500000E+05  6.6071892E-12
  9.5000000E+05  5.9427902E-12
  9.7500000E+05  5.3595824E-12
  1.0000000E+06  4.8459434E-12
  1.0250000E+06  4.3921501E-12
  1.0500000E+06  3.9900300E-12
  1.1000000E+06  3.3142670E-12
  1.1500000E+06  2.7750351E-12
  1.2000000E+06  2.3405511E-12
  1.2500000E+06  1.9873441E-12
  1.3000000E+06  1.6978620E-12
  1.3500000E+06  1.4588221E-12
  1.4000000E+06  1.2600615E-12
  1.4500000E+06  1.0937252E-12
  1.5000000E+06  9.5368713E-13
  1.5500000E+06  8.3512901E-13
  1.6000000E+06  7.3423196E-13
  1.6500000E+06  6.4794634E-13
  1.7000000E+06  5.7381835E-13
  1.7500000E+06  5.0986054E-13
  1.8000000E+06  4.5445283E-13
  1.8500000E+06  4.0626734E-13
  1.9000000E+06  3.6421007E-13
  1.9500000E+06  3.2737510E-13
  2.0000000E+06  2.9500889E-13
  2.0500000E+06  2.6648167E-13
  2.1000000E+06  2.4126437E-13
  2.1500000E+06  2.1891067E-13
  2.2000000E+06  1.9904255E-13
  2.2500000E+06  1.8133858E-13
  2.3000000E+06  1.6552451E-13
  2.4000000E+06  1.3866024E-13
  2.5000000E+06  1.1693917E-13
  2.6000000E+06  9.9234541E-14
  2.7000000E+06  8.4695968E-14
  2.8000000E+06  7.2674668E-14
  2.9000000E+06  6.2670822E-14
  3.0000000E+06  5.4295906E-14
  3.1000000E+06  4.7245381E-14
  3.2000000E+06  4.1278704E-14
  3.3000000E+06  3.6204465E-14
  3.4000000E+06  3.1869245E-14
  3.5000000E+06  2.8149273E-14
  3.6000000E+06  2.4944067E-14
  3.7000000E+06  2.2171605E-14
  3.8000000E+06  1.9764590E-14
  3.9000000E+06  1.7667524E-14
  4.0000000E+06  1.5834457E-14
  4.1000000E+06  1.4227146E-14
  4.2000000E+06  1.2813586E-14
  4.3000000E+06  1.1566880E-14
  4.4000000E+06  1.0464325E-14
  4.5000000E+06  9.4866108E-15
  4.6000000E+06  8.6173356E-15
  4.7000000E+06  7.8425461E-15
  4.8000000E+06  7.1503312E-15
  5.0000000E+06  5.9743996E-15
  5.1250000E+06  5.3577277E-15
  5.2500000E+06  4.8167361E-15
  5.3750000E+06  4.3409290E-15
  
  
#  70   7  M3  EION =  1.956000000E+03 eV   270
#  S(0) = 2.940325E+00
  1.9454979E+01  0.0000000E+00
  1.9454979E+03  0.0000000E+00
  1.9454979E+03  2.1526724E-03
  1.9560000E+03  2.1526724E-03
  1.9560194E+03  2.1526724E-03
  1.9561568E+03  2.1128887E-03
  1.9562942E+03  2.0761494E-03
  1.9564317E+03  2.0421400E-03
  1.9565691E+03  2.0105879E-03
  1.9568440E+03  1.9539341E-03
  1.9571189E+03  1.9046147E-03
  1.9576686E+03  1.8233331E-03
  1.9582184E+03  1.7596512E-03
  1.9587681E+03  1.7089288E-03
  1.9593179E+03  1.6679991E-03
  1.9598677E+03  1.6346250E-03
  1.9604174E+03  1.6071788E-03
  1.9615169E+03  1.5655054E-03
  1.9626164E+03  1.5362771E-03
  1.9637160E+03  1.5153660E-03
  1.9648155E+03  1.5000944E-03
  1.9670145E+03  1.4798170E-03
  1.9692135E+03  1.4666957E-03
  1.9714126E+03  1.4564676E-03
  1.9736116E+03  1.4471375E-03
  1.9824077E+03  1.4104367E-03
  1.9868058E+03  1.3942866E-03
  1.9912039E+03  1.3813925E-03
  1.9956019E+03  1.3720262E-03
  2.0000000E+03  1.3657435E-03
  2.0062500E+03  1.3605127E-03
  2.0125000E+03  1.3573803E-03
  2.0187500E+03  1.3544258E-03
  2.0250000E+03  1.3506181E-03
  2.0375000E+03  1.3399895E-03
  2.0437500E+03  1.3339083E-03
  2.0500000E+03  1.3278901E-03
  2.0625000E+03  1.3169795E-03
  2.0750000E+03  1.3075429E-03
  2.0875000E+03  1.2984829E-03
  2.1000000E+03  1.2888689E-03
  2.1125000E+03  1.2785747E-03
  2.1250000E+03  1.2679956E-03
  2.1500000E+03  1.2476682E-03
  2.1750000E+03  1.2284758E-03
  2.2000000E+03  1.2089643E-03
  2.3000000E+03  1.1325362E-03
  2.4000000E+03  1.0609522E-03
  2.5000000E+03  9.9480697E-04
  2.6000000E+03  9.3395545E-04
  2.7000000E+03  8.7769831E-04
  2.8000000E+03  8.2574956E-04
  2.9000000E+03  7.7782464E-04
  3.0000000E+03  7.3341254E-04
  3.1000000E+03  6.9227744E-04
  3.2000000E+03  6.5416376E-04
  3.4000000E+03  5.8576365E-04
  3.6000000E+03  5.2648200E-04
  3.8000000E+03  4.7488244E-04
  4.0000000E+03  4.2975367E-04
  4.2000000E+03  3.9012442E-04
  4.4000000E+03  3.5519258E-04
  4.6000000E+03  3.2428824E-04
  4.8000000E+03  2.9685065E-04
  5.0000000E+03  2.7240895E-04
  5.2500000E+03  2.4547107E-04
  5.5000000E+03  2.2195461E-04
  5.7500000E+03  2.0133358E-04
  6.0000000E+03  1.8317591E-04
  6.5000000E+03  1.5288410E-04
  6.7500000E+03  1.4020512E-04
  7.0000000E+03  1.2887933E-04
  7.2500000E+03  1.1873057E-04
  7.5000000E+03  1.0960951E-04
  8.0000000E+03  9.3961651E-05
  8.5000000E+03  8.1124624E-05
  9.0000000E+03  7.0494768E-05
  9.5000000E+03  6.1617922E-05
  1.0000000E+04  5.4148299E-05
  1.0500000E+04  4.7818825E-05
  1.1000000E+04  4.2420988E-05
  1.1500000E+04  3.7790440E-05
  1.2000000E+04  3.3796408E-05
  1.2500000E+04  3.0333963E-05
  1.3000000E+04  2.7318232E-05
  1.3500000E+04  2.4680054E-05
  1.4000000E+04  2.2362696E-05
  1.4500000E+04  2.0319313E-05
  1.5000000E+04  1.8511000E-05
  1.6000000E+04  1.5474848E-05
  1.7000000E+04  1.3051419E-05
  1.8000000E+04  1.1095262E-05
  1.9000000E+04  9.5002586E-06
  2.0000000E+04  8.1877888E-06
  2.1000000E+04  7.0987880E-06
  2.2000000E+04  6.1883193E-06
  2.3000000E+04  5.4217956E-06
  2.4000000E+04  4.7723109E-06
  2.5000000E+04  4.2187304E-06
  2.6000000E+04  3.7443014E-06
  2.7000000E+04  3.3356322E-06
  2.8000000E+04  2.9819361E-06
  2.9000000E+04  2.6744603E-06
  3.0000000E+04  2.4060546E-06
  3.1000000E+04  2.1708415E-06
  3.2000000E+04  1.9639609E-06
  3.4000000E+04  1.6196956E-06
  3.6000000E+04  1.3481793E-06
  3.8000000E+04  1.1315801E-06
  4.0000000E+04  9.5699849E-07
  4.2000000E+04  8.1495903E-07
  4.4000000E+04  6.9840286E-07
  4.6000000E+04  6.0200511E-07
  4.8000000E+04  5.2170218E-07
  5.0000000E+04  4.5435966E-07
  5.2500000E+04  3.8474002E-07
  5.5000000E+04  3.2794034E-07
  5.7500000E+04  2.8122186E-07
  5.8750000E+04  2.6097338E-07
  6.0000000E+04  2.4250749E-07
  6.2500000E+04  2.1020451E-07
  6.5000000E+04  1.8307908E-07
  6.7500000E+04  1.6016651E-07
  7.0000000E+04  1.4070591E-07
  7.2500000E+04  1.2409225E-07
  7.5000000E+04  1.0984085E-07
  7.7500000E+04  9.7560701E-08
  8.0000000E+04  8.6934296E-08
  8.2500000E+04  7.7702221E-08
  8.5000000E+04  6.9651299E-08
  8.7500000E+04  6.2605411E-08
  9.0000000E+04  5.6418307E-08
  9.2500000E+04  5.0967938E-08
  9.5000000E+04  4.6151991E-08
  1.0000000E+05  3.8092133E-08
  1.0500000E+05  3.1696064E-08
  1.1000000E+05  2.6570335E-08
  1.1500000E+05  2.2425653E-08
  1.2000000E+05  1.9046537E-08
  1.2500000E+05  1.6270591E-08
  1.3000000E+05  1.3974092E-08
  1.3500000E+05  1.2061824E-08
  1.4000000E+05  1.0459830E-08
  1.4500000E+05  9.1101682E-09
  1.5000000E+05  7.9670712E-09
  1.5500000E+05  6.9941222E-09
  1.6000000E+05  6.1621393E-09
  1.6500000E+05  5.4475840E-09
  1.7000000E+05  4.8313504E-09
  1.7500000E+05  4.2978394E-09
  1.8000000E+05  3.8342441E-09
  1.8500000E+05  3.4299955E-09
  1.9000000E+05  3.0763282E-09
  1.9500000E+05  2.7659393E-09
  2.0000000E+05  2.4927167E-09
  2.0500000E+05  2.2515232E-09
  2.1000000E+05  2.0380243E-09
  2.2000000E+05  1.6799743E-09
  2.3000000E+05  1.3952649E-09
  2.4000000E+05  1.1668400E-09
  2.5000000E+05  9.8205753E-10
  2.6000000E+05  8.3143673E-10
  2.7000000E+05  7.0779173E-10
  2.8000000E+05  6.0562291E-10
  2.9000000E+05  5.2068199E-10
  3.0000000E+05  4.4965912E-10
  3.1000000E+05  3.8995512E-10
  3.2000000E+05  3.3951351E-10
  3.3000000E+05  2.9669568E-10
  3.4000000E+05  2.6018738E-10
  3.5000000E+05  2.2892797E-10
  3.6000000E+05  2.0205638E-10
  3.7000000E+05  1.7886970E-10
  3.8000000E+05  1.5879116E-10
  3.9000000E+05  1.4134520E-10
  4.0000000E+05  1.2613778E-10
  4.1000000E+05  1.1284103E-10
  4.2000000E+05  1.0118089E-10
  4.3000000E+05  9.0927400E-11
  4.4000000E+05  8.1886831E-11
  4.6000000E+05  6.6813997E-11
  4.8000000E+05  5.4925451E-11
  5.0000000E+05  4.5465438E-11
  5.1250000E+05  4.0531981E-11
  5.2500000E+05  3.6220101E-11
  5.3750000E+05  3.2440740E-11
  5.5000000E+05  2.9119109E-11
  5.7500000E+05  2.3606592E-11
  5.8750000E+05  2.1317113E-11
  6.0000000E+05  1.9285179E-11
  6.2500000E+05  1.5866907E-11
  6.5000000E+05  1.3140467E-11
  6.7500000E+05  1.0949020E-11
  7.0000000E+05  9.1749440E-12
  7.2500000E+05  7.7291537E-12
  7.5000000E+05  6.5435580E-12
  7.7500000E+05  5.5656587E-12
  8.0000000E+05  4.7546564E-12
  8.2500000E+05  4.0786048E-12
  8.5000000E+05  3.5123157E-12
  8.7500000E+05  3.0357979E-12
  9.0000000E+05  2.6330881E-12
  9.2500000E+05  2.2913641E-12
  9.5000000E+05  2.0002667E-12
  9.7500000E+05  1.7513824E-12
  1.0000000E+06  1.5378443E-12
  1.0250000E+06  1.3540216E-12
  1.0500000E+06  1.1952756E-12
  1.0750000E+06  1.0577687E-12
  1.1000000E+06  9.3831304E-13
  1.1250000E+06  8.3425034E-13
  1.1500000E+06  7.4335574E-13
  1.1750000E+06  6.6376014E-13
  1.2000000E+06  5.9388799E-13
  1.2250000E+06  5.3240680E-13
  1.2500000E+06  4.7818624E-13
  1.3000000E+06  3.8782128E-13
  1.3500000E+06  3.1665933E-13
  1.4000000E+06  2.6018673E-13
  1.4500000E+06  2.1504796E-13
  1.5000000E+06  1.7872466E-13
  1.5500000E+06  1.4931000E-13
  1.6000000E+06  1.2534818E-13
  1.6500000E+06  1.0571908E-13
  1.7000000E+06  8.9554286E-14
  1.7500000E+06  7.6175831E-14
  1.8000000E+06  6.5051025E-14
  1.8500000E+06  5.5758713E-14
  1.9000000E+06  4.7963932E-14
  1.9500000E+06  4.1398791E-14
  2.0000000E+06  3.5847913E-14
  2.0500000E+06  3.1137263E-14
  2.1000000E+06  2.7125553E-14
  2.1500000E+06  2.3697551E-14
  2.2000000E+06  2.0758867E-14
  2.2500000E+06  1.8231873E-14
  2.3000000E+06  1.6052462E-14
  2.3500000E+06  1.4167483E-14
  2.4000000E+06  1.2532704E-14
  2.4500000E+06  1.1111190E-14
  2.5000000E+06  9.8719900E-15
  2.5500000E+06  8.7890847E-15
  2.6000000E+06  7.8405344E-15
  2.6500000E+06  7.0077839E-15
  2.7000000E+06  6.2750946E-15
  2.8000000E+06  5.0583217E-15
  2.9000000E+06  4.1049263E-15
  3.0000000E+06  3.3522619E-15
  3.1000000E+06  2.7538567E-15
  3.2000000E+06  2.2749231E-15
  3.3000000E+06  1.8891984E-15
  3.4000000E+06  1.5766987E-15
  3.5000000E+06  1.3221022E-15
  3.6000000E+06  1.1135764E-15
  3.7000000E+06  9.4192204E-16
  3.8000000E+06  7.9994211E-16
  3.9000000E+06  6.8197162E-16
  4.0000000E+06  5.8352754E-16
  4.1000000E+06  5.0104228E-16
  4.2000000E+06  4.3165883E-16
  4.3000000E+06  3.7307784E-16
  4.4000000E+06  3.2343978E-16
  4.5000000E+06  2.8123082E-16
  4.6000000E+06  2.4521583E-16
  4.7000000E+06  2.1438522E-16
  4.8000000E+06  1.8791018E-16
  5.0000000E+06  1.4541518E-16
  5.1250000E+06  1.2447339E-16
  5.2500000E+06  1.0692506E-16
  5.3750000E+06  9.2168404E-17
  
  
#  70   8  M4  EION =  1.580000000E+03 eV   272
#  S(0) = 4.450386E+00
  1.5768414E+01  0.0000000E+00
  1.5768414E+03  0.0000000E+00
  1.5768414E+03  1.7499552E-04
  1.5800000E+03  1.7499552E-04
  1.5800158E+03  1.7499552E-04
  1.5801407E+03  1.8310609E-04
  1.5802656E+03  1.9153897E-04
  1.5803905E+03  2.0029077E-04
  1.5805154E+03  2.0935833E-04
  1.5807652E+03  2.2842922E-04
  1.5810150E+03  2.4873037E-04
  1.5815146E+03  2.9295020E-04
  1.5820142E+03  3.4188727E-04
  1.5830134E+03  4.5345404E-04
  1.5840126E+03  5.8247594E-04
  1.5850118E+03  7.2775124E-04
  1.5860110E+03  8.8764367E-04
  1.5870103E+03  1.0599947E-03
  1.5880095E+03  1.2421422E-03
  1.5900079E+03  1.6233197E-03
  1.5920063E+03  2.0051577E-03
  1.5940047E+03  2.3646667E-03
  1.5950039E+03  2.5309579E-03
  1.5960032E+03  2.6867483E-03
  1.5980016E+03  2.9653721E-03
  1.6000000E+03  3.2016322E-03
  1.6031250E+03  3.4988856E-03
  1.6062500E+03  3.7294637E-03
  1.6093750E+03  3.9132728E-03
  1.6125000E+03  4.0629778E-03
  1.6187500E+03  4.2841627E-03
  1.6250000E+03  4.4181056E-03
  1.6375000E+03  4.4956246E-03
  1.6437500E+03  4.4827862E-03
  1.6500000E+03  4.4589468E-03
  1.6625000E+03  4.4066833E-03
  1.6750000E+03  4.3518187E-03
  1.6875000E+03  4.2851667E-03
  1.7000000E+03  4.2079150E-03
  1.7125000E+03  4.1286649E-03
  1.7250000E+03  4.0531211E-03
  1.7375000E+03  3.9815406E-03
  1.7500000E+03  3.9114314E-03
  1.7750000E+03  3.7707624E-03
  1.8000000E+03  3.6352761E-03
  1.8250000E+03  3.5102868E-03
  1.8500000E+03  3.3916027E-03
  1.8750000E+03  3.2767502E-03
  1.9000000E+03  3.1671561E-03
  2.0000000E+03  2.7790438E-03
  2.1000000E+03  2.4514194E-03
  2.2000000E+03  2.1718058E-03
  2.3000000E+03  1.9317263E-03
  2.4000000E+03  1.7246033E-03
  2.5000000E+03  1.5446933E-03
  2.6000000E+03  1.3879965E-03
  2.7000000E+03  1.2506479E-03
  2.8000000E+03  1.1300724E-03
  2.9000000E+03  1.0238000E-03
  3.0000000E+03  9.2978784E-04
  3.1000000E+03  8.4637147E-04
  3.2000000E+03  7.7216866E-04
  3.4000000E+03  6.4681813E-04
  3.6000000E+03  5.4610451E-04
  3.8000000E+03  4.6441139E-04
  4.0000000E+03  3.9756614E-04
  4.2000000E+03  3.4242751E-04
  4.4000000E+03  2.9660370E-04
  4.6000000E+03  2.5825527E-04
  4.8000000E+03  2.2595456E-04
  5.0000000E+03  1.9858357E-04
  5.2500000E+03  1.6997521E-04
  5.5000000E+03  1.4636353E-04
  5.7500000E+03  1.2672975E-04
  6.0000000E+03  1.1029053E-04
  6.5000000E+03  8.4695708E-05
  6.7500000E+03  7.4687929E-05
  7.0000000E+03  6.6114826E-05
  7.2500000E+03  5.8735756E-05
  7.5000000E+03  5.2356011E-05
  8.0000000E+03  4.1988984E-05
  8.5000000E+03  3.4056545E-05
  9.0000000E+03  2.7903597E-05
  9.5000000E+03  2.3072080E-05
  1.0000000E+04  1.9235923E-05
  1.0500000E+04  1.6159268E-05
  1.1000000E+04  1.3668985E-05
  1.1500000E+04  1.1636286E-05
  1.2000000E+04  9.9641951E-06
  1.2500000E+04  8.5788617E-06
  1.3000000E+04  7.4234764E-06
  1.3500000E+04  6.4539181E-06
  1.4000000E+04  5.6356172E-06
  1.4500000E+04  4.9412684E-06
  1.5000000E+04  4.3491338E-06
  1.5500000E+04  3.8417863E-06
  1.6000000E+04  3.4051608E-06
  1.6500000E+04  3.0278327E-06
  1.7000000E+04  2.7004669E-06
  1.8000000E+04  2.1662775E-06
  1.9000000E+04  1.7557498E-06
  2.0000000E+04  1.4363407E-06
  2.1000000E+04  1.1850365E-06
  2.2000000E+04  9.8529839E-07
  2.3000000E+04  8.2506629E-07
  2.4000000E+04  6.9542821E-07
  2.5000000E+04  5.8971748E-07
  2.6000000E+04  5.0289154E-07
  2.7000000E+04  4.3109606E-07
  2.8000000E+04  3.7135703E-07
  2.9000000E+04  3.2135933E-07
  3.0000000E+04  2.7928571E-07
  3.1000000E+04  2.4369873E-07
  3.2000000E+04  2.1345328E-07
  3.3000000E+04  1.8763096E-07
  3.4000000E+04  1.6549051E-07
  3.5000000E+04  1.4643006E-07
  3.6000000E+04  1.2995820E-07
  3.8000000E+04  1.0323762E-07
  4.0000000E+04  8.2870306E-08
  4.2000000E+04  6.7154438E-08
  4.4000000E+04  5.4891830E-08
  4.6000000E+04  4.5225696E-08
  4.8000000E+04  3.7534709E-08
  5.0000000E+04  3.1362407E-08
  5.2500000E+04  2.5273982E-08
  5.5000000E+04  2.0550061E-08
  5.7500000E+04  1.6846456E-08
  5.8750000E+04  1.5296809E-08
  6.0000000E+04  1.3914893E-08
  6.2500000E+04  1.1573932E-08
  6.5000000E+04  9.6893172E-09
  6.7500000E+04  8.1605877E-09
  7.0000000E+04  6.9117966E-09
  7.2500000E+04  5.8849688E-09
  7.5000000E+04  5.0354515E-09
  7.7500000E+04  4.3285652E-09
  8.0000000E+04  3.7371680E-09
  8.2500000E+04  3.2398614E-09
  8.5000000E+04  2.8196567E-09
  8.7500000E+04  2.4629799E-09
  9.0000000E+04  2.1589194E-09
  9.2500000E+04  1.8986528E-09
  9.5000000E+04  1.6750068E-09
  1.0000000E+05  1.3151746E-09
  1.0500000E+05  1.0439036E-09
  1.1000000E+05  8.3682385E-10
  1.1500000E+05  6.7692935E-10
  1.2000000E+05  5.5216837E-10
  1.2500000E+05  4.5387792E-10
  1.3000000E+05  3.7574914E-10
  1.3500000E+05  3.1313231E-10
  1.4000000E+05  2.6256188E-10
  1.4500000E+05  2.2142780E-10
  1.5000000E+05  1.8774568E-10
  1.5500000E+05  1.5999305E-10
  1.6000000E+05  1.3699185E-10
  1.6500000E+05  1.1782338E-10
  1.7000000E+05  1.0176599E-10
  1.7500000E+05  8.8248723E-11
  1.8000000E+05  7.6816955E-11
  1.8500000E+05  6.7106401E-11
  1.9000000E+05  5.8823477E-11
  1.9500000E+05  5.1730275E-11
  2.0000000E+05  4.5632993E-11
  2.0500000E+05  4.0372959E-11
  2.1000000E+05  3.5819636E-11
  2.2000000E+05  2.8420017E-11
  2.3000000E+05  2.2771569E-11
  2.4000000E+05  1.8411058E-11
  2.5000000E+05  1.5009756E-11
  2.6000000E+05  1.2331178E-11
  2.7000000E+05  1.0202995E-11
  2.8000000E+05  8.4981592E-12
  2.9000000E+05  7.1219729E-12
  3.0000000E+05  6.0031219E-12
  3.1000000E+05  5.0873937E-12
  3.2000000E+05  4.3332104E-12
  3.3000000E+05  3.7084145E-12
  3.4000000E+05  3.1879385E-12
  3.5000000E+05  2.7521000E-12
  3.6000000E+05  2.3853372E-12
  3.7000000E+05  2.0752631E-12
  3.8000000E+05  1.8119574E-12
  3.9000000E+05  1.5874297E-12
  4.0000000E+05  1.3952084E-12
  4.1000000E+05  1.2300230E-12
  4.2000000E+05  1.0875595E-12
  4.3000000E+05  9.6427081E-13
  4.4000000E+05  8.5722701E-13
  4.6000000E+05  6.8255702E-13
  4.8000000E+05  5.4853867E-13
  5.0000000E+05  4.4460175E-13
  5.1250000E+05  3.9146657E-13
  5.2500000E+05  3.4568676E-13
  5.3750000E+05  3.0610828E-13
  5.5000000E+05  2.7177883E-13
  5.7500000E+05  2.1584204E-13
  6.0000000E+05  1.7300805E-13
  6.2500000E+05  1.3985421E-13
  6.5000000E+05  1.1393901E-13
  6.6250000E+05  1.0312390E-13
  6.7500000E+05  9.3497173E-14
  7.0000000E+05  7.7236687E-14
  7.2500000E+05  6.4201131E-14
  7.5000000E+05  5.3675029E-14
  7.7500000E+05  4.5117783E-14
  8.0000000E+05  3.8117139E-14
  8.2500000E+05  3.2356038E-14
  8.5000000E+05  2.7588679E-14
  8.7500000E+05  2.3623040E-14
  9.0000000E+05  2.0308049E-14
  9.2500000E+05  1.7524072E-14
  9.5000000E+05  1.5175779E-14
  9.7500000E+05  1.3186739E-14
  1.0000000E+06  1.1495333E-14
  1.0250000E+06  1.0051622E-14
  1.0500000E+06  8.8149282E-15
  1.0750000E+06  7.7519603E-15
  1.1000000E+06  6.8353445E-15
  1.1250000E+06  6.0424765E-15
  1.1500000E+06  5.3546145E-15
  1.2000000E+06  4.2340706E-15
  1.2500000E+06  3.3769979E-15
  1.3000000E+06  2.7149637E-15
  1.3500000E+06  2.1989112E-15
  1.4000000E+06  1.7932406E-15
  1.4500000E+06  1.4718250E-15
  1.5000000E+06  1.2152883E-15
  1.5500000E+06  1.0091223E-15
  1.6000000E+06  8.4236616E-16
  1.6500000E+06  7.0667063E-16
  1.7000000E+06  5.9562403E-16
  1.7500000E+06  5.0426228E-16
  1.8000000E+06  4.2871494E-16
  1.8500000E+06  3.6594337E-16
  1.9000000E+06  3.1354775E-16
  1.9500000E+06  2.6962251E-16
  2.0000000E+06  2.3264591E-16
  2.0500000E+06  2.0139650E-16
  2.1000000E+06  1.7488888E-16
  2.1500000E+06  1.5232362E-16
  2.2000000E+06  1.3304907E-16
  2.2500000E+06  1.1653177E-16
  2.3000000E+06  1.0233314E-16
  2.3500000E+06  9.0091204E-17
  2.4000000E+06  7.9506004E-17
  2.4500000E+06  7.0328076E-17
  2.5000000E+06  6.2349206E-17
  2.6000000E+06  4.9318829E-17
  2.7000000E+06  3.9325503E-17
  2.8000000E+06  3.1591593E-17
  2.9000000E+06  2.5555696E-17
  3.0000000E+06  2.0808333E-17
  3.1000000E+06  1.7047252E-17
  3.2000000E+06  1.4047111E-17
  3.3000000E+06  1.1638254E-17
  3.4000000E+06  9.6920222E-18
  3.5000000E+06  8.1102949E-18
  3.6000000E+06  6.8176809E-18
  3.7000000E+06  5.7559592E-18
  3.8000000E+06  4.8797455E-18
  3.9000000E+06  4.1533434E-18
  4.0000000E+06  3.5485184E-18
  4.1000000E+06  3.0427645E-18
  4.2000000E+06  2.6180522E-18
  4.3000000E+06  2.2599514E-18
  4.4000000E+06  1.9568558E-18
  4.5000000E+06  1.6993848E-18
  4.6000000E+06  1.4799707E-18
  4.7000000E+06  1.2924571E-18
  4.8000000E+06  1.1317608E-18
  
  
#  70   9  M5  EION =  1.531000000E+03 eV   269
#  S(0) = 6.676421E+00
  1.5285852E+01  0.0000000E+00
  1.5285852E+03  0.0000000E+00
  1.5285852E+03  2.7044726E-04
  1.5310000E+03  2.7044726E-04
  1.5310153E+03  2.7044726E-04
  1.5311231E+03  2.8402465E-04
  1.5312309E+03  2.9799949E-04
  1.5313386E+03  3.1236589E-04
  1.5314464E+03  3.2711829E-04
  1.5316620E+03  3.5776079E-04
  1.5318776E+03  3.8988932E-04
  1.5323087E+03  4.5847469E-04
  1.5327399E+03  5.3264624E-04
  1.5336022E+03  6.9700466E-04
  1.5344645E+03  8.8161365E-04
  1.5361891E+03  1.3058931E-03
  1.5379138E+03  1.7909613E-03
  1.5413630E+03  2.8556003E-03
  1.5430876E+03  3.3834534E-03
  1.5448122E+03  3.8777487E-03
  1.5465368E+03  4.3240991E-03
  1.5482615E+03  4.7162689E-03
  1.5499861E+03  5.0547252E-03
  1.5517107E+03  5.3442820E-03
  1.5551599E+03  5.8044697E-03
  1.5586092E+03  6.1500456E-03
  1.5620584E+03  6.4190748E-03
  1.5655076E+03  6.6326197E-03
  1.5689569E+03  6.8006591E-03
  1.5724061E+03  6.9279636E-03
  1.5862031E+03  7.1122839E-03
  1.5931015E+03  7.0852895E-03
  1.5965508E+03  7.0602784E-03
  1.6000000E+03  7.0322210E-03
  1.6125000E+03  6.9288153E-03
  1.6187500E+03  6.8788387E-03
  1.6250000E+03  6.8273640E-03
  1.6375000E+03  6.7119951E-03
  1.6500000E+03  6.5814278E-03
  1.6625000E+03  6.4480407E-03
  1.6750000E+03  6.3213002E-03
  1.7000000E+03  6.0860774E-03
  1.7250000E+03  5.8557867E-03
  1.7500000E+03  5.6346139E-03
  1.7750000E+03  5.4310911E-03
  1.8000000E+03  5.2392127E-03
  1.9000000E+03  4.5538325E-03
  2.0000000E+03  3.9851278E-03
  2.1000000E+03  3.5064856E-03
  2.2000000E+03  3.0996585E-03
  2.3000000E+03  2.7509615E-03
  2.4000000E+03  2.4508278E-03
  2.5000000E+03  2.1909106E-03
  2.6000000E+03  1.9647147E-03
  2.7000000E+03  1.7673395E-03
  2.8000000E+03  1.5942656E-03
  2.9000000E+03  1.4419179E-03
  3.0000000E+03  1.3074576E-03
  3.1000000E+03  1.1884330E-03
  3.2000000E+03  1.0827555E-03
  3.4000000E+03  9.0462376E-04
  3.6000000E+03  7.6189650E-04
  3.8000000E+03  6.4643344E-04
  4.0000000E+03  5.5219349E-04
  4.2000000E+03  4.7463888E-04
  4.4000000E+03  4.1032565E-04
  4.6000000E+03  3.5661352E-04
  4.8000000E+03  3.1145865E-04
  5.0000000E+03  2.7326474E-04
  5.2500000E+03  2.3342081E-04
  5.5000000E+03  2.0060298E-04
  5.7500000E+03  1.7336737E-04
  6.0000000E+03  1.5060674E-04
  6.5000000E+03  1.1526334E-04
  6.7500000E+03  1.0147974E-04
  7.0000000E+03  8.9690923E-05
  7.2500000E+03  7.9559523E-05
  7.5000000E+03  7.0813232E-05
  8.0000000E+03  5.6630839E-05
  8.5000000E+03  4.5809232E-05
  9.0000000E+03  3.7437034E-05
  9.5000000E+03  3.0879054E-05
  1.0000000E+04  2.5684392E-05
  1.0500000E+04  2.1527653E-05
  1.1000000E+04  1.8170472E-05
  1.1500000E+04  1.5435910E-05
  1.2000000E+04  1.3191006E-05
  1.2500000E+04  1.1334722E-05
  1.3000000E+04  9.7894797E-06
  1.3500000E+04  8.4951359E-06
  1.4000000E+04  7.4046581E-06
  1.4500000E+04  6.4809532E-06
  1.5000000E+04  5.6945443E-06
  1.6000000E+04  4.4438273E-06
  1.7000000E+04  3.5130421E-06
  1.8000000E+04  2.8095567E-06
  1.9000000E+04  2.2704558E-06
  2.0000000E+04  1.8521522E-06
  2.1000000E+04  1.5239025E-06
  2.2000000E+04  1.2636682E-06
  2.3000000E+04  1.0554176E-06
  2.4000000E+04  8.8733036E-07
  2.5000000E+04  7.5058498E-07
  2.6000000E+04  6.3852227E-07
  2.7000000E+04  5.4606317E-07
  2.8000000E+04  4.6929671E-07
  2.9000000E+04  4.0518398E-07
  3.0000000E+04  3.5134415E-07
  3.1000000E+04  3.0589762E-07
  3.2000000E+04  2.6734968E-07
  3.3000000E+04  2.3450365E-07
  3.4000000E+04  2.0639525E-07
  3.5000000E+04  1.8224297E-07
  3.6000000E+04  1.6140983E-07
  3.8000000E+04  1.2770502E-07
  4.0000000E+04  1.0210583E-07
  4.2000000E+04  8.2421626E-08
  4.4000000E+04  6.7114624E-08
  4.6000000E+04  5.5088633E-08
  4.8000000E+04  4.5551005E-08
  5.0000000E+04  3.7921022E-08
  5.2500000E+04  3.0420938E-08
  5.5000000E+04  2.4624122E-08
  5.7500000E+04  2.0096560E-08
  5.8750000E+04  1.8207597E-08
  6.0000000E+04  1.6526238E-08
  6.2500000E+04  1.3685788E-08
  6.5000000E+04  1.1407467E-08
  6.7500000E+04  9.5661359E-09
  7.0000000E+04  8.0674523E-09
  7.2500000E+04  6.8395982E-09
  7.5000000E+04  5.8274120E-09
  7.7500000E+04  4.9881747E-09
  8.0000000E+04  4.2885438E-09
  8.2500000E+04  3.7022989E-09
  8.5000000E+04  3.2086822E-09
  8.7500000E+04  2.7911549E-09
  9.0000000E+04  2.4364574E-09
  9.2500000E+04  2.1338954E-09
  9.5000000E+04  1.8747982E-09
  1.0000000E+05  1.4600098E-09
  1.0500000E+05  1.1494267E-09
  1.1000000E+05  9.1392901E-10
  1.1500000E+05  7.3330445E-10
  1.2000000E+05  5.9330101E-10
  1.2500000E+05  4.8372799E-10
  1.3000000E+05  3.9720207E-10
  1.3500000E+05  3.2830855E-10
  1.4000000E+05  2.7303199E-10
  1.4500000E+05  2.2836361E-10
  1.5000000E+05  1.9202685E-10
  1.5500000E+05  1.6228329E-10
  1.6000000E+05  1.3779433E-10
  1.6500000E+05  1.1752117E-10
  1.7000000E+05  1.0065147E-10
  1.7500000E+05  8.6545467E-11
  1.8000000E+05  7.4696118E-11
  1.8500000E+05  6.4699071E-11
  1.9000000E+05  5.6229930E-11
  1.9500000E+05  4.9027006E-11
  2.0000000E+05  4.2878100E-11
  2.0500000E+05  3.7610285E-11
  2.1000000E+05  3.3081980E-11
  2.2000000E+05  2.5798397E-11
  2.3000000E+05  2.0316604E-11
  2.4000000E+05  1.6144441E-11
  2.5000000E+05  1.2936148E-11
  2.6000000E+05  1.0445414E-11
  2.7000000E+05  8.4945828E-12
  2.8000000E+05  6.9540389E-12
  2.9000000E+05  5.7281612E-12
  3.0000000E+05  4.7456947E-12
  3.1000000E+05  3.9530421E-12
  3.2000000E+05  3.3095286E-12
  3.3000000E+05  2.7840263E-12
  3.4000000E+05  2.3525239E-12
  3.5000000E+05  1.9963629E-12
  3.6000000E+05  1.7009455E-12
  3.7000000E+05  1.4547745E-12
  3.8000000E+05  1.2487383E-12
  3.9000000E+05  1.0755735E-12
  4.0000000E+05  9.2945821E-13
  4.1000000E+05  8.0570145E-13
  4.2000000E+05  7.0050464E-13
  4.3000000E+05  6.1077719E-13
  4.4000000E+05  5.3399322E-13
  4.6000000E+05  4.1132687E-13
  4.8000000E+05  3.1988932E-13
  5.0000000E+05  2.5098746E-13
  5.1250000E+05  2.1658669E-13
  5.2500000E+05  1.8747209E-13
  5.3750000E+05  1.6274508E-13
  5.5000000E+05  1.4167419E-13
  5.7500000E+05  1.0821557E-13
  6.0000000E+05  8.3475982E-14
  6.2500000E+05  6.4979751E-14
  6.5000000E+05  5.1009148E-14
  6.6250000E+05  4.5328454E-14
  6.7500000E+05  4.0356361E-14
  7.0000000E+05  3.2161594E-14
  7.2500000E+05  2.5805687E-14
  7.5000000E+05  2.0838021E-14
  7.7500000E+05  1.6927374E-14
  8.0000000E+05  1.3827999E-14
  8.2500000E+05  1.1355959E-14
  8.5000000E+05  9.3724560E-15
  8.7500000E+05  7.7719427E-15
  9.0000000E+05  6.4735680E-15
  9.2500000E+05  5.4149696E-15
  9.5000000E+05  4.5477277E-15
  9.7500000E+05  3.8340159E-15
  1.0000000E+06  3.2441114E-15
  1.0250000E+06  2.7545286E-15
  1.0500000E+06  2.3466096E-15
  1.0750000E+06  2.0054569E-15
  1.1000000E+06  1.7191189E-15
  1.1250000E+06  1.4779648E-15
  1.1500000E+06  1.2741986E-15
  1.1750000E+06  1.1014819E-15
  1.2000000E+06  9.5464090E-16
  1.2250000E+06  8.2943598E-16
  1.2500000E+06  7.2238078E-16
  1.3000000E+06  5.5170509E-16
  1.3500000E+06  4.2499847E-16
  1.4000000E+06  3.3003527E-16
  1.4500000E+06  2.5822872E-16
  1.5000000E+06  2.0347923E-16
  1.5500000E+06  1.6140808E-16
  1.6000000E+06  1.2884102E-16
  1.6500000E+06  1.0345576E-16
  1.7000000E+06  8.3538658E-17
  1.7500000E+06  6.7814815E-17
  1.8000000E+06  5.5328580E-17
  1.8500000E+06  4.5358178E-17
  1.9000000E+06  3.7354581E-17
  1.9500000E+06  3.0897428E-17
  2.0000000E+06  2.5662815E-17
  2.0500000E+06  2.1399715E-17
  2.1000000E+06  1.7912537E-17
  2.1500000E+06  1.5048057E-17
  2.2000000E+06  1.2685616E-17
  2.2500000E+06  1.0729754E-17
  2.3000000E+06  9.1045537E-18
  2.3500000E+06  7.7493471E-18
  2.4000000E+06  6.6154444E-18
  2.4500000E+06  5.6636064E-18
  2.5000000E+06  4.8620775E-18
  2.5500000E+06  4.1850632E-18
  2.6000000E+06  3.6115397E-18
  2.6500000E+06  3.1243098E-18
  2.7000000E+06  2.7092574E-18
  2.7500000E+06  2.3547566E-18
  2.8000000E+06  2.0512050E-18
  2.8500000E+06  1.7906439E-18
  2.9000000E+06  1.5664543E-18
  3.0000000E+06  1.2060110E-18
  3.1000000E+06  9.3563066E-19
  3.2000000E+06  7.3111602E-19
  3.3000000E+06  5.7519992E-19
  3.4000000E+06  4.5544806E-19
  3.5000000E+06  3.6282396E-19
  3.6000000E+06  2.9070091E-19
  3.7000000E+06  2.3418311E-19
  3.8000000E+06  1.8962680E-19
  3.9000000E+06  1.5430035E-19
  4.0000000E+06  1.2614954E-19
  4.1000000E+06  1.0361234E-19
  4.2000000E+06  8.5486939E-20
  4.3000000E+06  7.0844409E-20
  
  
#  70  10  N1  EION =  4.900000000E+02 eV   275
#  S(0) = 8.159092E-01
  4.8525222E+00  0.0000000E+00
  4.8525222E+02  0.0000000E+00
  4.8525222E+02  7.3076233E-04
  4.9000000E+02  7.3076233E-04
  4.9000471E+02  7.3076233E-04
  4.9050448E+02  7.3000857E-04
  4.9100424E+02  7.2905618E-04
  4.9150401E+02  7.2794070E-04
  4.9200377E+02  7.2669400E-04
  4.9300330E+02  7.2391783E-04
  4.9400283E+02  7.2092011E-04
  4.9600189E+02  7.1481788E-04
  4.9800094E+02  7.0916283E-04
  4.9900047E+02  7.0662901E-04
  5.0000000E+02  7.0432244E-04
  5.0312500E+02  6.9862415E-04
  5.0625000E+02  6.9502908E-04
  5.0937500E+02  6.9306722E-04
  5.1250000E+02  6.9219324E-04
  5.1562500E+02  6.9190039E-04
  5.1875000E+02  6.9177019E-04
  5.2187500E+02  6.9148926E-04
  5.2500000E+02  6.9084957E-04
  5.3125000E+02  6.8812181E-04
  5.3750000E+02  6.8350915E-04
  5.4375000E+02  6.7758785E-04
  5.5000000E+02  6.7109168E-04
  5.5625000E+02  6.6461355E-04
  5.6250000E+02  6.5849914E-04
  5.6875000E+02  6.5285659E-04
  5.7500000E+02  6.4762400E-04
  5.8750000E+02  6.3780211E-04
  5.9375000E+02  6.3291549E-04
  6.0000000E+02  6.2791350E-04
  6.1250000E+02  6.1751099E-04
  6.2500000E+02  6.0681462E-04
  6.3750000E+02  5.9624766E-04
  6.5000000E+02  5.8608065E-04
  6.6250000E+02  5.7630692E-04
  6.7500000E+02  5.6678275E-04
  6.8750000E+02  5.5733529E-04
  7.0000000E+02  5.4790118E-04
  7.1250000E+02  5.3848580E-04
  7.2500000E+02  5.2918343E-04
  7.5000000E+02  5.1120370E-04
  7.7500000E+02  4.9416656E-04
  8.0000000E+02  4.7779583E-04
  8.2500000E+02  4.6192936E-04
  8.3750000E+02  4.5419514E-04
  8.5000000E+02  4.4661991E-04
  8.7500000E+02  4.3201726E-04
  9.0000000E+02  4.1811602E-04
  9.5000000E+02  3.9198807E-04
  9.7500000E+02  3.7968889E-04
  1.0000000E+03  3.6790250E-04
  1.0250000E+03  3.5664650E-04
  1.0500000E+03  3.4590113E-04
  1.1000000E+03  3.2570365E-04
  1.1500000E+03  3.0707234E-04
  1.2000000E+03  2.8998139E-04
  1.2500000E+03  2.7423055E-04
  1.3000000E+03  2.5965936E-04
  1.3500000E+03  2.4620055E-04
  1.4000000E+03  2.3375454E-04
  1.4500000E+03  2.2220106E-04
  1.5000000E+03  2.1145515E-04
  1.6000000E+03  1.9215658E-04
  1.7000000E+03  1.7536361E-04
  1.8000000E+03  1.6064407E-04
  1.9000000E+03  1.4768509E-04
  2.0000000E+03  1.3622327E-04
  2.1000000E+03  1.2603777E-04
  2.2000000E+03  1.1694466E-04
  2.3000000E+03  1.0879291E-04
  2.4000000E+03  1.0145789E-04
  2.5000000E+03  9.4834752E-05
  2.6000000E+03  8.8834841E-05
  2.7000000E+03  8.3382708E-05
  2.8000000E+03  7.8413845E-05
  2.9000000E+03  7.3872904E-05
  3.0000000E+03  6.9712219E-05
  3.1000000E+03  6.5890569E-05
  3.2000000E+03  6.2372157E-05
  3.4000000E+03  5.6124193E-05
  3.6000000E+03  5.0762348E-05
  3.8000000E+03  4.6126979E-05
  4.0000000E+03  4.2092814E-05
  4.2000000E+03  3.8560424E-05
  4.4000000E+03  3.5450094E-05
  4.6000000E+03  3.2697292E-05
  4.8000000E+03  3.0249355E-05
  5.0000000E+03  2.8062995E-05
  5.2500000E+03  2.5643851E-05
  5.5000000E+03  2.3520501E-05
  5.7500000E+03  2.1646729E-05
  6.0000000E+03  1.9984994E-05
  6.5000000E+03  1.7179832E-05
  6.7500000E+03  1.5989911E-05
  7.0000000E+03  1.4917112E-05
  7.2500000E+03  1.3946607E-05
  7.5000000E+03  1.3065823E-05
  8.0000000E+03  1.1532100E-05
  8.5000000E+03  1.0247354E-05
  9.0000000E+03  9.1605865E-06
  9.5000000E+03  8.2332367E-06
  1.0000000E+04  7.4356957E-06
  1.0500000E+04  6.7449322E-06
  1.1000000E+04  6.1428065E-06
  1.1500000E+04  5.6148786E-06
  1.2000000E+04  5.1495366E-06
  1.2500000E+04  4.7373550E-06
  1.3000000E+04  4.3706183E-06
  1.3500000E+04  4.0429613E-06
  1.4000000E+04  3.7490931E-06
  1.4500000E+04  3.4845875E-06
  1.5000000E+04  3.2457185E-06
  1.5500000E+04  3.0293302E-06
  1.6000000E+04  2.8327357E-06
  1.6500000E+04  2.6536357E-06
  1.7000000E+04  2.4900533E-06
  1.8000000E+04  2.2028394E-06
  1.9000000E+04  1.9599523E-06
  2.0000000E+04  1.7528939E-06
  2.1000000E+04  1.5750913E-06
  2.2000000E+04  1.4213994E-06
  2.3000000E+04  1.2877451E-06
  2.4000000E+04  1.1708716E-06
  2.5000000E+04  1.0681511E-06
  2.6000000E+04  9.7744466E-07
  2.7000000E+04  8.9699819E-07
  2.8000000E+04  8.2536291E-07
  2.9000000E+04  7.6133376E-07
  3.0000000E+04  7.0390239E-07
  3.1000000E+04  6.5222009E-07
  3.2000000E+04  6.0556864E-07
  3.3000000E+04  5.6333702E-07
  3.4000000E+04  5.2500289E-07
  3.5000000E+04  4.9011776E-07
  3.6000000E+04  4.5829496E-07
  3.8000000E+04  4.0254062E-07
  4.0000000E+04  3.5554754E-07
  4.2000000E+04  3.1563734E-07
  4.4000000E+04  2.8150826E-07
  4.6000000E+04  2.5213903E-07
  4.8000000E+04  2.2671998E-07
  5.0000000E+04  2.0460292E-07
  5.2500000E+04  1.8081219E-07
  5.5000000E+04  1.6055595E-07
  5.7500000E+04  1.4319783E-07
  5.8750000E+04  1.3544419E-07
  6.0000000E+04  1.2823515E-07
  6.2500000E+04  1.1526711E-07
  6.5000000E+04  1.0397129E-07
  6.7500000E+04  9.4086232E-08
  7.0000000E+04  8.5398283E-08
  7.2500000E+04  7.7731667E-08
  7.5000000E+04  7.0940812E-08
  7.7500000E+04  6.4904449E-08
  8.0000000E+04  5.9521033E-08
  8.2500000E+04  5.4705029E-08
  8.5000000E+04  5.0384009E-08
  8.7500000E+04  4.6496370E-08
  9.0000000E+04  4.2989482E-08
  9.2500000E+04  3.9818199E-08
  9.5000000E+04  3.6943639E-08
  9.7500000E+04  3.4332196E-08
  1.0000000E+05  3.1954726E-08
  1.0250000E+05  2.9785863E-08
  1.0500000E+05  2.7803461E-08
  1.1000000E+05  2.4322829E-08
  1.1500000E+05  2.1384129E-08
  1.2000000E+05  1.8887081E-08
  1.2500000E+05  1.6752765E-08
  1.3000000E+05  1.4918506E-08
  1.3500000E+05  1.3334108E-08
  1.4000000E+05  1.1959067E-08
  1.4500000E+05  1.0760462E-08
  1.5000000E+05  9.7113449E-09
  1.5500000E+05  8.7895185E-09
  1.6000000E+05  7.9765935E-09
  1.6500000E+05  7.2572481E-09
  1.7000000E+05  6.6186503E-09
  1.7500000E+05  6.0500023E-09
  1.8000000E+05  5.5421769E-09
  1.8500000E+05  5.0874225E-09
  1.9000000E+05  4.6791295E-09
  1.9500000E+05  4.3116412E-09
  2.0000000E+05  3.9800988E-09
  2.0500000E+05  3.6803125E-09
  2.1000000E+05  3.4086567E-09
  2.1500000E+05  3.1619846E-09
  2.2000000E+05  2.9375575E-09
  2.2500000E+05  2.7329840E-09
  2.3000000E+05  2.5461700E-09
  2.4000000E+05  2.2186863E-09
  2.5000000E+05  1.9428663E-09
  2.6000000E+05  1.7091410E-09
  2.7000000E+05  1.5099613E-09
  2.8000000E+05  1.3393233E-09
  2.9000000E+05  1.1924150E-09
  3.0000000E+05  1.0653508E-09
  3.1000000E+05  9.5497213E-10
  3.2000000E+05  8.5869470E-10
  3.3000000E+05  7.7439250E-10
  3.4000000E+05  7.0030670E-10
  3.5000000E+05  6.3497485E-10
  3.6000000E+05  5.7717470E-10
  3.7000000E+05  5.2587974E-10
  3.8000000E+05  4.8022401E-10
  3.9000000E+05  4.3947375E-10
  4.0000000E+05  4.0300478E-10
  4.1000000E+05  3.7028421E-10
  4.2000000E+05  3.4085543E-10
  4.3000000E+05  3.1432576E-10
  4.4000000E+05  2.9035630E-10
  4.5000000E+05  2.6865376E-10
  4.6000000E+05  2.4896355E-10
  4.7000000E+05  2.3106404E-10
  4.8000000E+05  2.1476173E-10
  5.0000000E+05  1.8629162E-10
  5.1250000E+05  1.7089797E-10
  5.2500000E+05  1.5707732E-10
  5.3750000E+05  1.4463915E-10
  5.5000000E+05  1.3341949E-10
  5.7500000E+05  1.1408830E-10
  5.8750000E+05  1.0574759E-10
  6.0000000E+05  9.8161794E-11
  6.2500000E+05  8.4940226E-11
  6.5000000E+05  7.3886504E-11
  6.7500000E+05  6.4584703E-11
  7.0000000E+05  5.6709719E-11
  7.2500000E+05  5.0005178E-11
  7.5000000E+05  4.4267184E-11
  7.7500000E+05  3.9332283E-11
  8.0000000E+05  3.5068446E-11
  8.2500000E+05  3.1368429E-11
  8.5000000E+05  2.8144586E-11
  8.7500000E+05  2.5324867E-11
  9.0000000E+05  2.2849704E-11
  9.2500000E+05  2.0669578E-11
  9.5000000E+05  1.8743122E-11
  9.7500000E+05  1.7035607E-11
  1.0000000E+06  1.5517754E-11
  1.0250000E+06  1.4164767E-11
  1.0500000E+06  1.2955571E-11
  1.0750000E+06  1.1872176E-11
  1.1000000E+06  1.0899167E-11
  1.1250000E+06  1.0023293E-11
  1.1500000E+06  9.2331309E-12
  1.1750000E+06  8.5187995E-12
  1.2000000E+06  7.8717266E-12
  1.2250000E+06  7.2844587E-12
  1.2500000E+06  6.7504940E-12
  1.3000000E+06  5.8204075E-12
  1.3500000E+06  5.0437415E-12
  1.4000000E+06  4.3911728E-12
  1.4500000E+06  3.8397071E-12
  1.5000000E+06  3.3711726E-12
  1.5500000E+06  2.9710983E-12
  1.6000000E+06  2.6278771E-12
  1.6500000E+06  2.3321322E-12
  1.7000000E+06  2.0762406E-12
  1.7500000E+06  1.8539762E-12
  1.8000000E+06  1.6602216E-12
  1.8500000E+06  1.4907400E-12
  1.9000000E+06  1.3420065E-12
  1.9500000E+06  1.2110598E-12
  2.0000000E+06  1.0954053E-12
  2.0500000E+06  9.9294922E-13
  2.1000000E+06  9.0192701E-13
  2.1500000E+06  8.2085249E-13
  2.2000000E+06  7.4849840E-13
  2.2500000E+06  6.8381539E-13
  2.3000000E+06  6.2589032E-13
  2.3500000E+06  5.7392774E-13
  
  
#  70  11  N2  EION =  3.990000000E+02 eV   284
#  S(0) = 9.065218E-01
  3.9415065E+00  0.0000000E+00
  3.9415065E+02  0.0000000E+00
  3.9415065E+02  6.4170056E-04
  3.9900000E+02  6.4170056E-04
  3.9900386E+02  6.4170056E-04
  3.9920309E+02  6.3736554E-04
  3.9940232E+02  6.3334489E-04
  3.9960155E+02  6.2960569E-04
  3.9980077E+02  6.2611991E-04
  4.0000000E+02  6.2286340E-04
  4.0062500E+02  6.1391897E-04
  4.0125000E+02  6.0654707E-04
  4.0187500E+02  6.0040858E-04
  4.0250000E+02  5.9526138E-04
  4.0375000E+02  5.8726264E-04
  4.0500000E+02  5.8154164E-04
  4.0625000E+02  5.7745036E-04
  4.0750000E+02  5.7454330E-04
  4.0875000E+02  5.7249998E-04
  4.1000000E+02  5.7108312E-04
  4.1250000E+02  5.6945633E-04
  4.1500000E+02  5.6868800E-04
  4.1750000E+02  5.6822146E-04
  4.2000000E+02  5.6775624E-04
  4.3000000E+02  5.6430666E-04
  4.3500000E+02  5.6194221E-04
  4.4000000E+02  5.5967315E-04
  4.4500000E+02  5.5777414E-04
  4.5000000E+02  5.5635528E-04
  4.5500000E+02  5.5539434E-04
  4.6000000E+02  5.5479264E-04
  4.7000000E+02  5.5417587E-04
  4.8000000E+02  5.5371689E-04
  4.9000000E+02  5.5308405E-04
  5.0000000E+02  5.5226973E-04
  5.2500000E+02  5.4986205E-04
  5.3750000E+02  5.4842057E-04
  5.5000000E+02  5.4669813E-04
  5.6250000E+02  5.4466844E-04
  5.7500000E+02  5.4236506E-04
  6.0000000E+02  5.3705479E-04
  6.5000000E+02  5.2348544E-04
  6.7500000E+02  5.1543621E-04
  7.0000000E+02  5.0689907E-04
  7.2500000E+02  4.9793251E-04
  7.5000000E+02  4.8855040E-04
  7.7500000E+02  4.7884846E-04
  8.0000000E+02  4.6902070E-04
  8.2500000E+02  4.5915545E-04
  8.5000000E+02  4.4927687E-04
  9.0000000E+02  4.2956486E-04
  9.2500000E+02  4.1981169E-04
  9.5000000E+02  4.1021604E-04
  9.7500000E+02  4.0080885E-04
  1.0000000E+03  3.9157380E-04
  1.0500000E+03  3.7359168E-04
  1.1000000E+03  3.5640691E-04
  1.1500000E+03  3.4009919E-04
  1.2000000E+03  3.2459707E-04
  1.2500000E+03  3.0989691E-04
  1.3000000E+03  2.9601611E-04
  1.3500000E+03  2.8290919E-04
  1.4000000E+03  2.7051410E-04
  1.4500000E+03  2.5879692E-04
  1.5000000E+03  2.4773518E-04
  1.6000000E+03  2.2743571E-04
  1.7000000E+03  2.0929622E-04
  1.8000000E+03  1.9304980E-04
  1.9000000E+03  1.7847064E-04
  2.0000000E+03  1.6536015E-04
  2.1000000E+03  1.5354028E-04
  2.2000000E+03  1.4285475E-04
  2.3000000E+03  1.3316960E-04
  2.4000000E+03  1.2436931E-04
  2.5000000E+03  1.1635399E-04
  2.6000000E+03  1.0903695E-04
  2.7000000E+03  1.0234261E-04
  2.8000000E+03  9.6204954E-05
  2.9000000E+03  9.0566186E-05
  3.0000000E+03  8.5375572E-05
  3.1000000E+03  8.0588483E-05
  3.2000000E+03  7.6165559E-05
  3.4000000E+03  6.8277003E-05
  3.6000000E+03  6.1476074E-05
  3.8000000E+03  5.5577471E-05
  4.0000000E+03  5.0433023E-05
  4.2000000E+03  4.5923240E-05
  4.4000000E+03  4.1950991E-05
  4.6000000E+03  3.8436761E-05
  4.8000000E+03  3.5314971E-05
  5.0000000E+03  3.2531129E-05
  5.2500000E+03  2.9457857E-05
  5.5000000E+03  2.6768625E-05
  5.7500000E+03  2.4403953E-05
  6.0000000E+03  2.2315272E-05
  6.5000000E+03  1.8813050E-05
  6.7500000E+03  1.7338875E-05
  7.0000000E+03  1.6016950E-05
  7.2500000E+03  1.4827731E-05
  7.5000000E+03  1.3754662E-05
  7.7500000E+03  1.2783661E-05
  8.0000000E+03  1.1902677E-05
  8.2500000E+03  1.1101358E-05
  8.5000000E+03  1.0370766E-05
  9.0000000E+03  9.0917968E-06
  9.5000000E+03  8.0150579E-06
  1.0000000E+04  7.1017157E-06
  1.0500000E+04  6.3216545E-06
  1.1000000E+04  5.6512591E-06
  1.1500000E+04  5.0718118E-06
  1.2000000E+04  4.5683361E-06
  1.2500000E+04  4.1287453E-06
  1.3000000E+04  3.7432027E-06
  1.3500000E+04  3.4036467E-06
  1.4000000E+04  3.1034241E-06
  1.4500000E+04  2.8370078E-06
  1.5000000E+04  2.5997813E-06
  1.5500000E+04  2.3878660E-06
  1.6000000E+04  2.1979868E-06
  1.6500000E+04  2.0273646E-06
  1.7000000E+04  1.8736306E-06
  1.7500000E+04  1.7347573E-06
  1.8000000E+04  1.6090025E-06
  1.8500000E+04  1.4948627E-06
  1.9000000E+04  1.3910365E-06
  2.0000000E+04  1.2099478E-06
  2.1000000E+04  1.0583096E-06
  2.2000000E+04  9.3041565E-07
  2.3000000E+04  8.2183331E-07
  2.4000000E+04  7.2908369E-07
  2.5000000E+04  6.4941117E-07
  2.6000000E+04  5.8061421E-07
  2.7000000E+04  5.2091949E-07
  2.8000000E+04  4.6888821E-07
  2.9000000E+04  4.2334483E-07
  3.0000000E+04  3.8332270E-07
  3.1000000E+04  3.4802194E-07
  3.2000000E+04  3.1677693E-07
  3.3000000E+04  2.8903091E-07
  3.4000000E+04  2.6431572E-07
  3.5000000E+04  2.4223577E-07
  3.6000000E+04  2.2245533E-07
  3.7000000E+04  2.0468836E-07
  3.8000000E+04  1.8869007E-07
  3.9000000E+04  1.7425012E-07
  4.0000000E+04  1.6118720E-07
  4.2000000E+04  1.3858575E-07
  4.4000000E+04  1.1986139E-07
  4.6000000E+04  1.0423354E-07
  4.8000000E+04  9.1100729E-08
  5.0000000E+04  7.9994754E-08
  5.1250000E+04  7.3915903E-08
  5.2500000E+04  6.8409605E-08
  5.3750000E+04  6.3411671E-08
  5.5000000E+04  5.8866233E-08
  5.7500000E+04  5.0943848E-08
  5.8750000E+04  4.7486734E-08
  6.0000000E+04  4.4320210E-08
  6.2500000E+04  3.8745966E-08
  6.5000000E+04  3.4026310E-08
  6.7500000E+04  3.0007673E-08
  7.0000000E+04  2.6567946E-08
  7.2500000E+04  2.3609293E-08
  7.5000000E+04  2.1052759E-08
  7.7500000E+04  1.8834182E-08
  8.0000000E+04  1.6901095E-08
  8.2500000E+04  1.5210344E-08
  8.5000000E+04  1.3726230E-08
  8.7500000E+04  1.2419069E-08
  9.0000000E+04  1.1264053E-08
  9.2500000E+04  1.0240355E-08
  9.5000000E+04  9.3304121E-09
  9.7500000E+04  8.5193491E-09
  1.0000000E+05  7.7945192E-09
  1.0250000E+05  7.1451286E-09
  1.0500000E+05  6.5619314E-09
  1.0750000E+05  6.0369806E-09
  1.1000000E+05  5.5634232E-09
  1.1250000E+05  5.1353310E-09
  1.1500000E+05  4.7475606E-09
  1.2000000E+05  4.0756516E-09
  1.2500000E+05  3.5182528E-09
  1.3000000E+05  3.0527237E-09
  1.3500000E+05  2.6614849E-09
  1.4000000E+05  2.3307620E-09
  1.4500000E+05  2.0496721E-09
  1.5000000E+05  1.8095500E-09
  1.5500000E+05  1.6034449E-09
  1.6000000E+05  1.4257441E-09
  1.6500000E+05  1.2718866E-09
  1.7000000E+05  1.1381430E-09
  1.7500000E+05  1.0214463E-09
  1.8000000E+05  9.1926101E-10
  1.8500000E+05  8.2948049E-10
  1.9000000E+05  7.5034591E-10
  1.9500000E+05  6.8038213E-10
  2.0000000E+05  6.1834679E-10
  2.0500000E+05  5.6318942E-10
  2.1000000E+05  5.1401804E-10
  2.1500000E+05  4.7007247E-10
  2.2000000E+05  4.3070251E-10
  2.2500000E+05  3.9535019E-10
  2.3000000E+05  3.6353513E-10
  2.3500000E+05  3.3484248E-10
  2.4000000E+05  3.0891292E-10
  2.4500000E+05  2.8543433E-10
  2.5000000E+05  2.6413488E-10
  2.6000000E+05  2.2715348E-10
  2.7000000E+05  1.9640024E-10
  2.8000000E+05  1.7066186E-10
  2.9000000E+05  1.4899129E-10
  3.0000000E+05  1.3064318E-10
  3.1000000E+05  1.1502637E-10
  3.2000000E+05  1.0166861E-10
  3.3000000E+05  9.0190012E-11
  3.4000000E+05  8.0283004E-11
  3.5000000E+05  7.1697022E-11
  3.6000000E+05  6.4226732E-11
  3.7000000E+05  5.7702971E-11
  3.8000000E+05  5.1985699E-11
  3.9000000E+05  4.6958421E-11
  4.0000000E+05  4.2523771E-11
  4.1000000E+05  3.8600015E-11
  4.2000000E+05  3.5118250E-11
  4.3000000E+05  3.2020156E-11
  4.4000000E+05  2.9256179E-11
  4.5000000E+05  2.6784049E-11
  4.6000000E+05  2.4567587E-11
  4.7000000E+05  2.2575736E-11
  4.8000000E+05  2.0781747E-11
  5.0000000E+05  1.7698013E-11
  5.1250000E+05  1.6058678E-11
  5.2500000E+05  1.4604918E-11
  5.3750000E+05  1.3312088E-11
  5.5000000E+05  1.2159279E-11
  5.7500000E+05  1.0205057E-11
  5.8750000E+05  9.3753561E-12
  6.0000000E+05  8.6283390E-12
  6.1250000E+05  7.9543079E-12
  6.2500000E+05  7.3448657E-12
  6.3750000E+05  6.7927188E-12
  6.5000000E+05  6.2915167E-12
  6.7500000E+05  5.4204650E-12
  7.0000000E+05  4.6950981E-12
  7.2500000E+05  4.0871050E-12
  7.5000000E+05  3.5743927E-12
  7.7500000E+05  3.1395765E-12
  8.0000000E+05  2.7688648E-12
  8.2500000E+05  2.4512324E-12
  8.5000000E+05  2.1778066E-12
  8.7500000E+05  1.9414005E-12
  9.0000000E+05  1.7361551E-12
  9.2500000E+05  1.5572664E-12
  9.5000000E+05  1.4007736E-12
  9.7500000E+05  1.2633941E-12
  1.0000000E+06  1.1423936E-12
  1.0250000E+06  1.0354837E-12
  1.0500000E+06  9.4074108E-13
  1.0750000E+06  8.5654181E-13
  1.1000000E+06  7.8150963E-13
  1.1250000E+06  7.1447320E-13
  1.1500000E+06  6.5443193E-13
  1.1750000E+06  6.0052845E-13
  1.2000000E+06  5.5202568E-13
  1.2250000E+06  5.0828784E-13
  1.2500000E+06  4.6876498E-13
  1.3000000E+06  4.0051810E-13
  1.3500000E+06  3.4415831E-13
  1.4000000E+06  2.9729229E-13
  1.4500000E+06  2.5806884E-13
  1.5000000E+06  2.2504356E-13
  1.5500000E+06  1.9708073E-13
  1.6000000E+06  1.7328079E-13
  1.6500000E+06  1.5292624E-13
  1.7000000E+06  1.3543938E-13
  1.7500000E+06  1.2035195E-13
  1.8000000E+06  1.0728098E-13
  1.8500000E+06  9.5911787E-14
  1.9000000E+06  8.5985671E-14
  1.9500000E+06  7.7288826E-14
  2.0000000E+06  6.9645078E-14
  2.0500000E+06  6.2909220E-14
  2.1000000E+06  5.6958453E-14
  2.1500000E+06  5.1688348E-14
  
  
#  70  12  N3  EION =  3.490000000E+02 eV   283
#  S(0) = 2.351040E+00
  3.4248500E+00  0.0000000E+00
  3.4248500E+02  0.0000000E+00
  3.4248500E+02  2.9787312E-03
  3.4900000E+02  2.9787312E-03
  3.4900335E+02  2.9787312E-03
  3.4914081E+02  2.9492764E-03
  3.4927827E+02  2.9218723E-03
  3.4941572E+02  2.8963156E-03
  3.4955318E+02  2.8724295E-03
  3.4982810E+02  2.8290704E-03
  3.5010302E+02  2.7907710E-03
  3.5065285E+02  2.7263124E-03
  3.5120268E+02  2.6743893E-03
  3.5175251E+02  2.6319162E-03
  3.5230235E+02  2.5967593E-03
  3.5285218E+02  2.5673881E-03
  3.5340201E+02  2.5426708E-03
  3.5450168E+02  2.5039532E-03
  3.5560134E+02  2.4757389E-03
  3.5670101E+02  2.4549047E-03
  3.5780067E+02  2.4393343E-03
  3.6000000E+02  2.4184363E-03
  3.6250000E+02  2.4039129E-03
  3.6500000E+02  2.3936064E-03
  3.6750000E+02  2.3845356E-03
  3.7000000E+02  2.3753501E-03
  3.7500000E+02  2.3552442E-03
  3.8000000E+02  2.3337063E-03
  3.8500000E+02  2.3127571E-03
  3.9000000E+02  2.2938542E-03
  3.9500000E+02  2.2775174E-03
  4.0000000E+02  2.2635260E-03
  4.1000000E+02  2.2399307E-03
  4.2000000E+02  2.2178158E-03
  4.3000000E+02  2.1944370E-03
  4.4000000E+02  2.1697042E-03
  4.5000000E+02  2.1445214E-03
  4.6000000E+02  2.1195544E-03
  4.7000000E+02  2.0948945E-03
  4.8000000E+02  2.0702851E-03
  5.0000000E+02  2.0201661E-03
  5.2500000E+02  1.9561864E-03
  5.5000000E+02  1.8929228E-03
  5.7500000E+02  1.8305740E-03
  6.0000000E+02  1.7686323E-03
  6.5000000E+02  1.6489055E-03
  6.7500000E+02  1.5920094E-03
  7.0000000E+02  1.5367483E-03
  7.2500000E+02  1.4832351E-03
  7.5000000E+02  1.4317493E-03
  8.0000000E+02  1.3351381E-03
  8.5000000E+02  1.2460340E-03
  9.0000000E+02  1.1641530E-03
  9.5000000E+02  1.0892417E-03
  1.0000000E+03  1.0204205E-03
  1.0500000E+03  9.5729951E-04
  1.1000000E+03  8.9936933E-04
  1.1500000E+03  8.4609853E-04
  1.2000000E+03  7.9707291E-04
  1.2500000E+03  7.5189952E-04
  1.3000000E+03  7.1018700E-04
  1.3500000E+03  6.7160253E-04
  1.4000000E+03  6.3588172E-04
  1.4500000E+03  6.0277916E-04
  1.5000000E+03  5.7204557E-04
  1.6000000E+03  5.1680738E-04
  1.7000000E+03  4.6873673E-04
  1.8000000E+03  4.2671313E-04
  1.9000000E+03  3.8978882E-04
  2.0000000E+03  3.5718681E-04
  2.1000000E+03  3.2827057E-04
  2.2000000E+03  3.0251868E-04
  2.3000000E+03  2.7949867E-04
  2.4000000E+03  2.5884794E-04
  2.5000000E+03  2.4026098E-04
  2.6000000E+03  2.2347901E-04
  2.7000000E+03  2.0828183E-04
  2.8000000E+03  1.9448132E-04
  2.9000000E+03  1.8191611E-04
  3.0000000E+03  1.7044715E-04
  3.1000000E+03  1.5995416E-04
  3.2000000E+03  1.5033270E-04
  3.4000000E+03  1.3335163E-04
  3.6000000E+03  1.1890290E-04
  3.8000000E+03  1.0652110E-04
  4.0000000E+03  9.5841471E-05
  4.2000000E+03  8.6575135E-05
  4.4000000E+03  7.8491028E-05
  4.6000000E+03  7.1402697E-05
  4.8000000E+03  6.5158511E-05
  5.0000000E+03  5.9634248E-05
  5.2500000E+03  5.3586702E-05
  5.5000000E+03  4.8341453E-05
  5.7500000E+03  4.3767473E-05
  6.0000000E+03  3.9758988E-05
  6.5000000E+03  3.3109629E-05
  6.7500000E+03  3.0339797E-05
  7.0000000E+03  2.7871904E-05
  7.2500000E+03  2.5665391E-05
  7.5000000E+03  2.3686137E-05
  8.0000000E+03  2.0298359E-05
  8.5000000E+03  1.7525484E-05
  9.0000000E+03  1.5233056E-05
  9.5000000E+03  1.3320763E-05
  1.0000000E+04  1.1712640E-05
  1.0500000E+04  1.0350373E-05
  1.1000000E+04  9.1886602E-06
  1.1500000E+04  8.1919135E-06
  1.2000000E+04  7.3319080E-06
  1.2500000E+04  6.5860403E-06
  1.3000000E+04  5.9360620E-06
  1.3500000E+04  5.3671258E-06
  1.4000000E+04  4.8670605E-06
  1.4500000E+04  4.4258259E-06
  1.5000000E+04  4.0350875E-06
  1.5500000E+04  3.6878860E-06
  1.6000000E+04  3.3783793E-06
  1.6500000E+04  3.1016391E-06
  1.7000000E+04  2.8534877E-06
  1.7500000E+04  2.6303683E-06
  1.8000000E+04  2.4292395E-06
  1.8500000E+04  2.2474905E-06
  1.9000000E+04  2.0828722E-06
  2.0000000E+04  1.7975052E-06
  2.1000000E+04  1.5604411E-06
  2.2000000E+04  1.3620093E-06
  2.3000000E+04  1.1947577E-06
  2.4000000E+04  1.0528830E-06
  2.5000000E+04  9.3182288E-07
  2.6000000E+04  8.2795713E-07
  2.7000000E+04  7.3838985E-07
  2.8000000E+04  6.6078657E-07
  2.9000000E+04  5.9325168E-07
  3.0000000E+04  5.3423557E-07
  3.1000000E+04  4.8246344E-07
  3.2000000E+04  4.3688063E-07
  3.3000000E+04  3.9660952E-07
  3.4000000E+04  3.6091593E-07
  3.5000000E+04  3.2918273E-07
  3.6000000E+04  3.0088884E-07
  3.7000000E+04  2.7559223E-07
  3.8000000E+04  2.5291638E-07
  3.9000000E+04  2.3253931E-07
  4.0000000E+04  2.1418473E-07
  4.2000000E+04  1.8262334E-07
  4.4000000E+04  1.5668690E-07
  4.6000000E+04  1.3520738E-07
  4.8000000E+04  1.1729179E-07
  5.0000000E+04  1.0225022E-07
  5.2500000E+04  8.6681186E-08
  5.3750000E+04  8.0007574E-08
  5.5000000E+04  7.3963007E-08
  5.7500000E+04  6.3489741E-08
  5.8750000E+04  5.8946565E-08
  6.0000000E+04  5.4801089E-08
  6.2500000E+04  4.7543620E-08
  6.5000000E+04  4.1443229E-08
  6.7500000E+04  3.6285328E-08
  7.0000000E+04  3.1900482E-08
  7.2500000E+04  2.8153844E-08
  7.5000000E+04  2.4937271E-08
  7.7500000E+04  2.2163430E-08
  8.0000000E+04  1.9761337E-08
  8.2500000E+04  1.7672946E-08
  8.5000000E+04  1.5850512E-08
  8.7500000E+04  1.4254552E-08
  9.0000000E+04  1.2852252E-08
  9.2500000E+04  1.1616206E-08
  9.5000000E+04  1.0523424E-08
  9.7500000E+04  9.5545336E-09
  1.0000000E+05  8.6931459E-09
  1.0250000E+05  7.9253409E-09
  1.0500000E+05  7.2392527E-09
  1.0750000E+05  6.6247301E-09
  1.1000000E+05  6.0730582E-09
  1.1250000E+05  5.5767315E-09
  1.1500000E+05  5.1292667E-09
  1.2000000E+05  4.3591912E-09
  1.2500000E+05  3.7261036E-09
  1.3000000E+05  3.2019953E-09
  1.3500000E+05  2.7652929E-09
  1.4000000E+05  2.3992240E-09
  1.4500000E+05  2.0906360E-09
  1.5000000E+05  1.8291336E-09
  1.5500000E+05  1.6064399E-09
  1.6000000E+05  1.4159176E-09
  1.6500000E+05  1.2522096E-09
  1.7000000E+05  1.1109648E-09
  1.7500000E+05  9.8862861E-10
  1.8000000E+05  8.8228119E-10
  1.8500000E+05  7.8951178E-10
  1.9000000E+05  7.0832005E-10
  1.9500000E+05  6.3703849E-10
  2.0000000E+05  5.7427087E-10
  2.0500000E+05  5.1884327E-10
  2.1000000E+05  4.6976472E-10
  2.1500000E+05  4.2619549E-10
  2.2000000E+05  3.8742141E-10
  2.2500000E+05  3.5283295E-10
  2.3000000E+05  3.2190824E-10
  2.3500000E+05  2.9419903E-10
  2.4000000E+05  2.6931914E-10
  2.4500000E+05  2.4693484E-10
  2.5000000E+05  2.2675697E-10
  2.6000000E+05  1.9204790E-10
  2.7000000E+05  1.6354346E-10
  2.8000000E+05  1.3998102E-10
  2.9000000E+05  1.2038456E-10
  3.0000000E+05  1.0399341E-10
  3.1000000E+05  9.0209979E-11
  3.2000000E+05  7.8561258E-11
  3.3000000E+05  6.8670216E-11
  3.4000000E+05  6.0234338E-11
  3.5000000E+05  5.3009376E-11
  3.6000000E+05  4.6796977E-11
  3.7000000E+05  4.1435181E-11
  3.8000000E+05  3.6791056E-11
  3.9000000E+05  3.2754954E-11
  4.0000000E+05  2.9236006E-11
  4.1000000E+05  2.6158567E-11
  4.2000000E+05  2.3459398E-11
  4.3000000E+05  2.1085415E-11
  4.4000000E+05  1.8991881E-11
  4.5000000E+05  1.7140961E-11
  4.6000000E+05  1.5500547E-11
  4.7000000E+05  1.4043300E-11
  4.8000000E+05  1.2745866E-11
  5.0000000E+05  1.0553209E-11
  5.1250000E+05  9.4094562E-12
  5.2500000E+05  8.4096453E-12
  5.3750000E+05  7.5331788E-12
  5.5000000E+05  6.7627516E-12
  5.7500000E+05  5.4838931E-12
  5.8750000E+05  4.9526354E-12
  6.0000000E+05  4.4810715E-12
  6.1250000E+05  4.0615748E-12
  6.2500000E+05  3.6876096E-12
  6.3750000E+05  3.3535583E-12
  6.5000000E+05  3.0545785E-12
  6.6250000E+05  2.7864852E-12
  6.7500000E+05  2.5456520E-12
  6.8750000E+05  2.3289284E-12
  7.0000000E+05  2.1335708E-12
  7.2500000E+05  1.7976773E-12
  7.5000000E+05  1.5221786E-12
  7.7500000E+05  1.2948977E-12
  8.0000000E+05  1.1063725E-12
  8.2500000E+05  9.4919223E-13
  8.5000000E+05  8.1751214E-13
  8.7500000E+05  7.0669186E-13
  9.0000000E+05  6.1302449E-13
  9.2500000E+05  5.3353152E-13
  9.5000000E+05  4.6580640E-13
  9.7500000E+05  4.0789464E-13
  1.0000000E+06  3.5820107E-13
  1.0250000E+06  3.1541733E-13
  1.0500000E+06  2.7846548E-13
  1.0750000E+06  2.4645365E-13
  1.1000000E+06  2.1864107E-13
  1.1250000E+06  1.9440998E-13
  1.1500000E+06  1.7324313E-13
  1.1750000E+06  1.5470589E-13
  1.2000000E+06  1.3843184E-13
  1.2250000E+06  1.2411096E-13
  1.2500000E+06  1.1148020E-13
  1.2750000E+06  1.0031570E-13
  1.3000000E+06  9.0426467E-14
  1.3250000E+06  8.1649026E-14
  1.3500000E+06  7.3843138E-14
  1.3750000E+06  6.6888319E-14
  1.4000000E+06  6.0680709E-14
  1.4250000E+06  5.5130433E-14
  1.4500000E+06  5.0159548E-14
  1.4750000E+06  4.5700311E-14
  1.5000000E+06  4.1693727E-14
  1.5250000E+06  3.8088197E-14
  1.5500000E+06  3.4838359E-14
  1.6000000E+06  2.9252025E-14
  1.6500000E+06  2.4672762E-14
  1.7000000E+06  2.0898351E-14
  1.7500000E+06  1.7773364E-14
  1.8000000E+06  1.5176940E-14
  1.8500000E+06  1.3012070E-14
  
  
#  70  13  N4  EION =  2.000000000E+02 eV   293
#  S(0) = 2.802460E+00
  1.9522036E+00  0.0000000E+00
  1.9522036E+02  0.0000000E+00
  1.9522036E+02  2.4316979E-03
  2.0000000E+02  2.4316979E-03
  2.0000272E+02  2.4316979E-03
  2.0025265E+02  2.4506746E-03
  2.0050259E+02  2.4712504E-03
  2.0075252E+02  2.4933318E-03
  2.0100245E+02  2.5168328E-03
  2.0150231E+02  2.5677800E-03
  2.0200218E+02  2.6235083E-03
  2.0300190E+02  2.7472096E-03
  2.0400163E+02  2.8839262E-03
  2.0600109E+02  3.1802846E-03
  2.0800054E+02  3.4786124E-03
  2.0900027E+02  3.6176381E-03
  2.1000000E+02  3.7446251E-03
  2.1125000E+02  3.8816561E-03
  2.1250000E+02  3.9904876E-03
  2.1375000E+02  4.0689324E-03
  2.1500000E+02  4.1169134E-03
  2.1750000E+02  4.1293007E-03
  2.2000000E+02  4.0521611E-03
  2.2250000E+02  3.9142960E-03
  2.2500000E+02  3.7400526E-03
  2.2750000E+02  3.5468795E-03
  2.3000000E+02  3.3461894E-03
  2.3250000E+02  3.1451087E-03
  2.3500000E+02  2.9480721E-03
  2.3750000E+02  2.7579478E-03
  2.4000000E+02  2.5766362E-03
  2.4500000E+02  2.2455492E-03
  2.5000000E+02  1.9612182E-03
  2.5500000E+02  1.7252332E-03
  2.6000000E+02  1.5354934E-03
  2.7000000E+02  1.2763421E-03
  2.7500000E+02  1.1961699E-03
  2.8000000E+02  1.1422572E-03
  2.8500000E+02  1.1101688E-03
  2.9000000E+02  1.0962951E-03
  2.9500000E+02  1.0972662E-03
  3.0000000E+02  1.1103893E-03
  3.0500000E+02  1.1332519E-03
  3.1000000E+02  1.1637773E-03
  3.2000000E+02  1.2414843E-03
  3.3000000E+02  1.3332405E-03
  3.4000000E+02  1.4323113E-03
  3.5000000E+02  1.5339105E-03
  3.6000000E+02  1.6344407E-03
  3.7000000E+02  1.7311074E-03
  3.8000000E+02  1.8217787E-03
  3.9000000E+02  1.9053409E-03
  4.0000000E+02  1.9812296E-03
  4.2000000E+02  2.1104691E-03
  4.4000000E+02  2.2117368E-03
  4.6000000E+02  2.2870615E-03
  4.8000000E+02  2.3384793E-03
  5.0000000E+02  2.3690889E-03
  5.2500000E+02  2.3840061E-03
  5.5000000E+02  2.3783166E-03
  5.7500000E+02  2.3562133E-03
  6.0000000E+02  2.3208217E-03
  6.5000000E+02  2.2236651E-03
  6.7500000E+02  2.1669398E-03
  7.0000000E+02  2.1066650E-03
  7.2500000E+02  2.0441106E-03
  7.5000000E+02  1.9804203E-03
  8.0000000E+02  1.8527856E-03
  8.5000000E+02  1.7281185E-03
  9.0000000E+02  1.6087941E-03
  9.5000000E+02  1.4961276E-03
  1.0000000E+03  1.3907930E-03
  1.0500000E+03  1.2929195E-03
  1.1000000E+03  1.2023243E-03
  1.1500000E+03  1.1186565E-03
  1.2000000E+03  1.0414918E-03
  1.2500000E+03  9.7041250E-04
  1.3000000E+03  9.0499746E-04
  1.3500000E+03  8.4479951E-04
  1.4000000E+03  7.8936427E-04
  1.4500000E+03  7.3827368E-04
  1.5000000E+03  6.9115776E-04
  1.6000000E+03  6.0753550E-04
  1.7000000E+03  5.3611309E-04
  1.8000000E+03  4.7488442E-04
  1.9000000E+03  4.2218432E-04
  2.0000000E+03  3.7664041E-04
  2.1000000E+03  3.3712582E-04
  2.2000000E+03  3.0271132E-04
  2.3000000E+03  2.7262799E-04
  2.4000000E+03  2.4623722E-04
  2.5000000E+03  2.2300646E-04
  2.6000000E+03  2.0249004E-04
  2.7000000E+03  1.8431370E-04
  2.8000000E+03  1.6816189E-04
  2.9000000E+03  1.5376763E-04
  3.0000000E+03  1.4090425E-04
  3.1000000E+03  1.2937850E-04
  3.2000000E+03  1.1902516E-04
  3.4000000E+03  1.0128833E-04
  3.6000000E+03  8.6778190E-05
  3.8000000E+03  7.4808237E-05
  4.0000000E+03  6.4857574E-05
  4.2000000E+03  5.6526703E-05
  4.4000000E+03  4.9506069E-05
  4.6000000E+03  4.3553540E-05
  4.8000000E+03  3.8477929E-05
  5.0000000E+03  3.4127055E-05
  5.2500000E+03  2.9524158E-05
  5.5000000E+03  2.5676885E-05
  5.7500000E+03  2.2439923E-05
  6.0000000E+03  1.9699769E-05
  6.5000000E+03  1.5370471E-05
  6.7500000E+03  1.3653342E-05
  7.0000000E+03  1.2169676E-05
  7.2500000E+03  1.0882191E-05
  7.5000000E+03  9.7604122E-06
  7.7500000E+03  8.7792805E-06
  8.0000000E+03  7.9180765E-06
  8.2500000E+03  7.1595777E-06
  8.5000000E+03  6.4893958E-06
  9.0000000E+03  5.3675540E-06
  9.5000000E+03  4.4766886E-06
  1.0000000E+04  3.7620090E-06
  1.0500000E+04  3.1833431E-06
  1.1000000E+04  2.7108321E-06
  1.1500000E+04  2.3219993E-06
  1.2000000E+04  1.9997339E-06
  1.2500000E+04  1.7308703E-06
  1.3000000E+04  1.5051810E-06
  1.3500000E+04  1.3146499E-06
  1.4000000E+04  1.1529418E-06
  1.4500000E+04  1.0150109E-06
  1.5000000E+04  8.9680989E-07
  1.5500000E+04  7.9507057E-07
  1.6000000E+04  7.0713698E-07
  1.6500000E+04  6.3083776E-07
  1.7000000E+04  5.6438821E-07
  1.7500000E+04  5.0631379E-07
  1.8000000E+04  4.5538994E-07
  1.8500000E+04  4.1059483E-07
  1.9000000E+04  3.7107225E-07
  2.0000000E+04  3.0507449E-07
  2.1000000E+04  2.5286057E-07
  2.2000000E+04  2.1114624E-07
  2.3000000E+04  1.7752079E-07
  2.4000000E+04  1.5019181E-07
  2.5000000E+04  1.2781121E-07
  2.6000000E+04  1.0935407E-07
  2.7000000E+04  9.4033298E-08
  2.8000000E+04  8.1238772E-08
  2.9000000E+04  7.0493549E-08
  3.0000000E+04  6.1421739E-08
  3.1000000E+04  5.3724791E-08
  3.2000000E+04  4.7163967E-08
  3.3000000E+04  4.1547120E-08
  3.4000000E+04  3.6718584E-08
  3.5000000E+04  3.2551513E-08
  3.6000000E+04  2.8942003E-08
  3.7000000E+04  2.5804493E-08
  3.8000000E+04  2.3068175E-08
  3.9000000E+04  2.0674182E-08
  4.0000000E+04  1.8573353E-08
  4.1000000E+04  1.6724468E-08
  4.2000000E+04  1.5092824E-08
  4.3000000E+04  1.3649101E-08
  4.4000000E+04  1.2368430E-08
  4.6000000E+04  1.0214674E-08
  4.8000000E+04  8.4964345E-09
  5.0000000E+04  7.1140634E-09
  5.1250000E+04  6.3867777E-09
  5.2500000E+04  5.7469638E-09
  5.3750000E+04  5.1825617E-09
  5.5000000E+04  4.6833805E-09
  5.7500000E+04  3.8474030E-09
  5.8750000E+04  3.4969754E-09
  6.0000000E+04  3.1841177E-09
  6.2500000E+04  2.6532703E-09
  6.5000000E+04  2.2250035E-09
  6.7500000E+04  1.8769221E-09
  7.0000000E+04  1.5920518E-09
  7.2500000E+04  1.3574064E-09
  7.5000000E+04  1.1629625E-09
  7.7500000E+04  1.0009184E-09
  8.0000000E+04  8.6515461E-10
  8.2500000E+04  7.5083688E-10
  8.5000000E+04  6.5412041E-10
  8.7500000E+04  5.7192794E-10
  9.0000000E+04  5.0178130E-10
  9.2500000E+04  4.4167345E-10
  9.5000000E+04  3.8997036E-10
  9.7500000E+04  3.4533485E-10
  1.0000000E+05  3.0666719E-10
  1.0250000E+05  2.7305871E-10
  1.0500000E+05  2.4375535E-10
  1.0750000E+05  2.1812867E-10
  1.1000000E+05  1.9565283E-10
  1.1250000E+05  1.7588610E-10
  1.1500000E+05  1.5845606E-10
  1.2000000E+05  1.2939308E-10
  1.2500000E+05  1.0646769E-10
  1.3000000E+05  8.8223749E-11
  1.3500000E+05  7.3586306E-11
  1.4000000E+05  6.1752959E-11
  1.4500000E+05  5.2118673E-11
  1.5000000E+05  4.4222819E-11
  1.5500000E+05  3.7711548E-11
  1.6000000E+05  3.2310804E-11
  1.6500000E+05  2.7806668E-11
  1.7000000E+05  2.4030913E-11
  1.7500000E+05  2.0850327E-11
  1.8000000E+05  1.8158747E-11
  1.8500000E+05  1.5871043E-11
  1.9000000E+05  1.3918558E-11
  1.9500000E+05  1.2245609E-11
  2.0000000E+05  1.0806805E-11
  2.0500000E+05  9.5649519E-12
  2.1000000E+05  8.4894398E-12
  2.1500000E+05  7.5549583E-12
  2.2000000E+05  6.7404900E-12
  2.2500000E+05  6.0285079E-12
  2.3000000E+05  5.4043401E-12
  2.3500000E+05  4.8556597E-12
  2.4000000E+05  4.3720725E-12
  2.4500000E+05  3.9447832E-12
  2.5000000E+05  3.5663240E-12
  2.6000000E+05  2.9313781E-12
  2.7000000E+05  2.4266019E-12
  2.8000000E+05  2.0220160E-12
  2.9000000E+05  1.6952566E-12
  3.0000000E+05  1.4294718E-12
  3.1000000E+05  1.2118433E-12
  3.2000000E+05  1.0325330E-12
  3.3000000E+05  8.8392743E-13
  3.4000000E+05  7.6008933E-13
  3.5000000E+05  6.5635434E-13
  3.6000000E+05  5.6903192E-13
  3.7000000E+05  4.9518352E-13
  3.8000000E+05  4.3245525E-13
  3.9000000E+05  3.7895043E-13
  4.0000000E+05  3.3313209E-13
  4.1000000E+05  2.9374818E-13
  4.2000000E+05  2.5977378E-13
  4.3000000E+05  2.3036583E-13
  4.4000000E+05  2.0482766E-13
  4.5000000E+05  1.8258090E-13
  4.6000000E+05  1.6314355E-13
  4.7000000E+05  1.4611242E-13
  4.8000000E+05  1.3114890E-13
  5.0000000E+05  1.0632718E-13
  5.1250000E+05  9.3634246E-14
  5.2500000E+05  8.2696295E-14
  5.3750000E+05  7.3238364E-14
  5.5000000E+05  6.5033472E-14
  5.6250000E+05  5.7893396E-14
  5.7500000E+05  5.1661410E-14
  5.8750000E+05  4.6206512E-14
  6.0000000E+05  4.1418780E-14
  6.2500000E+05  3.3488842E-14
  6.3750000E+05  3.0202028E-14
  6.5000000E+05  2.7288739E-14
  6.6250000E+05  2.4700796E-14
  6.7500000E+05  2.2396959E-14
  7.0000000E+05  1.8504935E-14
  7.2500000E+05  1.5384199E-14
  7.5000000E+05  1.2863777E-14
  7.7500000E+05  1.0814442E-14
  8.0000000E+05  9.1376284E-15
  8.2500000E+05  7.7575147E-15
  8.5000000E+05  6.6153005E-15
  8.7500000E+05  5.6650431E-15
  9.0000000E+05  4.8705995E-15
  9.2500000E+05  4.2033436E-15
  9.5000000E+05  3.6404551E-15
  9.7500000E+05  3.1636350E-15
  1.0000000E+06  2.7581246E-15
  1.0250000E+06  2.4119579E-15
  1.0500000E+06  2.1153893E-15
  1.0750000E+06  1.8604442E-15
  1.1000000E+06  1.6405672E-15
  1.1250000E+06  1.4503537E-15
  1.1500000E+06  1.2853233E-15
  1.1750000E+06  1.1417423E-15
  1.2000000E+06  1.0164879E-15
  1.2250000E+06  9.0693861E-16
  1.2500000E+06  8.1088088E-16
  1.2750000E+06  7.2643919E-16
  1.3000000E+06  6.5202821E-16
  1.3250000E+06  5.8630390E-16
  1.3500000E+06  5.2812300E-16
  1.4000000E+06  4.3064069E-16
  1.4500000E+06  3.5341638E-16
  1.5000000E+06  2.9186875E-16
  
  
#  70  14  N5  EION =  1.900000000E+02 eV   291
#  S(0) = 4.206028E+00
  1.8580826E+00  0.0000000E+00
  1.8580826E+02  0.0000000E+00
  1.8580826E+02  3.4567113E-03
  1.9000000E+02  3.4567113E-03
  1.9000272E+02  3.4567113E-03
  1.9025265E+02  3.5078109E-03
  1.9050259E+02  3.5607570E-03
  1.9075252E+02  3.6153772E-03
  1.9100245E+02  3.6715190E-03
  1.9150231E+02  3.7878369E-03
  1.9200218E+02  3.9087619E-03
  1.9300190E+02  4.1612429E-03
  1.9400163E+02  4.4231092E-03
  1.9600109E+02  4.9522812E-03
  1.9800054E+02  5.4487204E-03
  1.9900027E+02  5.6696488E-03
  2.0000000E+02  5.8653251E-03
  2.0125000E+02  6.0684162E-03
  2.0250000E+02  6.2207957E-03
  2.0375000E+02  6.3208953E-03
  2.0500000E+02  6.3702751E-03
  2.0750000E+02  6.3345818E-03
  2.1000000E+02  6.1603225E-03
  2.1250000E+02  5.8970176E-03
  2.1500000E+02  5.5845956E-03
  2.1750000E+02  5.2506897E-03
  2.2000000E+02  4.9127445E-03
  2.2250000E+02  4.5811867E-03
  2.2500000E+02  4.2621373E-03
  2.2750000E+02  3.9592606E-03
  2.3000000E+02  3.6747444E-03
  2.3500000E+02  3.1659154E-03
  2.4000000E+02  2.7405786E-03
  2.4500000E+02  2.3972018E-03
  2.5000000E+02  2.1295612E-03
  2.6000000E+02  1.7856133E-03
  2.6500000E+02  1.6905221E-03
  2.7000000E+02  1.6356073E-03
  2.7500000E+02  1.6136339E-03
  2.8000000E+02  1.6187890E-03
  2.8500000E+02  1.6456657E-03
  2.9000000E+02  1.6898755E-03
  2.9500000E+02  1.7476088E-03
  3.0000000E+02  1.8155380E-03
  3.1000000E+02  1.9720064E-03
  3.2000000E+02  2.1435397E-03
  3.3000000E+02  2.3203201E-03
  3.4000000E+02  2.4956712E-03
  3.5000000E+02  2.6647849E-03
  3.6000000E+02  2.8239820E-03
  3.8000000E+02  3.1032781E-03
  4.0000000E+02  3.3264968E-03
  4.2000000E+02  3.4981662E-03
  4.4000000E+02  3.6239629E-03
  4.6000000E+02  3.7085638E-03
  4.8000000E+02  3.7567965E-03
  5.0000000E+02  3.7754427E-03
  5.2500000E+02  3.7662880E-03
  5.5000000E+02  3.7288835E-03
  5.7500000E+02  3.6692220E-03
  6.0000000E+02  3.5923370E-03
  6.5000000E+02  3.4078134E-03
  6.7500000E+02  3.3065624E-03
  7.0000000E+02  3.2018800E-03
  7.2500000E+02  3.0956251E-03
  7.5000000E+02  2.9892878E-03
  8.0000000E+02  2.7802323E-03
  8.5000000E+02  2.5799458E-03
  9.0000000E+02  2.3909852E-03
  9.5000000E+02  2.2146274E-03
  1.0000000E+03  2.0513063E-03
  1.0500000E+03  1.9007271E-03
  1.1000000E+03  1.7622528E-03
  1.1500000E+03  1.6350912E-03
  1.2000000E+03  1.5184112E-03
  1.2500000E+03  1.4114292E-03
  1.3000000E+03  1.3133747E-03
  1.3500000E+03  1.2234612E-03
  1.4000000E+03  1.1409296E-03
  1.4500000E+03  1.0650960E-03
  1.5000000E+03  9.9536162E-04
  1.6000000E+03  8.7207002E-04
  1.7000000E+03  7.6725058E-04
  1.8000000E+03  6.7775525E-04
  1.9000000E+03  6.0100403E-04
  2.0000000E+03  5.3489229E-04
  2.1000000E+03  4.7770502E-04
  2.2000000E+03  4.2803675E-04
  2.3000000E+03  3.8473086E-04
  2.4000000E+03  3.4683140E-04
  2.5000000E+03  3.1354473E-04
  2.6000000E+03  2.8420936E-04
  2.7000000E+03  2.5827173E-04
  2.8000000E+03  2.3526665E-04
  2.9000000E+03  2.1480169E-04
  3.0000000E+03  1.9654458E-04
  3.1000000E+03  1.8021281E-04
  3.2000000E+03  1.6556536E-04
  3.4000000E+03  1.4052723E-04
  3.6000000E+03  1.2010154E-04
  3.8000000E+03  1.0329578E-04
  4.0000000E+03  8.9359468E-05
  4.2000000E+03  7.7718834E-05
  4.4000000E+03  6.7930552E-05
  4.6000000E+03  5.9648781E-05
  4.8000000E+03  5.2601127E-05
  5.0000000E+03  4.6571296E-05
  5.2500000E+03  4.0205163E-05
  5.5000000E+03  3.4895653E-05
  5.7500000E+03  3.0437647E-05
  6.0000000E+03  2.6671307E-05
  6.5000000E+03  2.0736929E-05
  6.7500000E+03  1.8389595E-05
  7.0000000E+03  1.6364823E-05
  7.2500000E+03  1.4610637E-05
  7.5000000E+03  1.3084625E-05
  7.7500000E+03  1.1751974E-05
  8.0000000E+03  1.0583946E-05
  8.2500000E+03  9.5566897E-06
  8.5000000E+03  8.6503077E-06
  9.0000000E+03  7.1360811E-06
  9.5000000E+03  5.9367203E-06
  1.0000000E+04  4.9769224E-06
  1.0500000E+04  4.2016160E-06
  1.1000000E+04  3.5699668E-06
  1.1500000E+04  3.0513064E-06
  1.2000000E+04  2.6223392E-06
  1.2500000E+04  2.2651785E-06
  1.3000000E+04  1.9659572E-06
  1.3500000E+04  1.7138278E-06
  1.4000000E+04  1.5002331E-06
  1.4500000E+04  1.3183704E-06
  1.5000000E+04  1.1627924E-06
  1.5500000E+04  1.0291081E-06
  1.6000000E+04  9.1375489E-07
  1.6500000E+04  8.1382480E-07
  1.7000000E+04  7.2693154E-07
  1.7500000E+04  6.5110655E-07
  1.8000000E+04  5.8471740E-07
  1.8500000E+04  5.2640393E-07
  1.9000000E+04  4.7502804E-07
  2.0000000E+04  3.8941310E-07
  2.1000000E+04  3.2186257E-07
  2.2000000E+04  2.6803643E-07
  2.3000000E+04  2.2475714E-07
  2.4000000E+04  1.8966790E-07
  2.5000000E+04  1.6100025E-07
  2.6000000E+04  1.3741268E-07
  2.7000000E+04  1.1787722E-07
  2.8000000E+04  1.0159868E-07
  2.9000000E+04  8.7956754E-08
  3.0000000E+04  7.6463497E-08
  3.1000000E+04  6.6732118E-08
  3.2000000E+04  5.8453892E-08
  3.3000000E+04  5.1380794E-08
  3.4000000E+04  4.5312243E-08
  3.5000000E+04  4.0085083E-08
  3.6000000E+04  3.5565886E-08
  3.7000000E+04  3.1644968E-08
  3.8000000E+04  2.8231704E-08
  3.9000000E+04  2.5250872E-08
  4.0000000E+04  2.2639755E-08
  4.2000000E+04  1.8324997E-08
  4.3000000E+04  1.6539984E-08
  4.4000000E+04  1.4959273E-08
  4.6000000E+04  1.2307502E-08
  4.8000000E+04  1.0198939E-08
  5.0000000E+04  8.5080390E-09
  5.1250000E+04  7.6207664E-09
  5.2500000E+04  6.8417432E-09
  5.3750000E+04  6.1558789E-09
  5.5000000E+04  5.5504430E-09
  5.7500000E+04  4.5393691E-09
  5.8750000E+04  4.1167703E-09
  6.0000000E+04  3.7401869E-09
  6.2500000E+04  3.1029624E-09
  6.5000000E+04  2.5907732E-09
  6.7500000E+04  2.1760080E-09
  7.0000000E+04  1.8377986E-09
  7.2500000E+04  1.5602258E-09
  7.5000000E+04  1.3310364E-09
  7.7500000E+04  1.1407197E-09
  8.0000000E+04  9.8183632E-10
  8.2500000E+04  8.4852450E-10
  8.5000000E+04  7.3613549E-10
  8.7500000E+04  6.4095866E-10
  9.0000000E+04  5.6001362E-10
  9.2500000E+04  4.9089301E-10
  9.5000000E+04  4.3164229E-10
  9.7500000E+04  3.8066634E-10
  1.0000000E+05  3.3665674E-10
  1.0250000E+05  2.9853515E-10
  1.0500000E+05  2.6540914E-10
  1.0750000E+05  2.3653699E-10
  1.1000000E+05  2.1129968E-10
  1.1250000E+05  1.8917854E-10
  1.1500000E+05  1.6973738E-10
  1.2000000E+05  1.3747895E-10
  1.2500000E+05  1.1220101E-10
  1.3000000E+05  9.2217253E-11
  1.3500000E+05  7.6289065E-11
  1.4000000E+05  6.3496592E-11
  1.4500000E+05  5.3149639E-11
  1.5000000E+05  4.4725308E-11
  1.5500000E+05  3.7823875E-11
  1.6000000E+05  3.2137252E-11
  1.6500000E+05  2.7426113E-11
  1.7000000E+05  2.3503117E-11
  1.7500000E+05  2.0220607E-11
  1.8000000E+05  1.7461466E-11
  1.8500000E+05  1.5132217E-11
  1.9000000E+05  1.3157810E-11
  1.9500000E+05  1.1477660E-11
  2.0000000E+05  1.0042603E-11
  2.0500000E+05  8.8125499E-12
  2.1000000E+05  7.7546562E-12
  2.1500000E+05  6.8418932E-12
  2.2000000E+05  6.0519225E-12
  2.2500000E+05  5.3662036E-12
  2.3000000E+05  4.7692909E-12
  2.3500000E+05  4.2482712E-12
  2.4000000E+05  3.7923097E-12
  2.4500000E+05  3.3922839E-12
  2.5000000E+05  3.0404855E-12
  2.6000000E+05  2.4564177E-12
  2.7000000E+05  1.9986694E-12
  2.8000000E+05  1.6369828E-12
  2.9000000E+05  1.3490170E-12
  3.0000000E+05  1.1181127E-12
  3.1000000E+05  9.3173060E-13
  3.2000000E+05  7.8034879E-13
  3.3000000E+05  6.5667598E-13
  3.4000000E+05  5.5508470E-13
  3.5000000E+05  4.7119978E-13
  3.6000000E+05  4.0159639E-13
  3.7000000E+05  3.4357594E-13
  3.8000000E+05  2.9499885E-13
  3.9000000E+05  2.5415888E-13
  4.0000000E+05  2.1968794E-13
  4.1000000E+05  1.9048326E-13
  4.2000000E+05  1.6565155E-13
  4.3000000E+05  1.4446577E-13
  4.4000000E+05  1.2633148E-13
  4.5000000E+05  1.1076064E-13
  4.6000000E+05  9.7350850E-14
  4.7000000E+05  8.5769052E-14
  4.8000000E+05  7.5738528E-14
  5.0000000E+05  5.9446044E-14
  5.1250000E+05  5.1309034E-14
  5.2500000E+05  4.4420775E-14
  5.3750000E+05  3.8569256E-14
  5.5000000E+05  3.3581844E-14
  5.6250000E+05  2.9317368E-14
  5.7500000E+05  2.5659900E-14
  5.8750000E+05  2.2513851E-14
  6.0000000E+05  1.9800106E-14
  6.1250000E+05  1.7452943E-14
  6.2500000E+05  1.5417572E-14
  6.3750000E+05  1.3648163E-14
  6.5000000E+05  1.2106259E-14
  6.6250000E+05  1.0759493E-14
  6.7500000E+05  9.5805398E-15
  6.8750000E+05  8.5462640E-15
  7.0000000E+05  7.6370221E-15
  7.1250000E+05  6.8360912E-15
  7.2500000E+05  6.1291973E-15
  7.5000000E+05  4.9504024E-15
  7.7500000E+05  4.0222082E-15
  8.0000000E+05  3.2864040E-15
  8.2500000E+05  2.6994068E-15
  8.5000000E+05  2.2283204E-15
  8.7500000E+05  1.8481219E-15
  9.0000000E+05  1.5396360E-15
  9.2500000E+05  1.2880685E-15
  9.5000000E+05  1.0819329E-15
  9.7500000E+05  9.1225505E-16
  1.0000000E+06  7.7198711E-16
  1.0250000E+06  6.5556238E-16
  1.0500000E+06  5.5855399E-16
  1.0750000E+06  4.7742410E-16
  1.1000000E+06  4.0933148E-16
  1.1250000E+06  3.5197700E-16
  1.1500000E+06  3.0349836E-16
  1.1750000E+06  2.6238609E-16
  1.2000000E+06  2.2741106E-16
  1.2250000E+06  1.9756824E-16
  1.2500000E+06  1.7204063E-16
  1.2750000E+06  1.5016087E-16
  1.3000000E+06  1.3137034E-16
  1.3250000E+06  1.1520018E-16
  1.3500000E+06  1.0125641E-16
  
  
#  70  17  O1  EION =  5.800000000E+01 eV   254
#  S(0) = 3.330622E-01
  5.2858152E-01  0.0000000E+00
  5.2858152E+01  0.0000000E+00
  5.2858152E+01  5.1641606E-04
  5.8000000E+01  5.1641606E-04
  5.8002721E+01  5.1641606E-04
  5.8202449E+01  5.1258970E-04
  5.8402177E+01  5.0889013E-04
  5.8601905E+01  5.0531731E-04
  5.8801633E+01  5.0187092E-04
  5.9201088E+01  4.9535512E-04
  5.9600544E+01  4.8933596E-04
  6.0000000E+01  4.8380408E-04
  6.2500000E+01  4.5941535E-04
  6.5000000E+01  4.4985264E-04
  6.6250000E+01  4.4938522E-04
  6.7500000E+01  4.5119110E-04
  7.0000000E+01  4.6009904E-04
  7.2500000E+01  4.7399394E-04
  7.5000000E+01  4.9094267E-04
  7.7500000E+01  5.0951883E-04
  8.0000000E+01  5.2867209E-04
  8.2500000E+01  5.4763335E-04
  8.5000000E+01  5.6584613E-04
  8.7500000E+01  5.8291758E-04
  9.0000000E+01  5.9858322E-04
  9.2500000E+01  6.1268235E-04
  9.5000000E+01  6.2513546E-04
  1.0000000E+02  6.4509699E-04
  1.0500000E+02  6.5887637E-04
  1.1000000E+02  6.6730690E-04
  1.1500000E+02  6.7136421E-04
  1.2000000E+02  6.7198193E-04
  1.2500000E+02  6.6995518E-04
  1.3000000E+02  6.6591326E-04
  1.3500000E+02  6.6031756E-04
  1.4000000E+02  6.5350355E-04
  1.4500000E+02  6.4569915E-04
  1.5000000E+02  6.3707678E-04
  1.6000000E+02  6.1786900E-04
  1.7000000E+02  5.9676262E-04
  1.8000000E+02  5.7458019E-04
  1.9000000E+02  5.5208335E-04
  2.0000000E+02  5.2990157E-04
  2.1000000E+02  5.0843799E-04
  2.2000000E+02  4.8790668E-04
  2.3000000E+02  4.6834736E-04
  2.4000000E+02  4.4973457E-04
  2.5000000E+02  4.3200335E-04
  2.6000000E+02  4.1509811E-04
  2.7000000E+02  3.9899904E-04
  2.8000000E+02  3.8368849E-04
  2.9000000E+02  3.6916066E-04
  3.0000000E+02  3.5541141E-04
  3.1000000E+02  3.4242016E-04
  3.2000000E+02  3.3014494E-04
  3.4000000E+02  3.0756000E-04
  3.6000000E+02  2.8726050E-04
  3.8000000E+02  2.6888624E-04
  4.0000000E+02  2.5221758E-04
  4.2000000E+02  2.3708456E-04
  4.4000000E+02  2.2333871E-04
  4.6000000E+02  2.1083557E-04
  4.8000000E+02  1.9940950E-04
  5.0000000E+02  1.8891454E-04
  5.2500000E+02  1.7695048E-04
  5.5000000E+02  1.6613199E-04
  5.7500000E+02  1.5632597E-04
  6.0000000E+02  1.4741264E-04
  6.5000000E+02  1.3184582E-04
  6.7500000E+02  1.2500663E-04
  7.0000000E+02  1.1870248E-04
  7.2500000E+02  1.1288452E-04
  7.5000000E+02  1.0750895E-04
  8.0000000E+02  9.7910334E-05
  8.5000000E+02  8.9587006E-05
  9.0000000E+02  8.2314989E-05
  9.5000000E+02  7.5933369E-05
  1.0000000E+03  7.0297778E-05
  1.0500000E+03  6.5285931E-05
  1.1000000E+03  6.0805792E-05
  1.1500000E+03  5.6785938E-05
  1.2000000E+03  5.3165447E-05
  1.2500000E+03  4.9891122E-05
  1.3000000E+03  4.6918349E-05
  1.3500000E+03  4.4209928E-05
  1.4000000E+03  4.1734556E-05
  1.4500000E+03  3.9465548E-05
  1.5000000E+03  3.7380183E-05
  1.6000000E+03  3.3684895E-05
  1.7000000E+03  3.0520575E-05
  1.8000000E+03  2.7788321E-05
  1.9000000E+03  2.5411487E-05
  2.0000000E+03  2.3330002E-05
  2.1000000E+03  2.1496199E-05
  2.2000000E+03  1.9871889E-05
  2.3000000E+03  1.8426046E-05
  2.4000000E+03  1.7133209E-05
  2.5000000E+03  1.5972336E-05
  2.6000000E+03  1.4925912E-05
  2.7000000E+03  1.3979264E-05
  2.8000000E+03  1.3120015E-05
  2.9000000E+03  1.2337659E-05
  3.0000000E+03  1.1623231E-05
  3.1000000E+03  1.0969044E-05
  3.2000000E+03  1.0368474E-05
  3.4000000E+03  9.3060116E-06
  3.6000000E+03  8.3983226E-06
  3.8000000E+03  7.6166404E-06
  4.0000000E+03  6.9386062E-06
  4.2000000E+03  6.3466353E-06
  4.4000000E+03  5.8267383E-06
  4.6000000E+03  5.3676654E-06
  4.8000000E+03  4.9602850E-06
  5.0000000E+03  4.5971203E-06
  5.2500000E+03  4.1960287E-06
  5.5000000E+03  3.8445979E-06
  5.7500000E+03  3.5349505E-06
  6.0000000E+03  3.2607322E-06
  6.5000000E+03  2.7987419E-06
  6.7500000E+03  2.6031320E-06
  7.0000000E+03  2.4269596E-06
  7.2500000E+03  2.2677355E-06
  7.5000000E+03  2.1233586E-06
  7.7500000E+03  1.9920442E-06
  8.0000000E+03  1.8722671E-06
  8.2500000E+03  1.7627156E-06
  8.5000000E+03  1.6622594E-06
  9.0000000E+03  1.4848500E-06
  9.5000000E+03  1.3336443E-06
  1.0000000E+04  1.2037464E-06
  1.0500000E+04  1.0913495E-06
  1.1000000E+04  9.9345861E-07
  1.1500000E+04  9.0769546E-07
  1.2000000E+04  8.3215197E-07
  1.2500000E+04  7.6528119E-07
  1.3000000E+04  7.0581771E-07
  1.3500000E+04  6.5271836E-07
  1.4000000E+04  6.0511703E-07
  1.4500000E+04  5.6229022E-07
  1.5000000E+04  5.2362955E-07
  1.5500000E+04  4.8862011E-07
  1.6000000E+04  4.5682378E-07
  1.6500000E+04  4.2786589E-07
  1.7000000E+04  4.0142451E-07
  1.8000000E+04  3.5501706E-07
  1.9000000E+04  3.1579011E-07
  2.0000000E+04  2.8236353E-07
  2.1000000E+04  2.5367068E-07
  2.2000000E+04  2.2887714E-07
  2.3000000E+04  2.0732274E-07
  2.4000000E+04  1.8847982E-07
  2.5000000E+04  1.7192287E-07
  2.6000000E+04  1.5730576E-07
  2.7000000E+04  1.4434470E-07
  2.8000000E+04  1.3280542E-07
  2.9000000E+04  1.2249314E-07
  3.0000000E+04  1.1324492E-07
  3.1000000E+04  1.0492366E-07
  3.2000000E+04  9.7413384E-08
  3.3000000E+04  9.0615461E-08
  3.4000000E+04  8.4445602E-08
  3.5000000E+04  7.8831436E-08
  3.6000000E+04  7.3710551E-08
  3.8000000E+04  6.4739573E-08
  4.0000000E+04  5.7179086E-08
  4.2000000E+04  5.0758750E-08
  4.4000000E+04  4.5268994E-08
  4.6000000E+04  4.0545310E-08
  4.8000000E+04  3.6457234E-08
  5.0000000E+04  3.2900368E-08
  5.2500000E+04  2.9074496E-08
  5.5000000E+04  2.5817146E-08
  5.7500000E+04  2.3025936E-08
  5.8750000E+04  2.1779174E-08
  6.0000000E+04  2.0620003E-08
  6.2500000E+04  1.8534871E-08
  6.5000000E+04  1.6718669E-08
  6.7500000E+04  1.5129331E-08
  7.0000000E+04  1.3732487E-08
  7.2500000E+04  1.2499863E-08
  7.5000000E+04  1.1408042E-08
  7.7500000E+04  1.0437520E-08
  8.0000000E+04  9.5719649E-09
  8.2500000E+04  8.7976355E-09
  8.5000000E+04  8.1028943E-09
  8.7500000E+04  7.4778393E-09
  9.0000000E+04  6.9140035E-09
  9.2500000E+04  6.4041193E-09
  9.5000000E+04  5.9419303E-09
  9.7500000E+04  5.5220303E-09
  1.0000000E+05  5.1397354E-09
  1.0250000E+05  4.7909741E-09
  1.0500000E+05  4.4721912E-09
  1.1000000E+05  3.9124796E-09
  1.1500000E+05  3.4399134E-09
  1.2000000E+05  3.0383627E-09
  1.2500000E+05  2.6951341E-09
  1.3000000E+05  2.4001474E-09
  1.3500000E+05  2.1453302E-09
  1.4000000E+05  1.9241692E-09
  1.4500000E+05  1.7313759E-09
  1.5000000E+05  1.5626228E-09
  1.5500000E+05  1.4143433E-09
  1.6000000E+05  1.2835798E-09
  1.6500000E+05  1.1678662E-09
  1.7000000E+05  1.0651374E-09
  1.7500000E+05  9.7365626E-10
  1.8000000E+05  8.9195601E-10
  1.8500000E+05  8.1879181E-10
  1.9000000E+05  7.5310174E-10
  1.9500000E+05  6.9397641E-10
  2.0000000E+05  6.4063384E-10
  2.0500000E+05  5.9239936E-10
  2.1000000E+05  5.4868936E-10
  2.1500000E+05  5.0899741E-10
  2.2000000E+05  4.7288280E-10
  2.2500000E+05  4.3996130E-10
  2.3000000E+05  4.0989661E-10
  2.4000000E+05  3.5719158E-10
  2.5000000E+05  3.1280031E-10
  2.6000000E+05  2.7518304E-10
  2.7000000E+05  2.4312469E-10
  2.8000000E+05  2.1565890E-10
  2.9000000E+05  1.9201134E-10
  3.0000000E+05  1.7155691E-10
  3.1000000E+05  1.5378750E-10
  3.2000000E+05  1.3828751E-10
  3.3000000E+05  1.2471499E-10
  3.4000000E+05  1.1278701E-10
  3.5000000E+05  1.0226820E-10
  3.6000000E+05  9.2961825E-11
  3.7000000E+05  8.4702636E-11
  3.8000000E+05  7.7351241E-11
  3.9000000E+05  7.0789546E-11
  4.0000000E+05  6.4917071E-11
  4.1000000E+05  5.9648007E-11
  4.2000000E+05  5.4908835E-11
  4.3000000E+05  5.0636348E-11
  4.4000000E+05  4.6776015E-11
  4.5000000E+05  4.3280636E-11
  4.6000000E+05  4.0109236E-11
  4.7000000E+05  3.7226143E-11
  4.8000000E+05  3.4600216E-11
  5.0000000E+05  3.0014173E-11
  5.1250000E+05  2.7534545E-11
  5.2500000E+05  2.5308399E-11
  5.3750000E+05  2.3305078E-11
  5.5000000E+05  2.1498174E-11
  5.7500000E+05  1.8384834E-11
  5.8750000E+05  1.7041170E-11
  6.0000000E+05  1.5818735E-11
  6.2500000E+05  1.3686991E-11
  6.5000000E+05  1.1904910E-11
  6.7500000E+05  1.0407213E-11
  
  
#  70  18  O2  EION =  3.700000000E+01 eV   299
#  S(0) = 2.817889E+00
  2.0187745E-01  0.0000000E+00
  2.0187745E+01  0.0000000E+00
  2.0187745E+01  9.6939447E-02
  3.7000000E+01  9.6939447E-02
  3.7002721E+01  9.6939447E-02
  3.7052585E+01  9.5938975E-02
  3.7102449E+01  9.4960227E-02
  3.7152313E+01  9.4002464E-02
  3.7202177E+01  9.3064981E-02
  3.7301905E+01  9.1248188E-02
  3.7401633E+01  8.9504807E-02
  3.7601088E+01  8.6220160E-02
  3.7800544E+01  8.3178378E-02
  3.8000000E+01  8.0351763E-02
  3.8500000E+01  7.4063894E-02
  3.9000000E+01  6.8698397E-02
  3.9500000E+01  6.4051436E-02
  4.0000000E+01  5.9975945E-02
  4.0500000E+01  5.6363166E-02
  4.1000000E+01  5.3130946E-02
  4.1500000E+01  5.0216051E-02
  4.2000000E+01  4.7569007E-02
  4.2500000E+01  4.5150536E-02
  4.3000000E+01  4.2929058E-02
  4.3500000E+01  4.0878875E-02
  4.4000000E+01  3.8978845E-02
  4.5000000E+01  3.5561981E-02
  4.6000000E+01  3.2569144E-02
  4.7000000E+01  2.9921473E-02
  4.8000000E+01  2.7560478E-02
  4.9000000E+01  2.5441707E-02
  5.0000000E+01  2.3530593E-02
  5.1250000E+01  2.1392435E-02
  5.2500000E+01  1.9493787E-02
  5.3750000E+01  1.7801138E-02
  5.5000000E+01  1.6287398E-02
  5.7500000E+01  1.3710745E-02
  5.8750000E+01  1.2612975E-02
  6.0000000E+01  1.1623027E-02
  6.1250000E+01  1.0728903E-02
  6.2500000E+01  9.9200332E-03
  6.3750000E+01  9.1871865E-03
  6.5000000E+01  8.5221840E-03
  6.7500000E+01  7.3677083E-03
  7.0000000E+01  6.4082836E-03
  7.2500000E+01  5.6059554E-03
  7.5000000E+01  4.9308241E-03
  7.7500000E+01  4.3592762E-03
  8.0000000E+01  3.8726093E-03
  8.2500000E+01  3.4559300E-03
  8.5000000E+01  3.0973550E-03
  8.7500000E+01  2.7872983E-03
  9.0000000E+01  2.5180431E-03
  9.2500000E+01  2.2832705E-03
  9.5000000E+01  2.0778144E-03
  9.7500000E+01  1.8974185E-03
  1.0000000E+02  1.7385120E-03
  1.0250000E+02  1.5981336E-03
  1.0500000E+02  1.4737824E-03
  1.0750000E+02  1.3633272E-03
  1.1000000E+02  1.2649633E-03
  1.1250000E+02  1.1771485E-03
  1.1500000E+02  1.0985573E-03
  1.1750000E+02  1.0280464E-03
  1.2000000E+02  9.6462940E-04
  1.2250000E+02  9.0745652E-04
  1.2500000E+02  8.5579330E-04
  1.3000000E+02  7.6651567E-04
  1.3500000E+02  6.9261768E-04
  1.4000000E+02  6.3093665E-04
  1.4500000E+02  5.7905148E-04
  1.5000000E+02  5.3509800E-04
  1.5500000E+02  4.9762000E-04
  1.6000000E+02  4.6547514E-04
  1.6500000E+02  4.3774798E-04
  1.7000000E+02  4.1369131E-04
  1.7500000E+02  3.9270860E-04
  1.8000000E+02  3.7430615E-04
  1.8500000E+02  3.5806532E-04
  1.9000000E+02  3.4364788E-04
  1.9500000E+02  3.3077700E-04
  2.0000000E+02  3.1921658E-04
  2.0500000E+02  3.0877126E-04
  2.1000000E+02  2.9928029E-04
  2.2000000E+02  2.8265583E-04
  2.3000000E+02  2.6853289E-04
  2.4000000E+02  2.5633836E-04
  2.5000000E+02  2.4566739E-04
  2.6000000E+02  2.3621874E-04
  2.7000000E+02  2.2776060E-04
  2.8000000E+02  2.2011278E-04
  2.9000000E+02  2.1313441E-04
  3.0000000E+02  2.0671460E-04
  3.1000000E+02  2.0076485E-04
  3.2000000E+02  1.9521481E-04
  3.4000000E+02  1.8510615E-04
  3.6000000E+02  1.7606157E-04
  3.8000000E+02  1.6786462E-04
  4.0000000E+02  1.6036526E-04
  4.2000000E+02  1.5346341E-04
  4.4000000E+02  1.4708074E-04
  4.6000000E+02  1.4114854E-04
  4.8000000E+02  1.3561002E-04
  5.0000000E+02  1.3042042E-04
  5.2500000E+02  1.2436955E-04
  5.5000000E+02  1.1875293E-04
  5.7500000E+02  1.1353289E-04
  6.0000000E+02  1.0867475E-04
  6.5000000E+02  9.9886610E-05
  6.7500000E+02  9.5891507E-05
  7.0000000E+02  9.2135618E-05
  7.2500000E+02  8.8603306E-05
  7.5000000E+02  8.5278025E-05
  8.0000000E+02  7.9176057E-05
  8.5000000E+02  7.3707887E-05
  9.0000000E+02  6.8792432E-05
  9.5000000E+02  6.4361021E-05
  1.0000000E+03  6.0345685E-05
  1.0500000E+03  5.6690722E-05
  1.1000000E+03  5.3355256E-05
  1.1500000E+03  5.0304925E-05
  1.2000000E+03  4.7507776E-05
  1.2500000E+03  4.4935071E-05
  1.3000000E+03  4.2562367E-05
  1.3500000E+03  4.0369119E-05
  1.4000000E+03  3.8337542E-05
  1.4500000E+03  3.6452041E-05
  1.5000000E+03  3.4698936E-05
  1.6000000E+03  3.1542895E-05
  1.7000000E+03  2.8787651E-05
  1.8000000E+03  2.6367850E-05
  1.9000000E+03  2.4230990E-05
  2.0000000E+03  2.2334506E-05
  2.1000000E+03  2.0643772E-05
  2.2000000E+03  1.9130383E-05
  2.3000000E+03  1.7770648E-05
  2.4000000E+03  1.6544630E-05
  2.5000000E+03  1.5435512E-05
  2.6000000E+03  1.4429060E-05
  2.7000000E+03  1.3513160E-05
  2.8000000E+03  1.2677427E-05
  2.9000000E+03  1.1912913E-05
  3.0000000E+03  1.1211870E-05
  3.1000000E+03  1.0567574E-05
  3.2000000E+03  9.9741662E-06
  3.4000000E+03  8.9201521E-06
  3.6000000E+03  8.0158310E-06
  3.8000000E+03  7.2346524E-06
  4.0000000E+03  6.5556570E-06
  4.2000000E+03  5.9621543E-06
  4.4000000E+03  5.4407124E-06
  4.6000000E+03  4.9804035E-06
  4.8000000E+03  4.5722622E-06
  5.0000000E+03  4.2088915E-06
  5.2500000E+03  3.8083698E-06
  5.5000000E+03  3.4584230E-06
  5.7500000E+03  3.1511148E-06
  6.0000000E+03  2.8799974E-06
  6.5000000E+03  2.4260882E-06
  6.7500000E+03  2.2352699E-06
  7.0000000E+03  2.0642775E-06
  7.2500000E+03  1.9105482E-06
  7.5000000E+03  1.7719156E-06
  7.7500000E+03  1.6465373E-06
  8.0000000E+03  1.5328382E-06
  8.2500000E+03  1.4294655E-06
  8.5000000E+03  1.3352532E-06
  9.0000000E+03  1.1704071E-06
  9.5000000E+03  1.0317036E-06
  1.0000000E+04  9.1410048E-07
  1.0500000E+04  8.1369406E-07
  1.1000000E+04  7.2742642E-07
  1.1500000E+04  6.5287681E-07
  1.2000000E+04  5.8811067E-07
  1.2500000E+04  5.3156755E-07
  1.3000000E+04  4.8197907E-07
  1.3500000E+04  4.3830629E-07
  1.4000000E+04  3.9969206E-07
  1.4500000E+04  3.6542496E-07
  1.5000000E+04  3.3491090E-07
  1.5500000E+04  3.0765088E-07
  1.6000000E+04  2.8322366E-07
  1.6500000E+04  2.6127195E-07
  1.7000000E+04  2.4149127E-07
  1.7500000E+04  2.2362101E-07
  1.8000000E+04  2.0743722E-07
  1.8500000E+04  1.9274670E-07
  1.9000000E+04  1.7938220E-07
  2.0000000E+04  1.5606882E-07
  2.1000000E+04  1.3654266E-07
  2.2000000E+04  1.2007047E-07
  2.3000000E+04  1.0608256E-07
  2.4000000E+04  9.4131736E-08
  2.5000000E+04  8.3863772E-08
  2.6000000E+04  7.4995569E-08
  2.7000000E+04  6.7299080E-08
  2.8000000E+04  6.0589261E-08
  2.9000000E+04  5.4714917E-08
  3.0000000E+04  4.9551691E-08
  3.1000000E+04  4.4996669E-08
  3.2000000E+04  4.0964208E-08
  3.3000000E+04  3.7382654E-08
  3.4000000E+04  3.4191740E-08
  3.5000000E+04  3.1340536E-08
  3.6000000E+04  2.8785824E-08
  3.7000000E+04  2.6490765E-08
  3.8000000E+04  2.4423824E-08
  3.9000000E+04  2.2557908E-08
  4.0000000E+04  2.0869657E-08
  4.1000000E+04  1.9338862E-08
  4.2000000E+04  1.7947980E-08
  4.3000000E+04  1.6681733E-08
  4.4000000E+04  1.5526777E-08
  4.6000000E+04  1.3505417E-08
  4.8000000E+04  1.1806340E-08
  5.0000000E+04  1.0369149E-08
  5.1250000E+04  9.5823571E-09
  5.2500000E+04  8.8695729E-09
  5.3750000E+04  8.2225091E-09
  5.5000000E+04  7.6339513E-09
  5.7500000E+04  6.6079445E-09
  5.8750000E+04  6.1601410E-09
  6.0000000E+04  5.7499311E-09
  6.2500000E+04  5.0276949E-09
  6.5000000E+04  4.4160572E-09
  6.7500000E+04  3.8951616E-09
  7.0000000E+04  3.4492168E-09
  7.2500000E+04  3.0655700E-09
  7.5000000E+04  2.7340077E-09
  7.7500000E+04  2.4462281E-09
  8.0000000E+04  2.1954411E-09
  8.2500000E+04  1.9760600E-09
  8.5000000E+04  1.7834626E-09
  8.7500000E+04  1.6138048E-09
  9.0000000E+04  1.4638740E-09
  9.2500000E+04  1.3309725E-09
  9.5000000E+04  1.2128251E-09
  9.7500000E+04  1.1075044E-09
  1.0000000E+05  1.0133712E-09
  1.0250000E+05  9.2902613E-10
  1.0500000E+05  8.5327052E-10
  1.0750000E+05  7.8507387E-10
  1.1000000E+05  7.2354752E-10
  1.1250000E+05  6.6792281E-10
  1.1500000E+05  6.1753277E-10
  1.1750000E+05  5.7179688E-10
  1.2000000E+05  5.3020849E-10
  1.2250000E+05  4.9232423E-10
  1.2500000E+05  4.5775514E-10
  1.3000000E+05  3.9723471E-10
  1.3500000E+05  3.4636527E-10
  1.4000000E+05  3.0335852E-10
  1.4500000E+05  2.6680135E-10
  1.5000000E+05  2.3556841E-10
  1.5500000E+05  2.0875690E-10
  1.6000000E+05  1.8563779E-10
  1.6500000E+05  1.6561862E-10
  1.7000000E+05  1.4821483E-10
  1.7500000E+05  1.3302787E-10
  1.8000000E+05  1.1972825E-10
  1.8500000E+05  1.0804216E-10
  1.9000000E+05  9.7740971E-11
  1.9500000E+05  8.8632903E-11
  2.0000000E+05  8.0556418E-11
  2.0500000E+05  7.3374901E-11
  2.1000000E+05  6.6972336E-11
  2.1500000E+05  6.1249844E-11
  2.2000000E+05  5.6122848E-11
  2.2500000E+05  5.1518768E-11
  2.3000000E+05  4.7375113E-11
  2.3500000E+05  4.3637912E-11
  2.4000000E+05  4.0260416E-11
  2.4500000E+05  3.7202013E-11
  2.5000000E+05  3.4427333E-11
  2.5500000E+05  3.1905491E-11
  2.6000000E+05  2.9609441E-11
  2.6500000E+05  2.7515443E-11
  2.7000000E+05  2.5602612E-11
  2.8000000E+05  2.2248911E-11
  2.9000000E+05  1.9425030E-11
  3.0000000E+05  1.7033912E-11
  3.1000000E+05  1.4998580E-11
  3.2000000E+05  1.3257539E-11
  3.3000000E+05  1.1761321E-11
  3.4000000E+05  1.0469872E-11
  3.5000000E+05  9.3505573E-12
  3.6000000E+05  8.3766359E-12
  3.7000000E+05  7.5260781E-12
  3.8000000E+05  6.7806432E-12
  3.9000000E+05  6.1251537E-12
  4.0000000E+05  5.5469130E-12
  4.1000000E+05  5.0352576E-12
  4.2000000E+05  4.5812014E-12
  4.3000000E+05  4.1771413E-12
  4.4000000E+05  3.8166228E-12
  4.5000000E+05  3.4941610E-12
  4.6000000E+05  3.2050628E-12
  4.7000000E+05  2.9452920E-12
  4.8000000E+05  2.7113675E-12
  
  
#  70  19  O3  EION =  3.100000000E+01 eV   298
#  S(0) = 5.621667E+00
  1.6637120E-01  0.0000000E+00
  1.6637120E+01  0.0000000E+00
  1.6637120E+01  2.3089286E-01
  3.1000000E+01  2.3089286E-01
  3.1002721E+01  2.3089286E-01
  3.1052585E+01  2.2787379E-01
  3.1102449E+01  2.2493184E-01
  3.1152313E+01  2.2206393E-01
  3.1202177E+01  2.1926718E-01
  3.1301905E+01  2.1387633E-01
  3.1401633E+01  2.0873898E-01
  3.1601088E+01  1.9915319E-01
  3.1800544E+01  1.9038302E-01
  3.2000000E+01  1.8232372E-01
  3.2250000E+01  1.7309375E-01
  3.2500000E+01  1.6470282E-01
  3.2750000E+01  1.5703576E-01
  3.3000000E+01  1.4999794E-01
  3.3500000E+01  1.3750890E-01
  3.4000000E+01  1.2674708E-01
  3.4500000E+01  1.1736072E-01
  3.5000000E+01  1.0908985E-01
  3.5500000E+01  1.0173791E-01
  3.6000000E+01  9.5153423E-02
  3.6500000E+01  8.9217582E-02
  3.7000000E+01  8.3835850E-02
  3.7500000E+01  7.8931960E-02
  3.8000000E+01  7.4443622E-02
  3.9000000E+01  6.6516732E-02
  4.0000000E+01  5.9736887E-02
  4.1000000E+01  5.3876031E-02
  4.2000000E+01  4.8765840E-02
  4.3000000E+01  4.4278848E-02
  4.4000000E+01  4.0316301E-02
  4.5000000E+01  3.6800194E-02
  4.6000000E+01  3.3667771E-02
  4.7000000E+01  3.0867700E-02
  4.8000000E+01  2.8357528E-02
  5.0000000E+01  2.4069437E-02
  5.1250000E+01  2.1805106E-02
  5.2500000E+01  1.9807573E-02
  5.3750000E+01  1.8040703E-02
  5.5000000E+01  1.6474105E-02
  5.7500000E+01  1.3841475E-02
  5.8750000E+01  1.2734211E-02
  6.0000000E+01  1.1743515E-02
  6.1250000E+01  1.0855244E-02
  6.2500000E+01  1.0057083E-02
  6.3750000E+01  9.3384147E-03
  6.5000000E+01  8.6900061E-03
  6.6250000E+01  8.1037894E-03
  6.7500000E+01  7.5727768E-03
  6.8750000E+01  7.0908615E-03
  7.0000000E+01  6.6526751E-03
  7.2500000E+01  5.8893465E-03
  7.5000000E+01  5.2517673E-03
  7.7500000E+01  4.7158262E-03
  8.0000000E+01  4.2626973E-03
  8.2500000E+01  3.8774790E-03
  8.5000000E+01  3.5483578E-03
  8.7500000E+01  3.2658216E-03
  9.0000000E+01  3.0221672E-03
  9.2500000E+01  2.8111400E-03
  9.5000000E+01  2.6275940E-03
  9.7500000E+01  2.4672402E-03
  1.0000000E+02  2.3265720E-03
  1.0250000E+02  2.2026559E-03
  1.0500000E+02  2.0929851E-03
  1.0750000E+02  1.9954980E-03
  1.1000000E+02  1.9084815E-03
  1.1250000E+02  1.8304484E-03
  1.1500000E+02  1.7601496E-03
  1.2000000E+02  1.6387682E-03
  1.2500000E+02  1.5377733E-03
  1.3000000E+02  1.4524180E-03
  1.3500000E+02  1.3792760E-03
  1.4000000E+02  1.3158256E-03
  1.4500000E+02  1.2601732E-03
  1.5000000E+02  1.2108827E-03
  1.5500000E+02  1.1668383E-03
  1.6000000E+02  1.1271498E-03
  1.6500000E+02  1.0910992E-03
  1.7000000E+02  1.0581106E-03
  1.8000000E+02  9.9951541E-04
  1.9000000E+02  9.4851384E-04
  2.0000000E+02  9.0323519E-04
  2.1000000E+02  8.6242300E-04
  2.2000000E+02  8.2524587E-04
  2.3000000E+02  7.9111505E-04
  2.4000000E+02  7.5958759E-04
  2.5000000E+02  7.3031965E-04
  2.6000000E+02  7.0303336E-04
  2.7000000E+02  6.7750250E-04
  2.8000000E+02  6.5353883E-04
  2.9000000E+02  6.3099298E-04
  3.0000000E+02  6.0974160E-04
  3.1000000E+02  5.8967547E-04
  3.2000000E+02  5.7069447E-04
  3.4000000E+02  5.3563713E-04
  3.6000000E+02  5.0395544E-04
  3.8000000E+02  4.7514782E-04
  4.0000000E+02  4.4884456E-04
  4.2000000E+02  4.2478066E-04
  4.4000000E+02  4.0271380E-04
  4.6000000E+02  3.8241419E-04
  4.8000000E+02  3.6368295E-04
  5.0000000E+02  3.4634476E-04
  5.2500000E+02  3.2640397E-04
  5.5000000E+02  3.0817957E-04
  5.7500000E+02  2.9149981E-04
  6.0000000E+02  2.7620212E-04
  6.5000000E+02  2.4909505E-04
  6.7500000E+02  2.3702731E-04
  7.0000000E+02  2.2582953E-04
  7.2500000E+02  2.1542647E-04
  7.5000000E+02  2.0574417E-04
  8.0000000E+02  1.8826382E-04
  8.5000000E+02  1.7292720E-04
  9.0000000E+02  1.5940595E-04
  9.5000000E+02  1.4742672E-04
  1.0000000E+03  1.3674688E-04
  1.0500000E+03  1.2717408E-04
  1.1000000E+03  1.1856261E-04
  1.1500000E+03  1.1079089E-04
  1.2000000E+03  1.0375148E-04
  1.2500000E+03  9.7351909E-05
  1.3000000E+03  9.1514723E-05
  1.3500000E+03  8.6175177E-05
  1.4000000E+03  8.1277912E-05
  1.4500000E+03  7.6775179E-05
  1.5000000E+03  7.2625654E-05
  1.6000000E+03  6.5246742E-05
  1.7000000E+03  5.8903157E-05
  1.8000000E+03  5.3410075E-05
  1.9000000E+03  4.8622015E-05
  2.0000000E+03  4.4423282E-05
  2.1000000E+03  4.0721621E-05
  2.2000000E+03  3.7442655E-05
  2.3000000E+03  3.4525309E-05
  2.4000000E+03  3.1918911E-05
  2.5000000E+03  2.9581332E-05
  2.6000000E+03  2.7477393E-05
  2.7000000E+03  2.5577530E-05
  2.8000000E+03  2.3856687E-05
  2.9000000E+03  2.2293495E-05
  3.0000000E+03  2.0869641E-05
  3.1000000E+03  1.9569384E-05
  3.2000000E+03  1.8379133E-05
  3.4000000E+03  1.6283085E-05
  3.6000000E+03  1.4504218E-05
  3.8000000E+03  1.2983065E-05
  4.0000000E+03  1.1673326E-05
  4.2000000E+03  1.0538601E-05
  4.4000000E+03  9.5499409E-06
  4.6000000E+03  8.6840496E-06
  4.8000000E+03  7.9220119E-06
  5.0000000E+03  7.2483699E-06
  5.2500000E+03  6.5114396E-06
  5.5000000E+03  5.8726855E-06
  5.7500000E+03  5.3159854E-06
  6.0000000E+03  4.8283634E-06
  6.5000000E+03  4.0200345E-06
  6.7500000E+03  3.6835066E-06
  7.0000000E+03  3.3837445E-06
  7.2500000E+03  3.1157909E-06
  7.5000000E+03  2.8754836E-06
  7.7500000E+03  2.6593056E-06
  8.0000000E+03  2.4642696E-06
  8.2500000E+03  2.2878247E-06
  8.5000000E+03  2.1277854E-06
  8.7500000E+03  1.9822708E-06
  9.0000000E+03  1.8496565E-06
  9.2500000E+03  1.7285338E-06
  9.5000000E+03  1.6176765E-06
  1.0000000E+04  1.4226071E-06
  1.0500000E+04  1.2573625E-06
  1.1000000E+04  1.1164403E-06
  1.1500000E+04  9.9552143E-07
  1.2000000E+04  8.9118127E-07
  1.2500000E+04  8.0067834E-07
  1.3000000E+04  7.2180017E-07
  1.3500000E+04  6.5274694E-07
  1.4000000E+04  5.9204344E-07
  1.4500000E+04  5.3847284E-07
  1.5000000E+04  4.9102510E-07
  1.5500000E+04  4.4885686E-07
  1.6000000E+04  4.1126023E-07
  1.6500000E+04  3.7763811E-07
  1.7000000E+04  3.4748430E-07
  1.7500000E+04  3.2036777E-07
  1.8000000E+04  2.9591984E-07
  1.8500000E+04  2.7382402E-07
  1.9000000E+04  2.5380758E-07
  1.9500000E+04  2.3563472E-07
  2.0000000E+04  2.1910081E-07
  2.0500000E+04  2.0402772E-07
  2.1000000E+04  1.9025992E-07
  2.2000000E+04  1.6611200E-07
  2.3000000E+04  1.4575291E-07
  2.4000000E+04  1.2847824E-07
  2.5000000E+04  1.1373406E-07
  2.6000000E+04  1.0108080E-07
  2.7000000E+04  9.0166732E-08
  2.8000000E+04  8.0708232E-08
  2.9000000E+04  7.2474970E-08
  3.0000000E+04  6.5278607E-08
  3.1000000E+04  5.8964172E-08
  3.2000000E+04  5.3403417E-08
  3.3000000E+04  4.8489616E-08
  3.4000000E+04  4.4133468E-08
  3.5000000E+04  4.0259888E-08
  3.6000000E+04  3.6805465E-08
  3.7000000E+04  3.3716406E-08
  3.8000000E+04  3.0946878E-08
  3.9000000E+04  2.8457679E-08
  4.0000000E+04  2.6215159E-08
  4.1000000E+04  2.4190332E-08
  4.2000000E+04  2.2358137E-08
  4.3000000E+04  2.0696845E-08
  4.4000000E+04  1.9187552E-08
  4.6000000E+04  1.6561050E-08
  4.8000000E+04  1.4369757E-08
  5.0000000E+04  1.2529530E-08
  5.1250000E+04  1.1527862E-08
  5.2500000E+04  1.0624275E-08
  5.3750000E+04  9.8074221E-09
  5.5000000E+04  9.0674680E-09
  5.7500000E+04  7.7851345E-09
  5.8750000E+04  7.2287732E-09
  6.0000000E+04  6.7210568E-09
  6.2500000E+04  5.8320547E-09
  6.5000000E+04  5.0846308E-09
  6.7500000E+04  4.4525555E-09
  7.0000000E+04  3.9151117E-09
  7.2500000E+04  3.4558075E-09
  7.5000000E+04  3.0614154E-09
  7.7500000E+04  2.7212507E-09
  8.0000000E+04  2.4266276E-09
  8.2500000E+04  2.1704421E-09
  8.5000000E+04  1.9468500E-09
  8.7500000E+04  1.7510177E-09
  9.0000000E+04  1.5789263E-09
  9.2500000E+04  1.4272190E-09
  9.5000000E+04  1.2930792E-09
  9.7500000E+04  1.1741336E-09
  1.0000000E+05  1.0683738E-09
  1.0250000E+05  9.7409417E-10
  1.0500000E+05  8.8984019E-10
  1.0750000E+05  8.1436750E-10
  1.1000000E+05  7.4660775E-10
  1.1250000E+05  6.8564063E-10
  1.1500000E+05  6.3067095E-10
  1.1750000E+05  5.8100975E-10
  1.2000000E+05  5.3605834E-10
  1.2250000E+05  4.9529509E-10
  1.2500000E+05  4.5826428E-10
  1.3000000E+05  3.9385221E-10
  1.3500000E+05  3.4017469E-10
  1.4000000E+05  2.9517325E-10
  1.4500000E+05  2.5723349E-10
  1.5000000E+05  2.2507919E-10
  1.5500000E+05  1.9769393E-10
  1.6000000E+05  1.7426254E-10
  1.6500000E+05  1.5412690E-10
  1.7000000E+05  1.3675246E-10
  1.7500000E+05  1.2170251E-10
  1.8000000E+05  1.0861834E-10
  1.8500000E+05  9.7203736E-11
  1.9000000E+05  8.7212897E-11
  1.9500000E+05  7.8440887E-11
  2.0000000E+05  7.0716084E-11
  2.0500000E+05  6.3894164E-11
  2.1000000E+05  5.7853287E-11
  2.1500000E+05  5.2490199E-11
  2.2000000E+05  4.7717084E-11
  2.2500000E+05  4.3458997E-11
  2.3000000E+05  3.9651759E-11
  2.3500000E+05  3.6240240E-11
  2.4000000E+05  3.3176937E-11
  2.4500000E+05  3.0420797E-11
  2.5000000E+05  2.7936224E-11
  2.5500000E+05  2.5692275E-11
  2.6000000E+05  2.3662004E-11
  2.6500000E+05  2.1821884E-11
  2.7000000E+05  2.0151325E-11
  2.7500000E+05  1.8632268E-11
  2.8000000E+05  1.7248863E-11
  2.8500000E+05  1.5987159E-11
  2.9000000E+05  1.4834825E-11
  3.0000000E+05  1.2815812E-11
  3.1000000E+05  1.1118301E-11
  3.2000000E+05  9.6836936E-12
  3.3000000E+05  8.4650868E-12
  3.4000000E+05  7.4250429E-12
  3.5000000E+05  6.5335654E-12
  3.6000000E+05  5.7670289E-12
  3.7000000E+05  5.1061905E-12
  3.8000000E+05  4.5349558E-12
  
  
#  70  15  N6  EION =  8.000000000E+00 eV   313
#  S(0) = 1.067317E+01
  4.0000000E-02  0.0000000E+00
  4.0000000E+00  0.0000000E+00
  4.0000000E+00  3.8367975E-02
  8.0000000E+00  3.8367975E-02
  8.0000000E+00  8.0810650E-03
  8.0027211E+00  8.0810650E-03
  8.0901531E+00  7.9278651E-03
  8.1775851E+00  7.7817264E-03
  8.2650171E+00  7.6422347E-03
  8.3524490E+00  7.5090083E-03
  8.5273130E+00  7.2599663E-03
  8.7021769E+00  7.0320819E-03
  9.0519048E+00  6.6314143E-03
  9.4016327E+00  6.2929167E-03
  9.7513606E+00  6.0058645E-03
  1.0101088E+01  5.7619503E-03
  1.0450816E+01  5.5546412E-03
  1.0800544E+01  5.3787241E-03
  1.1500000E+01  5.1050168E-03
  1.2000000E+01  4.9620703E-03
  1.2500000E+01  4.8553072E-03
  1.3000000E+01  4.7795241E-03
  1.3500000E+01  4.7305981E-03
  1.4000000E+01  4.7052188E-03
  1.4500000E+01  4.7007028E-03
  1.5000000E+01  4.7148478E-03
  1.6000000E+01  4.7921273E-03
  1.7000000E+01  4.9257275E-03
  1.8000000E+01  5.1074856E-03
  1.9000000E+01  5.3313055E-03
  2.0000000E+01  5.5924611E-03
  2.1000000E+01  5.8871220E-03
  2.2000000E+01  6.2120023E-03
  2.3000000E+01  6.5642094E-03
  2.4000000E+01  6.9410551E-03
  2.5000000E+01  7.3399179E-03
  2.6000000E+01  7.7583093E-03
  2.7000000E+01  8.1936624E-03
  2.8000000E+01  8.6435190E-03
  2.9000000E+01  9.1053755E-03
  3.0000000E+01  9.5767906E-03
  3.1000000E+01  1.0055427E-02
  3.2000000E+01  1.0538995E-02
  3.4000000E+01  1.1512578E-02
  3.6000000E+01  1.2482593E-02
  3.8000000E+01  1.3437293E-02
  4.0000000E+01  1.4368201E-02
  4.2000000E+01  1.5270339E-02
  4.4000000E+01  1.6141038E-02
  4.6000000E+01  1.6980073E-02
  4.8000000E+01  1.7788228E-02
  5.0000000E+01  1.8567060E-02
  5.2500000E+01  1.9502127E-02
  5.5000000E+01  2.0396807E-02
  5.7500000E+01  2.1252870E-02
  6.0000000E+01  2.2070495E-02
  6.5000000E+01  2.3584725E-02
  6.7500000E+01  2.4276730E-02
  7.0000000E+01  2.4921691E-02
  7.2500000E+01  2.5517575E-02
  7.5000000E+01  2.6062896E-02
  8.0000000E+01  2.6999680E-02
  8.5000000E+01  2.7740940E-02
  9.0000000E+01  2.8306878E-02
  9.5000000E+01  2.8727548E-02
  1.0000000E+02  2.9031172E-02
  1.0500000E+02  2.9242330E-02
  1.1000000E+02  2.9379323E-02
  1.1500000E+02  2.9451479E-02
  1.2000000E+02  2.9465540E-02
  1.2500000E+02  2.9423957E-02
  1.3000000E+02  2.9327718E-02
  1.3500000E+02  2.9179077E-02
  1.4000000E+02  2.8982254E-02
  1.4500000E+02  2.8741664E-02
  1.5000000E+02  2.8462409E-02
  1.6000000E+02  2.7815128E-02
  1.7000000E+02  2.7086363E-02
  1.8000000E+02  2.6304785E-02
  1.9000000E+02  2.5487863E-02
  2.0000000E+02  2.4640937E-02
  2.1000000E+02  2.3769438E-02
  2.2000000E+02  2.2883672E-02
  2.3000000E+02  2.1993673E-02
  2.4000000E+02  2.1109953E-02
  2.5000000E+02  2.0242154E-02
  2.6000000E+02  1.9396491E-02
  2.7000000E+02  1.8574364E-02
  2.8000000E+02  1.7776059E-02
  2.9000000E+02  1.7002019E-02
  3.0000000E+02  1.6253193E-02
  3.1000000E+02  1.5530333E-02
  3.2000000E+02  1.4833921E-02
  3.4000000E+02  1.3524178E-02
  3.6000000E+02  1.2328285E-02
  3.8000000E+02  1.1240669E-02
  4.0000000E+02  1.0250895E-02
  4.2000000E+02  9.3514398E-03
  4.4000000E+02  8.5368553E-03
  4.6000000E+02  7.8006679E-03
  4.8000000E+02  7.1355076E-03
  5.0000000E+02  6.5343296E-03
  5.2500000E+02  5.8631006E-03
  5.5000000E+02  5.2706120E-03
  5.7500000E+02  4.7470043E-03
  6.0000000E+02  4.2838238E-03
  6.5000000E+02  3.5097476E-03
  6.7500000E+02  3.1862581E-03
  7.0000000E+02  2.8980486E-03
  7.2500000E+02  2.6407593E-03
  7.5000000E+02  2.4106656E-03
  8.0000000E+02  2.0195132E-03
  8.5000000E+02  1.7032497E-03
  9.0000000E+02  1.4456084E-03
  9.5000000E+02  1.2341858E-03
  1.0000000E+03  1.0594808E-03
  1.0500000E+03  9.1420722E-04
  1.1000000E+03  7.9271135E-04
  1.1500000E+03  6.9053109E-04
  1.2000000E+03  6.0411394E-04
  1.2500000E+03  5.3064233E-04
  1.3000000E+03  4.6787282E-04
  1.3500000E+03  4.1400428E-04
  1.4000000E+03  3.6757716E-04
  1.4500000E+03  3.2740144E-04
  1.5000000E+03  2.9250170E-04
  1.5500000E+03  2.6207454E-04
  1.6000000E+03  2.3545445E-04
  1.6500000E+03  2.1208734E-04
  1.7000000E+03  1.9151060E-04
  1.7500000E+03  1.7333635E-04
  1.8000000E+03  1.5723796E-04
  1.8500000E+03  1.4293931E-04
  1.9000000E+03  1.3020601E-04
  1.9500000E+03  1.1883841E-04
  2.0000000E+03  1.0866576E-04
  2.0500000E+03  9.9541536E-05
  2.1000000E+03  9.1339694E-05
  2.2000000E+03  7.7282628E-05
  2.3000000E+03  6.5787014E-05
  2.4000000E+03  5.6317157E-05
  2.5000000E+03  4.8463060E-05
  2.6000000E+03  4.1907798E-05
  2.7000000E+03  3.6404269E-05
  2.8000000E+03  3.1758263E-05
  2.9000000E+03  2.7815979E-05
  3.0000000E+03  2.4454690E-05
  3.1000000E+03  2.1575770E-05
  3.2000000E+03  1.9099442E-05
  3.3000000E+03  1.6960788E-05
  3.4000000E+03  1.5106697E-05
  3.5000000E+03  1.3493484E-05
  3.6000000E+03  1.2085042E-05
  3.7000000E+03  1.0851374E-05
  3.8000000E+03  9.7674469E-06
  3.9000000E+03  8.8122756E-06
  4.0000000E+03  7.9681917E-06
  4.1000000E+03  7.2202624E-06
  4.2000000E+03  6.5558255E-06
  4.3000000E+03  5.9641055E-06
  4.4000000E+03  5.4359005E-06
  4.6000000E+03  4.5395967E-06
  4.8000000E+03  3.8161123E-06
  5.0000000E+03  3.2275103E-06
  5.1250000E+03  2.9150934E-06
  5.2500000E+03  2.6384657E-06
  5.3750000E+03  2.3929009E-06
  5.5000000E+03  2.1743777E-06
  5.7500000E+03  1.8052081E-06
  5.8750000E+03  1.6490903E-06
  6.0000000E+03  1.5089298E-06
  6.2500000E+03  1.2692044E-06
  6.5000000E+03  1.0737748E-06
  6.7500000E+03  9.1334509E-07
  7.0000000E+03  7.8079427E-07
  7.2500000E+03  6.7061712E-07
  7.5000000E+03  5.7852141E-07
  7.7500000E+03  5.0113391E-07
  8.0000000E+03  4.3578473E-07
  8.2500000E+03  3.8034613E-07
  8.5000000E+03  3.3311012E-07
  8.7500000E+03  2.9269731E-07
  9.0000000E+03  2.5798786E-07
  9.2500000E+03  2.2806746E-07
  9.5000000E+03  2.0218536E-07
  9.7500000E+03  1.7972211E-07
  1.0000000E+04  1.6016455E-07
  1.0250000E+04  1.4308569E-07
  1.0500000E+04  1.2812856E-07
  1.0750000E+04  1.1499356E-07
  1.1000000E+04  1.0342829E-07
  1.1250000E+04  9.3219472E-08
  1.1500000E+04  8.4186194E-08
  1.1750000E+04  7.6174490E-08
  1.2000000E+04  6.9052909E-08
  1.2250000E+04  6.2708891E-08
  1.2500000E+04  5.7045769E-08
  1.3000000E+04  4.7440614E-08
  1.3500000E+04  3.9698032E-08
  1.4000000E+04  3.3412165E-08
  1.4500000E+04  2.8274586E-08
  1.5000000E+04  2.4048976E-08
  1.5500000E+04  2.0552839E-08
  1.6000000E+04  1.7644036E-08
  1.6500000E+04  1.5211047E-08
  1.7000000E+04  1.3165867E-08
  1.7500000E+04  1.1438576E-08
  1.8000000E+04  9.9732204E-09
  1.8500000E+04  8.7247817E-09
  1.9000000E+04  7.6568687E-09
  1.9500000E+04  6.7398977E-09
  2.0000000E+04  5.9496844E-09
  2.0500000E+04  5.2663610E-09
  2.1000000E+04  4.6735364E-09
  2.1500000E+04  4.1576258E-09
  2.2000000E+04  3.7073219E-09
  2.2500000E+04  3.3131762E-09
  2.3000000E+04  2.9672603E-09
  2.3500000E+04  2.6628944E-09
  2.4000000E+04  2.3944310E-09
  2.4500000E+04  2.1570791E-09
  2.5000000E+04  1.9467648E-09
  2.5500000E+04  1.7600124E-09
  2.6000000E+04  1.5938433E-09
  2.6500000E+04  1.4456975E-09
  2.7000000E+04  1.3133693E-09
  2.8000000E+04  1.0888006E-09
  2.9000000E+04  9.0775382E-10
  3.0000000E+04  7.6085557E-10
  3.1000000E+04  6.4094312E-10
  3.2000000E+04  5.4250296E-10
  3.3000000E+04  4.6125844E-10
  3.4000000E+04  3.9386589E-10
  3.5000000E+04  3.3769405E-10
  3.6000000E+04  2.9065891E-10
  3.7000000E+04  2.5110110E-10
  3.8000000E+04  2.1769253E-10
  3.9000000E+04  1.8936448E-10
  4.0000000E+04  1.6525153E-10
  4.1000000E+04  1.4465006E-10
  4.2000000E+04  1.2698624E-10
  4.3000000E+04  1.1178989E-10
  4.4000000E+04  9.8673960E-11
  4.5000000E+04  8.7318064E-11
  4.6000000E+04  7.7456373E-11
  4.7000000E+04  6.8867624E-11
  4.8000000E+04  6.1366931E-11
  5.0000000E+04  4.9033915E-11
  5.1250000E+04  4.2789329E-11
  5.2500000E+04  3.7448231E-11
  5.3750000E+04  3.2864222E-11
  5.5000000E+04  2.8917144E-11
  5.6250000E+04  2.5508047E-11
  5.7500000E+04  2.2555039E-11
  5.8750000E+04  1.9989973E-11
  6.0000000E+04  1.7755926E-11
  6.1250000E+04  1.5805185E-11
  6.2500000E+04  1.4097652E-11
  6.3750000E+04  1.2599536E-11
  6.5000000E+04  1.1282212E-11
  6.6250000E+04  1.0121355E-11
  6.7500000E+04  9.0962384E-12
  6.8750000E+04  8.1891554E-12
  7.0000000E+04  7.3849423E-12
  7.1250000E+04  6.6705818E-12
  7.2500000E+04  6.0348691E-12
  7.3750000E+04  5.4681365E-12
  7.5000000E+04  4.9620246E-12
  7.6250000E+04  4.5092890E-12
  7.7500000E+04  4.1036385E-12
  8.0000000E+04  3.4123802E-12
  8.2500000E+04  2.8522721E-12
  8.5000000E+04  2.3957826E-12
  8.7500000E+04  2.0216885E-12
  9.0000000E+04  1.7135097E-12
  9.2500000E+04  1.4583664E-12
  9.5000000E+04  1.2461324E-12
  9.7500000E+04  1.0687977E-12
  1.0000000E+05  9.1999002E-13
  1.0250000E+05  7.9461204E-13
  1.0500000E+05  6.8856447E-13
  1.0750000E+05  5.9853429E-13
  1.1000000E+05  5.2183112E-13
  1.1250000E+05  4.5625968E-13
  1.1500000E+05  4.0002136E-13
  1.1750000E+05  3.5163680E-13
  1.2000000E+05  3.0988427E-13
  1.2250000E+05  2.7375094E-13
  1.2500000E+05  2.4239374E-13
  1.2750000E+05  2.1510842E-13
  1.3000000E+05  1.9130504E-13
  1.3250000E+05  1.7048780E-13
  1.3500000E+05  1.5223867E-13
  1.3750000E+05  1.3620409E-13
  1.4000000E+05  1.2208416E-13
  1.4250000E+05  1.0962374E-13
  1.4500000E+05  9.8605173E-14
  1.4750000E+05  8.8842246E-14
  1.5000000E+05  8.0175249E-14
  1.5250000E+05  7.2466859E-14
  1.5500000E+05  6.5598739E-14
  1.6000000E+05  5.3988526E-14
  1.6500000E+05  4.4680146E-14
  1.7000000E+05  3.7170930E-14
  1.7500000E+05  3.1077547E-14
  1.8000000E+05  2.6105274E-14
  1.8500000E+05  2.2026131E-14
  1.9000000E+05  1.8662745E-14
  1.9500000E+05  1.5876231E-14
  2.0000000E+05  1.3557579E-14
  2.0500000E+05  1.1620552E-14
  2.1000000E+05  9.9961041E-15
  2.1500000E+05  8.6287023E-15
  
  
#  70  16  N7  EION =  7.000000000E+00 eV   311
#  S(0) = 1.421959E+01
  3.5000000E-02  0.0000000E+00
  3.5000000E+00  0.0000000E+00
  3.5000000E+00  5.3290899E-02
  7.0000000E+00  5.3290899E-02
  7.0000000E+00  1.1955664E-02
  7.0027211E+00  1.1955664E-02
  7.0776531E+00  1.1723899E-02
  7.1525851E+00  1.1502791E-02
  7.2275171E+00  1.1291711E-02
  7.3024490E+00  1.1090076E-02
  7.4523130E+00  1.0713045E-02
  7.6021769E+00  1.0367878E-02
  7.9019048E+00  9.7604401E-03
  8.2016327E+00  9.2463957E-03
  8.5013606E+00  8.8094691E-03
  8.8010885E+00  8.4370421E-03
  9.1008163E+00  8.1191825E-03
  9.4005442E+00  7.8479548E-03
  1.0000000E+01  7.4209126E-03
  1.0500000E+01  7.1603003E-03
  1.1000000E+01  6.9693830E-03
  1.1500000E+01  6.8361994E-03
  1.2000000E+01  6.7515749E-03
  1.2500000E+01  6.7083581E-03
  1.3000000E+01  6.7008945E-03
  1.3500000E+01  6.7246602E-03
  1.4000000E+01  6.7759831E-03
  1.4500000E+01  6.8518629E-03
  1.5000000E+01  6.9498245E-03
  1.6000000E+01  7.2040181E-03
  1.7000000E+01  7.5255455E-03
  1.8000000E+01  7.9048328E-03
  1.9000000E+01  8.3345498E-03
  2.0000000E+01  8.8088159E-03
  2.1000000E+01  9.3226457E-03
  2.2000000E+01  9.8716757E-03
  2.3000000E+01  1.0451884E-02
  2.4000000E+01  1.1059392E-02
  2.5000000E+01  1.1690527E-02
  2.6000000E+01  1.2341557E-02
  2.7000000E+01  1.3008919E-02
  2.8000000E+01  1.3689029E-02
  2.9000000E+01  1.4378424E-02
  3.0000000E+01  1.5073817E-02
  3.1000000E+01  1.5772032E-02
  3.2000000E+01  1.6470131E-02
  3.4000000E+01  1.7855740E-02
  3.6000000E+01  1.9212767E-02
  3.8000000E+01  2.0528694E-02
  4.0000000E+01  2.1795506E-02
  4.2000000E+01  2.3009841E-02
  4.4000000E+01  2.4171196E-02
  4.6000000E+01  2.5281728E-02
  4.8000000E+01  2.6344299E-02
  5.0000000E+01  2.7362518E-02
  5.2500000E+01  2.8577828E-02
  5.5000000E+01  2.9733230E-02
  5.7500000E+01  3.0831830E-02
  6.0000000E+01  3.1873377E-02
  6.5000000E+01  3.3779235E-02
  6.7500000E+01  3.4637352E-02
  7.0000000E+01  3.5428201E-02
  7.2500000E+01  3.6149717E-02
  7.5000000E+01  3.6800565E-02
  8.0000000E+01  3.7891629E-02
  8.5000000E+01  3.8720839E-02
  9.0000000E+01  3.9321376E-02
  9.5000000E+01  3.9736706E-02
  1.0000000E+02  4.0005490E-02
  1.0500000E+02  4.0160630E-02
  1.1000000E+02  4.0224549E-02
  1.1500000E+02  4.0208678E-02
  1.2000000E+02  4.0121247E-02
  1.2500000E+02  3.9964381E-02
  1.3000000E+02  3.9739473E-02
  1.3500000E+02  3.9450024E-02
  1.4000000E+02  3.9101804E-02
  1.4500000E+02  3.8700602E-02
  1.5000000E+02  3.8253723E-02
  1.6000000E+02  3.7258736E-02
  1.7000000E+02  3.6174908E-02
  1.8000000E+02  3.5037328E-02
  1.9000000E+02  3.3866154E-02
  2.0000000E+02  3.2666476E-02
  2.1000000E+02  3.1445035E-02
  2.2000000E+02  3.0214823E-02
  2.3000000E+02  2.8988080E-02
  2.4000000E+02  2.7778018E-02
  2.5000000E+02  2.6596241E-02
  2.6000000E+02  2.5449616E-02
  2.7000000E+02  2.4338956E-02
  2.8000000E+02  2.3264086E-02
  2.9000000E+02  2.2225155E-02
  3.0000000E+02  2.1222977E-02
  3.1000000E+02  2.0258087E-02
  3.2000000E+02  1.9330769E-02
  3.4000000E+02  1.7592627E-02
  3.6000000E+02  1.6011559E-02
  3.8000000E+02  1.4577872E-02
  4.0000000E+02  1.3276585E-02
  4.2000000E+02  1.2097008E-02
  4.4000000E+02  1.1031086E-02
  4.6000000E+02  1.0069562E-02
  4.8000000E+02  9.2022489E-03
  5.0000000E+02  8.4195489E-03
  5.2500000E+02  7.5469866E-03
  5.5000000E+02  6.7779595E-03
  5.7500000E+02  6.0992755E-03
  6.0000000E+02  5.4996766E-03
  6.5000000E+02  4.4992655E-03
  6.7500000E+02  4.0818188E-03
  7.0000000E+02  3.7102273E-03
  7.2500000E+02  3.3787784E-03
  7.5000000E+02  3.0825969E-03
  8.0000000E+02  2.5796355E-03
  8.5000000E+02  2.1735007E-03
  9.0000000E+02  1.8430308E-03
  9.5000000E+02  1.5721313E-03
  1.0000000E+03  1.3484995E-03
  1.0500000E+03  1.1627130E-03
  1.1000000E+03  1.0074681E-03
  1.1500000E+03  8.7700770E-04
  1.2000000E+03  7.6675488E-04
  1.2500000E+03  6.7308396E-04
  1.3000000E+03  5.9311101E-04
  1.3500000E+03  5.2452250E-04
  1.4000000E+03  4.6544512E-04
  1.4500000E+03  4.1435256E-04
  1.5000000E+03  3.6999466E-04
  1.5500000E+03  3.3134243E-04
  1.6000000E+03  2.9754405E-04
  1.6500000E+03  2.6789074E-04
  1.7000000E+03  2.4179111E-04
  1.7500000E+03  2.1874961E-04
  1.8000000E+03  1.9834921E-04
  1.8500000E+03  1.8023752E-04
  1.9000000E+03  1.6411557E-04
  1.9500000E+03  1.4972883E-04
  2.0000000E+03  1.3685967E-04
  2.0500000E+03  1.2532146E-04
  2.1000000E+03  1.1495367E-04
  2.2000000E+03  9.7194198E-05
  2.3000000E+03  8.2681269E-05
  2.4000000E+03  7.0734059E-05
  2.5000000E+03  6.0831868E-05
  2.6000000E+03  5.2572457E-05
  2.7000000E+03  4.5642412E-05
  2.8000000E+03  3.9795576E-05
  2.9000000E+03  3.4837147E-05
  3.0000000E+03  3.0611775E-05
  3.1000000E+03  2.6994687E-05
  3.2000000E+03  2.3885007E-05
  3.3000000E+03  2.1200690E-05
  3.4000000E+03  1.8874651E-05
  3.5000000E+03  1.6851739E-05
  3.6000000E+03  1.5086394E-05
  3.7000000E+03  1.3540787E-05
  3.8000000E+03  1.2183360E-05
  3.9000000E+03  1.0987674E-05
  4.0000000E+03  9.9314731E-06
  4.1000000E+03  8.9959575E-06
  4.2000000E+03  8.1651920E-06
  4.3000000E+03  7.4256217E-06
  4.4000000E+03  6.7656759E-06
  4.6000000E+03  5.6464008E-06
  4.8000000E+03  4.7435460E-06
  5.0000000E+03  4.0094871E-06
  5.1250000E+03  3.6200631E-06
  5.2500000E+03  3.2753789E-06
  5.3750000E+03  2.9695114E-06
  5.5000000E+03  2.6974228E-06
  5.7500000E+03  2.2379929E-06
  5.8750000E+03  2.0438036E-06
  6.0000000E+03  1.8695190E-06
  6.2500000E+03  1.5715662E-06
  6.5000000E+03  1.3288142E-06
  6.7500000E+03  1.1296519E-06
  7.0000000E+03  9.6519029E-07
  7.2500000E+03  8.2856140E-07
  7.5000000E+03  7.1441365E-07
  7.7500000E+03  6.1854357E-07
  8.0000000E+03  5.3762594E-07
  8.2500000E+03  4.6901206E-07
  8.5000000E+03  4.1057680E-07
  8.7500000E+03  3.6060467E-07
  9.0000000E+03  3.1770359E-07
  9.2500000E+03  2.8073753E-07
  9.5000000E+03  2.4877399E-07
  9.7500000E+03  2.2104393E-07
  1.0000000E+04  1.9691048E-07
  1.0250000E+04  1.7584397E-07
  1.0500000E+04  1.5740174E-07
  1.0750000E+04  1.4121237E-07
  1.1000000E+04  1.2696309E-07
  1.1250000E+04  1.1438971E-07
  1.1500000E+04  1.0326821E-07
  1.1750000E+04  9.3407994E-08
  1.2000000E+04  8.4646381E-08
  1.2250000E+04  7.6844122E-08
  1.2500000E+04  6.9881670E-08
  1.2750000E+04  6.3656107E-08
  1.3000000E+04  5.8078611E-08
  1.3250000E+04  5.3072330E-08
  1.3500000E+04  4.8570603E-08
  1.4000000E+04  4.0856393E-08
  1.4500000E+04  3.4555292E-08
  1.5000000E+04  2.9375786E-08
  1.5500000E+04  2.5092890E-08
  1.6000000E+04  2.1531468E-08
  1.6500000E+04  1.8554189E-08
  1.7000000E+04  1.6052742E-08
  1.7500000E+04  1.3941129E-08
  1.8000000E+04  1.2150554E-08
  1.8500000E+04  1.0625701E-08
  1.9000000E+04  9.3218797E-09
  1.9500000E+04  8.2027818E-09
  2.0000000E+04  7.2387391E-09
  2.0500000E+04  6.4053908E-09
  2.1000000E+04  5.6826495E-09
  2.1500000E+04  5.0538754E-09
  2.2000000E+04  4.5052247E-09
  2.2500000E+04  4.0251336E-09
  2.3000000E+04  3.6039026E-09
  2.3500000E+04  3.2333635E-09
  2.4000000E+04  2.9066129E-09
  2.4500000E+04  2.6177969E-09
  2.5000000E+04  2.3619398E-09
  2.5500000E+04  2.1347980E-09
  2.6000000E+04  1.9327358E-09
  2.6500000E+04  1.7526292E-09
  2.7000000E+04  1.5917871E-09
  2.8000000E+04  1.3189145E-09
  2.9000000E+04  1.0990196E-09
  3.0000000E+04  9.2067848E-10
  3.1000000E+04  7.7516366E-10
  3.2000000E+04  6.5575984E-10
  3.3000000E+04  5.5726000E-10
  3.4000000E+04  4.7559359E-10
  3.5000000E+04  4.0755792E-10
  3.6000000E+04  3.5061708E-10
  3.7000000E+04  3.0275243E-10
  3.8000000E+04  2.6234873E-10
  3.9000000E+04  2.2810654E-10
  4.0000000E+04  1.9897385E-10
  4.1000000E+04  1.7409556E-10
  4.2000000E+04  1.5277468E-10
  4.3000000E+04  1.3444038E-10
  4.4000000E+04  1.1862298E-10
  4.5000000E+04  1.0493371E-10
  4.6000000E+04  9.3050200E-11
  4.7000000E+04  8.2704302E-11
  4.8000000E+04  7.3672096E-11
  5.0000000E+04  5.8827653E-11
  5.1250000E+04  5.1314913E-11
  5.2500000E+04  4.4891145E-11
  5.3750000E+04  3.9379523E-11
  5.5000000E+04  3.4635010E-11
  5.6250000E+04  3.0538239E-11
  5.7500000E+04  2.6990470E-11
  5.8750000E+04  2.3909565E-11
  6.0000000E+04  2.1226937E-11
  6.1250000E+04  1.8885112E-11
  6.2500000E+04  1.6835810E-11
  6.3750000E+04  1.5038361E-11
  6.5000000E+04  1.3458314E-11
  6.6250000E+04  1.2066394E-11
  6.7500000E+04  1.0837655E-11
  6.8750000E+04  9.7507884E-12
  7.0000000E+04  8.7875472E-12
  7.1250000E+04  7.9322709E-12
  7.2500000E+04  7.1714787E-12
  7.3750000E+04  6.4935393E-12
  7.5000000E+04  5.8883951E-12
  7.6250000E+04  5.3473306E-12
  7.7500000E+04  4.8627771E-12
  8.0000000E+04  4.0376828E-12
  8.2500000E+04  3.3698355E-12
  8.5000000E+04  2.8261329E-12
  8.7500000E+04  2.3810703E-12
  9.0000000E+04  2.0148520E-12
  9.2500000E+04  1.7120161E-12
  9.5000000E+04  1.4604144E-12
  9.7500000E+04  1.2504449E-12
  1.0000000E+05  1.0744758E-12
  1.0250000E+05  9.2640797E-13
  1.0500000E+05  8.0133867E-13
  1.0750000E+05  6.9530776E-13
  1.1000000E+05  6.0510117E-13
  1.1250000E+05  5.2809708E-13
  1.1500000E+05  4.6214890E-13
  1.1750000E+05  4.0549293E-13
  1.2000000E+05  3.5667424E-13
  1.2250000E+05  3.1448793E-13
  1.2500000E+05  2.7793249E-13
  1.2750000E+05  2.4617246E-13
  1.3000000E+05  2.1850851E-13
  1.3250000E+05  1.9435331E-13
  1.3500000E+05  1.7321201E-13
  1.3750000E+05  1.5466640E-13
  1.4000000E+05  1.3836087E-13
  1.4250000E+05  1.2399243E-13
  1.4500000E+05  1.1130350E-13
  1.4750000E+05  1.0007452E-13
  1.5000000E+05  9.0117738E-14
  1.5250000E+05  8.1272190E-14
  1.5500000E+05  7.3399776E-14
  1.5750000E+05  6.6383383E-14
  1.6000000E+05  6.0121895E-14
  1.6250000E+05  5.4526897E-14
  1.6500000E+05  4.9521010E-14
  1.7000000E+05  4.1013749E-14
  
  
#  70  24  P1  EION =  6.250000000E+00 eV   257
#  S(0) = 2.460184E+00
  3.1250000E-02  0.0000000E+00
  3.1250000E+00  0.0000000E+00
  3.1250000E+00  7.4990800E-01
  6.2500000E+00  7.4990800E-01
  6.2500000E+00  4.4499969E-02
  6.2527211E+00  4.4499969E-02
  6.2774490E+00  4.3707365E-02
  6.3021769E+00  4.2931782E-02
  6.3269048E+00  4.2172790E-02
  6.3516327E+00  4.1429971E-02
  6.4010885E+00  3.9991239E-02
  6.4505442E+00  3.8612484E-02
  6.5000000E+00  3.7290771E-02
  6.6250000E+00  3.4186208E-02
  6.7500000E+00  3.1388355E-02
  6.8750000E+00  2.8862092E-02
  7.0000000E+00  2.6576873E-02
  7.1250000E+00  2.4506056E-02
  7.2500000E+00  2.2626349E-02
  7.3750000E+00  2.0917327E-02
  7.5000000E+00  1.9361053E-02
  7.7500000E+00  1.6645422E-02
  8.0000000E+00  1.4373933E-02
  8.2500000E+00  1.2463763E-02
  8.5000000E+00  1.0849405E-02
  8.7500000E+00  9.4786669E-03
  9.0000000E+00  8.3096850E-03
  9.2500000E+00  7.3086633E-03
  9.5000000E+00  6.4481565E-03
  9.7500000E+00  5.7057523E-03
  1.0000000E+01  5.0630454E-03
  1.0250000E+01  4.5048477E-03
  1.0500000E+01  4.0185718E-03
  1.0750000E+01  3.5937220E-03
  1.1000000E+01  3.2215340E-03
  1.1250000E+01  2.8946299E-03
  1.1500000E+01  2.6068040E-03
  1.1750000E+01  2.3527950E-03
  1.2000000E+01  2.1281323E-03
  1.2250000E+01  1.9290223E-03
  1.2500000E+01  1.7521966E-03
  1.2750000E+01  1.5948733E-03
  1.3000000E+01  1.4546584E-03
  1.3250000E+01  1.3294666E-03
  1.3500000E+01  1.2175167E-03
  1.3750000E+01  1.1172638E-03
  1.4000000E+01  1.0273460E-03
  1.4250000E+01  9.4658524E-04
  1.4500000E+01  8.7396818E-04
  1.4750000E+01  8.0859310E-04
  1.5000000E+01  7.4965955E-04
  1.5250000E+01  6.9647839E-04
  1.5500000E+01  6.4844808E-04
  1.6000000E+01  5.6573313E-04
  1.6500000E+01  4.9788469E-04
  1.7000000E+01  4.4208515E-04
  1.7500000E+01  3.9606885E-04
  1.8000000E+01  3.5804721E-04
  1.8500000E+01  3.2658826E-04
  1.9000000E+01  3.0053016E-04
  1.9500000E+01  2.7892679E-04
  2.0000000E+01  2.6102419E-04
  2.0500000E+01  2.4620222E-04
  2.1000000E+01  2.3393204E-04
  2.1500000E+01  2.2379580E-04
  2.2000000E+01  2.1545784E-04
  2.2500000E+01  2.0861736E-04
  2.3000000E+01  2.0302669E-04
  2.3500000E+01  1.9848990E-04
  2.4000000E+01  1.9484369E-04
  2.4500000E+01  1.9194070E-04
  2.5000000E+01  1.8965907E-04
  2.6000000E+01  1.8657644E-04
  2.7000000E+01  1.8496697E-04
  2.8000000E+01  1.8436998E-04
  2.9000000E+01  1.8445199E-04
  3.0000000E+01  1.8497799E-04
  3.1000000E+01  1.8576829E-04
  3.2000000E+01  1.8669522E-04
  3.4000000E+01  1.8862364E-04
  3.6000000E+01  1.9029073E-04
  3.8000000E+01  1.9147089E-04
  4.0000000E+01  1.9207020E-04
  4.2000000E+01  1.9206923E-04
  4.4000000E+01  1.9149334E-04
  4.6000000E+01  1.9038796E-04
  4.8000000E+01  1.8881137E-04
  5.0000000E+01  1.8682550E-04
  5.2500000E+01  1.8386022E-04
  5.5000000E+01  1.8046624E-04
  5.7500000E+01  1.7674568E-04
  6.0000000E+01  1.7279180E-04
  6.5000000E+01  1.6448274E-04
  6.7500000E+01  1.6024943E-04
  7.0000000E+01  1.5602536E-04
  7.2500000E+01  1.5184609E-04
  7.5000000E+01  1.4773870E-04
  8.0000000E+01  1.3981430E-04
  8.5000000E+01  1.3235309E-04
  9.0000000E+01  1.2539487E-04
  9.5000000E+01  1.1894206E-04
  1.0000000E+02  1.1297547E-04
  1.0500000E+02  1.0746493E-04
  1.1000000E+02  1.0237679E-04
  1.1500000E+02  9.7676569E-05
  1.2000000E+02  9.3331537E-05
  1.2500000E+02  8.9311549E-05
  1.3000000E+02  8.5588643E-05
  1.3500000E+02  8.2136748E-05
  1.4000000E+02  7.8931781E-05
  1.4500000E+02  7.5951873E-05
  1.5000000E+02  7.3175695E-05
  1.6000000E+02  6.8155465E-05
  1.7000000E+02  6.3731117E-05
  1.8000000E+02  5.9781015E-05
  1.9000000E+02  5.6211592E-05
  2.0000000E+02  5.2950256E-05
  2.1000000E+02  4.9946023E-05
  2.2000000E+02  4.7166800E-05
  2.3000000E+02  4.4588391E-05
  2.4000000E+02  4.2196519E-05
  2.5000000E+02  3.9979901E-05
  2.6000000E+02  3.7927042E-05
  2.7000000E+02  3.6027189E-05
  2.8000000E+02  3.4269566E-05
  2.9000000E+02  3.2643301E-05
  3.0000000E+02  3.1137447E-05
  3.1000000E+02  2.9741803E-05
  3.2000000E+02  2.8447048E-05
  3.4000000E+02  2.6127673E-05
  3.6000000E+02  2.4120857E-05
  3.8000000E+02  2.2373842E-05
  4.0000000E+02  2.0841196E-05
  4.2000000E+02  1.9482692E-05
  4.4000000E+02  1.8263498E-05
  4.6000000E+02  1.7158845E-05
  4.8000000E+02  1.6152834E-05
  5.0000000E+02  1.5233014E-05
  5.2500000E+02  1.4190711E-05
  5.5000000E+02  1.3255340E-05
  5.7500000E+02  1.2414694E-05
  6.0000000E+02  1.1657566E-05
  6.5000000E+02  1.0355351E-05
  6.7500000E+02  9.7934351E-06
  7.0000000E+02  9.2815021E-06
  7.2500000E+02  8.8129474E-06
  7.5000000E+02  8.3814051E-06
  8.0000000E+02  7.6098681E-06
  8.5000000E+02  6.9403268E-06
  9.0000000E+02  6.3566845E-06
  9.5000000E+02  5.8464242E-06
  1.0000000E+03  5.3991899E-06
  1.0500000E+03  5.0051788E-06
  1.1000000E+03  4.6557158E-06
  1.1500000E+03  4.3435920E-06
  1.2000000E+03  4.0625506E-06
  1.2500000E+03  3.8077025E-06
  1.3000000E+03  3.5759027E-06
  1.3500000E+03  3.3649970E-06
  1.4000000E+03  3.1729768E-06
  1.4500000E+03  2.9977560E-06
  1.5000000E+03  2.8373457E-06
  1.6000000E+03  2.5543414E-06
  1.6500000E+03  2.4288359E-06
  1.7000000E+03  2.3123479E-06
  1.7500000E+03  2.2038874E-06
  1.8000000E+03  2.1027586E-06
  1.9000000E+03  1.9205166E-06
  2.0000000E+03  1.7618398E-06
  2.1000000E+03  1.6226422E-06
  2.2000000E+03  1.4992997E-06
  2.3000000E+03  1.3893039E-06
  2.4000000E+03  1.2909913E-06
  2.5000000E+03  1.2029256E-06
  2.6000000E+03  1.1237104E-06
  2.7000000E+03  1.0521021E-06
  2.8000000E+03  9.8708660E-07
  2.9000000E+03  9.2788300E-07
  3.0000000E+03  8.7385237E-07
  3.1000000E+03  8.2443627E-07
  3.2000000E+03  7.7912379E-07
  3.4000000E+03  6.9900408E-07
  3.6000000E+03  6.3051252E-07
  3.8000000E+03  5.7155887E-07
  4.0000000E+03  5.2052828E-07
  4.2000000E+03  4.7603119E-07
  4.4000000E+03  4.3693752E-07
  4.6000000E+03  4.0239238E-07
  4.8000000E+03  3.7174099E-07
  5.0000000E+03  3.4443861E-07
  5.2500000E+03  3.1431263E-07
  5.5000000E+03  2.8793562E-07
  5.7500000E+03  2.6470517E-07
  6.0000000E+03  2.4413705E-07
  6.5000000E+03  2.0948523E-07
  6.7500000E+03  1.9481427E-07
  7.0000000E+03  1.8160296E-07
  7.2500000E+03  1.6966483E-07
  7.5000000E+03  1.5884222E-07
  7.7500000E+03  1.4900113E-07
  8.0000000E+03  1.4002679E-07
  8.2500000E+03  1.3182036E-07
  8.5000000E+03  1.2429670E-07
  9.0000000E+03  1.1101300E-07
  9.5000000E+03  9.9694479E-08
  1.0000000E+04  8.9972994E-08
  1.0500000E+04  8.1562832E-08
  1.1000000E+04  7.4239499E-08
  1.1500000E+04  6.7824596E-08
  1.2000000E+04  6.2174880E-08
  1.2500000E+04  5.7174294E-08
  1.3000000E+04  5.2728112E-08
  1.3500000E+04  4.8758320E-08
  1.4000000E+04  4.5200104E-08
  1.4500000E+04  4.1999180E-08
  1.5000000E+04  3.9109858E-08
  1.5500000E+04  3.6493508E-08
  1.6000000E+04  3.4117317E-08
  1.6500000E+04  3.1953271E-08
  1.7000000E+04  2.9977301E-08
  1.8000000E+04  2.6509360E-08
  1.9000000E+04  2.3578494E-08
  2.0000000E+04  2.1081730E-08
  2.1000000E+04  1.8938878E-08
  2.2000000E+04  1.7087121E-08
  2.3000000E+04  1.5477132E-08
  2.4000000E+04  1.4069758E-08
  2.5000000E+04  1.2833347E-08
  2.6000000E+04  1.1741960E-08
  2.7000000E+04  1.0774283E-08
  2.8000000E+04  9.9127555E-09
  2.9000000E+04  9.1428323E-09
  3.0000000E+04  8.4523627E-09
  3.1000000E+04  7.8311188E-09
  3.2000000E+04  7.2704405E-09
  3.3000000E+04  6.7629581E-09
  3.4000000E+04  6.3023732E-09
  3.5000000E+04  5.8832793E-09
  3.6000000E+04  5.5010167E-09
  3.8000000E+04  4.8313797E-09
  4.0000000E+04  4.2670645E-09
  4.2000000E+04  3.7878797E-09
  4.4000000E+04  3.3781707E-09
  4.6000000E+04  3.0256461E-09
  4.8000000E+04  2.7205570E-09
  5.0000000E+04  2.4551062E-09
  5.2500000E+04  2.1695690E-09
  5.5000000E+04  1.9264506E-09
  5.7500000E+04  1.7181309E-09
  6.0000000E+04  1.5386119E-09
  6.2500000E+04  1.3830900E-09
  6.5000000E+04  1.2476167E-09
  6.6250000E+04  1.1863648E-09
  6.7500000E+04  1.1289683E-09
  7.0000000E+04  1.0245589E-09
  7.2500000E+04  9.3243479E-10
  7.5000000E+04  8.5102301E-10


==> anc/colstop/sbethe/sdbase/oos71.tab <==
# Atomic number = 71   (Lu)
#
#      W/eV         OOS*eV
  
  
#  71   1  K1  EION =  6.332000000E+04 eV   234
#  S(0) = 8.887606E-01
  6.3314162E+02  0.0000000E+00
  6.3314162E+04  0.0000000E+00
  6.3314162E+04  2.9290699E-05
  6.3320000E+04  2.9290699E-05
  6.3320634E+04  2.9290699E-05
  6.3321290E+04  2.9067386E-05
  6.3321946E+04  2.8859524E-05
  6.3322602E+04  2.8666345E-05
  6.3323258E+04  2.8487219E-05
  6.3324570E+04  2.8168978E-05
  6.3325882E+04  2.7900815E-05
  6.3328506E+04  2.7499046E-05
  6.3331130E+04  2.7249766E-05
  6.3336378E+04  2.7083641E-05
  6.3341627E+04  2.7181822E-05
  6.3346875E+04  2.7381401E-05
  6.3352123E+04  2.7577814E-05
  6.3357371E+04  2.7717441E-05
  6.3362619E+04  2.7785593E-05
  6.3373115E+04  2.7758252E-05
  6.3383611E+04  2.7653555E-05
  6.3394107E+04  2.7585630E-05
  6.3404603E+04  2.7576019E-05
  6.3415099E+04  2.7594799E-05
  6.3425595E+04  2.7607115E-05
  6.3436091E+04  2.7596892E-05
  6.3446587E+04  2.7567724E-05
  6.3457083E+04  2.7532960E-05
  6.3467579E+04  2.7505304E-05
  6.3488571E+04  2.7485457E-05
  6.3509563E+04  2.7484929E-05
  6.3530555E+04  2.7466115E-05
  6.3541051E+04  2.7449085E-05
  6.3551547E+04  2.7430763E-05
  6.3572539E+04  2.7399677E-05
  6.3593531E+04  2.7382663E-05
  6.3614523E+04  2.7369246E-05
  6.3635515E+04  2.7350264E-05
  6.3656508E+04  2.7322670E-05
  6.3698492E+04  2.7269875E-05
  6.3740476E+04  2.7230576E-05
  6.3782460E+04  2.7184993E-05
  6.3824444E+04  2.7132426E-05
  6.3908412E+04  2.7044166E-05
  6.3950397E+04  2.6995516E-05
  6.3992381E+04  2.6948505E-05
  6.4160317E+04  2.6764013E-05
  6.4328254E+04  2.6579298E-05
  6.4664127E+04  2.6214746E-05
  6.5000000E+04  2.5854793E-05
  6.6250000E+04  2.4547883E-05
  6.7500000E+04  2.3312908E-05
  6.8750000E+04  2.2154818E-05
  7.0000000E+04  2.1070619E-05
  7.2500000E+04  1.9101115E-05
  7.5000000E+04  1.7361998E-05
  8.0000000E+04  1.4448455E-05
  8.5000000E+04  1.2131043E-05
  9.0000000E+04  1.0267590E-05
  9.5000000E+04  8.7540766E-06
  1.0000000E+05  7.5135402E-06
  1.0500000E+05  6.4882525E-06
  1.1000000E+05  5.6343826E-06
  1.1500000E+05  4.9182733E-06
  1.2000000E+05  4.3138064E-06
  1.2500000E+05  3.8005165E-06
  1.3000000E+05  3.3622247E-06
  1.3500000E+05  2.9860334E-06
  1.4000000E+05  2.6615789E-06
  1.4500000E+05  2.3804792E-06
  1.5000000E+05  2.1359047E-06
  1.5500000E+05  1.9222589E-06
  1.6000000E+05  1.7349268E-06
  1.6500000E+05  1.5700836E-06
  1.7000000E+05  1.4245410E-06
  1.8000000E+05  1.1811058E-06
  1.9000000E+05  9.8791224E-07
  2.0000000E+05  8.3294430E-07
  2.1000000E+05  7.0742559E-07
  2.2000000E+05  6.0485342E-07
  2.3000000E+05  5.2034748E-07
  2.4000000E+05  4.5020191E-07
  2.5000000E+05  3.9157125E-07
  2.6000000E+05  3.4224943E-07
  2.7000000E+05  3.0050963E-07
  2.8000000E+05  2.6498891E-07
  2.9000000E+05  2.3460272E-07
  3.0000000E+05  2.0848156E-07
  3.1000000E+05  1.8592362E-07
  3.2000000E+05  1.6635853E-07
  3.3000000E+05  1.4932000E-07
  3.4000000E+05  1.3442463E-07
  3.5000000E+05  1.2135540E-07
  3.6000000E+05  1.0984883E-07
  3.7000000E+05  9.9684888E-08
  3.8000000E+05  9.0678970E-08
  3.9000000E+05  8.2675506E-08
  4.0000000E+05  7.5542841E-08
  4.2000000E+05  6.3458963E-08
  4.4000000E+05  5.3714291E-08
  4.6000000E+05  4.5783274E-08
  4.8000000E+05  3.9273546E-08
  5.0000000E+05  3.3888563E-08
  5.2500000E+05  2.8398997E-08
  5.5000000E+05  2.3983988E-08
  5.7500000E+05  2.0399436E-08
  5.8750000E+05  1.8859931E-08
  6.0000000E+05  1.7463785E-08
  6.2500000E+05  1.5040298E-08
  6.5000000E+05  1.3024850E-08
  6.7500000E+05  1.1337281E-08
  7.0000000E+05  9.9152941E-09
  7.2500000E+05  8.7100374E-09
  7.5000000E+05  7.6828627E-09
  7.7500000E+05  6.8029669E-09
  8.0000000E+05  6.0456162E-09
  8.2500000E+05  5.3908062E-09
  8.5000000E+05  4.8222576E-09
  8.7500000E+05  4.3266422E-09
  9.0000000E+05  3.8929820E-09
  9.2500000E+05  3.5121861E-09
  9.5000000E+05  3.1766888E-09
  1.0000000E+06  2.6172922E-09
  1.0500000E+06  2.1752528E-09
  1.1000000E+06  1.8222125E-09
  1.1500000E+06  1.5375128E-09
  1.2000000E+06  1.3058892E-09
  1.2500000E+06  1.1159166E-09
  1.3000000E+06  9.5894168E-10
  1.3500000E+06  8.2833878E-10
  1.4000000E+06  7.1898399E-10
  1.4500000E+06  6.2687793E-10
  1.5000000E+06  5.4887169E-10
  1.5500000E+06  4.8246631E-10
  1.6000000E+06  4.2566390E-10
  1.6500000E+06  3.7685580E-10
  1.7000000E+06  3.3473835E-10
  1.7500000E+06  2.9824883E-10
  1.8000000E+06  2.6651567E-10
  1.8500000E+06  2.3882019E-10
  1.9000000E+06  2.1456671E-10
  1.9500000E+06  1.9325917E-10
  2.0000000E+06  1.7448253E-10
  2.0500000E+06  1.5788806E-10
  2.1000000E+06  1.4318152E-10
  2.2000000E+06  1.1847272E-10
  2.3000000E+06  9.8774114E-11
  2.4000000E+06  8.2927017E-11
  2.5000000E+06  7.0071909E-11
  2.6000000E+06  5.9563534E-11
  2.7000000E+06  5.0912165E-11
  2.8000000E+06  4.3742391E-11
  2.9000000E+06  3.7763761E-11
  3.0000000E+06  3.2749613E-11
  3.1000000E+06  2.8521661E-11
  3.2000000E+06  2.4938578E-11
  3.3000000E+06  2.1887540E-11
  3.4000000E+06  1.9277874E-11
  3.5000000E+06  1.7036260E-11
  3.6000000E+06  1.5103066E-11
  3.7000000E+06  1.3429523E-11
  3.8000000E+06  1.1975545E-11
  3.9000000E+06  1.0708007E-11
  4.0000000E+06  9.5994127E-12
  4.1000000E+06  8.6268285E-12
  4.2000000E+06  7.7710458E-12
  4.3000000E+06  7.0159085E-12
  4.4000000E+06  6.3477800E-12
  4.6000000E+06  5.2280699E-12
  4.8000000E+06  4.3385963E-12
  5.0000000E+06  3.6257052E-12
  5.1250000E+06  3.2516981E-12
  5.2500000E+06  2.9233142E-12
  5.3750000E+06  2.6341528E-12
  5.5000000E+06  2.3788243E-12
  5.7500000E+06  1.9521376E-12
  5.8750000E+06  1.7736272E-12
  6.0000000E+06  1.6144355E-12
  6.2500000E+06  1.3447226E-12
  6.5000000E+06  1.1274982E-12
  6.7500000E+06  9.5118006E-13
  7.0000000E+06  8.0702169E-13
  7.2500000E+06  6.8835829E-13
  7.5000000E+06  5.9006437E-13
  7.7500000E+06  5.0816391E-13
  8.0000000E+06  4.3954628E-13
  8.2500000E+06  3.8175921E-13
  8.5000000E+06  3.3285500E-13
  8.7500000E+06  2.9127707E-13
  9.0000000E+06  2.5577382E-13
  9.2500000E+06  2.2533279E-13
  9.5000000E+06  1.9913016E-13
  9.7500000E+06  1.7649219E-13
  1.0000000E+07  1.5686510E-13
  1.0250000E+07  1.3979154E-13
  1.0500000E+07  1.2489201E-13
  1.0750000E+07  1.1185023E-13
  1.1000000E+07  1.0040153E-13
  1.1250000E+07  9.0323537E-14
  1.1500000E+07  8.1428689E-14
  1.2000000E+07  6.6576973E-14
  1.2500000E+07  5.4839544E-14
  1.3000000E+07  4.5481459E-14
  1.3500000E+07  3.7959617E-14
  1.4000000E+07  3.1868144E-14
  1.4500000E+07  2.6900546E-14
  1.5000000E+07  2.2823040E-14
  1.5500000E+07  1.9455716E-14
  1.6000000E+07  1.6659037E-14
  1.6500000E+07  1.4323900E-14
  1.7000000E+07  1.2364324E-14
  1.7500000E+07  1.0712129E-14
  1.8000000E+07  9.3129072E-15
  1.8500000E+07  8.1229599E-15
  1.9000000E+07  7.1069812E-15
  1.9500000E+07  6.2362920E-15
  2.0000000E+07  5.4874735E-15
  2.0500000E+07  4.8413017E-15
  2.1000000E+07  4.2818939E-15
  2.1500000E+07  3.7960946E-15
  2.2000000E+07  3.3729758E-15
  2.2500000E+07  3.0034208E-15
  2.3000000E+07  2.6797972E-15
  2.3500000E+07  2.3957087E-15
  2.4000000E+07  2.1457538E-15
  2.4500000E+07  1.9253471E-15
  2.5000000E+07  1.7305836E-15
  2.6000000E+07  1.4050943E-15
  2.7000000E+07  1.1476364E-15
  2.8000000E+07  9.4223141E-16
  2.9000000E+07  7.7714181E-16
  3.0000000E+07  6.4393960E-16
  3.1000000E+07  5.3624936E-16
  3.1500000E+07  4.9032888E-16
  
  
#  71   2  L1  EION =  1.087600000E+04 eV   255
#  S(0) = 1.028282E+00
  1.0870619E+02  0.0000000E+00
  1.0870619E+04  0.0000000E+00
  1.0870619E+04  1.0636532E-04
  1.0876000E+04  1.0636532E-04
  1.0876108E+04  1.0636532E-04
  1.0876883E+04  1.0523549E-04
  1.0877657E+04  1.0421233E-04
  1.0878431E+04  1.0328539E-04
  1.0879206E+04  1.0244648E-04
  1.0880754E+04  1.0100728E-04
  1.0882303E+04  9.9851866E-05
  1.0885400E+04  9.8253834E-05
  1.0888498E+04  9.7405086E-05
  1.0891595E+04  9.7096257E-05
  1.0894692E+04  9.7152520E-05
  1.0897789E+04  9.7431571E-05
  1.0900887E+04  9.7821393E-05
  1.0903984E+04  9.8237637E-05
  1.0907081E+04  9.8621187E-05
  1.0910179E+04  9.8935080E-05
  1.0913276E+04  9.9160707E-05
  1.0919470E+04  9.9341882E-05
  1.0925665E+04  9.9236409E-05
  1.0931860E+04  9.8976595E-05
  1.0938054E+04  9.8683420E-05
  1.0944249E+04  9.8435271E-05
  1.0950443E+04  9.8265040E-05
  1.0962833E+04  9.8126238E-05
  1.0975222E+04  9.8079858E-05
  1.0987611E+04  9.7954891E-05
  1.1000000E+04  9.7722753E-05
  1.1015625E+04  9.7382667E-05
  1.1031250E+04  9.7111464E-05
  1.1046875E+04  9.6928864E-05
  1.1062500E+04  9.6771464E-05
  1.1093750E+04  9.6343124E-05
  1.1109375E+04  9.6089442E-05
  1.1125000E+04  9.5852768E-05
  1.1140625E+04  9.5644412E-05
  1.1156250E+04  9.5453589E-05
  1.1187500E+04  9.5060766E-05
  1.1218750E+04  9.4612252E-05
  1.1250000E+04  9.4171543E-05
  1.1281250E+04  9.3767587E-05
  1.1312500E+04  9.3365863E-05
  1.1343750E+04  9.2937677E-05
  1.1375000E+04  9.2512422E-05
  1.1437500E+04  9.1698543E-05
  1.1500000E+04  9.0887998E-05
  1.1625000E+04  8.9289380E-05
  1.1750000E+04  8.7719977E-05
  1.2000000E+04  8.4708983E-05
  1.2500000E+04  7.9079454E-05
  1.3000000E+04  7.3933202E-05
  1.3500000E+04  6.9220274E-05
  1.4000000E+04  6.4901300E-05
  1.4500000E+04  6.0938320E-05
  1.5000000E+04  5.7296634E-05
  1.6000000E+04  5.0856125E-05
  1.7000000E+04  4.5365148E-05
  1.8000000E+04  4.0653483E-05
  1.9000000E+04  3.6585140E-05
  2.0000000E+04  3.3052020E-05
  2.1000000E+04  2.9967238E-05
  2.2000000E+04  2.7260636E-05
  2.3000000E+04  2.4875063E-05
  2.4000000E+04  2.2763587E-05
  2.5000000E+04  2.0887407E-05
  2.6000000E+04  1.9214200E-05
  2.7000000E+04  1.7716885E-05
  2.8000000E+04  1.6372658E-05
  2.9000000E+04  1.5162201E-05
  3.0000000E+04  1.4069085E-05
  3.1000000E+04  1.3079257E-05
  3.2000000E+04  1.2180667E-05
  3.4000000E+04  1.0617044E-05
  3.6000000E+04  9.3106669E-06
  3.8000000E+04  8.2103114E-06
  4.0000000E+04  7.2766197E-06
  4.2000000E+04  6.4789955E-06
  4.4000000E+04  5.7933891E-06
  4.6000000E+04  5.2007129E-06
  4.8000000E+04  4.6856774E-06
  5.0000000E+04  4.2359340E-06
  5.2500000E+04  3.7504362E-06
  5.5000000E+04  3.3356260E-06
  5.7500000E+04  2.9790857E-06
  6.0000000E+04  2.6709367E-06
  6.5000000E+04  2.1696117E-06
  6.7500000E+04  1.9647911E-06
  7.0000000E+04  1.7844959E-06
  7.2500000E+04  1.6251793E-06
  7.5000000E+04  1.4838928E-06
  7.7500000E+04  1.3581720E-06
  8.0000000E+04  1.2459454E-06
  8.2500000E+04  1.1454637E-06
  8.5000000E+04  1.0552423E-06
  9.0000000E+04  9.0070118E-07
  9.5000000E+04  7.7421264E-07
  1.0000000E+05  6.6974955E-07
  1.0500000E+05  5.8276908E-07
  1.1000000E+05  5.0980338E-07
  1.1500000E+05  4.4817453E-07
  1.2000000E+05  3.9579268E-07
  1.2500000E+05  3.5101093E-07
  1.3000000E+05  3.1252000E-07
  1.3500000E+05  2.7927021E-07
  1.4000000E+05  2.5041366E-07
  1.4500000E+05  2.2526059E-07
  1.5000000E+05  2.0324600E-07
  1.5500000E+05  1.8390436E-07
  1.6000000E+05  1.6684980E-07
  1.6500000E+05  1.5176069E-07
  1.7000000E+05  1.3836760E-07
  1.7500000E+05  1.2644380E-07
  1.8000000E+05  1.1579751E-07
  1.8500000E+05  1.0626585E-07
  1.9000000E+05  9.7709946E-08
  2.0000000E+05  8.3066640E-08
  2.1000000E+05  7.1101787E-08
  2.2000000E+05  6.1242742E-08
  2.3000000E+05  5.3055871E-08
  2.4000000E+05  4.6209013E-08
  2.5000000E+05  4.0445073E-08
  2.6000000E+05  3.5563101E-08
  2.7000000E+05  3.1404632E-08
  2.8000000E+05  2.7843668E-08
  2.9000000E+05  2.4779242E-08
  3.0000000E+05  2.2129871E-08
  3.1000000E+05  1.9829349E-08
  3.2000000E+05  1.7823544E-08
  3.3000000E+05  1.6067934E-08
  3.4000000E+05  1.4525691E-08
  3.5000000E+05  1.3166200E-08
  3.6000000E+05  1.1963879E-08
  3.7000000E+05  1.0897251E-08
  3.8000000E+05  9.9482022E-09
  3.9000000E+05  9.1013978E-09
  4.0000000E+05  8.3437986E-09
  4.2000000E+05  7.0532901E-09
  4.4000000E+05  6.0052845E-09
  4.6000000E+05  5.1467286E-09
  4.8000000E+05  4.4376861E-09
  5.0000000E+05  3.8477557E-09
  5.1250000E+05  3.5289083E-09
  5.2500000E+05  3.2427243E-09
  5.3750000E+05  2.9852381E-09
  5.5000000E+05  2.7530385E-09
  5.7500000E+05  2.3531144E-09
  5.8750000E+05  2.1806229E-09
  6.0000000E+05  2.0237766E-09
  6.2500000E+05  1.7504873E-09
  6.5000000E+05  1.5221044E-09
  6.7500000E+05  1.3299986E-09
  7.0000000E+05  1.1674260E-09
  7.2500000E+05  1.0290682E-09
  7.5000000E+05  9.1069579E-10
  7.7500000E+05  8.0892160E-10
  8.0000000E+05  7.2101373E-10
  8.2500000E+05  6.4475363E-10
  8.5000000E+05  5.7832834E-10
  8.7500000E+05  5.2024748E-10
  9.0000000E+05  4.6927885E-10
  9.2500000E+05  4.2439808E-10
  9.5000000E+05  3.8474970E-10
  9.7500000E+05  3.4961597E-10
  1.0000000E+06  3.1839198E-10
  1.0250000E+06  2.9056578E-10
  1.0500000E+06  2.6570230E-10
  1.1000000E+06  2.2343198E-10
  1.1500000E+06  1.8920110E-10
  1.2000000E+06  1.6124180E-10
  1.2500000E+06  1.3822465E-10
  1.3000000E+06  1.1913853E-10
  1.3500000E+06  1.0320620E-10
  1.4000000E+06  8.9824022E-11
  1.4500000E+06  7.8518984E-11
  1.5000000E+06  6.8917307E-11
  1.5500000E+06  6.0721344E-11
  1.6000000E+06  5.3692364E-11
  1.6500000E+06  4.7637601E-11
  1.7000000E+06  4.2400370E-11
  1.7500000E+06  3.7852553E-11
  1.8000000E+06  3.3888827E-11
  1.8500000E+06  3.0422148E-11
  1.9000000E+06  2.7380180E-11
  1.9500000E+06  2.4702521E-11
  2.0000000E+06  2.2338511E-11
  2.0500000E+06  2.0245472E-11
  2.1000000E+06  1.8387319E-11
  2.1500000E+06  1.6733423E-11
  2.2000000E+06  1.5257693E-11
  2.2500000E+06  1.3937832E-11
  2.3000000E+06  1.2754719E-11
  2.4000000E+06  1.0735158E-11
  2.5000000E+06  9.0923392E-12
  2.6000000E+06  7.7458930E-12
  2.7000000E+06  6.6346262E-12
  2.8000000E+06  5.7114956E-12
  2.9000000E+06  4.9400143E-12
  3.0000000E+06  4.2916338E-12
  3.1000000E+06  3.7438317E-12
  3.2000000E+06  3.2787067E-12
  3.3000000E+06  2.8819323E-12
  3.4000000E+06  2.5419712E-12
  3.5000000E+06  2.2494750E-12
  3.6000000E+06  1.9968265E-12
  3.7000000E+06  1.7777839E-12
  3.8000000E+06  1.5872057E-12
  3.9000000E+06  1.4208361E-12
  4.0000000E+06  1.2751357E-12
  4.1000000E+06  1.1471480E-12
  4.2000000E+06  1.0343933E-12
  4.3000000E+06  9.3478308E-13
  4.4000000E+06  8.4655170E-13
  4.5000000E+06  7.6820113E-13
  4.6000000E+06  6.9845583E-13
  4.7000000E+06  6.3622611E-13
  4.8000000E+06  5.8057800E-13
  5.0000000E+06  4.8592540E-13
  5.1250000E+06  4.3619435E-13
  5.2500000E+06  3.9248278E-13
  5.3750000E+06  3.5395266E-13
  5.5000000E+06  3.1989739E-13
  5.7500000E+06  2.6290995E-13
  5.8750000E+06  2.3903721E-13
  6.0000000E+06  2.1773070E-13
  6.2500000E+06  1.8159040E-13
  6.5000000E+06  1.5243973E-13
  6.7500000E+06  1.2874509E-13
  7.0000000E+06  1.0934709E-13
  7.2500000E+06  9.3360477E-14
  7.5000000E+06  8.0103144E-14
  7.7500000E+06  6.9045019E-14
  8.0000000E+06  5.9770853E-14
  8.2500000E+06  5.1952891E-14
  8.5000000E+06  4.5330628E-14
  8.7500000E+06  3.9695628E-14
  9.0000000E+06  3.4880005E-14
  9.2500000E+06  3.0747764E-14
  9.5000000E+06  2.7188184E-14
  9.7500000E+06  2.4110643E-14
  1.0000000E+07  2.1440636E-14
  1.0250000E+07  1.9116627E-14
  1.0500000E+07  1.7087483E-14
  1.0750000E+07  1.5310522E-14
  1.1000000E+07  1.3749968E-14
  1.1250000E+07  1.2375570E-14
  1.1500000E+07  1.1161734E-14
  1.1750000E+07  1.0086851E-14
  1.2000000E+07  9.1326099E-15
  1.2250000E+07  8.2834379E-15
  1.2500000E+07  7.5261978E-15
  1.3000000E+07  6.2447514E-15
  1.3500000E+07  5.2160205E-15
  
  
#  71   3  L2  EION =  1.035500000E+04 eV   255
#  S(0) = 1.135705E+00
  1.0335361E+02  0.0000000E+00
  1.0335361E+04  0.0000000E+00
  1.0335361E+04  2.0225286E-04
  1.0355000E+04  2.0225286E-04
  1.0355104E+04  2.0225286E-04
  1.0355557E+04  2.0256665E-04
  1.0356009E+04  2.0269146E-04
  1.0356462E+04  2.0274718E-04
  1.0356915E+04  2.0279704E-04
  1.0357368E+04  2.0287270E-04
  1.0357821E+04  2.0298794E-04
  1.0358726E+04  2.0334617E-04
  1.0359632E+04  2.0384772E-04
  1.0360537E+04  2.0443949E-04
  1.0362349E+04  2.0567921E-04
  1.0364160E+04  2.0672120E-04
  1.0365971E+04  2.0737138E-04
  1.0369593E+04  2.0730686E-04
  1.0373216E+04  2.0576245E-04
  1.0376838E+04  2.0345479E-04
  1.0380461E+04  2.0102907E-04
  1.0384083E+04  1.9889743E-04
  1.0387705E+04  1.9725175E-04
  1.0391328E+04  1.9612743E-04
  1.0398573E+04  1.9516628E-04
  1.0405817E+04  1.9518861E-04
  1.0413062E+04  1.9541854E-04
  1.0420307E+04  1.9543042E-04
  1.0427552E+04  1.9513802E-04
  1.0434797E+04  1.9465267E-04
  1.0442041E+04  1.9413593E-04
  1.0456531E+04  1.9340244E-04
  1.0463776E+04  1.9321479E-04
  1.0471021E+04  1.9308810E-04
  1.0485510E+04  1.9280407E-04
  1.0492755E+04  1.9257922E-04
  1.0500000E+04  1.9229741E-04
  1.0531250E+04  1.9087802E-04
  1.0546875E+04  1.9030242E-04
  1.0562500E+04  1.8978971E-04
  1.0593750E+04  1.8859853E-04
  1.0609375E+04  1.8789959E-04
  1.0625000E+04  1.8720426E-04
  1.0656250E+04  1.8591179E-04
  1.0687500E+04  1.8465761E-04
  1.0718750E+04  1.8329693E-04
  1.0750000E+04  1.8192317E-04
  1.0781250E+04  1.8060522E-04
  1.0812500E+04  1.7931623E-04
  1.0843750E+04  1.7798343E-04
  1.0875000E+04  1.7664540E-04
  1.0937500E+04  1.7407159E-04
  1.1000000E+04  1.7152015E-04
  1.1125000E+04  1.6655944E-04
  1.1250000E+04  1.6179063E-04
  1.1500000E+04  1.5276534E-04
  1.2000000E+04  1.3654074E-04
  1.2500000E+04  1.2242322E-04
  1.3000000E+04  1.1010855E-04
  1.3500000E+04  9.9336721E-05
  1.4000000E+04  8.9885078E-05
  1.4500000E+04  8.1564004E-05
  1.5000000E+04  7.4213148E-05
  1.6000000E+04  6.1904932E-05
  1.7000000E+04  5.2113159E-05
  1.8000000E+04  4.4231964E-05
  1.9000000E+04  3.7821594E-05
  2.0000000E+04  3.2558459E-05
  2.1000000E+04  2.8200459E-05
  2.2000000E+04  2.4563973E-05
  2.3000000E+04  2.1507983E-05
  2.4000000E+04  1.8922996E-05
  2.5000000E+04  1.6723140E-05
  2.6000000E+04  1.4840464E-05
  2.7000000E+04  1.3220773E-05
  2.8000000E+04  1.1820487E-05
  2.9000000E+04  1.0604333E-05
  3.0000000E+04  9.5435514E-06
  3.1000000E+04  8.6145603E-06
  3.2000000E+04  7.7978941E-06
  3.4000000E+04  6.4396245E-06
  3.6000000E+04  5.3687738E-06
  3.8000000E+04  4.5145039E-06
  4.0000000E+04  3.8257248E-06
  4.2000000E+04  3.2649966E-06
  4.4000000E+04  2.8044883E-06
  4.6000000E+04  2.4232378E-06
  4.8000000E+04  2.1052686E-06
  5.0000000E+04  1.8382687E-06
  5.2500000E+04  1.5617983E-06
  5.5000000E+04  1.3358006E-06
  5.7500000E+04  1.1495291E-06
  5.8750000E+04  1.0686624E-06
  6.0000000E+04  9.9483186E-07
  6.2500000E+04  8.6545623E-07
  6.5000000E+04  7.5655616E-07
  6.7500000E+04  6.6434039E-07
  7.0000000E+04  5.8581638E-07
  7.2500000E+04  5.1860287E-07
  7.5000000E+04  4.6079055E-07
  7.7500000E+04  4.1083753E-07
  8.0000000E+04  3.6749046E-07
  8.2500000E+04  3.2972410E-07
  8.5000000E+04  2.9669490E-07
  8.7500000E+04  2.6770501E-07
  9.0000000E+04  2.4217407E-07
  9.2500000E+04  2.1961704E-07
  9.5000000E+04  1.9962671E-07
  1.0000000E+05  1.6602506E-07
  1.0500000E+05  1.3920035E-07
  1.1000000E+05  1.1757463E-07
  1.1500000E+05  9.9983252E-08
  1.2000000E+05  8.5555441E-08
  1.2500000E+05  7.3632341E-08
  1.3000000E+05  6.3709937E-08
  1.3500000E+05  5.5398799E-08
  1.4000000E+05  4.8395191E-08
  1.4500000E+05  4.2460141E-08
  1.5000000E+05  3.7404138E-08
  1.5500000E+05  3.3075746E-08
  1.6000000E+05  2.9353090E-08
  1.6500000E+05  2.6137457E-08
  1.7000000E+05  2.3348390E-08
  1.7500000E+05  2.0919922E-08
  1.8000000E+05  1.8797674E-08
  1.8500000E+05  1.6936590E-08
  1.9000000E+05  1.5299151E-08
  2.0000000E+05  1.2574657E-08
  2.1000000E+05  1.0428044E-08
  2.2000000E+05  8.7186877E-09
  2.3000000E+05  7.3442459E-09
  2.4000000E+05  6.2292107E-09
  2.5000000E+05  5.3171675E-09
  2.6000000E+05  4.5654802E-09
  2.7000000E+05  3.9415807E-09
  2.8000000E+05  3.4203452E-09
  2.9000000E+05  2.9822148E-09
  3.0000000E+05  2.6118330E-09
  3.1000000E+05  2.2970458E-09
  3.2000000E+05  2.0281626E-09
  3.3000000E+05  1.7974022E-09
  3.4000000E+05  1.5984764E-09
  3.5000000E+05  1.4262713E-09
  3.6000000E+05  1.2766036E-09
  3.7000000E+05  1.1460330E-09
  3.8000000E+05  1.0317152E-09
  3.9000000E+05  9.3128692E-10
  4.0000000E+05  8.4277512E-10
  4.2000000E+05  6.9514520E-10
  4.4000000E+05  5.7846002E-10
  4.6000000E+05  4.8525983E-10
  4.8000000E+05  4.1009853E-10
  5.0000000E+05  3.4894635E-10
  5.2500000E+05  2.8768008E-10
  5.5000000E+05  2.3929618E-10
  5.7500000E+05  2.0067572E-10
  5.8750000E+05  1.8429103E-10
  6.0000000E+05  1.6954600E-10
  6.2500000E+05  1.4422833E-10
  6.5000000E+05  1.2346693E-10
  6.7500000E+05  1.0631167E-10
  7.0000000E+05  9.2035727E-11
  7.2500000E+05  8.0077554E-11
  7.5000000E+05  6.9999471E-11
  7.7500000E+05  6.1457336E-11
  8.0000000E+05  5.4178343E-11
  8.2500000E+05  4.7944645E-11
  8.5000000E+05  4.2581048E-11
  8.7500000E+05  3.7945685E-11
  9.0000000E+05  3.3922972E-11
  9.2500000E+05  3.0418203E-11
  9.5000000E+05  2.7353344E-11
  9.7500000E+05  2.4663749E-11
  1.0000000E+06  2.2295602E-11
  1.0250000E+06  2.0203887E-11
  1.0500000E+06  1.8350783E-11
  1.1000000E+06  1.5237612E-11
  1.1500000E+06  1.2754386E-11
  1.2000000E+06  1.0754270E-11
  1.2500000E+06  9.1288761E-12
  1.3000000E+06  7.7971615E-12
  1.3500000E+06  6.6978183E-12
  1.4000000E+06  5.7839637E-12
  1.4500000E+06  5.0193853E-12
  1.5000000E+06  4.3758509E-12
  1.5500000E+06  3.8311601E-12
  1.6000000E+06  3.3677155E-12
  1.6500000E+06  2.9714636E-12
  1.7000000E+06  2.6311027E-12
  1.7500000E+06  2.3374864E-12
  1.8000000E+06  2.0831643E-12
  1.8500000E+06  1.8620313E-12
  1.9000000E+06  1.6690573E-12
  1.9500000E+06  1.5000763E-12
  2.0000000E+06  1.3516213E-12
  2.0500000E+06  1.2207940E-12
  2.1000000E+06  1.1051606E-12
  2.2000000E+06  9.1158412E-13
  2.3000000E+06  7.5794338E-13
  2.4000000E+06  6.3482741E-13
  2.5000000E+06  5.3530308E-13
  2.6000000E+06  4.5419804E-13
  2.7000000E+06  3.8760867E-13
  2.8000000E+06  3.3255751E-13
  2.9000000E+06  2.8675153E-13
  3.0000000E+06  2.4840897E-13
  3.1000000E+06  2.1613385E-13
  3.2000000E+06  1.8882364E-13
  3.3000000E+06  1.6560080E-13
  3.4000000E+06  1.4576211E-13
  3.5000000E+06  1.2874033E-13
  3.6000000E+06  1.1407517E-13
  3.7000000E+06  1.0139106E-13
  3.8000000E+06  9.0379849E-14
  3.9000000E+06  8.0787453E-14
  4.0000000E+06  7.2403293E-14
  4.1000000E+06  6.5052011E-14
  4.2000000E+06  5.8586942E-14
  4.3000000E+06  5.2884882E-14
  4.4000000E+06  4.7841936E-14
  4.6000000E+06  3.9394952E-14
  4.8000000E+06  3.2688698E-14
  5.0000000E+06  2.7316074E-14
  5.1250000E+06  2.4498144E-14
  5.2500000E+06  2.2024338E-14
  5.3750000E+06  1.9846302E-14
  5.5000000E+06  1.7923335E-14
  5.7500000E+06  1.4710272E-14
  5.8750000E+06  1.3366198E-14
  6.0000000E+06  1.2167631E-14
  6.2500000E+06  1.0136954E-14
  6.5000000E+06  8.5013514E-15
  6.7500000E+06  7.1735925E-15
  7.0000000E+06  6.0878699E-15
  7.2500000E+06  5.1940371E-15
  7.5000000E+06  4.4535237E-15
  7.7500000E+06  3.8364036E-15
  8.0000000E+06  3.3192679E-15
  8.2500000E+06  2.8836648E-15
  8.5000000E+06  2.5149429E-15
  8.7500000E+06  2.2013839E-15
  9.0000000E+06  1.9335659E-15
  9.2500000E+06  1.7038692E-15
  9.5000000E+06  1.5060985E-15
  9.7500000E+06  1.3351945E-15
  1.0000000E+07  1.1869963E-15
  1.0250000E+07  1.0580636E-15
  1.0500000E+07  9.4553866E-16
  1.0750000E+07  8.4702788E-16
  1.1000000E+07  7.6052084E-16
  1.1250000E+07  6.8433332E-16
  1.1500000E+07  6.1704876E-16
  1.2000000E+07  5.0460057E-16
  1.2500000E+07  4.1573472E-16
  1.3000000E+07  3.4500664E-16
  
  
#  71   4  L3  EION =  9.250000000E+03 eV   252
#  S(0) = 2.146470E+00
  9.2289997E+01  0.0000000E+00
  9.2289997E+03  0.0000000E+00
  9.2289997E+03  4.9088364E-04
  9.2500000E+03  4.9088364E-04
  9.2500924E+03  4.9088364E-04
  9.2504829E+03  4.8710894E-04
  9.2508734E+03  4.8365277E-04
  9.2512639E+03  4.8058459E-04
  9.2516544E+03  4.7791837E-04
  9.2524353E+03  4.7372074E-04
  9.2532163E+03  4.7082444E-04
  9.2547782E+03  4.6785461E-04
  9.2563401E+03  4.6717041E-04
  9.2594640E+03  4.6811440E-04
  9.2610259E+03  4.6849531E-04
  9.2625878E+03  4.6842426E-04
  9.2657117E+03  4.6667740E-04
  9.2688355E+03  4.6312842E-04
  9.2719593E+03  4.5857903E-04
  9.2750832E+03  4.5382533E-04
  9.2782070E+03  4.4944605E-04
  9.2813309E+03  4.4577446E-04
  9.2875786E+03  4.4093487E-04
  9.2938263E+03  4.3896419E-04
  9.3000739E+03  4.3870012E-04
  9.3063216E+03  4.3901435E-04
  9.3125693E+03  4.3916285E-04
  9.3188170E+03  4.3884026E-04
  9.3250647E+03  4.3807049E-04
  9.3313124E+03  4.3703939E-04
  9.3375601E+03  4.3596756E-04
  9.3500555E+03  4.3426351E-04
  9.3625508E+03  4.3329140E-04
  9.3750462E+03  4.3257051E-04
  9.3875416E+03  4.3159686E-04
  9.4000370E+03  4.3024850E-04
  9.4500185E+03  4.2466884E-04
  9.5000000E+03  4.1939134E-04
  9.5625000E+03  4.1231668E-04
  9.6250000E+03  4.0524359E-04
  9.6875000E+03  3.9822372E-04
  9.7500000E+03  3.9130186E-04
  9.8750000E+03  3.7785581E-04
  1.0000000E+04  3.6496141E-04
  1.0250000E+04  3.4088140E-04
  1.0500000E+04  3.1883821E-04
  1.1000000E+04  2.7991539E-04
  1.1500000E+04  2.4681543E-04
  1.2000000E+04  2.1855029E-04
  1.2500000E+04  1.9430155E-04
  1.3000000E+04  1.7340405E-04
  1.3500000E+04  1.5531225E-04
  1.4000000E+04  1.3957996E-04
  1.4500000E+04  1.2584208E-04
  1.5000000E+04  1.1379658E-04
  1.6000000E+04  9.3826297E-05
  1.7000000E+04  7.8137372E-05
  1.8000000E+04  6.5655009E-05
  1.9000000E+04  5.5611712E-05
  2.0000000E+04  4.7448982E-05
  2.1000000E+04  4.0753946E-05
  2.2000000E+04  3.5216944E-05
  2.3000000E+04  3.0602726E-05
  2.4000000E+04  2.6730497E-05
  2.5000000E+04  2.3459854E-05
  2.6000000E+04  2.0680745E-05
  2.7000000E+04  1.8306112E-05
  2.8000000E+04  1.6266542E-05
  2.9000000E+04  1.4506254E-05
  3.0000000E+04  1.2980114E-05
  3.1000000E+04  1.1651344E-05
  3.2000000E+04  1.0489799E-05
  3.4000000E+04  8.5731695E-06
  3.6000000E+04  7.0775370E-06
  3.8000000E+04  5.8959001E-06
  4.0000000E+04  4.9518809E-06
  4.2000000E+04  4.1900531E-06
  4.4000000E+04  3.5695876E-06
  4.6000000E+04  3.0599997E-06
  4.8000000E+04  2.6382430E-06
  5.0000000E+04  2.2866976E-06
  5.2500000E+04  1.9255581E-06
  5.5000000E+04  1.6328565E-06
  5.7500000E+04  1.3935750E-06
  6.0000000E+04  1.1964149E-06
  6.5000000E+04  8.9604712E-07
  6.7500000E+04  7.8108713E-07
  7.0000000E+04  6.8387009E-07
  7.2500000E+04  6.0121279E-07
  7.5000000E+04  5.3057944E-07
  7.7500000E+04  4.6993516E-07
  8.0000000E+04  4.1763581E-07
  8.2500000E+04  3.7234449E-07
  8.5000000E+04  3.3296763E-07
  9.0000000E+04  2.6851380E-07
  9.5000000E+04  2.1876980E-07
  1.0000000E+05  1.7990127E-07
  1.0500000E+05  1.4918922E-07
  1.1000000E+05  1.2467421E-07
  1.1500000E+05  1.0492339E-07
  1.2000000E+05  8.8874969E-08
  1.2500000E+05  7.5732404E-08
  1.3000000E+05  6.4891445E-08
  1.3500000E+05  5.5888913E-08
  1.4000000E+05  4.8366368E-08
  1.4500000E+05  4.2043950E-08
  1.5000000E+05  3.6701330E-08
  1.5500000E+05  3.2163711E-08
  1.6000000E+05  2.8291416E-08
  1.6500000E+05  2.4972070E-08
  1.7000000E+05  2.2114691E-08
  1.7500000E+05  1.9645178E-08
  1.8000000E+05  1.7502834E-08
  1.8500000E+05  1.5637676E-08
  1.9000000E+05  1.4008342E-08
  2.0000000E+05  1.1325228E-08
  2.1000000E+05  9.2402901E-09
  2.2000000E+05  7.6024431E-09
  2.3000000E+05  6.3029621E-09
  2.4000000E+05  5.2625008E-09
  2.5000000E+05  4.4224133E-09
  2.6000000E+05  3.7388338E-09
  2.7000000E+05  3.1785978E-09
  2.8000000E+05  2.7163783E-09
  2.9000000E+05  2.3326501E-09
  3.0000000E+05  2.0122310E-09
  3.1000000E+05  1.7432202E-09
  3.2000000E+05  1.5162168E-09
  3.3000000E+05  1.3237423E-09
  3.4000000E+05  1.1598077E-09
  3.5000000E+05  1.0195866E-09
  3.6000000E+05  8.9916602E-10
  3.7000000E+05  7.9535598E-10
  3.8000000E+05  7.0554222E-10
  3.9000000E+05  6.2757136E-10
  4.0000000E+05  5.5966116E-10
  4.2000000E+05  4.4834084E-10
  4.4000000E+05  3.6240477E-10
  4.6000000E+05  2.9536053E-10
  4.8000000E+05  2.4254672E-10
  5.0000000E+05  2.0057097E-10
  5.2500000E+05  1.5959799E-10
  5.5000000E+05  1.2816857E-10
  5.7500000E+05  1.0379906E-10
  5.8750000E+05  9.3686576E-11
  6.0000000E+05  8.4716502E-11
  6.2500000E+05  6.9637825E-11
  6.5000000E+05  5.7622760E-11
  6.7500000E+05  4.7974356E-11
  7.0000000E+05  4.0170452E-11
  7.2500000E+05  3.3815957E-11
  7.5000000E+05  2.8609174E-11
  7.7500000E+05  2.4317745E-11
  8.0000000E+05  2.0761274E-11
  8.2500000E+05  1.7798634E-11
  8.5000000E+05  1.5318641E-11
  8.7500000E+05  1.3233116E-11
  9.0000000E+05  1.1471689E-11
  9.2500000E+05  9.9778682E-12
  9.5000000E+05  8.7060499E-12
  9.7500000E+05  7.6192315E-12
  1.0000000E+06  6.6872338E-12
  1.0250000E+06  5.8853213E-12
  1.0500000E+06  5.1931293E-12
  1.0750000E+06  4.5938204E-12
  1.1000000E+06  4.0734173E-12
  1.1250000E+06  3.6202694E-12
  1.1500000E+06  3.2246287E-12
  1.2000000E+06  2.5744174E-12
  1.2500000E+06  2.0714816E-12
  1.3000000E+06  1.6789653E-12
  1.3500000E+06  1.3700696E-12
  1.4000000E+06  1.1250930E-12
  1.4500000E+06  9.2940119E-13
  1.5000000E+06  7.7201900E-13
  1.5500000E+06  6.4464245E-13
  1.6000000E+06  5.4093550E-13
  1.6500000E+06  4.5602478E-13
  1.7000000E+06  3.8613436E-13
  1.7500000E+06  3.2831820E-13
  1.8000000E+06  2.8026274E-13
  1.8500000E+06  2.4013979E-13
  1.9000000E+06  2.0649625E-13
  1.9500000E+06  1.7817085E-13
  2.0000000E+06  1.5423038E-13
  2.0500000E+06  1.3392111E-13
  2.1000000E+06  1.1663131E-13
  2.1500000E+06  1.0186226E-13
  2.2000000E+06  8.9205562E-14
  2.2500000E+06  7.8325405E-14
  2.3000000E+06  6.8944574E-14
  2.3500000E+06  6.0833331E-14
  2.4000000E+06  5.3800614E-14
  2.4500000E+06  4.7686958E-14
  2.5000000E+06  4.2358782E-14
  2.6000000E+06  3.3627448E-14
  2.7000000E+06  2.6902479E-14
  2.8000000E+06  2.1677857E-14
  2.9000000E+06  1.7585926E-14
  3.0000000E+06  1.4356785E-14
  3.1000000E+06  1.1790366E-14
  3.2000000E+06  9.7370047E-15
  3.3000000E+06  8.0837747E-15
  3.4000000E+06  6.7447866E-15
  3.5000000E+06  5.6542187E-15
  3.6000000E+06  4.7612574E-15
  3.7000000E+06  4.0264079E-15
  3.8000000E+06  3.4187741E-15
  3.9000000E+06  2.9140388E-15
  4.0000000E+06  2.4929535E-15
  4.1000000E+06  2.1401986E-15
  4.2000000E+06  1.8435168E-15
  4.3000000E+06  1.5930511E-15
  4.4000000E+06  1.3808373E-15
  4.5000000E+06  1.2004106E-15
  4.6000000E+06  1.0465005E-15
  4.7000000E+06  9.1479218E-16
  4.8000000E+06  8.0173888E-16
  5.0000000E+06  6.2039334E-16
  5.1250000E+06  5.3103864E-16
  5.2500000E+06  4.5612786E-16
  5.3750000E+06  3.9308148E-16
  5.5000000E+06  3.3982224E-16
  5.6250000E+06  2.9466999E-16
  5.7500000E+06  2.5625968E-16
  5.8750000E+06  2.2347741E-16
  6.0000000E+06  1.9541053E-16
  6.1250000E+06  1.7130828E-16
  6.2500000E+06  1.5055062E-16
  6.3750000E+06  1.3262352E-16
  6.5000000E+06  1.1709942E-16
  6.6250000E+06  1.0362138E-16
  6.7500000E+06  9.1890517E-17
  7.0000000E+06  7.2705375E-17
  7.2500000E+06  5.7970172E-17
  7.5000000E+06  4.6555429E-17
  7.7500000E+06  3.7641624E-17
  8.0000000E+06  3.0628127E-17
  8.2500000E+06  2.5070573E-17
  8.5000000E+06  2.0637262E-17
  8.7500000E+06  1.7078526E-17
  9.0000000E+06  1.4204856E-17
  9.2500000E+06  1.1871308E-17
  9.5000000E+06  9.9662048E-18
  9.7500000E+06  8.4028459E-18
  1.0000000E+07  7.1136223E-18
  1.0250000E+07  6.0455106E-18
  1.0500000E+07  5.1566801E-18
  1.0750000E+07  4.4140584E-18
  1.1000000E+07  3.7913043E-18
  1.1250000E+07  3.2672043E-18
  1.1500000E+07  2.8246010E-18
  
  
#  71   5  M1  EION =  2.499000000E+03 eV   268
#  S(0) = 9.942993E-01
  2.4936414E+01  0.0000000E+00
  2.4936414E+03  0.0000000E+00
  2.4936414E+03  3.1721219E-04
  2.4990000E+03  3.1721219E-04
  2.4990247E+03  3.1721219E-04
  2.4992198E+03  3.1623652E-04
  2.4994148E+03  3.1528700E-04
  2.4996099E+03  3.1436271E-04
  2.4998049E+03  3.1346283E-04
  2.5000000E+03  3.1258657E-04
  2.5015625E+03  3.0633971E-04
  2.5031250E+03  3.0127894E-04
  2.5046875E+03  2.9721019E-04
  2.5062500E+03  2.9398850E-04
  2.5093750E+03  2.8961829E-04
  2.5125000E+03  2.8736088E-04
  2.5156250E+03  2.8656837E-04
  2.5187500E+03  2.8671996E-04
  2.5218750E+03  2.8740503E-04
  2.5250000E+03  2.8830960E-04
  2.5281250E+03  2.8920667E-04
  2.5312500E+03  2.8994549E-04
  2.5343750E+03  2.9044036E-04
  2.5375000E+03  2.9065764E-04
  2.5437500E+03  2.9030795E-04
  2.5500000E+03  2.8919382E-04
  2.5562500E+03  2.8772723E-04
  2.5625000E+03  2.8624566E-04
  2.5687500E+03  2.8494462E-04
  2.5750000E+03  2.8388659E-04
  2.5812500E+03  2.8303822E-04
  2.5875000E+03  2.8231843E-04
  2.5937500E+03  2.8164050E-04
  2.6000000E+03  2.8093045E-04
  2.6125000E+03  2.7927893E-04
  2.6250000E+03  2.7735135E-04
  2.6375000E+03  2.7536792E-04
  2.6500000E+03  2.7352687E-04
  2.6625000E+03  2.7187558E-04
  2.6750000E+03  2.7034014E-04
  2.6875000E+03  2.6881552E-04
  2.7000000E+03  2.6722901E-04
  2.7125000E+03  2.6557109E-04
  2.7250000E+03  2.6388449E-04
  2.7500000E+03  2.6059809E-04
  2.7625000E+03  2.5904846E-04
  2.7750000E+03  2.5753988E-04
  2.8000000E+03  2.5456012E-04
  2.8250000E+03  2.5152390E-04
  2.8500000E+03  2.4847979E-04
  2.8750000E+03  2.4552868E-04
  2.9000000E+03  2.4267604E-04
  2.9500000E+03  2.3709397E-04
  2.9750000E+03  2.3431013E-04
  3.0000000E+03  2.3158428E-04
  3.0250000E+03  2.2893169E-04
  3.0500000E+03  2.2632915E-04
  3.1000000E+03  2.2122123E-04
  3.2000000E+03  2.1144384E-04
  3.4000000E+03  1.9367141E-04
  3.6000000E+03  1.7795051E-04
  3.8000000E+03  1.6397258E-04
  4.0000000E+03  1.5152041E-04
  4.2000000E+03  1.4036943E-04
  4.4000000E+03  1.3036308E-04
  4.6000000E+03  1.2135289E-04
  4.8000000E+03  1.1321271E-04
  5.0000000E+03  1.0583678E-04
  5.2500000E+03  9.7555287E-05
  5.5000000E+03  9.0178397E-05
  5.7500000E+03  8.3581595E-05
  6.0000000E+03  7.7660634E-05
  6.5000000E+03  6.7509026E-05
  6.7500000E+03  6.3141285E-05
  7.0000000E+03  5.9170790E-05
  7.2500000E+03  5.5551371E-05
  7.5000000E+03  5.2243282E-05
  8.0000000E+03  4.6428606E-05
  8.5000000E+03  4.1503405E-05
  9.0000000E+03  3.7296895E-05
  9.5000000E+03  3.3677177E-05
  1.0000000E+04  3.0541155E-05
  1.0500000E+04  2.7807250E-05
  1.1000000E+04  2.5410311E-05
  1.1500000E+04  2.3297822E-05
  1.2000000E+04  2.1427058E-05
  1.2500000E+04  1.9762983E-05
  1.3000000E+04  1.8276655E-05
  1.3500000E+04  1.6944003E-05
  1.4000000E+04  1.5744877E-05
  1.4500000E+04  1.4662305E-05
  1.5000000E+04  1.3681912E-05
  1.6000000E+04  1.1980469E-05
  1.7000000E+04  1.0562096E-05
  1.8000000E+04  9.3683868E-06
  1.9000000E+04  8.3551491E-06
  2.0000000E+04  7.4884532E-06
  2.1000000E+04  6.7419204E-06
  2.2000000E+04  6.0947944E-06
  2.3000000E+04  5.5305767E-06
  2.4000000E+04  5.0360189E-06
  2.5000000E+04  4.6003920E-06
  2.6000000E+04  4.2149345E-06
  2.7000000E+04  3.8724368E-06
  2.8000000E+04  3.5669253E-06
  2.9000000E+04  3.2934174E-06
  3.0000000E+04  3.0477317E-06
  3.1000000E+04  2.8263390E-06
  3.2000000E+04  2.6262454E-06
  3.4000000E+04  2.2801076E-06
  3.6000000E+04  1.9929268E-06
  3.8000000E+04  1.7524762E-06
  4.0000000E+04  1.5494926E-06
  4.2000000E+04  1.3768613E-06
  4.4000000E+04  1.2290488E-06
  4.6000000E+04  1.1017036E-06
  4.8000000E+04  9.9136828E-07
  5.0000000E+04  8.9527035E-07
  5.2500000E+04  7.9179412E-07
  5.5000000E+04  7.0359770E-07
  5.7500000E+04  6.2794622E-07
  6.0000000E+04  5.6267642E-07
  6.5000000E+04  4.5670820E-07
  6.7500000E+04  4.1348868E-07
  7.0000000E+04  3.7547838E-07
  7.2500000E+04  3.4191620E-07
  7.5000000E+04  3.1217123E-07
  7.7500000E+04  2.8571742E-07
  8.0000000E+04  2.6211357E-07
  8.2500000E+04  2.4098772E-07
  8.5000000E+04  2.2202480E-07
  9.0000000E+04  1.8955401E-07
  9.5000000E+04  1.6298547E-07
  1.0000000E+05  1.4104670E-07
  1.0500000E+05  1.2278015E-07
  1.1000000E+05  1.0745588E-07
  1.1500000E+05  9.4510810E-08
  1.2000000E+05  8.3505863E-08
  1.2500000E+05  7.4095307E-08
  1.3000000E+05  6.6004374E-08
  1.3500000E+05  5.9012898E-08
  1.4000000E+05  5.2943079E-08
  1.4500000E+05  4.7650279E-08
  1.5000000E+05  4.3016079E-08
  1.5500000E+05  3.8942899E-08
  1.6000000E+05  3.5349849E-08
  1.6500000E+05  3.2169516E-08
  1.7000000E+05  2.9345430E-08
  1.7500000E+05  2.6830047E-08
  1.8000000E+05  2.4583155E-08
  1.8500000E+05  2.2570605E-08
  1.9000000E+05  2.0763274E-08
  2.0000000E+05  1.7668017E-08
  2.1000000E+05  1.5136686E-08
  2.2000000E+05  1.3049061E-08
  2.3000000E+05  1.1314043E-08
  2.4000000E+05  9.8618167E-09
  2.5000000E+05  8.6383042E-09
  2.6000000E+05  7.6012055E-09
  2.7000000E+05  6.7171373E-09
  2.8000000E+05  5.9595375E-09
  2.9000000E+05  5.3071102E-09
  3.0000000E+05  4.7426620E-09
  3.1000000E+05  4.2522133E-09
  3.2000000E+05  3.8243248E-09
  3.3000000E+05  3.4495791E-09
  3.4000000E+05  3.1201813E-09
  3.5000000E+05  2.8296470E-09
  3.6000000E+05  2.5725555E-09
  3.7000000E+05  2.3443532E-09
  3.8000000E+05  2.1411986E-09
  3.9000000E+05  1.9598368E-09
  4.0000000E+05  1.7974988E-09
  4.1000000E+05  1.6518198E-09
  4.2000000E+05  1.5207728E-09
  4.3000000E+05  1.4026145E-09
  4.4000000E+05  1.2958410E-09
  4.6000000E+05  1.1114113E-09
  4.8000000E+05  9.5897469E-10
  5.0000000E+05  8.3204789E-10
  5.1250000E+05  7.6340449E-10
  5.2500000E+05  7.0176554E-10
  5.3750000E+05  6.4628350E-10
  5.5000000E+05  5.9622895E-10
  5.7500000E+05  5.0996676E-10
  5.8750000E+05  4.7273904E-10
  6.0000000E+05  4.3887553E-10
  6.2500000E+05  3.7984137E-10
  6.5000000E+05  3.3047503E-10
  6.7500000E+05  2.8892391E-10
  7.0000000E+05  2.5373906E-10
  7.2500000E+05  2.2377739E-10
  7.5000000E+05  1.9812947E-10
  7.7500000E+05  1.7606649E-10
  8.0000000E+05  1.5700016E-10
  8.2500000E+05  1.4045241E-10
  8.5000000E+05  1.2603228E-10
  8.7500000E+05  1.1341822E-10
  9.0000000E+05  1.0234425E-10
  9.2500000E+05  9.2589084E-11
  9.5000000E+05  8.3967835E-11
  9.7500000E+05  7.6325321E-11
  1.0000000E+06  6.9530715E-11
  1.0250000E+06  6.3473291E-11
  1.0500000E+06  5.8058937E-11
  1.0750000E+06  5.3207315E-11
  1.1000000E+06  4.8849594E-11
  1.1250000E+06  4.4926598E-11
  1.1500000E+06  4.1387272E-11
  1.2000000E+06  3.5288748E-11
  1.2500000E+06  3.0265586E-11
  1.3000000E+06  2.6098225E-11
  1.3500000E+06  2.2617765E-11
  1.4000000E+06  1.9692990E-11
  1.4500000E+06  1.7221052E-11
  1.5000000E+06  1.5120680E-11
  1.5500000E+06  1.3327112E-11
  1.6000000E+06  1.1788362E-11
  1.6500000E+06  1.0462413E-11
  1.7000000E+06  9.3150972E-12
  1.7500000E+06  8.3184670E-12
  1.8000000E+06  7.4495396E-12
  1.8500000E+06  6.6893237E-12
  1.9000000E+06  6.0220337E-12
  1.9500000E+06  5.4344832E-12
  2.0000000E+06  4.9156081E-12
  2.0500000E+06  4.4560835E-12
  2.1000000E+06  4.0480211E-12
  2.1500000E+06  3.6847229E-12
  2.2000000E+06  3.3604816E-12
  2.2500000E+06  3.0704168E-12
  2.3000000E+06  2.8103437E-12
  2.3500000E+06  2.5766599E-12
  2.4000000E+06  2.3662544E-12
  2.4500000E+06  2.1764328E-12
  2.5000000E+06  2.0048550E-12
  2.6000000E+06  1.7085380E-12
  2.7000000E+06  1.4638900E-12
  2.8000000E+06  1.2605930E-12
  2.9000000E+06  1.0906374E-12
  3.0000000E+06  9.4775294E-13
  3.1000000E+06  8.2699249E-13
  3.2000000E+06  7.2442420E-13
  3.3000000E+06  6.3690254E-13
  3.4000000E+06  5.6189328E-13
  3.5000000E+06  4.9734175E-13
  3.6000000E+06  4.4157231E-13
  3.7000000E+06  3.9321083E-13
  3.8000000E+06  3.5112510E-13
  3.9000000E+06  3.1437780E-13
  4.0000000E+06  2.8218928E-13
  4.1000000E+06  2.5390809E-13
  4.2000000E+06  2.2898770E-13
  4.3000000E+06  2.0696781E-13
  4.4000000E+06  1.8745926E-13
  4.5000000E+06  1.7013197E-13
  4.6000000E+06  1.5470524E-13
  4.7000000E+06  1.4093917E-13
  4.8000000E+06  1.2862795E-13
  5.0000000E+06  1.0768598E-13
  5.1250000E+06  9.6681418E-14
  5.2500000E+06  8.7006253E-14
  5.3750000E+06  7.8474603E-14
  5.5000000E+06  7.0930096E-14
  5.7500000E+06  5.8297170E-14
  5.8750000E+06  5.3005721E-14
  6.0000000E+06  4.8286038E-14
  6.1250000E+06  4.4068471E-14
  
  
#  71   6  M2  EION =  2.270000000E+03 eV   269
#  S(0) = 1.323699E+00
  2.2517061E+01  0.0000000E+00
  2.2517061E+03  0.0000000E+00
  2.2517061E+03  4.8023975E-04
  2.2700000E+03  4.8023975E-04
  2.2700226E+03  4.8023975E-04
  2.2703973E+03  4.8075520E-04
  2.2707720E+03  4.8090978E-04
  2.2711467E+03  4.8089548E-04
  2.2715215E+03  4.8082634E-04
  2.2722709E+03  4.8075918E-04
  2.2730203E+03  4.8094651E-04
  2.2745192E+03  4.8213742E-04
  2.2760181E+03  4.8401146E-04
  2.2790158E+03  4.8774291E-04
  2.2805147E+03  4.8893007E-04
  2.2820136E+03  4.8946144E-04
  2.2850113E+03  4.8855430E-04
  2.2880090E+03  4.8554142E-04
  2.2940045E+03  4.7666977E-04
  2.2970023E+03  4.7223734E-04
  2.3000000E+03  4.6836978E-04
  2.3062500E+03  4.6267948E-04
  2.3125000E+03  4.5989632E-04
  2.3187500E+03  4.5892156E-04
  2.3250000E+03  4.5861776E-04
  2.3312500E+03  4.5820989E-04
  2.3375000E+03  4.5736223E-04
  2.3437500E+03  4.5607833E-04
  2.3500000E+03  4.5453388E-04
  2.3625000E+03  4.5146326E-04
  2.3750000E+03  4.4908066E-04
  2.3875000E+03  4.4723257E-04
  2.4000000E+03  4.4537108E-04
  2.4125000E+03  4.4317837E-04
  2.4250000E+03  4.4070058E-04
  2.4375000E+03  4.3817824E-04
  2.4500000E+03  4.3577824E-04
  2.4625000E+03  4.3354684E-04
  2.4750000E+03  4.3138498E-04
  2.5000000E+03  4.2690692E-04
  2.5250000E+03  4.2208178E-04
  2.5500000E+03  4.1728035E-04
  2.5750000E+03  4.1269412E-04
  2.6000000E+03  4.0812742E-04
  2.6250000E+03  4.0346496E-04
  2.6500000E+03  3.9876778E-04
  2.6750000E+03  3.9415608E-04
  2.7000000E+03  3.8967671E-04
  2.7500000E+03  3.8076324E-04
  2.8000000E+03  3.7195665E-04
  2.8500000E+03  3.6341736E-04
  2.9000000E+03  3.5509098E-04
  3.0000000E+03  3.3897585E-04
  3.1000000E+03  3.2374366E-04
  3.2000000E+03  3.0925413E-04
  3.4000000E+03  2.8257487E-04
  3.6000000E+03  2.5860897E-04
  3.8000000E+03  2.3712322E-04
  4.0000000E+03  2.1781177E-04
  4.2000000E+03  2.0044994E-04
  4.4000000E+03  1.8482115E-04
  4.6000000E+03  1.7072748E-04
  4.8000000E+03  1.5799487E-04
  5.0000000E+03  1.4647047E-04
  5.2500000E+03  1.3356097E-04
  5.5000000E+03  1.2210327E-04
  5.7500000E+03  1.1190389E-04
  6.0000000E+03  1.0279809E-04
  6.5000000E+03  8.7325490E-05
  6.7500000E+03  8.0735728E-05
  7.0000000E+03  7.4787784E-05
  7.2500000E+03  6.9405941E-05
  7.5000000E+03  6.4524800E-05
  8.0000000E+03  5.6045218E-05
  8.5000000E+03  4.8978443E-05
  9.0000000E+03  4.3042401E-05
  9.5000000E+03  3.8019923E-05
  1.0000000E+04  3.3742004E-05
  1.0500000E+04  3.0075834E-05
  1.1000000E+04  2.6916058E-05
  1.1500000E+04  2.4178385E-05
  1.2000000E+04  2.1794829E-05
  1.2500000E+04  1.9710147E-05
  1.3000000E+04  1.7879114E-05
  1.3500000E+04  1.6264479E-05
  1.4000000E+04  1.4835354E-05
  1.4500000E+04  1.3565992E-05
  1.5000000E+04  1.2434809E-05
  1.6000000E+04  1.0517035E-05
  1.7000000E+04  8.9672238E-06
  1.8000000E+04  7.7017559E-06
  1.9000000E+04  6.6587562E-06
  2.0000000E+04  5.7917840E-06
  2.1000000E+04  5.0655288E-06
  2.2000000E+04  4.4528208E-06
  2.3000000E+04  3.9325272E-06
  2.4000000E+04  3.4880469E-06
  2.5000000E+04  3.1062175E-06
  2.6000000E+04  2.7765132E-06
  2.7000000E+04  2.4904502E-06
  2.8000000E+04  2.2411397E-06
  2.9000000E+04  2.0229497E-06
  3.0000000E+04  1.8312463E-06
  3.1000000E+04  1.6621935E-06
  3.2000000E+04  1.5125978E-06
  3.3000000E+04  1.3797871E-06
  3.4000000E+04  1.2615136E-06
  3.5000000E+04  1.1558781E-06
  3.6000000E+04  1.0612685E-06
  3.8000000E+04  8.9982995E-07
  4.0000000E+04  7.6839708E-07
  4.2000000E+04  6.6043652E-07
  4.4000000E+04  5.7103295E-07
  4.6000000E+04  4.9644272E-07
  4.8000000E+04  4.3378291E-07
  5.0000000E+04  3.8081061E-07
  5.2500000E+04  3.2557083E-07
  5.5000000E+04  2.8008182E-07
  5.7500000E+04  2.4233099E-07
  5.8750000E+04  2.2586123E-07
  6.0000000E+04  2.1077799E-07
  6.2500000E+04  1.8423139E-07
  6.5000000E+04  1.6176063E-07
  6.7500000E+04  1.4263223E-07
  7.0000000E+04  1.2626322E-07
  7.2500000E+04  1.1218667E-07
  7.5000000E+04  1.0002579E-07
  7.7500000E+04  8.9474510E-08
  8.0000000E+04  8.0282641E-08
  8.2500000E+04  7.2244416E-08
  8.5000000E+04  6.5189672E-08
  8.7500000E+04  5.8976953E-08
  9.0000000E+04  5.3488073E-08
  9.2500000E+04  4.8623833E-08
  9.5000000E+04  4.4300592E-08
  9.7500000E+04  4.0447538E-08
  1.0000000E+05  3.7004471E-08
  1.0250000E+05  3.3920026E-08
  1.0500000E+05  3.1150211E-08
  1.1000000E+05  2.6408465E-08
  1.1500000E+05  2.2534601E-08
  1.2000000E+05  1.9344628E-08
  1.2500000E+05  1.6698578E-08
  1.3000000E+05  1.4488835E-08
  1.3500000E+05  1.2631858E-08
  1.4000000E+05  1.1062207E-08
  1.4500000E+05  9.7281826E-09
  1.5000000E+05  8.5886285E-09
  1.5500000E+05  7.6105406E-09
  1.6000000E+05  6.7672684E-09
  1.6500000E+05  6.0371532E-09
  1.7000000E+05  5.4024895E-09
  1.7500000E+05  4.8487209E-09
  1.8000000E+05  4.3638129E-09
  1.8500000E+05  3.9377666E-09
  1.9000000E+05  3.5622355E-09
  1.9500000E+05  3.2302201E-09
  2.0000000E+05  2.9358248E-09
  2.0500000E+05  2.6740636E-09
  2.1000000E+05  2.4407035E-09
  2.2000000E+05  2.0452829E-09
  2.3000000E+05  1.7264829E-09
  2.4000000E+05  1.4672104E-09
  2.5000000E+05  1.2546511E-09
  2.6000000E+05  1.0790895E-09
  2.7000000E+05  9.3308323E-10
  2.8000000E+05  8.1087554E-10
  2.9000000E+05  7.0797350E-10
  3.0000000E+05  6.2084112E-10
  3.1000000E+05  5.4667376E-10
  3.2000000E+05  4.8323047E-10
  3.3000000E+05  4.2870833E-10
  3.4000000E+05  3.8164729E-10
  3.5000000E+05  3.4085795E-10
  3.6000000E+05  3.0536591E-10
  3.7000000E+05  2.7436852E-10
  3.8000000E+05  2.4720116E-10
  3.9000000E+05  2.2331086E-10
  4.0000000E+05  2.0223542E-10
  4.1000000E+05  1.8358680E-10
  4.2000000E+05  1.6703779E-10
  4.3000000E+05  1.5231137E-10
  4.4000000E+05  1.3917219E-10
  4.6000000E+05  1.1688179E-10
  4.8000000E+05  9.8881114E-11
  5.0000000E+05  8.4217065E-11
  5.1250000E+05  7.6420890E-11
  5.2500000E+05  6.9506839E-11
  5.3750000E+05  6.3357779E-11
  5.5000000E+05  5.7874326E-11
  5.7500000E+05  4.8577984E-11
  5.8750000E+05  4.4630695E-11
  6.0000000E+05  4.1076565E-11
  6.2500000E+05  3.4969575E-11
  6.5000000E+05  2.9957041E-11
  6.7500000E+05  2.5811632E-11
  7.0000000E+05  2.2359234E-11
  7.2500000E+05  1.9465231E-11
  7.5000000E+05  1.7024564E-11
  7.7500000E+05  1.4954532E-11
  8.0000000E+05  1.3189536E-11
  8.2500000E+05  1.1677146E-11
  8.5000000E+05  1.0375162E-11
  8.7500000E+05  9.2493918E-12
  9.0000000E+05  8.2719630E-12
  9.2500000E+05  7.4200161E-12
  9.5000000E+05  6.6746952E-12
  9.7500000E+05  6.0203718E-12
  1.0000000E+06  5.4440292E-12
  1.0250000E+06  4.9347753E-12
  1.0500000E+06  4.4834533E-12
  1.0750000E+06  4.0823333E-12
  1.1000000E+06  3.7248634E-12
  1.1250000E+06  3.4054693E-12
  1.1500000E+06  3.1193903E-12
  1.2000000E+06  2.6314304E-12
  1.2500000E+06  2.2346814E-12
  1.3000000E+06  1.9094617E-12
  1.3500000E+06  1.6408703E-12
  1.4000000E+06  1.4175042E-12
  1.4500000E+06  1.2305505E-12
  1.5000000E+06  1.0731349E-12
  1.5500000E+06  9.3984952E-13
  1.6000000E+06  8.2640565E-13
  1.6500000E+06  7.2937726E-13
  1.7000000E+06  6.4600837E-13
  1.7500000E+06  5.7406707E-13
  1.8000000E+06  5.1173465E-13
  1.8500000E+06  4.5752062E-13
  1.9000000E+06  4.1019706E-13
  1.9500000E+06  3.6874672E-13
  2.0000000E+06  3.3232266E-13
  2.0500000E+06  3.0021653E-13
  2.1000000E+06  2.7183322E-13
  2.1500000E+06  2.4667073E-13
  2.2000000E+06  2.2430394E-13
  2.2500000E+06  2.0437150E-13
  2.3000000E+06  1.8656514E-13
  2.4000000E+06  1.5631250E-13
  2.5000000E+06  1.3184782E-13
  2.6000000E+06  1.1190370E-13
  2.7000000E+06  9.5523553E-14
  2.8000000E+06  8.1977622E-14
  2.9000000E+06  7.0703580E-14
  3.0000000E+06  6.1264132E-14
  3.1000000E+06  5.3316402E-14
  3.2000000E+06  4.6589501E-14
  3.3000000E+06  4.0867872E-14
  3.4000000E+06  3.5978851E-14
  3.5000000E+06  3.1783133E-14
  3.6000000E+06  2.8167626E-14
  3.7000000E+06  2.5039973E-14
  3.8000000E+06  2.2324321E-14
  3.9000000E+06  1.9958110E-14
  4.0000000E+06  1.7889495E-14
  4.1000000E+06  1.6075320E-14
  4.2000000E+06  1.4479553E-14
  4.3000000E+06  1.3071932E-14
  4.4000000E+06  1.1826916E-14
  4.5000000E+06  1.0722868E-14
  4.6000000E+06  9.7413782E-15
  4.7000000E+06  8.8666670E-15
  4.8000000E+06  8.0852392E-15
  5.0000000E+06  6.7576485E-15
  5.1250000E+06  6.0608539E-15
  5.2500000E+06  5.4489735E-15
  5.3750000E+06  4.9103537E-15
  5.5000000E+06  4.4350983E-15
  5.6250000E+06  4.0147783E-15
  
  
#  71   7  M3  EION =  2.032000000E+03 eV   271
#  S(0) = 2.935523E+00
  2.0124470E+01  0.0000000E+00
  2.0124470E+03  0.0000000E+00
  2.0124470E+03  1.4926358E-03
  2.0320000E+03  1.4926358E-03
  2.0320202E+03  1.4926358E-03
  2.0324450E+03  1.4804227E-03
  2.0328699E+03  1.4692439E-03
  2.0332948E+03  1.4593732E-03
  2.0337197E+03  1.4508603E-03
  2.0345694E+03  1.4376258E-03
  2.0354192E+03  1.4286560E-03
  2.0371186E+03  1.4196488E-03
  2.0388181E+03  1.4174848E-03
  2.0405176E+03  1.4180416E-03
  2.0422171E+03  1.4188654E-03
  2.0439166E+03  1.4186270E-03
  2.0456161E+03  1.4167396E-03
  2.0524141E+03  1.3940256E-03
  2.0558131E+03  1.3781446E-03
  2.0592121E+03  1.3626706E-03
  2.0626111E+03  1.3491204E-03
  2.0660101E+03  1.3381719E-03
  2.0728081E+03  1.3240073E-03
  2.0796060E+03  1.3173726E-03
  2.0864040E+03  1.3141237E-03
  2.0932020E+03  1.3111227E-03
  2.1000000E+03  1.3068687E-03
  2.1062500E+03  1.3017139E-03
  2.1125000E+03  1.2958105E-03
  2.1250000E+03  1.2839137E-03
  2.1375000E+03  1.2738301E-03
  2.1500000E+03  1.2652897E-03
  2.1625000E+03  1.2568428E-03
  2.1750000E+03  1.2475841E-03
  2.1875000E+03  1.2375804E-03
  2.2000000E+03  1.2274645E-03
  2.2250000E+03  1.2084604E-03
  2.2500000E+03  1.1905187E-03
  2.2750000E+03  1.1719873E-03
  2.3000000E+03  1.1531971E-03
  2.3250000E+03  1.1350477E-03
  2.3500000E+03  1.1175464E-03
  2.3750000E+03  1.1000985E-03
  2.4000000E+03  1.0826716E-03
  2.4500000E+03  1.0488601E-03
  2.5000000E+03  1.0166317E-03
  2.6000000E+03  9.5521404E-04
  2.7000000E+03  8.9859304E-04
  2.8000000E+03  8.4618967E-04
  2.9000000E+03  7.9770338E-04
  3.0000000E+03  7.5278111E-04
  3.1000000E+03  7.1116467E-04
  3.2000000E+03  6.7247844E-04
  3.4000000E+03  6.0304253E-04
  3.6000000E+03  5.4276906E-04
  3.8000000E+03  4.9016568E-04
  4.0000000E+03  4.4409481E-04
  4.2000000E+03  4.0358539E-04
  4.4000000E+03  3.6782695E-04
  4.6000000E+03  3.3614703E-04
  4.8000000E+03  3.0798387E-04
  5.0000000E+03  2.8286534E-04
  5.2500000E+03  2.5514707E-04
  5.5000000E+03  2.3091848E-04
  5.7500000E+03  2.0964843E-04
  6.0000000E+03  1.9089921E-04
  6.5000000E+03  1.5957329E-04
  6.7500000E+03  1.4644181E-04
  7.0000000E+03  1.3470156E-04
  7.2500000E+03  1.2417321E-04
  7.5000000E+03  1.1470429E-04
  8.0000000E+03  9.8443174E-05
  8.5000000E+03  8.5084746E-05
  9.0000000E+03  7.4009611E-05
  9.5000000E+03  6.4750768E-05
  1.0000000E+04  5.6951503E-05
  1.0500000E+04  5.0336080E-05
  1.1000000E+04  4.4689064E-05
  1.1500000E+04  3.9840411E-05
  1.2000000E+04  3.5654722E-05
  1.2500000E+04  3.2023213E-05
  1.3000000E+04  2.8857812E-05
  1.3500000E+04  2.6086691E-05
  1.4000000E+04  2.3650864E-05
  1.4500000E+04  2.1501601E-05
  1.5000000E+04  1.9598392E-05
  1.6000000E+04  1.6400131E-05
  1.7000000E+04  1.3844511E-05
  1.8000000E+04  1.1779573E-05
  1.9000000E+04  1.0094305E-05
  2.0000000E+04  8.7063580E-06
  2.1000000E+04  7.5538004E-06
  2.2000000E+04  6.5894592E-06
  2.3000000E+04  5.7769935E-06
  2.4000000E+04  5.0881083E-06
  2.5000000E+04  4.5005583E-06
  2.6000000E+04  3.9966983E-06
  2.7000000E+04  3.5624143E-06
  2.8000000E+04  3.1863285E-06
  2.9000000E+04  2.8592041E-06
  3.0000000E+04  2.5734910E-06
  3.1000000E+04  2.3229790E-06
  3.2000000E+04  2.1025300E-06
  3.4000000E+04  1.7354239E-06
  3.6000000E+04  1.4456273E-06
  3.8000000E+04  1.2142469E-06
  4.0000000E+04  1.0276028E-06
  4.2000000E+04  8.7563617E-07
  4.4000000E+04  7.5084758E-07
  4.6000000E+04  6.4757417E-07
  4.8000000E+04  5.6149107E-07
  5.0000000E+04  4.8925991E-07
  5.2500000E+04  4.1454098E-07
  5.5000000E+04  3.5354196E-07
  5.7500000E+04  3.0333908E-07
  5.8750000E+04  2.8157077E-07
  6.0000000E+04  2.6171326E-07
  6.2500000E+04  2.2696183E-07
  6.5000000E+04  1.9776506E-07
  6.7500000E+04  1.7309039E-07
  7.0000000E+04  1.5212299E-07
  7.2500000E+04  1.3421469E-07
  7.5000000E+04  1.1884592E-07
  7.7500000E+04  1.0559731E-07
  8.0000000E+04  9.4128208E-08
  8.2500000E+04  8.4160126E-08
  8.5000000E+04  7.5464129E-08
  8.7500000E+04  6.7850974E-08
  9.0000000E+04  6.1163445E-08
  9.2500000E+04  5.5270300E-08
  9.5000000E+04  5.0061474E-08
  1.0000000E+05  4.1340245E-08
  1.0500000E+05  3.4415400E-08
  1.1000000E+05  2.8862980E-08
  1.1500000E+05  2.4371039E-08
  1.2000000E+05  2.0707102E-08
  1.2500000E+05  1.7695852E-08
  1.3000000E+05  1.5203653E-08
  1.3500000E+05  1.3127611E-08
  1.4000000E+05  1.1387763E-08
  1.4500000E+05  9.9214346E-09
  1.5000000E+05  8.6791058E-09
  1.5500000E+05  7.6213533E-09
  1.6000000E+05  6.7165732E-09
  1.6500000E+05  5.9392629E-09
  1.7000000E+05  5.2687156E-09
  1.7500000E+05  4.6880196E-09
  1.8000000E+05  4.1832868E-09
  1.8500000E+05  3.7430527E-09
  1.9000000E+05  3.3578065E-09
  1.9500000E+05  3.0196218E-09
  2.0000000E+05  2.7218629E-09
  2.0500000E+05  2.4589515E-09
  2.1000000E+05  2.2261791E-09
  2.2000000E+05  1.8356900E-09
  2.3000000E+05  1.5250669E-09
  2.4000000E+05  1.2757619E-09
  2.5000000E+05  1.0740204E-09
  2.6000000E+05  9.0952437E-10
  2.7000000E+05  7.7445018E-10
  2.8000000E+05  6.6280669E-10
  2.9000000E+05  5.6996477E-10
  3.0000000E+05  4.9231675E-10
  3.1000000E+05  4.2702844E-10
  3.2000000E+05  3.7185679E-10
  3.3000000E+05  3.2501410E-10
  3.4000000E+05  2.8506603E-10
  3.5000000E+05  2.5085474E-10
  3.6000000E+05  2.2144013E-10
  3.7000000E+05  1.9605470E-10
  3.8000000E+05  1.7406857E-10
  3.9000000E+05  1.5496223E-10
  4.0000000E+05  1.3830513E-10
  4.1000000E+05  1.2373888E-10
  4.2000000E+05  1.1096385E-10
  4.3000000E+05  9.9728531E-11
  4.4000000E+05  8.9821020E-11
  4.6000000E+05  7.3299846E-11
  4.8000000E+05  6.0266066E-11
  5.0000000E+05  4.9892773E-11
  5.1250000E+05  4.4482298E-11
  5.2500000E+05  3.9753063E-11
  5.3750000E+05  3.5607514E-11
  5.5000000E+05  3.1963721E-11
  5.7500000E+05  2.5915778E-11
  5.8750000E+05  2.3403598E-11
  6.0000000E+05  2.1173841E-11
  6.2500000E+05  1.7422376E-11
  6.5000000E+05  1.4429811E-11
  6.7500000E+05  1.2024219E-11
  7.0000000E+05  1.0076606E-11
  7.2500000E+05  8.4892558E-12
  7.5000000E+05  7.1874707E-12
  7.7500000E+05  6.1136589E-12
  8.0000000E+05  5.2230565E-12
  8.2500000E+05  4.4806093E-12
  8.5000000E+05  3.8586729E-12
  8.7500000E+05  3.3353039E-12
  9.0000000E+05  2.8929769E-12
  9.2500000E+05  2.5176134E-12
  9.5000000E+05  2.1978437E-12
  9.7500000E+05  1.9244337E-12
  1.0000000E+06  1.6898449E-12
  1.0250000E+06  1.4878945E-12
  1.0500000E+06  1.3134886E-12
  1.0750000E+06  1.1624123E-12
  1.1000000E+06  1.0311646E-12
  1.1250000E+06  9.1682559E-13
  1.1500000E+06  8.1695132E-13
  1.1750000E+06  7.2948920E-13
  1.2000000E+06  6.5270923E-13
  1.2250000E+06  5.8514817E-13
  1.2500000E+06  5.2556450E-13
  1.3000000E+06  4.2625811E-13
  1.3500000E+06  3.4805158E-13
  1.4000000E+06  2.8598641E-13
  1.4500000E+06  2.3637611E-13
  1.5000000E+06  1.9645382E-13
  1.5500000E+06  1.6412439E-13
  1.6000000E+06  1.3778798E-13
  1.6500000E+06  1.1621337E-13
  1.7000000E+06  9.8446104E-14
  1.7500000E+06  8.3741108E-14
  1.8000000E+06  7.1512916E-14
  1.8500000E+06  6.1298656E-14
  1.9000000E+06  5.2730268E-14
  1.9500000E+06  4.5513389E-14
  2.0000000E+06  3.9411343E-14
  2.0500000E+06  3.4232880E-14
  2.1000000E+06  2.9822724E-14
  2.1500000E+06  2.6054228E-14
  2.2000000E+06  2.2823642E-14
  2.2500000E+06  2.0045624E-14
  2.3000000E+06  1.7649689E-14
  2.3500000E+06  1.5577407E-14
  2.4000000E+06  1.3780158E-14
  2.4500000E+06  1.2217342E-14
  2.5000000E+06  1.0854938E-14
  2.5500000E+06  9.6643522E-15
  2.6000000E+06  8.6214693E-15
  2.6500000E+06  7.7058951E-15
  2.7000000E+06  6.9003295E-15
  2.7500000E+06  6.1900565E-15
  2.8000000E+06  5.5625240E-15
  2.8500000E+06  5.0069977E-15
  2.9000000E+06  4.5142750E-15
  3.0000000E+06  3.6866997E-15
  3.1000000E+06  3.0287085E-15
  3.2000000E+06  2.5020611E-15
  3.3000000E+06  2.0778909E-15
  3.4000000E+06  1.7342323E-15
  3.5000000E+06  1.4542428E-15
  3.6000000E+06  1.2249156E-15
  3.7000000E+06  1.0361370E-15
  3.8000000E+06  8.7999184E-16
  3.9000000E+06  7.5024983E-16
  4.0000000E+06  6.4197827E-16
  4.1000000E+06  5.5125059E-16
  4.2000000E+06  4.7492628E-16
  4.3000000E+06  4.1047911E-16
  4.4000000E+06  3.5586617E-16
  4.5000000E+06  3.0942804E-16
  4.6000000E+06  2.6981047E-16
  4.7000000E+06  2.3590156E-16
  4.8000000E+06  2.0678731E-16
  5.0000000E+06  1.6005993E-16
  5.1250000E+06  1.3701872E-16
  5.2500000E+06  1.1769534E-16
  5.3750000E+06  1.0143451E-16
  5.5000000E+06  8.7705204E-17
  5.6250000E+06  7.6075434E-17
  
  
#  71   8  M4  EION =  1.647000000E+03 eV   273
#  S(0) = 4.377942E+00
  1.6425217E+01  0.0000000E+00
  1.6425217E+03  0.0000000E+00
  1.6425217E+03  1.3700324E-04
  1.6470000E+03  1.3700324E-04
  1.6470165E+03  1.3700324E-04
  1.6471821E+03  1.4228043E-04
  1.6473477E+03  1.4798302E-04
  1.6475132E+03  1.5411662E-04
  1.6476788E+03  1.6068682E-04
  1.6480099E+03  1.7515941E-04
  1.6483411E+03  1.9144493E-04
  1.6490034E+03  2.2962298E-04
  1.6496657E+03  2.7552752E-04
  1.6509903E+03  3.9136489E-04
  1.6523149E+03  5.3948166E-04
  1.6536394E+03  7.1798417E-04
  1.6549640E+03  9.2215586E-04
  1.6562886E+03  1.1447270E-03
  1.6576132E+03  1.3768675E-03
  1.6589378E+03  1.6095807E-03
  1.6602624E+03  1.8350665E-03
  1.6615870E+03  2.0476100E-03
  1.6629116E+03  2.2438517E-03
  1.6655607E+03  2.5841347E-03
  1.6682099E+03  2.8615889E-03
  1.6708591E+03  3.0906583E-03
  1.6735083E+03  3.2846587E-03
  1.6761574E+03  3.4526465E-03
  1.6788066E+03  3.5996549E-03
  1.6841050E+03  3.8382609E-03
  1.6894033E+03  4.0067839E-03
  1.7000000E+03  4.1661251E-03
  1.7062500E+03  4.1884120E-03
  1.7125000E+03  4.1874118E-03
  1.7187500E+03  4.1777031E-03
  1.7250000E+03  4.1653161E-03
  1.7375000E+03  4.1334816E-03
  1.7500000E+03  4.0846446E-03
  1.7625000E+03  4.0202924E-03
  1.7750000E+03  3.9512276E-03
  1.7875000E+03  3.8851081E-03
  1.8000000E+03  3.8223694E-03
  1.8250000E+03  3.6968708E-03
  1.8500000E+03  3.5688811E-03
  1.8750000E+03  3.4487928E-03
  1.9000000E+03  3.3367115E-03
  1.9250000E+03  3.2276990E-03
  1.9500000E+03  3.1223685E-03
  1.9750000E+03  3.0226453E-03
  2.0000000E+03  2.9282848E-03
  2.0500000E+03  2.7492740E-03
  2.1000000E+03  2.5845309E-03
  2.2000000E+03  2.2921504E-03
  2.3000000E+03  2.0411975E-03
  2.4000000E+03  1.8239358E-03
  2.5000000E+03  1.6356478E-03
  2.6000000E+03  1.4710734E-03
  2.7000000E+03  1.3269952E-03
  2.8000000E+03  1.2003047E-03
  2.9000000E+03  1.0884029E-03
  3.0000000E+03  9.8932367E-04
  3.1000000E+03  9.0137605E-04
  3.2000000E+03  8.2306356E-04
  3.4000000E+03  6.9052203E-04
  3.6000000E+03  5.8379183E-04
  3.8000000E+03  4.9706756E-04
  4.0000000E+03  4.2599960E-04
  4.2000000E+03  3.6729834E-04
  4.4000000E+03  3.1845341E-04
  4.6000000E+03  2.7753057E-04
  4.8000000E+03  2.4302559E-04
  5.0000000E+03  2.1375860E-04
  5.2500000E+03  1.8313766E-04
  5.5000000E+03  1.5783806E-04
  5.7500000E+03  1.3677986E-04
  6.0000000E+03  1.1913203E-04
  6.5000000E+03  9.1623273E-05
  6.7500000E+03  8.0854501E-05
  7.0000000E+03  7.1622480E-05
  7.2500000E+03  6.3670309E-05
  7.5000000E+03  5.6790187E-05
  8.0000000E+03  4.5599287E-05
  8.5000000E+03  3.7025854E-05
  9.0000000E+03  3.0367785E-05
  9.5000000E+03  2.5133776E-05
  1.0000000E+04  2.0973703E-05
  1.0500000E+04  1.7633992E-05
  1.1000000E+04  1.4928316E-05
  1.1500000E+04  1.2717905E-05
  1.2000000E+04  1.0898155E-05
  1.2500000E+04  9.3893387E-06
  1.3000000E+04  8.1300588E-06
  1.3500000E+04  7.0725940E-06
  1.4000000E+04  6.1795228E-06
  1.4500000E+04  5.4212588E-06
  1.5000000E+04  4.7742358E-06
  1.5500000E+04  4.2195457E-06
  1.6000000E+04  3.7419163E-06
  1.6500000E+04  3.3289360E-06
  1.7000000E+04  2.9704574E-06
  1.8000000E+04  2.3850804E-06
  1.9000000E+04  1.9347956E-06
  2.0000000E+04  1.5841435E-06
  2.1000000E+04  1.3080247E-06
  2.2000000E+04  1.0883861E-06
  2.3000000E+04  9.1205233E-07
  2.4000000E+04  7.6928008E-07
  2.5000000E+04  6.5277558E-07
  2.6000000E+04  5.5701736E-07
  2.7000000E+04  4.7778293E-07
  2.8000000E+04  4.1181171E-07
  2.9000000E+04  3.5656371E-07
  3.0000000E+04  3.1004418E-07
  3.1000000E+04  2.7067426E-07
  3.2000000E+04  2.3719534E-07
  3.3000000E+04  2.0859737E-07
  3.4000000E+04  1.8406466E-07
  3.5000000E+04  1.6293457E-07
  3.6000000E+04  1.4466575E-07
  3.8000000E+04  1.1501108E-07
  4.0000000E+04  9.2388811E-08
  4.2000000E+04  7.4919707E-08
  4.4000000E+04  6.1279391E-08
  4.6000000E+04  5.0520071E-08
  4.8000000E+04  4.1953815E-08
  5.0000000E+04  3.5074857E-08
  5.2500000E+04  2.8284955E-08
  5.5000000E+04  2.3013048E-08
  5.7500000E+04  1.8877000E-08
  5.8750000E+04  1.7145553E-08
  6.0000000E+04  1.5601026E-08
  6.2500000E+04  1.2983400E-08
  6.5000000E+04  1.0874800E-08
  6.7500000E+04  9.1634198E-09
  7.0000000E+04  7.7646740E-09
  7.2500000E+04  6.6139605E-09
  7.5000000E+04  5.6614939E-09
  7.7500000E+04  4.8685866E-09
  8.0000000E+04  4.2049392E-09
  8.2500000E+04  3.6466508E-09
  8.5000000E+04  3.1747385E-09
  8.7500000E+04  2.7740268E-09
  9.0000000E+04  2.4323093E-09
  9.2500000E+04  2.1397123E-09
  9.5000000E+04  1.8882055E-09
  1.0000000E+05  1.4833700E-09
  1.0500000E+05  1.1779998E-09
  1.1000000E+05  9.4476776E-10
  1.1500000E+05  7.6459169E-10
  1.2000000E+05  6.2394042E-10
  1.2500000E+05  5.1308245E-10
  1.3000000E+05  4.2492731E-10
  1.3500000E+05  3.5424633E-10
  1.4000000E+05  2.9714097E-10
  1.4500000E+05  2.5067423E-10
  1.5000000E+05  2.1261187E-10
  1.5500000E+05  1.8123912E-10
  1.6000000E+05  1.5522889E-10
  1.6500000E+05  1.3354587E-10
  1.7000000E+05  1.1537637E-10
  1.7500000E+05  1.0007652E-10
  1.8000000E+05  8.7133459E-11
  1.8500000E+05  7.6136139E-11
  1.9000000E+05  6.6753173E-11
  1.9500000E+05  5.8715921E-11
  2.0000000E+05  5.1805468E-11
  2.0500000E+05  4.5842543E-11
  2.1000000E+05  4.0679637E-11
  2.2000000E+05  3.2286870E-11
  2.3000000E+05  2.5877818E-11
  2.4000000E+05  2.0928387E-11
  2.5000000E+05  1.7066465E-11
  2.6000000E+05  1.4024209E-11
  2.7000000E+05  1.1606397E-11
  2.8000000E+05  9.6690358E-12
  2.9000000E+05  8.1047585E-12
  3.0000000E+05  6.8326958E-12
  3.1000000E+05  5.7913489E-12
  3.2000000E+05  4.9335337E-12
  3.3000000E+05  4.2227509E-12
  3.4000000E+05  3.6305428E-12
  3.5000000E+05  3.1345552E-12
  3.6000000E+05  2.7171094E-12
  3.7000000E+05  2.3641337E-12
  3.8000000E+05  2.0643569E-12
  3.9000000E+05  1.8086971E-12
  4.0000000E+05  1.5897966E-12
  4.1000000E+05  1.4016634E-12
  4.2000000E+05  1.2393929E-12
  4.3000000E+05  1.0989511E-12
  4.4000000E+05  9.7700431E-13
  4.6000000E+05  7.7799364E-13
  4.8000000E+05  6.2527961E-13
  5.0000000E+05  5.0682978E-13
  5.1250000E+05  4.4626978E-13
  5.2500000E+05  3.9409015E-13
  5.3750000E+05  3.4897694E-13
  5.5000000E+05  3.0984538E-13
  5.7500000E+05  2.4608108E-13
  6.0000000E+05  1.9725075E-13
  6.2500000E+05  1.5945413E-13
  6.5000000E+05  1.2990855E-13
  6.6250000E+05  1.1757803E-13
  6.7500000E+05  1.0660228E-13
  7.0000000E+05  8.8062880E-14
  7.2500000E+05  7.3200239E-14
  7.5000000E+05  6.1198679E-14
  7.7500000E+05  5.1441884E-14
  8.0000000E+05  4.3459880E-14
  8.2500000E+05  3.6891171E-14
  8.5000000E+05  3.1455480E-14
  8.7500000E+05  2.6933881E-14
  9.0000000E+05  2.3154144E-14
  9.2500000E+05  1.9979861E-14
  9.5000000E+05  1.7302325E-14
  9.7500000E+05  1.5034408E-14
  1.0000000E+06  1.3105867E-14
  1.0250000E+06  1.1459767E-14
  1.0500000E+06  1.0049726E-14
  1.0750000E+06  8.8377797E-15
  1.1000000E+06  7.7927118E-15
  1.1250000E+06  6.8887456E-15
  1.1500000E+06  6.1045076E-15
  1.2000000E+06  4.8269729E-15
  1.2500000E+06  3.8498290E-15
  1.3000000E+06  3.0950564E-15
  1.3500000E+06  2.5067193E-15
  1.4000000E+06  2.0442286E-15
  1.4500000E+06  1.6777976E-15
  1.5000000E+06  1.3853377E-15
  1.5500000E+06  1.1503107E-15
  1.6000000E+06  9.6022056E-16
  1.6500000E+06  8.0554396E-16
  1.7000000E+06  6.7896527E-16
  1.7500000E+06  5.7482270E-16
  1.8000000E+06  4.8870348E-16
  1.8500000E+06  4.1714534E-16
  1.9000000E+06  3.5741484E-16
  1.9500000E+06  3.0734148E-16
  2.0000000E+06  2.6519136E-16
  2.0500000E+06  2.2957183E-16
  2.1000000E+06  1.9935858E-16
  2.1500000E+06  1.7363947E-16
  2.2000000E+06  1.5167112E-16
  2.2500000E+06  1.3284510E-16
  2.3000000E+06  1.1666137E-16
  2.4000000E+06  9.0641016E-17
  2.5000000E+06  7.1082243E-17
  2.6000000E+06  5.6226444E-17
  2.7000000E+06  4.4833151E-17
  2.8000000E+06  3.6016295E-17
  2.9000000E+06  2.9135690E-17
  3.0000000E+06  2.3723826E-17
  3.1000000E+06  1.9435973E-17
  3.2000000E+06  1.6015368E-17
  3.3000000E+06  1.3268953E-17
  3.4000000E+06  1.1050312E-17
  3.5000000E+06  9.2474603E-18
  3.6000000E+06  7.7743033E-18
  3.7000000E+06  6.5642114E-18
  3.8000000E+06  5.5652962E-18
  3.9000000E+06  4.7369457E-18
  4.0000000E+06  4.0470645E-18
  4.1000000E+06  3.4701251E-18
  4.2000000E+06  2.9857183E-18
  4.3000000E+06  2.5774006E-18
  4.4000000E+06  2.2318857E-18
  4.5000000E+06  1.9384360E-18
  4.6000000E+06  1.6883327E-18
  4.7000000E+06  1.4744637E-18
  4.8000000E+06  1.2910388E-18
  5.0000000E+06  9.9733803E-19
  5.1250000E+06  8.5299211E-19
  
  
#  71   9  M5  EION =  1.596000000E+03 eV   271
#  S(0) = 6.560373E+00
  1.5924534E+01  0.0000000E+00
  1.5924534E+03  0.0000000E+00
  1.5924534E+03  1.9033036E-04
  1.5960000E+03  1.9033036E-04
  1.5960160E+03  1.9033036E-04
  1.5961156E+03  1.9620118E-04
  1.5962152E+03  2.0232764E-04
  1.5963148E+03  2.0871148E-04
  1.5964144E+03  2.1535440E-04
  1.5966136E+03  2.2942444E-04
  1.5968128E+03  2.4455156E-04
  1.5972112E+03  2.7803126E-04
  1.5976096E+03  3.1589880E-04
  1.5984064E+03  4.0517473E-04
  1.5992032E+03  5.1299187E-04
  1.5996016E+03  5.7396240E-04
  1.6000000E+03  6.3964916E-04
  1.6015625E+03  9.4172671E-04
  1.6031250E+03  1.3081238E-03
  1.6046875E+03  1.7232652E-03
  1.6062500E+03  2.1651533E-03
  1.6078125E+03  2.6098653E-03
  1.6093750E+03  3.0365401E-03
  1.6109375E+03  3.4307725E-03
  1.6125000E+03  3.7854551E-03
  1.6156250E+03  4.3760233E-03
  1.6187500E+03  4.8361779E-03
  1.6218750E+03  5.2057699E-03
  1.6250000E+03  5.5136320E-03
  1.6312500E+03  5.9966728E-03
  1.6343750E+03  6.1800643E-03
  1.6375000E+03  6.3262869E-03
  1.6437500E+03  6.5163255E-03
  1.6500000E+03  6.5983239E-03
  1.6562500E+03  6.6141316E-03
  1.6625000E+03  6.5987233E-03
  1.6687500E+03  6.5726676E-03
  1.6750000E+03  6.5440379E-03
  1.6875000E+03  6.4779772E-03
  1.7000000E+03  6.3877023E-03
  1.7125000E+03  6.2760672E-03
  1.7250000E+03  6.1593628E-03
  1.7375000E+03  6.0485633E-03
  1.7500000E+03  5.9439871E-03
  1.7750000E+03  5.7362206E-03
  1.8000000E+03  5.5269606E-03
  1.8250000E+03  5.3316486E-03
  1.8500000E+03  5.1499939E-03
  1.8750000E+03  4.9739448E-03
  1.9000000E+03  4.8044067E-03
  1.9500000E+03  4.4932999E-03
  2.0000000E+03  4.2075245E-03
  2.1000000E+03  3.7053265E-03
  2.2000000E+03  3.2776064E-03
  2.3000000E+03  2.9115504E-03
  2.4000000E+03  2.5966091E-03
  2.5000000E+03  2.3231404E-03
  2.6000000E+03  2.0855643E-03
  2.7000000E+03  1.8776832E-03
  2.8000000E+03  1.6952063E-03
  2.9000000E+03  1.5345847E-03
  3.0000000E+03  1.3927041E-03
  3.1000000E+03  1.2669236E-03
  3.2000000E+03  1.1550950E-03
  3.4000000E+03  9.6633076E-04
  3.6000000E+03  8.1485392E-04
  3.8000000E+03  6.9213449E-04
  4.0000000E+03  5.9183332E-04
  4.2000000E+03  5.0918645E-04
  4.4000000E+03  4.4057247E-04
  4.6000000E+03  3.8320987E-04
  4.8000000E+03  3.3494164E-04
  5.0000000E+03  2.9407980E-04
  5.2500000E+03  2.5141577E-04
  5.5000000E+03  2.1624322E-04
  5.7500000E+03  1.8702788E-04
  6.0000000E+03  1.6259203E-04
  6.5000000E+03  1.2460468E-04
  6.7500000E+03  1.0977434E-04
  7.0000000E+03  9.7082040E-05
  7.2500000E+03  8.6167157E-05
  7.5000000E+03  7.6738428E-05
  8.0000000E+03  6.1435774E-05
  8.5000000E+03  4.9746019E-05
  9.0000000E+03  4.0692462E-05
  9.5000000E+03  3.3593620E-05
  1.0000000E+04  2.7965222E-05
  1.0500000E+04  2.3457386E-05
  1.1000000E+04  1.9813586E-05
  1.1500000E+04  1.6843223E-05
  1.2000000E+04  1.4402945E-05
  1.2500000E+04  1.2383709E-05
  1.3000000E+04  1.0701718E-05
  1.3500000E+04  9.2919605E-06
  1.4000000E+04  8.1035475E-06
  1.4500000E+04  7.0963238E-06
  1.5000000E+04  6.2383549E-06
  1.6000000E+04  4.8728188E-06
  1.7000000E+04  3.8556199E-06
  1.8000000E+04  3.0861379E-06
  1.9000000E+04  2.4959676E-06
  2.0000000E+04  2.0376718E-06
  2.1000000E+04  1.6777643E-06
  2.2000000E+04  1.3922222E-06
  2.3000000E+04  1.1635571E-06
  2.4000000E+04  9.7886692E-07
  2.5000000E+04  8.2851495E-07
  2.6000000E+04  7.0522323E-07
  2.7000000E+04  6.0343713E-07
  2.8000000E+04  5.1887645E-07
  2.9000000E+04  4.4821401E-07
  3.0000000E+04  3.8884156E-07
  3.1000000E+04  3.3869863E-07
  3.2000000E+04  2.9614579E-07
  3.4000000E+04  2.2881202E-07
  3.6000000E+04  1.7907495E-07
  3.8000000E+04  1.4178007E-07
  4.0000000E+04  1.1343351E-07
  4.2000000E+04  9.1621918E-08
  4.4000000E+04  7.4649978E-08
  4.6000000E+04  6.1307996E-08
  4.8000000E+04  5.0720683E-08
  5.0000000E+04  4.2246383E-08
  5.2500000E+04  3.3911504E-08
  5.5000000E+04  2.7465360E-08
  5.7500000E+04  2.2427585E-08
  5.8750000E+04  2.0324796E-08
  6.0000000E+04  1.8452561E-08
  6.2500000E+04  1.5288337E-08
  6.5000000E+04  1.2748949E-08
  6.7500000E+04  1.0695563E-08
  7.0000000E+04  9.0234668E-09
  7.2500000E+04  7.6529100E-09
  7.5000000E+04  6.5226034E-09
  7.7500000E+04  5.5850514E-09
  8.0000000E+04  4.8031631E-09
  8.2500000E+04  4.1477618E-09
  8.5000000E+04  3.5957355E-09
  8.7500000E+04  3.1286564E-09
  9.0000000E+04  2.7317458E-09
  9.2500000E+04  2.3930822E-09
  9.5000000E+04  2.1029943E-09
  1.0000000E+05  1.6384243E-09
  1.0500000E+05  1.2904070E-09
  1.1000000E+05  1.0264154E-09
  1.1500000E+05  8.2385694E-10
  1.2000000E+05  6.6679661E-10
  1.2500000E+05  5.4383216E-10
  1.3000000E+05  4.4669964E-10
  1.3500000E+05  3.6933671E-10
  1.4000000E+05  3.0724583E-10
  1.4500000E+05  2.5705571E-10
  1.5000000E+05  2.1621486E-10
  1.5500000E+05  1.8277476E-10
  1.6000000E+05  1.5523448E-10
  1.6500000E+05  1.3242873E-10
  1.7000000E+05  1.1344627E-10
  1.7500000E+05  9.7569378E-11
  1.8000000E+05  8.4228983E-11
  1.8500000E+05  7.2971092E-11
  1.9000000E+05  6.3431465E-11
  1.9500000E+05  5.5316210E-11
  2.0000000E+05  4.8386941E-11
  2.0500000E+05  4.2449336E-11
  2.1000000E+05  3.7344243E-11
  2.2000000E+05  2.9130627E-11
  2.3000000E+05  2.2946745E-11
  2.4000000E+05  1.8238841E-11
  2.5000000E+05  1.4617574E-11
  2.6000000E+05  1.1805558E-11
  2.7000000E+05  9.6026174E-12
  2.8000000E+05  7.8626225E-12
  2.9000000E+05  6.4777647E-12
  3.0000000E+05  5.3676858E-12
  3.1000000E+05  4.4719181E-12
  3.2000000E+05  3.7445631E-12
  3.3000000E+05  3.1504897E-12
  3.4000000E+05  2.6625984E-12
  3.5000000E+05  2.2598281E-12
  3.6000000E+05  1.9256958E-12
  3.7000000E+05  1.6472184E-12
  3.8000000E+05  1.4141063E-12
  3.9000000E+05  1.2181559E-12
  4.0000000E+05  1.0527907E-12
  4.1000000E+05  9.1271049E-13
  4.2000000E+05  7.9362275E-13
  4.3000000E+05  6.9203444E-13
  4.4000000E+05  6.0509025E-13
  4.6000000E+05  4.6616989E-13
  4.8000000E+05  3.6259512E-13
  5.0000000E+05  2.8453280E-13
  5.1250000E+05  2.4555280E-13
  5.2500000E+05  2.1255923E-13
  5.3750000E+05  1.8453514E-13
  5.5000000E+05  1.6065254E-13
  5.7500000E+05  1.2272471E-13
  6.0000000E+05  9.4676465E-14
  6.2500000E+05  7.3703852E-14
  6.5000000E+05  5.7861034E-14
  6.6250000E+05  5.1418599E-14
  6.7500000E+05  4.5779550E-14
  7.0000000E+05  3.6485043E-14
  7.2500000E+05  2.9275773E-14
  7.5000000E+05  2.3640887E-14
  7.7500000E+05  1.9204794E-14
  8.0000000E+05  1.5688828E-14
  8.2500000E+05  1.2884416E-14
  8.5000000E+05  1.0634169E-14
  8.7500000E+05  8.8183842E-15
  9.0000000E+05  7.3453559E-15
  9.2500000E+05  6.1443408E-15
  9.5000000E+05  5.1604080E-15
  9.7500000E+05  4.3506450E-15
  1.0000000E+06  3.6813320E-15
  1.0250000E+06  3.1258250E-15
  1.0500000E+06  2.6629638E-15
  1.0750000E+06  2.2758547E-15
  1.1000000E+06  1.9509415E-15
  1.1250000E+06  1.6772967E-15
  1.1500000E+06  1.4460737E-15
  1.1750000E+06  1.2500807E-15
  1.2000000E+06  1.0834476E-15
  1.2250000E+06  9.4136431E-16
  1.2500000E+06  8.1987512E-16
  1.3000000E+06  6.2618088E-16
  1.3500000E+06  4.8237960E-16
  1.4000000E+06  3.7460125E-16
  1.4500000E+06  2.9310210E-16
  1.5000000E+06  2.3096068E-16
  1.5500000E+06  1.8320849E-16
  1.6000000E+06  1.4624347E-16
  1.6500000E+06  1.1743017E-16
  1.7000000E+06  9.4823690E-17
  1.7500000E+06  7.6976938E-17
  1.8000000E+06  6.2804921E-17
  1.8500000E+06  5.1488169E-17
  1.9000000E+06  4.2403446E-17
  1.9500000E+06  3.5073674E-17
  2.0000000E+06  2.9131366E-17
  2.0500000E+06  2.4291768E-17
  2.1000000E+06  2.0333016E-17
  2.1500000E+06  1.7081261E-17
  2.2000000E+06  1.4399549E-17
  2.2500000E+06  1.2179460E-17
  2.3000000E+06  1.0334757E-17
  2.3500000E+06  8.7965359E-18
  2.4000000E+06  7.5095074E-18
  2.4500000E+06  6.4291210E-18
  2.5000000E+06  5.5193359E-18
  2.5500000E+06  4.7508827E-18
  2.6000000E+06  4.0999019E-18
  2.6500000E+06  3.5468737E-18
  2.7000000E+06  3.0757747E-18
  2.8000000E+06  2.3288669E-18
  2.9000000E+06  1.7786329E-18
  3.0000000E+06  1.3694391E-18
  3.1000000E+06  1.0624203E-18
  3.2000000E+06  8.3013686E-19
  3.3000000E+06  6.5302515E-19
  3.4000000E+06  5.1700928E-19
  3.5000000E+06  4.1184044E-19
  3.6000000E+06  3.2999223E-19
  3.7000000E+06  2.6588509E-19
  3.8000000E+06  2.1535016E-19
  3.9000000E+06  1.7527202E-19
  4.0000000E+06  1.4330608E-19
  4.1000000E+06  1.1767683E-19
  4.2000000E+06  9.7039132E-20
  4.3000000E+06  8.0354228E-20
  4.4000000E+06  6.6811346E-20
  4.5000000E+06  5.5775469E-20
  
  
#  71  10  N1  EION =  5.140000000E+02 eV   280
#  S(0) = 8.113860E-01
  5.0852905E+00  0.0000000E+00
  5.0852905E+02  0.0000000E+00
  5.0852905E+02  7.3936348E-04
  5.1400000E+02  7.3936348E-04
  5.1400498E+02  7.3936348E-04
  5.1427986E+02  7.3564032E-04
  5.1455473E+02  7.3207281E-04
  5.1482961E+02  7.2865245E-04
  5.1510448E+02  7.2537145E-04
  5.1565423E+02  7.1919953E-04
  5.1620398E+02  7.1350688E-04
  5.1730349E+02  7.0339670E-04
  5.1840299E+02  6.9477172E-04
  5.2060199E+02  6.8120305E-04
  5.2280100E+02  6.7158148E-04
  5.2500000E+02  6.6501316E-04
  5.2812500E+02  6.5956947E-04
  5.3125000E+02  6.5727620E-04
  5.3437500E+02  6.5690339E-04
  5.3750000E+02  6.5751674E-04
  5.4375000E+02  6.5916111E-04
  5.4687500E+02  6.5941745E-04
  5.5000000E+02  6.5904637E-04
  5.5625000E+02  6.5635131E-04
  5.6250000E+02  6.5157369E-04
  5.6875000E+02  6.4566745E-04
  5.7187500E+02  6.4257458E-04
  5.7500000E+02  6.3950214E-04
  5.8125000E+02  6.3363368E-04
  5.8750000E+02  6.2828499E-04
  5.9375000E+02  6.2343147E-04
  6.0000000E+02  6.1891872E-04
  6.0625000E+02  6.1454274E-04
  6.1250000E+02  6.1013554E-04
  6.1875000E+02  6.0558189E-04
  6.2500000E+02  6.0084908E-04
  6.3750000E+02  5.9093912E-04
  6.4375000E+02  5.8589548E-04
  6.5000000E+02  5.8088263E-04
  6.6250000E+02  5.7115065E-04
  6.7500000E+02  5.6189087E-04
  6.8750000E+02  5.5299281E-04
  7.0000000E+02  5.4422825E-04
  7.1250000E+02  5.3545681E-04
  7.2500000E+02  5.2663618E-04
  7.3750000E+02  5.1786061E-04
  7.5000000E+02  5.0922484E-04
  7.7500000E+02  4.9264016E-04
  7.8750000E+02  4.8468740E-04
  8.0000000E+02  4.7689534E-04
  8.2500000E+02  4.6166152E-04
  8.3750000E+02  4.5418233E-04
  8.5000000E+02  4.4681475E-04
  8.7500000E+02  4.3254162E-04
  9.0000000E+02  4.1894159E-04
  9.2500000E+02  4.0594989E-04
  9.5000000E+02  3.9347018E-04
  9.7500000E+02  3.8141960E-04
  1.0000000E+03  3.6982704E-04
  1.0500000E+03  3.4816624E-04
  1.1000000E+03  3.2824435E-04
  1.1500000E+03  3.0984285E-04
  1.2000000E+03  2.9288558E-04
  1.2500000E+03  2.7724000E-04
  1.3000000E+03  2.6277313E-04
  1.3500000E+03  2.4936785E-04
  1.4000000E+03  2.3693358E-04
  1.4500000E+03  2.2538850E-04
  1.5000000E+03  2.1465390E-04
  1.6000000E+03  1.9533117E-04
  1.7000000E+03  1.7845744E-04
  1.8000000E+03  1.6365583E-04
  1.9000000E+03  1.5061287E-04
  2.0000000E+03  1.3905309E-04
  2.1000000E+03  1.2876091E-04
  2.2000000E+03  1.1956074E-04
  2.3000000E+03  1.1130554E-04
  2.4000000E+03  1.0387135E-04
  2.5000000E+03  9.7152997E-05
  2.6000000E+03  9.1061502E-05
  2.7000000E+03  8.5521352E-05
  2.8000000E+03  8.0468048E-05
  2.9000000E+03  7.5846287E-05
  3.0000000E+03  7.1608416E-05
  3.1000000E+03  6.7713158E-05
  3.2000000E+03  6.4124639E-05
  3.4000000E+03  5.7746472E-05
  3.6000000E+03  5.2266807E-05
  3.8000000E+03  4.7524803E-05
  4.0000000E+03  4.3394039E-05
  4.2000000E+03  3.9774044E-05
  4.4000000E+03  3.6584157E-05
  4.6000000E+03  3.3759022E-05
  4.8000000E+03  3.1245199E-05
  5.0000000E+03  2.8998670E-05
  5.2500000E+03  2.6511362E-05
  5.5000000E+03  2.4326691E-05
  5.7500000E+03  2.2397605E-05
  6.0000000E+03  2.0685855E-05
  6.5000000E+03  1.7794359E-05
  6.7500000E+03  1.6567078E-05
  7.0000000E+03  1.5460180E-05
  7.2500000E+03  1.4458455E-05
  7.5000000E+03  1.3549022E-05
  8.0000000E+03  1.1964741E-05
  8.5000000E+03  1.0636960E-05
  9.0000000E+03  9.5132714E-06
  9.5000000E+03  8.5540061E-06
  1.0000000E+04  7.7286931E-06
  1.0500000E+04  7.0136033E-06
  1.1000000E+04  6.3900468E-06
  1.1500000E+04  5.8431358E-06
  1.2000000E+04  5.3608940E-06
  1.2500000E+04  4.9335981E-06
  1.3000000E+04  4.5532857E-06
  1.3500000E+04  4.2133860E-06
  1.4000000E+04  3.9084376E-06
  1.4500000E+04  3.6338701E-06
  1.5000000E+04  3.3858343E-06
  1.5500000E+04  3.1610710E-06
  1.6000000E+04  2.9568043E-06
  1.6500000E+04  2.7706584E-06
  1.7000000E+04  2.6005902E-06
  1.8000000E+04  2.3018618E-06
  1.9000000E+04  2.0490987E-06
  2.0000000E+04  1.8335084E-06
  2.1000000E+04  1.6482891E-06
  2.2000000E+04  1.4881120E-06
  2.3000000E+04  1.3487573E-06
  2.4000000E+04  1.2268491E-06
  2.5000000E+04  1.1196613E-06
  2.6000000E+04  1.0249747E-06
  2.7000000E+04  9.4096840E-07
  2.8000000E+04  8.6613711E-07
  2.9000000E+04  7.9922887E-07
  3.0000000E+04  7.3919555E-07
  3.1000000E+04  6.8515450E-07
  3.2000000E+04  6.3635852E-07
  3.3000000E+04  5.9217185E-07
  3.4000000E+04  5.5205091E-07
  3.5000000E+04  5.1552882E-07
  3.6000000E+04  4.8220279E-07
  3.8000000E+04  4.2378929E-07
  4.0000000E+04  3.7452657E-07
  4.2000000E+04  3.3266514E-07
  4.4000000E+04  2.9684800E-07
  4.6000000E+04  2.6600997E-07
  4.8000000E+04  2.3930603E-07
  5.0000000E+04  2.1605952E-07
  5.2500000E+04  1.9104065E-07
  5.5000000E+04  1.6972688E-07
  5.7500000E+04  1.5145300E-07
  5.8750000E+04  1.4328720E-07
  6.0000000E+04  1.3569310E-07
  6.2500000E+04  1.2202744E-07
  6.5000000E+04  1.1011828E-07
  6.7500000E+04  9.9691668E-08
  7.0000000E+04  9.0523725E-08
  7.2500000E+04  8.2430127E-08
  7.5000000E+04  7.5258168E-08
  7.7500000E+04  6.8880564E-08
  8.0000000E+04  6.3190617E-08
  8.2500000E+04  5.8098426E-08
  8.5000000E+04  5.3527885E-08
  8.7500000E+04  4.9414235E-08
  9.0000000E+04  4.5702133E-08
  9.2500000E+04  4.2344097E-08
  9.5000000E+04  3.9299236E-08
  9.7500000E+04  3.6532188E-08
  1.0000000E+05  3.4012266E-08
  1.0250000E+05  3.1712750E-08
  1.0500000E+05  2.9610306E-08
  1.1000000E+05  2.5917353E-08
  1.1500000E+05  2.2797655E-08
  1.2000000E+05  2.0145389E-08
  1.2500000E+05  1.7877238E-08
  1.3000000E+05  1.5926998E-08
  1.3500000E+05  1.4241644E-08
  1.4000000E+05  1.2778353E-08
  1.4500000E+05  1.1502286E-08
  1.5000000E+05  1.0384908E-08
  1.5500000E+05  9.4027050E-09
  1.6000000E+05  8.5361876E-09
  1.6500000E+05  7.7691200E-09
  1.7000000E+05  7.0879075E-09
  1.7500000E+05  6.4811018E-09
  1.8000000E+05  5.9390179E-09
  1.8500000E+05  5.4534264E-09
  1.9000000E+05  5.0173066E-09
  1.9500000E+05  4.6246470E-09
  2.0000000E+05  4.2702811E-09
  2.0500000E+05  3.9497550E-09
  2.1000000E+05  3.6592178E-09
  2.1500000E+05  3.3953252E-09
  2.2000000E+05  3.1551643E-09
  2.2500000E+05  2.9361902E-09
  2.3000000E+05  2.7361735E-09
  2.4000000E+05  2.3854126E-09
  2.5000000E+05  2.0898391E-09
  2.6000000E+05  1.8392519E-09
  2.7000000E+05  1.6256026E-09
  2.8000000E+05  1.4424863E-09
  2.9000000E+05  1.2847660E-09
  3.0000000E+05  1.1482924E-09
  3.1000000E+05  1.0296916E-09
  3.2000000E+05  9.2620238E-10
  3.3000000E+05  8.3555245E-10
  3.4000000E+05  7.5586095E-10
  3.5000000E+05  6.8556279E-10
  3.6000000E+05  6.2334915E-10
  3.7000000E+05  5.6811996E-10
  3.8000000E+05  5.1894681E-10
  3.9000000E+05  4.7504308E-10
  4.0000000E+05  4.3573967E-10
  4.1000000E+05  4.0046523E-10
  4.2000000E+05  3.6873016E-10
  4.3000000E+05  3.4011332E-10
  4.4000000E+05  3.1425124E-10
  4.5000000E+05  2.9082921E-10
  4.6000000E+05  2.6957374E-10
  4.7000000E+05  2.5024651E-10
  4.8000000E+05  2.3263947E-10
  5.0000000E+05  2.0187970E-10
  5.1250000E+05  1.8524164E-10
  5.2500000E+05  1.7029961E-10
  5.3750000E+05  1.5684871E-10
  5.5000000E+05  1.4471252E-10
  5.7500000E+05  1.2379502E-10
  5.8750000E+05  1.1476676E-10
  6.0000000E+05  1.0655376E-10
  6.2500000E+05  9.2234479E-11
  6.5000000E+05  8.0258464E-11
  6.7500000E+05  7.0176818E-11
  7.0000000E+05  6.1638416E-11
  7.2500000E+05  5.4366306E-11
  7.5000000E+05  4.8140319E-11
  7.7500000E+05  4.2783976E-11
  8.0000000E+05  3.8154750E-11
  8.2500000E+05  3.4136693E-11
  8.5000000E+05  3.0634893E-11
  8.7500000E+05  2.7571306E-11
  9.0000000E+05  2.4881398E-11
  9.2500000E+05  2.2511543E-11
  9.5000000E+05  2.0416944E-11
  9.7500000E+05  1.8559987E-11
  1.0000000E+06  1.6908945E-11
  1.0250000E+06  1.5436947E-11
  1.0500000E+06  1.4121141E-11
  1.0750000E+06  1.2942020E-11
  1.1000000E+06  1.1882869E-11
  1.1250000E+06  1.0929319E-11
  1.1500000E+06  1.0068971E-11
  1.1750000E+06  9.2910904E-12
  1.2000000E+06  8.5863627E-12
  1.2250000E+06  7.9466824E-12
  1.2500000E+06  7.3649761E-12
  1.3000000E+06  6.3514988E-12
  1.3500000E+06  5.5049622E-12
  1.4000000E+06  4.7935272E-12
  1.4500000E+06  4.1922129E-12
  1.5000000E+06  3.6812489E-12
  1.5500000E+06  3.2448803E-12
  1.6000000E+06  2.8704653E-12
  1.6500000E+06  2.5477922E-12
  1.7000000E+06  2.2685587E-12
  1.7500000E+06  2.0259737E-12
  1.8000000E+06  1.8144513E-12
  1.8500000E+06  1.6293801E-12
  1.9000000E+06  1.4669292E-12
  1.9500000E+06  1.3238952E-12
  2.0000000E+06  1.1975878E-12
  2.0500000E+06  1.0857290E-12
  2.1000000E+06  9.8638048E-13
  2.1500000E+06  8.9790147E-13
  2.2000000E+06  8.1889835E-13
  2.2500000E+06  7.4818373E-13
  2.3000000E+06  6.8476282E-13
  2.3500000E+06  6.2779382E-13
  2.4000000E+06  5.7654058E-13
  2.4500000E+06  5.3035780E-13
  
  
#  71  11  N2  EION =  4.200000000E+02 eV   284
#  S(0) = 9.044978E-01
  4.1420655E+00  0.0000000E+00
  4.1420655E+02  0.0000000E+00
  4.1420655E+02  5.6000809E-04
  4.2000000E+02  5.6000809E-04
  4.2000410E+02  5.6000809E-04
  4.2050400E+02  5.5747689E-04
  4.2100390E+02  5.5510730E-04
  4.2150380E+02  5.5296042E-04
  4.2200369E+02  5.5105793E-04
  4.2300349E+02  5.4797876E-04
  4.2400328E+02  5.4577608E-04
  4.2600287E+02  5.4341733E-04
  4.2800246E+02  5.4288337E-04
  4.3000205E+02  5.4333283E-04
  4.3200164E+02  5.4419108E-04
  4.3400123E+02  5.4509233E-04
  4.3600082E+02  5.4582318E-04
  4.3800041E+02  5.4627639E-04
  4.4000000E+02  5.4641532E-04
  4.4500000E+02  5.4550260E-04
  4.5000000E+02  5.4336731E-04
  4.5500000E+02  5.4080312E-04
  4.6000000E+02  5.3841121E-04
  4.6500000E+02  5.3651590E-04
  4.7000000E+02  5.3520195E-04
  4.8000000E+02  5.3394735E-04
  4.9000000E+02  5.3353075E-04
  5.0000000E+02  5.3310932E-04
  5.1250000E+02  5.3223477E-04
  5.2500000E+02  5.3113857E-04
  5.3750000E+02  5.2998959E-04
  5.5000000E+02  5.2874743E-04
  5.7500000E+02  5.2554196E-04
  6.0000000E+02  5.2132005E-04
  6.2500000E+02  5.1628919E-04
  6.5000000E+02  5.1033359E-04
  6.6250000E+02  5.0700218E-04
  6.7500000E+02  5.0348446E-04
  7.0000000E+02  4.9605089E-04
  7.2500000E+02  4.8819707E-04
  7.5000000E+02  4.7991198E-04
  7.7500000E+02  4.7121079E-04
  8.0000000E+02  4.6226839E-04
  8.2500000E+02  4.5321690E-04
  8.5000000E+02  4.4413279E-04
  9.0000000E+02  4.2583988E-04
  9.2500000E+02  4.1669612E-04
  9.5000000E+02  4.0766584E-04
  9.7500000E+02  3.9877470E-04
  1.0000000E+03  3.9001177E-04
  1.0500000E+03  3.7288744E-04
  1.1000000E+03  3.5642663E-04
  1.1500000E+03  3.4069558E-04
  1.2000000E+03  3.2570199E-04
  1.2500000E+03  3.1144889E-04
  1.3000000E+03  2.9792325E-04
  1.3500000E+03  2.8509731E-04
  1.4000000E+03  2.7294427E-04
  1.4500000E+03  2.6144289E-04
  1.5000000E+03  2.5056470E-04
  1.6000000E+03  2.3051689E-04
  1.7000000E+03  2.1252229E-04
  1.8000000E+03  1.9636912E-04
  1.9000000E+03  1.8184072E-04
  2.0000000E+03  1.6873967E-04
  2.1000000E+03  1.5689649E-04
  2.2000000E+03  1.4616528E-04
  2.3000000E+03  1.3641995E-04
  2.4000000E+03  1.2754997E-04
  2.5000000E+03  1.1945861E-04
  2.6000000E+03  1.1206128E-04
  2.7000000E+03  1.0528400E-04
  2.8000000E+03  9.9061978E-05
  2.9000000E+03  9.3338395E-05
  3.0000000E+03  8.8063307E-05
  3.1000000E+03  8.3192679E-05
  3.2000000E+03  7.8687624E-05
  3.4000000E+03  7.0640321E-05
  3.6000000E+03  6.3689305E-05
  3.8000000E+03  5.7650048E-05
  4.0000000E+03  5.2374523E-05
  4.2000000E+03  4.7743010E-05
  4.4000000E+03  4.3657925E-05
  4.6000000E+03  4.0039160E-05
  4.8000000E+03  3.6820531E-05
  5.0000000E+03  3.3947007E-05
  5.2500000E+03  3.0770966E-05
  5.5000000E+03  2.7988425E-05
  5.7500000E+03  2.5539019E-05
  6.0000000E+03  2.3373286E-05
  6.5000000E+03  1.9736666E-05
  6.7500000E+03  1.8203744E-05
  7.0000000E+03  1.6827985E-05
  7.2500000E+03  1.5589376E-05
  7.5000000E+03  1.4470917E-05
  7.7500000E+03  1.3458119E-05
  8.0000000E+03  1.2538579E-05
  8.2500000E+03  1.1701627E-05
  8.5000000E+03  1.0938050E-05
  9.0000000E+03  9.6001098E-06
  9.5000000E+03  8.4723848E-06
  1.0000000E+04  7.5147093E-06
  1.0500000E+04  6.6959021E-06
  1.1000000E+04  5.9914761E-06
  1.1500000E+04  5.3820062E-06
  1.2000000E+04  4.8519342E-06
  1.2500000E+04  4.3886892E-06
  1.3000000E+04  3.9820365E-06
  1.3500000E+04  3.6235779E-06
  1.4000000E+04  3.3063760E-06
  1.4500000E+04  3.0246655E-06
  1.5000000E+04  2.7736249E-06
  1.5500000E+04  2.5492002E-06
  1.6000000E+04  2.3479660E-06
  1.6500000E+04  2.1670136E-06
  1.7000000E+04  2.0038619E-06
  1.7500000E+04  1.8563851E-06
  1.8000000E+04  1.7227551E-06
  1.8500000E+04  1.6013939E-06
  1.9000000E+04  1.4909339E-06
  2.0000000E+04  1.2981148E-06
  2.1000000E+04  1.1364816E-06
  2.2000000E+04  1.0000216E-06
  2.3000000E+04  8.8405734E-07
  2.4000000E+04  7.8491399E-07
  2.5000000E+04  6.9967731E-07
  2.6000000E+04  6.2601623E-07
  2.7000000E+04  5.6205170E-07
  2.8000000E+04  5.0625752E-07
  2.9000000E+04  4.5738563E-07
  3.0000000E+04  4.1440881E-07
  3.1000000E+04  3.7647660E-07
  3.2000000E+04  3.4288079E-07
  3.3000000E+04  3.1302846E-07
  3.4000000E+04  2.8642070E-07
  3.5000000E+04  2.6263584E-07
  3.6000000E+04  2.4131579E-07
  3.7000000E+04  2.2215512E-07
  3.8000000E+04  2.0489233E-07
  3.9000000E+04  1.8930270E-07
  4.0000000E+04  1.7519241E-07
  4.2000000E+04  1.5076071E-07
  4.4000000E+04  1.3050057E-07
  4.6000000E+04  1.1357555E-07
  4.8000000E+04  9.9340460E-08
  5.0000000E+04  8.7292549E-08
  5.1250000E+04  8.0693933E-08
  5.2500000E+04  7.4714045E-08
  5.3750000E+04  6.9283795E-08
  5.5000000E+04  6.4343008E-08
  5.7500000E+04  5.5726145E-08
  5.8750000E+04  5.1963634E-08
  6.0000000E+04  4.8516024E-08
  6.2500000E+04  4.2443550E-08
  6.5000000E+04  3.7298272E-08
  6.7500000E+04  3.2914124E-08
  7.0000000E+04  2.9158991E-08
  7.2500000E+04  2.5926937E-08
  7.5000000E+04  2.3132396E-08
  7.7500000E+04  2.0705803E-08
  8.0000000E+04  1.8590240E-08
  8.2500000E+04  1.6738851E-08
  8.5000000E+04  1.5112853E-08
  8.7500000E+04  1.3679979E-08
  9.0000000E+04  1.2413247E-08
  9.2500000E+04  1.1289990E-08
  9.5000000E+04  1.0291081E-08
  9.7500000E+04  9.4003165E-09
  1.0000000E+05  8.6039087E-09
  1.0250000E+05  7.8900859E-09
  1.0500000E+05  7.2487596E-09
  1.0750000E+05  6.6712549E-09
  1.1000000E+05  6.1500873E-09
  1.1250000E+05  5.6787795E-09
  1.1500000E+05  5.2517081E-09
  1.2000000E+05  4.5113157E-09
  1.2500000E+05  3.8966918E-09
  1.3000000E+05  3.3830412E-09
  1.3500000E+05  2.9510955E-09
  1.4000000E+05  2.5857477E-09
  1.4500000E+05  2.2750539E-09
  1.5000000E+05  2.0094976E-09
  1.5500000E+05  1.7814433E-09
  1.6000000E+05  1.5847214E-09
  1.6500000E+05  1.4143140E-09
  1.7000000E+05  1.2661157E-09
  1.7500000E+05  1.1367492E-09
  1.8000000E+05  1.0234207E-09
  1.8500000E+05  9.2380783E-10
  1.9000000E+05  8.3597107E-10
  1.9500000E+05  7.5828347E-10
  2.0000000E+05  6.8937395E-10
  2.0500000E+05  6.2808232E-10
  2.1000000E+05  5.7342309E-10
  2.1500000E+05  5.2455615E-10
  2.2000000E+05  4.8076273E-10
  2.2500000E+05  4.4142576E-10
  2.3000000E+05  4.0601377E-10
  2.3500000E+05  3.7406762E-10
  2.4000000E+05  3.4518945E-10
  2.4500000E+05  3.1903356E-10
  2.5000000E+05  2.9529872E-10
  2.6000000E+05  2.5407242E-10
  2.7000000E+05  2.1977122E-10
  2.8000000E+05  1.9104919E-10
  2.9000000E+05  1.6685525E-10
  3.0000000E+05  1.4636169E-10
  3.1000000E+05  1.2891158E-10
  3.2000000E+05  1.1397980E-10
  3.3000000E+05  1.0114371E-10
  3.4000000E+05  9.0060969E-11
  3.5000000E+05  8.0452611E-11
  3.6000000E+05  7.2089983E-11
  3.7000000E+05  6.4784664E-11
  3.8000000E+05  5.8380555E-11
  3.9000000E+05  5.2747708E-11
  4.0000000E+05  4.7777483E-11
  4.1000000E+05  4.3378655E-11
  4.2000000E+05  3.9474299E-11
  4.3000000E+05  3.5999289E-11
  4.4000000E+05  3.2898276E-11
  4.5000000E+05  3.0124047E-11
  4.6000000E+05  2.7636188E-11
  4.7000000E+05  2.5399989E-11
  4.8000000E+05  2.3385524E-11
  5.0000000E+05  1.9921804E-11
  5.1250000E+05  1.8079898E-11
  5.2500000E+05  1.6446139E-11
  5.3750000E+05  1.4992926E-11
  5.5000000E+05  1.3696836E-11
  5.7500000E+05  1.1499096E-11
  5.8750000E+05  1.0565752E-11
  6.0000000E+05  9.7252775E-12
  6.1250000E+05  8.9667885E-12
  6.2500000E+05  8.2808623E-12
  6.3750000E+05  7.6593171E-12
  6.5000000E+05  7.0950286E-12
  6.7500000E+05  6.1141176E-12
  7.0000000E+05  5.2970410E-12
  7.2500000E+05  4.6120166E-12
  7.5000000E+05  4.0342290E-12
  7.7500000E+05  3.5441233E-12
  8.0000000E+05  3.1261812E-12
  8.2500000E+05  2.7680018E-12
  8.5000000E+05  2.4596079E-12
  8.7500000E+05  2.1929190E-12
  9.0000000E+05  1.9613460E-12
  9.2500000E+05  1.7594837E-12
  9.5000000E+05  1.5828720E-12
  9.7500000E+05  1.4278106E-12
  1.0000000E+06  1.2912174E-12
  1.0250000E+06  1.1705134E-12
  1.0500000E+06  1.0635308E-12
  1.0750000E+06  9.6844030E-13
  1.1000000E+06  8.8369133E-13
  1.1250000E+06  8.0796434E-13
  1.1500000E+06  7.4013221E-13
  1.1750000E+06  6.7922878E-13
  1.2000000E+06  6.2442289E-13
  1.2250000E+06  5.7499737E-13
  1.2500000E+06  5.3033162E-13
  1.2750000E+06  4.8988700E-13
  1.3000000E+06  4.5319467E-13
  1.3250000E+06  4.1984547E-13
  1.3500000E+06  3.8948142E-13
  1.4000000E+06  3.3649038E-13
  1.4500000E+06  2.9213338E-13
  1.5000000E+06  2.5478132E-13
  1.5500000E+06  2.2315219E-13
  1.6000000E+06  1.9622923E-13
  1.6500000E+06  1.7320011E-13
  1.7000000E+06  1.5341164E-13
  1.7500000E+06  1.3633523E-13
  1.8000000E+06  1.2153986E-13
  1.8500000E+06  1.0867202E-13
  1.9000000E+06  9.7439539E-14
  1.9500000E+06  8.7599555E-14
  2.0000000E+06  7.8950326E-14
  2.0500000E+06  7.1323496E-14
  2.1000000E+06  6.4578297E-14
  2.1500000E+06  5.8598164E-14
  2.2000000E+06  5.3284415E-14
  2.2500000E+06  4.8552429E-14
  2.3000000E+06  4.4329475E-14
  
  
#  71  12  N3  EION =  3.660000000E+02 eV   282
#  S(0) = 2.365647E+00
  3.5592389E+00  0.0000000E+00
  3.5592389E+02  0.0000000E+00
  3.5592389E+02  2.4740832E-03
  3.6600000E+02  2.4740832E-03
  3.6600355E+02  2.4740832E-03
  3.6635346E+02  2.4611319E-03
  3.6670337E+02  2.4489920E-03
  3.6705328E+02  2.4378049E-03
  3.6740319E+02  2.4276149E-03
  3.6810302E+02  2.4101554E-03
  3.6880284E+02  2.3962527E-03
  3.7020248E+02  2.3770939E-03
  3.7160213E+02  2.3663210E-03
  3.7300177E+02  2.3609175E-03
  3.7440142E+02  2.3586830E-03
  3.7580106E+02  2.3580585E-03
  3.7720071E+02  2.3579732E-03
  3.7860035E+02  2.3577220E-03
  3.8000000E+02  2.3568725E-03
  3.8500000E+02  2.3466829E-03
  3.9000000E+02  2.3268538E-03
  3.9500000E+02  2.3027559E-03
  4.0000000E+02  2.2789737E-03
  4.0500000E+02  2.2579823E-03
  4.1000000E+02  2.2404912E-03
  4.2000000E+02  2.2138580E-03
  4.2500000E+02  2.2027628E-03
  4.3000000E+02  2.1919825E-03
  4.3500000E+02  2.1809844E-03
  4.4000000E+02  2.1695255E-03
  4.5000000E+02  2.1452960E-03
  4.6000000E+02  2.1202640E-03
  4.8000000E+02  2.0712570E-03
  4.9000000E+02  2.0473347E-03
  5.0000000E+02  2.0232628E-03
  5.1250000E+02  1.9926290E-03
  5.2500000E+02  1.9615177E-03
  5.5000000E+02  1.8995451E-03
  5.7500000E+02  1.8389683E-03
  6.0000000E+02  1.7789250E-03
  6.2500000E+02  1.7194443E-03
  6.5000000E+02  1.6615659E-03
  6.6250000E+02  1.6334225E-03
  6.7500000E+02  1.6057402E-03
  7.0000000E+02  1.5515242E-03
  7.2500000E+02  1.4988416E-03
  7.5000000E+02  1.4479038E-03
  8.0000000E+02  1.3522467E-03
  8.5000000E+02  1.2638082E-03
  9.0000000E+02  1.1822584E-03
  9.5000000E+02  1.1074480E-03
  1.0000000E+03  1.0387057E-03
  1.0500000E+03  9.7538189E-04
  1.1000000E+03  9.1722010E-04
  1.1500000E+03  8.6374161E-04
  1.2000000E+03  8.1437384E-04
  1.2500000E+03  7.6878147E-04
  1.3000000E+03  7.2668600E-04
  1.3500000E+03  6.8774835E-04
  1.4000000E+03  6.5164897E-04
  1.4500000E+03  6.1812679E-04
  1.5000000E+03  5.8695798E-04
  1.6000000E+03  5.3089721E-04
  1.7000000E+03  4.8208239E-04
  1.8000000E+03  4.3933822E-04
  1.9000000E+03  4.0170906E-04
  2.0000000E+03  3.6843743E-04
  2.1000000E+03  3.3889729E-04
  2.2000000E+03  3.1256676E-04
  2.3000000E+03  2.8900889E-04
  2.4000000E+03  2.6785652E-04
  2.5000000E+03  2.4880069E-04
  2.6000000E+03  2.3158004E-04
  2.7000000E+03  2.1597221E-04
  2.8000000E+03  2.0178723E-04
  2.9000000E+03  1.8886192E-04
  3.0000000E+03  1.7705555E-04
  3.1000000E+03  1.6624624E-04
  3.2000000E+03  1.5632803E-04
  3.4000000E+03  1.3880665E-04
  3.6000000E+03  1.2388031E-04
  3.8000000E+03  1.1107497E-04
  4.0000000E+03  1.0001870E-04
  4.2000000E+03  9.0416432E-05
  4.4000000E+03  8.2031888E-05
  4.6000000E+03  7.4674097E-05
  4.8000000E+03  6.8187449E-05
  5.0000000E+03  6.2444260E-05
  5.2500000E+03  5.6151809E-05
  5.5000000E+03  5.0689500E-05
  5.7500000E+03  4.5922602E-05
  6.0000000E+03  4.1742131E-05
  6.5000000E+03  3.4800912E-05
  6.7500000E+03  3.1906799E-05
  7.0000000E+03  2.9326700E-05
  7.2500000E+03  2.7018606E-05
  7.5000000E+03  2.4947162E-05
  8.0000000E+03  2.1399029E-05
  8.5000000E+03  1.8492184E-05
  9.0000000E+03  1.6086902E-05
  9.5000000E+03  1.4078801E-05
  1.0000000E+04  1.2388755E-05
  1.0500000E+04  1.0955977E-05
  1.1000000E+04  9.7332117E-06
  1.1500000E+04  8.6833196E-06
  1.2000000E+04  7.7768133E-06
  1.2500000E+04  6.9900753E-06
  1.3000000E+04  6.3040232E-06
  1.3500000E+04  5.7031188E-06
  1.4000000E+04  5.1746238E-06
  1.4500000E+04  4.7080208E-06
  1.5000000E+04  4.2945733E-06
  1.5500000E+04  3.9269839E-06
  1.6000000E+04  3.5991229E-06
  1.6500000E+04  3.3058160E-06
  1.7000000E+04  3.0426746E-06
  1.8000000E+04  2.5924749E-06
  1.8500000E+04  2.3994718E-06
  1.9000000E+04  2.2245826E-06
  2.0000000E+04  1.9212208E-06
  2.1000000E+04  1.6690063E-06
  2.2000000E+04  1.4577343E-06
  2.3000000E+04  1.2795343E-06
  2.4000000E+04  1.1282722E-06
  2.5000000E+04  9.9911999E-07
  2.6000000E+04  8.8824480E-07
  2.7000000E+04  7.9257805E-07
  2.8000000E+04  7.0964408E-07
  2.9000000E+04  6.3743151E-07
  3.0000000E+04  5.7429515E-07
  3.1000000E+04  5.1888090E-07
  3.2000000E+04  4.7006757E-07
  3.3000000E+04  4.2692179E-07
  3.4000000E+04  3.8866259E-07
  3.5000000E+04  3.5463318E-07
  3.6000000E+04  3.2427858E-07
  3.7000000E+04  2.9712788E-07
  3.8000000E+04  2.7277989E-07
  3.9000000E+04  2.5089140E-07
  4.0000000E+04  2.3116767E-07
  4.2000000E+04  1.9723297E-07
  4.4000000E+04  1.6932594E-07
  4.6000000E+04  1.4619869E-07
  4.8000000E+04  1.2689639E-07
  5.0000000E+04  1.1068077E-07
  5.1250000E+04  1.0185190E-07
  5.2500000E+04  9.3885931E-08
  5.3750000E+04  8.6683193E-08
  5.5000000E+04  8.0157259E-08
  5.7500000E+04  6.8844772E-08
  5.8750000E+04  6.3935332E-08
  6.0000000E+04  5.9454370E-08
  6.2500000E+04  5.1606346E-08
  6.5000000E+04  4.5006006E-08
  6.7500000E+04  3.9422534E-08
  7.0000000E+04  3.4673577E-08
  7.2500000E+04  3.0613898E-08
  7.5000000E+04  2.7126978E-08
  7.7500000E+04  2.4118681E-08
  8.0000000E+04  2.1512451E-08
  8.2500000E+04  1.9245656E-08
  8.5000000E+04  1.7266765E-08
  8.7500000E+04  1.5533143E-08
  9.0000000E+04  1.4009341E-08
  9.2500000E+04  1.2665738E-08
  9.5000000E+04  1.1477473E-08
  9.7500000E+04  1.0423591E-08
  1.0000000E+05  9.4863548E-09
  1.0250000E+05  8.6506967E-09
  1.0500000E+05  7.9037645E-09
  1.0750000E+05  7.2345593E-09
  1.1000000E+05  6.6336370E-09
  1.1250000E+05  6.0928620E-09
  1.1500000E+05  5.6052040E-09
  1.2000000E+05  4.7656620E-09
  1.2500000E+05  4.0751498E-09
  1.3000000E+05  3.5032537E-09
  1.3500000E+05  3.0265360E-09
  1.4000000E+05  2.6267675E-09
  1.4500000E+05  2.2896480E-09
  1.5000000E+05  2.0038681E-09
  1.5500000E+05  1.7604180E-09
  1.6000000E+05  1.5520704E-09
  1.6500000E+05  1.3729896E-09
  1.7000000E+05  1.2184346E-09
  1.7500000E+05  1.0845312E-09
  1.8000000E+05  9.6809573E-10
  1.8500000E+05  8.6649891E-10
  1.9000000E+05  7.7755833E-10
  1.9500000E+05  6.9945421E-10
  2.0000000E+05  6.3066243E-10
  2.0500000E+05  5.6990114E-10
  2.1000000E+05  5.1608793E-10
  2.1500000E+05  4.6830534E-10
  2.2000000E+05  4.2577292E-10
  2.2500000E+05  3.8782444E-10
  2.3000000E+05  3.5388929E-10
  2.3500000E+05  3.2347712E-10
  2.4000000E+05  2.9616538E-10
  2.4500000E+05  2.7158890E-10
  2.5000000E+05  2.4943119E-10
  2.6000000E+05  2.1130737E-10
  2.7000000E+05  1.7998881E-10
  2.8000000E+05  1.5409262E-10
  2.9000000E+05  1.3254958E-10
  3.0000000E+05  1.1452575E-10
  3.1000000E+05  9.9365712E-11
  3.2000000E+05  8.6550582E-11
  3.3000000E+05  7.5666690E-11
  3.4000000E+05  6.6382085E-11
  3.5000000E+05  5.8428684E-11
  3.6000000E+05  5.1588718E-11
  3.7000000E+05  4.5684281E-11
  3.8000000E+05  4.0569287E-11
  3.9000000E+05  3.6123221E-11
  4.0000000E+05  3.2246198E-11
  4.1000000E+05  2.8855065E-11
  4.2000000E+05  2.5880313E-11
  4.3000000E+05  2.3263584E-11
  4.4000000E+05  2.0955694E-11
  4.5000000E+05  1.8915033E-11
  4.6000000E+05  1.7106274E-11
  4.7000000E+05  1.5499320E-11
  4.8000000E+05  1.4068458E-11
  5.0000000E+05  1.1649963E-11
  5.1250000E+05  1.0388203E-11
  5.2500000E+05  9.2851069E-12
  5.3750000E+05  8.3179901E-12
  5.5000000E+05  7.4677943E-12
  5.7500000E+05  6.0563504E-12
  5.8750000E+05  5.4699483E-12
  6.0000000E+05  4.9494004E-12
  6.1250000E+05  4.4862971E-12
  6.2500000E+05  4.0734303E-12
  6.3750000E+05  3.7046041E-12
  6.5000000E+05  3.3744782E-12
  6.6250000E+05  3.0784371E-12
  6.7500000E+05  2.8124813E-12
  6.8750000E+05  2.5731362E-12
  7.0000000E+05  2.3573763E-12
  7.2500000E+05  1.9863802E-12
  7.5000000E+05  1.6820677E-12
  7.7500000E+05  1.4309991E-12
  8.0000000E+05  1.2227269E-12
  8.2500000E+05  1.0490696E-12
  8.5000000E+05  9.0357574E-13
  8.7500000E+05  7.8112272E-13
  9.0000000E+05  6.7761784E-13
  9.2500000E+05  5.8977192E-13
  9.5000000E+05  5.1492698E-13
  9.7500000E+05  4.5092405E-13
  1.0000000E+06  3.9600082E-13
  1.0250000E+06  3.4871208E-13
  1.0500000E+06  3.0786764E-13
  1.0750000E+06  2.7248263E-13
  1.1000000E+06  2.4173864E-13
  1.1250000E+06  2.1495294E-13
  1.1500000E+06  1.9155389E-13
  1.1750000E+06  1.7106119E-13
  1.2000000E+06  1.5306989E-13
  1.2250000E+06  1.3723748E-13
  1.2500000E+06  1.2327334E-13
  1.2750000E+06  1.1093015E-13
  1.3000000E+06  9.9996772E-14
  1.3250000E+06  9.0292507E-14
  1.3500000E+06  8.1662297E-14
  1.3750000E+06  7.3972744E-14
  1.4000000E+06  6.7108800E-14
  1.4250000E+06  6.0971004E-14
  1.4500000E+06  5.5473272E-14
  1.4750000E+06  5.0540911E-14
  1.5000000E+06  4.6108851E-14
  1.5250000E+06  4.2120283E-14
  1.5500000E+06  3.8525517E-14
  1.6000000E+06  3.2348517E-14
  1.6500000E+06  2.7288357E-14
  1.7000000E+06  2.3119720E-14
  1.7500000E+06  1.9667362E-14
  1.8000000E+06  1.6794121E-14
  1.8500000E+06  1.4393179E-14
  1.9000000E+06  1.2380487E-14
  1.9500000E+06  1.0687875E-14
  
  
#  71  13  N4  EION =  2.130000000E+02 eV   292
#  S(0) = 2.795680E+00
  2.0726776E+00  0.0000000E+00
  2.0726776E+02  0.0000000E+00
  2.0726776E+02  2.2620730E-03
  2.1300000E+02  2.2620730E-03
  2.1300272E+02  2.2620730E-03
  2.1335259E+02  2.2527232E-03
  2.1370245E+02  2.2463232E-03
  2.1405231E+02  2.2427574E-03
  2.1440218E+02  2.2419165E-03
  2.1510190E+02  2.2479933E-03
  2.1580163E+02  2.2637338E-03
  2.1720109E+02  2.3207969E-03
  2.1860054E+02  2.4054947E-03
  2.2000000E+02  2.5085932E-03
  2.2250000E+02  2.7050873E-03
  2.2375000E+02  2.7939865E-03
  2.2500000E+02  2.8688076E-03
  2.2625000E+02  2.9260574E-03
  2.2750000E+02  2.9642951E-03
  2.3000000E+02  2.9861682E-03
  2.3250000E+02  2.9483293E-03
  2.3500000E+02  2.8696692E-03
  2.3750000E+02  2.7660741E-03
  2.4000000E+02  2.6485633E-03
  2.4250000E+02  2.5241651E-03
  2.4500000E+02  2.3973033E-03
  2.4750000E+02  2.2709359E-03
  2.5000000E+02  2.1471890E-03
  2.5500000E+02  1.9139773E-03
  2.6000000E+02  1.7074876E-03
  2.6500000E+02  1.5330845E-03
  2.7000000E+02  1.3920565E-03
  2.7500000E+02  1.2826887E-03
  2.8000000E+02  1.2016796E-03
  2.8500000E+02  1.1452724E-03
  2.9000000E+02  1.1097287E-03
  2.9500000E+02  1.0917839E-03
  3.0000000E+02  1.0883900E-03
  3.0500000E+02  1.0970516E-03
  3.1000000E+02  1.1153927E-03
  3.1500000E+02  1.1415425E-03
  3.2000000E+02  1.1737965E-03
  3.3000000E+02  1.2513867E-03
  3.4000000E+02  1.3401011E-03
  3.5000000E+02  1.4346149E-03
  3.6000000E+02  1.5311138E-03
  3.7000000E+02  1.6264283E-03
  3.8000000E+02  1.7179941E-03
  3.9000000E+02  1.8038350E-03
  4.0000000E+02  1.8828900E-03
  4.2000000E+02  2.0197268E-03
  4.4000000E+02  2.1298555E-03
  4.6000000E+02  2.2152041E-03
  4.8000000E+02  2.2771031E-03
  5.0000000E+02  2.3176627E-03
  5.2500000E+02  2.3438501E-03
  5.5000000E+02  2.3486848E-03
  5.7500000E+02  2.3361389E-03
  6.0000000E+02  2.3094255E-03
  6.5000000E+02  2.2260126E-03
  6.7500000E+02  2.1750170E-03
  7.0000000E+02  2.1197881E-03
  7.2500000E+02  2.0614301E-03
  7.5000000E+02  2.0012728E-03
  8.0000000E+02  1.8793882E-03
  8.5000000E+02  1.7587219E-03
  9.0000000E+02  1.6420651E-03
  9.5000000E+02  1.5312125E-03
  1.0000000E+03  1.4268783E-03
  1.0500000E+03  1.3293696E-03
  1.1000000E+03  1.2387623E-03
  1.1500000E+03  1.1548115E-03
  1.2000000E+03  1.0771093E-03
  1.2500000E+03  1.0052807E-03
  1.3000000E+03  9.3898045E-04
  1.3500000E+03  8.7782355E-04
  1.4000000E+03  8.2138687E-04
  1.4500000E+03  7.6926962E-04
  1.5000000E+03  7.2111098E-04
  1.6000000E+03  6.3539354E-04
  1.7000000E+03  5.6192111E-04
  1.8000000E+03  4.9874120E-04
  1.9000000E+03  4.4421438E-04
  2.0000000E+03  3.9697600E-04
  2.1000000E+03  3.5589812E-04
  2.2000000E+03  3.2004639E-04
  2.3000000E+03  2.8864483E-04
  2.4000000E+03  2.6104689E-04
  2.5000000E+03  2.3671169E-04
  2.6000000E+03  2.1518529E-04
  2.7000000E+03  1.9608537E-04
  2.8000000E+03  1.7908877E-04
  2.9000000E+03  1.6392141E-04
  3.0000000E+03  1.5035003E-04
  3.1000000E+03  1.3817540E-04
  3.2000000E+03  1.2722680E-04
  3.4000000E+03  1.0844096E-04
  3.6000000E+03  9.3042683E-05
  3.8000000E+03  8.0317550E-05
  4.0000000E+03  6.9721959E-05
  4.2000000E+03  6.0837915E-05
  4.4000000E+03  5.3340713E-05
  4.6000000E+03  4.6975835E-05
  4.8000000E+03  4.1542026E-05
  5.0000000E+03  3.6878838E-05
  5.2500000E+03  3.1939752E-05
  5.5000000E+03  2.7806444E-05
  5.7500000E+03  2.4324871E-05
  6.0000000E+03  2.1374502E-05
  6.5000000E+03  1.6706256E-05
  6.7500000E+03  1.4852021E-05
  7.0000000E+03  1.3248492E-05
  7.2500000E+03  1.1855835E-05
  7.5000000E+03  1.0641452E-05
  7.7500000E+03  9.5785094E-06
  8.0000000E+03  8.6448031E-06
  8.2500000E+03  7.8218580E-06
  8.5000000E+03  7.0942263E-06
  9.0000000E+03  5.8750125E-06
  9.5000000E+03  4.9055775E-06
  1.0000000E+04  4.1269195E-06
  1.0500000E+04  3.4957215E-06
  1.1000000E+04  2.9797467E-06
  1.1500000E+04  2.5547006E-06
  1.2000000E+04  2.2020680E-06
  1.2500000E+04  1.9075874E-06
  1.3000000E+04  1.6601685E-06
  1.3500000E+04  1.4511105E-06
  1.4000000E+04  1.2735300E-06
  1.4500000E+04  1.1219398E-06
  1.5000000E+04  9.9193458E-07
  1.5500000E+04  8.7995362E-07
  1.6000000E+04  7.8310089E-07
  1.6500000E+04  6.9900687E-07
  1.7000000E+04  6.2572236E-07
  1.7500000E+04  5.6163559E-07
  1.8000000E+04  5.0540703E-07
  1.8500000E+04  4.5591811E-07
  1.9000000E+04  4.1223088E-07
  2.0000000E+04  3.3922424E-07
  2.1000000E+04  2.8141004E-07
  2.2000000E+04  2.3518027E-07
  2.3000000E+04  1.9788360E-07
  2.4000000E+04  1.6754661E-07
  2.5000000E+04  1.4268369E-07
  2.6000000E+04  1.2216434E-07
  2.7000000E+04  1.0511968E-07
  2.8000000E+04  9.0875727E-08
  2.9000000E+04  7.8905223E-08
  3.0000000E+04  6.8792362E-08
  3.1000000E+04  6.0206690E-08
  3.2000000E+04  5.2883804E-08
  3.3000000E+04  4.6610778E-08
  3.4000000E+04  4.1215013E-08
  3.5000000E+04  3.6555784E-08
  3.6000000E+04  3.2517758E-08
  3.7000000E+04  2.9005913E-08
  3.8000000E+04  2.5941563E-08
  3.9000000E+04  2.3259255E-08
  4.0000000E+04  2.0904301E-08
  4.1000000E+04  1.8830820E-08
  4.2000000E+04  1.7000169E-08
  4.3000000E+04  1.5379675E-08
  4.4000000E+04  1.3941613E-08
  4.6000000E+04  1.1521788E-08
  4.8000000E+04  9.5898729E-09
  5.0000000E+04  8.0345333E-09
  5.1250000E+04  7.2158100E-09
  5.2500000E+04  6.4952757E-09
  5.3750000E+04  5.8594276E-09
  5.5000000E+04  5.2968509E-09
  5.7500000E+04  4.3542145E-09
  5.8750000E+04  3.9588690E-09
  6.0000000E+04  3.6057911E-09
  6.2500000E+04  3.0064117E-09
  6.5000000E+04  2.5225506E-09
  6.7500000E+04  2.1290453E-09
  7.0000000E+04  1.8068119E-09
  7.2500000E+04  1.5412429E-09
  7.5000000E+04  1.3210567E-09
  7.7500000E+04  1.1374669E-09
  8.0000000E+04  9.8357799E-10
  8.2500000E+04  8.5393948E-10
  8.5000000E+04  7.4421411E-10
  8.7500000E+04  6.5092838E-10
  9.0000000E+04  5.7128354E-10
  9.2500000E+04  5.0301173E-10
  9.5000000E+04  4.4426572E-10
  9.7500000E+04  3.9353308E-10
  1.0000000E+05  3.4956941E-10
  1.0250000E+05  3.1134606E-10
  1.0500000E+05  2.7800905E-10
  1.0750000E+05  2.4884645E-10
  1.1000000E+05  2.2326232E-10
  1.1250000E+05  2.0075589E-10
  1.1500000E+05  1.8090481E-10
  1.2000000E+05  1.4779269E-10
  1.2250000E+05  1.3396940E-10
  1.2500000E+05  1.2166064E-10
  1.3000000E+05  1.0085530E-10
  1.3500000E+05  8.4155498E-11
  1.4000000E+05  7.0649238E-11
  1.4500000E+05  5.9648514E-11
  1.5000000E+05  5.0629301E-11
  1.5500000E+05  4.3188891E-11
  1.6000000E+05  3.7015264E-11
  1.6500000E+05  3.1864782E-11
  1.7000000E+05  2.7545772E-11
  1.7500000E+05  2.3906404E-11
  1.8000000E+05  2.0825637E-11
  1.8500000E+05  1.8206380E-11
  1.9000000E+05  1.5970299E-11
  1.9500000E+05  1.4053846E-11
  2.0000000E+05  1.2405194E-11
  2.0500000E+05  1.0981871E-11
  2.1000000E+05  9.7489076E-12
  2.1500000E+05  8.6773804E-12
  2.2000000E+05  7.7432661E-12
  2.2500000E+05  6.9265251E-12
  2.3000000E+05  6.2103778E-12
  2.3500000E+05  5.5807227E-12
  2.4000000E+05  5.0256663E-12
  2.4500000E+05  4.5351425E-12
  2.5000000E+05  4.1006020E-12
  2.6000000E+05  3.3713958E-12
  2.7000000E+05  2.7915080E-12
  2.8000000E+05  2.3265876E-12
  2.9000000E+05  1.9510012E-12
  3.0000000E+05  1.6454262E-12
  3.1000000E+05  1.3951602E-12
  3.2000000E+05  1.1889149E-12
  3.3000000E+05  1.0179519E-12
  3.4000000E+05  8.7545523E-13
  3.5000000E+05  7.5606876E-13
  3.6000000E+05  6.5555416E-13
  3.7000000E+05  5.7053595E-13
  3.8000000E+05  4.9830951E-13
  3.9000000E+05  4.3669499E-13
  4.0000000E+05  3.8392550E-13
  4.1000000E+05  3.3856136E-13
  4.2000000E+05  2.9942383E-13
  4.3000000E+05  2.6554323E-13
  4.4000000E+05  2.3611810E-13
  4.5000000E+05  2.1048307E-13
  4.6000000E+05  1.8808356E-13
  4.7000000E+05  1.6845556E-13
  4.8000000E+05  1.5120934E-13
  5.0000000E+05  1.2259866E-13
  5.1250000E+05  1.0796699E-13
  5.2500000E+05  9.5357654E-14
  5.3750000E+05  8.4453945E-14
  5.5000000E+05  7.4994385E-14
  5.6250000E+05  6.6762123E-14
  5.7500000E+05  5.9576574E-14
  5.8750000E+05  5.3286786E-14
  6.0000000E+05  4.7766089E-14
  6.1250000E+05  4.2907796E-14
  6.2500000E+05  3.8621734E-14
  6.3750000E+05  3.4831428E-14
  6.5000000E+05  3.1471810E-14
  6.6250000E+05  2.8487346E-14
  6.7500000E+05  2.5830498E-14
  7.0000000E+05  2.1342080E-14
  7.2500000E+05  1.7743103E-14
  7.5000000E+05  1.4836388E-14
  7.7500000E+05  1.2472912E-14
  8.0000000E+05  1.0539018E-14
  8.2500000E+05  8.9472781E-15
  8.5000000E+05  7.6298916E-15
  8.7500000E+05  6.5338813E-15
  9.0000000E+05  5.6175708E-15
  9.2500000E+05  4.8479504E-15
  9.5000000E+05  4.1987041E-15
  9.7500000E+05  3.6487287E-15
  1.0000000E+06  3.1810037E-15
  1.0250000E+06  2.7817296E-15
  1.0500000E+06  2.4396667E-15
  1.0750000E+06  2.1456167E-15
  1.1000000E+06  1.8920184E-15
  1.1250000E+06  1.6726373E-15
  1.1500000E+06  1.4823053E-15
  1.1750000E+06  1.3167153E-15
  1.2000000E+06  1.1722645E-15
  1.2250000E+06  1.0459290E-15
  1.2500000E+06  9.3515445E-16
  1.2750000E+06  8.3777623E-16
  1.3000000E+06  7.5196499E-16
  1.3250000E+06  6.7617014E-16
  1.3500000E+06  6.0907301E-16
  1.4000000E+06  4.9664675E-16
  1.4500000E+06  4.0758035E-16
  1.5000000E+06  3.3659366E-16
  
  
#  71  14  N5  EION =  2.020000000E+02 eV   293
#  S(0) = 4.195113E+00
  1.9708961E+00  0.0000000E+00
  1.9708961E+02  0.0000000E+00
  1.9708961E+02  3.1929703E-03
  2.0200000E+02  3.1929703E-03
  2.0200272E+02  3.1929703E-03
  2.0240259E+02  3.1993928E-03
  2.0280245E+02  3.2098301E-03
  2.0320231E+02  3.2242076E-03
  2.0360218E+02  3.2424384E-03
  2.0440190E+02  3.2900402E-03
  2.0520163E+02  3.3516047E-03
  2.0680109E+02  3.5107106E-03
  2.0840054E+02  3.7039654E-03
  2.1000000E+02  3.9100824E-03
  2.1125000E+02  4.0648878E-03
  2.1250000E+02  4.2027772E-03
  2.1375000E+02  4.3157097E-03
  2.1500000E+02  4.3987337E-03
  2.1750000E+02  4.4707753E-03
  2.2000000E+02  4.4324834E-03
  2.2250000E+02  4.3152657E-03
  2.2500000E+02  4.1496227E-03
  2.2750000E+02  3.9580095E-03
  2.3000000E+02  3.7548739E-03
  2.3250000E+02  3.5490104E-03
  2.3500000E+02  3.3457906E-03
  2.4000000E+02  2.9602644E-03
  2.4500000E+02  2.6163694E-03
  2.5000000E+02  2.3241671E-03
  2.5500000E+02  2.0874792E-03
  2.6000000E+02  1.9048961E-03
  2.7000000E+02  1.6812677E-03
  2.7500000E+02  1.6276073E-03
  2.8000000E+02  1.6045981E-03
  2.8500000E+02  1.6070902E-03
  2.9000000E+02  1.6303354E-03
  3.0000000E+02  1.7234338E-03
  3.1000000E+02  1.8572628E-03
  3.1500000E+02  1.9332530E-03
  3.2000000E+02  2.0130116E-03
  3.3000000E+02  2.1788679E-03
  3.4000000E+02  2.3474860E-03
  3.6000000E+02  2.6736549E-03
  3.7000000E+02  2.8237585E-03
  3.8000000E+02  2.9616411E-03
  3.9000000E+02  3.0862899E-03
  4.0000000E+02  3.1976727E-03
  4.2000000E+02  3.3832079E-03
  4.4000000E+02  3.5243609E-03
  4.6000000E+02  3.6248445E-03
  4.8000000E+02  3.6886202E-03
  5.0000000E+02  3.7211559E-03
  5.2500000E+02  3.7279586E-03
  5.5000000E+02  3.7050337E-03
  5.7500000E+02  3.6583367E-03
  6.0000000E+02  3.5928390E-03
  6.5000000E+02  3.4259787E-03
  6.7500000E+02  3.3320711E-03
  7.0000000E+02  3.2335795E-03
  7.2500000E+02  3.1323529E-03
  7.5000000E+02  3.0302529E-03
  8.0000000E+02  2.8279328E-03
  8.5000000E+02  2.6319352E-03
  9.0000000E+02  2.4456525E-03
  9.5000000E+02  2.2708752E-03
  1.0000000E+03  2.1080598E-03
  1.0500000E+03  1.9572394E-03
  1.1000000E+03  1.8181161E-03
  1.1500000E+03  1.6899858E-03
  1.2000000E+03  1.5720302E-03
  1.2500000E+03  1.4635415E-03
  1.3000000E+03  1.3638528E-03
  1.3500000E+03  1.2722542E-03
  1.4000000E+03  1.1880174E-03
  1.4500000E+03  1.1104760E-03
  1.5000000E+03  1.0390401E-03
  1.6000000E+03  9.1240746E-04
  1.7000000E+03  8.0439654E-04
  1.8000000E+03  7.1191603E-04
  1.9000000E+03  6.3240622E-04
  2.0000000E+03  5.6376171E-04
  2.1000000E+03  5.0425729E-04
  2.2000000E+03  4.5247377E-04
  2.3000000E+03  4.0723972E-04
  2.4000000E+03  3.6758409E-04
  2.5000000E+03  3.3269845E-04
  2.6000000E+03  3.0190711E-04
  2.7000000E+03  2.7464325E-04
  2.8000000E+03  2.5042936E-04
  2.9000000E+03  2.2886174E-04
  3.0000000E+03  2.0959787E-04
  3.1000000E+03  1.9234595E-04
  3.2000000E+03  1.7685661E-04
  3.4000000E+03  1.5034009E-04
  3.6000000E+03  1.2866818E-04
  3.8000000E+03  1.1080696E-04
  4.0000000E+03  9.5972543E-05
  4.2000000E+03  8.3564148E-05
  4.4000000E+03  7.3116476E-05
  4.6000000E+03  6.4265833E-05
  4.8000000E+03  5.6725368E-05
  5.0000000E+03  5.0266968E-05
  5.2500000E+03  4.3440761E-05
  5.5000000E+03  3.7740945E-05
  5.7500000E+03  3.2950076E-05
  6.0000000E+03  2.8898422E-05
  6.5000000E+03  2.2505648E-05
  6.7500000E+03  1.9973545E-05
  7.0000000E+03  1.7787591E-05
  7.2500000E+03  1.5892274E-05
  7.5000000E+03  1.4242244E-05
  7.7500000E+03  1.2800242E-05
  8.0000000E+03  1.1535484E-05
  8.2500000E+03  1.0422399E-05
  8.5000000E+03  9.4396397E-06
  9.0000000E+03  7.7962778E-06
  9.5000000E+03  6.4930479E-06
  1.0000000E+04  5.4489231E-06
  1.0500000E+04  4.6045727E-06
  1.1000000E+04  3.9159526E-06
  1.1500000E+04  3.3499478E-06
  1.2000000E+04  2.8813778E-06
  1.2500000E+04  2.4908890E-06
  1.3000000E+04  2.1634623E-06
  1.3500000E+04  1.8873381E-06
  1.4000000E+04  1.6532311E-06
  1.4500000E+04  1.4537532E-06
  1.5000000E+04  1.2829833E-06
  1.5500000E+04  1.1361443E-06
  1.6000000E+04  1.0093573E-06
  1.6500000E+04  8.9945361E-07
  1.7000000E+04  8.0383108E-07
  1.7500000E+04  7.2034129E-07
  1.8000000E+04  6.4720144E-07
  1.8500000E+04  5.8292501E-07
  1.9000000E+04  5.2626737E-07
  2.0000000E+04  4.3178506E-07
  2.1000000E+04  3.5717189E-07
  2.2000000E+04  2.9766882E-07
  2.3000000E+04  2.4978772E-07
  2.4000000E+04  2.1093879E-07
  2.5000000E+04  1.7917707E-07
  2.6000000E+04  1.5302594E-07
  2.7000000E+04  1.3135303E-07
  2.8000000E+04  1.1328186E-07
  2.9000000E+04  9.8128208E-08
  3.0000000E+04  8.5353577E-08
  3.1000000E+04  7.4530847E-08
  3.2000000E+04  6.5318928E-08
  3.3000000E+04  5.7443644E-08
  3.4000000E+04  5.0683153E-08
  3.5000000E+04  4.4856907E-08
  3.6000000E+04  3.9817187E-08
  3.7000000E+04  3.5442499E-08
  3.8000000E+04  3.1632407E-08
  3.9000000E+04  2.8303498E-08
  4.0000000E+04  2.5386191E-08
  4.2000000E+04  2.0562521E-08
  4.3000000E+04  1.8565770E-08
  4.4000000E+04  1.6796895E-08
  4.6000000E+04  1.3827920E-08
  4.8000000E+04  1.1465568E-08
  5.0000000E+04  9.5699780E-09
  5.1250000E+04  8.5748194E-09
  5.2500000E+04  7.7007658E-09
  5.3750000E+04  6.9309732E-09
  5.5000000E+04  6.2512268E-09
  5.7500000E+04  5.1155204E-09
  5.8750000E+04  4.6406020E-09
  6.0000000E+04  4.2172668E-09
  6.2500000E+04  3.5006191E-09
  6.5000000E+04  2.9242578E-09
  6.7500000E+04  2.4572658E-09
  7.0000000E+04  2.0762644E-09
  7.2500000E+04  1.7634109E-09
  7.5000000E+04  1.5049647E-09
  7.7500000E+04  1.2902543E-09
  8.0000000E+04  1.1109280E-09
  8.2500000E+04  9.6040228E-10
  8.5000000E+04  8.3345263E-10
  8.7500000E+04  7.2590667E-10
  9.0000000E+04  6.3441134E-10
  9.2500000E+04  5.5625689E-10
  9.5000000E+04  4.8924228E-10
  9.7500000E+04  4.3157042E-10
  1.0000000E+05  3.8176657E-10
  1.0250000E+05  3.3861485E-10
  1.0500000E+05  3.0110864E-10
  1.0750000E+05  2.6841104E-10
  1.1000000E+05  2.3982339E-10
  1.1250000E+05  2.1476010E-10
  1.1500000E+05  1.9272853E-10
  1.2000000E+05  1.5616087E-10
  1.2500000E+05  1.2749496E-10
  1.3000000E+05  1.0482437E-10
  1.3500000E+05  8.6748194E-11
  1.4000000E+05  7.2225656E-11
  1.4500000E+05  6.0475478E-11
  1.5000000E+05  5.0905556E-11
  1.5500000E+05  4.3063137E-11
  1.6000000E+05  3.6599156E-11
  1.6500000E+05  3.1242378E-11
  1.7000000E+05  2.6780428E-11
  1.7500000E+05  2.3045876E-11
  1.8000000E+05  1.9905885E-11
  1.8500000E+05  1.7254407E-11
  1.9000000E+05  1.5006273E-11
  1.9500000E+05  1.3092708E-11
  2.0000000E+05  1.1457894E-11
  2.0500000E+05  1.0056298E-11
  2.1000000E+05  8.8506103E-12
  2.1500000E+05  7.8101138E-12
  2.2000000E+05  6.9094169E-12
  2.2500000E+05  6.1274393E-12
  2.3000000E+05  5.4466151E-12
  2.3500000E+05  4.8522545E-12
  2.4000000E+05  4.3320286E-12
  2.4500000E+05  3.8755543E-12
  2.5000000E+05  3.4740562E-12
  2.6000000E+05  2.8073456E-12
  2.7000000E+05  2.2846996E-12
  2.8000000E+05  1.8716406E-12
  2.9000000E+05  1.5427036E-12
  3.0000000E+05  1.2788936E-12
  3.1000000E+05  1.0659096E-12
  3.2000000E+05  8.9288882E-13
  3.3000000E+05  7.5151109E-13
  3.4000000E+05  6.3535412E-13
  3.5000000E+05  5.3942423E-13
  3.6000000E+05  4.5981219E-13
  3.7000000E+05  3.9343727E-13
  3.8000000E+05  3.3785636E-13
  3.9000000E+05  2.9112080E-13
  4.0000000E+05  2.5166776E-13
  4.1000000E+05  2.1823730E-13
  4.2000000E+05  1.8980861E-13
  4.3000000E+05  1.6555072E-13
  4.4000000E+05  1.4478415E-13
  4.5000000E+05  1.2695093E-13
  4.6000000E+05  1.1159093E-13
  4.7000000E+05  9.8323274E-14
  4.8000000E+05  8.6831449E-14
  5.0000000E+05  6.8162597E-14
  5.1250000E+05  5.8837303E-14
  5.2500000E+05  5.0942280E-14
  5.3750000E+05  4.4234861E-14
  5.5000000E+05  3.8517417E-14
  5.6250000E+05  3.3628299E-14
  5.7500000E+05  2.9434738E-14
  5.8750000E+05  2.5827253E-14
  6.0000000E+05  2.2715222E-14
  6.1250000E+05  2.0023361E-14
  6.2500000E+05  1.7688909E-14
  6.3750000E+05  1.5659370E-14
  6.5000000E+05  1.3890688E-14
  6.6250000E+05  1.2345774E-14
  6.7500000E+05  1.0993312E-14
  6.8750000E+05  9.8067821E-15
  7.0000000E+05  8.7636628E-15
  7.1250000E+05  7.8447753E-15
  7.2500000E+05  7.0337497E-15
  7.5000000E+05  5.6812462E-15
  7.7500000E+05  4.6162052E-15
  8.0000000E+05  3.7718675E-15
  8.2500000E+05  3.0982492E-15
  8.5000000E+05  2.5576194E-15
  8.7500000E+05  2.1212757E-15
  9.0000000E+05  1.7672273E-15
  9.2500000E+05  1.4785070E-15
  9.5000000E+05  1.2419358E-15
  9.7500000E+05  1.0472143E-15
  1.0000000E+06  8.8624467E-16
  1.0250000E+06  7.5262493E-16
  1.0500000E+06  6.4127011E-16
  1.0750000E+06  5.4812068E-16
  1.1000000E+06  4.6992037E-16
  1.1250000E+06  4.0404833E-16
  1.1500000E+06  3.4838307E-16
  1.1750000E+06  3.0119772E-16
  1.2000000E+06  2.6108136E-16
  1.2250000E+06  2.2687686E-16
  1.2500000E+06  1.9762949E-16
  1.2750000E+06  1.7254898E-16
  1.3000000E+06  1.5098257E-16
  1.3250000E+06  1.3238922E-16
  1.3500000E+06  1.1631889E-16
  1.3750000E+06  1.0239606E-16
  1.4000000E+06  9.0309697E-17
  1.4250000E+06  7.9800578E-17
  1.4500000E+06  7.0648019E-17
  1.4750000E+06  6.2663755E-17
  1.5000000E+06  5.5687038E-17
  1.5250000E+06  4.9580475E-17
  
  
#  71  17  O1  EION =  6.200000000E+01 eV   256
#  S(0) = 3.435540E-01
  5.6172992E-01  0.0000000E+00
  5.6172992E+01  0.0000000E+00
  5.6172992E+01  5.3282251E-04
  6.2000000E+01  5.3282251E-04
  6.2002721E+01  5.3282251E-04
  6.2140153E+01  5.3005145E-04
  6.2277585E+01  5.2736672E-04
  6.2415017E+01  5.2476643E-04
  6.2552449E+01  5.2224874E-04
  6.2827313E+01  5.1745396E-04
  6.3102177E+01  5.1296847E-04
  6.3651905E+01  5.0487263E-04
  6.4201633E+01  4.9786181E-04
  6.5301088E+01  4.8674051E-04
  6.6400544E+01  4.7897072E-04
  6.7500000E+01  4.7402232E-04
  6.8750000E+01  4.7125971E-04
  7.0000000E+01  4.7101928E-04
  7.1250000E+01  4.7284326E-04
  7.2500000E+01  4.7634867E-04
  7.5000000E+01  4.8716552E-04
  7.7500000E+01  5.0143966E-04
  8.0000000E+01  5.1769550E-04
  8.2500000E+01  5.3484209E-04
  8.5000000E+01  5.5206934E-04
  8.7500000E+01  5.6877876E-04
  9.0000000E+01  5.8453857E-04
  9.2500000E+01  5.9905237E-04
  9.5000000E+01  6.1213381E-04
  1.0000000E+02  6.3368715E-04
  1.0500000E+02  6.4919587E-04
  1.1000000E+02  6.5932099E-04
  1.1500000E+02  6.6500047E-04
  1.2000000E+02  6.6718873E-04
  1.2500000E+02  6.6671052E-04
  1.3000000E+02  6.6420452E-04
  1.3500000E+02  6.6013424E-04
  1.4000000E+02  6.5480689E-04
  1.4500000E+02  6.4843221E-04
  1.5000000E+02  6.4114598E-04
  1.6000000E+02  6.2426552E-04
  1.7000000E+02  6.0496798E-04
  1.8000000E+02  5.8411961E-04
  1.9000000E+02  5.6260973E-04
  2.0000000E+02  5.4117239E-04
  2.1000000E+02  5.2029543E-04
  2.2000000E+02  5.0021888E-04
  2.3000000E+02  4.8100114E-04
  2.4000000E+02  4.6260409E-04
  2.5000000E+02  4.4497850E-04
  2.6000000E+02  4.2807791E-04
  2.7000000E+02  4.1189995E-04
  2.8000000E+02  3.9646224E-04
  2.9000000E+02  3.8177278E-04
  3.0000000E+02  3.6784044E-04
  3.1000000E+02  3.5465803E-04
  3.2000000E+02  3.4218861E-04
  3.4000000E+02  3.1918240E-04
  3.6000000E+02  2.9842636E-04
  3.8000000E+02  2.7957214E-04
  4.0000000E+02  2.6242385E-04
  4.2000000E+02  2.4684578E-04
  4.4000000E+02  2.3268407E-04
  4.6000000E+02  2.1978607E-04
  4.8000000E+02  2.0798623E-04
  5.0000000E+02  1.9713248E-04
  5.2500000E+02  1.8473858E-04
  5.5000000E+02  1.7352635E-04
  5.7500000E+02  1.6336674E-04
  6.0000000E+02  1.5412579E-04
  6.5000000E+02  1.3795662E-04
  6.7500000E+02  1.3084795E-04
  7.0000000E+02  1.2429469E-04
  7.2500000E+02  1.1824431E-04
  7.5000000E+02  1.1265046E-04
  8.0000000E+02  1.0265552E-04
  8.5000000E+02  9.3984329E-05
  9.0000000E+02  8.6403015E-05
  9.5000000E+02  7.9744330E-05
  1.0000000E+03  7.3861257E-05
  1.0500000E+03  6.8628327E-05
  1.1000000E+03  6.3948932E-05
  1.1500000E+03  5.9747561E-05
  1.2000000E+03  5.5960883E-05
  1.2500000E+03  5.2534768E-05
  1.3000000E+03  4.9423621E-05
  1.3500000E+03  4.6588723E-05
  1.4000000E+03  4.3997021E-05
  1.4500000E+03  4.1620417E-05
  1.5000000E+03  3.9435170E-05
  1.6000000E+03  3.5560480E-05
  1.7000000E+03  3.2240082E-05
  1.8000000E+03  2.9371267E-05
  1.9000000E+03  2.6874231E-05
  2.0000000E+03  2.4686257E-05
  2.1000000E+03  2.2757552E-05
  2.2000000E+03  2.1048219E-05
  2.3000000E+03  1.9525845E-05
  2.4000000E+03  1.8163840E-05
  2.5000000E+03  1.6940220E-05
  2.6000000E+03  1.5836682E-05
  2.7000000E+03  1.4837887E-05
  2.8000000E+03  1.3930891E-05
  2.9000000E+03  1.3104699E-05
  3.0000000E+03  1.2349924E-05
  3.1000000E+03  1.1658511E-05
  3.2000000E+03  1.1023518E-05
  3.4000000E+03  9.8995413E-06
  3.6000000E+03  8.9386343E-06
  3.8000000E+03  8.1105945E-06
  4.0000000E+03  7.3919273E-06
  4.2000000E+03  6.7641378E-06
  4.4000000E+03  6.2125002E-06
  4.6000000E+03  5.7251611E-06
  4.8000000E+03  5.2924856E-06
  5.0000000E+03  4.9065833E-06
  5.2500000E+03  4.4801695E-06
  5.5000000E+03  4.1063834E-06
  5.7500000E+03  3.7769132E-06
  6.0000000E+03  3.4850263E-06
  6.5000000E+03  2.9929758E-06
  6.7500000E+03  2.7845234E-06
  7.0000000E+03  2.5967284E-06
  7.2500000E+03  2.4269536E-06
  7.5000000E+03  2.2729695E-06
  7.7500000E+03  2.1328814E-06
  8.0000000E+03  2.0050708E-06
  8.2500000E+03  1.8881463E-06
  8.5000000E+03  1.7809088E-06
  9.0000000E+03  1.5914767E-06
  9.5000000E+03  1.4299708E-06
  1.0000000E+04  1.2911759E-06
  1.0500000E+04  1.1710413E-06
  1.1000000E+04  1.0663818E-06
  1.1500000E+04  9.7466454E-07
  1.2000000E+04  8.9385409E-07
  1.2500000E+04  8.2230028E-07
  1.3000000E+04  7.5865386E-07
  1.3500000E+04  7.0180280E-07
  1.4000000E+04  6.5082369E-07
  1.4500000E+04  6.0494485E-07
  1.5000000E+04  5.6351722E-07
  1.5500000E+04  5.2599143E-07
  1.6000000E+04  4.9190009E-07
  1.6500000E+04  4.6084360E-07
  1.7000000E+04  4.3247851E-07
  1.8000000E+04  3.8267599E-07
  1.9000000E+04  3.4055816E-07
  2.0000000E+04  3.0465045E-07
  2.1000000E+04  2.7381356E-07
  2.2000000E+04  2.4715602E-07
  2.3000000E+04  2.2397184E-07
  2.4000000E+04  2.0369610E-07
  2.5000000E+04  1.8587322E-07
  2.6000000E+04  1.7013273E-07
  2.7000000E+04  1.5617088E-07
  2.8000000E+04  1.4373672E-07
  2.9000000E+04  1.3262135E-07
  3.0000000E+04  1.2264988E-07
  3.1000000E+04  1.1367515E-07
  3.2000000E+04  1.0557263E-07
  3.3000000E+04  9.8236414E-08
  3.4000000E+04  9.1575976E-08
  3.5000000E+04  8.5513582E-08
  3.6000000E+04  7.9982237E-08
  3.8000000E+04  7.0288264E-08
  4.0000000E+04  6.2114234E-08
  4.2000000E+04  5.5169199E-08
  4.4000000E+04  4.9227476E-08
  4.6000000E+04  4.4112086E-08
  4.8000000E+04  3.9682774E-08
  5.0000000E+04  3.5827220E-08
  5.2500000E+04  3.1678035E-08
  5.5000000E+04  2.8143577E-08
  5.7500000E+04  2.5113384E-08
  5.8750000E+04  2.3759354E-08
  6.0000000E+04  2.2500131E-08
  6.2500000E+04  2.0234174E-08
  6.5000000E+04  1.8259509E-08
  6.7500000E+04  1.6530718E-08
  7.0000000E+04  1.5010664E-08
  7.2500000E+04  1.3668769E-08
  7.5000000E+04  1.2479693E-08
  7.7500000E+04  1.1422319E-08
  8.0000000E+04  1.0478953E-08
  8.2500000E+04  9.6346910E-09
  8.5000000E+04  8.8769110E-09
  8.7500000E+04  8.1948746E-09
  9.0000000E+04  7.5794071E-09
  9.2500000E+04  7.0226371E-09
  9.5000000E+04  6.5177832E-09
  9.7500000E+04  6.0589816E-09
  1.0000000E+05  5.6411460E-09
  1.0250000E+05  5.2598505E-09
  1.0500000E+05  4.9112286E-09
  1.1000000E+05  4.2988670E-09
  1.1500000E+05  3.7815578E-09
  1.2000000E+05  3.3417495E-09
  1.2500000E+05  2.9656244E-09
  1.3000000E+05  2.6422087E-09
  1.3500000E+05  2.3627114E-09
  1.4000000E+05  2.1200320E-09
  1.4500000E+05  1.9083947E-09
  1.5000000E+05  1.7230696E-09
  1.5500000E+05  1.5601590E-09
  1.6000000E+05  1.4164323E-09
  1.6500000E+05  1.2891978E-09
  1.7000000E+05  1.1761998E-09
  1.7500000E+05  1.0755394E-09
  1.8000000E+05  9.8561112E-10
  1.8500000E+05  9.0505133E-10
  1.9000000E+05  8.3269668E-10
  1.9500000E+05  7.6755081E-10
  2.0000000E+05  7.0875733E-10
  2.0500000E+05  6.5557756E-10
  2.1000000E+05  6.0737221E-10
  2.1500000E+05  5.6358619E-10
  2.2000000E+05  5.2373613E-10
  2.2500000E+05  4.8740011E-10
  2.3000000E+05  4.5420864E-10
  2.4000000E+05  3.9599989E-10
  2.5000000E+05  3.4694778E-10
  2.6000000E+05  3.0536002E-10
  2.7000000E+05  2.6990078E-10
  2.8000000E+05  2.3950723E-10
  2.9000000E+05  2.1332768E-10
  3.0000000E+05  1.9067427E-10
  3.1000000E+05  1.7098742E-10
  3.2000000E+05  1.5380877E-10
  3.3000000E+05  1.3876078E-10
  3.4000000E+05  1.2553105E-10
  3.5000000E+05  1.1385978E-10
  3.6000000E+05  1.0352998E-10
  3.7000000E+05  9.4359420E-11
  3.8000000E+05  8.6194257E-11
  3.9000000E+05  7.8904077E-11
  4.0000000E+05  7.2377794E-11
  4.1000000E+05  6.6520464E-11
  4.2000000E+05  6.1250728E-11
  4.3000000E+05  5.6498621E-11
  4.4000000E+05  5.2203777E-11
  4.5000000E+05  4.8313934E-11
  4.6000000E+05  4.4783715E-11
  4.7000000E+05  4.1573608E-11
  4.8000000E+05  3.8649109E-11
  5.0000000E+05  3.3539809E-11
  5.1250000E+05  3.0776217E-11
  5.2500000E+05  2.8294462E-11
  5.3750000E+05  2.6060535E-11
  5.5000000E+05  2.4045132E-11
  5.7500000E+05  2.0571311E-11
  5.8750000E+05  1.9071539E-11
  6.0000000E+05  1.7706773E-11
  6.2500000E+05  1.5326065E-11
  6.5000000E+05  1.3335060E-11
  6.7500000E+05  1.1661180E-11
  
  
#  71  18  O2  EION =  3.900000000E+01 eV   283
#  S(0) = 2.409327E+00
  1.2630499E-01  0.0000000E+00
  1.2630499E+01  0.0000000E+00
  1.2630499E+01  5.2932331E-02
  3.9000000E+01  5.2932331E-02
  3.9002721E+01  5.2932331E-02
  3.9302449E+01  5.1615845E-02
  3.9602177E+01  5.0312756E-02
  3.9901905E+01  4.9035283E-02
  4.0201633E+01  4.7790536E-02
  4.0801088E+01  4.5412492E-02
  4.1400544E+01  4.3188311E-02
  4.2000000E+01  4.1112645E-02
  4.4000000E+01  3.5114184E-02
  4.5000000E+01  3.2554079E-02
  4.6000000E+01  3.0228693E-02
  4.7000000E+01  2.8105488E-02
  4.8000000E+01  2.6158917E-02
  4.9000000E+01  2.4368748E-02
  5.0000000E+01  2.2718721E-02
  5.1250000E+01  2.0833148E-02
  5.2500000E+01  1.9124343E-02
  5.5000000E+01  1.6167911E-02
  5.7500000E+01  1.3732415E-02
  6.0000000E+01  1.1724321E-02
  6.2500000E+01  1.0065975E-02
  6.5000000E+01  8.6926130E-03
  6.6250000E+01  8.0956766E-03
  6.7500000E+01  7.5507119E-03
  7.0000000E+01  6.5965732E-03
  7.2500000E+01  5.7948987E-03
  7.5000000E+01  5.1173798E-03
  7.7500000E+01  4.5414005E-03
  8.0000000E+01  4.0489167E-03
  8.2500000E+01  3.6255124E-03
  8.5000000E+01  3.2596257E-03
  8.7500000E+01  2.9419591E-03
  9.0000000E+01  2.6649528E-03
  9.2500000E+01  2.4224795E-03
  9.5000000E+01  2.2094611E-03
  9.7500000E+01  2.0217252E-03
  1.0000000E+02  1.8557843E-03
  1.0250000E+02  1.7086875E-03
  1.0500000E+02  1.5779651E-03
  1.0750000E+02  1.4615042E-03
  1.1000000E+02  1.3574905E-03
  1.1250000E+02  1.2643729E-03
  1.1500000E+02  1.1808144E-03
  1.1750000E+02  1.1056585E-03
  1.2000000E+02  1.0379011E-03
  1.2250000E+02  9.7667144E-04
  1.2500000E+02  9.2121555E-04
  1.3000000E+02  8.2508773E-04
  1.3500000E+02  7.4521499E-04
  1.4000000E+02  6.7832158E-04
  1.4500000E+02  6.2189861E-04
  1.5000000E+02  5.7400031E-04
  1.5500000E+02  5.3309782E-04
  1.6000000E+02  4.9798071E-04
  1.6500000E+02  4.6768014E-04
  1.7000000E+02  4.4139092E-04
  1.7500000E+02  4.1846091E-04
  1.8000000E+02  3.9836017E-04
  1.8500000E+02  3.8063151E-04
  1.9000000E+02  3.6489901E-04
  1.9500000E+02  3.5085835E-04
  2.0000000E+02  3.3825425E-04
  2.0500000E+02  3.2687262E-04
  2.1000000E+02  3.1653738E-04
  2.2000000E+02  2.9845244E-04
  2.3000000E+02  2.8312256E-04
  2.4000000E+02  2.6992738E-04
  2.5000000E+02  2.5842147E-04
  2.6000000E+02  2.4827360E-04
  2.7000000E+02  2.3922519E-04
  2.8000000E+02  2.3107159E-04
  2.9000000E+02  2.2365333E-04
  3.0000000E+02  2.1684566E-04
  3.1000000E+02  2.1054957E-04
  3.2000000E+02  2.0468629E-04
  3.4000000E+02  1.9403025E-04
  3.6000000E+02  1.8452176E-04
  3.8000000E+02  1.7592746E-04
  4.0000000E+02  1.6808526E-04
  4.2000000E+02  1.6088300E-04
  4.4000000E+02  1.5423355E-04
  4.6000000E+02  1.4805918E-04
  4.8000000E+02  1.4229541E-04
  5.0000000E+02  1.3689509E-04
  5.2500000E+02  1.3060307E-04
  5.5000000E+02  1.2476838E-04
  5.7500000E+02  1.1934717E-04
  6.0000000E+02  1.1430045E-04
  6.5000000E+02  1.0516724E-04
  6.7500000E+02  1.0101298E-04
  7.0000000E+02  9.7106116E-05
  7.2500000E+02  9.3431099E-05
  7.5000000E+02  8.9971225E-05
  8.0000000E+02  8.3619230E-05
  8.5000000E+02  7.7919765E-05
  9.0000000E+02  7.2790739E-05
  9.5000000E+02  6.8163790E-05
  1.0000000E+03  6.3968387E-05
  1.0500000E+03  6.0146116E-05
  1.1000000E+03  5.6654513E-05
  1.1500000E+03  5.3458262E-05
  1.2000000E+03  5.0524852E-05
  1.2500000E+03  4.7825032E-05
  1.3000000E+03  4.5333687E-05
  1.3500000E+03  4.3029240E-05
  1.4000000E+03  4.0892964E-05
  1.4500000E+03  3.8908558E-05
  1.5000000E+03  3.7061954E-05
  1.6000000E+03  3.3733892E-05
  1.7000000E+03  3.0824506E-05
  1.8000000E+03  2.8266028E-05
  1.9000000E+03  2.6003902E-05
  2.0000000E+03  2.3993829E-05
  2.1000000E+03  2.2199727E-05
  2.2000000E+03  2.0591972E-05
  2.3000000E+03  1.9145844E-05
  2.4000000E+03  1.7840529E-05
  2.5000000E+03  1.6658457E-05
  2.6000000E+03  1.5584741E-05
  2.7000000E+03  1.4606704E-05
  2.8000000E+03  1.3713469E-05
  2.9000000E+03  1.2895642E-05
  3.0000000E+03  1.2145083E-05
  3.1000000E+03  1.1454718E-05
  3.2000000E+03  1.0818378E-05
  3.4000000E+03  9.6868580E-06
  3.6000000E+03  8.7146773E-06
  3.8000000E+03  7.8737872E-06
  4.0000000E+03  7.1420034E-06
  4.2000000E+03  6.5016221E-06
  4.4000000E+03  5.9383715E-06
  4.6000000E+03  5.4406296E-06
  4.8000000E+03  4.9988527E-06
  5.0000000E+03  4.6051582E-06
  5.2500000E+03  4.1707770E-06
  5.5000000E+03  3.7908555E-06
  5.7500000E+03  3.4569048E-06
  6.0000000E+03  3.1620084E-06
  6.5000000E+03  2.6676399E-06
  6.7500000E+03  2.4595522E-06
  7.0000000E+03  2.2729457E-06
  7.2500000E+03  2.1050599E-06
  7.5000000E+03  1.9535570E-06
  7.7500000E+03  1.8164477E-06
  8.0000000E+03  1.6920303E-06
  8.2500000E+03  1.5788423E-06
  8.5000000E+03  1.4756224E-06
  9.0000000E+03  1.2948614E-06
  9.5000000E+03  1.1425990E-06
  1.0000000E+04  1.0133639E-06
  1.0500000E+04  9.0291495E-07
  1.1000000E+04  8.0792614E-07
  1.1500000E+04  7.2576243E-07
  1.2000000E+04  6.5431631E-07
  1.2500000E+04  5.9188636E-07
  1.3000000E+04  5.3708831E-07
  1.3500000E+04  4.8878734E-07
  1.4000000E+04  4.4604654E-07
  1.4500000E+04  4.0808779E-07
  1.5000000E+04  3.7426086E-07
  1.5500000E+04  3.4401916E-07
  1.6000000E+04  3.1690095E-07
  1.6500000E+04  2.9251429E-07
  1.7000000E+04  2.7052492E-07
  1.7500000E+04  2.5064656E-07
  1.8000000E+04  2.3263301E-07
  1.8500000E+04  2.1627178E-07
  1.9000000E+04  2.0137876E-07
  2.0000000E+04  1.7537772E-07
  2.1000000E+04  1.5357758E-07
  2.2000000E+04  1.3516887E-07
  2.3000000E+04  1.1952188E-07
  2.4000000E+04  1.0614176E-07
  2.5000000E+04  9.4636095E-08
  2.6000000E+04  8.4690967E-08
  2.7000000E+04  7.6053255E-08
  2.8000000E+04  6.8517374E-08
  2.9000000E+04  6.1915164E-08
  3.0000000E+04  5.6108200E-08
  3.1000000E+04  5.0981850E-08
  3.2000000E+04  4.6440663E-08
  3.3000000E+04  4.2404734E-08
  3.4000000E+04  3.8806810E-08
  3.5000000E+04  3.5590021E-08
  3.6000000E+04  3.2706077E-08
  3.7000000E+04  3.0113787E-08
  3.8000000E+04  2.7777876E-08
  3.9000000E+04  2.5668018E-08
  4.0000000E+04  2.3758054E-08
  4.1000000E+04  2.2025347E-08
  4.2000000E+04  2.0450230E-08
  4.3000000E+04  1.9015569E-08
  4.4000000E+04  1.7706390E-08
  4.6000000E+04  1.5413588E-08
  4.8000000E+04  1.3484678E-08
  5.0000000E+04  1.1851734E-08
  5.1250000E+04  1.0957200E-08
  5.2500000E+04  1.0146427E-08
  5.3750000E+04  9.4100741E-09
  5.5000000E+04  8.7400050E-09
  5.7500000E+04  7.5711690E-09
  5.8750000E+04  7.0607082E-09
  6.0000000E+04  6.5929152E-09
  6.2500000E+04  5.7688262E-09
  6.5000000E+04  5.0704158E-09
  6.7500000E+04  4.4751999E-09
  7.0000000E+04  3.9652831E-09
  7.2500000E+04  3.5263139E-09
  7.5000000E+04  3.1466989E-09
  7.7500000E+04  2.8170088E-09
  8.0000000E+04  2.5295277E-09
  8.2500000E+04  2.2779047E-09
  8.5000000E+04  2.0568817E-09
  8.7500000E+04  1.8620822E-09
  9.0000000E+04  1.6898462E-09
  9.2500000E+04  1.5370985E-09
  9.5000000E+04  1.4012437E-09
  9.7500000E+04  1.2800824E-09
  1.0000000E+05  1.1717430E-09
  1.0250000E+05  1.0746275E-09
  1.0500000E+05  9.8736598E-10
  1.0750000E+05  9.0878027E-10
  1.1000000E+05  8.3785379E-10
  1.1250000E+05  7.7370662E-10
  1.1500000E+05  7.1557488E-10
  1.1750000E+05  6.6279343E-10
  1.2000000E+05  6.1478157E-10
  1.2250000E+05  5.7103093E-10
  1.2500000E+05  5.3109542E-10
  1.3000000E+05  4.6114641E-10
  1.3500000E+05  4.0231529E-10
  1.4000000E+05  3.5254793E-10
  1.4500000E+05  3.1022012E-10
  1.5000000E+05  2.7403754E-10
  1.5500000E+05  2.4296115E-10
  1.6000000E+05  2.1615128E-10
  1.6500000E+05  1.9292505E-10
  1.7000000E+05  1.7272371E-10
  1.7500000E+05  1.5508750E-10
  1.8000000E+05  1.3963622E-10
  1.8500000E+05  1.2605382E-10
  1.9000000E+05  1.1407622E-10
  1.9500000E+05  1.0348182E-10
  2.0000000E+05  9.4083818E-11
  2.0500000E+05  8.5724148E-11
  2.1000000E+05  7.8268533E-11
  2.1500000E+05  7.1602490E-11
  2.2000000E+05  6.5628071E-11
  2.2500000E+05  6.0261222E-11
  2.3000000E+05  5.5429557E-11
  2.3500000E+05  5.1070524E-11
  2.4000000E+05  4.7129917E-11
  2.4500000E+05  4.3560622E-11
  2.5000000E+05  4.0321575E-11
  2.5500000E+05  3.7376894E-11
  2.6000000E+05  3.4695151E-11
  2.6500000E+05  3.2248756E-11
  2.7000000E+05  3.0013431E-11
  2.8000000E+05  2.6092830E-11
  2.9000000E+05  2.2790019E-11
  3.0000000E+05  1.9992133E-11
  3.1000000E+05  1.7609587E-11
  3.2000000E+05  1.5570743E-11
  3.3000000E+05  1.3817931E-11
  3.4000000E+05  1.2304436E-11
  3.5000000E+05  1.0992191E-11
  3.6000000E+05  9.8500090E-12
  3.7000000E+05  8.8521876E-12
  3.8000000E+05  7.9774339E-12
  3.9000000E+05  7.2080199E-12
  4.0000000E+05  6.5291007E-12
  4.1000000E+05  5.9281999E-12
  4.2000000E+05  5.3948023E-12
  4.3000000E+05  4.9200103E-12
  4.4000000E+05  4.4962705E-12
  4.5000000E+05  4.1171681E-12
  4.6000000E+05  3.7772133E-12
  4.7000000E+05  3.4716823E-12
  4.8000000E+05  3.1964986E-12
  
  
#  71  19  O3  EION =  3.200000000E+01 eV   291
#  S(0) = 5.547608E+00
  2.4409321E-02  0.0000000E+00
  2.4409321E+00  0.0000000E+00
  2.4409321E+00  1.2208729E-01
  3.2000000E+01  1.2208729E-01
  3.2002721E+01  1.2208729E-01
  3.2102653E+01  1.2050759E-01
  3.2202585E+01  1.1895418E-01
  3.2302517E+01  1.1742733E-01
  3.2402449E+01  1.1592714E-01
  3.2602313E+01  1.1300646E-01
  3.2802177E+01  1.1019066E-01
  3.3201905E+01  1.0486226E-01
  3.3601633E+01  9.9913648E-02
  3.4401088E+01  9.1027072E-02
  3.5200544E+01  8.3285384E-02
  3.6000000E+01  7.6481797E-02
  3.7000000E+01  6.9045566E-02
  3.8000000E+01  6.2578994E-02
  3.9000000E+01  5.6901862E-02
  4.0000000E+01  5.1879275E-02
  4.1000000E+01  4.7408390E-02
  4.2000000E+01  4.3409254E-02
  4.3000000E+01  3.9818422E-02
  4.4000000E+01  3.6584539E-02
  4.5000000E+01  3.3665215E-02
  4.6000000E+01  3.1024904E-02
  4.7000000E+01  2.8633265E-02
  4.8000000E+01  2.6464051E-02
  5.0000000E+01  2.2704077E-02
  5.1250000E+01  2.0691299E-02
  5.2500000E+01  1.8900038E-02
  5.3750000E+01  1.7303558E-02
  5.5000000E+01  1.5878355E-02
  5.7500000E+01  1.3462532E-02
  5.8750000E+01  1.2438275E-02
  6.0000000E+01  1.1517474E-02
  6.1250000E+01  1.0688125E-02
  6.2500000E+01  9.9397278E-03
  6.3750000E+01  9.2630625E-03
  6.5000000E+01  8.6501072E-03
  6.7500000E+01  7.5879928E-03
  7.0000000E+01  6.7068415E-03
  7.2500000E+01  5.9707316E-03
  7.5000000E+01  5.3518662E-03
  7.7500000E+01  4.8284454E-03
  8.0000000E+01  4.3833760E-03
  8.2500000E+01  4.0030038E-03
  8.5000000E+01  3.6764198E-03
  8.7500000E+01  3.3947947E-03
  9.0000000E+01  3.1509030E-03
  9.2500000E+01  2.9388201E-03
  9.5000000E+01  2.7536725E-03
  9.7500000E+01  2.5913463E-03
  1.0000000E+02  2.4484326E-03
  1.0250000E+02  2.3221118E-03
  1.0500000E+02  2.2099493E-03
  1.0750000E+02  2.1099079E-03
  1.1000000E+02  2.0203064E-03
  1.1250000E+02  1.9397051E-03
  1.1500000E+02  1.8668703E-03
  1.2000000E+02  1.7405535E-03
  1.2500000E+02  1.6349039E-03
  1.3000000E+02  1.5452467E-03
  1.3500000E+02  1.4681840E-03
  1.4000000E+02  1.4012101E-03
  1.4500000E+02  1.3424215E-03
  1.5000000E+02  1.2903430E-03
  1.5500000E+02  1.2438194E-03
  1.6000000E+02  1.2019193E-03
  1.6500000E+02  1.1638722E-03
  1.7000000E+02  1.1290590E-03
  1.8000000E+02  1.0672042E-03
  1.9000000E+02  1.0133008E-03
  2.0000000E+02  9.6536704E-04
  2.1000000E+02  9.2210210E-04
  2.2000000E+02  8.8264454E-04
  2.3000000E+02  8.4639334E-04
  2.4000000E+02  8.1288611E-04
  2.5000000E+02  7.8175956E-04
  2.6000000E+02  7.5272086E-04
  2.7000000E+02  7.2553346E-04
  2.8000000E+02  7.0000041E-04
  2.9000000E+02  6.7596480E-04
  3.0000000E+02  6.5329852E-04
  3.1000000E+02  6.3188795E-04
  3.2000000E+02  6.1162691E-04
  3.4000000E+02  5.7417529E-04
  3.6000000E+02  5.4029474E-04
  3.8000000E+02  5.0947564E-04
  4.0000000E+02  4.8133768E-04
  4.2000000E+02  4.5560761E-04
  4.4000000E+02  4.3202612E-04
  4.6000000E+02  4.1033134E-04
  4.8000000E+02  3.9030107E-04
  5.0000000E+02  3.7175555E-04
  5.2500000E+02  3.5043255E-04
  5.5000000E+02  3.3095344E-04
  5.7500000E+02  3.1312686E-04
  6.0000000E+02  2.9677535E-04
  6.5000000E+02  2.6779123E-04
  6.7500000E+02  2.5488214E-04
  7.0000000E+02  2.4290275E-04
  7.2500000E+02  2.3177503E-04
  7.5000000E+02  2.2141998E-04
  8.0000000E+02  2.0272097E-04
  8.5000000E+02  1.8630254E-04
  9.0000000E+02  1.7182133E-04
  9.5000000E+02  1.5899040E-04
  1.0000000E+03  1.4754825E-04
  1.0500000E+03  1.3728756E-04
  1.1000000E+03  1.2805297E-04
  1.1500000E+03  1.1971532E-04
  1.2000000E+03  1.1216081E-04
  1.2500000E+03  1.0529133E-04
  1.3000000E+03  9.9024272E-05
  1.3500000E+03  9.3289688E-05
  1.4000000E+03  8.8027816E-05
  1.4500000E+03  8.3187431E-05
  1.5000000E+03  7.8724696E-05
  1.6000000E+03  7.0784223E-05
  1.7000000E+03  6.3953012E-05
  1.8000000E+03  5.8033438E-05
  1.9000000E+03  5.2869936E-05
  2.0000000E+03  4.8338785E-05
  2.1000000E+03  4.4341262E-05
  2.2000000E+03  4.0797738E-05
  2.3000000E+03  3.7642820E-05
  2.4000000E+03  3.4822250E-05
  2.5000000E+03  3.2290900E-05
  2.6000000E+03  3.0011087E-05
  2.7000000E+03  2.7951144E-05
  2.8000000E+03  2.6084209E-05
  2.9000000E+03  2.4387344E-05
  3.0000000E+03  2.2840872E-05
  3.1000000E+03  2.1427868E-05
  3.2000000E+03  2.0133720E-05
  3.4000000E+03  1.7852996E-05
  3.6000000E+03  1.5915549E-05
  3.8000000E+03  1.4257313E-05
  4.0000000E+03  1.2828346E-05
  4.2000000E+03  1.1589338E-05
  4.4000000E+03  1.0508990E-05
  4.6000000E+03  9.5620957E-06
  4.8000000E+03  8.7281764E-06
  5.0000000E+03  7.9904851E-06
  5.2500000E+03  7.1829141E-06
  5.5000000E+03  6.4824282E-06
  5.7500000E+03  5.8715208E-06
  6.0000000E+03  5.3360658E-06
  6.5000000E+03  4.4476058E-06
  6.7500000E+03  4.0773861E-06
  7.0000000E+03  3.7474412E-06
  7.2500000E+03  3.4523619E-06
  7.5000000E+03  3.1875994E-06
  7.7500000E+03  2.9493089E-06
  8.0000000E+03  2.7342236E-06
  8.2500000E+03  2.5395539E-06
  8.5000000E+03  2.3629084E-06
  8.7500000E+03  2.2022282E-06
  9.0000000E+03  2.0557335E-06
  9.2500000E+03  1.9218801E-06
  9.5000000E+03  1.7993233E-06
  1.0000000E+04  1.5835457E-06
  1.0500000E+04  1.4006233E-06
  1.1000000E+04  1.2445127E-06
  1.1500000E+04  1.1104672E-06
  1.2000000E+04  9.9472104E-07
  1.2500000E+04  8.9425798E-07
  1.3000000E+04  8.0664225E-07
  1.3500000E+04  7.2989129E-07
  1.4000000E+04  6.6237928E-07
  1.4500000E+04  6.0276462E-07
  1.5000000E+04  5.4993314E-07
  1.5500000E+04  5.0295397E-07
  1.6000000E+04  4.6104530E-07
  1.6500000E+04  4.2354730E-07
  1.7000000E+04  3.8990028E-07
  1.7500000E+04  3.5962740E-07
  1.8000000E+04  3.3232072E-07
  1.8500000E+04  3.0762985E-07
  1.9000000E+04  2.8525272E-07
  1.9500000E+04  2.6492795E-07
  2.0000000E+04  2.4642861E-07
  2.0500000E+04  2.2955701E-07
  2.1000000E+04  2.1414050E-07
  2.2000000E+04  1.8708591E-07
  2.3000000E+04  1.6426001E-07
  2.4000000E+04  1.4487929E-07
  2.5000000E+04  1.2832711E-07
  2.6000000E+04  1.1411371E-07
  2.7000000E+04  1.0184687E-07
  2.8000000E+04  9.1210155E-08
  2.9000000E+04  8.1946369E-08
  3.0000000E+04  7.3845093E-08
  3.1000000E+04  6.6733095E-08
  3.2000000E+04  6.0466927E-08
  3.3000000E+04  5.4927148E-08
  3.4000000E+04  5.0013775E-08
  3.5000000E+04  4.5642709E-08
  3.6000000E+04  4.1742905E-08
  3.7000000E+04  3.8254067E-08
  3.8000000E+04  3.5124801E-08
  3.9000000E+04  3.2311128E-08
  4.0000000E+04  2.9775283E-08
  4.1000000E+04  2.7484720E-08
  4.2000000E+04  2.5411292E-08
  4.3000000E+04  2.3530580E-08
  4.4000000E+04  2.1821333E-08
  4.6000000E+04  1.8845370E-08
  4.8000000E+04  1.6360912E-08
  5.0000000E+04  1.4273217E-08
  5.1250000E+04  1.3136307E-08
  5.2500000E+04  1.2110364E-08
  5.3750000E+04  1.1182590E-08
  5.5000000E+04  1.0341884E-08
  5.7500000E+04  8.8842744E-09
  5.8750000E+04  8.2515748E-09
  6.0000000E+04  7.6740254E-09
  6.2500000E+04  6.6623227E-09
  6.5000000E+04  5.8112755E-09
  6.7500000E+04  5.0911960E-09
  7.0000000E+04  4.4786212E-09
  7.2500000E+04  3.9548604E-09
  7.5000000E+04  3.5049137E-09
  7.7500000E+04  3.1166598E-09
  8.0000000E+04  2.7802411E-09
  8.2500000E+04  2.4875933E-09
  8.5000000E+04  2.2320782E-09
  8.7500000E+04  2.0082027E-09
  9.0000000E+04  1.8113974E-09
  9.2500000E+04  1.6378431E-09
  9.5000000E+04  1.4843346E-09
  9.7500000E+04  1.3481696E-09
  1.0000000E+05  1.2270614E-09
  1.0250000E+05  1.1190668E-09
  1.0500000E+05  1.0225285E-09
  1.0750000E+05  9.3602796E-10
  1.1000000E+05  8.5834669E-10
  1.1250000E+05  7.8843458E-10
  1.1500000E+05  7.2538394E-10
  1.1750000E+05  6.6840807E-10
  1.2000000E+05  6.1682325E-10
  1.2250000E+05  5.7003357E-10
  1.2500000E+05  5.2751838E-10
  1.3000000E+05  4.5354279E-10
  1.3500000E+05  3.9187015E-10
  1.4000000E+05  3.4014591E-10
  1.4500000E+05  2.9652219E-10
  1.5000000E+05  2.5953741E-10
  1.5500000E+05  2.2802720E-10
  1.6000000E+05  2.0105743E-10
  1.6500000E+05  1.7787377E-10
  1.7000000E+05  1.5786327E-10
  1.7500000E+05  1.4052496E-10
  1.8000000E+05  1.2544715E-10
  1.8500000E+05  1.1228976E-10
  1.9000000E+05  1.0077049E-10
  1.9500000E+05  9.0653944E-11
  2.0000000E+05  8.1742939E-11
  2.0500000E+05  7.3871636E-11
  2.1000000E+05  6.6899979E-11
  2.1500000E+05  6.0709243E-11
  2.2000000E+05  5.5198415E-11
  2.2500000E+05  5.0281234E-11
  2.3000000E+05  4.5883810E-11
  2.3500000E+05  4.1942665E-11
  2.4000000E+05  3.8403096E-11
  2.4500000E+05  3.5217823E-11
  2.5000000E+05  3.2345879E-11
  2.5500000E+05  2.9751662E-11
  2.6000000E+05  2.7404149E-11
  2.6500000E+05  2.5276241E-11
  2.7000000E+05  2.3344209E-11
  2.7500000E+05  2.1587226E-11
  2.8000000E+05  1.9986958E-11
  2.8500000E+05  1.8527240E-11
  2.9000000E+05  1.7193797E-11
  3.0000000E+05  1.4856646E-11
  3.1000000E+05  1.2890598E-11
  3.2000000E+05  1.1228537E-11
  3.3000000E+05  9.8170070E-12
  3.4000000E+05  8.6130360E-12
  3.5000000E+05  7.5818474E-12
  3.6000000E+05  6.6949502E-12
  3.7000000E+05  5.9290567E-12
  3.8000000E+05  5.2651454E-12
  3.9000000E+05  4.6876091E-12
  4.0000000E+05  4.1838622E-12
  4.1000000E+05  3.7435598E-12
  4.2000000E+05  3.3578993E-12
  4.3000000E+05  3.0193777E-12
  
  
#  71  15  N6  EION =  1.300000000E+01 eV   310
#  S(0) = 1.069661E+01
  6.5000000E-02  0.0000000E+00
  6.5000000E+00  0.0000000E+00
  6.5000000E+00  2.4673251E-02
  1.3000000E+01  2.4673251E-02
  1.3000000E+01  5.6363351E-03
  1.3002721E+01  5.6363351E-03
  1.3302585E+01  5.5248862E-03
  1.3602449E+01  5.4161481E-03
  1.3902313E+01  5.3114576E-03
  1.4202177E+01  5.2115822E-03
  1.4801905E+01  5.0276643E-03
  1.5401633E+01  4.8653391E-03
  1.6601088E+01  4.6022094E-03
  1.7800544E+01  4.4124381E-03
  1.9000000E+01  4.2863415E-03
  2.0000000E+01  4.2244971E-03
  2.1000000E+01  4.1986521E-03
  2.2000000E+01  4.2065314E-03
  2.3000000E+01  4.2464547E-03
  2.4000000E+01  4.3171437E-03
  2.5000000E+01  4.4175617E-03
  2.6000000E+01  4.5468005E-03
  2.7000000E+01  4.7039357E-03
  2.8000000E+01  4.8879840E-03
  2.9000000E+01  5.0978716E-03
  3.0000000E+01  5.3322665E-03
  3.1000000E+01  5.5898147E-03
  3.2000000E+01  5.8687971E-03
  3.4000000E+01  6.4840424E-03
  3.6000000E+01  7.1624588E-03
  3.8000000E+01  7.8878255E-03
  4.0000000E+01  8.6447508E-03
  4.2000000E+01  9.4196442E-03
  4.4000000E+01  1.0201913E-02
  4.6000000E+01  1.0983640E-02
  4.8000000E+01  1.1759977E-02
  5.0000000E+01  1.2528001E-02
  5.2500000E+01  1.3474881E-02
  5.5000000E+01  1.4406706E-02
  5.7500000E+01  1.5324020E-02
  6.0000000E+01  1.6226516E-02
  6.5000000E+01  1.7981314E-02
  6.7500000E+01  1.8827044E-02
  7.0000000E+01  1.9646107E-02
  7.2500000E+01  2.0433098E-02
  7.5000000E+01  2.1182982E-02
  8.0000000E+01  2.2555473E-02
  8.5000000E+01  2.3740301E-02
  9.0000000E+01  2.4735815E-02
  9.5000000E+01  2.5555068E-02
  1.0000000E+02  2.6223603E-02
  1.0500000E+02  2.6766594E-02
  1.1000000E+02  2.7205980E-02
  1.1500000E+02  2.7558238E-02
  1.2000000E+02  2.7830958E-02
  1.2500000E+02  2.8029733E-02
  1.3000000E+02  2.8157025E-02
  1.3500000E+02  2.8214327E-02
  1.4000000E+02  2.8204828E-02
  1.4500000E+02  2.8134766E-02
  1.5000000E+02  2.8010507E-02
  1.6000000E+02  2.7627916E-02
  1.7000000E+02  2.7117579E-02
  1.8000000E+02  2.6520788E-02
  1.9000000E+02  2.5860289E-02
  2.0000000E+02  2.5147168E-02
  2.1000000E+02  2.4386495E-02
  2.2000000E+02  2.3589230E-02
  2.3000000E+02  2.2770178E-02
  2.4000000E+02  2.1942147E-02
  2.5000000E+02  2.1117155E-02
  2.6000000E+02  2.0304378E-02
  2.7000000E+02  1.9507900E-02
  2.8000000E+02  1.8728135E-02
  2.9000000E+02  1.7965575E-02
  3.0000000E+02  1.7221813E-02
  3.1000000E+02  1.6499046E-02
  3.2000000E+02  1.5798876E-02
  3.4000000E+02  1.4471733E-02
  3.6000000E+02  1.3248849E-02
  3.8000000E+02  1.2129018E-02
  4.0000000E+02  1.1103002E-02
  4.2000000E+02  1.0163761E-02
  4.4000000E+02  9.3080408E-03
  4.6000000E+02  8.5312115E-03
  4.8000000E+02  7.8263508E-03
  5.0000000E+02  7.1863368E-03
  5.2500000E+02  6.4680936E-03
  5.5000000E+02  5.8311747E-03
  5.7500000E+02  5.2661989E-03
  6.0000000E+02  4.7645744E-03
  6.5000000E+02  3.9215822E-03
  6.7500000E+02  3.5675102E-03
  7.0000000E+02  3.2512188E-03
  7.2500000E+02  2.9681783E-03
  7.5000000E+02  2.7144323E-03
  8.0000000E+02  2.2814864E-03
  8.5000000E+02  1.9298544E-03
  9.0000000E+02  1.6423727E-03
  9.5000000E+02  1.4057095E-03
  1.0000000E+03  1.2095258E-03
  1.0500000E+03  1.0458961E-03
  1.1000000E+03  9.0867496E-04
  1.1500000E+03  7.9298887E-04
  1.2000000E+03  6.9493405E-04
  1.2500000E+03  6.1139908E-04
  1.3000000E+03  5.3989542E-04
  1.3500000E+03  4.7841860E-04
  1.4000000E+03  4.2534106E-04
  1.4500000E+03  3.7933386E-04
  1.5000000E+03  3.3930591E-04
  1.5500000E+03  3.0435633E-04
  1.6000000E+03  2.7373737E-04
  1.6500000E+03  2.4682510E-04
  1.7000000E+03  2.2309748E-04
  1.7500000E+03  2.0211593E-04
  1.8000000E+03  1.8351039E-04
  1.8500000E+03  1.6696739E-04
  1.9000000E+03  1.5222048E-04
  2.0000000E+03  1.2723847E-04
  2.1000000E+03  1.0710776E-04
  2.2000000E+03  9.0747979E-05
  2.3000000E+03  7.7348472E-05
  2.4000000E+03  6.6294100E-05
  2.5000000E+03  5.7113216E-05
  2.6000000E+03  4.9440658E-05
  2.7000000E+03  4.2991249E-05
  2.8000000E+03  3.7540488E-05
  2.9000000E+03  3.2910297E-05
  3.0000000E+03  2.8958376E-05
  3.1000000E+03  2.5570224E-05
  3.2000000E+03  2.2653123E-05
  3.3000000E+03  2.0131542E-05
  3.4000000E+03  1.7943611E-05
  3.5000000E+03  1.6038384E-05
  3.6000000E+03  1.4373701E-05
  3.7000000E+03  1.2914500E-05
  3.8000000E+03  1.1631493E-05
  3.9000000E+03  1.0500109E-05
  4.0000000E+03  9.4996438E-06
  4.1000000E+03  8.6125863E-06
  4.2000000E+03  7.8240747E-06
  4.3000000E+03  7.1214511E-06
  4.4000000E+03  6.4938972E-06
  4.6000000E+03  5.4281855E-06
  4.8000000E+03  4.5671154E-06
  5.0000000E+03  3.8659444E-06
  5.1250000E+03  3.4935145E-06
  5.2500000E+03  3.1635767E-06
  5.3750000E+03  2.8705390E-06
  5.5000000E+03  2.6096413E-06
  5.7500000E+03  2.1685766E-06
  5.8750000E+03  1.9819262E-06
  6.0000000E+03  1.8142816E-06
  6.2500000E+03  1.5273727E-06
  6.5000000E+03  1.2932880E-06
  6.7500000E+03  1.1009726E-06
  7.0000000E+03  9.4195212E-07
  7.2500000E+03  8.0967120E-07
  7.5000000E+03  6.9901542E-07
  7.7500000E+03  6.0596286E-07
  8.0000000E+03  5.2732786E-07
  8.2500000E+03  4.6056976E-07
  8.5000000E+03  4.0364809E-07
  8.7500000E+03  3.5491404E-07
  9.0000000E+03  3.1302828E-07
  9.2500000E+03  2.7689670E-07
  9.5000000E+03  2.4562040E-07
  9.7500000E+03  2.1845731E-07
  1.0000000E+04  1.9479232E-07
  1.0250000E+04  1.7411337E-07
  1.0500000E+04  1.5599207E-07
  1.0750000E+04  1.4006868E-07
  1.1000000E+04  1.2603996E-07
  1.1250000E+04  1.1364952E-07
  1.1500000E+04  1.0267977E-07
  1.1750000E+04  9.2945412E-08
  1.2000000E+04  8.4288118E-08
  1.2250000E+04  7.6572242E-08
  1.2500000E+04  6.9681231E-08
  1.3000000E+04  5.7985792E-08
  1.3500000E+04  4.8550488E-08
  1.4000000E+04  4.0884629E-08
  1.4500000E+04  3.4614942E-08
  1.5000000E+04  2.9455092E-08
  1.5500000E+04  2.5183701E-08
  1.6000000E+04  2.1628178E-08
  1.6500000E+04  1.8652983E-08
  1.7000000E+04  1.6151062E-08
  1.7500000E+04  1.4037289E-08
  1.8000000E+04  1.2243490E-08
  1.8500000E+04  1.0714781E-08
  1.9000000E+04  9.4067691E-09
  1.9500000E+04  8.2833466E-09
  2.0000000E+04  7.3149760E-09
  2.0500000E+04  6.4773787E-09
  2.1000000E+04  5.7505209E-09
  2.1500000E+04  5.1177967E-09
  2.2000000E+04  4.5653816E-09
  2.2500000E+04  4.0817193E-09
  2.3000000E+04  3.6571106E-09
  2.3500000E+04  3.2833846E-09
  2.4000000E+04  2.9536331E-09
  2.4500000E+04  2.6619953E-09
  2.5000000E+04  2.4034863E-09
  2.6000000E+04  1.9694468E-09
  2.7000000E+04  1.6242268E-09
  2.8000000E+04  1.3475832E-09
  2.9000000E+04  1.1243595E-09
  3.0000000E+04  9.4308059E-10
  3.1000000E+04  7.9497408E-10
  3.2000000E+04  6.7328514E-10
  3.3000000E+04  5.7277163E-10
  3.4000000E+04  4.8933132E-10
  3.5000000E+04  4.1973327E-10
  3.6000000E+04  3.6141733E-10
  3.7000000E+04  3.1234318E-10
  3.8000000E+04  2.7087574E-10
  3.9000000E+04  2.3569778E-10
  4.0000000E+04  2.0574183E-10
  4.1000000E+04  1.8013926E-10
  4.2000000E+04  1.5818086E-10
  4.3000000E+04  1.3928498E-10
  4.4000000E+04  1.2297238E-10
  4.5000000E+04  1.0884602E-10
  4.6000000E+04  9.6576253E-11
  4.7000000E+04  8.5888553E-11
  4.8000000E+04  7.6553434E-11
  5.0000000E+04  6.1200995E-11
  5.1250000E+04  5.3425593E-11
  5.2500000E+04  4.6773705E-11
  5.3750000E+04  4.1063351E-11
  5.5000000E+04  3.6145175E-11
  5.6250000E+04  3.1896140E-11
  5.7500000E+04  2.8214408E-11
  5.8750000E+04  2.5015257E-11
  6.0000000E+04  2.2227937E-11
  6.1250000E+04  1.9793154E-11
  6.2500000E+04  1.7661088E-11
  6.3750000E+04  1.5789754E-11
  6.5000000E+04  1.4143586E-11
  6.6250000E+04  1.2692354E-11
  6.7500000E+04  1.1410298E-11
  6.8750000E+04  1.0275404E-11
  7.0000000E+04  9.2688203E-12
  7.1250000E+04  8.3743670E-12
  7.2500000E+04  7.5781085E-12
  7.5000000E+04  6.2336745E-12
  7.7500000E+04  5.1573431E-12
  8.0000000E+04  4.2901121E-12
  8.2500000E+04  3.5870934E-12
  8.5000000E+04  3.0139015E-12
  8.7500000E+04  2.5440043E-12
  9.0000000E+04  2.1567791E-12
  9.2500000E+04  1.8360962E-12
  9.5000000E+04  1.5692689E-12
  9.7500000E+04  1.3462582E-12
  1.0000000E+05  1.1590741E-12
  1.0250000E+05  1.0013229E-12
  1.0500000E+05  8.6786142E-13
  1.0750000E+05  7.5453178E-13
  1.1000000E+05  6.5795669E-13
  1.1250000E+05  5.7538023E-13
  1.1500000E+05  5.0454392E-13
  1.1750000E+05  4.4358940E-13
  1.2000000E+05  3.9098143E-13
  1.2250000E+05  3.4544683E-13
  1.2500000E+05  3.0592542E-13
  1.2750000E+05  2.7153128E-13
  1.3000000E+05  2.4152219E-13
  1.3250000E+05  2.1527425E-13
  1.3500000E+05  1.9226135E-13
  1.3750000E+05  1.7203846E-13
  1.4000000E+05  1.5422802E-13
  1.4250000E+05  1.3850883E-13
  1.4500000E+05  1.2460677E-13
  1.4750000E+05  1.1228736E-13
  1.5000000E+05  1.0134945E-13
  1.5250000E+05  9.1620050E-14
  1.5500000E+05  8.2950089E-14
  1.6000000E+05  6.8290771E-14
  1.6500000E+05  5.6533821E-14
  1.7000000E+05  4.7045734E-14
  1.7500000E+05  3.9343562E-14
  1.8000000E+05  3.3056519E-14
  1.8500000E+05  2.7897756E-14
  1.9000000E+05  2.3643744E-14
  1.9500000E+05  2.0119210E-14
  2.0000000E+05  1.7185902E-14
  2.0500000E+05  1.4734152E-14
  2.1000000E+05  1.2676489E-14
  2.1500000E+05  1.0942792E-14
  2.2000000E+05  9.4765677E-15
  2.2500000E+05  8.2320897E-15
  2.3000000E+05  7.1721796E-15
  2.3500000E+05  6.2664763E-15
  2.4000000E+05  5.4900835E-15
  2.4500000E+05  4.8225035E-15
  2.5000000E+05  4.2467719E-15
  2.5500000E+05  3.7488061E-15
  2.6000000E+05  3.3168986E-15
  2.6500000E+05  2.9412817E-15
  2.7000000E+05  2.6137779E-15
  2.7500000E+05  2.3275191E-15
  2.8000000E+05  2.0767405E-15
  2.8500000E+05  1.8565767E-15
  2.9000000E+05  1.6628894E-15
  2.9500000E+05  1.4921504E-15
  3.0000000E+05  1.3413441E-15
  3.0500000E+05  1.2078877E-15
  
  
#  71  16  N7  EION =  1.200000000E+01 eV   311
#  S(0) = 1.432102E+01
  6.0000000E-02  0.0000000E+00
  6.0000000E+00  0.0000000E+00
  6.0000000E+00  4.3434309E-02
  1.2000000E+01  4.3434309E-02
  1.2000000E+01  8.5313861E-03
  1.2002721E+01  8.5313861E-03
  1.2152653E+01  8.4059835E-03
  1.2302585E+01  8.2846477E-03
  1.2452517E+01  8.1674369E-03
  1.2602449E+01  8.0543600E-03
  1.2902313E+01  7.8404602E-03
  1.3202177E+01  7.6424204E-03
  1.3801905E+01  7.2908011E-03
  1.4401633E+01  6.9927325E-03
  1.5601088E+01  6.5318284E-03
  1.6800544E+01  6.2176594E-03
  1.8000000E+01  6.0212696E-03
  1.9000000E+01  5.9333731E-03
  2.0000000E+01  5.9060275E-03
  2.1000000E+01  5.9336189E-03
  2.2000000E+01  6.0119920E-03
  2.3000000E+01  6.1379677E-03
  2.4000000E+01  6.3089944E-03
  2.5000000E+01  6.5228984E-03
  2.6000000E+01  6.7776175E-03
  2.7000000E+01  7.0711305E-03
  2.8000000E+01  7.4013575E-03
  2.9000000E+01  7.7659338E-03
  3.0000000E+01  8.1625062E-03
  3.1000000E+01  8.5882797E-03
  3.2000000E+01  9.0405233E-03
  3.4000000E+01  1.0012230E-02
  3.6000000E+01  1.1053262E-02
  3.8000000E+01  1.2139882E-02
  4.0000000E+01  1.3251084E-02
  4.2000000E+01  1.4369837E-02
  4.4000000E+01  1.5483430E-02
  4.6000000E+01  1.6583944E-02
  4.8000000E+01  1.7666582E-02
  5.0000000E+01  1.8729848E-02
  5.2500000E+01  2.0031571E-02
  5.5000000E+01  2.1304446E-02
  5.7500000E+01  2.2550280E-02
  6.0000000E+01  2.3768917E-02
  6.5000000E+01  2.6117106E-02
  6.7500000E+01  2.7237362E-02
  7.0000000E+01  2.8313910E-02
  7.2500000E+01  2.9339647E-02
  7.5000000E+01  3.0308459E-02
  8.0000000E+01  3.2056838E-02
  8.5000000E+01  3.3535350E-02
  9.0000000E+01  3.4750702E-02
  9.5000000E+01  3.5727794E-02
  1.0000000E+02  3.6505417E-02
  1.0500000E+02  3.7119014E-02
  1.1000000E+02  3.7598901E-02
  1.1500000E+02  3.7965742E-02
  1.2000000E+02  3.8229239E-02
  1.2500000E+02  3.8396805E-02
  1.3000000E+02  3.8471246E-02
  1.3500000E+02  3.8455008E-02
  1.4000000E+02  3.8353483E-02
  1.4500000E+02  3.8175545E-02
  1.5000000E+02  3.7929765E-02
  1.6000000E+02  3.7274756E-02
  1.7000000E+02  3.6468853E-02
  1.8000000E+02  3.5563406E-02
  1.9000000E+02  3.4586643E-02
  2.0000000E+02  3.3550831E-02
  2.1000000E+02  3.2462148E-02
  2.2000000E+02  3.1335490E-02
  2.3000000E+02  3.0189594E-02
  2.4000000E+02  2.9040650E-02
  2.5000000E+02  2.7903653E-02
  2.6000000E+02  2.6789621E-02
  2.7000000E+02  2.5702552E-02
  2.8000000E+02  2.4642362E-02
  2.9000000E+02  2.3609274E-02
  3.0000000E+02  2.2605134E-02
  3.1000000E+02  2.1632367E-02
  3.2000000E+02  2.0692638E-02
  3.4000000E+02  1.8918123E-02
  3.6000000E+02  1.7290013E-02
  3.8000000E+02  1.5804053E-02
  4.0000000E+02  1.4446483E-02
  4.2000000E+02  1.3207179E-02
  4.4000000E+02  1.2080895E-02
  4.6000000E+02  1.1060592E-02
  4.8000000E+02  1.0136466E-02
  5.0000000E+02  9.2987333E-03
  5.2500000E+02  8.3602119E-03
  5.5000000E+02  7.5293816E-03
  5.7500000E+02  6.7935124E-03
  6.0000000E+02  6.1410482E-03
  6.5000000E+02  5.0465355E-03
  6.7500000E+02  4.5875852E-03
  7.0000000E+02  4.1780032E-03
  7.2500000E+02  3.8118079E-03
  7.5000000E+02  3.4837901E-03
  8.0000000E+02  2.9247657E-03
  8.5000000E+02  2.4713826E-03
  9.0000000E+02  2.1011818E-03
  9.5000000E+02  1.7967674E-03
  1.0000000E+03  1.5446865E-03
  1.0500000E+03  1.3346428E-03
  1.1000000E+03  1.1586600E-03
  1.1500000E+03  1.0104214E-03
  1.2000000E+03  8.8487468E-04
  1.2500000E+03  7.7799866E-04
  1.3000000E+03  6.8658065E-04
  1.3500000E+03  6.0803534E-04
  1.4000000E+03  5.4026529E-04
  1.4500000E+03  4.8155927E-04
  1.5000000E+03  4.3051330E-04
  1.5500000E+03  3.8596907E-04
  1.6000000E+03  3.4696578E-04
  1.6500000E+03  3.1270234E-04
  1.7000000E+03  2.8250889E-04
  1.7500000E+03  2.5582303E-04
  1.8000000E+03  2.3217050E-04
  1.8500000E+03  2.1114977E-04
  1.9000000E+03  1.9241975E-04
  2.0000000E+03  1.6071052E-04
  2.1000000E+03  1.3518026E-04
  2.2000000E+03  1.1444882E-04
  2.3000000E+03  9.7481509E-05
  2.4000000E+03  8.3493854E-05
  2.5000000E+03  7.1884845E-05
  2.6000000E+03  6.2189505E-05
  2.7000000E+03  5.4044962E-05
  2.8000000E+03  4.7165753E-05
  2.9000000E+03  4.1325598E-05
  3.0000000E+03  3.6343796E-05
  3.1000000E+03  3.2075036E-05
  3.2000000E+03  2.8401712E-05
  3.3000000E+03  2.5228075E-05
  3.4000000E+03  2.2475740E-05
  3.5000000E+03  2.0080193E-05
  3.6000000E+03  1.7988075E-05
  3.7000000E+03  1.6155036E-05
  3.8000000E+03  1.4544046E-05
  3.9000000E+03  1.3124051E-05
  4.0000000E+03  1.1868900E-05
  4.1000000E+03  1.0756481E-05
  4.2000000E+03  9.7680384E-06
  4.3000000E+03  8.8876034E-06
  4.4000000E+03  8.1015340E-06
  4.6000000E+03  6.7673524E-06
  4.8000000E+03  5.6901251E-06
  5.0000000E+03  4.8135272E-06
  5.1250000E+03  4.3481663E-06
  5.2500000E+03  3.9360617E-06
  5.3750000E+03  3.5701864E-06
  5.5000000E+03  3.2445607E-06
  5.7500000E+03  2.6943604E-06
  5.8750000E+03  2.4616494E-06
  6.0000000E+03  2.2527047E-06
  6.2500000E+03  1.8952862E-06
  6.5000000E+03  1.6038572E-06
  6.7500000E+03  1.3645737E-06
  7.0000000E+03  1.1668308E-06
  7.2500000E+03  1.0024300E-06
  7.5000000E+03  8.6497876E-07
  7.7500000E+03  7.4945305E-07
  8.0000000E+03  6.5187567E-07
  8.2500000E+03  5.6907638E-07
  8.5000000E+03  4.9851033E-07
  8.7500000E+03  4.3812221E-07
  9.0000000E+03  3.8624324E-07
  9.2500000E+03  3.4151085E-07
  9.5000000E+03  3.0280602E-07
  9.7500000E+03  2.6920539E-07
  1.0000000E+04  2.3994389E-07
  1.0250000E+04  2.1438488E-07
  1.0500000E+04  1.9199599E-07
  1.0750000E+04  1.7233027E-07
  1.1000000E+04  1.5501113E-07
  1.1250000E+04  1.3972030E-07
  1.1500000E+04  1.2618776E-07
  1.2000000E+04  1.0351156E-07
  1.2500000E+04  8.5514679E-08
  1.3000000E+04  7.1114943E-08
  1.3500000E+04  5.9505793E-08
  1.4000000E+04  5.0079951E-08
  1.4500000E+04  4.2375732E-08
  1.5000000E+04  3.6039201E-08
  1.5500000E+04  3.0796874E-08
  1.6000000E+04  2.6435655E-08
  1.6500000E+04  2.2788296E-08
  1.7000000E+04  1.9722773E-08
  1.7500000E+04  1.7134165E-08
  1.8000000E+04  1.4938487E-08
  1.8500000E+04  1.3068163E-08
  1.9000000E+04  1.1468567E-08
  1.9500000E+04  1.0095293E-08
  2.0000000E+04  8.9120323E-09
  2.0500000E+04  7.8889566E-09
  2.1000000E+04  7.0014652E-09
  2.1500000E+04  6.2291782E-09
  2.2000000E+04  5.5551370E-09
  2.2500000E+04  4.9651707E-09
  2.3000000E+04  4.4473911E-09
  2.3500000E+04  3.9917881E-09
  2.4000000E+04  3.5899021E-09
  2.4500000E+04  3.2345593E-09
  2.5000000E+04  2.9196605E-09
  2.6000000E+04  2.3911280E-09
  2.7000000E+04  1.9709442E-09
  2.8000000E+04  1.6343764E-09
  2.9000000E+04  1.3629179E-09
  3.0000000E+04  1.1425636E-09
  3.1000000E+04  9.6261054E-10
  3.2000000E+04  8.1482109E-10
  3.3000000E+04  6.9280482E-10
  3.4000000E+04  5.9156177E-10
  3.5000000E+04  5.0715471E-10
  3.6000000E+04  4.3646495E-10
  3.7000000E+04  3.7700762E-10
  3.8000000E+04  3.2679182E-10
  3.9000000E+04  2.8421401E-10
  4.0000000E+04  2.4797500E-10
  4.1000000E+04  2.1701787E-10
  4.2000000E+04  1.9048007E-10
  4.3000000E+04  1.6765448E-10
  4.4000000E+04  1.4795868E-10
  4.5000000E+04  1.3091019E-10
  4.6000000E+04  1.1610866E-10
  4.7000000E+04  1.0322088E-10
  4.8000000E+04  9.1968481E-11
  5.0000000E+04  7.3472772E-11
  5.1250000E+04  6.4110534E-11
  5.2500000E+04  5.6104075E-11
  5.3750000E+04  4.9233248E-11
  5.5000000E+04  4.3317501E-11
  5.6250000E+04  3.8208180E-11
  5.7500000E+04  3.3782305E-11
  5.8750000E+04  2.9937625E-11
  6.0000000E+04  2.6588792E-11
  6.1250000E+04  2.3664308E-11
  6.2500000E+04  2.1104125E-11
  6.3750000E+04  1.8857674E-11
  6.5000000E+04  1.6882115E-11
  6.6250000E+04  1.5141045E-11
  6.7500000E+04  1.3603442E-11
  6.8750000E+04  1.2242800E-11
  7.0000000E+04  1.1036425E-11
  7.1250000E+04  9.9648475E-12
  7.2500000E+04  9.0112959E-12
  7.5000000E+04  7.4023054E-12
  7.7500000E+04  6.1153665E-12
  8.0000000E+04  5.0794692E-12
  8.2500000E+04  4.2405971E-12
  8.5000000E+04  3.5573859E-12
  8.7500000E+04  2.9979316E-12
  9.0000000E+04  2.5374453E-12
  9.2500000E+04  2.1565488E-12
  9.5000000E+04  1.8400103E-12
  9.7500000E+04  1.5757848E-12
  1.0000000E+05  1.3542934E-12
  1.0250000E+05  1.1678765E-12
  1.0500000E+05  1.0103769E-12
  1.0750000E+05  8.7682022E-13
  1.1000000E+05  7.6316919E-13
  1.1250000E+05  6.6613202E-13
  1.1500000E+05  5.8301325E-13
  1.1750000E+05  5.1159669E-13
  1.2000000E+05  4.5005294E-13
  1.2250000E+05  3.9686612E-13
  1.2500000E+05  3.5077482E-13
  1.2750000E+05  3.1072565E-13
  1.3000000E+05  2.7583713E-13
  1.3250000E+05  2.4536921E-13
  1.3500000E+05  2.1869854E-13
  1.3750000E+05  1.9529846E-13
  1.4000000E+05  1.7472244E-13
  1.4250000E+05  1.5659084E-13
  1.4500000E+05  1.4058022E-13
  1.4750000E+05  1.2641431E-13
  1.5000000E+05  1.1385646E-13
  1.5250000E+05  1.0270347E-13
  1.5500000E+05  9.2780434E-14
  1.6000000E+05  7.6041206E-14
  1.6500000E+05  6.2658942E-14
  1.7000000E+05  5.1894364E-14
  1.7500000E+05  4.3185145E-14
  1.8000000E+05  3.6100453E-14
  1.8500000E+05  3.0307677E-14
  1.9000000E+05  2.5548183E-14
  1.9500000E+05  2.1619598E-14
  2.0000000E+05  1.8362677E-14
  2.0500000E+05  1.5651384E-14
  2.1000000E+05  1.3385371E-14
  2.1500000E+05  1.1484338E-14
  2.2000000E+05  9.8837285E-15
  2.2500000E+05  8.5314573E-15
  2.3000000E+05  7.3852611E-15
  2.3500000E+05  6.4106774E-15
  2.4000000E+05  5.5794966E-15
  2.4500000E+05  4.8685393E-15
  2.5000000E+05  4.2586384E-15
  2.5500000E+05  3.7339117E-15
  2.6000000E+05  3.2812109E-15
  2.6500000E+05  2.8896120E-15
  2.7000000E+05  2.5500064E-15
  2.7500000E+05  2.2547776E-15
  2.8000000E+05  1.9975948E-15
  2.8500000E+05  1.7731465E-15
  2.9000000E+05  1.5769112E-15
  2.9500000E+05  1.4050331E-15
  3.0000000E+05  1.2542189E-15
  3.0500000E+05  1.1216515E-15
  
  
#  71  20  O4  EION =  6.867000000E+00 eV   277
#  S(0) = 1.566826E+00
  4.6215678E-02  0.0000000E+00
  4.6215678E+00  0.0000000E+00
  4.6215678E+00  5.0765110E-02
  6.8670000E+00  5.0765110E-02
  6.8697211E+00  5.0765110E-02
  6.8957769E+00  5.1113108E-02
  6.9218327E+00  5.1452754E-02
  6.9478885E+00  5.1784262E-02
  6.9739442E+00  5.2107838E-02
  7.0000000E+00  5.2423682E-02
  7.2500000E+00  5.5097168E-02
  7.5000000E+00  5.7222207E-02
  7.7500000E+00  5.8912891E-02
  8.0000000E+00  6.0257079E-02
  8.2500000E+00  6.1322877E-02
  8.5000000E+00  6.2163434E-02
  9.0000000E+00  6.3326843E-02
  9.5000000E+00  6.3986612E-02
  1.0000000E+01  6.4293809E-02
  1.0500000E+01  6.4344879E-02
  1.1000000E+01  6.4201747E-02
  1.1500000E+01  6.3904263E-02
  1.2000000E+01  6.3477981E-02
  1.2500000E+01  6.2939247E-02
  1.3000000E+01  6.2298581E-02
  1.3500000E+01  6.1563119E-02
  1.4000000E+01  6.0737837E-02
  1.4500000E+01  5.9826795E-02
  1.5000000E+01  5.8834255E-02
  1.6000000E+01  5.6621901E-02
  1.7000000E+01  5.4143188E-02
  1.8000000E+01  5.1452010E-02
  1.9000000E+01  4.8611210E-02
  2.0000000E+01  4.5686932E-02
  2.1000000E+01  4.2743492E-02
  2.2000000E+01  3.9838235E-02
  2.3000000E+01  3.7017923E-02
  2.4000000E+01  3.4318917E-02
  2.5000000E+01  3.1765350E-02
  2.6000000E+01  2.9372396E-02
  2.7000000E+01  2.7146253E-02
  2.8000000E+01  2.5087158E-02
  2.9000000E+01  2.3190639E-02
  3.0000000E+01  2.1448974E-02
  3.1000000E+01  1.9852643E-02
  3.2000000E+01  1.8391229E-02
  3.4000000E+01  1.5829528E-02
  3.6000000E+01  1.3680887E-02
  3.8000000E+01  1.1871420E-02
  4.0000000E+01  1.0339631E-02
  4.2000000E+01  9.0353145E-03
  4.4000000E+01  7.9185109E-03
  4.6000000E+01  6.9572963E-03
  4.8000000E+01  6.1263814E-03
  5.0000000E+01  5.4054591E-03
  5.2500000E+01  4.6341907E-03
  5.5000000E+01  3.9836459E-03
  5.7500000E+01  3.4332915E-03
  6.0000000E+01  2.9666739E-03
  6.2500000E+01  2.5702087E-03
  6.5000000E+01  2.2326347E-03
  6.6250000E+01  2.0829440E-03
  6.7500000E+01  1.9445908E-03
  7.0000000E+01  1.6982318E-03
  7.2500000E+01  1.4869599E-03
  7.5000000E+01  1.3052787E-03
  7.7500000E+01  1.1486069E-03
  8.0000000E+01  1.0130763E-03
  8.2500000E+01  8.9547263E-04
  8.5000000E+01  7.9313068E-04
  8.7500000E+01  7.0381208E-04
  9.0000000E+01  6.2563883E-04
  9.2500000E+01  5.5704289E-04
  9.5000000E+01  4.9670927E-04
  9.7500000E+01  4.4353516E-04
  1.0000000E+02  3.9658463E-04
  1.0250000E+02  3.5505720E-04
  1.0500000E+02  3.1826739E-04
  1.1000000E+02  2.5668146E-04
  1.1250000E+02  2.3095685E-04
  1.1500000E+02  2.0808322E-04
  1.1750000E+02  1.8772751E-04
  1.2000000E+02  1.6961193E-04
  1.2500000E+02  1.3913825E-04
  1.2750000E+02  1.2635640E-04
  1.3000000E+02  1.1496602E-04
  1.3250000E+02  1.0481941E-04
  1.3500000E+02  9.5788500E-05
  1.3750000E+02  8.7754863E-05
  1.4000000E+02  8.0610159E-05
  1.4250000E+02  7.4256264E-05
  1.4500000E+02  6.8605622E-05
  1.4750000E+02  6.3585750E-05
  1.5000000E+02  5.9133646E-05
  1.5500000E+02  5.1707134E-05
  1.6000000E+02  4.5928249E-05
  1.6250000E+02  4.3553601E-05
  1.6500000E+02  4.1471993E-05
  1.6750000E+02  3.9650625E-05
  1.7000000E+02  3.8061531E-05
  1.7500000E+02  3.5488352E-05
  1.8000000E+02  3.3601083E-05
  1.8500000E+02  3.2270022E-05
  1.9000000E+02  3.1369092E-05
  1.9500000E+02  3.0804188E-05
  2.0000000E+02  3.0505549E-05
  2.1000000E+02  3.0497599E-05
  2.1500000E+02  3.0703565E-05
  2.2000000E+02  3.1004104E-05
  2.2500000E+02  3.1370941E-05
  2.3000000E+02  3.1783252E-05
  2.4000000E+02  3.2693023E-05
  2.4500000E+02  3.3167969E-05
  2.5000000E+02  3.3642626E-05
  2.5500000E+02  3.4108862E-05
  2.6000000E+02  3.4562519E-05
  2.7000000E+02  3.5419172E-05
  2.8000000E+02  3.6189082E-05
  2.9000000E+02  3.6856651E-05
  3.0000000E+02  3.7421305E-05
  3.1000000E+02  3.7885637E-05
  3.2000000E+02  3.8252982E-05
  3.4000000E+02  3.8717633E-05
  3.6000000E+02  3.8860643E-05
  3.8000000E+02  3.8729150E-05
  4.0000000E+02  3.8369099E-05
  4.2000000E+02  3.7828403E-05
  4.4000000E+02  3.7154951E-05
  4.6000000E+02  3.6386173E-05
  4.8000000E+02  3.5547346E-05
  5.0000000E+02  3.4658445E-05
  5.2500000E+02  3.3503720E-05
  5.5000000E+02  3.2327839E-05
  5.7500000E+02  3.1151564E-05
  6.0000000E+02  2.9985553E-05
  6.5000000E+02  2.7712038E-05
  6.7500000E+02  2.6616545E-05
  7.0000000E+02  2.5554557E-05
  7.2500000E+02  2.4528970E-05
  7.5000000E+02  2.3541774E-05
  8.0000000E+02  2.1686067E-05
  8.5000000E+02  1.9988412E-05
  9.0000000E+02  1.8442667E-05
  9.5000000E+02  1.7035466E-05
  1.0000000E+03  1.5752011E-05
  1.0500000E+03  1.4581110E-05
  1.1000000E+03  1.3513554E-05
  1.1500000E+03  1.2540334E-05
  1.2000000E+03  1.1652858E-05
  1.2500000E+03  1.0843063E-05
  1.3000000E+03  1.0103054E-05
  1.3500000E+03  9.4254523E-06
  1.4000000E+03  8.8038266E-06
  1.4500000E+03  8.2327342E-06
  1.5000000E+03  7.7074639E-06
  1.6000000E+03  6.7778878E-06
  1.7000000E+03  5.9863868E-06
  1.8000000E+03  5.3095776E-06
  1.9000000E+03  4.7275027E-06
  2.0000000E+03  4.2239770E-06
  2.1000000E+03  3.7866762E-06
  2.2000000E+03  3.4057300E-06
  2.3000000E+03  3.0726452E-06
  2.4000000E+03  2.7801016E-06
  2.5000000E+03  2.5221004E-06
  2.6000000E+03  2.2938299E-06
  2.7000000E+03  2.0913145E-06
  2.8000000E+03  1.9111615E-06
  2.9000000E+03  1.7504113E-06
  3.0000000E+03  1.6065266E-06
  3.1000000E+03  1.4773625E-06
  3.2000000E+03  1.3611190E-06
  3.3000000E+03  1.2562778E-06
  3.4000000E+03  1.1615240E-06
  3.5000000E+03  1.0757131E-06
  3.6000000E+03  9.9783256E-07
  3.7000000E+03  9.2699489E-07
  3.8000000E+03  8.6242928E-07
  3.9000000E+03  8.0346454E-07
  4.0000000E+03  7.4951878E-07
  4.2000000E+03  6.5471479E-07
  4.4000000E+03  5.7462294E-07
  4.6000000E+03  5.0656209E-07
  4.8000000E+03  4.4839917E-07
  5.0000000E+03  3.9843427E-07
  5.2500000E+03  3.4545237E-07
  5.5000000E+03  3.0105685E-07
  5.7500000E+03  2.6361468E-07
  5.8750000E+03  2.4709081E-07
  6.0000000E+03  2.3184901E-07
  6.2500000E+03  2.0475048E-07
  6.5000000E+03  1.8151403E-07
  6.7500000E+03  1.6149297E-07
  7.0000000E+03  1.4416440E-07
  7.2500000E+03  1.2910247E-07
  7.5000000E+03  1.1595834E-07
  7.7500000E+03  1.0444467E-07
  8.0000000E+03  9.4323482E-08
  8.2500000E+03  8.5396642E-08
  8.5000000E+03  7.7498326E-08
  8.7500000E+03  7.0489112E-08
  9.0000000E+03  6.4251260E-08
  9.2500000E+03  5.8684915E-08
  9.5000000E+03  5.3705049E-08
  9.7500000E+03  4.9238981E-08
  1.0000000E+04  4.5224372E-08
  1.0250000E+04  4.1607566E-08
  1.0500000E+04  3.8342223E-08
  1.0750000E+04  3.5388191E-08
  1.1000000E+04  3.2710581E-08
  1.1250000E+04  3.0278998E-08
  1.1500000E+04  2.8066880E-08
  1.2000000E+04  2.4210783E-08
  1.2500000E+04  2.0987804E-08
  1.3000000E+04  1.8277695E-08
  1.3500000E+04  1.5986021E-08
  1.4000000E+04  1.4037992E-08
  1.4500000E+04  1.2373936E-08
  1.5000000E+04  1.0945899E-08
  1.5500000E+04  9.7150912E-09
  1.6000000E+04  8.6499327E-09
  1.6500000E+04  7.7245645E-09
  1.7000000E+04  6.9177022E-09
  1.7500000E+04  6.2117353E-09
  1.8000000E+04  5.5920242E-09
  1.8500000E+04  5.0463399E-09
  1.9000000E+04  4.5644193E-09
  1.9500000E+04  4.1376132E-09
  2.0000000E+04  3.7585996E-09
  2.0500000E+04  3.4211570E-09
  2.1000000E+04  3.1199845E-09
  2.1500000E+04  2.8505496E-09
  2.2000000E+04  2.6089640E-09
  2.2500000E+04  2.3918809E-09
  2.3000000E+04  2.1964112E-09
  2.3500000E+04  2.0200529E-09
  2.4000000E+04  1.8606338E-09
  2.4500000E+04  1.7162623E-09
  2.5000000E+04  1.5852870E-09
  2.5500000E+04  1.4662622E-09
  2.6000000E+04  1.3579202E-09
  2.6500000E+04  1.2591459E-09
  2.7000000E+04  1.1689571E-09
  2.8000000E+04  1.0109654E-09
  2.9000000E+04  8.7812880E-10
  3.0000000E+04  7.6585722E-10
  3.1000000E+04  6.7050088E-10
  3.2000000E+04  5.8913782E-10
  3.3000000E+04  5.1941347E-10
  3.4000000E+04  4.5941829E-10
  3.5000000E+04  4.0759478E-10
  3.6000000E+04  3.6266603E-10
  3.7000000E+04  3.2357952E-10
  3.8000000E+04  2.8946337E-10
  3.9000000E+04  2.5959200E-10
  4.0000000E+04  2.3335907E-10
  4.1000000E+04  2.1025574E-10
  4.2000000E+04  1.8985321E-10
  4.3000000E+04  1.7178882E-10
  4.4000000E+04  1.5575466E-10
  4.5000000E+04  1.4148829E-10
  4.6000000E+04  1.2876545E-10
  4.7000000E+04  1.1739398E-10
  4.8000000E+04  1.0720870E-10
  5.0000000E+04  8.9846580E-11
  5.1250000E+04  8.0704878E-11
  5.2500000E+04  7.2658526E-11
  5.3750000E+04  6.5557328E-11
  5.5000000E+04  5.9274141E-11
  5.7500000E+04  4.8743426E-11
  5.8750000E+04  4.4324226E-11
  6.0000000E+04  4.0375358E-11
  6.1250000E+04  3.6838993E-11
  6.2500000E+04  3.3666027E-11
  6.3750000E+04  3.0814971E-11
  6.5000000E+04  2.8249540E-11
  6.7500000E+04  2.3851833E-11
  
  
#  71  24  P1  EION =  6.867000000E+00 eV   261
#  S(0) = 2.493409E+00
  3.4335000E-02  0.0000000E+00
  3.4335000E+00  0.0000000E+00
  3.4335000E+00  6.8577728E-01
  6.8670000E+00  6.8577728E-01
  6.8670000E+00  4.8407132E-02
  6.8697211E+00  4.8407132E-02
  6.8957769E+00  4.7583788E-02
  6.9218327E+00  4.6777234E-02
  6.9478885E+00  4.5987068E-02
  6.9739442E+00  4.5212897E-02
  7.0000000E+00  4.4454344E-02
  7.2500000E+00  3.7901312E-02
  7.5000000E+00  3.2473759E-02
  7.7500000E+00  2.7951083E-02
  8.0000000E+00  2.4161158E-02
  8.2500000E+00  2.0968553E-02
  8.5000000E+00  1.8265929E-02
  8.7500000E+00  1.5967569E-02
  9.0000000E+00  1.4004592E-02
  9.2500000E+00  1.2321285E-02
  9.5000000E+00  1.0872321E-02
  9.7500000E+00  9.6206169E-03
  1.0000000E+01  8.5356771E-03
  1.0250000E+01  7.5922952E-03
  1.0500000E+01  6.7695376E-03
  1.0750000E+01  6.0499484E-03
  1.1000000E+01  5.4188980E-03
  1.1250000E+01  4.8640895E-03
  1.1500000E+01  4.3751341E-03
  1.1750000E+01  3.9432360E-03
  1.2000000E+01  3.5609045E-03
  1.2250000E+01  3.2217666E-03
  1.2500000E+01  2.9203432E-03
  1.2750000E+01  2.6519570E-03
  1.3000000E+01  2.4125639E-03
  1.3250000E+01  2.1986675E-03
  1.3500000E+01  2.0072662E-03
  1.4000000E+01  1.6817669E-03
  1.4250000E+01  1.5434111E-03
  1.4500000E+01  1.4189170E-03
  1.4750000E+01  1.3067457E-03
  1.5000000E+01  1.2055756E-03
  1.5250000E+01  1.1142371E-03
  1.5500000E+01  1.0316810E-03
  1.5750000E+01  9.5698312E-04
  1.6000000E+01  8.8934953E-04
  1.6250000E+01  8.2806566E-04
  1.6500000E+01  7.7248545E-04
  1.6750000E+01  7.2203227E-04
  1.7000000E+01  6.7621099E-04
  1.7500000E+01  5.9672781E-04
  1.8000000E+01  5.3095357E-04
  1.8500000E+01  4.7643480E-04
  1.9000000E+01  4.3120205E-04
  1.9500000E+01  3.9364010E-04
  2.0000000E+01  3.6243495E-04
  2.0500000E+01  3.3652388E-04
  2.0750000E+01  3.2527726E-04
  2.1000000E+01  3.1503695E-04
  2.1500000E+01  2.9722829E-04
  2.2000000E+01  2.8249823E-04
  2.2500000E+01  2.7036911E-04
  2.3000000E+01  2.6041632E-04
  2.3500000E+01  2.5227861E-04
  2.4000000E+01  2.4567164E-04
  2.4500000E+01  2.4036379E-04
  2.5000000E+01  2.3614186E-04
  2.5500000E+01  2.3282625E-04
  2.6000000E+01  2.3027108E-04
  2.7000000E+01  2.2697540E-04
  2.8000000E+01  2.2546820E-04
  2.9000000E+01  2.2517228E-04
  3.0000000E+01  2.2567693E-04
  3.1000000E+01  2.2668385E-04
  3.2000000E+01  2.2796456E-04
  3.3000000E+01  2.2936642E-04
  3.4000000E+01  2.3077599E-04
  3.5000000E+01  2.3210493E-04
  3.6000000E+01  2.3330061E-04
  3.8000000E+01  2.3515339E-04
  4.0000000E+01  2.3616521E-04
  4.2000000E+01  2.3630604E-04
  4.4000000E+01  2.3561046E-04
  4.6000000E+01  2.3415480E-04
  4.8000000E+01  2.3202869E-04
  5.0000000E+01  2.2933201E-04
  5.2500000E+01  2.2530076E-04
  5.5000000E+01  2.2070125E-04
  5.7500000E+01  2.1568612E-04
  6.0000000E+01  2.1039072E-04
  6.5000000E+01  1.9938297E-04
  6.7500000E+01  1.9383587E-04
  7.0000000E+01  1.8834089E-04
  7.2500000E+01  1.8294167E-04
  7.5000000E+01  1.7767047E-04
  8.0000000E+01  1.6759466E-04
  8.5000000E+01  1.5821240E-04
  9.0000000E+01  1.4954722E-04
  9.5000000E+01  1.4157827E-04
  1.0000000E+02  1.3426379E-04
  1.0500000E+02  1.2755233E-04
  1.1000000E+02  1.2139212E-04
  1.1500000E+02  1.1573349E-04
  1.2000000E+02  1.1053029E-04
  1.2500000E+02  1.0574084E-04
  1.3000000E+02  1.0132711E-04
  1.3500000E+02  9.7253549E-05
  1.4000000E+02  9.3486814E-05
  1.4500000E+02  8.9997216E-05
  1.5000000E+02  8.6756126E-05
  1.6000000E+02  8.0911253E-05
  1.7000000E+02  7.5766075E-05
  1.8000000E+02  7.1163832E-05
  1.9000000E+02  6.6988804E-05
  2.0000000E+02  6.3157214E-05
  2.1000000E+02  5.9612233E-05
  2.2000000E+02  5.6322468E-05
  2.3000000E+02  5.3264492E-05
  2.4000000E+02  5.0424320E-05
  2.5000000E+02  4.7790847E-05
  2.6000000E+02  4.5351498E-05
  2.7000000E+02  4.3093088E-05
  2.8000000E+02  4.1002423E-05
  2.9000000E+02  3.9066518E-05
  3.0000000E+02  3.7272614E-05
  3.1000000E+02  3.5608817E-05
  3.2000000E+02  3.4064259E-05
  3.4000000E+02  3.1295633E-05
  3.6000000E+02  2.8899538E-05
  3.8000000E+02  2.6811975E-05
  4.0000000E+02  2.4976146E-05
  4.2000000E+02  2.3344329E-05
  4.4000000E+02  2.1876470E-05
  4.6000000E+02  2.0544323E-05
  4.8000000E+02  1.9330734E-05
  5.0000000E+02  1.8222104E-05
  5.2500000E+02  1.6967726E-05
  5.5000000E+02  1.5843800E-05
  5.7500000E+02  1.4835240E-05
  6.0000000E+02  1.3928472E-05
  6.5000000E+02  1.2373134E-05
  6.7500000E+02  1.1702821E-05
  7.0000000E+02  1.1091736E-05
  7.2500000E+02  1.0531861E-05
  7.5000000E+02  1.0015813E-05
  8.0000000E+02  9.0925658E-06
  8.5000000E+02  8.2914404E-06
  9.0000000E+02  7.5940587E-06
  9.5000000E+02  6.9853851E-06
  1.0000000E+03  6.4526696E-06
  1.0500000E+03  5.9835502E-06
  1.1000000E+03  5.5669845E-06
  1.1500000E+03  5.1942802E-06
  1.2000000E+03  4.8584684E-06
  1.2500000E+03  4.5540662E-06
  1.3000000E+03  4.2774067E-06
  1.3500000E+03  4.0258897E-06
  1.4000000E+03  3.7970833E-06
  1.4500000E+03  3.5883811E-06
  1.5000000E+03  3.3972620E-06
  1.6000000E+03  3.0595983E-06
  1.6500000E+03  2.9096823E-06
  1.7000000E+03  2.7705253E-06
  1.7500000E+03  2.6409986E-06
  1.8000000E+03  2.5202741E-06
  1.9000000E+03  2.3027804E-06
  2.0000000E+03  2.1134076E-06
  2.1000000E+03  1.9472055E-06
  2.2000000E+03  1.7998023E-06
  2.3000000E+03  1.6682386E-06
  2.4000000E+03  1.5506349E-06
  2.5000000E+03  1.4453373E-06
  2.6000000E+03  1.3506390E-06
  2.7000000E+03  1.2649891E-06
  2.8000000E+03  1.1871428E-06
  2.9000000E+03  1.1161965E-06
  3.0000000E+03  1.0514310E-06
  3.1000000E+03  9.9220755E-07
  3.2000000E+03  9.3791673E-07
  3.3000000E+03  8.8797967E-07
  3.4000000E+03  8.4190167E-07
  3.5000000E+03  7.9926375E-07
  3.6000000E+03  7.5973713E-07
  3.8000000E+03  6.8895367E-07
  4.0000000E+03  6.2765931E-07
  4.2000000E+03  5.7420231E-07
  4.4000000E+03  5.2723032E-07
  4.6000000E+03  4.8571304E-07
  4.8000000E+03  4.4885592E-07
  5.0000000E+03  4.1600229E-07
  5.2500000E+03  3.7972845E-07
  5.5000000E+03  3.4795808E-07
  5.7500000E+03  3.1997380E-07
  6.0000000E+03  2.9519178E-07
  6.5000000E+03  2.5342378E-07
  6.7500000E+03  2.3573231E-07
  7.0000000E+03  2.1979671E-07
  7.2500000E+03  2.0539310E-07
  7.5000000E+03  1.9233215E-07
  7.7500000E+03  1.8045286E-07
  8.0000000E+03  1.6961740E-07
  8.2500000E+03  1.5970705E-07
  8.5000000E+03  1.5061953E-07
  9.0000000E+03  1.3457069E-07
  9.5000000E+03  1.2089217E-07
  1.0000000E+04  1.0914085E-07
  1.0500000E+04  9.8972228E-08
  1.1000000E+04  9.0115407E-08
  1.1500000E+04  8.2355274E-08
  1.2000000E+04  7.5519249E-08
  1.2500000E+04  6.9467415E-08
  1.3000000E+04  6.4085260E-08
  1.3500000E+04  5.9278378E-08
  1.4000000E+04  5.4968434E-08
  1.4500000E+04  5.1090037E-08
  1.5000000E+04  4.7588214E-08
  1.5500000E+04  4.4416447E-08
  1.6000000E+04  4.1535183E-08
  1.6500000E+04  3.8910621E-08
  1.7000000E+04  3.6513711E-08
  1.8000000E+04  3.2305842E-08
  1.9000000E+04  2.8747909E-08
  2.0000000E+04  2.5715121E-08
  2.1000000E+04  2.3110919E-08
  2.2000000E+04  2.0859755E-08
  2.3000000E+04  1.8901948E-08
  2.4000000E+04  1.7189869E-08
  2.5000000E+04  1.5685073E-08
  2.6000000E+04  1.4356232E-08
  2.7000000E+04  1.3177641E-08
  2.8000000E+04  1.2128072E-08
  2.9000000E+04  1.1189866E-08
  3.0000000E+04  1.0348246E-08
  3.1000000E+04  9.5907787E-09
  3.2000000E+04  8.9069484E-09
  3.3000000E+04  8.2878131E-09
  3.4000000E+04  7.7257291E-09
  3.5000000E+04  7.2141330E-09
  3.6000000E+04  6.7473678E-09
  3.8000000E+04  5.9293778E-09
  4.0000000E+04  5.2396853E-09
  4.2000000E+04  4.6537242E-09
  4.4000000E+04  4.1524400E-09
  4.6000000E+04  3.7208879E-09
  4.8000000E+04  3.3472221E-09
  5.0000000E+04  3.0219602E-09
  5.2500000E+04  2.6719317E-09
  5.5000000E+04  2.3737726E-09
  5.7500000E+04  2.1181600E-09
  5.8750000E+04  2.0039400E-09
  6.0000000E+04  1.8977158E-09
  6.2500000E+04  1.7065610E-09
  6.5000000E+04  1.5399906E-09
  6.7500000E+04  1.3941946E-09
  7.0000000E+04  1.2660437E-09
  7.2500000E+04  1.1529074E-09
  7.5000000E+04  1.0525922E-09
  7.7500000E+04  9.6329121E-10
  8.0000000E+04  8.8357280E-10
  8.2500000E+04  8.1231434E-10
  8.5000000E+04  7.4853186E-10


==> anc/colstop/sbethe/sdbase/oos72.tab <==
# Atomic number = 72   (Hf)
#
#      W/eV         OOS*eV
  
  
#  72   1  K1  EION =  6.535000000E+04 eV   233
#  S(0) = 8.817439E-01
  6.5343691E+02  0.0000000E+00
  6.5343691E+04  0.0000000E+00
  6.5343691E+04  2.9079789E-05
  6.5350000E+04  2.9079789E-05
  6.5350655E+04  2.9079789E-05
  6.5351494E+04  2.8660793E-05
  6.5352334E+04  2.8291371E-05
  6.5353174E+04  2.7964960E-05
  6.5354013E+04  2.7676418E-05
  6.5355692E+04  2.7197082E-05
  6.5357372E+04  2.6827617E-05
  6.5360730E+04  2.6344786E-05
  6.5364088E+04  2.6112508E-05
  6.5367447E+04  2.6048678E-05
  6.5370805E+04  2.6091855E-05
  6.5374163E+04  2.6195571E-05
  6.5377522E+04  2.6325149E-05
  6.5384238E+04  2.6571469E-05
  6.5390955E+04  2.6726179E-05
  6.5397672E+04  2.6774519E-05
  6.5404388E+04  2.6747711E-05
  6.5411105E+04  2.6688134E-05
  6.5417822E+04  2.6629549E-05
  6.5424539E+04  2.6590465E-05
  6.5431255E+04  2.6575590E-05
  6.5437972E+04  2.6580296E-05
  6.5444689E+04  2.6595374E-05
  6.5451405E+04  2.6611787E-05
  6.5458122E+04  2.6622252E-05
  6.5471556E+04  2.6614581E-05
  6.5484989E+04  2.6577245E-05
  6.5498422E+04  2.6536230E-05
  6.5511856E+04  2.6511143E-05
  6.5525289E+04  2.6504537E-05
  6.5538723E+04  2.6506019E-05
  6.5565589E+04  2.6493083E-05
  6.5592456E+04  2.6450202E-05
  6.5619323E+04  2.6414297E-05
  6.5646190E+04  2.6397143E-05
  6.5673057E+04  2.6378791E-05
  6.5699923E+04  2.6346512E-05
  6.5726790E+04  2.6311413E-05
  6.5753657E+04  2.6283148E-05
  6.5780524E+04  2.6260421E-05
  6.5834258E+04  2.6206708E-05
  6.5887991E+04  2.6144754E-05
  6.5941725E+04  2.6092868E-05
  6.5995458E+04  2.6036330E-05
  6.6210393E+04  2.5812767E-05
  6.6640262E+04  2.5371480E-05
  6.7070131E+04  2.4939388E-05
  6.7500000E+04  2.4511523E-05
  7.0000000E+04  2.2173595E-05
  7.2500000E+04  2.0107529E-05
  7.5000000E+04  1.8284799E-05
  8.0000000E+04  1.5230378E-05
  8.5000000E+04  1.2797745E-05
  9.0000000E+04  1.0839618E-05
  9.5000000E+04  9.2477948E-06
  1.0000000E+05  7.9420219E-06
  1.0500000E+05  6.8620334E-06
  1.1000000E+05  5.9620086E-06
  1.1500000E+05  5.2067250E-06
  1.2000000E+05  4.5688261E-06
  1.2500000E+05  4.0268590E-06
  1.3000000E+05  3.5638491E-06
  1.3500000E+05  3.1662550E-06
  1.4000000E+05  2.8231931E-06
  1.4500000E+05  2.5258490E-06
  1.5000000E+05  2.2670414E-06
  1.5500000E+05  2.0408796E-06
  1.6000000E+05  1.8425051E-06
  1.6500000E+05  1.6678876E-06
  1.7000000E+05  1.5136681E-06
  1.8000000E+05  1.2556087E-06
  1.9000000E+05  1.0506985E-06
  2.0000000E+05  8.8625127E-07
  2.1000000E+05  7.5299345E-07
  2.2000000E+05  6.4405044E-07
  2.3000000E+05  5.5426033E-07
  2.4000000E+05  4.7970033E-07
  2.5000000E+05  4.1735817E-07
  2.6000000E+05  3.6489642E-07
  2.7000000E+05  3.2048544E-07
  2.8000000E+05  2.8268003E-07
  2.9000000E+05  2.5033006E-07
  3.0000000E+05  2.2251312E-07
  3.1000000E+05  1.9848428E-07
  3.2000000E+05  1.7763815E-07
  3.3000000E+05  1.5947957E-07
  3.4000000E+05  1.4360125E-07
  3.5000000E+05  1.2966639E-07
  3.6000000E+05  1.1739498E-07
  3.7000000E+05  1.0655313E-07
  3.8000000E+05  9.6944545E-08
  3.9000000E+05  8.8403779E-08
  4.0000000E+05  8.0790796E-08
  4.2000000E+05  6.7889632E-08
  4.4000000E+05  5.7482154E-08
  4.6000000E+05  4.9008851E-08
  4.8000000E+05  4.2051776E-08
  5.0000000E+05  3.6295020E-08
  5.2500000E+05  3.0424575E-08
  5.5000000E+05  2.5701672E-08
  5.7500000E+05  2.1865930E-08
  5.8750000E+05  2.0218166E-08
  6.0000000E+05  1.8723635E-08
  6.2500000E+05  1.6128845E-08
  6.5000000E+05  1.3970367E-08
  6.7500000E+05  1.2162603E-08
  7.0000000E+05  1.0638987E-08
  7.2500000E+05  9.3473065E-09
  7.5000000E+05  8.2462589E-09
  7.7500000E+05  7.3029012E-09
  8.0000000E+05  6.4907777E-09
  8.2500000E+05  5.7884928E-09
  8.5000000E+05  5.1786258E-09
  8.7500000E+05  4.6469100E-09
  9.0000000E+05  4.1815949E-09
  9.2500000E+05  3.7729479E-09
  9.5000000E+05  3.4128663E-09
  1.0000000E+06  2.8123717E-09
  1.0500000E+06  2.3377521E-09
  1.1000000E+06  1.9586159E-09
  1.1500000E+06  1.6528170E-09
  1.2000000E+06  1.4039874E-09
  1.2500000E+06  1.1998727E-09
  1.3000000E+06  1.0311894E-09
  1.3500000E+06  8.9082819E-10
  1.4000000E+06  7.7328948E-10
  1.4500000E+06  6.7428007E-10
  1.5000000E+06  5.9041942E-10
  1.5500000E+06  5.1902410E-10
  1.6000000E+06  4.5794832E-10
  1.6500000E+06  4.0546431E-10
  1.7000000E+06  3.6017163E-10
  1.7500000E+06  3.2092833E-10
  1.8000000E+06  2.8679807E-10
  1.8500000E+06  2.5700875E-10
  1.9000000E+06  2.3092031E-10
  1.9500000E+06  2.0799962E-10
  2.0000000E+06  1.8780046E-10
  2.0500000E+06  1.6994787E-10
  2.1000000E+06  1.5412549E-10
  2.2000000E+06  1.2753966E-10
  2.3000000E+06  1.0634251E-10
  2.4000000E+06  8.9288670E-11
  2.5000000E+06  7.5453805E-11
  2.6000000E+06  6.4143746E-11
  2.7000000E+06  5.4831653E-11
  2.8000000E+06  4.7113719E-11
  2.9000000E+06  4.0677556E-11
  3.0000000E+06  3.5279347E-11
  3.1000000E+06  3.0727249E-11
  3.2000000E+06  2.6869172E-11
  3.3000000E+06  2.3583706E-11
  3.4000000E+06  2.0773292E-11
  3.5000000E+06  1.8359061E-11
  3.6000000E+06  1.6276869E-11
  3.7000000E+06  1.4474246E-11
  3.8000000E+06  1.2908047E-11
  3.9000000E+06  1.1542608E-11
  4.0000000E+06  1.0348316E-11
  4.1000000E+06  9.3004800E-12
  4.2000000E+06  8.3784203E-12
  4.3000000E+06  7.5647493E-12
  4.4000000E+06  6.8447899E-12
  4.6000000E+06  5.6381238E-12
  4.8000000E+06  4.6794742E-12
  5.0000000E+06  3.9110444E-12
  5.1250000E+06  3.5078527E-12
  5.2500000E+06  3.1538125E-12
  5.3750000E+06  2.8420357E-12
  5.5000000E+06  2.5667204E-12
  5.7500000E+06  2.1065975E-12
  5.8750000E+06  1.9140851E-12
  6.0000000E+06  1.7423977E-12
  6.2500000E+06  1.4514880E-12
  6.5000000E+06  1.2171595E-12
  6.7500000E+06  1.0269338E-12
  7.0000000E+06  8.7138798E-13
  7.2500000E+06  7.4333782E-13
  7.5000000E+06  6.3725702E-13
  7.7500000E+06  5.4885807E-13
  8.0000000E+06  4.7478733E-13
  8.2500000E+06  4.1240094E-13
  8.5000000E+06  3.5959953E-13
  8.7500000E+06  3.1470437E-13
  9.0000000E+06  2.7636514E-13
  9.2500000E+06  2.4348960E-13
  9.5000000E+06  2.1518915E-13
  9.7500000E+06  1.9073694E-13
  1.0000000E+07  1.6953544E-13
  1.0250000E+07  1.5109109E-13
  1.0500000E+07  1.3499431E-13
  1.0750000E+07  1.2090371E-13
  1.1000000E+07  1.0853343E-13
  1.1250000E+07  9.7643352E-14
  1.1500000E+07  8.8030961E-14
  1.2000000E+07  7.1979481E-14
  1.2500000E+07  5.9292471E-14
  1.3000000E+07  4.9176432E-14
  1.3500000E+07  4.1044850E-14
  1.4000000E+07  3.4459131E-14
  1.4500000E+07  2.9088022E-14
  1.5000000E+07  2.4678978E-14
  1.5500000E+07  2.1037649E-14
  1.6000000E+07  1.8013227E-14
  1.6500000E+07  1.5487811E-14
  1.7000000E+07  1.3368524E-14
  1.7500000E+07  1.1581649E-14
  1.8000000E+07  1.0068347E-14
  1.8500000E+07  8.7813655E-15
  1.9000000E+07  7.6825315E-15
  1.9500000E+07  6.7408246E-15
  2.0000000E+07  5.9309148E-15
  2.0500000E+07  5.2320171E-15
  2.1000000E+07  4.6269935E-15
  2.1500000E+07  4.1016287E-15
  2.2000000E+07  3.6440868E-15
  2.2500000E+07  3.2444948E-15
  2.3000000E+07  2.8945843E-15
  2.3500000E+07  2.5874041E-15
  2.4000000E+07  2.3171016E-15
  2.4500000E+07  2.0787308E-15
  2.5000000E+07  1.8680797E-15
  2.6000000E+07  1.5160583E-15
  2.7000000E+07  1.2379100E-15
  2.8000000E+07  1.0162634E-15
  2.9000000E+07  8.3823007E-16
  3.0000000E+07  6.9426614E-16
  3.1000000E+07  5.7749501E-16
  3.2000000E+07  4.8262843E-16
  
  
#  72   2  L1  EION =  1.127500000E+04 eV   252
#  S(0) = 1.021608E+00
  1.1269156E+02  0.0000000E+00
  1.1269156E+04  0.0000000E+00
  1.1269156E+04  1.0538978E-04
  1.1275000E+04  1.0538978E-04
  1.1275112E+04  1.0538978E-04
  1.1275464E+04  1.0461846E-04
  1.1275815E+04  1.0389140E-04
  1.1276167E+04  1.0320537E-04
  1.1276518E+04  1.0255744E-04
  1.1277221E+04  1.0136595E-04
  1.1277924E+04  1.0029932E-04
  1.1279329E+04  9.8486269E-05
  1.1280735E+04  9.7031344E-05
  1.1283546E+04  9.4959434E-05
  1.1286357E+04  9.3727440E-05
  1.1289168E+04  9.3093879E-05
  1.1291979E+04  9.2880661E-05
  1.1294790E+04  9.2951012E-05
  1.1297601E+04  9.3198506E-05
  1.1303223E+04  9.3914483E-05
  1.1308846E+04  9.4590912E-05
  1.1314468E+04  9.5027224E-05
  1.1320090E+04  9.5185784E-05
  1.1331334E+04  9.4925858E-05
  1.1336957E+04  9.4683747E-05
  1.1342579E+04  9.4458810E-05
  1.1348201E+04  9.4285579E-05
  1.1353823E+04  9.4173906E-05
  1.1359445E+04  9.4116913E-05
  1.1365067E+04  9.4096271E-05
  1.1376312E+04  9.4086273E-05
  1.1387556E+04  9.4019060E-05
  1.1393178E+04  9.3948053E-05
  1.1398801E+04  9.3855728E-05
  1.1410045E+04  9.3630507E-05
  1.1421289E+04  9.3401942E-05
  1.1432534E+04  9.3210582E-05
  1.1443778E+04  9.3069409E-05
  1.1455022E+04  9.2960824E-05
  1.1477511E+04  9.2747614E-05
  1.1500000E+04  9.2449721E-05
  1.1515625E+04  9.2210814E-05
  1.1531250E+04  9.1983222E-05
  1.1546875E+04  9.1783196E-05
  1.1562500E+04  9.1604203E-05
  1.1578125E+04  9.1433488E-05
  1.1593750E+04  9.1252632E-05
  1.1625000E+04  9.0842906E-05
  1.1687500E+04  9.0039555E-05
  1.1750000E+04  8.9286594E-05
  1.1875000E+04  8.7753492E-05
  1.2000000E+04  8.6247837E-05
  1.2250000E+04  8.3371773E-05
  1.2500000E+04  8.0610856E-05
  1.3000000E+04  7.5447964E-05
  1.3500000E+04  7.0715069E-05
  1.4000000E+04  6.6364787E-05
  1.4500000E+04  6.2366099E-05
  1.5000000E+04  5.8685797E-05
  1.6000000E+04  5.2162155E-05
  1.7000000E+04  4.6589586E-05
  1.8000000E+04  4.1798386E-05
  1.9000000E+04  3.7655492E-05
  2.0000000E+04  3.4052542E-05
  2.1000000E+04  3.0903044E-05
  2.2000000E+04  2.8136426E-05
  2.3000000E+04  2.5695259E-05
  2.4000000E+04  2.3532335E-05
  2.5000000E+04  2.1608540E-05
  2.6000000E+04  1.9891273E-05
  2.7000000E+04  1.8353185E-05
  2.8000000E+04  1.6971204E-05
  2.9000000E+04  1.5725782E-05
  3.0000000E+04  1.4600254E-05
  3.1000000E+04  1.3580371E-05
  3.2000000E+04  1.2653877E-05
  3.4000000E+04  1.1040214E-05
  3.6000000E+04  9.6904613E-06
  3.8000000E+04  8.5523537E-06
  4.0000000E+04  7.5856734E-06
  4.2000000E+04  6.7591058E-06
  4.4000000E+04  6.0480109E-06
  4.6000000E+04  5.4328062E-06
  4.8000000E+04  4.8977892E-06
  5.0000000E+04  4.4302640E-06
  5.2500000E+04  3.9251916E-06
  5.5000000E+04  3.4933156E-06
  5.7500000E+04  3.1218312E-06
  6.0000000E+04  2.8005414E-06
  6.5000000E+04  2.2773386E-06
  6.7500000E+04  2.0633805E-06
  7.0000000E+04  1.8749347E-06
  7.2500000E+04  1.7083255E-06
  7.5000000E+04  1.5604952E-06
  7.7500000E+04  1.4288861E-06
  8.0000000E+04  1.3113475E-06
  8.2500000E+04  1.2060616E-06
  8.5000000E+04  1.1114851E-06
  9.0000000E+04  9.4938433E-07
  9.5000000E+04  8.1660412E-07
  1.0000000E+05  7.0686464E-07
  1.0500000E+05  6.1542812E-07
  1.1000000E+05  5.3867500E-07
  1.1500000E+05  4.7380780E-07
  1.2000000E+05  4.1864182E-07
  1.2500000E+05  3.7145424E-07
  1.3000000E+05  3.3087437E-07
  1.3500000E+05  2.9580280E-07
  1.4000000E+05  2.6535078E-07
  1.4500000E+05  2.3879492E-07
  1.5000000E+05  2.1554250E-07
  1.5500000E+05  1.9510476E-07
  1.6000000E+05  1.7707639E-07
  1.6500000E+05  1.6111951E-07
  1.7000000E+05  1.4695088E-07
  1.7500000E+05  1.3433199E-07
  1.8000000E+05  1.2306110E-07
  1.8500000E+05  1.1296681E-07
  1.9000000E+05  1.0390287E-07
  2.0000000E+05  8.8382719E-08
  2.1000000E+05  7.5693697E-08
  2.2000000E+05  6.5231891E-08
  2.3000000E+05  5.6539737E-08
  2.4000000E+05  4.9266520E-08
  2.5000000E+05  4.3140611E-08
  2.6000000E+05  3.7949602E-08
  2.7000000E+05  3.3525893E-08
  2.8000000E+05  2.9736152E-08
  2.9000000E+05  2.6473491E-08
  3.0000000E+05  2.3651603E-08
  3.1000000E+05  2.1200334E-08
  3.2000000E+05  1.9062296E-08
  3.3000000E+05  1.7190272E-08
  3.4000000E+05  1.5545193E-08
  3.5000000E+05  1.4094563E-08
  3.6000000E+05  1.2811219E-08
  3.7000000E+05  1.1672352E-08
  3.8000000E+05  1.0658718E-08
  3.9000000E+05  9.7540161E-09
  4.0000000E+05  8.9443827E-09
  4.2000000E+05  7.5646724E-09
  4.4000000E+05  6.4436332E-09
  4.6000000E+05  5.5247804E-09
  4.8000000E+05  4.7655835E-09
  5.0000000E+05  4.1336382E-09
  5.2500000E+05  3.4852063E-09
  5.5000000E+05  2.9601310E-09
  5.7500000E+05  2.5310992E-09
  5.8750000E+05  2.3459911E-09
  6.0000000E+05  2.1776372E-09
  6.2500000E+05  1.8842080E-09
  6.5000000E+05  1.6388976E-09
  6.7500000E+05  1.4324771E-09
  7.0000000E+05  1.2577281E-09
  7.2500000E+05  1.1089575E-09
  7.5000000E+05  9.8163754E-10
  7.7500000E+05  8.7213938E-10
  8.0000000E+05  7.7753458E-10
  8.2500000E+05  6.9544425E-10
  8.5000000E+05  6.2392286E-10
  8.7500000E+05  5.6137044E-10
  9.0000000E+05  5.0646421E-10
  9.2500000E+05  4.5810484E-10
  9.5000000E+05  4.1537423E-10
  9.7500000E+05  3.7750186E-10
  1.0000000E+06  3.4383801E-10
  1.0250000E+06  3.1383251E-10
  1.0500000E+06  2.8701744E-10
  1.1000000E+06  2.4141824E-10
  1.1500000E+06  2.0447950E-10
  1.2000000E+06  1.7429944E-10
  1.2500000E+06  1.4944791E-10
  1.3000000E+06  1.2883625E-10
  1.3500000E+06  1.1162685E-10
  1.4000000E+06  9.7169047E-11
  1.4500000E+06  8.4952891E-11
  1.5000000E+06  7.4575410E-11
  1.5500000E+06  6.5715667E-11
  1.6000000E+06  5.8116163E-11
  1.6500000E+06  5.1568916E-11
  1.7000000E+06  4.5904917E-11
  1.7500000E+06  4.0985929E-11
  1.8000000E+06  3.6698234E-11
  1.8500000E+06  3.2947788E-11
  1.9000000E+06  2.9656430E-11
  1.9500000E+06  2.6758898E-11
  2.0000000E+06  2.4200457E-11
  2.0500000E+06  2.1935010E-11
  2.1000000E+06  1.9923581E-11
  2.1500000E+06  1.8133082E-11
  2.2000000E+06  1.6535322E-11
  2.2500000E+06  1.5106192E-11
  2.3000000E+06  1.3825011E-11
  2.4000000E+06  1.1637765E-11
  2.5000000E+06  9.8582556E-12
  2.6000000E+06  8.3995744E-12
  2.7000000E+06  7.1955296E-12
  2.8000000E+06  6.1952163E-12
  2.9000000E+06  5.3591316E-12
  3.0000000E+06  4.6563599E-12
  3.1000000E+06  4.0625142E-12
  3.2000000E+06  3.5582160E-12
  3.3000000E+06  3.1279620E-12
  3.4000000E+06  2.7592702E-12
  3.5000000E+06  2.4420229E-12
  3.6000000E+06  2.1679718E-12
  3.7000000E+06  1.9303540E-12
  3.8000000E+06  1.7235965E-12
  3.9000000E+06  1.5430860E-12
  4.0000000E+06  1.3849862E-12
  4.1000000E+06  1.2460928E-12
  4.2000000E+06  1.1237184E-12
  4.3000000E+06  1.0155996E-12
  4.4000000E+06  9.1982270E-13
  4.5000000E+06  8.3476389E-13
  4.6000000E+06  7.5904025E-13
  4.7000000E+06  6.9147006E-13
  4.8000000E+06  6.3104048E-13
  5.0000000E+06  5.2824026E-13
  5.1250000E+06  4.7422034E-13
  5.2500000E+06  4.2673451E-13
  5.3750000E+06  3.8487425E-13
  5.5000000E+06  3.4787323E-13
  5.7500000E+06  2.8595131E-13
  5.8750000E+06  2.6000890E-13
  6.0000000E+06  2.3685327E-13
  6.2500000E+06  1.9757076E-13
  6.5000000E+06  1.6587904E-13
  6.7500000E+06  1.4011418E-13
  7.0000000E+06  1.1901806E-13
  7.2500000E+06  1.0162971E-13
  7.5000000E+06  8.7208287E-14
  7.7500000E+06  7.5177818E-14
  8.0000000E+06  6.5087072E-14
  8.2500000E+06  5.6579810E-14
  8.5000000E+06  4.9372723E-14
  8.7500000E+06  4.3239167E-14
  9.0000000E+06  3.7996702E-14
  9.2500000E+06  3.3497679E-14
  9.5000000E+06  2.9621970E-14
  9.7500000E+06  2.6271159E-14
  1.0000000E+07  2.3364196E-14
  1.0250000E+07  2.0833959E-14
  1.0500000E+07  1.8624347E-14
  1.0750000E+07  1.6688580E-14
  1.1000000E+07  1.4987606E-14
  1.1250000E+07  1.3488676E-14
  1.1500000E+07  1.2164355E-14
  1.1750000E+07  1.0991927E-14
  1.2000000E+07  9.9520262E-15
  1.2250000E+07  9.0279521E-15
  1.2500000E+07  8.2052852E-15
  
  
#  72   3  L2  EION =  1.074200000E+04 eV   255
#  S(0) = 1.130353E+00
  1.0721962E+02  0.0000000E+00
  1.0721962E+04  0.0000000E+00
  1.0721962E+04  1.6051647E-04
  1.0742000E+04  1.6051647E-04
  1.0742108E+04  1.6051647E-04
  1.0742309E+04  1.6239664E-04
  1.0742511E+04  1.6412215E-04
  1.0742712E+04  1.6571469E-04
  1.0742914E+04  1.6719232E-04
  1.0743317E+04  1.6986059E-04
  1.0743719E+04  1.7222069E-04
  1.0744525E+04  1.7626444E-04
  1.0745331E+04  1.7966498E-04
  1.0746943E+04  1.8518865E-04
  1.0748555E+04  1.8949053E-04
  1.0751779E+04  1.9527664E-04
  1.0755002E+04  1.9798179E-04
  1.0761450E+04  1.9735633E-04
  1.0764673E+04  1.9559093E-04
  1.0767897E+04  1.9363230E-04
  1.0771121E+04  1.9181279E-04
  1.0774344E+04  1.9030499E-04
  1.0777568E+04  1.8916954E-04
  1.0780791E+04  1.8839606E-04
  1.0787239E+04  1.8771712E-04
  1.0793686E+04  1.8772157E-04
  1.0800133E+04  1.8790933E-04
  1.0806581E+04  1.8797179E-04
  1.0813028E+04  1.8780136E-04
  1.0819475E+04  1.8743198E-04
  1.0832370E+04  1.8649187E-04
  1.0845265E+04  1.8580373E-04
  1.0858159E+04  1.8548231E-04
  1.0871054E+04  1.8528006E-04
  1.0896843E+04  1.8445839E-04
  1.0909738E+04  1.8386716E-04
  1.0922632E+04  1.8330471E-04
  1.0935527E+04  1.8282271E-04
  1.0948422E+04  1.8241423E-04
  1.0974211E+04  1.8158728E-04
  1.0987105E+04  1.8110115E-04
  1.1000000E+04  1.8056526E-04
  1.1031250E+04  1.7925924E-04
  1.1046875E+04  1.7865436E-04
  1.1062500E+04  1.7808240E-04
  1.1093750E+04  1.7690636E-04
  1.1125000E+04  1.7563377E-04
  1.1187500E+04  1.7313782E-04
  1.1250000E+04  1.7071496E-04
  1.1312500E+04  1.6826790E-04
  1.1375000E+04  1.6590567E-04
  1.1500000E+04  1.6125538E-04
  1.1750000E+04  1.5247621E-04
  1.2000000E+04  1.4431258E-04
  1.2500000E+04  1.2956386E-04
  1.3000000E+04  1.1665771E-04
  1.3500000E+04  1.0534549E-04
  1.4000000E+04  9.5400803E-05
  1.4500000E+04  8.6633332E-05
  1.5000000E+04  7.8879882E-05
  1.6000000E+04  6.5877368E-05
  1.7000000E+04  5.5520474E-05
  1.8000000E+04  4.7173616E-05
  1.9000000E+04  4.0377431E-05
  2.0000000E+04  3.4791173E-05
  2.1000000E+04  3.0160775E-05
  2.2000000E+04  2.6293111E-05
  2.3000000E+04  2.3039755E-05
  2.4000000E+04  2.0285354E-05
  2.5000000E+04  1.7939361E-05
  2.6000000E+04  1.5930068E-05
  2.7000000E+04  1.4200186E-05
  2.8000000E+04  1.2703616E-05
  2.9000000E+04  1.1402990E-05
  3.0000000E+04  1.0267832E-05
  3.1000000E+04  9.2731168E-06
  3.2000000E+04  8.3981849E-06
  3.3000000E+04  7.6258733E-06
  3.4000000E+04  6.9418606E-06
  3.5000000E+04  6.3341304E-06
  3.6000000E+04  5.7925522E-06
  3.8000000E+04  4.8748377E-06
  4.0000000E+04  4.1342580E-06
  4.2000000E+04  3.5308671E-06
  4.4000000E+04  3.0349393E-06
  4.6000000E+04  2.6240665E-06
  4.8000000E+04  2.2811550E-06
  5.0000000E+04  1.9930219E-06
  5.2500000E+04  1.6944605E-06
  5.5000000E+04  1.4502245E-06
  5.7500000E+04  1.2487797E-06
  5.8750000E+04  1.1612813E-06
  6.0000000E+04  1.0813701E-06
  6.2500000E+04  9.4127442E-07
  6.5000000E+04  8.2328008E-07
  6.7500000E+04  7.2330592E-07
  7.0000000E+04  6.3812879E-07
  7.2500000E+04  5.6518217E-07
  7.5000000E+04  5.0240699E-07
  7.7500000E+04  4.4813957E-07
  8.0000000E+04  4.0102675E-07
  8.2500000E+04  3.5996108E-07
  8.5000000E+04  3.2403093E-07
  8.7500000E+04  2.9248174E-07
  9.0000000E+04  2.6468567E-07
  9.2500000E+04  2.4011781E-07
  9.5000000E+04  2.1833727E-07
  1.0000000E+05  1.8170695E-07
  1.0500000E+05  1.5244427E-07
  1.1000000E+05  1.2883770E-07
  1.1500000E+05  1.0962313E-07
  1.2000000E+05  9.3854785E-08
  1.2500000E+05  8.0816555E-08
  1.3000000E+05  6.9960345E-08
  1.3500000E+05  6.0862366E-08
  1.4000000E+05  5.3191928E-08
  1.4500000E+05  4.6688729E-08
  1.5000000E+05  4.1146206E-08
  1.5500000E+05  3.6399230E-08
  1.6000000E+05  3.2314857E-08
  1.6500000E+05  2.8785340E-08
  1.7000000E+05  2.5722823E-08
  1.7500000E+05  2.3055254E-08
  1.8000000E+05  2.0723205E-08
  1.8500000E+05  1.8677415E-08
  1.9000000E+05  1.6876849E-08
  2.0000000E+05  1.3879492E-08
  2.1000000E+05  1.1516422E-08
  2.2000000E+05  9.6335998E-09
  2.3000000E+05  8.1188457E-09
  2.4000000E+05  6.8893399E-09
  2.5000000E+05  5.8831709E-09
  2.6000000E+05  5.0535199E-09
  2.7000000E+05  4.3646053E-09
  2.8000000E+05  3.7888105E-09
  2.9000000E+05  3.3046254E-09
  3.0000000E+05  2.8951533E-09
  3.1000000E+05  2.5470160E-09
  3.2000000E+05  2.2495421E-09
  3.3000000E+05  1.9941595E-09
  3.4000000E+05  1.7739375E-09
  3.5000000E+05  1.5832382E-09
  3.6000000E+05  1.4174484E-09
  3.7000000E+05  1.2727721E-09
  3.8000000E+05  1.1460700E-09
  3.9000000E+05  1.0347331E-09
  4.0000000E+05  9.3658290E-10
  4.2000000E+05  7.7282032E-10
  4.4000000E+05  6.4332622E-10
  4.6000000E+05  5.3985326E-10
  4.8000000E+05  4.5637565E-10
  5.0000000E+05  3.8843317E-10
  5.2500000E+05  3.2033917E-10
  5.5000000E+05  2.6654236E-10
  5.7500000E+05  2.2358653E-10
  5.8750000E+05  2.0535812E-10
  6.0000000E+05  1.8895137E-10
  6.2500000E+05  1.6077451E-10
  6.5000000E+05  1.3766224E-10
  6.7500000E+05  1.1855933E-10
  7.0000000E+05  1.0265864E-10
  7.2500000E+05  8.9336479E-11
  7.5000000E+05  7.8106467E-11
  7.7500000E+05  6.8586091E-11
  8.0000000E+05  6.0472055E-11
  8.2500000E+05  5.3522009E-11
  8.5000000E+05  4.7541014E-11
  8.7500000E+05  4.2371232E-11
  9.0000000E+05  3.7884056E-11
  9.2500000E+05  3.3974071E-11
  9.5000000E+05  3.0554398E-11
  9.7500000E+05  2.7553060E-11
  1.0000000E+06  2.4910114E-11
  1.0250000E+06  2.2575404E-11
  1.0500000E+06  2.0506780E-11
  1.1000000E+06  1.7030959E-11
  1.1500000E+06  1.4257890E-11
  1.2000000E+06  1.2023902E-11
  1.2500000E+06  1.0208143E-11
  1.3000000E+06  8.7202296E-12
  1.3500000E+06  7.4917698E-12
  1.4000000E+06  6.4704486E-12
  1.4500000E+06  5.6158464E-12
  1.5000000E+06  4.8964466E-12
  1.5500000E+06  4.2874643E-12
  1.6000000E+06  3.7692541E-12
  1.6500000E+06  3.3261274E-12
  1.7000000E+06  2.9454642E-12
  1.7500000E+06  2.6170462E-12
  1.8000000E+06  2.3325492E-12
  1.8500000E+06  2.0851519E-12
  1.9000000E+06  1.8692345E-12
  1.9500000E+06  1.6801425E-12
  2.0000000E+06  1.5140032E-12
  2.0500000E+06  1.3675789E-12
  2.1000000E+06  1.2381502E-12
  2.2000000E+06  1.0214570E-12
  2.3000000E+06  8.4944365E-13
  2.4000000E+06  7.1158399E-13
  2.5000000E+06  6.0012252E-13
  2.6000000E+06  5.0927423E-13
  2.7000000E+06  4.3467326E-13
  2.8000000E+06  3.7298942E-13
  2.9000000E+06  3.2165800E-13
  3.0000000E+06  2.7868552E-13
  3.1000000E+06  2.4250923E-13
  3.2000000E+06  2.1189440E-13
  3.3000000E+06  1.8585834E-13
  3.4000000E+06  1.6361355E-13
  3.5000000E+06  1.4452493E-13
  3.6000000E+06  1.2807714E-13
  3.7000000E+06  1.1384959E-13
  3.8000000E+06  1.0149713E-13
  3.9000000E+06  9.0735093E-14
  4.0000000E+06  8.1327518E-14
  4.1000000E+06  7.3077944E-14
  4.2000000E+06  6.5822043E-14
  4.3000000E+06  5.9421792E-14
  4.4000000E+06  5.3760797E-14
  4.6000000E+06  4.4277251E-14
  4.8000000E+06  3.6746659E-14
  5.0000000E+06  3.0712496E-14
  5.1250000E+06  2.7547129E-14
  5.2500000E+06  2.4768030E-14
  5.3750000E+06  2.2320968E-14
  5.5000000E+06  2.0160285E-14
  5.7500000E+06  1.6549517E-14
  5.8750000E+06  1.5038832E-14
  6.0000000E+06  1.3691541E-14
  6.2500000E+06  1.1408521E-14
  6.5000000E+06  9.5693059E-15
  6.7500000E+06  8.0760027E-15
  7.0000000E+06  6.8547306E-15
  7.2500000E+06  5.8491591E-15
  7.5000000E+06  5.0159503E-15
  7.7500000E+06  4.3214765E-15
  8.0000000E+06  3.7394294E-15
  8.2500000E+06  3.2490698E-15
  8.5000000E+06  2.8339331E-15
  8.7500000E+06  2.4808595E-15
  9.0000000E+06  2.1792598E-15
  9.2500000E+06  1.9205656E-15
  9.5000000E+06  1.6978064E-15
  9.7500000E+06  1.5052807E-15
  1.0000000E+07  1.3383055E-15
  1.0250000E+07  1.1930130E-15
  1.0500000E+07  1.0661906E-15
  1.0750000E+07  9.5515859E-16
  1.1000000E+07  8.5766990E-16
  1.1250000E+07  7.7182403E-16
  1.1500000E+07  6.9601853E-16
  1.2000000E+07  5.6932555E-16
  1.2500000E+07  4.6906683E-16
  1.3000000E+07  3.8914106E-16
  1.3500000E+07  3.2501027E-16
  
  
#  72   4  L3  EION =  9.564000000E+03 eV   253
#  S(0) = 2.133280E+00
  9.5331144E+01  0.0000000E+00
  9.5331144E+03  0.0000000E+00
  9.5331144E+03  3.8986823E-04
  9.5640000E+03  3.8986823E-04
  9.5640956E+03  3.8986823E-04
  9.5644361E+03  3.9460254E-04
  9.5647767E+03  3.9860992E-04
  9.5651172E+03  4.0208034E-04
  9.5654578E+03  4.0514856E-04
  9.5661389E+03  4.1043744E-04
  9.5668200E+03  4.1497032E-04
  9.5681822E+03  4.2268906E-04
  9.5695444E+03  4.2922956E-04
  9.5722688E+03  4.3947969E-04
  9.5749932E+03  4.4600058E-04
  9.5804420E+03  4.4905607E-04
  9.5831664E+03  4.4706229E-04
  9.5858908E+03  4.4384702E-04
  9.5886152E+03  4.4011220E-04
  9.5913396E+03  4.3637017E-04
  9.5967884E+03  4.3004231E-04
  9.6022372E+03  4.2596115E-04
  9.6076860E+03  4.2395427E-04
  9.6131348E+03  4.2335555E-04
  9.6185836E+03  4.2344359E-04
  9.6240324E+03  4.2365112E-04
  9.6294812E+03  4.2363416E-04
  9.6403789E+03  4.2257212E-04
  9.6512765E+03  4.2068691E-04
  9.6621741E+03  4.1894088E-04
  9.6730717E+03  4.1778471E-04
  9.6839693E+03  4.1709254E-04
  9.6948669E+03  4.1649310E-04
  9.7166621E+03  4.1460212E-04
  9.7275597E+03  4.1331723E-04
  9.7384573E+03  4.1200460E-04
  9.7602526E+03  4.0968769E-04
  9.7820478E+03  4.0774024E-04
  9.8256382E+03  4.0327807E-04
  9.8692287E+03  3.9850756E-04
  9.9128191E+03  3.9410745E-04
  9.9564096E+03  3.8940296E-04
  1.0000000E+04  3.8476410E-04
  1.0250000E+04  3.5959324E-04
  1.0500000E+04  3.3639413E-04
  1.1000000E+04  2.9555606E-04
  1.1500000E+04  2.6084806E-04
  1.2000000E+04  2.3114294E-04
  1.2500000E+04  2.0562623E-04
  1.3000000E+04  1.8360923E-04
  1.3500000E+04  1.6453259E-04
  1.4000000E+04  1.4793280E-04
  1.4500000E+04  1.3342617E-04
  1.5000000E+04  1.2070022E-04
  1.6000000E+04  9.9592286E-05
  1.7000000E+04  8.2997038E-05
  1.8000000E+04  6.9784621E-05
  1.9000000E+04  5.9146547E-05
  2.0000000E+04  5.0494746E-05
  2.1000000E+04  4.3393984E-05
  2.2000000E+04  3.7517805E-05
  2.3000000E+04  3.2618074E-05
  2.4000000E+04  2.8503977E-05
  2.5000000E+04  2.5027276E-05
  2.6000000E+04  2.2071651E-05
  2.7000000E+04  1.9545051E-05
  2.8000000E+04  1.7374022E-05
  2.9000000E+04  1.5499513E-05
  3.0000000E+04  1.3873707E-05
  3.1000000E+04  1.2457633E-05
  3.2000000E+04  1.1219321E-05
  3.4000000E+04  9.1749951E-06
  3.6000000E+04  7.5786816E-06
  3.8000000E+04  6.3167395E-06
  4.0000000E+04  5.3079947E-06
  4.2000000E+04  4.4934992E-06
  4.4000000E+04  3.8298067E-06
  4.6000000E+04  3.2844571E-06
  4.8000000E+04  2.8328994E-06
  5.0000000E+04  2.4563523E-06
  5.2500000E+04  2.0693530E-06
  5.5000000E+04  1.7555405E-06
  5.7500000E+04  1.4988837E-06
  6.0000000E+04  1.2873154E-06
  6.5000000E+04  9.6480687E-07
  6.7500000E+04  8.4130061E-07
  7.0000000E+04  7.3681917E-07
  7.2500000E+04  6.4795535E-07
  7.5000000E+04  5.7199369E-07
  7.7500000E+04  5.0675439E-07
  8.0000000E+04  4.5047563E-07
  8.2500000E+04  4.0172424E-07
  8.5000000E+04  3.5932750E-07
  9.0000000E+04  2.8990424E-07
  9.5000000E+04  2.3629868E-07
  1.0000000E+05  1.9439379E-07
  1.0500000E+05  1.6126839E-07
  1.1000000E+05  1.3481642E-07
  1.1500000E+05  1.1349702E-07
  1.2000000E+05  9.6167840E-08
  1.2500000E+05  8.1971602E-08
  1.3000000E+05  7.0257690E-08
  1.3500000E+05  6.0527237E-08
  1.4000000E+05  5.2394032E-08
  1.4500000E+05  4.5556436E-08
  1.5000000E+05  3.9776909E-08
  1.5500000E+05  3.4866933E-08
  1.6000000E+05  3.0675825E-08
  1.6500000E+05  2.7082326E-08
  1.7000000E+05  2.3988233E-08
  1.7500000E+05  2.1313539E-08
  1.8000000E+05  1.8992699E-08
  1.8500000E+05  1.6971725E-08
  1.9000000E+05  1.5205926E-08
  2.0000000E+05  1.2297279E-08
  2.1000000E+05  1.0036290E-08
  2.2000000E+05  8.2595598E-09
  2.3000000E+05  6.8494587E-09
  2.4000000E+05  5.7201080E-09
  2.5000000E+05  4.8080067E-09
  2.6000000E+05  4.0656475E-09
  2.7000000E+05  3.4570965E-09
  2.8000000E+05  2.9549045E-09
  2.9000000E+05  2.5379062E-09
  3.0000000E+05  2.1896381E-09
  3.1000000E+05  1.8971918E-09
  3.2000000E+05  1.6503690E-09
  3.3000000E+05  1.4410549E-09
  3.4000000E+05  1.2627491E-09
  3.5000000E+05  1.1102123E-09
  3.6000000E+05  9.7919618E-10
  3.7000000E+05  8.6623658E-10
  3.8000000E+05  7.6849396E-10
  3.9000000E+05  6.8362909E-10
  4.0000000E+05  6.0970570E-10
  4.2000000E+05  4.8850877E-10
  4.4000000E+05  3.9492908E-10
  4.6000000E+05  3.2190804E-10
  4.8000000E+05  2.6437621E-10
  5.0000000E+05  2.1864370E-10
  5.2500000E+05  1.7399728E-10
  5.5000000E+05  1.3974522E-10
  5.7500000E+05  1.1318378E-10
  5.8750000E+05  1.0216074E-10
  6.0000000E+05  9.2382418E-11
  6.2500000E+05  7.5943838E-11
  6.5000000E+05  6.2843998E-11
  6.7500000E+05  5.2323690E-11
  7.0000000E+05  4.3814027E-11
  7.2500000E+05  3.6884482E-11
  7.5000000E+05  3.1206243E-11
  7.7500000E+05  2.6526034E-11
  8.0000000E+05  2.2647199E-11
  8.2500000E+05  1.9415894E-11
  8.5000000E+05  1.6710906E-11
  8.7500000E+05  1.4436099E-11
  9.0000000E+05  1.2514752E-11
  9.2500000E+05  1.0885273E-11
  9.5000000E+05  9.4979375E-12
  9.7500000E+05  8.3123866E-12
  1.0000000E+06  7.2957023E-12
  1.0250000E+06  6.4209078E-12
  1.0500000E+06  5.6657926E-12
  1.0750000E+06  5.0119916E-12
  1.1000000E+06  4.4442578E-12
  1.1250000E+06  3.9498856E-12
  1.1500000E+06  3.5182454E-12
  1.2000000E+06  2.8088609E-12
  1.2500000E+06  2.2601464E-12
  1.3000000E+06  1.8318955E-12
  1.3500000E+06  1.4948733E-12
  1.4000000E+06  1.2275859E-12
  1.4500000E+06  1.0140700E-12
  1.5000000E+06  8.4235331E-13
  1.5500000E+06  7.0337550E-13
  1.6000000E+06  5.9022282E-13
  1.6500000E+06  4.9757799E-13
  1.7000000E+06  4.2132117E-13
  1.7500000E+06  3.5823811E-13
  1.8000000E+06  3.0580469E-13
  1.8500000E+06  2.6202636E-13
  1.9000000E+06  2.2531767E-13
  1.9500000E+06  1.9441139E-13
  2.0000000E+06  1.6828935E-13
  2.0500000E+06  1.4612928E-13
  2.1000000E+06  1.2726380E-13
  2.1500000E+06  1.1114880E-13
  2.2000000E+06  9.7338712E-14
  2.2500000E+06  8.5467119E-14
  2.3000000E+06  7.5231527E-14
  2.3500000E+06  6.6381250E-14
  2.4000000E+06  5.8707773E-14
  2.4500000E+06  5.2037048E-14
  2.5000000E+06  4.6223318E-14
  2.6000000E+06  3.6696149E-14
  2.7000000E+06  2.9358056E-14
  2.8000000E+06  2.3657008E-14
  2.9000000E+06  1.9191878E-14
  3.0000000E+06  1.5668180E-14
  3.1000000E+06  1.2867614E-14
  3.2000000E+06  1.0626883E-14
  3.3000000E+06  8.8227758E-15
  3.4000000E+06  7.3615729E-15
  3.5000000E+06  6.1714434E-15
  3.6000000E+06  5.1969393E-15
  3.7000000E+06  4.3949653E-15
  3.8000000E+06  3.7318111E-15
  3.9000000E+06  3.1809455E-15
  4.0000000E+06  2.7213658E-15
  4.1000000E+06  2.3363550E-15
  4.2000000E+06  2.0125375E-15
  4.3000000E+06  1.7391576E-15
  4.4000000E+06  1.5075244E-15
  4.5000000E+06  1.3105832E-15
  4.6000000E+06  1.1425823E-15
  4.7000000E+06  9.9881264E-16
  4.8000000E+06  8.7540325E-16
  5.0000000E+06  6.7743625E-16
  5.1250000E+06  5.7988589E-16
  5.2500000E+06  4.9810049E-16
  5.3750000E+06  4.2926553E-16
  5.5000000E+06  3.7111471E-16
  5.6250000E+06  3.2181445E-16
  5.7500000E+06  2.7987477E-16
  5.8750000E+06  2.4407977E-16
  6.0000000E+06  2.1343306E-16
  6.1250000E+06  1.8711489E-16
  6.2500000E+06  1.6444821E-16
  6.3750000E+06  1.4487184E-16
  6.5000000E+06  1.2791893E-16
  6.6250000E+06  1.1319986E-16
  6.7500000E+06  1.0038832E-16
  7.0000000E+06  7.9434575E-17
  7.2500000E+06  6.3339734E-17
  7.5000000E+06  5.0870805E-17
  7.7500000E+06  4.1133182E-17
  8.0000000E+06  3.3471110E-17
  8.2500000E+06  2.7399339E-17
  8.5000000E+06  2.2555597E-17
  8.7500000E+06  1.8667131E-17
  9.0000000E+06  1.5526978E-17
  9.2500000E+06  1.2976862E-17
  9.5000000E+06  1.0894859E-17
  9.7500000E+06  9.1864050E-18
  1.0000000E+07  7.7776090E-18
  1.0250000E+07  6.6104641E-18
  1.0500000E+07  5.6392168E-18
  1.0750000E+07  4.8275695E-18
  1.1000000E+07  4.1466146E-18
  1.1250000E+07  3.5732802E-18
  1.1500000E+07  3.0889204E-18
  1.1750000E+07  2.6783791E-18
  1.2000000E+07  2.3292924E-18
  
  
#  72   5  M1  EION =  2.604000000E+03 eV   266
#  S(0) = 9.877539E-01
  2.5981654E+01  0.0000000E+00
  2.5981654E+03  0.0000000E+00
  2.5981654E+03  3.1279630E-04
  2.6040000E+03  3.1279630E-04
  2.6040258E+03  3.1279630E-04
  2.6043257E+03  3.1068043E-04
  2.6046256E+03  3.0867262E-04
  2.6049255E+03  3.0676568E-04
  2.6052254E+03  3.0495309E-04
  2.6058253E+03  3.0158798E-04
  2.6064251E+03  2.9853634E-04
  2.6076248E+03  2.9324334E-04
  2.6088245E+03  2.8886290E-04
  2.6112238E+03  2.8225970E-04
  2.6136232E+03  2.7785897E-04
  2.6160225E+03  2.7508181E-04
  2.6184219E+03  2.7350510E-04
  2.6208213E+03  2.7280371E-04
  2.6232206E+03  2.7272061E-04
  2.6280193E+03  2.7362844E-04
  2.6328180E+03  2.7504166E-04
  2.6376167E+03  2.7626010E-04
  2.6424155E+03  2.7694771E-04
  2.6520129E+03  2.7658377E-04
  2.6568116E+03  2.7577411E-04
  2.6616103E+03  2.7476957E-04
  2.6664090E+03  2.7371608E-04
  2.6712077E+03  2.7271813E-04
  2.6808052E+03  2.7108347E-04
  2.6904026E+03  2.6992938E-04
  2.7000000E+03  2.6901886E-04
  2.7125000E+03  2.6777108E-04
  2.7250000E+03  2.6621009E-04
  2.7312500E+03  2.6532657E-04
  2.7375000E+03  2.6440860E-04
  2.7500000E+03  2.6258516E-04
  2.7625000E+03  2.6090750E-04
  2.7750000E+03  2.5940840E-04
  2.7875000E+03  2.5801457E-04
  2.8000000E+03  2.5663048E-04
  2.8125000E+03  2.5518756E-04
  2.8250000E+03  2.5367110E-04
  2.8500000E+03  2.5057158E-04
  2.8750000E+03  2.4763299E-04
  2.8875000E+03  2.4624298E-04
  2.9000000E+03  2.4487905E-04
  2.9250000E+03  2.4215185E-04
  2.9500000E+03  2.3935229E-04
  2.9750000E+03  2.3656692E-04
  3.0000000E+03  2.3387206E-04
  3.0250000E+03  2.3127069E-04
  3.0500000E+03  2.2872154E-04
  3.1000000E+03  2.2361053E-04
  3.1500000E+03  2.1866981E-04
  3.2000000E+03  2.1392569E-04
  3.2500000E+03  2.0929646E-04
  3.3000000E+03  2.0478777E-04
  3.3500000E+03  2.0043204E-04
  3.4000000E+03  1.9622251E-04
  3.5000000E+03  1.8812581E-04
  3.6000000E+03  1.8051111E-04
  3.8000000E+03  1.6653331E-04
  4.0000000E+03  1.5405234E-04
  4.2000000E+03  1.4286355E-04
  4.4000000E+03  1.3279650E-04
  4.6000000E+03  1.2372257E-04
  4.8000000E+03  1.1551560E-04
  5.0000000E+03  1.0806959E-04
  5.2500000E+03  9.9698099E-05
  5.5000000E+03  9.2231115E-05
  5.7500000E+03  8.5545784E-05
  6.0000000E+03  7.9538806E-05
  6.5000000E+03  6.9224684E-05
  6.7500000E+03  6.4781056E-05
  7.0000000E+03  6.0738521E-05
  7.2500000E+03  5.7051041E-05
  7.5000000E+03  5.3678706E-05
  8.0000000E+03  4.7745215E-05
  8.5000000E+03  4.2713301E-05
  9.0000000E+03  3.8411714E-05
  9.5000000E+03  3.4706696E-05
  1.0000000E+04  3.1494166E-05
  1.0500000E+04  2.8691618E-05
  1.1000000E+04  2.6232767E-05
  1.1500000E+04  2.4064250E-05
  1.2000000E+04  2.2142711E-05
  1.2500000E+04  2.0432522E-05
  1.3000000E+04  1.8904199E-05
  1.3500000E+04  1.7533203E-05
  1.4000000E+04  1.6298980E-05
  1.4500000E+04  1.5184211E-05
  1.5000000E+04  1.4174214E-05
  1.6000000E+04  1.2420313E-05
  1.7000000E+04  1.0957075E-05
  1.8000000E+04  9.7247285E-06
  1.9000000E+04  8.6780012E-06
  2.0000000E+04  7.7821131E-06
  2.1000000E+04  7.0099914E-06
  2.2000000E+04  6.3403256E-06
  2.3000000E+04  5.7561573E-06
  2.4000000E+04  5.2438663E-06
  2.5000000E+04  4.7924110E-06
  2.6000000E+04  4.3927708E-06
  2.7000000E+04  4.0375193E-06
  2.8000000E+04  3.7204995E-06
  2.9000000E+04  3.4365741E-06
  3.0000000E+04  3.1814301E-06
  3.1000000E+04  2.9514261E-06
  3.2000000E+04  2.7434711E-06
  3.4000000E+04  2.3835391E-06
  3.6000000E+04  2.0847021E-06
  3.8000000E+04  1.8343217E-06
  4.0000000E+04  1.6228184E-06
  4.2000000E+04  1.4428295E-06
  4.4000000E+04  1.2886260E-06
  4.6000000E+04  1.1556997E-06
  4.8000000E+04  1.0404667E-06
  5.0000000E+04  9.4005171E-07
  5.2500000E+04  8.3186786E-07
  5.5000000E+04  7.3960535E-07
  5.7500000E+04  6.6042248E-07
  6.0000000E+04  5.9206976E-07
  6.5000000E+04  4.8101469E-07
  6.7500000E+04  4.3568734E-07
  7.0000000E+04  3.9580495E-07
  7.2500000E+04  3.6057417E-07
  7.5000000E+04  3.2933697E-07
  7.7500000E+04  3.0154438E-07
  8.0000000E+04  2.7673590E-07
  8.2500000E+04  2.5452318E-07
  8.5000000E+04  2.3457704E-07
  9.0000000E+04  2.0040408E-07
  9.2500000E+04  1.8573187E-07
  9.5000000E+04  1.7242320E-07
  1.0000000E+05  1.4930290E-07
  1.0500000E+05  1.3004057E-07
  1.1000000E+05  1.1387134E-07
  1.1500000E+05  1.0020480E-07
  1.2000000E+05  8.8580295E-08
  1.2500000E+05  7.8634835E-08
  1.3000000E+05  7.0079831E-08
  1.3500000E+05  6.2683871E-08
  1.4000000E+05  5.6259991E-08
  1.4500000E+05  5.0656038E-08
  1.5000000E+05  4.5747345E-08
  1.5500000E+05  4.1431152E-08
  1.6000000E+05  3.7622256E-08
  1.6500000E+05  3.4249605E-08
  1.7000000E+05  3.1253647E-08
  1.7500000E+05  2.8584232E-08
  1.8000000E+05  2.6198930E-08
  1.8500000E+05  2.4061684E-08
  1.9000000E+05  2.2141731E-08
  2.0000000E+05  1.8852065E-08
  2.1000000E+05  1.6160140E-08
  2.2000000E+05  1.3938801E-08
  2.3000000E+05  1.2091628E-08
  2.4000000E+05  1.0544681E-08
  2.5000000E+05  9.2406930E-09
  2.6000000E+05  8.1348508E-09
  2.7000000E+05  7.1917613E-09
  2.8000000E+05  6.3832358E-09
  2.9000000E+05  5.6866604E-09
  3.0000000E+05  5.0837664E-09
  3.1000000E+05  4.5596999E-09
  3.2000000E+05  4.1023037E-09
  3.3000000E+05  3.7015669E-09
  3.4000000E+05  3.3491989E-09
  3.5000000E+05  3.0382973E-09
  3.6000000E+05  2.7630899E-09
  3.7000000E+05  2.5187269E-09
  3.8000000E+05  2.3011154E-09
  3.9000000E+05  2.1067869E-09
  4.0000000E+05  1.9327896E-09
  4.1000000E+05  1.7766023E-09
  4.2000000E+05  1.6360631E-09
  4.3000000E+05  1.5093118E-09
  4.4000000E+05  1.3947426E-09
  4.6000000E+05  1.1967722E-09
  4.8000000E+05  1.0330646E-09
  5.0000000E+05  8.9668842E-10
  5.1250000E+05  8.2290660E-10
  5.2500000E+05  7.5663537E-10
  5.3750000E+05  6.9696817E-10
  5.5000000E+05  6.4312441E-10
  5.7500000E+05  5.5029998E-10
  5.8750000E+05  5.1022699E-10
  6.0000000E+05  4.7376762E-10
  6.2500000E+05  4.1018755E-10
  6.5000000E+05  3.5699626E-10
  6.7500000E+05  3.1220718E-10
  7.0000000E+05  2.7426639E-10
  7.2500000E+05  2.4194718E-10
  7.5000000E+05  2.1427305E-10
  7.7500000E+05  1.9046025E-10
  8.0000000E+05  1.6987579E-10
  8.2500000E+05  1.5200530E-10
  8.5000000E+05  1.3642812E-10
  8.7500000E+05  1.2279816E-10
  9.0000000E+05  1.1082912E-10
  9.2500000E+05  1.0028288E-10
  9.5000000E+05  9.0960450E-11
  9.7500000E+05  8.2694735E-11
  1.0000000E+06  7.5344781E-11
  1.0250000E+06  6.8791184E-11
  1.0500000E+06  6.2932384E-11
  1.0750000E+06  5.7681649E-11
  1.1000000E+06  5.2964664E-11
  1.1250000E+06  4.8717535E-11
  1.1500000E+06  4.4885146E-11
  1.2000000E+06  3.8280133E-11
  1.2500000E+06  3.2838254E-11
  1.3000000E+06  2.8322376E-11
  1.3500000E+06  2.4549976E-11
  1.4000000E+06  2.1379201E-11
  1.4500000E+06  1.8698808E-11
  1.5000000E+06  1.6420842E-11
  1.5500000E+06  1.4475224E-11
  1.6000000E+06  1.2805702E-11
  1.6500000E+06  1.1366810E-11
  1.7000000E+06  1.0121575E-11
  1.7500000E+06  9.0397487E-12
  1.8000000E+06  8.0964411E-12
  1.8500000E+06  7.2710597E-12
  1.9000000E+06  6.5464843E-12
  1.9500000E+06  5.9084143E-12
  2.0000000E+06  5.3448516E-12
  2.0500000E+06  4.8456875E-12
  2.1000000E+06  4.4023714E-12
  2.1500000E+06  4.0076447E-12
  2.2000000E+06  3.6553205E-12
  2.2500000E+06  3.3401063E-12
  2.3000000E+06  3.0574601E-12
  2.3500000E+06  2.8034714E-12
  2.4000000E+06  2.5747633E-12
  2.4500000E+06  2.3684114E-12
  2.5000000E+06  2.1818753E-12
  2.6000000E+06  1.8596833E-12
  2.7000000E+06  1.5936270E-12
  2.8000000E+06  1.3725059E-12
  2.9000000E+06  1.1876235E-12
  3.0000000E+06  1.0321701E-12
  3.1000000E+06  9.0077089E-13
  3.2000000E+06  7.8915324E-13
  3.3000000E+06  6.9389700E-13
  3.4000000E+06  6.1224757E-13
  3.5000000E+06  5.4197231E-13
  3.6000000E+06  4.8125037E-13
  3.7000000E+06  4.2858866E-13
  3.8000000E+06  3.8275601E-13
  3.9000000E+06  3.4273263E-13
  4.0000000E+06  3.0767036E-13
  4.1000000E+06  2.7686068E-13
  4.2000000E+06  2.4970953E-13
  4.3000000E+06  2.2571716E-13
  4.4000000E+06  2.0446077E-13
  4.5000000E+06  1.8558126E-13
  4.6000000E+06  1.6877261E-13
  4.7000000E+06  1.5377264E-13
  4.8000000E+06  1.4035540E-13
  5.0000000E+06  1.1752025E-13
  5.1250000E+06  1.0551255E-13
  5.2500000E+06  9.4951358E-14
  5.3750000E+06  8.5639997E-14
  5.5000000E+06  7.7412568E-14
  5.7500000E+06  6.3662147E-14
  
  
#  72   6  M2  EION =  2.369000000E+03 eV   269
#  S(0) = 1.314129E+00
  2.3504650E+01  0.0000000E+00
  2.3504650E+03  0.0000000E+00
  2.3504650E+03  3.8331441E-04
  2.3690000E+03  3.8331441E-04
  2.3690236E+03  3.8331441E-04
  2.3692172E+03  3.8733325E-04
  2.3694108E+03  3.9102026E-04
  2.3696044E+03  3.9442129E-04
  2.3697980E+03  3.9757467E-04
  2.3701852E+03  4.0326194E-04
  2.3705724E+03  4.0828334E-04
  2.3713468E+03  4.1686641E-04
  2.3721212E+03  4.2407002E-04
  2.3736700E+03  4.3578543E-04
  2.3752189E+03  4.4499004E-04
  2.3783165E+03  4.5771968E-04
  2.3814142E+03  4.6416726E-04
  2.3845118E+03  4.6575249E-04
  2.3876094E+03  4.6405108E-04
  2.3907071E+03  4.6051754E-04
  2.3938047E+03  4.5627935E-04
  2.3969024E+03  4.5209142E-04
  2.4000000E+03  4.4838899E-04
  2.4062500E+03  4.4304131E-04
  2.4125000E+03  4.4034709E-04
  2.4187500E+03  4.3935498E-04
  2.4250000E+03  4.3903753E-04
  2.4312500E+03  4.3866662E-04
  2.4375000E+03  4.3789897E-04
  2.4500000E+03  4.3521805E-04
  2.4625000E+03  4.3215913E-04
  2.4750000E+03  4.2973058E-04
  2.4812500E+03  4.2878510E-04
  2.4875000E+03  4.2793860E-04
  2.5000000E+03  4.2628170E-04
  2.5250000E+03  4.2211458E-04
  2.5375000E+03  4.1973118E-04
  2.5500000E+03  4.1741286E-04
  2.5625000E+03  4.1525875E-04
  2.5750000E+03  4.1323827E-04
  2.6000000E+03  4.0920442E-04
  2.6250000E+03  4.0482157E-04
  2.6500000E+03  4.0032511E-04
  2.6750000E+03  3.9600971E-04
  2.7000000E+03  3.9184392E-04
  2.7500000E+03  3.8329101E-04
  2.7750000E+03  3.7898018E-04
  2.8000000E+03  3.7478926E-04
  2.8250000E+03  3.7070490E-04
  2.8500000E+03  3.6662423E-04
  2.8750000E+03  3.6252681E-04
  2.9000000E+03  3.5846122E-04
  2.9500000E+03  3.5051757E-04
  3.0000000E+03  3.4280498E-04
  3.1000000E+03  3.2782577E-04
  3.2000000E+03  3.1364444E-04
  3.4000000E+03  2.8728776E-04
  3.6000000E+03  2.6354980E-04
  3.8000000E+03  2.4215776E-04
  4.0000000E+03  2.2288536E-04
  4.2000000E+03  2.0548468E-04
  4.4000000E+03  1.8977438E-04
  4.6000000E+03  1.7557187E-04
  4.8000000E+03  1.6271025E-04
  5.0000000E+03  1.5104284E-04
  5.2500000E+03  1.3794273E-04
  5.5000000E+03  1.2628849E-04
  5.7500000E+03  1.1589211E-04
  6.0000000E+03  1.0659254E-04
  6.5000000E+03  9.0751356E-05
  6.7500000E+03  8.3989235E-05
  7.0000000E+03  7.7877275E-05
  7.2500000E+03  7.2339384E-05
  7.5000000E+03  6.7310313E-05
  8.0000000E+03  5.8559650E-05
  8.5000000E+03  5.1252426E-05
  9.0000000E+03  4.5103100E-05
  9.5000000E+03  3.9891475E-05
  1.0000000E+04  3.5445517E-05
  1.0500000E+04  3.1629793E-05
  1.1000000E+04  2.8336764E-05
  1.1500000E+04  2.5480108E-05
  1.2000000E+04  2.2990021E-05
  1.2500000E+04  2.0809712E-05
  1.3000000E+04  1.8892655E-05
  1.3500000E+04  1.7200456E-05
  1.4000000E+04  1.5701250E-05
  1.4500000E+04  1.4368430E-05
  1.5000000E+04  1.3179670E-05
  1.6000000E+04  1.1161871E-05
  1.7000000E+04  9.5287642E-06
  1.8000000E+04  8.1934347E-06
  1.9000000E+04  7.0914503E-06
  2.0000000E+04  6.1743666E-06
  2.1000000E+04  5.4052843E-06
  2.2000000E+04  4.7557722E-06
  2.3000000E+04  4.2036861E-06
  2.4000000E+04  3.7316084E-06
  2.5000000E+04  3.3257137E-06
  2.6000000E+04  2.9749339E-06
  2.7000000E+04  2.6703393E-06
  2.8000000E+04  2.4046726E-06
  2.9000000E+04  2.1719950E-06
  3.0000000E+04  1.9674158E-06
  3.1000000E+04  1.7868837E-06
  3.2000000E+04  1.6270235E-06
  3.3000000E+04  1.4850082E-06
  3.4000000E+04  1.3584588E-06
  3.5000000E+04  1.2453638E-06
  3.6000000E+04  1.1440144E-06
  3.8000000E+04  9.7093292E-07
  4.0000000E+04  8.2987208E-07
  4.2000000E+04  7.1388804E-07
  4.4000000E+04  6.1775043E-07
  4.6000000E+04  5.3747158E-07
  4.8000000E+04  4.6997711E-07
  5.0000000E+04  4.1287277E-07
  5.2500000E+04  3.5327468E-07
  5.5000000E+04  3.0415349E-07
  5.7500000E+04  2.6335440E-07
  5.8750000E+04  2.4554396E-07
  6.0000000E+04  2.2922663E-07
  6.2500000E+04  2.0049213E-07
  6.5000000E+04  1.7615181E-07
  6.7500000E+04  1.5541763E-07
  7.0000000E+04  1.3766272E-07
  7.2500000E+04  1.2238461E-07
  7.5000000E+04  1.0917763E-07
  7.7500000E+04  9.7711976E-08
  8.0000000E+04  8.7717879E-08
  8.2500000E+04  7.8973354E-08
  8.5000000E+04  7.1294710E-08
  8.7500000E+04  6.4529143E-08
  9.0000000E+04  5.8548920E-08
  9.2500000E+04  5.3246763E-08
  9.5000000E+04  4.8532175E-08
  1.0000000E+05  4.0570514E-08
  1.0500000E+05  3.4176979E-08
  1.1000000E+05  2.8994429E-08
  1.1500000E+05  2.4757345E-08
  1.2000000E+05  2.1265864E-08
  1.2500000E+05  1.8367811E-08
  1.3000000E+05  1.5946109E-08
  1.3500000E+05  1.3909801E-08
  1.4000000E+05  1.2187584E-08
  1.4500000E+05  1.0723101E-08
  1.5000000E+05  9.4714553E-09
  1.5500000E+05  8.3966172E-09
  1.6000000E+05  7.4694829E-09
  1.6500000E+05  6.6663883E-09
  1.7000000E+05  5.9679744E-09
  1.7500000E+05  5.3583162E-09
  1.8000000E+05  4.8242445E-09
  1.8500000E+05  4.3548126E-09
  1.9000000E+05  3.9408771E-09
  1.9500000E+05  3.5747675E-09
  2.0000000E+05  3.2500221E-09
  2.0500000E+05  2.9611738E-09
  2.1000000E+05  2.7035785E-09
  2.2000000E+05  2.2668815E-09
  2.3000000E+05  1.9145815E-09
  2.4000000E+05  1.6278927E-09
  2.5000000E+05  1.3927236E-09
  2.6000000E+05  1.1983849E-09
  2.7000000E+05  1.0366824E-09
  2.8000000E+05  9.0127333E-10
  2.9000000E+05  7.8720417E-10
  3.0000000E+05  6.9057442E-10
  3.1000000E+05  6.0828881E-10
  3.2000000E+05  5.3787318E-10
  3.3000000E+05  4.7733617E-10
  3.4000000E+05  4.2506464E-10
  3.5000000E+05  3.7974380E-10
  3.6000000E+05  3.4029589E-10
  3.7000000E+05  3.0583279E-10
  3.8000000E+05  2.7561891E-10
  3.9000000E+05  2.4904197E-10
  4.0000000E+05  2.2558992E-10
  4.1000000E+05  2.0483276E-10
  4.2000000E+05  1.8640787E-10
  4.3000000E+05  1.7000818E-10
  4.4000000E+05  1.5537265E-10
  4.6000000E+05  1.3053540E-10
  4.8000000E+05  1.1046951E-10
  5.0000000E+05  9.4116674E-11
  5.1250000E+05  8.5419959E-11
  5.2500000E+05  7.7705538E-11
  5.3750000E+05  7.0843242E-11
  5.5000000E+05  6.4722553E-11
  5.7500000E+05  5.4342964E-11
  5.8750000E+05  4.9934495E-11
  6.0000000E+05  4.5964449E-11
  6.2500000E+05  3.9141171E-11
  6.5000000E+05  3.3538954E-11
  6.7500000E+05  2.8904521E-11
  7.0000000E+05  2.5043832E-11
  7.2500000E+05  2.1806744E-11
  7.5000000E+05  1.9076073E-11
  7.7500000E+05  1.6759565E-11
  8.0000000E+05  1.4784009E-11
  8.2500000E+05  1.3090873E-11
  8.5000000E+05  1.1633033E-11
  8.7500000E+05  1.0372290E-11
  9.0000000E+05  9.2774869E-12
  9.2500000E+05  8.3230732E-12
  9.5000000E+05  7.4879785E-12
  9.7500000E+05  6.7547345E-12
  1.0000000E+06  6.1087861E-12
  1.0250000E+06  5.5379515E-12
  1.0500000E+06  5.0319893E-12
  1.0750000E+06  4.5822527E-12
  1.1000000E+06  4.1814121E-12
  1.1250000E+06  3.8232303E-12
  1.1500000E+06  3.5023790E-12
  1.2000000E+06  2.9550385E-12
  1.2500000E+06  2.5099324E-12
  1.3000000E+06  2.1450068E-12
  1.3500000E+06  1.8435658E-12
  1.4000000E+06  1.5928356E-12
  1.4500000E+06  1.3829443E-12
  1.5000000E+06  1.2061897E-12
  1.5500000E+06  1.0565100E-12
  1.6000000E+06  9.2909680E-13
  1.6500000E+06  8.2010756E-13
  1.7000000E+06  7.2645058E-13
  1.7500000E+06  6.4562238E-13
  1.8000000E+06  5.7558305E-13
  1.8500000E+06  5.1466024E-13
  1.9000000E+06  4.6147550E-13
  1.9500000E+06  4.1488676E-13
  2.0000000E+06  3.7394321E-13
  2.0500000E+06  3.3784959E-13
  2.1000000E+06  3.0593785E-13
  2.1500000E+06  2.7764447E-13
  2.2000000E+06  2.5249226E-13
  2.2500000E+06  2.3007557E-13
  2.3000000E+06  2.1004828E-13
  2.4000000E+06  1.7601825E-13
  2.5000000E+06  1.4849450E-13
  2.6000000E+06  1.2605307E-13
  2.7000000E+06  1.0761887E-13
  2.8000000E+06  9.2371698E-14
  2.9000000E+06  7.9679635E-14
  3.0000000E+06  6.9051306E-14
  3.1000000E+06  6.0101410E-14
  3.2000000E+06  5.2525460E-14
  3.3000000E+06  4.6081035E-14
  3.4000000E+06  4.0573796E-14
  3.5000000E+06  3.5846930E-14
  3.6000000E+06  3.1773142E-14
  3.7000000E+06  2.8248524E-14
  3.8000000E+06  2.5187794E-14
  3.9000000E+06  2.2520614E-14
  4.0000000E+06  2.0188677E-14
  4.1000000E+06  1.8143416E-14
  4.2000000E+06  1.6344198E-14
  4.3000000E+06  1.4756895E-14
  4.4000000E+06  1.3352738E-14
  4.5000000E+06  1.2107366E-14
  4.6000000E+06  1.1000073E-14
  4.7000000E+06  1.0013200E-14
  4.8000000E+06  9.1316236E-15
  5.0000000E+06  7.6340547E-15
  5.1250000E+06  6.8481160E-15
  5.2500000E+06  6.1577689E-15
  5.3750000E+06  5.5496019E-15
  5.5000000E+06  5.0125080E-15
  5.7500000E+06  4.1154474E-15
  5.8750000E+06  3.7406056E-15
  
  
#  72   7  M3  EION =  2.113000000E+03 eV   270
#  S(0) = 2.929459E+00
  2.0846620E+01  0.0000000E+00
  2.0846620E+03  0.0000000E+00
  2.0846620E+03  1.2003759E-03
  2.1130000E+03  1.2003759E-03
  2.1130210E+03  1.2003759E-03
  2.1132928E+03  1.2113254E-03
  2.1135646E+03  1.2208016E-03
  2.1138364E+03  1.2291293E-03
  2.1141082E+03  1.2365541E-03
  2.1146518E+03  1.2493990E-03
  2.1151955E+03  1.2603690E-03
  2.1162827E+03  1.2788983E-03
  2.1173699E+03  1.2946624E-03
  2.1195444E+03  1.3208046E-03
  2.1217189E+03  1.3405442E-03
  2.1260678E+03  1.3607190E-03
  2.1282423E+03  1.3621606E-03
  2.1304168E+03  1.3592201E-03
  2.1347657E+03  1.3450293E-03
  2.1391147E+03  1.3265340E-03
  2.1434636E+03  1.3090492E-03
  2.1478126E+03  1.2950128E-03
  2.1565105E+03  1.2783801E-03
  2.1652084E+03  1.2718460E-03
  2.1739063E+03  1.2681498E-03
  2.1826042E+03  1.2630886E-03
  2.1913021E+03  1.2558903E-03
  2.1956510E+03  1.2518002E-03
  2.2000000E+03  1.2476202E-03
  2.2125000E+03  1.2363442E-03
  2.2250000E+03  1.2271002E-03
  2.2375000E+03  1.2191688E-03
  2.2500000E+03  1.2111644E-03
  2.2625000E+03  1.2023509E-03
  2.2750000E+03  1.1928410E-03
  2.3000000E+03  1.1739786E-03
  2.3250000E+03  1.1568068E-03
  2.3500000E+03  1.1399196E-03
  2.3750000E+03  1.1223195E-03
  2.4000000E+03  1.1048045E-03
  2.4250000E+03  1.0880623E-03
  2.4500000E+03  1.0718005E-03
  2.4750000E+03  1.0555390E-03
  2.5000000E+03  1.0392856E-03
  2.5500000E+03  1.0078347E-03
  2.6000000E+03  9.7786872E-04
  2.6500000E+03  9.4863381E-04
  2.7000000E+03  9.2057900E-04
  2.8000000E+03  8.6773839E-04
  2.9000000E+03  8.1863335E-04
  3.0000000E+03  7.7316844E-04
  3.1000000E+03  7.3089285E-04
  3.2000000E+03  6.9168755E-04
  3.4000000E+03  6.2108662E-04
  3.6000000E+03  5.5974095E-04
  3.8000000E+03  5.0610904E-04
  4.0000000E+03  4.5904208E-04
  4.2000000E+03  4.1760194E-04
  4.4000000E+03  3.8097516E-04
  4.6000000E+03  3.4848395E-04
  4.8000000E+03  3.1956367E-04
  5.0000000E+03  2.9373973E-04
  5.2500000E+03  2.6520837E-04
  5.5000000E+03  2.4023784E-04
  5.7500000E+03  2.1829108E-04
  6.0000000E+03  1.9892503E-04
  6.5000000E+03  1.6652433E-04
  6.7500000E+03  1.5292436E-04
  7.0000000E+03  1.4075451E-04
  7.2500000E+03  1.2983188E-04
  7.5000000E+03  1.2000118E-04
  8.0000000E+03  1.0310241E-04
  8.5000000E+03  8.9203044E-05
  9.0000000E+03  7.7666042E-05
  9.5000000E+03  6.8010543E-05
  1.0000000E+04  5.9868852E-05
  1.0500000E+04  5.2956496E-05
  1.1000000E+04  4.7050829E-05
  1.1500000E+04  4.1975841E-05
  1.2000000E+04  3.7591199E-05
  1.2500000E+04  3.3784146E-05
  1.3000000E+04  3.0463294E-05
  1.3500000E+04  2.7554051E-05
  1.4000000E+04  2.4995113E-05
  1.4500000E+04  2.2735783E-05
  1.5000000E+04  2.0733893E-05
  1.6000000E+04  1.7366978E-05
  1.7000000E+04  1.4673723E-05
  1.8000000E+04  1.2495444E-05
  1.9000000E+04  1.0716069E-05
  2.0000000E+04  9.2493935E-06
  2.1000000E+04  8.0305030E-06
  2.2000000E+04  7.0099105E-06
  2.3000000E+04  6.1494526E-06
  2.4000000E+04  5.4193920E-06
  2.5000000E+04  4.7963302E-06
  2.6000000E+04  4.2616921E-06
  2.7000000E+04  3.8006108E-06
  2.8000000E+04  3.4010946E-06
  2.9000000E+04  3.0534012E-06
  3.0000000E+04  2.7495634E-06
  3.1000000E+04  2.4830248E-06
  3.2000000E+04  2.2483575E-06
  3.3000000E+04  2.0410437E-06
  3.4000000E+04  1.8573037E-06
  3.5000000E+04  1.6939597E-06
  3.6000000E+04  1.5483273E-06
  3.8000000E+04  1.3014273E-06
  4.0000000E+04  1.1021089E-06
  4.2000000E+04  9.3970453E-07
  4.4000000E+04  8.0625379E-07
  4.6000000E+04  6.9574144E-07
  4.8000000E+04  6.0356906E-07
  5.0000000E+04  5.2618477E-07
  5.2500000E+04  4.4608782E-07
  5.5000000E+04  3.8065724E-07
  5.7500000E+04  3.2677530E-07
  5.8750000E+04  3.0340168E-07
  6.0000000E+04  2.8207393E-07
  6.2500000E+04  2.4473486E-07
  6.5000000E+04  2.1334796E-07
  6.7500000E+04  1.8680937E-07
  7.0000000E+04  1.6424747E-07
  7.2500000E+04  1.4496855E-07
  7.5000000E+04  1.2841634E-07
  7.7500000E+04  1.1414162E-07
  8.0000000E+04  1.0177928E-07
  8.2500000E+04  9.1030740E-08
  8.5000000E+04  8.1650436E-08
  8.7500000E+04  7.3435299E-08
  9.0000000E+04  6.6216541E-08
  9.2500000E+04  5.9853199E-08
  9.5000000E+04  5.4227015E-08
  1.0000000E+05  4.4802895E-08
  1.0500000E+05  3.7315749E-08
  1.1000000E+05  3.1309334E-08
  1.1500000E+05  2.6447736E-08
  1.2000000E+05  2.2480454E-08
  1.2500000E+05  1.9218491E-08
  1.3000000E+05  1.6517687E-08
  1.3500000E+05  1.4266999E-08
  1.4000000E+05  1.2380094E-08
  1.4500000E+05  1.0789270E-08
  1.5000000E+05  9.4410134E-09
  1.5500000E+05  8.2927057E-09
  1.6000000E+05  7.3101662E-09
  1.6500000E+05  6.4658025E-09
  1.7000000E+05  5.7372039E-09
  1.7500000E+05  5.1060620E-09
  1.8000000E+05  4.5573383E-09
  1.8500000E+05  4.0786141E-09
  1.9000000E+05  3.6595845E-09
  1.9500000E+05  3.2916576E-09
  2.0000000E+05  2.9676384E-09
  2.0500000E+05  2.6814768E-09
  2.1000000E+05  2.4280652E-09
  2.2000000E+05  2.0028257E-09
  2.3000000E+05  1.6644308E-09
  2.4000000E+05  1.3927412E-09
  2.5000000E+05  1.1728143E-09
  2.6000000E+05  9.9343482E-10
  2.7000000E+05  8.4609658E-10
  2.8000000E+05  7.2428367E-10
  2.9000000E+05  6.2295887E-10
  3.0000000E+05  5.3819552E-10
  3.1000000E+05  4.6690809E-10
  3.2000000E+05  4.0665380E-10
  3.3000000E+05  3.5548520E-10
  3.4000000E+05  3.1183955E-10
  3.5000000E+05  2.7445493E-10
  3.6000000E+05  2.4230639E-10
  3.7000000E+05  2.1455695E-10
  3.8000000E+05  1.9051955E-10
  3.9000000E+05  1.6962738E-10
  4.0000000E+05  1.5141066E-10
  4.1000000E+05  1.3547827E-10
  4.2000000E+05  1.2150319E-10
  4.3000000E+05  1.0921092E-10
  4.4000000E+05  9.8370088E-11
  4.6000000E+05  8.0289630E-11
  4.8000000E+05  6.6022749E-11
  5.0000000E+05  5.4665831E-11
  5.1250000E+05  4.8741413E-11
  5.2500000E+05  4.3562392E-11
  5.3750000E+05  3.9022140E-11
  5.5000000E+05  3.5031078E-11
  5.7500000E+05  2.8406003E-11
  5.8750000E+05  2.5653807E-11
  6.0000000E+05  2.3210854E-11
  6.2500000E+05  1.9100304E-11
  6.5000000E+05  1.5820860E-11
  6.7500000E+05  1.3184328E-11
  7.0000000E+05  1.1049517E-11
  7.2500000E+05  9.3094490E-12
  7.5000000E+05  7.8823182E-12
  7.7500000E+05  6.7050341E-12
  8.0000000E+05  5.7285497E-12
  8.2500000E+05  4.9144550E-12
  8.5000000E+05  4.2324600E-12
  8.7500000E+05  3.6585229E-12
  9.0000000E+05  3.1734409E-12
  9.2500000E+05  2.7617841E-12
  9.5000000E+05  2.4110851E-12
  9.7500000E+05  2.1112178E-12
  1.0000000E+06  1.8539169E-12
  1.0250000E+06  1.6324034E-12
  1.0500000E+06  1.4410930E-12
  1.0750000E+06  1.2753655E-12
  1.1000000E+06  1.1313842E-12
  1.1250000E+06  1.0059492E-12
  1.1500000E+06  8.9638120E-13
  1.1750000E+06  8.0042921E-13
  1.2000000E+06  7.1619537E-13
  1.2250000E+06  6.4207446E-13
  1.2500000E+06  5.7670451E-13
  1.3000000E+06  4.6775144E-13
  1.3500000E+06  3.8194399E-13
  1.4000000E+06  3.1384339E-13
  1.4500000E+06  2.5940668E-13
  1.5000000E+06  2.1559900E-13
  1.5500000E+06  1.8012209E-13
  1.6000000E+06  1.5122100E-13
  1.6500000E+06  1.2754500E-13
  1.7000000E+06  1.0804690E-13
  1.7500000E+06  9.1909211E-14
  1.8000000E+06  7.8489555E-14
  1.8500000E+06  6.7280018E-14
  1.9000000E+06  5.7876638E-14
  1.9500000E+06  4.9956362E-14
  2.0000000E+06  4.3259469E-14
  2.0500000E+06  3.7576093E-14
  2.1000000E+06  3.2735842E-14
  2.1500000E+06  2.8599741E-14
  2.2000000E+06  2.5053955E-14
  2.2500000E+06  2.2004841E-14
  2.3000000E+06  1.9375056E-14
  2.3500000E+06  1.7100477E-14
  2.4000000E+06  1.5127745E-14
  2.4500000E+06  1.3412307E-14
  2.5000000E+06  1.1916832E-14
  2.5500000E+06  1.0609939E-14
  2.6000000E+06  9.4651638E-15
  2.6500000E+06  8.4601228E-15
  2.7000000E+06  7.5758290E-15
  2.7500000E+06  6.7961310E-15
  2.8000000E+06  6.1072522E-15
  2.8500000E+06  5.4974112E-15
  2.9000000E+06  4.9565072E-15
  3.0000000E+06  4.0479879E-15
  3.1000000E+06  3.3256192E-15
  3.2000000E+06  2.7474323E-15
  3.3000000E+06  2.2817428E-15
  3.4000000E+06  1.9044381E-15
  3.5000000E+06  1.5970257E-15
  3.6000000E+06  1.3452253E-15
  3.7000000E+06  1.1379353E-15
  3.8000000E+06  9.6647045E-16
  3.9000000E+06  8.2399777E-16
  4.0000000E+06  7.0510697E-16
  4.1000000E+06  6.0548805E-16
  4.2000000E+06  5.2168979E-16
  4.3000000E+06  4.5093262E-16
  4.4000000E+06  3.9096437E-16
  4.5000000E+06  3.3995863E-16
  4.6000000E+06  2.9642846E-16
  4.7000000E+06  2.5915775E-16
  4.8000000E+06  2.2715006E-16
  5.0000000E+06  1.7580353E-16
  5.1250000E+06  1.5052006E-16
  5.2500000E+06  1.2934339E-16
  
  
#  72   8  M4  EION =  1.720000000E+03 eV   270
#  S(0) = 4.309987E+00
  1.7146040E+01  0.0000000E+00
  1.7146040E+03  0.0000000E+00
  1.7146040E+03  1.2112920E-04
  1.7200000E+03  1.2112920E-04
  1.7200173E+03  1.2112920E-04
  1.7201422E+03  1.2332930E-04
  1.7202672E+03  1.2570001E-04
  1.7203922E+03  1.2824433E-04
  1.7205171E+03  1.3096531E-04
  1.7207671E+03  1.3694965E-04
  1.7210170E+03  1.4367793E-04
  1.7215169E+03  1.5946758E-04
  1.7220168E+03  1.7853659E-04
  1.7230166E+03  2.2729880E-04
  1.7235165E+03  2.5735405E-04
  1.7240164E+03  2.9139872E-04
  1.7250162E+03  3.7188761E-04
  1.7260160E+03  4.6919751E-04
  1.7270157E+03  5.8293292E-04
  1.7280155E+03  7.1174131E-04
  1.7300151E+03  1.0045455E-03
  1.7320147E+03  1.3213941E-03
  1.7340142E+03  1.6338898E-03
  1.7360138E+03  1.9212557E-03
  1.7380134E+03  2.1741175E-03
  1.7400129E+03  2.3923106E-03
  1.7440121E+03  2.7448613E-03
  1.7480112E+03  3.0221060E-03
  1.7520104E+03  3.2513663E-03
  1.7560095E+03  3.4426877E-03
  1.7600086E+03  3.5978175E-03
  1.7680069E+03  3.8029560E-03
  1.7760052E+03  3.8947402E-03
  1.7840035E+03  3.9219923E-03
  1.7920017E+03  3.9236324E-03
  1.8000000E+03  3.9176999E-03
  1.8125000E+03  3.8992824E-03
  1.8250000E+03  3.8629507E-03
  1.8312500E+03  3.8378856E-03
  1.8375000E+03  3.8096199E-03
  1.8500000E+03  3.7494285E-03
  1.8625000E+03  3.6906601E-03
  1.8750000E+03  3.6351617E-03
  1.9000000E+03  3.5250649E-03
  1.9250000E+03  3.4100881E-03
  1.9500000E+03  3.2996337E-03
  1.9750000E+03  3.1970544E-03
  2.0000000E+03  3.0979034E-03
  2.1000000E+03  2.7358727E-03
  2.2000000E+03  2.4274192E-03
  2.3000000E+03  2.1631727E-03
  2.4000000E+03  1.9350348E-03
  2.5000000E+03  1.7362930E-03
  2.6000000E+03  1.5632798E-03
  2.7000000E+03  1.4112543E-03
  2.8000000E+03  1.2775667E-03
  2.9000000E+03  1.1595430E-03
  3.0000000E+03  1.0548613E-03
  3.1000000E+03  9.6177443E-04
  3.2000000E+03  8.7884746E-04
  3.4000000E+03  7.3835987E-04
  3.6000000E+03  6.2502002E-04
  3.8000000E+03  5.3276283E-04
  4.0000000E+03  4.5705126E-04
  4.2000000E+03  3.9443626E-04
  4.4000000E+03  3.4227605E-04
  4.6000000E+03  2.9853088E-04
  4.8000000E+03  2.6161186E-04
  5.0000000E+03  2.3027043E-04
  5.2500000E+03  1.9745035E-04
  5.5000000E+03  1.7030906E-04
  5.7500000E+03  1.4769838E-04
  6.0000000E+03  1.2873395E-04
  6.5000000E+03  9.9140172E-05
  6.7500000E+03  8.7543474E-05
  7.0000000E+03  7.7595564E-05
  7.2500000E+03  6.9021145E-05
  7.5000000E+03  6.1597757E-05
  8.0000000E+03  4.9512838E-05
  8.5000000E+03  4.0244436E-05
  9.0000000E+03  3.3038773E-05
  9.5000000E+03  2.7368560E-05
  1.0000000E+04  2.2857628E-05
  1.0500000E+04  1.9233042E-05
  1.1000000E+04  1.6294073E-05
  1.1500000E+04  1.3891154E-05
  1.2000000E+04  1.1911433E-05
  1.2500000E+04  1.0268812E-05
  1.3000000E+04  8.8969414E-06
  1.3500000E+04  7.7441973E-06
  1.4000000E+04  6.7700705E-06
  1.4500000E+04  5.9425124E-06
  1.5000000E+04  5.2359722E-06
  1.5500000E+04  4.6299389E-06
  1.6000000E+04  4.1078359E-06
  1.6500000E+04  3.6561807E-06
  1.7000000E+04  3.2639451E-06
  1.8000000E+04  2.6230185E-06
  1.9000000E+04  2.1295764E-06
  2.0000000E+04  1.7450007E-06
  2.1000000E+04  1.4419309E-06
  2.2000000E+04  1.2006720E-06
  2.3000000E+04  1.0068401E-06
  2.4000000E+04  8.4979007E-07
  2.5000000E+04  7.2154794E-07
  2.6000000E+04  6.1607360E-07
  2.7000000E+04  5.2874435E-07
  2.8000000E+04  4.5598900E-07
  2.9000000E+04  3.9502382E-07
  3.0000000E+04  3.4366109E-07
  3.1000000E+04  3.0016851E-07
  3.2000000E+04  2.6316435E-07
  3.3000000E+04  2.3153909E-07
  3.4000000E+04  2.0439624E-07
  3.5000000E+04  1.8100708E-07
  3.6000000E+04  1.6077602E-07
  3.8000000E+04  1.2791577E-07
  4.0000000E+04  1.0282805E-07
  4.2000000E+04  8.3440828E-08
  4.4000000E+04  6.8292354E-08
  4.6000000E+04  5.6335656E-08
  4.8000000E+04  4.6810250E-08
  5.0000000E+04  3.9156588E-08
  5.2500000E+04  3.1597263E-08
  5.5000000E+04  2.5724010E-08
  5.7500000E+04  2.1113191E-08
  5.8750000E+04  1.9182061E-08
  6.0000000E+04  1.7458884E-08
  6.2500000E+04  1.4537220E-08
  6.5000000E+04  1.2182343E-08
  6.7500000E+04  1.0270027E-08
  7.0000000E+04  8.7062373E-09
  7.2500000E+04  7.4191056E-09
  7.5000000E+04  6.3532189E-09
  7.7500000E+04  5.4654946E-09
  8.0000000E+04  4.7221742E-09
  8.2500000E+04  4.0966121E-09
  8.5000000E+04  3.5676332E-09
  8.7500000E+04  3.1183026E-09
  9.0000000E+04  2.7349936E-09
  9.2500000E+04  2.4066772E-09
  9.5000000E+04  2.1243789E-09
  1.0000000E+05  1.6697838E-09
  1.0500000E+05  1.3266904E-09
  1.1000000E+05  1.0645114E-09
  1.1500000E+05  8.6187595E-10
  1.2000000E+05  7.0362061E-10
  1.2500000E+05  5.7883408E-10
  1.3000000E+05  4.7956239E-10
  1.3500000E+05  3.9993752E-10
  1.4000000E+05  3.3558202E-10
  1.4500000E+05  2.8319679E-10
  1.5000000E+05  2.4027156E-10
  1.5500000E+05  2.0487882E-10
  1.6000000E+05  1.7552616E-10
  1.6500000E+05  1.5104907E-10
  1.7000000E+05  1.3053210E-10
  1.7500000E+05  1.1325052E-10
  1.8000000E+05  9.8626883E-11
  1.8500000E+05  8.6198269E-11
  1.9000000E+05  7.5591372E-11
  1.9500000E+05  6.6503486E-11
  2.0000000E+05  5.8687866E-11
  2.0500000E+05  5.1942365E-11
  2.1000000E+05  4.6100605E-11
  2.2000000E+05  3.6601446E-11
  2.3000000E+05  2.9344784E-11
  2.4000000E+05  2.3738799E-11
  2.5000000E+05  1.9363168E-11
  2.6000000E+05  1.5915220E-11
  2.7000000E+05  1.3174227E-11
  2.8000000E+05  1.0977344E-11
  2.9000000E+05  9.2031020E-12
  3.0000000E+05  7.7599693E-12
  3.1000000E+05  6.5783286E-12
  3.2000000E+05  5.6047546E-12
  3.3000000E+05  4.7979029E-12
  3.4000000E+05  4.1255326E-12
  3.5000000E+05  3.5623166E-12
  3.6000000E+05  3.0882182E-12
  3.7000000E+05  2.6872827E-12
  3.8000000E+05  2.3467291E-12
  3.9000000E+05  2.0562585E-12
  4.0000000E+05  1.8075251E-12
  4.1000000E+05  1.5937295E-12
  4.2000000E+05  1.4093057E-12
  4.3000000E+05  1.2496755E-12
  4.4000000E+05  1.1110559E-12
  4.6000000E+05  8.8481204E-13
  4.8000000E+05  7.1117658E-13
  5.0000000E+05  5.7648480E-13
  5.1250000E+05  5.0761563E-13
  5.2500000E+05  4.4827352E-13
  5.3750000E+05  3.9696530E-13
  5.5000000E+05  3.5245843E-13
  5.7500000E+05  2.7993192E-13
  6.0000000E+05  2.2438848E-13
  6.2500000E+05  1.8139394E-13
  6.5000000E+05  1.4778432E-13
  6.6250000E+05  1.3375750E-13
  6.7500000E+05  1.2127168E-13
  7.0000000E+05  1.0018130E-13
  7.2500000E+05  8.3273350E-14
  7.5000000E+05  6.9620134E-14
  7.7500000E+05  5.8520596E-14
  8.0000000E+05  4.9440080E-14
  8.2500000E+05  4.1967344E-14
  8.5000000E+05  3.5783533E-14
  8.7500000E+05  3.0639571E-14
  9.0000000E+05  2.6339547E-14
  9.2500000E+05  2.2728340E-14
  9.5000000E+05  1.9682304E-14
  9.7500000E+05  1.7102304E-14
  1.0000000E+06  1.4908404E-14
  1.0250000E+06  1.3035813E-14
  1.0500000E+06  1.1431753E-14
  1.0750000E+06  1.0053032E-14
  1.1000000E+06  8.8641387E-15
  1.1250000E+06  7.8357594E-15
  1.1500000E+06  6.9435930E-15
  1.2000000E+06  5.4902887E-15
  1.2500000E+06  4.3787702E-15
  1.3000000E+06  3.5202460E-15
  1.3500000E+06  2.8510559E-15
  1.4000000E+06  2.3250127E-15
  1.4500000E+06  1.9082325E-15
  1.5000000E+06  1.5755930E-15
  1.5500000E+06  1.3082812E-15
  1.6000000E+06  1.0920814E-15
  1.6500000E+06  9.1616020E-16
  1.7000000E+06  7.7219606E-16
  1.7500000E+06  6.5374917E-16
  1.8000000E+06  5.5580166E-16
  1.8500000E+06  4.7441710E-16
  1.9000000E+06  4.0648682E-16
  1.9500000E+06  3.4954125E-16
  2.0000000E+06  3.0160720E-16
  2.0500000E+06  2.6109952E-16
  2.1000000E+06  2.2673900E-16
  2.1500000E+06  1.9748824E-16
  2.2000000E+06  1.7250212E-16
  2.2500000E+06  1.5108942E-16
  2.3000000E+06  1.3268222E-16
  2.3500000E+06  1.1681161E-16
  2.4000000E+06  1.0308890E-16
  2.4500000E+06  9.1190789E-17
  2.5000000E+06  8.0847215E-17
  2.6000000E+06  6.3954346E-17
  2.7000000E+06  5.0997652E-17
  2.8000000E+06  4.0969373E-17
  2.9000000E+06  3.3142597E-17
  3.0000000E+06  2.6986559E-17
  3.1000000E+06  2.2109276E-17
  3.2000000E+06  1.8218503E-17
  3.3000000E+06  1.5094462E-17
  3.4000000E+06  1.2570628E-17
  3.5000000E+06  1.0519843E-17
  3.6000000E+06  8.8442883E-18
  3.7000000E+06  7.4681879E-18
  3.8000000E+06  6.3324442E-18
  3.9000000E+06  5.3906775E-18
  4.0000000E+06  4.6062281E-18
  4.1000000E+06  3.9499587E-18
  4.2000000E+06  3.3986443E-18
  4.3000000E+06  2.9336744E-18
  4.4000000E+06  2.5400664E-18
  4.5000000E+06  2.2057835E-18
  4.6000000E+06  1.9210445E-18
  4.7000000E+06  1.6778031E-18
  4.8000000E+06  1.4694204E-18
  
  
#  72   9  M5  EION =  1.665000000E+03 eV   270
#  S(0) = 6.452240E+00
  1.6607089E+01  0.0000000E+00
  1.6607089E+03  0.0000000E+00
  1.6607089E+03  1.6138342E-04
  1.6650000E+03  1.6138342E-04
  1.6650167E+03  1.6138342E-04
  1.6651260E+03  1.6502917E-04
  1.6652353E+03  1.6888557E-04
  1.6653447E+03  1.7295602E-04
  1.6654540E+03  1.7724401E-04
  1.6656726E+03  1.8648649E-04
  1.6658913E+03  1.9664087E-04
  1.6663286E+03  2.1979729E-04
  1.6667658E+03  2.4693572E-04
  1.6676404E+03  3.1402055E-04
  1.6685150E+03  3.9949384E-04
  1.6702642E+03  6.3019346E-04
  1.6711388E+03  7.7625913E-04
  1.6720133E+03  9.4206362E-04
  1.6737625E+03  1.3253206E-03
  1.6755117E+03  1.7568843E-03
  1.6772608E+03  2.2058796E-03
  1.6790100E+03  2.6426266E-03
  1.6807592E+03  3.0459981E-03
  1.6825083E+03  3.4058563E-03
  1.6842575E+03  3.7211696E-03
  1.6860067E+03  3.9963475E-03
  1.6895050E+03  4.4527184E-03
  1.6930033E+03  4.8223803E-03
  1.6965017E+03  5.1341289E-03
  1.7000000E+03  5.3999272E-03
  1.7062500E+03  5.7678671E-03
  1.7125000E+03  6.0028702E-03
  1.7187500E+03  6.1264725E-03
  1.7250000E+03  6.1750687E-03
  1.7312500E+03  6.1834439E-03
  1.7375000E+03  6.1749769E-03
  1.7437500E+03  6.1607449E-03
  1.7500000E+03  6.1433423E-03
  1.7750000E+03  6.0155165E-03
  1.7875000E+03  5.9176190E-03
  1.8000000E+03  5.8157783E-03
  1.8250000E+03  5.6276428E-03
  1.8500000E+03  5.4436481E-03
  1.8750000E+03  5.2552074E-03
  1.9000000E+03  5.0776040E-03
  1.9500000E+03  4.7522820E-03
  1.9750000E+03  4.5965004E-03
  2.0000000E+03  4.4483089E-03
  2.0500000E+03  4.1746322E-03
  2.1000000E+03  3.9199033E-03
  2.2000000E+03  3.4709467E-03
  2.3000000E+03  3.0853541E-03
  2.4000000E+03  2.7531439E-03
  2.5000000E+03  2.4658684E-03
  2.6000000E+03  2.2149866E-03
  2.7000000E+03  1.9960517E-03
  2.8000000E+03  1.8036103E-03
  2.9000000E+03  1.6338876E-03
  3.0000000E+03  1.4838872E-03
  3.1000000E+03  1.3508890E-03
  3.2000000E+03  1.2325408E-03
  3.4000000E+03  1.0324374E-03
  3.6000000E+03  8.7158147E-04
  3.8000000E+03  7.4108488E-04
  4.0000000E+03  6.3429198E-04
  4.2000000E+03  5.4619236E-04
  4.4000000E+03  4.7297321E-04
  4.6000000E+03  4.1170111E-04
  4.8000000E+03  3.6009751E-04
  5.0000000E+03  3.1637692E-04
  5.2500000E+03  2.7069037E-04
  5.5000000E+03  2.3299457E-04
  5.7500000E+03  2.0165923E-04
  6.0000000E+03  1.7543085E-04
  6.5000000E+03  1.3461418E-04
  6.7500000E+03  1.1866241E-04
  7.0000000E+03  1.0500235E-04
  7.2500000E+03  9.3248898E-05
  7.5000000E+03  8.3090081E-05
  8.0000000E+03  6.6588216E-05
  8.5000000E+03  5.3969041E-05
  9.0000000E+03  4.4186305E-05
  9.5000000E+03  3.6508298E-05
  1.0000000E+04  3.0415152E-05
  1.0500000E+04  2.5531024E-05
  1.1000000E+04  2.1579965E-05
  1.1500000E+04  1.8356740E-05
  1.2000000E+04  1.5706862E-05
  1.2500000E+04  1.3512740E-05
  1.3000000E+04  1.1683926E-05
  1.3500000E+04  1.0150200E-05
  1.4000000E+04  8.8565584E-06
  1.4500000E+04  7.7595608E-06
  1.5000000E+04  6.8246426E-06
  1.6000000E+04  5.3355873E-06
  1.7000000E+04  4.2253716E-06
  1.8000000E+04  3.3848154E-06
  1.9000000E+04  2.7396197E-06
  2.0000000E+04  2.2382155E-06
  2.1000000E+04  1.8441691E-06
  2.2000000E+04  1.5313246E-06
  2.3000000E+04  1.2806276E-06
  2.4000000E+04  1.0780110E-06
  2.5000000E+04  9.1296272E-07
  2.6000000E+04  7.7753743E-07
  2.7000000E+04  6.6566863E-07
  2.8000000E+04  5.7267908E-07
  2.9000000E+04  4.9493043E-07
  3.0000000E+04  4.2956941E-07
  3.1000000E+04  3.7434083E-07
  3.2000000E+04  3.2744929E-07
  3.4000000E+04  2.5319988E-07
  3.6000000E+04  1.9830716E-07
  3.8000000E+04  1.5711381E-07
  4.0000000E+04  1.2578147E-07
  4.2000000E+04  1.0165641E-07
  4.4000000E+04  8.2872653E-08
  4.6000000E+04  6.8097872E-08
  4.8000000E+04  5.6367153E-08
  5.0000000E+04  4.6972725E-08
  5.2500000E+04  3.7727696E-08
  5.5000000E+04  3.0573320E-08
  5.7500000E+04  2.4978745E-08
  5.8750000E+04  2.2642535E-08
  6.0000000E+04  2.0561898E-08
  6.2500000E+04  1.7044034E-08
  6.5000000E+04  1.4219340E-08
  6.7500000E+04  1.1934107E-08
  7.0000000E+04  1.0072319E-08
  7.2500000E+04  8.5455798E-09
  7.5000000E+04  7.2859274E-09
  7.7500000E+04  6.2406679E-09
  8.0000000E+04  5.3686261E-09
  8.2500000E+04  4.6373939E-09
  8.5000000E+04  4.0212910E-09
  8.7500000E+04  3.4998349E-09
  9.0000000E+04  3.0565866E-09
  9.2500000E+04  2.6782790E-09
  9.5000000E+04  2.3541476E-09
  1.0000000E+05  1.8348734E-09
  1.0500000E+05  1.4456985E-09
  1.1000000E+05  1.1503640E-09
  1.1500000E+05  9.2366997E-10
  1.2000000E+05  7.4783191E-10
  1.2500000E+05  6.1012087E-10
  1.3000000E+05  5.0130527E-10
  1.3500000E+05  4.1461060E-10
  1.4000000E+05  3.4500969E-10
  1.4500000E+05  2.8873291E-10
  1.5000000E+05  2.4292631E-10
  1.5500000E+05  2.0540968E-10
  1.6000000E+05  1.7450360E-10
  1.6500000E+05  1.4890387E-10
  1.7000000E+05  1.2759012E-10
  1.7500000E+05  1.0975859E-10
  1.8000000E+05  9.4772011E-11
  1.8500000E+05  8.2121822E-11
  1.9000000E+05  7.1399833E-11
  1.9500000E+05  6.2276621E-11
  2.0000000E+05  5.4484959E-11
  2.0500000E+05  4.7806958E-11
  2.1000000E+05  4.2064122E-11
  2.2000000E+05  3.2821908E-11
  2.3000000E+05  2.5861173E-11
  2.4000000E+05  2.0560189E-11
  2.5000000E+05  1.6481647E-11
  2.6000000E+05  1.3313747E-11
  2.7000000E+05  1.0831459E-11
  2.8000000E+05  8.8704415E-12
  2.9000000E+05  7.3093748E-12
  3.0000000E+05  6.0578217E-12
  3.1000000E+05  5.0477216E-12
  3.2000000E+05  4.2273943E-12
  3.3000000E+05  3.5572756E-12
  3.4000000E+05  3.0068398E-12
  3.5000000E+05  2.5523626E-12
  3.6000000E+05  2.1752764E-12
  3.7000000E+05  1.8609523E-12
  3.8000000E+05  1.5977936E-12
  3.9000000E+05  1.3765541E-12
  4.0000000E+05  1.1898206E-12
  4.1000000E+05  1.0316180E-12
  4.2000000E+05  8.9710631E-13
  4.3000000E+05  7.8234628E-13
  4.4000000E+05  6.8411750E-13
  4.6000000E+05  5.2714110E-13
  4.8000000E+05  4.1008049E-13
  5.0000000E+05  3.2183795E-13
  5.1250000E+05  2.7776840E-13
  5.2500000E+05  2.4046321E-13
  5.3750000E+05  2.0877385E-13
  5.5000000E+05  1.8176517E-13
  5.7500000E+05  1.3886756E-13
  6.0000000E+05  1.0713934E-13
  6.2500000E+05  8.3412100E-14
  6.5000000E+05  6.5486533E-14
  6.6250000E+05  5.8196650E-14
  6.7500000E+05  5.1815576E-14
  7.0000000E+05  4.1297442E-14
  7.2500000E+05  3.3138469E-14
  7.5000000E+05  2.6760890E-14
  7.7500000E+05  2.1739898E-14
  8.0000000E+05  1.7760225E-14
  8.2500000E+05  1.4585870E-14
  8.5000000E+05  1.2038721E-14
  8.7500000E+05  9.9833076E-15
  9.0000000E+05  8.3158438E-15
  9.2500000E+05  6.9562662E-15
  9.5000000E+05  5.8424104E-15
  9.7500000E+05  4.9257114E-15
  1.0000000E+06  4.1680062E-15
  1.0250000E+06  3.5391364E-15
  1.0500000E+06  3.0151431E-15
  1.0750000E+06  2.5768969E-15
  1.1000000E+06  2.2090530E-15
  1.1250000E+06  1.8992433E-15
  1.1500000E+06  1.6374547E-15
  1.1750000E+06  1.4155466E-15
  1.2000000E+06  1.2268743E-15
  1.2250000E+06  1.0659945E-15
  1.2500000E+06  9.2843044E-16
  1.3000000E+06  7.0910360E-16
  1.3500000E+06  5.4626868E-16
  1.4000000E+06  4.2422215E-16
  1.4500000E+06  3.3193261E-16
  1.5000000E+06  2.6156284E-16
  1.5500000E+06  2.0748656E-16
  1.6000000E+06  1.6562515E-16
  1.6500000E+06  1.3299450E-16
  1.7000000E+06  1.0739237E-16
  1.7500000E+06  8.7180360E-17
  1.8000000E+06  7.1129987E-17
  1.8500000E+06  5.8313334E-17
  1.9000000E+06  4.8024648E-17
  1.9500000E+06  3.9723574E-17
  2.0000000E+06  3.2993844E-17
  2.0500000E+06  2.7512920E-17
  2.1000000E+06  2.3029462E-17
  2.1500000E+06  1.9346570E-17
  2.2000000E+06  1.6309236E-17
  2.2500000E+06  1.3794742E-17
  2.3000000E+06  1.1705450E-17
  2.3500000E+06  9.9633349E-18
  2.4000000E+06  8.5057657E-18
  2.4500000E+06  7.2822348E-18
  2.5000000E+06  6.2518843E-18
  2.5500000E+06  5.3815494E-18
  2.6000000E+06  4.6442071E-18
  2.6500000E+06  4.0177573E-18
  2.7000000E+06  3.4840689E-18
  2.8000000E+06  2.6378942E-18
  2.9000000E+06  2.0145773E-18
  3.0000000E+06  1.5511294E-18
  3.1000000E+06  1.2034790E-18
  3.2000000E+06  9.4047129E-19
  3.3000000E+06  7.3990735E-19
  3.4000000E+06  5.8581669E-19
  3.5000000E+06  4.6661899E-19
  3.6000000E+06  3.7382187E-19
  3.7000000E+06  3.0113496E-19
  3.8000000E+06  2.4386478E-19
  3.9000000E+06  1.9847722E-19
  4.0000000E+06  1.6230159E-19
  4.1000000E+06  1.3331288E-19
  4.2000000E+06  1.0996503E-19
  4.3000000E+06  9.1072478E-20
  4.4000000E+06  7.5723581E-20
  4.5000000E+06  6.3205572E-20
  4.6000000E+06  5.2957533E-20
  4.7000000E+06  4.4536460E-20
  
  
#  72  10  N1  EION =  5.420000000E+02 eV   283
#  S(0) = 8.069036E-01
  5.3601626E+00  0.0000000E+00
  5.3601626E+02  0.0000000E+00
  5.3601626E+02  7.2937859E-04
  5.4200000E+02  7.2937859E-04
  5.4200526E+02  7.2937859E-04
  5.4220513E+02  7.2567201E-04
  5.4240500E+02  7.2210093E-04
  5.4260486E+02  7.1865880E-04
  5.4280473E+02  7.1533946E-04
  5.4320447E+02  7.0904663E-04
  5.4360421E+02  7.0318097E-04
  5.4440368E+02  6.9258992E-04
  5.4520315E+02  6.8332450E-04
  5.4680210E+02  6.6805241E-04
  5.4840105E+02  6.5625503E-04
  5.5000000E+02  6.4717588E-04
  5.5312500E+02  6.3529565E-04
  5.5625000E+02  6.2889289E-04
  5.5937500E+02  6.2603672E-04
  5.6093750E+02  6.2549435E-04
  5.6250000E+02  6.2535695E-04
  5.6562500E+02  6.2585632E-04
  5.6875000E+02  6.2681318E-04
  5.7187500E+02  6.2772421E-04
  5.7500000E+02  6.2826487E-04
  5.8125000E+02  6.2762448E-04
  5.8750000E+02  6.2462247E-04
  5.9375000E+02  6.1989999E-04
  6.0000000E+02  6.1433688E-04
  6.0625000E+02  6.0866556E-04
  6.1250000E+02  6.0332869E-04
  6.1875000E+02  5.9848621E-04
  6.2500000E+02  5.9409774E-04
  6.3125000E+02  5.9001692E-04
  6.3750000E+02  5.8605668E-04
  6.5000000E+02  5.7793236E-04
  6.6250000E+02  5.6913830E-04
  6.7500000E+02  5.5986997E-04
  6.8750000E+02  5.5062332E-04
  7.0000000E+02  5.4176367E-04
  7.1250000E+02  5.3334445E-04
  7.2500000E+02  5.2522931E-04
  7.3750000E+02  5.1720740E-04
  7.5000000E+02  5.0916544E-04
  7.6250000E+02  5.0107073E-04
  7.7500000E+02  4.9301071E-04
  7.8750000E+02  4.8507910E-04
  8.0000000E+02  4.7734058E-04
  8.1250000E+02  4.6983546E-04
  8.2500000E+02  4.6254100E-04
  8.3750000E+02  4.5540064E-04
  8.5000000E+02  4.4837378E-04
  8.7500000E+02  4.3458393E-04
  8.8750000E+02  4.2780932E-04
  9.0000000E+02  4.2114713E-04
  9.2500000E+02  4.0826475E-04
  9.5000000E+02  3.9598906E-04
  9.7500000E+02  3.8423542E-04
  1.0000000E+03  3.7291947E-04
  1.0250000E+03  3.6197516E-04
  1.0500000E+03  3.5142375E-04
  1.1000000E+03  3.3167264E-04
  1.1500000E+03  3.1347396E-04
  1.2000000E+03  2.9658434E-04
  1.2500000E+03  2.8098215E-04
  1.3000000E+03  2.6654336E-04
  1.3500000E+03  2.5314776E-04
  1.4000000E+03  2.4070644E-04
  1.4500000E+03  2.2913594E-04
  1.5000000E+03  2.1835839E-04
  1.6000000E+03  1.9892810E-04
  1.7000000E+03  1.8195536E-04
  1.8000000E+03  1.6702207E-04
  1.9000000E+03  1.5383584E-04
  2.0000000E+03  1.4214774E-04
  2.1000000E+03  1.3173084E-04
  2.2000000E+03  1.2240627E-04
  2.3000000E+03  1.1402838E-04
  2.4000000E+03  1.0647545E-04
  2.5000000E+03  9.9644178E-05
  2.6000000E+03  9.3445866E-05
  2.7000000E+03  8.7804717E-05
  2.8000000E+03  8.2655924E-05
  2.9000000E+03  7.7943822E-05
  3.0000000E+03  7.3620400E-05
  3.1000000E+03  6.9644129E-05
  3.2000000E+03  6.5978876E-05
  3.4000000E+03  5.9459105E-05
  3.6000000E+03  5.3852192E-05
  3.8000000E+03  4.8995653E-05
  4.0000000E+03  4.4761592E-05
  4.2000000E+03  4.1048238E-05
  4.4000000E+03  3.7773790E-05
  4.6000000E+03  3.4871895E-05
  4.8000000E+03  3.2288271E-05
  5.0000000E+03  2.9978110E-05
  5.2500000E+03  2.7418829E-05
  5.5000000E+03  2.5169522E-05
  5.7500000E+03  2.3182223E-05
  6.0000000E+03  2.1417905E-05
  6.5000000E+03  1.8435668E-05
  6.7500000E+03  1.7169186E-05
  7.0000000E+03  1.6026540E-05
  7.2500000E+03  1.4992100E-05
  7.5000000E+03  1.4052649E-05
  8.0000000E+03  1.2415361E-05
  8.5000000E+03  1.1042525E-05
  9.0000000E+03  9.8802267E-06
  9.5000000E+03  8.8876201E-06
  1.0000000E+04  8.0333028E-06
  1.0500000E+04  7.2928261E-06
  1.1000000E+04  6.6469175E-06
  1.1500000E+04  6.0802228E-06
  1.2000000E+04  5.5803818E-06
  1.2500000E+04  5.1373559E-06
  1.3000000E+04  4.7429238E-06
  1.3500000E+04  4.3902995E-06
  1.4000000E+04  4.0738405E-06
  1.4500000E+04  3.7888250E-06
  1.5000000E+04  3.5312760E-06
  1.5500000E+04  3.2978244E-06
  1.6000000E+04  3.0856008E-06
  1.6500000E+04  2.8921491E-06
  1.7000000E+04  2.7153569E-06
  1.8000000E+04  2.4046926E-06
  1.9000000E+04  2.1416923E-06
  2.0000000E+04  1.9172592E-06
  2.1000000E+04  1.7243513E-06
  2.2000000E+04  1.5574507E-06
  2.3000000E+04  1.4121848E-06
  2.4000000E+04  1.2850541E-06
  2.5000000E+04  1.1732320E-06
  2.6000000E+04  1.0744156E-06
  2.7000000E+04  9.8671441E-07
  2.8000000E+04  9.0856587E-07
  2.9000000E+04  8.3866889E-07
  3.0000000E+04  7.7593405E-07
  3.1000000E+04  7.1944382E-07
  3.2000000E+04  6.6842106E-07
  3.3000000E+04  6.2220425E-07
  3.4000000E+04  5.8022767E-07
  3.5000000E+04  5.4200530E-07
  3.6000000E+04  5.0711791E-07
  3.8000000E+04  4.4594251E-07
  4.0000000E+04  3.9432211E-07
  4.2000000E+04  3.5043351E-07
  4.4000000E+04  3.1286166E-07
  4.6000000E+04  2.8049612E-07
  4.8000000E+04  2.5245576E-07
  5.0000000E+04  2.2803441E-07
  5.2500000E+04  2.0173767E-07
  5.5000000E+04  1.7932270E-07
  5.7500000E+04  1.6009433E-07
  5.8750000E+04  1.5149869E-07
  6.0000000E+04  1.4350290E-07
  6.2500000E+04  1.2910950E-07
  6.5000000E+04  1.1656052E-07
  6.7500000E+04  1.0556895E-07
  7.0000000E+04  9.5900080E-08
  7.2500000E+04  8.7360669E-08
  7.5000000E+04  7.9790547E-08
  7.7500000E+04  7.3056172E-08
  8.0000000E+04  6.7045598E-08
  8.2500000E+04  6.1664451E-08
  8.5000000E+04  5.6832777E-08
  8.7500000E+04  5.2482545E-08
  9.0000000E+04  4.8555610E-08
  9.2500000E+04  4.5002057E-08
  9.5000000E+04  4.1778861E-08
  9.7500000E+04  3.8848811E-08
  1.0000000E+05  3.6179607E-08
  1.0250000E+05  3.3743117E-08
  1.0500000E+05  3.1514766E-08
  1.1000000E+05  2.7598962E-08
  1.1500000E+05  2.4289175E-08
  1.2000000E+05  2.1473832E-08
  1.2500000E+05  1.9065025E-08
  1.3000000E+05  1.6992865E-08
  1.3500000E+05  1.5201316E-08
  1.4000000E+05  1.3645114E-08
  1.4500000E+05  1.2287427E-08
  1.5000000E+05  1.1098078E-08
  1.5500000E+05  1.0052191E-08
  1.6000000E+05  9.1291420E-09
  1.6500000E+05  8.3117326E-09
  1.7000000E+05  7.5855471E-09
  1.7500000E+05  6.9384476E-09
  1.8000000E+05  6.3601650E-09
  1.8500000E+05  5.8419717E-09
  1.9000000E+05  5.3764202E-09
  1.9500000E+05  4.9571326E-09
  2.0000000E+05  4.5786257E-09
  2.0500000E+05  4.2361682E-09
  2.1000000E+05  3.9256638E-09
  2.1500000E+05  3.6435546E-09
  2.2000000E+05  3.3867412E-09
  2.2500000E+05  3.1525158E-09
  2.3000000E+05  2.9385063E-09
  2.4000000E+05  2.5630493E-09
  2.5000000E+05  2.2464969E-09
  2.6000000E+05  1.9779956E-09
  2.7000000E+05  1.7489717E-09
  2.8000000E+05  1.5525948E-09
  2.9000000E+05  1.3833830E-09
  3.0000000E+05  1.2369068E-09
  3.1000000E+05  1.1095627E-09
  3.2000000E+05  9.9840120E-10
  3.3000000E+05  9.0099369E-10
  3.4000000E+05  8.1532927E-10
  3.5000000E+05  7.3973452E-10
  3.6000000E+05  6.7280969E-10
  3.7000000E+05  6.1337834E-10
  3.8000000E+05  5.6044728E-10
  3.9000000E+05  5.1317430E-10
  4.0000000E+05  4.7084252E-10
  4.1000000E+05  4.3283954E-10
  4.2000000E+05  3.9864030E-10
  4.3000000E+05  3.6779295E-10
  4.4000000E+05  3.3990728E-10
  4.5000000E+05  3.1464539E-10
  4.6000000E+05  2.9171386E-10
  4.7000000E+05  2.7085714E-10
  4.8000000E+05  2.5185203E-10
  5.0000000E+05  2.1863868E-10
  5.1250000E+05  2.0066738E-10
  5.2500000E+05  1.8452416E-10
  5.3750000E+05  1.6998859E-10
  5.5000000E+05  1.5687057E-10
  5.7500000E+05  1.3425208E-10
  5.8750000E+05  1.2448566E-10
  6.0000000E+05  1.1559883E-10
  6.2500000E+05  1.0009908E-10
  6.5000000E+05  8.7130006E-11
  6.7500000E+05  7.6208480E-11
  7.0000000E+05  6.6955932E-11
  7.2500000E+05  5.9073255E-11
  7.5000000E+05  5.2322463E-11
  7.7500000E+05  4.6512741E-11
  8.0000000E+05  4.1489986E-11
  8.2500000E+05  3.7128933E-11
  8.5000000E+05  3.3327113E-11
  8.7500000E+05  3.0000216E-11
  9.0000000E+05  2.7078481E-11
  9.2500000E+05  2.4503875E-11
  9.5000000E+05  2.2227880E-11
  9.7500000E+05  2.0209724E-11
  1.0000000E+06  1.8415002E-11
  1.0250000E+06  1.6814575E-11
  1.0500000E+06  1.5383665E-11
  1.0750000E+06  1.4101125E-11
  1.1000000E+06  1.2948844E-11
  1.1250000E+06  1.1911250E-11
  1.1500000E+06  1.0974908E-11
  1.1750000E+06  1.0128186E-11
  1.2000000E+06  9.3609887E-12
  1.2250000E+06  8.6645247E-12
  1.2500000E+06  8.0311193E-12
  1.3000000E+06  6.9274282E-12
  1.3500000E+06  6.0053599E-12
  1.4000000E+06  5.2302692E-12
  1.4500000E+06  4.5749812E-12
  1.5000000E+06  4.0180099E-12
  1.5500000E+06  3.5422418E-12
  1.6000000E+06  3.1339469E-12
  1.6500000E+06  2.7820248E-12
  1.7000000E+06  2.4774434E-12
  1.7500000E+06  2.2128081E-12
  1.8000000E+06  1.9820330E-12
  1.8500000E+06  1.7800847E-12
  1.9000000E+06  1.6027799E-12
  1.9500000E+06  1.4466316E-12
  2.0000000E+06  1.3087158E-12
  2.0500000E+06  1.1865656E-12
  2.1000000E+06  1.0780918E-12
  2.1500000E+06  9.8151365E-13
  2.2000000E+06  8.9530143E-13
  2.2500000E+06  8.1814939E-13
  2.3000000E+06  7.4894084E-13
  2.3500000E+06  6.8671727E-13
  2.4000000E+06  6.3065958E-13
  2.4500000E+06  5.8007999E-13
  2.5000000E+06  5.3437901E-13
  2.6000000E+06  4.5556027E-13
  
  
#  72  11  N2  EION =  4.440000000E+02 eV   285
#  S(0) = 9.024501E-01
  4.3809886E+00  0.0000000E+00
  4.3809886E+02  0.0000000E+00
  4.3809886E+02  5.1105666E-04
  4.4400000E+02  5.1105666E-04
  4.4400435E+02  5.1105666E-04
  4.4440424E+02  5.1139959E-04
  4.4480414E+02  5.1158231E-04
  4.4520403E+02  5.1167425E-04
  4.4560392E+02  5.1172234E-04
  4.4640370E+02  5.1180263E-04
  4.4720348E+02  5.1196690E-04
  4.4800327E+02  5.1226986E-04
  4.4880305E+02  5.1272147E-04
  4.5040261E+02  5.1401113E-04
  4.5200218E+02  5.1564937E-04
  4.5360174E+02  5.1743042E-04
  4.5680087E+02  5.2078966E-04
  4.5840044E+02  5.2216767E-04
  4.6000000E+02  5.2327689E-04
  4.6500000E+02  5.2495847E-04
  4.7000000E+02  5.2442238E-04
  4.7500000E+02  5.2259984E-04
  4.8000000E+02  5.2033270E-04
  4.8500000E+02  5.1819938E-04
  4.9000000E+02  5.1650190E-04
  5.0000000E+02  5.1459465E-04
  5.0625000E+02  5.1412653E-04
  5.1250000E+02  5.1389764E-04
  5.1875000E+02  5.1370508E-04
  5.2500000E+02  5.1343851E-04
  5.3750000E+02  5.1259448E-04
  5.5000000E+02  5.1149591E-04
  5.6250000E+02  5.1033140E-04
  5.7500000E+02  5.0909667E-04
  6.0000000E+02  5.0600644E-04
  6.2500000E+02  5.0195862E-04
  6.5000000E+02  4.9722445E-04
  6.6250000E+02  4.9458890E-04
  6.7500000E+02  4.9174111E-04
  7.0000000E+02  4.8543362E-04
  7.2500000E+02  4.7852875E-04
  7.5000000E+02  4.7126768E-04
  8.0000000E+02  4.5572805E-04
  8.2500000E+02  4.4747306E-04
  8.5000000E+02  4.3909253E-04
  8.7500000E+02  4.3067137E-04
  9.0000000E+02  4.2224415E-04
  9.5000000E+02  4.0532854E-04
  9.7500000E+02  3.9689426E-04
  1.0000000E+03  3.8857760E-04
  1.0250000E+03  3.8040787E-04
  1.0500000E+03  3.7236359E-04
  1.1000000E+03  3.5661805E-04
  1.1500000E+03  3.4146613E-04
  1.2000000E+03  3.2699059E-04
  1.2500000E+03  3.1315778E-04
  1.3000000E+03  2.9997344E-04
  1.3500000E+03  2.8745081E-04
  1.4000000E+03  2.7555953E-04
  1.4500000E+03  2.6425835E-04
  1.5000000E+03  2.5352835E-04
  1.6000000E+03  2.3372227E-04
  1.7000000E+03  2.1590351E-04
  1.8000000E+03  1.9982929E-04
  1.9000000E+03  1.8532761E-04
  2.0000000E+03  1.7222425E-04
  2.1000000E+03  1.6035716E-04
  2.2000000E+03  1.4958310E-04
  2.3000000E+03  1.3977847E-04
  2.4000000E+03  1.3083743E-04
  2.5000000E+03  1.2266715E-04
  2.6000000E+03  1.1518601E-04
  2.7000000E+03  1.0832222E-04
  2.8000000E+03  1.0201250E-04
  2.9000000E+03  9.6201092E-05
  3.0000000E+03  9.0838806E-05
  3.1000000E+03  8.5882189E-05
  3.2000000E+03  8.1292758E-05
  3.4000000E+03  7.3082640E-05
  3.6000000E+03  6.5977859E-05
  3.8000000E+03  5.9794482E-05
  4.0000000E+03  5.4384569E-05
  4.2000000E+03  4.9628132E-05
  4.4000000E+03  4.5427142E-05
  4.6000000E+03  4.1700951E-05
  4.8000000E+03  3.8382768E-05
  5.0000000E+03  3.5416985E-05
  5.2500000E+03  3.2135173E-05
  5.5000000E+03  2.9256639E-05
  5.7500000E+03  2.6719947E-05
  6.0000000E+03  2.4474662E-05
  6.5000000E+03  2.0699074E-05
  6.7500000E+03  1.9105419E-05
  7.0000000E+03  1.7673967E-05
  7.2500000E+03  1.6384190E-05
  7.5000000E+03  1.5218657E-05
  7.7500000E+03  1.4162487E-05
  8.0000000E+03  1.3202924E-05
  8.2500000E+03  1.2328984E-05
  8.5000000E+03  1.1531170E-05
  9.0000000E+03  1.0131989E-05
  9.5000000E+03  8.9512661E-06
  1.0000000E+04  7.9474764E-06
  1.0500000E+04  7.0883416E-06
  1.1000000E+04  6.3484818E-06
  1.1500000E+04  5.7077359E-06
  1.2000000E+04  5.1499412E-06
  1.2500000E+04  4.6620304E-06
  1.3000000E+04  4.2333505E-06
  1.3500000E+04  3.8551561E-06
  1.4000000E+04  3.5202180E-06
  1.4500000E+04  3.2225208E-06
  1.5000000E+04  2.9570316E-06
  1.5500000E+04  2.7195158E-06
  1.6000000E+04  2.5063916E-06
  1.6500000E+04  2.3146154E-06
  1.7000000E+04  2.1415891E-06
  1.7500000E+04  1.9850858E-06
  1.8000000E+04  1.8431885E-06
  1.8500000E+04  1.7142413E-06
  1.9000000E+04  1.5968084E-06
  2.0000000E+04  1.3916485E-06
  2.1000000E+04  1.2194888E-06
  2.2000000E+04  1.0739970E-06
  2.3000000E+04  9.5024185E-07
  2.4000000E+04  8.4434407E-07
  2.5000000E+04  7.5322383E-07
  2.6000000E+04  6.7441549E-07
  2.7000000E+04  6.0592899E-07
  2.8000000E+04  5.4614669E-07
  2.9000000E+04  4.9374468E-07
  3.0000000E+04  4.4763234E-07
  3.1000000E+04  4.0690595E-07
  3.2000000E+04  3.7081237E-07
  3.3000000E+04  3.3872077E-07
  3.4000000E+04  3.1010002E-07
  3.5000000E+04  2.8450076E-07
  3.6000000E+04  2.6154121E-07
  3.7000000E+04  2.4089565E-07
  3.8000000E+04  2.2228504E-07
  3.9000000E+04  2.0546938E-07
  4.0000000E+04  1.9024153E-07
  4.2000000E+04  1.6385543E-07
  4.4000000E+04  1.4195380E-07
  4.6000000E+04  1.2364098E-07
  4.8000000E+04  1.0822547E-07
  5.0000000E+04  9.5167923E-08
  5.1250000E+04  8.8011784E-08
  5.2500000E+04  8.1523617E-08
  5.3750000E+04  7.5629132E-08
  5.5000000E+04  7.0263601E-08
  5.7500000E+04  6.0900147E-08
  5.8750000E+04  5.6809111E-08
  6.0000000E+04  5.3058999E-08
  6.2500000E+04  4.6449998E-08
  6.5000000E+04  4.0846017E-08
  6.7500000E+04  3.6067685E-08
  7.0000000E+04  3.1972163E-08
  7.2500000E+04  2.8444842E-08
  7.5000000E+04  2.5393105E-08
  7.7500000E+04  2.2741591E-08
  8.0000000E+04  2.0428588E-08
  8.2500000E+04  1.8403279E-08
  8.5000000E+04  1.6623575E-08
  8.7500000E+04  1.5054435E-08
  9.0000000E+04  1.3666537E-08
  9.2500000E+04  1.2435241E-08
  9.5000000E+04  1.1339740E-08
  9.7500000E+04  1.0362397E-08
  1.0000000E+05  9.4881995E-09
  1.0250000E+05  8.7043213E-09
  1.0500000E+05  7.9997659E-09
  1.0750000E+05  7.3650720E-09
  1.1000000E+05  6.7920729E-09
  1.1250000E+05  6.2736974E-09
  1.1500000E+05  5.8038046E-09
  1.2000000E+05  4.9887507E-09
  1.2500000E+05  4.3116886E-09
  1.3000000E+05  3.7454911E-09
  1.3500000E+05  3.2690643E-09
  1.4000000E+05  2.8658569E-09
  1.4500000E+05  2.5227753E-09
  1.5000000E+05  2.2293810E-09
  1.5500000E+05  1.9772906E-09
  1.6000000E+05  1.7597263E-09
  1.6500000E+05  1.5711738E-09
  1.7000000E+05  1.4071194E-09
  1.7500000E+05  1.2638474E-09
  1.8000000E+05  1.1382831E-09
  1.8500000E+05  1.0278700E-09
  1.9000000E+05  9.3047123E-10
  1.9500000E+05  8.4429324E-10
  2.0000000E+05  7.6782384E-10
  2.0500000E+05  6.9978321E-10
  2.1000000E+05  6.3908381E-10
  2.1500000E+05  5.8479805E-10
  2.2000000E+05  5.3613198E-10
  2.2500000E+05  4.9240383E-10
  2.3000000E+05  4.5302631E-10
  2.3500000E+05  4.1749186E-10
  2.4000000E+05  3.8536050E-10
  2.4500000E+05  3.5624979E-10
  2.5000000E+05  3.2982637E-10
  2.6000000E+05  2.8391214E-10
  2.7000000E+05  2.4569103E-10
  2.8000000E+05  2.1367095E-10
  2.9000000E+05  1.8668620E-10
  3.0000000E+05  1.6381850E-10
  3.1000000E+05  1.4433867E-10
  3.2000000E+05  1.2766347E-10
  3.3000000E+05  1.1332317E-10
  3.4000000E+05  1.0093713E-10
  3.5000000E+05  9.0195016E-11
  3.6000000E+05  8.0842412E-11
  3.7000000E+05  7.2669577E-11
  3.8000000E+05  6.5502727E-11
  3.9000000E+05  5.9197165E-11
  4.0000000E+05  5.3631841E-11
  4.1000000E+05  4.8705028E-11
  4.2000000E+05  4.4330913E-11
  4.3000000E+05  4.0436827E-11
  4.4000000E+05  3.6960994E-11
  4.5000000E+05  3.3850701E-11
  4.6000000E+05  3.1060813E-11
  4.7000000E+05  2.8552558E-11
  4.8000000E+05  2.6292525E-11
  5.0000000E+05  2.2405437E-11
  5.1250000E+05  2.0337762E-11
  5.2500000E+05  1.8503332E-11
  5.3750000E+05  1.6871271E-11
  5.5000000E+05  1.5415367E-11
  5.7500000E+05  1.2945922E-11
  5.8750000E+05  1.1896886E-11
  6.0000000E+05  1.0952067E-11
  6.1250000E+05  1.0099279E-11
  6.2500000E+05  9.3279668E-12
  6.3750000E+05  8.6289540E-12
  6.5000000E+05  7.9942458E-12
  6.7500000E+05  6.8906910E-12
  7.0000000E+05  5.9711829E-12
  7.2500000E+05  5.2000509E-12
  7.5000000E+05  4.5494501E-12
  7.7500000E+05  3.9974509E-12
  8.0000000E+05  3.5266414E-12
  8.2500000E+05  3.1230883E-12
  8.5000000E+05  2.7755721E-12
  8.7500000E+05  2.4750007E-12
  9.0000000E+05  2.2139600E-12
  9.2500000E+05  1.9863686E-12
  9.5000000E+05  1.7872102E-12
  9.7500000E+05  1.6123261E-12
  1.0000000E+06  1.4582504E-12
  1.0250000E+06  1.3220807E-12
  1.0500000E+06  1.2013767E-12
  1.0750000E+06  1.0940779E-12
  1.1000000E+06  9.9843727E-13
  1.1250000E+06  9.1296816E-13
  1.1500000E+06  8.3640059E-13
  1.1750000E+06  7.6764595E-13
  1.2000000E+06  7.0576792E-13
  1.2250000E+06  6.4995858E-13
  1.2500000E+06  5.9951873E-13
  1.3000000E+06  5.1239860E-13
  1.3500000E+06  4.4042855E-13
  1.4000000E+06  3.8056221E-13
  1.4500000E+06  3.3044350E-13
  1.5000000E+06  2.8823366E-13
  1.5500000E+06  2.5248595E-13
  1.6000000E+06  2.2205300E-13
  1.6500000E+06  1.9601809E-13
  1.7000000E+06  1.7364356E-13
  1.7500000E+06  1.5433190E-13
  1.8000000E+06  1.3759653E-13
  1.8500000E+06  1.2303894E-13
  1.9000000E+06  1.1033042E-13
  1.9500000E+06  9.9198439E-14
  2.0000000E+06  8.9415574E-14
  2.0500000E+06  8.0790698E-14
  2.1000000E+06  7.3163456E-14
  2.1500000E+06  6.6398888E-14
  2.2000000E+06  6.0382939E-14
  2.2500000E+06  5.5019844E-14
  2.3000000E+06  5.0229017E-14
  2.3500000E+06  4.5940962E-14
  2.4000000E+06  4.2095512E-14
  
  
#  72  12  N3  EION =  3.860000000E+02 eV   284
#  S(0) = 2.381656E+00
  3.7258954E+00  0.0000000E+00
  3.7258954E+02  0.0000000E+00
  3.7258954E+02  2.2239435E-03
  3.8600000E+02  2.2239435E-03
  3.8600376E+02  2.2239435E-03
  3.8635366E+02  2.2303144E-03
  3.8670357E+02  2.2351911E-03
  3.8705347E+02  2.2390506E-03
  3.8740338E+02  2.2422240E-03
  3.8810319E+02  2.2473705E-03
  3.8880301E+02  2.2517677E-03
  3.9020263E+02  2.2601844E-03
  3.9160225E+02  2.2689486E-03
  3.9440150E+02  2.2864305E-03
  3.9720075E+02  2.3003227E-03
  3.9860038E+02  2.3050152E-03
  4.0000000E+02  2.3080194E-03
  4.0500000E+02  2.3058620E-03
  4.1000000E+02  2.2892120E-03
  4.1500000E+02  2.2661443E-03
  4.2000000E+02  2.2423941E-03
  4.2500000E+02  2.2209705E-03
  4.3000000E+02  2.2028871E-03
  4.4000000E+02  2.1752989E-03
  4.4500000E+02  2.1640119E-03
  4.5000000E+02  2.1532228E-03
  4.5500000E+02  2.1423417E-03
  4.6000000E+02  2.1310656E-03
  4.7000000E+02  2.1071546E-03
  4.8000000E+02  2.0822470E-03
  5.0000000E+02  2.0334022E-03
  5.1250000E+02  2.0040022E-03
  5.2500000E+02  1.9746082E-03
  5.3750000E+02  1.9447151E-03
  5.5000000E+02  1.9143932E-03
  5.7500000E+02  1.8541557E-03
  5.8750000E+02  1.8247309E-03
  6.0000000E+02  1.7956712E-03
  6.2500000E+02  1.7380754E-03
  6.5000000E+02  1.6809914E-03
  6.7500000E+02  1.6253892E-03
  7.0000000E+02  1.5718663E-03
  7.2500000E+02  1.5201282E-03
  7.5000000E+02  1.4698138E-03
  7.7500000E+02  1.4210772E-03
  8.0000000E+02  1.3741690E-03
  8.2500000E+02  1.3292811E-03
  8.5000000E+02  1.2862145E-03
  9.0000000E+02  1.2046830E-03
  9.5000000E+02  1.1295271E-03
  1.0000000E+03  1.0604779E-03
  1.0500000E+03  9.9687117E-04
  1.1000000E+03  9.3816997E-04
  1.1500000E+03  8.8409004E-04
  1.2000000E+03  8.3425706E-04
  1.2500000E+03  7.8817347E-04
  1.3000000E+03  7.4548819E-04
  1.3500000E+03  7.0595386E-04
  1.4000000E+03  6.6930418E-04
  1.4500000E+03  6.3526597E-04
  1.5000000E+03  6.0359734E-04
  1.6000000E+03  5.4654506E-04
  1.7000000E+03  4.9674999E-04
  1.8000000E+03  4.5311906E-04
  1.9000000E+03  4.1468911E-04
  2.0000000E+03  3.8066691E-04
  2.1000000E+03  3.5042201E-04
  2.2000000E+03  3.2343269E-04
  2.3000000E+03  2.9926277E-04
  2.4000000E+03  2.7754383E-04
  2.5000000E+03  2.5796315E-04
  2.6000000E+03  2.4025554E-04
  2.7000000E+03  2.2419521E-04
  2.8000000E+03  2.0958896E-04
  2.9000000E+03  1.9627089E-04
  3.0000000E+03  1.8409788E-04
  3.1000000E+03  1.7294589E-04
  3.2000000E+03  1.6270704E-04
  3.4000000E+03  1.4460376E-04
  3.6000000E+03  1.2916483E-04
  3.8000000E+03  1.1590626E-04
  4.0000000E+03  1.0444774E-04
  4.2000000E+03  9.4487294E-05
  4.4000000E+03  8.5782741E-05
  4.6000000E+03  7.8138134E-05
  4.8000000E+03  7.1393658E-05
  5.0000000E+03  6.5417897E-05
  5.2500000E+03  5.8865456E-05
  5.5000000E+03  5.3172823E-05
  5.7500000E+03  4.8201431E-05
  6.0000000E+03  4.3838851E-05
  6.5000000E+03  3.6588518E-05
  6.7500000E+03  3.3562770E-05
  7.0000000E+03  3.0863885E-05
  7.2500000E+03  2.8448344E-05
  7.5000000E+03  2.6279428E-05
  8.0000000E+03  2.2561720E-05
  8.5000000E+03  1.9513211E-05
  9.0000000E+03  1.6988658E-05
  9.5000000E+03  1.4879378E-05
  1.0000000E+04  1.3102853E-05
  1.0500000E+04  1.1595665E-05
  1.1000000E+04  1.0308491E-05
  1.1500000E+04  9.2025369E-06
  1.2000000E+04  8.2469933E-06
  1.2500000E+04  7.4171585E-06
  1.3000000E+04  6.6930678E-06
  1.3500000E+04  6.0584593E-06
  1.4000000E+04  5.4999877E-06
  1.4500000E+04  5.0066321E-06
  1.5000000E+04  4.5692343E-06
  1.5500000E+04  4.1801383E-06
  1.6000000E+04  3.8329110E-06
  1.6500000E+04  3.5221202E-06
  1.7000000E+04  3.2431556E-06
  1.8000000E+04  2.7655526E-06
  1.8500000E+04  2.5606600E-06
  1.9000000E+04  2.3749171E-06
  2.0000000E+04  2.0525324E-06
  2.1000000E+04  1.7842920E-06
  2.2000000E+04  1.5594309E-06
  2.3000000E+04  1.3696384E-06
  2.4000000E+04  1.2084309E-06
  2.5000000E+04  1.0707026E-06
  2.6000000E+04  9.5239564E-07
  2.7000000E+04  8.5025913E-07
  2.8000000E+04  7.6166902E-07
  2.9000000E+04  6.8449163E-07
  3.0000000E+04  6.1698071E-07
  3.1000000E+04  5.5769818E-07
  3.2000000E+04  5.0545284E-07
  3.3000000E+04  4.5925254E-07
  3.4000000E+04  4.1826651E-07
  3.5000000E+04  3.8179582E-07
  3.6000000E+04  3.4924983E-07
  3.7000000E+04  3.2012706E-07
  3.8000000E+04  2.9400002E-07
  3.9000000E+04  2.7050286E-07
  4.0000000E+04  2.4932139E-07
  4.2000000E+04  2.1285875E-07
  4.4000000E+04  1.8285157E-07
  4.6000000E+04  1.5796722E-07
  4.8000000E+04  1.3718533E-07
  5.0000000E+04  1.1971634E-07
  5.1250000E+04  1.1020059E-07
  5.2500000E+04  1.0161193E-07
  5.3750000E+04  9.3843612E-08
  5.5000000E+04  8.6803015E-08
  5.7500000E+04  7.4592888E-08
  5.8750000E+04  6.9291521E-08
  6.0000000E+04  6.4451482E-08
  6.2500000E+04  5.5971181E-08
  6.5000000E+04  4.8835373E-08
  6.7500000E+04  4.2795896E-08
  7.0000000E+04  3.7656592E-08
  7.2500000E+04  3.3261179E-08
  7.5000000E+04  2.9484199E-08
  7.7500000E+04  2.6224242E-08
  8.0000000E+04  2.3398818E-08
  8.2500000E+04  2.0940405E-08
  8.5000000E+04  1.8793413E-08
  8.7500000E+04  1.6911835E-08
  9.0000000E+04  1.5257396E-08
  9.2500000E+04  1.3798108E-08
  9.5000000E+04  1.2507109E-08
  9.7500000E+04  1.1361750E-08
  1.0000000E+05  1.0342854E-08
  1.0250000E+05  9.4341185E-09
  1.0500000E+05  8.6216390E-09
  1.0750000E+05  7.8935108E-09
  1.1000000E+05  7.2395066E-09
  1.1250000E+05  6.6508126E-09
  1.1500000E+05  6.1198106E-09
  1.2000000E+05  5.2053280E-09
  1.2500000E+05  4.4528394E-09
  1.3000000E+05  3.8293485E-09
  1.3500000E+05  3.3094142E-09
  1.4000000E+05  2.8732378E-09
  1.4500000E+05  2.5052796E-09
  1.5000000E+05  2.1932470E-09
  1.5500000E+05  1.9273437E-09
  1.6000000E+05  1.6997079E-09
  1.6500000E+05  1.5039893E-09
  1.7000000E+05  1.3350262E-09
  1.7500000E+05  1.1885988E-09
  1.8000000E+05  1.0612385E-09
  1.8500000E+05  9.5007969E-10
  1.9000000E+05  8.5274317E-10
  1.9500000E+05  7.6724478E-10
  2.0000000E+05  6.9192244E-10
  2.0500000E+05  6.2537784E-10
  2.1000000E+05  5.6642986E-10
  2.1500000E+05  5.1407708E-10
  2.2000000E+05  4.6746720E-10
  2.2500000E+05  4.2587245E-10
  2.3000000E+05  3.8866941E-10
  2.3500000E+05  3.5532237E-10
  2.4000000E+05  3.2536959E-10
  2.4500000E+05  2.9841190E-10
  2.5000000E+05  2.7410328E-10
  2.6000000E+05  2.3226881E-10
  2.7000000E+05  1.9789167E-10
  2.8000000E+05  1.6945840E-10
  2.9000000E+05  1.4579828E-10
  3.0000000E+05  1.2599824E-10
  3.1000000E+05  1.0934038E-10
  3.2000000E+05  9.5256063E-11
  3.3000000E+05  8.3291783E-11
  3.4000000E+05  7.3083476E-11
  3.5000000E+05  6.4337067E-11
  3.6000000E+05  5.6813627E-11
  3.7000000E+05  5.0317979E-11
  3.8000000E+05  4.4689849E-11
  3.9000000E+05  3.9796983E-11
  4.0000000E+05  3.5529735E-11
  4.1000000E+05  3.1796790E-11
  4.2000000E+05  2.8521776E-11
  4.3000000E+05  2.5640560E-11
  4.4000000E+05  2.3099074E-11
  4.5000000E+05  2.0851573E-11
  4.6000000E+05  1.8859225E-11
  4.7000000E+05  1.7088954E-11
  4.8000000E+05  1.5512496E-11
  5.0000000E+05  1.2847522E-11
  5.1250000E+05  1.1456971E-11
  5.2500000E+05  1.0241159E-11
  5.3750000E+05  9.1751203E-12
  5.5000000E+05  8.2378759E-12
  5.7500000E+05  6.6817100E-12
  5.8750000E+05  6.0350957E-12
  6.0000000E+05  5.4610531E-12
  6.1250000E+05  4.9503218E-12
  6.2500000E+05  4.4949636E-12
  6.3750000E+05  4.0881540E-12
  6.5000000E+05  3.7240093E-12
  6.6250000E+05  3.3974437E-12
  6.7500000E+05  3.1040499E-12
  6.8750000E+05  2.8399985E-12
  7.0000000E+05  2.6019548E-12
  7.2500000E+05  2.1926123E-12
  7.5000000E+05  1.8568159E-12
  7.7500000E+05  1.5797507E-12
  8.0000000E+05  1.3498992E-12
  8.2500000E+05  1.1582388E-12
  8.5000000E+05  9.9765262E-13
  8.7500000E+05  8.6248925E-13
  9.0000000E+05  7.4823362E-13
  9.2500000E+05  6.5125735E-13
  9.5000000E+05  5.6862847E-13
  9.7500000E+05  4.9796565E-13
  1.0000000E+06  4.3732531E-13
  1.0250000E+06  3.8511299E-13
  1.0500000E+06  3.4001479E-13
  1.0750000E+06  3.0094337E-13
  1.1000000E+06  2.6699529E-13
  1.1250000E+06  2.3741697E-13
  1.1500000E+06  2.1157747E-13
  1.1750000E+06  1.8894662E-13
  1.2000000E+06  1.6907744E-13
  1.2250000E+06  1.5159192E-13
  1.2500000E+06  1.3616936E-13
  1.2750000E+06  1.2253677E-13
  1.3000000E+06  1.1046116E-13
  1.3250000E+06  9.9743052E-14
  1.3500000E+06  9.0211280E-14
  1.3750000E+06  8.1718500E-14
  1.4000000E+06  7.4137609E-14
  1.4250000E+06  6.7358724E-14
  1.4500000E+06  6.1286629E-14
  1.4750000E+06  5.5838625E-14
  1.5000000E+06  5.0942734E-14
  1.5250000E+06  4.6536217E-14
  1.5500000E+06  4.2564325E-14
  1.6000000E+06  3.5738356E-14
  1.6500000E+06  3.0146589E-14
  1.7000000E+06  2.5541953E-14
  1.7500000E+06  2.1730728E-14
  1.8000000E+06  1.8560291E-14
  1.8500000E+06  1.5910413E-14
  1.9000000E+06  1.3685798E-14
  1.9500000E+06  1.1811235E-14
  2.0000000E+06  1.0227017E-14
  2.0500000E+06  8.8842884E-15
  2.1000000E+06  7.7429097E-15
  
  
#  72  13  N4  EION =  2.290000000E+02 eV   292
#  S(0) = 2.808078E+00
  2.2263362E+00  0.0000000E+00
  2.2263362E+02  0.0000000E+00
  2.2263362E+02  2.1203866E-03
  2.2900000E+02  2.1203866E-03
  2.2900272E+02  2.1203866E-03
  2.2920218E+02  2.1081502E-03
  2.2940163E+02  2.0967233E-03
  2.2960109E+02  2.0860809E-03
  2.2980054E+02  2.0761995E-03
  2.3000000E+02  2.0670573E-03
  2.3250000E+02  2.0078346E-03
  2.3500000E+02  2.0308360E-03
  2.3625000E+02  2.0636933E-03
  2.3750000E+02  2.1046883E-03
  2.4000000E+02  2.1910617E-03
  2.4125000E+02  2.2274759E-03
  2.4250000E+02  2.2551231E-03
  2.4375000E+02  2.2724610E-03
  2.4500000E+02  2.2791789E-03
  2.5000000E+02  2.2184709E-03
  2.5250000E+02  2.1540757E-03
  2.5500000E+02  2.0787075E-03
  2.5750000E+02  1.9977346E-03
  2.6000000E+02  1.9145242E-03
  2.6500000E+02  1.7494318E-03
  2.7000000E+02  1.5947042E-03
  2.7500000E+02  1.4574620E-03
  2.8000000E+02  1.3420057E-03
  2.8500000E+02  1.2498725E-03
  2.9000000E+02  1.1803801E-03
  3.0000000E+02  1.1009322E-03
  3.1000000E+02  1.0841225E-03
  3.2000000E+02  1.1117007E-03
  3.3000000E+02  1.1686958E-03
  3.4000000E+02  1.2435248E-03
  3.5000000E+02  1.3280906E-03
  3.6000000E+02  1.4173362E-03
  3.8000000E+02  1.5984891E-03
  3.9000000E+02  1.6861206E-03
  4.0000000E+02  1.7692937E-03
  4.1000000E+02  1.8465292E-03
  4.2000000E+02  1.9171325E-03
  4.4000000E+02  2.0378572E-03
  4.6000000E+02  2.1339241E-03
  4.8000000E+02  2.2079629E-03
  5.0000000E+02  2.2614438E-03
  5.2500000E+02  2.3016521E-03
  5.5000000E+02  2.3179416E-03
  5.7500000E+02  2.3158905E-03
  6.0000000E+02  2.2994078E-03
  6.5000000E+02  2.2320777E-03
  6.7500000E+02  2.1868528E-03
  7.0000000E+02  2.1368583E-03
  7.2500000E+02  2.0833463E-03
  7.5000000E+02  2.0273471E-03
  8.0000000E+02  1.9112010E-03
  8.5000000E+02  1.7944381E-03
  9.0000000E+02  1.6807504E-03
  9.5000000E+02  1.5713786E-03
  1.0000000E+03  1.4677049E-03
  1.0500000E+03  1.3705519E-03
  1.1000000E+03  1.2797807E-03
  1.1500000E+03  1.1951766E-03
  1.2000000E+03  1.1166278E-03
  1.2500000E+03  1.0438866E-03
  1.3000000E+03  9.7657447E-04
  1.3500000E+03  9.1429713E-04
  1.4000000E+03  8.5667015E-04
  1.4500000E+03  8.0332753E-04
  1.5000000E+03  7.5393196E-04
  1.6000000E+03  6.6579538E-04
  1.7000000E+03  5.9004647E-04
  1.8000000E+03  5.2472368E-04
  1.9000000E+03  4.6818745E-04
  2.0000000E+03  4.1908171E-04
  2.1000000E+03  3.7628139E-04
  2.2000000E+03  3.3885034E-04
  2.3000000E+03  3.0600521E-04
  2.4000000E+03  2.7708947E-04
  2.5000000E+03  2.5155189E-04
  2.6000000E+03  2.2892821E-04
  2.7000000E+03  2.0882645E-04
  2.8000000E+03  1.9091455E-04
  2.9000000E+03  1.7491025E-04
  3.0000000E+03  1.6057290E-04
  3.1000000E+03  1.4769658E-04
  3.2000000E+03  1.3610454E-04
  3.4000000E+03  1.1618521E-04
  3.6000000E+03  9.9827538E-05
  3.8000000E+03  8.6286607E-05
  4.0000000E+03  7.4994045E-05
  4.2000000E+03  6.5511782E-05
  4.4000000E+03  5.7498859E-05
  4.6000000E+03  5.0687510E-05
  4.8000000E+03  4.4865743E-05
  5.0000000E+03  3.9864371E-05
  5.2500000E+03  3.4561468E-05
  5.5000000E+03  3.0118645E-05
  5.7500000E+03  2.6372179E-05
  6.0000000E+03  2.3193965E-05
  6.5000000E+03  1.8158245E-05
  6.7500000E+03  1.6155377E-05
  7.0000000E+03  1.4421872E-05
  7.2500000E+03  1.2915120E-05
  7.5000000E+03  1.1600240E-05
  7.7500000E+03  1.0448498E-05
  8.0000000E+03  9.4360910E-06
  8.2500000E+03  8.5431872E-06
  8.5000000E+03  7.7531842E-06
  9.0000000E+03  6.4282238E-06
  9.5000000E+03  5.3734183E-06
  1.0000000E+04  4.5252117E-06
  1.0500000E+04  3.8368827E-06
  1.1000000E+04  3.2736178E-06
  1.1500000E+04  2.8091513E-06
  1.2000000E+04  2.4234455E-06
  1.2500000E+04  2.1010506E-06
  1.3000000E+04  1.8299409E-06
  1.3500000E+04  1.6006729E-06
  1.4000000E+04  1.4057691E-06
  1.4500000E+04  1.2392630E-06
  1.5000000E+04  1.0963606E-06
  1.5500000E+04  9.7318368E-07
  1.6000000E+04  8.6657540E-07
  1.6500000E+04  7.7395103E-07
  1.7000000E+04  6.9318267E-07
  1.7500000E+04  6.2250937E-07
  1.8000000E+04  5.6046662E-07
  1.8500000E+04  5.0583060E-07
  1.9000000E+04  4.5757441E-07
  1.9500000E+04  4.1483274E-07
  2.0000000E+04  3.7687347E-07
  2.0500000E+04  3.4307466E-07
  2.1000000E+04  3.1290624E-07
  2.2000000E+04  2.6171165E-07
  2.3000000E+04  2.2037563E-07
  2.4000000E+04  1.8672697E-07
  2.5000000E+04  1.5912959E-07
  2.6000000E+04  1.3633739E-07
  2.7000000E+04  1.1739183E-07
  2.8000000E+04  1.0154885E-07
  2.9000000E+04  8.8225995E-08
  3.0000000E+04  7.6963619E-08
  3.1000000E+04  6.7396216E-08
  3.2000000E+04  5.9231161E-08
  3.3000000E+04  5.2232666E-08
  3.4000000E+04  4.6209494E-08
  3.5000000E+04  4.1005650E-08
  3.6000000E+04  3.6493217E-08
  3.7000000E+04  3.2566758E-08
  3.8000000E+04  2.9138917E-08
  3.9000000E+04  2.6136982E-08
  4.0000000E+04  2.3500177E-08
  4.1000000E+04  2.1177488E-08
  4.2000000E+04  1.9125923E-08
  4.3000000E+04  1.7309113E-08
  4.4000000E+04  1.5696183E-08
  4.6000000E+04  1.2980569E-08
  4.8000000E+04  1.0810928E-08
  5.0000000E+04  9.0630161E-09
  5.1250000E+04  8.1424377E-09
  5.2500000E+04  7.3319527E-09
  5.3750000E+04  6.6164607E-09
  5.5000000E+04  5.9831905E-09
  5.7500000E+04  4.9215618E-09
  5.8750000E+04  4.4760818E-09
  6.0000000E+04  4.0780997E-09
  6.2500000E+04  3.4021769E-09
  6.5000000E+04  2.8561899E-09
  6.7500000E+04  2.4118976E-09
  7.0000000E+04  2.0478687E-09
  7.2500000E+04  1.7476900E-09
  7.5000000E+04  1.4986782E-09
  7.7500000E+04  1.2909498E-09
  8.0000000E+04  1.1167441E-09
  8.2500000E+04  9.6992395E-10
  8.5000000E+04  8.4560281E-10
  8.7500000E+04  7.3986506E-10
  9.0000000E+04  6.4955407E-10
  9.2500000E+04  5.7211073E-10
  9.5000000E+04  5.0544949E-10
  9.7500000E+04  4.4786205E-10
  1.0000000E+05  3.9794221E-10
  1.0250000E+05  3.5452703E-10
  1.0500000E+05  3.1665072E-10
  1.0750000E+05  2.8350779E-10
  1.1000000E+05  2.5442377E-10
  1.1250000E+05  2.2883169E-10
  1.1500000E+05  2.0625320E-10
  1.1750000E+05  1.8628329E-10
  1.2000000E+05  1.6857793E-10
  1.2250000E+05  1.5284390E-10
  1.2500000E+05  1.3883052E-10
  1.3000000E+05  1.1513608E-10
  1.3500000E+05  9.6109070E-11
  1.4000000E+05  8.0714292E-11
  1.4500000E+05  6.8170438E-11
  1.5000000E+05  5.7882166E-11
  1.5500000E+05  4.9391771E-11
  1.6000000E+05  4.2344473E-11
  1.6500000E+05  3.6463135E-11
  1.7000000E+05  3.1529651E-11
  1.7500000E+05  2.7371201E-11
  1.8000000E+05  2.3849965E-11
  1.8500000E+05  2.0855360E-11
  1.9000000E+05  1.8298136E-11
  1.9500000E+05  1.6105863E-11
  2.0000000E+05  1.4219457E-11
  2.0500000E+05  1.2590480E-11
  2.1000000E+05  1.1179038E-11
  2.1500000E+05  9.9521274E-12
  2.2000000E+05  8.8823275E-12
  2.2500000E+05  7.9467583E-12
  2.3000000E+05  7.1262568E-12
  2.3500000E+05  6.4047149E-12
  2.4000000E+05  5.7685430E-12
  2.4500000E+05  5.2062368E-12
  2.5000000E+05  4.7080234E-12
  2.6000000E+05  3.8717733E-12
  2.7000000E+05  3.2065652E-12
  2.8000000E+05  2.6730949E-12
  2.9000000E+05  2.2420192E-12
  3.0000000E+05  1.8912121E-12
  3.1000000E+05  1.6038336E-12
  3.2000000E+05  1.3669517E-12
  3.3000000E+05  1.1705537E-12
  3.4000000E+05  1.0068266E-12
  3.5000000E+05  8.6962961E-13
  3.6000000E+05  7.5410150E-13
  3.7000000E+05  6.5636984E-13
  3.8000000E+05  5.7333120E-13
  3.9000000E+05  5.0248379E-13
  4.0000000E+05  4.4179938E-13
  4.1000000E+05  3.8962511E-13
  4.2000000E+05  3.4460742E-13
  4.3000000E+05  3.0563262E-13
  4.4000000E+05  2.7178010E-13
  4.5000000E+05  2.4228542E-13
  4.6000000E+05  2.1651136E-13
  4.7000000E+05  1.9392466E-13
  4.8000000E+05  1.7407741E-13
  5.0000000E+05  1.4114872E-13
  5.1250000E+05  1.2430727E-13
  5.2500000E+05  1.0979272E-13
  5.3750000E+05  9.7240844E-14
  5.5000000E+05  8.6350901E-14
  5.6250000E+05  7.6873445E-14
  5.7500000E+05  6.8600726E-14
  5.8750000E+05  6.1359067E-14
  6.0000000E+05  5.5002714E-14
  6.1250000E+05  4.9408897E-14
  6.2500000E+05  4.4473841E-14
  6.3750000E+05  4.0109527E-14
  6.5000000E+05  3.6241062E-14
  6.6250000E+05  3.2804523E-14
  6.7500000E+05  2.9745188E-14
  7.0000000E+05  2.4576737E-14
  7.2500000E+05  2.0432413E-14
  7.5000000E+05  1.7085201E-14
  7.7500000E+05  1.4363521E-14
  8.0000000E+05  1.2136508E-14
  8.2500000E+05  1.0303497E-14
  8.5000000E+05  8.7864174E-15
  8.7500000E+05  7.5242655E-15
  9.0000000E+05  6.4690479E-15
  9.2500000E+05  5.5827498E-15
  9.5000000E+05  4.8350665E-15
  9.7500000E+05  4.2016973E-15
  1.0000000E+06  3.6630489E-15
  1.0250000E+06  3.2032397E-15
  1.0500000E+06  2.8093306E-15
  1.0750000E+06  2.4707295E-15
  1.1000000E+06  2.1787261E-15
  1.1250000E+06  1.9261263E-15
  1.1500000E+06  1.7069638E-15
  1.1750000E+06  1.5162719E-15
  1.2000000E+06  1.3499001E-15
  1.2250000E+06  1.2043675E-15
  1.2500000E+06  1.0767467E-15
  1.2750000E+06  9.6456749E-16
  1.3000000E+06  8.6573607E-16
  1.3250000E+06  7.7847223E-16
  1.3500000E+06  7.0125809E-16
  1.3750000E+06  6.3279572E-16
  1.4000000E+06  5.7196930E-16
  1.4250000E+06  5.1781759E-16
  1.4500000E+06  4.6951411E-16
  1.5000000E+06  3.8769918E-16
  1.5500000E+06  3.2190294E-16
  1.6000000E+06  2.6867135E-16
  1.6500000E+06  2.2539133E-16
  1.7000000E+06  1.9003167E-16
  
  
#  72  14  N5  EION =  2.170000000E+02 eV   291
#  S(0) = 4.216897E+00
  2.1167429E+00  0.0000000E+00
  2.1167429E+02  0.0000000E+00
  2.1167429E+02  2.9899425E-03
  2.1700000E+02  2.9899425E-03
  2.1700272E+02  2.9899425E-03
  2.1730245E+02  2.9765378E-03
  2.1760218E+02  2.9646899E-03
  2.1790190E+02  2.9543863E-03
  2.1820163E+02  2.9456137E-03
  2.1880109E+02  2.9326019E-03
  2.1940054E+02  2.9255199E-03
  2.2000000E+02  2.9241950E-03
  2.2125000E+02  2.9388975E-03
  2.2250000E+02  2.9745903E-03
  2.2375000E+02  3.0267781E-03
  2.2500000E+02  3.0895247E-03
  2.2625000E+02  3.1559268E-03
  2.2750000E+02  3.2189851E-03
  2.2875000E+02  3.2725688E-03
  2.3000000E+02  3.3121885E-03
  2.3125000E+02  3.3353708E-03
  2.3250000E+02  3.3415752E-03
  2.3500000E+02  3.3077577E-03
  2.3750000E+02  3.2268209E-03
  2.4000000E+02  3.1167974E-03
  2.4250000E+02  2.9915438E-03
  2.4500000E+02  2.8600664E-03
  2.5000000E+02  2.5981536E-03
  2.5500000E+02  2.3544821E-03
  2.6000000E+02  2.1402780E-03
  2.6500000E+02  1.9619068E-03
  2.7000000E+02  1.8218171E-03
  2.7500000E+02  1.7190825E-03
  2.8000000E+02  1.6505248E-03
  2.9000000E+02  1.5993087E-03
  3.0000000E+02  1.6356893E-03
  3.1000000E+02  1.7318314E-03
  3.2000000E+02  1.8648299E-03
  3.3000000E+02  2.0171402E-03
  3.4000000E+02  2.1770927E-03
  3.5000000E+02  2.3378582E-03
  3.6000000E+02  2.4957407E-03
  3.8000000E+02  2.7919893E-03
  3.9000000E+02  2.9256097E-03
  4.0000000E+02  3.0471406E-03
  4.1000000E+02  3.1560543E-03
  4.2000000E+02  3.2523915E-03
  4.4000000E+02  3.4111266E-03
  4.6000000E+02  3.5301943E-03
  4.8000000E+02  3.6139678E-03
  5.0000000E+02  3.6651975E-03
  5.2500000E+02  3.6907130E-03
  5.5000000E+02  3.6834679E-03
  5.7500000E+02  3.6516893E-03
  6.0000000E+02  3.6001525E-03
  6.5000000E+02  3.4530081E-03
  6.7500000E+02  3.3663015E-03
  7.0000000E+02  3.2744668E-03
  7.2500000E+02  3.1791985E-03
  7.5000000E+02  3.0818705E-03
  8.0000000E+02  2.8855339E-03
  8.5000000E+02  2.6936714E-03
  9.0000000E+02  2.5101169E-03
  9.5000000E+02  2.3360429E-03
  1.0000000E+03  2.1731669E-03
  1.0500000E+03  2.0219421E-03
  1.1000000E+03  1.8816879E-03
  1.1500000E+03  1.7518861E-03
  1.2000000E+03  1.6321390E-03
  1.2500000E+03  1.5218363E-03
  1.3000000E+03  1.4202358E-03
  1.3500000E+03  1.3266215E-03
  1.4000000E+03  1.2403232E-03
  1.4500000E+03  1.1607190E-03
  1.5000000E+03  1.0872483E-03
  1.6000000E+03  9.5673388E-04
  1.7000000E+03  8.4514366E-04
  1.8000000E+03  7.4934456E-04
  1.9000000E+03  6.6676538E-04
  2.0000000E+03  5.9530134E-04
  2.1000000E+03  5.3322162E-04
  2.2000000E+03  4.7909594E-04
  2.3000000E+03  4.3173559E-04
  2.4000000E+03  3.9015036E-04
  2.5000000E+03  3.5351320E-04
  2.6000000E+03  3.2113081E-04
  2.7000000E+03  2.9242028E-04
  2.8000000E+03  2.6688967E-04
  2.9000000E+03  2.4412230E-04
  3.0000000E+03  2.2376397E-04
  3.1000000E+03  2.0551248E-04
  3.2000000E+03  1.8910912E-04
  3.4000000E+03  1.6098863E-04
  3.6000000E+03  1.3796550E-04
  3.8000000E+03  1.1896019E-04
  4.0000000E+03  1.0315212E-04
  4.2000000E+03  8.9911014E-05
  4.4000000E+03  7.8747848E-05
  4.6000000E+03  6.9279700E-05
  4.8000000E+03  6.1204230E-05
  5.0000000E+03  5.4280747E-05
  5.2500000E+03  4.6955645E-05
  5.5000000E+03  4.0832678E-05
  5.7500000E+03  3.5680712E-05
  6.0000000E+03  3.1319330E-05
  6.5000000E+03  2.4428897E-05
  6.7500000E+03  2.1696240E-05
  7.0000000E+03  1.9335307E-05
  7.2500000E+03  1.7286729E-05
  7.5000000E+03  1.5501992E-05
  7.7500000E+03  1.3941204E-05
  8.0000000E+03  1.2571374E-05
  8.2500000E+03  1.1365063E-05
  8.5000000E+03  1.0299339E-05
  9.0000000E+03  8.5156759E-06
  9.5000000E+03  7.0995550E-06
  1.0000000E+04  5.9637499E-06
  1.0500000E+04  5.0443125E-06
  1.1000000E+04  4.2937144E-06
  1.1500000E+04  3.6761850E-06
  1.2000000E+04  3.1644980E-06
  1.2500000E+04  2.7377082E-06
  1.3000000E+04  2.3795465E-06
  1.3500000E+04  2.0772641E-06
  1.4000000E+04  1.8207852E-06
  1.4500000E+04  1.6020862E-06
  1.5000000E+04  1.4147318E-06
  1.5500000E+04  1.2535253E-06
  1.6000000E+04  1.1142442E-06
  1.6500000E+04  9.9343700E-07
  1.7000000E+04  8.8826676E-07
  1.7500000E+04  7.9638973E-07
  1.8000000E+04  7.1585962E-07
  1.8500000E+04  6.4505254E-07
  1.9000000E+04  5.8260791E-07
  2.0000000E+04  4.7840444E-07
  2.1000000E+04  3.9604301E-07
  2.2000000E+04  3.3030782E-07
  2.3000000E+04  2.7737190E-07
  2.4000000E+04  2.3439098E-07
  2.5000000E+04  1.9922718E-07
  2.6000000E+04  1.7025606E-07
  2.7000000E+04  1.4623096E-07
  2.8000000E+04  1.2618630E-07
  2.9000000E+04  1.0936782E-07
  3.0000000E+04  9.5181528E-08
  3.1000000E+04  8.3156058E-08
  3.2000000E+04  7.2914776E-08
  3.3000000E+04  6.4154784E-08
  3.4000000E+04  5.6630879E-08
  3.5000000E+04  5.0143404E-08
  3.6000000E+04  4.4528937E-08
  3.7000000E+04  3.9653005E-08
  3.8000000E+04  3.5404386E-08
  3.9000000E+04  3.1690663E-08
  4.0000000E+04  2.8434711E-08
  4.2000000E+04  2.3047848E-08
  4.4000000E+04  1.8839308E-08
  4.6000000E+04  1.5518751E-08
  4.8000000E+04  1.2874906E-08
  5.0000000E+04  1.0752142E-08
  5.1250000E+04  9.6371894E-09
  5.2500000E+04  8.6575821E-09
  5.3750000E+04  7.7945395E-09
  5.5000000E+04  7.0322054E-09
  5.7500000E+04  5.7579305E-09
  5.8750000E+04  5.2248203E-09
  6.0000000E+04  4.7494740E-09
  6.2500000E+04  3.9444396E-09
  6.5000000E+04  3.2966328E-09
  6.7500000E+04  2.7714692E-09
  7.0000000E+04  2.3427842E-09
  7.2500000E+04  1.9905995E-09
  7.5000000E+04  1.6995224E-09
  7.7500000E+04  1.4575923E-09
  8.0000000E+04  1.2554440E-09
  8.2500000E+04  1.0856920E-09
  8.5000000E+04  9.4247246E-10
  8.7500000E+04  8.2109940E-10
  9.0000000E+04  7.1780543E-10
  9.2500000E+04  6.2954449E-10
  9.5000000E+04  5.5384116E-10
  9.7500000E+04  4.8867339E-10
  1.0000000E+05  4.3238113E-10
  1.0250000E+05  3.8359511E-10
  1.0500000E+05  3.4118134E-10
  1.0750000E+05  3.0419668E-10
  1.1000000E+05  2.7185356E-10
  1.1250000E+05  2.4349162E-10
  1.1500000E+05  2.1855518E-10
  1.2000000E+05  1.7715383E-10
  1.2500000E+05  1.4468627E-10
  1.3000000E+05  1.1899976E-10
  1.3500000E+05  9.8511785E-11
  1.4000000E+05  8.2046114E-11
  1.4500000E+05  6.8719468E-11
  1.5000000E+05  5.7862204E-11
  1.5500000E+05  4.8962122E-11
  1.6000000E+05  4.1624203E-11
  1.6500000E+05  3.5541401E-11
  1.7000000E+05  3.0473250E-11
  1.7500000E+05  2.6230126E-11
  1.8000000E+05  2.2661554E-11
  1.8500000E+05  1.9647373E-11
  1.9000000E+05  1.7091054E-11
  1.9500000E+05  1.4914630E-11
  2.0000000E+05  1.3054803E-11
  2.0500000E+05  1.1459933E-11
  2.1000000E+05  1.0087687E-11
  2.1500000E+05  8.9032071E-12
  2.2000000E+05  7.8776687E-12
  2.2500000E+05  6.9871373E-12
  2.3000000E+05  6.2116639E-12
  2.3500000E+05  5.5345607E-12
  2.4000000E+05  4.9418184E-12
  2.4500000E+05  4.4216358E-12
  2.5000000E+05  3.9640367E-12
  2.6000000E+05  3.2040177E-12
  2.7000000E+05  2.6080779E-12
  2.8000000E+05  2.1369867E-12
  2.9000000E+05  1.7617569E-12
  3.0000000E+05  1.4607599E-12
  3.1000000E+05  1.2177077E-12
  3.2000000E+05  1.0202247E-12
  3.3000000E+05  8.5882955E-13
  3.4000000E+05  7.2620276E-13
  3.5000000E+05  6.1665210E-13
  3.6000000E+05  5.2572077E-13
  3.7000000E+05  4.4989598E-13
  3.8000000E+05  3.8639162E-13
  3.9000000E+05  3.3298509E-13
  4.0000000E+05  2.8789367E-13
  4.1000000E+05  2.4967995E-13
  4.2000000E+05  2.1717912E-13
  4.3000000E+05  1.8944281E-13
  4.4000000E+05  1.6569543E-13
  4.5000000E+05  1.4529997E-13
  4.6000000E+05  1.2773108E-13
  4.7000000E+05  1.1255377E-13
  4.8000000E+05  9.9406537E-14
  5.0000000E+05  7.8045390E-14
  5.1250000E+05  6.7373649E-14
  5.2500000E+05  5.8337712E-14
  5.3750000E+05  5.0660204E-14
  5.5000000E+05  4.4115207E-14
  5.6250000E+05  3.8517913E-14
  5.7500000E+05  3.3716515E-14
  5.8750000E+05  2.9585816E-14
  6.0000000E+05  2.6022170E-14
  6.1250000E+05  2.2939459E-14
  6.2500000E+05  2.0265882E-14
  6.3750000E+05  1.7941372E-14
  6.5000000E+05  1.5915513E-14
  6.6250000E+05  1.4145861E-14
  6.7500000E+05  1.2596574E-14
  6.8750000E+05  1.1237299E-14
  7.0000000E+05  1.0042257E-14
  7.1250000E+05  8.9894989E-15
  7.2500000E+05  8.0602853E-15
  7.5000000E+05  6.5106247E-15
  7.7500000E+05  5.2902819E-15
  8.0000000E+05  4.3227948E-15
  8.2500000E+05  3.5509030E-15
  8.5000000E+05  2.9313813E-15
  8.7500000E+05  2.4313475E-15
  9.0000000E+05  2.0256068E-15
  9.2500000E+05  1.6947196E-15
  9.5000000E+05  1.4235867E-15
  9.7500000E+05  1.2004083E-15
  1.0000000E+06  1.0159079E-15
  1.0250000E+06  8.6275300E-16
  1.0500000E+06  7.3511772E-16
  1.0750000E+06  6.2835030E-16
  1.1000000E+06  5.3871870E-16
  1.1250000E+06  4.6321749E-16
  1.1500000E+06  3.9941359E-16
  1.1750000E+06  3.4532718E-16
  1.2000000E+06  2.9934103E-16
  1.2250000E+06  2.6012915E-16
  1.2500000E+06  2.2659796E-16
  1.2750000E+06  1.9784268E-16
  1.3000000E+06  1.7311571E-16
  1.3250000E+06  1.5179724E-16
  1.3500000E+06  1.3337159E-16
  1.3750000E+06  1.1740833E-16
  1.4000000E+06  1.0355083E-16
  1.4250000E+06  9.1501784E-17
  1.4500000E+06  8.1008090E-17
  1.4750000E+06  7.1853858E-17
  1.5000000E+06  6.3854761E-17
  1.5250000E+06  5.6853264E-17
  
  
#  72  17  O1  EION =  6.800000000E+01 eV   257
#  S(0) = 3.538518E-01
  6.1642048E-01  0.0000000E+00
  6.1642048E+01  0.0000000E+00
  6.1642048E+01  5.5639766E-04
  6.8000000E+01  5.5639766E-04
  6.8002721E+01  5.5639766E-04
  6.8227585E+01  5.5179811E-04
  6.8452449E+01  5.4744879E-04
  6.8677313E+01  5.4333792E-04
  6.8902177E+01  5.3945446E-04
  6.9351905E+01  5.3232880E-04
  6.9801633E+01  5.2599551E-04
  7.0701088E+01  5.1544196E-04
  7.1600544E+01  5.0733228E-04
  7.2500000E+01  5.0129392E-04
  7.3750000E+01  4.9577852E-04
  7.5000000E+01  4.9302100E-04
  7.6250000E+01  4.9250001E-04
  7.7500000E+01  4.9379658E-04
  8.0000000E+01  5.0053397E-04
  8.2500000E+01  5.1113580E-04
  8.5000000E+01  5.2411340E-04
  8.7500000E+01  5.3837855E-04
  9.0000000E+01  5.5311860E-04
  9.2500000E+01  5.6772396E-04
  9.5000000E+01  5.8174238E-04
  9.7500000E+01  5.9484786E-04
  1.0000000E+02  6.0681804E-04
  1.0250000E+02  6.1751823E-04
  1.0500000E+02  6.2688391E-04
  1.1000000E+02  6.4162666E-04
  1.1500000E+02  6.5144286E-04
  1.2000000E+02  6.5708383E-04
  1.2500000E+02  6.5939502E-04
  1.3000000E+02  6.5915235E-04
  1.3500000E+02  6.5698551E-04
  1.4000000E+02  6.5336435E-04
  1.4500000E+02  6.4860541E-04
  1.5000000E+02  6.4292116E-04
  1.6000000E+02  6.2923978E-04
  1.7000000E+02  6.1296905E-04
  1.8000000E+02  5.9466744E-04
  1.9000000E+02  5.7501939E-04
  2.0000000E+02  5.5475960E-04
  2.1000000E+02  5.3454561E-04
  2.2000000E+02  5.1481841E-04
  2.3000000E+02  4.9582456E-04
  2.4000000E+02  4.7761783E-04
  2.5000000E+02  4.6018013E-04
  2.6000000E+02  4.4344450E-04
  2.7000000E+02  4.2735830E-04
  2.8000000E+02  4.1191237E-04
  2.9000000E+02  3.9710326E-04
  3.0000000E+02  3.8294889E-04
  3.1000000E+02  3.6947189E-04
  3.2000000E+02  3.5667365E-04
  3.4000000E+02  3.3301540E-04
  3.6000000E+02  3.1170179E-04
  3.8000000E+02  2.9235197E-04
  4.0000000E+02  2.7468948E-04
  4.2000000E+02  2.5854702E-04
  4.4000000E+02  2.4380181E-04
  4.6000000E+02  2.3035453E-04
  4.8000000E+02  2.1806849E-04
  5.0000000E+02  2.0678407E-04
  5.2500000E+02  1.9389760E-04
  5.5000000E+02  1.8220643E-04
  5.7500000E+02  1.7157198E-04
  6.0000000E+02  1.6188837E-04
  6.5000000E+02  1.4498567E-04
  6.7500000E+02  1.3755844E-04
  7.0000000E+02  1.3069915E-04
  7.2500000E+02  1.2435718E-04
  7.5000000E+02  1.1849100E-04
  8.0000000E+02  1.0801596E-04
  8.5000000E+02  9.8929560E-05
  9.0000000E+02  9.0978659E-05
  9.5000000E+02  8.3993415E-05
  1.0000000E+03  7.7822085E-05
  1.0500000E+03  7.2329772E-05
  1.1000000E+03  6.7415128E-05
  1.1500000E+03  6.3003000E-05
  1.2000000E+03  5.9028751E-05
  1.2500000E+03  5.5432897E-05
  1.3000000E+03  5.2165101E-05
  1.3500000E+03  4.9184697E-05
  1.4000000E+03  4.6458874E-05
  1.4500000E+03  4.3959473E-05
  1.5000000E+03  4.1661856E-05
  1.6000000E+03  3.7588154E-05
  1.7000000E+03  3.4096122E-05
  1.8000000E+03  3.1077245E-05
  1.9000000E+03  2.8447796E-05
  2.0000000E+03  2.6142558E-05
  2.1000000E+03  2.4109648E-05
  2.2000000E+03  2.2307289E-05
  2.3000000E+03  2.0701497E-05
  2.4000000E+03  1.9264371E-05
  2.5000000E+03  1.7972826E-05
  2.6000000E+03  1.6807636E-05
  2.7000000E+03  1.5752675E-05
  2.8000000E+03  1.4794334E-05
  2.9000000E+03  1.3921061E-05
  3.0000000E+03  1.3123006E-05
  3.1000000E+03  1.2391712E-05
  3.2000000E+03  1.1719889E-05
  3.4000000E+03  1.0530205E-05
  3.6000000E+03  9.5125457E-06
  3.8000000E+03  8.6351326E-06
  4.0000000E+03  7.8732360E-06
  4.2000000E+03  7.2073615E-06
  4.4000000E+03  6.6219690E-06
  4.6000000E+03  6.1045570E-06
  4.8000000E+03  5.6449776E-06
  5.0000000E+03  5.2349159E-06
  5.2500000E+03  4.7816268E-06
  5.5000000E+03  4.3841295E-06
  5.7500000E+03  4.0336375E-06
  6.0000000E+03  3.7230112E-06
  6.5000000E+03  3.1990644E-06
  6.7500000E+03  2.9769846E-06
  7.0000000E+03  2.7768625E-06
  7.2500000E+03  2.5959033E-06
  7.5000000E+03  2.4317371E-06
  7.7500000E+03  2.2823503E-06
  8.0000000E+03  2.1460229E-06
  8.2500000E+03  2.0212793E-06
  8.5000000E+03  1.9068467E-06
  9.0000000E+03  1.7046491E-06
  9.5000000E+03  1.5322045E-06
  1.0000000E+04  1.3839695E-06
  1.0500000E+04  1.2556316E-06
  1.1000000E+04  1.1437956E-06
  1.1500000E+04  1.0457626E-06
  1.2000000E+04  9.5936460E-07
  1.2500000E+04  8.8284350E-07
  1.3000000E+04  8.1476142E-07
  1.3500000E+04  7.5393291E-07
  1.4000000E+04  6.9937344E-07
  1.4500000E+04  6.5026003E-07
  1.5000000E+04  6.0590030E-07
  1.5500000E+04  5.6570823E-07
  1.6000000E+04  5.2918521E-07
  1.6500000E+04  4.9590496E-07
  1.7000000E+04  4.6550105E-07
  1.8000000E+04  4.1209899E-07
  1.9000000E+04  3.6691536E-07
  2.0000000E+04  3.2837651E-07
  2.1000000E+04  2.9526543E-07
  2.2000000E+04  2.6662934E-07
  2.3000000E+04  2.4171396E-07
  2.4000000E+04  2.1991600E-07
  2.5000000E+04  2.0074854E-07
  2.6000000E+04  1.8381495E-07
  2.7000000E+04  1.6878979E-07
  2.8000000E+04  1.5540417E-07
  2.9000000E+04  1.4343439E-07
  3.0000000E+04  1.3269315E-07
  3.1000000E+04  1.2302279E-07
  3.2000000E+04  1.1428981E-07
  3.3000000E+04  1.0638058E-07
  3.4000000E+04  9.9197961E-08
  3.5000000E+04  9.2658529E-08
  3.6000000E+04  8.6690328E-08
  3.8000000E+04  7.6226504E-08
  4.0000000E+04  6.7398443E-08
  4.2000000E+04  5.9893671E-08
  4.4000000E+04  5.3469766E-08
  4.6000000E+04  4.7936526E-08
  4.8000000E+04  4.3143146E-08
  5.0000000E+04  3.8968783E-08
  5.2500000E+04  3.4474236E-08
  5.5000000E+04  3.0643405E-08
  5.7500000E+04  2.7357326E-08
  5.8750000E+04  2.5888395E-08
  6.0000000E+04  2.4522000E-08
  6.2500000E+04  2.2062387E-08
  6.5000000E+04  1.9918043E-08
  6.7500000E+04  1.8039891E-08
  7.0000000E+04  1.6387800E-08
  7.2500000E+04  1.4928723E-08
  7.5000000E+04  1.3635274E-08
  7.7500000E+04  1.2484620E-08
  8.0000000E+04  1.1457629E-08
  8.2500000E+04  1.0538187E-08
  8.5000000E+04  9.7126380E-09
  8.7500000E+04  8.9693588E-09
  9.0000000E+04  8.2984071E-09
  9.2500000E+04  7.6912465E-09
  9.5000000E+04  7.1405217E-09
  9.7500000E+04  6.6398718E-09
  1.0000000E+05  6.1837794E-09
  1.0250000E+05  5.7674438E-09
  1.0500000E+05  5.3866699E-09
  1.1000000E+05  4.7175455E-09
  1.1500000E+05  4.1519677E-09
  1.2000000E+05  3.6708619E-09
  1.2500000E+05  3.2592041E-09
  1.3000000E+05  2.9050619E-09
  1.3500000E+05  2.5988717E-09
  1.4000000E+05  2.3329028E-09
  1.4500000E+05  2.1008597E-09
  1.5000000E+05  1.8975832E-09
  1.5500000E+05  1.7188206E-09
  1.6000000E+05  1.5610469E-09
  1.6500000E+05  1.4213243E-09
  1.7000000E+05  1.2971901E-09
  1.7500000E+05  1.1865703E-09
  1.8000000E+05  1.0877106E-09
  1.8500000E+05  9.9912055E-10
  1.9000000E+05  9.1952791E-10
  1.9500000E+05  8.4784281E-10
  2.0000000E+05  7.8312805E-10
  2.0500000E+05  7.2457496E-10
  2.1000000E+05  6.7148344E-10
  2.1500000E+05  6.2324543E-10
  2.2000000E+05  5.7933131E-10
  2.2500000E+05  5.3927864E-10
  2.3000000E+05  5.0268233E-10
  2.4000000E+05  4.3847764E-10
  2.5000000E+05  3.8434529E-10
  2.6000000E+05  3.3842742E-10
  2.7000000E+05  2.9925676E-10
  2.8000000E+05  2.6566570E-10
  2.9000000E+05  2.3671900E-10
  3.0000000E+05  2.1166102E-10
  3.1000000E+05  1.8987645E-10
  3.2000000E+05  1.7086063E-10
  3.3000000E+05  1.5419733E-10
  3.4000000E+05  1.3954217E-10
  3.5000000E+05  1.2660867E-10
  3.6000000E+05  1.1515766E-10
  3.7000000E+05  1.0498822E-10
  3.8000000E+05  9.5930687E-11
  3.9000000E+05  8.7841178E-11
  4.0000000E+05  8.0597099E-11
  4.1000000E+05  7.4093645E-11
  4.2000000E+05  6.8240964E-11
  4.3000000E+05  6.2961758E-11
  4.4000000E+05  5.8189308E-11
  4.5000000E+05  5.3865836E-11
  4.6000000E+05  4.9941156E-11
  4.7000000E+05  4.6371555E-11
  4.8000000E+05  4.3118842E-11
  5.0000000E+05  3.7434329E-11
  5.1250000E+05  3.4358362E-11
  5.2500000E+05  3.1595101E-11
  5.3750000E+05  2.9106813E-11
  5.5000000E+05  2.6861016E-11
  5.7500000E+05  2.2988587E-11
  5.8750000E+05  2.1316595E-11
  6.0000000E+05  1.9795309E-11
  6.2500000E+05  1.7142358E-11
  6.5000000E+05  1.4922418E-11
  6.7500000E+05  1.3052127E-11
  7.0000000E+05  1.1466634E-11
  7.2500000E+05  1.0115942E-11
  7.5000000E+05  8.9604683E-12
  
  
#  72  18  O2  EION =  4.300000000E+01 eV   286
#  S(0) = 1.915457E+00
  1.4994271E-01  0.0000000E+00
  1.4994271E+01  0.0000000E+00
  1.4994271E+01  3.5773826E-02
  4.3000000E+01  3.5773826E-02
  4.3002721E+01  3.5773826E-02
  4.3127653E+01  3.5659274E-02
  4.3252585E+01  3.5531225E-02
  4.3377517E+01  3.5391298E-02
  4.3502449E+01  3.5240921E-02
  4.3752313E+01  3.4913721E-02
  4.4002177E+01  3.4558086E-02
  4.4501905E+01  3.3786755E-02
  4.5001633E+01  3.2965341E-02
  4.5501361E+01  3.2118297E-02
  4.6001088E+01  3.1261419E-02
  4.6500816E+01  3.0405023E-02
  4.7000544E+01  2.9555872E-02
  4.8000000E+01  2.7895558E-02
  4.9000000E+01  2.6299653E-02
  5.0000000E+01  2.4777126E-02
  5.1250000E+01  2.2980773E-02
  5.2500000E+01  2.1302640E-02
  5.5000000E+01  1.8288642E-02
  5.7500000E+01  1.5701807E-02
  6.0000000E+01  1.3501049E-02
  6.5000000E+01  1.0075425E-02
  6.7500000E+01  8.7594551E-03
  7.0000000E+01  7.6524918E-03
  7.2500000E+01  6.7189966E-03
  7.5000000E+01  5.9288213E-03
  7.7500000E+01  5.2569009E-03
  8.0000000E+01  4.6826836E-03
  8.2500000E+01  4.1894338E-03
  8.5000000E+01  3.7635867E-03
  8.7500000E+01  3.3941349E-03
  9.0000000E+01  3.0721528E-03
  9.2500000E+01  2.7903496E-03
  9.5000000E+01  2.5427622E-03
  9.7500000E+01  2.3244795E-03
  1.0000000E+02  2.1314033E-03
  1.0250000E+02  1.9601466E-03
  1.0500000E+02  1.8078276E-03
  1.0750000E+02  1.6720122E-03
  1.1000000E+02  1.5506389E-03
  1.1250000E+02  1.4419228E-03
  1.1500000E+02  1.3443278E-03
  1.1750000E+02  1.2565306E-03
  1.2000000E+02  1.1773794E-03
  1.2250000E+02  1.1058703E-03
  1.2500000E+02  1.0411252E-03
  1.3000000E+02  9.2896627E-04
  1.3500000E+02  8.3587010E-04
  1.4000000E+02  7.5796741E-04
  1.4500000E+02  6.9228758E-04
  1.5000000E+02  6.3653413E-04
  1.5500000E+02  5.8891244E-04
  1.6000000E+02  5.4801115E-04
  1.6500000E+02  5.1270830E-04
  1.7000000E+02  4.8209583E-04
  1.7500000E+02  4.5542156E-04
  1.8000000E+02  4.3207523E-04
  1.8500000E+02  4.1154985E-04
  1.9000000E+02  3.9340423E-04
  1.9500000E+02  3.7727675E-04
  2.0000000E+02  3.6287083E-04
  2.0500000E+02  3.4992959E-04
  2.1000000E+02  3.3823678E-04
  2.2000000E+02  3.1791486E-04
  2.3000000E+02  3.0081856E-04
  2.4000000E+02  2.8618781E-04
  2.5000000E+02  2.7348685E-04
  2.6000000E+02  2.6233274E-04
  2.7000000E+02  2.5243327E-04
  2.8000000E+02  2.4355885E-04
  2.9000000E+02  2.3552963E-04
  3.0000000E+02  2.2820177E-04
  3.1000000E+02  2.2145881E-04
  3.2000000E+02  2.1520759E-04
  3.4000000E+02  2.0390538E-04
  3.6000000E+02  1.9387246E-04
  3.8000000E+02  1.8483190E-04
  4.0000000E+02  1.7659558E-04
  4.2000000E+02  1.6903730E-04
  4.4000000E+02  1.6206485E-04
  4.6000000E+02  1.5560090E-04
  4.8000000E+02  1.4958089E-04
  5.0000000E+02  1.4395065E-04
  5.2500000E+02  1.3739062E-04
  5.5000000E+02  1.3129728E-04
  5.7500000E+02  1.2563088E-04
  6.0000000E+02  1.2035882E-04
  6.5000000E+02  1.1083255E-04
  6.7500000E+02  1.0650204E-04
  7.0000000E+02  1.0242724E-04
  7.2500000E+02  9.8590572E-05
  7.5000000E+02  9.4974949E-05
  8.0000000E+02  8.8335066E-05
  8.5000000E+02  8.2381498E-05
  9.0000000E+02  7.7021077E-05
  9.5000000E+02  7.2177802E-05
  1.0000000E+03  6.7782499E-05
  1.0500000E+03  6.3777349E-05
  1.1000000E+03  6.0117872E-05
  1.1500000E+03  5.6766817E-05
  1.2000000E+03  5.3689575E-05
  1.2500000E+03  5.0854551E-05
  1.3000000E+03  4.8235143E-05
  1.3500000E+03  4.5810045E-05
  1.4000000E+03  4.3561051E-05
  1.4500000E+03  4.1471850E-05
  1.5000000E+03  3.9527397E-05
  1.6000000E+03  3.6020497E-05
  1.7000000E+03  3.2950618E-05
  1.8000000E+03  3.0247214E-05
  1.9000000E+03  2.7853855E-05
  2.0000000E+03  2.5724874E-05
  2.1000000E+03  2.3822802E-05
  2.2000000E+03  2.2116650E-05
  2.3000000E+03  2.0580556E-05
  2.4000000E+03  1.9192791E-05
  2.5000000E+03  1.7934992E-05
  2.6000000E+03  1.6791553E-05
  2.7000000E+03  1.5749136E-05
  2.8000000E+03  1.4796297E-05
  2.9000000E+03  1.3923180E-05
  3.0000000E+03  1.3121261E-05
  3.1000000E+03  1.2383123E-05
  3.2000000E+03  1.1702284E-05
  3.4000000E+03  1.0490433E-05
  3.6000000E+03  9.4478622E-06
  3.8000000E+03  8.5449709E-06
  4.0000000E+03  7.7583302E-06
  4.2000000E+03  7.0691841E-06
  4.4000000E+03  6.4623802E-06
  4.6000000E+03  5.9255864E-06
  4.8000000E+03  5.4486883E-06
  5.0000000E+03  5.0233176E-06
  5.2500000E+03  4.5535545E-06
  5.5000000E+03  4.1422934E-06
  5.7500000E+03  3.7804667E-06
  6.0000000E+03  3.4606637E-06
  6.5000000E+03  2.9238352E-06
  6.7500000E+03  2.6975953E-06
  7.0000000E+03  2.4945664E-06
  7.2500000E+03  2.3117831E-06
  7.5000000E+03  2.1467275E-06
  7.7500000E+03  1.9972561E-06
  8.0000000E+03  1.8615349E-06
  8.2500000E+03  1.7379880E-06
  8.5000000E+03  1.6252552E-06
  9.0000000E+03  1.4276714E-06
  9.5000000E+03  1.2610611E-06
  1.0000000E+04  1.1195055E-06
  1.0500000E+04  9.9841018E-07
  1.1000000E+04  8.9416836E-07
  1.1500000E+04  8.0391966E-07
  1.2000000E+04  7.2537436E-07
  1.2500000E+04  6.5668257E-07
  1.3000000E+04  5.9633823E-07
  1.3500000E+04  5.4310587E-07
  1.4000000E+04  4.9596468E-07
  1.4500000E+04  4.5406626E-07
  1.5000000E+04  4.1670114E-07
  1.5500000E+04  3.8327250E-07
  1.6000000E+04  3.5327583E-07
  1.6500000E+04  3.2628264E-07
  1.7000000E+04  3.0192720E-07
  1.7500000E+04  2.7989608E-07
  1.8000000E+04  2.5991957E-07
  1.8500000E+04  2.4176475E-07
  1.9000000E+04  2.2522965E-07
  2.0000000E+04  1.9633839E-07
  2.1000000E+04  1.7208973E-07
  2.2000000E+04  1.5159327E-07
  2.3000000E+04  1.3415557E-07
  2.4000000E+04  1.1923111E-07
  2.5000000E+04  1.0638681E-07
  2.6000000E+04  9.5275825E-08
  2.7000000E+04  8.5618209E-08
  2.8000000E+04  7.7186395E-08
  2.9000000E+04  6.9794088E-08
  3.0000000E+04  6.3287813E-08
  3.1000000E+04  5.7540380E-08
  3.2000000E+04  5.2445798E-08
  3.3000000E+04  4.7915267E-08
  3.4000000E+04  4.3874009E-08
  3.5000000E+04  4.0258750E-08
  3.6000000E+04  3.7015726E-08
  3.7000000E+04  3.4099057E-08
  3.8000000E+04  3.1469424E-08
  3.9000000E+04  2.9093012E-08
  4.0000000E+04  2.6940641E-08
  4.1000000E+04  2.4987043E-08
  4.2000000E+04  2.3210257E-08
  4.3000000E+04  2.1591140E-08
  4.4000000E+04  2.0112952E-08
  4.6000000E+04  1.7522442E-08
  4.8000000E+04  1.5341197E-08
  5.0000000E+04  1.3493123E-08
  5.1250000E+04  1.2480090E-08
  5.2500000E+04  1.1561483E-08
  5.3750000E+04  1.0726815E-08
  5.5000000E+04  9.9669462E-09
  5.7500000E+04  8.6406391E-09
  5.8750000E+04  8.0610467E-09
  6.0000000E+04  7.5296917E-09
  6.2500000E+04  6.5931019E-09
  6.5000000E+04  5.7987628E-09
  6.7500000E+04  5.1213099E-09
  7.0000000E+04  4.5405420E-09
  7.2500000E+04  4.0402508E-09
  7.5000000E+04  3.6073347E-09
  7.7500000E+04  3.2311294E-09
  8.0000000E+04  2.9029001E-09
  8.2500000E+04  2.6154510E-09
  8.5000000E+04  2.3628209E-09
  8.7500000E+04  2.1400461E-09
  9.0000000E+04  1.9429743E-09
  9.2500000E+04  1.7681149E-09
  9.5000000E+04  1.6125204E-09
  9.7500000E+04  1.4736912E-09
  1.0000000E+05  1.3494993E-09
  1.0250000E+05  1.2381260E-09
  1.0500000E+05  1.1380120E-09
  1.0750000E+05  1.0478153E-09
  1.1000000E+05  9.6637751E-10
  1.1250000E+05  8.9269573E-10
  1.1500000E+05  8.2589886E-10
  1.1750000E+05  7.6522813E-10
  1.2000000E+05  7.1002074E-10
  1.2250000E+05  6.5969626E-10
  1.2500000E+05  6.1374503E-10
  1.3000000E+05  5.3322094E-10
  1.3500000E+05  4.6545323E-10
  1.4000000E+05  4.0809154E-10
  1.4500000E+05  3.5927675E-10
  1.5000000E+05  3.1752644E-10
  1.5500000E+05  2.8164973E-10
  1.6000000E+05  2.5068338E-10
  1.6500000E+05  2.2384341E-10
  1.7000000E+05  2.0048805E-10
  1.7500000E+05  1.8008901E-10
  1.8000000E+05  1.6220933E-10
  1.8500000E+05  1.4648563E-10
  1.9000000E+05  1.3261412E-10
  1.9500000E+05  1.2033974E-10
  2.0000000E+05  1.0944739E-10
  2.0500000E+05  9.9754967E-11
  2.1000000E+05  9.1107693E-11
  2.1500000E+05  8.3373562E-11
  2.2000000E+05  7.6439586E-11
  2.2500000E+05  7.0208752E-11
  2.3000000E+05  6.4597479E-11
  2.3500000E+05  5.9533522E-11
  2.4000000E+05  5.4954256E-11
  2.4500000E+05  5.0805238E-11
  2.5000000E+05  4.7039011E-11
  2.5500000E+05  4.3614099E-11
  2.6000000E+05  4.0494164E-11
  2.6500000E+05  3.7647292E-11
  2.7000000E+05  3.5045388E-11
  2.8000000E+05  3.0480208E-11
  2.9000000E+05  2.6632607E-11
  3.0000000E+05  2.3371773E-11
  3.1000000E+05  2.0593823E-11
  3.2000000E+05  1.8215664E-11
  3.3000000E+05  1.6170376E-11
  3.4000000E+05  1.4403723E-11
  3.5000000E+05  1.2871478E-11
  3.6000000E+05  1.1537365E-11
  3.7000000E+05  1.0371471E-11
  3.8000000E+05  9.3490171E-12
  3.9000000E+05  8.4493723E-12
  4.0000000E+05  7.6552875E-12
  4.1000000E+05  6.9522742E-12
  4.2000000E+05  6.3281069E-12
  4.3000000E+05  5.7724287E-12
  4.4000000E+05  5.2764301E-12
  4.5000000E+05  4.8325815E-12
  4.6000000E+05  4.4344346E-12
  4.7000000E+05  4.0764534E-12
  4.8000000E+05  3.7538693E-12
  5.0000000E+05  3.1989745E-12
  5.1250000E+05  2.9037998E-12
  5.2500000E+05  2.6419489E-12
  5.3750000E+05  2.4090268E-12
  
  
#  72  19  O3  EION =  3.500000000E+01 eV   288
#  S(0) = 5.479161E+00
  1.7500000E-01  0.0000000E+00
  1.7500000E+01  0.0000000E+00
  1.7500000E+01  2.1109568E-01
  3.5000000E+01  2.1109568E-01
  3.5000000E+01  8.1355850E-02
  3.5002721E+01  8.1355850E-02
  3.5152585E+01  8.0525907E-02
  3.5302449E+01  7.9675830E-02
  3.5452313E+01  7.8810837E-02
  3.5602177E+01  7.7935286E-02
  3.5901905E+01  7.6166474E-02
  3.6201633E+01  7.4391875E-02
  3.6801088E+01  7.0883241E-02
  3.7400544E+01  6.7485009E-02
  3.8000000E+01  6.4231392E-02
  3.9000000E+01  5.9155322E-02
  4.0000000E+01  5.4514822E-02
  4.1000000E+01  5.0280887E-02
  4.2000000E+01  4.6417020E-02
  4.4000000E+01  3.9659849E-02
  4.6000000E+01  3.3999575E-02
  4.8000000E+01  2.9246376E-02
  5.0000000E+01  2.5250360E-02
  5.1250000E+01  2.3082016E-02
  5.2500000E+01  2.1135443E-02
  5.3750000E+01  1.9387360E-02
  5.5000000E+01  1.7816802E-02
  5.6250000E+01  1.6404851E-02
  5.7500000E+01  1.5134415E-02
  5.8750000E+01  1.3990200E-02
  6.0000000E+01  1.2958449E-02
  6.2500000E+01  1.1184642E-02
  6.5000000E+01  9.7301950E-03
  6.6250000E+01  9.1017763E-03
  6.7500000E+01  8.5299389E-03
  7.0000000E+01  7.5328674E-03
  7.2500000E+01  6.6991121E-03
  7.5000000E+01  5.9974954E-03
  7.7500000E+01  5.4035752E-03
  8.0000000E+01  4.8980175E-03
  8.2500000E+01  4.4655128E-03
  8.5000000E+01  4.0937594E-03
  8.7500000E+01  3.7728418E-03
  9.0000000E+01  3.4946967E-03
  9.2500000E+01  3.2526812E-03
  9.5000000E+01  3.0413086E-03
  9.7500000E+01  2.8560386E-03
  1.0000000E+02  2.6930250E-03
  1.0250000E+02  2.5490372E-03
  1.0500000E+02  2.4213953E-03
  1.0750000E+02  2.3077787E-03
  1.1000000E+02  2.2062114E-03
  1.1250000E+02  2.1150569E-03
  1.1500000E+02  2.0329156E-03
  1.2000000E+02  1.8909894E-03
  1.2500000E+02  1.7728373E-03
  1.3000000E+02  1.6729637E-03
  1.3500000E+02  1.5873575E-03
  1.4000000E+02  1.5130981E-03
  1.4500000E+02  1.4480054E-03
  1.5000000E+02  1.3904167E-03
  1.5500000E+02  1.3390490E-03
  1.6000000E+02  1.2928864E-03
  1.6500000E+02  1.2510914E-03
  1.7000000E+02  1.2129769E-03
  1.8000000E+02  1.1456456E-03
  1.9000000E+02  1.0874137E-03
  2.0000000E+02  1.0359245E-03
  2.1000000E+02  9.8961107E-04
  2.2000000E+02  9.4742519E-04
  2.3000000E+02  9.0867783E-04
  2.4000000E+02  8.7285570E-04
  2.5000000E+02  8.3957447E-04
  2.6000000E+02  8.0852339E-04
  2.7000000E+02  7.7944491E-04
  2.8000000E+02  7.5212407E-04
  2.9000000E+02  7.2638739E-04
  3.0000000E+02  7.0209917E-04
  3.1000000E+02  6.7914080E-04
  3.2000000E+02  6.5740619E-04
  3.4000000E+02  6.1723644E-04
  3.6000000E+02  5.8092613E-04
  3.8000000E+02  5.4789676E-04
  4.0000000E+02  5.1770569E-04
  4.2000000E+02  4.9005161E-04
  4.4000000E+02  4.6467428E-04
  4.6000000E+02  4.4133492E-04
  4.8000000E+02  4.1981963E-04
  5.0000000E+02  3.9991800E-04
  5.2500000E+02  3.7702361E-04
  5.5000000E+02  3.5607908E-04
  5.7500000E+02  3.3690039E-04
  6.0000000E+02  3.1931571E-04
  6.5000000E+02  2.8818746E-04
  6.7500000E+02  2.7433769E-04
  7.0000000E+02  2.6148290E-04
  7.2500000E+02  2.4953291E-04
  7.5000000E+02  2.3840490E-04
  8.0000000E+02  2.1831484E-04
  8.5000000E+02  2.0069834E-04
  9.0000000E+02  1.8515894E-04
  9.5000000E+02  1.7137676E-04
  1.0000000E+03  1.5908505E-04
  1.0500000E+03  1.4806842E-04
  1.1000000E+03  1.3815647E-04
  1.1500000E+03  1.2920725E-04
  1.2000000E+03  1.2109642E-04
  1.2500000E+03  1.1371703E-04
  1.3000000E+03  1.0698030E-04
  1.3500000E+03  1.0081408E-04
  1.4000000E+03  9.5156728E-05
  1.4500000E+03  8.9954209E-05
  1.5000000E+03  8.5158179E-05
  1.6000000E+03  7.6622295E-05
  1.7000000E+03  6.9273428E-05
  1.8000000E+03  6.2900426E-05
  1.9000000E+03  5.7337759E-05
  2.0000000E+03  5.2453930E-05
  2.1000000E+03  4.8143340E-05
  2.2000000E+03  4.4320347E-05
  2.3000000E+03  4.0914763E-05
  2.4000000E+03  3.7868596E-05
  2.5000000E+03  3.5133588E-05
  2.6000000E+03  3.2669277E-05
  2.7000000E+03  3.0441531E-05
  2.8000000E+03  2.8421430E-05
  2.9000000E+03  2.6584378E-05
  3.0000000E+03  2.4909346E-05
  3.1000000E+03  2.3378224E-05
  3.2000000E+03  2.1975335E-05
  3.4000000E+03  1.9501455E-05
  3.6000000E+03  1.7398114E-05
  3.8000000E+03  1.5596432E-05
  4.0000000E+03  1.4042717E-05
  4.2000000E+03  1.2694580E-05
  4.4000000E+03  1.1518212E-05
  4.6000000E+03  1.0486416E-05
  4.8000000E+03  9.5771198E-06
  5.0000000E+03  8.7722594E-06
  5.2500000E+03  7.8906078E-06
  5.5000000E+03  7.1253815E-06
  5.7500000E+03  6.4576153E-06
  6.0000000E+03  5.8719628E-06
  6.5000000E+03  4.8993176E-06
  6.7500000E+03  4.4936699E-06
  7.0000000E+03  4.1319779E-06
  7.2500000E+03  3.8083598E-06
  7.5000000E+03  3.5178600E-06
  7.7500000E+03  3.2562888E-06
  8.0000000E+03  3.0200863E-06
  8.2500000E+03  2.8062134E-06
  8.5000000E+03  2.6120637E-06
  8.7500000E+03  2.4353920E-06
  9.0000000E+03  2.2742562E-06
  9.2500000E+03  2.1269705E-06
  9.5000000E+03  1.9920662E-06
  1.0000000E+04  1.7544256E-06
  1.0500000E+04  1.5528311E-06
  1.1000000E+04  1.3806706E-06
  1.1500000E+04  1.2327475E-06
  1.2000000E+04  1.1049370E-06
  1.2500000E+04  9.9393343E-07
  1.3000000E+04  8.9706605E-07
  1.3500000E+04  8.1216001E-07
  1.4000000E+04  7.3743101E-07
  1.4500000E+04  6.7140610E-07
  1.5000000E+04  6.1286149E-07
  1.5500000E+04  5.6077417E-07
  1.6000000E+04  5.1428454E-07
  1.6500000E+04  4.7266674E-07
  1.7000000E+04  4.3530474E-07
  1.7500000E+04  4.0167348E-07
  1.8000000E+04  3.7132353E-07
  1.8500000E+04  3.4386875E-07
  1.9000000E+04  3.1897602E-07
  1.9500000E+04  2.9635697E-07
  2.0000000E+04  2.7576112E-07
  2.0500000E+04  2.5697014E-07
  2.1000000E+04  2.3979325E-07
  2.2000000E+04  2.0963310E-07
  2.3000000E+04  1.8416936E-07
  2.4000000E+04  1.6253490E-07
  2.5000000E+04  1.4404663E-07
  2.6000000E+04  1.2816144E-07
  2.7000000E+04  1.1444406E-07
  2.8000000E+04  1.0254310E-07
  2.9000000E+04  9.2172835E-08
  3.0000000E+04  8.3099369E-08
  3.1000000E+04  7.5130035E-08
  3.2000000E+04  6.8105193E-08
  3.3000000E+04  6.1891850E-08
  3.4000000E+04  5.6378625E-08
  3.5000000E+04  5.1471790E-08
  3.6000000E+04  4.7092127E-08
  3.7000000E+04  4.3172375E-08
  3.8000000E+04  3.9655182E-08
  3.9000000E+04  3.6491451E-08
  4.0000000E+04  3.3639010E-08
  4.1000000E+04  3.1061500E-08
  4.2000000E+04  2.8727468E-08
  4.3000000E+04  2.6609612E-08
  4.4000000E+04  2.4684168E-08
  4.6000000E+04  2.1330121E-08
  4.8000000E+04  1.8528236E-08
  5.0000000E+04  1.6172393E-08
  5.1250000E+04  1.4888852E-08
  5.2500000E+04  1.3730188E-08
  5.3750000E+04  1.2682038E-08
  5.5000000E+04  1.1731941E-08
  5.7500000E+04  1.0083909E-08
  5.8750000E+04  9.3682298E-09
  6.0000000E+04  8.7147500E-09
  6.2500000E+04  7.5695832E-09
  6.5000000E+04  6.6057628E-09
  6.7500000E+04  5.7898502E-09
  7.0000000E+04  5.0954069E-09
  7.2500000E+04  4.5013658E-09
  7.5000000E+04  3.9908130E-09
  7.7500000E+04  3.5500727E-09
  8.0000000E+04  3.1680167E-09
  8.2500000E+04  2.8355351E-09
  8.5000000E+04  2.5451266E-09
  8.7500000E+04  2.2905816E-09
  9.0000000E+04  2.0667335E-09
  9.2500000E+04  1.8692633E-09
  9.5000000E+04  1.6945440E-09
  9.7500000E+04  1.5395164E-09
  1.0000000E+05  1.4015899E-09
  1.0250000E+05  1.2785621E-09
  1.0500000E+05  1.1685536E-09
  1.0750000E+05  1.0699555E-09
  1.1000000E+05  9.8138580E-10
  1.1250000E+05  9.0165313E-10
  1.1500000E+05  8.2972767E-10
  1.1750000E+05  7.6471651E-10
  1.2000000E+05  7.0584327E-10
  1.2250000E+05  6.5243104E-10
  1.2500000E+05  6.0388802E-10
  1.3000000E+05  5.1939791E-10
  1.3500000E+05  4.4893017E-10
  1.4000000E+05  3.8980557E-10
  1.4500000E+05  3.3992139E-10
  1.5000000E+05  2.9761397E-10
  1.5500000E+05  2.6155711E-10
  1.6000000E+05  2.3068618E-10
  1.6500000E+05  2.0414087E-10
  1.7000000E+05  1.8122197E-10
  1.7500000E+05  1.6135783E-10
  1.8000000E+05  1.4407864E-10
  1.8500000E+05  1.2899622E-10
  1.9000000E+05  1.1578824E-10
  1.9500000E+05  1.0418579E-10
  2.0000000E+05  9.3963544E-11
  2.0500000E+05  8.4931909E-11
  2.1000000E+05  7.6930734E-11
  2.1500000E+05  6.9824231E-11
  2.2000000E+05  6.3496850E-11
  2.2500000E+05  5.7849921E-11
  2.3000000E+05  5.2798909E-11
  2.3500000E+05  4.8271165E-11
  2.4000000E+05  4.4204062E-11
  2.4500000E+05  4.0543458E-11
  2.5000000E+05  3.7242408E-11
  2.5500000E+05  3.4260103E-11
  2.6000000E+05  3.1560976E-11
  2.6500000E+05  2.9113957E-11
  2.7000000E+05  2.6891837E-11
  2.8000000E+05  2.3029635E-11
  2.9000000E+05  1.9815528E-11
  3.0000000E+05  1.7125605E-11
  3.1000000E+05  1.4862427E-11
  3.2000000E+05  1.2948771E-11
  3.3000000E+05  1.1323018E-11
  3.4000000E+05  9.9357174E-12
  3.5000000E+05  8.7469481E-12
  3.6000000E+05  7.7243479E-12
  3.7000000E+05  6.8414823E-12
  3.8000000E+05  6.0766119E-12
  3.9000000E+05  5.4117677E-12
  4.0000000E+05  4.8319384E-12
  4.1000000E+05  4.3245787E-12
  4.2000000E+05  3.8792450E-12
  4.3000000E+05  3.4872037E-12
  4.4000000E+05  3.1411559E-12
  4.5000000E+05  2.8351274E-12
  4.6000000E+05  2.5640422E-12
  4.7000000E+05  2.3235053E-12
  4.8000000E+05  2.1097095E-12
  
  
#  72  15  N6  EION =  2.100000000E+01 eV   309
#  S(0) = 1.067914E+01
  1.0500000E-01  0.0000000E+00
  1.0500000E+01  0.0000000E+00
  1.0500000E+01  1.2426292E-02
  2.1000000E+01  1.2426292E-02
  2.1000000E+01  4.3757257E-03
  2.1002721E+01  4.3757257E-03
  2.1152653E+01  4.3813845E-03
  2.1302585E+01  4.3843805E-03
  2.1452517E+01  4.3850747E-03
  2.1602449E+01  4.3837790E-03
  2.1902313E+01  4.3762617E-03
  2.2202177E+01  4.3635891E-03
  2.2801905E+01  4.3278209E-03
  2.3401633E+01  4.2838949E-03
  2.4601088E+01  4.1878843E-03
  2.5800544E+01  4.0951802E-03
  2.7000000E+01  4.0143906E-03
  2.8000000E+01  3.9594193E-03
  2.9000000E+01  3.9175247E-03
  3.0000000E+01  3.8900240E-03
  3.1000000E+01  3.8780553E-03
  3.2000000E+01  3.8826446E-03
  3.4000000E+01  3.9450609E-03
  3.6000000E+01  4.0831734E-03
  3.8000000E+01  4.3002179E-03
  4.0000000E+01  4.5961195E-03
  4.2000000E+01  4.9672270E-03
  4.4000000E+01  5.4065719E-03
  4.6000000E+01  5.9046808E-03
  4.8000000E+01  6.4508767E-03
  5.0000000E+01  7.0342096E-03
  5.2500000E+01  7.8005664E-03
  5.5000000E+01  8.5936538E-03
  5.7500000E+01  9.4020556E-03
  6.0000000E+01  1.0219010E-02
  6.5000000E+01  1.1864713E-02
  6.7500000E+01  1.2690415E-02
  7.0000000E+01  1.3516294E-02
  7.2500000E+01  1.4340409E-02
  7.5000000E+01  1.5159445E-02
  8.0000000E+01  1.6766607E-02
  8.5000000E+01  1.8298322E-02
  9.0000000E+01  1.9714757E-02
  9.5000000E+01  2.0985419E-02
  1.0000000E+02  2.2096963E-02
  1.0500000E+02  2.3051973E-02
  1.1000000E+02  2.3865222E-02
  1.1500000E+02  2.4555099E-02
  1.2000000E+02  2.5140811E-02
  1.2500000E+02  2.5635830E-02
  1.3000000E+02  2.6048723E-02
  1.3500000E+02  2.6385473E-02
  1.4000000E+02  2.6647224E-02
  1.4500000E+02  2.6835189E-02
  1.5000000E+02  2.6952232E-02
  1.6000000E+02  2.6990454E-02
  1.7000000E+02  2.6808377E-02
  1.8000000E+02  2.6467119E-02
  1.9000000E+02  2.6014008E-02
  2.0000000E+02  2.5482453E-02
  2.1000000E+02  2.4886489E-02
  2.2000000E+02  2.4233261E-02
  2.3000000E+02  2.3532993E-02
  2.4000000E+02  2.2796840E-02
  2.5000000E+02  2.2037626E-02
  2.6000000E+02  2.1270483E-02
  2.7000000E+02  2.0506994E-02
  2.8000000E+02  1.9752920E-02
  2.9000000E+02  1.9010939E-02
  3.0000000E+02  1.8283177E-02
  3.1000000E+02  1.7570937E-02
  3.2000000E+02  1.6875087E-02
  3.4000000E+02  1.5536596E-02
  3.6000000E+02  1.4283075E-02
  3.8000000E+02  1.3125344E-02
  4.0000000E+02  1.2059851E-02
  4.2000000E+02  1.1079727E-02
  4.4000000E+02  1.0180240E-02
  4.6000000E+02  9.3569023E-03
  4.8000000E+02  8.6050182E-03
  5.0000000E+02  7.9199087E-03
  5.2500000E+02  7.1494967E-03
  5.5000000E+02  6.4637558E-03
  5.7500000E+02  5.8520100E-03
  6.0000000E+02  5.3059834E-03
  6.5000000E+02  4.3847552E-03
  6.7500000E+02  3.9966886E-03
  7.0000000E+02  3.6489840E-03
  7.2500000E+02  3.3367230E-03
  7.5000000E+02  3.0559673E-03
  8.0000000E+02  2.5757327E-03
  8.5000000E+02  2.1846974E-03
  9.0000000E+02  1.8637476E-03
  9.5000000E+02  1.5985065E-03
  1.0000000E+03  1.3780840E-03
  1.0500000E+03  1.1938870E-03
  1.1000000E+03  1.0390871E-03
  1.1500000E+03  9.0828518E-04
  1.2000000E+03  7.9717857E-04
  1.2500000E+03  7.0233116E-04
  1.3000000E+03  6.2099212E-04
  1.3500000E+03  5.5094634E-04
  1.4000000E+03  4.9038686E-04
  1.4500000E+03  4.3782855E-04
  1.5000000E+03  3.9204451E-04
  1.5500000E+03  3.5202052E-04
  1.6000000E+03  3.1691425E-04
  1.6500000E+03  2.8602240E-04
  1.7000000E+03  2.5875580E-04
  1.7500000E+03  2.3461889E-04
  1.8000000E+03  2.1319321E-04
  1.8500000E+03  1.9412404E-04
  1.9000000E+03  1.7710944E-04
  2.0000000E+03  1.4824899E-04
  2.1000000E+03  1.2495568E-04
  2.2000000E+03  1.0599798E-04
  2.3000000E+03  9.0449594E-05
  2.4000000E+03  7.7606049E-05
  2.5000000E+03  6.6926341E-05
  2.6000000E+03  5.7991034E-05
  2.7000000E+03  5.0472110E-05
  2.8000000E+03  4.4110977E-05
  2.9000000E+03  3.8702218E-05
  3.0000000E+03  3.4081484E-05
  3.1000000E+03  3.0116394E-05
  3.2000000E+03  2.6699645E-05
  3.3000000E+03  2.3743749E-05
  3.4000000E+03  2.1176968E-05
  3.5000000E+03  1.8940173E-05
  3.6000000E+03  1.6984382E-05
  3.7000000E+03  1.5268830E-05
  3.8000000E+03  1.3759431E-05
  3.9000000E+03  1.2427566E-05
  4.0000000E+03  1.1249107E-05
  4.2000000E+03  9.2737994E-06
  4.4000000E+03  7.7040383E-06
  4.6000000E+03  6.4451776E-06
  4.8000000E+03  5.4271423E-06
  5.0000000E+03  4.5974610E-06
  5.1250000E+03  4.1564829E-06
  5.2500000E+03  3.7656293E-06
  5.3750000E+03  3.4183254E-06
  5.5000000E+03  3.1089716E-06
  5.7500000E+03  2.5856545E-06
  5.8750000E+03  2.3640590E-06
  6.0000000E+03  2.1649516E-06
  6.2500000E+03  1.8240146E-06
  6.5000000E+03  1.5456518E-06
  6.7500000E+03  1.3167967E-06
  7.0000000E+03  1.1274288E-06
  7.2500000E+03  9.6979407E-07
  7.5000000E+03  8.3784015E-07
  7.7500000E+03  7.2680448E-07
  8.0000000E+03  6.3291187E-07
  8.2500000E+03  5.5314923E-07
  8.5000000E+03  4.8509554E-07
  8.7500000E+03  4.2679366E-07
  9.0000000E+03  3.7665291E-07
  9.2500000E+03  3.3337324E-07
  9.5000000E+03  2.9588611E-07
  9.7500000E+03  2.6330900E-07
  1.0000000E+04  2.3491004E-07
  1.0250000E+04  2.1007968E-07
  1.0500000E+04  1.8830775E-07
  1.0750000E+04  1.6916558E-07
  1.1000000E+04  1.5229166E-07
  1.1250000E+04  1.3738017E-07
  1.1500000E+04  1.2417148E-07
  1.2000000E+04  1.0200953E-07
  1.2500000E+04  8.4391286E-08
  1.3000000E+04  7.0272122E-08
  1.3500000E+04  5.8872117E-08
  1.4000000E+04  4.9603007E-08
  1.4500000E+04  4.2016865E-08
  1.5000000E+04  3.5769735E-08
  1.5500000E+04  3.0595386E-08
  1.6000000E+04  2.6286069E-08
  1.6500000E+04  2.2678501E-08
  1.7000000E+04  1.9643585E-08
  1.7500000E+04  1.7078581E-08
  1.8000000E+04  1.4901147E-08
  1.8500000E+04  1.3044950E-08
  1.9000000E+04  1.1456299E-08
  1.9500000E+04  1.0091497E-08
  2.0000000E+04  8.9147791E-09
  2.0500000E+04  7.8967296E-09
  2.1000000E+04  7.0130694E-09
  2.1500000E+04  6.2436692E-09
  2.2000000E+04  5.5717671E-09
  2.2500000E+04  4.9833444E-09
  2.3000000E+04  4.4666335E-09
  2.3500000E+04  4.0117206E-09
  2.4000000E+04  3.6102236E-09
  2.4500000E+04  3.2550312E-09
  2.5000000E+04  2.9400925E-09
  2.6000000E+04  2.4110550E-09
  2.7000000E+04  1.9899846E-09
  2.8000000E+04  1.6523092E-09
  2.9000000E+04  1.3796285E-09
  3.0000000E+04  1.1580094E-09
  3.1000000E+04  9.7679845E-10
  3.2000000E+04  8.2779053E-10
  3.3000000E+04  7.0461561E-10
  3.4000000E+04  6.0228563E-10
  3.5000000E+04  5.1686937E-10
  3.6000000E+04  4.4525081E-10
  3.7000000E+04  3.8494467E-10
  3.8000000E+04  3.3395715E-10
  3.9000000E+04  2.9068042E-10
  4.0000000E+04  2.5381074E-10
  4.1000000E+04  2.2228640E-10
  4.2000000E+04  1.9523956E-10
  4.3000000E+04  1.7195777E-10
  4.4000000E+04  1.5185349E-10
  4.5000000E+04  1.3443956E-10
  4.6000000E+04  1.1931121E-10
  4.7000000E+04  1.0613117E-10
  4.8000000E+04  9.4617308E-11
  5.0000000E+04  7.5677809E-11
  5.1250000E+04  6.6083472E-11
  5.2500000E+04  5.7873970E-11
  5.3750000E+04  5.0825124E-11
  5.5000000E+04  4.4752931E-11
  5.6250000E+04  3.9505727E-11
  5.7500000E+04  3.4957946E-11
  5.8750000E+04  3.1005160E-11
  6.0000000E+04  2.7560185E-11
  6.1250000E+04  2.4549965E-11
  6.2500000E+04  2.1913118E-11
  6.3750000E+04  1.9597920E-11
  6.5000000E+04  1.7560554E-11
  6.6250000E+04  1.5763780E-11
  6.7500000E+04  1.4175860E-11
  7.0000000E+04  1.1521994E-11
  7.2500000E+04  9.4252053E-12
  7.5000000E+04  7.7567180E-12
  7.7500000E+04  6.4201020E-12
  8.0000000E+04  5.3425283E-12
  8.2500000E+04  4.4685540E-12
  8.5000000E+04  3.7556627E-12
  8.7500000E+04  3.1710155E-12
  9.0000000E+04  2.6890630E-12
  9.2500000E+04  2.2898069E-12
  9.5000000E+04  1.9575077E-12
  9.7500000E+04  1.6797042E-12
  1.0000000E+05  1.4464727E-12
  1.0250000E+05  1.2498678E-12
  1.0500000E+05  1.0834965E-12
  1.0750000E+05  9.4218939E-13
  1.1000000E+05  8.2174652E-13
  1.1250000E+05  7.1874035E-13
  1.1500000E+05  6.3036136E-13
  1.1750000E+05  5.5429711E-13
  1.2000000E+05  4.8863667E-13
  1.2250000E+05  4.3179489E-13
  1.2500000E+05  3.8245164E-13
  1.2750000E+05  3.3950361E-13
  1.3000000E+05  3.0202615E-13
  1.3250000E+05  2.6924178E-13
  1.3500000E+05  2.4049471E-13
  1.3750000E+05  2.1523006E-13
  1.4000000E+05  1.9297688E-13
  1.4250000E+05  1.7333434E-13
  1.4500000E+05  1.5596039E-13
  1.5000000E+05  1.2688943E-13
  1.5500000E+05  1.0388474E-13
  1.6000000E+05  8.5551199E-14
  1.6500000E+05  7.0843318E-14
  1.7000000E+05  5.8970348E-14
  1.7500000E+05  4.9329386E-14
  1.8000000E+05  4.1457472E-14
  1.8500000E+05  3.4996379E-14
  1.9000000E+05  2.9666909E-14
  1.9500000E+05  2.5250088E-14
  2.0000000E+05  2.1573167E-14
  2.0500000E+05  1.8499087E-14
  2.1000000E+05  1.5918495E-14
  2.1500000E+05  1.3743695E-14
  2.2000000E+05  1.1904018E-14
  2.2500000E+05  1.0342240E-14
  2.3000000E+05  9.0118233E-15
  2.3500000E+05  7.8747540E-15
  2.4000000E+05  6.8998523E-15
  2.4500000E+05  6.0614424E-15
  2.5000000E+05  5.3382874E-15
  2.5500000E+05  4.7127618E-15
  2.6000000E+05  4.1701989E-15
  2.6500000E+05  3.6983517E-15
  2.7000000E+05  3.2869591E-15
  2.7500000E+05  2.9273958E-15
  2.8000000E+05  2.6123873E-15
  2.8500000E+05  2.3357806E-15
  2.9000000E+05  2.0923573E-15
  2.9500000E+05  1.8776796E-15
  3.0000000E+05  1.6879625E-15
  3.0500000E+05  1.5199697E-15
  3.1000000E+05  1.3709270E-15
  3.2000000E+05  1.1204886E-15
  3.3000000E+05  9.2124989E-16
  3.4000000E+05  7.6168294E-16
  3.5000000E+05  6.3308181E-16
  3.6000000E+05  5.2881292E-16
  3.7000000E+05  4.4378942E-16
  3.8000000E+05  3.7408559E-16
  3.9000000E+05  3.1665101E-16
  4.0000000E+05  2.6910865E-16
  4.1000000E+05  2.2958867E-16
  4.2000000E+05  1.9660364E-16
  4.3000000E+05  1.6896459E-16
  
  
#  72  16  N7  EION =  2.000000000E+01 eV   308
#  S(0) = 1.438499E+01
  1.0000000E-01  0.0000000E+00
  1.0000000E+01  0.0000000E+00
  1.0000000E+01  3.0460390E-02
  2.0000000E+01  3.0460390E-02
  2.0000000E+01  6.6488123E-03
  2.0002721E+01  6.6488123E-03
  2.0252585E+01  6.6181515E-03
  2.0502449E+01  6.5808809E-03
  2.0752313E+01  6.5389362E-03
  2.1002177E+01  6.4937845E-03
  2.1501905E+01  6.3980755E-03
  2.2001633E+01  6.2999309E-03
  2.3001088E+01  6.1095497E-03
  2.4000544E+01  5.9376671E-03
  2.5000000E+01  5.7896525E-03
  2.6000000E+01  5.6672870E-03
  2.7000000E+01  5.5712668E-03
  2.8000000E+01  5.5018737E-03
  2.9000000E+01  5.4593891E-03
  3.0000000E+01  5.4441867E-03
  3.1000000E+01  5.4567320E-03
  3.2000000E+01  5.4975196E-03
  3.4000000E+01  5.6656629E-03
  3.6000000E+01  5.9509637E-03
  3.8000000E+01  6.3524850E-03
  4.0000000E+01  6.8649366E-03
  4.2000000E+01  7.4785277E-03
  4.4000000E+01  8.1797999E-03
  4.6000000E+01  8.9528584E-03
  4.8000000E+01  9.7811150E-03
  5.0000000E+01  1.0649173E-02
  5.2500000E+01  1.1769916E-02
  5.5000000E+01  1.2912385E-02
  5.7500000E+01  1.4063497E-02
  6.0000000E+01  1.5216231E-02
  6.5000000E+01  1.7515120E-02
  6.7500000E+01  1.8658781E-02
  7.0000000E+01  1.9796838E-02
  7.2500000E+01  2.0926027E-02
  7.5000000E+01  2.2041967E-02
  8.0000000E+01  2.4210844E-02
  8.5000000E+01  2.6249322E-02
  9.0000000E+01  2.8105613E-02
  9.5000000E+01  2.9745089E-02
  1.0000000E+02  3.1155950E-02
  1.0500000E+02  3.2349602E-02
  1.1000000E+02  3.3349853E-02
  1.1500000E+02  3.4184849E-02
  1.2000000E+02  3.4881532E-02
  1.2500000E+02  3.5457376E-02
  1.3000000E+02  3.5924446E-02
  1.3500000E+02  3.6289982E-02
  1.4000000E+02  3.6555562E-02
  1.4500000E+02  3.6723533E-02
  1.5000000E+02  3.6798639E-02
  1.6000000E+02  3.6694766E-02
  1.7000000E+02  3.6311875E-02
  1.8000000E+02  3.5732522E-02
  1.9000000E+02  3.5018515E-02
  2.0000000E+02  3.4212365E-02
  2.1000000E+02  3.3330138E-02
  2.2000000E+02  3.2381091E-02
  2.3000000E+02  3.1378743E-02
  2.4000000E+02  3.0337363E-02
  2.5000000E+02  2.9274099E-02
  2.6000000E+02  2.8208287E-02
  2.7000000E+02  2.7154135E-02
  2.8000000E+02  2.6118027E-02
  2.9000000E+02  2.5102928E-02
  3.0000000E+02  2.4111120E-02
  3.1000000E+02  2.3143802E-02
  3.2000000E+02  2.2201722E-02
  3.4000000E+02  2.0397529E-02
  3.6000000E+02  1.8716811E-02
  3.8000000E+02  1.7170860E-02
  4.0000000E+02  1.5752683E-02
  4.2000000E+02  1.4451991E-02
  4.4000000E+02  1.3261539E-02
  4.6000000E+02  1.2174452E-02
  4.8000000E+02  1.1183836E-02
  5.0000000E+02  1.0282929E-02
  5.2500000E+02  9.2717421E-03
  5.5000000E+02  8.3733004E-03
  5.7500000E+02  7.5731192E-03
  6.0000000E+02  6.8600338E-03
  6.5000000E+02  5.6593989E-03
  6.7500000E+02  5.1545260E-03
  7.0000000E+02  4.7026289E-03
  7.2500000E+02  4.2971975E-03
  7.5000000E+02  3.9330222E-03
  8.0000000E+02  3.3108996E-03
  8.5000000E+02  2.8051002E-03
  9.0000000E+02  2.3905141E-03
  9.5000000E+02  2.0483183E-03
  1.0000000E+03  1.7642734E-03
  1.0500000E+03  1.5271609E-03
  1.1000000E+03  1.3280843E-03
  1.1500000E+03  1.1600211E-03
  1.2000000E+03  1.0173845E-03
  1.2500000E+03  8.9571871E-04
  1.3000000E+03  7.9146058E-04
  1.3500000E+03  7.0174306E-04
  1.4000000E+03  6.2422954E-04
  1.4500000E+03  5.5700134E-04
  1.5000000E+03  4.9847501E-04
  1.5500000E+03  4.4734265E-04
  1.6000000E+03  4.0251885E-04
  1.6500000E+03  3.6309803E-04
  1.7000000E+03  3.2832208E-04
  1.7500000E+03  2.9755377E-04
  1.8000000E+03  2.7025534E-04
  1.8500000E+03  2.4597122E-04
  1.9000000E+03  2.2431384E-04
  2.0000000E+03  1.8760300E-04
  2.1000000E+03  1.5799957E-04
  2.2000000E+03  1.3392627E-04
  2.3000000E+03  1.1419785E-04
  2.4000000E+03  9.7913741E-05
  2.5000000E+03  8.4382896E-05
  2.6000000E+03  7.3069982E-05
  2.7000000E+03  6.3556659E-05
  2.8000000E+03  5.5513372E-05
  2.9000000E+03  4.8678513E-05
  3.0000000E+03  4.2842919E-05
  3.1000000E+03  3.7838218E-05
  3.2000000E+03  3.3528020E-05
  3.3000000E+03  2.9801184E-05
  3.4000000E+03  2.6566632E-05
  3.5000000E+03  2.3749336E-05
  3.6000000E+03  2.1287177E-05
  3.7000000E+03  1.9128482E-05
  3.8000000E+03  1.7230070E-05
  3.9000000E+03  1.5555699E-05
  4.0000000E+03  1.4074833E-05
  4.2000000E+03  1.1594178E-05
  4.4000000E+03  9.6244199E-06
  4.6000000E+03  8.0460035E-06
  4.8000000E+03  6.7704856E-06
  5.0000000E+03  5.7316930E-06
  5.1250000E+03  5.1798792E-06
  5.2500000E+03  4.6909884E-06
  5.3750000E+03  4.2567439E-06
  5.5000000E+03  3.8700998E-06
  5.7500000E+03  3.2163965E-06
  5.8750000E+03  2.9397433E-06
  6.0000000E+03  2.6912530E-06
  6.2500000E+03  2.2659703E-06
  6.5000000E+03  1.9189702E-06
  6.7500000E+03  1.6338646E-06
  7.0000000E+03  1.3980939E-06
  7.2500000E+03  1.2019459E-06
  7.5000000E+03  1.0378446E-06
  7.7500000E+03  8.9983202E-07
  8.0000000E+03  7.8318823E-07
  8.2500000E+03  6.8414812E-07
  8.5000000E+03  5.9968808E-07
  8.7500000E+03  5.2736510E-07
  9.0000000E+03  4.6519463E-07
  9.2500000E+03  4.1155551E-07
  9.5000000E+03  3.6511585E-07
  9.7500000E+03  3.2477615E-07
  1.0000000E+04  2.8962498E-07
  1.0250000E+04  2.5890356E-07
  1.0500000E+04  2.3197712E-07
  1.0750000E+04  2.0831245E-07
  1.1000000E+04  1.8746008E-07
  1.1250000E+04  1.6903993E-07
  1.1500000E+04  1.5272943E-07
  1.2000000E+04  1.2537818E-07
  1.2500000E+04  1.0365038E-07
  1.3000000E+04  8.6250178E-08
  1.3500000E+04  7.2210722E-08
  1.4000000E+04  6.0803196E-08
  1.4500000E+04  5.1473010E-08
  1.5000000E+04  4.3794558E-08
  1.5500000E+04  3.7438605E-08
  1.6000000E+04  3.2148388E-08
  1.6500000E+04  2.7722217E-08
  1.7000000E+04  2.4000721E-08
  1.7500000E+04  2.0857140E-08
  1.8000000E+04  1.8189937E-08
  1.8500000E+04  1.5917357E-08
  1.9000000E+04  1.3973265E-08
  1.9500000E+04  1.2303871E-08
  2.0000000E+04  1.0865166E-08
  2.0500000E+04  9.6209721E-09
  2.1000000E+04  8.5414477E-09
  2.1500000E+04  7.6018639E-09
  2.2000000E+04  6.7816397E-09
  2.2500000E+04  6.0635694E-09
  2.3000000E+04  5.4332167E-09
  2.3500000E+04  4.8784260E-09
  2.4000000E+04  4.3889244E-09
  2.4500000E+04  3.9560003E-09
  2.5000000E+04  3.5722442E-09
  2.6000000E+04  2.9278526E-09
  2.7000000E+04  2.4152214E-09
  2.8000000E+04  2.0043098E-09
  2.9000000E+04  1.6726382E-09
  3.0000000E+04  1.4031938E-09
  3.1000000E+04  1.1829738E-09
  3.2000000E+04  1.0019688E-09
  3.3000000E+04  8.5241128E-10
  3.4000000E+04  7.2822040E-10
  3.5000000E+04  6.2460478E-10
  3.6000000E+04  5.3776816E-10
  3.7000000E+04  4.6468351E-10
  3.8000000E+04  4.0292285E-10
  3.9000000E+04  3.5052860E-10
  4.0000000E+04  3.0591386E-10
  4.1000000E+04  2.6778666E-10
  4.2000000E+04  2.3509134E-10
  4.3000000E+04  2.0696150E-10
  4.4000000E+04  1.8268288E-10
  4.5000000E+04  1.6166333E-10
  4.6000000E+04  1.4341108E-10
  4.7000000E+04  1.2751658E-10
  4.8000000E+04  1.1363742E-10
  5.0000000E+04  9.0820986E-11
  5.1250000E+04  7.9269919E-11
  5.2500000E+04  6.9390392E-11
  5.3750000E+04  6.0911058E-11
  5.5000000E+04  5.3609361E-11
  5.6250000E+04  4.7301953E-11
  5.7500000E+04  4.1837118E-11
  5.8750000E+04  3.7088765E-11
  6.0000000E+04  3.2951687E-11
  6.1250000E+04  2.9337777E-11
  6.2500000E+04  2.6173045E-11
  6.3750000E+04  2.3395178E-11
  6.5000000E+04  2.0951403E-11
  6.6250000E+04  1.8796880E-11
  6.7500000E+04  1.6893402E-11
  7.0000000E+04  1.3713705E-11
  7.2500000E+04  1.1203292E-11
  7.5000000E+04  9.2072879E-12
  7.7500000E+04  7.6097153E-12
  8.0000000E+04  6.3229906E-12
  8.2500000E+04  5.2804502E-12
  8.5000000E+04  4.4309828E-12
  8.7500000E+04  3.7351212E-12
  9.0000000E+04  3.1621658E-12
  9.2500000E+04  2.6880966E-12
  9.5000000E+04  2.2940213E-12
  9.7500000E+04  1.9649925E-12
  1.0000000E+05  1.6891151E-12
  1.0250000E+05  1.4568720E-12
  1.0500000E+05  1.2606114E-12
  1.0750000E+05  1.0941503E-12
  1.1000000E+05  9.5246935E-13
  1.1250000E+05  8.3147589E-13
  1.1500000E+05  7.2781808E-13
  1.1750000E+05  6.3873908E-13
  1.2000000E+05  5.6196256E-13
  1.2250000E+05  4.9560176E-13
  1.2500000E+05  4.3808649E-13
  1.2750000E+05  3.8810544E-13
  1.3000000E+05  3.4456084E-13
  1.3250000E+05  3.0653069E-13
  1.3500000E+05  2.7323813E-13
  1.3750000E+05  2.4402659E-13
  1.4000000E+05  2.1833917E-13
  1.4250000E+05  1.9570221E-13
  1.4500000E+05  1.7571216E-13
  1.4750000E+05  1.5802431E-13
  1.5000000E+05  1.4234337E-13
  1.5250000E+05  1.2841579E-13
  1.5500000E+05  1.1602333E-13
  1.6000000E+05  9.5116003E-14
  1.6500000E+05  7.8398433E-14
  1.7000000E+05  6.4948073E-14
  1.7500000E+05  5.4063294E-14
  1.8000000E+05  4.5206532E-14
  1.8500000E+05  3.7962791E-14
  1.9000000E+05  3.2009389E-14
  1.9500000E+05  2.7093838E-14
  2.0000000E+05  2.3017491E-14
  2.0500000E+05  1.9623125E-14
  2.1000000E+05  1.6785506E-14
  2.1500000E+05  1.4404376E-14
  2.2000000E+05  1.2399097E-14
  2.2500000E+05  1.0704531E-14
  2.3000000E+05  9.2678152E-15
  2.3500000E+05  8.0458550E-15
  2.4000000E+05  7.0033823E-15
  2.4500000E+05  6.1114233E-15
  2.5000000E+05  5.3460795E-15
  2.5500000E+05  4.6875726E-15
  2.6000000E+05  4.1194887E-15
  2.6500000E+05  3.6281606E-15
  2.7000000E+05  3.2021713E-15
  2.7500000E+05  2.8319543E-15
  2.8000000E+05  2.5094706E-15
  2.8500000E+05  2.2279446E-15
  2.9000000E+05  1.9816486E-15
  2.9500000E+05  1.7657277E-15
  3.0000000E+05  1.5760560E-15
  3.0500000E+05  1.4091186E-15
  3.1000000E+05  1.2619107E-15
  3.1500000E+05  1.1318481E-15
  3.2000000E+05  1.0167157E-15
  3.2500000E+05  9.1461352E-16
  3.3000000E+05  8.2390782E-16
  3.4000000E+05  6.7124466E-16
  3.5000000E+05  5.4960483E-16
  3.6000000E+05  4.5220220E-16
  3.7000000E+05  3.7386506E-16
  3.8000000E+05  3.1058344E-16
  
  
#  72  20  O4  EION =  7.250000000E+00 eV   280
#  S(0) = 3.235934E+00
  3.3181833E-02  0.0000000E+00
  3.3181833E+00  0.0000000E+00
  3.3181833E+00  5.9415486E-02
  7.2500000E+00  5.9415486E-02
  7.2527211E+00  5.9415486E-02
  7.3021769E+00  6.0466723E-02
  7.3516327E+00  6.1497207E-02
  7.4010885E+00  6.2507411E-02
  7.4505442E+00  6.3497798E-02
  7.5000000E+00  6.4468829E-02
  8.0000000E+00  7.3296701E-02
  8.5000000E+00  8.0600621E-02
  9.0000000E+00  8.6706480E-02
  9.5000000E+00  9.1861149E-02
  1.0000000E+01  9.6248241E-02
  1.0500000E+01  1.0000269E-01
  1.1000000E+01  1.0322253E-01
  1.1500000E+01  1.0597807E-01
  1.2000000E+01  1.0831899E-01
  1.2500000E+01  1.1027963E-01
  1.3000000E+01  1.1188324E-01
  1.3500000E+01  1.1314516E-01
  1.4000000E+01  1.1407578E-01
  1.4500000E+01  1.1468266E-01
  1.5000000E+01  1.1497123E-01
  1.6000000E+01  1.1462024E-01
  1.7000000E+01  1.1308895E-01
  1.8000000E+01  1.1047951E-01
  1.9000000E+01  1.0693405E-01
  2.0000000E+01  1.0262736E-01
  2.1000000E+01  9.7752979E-02
  2.2000000E+01  9.2503403E-02
  2.3000000E+01  8.7058705E-02
  2.4000000E+01  8.1573033E-02
  2.5000000E+01  7.6170618E-02
  2.6000000E+01  7.0944853E-02
  2.7000000E+01  6.5960603E-02
  2.8000000E+01  6.1257806E-02
  2.9000000E+01  5.6857781E-02
  3.0000000E+01  5.2766289E-02
  3.1000000E+01  4.8978761E-02
  3.2000000E+01  4.5483854E-02
  3.4000000E+01  3.9304494E-02
  3.6000000E+01  3.4079005E-02
  3.8000000E+01  2.9654723E-02
  4.0000000E+01  2.5895565E-02
  4.2000000E+01  2.2685344E-02
  4.4000000E+01  1.9929788E-02
  4.6000000E+01  1.7552251E-02
  4.8000000E+01  1.5491720E-02
  5.0000000E+01  1.3699058E-02
  5.2500000E+01  1.1774962E-02
  5.5000000E+01  1.0145908E-02
  5.7500000E+01  8.7625502E-03
  6.0000000E+01  7.5853991E-03
  6.2500000E+01  6.5818879E-03
  6.5000000E+01  5.7248838E-03
  6.6250000E+01  5.3441117E-03
  6.7500000E+01  4.9917727E-03
  7.0000000E+01  4.3634384E-03
  7.2500000E+01  3.8237157E-03
  7.5000000E+01  3.3590144E-03
  7.7500000E+01  2.9579278E-03
  8.0000000E+01  2.6107729E-03
  8.2500000E+01  2.3094331E-03
  8.5000000E+01  2.0471484E-03
  8.7500000E+01  1.8182222E-03
  9.0000000E+01  1.6178460E-03
  9.2500000E+01  1.4419994E-03
  9.5000000E+01  1.2873069E-03
  9.7500000E+01  1.1509279E-03
  1.0000000E+02  1.0304547E-03
  1.0250000E+02  9.2383264E-04
  1.0500000E+02  8.2930404E-04
  1.1000000E+02  6.7082334E-04
  1.1250000E+02  6.0450274E-04
  1.1500000E+02  5.4545288E-04
  1.1750000E+02  4.9282425E-04
  1.2000000E+02  4.4590652E-04
  1.2500000E+02  3.6677209E-04
  1.2750000E+02  3.3348546E-04
  1.3000000E+02  3.0376491E-04
  1.3250000E+02  2.7722982E-04
  1.3500000E+02  2.5355529E-04
  1.4000000E+02  2.1361485E-04
  1.4250000E+02  1.9682596E-04
  1.4500000E+02  1.8185186E-04
  1.4750000E+02  1.6850541E-04
  1.5000000E+02  1.5662645E-04
  1.5500000E+02  1.3669556E-04
  1.6000000E+02  1.2103880E-04
  1.6250000E+02  1.1454827E-04
  1.6500000E+02  1.0882398E-04
  1.7000000E+02  9.9353984E-05
  1.7500000E+02  9.2093964E-05
  1.8000000E+02  8.6648154E-05
  1.8500000E+02  8.2683089E-05
  1.9000000E+02  7.9872252E-05
  1.9500000E+02  7.7970165E-05
  2.0000000E+02  7.6796312E-05
  2.1000000E+02  7.6086598E-05
  2.1500000E+02  7.6320959E-05
  2.2000000E+02  7.6826451E-05
  2.2500000E+02  7.7528806E-05
  2.3000000E+02  7.8371722E-05
  2.4000000E+02  8.0338882E-05
  2.4500000E+02  8.1402688E-05
  2.5000000E+02  8.2483682E-05
  2.5500000E+02  8.3559568E-05
  2.6000000E+02  8.4618039E-05
  2.7000000E+02  8.6644811E-05
  2.8000000E+02  8.8494788E-05
  2.9000000E+02  9.0118701E-05
  3.0000000E+02  9.1506780E-05
  3.1000000E+02  9.2658832E-05
  3.2000000E+02  9.3577706E-05
  3.4000000E+02  9.4768866E-05
  3.6000000E+02  9.5203799E-05
  3.8000000E+02  9.4991424E-05
  4.0000000E+02  9.4224245E-05
  4.2000000E+02  9.3006202E-05
  4.4000000E+02  9.1448345E-05
  4.6000000E+02  8.9641198E-05
  4.8000000E+02  8.7652927E-05
  5.0000000E+02  8.5538028E-05
  5.2500000E+02  8.2780720E-05
  5.5000000E+02  7.9955537E-05
  5.7500000E+02  7.7111190E-05
  6.0000000E+02  7.4285655E-05
  6.5000000E+02  6.8791721E-05
  6.7500000E+02  6.6145261E-05
  7.0000000E+02  6.3571704E-05
  7.2500000E+02  6.1077301E-05
  7.5000000E+02  5.8670537E-05
  8.0000000E+02  5.4138989E-05
  8.5000000E+02  4.9983319E-05
  9.0000000E+02  4.6183444E-05
  9.5000000E+02  4.2715151E-05
  1.0000000E+03  3.9552602E-05
  1.0500000E+03  3.6667654E-05
  1.1000000E+03  3.4032567E-05
  1.1500000E+03  3.1623506E-05
  1.2000000E+03  2.9420791E-05
  1.2500000E+03  2.7406063E-05
  1.3000000E+03  2.5561810E-05
  1.3500000E+03  2.3871732E-05
  1.4000000E+03  2.2321069E-05
  1.4500000E+03  2.0896018E-05
  1.5000000E+03  1.9583982E-05
  1.6000000E+03  1.7256344E-05
  1.7000000E+03  1.5267994E-05
  1.8000000E+03  1.3563609E-05
  1.9000000E+03  1.2095221E-05
  2.0000000E+03  1.0823359E-05
  2.1000000E+03  9.7169726E-06
  2.2000000E+03  8.7509640E-06
  2.3000000E+03  7.9044398E-06
  2.4000000E+03  7.1599392E-06
  2.5000000E+03  6.5028959E-06
  2.6000000E+03  5.9210481E-06
  2.7000000E+03  5.4040808E-06
  2.8000000E+03  4.9433315E-06
  2.9000000E+03  4.5315425E-06
  3.0000000E+03  4.1625623E-06
  3.1000000E+03  3.8311213E-06
  3.2000000E+03  3.5326711E-06
  3.3000000E+03  3.2632748E-06
  3.4000000E+03  3.0195404E-06
  3.5000000E+03  2.7985367E-06
  3.6000000E+03  2.5977238E-06
  3.8000000E+03  2.2481150E-06
  4.0000000E+03  1.9561800E-06
  4.2000000E+03  1.7107602E-06
  4.4000000E+03  1.5031678E-06
  4.6000000E+03  1.3265350E-06
  4.8000000E+03  1.1753927E-06
  5.0000000E+03  1.0453848E-06
  5.2500000E+03  9.0734896E-07
  5.5000000E+03  7.9154492E-07
  5.7500000E+03  6.9377746E-07
  5.8750000E+03  6.5059862E-07
  6.0000000E+03  6.1075088E-07
  6.2500000E+03  5.3985598E-07
  6.5000000E+03  4.7900799E-07
  6.7500000E+03  4.2653024E-07
  7.0000000E+03  3.8106681E-07
  7.2500000E+03  3.4151431E-07
  7.5000000E+03  3.0696866E-07
  7.7500000E+03  2.7668419E-07
  8.0000000E+03  2.5004233E-07
  8.2500000E+03  2.2652729E-07
  8.5000000E+03  2.0570701E-07
  8.7500000E+03  1.8721793E-07
  9.0000000E+03  1.7075280E-07
  9.2500000E+03  1.5605085E-07
  9.5000000E+03  1.4288985E-07
  9.7500000E+03  1.3107971E-07
  1.0000000E+04  1.2045726E-07
  1.0250000E+04  1.1088196E-07
  1.0500000E+04  1.0223235E-07
  1.0750000E+04  9.4403131E-08
  1.1000000E+04  8.7302761E-08
  1.1250000E+04  8.0851435E-08
  1.1500000E+04  7.4979384E-08
  1.2000000E+04  6.4735865E-08
  1.2500000E+04  5.6165913E-08
  1.3000000E+04  4.8952977E-08
  1.3500000E+04  4.2848213E-08
  1.4000000E+04  3.7654384E-08
  1.4500000E+04  3.3213991E-08
  1.5000000E+04  2.9400364E-08
  1.5500000E+04  2.6110939E-08
  1.6000000E+04  2.3262184E-08
  1.6500000E+04  2.0785668E-08
  1.7000000E+04  1.8624995E-08
  1.7500000E+04  1.6733441E-08
  1.8000000E+04  1.5072077E-08
  1.8500000E+04  1.3608340E-08
  1.9000000E+04  1.2314902E-08
  1.9500000E+04  1.1168728E-08
  2.0000000E+04  1.0150332E-08
  2.0500000E+04  9.2431648E-09
  2.1000000E+04  8.4331107E-09
  2.1500000E+04  7.7080896E-09
  2.2000000E+04  7.0577276E-09
  2.2500000E+04  6.4730831E-09
  2.3000000E+04  5.9464299E-09
  2.3500000E+04  5.4710755E-09
  2.4000000E+04  5.0412068E-09
  2.4500000E+04  4.6517601E-09
  2.5000000E+04  4.2983144E-09
  2.5500000E+04  3.9769993E-09
  2.6000000E+04  3.6844182E-09
  2.6500000E+04  3.4175831E-09
  2.7000000E+04  3.1738593E-09
  2.8000000E+04  2.7467017E-09
  2.9000000E+04  2.3873205E-09
  3.0000000E+04  2.0833763E-09
  3.1000000E+04  1.8250549E-09
  3.2000000E+04  1.6044992E-09
  3.3000000E+04  1.4153768E-09
  3.4000000E+04  1.2525483E-09
  3.5000000E+04  1.1118185E-09
  3.6000000E+04  9.8974532E-10
  3.7000000E+04  8.8348960E-10
  3.8000000E+04  7.9069808E-10
  3.9000000E+04  7.0941136E-10
  4.0000000E+04  6.3799110E-10
  4.1000000E+04  5.7506167E-10
  4.2000000E+04  5.1946331E-10
  4.3000000E+04  4.7021459E-10
  4.4000000E+04  4.2648198E-10
  4.5000000E+04  3.8755508E-10
  4.6000000E+04  3.5282653E-10
  4.7000000E+04  3.2177548E-10
  4.8000000E+04  2.9395396E-10
  5.0000000E+04  2.4650574E-10
  5.1250000E+04  2.2150845E-10
  5.2500000E+04  1.9949598E-10
  5.3750000E+04  1.8005968E-10
  5.5000000E+04  1.6285375E-10
  5.7500000E+04  1.3400145E-10
  5.8750000E+04  1.2189085E-10
  6.0000000E+04  1.1106934E-10
  6.1250000E+04  1.0137930E-10
  6.2500000E+04  9.2684969E-11
  6.3750000E+04  8.4869154E-11
  6.5000000E+04  7.7830166E-11
  6.6250000E+04  7.1479533E-11
  6.7500000E+04  6.5740097E-11
  6.8750000E+04  6.0544412E-11
  7.0000000E+04  5.5833202E-11
  7.1250000E+04  5.1554196E-11
  7.2500000E+04  4.7661512E-11
  7.3750000E+04  4.4114805E-11
  7.5000000E+04  4.0878524E-11
  7.7500000E+04  3.5215287E-11
  8.0000000E+04  3.0463526E-11
  8.2500000E+04  2.6460841E-11
  8.5000000E+04  2.3076227E-11
  
  
#  72  24  P1  EION =  7.250000000E+00 eV   259
#  S(0) = 2.507765E+00
  3.6250000E-02  0.0000000E+00
  3.6250000E+00  0.0000000E+00
  3.6250000E+00  6.4881587E-01
  7.2500000E+00  6.4881587E-01
  7.2500000E+00  5.0960953E-02
  7.2527211E+00  5.0960953E-02
  7.2774490E+00  5.0194842E-02
  7.3021769E+00  4.9442535E-02
  7.3269048E+00  4.8703737E-02
  7.3516327E+00  4.7978168E-02
  7.4010885E+00  4.6565597E-02
  7.4505442E+00  4.5202683E-02
  7.5000000E+00  4.3887381E-02
  7.7500000E+00  3.7900350E-02
  8.0000000E+00  3.2865794E-02
  8.2500000E+00  2.8610530E-02
  8.5000000E+00  2.4996724E-02
  8.7500000E+00  2.1913924E-02
  9.0000000E+00  1.9273046E-02
  9.2500000E+00  1.7001797E-02
  9.5000000E+00  1.5041174E-02
  9.7500000E+00  1.3342758E-02
  1.0000000E+01  1.1866614E-02
  1.0250000E+01  1.0579642E-02
  1.0500000E+01  9.4542794E-03
  1.0750000E+01  8.4674786E-03
  1.1000000E+01  7.5998829E-03
  1.1250000E+01  6.8351717E-03
  1.1500000E+01  6.1595385E-03
  1.1750000E+01  5.5612478E-03
  1.2000000E+01  5.0303110E-03
  1.2250000E+01  4.5581731E-03
  1.2500000E+01  4.1375107E-03
  1.2750000E+01  3.7620144E-03
  1.3000000E+01  3.4262395E-03
  1.3250000E+01  3.1254911E-03
  1.3500000E+01  2.8556713E-03
  1.3750000E+01  2.6132386E-03
  1.4000000E+01  2.3951041E-03
  1.4250000E+01  2.1985467E-03
  1.4500000E+01  2.0212085E-03
  1.4750000E+01  1.8610198E-03
  1.5000000E+01  1.7161377E-03
  1.5250000E+01  1.5849493E-03
  1.5500000E+01  1.4660495E-03
  1.6000000E+01  1.2601980E-03
  1.6500000E+01  1.0901115E-03
  1.7000000E+01  9.4912962E-04
  1.7500000E+01  8.3190495E-04
  1.8000000E+01  7.3422013E-04
  1.8500000E+01  6.5261040E-04
  1.9000000E+01  5.8432743E-04
  1.9500000E+01  5.2711569E-04
  2.0000000E+01  4.7911655E-04
  2.0500000E+01  4.3882640E-04
  2.1000000E+01  4.0500413E-04
  2.1500000E+01  3.7661453E-04
  2.2000000E+01  3.5278804E-04
  2.2500000E+01  3.3281911E-04
  2.3000000E+01  3.1612713E-04
  2.3500000E+01  3.0219224E-04
  2.4000000E+01  2.9058527E-04
  2.4500000E+01  2.8096473E-04
  2.5000000E+01  2.7304115E-04
  2.5500000E+01  2.6654519E-04
  2.6000000E+01  2.6125564E-04
  2.6500000E+01  2.5699369E-04
  2.7000000E+01  2.5360989E-04
  2.8000000E+01  2.4894651E-04
  2.9000000E+01  2.4639405E-04
  3.0000000E+01  2.4532691E-04
  3.1000000E+01  2.4528315E-04
  3.2000000E+01  2.4591065E-04
  3.3000000E+01  2.4695503E-04
  3.4000000E+01  2.4823364E-04
  3.5000000E+01  2.4960008E-04
  3.6000000E+01  2.5095271E-04
  3.8000000E+01  2.5335790E-04
  4.0000000E+01  2.5507986E-04
  4.2000000E+01  2.5597304E-04
  4.4000000E+01  2.5599604E-04
  4.6000000E+01  2.5518673E-04
  4.8000000E+01  2.5360988E-04
  5.0000000E+01  2.5135711E-04
  5.2500000E+01  2.4772939E-04
  5.5000000E+01  2.4337247E-04
  5.7500000E+01  2.3845321E-04
  6.0000000E+01  2.3312398E-04
  6.5000000E+01  2.2173471E-04
  6.7500000E+01  2.1587537E-04
  7.0000000E+01  2.1000858E-04
  7.2500000E+01  2.0419186E-04
  7.5000000E+01  1.9846977E-04
  8.0000000E+01  1.8743103E-04
  8.5000000E+01  1.7705434E-04
  9.0000000E+01  1.6740441E-04
  9.5000000E+01  1.5848498E-04
  1.0000000E+02  1.5026760E-04
  1.0500000E+02  1.4270622E-04
  1.1000000E+02  1.3575035E-04
  1.1500000E+02  1.2934887E-04
  1.2000000E+02  1.2345329E-04
  1.2500000E+02  1.1801972E-04
  1.3000000E+02  1.1300771E-04
  1.3500000E+02  1.0837975E-04
  1.4000000E+02  1.0410128E-04
  1.4500000E+02  1.0014086E-04
  1.5000000E+02  9.6468402E-05
  1.6000000E+02  8.9872577E-05
  1.7000000E+02  8.4111478E-05
  1.8000000E+02  7.9006407E-05
  1.9000000E+02  7.4418336E-05
  2.0000000E+02  7.0237484E-05
  2.1000000E+02  6.6386231E-05
  2.2000000E+02  6.2815898E-05
  2.3000000E+02  5.9491495E-05
  2.4000000E+02  5.6393766E-05
  2.5000000E+02  5.3509945E-05
  2.6000000E+02  5.0827105E-05
  2.7000000E+02  4.8333800E-05
  2.8000000E+02  4.6018317E-05
  2.9000000E+02  4.3868319E-05
  3.0000000E+02  4.1870680E-05
  3.1000000E+02  4.0012971E-05
  3.2000000E+02  3.8283818E-05
  3.4000000E+02  3.5172582E-05
  3.6000000E+02  3.2467420E-05
  3.8000000E+02  3.0106221E-05
  4.0000000E+02  2.8034868E-05
  4.2000000E+02  2.6202167E-05
  4.4000000E+02  2.4560938E-05
  4.6000000E+02  2.3076523E-05
  4.8000000E+02  2.1725040E-05
  5.0000000E+02  2.0488059E-05
  5.2500000E+02  1.9083867E-05
  5.5000000E+02  1.7821779E-05
  5.7500000E+02  1.6686216E-05
  6.0000000E+02  1.5662517E-05
  6.5000000E+02  1.3900276E-05
  6.7500000E+02  1.3140628E-05
  7.0000000E+02  1.2450080E-05
  7.2500000E+02  1.1819814E-05
  7.5000000E+02  1.1240825E-05
  8.0000000E+02  1.0208885E-05
  8.5000000E+02  9.3148614E-06
  9.0000000E+02  8.5344052E-06
  9.5000000E+02  7.8503833E-06
  1.0000000E+03  7.2495046E-06
  1.0500000E+03  6.7199215E-06
  1.1000000E+03  6.2513256E-06
  1.1500000E+03  5.8342791E-06
  1.2000000E+03  5.4594955E-06
  1.2500000E+03  5.1197274E-06
  1.3000000E+03  4.8103770E-06
  1.3500000E+03  4.5284107E-06
  1.4000000E+03  4.2711019E-06
  1.4500000E+03  4.0359573E-06
  1.5000000E+03  3.8207226E-06
  1.6000000E+03  3.4419658E-06
  1.6500000E+03  3.2743765E-06
  1.7000000E+03  3.1188652E-06
  1.7500000E+03  2.9739875E-06
  1.8000000E+03  2.8387625E-06
  1.9000000E+03  2.5946466E-06
  2.0000000E+03  2.3815753E-06
  2.1000000E+03  2.1945306E-06
  2.2000000E+03  2.0290770E-06
  2.3000000E+03  1.8817868E-06
  2.4000000E+03  1.7499995E-06
  2.5000000E+03  1.6315552E-06
  2.6000000E+03  1.5247611E-06
  2.7000000E+03  1.4282302E-06
  2.8000000E+03  1.3407513E-06
  2.9000000E+03  1.2611814E-06
  3.0000000E+03  1.1885092E-06
  3.1000000E+03  1.1218903E-06
  3.2000000E+03  1.0606530E-06
  3.4000000E+03  9.5225712E-07
  3.6000000E+03  8.5973147E-07
  3.8000000E+03  7.8009780E-07
  4.0000000E+03  7.1100148E-07
  4.2000000E+03  6.5062568E-07
  4.4000000E+03  5.9754172E-07
  4.6000000E+03  5.5062787E-07
  4.8000000E+03  5.0899396E-07
  5.0000000E+03  4.7189796E-07
  5.2500000E+03  4.3093735E-07
  5.5000000E+03  3.9502979E-07
  5.7500000E+03  3.6336222E-07
  6.0000000E+03  3.3529545E-07
  6.5000000E+03  2.8796830E-07
  6.7500000E+03  2.6791963E-07
  7.0000000E+03  2.4986174E-07
  7.2500000E+03  2.3354015E-07
  7.5000000E+03  2.1873863E-07
  7.7500000E+03  2.0527374E-07
  8.0000000E+03  1.9298908E-07
  8.2500000E+03  1.8175065E-07
  8.5000000E+03  1.7144299E-07
  9.0000000E+03  1.5323360E-07
  9.5000000E+03  1.3770760E-07
  1.0000000E+04  1.2436449E-07
  1.0500000E+04  1.1281489E-07
  1.1000000E+04  1.0275245E-07
  1.1500000E+04  9.3933639E-08
  1.2000000E+04  8.6162877E-08
  1.2500000E+04  7.9281608E-08
  1.3000000E+04  7.3160187E-08
  1.3500000E+04  6.7691758E-08
  1.4000000E+04  6.2787601E-08
  1.4500000E+04  5.8373642E-08
  1.5000000E+04  5.4387586E-08
  1.5500000E+04  5.0776683E-08
  1.6000000E+04  4.7495973E-08
  1.6500000E+04  4.4506939E-08
  1.7000000E+04  4.1776499E-08
  1.8000000E+04  3.6981071E-08
  1.9000000E+04  3.2923710E-08
  2.0000000E+04  2.9462854E-08
  2.1000000E+04  2.6489653E-08
  2.2000000E+04  2.3918967E-08
  2.3000000E+04  2.1682893E-08
  2.4000000E+04  1.9726759E-08
  2.5000000E+04  1.8006577E-08
  2.6000000E+04  1.6486823E-08
  2.7000000E+04  1.5138431E-08
  2.8000000E+04  1.3937334E-08
  2.9000000E+04  1.2863413E-08
  3.0000000E+04  1.1899799E-08
  3.1000000E+04  1.1032302E-08
  3.2000000E+04  1.0248924E-08
  3.3000000E+04  9.5394624E-09
  3.4000000E+04  8.8951986E-09
  3.5000000E+04  8.3086434E-09
  3.6000000E+04  7.7733374E-09
  3.8000000E+04  6.8348294E-09
  4.0000000E+04  6.0430551E-09
  4.2000000E+04  5.3700017E-09
  4.4000000E+04  4.7939367E-09
  4.6000000E+04  4.2977792E-09
  4.8000000E+04  3.8679679E-09
  5.0000000E+04  3.4936491E-09
  5.2500000E+04  3.0906155E-09
  5.5000000E+04  2.7471170E-09
  5.7500000E+04  2.4524899E-09
  5.8750000E+04  2.3207945E-09
  6.0000000E+04  2.1982959E-09
  6.2500000E+04  1.9777980E-09
  6.5000000E+04  1.7855635E-09
  6.7500000E+04  1.6171806E-09
  7.0000000E+04  1.4690483E-09
  7.2500000E+04  1.3382224E-09
  7.5000000E+04  1.2222691E-09
  8.0000000E+04  1.0271341E-09
  8.2500000E+04  9.4472857E-10
  8.5000000E+04  8.7068364E-10
  8.7500000E+04  8.0394872E-10
  9.0000000E+04  7.4369177E-10
  9.5000000E+04  6.3994684E-10


==> anc/colstop/sbethe/sdbase/oos73.tab <==
# Atomic number = 73   (Ta)
#
#      W/eV         OOS*eV
  
  
#  73   1  K1  EION =  6.741900000E+04 eV   233
#  S(0) = 8.771961E-01
  6.7412339E+02  0.0000000E+00
  6.7412339E+04  0.0000000E+00
  6.7412339E+04  2.8646936E-05
  6.7419000E+04  2.8646936E-05
  6.7419676E+04  2.8646936E-05
  6.7420180E+04  2.8349914E-05
  6.7420684E+04  2.8076046E-05
  6.7421188E+04  2.7823087E-05
  6.7421692E+04  2.7589120E-05
  6.7422699E+04  2.7171775E-05
  6.7423707E+04  2.6813259E-05
  6.7425723E+04  2.6241224E-05
  6.7427739E+04  2.5824106E-05
  6.7431771E+04  2.5326716E-05
  6.7433787E+04  2.5200823E-05
  6.7435803E+04  2.5133910E-05
  6.7439834E+04  2.5125835E-05
  6.7443866E+04  2.5219880E-05
  6.7447898E+04  2.5358227E-05
  6.7451930E+04  2.5501746E-05
  6.7459993E+04  2.5719211E-05
  6.7468057E+04  2.5802943E-05
  6.7476120E+04  2.5783538E-05
  6.7484184E+04  2.5720306E-05
  6.7500311E+04  2.5627916E-05
  6.7508374E+04  2.5624108E-05
  6.7516438E+04  2.5639306E-05
  6.7532565E+04  2.5675186E-05
  6.7548692E+04  2.5669097E-05
  6.7564819E+04  2.5626960E-05
  6.7580946E+04  2.5585679E-05
  6.7597073E+04  2.5566646E-05
  6.7613200E+04  2.5565261E-05
  6.7645454E+04  2.5554986E-05
  6.7661581E+04  2.5533594E-05
  6.7677708E+04  2.5507466E-05
  6.7709962E+04  2.5470072E-05
  6.7726089E+04  2.5459971E-05
  6.7742216E+04  2.5451597E-05
  6.7774470E+04  2.5424110E-05
  6.7806724E+04  2.5384737E-05
  6.7871232E+04  2.5322519E-05
  6.7935741E+04  2.5260782E-05
  6.8193773E+04  2.5003375E-05
  6.8451805E+04  2.4755200E-05
  6.8967870E+04  2.4264099E-05
  6.9483935E+04  2.3779864E-05
  7.0000000E+04  2.3305215E-05
  7.2500000E+04  2.1147837E-05
  7.5000000E+04  1.9237203E-05
  7.7500000E+04  1.7544356E-05
  8.0000000E+04  1.6037837E-05
  8.2500000E+04  1.4692368E-05
  8.5000000E+04  1.3487458E-05
  9.0000000E+04  1.1432158E-05
  9.5000000E+04  9.7598026E-06
  1.0000000E+05  8.3868332E-06
  1.0500000E+05  7.2504155E-06
  1.1000000E+05  6.3027181E-06
  1.1500000E+05  5.5069285E-06
  1.2000000E+05  4.8344261E-06
  1.2500000E+05  4.2627477E-06
  1.3000000E+05  3.7741072E-06
  1.3500000E+05  3.3543051E-06
  1.4000000E+05  2.9919179E-06
  1.4500000E+05  2.6776934E-06
  1.5000000E+05  2.4040845E-06
  1.5500000E+05  2.1648995E-06
  1.6000000E+05  1.9550279E-06
  1.6500000E+05  1.7702291E-06
  1.7000000E+05  1.6069655E-06
  1.8000000E+05  1.3336541E-06
  1.9000000E+05  1.1165142E-06
  2.0000000E+05  9.4216398E-07
  2.1000000E+05  8.0081553E-07
  2.2000000E+05  6.8520854E-07
  2.3000000E+05  5.8988709E-07
  2.4000000E+05  5.1070429E-07
  2.5000000E+05  4.4447288E-07
  2.6000000E+05  3.8871963E-07
  2.7000000E+05  3.4150690E-07
  2.8000000E+05  3.0130431E-07
  2.9000000E+05  2.6689294E-07
  3.0000000E+05  2.3729516E-07
  3.1000000E+05  2.1172118E-07
  3.2000000E+05  1.8952880E-07
  3.3000000E+05  1.7019273E-07
  3.4000000E+05  1.5328075E-07
  3.5000000E+05  1.3843530E-07
  3.6000000E+05  1.2535908E-07
  3.7000000E+05  1.1380367E-07
  3.8000000E+05  1.0356056E-07
  3.9000000E+05  9.4453925E-08
  4.0000000E+05  8.6334937E-08
  4.2000000E+05  7.2572462E-08
  4.4000000E+05  6.1466136E-08
  4.6000000E+05  5.2420779E-08
  4.8000000E+05  4.4991619E-08
  5.0000000E+05  3.8842333E-08
  5.2500000E+05  3.2569605E-08
  5.5000000E+05  2.7521321E-08
  5.7500000E+05  2.3420031E-08
  5.8750000E+05  2.1657783E-08
  6.0000000E+05  2.0059179E-08
  6.2500000E+05  1.7283143E-08
  6.5000000E+05  1.4973290E-08
  6.7500000E+05  1.3038259E-08
  7.0000000E+05  1.1407008E-08
  7.2500000E+05  1.0023774E-08
  7.5000000E+05  8.8444373E-09
  7.7500000E+05  7.8338109E-09
  8.0000000E+05  6.9636167E-09
  8.2500000E+05  6.2109825E-09
  8.5000000E+05  5.5572863E-09
  8.7500000E+05  4.9872702E-09
  9.0000000E+05  4.4883638E-09
  9.2500000E+05  4.0501553E-09
  9.5000000E+05  3.6639752E-09
  9.7500000E+05  3.3225695E-09
  1.0000000E+06  3.0198413E-09
  1.0250000E+06  2.7506440E-09
  1.0500000E+06  2.5106152E-09
  1.1000000E+06  2.1037524E-09
  1.1500000E+06  1.7755298E-09
  1.2000000E+06  1.5084094E-09
  1.2500000E+06  1.2892577E-09
  1.3000000E+06  1.1081226E-09
  1.3500000E+06  9.5738115E-10
  1.4000000E+06  8.3113559E-10
  1.4500000E+06  7.2478048E-10
  1.5000000E+06  6.3468904E-10
  1.5500000E+06  5.5798210E-10
  1.6000000E+06  4.9235688E-10
  1.6500000E+06  4.3595891E-10
  1.7000000E+06  3.8728505E-10
  1.7500000E+06  3.4510936E-10
  1.8000000E+06  3.0842622E-10
  1.8500000E+06  2.7640647E-10
  1.9000000E+06  2.4836279E-10
  1.9500000E+06  2.2372265E-10
  2.0000000E+06  2.0200695E-10
  2.0500000E+06  1.8281307E-10
  2.1000000E+06  1.6580126E-10
  2.2000000E+06  1.3721554E-10
  2.3000000E+06  1.1442211E-10
  2.4000000E+06  9.6082126E-11
  2.5000000E+06  8.1202147E-11
  2.6000000E+06  6.9036410E-11
  2.7000000E+06  5.9018973E-11
  2.8000000E+06  5.0715883E-11
  2.9000000E+06  4.3791275E-11
  3.0000000E+06  3.7982969E-11
  3.1000000E+06  3.3084685E-11
  3.2000000E+06  2.8932905E-11
  3.3000000E+06  2.5397102E-11
  3.4000000E+06  2.2372376E-11
  3.5000000E+06  1.9773892E-11
  3.6000000E+06  1.7532639E-11
  3.7000000E+06  1.5592166E-11
  3.8000000E+06  1.3906057E-11
  3.9000000E+06  1.2435958E-11
  4.0000000E+06  1.1150026E-11
  4.1000000E+06  1.0021707E-11
  4.2000000E+06  9.0287583E-12
  4.3000000E+06  8.1524765E-12
  4.4000000E+06  7.3770707E-12
  4.6000000E+06  6.0773671E-12
  4.8000000E+06  5.0446931E-12
  5.0000000E+06  4.2168448E-12
  5.1250000E+06  3.7824374E-12
  5.2500000E+06  3.4009572E-12
  5.3750000E+06  3.0649880E-12
  5.5000000E+06  2.7682842E-12
  5.7500000E+06  2.2723570E-12
  5.8750000E+06  2.0648413E-12
  6.0000000E+06  1.8797615E-12
  6.2500000E+06  1.5661310E-12
  6.5000000E+06  1.3134672E-12
  6.7500000E+06  1.1083255E-12
  7.0000000E+06  9.4055849E-13
  7.2500000E+06  8.0243082E-13
  7.5000000E+06  6.8799032E-13
  7.7500000E+06  5.9261694E-13
  8.0000000E+06  5.1269464E-13
  8.2500000E+06  4.4537185E-13
  8.5000000E+06  3.8838494E-13
  8.7500000E+06  3.3992485E-13
  9.0000000E+06  2.9853677E-13
  9.2500000E+06  2.6304359E-13
  9.5000000E+06  2.3248742E-13
  9.7500000E+06  2.0608456E-13
  1.0000000E+07  1.8319026E-13
  1.0250000E+07  1.6327169E-13
  1.0500000E+07  1.4588676E-13
  1.0750000E+07  1.3066711E-13
  1.1000000E+07  1.1730445E-13
  1.1250000E+07  1.0553978E-13
  1.1500000E+07  9.5154631E-14
  1.2000000E+07  7.7811063E-14
  1.2500000E+07  6.4101309E-14
  1.3000000E+07  5.3168594E-14
  1.3500000E+07  4.4379516E-14
  1.4000000E+07  3.7260600E-14
  1.4500000E+07  3.1454080E-14
  1.5000000E+07  2.6687143E-14
  1.5500000E+07  2.2749908E-14
  1.6000000E+07  1.9479489E-14
  1.6500000E+07  1.6748495E-14
  1.7000000E+07  1.4456575E-14
  1.7500000E+07  1.2524111E-14
  1.8000000E+07  1.0887471E-14
  1.8500000E+07  9.4955456E-15
  1.9000000E+07  8.3070575E-15
  1.9500000E+07  7.2884793E-15
  2.0000000E+07  6.4124306E-15
  2.0500000E+07  5.6564409E-15
  2.1000000E+07  5.0019822E-15
  2.1500000E+07  4.4337080E-15
  2.2000000E+07  3.9388403E-15
  2.2500000E+07  3.5066827E-15
  2.3000000E+07  3.1282762E-15
  2.3500000E+07  2.7960912E-15
  2.4000000E+07  2.5037761E-15
  2.4500000E+07  2.2459574E-15
  2.5000000E+07  2.0180882E-15
  2.6000000E+07  1.6372385E-15
  2.7000000E+07  1.3363439E-15
  2.8000000E+07  1.0968625E-15
  2.9000000E+07  9.0472077E-16
  3.0000000E+07  7.4942012E-16
  3.1000000E+07  6.2312895E-16
  3.2000000E+07  5.2018370E-16
  3.3000000E+07  4.3616484E-16
  
  
#  73   2  L1  EION =  1.168400000E+04 eV   252
#  S(0) = 1.014884E+00
  1.1677807E+02  0.0000000E+00
  1.1677807E+04  0.0000000E+00
  1.1677807E+04  1.0349447E-04
  1.1684000E+04  1.0349447E-04
  1.1684117E+04  1.0349447E-04
  1.1684610E+04  1.0226974E-04
  1.1685104E+04  1.0114697E-04
  1.1685597E+04  1.0011530E-04
  1.1686091E+04  9.9165443E-05
  1.1687078E+04  9.7480603E-05
  1.1688065E+04  9.6041444E-05
  1.1690039E+04  9.3754820E-05
  1.1692014E+04  9.2086424E-05
  1.1695962E+04  9.0063210E-05
  1.1697936E+04  8.9524120E-05
  1.1699911E+04  8.9210674E-05
  1.1703859E+04  8.9066182E-05
  1.1707808E+04  8.9319508E-05
  1.1711756E+04  8.9756052E-05
  1.1715705E+04  9.0230162E-05
  1.1719653E+04  9.0650075E-05
  1.1723602E+04  9.0966384E-05
  1.1727551E+04  9.1161930E-05
  1.1731499E+04  9.1242174E-05
  1.1739396E+04  9.1139202E-05
  1.1747293E+04  9.0857848E-05
  1.1755190E+04  9.0569561E-05
  1.1763087E+04  9.0366092E-05
  1.1770985E+04  9.0265147E-05
  1.1778882E+04  9.0238328E-05
  1.1794676E+04  9.0232110E-05
  1.1810470E+04  9.0097165E-05
  1.1826264E+04  8.9825083E-05
  1.1834161E+04  8.9675636E-05
  1.1842058E+04  8.9536383E-05
  1.1857852E+04  8.9317833E-05
  1.1873647E+04  8.9167785E-05
  1.1889441E+04  8.9036712E-05
  1.1905235E+04  8.8875661E-05
  1.1921029E+04  8.8676017E-05
  1.1936823E+04  8.8453156E-05
  1.1968412E+04  8.8043746E-05
  1.1984206E+04  8.7871606E-05
  1.2000000E+04  8.7711102E-05
  1.2031250E+04  8.7368078E-05
  1.2062500E+04  8.6982466E-05
  1.2125000E+04  8.6247512E-05
  1.2187500E+04  8.5547196E-05
  1.2218750E+04  8.5180024E-05
  1.2250000E+04  8.4816011E-05
  1.2312500E+04  8.4127437E-05
  1.2375000E+04  8.3430008E-05
  1.2500000E+04  8.2065471E-05
  1.2625000E+04  8.0718636E-05
  1.2750000E+04  7.9420642E-05
  1.3000000E+04  7.6889039E-05
  1.3500000E+04  7.2137625E-05
  1.4000000E+04  6.7768180E-05
  1.4500000E+04  6.3741674E-05
  1.5000000E+04  6.0030084E-05
  1.6000000E+04  5.3437704E-05
  1.7000000E+04  4.7790180E-05
  1.8000000E+04  4.2926333E-05
  1.9000000E+04  3.8713154E-05
  2.0000000E+04  3.5044257E-05
  2.1000000E+04  3.1832831E-05
  2.2000000E+04  2.9008460E-05
  2.3000000E+04  2.6513597E-05
  2.4000000E+04  2.4300781E-05
  2.5000000E+04  2.2330651E-05
  2.6000000E+04  2.0570357E-05
  2.7000000E+04  1.8992318E-05
  2.8000000E+04  1.7573252E-05
  2.9000000E+04  1.6293389E-05
  3.0000000E+04  1.5135870E-05
  3.1000000E+04  1.4086241E-05
  3.2000000E+04  1.3132081E-05
  3.4000000E+04  1.1468669E-05
  3.6000000E+04  1.0075662E-05
  3.8000000E+04  8.8998083E-06
  4.0000000E+04  7.9000624E-06
  4.2000000E+04  7.0444251E-06
  4.4000000E+04  6.3076803E-06
  4.6000000E+04  5.6697645E-06
  4.8000000E+04  5.1145724E-06
  5.0000000E+04  4.6290667E-06
  5.2500000E+04  4.1041712E-06
  5.5000000E+04  3.6549864E-06
  5.7500000E+04  3.2683241E-06
  6.0000000E+04  2.9336708E-06
  6.5000000E+04  2.3881810E-06
  6.7500000E+04  2.1648991E-06
  7.0000000E+04  1.9681287E-06
  7.2500000E+04  1.7940644E-06
  7.5000000E+04  1.6395386E-06
  7.7500000E+04  1.5019000E-06
  8.0000000E+04  1.3789173E-06
  8.2500000E+04  1.2687043E-06
  8.5000000E+04  1.1696580E-06
  9.0000000E+04  9.9979089E-07
  9.5000000E+04  8.6053896E-07
  1.0000000E+05  7.4536566E-07
  1.0500000E+05  6.4933535E-07
  1.1000000E+05  5.6867373E-07
  1.1500000E+05  5.0046167E-07
  1.2000000E+05  4.4241744E-07
  1.2500000E+05  3.9274066E-07
  1.3000000E+05  3.4999790E-07
  1.3500000E+05  3.1303859E-07
  1.4000000E+05  2.8093227E-07
  1.4500000E+05  2.5292101E-07
  1.5000000E+05  2.2838346E-07
  1.5500000E+05  2.0680709E-07
  1.6000000E+05  1.8776662E-07
  1.6500000E+05  1.7090728E-07
  1.7000000E+05  1.5593168E-07
  1.8000000E+05  1.3066783E-07
  1.9000000E+05  1.1039368E-07
  2.0000000E+05  9.3958897E-08
  2.1000000E+05  8.0513817E-08
  2.2000000E+05  6.9422238E-08
  2.3000000E+05  6.0201742E-08
  2.4000000E+05  5.2482390E-08
  2.5000000E+05  4.5977473E-08
  2.6000000E+05  4.0462661E-08
  2.7000000E+05  3.5760867E-08
  2.8000000E+05  3.1731131E-08
  2.9000000E+05  2.8260395E-08
  3.0000000E+05  2.5257328E-08
  3.1000000E+05  2.2647660E-08
  3.2000000E+05  2.0370609E-08
  3.3000000E+05  1.8376143E-08
  3.4000000E+05  1.6622851E-08
  3.5000000E+05  1.5076275E-08
  3.6000000E+05  1.3707600E-08
  3.7000000E+05  1.2492618E-08
  3.8000000E+05  1.1410904E-08
  3.9000000E+05  1.0445151E-08
  4.0000000E+05  9.5806293E-09
  4.2000000E+05  8.1067691E-09
  4.4000000E+05  6.9085901E-09
  4.6000000E+05  5.9260116E-09
  4.8000000E+05  5.1137688E-09
  5.0000000E+05  4.4373639E-09
  5.2500000E+05  3.7429760E-09
  5.5000000E+05  3.1804014E-09
  5.7500000E+05  2.7205100E-09
  5.8750000E+05  2.5220180E-09
  6.0000000E+05  2.3414530E-09
  6.2500000E+05  2.0266463E-09
  6.5000000E+05  1.7633599E-09
  6.7500000E+05  1.5417292E-09
  7.0000000E+05  1.3540375E-09
  7.2500000E+05  1.1941944E-09
  7.5000000E+05  1.0573553E-09
  7.7500000E+05  9.3963571E-10
  8.0000000E+05  8.3789862E-10
  8.2500000E+05  7.4959472E-10
  8.5000000E+05  6.7263958E-10
  8.7500000E+05  6.0531863E-10
  9.0000000E+05  5.4621364E-10
  9.2500000E+05  4.9414536E-10
  9.5000000E+05  4.4812835E-10
  9.7500000E+05  4.0733511E-10
  1.0000000E+06  3.7106767E-10
  1.0250000E+06  3.3873501E-10
  1.0500000E+06  3.0983459E-10
  1.1000000E+06  2.6067660E-10
  1.1500000E+06  2.2084346E-10
  1.2000000E+06  1.8829068E-10
  1.2500000E+06  1.6147881E-10
  1.3000000E+06  1.3923550E-10
  1.3500000E+06  1.2065891E-10
  1.4000000E+06  1.0504880E-10
  1.4500000E+06  9.1856365E-11
  1.5000000E+06  8.0647597E-11
  1.5500000E+06  7.1076633E-11
  1.6000000E+06  6.2865858E-11
  1.6500000E+06  5.5790962E-11
  1.7000000E+06  4.9669568E-11
  1.7500000E+06  4.4352552E-11
  1.8000000E+06  3.9717247E-11
  1.8500000E+06  3.5662193E-11
  1.9000000E+06  3.2103058E-11
  1.9500000E+06  2.8969419E-11
  2.0000000E+06  2.6202206E-11
  2.0500000E+06  2.3751651E-11
  2.1000000E+06  2.1575662E-11
  2.1500000E+06  1.9638498E-11
  2.2000000E+06  1.7909706E-11
  2.2500000E+06  1.6363241E-11
  2.3000000E+06  1.4976757E-11
  2.4000000E+06  1.2609422E-11
  2.5000000E+06  1.0683053E-11
  2.6000000E+06  9.1037281E-12
  2.7000000E+06  7.7999016E-12
  2.8000000E+06  6.7165236E-12
  2.9000000E+06  5.8108662E-12
  3.0000000E+06  5.0494922E-12
  3.1000000E+06  4.4060393E-12
  3.2000000E+06  3.8595598E-12
  3.3000000E+06  3.3932821E-12
  3.4000000E+06  2.9936892E-12
  3.5000000E+06  2.6498164E-12
  3.6000000E+06  2.3527261E-12
  3.7000000E+06  2.0950948E-12
  3.8000000E+06  1.8708908E-12
  3.9000000E+06  1.6751234E-12
  4.0000000E+06  1.5036417E-12
  4.1000000E+06  1.3529772E-12
  4.2000000E+06  1.2202195E-12
  4.3000000E+06  1.1029168E-12
  4.4000000E+06  9.9899547E-13
  4.5000000E+06  9.0669597E-13
  4.6000000E+06  8.2451967E-13
  4.7000000E+06  7.5118611E-13
  4.8000000E+06  6.8559745E-13
  5.0000000E+06  5.7400850E-13
  5.1250000E+06  5.1536278E-13
  5.2500000E+06  4.6380528E-13
  5.3750000E+06  4.1835058E-13
  5.5000000E+06  3.7816766E-13
  5.7500000E+06  3.1090892E-13
  5.8750000E+06  2.8272582E-13
  6.0000000E+06  2.5756785E-13
  6.2500000E+06  2.1488340E-13
  6.5000000E+06  1.8044237E-13
  6.7500000E+06  1.5243870E-13
  7.0000000E+06  1.2950610E-13
  7.2500000E+06  1.1060099E-13
  7.5000000E+06  9.4919046E-14
  7.7500000E+06  8.1835041E-14
  8.0000000E+06  7.0859028E-14
  8.2500000E+06  6.1604205E-14
  8.5000000E+06  5.3763001E-14
  8.7500000E+06  4.7089115E-14
  9.0000000E+06  4.1384226E-14
  9.2500000E+06  3.6487738E-14
  9.5000000E+06  3.2268898E-14
  9.7500000E+06  2.8620789E-14
  1.0000000E+07  2.5455398E-14
  1.0250000E+07  2.2699888E-14
  1.0500000E+07  2.0293710E-14
  1.0750000E+07  1.8186116E-14
  1.1000000E+07  1.6334419E-14
  1.1250000E+07  1.4702831E-14
  1.1500000E+07  1.3261238E-14
  1.1750000E+07  1.1984201E-14
  1.2000000E+07  1.0850413E-14
  1.2250000E+07  9.8420299E-15
  1.2500000E+07  8.9436340E-15
  1.3000000E+07  7.4250856E-15
  
  
#  73   3  L2  EION =  1.113900000E+04 eV   255
#  S(0) = 1.124571E+00
  1.1124543E+02  0.0000000E+00
  1.1124543E+04  0.0000000E+00
  1.1124543E+04  1.3408703E-04
  1.1139000E+04  1.3408703E-04
  1.1139112E+04  1.3408703E-04
  1.1139253E+04  1.3584335E-04
  1.1139394E+04  1.3751693E-04
  1.1139535E+04  1.3911445E-04
  1.1139676E+04  1.4064190E-04
  1.1139957E+04  1.4350759E-04
  1.1140239E+04  1.4615094E-04
  1.1140803E+04  1.5088555E-04
  1.1141367E+04  1.5502770E-04
  1.1142495E+04  1.6199706E-04
  1.1143623E+04  1.6768054E-04
  1.1145878E+04  1.7635642E-04
  1.1148134E+04  1.8236797E-04
  1.1152645E+04  1.8861992E-04
  1.1157156E+04  1.8976097E-04
  1.1159412E+04  1.8923339E-04
  1.1161667E+04  1.8831738E-04
  1.1163923E+04  1.8720342E-04
  1.1166178E+04  1.8603168E-04
  1.1170689E+04  1.8386900E-04
  1.1175200E+04  1.8223438E-04
  1.1184223E+04  1.8068685E-04
  1.1193245E+04  1.8057894E-04
  1.1202267E+04  1.8077902E-04
  1.1211289E+04  1.8067613E-04
  1.1220312E+04  1.8019803E-04
  1.1229334E+04  1.7954538E-04
  1.1238356E+04  1.7894017E-04
  1.1247378E+04  1.7850370E-04
  1.1265423E+04  1.7807735E-04
  1.1283467E+04  1.7773783E-04
  1.1301511E+04  1.7711917E-04
  1.1319556E+04  1.7633780E-04
  1.1337600E+04  1.7562919E-04
  1.1355645E+04  1.7506144E-04
  1.1373689E+04  1.7453053E-04
  1.1391733E+04  1.7393699E-04
  1.1409778E+04  1.7325132E-04
  1.1427822E+04  1.7253522E-04
  1.1463911E+04  1.7119321E-04
  1.1500000E+04  1.6994961E-04
  1.1531250E+04  1.6879755E-04
  1.1562500E+04  1.6759841E-04
  1.1593750E+04  1.6644029E-04
  1.1625000E+04  1.6533721E-04
  1.1687500E+04  1.6307189E-04
  1.1750000E+04  1.6082223E-04
  1.1812500E+04  1.5864723E-04
  1.1875000E+04  1.5648528E-04
  1.2000000E+04  1.5228473E-04
  1.2250000E+04  1.4431344E-04
  1.2500000E+04  1.3687070E-04
  1.3000000E+04  1.2339841E-04
  1.3500000E+04  1.1154959E-04
  1.4000000E+04  1.0111256E-04
  1.4500000E+04  9.1892720E-05
  1.5000000E+04  8.3727066E-05
  1.6000000E+04  7.0015732E-05
  1.7000000E+04  5.9074634E-05
  1.8000000E+04  5.0247120E-05
  1.9000000E+04  4.3050905E-05
  2.0000000E+04  3.7129795E-05
  2.1000000E+04  3.2216747E-05
  2.2000000E+04  2.8108798E-05
  2.3000000E+04  2.4649986E-05
  2.4000000E+04  2.1718994E-05
  2.5000000E+04  1.9220482E-05
  2.6000000E+04  1.7078856E-05
  2.7000000E+04  1.5233677E-05
  2.8000000E+04  1.3636240E-05
  2.9000000E+04  1.2247044E-05
  3.0000000E+04  1.1033820E-05
  3.1000000E+04  9.9700690E-06
  3.2000000E+04  9.0338778E-06
  3.4000000E+04  7.4743597E-06
  3.6000000E+04  6.2423666E-06
  3.8000000E+04  5.2577029E-06
  4.0000000E+04  4.4624004E-06
  4.2000000E+04  3.8138899E-06
  4.4000000E+04  3.2804655E-06
  4.6000000E+04  2.8382040E-06
  4.8000000E+04  2.4688394E-06
  5.0000000E+04  2.1582744E-06
  5.2500000E+04  1.8362442E-06
  5.5000000E+04  1.5726143E-06
  5.7500000E+04  1.3550206E-06
  5.8750000E+04  1.2604595E-06
  6.0000000E+04  1.1740702E-06
  6.2500000E+04  1.0225470E-06
  6.5000000E+04  8.9485078E-07
  6.7500000E+04  7.8659417E-07
  7.0000000E+04  6.9430959E-07
  7.2500000E+04  6.1523442E-07
  7.5000000E+04  5.4715082E-07
  7.7500000E+04  4.8826580E-07
  8.0000000E+04  4.3712030E-07
  8.2500000E+04  3.9251953E-07
  8.5000000E+04  3.5347946E-07
  8.7500000E+04  3.1918521E-07
  9.0000000E+04  2.8895844E-07
  9.2500000E+04  2.6223175E-07
  9.5000000E+04  2.3852833E-07
  1.0000000E+05  1.9864286E-07
  1.0500000E+05  1.6675770E-07
  1.1000000E+05  1.4101874E-07
  1.1500000E+05  1.2005553E-07
  1.2000000E+05  1.0284203E-07
  1.2500000E+05  8.8600868E-08
  1.3000000E+05  7.6736674E-08
  1.3500000E+05  6.6788871E-08
  1.4000000E+05  5.8397817E-08
  1.4500000E+05  5.1280290E-08
  1.5000000E+05  4.5211441E-08
  1.5500000E+05  4.0011405E-08
  1.6000000E+05  3.5535321E-08
  1.6500000E+05  3.1665738E-08
  1.7000000E+05  2.8306834E-08
  1.7500000E+05  2.5379985E-08
  1.8000000E+05  2.2820332E-08
  1.8500000E+05  2.0574083E-08
  1.9000000E+05  1.8596408E-08
  2.0000000E+05  1.5302628E-08
  2.1000000E+05  1.2704241E-08
  2.2000000E+05  1.0632708E-08
  2.3000000E+05  8.9652110E-09
  2.4000000E+05  7.6110178E-09
  2.5000000E+05  6.5022614E-09
  2.6000000E+05  5.5875916E-09
  2.7000000E+05  4.8277416E-09
  2.8000000E+05  4.1923895E-09
  2.9000000E+05  3.6579068E-09
  3.0000000E+05  3.2057243E-09
  3.1000000E+05  2.8211325E-09
  3.2000000E+05  2.4923933E-09
  3.3000000E+05  2.2100743E-09
  3.4000000E+05  1.9665463E-09
  3.5000000E+05  1.7556000E-09
  3.6000000E+05  1.5721533E-09
  3.7000000E+05  1.4120235E-09
  3.8000000E+05  1.2717498E-09
  3.9000000E+05  1.1484546E-09
  4.0000000E+05  1.0397349E-09
  4.2000000E+05  8.5827380E-10
  4.4000000E+05  7.1472057E-10
  4.6000000E+05  5.9996559E-10
  4.8000000E+05  5.0735090E-10
  5.0000000E+05  4.3194446E-10
  5.2500000E+05  3.5634185E-10
  5.5000000E+05  2.9659013E-10
  5.7500000E+05  2.4886231E-10
  5.8750000E+05  2.2860388E-10
  6.0000000E+05  2.1036713E-10
  6.2500000E+05  1.7904043E-10
  6.5000000E+05  1.5333723E-10
  6.7500000E+05  1.3208743E-10
  7.0000000E+05  1.1439534E-10
  7.2500000E+05  9.9568838E-11
  7.5000000E+05  8.7068000E-11
  7.7500000E+05  7.6468025E-11
  8.0000000E+05  6.7432055E-11
  8.2500000E+05  5.9690939E-11
  8.5000000E+05  5.3028059E-11
  8.7500000E+05  4.7267968E-11
  9.0000000E+05  4.2267683E-11
  9.2500000E+05  3.7909981E-11
  9.5000000E+05  3.4098200E-11
  9.7500000E+05  3.0752244E-11
  1.0000000E+06  2.7805421E-11
  1.0250000E+06  2.5201930E-11
  1.0500000E+06  2.2894881E-11
  1.1000000E+06  1.9017838E-11
  1.1500000E+06  1.5924097E-11
  1.2000000E+06  1.3431345E-11
  1.2500000E+06  1.1404893E-11
  1.3000000E+06  9.7440138E-12
  1.3500000E+06  8.3725073E-12
  1.4000000E+06  7.2320844E-12
  1.4500000E+06  6.2776962E-12
  1.5000000E+06  5.4742005E-12
  1.5500000E+06  4.7939513E-12
  1.6000000E+06  4.2150302E-12
  1.6500000E+06  3.7199299E-12
  1.7000000E+06  3.2945691E-12
  1.7500000E+06  2.9275455E-12
  1.8000000E+06  2.6095690E-12
  1.8500000E+06  2.3330281E-12
  1.9000000E+06  2.0916518E-12
  1.9500000E+06  1.8802457E-12
  2.0000000E+06  1.6944854E-12
  2.0500000E+06  1.5307547E-12
  2.1000000E+06  1.3860155E-12
  2.2000000E+06  1.1436553E-12
  2.3000000E+06  9.5122978E-13
  2.4000000E+06  7.9698354E-13
  2.5000000E+06  6.7225444E-13
  2.6000000E+06  5.7057762E-13
  2.7000000E+06  4.8707303E-13
  2.8000000E+06  4.1801776E-13
  2.9000000E+06  3.6054388E-13
  3.0000000E+06  3.1242213E-13
  3.1000000E+06  2.7190494E-13
  3.2000000E+06  2.3761154E-13
  3.3000000E+06  2.0844296E-13
  3.4000000E+06  1.8351852E-13
  3.5000000E+06  1.6212777E-13
  3.6000000E+06  1.4369409E-13
  3.7000000E+06  1.2774688E-13
  3.8000000E+06  1.1389991E-13
  3.9000000E+06  1.0183453E-13
  4.0000000E+06  9.1286603E-14
  4.1000000E+06  8.2036103E-14
  4.2000000E+06  7.3898959E-14
  4.3000000E+06  6.6720573E-14
  4.4000000E+06  6.0370582E-14
  4.6000000E+06  4.9731036E-14
  4.8000000E+06  4.1280816E-14
  5.0000000E+06  3.4508604E-14
  5.1250000E+06  3.0955574E-14
  5.2500000E+06  2.7835763E-14
  5.3750000E+06  2.5088366E-14
  5.5000000E+06  2.2662199E-14
  5.7500000E+06  1.8607101E-14
  5.8750000E+06  1.6910251E-14
  6.0000000E+06  1.5396788E-14
  6.2500000E+06  1.2831845E-14
  6.5000000E+06  1.0765133E-14
  6.7500000E+06  9.0867981E-15
  7.0000000E+06  7.7139356E-15
  7.2500000E+06  6.5833434E-15
  7.5000000E+06  5.6463844E-15
  7.7500000E+06  4.8653085E-15
  8.0000000E+06  4.2105789E-15
  8.2500000E+06  3.6589073E-15
  8.5000000E+06  3.1918001E-15
  8.7500000E+06  2.7944739E-15
  9.0000000E+06  2.4550356E-15
  9.2500000E+06  2.1638550E-15
  9.5000000E+06  1.9130925E-15
  9.7500000E+06  1.6963359E-15
  1.0000000E+07  1.5083142E-15
  1.0250000E+07  1.3446757E-15
  1.0500000E+07  1.2018138E-15
  1.0750000E+07  1.0767196E-15
  1.1000000E+07  9.6687186E-16
  1.1250000E+07  8.7014972E-16
  1.1500000E+07  7.8475595E-16
  1.2000000E+07  6.4206645E-16
  1.2500000E+07  5.2913860E-16
  1.3000000E+07  4.3897527E-16
  1.3500000E+07  3.6651274E-16
  1.4000000E+07  3.0792935E-16
  
  
#  73   4  L3  EION =  9.884000000E+03 eV   252
#  S(0) = 2.121555E+00
  9.8427239E+01  0.0000000E+00
  9.8427239E+03  0.0000000E+00
  9.8427239E+03  3.2677606E-04
  9.8840000E+03  3.2677606E-04
  9.8840988E+03  3.2677606E-04
  9.8842799E+03  3.3108158E-04
  9.8844610E+03  3.3509563E-04
  9.8846421E+03  3.3885182E-04
  9.8848232E+03  3.4237900E-04
  9.8851854E+03  3.4884239E-04
  9.8855476E+03  3.5464700E-04
  9.8862719E+03  3.6473743E-04
  9.8869963E+03  3.7331925E-04
  9.8884451E+03  3.8740936E-04
  9.8898938E+03  3.9864001E-04
  9.8927914E+03  4.1503877E-04
  9.8956889E+03  4.2507652E-04
  9.9014840E+03  4.3132578E-04
  9.9043815E+03  4.3004169E-04
  9.9072790E+03  4.2729561E-04
  9.9101766E+03  4.2390869E-04
  9.9130741E+03  4.2045200E-04
  9.9188692E+03  4.1458990E-04
  9.9246642E+03  4.1085767E-04
  9.9304593E+03  4.0907189E-04
  9.9362543E+03  4.0856852E-04
  9.9420494E+03  4.0864685E-04
  9.9478445E+03  4.0877286E-04
  9.9536395E+03  4.0864104E-04
  9.9652296E+03  4.0735187E-04
  9.9768198E+03  4.0533587E-04
  1.0000000E+04  4.0236738E-04
  1.0015625E+04  4.0142194E-04
  1.0031250E+04  4.0041125E-04
  1.0046875E+04  3.9892504E-04
  1.0062500E+04  3.9714275E-04
  1.0093750E+04  3.9392911E-04
  1.0125000E+04  3.9125624E-04
  1.0156250E+04  3.8817165E-04
  1.0187500E+04  3.8486908E-04
  1.0218750E+04  3.8182773E-04
  1.0250000E+04  3.7886475E-04
  1.0375000E+04  3.6653868E-04
  1.0500000E+04  3.5459326E-04
  1.0750000E+04  3.3228032E-04
  1.1000000E+04  3.1173027E-04
  1.1500000E+04  2.7533429E-04
  1.2000000E+04  2.4416505E-04
  1.2500000E+04  2.1736178E-04
  1.3000000E+04  1.9420117E-04
  1.3500000E+04  1.7410977E-04
  1.4000000E+04  1.5661210E-04
  1.4500000E+04  1.4131408E-04
  1.5000000E+04  1.2788710E-04
  1.6000000E+04  1.0559762E-04
  1.7000000E+04  8.8062033E-05
  1.8000000E+04  7.4091046E-05
  1.9000000E+04  6.2835497E-05
  2.0000000E+04  5.3675409E-05
  2.1000000E+04  4.6152705E-05
  2.2000000E+04  3.9923554E-05
  2.3000000E+04  3.4726503E-05
  2.4000000E+04  3.0360403E-05
  2.5000000E+04  2.6668841E-05
  2.6000000E+04  2.3529057E-05
  2.7000000E+04  2.0843812E-05
  2.8000000E+04  1.8535474E-05
  2.9000000E+04  1.6541594E-05
  3.0000000E+04  1.4811586E-05
  3.1000000E+04  1.3304189E-05
  3.2000000E+04  1.1985553E-05
  3.4000000E+04  9.8075271E-06
  3.6000000E+04  8.1057251E-06
  3.8000000E+04  6.7595863E-06
  4.0000000E+04  5.6829344E-06
  4.2000000E+04  4.8131517E-06
  4.4000000E+04  4.1040559E-06
  4.6000000E+04  3.5211252E-06
  4.8000000E+04  3.0382344E-06
  5.0000000E+04  2.6353885E-06
  5.2500000E+04  2.2211737E-06
  5.5000000E+04  1.8851322E-06
  5.7500000E+04  1.6101707E-06
  6.0000000E+04  1.3834161E-06
  6.5000000E+04  1.0375565E-06
  6.7500000E+04  9.0503098E-07
  7.0000000E+04  7.9288005E-07
  7.2500000E+04  6.9746103E-07
  7.5000000E+04  6.1586974E-07
  7.7500000E+04  5.4577387E-07
  8.0000000E+04  4.8528774E-07
  8.2500000E+04  4.3287695E-07
  8.5000000E+04  3.8728541E-07
  9.0000000E+04  3.1260248E-07
  9.5000000E+04  2.5490771E-07
  1.0000000E+05  2.0978576E-07
  1.0500000E+05  1.7410228E-07
  1.1000000E+05  1.4559625E-07
  1.1500000E+05  1.2261278E-07
  1.2000000E+05  1.0392438E-07
  1.2500000E+05  8.8609519E-08
  1.3000000E+05  7.5968547E-08
  1.3500000E+05  6.5464800E-08
  1.4000000E+05  5.6682684E-08
  1.4500000E+05  4.9297487E-08
  1.5000000E+05  4.3053422E-08
  1.5500000E+05  3.7747439E-08
  1.6000000E+05  3.3217185E-08
  1.6500000E+05  2.9331974E-08
  1.7000000E+05  2.5985946E-08
  1.7500000E+05  2.3092832E-08
  1.8000000E+05  2.0581934E-08
  1.8500000E+05  1.8395013E-08
  1.9000000E+05  1.6483845E-08
  2.0000000E+05  1.3334884E-08
  2.1000000E+05  1.0886230E-08
  2.2000000E+05  8.9614045E-09
  2.3000000E+05  7.4333035E-09
  2.4000000E+05  6.2091049E-09
  2.5000000E+05  5.2201423E-09
  2.6000000E+05  4.4150273E-09
  2.7000000E+05  3.7548822E-09
  2.8000000E+05  3.2099955E-09
  2.9000000E+05  2.7574526E-09
  3.0000000E+05  2.3794265E-09
  3.1000000E+05  2.0619340E-09
  3.2000000E+05  1.7939257E-09
  3.3000000E+05  1.5666081E-09
  3.4000000E+05  1.3729356E-09
  3.5000000E+05  1.2072281E-09
  3.6000000E+05  1.0648791E-09
  3.7000000E+05  9.4213193E-10
  3.8000000E+05  8.3590651E-10
  3.9000000E+05  7.4366506E-10
  4.0000000E+05  6.6330669E-10
  4.2000000E+05  5.3153853E-10
  4.4000000E+05  4.2977591E-10
  4.6000000E+05  3.5035506E-10
  4.8000000E+05  2.8777065E-10
  5.0000000E+05  2.3801439E-10
  5.2500000E+05  1.8943267E-10
  5.5000000E+05  1.5215607E-10
  5.7500000E+05  1.2324543E-10
  5.8750000E+05  1.1124640E-10
  6.0000000E+05  1.0060174E-10
  6.2500000E+05  8.2705472E-11
  6.5000000E+05  6.8442779E-11
  6.7500000E+05  5.6987738E-11
  7.0000000E+05  4.7721374E-11
  7.2500000E+05  4.0175216E-11
  7.5000000E+05  3.3991418E-11
  7.7500000E+05  2.8894297E-11
  8.0000000E+05  2.4669776E-11
  8.2500000E+05  2.1150368E-11
  8.5000000E+05  1.8204114E-11
  8.7500000E+05  1.5726345E-11
  9.0000000E+05  1.3633520E-11
  9.2500000E+05  1.1858567E-11
  9.5000000E+05  1.0347338E-11
  9.7500000E+05  9.0558856E-12
  1.0000000E+06  7.9483593E-12
  1.0250000E+06  6.9953792E-12
  1.0500000E+06  6.1727614E-12
  1.1000000E+06  4.8420129E-12
  1.1500000E+06  3.8331920E-12
  1.2000000E+06  3.0603502E-12
  1.2500000E+06  2.4625329E-12
  1.3000000E+06  1.9959455E-12
  1.3500000E+06  1.6287480E-12
  1.4000000E+06  1.3375287E-12
  1.4500000E+06  1.1048950E-12
  1.5000000E+06  9.1780282E-13
  1.5500000E+06  7.6638100E-13
  1.6000000E+06  6.4309661E-13
  1.6500000E+06  5.4215590E-13
  1.7000000E+06  4.5906996E-13
  1.7500000E+06  3.9033673E-13
  1.8000000E+06  3.3320613E-13
  1.8500000E+06  2.8550553E-13
  1.9000000E+06  2.4550803E-13
  1.9500000E+06  2.1183308E-13
  2.0000000E+06  1.8337122E-13
  2.0500000E+06  1.5922630E-13
  2.1000000E+06  1.3867106E-13
  2.1500000E+06  1.2111256E-13
  2.2000000E+06  1.0606531E-13
  2.2500000E+06  9.3130097E-14
  2.3000000E+06  8.1977384E-14
  2.3500000E+06  7.2334075E-14
  2.4000000E+06  6.3973004E-14
  2.4500000E+06  5.6704540E-14
  2.5000000E+06  5.0369848E-14
  2.6000000E+06  3.9988868E-14
  2.7000000E+06  3.1993020E-14
  2.8000000E+06  2.5780846E-14
  2.9000000E+06  2.0915325E-14
  3.0000000E+06  1.7075596E-14
  3.1000000E+06  1.4023805E-14
  3.2000000E+06  1.1582016E-14
  3.3000000E+06  9.6159896E-15
  3.4000000E+06  8.0236168E-15
  3.5000000E+06  6.7266335E-15
  3.6000000E+06  5.6646197E-15
  3.7000000E+06  4.7906127E-15
  3.8000000E+06  4.0678771E-15
  3.9000000E+06  3.4675030E-15
  4.0000000E+06  2.9666061E-15
  4.1000000E+06  2.5469717E-15
  4.2000000E+06  2.1940253E-15
  4.3000000E+06  1.8960465E-15
  4.4000000E+06  1.6435651E-15
  4.5000000E+06  1.4288935E-15
  4.6000000E+06  1.2457637E-15
  4.7000000E+06  1.0890439E-15
  4.8000000E+06  9.5451545E-16
  5.0000000E+06  7.3870422E-16
  5.1250000E+06  6.3235592E-16
  5.2500000E+06  5.4319097E-16
  5.3750000E+06  4.6814199E-16
  5.5000000E+06  4.0473912E-16
  5.6250000E+06  3.5098428E-16
  5.7500000E+06  3.0525368E-16
  5.8750000E+06  2.6622208E-16
  6.0000000E+06  2.3280342E-16
  6.1250000E+06  2.0410410E-16
  6.2500000E+06  1.7938609E-16
  6.3750000E+06  1.5803759E-16
  6.5000000E+06  1.3954956E-16
  6.6250000E+06  1.2349712E-16
  6.7500000E+06  1.0952452E-16
  7.0000000E+06  8.6670463E-17
  7.2500000E+06  6.9114462E-17
  7.5000000E+06  5.5512564E-17
  7.7500000E+06  4.4889542E-17
  8.0000000E+06  3.6530445E-17
  8.2500000E+06  2.9906010E-17
  8.5000000E+06  2.4621018E-17
  8.7500000E+06  2.0377952E-17
  9.0000000E+06  1.6951053E-17
  9.2500000E+06  1.4167775E-17
  9.5000000E+06  1.1895226E-17
  9.7500000E+06  1.0030312E-17
  1.0000000E+07  8.4925540E-18
  1.0250000E+07  7.2186770E-18
  1.0500000E+07  6.1586740E-18
  1.0750000E+07  5.2728824E-18
  1.1000000E+07  4.5296732E-18
  1.1250000E+07  3.9036992E-18
  1.1500000E+07  3.3746289E-18
  1.1750000E+07  2.9260150E-18
  1.2000000E+07  2.5444279E-18
  1.2250000E+07  2.2188622E-18
  
  
#  73   5  M1  EION =  2.712000000E+03 eV   265
#  S(0) = 9.809664E-01
  2.7058032E+01  0.0000000E+00
  2.7058032E+03  0.0000000E+00
  2.7058032E+03  3.0567276E-04
  2.7120000E+03  3.0567276E-04
  2.7120268E+03  3.0567276E-04
  2.7123018E+03  3.0347353E-04
  2.7125767E+03  3.0138278E-04
  2.7128516E+03  2.9939344E-04
  2.7131265E+03  2.9749906E-04
  2.7136763E+03  2.9397216E-04
  2.7142262E+03  2.9076082E-04
  2.7153258E+03  2.8515184E-04
  2.7164255E+03  2.8045443E-04
  2.7186248E+03  2.7319548E-04
  2.7208242E+03  2.6810194E-04
  2.7252228E+03  2.6231923E-04
  2.7274222E+03  2.6093886E-04
  2.7296215E+03  2.6023914E-04
  2.7340201E+03  2.6019070E-04
  2.7384188E+03  2.6110154E-04
  2.7428175E+03  2.6227657E-04
  2.7472161E+03  2.6329319E-04
  2.7516148E+03  2.6393481E-04
  2.7560134E+03  2.6413520E-04
  2.7604121E+03  2.6392756E-04
  2.7648107E+03  2.6339961E-04
  2.7736081E+03  2.6181346E-04
  2.7824054E+03  2.6012195E-04
  2.7868040E+03  2.5937690E-04
  2.7912027E+03  2.5872914E-04
  2.8000000E+03  2.5770408E-04
  2.8125000E+03  2.5661927E-04
  2.8250000E+03  2.5553110E-04
  2.8375000E+03  2.5417303E-04
  2.8500000E+03  2.5257024E-04
  2.8625000E+03  2.5089474E-04
  2.8750000E+03  2.4931061E-04
  2.9000000E+03  2.4657349E-04
  2.9125000E+03  2.4531307E-04
  2.9250000E+03  2.4402929E-04
  2.9375000E+03  2.4268067E-04
  2.9500000E+03  2.4128171E-04
  2.9625000E+03  2.3985801E-04
  2.9750000E+03  2.3844812E-04
  3.0000000E+03  2.3577292E-04
  3.0250000E+03  2.3325234E-04
  3.0500000E+03  2.3076045E-04
  3.0750000E+03  2.2820708E-04
  3.1000000E+03  2.2565652E-04
  3.1500000E+03  2.2077239E-04
  3.1750000E+03  2.1843697E-04
  3.2000000E+03  2.1610517E-04
  3.2250000E+03  2.1376952E-04
  3.2500000E+03  2.1146368E-04
  3.3000000E+03  2.0699856E-04
  3.3500000E+03  2.0269543E-04
  3.4000000E+03  1.9849327E-04
  3.6000000E+03  1.8284493E-04
  3.8000000E+03  1.6889338E-04
  4.0000000E+03  1.5639365E-04
  4.2000000E+03  1.4519187E-04
  4.4000000E+03  1.3508828E-04
  4.6000000E+03  1.2596613E-04
  4.8000000E+03  1.1770624E-04
  5.0000000E+03  1.1020235E-04
  5.2500000E+03  1.0175404E-04
  5.5000000E+03  9.4208371E-05
  5.7500000E+03  8.7444556E-05
  6.0000000E+03  8.1360454E-05
  6.5000000E+03  7.0898789E-05
  6.7500000E+03  6.6385250E-05
  7.0000000E+03  6.2275504E-05
  7.2500000E+03  5.8523511E-05
  7.5000000E+03  5.5089637E-05
  8.0000000E+03  4.9043014E-05
  8.5000000E+03  4.3909731E-05
  9.0000000E+03  3.9516298E-05
  9.5000000E+03  3.5728755E-05
  1.0000000E+04  3.2442095E-05
  1.0500000E+04  2.9572490E-05
  1.1000000E+04  2.7052975E-05
  1.1500000E+04  2.4829594E-05
  1.2000000E+04  2.2858268E-05
  1.2500000E+04  2.1102743E-05
  1.3000000E+04  1.9533039E-05
  1.3500000E+04  1.8124190E-05
  1.4000000E+04  1.6855265E-05
  1.4500000E+04  1.5708612E-05
  1.5000000E+04  1.4669264E-05
  1.6000000E+04  1.2863270E-05
  1.7000000E+04  1.1355389E-05
  1.8000000E+04  1.0084519E-05
  1.9000000E+04  9.0043443E-06
  2.0000000E+04  8.0792453E-06
  2.1000000E+04  7.2814822E-06
  2.2000000E+04  6.5891981E-06
  2.3000000E+04  5.9849903E-06
  2.4000000E+04  5.4548651E-06
  2.5000000E+04  4.9874769E-06
  2.6000000E+04  4.5735476E-06
  2.7000000E+04  4.2054360E-06
  2.8000000E+04  3.8768041E-06
  2.9000000E+04  3.5823602E-06
  3.0000000E+04  3.3176603E-06
  3.1000000E+04  3.0789508E-06
  3.2000000E+04  2.8630445E-06
  3.4000000E+04  2.4891497E-06
  3.6000000E+04  2.1785019E-06
  3.8000000E+04  1.9180504E-06
  4.0000000E+04  1.6978975E-06
  4.2000000E+04  1.5104319E-06
  4.4000000E+04  1.3497278E-06
  4.6000000E+04  1.2111195E-06
  4.8000000E+04  1.0908960E-06
  5.0000000E+04  9.8607796E-07
  5.2500000E+04  8.7308860E-07
  5.5000000E+04  7.7667153E-07
  5.7500000E+04  6.9387711E-07
  6.0000000E+04  6.2236905E-07
  6.5000000E+04  5.0610209E-07
  6.7500000E+04  4.5861283E-07
  7.0000000E+04  4.1680926E-07
  7.2500000E+04  3.7986499E-07
  7.5000000E+04  3.4709451E-07
  7.7500000E+04  3.1792565E-07
  8.0000000E+04  2.9187813E-07
  8.2500000E+04  2.6854681E-07
  8.5000000E+04  2.4758825E-07
  9.0000000E+04  2.1166130E-07
  9.2500000E+04  1.9622766E-07
  9.5000000E+04  1.8222357E-07
  1.0000000E+05  1.5788339E-07
  1.0500000E+05  1.3759200E-07
  1.1000000E+05  1.2054885E-07
  1.1500000E+05  1.0613550E-07
  1.2000000E+05  9.3869190E-08
  1.2500000E+05  8.3369235E-08
  1.3000000E+05  7.4332805E-08
  1.3500000E+05  6.6516975E-08
  1.4000000E+05  5.9725338E-08
  1.4500000E+05  5.3797985E-08
  1.5000000E+05  4.8603852E-08
  1.5500000E+05  4.4034825E-08
  1.6000000E+05  4.0001218E-08
  1.6500000E+05  3.6428236E-08
  1.7000000E+05  3.3253157E-08
  1.7500000E+05  3.0423134E-08
  1.8000000E+05  2.7893445E-08
  1.8500000E+05  2.5626078E-08
  1.9000000E+05  2.3588588E-08
  2.0000000E+05  2.0095903E-08
  2.1000000E+05  1.7236075E-08
  2.2000000E+05  1.4874768E-08
  2.3000000E+05  1.2910103E-08
  2.4000000E+05  1.1263924E-08
  2.5000000E+05  9.8756091E-09
  2.6000000E+05  8.6976807E-09
  2.7000000E+05  7.6926309E-09
  2.8000000E+05  6.8305883E-09
  2.9000000E+05  6.0875865E-09
  3.0000000E+05  5.4442525E-09
  3.1000000E+05  4.8848188E-09
  3.2000000E+05  4.3963693E-09
  3.3000000E+05  3.9682637E-09
  3.4000000E+05  3.5916900E-09
  3.5000000E+05  3.2593124E-09
  3.6000000E+05  2.9649933E-09
  3.7000000E+05  2.7035739E-09
  3.8000000E+05  2.4706986E-09
  3.9000000E+05  2.2626747E-09
  4.0000000E+05  2.0763589E-09
  4.1000000E+05  1.9090654E-09
  4.2000000E+05  1.7584905E-09
  4.3000000E+05  1.6226519E-09
  4.4000000E+05  1.4998371E-09
  4.6000000E+05  1.2875370E-09
  4.8000000E+05  1.1118880E-09
  5.0000000E+05  9.6549210E-10
  5.1250000E+05  8.8626002E-10
  5.2500000E+05  8.1507458E-10
  5.3750000E+05  7.5096688E-10
  5.5000000E+05  6.9310218E-10
  5.7500000E+05  5.9330962E-10
  5.8750000E+05  5.5021177E-10
  6.0000000E+05  5.1099063E-10
  6.2500000E+05  4.4257151E-10
  6.5000000E+05  3.8530889E-10
  6.7500000E+05  3.3707476E-10
  7.0000000E+05  2.9620236E-10
  7.2500000E+05  2.6137377E-10
  7.5000000E+05  2.3153978E-10
  7.7500000E+05  2.0585921E-10
  8.0000000E+05  1.8365299E-10
  8.2500000E+05  1.6436910E-10
  8.5000000E+05  1.4755572E-10
  8.7500000E+05  1.3284085E-10
  9.0000000E+05  1.1991635E-10
  9.2500000E+05  1.0852583E-10
  9.5000000E+05  9.8454982E-11
  9.7500000E+05  8.9523800E-11
  1.0000000E+06  8.1580438E-11
  1.0250000E+06  7.4496247E-11
  1.0500000E+06  6.8161797E-11
  1.0750000E+06  6.2483649E-11
  1.1000000E+06  5.7381734E-11
  1.1250000E+06  5.2787213E-11
  1.1500000E+06  4.8640686E-11
  1.2000000E+06  4.1492701E-11
  1.2500000E+06  3.5601834E-11
  1.3000000E+06  3.0712137E-11
  1.3500000E+06  2.6626528E-11
  1.4000000E+06  2.3191770E-11
  1.4500000E+06  2.0287646E-11
  1.5000000E+06  1.7819070E-11
  1.5500000E+06  1.5710251E-11
  1.6000000E+06  1.3900365E-11
  1.6500000E+06  1.2340244E-11
  1.7000000E+06  1.0989886E-11
  1.7500000E+06  9.8165511E-12
  1.8000000E+06  8.7932938E-12
  1.8500000E+06  7.8978213E-12
  1.9000000E+06  7.1115980E-12
  1.9500000E+06  6.4191414E-12
  2.0000000E+06  5.8074674E-12
  2.0500000E+06  5.2656337E-12
  2.1000000E+06  4.7843797E-12
  2.1500000E+06  4.3558382E-12
  2.2000000E+06  3.9732998E-12
  2.2500000E+06  3.6310221E-12
  2.3000000E+06  3.3240772E-12
  2.3500000E+06  3.0482230E-12
  2.4000000E+06  2.7997966E-12
  2.4500000E+06  2.5756269E-12
  2.5000000E+06  2.3729624E-12
  2.6000000E+06  2.0228659E-12
  2.7000000E+06  1.7337239E-12
  2.8000000E+06  1.4933846E-12
  2.9000000E+06  1.2924058E-12
  3.0000000E+06  1.1233938E-12
  3.1000000E+06  9.8051374E-13
  3.2000000E+06  8.5912796E-13
  3.3000000E+06  7.5552359E-13
  3.4000000E+06  6.6670837E-13
  3.5000000E+06  5.9025612E-13
  3.6000000E+06  5.2418843E-13
  3.7000000E+06  4.6688308E-13
  3.8000000E+06  4.1700304E-13
  3.9000000E+06  3.7344084E-13
  4.0000000E+06  3.3527453E-13
  4.1000000E+06  3.0173382E-13
  4.2000000E+06  2.7217245E-13
  4.3000000E+06  2.4604611E-13
  4.4000000E+06  2.2289506E-13
  4.5000000E+06  2.0232953E-13
  4.6000000E+06  1.8401725E-13
  4.7000000E+06  1.6767403E-13
  4.8000000E+06  1.5305604E-13
  5.0000000E+06  1.2818214E-13
  5.1250000E+06  1.1510451E-13
  5.2500000E+06  1.0360228E-13
  5.3750000E+06  9.3455952E-14
  5.5000000E+06  8.4482024E-14
  5.7500000E+06  6.9464190E-14
  5.8750000E+06  6.3178019E-14
  6.0000000E+06  5.7573010E-14
  
  
#  73   6  M2  EION =  2.472000000E+03 eV   269
#  S(0) = 1.303272E+00
  2.4586410E+01  0.0000000E+00
  2.4586410E+03  0.0000000E+00
  2.4586410E+03  3.2170493E-04
  2.4720000E+03  3.2170493E-04
  2.4720246E+03  3.2170493E-04
  2.4721995E+03  3.2649224E-04
  2.4723743E+03  3.3099545E-04
  2.4725492E+03  3.3524307E-04
  2.4727240E+03  3.3925998E-04
  2.4730737E+03  3.4668608E-04
  2.4734234E+03  3.5341816E-04
  2.4741228E+03  3.6522501E-04
  2.4748222E+03  3.7532192E-04
  2.4762209E+03  3.9187414E-04
  2.4776197E+03  4.0494420E-04
  2.4804172E+03  4.2376646E-04
  2.4832148E+03  4.3525337E-04
  2.4860123E+03  4.4121508E-04
  2.4888098E+03  4.4315164E-04
  2.4916074E+03  4.4239362E-04
  2.4944049E+03  4.4004021E-04
  2.4972025E+03  4.3692428E-04
  2.5000000E+03  4.3362369E-04
  2.5031250E+03  4.3016210E-04
  2.5062500E+03  4.2719946E-04
  2.5093750E+03  4.2484120E-04
  2.5125000E+03  4.2308221E-04
  2.5187500E+03  4.2105558E-04
  2.5250000E+03  4.2030064E-04
  2.5312500E+03  4.2000470E-04
  2.5375000E+03  4.1960675E-04
  2.5437500E+03  4.1884714E-04
  2.5500000E+03  4.1770626E-04
  2.5625000E+03  4.1480449E-04
  2.5750000E+03  4.1205742E-04
  2.5875000E+03  4.0998060E-04
  2.6000000E+03  4.0836706E-04
  2.6125000E+03  4.0677909E-04
  2.6250000E+03  4.0493517E-04
  2.6375000E+03  4.0282234E-04
  2.6500000E+03  4.0060588E-04
  2.6750000E+03  3.9643328E-04
  2.6875000E+03  3.9454375E-04
  2.7000000E+03  3.9269984E-04
  2.7250000E+03  3.8887129E-04
  2.7375000E+03  3.8683370E-04
  2.7500000E+03  3.8475776E-04
  2.7750000E+03  3.8063260E-04
  2.8000000E+03  3.7670430E-04
  2.8500000E+03  3.6897449E-04
  2.8750000E+03  3.6501245E-04
  2.9000000E+03  3.6105475E-04
  2.9250000E+03  3.5720821E-04
  2.9500000E+03  3.5345373E-04
  3.0000000E+03  3.4597363E-04
  3.1000000E+03  3.3135807E-04
  3.2000000E+03  3.1747367E-04
  3.4000000E+03  2.9157182E-04
  3.6000000E+03  2.6812103E-04
  3.8000000E+03  2.4687753E-04
  4.0000000E+03  2.2768809E-04
  4.2000000E+03  2.1030311E-04
  4.4000000E+03  1.9455175E-04
  4.6000000E+03  1.8027403E-04
  4.8000000E+03  1.6731191E-04
  5.0000000E+03  1.5552556E-04
  5.2500000E+03  1.4225998E-04
  5.5000000E+03  1.3042992E-04
  5.7500000E+03  1.1985353E-04
  6.0000000E+03  1.1037395E-04
  6.5000000E+03  9.4182912E-05
  6.7500000E+03  8.7254409E-05
  7.0000000E+03  8.0983466E-05
  7.2500000E+03  7.5294643E-05
  7.5000000E+03  7.0122384E-05
  8.0000000E+03  6.1106598E-05
  8.5000000E+03  5.3561524E-05
  9.0000000E+03  4.7200574E-05
  9.5000000E+03  4.1800478E-05
  1.0000000E+04  3.7186398E-05
  1.0500000E+04  3.3220793E-05
  1.1000000E+04  2.9793843E-05
  1.1500000E+04  2.6817183E-05
  1.2000000E+04  2.4219374E-05
  1.2500000E+04  2.1942197E-05
  1.3000000E+04  1.9937843E-05
  1.3500000E+04  1.8166809E-05
  1.4000000E+04  1.6596251E-05
  1.4500000E+04  1.5198727E-05
  1.5000000E+04  1.3951171E-05
  1.6000000E+04  1.1831015E-05
  1.7000000E+04  1.0112455E-05
  1.8000000E+04  8.7052963E-06
  1.9000000E+04  7.5425467E-06
  2.0000000E+04  6.5737399E-06
  2.1000000E+04  5.7603803E-06
  2.2000000E+04  5.0727600E-06
  2.3000000E+04  4.4877103E-06
  2.4000000E+04  3.9869826E-06
  2.5000000E+04  3.5560748E-06
  2.6000000E+04  3.1833655E-06
  2.7000000E+04  2.8594687E-06
  2.8000000E+04  2.5767489E-06
  2.9000000E+04  2.3289524E-06
  3.0000000E+04  2.1109250E-06
  3.1000000E+04  1.9183930E-06
  3.2000000E+04  1.7477936E-06
  3.3000000E+04  1.5961409E-06
  3.4000000E+04  1.4609199E-06
  3.5000000E+04  1.3400025E-06
  3.6000000E+04  1.2315803E-06
  3.8000000E+04  1.0462683E-06
  4.0000000E+04  8.9507988E-07
  4.2000000E+04  7.7064522E-07
  4.4000000E+04  6.6740662E-07
  4.6000000E+04  5.8112210E-07
  4.8000000E+04  5.0851807E-07
  5.0000000E+04  4.4704234E-07
  5.2500000E+04  3.8282848E-07
  5.5000000E+04  3.2985640E-07
  5.7500000E+04  2.8582219E-07
  5.8750000E+04  2.6658784E-07
  6.0000000E+04  2.4895919E-07
  6.2500000E+04  2.1789836E-07
  6.5000000E+04  1.9156855E-07
  6.7500000E+04  1.6912414E-07
  7.0000000E+04  1.4989205E-07
  7.2500000E+04  1.3333233E-07
  7.5000000E+04  1.1900870E-07
  7.7500000E+04  1.0656633E-07
  8.0000000E+04  9.5714742E-08
  8.2500000E+04  8.6214763E-08
  8.5000000E+04  7.7868364E-08
  8.7500000E+04  7.0510726E-08
  9.0000000E+04  6.4003986E-08
  9.2500000E+04  5.8232291E-08
  9.5000000E+04  5.3097862E-08
  1.0000000E+05  4.4421648E-08
  1.0500000E+05  3.7448542E-08
  1.1000000E+05  3.1791805E-08
  1.1500000E+05  2.7163650E-08
  1.2000000E+05  2.3347267E-08
  1.2500000E+05  2.0177452E-08
  1.3000000E+05  1.7526997E-08
  1.3500000E+05  1.5297009E-08
  1.4000000E+05  1.3409913E-08
  1.4500000E+05  1.1804348E-08
  1.5000000E+05  1.0431406E-08
  1.5500000E+05  9.2518174E-09
  1.6000000E+05  8.2338365E-09
  1.6500000E+05  7.3516376E-09
  1.7000000E+05  6.5840858E-09
  1.7500000E+05  5.9137849E-09
  1.8000000E+05  5.3263411E-09
  1.8500000E+05  4.8097864E-09
  1.9000000E+05  4.3541218E-09
  1.9500000E+05  3.9509537E-09
  2.0000000E+05  3.5932060E-09
  2.0500000E+05  3.2748899E-09
  2.1000000E+05  2.9909170E-09
  2.2000000E+05  2.5092671E-09
  2.3000000E+05  2.1204560E-09
  2.4000000E+05  1.8038679E-09
  2.5000000E+05  1.5440265E-09
  2.6000000E+05  1.3291840E-09
  2.7000000E+05  1.1503303E-09
  2.8000000E+05  1.0004872E-09
  2.9000000E+05  8.7420186E-10
  3.0000000E+05  7.6717738E-10
  3.1000000E+05  6.7600229E-10
  3.2000000E+05  5.9794835E-10
  3.3000000E+05  5.3081896E-10
  3.4000000E+05  4.7283400E-10
  3.5000000E+05  4.2254208E-10
  3.6000000E+05  3.7875298E-10
  3.7000000E+05  3.4048530E-10
  3.8000000E+05  3.0692582E-10
  3.9000000E+05  2.7739747E-10
  4.0000000E+05  2.5133388E-10
  4.1000000E+05  2.2825914E-10
  4.2000000E+05  2.0777173E-10
  4.3000000E+05  1.8953162E-10
  4.4000000E+05  1.7324971E-10
  4.6000000E+05  1.4560916E-10
  4.8000000E+05  1.2326870E-10
  5.0000000E+05  1.0505480E-10
  5.1250000E+05  9.5365370E-11
  5.2500000E+05  8.6768446E-11
  5.3750000E+05  7.9119477E-11
  5.5000000E+05  7.2295741E-11
  5.7500000E+05  6.0720727E-11
  5.8750000E+05  5.5803170E-11
  6.0000000E+05  5.1373873E-11
  6.2500000E+05  4.3759376E-11
  6.5000000E+05  3.7505559E-11
  6.7500000E+05  3.2330547E-11
  7.0000000E+05  2.8018348E-11
  7.2500000E+05  2.4401805E-11
  7.5000000E+05  2.1350344E-11
  7.7500000E+05  1.8761141E-11
  8.0000000E+05  1.6552575E-11
  8.2500000E+05  1.4659360E-11
  8.5000000E+05  1.3028919E-11
  8.7500000E+05  1.1618636E-11
  9.0000000E+05  1.0393758E-11
  9.2500000E+05  9.3257690E-12
  9.5000000E+05  8.3911474E-12
  9.7500000E+05  7.5703907E-12
  1.0000000E+06  6.8472478E-12
  1.0250000E+06  6.2081121E-12
  1.0500000E+06  5.6415409E-12
  1.1000000E+06  4.6889102E-12
  1.1500000E+06  3.9282343E-12
  1.2000000E+06  3.3149470E-12
  1.2500000E+06  2.8161055E-12
  1.3000000E+06  2.4070492E-12
  1.3500000E+06  2.0691014E-12
  1.4000000E+06  1.7879644E-12
  1.4500000E+06  1.5525842E-12
  1.5000000E+06  1.3543355E-12
  1.5500000E+06  1.1864302E-12
  1.6000000E+06  1.0434833E-12
  1.6500000E+06  9.2119129E-13
  1.7000000E+06  8.1609059E-13
  1.7500000E+06  7.2537550E-13
  1.8000000E+06  6.4675937E-13
  1.8500000E+06  5.7836798E-13
  1.9000000E+06  5.1865636E-13
  1.9500000E+06  4.6634435E-13
  2.0000000E+06  4.2036602E-13
  2.0500000E+06  3.7982978E-13
  2.1000000E+06  3.4398656E-13
  2.1500000E+06  3.1220439E-13
  2.2000000E+06  2.8394798E-13
  2.2500000E+06  2.5876226E-13
  2.3000000E+06  2.3625903E-13
  2.4000000E+06  1.9801718E-13
  2.5000000E+06  1.6708209E-13
  2.6000000E+06  1.4185551E-13
  2.7000000E+06  1.2113041E-13
  2.8000000E+06  1.0398570E-13
  2.9000000E+06  8.9711777E-14
  3.0000000E+06  7.7756979E-14
  3.1000000E+06  6.7688638E-14
  3.2000000E+06  5.9164731E-14
  3.3000000E+06  5.1912908E-14
  3.4000000E+06  4.5714816E-14
  3.5000000E+06  4.0394273E-14
  3.6000000E+06  3.5808257E-14
  3.7000000E+06  3.1840006E-14
  3.8000000E+06  2.8393667E-14
  3.9000000E+06  2.5390145E-14
  4.0000000E+06  2.2763858E-14
  4.1000000E+06  2.0460168E-14
  4.2000000E+06  1.8433363E-14
  4.3000000E+06  1.6645045E-14
  4.4000000E+06  1.5062829E-14
  4.5000000E+06  1.3659310E-14
  4.6000000E+06  1.2411224E-14
  4.7000000E+06  1.1298729E-14
  4.8000000E+06  1.0304836E-14
  5.0000000E+06  8.6165308E-15
  5.1250000E+06  7.7306151E-15
  5.2500000E+06  6.9525007E-15
  5.3750000E+06  6.2670057E-15
  5.5000000E+06  5.6613744E-15
  5.7500000E+06  4.6485758E-15
  5.8750000E+06  4.2248561E-15
  6.0000000E+06  3.8471609E-15
  
  
#  73   7  M3  EION =  2.197000000E+03 eV   268
#  S(0) = 2.922948E+00
  2.1596624E+01  0.0000000E+00
  2.1596624E+03  0.0000000E+00
  2.1596624E+03  1.0176896E-03
  2.1970000E+03  1.0176896E-03
  2.1970218E+03  1.0176896E-03
  2.1971707E+03  1.0279019E-03
  2.1973197E+03  1.0375173E-03
  2.1974686E+03  1.0465943E-03
  2.1976175E+03  1.0551844E-03
  2.1979153E+03  1.0710811E-03
  2.1982131E+03  1.0855120E-03
  2.1988087E+03  1.1108874E-03
  2.1994044E+03  1.1327018E-03
  2.2000000E+03  1.1518528E-03
  2.2015625E+03  1.1932248E-03
  2.2031250E+03  1.2256244E-03
  2.2046875E+03  1.2513738E-03
  2.2062500E+03  1.2715453E-03
  2.2093750E+03  1.2976560E-03
  2.2125000E+03  1.3083921E-03
  2.2187500E+03  1.3010080E-03
  2.2218750E+03  1.2903678E-03
  2.2250000E+03  1.2786366E-03
  2.2312500E+03  1.2574133E-03
  2.2375000E+03  1.2426350E-03
  2.2437500E+03  1.2340811E-03
  2.2500000E+03  1.2295794E-03
  2.2562500E+03  1.2268037E-03
  2.2625000E+03  1.2240478E-03
  2.2687500E+03  1.2204330E-03
  2.2750000E+03  1.2157836E-03
  2.2875000E+03  1.2045863E-03
  2.2937500E+03  1.1988950E-03
  2.3000000E+03  1.1935757E-03
  2.3125000E+03  1.1843991E-03
  2.3250000E+03  1.1766611E-03
  2.3375000E+03  1.1691813E-03
  2.3500000E+03  1.1611190E-03
  2.3625000E+03  1.1523452E-03
  2.3750000E+03  1.1432785E-03
  2.4000000E+03  1.1258798E-03
  2.4250000E+03  1.1099282E-03
  2.4500000E+03  1.0940330E-03
  2.4625000E+03  1.0858400E-03
  2.4750000E+03  1.0775770E-03
  2.5000000E+03  1.0612196E-03
  2.5250000E+03  1.0455805E-03
  2.5500000E+03  1.0303992E-03
  2.5750000E+03  1.0153034E-03
  2.6000000E+03  1.0001810E-03
  2.7000000E+03  9.4277378E-04
  2.8000000E+03  8.8919988E-04
  2.9000000E+03  8.3975669E-04
  3.0000000E+03  7.9357182E-04
  3.1000000E+03  7.5083742E-04
  3.2000000E+03  7.1093268E-04
  3.4000000E+03  6.3929092E-04
  3.6000000E+03  5.7682531E-04
  3.8000000E+03  5.2219080E-04
  4.0000000E+03  4.7414535E-04
  4.2000000E+03  4.3178474E-04
  4.4000000E+03  3.9429622E-04
  4.6000000E+03  3.6099663E-04
  4.8000000E+03  3.3132004E-04
  5.0000000E+03  3.0479061E-04
  5.2500000E+03  2.7544530E-04
  5.5000000E+03  2.4973094E-04
  5.7500000E+03  2.2710449E-04
  6.0000000E+03  2.0711688E-04
  6.5000000E+03  1.7362690E-04
  6.7500000E+03  1.5955110E-04
  7.0000000E+03  1.4694656E-04
  7.2500000E+03  1.3562588E-04
  7.5000000E+03  1.2542942E-04
  8.0000000E+03  1.0788278E-04
  8.5000000E+03  9.3432084E-05
  9.0000000E+03  8.1424351E-05
  9.5000000E+03  7.1364158E-05
  1.0000000E+04  6.2872924E-05
  1.0500000E+04  5.5657244E-05
  1.1000000E+04  4.9486938E-05
  1.1500000E+04  4.4180016E-05
  1.2000000E+04  3.9591386E-05
  1.2500000E+04  3.5604239E-05
  1.3000000E+04  3.2123817E-05
  1.3500000E+04  2.9072693E-05
  1.4000000E+04  2.6387200E-05
  1.4500000E+04  2.4014649E-05
  1.5000000E+04  2.1911177E-05
  1.6000000E+04  1.8370456E-05
  1.7000000E+04  1.5535180E-05
  1.8000000E+04  1.3239813E-05
  1.9000000E+04  1.1363115E-05
  2.0000000E+04  9.8149335E-06
  2.1000000E+04  8.5273113E-06
  2.2000000E+04  7.4483836E-06
  2.3000000E+04  6.5381194E-06
  2.4000000E+04  5.7652963E-06
  2.5000000E+04  5.1053299E-06
  2.6000000E+04  4.5386887E-06
  2.7000000E+04  4.0497284E-06
  2.8000000E+04  3.6258225E-06
  2.9000000E+04  3.2567078E-06
  3.0000000E+04  2.9339852E-06
  3.1000000E+04  2.6507393E-06
  3.2000000E+04  2.4012428E-06
  3.4000000E+04  1.9851961E-06
  3.6000000E+04  1.6561845E-06
  3.8000000E+04  1.3930585E-06
  4.0000000E+04  1.1804772E-06
  4.2000000E+04  1.0071411E-06
  4.4000000E+04  8.6461110E-07
  4.6000000E+04  7.4650497E-07
  4.8000000E+04  6.4794046E-07
  5.0000000E+04  5.6514302E-07
  5.2500000E+04  4.7939261E-07
  5.5000000E+04  4.0930035E-07
  5.7500000E+04  3.5154571E-07
  5.8750000E+04  3.2648149E-07
  6.0000000E+04  3.0360496E-07
  6.2500000E+04  2.6353895E-07
  6.5000000E+04  2.2984283E-07
  6.7500000E+04  2.0133795E-07
  7.0000000E+04  1.7709321E-07
  7.2500000E+04  1.5636709E-07
  7.5000000E+04  1.3856471E-07
  7.7500000E+04  1.2320553E-07
  8.0000000E+04  1.0989876E-07
  8.2500000E+04  9.8324686E-08
  8.5000000E+04  8.8220244E-08
  8.7500000E+04  7.9367813E-08
  9.0000000E+04  7.1586443E-08
  9.2500000E+04  6.4724948E-08
  9.5000000E+04  5.8656434E-08
  1.0000000E+05  4.8486963E-08
  1.0500000E+05  4.0403179E-08
  1.1000000E+05  3.3914754E-08
  1.1500000E+05  2.8660469E-08
  1.2000000E+05  2.4370784E-08
  1.2500000E+05  2.0842214E-08
  1.3000000E+05  1.7919488E-08
  1.3500000E+05  1.5482927E-08
  1.4000000E+05  1.3439445E-08
  1.4500000E+05  1.1716016E-08
  1.5000000E+05  1.0254890E-08
  1.5500000E+05  9.0100564E-09
  1.6000000E+05  7.9446045E-09
  1.6500000E+05  7.0287244E-09
  1.7000000E+05  6.2381949E-09
  1.7500000E+05  5.5532219E-09
  1.8000000E+05  4.9575409E-09
  1.8500000E+05  4.4377185E-09
  1.9000000E+05  3.9826044E-09
  2.0000000E+05  3.2308176E-09
  2.1000000E+05  2.6443295E-09
  2.2000000E+05  2.1819317E-09
  2.3000000E+05  1.8138295E-09
  2.4000000E+05  1.5181840E-09
  2.5000000E+05  1.2787862E-09
  2.6000000E+05  1.0834659E-09
  2.7000000E+05  9.2298743E-10
  2.8000000E+05  7.9027457E-10
  2.9000000E+05  6.7985542E-10
  3.0000000E+05  5.8746258E-10
  3.1000000E+05  5.0974165E-10
  3.2000000E+05  4.4403613E-10
  3.3000000E+05  3.8822713E-10
  3.4000000E+05  3.4061391E-10
  3.5000000E+05  2.9982305E-10
  3.6000000E+05  2.6473895E-10
  3.7000000E+05  2.3445053E-10
  3.8000000E+05  2.0820964E-10
  3.9000000E+05  1.8539897E-10
  4.0000000E+05  1.6550667E-10
  4.1000000E+05  1.4810645E-10
  4.2000000E+05  1.3284185E-10
  4.3000000E+05  1.1941357E-10
  4.4000000E+05  1.0756940E-10
  4.6000000E+05  8.7812199E-11
  4.8000000E+05  7.2219079E-11
  5.0000000E+05  5.9804257E-11
  5.1250000E+05  5.3327102E-11
  5.2500000E+05  4.7664305E-11
  5.3750000E+05  4.2699434E-11
  5.5000000E+05  3.8334675E-11
  5.7500000E+05  3.1088278E-11
  6.0000000E+05  2.5405011E-11
  6.2500000E+05  2.0907682E-11
  6.5000000E+05  1.7319297E-11
  6.6250000E+05  1.5799471E-11
  6.7500000E+05  1.4434116E-11
  7.0000000E+05  1.2097756E-11
  7.2500000E+05  1.0193233E-11
  7.5000000E+05  8.6310963E-12
  7.7500000E+05  7.3423500E-12
  8.0000000E+05  6.2733500E-12
  8.2500000E+05  5.3820746E-12
  8.5000000E+05  4.6353814E-12
  8.7500000E+05  4.0069602E-12
  9.0000000E+05  3.4757970E-12
  9.2500000E+05  3.0250112E-12
  9.5000000E+05  2.6409620E-12
  9.7500000E+05  2.3125678E-12
  1.0000000E+06  2.0307817E-12
  1.0250000E+06  1.7881828E-12
  1.0500000E+06  1.5786570E-12
  1.0750000E+06  1.3971456E-12
  1.1000000E+06  1.2394461E-12
  1.1250000E+06  1.1020542E-12
  1.1500000E+06  9.8203727E-13
  1.1750000E+06  8.7693128E-13
  1.2000000E+06  7.8465865E-13
  1.2250000E+06  7.0346202E-13
  1.2500000E+06  6.3185026E-13
  1.3000000E+06  5.1249128E-13
  1.3500000E+06  4.1848692E-13
  1.4000000E+06  3.4387976E-13
  1.4500000E+06  2.8424064E-13
  1.5000000E+06  2.3624519E-13
  1.5500000E+06  1.9737578E-13
  1.6000000E+06  1.6570996E-13
  1.6500000E+06  1.3976831E-13
  1.7000000E+06  1.1840379E-13
  1.7500000E+06  1.0072090E-13
  1.8000000E+06  8.6015925E-14
  1.8500000E+06  7.3732534E-14
  1.9000000E+06  6.3428203E-14
  1.9500000E+06  5.4748997E-14
  2.0000000E+06  4.7410340E-14
  2.0500000E+06  4.1182276E-14
  2.1000000E+06  3.5878098E-14
  2.1500000E+06  3.1345523E-14
  2.2000000E+06  2.7459802E-14
  2.2500000E+06  2.4118322E-14
  2.3000000E+06  2.1236334E-14
  2.3500000E+06  1.8743579E-14
  2.4000000E+06  1.6581588E-14
  2.4500000E+06  1.4701541E-14
  2.5000000E+06  1.3062531E-14
  2.5500000E+06  1.1630178E-14
  2.6000000E+06  1.0375487E-14
  2.6500000E+06  9.2739354E-15
  2.7000000E+06  8.3047176E-15
  2.8000000E+06  6.6950895E-15
  2.9000000E+06  5.4337972E-15
  3.0000000E+06  4.4379693E-15
  3.1000000E+06  3.6461456E-15
  3.2000000E+06  3.0123327E-15
  3.3000000E+06  2.5018199E-15
  3.4000000E+06  2.0881885E-15
  3.5000000E+06  1.7511775E-15
  3.6000000E+06  1.4751335E-15
  3.7000000E+06  1.2478826E-15
  3.8000000E+06  1.0599009E-15
  3.9000000E+06  9.0369267E-16
  4.0000000E+06  7.7332550E-16
  4.1000000E+06  6.6408006E-16
  4.2000000E+06  5.7217714E-16
  4.3000000E+06  4.9457480E-16
  4.4000000E+06  4.2881300E-16
  4.5000000E+06  3.7289001E-16
  4.6000000E+06  3.2517065E-16
  4.7000000E+06  2.8431800E-16
  4.8000000E+06  2.4923453E-16
  5.0000000E+06  1.9291415E-16
  5.1250000E+06  1.6515109E-16
  5.2500000E+06  1.4188181E-16
  5.3750000E+06  1.2231041E-16
  
  
#  73   8  M4  EION =  1.796000000E+03 eV   270
#  S(0) = 4.245700E+00
  1.7899251E+01  0.0000000E+00
  1.7899251E+03  0.0000000E+00
  1.7899251E+03  1.1181004E-04
  1.7960000E+03  1.1181004E-04
  1.7960180E+03  1.1181004E-04
  1.7961805E+03  1.1351307E-04
  1.7963430E+03  1.1542642E-04
  1.7965054E+03  1.1755578E-04
  1.7966679E+03  1.1990697E-04
  1.7969929E+03  1.2529886E-04
  1.7973178E+03  1.3165125E-04
  1.7979677E+03  1.4744235E-04
  1.7986176E+03  1.6770007E-04
  1.7999173E+03  2.2330506E-04
  1.8012171E+03  3.0159453E-04
  1.8025169E+03  4.0476966E-04
  1.8038167E+03  5.3332270E-04
  1.8051164E+03  6.8541113E-04
  1.8064162E+03  8.5669454E-04
  1.8090158E+03  1.2303582E-03
  1.8103155E+03  1.4182834E-03
  1.8116153E+03  1.5987863E-03
  1.8129151E+03  1.7679733E-03
  1.8142149E+03  1.9238763E-03
  1.8168144E+03  2.1951606E-03
  1.8194140E+03  2.4196149E-03
  1.8220135E+03  2.6090215E-03
  1.8246131E+03  2.7733847E-03
  1.8272126E+03  2.9192358E-03
  1.8324117E+03  3.1671463E-03
  1.8376108E+03  3.3614409E-03
  1.8480090E+03  3.5957142E-03
  1.8532081E+03  3.6502024E-03
  1.8584072E+03  3.6781842E-03
  1.8636063E+03  3.6903865E-03
  1.8688054E+03  3.6943649E-03
  1.8792036E+03  3.6929137E-03
  1.8896018E+03  3.6842929E-03
  1.9000000E+03  3.6650413E-03
  1.9125000E+03  3.6257320E-03
  1.9250000E+03  3.5749264E-03
  1.9500000E+03  3.4706512E-03
  1.9625000E+03  3.4219398E-03
  1.9750000E+03  3.3734245E-03
  1.9875000E+03  3.3233341E-03
  2.0000000E+03  3.2719351E-03
  2.0500000E+03  3.0739676E-03
  2.0750000E+03  2.9834490E-03
  2.1000000E+03  2.8944033E-03
  2.1500000E+03  2.7247861E-03
  2.1750000E+03  2.6462372E-03
  2.2000000E+03  2.5706477E-03
  2.2500000E+03  2.4257283E-03
  2.3000000E+03  2.2918226E-03
  2.4000000E+03  2.0515204E-03
  2.5000000E+03  1.8426953E-03
  2.6000000E+03  1.6598466E-03
  2.7000000E+03  1.4999687E-03
  2.8000000E+03  1.3587967E-03
  2.9000000E+03  1.2341817E-03
  3.0000000E+03  1.1236998E-03
  3.1000000E+03  1.0253378E-03
  3.2000000E+03  9.3756051E-04
  3.4000000E+03  7.8873114E-04
  3.6000000E+03  6.6848298E-04
  3.8000000E+03  5.7043754E-04
  4.0000000E+03  4.8986025E-04
  4.2000000E+03  4.2313737E-04
  4.4000000E+03  3.6749200E-04
  4.6000000E+03  3.2077543E-04
  4.8000000E+03  2.8131124E-04
  5.0000000E+03  2.4778029E-04
  5.2500000E+03  2.1263649E-04
  5.5000000E+03  1.8354786E-04
  5.7500000E+03  1.5929558E-04
  6.0000000E+03  1.3893917E-04
  6.5000000E+03  1.0713973E-04
  6.7500000E+03  9.4664621E-05
  7.0000000E+03  8.3956156E-05
  7.2500000E+03  7.4721003E-05
  7.5000000E+03  6.6721423E-05
  8.0000000E+03  5.3687812E-05
  8.5000000E+03  4.3680431E-05
  9.0000000E+03  3.5892512E-05
  9.5000000E+03  2.9758367E-05
  1.0000000E+04  2.4873777E-05
  1.0500000E+04  2.0945484E-05
  1.1000000E+04  1.7757659E-05
  1.1500000E+04  1.5149262E-05
  1.2000000E+04  1.2998681E-05
  1.2500000E+04  1.1213059E-05
  1.3000000E+04  9.7207756E-06
  1.3500000E+04  8.4660715E-06
  1.4000000E+04  7.4051540E-06
  1.4500000E+04  6.5033520E-06
  1.5000000E+04  5.7330099E-06
  1.5500000E+04  5.0719076E-06
  1.6000000E+04  4.5020772E-06
  1.6500000E+04  4.0088989E-06
  1.7000000E+04  3.5804055E-06
  1.8000000E+04  2.8797781E-06
  1.9000000E+04  2.3399192E-06
  2.0000000E+04  1.9188306E-06
  2.1000000E+04  1.5867333E-06
  2.2000000E+04  1.3221741E-06
  2.3000000E+04  1.1094728E-06
  2.4000000E+04  9.3701749E-07
  2.5000000E+04  7.9610357E-07
  2.6000000E+04  6.8013367E-07
  2.7000000E+04  5.8405580E-07
  2.8000000E+04  5.0396420E-07
  2.9000000E+04  4.3681308E-07
  3.0000000E+04  3.8020748E-07
  3.1000000E+04  3.3224963E-07
  3.2000000E+04  2.9142519E-07
  3.3000000E+04  2.5651758E-07
  3.4000000E+04  2.2654320E-07
  3.5000000E+04  2.0070215E-07
  3.6000000E+04  1.7834029E-07
  3.8000000E+04  1.4199654E-07
  4.0000000E+04  1.1422730E-07
  4.2000000E+04  9.2751964E-08
  4.4000000E+04  7.5960440E-08
  4.6000000E+04  6.2698353E-08
  4.8000000E+04  5.2126577E-08
  5.0000000E+04  4.3627271E-08
  5.2500000E+04  3.5227583E-08
  5.5000000E+04  2.8697093E-08
  5.7500000E+04  2.3567088E-08
  5.8750000E+04  2.1417509E-08
  6.0000000E+04  1.9498827E-08
  6.2500000E+04  1.6244287E-08
  6.5000000E+04  1.3619645E-08
  6.7500000E+04  1.1487103E-08
  7.0000000E+04  9.7423177E-09
  7.2500000E+04  8.3055039E-09
  7.5000000E+04  7.1151045E-09
  7.7500000E+04  6.1232352E-09
  8.0000000E+04  5.2923575E-09
  8.2500000E+04  4.5928280E-09
  8.5000000E+04  4.0010773E-09
  8.7500000E+04  3.4982443E-09
  9.0000000E+04  3.0691457E-09
  9.2500000E+04  2.7014886E-09
  9.5000000E+04  2.3852657E-09
  1.0000000E+05  1.8758204E-09
  1.0500000E+05  1.4911175E-09
  1.1000000E+05  1.1969919E-09
  1.1500000E+05  9.6955621E-10
  1.2000000E+05  7.9185250E-10
  1.2500000E+05  6.5167122E-10
  1.3000000E+05  5.4010755E-10
  1.3500000E+05  4.5058900E-10
  1.4000000E+05  3.7821066E-10
  1.4500000E+05  3.1927414E-10
  1.5000000E+05  2.7096411E-10
  1.5500000E+05  2.3111840E-10
  1.6000000E+05  1.9806230E-10
  1.6500000E+05  1.7048845E-10
  1.7000000E+05  1.4736883E-10
  1.7500000E+05  1.2788947E-10
  1.8000000E+05  1.1140156E-10
  1.8500000E+05  9.7384789E-11
  1.9000000E+05  8.5419452E-11
  1.9500000E+05  7.5165148E-11
  2.0000000E+05  6.6344323E-11
  2.0500000E+05  5.8729551E-11
  2.1000000E+05  5.2133582E-11
  2.2000000E+05  4.1404816E-11
  2.3000000E+05  3.3205701E-11
  2.4000000E+05  2.6869480E-11
  2.5000000E+05  2.1922289E-11
  2.6000000E+05  1.8022802E-11
  2.7000000E+05  1.4922009E-11
  2.8000000E+05  1.2436110E-11
  2.9000000E+05  1.0427973E-11
  3.0000000E+05  8.7942370E-12
  3.1000000E+05  7.4562512E-12
  3.2000000E+05  6.3536454E-12
  3.3000000E+05  5.4396942E-12
  3.4000000E+05  4.6779462E-12
  3.5000000E+05  4.0397586E-12
  3.6000000E+05  3.5024705E-12
  3.7000000E+05  3.0480352E-12
  3.8000000E+05  2.6619895E-12
  3.9000000E+05  2.3326765E-12
  4.0000000E+05  2.0506494E-12
  4.2000000E+05  1.5990621E-12
  4.4000000E+05  1.2607805E-12
  4.6000000E+05  1.0041287E-12
  4.8000000E+05  8.0713077E-13
  5.0000000E+05  6.5429894E-13
  5.1250000E+05  5.7614865E-13
  5.2500000E+05  5.0880629E-13
  5.3750000E+05  4.5057841E-13
  5.5000000E+05  4.0006706E-13
  5.7500000E+05  3.1775176E-13
  6.0000000E+05  2.5470862E-13
  6.2500000E+05  2.0590666E-13
  6.5000000E+05  1.6775599E-13
  6.6250000E+05  1.5183373E-13
  6.7500000E+05  1.3766062E-13
  7.0000000E+05  1.1372002E-13
  7.2500000E+05  9.4526947E-14
  7.5000000E+05  7.9028363E-14
  7.7500000E+05  6.6428513E-14
  8.0000000E+05  5.6120525E-14
  8.2500000E+05  4.7637609E-14
  8.5000000E+05  4.0617899E-14
  8.7500000E+05  3.4778703E-14
  9.0000000E+05  2.9897600E-14
  9.2500000E+05  2.5798427E-14
  9.5000000E+05  2.2340795E-14
  9.7500000E+05  1.9412158E-14
  1.0000000E+06  1.6921779E-14
  1.0250000E+06  1.4796119E-14
  1.0500000E+06  1.2975286E-14
  1.0750000E+06  1.1410269E-14
  1.1000000E+06  1.0060763E-14
  1.1250000E+06  8.8934852E-15
  1.1500000E+06  7.8808355E-15
  1.2000000E+06  6.2312854E-15
  1.2500000E+06  4.9696692E-15
  1.3000000E+06  3.9952057E-15
  1.3500000E+06  3.2356536E-15
  1.4000000E+06  2.6385962E-15
  1.4500000E+06  2.1655670E-15
  1.5000000E+06  1.7880428E-15
  1.5500000E+06  1.4846675E-15
  1.6000000E+06  1.2393042E-15
  1.6500000E+06  1.0396565E-15
  1.7000000E+06  8.7628082E-16
  1.7500000E+06  7.4186867E-16
  1.8000000E+06  6.3072320E-16
  1.8500000E+06  5.3837424E-16
  1.9000000E+06  4.6129152E-16
  1.9500000E+06  3.9667134E-16
  2.0000000E+06  3.4227469E-16
  2.0500000E+06  2.9630386E-16
  2.1000000E+06  2.5730873E-16
  2.1500000E+06  2.2411348E-16
  2.2000000E+06  1.9575958E-16
  2.2500000E+06  1.7146221E-16
  2.3000000E+06  1.5057609E-16
  2.4000000E+06  1.1699701E-16
  2.5000000E+06  9.1756339E-17
  2.6000000E+06  7.2583153E-17
  2.7000000E+06  5.7877505E-17
  2.8000000E+06  4.6497200E-17
  2.9000000E+06  3.7616498E-17
  3.0000000E+06  3.0631881E-17
  3.1000000E+06  2.5097890E-17
  3.2000000E+06  2.0682802E-17
  3.3000000E+06  1.7137373E-17
  3.4000000E+06  1.4272730E-17
  3.5000000E+06  1.1944665E-17
  3.6000000E+06  1.0042258E-17
  3.7000000E+06  8.4796136E-18
  3.8000000E+06  7.1898092E-18
  3.9000000E+06  6.1202915E-18
  4.0000000E+06  5.2295314E-18
  4.1000000E+06  4.4845249E-18
  4.2000000E+06  3.8588517E-18
  4.3000000E+06  3.3312979E-18
  4.4000000E+06  2.8847869E-18
  4.5000000E+06  2.5055034E-18
  4.6000000E+06  2.1822255E-18
  4.7000000E+06  1.9058591E-18
  4.8000000E+06  1.6689457E-18
  5.0000000E+06  1.2897997E-18
  
  
#  73   9  M5  EION =  1.737000000E+03 eV   267
#  S(0) = 6.350770E+00
  1.7321994E+01  0.0000000E+00
  1.7321994E+03  0.0000000E+00
  1.7321994E+03  1.4536824E-04
  1.7370000E+03  1.4536824E-04
  1.7370174E+03  1.4536824E-04
  1.7372142E+03  1.4950965E-04
  1.7374111E+03  1.5413820E-04
  1.7376079E+03  1.5927199E-04
  1.7378047E+03  1.6492937E-04
  1.7381983E+03  1.7788996E-04
  1.7385920E+03  1.9317233E-04
  1.7393793E+03  2.3132431E-04
  1.7401665E+03  2.8062971E-04
  1.7417411E+03  4.1735959E-04
  1.7425284E+03  5.0669459E-04
  1.7433157E+03  6.1080831E-04
  1.7441030E+03  7.2979225E-04
  1.7448902E+03  8.6323628E-04
  1.7464648E+03  1.1691409E-03
  1.7480394E+03  1.5147320E-03
  1.7496139E+03  1.8804633E-03
  1.7511885E+03  2.2457437E-03
  1.7527631E+03  2.5936259E-03
  1.7543376E+03  2.9134022E-03
  1.7559122E+03  3.2006971E-03
  1.7590613E+03  3.6825229E-03
  1.7622104E+03  4.0666722E-03
  1.7653596E+03  4.3850213E-03
  1.7685087E+03  4.6586253E-03
  1.7716578E+03  4.8978199E-03
  1.7748070E+03  5.1061779E-03
  1.7811052E+03  5.4316852E-03
  1.7874035E+03  5.6399938E-03
  1.7937017E+03  5.7521149E-03
  1.8000000E+03  5.8000690E-03
  1.8062500E+03  5.8132310E-03
  1.8125000E+03  5.8113804E-03
  1.8187500E+03  5.8038066E-03
  1.8250000E+03  5.7929353E-03
  1.8375000E+03  5.7572350E-03
  1.8500000E+03  5.6954113E-03
  1.8625000E+03  5.6125706E-03
  1.8750000E+03  5.5225164E-03
  1.8875000E+03  5.4353885E-03
  1.9000000E+03  5.3529485E-03
  1.9250000E+03  5.1902799E-03
  1.9375000E+03  5.1062156E-03
  1.9500000E+03  5.0213263E-03
  1.9750000E+03  4.8574479E-03
  2.0000000E+03  4.7052630E-03
  2.0500000E+03  4.4164314E-03
  2.1000000E+03  4.1475994E-03
  2.1500000E+03  3.9030601E-03
  2.2000000E+03  3.6745116E-03
  2.3000000E+03  3.2695732E-03
  2.4000000E+03  2.9193395E-03
  2.5000000E+03  2.6159971E-03
  2.6000000E+03  2.3521128E-03
  2.7000000E+03  2.1207274E-03
  2.8000000E+03  1.9178020E-03
  2.9000000E+03  1.7387134E-03
  3.0000000E+03  1.5801040E-03
  3.1000000E+03  1.4394277E-03
  3.2000000E+03  1.3142043E-03
  3.4000000E+03  1.1022340E-03
  3.6000000E+03  9.3153799E-04
  3.8000000E+03  7.9286734E-04
  4.0000000E+03  6.7924195E-04
  4.2000000E+03  5.8539568E-04
  4.4000000E+03  5.0731754E-04
  4.6000000E+03  4.4191701E-04
  4.8000000E+03  3.8678879E-04
  5.0000000E+03  3.4004473E-04
  5.2500000E+03  2.9115876E-04
  5.5000000E+03  2.5078880E-04
  5.7500000E+03  2.1720467E-04
  6.0000000E+03  1.8907465E-04
  6.5000000E+03  1.4525977E-04
  6.7500000E+03  1.2812048E-04
  7.0000000E+03  1.1343401E-04
  7.2500000E+03  1.0078947E-04
  7.5000000E+03  8.9854438E-05
  8.0000000E+03  7.2079401E-05
  8.5000000E+03  5.8473224E-05
  9.0000000E+03  4.7914736E-05
  9.5000000E+03  3.9620546E-05
  1.0000000E+04  3.3032956E-05
  1.0500000E+04  2.7748217E-05
  1.1000000E+04  2.3469776E-05
  1.1500000E+04  1.9976940E-05
  1.2000000E+04  1.7103441E-05
  1.2500000E+04  1.4722613E-05
  1.3000000E+04  1.2736969E-05
  1.3500000E+04  1.1070753E-05
  1.4000000E+04  9.6645870E-06
  1.4500000E+04  8.4715487E-06
  1.5000000E+04  7.4542729E-06
  1.6000000E+04  5.8329318E-06
  1.7000000E+04  4.6230234E-06
  1.8000000E+04  3.7062385E-06
  1.9000000E+04  3.0019879E-06
  2.0000000E+04  2.4542901E-06
  2.1000000E+04  2.0235627E-06
  2.2000000E+04  1.6813678E-06
  2.3000000E+04  1.4069746E-06
  2.4000000E+04  1.1850687E-06
  2.5000000E+04  1.0041987E-06
  2.6000000E+04  8.5570512E-07
  2.7000000E+04  7.3297176E-07
  2.8000000E+04  6.3089525E-07
  2.9000000E+04  5.4550392E-07
  3.0000000E+04  4.7368101E-07
  3.1000000E+04  4.1296211E-07
  3.2000000E+04  3.6138443E-07
  3.4000000E+04  2.7966058E-07
  3.6000000E+04  2.1919034E-07
  3.8000000E+04  1.7377587E-07
  4.0000000E+04  1.3920786E-07
  4.2000000E+04  1.1257376E-07
  4.4000000E+04  9.1823744E-08
  4.6000000E+04  7.5492954E-08
  4.8000000E+04  6.2519873E-08
  5.0000000E+04  5.2125192E-08
  5.2500000E+04  4.1890236E-08
  5.5000000E+04  3.3965169E-08
  5.7500000E+04  2.7764431E-08
  5.8750000E+04  2.5173994E-08
  6.0000000E+04  2.2866321E-08
  6.2500000E+04  1.8963097E-08
  6.5000000E+04  1.5827361E-08
  6.7500000E+04  1.3289225E-08
  7.0000000E+04  1.1220423E-08
  7.2500000E+04  9.5231587E-09
  7.5000000E+04  8.1222086E-09
  7.7500000E+04  6.9592277E-09
  8.0000000E+04  5.9886036E-09
  8.2500000E+04  5.1744173E-09
  8.5000000E+04  4.4881887E-09
  8.7500000E+04  3.9071935E-09
  9.0000000E+04  3.4131894E-09
  9.2500000E+04  2.9914455E-09
  9.5000000E+04  2.6300020E-09
  1.0000000E+05  2.0507401E-09
  1.0500000E+05  1.6164108E-09
  1.1000000E+05  1.2866715E-09
  1.1500000E+05  1.0334727E-09
  1.2000000E+05  8.3700653E-10
  1.2500000E+05  6.8308850E-10
  1.3000000E+05  5.6142917E-10
  1.3500000E+05  4.6447306E-10
  1.4000000E+05  3.8661158E-10
  1.4500000E+05  3.2363812E-10
  1.5000000E+05  2.7236692E-10
  1.5500000E+05  2.3036358E-10
  1.6000000E+05  1.9575212E-10
  1.6500000E+05  1.6707568E-10
  1.7000000E+05  1.4319432E-10
  1.7500000E+05  1.2320970E-10
  1.8000000E+05  1.0640931E-10
  1.8500000E+05  9.2224615E-11
  1.9000000E+05  8.0199211E-11
  2.0000000E+05  6.1221885E-11
  2.1000000E+05  4.7280597E-11
  2.2000000E+05  3.6902980E-11
  2.3000000E+05  2.9084404E-11
  2.4000000E+05  2.3128224E-11
  2.5000000E+05  1.8544280E-11
  2.6000000E+05  1.4982965E-11
  2.7000000E+05  1.2191763E-11
  2.8000000E+05  9.9862463E-12
  2.9000000E+05  8.2302333E-12
  3.0000000E+05  6.8221401E-12
  3.1000000E+05  5.6855062E-12
  3.2000000E+05  4.7622696E-12
  3.3000000E+05  4.0079684E-12
  3.4000000E+05  3.3882912E-12
  3.5000000E+05  2.8765653E-12
  3.6000000E+05  2.4519132E-12
  3.7000000E+05  2.0978869E-12
  3.8000000E+05  1.8014458E-12
  3.9000000E+05  1.5521905E-12
  4.0000000E+05  1.3417814E-12
  4.1000000E+05  1.1634968E-12
  4.2000000E+05  1.0118911E-12
  4.3000000E+05  8.8253147E-13
  4.4000000E+05  7.7179342E-13
  4.6000000E+05  5.9479805E-13
  4.8000000E+05  4.6278200E-13
  5.0000000E+05  3.6324724E-13
  5.1250000E+05  3.1353118E-13
  5.2500000E+05  2.7144206E-13
  5.3750000E+05  2.3568563E-13
  5.5000000E+05  2.0520794E-13
  5.7500000E+05  1.5679463E-13
  6.0000000E+05  1.2098152E-13
  6.2500000E+05  9.4196025E-14
  6.5000000E+05  7.3957697E-14
  6.6250000E+05  6.5726629E-14
  6.7500000E+05  5.8521371E-14
  7.0000000E+05  4.6644015E-14
  7.2500000E+05  3.7430082E-14
  7.5000000E+05  3.0227487E-14
  7.7500000E+05  2.4556722E-14
  8.0000000E+05  2.0061894E-14
  8.2500000E+05  1.6476532E-14
  8.5000000E+05  1.3599506E-14
  8.7500000E+05  1.1277840E-14
  9.0000000E+05  9.3943306E-15
  9.2500000E+05  7.8585659E-15
  9.5000000E+05  6.6003425E-15
  9.7500000E+05  5.5648110E-15
  1.0000000E+06  4.7088677E-15
  1.0250000E+06  3.9984534E-15
  1.0500000E+06  3.4065096E-15
  1.0750000E+06  2.9114299E-15
  1.1000000E+06  2.4958787E-15
  1.1250000E+06  2.1458833E-15
  1.1500000E+06  1.8501330E-15
  1.1750000E+06  1.5994328E-15
  1.2000000E+06  1.3862769E-15
  1.2250000E+06  1.2045156E-15
  1.2500000E+06  1.0490913E-15
  1.3000000E+06  8.0127853E-16
  1.3500000E+06  6.1728908E-16
  1.4000000E+06  4.7938475E-16
  1.4500000E+06  3.7510197E-16
  1.5000000E+06  2.9558548E-16
  1.5500000E+06  2.3447842E-16
  1.6000000E+06  1.8717277E-16
  1.6500000E+06  1.5029764E-16
  1.7000000E+06  1.2136512E-16
  1.7500000E+06  9.8523850E-17
  1.8000000E+06  8.0385526E-17
  1.8500000E+06  6.5901493E-17
  1.9000000E+06  5.4274199E-17
  1.9500000E+06  4.4893083E-17
  2.0000000E+06  3.7287811E-17
  2.0500000E+06  3.1093926E-17
  2.1000000E+06  2.6027387E-17
  2.1500000E+06  2.1865630E-17
  2.2000000E+06  1.8433350E-17
  2.2500000E+06  1.5591786E-17
  2.3000000E+06  1.3230574E-17
  2.3500000E+06  1.1261550E-17
  2.4000000E+06  9.6139715E-18
  2.4500000E+06  8.2308421E-18
  2.5000000E+06  7.0660538E-18
  2.5500000E+06  6.0821780E-18
  2.6000000E+06  5.2487014E-18
  2.6500000E+06  4.5406516E-18
  2.7000000E+06  3.9375214E-18
  2.8000000E+06  2.9813662E-18
  2.9000000E+06  2.2770472E-18
  3.0000000E+06  1.7532754E-18
  3.1000000E+06  1.3602831E-18
  3.2000000E+06  1.0629507E-18
  3.3000000E+06  8.3624772E-19
  3.4000000E+06  6.6213122E-19
  3.5000000E+06  5.2747392E-19
  3.6000000E+06  4.2263892E-19
  3.7000000E+06  3.4049493E-19
  3.8000000E+06  2.7573728E-19
  3.9000000E+06  2.2439100E-19
  4.0000000E+06  1.8346022E-19
  4.1000000E+06  1.5067910E-19
  4.2000000E+06  1.2430732E-19
  4.3000000E+06  1.0299838E-19
  
  
#  73  10  N1  EION =  5.700000000E+02 eV   278
#  S(0) = 8.024026E-01
  5.6362083E+00  0.0000000E+00
  5.6362083E+02  0.0000000E+00
  5.6362083E+02  7.1364585E-04
  5.7000000E+02  7.1364585E-04
  5.7000555E+02  7.1364585E-04
  5.7025527E+02  7.0848972E-04
  5.7050499E+02  7.0357641E-04
  5.7075471E+02  6.9889075E-04
  5.7100444E+02  6.9441878E-04
  5.7150388E+02  6.8606591E-04
  5.7200333E+02  6.7842731E-04
  5.7300222E+02  6.6499721E-04
  5.7400111E+02  6.5363886E-04
  5.7500000E+02  6.4398893E-04
  5.7656250E+02  6.3168133E-04
  5.7812500E+02  6.2210580E-04
  5.7968750E+02  6.1469537E-04
  5.8125000E+02  6.0902293E-04
  5.8437500E+02  6.0162348E-04
  5.8593750E+02  5.9940907E-04
  5.8750000E+02  5.9792866E-04
  5.9062500E+02  5.9657664E-04
  5.9375000E+02  5.9658960E-04
  5.9687500E+02  5.9725930E-04
  6.0000000E+02  5.9808150E-04
  6.0312500E+02  5.9871415E-04
  6.0625000E+02  5.9894645E-04
  6.0937500E+02  5.9867234E-04
  6.1250000E+02  5.9786372E-04
  6.1875000E+02  5.9480165E-04
  6.2500000E+02  5.9034451E-04
  6.3125000E+02  5.8521471E-04
  6.3750000E+02  5.8000470E-04
  6.4375000E+02  5.7507925E-04
  6.5000000E+02  5.7058052E-04
  6.6250000E+02  5.6270048E-04
  6.6875000E+02  5.5905489E-04
  6.7500000E+02  5.5541949E-04
  6.8750000E+02  5.4781238E-04
  7.0000000E+02  5.3960869E-04
  7.1250000E+02  5.3107178E-04
  7.2500000E+02  5.2260809E-04
  7.3750000E+02  5.1449689E-04
  7.5000000E+02  5.0677018E-04
  7.6250000E+02  4.9931870E-04
  7.7500000E+02  4.9196956E-04
  7.8750000E+02  4.8462186E-04
  8.0000000E+02  4.7723273E-04
  8.1250000E+02  4.6985688E-04
  8.2500000E+02  4.6257300E-04
  8.5000000E+02  4.4850215E-04
  8.7500000E+02  4.3519331E-04
  9.0000000E+02  4.2238752E-04
  9.2500000E+02  4.0990763E-04
  9.5000000E+02  3.9775441E-04
  9.7500000E+02  3.8609203E-04
  1.0000000E+03  3.7495475E-04
  1.0250000E+03  3.6428350E-04
  1.0500000E+03  3.5400785E-04
  1.0750000E+03  3.4406236E-04
  1.1000000E+03  3.3444780E-04
  1.1500000E+03  3.1637341E-04
  1.2000000E+03  2.9970750E-04
  1.2500000E+03  2.8420022E-04
  1.3000000E+03  2.6980781E-04
  1.3500000E+03  2.5645403E-04
  1.4000000E+03  2.4404136E-04
  1.4500000E+03  2.3248078E-04
  1.5000000E+03  2.2169568E-04
  1.6000000E+03  2.0221364E-04
  1.7000000E+03  1.8515895E-04
  1.8000000E+03  1.7014785E-04
  1.9000000E+03  1.5685833E-04
  2.0000000E+03  1.4505474E-04
  2.1000000E+03  1.3453142E-04
  2.2000000E+03  1.2510259E-04
  2.3000000E+03  1.1662090E-04
  2.4000000E+03  1.0896589E-04
  2.5000000E+03  1.0203517E-04
  2.6000000E+03  9.5741288E-05
  2.7000000E+03  9.0008898E-05
  2.8000000E+03  8.4773103E-05
  2.9000000E+03  7.9978120E-05
  3.0000000E+03  7.5575838E-05
  3.1000000E+03  7.1524526E-05
  3.2000000E+03  6.7787884E-05
  3.4000000E+03  6.1135684E-05
  3.6000000E+03  5.5409010E-05
  3.8000000E+03  5.0444083E-05
  4.0000000E+03  4.6111777E-05
  4.2000000E+03  4.2309194E-05
  4.4000000E+03  3.8953531E-05
  4.6000000E+03  3.5977553E-05
  4.8000000E+03  3.3326206E-05
  5.0000000E+03  3.0954066E-05
  5.2500000E+03  2.8324595E-05
  5.5000000E+03  2.6012256E-05
  5.7500000E+03  2.3968141E-05
  6.0000000E+03  2.2152389E-05
  6.5000000E+03  1.9080781E-05
  6.7500000E+03  1.7775388E-05
  7.0000000E+03  1.6597219E-05
  7.2500000E+03  1.5530288E-05
  7.5000000E+03  1.4561030E-05
  8.0000000E+03  1.2871004E-05
  8.5000000E+03  1.1453126E-05
  9.0000000E+03  1.0252138E-05
  9.5000000E+03  9.2260454E-06
  1.0000000E+04  8.3425567E-06
  1.0500000E+04  7.5765158E-06
  1.1000000E+04  6.9080843E-06
  1.1500000E+04  6.3214361E-06
  1.2000000E+04  5.8038316E-06
  1.2500000E+04  5.3449194E-06
  1.3000000E+04  4.9362185E-06
  1.3500000E+04  4.5707272E-06
  1.4000000E+04  4.2426228E-06
  1.4500000E+04  3.9470309E-06
  1.5000000E+04  3.6798454E-06
  1.5500000E+04  3.4375885E-06
  1.6000000E+04  3.2172971E-06
  1.6500000E+04  3.0164345E-06
  1.7000000E+04  2.8328184E-06
  1.8000000E+04  2.5100338E-06
  1.9000000E+04  2.2366285E-06
  2.0000000E+04  2.0031976E-06
  2.1000000E+04  1.8024593E-06
  2.2000000E+04  1.6287041E-06
  2.3000000E+04  1.4774065E-06
  2.4000000E+04  1.3449426E-06
  2.5000000E+04  1.2283834E-06
  2.6000000E+04  1.1253425E-06
  2.7000000E+04  1.0338595E-06
  2.8000000E+04  9.5231287E-07
  2.9000000E+04  8.7935263E-07
  3.0000000E+04  8.1384763E-07
  3.1000000E+04  7.5484459E-07
  3.2000000E+04  7.0153608E-07
  3.3000000E+04  6.5323462E-07
  3.4000000E+04  6.0935193E-07
  3.5000000E+04  5.6938251E-07
  3.6000000E+04  5.3289011E-07
  3.8000000E+04  4.6887381E-07
  4.0000000E+04  4.1482683E-07
  4.2000000E+04  3.6885080E-07
  4.4000000E+04  3.2947181E-07
  4.6000000E+04  2.9553208E-07
  4.8000000E+04  2.6611299E-07
  5.0000000E+04  2.4047841E-07
  5.2500000E+04  2.1286118E-07
  5.5000000E+04  1.8930789E-07
  5.7500000E+04  1.6909246E-07
  5.8750000E+04  1.6005207E-07
  6.0000000E+04  1.5164047E-07
  6.2500000E+04  1.3649315E-07
  6.5000000E+04  1.2328082E-07
  6.7500000E+04  1.1170310E-07
  7.0000000E+04  1.0151422E-07
  7.2500000E+04  9.2511734E-08
  7.5000000E+04  8.4527862E-08
  7.7500000E+04  7.7422660E-08
  8.0000000E+04  7.1078715E-08
  8.2500000E+04  6.5397008E-08
  8.5000000E+04  6.0293622E-08
  8.7500000E+04  5.5697108E-08
  9.0000000E+04  5.1546371E-08
  9.2500000E+04  4.7788977E-08
  9.5000000E+04  4.4379743E-08
  1.0000000E+05  3.8454486E-08
  1.0500000E+05  3.3515031E-08
  1.1000000E+05  2.9366337E-08
  1.1500000E+05  2.5857778E-08
  1.2000000E+05  2.2871785E-08
  1.2500000E+05  2.0315677E-08
  1.3000000E+05  1.8115731E-08
  1.3500000E+05  1.6212828E-08
  1.4000000E+05  1.4559173E-08
  1.4500000E+05  1.3115848E-08
  1.5000000E+05  1.1850957E-08
  1.5500000E+05  1.0738191E-08
  1.6000000E+05  9.7557260E-09
  1.6500000E+05  8.8853660E-09
  1.7000000E+05  8.1118584E-09
  1.7500000E+05  7.4223490E-09
  1.8000000E+05  6.8059563E-09
  1.8500000E+05  6.2534294E-09
  1.9000000E+05  5.7568717E-09
  1.9500000E+05  5.3095164E-09
  2.0000000E+05  4.9055433E-09
  2.0500000E+05  4.5399309E-09
  2.1000000E+05  4.2083314E-09
  2.1500000E+05  3.9069674E-09
  2.2000000E+05  3.6325472E-09
  2.2500000E+05  3.3821942E-09
  2.3000000E+05  3.1533882E-09
  2.4000000E+05  2.7518241E-09
  2.5000000E+05  2.4130954E-09
  2.6000000E+05  2.1256435E-09
  2.7000000E+05  1.8803370E-09
  2.8000000E+05  1.6699011E-09
  2.9000000E+05  1.4884955E-09
  3.0000000E+05  1.3313979E-09
  3.1000000E+05  1.1947649E-09
  3.2000000E+05  1.0754491E-09
  3.3000000E+05  9.7085732E-10
  3.4000000E+05  8.7884180E-10
  3.5000000E+05  7.9761404E-10
  3.6000000E+05  7.2567754E-10
  3.7000000E+05  6.6177433E-10
  3.8000000E+05  6.0484215E-10
  3.9000000E+05  5.5398011E-10
  4.0000000E+05  5.0842114E-10
  4.1000000E+05  4.6750913E-10
  4.2000000E+05  4.3068119E-10
  4.3000000E+05  3.9745302E-10
  4.4000000E+05  3.6740651E-10
  4.5000000E+05  3.4017961E-10
  4.6000000E+05  3.1545786E-10
  4.7000000E+05  2.9296732E-10
  4.8000000E+05  2.7246859E-10
  5.0000000E+05  2.3663299E-10
  5.1250000E+05  2.1723570E-10
  5.2500000E+05  1.9980649E-10
  5.3750000E+05  1.8410836E-10
  5.5000000E+05  1.6993723E-10
  5.7500000E+05  1.4549395E-10
  5.8750000E+05  1.3493602E-10
  6.0000000E+05  1.2532703E-10
  6.2500000E+05  1.0856298E-10
  6.5000000E+05  9.4530591E-11
  6.7500000E+05  8.2708624E-11
  7.0000000E+05  7.2688989E-11
  7.2500000E+05  6.4149471E-11
  7.5000000E+05  5.6833591E-11
  7.7500000E+05  5.0535581E-11
  8.0000000E+05  4.5089163E-11
  8.2500000E+05  4.0359023E-11
  8.5000000E+05  3.6234393E-11
  8.7500000E+05  3.2624103E-11
  9.0000000E+05  2.9452698E-11
  9.2500000E+05  2.6657387E-11
  9.5000000E+05  2.4185668E-11
  9.7500000E+05  2.1993440E-11
  1.0000000E+06  2.0043495E-11
  1.0250000E+06  1.8304311E-11
  1.0500000E+06  1.6749077E-11
  1.0750000E+06  1.5354894E-11
  1.1000000E+06  1.4102129E-11
  1.1250000E+06  1.2973897E-11
  1.1500000E+06  1.1955616E-11
  1.1750000E+06  1.1034665E-11
  1.2000000E+06  1.0200083E-11
  1.2250000E+06  9.4423290E-12
  1.2500000E+06  8.7530727E-12
  1.3000000E+06  7.5517815E-12
  1.3500000E+06  6.5478724E-12
  1.4000000E+06  5.7037604E-12
  1.4500000E+06  4.9899608E-12
  1.5000000E+06  4.3831571E-12
  1.5500000E+06  3.8647545E-12
  1.6000000E+06  3.4198150E-12
  1.6500000E+06  3.0362495E-12
  1.7000000E+06  2.7042206E-12
  1.7500000E+06  2.4156808E-12
  1.8000000E+06  2.1640127E-12
  1.8500000E+06  1.9437568E-12
  1.9000000E+06  1.7503724E-12
  1.9500000E+06  1.5800612E-12
  2.0000000E+06  1.4296306E-12
  2.0500000E+06  1.2963704E-12
  2.1000000E+06  1.1779807E-12
  2.1500000E+06  1.0725157E-12
  2.2000000E+06  9.7832182E-13
  2.2500000E+06  8.9399448E-13
  2.3000000E+06  8.1836496E-13
  2.3500000E+06  7.5042952E-13
  2.4000000E+06  6.8930934E-13
  2.4500000E+06  6.3423428E-13
  
  
#  73  11  N2  EION =  4.690000000E+02 eV   281
#  S(0) = 9.000822E-01
  4.6389782E+00  0.0000000E+00
  4.6389782E+02  0.0000000E+00
  4.6389782E+02  4.7351498E-04
  4.6900000E+02  4.7351498E-04
  4.6900461E+02  4.7351498E-04
  4.6927950E+02  4.7463765E-04
  4.6955438E+02  4.7563109E-04
  4.6982927E+02  4.7652117E-04
  4.7010415E+02  4.7732860E-04
  4.7065392E+02  4.7875897E-04
  4.7120369E+02  4.8002057E-04
  4.7230323E+02  4.8227118E-04
  4.7340277E+02  4.8436362E-04
  4.7560185E+02  4.8841490E-04
  4.7780092E+02  4.9229333E-04
  4.8000000E+02  4.9580494E-04
  4.8250000E+02  4.9913421E-04
  4.8500000E+02  5.0164530E-04
  4.8750000E+02  5.0334047E-04
  4.9000000E+02  5.0430043E-04
  4.9250000E+02  5.0464418E-04
  4.9500000E+02  5.0450187E-04
  5.0000000E+02  5.0324934E-04
  5.0625000E+02  5.0089395E-04
  5.0937500E+02  4.9970690E-04
  5.1250000E+02  4.9862715E-04
  5.1875000E+02  4.9693663E-04
  5.2500000E+02  4.9589387E-04
  5.3125000E+02  4.9534450E-04
  5.3750000E+02  4.9506637E-04
  5.4375000E+02  4.9486881E-04
  5.5000000E+02  4.9463037E-04
  5.6250000E+02  4.9386500E-04
  5.7500000E+02  4.9279679E-04
  5.8750000E+02  4.9161646E-04
  6.0000000E+02  4.9038254E-04
  6.1250000E+02  4.8902357E-04
  6.2500000E+02  4.8744823E-04
  6.3750000E+02  4.8563399E-04
  6.5000000E+02  4.8361203E-04
  6.7500000E+02  4.7912672E-04
  7.0000000E+02  4.7408662E-04
  7.2500000E+02  4.6834817E-04
  7.3750000E+02  4.6522599E-04
  7.5000000E+02  4.6197396E-04
  7.7500000E+02  4.5522329E-04
  8.0000000E+02  4.4822418E-04
  8.5000000E+02  4.3342705E-04
  8.7500000E+02  4.2567359E-04
  9.0000000E+02  4.1785001E-04
  9.2500000E+02  4.1001818E-04
  9.5000000E+02  4.0220466E-04
  1.0000000E+03  3.8659032E-04
  1.0250000E+03  3.7881534E-04
  1.0500000E+03  3.7114143E-04
  1.0750000E+03  3.6360710E-04
  1.1000000E+03  3.5620069E-04
  1.1500000E+03  3.4171823E-04
  1.2000000E+03  3.2774398E-04
  1.2500000E+03  3.1437476E-04
  1.3000000E+03  3.0159373E-04
  1.3500000E+03  2.8938326E-04
  1.4000000E+03  2.7775337E-04
  1.4500000E+03  2.6669402E-04
  1.5000000E+03  2.5617121E-04
  1.6000000E+03  2.3663288E-04
  1.7000000E+03  2.1900127E-04
  1.8000000E+03  2.0306524E-04
  1.9000000E+03  1.8862721E-04
  2.0000000E+03  1.7554301E-04
  2.1000000E+03  1.6366783E-04
  2.2000000E+03  1.5286665E-04
  2.3000000E+03  1.4302028E-04
  2.4000000E+03  1.3402471E-04
  2.5000000E+03  1.2579034E-04
  2.6000000E+03  1.1823848E-04
  2.7000000E+03  1.1129955E-04
  2.8000000E+03  1.0491203E-04
  2.9000000E+03  9.9021488E-05
  3.0000000E+03  9.3579675E-05
  3.1000000E+03  8.8543834E-05
  3.2000000E+03  8.3876014E-05
  3.4000000E+03  7.5513139E-05
  3.6000000E+03  6.8262504E-05
  3.8000000E+03  6.1941249E-05
  4.0000000E+03  5.6401843E-05
  4.2000000E+03  5.1524360E-05
  4.4000000E+03  4.7210573E-05
  4.6000000E+03  4.3379485E-05
  4.8000000E+03  3.9963878E-05
  5.0000000E+03  3.6907621E-05
  5.2500000E+03  3.3521572E-05
  5.5000000E+03  3.0547713E-05
  5.7500000E+03  2.7923920E-05
  6.0000000E+03  2.5599100E-05
  6.5000000E+03  2.1684275E-05
  6.7500000E+03  2.0029571E-05
  7.0000000E+03  1.8542012E-05
  7.2500000E+03  1.7200595E-05
  7.5000000E+03  1.5987469E-05
  8.0000000E+03  1.3887233E-05
  8.5000000E+03  1.2143076E-05
  9.0000000E+03  1.0681479E-05
  9.5000000E+03  9.4466650E-06
  1.0000000E+04  8.3957450E-06
  1.0500000E+04  7.4953338E-06
  1.1000000E+04  6.7191528E-06
  1.1500000E+04  6.0463074E-06
  1.2000000E+04  5.4600290E-06
  1.2500000E+04  4.9467438E-06
  1.3000000E+04  4.4953814E-06
  1.3500000E+04  4.0968434E-06
  1.4000000E+04  3.7436016E-06
  1.4500000E+04  3.4293901E-06
  1.5000000E+04  3.1489606E-06
  1.5500000E+04  2.8978935E-06
  1.6000000E+04  2.6724493E-06
  1.6500000E+04  2.4694477E-06
  1.7000000E+04  2.2861718E-06
  1.8000000E+04  1.9697973E-06
  1.9000000E+04  1.7082606E-06
  2.0000000E+04  1.4902326E-06
  2.1000000E+04  1.3070794E-06
  2.2000000E+04  1.1521422E-06
  2.3000000E+04  1.0202283E-06
  2.4000000E+04  9.0724839E-07
  2.5000000E+04  8.0995229E-07
  2.6000000E+04  7.2573471E-07
  2.7000000E+04  6.5249141E-07
  2.8000000E+04  5.8851006E-07
  2.9000000E+04  5.3238783E-07
  3.0000000E+04  4.8296830E-07
  3.1000000E+04  4.3929246E-07
  3.2000000E+04  4.0056049E-07
  3.3000000E+04  3.6610187E-07
  3.4000000E+04  3.3535169E-07
  3.5000000E+04  3.0783186E-07
  3.6000000E+04  2.8313590E-07
  3.7000000E+04  2.6091671E-07
  3.8000000E+04  2.4087679E-07
  3.9000000E+04  2.2276018E-07
  4.0000000E+04  2.0634588E-07
  4.2000000E+04  1.7788316E-07
  4.4000000E+04  1.5423525E-07
  4.6000000E+04  1.3444444E-07
  4.8000000E+04  1.1777050E-07
  5.0000000E+04  1.0363551E-07
  5.2500000E+04  8.8852611E-08
  5.5000000E+04  7.6641874E-08
  5.7500000E+04  6.6479090E-08
  5.8750000E+04  6.2036040E-08
  6.0000000E+04  5.7961641E-08
  6.2500000E+04  5.0777074E-08
  6.5000000E+04  4.4680579E-08
  6.7500000E+04  3.9478648E-08
  7.0000000E+04  3.5017069E-08
  7.2500000E+04  3.1172001E-08
  7.5000000E+04  2.7843279E-08
  7.7500000E+04  2.4949359E-08
  8.0000000E+04  2.2423440E-08
  8.2500000E+04  2.0210459E-08
  8.5000000E+04  1.8264787E-08
  8.7500000E+04  1.6548416E-08
  9.0000000E+04  1.5029531E-08
  9.2500000E+04  1.3681370E-08
  9.5000000E+04  1.2481328E-08
  9.7500000E+04  1.1410232E-08
  1.0000000E+05  1.0451755E-08
  1.0250000E+05  9.5919379E-09
  1.0500000E+05  8.8188090E-09
  1.0750000E+05  8.1220616E-09
  1.1000000E+05  7.4927955E-09
  1.1250000E+05  6.9233008E-09
  1.1500000E+05  6.4068790E-09
  1.2000000E+05  5.5106454E-09
  1.2500000E+05  4.7656415E-09
  1.3000000E+05  4.1422273E-09
  1.3500000E+05  3.6173346E-09
  1.4000000E+05  3.1728499E-09
  1.4500000E+05  2.7944331E-09
  1.5000000E+05  2.4706442E-09
  1.5500000E+05  2.1922930E-09
  1.6000000E+05  1.9519450E-09
  1.6500000E+05  1.7435472E-09
  1.7000000E+05  1.5621420E-09
  1.7500000E+05  1.4036468E-09
  1.8000000E+05  1.2646812E-09
  1.8500000E+05  1.1424323E-09
  1.9000000E+05  1.0345487E-09
  1.9500000E+05  9.3905629E-10
  2.0000000E+05  8.5428982E-10
  2.0500000E+05  7.7883911E-10
  2.1000000E+05  7.1150529E-10
  2.1500000E+05  6.5126546E-10
  2.2000000E+05  5.9724382E-10
  2.2500000E+05  5.4868792E-10
  2.3000000E+05  5.0494922E-10
  2.3500000E+05  4.6546705E-10
  2.4000000E+05  4.2975532E-10
  2.4500000E+05  3.9739137E-10
  2.5000000E+05  3.6800670E-10
  2.6000000E+05  3.1692636E-10
  2.7000000E+05  2.7438277E-10
  2.8000000E+05  2.3872414E-10
  2.9000000E+05  2.0865910E-10
  3.0000000E+05  1.8316967E-10
  3.1000000E+05  1.6144718E-10
  3.2000000E+05  1.4284455E-10
  3.3000000E+05  1.2684050E-10
  3.4000000E+05  1.1301236E-10
  3.5000000E+05  1.0101531E-10
  3.6000000E+05  9.0566538E-11
  3.7000000E+05  8.1432816E-11
  3.8000000E+05  7.3420809E-11
  3.9000000E+05  6.6369486E-11
  4.0000000E+05  6.0144106E-11
  4.1000000E+05  5.4631435E-11
  4.2000000E+05  4.9735913E-11
  4.3000000E+05  4.5376557E-11
  4.4000000E+05  4.1484492E-11
  4.5000000E+05  3.8000939E-11
  4.6000000E+05  3.4875555E-11
  4.7000000E+05  3.2065082E-11
  4.8000000E+05  2.9532211E-11
  5.0000000E+05  2.5174524E-11
  5.1250000E+05  2.2855758E-11
  5.2500000E+05  2.0798082E-11
  5.3750000E+05  1.8966997E-11
  5.5000000E+05  1.7333206E-11
  5.7500000E+05  1.4561227E-11
  5.8750000E+05  1.3383344E-11
  6.0000000E+05  1.2322290E-11
  6.1250000E+05  1.1364418E-11
  6.2500000E+05  1.0497904E-11
  6.3750000E+05  9.7124784E-12
  6.5000000E+05  8.9991944E-12
  6.7500000E+05  7.7587603E-12
  7.0000000E+05  6.7249327E-12
  7.2500000E+05  5.8577196E-12
  7.5000000E+05  5.1258843E-12
  7.7500000E+05  4.5048126E-12
  8.0000000E+05  3.9749600E-12
  8.2500000E+05  3.5206955E-12
  8.5000000E+05  3.1294300E-12
  8.7500000E+05  2.7909572E-12
  9.0000000E+05  2.4969512E-12
  9.2500000E+05  2.2405801E-12
  9.5000000E+05  2.0162055E-12
  9.7500000E+05  1.8191488E-12
  1.0000000E+06  1.6455112E-12
  1.0250000E+06  1.4920292E-12
  1.0500000E+06  1.3559586E-12
  1.0750000E+06  1.2349830E-12
  1.1000000E+06  1.1271384E-12
  1.1250000E+06  1.0307529E-12
  1.1500000E+06  9.4439759E-13
  1.1750000E+06  8.6684738E-13
  1.2000000E+06  7.9704769E-13
  1.2250000E+06  7.3408815E-13
  1.2500000E+06  6.7718084E-13
  1.3000000E+06  5.7887569E-13
  1.3500000E+06  4.9764853E-13
  1.4000000E+06  4.3006857E-13
  1.4500000E+06  3.7348269E-13
  1.5000000E+06  3.2581981E-13
  1.5500000E+06  2.8544865E-13
  1.6000000E+06  2.5107495E-13
  1.6500000E+06  2.2166455E-13
  1.7000000E+06  1.9638591E-13
  1.7500000E+06  1.7456624E-13
  1.8000000E+06  1.5565678E-13
  1.8500000E+06  1.3920724E-13
  1.9000000E+06  1.2484541E-13
  1.9500000E+06  1.1226162E-13
  2.0000000E+06  1.0119855E-13
  2.0500000E+06  9.1441411E-14
  2.1000000E+06  8.2810451E-14
  2.1500000E+06  7.5156730E-14
  2.2000000E+06  6.8354389E-14
  2.2500000E+06  6.2295486E-14
  2.3000000E+06  5.6887222E-14
  
  
#  73  12  N3  EION =  4.070000000E+02 eV   284
#  S(0) = 2.398277E+00
  3.9019462E+00  0.0000000E+00
  3.9019462E+02  0.0000000E+00
  3.9019462E+02  2.0515888E-03
  4.0700000E+02  2.0515888E-03
  4.0700397E+02  2.0515888E-03
  4.0716642E+02  2.0591706E-03
  4.0732887E+02  2.0662117E-03
  4.0749132E+02  2.0727744E-03
  4.0765377E+02  2.0789130E-03
  4.0797867E+02  2.0901010E-03
  4.0830357E+02  2.1000868E-03
  4.0895337E+02  2.1173532E-03
  4.0960318E+02  2.1320484E-03
  4.1090278E+02  2.1566615E-03
  4.1220238E+02  2.1773455E-03
  4.1480159E+02  2.2111496E-03
  4.1740079E+02  2.2363047E-03
  4.2000000E+02  2.2529935E-03
  4.2500000E+02  2.2637739E-03
  4.3000000E+02  2.2544296E-03
  4.3250000E+02  2.2453852E-03
  4.3500000E+02  2.2348225E-03
  4.4000000E+02  2.2120714E-03
  4.4500000E+02  2.1902111E-03
  4.5000000E+02  2.1710052E-03
  4.6000000E+02  2.1411044E-03
  4.7000000E+02  2.1181328E-03
  4.8000000E+02  2.0964070E-03
  4.9000000E+02  2.0732819E-03
  5.0000000E+02  2.0488371E-03
  5.1250000E+02  2.0180091E-03
  5.2500000E+02  1.9881301E-03
  5.3750000E+02  1.9592033E-03
  5.5000000E+02  1.9305242E-03
  5.7500000E+02  1.8721374E-03
  5.8750000E+02  1.8427025E-03
  6.0000000E+02  1.8135738E-03
  6.2500000E+02  1.7568657E-03
  6.5000000E+02  1.7015748E-03
  6.7500000E+02  1.6469207E-03
  7.0000000E+02  1.5934238E-03
  7.2500000E+02  1.5418052E-03
  7.5000000E+02  1.4922027E-03
  8.0000000E+02  1.3975029E-03
  8.2500000E+02  1.3524248E-03
  8.5000000E+02  1.3091159E-03
  8.7500000E+02  1.2676739E-03
  9.0000000E+02  1.2278728E-03
  9.5000000E+02  1.1525066E-03
  1.0000000E+03  1.0829250E-03
  1.0500000E+03  1.0188824E-03
  1.1000000E+03  9.5980248E-04
  1.1500000E+03  9.0514888E-04
  1.2000000E+03  8.5464211E-04
  1.2500000E+03  8.0801071E-04
  1.3000000E+03  7.6481887E-04
  1.3500000E+03  7.2470497E-04
  1.4000000E+03  6.8744744E-04
  1.4500000E+03  6.5283492E-04
  1.5000000E+03  6.2062731E-04
  1.6000000E+03  5.6256364E-04
  1.7000000E+03  5.1181082E-04
  1.8000000E+03  4.6724907E-04
  1.9000000E+03  4.2797003E-04
  2.0000000E+03  3.9317860E-04
  2.1000000E+03  3.6221814E-04
  2.2000000E+03  3.3456240E-04
  2.3000000E+03  3.0977202E-04
  2.4000000E+03  2.8747621E-04
  2.5000000E+03  2.6736040E-04
  2.6000000E+03  2.4915602E-04
  2.7000000E+03  2.3263383E-04
  2.8000000E+03  2.1759769E-04
  2.9000000E+03  2.0387894E-04
  3.0000000E+03  1.9133191E-04
  3.1000000E+03  1.7983041E-04
  3.2000000E+03  1.6926457E-04
  3.4000000E+03  1.5056779E-04
  3.6000000E+03  1.3460593E-04
  3.8000000E+03  1.2088465E-04
  4.0000000E+03  1.0901510E-04
  4.2000000E+03  9.8688145E-05
  4.4000000E+03  8.9655700E-05
  4.6000000E+03  8.1716879E-05
  4.8000000E+03  7.4707694E-05
  5.0000000E+03  6.8493278E-05
  5.2500000E+03  6.1674490E-05
  5.5000000E+03  5.5745946E-05
  5.7500000E+03  5.0564478E-05
  6.0000000E+03  4.6014156E-05
  6.5000000E+03  3.8444858E-05
  6.7500000E+03  3.5283323E-05
  7.0000000E+03  3.2461829E-05
  7.2500000E+03  2.9935208E-05
  7.5000000E+03  2.7665400E-05
  8.0000000E+03  2.3772107E-05
  8.5000000E+03  2.0576920E-05
  9.0000000E+03  1.7928762E-05
  9.5000000E+03  1.5714486E-05
  1.0000000E+04  1.3848166E-05
  1.0500000E+04  1.2263685E-05
  1.1000000E+04  1.0909576E-05
  1.1500000E+04  9.7453441E-06
  1.2000000E+04  8.7387979E-06
  1.2500000E+04  7.8641234E-06
  1.3000000E+04  7.1004410E-06
  1.3500000E+04  6.4307318E-06
  1.4000000E+04  5.8410295E-06
  1.4500000E+04  5.3197913E-06
  1.5000000E+04  4.8574189E-06
  1.5500000E+04  4.4458877E-06
  1.6000000E+04  4.0784504E-06
  1.6500000E+04  3.7494048E-06
  1.7000000E+04  3.4539105E-06
  1.8000000E+04  2.9476585E-06
  1.9000000E+04  2.5332232E-06
  2.0000000E+04  2.1909121E-06
  2.1000000E+04  1.9058708E-06
  2.2000000E+04  1.6667509E-06
  2.3000000E+04  1.4647843E-06
  2.4000000E+04  1.2931253E-06
  2.5000000E+04  1.1463772E-06
  2.6000000E+04  1.0202490E-06
  2.7000000E+04  9.1129993E-07
  2.8000000E+04  8.1675043E-07
  2.9000000E+04  7.3433929E-07
  3.0000000E+04  6.6221471E-07
  3.1000000E+04  5.9885076E-07
  3.2000000E+04  5.4298271E-07
  3.3000000E+04  4.9355665E-07
  3.4000000E+04  4.4968983E-07
  3.5000000E+04  4.1063918E-07
  3.6000000E+04  3.7577634E-07
  3.7000000E+04  3.4456769E-07
  3.8000000E+04  3.1655829E-07
  3.9000000E+04  2.9135860E-07
  4.0000000E+04  2.6863387E-07
  4.2000000E+04  2.2949345E-07
  4.4000000E+04  1.9726002E-07
  4.6000000E+04  1.7051171E-07
  4.8000000E+04  1.4815907E-07
  5.0000000E+04  1.2935854E-07
  5.1250000E+04  1.1911274E-07
  5.2500000E+04  1.0986205E-07
  5.3750000E+04  1.0149219E-07
  5.5000000E+04  9.3903984E-08
  5.7500000E+04  8.0738260E-08
  5.8750000E+04  7.5019452E-08
  6.0000000E+04  6.9796822E-08
  6.2500000E+04  6.0642483E-08
  6.5000000E+04  5.2935485E-08
  6.7500000E+04  4.6409352E-08
  7.0000000E+04  4.0853303E-08
  7.2500000E+04  3.6099295E-08
  7.5000000E+04  3.2012381E-08
  7.7500000E+04  2.8483432E-08
  8.0000000E+04  2.5423623E-08
  8.2500000E+04  2.2760213E-08
  8.5000000E+04  2.0433307E-08
  8.7500000E+04  1.8393306E-08
  9.0000000E+04  1.6598936E-08
  9.2500000E+04  1.5015682E-08
  9.5000000E+04  1.3614556E-08
  9.7500000E+04  1.2371102E-08
  1.0000000E+05  1.1264606E-08
  1.0250000E+05  1.0277456E-08
  1.0500000E+05  9.3946186E-09
  1.0750000E+05  8.6032205E-09
  1.1000000E+05  7.8921996E-09
  1.1250000E+05  7.2520205E-09
  1.1500000E+05  6.6744379E-09
  1.2000000E+05  5.6793909E-09
  1.2500000E+05  4.8602430E-09
  1.3000000E+05  4.1812336E-09
  1.3500000E+05  3.6147736E-09
  1.4000000E+05  3.1393840E-09
  1.4500000E+05  2.7382004E-09
  1.5000000E+05  2.3978751E-09
  1.5500000E+05  2.1077661E-09
  1.6000000E+05  1.8593295E-09
  1.6500000E+05  1.6456613E-09
  1.7000000E+05  1.4611483E-09
  1.7500000E+05  1.3012000E-09
  1.8000000E+05  1.1620422E-09
  1.8500000E+05  1.0405555E-09
  1.9000000E+05  9.3414914E-10
  1.9500000E+05  8.4066167E-10
  2.0000000E+05  7.5828181E-10
  2.0500000E+05  6.8548542E-10
  2.1000000E+05  6.2098490E-10
  2.1500000E+05  5.6368831E-10
  2.2000000E+05  5.1266629E-10
  2.2500000E+05  4.6712509E-10
  2.3000000E+05  4.2638459E-10
  2.3500000E+05  3.8986013E-10
  2.4000000E+05  3.5704763E-10
  2.4500000E+05  3.2751123E-10
  2.5000000E+05  3.0087303E-10
  2.6000000E+05  2.5501904E-10
  2.7000000E+05  2.1732760E-10
  2.8000000E+05  1.8614413E-10
  2.9000000E+05  1.6018854E-10
  3.0000000E+05  1.3846202E-10
  3.1000000E+05  1.2017902E-10
  3.2000000E+05  1.0471721E-10
  3.3000000E+05  9.1580023E-11
  3.4000000E+05  8.0368686E-11
  3.5000000E+05  7.0761026E-11
  3.6000000E+05  6.2495242E-11
  3.7000000E+05  5.5357434E-11
  3.8000000E+05  4.9171921E-11
  3.9000000E+05  4.3793685E-11
  4.0000000E+05  3.9102459E-11
  4.1000000E+05  3.4998053E-11
  4.2000000E+05  3.1396640E-11
  4.3000000E+05  2.8227826E-11
  4.4000000E+05  2.5432271E-11
  4.5000000E+05  2.2959768E-11
  4.6000000E+05  2.0767695E-11
  4.7000000E+05  1.8819748E-11
  4.8000000E+05  1.7084893E-11
  5.0000000E+05  1.4151765E-11
  5.1250000E+05  1.2621087E-11
  5.2500000E+05  1.1282621E-11
  5.3750000E+05  1.0108918E-11
  5.5000000E+05  9.0769151E-12
  5.7500000E+05  7.3631818E-12
  5.8750000E+05  6.6510014E-12
  6.0000000E+05  6.0187004E-12
  6.1250000E+05  5.4560931E-12
  6.2500000E+05  4.9544468E-12
  6.3750000E+05  4.5062530E-12
  6.5000000E+05  4.1050385E-12
  6.6250000E+05  3.7452076E-12
  6.7500000E+05  3.4219099E-12
  6.8750000E+05  3.1309310E-12
  7.0000000E+05  2.8686005E-12
  7.2500000E+05  2.4174680E-12
  7.5000000E+05  2.0473620E-12
  7.7500000E+05  1.7419648E-12
  8.0000000E+05  1.4885889E-12
  8.2500000E+05  1.2772966E-12
  8.5000000E+05  1.1002499E-12
  8.7500000E+05  9.5122387E-13
  9.0000000E+05  8.2524442E-13
  9.2500000E+05  7.1831339E-13
  9.5000000E+05  6.2719946E-13
  9.7500000E+05  5.4927761E-13
  1.0000000E+06  4.8240475E-13
  1.0250000E+06  4.2482319E-13
  1.0500000E+06  3.7508514E-13
  1.0750000E+06  3.3199238E-13
  1.1000000E+06  2.9454911E-13
  1.1250000E+06  2.6192459E-13
  1.1500000E+06  2.3342318E-13
  1.1750000E+06  2.0846033E-13
  1.2000000E+06  1.8654315E-13
  1.2250000E+06  1.6725476E-13
  1.2500000E+06  1.5024143E-13
  1.2750000E+06  1.3520210E-13
  1.3000000E+06  1.2187993E-13
  1.3250000E+06  1.1005510E-13
  1.3500000E+06  9.9538885E-14
  1.3750000E+06  9.0168898E-14
  1.4000000E+06  8.1805031E-14
  1.4250000E+06  7.4326122E-14
  1.4500000E+06  6.7627110E-14
  1.4750000E+06  6.1616716E-14
  1.5000000E+06  5.6215495E-14
  1.5250000E+06  5.1354154E-14
  1.5500000E+06  4.6972133E-14
  1.6000000E+06  3.9440415E-14
  1.6500000E+06  3.3269269E-14
  1.7000000E+06  2.8186701E-14
  1.7500000E+06  2.3980100E-14
  1.8000000E+06  2.0482179E-14
  1.8500000E+06  1.7560076E-14
  1.9000000E+06  1.5107928E-14
  1.9500000E+06  1.3041363E-14
  2.0000000E+06  1.1292746E-14
  2.0500000E+06  9.8079772E-15
  2.1000000E+06  8.5438248E-15
  2.1500000E+06  7.4646691E-15
  2.2000000E+06  6.5409900E-15
  
  
#  73  13  N4  EION =  2.450000000E+02 eV   290
#  S(0) = 2.832201E+00
  2.3815935E+00  0.0000000E+00
  2.3815935E+02  0.0000000E+00
  2.3815935E+02  1.9951224E-03
  2.4500000E+02  1.9951224E-03
  2.4500272E+02  1.9951224E-03
  2.4525259E+02  1.9771545E-03
  2.4550245E+02  1.9602732E-03
  2.4575231E+02  1.9444239E-03
  2.4600218E+02  1.9295568E-03
  2.4650190E+02  1.9025910E-03
  2.4700163E+02  1.8790549E-03
  2.4800109E+02  1.8412197E-03
  2.4900054E+02  1.8142663E-03
  2.5000000E+02  1.7967434E-03
  2.5500000E+02  1.8030562E-03
  2.5625000E+02  1.8151921E-03
  2.5750000E+02  1.8258951E-03
  2.5875000E+02  1.8331000E-03
  2.6000000E+02  1.8355028E-03
  2.6250000E+02  1.8243225E-03
  2.6500000E+02  1.7942090E-03
  2.6750000E+02  1.7508711E-03
  2.7000000E+02  1.6998257E-03
  2.7250000E+02  1.6450462E-03
  2.7500000E+02  1.5890684E-03
  2.7750000E+02  1.5334650E-03
  2.8000000E+02  1.4792771E-03
  2.8500000E+02  1.3779887E-03
  2.9000000E+02  1.2895940E-03
  2.9500000E+02  1.2167764E-03
  3.0000000E+02  1.1605699E-03
  3.1000000E+02  1.0956389E-03
  3.1500000E+02  1.0839812E-03
  3.2000000E+02  1.0839046E-03
  3.3000000E+02  1.1119295E-03
  3.4000000E+02  1.1676457E-03
  3.5000000E+02  1.2407029E-03
  3.6000000E+02  1.3229144E-03
  3.7000000E+02  1.4087861E-03
  3.8000000E+02  1.4951282E-03
  4.0000000E+02  1.6631230E-03
  4.2000000E+02  1.8172733E-03
  4.4000000E+02  1.9491578E-03
  4.6000000E+02  2.0554298E-03
  4.8000000E+02  2.1385300E-03
  5.0000000E+02  2.2019445E-03
  5.2500000E+02  2.2561884E-03
  5.5000000E+02  2.2850833E-03
  5.7500000E+02  2.2928791E-03
  6.0000000E+02  2.2849399E-03
  6.5000000E+02  2.2343147E-03
  6.7500000E+02  2.1956166E-03
  7.0000000E+02  2.1506336E-03
  7.2500000E+02  2.1013910E-03
  7.5000000E+02  2.0494761E-03
  8.0000000E+02  1.9401928E-03
  8.5000000E+02  1.8276139E-03
  9.0000000E+02  1.7167872E-03
  9.5000000E+02  1.6095031E-03
  1.0000000E+03  1.5069492E-03
  1.0500000E+03  1.4101897E-03
  1.1000000E+03  1.3194020E-03
  1.1500000E+03  1.2344529E-03
  1.2000000E+03  1.1553065E-03
  1.2500000E+03  1.0818173E-03
  1.3000000E+03  1.0136223E-03
  1.3500000E+03  9.5031291E-04
  1.4000000E+03  8.9155450E-04
  1.4500000E+03  8.3706636E-04
  1.5000000E+03  7.8655818E-04
  1.6000000E+03  6.9624480E-04
  1.7000000E+03  6.1832635E-04
  1.8000000E+03  5.5090356E-04
  1.9000000E+03  4.9238902E-04
  2.0000000E+03  4.4145322E-04
  2.1000000E+03  3.9697193E-04
  2.2000000E+03  3.5799687E-04
  2.3000000E+03  3.2373368E-04
  2.4000000E+03  2.9351603E-04
  2.5000000E+03  2.6678353E-04
  2.6000000E+03  2.4306377E-04
  2.7000000E+03  2.2195689E-04
  2.8000000E+03  2.0312325E-04
  2.9000000E+03  1.8627347E-04
  3.0000000E+03  1.7116019E-04
  3.1000000E+03  1.5757129E-04
  3.2000000E+03  1.4532429E-04
  3.4000000E+03  1.2424756E-04
  3.6000000E+03  1.0690649E-04
  3.8000000E+03  9.2526511E-05
  4.0000000E+03  8.0515180E-05
  4.2000000E+03  7.0414720E-05
  4.4000000E+03  6.1868025E-05
  4.6000000E+03  5.4594039E-05
  4.8000000E+03  4.8369694E-05
  5.0000000E+03  4.3016522E-05
  5.2500000E+03  3.7333819E-05
  5.5000000E+03  3.2566902E-05
  5.7500000E+03  2.8542606E-05
  6.0000000E+03  2.5125145E-05
  6.5000000E+03  1.9702765E-05
  6.7500000E+03  1.7543160E-05
  7.0000000E+03  1.5672436E-05
  7.2500000E+03  1.4045109E-05
  7.5000000E+03  1.2623915E-05
  7.7500000E+03  1.1378132E-05
  8.0000000E+03  1.0282284E-05
  8.2500000E+03  9.3151311E-06
  8.5000000E+03  8.4588719E-06
  9.0000000E+03  7.0214560E-06
  9.5000000E+03  5.8757459E-06
  1.0000000E+04  4.9533865E-06
  1.0500000E+04  4.2040675E-06
  1.1000000E+04  3.5902569E-06
  1.1500000E+04  3.0836082E-06
  1.2000000E+04  2.6624729E-06
  1.2500000E+04  2.3101433E-06
  1.3000000E+04  2.0136016E-06
  1.3500000E+04  1.7626165E-06
  1.4000000E+04  1.5490788E-06
  1.4500000E+04  1.3665129E-06
  1.5000000E+04  1.2097114E-06
  1.5500000E+04  1.0744581E-06
  1.6000000E+04  9.5731820E-07
  1.6500000E+04  8.5547736E-07
  1.7000000E+04  7.6661670E-07
  1.7500000E+04  6.8881586E-07
  1.8000000E+04  6.2047657E-07
  1.8500000E+04  5.6026241E-07
  1.9000000E+04  5.0705117E-07
  1.9500000E+04  4.5989662E-07
  2.0000000E+04  4.1799762E-07
  2.0500000E+04  3.8067322E-07
  2.1000000E+04  3.4734268E-07
  2.2000000E+04  2.9074576E-07
  2.3000000E+04  2.4500992E-07
  2.4000000E+04  2.0775063E-07
  2.5000000E+04  1.7716934E-07
  2.6000000E+04  1.5189496E-07
  2.7000000E+04  1.3087190E-07
  2.8000000E+04  1.1328019E-07
  2.9000000E+04  9.8477434E-08
  3.0000000E+04  8.5956345E-08
  3.1000000E+04  7.5313306E-08
  3.2000000E+04  6.6224989E-08
  3.3000000E+04  5.8430712E-08
  3.4000000E+04  5.1718941E-08
  3.5000000E+04  4.5917032E-08
  3.6000000E+04  4.0883350E-08
  3.7000000E+04  3.6501092E-08
  3.8000000E+04  3.2673432E-08
  3.9000000E+04  2.9319739E-08
  4.0000000E+04  2.6372583E-08
  4.1000000E+04  2.3775340E-08
  4.2000000E+04  2.1480266E-08
  4.3000000E+04  1.9446952E-08
  4.4000000E+04  1.7641076E-08
  4.6000000E+04  1.4598858E-08
  4.8000000E+04  1.2166486E-08
  5.0000000E+04  1.0205564E-08
  5.1250000E+04  9.1722465E-09
  5.2500000E+04  8.2621525E-09
  5.3750000E+04  7.4584262E-09
  5.5000000E+04  6.7468046E-09
  5.7500000E+04  5.5532178E-09
  5.8750000E+04  5.0521093E-09
  6.0000000E+04  4.6042852E-09
  6.2500000E+04  3.8433615E-09
  6.5000000E+04  3.2283416E-09
  6.7500000E+04  2.7275823E-09
  7.0000000E+04  2.3170570E-09
  7.2500000E+04  1.9783541E-09
  7.5000000E+04  1.6972385E-09
  7.7500000E+04  1.4626111E-09
  8.0000000E+04  1.2657530E-09
  8.2500000E+04  1.0997657E-09
  8.5000000E+04  9.5915355E-10
  8.7500000E+04  8.3951048E-10
  9.0000000E+04  7.3728270E-10
  9.2500000E+04  6.4958775E-10
  9.5000000E+04  5.7407539E-10
  9.7500000E+04  5.0881956E-10
  1.0000000E+05  4.5223404E-10
  1.0250000E+05  4.0300647E-10
  1.0500000E+05  3.6004650E-10
  1.0750000E+05  3.2244441E-10
  1.1000000E+05  2.8943821E-10
  1.1250000E+05  2.6038709E-10
  1.1500000E+05  2.3475023E-10
  1.1750000E+05  2.1206962E-10
  1.2000000E+05  1.9195604E-10
  1.2250000E+05  1.7407771E-10
  1.2500000E+05  1.5815087E-10
  1.3000000E+05  1.3121224E-10
  1.3500000E+05  1.0957085E-10
  1.4000000E+05  9.2053624E-11
  1.4500000E+05  7.7774800E-11
  1.5000000E+05  6.6059140E-11
  1.5500000E+05  5.6387312E-11
  1.6000000E+05  4.8356610E-11
  1.6500000E+05  4.1652336E-11
  1.7000000E+05  3.6026741E-11
  1.7500000E+05  3.1283445E-11
  1.8000000E+05  2.7265788E-11
  1.8500000E+05  2.3848027E-11
  1.9000000E+05  2.0928646E-11
  1.9500000E+05  1.8425236E-11
  2.0000000E+05  1.6270555E-11
  2.0500000E+05  1.4409460E-11
  2.1000000E+05  1.2796523E-11
  2.1500000E+05  1.1394150E-11
  2.2000000E+05  1.0171097E-11
  2.2500000E+05  9.1012860E-12
  2.3000000E+05  8.1628705E-12
  2.3500000E+05  7.3374815E-12
  2.4000000E+05  6.6096184E-12
  2.4500000E+05  5.9661559E-12
  2.5000000E+05  5.3959418E-12
  2.6000000E+05  4.4386155E-12
  2.7000000E+05  3.6768676E-12
  2.8000000E+05  3.0658063E-12
  2.9000000E+05  2.5719048E-12
  3.0000000E+05  2.1698742E-12
  3.1000000E+05  1.8404604E-12
  3.2000000E+05  1.5688728E-12
  3.3000000E+05  1.3436562E-12
  3.4000000E+05  1.1558697E-12
  3.5000000E+05  9.9848440E-13
  3.6000000E+05  8.6593487E-13
  3.7000000E+05  7.5378677E-13
  3.8000000E+05  6.5848553E-13
  3.9000000E+05  5.7716506E-13
  4.0000000E+05  5.0750133E-13
  4.1000000E+05  4.4760001E-13
  4.2000000E+05  3.9590960E-13
  4.3000000E+05  3.5115325E-13
  4.4000000E+05  3.1227536E-13
  4.5000000E+05  2.7839933E-13
  4.6000000E+05  2.4879429E-13
  4.7000000E+05  2.2284854E-13
  4.8000000E+05  2.0004818E-13
  5.0000000E+05  1.6221683E-13
  5.1250000E+05  1.4286628E-13
  5.2500000E+05  1.2618836E-13
  5.3750000E+05  1.1176491E-13
  5.5000000E+05  9.9250608E-14
  5.6250000E+05  8.8359027E-14
  5.7500000E+05  7.8851597E-14
  5.8750000E+05  7.0528851E-14
  6.0000000E+05  6.3223378E-14
  6.1250000E+05  5.6794152E-14
  6.2500000E+05  5.1121952E-14
  6.3750000E+05  4.6105645E-14
  6.5000000E+05  4.1659177E-14
  6.6250000E+05  3.7709099E-14
  6.7500000E+05  3.4192531E-14
  7.0000000E+05  2.8251487E-14
  7.2500000E+05  2.3487542E-14
  7.5000000E+05  1.9639832E-14
  7.7500000E+05  1.6511170E-14
  8.0000000E+05  1.3951144E-14
  8.2500000E+05  1.1844039E-14
  8.5000000E+05  1.0100113E-14
  8.7500000E+05  8.6492399E-15
  9.0000000E+05  7.4362436E-15
  9.2500000E+05  6.4174199E-15
  9.5000000E+05  5.5579305E-15
  9.7500000E+05  4.8298414E-15
  1.0000000E+06  4.2106334E-15
  1.0250000E+06  3.6820561E-15
  1.0500000E+06  3.2292388E-15
  1.0750000E+06  2.8400064E-15
  1.1000000E+06  2.5043462E-15
  1.1250000E+06  2.2139855E-15
  1.1500000E+06  1.9620631E-15
  1.1750000E+06  1.7428680E-15
  1.2000000E+06  1.5516281E-15
  1.2250000E+06  1.3843416E-15
  1.2500000E+06  1.2376434E-15
  1.2750000E+06  1.1086943E-15
  1.3000000E+06  9.9508780E-16
  1.3250000E+06  8.9477772E-16
  1.3500000E+06  8.0601942E-16
  1.4000000E+06  6.5740057E-16
  1.4500000E+06  5.3962994E-16
  1.5000000E+06  4.4559015E-16
  1.5500000E+06  3.6996840E-16
  1.6000000E+06  3.0879186E-16
  1.6500000E+06  2.5905392E-16
  1.7000000E+06  2.1841841E-16
  
  
#  73  14  N5  EION =  2.320000000E+02 eV   291
#  S(0) = 4.257939E+00
  2.2639762E+00  0.0000000E+00
  2.2639762E+02  0.0000000E+00
  2.2639762E+02  2.8055358E-03
  2.3200000E+02  2.8055358E-03
  2.3200272E+02  2.8055358E-03
  2.3240259E+02  2.7796933E-03
  2.3280245E+02  2.7559134E-03
  2.3320231E+02  2.7341332E-03
  2.3360218E+02  2.7142949E-03
  2.3440190E+02  2.6802336E-03
  2.3520163E+02  2.6533254E-03
  2.3680109E+02  2.6192933E-03
  2.3840054E+02  2.6081622E-03
  2.4000000E+02  2.6142524E-03
  2.4250000E+02  2.6403188E-03
  2.4375000E+02  2.6526399E-03
  2.4500000E+02  2.6600725E-03
  2.4625000E+02  2.6604707E-03
  2.4750000E+02  2.6528136E-03
  2.5000000E+02  2.6138896E-03
  2.5250000E+02  2.5499463E-03
  2.5500000E+02  2.4707429E-03
  2.5625000E+02  2.4280706E-03
  2.5750000E+02  2.3844147E-03
  2.6000000E+02  2.2963886E-03
  2.6500000E+02  2.1269771E-03
  2.7000000E+02  1.9758977E-03
  2.7500000E+02  1.8488573E-03
  2.8000000E+02  1.7486539E-03
  2.8500000E+02  1.6758676E-03
  2.9000000E+02  1.6292132E-03
  3.0000000E+02  1.6039798E-03
  3.1000000E+02  1.6506190E-03
  3.2000000E+02  1.7486671E-03
  3.3000000E+02  1.8803104E-03
  3.4000000E+02  2.0301658E-03
  3.5000000E+02  2.1863844E-03
  3.6000000E+02  2.3416209E-03
  3.8000000E+02  2.6363963E-03
  4.0000000E+02  2.9010060E-03
  4.2000000E+02  3.1250614E-03
  4.4000000E+02  3.3025770E-03
  4.6000000E+02  3.4371738E-03
  4.8000000E+02  3.5360015E-03
  5.0000000E+02  3.6042761E-03
  5.2500000E+02  3.6505126E-03
  5.5000000E+02  3.6597300E-03
  5.7500000E+02  3.6406602E-03
  6.0000000E+02  3.6012540E-03
  6.5000000E+02  3.4763339E-03
  6.7500000E+02  3.3972183E-03
  7.0000000E+02  3.3112183E-03
  7.2500000E+02  3.2212551E-03
  7.5000000E+02  3.1290158E-03
  8.0000000E+02  2.9403466E-03
  8.5000000E+02  2.7525554E-03
  9.0000000E+02  2.5716903E-03
  9.5000000E+02  2.3992682E-03
  1.0000000E+03  2.2367624E-03
  1.0500000E+03  2.0850757E-03
  1.1000000E+03  1.9439213E-03
  1.1500000E+03  1.8128625E-03
  1.2000000E+03  1.6916100E-03
  1.2500000E+03  1.5796654E-03
  1.3000000E+03  1.4762758E-03
  1.3500000E+03  1.3807164E-03
  1.4000000E+03  1.2924122E-03
  1.4500000E+03  1.2108502E-03
  1.5000000E+03  1.1355105E-03
  1.6000000E+03  1.0013977E-03
  1.7000000E+03  8.8631690E-04
  1.8000000E+03  7.8721929E-04
  1.9000000E+03  7.0158861E-04
  2.0000000E+03  6.2733903E-04
  2.1000000E+03  5.6272535E-04
  2.2000000E+03  5.0629104E-04
  2.3000000E+03  4.5682551E-04
  2.4000000E+03  4.1331985E-04
  2.5000000E+03  3.7493021E-04
  2.6000000E+03  3.4094874E-04
  2.7000000E+03  3.1077881E-04
  2.8000000E+03  2.8391566E-04
  2.9000000E+03  2.5993080E-04
  3.0000000E+03  2.3845914E-04
  3.1000000E+03  2.1918861E-04
  3.2000000E+03  2.0185149E-04
  3.4000000E+03  1.7208781E-04
  3.6000000E+03  1.4767564E-04
  3.8000000E+03  1.2749064E-04
  4.0000000E+03  1.1067619E-04
  4.2000000E+03  9.6572795E-05
  4.4000000E+03  8.4667710E-05
  4.6000000E+03  7.4558624E-05
  4.8000000E+03  6.5927123E-05
  5.0000000E+03  5.8519148E-05
  5.2500000E+03  5.0672604E-05
  5.5000000E+03  4.4106119E-05
  5.7500000E+03  3.8575093E-05
  6.0000000E+03  3.3888219E-05
  6.5000000E+03  2.6473814E-05
  6.7500000E+03  2.3529586E-05
  7.0000000E+03  2.0983865E-05
  7.2500000E+03  1.8773281E-05
  7.5000000E+03  1.6846011E-05
  7.7500000E+03  1.5159410E-05
  8.0000000E+03  1.3678178E-05
  8.2500000E+03  1.2372932E-05
  8.5000000E+03  1.1219090E-05
  9.0000000E+03  9.2862669E-06
  9.5000000E+03  7.7499860E-06
  1.0000000E+04  6.5164825E-06
  1.0500000E+04  5.5169365E-06
  1.1000000E+04  4.7001432E-06
  1.1500000E+04  4.0275258E-06
  1.2000000E+04  3.4696937E-06
  1.2500000E+04  3.0040155E-06
  1.3000000E+04  2.6128968E-06
  1.3500000E+04  2.2825383E-06
  1.4000000E+04  2.0020249E-06
  1.4500000E+04  1.7626579E-06
  1.5000000E+04  1.5574549E-06
  1.5500000E+04  1.3807734E-06
  1.6000000E+04  1.2280245E-06
  1.6500000E+04  1.0954549E-06
  1.7000000E+04  9.7997719E-07
  1.7500000E+04  8.7903889E-07
  1.8000000E+04  7.9051896E-07
  1.8500000E+04  7.1264661E-07
  1.9000000E+04  6.4393719E-07
  2.0000000E+04  5.2920046E-07
  2.1000000E+04  4.3843386E-07
  2.2000000E+04  3.6593106E-07
  2.3000000E+04  3.0750068E-07
  2.4000000E+04  2.6002453E-07
  2.5000000E+04  2.2115676E-07
  2.6000000E+04  1.8911327E-07
  2.7000000E+04  1.6252378E-07
  2.8000000E+04  1.4032630E-07
  2.9000000E+04  1.2169066E-07
  3.0000000E+04  1.0596269E-07
  3.1000000E+04  9.2623011E-08
  3.2000000E+04  8.1256389E-08
  3.3000000E+04  7.1528711E-08
  3.4000000E+04  6.3169371E-08
  3.5000000E+04  5.5957932E-08
  3.6000000E+04  4.9713877E-08
  3.7000000E+04  4.4288600E-08
  3.8000000E+04  3.9559131E-08
  3.9000000E+04  3.5423246E-08
  4.0000000E+04  3.1795596E-08
  4.1000000E+04  2.8604632E-08
  4.2000000E+04  2.5790122E-08
  4.3000000E+04  2.3301172E-08
  4.4000000E+04  2.1094621E-08
  4.6000000E+04  1.7387157E-08
  4.8000000E+04  1.4433275E-08
  5.0000000E+04  1.2060101E-08
  5.1250000E+04  1.0813023E-08
  5.2500000E+04  9.7169476E-09
  5.3750000E+04  8.7509717E-09
  5.5000000E+04  7.8974400E-09
  5.7500000E+04  6.4700739E-09
  5.8750000E+04  5.8726420E-09
  6.0000000E+04  5.3397890E-09
  6.2500000E+04  4.4369893E-09
  6.5000000E+04  3.7101147E-09
  6.7500000E+04  3.1205404E-09
  7.0000000E+04  2.6390311E-09
  7.2500000E+04  2.2432530E-09
  7.5000000E+04  1.9159907E-09
  7.7500000E+04  1.6438603E-09
  8.0000000E+04  1.4163780E-09
  8.2500000E+04  1.2252730E-09
  8.5000000E+04  1.0639747E-09
  8.7500000E+04  9.2722986E-10
  9.0000000E+04  8.1081311E-10
  9.2500000E+04  7.1130659E-10
  9.5000000E+04  6.2593132E-10
  9.7500000E+04  5.5241622E-10
  1.0000000E+05  4.8889598E-10
  1.0250000E+05  4.3383140E-10
  1.0500000E+05  3.8594721E-10
  1.0750000E+05  3.4418246E-10
  1.1000000E+05  3.0765084E-10
  1.1250000E+05  2.7560897E-10
  1.1500000E+05  2.4743113E-10
  1.2000000E+05  2.0063431E-10
  1.2500000E+05  1.6392150E-10
  1.3000000E+05  1.3486589E-10
  1.3500000E+05  1.1168267E-10
  1.4000000E+05  9.3044776E-11
  1.4500000E+05  7.7955244E-11
  1.5000000E+05  6.5657990E-11
  1.5500000E+05  5.5574515E-11
  1.6000000E+05  4.7258515E-11
  1.6500000E+05  4.0362969E-11
  1.7000000E+05  3.4616039E-11
  1.7500000E+05  2.9803315E-11
  1.8000000E+05  2.5754612E-11
  1.8500000E+05  2.2333998E-11
  1.9000000E+05  1.9432247E-11
  1.9500000E+05  1.6961117E-11
  2.0000000E+05  1.4848952E-11
  2.0500000E+05  1.3037279E-11
  2.1000000E+05  1.1478150E-11
  2.1500000E+05  1.0132074E-11
  2.2000000E+05  8.9663894E-12
  2.2500000E+05  7.9539669E-12
  2.3000000E+05  7.0721913E-12
  2.3500000E+05  6.3021386E-12
  2.4000000E+05  5.6279181E-12
  2.4500000E+05  5.0361402E-12
  2.5000000E+05  4.5154834E-12
  2.6000000E+05  3.6505597E-12
  2.7000000E+05  2.9721928E-12
  2.8000000E+05  2.4358201E-12
  2.9000000E+05  2.0085019E-12
  3.0000000E+05  1.6656528E-12
  3.1000000E+05  1.3887531E-12
  3.2000000E+05  1.1637279E-12
  3.3000000E+05  9.7979150E-13
  3.4000000E+05  8.2861586E-13
  3.5000000E+05  7.0372324E-13
  3.6000000E+05  6.0004073E-13
  3.7000000E+05  5.1356924E-13
  3.8000000E+05  4.4113663E-13
  3.9000000E+05  3.8021206E-13
  4.0000000E+05  3.2876538E-13
  4.1000000E+05  2.8515948E-13
  4.2000000E+05  2.4806750E-13
  4.3000000E+05  2.1640896E-13
  4.4000000E+05  1.8930004E-13
  4.5000000E+05  1.6601472E-13
  4.6000000E+05  1.4595417E-13
  4.7000000E+05  1.2862246E-13
  4.8000000E+05  1.1360742E-13
  5.0000000E+05  8.9207949E-14
  5.1250000E+05  7.7016398E-14
  5.2500000E+05  6.6692465E-14
  5.3750000E+05  5.7919669E-14
  5.5000000E+05  5.0440202E-14
  5.6250000E+05  4.4043148E-14
  5.7500000E+05  3.8555235E-14
  5.8750000E+05  3.3833542E-14
  6.0000000E+05  2.9759729E-14
  6.1250000E+05  2.6235460E-14
  6.2500000E+05  2.3178732E-14
  6.3750000E+05  2.0520934E-14
  6.5000000E+05  1.8204477E-14
  6.6250000E+05  1.6180867E-14
  6.7500000E+05  1.4409157E-14
  6.8750000E+05  1.2854662E-14
  7.0000000E+05  1.1487926E-14
  7.1250000E+05  1.0283865E-14
  7.2500000E+05  9.2210635E-15
  7.5000000E+05  7.4485254E-15
  7.7500000E+05  6.0525828E-15
  8.0000000E+05  4.9458249E-15
  8.2500000E+05  4.0627859E-15
  8.5000000E+05  3.3540390E-15
  8.7500000E+05  2.7819787E-15
  9.0000000E+05  2.3177854E-15
  9.2500000E+05  1.9392207E-15
  9.5000000E+05  1.6290123E-15
  9.7500000E+05  1.3736621E-15
  1.0000000E+06  1.1625604E-15
  1.0250000E+06  9.8732101E-16
  1.0500000E+06  8.4128030E-16
  1.0750000E+06  7.1911676E-16
  1.1000000E+06  6.1656024E-16
  1.1250000E+06  5.3016873E-16
  1.1500000E+06  4.5715540E-16
  1.1750000E+06  3.9525427E-16
  1.2000000E+06  3.4261548E-16
  1.2250000E+06  2.9772309E-16
  1.2500000E+06  2.5933098E-16
  1.2750000E+06  2.2641119E-16
  1.3000000E+06  1.9811166E-16
  1.3250000E+06  1.7372390E-16
  1.3500000E+06  1.5265699E-16
  1.3750000E+06  1.3441659E-16
  1.4000000E+06  1.1858694E-16
  1.4250000E+06  1.0481765E-16
  1.4500000E+06  9.2813910E-17
  1.4750000E+06  8.2327005E-17
  1.5000000E+06  7.3146473E-17
  1.5250000E+06  6.5093732E-17
  1.5500000E+06  5.8017126E-17
  1.6000000E+06  4.6300777E-17
  1.6500000E+06  3.7178231E-17
  1.7000000E+06  3.0036542E-17
  
  
#  73  17  O1  EION =  7.400000000E+01 eV   255
#  S(0) = 3.637509E-01
  6.7199032E-01  0.0000000E+00
  6.7199032E+01  0.0000000E+00
  6.7199032E+01  5.8205633E-04
  7.4000000E+01  5.8205633E-04
  7.4002721E+01  5.8205633E-04
  7.4152653E+01  5.7881953E-04
  7.4302585E+01  5.7570086E-04
  7.4452517E+01  5.7269615E-04
  7.4602449E+01  5.6980140E-04
  7.4902313E+01  5.6432677E-04
  7.5202177E+01  5.5924850E-04
  7.5801905E+01  5.5017915E-04
  7.6401633E+01  5.4241031E-04
  7.7601088E+01  5.3017924E-04
  7.8800544E+01  5.2157393E-04
  8.0000000E+01  5.1586697E-04
  8.1250000E+01  5.1240705E-04
  8.2500000E+01  5.1100587E-04
  8.3750000E+01  5.1127735E-04
  8.5000000E+01  5.1291046E-04
  8.7500000E+01  5.1928579E-04
  9.0000000E+01  5.2855912E-04
  9.2500000E+01  5.3960183E-04
  9.5000000E+01  5.5157908E-04
  9.7500000E+01  5.6386190E-04
  1.0000000E+02  5.7597442E-04
  1.0250000E+02  5.8756068E-04
  1.0500000E+02  5.9836282E-04
  1.0750000E+02  6.0820487E-04
  1.1000000E+02  6.1697734E-04
  1.1500000E+02  6.3114933E-04
  1.2000000E+02  6.4094120E-04
  1.2500000E+02  6.4684118E-04
  1.3000000E+02  6.4952253E-04
  1.3500000E+02  6.4967357E-04
  1.4000000E+02  6.4790107E-04
  1.4500000E+02  6.4468898E-04
  1.5000000E+02  6.4038680E-04
  1.6000000E+02  6.2938884E-04
  1.7000000E+02  6.1593845E-04
  1.8000000E+02  6.0047064E-04
  1.9000000E+02  5.8334710E-04
  2.0000000E+02  5.6505796E-04
  2.1000000E+02  5.4617543E-04
  2.2000000E+02  5.2723888E-04
  2.3000000E+02  5.0866916E-04
  2.4000000E+02  4.9071340E-04
  2.5000000E+02  4.7347365E-04
  2.6000000E+02  4.5695385E-04
  2.7000000E+02  4.4109788E-04
  2.8000000E+02  4.2585768E-04
  2.9000000E+02  4.1119338E-04
  3.0000000E+02  3.9708196E-04
  3.1000000E+02  3.8353887E-04
  3.2000000E+02  3.7057574E-04
  3.4000000E+02  3.4640713E-04
  3.6000000E+02  3.2454044E-04
  3.8000000E+02  3.0472893E-04
  4.0000000E+02  2.8668029E-04
  4.2000000E+02  2.7014164E-04
  4.4000000E+02  2.5494036E-04
  4.6000000E+02  2.4099247E-04
  4.8000000E+02  2.2820556E-04
  5.0000000E+02  2.1646641E-04
  5.2500000E+02  2.0310030E-04
  5.5000000E+02  1.9098188E-04
  5.7500000E+02  1.7992601E-04
  6.0000000E+02  1.6982185E-04
  6.5000000E+02  1.5214039E-04
  6.7500000E+02  1.4437934E-04
  7.0000000E+02  1.3722530E-04
  7.2500000E+02  1.3061228E-04
  7.5000000E+02  1.2448487E-04
  8.0000000E+02  1.1350333E-04
  8.5000000E+02  1.0398035E-04
  9.0000000E+02  9.5669968E-05
  9.5000000E+02  8.8355758E-05
  1.0000000E+03  8.1876234E-05
  1.0500000E+03  7.6113843E-05
  1.1000000E+03  7.0967443E-05
  1.1500000E+03  6.6346526E-05
  1.2000000E+03  6.2177123E-05
  1.2500000E+03  5.8400717E-05
  1.3000000E+03  5.4968914E-05
  1.3500000E+03  5.1840513E-05
  1.4000000E+03  4.8980202E-05
  1.4500000E+03  4.6357697E-05
  1.5000000E+03  4.3946668E-05
  1.6000000E+03  3.9669568E-05
  1.7000000E+03  3.5999282E-05
  1.8000000E+03  3.2824581E-05
  1.9000000E+03  3.0059223E-05
  2.0000000E+03  2.7634621E-05
  2.1000000E+03  2.5496059E-05
  2.2000000E+03  2.3599435E-05
  2.3000000E+03  2.1908946E-05
  2.4000000E+03  2.0395346E-05
  2.5000000E+03  1.9034504E-05
  2.6000000E+03  1.7806310E-05
  2.7000000E+03  1.6693888E-05
  2.8000000E+03  1.5682989E-05
  2.9000000E+03  1.4761513E-05
  3.0000000E+03  1.3919133E-05
  3.1000000E+03  1.3146983E-05
  3.2000000E+03  1.2437414E-05
  3.4000000E+03  1.1180352E-05
  3.6000000E+03  1.0104459E-05
  3.8000000E+03  9.1763482E-06
  4.0000000E+03  8.3700310E-06
  4.2000000E+03  7.6650129E-06
  4.4000000E+03  7.0449510E-06
  4.6000000E+03  6.4966866E-06
  4.8000000E+03  6.0095281E-06
  5.0000000E+03  5.5747101E-06
  5.2500000E+03  5.0938665E-06
  5.5000000E+03  4.6720052E-06
  5.7500000E+03  4.2998494E-06
  6.0000000E+03  3.9698866E-06
  6.5000000E+03  3.4130592E-06
  6.7500000E+03  3.1769342E-06
  7.0000000E+03  2.9640900E-06
  7.2500000E+03  2.7715695E-06
  7.5000000E+03  2.5968669E-06
  8.0000000E+03  2.2927046E-06
  8.5000000E+03  2.0379770E-06
  9.0000000E+03  1.8225568E-06
  9.5000000E+03  1.6387759E-06
  1.0000000E+04  1.4807457E-06
  1.0500000E+04  1.3438860E-06
  1.1000000E+04  1.2245913E-06
  1.1500000E+04  1.1199930E-06
  1.2000000E+04  1.0277855E-06
  1.2500000E+04  9.4609853E-07
  1.3000000E+04  8.7340235E-07
  1.3500000E+04  8.0843558E-07
  1.4000000E+04  7.5015047E-07
  1.4500000E+04  6.9767067E-07
  1.5000000E+04  6.5025867E-07
  1.5500000E+04  6.0729027E-07
  1.6000000E+04  5.6823447E-07
  1.6500000E+04  5.3263737E-07
  1.7000000E+04  5.0010881E-07
  1.8000000E+04  4.4295440E-07
  1.9000000E+04  3.9457286E-07
  2.0000000E+04  3.5328729E-07
  2.1000000E+04  3.1780065E-07
  2.2000000E+04  2.8709721E-07
  2.3000000E+04  2.6037242E-07
  2.4000000E+04  2.3698248E-07
  2.5000000E+04  2.1640754E-07
  2.6000000E+04  1.9822409E-07
  2.7000000E+04  1.8208447E-07
  2.8000000E+04  1.6770134E-07
  2.9000000E+04  1.5483553E-07
  3.0000000E+04  1.4328673E-07
  3.1000000E+04  1.3288626E-07
  3.2000000E+04  1.2349125E-07
  3.3000000E+04  1.1498008E-07
  3.4000000E+04  1.0724872E-07
  3.5000000E+04  1.0020782E-07
  3.6000000E+04  9.3780252E-08
  3.8000000E+04  8.2506611E-08
  4.0000000E+04  7.2990280E-08
  4.2000000E+04  6.4896324E-08
  4.4000000E+04  5.7964819E-08
  4.6000000E+04  5.1991548E-08
  4.8000000E+04  4.6814391E-08
  5.0000000E+04  4.2303494E-08
  5.2500000E+04  3.7444017E-08
  5.5000000E+04  3.3299986E-08
  5.7500000E+04  2.9743542E-08
  5.8750000E+04  2.8153174E-08
  6.0000000E+04  2.6673460E-08
  6.2500000E+04  2.4008910E-08
  6.5000000E+04  2.1684808E-08
  6.7500000E+04  1.9648311E-08
  7.0000000E+04  1.7856179E-08
  7.2500000E+04  1.6272786E-08
  7.5000000E+04  1.4868589E-08
  7.7500000E+04  1.3618949E-08
  8.0000000E+04  1.2503200E-08
  8.2500000E+04  1.1503919E-08
  8.5000000E+04  1.0606344E-08
  8.7500000E+04  9.7979069E-09
  9.0000000E+04  9.0678682E-09
  9.2500000E+04  8.4070116E-09
  9.5000000E+04  7.8073899E-09
  9.7500000E+04  7.2621254E-09
  1.0000000E+05  6.7652458E-09
  1.0250000E+05  6.3115479E-09
  1.0500000E+05  5.8964839E-09
  1.1000000E+05  5.1667948E-09
  1.1500000E+05  4.5496814E-09
  1.2000000E+05  4.0244598E-09
  1.2500000E+05  3.5748282E-09
  1.3000000E+05  3.1878304E-09
  1.3500000E+05  2.8530763E-09
  1.4000000E+05  2.5621632E-09
  1.4500000E+05  2.3082460E-09
  1.5000000E+05  2.0857126E-09
  1.5500000E+05  1.8899351E-09
  1.6000000E+05  1.7170770E-09
  1.6500000E+05  1.5639405E-09
  1.7000000E+05  1.4278435E-09
  1.7500000E+05  1.3065249E-09
  1.8000000E+05  1.1980690E-09
  1.8500000E+05  1.1008466E-09
  1.9000000E+05  1.0134673E-09
  1.9500000E+05  9.3474033E-10
  2.0000000E+05  8.6364334E-10
  2.0500000E+05  7.9929513E-10
  2.1000000E+05  7.4093215E-10
  2.1500000E+05  6.8789070E-10
  2.2000000E+05  6.3959203E-10
  2.2500000E+05  5.9552946E-10
  2.3000000E+05  5.5525871E-10
  2.4000000E+05  4.8457824E-10
  2.5000000E+05  4.2495127E-10
  2.6000000E+05  3.7434623E-10
  2.7000000E+05  3.3115872E-10
  2.8000000E+05  2.9410964E-10
  2.9000000E+05  2.6217077E-10
  3.0000000E+05  2.3451053E-10
  3.1000000E+05  2.1045228E-10
  3.2000000E+05  1.8944216E-10
  3.3000000E+05  1.7102409E-10
  3.4000000E+05  1.5482020E-10
  3.5000000E+05  1.4051578E-10
  3.6000000E+05  1.2784728E-10
  3.7000000E+05  1.1659310E-10
  3.8000000E+05  1.0656615E-10
  3.9000000E+05  9.7607788E-11
  4.0000000E+05  8.9582974E-11
  4.1000000E+05  8.2376307E-11
  4.2000000E+05  7.5888810E-11
  4.3000000E+05  7.0035293E-11
  4.4000000E+05  6.4742189E-11
  4.5000000E+05  5.9945745E-11
  4.6000000E+05  5.5590562E-11
  4.7000000E+05  5.1628375E-11
  4.8000000E+05  4.8017007E-11
  5.0000000E+05  4.1703412E-11
  5.1250000E+05  3.8285779E-11
  5.2500000E+05  3.5214812E-11
  5.3750000E+05  3.2448798E-11
  5.5000000E+05  2.9951803E-11
  5.7500000E+05  2.5644822E-11
  5.8750000E+05  2.3784515E-11
  6.0000000E+05  2.2091447E-11
  6.2500000E+05  1.9137760E-11
  6.5000000E+05  1.6664953E-11
  6.7500000E+05  1.4580754E-11
  7.0000000E+05  1.2813305E-11
  7.2500000E+05  1.1307131E-11
  7.5000000E+05  1.0018274E-11
  
  
#  73  18  O2  EION =  4.700000000E+01 eV   290
#  S(0) = 1.392133E+00
  2.6439170E-01  0.0000000E+00
  2.6439170E+01  0.0000000E+00
  2.6439170E+01  2.6377638E-02
  4.7000000E+01  2.6377638E-02
  4.7002721E+01  2.6377638E-02
  4.7071437E+01  2.6395557E-02
  4.7140153E+01  2.6409154E-02
  4.7208869E+01  2.6418640E-02
  4.7277585E+01  2.6424220E-02
  4.7415017E+01  2.6424413E-02
  4.7552449E+01  2.6411143E-02
  4.7827313E+01  2.6349131E-02
  4.8102177E+01  2.6246809E-02
  4.8651905E+01  2.5947931E-02
  4.9201633E+01  2.5556524E-02
  4.9751361E+01  2.5101181E-02
  5.0301088E+01  2.4601790E-02
  5.0850816E+01  2.4072454E-02
  5.1400544E+01  2.3523372E-02
  5.2500000E+01  2.2394010E-02
  5.3750000E+01  2.1098375E-02
  5.5000000E+01  1.9822071E-02
  5.6250000E+01  1.8584539E-02
  5.7500000E+01  1.7397435E-02
  5.8750000E+01  1.6267779E-02
  6.0000000E+01  1.5199564E-02
  6.2500000E+01  1.3253398E-02
  6.5000000E+01  1.1557306E-02
  6.7500000E+01  1.0094937E-02
  7.0000000E+01  8.8423599E-03
  7.2500000E+01  7.7729461E-03
  7.5000000E+01  6.8604754E-03
  7.7500000E+01  6.0808710E-03
  8.0000000E+01  5.4129802E-03
  8.2500000E+01  4.8387281E-03
  8.5000000E+01  4.3429462E-03
  8.7500000E+01  3.9130452E-03
  9.0000000E+01  3.5386382E-03
  9.2500000E+01  3.2111698E-03
  9.5000000E+01  2.9236071E-03
  9.7500000E+01  2.6701249E-03
  1.0000000E+02  2.4459240E-03
  1.0250000E+02  2.2469825E-03
  1.0500000E+02  2.0699464E-03
  1.0750000E+02  1.9119985E-03
  1.1000000E+02  1.7707229E-03
  1.1250000E+02  1.6440850E-03
  1.1500000E+02  1.5303313E-03
  1.1750000E+02  1.4279356E-03
  1.2000000E+02  1.3355862E-03
  1.2250000E+02  1.2521401E-03
  1.2500000E+02  1.1765944E-03
  1.3000000E+02  1.0457915E-03
  1.3500000E+02  9.3735244E-04
  1.4000000E+02  8.4676258E-04
  1.4500000E+02  7.7050728E-04
  1.5000000E+02  7.0585814E-04
  1.5500000E+02  6.5067865E-04
  1.6000000E+02  6.0329187E-04
  1.6500000E+02  5.6237627E-04
  1.7000000E+02  5.2687569E-04
  1.7500000E+02  4.9593374E-04
  1.8000000E+02  4.6884925E-04
  1.8500000E+02  4.4504967E-04
  1.9000000E+02  4.2405140E-04
  2.0000000E+02  3.8886655E-04
  2.0500000E+02  3.7405054E-04
  2.1000000E+02  3.6073410E-04
  2.1500000E+02  3.4870241E-04
  2.2000000E+02  3.3777776E-04
  2.3000000E+02  3.1867276E-04
  2.4000000E+02  3.0247087E-04
  2.5000000E+02  2.8849936E-04
  2.6000000E+02  2.7628976E-04
  2.7000000E+02  2.6549546E-04
  2.8000000E+02  2.5585648E-04
  2.9000000E+02  2.4717337E-04
  3.0000000E+02  2.3928725E-04
  3.1000000E+02  2.3206723E-04
  3.2000000E+02  2.2540763E-04
  3.4000000E+02  2.1344727E-04
  3.6000000E+02  2.0290542E-04
  3.8000000E+02  1.9345115E-04
  4.0000000E+02  1.8486259E-04
  4.2000000E+02  1.7698789E-04
  4.4000000E+02  1.6972013E-04
  4.6000000E+02  1.6298046E-04
  4.8000000E+02  1.5671013E-04
  5.0000000E+02  1.5085678E-04
  5.2500000E+02  1.4404807E-04
  5.5000000E+02  1.3772824E-04
  5.7500000E+02  1.3184393E-04
  6.0000000E+02  1.2635494E-04
  6.5000000E+02  1.1642609E-04
  6.7500000E+02  1.1192673E-04
  7.0000000E+02  1.0769788E-04
  7.2500000E+02  1.0371164E-04
  7.5000000E+02  9.9945127E-05
  8.0000000E+02  9.3016220E-05
  8.5000000E+02  8.6815235E-05
  9.0000000E+02  8.1233243E-05
  9.5000000E+02  7.6174555E-05
  1.0000000E+03  7.1578895E-05
  1.0500000E+03  6.7397530E-05
  1.1000000E+03  6.3578699E-05
  1.1500000E+03  6.0075552E-05
  1.2000000E+03  5.6851966E-05
  1.2500000E+03  5.3880075E-05
  1.3000000E+03  5.1135229E-05
  1.3500000E+03  4.8594607E-05
  1.4000000E+03  4.6237782E-05
  1.4500000E+03  4.4046887E-05
  1.5000000E+03  4.2006132E-05
  1.6000000E+03  3.8320998E-05
  1.7000000E+03  3.5090278E-05
  1.8000000E+03  3.2242525E-05
  1.9000000E+03  2.9719633E-05
  2.0000000E+03  2.7473760E-05
  2.1000000E+03  2.5465577E-05
  2.2000000E+03  2.3662497E-05
  2.3000000E+03  2.2037435E-05
  2.4000000E+03  2.0567821E-05
  2.5000000E+03  1.9234607E-05
  2.6000000E+03  1.8021556E-05
  2.7000000E+03  1.6914751E-05
  2.8000000E+03  1.5902237E-05
  2.9000000E+03  1.4973710E-05
  3.0000000E+03  1.4120259E-05
  3.1000000E+03  1.3334120E-05
  3.2000000E+03  1.2608500E-05
  3.4000000E+03  1.1315652E-05
  3.6000000E+03  1.0201956E-05
  3.8000000E+03  9.2362927E-06
  4.0000000E+03  8.3940092E-06
  4.2000000E+03  7.6553344E-06
  4.4000000E+03  7.0042716E-06
  4.6000000E+03  6.4277814E-06
  4.8000000E+03  5.9151525E-06
  5.0000000E+03  5.4575140E-06
  5.2500000E+03  4.9516314E-06
  5.5000000E+03  4.5082775E-06
  5.7500000E+03  4.1178144E-06
  6.0000000E+03  3.7723821E-06
  6.5000000E+03  3.1918398E-06
  6.7500000E+03  2.9468863E-06
  7.0000000E+03  2.7268939E-06
  7.2500000E+03  2.5286912E-06
  7.5000000E+03  2.3495875E-06
  7.7500000E+03  2.1872888E-06
  8.0000000E+03  2.0398294E-06
  8.2500000E+03  1.9055171E-06
  8.5000000E+03  1.7828903E-06
  9.0000000E+03  1.5677877E-06
  9.5000000E+03  1.3862113E-06
  1.0000000E+04  1.2317842E-06
  1.0500000E+04  1.0995503E-06
  1.1000000E+04  9.8561481E-07
  1.1500000E+04  8.8688570E-07
  1.2000000E+04  8.0088551E-07
  1.2500000E+04  7.2561108E-07
  1.3000000E+04  6.5943030E-07
  1.3500000E+04  6.0100326E-07
  1.4000000E+04  5.4922211E-07
  1.4500000E+04  5.0316545E-07
  1.5000000E+04  4.6206220E-07
  1.5500000E+04  4.2526333E-07
  1.6000000E+04  3.9221980E-07
  1.6500000E+04  3.6246504E-07
  1.7000000E+04  3.3560054E-07
  1.7500000E+04  3.1128454E-07
  1.8000000E+04  2.8922282E-07
  1.8500000E+04  2.6916109E-07
  1.9000000E+04  2.5087877E-07
  2.0000000E+04  2.1890861E-07
  2.1000000E+04  1.9204771E-07
  2.2000000E+04  1.6932083E-07
  2.3000000E+04  1.4996757E-07
  2.4000000E+04  1.3338899E-07
  2.5000000E+04  1.1910915E-07
  2.6000000E+04  1.0674648E-07
  2.7000000E+04  9.5992747E-08
  2.8000000E+04  8.6597130E-08
  2.9000000E+04  7.8354107E-08
  3.0000000E+04  7.1094213E-08
  3.1000000E+04  6.4676906E-08
  3.2000000E+04  5.8984972E-08
  3.3000000E+04  5.3920138E-08
  3.4000000E+04  4.9399592E-08
  3.5000000E+04  4.5353227E-08
  3.6000000E+04  4.1721440E-08
  3.7000000E+04  3.8453334E-08
  3.8000000E+04  3.5505275E-08
  3.9000000E+04  3.2839709E-08
  4.0000000E+04  3.0424214E-08
  4.1000000E+04  2.8230699E-08
  4.2000000E+04  2.6234738E-08
  4.3000000E+04  2.4415027E-08
  4.4000000E+04  2.2752932E-08
  4.6000000E+04  1.9838189E-08
  4.8000000E+04  1.7381821E-08
  5.0000000E+04  1.5298947E-08
  5.1250000E+04  1.4156474E-08
  5.2500000E+04  1.3120004E-08
  5.3750000E+04  1.2177812E-08
  5.5000000E+04  1.1319673E-08
  5.7500000E+04  9.8208925E-09
  5.8750000E+04  9.1655166E-09
  6.0000000E+04  8.5644451E-09
  6.2500000E+04  7.5043639E-09
  6.5000000E+04  6.6046232E-09
  6.7500000E+04  5.8367391E-09
  7.0000000E+04  5.1780055E-09
  7.2500000E+04  4.6101859E-09
  7.5000000E+04  4.1185274E-09
  7.7500000E+04  3.6910147E-09
  8.0000000E+04  3.3178015E-09
  8.2500000E+04  2.9907726E-09
  8.5000000E+04  2.7032010E-09
  8.7500000E+04  2.4494815E-09
  9.0000000E+04  2.2249217E-09
  9.2500000E+04  2.0255750E-09
  9.5000000E+04  1.8481067E-09
  9.7500000E+04  1.6896874E-09
  1.0000000E+05  1.5479076E-09
  1.0250000E+05  1.4207068E-09
  1.0500000E+05  1.3063177E-09
  1.0750000E+05  1.2032183E-09
  1.1000000E+05  1.1100944E-09
  1.1250000E+05  1.0258074E-09
  1.1500000E+05  9.4936789E-10
  1.1750000E+05  8.7991375E-10
  1.2000000E+05  8.1669157E-10
  1.2250000E+05  7.5904128E-10
  1.2500000E+05  7.0638318E-10
  1.3000000E+05  6.1406201E-10
  1.3500000E+05  5.3631816E-10
  1.4000000E+05  4.7047373E-10
  1.4500000E+05  4.1440850E-10
  1.5000000E+05  3.6643074E-10
  1.5500000E+05  3.2518071E-10
  1.6000000E+05  2.8955828E-10
  1.6500000E+05  2.5866779E-10
  1.7000000E+05  2.3177553E-10
  1.7500000E+05  2.0827714E-10
  1.8000000E+05  1.8767219E-10
  1.8500000E+05  1.6954427E-10
  1.9000000E+05  1.5354516E-10
  1.9500000E+05  1.3938239E-10
  2.0000000E+05  1.2680932E-10
  2.0500000E+05  1.1561706E-10
  2.1000000E+05  1.0562804E-10
  2.1500000E+05  9.6690701E-11
  2.2000000E+05  8.8675288E-11
  2.2500000E+05  8.1470332E-11
  2.3000000E+05  7.4979764E-11
  2.3500000E+05  6.9120509E-11
  2.4000000E+05  6.3820523E-11
  2.4500000E+05  5.9017150E-11
  2.5000000E+05  5.4655741E-11
  2.6000000E+05  4.7073580E-11
  2.7000000E+05  4.0757872E-11
  2.8000000E+05  3.5463639E-11
  2.9000000E+05  3.0999429E-11
  3.0000000E+05  2.7214312E-11
  3.1000000E+05  2.3988355E-11
  3.2000000E+05  2.1225549E-11
  3.3000000E+05  1.8848519E-11
  3.4000000E+05  1.6794535E-11
  3.5000000E+05  1.5012426E-11
  3.6000000E+05  1.3460220E-11
  3.7000000E+05  1.2103297E-11
  3.8000000E+05  1.0912960E-11
  3.9000000E+05  9.8653037E-12
  4.0000000E+05  8.9403210E-12
  4.1000000E+05  8.1211936E-12
  4.2000000E+05  7.3937297E-12
  4.3000000E+05  6.7459059E-12
  4.4000000E+05  6.1674970E-12
  4.5000000E+05  5.6497753E-12
  4.6000000E+05  5.1852655E-12
  4.7000000E+05  4.7675437E-12
  4.8000000E+05  4.3910718E-12
  5.0000000E+05  3.7433519E-12
  5.1250000E+05  3.3986744E-12
  5.2500000E+05  3.0927856E-12
  5.3750000E+05  2.8205575E-12
  5.5000000E+05  2.5776377E-12
  5.7500000E+05  2.1654672E-12
  5.8750000E+05  1.9903421E-12
  6.0000000E+05  1.8326101E-12
  
  
#  73  19  O3  EION =  3.800000000E+01 eV   284
#  S(0) = 5.384383E+00
  1.9000000E-01  0.0000000E+00
  1.9000000E+01  0.0000000E+00
  1.9000000E+01  1.9492027E-01
  3.8000000E+01  1.9492027E-01
  3.8000000E+01  5.9768894E-02
  3.8002721E+01  5.9768894E-02
  3.8102653E+01  5.9579647E-02
  3.8202585E+01  5.9375463E-02
  3.8302517E+01  5.9157743E-02
  3.8402449E+01  5.8927777E-02
  3.8602313E+01  5.8435652E-02
  3.8802177E+01  5.7907256E-02
  3.9201905E+01  5.6767766E-02
  3.9601633E+01  5.5551616E-02
  4.0401088E+01  5.3000531E-02
  4.1200544E+01  5.0405441E-02
  4.2000000E+01  4.7845129E-02
  4.3000000E+01  4.4752275E-02
  4.4000000E+01  4.1815581E-02
  4.5000000E+01  3.9049445E-02
  4.6000000E+01  3.6456407E-02
  4.8000000E+01  3.1773620E-02
  5.0000000E+01  2.7714994E-02
  5.2500000E+01  2.3420415E-02
  5.5000000E+01  1.9872315E-02
  5.7500000E+01  1.6951031E-02
  6.0000000E+01  1.4548730E-02
  6.2500000E+01  1.2571377E-02
  6.5000000E+01  1.0939321E-02
  6.6250000E+01  1.0231688E-02
  6.7500000E+01  9.5866864E-03
  7.0000000E+01  8.4599500E-03
  7.2500000E+01  7.5161340E-03
  7.5000000E+01  6.7209548E-03
  7.7500000E+01  6.0471819E-03
  8.0000000E+01  5.4731468E-03
  8.2500000E+01  4.9815597E-03
  8.5000000E+01  4.5585730E-03
  8.7500000E+01  4.1930096E-03
  9.0000000E+01  3.8757786E-03
  9.2500000E+01  3.5994635E-03
  9.5000000E+01  3.3579165E-03
  9.7500000E+01  3.1460376E-03
  1.0000000E+02  2.9595770E-03
  1.0250000E+02  2.7949329E-03
  1.0500000E+02  2.6490460E-03
  1.0750000E+02  2.5193615E-03
  1.1000000E+02  2.4036704E-03
  1.1250000E+02  2.3000580E-03
  1.1500000E+02  2.2069271E-03
  1.2000000E+02  2.0468085E-03
  1.2500000E+02  1.9143881E-03
  1.3000000E+02  1.8031882E-03
  1.3500000E+02  1.7083997E-03
  1.4000000E+02  1.6265069E-03
  1.4500000E+02  1.5549215E-03
  1.5000000E+02  1.4916900E-03
  1.5500000E+02  1.4353442E-03
  1.6000000E+02  1.3847493E-03
  1.6500000E+02  1.3389979E-03
  1.7000000E+02  1.2973511E-03
  1.8000000E+02  1.2240682E-03
  1.9000000E+02  1.1611374E-03
  2.0000000E+02  1.1059004E-03
  2.1000000E+02  1.0565068E-03
  2.2000000E+02  1.0116737E-03
  2.3000000E+02  9.7055942E-04
  2.4000000E+02  9.3255786E-04
  2.5000000E+02  8.9724525E-04
  2.6000000E+02  8.6429219E-04
  2.7000000E+02  8.3342607E-04
  2.8000000E+02  8.0441909E-04
  2.9000000E+02  7.7708191E-04
  3.0000000E+02  7.5126254E-04
  3.1000000E+02  7.2683120E-04
  3.2000000E+02  7.0367596E-04
  3.4000000E+02  6.6083970E-04
  3.6000000E+02  6.2211832E-04
  3.8000000E+02  5.8692543E-04
  4.0000000E+02  5.5477222E-04
  4.2000000E+02  5.2527865E-04
  4.4000000E+02  4.9814053E-04
  4.6000000E+02  4.7314022E-04
  4.8000000E+02  4.5008938E-04
  5.0000000E+02  4.2878389E-04
  5.2500000E+02  4.0430303E-04
  5.5000000E+02  3.8192055E-04
  5.7500000E+02  3.6139764E-04
  6.0000000E+02  3.4253341E-04
  6.5000000E+02  3.0913772E-04
  6.7500000E+02  2.9432582E-04
  7.0000000E+02  2.8058734E-04
  7.2500000E+02  2.6780242E-04
  7.5000000E+02  2.5587598E-04
  8.0000000E+02  2.3433612E-04
  8.5000000E+02  2.1548700E-04
  9.0000000E+02  1.9886129E-04
  9.5000000E+02  1.8408894E-04
  1.0000000E+03  1.7091611E-04
  1.0500000E+03  1.5913053E-04
  1.1000000E+03  1.4853129E-04
  1.1500000E+03  1.3894971E-04
  1.2000000E+03  1.3025599E-04
  1.2500000E+03  1.2234647E-04
  1.3000000E+03  1.1513125E-04
  1.3500000E+03  1.0853015E-04
  1.4000000E+03  1.0247370E-04
  1.4500000E+03  9.6902212E-05
  1.5000000E+03  9.1763953E-05
  1.6000000E+03  8.2613551E-05
  1.7000000E+03  7.4730531E-05
  1.8000000E+03  6.7892250E-05
  1.9000000E+03  6.1922489E-05
  2.0000000E+03  5.6680138E-05
  2.1000000E+03  5.2051598E-05
  2.2000000E+03  4.7944541E-05
  2.3000000E+03  4.4283653E-05
  2.4000000E+03  4.1007247E-05
  2.5000000E+03  3.8064025E-05
  2.6000000E+03  3.5410858E-05
  2.7000000E+03  3.3011260E-05
  2.8000000E+03  3.0834310E-05
  2.9000000E+03  2.8853715E-05
  3.0000000E+03  2.7047001E-05
  3.1000000E+03  2.5394804E-05
  3.2000000E+03  2.3880350E-05
  3.4000000E+03  2.1208106E-05
  3.6000000E+03  1.8934267E-05
  3.8000000E+03  1.6985050E-05
  4.0000000E+03  1.5302927E-05
  4.2000000E+03  1.3842393E-05
  4.4000000E+03  1.2567113E-05
  4.6000000E+03  1.1447857E-05
  4.8000000E+03  1.0460910E-05
  5.0000000E+03  9.5868404E-06
  5.2500000E+03  8.6287844E-06
  5.5000000E+03  7.7966378E-06
  5.7500000E+03  7.0699497E-06
  6.0000000E+03  6.4322185E-06
  6.5000000E+03  5.3722482E-06
  6.7500000E+03  4.9298285E-06
  7.0000000E+03  4.5351392E-06
  7.2500000E+03  4.1818167E-06
  7.5000000E+03  3.8645030E-06
  7.7500000E+03  3.5786636E-06
  8.0000000E+03  3.3204408E-06
  8.2500000E+03  3.0865358E-06
  8.5000000E+03  2.8741177E-06
  8.7500000E+03  2.6807475E-06
  9.0000000E+03  2.5043151E-06
  9.2500000E+03  2.3429884E-06
  9.5000000E+03  2.1951708E-06
  1.0000000E+04  1.9346501E-06
  1.0500000E+04  1.7134978E-06
  1.1000000E+04  1.5245119E-06
  1.1500000E+04  1.3620292E-06
  1.2000000E+04  1.2215519E-06
  1.2500000E+04  1.0994737E-06
  1.3000000E+04  9.9287927E-07
  1.3500000E+04  8.9939334E-07
  1.4000000E+04  8.1706635E-07
  1.4500000E+04  7.4428826E-07
  1.5000000E+04  6.7972084E-07
  1.5500000E+04  6.2224488E-07
  1.6000000E+04  5.7091954E-07
  1.6500000E+04  5.2495003E-07
  1.7000000E+04  4.8366150E-07
  1.7500000E+04  4.4647844E-07
  1.8000000E+04  4.1290803E-07
  1.8500000E+04  3.8252661E-07
  1.9000000E+04  3.5496854E-07
  1.9500000E+04  3.2991716E-07
  2.0000000E+04  3.0709732E-07
  2.0500000E+04  2.8626914E-07
  2.1000000E+04  2.6722287E-07
  2.2000000E+04  2.3376251E-07
  2.3000000E+04  2.0549303E-07
  2.4000000E+04  1.8145909E-07
  2.5000000E+04  1.6090750E-07
  2.6000000E+04  1.4323911E-07
  2.7000000E+04  1.2797341E-07
  2.8000000E+04  1.1472219E-07
  2.9000000E+04  1.0316946E-07
  3.0000000E+04  9.3056400E-08
  3.1000000E+04  8.4169703E-08
  3.2000000E+04  7.6332564E-08
  3.3000000E+04  6.9397627E-08
  3.4000000E+04  6.3241427E-08
  3.5000000E+04  5.7760012E-08
  3.6000000E+04  5.2865472E-08
  3.7000000E+04  4.8483130E-08
  3.8000000E+04  4.4549285E-08
  3.9000000E+04  4.1009393E-08
  4.0000000E+04  3.7816585E-08
  4.1000000E+04  3.4930445E-08
  4.2000000E+04  3.2315992E-08
  4.3000000E+04  2.9942856E-08
  4.4000000E+04  2.7784585E-08
  4.6000000E+04  2.4023119E-08
  4.8000000E+04  2.0878877E-08
  5.0000000E+04  1.8233564E-08
  5.1250000E+04  1.6791624E-08
  5.2500000E+04  1.5489524E-08
  5.3750000E+04  1.4311231E-08
  5.5000000E+04  1.3242825E-08
  5.7500000E+04  1.1388739E-08
  5.8750000E+04  1.0583215E-08
  6.0000000E+04  9.8474880E-09
  6.2500000E+04  8.5576609E-09
  6.5000000E+04  7.4715128E-09
  6.7500000E+04  6.5515850E-09
  7.0000000E+04  5.7682403E-09
  7.2500000E+04  5.0978446E-09
  7.5000000E+04  4.5214113E-09
  7.7500000E+04  4.0235831E-09
  8.0000000E+04  3.5918592E-09
  8.2500000E+04  3.2160032E-09
  8.5000000E+04  2.8875822E-09
  8.7500000E+04  2.5996121E-09
  9.0000000E+04  2.3462794E-09
  9.2500000E+04  2.1227221E-09
  9.5000000E+04  1.9248555E-09
  9.7500000E+04  1.7492333E-09
  1.0000000E+05  1.5929358E-09
  1.0250000E+05  1.4534801E-09
  1.0500000E+05  1.3287469E-09
  1.0750000E+05  1.2169210E-09
  1.1000000E+05  1.1164423E-09
  1.1250000E+05  1.0259658E-09
  1.1500000E+05  9.4432824E-10
  1.1750000E+05  8.7052064E-10
  1.2000000E+05  8.0366558E-10
  1.2250000E+05  7.4299784E-10
  1.2500000E+05  6.8784833E-10
  1.3000000E+05  5.9182914E-10
  1.3500000E+05  5.1171341E-10
  1.4000000E+05  4.4446849E-10
  1.4500000E+05  3.8771258E-10
  1.5000000E+05  3.3956032E-10
  1.5500000E+05  2.9850825E-10
  1.6000000E+05  2.6334911E-10
  1.6500000E+05  2.3310708E-10
  1.7000000E+05  2.0698873E-10
  1.7500000E+05  1.8434517E-10
  1.8000000E+05  1.6464289E-10
  1.8500000E+05  1.4744093E-10
  1.9000000E+05  1.3237302E-10
  1.9500000E+05  1.1913350E-10
  2.0000000E+05  1.0746617E-10
  2.0500000E+05  9.7155369E-11
  2.1000000E+05  8.8018913E-11
  2.1500000E+05  7.9902284E-11
  2.2000000E+05  7.2673974E-11
  2.2500000E+05  6.6221685E-11
  2.3000000E+05  6.0449191E-11
  2.3500000E+05  5.5273766E-11
  2.4000000E+05  5.0624075E-11
  2.4500000E+05  4.6438427E-11
  2.5000000E+05  4.2663305E-11
  2.5500000E+05  3.9252166E-11
  2.6000000E+05  3.6164446E-11
  2.6500000E+05  3.3364701E-11
  2.7000000E+05  3.0821889E-11
  2.8000000E+05  2.6401340E-11
  2.9000000E+05  2.2721563E-11
  3.0000000E+05  1.9641131E-11
  3.1000000E+05  1.7048788E-11
  3.2000000E+05  1.4856315E-11
  3.3000000E+05  1.2993291E-11
  3.4000000E+05  1.1403189E-11
  3.5000000E+05  1.0040368E-11
  3.6000000E+05  8.8678250E-12
  3.7000000E+05  7.8553315E-12
  3.8000000E+05  6.9780182E-12
  3.9000000E+05  6.2153229E-12
  4.0000000E+05  5.5500594E-12
  4.1000000E+05  4.9678600E-12
  4.2000000E+05  4.4567630E-12
  4.3000000E+05  4.0067645E-12
  4.4000000E+05  3.6095041E-12
  4.5000000E+05  3.2581411E-12
  4.6000000E+05  2.9468625E-12
  4.7000000E+05  2.6706336E-12
  4.8000000E+05  2.4250915E-12
  
  
#  73  15  N6  EION =  3.000000000E+01 eV   306
#  S(0) = 1.063796E+01
  6.7393521E-02  0.0000000E+00
  6.7393521E+00  0.0000000E+00
  6.7393521E+00  3.5003095E-03
  3.0000000E+01  3.5003095E-03
  3.0002721E+01  3.5003095E-03
  3.0152653E+01  3.5298151E-03
  3.0302585E+01  3.5562992E-03
  3.0452517E+01  3.5800545E-03
  3.0602449E+01  3.6013414E-03
  3.0902313E+01  3.6374072E-03
  3.1202177E+01  3.6660625E-03
  3.1801905E+01  3.7059202E-03
  3.2401633E+01  3.7283713E-03
  3.3601088E+01  3.7395995E-03
  3.4800544E+01  3.7245486E-03
  3.6000000E+01  3.6965077E-03
  3.8000000E+01  3.6415159E-03
  4.0000000E+01  3.5956227E-03
  4.2000000E+01  3.5748651E-03
  4.4000000E+01  3.5916471E-03
  4.6000000E+01  3.6557565E-03
  4.8000000E+01  3.7743034E-03
  5.0000000E+01  3.9514675E-03
  5.2500000E+01  4.2567989E-03
  5.5000000E+01  4.6511755E-03
  5.7500000E+01  5.1248843E-03
  6.0000000E+01  5.6648680E-03
  6.5000000E+01  6.8886251E-03
  6.7500000E+01  7.5492846E-03
  7.0000000E+01  8.2314835E-03
  7.2500000E+01  8.9302905E-03
  7.5000000E+01  9.6425494E-03
  8.0000000E+01  1.1099606E-02
  8.5000000E+01  1.2587403E-02
  9.0000000E+01  1.4083815E-02
  9.5000000E+01  1.5556316E-02
  1.0000000E+02  1.6966876E-02
  1.0500000E+02  1.8281285E-02
  1.1000000E+02  1.9474681E-02
  1.1500000E+02  2.0537474E-02
  1.2000000E+02  2.1470888E-02
  1.2500000E+02  2.2285611E-02
  1.3000000E+02  2.2995607E-02
  1.3500000E+02  2.3612847E-02
  1.4000000E+02  2.4147718E-02
  1.4500000E+02  2.4606850E-02
  1.5000000E+02  2.4992261E-02
  1.6000000E+02  2.5549484E-02
  1.7000000E+02  2.5832270E-02
  1.8000000E+02  2.5871304E-02
  1.9000000E+02  2.5715791E-02
  2.0000000E+02  2.5416718E-02
  2.1000000E+02  2.5017105E-02
  2.2000000E+02  2.4539675E-02
  2.3000000E+02  2.3998854E-02
  2.4000000E+02  2.3403617E-02
  2.5000000E+02  2.2761074E-02
  2.6000000E+02  2.2082482E-02
  2.7000000E+02  2.1382411E-02
  2.8000000E+02  2.0672671E-02
  2.9000000E+02  1.9962388E-02
  3.0000000E+02  1.9258550E-02
  3.1000000E+02  1.8566125E-02
  3.2000000E+02  1.7886495E-02
  3.4000000E+02  1.6566583E-02
  3.6000000E+02  1.5307029E-02
  3.8000000E+02  1.4122415E-02
  4.0000000E+02  1.3020300E-02
  4.2000000E+02  1.2002503E-02
  4.4000000E+02  1.1065690E-02
  4.6000000E+02  1.0202851E-02
  4.8000000E+02  9.4082510E-03
  5.0000000E+02  8.6792886E-03
  5.2500000E+02  7.8557342E-03
  5.5000000E+02  7.1205506E-03
  5.7500000E+02  6.4627829E-03
  6.0000000E+02  5.8733904E-03
  6.5000000E+02  4.8727774E-03
  6.7500000E+02  4.4491016E-03
  7.0000000E+02  4.0686885E-03
  7.2500000E+02  3.7265006E-03
  7.5000000E+02  3.4182492E-03
  8.0000000E+02  2.8892304E-03
  8.5000000E+02  2.4566275E-03
  9.0000000E+02  2.1004056E-03
  9.5000000E+02  1.8052046E-03
  1.0000000E+03  1.5593094E-03
  1.0500000E+03  1.3533962E-03
  1.1000000E+03  1.1799272E-03
  1.1500000E+03  1.0329605E-03
  1.2000000E+03  9.0784944E-04
  1.2500000E+03  8.0088301E-04
  1.3000000E+03  7.0904163E-04
  1.3500000E+03  6.2984837E-04
  1.4000000E+03  5.6128148E-04
  1.4500000E+03  5.0168508E-04
  1.5000000E+03  4.4969553E-04
  1.5500000E+03  4.0418421E-04
  1.6000000E+03  3.6421258E-04
  1.6500000E+03  3.2899738E-04
  1.7000000E+03  2.9788119E-04
  1.8000000E+03  2.4581284E-04
  1.9000000E+03  2.0450531E-04
  2.0000000E+03  1.7141380E-04
  2.1000000E+03  1.4466555E-04
  2.2000000E+03  1.2286514E-04
  2.3000000E+03  1.0496128E-04
  2.4000000E+03  9.0153227E-05
  2.5000000E+03  7.7825129E-05
  2.6000000E+03  6.7498907E-05
  2.7000000E+03  5.8800192E-05
  2.8000000E+03  5.1433445E-05
  2.9000000E+03  4.5163568E-05
  3.0000000E+03  3.9802224E-05
  3.1000000E+03  3.5197545E-05
  3.2000000E+03  3.1226311E-05
  3.3000000E+03  2.7787959E-05
  3.4000000E+03  2.4799950E-05
  3.5000000E+03  2.2194180E-05
  3.6000000E+03  1.9914176E-05
  3.7000000E+03  1.7912893E-05
  3.8000000E+03  1.6150963E-05
  3.9000000E+03  1.4595305E-05
  4.0000000E+03  1.3218006E-05
  4.2000000E+03  1.0907468E-05
  4.4000000E+03  9.0693196E-06
  4.6000000E+03  7.5937428E-06
  4.8000000E+03  6.3993311E-06
  5.0000000E+03  5.4250546E-06
  5.2500000E+03  4.4473888E-06
  5.5000000E+03  3.6749235E-06
  5.7500000E+03  3.0588144E-06
  5.8750000E+03  2.7977688E-06
  6.0000000E+03  2.5631231E-06
  6.2500000E+03  2.1611054E-06
  6.5000000E+03  1.8326315E-06
  6.7500000E+03  1.5623926E-06
  7.0000000E+03  1.3386367E-06
  7.2500000E+03  1.1522591E-06
  7.5000000E+03  9.9614690E-07
  7.7500000E+03  8.6470048E-07
  8.0000000E+03  7.5347934E-07
  8.2500000E+03  6.5893781E-07
  8.5000000E+03  5.7822565E-07
  8.7500000E+03  5.0903766E-07
  9.0000000E+03  4.4949915E-07
  9.2500000E+03  3.9807719E-07
  9.5000000E+03  3.5351130E-07
  9.7500000E+03  3.1476005E-07
  1.0000000E+04  2.8095935E-07
  1.0250000E+04  2.5138920E-07
  1.0500000E+04  2.2544676E-07
  1.0750000E+04  2.0262526E-07
  1.1000000E+04  1.8249710E-07
  1.1250000E+04  1.6470041E-07
  1.1500000E+04  1.4892782E-07
  1.2000000E+04  1.2244459E-07
  1.2500000E+04  1.0137083E-07
  1.3000000E+04  8.4467228E-08
  1.3500000E+04  7.0807601E-08
  1.4000000E+04  5.9692587E-08
  1.4500000E+04  5.0589198E-08
  1.5000000E+04  4.3087744E-08
  1.5500000E+04  3.6870768E-08
  1.6000000E+04  3.1690333E-08
  1.6500000E+04  2.7351400E-08
  1.7000000E+04  2.3699616E-08
  1.7500000E+04  2.0612032E-08
  1.8000000E+04  1.7990042E-08
  1.8500000E+04  1.5754150E-08
  1.9000000E+04  1.3839963E-08
  1.9500000E+04  1.2195046E-08
  2.0000000E+04  1.0776455E-08
  2.0500000E+04  9.5488497E-09
  2.1000000E+04  8.4830500E-09
  2.1500000E+04  7.5548540E-09
  2.2000000E+04  6.7441010E-09
  2.2500000E+04  6.0339209E-09
  2.3000000E+04  5.4101478E-09
  2.3500000E+04  4.8608467E-09
  2.4000000E+04  4.3759261E-09
  2.4500000E+04  3.9468235E-09
  2.5000000E+04  3.5662510E-09
  2.6000000E+04  2.9266966E-09
  2.7000000E+04  2.4173575E-09
  2.8000000E+04  2.0086339E-09
  2.9000000E+04  1.6783545E-09
  3.0000000E+04  1.4097297E-09
  3.1000000E+04  1.1899210E-09
  3.2000000E+04  1.0090390E-09
  3.3000000E+04  8.5940417E-10
  3.4000000E+04  7.3500036E-10
  3.5000000E+04  6.3108384E-10
  3.6000000E+04  5.4389352E-10
  3.7000000E+04  4.7042782E-10
  3.8000000E+04  4.0827652E-10
  3.9000000E+04  3.5549437E-10
  4.0000000E+04  3.1050328E-10
  4.1000000E+04  2.7201725E-10
  4.2000000E+04  2.3898399E-10
  4.3000000E+04  2.1053875E-10
  4.4000000E+04  1.8596773E-10
  4.5000000E+04  1.6467876E-10
  4.6000000E+04  1.4617943E-10
  4.7000000E+04  1.3005907E-10
  4.8000000E+04  1.1597397E-10
  5.0000000E+04  9.2799478E-11
  5.1250000E+04  8.1056933E-11
  5.2500000E+04  7.1007535E-11
  5.3750000E+04  6.2377443E-11
  5.5000000E+04  5.4941831E-11
  5.6250000E+04  4.8515267E-11
  5.7500000E+04  4.2944170E-11
  5.8750000E+04  3.8100839E-11
  6.0000000E+04  3.3878678E-11
  6.1250000E+04  3.0188377E-11
  6.2500000E+04  2.6954893E-11
  6.3750000E+04  2.4114980E-11
  6.5000000E+04  2.1615065E-11
  6.6250000E+04  1.9409629E-11
  6.7500000E+04  1.7459876E-11
  7.0000000E+04  1.4199585E-11
  7.2500000E+04  1.1621848E-11
  7.5000000E+04  9.5692492E-12
  7.7500000E+04  7.9238415E-12
  8.0000000E+04  6.5965086E-12
  8.2500000E+04  5.5193793E-12
  8.5000000E+04  4.6403526E-12
  8.7500000E+04  3.9191475E-12
  9.0000000E+04  3.3243971E-12
  9.2500000E+04  2.8315298E-12
  9.5000000E+04  2.4211934E-12
  9.7500000E+04  2.0780562E-12
  1.0000000E+05  1.7899007E-12
  1.0250000E+05  1.5469384E-12
  1.0500000E+05  1.3412912E-12
  1.0750000E+05  1.1665867E-12
  1.1000000E+05  1.0176463E-12
  1.1250000E+05  8.9024229E-13
  1.1500000E+05  7.8090850E-13
  1.1750000E+05  6.8679134E-13
  1.2000000E+05  6.0553219E-13
  1.2250000E+05  5.3517414E-13
  1.2500000E+05  4.7408734E-13
  1.2750000E+05  4.2090956E-13
  1.3000000E+05  3.7449877E-13
  1.3250000E+05  3.3389442E-13
  1.3500000E+05  2.9828602E-13
  1.3750000E+05  2.6698764E-13
  1.4000000E+05  2.3941686E-13
  1.4250000E+05  2.1507782E-13
  1.4500000E+05  1.9354734E-13
  1.5000000E+05  1.5751533E-13
  1.5500000E+05  1.2899546E-13
  1.6000000E+05  1.0626098E-13
  1.6500000E+05  8.8017659E-14
  1.7000000E+05  7.3286582E-14
  1.7500000E+05  6.1321370E-14
  1.8000000E+05  5.1548878E-14
  1.8500000E+05  4.3525567E-14
  1.9000000E+05  3.6905663E-14
  1.9500000E+05  3.1417913E-14
  2.0000000E+05  2.6848288E-14
  2.0500000E+05  2.3026936E-14
  2.1000000E+05  1.9818298E-14
  2.1500000E+05  1.7113626E-14
  2.2000000E+05  1.4825256E-14
  2.2500000E+05  1.2882184E-14
  2.3000000E+05  1.1226644E-14
  2.3500000E+05  9.8114435E-15
  2.4000000E+05  8.5978646E-15
  2.4500000E+05  7.5540184E-15
  2.5000000E+05  6.6535278E-15
  2.5500000E+05  5.8744993E-15
  2.6000000E+05  5.1987081E-15
  2.6500000E+05  4.6109312E-15
  2.7000000E+05  4.0984105E-15
  2.7500000E+05  3.6504186E-15
  2.8000000E+05  3.2579046E-15
  2.8500000E+05  2.9132104E-15
  2.9000000E+05  2.6098410E-15
  2.9500000E+05  2.3422724E-15
  3.0000000E+05  2.1057931E-15
  3.0500000E+05  1.8963744E-15
  3.1000000E+05  1.7105626E-15
  3.2000000E+05  1.3982997E-15
  3.3000000E+05  1.1498316E-15
  3.4000000E+05  9.5080230E-16
  3.5000000E+05  7.9036978E-16
  3.6000000E+05  6.6027747E-16
  3.7000000E+05  5.5419209E-16
  3.8000000E+05  4.6722175E-16
  3.9000000E+05  3.9556197E-16
  4.0000000E+05  3.3623619E-16
  4.1000000E+05  2.8690021E-16
  4.2000000E+05  2.4569569E-16
  4.3000000E+05  2.1114144E-16
  4.4000000E+05  1.8205026E-16
  4.5000000E+05  1.5746434E-16
  4.6000000E+05  1.3660928E-16
  4.7000000E+05  1.1885674E-16
  4.8000000E+05  1.0369454E-16
  5.0000000E+05  7.9540834E-17
  5.1250000E+05  6.7732951E-17
  5.2500000E+05  5.7893558E-17
  5.3750000E+05  4.9662713E-17
  
  
#  73  16  N7  EION =  2.800000000E+01 eV   306
#  S(0) = 1.442539E+01
  1.4000000E-01  0.0000000E+00
  1.4000000E+01  0.0000000E+00
  1.4000000E+01  2.3737844E-02
  2.8000000E+01  2.3737844E-02
  2.8000000E+01  5.3209508E-03
  2.8002721E+01  5.3209508E-03
  2.8152653E+01  5.3476373E-03
  2.8302585E+01  5.3703096E-03
  2.8452517E+01  5.3894181E-03
  2.8602449E+01  5.4053572E-03
  2.8902313E+01  5.4290713E-03
  2.9202177E+01  5.4437589E-03
  2.9801905E+01  5.4528927E-03
  3.0401633E+01  5.4431460E-03
  3.1601088E+01  5.3914463E-03
  3.2800544E+01  5.3198023E-03
  3.4000000E+01  5.2434684E-03
  3.6000000E+01  5.1276183E-03
  3.8000000E+01  5.0456876E-03
  4.0000000E+01  5.0140500E-03
  4.2000000E+01  5.0458874E-03
  4.4000000E+01  5.1519145E-03
  4.6000000E+01  5.3398497E-03
  4.8000000E+01  5.6137682E-03
  5.0000000E+01  5.9737269E-03
  5.2500000E+01  6.5385851E-03
  5.5000000E+01  7.2172345E-03
  5.7500000E+01  7.9901087E-03
  6.0000000E+01  8.8360955E-03
  6.5000000E+01  1.0673977E-02
  6.7500000E+01  1.1638754E-02
  7.0000000E+01  1.2622720E-02
  7.2500000E+01  1.3621470E-02
  7.5000000E+01  1.4632041E-02
  8.0000000E+01  1.6680497E-02
  8.5000000E+01  1.8746113E-02
  9.0000000E+01  2.0792908E-02
  9.5000000E+01  2.2773071E-02
  1.0000000E+02  2.4635029E-02
  1.0500000E+02  2.6338198E-02
  1.1000000E+02  2.7857225E-02
  1.1500000E+02  2.9189006E-02
  1.2000000E+02  3.0342019E-02
  1.2500000E+02  3.1336371E-02
  1.3000000E+02  3.2191924E-02
  1.3500000E+02  3.2925157E-02
  1.4000000E+02  3.3550104E-02
  1.4500000E+02  3.4073104E-02
  1.5000000E+02  3.4497240E-02
  1.6000000E+02  3.5060350E-02
  1.7000000E+02  3.5261340E-02
  1.8000000E+02  3.5152025E-02
  1.9000000E+02  3.4801296E-02
  2.0000000E+02  3.4278626E-02
  2.1000000E+02  3.3637237E-02
  2.2000000E+02  3.2903588E-02
  2.3000000E+02  3.2095647E-02
  2.4000000E+02  3.1223870E-02
  2.5000000E+02  3.0297835E-02
  2.6000000E+02  2.9333922E-02
  2.7000000E+02  2.8350657E-02
  2.8000000E+02  2.7362578E-02
  2.9000000E+02  2.6380780E-02
  3.0000000E+02  2.5413653E-02
  3.1000000E+02  2.4466580E-02
  3.2000000E+02  2.3540286E-02
  3.4000000E+02  2.1750202E-02
  3.6000000E+02  2.0053402E-02
  3.8000000E+02  1.8466493E-02
  4.0000000E+02  1.6996761E-02
  4.2000000E+02  1.5644532E-02
  4.4000000E+02  1.4403420E-02
  4.6000000E+02  1.3263122E-02
  4.8000000E+02  1.2215658E-02
  5.0000000E+02  1.1257094E-02
  5.2500000E+02  1.0176625E-02
  5.5000000E+02  9.2139314E-03
  5.7500000E+02  8.3540731E-03
  6.0000000E+02  7.5849108E-03
  6.5000000E+02  6.2820352E-03
  6.7500000E+02  5.7314236E-03
  7.0000000E+02  5.2375676E-03
  7.2500000E+02  4.7937872E-03
  7.5000000E+02  4.3944125E-03
  8.0000000E+02  3.7099018E-03
  8.5000000E+02  3.1509945E-03
  9.0000000E+02  2.6913843E-03
  9.5000000E+02  2.3109848E-03
  1.0000000E+03  1.9944830E-03
  1.0500000E+03  1.7297083E-03
  1.1000000E+03  1.5068552E-03
  1.1500000E+03  1.3182126E-03
  1.2000000E+03  1.1577573E-03
  1.2500000E+03  1.0206797E-03
  1.3000000E+03  9.0307038E-04
  1.3500000E+03  8.0172683E-04
  1.4000000E+03  7.1403847E-04
  1.4500000E+03  6.3786915E-04
  1.5000000E+03  5.7146133E-04
  1.5500000E+03  5.1336145E-04
  1.6000000E+03  4.6236161E-04
  1.6500000E+03  4.1745436E-04
  1.7000000E+03  3.7779461E-04
  1.8000000E+03  3.1147771E-04
  1.9000000E+03  2.5891523E-04
  2.0000000E+03  2.1684425E-04
  2.1000000E+03  1.8286599E-04
  2.2000000E+03  1.5519482E-04
  2.3000000E+03  1.3248664E-04
  2.4000000E+03  1.1371852E-04
  2.5000000E+03  9.8104332E-05
  2.6000000E+03  8.5034293E-05
  2.7000000E+03  7.4031238E-05
  2.8000000E+03  6.4718730E-05
  2.9000000E+03  5.6797511E-05
  3.0000000E+03  5.0027994E-05
  3.1000000E+03  4.4217104E-05
  3.2000000E+03  3.9208280E-05
  3.3000000E+03  3.4873825E-05
  3.4000000E+03  3.1108985E-05
  3.5000000E+03  2.7827371E-05
  3.6000000E+03  2.4957387E-05
  3.7000000E+03  2.2439416E-05
  3.8000000E+03  2.0223595E-05
  3.9000000E+03  1.8268044E-05
  4.0000000E+03  1.6537443E-05
  4.2000000E+03  1.3635981E-05
  4.4000000E+03  1.1329564E-05
  4.6000000E+03  9.4794943E-06
  4.8000000E+03  7.9830380E-06
  5.0000000E+03  6.7632366E-06
  5.1250000E+03  6.1148359E-06
  5.2500000E+03  5.5401011E-06
  5.3750000E+03  5.0293813E-06
  5.5000000E+03  4.5744536E-06
  5.7500000E+03  3.8048455E-06
  5.8750000E+03  3.4789430E-06
  6.0000000E+03  3.1861025E-06
  6.2500000E+03  2.6846327E-06
  6.5000000E+03  2.2751702E-06
  6.7500000E+03  1.9385135E-06
  7.0000000E+03  1.6599327E-06
  7.2500000E+03  1.4280234E-06
  7.5000000E+03  1.2338819E-06
  7.7500000E+03  1.0705032E-06
  8.0000000E+03  9.3233528E-07
  8.2500000E+03  8.1494744E-07
  8.5000000E+03  7.1477996E-07
  8.7500000E+03  6.2895532E-07
  9.0000000E+03  5.5513460E-07
  9.2500000E+03  4.9140618E-07
  9.5000000E+03  4.3619896E-07
  9.7500000E+03  3.8821541E-07
  1.0000000E+04  3.4637944E-07
  1.0250000E+04  3.0979484E-07
  1.0500000E+04  2.7771149E-07
  1.0750000E+04  2.4949904E-07
  1.1000000E+04  2.2462586E-07
  1.1250000E+04  2.0264222E-07
  1.1500000E+04  1.8316627E-07
  1.2000000E+04  1.5048270E-07
  1.2500000E+04  1.2449394E-07
  1.3000000E+04  1.0366270E-07
  1.3500000E+04  8.6840810E-08
  1.4000000E+04  7.3161829E-08
  1.4500000E+04  6.1965860E-08
  1.5000000E+04  5.2745968E-08
  1.5500000E+04  4.5109569E-08
  1.6000000E+04  3.8750227E-08
  1.6500000E+04  3.3427027E-08
  1.7000000E+04  2.8949415E-08
  1.7500000E+04  2.5165695E-08
  1.8000000E+04  2.1954264E-08
  1.8500000E+04  1.9217140E-08
  1.9000000E+04  1.6875006E-08
  1.9500000E+04  1.4863307E-08
  2.0000000E+04  1.3129196E-08
  2.0500000E+04  1.1629211E-08
  2.1000000E+04  1.0327480E-08
  2.1500000E+04  9.1942701E-09
  2.2000000E+04  8.2048262E-09
  2.2500000E+04  7.3384412E-09
  2.3000000E+04  6.5777354E-09
  2.3500000E+04  5.9080744E-09
  2.4000000E+04  5.3170900E-09
  2.4500000E+04  4.7942931E-09
  2.5000000E+04  4.3307596E-09
  2.6000000E+04  3.5521078E-09
  2.7000000E+04  2.9323166E-09
  2.8000000E+04  2.4352038E-09
  2.9000000E+04  2.0336870E-09
  3.0000000E+04  1.7072703E-09
  3.1000000E+04  1.4402893E-09
  3.2000000E+04  1.2206847E-09
  3.3000000E+04  1.0390968E-09
  3.4000000E+04  8.8819515E-10
  3.5000000E+04  7.6220143E-10
  3.6000000E+04  6.5653635E-10
  3.7000000E+04  5.6754635E-10
  3.8000000E+04  4.9229820E-10
  3.9000000E+04  4.2842499E-10
  4.0000000E+04  3.7400714E-10
  4.1000000E+04  3.2748081E-10
  4.2000000E+04  2.8756670E-10
  4.3000000E+04  2.5321377E-10
  4.4000000E+04  2.2355474E-10
  4.5000000E+04  1.9787019E-10
  4.6000000E+04  1.7556215E-10
  4.7000000E+04  1.5613218E-10
  4.8000000E+04  1.3916323E-10
  5.0000000E+04  1.1126239E-10
  5.1250000E+04  9.7134857E-11
  5.2500000E+04  8.5050277E-11
  5.3750000E+04  7.4677244E-11
  5.5000000E+04  6.5743864E-11
  5.6250000E+04  5.8025980E-11
  5.7500000E+04  5.1338035E-11
  5.8750000E+04  4.5525859E-11
  6.0000000E+04  4.0460855E-11
  6.1250000E+04  3.6035348E-11
  6.2500000E+04  3.2158916E-11
  6.3750000E+04  2.8755393E-11
  6.5000000E+04  2.5760290E-11
  6.6250000E+04  2.3118831E-11
  6.7500000E+04  2.0784350E-11
  7.0000000E+04  1.6882615E-11
  7.2500000E+04  1.3799890E-11
  7.5000000E+04  1.1347075E-11
  7.7500000E+04  9.3824938E-12
  8.0000000E+04  7.7991304E-12
  8.2500000E+04  6.5155040E-12
  8.5000000E+04  5.4690702E-12
  8.7500000E+04  4.6114805E-12
  9.0000000E+04  3.9050893E-12
  9.2500000E+04  3.3204164E-12
  9.5000000E+04  2.8342566E-12
  9.7500000E+04  2.4282368E-12
  1.0000000E+05  2.0877242E-12
  1.0250000E+05  1.8010035E-12
  1.0500000E+05  1.5586523E-12
  1.0750000E+05  1.3530554E-12
  1.1000000E+05  1.1780290E-12
  1.1250000E+05  1.0285299E-12
  1.1500000E+05  9.0042695E-13
  1.1750000E+05  7.9032131E-13
  1.2000000E+05  6.9540603E-13
  1.2250000E+05  6.1335402E-13
  1.2500000E+05  5.4222859E-13
  1.2750000E+05  4.8041237E-13
  1.3000000E+05  4.2655079E-13
  1.3250000E+05  3.7950574E-13
  1.3500000E+05  3.3831796E-13
  1.3750000E+05  3.0217646E-13
  1.4000000E+05  2.7039311E-13
  1.4250000E+05  2.4238248E-13
  1.4500000E+05  2.1764572E-13
  1.5000000E+05  1.7635015E-13
  1.5500000E+05  1.4377438E-13
  1.6000000E+05  1.1789471E-13
  1.6500000E+05  9.7198032E-14
  1.7000000E+05  8.0543150E-14
  1.7500000E+05  6.7062290E-14
  1.8000000E+05  5.6090675E-14
  1.8500000E+05  4.7115122E-14
  1.9000000E+05  3.9736591E-14
  1.9500000E+05  3.3642822E-14
  2.0000000E+05  2.8588103E-14
  2.0500000E+05  2.4377925E-14
  2.1000000E+05  2.0857348E-14
  2.1500000E+05  1.7902321E-14
  2.2000000E+05  1.5413054E-14
  2.2500000E+05  1.3308934E-14
  2.3000000E+05  1.1524522E-14
  2.3500000E+05  1.0006462E-14
  2.4000000E+05  8.7110733E-15
  2.4500000E+05  7.6024638E-15
  2.5000000E+05  6.6510315E-15
  2.5500000E+05  5.8322764E-15
  2.6000000E+05  5.1258532E-15
  2.6500000E+05  4.5148108E-15
  2.7000000E+05  3.9849821E-15
  2.7500000E+05  3.5244899E-15
  2.8000000E+05  3.1233425E-15
  2.8500000E+05  2.7731130E-15
  2.9000000E+05  2.4666799E-15
  2.9500000E+05  2.1980082E-15
  3.0000000E+05  1.9619700E-15
  3.0500000E+05  1.7541974E-15
  3.1000000E+05  1.5709591E-15
  3.2000000E+05  1.2657475E-15
  3.3000000E+05  1.0258046E-15
  3.4000000E+05  8.3591012E-16
  3.5000000E+05  6.8468326E-16
  3.6000000E+05  5.6355580E-16
  3.7000000E+05  4.6601321E-16
  3.8000000E+05  3.8705984E-16
  3.9000000E+05  3.2283959E-16
  4.0000000E+05  2.7034807E-16
  4.1000000E+05  2.2723779E-16
  4.2000000E+05  1.9167282E-16
  4.3000000E+05  1.6220851E-16
  4.4000000E+05  1.3770419E-16
  4.5000000E+05  1.1726466E-16
  4.6000000E+05  1.0016980E-16
  4.7000000E+05  8.5833181E-17
  4.8000000E+05  7.3776485E-17
  
  
#  73  20  O4  EION =  8.140000000E+00 eV   289
#  S(0) = 4.950491E+00
  2.4070160E-02  0.0000000E+00
  2.4070160E+00  0.0000000E+00
  2.4070160E+00  6.2241191E-02
  8.1400000E+00  6.2241191E-02
  8.1427211E+00  6.2241191E-02
  8.2141769E+00  6.3762105E-02
  8.2856327E+00  6.5267500E-02
  8.3570885E+00  6.6757150E-02
  8.4285442E+00  6.8230885E-02
  8.5000000E+00  6.9688593E-02
  9.0000000E+00  7.9439071E-02
  9.5000000E+00  8.8425318E-02
  1.0000000E+01  9.6704701E-02
  1.0500000E+01  1.0434467E-01
  1.1000000E+01  1.1140858E-01
  1.1500000E+01  1.1794977E-01
  1.2000000E+01  1.2400986E-01
  1.2500000E+01  1.2961874E-01
  1.3000000E+01  1.3479565E-01
  1.3500000E+01  1.3955061E-01
  1.4000000E+01  1.4388615E-01
  1.4500000E+01  1.4779863E-01
  1.5000000E+01  1.5128011E-01
  1.6000000E+01  1.5690917E-01
  1.7000000E+01  1.6068813E-01
  1.8000000E+01  1.6256183E-01
  1.9000000E+01  1.6253968E-01
  2.0000000E+01  1.6071390E-01
  2.1000000E+01  1.5725938E-01
  2.2000000E+01  1.5242115E-01
  2.3000000E+01  1.4648468E-01
  2.4000000E+01  1.3974961E-01
  2.5000000E+01  1.3250370E-01
  2.6000000E+01  1.2499994E-01
  2.7000000E+01  1.1745163E-01
  2.8000000E+01  1.1002339E-01
  2.9000000E+01  1.0283631E-01
  3.0000000E+01  9.5973599E-02
  3.1000000E+01  8.9484796E-02
  3.2000000E+01  8.3395744E-02
  3.4000000E+01  7.2432504E-02
  3.6000000E+01  6.3006950E-02
  3.8000000E+01  5.4949357E-02
  4.0000000E+01  4.8065548E-02
  4.2000000E+01  4.2170328E-02
  4.4000000E+01  3.7102755E-02
  4.6000000E+01  3.2726810E-02
  4.8000000E+01  2.8931445E-02
  5.0000000E+01  2.5626307E-02
  5.2500000E+01  2.2073443E-02
  5.5000000E+01  1.9058283E-02
  5.7500000E+01  1.6490734E-02
  6.0000000E+01  1.4298819E-02
  6.2500000E+01  1.2424199E-02
  6.5000000E+01  1.0818156E-02
  6.6250000E+01  1.0102991E-02
  6.7500000E+01  9.4403513E-03
  7.0000000E+01  8.2565633E-03
  7.2500000E+01  7.2377314E-03
  7.5000000E+01  6.3592538E-03
  7.7500000E+01  5.6002914E-03
  8.0000000E+01  4.9430985E-03
  8.2500000E+01  4.3726023E-03
  8.5000000E+01  3.8761508E-03
  8.7500000E+01  3.4430637E-03
  9.0000000E+01  3.0642384E-03
  9.2500000E+01  2.7320225E-03
  9.5000000E+01  2.4399792E-03
  9.7500000E+01  2.1826679E-03
  1.0000000E+02  1.9554712E-03
  1.0250000E+02  1.7544589E-03
  1.0500000E+02  1.5762748E-03
  1.1000000E+02  1.2774249E-03
  1.1250000E+02  1.1522581E-03
  1.1500000E+02  1.0407308E-03
  1.1750000E+02  9.4123810E-04
  1.2000000E+02  8.5241902E-04
  1.2500000E+02  7.0227956E-04
  1.2750000E+02  6.3897607E-04
  1.3000000E+02  5.8236351E-04
  1.3250000E+02  5.3171288E-04
  1.3500000E+02  4.8641904E-04
  1.4000000E+02  4.0974396E-04
  1.4250000E+02  3.7739720E-04
  1.4500000E+02  3.4847568E-04
  1.4750000E+02  3.2261919E-04
  1.5000000E+02  2.9952850E-04
  1.5500000E+02  2.6057640E-04
  1.6000000E+02  2.2971245E-04
  1.6250000E+02  2.1681561E-04
  1.6500000E+02  2.0537899E-04
  1.7000000E+02  1.8629188E-04
  1.7500000E+02  1.7144420E-04
  1.8000000E+02  1.6007566E-04
  1.8500000E+02  1.5157100E-04
  1.9000000E+02  1.4532386E-04
  1.9500000E+02  1.4086483E-04
  2.0000000E+02  1.3785081E-04
  2.0500000E+02  1.3601958E-04
  2.1000000E+02  1.3512865E-04
  2.1500000E+02  1.3497063E-04
  2.2000000E+02  1.3537653E-04
  2.2500000E+02  1.3620448E-04
  2.3000000E+02  1.3734187E-04
  2.3500000E+02  1.3871456E-04
  2.4000000E+02  1.4026037E-04
  2.4500000E+02  1.4192307E-04
  2.5000000E+02  1.4365120E-04
  2.5500000E+02  1.4539991E-04
  2.6000000E+02  1.4714308E-04
  2.7000000E+02  1.5053946E-04
  2.8000000E+02  1.5370646E-04
  2.9000000E+02  1.5654097E-04
  3.0000000E+02  1.5900497E-04
  3.1000000E+02  1.6108123E-04
  3.2000000E+02  1.6275994E-04
  3.4000000E+02  1.6499879E-04
  3.6000000E+02  1.6593508E-04
  3.8000000E+02  1.6576700E-04
  4.0000000E+02  1.6466250E-04
  4.2000000E+02  1.6278209E-04
  4.4000000E+02  1.6027841E-04
  4.6000000E+02  1.5728943E-04
  4.8000000E+02  1.5395196E-04
  5.0000000E+02  1.5038067E-04
  5.2500000E+02  1.4570607E-04
  5.5000000E+02  1.4088592E-04
  5.7500000E+02  1.3599891E-04
  6.0000000E+02  1.3112329E-04
  6.5000000E+02  1.2162672E-04
  6.7500000E+02  1.1705146E-04
  7.0000000E+02  1.1260185E-04
  7.2500000E+02  1.0828664E-04
  7.5000000E+02  1.0411714E-04
  8.0000000E+02  9.6240893E-05
  8.5000000E+02  8.8985437E-05
  9.0000000E+02  8.2327602E-05
  9.5000000E+02  7.6238841E-05
  1.0000000E+03  7.0685051E-05
  1.0500000E+03  6.5616928E-05
  1.1000000E+03  6.0980858E-05
  1.1500000E+03  5.6733563E-05
  1.2000000E+03  5.2842643E-05
  1.2500000E+03  4.9277881E-05
  1.3000000E+03  4.6010030E-05
  1.3500000E+03  4.3011544E-05
  1.4000000E+03  4.0257291E-05
  1.4500000E+03  3.7723574E-05
  1.5000000E+03  3.5388602E-05
  1.6000000E+03  3.1240697E-05
  1.7000000E+03  2.7689021E-05
  1.8000000E+03  2.4635474E-05
  1.9000000E+03  2.1999518E-05
  2.0000000E+03  1.9714762E-05
  2.1000000E+03  1.7725193E-05
  2.2000000E+03  1.5984431E-05
  2.3000000E+03  1.4455437E-05
  2.4000000E+03  1.3108534E-05
  2.5000000E+03  1.1918616E-05
  2.6000000E+03  1.0863798E-05
  2.7000000E+03  9.9253973E-06
  2.8000000E+03  9.0878249E-06
  2.9000000E+03  8.3382590E-06
  3.0000000E+03  7.6658933E-06
  3.1000000E+03  7.0614079E-06
  3.2000000E+03  6.5166432E-06
  3.3000000E+03  6.0244424E-06
  3.4000000E+03  5.5786527E-06
  3.5000000E+03  5.1739777E-06
  3.6000000E+03  4.8058989E-06
  3.8000000E+03  4.1643791E-06
  4.0000000E+03  3.6281402E-06
  4.2000000E+03  3.1767992E-06
  4.4000000E+03  2.7944016E-06
  4.6000000E+03  2.4685023E-06
  4.8000000E+03  2.1892911E-06
  5.0000000E+03  1.9489019E-06
  5.2500000E+03  1.6934242E-06
  5.5000000E+03  1.4788534E-06
  5.7500000E+03  1.2974939E-06
  5.8750000E+03  1.2173260E-06
  6.0000000E+03  1.1432996E-06
  6.2500000E+03  1.0114831E-06
  6.5000000E+03  8.9822443E-07
  6.7500000E+03  8.0045088E-07
  7.0000000E+03  7.1567206E-07
  7.2500000E+03  6.4185623E-07
  7.5000000E+03  5.7733551E-07
  7.7500000E+03  5.2073259E-07
  8.0000000E+03  4.7090345E-07
  8.2500000E+03  4.2689276E-07
  8.5000000E+03  3.8789981E-07
  8.7500000E+03  3.5325040E-07
  9.0000000E+03  3.2237443E-07
  9.2500000E+03  2.9478774E-07
  9.5000000E+03  2.7007751E-07
  9.7500000E+03  2.4789043E-07
  1.0000000E+04  2.2792304E-07
  1.0250000E+04  2.0991382E-07
  1.0500000E+04  1.9363663E-07
  1.0750000E+04  1.7889533E-07
  1.1000000E+04  1.6551929E-07
  1.1250000E+04  1.5335968E-07
  1.1500000E+04  1.4228632E-07
  1.2000000E+04  1.2295538E-07
  1.2500000E+04  1.0676743E-07
  1.3000000E+04  9.3130476E-08
  1.3500000E+04  8.1578718E-08
  1.4000000E+04  7.1742580E-08
  1.4500000E+04  6.3326685E-08
  1.5000000E+04  5.6093258E-08
  1.5500000E+04  4.9849598E-08
  1.6000000E+04  4.4438576E-08
  1.6500000E+04  3.9731327E-08
  1.7000000E+04  3.5621596E-08
  1.7500000E+04  3.2021318E-08
  1.8000000E+04  2.8857140E-08
  1.8500000E+04  2.6067685E-08
  1.9000000E+04  2.3601388E-08
  1.9500000E+04  2.1414738E-08
  2.0000000E+04  1.9470889E-08
  2.0500000E+04  1.7738518E-08
  2.1000000E+04  1.6190891E-08
  2.1500000E+04  1.4805109E-08
  2.2000000E+04  1.3561500E-08
  2.2500000E+04  1.2443087E-08
  2.3000000E+04  1.1435193E-08
  2.3500000E+04  1.0525101E-08
  2.4000000E+04  9.7017591E-09
  2.4500000E+04  8.9555410E-09
  2.5000000E+04  8.2780396E-09
  2.5500000E+04  7.6618951E-09
  2.6000000E+04  7.1006450E-09
  2.6500000E+04  6.5886013E-09
  2.7000000E+04  6.1207466E-09
  2.8000000E+04  5.3003682E-09
  2.9000000E+04  4.6097125E-09
  3.0000000E+04  4.0252290E-09
  3.1000000E+04  3.5281753E-09
  3.2000000E+04  3.1035366E-09
  3.3000000E+04  2.7392042E-09
  3.4000000E+04  2.4253457E-09
  3.5000000E+04  2.1539318E-09
  3.6000000E+04  1.9183710E-09
  3.7000000E+04  1.7132241E-09
  3.8000000E+04  1.5339803E-09
  3.9000000E+04  1.3768816E-09
  4.0000000E+04  1.2387844E-09
  4.1000000E+04  1.1170480E-09
  4.2000000E+04  1.0094446E-09
  4.3000000E+04  9.1408836E-10
  4.4000000E+04  8.2937650E-10
  4.5000000E+04  7.5394270E-10
  4.6000000E+04  6.8661824E-10
  4.7000000E+04  6.2640031E-10
  4.8000000E+04  5.7242588E-10
  5.0000000E+04  4.8032819E-10
  5.1250000E+04  4.3178120E-10
  5.2500000E+04  3.8901351E-10
  5.3750000E+04  3.5123590E-10
  5.5000000E+04  3.1778035E-10
  5.7500000E+04  2.6164936E-10
  5.8750000E+04  2.3807672E-10
  6.0000000E+04  2.1700679E-10
  6.1250000E+04  1.9813445E-10
  6.2500000E+04  1.8119649E-10
  6.3750000E+04  1.6596524E-10
  6.5000000E+04  1.5224319E-10
  6.6250000E+04  1.3985860E-10
  6.7500000E+04  1.2866172E-10
  6.8750000E+04  1.1852170E-10
  7.0000000E+04  1.0932392E-10
  7.1250000E+04  1.0096778E-10
  7.2500000E+04  9.3364777E-11
  7.3750000E+04  8.6436891E-11
  7.5000000E+04  8.0115223E-11
  7.7500000E+04  6.9053563E-11
  8.0000000E+04  5.9770200E-11
  8.2500000E+04  5.1941262E-11
  8.5000000E+04  4.5308443E-11
  8.7500000E+04  3.9664384E-11
  9.0000000E+04  3.4841060E-11
  9.2500000E+04  3.0701937E-11
  9.5000000E+04  2.7135998E-11
  9.7500000E+04  2.4052496E-11
  1.0000000E+05  2.1377647E-11
  1.0250000E+05  1.9051134E-11
  1.0500000E+05  1.7022357E-11
  1.0750000E+05  1.5248692E-11
  
  
#  73  24  P1  EION =  8.140000000E+00 eV   259
#  S(0) = 2.514343E+00
  4.0700000E-02  0.0000000E+00
  4.0700000E+00  0.0000000E+00
  4.0700000E+00  5.7566565E-01
  8.1400000E+00  5.7566565E-01
  8.1400000E+00  5.3341199E-02
  8.1427211E+00  5.3341199E-02
  8.1784490E+00  5.2254105E-02
  8.2141769E+00  5.1193562E-02
  8.2499048E+00  5.0158806E-02
  8.2856327E+00  4.9149103E-02
  8.3570885E+00  4.7202029E-02
  8.4285442E+00  4.5346928E-02
  8.5000000E+00  4.3578720E-02
  8.7500000E+00  3.8010251E-02
  9.0000000E+00  3.3273442E-02
  9.2500000E+00  2.9226061E-02
  9.5000000E+00  2.5753229E-02
  9.7500000E+00  2.2761616E-02
  1.0000000E+01  2.0174939E-02
  1.0250000E+01  1.7930534E-02
  1.0500000E+01  1.5976648E-02
  1.0750000E+01  1.4270336E-02
  1.1000000E+01  1.2775802E-02
  1.1250000E+01  1.1463073E-02
  1.1500000E+01  1.0306953E-02
  1.1750000E+01  9.2861725E-03
  1.2000000E+01  8.3827184E-03
  1.2250000E+01  7.5812675E-03
  1.2500000E+01  6.8687548E-03
  1.2750000E+01  6.2339897E-03
  1.3000000E+01  5.6673733E-03
  1.3250000E+01  5.1606267E-03
  1.3500000E+01  4.7066167E-03
  1.3750000E+01  4.2991452E-03
  1.4000000E+01  3.9328500E-03
  1.4250000E+01  3.6030535E-03
  1.4500000E+01  3.3056652E-03
  1.4750000E+01  3.0371310E-03
  1.5000000E+01  2.7943150E-03
  1.5250000E+01  2.5744589E-03
  1.5500000E+01  2.3751586E-03
  1.6000000E+01  2.0299082E-03
  1.6500000E+01  1.7442666E-03
  1.7000000E+01  1.5069820E-03
  1.7500000E+01  1.3091554E-03
  1.8000000E+01  1.1436745E-03
  1.8500000E+01  1.0048363E-03
  1.9000000E+01  8.8806183E-04
  1.9500000E+01  7.8958469E-04
  2.0000000E+01  7.0640033E-04
  2.0500000E+01  6.3599877E-04
  2.1000000E+01  5.7632264E-04
  2.1500000E+01  5.2569483E-04
  2.2000000E+01  4.8270445E-04
  2.2500000E+01  4.4617358E-04
  2.3000000E+01  4.1512409E-04
  2.3500000E+01  3.8874434E-04
  2.4000000E+01  3.6634843E-04
  2.4500000E+01  3.4733654E-04
  2.5000000E+01  3.3121589E-04
  2.5500000E+01  3.1758512E-04
  2.6000000E+01  3.0609034E-04
  2.6500000E+01  2.9641131E-04
  2.7000000E+01  2.8828753E-04
  2.8000000E+01  2.7588788E-04
  2.9000000E+01  2.6746758E-04
  3.0000000E+01  2.6195649E-04
  3.1000000E+01  2.5858227E-04
  3.2000000E+01  2.5674848E-04
  3.3000000E+01  2.5600668E-04
  3.4000000E+01  2.5602623E-04
  3.5000000E+01  2.5655676E-04
  3.6000000E+01  2.5739939E-04
  3.8000000E+01  2.5949354E-04
  4.0000000E+01  2.6154100E-04
  4.2000000E+01  2.6312878E-04
  4.4000000E+01  2.6404614E-04
  4.6000000E+01  2.6421854E-04
  4.8000000E+01  2.6363778E-04
  5.0000000E+01  2.6234513E-04
  5.2500000E+01  2.5982538E-04
  5.5000000E+01  2.5643920E-04
  5.7500000E+01  2.5234185E-04
  6.0000000E+01  2.4768019E-04
  6.5000000E+01  2.3719561E-04
  6.7500000E+01  2.3159587E-04
  7.0000000E+01  2.2587960E-04
  7.2500000E+01  2.2011811E-04
  7.5000000E+01  2.1437076E-04
  8.0000000E+01  2.0309145E-04
  8.5000000E+01  1.9229500E-04
  9.0000000E+01  1.8211665E-04
  9.5000000E+01  1.7261085E-04
  1.0000000E+02  1.6378390E-04
  1.0500000E+02  1.5561134E-04
  1.1000000E+02  1.4805589E-04
  1.1500000E+02  1.4107315E-04
  1.2000000E+02  1.3461818E-04
  1.2500000E+02  1.2864858E-04
  1.3000000E+02  1.2312451E-04
  1.3500000E+02  1.1800893E-04
  1.4000000E+02  1.1326841E-04
  1.4500000E+02  1.0887204E-04
  1.5000000E+02  1.0479067E-04
  1.6000000E+02  9.7463001E-05
  1.7000000E+02  9.1086791E-05
  1.8000000E+02  8.5480563E-05
  1.9000000E+02  8.0494610E-05
  2.0000000E+02  7.5999864E-05
  2.1000000E+02  7.1898830E-05
  2.2000000E+02  6.8120051E-05
  2.3000000E+02  6.4610923E-05
  2.4000000E+02  6.1339288E-05
  2.5000000E+02  5.8284607E-05
  2.6000000E+02  5.5429855E-05
  2.7000000E+02  5.2764427E-05
  2.8000000E+02  5.0278392E-05
  2.9000000E+02  4.7960949E-05
  3.0000000E+02  4.5800571E-05
  3.1000000E+02  4.3785963E-05
  3.2000000E+02  4.1906382E-05
  3.4000000E+02  3.8511901E-05
  3.6000000E+02  3.5543243E-05
  3.8000000E+02  3.2939900E-05
  4.0000000E+02  3.0651998E-05
  4.2000000E+02  2.8631353E-05
  4.4000000E+02  2.6832315E-05
  4.6000000E+02  2.5217638E-05
  4.8000000E+02  2.3754555E-05
  5.0000000E+02  2.2417323E-05
  5.2500000E+02  2.0897396E-05
  5.5000000E+02  1.9526845E-05
  5.7500000E+02  1.8288250E-05
  6.0000000E+02  1.7167103E-05
  6.5000000E+02  1.5227755E-05
  6.7500000E+02  1.4388700E-05
  7.0000000E+02  1.3624812E-05
  7.2500000E+02  1.2927654E-05
  7.5000000E+02  1.2288964E-05
  8.0000000E+02  1.1159745E-05
  8.2500000E+02  1.0657256E-05
  8.5000000E+02  1.0189256E-05
  8.7500000E+02  9.7516130E-06
  9.0000000E+02  9.3412703E-06
  9.5000000E+02  8.5949287E-06
  1.0000000E+03  7.9366846E-06
  1.0500000E+03  7.3549064E-06
  1.1000000E+03  6.8395777E-06
  1.1500000E+03  6.3813323E-06
  1.2000000E+03  5.9708917E-06
  1.2500000E+03  5.6007275E-06
  1.3000000E+03  5.2649275E-06
  1.3500000E+03  4.9587781E-06
  1.4000000E+03  4.6784516E-06
  1.4500000E+03  4.4212844E-06
  1.5000000E+03  4.1853157E-06
  1.6000000E+03  3.7695836E-06
  1.7000000E+03  3.4158425E-06
  1.8000000E+03  3.1109512E-06
  1.9000000E+03  2.8454638E-06
  2.0000000E+03  2.6124060E-06
  2.1000000E+03  2.4070514E-06
  2.2000000E+03  2.2258247E-06
  2.3000000E+03  2.0651618E-06
  2.4000000E+03  1.9214989E-06
  2.5000000E+03  1.7920642E-06
  2.6000000E+03  1.6750885E-06
  2.7000000E+03  1.5692934E-06
  2.8000000E+03  1.4734935E-06
  2.9000000E+03  1.3864151E-06
  3.0000000E+03  1.3068784E-06
  3.1000000E+03  1.2339127E-06
  3.2000000E+03  1.1667851E-06
  3.4000000E+03  1.0479394E-06
  3.6000000E+03  9.4657980E-07
  3.8000000E+03  8.5929358E-07
  4.0000000E+03  7.8338048E-07
  4.2000000E+03  7.1698324E-07
  4.4000000E+03  6.5868695E-07
  4.6000000E+03  6.0724884E-07
  4.8000000E+03  5.6158163E-07
  5.0000000E+03  5.2081273E-07
  5.2500000E+03  4.7571696E-07
  5.5000000E+03  4.3616070E-07
  5.7500000E+03  4.0128456E-07
  6.0000000E+03  3.7038483E-07
  6.5000000E+03  3.1829951E-07
  6.7500000E+03  2.9622929E-07
  7.0000000E+03  2.7633855E-07
  7.2500000E+03  2.5834881E-07
  7.5000000E+03  2.4202597E-07
  7.7500000E+03  2.2717096E-07
  8.0000000E+03  2.1361362E-07
  8.2500000E+03  2.0120782E-07
  8.5000000E+03  1.8982746E-07
  9.0000000E+03  1.6971970E-07
  9.5000000E+03  1.5257183E-07
  1.0000000E+04  1.3783211E-07
  1.0500000E+04  1.2507120E-07
  1.1000000E+04  1.1395122E-07
  1.1500000E+04  1.0420361E-07
  1.2000000E+04  9.5612746E-08
  1.2500000E+04  8.8003751E-08
  1.3000000E+04  8.1233548E-08
  1.3500000E+04  7.5184168E-08
  1.4000000E+04  6.9757688E-08
  1.4500000E+04  6.4872308E-08
  1.5000000E+04  6.0459233E-08
  1.5500000E+04  5.6460242E-08
  1.6000000E+04  5.2825786E-08
  1.6500000E+04  4.9513482E-08
  1.7000000E+04  4.6486910E-08
  1.8000000E+04  4.1169490E-08
  1.9000000E+04  3.6668923E-08
  2.0000000E+04  3.2829180E-08
  2.1000000E+04  2.9529357E-08
  2.2000000E+04  2.6674721E-08
  2.3000000E+04  2.4190266E-08
  2.4000000E+04  2.2015989E-08
  2.5000000E+04  2.0103478E-08
  2.6000000E+04  1.8413366E-08
  2.7000000E+04  1.6913356E-08
  2.8000000E+04  1.5576737E-08
  2.9000000E+04  1.4381227E-08
  3.0000000E+04  1.3308160E-08
  3.1000000E+04  1.2341823E-08
  3.2000000E+04  1.1468929E-08
  3.3000000E+04  1.0678178E-08
  3.4000000E+04  9.9599067E-09
  3.5000000E+04  9.3058091E-09
  3.6000000E+04  8.7087172E-09
  3.8000000E+04  7.6615157E-09
  4.0000000E+04  6.7776249E-09
  4.2000000E+04  6.0258925E-09
  4.4000000E+04  5.3821446E-09
  4.6000000E+04  4.8274019E-09
  4.8000000E+04  4.3466065E-09
  5.0000000E+04  3.9276975E-09
  5.2500000E+04  3.4764343E-09
  5.5000000E+04  3.0916275E-09
  5.7500000E+04  2.7613970E-09
  5.8750000E+04  2.6137279E-09
  6.0000000E+04  2.4763344E-09
  6.2500000E+04  2.2289295E-09
  6.5000000E+04  2.0131400E-09
  6.7500000E+04  1.8240620E-09
  7.0000000E+04  1.6576811E-09
  7.2500000E+04  1.5106825E-09
  7.5000000E+04  1.3803158E-09
  7.7500000E+04  1.2642893E-09
  8.0000000E+04  1.1606897E-09
  8.2500000E+04  1.0679125E-09
  8.5000000E+04  9.8459476E-10
  9.0000000E+04  8.4182991E-10
  9.2500000E+04  7.8048864E-10
  9.5000000E+04  7.2479627E-10
  9.7500000E+04  6.7410797E-10
  1.0000000E+05  6.2789473E-10
  1.0500000E+05  5.4720980E-10


==> anc/colstop/sbethe/sdbase/oos74.tab <==
# Atomic number = 74   (W )
#
#      W/eV         OOS*eV
  
  
#  74   1  K1  EION =  6.952900000E+04 eV   232
#  S(0) = 8.669302E-01
  6.9522069E+02  0.0000000E+00
  6.9522069E+04  0.0000000E+00
  6.9522069E+04  2.8102735E-05
  6.9529000E+04  2.8102735E-05
  6.9529697E+04  2.8102735E-05
  6.9530432E+04  2.7653836E-05
  6.9531167E+04  2.7254783E-05
  6.9531901E+04  2.6898680E-05
  6.9532636E+04  2.6580005E-05
  6.9534106E+04  2.6037829E-05
  6.9535576E+04  2.5600901E-05
  6.9538515E+04  2.4969269E-05
  6.9541454E+04  2.4576992E-05
  6.9544394E+04  2.4354385E-05
  6.9547333E+04  2.4252330E-05
  6.9550273E+04  2.4234302E-05
  6.9553212E+04  2.4272345E-05
  6.9559091E+04  2.4434985E-05
  6.9564970E+04  2.4621484E-05
  6.9570848E+04  2.4769495E-05
  6.9576727E+04  2.4856374E-05
  6.9588485E+04  2.4870815E-05
  6.9600242E+04  2.4789909E-05
  6.9612000E+04  2.4726534E-05
  6.9623758E+04  2.4715991E-05
  6.9635515E+04  2.4740083E-05
  6.9647273E+04  2.4766356E-05
  6.9659030E+04  2.4773442E-05
  6.9670788E+04  2.4758046E-05
  6.9682545E+04  2.4728996E-05
  6.9694303E+04  2.4699217E-05
  6.9717818E+04  2.4666993E-05
  6.9741333E+04  2.4665875E-05
  6.9764848E+04  2.4658636E-05
  6.9776606E+04  2.4646994E-05
  6.9788364E+04  2.4630709E-05
  6.9811879E+04  2.4596304E-05
  6.9858909E+04  2.4557616E-05
  6.9905939E+04  2.4523417E-05
  6.9952970E+04  2.4469434E-05
  6.9976485E+04  2.4446142E-05
  7.0000000E+04  2.4427867E-05
  7.0078125E+04  2.4358933E-05
  7.0156250E+04  2.4281318E-05
  7.0312500E+04  2.4137101E-05
  7.0625000E+04  2.3855782E-05
  7.0937500E+04  2.3575130E-05
  7.1250000E+04  2.3296771E-05
  7.1875000E+04  2.2751941E-05
  7.2500000E+04  2.2217804E-05
  7.3750000E+04  2.1191449E-05
  7.5000000E+04  2.0222121E-05
  7.7500000E+04  1.8448762E-05
  8.0000000E+04  1.6871549E-05
  8.2500000E+04  1.5462941E-05
  8.5000000E+04  1.4200779E-05
  9.0000000E+04  1.2045853E-05
  9.5000000E+04  1.0290690E-05
  1.0000000E+05  8.8485176E-06
  1.0500000E+05  7.6538980E-06
  1.1000000E+05  6.6569666E-06
  1.1500000E+05  5.8192977E-06
  1.2000000E+05  5.1109840E-06
  1.2500000E+05  4.5085303E-06
  1.3000000E+05  3.9933179E-06
  1.3500000E+05  3.5504725E-06
  1.4000000E+05  3.1680216E-06
  1.4500000E+05  2.8362572E-06
  1.5000000E+05  2.5472601E-06
  1.5500000E+05  2.2945272E-06
  1.6000000E+05  2.0726886E-06
  1.6500000E+05  1.8772862E-06
  1.7000000E+05  1.7045995E-06
  1.8000000E+05  1.4153851E-06
  1.9000000E+05  1.1854820E-06
  2.0000000E+05  1.0007895E-06
  2.1000000E+05  8.5098612E-07
  2.2000000E+05  7.2840976E-07
  2.3000000E+05  6.2730085E-07
  2.4000000E+05  5.4327801E-07
  2.5000000E+05  4.7297290E-07
  2.6000000E+05  4.1377005E-07
  2.7000000E+05  3.6361999E-07
  2.8000000E+05  3.2090286E-07
  2.9000000E+05  2.8432851E-07
  3.0000000E+05  2.5286133E-07
  3.1000000E+05  2.2566472E-07
  3.2000000E+05  2.0205815E-07
  3.3000000E+05  1.8148473E-07
  3.4000000E+05  1.6348617E-07
  3.5000000E+05  1.4768323E-07
  3.6000000E+05  1.3376048E-07
  3.8000000E+05  1.1054339E-07
  4.0000000E+05  9.2189250E-08
  4.2000000E+05  7.7519449E-08
  4.4000000E+05  6.5676614E-08
  4.6000000E+05  5.6028070E-08
  4.8000000E+05  4.8100933E-08
  5.0000000E+05  4.1537419E-08
  5.2500000E+05  3.4839966E-08
  5.5000000E+05  2.9448019E-08
  5.7500000E+05  2.5066114E-08
  5.8750000E+05  2.3182861E-08
  6.0000000E+05  2.1474236E-08
  6.2500000E+05  1.8506521E-08
  6.5000000E+05  1.6036531E-08
  6.7500000E+05  1.3966828E-08
  7.0000000E+05  1.2221633E-08
  7.2500000E+05  1.0741456E-08
  7.5000000E+05  9.4792002E-09
  7.7500000E+05  8.3973019E-09
  8.0000000E+05  7.4655698E-09
  8.2500000E+05  6.6595697E-09
  8.5000000E+05  5.9594052E-09
  8.7500000E+05  5.3487744E-09
  9.0000000E+05  4.8142414E-09
  9.2500000E+05  4.3446740E-09
  9.5000000E+05  3.9308027E-09
  1.0000000E+06  3.2403556E-09
  1.0500000E+06  2.6943914E-09
  1.1000000E+06  2.2580856E-09
  1.1500000E+06  1.9060452E-09
  1.2000000E+06  1.6194922E-09
  1.2500000E+06  1.3843611E-09
  1.3000000E+06  1.1899913E-09
  1.3500000E+06  1.0282148E-09
  1.4000000E+06  8.9271132E-10
  1.4500000E+06  7.7854449E-10
  1.5000000E+06  6.8182594E-10
  1.5500000E+06  5.9946861E-10
  1.6000000E+06  5.2900319E-10
  1.6500000E+06  4.6844062E-10
  1.7000000E+06  4.1616843E-10
  1.7500000E+06  3.7087150E-10
  1.8000000E+06  3.3147089E-10
  1.8500000E+06  2.9707675E-10
  1.9000000E+06  2.6695151E-10
  1.9500000E+06  2.4048086E-10
  2.0000000E+06  2.1715064E-10
  2.0500000E+06  1.9652869E-10
  2.1000000E+06  1.7825024E-10
  2.2000000E+06  1.4753371E-10
  2.3000000E+06  1.2303845E-10
  2.4000000E+06  1.0332705E-10
  2.5000000E+06  8.7333165E-11
  2.6000000E+06  7.4255916E-11
  2.7000000E+06  6.3487167E-11
  2.8000000E+06  5.4560583E-11
  2.9000000E+06  4.7115312E-11
  3.0000000E+06  4.0869717E-11
  3.1000000E+06  3.5602207E-11
  3.2000000E+06  3.1137103E-11
  3.3000000E+06  2.7334152E-11
  3.4000000E+06  2.4080647E-11
  3.5000000E+06  2.1285432E-11
  3.6000000E+06  1.8874345E-11
  3.7000000E+06  1.6786701E-11
  3.8000000E+06  1.4972589E-11
  3.9000000E+06  1.3390766E-11
  4.0000000E+06  1.2006995E-11
  4.1000000E+06  1.0792728E-11
  4.2000000E+06  9.7240674E-12
  4.3000000E+06  8.7809111E-12
  4.4000000E+06  7.9462854E-12
  4.6000000E+06  6.5472246E-12
  4.8000000E+06  5.4354724E-12
  5.0000000E+06  4.5440848E-12
  5.1250000E+06  4.0762700E-12
  5.2500000E+06  3.6654170E-12
  5.3750000E+06  3.3035547E-12
  5.5000000E+06  2.9839675E-12
  5.7500000E+06  2.4497584E-12
  5.8750000E+06  2.2262065E-12
  6.0000000E+06  2.0268103E-12
  6.2500000E+06  1.6888785E-12
  6.5000000E+06  1.4165919E-12
  6.7500000E+06  1.1954868E-12
  7.0000000E+06  1.0146436E-12
  7.2500000E+06  8.6573466E-13
  7.5000000E+06  7.4234800E-13
  7.7500000E+06  6.3950624E-13
  8.0000000E+06  5.5331501E-13
  8.2500000E+06  4.8070378E-13
  8.5000000E+06  4.1923434E-13
  8.7500000E+06  3.6695774E-13
  9.0000000E+06  3.2230618E-13
  9.2500000E+06  2.8401061E-13
  9.5000000E+06  2.5103820E-13
  9.7500000E+06  2.2254413E-13
  1.0000000E+07  1.9783377E-13
  1.0250000E+07  1.7633322E-13
  1.0500000E+07  1.5756611E-13
  1.0750000E+07  1.4113536E-13
  1.1000000E+07  1.2670859E-13
  1.1250000E+07  1.1400648E-13
  1.1500000E+07  1.0279328E-13
  1.2000000E+07  8.4065130E-14
  1.2500000E+07  6.9258778E-14
  1.3000000E+07  5.7450046E-14
  1.3500000E+07  4.7955556E-14
  1.4000000E+07  4.0264424E-14
  1.4500000E+07  3.3990684E-14
  1.5000000E+07  2.8839829E-14
  1.5500000E+07  2.4585233E-14
  1.6000000E+07  2.1051039E-14
  1.6500000E+07  1.8099637E-14
  1.7000000E+07  1.5622590E-14
  1.7500000E+07  1.3533897E-14
  1.8000000E+07  1.1764888E-14
  1.8500000E+07  1.0260360E-14
  1.9000000E+07  8.9757062E-15
  1.9500000E+07  7.8746975E-15
  2.0000000E+07  6.9277490E-15
  2.0500000E+07  6.1105723E-15
  2.1000000E+07  5.4031363E-15
  2.1500000E+07  4.7888522E-15
  2.2000000E+07  4.2539217E-15
  2.2500000E+07  3.7868172E-15
  2.3000000E+07  3.3778503E-15
  2.3500000E+07  3.0188675E-15
  2.4000000E+07  2.7029929E-15
  2.4500000E+07  2.4244066E-15
  2.5000000E+07  2.1781658E-15
  2.6000000E+07  1.7665385E-15
  2.7000000E+07  1.4412777E-15
  2.8000000E+07  1.1824831E-15
  2.9000000E+07  9.7513033E-16
  3.0000000E+07  8.0772601E-16
  3.1000000E+07  6.7164523E-16
  3.2000000E+07  5.6041126E-16
  3.3000000E+07  4.6932335E-16
  3.4000000E+07  3.9466685E-16
  
  
#  74   2  L1  EION =  1.210300000E+04 eV   252
#  S(0) = 1.008130E+00
  1.2096536E+02  0.0000000E+00
  1.2096536E+04  0.0000000E+00
  1.2096536E+04  1.0115750E-04
  1.2103000E+04  1.0115750E-04
  1.2103121E+04  1.0115750E-04
  1.2103431E+04  1.0033435E-04
  1.2103741E+04  9.9555699E-05
  1.2104051E+04  9.8818372E-05
  1.2104361E+04  9.8119462E-05
  1.2104981E+04  9.6826733E-05
  1.2105601E+04  9.5659446E-05
  1.2106842E+04  9.3644159E-05
  1.2108082E+04  9.1981724E-05
  1.2110562E+04  8.9469384E-05
  1.2113043E+04  8.7766066E-05
  1.2118004E+04  8.5964300E-05
  1.2120484E+04  8.5599935E-05
  1.2122965E+04  8.5469826E-05
  1.2127926E+04  8.5656507E-05
  1.2132887E+04  8.6133815E-05
  1.2137848E+04  8.6658414E-05
  1.2142809E+04  8.7092221E-05
  1.2152731E+04  8.7498081E-05
  1.2162653E+04  8.7383886E-05
  1.2172575E+04  8.7056185E-05
  1.2182497E+04  8.6763212E-05
  1.2192419E+04  8.6603564E-05
  1.2202341E+04  8.6560328E-05
  1.2212263E+04  8.6566308E-05
  1.2222185E+04  8.6556068E-05
  1.2232107E+04  8.6491777E-05
  1.2242029E+04  8.6370504E-05
  1.2251950E+04  8.6210209E-05
  1.2261872E+04  8.6039046E-05
  1.2281716E+04  8.5746814E-05
  1.2301560E+04  8.5555334E-05
  1.2321404E+04  8.5401061E-05
  1.2341248E+04  8.5209897E-05
  1.2361092E+04  8.4966668E-05
  1.2380936E+04  8.4709793E-05
  1.2400780E+04  8.4473228E-05
  1.2420624E+04  8.4269332E-05
  1.2460312E+04  8.3882082E-05
  1.2480156E+04  8.3668184E-05
  1.2500000E+04  8.3438828E-05
  1.2562500E+04  8.2746984E-05
  1.2593750E+04  8.2429526E-05
  1.2625000E+04  8.2105456E-05
  1.2687500E+04  8.1425183E-05
  1.2718750E+04  8.1095188E-05
  1.2750000E+04  8.0780118E-05
  1.2812500E+04  8.0140673E-05
  1.2875000E+04  7.9491752E-05
  1.2937500E+04  7.8866695E-05
  1.3000000E+04  7.8242883E-05
  1.3125000E+04  7.7014244E-05
  1.3250000E+04  7.5811311E-05
  1.3500000E+04  7.3486632E-05
  1.4000000E+04  6.9104511E-05
  1.4500000E+04  6.5059525E-05
  1.5000000E+04  6.1324449E-05
  1.6000000E+04  5.4674515E-05
  1.7000000E+04  4.8963305E-05
  1.8000000E+04  4.4032946E-05
  1.9000000E+04  3.9755079E-05
  2.0000000E+04  3.6023982E-05
  2.1000000E+04  3.2753848E-05
  2.2000000E+04  2.9874397E-05
  2.3000000E+04  2.7328004E-05
  2.4000000E+04  2.5067057E-05
  2.5000000E+04  2.3052039E-05
  2.6000000E+04  2.1249919E-05
  2.7000000E+04  1.9632923E-05
  2.8000000E+04  1.8177572E-05
  2.9000000E+04  1.6863918E-05
  3.0000000E+04  1.5674919E-05
  3.1000000E+04  1.4595963E-05
  3.2000000E+04  1.3614460E-05
  3.4000000E+04  1.1901740E-05
  3.6000000E+04  1.0465717E-05
  3.8000000E+04  9.2522124E-06
  4.0000000E+04  8.2194048E-06
  4.2000000E+04  7.3346339E-06
  4.4000000E+04  6.5721298E-06
  4.6000000E+04  5.9113654E-06
  4.8000000E+04  5.3358401E-06
  5.0000000E+04  4.8321864E-06
  5.2500000E+04  4.2872508E-06
  5.5000000E+04  3.8205402E-06
  5.7500000E+04  3.4184864E-06
  6.0000000E+04  3.0702639E-06
  6.5000000E+04  2.5021033E-06
  6.7500000E+04  2.2693211E-06
  7.0000000E+04  2.0640597E-06
  7.2500000E+04  1.8823843E-06
  7.5000000E+04  1.7210166E-06
  8.0000000E+04  1.4486567E-06
  8.5000000E+04  1.2297682E-06
  9.0000000E+04  1.0519320E-06
  9.5000000E+04  9.0603057E-07
  1.0000000E+05  7.8526774E-07
  1.0500000E+05  6.8450664E-07
  1.1000000E+05  5.9981599E-07
  1.1500000E+05  5.2815251E-07
  1.2000000E+05  4.6713586E-07
  1.2500000E+05  4.1488620E-07
  1.3000000E+05  3.6990607E-07
  1.3500000E+05  3.3099266E-07
  1.4000000E+05  2.9717260E-07
  1.4500000E+05  2.6765270E-07
  1.5000000E+05  2.4178220E-07
  1.5500000E+05  2.1902407E-07
  1.6000000E+05  1.9893256E-07
  1.6500000E+05  1.8113561E-07
  1.7000000E+05  1.6532110E-07
  1.8000000E+05  1.3862773E-07
  1.9000000E+05  1.1719156E-07
  2.0000000E+05  9.9803478E-08
  2.1000000E+05  8.5569738E-08
  2.2000000E+05  7.3820672E-08
  2.3000000E+05  6.4048192E-08
  2.4000000E+05  5.5862386E-08
  2.5000000E+05  4.8960928E-08
  2.6000000E+05  4.3107117E-08
  2.7000000E+05  3.8113997E-08
  2.8000000E+05  3.3832689E-08
  2.9000000E+05  3.0143717E-08
  3.0000000E+05  2.6950520E-08
  3.1000000E+05  2.4174537E-08
  3.2000000E+05  2.1751452E-08
  3.3000000E+05  1.9628301E-08
  3.4000000E+05  1.7761222E-08
  3.5000000E+05  1.6113710E-08
  3.6000000E+05  1.4655227E-08
  3.7000000E+05  1.3360107E-08
  3.8000000E+05  1.2206685E-08
  3.9000000E+05  1.1176596E-08
  4.0000000E+05  1.0254213E-08
  4.2000000E+05  8.6810544E-09
  4.4000000E+05  7.4014531E-09
  4.6000000E+05  6.3515689E-09
  4.8000000E+05  5.4832651E-09
  5.0000000E+05  4.7598405E-09
  5.2500000E+05  4.0168253E-09
  5.5000000E+05  3.4145425E-09
  5.7500000E+05  2.9219538E-09
  5.8750000E+05  2.7092750E-09
  6.0000000E+05  2.5157610E-09
  6.2500000E+05  2.1782731E-09
  6.5000000E+05  1.8959071E-09
  6.7500000E+05  1.6581261E-09
  7.0000000E+05  1.4566852E-09
  7.2500000E+05  1.2850748E-09
  7.5000000E+05  1.1381132E-09
  7.7500000E+05  1.0116456E-09
  8.0000000E+05  9.0231663E-10
  8.2500000E+05  8.0739773E-10
  8.5000000E+05  7.2465687E-10
  8.7500000E+05  6.5225742E-10
  9.0000000E+05  5.8867936E-10
  9.2500000E+05  5.3265807E-10
  9.5000000E+05  4.8313658E-10
  9.7500000E+05  4.3922733E-10
  1.0000000E+06  4.0018177E-10
  1.0250000E+06  3.6536595E-10
  1.0500000E+06  3.3424067E-10
  1.1000000E+06  2.8128601E-10
  1.1500000E+06  2.3836315E-10
  1.2000000E+06  2.0327444E-10
  1.2500000E+06  1.7436529E-10
  1.3000000E+06  1.5037598E-10
  1.3500000E+06  1.3033705E-10
  1.4000000E+06  1.1349489E-10
  1.4500000E+06  9.9258437E-11
  1.5000000E+06  8.7160256E-11
  1.5500000E+06  7.6827836E-11
  1.6000000E+06  6.7962219E-11
  1.6500000E+06  6.0321850E-11
  1.7000000E+06  5.3710248E-11
  1.7500000E+06  4.7966639E-11
  1.8000000E+06  4.2958760E-11
  1.8500000E+06  3.8577208E-11
  1.9000000E+06  3.4731033E-11
  1.9500000E+06  3.1344265E-11
  2.0000000E+06  2.8353174E-11
  2.0500000E+06  2.5704064E-11
  2.1000000E+06  2.3351513E-11
  2.1500000E+06  2.1256948E-11
  2.2000000E+06  1.9387494E-11
  2.2500000E+06  1.7715036E-11
  2.3000000E+06  1.6215451E-11
  2.4000000E+06  1.3654660E-11
  2.5000000E+06  1.1570479E-11
  2.6000000E+06  9.8614569E-12
  2.7000000E+06  8.4503161E-12
  2.8000000E+06  7.2775983E-12
  2.9000000E+06  6.2971396E-12
  3.0000000E+06  5.4727970E-12
  3.1000000E+06  4.7760506E-12
  3.2000000E+06  4.1842307E-12
  3.3000000E+06  3.6791925E-12
  3.4000000E+06  3.2463165E-12
  3.5000000E+06  2.8737521E-12
  3.6000000E+06  2.5518370E-12
  3.7000000E+06  2.2726506E-12
  3.8000000E+06  2.0296666E-12
  3.9000000E+06  1.8174815E-12
  4.0000000E+06  1.6316003E-12
  4.1000000E+06  1.4682677E-12
  4.2000000E+06  1.3243326E-12
  4.3000000E+06  1.1971404E-12
  4.4000000E+06  1.0844462E-12
  4.5000000E+06  9.8434453E-13
  4.6000000E+06  8.9521247E-13
  4.7000000E+06  8.1566329E-13
  4.8000000E+06  7.4450824E-13
  5.0000000E+06  6.2343254E-13
  5.1250000E+06  5.5979250E-13
  5.2500000E+06  5.0383930E-13
  5.3750000E+06  4.5450514E-13
  5.5000000E+06  4.1088923E-13
  5.7500000E+06  3.3787489E-13
  5.8750000E+06  3.0727548E-13
  6.0000000E+06  2.7995771E-13
  6.2500000E+06  2.3360176E-13
  6.5000000E+06  1.9619115E-13
  6.7500000E+06  1.6576788E-13
  7.0000000E+06  1.4085037E-13
  7.2500000E+06  1.2030607E-13
  7.5000000E+06  1.0326184E-13
  7.7500000E+06  8.9038988E-14
  8.0000000E+06  7.7105795E-14
  8.2500000E+06  6.7042500E-14
  8.5000000E+06  5.8515284E-14
  8.7500000E+06  5.1256880E-14
  9.0000000E+06  4.5051797E-14
  9.2500000E+06  3.9725432E-14
  9.5000000E+06  3.5135624E-14
  9.7500000E+06  3.1166010E-14
  1.0000000E+07  2.7720985E-14
  1.0250000E+07  2.4721545E-14
  1.0500000E+07  2.2101989E-14
  1.0750000E+07  1.9807450E-14
  1.1000000E+07  1.7791865E-14
  1.1250000E+07  1.6016206E-14
  1.1500000E+07  1.4447537E-14
  1.1750000E+07  1.3058054E-14
  1.2000000E+07  1.1824190E-14
  1.2250000E+07  1.0725926E-14
  1.2500000E+07  9.7465182E-15
  1.3000000E+07  8.0891072E-15
  1.3500000E+07  6.7585610E-15
  
  
#  74   3  L2  EION =  1.154600000E+04 eV   253
#  S(0) = 1.117166E+00
  1.1544153E+02  0.0000000E+00
  1.1544153E+04  0.0000000E+00
  1.1544153E+04  1.1491902E-04
  1.1546000E+04  1.1491902E-04
  1.1546116E+04  1.1491902E-04
  1.1546293E+04  1.1728811E-04
  1.1546470E+04  1.1953943E-04
  1.1546648E+04  1.2168301E-04
  1.1546825E+04  1.2372774E-04
  1.1547180E+04  1.2755138E-04
  1.1547534E+04  1.3106386E-04
  1.1548243E+04  1.3731877E-04
  1.1548953E+04  1.4274719E-04
  1.1550371E+04  1.5175633E-04
  1.1551789E+04  1.5893073E-04
  1.1554626E+04  1.6936056E-04
  1.1557463E+04  1.7592308E-04
  1.1560300E+04  1.7964161E-04
  1.1563136E+04  1.8130430E-04
  1.1565973E+04  1.8157223E-04
  1.1568810E+04  1.8097931E-04
  1.1571647E+04  1.7992922E-04
  1.1574484E+04  1.7870660E-04
  1.1577320E+04  1.7749756E-04
  1.1580157E+04  1.7641277E-04
  1.1585831E+04  1.7480221E-04
  1.1591504E+04  1.7394832E-04
  1.1597178E+04  1.7366349E-04
  1.1602851E+04  1.7369524E-04
  1.1608525E+04  1.7382176E-04
  1.1614198E+04  1.7389146E-04
  1.1625545E+04  1.7362403E-04
  1.1631219E+04  1.7330356E-04
  1.1636893E+04  1.7291753E-04
  1.1659587E+04  1.7156512E-04
  1.1670934E+04  1.7123055E-04
  1.1682281E+04  1.7103064E-04
  1.1704975E+04  1.7054108E-04
  1.1716322E+04  1.7014816E-04
  1.1727669E+04  1.6969072E-04
  1.1750364E+04  1.6879269E-04
  1.1773058E+04  1.6808099E-04
  1.1795752E+04  1.6744838E-04
  1.1818446E+04  1.6672615E-04
  1.1841141E+04  1.6590402E-04
  1.1863835E+04  1.6506704E-04
  1.1909223E+04  1.6356415E-04
  1.1954612E+04  1.6205555E-04
  1.1977306E+04  1.6124863E-04
  1.2000000E+04  1.6044078E-04
  1.2031250E+04  1.5938084E-04
  1.2062500E+04  1.5835319E-04
  1.2125000E+04  1.5626500E-04
  1.2187500E+04  1.5417053E-04
  1.2250000E+04  1.5216596E-04
  1.2375000E+04  1.4818263E-04
  1.2437500E+04  1.4627275E-04
  1.2500000E+04  1.4437867E-04
  1.2750000E+04  1.3710934E-04
  1.3000000E+04  1.3029838E-04
  1.3500000E+04  1.1792644E-04
  1.4000000E+04  1.0700270E-04
  1.4500000E+04  9.7332275E-05
  1.5000000E+04  8.8752080E-05
  1.6000000E+04  7.4315672E-05
  1.7000000E+04  6.2776183E-05
  1.8000000E+04  5.3452454E-05
  1.9000000E+04  4.5843226E-05
  2.0000000E+04  3.9575508E-05
  2.1000000E+04  3.4369477E-05
  2.2000000E+04  3.0012232E-05
  2.3000000E+04  2.6340018E-05
  2.4000000E+04  2.3225340E-05
  2.5000000E+04  2.0567956E-05
  2.6000000E+04  1.8288302E-05
  2.7000000E+04  1.6322697E-05
  2.8000000E+04  1.4619792E-05
  2.9000000E+04  1.3137872E-05
  3.0000000E+04  1.1842854E-05
  3.1000000E+04  1.0706696E-05
  3.2000000E+04  9.7062080E-06
  3.4000000E+04  8.0382437E-06
  3.6000000E+04  6.7192353E-06
  3.8000000E+04  5.6640272E-06
  4.0000000E+04  4.8109912E-06
  4.2000000E+04  4.1148266E-06
  4.4000000E+04  3.5417585E-06
  4.6000000E+04  3.0662780E-06
  4.8000000E+04  2.6688935E-06
  5.0000000E+04  2.3345471E-06
  5.2500000E+04  1.9876143E-06
  5.5000000E+04  1.7033857E-06
  5.7500000E+04  1.4686252E-06
  6.0000000E+04  1.2732680E-06
  6.5000000E+04  9.7154241E-07
  6.7500000E+04  8.5445354E-07
  7.0000000E+04  7.5458461E-07
  7.2500000E+04  6.6896528E-07
  7.5000000E+04  5.9520973E-07
  7.7500000E+04  5.3138796E-07
  8.0000000E+04  4.7592850E-07
  8.2500000E+04  4.2754395E-07
  8.5000000E+04  3.8517342E-07
  9.0000000E+04  3.1510541E-07
  9.5000000E+04  2.6029664E-07
  1.0000000E+05  2.1691607E-07
  1.0500000E+05  1.8221279E-07
  1.1000000E+05  1.5418053E-07
  1.1500000E+05  1.3133535E-07
  1.2000000E+05  1.1256541E-07
  1.2500000E+05  9.7027830E-08
  1.3000000E+05  8.4076638E-08
  1.3500000E+05  7.3211822E-08
  1.4000000E+05  6.4042751E-08
  1.4500000E+05  5.6261596E-08
  1.5000000E+05  4.9623866E-08
  1.5500000E+05  4.3933905E-08
  1.6000000E+05  3.9034029E-08
  1.6500000E+05  3.4796345E-08
  1.7000000E+05  3.1116474E-08
  1.7500000E+05  2.7908729E-08
  1.8000000E+05  2.5102384E-08
  1.8500000E+05  2.2638770E-08
  1.9000000E+05  2.0468976E-08
  2.0000000E+05  1.6853471E-08
  2.1000000E+05  1.3999489E-08
  2.2000000E+05  1.1722844E-08
  2.3000000E+05  9.8892177E-09
  2.4000000E+05  8.3993264E-09
  2.5000000E+05  7.1788581E-09
  2.6000000E+05  6.1715557E-09
  2.7000000E+05  5.3343770E-09
  2.8000000E+05  4.6340674E-09
  2.9000000E+05  4.0447004E-09
  3.0000000E+05  3.5458911E-09
  3.1000000E+05  3.1214851E-09
  3.2000000E+05  2.7585850E-09
  3.3000000E+05  2.4468229E-09
  3.4000000E+05  2.1778098E-09
  3.5000000E+05  1.9447159E-09
  3.6000000E+05  1.7419482E-09
  3.7000000E+05  1.5649021E-09
  3.8000000E+05  1.4097670E-09
  3.9000000E+05  1.2733735E-09
  4.0000000E+05  1.1530733E-09
  4.2000000E+05  9.5221162E-10
  4.4000000E+05  7.9323904E-10
  4.6000000E+05  6.6610442E-10
  4.8000000E+05  5.6345832E-10
  5.0000000E+05  4.7985433E-10
  5.2500000E+05  3.9600079E-10
  5.5000000E+05  3.2970224E-10
  5.7500000E+05  2.7672603E-10
  5.8750000E+05  2.5423410E-10
  6.0000000E+05  2.3398364E-10
  6.2500000E+05  1.9919022E-10
  6.5000000E+05  1.7063413E-10
  6.7500000E+05  1.4701908E-10
  7.0000000E+05  1.2735276E-10
  7.2500000E+05  1.1086793E-10
  7.5000000E+05  9.6965974E-11
  7.7500000E+05  8.5175661E-11
  8.0000000E+05  7.5123046E-11
  8.2500000E+05  6.6509320E-11
  8.5000000E+05  5.9094029E-11
  8.7500000E+05  5.2682364E-11
  9.0000000E+05  4.7115522E-11
  9.2500000E+05  4.2263301E-11
  9.5000000E+05  3.8018346E-11
  1.0000000E+06  3.1009122E-11
  1.0500000E+06  2.5538216E-11
  1.1000000E+06  2.1217761E-11
  1.1500000E+06  1.7769396E-11
  1.2000000E+06  1.4990314E-11
  1.2500000E+06  1.2730696E-11
  1.3000000E+06  1.0878443E-11
  1.3500000E+06  9.3486897E-12
  1.4000000E+06  8.0764869E-12
  1.4500000E+06  7.0116382E-12
  1.5000000E+06  6.1149967E-12
  1.5500000E+06  5.3557768E-12
  1.6000000E+06  4.7095682E-12
  1.6500000E+06  4.1568644E-12
  1.7000000E+06  3.6819677E-12
  1.7500000E+06  3.2721609E-12
  1.8000000E+06  2.9170817E-12
  1.8500000E+06  2.6082385E-12
  1.9000000E+06  2.3386351E-12
  1.9500000E+06  2.1024793E-12
  2.0000000E+06  1.8949493E-12
  2.0500000E+06  1.7120118E-12
  2.1000000E+06  1.5502786E-12
  2.2000000E+06  1.2794292E-12
  2.3000000E+06  1.0643502E-12
  2.4000000E+06  8.9191732E-13
  2.5000000E+06  7.5245900E-13
  2.6000000E+06  6.3875716E-13
  2.7000000E+06  5.4536203E-13
  2.8000000E+06  4.6811537E-13
  2.9000000E+06  4.0381357E-13
  3.0000000E+06  3.4996628E-13
  3.1000000E+06  3.0462189E-13
  3.2000000E+06  2.6623815E-13
  3.3000000E+06  2.3358708E-13
  3.4000000E+06  2.0568399E-13
  3.5000000E+06  1.8173415E-13
  3.6000000E+06  1.6109258E-13
  3.7000000E+06  1.4323287E-13
  3.8000000E+06  1.2772306E-13
  3.9000000E+06  1.1420695E-13
  4.0000000E+06  1.0238919E-13
  4.1000000E+06  9.2023776E-14
  4.2000000E+06  8.2904885E-14
  4.3000000E+06  7.4859598E-14
  4.4000000E+06  6.7742067E-14
  4.6000000E+06  5.5814932E-14
  4.8000000E+06  4.6340363E-14
  5.0000000E+06  3.8745751E-14
  5.1250000E+06  3.4760596E-14
  5.2500000E+06  3.1260917E-14
  5.3750000E+06  2.8178624E-14
  5.5000000E+06  2.5456384E-14
  5.7500000E+06  2.0905617E-14
  5.8750000E+06  1.9001014E-14
  6.0000000E+06  1.7302064E-14
  6.2500000E+06  1.4422343E-14
  6.5000000E+06  1.2101579E-14
  6.7500000E+06  1.0216628E-14
  7.0000000E+06  8.6744995E-15
  7.2500000E+06  7.4042956E-15
  7.5000000E+06  6.3514601E-15
  7.7500000E+06  5.4736419E-15
  8.0000000E+06  4.7376984E-15
  8.2500000E+06  4.1174975E-15
  8.5000000E+06  3.5922849E-15
  8.7500000E+06  3.1454662E-15
  9.0000000E+06  2.7636899E-15
  9.2500000E+06  2.4361496E-15
  9.5000000E+06  2.1540465E-15
  9.7500000E+06  1.9101767E-15
  1.0000000E+07  1.6986164E-15
  1.0250000E+07  1.5144720E-15
  1.0500000E+07  1.3536819E-15
  1.0750000E+07  1.2128647E-15
  1.1000000E+07  1.0891900E-15
  1.1250000E+07  9.8027662E-16
  1.1500000E+07  8.8411355E-16
  1.2000000E+07  7.2346449E-16
  1.2500000E+07  5.9635931E-16
  1.3000000E+07  4.9485891E-16
  1.3500000E+07  4.1315321E-16
  1.4000000E+07  3.4699227E-16
  1.4500000E+07  2.9312667E-16
  
  
#  74   4  L3  EION =  1.020900000E+04 eV   253
#  S(0) = 2.108475E+00
  1.0156691E+02  0.0000000E+00
  1.0156691E+04  0.0000000E+00
  1.0156691E+04  2.8150865E-04
  1.0209000E+04  2.8150865E-04
  1.0209102E+04  2.8150865E-04
  1.0209329E+04  2.8770508E-04
  1.0209557E+04  2.9346427E-04
  1.0209784E+04  2.9883854E-04
  1.0210011E+04  3.0387224E-04
  1.0210466E+04  3.1306345E-04
  1.0210920E+04  3.2127941E-04
  1.0211829E+04  3.3545718E-04
  1.0212738E+04  3.4737456E-04
  1.0214556E+04  3.6649674E-04
  1.0216375E+04  3.8111035E-04
  1.0220011E+04  4.0069701E-04
  1.0223647E+04  4.1072709E-04
  1.0230919E+04  4.1339617E-04
  1.0234556E+04  4.1050367E-04
  1.0238192E+04  4.0683242E-04
  1.0245464E+04  4.0015862E-04
  1.0252737E+04  3.9611784E-04
  1.0260009E+04  3.9451481E-04
  1.0267282E+04  3.9428516E-04
  1.0274554E+04  3.9441547E-04
  1.0281827E+04  3.9427844E-04
  1.0289099E+04  3.9365641E-04
  1.0296371E+04  3.9262250E-04
  1.0310916E+04  3.9016254E-04
  1.0325461E+04  3.8825963E-04
  1.0340006E+04  3.8715599E-04
  1.0354551E+04  3.8633802E-04
  1.0383641E+04  3.8389229E-04
  1.0398186E+04  3.8230922E-04
  1.0412731E+04  3.8077234E-04
  1.0427276E+04  3.7941760E-04
  1.0441820E+04  3.7820555E-04
  1.0500000E+04  3.7305674E-04
  1.0625000E+04  3.6143925E-04
  1.0750000E+04  3.5000559E-04
  1.0875000E+04  3.3893311E-04
  1.1000000E+04  3.2836645E-04
  1.1250000E+04  3.0849185E-04
  1.1500000E+04  2.9017884E-04
  1.2000000E+04  2.5754864E-04
  1.2500000E+04  2.2944298E-04
  1.3000000E+04  2.0512592E-04
  1.3500000E+04  1.8400522E-04
  1.4000000E+04  1.6559344E-04
  1.4500000E+04  1.4948209E-04
  1.5000000E+04  1.3533171E-04
  1.6000000E+04  1.1182778E-04
  1.7000000E+04  9.3320357E-05
  1.8000000E+04  7.8566012E-05
  1.9000000E+04  6.6671310E-05
  2.0000000E+04  5.6985118E-05
  2.1000000E+04  4.9025522E-05
  2.2000000E+04  4.2430666E-05
  2.3000000E+04  3.6925317E-05
  2.4000000E+04  3.2297658E-05
  2.5000000E+04  2.8382936E-05
  2.6000000E+04  2.5051716E-05
  2.7000000E+04  2.2201438E-05
  2.8000000E+04  1.9750170E-05
  2.9000000E+04  1.7631961E-05
  3.0000000E+04  1.5793358E-05
  3.1000000E+04  1.4190743E-05
  3.2000000E+04  1.2788306E-05
  3.4000000E+04  1.0470714E-05
  3.6000000E+04  8.6587014E-06
  3.8000000E+04  7.2245255E-06
  4.0000000E+04  6.0768193E-06
  4.2000000E+04  5.1491468E-06
  4.4000000E+04  4.3924806E-06
  4.6000000E+04  3.7701519E-06
  4.8000000E+04  3.2543947E-06
  5.0000000E+04  2.8239486E-06
  5.2500000E+04  2.3811562E-06
  5.5000000E+04  2.0217594E-06
  5.7500000E+04  1.7275551E-06
  6.0000000E+04  1.4848278E-06
  6.5000000E+04  1.1143902E-06
  6.7500000E+04  9.7236492E-07
  7.0000000E+04  8.5213252E-07
  7.2500000E+04  7.4980335E-07
  7.5000000E+04  6.6227521E-07
  7.7500000E+04  5.8705588E-07
  8.0000000E+04  5.2212956E-07
  8.2500000E+04  4.6585548E-07
  8.5000000E+04  4.1689009E-07
  9.0000000E+04  3.3665016E-07
  9.5000000E+04  2.7463246E-07
  1.0000000E+05  2.2610778E-07
  1.0500000E+05  1.8771722E-07
  1.1000000E+05  1.5703651E-07
  1.1500000E+05  1.3229049E-07
  1.2000000E+05  1.1216187E-07
  1.2500000E+05  9.5661264E-08
  1.3000000E+05  8.2037275E-08
  1.3500000E+05  7.0713293E-08
  1.4000000E+05  6.1242650E-08
  1.4500000E+05  5.3276253E-08
  1.5000000E+05  4.6539011E-08
  1.5500000E+05  4.0812487E-08
  1.6000000E+05  3.5921984E-08
  1.6500000E+05  3.1726834E-08
  1.7000000E+05  2.8113062E-08
  1.7500000E+05  2.4987765E-08
  1.8000000E+05  2.2274792E-08
  1.8500000E+05  1.9911390E-08
  1.9000000E+05  1.7845592E-08
  2.0000000E+05  1.4440930E-08
  2.1000000E+05  1.1792517E-08
  2.2000000E+05  9.7099929E-09
  2.3000000E+05  8.0562006E-09
  2.4000000E+05  6.7309350E-09
  2.5000000E+05  5.6600499E-09
  2.6000000E+05  4.7880291E-09
  2.7000000E+05  4.0728618E-09
  2.8000000E+05  3.4824348E-09
  2.9000000E+05  2.9919703E-09
  3.0000000E+05  2.5821885E-09
  3.1000000E+05  2.2379639E-09
  3.2000000E+05  1.9473405E-09
  3.3000000E+05  1.7008011E-09
  3.4000000E+05  1.4907195E-09
  3.5000000E+05  1.3109458E-09
  3.6000000E+05  1.1564917E-09
  3.7000000E+05  1.0232883E-09
  3.8000000E+05  9.0799954E-10
  3.9000000E+05  8.0787573E-10
  4.0000000E+05  7.2064032E-10
  4.2000000E+05  5.7757260E-10
  4.4000000E+05  4.6706146E-10
  4.6000000E+05  3.8079719E-10
  4.8000000E+05  3.1280895E-10
  5.0000000E+05  2.5874846E-10
  5.2500000E+05  2.0595621E-10
  5.5000000E+05  1.6544298E-10
  5.7500000E+05  1.3401813E-10
  5.8750000E+05  1.2097449E-10
  6.0000000E+05  1.0940255E-10
  6.2500000E+05  8.9945957E-11
  6.5000000E+05  7.4438434E-11
  6.7500000E+05  6.1982689E-11
  7.0000000E+05  5.1906153E-11
  7.2500000E+05  4.3699726E-11
  7.5000000E+05  3.6974509E-11
  7.7500000E+05  3.1430871E-11
  8.0000000E+05  2.6836107E-11
  8.2500000E+05  2.3008132E-11
  8.5000000E+05  1.9803467E-11
  8.7500000E+05  1.7108306E-11
  9.0000000E+05  1.4831809E-11
  9.2500000E+05  1.2901038E-11
  9.5000000E+05  1.1257108E-11
  9.7500000E+05  9.8522285E-12
  1.0000000E+06  8.6474137E-12
  1.0250000E+06  7.6107088E-12
  1.0500000E+06  6.7158046E-12
  1.0750000E+06  5.9409493E-12
  1.1000000E+06  5.2680829E-12
  1.1250000E+06  4.6821505E-12
  1.1500000E+06  4.1705552E-12
  1.2000000E+06  3.3297324E-12
  1.2500000E+06  2.6793174E-12
  1.3000000E+06  2.1716731E-12
  1.3500000E+06  1.7721586E-12
  1.4000000E+06  1.4553063E-12
  1.4500000E+06  1.2021950E-12
  1.5000000E+06  9.9863273E-13
  1.5500000E+06  8.3387915E-13
  1.6000000E+06  6.9973854E-13
  1.6500000E+06  5.8990768E-13
  1.7000000E+06  4.9950361E-13
  1.7500000E+06  4.2471707E-13
  1.8000000E+06  3.6255614E-13
  1.8500000E+06  3.1065637E-13
  1.9000000E+06  2.6713810E-13
  1.9500000E+06  2.3049882E-13
  2.0000000E+06  1.9953117E-13
  2.0500000E+06  1.7326011E-13
  2.1000000E+06  1.5089440E-13
  2.1500000E+06  1.3178913E-13
  2.2000000E+06  1.1541618E-13
  2.2500000E+06  1.0134129E-13
  2.3000000E+06  8.9205914E-14
  2.3500000E+06  7.8712893E-14
  2.4000000E+06  6.9615055E-14
  2.4500000E+06  6.1706067E-14
  2.5000000E+06  5.4813106E-14
  2.6000000E+06  4.3517152E-14
  2.7000000E+06  3.4816418E-14
  2.8000000E+06  2.8056528E-14
  2.9000000E+06  2.2761995E-14
  3.0000000E+06  1.8583696E-14
  3.1000000E+06  1.5262786E-14
  3.2000000E+06  1.2605632E-14
  3.3000000E+06  1.0466148E-14
  3.4000000E+06  8.7332327E-15
  3.5000000E+06  7.3217395E-15
  3.6000000E+06  6.1659327E-15
  3.7000000E+06  5.2147176E-15
  3.8000000E+06  4.4281224E-15
  3.9000000E+06  3.7746877E-15
  4.0000000E+06  3.2295111E-15
  4.1000000E+06  2.7727715E-15
  4.2000000E+06  2.3886084E-15
  4.3000000E+06  2.0642670E-15
  4.4000000E+06  1.7894409E-15
  4.5000000E+06  1.5557641E-15
  4.6000000E+06  1.3564158E-15
  4.7000000E+06  1.1858115E-15
  4.8000000E+06  1.0393609E-15
  5.0000000E+06  8.0441671E-16
  5.1250000E+06  6.8863622E-16
  5.2500000E+06  5.9156056E-16
  5.3750000E+06  5.0985059E-16
  5.5000000E+06  4.4081770E-16
  5.6250000E+06  3.8228699E-16
  5.7500000E+06  3.3249113E-16
  5.8750000E+06  2.8998777E-16
  6.0000000E+06  2.5359500E-16
  6.1250000E+06  2.2234029E-16
  6.2500000E+06  1.9542038E-16
  6.3750000E+06  1.7216934E-16
  6.5000000E+06  1.5203317E-16
  6.6250000E+06  1.3454936E-16
  6.7500000E+06  1.1933051E-16
  7.0000000E+06  9.4437260E-17
  7.2500000E+06  7.5313834E-17
  7.5000000E+06  6.0496490E-17
  7.7500000E+06  4.8923285E-17
  8.0000000E+06  3.9815752E-17
  8.2500000E+06  3.2597735E-17
  8.5000000E+06  2.6838915E-17
  8.7500000E+06  2.2215219E-17
  9.0000000E+06  1.8480714E-17
  9.2500000E+06  1.5447348E-17
  9.5000000E+06  1.2970343E-17
  9.7500000E+06  1.0937445E-17
  1.0000000E+07  9.2610133E-18
  1.0250000E+07  7.8722155E-18
  1.0500000E+07  6.7166468E-18
  1.0750000E+07  5.7510443E-18
  1.1000000E+07  4.9408992E-18
  1.1250000E+07  4.2585519E-18
  1.1500000E+07  3.6817213E-18
  1.1750000E+07  3.1924093E-18
  1.2000000E+07  2.7760434E-18
  1.2250000E+07  2.4206873E-18
  1.2500000E+07  2.1165170E-18
  1.2750000E+07  1.8554215E-18
  
  
#  74   5  M1  EION =  2.823000000E+03 eV   266
#  S(0) = 9.739675E-01
  2.8165189E+01  0.0000000E+00
  2.8165189E+03  0.0000000E+00
  2.8165189E+03  2.9730837E-04
  2.8230000E+03  2.9730837E-04
  2.8230280E+03  2.9730837E-04
  2.8232685E+03  2.9528972E-04
  2.8235090E+03  2.9335926E-04
  2.8237496E+03  2.9151181E-04
  2.8239901E+03  2.8974261E-04
  2.8244712E+03  2.8642170E-04
  2.8249523E+03  2.8336519E-04
  2.8259144E+03  2.7794186E-04
  2.8268766E+03  2.7329971E-04
  2.8288009E+03  2.6586890E-04
  2.8307252E+03  2.6034264E-04
  2.8326495E+03  2.5625066E-04
  2.8345738E+03  2.5326592E-04
  2.8364981E+03  2.5114760E-04
  2.8384224E+03  2.4971079E-04
  2.8422710E+03  2.4832405E-04
  2.8461196E+03  2.4822998E-04
  2.8499682E+03  2.4882861E-04
  2.8538168E+03  2.4970481E-04
  2.8576654E+03  2.5058056E-04
  2.8615140E+03  2.5128443E-04
  2.8653626E+03  2.5172803E-04
  2.8692112E+03  2.5188544E-04
  2.8769084E+03  2.5143681E-04
  2.8846056E+03  2.5031393E-04
  2.8923028E+03  2.4895629E-04
  2.9000000E+03  2.4767997E-04
  2.9125000E+03  2.4610389E-04
  2.9250000E+03  2.4504358E-04
  2.9375000E+03  2.4411171E-04
  2.9500000E+03  2.4300429E-04
  2.9625000E+03  2.4164631E-04
  2.9750000E+03  2.4013746E-04
  2.9875000E+03  2.3863167E-04
  3.0000000E+03  2.3722856E-04
  3.0125000E+03  2.3595847E-04
  3.0250000E+03  2.3477632E-04
  3.0500000E+03  2.3244314E-04
  3.0750000E+03  2.2993200E-04
  3.0875000E+03  2.2862946E-04
  3.1000000E+03  2.2733730E-04
  3.1250000E+03  2.2486764E-04
  3.1500000E+03  2.2254425E-04
  3.2000000E+03  2.1795055E-04
  3.2250000E+03  2.1561447E-04
  3.2500000E+03  2.1331038E-04
  3.2750000E+03  2.1108385E-04
  3.3000000E+03  2.0893098E-04
  3.3500000E+03  2.0466918E-04
  3.4000000E+03  2.0045986E-04
  3.4500000E+03  1.9639485E-04
  3.5000000E+03  1.9248765E-04
  3.5500000E+03  1.8865514E-04
  3.6000000E+03  1.8490241E-04
  3.7000000E+03  1.7778792E-04
  3.7500000E+03  1.7435514E-04
  3.8000000E+03  1.7100661E-04
  3.9000000E+03  1.6461996E-04
  4.0000000E+03  1.5855512E-04
  4.2000000E+03  1.4734037E-04
  4.4000000E+03  1.3722919E-04
  4.6000000E+03  1.2807306E-04
  4.8000000E+03  1.1977489E-04
  5.0000000E+03  1.1222706E-04
  5.2500000E+03  1.0371649E-04
  5.5000000E+03  9.6104228E-05
  5.7500000E+03  8.9272201E-05
  6.0000000E+03  8.3119782E-05
  6.5000000E+03  7.2524625E-05
  6.7500000E+03  6.7947102E-05
  7.0000000E+03  6.3775610E-05
  7.2500000E+03  5.9964267E-05
  7.5000000E+03  5.6473372E-05
  8.0000000E+03  5.0319822E-05
  8.5000000E+03  4.5089293E-05
  9.0000000E+03  4.0608257E-05
  9.5000000E+03  3.6741457E-05
  1.0000000E+04  3.3382841E-05
  1.0500000E+04  3.0448150E-05
  1.1000000E+04  2.7869710E-05
  1.1500000E+04  2.5592766E-05
  1.2000000E+04  2.3572641E-05
  1.2500000E+04  2.1772592E-05
  1.3000000E+04  2.0162186E-05
  1.3500000E+04  1.8716047E-05
  1.4000000E+04  1.7412890E-05
  1.4500000E+04  1.6234746E-05
  1.5000000E+04  1.5166371E-05
  1.6000000E+04  1.3308765E-05
  1.7000000E+04  1.1756545E-05
  1.8000000E+04  1.0447336E-05
  1.9000000E+04  9.3338075E-06
  2.0000000E+04  8.3795335E-06
  2.1000000E+04  7.5561226E-06
  2.2000000E+04  6.8411837E-06
  2.3000000E+04  6.2168740E-06
  2.4000000E+04  5.6688407E-06
  2.5000000E+04  5.1854347E-06
  2.6000000E+04  4.7571284E-06
  2.7000000E+04  4.3760668E-06
  2.8000000E+04  4.0357319E-06
  2.9000000E+04  3.7306802E-06
  3.0000000E+04  3.4563368E-06
  3.1000000E+04  3.2088365E-06
  3.2000000E+04  2.9848961E-06
  3.4000000E+04  2.5968826E-06
  3.6000000E+04  2.2742797E-06
  3.8000000E+04  2.0036242E-06
  4.0000000E+04  1.7746991E-06
  4.2000000E+04  1.5796438E-06
  4.4000000E+04  1.4123346E-06
  4.6000000E+04  1.2679478E-06
  4.8000000E+04  1.1426444E-06
  5.0000000E+04  1.0333410E-06
  5.2500000E+04  9.1545136E-07
  5.5000000E+04  8.1479379E-07
  5.7500000E+04  7.2830981E-07
  6.0000000E+04  6.5357546E-07
  6.5000000E+04  5.3197355E-07
  6.7500000E+04  4.8226893E-07
  7.0000000E+04  4.3849541E-07
  7.2500000E+04  3.9979326E-07
  7.5000000E+04  3.6544883E-07
  7.7500000E+04  3.3486632E-07
  8.0000000E+04  3.0754549E-07
  8.2500000E+04  2.8306406E-07
  8.5000000E+04  2.6106393E-07
  9.0000000E+04  2.2333117E-07
  9.5000000E+04  1.9239210E-07
  1.0000000E+05  1.6679356E-07
  1.0500000E+05  1.4543972E-07
  1.1000000E+05  1.2749347E-07
  1.1500000E+05  1.1230781E-07
  1.2000000E+05  9.9377216E-08
  1.2500000E+05  8.8302948E-08
  1.3000000E+05  7.8767555E-08
  1.3500000E+05  7.0516246E-08
  1.4000000E+05  6.3342948E-08
  1.4500000E+05  5.7079769E-08
  1.5000000E+05  5.1589033E-08
  1.5500000E+05  4.6757145E-08
  1.6000000E+05  4.2489814E-08
  1.6500000E+05  3.8708352E-08
  1.7000000E+05  3.5346769E-08
  1.7500000E+05  3.2349443E-08
  1.8000000E+05  2.9669272E-08
  1.8500000E+05  2.7266207E-08
  1.9000000E+05  2.5106061E-08
  2.0000000E+05  2.1401392E-08
  2.1000000E+05  1.8366153E-08
  2.2000000E+05  1.5858586E-08
  2.3000000E+05  1.3771077E-08
  2.4000000E+05  1.2021020E-08
  2.5000000E+05  1.0544331E-08
  2.6000000E+05  9.2908000E-09
  2.7000000E+05  8.2207455E-09
  2.8000000E+05  7.3025430E-09
  2.9000000E+05  6.5107975E-09
  3.0000000E+05  5.8249702E-09
  3.1000000E+05  5.2283401E-09
  3.2000000E+05  4.7072087E-09
  3.3000000E+05  4.2502871E-09
  3.4000000E+05  3.8482203E-09
  3.5000000E+05  3.4932173E-09
  3.6000000E+05  3.1787574E-09
  3.7000000E+05  2.8993573E-09
  3.8000000E+05  2.6503860E-09
  3.9000000E+05  2.4279156E-09
  4.0000000E+05  2.2286014E-09
  4.2000000E+05  1.8884094E-09
  4.3000000E+05  1.7429657E-09
  4.4000000E+05  1.6114287E-09
  4.6000000E+05  1.3839614E-09
  4.8000000E+05  1.1956701E-09
  5.0000000E+05  1.0386649E-09
  5.1250000E+05  9.5365995E-10
  5.2500000E+05  8.7726702E-10
  5.3750000E+05  8.0845092E-10
  5.5000000E+05  7.4631980E-10
  5.7500000E+05  6.3913121E-10
  5.8750000E+05  5.9282311E-10
  6.0000000E+05  5.5067099E-10
  6.2500000E+05  4.7711468E-10
  6.5000000E+05  4.1552515E-10
  6.7500000E+05  3.6362423E-10
  7.0000000E+05  3.1962739E-10
  7.2500000E+05  2.8212410E-10
  7.5000000E+05  2.4998938E-10
  7.7500000E+05  2.2232024E-10
  8.0000000E+05  1.9838730E-10
  8.2500000E+05  1.7759759E-10
  8.5000000E+05  1.5946597E-10
  8.7500000E+05  1.4359296E-10
  9.0000000E+05  1.2964776E-10
  9.2500000E+05  1.1735485E-10
  9.5000000E+05  1.0648371E-10
  9.7500000E+05  9.6840685E-11
  1.0000000E+06  8.8262375E-11
  1.0250000E+06  8.0610351E-11
  1.0500000E+06  7.3766898E-11
  1.0750000E+06  6.7631458E-11
  1.1000000E+06  6.2117817E-11
  1.1250000E+06  5.7151800E-11
  1.1500000E+06  5.2669364E-11
  1.2000000E+06  4.4940661E-11
  1.2500000E+06  3.8569300E-11
  1.3000000E+06  3.3279171E-11
  1.3500000E+06  2.8857779E-11
  1.4000000E+06  2.5139859E-11
  1.4500000E+06  2.1995679E-11
  1.5000000E+06  1.9322534E-11
  1.5500000E+06  1.7038531E-11
  1.6000000E+06  1.5077910E-11
  1.6500000E+06  1.3387538E-11
  1.7000000E+06  1.1924201E-11
  1.7500000E+06  1.0652513E-11
  1.8000000E+06  9.5433412E-12
  1.8500000E+06  8.5725646E-12
  1.9000000E+06  7.7201210E-12
  1.9500000E+06  6.9692494E-12
  2.0000000E+06  6.3058846E-12
  2.0500000E+06  5.7181774E-12
  2.1000000E+06  5.1961059E-12
  2.1500000E+06  4.7311554E-12
  2.2000000E+06  4.3160652E-12
  2.2500000E+06  3.9446222E-12
  2.3000000E+06  3.6114923E-12
  2.4000000E+06  3.0424204E-12
  2.5000000E+06  2.5790526E-12
  2.6000000E+06  2.1989242E-12
  2.7000000E+06  1.8849219E-12
  2.8000000E+06  1.6238732E-12
  2.9000000E+06  1.4055440E-12
  3.0000000E+06  1.2219152E-12
  3.1000000E+06  1.0666565E-12
  3.2000000E+06  9.3473465E-13
  3.3000000E+06  8.2212078E-13
  3.4000000E+06  7.2556833E-13
  3.5000000E+06  6.4244444E-13
  3.6000000E+06  5.7060171E-13
  3.7000000E+06  5.0827941E-13
  3.8000000E+06  4.5402619E-13
  3.9000000E+06  4.0663979E-13
  4.0000000E+06  3.6511965E-13
  4.1000000E+06  3.2862900E-13
  4.2000000E+06  2.9646522E-13
  4.3000000E+06  2.6803650E-13
  4.4000000E+06  2.4284243E-13
  4.5000000E+06  2.2045841E-13
  4.6000000E+06  2.0052339E-13
  4.7000000E+06  1.8272901E-13
  4.8000000E+06  1.6681062E-13
  5.0000000E+06  1.3972187E-13
  5.1250000E+06  1.2548205E-13
  5.2500000E+06  1.1295932E-13
  5.3750000E+06  1.0191388E-13
  5.5000000E+06  9.2143979E-14
  5.7500000E+06  7.5776563E-14
  5.8750000E+06  6.8916139E-14
  6.0000000E+06  6.2794416E-14
  6.1250000E+06  5.7321781E-14
  6.2500000E+06  5.2420515E-14
  
  
#  74   6  M2  EION =  2.577000000E+03 eV   269
#  S(0) = 1.291321E+00
  2.5750292E+01  0.0000000E+00
  2.5750292E+03  0.0000000E+00
  2.5750292E+03  2.7684709E-04
  2.5770000E+03  2.7684709E-04
  2.5770257E+03  2.7684709E-04
  2.5771693E+03  2.8108047E-04
  2.5773129E+03  2.8513683E-04
  2.5774564E+03  2.8902884E-04
  2.5776000E+03  2.9276795E-04
  2.5778872E+03  2.9982815E-04
  2.5781744E+03  3.0638982E-04
  2.5787488E+03  3.1824827E-04
  2.5793231E+03  3.2871652E-04
  2.5804718E+03  3.4647290E-04
  2.5816205E+03  3.6104004E-04
  2.5827693E+03  3.7319469E-04
  2.5839180E+03  3.8340584E-04
  2.5850667E+03  3.9197904E-04
  2.5862154E+03  3.9913147E-04
  2.5885128E+03  4.0981908E-04
  2.5908103E+03  4.1654987E-04
  2.5931077E+03  4.2021774E-04
  2.5954051E+03  4.2160332E-04
  2.5977026E+03  4.2137685E-04
  2.6000000E+03  4.2009025E-04
  2.6031250E+03  4.1740080E-04
  2.6062500E+03  4.1431881E-04
  2.6093750E+03  4.1132873E-04
  2.6125000E+03  4.0869773E-04
  2.6187500E+03  4.0488480E-04
  2.6250000E+03  4.0286453E-04
  2.6312500E+03  4.0202996E-04
  2.6375000E+03  4.0170934E-04
  2.6437500E+03  4.0139368E-04
  2.6500000E+03  4.0080401E-04
  2.6562500E+03  3.9986331E-04
  2.6625000E+03  3.9863647E-04
  2.6750000E+03  3.9584827E-04
  2.6875000E+03  3.9334679E-04
  2.7000000E+03  3.9144511E-04
  2.7125000E+03  3.8992987E-04
  2.7250000E+03  3.8843933E-04
  2.7375000E+03  3.8674095E-04
  2.7500000E+03  3.8480319E-04
  2.7625000E+03  3.8275296E-04
  2.7750000E+03  3.8072473E-04
  2.8000000E+03  3.7702725E-04
  2.8250000E+03  3.7360141E-04
  2.8500000E+03  3.7000045E-04
  2.8625000E+03  3.6811063E-04
  2.8750000E+03  3.6619335E-04
  2.9000000E+03  3.6240666E-04
  2.9250000E+03  3.5880170E-04
  2.9500000E+03  3.5527129E-04
  2.9750000E+03  3.5171172E-04
  3.0000000E+03  3.4808006E-04
  3.0500000E+03  3.4089667E-04
  3.1000000E+03  3.3400807E-04
  3.1500000E+03  3.2718529E-04
  3.2000000E+03  3.2043306E-04
  3.4000000E+03  2.9509736E-04
  3.6000000E+03  2.7202145E-04
  3.8000000E+03  2.5106679E-04
  4.0000000E+03  2.3200575E-04
  4.2000000E+03  2.1471018E-04
  4.4000000E+03  1.9897394E-04
  4.6000000E+03  1.8466855E-04
  4.8000000E+03  1.7164894E-04
  5.0000000E+03  1.5978120E-04
  5.2500000E+03  1.4638986E-04
  5.5000000E+03  1.3441717E-04
  5.7500000E+03  1.2368881E-04
  6.0000000E+03  1.1405302E-04
  6.5000000E+03  9.7550173E-05
  6.7500000E+03  9.0470085E-05
  7.0000000E+03  8.4052104E-05
  7.2500000E+03  7.8221673E-05
  7.5000000E+03  7.2913797E-05
  8.0000000E+03  6.3645856E-05
  8.5000000E+03  5.5873405E-05
  9.0000000E+03  4.9307487E-05
  9.5000000E+03  4.3723561E-05
  1.0000000E+04  3.8944997E-05
  1.0500000E+04  3.4831853E-05
  1.1000000E+04  3.1272395E-05
  1.1500000E+04  2.8176668E-05
  1.2000000E+04  2.5471695E-05
  1.2500000E+04  2.3097874E-05
  1.3000000E+04  2.1006193E-05
  1.3500000E+04  1.9156092E-05
  1.4000000E+04  1.7513816E-05
  1.4500000E+04  1.6051110E-05
  1.5000000E+04  1.4744207E-05
  1.6000000E+04  1.2520463E-05
  1.7000000E+04  1.0715139E-05
  1.8000000E+04  9.2348336E-06
  1.9000000E+04  8.0100340E-06
  2.0000000E+04  6.9882862E-06
  2.1000000E+04  6.1295091E-06
  2.2000000E+04  5.4027249E-06
  2.3000000E+04  4.7837372E-06
  2.4000000E+04  4.2534654E-06
  2.5000000E+04  3.7967264E-06
  2.6000000E+04  3.4013394E-06
  2.7000000E+04  3.0574565E-06
  2.8000000E+04  2.7570584E-06
  2.9000000E+04  2.4935710E-06
  3.0000000E+04  2.2615714E-06
  3.1000000E+04  2.0565596E-06
  3.2000000E+04  1.8747809E-06
  3.4000000E+04  1.5688215E-06
  3.6000000E+04  1.3239283E-06
  3.8000000E+04  1.1258242E-06
  4.0000000E+04  9.6402716E-07
  4.2000000E+04  8.3072765E-07
  4.4000000E+04  7.2002984E-07
  4.6000000E+04  6.2742868E-07
  4.8000000E+04  5.4944386E-07
  5.0000000E+04  4.8335954E-07
  5.2500000E+04  4.1427371E-07
  5.5000000E+04  3.5723186E-07
  5.7500000E+04  3.0977480E-07
  5.8750000E+04  2.8903268E-07
  6.0000000E+04  2.7001475E-07
  6.2500000E+04  2.3648750E-07
  6.5000000E+04  2.0804641E-07
  6.7500000E+04  1.8378551E-07
  7.0000000E+04  1.6298309E-07
  7.2500000E+04  1.4505984E-07
  7.5000000E+04  1.2954731E-07
  7.7500000E+04  1.1606421E-07
  8.0000000E+04  1.0429826E-07
  8.2500000E+04  9.3992178E-08
  8.5000000E+04  8.4932770E-08
  8.7500000E+04  7.6942513E-08
  9.0000000E+04  6.9872838E-08
  9.2500000E+04  6.3598827E-08
  9.5000000E+04  5.8014981E-08
  1.0000000E+05  4.8573235E-08
  1.0500000E+05  4.0978541E-08
  1.1000000E+05  3.4812728E-08
  1.1500000E+05  2.9764338E-08
  1.2000000E+05  2.5598517E-08
  1.2500000E+05  2.2136169E-08
  1.3000000E+05  1.9239287E-08
  1.3500000E+05  1.6800500E-08
  1.4000000E+05  1.4735526E-08
  1.4500000E+05  1.2977658E-08
  1.5000000E+05  1.1473686E-08
  1.5500000E+05  1.0180864E-08
  1.6000000E+05  9.0646231E-09
  1.6500000E+05  8.0968187E-09
  1.7000000E+05  7.2544062E-09
  1.7500000E+05  6.5184108E-09
  1.8000000E+05  5.8731238E-09
  1.8500000E+05  5.3054754E-09
  1.9000000E+05  4.8045405E-09
  1.9500000E+05  4.3611474E-09
  2.0000000E+05  3.9675609E-09
  2.0500000E+05  3.6172305E-09
  2.1000000E+05  3.3045882E-09
  2.2000000E+05  2.7740499E-09
  2.3000000E+05  2.3455013E-09
  2.4000000E+05  1.9963475E-09
  2.5000000E+05  1.7096164E-09
  2.6000000E+05  1.4724149E-09
  2.7000000E+05  1.2748470E-09
  2.8000000E+05  1.1092446E-09
  2.9000000E+05  9.6961256E-10
  3.0000000E+05  8.5122510E-10
  3.1000000E+05  7.5032797E-10
  3.2000000E+05  6.6391714E-10
  3.3000000E+05  5.8957256E-10
  3.4000000E+05  5.2533197E-10
  3.5000000E+05  4.6959478E-10
  3.6000000E+05  4.2104802E-10
  3.7000000E+05  3.7860886E-10
  3.8000000E+05  3.4137961E-10
  3.9000000E+05  3.0861250E-10
  4.0000000E+05  2.7968183E-10
  4.1000000E+05  2.5406178E-10
  4.2000000E+05  2.3130858E-10
  4.3000000E+05  2.1104613E-10
  4.4000000E+05  1.9295461E-10
  4.6000000E+05  1.6223161E-10
  4.8000000E+05  1.3738920E-10
  5.0000000E+05  1.1712732E-10
  5.1250000E+05  1.0634502E-10
  5.2500000E+05  9.6776316E-11
  5.3750000E+05  8.8260889E-11
  5.5000000E+05  8.0662559E-11
  5.7500000E+05  6.7769725E-11
  5.8750000E+05  6.2290729E-11
  6.0000000E+05  5.7354873E-11
  6.2500000E+05  4.8867409E-11
  6.5000000E+05  4.1894374E-11
  6.7500000E+05  3.6122507E-11
  7.0000000E+05  3.1311619E-11
  7.2500000E+05  2.7275778E-11
  7.5000000E+05  2.3869728E-11
  7.7500000E+05  2.0978981E-11
  8.0000000E+05  1.8512633E-11
  8.2500000E+05  1.6397980E-11
  8.5000000E+05  1.4576467E-11
  8.7500000E+05  1.3000623E-11
  9.0000000E+05  1.1631718E-11
  9.2500000E+05  1.0437971E-11
  9.5000000E+05  9.3931468E-12
  9.7500000E+05  8.4754804E-12
  1.0000000E+06  7.6668344E-12
  1.0250000E+06  6.9520239E-12
  1.0500000E+06  6.3182796E-12
  1.1000000E+06  5.2524986E-12
  1.1500000E+06  4.4012729E-12
  1.2000000E+06  3.7148412E-12
  1.2500000E+06  3.1563945E-12
  1.3000000E+06  2.6983714E-12
  1.3500000E+06  2.3198972E-12
  1.4000000E+06  2.0049915E-12
  1.4500000E+06  1.7412960E-12
  1.5000000E+06  1.5191650E-12
  1.5500000E+06  1.3310053E-12
  1.6000000E+06  1.1707920E-12
  1.6500000E+06  1.0337097E-12
  1.7000000E+06  9.1588277E-13
  1.7500000E+06  8.1417181E-13
  1.8000000E+06  7.2601722E-13
  1.8500000E+06  6.4932014E-13
  1.9000000E+06  5.8234991E-13
  1.9500000E+06  5.2367227E-13
  2.0000000E+06  4.7209304E-13
  2.0500000E+06  4.2661335E-13
  2.1000000E+06  3.8639418E-13
  2.1500000E+06  3.5072804E-13
  2.2000000E+06  3.1901556E-13
  2.2500000E+06  2.9074698E-13
  2.3000000E+06  2.6548721E-13
  2.4000000E+06  2.2255577E-13
  2.5000000E+06  1.8782101E-13
  2.6000000E+06  1.5949076E-13
  2.7000000E+06  1.3621177E-13
  2.8000000E+06  1.1695144E-13
  2.9000000E+06  1.0091385E-13
  3.0000000E+06  8.7479933E-14
  3.1000000E+06  7.6164163E-14
  3.2000000E+06  6.6582722E-14
  3.3000000E+06  5.8429967E-14
  3.4000000E+06  5.1460851E-14
  3.5000000E+06  4.5477623E-14
  3.6000000E+06  4.0319724E-14
  3.7000000E+06  3.5856042E-14
  3.8000000E+06  3.1978949E-14
  3.9000000E+06  2.8599627E-14
  4.0000000E+06  2.5644420E-14
  4.1000000E+06  2.3051958E-14
  4.2000000E+06  2.0770879E-14
  4.3000000E+06  1.8758009E-14
  4.4000000E+06  1.6976935E-14
  4.6000000E+06  1.3991502E-14
  4.8000000E+06  1.1619154E-14
  5.0000000E+06  9.7171056E-15
  5.1250000E+06  8.7189279E-15
  5.2500000E+06  7.8422887E-15
  5.3750000E+06  7.0700697E-15
  5.5000000E+06  6.3878667E-15
  5.7500000E+06  5.2467764E-15
  5.8750000E+06  4.7688942E-15
  6.0000000E+06  4.3425777E-15
  6.2500000E+06  3.6203770E-15
  
  
#  74   7  M3  EION =  2.283000000E+03 eV   269
#  S(0) = 2.915229E+00
  2.2363503E+01  0.0000000E+00
  2.2363503E+03  0.0000000E+00
  2.2363503E+03  8.8624714E-04
  2.2830000E+03  8.8624714E-04
  2.2830227E+03  8.8624714E-04
  2.2832349E+03  9.0287889E-04
  2.2834471E+03  9.1837731E-04
  2.2836594E+03  9.3287199E-04
  2.2838716E+03  9.4647387E-04
  2.2842960E+03  9.7136690E-04
  2.2847204E+03  9.9367232E-04
  2.2855693E+03  1.0322630E-03
  2.2864182E+03  1.0647947E-03
  2.2881159E+03  1.1172592E-03
  2.2898136E+03  1.1578017E-03
  2.2932091E+03  1.2137592E-03
  2.2966045E+03  1.2446511E-03
  2.3000000E+03  1.2574204E-03
  2.3031250E+03  1.2582822E-03
  2.3062500E+03  1.2527509E-03
  2.3093750E+03  1.2438678E-03
  2.3125000E+03  1.2337826E-03
  2.3156250E+03  1.2238792E-03
  2.3187500E+03  1.2149520E-03
  2.3218750E+03  1.2073772E-03
  2.3250000E+03  1.2012455E-03
  2.3375000E+03  1.1881976E-03
  2.3437500E+03  1.1853324E-03
  2.3500000E+03  1.1827506E-03
  2.3625000E+03  1.1754536E-03
  2.3750000E+03  1.1651395E-03
  2.3875000E+03  1.1543167E-03
  2.4000000E+03  1.1448996E-03
  2.4125000E+03  1.1370683E-03
  2.4250000E+03  1.1299696E-03
  2.4500000E+03  1.1147660E-03
  2.4625000E+03  1.1063664E-03
  2.4750000E+03  1.0978452E-03
  2.4875000E+03  1.0895548E-03
  2.5000000E+03  1.0816678E-03
  2.6000000E+03  1.0212193E-03
  2.7000000E+03  9.6423616E-04
  2.8000000E+03  9.1039299E-04
  2.9000000E+03  8.6026970E-04
  3.0000000E+03  8.1383201E-04
  3.1000000E+03  7.7034121E-04
  3.2000000E+03  7.3006740E-04
  3.4000000E+03  6.5729497E-04
  3.6000000E+03  5.9375579E-04
  3.8000000E+03  5.3815548E-04
  4.0000000E+03  4.8917984E-04
  4.2000000E+03  4.4592593E-04
  4.4000000E+03  4.0760312E-04
  4.6000000E+03  3.7351866E-04
  4.8000000E+03  3.4310418E-04
  5.0000000E+03  3.1588383E-04
  5.2500000E+03  2.8573896E-04
  5.5000000E+03  2.5929204E-04
  5.7500000E+03  2.3599475E-04
  6.0000000E+03  2.1539285E-04
  6.5000000E+03  1.8082377E-04
  6.7500000E+03  1.6627402E-04
  7.0000000E+03  1.5323399E-04
  7.2500000E+03  1.4151302E-04
  7.5000000E+03  1.3094859E-04
  8.0000000E+03  1.1275185E-04
  8.5000000E+03  9.7746807E-05
  9.0000000E+03  8.5263481E-05
  9.5000000E+03  7.4794105E-05
  1.0000000E+04  6.5948923E-05
  1.0500000E+04  5.8425353E-05
  1.1000000E+04  5.1986134E-05
  1.1500000E+04  4.6443463E-05
  1.2000000E+04  4.1647271E-05
  1.2500000E+04  3.7476661E-05
  1.3000000E+04  3.3833479E-05
  1.3500000E+04  3.0637498E-05
  1.4000000E+04  2.7822669E-05
  1.4500000E+04  2.5334298E-05
  1.5000000E+04  2.3126825E-05
  1.6000000E+04  1.9407948E-05
  1.7000000E+04  1.6426871E-05
  1.8000000E+04  1.4011123E-05
  1.9000000E+04  1.2034231E-05
  2.0000000E+04  1.0402034E-05
  2.1000000E+04  9.0434810E-06
  2.2000000E+04  7.9042913E-06
  2.3000000E+04  6.9425283E-06
  2.4000000E+04  6.1254544E-06
  2.5000000E+04  5.4272690E-06
  2.6000000E+04  4.8274608E-06
  2.7000000E+04  4.3095887E-06
  2.8000000E+04  3.8603742E-06
  2.9000000E+04  3.4690173E-06
  3.0000000E+04  3.1266755E-06
  3.1000000E+04  2.8260635E-06
  3.2000000E+04  2.5611447E-06
  3.3000000E+04  2.3268895E-06
  3.4000000E+04  2.1190857E-06
  3.5000000E+04  1.9341886E-06
  3.6000000E+04  1.7692013E-06
  3.8000000E+04  1.4891549E-06
  4.0000000E+04  1.2627303E-06
  4.2000000E+04  1.0779736E-06
  4.4000000E+04  9.2595019E-07
  4.6000000E+04  7.9989744E-07
  4.8000000E+04  6.9463825E-07
  5.0000000E+04  6.0616755E-07
  5.2500000E+04  5.1448729E-07
  5.5000000E+04  4.3950155E-07
  5.7500000E+04  3.7767882E-07
  5.8750000E+04  3.5083778E-07
  6.0000000E+04  3.2633297E-07
  6.2500000E+04  2.8339880E-07
  6.5000000E+04  2.4727255E-07
  6.7500000E+04  2.1669736E-07
  7.0000000E+04  1.9067979E-07
  7.2500000E+04  1.6842837E-07
  7.5000000E+04  1.4930779E-07
  7.7500000E+04  1.3280457E-07
  8.0000000E+04  1.1850103E-07
  8.2500000E+04  1.0605529E-07
  8.5000000E+04  9.5185922E-08
  8.7500000E+04  8.5660023E-08
  9.0000000E+04  7.7283855E-08
  9.2500000E+04  6.9895495E-08
  9.5000000E+04  6.3358985E-08
  1.0000000E+05  5.2400507E-08
  1.0500000E+05  4.3684687E-08
  1.1000000E+05  3.6685351E-08
  1.1500000E+05  3.1014586E-08
  1.2000000E+05  2.6382779E-08
  1.2500000E+05  2.2571163E-08
  1.3000000E+05  1.9412709E-08
  1.3500000E+05  1.6778630E-08
  1.4000000E+05  1.4568693E-08
  1.4500000E+05  1.2704235E-08
  1.5000000E+05  1.1123025E-08
  1.5500000E+05  9.7754607E-09
  1.6000000E+05  8.6217331E-09
  1.6500000E+05  7.6296845E-09
  1.7000000E+05  6.7731761E-09
  1.7500000E+05  6.0308385E-09
  1.8000000E+05  5.3851066E-09
  1.8500000E+05  4.8214682E-09
  1.9000000E+05  4.3278744E-09
  1.9500000E+05  3.8942749E-09
  2.0000000E+05  3.5122495E-09
  2.0500000E+05  3.1747142E-09
  2.1000000E+05  2.8756848E-09
  2.2000000E+05  2.3736047E-09
  2.3000000E+05  1.9737632E-09
  2.4000000E+05  1.6525140E-09
  2.5000000E+05  1.3922984E-09
  2.6000000E+05  1.1799283E-09
  2.7000000E+05  1.0053925E-09
  2.8000000E+05  8.6101599E-10
  2.9000000E+05  7.4086236E-10
  3.0000000E+05  6.4030043E-10
  3.1000000E+05  5.5568838E-10
  3.2000000E+05  4.8414149E-10
  3.3000000E+05  4.2335875E-10
  3.4000000E+05  3.7149261E-10
  3.5000000E+05  3.2705047E-10
  3.6000000E+05  2.8881962E-10
  3.7000000E+05  2.5580926E-10
  3.8000000E+05  2.2720568E-10
  3.9000000E+05  2.0233733E-10
  4.0000000E+05  1.8064737E-10
  4.1000000E+05  1.6167205E-10
  4.2000000E+05  1.4502347E-10
  4.3000000E+05  1.3037590E-10
  4.4000000E+05  1.1745476E-10
  4.6000000E+05  9.5897547E-11
  4.8000000E+05  7.8880158E-11
  5.0000000E+05  6.5328676E-11
  5.1250000E+05  5.8257458E-11
  5.2500000E+05  5.2074695E-11
  5.3750000E+05  4.6653465E-11
  5.5000000E+05  4.1887121E-11
  5.7500000E+05  3.3973129E-11
  5.8750000E+05  3.0684700E-11
  6.0000000E+05  2.7765345E-11
  6.2500000E+05  2.2852244E-11
  6.5000000E+05  1.8931613E-11
  6.7500000E+05  1.5778964E-11
  7.0000000E+05  1.3225782E-11
  7.2500000E+05  1.1144344E-11
  7.5000000E+05  9.4369611E-12
  7.7500000E+05  8.0282823E-12
  8.0000000E+05  6.8597194E-12
  8.2500000E+05  5.8853778E-12
  8.5000000E+05  5.0690551E-12
  8.7500000E+05  4.3820065E-12
  9.0000000E+05  3.8012678E-12
  9.2500000E+05  3.3083858E-12
  9.5000000E+05  2.8884519E-12
  9.7500000E+05  2.5293559E-12
  1.0000000E+06  2.2212113E-12
  1.0250000E+06  1.9559081E-12
  1.0500000E+06  1.7267652E-12
  1.0750000E+06  1.5282549E-12
  1.1000000E+06  1.3557840E-12
  1.1250000E+06  1.2055213E-12
  1.1500000E+06  1.0742590E-12
  1.1750000E+06  9.5930224E-13
  1.2000000E+06  8.5837923E-13
  1.2250000E+06  7.6956833E-13
  1.2500000E+06  6.9123904E-13
  1.2750000E+06  6.2200374E-13
  1.3000000E+06  5.6067813E-13
  1.3250000E+06  5.0624878E-13
  1.3500000E+06  4.5784599E-13
  1.4000000E+06  3.7622952E-13
  1.4500000E+06  3.1098550E-13
  1.5000000E+06  2.5847831E-13
  1.5500000E+06  2.1595457E-13
  1.6000000E+06  1.8131147E-13
  1.6500000E+06  1.5293050E-13
  1.7000000E+06  1.2955680E-13
  1.7500000E+06  1.1021069E-13
  1.8000000E+06  9.4122310E-14
  1.8500000E+06  8.0682976E-14
  1.9000000E+06  6.9408638E-14
  1.9500000E+06  5.9912165E-14
  2.0000000E+06  5.1882283E-14
  2.0500000E+06  4.5067450E-14
  2.1000000E+06  3.9263440E-14
  2.1500000E+06  3.4303679E-14
  2.2000000E+06  3.0051699E-14
  2.2500000E+06  2.6395233E-14
  2.3000000E+06  2.3241555E-14
  2.3500000E+06  2.0513784E-14
  2.4000000E+06  1.8147943E-14
  2.4500000E+06  1.6090608E-14
  2.5000000E+06  1.4297017E-14
  2.5500000E+06  1.2729544E-14
  2.6000000E+06  1.1356462E-14
  2.6500000E+06  1.0150939E-14
  2.7000000E+06  9.0902148E-15
  2.7500000E+06  8.1549274E-15
  2.8000000E+06  7.3285596E-15
  2.8500000E+06  6.5969857E-15
  2.9000000E+06  5.9480939E-15
  3.0000000E+06  4.8581587E-15
  3.1000000E+06  3.9915043E-15
  3.2000000E+06  3.2977924E-15
  3.3000000E+06  2.7390212E-15
  3.4000000E+06  2.2862704E-15
  3.5000000E+06  1.9173648E-15
  3.6000000E+06  1.6151794E-15
  3.7000000E+06  1.3663996E-15
  3.8000000E+06  1.1606057E-15
  3.9000000E+06  9.8959488E-16
  4.0000000E+06  8.4687174E-16
  4.1000000E+06  7.2726489E-16
  4.2000000E+06  6.2663715E-16
  4.3000000E+06  5.4166076E-16
  4.4000000E+06  4.6964457E-16
  4.5000000E+06  4.0840248E-16
  4.6000000E+06  3.5615068E-16
  4.7000000E+06  3.1142471E-16
  4.8000000E+06  2.7301985E-16
  5.0000000E+06  2.1137361E-16
  5.1250000E+06  1.8097111E-16
  5.2500000E+06  1.5546931E-16
  5.3750000E+06  1.3400502E-16
  5.5000000E+06  1.1587903E-16
  5.6250000E+06  1.0052231E-16
  
  
#  74   8  M4  EION =  1.874000000E+03 eV   272
#  S(0) = 4.185118E+00
  1.8674029E+01  0.0000000E+00
  1.8674029E+03  0.0000000E+00
  1.8674029E+03  1.0529321E-04
  1.8740000E+03  1.0529321E-04
  1.8740188E+03  1.0529321E-04
  1.8741812E+03  1.0629978E-04
  1.8743436E+03  1.0746336E-04
  1.8745060E+03  1.0878832E-04
  1.8746683E+03  1.1027923E-04
  1.8749931E+03  1.1377772E-04
  1.8753179E+03  1.1799809E-04
  1.8759674E+03  1.2877144E-04
  1.8766169E+03  1.4295114E-04
  1.8779160E+03  1.8303312E-04
  1.8792150E+03  2.4127235E-04
  1.8805141E+03  3.2036156E-04
  1.8818132E+03  4.2202239E-04
  1.8831122E+03  5.4633440E-04
  1.8844113E+03  6.9125384E-04
  1.8870094E+03  1.0243429E-03
  1.8883085E+03  1.1999804E-03
  1.8896075E+03  1.3732239E-03
  1.8909066E+03  1.5390911E-03
  1.8922056E+03  1.6942360E-03
  1.8948038E+03  1.9672476E-03
  1.8974019E+03  2.1929511E-03
  1.9000000E+03  2.3811297E-03
  1.9031250E+03  2.5722041E-03
  1.9062500E+03  2.7365121E-03
  1.9093750E+03  2.8807443E-03
  1.9125000E+03  3.0075239E-03
  1.9187500E+03  3.2105642E-03
  1.9250000E+03  3.3478136E-03
  1.9375000E+03  3.4692941E-03
  1.9437500E+03  3.4862818E-03
  1.9500000E+03  3.4916689E-03
  1.9562500E+03  3.4922944E-03
  1.9625000E+03  3.4907754E-03
  1.9687500E+03  3.4871902E-03
  1.9750000E+03  3.4807654E-03
  1.9875000E+03  3.4564095E-03
  2.0000000E+03  3.4175796E-03
  2.0125000E+03  3.3709212E-03
  2.0250000E+03  3.3232734E-03
  2.0375000E+03  3.2779079E-03
  2.0500000E+03  3.2343172E-03
  2.0750000E+03  3.1458025E-03
  2.0875000E+03  3.0996484E-03
  2.1000000E+03  3.0530051E-03
  2.1500000E+03  2.8783511E-03
  2.2000000E+03  2.7170622E-03
  2.3000000E+03  2.4253403E-03
  2.4000000E+03  2.1718975E-03
  2.5000000E+03  1.9523587E-03
  2.6000000E+03  1.7602434E-03
  2.7000000E+03  1.5913949E-03
  2.8000000E+03  1.4430079E-03
  2.9000000E+03  1.3114944E-03
  3.0000000E+03  1.1949042E-03
  3.1000000E+03  1.0911940E-03
  3.2000000E+03  9.9849015E-04
  3.4000000E+03  8.4105685E-04
  3.6000000E+03  7.1372711E-04
  3.8000000E+03  6.0972981E-04
  4.0000000E+03  5.2413164E-04
  4.2000000E+03  4.5316112E-04
  4.4000000E+03  3.9390467E-04
  4.6000000E+03  3.4410364E-04
  4.8000000E+03  3.0199284E-04
  5.0000000E+03  2.6618125E-04
  5.2500000E+03  2.2861312E-04
  5.5000000E+03  1.9748900E-04
  5.7500000E+03  1.7151779E-04
  6.0000000E+03  1.4970171E-04
  6.5000000E+03  1.1558754E-04
  6.7500000E+03  1.0219088E-04
  7.0000000E+03  9.0684033E-05
  7.2500000E+03  8.0754153E-05
  7.5000000E+03  7.2147594E-05
  8.0000000E+03  5.8113616E-05
  8.5000000E+03  4.7327213E-05
  9.0000000E+03  3.8924623E-05
  9.5000000E+03  3.2299885E-05
  1.0000000E+04  2.7019885E-05
  1.0500000E+04  2.2770000E-05
  1.1000000E+04  1.9318399E-05
  1.1500000E+04  1.6491997E-05
  1.2000000E+04  1.4159969E-05
  1.2500000E+04  1.2222348E-05
  1.3000000E+04  1.0601968E-05
  1.3500000E+04  9.2387069E-06
  1.4000000E+04  8.0853140E-06
  1.4500000E+04  7.1043515E-06
  1.5000000E+04  6.2659336E-06
  1.5500000E+04  5.5460378E-06
  1.6000000E+04  4.9252239E-06
  1.6500000E+04  4.3876635E-06
  1.7000000E+04  3.9203950E-06
  1.8000000E+04  3.1558756E-06
  1.9000000E+04  2.5662925E-06
  2.0000000E+04  2.1060560E-06
  2.1000000E+04  1.7428117E-06
  2.2000000E+04  1.4532321E-06
  2.3000000E+04  1.2202545E-06
  2.4000000E+04  1.0312337E-06
  2.5000000E+04  8.7668517E-07
  2.6000000E+04  7.4941527E-07
  2.7000000E+04  6.4391224E-07
  2.8000000E+04  5.5591277E-07
  2.9000000E+04  4.8208983E-07
  3.0000000E+04  4.1982611E-07
  3.1000000E+04  3.6704676E-07
  3.2000000E+04  3.2209502E-07
  3.3000000E+04  2.8363922E-07
  3.4000000E+04  2.5060231E-07
  3.5000000E+04  2.2210794E-07
  3.6000000E+04  1.9743905E-07
  3.8000000E+04  1.5732087E-07
  4.0000000E+04  1.2664323E-07
  4.2000000E+04  1.0290116E-07
  4.4000000E+04  8.4324426E-08
  4.6000000E+04  6.9642948E-08
  4.8000000E+04  5.7932615E-08
  5.0000000E+04  4.8512541E-08
  5.2500000E+04  3.9197234E-08
  5.5000000E+04  3.1950189E-08
  5.7500000E+04  2.6253752E-08
  5.8750000E+04  2.3865736E-08
  6.0000000E+04  2.1733614E-08
  6.2500000E+04  1.8115502E-08
  6.5000000E+04  1.5196029E-08
  6.7500000E+04  1.2822680E-08
  7.0000000E+04  1.0879876E-08
  7.2500000E+04  9.2792049E-09
  7.5000000E+04  7.9524285E-09
  7.7500000E+04  6.8464325E-09
  8.0000000E+04  5.9195564E-09
  8.2500000E+04  5.1388869E-09
  8.5000000E+04  4.4782428E-09
  8.7500000E+04  3.9166641E-09
  9.0000000E+04  3.4372678E-09
  9.2500000E+04  3.0263786E-09
  9.5000000E+04  2.6728592E-09
  1.0000000E+05  2.1030817E-09
  1.0500000E+05  1.6725807E-09
  1.1000000E+05  1.3432708E-09
  1.1500000E+05  1.0885069E-09
  1.2000000E+05  8.8936109E-10
  1.2500000E+05  7.3219892E-10
  1.3000000E+05  6.0707098E-10
  1.3500000E+05  5.0663027E-10
  1.4000000E+05  4.2539148E-10
  1.4500000E+05  3.5921706E-10
  1.5000000E+05  3.0495609E-10
  1.5500000E+05  2.6018753E-10
  1.6000000E+05  2.2303578E-10
  1.6500000E+05  1.9203624E-10
  1.7000000E+05  1.6603677E-10
  1.7500000E+05  1.4412479E-10
  1.8000000E+05  1.2557281E-10
  1.8500000E+05  1.0979721E-10
  1.9000000E+05  9.6327089E-11
  1.9500000E+05  8.4780396E-11
  2.0000000E+05  7.4845531E-11
  2.0500000E+05  6.6267104E-11
  2.1000000E+05  5.8834803E-11
  2.2000000E+05  4.6742124E-11
  2.3000000E+05  3.7497184E-11
  2.4000000E+05  3.0350261E-11
  2.5000000E+05  2.4768350E-11
  2.6000000E+05  2.0367267E-11
  2.7000000E+05  1.6866661E-11
  2.8000000E+05  1.4059532E-11
  2.9000000E+05  1.1791362E-11
  3.0000000E+05  9.9456641E-12
  3.1000000E+05  8.4337790E-12
  3.2000000E+05  7.1876263E-12
  3.3000000E+05  6.1544998E-12
  3.4000000E+05  5.2932785E-12
  3.5000000E+05  4.5716414E-12
  3.6000000E+05  3.9640080E-12
  3.7000000E+05  3.4500036E-12
  3.8000000E+05  3.0132992E-12
  3.9000000E+05  2.6407297E-12
  4.0000000E+05  2.3216218E-12
  4.1000000E+05  2.0472792E-12
  4.2000000E+05  1.8105805E-12
  4.3000000E+05  1.6056663E-12
  4.4000000E+05  1.4276930E-12
  4.6000000E+05  1.1371541E-12
  4.8000000E+05  9.1411705E-13
  5.0000000E+05  7.4106620E-13
  5.1250000E+05  6.5256973E-13
  5.2500000E+05  5.7630765E-13
  5.3750000E+05  5.1036419E-13
  5.5000000E+05  4.5315746E-13
  5.7500000E+05  3.5992625E-13
  6.0000000E+05  2.8851903E-13
  6.2500000E+05  2.3324082E-13
  6.5000000E+05  1.9002644E-13
  6.6250000E+05  1.7199058E-13
  6.7500000E+05  1.5593594E-13
  7.0000000E+05  1.2881692E-13
  7.2500000E+05  1.0707551E-13
  7.5000000E+05  8.9518969E-14
  7.7500000E+05  7.5245970E-14
  8.0000000E+05  6.3569215E-14
  8.2500000E+05  5.3960005E-14
  8.5000000E+05  4.6008368E-14
  8.7500000E+05  3.9394014E-14
  9.0000000E+05  3.3864955E-14
  9.2500000E+05  2.9221622E-14
  9.5000000E+05  2.5304973E-14
  9.7500000E+05  2.1987525E-14
  1.0000000E+06  1.9166525E-14
  1.0250000E+06  1.6758690E-14
  1.0500000E+06  1.4696171E-14
  1.0750000E+06  1.2923435E-14
  1.1000000E+06  1.1394828E-14
  1.1250000E+06  1.0072647E-14
  1.1500000E+06  8.9256282E-15
  1.2000000E+06  7.0572395E-15
  1.2500000E+06  5.6282953E-15
  1.3000000E+06  4.5246216E-15
  1.3500000E+06  3.6643739E-15
  1.4000000E+06  2.9881721E-15
  1.4500000E+06  2.4524478E-15
  1.5000000E+06  2.0248932E-15
  1.5500000E+06  1.6813183E-15
  1.6000000E+06  1.4034475E-15
  1.6500000E+06  1.1773538E-15
  1.7000000E+06  9.9233923E-16
  1.7500000E+06  8.4012444E-16
  1.8000000E+06  7.1425698E-16
  1.8500000E+06  6.0967453E-16
  1.9000000E+06  5.2238038E-16
  1.9500000E+06  4.4920063E-16
  2.0000000E+06  3.8760047E-16
  2.0500000E+06  3.3554416E-16
  2.1000000E+06  2.9138844E-16
  2.1500000E+06  2.5380042E-16
  2.2000000E+06  2.2169405E-16
  2.2500000E+06  1.9418044E-16
  2.3000000E+06  1.7052886E-16
  2.4000000E+06  1.3250288E-16
  2.5000000E+06  1.0391996E-16
  2.6000000E+06  8.2208203E-17
  2.7000000E+06  6.5554645E-17
  2.8000000E+06  5.2665807E-17
  2.9000000E+06  4.2607583E-17
  3.0000000E+06  3.4697099E-17
  3.1000000E+06  2.8429897E-17
  3.2000000E+06  2.3429735E-17
  3.3000000E+06  1.9414108E-17
  3.4000000E+06  1.6169160E-17
  3.5000000E+06  1.3531842E-17
  3.6000000E+06  1.1376793E-17
  3.7000000E+06  9.6067894E-18
  3.8000000E+06  8.1459400E-18
  3.9000000E+06  6.9346000E-18
  4.0000000E+06  5.9256362E-18
  4.1000000E+06  5.0816405E-18
  4.2000000E+06  4.3727619E-18
  4.3000000E+06  3.7750529E-18
  4.4000000E+06  3.2692003E-18
  4.5000000E+06  2.8395609E-18
  4.6000000E+06  2.4734088E-18
  4.7000000E+06  2.1603455E-18
  4.8000000E+06  1.8918440E-18
  5.0000000E+06  1.4618064E-18
  5.1250000E+06  1.2503771E-18
  5.2500000E+06  1.0734628E-18
  
  
#  74   9  M5  EION =  1.811000000E+03 eV   268
#  S(0) = 6.255013E+00
  1.8058411E+01  0.0000000E+00
  1.8058411E+03  0.0000000E+00
  1.8058411E+03  1.3441307E-04
  1.8110000E+03  1.3441307E-04
  1.8110182E+03  1.3441307E-04
  1.8111572E+03  1.3626701E-04
  1.8112962E+03  1.3829502E-04
  1.8114353E+03  1.4050214E-04
  1.8115743E+03  1.4289351E-04
  1.8118524E+03  1.4824998E-04
  1.8121304E+03  1.5440747E-04
  1.8126866E+03  1.6930390E-04
  1.8132427E+03  1.8795186E-04
  1.8143550E+03  2.3804808E-04
  1.8154672E+03  3.0782538E-04
  1.8176918E+03  5.1770575E-04
  1.8188041E+03  6.6154069E-04
  1.8199163E+03  8.3157800E-04
  1.8210286E+03  1.0258113E-03
  1.8221409E+03  1.2403518E-03
  1.8232532E+03  1.4697287E-03
  1.8243654E+03  1.7075105E-03
  1.8265900E+03  2.1825293E-03
  1.8288145E+03  2.6230023E-03
  1.8310391E+03  3.0075590E-03
  1.8332636E+03  3.3340623E-03
  1.8377127E+03  3.8489162E-03
  1.8421618E+03  4.2453083E-03
  1.8466109E+03  4.5702958E-03
  1.8510600E+03  4.8398412E-03
  1.8555091E+03  5.0563154E-03
  1.8644073E+03  5.3362344E-03
  1.8733054E+03  5.4559350E-03
  1.8822036E+03  5.4886833E-03
  1.8911018E+03  5.4889243E-03
  1.9000000E+03  5.4798838E-03
  1.9125000E+03  5.4558034E-03
  1.9250000E+03  5.4101934E-03
  1.9375000E+03  5.3427563E-03
  1.9500000E+03  5.2637539E-03
  1.9750000E+03  5.1077925E-03
  2.0000000E+03  4.9624107E-03
  2.0250000E+03  4.8122544E-03
  2.0500000E+03  4.6610622E-03
  2.0750000E+03  4.5186732E-03
  2.1000000E+03  4.3847160E-03
  2.1500000E+03  4.1259235E-03
  2.2000000E+03  3.8861287E-03
  2.2500000E+03  3.6661368E-03
  2.3000000E+03  3.4596809E-03
  2.4000000E+03  3.0922387E-03
  2.5000000E+03  2.7723903E-03
  2.6000000E+03  2.4941121E-03
  2.7000000E+03  2.2505698E-03
  2.8000000E+03  2.0363090E-03
  2.9000000E+03  1.8474676E-03
  3.0000000E+03  1.6802163E-03
  3.1000000E+03  1.5314938E-03
  3.2000000E+03  1.3991413E-03
  3.4000000E+03  1.1749557E-03
  3.6000000E+03  9.9410235E-04
  3.8000000E+03  8.4697405E-04
  4.0000000E+03  7.2627090E-04
  4.2000000E+03  6.2646114E-04
  4.4000000E+03  5.4333133E-04
  4.6000000E+03  4.7363148E-04
  4.8000000E+03  4.1482786E-04
  5.0000000E+03  3.6492772E-04
  5.2500000E+03  3.1269838E-04
  5.5000000E+03  2.6953124E-04
  5.7500000E+03  2.3359203E-04
  6.0000000E+03  2.0346747E-04
  6.5000000E+03  1.5650061E-04
  6.7500000E+03  1.3811166E-04
  7.0000000E+03  1.2234575E-04
  7.2500000E+03  1.0876450E-04
  7.5000000E+03  9.7013100E-05
  8.0000000E+03  7.7896119E-05
  8.5000000E+03  6.3248256E-05
  9.0000000E+03  5.1871223E-05
  9.5000000E+03  4.2926190E-05
  1.0000000E+04  3.5815675E-05
  1.0500000E+04  3.0106880E-05
  1.1000000E+04  2.5481650E-05
  1.1500000E+04  2.1702998E-05
  1.2000000E+04  1.8592266E-05
  1.2500000E+04  1.6013234E-05
  1.3000000E+04  1.3860977E-05
  1.3500000E+04  1.2053912E-05
  1.4000000E+04  1.0528044E-05
  1.4500000E+04  9.2327702E-06
  1.5000000E+04  8.1277741E-06
  1.6000000E+04  6.3654174E-06
  1.7000000E+04  5.0491270E-06
  1.8000000E+04  4.0509214E-06
  1.9000000E+04  3.2835433E-06
  2.0000000E+04  2.6863231E-06
  2.1000000E+04  2.2163307E-06
  2.2000000E+04  1.8426978E-06
  2.3000000E+04  1.5429076E-06
  2.4000000E+04  1.3003161E-06
  2.5000000E+04  1.1024701E-06
  2.6000000E+04  9.3994723E-07
  2.7000000E+04  8.0554467E-07
  2.8000000E+04  6.9370324E-07
  2.9000000E+04  6.0009459E-07
  3.0000000E+04  5.2132072E-07
  3.1000000E+04  4.5469311E-07
  3.2000000E+04  3.9806952E-07
  3.3000000E+04  3.4973150E-07
  3.4000000E+04  3.0829163E-07
  3.5000000E+04  2.7262308E-07
  3.6000000E+04  2.4180561E-07
  3.8000000E+04  1.9183390E-07
  4.0000000E+04  1.5376960E-07
  4.2000000E+04  1.2442197E-07
  4.4000000E+04  1.0154383E-07
  4.6000000E+04  8.3527818E-08
  4.8000000E+04  6.9208287E-08
  5.0000000E+04  5.7728988E-08
  5.2500000E+04  4.6420013E-08
  5.5000000E+04  3.7658285E-08
  5.7500000E+04  3.0799169E-08
  5.8750000E+04  2.7932522E-08
  6.0000000E+04  2.5378113E-08
  6.2500000E+04  2.1055914E-08
  6.5000000E+04  1.7581864E-08
  6.7500000E+04  1.4768526E-08
  7.0000000E+04  1.2474330E-08
  7.2500000E+04  1.0591312E-08
  7.5000000E+04  9.0363753E-09
  7.7500000E+04  7.7450365E-09
  8.0000000E+04  6.6668679E-09
  8.2500000E+04  5.7621410E-09
  8.5000000E+04  4.9993418E-09
  8.7500000E+04  4.3533101E-09
  9.0000000E+04  3.8038385E-09
  9.2500000E+04  3.3346057E-09
  9.5000000E+04  2.9323562E-09
  1.0000000E+05  2.2874611E-09
  1.0500000E+05  1.8036952E-09
  1.1000000E+05  1.4362716E-09
  1.1500000E+05  1.1540260E-09
  1.2000000E+05  9.3494412E-10
  1.2500000E+05  7.6325165E-10
  1.3000000E+05  6.2750038E-10
  1.3500000E+05  5.1928246E-10
  1.4000000E+05  4.3235290E-10
  1.4500000E+05  3.6202618E-10
  1.5000000E+05  3.0475307E-10
  1.5500000E+05  2.5782068E-10
  1.6000000E+05  2.1913792E-10
  1.6500000E+05  1.8708023E-10
  1.7000000E+05  1.6037628E-10
  1.7500000E+05  1.3802422E-10
  1.8000000E+05  1.1922920E-10
  1.8500000E+05  1.0335669E-10
  1.9000000E+05  8.9897245E-11
  1.9500000E+05  7.8439622E-11
  2.0000000E+05  6.8649994E-11
  2.0500000E+05  6.0256051E-11
  2.1000000E+05  5.3034619E-11
  2.2000000E+05  4.1406277E-11
  2.3000000E+05  3.2642262E-11
  2.4000000E+05  2.5963737E-11
  2.5000000E+05  2.0822362E-11
  2.6000000E+05  1.6826926E-11
  2.7000000E+05  1.3694787E-11
  2.8000000E+05  1.1219350E-11
  2.9000000E+05  9.2480437E-12
  3.0000000E+05  7.6670502E-12
  3.1000000E+05  6.3906431E-12
  3.2000000E+05  5.3537099E-12
  3.3000000E+05  4.5063868E-12
  3.4000000E+05  3.8101873E-12
  3.5000000E+05  3.2351873E-12
  3.6000000E+05  2.7579598E-12
  3.7000000E+05  2.3600443E-12
  3.8000000E+05  2.0268055E-12
  3.9000000E+05  1.7465714E-12
  4.0000000E+05  1.5099808E-12
  4.1000000E+05  1.3094863E-12
  4.2000000E+05  1.1389727E-12
  4.3000000E+05  9.9346203E-13
  4.4000000E+05  8.6888336E-13
  4.6000000E+05  6.6973396E-13
  4.8000000E+05  5.2116330E-13
  5.0000000E+05  4.0912634E-13
  5.1250000E+05  3.5315785E-13
  5.2500000E+05  3.0577082E-13
  5.3750000E+05  2.6550990E-13
  5.5000000E+05  2.3118973E-13
  5.7500000E+05  1.7666626E-13
  6.0000000E+05  1.3632710E-13
  6.2500000E+05  1.0615242E-13
  6.5000000E+05  8.3350726E-14
  6.6250000E+05  7.4076406E-14
  6.7500000E+05  6.5957543E-14
  7.0000000E+05  5.2573360E-14
  7.2500000E+05  4.2189750E-14
  7.5000000E+05  3.4072339E-14
  7.7500000E+05  2.7680992E-14
  8.0000000E+05  2.2614783E-14
  8.2500000E+05  1.8573523E-14
  8.5000000E+05  1.5330596E-14
  8.7500000E+05  1.2713612E-14
  9.0000000E+05  1.0590486E-14
  9.2500000E+05  8.8593187E-15
  9.5000000E+05  7.4409870E-15
  9.7500000E+05  6.2736719E-15
  1.0000000E+06  5.3087900E-15
  1.0250000E+06  4.5079474E-15
  1.0500000E+06  3.8406426E-15
  1.0750000E+06  3.2825230E-15
  1.1000000E+06  2.8140496E-15
  1.1250000E+06  2.4194735E-15
  1.1500000E+06  2.0860448E-15
  1.1750000E+06  1.8033992E-15
  1.2000000E+06  1.5630788E-15
  1.2250000E+06  1.3581524E-15
  1.2500000E+06  1.1829193E-15
  1.3000000E+06  9.0351909E-16
  1.3500000E+06  6.9606959E-16
  1.4000000E+06  5.4057572E-16
  1.4500000E+06  4.2298837E-16
  1.5000000E+06  3.3332548E-16
  1.5500000E+06  2.6442047E-16
  1.6000000E+06  2.1107771E-16
  1.6500000E+06  1.6949580E-16
  1.7000000E+06  1.3686948E-16
  1.7500000E+06  1.1111143E-16
  1.8000000E+06  9.0656435E-17
  1.8500000E+06  7.4322165E-17
  1.9000000E+06  6.1209410E-17
  1.9500000E+06  5.0629746E-17
  2.0000000E+06  4.2052813E-17
  2.0500000E+06  3.5067594E-17
  2.1000000E+06  2.9353746E-17
  2.1500000E+06  2.4660238E-17
  2.2000000E+06  2.0789361E-17
  2.2500000E+06  1.7584632E-17
  2.3000000E+06  1.4921610E-17
  2.3500000E+06  1.2700893E-17
  2.4000000E+06  1.0842745E-17
  2.4500000E+06  9.2828988E-18
  2.5000000E+06  7.9693522E-18
  2.5500000E+06  6.8598627E-18
  2.6000000E+06  5.9199892E-18
  2.6500000E+06  5.1215396E-18
  2.7000000E+06  4.4413672E-18
  2.8000000E+06  3.3629309E-18
  2.9000000E+06  2.5683909E-18
  3.0000000E+06  1.9774894E-18
  3.1000000E+06  1.5341874E-18
  3.2000000E+06  1.1988730E-18
  3.3000000E+06  9.4325904E-19
  3.4000000E+06  7.4694091E-19
  3.5000000E+06  5.9508740E-19
  3.6000000E+06  4.7683647E-19
  3.7000000E+06  3.8416640E-19
  3.8000000E+06  3.1110664E-19
  3.9000000E+06  2.5317912E-19
  4.0000000E+06  2.0700086E-19
  4.1000000E+06  1.6999915E-19
  4.2000000E+06  1.4021061E-19
  4.3000000E+06  1.1612706E-19
  4.4000000E+06  9.6575100E-20
  4.5000000E+06  8.0637427E-20
  
  
#  74  10  N1  EION =  5.990000000E+02 eV   277
#  S(0) = 7.978623E-01
  5.9230595E+00  0.0000000E+00
  5.9230595E+02  0.0000000E+00
  5.9230595E+02  6.9529590E-04
  5.9900000E+02  6.9529590E-04
  5.9900585E+02  6.9529590E-04
  5.9920468E+02  6.9099028E-04
  5.9940351E+02  6.8684805E-04
  5.9960234E+02  6.8286085E-04
  5.9980117E+02  6.7902089E-04
  6.0000000E+02  6.7532091E-04
  6.0156250E+02  6.5041876E-04
  6.0312500E+02  6.3132194E-04
  6.0468750E+02  6.1645620E-04
  6.0625000E+02  6.0479790E-04
  6.0781250E+02  5.9564116E-04
  6.0937500E+02  5.8847406E-04
  6.1093750E+02  5.8290950E-04
  6.1250000E+02  5.7864536E-04
  6.1562500E+02  5.7309372E-04
  6.1875000E+02  5.7035062E-04
  6.2187500E+02  5.6938240E-04
  6.2500000E+02  5.6944022E-04
  6.2812500E+02  5.6997818E-04
  6.3125000E+02  5.7060647E-04
  6.3437500E+02  5.7105949E-04
  6.3750000E+02  5.7117195E-04
  6.4375000E+02  5.7009654E-04
  6.5000000E+02  5.6733492E-04
  6.6250000E+02  5.5867876E-04
  6.6875000E+02  5.5386993E-04
  6.7500000E+02  5.4924507E-04
  6.8750000E+02  5.4106116E-04
  7.0000000E+02  5.3404874E-04
  7.1250000E+02  5.2734504E-04
  7.2500000E+02  5.2028323E-04
  7.3125000E+02  5.1655641E-04
  7.3750000E+02  5.1271804E-04
  7.5000000E+02  5.0488655E-04
  7.7500000E+02  4.8963958E-04
  7.8750000E+02  4.8250189E-04
  8.0000000E+02  4.7563274E-04
  8.1250000E+02  4.6889068E-04
  8.2500000E+02  4.6217954E-04
  8.3750000E+02  4.5544417E-04
  8.5000000E+02  4.4869999E-04
  8.7500000E+02  4.3542504E-04
  9.0000000E+02  4.2273841E-04
  9.2500000E+02  4.1069915E-04
  9.3750000E+02  4.0485346E-04
  9.5000000E+02  3.9909453E-04
  9.7500000E+02  3.8777867E-04
  1.0000000E+03  3.7675244E-04
  1.0500000E+03  3.5599670E-04
  1.0750000E+03  3.4626827E-04
  1.1000000E+03  3.3690532E-04
  1.1250000E+03  3.2784154E-04
  1.1500000E+03  3.1905571E-04
  1.2000000E+03  3.0245650E-04
  1.2500000E+03  2.8712987E-04
  1.3000000E+03  2.7285397E-04
  1.3500000E+03  2.5954742E-04
  1.4000000E+03  2.4715632E-04
  1.4500000E+03  2.3561703E-04
  1.5000000E+03  2.2485195E-04
  1.6000000E+03  2.0534851E-04
  1.7000000E+03  1.8823173E-04
  1.8000000E+03  1.7314831E-04
  1.9000000E+03  1.5978101E-04
  2.0000000E+03  1.4788068E-04
  2.1000000E+03  1.3725353E-04
  2.2000000E+03  1.2772895E-04
  2.3000000E+03  1.1915351E-04
  2.4000000E+03  1.1140429E-04
  2.5000000E+03  1.0438095E-04
  2.6000000E+03  9.7997043E-05
  2.7000000E+03  9.2178006E-05
  2.8000000E+03  8.6859426E-05
  2.9000000E+03  8.1985449E-05
  3.0000000E+03  7.7507763E-05
  3.1000000E+03  7.3384536E-05
  3.2000000E+03  6.9579341E-05
  3.4000000E+03  6.2799489E-05
  3.6000000E+03  5.6956905E-05
  3.8000000E+03  5.1886712E-05
  4.0000000E+03  4.7458724E-05
  4.2000000E+03  4.3569045E-05
  4.4000000E+03  4.0133957E-05
  4.6000000E+03  3.7085411E-05
  4.8000000E+03  3.4367628E-05
  5.0000000E+03  3.1934541E-05
  5.2500000E+03  2.9235777E-05
  5.5000000E+03  2.6860958E-05
  5.7500000E+03  2.4760356E-05
  6.0000000E+03  2.2893428E-05
  6.5000000E+03  1.9732978E-05
  6.7500000E+03  1.8388855E-05
  7.0000000E+03  1.7175173E-05
  7.2500000E+03  1.6075653E-05
  7.5000000E+03  1.5076460E-05
  8.0000000E+03  1.3333467E-05
  8.5000000E+03  1.1870302E-05
  9.0000000E+03  1.0630283E-05
  9.5000000E+03  9.5703699E-06
  1.0000000E+04  8.6573970E-06
  1.0500000E+04  7.8654992E-06
  1.1000000E+04  7.1742589E-06
  1.1500000E+04  6.5673930E-06
  1.2000000E+04  6.0317786E-06
  1.2500000E+04  5.5567509E-06
  1.3000000E+04  5.1335699E-06
  1.3500000E+04  4.7550164E-06
  1.4000000E+04  4.4150863E-06
  1.4500000E+04  4.1087519E-06
  1.5000000E+04  3.8317776E-06
  1.5500000E+04  3.5805738E-06
  1.6000000E+04  3.3520824E-06
  1.6500000E+04  3.1436850E-06
  1.7000000E+04  2.9531288E-06
  1.8000000E+04  2.6180097E-06
  1.9000000E+04  2.3340082E-06
  2.0000000E+04  2.0914087E-06
  2.1000000E+04  1.8826848E-06
  2.2000000E+04  1.7019344E-06
  2.3000000E+04  1.5444764E-06
  2.4000000E+04  1.4065613E-06
  2.5000000E+04  1.2851577E-06
  2.6000000E+04  1.1777932E-06
  2.7000000E+04  1.0824371E-06
  2.8000000E+04  9.9740888E-07
  2.9000000E+04  9.2130812E-07
  3.0000000E+04  8.5296147E-07
  3.1000000E+04  7.9137989E-07
  3.2000000E+04  7.3572490E-07
  3.3000000E+04  6.8528240E-07
  3.4000000E+04  6.3944135E-07
  3.5000000E+04  5.9767645E-07
  3.6000000E+04  5.5953420E-07
  3.8000000E+04  4.9259663E-07
  4.0000000E+04  4.3605281E-07
  4.2000000E+04  3.8792752E-07
  4.4000000E+04  3.4668650E-07
  4.6000000E+04  3.1112445E-07
  4.8000000E+04  2.8028419E-07
  5.0000000E+04  2.5339843E-07
  5.2500000E+04  2.2441821E-07
  5.5000000E+04  1.9968878E-07
  5.7500000E+04  1.7845271E-07
  5.8750000E+04  1.6895226E-07
  6.0000000E+04  1.6011043E-07
  6.2500000E+04  1.4418271E-07
  6.5000000E+04  1.3028321E-07
  6.7500000E+04  1.1809799E-07
  7.0000000E+04  1.0736996E-07
  7.2500000E+04  9.7887217E-08
  7.5000000E+04  8.9473981E-08
  7.7500000E+04  8.1983635E-08
  8.0000000E+04  7.5293209E-08
  8.2500000E+04  6.9298947E-08
  8.5000000E+04  6.3912875E-08
  8.7500000E+04  5.9060072E-08
  9.0000000E+04  5.4676444E-08
  9.2500000E+04  5.0706932E-08
  9.5000000E+04  4.7104058E-08
  9.7500000E+04  4.3826737E-08
  1.0000000E+05  4.0839292E-08
  1.0250000E+05  3.8110630E-08
  1.0500000E+05  3.5613567E-08
  1.1000000E+05  3.1221805E-08
  1.1500000E+05  2.7505604E-08
  1.2000000E+05  2.4341225E-08
  1.2500000E+05  2.1631053E-08
  1.3000000E+05  1.9297388E-08
  1.3500000E+05  1.7277871E-08
  1.4000000E+05  1.5522085E-08
  1.4500000E+05  1.3988965E-08
  1.5000000E+05  1.2644830E-08
  1.5500000E+05  1.1461885E-08
  1.6000000E+05  1.0417063E-08
  1.6500000E+05  9.4911108E-09
  1.7000000E+05  8.6678846E-09
  1.7500000E+05  7.9337854E-09
  1.8000000E+05  7.2772989E-09
  1.8500000E+05  6.6886315E-09
  1.9000000E+05  6.1594193E-09
  1.9500000E+05  5.6824936E-09
  2.0000000E+05  5.2516862E-09
  2.0500000E+05  4.8616713E-09
  2.1000000E+05  4.5078353E-09
  2.1500000E+05  4.1861697E-09
  2.2000000E+05  3.8931812E-09
  2.2500000E+05  3.6258158E-09
  2.3000000E+05  3.3813962E-09
  2.4000000E+05  2.9522619E-09
  2.5000000E+05  2.5900895E-09
  2.6000000E+05  2.2825879E-09
  2.7000000E+05  2.0200417E-09
  2.8000000E+05  1.7947125E-09
  2.9000000E+05  1.6003849E-09
  3.0000000E+05  1.4320299E-09
  3.1000000E+05  1.2855493E-09
  3.2000000E+05  1.1575843E-09
  3.3000000E+05  1.0453673E-09
  3.4000000E+05  9.4660593E-10
  3.5000000E+05  8.5939157E-10
  3.6000000E+05  7.8212655E-10
  3.7000000E+05  7.1346704E-10
  3.8000000E+05  6.5227764E-10
  3.9000000E+05  5.9759480E-10
  4.0000000E+05  5.4859793E-10
  4.1000000E+05  5.0458552E-10
  4.2000000E+05  4.6495571E-10
  4.3000000E+05  4.2919002E-10
  4.4000000E+05  3.9684048E-10
  4.5000000E+05  3.6751904E-10
  4.6000000E+05  3.4088854E-10
  4.7000000E+05  3.1665514E-10
  4.8000000E+05  2.9456216E-10
  5.0000000E+05  2.5592516E-10
  5.1250000E+05  2.3500338E-10
  5.2500000E+05  2.1619941E-10
  5.3750000E+05  1.9925892E-10
  5.5000000E+05  1.8396253E-10
  5.7500000E+05  1.5756880E-10
  5.8750000E+05  1.4616416E-10
  6.0000000E+05  1.3578205E-10
  6.2500000E+05  1.1766288E-10
  6.5000000E+05  1.0248944E-10
  6.7500000E+05  8.9701309E-11
  7.0000000E+05  7.8859011E-11
  7.2500000E+05  6.9615187E-11
  7.5000000E+05  6.1693218E-11
  7.7500000E+05  5.4871141E-11
  8.0000000E+05  4.8969573E-11
  8.2500000E+05  4.3842562E-11
  8.5000000E+05  3.9370603E-11
  8.7500000E+05  3.5455241E-11
  9.0000000E+05  3.2014952E-11
  9.2500000E+05  2.8981891E-11
  9.5000000E+05  2.6299322E-11
  9.7500000E+05  2.3919588E-11
  1.0000000E+06  2.1802464E-11
  1.0250000E+06  1.9913848E-11
  1.0500000E+06  1.8224713E-11
  1.0750000E+06  1.6710244E-11
  1.1000000E+06  1.5349151E-11
  1.1250000E+06  1.4123126E-11
  1.1500000E+06  1.3016368E-11
  1.1750000E+06  1.2015204E-11
  1.2000000E+06  1.1107770E-11
  1.2250000E+06  1.0283742E-11
  1.2500000E+06  9.5341027E-12
  1.3000000E+06  8.2273577E-12
  1.3500000E+06  7.1351094E-12
  1.4000000E+06  6.2165337E-12
  1.4500000E+06  5.4395878E-12
  1.5000000E+06  4.7789275E-12
  1.5500000E+06  4.2143726E-12
  1.6000000E+06  3.7297223E-12
  1.6500000E+06  3.3118659E-12
  1.7000000E+06  2.9501224E-12
  1.7500000E+06  2.6357310E-12
  1.8000000E+06  2.3614813E-12
  1.8500000E+06  2.1214112E-12
  1.9000000E+06  1.9105695E-12
  1.9500000E+06  1.7248347E-12
  2.0000000E+06  1.5607454E-12
  2.0500000E+06  1.4153799E-12
  2.1000000E+06  1.2862618E-12
  2.1500000E+06  1.1712721E-12
  2.2000000E+06  1.0685960E-12
  2.2500000E+06  9.7668613E-13
  2.3000000E+06  8.9421868E-13
  2.3500000E+06  8.2005762E-13
  2.4000000E+06  7.5324387E-13
  2.4500000E+06  6.9296258E-13
  2.5000000E+06  6.3849748E-13
  2.6000000E+06  5.4456477E-13
  
  
#  74  11  N2  EION =  4.950000000E+02 eV   282
#  S(0) = 8.972392E-01
  4.9181884E+00  0.0000000E+00
  4.9181884E+02  0.0000000E+00
  4.9181884E+02  4.4189883E-04
  4.9500000E+02  4.4189883E-04
  4.9500488E+02  4.4189883E-04
  4.9525464E+02  4.4338104E-04
  4.9550440E+02  4.4474470E-04
  4.9575415E+02  4.4600734E-04
  4.9600391E+02  4.4718366E-04
  4.9650342E+02  4.4932494E-04
  4.9700293E+02  4.5124624E-04
  4.9800195E+02  4.5463611E-04
  4.9900098E+02  4.5763594E-04
  5.0000000E+02  4.6038987E-04
  5.0625000E+02  4.7420326E-04
  5.0937500E+02  4.7894778E-04
  5.1250000E+02  4.8222008E-04
  5.1562500E+02  4.8418754E-04
  5.1875000E+02  4.8509944E-04
  5.2500000E+02  4.8478411E-04
  5.2812500E+02  4.8399920E-04
  5.3125000E+02  4.8302646E-04
  5.3750000E+02  4.8098123E-04
  5.4375000E+02  4.7925859E-04
  5.5000000E+02  4.7806464E-04
  5.6250000E+02  4.7696630E-04
  5.6875000E+02  4.7672731E-04
  5.7500000E+02  4.7650277E-04
  5.8125000E+02  4.7621561E-04
  5.8750000E+02  4.7583588E-04
  6.0000000E+02  4.7483701E-04
  6.2500000E+02  4.7243064E-04
  6.3750000E+02  4.7112134E-04
  6.5000000E+02  4.6965928E-04
  6.6250000E+02  4.6798454E-04
  6.7500000E+02  4.6609890E-04
  7.0000000E+02  4.6185968E-04
  7.2500000E+02  4.5717821E-04
  7.5000000E+02  4.5198135E-04
  7.7500000E+02  4.4619167E-04
  8.0000000E+02  4.3993903E-04
  8.2500000E+02  4.3344433E-04
  8.5000000E+02  4.2677255E-04
  9.0000000E+02  4.1281153E-04
  9.2500000E+02  4.0556620E-04
  9.5000000E+02  3.9828058E-04
  9.7500000E+02  3.9100663E-04
  1.0000000E+03  3.8376939E-04
  1.0500000E+03  3.6936646E-04
  1.0750000E+03  3.6219881E-04
  1.1000000E+03  3.5511306E-04
  1.1250000E+03  3.4815109E-04
  1.1500000E+03  3.4131706E-04
  1.2000000E+03  3.2797604E-04
  1.2500000E+03  3.1507527E-04
  1.3000000E+03  3.0270014E-04
  1.3500000E+03  2.9086235E-04
  1.4000000E+03  2.7953767E-04
  1.4500000E+03  2.6872255E-04
  1.5000000E+03  2.5841494E-04
  1.6000000E+03  2.3923369E-04
  1.7000000E+03  2.2181390E-04
  1.8000000E+03  2.0603201E-04
  1.9000000E+03  1.9170594E-04
  2.0000000E+03  1.7867208E-04
  2.1000000E+03  1.6681026E-04
  2.2000000E+03  1.5600032E-04
  2.3000000E+03  1.4612868E-04
  2.4000000E+03  1.3709527E-04
  2.5000000E+03  1.2881217E-04
  2.6000000E+03  1.2120299E-04
  2.7000000E+03  1.1420071E-04
  2.8000000E+03  1.0774578E-04
  2.9000000E+03  1.0178526E-04
  3.0000000E+03  9.6272066E-05
  3.1000000E+03  9.1164322E-05
  3.2000000E+03  8.6424705E-05
  3.4000000E+03  7.7920321E-05
  3.6000000E+03  7.0532999E-05
  3.8000000E+03  6.4081300E-05
  4.0000000E+03  5.8418440E-05
  4.2000000E+03  5.3424753E-05
  4.4000000E+03  4.9002018E-05
  4.6000000E+03  4.5069051E-05
  4.8000000E+03  4.1558334E-05
  5.0000000E+03  3.8413388E-05
  5.2500000E+03  3.4924906E-05
  5.5000000E+03  3.1857198E-05
  5.7500000E+03  2.9147346E-05
  6.0000000E+03  2.6743587E-05
  6.5000000E+03  2.2689801E-05
  6.7500000E+03  2.0973925E-05
  7.0000000E+03  1.9430064E-05
  7.2500000E+03  1.8036756E-05
  7.5000000E+03  1.6775729E-05
  8.0000000E+03  1.4590186E-05
  8.5000000E+03  1.2772698E-05
  9.0000000E+03  1.1247750E-05
  9.5000000E+03  9.9579157E-06
  1.0000000E+04  8.8589670E-06
  1.0500000E+04  7.9164257E-06
  1.1000000E+04  7.1031199E-06
  1.1500000E+04  6.3974188E-06
  1.2000000E+04  5.7819458E-06
  1.2500000E+04  5.2426248E-06
  1.3000000E+04  4.7679606E-06
  1.3500000E+04  4.3485000E-06
  1.4000000E+04  3.9764166E-06
  1.4500000E+04  3.6451876E-06
  1.5000000E+04  3.3493473E-06
  1.5500000E+04  3.0842903E-06
  1.6000000E+04  2.8461155E-06
  1.6500000E+04  2.6315027E-06
  1.7000000E+04  2.4376148E-06
  1.7500000E+04  2.2620158E-06
  1.8000000E+04  2.1026061E-06
  1.8500000E+04  1.9575695E-06
  1.9000000E+04  1.8253291E-06
  2.0000000E+04  1.5939161E-06
  2.1000000E+04  1.3993109E-06
  2.2000000E+04  1.2345196E-06
  2.3000000E+04  1.0940825E-06
  2.4000000E+04  9.7369446E-07
  2.5000000E+04  8.6993018E-07
  2.6000000E+04  7.8004145E-07
  2.7000000E+04  7.0180563E-07
  2.8000000E+04  6.3341266E-07
  2.9000000E+04  5.7337844E-07
  3.0000000E+04  5.2047826E-07
  3.1000000E+04  4.7369568E-07
  3.2000000E+04  4.3218240E-07
  3.3000000E+04  3.9522678E-07
  3.4000000E+04  3.6222879E-07
  3.5000000E+04  3.3268023E-07
  3.6000000E+04  3.0614874E-07
  3.7000000E+04  2.8226505E-07
  3.8000000E+04  2.6071241E-07
  3.9000000E+04  2.4121814E-07
  4.0000000E+04  2.2354662E-07
  4.2000000E+04  1.9288159E-07
  4.4000000E+04  1.6737992E-07
  4.6000000E+04  1.4601838E-07
  4.8000000E+04  1.2800558E-07
  5.0000000E+04  1.1272310E-07
  5.1250000E+04  1.0433686E-07
  5.2500000E+04  9.6726254E-08
  5.3750000E+04  8.9805736E-08
  5.5000000E+04  8.3500667E-08
  5.7500000E+04  7.2483756E-08
  5.8750000E+04  6.7664278E-08
  6.0000000E+04  6.3242926E-08
  6.2500000E+04  5.5442130E-08
  6.5000000E+04  4.8817846E-08
  6.7500000E+04  4.3161591E-08
  7.0000000E+04  3.8307078E-08
  7.2500000E+04  3.4120667E-08
  7.5000000E+04  3.0494196E-08
  7.7500000E+04  2.7339534E-08
  8.0000000E+04  2.4584424E-08
  8.2500000E+04  2.2169293E-08
  8.5000000E+04  2.0044741E-08
  8.7500000E+04  1.8169588E-08
  9.0000000E+04  1.6509345E-08
  9.2500000E+04  1.5034992E-08
  9.5000000E+04  1.3722002E-08
  9.7500000E+04  1.2549558E-08
  1.0000000E+05  1.1499923E-08
  1.0250000E+05  1.0557927E-08
  1.0500000E+05  9.7105527E-09
  1.0750000E+05  8.9465867E-09
  1.1000000E+05  8.2563423E-09
  1.1250000E+05  7.6314243E-09
  1.1500000E+05  7.0645356E-09
  1.2000000E+05  6.0802037E-09
  1.2500000E+05  5.2614081E-09
  1.3000000E+05  4.5757978E-09
  1.3500000E+05  3.9981793E-09
  1.4000000E+05  3.5087562E-09
  1.4500000E+05  3.0918459E-09
  1.5000000E+05  2.7349291E-09
  1.5500000E+05  2.4279395E-09
  1.6000000E+05  2.1627292E-09
  1.6500000E+05  1.9326628E-09
  1.7000000E+05  1.7323027E-09
  1.7500000E+05  1.5571680E-09
  1.8000000E+05  1.4035469E-09
  1.8500000E+05  1.2683495E-09
  1.9000000E+05  1.1489912E-09
  1.9500000E+05  1.0433004E-09
  2.0000000E+05  9.4944488E-10
  2.0500000E+05  8.6587291E-10
  2.1000000E+05  7.9126473E-10
  2.1500000E+05  7.2449372E-10
  2.2000000E+05  6.6459483E-10
  2.2500000E+05  6.1073866E-10
  2.3000000E+05  5.6221010E-10
  2.3500000E+05  5.1839072E-10
  2.4000000E+05  4.7874407E-10
  2.4500000E+05  4.4280355E-10
  2.5000000E+05  4.1016219E-10
  2.6000000E+05  3.5339768E-10
  2.7000000E+05  3.0609527E-10
  2.8000000E+05  2.6642856E-10
  2.9000000E+05  2.3296862E-10
  3.0000000E+05  2.0458827E-10
  3.1000000E+05  1.8039170E-10
  3.2000000E+05  1.5966175E-10
  3.3000000E+05  1.4182045E-10
  3.4000000E+05  1.2639898E-10
  3.5000000E+05  1.1301477E-10
  3.6000000E+05  1.0135389E-10
  3.7000000E+05  9.1157295E-11
  3.8000000E+05  8.2210194E-11
  3.9000000E+05  7.4333600E-11
  4.0000000E+05  6.7377664E-11
  4.1000000E+05  6.1216363E-11
  4.2000000E+05  5.5743317E-11
  4.3000000E+05  5.0868384E-11
  4.4000000E+05  4.6514885E-11
  4.5000000E+05  4.2617357E-11
  4.6000000E+05  3.9119716E-11
  4.7000000E+05  3.5973757E-11
  4.8000000E+05  3.3137915E-11
  5.0000000E+05  2.8257546E-11
  5.1250000E+05  2.5659863E-11
  5.2500000E+05  2.3354165E-11
  5.3750000E+05  2.1301935E-11
  5.5000000E+05  1.9470456E-11
  5.7500000E+05  1.6362166E-11
  5.8750000E+05  1.5040970E-11
  6.0000000E+05  1.3850584E-11
  6.1250000E+05  1.2775755E-11
  6.2500000E+05  1.1803269E-11
  6.3750000E+05  1.0921640E-11
  6.5000000E+05  1.0120858E-11
  6.7500000E+05  8.7279442E-12
  7.0000000E+05  7.5667046E-12
  7.2500000E+05  6.5923595E-12
  7.5000000E+05  5.7699126E-12
  7.7500000E+05  5.0717876E-12
  8.0000000E+05  4.4760797E-12
  8.2500000E+05  3.9652530E-12
  8.5000000E+05  3.5251807E-12
  8.7500000E+05  3.1444091E-12
  9.0000000E+05  2.8135943E-12
  9.2500000E+05  2.5250689E-12
  9.5000000E+05  2.2725057E-12
  9.7500000E+05  2.0506564E-12
  1.0000000E+06  1.8551455E-12
  1.0250000E+06  1.6823077E-12
  1.0500000E+06  1.5290599E-12
  1.0750000E+06  1.3927976E-12
  1.1000000E+06  1.2713119E-12
  1.1250000E+06  1.1627220E-12
  1.1500000E+06  1.0654207E-12
  1.1750000E+06  9.7802963E-13
  1.2000000E+06  8.9936321E-13
  1.2250000E+06  8.2839807E-13
  1.2500000E+06  7.6424829E-13
  1.3000000E+06  6.5341706E-13
  1.3500000E+06  5.6182435E-13
  1.4000000E+06  4.8560668E-13
  1.4500000E+06  4.2177660E-13
  1.5000000E+06  3.6800255E-13
  1.5500000E+06  3.2244875E-13
  1.6000000E+06  2.8365805E-13
  1.6500000E+06  2.5046499E-13
  1.7000000E+06  2.2193152E-13
  1.7500000E+06  1.9729777E-13
  1.8000000E+06  1.7594496E-13
  1.8500000E+06  1.5736633E-13
  1.9000000E+06  1.4114377E-13
  1.9500000E+06  1.2693051E-13
  2.0000000E+06  1.1443712E-13
  2.0500000E+06  1.0342026E-13
  2.1000000E+06  9.3675746E-14
  2.1500000E+06  8.5031670E-14
  2.2000000E+06  7.7342740E-14
  2.2500000E+06  7.0486936E-14
  2.3000000E+06  6.4361551E-14
  2.3500000E+06  5.8877995E-14
  2.4000000E+06  5.3959551E-14
  
  
#  74  12  N3  EION =  4.280000000E+02 eV   285
#  S(0) = 2.415098E+00
  4.0770385E+00  0.0000000E+00
  4.0770385E+02  0.0000000E+00
  4.0770385E+02  1.9158017E-03
  4.2800000E+02  1.9158017E-03
  4.2800419E+02  1.9158017E-03
  4.2815414E+02  1.9250285E-03
  4.2830409E+02  1.9337641E-03
  4.2845403E+02  1.9420521E-03
  4.2860398E+02  1.9499316E-03
  4.2890388E+02  1.9646019E-03
  4.2920377E+02  1.9780138E-03
  4.2980356E+02  2.0017990E-03
  4.3040335E+02  2.0224420E-03
  4.3160293E+02  2.0571634E-03
  4.3280251E+02  2.0859050E-03
  4.3520168E+02  2.1317511E-03
  4.3760084E+02  2.1661177E-03
  4.4000000E+02  2.1908760E-03
  4.4500000E+02  2.2165448E-03
  4.5000000E+02  2.2165768E-03
  4.5250000E+02  2.2105719E-03
  4.5500000E+02  2.2021694E-03
  4.6000000E+02  2.1817022E-03
  4.6500000E+02  2.1602595E-03
  4.7000000E+02  2.1404116E-03
  4.8000000E+02  2.1083112E-03
  4.9000000E+02  2.0840425E-03
  5.0000000E+02  2.0624795E-03
  5.1250000E+02  2.0344495E-03
  5.2500000E+02  2.0044171E-03
  5.3750000E+02  1.9740015E-03
  5.5000000E+02  1.9445050E-03
  5.6250000E+02  1.9160616E-03
  5.7500000E+02  1.8881023E-03
  6.0000000E+02  1.8316515E-03
  6.2500000E+02  1.7748686E-03
  6.5000000E+02  1.7197973E-03
  6.6250000E+02  1.6930172E-03
  6.7500000E+02  1.6665825E-03
  7.0000000E+02  1.6143379E-03
  7.2500000E+02  1.5629853E-03
  7.5000000E+02  1.5132054E-03
  8.0000000E+02  1.4193976E-03
  8.5000000E+02  1.3315877E-03
  8.7500000E+02  1.2898690E-03
  9.0000000E+02  1.2498223E-03
  9.2500000E+02  1.2114853E-03
  9.5000000E+02  1.1746394E-03
  1.0000000E+03  1.1048443E-03
  1.0500000E+03  1.0402692E-03
  1.1000000E+03  9.8071425E-04
  1.1500000E+03  9.2570945E-04
  1.2000000E+03  8.7471474E-04
  1.2500000E+03  8.2743647E-04
  1.3000000E+03  7.8369016E-04
  1.3500000E+03  7.4311985E-04
  1.4000000E+03  7.0535917E-04
  1.4500000E+03  6.7018429E-04
  1.5000000E+03  6.3742885E-04
  1.6000000E+03  5.7838955E-04
  1.7000000E+03  5.2672661E-04
  1.8000000E+03  4.8129497E-04
  1.9000000E+03  4.4118372E-04
  2.0000000E+03  4.0563249E-04
  2.1000000E+03  3.7398017E-04
  2.2000000E+03  3.4567789E-04
  2.3000000E+03  3.2028294E-04
  2.4000000E+03  2.9742339E-04
  2.5000000E+03  2.7678229E-04
  2.6000000E+03  2.5808928E-04
  2.7000000E+03  2.4111247E-04
  2.8000000E+03  2.2565266E-04
  2.9000000E+03  2.1153848E-04
  3.0000000E+03  1.9862198E-04
  3.1000000E+03  1.8677479E-04
  3.2000000E+03  1.7588509E-04
  3.4000000E+03  1.5659950E-04
  3.6000000E+03  1.4011768E-04
  3.8000000E+03  1.2593545E-04
  4.0000000E+03  1.1365570E-04
  4.2000000E+03  1.0296241E-04
  4.4000000E+03  9.3601670E-05
  4.6000000E+03  8.5367748E-05
  4.8000000E+03  7.8092525E-05
  5.0000000E+03  7.1637612E-05
  5.2500000E+03  6.4549669E-05
  5.5000000E+03  5.8382365E-05
  5.7500000E+03  5.2988273E-05
  6.0000000E+03  4.8247865E-05
  6.5000000E+03  4.0354685E-05
  6.7500000E+03  3.7054799E-05
  7.0000000E+03  3.4108166E-05
  7.2500000E+03  3.1468108E-05
  7.5000000E+03  2.9095227E-05
  8.0000000E+03  2.5022336E-05
  8.5000000E+03  2.1676800E-05
  9.0000000E+03  1.8901738E-05
  9.5000000E+03  1.6579561E-05
  1.0000000E+04  1.4620855E-05
  1.0500000E+04  1.2956778E-05
  1.1000000E+04  1.1533692E-05
  1.1500000E+04  1.0309356E-05
  1.2000000E+04  9.2501782E-06
  1.2500000E+04  8.3291990E-06
  1.3000000E+04  7.5246041E-06
  1.3500000E+04  6.8186057E-06
  1.4000000E+04  6.1965928E-06
  1.4500000E+04  5.6464879E-06
  1.5000000E+04  5.1582452E-06
  1.5500000E+04  4.7234580E-06
  1.6000000E+04  4.3350561E-06
  1.6500000E+04  3.9870634E-06
  1.7000000E+04  3.6744030E-06
  1.8000000E+04  3.1383736E-06
  1.9000000E+04  2.6991730E-06
  2.0000000E+04  2.3361046E-06
  2.1000000E+04  2.0335416E-06
  2.2000000E+04  1.7795364E-06
  2.3000000E+04  1.5648489E-06
  2.4000000E+04  1.3822585E-06
  2.5000000E+04  1.2260694E-06
  2.6000000E+04  1.0917478E-06
  2.7000000E+04  9.7565660E-07
  2.8000000E+04  8.7485559E-07
  2.9000000E+04  7.8695071E-07
  3.0000000E+04  7.0998034E-07
  3.1000000E+04  6.4232721E-07
  3.2000000E+04  5.8265015E-07
  3.3000000E+04  5.2983091E-07
  3.4000000E+04  4.8293233E-07
  3.5000000E+04  4.4116526E-07
  3.6000000E+04  4.0386213E-07
  3.7000000E+04  3.7045573E-07
  3.8000000E+04  3.4046213E-07
  3.9000000E+04  3.1346691E-07
  4.0000000E+04  2.8911392E-07
  4.2000000E+04  2.4714680E-07
  4.4000000E+04  2.1256150E-07
  4.6000000E+04  1.8384264E-07
  4.8000000E+04  1.5982825E-07
  5.0000000E+04  1.3961798E-07
  5.2500000E+04  1.1864636E-07
  5.3750000E+04  1.0963864E-07
  5.5000000E+04  1.0146957E-07
  5.7500000E+04  8.7289634E-08
  5.8750000E+04  8.1127538E-08
  6.0000000E+04  7.5498515E-08
  6.2500000E+04  6.5627926E-08
  6.5000000E+04  5.7313610E-08
  6.7500000E+04  5.0269716E-08
  7.0000000E+04  4.4270025E-08
  7.2500000E+04  3.9134095E-08
  7.5000000E+04  3.4716926E-08
  7.7500000E+04  3.0901204E-08
  8.0000000E+04  2.7591405E-08
  8.2500000E+04  2.4709270E-08
  8.5000000E+04  2.2190318E-08
  8.7500000E+04  1.9981142E-08
  9.0000000E+04  1.8037283E-08
  9.2500000E+04  1.6321550E-08
  9.5000000E+04  1.4802690E-08
  9.7500000E+04  1.3454328E-08
  1.0000000E+05  1.2254115E-08
  1.0250000E+05  1.1183042E-08
  1.0500000E+05  1.0224880E-08
  1.0750000E+05  9.3657264E-09
  1.1000000E+05  8.5936293E-09
  1.1250000E+05  7.8982824E-09
  1.1500000E+05  7.2707716E-09
  1.2000000E+05  6.1893342E-09
  1.2500000E+05  5.2986695E-09
  1.3000000E+05  4.5600641E-09
  1.3500000E+05  3.9436388E-09
  1.4000000E+05  3.4261200E-09
  1.4500000E+05  2.9892247E-09
  1.5000000E+05  2.6184775E-09
  1.5500000E+05  2.3023321E-09
  1.6000000E+05  2.0315141E-09
  1.6500000E+05  1.7985266E-09
  1.7000000E+05  1.5972720E-09
  1.7500000E+05  1.4227622E-09
  1.8000000E+05  1.2708946E-09
  1.8500000E+05  1.1382775E-09
  1.9000000E+05  1.0220934E-09
  1.9500000E+05  9.1999090E-10
  2.0000000E+05  8.2999892E-10
  2.0500000E+05  7.5045843E-10
  2.1000000E+05  6.7996739E-10
  2.1500000E+05  6.1733647E-10
  2.2000000E+05  5.6155310E-10
  2.2500000E+05  5.1175226E-10
  2.3000000E+05  4.6719263E-10
  2.3500000E+05  4.2723685E-10
  2.4000000E+05  3.9133530E-10
  2.4500000E+05  3.5901265E-10
  2.5000000E+05  3.2985667E-10
  2.6000000E+05  2.7965681E-10
  2.7000000E+05  2.3838100E-10
  2.8000000E+05  2.0422272E-10
  2.9000000E+05  1.7578358E-10
  3.0000000E+05  1.5197221E-10
  3.1000000E+05  1.3193005E-10
  3.2000000E+05  1.1497669E-10
  3.3000000E+05  1.0056914E-10
  3.4000000E+05  8.8271273E-11
  3.5000000E+05  7.7730576E-11
  3.6000000E+05  6.8660506E-11
  3.7000000E+05  6.0826872E-11
  3.8000000E+05  5.4037271E-11
  3.9000000E+05  4.8132844E-11
  4.0000000E+05  4.2981817E-11
  4.1000000E+05  3.8474420E-11
  4.2000000E+05  3.4518821E-11
  4.3000000E+05  3.1037889E-11
  4.4000000E+05  2.7966601E-11
  4.5000000E+05  2.5249926E-11
  4.6000000E+05  2.2841126E-11
  4.7000000E+05  2.0700373E-11
  4.8000000E+05  1.8793618E-11
  5.0000000E+05  1.5569380E-11
  5.1250000E+05  1.3886500E-11
  5.2500000E+05  1.2414764E-11
  5.3750000E+05  1.1124051E-11
  5.5000000E+05  9.9890477E-12
  5.6250000E+05  8.9884042E-12
  5.7500000E+05  8.1040420E-12
  5.8750000E+05  7.3206026E-12
  6.0000000E+05  6.6249956E-12
  6.1250000E+05  6.0060257E-12
  6.2500000E+05  5.4540915E-12
  6.3750000E+05  4.9609382E-12
  6.5000000E+05  4.5194485E-12
  6.6250000E+05  4.1234696E-12
  6.7500000E+05  3.7676692E-12
  7.0000000E+05  3.1586752E-12
  7.2500000E+05  2.6620864E-12
  7.5000000E+05  2.2546548E-12
  7.7500000E+05  1.9184377E-12
  8.0000000E+05  1.6394770E-12
  8.2500000E+05  1.4068371E-12
  8.5000000E+05  1.2118905E-12
  8.7500000E+05  1.0477873E-12
  9.0000000E+05  9.0905414E-13
  9.2500000E+05  7.9129156E-13
  9.5000000E+05  6.9094369E-13
  9.7500000E+05  6.0512157E-13
  1.0000000E+06  5.3146648E-13
  1.0250000E+06  4.6804331E-13
  1.0500000E+06  4.1325744E-13
  1.0750000E+06  3.6578926E-13
  1.1000000E+06  3.2454251E-13
  1.1250000E+06  2.8860271E-13
  1.1500000E+06  2.5720404E-13
  1.1750000E+06  2.2970292E-13
  1.2000000E+06  2.0555667E-13
  1.2250000E+06  1.8430619E-13
  1.2500000E+06  1.6556186E-13
  1.2750000E+06  1.4899211E-13
  1.3000000E+06  1.3431390E-13
  1.3250000E+06  1.2128499E-13
  1.3500000E+06  1.0969748E-13
  1.3750000E+06  9.9372569E-14
  1.4000000E+06  9.0156023E-14
  1.4250000E+06  8.1914435E-14
  1.4500000E+06  7.4532163E-14
  1.4750000E+06  6.7908736E-14
  1.5000000E+06  6.1956679E-14
  1.5250000E+06  5.6599644E-14
  1.5500000E+06  5.1770869E-14
  1.6000000E+06  4.3471409E-14
  1.6500000E+06  3.6670956E-14
  1.7000000E+06  3.1069262E-14
  1.7500000E+06  2.6432211E-14
  1.8000000E+06  2.2575854E-14
  1.8500000E+06  1.9354562E-14
  1.9000000E+06  1.6652376E-14
  1.9500000E+06  1.4376152E-14
  2.0000000E+06  1.2450876E-14
  2.0500000E+06  1.0816127E-14
  2.1000000E+06  9.4229794E-15
  2.1500000E+06  8.2317796E-15
  2.2000000E+06  7.2106314E-15
  2.2500000E+06  6.3331514E-15
  2.3000000E+06  5.5772997E-15
  2.3500000E+06  4.9246364E-15
  
  
#  74  13  N4  EION =  2.610000000E+02 eV   289
#  S(0) = 2.863731E+00
  2.5378882E+00  0.0000000E+00
  2.5378882E+02  0.0000000E+00
  2.5378882E+02  1.8824756E-03
  2.6100000E+02  1.8824756E-03
  2.6100272E+02  1.8824756E-03
  2.6122765E+02  1.8656562E-03
  2.6145259E+02  1.8496292E-03
  2.6167752E+02  1.8343525E-03
  2.6190245E+02  1.8197876E-03
  2.6235231E+02  1.7926525E-03
  2.6280218E+02  1.7679695E-03
  2.6370190E+02  1.7251163E-03
  2.6460163E+02  1.6898080E-03
  2.6640109E+02  1.6376597E-03
  2.6820054E+02  1.6047940E-03
  2.7000000E+02  1.5856662E-03
  2.7250000E+02  1.5718537E-03
  2.7375000E+02  1.5667475E-03
  2.7500000E+02  1.5609861E-03
  2.7625000E+02  1.5536455E-03
  2.7750000E+02  1.5442117E-03
  2.8000000E+02  1.5187950E-03
  2.8500000E+02  1.4496063E-03
  2.8750000E+02  1.4112799E-03
  2.9000000E+02  1.3730154E-03
  2.9500000E+02  1.3004096E-03
  3.0000000E+02  1.2362189E-03
  3.0500000E+02  1.1826141E-03
  3.1000000E+02  1.1408095E-03
  3.1500000E+02  1.1111426E-03
  3.2000000E+02  1.0931744E-03
  3.3000000E+02  1.0882977E-03
  3.4000000E+02  1.1170735E-03
  3.5000000E+02  1.1707394E-03
  3.6000000E+02  1.2412730E-03
  3.7000000E+02  1.3213850E-03
  3.8000000E+02  1.4051589E-03
  3.9000000E+02  1.4886855E-03
  4.0000000E+02  1.5700226E-03
  4.2000000E+02  1.7232788E-03
  4.4000000E+02  1.8609143E-03
  4.6000000E+02  1.9777828E-03
  4.8000000E+02  2.0710822E-03
  5.0000000E+02  2.1426073E-03
  5.2500000E+02  2.2071125E-03
  5.5000000E+02  2.2478566E-03
  5.7500000E+02  2.2670894E-03
  6.0000000E+02  2.2679780E-03
  6.5000000E+02  2.2315488E-03
  6.7500000E+02  2.1998251E-03
  7.0000000E+02  2.1609877E-03
  7.2500000E+02  2.1164925E-03
  7.5000000E+02  2.0682495E-03
  8.0000000E+02  1.9653625E-03
  8.5000000E+02  1.8581581E-03
  9.0000000E+02  1.7503734E-03
  9.5000000E+02  1.6450963E-03
  1.0000000E+03  1.5442497E-03
  1.0500000E+03  1.4482205E-03
  1.1000000E+03  1.3574426E-03
  1.1500000E+03  1.2723988E-03
  1.2000000E+03  1.1930031E-03
  1.2500000E+03  1.1188969E-03
  1.3000000E+03  1.0498223E-03
  1.3500000E+03  9.8557906E-04
  1.4000000E+03  9.2590262E-04
  1.4500000E+03  8.7046909E-04
  1.5000000E+03  8.1896063E-04
  1.6000000E+03  7.2654780E-04
  1.7000000E+03  6.4652628E-04
  1.8000000E+03  5.7710142E-04
  1.9000000E+03  5.1672753E-04
  2.0000000E+03  4.6405295E-04
  2.1000000E+03  4.1794248E-04
  2.2000000E+03  3.7744993E-04
  2.3000000E+03  3.4178047E-04
  2.4000000E+03  3.1026573E-04
  2.5000000E+03  2.8234047E-04
  2.6000000E+03  2.5752516E-04
  2.7000000E+03  2.3541231E-04
  2.8000000E+03  2.1565481E-04
  2.9000000E+03  1.9795614E-04
  3.0000000E+03  1.8206231E-04
  3.1000000E+03  1.6775514E-04
  3.2000000E+03  1.5484666E-04
  3.4000000E+03  1.3259765E-04
  3.6000000E+03  1.1425692E-04
  3.8000000E+03  9.9021226E-05
  4.0000000E+03  8.6274510E-05
  4.2000000E+03  7.5539567E-05
  4.4000000E+03  6.6443280E-05
  4.6000000E+03  5.8691376E-05
  4.8000000E+03  5.2049910E-05
  5.0000000E+03  4.6331426E-05
  5.2500000E+03  4.0253648E-05
  5.5000000E+03  3.5149064E-05
  5.7500000E+03  3.0834902E-05
  6.0000000E+03  2.7167477E-05
  6.5000000E+03  2.1340000E-05
  6.7500000E+03  1.9015705E-05
  7.0000000E+03  1.7000608E-05
  7.2500000E+03  1.5246302E-05
  7.5000000E+03  1.3713050E-05
  7.7500000E+03  1.2368047E-05
  8.0000000E+03  1.1184072E-05
  8.2500000E+03  1.0138414E-05
  8.5000000E+03  9.2120359E-06
  9.0000000E+03  7.6554669E-06
  9.5000000E+03  6.4133011E-06
  1.0000000E+04  5.4121531E-06
  1.0500000E+04  4.5979459E-06
  1.1000000E+04  3.9302931E-06
  1.1500000E+04  3.3786586E-06
  1.2000000E+04  2.9196972E-06
  1.2500000E+04  2.5353736E-06
  1.3000000E+04  2.2116227E-06
  1.3500000E+04  1.9373796E-06
  1.4000000E+04  1.7038672E-06
  1.4500000E+04  1.5040700E-06
  1.5000000E+04  1.3323419E-06
  1.5500000E+04  1.1841080E-06
  1.6000000E+04  1.0556380E-06
  1.6500000E+04  9.4387348E-07
  1.7000000E+04  8.4629252E-07
  1.7500000E+04  7.6080497E-07
  1.8000000E+04  6.8567007E-07
  1.8500000E+04  6.1943125E-07
  1.9000000E+04  5.6086456E-07
  1.9500000E+04  5.0893727E-07
  2.0000000E+04  4.6277447E-07
  2.0500000E+04  4.2163206E-07
  2.1000000E+04  3.8487505E-07
  2.2000000E+04  3.2241922E-07
  2.3000000E+04  2.7190656E-07
  2.4000000E+04  2.3072340E-07
  2.5000000E+04  1.9689642E-07
  2.6000000E+04  1.6891986E-07
  2.7000000E+04  1.4563344E-07
  2.8000000E+04  1.2613519E-07
  2.9000000E+04  1.0971791E-07
  3.0000000E+04  9.5822745E-08
  3.1000000E+04  8.4004773E-08
  3.2000000E+04  7.3907379E-08
  3.3000000E+04  6.5242864E-08
  3.4000000E+04  5.7777652E-08
  3.5000000E+04  5.1321013E-08
  3.6000000E+04  4.5716390E-08
  3.7000000E+04  4.0834613E-08
  3.8000000E+04  3.6568551E-08
  3.9000000E+04  3.2828949E-08
  4.0000000E+04  2.9541131E-08
  4.1000000E+04  2.6642363E-08
  4.2000000E+04  2.4079723E-08
  4.3000000E+04  2.1808396E-08
  4.4000000E+04  1.9790300E-08
  4.6000000E+04  1.6388602E-08
  4.8000000E+04  1.3666787E-08
  5.0000000E+04  1.1470990E-08
  5.1250000E+04  1.0313277E-08
  5.2500000E+04  9.2932217E-09
  5.3750000E+04  8.3920465E-09
  5.5000000E+04  7.5938535E-09
  5.7500000E+04  6.2543770E-09
  5.8750000E+04  5.6917312E-09
  6.0000000E+04  5.1887512E-09
  6.2500000E+04  4.3337168E-09
  6.5000000E+04  3.6422167E-09
  6.7500000E+04  3.0788610E-09
  7.0000000E+04  2.6167625E-09
  7.2500000E+04  2.2353055E-09
  7.5000000E+04  1.9185416E-09
  7.7500000E+04  1.6540298E-09
  8.0000000E+04  1.4319918E-09
  8.2500000E+04  1.2446877E-09
  8.5000000E+04  1.0859481E-09
  8.7500000E+04  9.5082422E-10
  9.0000000E+04  8.3532295E-10
  9.2500000E+04  7.3620387E-10
  9.5000000E+04  6.5082359E-10
  9.7500000E+04  5.7701474E-10
  1.0000000E+05  5.1299156E-10
  1.0250000E+05  4.5727596E-10
  1.0500000E+05  4.0863935E-10
  1.0750000E+05  3.6605632E-10
  1.1000000E+05  3.2866758E-10
  1.1250000E+05  2.9575027E-10
  1.1500000E+05  2.6669407E-10
  1.1750000E+05  2.4098196E-10
  1.2000000E+05  2.1817445E-10
  1.2250000E+05  1.9789679E-10
  1.2500000E+05  1.7982837E-10
  1.3000000E+05  1.4925747E-10
  1.3500000E+05  1.2468757E-10
  1.4000000E+05  1.0479183E-10
  1.4500000E+05  8.8567891E-11
  1.5000000E+05  7.5251342E-11
  1.5500000E+05  6.4254005E-11
  1.6000000E+05  5.5119595E-11
  1.6500000E+05  4.7491397E-11
  1.7000000E+05  4.1088494E-11
  1.7500000E+05  3.5688138E-11
  1.8000000E+05  3.1112585E-11
  1.8500000E+05  2.7219127E-11
  1.9000000E+05  2.3892510E-11
  1.9500000E+05  2.1039145E-11
  2.0000000E+05  1.8582642E-11
  2.0500000E+05  1.6460339E-11
  2.1000000E+05  1.4620598E-11
  2.1500000E+05  1.3020674E-11
  2.2000000E+05  1.1625032E-11
  2.2500000E+05  1.0404006E-11
  2.3000000E+05  9.3327390E-12
  2.3500000E+05  8.3903226E-12
  2.4000000E+05  7.5591104E-12
  2.4500000E+05  6.8241562E-12
  2.5000000E+05  6.1727574E-12
  2.6000000E+05  5.0788778E-12
  2.7000000E+05  4.2082163E-12
  2.8000000E+05  3.5095941E-12
  2.9000000E+05  2.9447754E-12
  3.0000000E+05  2.4849089E-12
  3.1000000E+05  2.1080216E-12
  3.2000000E+05  1.7972292E-12
  3.3000000E+05  1.5394506E-12
  3.4000000E+05  1.3244740E-12
  3.5000000E+05  1.1442689E-12
  3.6000000E+05  9.9247604E-13
  3.7000000E+05  8.6402703E-13
  3.8000000E+05  7.5485830E-13
  3.9000000E+05  6.6169258E-13
  4.0000000E+05  5.8187184E-13
  4.1000000E+05  5.1322912E-13
  4.2000000E+05  4.5398925E-13
  4.3000000E+05  4.0269112E-13
  4.4000000E+05  3.5812658E-13
  4.5000000E+05  3.1929222E-13
  4.6000000E+05  2.8535133E-13
  4.7000000E+05  2.5560352E-13
  4.8000000E+05  2.2946028E-13
  5.0000000E+05  1.8607851E-13
  5.1250000E+05  1.6388700E-13
  5.2500000E+05  1.4475938E-13
  5.3750000E+05  1.2821648E-13
  5.5000000E+05  1.1386258E-13
  5.6250000E+05  1.0136941E-13
  5.7500000E+05  9.0463511E-14
  5.8750000E+05  8.0916240E-14
  6.0000000E+05  7.2535670E-14
  6.1250000E+05  6.5160115E-14
  6.2500000E+05  5.8652870E-14
  6.3750000E+05  5.2897958E-14
  6.5000000E+05  4.7796692E-14
  6.6250000E+05  4.3264835E-14
  6.7500000E+05  3.9230270E-14
  7.0000000E+05  3.2413957E-14
  7.2500000E+05  2.6948084E-14
  7.5000000E+05  2.2533465E-14
  7.7500000E+05  1.8943902E-14
  8.0000000E+05  1.6006790E-14
  8.2500000E+05  1.3589303E-14
  8.5000000E+05  1.1588446E-14
  8.7500000E+05  9.9237595E-15
  9.0000000E+05  8.5319679E-15
  9.2500000E+05  7.3629610E-15
  9.5000000E+05  6.3767842E-15
  9.7500000E+05  5.5413935E-15
  1.0000000E+06  4.8309448E-15
  1.0250000E+06  4.2244851E-15
  1.0500000E+06  3.7049445E-15
  1.0750000E+06  3.2583507E-15
  1.1000000E+06  2.8732149E-15
  1.1250000E+06  2.5400500E-15
  1.1500000E+06  2.2509892E-15
  1.1750000E+06  1.9994827E-15
  1.2000000E+06  1.7800565E-15
  1.2250000E+06  1.5881195E-15
  1.2500000E+06  1.4198098E-15
  1.2750000E+06  1.2718685E-15
  1.3000000E+06  1.1415330E-15
  1.3250000E+06  1.0264550E-15
  1.3500000E+06  9.2463183E-16
  1.4000000E+06  7.5414210E-16
  1.4250000E+06  6.8273585E-16
  1.4500000E+06  6.1904263E-16
  1.5000000E+06  5.1116454E-16
  1.5500000E+06  4.2441199E-16
  1.6000000E+06  3.5422855E-16
  1.6500000E+06  2.9716699E-16
  1.7000000E+06  2.5054826E-16
  
  
#  74  14  N5  EION =  2.480000000E+02 eV   290
#  S(0) = 4.310913E+00
  2.4220638E+00  0.0000000E+00
  2.4220638E+02  0.0000000E+00
  2.4220638E+02  2.6344934E-03
  2.4800000E+02  2.6344934E-03
  2.4800272E+02  2.6344934E-03
  2.4840218E+02  2.6064300E-03
  2.4880163E+02  2.5800280E-03
  2.4920109E+02  2.5552031E-03
  2.4960054E+02  2.5318793E-03
  2.5000000E+02  2.5099882E-03
  2.5500000E+02  2.3352209E-03
  2.5750000E+02  2.2965243E-03
  2.6000000E+02  2.2700252E-03
  2.6250000E+02  2.2408888E-03
  2.6375000E+02  2.2224310E-03
  2.6500000E+02  2.2009076E-03
  2.6750000E+02  2.1497065E-03
  2.7000000E+02  2.0913000E-03
  2.7250000E+02  2.0302955E-03
  2.7500000E+02  1.9701358E-03
  2.7750000E+02  1.9129265E-03
  2.8000000E+02  1.8598233E-03
  2.8500000E+02  1.7680976E-03
  2.9000000E+02  1.6971557E-03
  2.9500000E+02  1.6473984E-03
  3.0000000E+02  1.6180863E-03
  3.0500000E+02  1.6075508E-03
  3.1000000E+02  1.6136250E-03
  3.2000000E+02  1.6669867E-03
  3.4000000E+02  1.8893317E-03
  3.5000000E+02  2.0341577E-03
  3.6000000E+02  2.1867004E-03
  3.7000000E+02  2.3385924E-03
  3.8000000E+02  2.4847325E-03
  4.0000000E+02  2.7532726E-03
  4.2000000E+02  2.9881848E-03
  4.4000000E+02  3.1851999E-03
  4.6000000E+02  3.3399397E-03
  4.8000000E+02  3.4548817E-03
  5.0000000E+02  3.5370684E-03
  5.2500000E+02  3.6022071E-03
  5.5000000E+02  3.6309579E-03
  5.7500000E+02  3.6277869E-03
  6.0000000E+02  3.6001161E-03
  6.5000000E+02  3.4958245E-03
  6.7500000E+02  3.4263024E-03
  7.0000000E+02  3.3478314E-03
  7.2500000E+02  3.2632953E-03
  7.5000000E+02  3.1753333E-03
  8.0000000E+02  2.9944858E-03
  8.5000000E+02  2.8124075E-03
  9.0000000E+02  2.6339051E-03
  9.5000000E+02  2.4630475E-03
  1.0000000E+03  2.3015816E-03
  1.0500000E+03  2.1494834E-03
  1.1000000E+03  2.0072385E-03
  1.1500000E+03  1.8751375E-03
  1.2000000E+03  1.7526063E-03
  1.2500000E+03  1.6389048E-03
  1.3000000E+03  1.5335353E-03
  1.3500000E+03  1.4360464E-03
  1.4000000E+03  1.3458932E-03
  1.4500000E+03  1.2624810E-03
  1.5000000E+03  1.1852541E-03
  1.6000000E+03  1.0473719E-03
  1.7000000E+03  9.2868676E-04
  1.8000000E+03  8.2626173E-04
  1.9000000E+03  7.3759734E-04
  2.0000000E+03  6.6055438E-04
  2.1000000E+03  5.9336240E-04
  2.2000000E+03  5.3455791E-04
  2.3000000E+03  4.8292090E-04
  2.4000000E+03  4.3743178E-04
  2.5000000E+03  3.9723341E-04
  2.6000000E+03  3.6160259E-04
  2.7000000E+03  3.2992788E-04
  2.8000000E+03  3.0169076E-04
  2.9000000E+03  2.7645005E-04
  3.0000000E+03  2.5382923E-04
  3.1000000E+03  2.3350596E-04
  3.2000000E+03  2.1520335E-04
  3.4000000E+03  1.8373819E-04
  3.6000000E+03  1.5788495E-04
  3.8000000E+03  1.3647384E-04
  4.0000000E+03  1.1861143E-04
  4.2000000E+03  1.0360834E-04
  4.4000000E+03  9.0927476E-05
  4.6000000E+03  8.0146599E-05
  4.8000000E+03  7.0931045E-05
  5.0000000E+03  6.3013414E-05
  5.2500000E+03  5.4617778E-05
  5.5000000E+03  4.7583847E-05
  5.7500000E+03  4.1653025E-05
  6.0000000E+03  3.6622574E-05
  6.5000000E+03  2.8653982E-05
  6.7500000E+03  2.5485497E-05
  7.0000000E+03  2.2743740E-05
  7.2500000E+03  2.0361197E-05
  7.5000000E+03  1.8282562E-05
  7.7500000E+03  1.6462265E-05
  8.0000000E+03  1.4862563E-05
  8.2500000E+03  1.3452024E-05
  8.5000000E+03  1.2204344E-05
  9.0000000E+03  1.0112551E-05
  9.5000000E+03  8.4480902E-06
  1.0000000E+04  7.1102722E-06
  1.0500000E+04  6.0251154E-06
  1.1000000E+04  5.1375189E-06
  1.1500000E+04  4.4059300E-06
  1.2000000E+04  3.7986596E-06
  1.2500000E+04  3.2912849E-06
  1.3000000E+04  2.8648023E-06
  1.3500000E+04  2.5042949E-06
  1.4000000E+04  2.1979542E-06
  1.4500000E+04  1.9363616E-06
  1.5000000E+04  1.7119514E-06
  1.5500000E+04  1.5186049E-06
  1.6000000E+04  1.3513425E-06
  1.6500000E+04  1.2060885E-06
  1.7000000E+04  1.0794881E-06
  1.7500000E+04  9.6876556E-07
  1.8000000E+04  8.7161302E-07
  1.8500000E+04  7.8610243E-07
  1.9000000E+04  7.1061623E-07
  2.0000000E+04  5.8447603E-07
  2.1000000E+04  4.8460036E-07
  2.2000000E+04  4.0475621E-07
  2.3000000E+04  3.4036035E-07
  2.4000000E+04  2.8799971E-07
  2.5000000E+04  2.4510419E-07
  2.6000000E+04  2.0971749E-07
  2.7000000E+04  1.8033587E-07
  2.8000000E+04  1.5579308E-07
  2.9000000E+04  1.3517678E-07
  3.0000000E+04  1.1776761E-07
  3.1000000E+04  1.0299410E-07
  3.2000000E+04  9.0399151E-08
  3.3000000E+04  7.9614748E-08
  3.4000000E+04  7.0342701E-08
  3.5000000E+04  6.2339987E-08
  3.6000000E+04  5.5407504E-08
  3.7000000E+04  4.9381276E-08
  3.8000000E+04  4.4125551E-08
  3.9000000E+04  3.9527431E-08
  4.0000000E+04  3.5492618E-08
  4.1000000E+04  3.1942031E-08
  4.2000000E+04  2.8809067E-08
  4.3000000E+04  2.6037420E-08
  4.4000000E+04  2.3579321E-08
  4.6000000E+04  1.9447022E-08
  4.8000000E+04  1.6152431E-08
  5.0000000E+04  1.3503864E-08
  5.1250000E+04  1.2111392E-08
  5.2500000E+04  1.0887098E-08
  5.3750000E+04  9.8077597E-09
  5.5000000E+04  8.8537525E-09
  5.7500000E+04  7.2576341E-09
  5.8750000E+04  6.5892660E-09
  6.0000000E+04  5.9929742E-09
  6.2500000E+04  4.9822809E-09
  6.5000000E+04  4.1681027E-09
  6.7500000E+04  3.5073745E-09
  7.0000000E+04  2.9674839E-09
  7.2500000E+04  2.5235046E-09
  7.5000000E+04  2.1562135E-09
  7.7500000E+04  1.8506595E-09
  8.0000000E+04  1.5951264E-09
  8.2500000E+04  1.3803672E-09
  8.5000000E+04  1.1990325E-09
  8.7500000E+04  1.0452435E-09
  9.0000000E+04  9.1426982E-10
  9.2500000E+04  8.0228334E-10
  9.5000000E+04  7.0617012E-10
  9.7500000E+04  6.2338410E-10
  1.0000000E+05  5.5183323E-10
  1.0250000E+05  4.8979048E-10
  1.0500000E+05  4.3582445E-10
  1.0750000E+05  3.8874377E-10
  1.1000000E+05  3.4755288E-10
  1.1250000E+05  3.1141644E-10
  1.1500000E+05  2.7963109E-10
  1.1750000E+05  2.5160265E-10
  1.2000000E+05  2.2682744E-10
  1.2250000E+05  2.0487716E-10
  1.2500000E+05  1.8538638E-10
  1.3000000E+05  1.5257693E-10
  1.3500000E+05  1.2638963E-10
  1.4000000E+05  1.0532980E-10
  1.4500000E+05  8.8274130E-11
  1.5000000E+05  7.4370405E-11
  1.5500000E+05  6.2966369E-11
  1.6000000E+05  5.3558640E-11
  1.6500000E+05  4.5755689E-11
  1.7000000E+05  3.9250743E-11
  1.7500000E+05  3.3801780E-11
  1.8000000E+05  2.9216648E-11
  1.8500000E+05  2.5341837E-11
  1.9000000E+05  2.2053968E-11
  1.9500000E+05  1.9253341E-11
  2.0000000E+05  1.6858979E-11
  2.0500000E+05  1.4804792E-11
  2.1000000E+05  1.3036569E-11
  2.1500000E+05  1.1509653E-11
  2.2000000E+05  1.0187095E-11
  2.2500000E+05  9.0382041E-12
  2.3000000E+05  8.0373859E-12
  2.3500000E+05  7.1632201E-12
  2.4000000E+05  6.3977149E-12
  2.4500000E+05  5.7257066E-12
  2.5000000E+05  5.1343718E-12
  2.5500000E+05  4.6128321E-12
  2.6000000E+05  4.1518338E-12
  2.6500000E+05  3.7434824E-12
  2.7000000E+05  3.3810238E-12
  2.8000000E+05  2.7714177E-12
  2.9000000E+05  2.2856529E-12
  3.0000000E+05  1.8958334E-12
  3.1000000E+05  1.5809402E-12
  3.2000000E+05  1.3249939E-12
  3.3000000E+05  1.1157467E-12
  3.4000000E+05  9.4373988E-13
  3.5000000E+05  8.0161485E-13
  3.6000000E+05  6.8360785E-13
  3.7000000E+05  5.8517450E-13
  3.8000000E+05  5.0270957E-13
  3.9000000E+05  4.3333635E-13
  4.0000000E+05  3.7474690E-13
  4.1000000E+05  3.2507988E-13
  4.2000000E+05  2.8282646E-13
  4.3000000E+05  2.4675780E-13
  4.4000000E+05  2.1586860E-13
  4.5000000E+05  1.8933297E-13
  4.6000000E+05  1.6646958E-13
  4.7000000E+05  1.4671412E-13
  4.8000000E+05  1.2959748E-13
  5.0000000E+05  1.0177885E-13
  5.1250000E+05  8.7876719E-14
  5.2500000E+05  7.6102974E-14
  5.3750000E+05  6.6097171E-14
  5.5000000E+05  5.7565648E-14
  5.6250000E+05  5.0268126E-14
  5.7500000E+05  4.4007183E-14
  5.8750000E+05  3.8619954E-14
  6.0000000E+05  3.3971574E-14
  6.1250000E+05  2.9949958E-14
  6.2500000E+05  2.6461627E-14
  6.3750000E+05  2.3428360E-14
  6.5000000E+05  2.0784494E-14
  6.6250000E+05  1.8474735E-14
  6.7500000E+05  1.6452385E-14
  6.8750000E+05  1.4677888E-14
  7.0000000E+05  1.3117649E-14
  7.1250000E+05  1.1743059E-14
  7.2500000E+05  1.0529689E-14
  7.5000000E+05  8.5059402E-15
  7.7500000E+05  6.9120781E-15
  8.0000000E+05  5.6483474E-15
  8.2500000E+05  4.6400223E-15
  8.5000000E+05  3.8306829E-15
  8.7500000E+05  3.1774026E-15
  9.0000000E+05  2.6472849E-15
  9.2500000E+05  2.2149448E-15
  9.5000000E+05  1.8606638E-15
  9.7500000E+05  1.5690307E-15
  1.0000000E+06  1.3279305E-15
  1.0250000E+06  1.1277868E-15
  1.0500000E+06  9.6098978E-16
  1.0750000E+06  8.2146223E-16
  1.1000000E+06  7.0432742E-16
  1.1250000E+06  6.0565377E-16
  1.1500000E+06  5.2225800E-16
  1.1750000E+06  4.5155210E-16
  1.2000000E+06  3.9142355E-16
  1.2250000E+06  3.4014128E-16
  1.2500000E+06  2.9628271E-16
  1.2750000E+06  2.5867448E-16
  1.3000000E+06  2.2634389E-16
  1.3250000E+06  1.9848197E-16
  1.3500000E+06  1.7441388E-16
  1.3750000E+06  1.5357502E-16
  1.4000000E+06  1.3549041E-16
  1.4250000E+06  1.1975973E-16
  1.4500000E+06  1.0604614E-16
  1.4750000E+06  9.4065464E-17
  1.5000000E+06  8.3577243E-17
  1.5250000E+06  7.4377449E-17
  1.5500000E+06  6.6292813E-17
  1.6000000E+06  5.2907386E-17
  1.6500000E+06  4.2485013E-17
  1.7000000E+06  3.4325459E-17
  
  
#  74  17  O1  EION =  8.000000000E+01 eV   258
#  S(0) = 3.731270E-01
  7.2824130E-01  0.0000000E+00
  7.2824130E+01  0.0000000E+00
  7.2824130E+01  6.0688636E-04
  8.0000000E+01  6.0688636E-04
  8.0002721E+01  6.0688636E-04
  8.0252585E+01  6.0124838E-04
  8.0502449E+01  5.9593930E-04
  8.0752313E+01  5.9093926E-04
  8.1002177E+01  5.8622997E-04
  8.1501905E+01  5.7761718E-04
  8.2001633E+01  5.6998010E-04
  8.3001088E+01  5.5723187E-04
  8.4000544E+01  5.4731095E-04
  8.5000000E+01  5.3970534E-04
  8.6250000E+01  5.3285486E-04
  8.7500000E+01  5.2841151E-04
  8.8750000E+01  5.2591599E-04
  9.0000000E+01  5.2500795E-04
  9.2500000E+01  5.2685371E-04
  9.5000000E+01  5.3220947E-04
  9.7500000E+01  5.3986183E-04
  1.0000000E+02  5.4892772E-04
  1.0250000E+02  5.5874555E-04
  1.0500000E+02  5.6881217E-04
  1.0750000E+02  5.7874379E-04
  1.1000000E+02  5.8825138E-04
  1.1250000E+02  5.9712238E-04
  1.1500000E+02  6.0520845E-04
  1.2000000E+02  6.1869651E-04
  1.2500000E+02  6.2845365E-04
  1.3000000E+02  6.3468704E-04
  1.3500000E+02  6.3786154E-04
  1.4000000E+02  6.3853688E-04
  1.4500000E+02  6.3726179E-04
  1.5000000E+02  6.3451069E-04
  1.5500000E+02  6.3065530E-04
  1.6000000E+02  6.2597126E-04
  1.6500000E+02  6.2064058E-04
  1.7000000E+02  6.1478559E-04
  1.8000000E+02  6.0174468E-04
  1.9000000E+02  5.8715281E-04
  2.0000000E+02  5.7123654E-04
  2.1000000E+02  5.5431436E-04
  2.2000000E+02  5.3681601E-04
  2.3000000E+02  5.1917381E-04
  2.4000000E+02  5.0176554E-04
  2.5000000E+02  4.8484061E-04
  2.6000000E+02  4.6854301E-04
  2.7000000E+02  4.5289854E-04
  2.8000000E+02  4.3788992E-04
  2.9000000E+02  4.2346755E-04
  3.0000000E+02  4.0957774E-04
  3.1000000E+02  3.9619225E-04
  3.2000000E+02  3.8330306E-04
  3.4000000E+02  3.5900381E-04
  3.6000000E+02  3.3674630E-04
  3.8000000E+02  3.1648447E-04
  4.0000000E+02  2.9805267E-04
  4.2000000E+02  2.8120004E-04
  4.4000000E+02  2.6569599E-04
  4.6000000E+02  2.5139966E-04
  4.8000000E+02  2.3820431E-04
  5.0000000E+02  2.2603702E-04
  5.2500000E+02  2.1216993E-04
  5.5000000E+02  1.9961822E-04
  5.7500000E+02  1.8818751E-04
  6.0000000E+02  1.7773219E-04
  6.5000000E+02  1.5932775E-04
  6.7500000E+02  1.5122087E-04
  7.0000000E+02  1.4375995E-04
  7.2500000E+02  1.3687659E-04
  7.5000000E+02  1.3049955E-04
  8.0000000E+02  1.1904352E-04
  8.5000000E+02  1.0908677E-04
  9.0000000E+02  1.0039996E-04
  9.5000000E+02  9.2755292E-05
  1.0000000E+03  8.5979032E-05
  1.0500000E+03  7.9949967E-05
  1.1000000E+03  7.4564599E-05
  1.1500000E+03  6.9727458E-05
  1.2000000E+03  6.5360247E-05
  1.2500000E+03  6.1403492E-05
  1.3000000E+03  5.7808961E-05
  1.3500000E+03  5.4534067E-05
  1.4000000E+03  5.1539655E-05
  1.4500000E+03  4.8792238E-05
  1.5000000E+03  4.6263898E-05
  1.6000000E+03  4.1776231E-05
  1.7000000E+03  3.7926796E-05
  1.8000000E+03  3.4597724E-05
  1.9000000E+03  3.1696940E-05
  2.0000000E+03  2.9152239E-05
  2.1000000E+03  2.6906361E-05
  2.2000000E+03  2.4913570E-05
  2.3000000E+03  2.3136729E-05
  2.4000000E+03  2.1545334E-05
  2.5000000E+03  2.0114134E-05
  2.6000000E+03  1.8822074E-05
  2.7000000E+03  1.7651481E-05
  2.8000000E+03  1.6587424E-05
  2.9000000E+03  1.5617224E-05
  3.0000000E+03  1.4730049E-05
  3.1000000E+03  1.3916601E-05
  3.2000000E+03  1.3168859E-05
  3.4000000E+03  1.1843617E-05
  3.6000000E+03  1.0708784E-05
  3.8000000E+03  9.7293561E-06
  4.0000000E+03  8.8780559E-06
  4.2000000E+03  8.1333715E-06
  4.4000000E+03  7.4781469E-06
  4.6000000E+03  6.8985578E-06
  4.8000000E+03  6.3833567E-06
  5.0000000E+03  5.9233205E-06
  5.2500000E+03  5.4143665E-06
  5.5000000E+03  4.9676472E-06
  5.7500000E+03  4.5734072E-06
  6.0000000E+03  4.2237370E-06
  6.5000000E+03  3.6333603E-06
  6.7500000E+03  3.3828815E-06
  7.0000000E+03  3.1570223E-06
  7.2500000E+03  2.9526638E-06
  7.5000000E+03  2.7671661E-06
  8.0000000E+03  2.4440944E-06
  8.5000000E+03  2.1734154E-06
  9.0000000E+03  1.9444135E-06
  9.5000000E+03  1.7489724E-06
  1.0000000E+04  1.5808575E-06
  1.0500000E+04  1.4352196E-06
  1.1000000E+04  1.3082403E-06
  1.1500000E+04  1.1968783E-06
  1.2000000E+04  1.0986842E-06
  1.2500000E+04  1.0116711E-06
  1.3000000E+04  9.3421484E-07
  1.3500000E+04  8.6497683E-07
  1.4000000E+04  8.0284477E-07
  1.4500000E+04  7.4688794E-07
  1.5000000E+04  6.9632282E-07
  1.5500000E+04  6.5048617E-07
  1.6000000E+04  6.0881361E-07
  1.6500000E+04  5.7082251E-07
  1.7000000E+04  5.3609799E-07
  1.8000000E+04  4.7506336E-07
  1.9000000E+04  4.2337302E-07
  2.0000000E+04  3.7924426E-07
  2.1000000E+04  3.4129727E-07
  2.2000000E+04  3.0845099E-07
  2.3000000E+04  2.7984908E-07
  2.4000000E+04  2.5480632E-07
  2.5000000E+04  2.3276917E-07
  2.6000000E+04  2.1328659E-07
  2.7000000E+04  1.9598821E-07
  2.8000000E+04  1.8056770E-07
  2.9000000E+04  1.6676977E-07
  3.0000000E+04  1.5438050E-07
  3.1000000E+04  1.4321973E-07
  3.2000000E+04  1.3313490E-07
  3.3000000E+04  1.2399617E-07
  3.4000000E+04  1.1569246E-07
  3.5000000E+04  1.0812830E-07
  3.6000000E+04  1.0122127E-07
  3.8000000E+04  8.9102161E-08
  4.0000000E+04  7.8867160E-08
  4.2000000E+04  7.0157640E-08
  4.4000000E+04  6.2695184E-08
  4.6000000E+04  5.6261143E-08
  4.8000000E+04  5.0681997E-08
  5.0000000E+04  4.5818671E-08
  5.2500000E+04  4.0576953E-08
  5.5000000E+04  3.6104509E-08
  5.7500000E+04  3.2264186E-08
  5.8750000E+04  3.0546229E-08
  6.0000000E+04  2.8947430E-08
  6.2500000E+04  2.6067492E-08
  6.5000000E+04  2.3554422E-08
  6.7500000E+04  2.1351372E-08
  7.0000000E+04  1.9411823E-08
  7.2500000E+04  1.7697448E-08
  7.5000000E+04  1.6176461E-08
  7.7500000E+04  1.4822342E-08
  8.0000000E+04  1.3612844E-08
  8.2500000E+04  1.2529215E-08
  8.5000000E+04  1.1555555E-08
  8.7500000E+04  1.0678316E-08
  9.0000000E+04  9.8859019E-09
  9.2500000E+04  9.1683473E-09
  9.5000000E+04  8.5170616E-09
  9.7500000E+04  7.9246115E-09
  1.0000000E+05  7.3845485E-09
  1.0250000E+05  6.8912605E-09
  1.0500000E+05  6.4398402E-09
  1.1000000E+05  5.6459036E-09
  1.1500000E+05  4.9740961E-09
  1.2000000E+05  4.4020286E-09
  1.2500000E+05  3.9120469E-09
  1.3000000E+05  3.4901156E-09
  1.3500000E+05  3.1249745E-09
  1.4000000E+05  2.8075129E-09
  1.4500000E+05  2.5303046E-09
  1.5000000E+05  2.2872585E-09
  1.5500000E+05  2.0733492E-09
  1.6000000E+05  1.8844087E-09
  1.6500000E+05  1.7169612E-09
  1.7000000E+05  1.5680901E-09
  1.7500000E+05  1.4353365E-09
  1.8000000E+05  1.3166166E-09
  1.8500000E+05  1.2101582E-09
  1.9000000E+05  1.1144480E-09
  1.9500000E+05  1.0281892E-09
  2.0000000E+05  9.5026716E-10
  2.0500000E+05  8.7972042E-10
  2.1000000E+05  8.1571572E-10
  2.1500000E+05  7.5752880E-10
  2.2000000E+05  7.0452818E-10
  2.2500000E+05  6.5616164E-10
  2.3000000E+05  6.1194501E-10
  2.4000000E+05  5.3430984E-10
  2.5000000E+05  4.6878544E-10
  2.6000000E+05  4.1314979E-10
  2.7000000E+05  3.6564655E-10
  2.8000000E+05  3.2487558E-10
  2.9000000E+05  2.8971205E-10
  3.0000000E+05  2.5924602E-10
  3.1000000E+05  2.3273663E-10
  3.2000000E+05  2.0957698E-10
  3.3000000E+05  1.8926697E-10
  3.4000000E+05  1.7139210E-10
  3.5000000E+05  1.5560699E-10
  3.6000000E+05  1.4162227E-10
  3.7000000E+05  1.2919454E-10
  3.8000000E+05  1.1811824E-10
  3.9000000E+05  1.0821904E-10
  4.0000000E+05  9.9348621E-11
  4.1000000E+05  9.1380225E-11
  4.2000000E+05  8.4205078E-11
  4.3000000E+05  7.7729495E-11
  4.4000000E+05  7.1872501E-11
  4.5000000E+05  6.6563791E-11
  4.6000000E+05  6.1742242E-11
  4.7000000E+05  5.7354609E-11
  4.8000000E+05  5.3354373E-11
  5.0000000E+05  4.6358097E-11
  5.1250000E+05  4.2569351E-11
  5.2500000E+05  3.9163966E-11
  5.3750000E+05  3.6095969E-11
  5.5000000E+05  3.3325724E-11
  5.7500000E+05  2.8545684E-11
  5.8750000E+05  2.6480164E-11
  6.0000000E+05  2.4599752E-11
  6.2500000E+05  2.1317717E-11
  6.5000000E+05  1.8569112E-11
  6.7500000E+05  1.6252731E-11
  7.0000000E+05  1.4289110E-11
  7.2500000E+05  1.2614928E-11
  7.5000000E+05  1.1179638E-11
  7.7500000E+05  9.9428755E-12
  8.0000000E+05  8.8726317E-12
  8.2500000E+05  7.9434194E-12
  8.5000000E+05  7.1340857E-12
  
  
#  74  18  O2  EION =  5.100000000E+01 eV   286
#  S(0) = 8.500283E-01
  4.8750835E-01  0.0000000E+00
  4.8750835E+01  0.0000000E+00
  4.8750835E+01  2.0472964E-02
  5.1000000E+01  2.0472964E-02
  5.1002721E+01  2.0472964E-02
  5.1083937E+01  2.0527120E-02
  5.1165153E+01  2.0576231E-02
  5.1246369E+01  2.0620543E-02
  5.1327585E+01  2.0660282E-02
  5.1490017E+01  2.0726904E-02
  5.1652449E+01  2.0777691E-02
  5.1977313E+01  2.0837304E-02
  5.2302177E+01  2.0848855E-02
  5.2951905E+01  2.0757833E-02
  5.3601633E+01  2.0552042E-02
  5.4251361E+01  2.0263937E-02
  5.4901088E+01  1.9916333E-02
  5.5550816E+01  1.9525655E-02
  5.6200544E+01  1.9103984E-02
  5.7500000E+01  1.8201827E-02
  5.8750000E+01  1.7296300E-02
  6.0000000E+01  1.6382151E-02
  6.1250000E+01  1.5477692E-02
  6.2500000E+01  1.4595321E-02
  6.3750000E+01  1.3743477E-02
  6.5000000E+01  1.2927803E-02
  6.7500000E+01  1.1417651E-02
  7.0000000E+01  1.0076587E-02
  7.2500000E+01  8.9009925E-03
  7.5000000E+01  7.8787599E-03
  8.0000000E+01  6.2289755E-03
  8.2500000E+01  5.5677172E-03
  8.5000000E+01  4.9949763E-03
  8.7500000E+01  4.4975402E-03
  9.0000000E+01  4.0640626E-03
  9.2500000E+01  3.6849454E-03
  9.5000000E+01  3.3521269E-03
  9.7500000E+01  3.0588745E-03
  1.0000000E+02  2.7995650E-03
  1.0250000E+02  2.5694986E-03
  1.0500000E+02  2.3647502E-03
  1.0750000E+02  2.1819964E-03
  1.1000000E+02  2.0184596E-03
  1.1250000E+02  1.8717618E-03
  1.1500000E+02  1.7398693E-03
  1.1750000E+02  1.6210578E-03
  1.2000000E+02  1.5138191E-03
  1.2500000E+02  1.3290024E-03
  1.3000000E+02  1.1768543E-03
  1.3500000E+02  1.0507403E-03
  1.4000000E+02  9.4549804E-04
  1.4500000E+02  8.5705963E-04
  1.5000000E+02  7.8222651E-04
  1.5500000E+02  7.1847598E-04
  1.6000000E+02  6.6380942E-04
  1.6500000E+02  6.1664978E-04
  1.7000000E+02  5.7574326E-04
  1.7500000E+02  5.4008358E-04
  1.8000000E+02  5.0885791E-04
  1.8500000E+02  4.8140468E-04
  1.9000000E+02  4.5717995E-04
  1.9500000E+02  4.3572327E-04
  2.0000000E+02  4.1664466E-04
  2.0500000E+02  3.9962098E-04
  2.1000000E+02  3.8437474E-04
  2.2000000E+02  3.5826057E-04
  2.3000000E+02  3.3675582E-04
  2.4000000E+02  3.1872172E-04
  2.5000000E+02  3.0332563E-04
  2.6000000E+02  2.8997639E-04
  2.7000000E+02  2.7824380E-04
  2.8000000E+02  2.6781187E-04
  2.9000000E+02  2.5845053E-04
  3.0000000E+02  2.4998010E-04
  3.1000000E+02  2.4225668E-04
  3.2000000E+02  2.3516418E-04
  3.4000000E+02  2.2251203E-04
  3.6000000E+02  2.1145096E-04
  3.8000000E+02  2.0159394E-04
  4.0000000E+02  1.9268104E-04
  4.2000000E+02  1.8453047E-04
  4.4000000E+02  1.7701387E-04
  4.6000000E+02  1.7003945E-04
  4.8000000E+02  1.6354545E-04
  5.0000000E+02  1.5748063E-04
  5.2500000E+02  1.5043352E-04
  5.5000000E+02  1.4390887E-04
  5.7500000E+02  1.3783956E-04
  6.0000000E+02  1.3216813E-04
  6.5000000E+02  1.2187481E-04
  6.7500000E+02  1.1720760E-04
  7.0000000E+02  1.1282420E-04
  7.2500000E+02  1.0869468E-04
  7.5000000E+02  1.0479393E-04
  8.0000000E+02  9.7611514E-05
  8.5000000E+02  9.1167183E-05
  9.0000000E+02  8.5360478E-05
  9.5000000E+02  8.0103485E-05
  1.0000000E+03  7.5326829E-05
  1.0500000E+03  7.0973046E-05
  1.1000000E+03  6.6991394E-05
  1.1500000E+03  6.3337948E-05
  1.2000000E+03  5.9976426E-05
  1.2500000E+03  5.6876944E-05
  1.3000000E+03  5.4013228E-05
  1.3500000E+03  5.1360906E-05
  1.4000000E+03  4.8898112E-05
  1.4500000E+03  4.6606033E-05
  1.5000000E+03  4.4469117E-05
  1.6000000E+03  4.0608645E-05
  1.7000000E+03  3.7223994E-05
  1.8000000E+03  3.4238208E-05
  1.9000000E+03  3.1589726E-05
  2.0000000E+03  2.9229108E-05
  2.1000000E+03  2.7115885E-05
  2.2000000E+03  2.5216654E-05
  2.3000000E+03  2.3503514E-05
  2.4000000E+03  2.1952996E-05
  2.5000000E+03  2.0545233E-05
  2.6000000E+03  1.9263320E-05
  2.7000000E+03  1.8092794E-05
  2.8000000E+03  1.7021215E-05
  2.9000000E+03  1.6037834E-05
  3.0000000E+03  1.5133318E-05
  3.1000000E+03  1.4299538E-05
  3.2000000E+03  1.3529391E-05
  3.4000000E+03  1.2155842E-05
  3.6000000E+03  1.0971183E-05
  3.8000000E+03  9.9428006E-06
  4.0000000E+03  9.0447891E-06
  4.2000000E+03  8.2563839E-06
  4.4000000E+03  7.5607824E-06
  4.6000000E+03  6.9442597E-06
  4.8000000E+03  6.3955132E-06
  5.0000000E+03  5.9051756E-06
  5.2500000E+03  5.3626128E-06
  5.5000000E+03  4.8866315E-06
  5.7500000E+03  4.4670404E-06
  6.0000000E+03  4.0955062E-06
  6.5000000E+03  3.4703124E-06
  6.7500000E+03  3.2061923E-06
  7.0000000E+03  2.9688044E-06
  7.2500000E+03  2.7547722E-06
  7.5000000E+03  2.5612289E-06
  7.7500000E+03  2.3857282E-06
  8.0000000E+03  2.2261722E-06
  8.2500000E+03  2.0807527E-06
  8.5000000E+03  1.9479066E-06
  9.0000000E+03  1.7146846E-06
  9.5000000E+03  1.5176024E-06
  1.0000000E+04  1.3498182E-06
  1.0500000E+04  1.2060087E-06
  1.1000000E+04  1.0819852E-06
  1.1500000E+04  9.7441947E-07
  1.2000000E+04  8.8064190E-07
  1.2500000E+04  7.9849219E-07
  1.3000000E+04  7.2620875E-07
  1.3500000E+04  6.6234433E-07
  1.4000000E+04  6.0570141E-07
  1.4500000E+04  5.5528331E-07
  1.5000000E+04  5.1025538E-07
  1.5500000E+04  4.6991459E-07
  1.6000000E+04  4.3366593E-07
  1.6500000E+04  4.0100347E-07
  1.7000000E+04  3.7149481E-07
  1.7500000E+04  3.4476886E-07
  1.8000000E+04  3.2050594E-07
  1.8500000E+04  2.9842958E-07
  1.9000000E+04  2.7829980E-07
  2.0000000E+04  2.4307031E-07
  2.1000000E+04  2.1343982E-07
  2.2000000E+04  1.8834473E-07
  2.3000000E+04  1.6695474E-07
  2.4000000E+04  1.4861520E-07
  2.5000000E+04  1.3280526E-07
  2.6000000E+04  1.1910696E-07
  2.7000000E+04  1.0718231E-07
  2.8000000E+04  9.6756035E-08
  2.9000000E+04  8.7602376E-08
  3.0000000E+04  7.9535037E-08
  3.1000000E+04  7.2399387E-08
  3.2000000E+04  6.6066349E-08
  3.3000000E+04  6.0427615E-08
  3.4000000E+04  5.5391861E-08
  3.5000000E+04  5.0881731E-08
  3.6000000E+04  4.6831422E-08
  3.7000000E+04  4.3184718E-08
  3.8000000E+04  3.9893393E-08
  3.9000000E+04  3.6915918E-08
  4.0000000E+04  3.4216417E-08
  4.1000000E+04  3.1763785E-08
  4.2000000E+04  2.9530964E-08
  4.3000000E+04  2.7494344E-08
  4.4000000E+04  2.5633265E-08
  4.6000000E+04  2.2367404E-08
  4.8000000E+04  1.9612755E-08
  5.0000000E+04  1.7275028E-08
  5.1250000E+04  1.5991936E-08
  5.2500000E+04  1.4827342E-08
  5.3750000E+04  1.3768193E-08
  5.5000000E+04  1.2803100E-08
  5.7500000E+04  1.1116446E-08
  5.8750000E+04  1.0378453E-08
  6.0000000E+04  9.7013400E-09
  6.2500000E+04  8.5064661E-09
  6.5000000E+04  7.4915695E-09
  6.7500000E+04  6.6247940E-09
  7.0000000E+04  5.8807241E-09
  7.2500000E+04  5.2389290E-09
  7.5000000E+04  4.6828679E-09
  7.7500000E+04  4.1990608E-09
  8.0000000E+04  3.7764552E-09
  8.2500000E+04  3.4059371E-09
  8.5000000E+04  3.0799465E-09
  8.7500000E+04  2.7921801E-09
  9.0000000E+04  2.5373575E-09
  9.2500000E+04  2.3110345E-09
  9.5000000E+04  2.1094542E-09
  9.7500000E+04  1.9294275E-09
  1.0000000E+05  1.7682371E-09
  1.0250000E+05  1.6235588E-09
  1.0500000E+05  1.4933976E-09
  1.0750000E+05  1.3760350E-09
  1.1000000E+05  1.2699860E-09
  1.1250000E+05  1.1739636E-09
  1.1500000E+05  1.0868488E-09
  1.1750000E+05  1.0076662E-09
  1.2000000E+05  9.3556283E-10
  1.2250000E+05  8.6979140E-10
  1.2500000E+05  8.0969521E-10
  1.3000000E+05  7.0428308E-10
  1.3500000E+05  6.1546048E-10
  1.4000000E+05  5.4018887E-10
  1.4500000E+05  4.7606039E-10
  1.5000000E+05  4.2115243E-10
  1.5500000E+05  3.7391888E-10
  1.6000000E+05  3.3310834E-10
  1.6500000E+05  2.9770148E-10
  1.7000000E+05  2.6686287E-10
  1.7500000E+05  2.3990391E-10
  1.8000000E+05  2.1625420E-10
  1.8500000E+05  1.9543881E-10
  1.9000000E+05  1.7706040E-10
  1.9500000E+05  1.6078509E-10
  2.0000000E+05  1.4633114E-10
  2.0500000E+05  1.3345987E-10
  2.1000000E+05  1.2196825E-10
  2.1500000E+05  1.1168296E-10
  2.2000000E+05  1.0245555E-10
  2.2500000E+05  9.4158390E-11
  2.3000000E+05  8.6681477E-11
  2.3500000E+05  7.9929646E-11
  2.4000000E+05  7.3820347E-11
  2.4500000E+05  6.8281773E-11
  2.5000000E+05  6.3251302E-11
  2.6000000E+05  5.4502399E-11
  2.7000000E+05  4.7211109E-11
  2.8000000E+05  4.1096237E-11
  2.9000000E+05  3.5937725E-11
  3.0000000E+05  3.1561973E-11
  3.1000000E+05  2.7830992E-11
  3.2000000E+05  2.4634303E-11
  3.3000000E+05  2.1882855E-11
  3.4000000E+05  1.9504412E-11
  3.5000000E+05  1.7440026E-11
  3.6000000E+05  1.5641327E-11
  3.7000000E+05  1.4068405E-11
  3.8000000E+05  1.2688158E-11
  3.9000000E+05  1.1473001E-11
  4.0000000E+05  1.0399825E-11
  4.1000000E+05  9.4491964E-12
  4.2000000E+05  8.6047137E-12
  4.3000000E+05  7.8524771E-12
  4.4000000E+05  7.1806649E-12
  4.5000000E+05  6.5791893E-12
  4.6000000E+05  6.0394080E-12
  4.7000000E+05  5.5538908E-12
  4.8000000E+05  5.1162292E-12
  5.0000000E+05  4.3630212E-12
  5.1250000E+05  3.9620853E-12
  5.2500000E+05  3.6061851E-12
  5.3750000E+05  3.2893741E-12
  5.5000000E+05  3.0066050E-12
  5.7500000E+05  2.5266680E-12
  5.8750000E+05  2.3226905E-12
  6.0000000E+05  2.1389406E-12
  
  
#  74  19  O3  EION =  4.100000000E+01 eV   288
#  S(0) = 5.290085E+00
  2.0500000E-01  0.0000000E+00
  2.0500000E+01  0.0000000E+00
  2.0500000E+01  1.7914397E-01
  4.1000000E+01  1.7914397E-01
  4.1000000E+01  4.6564182E-02
  4.1002721E+01  4.6564182E-02
  4.1127653E+01  4.6510134E-02
  4.1252585E+01  4.6434803E-02
  4.1377517E+01  4.6340144E-02
  4.1502449E+01  4.6227927E-02
  4.1752313E+01  4.5957061E-02
  4.2002177E+01  4.5633326E-02
  4.2501905E+01  4.4862493E-02
  4.3001633E+01  4.3972076E-02
  4.3501361E+01  4.3001836E-02
  4.4001088E+01  4.1980110E-02
  4.4500816E+01  4.0927350E-02
  4.5000544E+01  3.9858478E-02
  4.6000000E+01  3.7713439E-02
  4.7000000E+01  3.5601860E-02
  4.8000000E+01  3.3557095E-02
  4.9000000E+01  3.1596822E-02
  5.0000000E+01  2.9730311E-02
  5.1250000E+01  2.7535150E-02
  5.2500000E+01  2.5494575E-02
  5.3750000E+01  2.3605823E-02
  5.5000000E+01  2.1863486E-02
  5.7500000E+01  1.8788993E-02
  6.0000000E+01  1.6206010E-02
  6.2500000E+01  1.4045502E-02
  6.5000000E+01  1.2241314E-02
  6.6250000E+01  1.1453863E-02
  6.7500000E+01  1.0733706E-02
  7.0000000E+01  9.4708970E-03
  7.2500000E+01  8.4092547E-03
  7.5000000E+01  7.5127254E-03
  7.7500000E+01  6.7518934E-03
  8.0000000E+01  6.1029620E-03
  8.2500000E+01  5.5466942E-03
  8.5000000E+01  5.0675852E-03
  8.7500000E+01  4.6530663E-03
  9.0000000E+01  4.2929442E-03
  9.2500000E+01  3.9788529E-03
  9.5000000E+01  3.7039482E-03
  9.7500000E+01  3.4625238E-03
  1.0000000E+02  3.2498309E-03
  1.0250000E+02  3.0618891E-03
  1.0500000E+02  2.8953220E-03
  1.0750000E+02  2.7472422E-03
  1.1000000E+02  2.6152172E-03
  1.1250000E+02  2.4971511E-03
  1.1500000E+02  2.3912017E-03
  1.2000000E+02  2.2096735E-03
  1.2500000E+02  2.0605215E-03
  1.3000000E+02  1.9361685E-03
  1.3500000E+02  1.8309661E-03
  1.4000000E+02  1.7406788E-03
  1.4500000E+02  1.6621789E-03
  1.5000000E+02  1.5931170E-03
  1.5500000E+02  1.5317248E-03
  1.6000000E+02  1.4766820E-03
  1.6500000E+02  1.4269542E-03
  1.7000000E+02  1.3817255E-03
  1.8000000E+02  1.3022826E-03
  1.9000000E+02  1.2343597E-03
  2.0000000E+02  1.1751060E-03
  2.1000000E+02  1.1224626E-03
  2.2000000E+02  1.0749365E-03
  2.3000000E+02  1.0314997E-03
  2.4000000E+02  9.9141877E-04
  2.5000000E+02  9.5418835E-04
  2.6000000E+02  9.1944253E-04
  2.7000000E+02  8.8688823E-04
  2.8000000E+02  8.5628994E-04
  2.9000000E+02  8.2744980E-04
  3.0000000E+02  8.0019993E-04
  3.1000000E+02  7.7439639E-04
  3.2000000E+02  7.4991553E-04
  3.4000000E+02  7.0454988E-04
  3.6000000E+02  6.6346726E-04
  3.8000000E+02  6.2612130E-04
  4.0000000E+02  5.9203811E-04
  4.2000000E+02  5.6078260E-04
  4.4000000E+02  5.3199189E-04
  4.6000000E+02  5.0541399E-04
  4.8000000E+02  4.8084875E-04
  5.0000000E+02  4.5811093E-04
  5.2500000E+02  4.3200070E-04
  5.5000000E+02  4.0817527E-04
  5.7500000E+02  3.8633385E-04
  6.0000000E+02  3.6622452E-04
  6.5000000E+02  3.3055057E-04
  6.7500000E+02  3.1472420E-04
  7.0000000E+02  3.0005426E-04
  7.2500000E+02  2.8641479E-04
  7.5000000E+02  2.7370083E-04
  8.0000000E+02  2.5072999E-04
  8.5000000E+02  2.3058996E-04
  9.0000000E+02  2.1282589E-04
  9.5000000E+02  1.9706829E-04
  1.0000000E+03  1.8301851E-04
  1.0500000E+03  1.7043241E-04
  1.1000000E+03  1.5910740E-04
  1.1500000E+03  1.4887534E-04
  1.2000000E+03  1.3959770E-04
  1.2500000E+03  1.3115895E-04
  1.3000000E+03  1.2346018E-04
  1.3500000E+03  1.1641433E-04
  1.4000000E+03  1.0994648E-04
  1.4500000E+03  1.0399298E-04
  1.5000000E+03  9.8500775E-05
  1.6000000E+03  8.8722364E-05
  1.7000000E+03  8.0302697E-05
  1.8000000E+03  7.2996902E-05
  1.9000000E+03  6.6614691E-05
  2.0000000E+03  6.1006478E-05
  2.1000000E+03  5.6052135E-05
  2.2000000E+03  5.1654163E-05
  2.3000000E+03  4.7732695E-05
  2.4000000E+03  4.4221779E-05
  2.5000000E+03  4.1066531E-05
  2.6000000E+03  3.8220979E-05
  2.7000000E+03  3.5646377E-05
  2.8000000E+03  3.3309851E-05
  2.9000000E+03  3.1183332E-05
  3.0000000E+03  2.9242735E-05
  3.1000000E+03  2.7467326E-05
  3.2000000E+03  2.5839191E-05
  3.4000000E+03  2.2964648E-05
  3.6000000E+03  2.0516995E-05
  3.8000000E+03  1.8417358E-05
  4.0000000E+03  1.6604105E-05
  4.2000000E+03  1.5028611E-05
  4.4000000E+03  1.3652084E-05
  4.6000000E+03  1.2443250E-05
  4.8000000E+03  1.1376664E-05
  5.0000000E+03  1.0431479E-05
  5.2500000E+03  9.3947894E-06
  5.5000000E+03  8.4937395E-06
  5.7500000E+03  7.7063947E-06
  6.0000000E+03  7.0150244E-06
  6.5000000E+03  5.8649527E-06
  6.7500000E+03  5.3845321E-06
  7.0000000E+03  4.9557220E-06
  7.2500000E+03  4.5716656E-06
  7.5000000E+03  4.2265875E-06
  7.7500000E+03  3.9155971E-06
  8.0000000E+03  3.6345314E-06
  8.2500000E+03  3.3798294E-06
  8.5000000E+03  3.1484335E-06
  9.0000000E+03  2.7453692E-06
  9.5000000E+03  2.4081772E-06
  1.0000000E+04  2.1238242E-06
  1.0500000E+04  1.8822815E-06
  1.1000000E+04  1.6757404E-06
  1.1500000E+04  1.4980558E-06
  1.2000000E+04  1.3443433E-06
  1.2500000E+04  1.2106849E-06
  1.3000000E+04  1.0939121E-06
  1.3500000E+04  9.9144229E-07
  1.4000000E+04  9.0115475E-07
  1.4500000E+04  8.2129693E-07
  1.5000000E+04  7.5041142E-07
  1.5500000E+04  6.8727888E-07
  1.6000000E+04  6.3087398E-07
  1.6500000E+04  5.8033033E-07
  1.7000000E+04  5.3491193E-07
  1.7500000E+04  4.9399081E-07
  1.8000000E+04  4.5702899E-07
  1.8500000E+04  4.2356376E-07
  1.9000000E+04  3.9319562E-07
  1.9500000E+04  3.6557842E-07
  2.0000000E+04  3.4041125E-07
  2.0500000E+04  3.1743172E-07
  2.1000000E+04  2.9641026E-07
  2.2000000E+04  2.5946023E-07
  2.3000000E+04  2.2822097E-07
  2.4000000E+04  2.0164485E-07
  2.5000000E+04  1.7890534E-07
  2.6000000E+04  1.5934450E-07
  2.7000000E+04  1.4243433E-07
  2.8000000E+04  1.2774791E-07
  2.9000000E+04  1.1493747E-07
  3.0000000E+04  1.0371795E-07
  3.1000000E+04  9.3854314E-08
  3.2000000E+04  8.5151642E-08
  3.3000000E+04  7.7447402E-08
  3.4000000E+04  7.0605350E-08
  3.5000000E+04  6.4510722E-08
  3.6000000E+04  5.9066407E-08
  3.7000000E+04  5.4189878E-08
  3.8000000E+04  4.9810713E-08
  3.9000000E+04  4.5868589E-08
  4.0000000E+04  4.2311657E-08
  4.1000000E+04  3.9095191E-08
  4.2000000E+04  3.6180466E-08
  4.3000000E+04  3.3533849E-08
  4.4000000E+04  3.1126038E-08
  4.6000000E+04  2.6927626E-08
  4.8000000E+04  2.3415927E-08
  5.0000000E+04  2.0459697E-08
  5.1250000E+04  1.8847524E-08
  5.2500000E+04  1.7391199E-08
  5.3750000E+04  1.6072904E-08
  5.5000000E+04  1.4877166E-08
  5.7500000E+04  1.2801158E-08
  5.8750000E+04  1.1898811E-08
  6.0000000E+04  1.1074416E-08
  6.2500000E+04  9.6285600E-09
  6.5000000E+04  8.4103848E-09
  6.7500000E+04  7.3781174E-09
  7.0000000E+04  6.4986900E-09
  7.2500000E+04  5.7457198E-09
  7.5000000E+04  5.0980019E-09
  7.7500000E+04  4.5383752E-09
  8.0000000E+04  4.0528629E-09
  8.2500000E+04  3.6300133E-09
  8.5000000E+04  3.2603889E-09
  8.7500000E+04  2.9361704E-09
  9.0000000E+04  2.6508474E-09
  9.2500000E+04  2.3989732E-09
  9.5000000E+04  2.1759699E-09
  9.7500000E+04  1.9779736E-09
  1.0000000E+05  1.8017097E-09
  1.0250000E+05  1.6443924E-09
  1.0500000E+05  1.5036431E-09
  1.0750000E+05  1.3774236E-09
  1.1000000E+05  1.2639817E-09
  1.1250000E+05  1.1618062E-09
  1.1500000E+05  1.0695895E-09
  1.1750000E+05  9.8619721E-10
  1.2000000E+05  9.1064263E-10
  1.2250000E+05  8.4206488E-10
  1.2500000E+05  7.7971105E-10
  1.3000000E+05  6.7111451E-10
  1.3500000E+05  5.8046776E-10
  1.4000000E+05  5.0435439E-10
  1.4500000E+05  4.4008988E-10
  1.5000000E+05  3.8554826E-10
  1.5500000E+05  3.3903354E-10
  1.6000000E+05  2.9918325E-10
  1.6500000E+05  2.6489573E-10
  1.7000000E+05  2.3527489E-10
  1.7500000E+05  2.0958764E-10
  1.8000000E+05  1.8723100E-10
  1.8500000E+05  1.6770646E-10
  1.9000000E+05  1.5059979E-10
  1.9500000E+05  1.3556526E-10
  2.0000000E+05  1.2231296E-10
  2.0500000E+05  1.1059882E-10
  2.1000000E+05  1.0021658E-10
  2.1500000E+05  9.0991263E-11
  2.2000000E+05  8.2773922E-11
  2.2500000E+05  7.5437318E-11
  2.3000000E+05  6.8872399E-11
  2.3500000E+05  6.2985392E-11
  2.4000000E+05  5.7695422E-11
  2.4500000E+05  5.2932535E-11
  2.5000000E+05  4.8636047E-11
  2.5500000E+05  4.4753178E-11
  2.6000000E+05  4.1237915E-11
  2.6500000E+05  3.8050039E-11
  2.7000000E+05  3.5154317E-11
  2.8000000E+05  3.0119289E-11
  2.9000000E+05  2.5926914E-11
  3.0000000E+05  2.2416448E-11
  3.1000000E+05  1.9461432E-11
  3.2000000E+05  1.6961647E-11
  3.3000000E+05  1.4837111E-11
  3.4000000E+05  1.3023571E-11
  3.5000000E+05  1.1469083E-11
  3.6000000E+05  1.0131388E-11
  3.7000000E+05  8.9759425E-12
  3.8000000E+05  7.9743781E-12
  3.9000000E+05  7.1032845E-12
  4.0000000E+05  6.3432861E-12
  4.1000000E+05  5.6782564E-12
  4.2000000E+05  5.0946847E-12
  4.3000000E+05  4.5812077E-12
  4.4000000E+05  4.1282198E-12
  4.5000000E+05  3.7275168E-12
  4.6000000E+05  3.3721322E-12
  4.7000000E+05  3.0561554E-12
  4.8000000E+05  2.7745528E-12
  5.0000000E+05  2.2979988E-12
  5.1250000E+05  2.0493511E-12
  5.2500000E+05  1.8321971E-12
  5.3750000E+05  1.6421464E-12
  
  
#  74  15  N6  EION =  3.800000000E+01 eV   303
#  S(0) = 1.058204E+01
  3.0393711E-01  0.0000000E+00
  3.0393711E+01  0.0000000E+00
  3.0393711E+01  2.8439254E-03
  3.8000000E+01  2.8439254E-03
  3.8002721E+01  2.8439254E-03
  3.8202653E+01  2.8944957E-03
  3.8402585E+01  2.9403460E-03
  3.8602517E+01  2.9819661E-03
  3.8802449E+01  3.0197836E-03
  3.9202313E+01  3.0854607E-03
  3.9602177E+01  3.1398613E-03
  4.0401905E+01  3.2221872E-03
  4.1201633E+01  3.2779871E-03
  4.2801088E+01  3.3370387E-03
  4.4400544E+01  3.3528285E-03
  4.6000000E+01  3.3448402E-03
  4.8000000E+01  3.3200867E-03
  5.0000000E+01  3.2949944E-03
  5.2500000E+01  3.2834852E-03
  5.5000000E+01  3.3133655E-03
  5.7500000E+01  3.4002868E-03
  5.8750000E+01  3.4685691E-03
  6.0000000E+01  3.5545404E-03
  6.2500000E+01  3.7808380E-03
  6.5000000E+01  4.0786441E-03
  6.7500000E+01  4.4430718E-03
  7.0000000E+01  4.8661425E-03
  7.2500000E+01  5.3387383E-03
  7.5000000E+01  5.8518227E-03
  8.0000000E+01  6.9697740E-03
  8.5000000E+01  8.1770343E-03
  9.0000000E+01  9.4513456E-03
  9.5000000E+01  1.0777820E-02
  1.0000000E+02  1.2137819E-02
  1.0500000E+02  1.3505272E-02
  1.1000000E+02  1.4847557E-02
  1.1500000E+02  1.6132041E-02
  1.2000000E+02  1.7331045E-02
  1.2500000E+02  1.8427990E-02
  1.3000000E+02  1.9415264E-02
  1.3500000E+02  2.0296510E-02
  1.4000000E+02  2.1078622E-02
  1.4500000E+02  2.1771425E-02
  1.5000000E+02  2.2384521E-02
  1.6000000E+02  2.3392628E-02
  1.7000000E+02  2.4129441E-02
  1.8000000E+02  2.4601114E-02
  1.9000000E+02  2.4826145E-02
  2.0000000E+02  2.4837034E-02
  2.1000000E+02  2.4681394E-02
  2.2000000E+02  2.4402584E-02
  2.3000000E+02  2.4031749E-02
  2.4000000E+02  2.3591307E-02
  2.5000000E+02  2.3091123E-02
  2.6000000E+02  2.2538451E-02
  2.7000000E+02  2.1943088E-02
  2.8000000E+02  2.1315656E-02
  2.9000000E+02  2.0666068E-02
  3.0000000E+02  2.0005819E-02
  3.1000000E+02  1.9344755E-02
  3.2000000E+02  1.8689741E-02
  3.4000000E+02  1.7407822E-02
  3.6000000E+02  1.6173097E-02
  3.8000000E+02  1.4993888E-02
  4.0000000E+02  1.3877300E-02
  4.2000000E+02  1.2833773E-02
  4.4000000E+02  1.1868010E-02
  4.6000000E+02  1.0975830E-02
  4.8000000E+02  1.0151431E-02
  5.0000000E+02  9.3907523E-03
  5.2500000E+02  8.5244535E-03
  5.5000000E+02  7.7453251E-03
  5.7500000E+02  7.0459611E-03
  6.0000000E+02  6.4187447E-03
  6.5000000E+02  5.3487998E-03
  6.7500000E+02  4.8922756E-03
  7.0000000E+02  4.4810718E-03
  7.2500000E+02  4.1107044E-03
  7.5000000E+02  3.7768498E-03
  8.0000000E+02  3.2021985E-03
  8.5000000E+02  2.7295296E-03
  9.0000000E+02  2.3390132E-03
  9.5000000E+02  2.0149331E-03
  1.0000000E+03  1.7442296E-03
  1.0500000E+03  1.5166933E-03
  1.1000000E+03  1.3244885E-03
  1.1500000E+03  1.1613862E-03
  1.2000000E+03  1.0223360E-03
  1.2500000E+03  9.0324430E-04
  1.3000000E+03  8.0079823E-04
  1.3500000E+03  7.1229687E-04
  1.4000000E+03  6.3553373E-04
  1.4500000E+03  5.6870046E-04
  1.5000000E+03  5.1031171E-04
  1.5500000E+03  4.5913411E-04
  1.6000000E+03  4.1413687E-04
  1.6500000E+03  3.7445302E-04
  1.7000000E+03  3.3935194E-04
  1.8000000E+03  2.8052629E-04
  1.9000000E+03  2.3376437E-04
  2.0000000E+03  1.9623195E-04
  2.1000000E+03  1.6584022E-04
  2.2000000E+03  1.4103026E-04
  2.3000000E+03  1.2062460E-04
  2.4000000E+03  1.0372427E-04
  2.5000000E+03  8.9636388E-05
  2.6000000E+03  7.7822043E-05
  2.7000000E+03  6.7858456E-05
  2.8000000E+03  5.9411402E-05
  2.9000000E+03  5.2214673E-05
  3.0000000E+03  4.6054742E-05
  3.1000000E+03  4.0759222E-05
  3.2000000E+03  3.6188081E-05
  3.3000000E+03  3.2226904E-05
  3.4000000E+03  2.8781686E-05
  3.5000000E+03  2.5774791E-05
  3.6000000E+03  2.3141786E-05
  3.7000000E+03  2.0828945E-05
  3.8000000E+03  1.8791273E-05
  3.9000000E+03  1.6990924E-05
  4.0000000E+03  1.5395940E-05
  4.2000000E+03  1.2717759E-05
  4.4000000E+03  1.0584632E-05
  4.6000000E+03  8.8704104E-06
  4.8000000E+03  7.4814544E-06
  5.0000000E+03  6.3474588E-06
  5.2500000E+03  5.2084426E-06
  5.5000000E+03  4.3075978E-06
  5.7500000E+03  3.5884274E-06
  5.8750000E+03  3.2835117E-06
  6.0000000E+03  3.0093185E-06
  6.2500000E+03  2.5392680E-06
  6.5000000E+03  2.1549155E-06
  6.7500000E+03  1.8384778E-06
  7.0000000E+03  1.5762908E-06
  7.2500000E+03  1.3577580E-06
  7.5000000E+03  1.1745942E-06
  7.7500000E+03  1.0202731E-06
  8.0000000E+03  8.8961594E-07
  8.2500000E+03  7.7848514E-07
  8.5000000E+03  6.8355294E-07
  8.7500000E+03  6.0212662E-07
  9.0000000E+03  5.3201517E-07
  9.2500000E+03  4.7142605E-07
  9.5000000E+03  4.1888471E-07
  9.7500000E+03  3.7317233E-07
  1.0000000E+04  3.3327708E-07
  1.0250000E+04  2.9835554E-07
  1.0500000E+04  2.6770116E-07
  1.0750000E+04  2.4071977E-07
  1.1000000E+04  2.1690979E-07
  1.1250000E+04  1.9584655E-07
  1.1500000E+04  1.7716921E-07
  1.2000000E+04  1.4578533E-07
  1.2500000E+04  1.2078751E-07
  1.3000000E+04  1.0071781E-07
  1.3500000E+04  8.4485549E-08
  1.4000000E+04  7.1266331E-08
  1.4500000E+04  6.0431325E-08
  1.5000000E+04  5.1496700E-08
  1.5500000E+04  4.4087154E-08
  1.6000000E+04  3.7909307E-08
  1.6500000E+04  3.2732183E-08
  1.7000000E+04  2.8372806E-08
  1.7500000E+04  2.4685295E-08
  1.8000000E+04  2.1552566E-08
  1.8500000E+04  1.8880153E-08
  1.9000000E+04  1.6591482E-08
  1.9500000E+04  1.4624151E-08
  2.0000000E+04  1.2927020E-08
  2.0500000E+04  1.1457984E-08
  2.1000000E+04  1.0182255E-08
  2.1500000E+04  9.0709697E-09
  2.2000000E+04  8.1000718E-09
  2.2500000E+04  7.2494212E-09
  2.3000000E+04  6.5020997E-09
  2.4000000E+04  5.2626185E-09
  2.5000000E+04  4.2917968E-09
  2.6000000E+04  3.5245710E-09
  2.7000000E+04  2.9132255E-09
  2.8000000E+04  2.4223653E-09
  2.9000000E+04  2.0254696E-09
  3.0000000E+04  1.7024533E-09
  3.1000000E+04  1.4379581E-09
  3.2000000E+04  1.2201515E-09
  3.3000000E+04  1.0398431E-09
  3.4000000E+04  8.8983117E-10
  3.5000000E+04  7.6443536E-10
  3.6000000E+04  6.5915089E-10
  3.7000000E+04  5.7038087E-10
  3.8000000E+04  4.9523504E-10
  3.9000000E+04  4.3137899E-10
  4.0000000E+04  3.7691823E-10
  4.1000000E+04  3.3030802E-10
  4.2000000E+04  2.9028310E-10
  4.3000000E+04  2.5580270E-10
  4.4000000E+04  2.2600705E-10
  4.5000000E+04  2.0018253E-10
  4.6000000E+04  1.7773525E-10
  4.7000000E+04  1.5816950E-10
  4.8000000E+04  1.4107002E-10
  5.0000000E+04  1.1292774E-10
  5.1250000E+04  9.8663931E-11
  5.2500000E+04  8.6454470E-11
  5.3750000E+04  7.5967540E-11
  5.5000000E+04  6.6930598E-11
  5.6250000E+04  5.9118694E-11
  5.7500000E+04  5.2345424E-11
  5.8750000E+04  4.6455805E-11
  6.0000000E+04  4.1320475E-11
  6.1250000E+04  3.6831052E-11
  6.2500000E+04  3.2896447E-11
  6.3750000E+04  2.9439865E-11
  6.5000000E+04  2.6396270E-11
  6.6250000E+04  2.3710408E-11
  6.7500000E+04  2.1335200E-11
  7.0000000E+04  1.7361614E-11
  7.2500000E+04  1.4217844E-11
  7.5000000E+04  1.1712856E-11
  7.7500000E+04  9.7034726E-12
  8.0000000E+04  8.0814963E-12
  8.2500000E+04  6.7645032E-12
  8.5000000E+04  5.6891638E-12
  8.7500000E+04  4.8064720E-12
  9.0000000E+04  4.0782400E-12
  9.2500000E+04  3.4745311E-12
  9.5000000E+04  2.9717475E-12
  9.7500000E+04  2.5511796E-12
  1.0000000E+05  2.1979059E-12
  1.0250000E+05  1.8999631E-12
  1.0500000E+05  1.6477189E-12
  1.0750000E+05  1.4333794E-12
  1.1000000E+05  1.2506093E-12
  1.1250000E+05  1.0942348E-12
  1.1500000E+05  9.6001301E-13
  1.1750000E+05  8.4445000E-13
  1.2000000E+05  7.4465700E-13
  1.2250000E+05  6.5823664E-13
  1.2500000E+05  5.8319179E-13
  1.2750000E+05  5.1785284E-13
  1.3000000E+05  4.6081979E-13
  1.3250000E+05  4.1091484E-13
  1.3500000E+05  3.6714402E-13
  1.3750000E+05  3.2866595E-13
  1.4000000E+05  2.9476612E-13
  1.4250000E+05  2.6483613E-13
  1.4500000E+05  2.3835667E-13
  1.5000000E+05  1.9403485E-13
  1.5500000E+05  1.5894577E-13
  1.6000000E+05  1.3096851E-13
  1.6500000E+05  1.0851285E-13
  1.7000000E+05  9.0375943E-14
  1.7500000E+05  7.5640627E-14
  1.8000000E+05  6.3602517E-14
  1.8500000E+05  5.3716453E-14
  1.9000000E+05  4.5557398E-14
  1.9500000E+05  3.8791880E-14
  2.0000000E+05  3.3156751E-14
  2.0500000E+05  2.8443152E-14
  2.1000000E+05  2.4484344E-14
  2.1500000E+05  2.1146532E-14
  2.2000000E+05  1.8321832E-14
  2.2500000E+05  1.5922848E-14
  2.3000000E+05  1.3878462E-14
  2.3500000E+05  1.2130551E-14
  2.4000000E+05  1.0631413E-14
  2.4500000E+05  9.3417493E-15
  2.5000000E+05  8.2290421E-15
  2.5500000E+05  7.2662952E-15
  2.6000000E+05  6.4310302E-15
  2.6500000E+05  5.7044670E-15
  2.7000000E+05  5.0708625E-15
  2.7500000E+05  4.5169772E-15
  2.8000000E+05  4.0316388E-15
  2.8500000E+05  3.6053931E-15
  2.9000000E+05  3.2302203E-15
  3.0000000E+05  2.6068067E-15
  3.1000000E+05  2.1179171E-15
  3.2000000E+05  1.7316000E-15
  3.3000000E+05  1.4241485E-15
  3.4000000E+05  1.1778172E-15
  3.5000000E+05  9.7920852E-16
  3.6000000E+05  8.1812889E-16
  3.7000000E+05  6.8675800E-16
  3.8000000E+05  5.7905023E-16
  3.9000000E+05  4.9030033E-16
  4.0000000E+05  4.1682078E-16
  4.1000000E+05  3.5570545E-16
  4.2000000E+05  3.0465254E-16
  4.3000000E+05  2.6182866E-16
  4.4000000E+05  2.2576587E-16
  4.5000000E+05  1.9528350E-16
  4.6000000E+05  1.6942645E-16
  4.7000000E+05  1.4741822E-16
  4.8000000E+05  1.2862475E-16
  5.0000000E+05  9.8693736E-17
  5.1250000E+05  8.4056275E-17
  5.2500000E+05  7.1849043E-17
  5.3750000E+05  6.1625803E-17
  5.5000000E+05  5.3030074E-17
  5.7500000E+05  3.9637074E-17
  5.8750000E+05  3.4422984E-17
  6.0000000E+05  2.9981520E-17
  
  
#  74  16  N7  EION =  3.600000000E+01 eV   305
#  S(0) = 1.444988E+01
  1.8000000E-01  0.0000000E+00
  1.8000000E+01  0.0000000E+00
  1.8000000E+01  1.9430055E-02
  3.6000000E+01  1.9430055E-02
  3.6000000E+01  4.3231592E-03
  3.6002721E+01  4.3231592E-03
  3.6202653E+01  4.3822182E-03
  3.6402585E+01  4.4345487E-03
  3.6602517E+01  4.4809400E-03
  3.6802449E+01  4.5220717E-03
  3.7202313E+01  4.5908259E-03
  3.7602177E+01  4.6446436E-03
  3.8401905E+01  4.7184917E-03
  3.9201633E+01  4.7600155E-03
  4.0801088E+01  4.7835752E-03
  4.2400544E+01  4.7629371E-03
  4.4000000E+01  4.7221909E-03
  4.6000000E+01  4.6649494E-03
  4.8000000E+01  4.6193228E-03
  5.0000000E+01  4.6011117E-03
  5.2500000E+01  4.6366740E-03
  5.5000000E+01  4.7556874E-03
  5.7500000E+01  4.9718172E-03
  6.0000000E+01  5.2914675E-03
  6.5000000E+01  6.2314866E-03
  6.7500000E+01  6.8329336E-03
  7.0000000E+01  7.5045930E-03
  7.2500000E+01  8.2327593E-03
  7.5000000E+01  9.0057014E-03
  8.0000000E+01  1.0650619E-02
  8.5000000E+01  1.2392159E-02
  9.0000000E+01  1.4206142E-02
  9.5000000E+01  1.6071966E-02
  1.0000000E+02  1.7959956E-02
  1.0500000E+02  1.9829600E-02
  1.1000000E+02  2.1635573E-02
  1.1500000E+02  2.3334811E-02
  1.2000000E+02  2.4896569E-02
  1.2500000E+02  2.6303878E-02
  1.3000000E+02  2.7555083E-02
  1.3500000E+02  2.8659168E-02
  1.4000000E+02  2.9628851E-02
  1.4500000E+02  3.0479255E-02
  1.5000000E+02  3.1222853E-02
  1.6000000E+02  3.2415921E-02
  1.7000000E+02  3.3241606E-02
  1.8000000E+02  3.3711561E-02
  1.9000000E+02  3.3858502E-02
  2.0000000E+02  3.3732433E-02
  2.1000000E+02  3.3400712E-02
  2.2000000E+02  3.2919123E-02
  2.3000000E+02  3.2327565E-02
  2.4000000E+02  3.1652917E-02
  2.5000000E+02  3.0906338E-02
  2.6000000E+02  3.0097762E-02
  2.7000000E+02  2.9240766E-02
  2.8000000E+02  2.8348913E-02
  2.9000000E+02  2.7435483E-02
  3.0000000E+02  2.6515441E-02
  3.1000000E+02  2.5600878E-02
  3.2000000E+02  2.4699453E-02
  3.4000000E+02  2.2946023E-02
  3.6000000E+02  2.1268959E-02
  3.8000000E+02  1.9676693E-02
  4.0000000E+02  1.8177224E-02
  4.2000000E+02  1.6782656E-02
  4.4000000E+02  1.5496640E-02
  4.6000000E+02  1.4311853E-02
  4.8000000E+02  1.3219889E-02
  5.0000000E+02  1.2214871E-02
  5.2500000E+02  1.1073136E-02
  5.5000000E+02  1.0048778E-02
  5.7500000E+02  9.1312597E-03
  6.0000000E+02  8.3099017E-03
  6.5000000E+02  6.9118400E-03
  6.7500000E+02  6.3165918E-03
  7.0000000E+02  5.7811531E-03
  7.2500000E+02  5.2994704E-03
  7.5000000E+02  4.8657108E-03
  8.0000000E+02  4.1200617E-03
  8.5000000E+02  3.5077719E-03
  9.0000000E+02  3.0027026E-03
  9.5000000E+02  2.5841176E-03
  1.0000000E+03  2.2348799E-03
  1.0500000E+03  1.9416531E-03
  1.1000000E+03  1.6942154E-03
  1.1500000E+03  1.4844455E-03
  1.2000000E+03  1.3057674E-03
  1.2500000E+03  1.1528612E-03
  1.3000000E+03  1.0214279E-03
  1.3500000E+03  9.0796745E-04
  1.4000000E+03  8.0962390E-04
  1.4500000E+03  7.2405900E-04
  1.5000000E+03  6.4935336E-04
  1.5500000E+03  5.8391424E-04
  1.6000000E+03  5.2641151E-04
  1.6500000E+03  4.7572731E-04
  1.7000000E+03  4.3092044E-04
  1.8000000E+03  3.5588595E-04
  1.9000000E+03  2.9629762E-04
  2.0000000E+03  2.4851452E-04
  2.1000000E+03  2.0985621E-04
  2.2000000E+03  1.7832415E-04
  2.3000000E+03  1.5241028E-04
  2.4000000E+03  1.3096419E-04
  2.5000000E+03  1.1309999E-04
  2.6000000E+03  9.8129171E-05
  2.7000000E+03  8.5512014E-05
  2.8000000E+03  7.4822166E-05
  2.9000000E+03  6.5720270E-05
  3.0000000E+03  5.7934309E-05
  3.1000000E+03  5.1244814E-05
  3.2000000E+03  4.5473620E-05
  3.3000000E+03  4.0475240E-05
  3.4000000E+03  3.6130211E-05
  3.5000000E+03  3.2339926E-05
  3.6000000E+03  2.9022592E-05
  3.8000000E+03  2.3545223E-05
  4.0000000E+03  1.9274370E-05
  4.2000000E+03  1.5908535E-05
  4.4000000E+03  1.3229934E-05
  4.6000000E+03  1.1079067E-05
  4.8000000E+03  9.3376403E-06
  5.0000000E+03  7.9169071E-06
  5.2500000E+03  6.4909904E-06
  5.5000000E+03  5.3641718E-06
  5.7500000E+03  4.4653106E-06
  5.8750000E+03  4.0844299E-06
  6.0000000E+03  3.7420516E-06
  6.2500000E+03  3.1554198E-06
  6.5000000E+03  2.6760708E-06
  6.7500000E+03  2.2816827E-06
  7.0000000E+03  1.9551160E-06
  7.2500000E+03  1.6830882E-06
  7.5000000E+03  1.4552208E-06
  7.7500000E+03  1.2633437E-06
  8.0000000E+03  1.1009779E-06
  8.2500000E+03  9.6294985E-07
  8.5000000E+03  8.4510108E-07
  8.7500000E+03  7.4406847E-07
  9.0000000E+03  6.5711697E-07
  9.2500000E+03  5.8201008E-07
  9.5000000E+03  5.1690893E-07
  9.7500000E+03  4.6029432E-07
  1.0000000E+04  4.1090564E-07
  1.0250000E+04  3.6769257E-07
  1.0500000E+04  3.2977562E-07
  1.1000000E+04  2.6698830E-07
  1.1500000E+04  2.1790053E-07
  1.2000000E+04  1.7916460E-07
  1.2500000E+04  1.4833362E-07
  1.3000000E+04  1.2359858E-07
  1.3500000E+04  1.0360710E-07
  1.4000000E+04  8.7337644E-08
  1.4500000E+04  7.4011483E-08
  1.5000000E+04  6.3029837E-08
  1.5500000E+04  5.3928506E-08
  1.6000000E+04  4.6344834E-08
  1.6500000E+04  3.9993471E-08
  1.7000000E+04  3.4648495E-08
  1.7500000E+04  3.0129887E-08
  1.8000000E+04  2.6293241E-08
  1.8500000E+04  2.3022111E-08
  1.9000000E+04  2.0222160E-08
  1.9500000E+04  1.7816552E-08
  2.0000000E+04  1.5742352E-08
  2.0500000E+04  1.3947766E-08
  2.1000000E+04  1.2390028E-08
  2.1500000E+04  1.1033673E-08
  2.2000000E+04  9.8491592E-09
  2.2500000E+04  8.8117638E-09
  2.3000000E+04  7.9007288E-09
  2.4000000E+04  6.3905170E-09
  2.5000000E+04  5.2084420E-09
  2.6000000E+04  4.2748435E-09
  2.7000000E+04  3.5313520E-09
  2.8000000E+04  2.9347068E-09
  2.9000000E+04  2.4525178E-09
  3.0000000E+04  2.0602716E-09
  3.1000000E+04  1.7392357E-09
  3.2000000E+04  1.4749871E-09
  3.3000000E+04  1.2563298E-09
  3.4000000E+04  1.0744935E-09
  3.5000000E+04  9.2256326E-10
  3.6000000E+04  7.9505802E-10
  3.7000000E+04  6.8760284E-10
  3.8000000E+04  5.9668283E-10
  3.9000000E+04  5.1945978E-10
  4.0000000E+04  4.5363109E-10
  4.1000000E+04  3.9731986E-10
  4.2000000E+04  3.4898905E-10
  4.3000000E+04  3.0737464E-10
  4.4000000E+04  2.7143272E-10
  4.5000000E+04  2.4029700E-10
  4.6000000E+04  2.1324680E-10
  4.7000000E+04  1.8968083E-10
  4.8000000E+04  1.6909555E-10
  5.0000000E+04  1.3524037E-10
  5.1250000E+04  1.1809406E-10
  5.2500000E+04  1.0342521E-10
  5.3750000E+04  9.0832424E-11
  5.5000000E+04  7.9986212E-11
  5.6250000E+04  7.0614727E-11
  5.7500000E+04  6.2492821E-11
  5.8750000E+04  5.5433447E-11
  6.0000000E+04  4.9280605E-11
  6.1250000E+04  4.3903684E-11
  6.2500000E+04  3.9192979E-11
  6.3750000E+04  3.5056042E-11
  6.5000000E+04  3.1414626E-11
  6.6250000E+04  2.8202290E-11
  6.7500000E+04  2.5362446E-11
  7.0000000E+04  2.0613885E-11
  7.2500000E+04  1.6859609E-11
  7.5000000E+04  1.3870415E-11
  7.7500000E+04  1.1474559E-11
  8.0000000E+04  9.5423120E-12
  8.2500000E+04  7.9748841E-12
  8.5000000E+04  6.6963764E-12
  8.7500000E+04  5.6480619E-12
  9.0000000E+04  4.7841858E-12
  9.2500000E+04  4.0688900E-12
  9.5000000E+04  3.4739206E-12
  9.7500000E+04  2.9768871E-12
  1.0000000E+05  2.5599403E-12
  1.0250000E+05  2.2087775E-12
  1.0500000E+05  1.9118907E-12
  1.0750000E+05  1.6599765E-12
  1.1000000E+05  1.4454775E-12
  1.1250000E+05  1.2622279E-12
  1.1500000E+05  1.1051752E-12
  1.1750000E+05  9.7016239E-13
  1.2000000E+05  8.5375534E-13
  1.2250000E+05  7.5310677E-13
  1.2500000E+05  6.6584707E-13
  1.2750000E+05  5.8999737E-13
  1.3000000E+05  5.2389974E-13
  1.3250000E+05  4.6616066E-13
  1.3500000E+05  4.1560521E-13
  1.3750000E+05  3.7123978E-13
  1.4000000E+05  3.3222108E-13
  1.4250000E+05  2.9783155E-13
  1.4500000E+05  2.6745956E-13
  1.5000000E+05  2.1675251E-13
  1.5500000E+05  1.7674879E-13
  1.6000000E+05  1.4496490E-13
  1.6500000E+05  1.1954327E-13
  1.7000000E+05  9.9083101E-14
  1.7500000E+05  8.2519340E-14
  1.8000000E+05  6.9036078E-14
  1.8500000E+05  5.8003489E-14
  1.9000000E+05  4.8931875E-14
  1.9500000E+05  4.1438038E-14
  2.0000000E+05  3.5220440E-14
  2.0500000E+05  3.0040367E-14
  2.1000000E+05  2.5707647E-14
  2.1500000E+05  2.2070006E-14
  2.2000000E+05  1.9004934E-14
  2.2500000E+05  1.6413446E-14
  2.3000000E+05  1.4215178E-14
  2.3500000E+05  1.2344589E-14
  2.4000000E+05  1.0748011E-14
  2.4500000E+05  9.3813353E-15
  2.5000000E+05  8.2081858E-15
  2.5500000E+05  7.1984525E-15
  2.6000000E+05  6.3271187E-15
  2.6500000E+05  5.5733314E-15
  2.7000000E+05  4.9196550E-15
  2.7500000E+05  4.3514661E-15
  2.8000000E+05  3.8564553E-15
  2.8500000E+05  3.4242369E-15
  2.9000000E+05  3.0460330E-15
  2.9500000E+05  2.7144049E-15
  3.0000000E+05  2.4230314E-15
  3.0500000E+05  2.1665277E-15
  3.1000000E+05  1.9402945E-15
  3.2000000E+05  1.5634414E-15
  3.3000000E+05  1.2671715E-15
  3.4000000E+05  1.0327099E-15
  3.5000000E+05  8.4600526E-16
  3.6000000E+05  6.9645465E-16
  3.7000000E+05  5.7599818E-16
  3.8000000E+05  4.7846575E-16
  3.9000000E+05  3.9910171E-16
  4.0000000E+05  3.3421690E-16
  4.1000000E+05  2.8093202E-16
  4.2000000E+05  2.3698684E-16
  4.3000000E+05  2.0059731E-16
  4.4000000E+05  1.7034829E-16
  4.5000000E+05  1.4511319E-16
  4.6000000E+05  1.2398884E-16
  4.7000000E+05  1.0624725E-16
  4.8000000E+05  9.1299325E-17
  4.9000000E+05  7.8666374E-17
  5.0000000E+05  6.7956478E-17
  5.0625000E+05  6.2094154E-17
  5.1250000E+05  5.6790179E-17
  5.2500000E+05  4.7629661E-17
  5.3750000E+05  4.0082173E-17
  5.5000000E+05  3.3838626E-17
  5.6250000E+05  2.8657090E-17
  5.7500000E+05  2.4345405E-17
  5.8125000E+05  2.2465857E-17
  5.8750000E+05  2.0747779E-17
  6.0000000E+05  1.7737645E-17
  
  
#  74  20  O4  EION =  8.667000000E+00 eV   293
#  S(0) = 6.690188E+00
  1.3282179E-02  0.0000000E+00
  1.3282179E+00  0.0000000E+00
  1.3282179E+00  6.5000551E-02
  8.6670000E+00  6.5000551E-02
  8.6697211E+00  6.5000551E-02
  8.7357769E+00  6.6201408E-02
  8.8018327E+00  6.7406310E-02
  8.8678885E+00  6.8614544E-02
  8.9339442E+00  6.9825459E-02
  9.0000000E+00  7.1038447E-02
  9.5000000E+00  8.0236193E-02
  1.0000000E+01  8.9353448E-02
  1.0500000E+01  9.8294985E-02
  1.1000000E+01  1.0701186E-01
  1.1500000E+01  1.1547972E-01
  1.2000000E+01  1.2368603E-01
  1.2500000E+01  1.3162260E-01
  1.3000000E+01  1.3928116E-01
  1.3500000E+01  1.4665087E-01
  1.4000000E+01  1.5371711E-01
  1.4500000E+01  1.6046096E-01
  1.5000000E+01  1.6685909E-01
  1.6000000E+01  1.7850764E-01
  1.7000000E+01  1.8841858E-01
  1.8000000E+01  1.9633843E-01
  1.9000000E+01  2.0204687E-01
  2.0000000E+01  2.0539845E-01
  2.1000000E+01  2.0635546E-01
  2.2000000E+01  2.0500206E-01
  2.3000000E+01  2.0153554E-01
  2.4000000E+01  1.9625017E-01
  2.5000000E+01  1.8949038E-01
  2.6000000E+01  1.8163016E-01
  2.7000000E+01  1.7302056E-01
  2.8000000E+01  1.6398692E-01
  2.9000000E+01  1.5479370E-01
  3.0000000E+01  1.4565953E-01
  3.1000000E+01  1.3674359E-01
  3.2000000E+01  1.2815982E-01
  3.3000000E+01  1.1998329E-01
  3.4000000E+01  1.1225636E-01
  3.5000000E+01  1.0499727E-01
  3.6000000E+01  9.8207999E-02
  3.8000000E+01  8.5988465E-02
  4.0000000E+01  7.5432993E-02
  4.2000000E+01  6.6332483E-02
  4.4000000E+01  5.8476794E-02
  4.6000000E+01  5.1676286E-02
  4.8000000E+01  4.5767677E-02
  5.0000000E+01  4.0615101E-02
  5.2500000E+01  3.5067369E-02
  5.5000000E+01  3.0349155E-02
  5.7500000E+01  2.6321040E-02
  6.0000000E+01  2.2871801E-02
  6.2500000E+01  1.9912171E-02
  6.5000000E+01  1.7367929E-02
  6.6250000E+01  1.6232069E-02
  6.7500000E+01  1.5177932E-02
  7.0000000E+01  1.3290456E-02
  7.2500000E+01  1.1661413E-02
  7.5000000E+01  1.0253457E-02
  7.7500000E+01  9.0346699E-03
  8.0000000E+01  7.9777347E-03
  8.2500000E+01  7.0592836E-03
  8.5000000E+01  6.2595037E-03
  8.7500000E+01  5.5615723E-03
  9.0000000E+01  4.9510638E-03
  9.2500000E+01  4.4157488E-03
  9.5000000E+01  3.9452969E-03
  9.7500000E+01  3.5309381E-03
  1.0000000E+02  3.1651869E-03
  1.0250000E+02  2.8416695E-03
  1.0500000E+02  2.5549452E-03
  1.1000000E+02  2.0740160E-03
  1.1250000E+02  1.8724884E-03
  1.1500000E+02  1.6928251E-03
  1.1750000E+02  1.5324406E-03
  1.2000000E+02  1.3891207E-03
  1.2500000E+02  1.1464140E-03
  1.2750000E+02  1.0438675E-03
  1.3000000E+02  9.5202552E-04
  1.3250000E+02  8.6971499E-04
  1.3500000E+02  7.9596516E-04
  1.4000000E+02  6.7074318E-04
  1.4250000E+02  6.1774543E-04
  1.4500000E+02  5.7025615E-04
  1.4750000E+02  5.2769461E-04
  1.5000000E+02  4.8958051E-04
  1.5500000E+02  4.2499971E-04
  1.6000000E+02  3.7347364E-04
  1.6500000E+02  3.3250689E-04
  1.6750000E+02  3.1533133E-04
  1.7000000E+02  3.0006717E-04
  1.7500000E+02  2.7454630E-04
  1.8000000E+02  2.5470685E-04
  1.8500000E+02  2.3955907E-04
  1.9000000E+02  2.2814699E-04
  1.9500000E+02  2.1971487E-04
  2.0000000E+02  2.1371025E-04
  2.0500000E+02  2.0971477E-04
  2.1000000E+02  2.0733270E-04
  2.1500000E+02  2.0621604E-04
  2.2000000E+02  2.0608588E-04
  2.2500000E+02  2.0671232E-04
  2.3000000E+02  2.0790941E-04
  2.3500000E+02  2.0954705E-04
  2.4000000E+02  2.1151745E-04
  2.4500000E+02  2.1372419E-04
  2.5000000E+02  2.1607987E-04
  2.5500000E+02  2.1850745E-04
  2.6000000E+02  2.2096087E-04
  2.7000000E+02  2.2582574E-04
  2.8000000E+02  2.3045703E-04
  2.9000000E+02  2.3468173E-04
  3.0000000E+02  2.3841979E-04
  3.1000000E+02  2.4162591E-04
  3.2000000E+02  2.4426737E-04
  3.4000000E+02  2.4790955E-04
  3.6000000E+02  2.4958610E-04
  3.8000000E+02  2.4958967E-04
  4.0000000E+02  2.4822164E-04
  4.2000000E+02  2.4572527E-04
  4.4000000E+02  2.4228451E-04
  4.6000000E+02  2.3807388E-04
  4.8000000E+02  2.3329043E-04
  5.0000000E+02  2.2810598E-04
  5.2500000E+02  2.2125548E-04
  5.5000000E+02  2.1415792E-04
  5.7500000E+02  2.0694897E-04
  6.0000000E+02  1.9972959E-04
  6.5000000E+02  1.8554551E-04
  6.7500000E+02  1.7868475E-04
  7.0000000E+02  1.7202560E-04
  7.2500000E+02  1.6558327E-04
  7.5000000E+02  1.5935743E-04
  8.0000000E+02  1.4754665E-04
  8.5000000E+02  1.3660907E-04
  9.0000000E+02  1.2656139E-04
  9.5000000E+02  1.1736046E-04
  1.0000000E+03  1.0893831E-04
  1.0500000E+03  1.0123148E-04
  1.1000000E+03  9.4180939E-05
  1.1500000E+03  8.7727687E-05
  1.2000000E+03  8.1812629E-05
  1.2500000E+03  7.6382728E-05
  1.3000000E+03  7.1393105E-05
  1.3500000E+03  6.6804938E-05
  1.4000000E+03  6.2582537E-05
  1.4500000E+03  5.8692942E-05
  1.5000000E+03  5.5105984E-05
  1.6000000E+03  4.8733073E-05
  1.7000000E+03  4.3270618E-05
  1.8000000E+03  3.8561719E-05
  1.9000000E+03  3.4486030E-05
  2.0000000E+03  3.0946273E-05
  2.1000000E+03  2.7859197E-05
  2.2000000E+03  2.5155112E-05
  2.3000000E+03  2.2777257E-05
  2.4000000E+03  2.0679186E-05
  2.5000000E+03  1.8822025E-05
  2.6000000E+03  1.7173037E-05
  2.7000000E+03  1.5704562E-05
  2.8000000E+03  1.4393128E-05
  2.9000000E+03  1.3218630E-05
  3.0000000E+03  1.2163877E-05
  3.1000000E+03  1.1214200E-05
  3.2000000E+03  1.0357088E-05
  3.3000000E+03  9.5818351E-06
  3.4000000E+03  8.8791601E-06
  3.5000000E+03  8.2409844E-06
  3.6000000E+03  7.6602198E-06
  3.8000000E+03  6.6468669E-06
  4.0000000E+03  5.7981736E-06
  4.2000000E+03  5.0826067E-06
  4.4000000E+03  4.4755676E-06
  4.6000000E+03  3.9576675E-06
  4.8000000E+03  3.5134922E-06
  5.0000000E+03  3.1306701E-06
  5.2500000E+03  2.7233255E-06
  5.5000000E+03  2.3807305E-06
  5.7500000E+03  2.0907789E-06
  5.8750000E+03  1.9624955E-06
  6.0000000E+03  1.8439779E-06
  6.2500000E+03  1.6327895E-06
  6.5000000E+03  1.4511723E-06
  6.7500000E+03  1.2942531E-06
  7.0000000E+03  1.1580776E-06
  7.2500000E+03  1.0394152E-06
  7.5000000E+03  9.3561087E-07
  7.7500000E+03  8.4447163E-07
  8.0000000E+03  7.6417599E-07
  8.2500000E+03  6.9320330E-07
  8.5000000E+03  6.3027774E-07
  8.7500000E+03  5.7432391E-07
  9.0000000E+03  5.2443138E-07
  9.2500000E+03  4.7982621E-07
  9.5000000E+03  4.3984800E-07
  9.7500000E+03  4.0393105E-07
  1.0000000E+04  3.7158916E-07
  1.0250000E+04  3.4240293E-07
  1.0500000E+04  3.1600953E-07
  1.0750000E+04  2.9209406E-07
  1.1000000E+04  2.7038242E-07
  1.1250000E+04  2.5063537E-07
  1.1500000E+04  2.3264355E-07
  1.2000000E+04  2.0121275E-07
  1.2500000E+04  1.7486780E-07
  1.3000000E+04  1.5265463E-07
  1.3500000E+04  1.3382180E-07
  1.4000000E+04  1.1777263E-07
  1.4500000E+04  1.0402978E-07
  1.5000000E+04  9.2208695E-08
  1.5500000E+04  8.1997464E-08
  1.6000000E+04  7.3141593E-08
  1.6500000E+04  6.5432235E-08
  1.7000000E+04  5.8697032E-08
  1.7500000E+04  5.2793021E-08
  1.8000000E+04  4.7601052E-08
  1.8500000E+04  4.3021365E-08
  1.9000000E+04  3.8970062E-08
  1.9500000E+04  3.5376297E-08
  2.0000000E+04  3.2179992E-08
  2.0500000E+04  2.9330017E-08
  2.1000000E+04  2.6782716E-08
  2.1500000E+04  2.4500694E-08
  2.2000000E+04  2.2451807E-08
  2.2500000E+04  2.0608340E-08
  2.3000000E+04  1.8946323E-08
  2.3500000E+04  1.7444968E-08
  2.4000000E+04  1.6086201E-08
  2.4500000E+04  1.4854261E-08
  2.5000000E+04  1.3735366E-08
  2.6000000E+04  1.1789878E-08
  2.7000000E+04  1.0169584E-08
  2.8000000E+04  8.8121217E-09
  2.9000000E+04  7.6685523E-09
  3.0000000E+04  6.7001760E-09
  3.1000000E+04  5.8761657E-09
  3.2000000E+04  5.1718001E-09
  3.3000000E+04  4.5671238E-09
  3.4000000E+04  4.0459263E-09
  3.5000000E+04  3.5949640E-09
  3.6000000E+04  3.2033619E-09
  3.7000000E+04  2.8621418E-09
  3.8000000E+04  2.5638540E-09
  3.9000000E+04  2.3022893E-09
  4.0000000E+04  2.0722508E-09
  4.1000000E+04  1.8693709E-09
  4.2000000E+04  1.6899632E-09
  4.3000000E+04  1.5309051E-09
  4.4000000E+04  1.3895421E-09
  4.5000000E+04  1.2636099E-09
  4.6000000E+04  1.1511710E-09
  4.7000000E+04  1.0505620E-09
  4.8000000E+04  9.6035077E-10
  5.0000000E+04  8.0634052E-10
  5.1250000E+04  7.2511249E-10
  5.2500000E+04  6.5352549E-10
  5.3750000E+04  5.9026674E-10
  5.5000000E+04  5.3422447E-10
  5.7500000E+04  4.4014862E-10
  5.8750000E+04  4.0061993E-10
  6.0000000E+04  3.6527625E-10
  6.1250000E+04  3.3360862E-10
  6.2500000E+04  3.0517785E-10
  6.3750000E+04  2.7960387E-10
  6.5000000E+04  2.5655689E-10
  6.6250000E+04  2.3575001E-10
  6.7500000E+04  2.1693304E-10
  6.8750000E+04  1.9988727E-10
  7.0000000E+04  1.8442112E-10
  7.1250000E+04  1.7036641E-10
  7.2500000E+04  1.5757514E-10
  7.3750000E+04  1.4591681E-10
  7.5000000E+04  1.3527608E-10
  7.7500000E+04  1.1665063E-10
  8.0000000E+04  1.0101208E-10
  8.2500000E+04  8.7816625E-11
  8.5000000E+04  7.6630720E-11
  8.7500000E+04  6.7106600E-11
  9.0000000E+04  5.8963880E-11
  9.2500000E+04  5.1975075E-11
  9.5000000E+04  4.5954413E-11
  9.7500000E+04  4.0749431E-11
  1.0000000E+05  3.6234057E-11
  1.0250000E+05  3.2303595E-11
  1.0500000E+05  2.8871213E-11
  1.0750000E+05  2.5864595E-11
  1.1000000E+05  2.3223326E-11
  1.1250000E+05  2.0897408E-11
  1.1500000E+05  1.8844820E-11
  1.1750000E+05  1.7029630E-11
  1.2000000E+05  1.5421053E-11
  
  
#  74  24  P1  EION =  8.667000000E+00 eV   262
#  S(0) = 2.516654E+00
  4.3335000E-02  0.0000000E+00
  4.3335000E+00  0.0000000E+00
  4.3335000E+00  5.3773535E-01
  8.6670000E+00  5.3773535E-01
  8.6670000E+00  5.5741282E-02
  8.6697211E+00  5.5741282E-02
  8.7027490E+00  5.4743607E-02
  8.7357769E+00  5.3767379E-02
  8.7688048E+00  5.2812061E-02
  8.8018327E+00  5.1877122E-02
  8.8678885E+00  5.0066362E-02
  8.9339442E+00  4.8331182E-02
  9.0000000E+00  4.6667894E-02
  9.2500000E+00  4.0965264E-02
  9.5000000E+00  3.6079697E-02
  9.7500000E+00  3.1876856E-02
  1.0000000E+01  2.8247286E-02
  1.0250000E+01  2.5101294E-02
  1.0500000E+01  2.2365011E-02
  1.0750000E+01  1.9977284E-02
  1.1000000E+01  1.7887253E-02
  1.1250000E+01  1.6052423E-02
  1.1500000E+01  1.4437139E-02
  1.1750000E+01  1.3011363E-02
  1.2000000E+01  1.1749690E-02
  1.2250000E+01  1.0630555E-02
  1.2500000E+01  9.6355887E-03
  1.2750000E+01  8.7490860E-03
  1.3000000E+01  7.9575871E-03
  1.3250000E+01  7.2495052E-03
  1.3500000E+01  6.6148557E-03
  1.3750000E+01  6.0449866E-03
  1.4000000E+01  5.5324095E-03
  1.4250000E+01  5.0705935E-03
  1.4500000E+01  4.6538581E-03
  1.4750000E+01  4.2772350E-03
  1.5000000E+01  3.9363592E-03
  1.5250000E+01  3.6274208E-03
  1.5500000E+01  3.3470522E-03
  1.5750000E+01  3.0922766E-03
  1.6000000E+01  2.8604875E-03
  1.6500000E+01  2.4568361E-03
  1.7000000E+01  2.1204869E-03
  1.7500000E+01  1.8390852E-03
  1.8000000E+01  1.6027858E-03
  1.8500000E+01  1.4036868E-03
  1.9000000E+01  1.2354053E-03
  1.9500000E+01  1.0927929E-03
  2.0000000E+01  9.7159405E-04
  2.0500000E+01  8.6839040E-04
  2.1000000E+01  7.8031646E-04
  2.1500000E+01  7.0501002E-04
  2.2000000E+01  6.4053975E-04
  2.2500000E+01  5.8526383E-04
  2.3000000E+01  5.3781233E-04
  2.3500000E+01  4.9704920E-04
  2.4000000E+01  4.6201292E-04
  2.4500000E+01  4.3188717E-04
  2.5000000E+01  4.0597179E-04
  2.6000000E+01  3.6452570E-04
  2.6500000E+01  3.4807986E-04
  2.7000000E+01  3.3396100E-04
  2.7500000E+01  3.2185372E-04
  2.8000000E+01  3.1149865E-04
  2.8500000E+01  3.0267052E-04
  2.9000000E+01  2.9515578E-04
  2.9500000E+01  2.8877450E-04
  3.0000000E+01  2.8337776E-04
  3.1000000E+01  2.7505221E-04
  3.2000000E+01  2.6931615E-04
  3.3000000E+01  2.6550701E-04
  3.4000000E+01  2.6313262E-04
  3.5000000E+01  2.6181164E-04
  3.6000000E+01  2.6124649E-04
  3.7000000E+01  2.6120772E-04
  3.8000000E+01  2.6152739E-04
  3.9000000E+01  2.6207087E-04
  4.0000000E+01  2.6272909E-04
  4.2000000E+01  2.6410811E-04
  4.4000000E+01  2.6524364E-04
  4.6000000E+01  2.6590465E-04
  4.8000000E+01  2.6598327E-04
  5.0000000E+01  2.6544172E-04
  5.2500000E+01  2.6391595E-04
  5.5000000E+01  2.6151666E-04
  5.7500000E+01  2.5835650E-04
  6.0000000E+01  2.5455243E-04
  6.5000000E+01  2.4549461E-04
  6.7500000E+01  2.4045571E-04
  7.0000000E+01  2.3520238E-04
  7.2500000E+01  2.2981119E-04
  7.5000000E+01  2.2434972E-04
  8.0000000E+01  2.1342328E-04
  8.5000000E+01  2.0274581E-04
  9.0000000E+01  1.9251583E-04
  9.5000000E+01  1.8284067E-04
  1.0000000E+02  1.7376700E-04
  1.0500000E+02  1.6529989E-04
  1.1000000E+02  1.5742263E-04
  1.1500000E+02  1.5010391E-04
  1.2000000E+02  1.4330745E-04
  1.2500000E+02  1.3699590E-04
  1.3000000E+02  1.3113248E-04
  1.3500000E+02  1.2568238E-04
  1.4000000E+02  1.2061424E-04
  1.4500000E+02  1.1589871E-04
  1.5000000E+02  1.1150827E-04
  1.6000000E+02  1.0360233E-04
  1.7000000E+02  9.6711986E-05
  1.8000000E+02  9.0667645E-05
  1.9000000E+02  8.5323478E-05
  2.0000000E+02  8.0546084E-05
  2.1000000E+02  7.6228916E-05
  2.2000000E+02  7.2284078E-05
  2.3000000E+02  6.8643815E-05
  2.4000000E+02  6.5261358E-05
  2.5000000E+02  6.2103896E-05
  2.6000000E+02  5.9146532E-05
  2.7000000E+02  5.6375491E-05
  2.8000000E+02  5.3779852E-05
  2.9000000E+02  5.1348918E-05
  3.0000000E+02  4.9073446E-05
  3.1000000E+02  4.6944390E-05
  3.2000000E+02  4.4952591E-05
  3.4000000E+02  4.1342229E-05
  3.6000000E+02  3.8169275E-05
  3.8000000E+02  3.5373065E-05
  4.0000000E+02  3.2903563E-05
  4.2000000E+02  3.0716316E-05
  4.4000000E+02  2.8772039E-05
  4.6000000E+02  2.7035587E-05
  4.8000000E+02  2.5471057E-05
  5.0000000E+02  2.4049082E-05
  5.2500000E+02  2.2439169E-05
  5.5000000E+02  2.0986596E-05
  5.7500000E+02  1.9668240E-05
  6.0000000E+02  1.8470192E-05
  6.5000000E+02  1.6389931E-05
  6.7500000E+02  1.5485954E-05
  7.0000000E+02  1.4659715E-05
  7.2500000E+02  1.3903198E-05
  7.5000000E+02  1.3209700E-05
  8.0000000E+02  1.1987913E-05
  8.2500000E+02  1.1447243E-05
  8.5000000E+02  1.0945350E-05
  8.7500000E+02  1.0477400E-05
  9.0000000E+02  1.0039608E-05
  9.5000000E+02  9.2438054E-06
  1.0000000E+03  8.5398499E-06
  1.0500000E+03  7.9146759E-06
  1.1000000E+03  7.3583819E-06
  1.1500000E+03  6.8622172E-06
  1.2000000E+03  6.4183605E-06
  1.2500000E+03  6.0200459E-06
  1.3000000E+03  5.6605563E-06
  1.3500000E+03  5.3336246E-06
  1.4000000E+03  5.0343235E-06
  1.4500000E+03  4.7593464E-06
  1.5000000E+03  4.5063904E-06
  1.6000000E+03  4.0585123E-06
  1.7000000E+03  3.6766813E-06
  1.8000000E+03  3.3493400E-06
  1.9000000E+03  3.0653771E-06
  2.0000000E+03  2.8158593E-06
  2.1000000E+03  2.5953926E-06
  2.2000000E+03  2.4002691E-06
  2.3000000E+03  2.2270009E-06
  2.4000000E+03  2.0722852E-06
  2.5000000E+03  1.9334109E-06
  2.6000000E+03  1.8081619E-06
  2.7000000E+03  1.6947113E-06
  2.8000000E+03  1.5915521E-06
  2.9000000E+03  1.4975153E-06
  3.0000000E+03  1.4116379E-06
  3.1000000E+03  1.3330683E-06
  3.2000000E+03  1.2610005E-06
  3.3000000E+03  1.1946701E-06
  3.4000000E+03  1.1334243E-06
  3.5000000E+03  1.0767103E-06
  3.6000000E+03  1.0240944E-06
  3.8000000E+03  9.2975864E-07
  4.0000000E+03  8.4793785E-07
  4.2000000E+03  7.7649509E-07
  4.4000000E+03  7.1367867E-07
  4.6000000E+03  6.5812104E-07
  4.8000000E+03  6.0874244E-07
  5.0000000E+03  5.6466021E-07
  5.2500000E+03  5.1591974E-07
  5.5000000E+03  4.7318901E-07
  5.7500000E+03  4.3552437E-07
  6.0000000E+03  4.0213773E-07
  6.5000000E+03  3.4576842E-07
  6.7500000E+03  3.2185449E-07
  7.0000000E+03  3.0029692E-07
  7.2500000E+03  2.8079833E-07
  7.5000000E+03  2.6310600E-07
  8.0000000E+03  2.3231011E-07
  8.5000000E+03  2.0652554E-07
  9.0000000E+03  1.8472141E-07
  9.5000000E+03  1.6611930E-07
  1.0000000E+04  1.5012262E-07
  1.0500000E+04  1.3626821E-07
  1.1000000E+04  1.2419173E-07
  1.1500000E+04  1.1360297E-07
  1.2000000E+04  1.0426833E-07
  1.2500000E+04  9.5998390E-08
  1.3000000E+04  8.8638226E-08
  1.3500000E+04  8.2060133E-08
  1.4000000E+04  7.6158057E-08
  1.4500000E+04  7.0843335E-08
  1.5000000E+04  6.6041369E-08
  1.5500000E+04  6.1689021E-08
  1.6000000E+04  5.7732587E-08
  1.6500000E+04  5.4126153E-08
  1.7000000E+04  5.0830248E-08
  1.8000000E+04  4.5038201E-08
  1.9000000E+04  4.0133905E-08
  2.0000000E+04  3.5947620E-08
  2.1000000E+04  3.2348124E-08
  2.2000000E+04  2.9232688E-08
  2.3000000E+04  2.6520057E-08
  2.4000000E+04  2.4145293E-08
  2.5000000E+04  2.2055890E-08
  2.6000000E+04  2.0208921E-08
  2.7000000E+04  1.8569111E-08
  2.8000000E+04  1.7107329E-08
  2.9000000E+04  1.5799389E-08
  3.0000000E+04  1.4625051E-08
  3.1000000E+04  1.3567254E-08
  3.2000000E+04  1.2611521E-08
  3.3000000E+04  1.1745509E-08
  3.4000000E+04  1.0958663E-08
  3.5000000E+04  1.0241918E-08
  3.6000000E+04  9.5874574E-09
  3.8000000E+04  8.4391962E-09
  4.0000000E+04  7.4695229E-09
  4.2000000E+04  6.6444262E-09
  4.4000000E+04  5.9374999E-09
  4.6000000E+04  5.3280217E-09
  4.8000000E+04  4.7995558E-09
  5.0000000E+04  4.3389242E-09
  5.2500000E+04  3.8424773E-09
  5.5000000E+04  3.4188951E-09
  5.7500000E+04  3.0551795E-09
  5.8750000E+04  2.8924733E-09
  6.0000000E+04  2.7410538E-09
  6.2500000E+04  2.4683050E-09
  6.5000000E+04  2.2303093E-09
  6.7500000E+04  2.0216835E-09
  7.0000000E+04  1.8380208E-09
  7.2500000E+04  1.6756851E-09
  7.5000000E+04  1.5316600E-09
  7.7500000E+04  1.4034302E-09
  8.0000000E+04  1.2888940E-09
  8.2500000E+04  1.1862869E-09
  8.5000000E+04  1.0941099E-09
  9.0000000E+04  9.3608586E-10
  9.2500000E+04  8.6815226E-10
  9.5000000E+04  8.0645269E-10
  9.7500000E+04  7.5027670E-10
  1.0000000E+05  6.9904227E-10
  1.0500000E+05  6.0954850E-10


==> anc/colstop/sbethe/sdbase/oos75.tab <==
# Atomic number = 75   (Re)
#
#      W/eV         OOS*eV
  
  
#  75   1  K1  EION =  7.168100000E+04 eV   233
#  S(0) = 8.628740E-01
  7.1673802E+02  0.0000000E+00
  7.1673802E+04  0.0000000E+00
  7.1673802E+04  2.7538093E-05
  7.1681000E+04  2.7538093E-05
  7.1681719E+04  2.7538093E-05
  7.1682358E+04  2.7129630E-05
  7.1682997E+04  2.6761155E-05
  7.1683636E+04  2.6427633E-05
  7.1684276E+04  2.6124921E-05
  7.1685554E+04  2.5598740E-05
  7.1686833E+04  2.5161168E-05
  7.1689390E+04  2.4493120E-05
  7.1691947E+04  2.4034170E-05
  7.1697061E+04  2.3537872E-05
  7.1699618E+04  2.3432849E-05
  7.1702176E+04  2.3391496E-05
  7.1707290E+04  2.3433374E-05
  7.1712404E+04  2.3561271E-05
  7.1717518E+04  2.3710071E-05
  7.1722633E+04  2.3841247E-05
  7.1732861E+04  2.3990010E-05
  7.1743090E+04  2.3997567E-05
  7.1753318E+04  2.3937036E-05
  7.1763547E+04  2.3876113E-05
  7.1773775E+04  2.3847266E-05
  7.1784004E+04  2.3851678E-05
  7.1794232E+04  2.3874262E-05
  7.1804461E+04  2.3897122E-05
  7.1814689E+04  2.3907963E-05
  7.1824918E+04  2.3903154E-05
  7.1835146E+04  2.3885221E-05
  7.1845375E+04  2.3861172E-05
  7.1865832E+04  2.3819065E-05
  7.1886289E+04  2.3803322E-05
  7.1906746E+04  2.3803960E-05
  7.1927203E+04  2.3799051E-05
  7.1947660E+04  2.3779444E-05
  7.1968117E+04  2.3751178E-05
  7.2009031E+04  2.3707088E-05
  7.2049945E+04  2.3685004E-05
  7.2090859E+04  2.3650446E-05
  7.2131773E+04  2.3604866E-05
  7.2172687E+04  2.3570316E-05
  7.2254516E+04  2.3504503E-05
  7.2336344E+04  2.3426154E-05
  7.2418172E+04  2.3359887E-05
  7.2500000E+04  2.3285010E-05
  7.2812500E+04  2.3019318E-05
  7.3125000E+04  2.2756556E-05
  7.3437500E+04  2.2494891E-05
  7.3750000E+04  2.2238664E-05
  7.5000000E+04  2.1235773E-05
  7.7500000E+04  1.9383747E-05
  8.0000000E+04  1.7732353E-05
  8.5000000E+04  1.4937651E-05
  9.0000000E+04  1.2680852E-05
  9.5000000E+04  1.0840675E-05
  1.0000000E+05  9.3273127E-06
  1.0500000E+05  8.0727335E-06
  1.1000000E+05  7.0250102E-06
  1.1500000E+05  6.1440848E-06
  1.2000000E+05  5.3987427E-06
  1.2500000E+05  4.7644378E-06
  1.3000000E+05  4.2217021E-06
  1.3500000E+05  3.7549699E-06
  1.4000000E+05  3.3517023E-06
  1.4500000E+05  3.0017297E-06
  1.5000000E+05  2.6967464E-06
  1.5500000E+05  2.4299304E-06
  1.6000000E+05  2.1956452E-06
  1.6500000E+05  1.9892079E-06
  1.7000000E+05  1.8067094E-06
  1.8000000E+05  1.5009247E-06
  1.9000000E+05  1.2577120E-06
  2.0000000E+05  1.0622259E-06
  2.1000000E+05  9.0359141E-07
  2.2000000E+05  7.7373175E-07
  2.3000000E+05  6.6657059E-07
  2.4000000E+05  5.7748353E-07
  2.5000000E+05  5.0291383E-07
  2.6000000E+05  4.4009798E-07
  2.7000000E+05  3.8686994E-07
  2.8000000E+05  3.4151688E-07
  2.9000000E+05  3.0267396E-07
  3.0000000E+05  2.6924557E-07
  3.1000000E+05  2.4034592E-07
  3.2000000E+05  2.1525452E-07
  3.3000000E+05  1.9338152E-07
  3.4000000E+05  1.7424133E-07
  3.5000000E+05  1.5743207E-07
  3.6000000E+05  1.4261937E-07
  3.8000000E+05  1.1791027E-07
  4.0000000E+05  9.8368521E-08
  4.2000000E+05  8.2743406E-08
  4.4000000E+05  7.0124690E-08
  4.6000000E+05  5.9840456E-08
  4.8000000E+05  5.1388233E-08
  5.0000000E+05  4.4387793E-08
  5.2500000E+05  3.7242119E-08
  5.5000000E+05  3.1487341E-08
  5.7500000E+05  2.6809036E-08
  5.8750000E+05  2.4797923E-08
  6.0000000E+05  2.2973031E-08
  6.2500000E+05  1.9802704E-08
  6.5000000E+05  1.7163361E-08
  6.7500000E+05  1.4951201E-08
  7.0000000E+05  1.3085434E-08
  7.2500000E+05  1.1502639E-08
  7.5000000E+05  1.0152592E-08
  7.7500000E+05  8.9952127E-09
  8.0000000E+05  7.9982875E-09
  8.2500000E+05  7.1357411E-09
  8.5000000E+05  6.3863292E-09
  8.7500000E+05  5.7326433E-09
  9.0000000E+05  5.1603350E-09
  9.2500000E+05  4.6575124E-09
  9.5000000E+05  4.2142701E-09
  1.0000000E+06  3.4746862E-09
  1.0500000E+06  2.8897323E-09
  1.1000000E+06  2.4221694E-09
  1.1500000E+06  2.0448368E-09
  1.2000000E+06  1.7376433E-09
  1.2500000E+06  1.4855356E-09
  1.3000000E+06  1.2771019E-09
  1.3500000E+06  1.1035969E-09
  1.4000000E+06  9.5825157E-10
  1.4500000E+06  8.3577882E-10
  1.5000000E+06  7.3201303E-10
  1.5500000E+06  6.4364612E-10
  1.6000000E+06  5.6803184E-10
  1.6500000E+06  5.0303841E-10
  1.7000000E+06  4.4693729E-10
  1.7500000E+06  3.9831858E-10
  1.8000000E+06  3.5602567E-10
  1.8500000E+06  3.1910442E-10
  1.9000000E+06  2.8676373E-10
  1.9500000E+06  2.5834457E-10
  2.0000000E+06  2.3329538E-10
  2.0500000E+06  2.1115257E-10
  2.1000000E+06  1.9152486E-10
  2.2000000E+06  1.5853818E-10
  2.3000000E+06  1.3222996E-10
  2.4000000E+06  1.1105758E-10
  2.5000000E+06  9.3876471E-11
  2.6000000E+06  7.9827187E-11
  2.7000000E+06  6.8257068E-11
  2.8000000E+06  5.8665426E-11
  2.9000000E+06  5.0664743E-11
  3.0000000E+06  4.3952584E-11
  3.1000000E+06  3.8291079E-11
  3.2000000E+06  3.3491661E-11
  3.3000000E+06  2.9403729E-11
  3.4000000E+06  2.5906199E-11
  3.5000000E+06  2.2901094E-11
  3.6000000E+06  2.0308718E-11
  3.7000000E+06  1.8063885E-11
  3.8000000E+06  1.6113004E-11
  3.9000000E+06  1.4411800E-11
  4.0000000E+06  1.2923505E-11
  4.1000000E+06  1.1617450E-11
  4.2000000E+06  1.0467940E-11
  4.3000000E+06  9.4533626E-12
  4.4000000E+06  8.5554668E-12
  4.6000000E+06  7.0501683E-12
  4.8000000E+06  5.8538297E-12
  5.0000000E+06  4.8945106E-12
  5.1250000E+06  4.3909989E-12
  5.2500000E+06  3.9487598E-12
  5.3750000E+06  3.5592197E-12
  5.5000000E+06  3.2151572E-12
  5.7500000E+06  2.6399604E-12
  5.8750000E+06  2.3992279E-12
  6.0000000E+06  2.1844934E-12
  6.2500000E+06  1.8205307E-12
  6.5000000E+06  1.5272292E-12
  6.7500000E+06  1.2890240E-12
  7.0000000E+06  1.0941668E-12
  7.2500000E+06  9.3369755E-13
  7.5000000E+06  8.0071747E-13
  7.7500000E+06  6.8986738E-13
  8.0000000E+06  5.9695331E-13
  8.2500000E+06  5.1866894E-13
  8.5000000E+06  4.5238908E-13
  8.7500000E+06  3.9601526E-13
  9.0000000E+06  3.4785915E-13
  9.2500000E+06  3.0655426E-13
  9.5000000E+06  2.7098787E-13
  9.7500000E+06  2.4024925E-13
  1.0000000E+07  2.1358971E-13
  1.0250000E+07  1.9039074E-13
  1.0500000E+07  1.7013904E-13
  1.0750000E+07  1.5240678E-13
  1.1000000E+07  1.3683581E-13
  1.1250000E+07  1.2312510E-13
  1.1500000E+07  1.1102065E-13
  1.2000000E+07  9.0802273E-14
  1.2500000E+07  7.4815809E-14
  1.3000000E+07  6.2064287E-14
  1.3500000E+07  5.1810606E-14
  1.4000000E+07  4.3503594E-14
  1.4500000E+07  3.6726841E-14
  1.5000000E+07  3.1162582E-14
  1.5500000E+07  2.6566067E-14
  1.6000000E+07  2.2747405E-14
  1.6500000E+07  1.9558118E-14
  1.7000000E+07  1.6881279E-14
  1.7500000E+07  1.4624118E-14
  1.8000000E+07  1.2712512E-14
  1.8500000E+07  1.1086846E-14
  1.9000000E+07  9.6987198E-15
  1.9500000E+07  8.5087974E-15
  2.0000000E+07  7.4850445E-15
  2.0500000E+07  6.6012306E-15
  2.1000000E+07  5.8359387E-15
  2.1500000E+07  5.1716012E-15
  2.2000000E+07  4.5934913E-15
  2.2500000E+07  4.0892130E-15
  2.3000000E+07  3.6482997E-15
  2.3500000E+07  3.2616923E-15
  2.4000000E+07  2.9215615E-15
  2.4500000E+07  2.6213812E-15
  2.5000000E+07  2.3556963E-15
  2.6000000E+07  1.9102131E-15
  2.7000000E+07  1.5570017E-15
  2.8000000E+07  1.2758489E-15
  2.9000000E+07  1.0511240E-15
  3.0000000E+07  8.7040402E-16
  3.1000000E+07  7.2385188E-16
  3.2000000E+07  6.0412057E-16
  3.3000000E+07  5.0573371E-16
  3.4000000E+07  4.2477878E-16
  3.5000000E+07  3.5814529E-16
  3.6000000E+07  3.0323718E-16
  
  
#  75   2  L1  EION =  1.253200000E+04 eV   252
#  S(0) = 1.001332E+00
  1.2525265E+02  0.0000000E+00
  1.2525265E+04  0.0000000E+00
  1.2525265E+04  9.8744966E-05
  1.2532000E+04  9.8744966E-05
  1.2532125E+04  9.8744966E-05
  1.2532491E+04  9.7745465E-05
  1.2532856E+04  9.6809335E-05
  1.2533222E+04  9.5931214E-05
  1.2533587E+04  9.5106341E-05
  1.2534318E+04  9.3599872E-05
  1.2535049E+04  9.2261274E-05
  1.2536511E+04  9.0000320E-05
  1.2537974E+04  8.8186778E-05
  1.2540898E+04  8.5552829E-05
  1.2543822E+04  8.3869947E-05
  1.2546746E+04  8.2846530E-05
  1.2549670E+04  8.2289045E-05
  1.2552595E+04  8.2059875E-05
  1.2555519E+04  8.2056636E-05
  1.2561367E+04  8.2433568E-05
  1.2567216E+04  8.2989116E-05
  1.2573064E+04  8.3483477E-05
  1.2578913E+04  8.3808552E-05
  1.2590609E+04  8.3922943E-05
  1.2596458E+04  8.3797174E-05
  1.2602306E+04  8.3621810E-05
  1.2608155E+04  8.3441413E-05
  1.2614003E+04  8.3285979E-05
  1.2625700E+04  8.3097601E-05
  1.2637397E+04  8.3052663E-05
  1.2649094E+04  8.3063524E-05
  1.2660791E+04  8.3045662E-05
  1.2672488E+04  8.2958863E-05
  1.2695881E+04  8.2625539E-05
  1.2719275E+04  8.2295415E-05
  1.2742669E+04  8.2083806E-05
  1.2766063E+04  8.1913249E-05
  1.2789456E+04  8.1692596E-05
  1.2812850E+04  8.1418130E-05
  1.2859638E+04  8.0904096E-05
  1.2883031E+04  8.0693371E-05
  1.2906425E+04  8.0480977E-05
  1.2929819E+04  8.0249862E-05
  1.2953213E+04  7.9997757E-05
  1.3000000E+04  7.9507580E-05
  1.3031250E+04  7.9207232E-05
  1.3062500E+04  7.8914320E-05
  1.3093750E+04  7.8611445E-05
  1.3125000E+04  7.8293060E-05
  1.3187500E+04  7.7677108E-05
  1.3250000E+04  7.7090276E-05
  1.3375000E+04  7.5900971E-05
  1.3500000E+04  7.4748631E-05
  1.3625000E+04  7.3616721E-05
  1.3750000E+04  7.2507274E-05
  1.4000000E+04  7.0361068E-05
  1.4500000E+04  6.6310921E-05
  1.5000000E+04  6.2558656E-05
  1.6000000E+04  5.5866566E-05
  1.7000000E+04  5.0100948E-05
  1.8000000E+04  4.5113115E-05
  1.9000000E+04  4.0776208E-05
  2.0000000E+04  3.6987754E-05
  2.1000000E+04  3.3662691E-05
  2.2000000E+04  3.0731065E-05
  2.3000000E+04  2.8135577E-05
  2.4000000E+04  2.5828585E-05
  2.5000000E+04  2.3770407E-05
  2.6000000E+04  2.1927891E-05
  2.7000000E+04  2.0273126E-05
  2.8000000E+04  1.8782479E-05
  2.9000000E+04  1.7435846E-05
  3.0000000E+04  1.6216040E-05
  3.1000000E+04  1.5108295E-05
  3.2000000E+04  1.4099892E-05
  3.4000000E+04  1.2338504E-05
  3.6000000E+04  1.0859858E-05
  3.8000000E+04  9.6089310E-06
  4.0000000E+04  8.5431665E-06
  4.2000000E+04  7.6292829E-06
  4.4000000E+04  6.8409837E-06
  4.6000000E+04  6.1572900E-06
  4.8000000E+04  5.5613252E-06
  5.0000000E+04  5.0393961E-06
  5.2500000E+04  4.4742473E-06
  5.5000000E+04  3.9898279E-06
  5.7500000E+04  3.5721986E-06
  6.0000000E+04  3.2102237E-06
  6.5000000E+04  2.6190438E-06
  6.7500000E+04  2.3765980E-06
  7.0000000E+04  2.1626905E-06
  7.2500000E+04  1.9732568E-06
  7.5000000E+04  1.8049087E-06
  7.7500000E+04  1.6548061E-06
  8.0000000E+04  1.5205565E-06
  8.2500000E+04  1.4001340E-06
  8.5000000E+04  1.2918154E-06
  9.0000000E+04  1.1058127E-06
  9.5000000E+04  9.5308812E-07
  1.0000000E+05  8.2658268E-07
  1.0500000E+05  7.2095572E-07
  1.1000000E+05  6.3211655E-07
  1.1500000E+05  5.5689583E-07
  1.2000000E+05  4.9281268E-07
  1.2500000E+05  4.3790656E-07
  1.3000000E+05  3.9061442E-07
  1.3500000E+05  3.4968019E-07
  1.4000000E+05  3.1408663E-07
  1.4500000E+05  2.8300432E-07
  1.5000000E+05  2.5575254E-07
  1.5500000E+05  2.3176908E-07
  1.6000000E+05  2.1058707E-07
  1.6500000E+05  1.9181674E-07
  1.7000000E+05  1.7513091E-07
  1.8000000E+05  1.4695158E-07
  1.9000000E+05  1.2430637E-07
  2.0000000E+05  1.0592546E-07
  2.1000000E+05  9.0869681E-08
  2.2000000E+05  7.8434732E-08
  2.3000000E+05  6.8085967E-08
  2.4000000E+05  5.9412827E-08
  2.5000000E+05  5.2096774E-08
  2.6000000E+05  4.5888293E-08
  2.7000000E+05  4.0590191E-08
  2.8000000E+05  3.6045350E-08
  2.9000000E+05  3.2127630E-08
  3.0000000E+05  2.8735032E-08
  3.1000000E+05  2.5784534E-08
  3.2000000E+05  2.3208133E-08
  3.3000000E+05  2.0949810E-08
  3.4000000E+05  1.8963156E-08
  3.5000000E+05  1.7209524E-08
  3.6000000E+05  1.5656575E-08
  3.7000000E+05  1.4277124E-08
  3.8000000E+05  1.3048212E-08
  3.9000000E+05  1.1950369E-08
  4.0000000E+05  1.0967023E-08
  4.2000000E+05  9.2891837E-09
  4.4000000E+05  7.9236906E-09
  4.6000000E+05  6.8027500E-09
  4.8000000E+05  5.8752280E-09
  5.0000000E+05  5.1021034E-09
  5.2500000E+05  4.3076521E-09
  5.5000000E+05  3.6633435E-09
  5.7500000E+05  3.1361236E-09
  5.8750000E+05  2.9084126E-09
  6.0000000E+05  2.7011749E-09
  6.2500000E+05  2.3396369E-09
  6.5000000E+05  2.0370254E-09
  6.7500000E+05  1.7821001E-09
  7.0000000E+05  1.5660569E-09
  7.2500000E+05  1.3819433E-09
  7.5000000E+05  1.2242236E-09
  7.7500000E+05  1.0884563E-09
  8.0000000E+05  9.7105319E-10
  8.2500000E+05  8.6909623E-10
  8.5000000E+05  7.8019663E-10
  8.7500000E+05  7.0238807E-10
  9.0000000E+05  6.3404316E-10
  9.2500000E+05  5.7380789E-10
  9.5000000E+05  5.2055003E-10
  9.7500000E+05  4.7331845E-10
  1.0000000E+06  4.3131064E-10
  1.0250000E+06  3.9384658E-10
  1.0500000E+06  3.6034776E-10
  1.1000000E+06  3.0334020E-10
  1.1500000E+06  2.5711684E-10
  1.2000000E+06  2.1931874E-10
  1.2500000E+06  1.8816910E-10
  1.3000000E+06  1.6231410E-10
  1.3500000E+06  1.4071141E-10
  1.4000000E+06  1.2255069E-10
  1.4500000E+06  1.0719625E-10
  1.5000000E+06  9.4145419E-11
  1.5500000E+06  8.2997518E-11
  1.6000000E+06  7.3430753E-11
  1.6500000E+06  6.5184929E-11
  1.7000000E+06  5.8048326E-11
  1.7500000E+06  5.1847695E-11
  1.8000000E+06  4.6440480E-11
  1.8500000E+06  4.1708801E-11
  1.9000000E+06  3.7554693E-11
  1.9500000E+06  3.3896304E-11
  2.0000000E+06  3.0664940E-11
  2.0500000E+06  2.7802706E-11
  2.1000000E+06  2.5260610E-11
  2.1500000E+06  2.2997040E-11
  2.2000000E+06  2.0976529E-11
  2.2500000E+06  1.9168740E-11
  2.3000000E+06  1.7547645E-11
  2.4000000E+06  1.4778986E-11
  2.5000000E+06  1.2525275E-11
  2.6000000E+06  1.0676968E-11
  2.7000000E+06  9.1505929E-12
  2.8000000E+06  7.8819207E-12
  2.9000000E+06  6.8210814E-12
  3.0000000E+06  5.9290225E-12
  3.1000000E+06  5.1749254E-12
  3.2000000E+06  4.5342908E-12
  3.3000000E+06  3.9875122E-12
  3.4000000E+06  3.5187949E-12
  3.5000000E+06  3.1153318E-12
  3.6000000E+06  2.7666783E-12
  3.7000000E+06  2.4642691E-12
  3.8000000E+06  2.2010443E-12
  3.9000000E+06  1.9711582E-12
  4.0000000E+06  1.7697478E-12
  4.1000000E+06  1.5927501E-12
  4.2000000E+06  1.4367564E-12
  4.3000000E+06  1.2988947E-12
  4.4000000E+06  1.1767357E-12
  4.5000000E+06  1.0682176E-12
  4.6000000E+06  9.7158324E-13
  4.7000000E+06  8.8533105E-13
  4.8000000E+06  8.0817360E-13
  5.0000000E+06  6.7686717E-13
  5.1250000E+06  6.0783917E-13
  5.2500000E+06  5.4714164E-13
  5.3750000E+06  4.9361799E-13
  5.5000000E+06  4.4629255E-13
  5.7500000E+06  3.6705582E-13
  5.8750000E+06  3.3384384E-13
  6.0000000E+06  3.0419115E-13
  6.2500000E+06  2.5386715E-13
  6.5000000E+06  2.1324771E-13
  6.7500000E+06  1.8020910E-13
  7.0000000E+06  1.5314446E-13
  7.2500000E+06  1.3082611E-13
  7.5000000E+06  1.1230722E-13
  7.7500000E+06  9.6851546E-14
  8.0000000E+06  8.3882062E-14
  8.2500000E+06  7.2943174E-14
  8.5000000E+06  6.3672595E-14
  8.7500000E+06  5.5780277E-14
  9.0000000E+06  4.9032544E-14
  9.2500000E+06  4.3239905E-14
  9.5000000E+06  3.8247896E-14
  9.7500000E+06  3.3930062E-14
  1.0000000E+07  3.0182350E-14
  1.0250000E+07  2.6918784E-14
  1.0500000E+07  2.4068041E-14
  1.0750000E+07  2.1570568E-14
  1.1000000E+07  1.9376424E-14
  1.1250000E+07  1.7443568E-14
  1.1500000E+07  1.5736333E-14
  1.1750000E+07  1.4224342E-14
  1.2000000E+07  1.2881846E-14
  1.2250000E+07  1.1686954E-14
  1.2500000E+07  1.0620982E-14
  1.3000000E+07  8.8146902E-15
  1.3500000E+07  7.3623015E-15
  1.4000000E+07  6.1876528E-15
  
  
#  75   3  L2  EION =  1.196300000E+04 eV   252
#  S(0) = 1.113041E+00
  1.1961172E+02  0.0000000E+00
  1.1961172E+04  0.0000000E+00
  1.1961172E+04  9.9147571E-05
  1.1963000E+04  9.9147571E-05
  1.1963120E+04  9.9147571E-05
  1.1963235E+04  1.0071915E-04
  1.1963350E+04  1.0224612E-04
  1.1963466E+04  1.0373071E-04
  1.1963581E+04  1.0517494E-04
  1.1963811E+04  1.0794992E-04
  1.1964042E+04  1.1058485E-04
  1.1964503E+04  1.1548153E-04
  1.1964964E+04  1.1994524E-04
  1.1965886E+04  1.2781065E-04
  1.1966808E+04  1.3454147E-04
  1.1968652E+04  1.4545774E-04
  1.1970496E+04  1.5381563E-04
  1.1972340E+04  1.6020909E-04
  1.1974184E+04  1.6501476E-04
  1.1976028E+04  1.6851404E-04
  1.1977872E+04  1.7094143E-04
  1.1981560E+04  1.7337856E-04
  1.1985248E+04  1.7368882E-04
  1.1988936E+04  1.7287229E-04
  1.1992624E+04  1.7159903E-04
  1.1996312E+04  1.7027505E-04
  1.2000000E+04  1.6911748E-04
  1.2007812E+04  1.6753799E-04
  1.2015625E+04  1.6701674E-04
  1.2023438E+04  1.6706837E-04
  1.2031250E+04  1.6722887E-04
  1.2039062E+04  1.6722370E-04
  1.2046875E+04  1.6697454E-04
  1.2054687E+04  1.6653535E-04
  1.2062500E+04  1.6601527E-04
  1.2078125E+04  1.6510071E-04
  1.2093750E+04  1.6458402E-04
  1.2109375E+04  1.6431199E-04
  1.2125000E+04  1.6400477E-04
  1.2140625E+04  1.6353253E-04
  1.2156250E+04  1.6294187E-04
  1.2187500E+04  1.6182480E-04
  1.2203125E+04  1.6138174E-04
  1.2218750E+04  1.6097585E-04
  1.2234375E+04  1.6054940E-04
  1.2250000E+04  1.6007146E-04
  1.2375000E+04  1.5607101E-04
  1.2500000E+04  1.5207626E-04
  1.2750000E+04  1.4448923E-04
  1.3000000E+04  1.3735612E-04
  1.3500000E+04  1.2445394E-04
  1.4000000E+04  1.1304309E-04
  1.4500000E+04  1.0293115E-04
  1.5000000E+04  9.3937514E-05
  1.6000000E+04  7.8771285E-05
  1.7000000E+04  6.6619731E-05
  1.8000000E+04  5.6787386E-05
  1.9000000E+04  4.8752596E-05
  2.0000000E+04  4.2127210E-05
  2.1000000E+04  3.6618550E-05
  2.2000000E+04  3.2003413E-05
  2.3000000E+04  2.8110059E-05
  2.4000000E+04  2.4804814E-05
  2.5000000E+04  2.1982372E-05
  2.6000000E+04  1.9559117E-05
  2.7000000E+04  1.7468066E-05
  2.8000000E+04  1.5655143E-05
  2.9000000E+04  1.4076401E-05
  3.0000000E+04  1.2695866E-05
  3.1000000E+04  1.1483939E-05
  3.2000000E+04  1.0416099E-05
  3.4000000E+04  8.6344083E-06
  3.6000000E+04  7.2240077E-06
  3.8000000E+04  6.0946007E-06
  4.0000000E+04  5.1807656E-06
  4.2000000E+04  4.4343579E-06
  4.4000000E+04  3.8194454E-06
  4.6000000E+04  3.3088677E-06
  4.8000000E+04  2.8818493E-06
  5.0000000E+04  2.5223307E-06
  5.2500000E+04  2.1490129E-06
  5.5000000E+04  1.8429390E-06
  5.7500000E+04  1.5899551E-06
  5.8750000E+04  1.4799009E-06
  6.0000000E+04  1.3792915E-06
  6.2500000E+04  1.2026616E-06
  6.5000000E+04  1.0536256E-06
  6.7500000E+04  9.2713078E-07
  7.0000000E+04  8.1917905E-07
  7.2500000E+04  7.2658084E-07
  7.5000000E+04  6.4677251E-07
  7.7500000E+04  5.7767926E-07
  8.0000000E+04  5.1761066E-07
  8.2500000E+04  4.6518106E-07
  8.5000000E+04  4.1924812E-07
  8.7500000E+04  3.7886487E-07
  9.0000000E+04  3.4324228E-07
  9.2500000E+04  3.1171976E-07
  9.5000000E+04  2.8374170E-07
  1.0000000E+05  2.3661262E-07
  1.0500000E+05  1.9888428E-07
  1.1000000E+05  1.6838835E-07
  1.1500000E+05  1.4351984E-07
  1.2000000E+05  1.2307537E-07
  1.2500000E+05  1.0614204E-07
  1.3000000E+05  9.2019820E-08
  1.3500000E+05  8.0166497E-08
  1.4000000E+05  7.0158243E-08
  1.4500000E+05  6.1660905E-08
  1.5000000E+05  5.4408912E-08
  1.5500000E+05  4.8189651E-08
  1.6000000E+05  4.2831707E-08
  1.6500000E+05  3.8195962E-08
  1.7000000E+05  3.4168830E-08
  1.7500000E+05  3.0657038E-08
  1.8000000E+05  2.7583563E-08
  1.8500000E+05  2.4884477E-08
  1.9000000E+05  2.2506467E-08
  1.9500000E+05  2.0404868E-08
  2.0000000E+05  1.8542088E-08
  2.0500000E+05  1.6886361E-08
  2.1000000E+05  1.5410737E-08
  2.2000000E+05  1.2911345E-08
  2.3000000E+05  1.0897189E-08
  2.4000000E+05  9.2597426E-09
  2.5000000E+05  7.9177298E-09
  2.6000000E+05  6.8095843E-09
  2.7000000E+05  5.8881775E-09
  2.8000000E+05  5.1170787E-09
  2.9000000E+05  4.4678710E-09
  3.0000000E+05  3.9182007E-09
  3.1000000E+05  3.4503452E-09
  3.2000000E+05  3.0501497E-09
  3.3000000E+05  2.7062301E-09
  3.4000000E+05  2.4093714E-09
  3.5000000E+05  2.1520688E-09
  3.6000000E+05  1.9281749E-09
  3.7000000E+05  1.7326258E-09
  3.8000000E+05  1.5612298E-09
  3.9000000E+05  1.4104994E-09
  4.0000000E+05  1.2775200E-09
  4.2000000E+05  1.0554087E-09
  4.4000000E+05  8.7953662E-10
  4.6000000E+05  7.3882752E-10
  4.8000000E+05  6.2517621E-10
  5.0000000E+05  5.3257440E-10
  5.1250000E+05  4.8333472E-10
  5.2500000E+05  4.3966107E-10
  5.3750000E+05  4.0081505E-10
  5.5000000E+05  3.6617004E-10
  5.7500000E+05  3.0742526E-10
  5.8750000E+05  2.8247751E-10
  6.0000000E+05  2.6001213E-10
  6.2500000E+05  2.2140423E-10
  6.5000000E+05  1.8970850E-10
  6.7500000E+05  1.6349013E-10
  7.0000000E+05  1.4165042E-10
  7.2500000E+05  1.2333947E-10
  7.5000000E+05  1.0789384E-10
  7.7500000E+05  9.4791374E-11
  8.0000000E+05  8.3617718E-11
  8.2500000E+05  7.4041593E-11
  8.5000000E+05  6.5796333E-11
  8.7500000E+05  5.8665856E-11
  9.0000000E+05  5.2473950E-11
  9.2500000E+05  4.7076083E-11
  9.5000000E+05  4.2353071E-11
  9.7500000E+05  3.8206116E-11
  1.0000000E+06  3.4552902E-11
  1.0250000E+06  3.1324520E-11
  1.0500000E+06  2.8463038E-11
  1.1000000E+06  2.3652588E-11
  1.1500000E+06  1.9812272E-11
  1.2000000E+06  1.6716684E-11
  1.2500000E+06  1.4199249E-11
  1.3000000E+06  1.2135285E-11
  1.3500000E+06  1.0430381E-11
  1.4000000E+06  9.0122849E-12
  1.4500000E+06  7.8251517E-12
  1.5000000E+06  6.8254153E-12
  1.5500000E+06  5.9787944E-12
  1.6000000E+06  5.2580984E-12
  1.6500000E+06  4.6415995E-12
  1.7000000E+06  4.1118140E-12
  1.7500000E+06  3.6545817E-12
  1.8000000E+06  3.2583648E-12
  1.8500000E+06  2.9137061E-12
  1.9000000E+06  2.6128103E-12
  1.9500000E+06  2.3492192E-12
  2.0000000E+06  2.1175565E-12
  2.0500000E+06  1.9133254E-12
  2.1000000E+06  1.7327483E-12
  2.2000000E+06  1.4302970E-12
  2.3000000E+06  1.1900777E-12
  2.4000000E+06  9.9745515E-13
  2.5000000E+06  8.4164036E-13
  2.6000000E+06  7.1458151E-13
  2.7000000E+06  6.1019864E-13
  2.8000000E+06  5.2385172E-13
  2.9000000E+06  4.5196504E-13
  3.0000000E+06  3.9175824E-13
  3.1000000E+06  3.4105124E-13
  3.2000000E+06  2.9812130E-13
  3.3000000E+06  2.6159694E-13
  3.4000000E+06  2.3037866E-13
  3.5000000E+06  2.0357937E-13
  3.6000000E+06  1.8047906E-13
  3.7000000E+06  1.6048982E-13
  3.8000000E+06  1.4312902E-13
  3.9000000E+06  1.2799835E-13
  4.0000000E+06  1.1476752E-13
  4.1000000E+06  1.0316138E-13
  4.2000000E+06  9.2949758E-14
  4.3000000E+06  8.3939301E-14
  4.4000000E+06  7.5966944E-14
  4.6000000E+06  6.2605117E-14
  4.8000000E+06  5.1988645E-14
  5.0000000E+06  4.3477050E-14
  5.1250000E+06  3.9009985E-14
  5.2500000E+06  3.5086598E-14
  5.3750000E+06  3.1630684E-14
  5.5000000E+06  2.8578085E-14
  5.7500000E+06  2.3474217E-14
  5.8750000E+06  2.1337802E-14
  6.0000000E+06  1.9431897E-14
  6.2500000E+06  1.6200960E-14
  6.5000000E+06  1.3596624E-14
  6.7500000E+06  1.1480881E-14
  7.0000000E+06  9.7495631E-15
  7.2500000E+06  8.3232511E-15
  7.5000000E+06  7.1408165E-15
  7.7500000E+06  6.1547927E-15
  8.0000000E+06  5.3280161E-15
  8.2500000E+06  4.6311734E-15
  8.5000000E+06  4.0409813E-15
  8.7500000E+06  3.5388184E-15
  9.0000000E+06  3.1096898E-15
  9.2500000E+06  2.7414596E-15
  9.5000000E+06  2.4242527E-15
  9.7500000E+06  2.1499914E-15
  1.0000000E+07  1.9120426E-15
  1.0250000E+07  1.7049236E-15
  1.0500000E+07  1.5240777E-15
  1.0750000E+07  1.3657019E-15
  1.1000000E+07  1.2266001E-15
  1.1250000E+07  1.1040688E-15
  1.1500000E+07  9.9583229E-16
  1.1750000E+07  8.9996937E-16
  1.2000000E+07  8.1485173E-16
  1.2250000E+07  7.3910181E-16
  1.2500000E+07  6.7156997E-16
  1.3000000E+07  5.5733137E-16
  
  
#  75   4  L3  EION =  1.054000000E+04 eV   254
#  S(0) = 2.094173E+00
  1.0483946E+02  0.0000000E+00
  1.0483946E+04  0.0000000E+00
  1.0483946E+04  2.4411298E-04
  1.0540000E+04  2.4411298E-04
  1.0540105E+04  2.4411298E-04
  1.0540285E+04  2.4930771E-04
  1.0540465E+04  2.5424807E-04
  1.0540644E+04  2.5895545E-04
  1.0540824E+04  2.6344886E-04
  1.0541183E+04  2.7185971E-04
  1.0541543E+04  2.7959581E-04
  1.0542261E+04  2.9339704E-04
  1.0542980E+04  3.0540626E-04
  1.0544417E+04  3.2543414E-04
  1.0545854E+04  3.4153067E-04
  1.0548728E+04  3.6542926E-04
  1.0551603E+04  3.8117802E-04
  1.0557351E+04  3.9594302E-04
  1.0560226E+04  3.9778386E-04
  1.0563100E+04  3.9745189E-04
  1.0565974E+04  3.9581242E-04
  1.0568849E+04  3.9351135E-04
  1.0574597E+04  3.8857631E-04
  1.0580346E+04  3.8459563E-04
  1.0586095E+04  3.8207654E-04
  1.0597592E+04  3.8046474E-04
  1.0609090E+04  3.8058673E-04
  1.0620587E+04  3.8015463E-04
  1.0632084E+04  3.7871677E-04
  1.0643582E+04  3.7683551E-04
  1.0655079E+04  3.7515218E-04
  1.0666576E+04  3.7394996E-04
  1.0678074E+04  3.7315250E-04
  1.0689571E+04  3.7251916E-04
  1.0701068E+04  3.7181611E-04
  1.0724063E+04  3.6984058E-04
  1.0770053E+04  3.6535520E-04
  1.0793047E+04  3.6356522E-04
  1.0816042E+04  3.6176197E-04
  1.0862032E+04  3.5758921E-04
  1.0908021E+04  3.5350260E-04
  1.1000000E+04  3.4562994E-04
  1.1250000E+04  3.2479931E-04
  1.1500000E+04  3.0555716E-04
  1.1750000E+04  2.8778811E-04
  1.2000000E+04  2.7133853E-04
  1.2500000E+04  2.4189134E-04
  1.3000000E+04  2.1640879E-04
  1.3500000E+04  1.9423828E-04
  1.4000000E+04  1.7489228E-04
  1.4500000E+04  1.5794973E-04
  1.5000000E+04  1.4305825E-04
  1.6000000E+04  1.1829852E-04
  1.7000000E+04  9.8787724E-05
  1.8000000E+04  8.3221106E-05
  1.9000000E+04  7.0664588E-05
  2.0000000E+04  6.0432728E-05
  2.1000000E+04  5.2019834E-05
  2.2000000E+04  4.5045408E-05
  2.3000000E+04  3.9219910E-05
  2.4000000E+04  3.4320490E-05
  2.5000000E+04  3.0173716E-05
  2.6000000E+04  2.6643313E-05
  2.7000000E+04  2.3621219E-05
  2.8000000E+04  2.1021048E-05
  2.9000000E+04  1.8773245E-05
  3.0000000E+04  1.6821389E-05
  3.1000000E+04  1.5119425E-05
  3.2000000E+04  1.3629517E-05
  3.4000000E+04  1.1166150E-05
  3.6000000E+04  9.2389355E-06
  3.8000000E+04  7.7126754E-06
  4.0000000E+04  6.4905984E-06
  4.2000000E+04  5.5022962E-06
  4.4000000E+04  4.6957807E-06
  4.6000000E+04  4.0321432E-06
  4.8000000E+04  3.4819092E-06
  5.0000000E+04  3.0224960E-06
  5.2500000E+04  2.5496959E-06
  5.5000000E+04  2.1657616E-06
  5.7500000E+04  1.8513307E-06
  6.0000000E+04  1.5918058E-06
  6.5000000E+04  1.1955042E-06
  6.7500000E+04  1.0434755E-06
  7.0000000E+04  9.1472982E-07
  7.2500000E+04  8.0511858E-07
  7.5000000E+04  7.1133176E-07
  7.7500000E+04  6.3070929E-07
  8.0000000E+04  5.6109889E-07
  8.2500000E+04  5.0074801E-07
  8.5000000E+04  4.4822112E-07
  9.0000000E+04  3.6211272E-07
  9.5000000E+04  2.9552719E-07
  1.0000000E+05  2.4340525E-07
  1.0500000E+05  2.0215144E-07
  1.1000000E+05  1.6916963E-07
  1.1500000E+05  1.4255780E-07
  1.2000000E+05  1.2090401E-07
  1.2500000E+05  1.0314731E-07
  1.3000000E+05  8.8481612E-08
  1.3500000E+05  7.6288160E-08
  1.4000000E+05  6.6087444E-08
  1.4500000E+05  5.7504595E-08
  1.5000000E+05  5.0244126E-08
  1.5500000E+05  4.4071324E-08
  1.6000000E+05  3.8798425E-08
  1.6500000E+05  3.4274206E-08
  1.7000000E+05  3.0376100E-08
  1.7500000E+05  2.7004178E-08
  1.8000000E+05  2.4076513E-08
  1.8500000E+05  2.1525575E-08
  1.9000000E+05  1.9295426E-08
  2.0000000E+05  1.5618905E-08
  2.1000000E+05  1.2758036E-08
  2.2000000E+05  1.0507728E-08
  2.3000000E+05  8.7201628E-09
  2.4000000E+05  7.2873006E-09
  2.5000000E+05  6.1291713E-09
  2.6000000E+05  5.1858826E-09
  2.7000000E+05  4.4120911E-09
  2.8000000E+05  3.7731297E-09
  2.9000000E+05  3.2422437E-09
  3.0000000E+05  2.7986060E-09
  3.1000000E+05  2.4258756E-09
  3.2000000E+05  2.1111327E-09
  3.3000000E+05  1.8440900E-09
  3.4000000E+05  1.6165022E-09
  3.5000000E+05  1.4217197E-09
  3.6000000E+05  1.2543477E-09
  3.7000000E+05  1.1099848E-09
  3.8000000E+05  9.8502154E-10
  3.9000000E+05  8.7648285E-10
  4.0000000E+05  7.8190500E-10
  4.2000000E+05  6.2677115E-10
  4.4000000E+05  5.0691594E-10
  4.6000000E+05  4.1334104E-10
  4.8000000E+05  3.3957902E-10
  5.0000000E+05  2.8091896E-10
  5.2500000E+05  2.2362665E-10
  5.5000000E+05  1.7965363E-10
  5.7500000E+05  1.4554083E-10
  5.8750000E+05  1.3138025E-10
  6.0000000E+05  1.1881674E-10
  6.2500000E+05  9.7691482E-11
  6.5000000E+05  8.0852543E-11
  6.7500000E+05  6.7326377E-11
  7.0000000E+05  5.6383183E-11
  7.2500000E+05  4.7470463E-11
  7.5000000E+05  4.0166104E-11
  7.7500000E+05  3.4144846E-11
  8.0000000E+05  2.9154040E-11
  8.2500000E+05  2.4995978E-11
  8.5000000E+05  2.1514863E-11
  8.7500000E+05  1.8587111E-11
  9.0000000E+05  1.6114085E-11
  9.2500000E+05  1.4016584E-11
  9.5000000E+05  1.2230657E-11
  9.7500000E+05  1.0704396E-11
  1.0000000E+06  9.3954618E-12
  1.0250000E+06  8.2691495E-12
  1.0500000E+06  7.2968833E-12
  1.1000000E+06  5.7239799E-12
  1.1500000E+06  4.5315283E-12
  1.2000000E+06  3.6179758E-12
  1.2500000E+06  2.9112919E-12
  1.3000000E+06  2.3597220E-12
  1.3500000E+06  1.9256305E-12
  1.4000000E+06  1.5813470E-12
  1.4500000E+06  1.3063188E-12
  1.5000000E+06  1.0851287E-12
  1.5500000E+06  9.0610827E-13
  1.6000000E+06  7.6035236E-13
  1.6500000E+06  6.4101190E-13
  1.7000000E+06  5.4278033E-13
  1.7500000E+06  4.6151776E-13
  1.8000000E+06  3.9397323E-13
  1.8500000E+06  3.3757766E-13
  1.9000000E+06  2.9028893E-13
  1.9500000E+06  2.5047478E-13
  2.0000000E+06  2.1682374E-13
  2.0500000E+06  1.8827648E-13
  2.1000000E+06  1.6397328E-13
  2.1500000E+06  1.4321317E-13
  2.2000000E+06  1.2542214E-13
  2.2500000E+06  1.1012816E-13
  2.3000000E+06  9.6941592E-14
  2.3500000E+06  8.5539510E-14
  2.4000000E+06  7.5653331E-14
  2.4500000E+06  6.7058911E-14
  2.5000000E+06  5.9568524E-14
  2.6000000E+06  4.7293534E-14
  2.7000000E+06  3.7838765E-14
  2.8000000E+06  3.0492991E-14
  2.9000000E+06  2.4739393E-14
  3.0000000E+06  2.0198596E-14
  3.1000000E+06  1.6589425E-14
  3.2000000E+06  1.3701582E-14
  3.3000000E+06  1.1376363E-14
  3.4000000E+06  9.4930310E-15
  3.5000000E+06  7.9590181E-15
  3.6000000E+06  6.7028595E-15
  3.7000000E+06  5.6690192E-15
  3.8000000E+06  4.8140604E-15
  3.9000000E+06  4.1038038E-15
  4.0000000E+06  3.5111962E-15
  4.1000000E+06  3.0147026E-15
  4.2000000E+06  2.5970901E-15
  4.3000000E+06  2.2444995E-15
  4.4000000E+06  1.9457310E-15
  4.5000000E+06  1.6916925E-15
  4.6000000E+06  1.4749706E-15
  4.7000000E+06  1.2894953E-15
  4.8000000E+06  1.1302764E-15
  5.0000000E+06  8.7483989E-16
  5.1250000E+06  7.4895456E-16
  5.2500000E+06  6.4340202E-16
  5.3750000E+06  5.5455325E-16
  5.5000000E+06  4.7948639E-16
  5.6250000E+06  4.1583768E-16
  5.7500000E+06  3.6168614E-16
  5.8750000E+06  3.1546384E-16
  6.0000000E+06  2.7588575E-16
  6.1250000E+06  2.4189437E-16
  6.2500000E+06  2.1261618E-16
  6.3750000E+06  1.8732709E-16
  6.5000000E+06  1.6542476E-16
  6.6250000E+06  1.4640642E-16
  6.7500000E+06  1.2985102E-16
  7.0000000E+06  1.0277004E-16
  7.2500000E+06  8.1964876E-17
  7.5000000E+06  6.5843960E-17
  7.7500000E+06  5.3252118E-17
  8.0000000E+06  4.3342304E-17
  8.2500000E+06  3.5487736E-17
  8.5000000E+06  2.9220455E-17
  8.7500000E+06  2.4188125E-17
  9.0000000E+06  2.0123322E-17
  9.2500000E+06  1.6821508E-17
  9.5000000E+06  1.4125129E-17
  9.7500000E+06  1.1912015E-17
  1.0000000E+07  1.0086826E-17
  1.0250000E+07  8.5746761E-18
  1.0500000E+07  7.3164075E-18
  1.0750000E+07  6.2650216E-18
  1.1000000E+07  5.3829382E-18
  1.1250000E+07  4.6400100E-18
  1.1500000E+07  4.0119597E-18
  1.1750000E+07  3.4791416E-18
  1.2000000E+07  3.0255915E-18
  1.2250000E+07  2.6383344E-18
  1.2500000E+07  2.3067372E-18
  1.2750000E+07  2.0220115E-18
  1.3000000E+07  1.7768712E-18
  1.3250000E+07  1.5652571E-18
  
  
#  75   5  M1  EION =  2.937000000E+03 eV   266
#  S(0) = 9.667542E-01
  2.9302324E+01  0.0000000E+00
  2.9302324E+03  0.0000000E+00
  2.9302324E+03  2.8874550E-04
  2.9370000E+03  2.8874550E-04
  2.9370291E+03  2.8874550E-04
  2.9374227E+03  2.8539564E-04
  2.9378163E+03  2.8228020E-04
  2.9382098E+03  2.7937731E-04
  2.9386034E+03  2.7666776E-04
  2.9393905E+03  2.7176307E-04
  2.9401777E+03  2.6745331E-04
  2.9417519E+03  2.6028221E-04
  2.9433262E+03  2.5463720E-04
  2.9449005E+03  2.5017291E-04
  2.9464748E+03  2.4664554E-04
  2.9480490E+03  2.4387473E-04
  2.9496233E+03  2.4172206E-04
  2.9527718E+03  2.3885408E-04
  2.9559204E+03  2.3738541E-04
  2.9590689E+03  2.3685847E-04
  2.9622175E+03  2.3693961E-04
  2.9653660E+03  2.3738053E-04
  2.9685146E+03  2.3799618E-04
  2.9716631E+03  2.3865135E-04
  2.9748116E+03  2.3925143E-04
  2.9811087E+03  2.4006877E-04
  2.9874058E+03  2.4024900E-04
  2.9937029E+03  2.3985357E-04
  3.0000000E+03  2.3906386E-04
  3.0062500E+03  2.3809013E-04
  3.0125000E+03  2.3709131E-04
  3.0187500E+03  2.3617454E-04
  3.0250000E+03  2.3539305E-04
  3.0375000E+03  2.3422846E-04
  3.0500000E+03  2.3336834E-04
  3.0625000E+03  2.3249201E-04
  3.0750000E+03  2.3141513E-04
  3.0875000E+03  2.3013329E-04
  3.1000000E+03  2.2874762E-04
  3.1250000E+03  2.2610948E-04
  3.1375000E+03  2.2494984E-04
  3.1500000E+03  2.2386788E-04
  3.1750000E+03  2.2173885E-04
  3.1875000E+03  2.2062084E-04
  3.2000000E+03  2.1946020E-04
  3.2250000E+03  2.1708097E-04
  3.2500000E+03  2.1478494E-04
  3.2750000E+03  2.1262703E-04
  3.3000000E+03  2.1054533E-04
  3.3500000E+03  2.0630810E-04
  3.3750000E+03  2.0417612E-04
  3.4000000E+03  2.0209748E-04
  3.4250000E+03  2.0009670E-04
  3.4500000E+03  1.9813873E-04
  3.5000000E+03  1.9425067E-04
  3.5500000E+03  1.9041221E-04
  3.6000000E+03  1.8670450E-04
  3.6500000E+03  1.8314445E-04
  3.7000000E+03  1.7963909E-04
  3.7250000E+03  1.7790855E-04
  3.7500000E+03  1.7620518E-04
  3.8000000E+03  1.7289630E-04
  3.9000000E+03  1.6653598E-04
  4.0000000E+03  1.6047824E-04
  4.2000000E+03  1.4929334E-04
  4.4000000E+03  1.3919313E-04
  4.6000000E+03  1.3002677E-04
  4.8000000E+03  1.2170173E-04
  5.0000000E+03  1.1412602E-04
  5.2500000E+03  1.0557039E-04
  5.5000000E+03  9.7904960E-05
  5.7500000E+03  9.1016129E-05
  6.0000000E+03  8.4805341E-05
  6.5000000E+03  7.4092925E-05
  6.7500000E+03  6.9457912E-05
  7.0000000E+03  6.5230391E-05
  7.2500000E+03  6.1364757E-05
  7.5000000E+03  5.7821513E-05
  8.0000000E+03  5.1569097E-05
  8.5000000E+03  4.6247234E-05
  9.0000000E+03  4.1682759E-05
  9.5000000E+03  3.7740331E-05
  1.0000000E+04  3.4312942E-05
  1.0500000E+04  3.1315576E-05
  1.1000000E+04  2.8680024E-05
  1.1500000E+04  2.6351039E-05
  1.2000000E+04  2.4283430E-05
  1.2500000E+04  2.2439974E-05
  1.3000000E+04  2.0789797E-05
  1.3500000E+04  1.9307138E-05
  1.4000000E+04  1.7970376E-05
  1.4500000E+04  1.6761260E-05
  1.5000000E+04  1.5664290E-05
  1.6000000E+04  1.3755736E-05
  1.7000000E+04  1.2159641E-05
  1.8000000E+04  1.0812407E-05
  1.9000000E+04  9.6657336E-06
  2.0000000E+04  8.6824166E-06
  2.1000000E+04  7.8334274E-06
  2.2000000E+04  7.0958596E-06
  2.3000000E+04  6.4514439E-06
  2.4000000E+04  5.8854742E-06
  2.5000000E+04  5.3860083E-06
  2.6000000E+04  4.9432692E-06
  2.7000000E+04  4.5491956E-06
  2.8000000E+04  4.1970918E-06
  2.9000000E+04  3.8813631E-06
  3.0000000E+04  3.5973065E-06
  3.1000000E+04  3.3409458E-06
  3.2000000E+04  3.1089024E-06
  3.4000000E+04  2.7066365E-06
  3.6000000E+04  2.3719526E-06
  3.8000000E+04  2.0909746E-06
  4.0000000E+04  1.8531669E-06
  4.2000000E+04  1.6504186E-06
  4.4000000E+04  1.4764084E-06
  4.6000000E+04  1.3261536E-06
  4.8000000E+04  1.1956872E-06
  5.0000000E+04  1.0818208E-06
  5.2500000E+04  9.5894145E-07
  5.5000000E+04  8.5396149E-07
  5.7500000E+04  7.6371324E-07
  6.0000000E+04  6.8568434E-07
  6.5000000E+04  5.5862809E-07
  6.7500000E+04  5.0665609E-07
  7.0000000E+04  4.6086496E-07
  7.2500000E+04  4.2036121E-07
  7.5000000E+04  3.8440281E-07
  7.7500000E+04  3.5236987E-07
  8.0000000E+04  3.2374179E-07
  8.2500000E+04  2.9807899E-07
  8.5000000E+04  2.7500850E-07
  9.0000000E+04  2.3541847E-07
  9.5000000E+04  2.0293377E-07
  1.0000000E+05  1.7603847E-07
  1.0500000E+05  1.5358876E-07
  1.1000000E+05  1.3471020E-07
  1.1500000E+05  1.1872654E-07
  1.2000000E+05  1.0510909E-07
  1.2500000E+05  9.3440503E-08
  1.3000000E+05  8.3388411E-08
  1.3500000E+05  7.4685849E-08
  1.4000000E+05  6.7116788E-08
  1.4500000E+05  6.0505168E-08
  1.5000000E+05  5.4706519E-08
  1.5500000E+05  4.9601575E-08
  1.6000000E+05  4.5091316E-08
  1.6500000E+05  4.1093063E-08
  1.7000000E+05  3.7537434E-08
  1.7500000E+05  3.4365946E-08
  1.8000000E+05  3.1529064E-08
  1.8500000E+05  2.8984643E-08
  1.9000000E+05  2.6696682E-08
  2.0000000E+05  2.2770957E-08
  2.1000000E+05  1.9552603E-08
  2.2000000E+05  1.6892157E-08
  2.3000000E+05  1.4676158E-08
  2.4000000E+05  1.2817422E-08
  2.5000000E+05  1.1248241E-08
  2.6000000E+05  9.9155392E-09
  2.7000000E+05  8.7773493E-09
  2.8000000E+05  7.8002264E-09
  2.9000000E+05  6.9573035E-09
  3.0000000E+05  6.2268394E-09
  3.1000000E+05  5.5911227E-09
  3.2000000E+05  5.0356356E-09
  3.3000000E+05  4.5484103E-09
  3.4000000E+05  4.1195248E-09
  3.5000000E+05  3.7407086E-09
  3.6000000E+05  3.4050373E-09
  3.7000000E+05  3.1066873E-09
  3.8000000E+05  2.8407395E-09
  3.9000000E+05  2.6030226E-09
  4.0000000E+05  2.3899833E-09
  4.2000000E+05  2.0262125E-09
  4.4000000E+05  1.7298759E-09
  4.6000000E+05  1.4863817E-09
  4.8000000E+05  1.2847173E-09
  5.0000000E+05  1.1164778E-09
  5.1250000E+05  1.0253558E-09
  5.2500000E+05  9.4344363E-10
  5.3750000E+05  8.6963653E-10
  5.5000000E+05  8.0298166E-10
  5.7500000E+05  6.8794333E-10
  5.8750000E+05  6.3822451E-10
  6.0000000E+05  5.9295710E-10
  6.2500000E+05  5.1393933E-10
  6.5000000E+05  4.4775100E-10
  6.7500000E+05  3.9195421E-10
  7.0000000E+05  3.4463680E-10
  7.2500000E+05  3.0428707E-10
  7.5000000E+05  2.6970076E-10
  7.7500000E+05  2.3991120E-10
  8.0000000E+05  2.1413692E-10
  8.2500000E+05  1.9174191E-10
  8.5000000E+05  1.7220528E-10
  8.7500000E+05  1.5509773E-10
  9.0000000E+05  1.4006376E-10
  9.2500000E+05  1.2680748E-10
  9.5000000E+05  1.1508145E-10
  9.7500000E+05  1.0467780E-10
  1.0000000E+06  9.5421048E-11
  1.0250000E+06  8.7162398E-11
  1.0500000E+06  7.9775179E-11
  1.0750000E+06  7.3151107E-11
  1.1000000E+06  6.7197297E-11
  1.1250000E+06  6.1833845E-11
  1.1500000E+06  5.6991786E-11
  1.2000000E+06  4.8640876E-11
  1.2500000E+06  4.1754538E-11
  1.3000000E+06  3.6035423E-11
  1.3500000E+06  3.1254362E-11
  1.4000000E+06  2.7233011E-11
  1.4500000E+06  2.3831377E-11
  1.5000000E+06  2.0938673E-11
  1.5500000E+06  1.8466579E-11
  1.6000000E+06  1.6344151E-11
  1.6500000E+06  1.4513996E-11
  1.7000000E+06  1.2929400E-11
  1.7500000E+06  1.1552114E-11
  1.8000000E+06  1.0350648E-11
  1.8500000E+06  9.2989337E-12
  1.9000000E+06  8.3752908E-12
  1.9500000E+06  7.5616016E-12
  2.0000000E+06  6.8426580E-12
  2.0500000E+06  6.2056399E-12
  2.1000000E+06  5.6396973E-12
  2.1500000E+06  5.1356144E-12
  2.2000000E+06  4.6855334E-12
  2.2500000E+06  4.2827301E-12
  2.3000000E+06  3.9214319E-12
  2.4000000E+06  3.3041406E-12
  2.5000000E+06  2.8014133E-12
  2.6000000E+06  2.3889259E-12
  2.7000000E+06  2.0481345E-12
  2.8000000E+06  1.7647646E-12
  2.9000000E+06  1.5277268E-12
  3.0000000E+06  1.3283327E-12
  3.1000000E+06  1.1597206E-12
  3.2000000E+06  1.0164330E-12
  3.3000000E+06  8.9409956E-13
  3.4000000E+06  7.8919868E-13
  3.5000000E+06  6.9887521E-13
  3.6000000E+06  6.2080001E-13
  3.7000000E+06  5.5306260E-13
  3.8000000E+06  4.9408788E-13
  3.9000000E+06  4.4257086E-13
  4.0000000E+06  3.9742551E-13
  4.1000000E+06  3.5774403E-13
  4.2000000E+06  3.2276441E-13
  4.3000000E+06  2.9184428E-13
  4.4000000E+06  2.6444025E-13
  4.5000000E+06  2.4009105E-13
  4.6000000E+06  2.1840375E-13
  4.7000000E+06  1.9904258E-13
  4.8000000E+06  1.8171999E-13
  5.0000000E+06  1.5223509E-13
  5.1250000E+06  1.3673273E-13
  5.2500000E+06  1.2310037E-13
  5.3750000E+06  1.1107762E-13
  5.5000000E+06  1.0044427E-13
  5.7500000E+06  8.2630025E-14
  5.8750000E+06  7.5157274E-14
  6.0000000E+06  6.8483142E-14
  6.2500000E+06  5.7160026E-14
  6.5000000E+06  4.8034601E-14
  
  
#  75   6  M2  EION =  2.686000000E+03 eV   266
#  S(0) = 1.282932E+00
  2.6840157E+01  0.0000000E+00
  2.6840157E+03  0.0000000E+00
  2.6840157E+03  2.3987459E-04
  2.6860000E+03  2.3987459E-04
  2.6860268E+03  2.3987459E-04
  2.6862014E+03  2.4502648E-04
  2.6863761E+03  2.4995581E-04
  2.6865508E+03  2.5467908E-04
  2.6867254E+03  2.5921112E-04
  2.6870748E+03  2.6775369E-04
  2.6874241E+03  2.7567569E-04
  2.6881228E+03  2.8994738E-04
  2.6888214E+03  3.0248911E-04
  2.6902187E+03  3.2358850E-04
  2.6916161E+03  3.4064025E-04
  2.6930134E+03  3.5457918E-04
  2.6944107E+03  3.6598335E-04
  2.6958080E+03  3.7524913E-04
  2.6972054E+03  3.8267729E-04
  2.7000000E+03  3.9298444E-04
  2.7031250E+03  3.9899262E-04
  2.7062500E+03  4.0099791E-04
  2.7093750E+03  4.0050335E-04
  2.7125000E+03  3.9862684E-04
  2.7187500E+03  3.9356255E-04
  2.7218750E+03  3.9117482E-04
  2.7250000E+03  3.8913493E-04
  2.7312500E+03  3.8625976E-04
  2.7375000E+03  3.8478028E-04
  2.7437500E+03  3.8418203E-04
  2.7500000E+03  3.8393588E-04
  2.7562500E+03  3.8364865E-04
  2.7625000E+03  3.8310624E-04
  2.7687500E+03  3.8224920E-04
  2.7750000E+03  3.8112919E-04
  2.7875000E+03  3.7853552E-04
  2.8000000E+03  3.7611998E-04
  2.8125000E+03  3.7422794E-04
  2.8250000E+03  3.7274721E-04
  2.8375000E+03  3.7138248E-04
  2.8500000E+03  3.6988646E-04
  2.8625000E+03  3.6817451E-04
  2.8750000E+03  3.6630775E-04
  2.9000000E+03  3.6256181E-04
  2.9250000E+03  3.5920987E-04
  2.9500000E+03  3.5605348E-04
  2.9750000E+03  3.5272275E-04
  3.0000000E+03  3.4921497E-04
  3.0500000E+03  3.4239197E-04
  3.0750000E+03  3.3914682E-04
  3.1000000E+03  3.3589767E-04
  3.1250000E+03  3.3257902E-04
  3.1500000E+03  3.2923314E-04
  3.2000000E+03  3.2274642E-04
  3.3000000E+03  3.1023556E-04
  3.4000000E+03  2.9812958E-04
  3.6000000E+03  2.7550679E-04
  3.8000000E+03  2.5482688E-04
  4.0000000E+03  2.3598149E-04
  4.2000000E+03  2.1881168E-04
  4.4000000E+03  2.0314731E-04
  4.6000000E+03  1.8884757E-04
  4.8000000E+03  1.7580323E-04
  5.0000000E+03  1.6388478E-04
  5.2500000E+03  1.5039983E-04
  5.5000000E+03  1.3831041E-04
  5.7500000E+03  1.2745143E-04
  6.0000000E+03  1.1767731E-04
  6.5000000E+03  1.0089026E-04
  6.7500000E+03  9.3669323E-05
  7.0000000E+03  8.7113425E-05
  7.2500000E+03  8.1148898E-05
  7.5000000E+03  7.5711454E-05
  8.0000000E+03  6.6199754E-05
  8.5000000E+03  5.8205806E-05
  9.0000000E+03  5.1439499E-05
  9.5000000E+03  4.5674508E-05
  1.0000000E+04  4.0732784E-05
  1.0500000E+04  3.6472865E-05
  1.1000000E+04  3.2781307E-05
  1.1500000E+04  2.9566493E-05
  1.2000000E+04  2.6754007E-05
  1.2500000E+04  2.4282956E-05
  1.3000000E+04  2.2103208E-05
  1.3500000E+04  2.0173221E-05
  1.4000000E+04  1.8458352E-05
  1.4500000E+04  1.6929569E-05
  1.5000000E+04  1.5562405E-05
  1.6000000E+04  1.3233241E-05
  1.7000000E+04  1.1339371E-05
  1.8000000E+04  9.7842252E-06
  1.9000000E+04  8.4957942E-06
  2.0000000E+04  7.4196433E-06
  2.1000000E+04  6.5141075E-06
  2.2000000E+04  5.7469340E-06
  2.3000000E+04  5.0928940E-06
  2.4000000E+04  4.5320640E-06
  2.5000000E+04  4.0485722E-06
  2.6000000E+04  3.6296699E-06
  2.7000000E+04  3.2650391E-06
  2.8000000E+04  2.9462694E-06
  2.9000000E+04  2.6664598E-06
  3.0000000E+04  2.4199121E-06
  3.1000000E+04  2.2018944E-06
  3.2000000E+04  2.0084552E-06
  3.4000000E+04  1.6825647E-06
  3.6000000E+04  1.4214039E-06
  3.8000000E+04  1.2099011E-06
  4.0000000E+04  1.0369771E-06
  4.2000000E+04  8.9436757E-07
  4.4000000E+04  7.7582624E-07
  4.6000000E+04  6.7657522E-07
  4.8000000E+04  5.9291950E-07
  5.0000000E+04  5.2197283E-07
  5.2500000E+04  4.4774111E-07
  5.5000000E+04  3.8639569E-07
  5.7500000E+04  3.3531517E-07
  5.8750000E+04  3.1297569E-07
  6.0000000E+04  2.9248523E-07
  6.2500000E+04  2.5634193E-07
  6.5000000E+04  2.2565947E-07
  6.7500000E+04  1.9946856E-07
  7.0000000E+04  1.7699640E-07
  7.2500000E+04  1.5762212E-07
  7.5000000E+04  1.4084347E-07
  7.7500000E+04  1.2625131E-07
  8.0000000E+04  1.1351030E-07
  8.2500000E+04  1.0234399E-07
  8.5000000E+04  9.2523230E-08
  8.7500000E+04  8.3857050E-08
  9.0000000E+04  7.6185535E-08
  9.2500000E+04  6.9374167E-08
  9.5000000E+04  6.3309283E-08
  1.0000000E+05  5.3047483E-08
  1.0500000E+05  4.4786245E-08
  1.1000000E+05  3.8074013E-08
  1.1500000E+05  3.2574149E-08
  1.2000000E+05  2.8032596E-08
  1.2500000E+05  2.4255448E-08
  1.3000000E+05  2.1093175E-08
  1.3500000E+05  1.8429359E-08
  1.4000000E+05  1.6172548E-08
  1.4500000E+05  1.4250313E-08
  1.5000000E+05  1.2604848E-08
  1.5500000E+05  1.1189682E-08
  1.6000000E+05  9.9672069E-09
  1.6500000E+05  8.9067974E-09
  1.7000000E+05  7.9833603E-09
  1.7500000E+05  7.1762216E-09
  1.8000000E+05  6.4682607E-09
  1.8500000E+05  5.8452271E-09
  1.9000000E+05  5.2952017E-09
  1.9500000E+05  4.8081712E-09
  2.0000000E+05  4.3756885E-09
  2.0500000E+05  3.9905982E-09
  2.1000000E+05  3.6468156E-09
  2.2000000E+05  3.0631438E-09
  2.3000000E+05  2.5913723E-09
  2.4000000E+05  2.2067714E-09
  2.5000000E+05  1.8907501E-09
  2.6000000E+05  1.6291765E-09
  2.7000000E+05  1.4111974E-09
  2.8000000E+05  1.2283971E-09
  2.9000000E+05  1.0741929E-09
  3.0000000E+05  9.4339271E-10
  3.1000000E+05  8.3186979E-10
  3.2000000E+05  7.3632045E-10
  3.3000000E+05  6.5408188E-10
  3.4000000E+05  5.8299418E-10
  3.5000000E+05  5.2129469E-10
  3.6000000E+05  4.6753668E-10
  3.7000000E+05  4.2052650E-10
  3.8000000E+05  3.7927440E-10
  3.9000000E+05  3.4295567E-10
  4.0000000E+05  3.1087992E-10
  4.1000000E+05  2.8246677E-10
  4.2000000E+05  2.5722625E-10
  4.3000000E+05  2.3474307E-10
  4.4000000E+05  2.1466391E-10
  4.6000000E+05  1.8055381E-10
  4.8000000E+05  1.5296044E-10
  5.0000000E+05  1.3044576E-10
  5.1250000E+05  1.1846080E-10
  5.2500000E+05  1.0782229E-10
  5.3750000E+05  9.8352672E-11
  5.5000000E+05  8.9901130E-11
  5.7500000E+05  7.5556286E-11
  5.8750000E+05  6.9458433E-11
  6.0000000E+05  6.3964080E-11
  6.2500000E+05  5.4513947E-11
  6.5000000E+05  4.6747544E-11
  6.7500000E+05  4.0317023E-11
  7.0000000E+05  3.4955629E-11
  7.2500000E+05  3.0456739E-11
  7.5000000E+05  2.6658898E-11
  7.7500000E+05  2.3434876E-11
  8.0000000E+05  2.0683593E-11
  8.2500000E+05  1.8324158E-11
  8.5000000E+05  1.6291404E-11
  8.7500000E+05  1.4532478E-11
  9.0000000E+05  1.3004245E-11
  9.2500000E+05  1.1671306E-11
  9.5000000E+05  1.0504445E-11
  9.7500000E+05  9.4794295E-12
  1.0000000E+06  8.5760570E-12
  1.0250000E+06  7.7774067E-12
  1.0500000E+06  7.0692445E-12
  1.0750000E+06  6.4395453E-12
  1.1000000E+06  5.8781082E-12
  1.1250000E+06  5.3762458E-12
  1.1500000E+06  4.9265347E-12
  1.2000000E+06  4.1589946E-12
  1.2500000E+06  3.5344232E-12
  1.3000000E+06  3.0220674E-12
  1.3500000E+06  2.5986239E-12
  1.4000000E+06  2.2462440E-12
  1.4500000E+06  1.9511203E-12
  1.5000000E+06  1.7024751E-12
  1.5500000E+06  1.4918234E-12
  1.6000000E+06  1.3124330E-12
  1.6500000E+06  1.1589218E-12
  1.7000000E+06  1.0269565E-12
  1.7500000E+06  9.1302579E-13
  1.8000000E+06  8.1426700E-13
  1.8500000E+06  7.2833255E-13
  1.9000000E+06  6.5328690E-13
  1.9500000E+06  5.8752606E-13
  2.0000000E+06  5.2971460E-13
  2.0500000E+06  4.7873514E-13
  2.1000000E+06  4.3364865E-13
  2.1500000E+06  3.9366268E-13
  2.2000000E+06  3.5810582E-13
  2.2500000E+06  3.2640705E-13
  2.3000000E+06  2.9807905E-13
  2.4000000E+06  2.4992488E-13
  2.5000000E+06  2.1095632E-13
  2.6000000E+06  1.7916738E-13
  2.7000000E+06  1.5304250E-13
  2.8000000E+06  1.3142443E-13
  2.9000000E+06  1.1342088E-13
  3.0000000E+06  9.8337811E-14
  3.1000000E+06  8.5630870E-14
  3.2000000E+06  7.4869826E-14
  3.3000000E+06  6.5712035E-14
  3.4000000E+06  5.7882708E-14
  3.5000000E+06  5.1160045E-14
  3.6000000E+06  4.5363930E-14
  3.7000000E+06  4.0347268E-14
  3.8000000E+06  3.5989274E-14
  3.9000000E+06  3.2190265E-14
  4.0000000E+06  2.8867572E-14
  4.1000000E+06  2.5952317E-14
  4.2000000E+06  2.3386864E-14
  4.3000000E+06  2.1122779E-14
  4.4000000E+06  1.9119226E-14
  4.5000000E+06  1.7341635E-14
  4.6000000E+06  1.5760609E-14
  4.7000000E+06  1.4351070E-14
  4.8000000E+06  1.3091548E-14
  5.0000000E+06  1.0951149E-14
  5.1250000E+06  9.8273740E-15
  5.2500000E+06  8.8399596E-15
  5.3750000E+06  7.9697714E-15
  5.5000000E+06  7.2008476E-15
  5.7500000E+06  5.9155492E-15
  5.8750000E+06  5.3780738E-15
  
  
#  75   7  M3  EION =  2.371000000E+03 eV   267
#  S(0) = 2.901083E+00
  2.3214752E+01  0.0000000E+00
  2.3214752E+03  0.0000000E+00
  2.3214752E+03  7.7710208E-04
  2.3710000E+03  7.7710208E-04
  2.3710236E+03  7.7710208E-04
  2.3712047E+03  7.9211660E-04
  2.3713858E+03  8.0637194E-04
  2.3715669E+03  8.1993343E-04
  2.3717480E+03  8.3285896E-04
  2.3721102E+03  8.5700291E-04
  2.3724724E+03  8.7915329E-04
  2.3731968E+03  9.1854130E-04
  2.3739212E+03  9.5269003E-04
  2.3753701E+03  1.0094099E-03
  2.3768189E+03  1.0548099E-03
  2.3797165E+03  1.1218991E-03
  2.3826142E+03  1.1657707E-03
  2.3855118E+03  1.1923159E-03
  2.3884094E+03  1.2058849E-03
  2.3913071E+03  1.2101742E-03
  2.3942047E+03  1.2082844E-03
  2.3971024E+03  1.2026730E-03
  2.4000000E+03  1.1951687E-03
  2.4062500E+03  1.1779549E-03
  2.4125000E+03  1.1639376E-03
  2.4187500E+03  1.1545717E-03
  2.4250000E+03  1.1490213E-03
  2.4312500E+03  1.1457567E-03
  2.4375000E+03  1.1433368E-03
  2.4437500E+03  1.1407359E-03
  2.4500000E+03  1.1374202E-03
  2.4625000E+03  1.1284885E-03
  2.4687500E+03  1.1233311E-03
  2.4750000E+03  1.1181165E-03
  2.4875000E+03  1.1084165E-03
  2.5000000E+03  1.1002364E-03
  2.5125000E+03  1.0932078E-03
  2.5250000E+03  1.0864964E-03
  2.5375000E+03  1.0794652E-03
  2.5500000E+03  1.0718794E-03
  2.5625000E+03  1.0639386E-03
  2.5750000E+03  1.0559420E-03
  2.6000000E+03  1.0407909E-03
  2.6500000E+03  1.0129194E-03
  2.6750000E+03  9.9864473E-04
  2.7000000E+03  9.8428682E-04
  2.7500000E+03  9.5707274E-04
  2.8000000E+03  9.3095757E-04
  2.8500000E+03  9.0505978E-04
  2.9000000E+03  8.8034667E-04
  2.9500000E+03  8.5663932E-04
  3.0000000E+03  8.3343209E-04
  3.1000000E+03  7.8963831E-04
  3.2000000E+03  7.4869174E-04
  3.4000000E+03  6.7494073E-04
  3.6000000E+03  6.1051158E-04
  3.8000000E+03  5.5391715E-04
  4.0000000E+03  5.0408004E-04
  4.2000000E+03  4.5996422E-04
  4.4000000E+03  4.2083745E-04
  4.6000000E+03  3.8599977E-04
  4.8000000E+03  3.5487246E-04
  5.0000000E+03  3.2698045E-04
  5.2500000E+03  2.9605490E-04
  5.5000000E+03  2.6889014E-04
  5.7500000E+03  2.4493364E-04
  6.0000000E+03  2.2372641E-04
  6.5000000E+03  1.8809094E-04
  6.7500000E+03  1.7307167E-04
  7.0000000E+03  1.5959942E-04
  7.2500000E+03  1.4747997E-04
  7.5000000E+03  1.3654790E-04
  8.0000000E+03  1.1769888E-04
  8.5000000E+03  1.0213754E-04
  9.0000000E+03  8.9176720E-05
  9.5000000E+03  7.8294479E-05
  1.0000000E+04  6.9091513E-05
  1.0500000E+04  6.1256816E-05
  1.1000000E+04  5.4545414E-05
  1.1500000E+04  4.8763539E-05
  1.2000000E+04  4.3756455E-05
  1.2500000E+04  3.9399272E-05
  1.3000000E+04  3.5590450E-05
  1.3500000E+04  3.2246896E-05
  1.4000000E+04  2.9300192E-05
  1.4500000E+04  2.6693620E-05
  1.5000000E+04  2.4379906E-05
  1.6000000E+04  2.0478813E-05
  1.7000000E+04  1.7348362E-05
  1.8000000E+04  1.4809096E-05
  1.9000000E+04  1.2729245E-05
  2.0000000E+04  1.1010604E-05
  2.1000000E+04  9.5789845E-06
  2.2000000E+04  8.3776538E-06
  2.3000000E+04  7.3627327E-06
  2.4000000E+04  6.4999395E-06
  2.5000000E+04  5.7622350E-06
  2.6000000E+04  5.1281050E-06
  2.7000000E+04  4.5802937E-06
  2.8000000E+04  4.1048544E-06
  2.9000000E+04  3.6904363E-06
  3.0000000E+04  3.3277404E-06
  3.1000000E+04  3.0091019E-06
  3.2000000E+04  2.7281660E-06
  3.4000000E+04  2.2590705E-06
  3.6000000E+04  1.8874703E-06
  3.8000000E+04  1.5898030E-06
  4.0000000E+04  1.3489490E-06
  4.2000000E+04  1.1522777E-06
  4.4000000E+04  9.9034136E-07
  4.6000000E+04  8.5598409E-07
  4.8000000E+04  7.4372319E-07
  5.0000000E+04  6.4931432E-07
  5.2500000E+04  5.5142279E-07
  5.5000000E+04  4.7130698E-07
  5.7500000E+04  4.0521638E-07
  6.0000000E+04  3.5029583E-07
  6.5000000E+04  2.6566813E-07
  6.7500000E+04  2.3291567E-07
  7.0000000E+04  2.0503278E-07
  7.2500000E+04  1.8117566E-07
  7.5000000E+04  1.6066675E-07
  7.7500000E+04  1.4295812E-07
  8.0000000E+04  1.2760386E-07
  8.2500000E+04  1.1423886E-07
  8.5000000E+04  1.0256247E-07
  8.7500000E+04  9.2325747E-08
  9.0000000E+04  8.3321539E-08
  9.2500000E+04  7.5376644E-08
  9.5000000E+04  6.8345586E-08
  1.0000000E+05  5.6552895E-08
  1.0500000E+05  4.7168376E-08
  1.1000000E+05  3.9628136E-08
  1.1500000E+05  3.3516195E-08
  1.2000000E+05  2.8521775E-08
  1.2500000E+05  2.4410009E-08
  1.3000000E+05  2.1001469E-08
  1.3500000E+05  1.8157736E-08
  1.4000000E+05  1.5771047E-08
  1.4500000E+05  1.3756778E-08
  1.5000000E+05  1.2047958E-08
  1.5500000E+05  1.0591188E-08
  1.6000000E+05  9.3435925E-09
  1.6500000E+05  8.2705214E-09
  1.7000000E+05  7.3438041E-09
  1.7500000E+05  6.5404038E-09
  1.8000000E+05  5.8413789E-09
  1.8500000E+05  5.2310745E-09
  1.9000000E+05  4.6964892E-09
  2.0000000E+05  3.8128391E-09
  2.1000000E+05  3.1228882E-09
  2.2000000E+05  2.5784822E-09
  2.3000000E+05  2.1447723E-09
  2.4000000E+05  1.7961919E-09
  2.5000000E+05  1.5137475E-09
  2.6000000E+05  1.2831652E-09
  2.7000000E+05  1.0936067E-09
  2.8000000E+05  9.3676133E-10
  2.9000000E+05  8.0619812E-10
  3.0000000E+05  6.9689861E-10
  3.1000000E+05  6.0491518E-10
  3.2000000E+05  5.2711901E-10
  3.3000000E+05  4.6101384E-10
  3.4000000E+05  4.0459512E-10
  3.5000000E+05  3.5624319E-10
  3.6000000E+05  3.1464177E-10
  3.7000000E+05  2.7871521E-10
  3.8000000E+05  2.4757991E-10
  3.9000000E+05  2.2050649E-10
  4.0000000E+05  1.9689000E-10
  4.1000000E+05  1.7622652E-10
  4.2000000E+05  1.5809450E-10
  4.3000000E+05  1.4213990E-10
  4.4000000E+05  1.2806416E-10
  4.6000000E+05  1.0457686E-10
  4.8000000E+05  8.6031943E-11
  5.0000000E+05  7.1261130E-11
  5.1250000E+05  6.3552519E-11
  5.2500000E+05  5.6811756E-11
  5.3750000E+05  5.0900710E-11
  5.5000000E+05  4.5703279E-11
  5.7500000E+05  3.7072513E-11
  5.8750000E+05  3.3485845E-11
  6.0000000E+05  3.0301503E-11
  6.2500000E+05  2.4941916E-11
  6.5000000E+05  2.0664441E-11
  6.7500000E+05  1.7224439E-11
  7.0000000E+05  1.4438260E-11
  7.2500000E+05  1.2166683E-11
  7.5000000E+05  1.0303202E-11
  7.7500000E+05  8.7656382E-12
  8.0000000E+05  7.4900841E-12
  8.2500000E+05  6.4264739E-12
  8.5000000E+05  5.5353129E-12
  8.7500000E+05  4.7852409E-12
  9.0000000E+05  4.1512023E-12
  9.2500000E+05  3.6130613E-12
  9.5000000E+05  3.1545466E-12
  9.7500000E+05  2.7624423E-12
  1.0000000E+06  2.4259615E-12
  1.0250000E+06  2.1362548E-12
  1.0500000E+06  1.8860295E-12
  1.0750000E+06  1.6692507E-12
  1.1000000E+06  1.4809032E-12
  1.1250000E+06  1.3168038E-12
  1.1500000E+06  1.1734504E-12
  1.1750000E+06  1.0479004E-12
  1.2000000E+06  9.3767347E-13
  1.2250000E+06  8.4067204E-13
  1.2500000E+06  7.5511678E-13
  1.3000000E+06  6.1250816E-13
  1.3500000E+06  5.0018446E-13
  1.4000000E+06  4.1103224E-13
  1.4500000E+06  3.3976175E-13
  1.5000000E+06  2.8240219E-13
  1.5500000E+06  2.3594668E-13
  1.6000000E+06  1.9809945E-13
  1.6500000E+06  1.6709319E-13
  1.7000000E+06  1.4155735E-13
  1.7500000E+06  1.2042162E-13
  1.8000000E+06  1.0284479E-13
  1.8500000E+06  8.8161817E-14
  1.9000000E+06  7.5843801E-14
  1.9500000E+06  6.5467907E-14
  2.0000000E+06  5.6694249E-14
  2.0500000E+06  4.9248118E-14
  2.1000000E+06  4.2906430E-14
  2.1500000E+06  3.7487192E-14
  2.2000000E+06  3.2841266E-14
  2.2500000E+06  2.8845965E-14
  2.3000000E+06  2.5399967E-14
  2.3500000E+06  2.2419274E-14
  2.4000000E+06  1.9833996E-14
  2.4500000E+06  1.7585788E-14
  2.5000000E+06  1.5625765E-14
  2.5500000E+06  1.3912828E-14
  2.6000000E+06  1.2412316E-14
  2.6500000E+06  1.1094909E-14
  2.7000000E+06  9.9357333E-15
  2.8000000E+06  8.0105429E-15
  2.9000000E+06  6.5018855E-15
  3.0000000E+06  5.3106942E-15
  3.1000000E+06  4.3634874E-15
  3.2000000E+06  3.6052643E-15
  3.3000000E+06  2.9945035E-15
  3.4000000E+06  2.4996067E-15
  3.5000000E+06  2.0963464E-15
  3.6000000E+06  1.7660119E-15
  3.7000000E+06  1.4940535E-15
  3.8000000E+06  1.2690845E-15
  3.9000000E+06  1.0821373E-15
  4.0000000E+06  9.2611029E-16
  4.1000000E+06  7.9534960E-16
  4.2000000E+06  6.8533049E-16
  4.3000000E+06  5.9241416E-16
  4.4000000E+06  5.1366173E-16
  4.5000000E+06  4.4668604E-16
  4.6000000E+06  3.8953910E-16
  4.7000000E+06  3.4062478E-16
  4.8000000E+06  2.9862952E-16
  5.0000000E+06  2.3123390E-16
  5.1250000E+06  1.9800155E-16
  5.2500000E+06  1.7012252E-16
  5.3750000E+06  1.4664283E-16
  5.5000000E+06  1.2680054E-16
  5.7500000E+06  9.5675430E-17
  5.8750000E+06  8.3475251E-17
  
  
#  75   8  M4  EION =  1.953000000E+03 eV   271
#  S(0) = 4.127499E+00
  1.9459249E+01  0.0000000E+00
  1.9459249E+03  0.0000000E+00
  1.9459249E+03  1.0031960E-04
  1.9530000E+03  1.0031960E-04
  1.9530196E+03  1.0031960E-04
  1.9531664E+03  1.0083305E-04
  1.9533132E+03  1.0144601E-04
  1.9534601E+03  1.0216090E-04
  1.9536069E+03  1.0298026E-04
  1.9539005E+03  1.0494302E-04
  1.9541941E+03  1.0735643E-04
  1.9547814E+03  1.1363119E-04
  1.9553686E+03  1.2200981E-04
  1.9565431E+03  1.4599408E-04
  1.9577177E+03  1.8127221E-04
  1.9588922E+03  2.2989109E-04
  1.9600667E+03  2.9373344E-04
  1.9606539E+03  3.3182866E-04
  1.9612412E+03  3.7419559E-04
  1.9624157E+03  4.7181663E-04
  1.9635902E+03  5.8596577E-04
  1.9647647E+03  7.1467065E-04
  1.9659392E+03  8.5469453E-04
  1.9671137E+03  1.0018921E-03
  1.9694627E+03  1.2999736E-03
  1.9706373E+03  1.4430296E-03
  1.9718118E+03  1.5783115E-03
  1.9741608E+03  1.8205515E-03
  1.9765098E+03  2.0244809E-03
  1.9788588E+03  2.1956937E-03
  1.9812078E+03  2.3417786E-03
  1.9859059E+03  2.5831100E-03
  1.9906039E+03  2.7794136E-03
  1.9953020E+03  2.9406297E-03
  2.0000000E+03  3.0682718E-03
  2.0062500E+03  3.1879876E-03
  2.0125000E+03  3.2587352E-03
  2.0187500E+03  3.2944363E-03
  2.0250000E+03  3.3091265E-03
  2.0312500E+03  3.3133003E-03
  2.0375000E+03  3.3131983E-03
  2.0500000E+03  3.3081892E-03
  2.0750000E+03  3.2687783E-03
  2.0875000E+03  3.2311288E-03
  2.1000000E+03  3.1880800E-03
  2.1250000E+03  3.1038543E-03
  2.1500000E+03  3.0250470E-03
  2.1750000E+03  2.9429341E-03
  2.1875000E+03  2.9006771E-03
  2.2000000E+03  2.8588556E-03
  2.2250000E+03  2.7788604E-03
  2.2500000E+03  2.7036173E-03
  2.3000000E+03  2.5579528E-03
  2.4000000E+03  2.2938649E-03
  2.5000000E+03  2.0627008E-03
  2.6000000E+03  1.8615479E-03
  2.7000000E+03  1.6842863E-03
  2.8000000E+03  1.5280637E-03
  2.9000000E+03  1.3899885E-03
  3.0000000E+03  1.2672875E-03
  3.1000000E+03  1.1579816E-03
  3.2000000E+03  1.0604995E-03
  3.4000000E+03  8.9445030E-04
  3.6000000E+03  7.5999401E-04
  3.8000000E+03  6.5003753E-04
  4.0000000E+03  5.5937123E-04
  4.2000000E+03  4.8409697E-04
  4.4000000E+03  4.2117369E-04
  4.6000000E+03  3.6823206E-04
  4.8000000E+03  3.2341948E-04
  5.0000000E+03  2.8527398E-04
  5.2500000E+03  2.4521863E-04
  5.5000000E+03  2.1200119E-04
  5.7500000E+03  1.8425819E-04
  6.0000000E+03  1.6093449E-04
  6.5000000E+03  1.2442311E-04
  6.7500000E+03  1.1007025E-04
  7.0000000E+03  9.7734408E-05
  7.2500000E+03  8.7082631E-05
  7.5000000E+03  7.7844706E-05
  8.0000000E+03  6.2767915E-05
  8.5000000E+03  5.1167730E-05
  9.0000000E+03  4.2122298E-05
  9.5000000E+03  3.4983713E-05
  1.0000000E+04  2.9288994E-05
  1.0500000E+04  2.4701373E-05
  1.1000000E+04  2.0972364E-05
  1.1500000E+04  1.7916367E-05
  1.2000000E+04  1.5393032E-05
  1.2500000E+04  1.3294989E-05
  1.3000000E+04  1.1539281E-05
  1.3500000E+04  1.0061223E-05
  1.4000000E+04  8.8099438E-06
  1.4500000E+04  7.7451128E-06
  1.5000000E+04  6.8345118E-06
  1.5500000E+04  6.0522227E-06
  1.6000000E+04  5.3772615E-06
  1.6500000E+04  4.7925320E-06
  1.7000000E+04  4.2840239E-06
  1.8000000E+04  3.4514854E-06
  1.9000000E+04  2.8089046E-06
  2.0000000E+04  2.3068978E-06
  2.1000000E+04  1.9103870E-06
  2.2000000E+04  1.5940602E-06
  2.3000000E+04  1.3393885E-06
  2.4000000E+04  1.1326302E-06
  2.5000000E+04  9.6347093E-07
  2.6000000E+04  8.2408339E-07
  2.7000000E+04  7.0846626E-07
  2.8000000E+04  6.1197485E-07
  2.9000000E+04  5.3098283E-07
  3.0000000E+04  4.6263552E-07
  3.1000000E+04  4.0466868E-07
  3.2000000E+04  3.5527368E-07
  3.3000000E+04  3.1299592E-07
  3.4000000E+04  2.7665820E-07
  3.5000000E+04  2.4530237E-07
  3.6000000E+04  2.1814406E-07
  3.8000000E+04  1.7394984E-07
  4.0000000E+04  1.4012806E-07
  4.2000000E+04  1.1393305E-07
  4.4000000E+04  9.3422749E-08
  4.6000000E+04  7.7202513E-08
  4.8000000E+04  6.4256934E-08
  5.0000000E+04  5.3837178E-08
  5.2500000E+04  4.3527021E-08
  5.5000000E+04  3.5500828E-08
  5.7500000E+04  2.9188072E-08
  5.8750000E+04  2.6540480E-08
  6.0000000E+04  2.4175915E-08
  6.2500000E+04  2.0161705E-08
  6.5000000E+04  1.6920847E-08
  6.7500000E+04  1.4284830E-08
  7.0000000E+04  1.2125917E-08
  7.2500000E+04  1.0346325E-08
  7.5000000E+04  8.8705450E-09
  7.7500000E+04  7.6397874E-09
  8.0000000E+04  6.6079135E-09
  8.2500000E+04  5.7384524E-09
  8.5000000E+04  5.0023803E-09
  8.7500000E+04  4.3764509E-09
  9.0000000E+04  3.8419326E-09
  9.2500000E+04  3.3836451E-09
  9.5000000E+04  2.9892191E-09
  1.0000000E+05  2.3532285E-09
  1.0500000E+05  1.8724305E-09
  1.1000000E+05  1.5044553E-09
  1.1500000E+05  1.2196415E-09
  1.2000000E+05  9.9690592E-10
  1.2500000E+05  8.2105245E-10
  1.3000000E+05  6.8098695E-10
  1.3500000E+05  5.6851315E-10
  1.4000000E+05  4.7750879E-10
  1.4500000E+05  4.0335396E-10
  1.5000000E+05  3.4252913E-10
  1.5500000E+05  2.9232908E-10
  1.6000000E+05  2.5065706E-10
  1.6500000E+05  2.1587538E-10
  1.7000000E+05  1.8669545E-10
  1.7500000E+05  1.6209624E-10
  1.8000000E+05  1.4126347E-10
  1.8500000E+05  1.2354381E-10
  1.9000000E+05  1.0840995E-10
  1.9500000E+05  9.5433964E-11
  2.0000000E+05  8.4266752E-11
  2.0500000E+05  7.4622095E-11
  2.1000000E+05  6.6264229E-11
  2.2000000E+05  5.2661564E-11
  2.3000000E+05  4.2258340E-11
  2.4000000E+05  3.4213194E-11
  2.5000000E+05  2.7927718E-11
  2.6000000E+05  2.2970470E-11
  2.7000000E+05  1.9026416E-11
  2.8000000E+05  1.5862881E-11
  2.9000000E+05  1.3306147E-11
  3.0000000E+05  1.1225177E-11
  3.1000000E+05  9.5202218E-12
  3.2000000E+05  8.1146697E-12
  3.3000000E+05  6.9491875E-12
  3.4000000E+05  5.9774694E-12
  3.5000000E+05  5.1631156E-12
  3.6000000E+05  4.4773135E-12
  3.7000000E+05  3.8971055E-12
  3.8000000E+05  3.4040886E-12
  3.9000000E+05  2.9834254E-12
  4.0000000E+05  2.6230866E-12
  4.2000000E+05  2.0459334E-12
  4.4000000E+05  1.6134360E-12
  4.6000000E+05  1.2852033E-12
  4.8000000E+05  1.0331954E-12
  5.0000000E+05  8.3764377E-13
  5.1250000E+05  7.3763319E-13
  5.2500000E+05  6.5144452E-13
  5.3750000E+05  5.7691415E-13
  5.5000000E+05  5.1225563E-13
  5.7500000E+05  4.0687533E-13
  6.0000000E+05  3.2615835E-13
  6.2500000E+05  2.6367015E-13
  6.5000000E+05  2.1481788E-13
  6.6250000E+05  1.9442875E-13
  6.7500000E+05  1.7627925E-13
  7.0000000E+05  1.4562159E-13
  7.2500000E+05  1.2104334E-13
  7.5000000E+05  1.0119612E-13
  7.7500000E+05  8.5060924E-14
  8.0000000E+05  7.1860631E-14
  8.2500000E+05  6.0997573E-14
  8.5000000E+05  5.2008345E-14
  8.7500000E+05  4.4530897E-14
  9.0000000E+05  3.8280379E-14
  9.2500000E+05  3.3031215E-14
  9.5000000E+05  2.8603625E-14
  9.7500000E+05  2.4853474E-14
  1.0000000E+06  2.1664561E-14
  1.0250000E+06  1.8942724E-14
  1.0500000E+06  1.6611263E-14
  1.1000000E+06  1.2879511E-14
  1.1500000E+06  1.0088429E-14
  1.2000000E+06  7.9764842E-15
  1.2500000E+06  6.3612654E-15
  1.3000000E+06  5.1137287E-15
  1.3500000E+06  4.1413812E-15
  1.4000000E+06  3.3770994E-15
  1.4500000E+06  2.7716203E-15
  1.5000000E+06  2.2884114E-15
  1.5500000E+06  1.9001216E-15
  1.6000000E+06  1.5860882E-15
  1.6500000E+06  1.3305696E-15
  1.7000000E+06  1.1214754E-15
  1.7500000E+06  9.4944914E-16
  1.8000000E+06  8.0719904E-16
  1.8500000E+06  6.8900546E-16
  1.9000000E+06  5.9035232E-16
  1.9500000E+06  5.0765230E-16
  2.0000000E+06  4.3803978E-16
  2.0500000E+06  3.7921306E-16
  2.1000000E+06  3.2931429E-16
  2.1500000E+06  2.8683678E-16
  2.2000000E+06  2.5055298E-16
  2.2500000E+06  2.1945834E-16
  2.3000000E+06  1.9272758E-16
  2.4000000E+06  1.4974994E-16
  2.5000000E+06  1.1744550E-16
  2.6000000E+06  9.2909027E-17
  2.7000000E+06  7.4091276E-17
  2.8000000E+06  5.9528779E-17
  2.9000000E+06  4.8163982E-17
  3.0000000E+06  3.9224347E-17
  3.1000000E+06  3.2140159E-17
  3.2000000E+06  2.6487323E-17
  3.3000000E+06  2.1947486E-17
  3.4000000E+06  1.8279350E-17
  3.5000000E+06  1.5298491E-17
  3.6000000E+06  1.2862895E-17
  3.7000000E+06  1.0862402E-17
  3.8000000E+06  9.2111166E-18
  3.9000000E+06  7.8416530E-18
  4.0000000E+06  6.7008335E-18
  4.1000000E+06  5.7464802E-18
  4.2000000E+06  4.9449176E-18
  4.3000000E+06  4.2691048E-18
  4.4000000E+06  3.6972239E-18
  4.5000000E+06  3.2115775E-18
  4.6000000E+06  2.7977295E-18
  4.7000000E+06  2.4438895E-18
  4.8000000E+06  2.1403930E-18
  5.0000000E+06  1.6539960E-18
  5.1250000E+06  1.4146006E-18
  5.2500000E+06  1.2141548E-18
  5.3750000E+06  1.0457162E-18
  5.5000000E+06  9.0367551E-19
  
  
#  75   9  M5  EION =  1.887000000E+03 eV   268
#  S(0) = 6.164025E+00
  1.8815465E+01  0.0000000E+00
  1.8815465E+03  0.0000000E+00
  1.8815465E+03  1.2628810E-04
  1.8870000E+03  1.2628810E-04
  1.8870189E+03  1.2628810E-04
  1.8871812E+03  1.2773243E-04
  1.8873434E+03  1.2935606E-04
  1.8875057E+03  1.3116529E-04
  1.8876680E+03  1.3316664E-04
  1.8879925E+03  1.3777247E-04
  1.8883170E+03  1.4322891E-04
  1.8889661E+03  1.5692755E-04
  1.8896151E+03  1.7475471E-04
  1.8909132E+03  2.2492235E-04
  1.8922114E+03  2.9815909E-04
  1.8935095E+03  3.9880230E-04
  1.8948076E+03  5.3039171E-04
  1.8961057E+03  6.9478399E-04
  1.8974038E+03  8.9128886E-04
  1.8987019E+03  1.1161456E-03
  1.9000000E+03  1.3626250E-03
  1.9015625E+03  1.6753940E-03
  1.9031250E+03  1.9901646E-03
  1.9046875E+03  2.2926172E-03
  1.9062500E+03  2.5729698E-03
  1.9093750E+03  3.0523109E-03
  1.9125000E+03  3.4311097E-03
  1.9156250E+03  3.7357744E-03
  1.9187500E+03  3.9907138E-03
  1.9250000E+03  4.4052316E-03
  1.9312500E+03  4.7224271E-03
  1.9375000E+03  4.9479646E-03
  1.9437500E+03  5.0895145E-03
  1.9500000E+03  5.1654443E-03
  1.9562500E+03  5.1983708E-03
  1.9625000E+03  5.2076725E-03
  1.9687500E+03  5.2063497E-03
  1.9750000E+03  5.2009598E-03
  1.9875000E+03  5.1837862E-03
  2.0000000E+03  5.1520334E-03
  2.0250000E+03  5.0330269E-03
  2.0375000E+03  4.9600171E-03
  2.0500000E+03  4.8885535E-03
  2.0625000E+03  4.8207442E-03
  2.0750000E+03  4.7551956E-03
  2.1000000E+03  4.6221758E-03
  2.1250000E+03  4.4841902E-03
  2.1500000E+03  4.3502279E-03
  2.1750000E+03  4.2250440E-03
  2.2000000E+03  4.1050217E-03
  2.2500000E+03  3.8718265E-03
  2.3000000E+03  3.6562184E-03
  2.4000000E+03  3.2697067E-03
  2.5000000E+03  2.9345581E-03
  2.6000000E+03  2.6411296E-03
  2.7000000E+03  2.3847426E-03
  2.8000000E+03  2.1591399E-03
  2.9000000E+03  1.9599844E-03
  3.0000000E+03  1.7836901E-03
  3.1000000E+03  1.6269985E-03
  3.2000000E+03  1.4871608E-03
  3.4000000E+03  1.2503995E-03
  3.6000000E+03  1.0591349E-03
  3.8000000E+03  9.0328310E-04
  4.0000000E+03  7.7528419E-04
  4.2000000E+03  6.6931992E-04
  4.4000000E+03  5.8096492E-04
  4.6000000E+03  5.0680867E-04
  4.8000000E+03  4.4418851E-04
  5.0000000E+03  3.9100631E-04
  5.2500000E+03  3.3529564E-04
  5.5000000E+03  2.8921208E-04
  5.7500000E+03  2.5081482E-04
  6.0000000E+03  2.1860635E-04
  6.5000000E+03  1.6834080E-04
  6.7500000E+03  1.4864146E-04
  7.0000000E+03  1.3174265E-04
  7.2500000E+03  1.1717799E-04
  7.5000000E+03  1.0456948E-04
  8.0000000E+03  8.4043017E-05
  8.5000000E+03  6.8299280E-05
  9.0000000E+03  5.6060190E-05
  9.5000000E+03  4.6429233E-05
  1.0000000E+04  3.8767017E-05
  1.0500000E+04  3.2610499E-05
  1.1000000E+04  2.7618892E-05
  1.1500000E+04  2.3538044E-05
  1.2000000E+04  2.0176235E-05
  1.2500000E+04  1.7387250E-05
  1.3000000E+04  1.5058372E-05
  1.3500000E+04  1.3101886E-05
  1.4000000E+04  1.1448947E-05
  1.4500000E+04  1.0045076E-05
  1.5000000E+04  8.8468382E-06
  1.6000000E+04  6.9344651E-06
  1.7000000E+04  5.5048782E-06
  1.8000000E+04  4.4198806E-06
  1.9000000E+04  3.5851518E-06
  2.0000000E+04  2.9350560E-06
  2.1000000E+04  2.4231075E-06
  2.2000000E+04  2.0158602E-06
  2.3000000E+04  1.6888984E-06
  2.4000000E+04  1.4241632E-06
  2.5000000E+04  1.2081346E-06
  2.6000000E+04  1.0305772E-06
  2.7000000E+04  8.8366245E-07
  2.8000000E+04  7.6134570E-07
  2.9000000E+04  6.5891767E-07
  3.0000000E+04  5.7267958E-07
  3.1000000E+04  4.9970399E-07
  3.2000000E+04  4.3765694E-07
  3.4000000E+04  3.3921601E-07
  3.6000000E+04  2.6625326E-07
  3.8000000E+04  2.1137060E-07
  4.0000000E+04  1.6953515E-07
  4.2000000E+04  1.3725836E-07
  4.4000000E+04  1.1208102E-07
  4.6000000E+04  9.2243065E-08
  4.8000000E+04  7.6466907E-08
  5.0000000E+04  6.3813472E-08
  5.2500000E+04  5.1341195E-08
  5.5000000E+04  4.1672721E-08
  5.7500000E+04  3.4099670E-08
  5.8750000E+04  3.0933389E-08
  6.0000000E+04  2.8111272E-08
  6.2500000E+04  2.3334336E-08
  6.5000000E+04  1.9492896E-08
  6.7500000E+04  1.6380582E-08
  7.0000000E+04  1.3841418E-08
  7.2500000E+04  1.1756406E-08
  7.5000000E+04  1.0033940E-08
  7.7500000E+04  8.6028946E-09
  8.0000000E+04  7.4076174E-09
  8.2500000E+04  6.4042506E-09
  8.5000000E+04  5.5579903E-09
  8.7500000E+04  4.8410396E-09
  9.0000000E+04  4.2310617E-09
  9.2500000E+04  3.7100052E-09
  9.5000000E+04  3.2632052E-09
  1.0000000E+05  2.5466201E-09
  1.0500000E+05  2.0088246E-09
  1.1000000E+05  1.6001908E-09
  1.1500000E+05  1.2861680E-09
  1.2000000E+05  1.0423321E-09
  1.2500000E+05  8.5117735E-10
  1.3000000E+05  6.9999128E-10
  1.3500000E+05  5.7943330E-10
  1.4000000E+05  4.8256459E-10
  1.4500000E+05  4.0417640E-10
  1.5000000E+05  3.4032170E-10
  1.5500000E+05  2.8798291E-10
  1.6000000E+05  2.4483355E-10
  1.6500000E+05  2.0906574E-10
  1.7000000E+05  1.7926422E-10
  1.7500000E+05  1.5431342E-10
  1.8000000E+05  1.3332831E-10
  1.8500000E+05  1.1560227E-10
  1.9000000E+05  1.0056777E-10
  2.0000000E+05  7.6826465E-11
  2.1000000E+05  5.9370861E-11
  2.2000000E+05  4.6367113E-11
  2.3000000E+05  3.6562938E-11
  2.4000000E+05  2.9089311E-11
  2.5000000E+05  2.3334178E-11
  2.6000000E+05  1.8860582E-11
  2.7000000E+05  1.5352749E-11
  2.8000000E+05  1.2579826E-11
  2.9000000E+05  1.0371190E-11
  3.0000000E+05  8.5995310E-12
  3.1000000E+05  7.1689655E-12
  3.2000000E+05  6.0066230E-12
  3.3000000E+05  5.0566820E-12
  3.4000000E+05  4.2760538E-12
  3.5000000E+05  3.6312325E-12
  3.6000000E+05  3.0959833E-12
  3.7000000E+05  2.6496298E-12
  3.8000000E+05  2.2757758E-12
  3.9000000E+05  1.9613437E-12
  4.0000000E+05  1.6958459E-12
  4.1000000E+05  1.4708262E-12
  4.2000000E+05  1.2794316E-12
  4.3000000E+05  1.1160823E-12
  4.4000000E+05  9.7621507E-13
  4.6000000E+05  7.5259043E-13
  4.8000000E+05  5.8572724E-13
  5.0000000E+05  4.5987266E-13
  5.1250000E+05  3.9699265E-13
  5.2500000E+05  3.4374851E-13
  5.3750000E+05  2.9850700E-13
  5.5000000E+05  2.5993771E-13
  5.7500000E+05  1.9865647E-13
  6.0000000E+05  1.5331087E-13
  6.2500000E+05  1.1938664E-13
  6.5000000E+05  9.3748543E-14
  6.6250000E+05  8.3319732E-14
  6.7500000E+05  7.4189802E-14
  7.0000000E+05  5.9137945E-14
  7.2500000E+05  4.7459670E-14
  7.5000000E+05  3.8329560E-14
  7.7500000E+05  3.1140479E-14
  8.0000000E+05  2.5441686E-14
  8.2500000E+05  2.0895655E-14
  8.5000000E+05  1.7247570E-14
  8.7500000E+05  1.4303575E-14
  9.0000000E+05  1.1915112E-14
  9.2500000E+05  9.9675682E-15
  9.5000000E+05  8.3719400E-15
  9.7500000E+05  7.0586885E-15
  1.0000000E+06  5.9731641E-15
  1.0250000E+06  5.0721781E-15
  1.0500000E+06  4.3214184E-15
  1.0750000E+06  3.6934881E-15
  1.1000000E+06  3.1664081E-15
  1.1250000E+06  2.7224644E-15
  1.1500000E+06  2.3473158E-15
  1.1750000E+06  2.0293023E-15
  1.2000000E+06  1.7589064E-15
  1.2250000E+06  1.5283297E-15
  1.2500000E+06  1.3311594E-15
  1.3000000E+06  1.0167744E-15
  1.3500000E+06  7.8334073E-16
  1.4000000E+06  6.0836181E-16
  1.4500000E+06  4.7603465E-16
  1.5000000E+06  3.7512995E-16
  1.5500000E+06  2.9758471E-16
  1.6000000E+06  2.3755272E-16
  1.6500000E+06  1.9075622E-16
  1.7000000E+06  1.5403808E-16
  1.7500000E+06  1.2504933E-16
  1.8000000E+06  1.0202883E-16
  1.8500000E+06  8.3646144E-17
  1.9000000E+06  6.8889236E-17
  1.9500000E+06  5.6983169E-17
  2.0000000E+06  4.7330790E-17
  2.0500000E+06  3.9469428E-17
  2.1000000E+06  3.3038582E-17
  2.1500000E+06  2.7755830E-17
  2.2000000E+06  2.3398844E-17
  2.2500000E+06  1.9791679E-17
  2.3000000E+06  1.6794351E-17
  2.3500000E+06  1.4294982E-17
  2.4000000E+06  1.2203774E-17
  2.4500000E+06  1.0448333E-17
  2.5000000E+06  8.9700617E-18
  2.5500000E+06  7.7213840E-18
  2.6000000E+06  6.6635308E-18
  2.6500000E+06  5.7647927E-18
  2.7000000E+06  4.9991447E-18
  2.8000000E+06  3.7851656E-18
  2.9000000E+06  2.8908665E-18
  3.0000000E+06  2.2258936E-18
  3.1000000E+06  1.7270667E-18
  3.2000000E+06  1.3497179E-18
  3.3000000E+06  1.0619931E-18
  3.4000000E+06  8.4096321E-19
  3.5000000E+06  6.6997533E-19
  3.6000000E+06  5.3682748E-19
  3.7000000E+06  4.3249658E-19
  3.8000000E+06  3.5025902E-19
  3.9000000E+06  2.8506628E-19
  4.0000000E+06  2.3310100E-19
  4.1000000E+06  1.9146237E-19
  4.2000000E+06  1.5793207E-19
  4.3000000E+06  1.3080370E-19
  4.4000000E+06  1.0876225E-19
  4.5000000E+06  9.0784054E-20
  4.6000000E+06  7.6063982E-20
  4.7000000E+06  6.3966318E-20
  
  
#  75  10  N1  EION =  6.290000000E+02 eV   281
#  S(0) = 7.931498E-01
  6.2198589E+00  0.0000000E+00
  6.2198589E+02  0.0000000E+00
  6.2198589E+02  6.7629633E-04
  6.2900000E+02  6.7629633E-04
  6.2900616E+02  6.7629633E-04
  6.2926858E+02  6.7049515E-04
  6.2953100E+02  6.6498158E-04
  6.2979343E+02  6.5973643E-04
  6.3005585E+02  6.5474217E-04
  6.3058070E+02  6.4544349E-04
  6.3110554E+02  6.3697251E-04
  6.3215523E+02  6.2214694E-04
  6.3320493E+02  6.0966297E-04
  6.3530431E+02  5.9006593E-04
  6.3740369E+02  5.7578349E-04
  6.3950308E+02  5.6534402E-04
  6.4160246E+02  5.5776829E-04
  6.4370185E+02  5.5236346E-04
  6.4580123E+02  5.4861598E-04
  6.5000000E+02  5.4460074E-04
  6.5312500E+02  5.4356334E-04
  6.5625000E+02  5.4346021E-04
  6.5937500E+02  5.4382393E-04
  6.6250000E+02  5.4431622E-04
  6.6875000E+02  5.4482647E-04
  6.7187500E+02  5.4460605E-04
  6.7500000E+02  5.4400479E-04
  6.8125000E+02  5.4170847E-04
  6.8750000E+02  5.3824468E-04
  6.9375000E+02  5.3407965E-04
  7.0000000E+02  5.2965464E-04
  7.0625000E+02  5.2529553E-04
  7.1250000E+02  5.2119445E-04
  7.1875000E+02  5.1741848E-04
  7.2500000E+02  5.1394647E-04
  7.3750000E+02  5.0759754E-04
  7.4375000E+02  5.0452745E-04
  7.5000000E+02  5.0141922E-04
  7.6250000E+02  4.9490504E-04
  7.7500000E+02  4.8795811E-04
  7.8750000E+02  4.8077455E-04
  8.0000000E+02  4.7362232E-04
  8.2500000E+02  4.6009744E-04
  8.3750000E+02  4.5374798E-04
  8.5000000E+02  4.4754819E-04
  8.6250000E+02  4.4140672E-04
  8.7500000E+02  4.3526384E-04
  8.8750000E+02  4.2909992E-04
  9.0000000E+02  4.2295910E-04
  9.2500000E+02  4.1092119E-04
  9.5000000E+02  3.9944239E-04
  9.7500000E+02  3.8851948E-04
  1.0000000E+03  3.7797979E-04
  1.0500000E+03  3.5766180E-04
  1.0750000E+03  3.4798606E-04
  1.1000000E+03  3.3870852E-04
  1.1250000E+03  3.2981011E-04
  1.1500000E+03  3.2125086E-04
  1.2000000E+03  3.0492356E-04
  1.2250000E+03  2.9713926E-04
  1.2500000E+03  2.8964388E-04
  1.2750000E+03  2.8244080E-04
  1.3000000E+03  2.7550260E-04
  1.3500000E+03  2.6232539E-04
  1.4000000E+03  2.5000423E-04
  1.4500000E+03  2.3848669E-04
  1.5000000E+03  2.2772991E-04
  1.5500000E+03  2.1768183E-04
  1.6000000E+03  2.0826774E-04
  1.6500000E+03  1.9942425E-04
  1.7000000E+03  1.9111579E-04
  1.8000000E+03  1.7597582E-04
  1.9000000E+03  1.6254978E-04
  2.0000000E+03  1.5057888E-04
  2.1000000E+03  1.3986555E-04
  2.2000000E+03  1.3025021E-04
  2.3000000E+03  1.2159164E-04
  2.4000000E+03  1.1376143E-04
  2.5000000E+03  1.0665533E-04
  2.6000000E+03  1.0018917E-04
  2.7000000E+03  9.4290003E-05
  2.8000000E+03  8.8894082E-05
  2.9000000E+03  8.3946089E-05
  3.0000000E+03  7.9397741E-05
  3.1000000E+03  7.5206980E-05
  3.2000000E+03  7.1337188E-05
  3.4000000E+03  6.4436565E-05
  3.6000000E+03  5.8483626E-05
  3.8000000E+03  5.3312684E-05
  4.0000000E+03  4.8792711E-05
  4.2000000E+03  4.4818989E-05
  4.4000000E+03  4.1307022E-05
  4.6000000E+03  3.8188039E-05
  4.8000000E+03  3.5405612E-05
  5.0000000E+03  3.2913092E-05
  5.2500000E+03  3.0146585E-05
  5.5000000E+03  2.7710510E-05
  5.7500000E+03  2.5554418E-05
  6.0000000E+03  2.3637097E-05
  6.5000000E+03  2.0388917E-05
  6.7500000E+03  1.9006454E-05
  7.0000000E+03  1.7757556E-05
  7.2500000E+03  1.6625638E-05
  7.5000000E+03  1.5596619E-05
  8.0000000E+03  1.3800797E-05
  8.5000000E+03  1.2292362E-05
  9.0000000E+03  1.1013223E-05
  9.5000000E+03  9.9193480E-06
  1.0000000E+04  8.9767490E-06
  1.0500000E+04  8.1588336E-06
  1.1000000E+04  7.4446161E-06
  1.1500000E+04  6.8173541E-06
  1.2000000E+04  6.2635580E-06
  1.2500000E+04  5.7722517E-06
  1.3000000E+04  5.3344355E-06
  1.3500000E+04  4.9426749E-06
  1.4000000E+04  4.5907829E-06
  1.4500000E+04  4.2735778E-06
  1.5000000E+04  3.9866931E-06
  1.5500000E+04  3.7264281E-06
  1.6000000E+04  3.4896292E-06
  1.6500000E+04  3.2735956E-06
  1.7000000E+04  3.0760035E-06
  1.8000000E+04  2.7283755E-06
  1.9000000E+04  2.4336206E-06
  2.0000000E+04  2.1817088E-06
  2.1000000E+04  1.9648680E-06
  2.2000000E+04  1.7770012E-06
  2.3000000E+04  1.6132719E-06
  2.4000000E+04  1.4698033E-06
  2.5000000E+04  1.3434597E-06
  2.6000000E+04  1.2316840E-06
  2.7000000E+04  1.1323735E-06
  2.8000000E+04  1.0437878E-06
  2.9000000E+04  9.6447658E-07
  3.0000000E+04  8.9322352E-07
  3.1000000E+04  8.2900287E-07
  3.2000000E+04  7.7094524E-07
  3.3000000E+04  7.1830969E-07
  3.4000000E+04  6.7046186E-07
  3.5000000E+04  6.2685631E-07
  3.6000000E+04  5.8702210E-07
  3.8000000E+04  5.1708734E-07
  4.0000000E+04  4.5798038E-07
  4.2000000E+04  4.0764748E-07
  4.4000000E+04  3.6449315E-07
  4.6000000E+04  3.2726304E-07
  4.8000000E+04  2.9496067E-07
  5.0000000E+04  2.6678688E-07
  5.2500000E+04  2.3640248E-07
  5.5000000E+04  2.1046062E-07
  5.7500000E+04  1.8817179E-07
  5.8750000E+04  1.7819653E-07
  6.0000000E+04  1.6891053E-07
  6.2500000E+04  1.5217671E-07
  6.5000000E+04  1.3756693E-07
  6.7500000E+04  1.2475324E-07
  7.0000000E+04  1.1346704E-07
  7.2500000E+04  1.0348684E-07
  7.5000000E+04  9.4628782E-08
  7.7500000E+04  8.6739407E-08
  8.0000000E+04  7.9689873E-08
  8.2500000E+04  7.3371502E-08
  8.5000000E+04  6.7692133E-08
  8.7500000E+04  6.2573238E-08
  9.0000000E+04  5.7947621E-08
  9.2500000E+04  5.3757561E-08
  9.5000000E+04  4.9953268E-08
  1.0000000E+05  4.3335180E-08
  1.0500000E+05  3.7811385E-08
  1.1000000E+05  3.3166468E-08
  1.1500000E+05  2.9233862E-08
  1.2000000E+05  2.5883414E-08
  1.2500000E+05  2.3012400E-08
  1.3000000E+05  2.0539019E-08
  1.3500000E+05  1.8397593E-08
  1.4000000E+05  1.6534971E-08
  1.4500000E+05  1.4907844E-08
  1.5000000E+05  1.3480686E-08
  1.5500000E+05  1.2224168E-08
  1.6000000E+05  1.1113934E-08
  1.6500000E+05  1.0129652E-08
  1.7000000E+05  9.2542609E-09
  1.7500000E+05  8.4733716E-09
  1.8000000E+05  7.7747998E-09
  1.8500000E+05  7.1481838E-09
  1.9000000E+05  6.5846723E-09
  1.9500000E+05  6.0766742E-09
  2.0000000E+05  5.6176557E-09
  2.0500000E+05  5.2019731E-09
  2.1000000E+05  4.8247362E-09
  2.2000000E+05  4.1691408E-09
  2.3000000E+05  3.6229452E-09
  2.4000000E+05  3.1647111E-09
  2.5000000E+05  2.7777897E-09
  2.6000000E+05  2.4491230E-09
  2.7000000E+05  2.1683804E-09
  2.8000000E+05  1.9273248E-09
  2.9000000E+05  1.7193390E-09
  3.0000000E+05  1.5390690E-09
  3.1000000E+05  1.3821534E-09
  3.2000000E+05  1.2450172E-09
  3.3000000E+05  1.1247132E-09
  3.4000000E+05  1.0187979E-09
  3.5000000E+05  9.2523460E-10
  3.6000000E+05  8.4231747E-10
  3.7000000E+05  7.6861064E-10
  3.8000000E+05  7.0290092E-10
  3.9000000E+05  6.4415900E-10
  4.0000000E+05  5.9150808E-10
  4.1000000E+05  5.4419846E-10
  4.2000000E+05  5.0158675E-10
  4.3000000E+05  4.6311883E-10
  4.4000000E+05  4.2831592E-10
  4.5000000E+05  3.9676285E-10
  4.6000000E+05  3.6809848E-10
  4.7000000E+05  3.4200802E-10
  4.8000000E+05  3.1821630E-10
  5.0000000E+05  2.7659363E-10
  5.1250000E+05  2.5404606E-10
  5.2500000E+05  2.3377464E-10
  5.3750000E+05  2.1550665E-10
  5.5000000E+05  1.9900701E-10
  5.7500000E+05  1.7052652E-10
  5.8750000E+05  1.5821578E-10
  6.0000000E+05  1.4700632E-10
  6.2500000E+05  1.2743707E-10
  6.5000000E+05  1.1104243E-10
  6.7500000E+05  9.7219168E-11
  7.0000000E+05  8.5494559E-11
  7.2500000E+05  7.5494873E-11
  7.5000000E+05  6.6922231E-11
  7.7500000E+05  5.9537471E-11
  8.0000000E+05  5.3147211E-11
  8.2500000E+05  4.7594021E-11
  8.5000000E+05  4.2748968E-11
  8.7500000E+05  3.8505842E-11
  9.0000000E+05  3.4776661E-11
  9.2500000E+05  3.1488155E-11
  9.5000000E+05  2.8579021E-11
  9.7500000E+05  2.5997731E-11
  1.0000000E+06  2.3700782E-11
  1.0250000E+06  2.1651292E-11
  1.0500000E+06  1.9817863E-11
  1.0750000E+06  1.8173672E-11
  1.1000000E+06  1.6695715E-11
  1.1250000E+06  1.5364198E-11
  1.1500000E+06  1.4162035E-11
  1.1750000E+06  1.3074426E-11
  1.2000000E+06  1.2088518E-11
  1.2250000E+06  1.1193113E-11
  1.2500000E+06  1.0378427E-11
  1.3000000E+06  8.9579887E-12
  1.3500000E+06  7.7703578E-12
  1.4000000E+06  6.7713029E-12
  1.4500000E+06  5.9261061E-12
  1.5000000E+06  5.2072902E-12
  1.5500000E+06  4.5929334E-12
  1.6000000E+06  4.0654220E-12
  1.6500000E+06  3.6105121E-12
  1.7000000E+06  3.2166073E-12
  1.7500000E+06  2.8742106E-12
  1.8000000E+06  2.5754980E-12
  1.8500000E+06  2.3139894E-12
  1.9000000E+06  2.0842961E-12
  1.9500000E+06  1.8819166E-12
  2.0000000E+06  1.7030765E-12
  2.0500000E+06  1.5446039E-12
  2.1000000E+06  1.4038123E-12
  2.1500000E+06  1.2784161E-12
  2.2000000E+06  1.1664637E-12
  2.2500000E+06  1.0662765E-12
  2.3000000E+06  9.7640314E-13
  2.3500000E+06  8.9559716E-13
  2.4000000E+06  8.2278526E-13
  2.4500000E+06  7.5704023E-13
  2.5000000E+06  6.9756376E-13
  2.5500000E+06  6.4368180E-13
  2.6000000E+06  5.9480485E-13
  2.6500000E+06  5.5041049E-13
  2.7000000E+06  5.1003539E-13
  
  
#  75  11  N2  EION =  5.220000000E+02 eV   282
#  S(0) = 8.950579E-01
  5.1874776E+00  0.0000000E+00
  5.1874776E+02  0.0000000E+00
  5.1874776E+02  4.1241570E-04
  5.2200000E+02  4.1241570E-04
  5.2200517E+02  4.1241570E-04
  5.2230465E+02  4.1456312E-04
  5.2260413E+02  4.1654576E-04
  5.2290362E+02  4.1838773E-04
  5.2320310E+02  4.2010903E-04
  5.2380207E+02  4.2325379E-04
  5.2440103E+02  4.2608376E-04
  5.2500000E+02  4.2867218E-04
  5.2656250E+02  4.3462056E-04
  5.2812500E+02  4.3976683E-04
  5.2968750E+02  4.4432568E-04
  5.3125000E+02  4.4837806E-04
  5.3437500E+02  4.5506892E-04
  5.3750000E+02  4.5998376E-04
  5.4375000E+02  4.6534020E-04
  5.5000000E+02  4.6658318E-04
  5.5625000E+02  4.6568543E-04
  5.6250000E+02  4.6399349E-04
  5.6875000E+02  4.6229007E-04
  5.7500000E+02  4.6094105E-04
  5.8750000E+02  4.5948271E-04
  5.9375000E+02  4.5915763E-04
  6.0000000E+02  4.5891840E-04
  6.1250000E+02  4.5834495E-04
  6.2500000E+02  4.5745280E-04
  6.3750000E+02  4.5632288E-04
  6.5000000E+02  4.5509688E-04
  6.6250000E+02  4.5382412E-04
  6.7500000E+02  4.5245918E-04
  7.0000000E+02  4.4921291E-04
  7.2500000E+02  4.4525735E-04
  7.5000000E+02  4.4087110E-04
  7.7500000E+02  4.3613243E-04
  8.0000000E+02  4.3091506E-04
  8.2500000E+02  4.2521565E-04
  8.5000000E+02  4.1919209E-04
  9.0000000E+02  4.0670718E-04
  9.5000000E+02  3.9361695E-04
  9.7500000E+02  3.8686735E-04
  1.0000000E+03  3.8009705E-04
  1.0250000E+03  3.7335160E-04
  1.0500000E+03  3.6665248E-04
  1.1000000E+03  3.5336931E-04
  1.1500000E+03  3.4022001E-04
  1.2000000E+03  3.2746339E-04
  1.2500000E+03  3.1515649E-04
  1.3000000E+03  3.0323866E-04
  1.3500000E+03  2.9176992E-04
  1.4000000E+03  2.8078780E-04
  1.4500000E+03  2.7027146E-04
  1.5000000E+03  2.6020444E-04
  1.6000000E+03  2.4140877E-04
  1.7000000E+03  2.2428463E-04
  1.8000000E+03  2.0867833E-04
  1.9000000E+03  1.9448613E-04
  2.0000000E+03  1.8155203E-04
  2.1000000E+03  1.6973589E-04
  2.2000000E+03  1.5893812E-04
  2.3000000E+03  1.4906030E-04
  2.4000000E+03  1.4000684E-04
  2.5000000E+03  1.3169283E-04
  2.6000000E+03  1.2404327E-04
  2.7000000E+03  1.1699242E-04
  2.8000000E+03  1.1048293E-04
  2.9000000E+03  1.0446370E-04
  3.0000000E+03  9.8889070E-05
  3.1000000E+03  9.3718253E-05
  3.2000000E+03  8.8914779E-05
  3.4000000E+03  8.0282620E-05
  3.6000000E+03  7.2769913E-05
  3.8000000E+03  6.6197139E-05
  4.0000000E+03  6.0418559E-05
  4.2000000E+03  5.5315083E-05
  4.4000000E+03  5.0788690E-05
  4.6000000E+03  4.6758204E-05
  4.8000000E+03  4.3155966E-05
  5.0000000E+03  3.9925256E-05
  5.2500000E+03  3.6337222E-05
  5.5000000E+03  3.3177881E-05
  5.7500000E+03  3.0383653E-05
  6.0000000E+03  2.7902169E-05
  6.5000000E+03  2.3710930E-05
  6.7500000E+03  2.1934347E-05
  7.0000000E+03  2.0334450E-05
  7.2500000E+03  1.8889346E-05
  7.5000000E+03  1.7580387E-05
  8.0000000E+03  1.5309273E-05
  8.5000000E+03  1.3418004E-05
  9.0000000E+03  1.1829108E-05
  9.5000000E+03  1.0483594E-05
  1.0000000E+04  9.3359485E-06
  1.0500000E+04  8.3506191E-06
  1.1000000E+04  7.4995397E-06
  1.1500000E+04  6.7603525E-06
  1.2000000E+04  6.1150827E-06
  1.2500000E+04  5.5491514E-06
  1.3000000E+04  5.0506437E-06
  1.3500000E+04  4.6097502E-06
  1.4000000E+04  4.2183410E-06
  1.4500000E+04  3.8696389E-06
  1.5000000E+04  3.5579591E-06
  1.5500000E+04  3.2785067E-06
  1.6000000E+04  3.0272192E-06
  1.6500000E+04  2.8006368E-06
  1.7000000E+04  2.5957992E-06
  1.7500000E+04  2.4101636E-06
  1.8000000E+04  2.2415374E-06
  1.8500000E+04  2.0880223E-06
  1.9000000E+04  1.9479689E-06
  2.0000000E+04  1.7026782E-06
  2.1000000E+04  1.4961799E-06
  2.2000000E+04  1.3211401E-06
  2.3000000E+04  1.1718257E-06
  2.4000000E+04  1.0437116E-06
  2.5000000E+04  9.3319317E-07
  2.6000000E+04  8.3737502E-07
  2.7000000E+04  7.5391375E-07
  2.8000000E+04  6.8089868E-07
  2.9000000E+04  6.1676160E-07
  3.0000000E+04  5.6020759E-07
  3.1000000E+04  5.1016096E-07
  3.2000000E+04  4.6572317E-07
  3.3000000E+04  4.2613985E-07
  3.4000000E+04  3.9077462E-07
  3.5000000E+04  3.5908806E-07
  3.6000000E+04  3.3062100E-07
  3.7000000E+04  3.0498091E-07
  3.8000000E+04  2.8183096E-07
  3.9000000E+04  2.6088105E-07
  4.0000000E+04  2.4188043E-07
  4.2000000E+04  2.0888522E-07
  4.4000000E+04  1.8141977E-07
  4.6000000E+04  1.5839263E-07
  4.8000000E+04  1.3895862E-07
  5.0000000E+04  1.2245679E-07
  5.1250000E+04  1.1339557E-07
  5.2500000E+04  1.0516852E-07
  5.3750000E+04  9.7684003E-08
  5.5000000E+04  9.0862034E-08
  5.7500000E+04  7.8934332E-08
  5.8750000E+04  7.3713125E-08
  6.0000000E+04  6.8921323E-08
  6.2500000E+04  6.0462107E-08
  6.5000000E+04  5.3273389E-08
  6.7500000E+04  4.7130849E-08
  7.0000000E+04  4.1855417E-08
  7.2500000E+04  3.7303062E-08
  7.5000000E+04  3.3357123E-08
  7.7500000E+04  2.9922491E-08
  8.0000000E+04  2.6921140E-08
  8.2500000E+04  2.4288682E-08
  8.5000000E+04  2.1971691E-08
  8.7500000E+04  1.9925620E-08
  9.0000000E+04  1.8113132E-08
  9.2500000E+04  1.6502791E-08
  9.5000000E+04  1.5068010E-08
  9.7500000E+04  1.3786221E-08
  1.0000000E+05  1.2638182E-08
  1.0250000E+05  1.1607428E-08
  1.0500000E+05  1.0679821E-08
  1.0750000E+05  9.8431808E-09
  1.1000000E+05  9.0869767E-09
  1.1250000E+05  8.4020795E-09
  1.1500000E+05  7.7805499E-09
  1.2000000E+05  6.7007681E-09
  1.2500000E+05  5.8019577E-09
  1.3000000E+05  5.0488569E-09
  1.3500000E+05  4.4139824E-09
  1.4000000E+05  3.8757256E-09
  1.4500000E+05  3.4169558E-09
  1.5000000E+05  3.0239886E-09
  1.5500000E+05  2.6858150E-09
  1.6000000E+05  2.3935190E-09
  1.6500000E+05  2.1398330E-09
  1.7000000E+05  1.9187989E-09
  1.7500000E+05  1.7255057E-09
  1.8000000E+05  1.5558826E-09
  1.8500000E+05  1.4065391E-09
  1.9000000E+05  1.2746380E-09
  1.9500000E+05  1.1577951E-09
  2.0000000E+05  1.0539974E-09
  2.0500000E+05  9.6153868E-10
  2.1000000E+05  8.7896743E-10
  2.1500000E+05  8.0504411E-10
  2.2000000E+05  7.3870662E-10
  2.2500000E+05  6.7904176E-10
  2.3000000E+05  6.2526188E-10
  2.3500000E+05  5.7668556E-10
  2.4000000E+05  5.3272161E-10
  2.4500000E+05  4.9285567E-10
  2.5000000E+05  4.5663895E-10
  2.6000000E+05  3.9363112E-10
  2.7000000E+05  3.4109817E-10
  2.8000000E+05  2.9702294E-10
  2.9000000E+05  2.5982651E-10
  3.0000000E+05  2.2826272E-10
  3.1000000E+05  2.0134044E-10
  3.2000000E+05  1.7826580E-10
  3.3000000E+05  1.5839866E-10
  3.4000000E+05  1.4121961E-10
  3.5000000E+05  1.2630463E-10
  3.6000000E+05  1.1330560E-10
  3.7000000E+05  1.0193517E-10
  3.8000000E+05  9.1954902E-11
  3.9000000E+05  8.3166032E-11
  4.0000000E+05  7.5402116E-11
  4.1000000E+05  6.8523186E-11
  4.2000000E+05  6.2411043E-11
  4.3000000E+05  5.6965445E-11
  4.4000000E+05  5.2101093E-11
  4.5000000E+05  4.7745147E-11
  4.6000000E+05  4.3835189E-11
  4.7000000E+05  4.0317558E-11
  4.8000000E+05  3.7145975E-11
  5.0000000E+05  3.1686093E-11
  5.1250000E+05  2.8779008E-11
  5.2500000E+05  2.6198108E-11
  5.3750000E+05  2.3900430E-11
  5.5000000E+05  2.1849449E-11
  5.7500000E+05  1.8367515E-11
  5.8750000E+05  1.6887038E-11
  6.0000000E+05  1.5552889E-11
  6.1250000E+05  1.4348040E-11
  6.2500000E+05  1.3257730E-11
  6.3750000E+05  1.2269130E-11
  6.5000000E+05  1.1371057E-11
  6.7500000E+05  9.8085964E-12
  7.0000000E+05  8.5056453E-12
  7.2500000E+05  7.4120870E-12
  7.5000000E+05  6.4887576E-12
  7.7500000E+05  5.7047901E-12
  8.0000000E+05  5.0356629E-12
  8.2500000E+05  4.4617501E-12
  8.5000000E+05  3.9672324E-12
  8.7500000E+05  3.5392736E-12
  9.0000000E+05  3.1673980E-12
  9.2500000E+05  2.8430069E-12
  9.5000000E+05  2.5590027E-12
  9.7500000E+05  2.3094969E-12
  1.0000000E+06  2.0895797E-12
  1.0250000E+06  1.8951384E-12
  1.0500000E+06  1.7227127E-12
  1.0750000E+06  1.5693782E-12
  1.1000000E+06  1.4326537E-12
  1.1250000E+06  1.3104269E-12
  1.1500000E+06  1.2008925E-12
  1.1750000E+06  1.1025026E-12
  1.2000000E+06  1.0139250E-12
  1.2250000E+06  9.3401007E-13
  1.2500000E+06  8.6176229E-13
  1.2750000E+06  7.9631714E-13
  1.3000000E+06  7.3692174E-13
  1.3250000E+06  6.8291864E-13
  1.3500000E+06  6.3373221E-13
  1.4000000E+06  5.4784925E-13
  1.4500000E+06  4.7591208E-13
  1.5000000E+06  4.1529717E-13
  1.5500000E+06  3.6393955E-13
  1.6000000E+06  3.2020028E-13
  1.6500000E+06  2.8276857E-13
  1.7000000E+06  2.5058850E-13
  1.7500000E+06  2.2280388E-13
  1.8000000E+06  1.9871679E-13
  1.8500000E+06  1.7775506E-13
  1.9000000E+06  1.5944757E-13
  1.9500000E+06  1.4340446E-13
  2.0000000E+06  1.2930074E-13
  2.0500000E+06  1.1686427E-13
  2.1000000E+06  1.0586598E-13
  2.1500000E+06  9.6111449E-14
  2.2000000E+06  8.7435925E-14
  2.2500000E+06  7.9699641E-14
  2.3000000E+06  7.2783565E-14
  2.3500000E+06  6.6586214E-14
  2.4000000E+06  6.1022078E-14
  2.4500000E+06  5.6017596E-14
  2.5000000E+06  5.1508644E-14
  2.5500000E+06  4.7439219E-14
  
  
#  75  12  N3  EION =  4.500000000E+02 eV   282
#  S(0) = 2.426544E+00
  4.2855582E+00  0.0000000E+00
  4.2855582E+02  0.0000000E+00
  4.2855582E+02  1.7909762E-03
  4.5000000E+02  1.7909762E-03
  4.5000442E+02  1.7909762E-03
  4.5025431E+02  1.8084708E-03
  4.5050420E+02  1.8247091E-03
  4.5075409E+02  1.8398440E-03
  4.5100398E+02  1.8540052E-03
  4.5150376E+02  1.8798336E-03
  4.5200354E+02  1.9029036E-03
  4.5300310E+02  1.9427410E-03
  4.5400265E+02  1.9763547E-03
  4.5600177E+02  2.0308622E-03
  4.5800088E+02  2.0733026E-03
  4.6000000E+02  2.1064727E-03
  4.6500000E+02  2.1572659E-03
  4.7000000E+02  2.1736709E-03
  4.7250000E+02  2.1731572E-03
  4.7500000E+02  2.1687851E-03
  4.8000000E+02  2.1529928E-03
  4.8500000E+02  2.1331315E-03
  4.9000000E+02  2.1130742E-03
  4.9500000E+02  2.0946791E-03
  5.0000000E+02  2.0785534E-03
  5.0625000E+02  2.0613801E-03
  5.1250000E+02  2.0466068E-03
  5.1875000E+02  2.0330882E-03
  5.2500000E+02  2.0198691E-03
  5.3125000E+02  2.0063572E-03
  5.3750000E+02  1.9923166E-03
  5.5000000E+02  1.9628832E-03
  5.7500000E+02  1.9038809E-03
  5.8750000E+02  1.8759166E-03
  6.0000000E+02  1.8486556E-03
  6.2500000E+02  1.7941898E-03
  6.5000000E+02  1.7392943E-03
  6.7500000E+02  1.6857716E-03
  7.0000000E+02  1.6343719E-03
  7.2500000E+02  1.5843490E-03
  7.5000000E+02  1.5351559E-03
  7.7500000E+02  1.4872057E-03
  8.0000000E+02  1.4409951E-03
  8.2500000E+02  1.3966995E-03
  8.5000000E+02  1.3539656E-03
  9.0000000E+02  1.2724483E-03
  9.2500000E+02  1.2337554E-03
  9.5000000E+02  1.1966226E-03
  9.7500000E+02  1.1610560E-03
  1.0000000E+03  1.1268544E-03
  1.0500000E+03  1.0620167E-03
  1.1000000E+03  1.0018918E-03
  1.1500000E+03  9.4632171E-04
  1.2000000E+03  8.9492983E-04
  1.2500000E+03  8.4720823E-04
  1.3000000E+03  8.0282332E-04
  1.3500000E+03  7.6164044E-04
  1.4000000E+03  7.2340715E-04
  1.4500000E+03  6.8777435E-04
  1.5000000E+03  6.5448858E-04
  1.6000000E+03  5.9438409E-04
  1.7000000E+03  5.4181528E-04
  1.8000000E+03  4.9552408E-04
  1.9000000E+03  4.5458871E-04
  2.0000000E+03  4.1825825E-04
  2.1000000E+03  3.8589718E-04
  2.2000000E+03  3.5695031E-04
  2.3000000E+03  3.3095220E-04
  2.4000000E+03  3.0752638E-04
  2.5000000E+03  2.8635624E-04
  2.6000000E+03  2.6716981E-04
  2.7000000E+03  2.4973345E-04
  2.8000000E+03  2.3384584E-04
  2.9000000E+03  2.1933280E-04
  3.0000000E+03  2.0604369E-04
  3.1000000E+03  1.9384790E-04
  3.2000000E+03  1.8263166E-04
  3.4000000E+03  1.6275202E-04
  3.6000000E+03  1.4574515E-04
  3.8000000E+03  1.3109700E-04
  4.0000000E+03  1.1840225E-04
  4.2000000E+03  1.0733801E-04
  4.4000000E+03  9.7644604E-05
  4.6000000E+03  8.9111371E-05
  4.8000000E+03  8.1566087E-05
  5.0000000E+03  7.4866854E-05
  5.2500000E+03  6.7505165E-05
  5.5000000E+03  6.1094733E-05
  5.7500000E+03  5.5483940E-05
  6.0000000E+03  5.0549609E-05
  6.5000000E+03  4.2325338E-05
  6.7500000E+03  3.8883783E-05
  7.0000000E+03  3.5808943E-05
  7.2500000E+03  3.3052553E-05
  7.5000000E+03  3.0573872E-05
  8.0000000E+03  2.6316451E-05
  8.5000000E+03  2.2816245E-05
  9.0000000E+03  1.9910477E-05
  9.5000000E+03  1.7477033E-05
  1.0000000E+04  1.5422993E-05
  1.0500000E+04  1.3676733E-05
  1.1000000E+04  1.2182393E-05
  1.1500000E+04  1.0895938E-05
  1.2000000E+04  9.7823299E-06
  1.2500000E+04  8.8134393E-06
  1.3000000E+04  7.9664912E-06
  1.3500000E+04  7.2229035E-06
  1.4000000E+04  6.5674096E-06
  1.4500000E+04  5.9873799E-06
  1.5000000E+04  5.4723034E-06
  1.5500000E+04  5.0133847E-06
  1.6000000E+04  4.6032207E-06
  1.6500000E+04  4.2355496E-06
  1.7000000E+04  3.9050512E-06
  1.8000000E+04  3.3380565E-06
  1.9000000E+04  2.8730760E-06
  2.0000000E+04  2.4883790E-06
  2.1000000E+04  2.1675430E-06
  2.2000000E+04  1.8979998E-06
  2.3000000E+04  1.6700219E-06
  2.4000000E+04  1.4760019E-06
  2.5000000E+04  1.3099330E-06
  2.6000000E+04  1.1670318E-06
  2.7000000E+04  1.0434568E-06
  2.8000000E+04  9.3610056E-07
  2.9000000E+04  8.4243178E-07
  3.0000000E+04  7.6037474E-07
  3.1000000E+04  6.8821688E-07
  3.2000000E+04  6.2453738E-07
  3.3000000E+04  5.6815098E-07
  3.4000000E+04  5.1806388E-07
  3.5000000E+04  4.7343877E-07
  3.6000000E+04  4.3356699E-07
  3.7000000E+04  3.9784626E-07
  3.8000000E+04  3.6576258E-07
  3.9000000E+04  3.3687551E-07
  4.0000000E+04  3.1080631E-07
  4.2000000E+04  2.6585806E-07
  4.4000000E+04  2.2879076E-07
  4.6000000E+04  1.9799083E-07
  4.8000000E+04  1.7222029E-07
  5.0000000E+04  1.5051928E-07
  5.2500000E+04  1.2798667E-07
  5.5000000E+04  1.0951916E-07
  5.7500000E+04  9.4264305E-08
  5.8750000E+04  8.7632129E-08
  6.0000000E+04  8.1571973E-08
  6.2500000E+04  7.0941100E-08
  6.5000000E+04  6.1981750E-08
  6.7500000E+04  5.4387677E-08
  7.0000000E+04  4.7916356E-08
  7.2500000E+04  4.2374223E-08
  7.5000000E+04  3.7605654E-08
  7.7500000E+04  3.3484671E-08
  8.0000000E+04  2.9908645E-08
  8.2500000E+04  2.6793470E-08
  8.5000000E+04  2.4069830E-08
  8.7500000E+04  2.1680283E-08
  9.0000000E+04  1.9576983E-08
  9.2500000E+04  1.7719895E-08
  9.5000000E+04  1.6075365E-08
  9.7500000E+04  1.4614982E-08
  1.0000000E+05  1.3314663E-08
  1.0250000E+05  1.2153916E-08
  1.0500000E+05  1.1115239E-08
  1.0750000E+05  1.0183635E-08
  1.1000000E+05  9.3462070E-09
  1.1250000E+05  8.5918312E-09
  1.1500000E+05  7.9108830E-09
  1.2000000E+05  6.7369447E-09
  1.2500000E+05  5.7696666E-09
  1.3000000E+05  4.9671960E-09
  1.3500000E+05  4.2972047E-09
  1.4000000E+05  3.7345005E-09
  1.4500000E+05  3.2592868E-09
  1.5000000E+05  2.8558840E-09
  1.5500000E+05  2.5117804E-09
  1.6000000E+05  2.2169223E-09
  1.6500000E+05  1.9631783E-09
  1.7000000E+05  1.7439314E-09
  1.7500000E+05  1.5537674E-09
  1.8000000E+05  1.3882321E-09
  1.8500000E+05  1.2436424E-09
  1.9000000E+05  1.1169378E-09
  1.9500000E+05  1.0055634E-09
  2.0000000E+05  9.0737684E-10
  2.0500000E+05  8.2057425E-10
  2.1000000E+05  7.4363077E-10
  2.1500000E+05  6.7525261E-10
  2.2000000E+05  6.1433808E-10
  2.2500000E+05  5.5994587E-10
  2.3000000E+05  5.1126899E-10
  2.3500000E+05  4.6761349E-10
  2.4000000E+05  4.2838079E-10
  2.4500000E+05  3.9305310E-10
  2.5000000E+05  3.6118127E-10
  2.6000000E+05  3.0629253E-10
  2.7000000E+05  2.6114755E-10
  2.8000000E+05  2.2377666E-10
  2.9000000E+05  1.9265477E-10
  3.0000000E+05  1.6659090E-10
  3.1000000E+05  1.4464784E-10
  3.2000000E+05  1.2608260E-10
  3.3000000E+05  1.1030198E-10
  3.4000000E+05  9.6829373E-11
  3.5000000E+05  8.5279531E-11
  3.6000000E+05  7.5339244E-11
  3.7000000E+05  6.6752486E-11
  3.8000000E+05  5.9308874E-11
  3.9000000E+05  5.2834680E-11
  4.0000000E+05  4.7185771E-11
  4.1000000E+05  4.2242038E-11
  4.2000000E+05  3.7902966E-11
  4.3000000E+05  3.4084113E-11
  4.4000000E+05  3.0714265E-11
  4.5000000E+05  2.7733148E-11
  4.6000000E+05  2.5089566E-11
  4.7000000E+05  2.2739890E-11
  4.8000000E+05  2.0646819E-11
  5.0000000E+05  1.7107009E-11
  5.1250000E+05  1.5259150E-11
  5.2500000E+05  1.3642976E-11
  5.3750000E+05  1.2225461E-11
  5.5000000E+05  1.0978843E-11
  5.7500000E+05  8.9081963E-12
  5.8750000E+05  8.0474822E-12
  6.0000000E+05  7.2831946E-12
  6.1250000E+05  6.6030539E-12
  6.2500000E+05  5.9965295E-12
  6.3750000E+05  5.4545653E-12
  6.5000000E+05  4.9693511E-12
  6.6250000E+05  4.5341339E-12
  6.7500000E+05  4.1430597E-12
  6.8750000E+05  3.7910412E-12
  7.0000000E+05  3.4736472E-12
  7.2500000E+05  2.9277408E-12
  7.5000000E+05  2.4798035E-12
  7.7500000E+05  2.1101274E-12
  8.0000000E+05  1.8033827E-12
  8.2500000E+05  1.5475563E-12
  8.5000000E+05  1.3331688E-12
  8.7500000E+05  1.1526913E-12
  9.0000000E+05  1.0001072E-12
  9.2500000E+05  8.7058078E-13
  9.5000000E+05  7.6020368E-13
  9.7500000E+05  6.6580004E-13
  1.0000000E+06  5.8477659E-13
  1.0250000E+06  5.1500597E-13
  1.0500000E+06  4.5473524E-13
  1.0750000E+06  4.0251351E-13
  1.1000000E+06  3.5713497E-13
  1.1250000E+06  3.1759369E-13
  1.1500000E+06  2.8304738E-13
  1.1750000E+06  2.5278828E-13
  1.2000000E+06  2.2621958E-13
  1.2250000E+06  2.0283640E-13
  1.2500000E+06  1.8221028E-13
  1.2750000E+06  1.6397661E-13
  1.3000000E+06  1.4782422E-13
  1.3250000E+06  1.3348674E-13
  1.3500000E+06  1.2073550E-13
  1.3750000E+06  1.0937369E-13
  1.4000000E+06  9.9231542E-14
  1.4250000E+06  9.0162182E-14
  1.4500000E+06  8.2038259E-14
  1.4750000E+06  7.4749151E-14
  1.5000000E+06  6.8198573E-14
  1.5250000E+06  6.2302543E-14
  1.5500000E+06  5.6987659E-14
  1.6000000E+06  4.7852123E-14
  1.6500000E+06  4.0366609E-14
  1.7000000E+06  3.4201354E-14
  1.7500000E+06  2.9098535E-14
  1.8000000E+06  2.4855194E-14
  1.8500000E+06  2.1309998E-14
  1.9000000E+06  1.8334670E-14
  1.9500000E+06  1.5826974E-14
  2.0000000E+06  1.3704980E-14
  2.0500000E+06  1.1903489E-14
  2.1000000E+06  1.0369997E-14
  2.1500000E+06  9.0611350E-15
  2.2000000E+06  7.9409888E-15
  
  
#  75  13  N4  EION =  2.780000000E+02 eV   288
#  S(0) = 2.899569E+00
  2.7041728E+00  0.0000000E+00
  2.7041728E+02  0.0000000E+00
  2.7041728E+02  1.7785717E-03
  2.7800000E+02  1.7785717E-03
  2.7800278E+02  1.7785717E-03
  2.7840222E+02  1.7492969E-03
  2.7880167E+02  1.7222470E-03
  2.7920111E+02  1.6972060E-03
  2.7960056E+02  1.6739858E-03
  2.8000000E+02  1.6524226E-03
  2.8125000E+02  1.5941572E-03
  2.8250000E+02  1.5473582E-03
  2.8375000E+02  1.5095907E-03
  2.8500000E+02  1.4790338E-03
  2.8750000E+02  1.4338621E-03
  2.9000000E+02  1.4020202E-03
  2.9250000E+02  1.3756914E-03
  2.9500000E+02  1.3498201E-03
  2.9750000E+02  1.3225853E-03
  3.0000000E+02  1.2943959E-03
  3.0250000E+02  1.2663999E-03
  3.0500000E+02  1.2395889E-03
  3.0750000E+02  1.2145717E-03
  3.1000000E+02  1.1916595E-03
  3.1500000E+02  1.1526438E-03
  3.1750000E+02  1.1366433E-03
  3.2000000E+02  1.1230031E-03
  3.3000000E+02  1.0917393E-03
  3.4000000E+02  1.0943126E-03
  3.5000000E+02  1.1239885E-03
  3.6000000E+02  1.1745148E-03
  3.7000000E+02  1.2405860E-03
  3.8000000E+02  1.3169023E-03
  3.9000000E+02  1.3981732E-03
  4.0000000E+02  1.4799124E-03
  4.1000000E+02  1.5591425E-03
  4.2000000E+02  1.6345661E-03
  4.4000000E+02  1.7731500E-03
  4.6000000E+02  1.8954952E-03
  4.8000000E+02  1.9990797E-03
  5.0000000E+02  2.0814108E-03
  5.2500000E+02  2.1561904E-03
  5.5000000E+02  2.2060829E-03
  5.7500000E+02  2.2358362E-03
  6.0000000E+02  2.2473816E-03
  6.5000000E+02  2.2262195E-03
  6.7500000E+02  2.2002844E-03
  7.0000000E+02  2.1675145E-03
  7.2500000E+02  2.1288096E-03
  7.5000000E+02  2.0852115E-03
  8.0000000E+02  1.9887413E-03
  8.5000000E+02  1.8865571E-03
  9.0000000E+02  1.7829592E-03
  9.5000000E+02  1.6799848E-03
  1.0000000E+03  1.5804915E-03
  1.0500000E+03  1.4856132E-03
  1.1000000E+03  1.3953336E-03
  1.1500000E+03  1.3101543E-03
  1.2000000E+03  1.2304237E-03
  1.2500000E+03  1.1558769E-03
  1.3000000E+03  1.0861458E-03
  1.3500000E+03  1.0210573E-03
  1.4000000E+03  9.6046487E-04
  1.4500000E+03  9.0410848E-04
  1.5000000E+03  8.5164397E-04
  1.6000000E+03  7.5718919E-04
  1.7000000E+03  6.7513823E-04
  1.8000000E+03  6.0378341E-04
  1.9000000E+03  5.4156686E-04
  2.0000000E+03  4.8715031E-04
  2.1000000E+03  4.3940247E-04
  2.2000000E+03  3.9738340E-04
  2.3000000E+03  3.6030255E-04
  2.4000000E+03  3.2748676E-04
  2.5000000E+03  2.9836330E-04
  2.6000000E+03  2.7244506E-04
  2.7000000E+03  2.4931674E-04
  2.8000000E+03  2.2862388E-04
  2.9000000E+03  2.1006333E-04
  3.0000000E+03  1.9337503E-04
  3.1000000E+03  1.7833514E-04
  3.2000000E+03  1.6475047E-04
  3.4000000E+03  1.4129996E-04
  3.6000000E+03  1.2193144E-04
  3.8000000E+03  1.0581353E-04
  4.0000000E+03  9.2306831E-05
  4.2000000E+03  8.0914783E-05
  4.4000000E+03  7.1248317E-05
  4.6000000E+03  6.2999928E-05
  4.8000000E+03  5.5924660E-05
  5.0000000E+03  4.9825860E-05
  5.2500000E+03  4.3336255E-05
  5.5000000E+03  3.7879031E-05
  5.7500000E+03  3.3261355E-05
  6.0000000E+03  2.9331491E-05
  6.5000000E+03  2.3077864E-05
  6.7500000E+03  2.0580185E-05
  7.0000000E+03  1.8412958E-05
  7.2500000E+03  1.6524665E-05
  7.5000000E+03  1.4873004E-05
  7.7500000E+03  1.3423048E-05
  8.0000000E+03  1.2145784E-05
  8.2500000E+03  1.1016983E-05
  8.5000000E+03  1.0016304E-05
  9.0000000E+03  8.3333419E-06
  9.5000000E+03  6.9886966E-06
  1.0000000E+04  5.9037306E-06
  1.0500000E+04  5.0204225E-06
  1.1000000E+04  4.2953763E-06
  1.1500000E+04  3.6957425E-06
  1.2000000E+04  3.1963816E-06
  1.2500000E+04  2.7778563E-06
  1.3000000E+04  2.4249925E-06
  1.3500000E+04  2.1258425E-06
  1.4000000E+04  1.8709210E-06
  1.4500000E+04  1.6526399E-06
  1.5000000E+04  1.4648873E-06
  1.5500000E+04  1.3027069E-06
  1.6000000E+04  1.1620548E-06
  1.6500000E+04  1.0396123E-06
  1.7000000E+04  9.3264133E-07
  1.7500000E+04  8.3887083E-07
  1.8000000E+04  7.5640810E-07
  1.8500000E+04  6.8366842E-07
  1.9000000E+04  6.1931920E-07
  1.9500000E+04  5.6223525E-07
  2.0000000E+04  5.1146282E-07
  2.0500000E+04  4.6619036E-07
  2.1000000E+04  4.2572477E-07
  2.2000000E+04  3.5692244E-07
  2.3000000E+04  3.0123010E-07
  2.4000000E+04  2.5578821E-07
  2.5000000E+04  2.1843542E-07
  2.6000000E+04  1.8752112E-07
  2.7000000E+04  1.6177225E-07
  2.8000000E+04  1.4019829E-07
  2.9000000E+04  1.2202208E-07
  3.0000000E+04  1.0662904E-07
  3.1000000E+04  9.3529576E-08
  3.2000000E+04  8.2330981E-08
  3.3000000E+04  7.2716263E-08
  3.4000000E+04  6.4427961E-08
  3.5000000E+04  5.7255724E-08
  3.6000000E+04  5.1026767E-08
  3.7000000E+04  4.5598476E-08
  3.8000000E+04  4.0852536E-08
  3.9000000E+04  3.6690323E-08
  4.0000000E+04  3.3029269E-08
  4.1000000E+04  2.9799981E-08
  4.2000000E+04  2.6943903E-08
  4.3000000E+04  2.4411427E-08
  4.4000000E+04  2.2160375E-08
  4.6000000E+04  1.8363809E-08
  4.8000000E+04  1.5323772E-08
  5.0000000E+04  1.2869529E-08
  5.1250000E+04  1.1574848E-08
  5.2500000E+04  1.0433661E-08
  5.3750000E+04  9.4250872E-09
  5.5000000E+04  8.5314402E-09
  5.7500000E+04  7.0310070E-09
  5.8750000E+04  6.4004295E-09
  6.0000000E+04  5.8365406E-09
  6.2500000E+04  4.8775281E-09
  6.5000000E+04  4.1014748E-09
  6.7500000E+04  3.4688749E-09
  7.0000000E+04  2.9496954E-09
  7.2500000E+04  2.5208916E-09
  7.5000000E+04  2.1646291E-09
  7.7500000E+04  1.8669889E-09
  8.0000000E+04  1.6170240E-09
  8.2500000E+04  1.4060653E-09
  8.5000000E+04  1.2272002E-09
  8.7500000E+04  1.0748813E-09
  9.0000000E+04  9.4462979E-10
  9.2500000E+04  8.3280984E-10
  9.5000000E+04  7.3645392E-10
  9.7500000E+04  6.5312781E-10
  1.0000000E+05  5.8082513E-10
  1.0250000E+05  5.1788447E-10
  1.0500000E+05  4.6292412E-10
  1.0750000E+05  4.1479040E-10
  1.1000000E+05  3.7251618E-10
  1.1250000E+05  3.3528765E-10
  1.1500000E+05  3.0241742E-10
  1.1750000E+05  2.7332293E-10
  1.2000000E+05  2.4750886E-10
  1.2250000E+05  2.2455268E-10
  1.2500000E+05  2.0409287E-10
  1.3000000E+05  1.6946460E-10
  1.3500000E+05  1.4162200E-10
  1.4000000E+05  1.1906711E-10
  1.4500000E+05  1.0066770E-10
  1.5000000E+05  8.5559967E-11
  1.5500000E+05  7.3078994E-11
  1.6000000E+05  6.2708754E-11
  1.6500000E+05  5.4045686E-11
  1.7000000E+05  4.6771871E-11
  1.7500000E+05  4.0635136E-11
  1.8000000E+05  3.5434167E-11
  1.8500000E+05  3.1007283E-11
  1.9000000E+05  2.7223874E-11
  1.9500000E+05  2.3977853E-11
  2.0000000E+05  2.1182602E-11
  2.0500000E+05  1.8767054E-11
  2.1000000E+05  1.6672627E-11
  2.1500000E+05  1.4850812E-11
  2.2000000E+05  1.3261275E-11
  2.2500000E+05  1.1870335E-11
  2.3000000E+05  1.0649758E-11
  2.3500000E+05  9.5757908E-12
  2.4000000E+05  8.6283786E-12
  2.4500000E+05  7.7905337E-12
  2.5000000E+05  7.0478172E-12
  2.6000000E+05  5.8003017E-12
  2.7000000E+05  4.8070618E-12
  2.8000000E+05  4.0098644E-12
  2.9000000E+05  3.3651888E-12
  3.0000000E+05  2.8401794E-12
  3.1000000E+05  2.4098060E-12
  3.2000000E+05  2.0548321E-12
  3.3000000E+05  1.7603506E-12
  3.4000000E+05  1.5147204E-12
  3.5000000E+05  1.3087851E-12
  3.6000000E+05  1.1352920E-12
  3.7000000E+05  9.8845873E-13
  3.8000000E+05  8.6364801E-13
  3.9000000E+05  7.5711926E-13
  4.0000000E+05  6.6583861E-13
  4.1000000E+05  5.8733215E-13
  4.2000000E+05  5.1957277E-13
  4.3000000E+05  4.6089165E-13
  4.4000000E+05  4.0990875E-13
  4.5000000E+05  3.6547780E-13
  4.6000000E+05  3.2664260E-13
  4.7000000E+05  2.9260260E-13
  4.8000000E+05  2.6268506E-13
  5.0000000E+05  2.1303524E-13
  5.1250000E+05  1.8763488E-13
  5.2500000E+05  1.6574007E-13
  5.3750000E+05  1.4680289E-13
  5.5000000E+05  1.3037075E-13
  5.6250000E+05  1.1606820E-13
  5.7500000E+05  1.0358242E-13
  5.8750000E+05  9.2651779E-14
  6.0000000E+05  8.3056636E-14
  6.1250000E+05  7.4611958E-14
  6.2500000E+05  6.7161303E-14
  6.3750000E+05  6.0571956E-14
  6.5000000E+05  5.4730957E-14
  6.6250000E+05  4.9541881E-14
  6.7500000E+05  4.4922174E-14
  7.0000000E+05  3.7117189E-14
  7.2500000E+05  3.0858388E-14
  7.5000000E+05  2.5803216E-14
  7.7500000E+05  2.1692703E-14
  8.0000000E+05  1.8329268E-14
  8.2500000E+05  1.5560879E-14
  8.5000000E+05  1.3269624E-14
  8.7500000E+05  1.1363370E-14
  9.0000000E+05  9.7696292E-15
  9.2500000E+05  8.4310011E-15
  9.5000000E+05  7.3017319E-15
  9.7500000E+05  6.3451271E-15
  1.0000000E+06  5.5315948E-15
  1.0250000E+06  4.8371444E-15
  1.0500000E+06  4.2422300E-15
  1.0750000E+06  3.7308515E-15
  1.1000000E+06  3.2898523E-15
  1.1250000E+06  2.9083668E-15
  1.1500000E+06  2.5773845E-15
  1.1750000E+06  2.2894038E-15
  1.2000000E+06  2.0381559E-15
  1.2250000E+06  1.8183830E-15
  1.2500000E+06  1.6256604E-15
  1.2750000E+06  1.4562546E-15
  1.3000000E+06  1.3070058E-15
  1.3250000E+06  1.1752269E-15
  1.3500000E+06  1.0586268E-15
  1.3750000E+06  9.5524570E-16
  1.4000000E+06  8.6340362E-16
  1.4250000E+06  7.8165274E-16
  1.4500000E+06  7.0874124E-16
  1.5000000E+06  5.8526697E-16
  1.5500000E+06  4.8598307E-16
  1.6000000E+06  4.0562641E-16
  1.6500000E+06  3.4024507E-16
  1.7000000E+06  2.8679849E-16
  1.7500000E+06  2.4290514E-16
  
  
#  75  14  N5  EION =  2.640000000E+02 eV   288
#  S(0) = 4.370767E+00
  2.5802803E+00  0.0000000E+00
  2.5802803E+02  0.0000000E+00
  2.5802803E+02  2.4778093E-03
  2.6400000E+02  2.4778093E-03
  2.6400272E+02  2.4778093E-03
  2.6460245E+02  2.4356100E-03
  2.6520218E+02  2.3966511E-03
  2.6580190E+02  2.3606239E-03
  2.6640163E+02  2.3272652E-03
  2.6760109E+02  2.2676801E-03
  2.6880054E+02  2.2164045E-03
  2.7000000E+02  2.1722221E-03
  2.7500000E+02  2.0410771E-03
  2.7750000E+02  1.9920616E-03
  2.8000000E+02  1.9449724E-03
  2.8250000E+02  1.8974298E-03
  2.8500000E+02  1.8501404E-03
  2.8750000E+02  1.8049401E-03
  2.9000000E+02  1.7634061E-03
  2.9500000E+02  1.6944637E-03
  3.0000000E+02  1.6454886E-03
  3.1000000E+02  1.6035848E-03
  3.2000000E+02  1.6244016E-03
  3.3000000E+02  1.6908242E-03
  3.4000000E+02  1.7892199E-03
  3.5000000E+02  1.9110815E-03
  3.6000000E+02  2.0494294E-03
  3.7000000E+02  2.1965774E-03
  3.8000000E+02  2.3447268E-03
  3.9000000E+02  2.4877955E-03
  4.0000000E+02  2.6223738E-03
  4.2000000E+02  2.8631892E-03
  4.4000000E+02  3.0691312E-03
  4.6000000E+02  3.2402926E-03
  4.8000000E+02  3.3738410E-03
  5.0000000E+02  3.4709889E-03
  5.2500000E+02  3.5507488E-03
  5.5000000E+02  3.5945075E-03
  5.7500000E+02  3.6078693E-03
  6.0000000E+02  3.5944174E-03
  6.5000000E+02  3.5088577E-03
  6.7500000E+02  3.4474868E-03
  7.0000000E+02  3.3772517E-03
  7.2500000E+02  3.2998090E-03
  7.5000000E+02  3.2171005E-03
  8.0000000E+02  3.0430551E-03
  8.5000000E+02  2.8669599E-03
  9.0000000E+02  2.6924975E-03
  9.5000000E+02  2.5233072E-03
  1.0000000E+03  2.3627317E-03
  1.0500000E+03  2.2110297E-03
  1.1000000E+03  2.0684170E-03
  1.1500000E+03  1.9353510E-03
  1.2000000E+03  1.8115761E-03
  1.2500000E+03  1.6964532E-03
  1.3000000E+03  1.5894968E-03
  1.3500000E+03  1.4903369E-03
  1.4000000E+03  1.3984953E-03
  1.4500000E+03  1.3133562E-03
  1.5000000E+03  1.2343391E-03
  1.6000000E+03  1.0928486E-03
  1.7000000E+03  9.7084203E-04
  1.8000000E+03  8.6533107E-04
  1.9000000E+03  7.7373003E-04
  2.0000000E+03  6.9393546E-04
  2.1000000E+03  6.2419949E-04
  2.2000000E+03  5.6306477E-04
  2.3000000E+03  5.0930250E-04
  2.4000000E+03  4.6187245E-04
  2.5000000E+03  4.1989837E-04
  2.6000000E+03  3.8264133E-04
  2.7000000E+03  3.4947601E-04
  2.8000000E+03  3.1987159E-04
  2.9000000E+03  2.9337616E-04
  3.0000000E+03  2.6960334E-04
  3.1000000E+03  2.4822164E-04
  3.2000000E+03  2.2894582E-04
  3.4000000E+03  1.9576005E-04
  3.6000000E+03  1.6844399E-04
  3.8000000E+03  1.4578406E-04
  4.0000000E+03  1.2685102E-04
  4.2000000E+03  1.1092625E-04
  4.4000000E+03  9.7448768E-05
  4.6000000E+03  8.5976743E-05
  4.8000000E+03  7.6159347E-05
  5.0000000E+03  6.7715812E-05
  5.2500000E+03  5.8752785E-05
  5.5000000E+03  5.1234865E-05
  5.7500000E+03  4.4889004E-05
  6.0000000E+03  3.9500933E-05
  6.5000000E+03  3.0953957E-05
  6.7500000E+03  2.7550945E-05
  7.0000000E+03  2.4603936E-05
  7.2500000E+03  2.2041158E-05
  7.5000000E+03  1.9803706E-05
  7.7500000E+03  1.7842981E-05
  8.0000000E+03  1.6118708E-05
  8.2500000E+03  1.4597339E-05
  8.5000000E+03  1.3250790E-05
  9.0000000E+03  1.0991308E-05
  9.5000000E+03  9.1914472E-06
  1.0000000E+04  7.7432967E-06
  1.0500000E+04  6.5674788E-06
  1.1000000E+04  5.6048135E-06
  1.1500000E+04  4.8106287E-06
  1.2000000E+04  4.1508252E-06
  1.2500000E+04  3.5990986E-06
  1.3000000E+04  3.1349634E-06
  1.3500000E+04  2.7423256E-06
  1.4000000E+04  2.4084347E-06
  1.4500000E+04  2.1231128E-06
  1.5000000E+04  1.8781784E-06
  1.5500000E+04  1.6670097E-06
  1.6000000E+04  1.4842136E-06
  1.6500000E+04  1.3253731E-06
  1.7000000E+04  1.1868499E-06
  1.7500000E+04  1.0656315E-06
  1.8000000E+04  9.5921176E-07
  1.8500000E+04  8.6549563E-07
  1.9000000E+04  7.8272436E-07
  2.0000000E+04  6.4431364E-07
  2.1000000E+04  5.3462431E-07
  2.2000000E+04  4.4686200E-07
  2.3000000E+04  3.7602528E-07
  2.4000000E+04  3.1838588E-07
  2.5000000E+04  2.7113372E-07
  2.6000000E+04  2.3212794E-07
  2.7000000E+04  1.9972157E-07
  2.8000000E+04  1.7263633E-07
  2.9000000E+04  1.4987156E-07
  3.0000000E+04  1.3063766E-07
  3.1000000E+04  1.1430707E-07
  3.2000000E+04  1.0037750E-07
  3.3000000E+04  8.8444353E-08
  3.4000000E+04  7.8179633E-08
  3.5000000E+04  6.9315907E-08
  3.6000000E+04  6.1633969E-08
  3.7000000E+04  5.4953205E-08
  3.8000000E+04  4.9124030E-08
  3.9000000E+04  4.4021985E-08
  4.0000000E+04  3.9543080E-08
  4.1000000E+04  3.5600069E-08
  4.2000000E+04  3.2119444E-08
  4.3000000E+04  2.9039032E-08
  4.4000000E+04  2.6306066E-08
  4.6000000E+04  2.1709244E-08
  4.8000000E+04  1.8041790E-08
  5.0000000E+04  1.5091587E-08
  5.1250000E+04  1.3539763E-08
  5.2500000E+04  1.2174877E-08
  5.3750000E+04  1.0971182E-08
  5.5000000E+04  9.9069092E-09
  5.7500000E+04  8.1254920E-09
  5.8750000E+04  7.3791898E-09
  6.0000000E+04  6.7131774E-09
  6.2500000E+04  5.5838521E-09
  6.5000000E+04  4.6736256E-09
  6.7500000E+04  3.9345749E-09
  7.0000000E+04  3.3303899E-09
  7.2500000E+04  2.8333024E-09
  7.5000000E+04  2.4218870E-09
  7.7500000E+04  2.0794727E-09
  8.0000000E+04  1.7929899E-09
  8.2500000E+04  1.5521198E-09
  8.5000000E+04  1.3486572E-09
  8.7500000E+04  1.1760361E-09
  9.0000000E+04  1.0289708E-09
  9.2500000E+04  9.0318264E-10
  9.5000000E+04  7.9518912E-10
  9.7500000E+04  7.0214169E-10
  1.0000000E+05  6.2169873E-10
  1.0250000E+05  5.5192645E-10
  1.0500000E+05  4.9122136E-10
  1.0750000E+05  4.3824842E-10
  1.1000000E+05  3.9189152E-10
  1.1250000E+05  3.5121391E-10
  1.1500000E+05  3.1542651E-10
  1.1750000E+05  2.8386256E-10
  1.2000000E+05  2.5595671E-10
  1.2250000E+05  2.3122805E-10
  1.2500000E+05  2.0926617E-10
  1.3000000E+05  1.7228738E-10
  1.3500000E+05  1.4276223E-10
  1.4000000E+05  1.1901041E-10
  1.4500000E+05  9.9768631E-11
  1.5000000E+05  8.4078150E-11
  1.5500000E+05  7.1204933E-11
  1.6000000E+05  6.0582282E-11
  1.6500000E+05  5.1769279E-11
  1.7000000E+05  4.4420364E-11
  1.7500000E+05  3.8262850E-11
  1.8000000E+05  3.3080186E-11
  1.8500000E+05  2.8699322E-11
  1.9000000E+05  2.4981150E-11
  1.9500000E+05  2.1813232E-11
  2.0000000E+05  1.9104232E-11
  2.0500000E+05  1.6779584E-11
  2.1000000E+05  1.4778117E-11
  2.1500000E+05  1.3049422E-11
  2.2000000E+05  1.1551787E-11
  2.2500000E+05  1.0250553E-11
  2.3000000E+05  9.1168164E-12
  2.3500000E+05  8.1263765E-12
  2.4000000E+05  7.2589028E-12
  2.4500000E+05  6.4972565E-12
  2.5000000E+05  5.8269408E-12
  2.5500000E+05  5.2356558E-12
  2.6000000E+05  4.7129360E-12
  2.6500000E+05  4.2498509E-12
  2.7000000E+05  3.8387584E-12
  2.8000000E+05  3.1472374E-12
  2.9000000E+05  2.5960790E-12
  3.0000000E+05  2.1536937E-12
  3.1000000E+05  1.7962723E-12
  3.2000000E+05  1.5057085E-12
  3.3000000E+05  1.2681206E-12
  3.4000000E+05  1.0727857E-12
  3.5000000E+05  9.1136046E-13
  3.6000000E+05  7.7730811E-13
  3.7000000E+05  6.6547398E-13
  3.8000000E+05  5.7176827E-13
  3.9000000E+05  4.9292722E-13
  4.0000000E+05  4.2633215E-13
  4.1000000E+05  3.6987081E-13
  4.2000000E+05  3.2183076E-13
  4.3000000E+05  2.8081714E-13
  4.4000000E+05  2.4568865E-13
  4.5000000E+05  2.1550761E-13
  4.6000000E+05  1.8950031E-13
  4.7000000E+05  1.6702586E-13
  4.8000000E+05  1.4755139E-13
  5.0000000E+05  1.1589620E-13
  5.1250000E+05  1.0007438E-13
  5.2500000E+05  8.6673392E-14
  5.3750000E+05  7.5283522E-14
  5.5000000E+05  6.5570916E-14
  5.6250000E+05  5.7262368E-14
  5.7500000E+05  5.0133371E-14
  5.8750000E+05  4.3998695E-14
  6.0000000E+05  3.8704942E-14
  6.1250000E+05  3.4124610E-14
  6.2500000E+05  3.0151358E-14
  6.3750000E+05  2.6696202E-14
  6.5000000E+05  2.3684428E-14
  6.6250000E+05  2.1053116E-14
  6.7500000E+05  1.8749115E-14
  6.8750000E+05  1.6727400E-14
  7.0000000E+05  1.4949723E-14
  7.1250000E+05  1.3383507E-14
  7.2500000E+05  1.2000932E-14
  7.5000000E+05  9.6948417E-15
  7.7500000E+05  7.8784795E-15
  8.0000000E+05  6.4382441E-15
  8.2500000E+05  5.2890391E-15
  8.5000000E+05  4.3665992E-15
  8.7500000E+05  3.6220178E-15
  9.0000000E+05  3.0178035E-15
  9.2500000E+05  2.5250209E-15
  9.5000000E+05  2.1211963E-15
  9.7500000E+05  1.7887669E-15
  1.0000000E+06  1.5139287E-15
  1.0250000E+06  1.2857714E-15
  1.0500000E+06  1.0956244E-15
  1.0750000E+06  9.3656210E-16
  1.1000000E+06  8.0302659E-16
  1.1250000E+06  6.9053654E-16
  1.1500000E+06  5.9546330E-16
  1.1750000E+06  5.1485668E-16
  1.2000000E+06  4.4630841E-16
  1.2250000E+06  3.8784508E-16
  1.2500000E+06  3.3784461E-16
  1.2750000E+06  2.9496893E-16
  1.3000000E+06  2.5810897E-16
  1.3250000E+06  2.2634246E-16
  1.3500000E+06  1.9890020E-16
  1.3750000E+06  1.7513868E-16
  1.4000000E+06  1.5451673E-16
  1.4250000E+06  1.3657831E-16
  1.4500000E+06  1.2093967E-16
  1.4750000E+06  1.0727695E-16
  1.5000000E+06  9.5316102E-17
  1.5250000E+06  8.4824545E-17
  1.5500000E+06  7.5604736E-17
  1.5750000E+06  6.7490528E-17
  1.6000000E+06  6.0339851E-17
  1.6250000E+06  5.4029809E-17
  1.6500000E+06  4.8454008E-17
  1.7000000E+06  3.9148629E-17
  
  
#  75  17  O1  EION =  8.600000000E+01 eV   254
#  S(0) = 3.822382E-01
  7.8429839E-01  0.0000000E+00
  7.8429839E+01  0.0000000E+00
  7.8429839E+01  6.3066109E-04
  8.6000000E+01  6.3066109E-04
  8.6002721E+01  6.3066109E-04
  8.6227653E+01  6.2522440E-04
  8.6452585E+01  6.2006567E-04
  8.6677517E+01  6.1516924E-04
  8.6902449E+01  6.1052060E-04
  8.7352313E+01  6.0191363E-04
  8.7802177E+01  5.9414768E-04
  8.8701905E+01  5.8081235E-04
  8.9601633E+01  5.6996026E-04
  9.1401088E+01  5.5409018E-04
  9.3200544E+01  5.4409374E-04
  9.5000000E+01  5.3838401E-04
  9.7500000E+01  5.3557998E-04
  1.0000000E+02  5.3697938E-04
  1.0250000E+02  5.4122670E-04
  1.0500000E+02  5.4735902E-04
  1.0750000E+02  5.5466656E-04
  1.1000000E+02  5.6261201E-04
  1.1250000E+02  5.7078330E-04
  1.1500000E+02  5.7886352E-04
  1.2000000E+02  5.9384888E-04
  1.2500000E+02  6.0633046E-04
  1.3000000E+02  6.1577923E-04
  1.3500000E+02  6.2215217E-04
  1.4000000E+02  6.2570874E-04
  1.4500000E+02  6.2686312E-04
  1.5000000E+02  6.2607772E-04
  1.5500000E+02  6.2378799E-04
  1.6000000E+02  6.2036310E-04
  1.6500000E+02  6.1609571E-04
  1.7000000E+02  6.1119621E-04
  1.8000000E+02  6.0003029E-04
  1.9000000E+02  5.8747209E-04
  2.0000000E+02  5.7372605E-04
  2.1000000E+02  5.5892391E-04
  2.2000000E+02  5.4327216E-04
  2.3000000E+02  5.2706981E-04
  2.4000000E+02  5.1067167E-04
  2.5000000E+02  4.9439129E-04
  2.6000000E+02  4.7848169E-04
  2.7000000E+02  4.6309396E-04
  2.8000000E+02  4.4828979E-04
  2.9000000E+02  4.3407997E-04
  3.0000000E+02  4.2042054E-04
  3.1000000E+02  4.0726867E-04
  3.2000000E+02  3.9458788E-04
  3.4000000E+02  3.7053285E-04
  3.6000000E+02  3.4821273E-04
  3.8000000E+02  3.2765929E-04
  4.0000000E+02  3.0886105E-04
  4.2000000E+02  2.9168190E-04
  4.4000000E+02  2.7591683E-04
  4.6000000E+02  2.6138034E-04
  4.8000000E+02  2.4791488E-04
  5.0000000E+02  2.3542819E-04
  5.2500000E+02  2.2111507E-04
  5.5000000E+02  2.0812128E-04
  5.7500000E+02  1.9630368E-04
  6.0000000E+02  1.8552000E-04
  6.5000000E+02  1.6650105E-04
  6.7500000E+02  1.5808322E-04
  7.0000000E+02  1.5031773E-04
  7.2500000E+02  1.4314723E-04
  7.5000000E+02  1.3650771E-04
  8.0000000E+02  1.2460402E-04
  8.5000000E+02  1.1424816E-04
  9.0000000E+02  1.0517435E-04
  9.5000000E+02  9.7188707E-05
  1.0000000E+03  9.0128243E-05
  1.0500000E+03  8.3841905E-05
  1.1000000E+03  7.8210214E-05
  1.1500000E+03  7.3147708E-05
  1.2000000E+03  6.8583944E-05
  1.2500000E+03  6.4453737E-05
  1.3000000E+03  6.0699435E-05
  1.3500000E+03  5.7273637E-05
  1.4000000E+03  5.4138390E-05
  1.4500000E+03  5.1261580E-05
  1.5000000E+03  4.8615349E-05
  1.6000000E+03  4.3920118E-05
  1.7000000E+03  3.9892140E-05
  1.8000000E+03  3.6406426E-05
  1.9000000E+03  3.3366433E-05
  2.0000000E+03  3.0698273E-05
  2.1000000E+03  2.8343195E-05
  2.2000000E+03  2.6253338E-05
  2.3000000E+03  2.4389651E-05
  2.4000000E+03  2.2720066E-05
  2.5000000E+03  2.1218051E-05
  2.6000000E+03  1.9861534E-05
  2.7000000E+03  1.8632070E-05
  2.8000000E+03  1.7514096E-05
  2.9000000E+03  1.6494384E-05
  3.0000000E+03  1.5561631E-05
  3.1000000E+03  1.4706128E-05
  3.2000000E+03  1.3919499E-05
  3.4000000E+03  1.2524762E-05
  3.6000000E+03  1.1329792E-05
  3.8000000E+03  1.0297955E-05
  4.0000000E+03  9.4006796E-06
  4.2000000E+03  8.6154264E-06
  4.4000000E+03  7.9242127E-06
  4.6000000E+03  7.3125426E-06
  4.8000000E+03  6.7686193E-06
  5.0000000E+03  6.2827647E-06
  5.2500000E+03  5.7450489E-06
  5.5000000E+03  5.2729052E-06
  5.7500000E+03  4.8560772E-06
  6.0000000E+03  4.4862296E-06
  6.5000000E+03  3.8614038E-06
  6.7500000E+03  3.5961585E-06
  7.0000000E+03  3.3569132E-06
  7.2500000E+03  3.1403842E-06
  7.5000000E+03  2.9437850E-06
  8.0000000E+03  2.6012359E-06
  8.5000000E+03  2.3140905E-06
  9.0000000E+03  2.0710560E-06
  9.5000000E+03  1.8635629E-06
  1.0000000E+04  1.6850196E-06
  1.0500000E+04  1.5302976E-06
  1.1000000E+04  1.3953572E-06
  1.1500000E+04  1.2769798E-06
  1.2000000E+04  1.1725731E-06
  1.2500000E+04  1.0800331E-06
  1.3000000E+04  9.9763811E-07
  1.3500000E+04  9.2396818E-07
  1.4000000E+04  8.5784334E-07
  1.4500000E+04  7.9827632E-07
  1.5000000E+04  7.4443593E-07
  1.5500000E+04  6.9561857E-07
  1.6000000E+04  6.5122550E-07
  1.6500000E+04  6.1074484E-07
  1.7000000E+04  5.7373644E-07
  1.8000000E+04  5.0866621E-07
  1.9000000E+04  4.5353278E-07
  2.0000000E+04  4.0644208E-07
  2.1000000E+04  3.6592962E-07
  2.2000000E+04  3.3084825E-07
  2.3000000E+04  3.0028835E-07
  2.4000000E+04  2.7352126E-07
  2.5000000E+04  2.4995816E-07
  2.6000000E+04  2.2911901E-07
  2.7000000E+04  2.1060947E-07
  2.8000000E+04  1.9410340E-07
  2.9000000E+04  1.7932922E-07
  3.0000000E+04  1.6605934E-07
  3.1000000E+04  1.5410197E-07
  3.2000000E+04  1.4329446E-07
  3.3000000E+04  1.3349824E-07
  3.4000000E+04  1.2459472E-07
  3.5000000E+04  1.1648197E-07
  3.6000000E+04  1.0907202E-07
  3.8000000E+04  9.6065427E-08
  4.0000000E+04  8.5075250E-08
  4.2000000E+04  7.5718510E-08
  4.4000000E+04  6.7697763E-08
  4.6000000E+04  6.0779213E-08
  4.8000000E+04  5.4777171E-08
  5.0000000E+04  4.9542796E-08
  5.2500000E+04  4.3898318E-08
  5.5000000E+04  3.9079614E-08
  5.7500000E+04  3.4939816E-08
  5.8750000E+04  3.3087183E-08
  6.0000000E+04  3.1362628E-08
  6.2500000E+04  2.8255065E-08
  6.5000000E+04  2.5542123E-08
  6.7500000E+04  2.3162821E-08
  7.0000000E+04  2.1067230E-08
  7.2500000E+04  1.9214189E-08
  7.5000000E+04  1.7569549E-08
  7.7500000E+04  1.6104798E-08
  8.0000000E+04  1.4796008E-08
  8.2500000E+04  1.3622988E-08
  8.5000000E+04  1.2568617E-08
  8.7500000E+04  1.1618306E-08
  9.0000000E+04  1.0759577E-08
  9.2500000E+04  9.9817117E-09
  9.5000000E+04  9.2754635E-09
  9.7500000E+04  8.6328262E-09
  1.0000000E+05  8.0468452E-09
  1.0250000E+05  7.5114600E-09
  1.0500000E+05  7.0213706E-09
  1.1000000E+05  6.1590438E-09
  1.1500000E+05  5.4289432E-09
  1.2000000E+05  4.8069077E-09
  1.2500000E+05  4.2738685E-09
  1.3000000E+05  3.8146442E-09
  1.3500000E+05  3.4170454E-09
  1.4000000E+05  3.0712067E-09
  1.4500000E+05  2.7690873E-09
  1.5000000E+05  2.5040901E-09
  1.5500000E+05  2.2707689E-09
  1.6000000E+05  2.0646033E-09
  1.6500000E+05  1.8818203E-09
  1.7000000E+05  1.7192536E-09
  1.7500000E+05  1.5742329E-09
  1.8000000E+05  1.4444962E-09
  1.8500000E+05  1.3281196E-09
  1.9000000E+05  1.2234591E-09
  1.9500000E+05  1.1291055E-09
  2.0000000E+05  1.0438459E-09
  2.0500000E+05  9.6663330E-10
  2.1000000E+05  8.9656031E-10
  2.1500000E+05  8.3283801E-10
  2.2000000E+05  7.7477848E-10
  2.2500000E+05  7.2178022E-10
  2.3000000E+05  6.7331578E-10
  2.4000000E+05  5.8818844E-10
  2.5000000E+05  5.1630333E-10
  2.6000000E+05  4.5523633E-10
  2.7000000E+05  4.0307029E-10
  2.8000000E+05  3.5827628E-10
  2.9000000E+05  3.1962579E-10
  3.0000000E+05  2.8612459E-10
  3.1000000E+05  2.5696267E-10
  3.2000000E+05  2.3147595E-10
  3.3000000E+05  2.0911685E-10
  3.4000000E+05  1.8943136E-10
  3.5000000E+05  1.7204108E-10
  3.6000000E+05  1.5662895E-10
  3.7000000E+05  1.4292814E-10
  3.8000000E+05  1.3071327E-10
  3.9000000E+05  1.1979311E-10
  4.0000000E+05  1.1000480E-10
  4.1000000E+05  1.0120912E-10
  4.2000000E+05  9.3286567E-11
  4.3000000E+05  8.6134210E-11
  4.4000000E+05  7.9663091E-11
  4.5000000E+05  7.3796050E-11
  4.6000000E+05  6.8465996E-11
  4.7000000E+05  6.3614442E-11
  4.8000000E+05  5.9190257E-11
  5.0000000E+05  5.1450153E-11
  5.1250000E+05  4.7257166E-11
  5.2500000E+05  4.3487433E-11
  5.3750000E+05  4.0090259E-11
  5.5000000E+05  3.7021939E-11
  5.7500000E+05  3.1725497E-11
  5.8750000E+05  2.9435966E-11
  6.0000000E+05  2.7351131E-11
  6.2500000E+05  2.3711110E-11
  6.5000000E+05  2.0661363E-11
  6.7500000E+05  1.8090050E-11
  7.0000000E+05  1.5909355E-11
  7.2500000E+05  1.4049344E-11
  7.5000000E+05  1.2454186E-11
  7.7500000E+05  1.1079256E-11
  8.0000000E+05  9.8891265E-12
  8.2500000E+05  8.8555648E-12
  8.5000000E+05  7.9551274E-12
  
  
#  75  18  O2  EION =  5.600000000E+01 eV   291
#  S(0) = 8.042445E-01
  5.3688761E-01  0.0000000E+00
  5.3688761E+01  0.0000000E+00
  5.3688761E+01  1.6179576E-02
  5.6000000E+01  1.6179576E-02
  5.6002721E+01  1.6179576E-02
  5.6115187E+01  1.6269232E-02
  5.6227653E+01  1.6351335E-02
  5.6340119E+01  1.6426310E-02
  5.6452585E+01  1.6494552E-02
  5.6677517E+01  1.6612285E-02
  5.6902449E+01  1.6707207E-02
  5.7352313E+01  1.6837675E-02
  5.7802177E+01  1.6901487E-02
  5.8701905E+01  1.6875164E-02
  5.9601633E+01  1.6698544E-02
  6.0501361E+01  1.6417522E-02
  6.1401088E+01  1.6063292E-02
  6.2300816E+01  1.5657812E-02
  6.3200544E+01  1.5216999E-02
  6.5000000E+01  1.4273980E-02
  6.6250000E+01  1.3597722E-02
  6.7500000E+01  1.2920988E-02
  6.8750000E+01  1.2253978E-02
  7.0000000E+01  1.1604041E-02
  7.1250000E+01  1.0976382E-02
  7.2500000E+01  1.0374544E-02
  7.3750000E+01  9.8007947E-03
  7.5000000E+01  9.2563840E-03
  7.7500000E+01  8.2567935E-03
  8.0000000E+01  7.3730699E-03
  8.2500000E+01  6.5970288E-03
  8.5000000E+01  5.9179484E-03
  9.0000000E+01  4.8053722E-03
  9.2500000E+01  4.3507210E-03
  9.5000000E+01  3.9514946E-03
  9.7500000E+01  3.5999196E-03
  1.0000000E+02  3.2893341E-03
  1.0250000E+02  3.0140813E-03
  1.0500000E+02  2.7693692E-03
  1.0750000E+02  2.5511471E-03
  1.1000000E+02  2.3559964E-03
  1.1250000E+02  2.1810007E-03
  1.1500000E+02  2.0237037E-03
  1.1750000E+02  1.8819901E-03
  1.2000000E+02  1.7540427E-03
  1.2250000E+02  1.6383145E-03
  1.2500000E+02  1.5334453E-03
  1.2750000E+02  1.4382507E-03
  1.3000000E+02  1.3517083E-03
  1.3500000E+02  1.2010503E-03
  1.4000000E+02  1.0753946E-03
  1.4500000E+02  9.6996861E-04
  1.5000000E+02  8.8096660E-04
  1.5500000E+02  8.0536243E-04
  1.6000000E+02  7.4073446E-04
  1.6500000E+02  6.8514178E-04
  1.7000000E+02  6.3704023E-04
  1.7500000E+02  5.9518798E-04
  1.8000000E+02  5.5858610E-04
  1.8500000E+02  5.2642891E-04
  1.9000000E+02  4.9806120E-04
  1.9500000E+02  4.7294330E-04
  2.0000000E+02  4.5062374E-04
  2.0500000E+02  4.3072339E-04
  2.1000000E+02  4.1292558E-04
  2.2000000E+02  3.8257593E-04
  2.3000000E+02  3.5778328E-04
  2.4000000E+02  3.3722468E-04
  2.5000000E+02  3.1988497E-04
  2.6000000E+02  3.0502400E-04
  2.7000000E+02  2.9209244E-04
  2.8000000E+02  2.8068352E-04
  2.9000000E+02  2.7050589E-04
  3.0000000E+02  2.6134108E-04
  3.1000000E+02  2.5301911E-04
  3.2000000E+02  2.4540890E-04
  3.4000000E+02  2.3192084E-04
  3.6000000E+02  2.2023187E-04
  3.8000000E+02  2.0989664E-04
  4.0000000E+02  2.0061026E-04
  4.2000000E+02  1.9215769E-04
  4.4000000E+02  1.8438670E-04
  4.6000000E+02  1.7718606E-04
  4.8000000E+02  1.7047929E-04
  5.0000000E+02  1.6420742E-04
  5.2500000E+02  1.5691424E-04
  5.5000000E+02  1.5016778E-04
  5.7500000E+02  1.4390272E-04
  6.0000000E+02  1.3805488E-04
  6.5000000E+02  1.2743092E-04
  6.7500000E+02  1.2259613E-04
  7.0000000E+02  1.1804687E-04
  7.2500000E+02  1.1376214E-04
  7.5000000E+02  1.0972253E-04
  8.0000000E+02  1.0229542E-04
  8.5000000E+02  9.5610691E-05
  9.0000000E+02  8.9571539E-05
  9.5000000E+02  8.4112289E-05
  1.0000000E+03  7.9154617E-05
  1.0500000E+03  7.4625112E-05
  1.1000000E+03  7.0474780E-05
  1.1500000E+03  6.6668392E-05
  1.2000000E+03  6.3170565E-05
  1.2500000E+03  5.9944294E-05
  1.3000000E+03  5.6958107E-05
  1.3500000E+03  5.4187829E-05
  1.4000000E+03  5.1614086E-05
  1.4500000E+03  4.9219456E-05
  1.5000000E+03  4.6987608E-05
  1.6000000E+03  4.2954132E-05
  1.7000000E+03  3.9413254E-05
  1.8000000E+03  3.6285324E-05
  1.9000000E+03  3.3507374E-05
  2.0000000E+03  3.1029327E-05
  2.1000000E+03  2.8809672E-05
  2.2000000E+03  2.6813523E-05
  2.3000000E+03  2.5011702E-05
  2.4000000E+03  2.3379647E-05
  2.5000000E+03  2.1896586E-05
  2.6000000E+03  2.0544915E-05
  2.7000000E+03  1.9309663E-05
  2.8000000E+03  1.8177947E-05
  2.9000000E+03  1.7138608E-05
  3.0000000E+03  1.6181939E-05
  3.1000000E+03  1.5299477E-05
  3.2000000E+03  1.4483817E-05
  3.4000000E+03  1.3027718E-05
  3.6000000E+03  1.1770336E-05
  3.8000000E+03  1.0677567E-05
  4.0000000E+03  9.7222816E-06
  4.2000000E+03  8.8827167E-06
  4.4000000E+03  8.1412461E-06
  4.6000000E+03  7.4834542E-06
  4.8000000E+03  6.8974545E-06
  5.0000000E+03  6.3733851E-06
  5.2500000E+03  5.7929742E-06
  5.5000000E+03  5.2833033E-06
  5.7500000E+03  4.8336021E-06
  6.0000000E+03  4.4350401E-06
  6.5000000E+03  3.7634667E-06
  6.7500000E+03  3.4793947E-06
  7.0000000E+03  3.2238898E-06
  7.2500000E+03  2.9933650E-06
  7.5000000E+03  2.7847648E-06
  7.7500000E+03  2.5954813E-06
  8.0000000E+03  2.4232789E-06
  8.2500000E+03  2.2662343E-06
  8.5000000E+03  2.1226836E-06
  9.0000000E+03  1.8704650E-06
  9.5000000E+03  1.6571067E-06
  1.0000000E+04  1.4752821E-06
  1.0500000E+04  1.3192876E-06
  1.1000000E+04  1.1846328E-06
  1.1500000E+04  1.0677449E-06
  1.2000000E+04  9.6575458E-07
  1.2500000E+04  8.7633781E-07
  1.3000000E+04  7.9759812E-07
  1.3500000E+04  7.2797624E-07
  1.4000000E+04  6.6618108E-07
  1.4500000E+04  6.1113719E-07
  1.5000000E+04  5.6194333E-07
  1.5500000E+04  5.1783996E-07
  1.6000000E+04  4.7818384E-07
  1.6500000E+04  4.4242778E-07
  1.7000000E+04  4.1010382E-07
  1.7500000E+04  3.8081009E-07
  1.8000000E+04  3.5420013E-07
  1.8500000E+04  3.2997413E-07
  1.9000000E+04  3.0787169E-07
  2.0000000E+04  2.6915841E-07
  2.1000000E+04  2.3656360E-07
  2.2000000E+04  2.0893054E-07
  2.3000000E+04  1.8535517E-07
  2.4000000E+04  1.6512394E-07
  2.5000000E+04  1.4766850E-07
  2.6000000E+04  1.3253235E-07
  2.7000000E+04  1.1934593E-07
  2.8000000E+04  1.0780800E-07
  2.9000000E+04  9.7671284E-08
  3.0000000E+04  8.8731540E-08
  3.1000000E+04  8.0819116E-08
  3.2000000E+04  7.3792286E-08
  3.3000000E+04  6.7532042E-08
  3.4000000E+04  6.1937969E-08
  3.5000000E+04  5.6924954E-08
  3.6000000E+04  5.2420546E-08
  3.7000000E+04  4.8362805E-08
  3.8000000E+04  4.4698571E-08
  3.9000000E+04  4.1382041E-08
  4.0000000E+04  3.8373627E-08
  4.1000000E+04  3.5638988E-08
  4.2000000E+04  3.3148237E-08
  4.3000000E+04  3.0875284E-08
  4.4000000E+04  2.8797286E-08
  4.6000000E+04  2.5148368E-08
  4.8000000E+04  2.2067983E-08
  5.0000000E+04  1.9451678E-08
  5.1250000E+04  1.8014760E-08
  5.2500000E+04  1.6709926E-08
  5.3750000E+04  1.5522688E-08
  5.5000000E+04  1.4440394E-08
  5.7500000E+04  1.2547705E-08
  5.8750000E+04  1.1719037E-08
  6.0000000E+04  1.0958422E-08
  6.2500000E+04  9.6154273E-09
  6.5000000E+04  8.4738692E-09
  6.7500000E+04  7.4982234E-09
  7.0000000E+04  6.6601250E-09
  7.2500000E+04  5.9367548E-09
  7.5000000E+04  5.3096253E-09
  7.7500000E+04  4.7636583E-09
  8.0000000E+04  4.2864815E-09
  8.2500000E+04  3.8678837E-09
  8.5000000E+04  3.4993907E-09
  8.7500000E+04  3.1739330E-09
  9.0000000E+04  2.8855861E-09
  9.2500000E+04  2.6293612E-09
  9.5000000E+04  2.4010389E-09
  9.7500000E+04  2.1970352E-09
  1.0000000E+05  2.0142947E-09
  1.0250000E+05  1.8502026E-09
  1.0500000E+05  1.7025131E-09
  1.0750000E+05  1.5692912E-09
  1.1000000E+05  1.4488637E-09
  1.1250000E+05  1.3397801E-09
  1.1500000E+05  1.2407788E-09
  1.1750000E+05  1.1507593E-09
  1.2000000E+05  1.0687593E-09
  1.2250000E+05  9.9393482E-10
  1.2500000E+05  9.2554406E-10
  1.3000000E+05  8.0552504E-10
  1.3500000E+05  7.0433016E-10
  1.4000000E+05  6.1852120E-10
  1.4500000E+05  5.4537267E-10
  1.5000000E+05  4.8270707E-10
  1.5500000E+05  4.2877205E-10
  1.6000000E+05  3.8214811E-10
  1.6500000E+05  3.4167818E-10
  1.7000000E+05  3.0641337E-10
  1.7500000E+05  2.7557124E-10
  1.8000000E+05  2.4850320E-10
  1.8500000E+05  2.2466897E-10
  1.9000000E+05  2.0361638E-10
  1.9500000E+05  1.8496532E-10
  2.0000000E+05  1.6839498E-10
  2.0500000E+05  1.5363350E-10
  2.1000000E+05  1.4044955E-10
  2.1500000E+05  1.2864552E-10
  2.2000000E+05  1.1805204E-10
  2.2500000E+05  1.0852348E-10
  2.3000000E+05  9.9934189E-11
  2.3500000E+05  9.2175459E-11
  2.4000000E+05  8.5152962E-11
  2.4500000E+05  7.8784622E-11
  2.5000000E+05  7.2998838E-11
  2.6000000E+05  6.2932156E-11
  2.7000000E+05  5.4538125E-11
  2.8000000E+05  4.7494826E-11
  2.9000000E+05  4.1550189E-11
  3.0000000E+05  3.6505253E-11
  3.1000000E+05  3.2201786E-11
  3.2000000E+05  2.8513055E-11
  3.3000000E+05  2.5336865E-11
  3.4000000E+05  2.2590265E-11
  3.5000000E+05  2.0205524E-11
  3.6000000E+05  1.8127000E-11
  3.7000000E+05  1.6308762E-11
  3.8000000E+05  1.4712709E-11
  3.9000000E+05  1.3307084E-11
  4.0000000E+05  1.2065299E-11
  4.1000000E+05  1.0964994E-11
  4.2000000E+05  9.9872862E-12
  4.3000000E+05  9.1161638E-12
  4.4000000E+05  8.3379985E-12
  4.5000000E+05  7.6411437E-12
  4.6000000E+05  7.0156176E-12
  4.7000000E+05  6.4528383E-12
  4.8000000E+05  5.9454045E-12
  5.0000000E+05  5.0718093E-12
  5.1250000E+05  4.6066400E-12
  5.2500000E+05  4.1936464E-12
  5.3750000E+05  3.8259627E-12
  5.5000000E+05  3.4977531E-12
  5.7500000E+05  2.9405339E-12
  5.8750000E+05  2.7035906E-12
  6.0000000E+05  2.4900486E-12
  6.1250000E+05  2.2971829E-12
  6.2500000E+05  2.1226376E-12
  6.3750000E+05  1.9643730E-12
  6.5000000E+05  1.8206091E-12
  6.7500000E+05  1.5705407E-12
  
  
#  75  19  O3  EION =  4.500000000E+01 eV   284
#  S(0) = 4.691185E+00
  2.2500000E-01  0.0000000E+00
  2.2500000E+01  0.0000000E+00
  2.2500000E+01  1.3860307E-01
  4.5000000E+01  1.3860307E-01
  4.5000000E+01  3.7083179E-02
  4.5002721E+01  3.7083179E-02
  4.5127653E+01  3.7115387E-02
  4.5252585E+01  3.7129943E-02
  4.5377517E+01  3.7128208E-02
  4.5502449E+01  3.7111429E-02
  4.5752313E+01  3.7037218E-02
  4.6002177E+01  3.6915393E-02
  4.6501905E+01  3.6555263E-02
  4.7001633E+01  3.6074588E-02
  4.7501361E+01  3.5505380E-02
  4.8001088E+01  3.4871521E-02
  4.8500816E+01  3.4191052E-02
  4.9000544E+01  3.3477747E-02
  5.0000000E+01  3.1992774E-02
  5.1250000E+01  3.0096317E-02
  5.2500000E+01  2.8219089E-02
  5.3750000E+01  2.6400352E-02
  5.5000000E+01  2.4662293E-02
  5.7500000E+01  2.1470358E-02
  5.8750000E+01  2.0024156E-02
  6.0000000E+01  1.8677532E-02
  6.2500000E+01  1.6271106E-02
  6.5000000E+01  1.4217482E-02
  6.7500000E+01  1.2474743E-02
  7.0000000E+01  1.0999542E-02
  7.2500000E+01  9.7509556E-03
  7.5000000E+01  8.6923876E-03
  7.7500000E+01  7.7922638E-03
  8.0000000E+01  7.0239667E-03
  8.2500000E+01  6.3653843E-03
  8.5000000E+01  5.7983303E-03
  8.7500000E+01  5.3079272E-03
  9.0000000E+01  4.8819801E-03
  9.2500000E+01  4.5105374E-03
  9.5000000E+01  4.1853865E-03
  9.7500000E+01  3.8997691E-03
  1.0000000E+02  3.6480684E-03
  1.0250000E+02  3.4255736E-03
  1.0500000E+02  3.2283414E-03
  1.0750000E+02  3.0530289E-03
  1.1000000E+02  2.8967730E-03
  1.1250000E+02  2.7571291E-03
  1.1500000E+02  2.6320158E-03
  1.2000000E+02  2.4182889E-03
  1.2500000E+02  2.2437565E-03
  1.3000000E+02  2.0994074E-03
  1.3500000E+02  1.9784486E-03
  1.4000000E+02  1.8756705E-03
  1.4500000E+02  1.7871476E-03
  1.5000000E+02  1.7099200E-03
  1.5500000E+02  1.6417361E-03
  1.6000000E+02  1.5809063E-03
  1.6500000E+02  1.5261564E-03
  1.7000000E+02  1.4764876E-03
  1.8000000E+02  1.3894805E-03
  1.9000000E+02  1.3153748E-03
  2.0000000E+02  1.2510618E-03
  2.1000000E+02  1.1943010E-03
  2.2000000E+02  1.1434043E-03
  2.3000000E+02  1.0971475E-03
  2.4000000E+02  1.0546373E-03
  2.5000000E+02  1.0152341E-03
  2.6000000E+02  9.7849759E-04
  2.7000000E+02  9.4408668E-04
  2.8000000E+02  9.1174537E-04
  2.9000000E+02  8.8126583E-04
  3.0000000E+02  8.5246907E-04
  3.1000000E+02  8.2519847E-04
  3.2000000E+02  7.9931888E-04
  3.4000000E+02  7.5130489E-04
  3.6000000E+02  7.0772440E-04
  3.8000000E+02  6.6804072E-04
  4.0000000E+02  6.3181840E-04
  4.2000000E+02  5.9862944E-04
  4.4000000E+02  5.6808641E-04
  4.6000000E+02  5.3987943E-04
  4.8000000E+02  5.1375568E-04
  5.0000000E+02  4.8951424E-04
  5.2500000E+02  4.6163801E-04
  5.5000000E+02  4.3620395E-04
  5.7500000E+02  4.1291130E-04
  6.0000000E+02  3.9148968E-04
  6.5000000E+02  3.5345590E-04
  6.7500000E+02  3.3652880E-04
  7.0000000E+02  3.2082532E-04
  7.2500000E+02  3.0623932E-04
  7.5000000E+02  2.9267153E-04
  8.0000000E+02  2.6818213E-04
  8.5000000E+02  2.4666327E-04
  9.0000000E+02  2.2766829E-04
  9.5000000E+02  2.1084948E-04
  1.0000000E+03  1.9585948E-04
  1.0500000E+03  1.8241141E-04
  1.1000000E+03  1.7030439E-04
  1.1500000E+03  1.5937874E-04
  1.2000000E+03  1.4948448E-04
  1.2500000E+03  1.4048355E-04
  1.3000000E+03  1.3226243E-04
  1.3500000E+03  1.2473299E-04
  1.4000000E+03  1.1782202E-04
  1.4500000E+03  1.1146511E-04
  1.5000000E+03  1.0560382E-04
  1.6000000E+03  9.5168584E-05
  1.7000000E+03  8.6178225E-05
  1.8000000E+03  7.8372706E-05
  1.9000000E+03  7.1550957E-05
  2.0000000E+03  6.5555324E-05
  2.1000000E+03  6.0258258E-05
  2.2000000E+03  5.5555387E-05
  2.3000000E+03  5.1361168E-05
  2.4000000E+03  4.7604827E-05
  2.5000000E+03  4.4227546E-05
  2.6000000E+03  4.1180300E-05
  2.7000000E+03  3.8421999E-05
  2.8000000E+03  3.5917761E-05
  2.9000000E+03  3.3637750E-05
  3.0000000E+03  3.1556312E-05
  3.1000000E+03  2.9651354E-05
  3.2000000E+03  2.7903784E-05
  3.4000000E+03  2.4816765E-05
  3.6000000E+03  2.2186402E-05
  3.8000000E+03  1.9928543E-05
  4.0000000E+03  1.7977382E-05
  4.2000000E+03  1.6281006E-05
  4.4000000E+03  1.4797992E-05
  4.6000000E+03  1.3494913E-05
  4.8000000E+03  1.2344540E-05
  5.0000000E+03  1.1324557E-05
  5.2500000E+03  1.0205193E-05
  5.5000000E+03  9.2317118E-06
  5.7500000E+03  8.3805966E-06
  6.0000000E+03  7.6327875E-06
  6.5000000E+03  6.3877204E-06
  6.7500000E+03  5.8671810E-06
  7.0000000E+03  5.4023445E-06
  7.2500000E+03  4.9858365E-06
  7.5000000E+03  4.6114319E-06
  7.7500000E+03  4.2738591E-06
  8.0000000E+03  3.9686329E-06
  8.2500000E+03  3.6919218E-06
  8.5000000E+03  3.4404337E-06
  9.0000000E+03  3.0021413E-06
  9.5000000E+03  2.6352268E-06
  1.0000000E+04  2.3256002E-06
  1.0500000E+04  2.0624184E-06
  1.1000000E+04  1.8372353E-06
  1.1500000E+04  1.6433989E-06
  1.2000000E+04  1.4756177E-06
  1.2500000E+04  1.3296447E-06
  1.3000000E+04  1.2020435E-06
  1.3500000E+04  1.0900114E-06
  1.4000000E+04  9.9124612E-07
  1.4500000E+04  9.0384475E-07
  1.5000000E+04  8.2622407E-07
  1.5500000E+04  7.5705898E-07
  1.6000000E+04  6.9523469E-07
  1.6500000E+04  6.3980874E-07
  1.7000000E+04  5.8998023E-07
  1.7500000E+04  5.4506552E-07
  1.8000000E+04  5.0447877E-07
  1.8500000E+04  4.6771592E-07
  1.9000000E+04  4.3434156E-07
  1.9500000E+04  4.0397829E-07
  2.0000000E+04  3.7629784E-07
  2.0500000E+04  3.5101385E-07
  2.1000000E+04  3.2787570E-07
  2.2000000E+04  2.8718340E-07
  2.3000000E+04  2.5275660E-07
  2.4000000E+04  2.2344990E-07
  2.5000000E+04  1.9835886E-07
  2.6000000E+04  1.7676278E-07
  2.7000000E+04  1.5808284E-07
  2.8000000E+04  1.4185077E-07
  2.9000000E+04  1.2768494E-07
  3.0000000E+04  1.1527238E-07
  3.1000000E+04  1.0435486E-07
  3.2000000E+04  9.4718061E-08
  3.3000000E+04  8.6183176E-08
  3.4000000E+04  7.8600239E-08
  3.5000000E+04  7.1842881E-08
  3.6000000E+04  6.5804133E-08
  3.7000000E+04  6.0393056E-08
  3.8000000E+04  5.5532017E-08
  3.9000000E+04  5.1154492E-08
  4.0000000E+04  4.7203272E-08
  4.1000000E+04  4.3628989E-08
  4.2000000E+04  4.0388886E-08
  4.3000000E+04  3.7445812E-08
  4.4000000E+04  3.4767395E-08
  4.6000000E+04  3.0094899E-08
  4.8000000E+04  2.6184227E-08
  5.0000000E+04  2.2890186E-08
  5.1250000E+04  2.1092951E-08
  5.2500000E+04  1.9468899E-08
  5.3750000E+04  1.7998285E-08
  5.5000000E+04  1.6663956E-08
  5.7500000E+04  1.4346269E-08
  5.8750000E+04  1.3338421E-08
  6.0000000E+04  1.2417378E-08
  6.2500000E+04  1.0801369E-08
  6.5000000E+04  9.4391274E-09
  6.7500000E+04  8.2842112E-09
  7.0000000E+04  7.2998328E-09
  7.2500000E+04  6.4566234E-09
  7.5000000E+04  5.7309652E-09
  7.7500000E+04  5.1037356E-09
  8.0000000E+04  4.5593535E-09
  8.2500000E+04  4.0850470E-09
  8.5000000E+04  3.6702862E-09
  8.7500000E+04  3.3063435E-09
  9.0000000E+04  2.9859494E-09
  9.2500000E+04  2.7030198E-09
  9.5000000E+04  2.4524395E-09
  9.7500000E+04  2.2298889E-09
  1.0000000E+05  2.0317058E-09
  1.0250000E+05  1.8547734E-09
  1.0500000E+05  1.6964296E-09
  1.0750000E+05  1.5543925E-09
  1.1000000E+05  1.4267000E-09
  1.1250000E+05  1.3116591E-09
  1.1500000E+05  1.2078050E-09
  1.1750000E+05  1.1138663E-09
  1.2000000E+05  1.0287366E-09
  1.2250000E+05  9.5145047E-10
  1.2500000E+05  8.8116329E-10
  1.3000000E+05  7.5871210E-10
  1.3500000E+05  6.5646013E-10
  1.4000000E+05  5.7057002E-10
  1.4500000E+05  4.9802456E-10
  1.5000000E+05  4.3643323E-10
  1.5500000E+05  3.8388842E-10
  1.6000000E+05  3.3885741E-10
  1.6500000E+05  3.0010065E-10
  1.7000000E+05  2.6660943E-10
  1.7500000E+05  2.3755807E-10
  1.8000000E+05  2.1226698E-10
  1.8500000E+05  1.9017401E-10
  1.9000000E+05  1.7081201E-10
  1.9500000E+05  1.5379100E-10
  2.0000000E+05  1.3878403E-10
  2.0500000E+05  1.2551584E-10
  2.1000000E+05  1.1375371E-10
  2.1500000E+05  1.0330017E-10
  2.2000000E+05  9.3987016E-11
  2.2500000E+05  8.5670499E-11
  2.3000000E+05  7.8227366E-11
  2.3500000E+05  7.1551622E-11
  2.4000000E+05  6.5551833E-11
  2.4500000E+05  6.0148904E-11
  2.5000000E+05  5.5274219E-11
  2.5500000E+05  5.0868096E-11
  2.6000000E+05  4.6878489E-11
  2.6500000E+05  4.3259901E-11
  2.7000000E+05  3.9972463E-11
  2.8000000E+05  3.4255155E-11
  2.9000000E+05  2.9493424E-11
  3.0000000E+05  2.5505206E-11
  3.1000000E+05  2.2147226E-11
  3.2000000E+05  1.9305905E-11
  3.3000000E+05  1.6890578E-11
  3.4000000E+05  1.4828384E-11
  3.5000000E+05  1.3060412E-11
  3.6000000E+05  1.1538724E-11
  3.7000000E+05  1.0224129E-11
  3.8000000E+05  9.0844283E-12
  3.9000000E+05  8.0930457E-12
  4.0000000E+05  7.2279776E-12
  4.1000000E+05  6.4709059E-12
  4.2000000E+05  5.8064805E-12
  4.3000000E+05  5.2217892E-12
  4.4000000E+05  4.7059149E-12
  4.5000000E+05  4.2495301E-12
  4.6000000E+05  3.8447132E-12
  4.7000000E+05  3.4847433E-12
  4.8000000E+05  3.1638960E-12
  5.0000000E+05  2.6208389E-12
  5.1250000E+05  2.3374468E-12
  5.2500000E+05  2.0899237E-12
  5.3750000E+05  1.8732753E-12
  
  
#  75  15  N6  EION =  4.700000000E+01 eV   301
#  S(0) = 1.057899E+01
  3.9051251E-01  0.0000000E+00
  3.9051251E+01  0.0000000E+00
  3.9051251E+01  2.3018462E-03
  4.7000000E+01  2.3018462E-03
  4.7002721E+01  2.3018462E-03
  4.7133937E+01  2.3376552E-03
  4.7265153E+01  2.3717081E-03
  4.7396369E+01  2.4041098E-03
  4.7527585E+01  2.4349573E-03
  4.7790017E+01  2.4923403E-03
  4.8052449E+01  2.5444952E-03
  4.8577313E+01  2.6352409E-03
  4.9102177E+01  2.7107579E-03
  5.0151905E+01  2.8263255E-03
  5.1201633E+01  2.9064621E-03
  5.2251361E+01  2.9608875E-03
  5.3301088E+01  2.9961997E-03
  5.4350816E+01  3.0171546E-03
  5.5400544E+01  3.0273795E-03
  5.7500000E+01  3.0267999E-03
  5.8750000E+01  3.0191297E-03
  6.0000000E+01  3.0099246E-03
  6.2500000E+01  2.9976913E-03
  6.5000000E+01  3.0088140E-03
  6.7500000E+01  3.0579485E-03
  7.0000000E+01  3.1557030E-03
  7.2500000E+01  3.3086052E-03
  7.5000000E+01  3.5191621E-03
  8.0000000E+01  4.1065000E-03
  8.5000000E+01  4.8823872E-03
  9.0000000E+01  5.7992521E-03
  9.5000000E+01  6.8195684E-03
  1.0000000E+02  7.9208854E-03
  1.0500000E+02  9.0892425E-03
  1.1000000E+02  1.0310308E-02
  1.1500000E+02  1.1564396E-02
  1.2000000E+02  1.2825839E-02
  1.2500000E+02  1.4064993E-02
  1.3000000E+02  1.5254038E-02
  1.3500000E+02  1.6370411E-02
  1.4000000E+02  1.7399888E-02
  1.4500000E+02  1.8337550E-02
  1.5000000E+02  1.9183776E-02
  1.6000000E+02  2.0627863E-02
  1.7000000E+02  2.1781798E-02
  1.8000000E+02  2.2678054E-02
  1.9000000E+02  2.3324313E-02
  2.0000000E+02  2.3728893E-02
  2.1000000E+02  2.3909663E-02
  2.2000000E+02  2.3904142E-02
  2.3000000E+02  2.3751471E-02
  2.4000000E+02  2.3489229E-02
  2.5000000E+02  2.3145921E-02
  2.6000000E+02  2.2736263E-02
  2.7000000E+02  2.2271263E-02
  2.8000000E+02  2.1759311E-02
  2.9000000E+02  2.1207428E-02
  3.0000000E+02  2.0623707E-02
  3.1000000E+02  2.0019684E-02
  3.2000000E+02  1.9405523E-02
  3.4000000E+02  1.8175730E-02
  3.6000000E+02  1.6974352E-02
  3.8000000E+02  1.5817821E-02
  4.0000000E+02  1.4708821E-02
  4.2000000E+02  1.3655472E-02
  4.4000000E+02  1.2667034E-02
  4.6000000E+02  1.1746797E-02
  4.8000000E+02  1.0894078E-02
  5.0000000E+02  1.0105932E-02
  5.2500000E+02  9.2037174E-03
  5.5000000E+02  8.3852967E-03
  5.7500000E+02  7.6455653E-03
  6.0000000E+02  6.9796980E-03
  6.5000000E+02  5.8404624E-03
  6.7500000E+02  5.3522766E-03
  7.0000000E+02  4.9109970E-03
  7.2500000E+02  4.5122365E-03
  7.5000000E+02  4.1518155E-03
  8.0000000E+02  3.5297509E-03
  8.5000000E+02  3.0165549E-03
  9.0000000E+02  2.5911021E-03
  9.5000000E+02  2.2368388E-03
  1.0000000E+03  1.9400980E-03
  1.0500000E+03  1.6900531E-03
  1.1000000E+03  1.4783748E-03
  1.1500000E+03  1.2984373E-03
  1.2000000E+03  1.1447799E-03
  1.2500000E+03  1.0129081E-03
  1.3000000E+03  8.9920943E-04
  1.3500000E+03  8.0079728E-04
  1.4000000E+03  7.1531671E-04
  1.4500000E+03  6.4081466E-04
  1.5000000E+03  5.7565654E-04
  1.6000000E+03  4.6814204E-04
  1.7000000E+03  3.8433044E-04
  1.8000000E+03  3.1824829E-04
  1.9000000E+03  2.6560641E-04
  2.0000000E+03  2.2327843E-04
  2.1000000E+03  1.8894942E-04
  2.2000000E+03  1.6088429E-04
  2.3000000E+03  1.3776969E-04
  2.4000000E+03  1.1860082E-04
  2.5000000E+03  1.0260202E-04
  2.6000000E+03  8.9169199E-05
  2.7000000E+03  7.7827830E-05
  2.8000000E+03  6.8202292E-05
  2.9000000E+03  5.9993042E-05
  3.0000000E+03  5.2959537E-05
  3.1000000E+03  4.6907348E-05
  3.2000000E+03  4.1678348E-05
  3.3000000E+03  3.7143192E-05
  3.4000000E+03  3.3195497E-05
  3.5000000E+03  2.9747316E-05
  3.6000000E+03  2.6725593E-05
  3.8000000E+03  2.1727504E-05
  4.0000000E+03  1.7821492E-05
  4.2000000E+03  1.4736635E-05
  4.4000000E+03  1.2276739E-05
  4.6000000E+03  1.0297777E-05
  4.8000000E+03  8.6926859E-06
  5.0000000E+03  7.3809807E-06
  5.2500000E+03  6.0621600E-06
  5.5000000E+03  5.0180274E-06
  5.7500000E+03  4.1836716E-06
  5.8750000E+03  3.8296840E-06
  6.0000000E+03  3.5112343E-06
  6.2500000E+03  2.9650077E-06
  6.5000000E+03  2.5180418E-06
  6.7500000E+03  2.1497920E-06
  7.0000000E+03  1.8444630E-06
  7.2500000E+03  1.5898013E-06
  7.5000000E+03  1.3762213E-06
  7.7500000E+03  1.1961659E-06
  8.0000000E+03  1.0436326E-06
  8.2500000E+03  9.1382015E-07
  8.5000000E+03  8.0286538E-07
  8.7500000E+03  7.0764126E-07
  9.0000000E+03  6.2560257E-07
  9.2500000E+03  5.5466625E-07
  9.5000000E+03  4.9311800E-07
  9.7500000E+03  4.3954018E-07
  1.0000000E+04  3.9275523E-07
  1.0250000E+04  3.5178099E-07
  1.0500000E+04  3.1579441E-07
  1.1000000E+04  2.5612220E-07
  1.1500000E+04  2.0938508E-07
  1.2000000E+04  1.7243915E-07
  1.2500000E+04  1.4298286E-07
  1.3000000E+04  1.1931196E-07
  1.3500000E+04  1.0015042E-07
  1.4000000E+04  8.4532800E-08
  1.4500000E+04  7.1722071E-08
  1.5000000E+04  6.1150633E-08
  1.5500000E+04  5.2377766E-08
  1.6000000E+04  4.5058659E-08
  1.6500000E+04  3.8921632E-08
  1.7000000E+04  3.3751254E-08
  1.7500000E+04  2.9375613E-08
  1.8000000E+04  2.5656640E-08
  1.8500000E+04  2.2482850E-08
  1.9000000E+04  1.9763799E-08
  1.9500000E+04  1.7425730E-08
  2.0000000E+04  1.5408156E-08
  2.0500000E+04  1.3661245E-08
  2.1000000E+04  1.2143802E-08
  2.1500000E+04  1.0821629E-08
  2.2000000E+04  9.6662109E-09
  2.2500000E+04  8.6536631E-09
  2.3000000E+04  7.7639121E-09
  2.4000000E+04  6.2877301E-09
  2.5000000E+04  5.1310141E-09
  2.6000000E+04  4.2164680E-09
  2.7000000E+04  3.4873857E-09
  2.8000000E+04  2.9016979E-09
  2.9000000E+04  2.4278706E-09
  3.0000000E+04  2.0420194E-09
  3.1000000E+04  1.7258813E-09
  3.2000000E+04  1.4653834E-09
  3.3000000E+04  1.2495928E-09
  3.4000000E+04  1.0699416E-09
  3.5000000E+04  9.1966987E-10
  3.6000000E+04  7.9341584E-10
  3.7000000E+04  6.8689678E-10
  3.8000000E+04  5.9666938E-10
  3.9000000E+04  5.1995103E-10
  4.0000000E+04  4.5448276E-10
  4.1000000E+04  3.9842176E-10
  4.2000000E+04  3.5025734E-10
  4.3000000E+04  3.0874573E-10
  4.4000000E+04  2.7285880E-10
  4.5000000E+04  2.4174279E-10
  4.6000000E+04  2.1468670E-10
  4.7000000E+04  1.9109652E-10
  4.8000000E+04  1.7047423E-10
  5.0000000E+04  1.3652223E-10
  5.1250000E+04  1.1930799E-10
  5.2500000E+04  1.0456984E-10
  5.3750000E+04  9.1908520E-11
  5.5000000E+04  8.0995935E-11
  5.6250000E+04  7.1561067E-11
  5.7500000E+04  6.3379219E-11
  5.8750000E+04  5.6263543E-11
  6.0000000E+04  5.0058066E-11
  6.1250000E+04  4.4632101E-11
  6.2500000E+04  3.9875772E-11
  6.3750000E+04  3.5696400E-11
  6.5000000E+04  3.2015511E-11
  6.6250000E+04  2.8766447E-11
  6.7500000E+04  2.5892417E-11
  7.0000000E+04  2.1082354E-11
  7.2500000E+04  1.7274538E-11
  7.5000000E+04  1.4238555E-11
  7.7500000E+04  1.1801694E-11
  8.0000000E+04  9.8334336E-12
  8.2500000E+04  8.2343310E-12
  8.5000000E+04  6.9279271E-12
  8.7500000E+04  5.8550142E-12
  9.0000000E+04  4.9694339E-12
  9.2500000E+04  4.2349793E-12
  9.5000000E+04  3.6230838E-12
  9.7500000E+04  3.1110800E-12
  1.0000000E+05  2.6808753E-12
  1.0250000E+05  2.3179543E-12
  1.0500000E+05  2.0106231E-12
  1.0750000E+05  1.7494159E-12
  1.1000000E+05  1.5266345E-12
  1.1250000E+05  1.3359889E-12
  1.1500000E+05  1.1723189E-12
  1.1750000E+05  1.0313740E-12
  1.2000000E+05  9.0963981E-13
  1.2250000E+05  8.0419892E-13
  1.2500000E+05  7.1262088E-13
  1.2750000E+05  6.3287371E-13
  1.3000000E+05  5.6325303E-13
  1.3250000E+05  5.0232460E-13
  1.3500000E+05  4.4887772E-13
  1.4000000E+05  3.6048266E-13
  1.4500000E+05  2.9157290E-13
  1.5000000E+05  2.3741704E-13
  1.5500000E+05  1.9453325E-13
  1.6000000E+05  1.6033382E-13
  1.6500000E+05  1.3287786E-13
  1.7000000E+05  1.1069722E-13
  1.7500000E+05  9.2672299E-14
  1.8000000E+05  7.7943109E-14
  1.8500000E+05  6.5843976E-14
  1.9000000E+05  5.5855871E-14
  1.9500000E+05  4.7571537E-14
  2.0000000E+05  4.0669581E-14
  2.0500000E+05  3.4894883E-14
  2.1000000E+05  3.0043724E-14
  2.1500000E+05  2.5952591E-14
  2.2000000E+05  2.2489604E-14
  2.2500000E+05  1.9547916E-14
  2.3000000E+05  1.7040554E-14
  2.3500000E+05  1.4896415E-14
  2.4000000E+05  1.3057129E-14
  2.4500000E+05  1.1474592E-14
  2.5000000E+05  1.0108993E-14
  2.5500000E+05  8.9272714E-15
  2.6000000E+05  7.9018941E-15
  2.6500000E+05  7.0098511E-15
  2.7000000E+05  6.2318499E-15
  2.7500000E+05  5.5516627E-15
  2.8000000E+05  4.9555920E-15
  2.8500000E+05  4.4320451E-15
  2.9000000E+05  3.9711862E-15
  3.0000000E+05  3.2052892E-15
  3.1000000E+05  2.6045604E-15
  3.2000000E+05  2.1297946E-15
  3.3000000E+05  1.7518976E-15
  3.4000000E+05  1.4490857E-15
  3.5000000E+05  1.2049084E-15
  3.6000000E+05  1.0068418E-15
  3.7000000E+05  8.4527703E-16
  3.8000000E+05  7.1278777E-16
  3.9000000E+05  6.0359535E-16
  4.0000000E+05  5.1317521E-16
  4.1000000E+05  4.3796228E-16
  4.2000000E+05  3.7513017E-16
  4.3000000E+05  3.2242583E-16
  4.4000000E+05  2.7804356E-16
  4.5000000E+05  2.4052778E-16
  4.6000000E+05  2.0870108E-16
  4.7000000E+05  1.8160719E-16
  4.8000000E+05  1.5846595E-16
  5.0000000E+05  1.2159864E-16
  5.1250000E+05  1.0356678E-16
  5.2500000E+05  8.8530485E-17
  5.3750000E+05  7.5941084E-17
  5.5000000E+05  6.5359291E-17
  5.6250000E+05  5.6430836E-17
  5.7500000E+05  4.8869186E-17
  5.8750000E+05  4.2442299E-17
  6.0000000E+05  3.6961382E-17
  6.1250000E+05  3.2272125E-17
  6.2500000E+05  2.8248420E-17
  6.3750000E+05  2.4786985E-17
  6.5000000E+05  2.1801882E-17
  6.6250000E+05  1.9221311E-17
  6.7500000E+05  1.6985139E-17
  
  
#  75  16  N7  EION =  4.500000000E+01 eV   304
#  S(0) = 1.440432E+01
  2.2500000E-01  0.0000000E+00
  2.2500000E+01  0.0000000E+00
  2.2500000E+01  1.3445265E-02
  4.5000000E+01  1.3445265E-02
  4.5000000E+01  3.4942346E-03
  4.5002721E+01  3.4942346E-03
  4.5190153E+01  3.5586358E-03
  4.5377585E+01  3.6178560E-03
  4.5565017E+01  3.6723807E-03
  4.5752449E+01  3.7226381E-03
  4.6127313E+01  3.8118287E-03
  4.6502177E+01  3.8879882E-03
  4.7251905E+01  4.0089862E-03
  4.8001633E+01  4.0977263E-03
  4.9501088E+01  4.2085278E-03
  5.1000544E+01  4.2609532E-03
  5.2500000E+01  4.2772919E-03
  5.5000000E+01  4.2604035E-03
  5.7500000E+01  4.2239565E-03
  6.0000000E+01  4.1986205E-03
  6.5000000E+01  4.2738162E-03
  6.7500000E+01  4.4083828E-03
  7.0000000E+01  4.6216074E-03
  7.2500000E+01  4.9171604E-03
  7.5000000E+01  5.2937590E-03
  8.0000000E+01  6.2654016E-03
  8.5000000E+01  7.4697420E-03
  9.0000000E+01  8.8400880E-03
  9.5000000E+01  1.0331432E-02
  1.0000000E+02  1.1918156E-02
  1.0500000E+02  1.3581784E-02
  1.1000000E+02  1.5300173E-02
  1.1500000E+02  1.7041767E-02
  1.2000000E+02  1.8768562E-02
  1.2500000E+02  2.0439400E-02
  1.3000000E+02  2.2019411E-02
  1.3500000E+02  2.3481607E-02
  1.4000000E+02  2.4814019E-02
  1.4500000E+02  2.6013550E-02
  1.5000000E+02  2.7086067E-02
  1.6000000E+02  2.8892140E-02
  1.7000000E+02  3.0305120E-02
  1.8000000E+02  3.1366302E-02
  1.9000000E+02  3.2088066E-02
  2.0000000E+02  3.2485807E-02
  2.1000000E+02  3.2591669E-02
  2.2000000E+02  3.2460427E-02
  2.3000000E+02  3.2146018E-02
  2.4000000E+02  3.1698442E-02
  2.5000000E+02  3.1152457E-02
  2.6000000E+02  3.0525984E-02
  2.7000000E+02  2.9833240E-02
  2.8000000E+02  2.9084681E-02
  2.9000000E+02  2.8289483E-02
  3.0000000E+02  2.7459294E-02
  3.1000000E+02  2.6609383E-02
  3.2000000E+02  2.5752429E-02
  3.4000000E+02  2.4052414E-02
  3.6000000E+02  2.2407111E-02
  3.8000000E+02  2.0833279E-02
  4.0000000E+02  1.9332563E-02
  4.2000000E+02  1.7915075E-02
  4.4000000E+02  1.6590966E-02
  4.6000000E+02  1.5362704E-02
  4.8000000E+02  1.4228105E-02
  5.0000000E+02  1.3182081E-02
  5.2500000E+02  1.1987577E-02
  5.5000000E+02  1.0906874E-02
  5.7500000E+02  9.9326417E-03
  6.0000000E+02  9.0576169E-03
  6.5000000E+02  7.5640612E-03
  6.7500000E+02  6.9254837E-03
  7.0000000E+02  6.3491159E-03
  7.2500000E+02  5.8289717E-03
  7.5000000E+02  5.3593786E-03
  8.0000000E+02  4.5500631E-03
  8.5000000E+02  3.8836164E-03
  9.0000000E+02  3.3320503E-03
  9.5000000E+02  2.8734394E-03
  1.0000000E+03  2.4897820E-03
  1.0500000E+03  2.1668872E-03
  1.1000000E+03  1.8938490E-03
  1.1500000E+03  1.6619925E-03
  1.2000000E+03  1.4641810E-03
  1.2500000E+03  1.2945620E-03
  1.3000000E+03  1.1484394E-03
  1.3500000E+03  1.0220643E-03
  1.4000000E+03  9.1237870E-04
  1.4500000E+03  8.1684900E-04
  1.5000000E+03  7.3335692E-04
  1.5500000E+03  6.6013730E-04
  1.6000000E+03  5.9571883E-04
  1.6500000E+03  5.3886927E-04
  1.7000000E+03  4.8855222E-04
  1.8000000E+03  4.0414928E-04
  1.9000000E+03  3.3698288E-04
  2.0000000E+03  2.8302906E-04
  2.1000000E+03  2.3931163E-04
  2.2000000E+03  2.0360242E-04
  2.3000000E+03  1.7421656E-04
  2.4000000E+03  1.4986628E-04
  2.5000000E+03  1.2955839E-04
  2.6000000E+03  1.1252000E-04
  2.7000000E+03  9.8144492E-05
  2.8000000E+03  8.5952055E-05
  2.9000000E+03  7.5560336E-05
  3.0000000E+03  6.6662513E-05
  3.1000000E+03  5.9010748E-05
  3.2000000E+03  5.2403611E-05
  3.3000000E+03  4.6676434E-05
  3.4000000E+03  4.1693868E-05
  3.5000000E+03  3.7344084E-05
  3.6000000E+03  3.3534239E-05
  3.8000000E+03  2.7237182E-05
  4.0000000E+03  2.2320735E-05
  4.2000000E+03  1.8441396E-05
  4.4000000E+03  1.5350653E-05
  4.6000000E+03  1.2866234E-05
  4.8000000E+03  1.0852772E-05
  5.0000000E+03  9.2085856E-06
  5.2500000E+03  7.5568169E-06
  5.5000000E+03  6.2502150E-06
  5.7500000E+03  5.2069830E-06
  5.8750000E+03  4.7646441E-06
  6.0000000E+03  4.3668652E-06
  6.2500000E+03  3.6849423E-06
  6.5000000E+03  3.1273392E-06
  6.7500000E+03  2.6682533E-06
  7.0000000E+03  2.2878608E-06
  7.2500000E+03  1.9707936E-06
  7.5000000E+03  1.7050381E-06
  7.7500000E+03  1.4811287E-06
  8.0000000E+03  1.2915522E-06
  8.2500000E+03  1.1303028E-06
  8.5000000E+03  9.9255104E-07
  8.7500000E+03  8.7438983E-07
  9.0000000E+03  7.7264087E-07
  9.2500000E+03  6.8470437E-07
  9.5000000E+03  6.0844185E-07
  9.7500000E+03  5.4208577E-07
  1.0000000E+04  4.8416866E-07
  1.0250000E+04  4.3346714E-07
  1.0500000E+04  3.8895646E-07
  1.1000000E+04  3.1519499E-07
  1.1500000E+04  2.5746948E-07
  1.2000000E+04  2.1187290E-07
  1.2500000E+04  1.7554718E-07
  1.3000000E+04  1.4637758E-07
  1.3500000E+04  1.2278183E-07
  1.4000000E+04  1.0356357E-07
  1.4500000E+04  8.7810132E-08
  1.5000000E+04  7.4819066E-08
  1.5500000E+04  6.4045285E-08
  1.6000000E+04  5.5062580E-08
  1.6500000E+04  4.7535337E-08
  1.7000000E+04  4.1197582E-08
  1.7500000E+04  3.5837187E-08
  1.8000000E+04  3.1283878E-08
  1.8500000E+04  2.7400246E-08
  1.9000000E+04  2.4074875E-08
  1.9500000E+04  2.1216956E-08
  2.0000000E+04  1.8752057E-08
  2.0500000E+04  1.6618886E-08
  2.1000000E+04  1.4766808E-08
  2.1500000E+04  1.3153807E-08
  2.2000000E+04  1.1744869E-08
  2.2500000E+04  1.0510678E-08
  2.3000000E+04  9.4266095E-09
  2.4000000E+04  7.6290645E-09
  2.5000000E+04  6.2215632E-09
  2.6000000E+04  5.1094853E-09
  2.7000000E+04  4.2234794E-09
  2.8000000E+04  3.5121423E-09
  2.9000000E+04  2.9369741E-09
  3.0000000E+04  2.4688363E-09
  3.1000000E+04  2.0854642E-09
  3.2000000E+04  1.7697131E-09
  3.3000000E+04  1.5082719E-09
  3.4000000E+04  1.2907132E-09
  3.5000000E+04  1.1088145E-09
  3.6000000E+04  9.5605727E-10
  3.7000000E+04  8.2723705E-10
  3.8000000E+04  7.1817033E-10
  3.9000000E+04  6.2547719E-10
  4.0000000E+04  5.4641484E-10
  4.1000000E+04  4.7874655E-10
  4.2000000E+04  4.2063899E-10
  4.3000000E+04  3.7058315E-10
  4.4000000E+04  3.2733188E-10
  4.5000000E+04  2.8984988E-10
  4.6000000E+04  2.5727523E-10
  4.7000000E+04  2.2888806E-10
  4.8000000E+04  2.0408502E-10
  5.0000000E+04  1.6328032E-10
  5.1250000E+04  1.4260842E-10
  5.2500000E+04  1.2492037E-10
  5.3750000E+04  1.0973354E-10
  5.5000000E+04  9.6651505E-11
  5.6250000E+04  8.5346947E-11
  5.7500000E+04  7.5548596E-11
  5.8750000E+04  6.7031077E-11
  6.0000000E+04  5.9606406E-11
  6.1250000E+04  5.3117189E-11
  6.2500000E+04  4.7431177E-11
  6.3750000E+04  4.2436862E-11
  6.5000000E+04  3.8039895E-11
  6.6250000E+04  3.4160184E-11
  6.7500000E+04  3.0729533E-11
  7.0000000E+04  2.4990878E-11
  7.2500000E+04  2.0451224E-11
  7.5000000E+04  1.6834458E-11
  7.7500000E+04  1.3933715E-11
  8.0000000E+04  1.1592753E-11
  8.2500000E+04  9.6925972E-12
  8.5000000E+04  8.1417810E-12
  8.7500000E+04  6.8694835E-12
  9.0000000E+04  5.8205099E-12
  9.2500000E+04  4.9515775E-12
  9.5000000E+04  4.2285462E-12
  9.7500000E+04  3.6243349E-12
  1.0000000E+05  3.1173352E-12
  1.0250000E+05  2.6902176E-12
  1.0500000E+05  2.3290312E-12
  1.0750000E+05  2.0224921E-12
  1.1000000E+05  1.7614304E-12
  1.1250000E+05  1.5383600E-12
  1.1500000E+05  1.3471443E-12
  1.1750000E+05  1.1827332E-12
  1.2000000E+05  1.0409545E-12
  1.2250000E+05  9.1834820E-13
  1.2500000E+05  8.1203459E-13
  1.2750000E+05  7.1960869E-13
  1.3000000E+05  6.3905498E-13
  1.3250000E+05  5.6867894E-13
  1.3500000E+05  5.0705147E-13
  1.4000000E+05  4.0538976E-13
  1.4500000E+05  3.2641913E-13
  1.5000000E+05  2.6457878E-13
  1.5500000E+05  2.1578715E-13
  1.6000000E+05  1.7701754E-13
  1.6500000E+05  1.4600511E-13
  1.7000000E+05  1.2104207E-13
  1.7500000E+05  1.0083001E-13
  1.8000000E+05  8.4374275E-14
  1.8500000E+05  7.0907072E-14
  1.9000000E+05  5.9831452E-14
  1.9500000E+05  5.0680299E-14
  2.0000000E+05  4.3085992E-14
  2.0500000E+05  3.6757479E-14
  2.1000000E+05  3.1462899E-14
  2.1500000E+05  2.7016596E-14
  2.2000000E+05  2.3269197E-14
  2.2500000E+05  2.0100020E-14
  2.3000000E+05  1.7411071E-14
  2.3500000E+05  1.5122408E-14
  2.4000000E+05  1.3168559E-14
  2.4500000E+05  1.1495699E-14
  2.5000000E+05  1.0059424E-14
  2.5500000E+05  8.8229744E-15
  2.6000000E+05  7.7557976E-15
  2.6500000E+05  6.8324222E-15
  2.7000000E+05  6.0315449E-15
  2.7500000E+05  5.3352952E-15
  2.8000000E+05  4.7286333E-15
  2.8500000E+05  4.1988691E-15
  2.9000000E+05  3.7352712E-15
  2.9500000E+05  3.3287402E-15
  3.0000000E+05  2.9715407E-15
  3.0500000E+05  2.6570803E-15
  3.1000000E+05  2.3797257E-15
  3.2000000E+05  1.9177035E-15
  3.3000000E+05  1.5544578E-15
  3.4000000E+05  1.2669742E-15
  3.5000000E+05  1.0380297E-15
  3.6000000E+05  8.5462995E-16
  3.7000000E+05  7.0689731E-16
  3.8000000E+05  5.8726957E-16
  3.9000000E+05  4.8991774E-16
  4.0000000E+05  4.1031937E-16
  4.1000000E+05  3.4494457E-16
  4.2000000E+05  2.9102250E-16
  4.3000000E+05  2.4636612E-16
  4.4000000E+05  2.0924044E-16
  4.5000000E+05  1.7826346E-16
  4.6000000E+05  1.5232737E-16
  4.7000000E+05  1.3053968E-16
  4.8000000E+05  1.1217834E-16
  4.9000000E+05  9.6656901E-17
  5.0000000E+05  8.3497064E-17
  5.0625000E+05  7.6294407E-17
  5.1250000E+05  6.9778846E-17
  5.2500000E+05  5.8529925E-17
  5.3750000E+05  4.9267822E-17
  5.5000000E+05  4.1611531E-17
  5.6250000E+05  3.5258024E-17
  5.7500000E+05  2.9965589E-17
  5.8750000E+05  2.5541141E-17
  6.0000000E+05  2.1829689E-17
  6.1250000E+05  1.8706241E-17
  6.2500000E+05  1.6070270E-17
  6.3750000E+05  1.3840798E-17
  6.5000000E+05  1.1951023E-17
  6.6250000E+05  1.0345628E-17
  6.7500000E+05  8.9787490E-18
  
  
#  75  20  O4  EION =  9.600000000E+00 eV   304
#  S(0) = 6.760608E+00
  8.5702802E-03  0.0000000E+00
  8.5702802E-01  0.0000000E+00
  8.5702802E-01  5.4311173E-02
  9.6000000E+00  5.4311173E-02
  9.6027211E+00  5.4311173E-02
  9.6821769E+00  5.5184241E-02
  9.7616327E+00  5.6074975E-02
  9.8410885E+00  5.6982223E-02
  9.9205442E+00  5.7904901E-02
  1.0000000E+01  5.8842002E-02
  1.0500000E+01  6.5014783E-02
  1.1000000E+01  7.1539639E-02
  1.1500000E+01  7.8290155E-02
  1.2000000E+01  8.5180313E-02
  1.2500000E+01  9.2149829E-02
  1.3000000E+01  9.9154405E-02
  1.3500000E+01  1.0615936E-01
  1.4000000E+01  1.1313511E-01
  1.4500000E+01  1.2005419E-01
  1.5000000E+01  1.2688925E-01
  1.6000000E+01  1.4019135E-01
  1.7000000E+01  1.5278618E-01
  1.8000000E+01  1.6438195E-01
  1.9000000E+01  1.7466155E-01
  2.0000000E+01  1.8330850E-01
  2.1000000E+01  1.9004154E-01
  2.2000000E+01  1.9465197E-01
  2.3000000E+01  1.9703527E-01
  2.4000000E+01  1.9720228E-01
  2.5000000E+01  1.9528501E-01
  2.6000000E+01  1.9150899E-01
  2.7000000E+01  1.8617519E-01
  2.8000000E+01  1.7961045E-01
  2.9000000E+01  1.7215356E-01
  3.0000000E+01  1.6410823E-01
  3.1000000E+01  1.5575095E-01
  3.2000000E+01  1.4730072E-01
  3.3000000E+01  1.3893350E-01
  3.4000000E+01  1.3077995E-01
  3.5000000E+01  1.2292964E-01
  3.6000000E+01  1.1544138E-01
  3.8000000E+01  1.0166834E-01
  4.0000000E+01  8.9529179E-02
  4.2000000E+01  7.8933709E-02
  4.4000000E+01  6.9718571E-02
  4.6000000E+01  6.1708117E-02
  4.8000000E+01  5.4731218E-02
  5.0000000E+01  4.8639010E-02
  5.2500000E+01  4.2072664E-02
  5.5000000E+01  3.6481433E-02
  5.7500000E+01  3.1700651E-02
  6.0000000E+01  2.7598551E-02
  6.2500000E+01  2.4069901E-02
  6.5000000E+01  2.1028177E-02
  6.6250000E+01  1.9667106E-02
  6.7500000E+01  1.8402085E-02
  7.0000000E+01  1.6132213E-02
  7.2500000E+01  1.4167723E-02
  7.5000000E+01  1.2465630E-02
  7.7500000E+01  1.0989121E-02
  8.0000000E+01  9.7064895E-03
  8.2500000E+01  8.5905010E-03
  8.5000000E+01  7.6178416E-03
  8.7500000E+01  6.7685831E-03
  9.0000000E+01  6.0255859E-03
  9.2500000E+01  5.3741560E-03
  9.5000000E+01  4.8018100E-03
  9.7500000E+01  4.2979155E-03
  1.0000000E+02  3.8533516E-03
  1.0250000E+02  3.4603175E-03
  1.0500000E+02  3.1121514E-03
  1.1000000E+02  2.5284559E-03
  1.1250000E+02  2.2839035E-03
  1.1500000E+02  2.0658697E-03
  1.1750000E+02  1.8712000E-03
  1.2000000E+02  1.6971599E-03
  1.2500000E+02  1.4020678E-03
  1.2750000E+02  1.2772055E-03
  1.3000000E+02  1.1652599E-03
  1.3250000E+02  1.0648057E-03
  1.3500000E+02  9.7464396E-04
  1.4000000E+02  8.2115374E-04
  1.4250000E+02  7.5601245E-04
  1.4500000E+02  6.9753451E-04
  1.4750000E+02  6.4501598E-04
  1.5000000E+02  5.9786534E-04
  1.5500000E+02  5.1765482E-04
  1.6000000E+02  4.5327491E-04
  1.6500000E+02  4.0172429E-04
  1.6750000E+02  3.7997966E-04
  1.7000000E+02  3.6057030E-04
  1.7500000E+02  3.2787556E-04
  1.8000000E+02  3.0212395E-04
  1.8500000E+02  2.8211731E-04
  1.9000000E+02  2.6673896E-04
  1.9500000E+02  2.5506915E-04
  2.0000000E+02  2.4643231E-04
  2.0500000E+02  2.4032311E-04
  2.1000000E+02  2.3627356E-04
  2.1500000E+02  2.3385132E-04
  2.2000000E+02  2.3271397E-04
  2.2500000E+02  2.3258474E-04
  2.3000000E+02  2.3323734E-04
  2.3500000E+02  2.3450082E-04
  2.4000000E+02  2.3623515E-04
  2.4500000E+02  2.3831678E-04
  2.5000000E+02  2.4063489E-04
  2.5500000E+02  2.4309045E-04
  2.6000000E+02  2.4561871E-04
  2.7000000E+02  2.5074188E-04
  2.8000000E+02  2.5573199E-04
  2.9000000E+02  2.6036787E-04
  3.0000000E+02  2.6453907E-04
  3.1000000E+02  2.6818450E-04
  3.2000000E+02  2.7125655E-04
  3.4000000E+02  2.7566432E-04
  3.6000000E+02  2.7789629E-04
  3.8000000E+02  2.7822619E-04
  4.0000000E+02  2.7701496E-04
  4.2000000E+02  2.7455455E-04
  4.4000000E+02  2.7105721E-04
  4.6000000E+02  2.6671043E-04
  4.8000000E+02  2.6169476E-04
  5.0000000E+02  2.5616797E-04
  5.2500000E+02  2.4875847E-04
  5.5000000E+02  2.4102730E-04
  5.7500000E+02  2.3316106E-04
  6.0000000E+02  2.2526062E-04
  6.5000000E+02  2.0962019E-04
  6.7500000E+02  2.0201218E-04
  7.0000000E+02  1.9461894E-04
  7.2500000E+02  1.8746511E-04
  7.5000000E+02  1.8054999E-04
  8.0000000E+02  1.6742256E-04
  8.5000000E+02  1.5524242E-04
  9.0000000E+02  1.4402000E-04
  9.5000000E+02  1.3371225E-04
  1.0000000E+03  1.2425229E-04
  1.0500000E+03  1.1558073E-04
  1.1000000E+03  1.0764317E-04
  1.1500000E+03  1.0037735E-04
  1.2000000E+03  9.3711829E-05
  1.2500000E+03  8.7583335E-05
  1.3000000E+03  8.1942130E-05
  1.3500000E+03  7.6747677E-05
  1.4000000E+03  7.1962117E-05
  1.4500000E+03  6.7549473E-05
  1.5000000E+03  6.3476199E-05
  1.6000000E+03  5.6228880E-05
  1.7000000E+03  5.0005877E-05
  1.8000000E+03  4.4632661E-05
  1.9000000E+03  3.9973072E-05
  2.0000000E+03  3.5917111E-05
  2.1000000E+03  3.2373624E-05
  2.2000000E+03  2.9266816E-05
  2.3000000E+03  2.6532736E-05
  2.4000000E+03  2.4117112E-05
  2.5000000E+03  2.1974998E-05
  2.6000000E+03  2.0069816E-05
  2.7000000E+03  1.8371068E-05
  2.8000000E+03  1.6852573E-05
  2.9000000E+03  1.5491387E-05
  3.0000000E+03  1.4267700E-05
  3.1000000E+03  1.3164657E-05
  3.2000000E+03  1.2168006E-05
  3.3000000E+03  1.1265656E-05
  3.4000000E+03  1.0447088E-05
  3.5000000E+03  9.7031053E-06
  3.6000000E+03  9.0255477E-06
  3.8000000E+03  7.8418629E-06
  4.0000000E+03  6.8487775E-06
  4.2000000E+03  6.0102393E-06
  4.4000000E+03  5.2981249E-06
  4.6000000E+03  4.6899828E-06
  4.8000000E+03  4.1677793E-06
  5.0000000E+03  3.7170920E-06
  5.2500000E+03  3.2368864E-06
  5.5000000E+03  2.8325343E-06
  5.7500000E+03  2.4899763E-06
  5.8750000E+03  2.3383035E-06
  6.0000000E+03  2.1981063E-06
  6.2500000E+03  1.9480982E-06
  6.5000000E+03  1.7328808E-06
  6.7500000E+03  1.5467482E-06
  7.0000000E+03  1.3850678E-06
  7.2500000E+03  1.2440540E-06
  7.5000000E+03  1.1205937E-06
  7.7500000E+03  1.0121119E-06
  8.0000000E+03  9.1646694E-07
  8.2500000E+03  8.3186867E-07
  8.5000000E+03  7.5681346E-07
  8.7500000E+03  6.9003250E-07
  9.0000000E+03  6.3045002E-07
  9.2500000E+03  5.7715048E-07
  9.5000000E+03  5.2935219E-07
  9.7500000E+03  4.8638529E-07
  1.0000000E+04  4.4767367E-07
  1.0250000E+04  4.1272024E-07
  1.0500000E+04  3.8109466E-07
  1.0750000E+04  3.5242326E-07
  1.1000000E+04  3.2638066E-07
  1.1250000E+04  3.0268268E-07
  1.1500000E+04  2.8108054E-07
  1.2000000E+04  2.4331612E-07
  1.2500000E+04  2.1163327E-07
  1.3000000E+04  1.8489572E-07
  1.3500000E+04  1.6220777E-07
  1.4000000E+04  1.4285746E-07
  1.4500000E+04  1.2627486E-07
  1.5000000E+04  1.1200039E-07
  1.5500000E+04  9.9660969E-08
  1.6000000E+04  8.8951960E-08
  1.6500000E+04  7.9623149E-08
  1.7000000E+04  7.1467887E-08
  1.7500000E+04  6.4314632E-08
  1.8000000E+04  5.8020288E-08
  1.8500000E+04  5.2464955E-08
  1.9000000E+04  4.7547743E-08
  1.9500000E+04  4.3183413E-08
  2.0000000E+04  3.9299661E-08
  2.0500000E+04  3.5834931E-08
  2.1000000E+04  3.2736630E-08
  2.1500000E+04  2.9959672E-08
  2.2000000E+04  2.7465277E-08
  2.2500000E+04  2.5219992E-08
  2.3000000E+04  2.3194869E-08
  2.3500000E+04  2.1364786E-08
  2.4000000E+04  1.9707883E-08
  2.4500000E+04  1.8205087E-08
  2.5000000E+04  1.6839704E-08
  2.6000000E+04  1.4464381E-08
  2.7000000E+04  1.2484692E-08
  2.8000000E+04  1.0824969E-08
  2.9000000E+04  9.4258401E-09
  3.0000000E+04  8.2403257E-09
  3.1000000E+04  7.2309670E-09
  3.2000000E+04  6.3676856E-09
  3.3000000E+04  5.6261762E-09
  3.4000000E+04  4.9866873E-09
  3.5000000E+04  4.4330762E-09
  3.6000000E+04  3.9520831E-09
  3.7000000E+04  3.5327565E-09
  3.8000000E+04  3.1660052E-09
  3.9000000E+04  2.8442479E-09
  4.0000000E+04  2.5611367E-09
  4.1000000E+04  2.3113342E-09
  4.2000000E+04  2.0903333E-09
  4.3000000E+04  1.8943143E-09
  4.4000000E+04  1.7200284E-09
  4.5000000E+04  1.5647033E-09
  4.6000000E+04  1.4259657E-09
  4.7000000E+04  1.3017770E-09
  4.8000000E+04  1.1903812E-09
  5.0000000E+04  1.0001035E-09
  5.1250000E+04  8.9969048E-10
  5.2500000E+04  8.1115927E-10
  5.3750000E+04  7.3289669E-10
  5.5000000E+04  6.6353584E-10
  5.7500000E+04  5.4704072E-10
  5.8750000E+04  4.9806623E-10
  6.0000000E+04  4.5426247E-10
  6.1250000E+04  4.1500230E-10
  6.2500000E+04  3.7974421E-10
  6.3750000E+04  3.4801937E-10
  6.5000000E+04  3.1942082E-10
  6.6250000E+04  2.9359442E-10
  6.7500000E+04  2.7023128E-10
  6.8750000E+04  2.4906130E-10
  7.0000000E+04  2.2984779E-10
  7.1250000E+04  2.1238296E-10
  7.2500000E+04  1.9648386E-10
  7.3750000E+04  1.8198914E-10
  7.5000000E+04  1.6875618E-10
  7.7500000E+04  1.4558465E-10
  8.0000000E+04  1.2611965E-10
  8.2500000E+04  1.0968808E-10
  8.5000000E+04  9.5753001E-11
  8.7500000E+04  8.3883373E-11
  9.0000000E+04  7.3731194E-11
  9.2500000E+04  6.5013887E-11
  9.5000000E+04  5.7500737E-11
  9.7500000E+04  5.1002432E-11
  1.0000000E+05  4.5362844E-11
  1.0250000E+05  4.0452636E-11
  1.0500000E+05  3.6164252E-11
  1.0750000E+05  3.2407879E-11
  1.1000000E+05  2.9108226E-11
  1.1250000E+05  2.6201985E-11
  1.1500000E+05  2.3635693E-11
  1.1750000E+05  2.1364010E-11
  1.2000000E+05  1.9348359E-11
  1.2250000E+05  1.7555808E-11
  1.2500000E+05  1.5958096E-11
  1.2750000E+05  1.4530888E-11
  1.3000000E+05  1.3253276E-11
  1.3250000E+05  1.2107246E-11
  1.3500000E+05  1.1077234E-11
  1.3750000E+05  1.0149757E-11
  1.4000000E+05  9.3132287E-12
  1.4250000E+05  8.5576479E-12
  1.4500000E+05  7.8742226E-12
  1.4750000E+05  7.2552052E-12
  1.5000000E+05  6.6937593E-12
  1.5250000E+05  6.1838445E-12
  
  
#  75  21  O5  EION =  8.750000000E+00 eV   303
#  S(0) = 1.683435E+00
  2.2771152E-02  0.0000000E+00
  2.2771152E+00  0.0000000E+00
  2.2771152E+00  1.6943427E-02
  8.7500000E+00  1.6943427E-02
  8.7527211E+00  1.6943427E-02
  8.8021769E+00  1.7120331E-02
  8.8516327E+00  1.7298371E-02
  8.9010885E+00  1.7477465E-02
  8.9505442E+00  1.7657539E-02
  9.0000000E+00  1.7838521E-02
  9.5000000E+00  1.9705514E-02
  1.0000000E+01  2.1607239E-02
  1.0500000E+01  2.3512064E-02
  1.1000000E+01  2.5401599E-02
  1.1500000E+01  2.7265126E-02
  1.2000000E+01  2.9096215E-02
  1.2500000E+01  3.0890612E-02
  1.3000000E+01  3.2644978E-02
  1.3500000E+01  3.4356055E-02
  1.4000000E+01  3.6020184E-02
  1.4500000E+01  3.7633008E-02
  1.5000000E+01  3.9189316E-02
  1.6000000E+01  4.2107530E-02
  1.7000000E+01  4.4717413E-02
  1.8000000E+01  4.6953646E-02
  1.9000000E+01  4.8750263E-02
  2.0000000E+01  5.0049668E-02
  2.1000000E+01  5.0811916E-02
  2.2000000E+01  5.1021854E-02
  2.3000000E+01  5.0691696E-02
  2.4000000E+01  4.9862141E-02
  2.5000000E+01  4.8594885E-02
  2.6000000E+01  4.6968931E-02
  2.7000000E+01  4.5067182E-02
  2.8000000E+01  4.2974775E-02
  2.9000000E+01  4.0766422E-02
  3.0000000E+01  3.8509297E-02
  3.1000000E+01  3.6256063E-02
  3.2000000E+01  3.4047795E-02
  3.3000000E+01  3.1914618E-02
  3.4000000E+01  2.9876292E-02
  3.5000000E+01  2.7945010E-02
  3.6000000E+01  2.6127015E-02
  3.8000000E+01  2.2833973E-02
  4.0000000E+01  1.9976578E-02
  4.2000000E+01  1.7510758E-02
  4.4000000E+01  1.5385246E-02
  4.6000000E+01  1.3550590E-02
  4.8000000E+01  1.1962511E-02
  5.0000000E+01  1.0583335E-02
  5.2500000E+01  9.1052090E-03
  5.5000000E+01  7.8541667E-03
  5.7500000E+01  6.7906053E-03
  6.0000000E+01  5.8831673E-03
  6.2500000E+01  5.1068382E-03
  6.5000000E+01  4.4411187E-03
  6.6250000E+01  4.1444020E-03
  6.7500000E+01  3.8693096E-03
  7.0000000E+01  3.3774376E-03
  7.2500000E+01  2.9537006E-03
  7.5000000E+01  2.5881936E-03
  7.7500000E+01  2.2724635E-03
  8.0000000E+01  1.9992960E-03
  8.2500000E+01  1.7625488E-03
  8.5000000E+01  1.5569963E-03
  8.7500000E+01  1.3781910E-03
  9.0000000E+01  1.2223298E-03
  9.2500000E+01  1.0861812E-03
  9.5000000E+01  9.6700524E-04
  9.7500000E+01  8.6247349E-04
  1.0000000E+02  7.7060239E-04
  1.0250000E+02  6.8970020E-04
  1.0500000E+02  6.1832127E-04
  1.1000000E+02  4.9939247E-04
  1.1250000E+02  4.4990657E-04
  1.1500000E+02  4.0599215E-04
  1.1750000E+02  3.6696767E-04
  1.2000000E+02  3.3225162E-04
  1.2500000E+02  2.7385926E-04
  1.2750000E+02  2.4936390E-04
  1.3000000E+02  2.2752804E-04
  1.3250000E+02  2.0804917E-04
  1.3500000E+02  1.9067968E-04
  1.3750000E+02  1.7519984E-04
  1.4000000E+02  1.6140814E-04
  1.4250000E+02  1.4912164E-04
  1.4500000E+02  1.3817554E-04
  1.4750000E+02  1.2842398E-04
  1.5000000E+02  1.1974372E-04
  1.5250000E+02  1.1202525E-04
  1.5500000E+02  1.0516979E-04
  1.5750000E+02  9.9088931E-05
  1.6000000E+02  9.3703935E-05
  1.6500000E+02  8.4747096E-05
  1.7000000E+02  7.7792411E-05
  1.7500000E+02  7.2436350E-05
  1.8000000E+02  6.8382473E-05
  1.8500000E+02  6.5401818E-05
  1.9000000E+02  6.3270429E-05
  1.9500000E+02  6.1808073E-05
  2.0000000E+02  6.0881007E-05
  2.1000000E+02  6.0235153E-05
  2.1500000E+02  6.0349210E-05
  2.2000000E+02  6.0664307E-05
  2.2500000E+02  6.1125344E-05
  2.3000000E+02  6.1687184E-05
  2.4000000E+02  6.3003308E-05
  2.4500000E+02  6.3712950E-05
  2.5000000E+02  6.4430402E-05
  2.5500000E+02  6.5138489E-05
  2.6000000E+02  6.5828009E-05
  2.7000000E+02  6.7131450E-05
  2.8000000E+02  6.8305114E-05
  2.9000000E+02  6.9322183E-05
  3.0000000E+02  7.0174505E-05
  3.1000000E+02  7.0860773E-05
  3.2000000E+02  7.1381730E-05
  3.4000000E+02  7.1958887E-05
  3.6000000E+02  7.1987840E-05
  3.8000000E+02  7.1565803E-05
  4.0000000E+02  7.0794929E-05
  4.2000000E+02  6.9752257E-05
  4.4000000E+02  6.8490324E-05
  4.6000000E+02  6.7054778E-05
  4.8000000E+02  6.5489093E-05
  5.0000000E+02  6.3830486E-05
  5.2500000E+02  6.1677505E-05
  5.5000000E+02  5.9489856E-05
  5.7500000E+02  5.7308579E-05
  6.0000000E+02  5.5153433E-05
  6.5000000E+02  5.0969982E-05
  6.7500000E+02  4.8967565E-05
  7.0000000E+02  4.7038735E-05
  7.2500000E+02  4.5186635E-05
  7.5000000E+02  4.3408541E-05
  8.0000000E+02  4.0062989E-05
  8.5000000E+02  3.6990200E-05
  9.0000000E+02  3.4182510E-05
  9.5000000E+02  3.1622106E-05
  1.0000000E+03  2.9287445E-05
  1.0500000E+03  2.7159829E-05
  1.1000000E+03  2.5222486E-05
  1.1500000E+03  2.3457409E-05
  1.2000000E+03  2.1844987E-05
  1.2500000E+03  2.0368157E-05
  1.3000000E+03  1.9013555E-05
  1.3500000E+03  1.7770306E-05
  1.4000000E+03  1.6628398E-05
  1.4500000E+03  1.5578478E-05
  1.5000000E+03  1.4611943E-05
  1.6000000E+03  1.2898755E-05
  1.7000000E+03  1.1434543E-05
  1.8000000E+03  1.0175515E-05
  1.9000000E+03  9.0877951E-06
  2.0000000E+03  8.1442325E-06
  2.1000000E+03  7.3225430E-06
  2.2000000E+03  6.6043225E-06
  2.3000000E+03  5.9740819E-06
  2.4000000E+03  5.4187083E-06
  2.5000000E+03  4.9274050E-06
  2.6000000E+03  4.4914509E-06
  2.7000000E+03  4.1036079E-06
  2.8000000E+03  3.7576751E-06
  2.9000000E+03  3.4482205E-06
  3.0000000E+03  3.1705660E-06
  3.1000000E+03  2.9207441E-06
  3.2000000E+03  2.6954157E-06
  3.3000000E+03  2.4917578E-06
  3.4000000E+03  2.3073196E-06
  3.5000000E+03  2.1399611E-06
  3.6000000E+03  1.9877850E-06
  3.7000000E+03  1.8491223E-06
  3.8000000E+03  1.7225199E-06
  3.9000000E+03  1.6067095E-06
  4.0000000E+03  1.5005907E-06
  4.2000000E+03  1.3136983E-06
  4.4000000E+03  1.1553913E-06
  4.6000000E+03  1.0205293E-06
  4.8000000E+03  9.0499213E-07
  5.0000000E+03  8.0549523E-07
  5.2500000E+03  6.9972978E-07
  5.5000000E+03  6.1089588E-07
  5.7500000E+03  5.3581996E-07
  5.8750000E+03  5.0263775E-07
  6.0000000E+03  4.7200070E-07
  6.2500000E+03  4.1745547E-07
  6.5000000E+03  3.7059989E-07
  6.7500000E+03  3.3015867E-07
  7.0000000E+03  2.9509875E-07
  7.2500000E+03  2.6457792E-07
  7.5000000E+03  2.3790511E-07
  7.7500000E+03  2.1450975E-07
  8.0000000E+03  1.9391817E-07
  8.2500000E+03  1.7573519E-07
  8.5000000E+03  1.5962943E-07
  8.7500000E+03  1.4532177E-07
  9.0000000E+03  1.3257592E-07
  9.2500000E+03  1.2119112E-07
  9.5000000E+03  1.1099624E-07
  9.7500000E+03  1.0184484E-07
  1.0000000E+04  9.3611193E-08
  1.0250000E+04  8.6186944E-08
  1.0500000E+04  7.9478443E-08
  1.0750000E+04  7.3404480E-08
  1.1000000E+04  6.7894428E-08
  1.1250000E+04  6.2886693E-08
  1.1500000E+04  5.8327415E-08
  1.2000000E+04  5.0371010E-08
  1.2500000E+04  4.3711345E-08
  1.3000000E+04  3.8103744E-08
  1.3500000E+04  3.3355759E-08
  1.4000000E+04  2.9314764E-08
  1.4500000E+04  2.5858826E-08
  1.5000000E+04  2.2889822E-08
  1.5500000E+04  2.0328256E-08
  1.6000000E+04  1.8109336E-08
  1.6500000E+04  1.6179945E-08
  1.7000000E+04  1.4496294E-08
  1.7500000E+04  1.3022096E-08
  1.8000000E+04  1.1727133E-08
  1.8500000E+04  1.0586124E-08
  1.9000000E+04  9.5778357E-09
  1.9500000E+04  8.6843552E-09
  2.0000000E+04  7.8905127E-09
  2.0500000E+04  7.1834123E-09
  2.1000000E+04  6.5520531E-09
  2.1500000E+04  5.9870179E-09
  2.2000000E+04  5.4802191E-09
  2.2500000E+04  5.0246894E-09
  2.3000000E+04  4.6144084E-09
  2.3500000E+04  4.2441586E-09
  2.4000000E+04  3.9094057E-09
  2.4500000E+04  3.6061988E-09
  2.5000000E+04  3.3310837E-09
  2.5500000E+04  3.0810338E-09
  2.6000000E+04  2.8533936E-09
  2.6500000E+04  2.6458281E-09
  2.7000000E+04  2.4562792E-09
  2.8000000E+04  2.1241700E-09
  2.9000000E+04  1.8448797E-09
  3.0000000E+04  1.6087881E-09
  3.1000000E+04  1.4082409E-09
  3.2000000E+04  1.2371048E-09
  3.3000000E+04  1.0904338E-09
  3.4000000E+04  9.6421685E-10
  3.5000000E+04  8.5518243E-10
  3.6000000E+04  7.6064852E-10
  3.7000000E+04  6.7840424E-10
  3.8000000E+04  6.0661770E-10
  3.9000000E+04  5.4376406E-10
  4.0000000E+04  4.8856888E-10
  4.1000000E+04  4.3996245E-10
  4.2000000E+04  3.9704303E-10
  4.3000000E+04  3.5904767E-10
  4.4000000E+04  3.2532855E-10
  4.5000000E+04  2.9533377E-10
  4.6000000E+04  2.6859156E-10
  4.7000000E+04  2.4469740E-10
  4.8000000E+04  2.2330335E-10
  5.0000000E+04  1.8685579E-10
  5.1250000E+04  1.6767751E-10
  5.2500000E+04  1.5080531E-10
  5.3750000E+04  1.3592217E-10
  5.5000000E+04  1.2275995E-10
  5.7500000E+04  1.0072161E-10
  5.8750000E+04  9.1486077E-11
  6.0000000E+04  8.3242569E-11
  6.1250000E+04  7.5869153E-11
  6.2500000E+04  6.9260731E-11
  6.3750000E+04  6.3326452E-11
  6.5000000E+04  5.7987598E-11
  6.6250000E+04  5.3175782E-11
  6.7500000E+04  4.8831451E-11
  6.8750000E+04  4.4902618E-11
  7.0000000E+04  4.1343804E-11
  7.1250000E+04  3.8115137E-11
  7.2500000E+04  3.5181574E-11
  7.3750000E+04  3.2512256E-11
  7.5000000E+04  3.0079948E-11
  7.7500000E+04  2.5832804E-11
  8.0000000E+04  2.2278510E-11
  8.2500000E+04  1.9289417E-11
  8.5000000E+04  1.6763980E-11
  8.7500000E+04  1.4620912E-11
  9.0000000E+04  1.2794738E-11
  9.2500000E+04  1.1232433E-11
  9.5000000E+04  9.8908400E-12
  9.7500000E+04  8.7346612E-12
  1.0000000E+05  7.7349079E-12
  1.0250000E+05  6.8676638E-12
  1.0500000E+05  6.1130747E-12
  1.0750000E+05  5.4545906E-12
  1.1000000E+05  4.8783563E-12
  1.1250000E+05  4.3726676E-12
  1.1500000E+05  3.9276489E-12
  1.1750000E+05  3.5349819E-12
  1.2000000E+05  3.1876341E-12
  1.2250000E+05  2.8796389E-12
  1.2500000E+05  2.6059885E-12
  1.2750000E+05  2.3624678E-12
  1.3000000E+05  2.1454207E-12
  1.3250000E+05  1.9516659E-12
  1.3500000E+05  1.7784322E-12
  
  
#  75  24  P1  EION =  8.750000000E+00 eV   263
#  S(0) = 2.518445E+00
  4.3750000E-02  0.0000000E+00
  4.3750000E+00  0.0000000E+00
  4.3750000E+00  5.2957941E-01
  8.7500000E+00  5.2957941E-01
  8.7500000E+00  5.7969996E-02
  8.7527211E+00  5.7969996E-02
  8.7774490E+00  5.7229299E-02
  8.8021769E+00  5.6500005E-02
  8.8269048E+00  5.5781904E-02
  8.8516327E+00  5.5074798E-02
  8.9010885E+00  5.3692773E-02
  8.9505442E+00  5.2352399E-02
  9.0000000E+00  5.1052196E-02
  9.2500000E+00  4.5045640E-02
  9.5000000E+00  3.9870395E-02
  9.7500000E+00  3.5394164E-02
  1.0000000E+01  3.1508390E-02
  1.0250000E+01  2.8123546E-02
  1.0500000E+01  2.5165421E-02
  1.0750000E+01  2.2572218E-02
  1.1000000E+01  2.0292238E-02
  1.1250000E+01  1.8282059E-02
  1.1500000E+01  1.6505051E-02
  1.1750000E+01  1.4930203E-02
  1.2000000E+01  1.3531160E-02
  1.2250000E+01  1.2285448E-02
  1.2500000E+01  1.1173838E-02
  1.2750000E+01  1.0179820E-02
  1.3000000E+01  9.2891836E-03
  1.3250000E+01  8.4896500E-03
  1.3500000E+01  7.7705950E-03
  1.3750000E+01  7.1227822E-03
  1.4000000E+01  6.5381804E-03
  1.4250000E+01  6.0097735E-03
  1.4500000E+01  5.5314219E-03
  1.4750000E+01  5.0977527E-03
  1.5000000E+01  4.7040253E-03
  1.5500000E+01  4.0202457E-03
  1.6000000E+01  3.4522420E-03
  1.6500000E+01  2.9781897E-03
  1.7000000E+01  2.5808015E-03
  1.7500000E+01  2.2463452E-03
  1.8000000E+01  1.9637924E-03
  1.8500000E+01  1.7242800E-03
  1.9000000E+01  1.5205855E-03
  1.9500000E+01  1.3468753E-03
  2.0000000E+01  1.1983031E-03
  2.0500000E+01  1.0709455E-03
  2.1000000E+01  9.6152193E-04
  2.1500000E+01  8.6729688E-04
  2.2000000E+01  7.8603477E-04
  2.2500000E+01  7.1582739E-04
  2.3000000E+01  6.5507026E-04
  2.3500000E+01  6.0243702E-04
  2.4000000E+01  5.5679237E-04
  2.4500000E+01  5.1716632E-04
  2.5000000E+01  4.8273754E-04
  2.6000000E+01  4.2678776E-04
  2.6500000E+01  4.0416276E-04
  2.7000000E+01  3.8448054E-04
  2.7500000E+01  3.6735923E-04
  2.8000000E+01  3.5247914E-04
  2.8500000E+01  3.3956516E-04
  2.9000000E+01  3.2835894E-04
  2.9500000E+01  3.1863899E-04
  3.0000000E+01  3.1022099E-04
  3.1000000E+01  2.9668949E-04
  3.2000000E+01  2.8668687E-04
  3.3000000E+01  2.7937671E-04
  3.4000000E+01  2.7414082E-04
  3.5000000E+01  2.7048156E-04
  3.6000000E+01  2.6801256E-04
  3.7000000E+01  2.6643605E-04
  3.8000000E+01  2.6552195E-04
  3.9000000E+01  2.6508634E-04
  4.0000000E+01  2.6498060E-04
  4.2000000E+01  2.6534553E-04
  4.4000000E+01  2.6598505E-04
  4.6000000E+01  2.6651715E-04
  4.8000000E+01  2.6672595E-04
  5.0000000E+01  2.6649232E-04
  5.2500000E+01  2.6551391E-04
  5.5000000E+01  2.6376365E-04
  5.7500000E+01  2.6129618E-04
  6.0000000E+01  2.5818648E-04
  6.5000000E+01  2.5042122E-04
  6.7500000E+01  2.4595040E-04
  7.0000000E+01  2.4120337E-04
  7.2500000E+01  2.3625412E-04
  7.5000000E+01  2.3117115E-04
  8.0000000E+01  2.2082236E-04
  8.5000000E+01  2.1051282E-04
  9.0000000E+01  2.0048088E-04
  9.5000000E+01  1.9087369E-04
  1.0000000E+02  1.8177174E-04
  1.0500000E+02  1.7320814E-04
  1.1000000E+02  1.6518737E-04
  1.1500000E+02  1.5769333E-04
  1.2000000E+02  1.5070079E-04
  1.2500000E+02  1.4417951E-04
  1.3000000E+02  1.3809733E-04
  1.3500000E+02  1.3242295E-04
  1.4000000E+02  1.2712731E-04
  1.4500000E+02  1.2218287E-04
  1.5000000E+02  1.1756378E-04
  1.6000000E+02  1.0921004E-04
  1.7000000E+02  1.0189606E-04
  1.8000000E+02  9.5467898E-05
  1.9000000E+02  8.9789909E-05
  2.0000000E+02  8.4734497E-05
  2.1000000E+02  8.0195330E-05
  2.2000000E+02  7.6077288E-05
  2.3000000E+02  7.2304137E-05
  2.4000000E+02  6.8817748E-05
  2.5000000E+02  6.5573269E-05
  2.6000000E+02  6.2537161E-05
  2.7000000E+02  5.9689178E-05
  2.8000000E+02  5.7014042E-05
  2.9000000E+02  5.4498808E-05
  3.0000000E+02  5.2135131E-05
  3.1000000E+02  4.9915437E-05
  3.2000000E+02  4.7831766E-05
  3.4000000E+02  4.4038847E-05
  3.6000000E+02  4.0690982E-05
  3.8000000E+02  3.7728695E-05
  4.0000000E+02  3.5099558E-05
  4.2000000E+02  3.2760349E-05
  4.4000000E+02  3.0675801E-05
  4.6000000E+02  2.8813419E-05
  4.8000000E+02  2.7140040E-05
  5.0000000E+02  2.5627546E-05
  5.2500000E+02  2.3925928E-05
  5.5000000E+02  2.2395874E-05
  5.7500000E+02  2.1007363E-05
  6.0000000E+02  1.9742928E-05
  6.5000000E+02  1.7534926E-05
  6.7500000E+02  1.6570242E-05
  7.0000000E+02  1.5686484E-05
  7.2500000E+02  1.4875817E-05
  7.5000000E+02  1.4131252E-05
  8.0000000E+02  1.2815738E-05
  8.5000000E+02  1.1693879E-05
  9.0000000E+02  1.0727110E-05
  9.5000000E+02  9.8830826E-06
  1.0000000E+03  9.1362508E-06
  1.0500000E+03  8.4708010E-06
  1.1000000E+03  7.8765624E-06
  1.1500000E+03  7.3448540E-06
  1.2000000E+03  6.8683203E-06
  1.2500000E+03  6.4404448E-06
  1.3000000E+03  6.0546857E-06
  1.3500000E+03  5.7048781E-06
  1.4000000E+03  5.3859992E-06
  1.4500000E+03  5.0939618E-06
  1.5000000E+03  4.8254041E-06
  1.6000000E+03  4.3481624E-06
  1.7000000E+03  3.9392365E-06
  1.8000000E+03  3.5880185E-06
  1.9000000E+03  3.2839302E-06
  2.0000000E+03  3.0180493E-06
  2.1000000E+03  2.7836026E-06
  2.2000000E+03  2.5753619E-06
  2.3000000E+03  2.3895465E-06
  2.4000000E+03  2.2235311E-06
  2.5000000E+03  2.0749715E-06
  2.6000000E+03  1.9413369E-06
  2.7000000E+03  1.8202915E-06
  2.8000000E+03  1.7100070E-06
  2.9000000E+03  1.6092885E-06
  3.0000000E+03  1.5172445E-06
  3.1000000E+03  1.4330553E-06
  3.2000000E+03  1.3558775E-06
  3.3000000E+03  1.2848547E-06
  3.4000000E+03  1.2192590E-06
  3.5000000E+03  1.1584815E-06
  3.6000000E+03  1.1020676E-06
  3.8000000E+03  1.0009084E-06
  4.0000000E+03  9.1321182E-07
  4.2000000E+03  8.3661632E-07
  4.4000000E+03  7.6916119E-07
  4.6000000E+03  7.0941516E-07
  4.8000000E+03  6.5632667E-07
  5.0000000E+03  6.0900203E-07
  5.2500000E+03  5.5671416E-07
  5.5000000E+03  5.1081961E-07
  5.7500000E+03  4.7028521E-07
  6.0000000E+03  4.3431845E-07
  6.5000000E+03  3.7359753E-07
  6.7500000E+03  3.4784667E-07
  7.0000000E+03  3.2463634E-07
  7.2500000E+03  3.0364208E-07
  7.5000000E+03  2.8458775E-07
  8.0000000E+03  2.5139820E-07
  8.5000000E+03  2.2358393E-07
  9.0000000E+03  2.0004767E-07
  9.5000000E+03  1.7995903E-07
  1.0000000E+04  1.6267971E-07
  1.0500000E+04  1.4771146E-07
  1.1000000E+04  1.3466131E-07
  1.1500000E+04  1.2321640E-07
  1.2000000E+04  1.1312504E-07
  1.2500000E+04  1.0418308E-07
  1.3000000E+04  9.6223332E-08
  1.3500000E+04  8.9107917E-08
  1.4000000E+04  8.2722355E-08
  1.4500000E+04  7.6970996E-08
  1.5000000E+04  7.1773382E-08
  1.5500000E+04  6.7061405E-08
  1.6000000E+04  6.2777087E-08
  1.6500000E+04  5.8870821E-08
  1.7000000E+04  5.5299972E-08
  1.8000000E+04  4.9022211E-08
  1.9000000E+04  4.3703714E-08
  2.0000000E+04  3.9161458E-08
  2.1000000E+04  3.5254349E-08
  2.2000000E+04  3.1871898E-08
  2.3000000E+04  2.8926098E-08
  2.4000000E+04  2.6346165E-08
  2.5000000E+04  2.4075042E-08
  2.6000000E+04  2.2066518E-08
  2.7000000E+04  2.0282722E-08
  2.8000000E+04  1.8692265E-08
  2.9000000E+04  1.7268866E-08
  3.0000000E+04  1.5990472E-08
  3.1000000E+04  1.4838524E-08
  3.2000000E+04  1.3797346E-08
  3.3000000E+04  1.2853625E-08
  3.4000000E+04  1.1995963E-08
  3.5000000E+04  1.1214550E-08
  3.6000000E+04  1.0500891E-08
  3.8000000E+04  9.2483162E-09
  4.0000000E+04  8.1899845E-09
  4.2000000E+04  7.2889785E-09
  4.4000000E+04  6.5166467E-09
  4.6000000E+04  5.8504732E-09
  4.8000000E+04  5.2725784E-09
  5.0000000E+04  4.7686275E-09
  5.2500000E+04  4.2252295E-09
  5.5000000E+04  3.7613600E-09
  5.7500000E+04  3.3628649E-09
  5.8750000E+04  3.1845346E-09
  6.0000000E+04  3.0185333E-09
  6.2500000E+04  2.7194061E-09
  6.5000000E+04  2.4582639E-09
  6.7500000E+04  2.2292402E-09
  7.0000000E+04  2.0275306E-09
  7.2500000E+04  1.8491728E-09
  7.5000000E+04  1.6908788E-09
  7.7500000E+04  1.5499036E-09
  8.0000000E+04  1.4239415E-09
  8.2500000E+04  1.3110457E-09
  8.5000000E+04  1.2095658E-09
  8.7500000E+04  1.1180972E-09
  9.0000000E+04  1.0354435E-09
  9.2500000E+04  9.6057962E-10
  9.5000000E+04  8.9261945E-10
  1.0000000E+05  7.7442602E-10
  1.0250000E+05  7.2291625E-10
  1.0500000E+05  6.7574406E-10
  1.0750000E+05  6.3245602E-10
  1.1000000E+05  5.9265810E-10
  1.1500000E+05  5.2229135E-10
  1.2000000E+05  4.6251191E-10


==> anc/colstop/sbethe/sdbase/oos76.tab <==
# Atomic number = 76   (Os)
#
#      W/eV         OOS*eV
  
  
#  76   1  K1  EION =  7.387600000E+04 eV   233
#  S(0) = 8.559962E-01
  7.3868588E+02  0.0000000E+00
  7.3868588E+04  0.0000000E+00
  7.3868588E+04  2.6921962E-05
  7.3876000E+04  2.6921962E-05
  7.3876741E+04  2.6921962E-05
  7.3877618E+04  2.6368472E-05
  7.3878496E+04  2.5886211E-05
  7.3879373E+04  2.5463465E-05
  7.3880251E+04  2.5091185E-05
  7.3882006E+04  2.4471050E-05
  7.3883761E+04  2.3984008E-05
  7.3887271E+04  2.3303148E-05
  7.3890781E+04  2.2899327E-05
  7.3894292E+04  2.2682808E-05
  7.3897802E+04  2.2593685E-05
  7.3901312E+04  2.2589318E-05
  7.3904822E+04  2.2638275E-05
  7.3911843E+04  2.2808333E-05
  7.3918863E+04  2.2982211E-05
  7.3925883E+04  2.3104076E-05
  7.3932904E+04  2.3160984E-05
  7.3946944E+04  2.3134629E-05
  7.3960985E+04  2.3054307E-05
  7.3975026E+04  2.3016236E-05
  7.3989067E+04  2.3029324E-05
  7.4003107E+04  2.3060559E-05
  7.4017148E+04  2.3078085E-05
  7.4031189E+04  2.3070395E-05
  7.4045230E+04  2.3044391E-05
  7.4059270E+04  2.3013965E-05
  7.4073311E+04  2.2991072E-05
  7.4101393E+04  2.2977135E-05
  7.4129474E+04  2.2975836E-05
  7.4157556E+04  2.2954028E-05
  7.4171596E+04  2.2936504E-05
  7.4185637E+04  2.2918072E-05
  7.4213718E+04  2.2888269E-05
  7.4241800E+04  2.2871288E-05
  7.4269881E+04  2.2856662E-05
  7.4297963E+04  2.2835589E-05
  7.4326044E+04  2.2806671E-05
  7.4382207E+04  2.2754198E-05
  7.4438370E+04  2.2714668E-05
  7.4494533E+04  2.2666946E-05
  7.4550696E+04  2.2615675E-05
  7.4663022E+04  2.2527298E-05
  7.4775348E+04  2.2433282E-05
  7.4887674E+04  2.2343689E-05
  7.5000000E+04  2.2253141E-05
  7.5625000E+04  2.1760210E-05
  7.6250000E+04  2.1278543E-05
  7.7500000E+04  2.0346955E-05
  7.8750000E+04  1.9460792E-05
  8.0000000E+04  1.8622382E-05
  8.2500000E+04  1.7079973E-05
  8.5000000E+04  1.5698511E-05
  9.0000000E+04  1.3337436E-05
  9.5000000E+04  1.1410123E-05
  1.0000000E+05  9.8235802E-06
  1.0500000E+05  8.5072708E-06
  1.1000000E+05  7.4071835E-06
  1.1500000E+05  6.4816063E-06
  1.2000000E+05  5.6980004E-06
  1.2500000E+05  5.0307496E-06
  1.3000000E+05  4.4595187E-06
  1.3500000E+05  3.9680367E-06
  1.4000000E+05  3.5431867E-06
  1.4500000E+05  3.1743197E-06
  1.5000000E+05  2.8527384E-06
  1.5500000E+05  2.5712914E-06
  1.6000000E+05  2.3240671E-06
  1.6500000E+05  2.1061527E-06
  1.7000000E+05  1.9134436E-06
  1.8000000E+05  1.5904032E-06
  1.9000000E+05  1.3333179E-06
  2.0000000E+05  1.1265722E-06
  2.1000000E+05  9.5871985E-07
  2.2000000E+05  8.2125245E-07
  2.3000000E+05  7.0776547E-07
  2.4000000E+05  6.1338280E-07
  2.5000000E+05  5.3435084E-07
  2.6000000E+05  4.6775308E-07
  2.7000000E+05  4.1130140E-07
  2.8000000E+05  3.6318658E-07
  2.9000000E+05  3.2196587E-07
  3.0000000E+05  2.8648089E-07
  3.1000000E+05  2.5579487E-07
  3.2000000E+05  2.2914534E-07
  3.3000000E+05  2.0590815E-07
  3.4000000E+05  1.8556922E-07
  3.5000000E+05  1.6770293E-07
  3.6000000E+05  1.5195512E-07
  3.8000000E+05  1.2567768E-07
  4.0000000E+05  1.0488686E-07
  4.2000000E+05  8.8256478E-08
  4.4000000E+05  7.4820901E-08
  4.6000000E+05  6.3867087E-08
  4.8000000E+05  5.4861561E-08
  5.0000000E+05  4.7400496E-08
  5.2500000E+05  3.9782120E-08
  5.5000000E+05  3.3644479E-08
  5.7500000E+05  2.8653306E-08
  5.8750000E+05  2.6507178E-08
  6.0000000E+05  2.4559482E-08
  6.2500000E+05  2.1175108E-08
  6.5000000E+05  1.8356795E-08
  6.7500000E+05  1.5994025E-08
  7.0000000E+05  1.4000759E-08
  7.2500000E+05  1.2309411E-08
  7.5000000E+05  1.0866467E-08
  7.7500000E+05  9.6292014E-09
  8.0000000E+05  8.5632593E-09
  8.2500000E+05  7.6408324E-09
  8.5000000E+05  6.8392602E-09
  8.7500000E+05  6.1399642E-09
  9.0000000E+05  5.5276296E-09
  9.2500000E+05  4.9895630E-09
  9.5000000E+05  4.5151883E-09
  1.0000000E+06  3.7235084E-09
  1.0500000E+06  3.0972029E-09
  1.1000000E+06  2.5964804E-09
  1.1500000E+06  2.1923090E-09
  1.2000000E+06  1.8632077E-09
  1.2500000E+06  1.5930772E-09
  1.3000000E+06  1.3697098E-09
  1.3500000E+06  1.1837483E-09
  1.4000000E+06  1.0279488E-09
  1.4500000E+06  8.9665159E-10
  1.5000000E+06  7.8539726E-10
  1.5500000E+06  6.9064373E-10
  1.6000000E+06  6.0955682E-10
  1.6500000E+06  5.3985329E-10
  1.7000000E+06  4.7968160E-10
  1.7500000E+06  4.2753112E-10
  1.8000000E+06  3.8216243E-10
  1.8500000E+06  3.4255316E-10
  1.9000000E+06  3.0785556E-10
  2.0000000E+06  2.5048504E-10
  2.1000000E+06  2.0566052E-10
  2.2000000E+06  1.7025799E-10
  2.3000000E+06  1.4202018E-10
  2.4000000E+06  1.1929302E-10
  2.5000000E+06  1.0084863E-10
  2.6000000E+06  8.5764742E-11
  2.7000000E+06  7.3341147E-11
  2.8000000E+06  6.3040890E-11
  2.9000000E+06  5.4448423E-11
  3.0000000E+06  4.7239321E-11
  3.1000000E+06  4.1158249E-11
  3.2000000E+06  3.6002730E-11
  3.3000000E+06  3.1611077E-11
  3.4000000E+06  2.7853328E-11
  3.5000000E+06  2.4624368E-11
  3.6000000E+06  2.1838687E-11
  3.7000000E+06  1.9426323E-11
  3.8000000E+06  1.7329740E-11
  3.9000000E+06  1.5501374E-11
  4.0000000E+06  1.3901718E-11
  4.1000000E+06  1.2497821E-11
  4.2000000E+06  1.1262085E-11
  4.3000000E+06  1.0171298E-11
  4.4000000E+06  9.2058691E-12
  4.6000000E+06  7.5871642E-12
  4.8000000E+06  6.3005281E-12
  5.0000000E+06  5.2686978E-12
  5.1250000E+06  4.7270815E-12
  5.2500000E+06  4.2513421E-12
  5.3750000E+06  3.8322613E-12
  5.5000000E+06  3.4620754E-12
  5.7500000E+06  2.8431267E-12
  5.8750000E+06  2.5840484E-12
  6.0000000E+06  2.3529318E-12
  6.2500000E+06  1.9611654E-12
  6.5000000E+06  1.6454207E-12
  6.7500000E+06  1.3889583E-12
  7.0000000E+06  1.1791387E-12
  7.2500000E+06  1.0063218E-12
  7.5000000E+06  8.6308731E-13
  7.7500000E+06  7.4367385E-13
  8.0000000E+06  6.4357147E-13
  8.2500000E+06  5.5922334E-13
  8.5000000E+06  4.8780428E-13
  8.7500000E+06  4.2705434E-13
  9.0000000E+06  3.7515454E-13
  9.2500000E+06  3.3063311E-13
  9.5000000E+06  2.9229240E-13
  9.7500000E+06  2.5915263E-13
  1.0000000E+07  2.3040816E-13
  1.0250000E+07  2.0539321E-13
  1.0500000E+07  1.8355506E-13
  1.0750000E+07  1.6443277E-13
  1.1000000E+07  1.4764022E-13
  1.1250000E+07  1.3285283E-13
  1.1500000E+07  1.1979681E-13
  1.2000000E+07  9.7986502E-14
  1.2500000E+07  8.0739235E-14
  1.3000000E+07  6.6980666E-14
  1.3500000E+07  5.5916320E-14
  1.4000000E+07  4.6951849E-14
  1.4500000E+07  3.9638054E-14
  1.5000000E+07  3.3632316E-14
  1.5500000E+07  2.8670883E-14
  1.6000000E+07  2.4548984E-14
  1.6500000E+07  2.1106438E-14
  1.7000000E+07  1.8217011E-14
  1.7500000E+07  1.5780449E-14
  1.8000000E+07  1.3716670E-14
  1.8500000E+07  1.1961354E-14
  1.9000000E+07  1.0462529E-14
  1.9500000E+07  9.1779502E-15
  2.0000000E+07  8.0731057E-15
  2.0500000E+07  7.1196743E-15
  2.1000000E+07  6.2943017E-15
  2.1500000E+07  5.5776343E-15
  2.2000000E+07  4.9535550E-15
  2.2500000E+07  4.4086064E-15
  2.3000000E+07  3.9315104E-15
  2.3500000E+07  3.5127789E-15
  2.4000000E+07  3.1443991E-15
  2.4500000E+07  2.8195779E-15
  2.5000000E+07  2.5325414E-15
  2.6000000E+07  2.0528456E-15
  2.7000000E+07  1.6738243E-15
  2.8000000E+07  1.3721979E-15
  2.9000000E+07  1.1305748E-15
  3.0000000E+07  9.3583283E-16
  3.1000000E+07  7.7788524E-16
  3.2000000E+07  6.4895654E-16
  3.3000000E+07  5.4311663E-16
  3.4000000E+07  4.5583922E-16
  3.5000000E+07  3.8379824E-16
  3.6000000E+07  3.2431501E-16
  3.7000000E+07  2.7514773E-16
  
  
#  76   2  L1  EION =  1.297200000E+04 eV   251
#  S(0) = 9.944269E-01
  1.2965044E+02  0.0000000E+00
  1.2965044E+04  0.0000000E+00
  1.2965044E+04  9.6148014E-05
  1.2972000E+04  9.6148014E-05
  1.2972130E+04  9.6148014E-05
  1.2972478E+04  9.5189649E-05
  1.2972826E+04  9.4288813E-05
  1.2973175E+04  9.3440832E-05
  1.2973523E+04  9.2641554E-05
  1.2974220E+04  9.1174560E-05
  1.2974917E+04  8.9862362E-05
  1.2976310E+04  8.7623779E-05
  1.2977704E+04  8.5801751E-05
  1.2980491E+04  8.3087248E-05
  1.2983278E+04  8.1269541E-05
  1.2986065E+04  8.0081997E-05
  1.2988852E+04  7.9349134E-05
  1.2991639E+04  7.8947086E-05
  1.2994426E+04  7.8784073E-05
  1.2997213E+04  7.8789894E-05
  1.3000000E+04  7.8909811E-05
  1.3003906E+04  7.9189631E-05
  1.3007812E+04  7.9522171E-05
  1.3011719E+04  7.9847132E-05
  1.3015625E+04  8.0126446E-05
  1.3023438E+04  8.0479924E-05
  1.3031250E+04  8.0557513E-05
  1.3039063E+04  8.0439524E-05
  1.3046875E+04  8.0231430E-05
  1.3054688E+04  8.0019373E-05
  1.3062500E+04  7.9854498E-05
  1.3070312E+04  7.9754611E-05
  1.3078125E+04  7.9712323E-05
  1.3093750E+04  7.9716712E-05
  1.3109375E+04  7.9697740E-05
  1.3125000E+04  7.9573729E-05
  1.3140625E+04  7.9367652E-05
  1.3156250E+04  7.9145659E-05
  1.3171875E+04  7.8960061E-05
  1.3187500E+04  7.8823497E-05
  1.3218750E+04  7.8609773E-05
  1.3234375E+04  7.8482748E-05
  1.3250000E+04  7.8328720E-05
  1.3281250E+04  7.7983702E-05
  1.3312500E+04  7.7669158E-05
  1.3328125E+04  7.7532705E-05
  1.3343750E+04  7.7402714E-05
  1.3375000E+04  7.7137827E-05
  1.3406250E+04  7.6838117E-05
  1.3437500E+04  7.6525629E-05
  1.3468750E+04  7.6227548E-05
  1.3500000E+04  7.5948851E-05
  1.3562500E+04  7.5398254E-05
  1.3625000E+04  7.4811943E-05
  1.3687500E+04  7.4256562E-05
  1.3750000E+04  7.3710246E-05
  1.3875000E+04  7.2610618E-05
  1.4000000E+04  7.1553217E-05
  1.4250000E+04  6.9481062E-05
  1.4500000E+04  6.7490289E-05
  1.4750000E+04  6.5579931E-05
  1.5000000E+04  6.3736728E-05
  1.6000000E+04  5.7014888E-05
  1.7000000E+04  5.1206411E-05
  1.8000000E+04  4.6167370E-05
  1.9000000E+04  4.1777850E-05
  2.0000000E+04  3.7936770E-05
  2.1000000E+04  3.4560204E-05
  2.2000000E+04  3.1579418E-05
  2.3000000E+04  2.8937279E-05
  2.4000000E+04  2.6586100E-05
  2.5000000E+04  2.4486316E-05
  2.6000000E+04  2.2604752E-05
  2.7000000E+04  2.0913343E-05
  2.8000000E+04  1.9388336E-05
  2.9000000E+04  1.8009499E-05
  3.0000000E+04  1.6759514E-05
  3.1000000E+04  1.5623503E-05
  3.2000000E+04  1.4588616E-05
  3.4000000E+04  1.2779163E-05
  3.6000000E+04  1.1258267E-05
  3.8000000E+04  9.9701209E-06
  4.0000000E+04  8.8714894E-06
  4.2000000E+04  7.9285034E-06
  4.4000000E+04  7.1143582E-06
  4.6000000E+04  6.4076493E-06
  4.8000000E+04  5.7911290E-06
  5.0000000E+04  5.2507932E-06
  5.2500000E+04  4.6652500E-06
  5.5000000E+04  4.1629342E-06
  5.7500000E+04  3.7295392E-06
  6.0000000E+04  3.3536256E-06
  6.5000000E+04  2.7390699E-06
  6.7500000E+04  2.4867935E-06
  7.0000000E+04  2.2640818E-06
  7.2500000E+04  2.0667402E-06
  7.5000000E+04  1.8912701E-06
  8.0000000E+04  1.5946675E-06
  8.5000000E+04  1.3558460E-06
  9.0000000E+04  1.1614760E-06
  9.5000000E+04  1.0017514E-06
  1.0000000E+05  8.6934720E-07
  1.0500000E+05  7.5871665E-07
  1.1000000E+05  6.6560699E-07
  1.1500000E+05  5.8672097E-07
  1.2000000E+05  5.1947531E-07
  1.2500000E+05  4.6182716E-07
  1.3000000E+05  4.1214674E-07
  1.3500000E+05  3.6912334E-07
  1.4000000E+05  3.3169505E-07
  1.4500000E+05  2.9899533E-07
  1.5000000E+05  2.7031264E-07
  1.5500000E+05  2.4505909E-07
  1.6000000E+05  2.2274615E-07
  1.6500000E+05  2.0296572E-07
  1.7000000E+05  1.8537522E-07
  1.8000000E+05  1.5565196E-07
  1.9000000E+05  1.3174925E-07
  2.0000000E+05  1.1233487E-07
  2.1000000E+05  9.6422607E-08
  2.2000000E+05  8.3272514E-08
  2.3000000E+05  7.2322396E-08
  2.4000000E+05  6.3140354E-08
  2.5000000E+05  5.5391060E-08
  2.6000000E+05  4.8811704E-08
  2.7000000E+05  4.3194480E-08
  2.8000000E+05  3.8373725E-08
  2.9000000E+05  3.4216368E-08
  3.0000000E+05  3.0614760E-08
  3.1000000E+05  2.7481238E-08
  3.2000000E+05  2.4743966E-08
  3.3000000E+05  2.2343737E-08
  3.4000000E+05  2.0231488E-08
  3.5000000E+05  1.8366346E-08
  3.6000000E+05  1.6714091E-08
  3.7000000E+05  1.5245945E-08
  3.8000000E+05  1.3937603E-08
  3.9000000E+05  1.2768445E-08
  4.0000000E+05  1.1720907E-08
  4.2000000E+05  9.9327759E-09
  4.4000000E+05  8.4767232E-09
  4.6000000E+05  7.2808166E-09
  4.8000000E+05  6.2907724E-09
  5.0000000E+05  5.4651485E-09
  5.2500000E+05  4.6163233E-09
  5.5000000E+05  3.9275565E-09
  5.7500000E+05  3.3636818E-09
  5.8750000E+05  3.1200528E-09
  6.0000000E+05  2.8982797E-09
  6.2500000E+05  2.5112619E-09
  6.5000000E+05  2.1871858E-09
  6.7500000E+05  1.9140681E-09
  7.0000000E+05  1.6825215E-09
  7.2500000E+05  1.4851284E-09
  7.5000000E+05  1.3159799E-09
  7.7500000E+05  1.1703316E-09
  8.0000000E+05  1.0443471E-09
  8.2500000E+05  9.3490586E-10
  8.5000000E+05  8.3945377E-10
  8.7500000E+05  7.5588831E-10
  9.0000000E+05  6.8246873E-10
  9.2500000E+05  6.1774613E-10
  9.5000000E+05  5.6050852E-10
  9.7500000E+05  5.0973708E-10
  1.0000000E+06  4.6457183E-10
  1.0250000E+06  4.2428395E-10
  1.0500000E+06  3.8825332E-10
  1.1000000E+06  3.2692098E-10
  1.1500000E+06  2.7717475E-10
  1.2000000E+06  2.3648390E-10
  1.2500000E+06  2.0294118E-10
  1.3000000E+06  1.7509278E-10
  1.3500000E+06  1.5181899E-10
  1.4000000E+06  1.3224913E-10
  1.4500000E+06  1.1570000E-10
  1.5000000E+06  1.0163099E-10
  1.5500000E+06  8.9610991E-11
  1.6000000E+06  7.9293791E-11
  1.6500000E+06  7.0399442E-11
  1.7000000E+06  6.2700199E-11
  1.7500000E+06  5.6009724E-11
  1.8000000E+06  5.0174619E-11
  1.8500000E+06  4.5067931E-11
  1.9000000E+06  4.0584071E-11
  1.9500000E+06  3.6634805E-11
  2.0000000E+06  3.3146083E-11
  2.0500000E+06  3.0055501E-11
  2.1000000E+06  2.7310258E-11
  2.2000000E+06  2.2683067E-11
  2.3000000E+06  1.8978858E-11
  2.4000000E+06  1.5987341E-11
  2.5000000E+06  1.3551754E-11
  2.6000000E+06  1.1553896E-11
  2.7000000E+06  9.9036976E-12
  2.8000000E+06  8.5318660E-12
  2.9000000E+06  7.3845856E-12
  3.0000000E+06  6.4197052E-12
  3.1000000E+06  5.6039475E-12
  3.2000000E+06  4.9108504E-12
  3.3000000E+06  4.3192272E-12
  3.4000000E+06  3.8120049E-12
  3.5000000E+06  3.3753412E-12
  3.6000000E+06  2.9979478E-12
  3.7000000E+06  2.6705688E-12
  3.8000000E+06  2.3855762E-12
  3.9000000E+06  2.1366529E-12
  4.0000000E+06  1.9185423E-12
  4.1000000E+06  1.7268512E-12
  4.2000000E+06  1.5578920E-12
  4.3000000E+06  1.4085566E-12
  4.4000000E+06  1.2762161E-12
  4.6000000E+06  1.0539254E-12
  4.8000000E+06  8.7682355E-13
  5.0000000E+06  7.3448698E-13
  5.1250000E+06  6.5965028E-13
  5.2500000E+06  5.9383910E-13
  5.3750000E+06  5.3580088E-13
  5.5000000E+06  4.8447863E-13
  5.7500000E+06  3.9853685E-13
  5.8750000E+06  3.6250852E-13
  6.0000000E+06  3.3033796E-13
  6.2500000E+06  2.7573322E-13
  6.5000000E+06  2.3165113E-13
  6.7500000E+06  1.9579093E-13
  7.0000000E+06  1.6641037E-13
  7.2500000E+06  1.4217820E-13
  7.5000000E+06  1.2206806E-13
  7.7500000E+06  1.0528181E-13
  8.0000000E+06  9.1193831E-14
  8.2500000E+06  7.9309969E-14
  8.5000000E+06  6.9237209E-14
  8.7500000E+06  6.0660878E-14
  9.0000000E+06  5.3327439E-14
  9.2500000E+06  4.7031409E-14
  9.5000000E+06  4.1605221E-14
  9.7500000E+06  3.6911479E-14
  1.0000000E+07  3.2837127E-14
  1.0250000E+07  2.9288699E-14
  1.0500000E+07  2.6188586E-14
  1.0750000E+07  2.3472172E-14
  1.1000000E+07  2.1085321E-14
  1.1250000E+07  1.8982442E-14
  1.1500000E+07  1.7125000E-14
  1.1750000E+07  1.5480283E-14
  1.2000000E+07  1.4020245E-14
  1.2250000E+07  1.2720939E-14
  1.2500000E+07  1.1561947E-14
  1.3000000E+07  9.5975072E-15
  1.3500000E+07  8.0153353E-15
  1.4000000E+07  6.7337404E-15
  1.4500000E+07  5.6900558E-15
  
  
#  76   3  L2  EION =  1.239000000E+04 eV   252
#  S(0) = 1.106830E+00
  1.2388183E+02  0.0000000E+00
  1.2388183E+04  0.0000000E+00
  1.2388183E+04  8.6579875E-05
  1.2390000E+04  8.6579875E-05
  1.2390124E+04  8.6579875E-05
  1.2390296E+04  8.8844485E-05
  1.2390468E+04  9.1026599E-05
  1.2390639E+04  9.3131414E-05
  1.2390811E+04  9.5163660E-05
  1.2391154E+04  9.9027389E-05
  1.2391498E+04  1.0264808E-04
  1.2392184E+04  1.0925814E-04
  1.2392871E+04  1.1515415E-04
  1.2394245E+04  1.2524225E-04
  1.2395618E+04  1.3354247E-04
  1.2398365E+04  1.4616033E-04
  1.2401112E+04  1.5478653E-04
  1.2403859E+04  1.6043391E-04
  1.2406606E+04  1.6384554E-04
  1.2409353E+04  1.6562709E-04
  1.2412099E+04  1.6627482E-04
  1.2414846E+04  1.6618261E-04
  1.2417593E+04  1.6564960E-04
  1.2420340E+04  1.6489285E-04
  1.2423087E+04  1.6406252E-04
  1.2428581E+04  1.6253381E-04
  1.2434075E+04  1.6144255E-04
  1.2445062E+04  1.6061506E-04
  1.2456050E+04  1.6074831E-04
  1.2467037E+04  1.6088293E-04
  1.2478025E+04  1.6061900E-04
  1.2489012E+04  1.6002409E-04
  1.2500000E+04  1.5934033E-04
  1.2515625E+04  1.5857694E-04
  1.2531250E+04  1.5815882E-04
  1.2546875E+04  1.5790407E-04
  1.2562500E+04  1.5759241E-04
  1.2578125E+04  1.5713426E-04
  1.2593750E+04  1.5657881E-04
  1.2625000E+04  1.5551986E-04
  1.2656250E+04  1.5470835E-04
  1.2687500E+04  1.5388436E-04
  1.2703125E+04  1.5341314E-04
  1.2718750E+04  1.5291029E-04
  1.2750000E+04  1.5191610E-04
  1.2781250E+04  1.5100751E-04
  1.2812500E+04  1.5014131E-04
  1.2843750E+04  1.4923220E-04
  1.2875000E+04  1.4827442E-04
  1.2937500E+04  1.4642034E-04
  1.3000000E+04  1.4465743E-04
  1.3062500E+04  1.4284248E-04
  1.3125000E+04  1.4108151E-04
  1.3187500E+04  1.3937294E-04
  1.3250000E+04  1.3765644E-04
  1.3500000E+04  1.3111866E-04
  1.4000000E+04  1.1923293E-04
  1.4500000E+04  1.0867187E-04
  1.5000000E+04  9.9273423E-05
  1.6000000E+04  8.3374760E-05
  1.7000000E+04  7.0605557E-05
  1.8000000E+04  6.0252224E-05
  1.9000000E+04  5.1780213E-05
  2.0000000E+04  4.4786572E-05
  2.1000000E+04  3.8965499E-05
  2.2000000E+04  3.4083723E-05
  2.3000000E+04  2.9961666E-05
  2.4000000E+04  2.6459049E-05
  2.5000000E+04  2.3465370E-05
  2.6000000E+04  2.0892923E-05
  2.7000000E+04  1.8671363E-05
  2.8000000E+04  1.6743851E-05
  2.9000000E+04  1.5064127E-05
  3.0000000E+04  1.3594319E-05
  3.1000000E+04  1.2303202E-05
  3.2000000E+04  1.1164910E-05
  3.4000000E+04  9.2640857E-06
  3.6000000E+04  7.7577992E-06
  3.8000000E+04  6.5504398E-06
  4.0000000E+04  5.5726456E-06
  4.2000000E+04  4.7733186E-06
  4.4000000E+04  4.1142864E-06
  4.6000000E+04  3.5666626E-06
  4.8000000E+04  3.1083364E-06
  5.0000000E+04  2.7221980E-06
  5.2500000E+04  2.3209531E-06
  5.5000000E+04  1.9917329E-06
  5.7500000E+04  1.7194229E-06
  5.8750000E+04  1.6008994E-06
  6.0000000E+04  1.4925119E-06
  6.2500000E+04  1.3021370E-06
  6.5000000E+04  1.1414041E-06
  6.7500000E+04  1.0049017E-06
  7.0000000E+04  8.8834377E-07
  7.2500000E+04  7.8830966E-07
  7.5000000E+04  7.0204811E-07
  7.7500000E+04  6.2733101E-07
  8.0000000E+04  5.6234222E-07
  8.2500000E+04  5.0559216E-07
  8.5000000E+04  4.5585211E-07
  8.7500000E+04  4.1210309E-07
  9.0000000E+04  3.7349563E-07
  9.2500000E+04  3.3931820E-07
  9.5000000E+04  3.0897204E-07
  1.0000000E+05  2.5782615E-07
  1.0500000E+05  2.1685339E-07
  1.1000000E+05  1.8371301E-07
  1.1500000E+05  1.5667102E-07
  1.2000000E+05  1.3442646E-07
  1.2500000E+05  1.1599171E-07
  1.3000000E+05  1.0060896E-07
  1.3500000E+05  8.7690943E-08
  1.4000000E+05  7.6778292E-08
  1.4500000E+05  6.7508664E-08
  1.5000000E+05  5.9593946E-08
  1.5500000E+05  5.2803331E-08
  1.6000000E+05  4.6950662E-08
  1.6500000E+05  4.1884800E-08
  1.7000000E+05  3.7482275E-08
  1.7500000E+05  3.3641649E-08
  1.8000000E+05  3.0279136E-08
  1.8500000E+05  2.7325164E-08
  1.9000000E+05  2.4721685E-08
  2.0000000E+05  2.0379290E-08
  2.1000000E+05  1.6947182E-08
  2.2000000E+05  1.4206089E-08
  2.3000000E+05  1.1995910E-08
  2.4000000E+05  1.0198144E-08
  2.5000000E+05  8.7239915E-09
  2.6000000E+05  7.5061514E-09
  2.7000000E+05  6.4930739E-09
  2.8000000E+05  5.6448909E-09
  2.9000000E+05  4.9304892E-09
  3.0000000E+05  4.3253823E-09
  3.1000000E+05  3.8101477E-09
  3.2000000E+05  3.3692659E-09
  3.3000000E+05  2.9902508E-09
  3.4000000E+05  2.6629909E-09
  3.5000000E+05  2.3792479E-09
  3.6000000E+05  2.1322712E-09
  3.7000000E+05  1.9164989E-09
  3.8000000E+05  1.7273245E-09
  3.9000000E+05  1.5609142E-09
  4.0000000E+05  1.4140629E-09
  4.2000000E+05  1.1686933E-09
  4.4000000E+05  9.7431448E-10
  4.6000000E+05  8.1873126E-10
  4.8000000E+05  6.9301603E-10
  5.0000000E+05  5.9054588E-10
  5.2500000E+05  4.8769125E-10
  5.5000000E+05  4.0630428E-10
  5.7500000E+05  3.4122344E-10
  5.8750000E+05  3.1357765E-10
  6.0000000E+05  2.8867858E-10
  6.2500000E+05  2.4587809E-10
  6.5000000E+05  2.1072993E-10
  6.7500000E+05  1.8164777E-10
  7.0000000E+05  1.5741613E-10
  7.2500000E+05  1.3709478E-10
  7.5000000E+05  1.1994946E-10
  7.7500000E+05  1.0540198E-10
  8.0000000E+05  9.2993463E-11
  8.2500000E+05  8.2356987E-11
  8.5000000E+05  7.3197040E-11
  8.7500000E+05  6.5274116E-11
  9.0000000E+05  5.8392904E-11
  9.2500000E+05  5.2393173E-11
  9.5000000E+05  4.7142739E-11
  9.7500000E+05  4.2532009E-11
  1.0000000E+06  3.8469668E-11
  1.0250000E+06  3.4879271E-11
  1.0500000E+06  3.1696526E-11
  1.1000000E+06  2.6345089E-11
  1.1500000E+06  2.2071970E-11
  1.2000000E+06  1.8626803E-11
  1.2500000E+06  1.5824514E-11
  1.3000000E+06  1.3526567E-11
  1.3500000E+06  1.1628045E-11
  1.4000000E+06  1.0048633E-11
  1.4500000E+06  8.7262421E-12
  1.5000000E+06  7.6124288E-12
  1.5500000E+06  6.6690698E-12
  1.6000000E+06  5.8659195E-12
  1.6500000E+06  5.1788027E-12
  1.7000000E+06  4.5882624E-12
  1.7500000E+06  4.0785368E-12
  1.8000000E+06  3.6367799E-12
  1.8500000E+06  3.2524627E-12
  1.9000000E+06  2.9169068E-12
  1.9500000E+06  2.6229214E-12
  2.0000000E+06  2.3645190E-12
  2.0500000E+06  2.1366912E-12
  2.1000000E+06  1.9352302E-12
  2.2000000E+06  1.5977515E-12
  2.3000000E+06  1.3296611E-12
  2.4000000E+06  1.1146504E-12
  2.5000000E+06  9.4069455E-13
  2.6000000E+06  7.9881688E-13
  2.7000000E+06  6.8224036E-13
  2.8000000E+06  5.8579205E-13
  2.9000000E+06  5.0548431E-13
  3.0000000E+06  4.3821506E-13
  3.1000000E+06  3.8155164E-13
  3.2000000E+06  3.3357155E-13
  3.3000000E+06  2.9274477E-13
  3.4000000E+06  2.5784475E-13
  3.5000000E+06  2.2788154E-13
  3.6000000E+06  2.0205118E-13
  3.7000000E+06  1.7969685E-13
  3.8000000E+06  1.6027927E-13
  3.9000000E+06  1.4335353E-13
  4.0000000E+06  1.2855079E-13
  4.1000000E+06  1.1556394E-13
  4.2000000E+06  1.0413611E-13
  4.3000000E+06  9.4051440E-14
  4.4000000E+06  8.5127778E-14
  4.6000000E+06  7.0169507E-14
  4.8000000E+06  5.8282144E-14
  5.0000000E+06  4.8749499E-14
  5.1250000E+06  4.3745696E-14
  5.2500000E+06  3.9350382E-14
  5.3750000E+06  3.5478362E-14
  5.5000000E+06  3.2057886E-14
  5.7500000E+06  2.6338111E-14
  5.8750000E+06  2.3943498E-14
  6.0000000E+06  2.1807010E-14
  6.2500000E+06  1.8184563E-14
  6.5000000E+06  1.5264032E-14
  6.7500000E+06  1.2890991E-14
  7.0000000E+06  1.0948819E-14
  7.2500000E+06  9.3485560E-15
  7.5000000E+06  8.0216905E-15
  7.7500000E+06  6.9150245E-15
  8.0000000E+06  5.9869191E-15
  8.2500000E+06  5.2045365E-15
  8.5000000E+06  4.5417906E-15
  8.7500000E+06  3.9778164E-15
  9.0000000E+06  3.4958174E-15
  9.2500000E+06  3.0821816E-15
  9.5000000E+06  2.7258252E-15
  9.7500000E+06  2.4176802E-15
  1.0000000E+07  2.1502898E-15
  1.0250000E+07  1.9174993E-15
  1.0500000E+07  1.7142029E-15
  1.0750000E+07  1.5361382E-15
  1.1000000E+07  1.3797320E-15
  1.1250000E+07  1.2419760E-15
  1.1500000E+07  1.1203138E-15
  1.2000000E+07  9.1692260E-16
  1.2500000E+07  7.5585495E-16
  1.3000000E+07  6.2721844E-16
  1.3500000E+07  5.2383507E-16
  
  
#  76   4  L3  EION =  1.087600000E+04 eV   255
#  S(0) = 2.078899E+00
  1.0819914E+02  0.0000000E+00
  1.0819914E+04  0.0000000E+00
  1.0819914E+04  2.1453186E-04
  1.0876000E+04  2.1453186E-04
  1.0876109E+04  2.1453186E-04
  1.0876302E+04  2.2010578E-04
  1.0876496E+04  2.2542163E-04
  1.0876689E+04  2.3050003E-04
  1.0876883E+04  2.3535936E-04
  1.0877270E+04  2.4448484E-04
  1.0877657E+04  2.5291030E-04
  1.0878432E+04  2.6800810E-04
  1.0879206E+04  2.8120064E-04
  1.0880755E+04  3.0326396E-04
  1.0882303E+04  3.2099373E-04
  1.0885401E+04  3.4717768E-04
  1.0888498E+04  3.6425400E-04
  1.0891595E+04  3.7463598E-04
  1.0894692E+04  3.8011581E-04
  1.0897790E+04  3.8217194E-04
  1.0900887E+04  3.8200257E-04
  1.0907082E+04  3.7841899E-04
  1.0913276E+04  3.7393164E-04
  1.0919471E+04  3.7041876E-04
  1.0925665E+04  3.6830522E-04
  1.0938054E+04  3.6715095E-04
  1.0950444E+04  3.6728757E-04
  1.0962833E+04  3.6666518E-04
  1.0975222E+04  3.6506644E-04
  1.0987611E+04  3.6314836E-04
  1.1000000E+04  3.6151780E-04
  1.1015625E+04  3.6015531E-04
  1.1031250E+04  3.5926354E-04
  1.1062500E+04  3.5712717E-04
  1.1093750E+04  3.5413177E-04
  1.1125000E+04  3.5146465E-04
  1.1156250E+04  3.4919469E-04
  1.1187500E+04  3.4671484E-04
  1.1203125E+04  3.4535142E-04
  1.1218750E+04  3.4397291E-04
  1.1250000E+04  3.4132488E-04
  1.1312500E+04  3.3643092E-04
  1.1375000E+04  3.3129007E-04
  1.1437500E+04  3.2629983E-04
  1.1500000E+04  3.2149358E-04
  1.1625000E+04  3.1191618E-04
  1.1750000E+04  3.0277050E-04
  1.2000000E+04  2.8551106E-04
  1.2500000E+04  2.5468598E-04
  1.3000000E+04  2.2800442E-04
  1.3500000E+04  2.0477330E-04
  1.4000000E+04  1.8447827E-04
  1.4500000E+04  1.6668847E-04
  1.5000000E+04  1.5103952E-04
  1.6000000E+04  1.2499834E-04
  1.7000000E+04  1.0445297E-04
  1.8000000E+04  8.8049695E-05
  1.9000000E+04  7.4809177E-05
  2.0000000E+04  6.4013605E-05
  2.1000000E+04  5.5132389E-05
  2.2000000E+04  4.7765215E-05
  2.3000000E+04  4.1608237E-05
  2.4000000E+04  3.6427266E-05
  2.5000000E+04  3.2039955E-05
  2.6000000E+04  2.8302930E-05
  2.7000000E+04  2.5102467E-05
  2.8000000E+04  2.2347627E-05
  2.9000000E+04  1.9965113E-05
  3.0000000E+04  1.7895470E-05
  3.1000000E+04  1.6090118E-05
  3.2000000E+04  1.4509141E-05
  3.4000000E+04  1.1893895E-05
  3.6000000E+04  9.8465528E-06
  3.8000000E+04  8.2241952E-06
  4.0000000E+04  6.9244488E-06
  4.2000000E+04  5.8727869E-06
  4.4000000E+04  5.0141424E-06
  4.6000000E+04  4.3072833E-06
  4.8000000E+04  3.7209545E-06
  5.0000000E+04  3.2311998E-06
  5.2500000E+04  2.7269500E-06
  5.5000000E+04  2.3172849E-06
  5.7500000E+04  1.9816318E-06
  6.0000000E+04  1.7044738E-06
  6.5000000E+04  1.2810024E-06
  6.7500000E+04  1.1184580E-06
  7.0000000E+04  9.8075931E-07
  7.2500000E+04  8.6348680E-07
  7.5000000E+04  7.6311288E-07
  7.7500000E+04  6.7680163E-07
  8.0000000E+04  6.0225773E-07
  8.2500000E+04  5.3761154E-07
  8.5000000E+04  4.8133107E-07
  9.0000000E+04  3.8903479E-07
  9.5000000E+04  3.1763010E-07
  1.0000000E+05  2.6171085E-07
  1.0500000E+05  2.1743313E-07
  1.1000000E+05  1.8201994E-07
  1.1500000E+05  1.5343587E-07
  1.2000000E+05  1.3016923E-07
  1.2500000E+05  1.1108375E-07
  1.3000000E+05  9.5315685E-08
  1.3500000E+05  8.2201826E-08
  1.4000000E+05  7.1228041E-08
  1.4500000E+05  6.1992243E-08
  1.5000000E+05  5.4177408E-08
  1.5500000E+05  4.7531650E-08
  1.6000000E+05  4.1853394E-08
  1.6500000E+05  3.6980258E-08
  1.7000000E+05  3.2780600E-08
  1.8000000E+05  2.5991601E-08
  1.9000000E+05  2.0837038E-08
  2.0000000E+05  1.6871866E-08
  2.1000000E+05  1.3785329E-08
  2.2000000E+05  1.1356743E-08
  2.3000000E+05  9.4269872E-09
  2.4000000E+05  7.8797255E-09
  2.5000000E+05  6.6288084E-09
  2.6000000E+05  5.6097006E-09
  2.7000000E+05  4.7735282E-09
  2.8000000E+05  4.0829094E-09
  2.9000000E+05  3.5089906E-09
  3.0000000E+05  3.0293043E-09
  3.1000000E+05  2.6262160E-09
  3.2000000E+05  2.2857814E-09
  3.3000000E+05  1.9968956E-09
  3.4000000E+05  1.7506553E-09
  3.5000000E+05  1.5398788E-09
  3.6000000E+05  1.3587390E-09
  3.7000000E+05  1.2024808E-09
  3.8000000E+05  1.0672040E-09
  3.9000000E+05  9.4969350E-10
  4.0000000E+05  8.4728630E-10
  4.2000000E+05  6.7928419E-10
  4.4000000E+05  5.4946165E-10
  4.6000000E+05  4.4808702E-10
  4.8000000E+05  3.6816392E-10
  5.0000000E+05  3.0459493E-10
  5.2500000E+05  2.4249914E-10
  5.5000000E+05  1.9483246E-10
  5.7500000E+05  1.5784960E-10
  5.8750000E+05  1.4249632E-10
  6.0000000E+05  1.2887392E-10
  6.2500000E+05  1.0596656E-10
  6.5000000E+05  8.7705556E-11
  6.7500000E+05  7.3036033E-11
  7.0000000E+05  6.1167079E-11
  7.2500000E+05  5.1499841E-11
  7.5000000E+05  4.3576711E-11
  7.7500000E+05  3.7045055E-11
  8.0000000E+05  3.1630963E-11
  8.2500000E+05  2.7120088E-11
  8.5000000E+05  2.3343505E-11
  8.7500000E+05  2.0167193E-11
  9.0000000E+05  1.7484166E-11
  9.2500000E+05  1.5208519E-11
  9.5000000E+05  1.3270884E-11
  9.7500000E+05  1.1614954E-11
  1.0000000E+06  1.0194794E-11
  1.0250000E+06  8.9727564E-12
  1.0500000E+06  7.9178444E-12
  1.1000000E+06  6.2112100E-12
  1.1500000E+06  4.9173323E-12
  1.2000000E+06  3.9260452E-12
  1.2500000E+06  3.1592074E-12
  1.3000000E+06  2.5606756E-12
  1.3500000E+06  2.0896251E-12
  1.4000000E+06  1.7160324E-12
  1.4500000E+06  1.4175906E-12
  1.5000000E+06  1.1775678E-12
  1.5500000E+06  9.8330187E-13
  1.6000000E+06  8.2513066E-13
  1.6500000E+06  6.9562393E-13
  1.7000000E+06  5.8902436E-13
  1.7500000E+06  5.0083972E-13
  1.8000000E+06  4.2754194E-13
  1.8500000E+06  3.6634306E-13
  1.9000000E+06  3.1502688E-13
  1.9500000E+06  2.7182194E-13
  2.0000000E+06  2.3530477E-13
  2.0500000E+06  2.0432585E-13
  2.1000000E+06  1.7795227E-13
  2.1500000E+06  1.5542343E-13
  2.2000000E+06  1.3611651E-13
  2.2500000E+06  1.1951936E-13
  2.3000000E+06  1.0520918E-13
  2.3500000E+06  9.2835581E-14
  2.4000000E+06  8.2107086E-14
  2.4500000E+06  7.2780401E-14
  2.5000000E+06  6.4651752E-14
  2.6000000E+06  5.1330550E-14
  2.7000000E+06  4.1069593E-14
  2.8000000E+06  3.3097231E-14
  2.9000000E+06  2.6852778E-14
  3.0000000E+06  2.1924587E-14
  3.1000000E+06  1.8007493E-14
  3.2000000E+06  1.4873212E-14
  3.3000000E+06  1.2349503E-14
  3.4000000E+06  1.0305340E-14
  3.5000000E+06  8.6402893E-15
  3.6000000E+06  7.2768085E-15
  3.7000000E+06  6.1546241E-15
  3.8000000E+06  5.2265933E-15
  3.9000000E+06  4.4556167E-15
  4.0000000E+06  3.8123298E-15
  4.1000000E+06  3.2733615E-15
  4.2000000E+06  2.8200098E-15
  4.3000000E+06  2.4372337E-15
  4.4000000E+06  2.1128783E-15
  4.5000000E+06  1.8370757E-15
  4.6000000E+06  1.6017796E-15
  4.7000000E+06  1.4004018E-15
  4.8000000E+06  1.2275262E-15
  5.0000000E+06  9.5016829E-16
  5.1250000E+06  8.1347409E-16
  5.2500000E+06  6.9885558E-16
  5.3750000E+06  6.0237334E-16
  5.5000000E+06  5.2085521E-16
  5.6250000E+06  4.5173458E-16
  5.7500000E+06  3.9292543E-16
  5.8750000E+06  3.4272533E-16
  6.0000000E+06  2.9973908E-16
  6.1250000E+06  2.6281875E-16
  6.2500000E+06  2.3101625E-16
  6.3750000E+06  2.0354575E-16
  6.5000000E+06  1.7975346E-16
  6.6250000E+06  1.5909355E-16
  6.7500000E+06  1.4110888E-16
  7.0000000E+06  1.1168915E-16
  7.2500000E+06  8.9085947E-17
  7.5000000E+06  7.1570292E-17
  7.7500000E+06  5.7887664E-17
  8.0000000E+06  4.7118483E-17
  8.2500000E+06  3.8582219E-17
  8.5000000E+06  3.1770661E-17
  8.7500000E+06  2.6301064E-17
  9.0000000E+06  2.1882841E-17
  9.2500000E+06  1.8293717E-17
  9.5000000E+06  1.5362488E-17
  9.7500000E+06  1.2956393E-17
  1.0000000E+07  1.0971835E-17
  1.0250000E+07  9.3274913E-18
  1.0500000E+07  7.9591117E-18
  1.0750000E+07  6.8156500E-18
  1.1000000E+07  5.8563389E-18
  1.1250000E+07  5.0484220E-18
  1.1500000E+07  4.3654670E-18
  1.1750000E+07  3.7860875E-18
  1.2000000E+07  3.2929021E-18
  1.2250000E+07  2.8717209E-18
  1.2500000E+07  2.5109349E-18
  1.2750000E+07  2.2010309E-18
  1.3000000E+07  1.9341262E-18
  1.3250000E+07  1.7036599E-18
  1.3500000E+07  1.5041559E-18
  
  
#  76   5  M1  EION =  3.054000000E+03 eV   266
#  S(0) = 9.593897E-01
  3.0469948E+01  0.0000000E+00
  3.0469948E+03  0.0000000E+00
  3.0469948E+03  2.7973746E-04
  3.0540000E+03  2.7973746E-04
  3.0540303E+03  2.7973746E-04
  3.0543176E+03  2.7726754E-04
  3.0546049E+03  2.7492485E-04
  3.0548922E+03  2.7270052E-04
  3.0551795E+03  2.7058644E-04
  3.0557542E+03  2.6666028E-04
  3.0563288E+03  2.6309491E-04
  3.0574780E+03  2.5688159E-04
  3.0586273E+03  2.5167828E-04
  3.0609258E+03  2.4357801E-04
  3.0632242E+03  2.3775480E-04
  3.0655227E+03  2.3357708E-04
  3.0678212E+03  2.3062578E-04
  3.0701197E+03  2.2860436E-04
  3.0724182E+03  2.2729277E-04
  3.0770152E+03  2.2615811E-04
  3.0816121E+03  2.2624382E-04
  3.0862091E+03  2.2691261E-04
  3.0908061E+03  2.2774682E-04
  3.0954030E+03  2.2848711E-04
  3.1000000E+03  2.2899211E-04
  3.1125000E+03  2.2893754E-04
  3.1187500E+03  2.2829502E-04
  3.1250000E+03  2.2744759E-04
  3.1312500E+03  2.2653799E-04
  3.1375000E+03  2.2566943E-04
  3.1500000E+03  2.2425598E-04
  3.1625000E+03  2.2327866E-04
  3.1750000E+03  2.2251168E-04
  3.1875000E+03  2.2170335E-04
  3.2000000E+03  2.2071645E-04
  3.2125000E+03  2.1955228E-04
  3.2250000E+03  2.1829339E-04
  3.2375000E+03  2.1703846E-04
  3.2500000E+03  2.1585794E-04
  3.2625000E+03  2.1477308E-04
  3.2750000E+03  2.1376500E-04
  3.2875000E+03  2.1279634E-04
  3.3000000E+03  2.1182223E-04
  3.3250000E+03  2.0977612E-04
  3.3500000E+03  2.0760772E-04
  3.3750000E+03  2.0546561E-04
  3.4000000E+03  2.0343704E-04
  3.4250000E+03  2.0151177E-04
  3.4500000E+03  1.9960071E-04
  3.5000000E+03  1.9570813E-04
  3.5500000E+03  1.9188941E-04
  3.6000000E+03  1.8827834E-04
  3.6500000E+03  1.8473426E-04
  3.7000000E+03  1.8122140E-04
  3.7500000E+03  1.7782896E-04
  3.8000000E+03  1.7457020E-04
  3.8500000E+03  1.7136082E-04
  3.9000000E+03  1.6821403E-04
  3.9500000E+03  1.6516997E-04
  4.0000000E+03  1.6221327E-04
  4.1000000E+03  1.5649337E-04
  4.2000000E+03  1.5106587E-04
  4.4000000E+03  1.4097182E-04
  4.6000000E+03  1.3183094E-04
  4.8000000E+03  1.2349204E-04
  5.0000000E+03  1.1589893E-04
  5.2500000E+03  1.0731542E-04
  5.5000000E+03  9.9610108E-05
  5.7500000E+03  9.2675829E-05
  6.0000000E+03  8.6416823E-05
  6.5000000E+03  7.5603649E-05
  6.7500000E+03  7.0917661E-05
  7.0000000E+03  6.6639627E-05
  7.2500000E+03  6.2724430E-05
  7.5000000E+03  5.9132914E-05
  8.0000000E+03  5.2788855E-05
  8.5000000E+03  4.7382478E-05
  9.0000000E+03  4.2739786E-05
  9.5000000E+03  3.8724952E-05
  1.0000000E+04  3.5231456E-05
  1.0500000E+04  3.2173994E-05
  1.1000000E+04  2.9483419E-05
  1.1500000E+04  2.7104005E-05
  1.2000000E+04  2.4990272E-05
  1.2500000E+04  2.3104523E-05
  1.3000000E+04  2.1415443E-05
  1.3500000E+04  1.9896971E-05
  1.4000000E+04  1.8527229E-05
  1.4500000E+04  1.7287695E-05
  1.5000000E+04  1.6162605E-05
  1.6000000E+04  1.4203833E-05
  1.7000000E+04  1.2564375E-05
  1.8000000E+04  1.1179475E-05
  1.9000000E+04  9.9999030E-06
  2.0000000E+04  8.9877005E-06
  2.1000000E+04  8.1132294E-06
  2.2000000E+04  7.3530786E-06
  2.3000000E+04  6.6885688E-06
  2.4000000E+04  6.1046496E-06
  2.5000000E+04  5.5890925E-06
  2.6000000E+04  5.1318790E-06
  2.7000000E+04  4.7247408E-06
  2.8000000E+04  4.3608102E-06
  2.9000000E+04  4.0343433E-06
  3.0000000E+04  3.7405098E-06
  3.1000000E+04  3.4752247E-06
  3.2000000E+04  3.2350147E-06
  3.4000000E+04  2.8183709E-06
  3.6000000E+04  2.4714861E-06
  3.8000000E+04  2.1800730E-06
  4.0000000E+04  1.9332769E-06
  4.2000000E+04  1.7227369E-06
  4.4000000E+04  1.5419331E-06
  4.6000000E+04  1.3857242E-06
  4.8000000E+04  1.2500142E-06
  5.0000000E+04  1.1315098E-06
  5.2500000E+04  1.0035540E-06
  5.5000000E+04  8.9417220E-07
  5.7500000E+04  8.0008665E-07
  6.0000000E+04  7.1869639E-07
  6.5000000E+04  5.8606839E-07
  6.7500000E+04  5.3177754E-07
  7.0000000E+04  4.8392166E-07
  7.2500000E+04  4.4157299E-07
  7.5000000E+04  4.0396076E-07
  7.7500000E+04  3.7044080E-07
  8.0000000E+04  3.4047178E-07
  8.2500000E+04  3.1359645E-07
  8.5000000E+04  2.8942677E-07
  9.0000000E+04  2.4792817E-07
  9.5000000E+04  2.1385348E-07
  1.0000000E+05  1.8562303E-07
  1.0500000E+05  1.6204390E-07
  1.1000000E+05  1.4220371E-07
  1.1500000E+05  1.2539624E-07
  1.2000000E+05  1.1106914E-07
  1.2500000E+05  9.8786088E-08
  1.3000000E+05  8.8199369E-08
  1.3500000E+05  7.9029595E-08
  1.4000000E+05  7.1050523E-08
  1.4500000E+05  6.4077667E-08
  1.5000000E+05  5.7959605E-08
  1.5500000E+05  5.2571258E-08
  1.6000000E+05  4.7808716E-08
  1.6500000E+05  4.3585206E-08
  1.7000000E+05  3.9827875E-08
  1.7500000E+05  3.6475267E-08
  1.8000000E+05  3.3475309E-08
  1.8500000E+05  3.0783700E-08
  1.9000000E+05  2.8362578E-08
  2.0000000E+05  2.4206412E-08
  2.1000000E+05  2.0797072E-08
  2.2000000E+05  1.7977131E-08
  2.3000000E+05  1.5626949E-08
  2.4000000E+05  1.3654587E-08
  2.5000000E+05  1.1988619E-08
  2.6000000E+05  1.0573021E-08
  2.7000000E+05  9.3634662E-09
  2.8000000E+05  8.3245990E-09
  2.9000000E+05  7.4280116E-09
  3.0000000E+05  6.6507108E-09
  3.1000000E+05  5.9739570E-09
  3.2000000E+05  5.3823794E-09
  3.3000000E+05  4.8632969E-09
  3.4000000E+05  4.4061949E-09
  3.5000000E+05  4.0023100E-09
  3.6000000E+05  3.6443034E-09
  3.7000000E+05  3.3259994E-09
  3.8000000E+05  3.0421784E-09
  3.9000000E+05  2.7884098E-09
  4.0000000E+05  2.5609161E-09
  4.2000000E+05  2.1722840E-09
  4.4000000E+05  1.8554990E-09
  4.6000000E+05  1.5950583E-09
  4.8000000E+05  1.3792521E-09
  5.0000000E+05  1.1991316E-09
  5.1250000E+05  1.1015379E-09
  5.2500000E+05  1.0137828E-09
  5.3750000E+05  9.3468866E-10
  5.5000000E+05  8.6324039E-10
  5.7500000E+05  7.3988437E-10
  5.8750000E+05  6.8655147E-10
  6.0000000E+05  6.3798246E-10
  6.2500000E+05  5.5317367E-10
  6.5000000E+05  4.8210334E-10
  6.7500000E+05  4.2216528E-10
  7.0000000E+05  3.7131604E-10
  7.2500000E+05  3.2793896E-10
  7.5000000E+05  2.9074513E-10
  7.7500000E+05  2.5869944E-10
  8.0000000E+05  2.3096459E-10
  8.2500000E+05  2.0685879E-10
  8.5000000E+05  1.8582361E-10
  8.7500000E+05  1.6739892E-10
  9.0000000E+05  1.5120346E-10
  9.2500000E+05  1.3691972E-10
  9.5000000E+05  1.2428200E-10
  9.7500000E+05  1.1306697E-10
  1.0000000E+06  1.0308606E-10
  1.0250000E+06  9.4179441E-11
  1.0500000E+06  8.6210985E-11
  1.0750000E+06  7.9064360E-11
  1.1000000E+06  7.2639768E-11
  1.1250000E+06  6.6851269E-11
  1.1500000E+06  6.1624651E-11
  1.2000000E+06  5.2608438E-11
  1.2500000E+06  4.5171088E-11
  1.3000000E+06  3.8992534E-11
  1.3500000E+06  3.3826091E-11
  1.4000000E+06  2.9479670E-11
  1.4500000E+06  2.5802318E-11
  1.5000000E+06  2.2674514E-11
  1.5500000E+06  2.0000930E-11
  1.6000000E+06  1.7705023E-11
  1.6500000E+06  1.5724901E-11
  1.7000000E+06  1.4010160E-11
  1.7500000E+06  1.2519515E-11
  1.8000000E+06  1.1218955E-11
  1.8500000E+06  1.0080325E-11
  1.9000000E+06  9.0802001E-12
  1.9500000E+06  8.1990036E-12
  2.0000000E+06  7.4203051E-12
  2.0500000E+06  6.7302534E-12
  2.1000000E+06  6.1171225E-12
  2.1500000E+06  5.5709475E-12
  2.2000000E+06  5.0832303E-12
  2.2500000E+06  4.6466998E-12
  2.3000000E+06  4.2551123E-12
  2.4000000E+06  3.5859836E-12
  2.5000000E+06  3.0409441E-12
  2.6000000E+06  2.5936598E-12
  2.7000000E+06  2.2240518E-12
  2.8000000E+06  1.9166619E-12
  2.9000000E+06  1.6594821E-12
  3.0000000E+06  1.4431039E-12
  3.1000000E+06  1.2600978E-12
  3.2000000E+06  1.1045553E-12
  3.3000000E+06  9.7174379E-13
  3.4000000E+06  8.5784681E-13
  3.5000000E+06  7.5976785E-13
  3.6000000E+06  6.7497916E-13
  3.7000000E+06  6.0140751E-13
  3.8000000E+06  5.3734403E-13
  3.9000000E+06  4.8137335E-13
  4.0000000E+06  4.3231829E-13
  4.1000000E+06  3.8919484E-13
  4.2000000E+06  3.5117678E-13
  4.3000000E+06  3.1756765E-13
  4.4000000E+06  2.8777795E-13
  4.5000000E+06  2.6130680E-13
  4.6000000E+06  2.3772745E-13
  4.7000000E+06  2.1667520E-13
  4.8000000E+06  1.9783730E-13
  5.0000000E+06  1.6576621E-13
  5.1250000E+06  1.4890008E-13
  5.2500000E+06  1.3406596E-13
  5.3750000E+06  1.2098254E-13
  5.5000000E+06  1.0941210E-13
  5.7500000E+06  9.0030904E-14
  5.8750000E+06  8.1901717E-14
  6.0000000E+06  7.4639694E-14
  6.1250000E+06  6.8137861E-14
  6.2500000E+06  6.2305746E-14
  6.3750000E+06  5.7065867E-14
  6.5000000E+06  5.2350545E-14
  6.7500000E+06  4.4263990E-14
  
  
#  76   6  M2  EION =  2.797000000E+03 eV   267
#  S(0) = 1.274495E+00
  2.7949950E+01  0.0000000E+00
  2.7949950E+03  0.0000000E+00
  2.7949950E+03  2.1031679E-04
  2.7970000E+03  2.1031679E-04
  2.7970279E+03  2.1031679E-04
  2.7971765E+03  2.1456584E-04
  2.7973251E+03  2.1867713E-04
  2.7974737E+03  2.2265843E-04
  2.7976223E+03  2.2651686E-04
  2.7979195E+03  2.3389098E-04
  2.7982167E+03  2.4084633E-04
  2.7988112E+03  2.5365563E-04
  2.7994056E+03  2.6520377E-04
  2.8000000E+03  2.7568575E-04
  2.8015625E+03  2.9915724E-04
  2.8031250E+03  3.1801201E-04
  2.8046875E+03  3.3328989E-04
  2.8062500E+03  3.4564907E-04
  2.8093750E+03  3.6337112E-04
  2.8125000E+03  3.7392301E-04
  2.8156250E+03  3.7936214E-04
  2.8187500E+03  3.8133689E-04
  2.8218750E+03  3.8113034E-04
  2.8250000E+03  3.7968974E-04
  2.8281250E+03  3.7767469E-04
  2.8312500E+03  3.7551699E-04
  2.8343750E+03  3.7347914E-04
  2.8375000E+03  3.7170273E-04
  2.8437500E+03  3.6912105E-04
  2.8500000E+03  3.6772397E-04
  2.8562500E+03  3.6712684E-04
  2.8625000E+03  3.6689730E-04
  2.8687500E+03  3.6668978E-04
  2.8750000E+03  3.6629198E-04
  2.8875000E+03  3.6468568E-04
  2.9000000E+03  3.6235860E-04
  2.9125000E+03  3.6000851E-04
  2.9250000E+03  3.5806128E-04
  2.9375000E+03  3.5654611E-04
  2.9500000E+03  3.5525741E-04
  2.9750000E+03  3.5248314E-04
  2.9875000E+03  3.5083702E-04
  3.0000000E+03  3.4909175E-04
  3.0250000E+03  3.4566021E-04
  3.0500000E+03  3.4258183E-04
  3.0750000E+03  3.3967150E-04
  3.1000000E+03  3.3661974E-04
  3.1250000E+03  3.3340339E-04
  3.1500000E+03  3.3017847E-04
  3.1750000E+03  3.2708494E-04
  3.2000000E+03  3.2409040E-04
  3.2500000E+03  3.1810357E-04
  3.3000000E+03  3.1199739E-04
  3.3500000E+03  3.0610360E-04
  3.4000000E+03  3.0038285E-04
  3.4500000E+03  2.9467465E-04
  3.5000000E+03  2.8904779E-04
  3.5500000E+03  2.8362490E-04
  3.6000000E+03  2.7830155E-04
  3.7000000E+03  2.6790521E-04
  3.8000000E+03  2.5801118E-04
  4.0000000E+03  2.3943863E-04
  4.2000000E+03  2.2242920E-04
  4.4000000E+03  2.0690523E-04
  4.6000000E+03  1.9266932E-04
  4.8000000E+03  1.7964052E-04
  5.0000000E+03  1.6771183E-04
  5.2500000E+03  1.5417759E-04
  5.5000000E+03  1.4200823E-04
  5.7500000E+03  1.3104968E-04
  6.0000000E+03  1.2116379E-04
  6.5000000E+03  1.0413473E-04
  6.7500000E+03  9.6789734E-05
  7.0000000E+03  9.0110480E-05
  7.2500000E+03  8.4024709E-05
  7.5000000E+03  7.8468944E-05
  8.0000000E+03  6.8731266E-05
  8.5000000E+03  6.0527186E-05
  9.0000000E+03  5.3568725E-05
  9.5000000E+03  4.7629749E-05
  1.0000000E+04  4.2530170E-05
  1.0500000E+04  3.8126968E-05
  1.1000000E+04  3.4305823E-05
  1.1500000E+04  3.0973779E-05
  1.2000000E+04  2.8054985E-05
  1.2500000E+04  2.5487485E-05
  1.3000000E+04  2.3220188E-05
  1.3500000E+04  2.1210599E-05
  1.4000000E+04  1.9423205E-05
  1.4500000E+04  1.7828220E-05
  1.5000000E+04  1.6400548E-05
  1.6000000E+04  1.3965212E-05
  1.7000000E+04  1.1981845E-05
  1.8000000E+04  1.0350815E-05
  1.9000000E+04  8.9976861E-06
  2.0000000E+04  7.8660799E-06
  2.1000000E+04  6.9127726E-06
  2.2000000E+04  6.1042470E-06
  2.3000000E+04  5.4142477E-06
  2.4000000E+04  4.8220136E-06
  2.5000000E+04  4.3109842E-06
  2.6000000E+04  3.8678420E-06
  2.7000000E+04  3.4817950E-06
  2.8000000E+04  3.1440376E-06
  2.9000000E+04  2.8473378E-06
  3.0000000E+04  2.5857190E-06
  3.1000000E+04  2.3542133E-06
  3.2000000E+04  2.1486692E-06
  3.4000000E+04  1.8020595E-06
  3.6000000E+04  1.5239577E-06
  3.8000000E+04  1.2984787E-06
  4.0000000E+04  1.1139301E-06
  4.2000000E+04  9.6158000E-07
  4.4000000E+04  8.3482117E-07
  4.6000000E+04  7.2859410E-07
  4.8000000E+04  6.3898202E-07
  5.0000000E+04  5.6292231E-07
  5.2500000E+04  4.8327260E-07
  5.5000000E+04  4.1739030E-07
  5.7500000E+04  3.6248529E-07
  5.8750000E+04  3.3845835E-07
  6.0000000E+04  3.1641148E-07
  6.2500000E+04  2.7750105E-07
  6.5000000E+04  2.4444548E-07
  6.7500000E+04  2.1620921E-07
  7.0000000E+04  1.9196595E-07
  7.2500000E+04  1.7105140E-07
  7.5000000E+04  1.5292765E-07
  7.7500000E+04  1.3715632E-07
  8.0000000E+04  1.2337788E-07
  8.2500000E+04  1.1129570E-07
  8.5000000E+04  1.0066376E-07
  8.7500000E+04  9.1276941E-08
  9.0000000E+04  8.2963380E-08
  9.2500000E+04  7.5578403E-08
  9.5000000E+04  6.8999711E-08
  1.0000000E+05  5.7861251E-08
  1.0500000E+05  4.8886677E-08
  1.1000000E+05  4.1589066E-08
  1.1500000E+05  3.5605074E-08
  1.2000000E+05  3.0660246E-08
  1.2500000E+05  2.6544939E-08
  1.3000000E+05  2.3097355E-08
  1.3500000E+05  2.0191431E-08
  1.4000000E+05  1.7728075E-08
  1.4500000E+05  1.5628751E-08
  1.5000000E+05  1.3830736E-08
  1.5500000E+05  1.2283583E-08
  1.6000000E+05  1.0946437E-08
  1.6500000E+05  9.7860085E-09
  1.7000000E+05  8.7750112E-09
  1.7500000E+05  7.8909533E-09
  1.8000000E+05  7.1151955E-09
  1.8500000E+05  6.4322164E-09
  1.9000000E+05  5.8290302E-09
  1.9500000E+05  5.2947224E-09
  2.0000000E+05  4.8200804E-09
  2.0500000E+05  4.3972970E-09
  2.1000000E+05  4.0197316E-09
  2.2000000E+05  3.3783869E-09
  2.3000000E+05  2.8596671E-09
  2.4000000E+05  2.4365350E-09
  2.5000000E+05  2.0886522E-09
  2.6000000E+05  1.8005482E-09
  2.7000000E+05  1.5603354E-09
  2.8000000E+05  1.3587909E-09
  2.9000000E+05  1.1886958E-09
  3.0000000E+05  1.0443525E-09
  3.1000000E+05  9.2122989E-10
  3.2000000E+05  8.1569911E-10
  3.3000000E+05  7.2483396E-10
  3.4000000E+05  6.4625987E-10
  3.5000000E+05  5.7803827E-10
  3.6000000E+05  5.1857752E-10
  3.7000000E+05  4.6656369E-10
  3.8000000E+05  4.2090668E-10
  3.9000000E+05  3.8069783E-10
  4.0000000E+05  3.4517631E-10
  4.1000000E+05  3.1370218E-10
  4.2000000E+05  2.8573493E-10
  4.3000000E+05  2.6081636E-10
  4.4000000E+05  2.3855653E-10
  4.6000000E+05  2.0072865E-10
  4.8000000E+05  1.7011382E-10
  5.0000000E+05  1.4512310E-10
  5.1250000E+05  1.3181586E-10
  5.2500000E+05  1.2000090E-10
  5.3750000E+05  1.0948179E-10
  5.5000000E+05  1.0009158E-10
  5.7500000E+05  8.4148918E-11
  5.8750000E+05  7.7369890E-11
  6.0000000E+05  7.1260631E-11
  6.2500000E+05  6.0750052E-11
  6.5000000E+05  5.2109244E-11
  6.7500000E+05  4.4952492E-11
  7.0000000E+05  3.8983869E-11
  7.2500000E+05  3.3974118E-11
  7.5000000E+05  2.9743951E-11
  7.7500000E+05  2.6152031E-11
  8.0000000E+05  2.3086077E-11
  8.2500000E+05  2.0456220E-11
  8.5000000E+05  1.8190022E-11
  8.7500000E+05  1.6228724E-11
  9.0000000E+05  1.4524363E-11
  9.2500000E+05  1.3037553E-11
  9.5000000E+05  1.1735778E-11
  9.7500000E+05  1.0592062E-11
  1.0000000E+06  9.5839133E-12
  1.0250000E+06  8.6924955E-12
  1.0500000E+06  7.9019594E-12
  1.1000000E+06  6.5719973E-12
  1.1500000E+06  5.5092573E-12
  1.2000000E+06  4.6518620E-12
  1.2500000E+06  3.9540286E-12
  1.3000000E+06  3.3814591E-12
  1.3500000E+06  2.9081602E-12
  1.4000000E+06  2.5142196E-12
  1.4500000E+06  2.1842318E-12
  1.5000000E+06  1.9061689E-12
  1.5500000E+06  1.6705594E-12
  1.6000000E+06  1.4698857E-12
  1.6500000E+06  1.2981364E-12
  1.7000000E+06  1.1504715E-12
  1.7500000E+06  1.0229685E-12
  1.8000000E+06  9.1242895E-13
  1.8500000E+06  8.1623105E-13
  1.9000000E+06  7.3221283E-13
  1.9500000E+06  6.5858201E-13
  2.0000000E+06  5.9384555E-13
  2.0500000E+06  5.3675382E-13
  2.1000000E+06  4.8625641E-13
  2.1500000E+06  4.4146688E-13
  2.2000000E+06  4.0163424E-13
  2.2500000E+06  3.6611981E-13
  2.3000000E+06  3.3437861E-13
  2.4000000E+06  2.8041456E-13
  2.5000000E+06  2.3673604E-13
  2.6000000E+06  2.0109787E-13
  2.7000000E+06  1.7180427E-13
  2.8000000E+06  1.4756020E-13
  2.9000000E+06  1.2736684E-13
  3.0000000E+06  1.1044683E-13
  3.1000000E+06  9.6190327E-14
  3.2000000E+06  8.4115195E-14
  3.3000000E+06  7.3837502E-14
  3.4000000E+06  6.5049370E-14
  3.5000000E+06  5.7502274E-14
  3.6000000E+06  5.0994389E-14
  3.7000000E+06  4.5360912E-14
  3.8000000E+06  4.0466503E-14
  3.9000000E+06  3.6199423E-14
  4.0000000E+06  3.2466978E-14
  4.1000000E+06  2.9191882E-14
  4.2000000E+06  2.6309435E-14
  4.3000000E+06  2.3765275E-14
  4.4000000E+06  2.1513545E-14
  4.6000000E+06  1.7737960E-14
  4.8000000E+06  1.4736661E-14
  5.0000000E+06  1.2329556E-14
  5.1250000E+06  1.1065913E-14
  5.2500000E+06  9.9556911E-15
  5.3750000E+06  8.9773099E-15
  5.5000000E+06  8.1126377E-15
  5.7500000E+06  6.6657311E-15
  5.8750000E+06  6.0599112E-15
  6.0000000E+06  5.5196366E-15
  6.2500000E+06  4.6047241E-15
  
  
#  76   7  M3  EION =  2.461000000E+03 eV   268
#  S(0) = 2.884307E+00
  2.4118844E+01  0.0000000E+00
  2.4118844E+03  0.0000000E+00
  2.4118844E+03  6.9039807E-04
  2.4610000E+03  6.9039807E-04
  2.4610245E+03  6.9039807E-04
  2.4612681E+03  7.1037951E-04
  2.4615117E+03  7.2918845E-04
  2.4617553E+03  7.4694197E-04
  2.4619989E+03  7.6374142E-04
  2.4624861E+03  7.9481980E-04
  2.4629733E+03  8.2300388E-04
  2.4639477E+03  8.7238223E-04
  2.4649221E+03  9.1442418E-04
  2.4668708E+03  9.8243560E-04
  2.4688196E+03  1.0346363E-03
  2.4727172E+03  1.1054480E-03
  2.4766147E+03  1.1440017E-03
  2.4805123E+03  1.1606818E-03
  2.4844098E+03  1.1635192E-03
  2.4883074E+03  1.1585904E-03
  2.4922049E+03  1.1501034E-03
  2.4961025E+03  1.1407116E-03
  2.5000000E+03  1.1319126E-03
  2.5062500E+03  1.1206389E-03
  2.5125000E+03  1.1131636E-03
  2.5187500E+03  1.1086409E-03
  2.5250000E+03  1.1058238E-03
  2.5375000E+03  1.1011169E-03
  2.5500000E+03  1.0941692E-03
  2.5625000E+03  1.0849116E-03
  2.5750000E+03  1.0751950E-03
  2.6000000E+03  1.0590615E-03
  2.6125000E+03  1.0525315E-03
  2.6250000E+03  1.0461692E-03
  2.6375000E+03  1.0394937E-03
  2.6500000E+03  1.0323524E-03
  2.6625000E+03  1.0249040E-03
  2.6750000E+03  1.0174015E-03
  2.7000000E+03  1.0030981E-03
  2.7500000E+03  9.7695536E-04
  2.7750000E+03  9.6371415E-04
  2.8000000E+03  9.5027593E-04
  2.8500000E+03  9.2453320E-04
  2.9000000E+03  9.0016443E-04
  2.9500000E+03  8.7594281E-04
  3.0000000E+03  8.5255859E-04
  3.0500000E+03  8.3028294E-04
  3.1000000E+03  8.0857100E-04
  3.2000000E+03  7.6713466E-04
  3.4000000E+03  6.9244715E-04
  3.6000000E+03  6.2705494E-04
  3.8000000E+03  5.6955289E-04
  4.0000000E+03  5.1888510E-04
  4.2000000E+03  4.7394488E-04
  4.4000000E+03  4.3403479E-04
  4.6000000E+03  3.9846788E-04
  4.8000000E+03  3.6664769E-04
  5.0000000E+03  3.3809930E-04
  5.2500000E+03  3.0640892E-04
  5.5000000E+03  2.7853943E-04
  5.7500000E+03  2.5393368E-04
  6.0000000E+03  2.3212847E-04
  6.5000000E+03  1.9543500E-04
  6.7500000E+03  1.7994873E-04
  7.0000000E+03  1.6604635E-04
  7.2500000E+03  1.5353055E-04
  7.5000000E+03  1.4223263E-04
  8.0000000E+03  1.2273168E-04
  8.5000000E+03  1.0660956E-04
  9.0000000E+03  9.3166383E-05
  9.5000000E+03  8.1868482E-05
  1.0000000E+04  7.2304491E-05
  1.0500000E+04  6.4154242E-05
  1.1000000E+04  5.7166471E-05
  1.1500000E+04  5.1141893E-05
  1.2000000E+04  4.5920705E-05
  1.2500000E+04  4.1373833E-05
  1.3000000E+04  3.7396362E-05
  1.3500000E+04  3.3902394E-05
  1.4000000E+04  3.0821118E-05
  1.4500000E+04  2.8093826E-05
  1.5000000E+04  2.5671527E-05
  1.6000000E+04  2.1583986E-05
  1.7000000E+04  1.8300470E-05
  1.8000000E+04  1.5634447E-05
  1.9000000E+04  1.3448803E-05
  2.0000000E+04  1.1641230E-05
  2.1000000E+04  1.0134357E-05
  2.2000000E+04  8.8689558E-06
  2.3000000E+04  7.7991761E-06
  2.4000000E+04  6.8891596E-06
  2.5000000E+04  6.1106022E-06
  2.6000000E+04  5.4409661E-06
  2.7000000E+04  4.8621602E-06
  2.8000000E+04  4.3595543E-06
  2.9000000E+04  3.9212328E-06
  3.0000000E+04  3.5374279E-06
  3.1000000E+04  3.2000841E-06
  3.2000000E+04  2.9025192E-06
  3.4000000E+04  2.4053348E-06
  3.6000000E+04  2.0111518E-06
  3.8000000E+04  1.6951441E-06
  4.0000000E+04  1.4392583E-06
  4.2000000E+04  1.2301645E-06
  4.4000000E+04  1.0578844E-06
  4.6000000E+04  9.1485458E-07
  4.8000000E+04  7.9527627E-07
  5.0000000E+04  6.9465693E-07
  5.2500000E+04  5.9026409E-07
  5.5000000E+04  5.0477455E-07
  5.7500000E+04  4.3420979E-07
  5.8750000E+04  4.0354758E-07
  6.0000000E+04  3.7553931E-07
  6.2500000E+04  3.2642957E-07
  6.5000000E+04  2.8506628E-07
  6.7500000E+04  2.5002587E-07
  7.0000000E+04  2.2018186E-07
  7.2500000E+04  1.9463580E-07
  7.5000000E+04  1.7266588E-07
  7.7500000E+04  1.5368820E-07
  8.0000000E+04  1.3722729E-07
  8.2500000E+04  1.2289371E-07
  8.5000000E+04  1.1036663E-07
  8.7500000E+04  9.9380319E-08
  9.0000000E+04  8.9713570E-08
  9.2500000E+04  8.1181349E-08
  9.5000000E+04  7.3628188E-08
  1.0000000E+05  6.0954327E-08
  1.0500000E+05  5.0863003E-08
  1.1000000E+05  4.2750671E-08
  1.1500000E+05  3.6171837E-08
  1.2000000E+05  3.0793470E-08
  1.2500000E+05  2.6363724E-08
  1.3000000E+05  2.2690123E-08
  1.3500000E+05  1.9624092E-08
  1.4000000E+05  1.7049904E-08
  1.4500000E+05  1.4876656E-08
  1.5000000E+05  1.3032365E-08
  1.5500000E+05  1.1459616E-08
  1.6000000E+05  1.0112297E-08
  1.6500000E+05  8.9531268E-09
  1.7000000E+05  7.9517823E-09
  1.7500000E+05  7.0834594E-09
  1.8000000E+05  6.3277570E-09
  1.8500000E+05  5.6678088E-09
  1.9000000E+05  5.0896029E-09
  1.9500000E+05  4.5814456E-09
  2.0000000E+05  4.1335345E-09
  2.0500000E+05  3.7376187E-09
  2.1000000E+05  3.3867254E-09
  2.2000000E+05  2.7972255E-09
  2.3000000E+05  2.3274193E-09
  2.4000000E+05  1.9496960E-09
  2.5000000E+05  1.6435371E-09
  2.6000000E+05  1.3935190E-09
  2.7000000E+05  1.1879252E-09
  2.8000000E+05  1.0177677E-09
  2.9000000E+05  8.7608853E-10
  3.0000000E+05  7.5745531E-10
  3.1000000E+05  6.5759406E-10
  3.2000000E+05  5.7311740E-10
  3.3000000E+05  5.0132168E-10
  3.4000000E+05  4.4003509E-10
  3.5000000E+05  3.8750230E-10
  3.6000000E+05  3.4229635E-10
  3.7000000E+05  3.0325073E-10
  3.8000000E+05  2.6940704E-10
  3.9000000E+05  2.3997409E-10
  4.0000000E+05  2.1429558E-10
  4.1000000E+05  1.9182479E-10
  4.2000000E+05  1.7210428E-10
  4.3000000E+05  1.5474977E-10
  4.4000000E+05  1.3943721E-10
  4.6000000E+05  1.1388216E-10
  4.8000000E+05  9.3700714E-11
  5.0000000E+05  7.7623587E-11
  5.1250000E+05  6.9232051E-11
  5.2500000E+05  6.1893337E-11
  5.3750000E+05  5.5457282E-11
  5.5000000E+05  4.9797670E-11
  5.7500000E+05  4.0398190E-11
  5.8750000E+05  3.6491595E-11
  6.0000000E+05  3.3022967E-11
  6.2500000E+05  2.7184352E-11
  6.5000000E+05  2.2524053E-11
  6.7500000E+05  1.8775818E-11
  7.0000000E+05  1.5739724E-11
  7.2500000E+05  1.3264182E-11
  7.5000000E+05  1.1233212E-11
  7.7500000E+05  9.5573203E-12
  8.0000000E+05  8.1669116E-12
  8.2500000E+05  7.0074599E-12
  8.5000000E+05  6.0359465E-12
  8.7500000E+05  5.2182073E-12
  9.0000000E+05  4.5269432E-12
  9.2500000E+05  3.9402131E-12
  9.5000000E+05  3.4402848E-12
  9.7500000E+05  3.0127527E-12
  1.0000000E+06  2.6458557E-12
  1.0250000E+06  2.3299487E-12
  1.0500000E+06  2.0570839E-12
  1.0750000E+06  1.8206837E-12
  1.1000000E+06  1.6152821E-12
  1.1250000E+06  1.4363197E-12
  1.1500000E+06  1.2799790E-12
  1.1750000E+06  1.1430522E-12
  1.2000000E+06  1.0228349E-12
  1.2250000E+06  9.1703973E-13
  1.2500000E+06  8.2372577E-13
  1.3000000E+06  6.6817853E-13
  1.3500000E+06  5.4565909E-13
  1.4000000E+06  4.4841208E-13
  1.4500000E+06  3.7066928E-13
  1.5000000E+06  3.0809986E-13
  1.5500000E+06  2.5742381E-13
  1.6000000E+06  2.1613645E-13
  1.6500000E+06  1.8231051E-13
  1.7000000E+06  1.5445145E-13
  1.7500000E+06  1.3139227E-13
  1.8000000E+06  1.1221570E-13
  1.8500000E+06  9.6196345E-14
  1.9000000E+06  8.2757259E-14
  1.9500000E+06  7.1437020E-14
  2.0000000E+06  6.1864663E-14
  2.0500000E+06  5.3740488E-14
  2.1000000E+06  4.6821142E-14
  2.1500000E+06  4.0908111E-14
  2.2000000E+06  3.5838754E-14
  2.2500000E+06  3.1479266E-14
  2.3000000E+06  2.7719118E-14
  2.3500000E+06  2.4466677E-14
  2.4000000E+06  2.1645688E-14
  2.4500000E+06  1.9192478E-14
  2.5000000E+06  1.7053695E-14
  2.5500000E+06  1.5184500E-14
  2.6000000E+06  1.3547081E-14
  2.6500000E+06  1.2109451E-14
  2.7000000E+06  1.0844473E-14
  2.8000000E+06  8.7435281E-15
  2.9000000E+06  7.0971007E-15
  3.0000000E+06  5.7970857E-15
  3.1000000E+06  4.7633016E-15
  3.2000000E+06  3.9357391E-15
  3.3000000E+06  3.2691034E-15
  3.4000000E+06  2.7289205E-15
  3.5000000E+06  2.2887517E-15
  3.6000000E+06  1.9281749E-15
  3.7000000E+06  1.6313082E-15
  3.8000000E+06  1.3857241E-15
  3.9000000E+06  1.1816383E-15
  4.0000000E+06  1.0113028E-15
  4.1000000E+06  8.6854831E-16
  4.2000000E+06  7.4843651E-16
  4.3000000E+06  6.4699486E-16
  4.4000000E+06  5.6101227E-16
  4.5000000E+06  4.8788205E-16
  4.6000000E+06  4.2547875E-16
  4.7000000E+06  3.7206093E-16
  4.8000000E+06  3.2619611E-16
  5.0000000E+06  2.5259593E-16
  5.1250000E+06  2.1631043E-16
  5.2500000E+06  1.8587328E-16
  5.3750000E+06  1.6024034E-16
  5.5000000E+06  1.3857169E-16
  5.7500000E+06  1.0454915E-16
  5.8750000E+06  9.1201515E-17
  6.0000000E+06  7.9778286E-17
  6.1250000E+06  6.9974598E-17
  
  
#  76   8  M4  EION =  2.035000000E+03 eV   271
#  S(0) = 4.072891E+00
  2.0275303E+01  0.0000000E+00
  2.0275303E+03  0.0000000E+00
  2.0275303E+03  9.6162032E-05
  2.0350000E+03  9.6162032E-05
  2.0350204E+03  9.6162032E-05
  2.0352235E+03  9.6537213E-05
  2.0354266E+03  9.7064976E-05
  2.0356296E+03  9.7750190E-05
  2.0358327E+03  9.8598051E-05
  2.0362388E+03  1.0080406E-04
  2.0366449E+03  1.0373077E-04
  2.0374572E+03  1.1196058E-04
  2.0382694E+03  1.2375984E-04
  2.0398939E+03  1.6025268E-04
  2.0415184E+03  2.1793951E-04
  2.0431429E+03  3.0150433E-04
  2.0439551E+03  3.5414395E-04
  2.0447674E+03  4.1434163E-04
  2.0455796E+03  4.8206442E-04
  2.0463919E+03  5.5702206E-04
  2.0472041E+03  6.3865034E-04
  2.0480164E+03  7.2609951E-04
  2.0496408E+03  9.1399164E-04
  2.0512653E+03  1.1103988E-03
  2.0528898E+03  1.3047294E-03
  2.0545143E+03  1.4884233E-03
  2.0561388E+03  1.6562462E-03
  2.0577633E+03  1.8061682E-03
  2.0610123E+03  2.0554047E-03
  2.0642612E+03  2.2516081E-03
  2.0675102E+03  2.4121873E-03
  2.0707592E+03  2.5489090E-03
  2.0740082E+03  2.6679327E-03
  2.0805061E+03  2.8612917E-03
  2.0870041E+03  2.9982778E-03
  2.1000000E+03  3.1296236E-03
  2.1062500E+03  3.1487276E-03
  2.1125000E+03  3.1544317E-03
  2.1187500E+03  3.1540048E-03
  2.1250000E+03  3.1513520E-03
  2.1375000E+03  3.1435592E-03
  2.1500000E+03  3.1293358E-03
  2.1750000E+03  3.0697647E-03
  2.1875000E+03  3.0302971E-03
  2.2000000E+03  2.9904438E-03
  2.2250000E+03  2.9161684E-03
  2.2500000E+03  2.8440025E-03
  2.2750000E+03  2.7683302E-03
  2.3000000E+03  2.6924360E-03
  2.3250000E+03  2.6205378E-03
  2.3500000E+03  2.5525932E-03
  2.3750000E+03  2.4860765E-03
  2.4000000E+03  2.4204109E-03
  2.5000000E+03  2.1794953E-03
  2.6000000E+03  1.9674690E-03
  2.7000000E+03  1.7820971E-03
  2.8000000E+03  1.6176399E-03
  2.9000000E+03  1.4724283E-03
  3.0000000E+03  1.3433136E-03
  3.1000000E+03  1.2283384E-03
  3.2000000E+03  1.1254510E-03
  3.4000000E+03  9.5060623E-04
  3.6000000E+03  8.0861236E-04
  3.8000000E+03  6.9243604E-04
  4.0000000E+03  5.9648467E-04
  4.2000000E+03  5.1670512E-04
  4.4000000E+03  4.4994109E-04
  4.6000000E+03  3.9370743E-04
  4.8000000E+03  3.4605843E-04
  5.0000000E+03  3.0545980E-04
  5.2500000E+03  2.6278733E-04
  5.5000000E+03  2.2736509E-04
  5.7500000E+03  1.9775456E-04
  6.0000000E+03  1.7284045E-04
  6.5000000E+03  1.3379666E-04
  6.7500000E+03  1.1843196E-04
  7.0000000E+03  1.0521821E-04
  7.2500000E+03  9.3801913E-05
  7.5000000E+03  8.3895793E-05
  8.0000000E+03  6.7716400E-05
  8.5000000E+03  5.5254287E-05
  9.0000000E+03  4.5526664E-05
  9.5000000E+03  3.7843051E-05
  1.0000000E+04  3.1708327E-05
  1.0500000E+04  2.6761876E-05
  1.1000000E+04  2.2737942E-05
  1.1500000E+04  1.9437841E-05
  1.2000000E+04  1.6711017E-05
  1.2500000E+04  1.4442202E-05
  1.3000000E+04  1.2542320E-05
  1.3500000E+04  1.0941881E-05
  1.4000000E+04  9.5861900E-06
  1.4500000E+04  8.4318478E-06
  1.5000000E+04  7.4441641E-06
  1.5500000E+04  6.5952152E-06
  1.6000000E+04  5.8623750E-06
  1.6500000E+04  5.2272004E-06
  1.7000000E+04  4.6745704E-06
  1.8000000E+04  3.7692139E-06
  1.9000000E+04  3.0698521E-06
  2.0000000E+04  2.5230618E-06
  2.1000000E+04  2.0908617E-06
  2.2000000E+04  1.7458214E-06
  2.3000000E+04  1.4678465E-06
  2.4000000E+04  1.2420241E-06
  2.5000000E+04  1.0571535E-06
  2.6000000E+04  9.0472863E-07
  2.7000000E+04  7.7822452E-07
  2.8000000E+04  6.7258793E-07
  2.9000000E+04  5.8387137E-07
  3.0000000E+04  5.0896609E-07
  3.1000000E+04  4.4540484E-07
  3.2000000E+04  3.9121568E-07
  3.3000000E+04  3.4481217E-07
  3.4000000E+04  3.0490980E-07
  3.5000000E+04  2.7046238E-07
  3.6000000E+04  2.4061320E-07
  3.8000000E+04  1.9201022E-07
  4.0000000E+04  1.5478478E-07
  4.2000000E+04  1.2593211E-07
  4.4000000E+04  1.0332519E-07
  4.6000000E+04  8.5435266E-08
  4.8000000E+04  7.1148347E-08
  5.0000000E+04  5.9642388E-08
  5.2500000E+04  4.8250578E-08
  5.5000000E+04  3.9376674E-08
  5.7500000E+04  3.2392960E-08
  5.8750000E+04  2.9462668E-08
  6.0000000E+04  2.6844881E-08
  6.2500000E+04  2.2398978E-08
  6.5000000E+04  1.8807688E-08
  6.7500000E+04  1.5885136E-08
  7.0000000E+04  1.3490347E-08
  7.2500000E+04  1.1515378E-08
  7.5000000E+04  9.8768214E-09
  7.7500000E+04  8.5097001E-09
  8.0000000E+04  7.3630085E-09
  8.2500000E+04  6.3964086E-09
  8.5000000E+04  5.5777816E-09
  8.7500000E+04  4.8813911E-09
  9.0000000E+04  4.2864902E-09
  9.2500000E+04  3.7762586E-09
  9.5000000E+04  3.3369859E-09
  1.0000000E+05  2.6283685E-09
  1.0500000E+05  2.0923624E-09
  1.1000000E+05  1.6819221E-09
  1.1500000E+05  1.3640872E-09
  1.2000000E+05  1.1154163E-09
  1.2500000E+05  9.1900387E-10
  1.3000000E+05  7.6250110E-10
  1.3500000E+05  6.3678071E-10
  1.4000000E+05  5.3502196E-10
  1.4500000E+05  4.5207561E-10
  1.5000000E+05  3.8401732E-10
  1.5500000E+05  3.2782968E-10
  1.6000000E+05  2.8117325E-10
  1.6500000E+05  2.4221999E-10
  1.7000000E+05  2.0953107E-10
  1.7500000E+05  1.8196621E-10
  1.8000000E+05  1.5861576E-10
  1.8500000E+05  1.3874961E-10
  1.9000000E+05  1.2177830E-10
  1.9500000E+05  1.0722341E-10
  2.0000000E+05  9.4694524E-11
  2.0500000E+05  8.3871470E-11
  2.1000000E+05  7.4490461E-11
  2.2000000E+05  5.9218120E-11
  2.3000000E+05  4.7533537E-11
  2.4000000E+05  3.8494409E-11
  2.5000000E+05  3.1430117E-11
  2.6000000E+05  2.5856974E-11
  2.7000000E+05  2.1421719E-11
  2.8000000E+05  1.7863303E-11
  2.9000000E+05  1.4986757E-11
  3.0000000E+05  1.2644996E-11
  3.1000000E+05  1.0725988E-11
  3.2000000E+05  9.1436691E-12
  3.3000000E+05  7.8313793E-12
  3.4000000E+05  6.7370820E-12
  3.5000000E+05  5.8198586E-12
  3.6000000E+05  5.0473141E-12
  3.7000000E+05  4.3936343E-12
  3.8000000E+05  3.8381191E-12
  3.9000000E+05  3.3640737E-12
  4.0000000E+05  2.9579614E-12
  4.2000000E+05  2.3073966E-12
  4.4000000E+05  1.8198021E-12
  4.6000000E+05  1.4496994E-12
  4.8000000E+05  1.1655111E-12
  5.0000000E+05  9.4496408E-13
  5.1250000E+05  8.3216090E-13
  5.2500000E+05  7.3494265E-13
  5.3750000E+05  6.5087084E-13
  5.5000000E+05  5.7793166E-13
  5.7500000E+05  4.5904945E-13
  6.0000000E+05  3.6798646E-13
  6.2500000E+05  2.9748640E-13
  6.5000000E+05  2.4236903E-13
  6.6250000E+05  2.1936473E-13
  6.7500000E+05  1.9888717E-13
  7.0000000E+05  1.6429674E-13
  7.2500000E+05  1.3656540E-13
  7.5000000E+05  1.1417209E-13
  7.7500000E+05  9.5967137E-14
  8.0000000E+05  8.1073696E-14
  8.2500000E+05  6.8817311E-14
  8.5000000E+05  5.8675089E-14
  8.7500000E+05  5.0238593E-14
  9.0000000E+05  4.3186454E-14
  9.2500000E+05  3.7264136E-14
  9.5000000E+05  3.2268789E-14
  9.7500000E+05  2.8037801E-14
  1.0000000E+06  2.4440068E-14
  1.0250000E+06  2.1369327E-14
  1.0500000E+06  1.8739023E-14
  1.1000000E+06  1.4528976E-14
  1.1500000E+06  1.1380198E-14
  1.2000000E+06  8.9976185E-15
  1.2500000E+06  7.1754708E-15
  1.3000000E+06  5.7681623E-15
  1.3500000E+06  4.6713115E-15
  1.4000000E+06  3.8091746E-15
  1.4500000E+06  3.1261725E-15
  1.5000000E+06  2.5810983E-15
  1.5500000E+06  2.1431059E-15
  1.6000000E+06  1.7888888E-15
  1.6500000E+06  1.5006861E-15
  1.7000000E+06  1.2648549E-15
  1.7500000E+06  1.0708374E-15
  1.8000000E+06  9.1040598E-16
  1.8500000E+06  7.7710637E-16
  1.9000000E+06  6.6584360E-16
  1.9500000E+06  5.7257161E-16
  2.0000000E+06  4.9405864E-16
  2.0500000E+06  4.2770950E-16
  2.1000000E+06  3.7142969E-16
  2.1500000E+06  3.2352086E-16
  2.2000000E+06  2.8259891E-16
  2.2500000E+06  2.4753085E-16
  2.3000000E+06  2.1738531E-16
  2.4000000E+06  1.6891818E-16
  2.5000000E+06  1.3248573E-16
  2.6000000E+06  1.0481076E-16
  2.7000000E+06  8.3583448E-17
  2.8000000E+06  6.7155107E-17
  2.9000000E+06  5.4334086E-17
  3.0000000E+06  4.4249556E-17
  3.1000000E+06  3.6258596E-17
  3.2000000E+06  2.9882471E-17
  3.3000000E+06  2.4761576E-17
  3.4000000E+06  2.0623678E-17
  3.5000000E+06  1.7260912E-17
  3.6000000E+06  1.4513224E-17
  3.7000000E+06  1.2256516E-17
  3.8000000E+06  1.0393851E-17
  3.9000000E+06  8.8491141E-18
  4.0000000E+06  7.5622590E-18
  4.1000000E+06  6.4856364E-18
  4.2000000E+06  5.5812437E-18
  4.3000000E+06  4.8186229E-18
  4.4000000E+06  4.1731999E-18
  4.5000000E+06  3.6250513E-18
  4.6000000E+06  3.1579526E-18
  4.7000000E+06  2.7586258E-18
  4.8000000E+06  2.4161542E-18
  5.0000000E+06  1.8673787E-18
  5.1250000E+06  1.5972415E-18
  5.2500000E+06  1.3709192E-18
  5.3750000E+06  1.1806164E-18
  5.5000000E+06  1.0200525E-18
  5.7500000E+06  7.6868488E-19
  
  
#  76   9  M5  EION =  1.964000000E+03 eV   269
#  S(0) = 6.077806E+00
  1.9583280E+01  0.0000000E+00
  1.9583280E+03  0.0000000E+00
  1.9583280E+03  1.1945441E-04
  1.9640000E+03  1.1945441E-04
  1.9640197E+03  1.1945441E-04
  1.9642446E+03  1.2083049E-04
  1.9644695E+03  1.2247450E-04
  1.9646943E+03  1.2439971E-04
  1.9649192E+03  1.2661991E-04
  1.9653690E+03  1.3200344E-04
  1.9658187E+03  1.3874655E-04
  1.9667182E+03  1.5684066E-04
  1.9676177E+03  1.8203986E-04
  1.9694167E+03  2.5881885E-04
  1.9712158E+03  3.7956046E-04
  1.9721153E+03  4.5942822E-04
  1.9730148E+03  5.5344559E-04
  1.9739143E+03  6.6197396E-04
  1.9748138E+03  7.8483514E-04
  1.9766128E+03  1.0696718E-03
  1.9784118E+03  1.3940895E-03
  1.9802108E+03  1.7370095E-03
  1.9820099E+03  2.0760333E-03
  1.9838089E+03  2.3933622E-03
  1.9856079E+03  2.6787925E-03
  1.9892059E+03  3.1475982E-03
  1.9928039E+03  3.5048243E-03
  1.9964020E+03  3.7884406E-03
  1.9982010E+03  3.9114964E-03
  2.0000000E+03  4.0249869E-03
  2.0062500E+03  4.3590046E-03
  2.0125000E+03  4.6095529E-03
  2.0250000E+03  4.8836594E-03
  2.0312500E+03  4.9352150E-03
  2.0375000E+03  4.9546169E-03
  2.0437500E+03  4.9569801E-03
  2.0500000E+03  4.9520346E-03
  2.0625000E+03  4.9360037E-03
  2.0750000E+03  4.9128225E-03
  2.1000000E+03  4.8206060E-03
  2.1125000E+03  4.7561244E-03
  2.1250000E+03  4.6891439E-03
  2.1375000E+03  4.6244079E-03
  2.1500000E+03  4.5630427E-03
  2.1750000E+03  4.4435206E-03
  2.1875000E+03  4.3823621E-03
  2.2000000E+03  4.3197976E-03
  2.2500000E+03  4.0762041E-03
  2.2750000E+03  3.9644724E-03
  2.3000000E+03  3.8561652E-03
  2.3500000E+03  3.6452288E-03
  2.4000000E+03  3.4501379E-03
  2.5000000E+03  3.0985138E-03
  2.6000000E+03  2.7915614E-03
  2.7000000E+03  2.5216031E-03
  2.8000000E+03  2.2845871E-03
  2.9000000E+03  2.0751194E-03
  3.0000000E+03  1.8894651E-03
  3.1000000E+03  1.7245792E-03
  3.2000000E+03  1.5774150E-03
  3.4000000E+03  1.3276946E-03
  3.6000000E+03  1.1259783E-03
  3.8000000E+03  9.6127340E-04
  4.0000000E+03  8.2584754E-04
  4.2000000E+03  7.1361570E-04
  4.4000000E+03  6.1992302E-04
  4.6000000E+03  5.4120193E-04
  4.8000000E+03  4.7466413E-04
  5.0000000E+03  4.1810697E-04
  5.2500000E+03  3.5880997E-04
  5.5000000E+03  3.0971685E-04
  5.7500000E+03  2.6877904E-04
  6.0000000E+03  2.3441412E-04
  6.5000000E+03  1.8072987E-04
  6.7500000E+03  1.5966987E-04
  7.0000000E+03  1.4159264E-04
  7.2500000E+03  1.2600298E-04
  7.5000000E+03  1.1249968E-04
  8.0000000E+03  9.0501144E-05
  8.5000000E+03  7.3613568E-05
  9.0000000E+03  6.0472810E-05
  9.5000000E+03  5.0122799E-05
  1.0000000E+04  4.1882127E-05
  1.0500000E+04  3.5255831E-05
  1.1000000E+04  2.9879154E-05
  1.1500000E+04  2.5480265E-05
  1.2000000E+04  2.1854047E-05
  1.2500000E+04  1.8843811E-05
  1.3000000E+04  1.6328656E-05
  1.3500000E+04  1.4214448E-05
  1.4000000E+04  1.2427261E-05
  1.4500000E+04  1.0908566E-05
  1.5000000E+04  9.6116698E-06
  1.6000000E+04  7.5403965E-06
  1.7000000E+04  5.9906564E-06
  1.8000000E+04  4.8135074E-06
  1.9000000E+04  3.9071971E-06
  2.0000000E+04  3.2008494E-06
  2.1000000E+04  2.6442293E-06
  2.2000000E+04  2.2011634E-06
  2.3000000E+04  1.8452280E-06
  2.4000000E+04  1.5568647E-06
  2.5000000E+04  1.3214223E-06
  2.6000000E+04  1.1278029E-06
  2.7000000E+04  9.6751362E-07
  2.8000000E+04  8.3399298E-07
  2.9000000E+04  7.2212726E-07
  3.0000000E+04  6.2789767E-07
  3.1000000E+04  5.4812194E-07
  3.2000000E+04  4.8026215E-07
  3.4000000E+04  3.7252992E-07
  3.6000000E+04  2.9261368E-07
  3.8000000E+04  2.3245360E-07
  4.0000000E+04  1.8656181E-07
  4.2000000E+04  1.5113146E-07
  4.4000000E+04  1.2347684E-07
  4.6000000E+04  1.0167414E-07
  4.8000000E+04  8.4326133E-08
  5.0000000E+04  7.0404876E-08
  5.2500000E+04  5.6675585E-08
  5.5000000E+04  4.6026716E-08
  5.7500000E+04  3.7681292E-08
  5.8750000E+04  3.4190709E-08
  6.0000000E+04  3.1078762E-08
  6.2500000E+04  2.5809358E-08
  6.5000000E+04  2.1569875E-08
  6.7500000E+04  1.8133461E-08
  7.0000000E+04  1.5328633E-08
  7.2500000E+04  1.3024474E-08
  7.5000000E+04  1.1120156E-08
  7.7500000E+04  9.5373860E-09
  8.0000000E+04  8.2148721E-09
  8.2500000E+04  7.1042860E-09
  8.5000000E+04  6.1672635E-09
  8.7500000E+04  5.3731527E-09
  9.0000000E+04  4.6973138E-09
  9.2500000E+04  4.1198268E-09
  9.5000000E+04  3.6244987E-09
  1.0000000E+05  2.8297753E-09
  1.0500000E+05  2.2330538E-09
  1.1000000E+05  1.7794494E-09
  1.1500000E+05  1.4307306E-09
  1.2000000E+05  1.1598565E-09
  1.2500000E+05  9.4743300E-10
  1.3000000E+05  7.7937338E-10
  1.3500000E+05  6.4532124E-10
  1.4000000E+05  5.3757972E-10
  1.4500000E+05  4.5037025E-10
  1.5000000E+05  3.7931203E-10
  1.5500000E+05  3.2105459E-10
  1.6000000E+05  2.7301422E-10
  1.6500000E+05  2.3318280E-10
  1.7000000E+05  1.9998795E-10
  1.7500000E+05  1.7218994E-10
  1.8000000E+05  1.4880485E-10
  1.8500000E+05  1.2904711E-10
  1.9000000E+05  1.1228577E-10
  2.0000000E+05  8.5809453E-11
  2.1000000E+05  6.6334890E-11
  2.2000000E+05  5.1821515E-11
  2.3000000E+05  4.0875236E-11
  2.4000000E+05  3.2528203E-11
  2.5000000E+05  2.6098535E-11
  2.6000000E+05  2.1099277E-11
  2.7000000E+05  1.7178294E-11
  2.8000000E+05  1.4078076E-11
  2.9000000E+05  1.1608287E-11
  3.0000000E+05  9.6267942E-12
  3.1000000E+05  8.0265184E-12
  3.2000000E+05  6.7260892E-12
  3.3000000E+05  5.6631472E-12
  3.4000000E+05  4.7895383E-12
  3.5000000E+05  4.0678139E-12
  3.6000000E+05  3.4686487E-12
  3.7000000E+05  2.9689292E-12
  3.8000000E+05  2.5503241E-12
  3.9000000E+05  2.1982100E-12
  4.0000000E+05  1.9008566E-12
  4.1000000E+05  1.6488058E-12
  4.2000000E+05  1.4343934E-12
  4.3000000E+05  1.2513779E-12
  4.4000000E+05  1.0946540E-12
  4.6000000E+05  8.4403859E-13
  4.8000000E+05  6.5699803E-13
  5.0000000E+05  5.1589922E-13
  5.1250000E+05  4.4539297E-13
  5.2500000E+05  3.8568536E-13
  5.3750000E+05  3.3494710E-13
  5.5000000E+05  2.9168789E-13
  5.7500000E+05  2.2294657E-13
  6.0000000E+05  1.7207321E-13
  6.2500000E+05  1.3400854E-13
  6.5000000E+05  1.0523786E-13
  6.6250000E+05  9.3533828E-14
  6.7500000E+05  8.3287004E-14
  7.0000000E+05  6.6392722E-14
  7.2500000E+05  5.3283999E-14
  7.5000000E+05  4.3034914E-14
  7.7500000E+05  3.4964309E-14
  8.0000000E+05  2.8566449E-14
  8.2500000E+05  2.3462566E-14
  8.5000000E+05  1.9366678E-14
  8.7500000E+05  1.6061208E-14
  9.0000000E+05  1.3379422E-14
  9.2500000E+05  1.1192667E-14
  9.5000000E+05  9.4010336E-15
  9.7500000E+05  7.9264535E-15
  1.0000000E+06  6.7075694E-15
  1.0250000E+06  5.6958892E-15
  1.0500000E+06  4.8528865E-15
  1.0750000E+06  4.1477989E-15
  1.1000000E+06  3.5559458E-15
  1.1250000E+06  3.0574351E-15
  1.1500000E+06  2.6361661E-15
  1.1750000E+06  2.2790506E-15
  1.2000000E+06  1.9754040E-15
  1.2250000E+06  1.7164705E-15
  1.2500000E+06  1.4950487E-15
  1.3000000E+06  1.1419869E-15
  1.3500000E+06  8.7982790E-16
  1.4000000E+06  6.8331051E-16
  1.4500000E+06  5.3468802E-16
  1.5000000E+06  4.2135393E-16
  1.5500000E+06  3.3425549E-16
  1.6000000E+06  2.6682787E-16
  1.6500000E+06  2.1426669E-16
  1.7000000E+06  1.7302574E-16
  1.7500000E+06  1.4046633E-16
  1.8000000E+06  1.1460986E-16
  1.8500000E+06  9.3961816E-17
  1.9000000E+06  7.7385562E-17
  1.9500000E+06  6.4010957E-17
  2.0000000E+06  5.3167701E-17
  2.0500000E+06  4.4336449E-17
  2.1000000E+06  3.7112463E-17
  2.1500000E+06  3.1178528E-17
  2.2000000E+06  2.6284746E-17
  2.2500000E+06  2.2233282E-17
  2.3000000E+06  1.8866744E-17
  2.3500000E+06  1.6059385E-17
  2.4000000E+06  1.3710323E-17
  2.4500000E+06  1.1738282E-17
  2.5000000E+06  1.0077515E-17
  2.5500000E+06  8.6746376E-18
  2.6000000E+06  7.4861386E-18
  2.6500000E+06  6.4764172E-18
  2.7000000E+06  5.6162443E-18
  2.8000000E+06  4.2524106E-18
  2.9000000E+06  3.2476785E-18
  3.0000000E+06  2.5005593E-18
  3.1000000E+06  1.9401065E-18
  3.2000000E+06  1.5161848E-18
  3.3000000E+06  1.1929915E-18
  3.4000000E+06  9.4474075E-19
  3.5000000E+06  7.5270318E-19
  3.6000000E+06  6.0315631E-19
  3.7000000E+06  4.8596552E-19
  3.8000000E+06  3.9358216E-19
  3.9000000E+06  3.2034129E-19
  4.0000000E+06  2.6196207E-19
  4.1000000E+06  2.1518676E-19
  4.2000000E+06  1.7752217E-19
  4.3000000E+06  1.4704972E-19
  4.4000000E+06  1.2228434E-19
  4.5000000E+06  1.0207101E-19
  4.6000000E+06  8.5509860E-20
  4.7000000E+06  7.1891686E-20
  4.8000000E+06  6.0653565E-20
  4.9000000E+06  5.1347095E-20
  
  
#  76  10  N1  EION =  6.600000000E+02 eV   282
#  S(0) = 7.883701E-01
  6.5271625E+00  0.0000000E+00
  6.5271625E+02  0.0000000E+00
  6.5271625E+02  6.5633059E-04
  6.6000000E+02  6.5633059E-04
  6.6000648E+02  6.5633059E-04
  6.6019390E+02  6.5214865E-04
  6.6038132E+02  6.4811534E-04
  6.6056874E+02  6.4422344E-04
  6.6075616E+02  6.4046622E-04
  6.6113099E+02  6.3333087E-04
  6.6150583E+02  6.2666310E-04
  6.6225551E+02  6.1457158E-04
  6.6300518E+02  6.0391725E-04
  6.6450454E+02  5.8609485E-04
  6.6600389E+02  5.7192110E-04
  6.6750324E+02  5.6054473E-04
  6.6900259E+02  5.5136964E-04
  6.7050194E+02  5.4396071E-04
  6.7200130E+02  5.3798904E-04
  6.7500000E+02  5.2938552E-04
  6.7812500E+02  5.2388675E-04
  6.8125000E+02  5.2079881E-04
  6.8437500E+02  5.1931045E-04
  6.8750000E+02  5.1882922E-04
  6.9062500E+02  5.1891611E-04
  6.9375000E+02  5.1924715E-04
  6.9687500E+02  5.1958897E-04
  7.0000000E+02  5.1978135E-04
  7.0625000E+02  5.1935812E-04
  7.1250000E+02  5.1767077E-04
  7.1875000E+02  5.1486048E-04
  7.2500000E+02  5.1127083E-04
  7.3125000E+02  5.0727999E-04
  7.3750000E+02  5.0320732E-04
  7.4375000E+02  4.9927060E-04
  7.5000000E+02  4.9558434E-04
  7.6250000E+02  4.8902706E-04
  7.7500000E+02  4.8319858E-04
  7.8750000E+02  4.7750511E-04
  8.0000000E+02  4.7153509E-04
  8.1250000E+02  4.6519410E-04
  8.2500000E+02  4.5862322E-04
  8.3750000E+02  4.5203859E-04
  8.5000000E+02  4.4563079E-04
  8.6250000E+02  4.3947612E-04
  8.7500000E+02  4.3357360E-04
  9.0000000E+02  4.2220484E-04
  9.2500000E+02  4.1096989E-04
  9.5000000E+02  3.9975620E-04
  9.7500000E+02  3.8881873E-04
  1.0000000E+03  3.7838696E-04
  1.0125000E+03  3.7336143E-04
  1.0250000E+03  3.6843878E-04
  1.0500000E+03  3.5883963E-04
  1.0750000E+03  3.4947509E-04
  1.1000000E+03  3.4032440E-04
  1.1500000E+03  3.2296191E-04
  1.2000000E+03  3.0693412E-04
  1.2250000E+03  2.9934088E-04
  1.2500000E+03  2.9196386E-04
  1.2750000E+03  2.8480053E-04
  1.3000000E+03  2.7787638E-04
  1.3500000E+03  2.6477982E-04
  1.4000000E+03  2.5257676E-04
  1.4500000E+03  2.4114833E-04
  1.5000000E+03  2.3042805E-04
  1.6000000E+03  2.1096967E-04
  1.6500000E+03  2.0215096E-04
  1.7000000E+03  1.9385332E-04
  1.7500000E+03  1.8603153E-04
  1.8000000E+03  1.7866389E-04
  1.9000000E+03  1.6518701E-04
  2.0000000E+03  1.5316380E-04
  2.1000000E+03  1.4238346E-04
  2.2000000E+03  1.3269073E-04
  2.3000000E+03  1.2395107E-04
  2.4000000E+03  1.1604558E-04
  2.5000000E+03  1.0886710E-04
  2.6000000E+03  1.0232683E-04
  2.7000000E+03  9.6353533E-05
  2.8000000E+03  9.0885463E-05
  2.9000000E+03  8.5867791E-05
  3.0000000E+03  8.1252517E-05
  3.1000000E+03  7.6997703E-05
  3.2000000E+03  7.3066600E-05
  3.4000000E+03  6.6050819E-05
  3.6000000E+03  5.9992159E-05
  3.8000000E+03  5.4724256E-05
  4.0000000E+03  5.0115452E-05
  4.2000000E+03  4.6060346E-05
  4.4000000E+03  4.2473761E-05
  4.6000000E+03  3.9286276E-05
  4.8000000E+03  3.6440863E-05
  5.0000000E+03  3.3890330E-05
  5.2500000E+03  3.1057556E-05
  5.5000000E+03  2.8561364E-05
  5.7500000E+03  2.6350595E-05
  6.0000000E+03  2.4383455E-05
  6.5000000E+03  2.1048299E-05
  6.7500000E+03  1.9627872E-05
  7.0000000E+03  1.8344159E-05
  7.2500000E+03  1.7180183E-05
  7.5000000E+03  1.6121547E-05
  8.0000000E+03  1.4272909E-05
  8.5000000E+03  1.2719140E-05
  9.0000000E+03  1.1400877E-05
  9.5000000E+03  1.0272964E-05
  1.0000000E+04  9.3005646E-06
  1.0500000E+04  8.4564474E-06
  1.1000000E+04  7.7190703E-06
  1.1500000E+04  7.0712385E-06
  1.2000000E+04  6.4990876E-06
  1.2500000E+04  5.9913403E-06
  1.3000000E+04  5.5387388E-06
  1.3500000E+04  5.1336290E-06
  1.4000000E+04  4.7696415E-06
  1.4500000E+04  4.4414405E-06
  1.5000000E+04  4.1445284E-06
  1.5500000E+04  3.8750923E-06
  1.6000000E+04  3.6298827E-06
  1.6500000E+04  3.4061160E-06
  1.7000000E+04  3.2013965E-06
  1.8000000E+04  2.8410886E-06
  1.9000000E+04  2.5354253E-06
  2.0000000E+04  2.2740605E-06
  2.1000000E+04  2.0489752E-06
  2.2000000E+04  1.8538759E-06
  2.3000000E+04  1.6837676E-06
  2.4000000E+04  1.5346460E-06
  2.5000000E+04  1.4032711E-06
  2.6000000E+04  1.2869985E-06
  2.7000000E+04  1.1836546E-06
  2.8000000E+04  1.0914383E-06
  2.9000000E+04  1.0088483E-06
  3.0000000E+04  9.3462526E-07
  3.1000000E+04  8.6770683E-07
  3.2000000E+04  8.0719171E-07
  3.3000000E+04  7.5231185E-07
  3.4000000E+04  7.0240957E-07
  3.5000000E+04  6.5691899E-07
  3.6000000E+04  6.1535132E-07
  3.8000000E+04  5.4234435E-07
  4.0000000E+04  4.8060879E-07
  4.2000000E+04  4.2801072E-07
  4.4000000E+04  3.8289156E-07
  4.6000000E+04  3.4394744E-07
  4.8000000E+04  3.1014208E-07
  5.0000000E+04  2.8064404E-07
  5.2500000E+04  2.4881562E-07
  5.5000000E+04  2.2162571E-07
  5.7500000E+04  1.9825212E-07
  5.8750000E+04  1.8778735E-07
  6.0000000E+04  1.7804326E-07
  6.2500000E+04  1.6047768E-07
  6.5000000E+04  1.4513456E-07
  6.7500000E+04  1.3167162E-07
  7.0000000E+04  1.1980841E-07
  7.2500000E+04  1.0931359E-07
  7.5000000E+04  9.9995068E-08
  7.7500000E+04  9.1692399E-08
  8.0000000E+04  8.4270834E-08
  8.2500000E+04  7.7616608E-08
  8.5000000E+04  7.1633214E-08
  8.7500000E+04  6.6238428E-08
  9.0000000E+04  6.1361857E-08
  9.2500000E+04  5.6942997E-08
  9.5000000E+04  5.2929640E-08
  1.0000000E+05  4.5944560E-08
  1.0500000E+05  4.0110834E-08
  1.1000000E+05  3.5202370E-08
  1.1500000E+05  3.1044315E-08
  1.2000000E+05  2.7499912E-08
  1.2500000E+05  2.4461162E-08
  1.3000000E+05  2.1842006E-08
  1.3500000E+05  1.9573303E-08
  1.4000000E+05  1.7599091E-08
  1.4500000E+05  1.5873737E-08
  1.5000000E+05  1.4359784E-08
  1.5500000E+05  1.3026305E-08
  1.6000000E+05  1.1847605E-08
  1.6500000E+05  1.0802225E-08
  1.7000000E+05  9.8721508E-09
  1.7500000E+05  9.0421916E-09
  1.8000000E+05  8.2994727E-09
  1.8500000E+05  7.6330364E-09
  1.9000000E+05  7.0335177E-09
  1.9500000E+05  6.4928824E-09
  2.0000000E+05  6.0042139E-09
  2.0500000E+05  5.5615377E-09
  2.1000000E+05  5.1596765E-09
  2.2000000E+05  4.4609875E-09
  2.2500000E+05  4.1568071E-09
  2.3000000E+05  3.8785823E-09
  2.4000000E+05  3.3897201E-09
  2.5000000E+05  2.9767231E-09
  2.6000000E+05  2.6257255E-09
  2.7000000E+05  2.3257586E-09
  2.8000000E+05  2.0680763E-09
  2.9000000E+05  1.8456473E-09
  3.0000000E+05  1.6527783E-09
  3.1000000E+05  1.4848294E-09
  3.2000000E+05  1.3379950E-09
  3.3000000E+05  1.2091361E-09
  3.4000000E+05  1.0956476E-09
  3.5000000E+05  9.9535722E-10
  3.6000000E+05  9.0644541E-10
  3.7000000E+05  8.2738120E-10
  3.8000000E+05  7.5687104E-10
  3.9000000E+05  6.9381731E-10
  4.0000000E+05  6.3728443E-10
  4.1000000E+05  5.8647198E-10
  4.2000000E+05  5.4069248E-10
  4.3000000E+05  4.9935306E-10
  4.4000000E+05  4.6194134E-10
  4.5000000E+05  4.2801320E-10
  4.6000000E+05  3.9718253E-10
  4.7000000E+05  3.6911270E-10
  4.8000000E+05  3.4350945E-10
  5.0000000E+05  2.9870187E-10
  5.1250000E+05  2.7442030E-10
  5.2500000E+05  2.5258444E-10
  5.3750000E+05  2.3290168E-10
  5.5000000E+05  2.1511964E-10
  5.7500000E+05  1.8441371E-10
  5.8750000E+05  1.7113583E-10
  6.0000000E+05  1.5904273E-10
  6.2500000E+05  1.3792345E-10
  6.5000000E+05  1.2022253E-10
  6.7500000E+05  1.0529211E-10
  7.0000000E+05  9.2623512E-11
  7.2500000E+05  8.1814498E-11
  7.5000000E+05  7.2544512E-11
  7.7500000E+05  6.4556287E-11
  8.0000000E+05  5.7641717E-11
  8.2500000E+05  5.1631286E-11
  8.5000000E+05  4.6385980E-11
  8.7500000E+05  4.1791135E-11
  9.0000000E+05  3.7751765E-11
  9.2500000E+05  3.4188786E-11
  9.5000000E+05  3.1036038E-11
  9.7500000E+05  2.8237918E-11
  1.0000000E+06  2.5747463E-11
  1.0250000E+06  2.3524842E-11
  1.0500000E+06  2.1536139E-11
  1.0750000E+06  1.9752366E-11
  1.1000000E+06  1.8148657E-11
  1.1250000E+06  1.6703608E-11
  1.1500000E+06  1.5398735E-11
  1.1750000E+06  1.4218025E-11
  1.2000000E+06  1.3147563E-11
  1.2250000E+06  1.2175224E-11
  1.2500000E+06  1.1290415E-11
  1.3000000E+06  9.7473972E-12
  1.3500000E+06  8.4569321E-12
  1.4000000E+06  7.3711080E-12
  1.4500000E+06  6.4522973E-12
  1.5000000E+06  5.6707029E-12
  1.5500000E+06  5.0025493E-12
  1.6000000E+06  4.4287280E-12
  1.6500000E+06  3.9337784E-12
  1.7000000E+06  3.5051166E-12
  1.7500000E+06  3.1324394E-12
  1.8000000E+06  2.8072589E-12
  1.8500000E+06  2.5225462E-12
  1.9000000E+06  2.2724487E-12
  1.9500000E+06  2.0520712E-12
  2.0000000E+06  1.8573054E-12
  2.0500000E+06  1.6846886E-12
  2.1000000E+06  1.5312929E-12
  2.1500000E+06  1.3946381E-12
  2.2000000E+06  1.2726080E-12
  2.2500000E+06  1.1633893E-12
  2.3000000E+06  1.0654226E-12
  2.3500000E+06  9.7736083E-13
  2.4000000E+06  8.9802949E-13
  2.4500000E+06  8.2641161E-13
  2.5000000E+06  7.6162658E-13
  2.5500000E+06  7.0290944E-13
  2.6000000E+06  6.4959407E-13
  2.6500000E+06  6.0110914E-13
  2.7000000E+06  5.5696411E-13
  2.8000000E+06  4.7999785E-13
  
  
#  76  11  N2  EION =  5.510000000E+02 eV   284
#  S(0) = 8.926935E-01
  5.4767985E+00  0.0000000E+00
  5.4767985E+02  0.0000000E+00
  5.4767985E+02  3.8614599E-04
  5.5100000E+02  3.8614599E-04
  5.5100546E+02  3.8614599E-04
  5.5130539E+02  3.8850882E-04
  5.5160532E+02  3.9071533E-04
  5.5190526E+02  3.9278554E-04
  5.5220519E+02  3.9473629E-04
  5.5280505E+02  3.9833459E-04
  5.5340491E+02  4.0160128E-04
  5.5460464E+02  4.0738832E-04
  5.5580437E+02  4.1244513E-04
  5.5820382E+02  4.2103983E-04
  5.6060328E+02  4.2809279E-04
  5.6540218E+02  4.3841698E-04
  5.7020109E+02  4.4453533E-04
  5.7500000E+02  4.4753201E-04
  5.8125000E+02  4.4846592E-04
  5.8750000E+02  4.4764027E-04
  5.9062500E+02  4.4694006E-04
  5.9375000E+02  4.4617883E-04
  6.0000000E+02  4.4471351E-04
  6.0625000E+02  4.4353674E-04
  6.1250000E+02  4.4271791E-04
  6.1875000E+02  4.4219880E-04
  6.2500000E+02  4.4186805E-04
  6.3750000E+02  4.4134933E-04
  6.5000000E+02  4.4062561E-04
  6.6250000E+02  4.3961452E-04
  6.7500000E+02  4.3843413E-04
  7.0000000E+02  4.3590216E-04
  7.1250000E+02  4.3452261E-04
  7.2500000E+02  4.3299522E-04
  7.3750000E+02  4.3129028E-04
  7.5000000E+02  4.2942231E-04
  7.7500000E+02  4.2533918E-04
  8.0000000E+02  4.2096533E-04
  8.1250000E+02  4.1867116E-04
  8.2500000E+02  4.1628061E-04
  8.5000000E+02  4.1117744E-04
  8.7500000E+02  4.0568743E-04
  9.0000000E+02  3.9996268E-04
  9.5000000E+02  3.8821231E-04
  1.0000000E+03  3.7601382E-04
  1.0500000E+03  3.6346628E-04
  1.1000000E+03  3.5100931E-04
  1.1500000E+03  3.3875199E-04
  1.2000000E+03  3.2662773E-04
  1.2500000E+03  3.1480866E-04
  1.3000000E+03  3.0342121E-04
  1.3500000E+03  2.9240152E-04
  1.4000000E+03  2.8175908E-04
  1.4500000E+03  2.7154233E-04
  1.5000000E+03  2.6175121E-04
  1.6000000E+03  2.4337636E-04
  1.7000000E+03  2.2656170E-04
  1.8000000E+03  2.1118900E-04
  1.9000000E+03  1.9713219E-04
  2.0000000E+03  1.8429997E-04
  2.1000000E+03  1.7256157E-04
  2.2000000E+03  1.6179681E-04
  2.3000000E+03  1.5192182E-04
  2.4000000E+03  1.4285596E-04
  2.5000000E+03  1.3451810E-04
  2.6000000E+03  1.2683558E-04
  2.7000000E+03  1.1974436E-04
  2.8000000E+03  1.1318778E-04
  2.9000000E+03  1.0711625E-04
  3.0000000E+03  1.0148576E-04
  3.1000000E+03  9.6256765E-05
  3.2000000E+03  9.1393703E-05
  3.4000000E+03  8.2640914E-05
  3.6000000E+03  7.5008636E-05
  3.8000000E+03  6.8319476E-05
  4.0000000E+03  6.2428988E-05
  4.2000000E+03  5.7218756E-05
  4.4000000E+03  5.2591123E-05
  4.6000000E+03  4.8465004E-05
  4.8000000E+03  4.4772699E-05
  5.0000000E+03  4.1457347E-05
  5.2500000E+03  3.7770807E-05
  5.5000000E+03  3.4520601E-05
  5.7500000E+03  3.1642595E-05
  6.0000000E+03  2.9083799E-05
  6.5000000E+03  2.4754989E-05
  6.7500000E+03  2.2917275E-05
  7.0000000E+03  2.1260869E-05
  7.2500000E+03  1.9763505E-05
  7.5000000E+03  1.8406170E-05
  8.0000000E+03  1.6048547E-05
  8.5000000E+03  1.4082417E-05
  9.0000000E+03  1.2428465E-05
  9.5000000E+03  1.1026231E-05
  1.0000000E+04  9.8288986E-06
  1.0500000E+04  8.7998252E-06
  1.1000000E+04  7.9100766E-06
  1.1500000E+04  7.1365745E-06
  1.2000000E+04  6.4607385E-06
  1.2500000E+04  5.8674844E-06
  1.3000000E+04  5.3444707E-06
  1.3500000E+04  4.8815288E-06
  1.4000000E+04  4.4702250E-06
  1.4500000E+04  4.1035196E-06
  1.5000000E+04  3.7755050E-06
  1.5500000E+04  3.4811968E-06
  1.6000000E+04  3.2163663E-06
  1.6500000E+04  2.9774098E-06
  1.7000000E+04  2.7612436E-06
  1.8000000E+04  2.3870400E-06
  1.8500000E+04  2.2247324E-06
  1.9000000E+04  2.0765711E-06
  2.0000000E+04  1.8168645E-06
  2.1000000E+04  1.5979956E-06
  2.2000000E+04  1.4122810E-06
  2.3000000E+04  1.2537085E-06
  2.4000000E+04  1.1175271E-06
  2.5000000E+04  9.9994795E-07
  2.6000000E+04  8.9792507E-07
  2.7000000E+04  8.0898985E-07
  2.8000000E+04  7.3112803E-07
  2.9000000E+04  6.6268506E-07
  3.0000000E+04  6.0229309E-07
  3.1000000E+04  5.4881501E-07
  3.2000000E+04  5.0130039E-07
  3.3000000E+04  4.5895061E-07
  3.4000000E+04  4.2109138E-07
  3.5000000E+04  3.8715083E-07
  3.6000000E+04  3.5664183E-07
  3.7000000E+04  3.2914777E-07
  3.8000000E+04  3.0431087E-07
  3.9000000E+04  2.8182280E-07
  4.0000000E+04  2.6141686E-07
  4.2000000E+04  2.2595583E-07
  4.4000000E+04  1.9641025E-07
  4.6000000E+04  1.7161688E-07
  4.8000000E+04  1.5067440E-07
  5.0000000E+04  1.3287717E-07
  5.1250000E+04  1.2309833E-07
  5.2500000E+04  1.1421551E-07
  5.3750000E+04  1.0613067E-07
  5.5000000E+04  9.8758231E-08
  5.7500000E+04  8.5859839E-08
  5.8750000E+04  8.0210140E-08
  6.0000000E+04  7.5023001E-08
  6.2500000E+04  6.5860625E-08
  6.5000000E+04  5.8068572E-08
  6.7500000E+04  5.1405784E-08
  7.0000000E+04  4.5679673E-08
  7.2500000E+04  4.0735215E-08
  7.5000000E+04  3.6446741E-08
  7.7500000E+04  3.2711715E-08
  8.0000000E+04  2.9445964E-08
  8.2500000E+04  2.6579999E-08
  8.5000000E+04  2.4056128E-08
  8.7500000E+04  2.1826202E-08
  9.0000000E+04  1.9849847E-08
  9.2500000E+04  1.8093053E-08
  9.5000000E+04  1.6527045E-08
  9.7500000E+04  1.5127376E-08
  1.0000000E+05  1.3873195E-08
  1.0250000E+05  1.2746652E-08
  1.0500000E+05  1.1732416E-08
  1.0750000E+05  1.0817267E-08
  1.1000000E+05  9.9897758E-09
  1.1250000E+05  9.2400250E-09
  1.1500000E+05  8.5593876E-09
  1.2000000E+05  7.3762875E-09
  1.2500000E+05  6.3907915E-09
  1.3000000E+05  5.5645135E-09
  1.3500000E+05  4.8675143E-09
  1.4000000E+05  4.2762347E-09
  1.4500000E+05  3.7719853E-09
  1.5000000E+05  3.3398266E-09
  1.5500000E+05  2.9677316E-09
  1.6000000E+05  2.6459533E-09
  1.6500000E+05  2.3665443E-09
  1.7000000E+05  2.1229848E-09
  1.7500000E+05  1.9098967E-09
  1.8000000E+05  1.7228210E-09
  1.8500000E+05  1.5580424E-09
  1.9000000E+05  1.4124503E-09
  1.9500000E+05  1.2834284E-09
  2.0000000E+05  1.1687674E-09
  2.0500000E+05  1.0665941E-09
  2.1000000E+05  9.7531416E-10
  2.1500000E+05  8.9356540E-10
  2.2000000E+05  8.2018023E-10
  2.2500000E+05  7.5415452E-10
  2.3000000E+05  6.9462200E-10
  2.3500000E+05  6.4083290E-10
  2.4000000E+05  5.9213641E-10
  2.4500000E+05  5.4796601E-10
  2.5000000E+05  5.0782727E-10
  2.6000000E+05  4.3796763E-10
  2.7000000E+05  3.7969134E-10
  2.8000000E+05  3.3077307E-10
  2.9000000E+05  2.8946967E-10
  3.0000000E+05  2.5440463E-10
  3.1000000E+05  2.2448276E-10
  3.2000000E+05  1.9882647E-10
  3.3000000E+05  1.7672775E-10
  3.4000000E+05  1.5761178E-10
  3.5000000E+05  1.4100909E-10
  3.6000000E+05  1.2653403E-10
  3.7000000E+05  1.1386817E-10
  3.8000000E+05  1.0274723E-10
  3.9000000E+05  9.2950820E-11
  4.0000000E+05  8.4294316E-11
  4.1000000E+05  7.6622352E-11
  4.2000000E+05  6.9803688E-11
  4.3000000E+05  6.3727032E-11
  4.4000000E+05  5.8297646E-11
  4.5000000E+05  5.3434575E-11
  4.6000000E+05  4.9068414E-11
  4.7000000E+05  4.5139478E-11
  4.8000000E+05  4.1596277E-11
  5.0000000E+05  3.5494743E-11
  5.1250000E+05  3.2244893E-11
  5.2500000E+05  2.9358940E-11
  5.3750000E+05  2.6789056E-11
  5.5000000E+05  2.4494589E-11
  5.7500000E+05  2.0598132E-11
  5.8750000E+05  1.8940922E-11
  6.0000000E+05  1.7447234E-11
  6.1250000E+05  1.6098067E-11
  6.2500000E+05  1.4876948E-11
  6.3750000E+05  1.3769548E-11
  6.5000000E+05  1.2763377E-11
  6.7500000E+05  1.1012408E-11
  7.0000000E+05  9.5518157E-12
  7.2500000E+05  8.3256216E-12
  7.5000000E+05  7.2900480E-12
  7.7500000E+05  6.4105778E-12
  8.0000000E+05  5.6597755E-12
  8.2500000E+05  5.0156672E-12
  8.5000000E+05  4.4605415E-12
  8.7500000E+05  3.9800300E-12
  9.0000000E+05  3.5624050E-12
  9.2500000E+05  3.1980382E-12
  9.5000000E+05  2.8789801E-12
  9.7500000E+05  2.5986334E-12
  1.0000000E+06  2.3514954E-12
  1.0250000E+06  2.1329541E-12
  1.0500000E+06  1.9391285E-12
  1.0750000E+06  1.7667392E-12
  1.1000000E+06  1.6130041E-12
  1.1250000E+06  1.4755534E-12
  1.1500000E+06  1.3523613E-12
  1.1750000E+06  1.2416903E-12
  1.2000000E+06  1.1420453E-12
  1.2250000E+06  1.0521354E-12
  1.2500000E+06  9.7084286E-13
  1.2750000E+06  8.9719682E-13
  1.3000000E+06  8.3035179E-13
  1.3250000E+06  7.6956937E-13
  1.3500000E+06  7.1420302E-13
  1.4000000E+06  6.1751667E-13
  1.4500000E+06  5.3651720E-13
  1.5000000E+06  4.6825643E-13
  1.5500000E+06  4.1041227E-13
  1.6000000E+06  3.6114113E-13
  1.6500000E+06  3.1896836E-13
  1.7000000E+06  2.8270657E-13
  1.7500000E+06  2.5139340E-13
  1.8000000E+06  2.2424419E-13
  1.8500000E+06  2.0061542E-13
  1.9000000E+06  1.7997641E-13
  1.9500000E+06  1.6188726E-13
  2.0000000E+06  1.4598176E-13
  2.0500000E+06  1.3195375E-13
  2.1000000E+06  1.1954576E-13
  2.1500000E+06  1.0854039E-13
  2.2000000E+06  9.8753283E-14
  2.2500000E+06  9.0027055E-14
  2.3000000E+06  8.2227027E-14
  2.3500000E+06  7.5238080E-14
  2.4000000E+06  6.8961480E-14
  2.4500000E+06  6.3312260E-14
  2.5000000E+06  5.8217655E-14
  2.5500000E+06  5.3615647E-14
  2.6000000E+06  4.9452032E-14
  2.6500000E+06  4.5679197E-14
  2.7000000E+06  4.2255248E-14
  
  
#  76  12  N3  EION =  4.730000000E+02 eV   281
#  S(0) = 2.436096E+00
  4.5166197E+00  0.0000000E+00
  4.5166197E+02  0.0000000E+00
  4.5166197E+02  1.6835186E-03
  4.7300000E+02  1.6835186E-03
  4.7300466E+02  1.6835186E-03
  4.7317954E+02  1.6967847E-03
  4.7335443E+02  1.7094533E-03
  4.7352931E+02  1.7215709E-03
  4.7370419E+02  1.7331793E-03
  4.7405396E+02  1.7550158E-03
  4.7440373E+02  1.7752236E-03
  4.7510326E+02  1.8115722E-03
  4.7580280E+02  1.8435338E-03
  4.7720186E+02  1.8976762E-03
  4.7860093E+02  1.9422380E-03
  4.8000000E+02  1.9796555E-03
  4.8250000E+02  2.0327313E-03
  4.8500000E+02  2.0715290E-03
  4.8750000E+02  2.0986052E-03
  4.9000000E+02  2.1159908E-03
  4.9250000E+02  2.1255369E-03
  4.9500000E+02  2.1289455E-03
  5.0000000E+02  2.1231608E-03
  5.0312500E+02  2.1143254E-03
  5.0625000E+02  2.1034560E-03
  5.0937500E+02  2.0916716E-03
  5.1250000E+02  2.0797336E-03
  5.1875000E+02  2.0571423E-03
  5.2500000E+02  2.0374660E-03
  5.3125000E+02  2.0207319E-03
  5.3750000E+02  2.0061785E-03
  5.5000000E+02  1.9798648E-03
  5.6250000E+02  1.9530874E-03
  5.7500000E+02  1.9245255E-03
  5.8750000E+02  1.8952653E-03
  6.0000000E+02  1.8665975E-03
  6.2500000E+02  1.8123850E-03
  6.3750000E+02  1.7861308E-03
  6.5000000E+02  1.7598549E-03
  6.6250000E+02  1.7334429E-03
  6.7500000E+02  1.7070050E-03
  7.0000000E+02  1.6550336E-03
  7.2500000E+02  1.6051565E-03
  7.5000000E+02  1.5570503E-03
  8.0000000E+02  1.4639140E-03
  8.2500000E+02  1.4192449E-03
  8.5000000E+02  1.3763364E-03
  8.7500000E+02  1.3351761E-03
  9.0000000E+02  1.2954169E-03
  9.5000000E+02  1.2196106E-03
  1.0000000E+03  1.1490786E-03
  1.0500000E+03  1.0841094E-03
  1.1000000E+03  1.0236909E-03
  1.1500000E+03  9.6752434E-04
  1.2000000E+03  9.1547771E-04
  1.2500000E+03  8.6727946E-04
  1.3000000E+03  8.2247921E-04
  1.3500000E+03  7.8069368E-04
  1.4000000E+03  7.4179394E-04
  1.4500000E+03  7.0562884E-04
  1.5000000E+03  6.7189947E-04
  1.6000000E+03  6.1076574E-04
  1.7000000E+03  5.5718449E-04
  1.8000000E+03  5.1003450E-04
  1.9000000E+03  4.6827272E-04
  2.0000000E+03  4.3115703E-04
  2.1000000E+03  3.9806034E-04
  2.2000000E+03  3.6844164E-04
  2.3000000E+03  3.4183206E-04
  2.4000000E+03  3.1783542E-04
  2.5000000E+03  2.9612891E-04
  2.6000000E+03  2.7644133E-04
  2.7000000E+03  2.5853778E-04
  2.8000000E+03  2.4221454E-04
  2.9000000E+03  2.2729547E-04
  3.0000000E+03  2.1362747E-04
  3.1000000E+03  2.0107737E-04
  3.2000000E+03  1.8952921E-04
  3.4000000E+03  1.6904593E-04
  3.6000000E+03  1.5150548E-04
  3.8000000E+03  1.3638377E-04
  4.0000000E+03  1.2326714E-04
  4.2000000E+03  1.1182571E-04
  4.4000000E+03  1.0179390E-04
  4.6000000E+03  9.2956084E-05
  4.8000000E+03  8.5135770E-05
  5.0000000E+03  7.8187486E-05
  5.2500000E+03  7.0546403E-05
  5.5000000E+03  6.3887418E-05
  5.7500000E+03  5.8054849E-05
  6.0000000E+03  5.2922125E-05
  6.5000000E+03  4.4359487E-05
  6.7500000E+03  4.0773009E-05
  7.0000000E+03  3.7566754E-05
  7.2500000E+03  3.4690899E-05
  7.5000000E+03  3.2103417E-05
  8.0000000E+03  2.7656097E-05
  8.5000000E+03  2.3996737E-05
  9.0000000E+03  2.0956299E-05
  9.5000000E+03  1.8408062E-05
  1.0000000E+04  1.6255624E-05
  1.0500000E+04  1.4424510E-05
  1.1000000E+04  1.2856539E-05
  1.1500000E+04  1.1505847E-05
  1.2000000E+04  1.0335926E-05
  1.2500000E+04  9.3174449E-06
  1.3000000E+04  8.4266425E-06
  1.3500000E+04  7.6441212E-06
  1.4000000E+04  6.9539325E-06
  1.4500000E+04  6.3428807E-06
  1.5000000E+04  5.7999785E-06
  1.5500000E+04  5.3160235E-06
  1.6000000E+04  4.8832700E-06
  1.6500000E+04  4.4951649E-06
  1.7000000E+04  4.1461358E-06
  1.8000000E+04  3.5469521E-06
  1.9000000E+04  3.0551527E-06
  2.0000000E+04  2.6479362E-06
  2.1000000E+04  2.3080570E-06
  2.2000000E+04  2.0223073E-06
  2.3000000E+04  1.7804557E-06
  2.4000000E+04  1.5744949E-06
  2.5000000E+04  1.3980977E-06
  2.6000000E+04  1.2462203E-06
  2.7000000E+04  1.1148104E-06
  2.8000000E+04  1.0005876E-06
  2.9000000E+04  9.0087730E-07
  3.0000000E+04  8.1348550E-07
  3.1000000E+04  7.3660102E-07
  3.2000000E+04  6.6871999E-07
  3.3000000E+04  6.0858729E-07
  3.4000000E+04  5.5515005E-07
  3.5000000E+04  5.0752083E-07
  3.6000000E+04  4.6494821E-07
  3.7000000E+04  4.2679320E-07
  3.8000000E+04  3.9251021E-07
  3.9000000E+04  3.6163166E-07
  4.0000000E+04  3.3375531E-07
  4.2000000E+04  2.8566660E-07
  4.4000000E+04  2.4598267E-07
  4.6000000E+04  2.1298738E-07
  4.8000000E+04  1.8536306E-07
  5.0000000E+04  1.6208741E-07
  5.2500000E+04  1.3790489E-07
  5.5000000E+04  1.1807218E-07
  5.7500000E+04  1.0167948E-07
  5.8750000E+04  9.4549428E-08
  6.0000000E+04  8.8032520E-08
  6.2500000E+04  7.6595854E-08
  6.5000000E+04  6.6952443E-08
  6.7500000E+04  5.8774583E-08
  7.0000000E+04  5.1802564E-08
  7.2500000E+04  4.5828966E-08
  7.5000000E+04  4.0686951E-08
  7.7500000E+04  3.6241407E-08
  8.0000000E+04  3.2382221E-08
  8.2500000E+04  2.9019099E-08
  8.5000000E+04  2.6077587E-08
  8.7500000E+04  2.3495967E-08
  9.0000000E+04  2.1222821E-08
  9.2500000E+04  1.9215102E-08
  9.5000000E+04  1.7436609E-08
  9.7500000E+04  1.5856771E-08
  1.0000000E+05  1.4449666E-08
  1.0250000E+05  1.3193230E-08
  1.0500000E+05  1.2068613E-08
  1.0750000E+05  1.1059655E-08
  1.1000000E+05  1.0152457E-08
  1.1250000E+05  9.3350245E-09
  1.1500000E+05  8.5969775E-09
  1.2000000E+05  7.3241660E-09
  1.2500000E+05  6.2749522E-09
  1.3000000E+05  5.4041337E-09
  1.3500000E+05  4.6767872E-09
  1.4000000E+05  4.0656836E-09
  1.4500000E+05  3.5494133E-09
  1.5000000E+05  3.1110104E-09
  1.5500000E+05  2.7369304E-09
  1.6000000E+05  2.4162853E-09
  1.6500000E+05  2.1402671E-09
  1.7000000E+05  1.9017068E-09
  1.7500000E+05  1.6947354E-09
  1.8000000E+05  1.5145228E-09
  1.8500000E+05  1.3570733E-09
  1.9000000E+05  1.2190659E-09
  1.9500000E+05  1.0977274E-09
  2.0000000E+05  9.9073203E-10
  2.0500000E+05  8.9612098E-10
  2.1000000E+05  8.1223809E-10
  2.1500000E+05  7.3767775E-10
  2.2000000E+05  6.7124275E-10
  2.2500000E+05  6.1190986E-10
  2.3000000E+05  5.5880171E-10
  2.3500000E+05  5.1116364E-10
  2.4000000E+05  4.6834451E-10
  2.4500000E+05  4.2978088E-10
  2.5000000E+05  3.9498392E-10
  2.6000000E+05  3.3504347E-10
  2.7000000E+05  2.8572857E-10
  2.8000000E+05  2.4489428E-10
  2.9000000E+05  2.1087920E-10
  3.0000000E+05  1.8238557E-10
  3.1000000E+05  1.5839147E-10
  3.2000000E+05  1.3808637E-10
  3.3000000E+05  1.2082319E-10
  3.4000000E+05  1.0608190E-10
  3.5000000E+05  9.3442090E-11
  3.6000000E+05  8.2561841E-11
  3.7000000E+05  7.3161573E-11
  3.8000000E+05  6.5011484E-11
  3.9000000E+05  5.7921745E-11
  4.0000000E+05  5.1734844E-11
  4.1000000E+05  4.6319507E-11
  4.2000000E+05  4.1565869E-11
  4.3000000E+05  3.7381614E-11
  4.4000000E+05  3.3688872E-11
  4.5000000E+05  3.0421722E-11
  4.6000000E+05  2.7524165E-11
  4.7000000E+05  2.4948468E-11
  4.8000000E+05  2.2653819E-11
  5.0000000E+05  1.8772538E-11
  5.1250000E+05  1.6746117E-11
  5.2500000E+05  1.4973582E-11
  5.3750000E+05  1.3418773E-11
  5.5000000E+05  1.2051283E-11
  5.7500000E+05  9.7795589E-12
  5.8750000E+05  8.8351378E-12
  6.0000000E+05  7.9964542E-12
  6.1250000E+05  7.2500536E-12
  6.2500000E+05  6.5843965E-12
  6.3750000E+05  5.9895574E-12
  6.5000000E+05  5.4569753E-12
  6.7500000E+05  4.5499526E-12
  7.0000000E+05  3.8150690E-12
  7.2500000E+05  3.2157191E-12
  7.5000000E+05  2.7238882E-12
  7.7500000E+05  2.3179548E-12
  8.0000000E+05  1.9810994E-12
  8.2500000E+05  1.7001407E-12
  8.5000000E+05  1.4646767E-12
  8.7500000E+05  1.2664458E-12
  9.0000000E+05  1.0988451E-12
  9.2500000E+05  9.5656601E-13
  9.5000000E+05  8.3531706E-13
  9.7500000E+05  7.3161102E-13
  1.0000000E+06  6.4260016E-13
  1.0250000E+06  5.6594817E-13
  1.0500000E+06  4.9972969E-13
  1.0750000E+06  4.4235163E-13
  1.1000000E+06  3.9249054E-13
  1.1250000E+06  3.4904209E-13
  1.1500000E+06  3.1108141E-13
  1.1750000E+06  2.7783111E-13
  1.2000000E+06  2.4863563E-13
  1.2250000E+06  2.2294026E-13
  1.2500000E+06  2.0027425E-13
  1.2750000E+06  1.8023693E-13
  1.3000000E+06  1.6248629E-13
  1.3250000E+06  1.4672956E-13
  1.3500000E+06  1.3271552E-13
  1.3750000E+06  1.2022805E-13
  1.4000000E+06  1.0908067E-13
  1.4250000E+06  9.9112101E-14
  1.4500000E+06  9.0182545E-14
  1.5000000E+06  7.4970353E-14
  1.5500000E+06  6.2647869E-14
  1.6000000E+06  5.2606825E-14
  1.6500000E+06  4.4379007E-14
  1.7000000E+06  3.7601437E-14
  1.7500000E+06  3.1991002E-14
  1.8000000E+06  2.7325076E-14
  1.8500000E+06  2.3427437E-14
  1.9000000E+06  2.0157690E-14
  1.9500000E+06  1.7403000E-14
  2.0000000E+06  1.5072736E-14
  2.0500000E+06  1.3093896E-14
  2.1000000E+06  1.1407364E-14
  2.1500000E+06  9.9655316E-15
  2.2000000E+06  8.7298455E-15
  2.2500000E+06  7.6682372E-15
  2.3000000E+06  6.7539374E-15
  
  
#  76  13  N4  EION =  2.950000000E+02 eV   286
#  S(0) = 2.938239E+00
  2.8710729E+00  0.0000000E+00
  2.8710729E+02  0.0000000E+00
  2.8710729E+02  1.6839567E-03
  2.9500000E+02  1.6839567E-03
  2.9500297E+02  1.6839567E-03
  2.9525282E+02  1.6658889E-03
  2.9550267E+02  1.6486685E-03
  2.9575252E+02  1.6322403E-03
  2.9600237E+02  1.6165537E-03
  2.9650208E+02  1.5872238E-03
  2.9700178E+02  1.5603506E-03
  2.9800119E+02  1.5129001E-03
  2.9900059E+02  1.4724215E-03
  3.0000000E+02  1.4375908E-03
  3.0250000E+02  1.3690709E-03
  3.0500000E+02  1.3190663E-03
  3.0750000E+02  1.2805290E-03
  3.0875000E+02  1.2639943E-03
  3.1000000E+02  1.2486948E-03
  3.1250000E+02  1.2207494E-03
  3.1500000E+02  1.1955538E-03
  3.1750000E+02  1.1729578E-03
  3.2000000E+02  1.1530974E-03
  3.3000000E+02  1.1006748E-03
  3.4000000E+02  1.0851440E-03
  3.5000000E+02  1.0985667E-03
  3.6000000E+02  1.1333491E-03
  3.7000000E+02  1.1835334E-03
  3.8000000E+02  1.2456350E-03
  4.0000000E+02  1.3940796E-03
  4.1000000E+02  1.4732494E-03
  4.2000000E+02  1.5509322E-03
  4.3000000E+02  1.6248437E-03
  4.4000000E+02  1.6939507E-03
  4.6000000E+02  1.8181909E-03
  4.8000000E+02  1.9259787E-03
  5.0000000E+02  2.0170251E-03
  5.2500000E+02  2.1044119E-03
  5.5000000E+02  2.1638081E-03
  5.7500000E+02  2.2012098E-03
  6.0000000E+02  2.2213353E-03
  6.5000000E+02  2.2176362E-03
  6.7500000E+02  2.1978894E-03
  7.0000000E+02  2.1699381E-03
  7.2500000E+02  2.1360737E-03
  7.5000000E+02  2.0975684E-03
  8.0000000E+02  2.0090436E-03
  8.5000000E+02  1.9118082E-03
  9.0000000E+02  1.8119771E-03
  9.5000000E+02  1.7124903E-03
  1.0000000E+03  1.6147245E-03
  1.0500000E+03  1.5206319E-03
  1.1000000E+03  1.4313113E-03
  1.1500000E+03  1.3465884E-03
  1.2000000E+03  1.2665361E-03
  1.2500000E+03  1.1914856E-03
  1.3000000E+03  1.1213631E-03
  1.3500000E+03  1.0557759E-03
  1.4000000E+03  9.9440675E-04
  1.4500000E+03  9.3710008E-04
  1.5000000E+03  8.8368348E-04
  1.6000000E+03  7.8746777E-04
  1.7000000E+03  7.0360346E-04
  1.8000000E+03  6.3038710E-04
  1.9000000E+03  5.6637162E-04
  2.0000000E+03  5.1026834E-04
  2.1000000E+03  4.6095875E-04
  2.2000000E+03  4.1748266E-04
  2.3000000E+03  3.7903656E-04
  2.4000000E+03  3.4494760E-04
  2.5000000E+03  3.1464201E-04
  2.6000000E+03  2.8762928E-04
  2.7000000E+03  2.6348980E-04
  2.8000000E+03  2.4186373E-04
  2.9000000E+03  2.2244186E-04
  3.0000000E+03  2.0495827E-04
  3.1000000E+03  1.8918370E-04
  3.2000000E+03  1.7491990E-04
  3.4000000E+03  1.5025955E-04
  3.6000000E+03  1.2985253E-04
  3.8000000E+03  1.1284027E-04
  4.0000000E+03  9.8560695E-05
  4.2000000E+03  8.6498466E-05
  4.4000000E+03  7.6248832E-05
  4.6000000E+03  6.7491272E-05
  4.8000000E+03  5.9969945E-05
  5.0000000E+03  5.3479137E-05
  5.2500000E+03  4.6564080E-05
  5.5000000E+03  4.0741761E-05
  5.7500000E+03  3.5809444E-05
  6.0000000E+03  3.1607243E-05
  6.5000000E+03  2.4910090E-05
  6.7500000E+03  2.2231266E-05
  7.0000000E+03  1.9904870E-05
  7.2500000E+03  1.7876306E-05
  7.5000000E+03  1.6100606E-05
  7.7500000E+03  1.4540593E-05
  8.0000000E+03  1.3165366E-05
  8.2500000E+03  1.1949126E-05
  8.5000000E+03  1.0870209E-05
  9.0000000E+03  9.0540245E-06
  9.5000000E+03  7.6012502E-06
  1.0000000E+04  6.4277161E-06
  1.0500000E+04  5.4712730E-06
  1.1000000E+04  4.6854011E-06
  1.1500000E+04  4.0348418E-06
  1.2000000E+04  3.4925751E-06
  1.2500000E+04  3.0376869E-06
  1.3000000E+04  2.6538396E-06
  1.3500000E+04  2.3281567E-06
  1.4000000E+04  2.0504061E-06
  1.4500000E+04  1.8123974E-06
  1.5000000E+04  1.6075271E-06
  1.5500000E+04  1.4304360E-06
  1.6000000E+04  1.2767484E-06
  1.6500000E+04  1.1428711E-06
  1.7000000E+04  1.0258365E-06
  1.7500000E+04  9.2318211E-07
  1.8000000E+04  8.3285393E-07
  1.8500000E+04  7.5313130E-07
  1.9000000E+04  6.8256634E-07
  1.9500000E+04  6.1993571E-07
  2.0000000E+04  5.6420168E-07
  2.0500000E+04  5.1448077E-07
  2.1000000E+04  4.7001817E-07
  2.2000000E+04  3.9437011E-07
  2.3000000E+04  3.3308432E-07
  2.4000000E+04  2.8303863E-07
  2.5000000E+04  2.4187087E-07
  2.6000000E+04  2.0777493E-07
  2.7000000E+04  1.7935695E-07
  2.8000000E+04  1.5553143E-07
  2.9000000E+04  1.3544593E-07
  3.0000000E+04  1.1842586E-07
  3.1000000E+04  1.0393352E-07
  3.2000000E+04  9.1537348E-08
  3.3000000E+04  8.0888707E-08
  3.4000000E+04  7.1704271E-08
  3.5000000E+04  6.3752485E-08
  3.6000000E+04  5.6843081E-08
  3.7000000E+04  5.0818879E-08
  3.8000000E+04  4.5549407E-08
  3.9000000E+04  4.0925884E-08
  4.0000000E+04  3.6857227E-08
  4.1000000E+04  3.3266830E-08
  4.2000000E+04  3.0090004E-08
  4.3000000E+04  2.7271928E-08
  4.4000000E+04  2.4765985E-08
  4.6000000E+04  2.0537080E-08
  4.8000000E+04  1.7148314E-08
  5.0000000E+04  1.4410601E-08
  5.1250000E+04  1.2965582E-08
  5.2500000E+04  1.1691374E-08
  5.3750000E+04  1.0564805E-08
  5.5000000E+04  9.5662410E-09
  5.7500000E+04  7.8887756E-09
  5.8750000E+04  7.1834327E-09
  6.0000000E+04  6.5524825E-09
  6.2500000E+04  5.4789287E-09
  6.5000000E+04  4.6096699E-09
  6.7500000E+04  3.9006904E-09
  7.0000000E+04  3.3185101E-09
  7.2500000E+04  2.8374239E-09
  7.5000000E+04  2.4375220E-09
  7.7500000E+04  2.1032592E-09
  8.0000000E+04  1.8224071E-09
  8.2500000E+04  1.5852746E-09
  8.5000000E+04  1.3841296E-09
  8.7500000E+04  1.2127650E-09
  9.0000000E+04  1.0661682E-09
  9.2500000E+04  9.4026763E-10
  9.5000000E+04  8.3173841E-10
  9.7500000E+04  7.3785203E-10
  1.0000000E+05  6.5635847E-10
  1.0250000E+05  5.8539399E-10
  1.0500000E+05  5.2340814E-10
  1.0750000E+05  4.6910568E-10
  1.1000000E+05  4.2140022E-10
  1.1250000E+05  3.7937717E-10
  1.1500000E+05  3.4226391E-10
  1.1750000E+05  3.0940546E-10
  1.2000000E+05  2.8024472E-10
  1.2250000E+05  2.5430628E-10
  1.2500000E+05  2.3118323E-10
  1.3000000E+05  1.9203470E-10
  1.3500000E+05  1.6054437E-10
  1.4000000E+05  1.3502428E-10
  1.4500000E+05  1.1419805E-10
  1.5000000E+05  9.7091364E-11
  1.5500000E+05  8.2954012E-11
  1.6000000E+05  7.1203568E-11
  1.6500000E+05  6.1384340E-11
  1.7000000E+05  5.3137205E-11
  1.7500000E+05  4.6177224E-11
  1.8000000E+05  4.0276856E-11
  1.8500000E+05  3.5253282E-11
  1.9000000E+05  3.0958770E-11
  1.9500000E+05  2.7273292E-11
  2.0000000E+05  2.4098828E-11
  2.0500000E+05  2.1354929E-11
  2.1000000E+05  1.8975258E-11
  2.1500000E+05  1.6904872E-11
  2.2000000E+05  1.5098068E-11
  2.2500000E+05  1.3516678E-11
  2.3000000E+05  1.2128701E-11
  2.3500000E+05  1.0907213E-11
  2.4000000E+05  9.8294739E-12
  2.4500000E+05  8.8762114E-12
  2.5000000E+05  8.0310414E-12
  2.6000000E+05  6.6111102E-12
  2.7000000E+05  5.4802710E-12
  2.8000000E+05  4.5723861E-12
  2.9000000E+05  3.8380086E-12
  3.0000000E+05  3.2398066E-12
  3.1000000E+05  2.7493276E-12
  3.2000000E+05  2.3446958E-12
  3.3000000E+05  2.0089553E-12
  3.4000000E+05  1.7288613E-12
  3.5000000E+05  1.4939917E-12
  3.6000000E+05  1.2960898E-12
  3.7000000E+05  1.1285731E-12
  3.8000000E+05  9.8616128E-13
  3.9000000E+05  8.6459383E-13
  4.0000000E+05  7.6041419E-13
  4.1000000E+05  6.7080370E-13
  4.2000000E+05  5.9345239E-13
  4.3000000E+05  5.2645811E-13
  4.4000000E+05  4.6824726E-13
  4.5000000E+05  4.1751271E-13
  4.6000000E+05  3.7316429E-13
  4.7000000E+05  3.3428915E-13
  4.8000000E+05  3.0012003E-13
  5.0000000E+05  2.4340978E-13
  5.1250000E+05  2.1439487E-13
  5.2500000E+05  1.8938288E-13
  5.3750000E+05  1.6774844E-13
  5.5000000E+05  1.4897492E-13
  5.6250000E+05  1.3263367E-13
  5.7500000E+05  1.1836761E-13
  5.8750000E+05  1.0587806E-13
  6.0000000E+05  9.4914257E-14
  6.1250000E+05  8.5264846E-14
  6.2500000E+05  7.6751084E-14
  6.3750000E+05  6.9221355E-14
  6.5000000E+05  6.2546634E-14
  6.6250000E+05  5.6616778E-14
  6.7500000E+05  5.1337485E-14
  7.0000000E+05  4.2417973E-14
  7.2500000E+05  3.5265327E-14
  7.5000000E+05  2.9488143E-14
  7.7500000E+05  2.4790499E-14
  8.0000000E+05  2.0946627E-14
  8.2500000E+05  1.7782807E-14
  8.5000000E+05  1.5164296E-14
  8.7500000E+05  1.2985810E-14
  9.0000000E+05  1.1164498E-14
  9.2500000E+05  9.6347307E-15
  9.5000000E+05  8.3441978E-15
  9.7500000E+05  7.2509665E-15
  1.0000000E+06  6.3212327E-15
  1.0250000E+06  5.5275890E-15
  1.0500000E+06  4.8477036E-15
  1.0750000E+06  4.2632933E-15
  1.1000000E+06  3.7593222E-15
  1.1250000E+06  3.3233716E-15
  1.1500000E+06  2.9451429E-15
  1.1750000E+06  2.6160621E-15
  1.2000000E+06  2.3289637E-15
  1.2250000E+06  2.0778382E-15
  1.2500000E+06  1.8576277E-15
  1.2750000E+06  1.6640614E-15
  1.3000000E+06  1.4935213E-15
  1.3250000E+06  1.3429332E-15
  1.3500000E+06  1.2096781E-15
  1.3750000E+06  1.0915198E-15
  1.4000000E+06  9.8654162E-16
  1.4250000E+06  8.9309580E-16
  1.4500000E+06  8.0976206E-16
  1.5000000E+06  6.6868740E-16
  1.5500000E+06  5.5532144E-16
  1.6000000E+06  4.6360539E-16
  1.6500000E+06  3.8893573E-16
  1.7000000E+06  3.2778933E-16
  1.7500000E+06  2.7747645E-16
  1.8000000E+06  2.3590520E-16
  1.8500000E+06  2.0141534E-16
  
  
#  76  14  N5  EION =  2.800000000E+02 eV   287
#  S(0) = 4.435062E+00
  2.7389855E+00  0.0000000E+00
  2.7389855E+02  0.0000000E+00
  2.7389855E+02  2.3315462E-03
  2.8000000E+02  2.3315462E-03
  2.8000282E+02  2.3315462E-03
  2.8050268E+02  2.2973856E-03
  2.8100254E+02  2.2652948E-03
  2.8150239E+02  2.2350875E-03
  2.8200225E+02  2.2066005E-03
  2.8300197E+02  2.1542334E-03
  2.8400169E+02  2.1072419E-03
  2.8600113E+02  2.0265036E-03
  2.8800056E+02  1.9597296E-03
  2.9000000E+02  1.9033961E-03
  2.9250000E+02  1.8434300E-03
  2.9500000E+02  1.7915108E-03
  2.9750000E+02  1.7456315E-03
  3.0000000E+02  1.7053599E-03
  3.0500000E+02  1.6426346E-03
  3.1000000E+02  1.6037130E-03
  3.2000000E+02  1.5865567E-03
  3.3000000E+02  1.6306869E-03
  3.3500000E+02  1.6688187E-03
  3.4000000E+02  1.7143328E-03
  3.4500000E+02  1.7653617E-03
  3.5000000E+02  1.8206556E-03
  3.6000000E+02  1.9413727E-03
  3.8000000E+02  2.2127193E-03
  3.9000000E+02  2.3550135E-03
  4.0000000E+02  2.4943462E-03
  4.1000000E+02  2.6261849E-03
  4.2000000E+02  2.7481114E-03
  4.4000000E+02  2.9615804E-03
  4.6000000E+02  3.1402449E-03
  4.8000000E+02  3.2874286E-03
  5.0000000E+02  3.4016606E-03
  5.2500000E+02  3.4990561E-03
  5.5000000E+02  3.5552980E-03
  5.7500000E+02  3.5808652E-03
  6.0000000E+02  3.5812594E-03
  6.5000000E+02  3.5186114E-03
  6.7500000E+02  3.4641606E-03
  7.0000000E+02  3.4004933E-03
  7.2500000E+02  3.3297670E-03
  7.5000000E+02  3.2533631E-03
  8.0000000E+02  3.0885322E-03
  8.5000000E+02  2.9170437E-03
  9.0000000E+02  2.7472863E-03
  9.5000000E+02  2.5810820E-03
  1.0000000E+03  2.4213632E-03
  1.0500000E+03  2.2701288E-03
  1.1000000E+03  2.1276541E-03
  1.1500000E+03  1.9940095E-03
  1.2000000E+03  1.8691513E-03
  1.2500000E+03  1.7527961E-03
  1.3000000E+03  1.6445261E-03
  1.3500000E+03  1.5438842E-03
  1.4000000E+03  1.4504025E-03
  1.4500000E+03  1.3635924E-03
  1.5000000E+03  1.2829392E-03
  1.6000000E+03  1.1382074E-03
  1.7000000E+03  1.0129688E-03
  1.8000000E+03  9.0442956E-04
  1.9000000E+03  8.0999278E-04
  2.0000000E+03  7.2753261E-04
  2.1000000E+03  6.5532993E-04
  2.2000000E+03  5.9192327E-04
  2.3000000E+03  5.3607050E-04
  2.4000000E+03  4.8672054E-04
  2.5000000E+03  4.4298239E-04
  2.6000000E+03  4.0410329E-04
  2.7000000E+03  3.6944685E-04
  2.8000000E+03  3.3847192E-04
  2.9000000E+03  3.1071639E-04
  3.0000000E+03  2.8578457E-04
  3.1000000E+03  2.6333634E-04
  3.2000000E+03  2.4307842E-04
  3.4000000E+03  2.0815255E-04
  3.6000000E+03  1.7935294E-04
  3.8000000E+03  1.5542310E-04
  4.0000000E+03  1.3539863E-04
  4.2000000E+03  1.1853204E-04
  4.4000000E+03  1.0423861E-04
  4.6000000E+03  9.2056961E-05
  4.8000000E+03  8.1620094E-05
  5.0000000E+03  7.2633855E-05
  5.2500000E+03  6.3083609E-05
  5.5000000E+03  5.5063492E-05
  5.7500000E+03  4.8286316E-05
  6.0000000E+03  4.2526289E-05
  6.5000000E+03  3.3377068E-05
  6.7500000E+03  2.9729402E-05
  7.0000000E+03  2.6567891E-05
  7.2500000E+03  2.3816360E-05
  7.5000000E+03  2.1412295E-05
  7.7500000E+03  1.9304088E-05
  8.0000000E+03  1.7448910E-05
  8.2500000E+03  1.5811034E-05
  8.5000000E+03  1.4360507E-05
  9.0000000E+03  1.1924471E-05
  9.5000000E+03  9.9817895E-06
  1.0000000E+04  8.4170782E-06
  1.0500000E+04  7.1453575E-06
  1.1000000E+04  6.1031956E-06
  1.1500000E+04  5.2426602E-06
  1.2000000E+04  4.5271212E-06
  1.2500000E+04  3.9282972E-06
  1.3000000E+04  3.4241427E-06
  1.3500000E+04  2.9973235E-06
  1.4000000E+04  2.6340989E-06
  1.4500000E+04  2.3234908E-06
  1.5000000E+04  2.0566670E-06
  1.5500000E+04  1.8264751E-06
  1.6000000E+04  1.6270859E-06
  1.6500000E+04  1.4537210E-06
  1.7000000E+04  1.3024422E-06
  1.7500000E+04  1.1699869E-06
  1.8000000E+04  1.0536386E-06
  1.8500000E+04  9.5112555E-07
  1.9000000E+04  8.6053903E-07
  2.0000000E+04  7.0895247E-07
  2.1000000E+04  5.8871313E-07
  2.2000000E+04  4.9242898E-07
  2.3000000E+04  4.1465292E-07
  2.4000000E+04  3.5132098E-07
  2.5000000E+04  2.9936636E-07
  2.6000000E+04  2.5645107E-07
  2.7000000E+04  2.2077488E-07
  2.8000000E+04  1.9093925E-07
  2.9000000E+04  1.6584876E-07
  3.0000000E+04  1.4463848E-07
  3.1000000E+04  1.2662048E-07
  3.2000000E+04  1.1124384E-07
  3.3000000E+04  9.8064510E-08
  3.4000000E+04  8.6722402E-08
  3.5000000E+04  7.6923772E-08
  3.6000000E+04  6.8427687E-08
  3.7000000E+04  6.1035543E-08
  3.8000000E+04  5.4582836E-08
  3.9000000E+04  4.8932636E-08
  4.0000000E+04  4.3970462E-08
  4.1000000E+04  3.9600211E-08
  4.2000000E+04  3.5740903E-08
  4.3000000E+04  3.2324029E-08
  4.4000000E+04  2.9291412E-08
  4.6000000E+04  2.4187865E-08
  4.8000000E+04  2.0113326E-08
  5.0000000E+04  1.6833530E-08
  5.1250000E+04  1.5107479E-08
  5.2500000E+04  1.3588808E-08
  5.3750000E+04  1.2249025E-08
  5.5000000E+04  1.1064029E-08
  5.7500000E+04  9.0796165E-09
  5.8750000E+04  8.2478919E-09
  6.0000000E+04  7.5054341E-09
  6.2500000E+04  6.2459702E-09
  6.5000000E+04  5.2303163E-09
  6.7500000E+04  4.4052506E-09
  7.0000000E+04  3.7304227E-09
  7.2500000E+04  3.1749539E-09
  7.5000000E+04  2.7150096E-09
  7.7500000E+04  2.3320388E-09
  8.0000000E+04  2.0114891E-09
  8.2500000E+04  1.7418642E-09
  8.5000000E+04  1.5140218E-09
  8.7500000E+04  1.3206431E-09
  9.0000000E+04  1.1558336E-09
  9.2500000E+04  1.0148196E-09
  9.5000000E+04  8.9371413E-10
  9.7500000E+04  7.8933649E-10
  1.0000000E+05  6.9907128E-10
  1.0250000E+05  6.2075803E-10
  1.0500000E+05  5.5260400E-10
  1.0750000E+05  4.9311582E-10
  1.1000000E+05  4.4104471E-10
  1.1250000E+05  3.9534246E-10
  1.1500000E+05  3.5512590E-10
  1.1750000E+05  3.1964819E-10
  1.2000000E+05  2.8827588E-10
  1.2250000E+05  2.6047000E-10
  1.2500000E+05  2.3577056E-10
  1.3000000E+05  1.9417160E-10
  1.3500000E+05  1.6094637E-10
  1.4000000E+05  1.3420935E-10
  1.4500000E+05  1.1254258E-10
  1.5000000E+05  9.4869501E-11
  1.5500000E+05  8.0365559E-11
  1.6000000E+05  6.8394004E-11
  1.6500000E+05  5.8459278E-11
  1.7000000E+05  5.0172876E-11
  1.7500000E+05  4.3228140E-11
  1.8000000E+05  3.7381442E-11
  1.8500000E+05  3.2438062E-11
  1.9000000E+05  2.8241469E-11
  1.9500000E+05  2.4665113E-11
  2.0000000E+05  2.1606150E-11
  2.0500000E+05  1.8980599E-11
  2.1000000E+05  1.6719568E-11
  2.1500000E+05  1.4766276E-11
  2.2000000E+05  1.3073723E-11
  2.2500000E+05  1.1602850E-11
  2.3000000E+05  1.0321070E-11
  2.3500000E+05  9.2010975E-12
  2.4000000E+05  8.2200024E-12
  2.4500000E+05  7.3584520E-12
  2.5000000E+05  6.6000923E-12
  2.6000000E+05  5.3394984E-12
  2.7000000E+05  4.3500203E-12
  2.8000000E+05  3.5670920E-12
  2.9000000E+05  2.9429451E-12
  3.0000000E+05  2.4418773E-12
  3.1000000E+05  2.0369665E-12
  3.2000000E+05  1.7077385E-12
  3.3000000E+05  1.4384925E-12
  3.4000000E+05  1.2170949E-12
  3.5000000E+05  1.0341033E-12
  3.6000000E+05  8.8211888E-13
  3.7000000E+05  7.5530625E-13
  3.8000000E+05  6.4903494E-13
  3.9000000E+05  5.5960920E-13
  4.0000000E+05  4.8406299E-13
  4.1000000E+05  4.2000367E-13
  4.2000000E+05  3.6549167E-13
  4.3000000E+05  3.1894687E-13
  4.4000000E+05  2.7907618E-13
  4.5000000E+05  2.4481684E-13
  4.6000000E+05  2.1529189E-13
  4.7000000E+05  1.8977485E-13
  4.8000000E+05  1.6766161E-13
  5.0000000E+05  1.3171188E-13
  5.1250000E+05  1.1374078E-13
  5.2500000E+05  9.8517692E-14
  5.3750000E+05  8.5577829E-14
  5.5000000E+05  7.4542398E-14
  5.6250000E+05  6.5101365E-14
  5.7500000E+05  5.6999927E-14
  5.8750000E+05  5.0027861E-14
  6.0000000E+05  4.4011045E-14
  6.1250000E+05  3.8804730E-14
  6.2500000E+05  3.4288167E-14
  6.3750000E+05  3.0360294E-14
  6.5000000E+05  2.6936253E-14
  6.6250000E+05  2.3944572E-14
  6.7500000E+05  2.1324878E-14
  6.8750000E+05  1.9026022E-14
  7.0000000E+05  1.7004553E-14
  7.1250000E+05  1.5223459E-14
  7.2500000E+05  1.3651137E-14
  7.5000000E+05  1.1028413E-14
  7.7500000E+05  8.9625352E-15
  8.0000000E+05  7.3243755E-15
  8.2500000E+05  6.0171880E-15
  8.5000000E+05  4.9678973E-15
  8.7500000E+05  4.1208901E-15
  9.0000000E+05  3.4335365E-15
  9.2500000E+05  2.8729336E-15
  9.5000000E+05  2.4135214E-15
  9.7500000E+05  2.0353241E-15
  1.0000000E+06  1.7226393E-15
  1.0250000E+06  1.4630552E-15
  1.0500000E+06  1.2467107E-15
  1.0750000E+06  1.0657296E-15
  1.1000000E+06  9.1379024E-16
  1.1250000E+06  7.8579566E-16
  1.1500000E+06  6.7761835E-16
  1.1750000E+06  5.8590166E-16
  1.2000000E+06  5.0790537E-16
  1.2250000E+06  4.4138397E-16
  1.2500000E+06  3.8449054E-16
  1.2750000E+06  3.3570067E-16
  1.3000000E+06  2.9375301E-16
  1.3250000E+06  2.5759954E-16
  1.3500000E+06  2.2636594E-16
  1.3750000E+06  1.9932066E-16
  1.4000000E+06  1.7584985E-16
  1.4250000E+06  1.5543702E-16
  1.4500000E+06  1.3764519E-16
  1.4750000E+06  1.2210420E-16
  1.5000000E+06  1.0850100E-16
  1.5250000E+06  9.6570105E-17
  1.5500000E+06  8.6085748E-17
  1.5750000E+06  7.6855449E-17
  1.6000000E+06  6.8714827E-17
  1.6250000E+06  6.1524836E-17
  1.6500000E+06  5.5166557E-17
  1.7000000E+06  4.4545524E-17
  1.7500000E+06  3.6176731E-17
  
  
#  76  17  O1  EION =  9.200000000E+01 eV   255
#  S(0) = 3.907223E-01
  8.4088241E-01  0.0000000E+00
  8.4088241E+01  0.0000000E+00
  8.4088241E+01  6.5169702E-04
  9.2000000E+01  6.5169702E-04
  9.2002721E+01  6.5169702E-04
  9.2202653E+01  6.4655046E-04
  9.2402585E+01  6.4163060E-04
  9.2602517E+01  6.3692590E-04
  9.2802449E+01  6.3242557E-04
  9.3202313E+01  6.2399823E-04
  9.3602177E+01  6.1627510E-04
  9.4401905E+01  6.0269050E-04
  9.5201633E+01  5.9123923E-04
  9.6801088E+01  5.7344326E-04
  9.8400544E+01  5.6089573E-04
  1.0000000E+02  5.5227318E-04
  1.0125000E+02  5.4766195E-04
  1.0250000E+02  5.4455206E-04
  1.0375000E+02  5.4268280E-04
  1.0500000E+02  5.4184315E-04
  1.0750000E+02  5.4258759E-04
  1.1000000E+02  5.4570913E-04
  1.1250000E+02  5.5042936E-04
  1.1500000E+02  5.5616686E-04
  1.1750000E+02  5.6247726E-04
  1.2000000E+02  5.6901667E-04
  1.2500000E+02  5.8178054E-04
  1.3000000E+02  5.9300842E-04
  1.3500000E+02  6.0194643E-04
  1.4000000E+02  6.0832699E-04
  1.4500000E+02  6.1220977E-04
  1.5000000E+02  6.1385175E-04
  1.6000000E+02  6.1184204E-04
  1.6500000E+02  6.0890429E-04
  1.7000000E+02  6.0508472E-04
  1.7500000E+02  6.0061038E-04
  1.8000000E+02  5.9564996E-04
  1.9000000E+02  5.8468635E-04
  2.0000000E+02  5.7267677E-04
  2.1000000E+02  5.5977049E-04
  2.2000000E+02  5.4603217E-04
  2.3000000E+02  5.3158831E-04
  2.4000000E+02  5.1664073E-04
  2.5000000E+02  5.0145677E-04
  2.6000000E+02  4.8630019E-04
  2.7000000E+02  4.7140121E-04
  2.8000000E+02  4.5691332E-04
  2.9000000E+02  4.4293171E-04
  3.0000000E+02  4.2948121E-04
  3.1000000E+02  4.1654558E-04
  3.2000000E+02  4.0409710E-04
  3.4000000E+02  3.8049165E-04
  3.6000000E+02  3.5844858E-04
  3.8000000E+02  3.3791151E-04
  4.0000000E+02  3.1891677E-04
  4.2000000E+02  3.0145236E-04
  4.4000000E+02  2.8541767E-04
  4.6000000E+02  2.7066565E-04
  4.8000000E+02  2.5701629E-04
  5.0000000E+02  2.4433575E-04
  5.2500000E+02  2.2972118E-04
  5.5000000E+02  2.1636111E-04
  5.7500000E+02  2.0416831E-04
  6.0000000E+02  1.9304391E-04
  6.5000000E+02  1.7346629E-04
  6.7500000E+02  1.6479856E-04
  7.0000000E+02  1.5677544E-04
  7.2500000E+02  1.4933578E-04
  7.5000000E+02  1.4243364E-04
  8.0000000E+02  1.3007676E-04
  8.2500000E+02  1.2453083E-04
  8.5000000E+02  1.1934536E-04
  8.7500000E+02  1.1448300E-04
  9.0000000E+02  1.0991802E-04
  9.5000000E+02  1.0160348E-04
  1.0000000E+03  9.4251704E-05
  1.0500000E+03  8.7706913E-05
  1.1000000E+03  8.1841315E-05
  1.1500000E+03  7.6565466E-05
  1.2000000E+03  7.1807593E-05
  1.2500000E+03  6.7500707E-05
  1.3000000E+03  6.3584086E-05
  1.3500000E+03  6.0008033E-05
  1.4000000E+03  5.6734393E-05
  1.4500000E+03  5.3731310E-05
  1.5000000E+03  5.0970420E-05
  1.6000000E+03  4.6071318E-05
  1.7000000E+03  4.1861960E-05
  1.8000000E+03  3.8216400E-05
  1.9000000E+03  3.5038375E-05
  2.0000000E+03  3.2249685E-05
  2.1000000E+03  2.9787613E-05
  2.2000000E+03  2.7601792E-05
  2.3000000E+03  2.5651388E-05
  2.4000000E+03  2.3903143E-05
  2.5000000E+03  2.2329704E-05
  2.6000000E+03  2.0908245E-05
  2.7000000E+03  1.9619573E-05
  2.8000000E+03  1.8447459E-05
  2.9000000E+03  1.7378104E-05
  3.0000000E+03  1.6399703E-05
  3.1000000E+03  1.5502116E-05
  3.2000000E+03  1.4676589E-05
  3.4000000E+03  1.3212348E-05
  3.6000000E+03  1.1957188E-05
  3.8000000E+03  1.0872841E-05
  4.0000000E+03  9.9294811E-06
  4.2000000E+03  9.1035522E-06
  4.4000000E+03  8.3762410E-06
  4.6000000E+03  7.7323772E-06
  4.8000000E+03  7.1596137E-06
  5.0000000E+03  6.6478172E-06
  5.2500000E+03  6.0811687E-06
  5.5000000E+03  5.5833958E-06
  5.7500000E+03  5.1437420E-06
  6.0000000E+03  4.7534810E-06
  6.5000000E+03  4.0938275E-06
  6.7500000E+03  3.8136608E-06
  7.0000000E+03  3.5608804E-06
  7.2500000E+03  3.3320343E-06
  7.5000000E+03  3.1241910E-06
  8.0000000E+03  2.7618952E-06
  8.5000000E+03  2.4580351E-06
  9.0000000E+03  2.2007378E-06
  9.5000000E+03  1.9809791E-06
  1.0000000E+04  1.7918099E-06
  1.0500000E+04  1.6278233E-06
  1.1000000E+04  1.4847602E-06
  1.1500000E+04  1.3592236E-06
  1.2000000E+04  1.2484741E-06
  1.2500000E+04  1.1502877E-06
  1.3000000E+04  1.0628440E-06
  1.3500000E+04  9.8464081E-07
  1.4000000E+04  9.1443004E-07
  1.4500000E+04  8.5116736E-07
  1.5000000E+04  7.9397359E-07
  1.5500000E+04  7.4210427E-07
  1.6000000E+04  6.9492558E-07
  1.6500000E+04  6.5189518E-07
  1.7000000E+04  6.1254678E-07
  1.8000000E+04  5.4333848E-07
  1.9000000E+04  4.8467242E-07
  2.0000000E+04  4.3454280E-07
  2.1000000E+04  3.9139781E-07
  2.2000000E+04  3.5402136E-07
  2.3000000E+04  3.2144890E-07
  2.4000000E+04  2.9290757E-07
  2.5000000E+04  2.6777268E-07
  2.6000000E+04  2.4553516E-07
  2.7000000E+04  2.2577677E-07
  2.8000000E+04  2.0815136E-07
  2.9000000E+04  1.9237038E-07
  3.0000000E+04  1.7819190E-07
  3.1000000E+04  1.6541195E-07
  3.2000000E+04  1.5385760E-07
  3.3000000E+04  1.4338148E-07
  3.4000000E+04  1.3385745E-07
  3.5000000E+04  1.2517706E-07
  3.6000000E+04  1.1724663E-07
  3.8000000E+04  1.0332123E-07
  4.0000000E+04  9.1548810E-08
  4.2000000E+04  8.1521217E-08
  4.4000000E+04  7.2921347E-08
  4.6000000E+04  6.5499815E-08
  4.8000000E+04  5.9058449E-08
  5.0000000E+04  5.3438371E-08
  5.2500000E+04  4.7374994E-08
  5.5000000E+04  4.2195982E-08
  5.7500000E+04  3.7744418E-08
  5.8750000E+04  3.5751518E-08
  6.0000000E+04  3.3895937E-08
  6.2500000E+04  3.0551076E-08
  6.5000000E+04  2.7629609E-08
  6.7500000E+04  2.5066301E-08
  7.0000000E+04  2.2807702E-08
  7.2500000E+04  2.0809722E-08
  7.5000000E+04  1.9035757E-08
  7.7500000E+04  1.7455237E-08
  8.0000000E+04  1.6042489E-08
  8.2500000E+04  1.4775839E-08
  8.5000000E+04  1.3636901E-08
  8.7500000E+04  1.2610010E-08
  9.0000000E+04  1.1681762E-08
  9.2500000E+04  1.0840640E-08
  9.5000000E+04  1.0076708E-08
  1.0000000E+05  8.7471137E-09
  1.0500000E+05  7.6366823E-09
  1.1000000E+05  6.7023770E-09
  1.1500000E+05  5.9109019E-09
  1.2000000E+05  5.2362228E-09
  1.2500000E+05  4.6577808E-09
  1.3000000E+05  4.1591986E-09
  1.3500000E+05  3.7273192E-09
  1.4000000E+05  3.3514900E-09
  1.4500000E+05  3.0230269E-09
  1.5000000E+05  2.7348022E-09
  1.5500000E+05  2.4809285E-09
  1.6000000E+05  2.2565158E-09
  1.6500000E+05  2.0574807E-09
  1.7000000E+05  1.8803945E-09
  1.7500000E+05  1.7223650E-09
  1.8000000E+05  1.5809416E-09
  1.8500000E+05  1.4540389E-09
  1.9000000E+05  1.3398747E-09
  1.9500000E+05  1.2369205E-09
  2.0000000E+05  1.1438602E-09
  2.0500000E+05  1.0595574E-09
  2.1000000E+05  9.8302651E-10
  2.1500000E+05  9.1341090E-10
  2.2000000E+05  8.4996322E-10
  2.2500000E+05  7.9203013E-10
  2.3000000E+05  7.3903865E-10
  2.4000000E+05  6.4592412E-10
  2.5000000E+05  5.6725589E-10
  2.6000000E+05  5.0039457E-10
  2.7000000E+05  4.4325143E-10
  2.8000000E+05  3.9416039E-10
  2.9000000E+05  3.5178272E-10
  3.0000000E+05  3.1503471E-10
  3.1000000E+05  2.8303296E-10
  3.2000000E+05  2.5505297E-10
  3.3000000E+05  2.3049705E-10
  3.4000000E+05  2.0886943E-10
  3.5000000E+05  1.8975669E-10
  3.6000000E+05  1.7281219E-10
  3.7000000E+05  1.5774415E-10
  3.8000000E+05  1.4430595E-10
  3.9000000E+05  1.3228830E-10
  4.0000000E+05  1.2151296E-10
  4.1000000E+05  1.1182745E-10
  4.2000000E+05  1.0310088E-10
  4.3000000E+05  9.5220467E-11
  4.4000000E+05  8.8088697E-11
  4.5000000E+05  8.1620956E-11
  4.6000000E+05  7.5743649E-11
  4.7000000E+05  7.0392601E-11
  4.8000000E+05  6.5511700E-11
  5.0000000E+05  5.6969466E-11
  5.1250000E+05  5.2340067E-11
  5.2500000E+05  4.8176679E-11
  5.3750000E+05  4.4423583E-11
  5.5000000E+05  4.1032743E-11
  5.7500000E+05  3.5177145E-11
  5.8750000E+05  3.2644969E-11
  6.0000000E+05  3.0338703E-11
  6.2500000E+05  2.6310987E-11
  6.5000000E+05  2.2935173E-11
  6.7500000E+05  2.0087813E-11
  7.0000000E+05  1.7671998E-11
  7.2500000E+05  1.5610616E-11
  7.5000000E+05  1.3842112E-11
  7.7500000E+05  1.2317252E-11
  8.0000000E+05  1.0996936E-11
  8.2500000E+05  9.8499911E-12
  8.5000000E+05  8.8505167E-12
  
  
#  76  18  O2  EION =  6.100000000E+01 eV   290
#  S(0) = 7.708368E-01
  5.8615744E-01  0.0000000E+00
  5.8615744E+01  0.0000000E+00
  5.8615744E+01  1.3176595E-02
  6.1000000E+01  1.3176595E-02
  6.1002721E+01  1.3176595E-02
  6.1083937E+01  1.3242602E-02
  6.1165153E+01  1.3305475E-02
  6.1246369E+01  1.3365326E-02
  6.1327585E+01  1.3422263E-02
  6.1490017E+01  1.3527801E-02
  6.1652449E+01  1.3622859E-02
  6.1977313E+01  1.3784291E-02
  6.2302177E+01  1.3911535E-02
  6.2951905E+01  1.4079680E-02
  6.3601633E+01  1.4154159E-02
  6.4251361E+01  1.4154905E-02
  6.4901088E+01  1.4097024E-02
  6.5550816E+01  1.3992183E-02
  6.6200544E+01  1.3849542E-02
  6.7500000E+01  1.3478697E-02
  6.8750000E+01  1.3046286E-02
  7.0000000E+01  1.2566761E-02
  7.1250000E+01  1.2059233E-02
  7.2500000E+01  1.1537763E-02
  7.3750000E+01  1.1012842E-02
  7.5000000E+01  1.0492330E-02
  7.6250000E+01  9.9820817E-03
  7.7500000E+01  9.4863763E-03
  8.0000000E+01  8.5498107E-03
  8.2500000E+01  7.6963007E-03
  8.5000000E+01  6.9293425E-03
  9.0000000E+01  5.6413110E-03
  9.2500000E+01  5.1068216E-03
  9.5000000E+01  4.6349908E-03
  9.7500000E+01  4.2182211E-03
  1.0000000E+02  3.8495167E-03
  1.0250000E+02  3.5226313E-03
  1.0500000E+02  3.2320892E-03
  1.0750000E+02  2.9731531E-03
  1.1000000E+02  2.7417479E-03
  1.1250000E+02  2.5343855E-03
  1.1500000E+02  2.3480879E-03
  1.1750000E+02  2.1802942E-03
  1.2000000E+02  2.0288288E-03
  1.2250000E+02  1.8918067E-03
  1.2500000E+02  1.7676009E-03
  1.2750000E+02  1.6548193E-03
  1.3000000E+02  1.5522326E-03
  1.3500000E+02  1.3734961E-03
  1.4000000E+02  1.2243092E-03
  1.4500000E+02  1.0991061E-03
  1.5000000E+02  9.9348174E-04
  1.5500000E+02  9.0389071E-04
  1.6000000E+02  8.2748480E-04
  1.6500000E+02  7.6195302E-04
  1.7000000E+02  7.0542216E-04
  1.7500000E+02  6.5638538E-04
  1.8000000E+02  6.1361356E-04
  1.8500000E+02  5.7611412E-04
  1.9000000E+02  5.4308281E-04
  1.9500000E+02  5.1386292E-04
  2.0000000E+02  4.8791365E-04
  2.0500000E+02  4.6478698E-04
  2.1000000E+02  4.4410943E-04
  2.2000000E+02  4.0889229E-04
  2.3000000E+02  3.8023195E-04
  2.4000000E+02  3.5662551E-04
  2.5000000E+02  3.3690926E-04
  2.6000000E+02  3.2020233E-04
  2.7000000E+02  3.0583466E-04
  2.8000000E+02  2.9329522E-04
  2.9000000E+02  2.8220753E-04
  3.0000000E+02  2.7229406E-04
  3.1000000E+02  2.6334140E-04
  3.2000000E+02  2.5519042E-04
  3.4000000E+02  2.4082838E-04
  3.6000000E+02  2.2847760E-04
  3.8000000E+02  2.1764082E-04
  4.0000000E+02  2.0797008E-04
  4.2000000E+02  1.9921725E-04
  4.4000000E+02  1.9120630E-04
  4.6000000E+02  1.8380794E-04
  4.8000000E+02  1.7692740E-04
  5.0000000E+02  1.7049265E-04
  5.2500000E+02  1.6300020E-04
  5.5000000E+02  1.5605853E-04
  5.7500000E+02  1.4960899E-04
  6.0000000E+02  1.4359702E-04
  6.5000000E+02  1.3269955E-04
  6.7500000E+02  1.2773142E-04
  7.0000000E+02  1.2304342E-04
  7.2500000E+02  1.1862052E-04
  7.5000000E+02  1.1444859E-04
  8.0000000E+02  1.0678342E-04
  8.5000000E+02  9.9888605E-05
  9.0000000E+02  9.3652453E-05
  9.5000000E+02  8.8000416E-05
  1.0000000E+03  8.2860973E-05
  1.0500000E+03  7.8168857E-05
  1.1000000E+03  7.3871353E-05
  1.1500000E+03  6.9925288E-05
  1.2000000E+03  6.6292668E-05
  1.2500000E+03  6.2939096E-05
  1.3000000E+03  5.9834872E-05
  1.3500000E+03  5.6955350E-05
  1.4000000E+03  5.4279828E-05
  1.4500000E+03  5.1789834E-05
  1.5000000E+03  4.9468021E-05
  1.6000000E+03  4.5266725E-05
  1.7000000E+03  4.1571624E-05
  1.8000000E+03  3.8305558E-05
  1.9000000E+03  3.5405079E-05
  2.0000000E+03  3.2816231E-05
  2.1000000E+03  3.0494882E-05
  2.2000000E+03  2.8404957E-05
  2.3000000E+03  2.6516441E-05
  2.4000000E+03  2.4804224E-05
  2.5000000E+03  2.3247076E-05
  2.6000000E+03  2.1826884E-05
  2.7000000E+03  2.0528110E-05
  2.8000000E+03  1.9337371E-05
  2.9000000E+03  1.8243082E-05
  3.0000000E+03  1.7235176E-05
  3.1000000E+03  1.6304869E-05
  3.2000000E+03  1.5444465E-05
  3.4000000E+03  1.3907106E-05
  3.6000000E+03  1.2577919E-05
  3.8000000E+03  1.1421403E-05
  4.0000000E+03  1.0409326E-05
  4.2000000E+03  9.5189652E-06
  4.4000000E+03  8.7318657E-06
  4.6000000E+03  8.0329310E-06
  4.8000000E+03  7.4097168E-06
  5.0000000E+03  6.8518875E-06
  5.2500000E+03  6.2335101E-06
  5.5000000E+03  5.6899393E-06
  5.7500000E+03  5.2098467E-06
  6.0000000E+03  4.7839572E-06
  6.5000000E+03  4.0654616E-06
  6.7500000E+03  3.7611788E-06
  7.0000000E+03  3.4872893E-06
  7.2500000E+03  3.2399961E-06
  7.5000000E+03  3.0160633E-06
  7.7500000E+03  2.8127266E-06
  8.0000000E+03  2.6276157E-06
  8.2500000E+03  2.4586918E-06
  8.5000000E+03  2.3041896E-06
  9.0000000E+03  2.0325023E-06
  9.5000000E+03  1.8024277E-06
  1.0000000E+04  1.6061558E-06
  1.0500000E+04  1.4376029E-06
  1.1000000E+04  1.2919750E-06
  1.1500000E+04  1.1654528E-06
  1.2000000E+04  1.0549641E-06
  1.2500000E+04  9.5801880E-07
  1.3000000E+04  8.7258306E-07
  1.3500000E+04  7.9698323E-07
  1.4000000E+04  7.2983264E-07
  1.4500000E+04  6.6997552E-07
  1.5000000E+04  6.1644274E-07
  1.5500000E+04  5.6841693E-07
  1.6000000E+04  5.2520544E-07
  1.6500000E+04  4.8621851E-07
  1.7000000E+04  4.5095154E-07
  1.7500000E+04  4.1897095E-07
  1.8000000E+04  3.8990281E-07
  1.8500000E+04  3.6342342E-07
  1.9000000E+04  3.3925144E-07
  2.0000000E+04  2.9687911E-07
  2.1000000E+04  2.6116628E-07
  2.2000000E+04  2.3085974E-07
  2.3000000E+04  2.0497907E-07
  2.4000000E+04  1.8274963E-07
  2.5000000E+04  1.6355382E-07
  2.6000000E+04  1.4689505E-07
  2.7000000E+04  1.3237098E-07
  2.8000000E+04  1.1965330E-07
  2.9000000E+04  1.0847224E-07
  3.0000000E+04  9.8604784E-08
  3.1000000E+04  8.9865556E-08
  3.2000000E+04  8.2099583E-08
  3.3000000E+04  7.5176643E-08
  3.4000000E+04  6.8986784E-08
  3.5000000E+04  6.3436741E-08
  3.6000000E+04  5.8447051E-08
  3.7000000E+04  5.3949736E-08
  3.8000000E+04  4.9886420E-08
  3.9000000E+04  4.6206788E-08
  4.0000000E+04  4.2867328E-08
  4.1000000E+04  3.9830287E-08
  4.2000000E+04  3.7062786E-08
  4.3000000E+04  3.4536110E-08
  4.4000000E+04  3.2225105E-08
  4.6000000E+04  2.8164384E-08
  4.8000000E+04  2.4733427E-08
  5.0000000E+04  2.1816969E-08
  5.1250000E+04  2.0214159E-08
  5.2500000E+04  1.8757988E-08
  5.3750000E+04  1.7432432E-08
  5.5000000E+04  1.6223499E-08
  5.7500000E+04  1.4107982E-08
  5.8750000E+04  1.3181163E-08
  6.0000000E+04  1.2330116E-08
  6.2500000E+04  1.0826582E-08
  6.5000000E+04  9.5476131E-09
  6.7500000E+04  8.4537504E-09
  7.0000000E+04  7.5134625E-09
  7.2500000E+04  6.7013620E-09
  7.5000000E+04  5.9968649E-09
  7.7500000E+04  5.3831717E-09
  8.0000000E+04  4.8464886E-09
  8.2500000E+04  4.3754248E-09
  8.5000000E+04  3.9605205E-09
  8.7500000E+04  3.5938795E-09
  9.0000000E+04  3.2688799E-09
  9.2500000E+04  2.9799424E-09
  9.5000000E+04  2.7223454E-09
  9.7500000E+04  2.4920769E-09
  1.0000000E+05  2.2857152E-09
  1.0250000E+05  2.1003309E-09
  1.0500000E+05  1.9334072E-09
  1.0750000E+05  1.7827736E-09
  1.1000000E+05  1.6465530E-09
  1.1250000E+05  1.5231165E-09
  1.1500000E+05  1.4110468E-09
  1.1750000E+05  1.3091072E-09
  1.2000000E+05  1.2162155E-09
  1.2250000E+05  1.1314227E-09
  1.2500000E+05  1.0538942E-09
  1.3000000E+05  9.1777274E-10
  1.3500000E+05  8.0292832E-10
  1.4000000E+05  7.0548655E-10
  1.4500000E+05  6.2237389E-10
  1.5000000E+05  5.5113307E-10
  1.5500000E+05  4.8978532E-10
  1.6000000E+05  4.3672667E-10
  1.6500000E+05  3.9064888E-10
  1.7000000E+05  3.5047853E-10
  1.7500000E+05  3.1533004E-10
  1.8000000E+05  2.8446897E-10
  1.8500000E+05  2.5728325E-10
  1.9000000E+05  2.3326038E-10
  1.9500000E+05  2.1196932E-10
  2.0000000E+05  1.9304616E-10
  2.0500000E+05  1.7618239E-10
  2.1000000E+05  1.6111532E-10
  2.1500000E+05  1.4762052E-10
  2.2000000E+05  1.3550554E-10
  2.2500000E+05  1.2460482E-10
  2.3000000E+05  1.1477547E-10
  2.3500000E+05  1.0589383E-10
  2.4000000E+05  9.7852556E-11
  2.4500000E+05  9.0558195E-11
  2.5000000E+05  8.3929198E-11
  2.6000000E+05  7.2390620E-11
  2.7000000E+05  6.2763992E-11
  2.8000000E+05  5.4682184E-11
  2.9000000E+05  4.7857672E-11
  3.0000000E+05  4.2063389E-11
  3.1000000E+05  3.7118616E-11
  3.2000000E+05  3.2878467E-11
  3.3000000E+05  2.9226014E-11
  3.4000000E+05  2.6066320E-11
  3.5000000E+05  2.3321848E-11
  3.6000000E+05  2.0928912E-11
  3.7000000E+05  1.8834923E-11
  3.8000000E+05  1.6996235E-11
  3.9000000E+05  1.5376445E-11
  4.0000000E+05  1.3945050E-11
  4.1000000E+05  1.2676386E-11
  4.2000000E+05  1.1548770E-11
  4.3000000E+05  1.0543814E-11
  4.4000000E+05  9.6458618E-12
  4.5000000E+05  8.8415336E-12
  4.6000000E+05  8.1193588E-12
  4.7000000E+05  7.4694726E-12
  4.8000000E+05  6.8833648E-12
  5.0000000E+05  5.8740014E-12
  5.1250000E+05  5.3363581E-12
  5.2500000E+05  4.8589060E-12
  5.3750000E+05  4.4337396E-12
  5.5000000E+05  4.0541374E-12
  5.7500000E+05  3.4094681E-12
  5.8750000E+05  3.1352522E-12
  6.0000000E+05  2.8880681E-12
  6.1250000E+05  2.6647724E-12
  6.2500000E+05  2.4626484E-12
  6.3750000E+05  2.2793445E-12
  6.5000000E+05  2.1128080E-12
  6.7500000E+05  1.8230649E-12
  
  
#  76  19  O3  EION =  4.900000000E+01 eV   288
#  S(0) = 4.079313E+00
  2.4500000E-01  0.0000000E+00
  2.4500000E+01  0.0000000E+00
  2.4500000E+01  1.0336141E-01
  4.9000000E+01  1.0336141E-01
  4.9000000E+01  3.0599854E-02
  4.9002721E+01  3.0599854E-02
  4.9077687E+01  3.0640692E-02
  4.9152653E+01  3.0676310E-02
  4.9227619E+01  3.0706922E-02
  4.9302585E+01  3.0732730E-02
  4.9452517E+01  3.0770718E-02
  4.9602449E+01  3.0791736E-02
  4.9902313E+01  3.0788089E-02
  5.0202177E+01  3.0731149E-02
  5.0801905E+01  3.0487597E-02
  5.1401633E+01  3.0110493E-02
  5.2001361E+01  2.9635691E-02
  5.2601088E+01  2.9089653E-02
  5.3200816E+01  2.8492203E-02
  5.3800544E+01  2.7858406E-02
  5.4400272E+01  2.7199834E-02
  5.5000000E+01  2.6525464E-02
  5.6250000E+01  2.5098083E-02
  5.7500000E+01  2.3676032E-02
  5.8750000E+01  2.2287324E-02
  6.0000000E+01  2.0949362E-02
  6.1250000E+01  1.9672733E-02
  6.2500000E+01  1.8463475E-02
  6.3750000E+01  1.7324487E-02
  6.5000000E+01  1.6256485E-02
  6.7500000E+01  1.4328937E-02
  7.0000000E+01  1.2662755E-02
  7.2500000E+01  1.1231313E-02
  7.5000000E+01  1.0005237E-02
  7.7500000E+01  8.9557306E-03
  8.0000000E+01  8.0563447E-03
  8.1250000E+01  7.6555237E-03
  8.2500000E+01  7.2837531E-03
  8.5000000E+01  6.6179415E-03
  8.7500000E+01  6.0420249E-03
  9.0000000E+01  5.5418924E-03
  9.2500000E+01  5.1058613E-03
  9.5000000E+01  4.7242340E-03
  9.7500000E+01  4.3890131E-03
  1.0000000E+02  4.0935231E-03
  1.0250000E+02  3.8322412E-03
  1.0500000E+02  3.6005088E-03
  1.0750000E+02  3.3944164E-03
  1.1000000E+02  3.2106561E-03
  1.1500000E+02  2.8992091E-03
  1.2000000E+02  2.6479977E-03
  1.2500000E+02  2.4433723E-03
  1.3000000E+02  2.2750056E-03
  1.3500000E+02  2.1348732E-03
  1.4000000E+02  2.0168773E-03
  1.4500000E+02  1.9162217E-03
  1.5000000E+02  1.8292767E-03
  1.5500000E+02  1.7532274E-03
  1.6000000E+02  1.6859197E-03
  1.6500000E+02  1.6257247E-03
  1.7000000E+02  1.5713928E-03
  1.8000000E+02  1.4766536E-03
  1.9000000E+02  1.3962764E-03
  2.0000000E+02  1.3267460E-03
  2.1000000E+02  1.2656406E-03
  2.2000000E+02  1.2111451E-03
  2.3000000E+02  1.1619010E-03
  2.4000000E+02  1.1168750E-03
  2.5000000E+02  1.0752946E-03
  2.6000000E+02  1.0366138E-03
  2.7000000E+02  1.0004220E-03
  2.8000000E+02  9.6641642E-04
  2.9000000E+02  9.3437099E-04
  3.0000000E+02  9.0409508E-04
  3.1000000E+02  8.7542516E-04
  3.2000000E+02  8.4822007E-04
  3.4000000E+02  7.9773221E-04
  3.6000000E+02  7.5183502E-04
  3.8000000E+02  7.0994218E-04
  4.0000000E+02  6.7162673E-04
  4.2000000E+02  6.3649861E-04
  4.4000000E+02  6.0419964E-04
  4.6000000E+02  5.7440151E-04
  4.8000000E+02  5.4680035E-04
  5.0000000E+02  5.2115360E-04
  5.2500000E+02  4.9159321E-04
  5.5000000E+02  4.6455053E-04
  5.7500000E+02  4.3976591E-04
  6.0000000E+02  4.1700363E-04
  6.5000000E+02  3.7665094E-04
  6.7500000E+02  3.5866138E-04
  7.0000000E+02  3.4194470E-04
  7.2500000E+02  3.2640406E-04
  7.5000000E+02  3.1194635E-04
  8.0000000E+02  2.8587170E-04
  8.5000000E+02  2.6299281E-04
  9.0000000E+02  2.4279042E-04
  9.5000000E+02  2.2486906E-04
  1.0000000E+03  2.0889272E-04
  1.0500000E+03  1.9458225E-04
  1.1000000E+03  1.8170846E-04
  1.1500000E+03  1.7008124E-04
  1.2000000E+03  1.5954069E-04
  1.2500000E+03  1.4995126E-04
  1.3000000E+03  1.4119866E-04
  1.3500000E+03  1.3318735E-04
  1.4000000E+03  1.2583600E-04
  1.4500000E+03  1.1907391E-04
  1.5000000E+03  1.1283774E-04
  1.6000000E+03  1.0172804E-04
  1.7000000E+03  9.2149362E-05
  1.8000000E+03  8.3835617E-05
  1.9000000E+03  7.6573898E-05
  2.0000000E+03  7.0190879E-05
  2.1000000E+03  6.4548565E-05
  2.2000000E+03  5.9536383E-05
  2.3000000E+03  5.5063967E-05
  2.4000000E+03  5.1056830E-05
  2.5000000E+03  4.7453002E-05
  2.6000000E+03  4.4200537E-05
  2.7000000E+03  4.1255619E-05
  2.8000000E+03  3.8581065E-05
  2.9000000E+03  3.6145158E-05
  3.0000000E+03  3.3920710E-05
  3.1000000E+03  3.1884291E-05
  3.2000000E+03  3.0015617E-05
  3.4000000E+03  2.6713160E-05
  3.6000000E+03  2.3897240E-05
  3.8000000E+03  2.1478490E-05
  4.0000000E+03  1.9387124E-05
  4.2000000E+03  1.7567867E-05
  4.4000000E+03  1.5976507E-05
  4.6000000E+03  1.4577404E-05
  4.8000000E+03  1.3341588E-05
  5.0000000E+03  1.2245292E-05
  5.2500000E+03  1.1041500E-05
  5.5000000E+03  9.9939126E-06
  5.7500000E+03  9.0774103E-06
  6.0000000E+03  8.2716724E-06
  6.5000000E+03  6.9291158E-06
  6.7500000E+03  6.3673921E-06
  7.0000000E+03  5.8655388E-06
  7.2500000E+03  5.4156528E-06
  7.5000000E+03  5.0110593E-06
  7.7500000E+03  4.6461036E-06
  8.0000000E+03  4.3159746E-06
  8.2500000E+03  4.0165630E-06
  8.5000000E+03  3.7443365E-06
  9.0000000E+03  3.2696419E-06
  9.5000000E+03  2.8719731E-06
  1.0000000E+04  2.5361677E-06
  1.0500000E+04  2.2505519E-06
  1.1000000E+04  2.0060272E-06
  1.1500000E+04  1.7954213E-06
  1.2000000E+04  1.6130231E-06
  1.2500000E+04  1.4542468E-06
  1.3000000E+04  1.3153798E-06
  1.3500000E+04  1.1933930E-06
  1.4000000E+04  1.0857971E-06
  1.4500000E+04  9.9053365E-07
  1.5000000E+04  9.0588940E-07
  1.5500000E+04  8.3042983E-07
  1.6000000E+04  7.6294755E-07
  1.6500000E+04  7.0242131E-07
  1.7000000E+04  6.4798296E-07
  1.7500000E+04  5.9889119E-07
  1.8000000E+04  5.5451063E-07
  1.8500000E+04  5.1429447E-07
  1.9000000E+04  4.7777014E-07
  2.0000000E+04  4.1421100E-07
  2.1000000E+04  3.6114769E-07
  2.2000000E+04  3.1652325E-07
  2.3000000E+04  2.7874419E-07
  2.4000000E+04  2.4656315E-07
  2.5000000E+04  2.1899440E-07
  2.6000000E+04  1.9525196E-07
  2.7000000E+04  1.7470415E-07
  2.8000000E+04  1.5683958E-07
  2.9000000E+04  1.4124124E-07
  3.0000000E+04  1.2756693E-07
  3.1000000E+04  1.1553412E-07
  3.2000000E+04  1.0490819E-07
  3.3000000E+04  9.5493219E-08
  3.4000000E+04  8.7124864E-08
  3.5000000E+04  7.9664563E-08
  3.6000000E+04  7.2994993E-08
  3.7000000E+04  6.7016373E-08
  3.8000000E+04  6.1643486E-08
  3.9000000E+04  5.6803277E-08
  4.0000000E+04  5.2432890E-08
  4.1000000E+04  4.8478055E-08
  4.2000000E+04  4.4891755E-08
  4.3000000E+04  4.1633128E-08
  4.4000000E+04  3.8666557E-08
  4.6000000E+04  3.3488930E-08
  4.8000000E+04  2.9152810E-08
  5.0000000E+04  2.5498251E-08
  5.1250000E+04  2.3503392E-08
  5.2500000E+04  2.1700147E-08
  5.3750000E+04  2.0066731E-08
  5.5000000E+04  1.8584215E-08
  5.7500000E+04  1.6007964E-08
  5.8750000E+04  1.4887174E-08
  6.0000000E+04  1.3862626E-08
  6.2500000E+04  1.2064285E-08
  6.5000000E+04  1.0547553E-08
  6.7500000E+04  9.2610226E-09
  7.0000000E+04  8.1639518E-09
  7.2500000E+04  7.2237914E-09
  7.5000000E+04  6.4143514E-09
  7.7500000E+04  5.7144165E-09
  8.0000000E+04  5.1066913E-09
  8.2500000E+04  4.5769921E-09
  8.5000000E+04  4.1136202E-09
  8.7500000E+04  3.7068753E-09
  9.0000000E+04  3.3486753E-09
  9.2500000E+04  3.0322535E-09
  9.5000000E+04  2.7519183E-09
  9.7500000E+04  2.5028621E-09
  1.0000000E+05  2.2810076E-09
  1.0250000E+05  2.0828837E-09
  1.0500000E+05  1.9055246E-09
  1.0750000E+05  1.7463873E-09
  1.1000000E+05  1.6032841E-09
  1.1250000E+05  1.4743267E-09
  1.1500000E+05  1.3578809E-09
  1.1750000E+05  1.2525276E-09
  1.2000000E+05  1.1570317E-09
  1.2250000E+05  1.0703151E-09
  1.2500000E+05  9.9143435E-10
  1.3000000E+05  8.5396884E-10
  1.3500000E+05  7.3913249E-10
  1.4000000E+05  6.4263413E-10
  1.4500000E+05  5.6109893E-10
  1.5000000E+05  4.9185192E-10
  1.5500000E+05  4.3275727E-10
  1.6000000E+05  3.8209770E-10
  1.6500000E+05  3.3848352E-10
  1.7000000E+05  3.0078358E-10
  1.7500000E+05  2.6807187E-10
  1.8000000E+05  2.3958629E-10
  1.8500000E+05  2.1469639E-10
  1.9000000E+05  1.9287799E-10
  1.9500000E+05  1.7369331E-10
  2.0000000E+05  1.5677502E-10
  2.0500000E+05  1.4181371E-10
  2.1000000E+05  1.2854775E-10
  2.1500000E+05  1.1675511E-10
  2.2000000E+05  1.0624666E-10
  2.2500000E+05  9.6860833E-11
  2.3000000E+05  8.8459080E-11
  2.3500000E+05  8.0922202E-11
  2.4000000E+05  7.4147341E-11
  2.4500000E+05  6.8045481E-11
  2.5000000E+05  6.2539354E-11
  2.5500000E+05  5.7561710E-11
  2.6000000E+05  5.3053903E-11
  2.6500000E+05  4.8964661E-11
  2.7000000E+05  4.5249055E-11
  2.8000000E+05  3.8785634E-11
  2.9000000E+05  3.3401004E-11
  3.0000000E+05  2.8890012E-11
  3.1000000E+05  2.5091100E-11
  3.2000000E+05  2.1876057E-11
  3.3000000E+05  1.9142453E-11
  3.4000000E+05  1.6807988E-11
  3.5000000E+05  1.4806129E-11
  3.6000000E+05  1.3082807E-11
  3.7000000E+05  1.1593814E-11
  3.8000000E+05  1.0302797E-11
  3.9000000E+05  9.1797215E-12
  4.0000000E+05  8.1996296E-12
  4.1000000E+05  7.3417085E-12
  4.2000000E+05  6.5885479E-12
  4.3000000E+05  5.9255254E-12
  4.4000000E+05  5.3403178E-12
  4.5000000E+05  4.8225251E-12
  4.6000000E+05  4.3633120E-12
  4.7000000E+05  3.9551364E-12
  4.8000000E+05  3.5915414E-12
  5.0000000E+05  2.9766394E-12
  5.1250000E+05  2.6555457E-12
  5.2500000E+05  2.3745592E-12
  5.3750000E+05  2.1279315E-12
  5.5000000E+05  1.9108543E-12
  5.7500000E+05  1.5502243E-12
  5.8750000E+05  1.4005309E-12
  6.0000000E+05  1.2678403E-12
  
  
#  76  15  N6  EION =  5.600000000E+01 eV   301
#  S(0) = 1.057388E+01
  4.8113287E-01  0.0000000E+00
  4.8113287E+01  0.0000000E+00
  4.8113287E+01  1.8853013E-03
  5.6000000E+01  1.8853013E-03
  5.6002721E+01  1.8853013E-03
  5.6146437E+01  1.9233452E-03
  5.6290153E+01  1.9596931E-03
  5.6433869E+01  1.9944415E-03
  5.6577585E+01  2.0276791E-03
  5.6865017E+01  2.0899448E-03
  5.7152449E+01  2.1470788E-03
  5.7727313E+01  2.2479113E-03
  5.8302177E+01  2.3334866E-03
  5.9451905E+01  2.4684431E-03
  6.0601633E+01  2.5663953E-03
  6.1751361E+01  2.6367178E-03
  6.2901088E+01  2.6859068E-03
  6.4050816E+01  2.7187423E-03
  6.5200544E+01  2.7389419E-03
  6.7500000E+01  2.7531004E-03
  7.0000000E+01  2.7470275E-03
  7.2500000E+01  2.7375198E-03
  7.5000000E+01  2.7403825E-03
  7.7500000E+01  2.7683032E-03
  8.0000000E+01  2.8310481E-03
  8.2500000E+01  2.9354607E-03
  8.5000000E+01  3.0854976E-03
  9.0000000E+01  3.5248052E-03
  9.5000000E+01  4.1345459E-03
  1.0000000E+02  4.8833371E-03
  1.0500000E+02  5.7410768E-03
  1.1000000E+02  6.6868762E-03
  1.1500000E+02  7.7075252E-03
  1.2000000E+02  8.7918085E-03
  1.2500000E+02  9.9252221E-03
  1.3000000E+02  1.1088596E-02
  1.3500000E+02  1.2257494E-02
  1.4000000E+02  1.3406596E-02
  1.4500000E+02  1.4511577E-02
  1.5000000E+02  1.5554436E-02
  1.6000000E+02  1.7412372E-02
  1.7000000E+02  1.8959488E-02
  1.8000000E+02  2.0226431E-02
  1.9000000E+02  2.1246150E-02
  2.0000000E+02  2.2032660E-02
  2.1000000E+02  2.2589863E-02
  2.2000000E+02  2.2926265E-02
  2.3000000E+02  2.3065777E-02
  2.4000000E+02  2.3039609E-02
  2.5000000E+02  2.2885806E-02
  2.6000000E+02  2.2635380E-02
  2.7000000E+02  2.2309701E-02
  2.8000000E+02  2.1925245E-02
  2.9000000E+02  2.1490807E-02
  3.0000000E+02  2.1012376E-02
  3.1000000E+02  2.0497078E-02
  3.2000000E+02  1.9954223E-02
  3.4000000E+02  1.8818520E-02
  3.6000000E+02  1.7666538E-02
  3.8000000E+02  1.6540685E-02
  4.0000000E+02  1.5453757E-02
  4.2000000E+02  1.4411506E-02
  4.4000000E+02  1.3419698E-02
  4.6000000E+02  1.2482861E-02
  4.8000000E+02  1.1606597E-02
  5.0000000E+02  1.0793306E-02
  5.2500000E+02  9.8602312E-03
  5.5000000E+02  9.0108305E-03
  5.7500000E+02  8.2383203E-03
  6.0000000E+02  7.5379032E-03
  6.5000000E+02  6.3309662E-03
  6.7500000E+02  5.8127261E-03
  7.0000000E+02  5.3437341E-03
  7.2500000E+02  4.9186210E-03
  7.5000000E+02  4.5326724E-03
  8.0000000E+02  3.8633139E-03
  8.5000000E+02  3.3100659E-03
  9.0000000E+02  2.8504454E-03
  9.5000000E+02  2.4658615E-03
  1.0000000E+03  2.1425843E-03
  1.0500000E+03  1.8698831E-03
  1.1000000E+03  1.6387250E-03
  1.1500000E+03  1.4416947E-03
  1.2000000E+03  1.2729354E-03
  1.2500000E+03  1.1278082E-03
  1.3000000E+03  1.0025259E-03
  1.3500000E+03  8.9396440E-04
  1.4000000E+03  7.9954296E-04
  1.4500000E+03  7.1712830E-04
  1.5000000E+03  6.4494284E-04
  1.6000000E+03  5.2557134E-04
  1.7000000E+03  4.3225901E-04
  1.8000000E+03  3.5853223E-04
  1.9000000E+03  2.9970106E-04
  2.0000000E+03  2.5231727E-04
  2.1000000E+03  2.1382434E-04
  2.2000000E+03  1.8230444E-04
  2.3000000E+03  1.5630427E-04
  2.4000000E+03  1.3471134E-04
  2.5000000E+03  1.1666538E-04
  2.6000000E+03  1.0149503E-04
  2.7000000E+03  8.8671887E-05
  2.8000000E+03  7.7776969E-05
  2.9000000E+03  6.8475606E-05
  3.0000000E+03  6.0498616E-05
  3.1000000E+03  5.3628156E-05
  3.2000000E+03  4.7686858E-05
  3.3000000E+03  4.2529476E-05
  3.4000000E+03  3.8036431E-05
  3.5000000E+03  3.4108769E-05
  3.6000000E+03  3.0664211E-05
  3.8000000E+03  2.4960561E-05
  4.0000000E+03  2.0496927E-05
  4.2000000E+03  1.6967072E-05
  4.4000000E+03  1.4148895E-05
  4.6000000E+03  1.1879112E-05
  4.8000000E+03  1.0036191E-05
  5.0000000E+03  8.5286407E-06
  5.2500000E+03  7.0113792E-06
  5.5000000E+03  5.8089024E-06
  5.7500000E+03  4.8471112E-06
  5.8750000E+03  4.4387786E-06
  6.0000000E+03  4.0712809E-06
  6.2500000E+03  3.4405357E-06
  6.5000000E+03  2.9240000E-06
  6.7500000E+03  2.4981169E-06
  7.0000000E+03  2.1447560E-06
  7.2500000E+03  1.8498385E-06
  7.5000000E+03  1.6023414E-06
  7.7500000E+03  1.3935672E-06
  8.0000000E+03  1.2166021E-06
  8.2500000E+03  1.0659111E-06
  8.5000000E+03  9.3703816E-07
  8.7500000E+03  8.2637474E-07
  9.0000000E+03  7.3098223E-07
  9.2500000E+03  6.4845453E-07
  9.5000000E+03  5.7681067E-07
  9.7500000E+03  5.1441167E-07
  1.0000000E+04  4.5989552E-07
  1.0250000E+04  4.1212553E-07
  1.0500000E+04  3.7014882E-07
  1.1000000E+04  3.0049189E-07
  1.1500000E+04  2.4587986E-07
  1.2000000E+04  2.0266667E-07
  1.2500000E+04  1.6818104E-07
  1.3000000E+04  1.4044335E-07
  1.3500000E+04  1.1797017E-07
  1.4000000E+04  9.9638162E-08
  1.4500000E+04  8.4589055E-08
  1.5000000E+04  7.2161308E-08
  1.5500000E+04  6.1840772E-08
  1.6000000E+04  5.3224856E-08
  1.6500000E+04  4.5996105E-08
  1.7000000E+04  3.9902557E-08
  1.7500000E+04  3.4742969E-08
  1.8000000E+04  3.0355600E-08
  1.8500000E+04  2.6609758E-08
  1.9000000E+04  2.3399324E-08
  1.9500000E+04  2.0637694E-08
  2.0000000E+04  1.8253803E-08
  2.0500000E+04  1.6189067E-08
  2.1000000E+04  1.4395026E-08
  2.1500000E+04  1.2831426E-08
  2.2000000E+04  1.1464686E-08
  2.2500000E+04  1.0266659E-08
  2.3000000E+04  9.2136821E-09
  2.4000000E+04  7.4661298E-09
  2.5000000E+04  6.0961942E-09
  2.6000000E+04  5.0126088E-09
  2.7000000E+04  4.1483888E-09
  2.8000000E+04  3.4538269E-09
  2.9000000E+04  2.8916473E-09
  3.0000000E+04  2.4336113E-09
  3.1000000E+04  2.0581264E-09
  3.2000000E+04  1.7485507E-09
  3.3000000E+04  1.4919525E-09
  3.4000000E+04  1.2781967E-09
  3.5000000E+04  1.0992861E-09
  3.6000000E+04  9.4887630E-10
  3.7000000E+04  8.2189818E-10
  3.8000000E+04  7.1427466E-10
  3.9000000E+04  6.2270948E-10
  4.0000000E+04  5.4452606E-10
  4.1000000E+04  4.7754008E-10
  4.2000000E+04  4.1995946E-10
  4.3000000E+04  3.7030780E-10
  4.4000000E+04  3.2736379E-10
  4.5000000E+04  2.9011301E-10
  4.6000000E+04  2.5771007E-10
  4.7000000E+04  2.2944804E-10
  4.8000000E+04  2.0473375E-10
  5.0000000E+04  1.6402794E-10
  5.1250000E+04  1.4338117E-10
  5.2500000E+04  1.2569972E-10
  5.3750000E+04  1.1050649E-10
  5.5000000E+04  9.7409119E-11
  5.6250000E+04  8.6083269E-11
  5.7500000E+04  7.6259861E-11
  5.8750000E+04  6.7715084E-11
  6.0000000E+04  6.0262063E-11
  6.2500000E+04  4.8029728E-11
  6.5000000E+04  3.8583426E-11
  6.6250000E+04  3.4677513E-11
  6.7500000E+04  3.1221674E-11
  7.0000000E+04  2.5435846E-11
  7.2500000E+04  2.0853208E-11
  7.5000000E+04  1.7197410E-11
  7.7500000E+04  1.4261326E-11
  8.0000000E+04  1.1888435E-11
  8.2500000E+04  9.9594742E-12
  8.5000000E+04  8.3827041E-12
  8.7500000E+04  7.0870483E-12
  9.0000000E+04  6.0170834E-12
  9.2500000E+04  5.1293136E-12
  9.5000000E+04  4.3893907E-12
  9.7500000E+04  3.7700372E-12
  1.0000000E+05  3.2494652E-12
  1.0250000E+05  2.8101824E-12
  1.0500000E+05  2.4380884E-12
  1.0750000E+05  2.1217626E-12
  1.1000000E+05  1.8519123E-12
  1.1250000E+05  1.6209402E-12
  1.1500000E+05  1.4226102E-12
  1.1750000E+05  1.2517850E-12
  1.2000000E+05  1.1042157E-12
  1.2250000E+05  9.7637461E-13
  1.2500000E+05  8.6532215E-13
  1.2750000E+05  7.6860039E-13
  1.3000000E+05  6.8414720E-13
  1.3250000E+05  6.1022686E-13
  1.3500000E+05  5.4537389E-13
  1.4000000E+05  4.3809253E-13
  1.4500000E+05  3.5443797E-13
  1.5000000E+05  2.8867852E-13
  1.5500000E+05  2.3659470E-13
  1.6000000E+05  1.9504938E-13
  1.6500000E+05  1.6168884E-13
  1.7000000E+05  1.3473231E-13
  1.7500000E+05  1.1282159E-13
  1.8000000E+05  9.4913050E-14
  1.8500000E+05  8.0198764E-14
  1.9000000E+05  6.8048778E-14
  1.9500000E+05  5.7968780E-14
  2.0000000E+05  4.9568687E-14
  2.0500000E+05  4.2538840E-14
  2.1000000E+05  3.6631899E-14
  2.1500000E+05  3.1649288E-14
  2.2000000E+05  2.7430803E-14
  2.2500000E+05  2.3846609E-14
  2.3000000E+05  2.0791001E-14
  2.3500000E+05  1.8177539E-14
  2.4000000E+05  1.5935247E-14
  2.4500000E+05  1.4005621E-14
  2.5000000E+05  1.2340239E-14
  2.5500000E+05  1.0898883E-14
  2.6000000E+05  9.6480473E-15
  2.6500000E+05  8.5597254E-15
  2.7000000E+05  7.6104271E-15
  2.7500000E+05  6.7803892E-15
  2.8000000E+05  6.0529258E-15
  2.8500000E+05  5.4139113E-15
  2.9000000E+05  4.8513594E-15
  3.0000000E+05  3.9163421E-15
  3.1000000E+05  3.1828471E-15
  3.2000000E+05  2.6030654E-15
  3.3000000E+05  2.1415084E-15
  3.4000000E+05  1.7716027E-15
  3.5000000E+05  1.4732781E-15
  3.6000000E+05  1.2312542E-15
  3.7000000E+05  1.0338057E-15
  3.8000000E+05  8.7186882E-16
  3.9000000E+05  7.3838987E-16
  4.0000000E+05  6.2784409E-16
  4.1000000E+05  5.3587757E-16
  4.2000000E+05  4.5903863E-16
  4.3000000E+05  3.9457576E-16
  4.4000000E+05  3.4028395E-16
  4.5000000E+05  2.9438678E-16
  4.6000000E+05  2.5544695E-16
  4.7000000E+05  2.2229639E-16
  4.8000000E+05  1.9398168E-16
  5.0000000E+05  1.4887188E-16
  5.1250000E+05  1.2680618E-16
  5.2500000E+05  1.0840299E-16
  5.3750000E+05  9.2991133E-17
  5.5000000E+05  8.0033660E-17
  5.6250000E+05  6.9098978E-17
  5.7500000E+05  5.9838421E-17
  5.8750000E+05  5.1968914E-17
  6.0000000E+05  4.5259630E-17
  6.1250000E+05  3.9521562E-17
  6.2500000E+05  3.4599188E-17
  6.3750000E+05  3.0363992E-17
  6.5000000E+05  2.6709643E-17
  6.6250000E+05  2.3547861E-17
  6.7500000E+05  2.0805085E-17
  6.8750000E+05  1.8419808E-17
  7.0000000E+05  1.6340672E-17
  7.1250000E+05  1.4524698E-17
  7.2500000E+05  1.2935433E-17
  7.5000000E+05  1.0317549E-17
  
  
#  76  16  N7  EION =  5.400000000E+01 eV   303
#  S(0) = 1.434810E+01
  2.7000000E-01  0.0000000E+00
  2.7000000E+01  0.0000000E+00
  2.7000000E+01  9.1658893E-03
  5.4000000E+01  9.1658893E-03
  5.4000000E+01  2.8603307E-03
  5.4002721E+01  2.8603307E-03
  5.4140187E+01  2.9085676E-03
  5.4277653E+01  2.9544313E-03
  5.4415119E+01  2.9980679E-03
  5.4552585E+01  3.0396116E-03
  5.4827517E+01  3.1169054E-03
  5.5102449E+01  3.1871936E-03
  5.5652313E+01  3.3096627E-03
  5.6202177E+01  3.4118871E-03
  5.7301905E+01  3.5694362E-03
  5.8401633E+01  3.6803362E-03
  5.9501361E+01  3.7574472E-03
  6.0601088E+01  3.8093664E-03
  6.1700816E+01  3.8421950E-03
  6.2800544E+01  3.8605160E-03
  6.5000000E+01  3.8675428E-03
  6.7500000E+01  3.8506020E-03
  7.0000000E+01  3.8315466E-03
  7.2500000E+01  3.8312440E-03
  7.5000000E+01  3.8668028E-03
  7.7500000E+01  3.9517024E-03
  8.0000000E+01  4.0956346E-03
  8.2500000E+01  4.3043222E-03
  8.5000000E+01  4.5795729E-03
  9.0000000E+01  5.3215733E-03
  9.5000000E+01  6.2843666E-03
  1.0000000E+02  7.4194920E-03
  1.0500000E+02  8.6878752E-03
  1.1000000E+02  1.0064564E-02
  1.1500000E+02  1.1532560E-02
  1.2000000E+02  1.3074995E-02
  1.2500000E+02  1.4668714E-02
  1.3000000E+02  1.6283516E-02
  1.3500000E+02  1.7884410E-02
  1.4000000E+02  1.9436569E-02
  1.4500000E+02  2.0909230E-02
  1.5000000E+02  2.2282427E-02
  1.6000000E+02  2.4690003E-02
  1.7000000E+02  2.6659632E-02
  1.8000000E+02  2.8245803E-02
  1.9000000E+02  2.9492997E-02
  2.0000000E+02  3.0421271E-02
  2.1000000E+02  3.1037288E-02
  2.2000000E+02  3.1359766E-02
  2.3000000E+02  3.1425167E-02
  2.4000000E+02  3.1280124E-02
  2.5000000E+02  3.0976375E-02
  2.6000000E+02  3.0553484E-02
  2.7000000E+02  3.0038999E-02
  2.8000000E+02  2.9453502E-02
  2.9000000E+02  2.8807162E-02
  3.0000000E+02  2.8107991E-02
  3.1000000E+02  2.7366178E-02
  3.2000000E+02  2.6594000E-02
  3.4000000E+02  2.5000517E-02
  3.6000000E+02  2.3406410E-02
  3.8000000E+02  2.1862195E-02
  4.0000000E+02  2.0380760E-02
  4.2000000E+02  1.8968215E-02
  4.4000000E+02  1.7630580E-02
  4.6000000E+02  1.6372737E-02
  4.8000000E+02  1.5200919E-02
  5.0000000E+02  1.4116758E-02
  5.2500000E+02  1.2876163E-02
  5.5000000E+02  1.1749876E-02
  5.7500000E+02  1.0728336E-02
  6.0000000E+02  9.8043463E-03
  6.5000000E+02  8.2168013E-03
  6.7500000E+02  7.5369149E-03
  7.0000000E+02  6.9225211E-03
  7.2500000E+02  6.3663356E-03
  7.5000000E+02  5.8620055E-03
  8.0000000E+02  4.9888869E-03
  8.5000000E+02  4.2687422E-03
  9.0000000E+02  3.6714778E-03
  9.5000000E+02  3.1724901E-03
  1.0000000E+03  2.7536720E-03
  1.0500000E+03  2.4008498E-03
  1.1000000E+03  2.1021221E-03
  1.1500000E+03  1.8477688E-03
  1.2000000E+03  1.6301331E-03
  1.2500000E+03  1.4431550E-03
  1.3000000E+03  1.2818918E-03
  1.3500000E+03  1.1422706E-03
  1.4000000E+03  1.0209320E-03
  1.4500000E+03  9.1510267E-04
  1.5000000E+03  8.2247463E-04
  1.6000000E+03  6.6944944E-04
  1.7000000E+03  5.4998290E-04
  1.8000000E+03  4.5570362E-04
  1.9000000E+03  3.8055511E-04
  2.0000000E+03  3.2009127E-04
  2.1000000E+03  2.7102011E-04
  2.2000000E+03  2.3087508E-04
  2.3000000E+03  1.9778910E-04
  2.4000000E+03  1.7033433E-04
  2.5000000E+03  1.4740772E-04
  2.6000000E+03  1.2814915E-04
  2.7000000E+03  1.1188225E-04
  2.8000000E+03  9.8071146E-05
  2.9000000E+03  8.6288131E-05
  3.0000000E+03  7.6189446E-05
  3.1000000E+03  6.7497093E-05
  3.2000000E+03  5.9984885E-05
  3.3000000E+03  5.3467720E-05
  3.4000000E+03  4.7793303E-05
  3.5000000E+03  4.2835685E-05
  3.6000000E+03  3.8490203E-05
  3.8000000E+03  3.1300262E-05
  4.0000000E+03  2.5679069E-05
  4.2000000E+03  2.1238016E-05
  4.4000000E+03  1.7695546E-05
  4.6000000E+03  1.4844864E-05
  4.8000000E+03  1.2532192E-05
  5.0000000E+03  1.0641865E-05
  5.2500000E+03  8.7409605E-06
  5.5000000E+03  7.2357886E-06
  5.7500000E+03  6.0329205E-06
  5.8750000E+03  5.5225591E-06
  6.0000000E+03  5.0634198E-06
  6.2500000E+03  4.2758397E-06
  6.5000000E+03  3.6313513E-06
  6.7500000E+03  3.1003532E-06
  7.0000000E+03  2.6600803E-06
  7.2500000E+03  2.2928687E-06
  7.5000000E+03  1.9848982E-06
  7.7500000E+03  1.7252719E-06
  8.0000000E+03  1.5053331E-06
  8.2500000E+03  1.3181558E-06
  8.5000000E+03  1.1581679E-06
  8.7500000E+03  1.0208595E-06
  9.0000000E+03  9.0256031E-07
  9.2500000E+03  8.0026673E-07
  9.5000000E+03  7.1150721E-07
  9.7500000E+03  6.3423802E-07
  1.0000000E+04  5.6676160E-07
  1.0250000E+04  5.0766193E-07
  1.0500000E+04  4.5575256E-07
  1.1000000E+04  3.6966760E-07
  1.1500000E+04  3.0223197E-07
  1.2000000E+04  2.4891465E-07
  1.2500000E+04  2.0639862E-07
  1.3000000E+04  1.7222768E-07
  1.3500000E+04  1.4456260E-07
  1.4000000E+04  1.2201157E-07
  1.4500000E+04  1.0351191E-07
  1.5000000E+04  8.8245088E-08
  1.5500000E+04  7.5575322E-08
  1.6000000E+04  6.5005092E-08
  1.6500000E+04  5.6142339E-08
  1.7000000E+04  4.8676062E-08
  1.7500000E+04  4.2358006E-08
  1.8000000E+04  3.6988756E-08
  1.8500000E+04  3.2407268E-08
  1.9000000E+04  2.8482855E-08
  1.9500000E+04  2.5108917E-08
  2.0000000E+04  2.2198030E-08
  2.0500000E+04  1.9678161E-08
  2.1000000E+04  1.7489759E-08
  2.2000000E+04  1.3917810E-08
  2.3000000E+04  1.1176447E-08
  2.4000000E+04  9.0500109E-09
  2.5000000E+04  7.3843764E-09
  2.6000000E+04  6.0678607E-09
  2.7000000E+04  5.0185731E-09
  2.8000000E+04  4.1758040E-09
  2.9000000E+04  3.4940638E-09
  3.0000000E+04  2.9389196E-09
  3.1000000E+04  2.4840636E-09
  3.2000000E+04  2.1092342E-09
  3.3000000E+04  1.7986975E-09
  3.4000000E+04  1.5401290E-09
  3.5000000E+04  1.3238093E-09
  3.6000000E+04  1.1420325E-09
  3.7000000E+04  9.8864418E-10
  3.8000000E+04  8.5869610E-10
  3.9000000E+04  7.4818884E-10
  4.0000000E+04  6.5387632E-10
  4.1000000E+04  5.7311045E-10
  4.2000000E+04  5.0371912E-10
  4.3000000E+04  4.4391315E-10
  4.4000000E+04  3.9221288E-10
  4.5000000E+04  3.4738975E-10
  4.6000000E+04  3.0842017E-10
  4.7000000E+04  2.7444844E-10
  4.8000000E+04  2.4475675E-10
  5.0000000E+04  1.9589039E-10
  5.1250000E+04  1.7112540E-10
  5.2500000E+04  1.4993042E-10
  5.3750000E+04  1.3172924E-10
  5.5000000E+04  1.1604824E-10
  5.6250000E+04  1.0249604E-10
  5.7500000E+04  9.0748078E-11
  5.8750000E+04  8.0534623E-11
  6.0000000E+04  7.1630632E-11
  6.2500000E+04  5.7027211E-11
  6.5000000E+04  4.5759937E-11
  6.6250000E+04  4.1104028E-11
  6.7500000E+04  3.6986240E-11
  7.0000000E+04  3.0096054E-11
  7.2500000E+04  2.4642850E-11
  7.5000000E+04  2.0295879E-11
  7.7500000E+04  1.6807426E-11
  8.0000000E+04  1.3990444E-11
  8.2500000E+04  1.1702516E-11
  8.5000000E+04  9.8341084E-12
  8.7500000E+04  8.3003770E-12
  9.0000000E+04  7.0351869E-12
  9.2500000E+04  5.9866526E-12
  9.5000000E+04  5.1138086E-12
  9.7500000E+04  4.3841305E-12
  1.0000000E+05  3.7716468E-12
  1.0250000E+05  3.2555142E-12
  1.0500000E+05  2.8189415E-12
  1.0750000E+05  2.4483379E-12
  1.1000000E+05  2.1326528E-12
  1.1250000E+05  1.8628574E-12
  1.1500000E+05  1.6315469E-12
  1.1750000E+05  1.4326264E-12
  1.2000000E+05  1.2610596E-12
  1.2250000E+05  1.1126688E-12
  1.2500000E+05  9.8397673E-13
  1.2750000E+05  8.7207878E-13
  1.3000000E+05  7.7454023E-13
  1.3250000E+05  6.8931365E-13
  1.3500000E+05  6.1467201E-13
  1.4000000E+05  4.9152002E-13
  1.4500000E+05  3.9583625E-13
  1.5000000E+05  3.2089617E-13
  1.5500000E+05  2.6176141E-13
  1.6000000E+05  2.1476815E-13
  1.6500000E+05  1.7717375E-13
  1.7000000E+05  1.4690971E-13
  1.7500000E+05  1.2240315E-13
  1.8000000E+05  1.0244864E-13
  1.8500000E+05  8.6115610E-14
  1.9000000E+05  7.2680738E-14
  1.9500000E+05  6.1578104E-14
  2.0000000E+05  5.2362406E-14
  2.0500000E+05  4.4681118E-14
  2.1000000E+05  3.8253390E-14
  2.1500000E+05  3.2854315E-14
  2.2000000E+05  2.8302913E-14
  2.2500000E+05  2.4452926E-14
  2.3000000E+05  2.1185573E-14
  2.3500000E+05  1.8403957E-14
  2.4000000E+05  1.6028709E-14
  2.4500000E+05  1.3994574E-14
  2.5000000E+05  1.2247728E-14
  2.5500000E+05  1.0743611E-14
  2.6000000E+05  9.4451721E-15
  2.6500000E+05  8.3215097E-15
  2.7000000E+05  7.3467685E-15
  2.7500000E+05  6.4992522E-15
  2.8000000E+05  5.7606927E-15
  2.8500000E+05  5.1156705E-15
  2.9000000E+05  4.5511441E-15
  3.0000000E+05  3.6209949E-15
  3.1000000E+05  2.9000784E-15
  3.2000000E+05  2.3371834E-15
  3.3000000E+05  1.8945935E-15
  3.4000000E+05  1.5443030E-15
  3.5000000E+05  1.2653407E-15
  3.6000000E+05  1.0418704E-15
  3.7000000E+05  8.6185189E-16
  3.8000000E+05  7.1607019E-16
  3.9000000E+05  5.9742407E-16
  4.0000000E+05  5.0040667E-16
  4.1000000E+05  4.2072043E-16
  4.2000000E+05  3.5499093E-16
  4.3000000E+05  3.0055398E-16
  4.4000000E+05  2.5529536E-16
  4.5000000E+05  2.1752930E-16
  4.6000000E+05  1.8590478E-16
  4.7000000E+05  1.5933397E-16
  4.8000000E+05  1.3693725E-16
  5.0000000E+05  1.0194144E-16
  5.1250000E+05  8.5197466E-17
  5.2500000E+05  7.1464553E-17
  5.3750000E+05  6.0155165E-17
  5.5000000E+05  5.0805212E-17
  5.6250000E+05  4.3046412E-17
  5.7500000E+05  3.6585069E-17
  5.8750000E+05  3.1185826E-17
  6.0000000E+05  2.6659272E-17
  6.1250000E+05  2.2852355E-17
  6.2500000E+05  1.9640731E-17
  6.3750000E+05  1.6922948E-17
  6.5000000E+05  1.4616264E-17
  6.6250000E+05  1.2652969E-17
  6.7500000E+05  1.0977436E-17
  6.8750000E+05  9.5438046E-18
  7.0000000E+05  8.3144192E-18
  7.1250000E+05  7.2582993E-18
  7.2500000E+05  6.3494125E-18
  7.3750000E+05  5.5658208E-18
  7.5000000E+05  4.8890174E-18
  7.6250000E+05  4.3033719E-18
  
  
#  76  20  O4  EION =  9.600000000E+00 eV   309
#  S(0) = 6.811519E+00
  4.8000000E-02  0.0000000E+00
  4.8000000E+00  0.0000000E+00
  4.8000000E+00  9.7538789E-02
  9.6000000E+00  9.7538789E-02
  9.6000000E+00  4.7937816E-02
  9.6027211E+00  4.7937816E-02
  9.6725851E+00  4.8378724E-02
  9.7424490E+00  4.8835505E-02
  9.8123130E+00  4.9307528E-02
  9.8821769E+00  4.9794191E-02
  1.0021905E+01  5.0809177E-02
  1.0161633E+01  5.1876185E-02
  1.0441088E+01  5.4151050E-02
  1.0720544E+01  5.6591586E-02
  1.1000000E+01  5.9175113E-02
  1.1500000E+01  6.4096325E-02
  1.2000000E+01  6.9329642E-02
  1.2500000E+01  7.4810115E-02
  1.3000000E+01  8.0487577E-02
  1.3500000E+01  8.6321874E-02
  1.4000000E+01  9.2279183E-02
  1.4500000E+01  9.8329439E-02
  1.5000000E+01  1.0444442E-01
  1.6000000E+01  1.1675643E-01
  1.7000000E+01  1.2897916E-01
  1.8000000E+01  1.4084774E-01
  1.9000000E+01  1.5206381E-01
  2.0000000E+01  1.6230462E-01
  2.1000000E+01  1.7124348E-01
  2.2000000E+01  1.7857928E-01
  2.3000000E+01  1.8407136E-01
  2.4000000E+01  1.8756351E-01
  2.5000000E+01  1.8900723E-01
  2.6000000E+01  1.8846206E-01
  2.7000000E+01  1.8608951E-01
  2.8000000E+01  1.8212141E-01
  2.9000000E+01  1.7684446E-01
  3.0000000E+01  1.7054969E-01
  3.1000000E+01  1.6353456E-01
  3.2000000E+01  1.5605559E-01
  3.3000000E+01  1.4834089E-01
  3.4000000E+01  1.4057533E-01
  3.5000000E+01  1.3289939E-01
  3.6000000E+01  1.2542015E-01
  3.7000000E+01  1.1821230E-01
  3.8000000E+01  1.1132385E-01
  3.9000000E+01  1.0478187E-01
  4.0000000E+01  9.8599225E-02
  4.2000000E+01  8.7310213E-02
  4.4000000E+01  7.7381568E-02
  4.6000000E+01  6.8684575E-02
  4.8000000E+01  6.1069116E-02
  5.0000000E+01  5.4394181E-02
  5.2500000E+01  4.7176873E-02
  5.5000000E+01  4.1014045E-02
  5.7500000E+01  3.5730737E-02
  6.0000000E+01  3.1185611E-02
  6.2500000E+01  2.7264887E-02
  6.5000000E+01  2.3875026E-02
  6.6250000E+01  2.2354583E-02
  6.7500000E+01  2.0939183E-02
  7.0000000E+01  1.8393408E-02
  7.2500000E+01  1.6183059E-02
  7.5000000E+01  1.4262074E-02
  7.7500000E+01  1.2590899E-02
  8.0000000E+01  1.1135302E-02
  8.2500000E+01  9.8658617E-03
  8.5000000E+01  8.7572378E-03
  8.7500000E+01  7.7875949E-03
  9.0000000E+01  6.9380635E-03
  9.2500000E+01  6.1923888E-03
  9.5000000E+01  5.5366632E-03
  9.7500000E+01  4.9589688E-03
  1.0000000E+02  4.4490247E-03
  1.0250000E+02  3.9980010E-03
  1.0500000E+02  3.5983334E-03
  1.1000000E+02  2.9280233E-03
  1.1250000E+02  2.6470341E-03
  1.1500000E+02  2.3964038E-03
  1.1750000E+02  2.1725173E-03
  1.2000000E+02  1.9722412E-03
  1.2500000E+02  1.6322721E-03
  1.2750000E+02  1.4882036E-03
  1.3000000E+02  1.3588906E-03
  1.3250000E+02  1.2427081E-03
  1.3500000E+02  1.1382878E-03
  1.4000000E+02  9.6011866E-04
  1.4250000E+02  8.8430742E-04
  1.4500000E+02  8.1612680E-04
  1.4750000E+02  7.5477771E-04
  1.5000000E+02  6.9958848E-04
  1.5500000E+02  6.0540148E-04
  1.6000000E+02  5.2943497E-04
  1.6500000E+02  4.6826021E-04
  1.6750000E+02  4.4233107E-04
  1.7000000E+02  4.1910897E-04
  1.7500000E+02  3.7977777E-04
  1.8000000E+02  3.4852001E-04
  1.8500000E+02  3.2394237E-04
  1.9000000E+02  3.0477057E-04
  1.9500000E+02  2.8996065E-04
  2.0000000E+02  2.7873951E-04
  2.0500000E+02  2.7052533E-04
  2.1000000E+02  2.6477367E-04
  2.1500000E+02  2.6098112E-04
  2.2000000E+02  2.5875313E-04
  2.2500000E+02  2.5777503E-04
  2.3000000E+02  2.5779083E-04
  2.3500000E+02  2.5859415E-04
  2.4000000E+02  2.6001147E-04
  2.4500000E+02  2.6189139E-04
  2.5000000E+02  2.6409945E-04
  2.5500000E+02  2.6651629E-04
  2.6000000E+02  2.6906227E-04
  2.7000000E+02  2.7434763E-04
  2.8000000E+02  2.7960738E-04
  2.9000000E+02  2.8456044E-04
  3.0000000E+02  2.8907252E-04
  3.1000000E+02  2.9307273E-04
  3.2000000E+02  2.9650448E-04
  3.4000000E+02  3.0159732E-04
  3.6000000E+02  3.0438617E-04
  3.8000000E+02  3.0509264E-04
  4.0000000E+02  3.0407236E-04
  4.2000000E+02  3.0164729E-04
  4.4000000E+02  2.9809656E-04
  4.6000000E+02  2.9365044E-04
  4.8000000E+02  2.8847414E-04
  5.0000000E+02  2.8270403E-04
  5.2500000E+02  2.7487331E-04
  5.5000000E+02  2.6662200E-04
  5.7500000E+02  2.5816770E-04
  6.0000000E+02  2.4964362E-04
  6.5000000E+02  2.3273659E-04
  6.7500000E+02  2.2448375E-04
  7.0000000E+02  2.1642645E-04
  7.2500000E+02  2.0859593E-04
  7.5000000E+02  2.0101496E-04
  8.0000000E+02  1.8665218E-04
  8.5000000E+02  1.7334488E-04
  9.0000000E+02  1.6102722E-04
  9.5000000E+02  1.4966666E-04
  1.0000000E+03  1.3923576E-04
  1.0500000E+03  1.2967200E-04
  1.1000000E+03  1.2089682E-04
  1.1500000E+03  1.1283927E-04
  1.2000000E+03  1.0543797E-04
  1.2500000E+03  9.8635831E-05
  1.3000000E+03  9.2377597E-05
  1.3500000E+03  8.6611267E-05
  1.4000000E+03  8.1290569E-05
  1.4500000E+03  7.6375378E-05
  1.5000000E+03  7.1830429E-05
  1.6000000E+03  6.3726009E-05
  1.7000000E+03  5.6754812E-05
  1.8000000E+03  5.0733169E-05
  1.9000000E+03  4.5506193E-05
  2.0000000E+03  4.0946816E-05
  2.1000000E+03  3.6954739E-05
  2.2000000E+03  3.3448305E-05
  2.3000000E+03  3.0358006E-05
  2.4000000E+03  2.7624401E-05
  2.5000000E+03  2.5197902E-05
  2.6000000E+03  2.3037383E-05
  2.7000000E+03  2.1108301E-05
  2.8000000E+03  1.9381239E-05
  2.9000000E+03  1.7831032E-05
  3.0000000E+03  1.6436103E-05
  3.1000000E+03  1.5177906E-05
  3.2000000E+03  1.4040393E-05
  3.3000000E+03  1.3009641E-05
  3.4000000E+03  1.2073595E-05
  3.5000000E+03  1.1221792E-05
  3.6000000E+03  1.0445168E-05
  3.8000000E+03  9.0867930E-06
  4.0000000E+03  7.9459358E-06
  4.2000000E+03  6.9815073E-06
  4.4000000E+03  6.1612260E-06
  4.6000000E+03  5.4596121E-06
  4.8000000E+03  4.8563770E-06
  5.0000000E+03  4.3352157E-06
  5.2500000E+03  3.7793296E-06
  5.5000000E+03  3.3107076E-06
  5.7500000E+03  2.9132444E-06
  5.8750000E+03  2.7371053E-06
  6.0000000E+03  2.5741972E-06
  6.2500000E+03  2.2834378E-06
  6.5000000E+03  2.0328664E-06
  6.7500000E+03  1.8159482E-06
  7.0000000E+03  1.6273639E-06
  7.2500000E+03  1.4627536E-06
  7.5000000E+03  1.3185244E-06
  7.7500000E+03  1.1917008E-06
  8.0000000E+03  1.0798052E-06
  8.2500000E+03  9.8076345E-07
  8.5000000E+03  8.9283239E-07
  8.7500000E+03  8.1454076E-07
  9.0000000E+03  7.4464133E-07
  9.2500000E+03  6.8207248E-07
  9.5000000E+03  6.2592699E-07
  9.7500000E+03  5.7542674E-07
  1.0000000E+04  5.2990191E-07
  1.0250000E+04  4.8877397E-07
  1.0500000E+04  4.5154180E-07
  1.1000000E+04  3.8707900E-07
  1.1500000E+04  3.3365465E-07
  1.2000000E+04  2.8907544E-07
  1.2500000E+04  2.5164149E-07
  1.3000000E+04  2.2002311E-07
  1.3500000E+04  1.9317108E-07
  1.4000000E+04  1.7025078E-07
  1.4500000E+04  1.5059344E-07
  1.5000000E+04  1.3365938E-07
  1.5500000E+04  1.1901017E-07
  1.6000000E+04  1.0628754E-07
  1.6500000E+04  9.5197010E-08
  1.7000000E+04  8.5495210E-08
  1.7500000E+04  7.6979967E-08
  1.8000000E+04  6.9482549E-08
  1.8500000E+04  6.2861486E-08
  1.9000000E+04  5.6997646E-08
  1.9500000E+04  5.1790299E-08
  2.0000000E+04  4.7153954E-08
  2.0500000E+04  4.3015783E-08
  2.1000000E+04  3.9313518E-08
  2.1500000E+04  3.5993737E-08
  2.2000000E+04  3.3010458E-08
  2.2500000E+04  3.0323962E-08
  2.3000000E+04  2.7899855E-08
  2.3500000E+04  2.5708282E-08
  2.4000000E+04  2.3723259E-08
  2.4500000E+04  2.1922108E-08
  2.5000000E+04  2.0284989E-08
  2.6000000E+04  1.7435345E-08
  2.7000000E+04  1.5058691E-08
  2.8000000E+04  1.3064898E-08
  2.9000000E+04  1.1383114E-08
  3.0000000E+04  9.9572269E-09
  3.1000000E+04  8.7424757E-09
  3.2000000E+04  7.7029142E-09
  3.3000000E+04  6.8094878E-09
  3.4000000E+04  6.0385683E-09
  3.5000000E+04  5.3708310E-09
  3.6000000E+04  4.7903877E-09
  3.7000000E+04  4.2841073E-09
  3.8000000E+04  3.8410856E-09
  3.9000000E+04  3.4522258E-09
  4.0000000E+04  3.1099092E-09
  4.1000000E+04  2.8077276E-09
  4.2000000E+04  2.5402671E-09
  4.3000000E+04  2.3029370E-09
  4.4000000E+04  2.0918310E-09
  4.5000000E+04  1.9036143E-09
  4.6000000E+04  1.7354307E-09
  4.7000000E+04  1.5848256E-09
  4.8000000E+04  1.4496838E-09
  5.0000000E+04  1.2187217E-09
  5.1250000E+04  1.0967692E-09
  5.2500000E+04  9.8920292E-10
  5.3750000E+04  8.9407530E-10
  5.5000000E+04  8.0973536E-10
  5.7500000E+04  6.6800565E-10
  5.8750000E+04  6.0839048E-10
  6.0000000E+04  5.5505148E-10
  6.1250000E+04  5.0722942E-10
  6.2500000E+04  4.6426856E-10
  6.3750000E+04  4.2560093E-10
  6.5000000E+04  3.9073337E-10
  6.6250000E+04  3.5923654E-10
  6.7500000E+04  3.3073581E-10
  6.8750000E+04  3.0490348E-10
  7.0000000E+04  2.8145227E-10
  7.2500000E+04  2.4071382E-10
  7.5000000E+04  2.0683994E-10
  7.7500000E+04  1.7851792E-10
  8.0000000E+04  1.5471473E-10
  8.2500000E+04  1.3461168E-10
  8.5000000E+04  1.1755534E-10
  8.7500000E+04  1.0302088E-10
  9.0000000E+04  9.0584338E-11
  9.2500000E+04  7.9901270E-11
  9.5000000E+04  7.0690340E-11
  9.7500000E+04  6.2720604E-11
  1.0000000E+05  5.5801583E-11
  1.0250000E+05  4.9775461E-11
  1.0500000E+05  4.4510913E-11
  1.0750000E+05  3.9898209E-11
  1.1000000E+05  3.5845297E-11
  1.1250000E+05  3.2274638E-11
  1.1500000E+05  2.9120699E-11
  1.1750000E+05  2.6327928E-11
  1.2000000E+05  2.3849070E-11
  1.2250000E+05  2.1643805E-11
  1.2500000E+05  1.9677639E-11
  1.2750000E+05  1.7920980E-11
  1.3000000E+05  1.6348338E-11
  1.3250000E+05  1.4937697E-11
  1.3500000E+05  1.3669989E-11
  1.3750000E+05  1.2528661E-11
  1.4000000E+05  1.1499270E-11
  1.4250000E+05  1.0569188E-11
  1.4500000E+05  9.7273954E-12
  1.4750000E+05  8.9642535E-12
  1.5000000E+05  8.2713137E-12
  1.5250000E+05  7.6411525E-12
  1.5500000E+05  7.0672454E-12
  1.6000000E+05  6.0661570E-12
  1.6500000E+05  5.2299684E-12
  1.7000000E+05  4.5283922E-12
  
  
#  76  21  O5  EION =  8.867000000E+00 eV   309
#  S(0) = 3.389046E+00
  1.7243955E-02  0.0000000E+00
  1.7243955E+00  0.0000000E+00
  1.7243955E+00  2.9463616E-02
  8.8670000E+00  2.9463616E-02
  8.8697211E+00  2.9463616E-02
  8.9327490E+00  2.9738385E-02
  8.9957769E+00  3.0019046E-02
  9.0588048E+00  3.0305315E-02
  9.1218327E+00  3.0596921E-02
  9.2478885E+00  3.1195131E-02
  9.3739442E+00  3.1811768E-02
  9.5000000E+00  3.2445116E-02
  1.0000000E+01  3.5093500E-02
  1.0500000E+01  3.7906060E-02
  1.1000000E+01  4.0830409E-02
  1.1500000E+01  4.3830365E-02
  1.2000000E+01  4.6880258E-02
  1.2500000E+01  4.9961166E-02
  1.3000000E+01  5.3058267E-02
  1.3500000E+01  5.6159086E-02
  1.4000000E+01  5.9252215E-02
  1.4500000E+01  6.2326430E-02
  1.5000000E+01  6.5370072E-02
  1.6000000E+01  7.1315066E-02
  1.7000000E+01  7.6974312E-02
  1.8000000E+01  8.2217403E-02
  1.9000000E+01  8.6901223E-02
  2.0000000E+01  9.0880345E-02
  2.1000000E+01  9.4021911E-02
  2.2000000E+01  9.6221388E-02
  2.3000000E+01  9.7414349E-02
  2.4000000E+01  9.7589268E-02
  2.5000000E+01  9.6784772E-02
  2.6000000E+01  9.5090143E-02
  2.7000000E+01  9.2625608E-02
  2.8000000E+01  8.9539784E-02
  2.9000000E+01  8.5980515E-02
  3.0000000E+01  8.2097596E-02
  3.1000000E+01  7.8021460E-02
  3.2000000E+01  7.3864135E-02
  3.3000000E+01  6.9718046E-02
  3.4000000E+01  6.5651620E-02
  3.5000000E+01  6.1715933E-02
  3.6000000E+01  5.7945963E-02
  3.7000000E+01  5.4363176E-02
  3.8000000E+01  5.0978406E-02
  3.9000000E+01  4.7795258E-02
  4.0000000E+01  4.4812254E-02
  4.2000000E+01  3.9419707E-02
  4.4000000E+01  3.4729406E-02
  4.6000000E+01  3.0656565E-02
  4.8000000E+01  2.7116741E-02
  5.0000000E+01  2.4033990E-02
  5.2500000E+01  2.0722470E-02
  5.5000000E+01  1.7913937E-02
  5.7500000E+01  1.5521534E-02
  6.0000000E+01  1.3476056E-02
  6.2500000E+01  1.1721996E-02
  6.5000000E+01  1.0214007E-02
  6.6250000E+01  9.5405024E-03
  6.7500000E+01  8.9152145E-03
  7.0000000E+01  7.7948629E-03
  7.2500000E+01  6.8270151E-03
  7.5000000E+01  5.9899625E-03
  7.7500000E+01  5.2651220E-03
  8.0000000E+01  4.6365858E-03
  8.2500000E+01  4.0907997E-03
  8.5000000E+01  3.6161538E-03
  8.7500000E+01  3.2027037E-03
  9.0000000E+01  2.8419177E-03
  9.2500000E+01  2.5265050E-03
  9.5000000E+01  2.2502462E-03
  9.7500000E+01  2.0078291E-03
  1.0000000E+02  1.7947063E-03
  1.0250000E+02  1.6069875E-03
  1.0500000E+02  1.4413400E-03
  1.1000000E+02  1.1652829E-03
  1.1250000E+02  1.0503711E-03
  1.1500000E+02  9.4836074E-04
  1.1750000E+02  8.5767181E-04
  1.2000000E+02  7.7695177E-04
  1.2500000E+02  6.4102627E-04
  1.2750000E+02  5.8392310E-04
  1.3000000E+02  5.3296426E-04
  1.3250000E+02  4.8745103E-04
  1.3500000E+02  4.4681008E-04
  1.3750000E+02  4.1053551E-04
  1.4000000E+02  3.7816389E-04
  1.4250000E+02  3.4927456E-04
  1.4500000E+02  3.2348851E-04
  1.4750000E+02  3.0046975E-04
  1.5000000E+02  2.7993533E-04
  1.5500000E+02  2.4533883E-04
  1.6000000E+02  2.1797013E-04
  1.6500000E+02  1.9643974E-04
  1.7000000E+02  1.7958278E-04
  1.7500000E+02  1.6646989E-04
  1.8000000E+02  1.5640997E-04
  1.8500000E+02  1.4886745E-04
  1.9000000E+02  1.4332666E-04
  1.9500000E+02  1.3937258E-04
  2.0000000E+02  1.3669829E-04
  2.0500000E+02  1.3506954E-04
  2.1000000E+02  1.3427743E-04
  2.1500000E+02  1.3413971E-04
  2.2000000E+02  1.3450673E-04
  2.2500000E+02  1.3525237E-04
  2.3000000E+02  1.3627271E-04
  2.3500000E+02  1.3749615E-04
  2.4000000E+02  1.3886373E-04
  2.4500000E+02  1.4032218E-04
  2.5000000E+02  1.4182291E-04
  2.5500000E+02  1.4332298E-04
  2.6000000E+02  1.4479831E-04
  2.7000000E+02  1.4762080E-04
  2.8000000E+02  1.5019352E-04
  2.9000000E+02  1.5244295E-04
  3.0000000E+02  1.5434796E-04
  3.1000000E+02  1.5590607E-04
  3.2000000E+02  1.5711864E-04
  3.4000000E+02  1.5855649E-04
  3.6000000E+02  1.5879625E-04
  3.8000000E+02  1.5802396E-04
  4.0000000E+02  1.5645488E-04
  4.2000000E+02  1.5426773E-04
  4.4000000E+02  1.5160462E-04
  4.6000000E+02  1.4857856E-04
  4.8000000E+02  1.4526714E-04
  5.0000000E+02  1.4173339E-04
  5.2500000E+02  1.3710566E-04
  5.5000000E+02  1.3236826E-04
  5.7500000E+02  1.2761918E-04
  6.0000000E+02  1.2291393E-04
  6.5000000E+02  1.1377217E-04
  6.7500000E+02  1.0938426E-04
  7.0000000E+02  1.0513975E-04
  7.2500000E+02  1.0104826E-04
  7.5000000E+02  9.7115983E-05
  8.0000000E+02  8.9736320E-05
  8.5000000E+02  8.2971884E-05
  9.0000000E+02  7.6765417E-05
  9.5000000E+02  7.1084496E-05
  1.0000000E+03  6.5903378E-05
  1.0500000E+03  6.1181267E-05
  1.1000000E+03  5.6871723E-05
  1.1500000E+03  5.2933903E-05
  1.2000000E+03  4.9333057E-05
  1.2500000E+03  4.6037478E-05
  1.3000000E+03  4.3016904E-05
  1.3500000E+03  4.0243244E-05
  1.4000000E+03  3.7691856E-05
  1.4500000E+03  3.5341750E-05
  1.5000000E+03  3.3174721E-05
  1.6000000E+03  2.9325649E-05
  1.7000000E+03  2.6030969E-05
  1.8000000E+03  2.3197655E-05
  1.9000000E+03  2.0747940E-05
  2.0000000E+03  1.8618620E-05
  2.1000000E+03  1.6760364E-05
  2.2000000E+03  1.5133303E-05
  2.3000000E+03  1.3703603E-05
  2.4000000E+03  1.2442425E-05
  2.5000000E+03  1.1325825E-05
  2.6000000E+03  1.0334038E-05
  2.7000000E+03  9.4505273E-06
  2.8000000E+03  8.6612659E-06
  2.9000000E+03  7.9543113E-06
  3.0000000E+03  7.3194586E-06
  3.1000000E+03  6.7479562E-06
  3.2000000E+03  6.2322440E-06
  3.3000000E+03  5.7657692E-06
  3.4000000E+03  5.3428761E-06
  3.5000000E+03  4.9586705E-06
  3.6000000E+03  4.6089286E-06
  3.8000000E+03  3.9985932E-06
  4.0000000E+03  3.4875109E-06
  4.2000000E+03  3.0566697E-06
  4.4000000E+03  2.6911799E-06
  4.6000000E+03  2.3793373E-06
  4.8000000E+03  2.1118565E-06
  5.0000000E+03  1.8812948E-06
  5.2500000E+03  1.6359714E-06
  5.5000000E+03  1.4296989E-06
  5.7500000E+03  1.2551828E-06
  5.8750000E+03  1.1779845E-06
  6.0000000E+03  1.1066672E-06
  6.2500000E+03  9.7958998E-07
  6.5000000E+03  8.7031394E-07
  6.7500000E+03  7.7591223E-07
  7.0000000E+03  6.9400747E-07
  7.2500000E+03  6.2265478E-07
  7.5000000E+03  5.6025460E-07
  7.7500000E+03  5.0548508E-07
  8.0000000E+03  4.5724766E-07
  8.2500000E+03  4.1462453E-07
  8.5000000E+03  3.7684584E-07
  8.7500000E+03  3.4326294E-07
  9.0000000E+03  3.1332693E-07
  9.2500000E+03  2.8657141E-07
  9.5000000E+03  2.6259846E-07
  9.7500000E+03  2.4106730E-07
  1.0000000E+04  2.2168505E-07
  1.0250000E+04  2.0419914E-07
  1.0500000E+04  1.8839107E-07
  1.0750000E+04  1.7407128E-07
  1.1000000E+04  1.6107482E-07
  1.1250000E+04  1.4925773E-07
  1.1500000E+04  1.3849406E-07
  1.2000000E+04  1.1969826E-07
  1.2500000E+04  1.0395260E-07
  1.3000000E+04  9.0683647E-08
  1.3500000E+04  7.9439966E-08
  1.4000000E+04  6.9863269E-08
  1.4500000E+04  6.1667093E-08
  1.5000000E+04  5.4620745E-08
  1.5500000E+04  4.8537199E-08
  1.6000000E+04  4.3263909E-08
  1.6500000E+04  3.8675738E-08
  1.7000000E+04  3.4669452E-08
  1.7500000E+04  3.1159450E-08
  1.8000000E+04  2.8074416E-08
  1.8500000E+04  2.5354656E-08
  1.9000000E+04  2.2949988E-08
  1.9500000E+04  2.0818053E-08
  2.0000000E+04  1.8922955E-08
  2.0500000E+04  1.7234165E-08
  2.1000000E+04  1.5725622E-08
  2.1500000E+04  1.4374996E-08
  2.2000000E+04  1.3163100E-08
  2.2500000E+04  1.2073377E-08
  2.3000000E+04  1.1091514E-08
  2.3500000E+04  1.0205101E-08
  2.4000000E+04  9.4033561E-09
  2.4500000E+04  8.6768795E-09
  2.5000000E+04  8.0174602E-09
  2.6000000E+04  6.8719029E-09
  2.7000000E+04  5.9189758E-09
  2.8000000E+04  5.1215858E-09
  2.9000000E+04  4.4506424E-09
  3.0000000E+04  3.8831591E-09
  3.1000000E+04  3.4008436E-09
  3.2000000E+04  2.9890381E-09
  3.3000000E+04  2.6359208E-09
  3.4000000E+04  2.3318981E-09
  3.5000000E+04  2.0691399E-09
  3.6000000E+04  1.8412205E-09
  3.7000000E+04  1.6428401E-09
  3.8000000E+04  1.4696057E-09
  3.9000000E+04  1.3178600E-09
  4.0000000E+04  1.1845453E-09
  4.1000000E+04  1.0670946E-09
  4.2000000E+04  9.6334295E-10
  4.3000000E+04  8.7145768E-10
  4.4000000E+04  7.8988205E-10
  4.5000000E+04  7.1728923E-10
  4.6000000E+04  6.5254455E-10
  4.7000000E+04  5.9467466E-10
  4.8000000E+04  5.4284203E-10
  5.0000000E+04  4.5449530E-10
  5.1250000E+04  4.0798411E-10
  5.2500000E+04  3.6705032E-10
  5.3750000E+04  3.3092918E-10
  5.5000000E+04  2.9897362E-10
  5.7500000E+04  2.4544243E-10
  5.8750000E+04  2.2299847E-10
  6.0000000E+04  2.0295927E-10
  6.1250000E+04  1.8502996E-10
  6.2500000E+04  1.6895627E-10
  6.3750000E+04  1.5451835E-10
  6.5000000E+04  1.4152565E-10
  6.6250000E+04  1.2981254E-10
  6.7500000E+04  1.1923477E-10
  6.8750000E+04  1.0966636E-10
  7.0000000E+04  1.0099705E-10
  7.1250000E+04  9.3130128E-11
  7.2500000E+04  8.5980595E-11
  7.3750000E+04  7.9473566E-11
  7.5000000E+04  7.3542951E-11
  7.7500000E+04  6.3183855E-11
  8.0000000E+04  5.4510859E-11
  8.2500000E+04  4.7213888E-11
  8.5000000E+04  4.1046202E-11
  8.7500000E+04  3.5810214E-11
  9.0000000E+04  3.1346790E-11
  9.2500000E+04  2.7527030E-11
  9.5000000E+04  2.4245938E-11
  9.7500000E+04  2.1417561E-11
  1.0000000E+05  1.8971173E-11
  1.0250000E+05  1.6848312E-11
  1.0500000E+05  1.5000487E-11
  1.0750000E+05  1.3387306E-11
  1.1000000E+05  1.1974994E-11
  1.1250000E+05  1.0735236E-11
  1.1500000E+05  9.6441780E-12
  1.1750000E+05  8.6816348E-12
  1.2000000E+05  7.8304687E-12
  1.2250000E+05  7.0760837E-12
  1.2500000E+05  6.4059598E-12
  1.2750000E+05  5.8093263E-12
  1.3000000E+05  5.2769621E-12
  1.3250000E+05  4.8009518E-12
  1.3500000E+05  4.3744802E-12
  1.3750000E+05  3.9916649E-12
  1.4000000E+05  3.6474955E-12
  1.4250000E+05  3.3376816E-12
  1.4500000E+05  3.0584459E-12
  1.4750000E+05  2.8064550E-12
  1.5000000E+05  2.5787652E-12
  1.5250000E+05  2.3727747E-12
  
  
#  76  24  P1  EION =  8.867000000E+00 eV   259
#  S(0) = 2.518268E+00
  4.4335000E-02  0.0000000E+00
  4.4335000E+00  0.0000000E+00
  4.4335000E+00  5.1914517E-01
  8.8670000E+00  5.1914517E-01
  8.8670000E+00  6.0269924E-02
  8.8697211E+00  6.0269924E-02
  8.8957769E+00  5.9495117E-02
  8.9218327E+00  5.8732335E-02
  8.9478885E+00  5.7981362E-02
  8.9739442E+00  5.7241976E-02
  9.0000000E+00  5.6513973E-02
  9.2500000E+00  5.0068543E-02
  9.5000000E+00  4.4490758E-02
  9.7500000E+00  3.9646030E-02
  1.0000000E+01  3.5423362E-02
  1.0250000E+01  3.1730737E-02
  1.0500000E+01  2.8491531E-02
  1.0750000E+01  2.5641627E-02
  1.1000000E+01  2.3127169E-02
  1.1250000E+01  2.0902722E-02
  1.1500000E+01  1.8929809E-02
  1.1750000E+01  1.7175728E-02
  1.2000000E+01  1.5612586E-02
  1.2250000E+01  1.4216511E-02
  1.2500000E+01  1.2967005E-02
  1.2750000E+01  1.1846417E-02
  1.3000000E+01  1.0839496E-02
  1.3250000E+01  9.9330352E-03
  1.3500000E+01  9.1155583E-03
  1.3750000E+01  8.3770762E-03
  1.4000000E+01  7.7088598E-03
  1.4250000E+01  7.1032806E-03
  1.4500000E+01  6.5536312E-03
  1.4750000E+01  6.0540304E-03
  1.5000000E+01  5.5992867E-03
  1.5500000E+01  4.8065643E-03
  1.6000000E+01  4.1447514E-03
  1.6500000E+01  3.5896405E-03
  1.7000000E+01  3.1219804E-03
  1.7500000E+01  2.7264195E-03
  1.8000000E+01  2.3905606E-03
  1.8500000E+01  2.1044224E-03
  1.9000000E+01  1.8598234E-03
  1.9500000E+01  1.6501335E-03
  2.0000000E+01  1.4698413E-03
  2.0500000E+01  1.3144352E-03
  2.1000000E+01  1.1801675E-03
  2.1500000E+01  1.0638782E-03
  2.2000000E+01  9.6297847E-04
  2.2500000E+01  8.7526545E-04
  2.3000000E+01  7.9886513E-04
  2.3500000E+01  7.3222980E-04
  2.4000000E+01  6.7403266E-04
  2.4500000E+01  6.2312995E-04
  2.5000000E+01  5.7855680E-04
  2.5500000E+01  5.3949195E-04
  2.6000000E+01  5.0522704E-04
  2.6500000E+01  4.7515091E-04
  2.7000000E+01  4.4873082E-04
  2.8000000E+01  4.0509830E-04
  2.8500000E+01  3.8716155E-04
  2.9000000E+01  3.7139378E-04
  2.9500000E+01  3.5752677E-04
  3.0000000E+01  3.4533446E-04
  3.1000000E+01  3.2523248E-04
  3.2000000E+01  3.0976943E-04
  3.3000000E+01  2.9790762E-04
  3.4000000E+01  2.8888077E-04
  3.5000000E+01  2.8205914E-04
  3.6000000E+01  2.7695146E-04
  3.7000000E+01  2.7318192E-04
  3.8000000E+01  2.7044737E-04
  3.9000000E+01  2.6850531E-04
  4.0000000E+01  2.6716205E-04
  4.2000000E+01  2.6570261E-04
  4.4000000E+01  2.6518726E-04
  4.6000000E+01  2.6505515E-04
  4.8000000E+01  2.6496105E-04
  5.0000000E+01  2.6468780E-04
  5.2500000E+01  2.6392315E-04
  5.5000000E+01  2.6258144E-04
  5.7500000E+01  2.6064328E-04
  6.0000000E+01  2.5812810E-04
  6.5000000E+01  2.5160300E-04
  6.7500000E+01  2.4772954E-04
  7.0000000E+01  2.4354508E-04
  7.2500000E+01  2.3911473E-04
  7.5000000E+01  2.3450251E-04
  8.0000000E+01  2.2494459E-04
  8.5000000E+01  2.1523252E-04
  9.0000000E+01  2.0562667E-04
  9.5000000E+01  1.9630357E-04
  1.0000000E+02  1.8737242E-04
  1.0500000E+02  1.7889306E-04
  1.1000000E+02  1.7089166E-04
  1.1500000E+02  1.6336944E-04
  1.2000000E+02  1.5631440E-04
  1.2500000E+02  1.4970556E-04
  1.3000000E+02  1.4351729E-04
  1.3500000E+02  1.3772314E-04
  1.4000000E+02  1.3229702E-04
  1.4500000E+02  1.2721360E-04
  1.5000000E+02  1.2244897E-04
  1.6000000E+02  1.1379168E-04
  1.7000000E+02  1.0616800E-04
  1.8000000E+02  9.9439471E-05
  1.9000000E+02  9.3482989E-05
  2.0000000E+02  8.8182781E-05
  2.1000000E+02  8.3438932E-05
  2.2000000E+02  7.9157391E-05
  2.3000000E+02  7.5260088E-05
  2.4000000E+02  7.1682225E-05
  2.5000000E+02  6.8369941E-05
  2.6000000E+02  6.5282256E-05
  2.7000000E+02  6.2390629E-05
  2.8000000E+02  5.9673156E-05
  2.9000000E+02  5.7112672E-05
  3.0000000E+02  5.4699269E-05
  3.1000000E+02  5.2424904E-05
  3.2000000E+02  5.0281590E-05
  3.4000000E+02  4.6360019E-05
  3.6000000E+02  4.2881007E-05
  3.8000000E+02  3.9790381E-05
  4.0000000E+02  3.7036515E-05
  4.2000000E+02  3.4576424E-05
  4.4000000E+02  3.2374788E-05
  4.6000000E+02  3.0400328E-05
  4.8000000E+02  2.8624839E-05
  5.0000000E+02  2.7023749E-05
  5.2500000E+02  2.5230789E-05
  5.5000000E+02  2.3627580E-05
  5.7500000E+02  2.2180025E-05
  6.0000000E+02  2.0863877E-05
  6.5000000E+02  1.8556465E-05
  6.7500000E+02  1.7543010E-05
  7.0000000E+02  1.6612206E-05
  7.2500000E+02  1.5756440E-05
  7.5000000E+02  1.4968412E-05
  8.0000000E+02  1.3570166E-05
  8.5000000E+02  1.2374568E-05
  9.0000000E+02  1.1347563E-05
  9.5000000E+02  1.0455554E-05
  1.0000000E+03  9.6697671E-06
  1.0500000E+03  8.9710148E-06
  1.1000000E+03  8.3461122E-06
  1.1500000E+03  7.7849084E-06
  1.2000000E+03  7.2799505E-06
  1.2500000E+03  6.8248061E-06
  1.3000000E+03  6.4136914E-06
  1.3500000E+03  6.0414629E-06
  1.4000000E+03  5.7036076E-06
  1.4500000E+03  5.3955292E-06
  1.5000000E+03  5.1128742E-06
  1.6000000E+03  4.6106240E-06
  1.7000000E+03  4.1788164E-06
  1.8000000E+03  3.8059580E-06
  1.9000000E+03  3.4827313E-06
  2.0000000E+03  3.2013354E-06
  2.1000000E+03  2.9541413E-06
  2.2000000E+03  2.7345956E-06
  2.3000000E+03  2.5382833E-06
  2.4000000E+03  2.3624591E-06
  2.5000000E+03  2.2047343E-06
  2.6000000E+03  2.0627421E-06
  2.7000000E+03  1.9343375E-06
  2.8000000E+03  1.8177407E-06
  2.9000000E+03  1.7114628E-06
  3.0000000E+03  1.6142505E-06
  3.1000000E+03  1.5250451E-06
  3.2000000E+03  1.4429911E-06
  3.4000000E+03  1.2976689E-06
  3.6000000E+03  1.1735733E-06
  3.8000000E+03  1.0665721E-06
  4.0000000E+03  9.7341657E-07
  4.2000000E+03  8.9184526E-07
  4.4000000E+03  8.2012996E-07
  4.6000000E+03  7.5677225E-07
  4.8000000E+03  7.0047363E-07
  5.0000000E+03  6.5018391E-07
  5.2500000E+03  5.9451043E-07
  5.5000000E+03  5.4561164E-07
  5.7500000E+03  5.0243772E-07
  6.0000000E+03  4.6414661E-07
  6.5000000E+03  3.9953445E-07
  6.7500000E+03  3.7211970E-07
  7.0000000E+03  3.4738441E-07
  7.2500000E+03  3.2498886E-07
  7.5000000E+03  3.0464981E-07
  8.0000000E+03  2.6920824E-07
  8.5000000E+03  2.3950286E-07
  9.0000000E+03  2.1436787E-07
  9.5000000E+03  1.9291317E-07
  1.0000000E+04  1.7445353E-07
  1.0500000E+04  1.5845700E-07
  1.1000000E+04  1.4450519E-07
  1.1500000E+04  1.3226515E-07
  1.2000000E+04  1.2146918E-07
  1.2500000E+04  1.1190000E-07
  1.3000000E+04  1.0337965E-07
  1.3500000E+04  9.5761291E-08
  1.4000000E+04  8.8922914E-08
  1.4500000E+04  8.2762374E-08
  1.5000000E+04  7.7193679E-08
  1.5500000E+04  7.2144057E-08
  1.6000000E+04  6.7551615E-08
  1.6500000E+04  6.3363443E-08
  1.7000000E+04  5.9534056E-08
  1.8000000E+04  5.2799783E-08
  1.9000000E+04  4.7092753E-08
  2.0000000E+04  4.2217527E-08
  2.1000000E+04  3.8022563E-08
  2.2000000E+04  3.4389048E-08
  2.3000000E+04  3.1222841E-08
  2.4000000E+04  2.8448577E-08
  2.5000000E+04  2.6005429E-08
  2.6000000E+04  2.3844060E-08
  2.7000000E+04  2.1923982E-08
  2.8000000E+04  2.0211591E-08
  2.9000000E+04  1.8678638E-08
  3.0000000E+04  1.7301397E-08
  3.1000000E+04  1.6059922E-08
  3.2000000E+04  1.4937429E-08
  3.3000000E+04  1.3919705E-08
  3.4000000E+04  1.2994565E-08
  3.5000000E+04  1.2151505E-08
  3.6000000E+04  1.1381387E-08
  3.8000000E+04  1.0029244E-08
  4.0000000E+04  8.8861778E-09
  4.2000000E+04  7.9125322E-09
  4.4000000E+04  7.0775419E-09
  4.6000000E+04  6.3570020E-09
  4.8000000E+04  5.7316722E-09
  5.0000000E+04  5.1861207E-09
  5.2500000E+04  4.5975754E-09
  5.5000000E+04  4.0948812E-09
  5.7500000E+04  3.6627959E-09
  5.8750000E+04  3.4693612E-09
  6.0000000E+04  3.2892589E-09
  6.2500000E+04  2.9646210E-09
  6.5000000E+04  2.6810900E-09
  6.7500000E+04  2.4323260E-09
  7.0000000E+04  2.2131369E-09
  7.2500000E+04  2.0192423E-09
  7.5000000E+04  1.8470901E-09
  7.7500000E+04  1.6937134E-09
  8.0000000E+04  1.5566196E-09
  8.2500000E+04  1.4337031E-09
  8.5000000E+04  1.3231784E-09
  8.7500000E+04  1.2235247E-09
  9.0000000E+04  1.1334457E-09
  9.2500000E+04  1.0518298E-09
  9.5000000E+04  9.7771598E-10
  1.0000000E+05  8.4875801E-10
  1.0250000E+05  7.9252964E-10
  1.0500000E+05  7.4102037E-10
  1.0750000E+05  6.9373823E-10
  1.1000000E+05  6.5025557E-10
  1.1500000E+05  5.7334222E-10
  1.2000000E+05  5.0796716E-10


==> anc/colstop/sbethe/sdbase/oos77.tab <==
# Atomic number = 77   (Ir)
#
#      W/eV         OOS*eV
  
  
#  77   1  K1  EION =  7.611500000E+04 eV   232
#  S(0) = 8.513748E-01
  7.6107412E+02  0.0000000E+00
  7.6107412E+04  0.0000000E+00
  7.6107412E+04  2.6271421E-05
  7.6115000E+04  2.6271421E-05
  7.6115763E+04  2.6271421E-05
  7.6116522E+04  2.5794807E-05
  7.6117281E+04  2.5370998E-05
  7.6118039E+04  2.4992307E-05
  7.6118798E+04  2.4652587E-05
  7.6120315E+04  2.4071110E-05
  7.6121832E+04  2.3596530E-05
  7.6124867E+04  2.2889354E-05
  7.6127901E+04  2.2418617E-05
  7.6133971E+04  2.1934056E-05
  7.6137005E+04  2.1840825E-05
  7.6140040E+04  2.1811073E-05
  7.6146109E+04  2.1869659E-05
  7.6152178E+04  2.2001531E-05
  7.6158247E+04  2.2141659E-05
  7.6164316E+04  2.2254992E-05
  7.6176454E+04  2.2360046E-05
  7.6188593E+04  2.2339026E-05
  7.6200731E+04  2.2275917E-05
  7.6212869E+04  2.2230748E-05
  7.6225007E+04  2.2222049E-05
  7.6237146E+04  2.2240013E-05
  7.6249284E+04  2.2265067E-05
  7.6261422E+04  2.2280870E-05
  7.6273560E+04  2.2280440E-05
  7.6285699E+04  2.2265534E-05
  7.6297837E+04  2.2242544E-05
  7.6309975E+04  2.2219321E-05
  7.6334252E+04  2.2190277E-05
  7.6358528E+04  2.2185456E-05
  7.6382804E+04  2.2183446E-05
  7.6407081E+04  2.2167279E-05
  7.6431357E+04  2.2139699E-05
  7.6455634E+04  2.2111559E-05
  7.6479910E+04  2.2091748E-05
  7.6504187E+04  2.2078321E-05
  7.6552740E+04  2.2050055E-05
  7.6601293E+04  2.2004637E-05
  7.6649846E+04  2.1962469E-05
  7.6698399E+04  2.1930484E-05
  7.6795505E+04  2.1851532E-05
  7.6892611E+04  2.1776623E-05
  7.7086822E+04  2.1625597E-05
  7.7281034E+04  2.1479760E-05
  7.7669458E+04  2.1190640E-05
  7.8446305E+04  2.0625186E-05
  7.9223153E+04  2.0074838E-05
  8.0000000E+04  1.9539444E-05
  8.5000000E+04  1.6484185E-05
  9.0000000E+04  1.4015695E-05
  9.5000000E+04  1.1999261E-05
  1.0000000E+05  1.0337612E-05
  1.0500000E+05  8.9578110E-06
  1.1000000E+05  7.8037904E-06
  1.1500000E+05  6.8321625E-06
  1.2000000E+05  6.0090473E-06
  1.2500000E+05  5.3077444E-06
  1.3000000E+05  4.7070354E-06
  1.3500000E+05  4.1899270E-06
  1.4000000E+05  3.7427114E-06
  1.4500000E+05  3.3542537E-06
  1.5000000E+05  3.0154487E-06
  1.5500000E+05  2.7188098E-06
  1.6000000E+05  2.4581433E-06
  1.6500000E+05  2.2282976E-06
  1.7000000E+05  2.0249691E-06
  1.8000000E+05  1.6839679E-06
  1.9000000E+05  1.4124301E-06
  2.0000000E+05  1.1939456E-06
  2.1000000E+05  1.0164750E-06
  2.2000000E+05  8.7106399E-07
  2.3000000E+05  7.5096858E-07
  2.4000000E+05  6.5104965E-07
  2.5000000E+05  5.6735090E-07
  2.6000000E+05  4.9679529E-07
  2.7000000E+05  4.3696893E-07
  2.8000000E+05  3.8596128E-07
  2.9000000E+05  3.4224908E-07
  3.0000000E+05  3.0460823E-07
  3.1000000E+05  2.7204879E-07
  3.2000000E+05  2.4376476E-07
  3.3000000E+05  2.1909592E-07
  3.4000000E+05  1.9749854E-07
  3.5000000E+05  1.7852224E-07
  3.6000000E+05  1.6179215E-07
  3.8000000E+05  1.3386650E-07
  4.0000000E+05  1.1176226E-07
  4.2000000E+05  9.4074216E-08
  4.4000000E+05  7.9778814E-08
  4.6000000E+05  6.8119827E-08
  4.8000000E+05  5.8531350E-08
  5.0000000E+05  5.0584756E-08
  5.2500000E+05  4.2467894E-08
  5.5000000E+05  3.5926324E-08
  5.7500000E+05  3.0604903E-08
  5.8750000E+05  2.8316229E-08
  6.0000000E+05  2.6238846E-08
  6.2500000E+05  2.2628346E-08
  6.5000000E+05  1.9620910E-08
  6.7500000E+05  1.7098923E-08
  7.0000000E+05  1.4970819E-08
  7.2500000E+05  1.3164647E-08
  7.5000000E+05  1.1623403E-08
  7.7500000E+05  1.0301580E-08
  8.0000000E+05  9.1625714E-09
  8.2500000E+05  8.1767333E-09
  8.5000000E+05  7.3199093E-09
  8.7500000E+05  6.5722910E-09
  9.0000000E+05  5.9175419E-09
  9.2500000E+05  5.3421198E-09
  9.5000000E+05  4.8347409E-09
  1.0000000E+06  3.9878190E-09
  1.0500000E+06  3.3176495E-09
  1.1000000E+06  2.7817417E-09
  1.1500000E+06  2.3490839E-09
  1.2000000E+06  1.9967233E-09
  1.2500000E+06  1.7074536E-09
  1.3000000E+06  1.4682238E-09
  1.3500000E+06  1.2690281E-09
  1.4000000E+06  1.1021194E-09
  1.4500000E+06  9.6144328E-10
  1.5000000E+06  8.4222817E-10
  1.5500000E+06  7.4068397E-10
  1.6000000E+06  6.5377739E-10
  1.6500000E+06  5.7906420E-10
  1.7000000E+06  5.1456227E-10
  1.7500000E+06  4.5865423E-10
  1.8000000E+06  4.1001277E-10
  1.8500000E+06  3.6754288E-10
  1.9000000E+06  3.3033665E-10
  1.9500000E+06  2.9763750E-10
  2.0000000E+06  2.6881211E-10
  2.0500000E+06  2.4332806E-10
  2.1000000E+06  2.2073590E-10
  2.2000000E+06  1.8276070E-10
  2.3000000E+06  1.5246733E-10
  2.4000000E+06  1.2808298E-10
  2.5000000E+06  1.0829159E-10
  2.6000000E+06  9.2104513E-11
  2.7000000E+06  7.8771022E-11
  2.8000000E+06  6.7715359E-11
  2.9000000E+06  5.8491851E-11
  3.0000000E+06  5.0752547E-11
  3.1000000E+06  4.4223588E-11
  3.2000000E+06  3.8687815E-11
  3.3000000E+06  3.3971820E-11
  3.4000000E+06  2.9936202E-11
  3.5000000E+06  2.6468196E-11
  3.6000000E+06  2.3476043E-11
  3.7000000E+06  2.0884663E-11
  3.8000000E+06  1.8632304E-11
  3.9000000E+06  1.6667927E-11
  4.0000000E+06  1.4949144E-11
  4.1000000E+06  1.3440595E-11
  4.2000000E+06  1.2112656E-11
  4.3000000E+06  1.0940410E-11
  4.4000000E+06  9.9028187E-12
  4.6000000E+06  8.1629292E-12
  4.8000000E+06  6.7797281E-12
  5.0000000E+06  5.6702595E-12
  5.1250000E+06  5.0878159E-12
  5.2500000E+06  4.5761702E-12
  5.3750000E+06  4.1254227E-12
  5.5000000E+06  3.7272332E-12
  5.7500000E+06  3.0613828E-12
  5.8750000E+06  2.7826379E-12
  6.0000000E+06  2.5339571E-12
  6.2500000E+06  2.1123721E-12
  6.5000000E+06  1.7725480E-12
  6.7500000E+06  1.4964857E-12
  7.0000000E+06  1.2705954E-12
  7.2500000E+06  1.0845143E-12
  7.5000000E+06  9.3026601E-13
  7.7500000E+06  8.0165569E-13
  8.0000000E+06  6.9383198E-13
  8.2500000E+06  6.0296614E-13
  8.5000000E+06  5.2601738E-13
  8.7500000E+06  4.6055464E-13
  9.0000000E+06  4.0462190E-13
  9.2500000E+06  3.5663589E-13
  9.5000000E+06  3.1530787E-13
  9.7500000E+06  2.7958313E-13
  1.0000000E+07  2.4859399E-13
  1.0250000E+07  2.2162305E-13
  1.0500000E+07  1.9807481E-13
  1.0750000E+07  1.7745279E-13
  1.1000000E+07  1.5934134E-13
  1.1250000E+07  1.4339101E-13
  1.1500000E+07  1.2930694E-13
  1.2000000E+07  1.0577636E-13
  1.2500000E+07  8.7166062E-14
  1.3000000E+07  7.2318305E-14
  1.3500000E+07  6.0376567E-14
  1.4000000E+07  5.0700232E-14
  1.4500000E+07  4.2804941E-14
  1.5000000E+07  3.6321094E-14
  1.5500000E+07  3.0964217E-14
  1.6000000E+07  2.6513424E-14
  1.6500000E+07  2.2795854E-14
  1.7000000E+07  1.9675296E-14
  1.7500000E+07  1.7043659E-14
  1.8000000E+07  1.4814551E-14
  1.8500000E+07  1.2918534E-14
  1.9000000E+07  1.1299502E-14
  1.9500000E+07  9.9118672E-15
  2.0000000E+07  8.7183654E-15
  2.0500000E+07  7.6883961E-15
  2.1000000E+07  6.7967311E-15
  2.1500000E+07  6.0224759E-15
  2.2000000E+07  5.3482485E-15
  2.2500000E+07  4.7595223E-15
  2.3000000E+07  4.2441165E-15
  2.3500000E+07  3.7917814E-15
  2.4000000E+07  3.3938612E-15
  2.4500000E+07  3.0430198E-15
  2.5000000E+07  2.7330046E-15
  2.6000000E+07  2.2148809E-15
  2.7000000E+07  1.8054078E-15
  2.8000000E+07  1.4794619E-15
  2.9000000E+07  1.2183711E-15
  3.0000000E+07  1.0080311E-15
  3.1000000E+07  8.3765506E-16
  3.2000000E+07  6.9880603E-16
  3.3000000E+07  5.8492829E-16
  3.4000000E+07  4.9100985E-16
  3.5000000E+07  4.1321614E-16
  3.6000000E+07  3.4873921E-16
  3.8000000E+07  2.5099765E-16
  
  
#  77   2  L1  EION =  1.342200000E+04 eV   251
#  S(0) = 9.876593E-01
  1.3414859E+02  0.0000000E+00
  1.3414859E+04  0.0000000E+00
  1.3414859E+04  9.3439375E-05
  1.3422000E+04  9.3439375E-05
  1.3422134E+04  9.3439375E-05
  1.3422621E+04  9.2134087E-05
  1.3423107E+04  9.0934405E-05
  1.3423594E+04  8.9828812E-05
  1.3424081E+04  8.8807418E-05
  1.3425054E+04  8.6984409E-05
  1.3426027E+04  8.5410280E-05
  1.3427974E+04  8.2851749E-05
  1.3429921E+04  8.0898111E-05
  1.3431867E+04  7.9400171E-05
  1.3433814E+04  7.8255741E-05
  1.3435761E+04  7.7390931E-05
  1.3437707E+04  7.6750069E-05
  1.3441601E+04  7.5975484E-05
  1.3445494E+04  7.5676591E-05
  1.3449387E+04  7.5679625E-05
  1.3453280E+04  7.5861154E-05
  1.3461067E+04  7.6429926E-05
  1.3468854E+04  7.6949225E-05
  1.3476640E+04  7.7248874E-05
  1.3484427E+04  7.7316685E-05
  1.3492213E+04  7.7217571E-05
  1.3500000E+04  7.7036056E-05
  1.3507812E+04  7.6842821E-05
  1.3515625E+04  7.6684086E-05
  1.3523438E+04  7.6579329E-05
  1.3531250E+04  7.6526669E-05
  1.3546875E+04  7.6517870E-05
  1.3562500E+04  7.6516688E-05
  1.3578125E+04  7.6434152E-05
  1.3593750E+04  7.6267367E-05
  1.3609375E+04  7.6063789E-05
  1.3625000E+04  7.5875512E-05
  1.3640625E+04  7.5726933E-05
  1.3656250E+04  7.5614574E-05
  1.3687500E+04  7.5413170E-05
  1.3718750E+04  7.5141902E-05
  1.3734375E+04  7.4982899E-05
  1.3750000E+04  7.4822082E-05
  1.3781250E+04  7.4532130E-05
  1.3812500E+04  7.4282484E-05
  1.3875000E+04  7.3763527E-05
  1.3937500E+04  7.3193588E-05
  1.3968750E+04  7.2930188E-05
  1.4000000E+04  7.2679733E-05
  1.4062500E+04  7.2154284E-05
  1.4125000E+04  7.1618003E-05
  1.4187500E+04  7.1103722E-05
  1.4250000E+04  7.0601045E-05
  1.4312500E+04  7.0088409E-05
  1.4375000E+04  6.9579997E-05
  1.4500000E+04  6.8604222E-05
  1.4750000E+04  6.6685562E-05
  1.5000000E+04  6.4836839E-05
  1.5500000E+04  6.1349434E-05
  1.6000000E+04  5.8103951E-05
  1.7000000E+04  5.2265654E-05
  1.8000000E+04  4.7186716E-05
  1.9000000E+04  4.2751705E-05
  2.0000000E+04  3.8863415E-05
  2.1000000E+04  3.5440202E-05
  2.2000000E+04  3.2413813E-05
  2.3000000E+04  2.9727870E-05
  2.4000000E+04  2.7335047E-05
  2.5000000E+04  2.5195815E-05
  2.6000000E+04  2.3276938E-05
  2.7000000E+04  2.1550347E-05
  2.8000000E+04  1.9992212E-05
  2.9000000E+04  1.8582211E-05
  3.0000000E+04  1.7302933E-05
  3.1000000E+04  1.6139392E-05
  3.2000000E+04  1.5078645E-05
  3.4000000E+04  1.3222072E-05
  3.6000000E+04  1.1659566E-05
  3.8000000E+04  1.0334629E-05
  4.0000000E+04  9.2034015E-06
  4.2000000E+04  8.2314670E-06
  4.4000000E+04  7.3915527E-06
  4.6000000E+04  6.6618418E-06
  4.8000000E+04  6.0247384E-06
  5.0000000E+04  5.4659352E-06
  5.2500000E+04  4.8598932E-06
  5.5000000E+04  4.3395542E-06
  5.7500000E+04  3.8902547E-06
  6.0000000E+04  3.5002570E-06
  6.5000000E+04  2.8620330E-06
  6.7500000E+04  2.5997840E-06
  7.0000000E+04  2.3681298E-06
  7.2500000E+04  2.1627479E-06
  7.5000000E+04  1.9800294E-06
  8.0000000E+04  1.6709413E-06
  8.5000000E+04  1.4218279E-06
  9.0000000E+04  1.2189023E-06
  9.5000000E+04  1.0520097E-06
  1.0000000E+05  9.1355741E-07
  1.0500000E+05  7.9779026E-07
  1.1000000E+05  7.0029190E-07
  1.1500000E+05  6.1763503E-07
  1.2000000E+05  5.4713274E-07
  1.2500000E+05  4.8665831E-07
  1.3000000E+05  4.3451414E-07
  1.3500000E+05  3.8933390E-07
  1.4000000E+05  3.5000989E-07
  1.4500000E+05  3.1563787E-07
  1.5000000E+05  2.8547470E-07
  1.5500000E+05  2.5890615E-07
  1.6000000E+05  2.3542158E-07
  1.6500000E+05  2.1459415E-07
  1.7000000E+05  1.9606533E-07
  1.8000000E+05  1.6473947E-07
  1.9000000E+05  1.3953019E-07
  2.0000000E+05  1.1904095E-07
  2.1000000E+05  1.0223715E-07
  2.2000000E+05  8.8341968E-08
  2.3000000E+05  7.6764855E-08
  2.4000000E+05  6.7051782E-08
  2.5000000E+05  5.8850088E-08
  2.6000000E+05  5.1883189E-08
  2.7000000E+05  4.5932278E-08
  2.8000000E+05  4.0822831E-08
  2.9000000E+05  3.6414590E-08
  3.0000000E+05  3.2594032E-08
  3.1000000E+05  2.9268671E-08
  3.2000000E+05  2.6362690E-08
  3.3000000E+05  2.3813570E-08
  3.4000000E+05  2.1569475E-08
  3.5000000E+05  1.9587213E-08
  3.6000000E+05  1.7830610E-08
  3.7000000E+05  1.6269230E-08
  3.8000000E+05  1.4877352E-08
  3.9000000E+05  1.3633156E-08
  4.0000000E+05  1.2518052E-08
  4.2000000E+05  1.0613770E-08
  4.4000000E+05  9.0622677E-09
  4.6000000E+05  7.7872964E-09
  4.8000000E+05  6.7312656E-09
  5.0000000E+05  5.8501951E-09
  5.2500000E+05  4.9439128E-09
  5.5000000E+05  4.2081297E-09
  5.7500000E+05  3.6054640E-09
  5.8750000E+05  3.3449797E-09
  6.0000000E+05  3.1078083E-09
  6.2500000E+05  2.6937860E-09
  6.5000000E+05  2.3469559E-09
  6.7500000E+05  2.0545474E-09
  7.0000000E+05  1.8065534E-09
  7.2500000E+05  1.5950630E-09
  7.5000000E+05  1.4137719E-09
  7.7500000E+05  1.2576181E-09
  8.0000000E+05  1.1225074E-09
  8.2500000E+05  1.0051062E-09
  8.5000000E+05  9.0268473E-10
  8.7500000E+05  8.1299489E-10
  9.0000000E+05  7.3417479E-10
  9.2500000E+05  6.6467438E-10
  9.5000000E+05  6.0319685E-10
  9.7500000E+05  5.4865218E-10
  1.0000000E+06  5.0012022E-10
  1.0250000E+06  4.5682084E-10
  1.0500000E+06  4.1809000E-10
  1.1000000E+06  3.5214515E-10
  1.1500000E+06  2.9864059E-10
  1.2000000E+06  2.5486178E-10
  1.2500000E+06  2.1876257E-10
  1.3000000E+06  1.8878350E-10
  1.3500000E+06  1.6372298E-10
  1.4000000E+06  1.4264602E-10
  1.4500000E+06  1.2481853E-10
  1.5000000E+06  1.0965949E-10
  1.5500000E+06  9.6705532E-11
  1.6000000E+06  8.5584590E-11
  1.6500000E+06  7.5995796E-11
  1.7000000E+06  6.7694224E-11
  1.7500000E+06  6.0479305E-11
  1.8000000E+06  5.4185869E-11
  1.8500000E+06  4.8677216E-11
  1.9000000E+06  4.3839656E-11
  1.9500000E+06  3.9578206E-11
  2.0000000E+06  3.5813188E-11
  2.0500000E+06  3.2477444E-11
  2.1000000E+06  2.9514126E-11
  2.2000000E+06  2.4518653E-11
  2.3000000E+06  2.0518834E-11
  2.4000000E+06  1.7287909E-11
  2.5000000E+06  1.4656856E-11
  2.6000000E+06  1.2498258E-11
  2.7000000E+06  1.0714993E-11
  2.8000000E+06  9.2322980E-12
  2.9000000E+06  7.9920979E-12
  3.0000000E+06  6.9489017E-12
  3.1000000E+06  6.0667944E-12
  3.2000000E+06  5.3172117E-12
  3.3000000E+06  4.6772794E-12
  3.4000000E+06  4.1285613E-12
  3.5000000E+06  3.6561091E-12
  3.6000000E+06  3.2477328E-12
  3.7000000E+06  2.8934353E-12
  3.8000000E+06  2.5849751E-12
  3.9000000E+06  2.3155245E-12
  4.0000000E+06  2.0794000E-12
  4.1000000E+06  1.8718512E-12
  4.2000000E+06  1.6888918E-12
  4.3000000E+06  1.5271627E-12
  4.4000000E+06  1.3838226E-12
  4.5000000E+06  1.2564596E-12
  4.6000000E+06  1.1430188E-12
  4.7000000E+06  1.0417440E-12
  4.8000000E+06  9.5112913E-13
  5.0000000E+06  7.9687676E-13
  5.1250000E+06  7.1576222E-13
  5.2500000E+06  6.4442216E-13
  5.3750000E+06  5.8150173E-13
  5.5000000E+06  5.2585728E-13
  5.7500000E+06  4.3266530E-13
  5.8750000E+06  3.9359195E-13
  6.0000000E+06  3.5869890E-13
  6.2500000E+06  2.9946366E-13
  6.5000000E+06  2.5163287E-13
  6.7500000E+06  2.1271494E-13
  7.0000000E+06  1.8082355E-13
  7.2500000E+06  1.5451626E-13
  7.5000000E+06  1.3268061E-13
  7.7500000E+06  1.1445138E-13
  8.0000000E+06  9.9150128E-14
  8.2500000E+06  8.6240962E-14
  8.5000000E+06  7.5297591E-14
  8.7500000E+06  6.5978639E-14
  9.0000000E+06  5.8008999E-14
  9.2500000E+06  5.1165705E-14
  9.5000000E+06  4.5267041E-14
  9.7500000E+06  4.0164097E-14
  1.0000000E+07  3.5734157E-14
  1.0250000E+07  3.1875720E-14
  1.0500000E+07  2.8504471E-14
  1.0750000E+07  2.5550065E-14
  1.1000000E+07  2.2953630E-14
  1.1250000E+07  2.0665701E-14
  1.1500000E+07  1.8644470E-14
  1.1750000E+07  1.6854470E-14
  1.2000000E+07  1.5265518E-14
  1.2250000E+07  1.3851757E-14
  1.2500000E+07  1.2590890E-14
  1.3000000E+07  1.0454166E-14
  1.3500000E+07  8.7326330E-15
  1.4000000E+07  7.3357335E-15
  1.4500000E+07  6.1963951E-15
  1.5000000E+07  5.2625438E-15
  
  
#  77   3  L2  EION =  1.282800000E+04 eV   252
#  S(0) = 1.104096E+00
  1.2826190E+02  0.0000000E+00
  1.2826190E+04  0.0000000E+00
  1.2826190E+04  7.6221520E-05
  1.2828000E+04  7.6221520E-05
  1.2828129E+04  7.6221520E-05
  1.2828263E+04  7.7918487E-05
  1.2828397E+04  7.9572217E-05
  1.2828531E+04  8.1184637E-05
  1.2828666E+04  8.2757547E-05
  1.2828934E+04  8.5791472E-05
  1.2829203E+04  8.8686239E-05
  1.2829740E+04  9.4100060E-05
  1.2830277E+04  9.9070975E-05
  1.2831351E+04  1.0789999E-04
  1.2832425E+04  1.1550689E-04
  1.2834574E+04  1.2788007E-04
  1.2836722E+04  1.3731410E-04
  1.2841019E+04  1.4975770E-04
  1.2843167E+04  1.5356485E-04
  1.2845316E+04  1.5617538E-04
  1.2849613E+04  1.5879215E-04
  1.2853909E+04  1.5922775E-04
  1.2858206E+04  1.5858645E-04
  1.2862503E+04  1.5755504E-04
  1.2866800E+04  1.5651785E-04
  1.2871096E+04  1.5566084E-04
  1.2875393E+04  1.5504841E-04
  1.2879690E+04  1.5467563E-04
  1.2888284E+04  1.5447356E-04
  1.2896877E+04  1.5462562E-04
  1.2905471E+04  1.5476917E-04
  1.2914064E+04  1.5471455E-04
  1.2922658E+04  1.5443274E-04
  1.2931251E+04  1.5399246E-04
  1.2948439E+04  1.5302653E-04
  1.2965626E+04  1.5235366E-04
  1.2974219E+04  1.5214867E-04
  1.2982813E+04  1.5199822E-04
  1.3000000E+04  1.5172028E-04
  1.3031250E+04  1.5090421E-04
  1.3046875E+04  1.5037444E-04
  1.3062500E+04  1.4986119E-04
  1.3078125E+04  1.4940664E-04
  1.3093750E+04  1.4901265E-04
  1.3125000E+04  1.4827894E-04
  1.3156250E+04  1.4744158E-04
  1.3187500E+04  1.4650530E-04
  1.3218750E+04  1.4560799E-04
  1.3250000E+04  1.4478062E-04
  1.3312500E+04  1.4311036E-04
  1.3375000E+04  1.4135047E-04
  1.3437500E+04  1.3968931E-04
  1.3500000E+04  1.3803504E-04
  1.3625000E+04  1.3475805E-04
  1.3750000E+04  1.3159684E-04
  1.4000000E+04  1.2556985E-04
  1.4500000E+04  1.1456627E-04
  1.5000000E+04  1.0475872E-04
  1.6000000E+04  8.8133216E-05
  1.7000000E+04  7.4737600E-05
  1.8000000E+04  6.3853848E-05
  1.9000000E+04  5.4933213E-05
  2.0000000E+04  4.7559626E-05
  2.1000000E+04  4.1415879E-05
  2.2000000E+04  3.6258465E-05
  2.3000000E+04  3.1899444E-05
  2.4000000E+04  2.8192045E-05
  2.5000000E+04  2.5020598E-05
  2.6000000E+04  2.2293106E-05
  2.7000000E+04  1.9935750E-05
  2.8000000E+04  1.7888846E-05
  2.9000000E+04  1.6103799E-05
  3.0000000E+04  1.4540755E-05
  3.1000000E+04  1.3166856E-05
  3.2000000E+04  1.1954835E-05
  3.4000000E+04  9.9291964E-06
  3.6000000E+04  8.3222914E-06
  3.8000000E+04  7.0330174E-06
  4.0000000E+04  5.9879297E-06
  4.2000000E+04  5.1328630E-06
  4.4000000E+04  4.4273069E-06
  4.6000000E+04  3.8405814E-06
  4.8000000E+04  3.3491776E-06
  5.0000000E+04  2.9348909E-06
  5.2500000E+04  2.5040870E-06
  5.5000000E+04  2.1503451E-06
  5.7500000E+04  1.8575417E-06
  5.8750000E+04  1.7300318E-06
  6.0000000E+04  1.6133875E-06
  6.2500000E+04  1.4084128E-06
  6.5000000E+04  1.2352466E-06
  6.7500000E+04  1.0880982E-06
  7.0000000E+04  9.6237917E-07
  7.2500000E+04  8.5442427E-07
  7.5000000E+04  7.6128423E-07
  7.7500000E+04  6.8056911E-07
  8.0000000E+04  6.1032958E-07
  8.2500000E+04  5.4896620E-07
  8.5000000E+04  4.9515885E-07
  8.7500000E+04  4.4781211E-07
  9.0000000E+04  4.0601245E-07
  9.2500000E+04  3.6899431E-07
  9.5000000E+04  3.3611316E-07
  1.0000000E+05  2.8066444E-07
  1.0500000E+05  2.3621332E-07
  1.1000000E+05  2.0023549E-07
  1.1500000E+05  1.7085967E-07
  1.2000000E+05  1.4668081E-07
  1.2500000E+05  1.2663162E-07
  1.3000000E+05  1.0989260E-07
  1.3500000E+05  9.5828290E-08
  1.4000000E+05  8.3941375E-08
  1.4500000E+05  7.3839327E-08
  1.5000000E+05  6.5209888E-08
  1.5500000E+05  5.7802793E-08
  1.6000000E+05  5.1416062E-08
  1.6500000E+05  4.5885649E-08
  1.7000000E+05  4.1077494E-08
  1.7500000E+05  3.6881398E-08
  1.8000000E+05  3.3206293E-08
  1.8500000E+05  2.9976544E-08
  1.9000000E+05  2.7129019E-08
  2.0000000E+05  2.2377236E-08
  2.1000000E+05  1.8619160E-08
  2.2000000E+05  1.5615927E-08
  2.3000000E+05  1.3193004E-08
  2.4000000E+05  1.1221134E-08
  2.5000000E+05  9.6033952E-09
  2.6000000E+05  8.2662890E-09
  2.7000000E+05  7.1534885E-09
  2.8000000E+05  6.2214074E-09
  2.9000000E+05  5.4360136E-09
  3.0000000E+05  4.7705114E-09
  3.1000000E+05  4.2036367E-09
  3.2000000E+05  3.7183908E-09
  3.3000000E+05  3.3010916E-09
  3.4000000E+05  2.9406554E-09
  3.5000000E+05  2.6280478E-09
  3.6000000E+05  2.3558629E-09
  3.7000000E+05  2.1179969E-09
  3.8000000E+05  1.9093932E-09
  3.9000000E+05  1.7258418E-09
  4.0000000E+05  1.5638215E-09
  4.2000000E+05  1.2930061E-09
  4.4000000E+05  1.0783690E-09
  4.6000000E+05  9.0649521E-10
  4.8000000E+05  7.6756008E-10
  5.0000000E+05  6.5427167E-10
  5.2500000E+05  5.4051277E-10
  5.5000000E+05  4.5046094E-10
  5.7500000E+05  3.7842379E-10
  5.8750000E+05  3.4781461E-10
  6.0000000E+05  3.2024199E-10
  6.2500000E+05  2.7283461E-10
  6.5000000E+05  2.3389127E-10
  6.7500000E+05  2.0165992E-10
  7.0000000E+05  1.7479731E-10
  7.2500000E+05  1.5226379E-10
  7.5000000E+05  1.3324750E-10
  7.7500000E+05  1.1710894E-10
  8.0000000E+05  1.0334035E-10
  8.2500000E+05  9.1535654E-11
  8.5000000E+05  8.1367772E-11
  8.7500000E+05  7.2571468E-11
  9.0000000E+05  6.4930386E-11
  9.2500000E+05  5.8267022E-11
  9.5000000E+05  5.2434935E-11
  9.7500000E+05  4.7312665E-11
  1.0000000E+06  4.2798988E-11
  1.0250000E+06  3.8809148E-11
  1.0500000E+06  3.5271862E-11
  1.1000000E+06  2.9323217E-11
  1.1500000E+06  2.4572053E-11
  1.2000000E+06  2.0740568E-11
  1.2500000E+06  1.7623403E-11
  1.3000000E+06  1.5066784E-11
  1.3500000E+06  1.2954207E-11
  1.4000000E+06  1.1196447E-11
  1.4500000E+06  9.7245031E-12
  1.5000000E+06  8.4845323E-12
  1.5500000E+06  7.4341607E-12
  1.6000000E+06  6.5397689E-12
  1.6500000E+06  5.7744825E-12
  1.7000000E+06  5.1166704E-12
  1.7500000E+06  4.5488078E-12
  1.8000000E+06  4.0566079E-12
  1.8500000E+06  3.6283570E-12
  1.9000000E+06  3.2543984E-12
  1.9500000E+06  2.9267310E-12
  2.0000000E+06  2.6386917E-12
  2.0500000E+06  2.3847063E-12
  2.1000000E+06  2.1600911E-12
  2.2000000E+06  1.7837684E-12
  2.3000000E+06  1.4847605E-12
  2.4000000E+06  1.2449071E-12
  2.5000000E+06  1.0508177E-12
  2.6000000E+06  8.9249280E-13
  2.7000000E+06  7.6237960E-13
  2.8000000E+06  6.5471334E-13
  2.9000000E+06  5.6505008E-13
  3.0000000E+06  4.8993289E-13
  3.1000000E+06  4.2664976E-13
  3.2000000E+06  3.7305686E-13
  3.3000000E+06  3.2744712E-13
  3.4000000E+06  2.8845222E-13
  3.5000000E+06  2.5496802E-13
  3.6000000E+06  2.2609784E-13
  3.7000000E+06  2.0110932E-13
  3.8000000E+06  1.7940097E-13
  3.9000000E+06  1.6047632E-13
  4.0000000E+06  1.4392364E-13
  4.1000000E+06  1.2939996E-13
  4.2000000E+06  1.1661827E-13
  4.3000000E+06  1.0533748E-13
  4.4000000E+06  9.5354192E-14
  4.6000000E+06  7.8616790E-14
  4.8000000E+06  6.5312715E-14
  5.0000000E+06  5.4641784E-14
  5.1250000E+06  4.9039513E-14
  5.2500000E+06  4.4117835E-14
  5.3750000E+06  3.9781529E-14
  5.5000000E+06  3.5950402E-14
  5.7500000E+06  2.9542734E-14
  5.8750000E+06  2.6859652E-14
  6.0000000E+06  2.4465532E-14
  6.2500000E+06  2.0405640E-14
  6.5000000E+06  1.7131769E-14
  6.7500000E+06  1.4471101E-14
  7.0000000E+06  1.2293100E-14
  7.2500000E+06  1.0498182E-14
  7.5000000E+06  9.0096611E-15
  7.7500000E+06  7.7679529E-15
  8.0000000E+06  6.7264101E-15
  8.2500000E+06  5.8482394E-15
  8.5000000E+06  5.1042170E-15
  8.7500000E+06  4.4709711E-15
  9.0000000E+06  3.9296849E-15
  9.2500000E+06  3.4651174E-15
  9.5000000E+06  3.0648455E-15
  9.7500000E+06  2.7186932E-15
  1.0000000E+07  2.4182916E-15
  1.0250000E+07  2.1567249E-15
  1.0500000E+07  1.9282540E-15
  1.0750000E+07  1.7281001E-15
  1.1000000E+07  1.5522590E-15
  1.1250000E+07  1.3973600E-15
  1.1500000E+07  1.2605563E-15
  1.2000000E+07  1.0319042E-15
  1.2500000E+07  8.5087266E-16
  1.3000000E+07  7.0622261E-16
  1.3500000E+07  5.8976178E-16
  1.4000000E+07  4.9546481E-16
  
  
#  77   4  L3  EION =  1.121900000E+04 eV   255
#  S(0) = 2.062327E+00
  1.1167361E+02  0.0000000E+00
  1.1167361E+04  0.0000000E+00
  1.1167361E+04  1.9026722E-04
  1.1219000E+04  1.9026722E-04
  1.1219112E+04  1.9026722E-04
  1.1219332E+04  1.9638743E-04
  1.1219551E+04  2.0222281E-04
  1.1219771E+04  2.0779629E-04
  1.1219990E+04  2.1312825E-04
  1.1220429E+04  2.2313830E-04
  1.1220868E+04  2.3237637E-04
  1.1221746E+04  2.4891566E-04
  1.1222623E+04  2.6334218E-04
  1.1224379E+04  2.8736579E-04
  1.1226134E+04  3.0649763E-04
  1.1229645E+04  3.3418400E-04
  1.1233157E+04  3.5152037E-04
  1.1236668E+04  3.6145027E-04
  1.1240179E+04  3.6620015E-04
  1.1243690E+04  3.6754714E-04
  1.1247201E+04  3.6685190E-04
  1.1250712E+04  3.6509391E-04
  1.1254223E+04  3.6293242E-04
  1.1257734E+04  3.6077935E-04
  1.1261245E+04  3.5886769E-04
  1.1268268E+04  3.5612394E-04
  1.1275290E+04  3.5478014E-04
  1.1289334E+04  3.5445600E-04
  1.1303379E+04  3.5437109E-04
  1.1317423E+04  3.5312611E-04
  1.1331467E+04  3.5114414E-04
  1.1345512E+04  3.4925780E-04
  1.1359556E+04  3.4789079E-04
  1.1373600E+04  3.4698282E-04
  1.1387645E+04  3.4623715E-04
  1.1415734E+04  3.4432950E-04
  1.1443822E+04  3.4179860E-04
  1.1471911E+04  3.3942466E-04
  1.1500000E+04  3.3743856E-04
  1.1562500E+04  3.3275378E-04
  1.1593750E+04  3.3019640E-04
  1.1625000E+04  3.2778048E-04
  1.1656250E+04  3.2550551E-04
  1.1687500E+04  3.2319040E-04
  1.1718750E+04  3.2079962E-04
  1.1750000E+04  3.1837744E-04
  1.1875000E+04  3.0923235E-04
  1.2000000E+04  3.0028095E-04
  1.2250000E+04  2.8348615E-04
  1.2500000E+04  2.6792327E-04
  1.3000000E+04  2.3999520E-04
  1.3500000E+04  2.1569730E-04
  1.4000000E+04  1.9442868E-04
  1.4500000E+04  1.7577033E-04
  1.5000000E+04  1.5934171E-04
  1.6000000E+04  1.3197147E-04
  1.7000000E+04  1.1035643E-04
  1.8000000E+04  9.3083958E-05
  1.9000000E+04  7.9132196E-05
  2.0000000E+04  6.7750413E-05
  2.1000000E+04  5.8381296E-05
  2.2000000E+04  5.0605440E-05
  2.3000000E+04  4.4103462E-05
  2.4000000E+04  3.8629332E-05
  2.5000000E+04  3.3991415E-05
  2.6000000E+04  3.0039027E-05
  2.7000000E+04  2.6652584E-05
  2.8000000E+04  2.3736384E-05
  2.9000000E+04  2.1213293E-05
  3.0000000E+04  1.9020665E-05
  3.1000000E+04  1.7107327E-05
  3.2000000E+04  1.5431186E-05
  3.4000000E+04  1.2657167E-05
  3.6000000E+04  1.0484166E-05
  3.8000000E+04  8.7612277E-06
  4.0000000E+04  7.3801506E-06
  4.2000000E+04  6.2621067E-06
  4.4000000E+04  5.3488230E-06
  4.6000000E+04  4.5966397E-06
  4.8000000E+04  3.9724452E-06
  5.0000000E+04  3.4508472E-06
  5.2500000E+04  2.9135778E-06
  5.5000000E+04  2.4768852E-06
  5.7500000E+04  2.1189310E-06
  6.0000000E+04  1.8232358E-06
  6.5000000E+04  1.3711861E-06
  6.7500000E+04  1.1975747E-06
  7.0000000E+04  1.0504505E-06
  7.2500000E+04  9.2510971E-07
  7.5000000E+04  8.1779657E-07
  7.7500000E+04  7.2549066E-07
  8.0000000E+04  6.4574644E-07
  8.2500000E+04  5.7657133E-07
  8.5000000E+04  5.1633208E-07
  9.0000000E+04  4.1750713E-07
  9.5000000E+04  3.4101536E-07
  1.0000000E+05  2.8108586E-07
  1.0500000E+05  2.3361330E-07
  1.1000000E+05  1.9563027E-07
  1.1500000E+05  1.6496087E-07
  1.2000000E+05  1.3998835E-07
  1.2500000E+05  1.1949693E-07
  1.3000000E+05  1.0256217E-07
  1.3500000E+05  8.8473906E-08
  1.4000000E+05  7.6681473E-08
  1.4500000E+05  6.6754066E-08
  1.5000000E+05  5.8351898E-08
  1.5500000E+05  5.1204934E-08
  1.6000000E+05  4.5097020E-08
  1.6500000E+05  3.9853970E-08
  1.7000000E+05  3.5334543E-08
  1.8000000E+05  2.8026423E-08
  1.9000000E+05  2.2475562E-08
  2.0000000E+05  1.8203995E-08
  2.1000000E+05  1.4877834E-08
  2.2000000E+05  1.2259887E-08
  2.3000000E+05  1.0179056E-08
  2.4000000E+05  8.5102083E-09
  2.5000000E+05  7.1606524E-09
  2.6000000E+05  6.0609222E-09
  2.7000000E+05  5.1584012E-09
  2.8000000E+05  4.4128299E-09
  2.9000000E+05  3.7931228E-09
  3.0000000E+05  3.2750721E-09
  3.1000000E+05  2.8396711E-09
  3.2000000E+05  2.4718862E-09
  3.3000000E+05  2.1597430E-09
  3.4000000E+05  1.8936401E-09
  3.5000000E+05  1.6658300E-09
  3.6000000E+05  1.4700255E-09
  3.7000000E+05  1.3010955E-09
  3.8000000E+05  1.1548309E-09
  3.9000000E+05  1.0277609E-09
  4.0000000E+05  9.1701062E-10
  4.2000000E+05  7.3529387E-10
  4.4000000E+05  5.9484654E-10
  4.6000000E+05  4.8515616E-10
  4.8000000E+05  3.9866336E-10
  5.0000000E+05  3.2985915E-10
  5.2500000E+05  2.6263984E-10
  5.5000000E+05  2.1103280E-10
  5.7500000E+05  1.7098768E-10
  5.8750000E+05  1.5436170E-10
  6.0000000E+05  1.3960934E-10
  6.2500000E+05  1.1480018E-10
  6.5000000E+05  9.5021525E-11
  6.7500000E+05  7.9131682E-11
  7.0000000E+05  6.6274515E-11
  7.2500000E+05  5.5801738E-11
  7.5000000E+05  4.7217965E-11
  7.7500000E+05  4.0141416E-11
  8.0000000E+05  3.4275492E-11
  8.2500000E+05  2.9388042E-11
  8.5000000E+05  2.5296082E-11
  8.7500000E+05  2.1854435E-11
  9.0000000E+05  1.8947204E-11
  9.2500000E+05  1.6481329E-11
  9.5000000E+05  1.4381678E-11
  9.7500000E+05  1.2587261E-11
  1.0000000E+06  1.1048316E-11
  1.0250000E+06  9.7240543E-12
  1.0500000E+06  8.5808869E-12
  1.1000000E+06  6.7314454E-12
  1.1500000E+06  5.3292637E-12
  1.2000000E+06  4.2549713E-12
  1.2500000E+06  3.4239155E-12
  1.3000000E+06  2.7752576E-12
  1.3500000E+06  2.2647519E-12
  1.4000000E+06  1.8598624E-12
  1.4500000E+06  1.5364156E-12
  1.5000000E+06  1.2762800E-12
  1.5500000E+06  1.0657344E-12
  1.6000000E+06  8.9430744E-13
  1.6500000E+06  7.5394584E-13
  1.7000000E+06  6.3841063E-13
  1.7500000E+06  5.4283373E-13
  1.8000000E+06  4.6339164E-13
  1.8500000E+06  3.9706274E-13
  1.9000000E+06  3.4144514E-13
  1.9500000E+06  2.9461885E-13
  2.0000000E+06  2.5504102E-13
  2.0500000E+06  2.2146558E-13
  2.1000000E+06  1.9288136E-13
  2.1500000E+06  1.6846403E-13
  2.2000000E+06  1.4753856E-13
  2.2500000E+06  1.2954990E-13
  2.3000000E+06  1.1403983E-13
  2.4000000E+06  8.9000388E-14
  2.5000000E+06  7.0081025E-14
  2.6000000E+06  5.5642320E-14
  2.7000000E+06  4.4520409E-14
  2.8000000E+06  3.5879008E-14
  2.9000000E+06  2.9110451E-14
  3.0000000E+06  2.3768586E-14
  3.1000000E+06  1.9522653E-14
  3.2000000E+06  1.6125206E-14
  3.3000000E+06  1.3389529E-14
  3.4000000E+06  1.1173598E-14
  3.5000000E+06  9.3685596E-15
  3.6000000E+06  7.8903836E-15
  3.7000000E+06  6.6737613E-15
  3.8000000E+06  5.6676065E-15
  3.9000000E+06  4.8317119E-15
  4.0000000E+06  4.1342478E-15
  4.1000000E+06  3.5498776E-15
  4.2000000E+06  3.0583276E-15
  4.3000000E+06  2.6432922E-15
  4.4000000E+06  2.2915947E-15
  4.5000000E+06  1.9925375E-15
  4.6000000E+06  1.7373975E-15
  4.7000000E+06  1.5190306E-15
  4.8000000E+06  1.3315645E-15
  5.0000000E+06  1.0307810E-15
  5.1250000E+06  8.8253075E-16
  5.2500000E+06  7.5821572E-16
  5.3750000E+06  6.5356603E-16
  5.5000000E+06  5.6514312E-16
  5.6250000E+06  4.9016484E-16
  5.7500000E+06  4.2636993E-16
  5.8750000E+06  3.7191236E-16
  6.0000000E+06  3.2527914E-16
  6.1250000E+06  2.8522534E-16
  6.2500000E+06  2.5072272E-16
  6.3750000E+06  2.2091883E-16
  6.5000000E+06  1.9510453E-16
  6.6250000E+06  1.7268785E-16
  6.7500000E+06  1.5317298E-16
  7.0000000E+06  1.2124792E-16
  7.2500000E+06  9.6717763E-17
  7.5000000E+06  7.7707513E-17
  7.7500000E+06  6.2856382E-17
  8.0000000E+06  5.1166772E-17
  8.2500000E+06  4.1900320E-17
  8.5000000E+06  3.4505604E-17
  8.7500000E+06  2.8567325E-17
  9.0000000E+06  2.3770200E-17
  9.2500000E+06  1.9873055E-17
  9.5000000E+06  1.6690080E-17
  9.7500000E+06  1.4077183E-17
  1.0000000E+07  1.1921898E-17
  1.0250000E+07  1.0135919E-17
  1.0500000E+07  8.6495248E-18
  1.0750000E+07  7.4073281E-18
  1.1000000E+07  6.3650911E-18
  1.1250000E+07  5.4873050E-18
  1.1500000E+07  4.7453163E-18
  1.1750000E+07  4.1158755E-18
  1.2000000E+07  3.5800809E-18
  1.2250000E+07  3.1225061E-18
  1.2500000E+07  2.7305076E-18
  1.2750000E+07  2.3936828E-18
  1.3000000E+07  2.1034762E-18
  1.3250000E+07  1.8528019E-18
  1.3500000E+07  1.6357403E-18
  1.4000000E+07  1.2834106E-18
  
  
#  77   5  M1  EION =  3.175000000E+03 eV   266
#  S(0) = 9.518909E-01
  3.1677936E+01  0.0000000E+00
  3.1677936E+03  0.0000000E+00
  3.1677936E+03  2.7050346E-04
  3.1750000E+03  2.7050346E-04
  3.1750315E+03  2.7050346E-04
  3.1753436E+03  2.6786974E-04
  3.1756557E+03  2.6538091E-04
  3.1759678E+03  2.6302609E-04
  3.1762799E+03  2.6079545E-04
  3.1769042E+03  2.5667202E-04
  3.1775284E+03  2.5294906E-04
  3.1787768E+03  2.4651013E-04
  3.1800252E+03  2.4116648E-04
  3.1825221E+03  2.3294129E-04
  3.1850189E+03  2.2710906E-04
  3.1875158E+03  2.2297859E-04
  3.1900126E+03  2.2009944E-04
  3.1925095E+03  2.1815733E-04
  3.1950063E+03  2.1692186E-04
  3.1975032E+03  2.1621773E-04
  3.2000000E+03  2.1590796E-04
  3.2031250E+03  2.1591168E-04
  3.2062500E+03  2.1619654E-04
  3.2125000E+03  2.1713116E-04
  3.2187500E+03  2.1803694E-04
  3.2250000E+03  2.1858669E-04
  3.2375000E+03  2.1837555E-04
  3.2437500E+03  2.1777183E-04
  3.2500000E+03  2.1700292E-04
  3.2562500E+03  2.1618280E-04
  3.2625000E+03  2.1539431E-04
  3.2687500E+03  2.1468849E-04
  3.2750000E+03  2.1408377E-04
  3.2875000E+03  2.1315306E-04
  3.3000000E+03  2.1243505E-04
  3.3250000E+03  2.1086771E-04
  3.3375000E+03  2.0985615E-04
  3.3500000E+03  2.0873255E-04
  3.3750000E+03  2.0646217E-04
  3.3875000E+03  2.0542313E-04
  3.4000000E+03  2.0445880E-04
  3.4250000E+03  2.0266220E-04
  3.4500000E+03  2.0083688E-04
  3.4750000E+03  1.9888907E-04
  3.5000000E+03  1.9690320E-04
  3.5500000E+03  1.9316889E-04
  3.5750000E+03  1.9141290E-04
  3.6000000E+03  1.8965791E-04
  3.6250000E+03  1.8788101E-04
  3.6500000E+03  1.8608799E-04
  3.7000000E+03  1.8260850E-04
  3.7500000E+03  1.7929953E-04
  3.8000000E+03  1.7606083E-04
  4.0000000E+03  1.6378295E-04
  4.2000000E+03  1.5268536E-04
  4.4000000E+03  1.4263631E-04
  4.6000000E+03  1.3349835E-04
  4.8000000E+03  1.2518218E-04
  5.0000000E+03  1.1757305E-04
  5.2500000E+03  1.0897327E-04
  5.5000000E+03  1.0124161E-04
  5.7500000E+03  9.4271215E-05
  6.0000000E+03  8.7971750E-05
  6.5000000E+03  7.7070691E-05
  6.7500000E+03  7.2339109E-05
  7.0000000E+03  6.8015316E-05
  7.2500000E+03  6.4054728E-05
  7.5000000E+03  6.0418555E-05
  8.0000000E+03  5.3988337E-05
  8.5000000E+03  4.8501118E-05
  9.0000000E+03  4.3783646E-05
  9.5000000E+03  3.9700100E-05
  1.0000000E+04  3.6143081E-05
  1.0500000E+04  3.3027066E-05
  1.1000000E+04  3.0282949E-05
  1.1500000E+04  2.7854456E-05
  1.2000000E+04  2.5695556E-05
  1.2500000E+04  2.3768266E-05
  1.3000000E+04  2.2041012E-05
  1.3500000E+04  2.0487385E-05
  1.4000000E+04  1.9085179E-05
  1.4500000E+04  1.7815609E-05
  1.5000000E+04  1.6662698E-05
  1.6000000E+04  1.4654168E-05
  1.7000000E+04  1.2971663E-05
  1.8000000E+04  1.1549304E-05
  1.9000000E+04  1.0336956E-05
  2.0000000E+04  9.2959328E-06
  2.1000000E+04  8.3959965E-06
  2.2000000E+04  7.6132510E-06
  2.3000000E+04  6.9286108E-06
  2.4000000E+04  6.3266915E-06
  2.5000000E+04  5.7949787E-06
  2.6000000E+04  5.3232168E-06
  2.7000000E+04  4.9029371E-06
  2.8000000E+04  4.5270986E-06
  2.9000000E+04  4.1898127E-06
  3.0000000E+04  3.8861224E-06
  3.1000000E+04  3.6118335E-06
  3.2000000E+04  3.3633792E-06
  3.4000000E+04  2.9322097E-06
  3.6000000E+04  2.5729859E-06
  3.8000000E+04  2.2710102E-06
  4.0000000E+04  2.0151081E-06
  4.2000000E+04  1.7966680E-06
  4.4000000E+04  1.6089708E-06
  4.6000000E+04  1.4467152E-06
  4.8000000E+04  1.3056761E-06
  5.0000000E+04  1.1824542E-06
  5.2500000E+04  1.0493307E-06
  5.5000000E+04  9.3546378E-07
  5.7500000E+04  8.3746490E-07
  6.0000000E+04  7.5264364E-07
  6.5000000E+04  6.1432206E-07
  6.7500000E+04  5.5765896E-07
  7.0000000E+04  5.0768939E-07
  7.2500000E+04  4.6345096E-07
  7.5000000E+04  4.2414369E-07
  7.7500000E+04  3.8909875E-07
  8.0000000E+04  3.5775387E-07
  8.2500000E+04  3.2963385E-07
  8.5000000E+04  3.0433521E-07
  8.7500000E+04  2.8151383E-07
  9.0000000E+04  2.6087491E-07
  9.2500000E+04  2.4216481E-07
  9.5000000E+04  2.2516454E-07
  1.0000000E+05  1.9555926E-07
  1.0500000E+05  1.7081621E-07
  1.1000000E+05  1.4998409E-07
  1.1500000E+05  1.3232622E-07
  1.2000000E+05  1.1726597E-07
  1.2500000E+05  1.0434763E-07
  1.3000000E+05  9.3207812E-08
  1.3500000E+05  8.3554327E-08
  1.4000000E+05  7.5150498E-08
  1.4500000E+05  6.7803204E-08
  1.5000000E+05  6.1353841E-08
  1.5500000E+05  5.5671373E-08
  1.6000000E+05  5.0646882E-08
  1.6500000E+05  4.6189352E-08
  1.7000000E+05  4.2222351E-08
  1.7500000E+05  3.8681383E-08
  1.8000000E+05  3.5511766E-08
  1.8500000E+05  3.2666952E-08
  1.9000000E+05  3.0107167E-08
  2.0000000E+05  2.5710899E-08
  2.1000000E+05  2.2102399E-08
  2.2000000E+05  1.9115982E-08
  2.3000000E+05  1.6625642E-08
  2.4000000E+05  1.4534496E-08
  2.5000000E+05  1.2767272E-08
  2.6000000E+05  1.1264897E-08
  2.7000000E+05  9.9805949E-09
  2.8000000E+05  8.8770304E-09
  2.9000000E+05  7.9241826E-09
  3.0000000E+05  7.0977462E-09
  3.1000000E+05  6.3779091E-09
  3.2000000E+05  5.7484181E-09
  3.3000000E+05  5.1958594E-09
  3.4000000E+05  4.7091006E-09
  3.5000000E+05  4.2788592E-09
  3.6000000E+05  3.8973575E-09
  3.7000000E+05  3.5580482E-09
  3.8000000E+05  3.2553950E-09
  3.9000000E+05  2.9846980E-09
  4.0000000E+05  2.7419510E-09
  4.1000000E+05  2.5237261E-09
  4.2000000E+05  2.3270792E-09
  4.3000000E+05  2.1494738E-09
  4.4000000E+05  1.9887170E-09
  4.6000000E+05  1.7103916E-09
  4.8000000E+05  1.4796475E-09
  5.0000000E+05  1.2869605E-09
  5.1250000E+05  1.1825158E-09
  5.2500000E+05  1.0885731E-09
  5.3750000E+05  1.0038783E-09
  5.5000000E+05  9.2735039E-10
  5.7500000E+05  7.9517625E-10
  5.8750000E+05  7.3801048E-10
  6.0000000E+05  6.8593878E-10
  6.2500000E+05  5.9498223E-10
  6.5000000E+05  5.1872522E-10
  6.7500000E+05  4.5438567E-10
  7.0000000E+05  3.9978138E-10
  7.2500000E+05  3.5318521E-10
  7.5000000E+05  3.1321804E-10
  7.7500000E+05  2.7877126E-10
  8.0000000E+05  2.4894823E-10
  8.2500000E+05  2.2301905E-10
  8.5000000E+05  2.0038595E-10
  8.7500000E+05  1.8055616E-10
  9.0000000E+05  1.6312125E-10
  9.2500000E+05  1.4774084E-10
  9.5000000E+05  1.3412987E-10
  9.7500000E+05  1.2204862E-10
  1.0000000E+06  1.1129460E-10
  1.0250000E+06  1.0169609E-10
  1.0500000E+06  9.3106842E-11
  1.0750000E+06  8.5401842E-11
  1.1000000E+06  7.8473862E-11
  1.1250000E+06  7.2230596E-11
  1.1500000E+06  6.6592341E-11
  1.2000000E+06  5.6863813E-11
  1.2500000E+06  4.8836788E-11
  1.3000000E+06  4.2166665E-11
  1.3500000E+06  3.6587698E-11
  1.4000000E+06  3.1892982E-11
  1.4500000E+06  2.7919994E-11
  1.5000000E+06  2.4540020E-11
  1.5500000E+06  2.1650342E-11
  1.6000000E+06  1.9168402E-11
  1.6500000E+06  1.7027409E-11
  1.7000000E+06  1.5172989E-11
  1.7500000E+06  1.3560603E-11
  1.8000000E+06  1.2153561E-11
  1.8500000E+06  1.0921500E-11
  1.9000000E+06  9.8391576E-12
  1.9500000E+06  8.8854107E-12
  2.0000000E+06  8.0425150E-12
  2.0500000E+06  7.2955011E-12
  2.1000000E+06  6.6316868E-12
  2.1500000E+06  6.0402949E-12
  2.2000000E+06  5.5121352E-12
  2.2500000E+06  5.0393432E-12
  2.3000000E+06  4.6151687E-12
  2.3500000E+06  4.2338000E-12
  2.4000000E+06  3.8902151E-12
  2.4500000E+06  3.5800614E-12
  2.5000000E+06  3.2995565E-12
  2.6000000E+06  2.8147265E-12
  2.7000000E+06  2.4140187E-12
  2.8000000E+06  2.0807136E-12
  2.9000000E+06  1.8018144E-12
  3.0000000E+06  1.5671323E-12
  3.1000000E+06  1.3686192E-12
  3.2000000E+06  1.1998721E-12
  3.3000000E+06  1.0557620E-12
  3.4000000E+06  9.3215343E-13
  3.5000000E+06  8.2569168E-13
  3.6000000E+06  7.3364007E-13
  3.7000000E+06  6.5375459E-13
  3.8000000E+06  5.8418523E-13
  3.9000000E+06  5.2339872E-13
  4.0000000E+06  4.7011841E-13
  4.1000000E+06  4.2327633E-13
  4.2000000E+06  3.8197531E-13
  4.3000000E+06  3.4545921E-13
  4.4000000E+06  3.1308841E-13
  4.5000000E+06  2.8431987E-13
  4.6000000E+06  2.5869096E-13
  4.7000000E+06  2.3580627E-13
  4.8000000E+06  2.1532665E-13
  5.0000000E+06  1.8045541E-13
  5.1250000E+06  1.6211301E-13
  5.2500000E+06  1.4597799E-13
  5.3750000E+06  1.3174510E-13
  5.5000000E+06  1.1915657E-13
  5.7500000E+06  9.8071018E-14
  5.8750000E+06  8.9228209E-14
  6.0000000E+06  8.1329114E-14
  6.1250000E+06  7.4256943E-14
  6.2500000E+06  6.7911351E-14
  6.3750000E+06  6.2205977E-14
  6.5000000E+06  5.7067463E-14
  6.7500000E+06  4.8245735E-14
  7.0000000E+06  4.1026749E-14
  
  
#  77   6  M2  EION =  2.912000000E+03 eV   266
#  S(0) = 1.265999E+00
  2.9099687E+01  0.0000000E+00
  2.9099687E+03  0.0000000E+00
  2.9099687E+03  1.8589054E-04
  2.9120000E+03  1.8589054E-04
  2.9120291E+03  1.8589054E-04
  2.9121665E+03  1.8961481E-04
  2.9123040E+03  1.9324002E-04
  2.9124414E+03  1.9677079E-04
  2.9125789E+03  2.0021144E-04
  2.9128538E+03  2.0683807E-04
  2.9131287E+03  2.1314897E-04
  2.9136785E+03  2.2492224E-04
  2.9142283E+03  2.3570040E-04
  2.9153280E+03  2.5477402E-04
  2.9164276E+03  2.7114071E-04
  2.9186269E+03  2.9763240E-04
  2.9197265E+03  3.0836598E-04
  2.9208262E+03  3.1770508E-04
  2.9230254E+03  3.3279769E-04
  2.9252247E+03  3.4389532E-04
  2.9274240E+03  3.5177186E-04
  2.9296233E+03  3.5708022E-04
  2.9340218E+03  3.6215765E-04
  2.9384203E+03  3.6266180E-04
  2.9428189E+03  3.6096535E-04
  2.9472174E+03  3.5851478E-04
  2.9516160E+03  3.5610027E-04
  2.9560145E+03  3.5409046E-04
  2.9604131E+03  3.5260117E-04
  2.9648116E+03  3.5160715E-04
  2.9736087E+03  3.5070211E-04
  2.9824058E+03  3.5044885E-04
  2.9912029E+03  3.5011097E-04
  3.0000000E+03  3.4933878E-04
  3.0125000E+03  3.4750719E-04
  3.0250000E+03  3.4529397E-04
  3.0375000E+03  3.4322968E-04
  3.0500000E+03  3.4155154E-04
  3.0750000E+03  3.3901828E-04
  3.0875000E+03  3.3778913E-04
  3.1000000E+03  3.3641970E-04
  3.1250000E+03  3.3329684E-04
  3.1500000E+03  3.3012442E-04
  3.1750000E+03  3.2725057E-04
  3.2000000E+03  3.2456323E-04
  3.2500000E+03  3.1886980E-04
  3.2750000E+03  3.1589303E-04
  3.3000000E+03  3.1300559E-04
  3.3250000E+03  3.1021967E-04
  3.3500000E+03  3.0749599E-04
  3.3750000E+03  3.0475516E-04
  3.4000000E+03  3.0196041E-04
  3.5000000E+03  2.9101125E-04
  3.6000000E+03  2.8055236E-04
  3.8000000E+03  2.6073419E-04
  4.0000000E+03  2.4249192E-04
  4.2000000E+03  2.2574419E-04
  4.4000000E+03  2.1034922E-04
  4.6000000E+03  1.9624296E-04
  4.8000000E+03  1.8326302E-04
  5.0000000E+03  1.7134907E-04
  5.2500000E+03  1.5780071E-04
  5.5000000E+03  1.4558177E-04
  5.7500000E+03  1.3454849E-04
  6.0000000E+03  1.2457144E-04
  6.5000000E+03  1.0733214E-04
  6.7500000E+03  9.9875088E-05
  7.0000000E+03  9.3082503E-05
  7.2500000E+03  8.6883745E-05
  7.5000000E+03  8.1216676E-05
  8.0000000E+03  7.1264604E-05
  8.5000000E+03  6.2859927E-05
  9.0000000E+03  5.5715725E-05
  9.5000000E+03  4.9605966E-05
  1.0000000E+04  4.4350952E-05
  1.0500000E+04  3.9806557E-05
  1.1000000E+04  3.5856881E-05
  1.1500000E+04  3.2407997E-05
  1.2000000E+04  2.9383139E-05
  1.2500000E+04  2.6719196E-05
  1.3000000E+04  2.4364033E-05
  1.3500000E+04  2.2274295E-05
  1.4000000E+04  2.0413732E-05
  1.4500000E+04  1.8751875E-05
  1.5000000E+04  1.7262984E-05
  1.6000000E+04  1.4719995E-05
  1.7000000E+04  1.2645617E-05
  1.8000000E+04  1.0937219E-05
  1.9000000E+04  9.5179647E-06
  2.0000000E+04  8.3295546E-06
  2.1000000E+04  7.3272117E-06
  2.2000000E+04  6.4761625E-06
  2.3000000E+04  5.7491254E-06
  2.4000000E+04  5.1244977E-06
  2.5000000E+04  4.5850235E-06
  2.6000000E+04  4.1168088E-06
  2.7000000E+04  3.7085834E-06
  2.8000000E+04  3.3511410E-06
  2.9000000E+04  3.0369127E-06
  3.0000000E+04  2.7596378E-06
  3.1000000E+04  2.5141078E-06
  3.2000000E+04  2.2959662E-06
  3.4000000E+04  1.9277673E-06
  3.6000000E+04  1.6319860E-06
  3.8000000E+04  1.3919002E-06
  4.0000000E+04  1.1951860E-06
  4.2000000E+04  1.0326288E-06
  4.4000000E+04  8.9724826E-07
  4.6000000E+04  7.8369344E-07
  4.8000000E+04  6.8781766E-07
  5.0000000E+04  6.0637539E-07
  5.2500000E+04  5.2101568E-07
  5.5000000E+04  4.5034616E-07
  5.7500000E+04  3.9140122E-07
  5.8750000E+04  3.6559035E-07
  6.0000000E+04  3.4189723E-07
  6.2500000E+04  3.0005782E-07
  6.5000000E+04  2.6448805E-07
  6.7500000E+04  2.3408296E-07
  7.0000000E+04  2.0796017E-07
  7.2500000E+04  1.8540973E-07
  7.5000000E+04  1.6585638E-07
  7.7500000E+04  1.4883092E-07
  8.0000000E+04  1.3394830E-07
  8.2500000E+04  1.2089069E-07
  8.5000000E+04  1.0939429E-07
  8.7500000E+04  9.9239015E-08
  9.0000000E+04  9.0240373E-08
  9.2500000E+04  8.2242992E-08
  9.5000000E+04  7.5115438E-08
  1.0000000E+05  6.3039733E-08
  1.0500000E+05  5.3301731E-08
  1.1000000E+05  4.5377015E-08
  1.1500000E+05  3.8873906E-08
  1.2000000E+05  3.3496281E-08
  1.2500000E+05  2.9017757E-08
  1.3000000E+05  2.5263484E-08
  1.3500000E+05  2.2097120E-08
  1.4000000E+05  1.9411421E-08
  1.4500000E+05  1.7121335E-08
  1.5000000E+05  1.5158890E-08
  1.5500000E+05  1.3469380E-08
  1.6000000E+05  1.2008482E-08
  1.6500000E+05  1.0740056E-08
  1.7000000E+05  9.6344615E-09
  1.7500000E+05  8.6672560E-09
  1.8000000E+05  7.8181756E-09
  1.8500000E+05  7.0703358E-09
  1.9000000E+05  6.4096024E-09
  1.9500000E+05  5.8240922E-09
  2.0000000E+05  5.3037712E-09
  2.0500000E+05  4.8401321E-09
  2.1000000E+05  4.4259345E-09
  2.2000000E+05  3.7220112E-09
  2.3000000E+05  3.1523089E-09
  2.4000000E+05  2.6873048E-09
  2.5000000E+05  2.3047753E-09
  2.6000000E+05  1.9878049E-09
  2.7000000E+05  1.7233861E-09
  2.8000000E+05  1.5014216E-09
  2.9000000E+05  1.3140040E-09
  3.0000000E+05  1.1548895E-09
  3.1000000E+05  1.0191096E-09
  3.2000000E+05  9.0268266E-10
  3.3000000E+05  8.0239655E-10
  3.4000000E+05  7.1564336E-10
  3.5000000E+05  6.4029312E-10
  3.6000000E+05  5.7459637E-10
  3.7000000E+05  5.1710852E-10
  3.8000000E+05  4.6663056E-10
  3.9000000E+05  4.2216248E-10
  4.0000000E+05  3.8286660E-10
  4.1000000E+05  3.4803823E-10
  4.2000000E+05  3.1708207E-10
  4.3000000E+05  2.8949318E-10
  4.4000000E+05  2.6484169E-10
  4.6000000E+05  2.2293448E-10
  4.8000000E+05  1.8900289E-10
  5.0000000E+05  1.6129302E-10
  5.1250000E+05  1.4653297E-10
  5.2500000E+05  1.3342506E-10
  5.3750000E+05  1.2175217E-10
  5.5000000E+05  1.1132971E-10
  5.7500000E+05  9.3628904E-11
  5.8750000E+05  8.6099981E-11
  6.0000000E+05  7.9313660E-11
  6.2500000E+05  6.7635205E-11
  6.5000000E+05  5.8031098E-11
  6.7500000E+05  5.0074100E-11
  7.0000000E+05  4.3436128E-11
  7.2500000E+05  3.7862919E-11
  7.5000000E+05  3.3155683E-11
  7.7500000E+05  2.9157662E-11
  8.0000000E+05  2.5744270E-11
  8.2500000E+05  2.2815756E-11
  8.5000000E+05  2.0291692E-11
  8.7500000E+05  1.8106794E-11
  9.0000000E+05  1.6207767E-11
  9.2500000E+05  1.4550845E-11
  9.5000000E+05  1.3099894E-11
  9.7500000E+05  1.1824912E-11
  1.0000000E+06  1.0700882E-11
  1.0250000E+06  9.7068462E-12
  1.0500000E+06  8.8251704E-12
  1.0750000E+06  8.0409558E-12
  1.1000000E+06  7.3415630E-12
  1.1250000E+06  6.7162255E-12
  1.1500000E+06  6.1557389E-12
  1.2000000E+06  5.1988284E-12
  1.2500000E+06  4.4198317E-12
  1.3000000E+06  3.7805265E-12
  1.3500000E+06  3.2519458E-12
  1.4000000E+06  2.8119065E-12
  1.4500000E+06  2.4432417E-12
  1.5000000E+06  2.1325413E-12
  1.5500000E+06  1.8692377E-12
  1.6000000E+06  1.6449409E-12
  1.6500000E+06  1.4529424E-12
  1.7000000E+06  1.2878421E-12
  1.7500000E+06  1.1452647E-12
  1.8000000E+06  1.0216417E-12
  1.8500000E+06  9.1404547E-13
  1.9000000E+06  8.2006092E-13
  1.9500000E+06  7.3768578E-13
  2.0000000E+06  6.6525209E-13
  2.0500000E+06  6.0136400E-13
  2.1000000E+06  5.4484832E-13
  2.1500000E+06  4.9471505E-13
  2.2000000E+06  4.5012529E-13
  2.2500000E+06  4.1036549E-13
  2.3000000E+06  3.7482653E-13
  2.4000000E+06  3.1439752E-13
  2.5000000E+06  2.6547802E-13
  2.6000000E+06  2.2555738E-13
  2.7000000E+06  1.9273804E-13
  2.8000000E+06  1.6557061E-13
  2.9000000E+06  1.4293750E-13
  3.0000000E+06  1.2396933E-13
  3.1000000E+06  1.0798426E-13
  3.2000000E+06  9.4443082E-14
  3.3000000E+06  8.2916106E-14
  3.4000000E+06  7.3058544E-14
  3.5000000E+06  6.4591946E-14
  3.6000000E+06  5.7290172E-14
  3.7000000E+06  5.0968518E-14
  3.8000000E+06  4.5475348E-14
  3.9000000E+06  4.0685530E-14
  4.0000000E+06  3.6495243E-14
  4.1000000E+06  3.2817946E-14
  4.2000000E+06  2.9581183E-14
  4.3000000E+06  2.6724008E-14
  4.4000000E+06  2.4194990E-14
  4.5000000E+06  2.1950577E-14
  4.6000000E+06  1.9953753E-14
  4.7000000E+06  1.8172957E-14
  4.8000000E+06  1.6581214E-14
  5.0000000E+06  1.3875460E-14
  5.1250000E+06  1.2454756E-14
  5.2500000E+06  1.1206577E-14
  5.3750000E+06  1.0106713E-14
  5.5000000E+06  9.1347392E-15
  5.7500000E+06  7.5081719E-15
  5.8750000E+06  6.8265881E-15
  6.0000000E+06  6.2182436E-15
  6.2500000E+06  5.1869702E-15
  6.5000000E+06  4.3565521E-15
  
  
#  77   7  M3  EION =  2.554000000E+03 eV   268
#  S(0) = 2.866807E+00
  2.5091470E+01  0.0000000E+00
  2.5091470E+03  0.0000000E+00
  2.5091470E+03  6.1895157E-04
  2.5540000E+03  6.1895157E-04
  2.5540254E+03  6.1895157E-04
  2.5541691E+03  6.3052996E-04
  2.5543128E+03  6.4174039E-04
  2.5544565E+03  6.5260310E-04
  2.5546001E+03  6.6313690E-04
  2.5548875E+03  6.8328613E-04
  2.5551748E+03  7.0231239E-04
  2.5557495E+03  7.3740978E-04
  2.5563242E+03  7.6912548E-04
  2.5574735E+03  8.2440798E-04
  2.5586229E+03  8.7112786E-04
  2.5609216E+03  9.4567718E-04
  2.5632204E+03  1.0014578E-03
  2.5655191E+03  1.0429685E-03
  2.5678178E+03  1.0730905E-03
  2.5701165E+03  1.0940209E-03
  2.5724153E+03  1.1076070E-03
  2.5770127E+03  1.1189415E-03
  2.5816102E+03  1.1173082E-03
  2.5862076E+03  1.1096479E-03
  2.5908051E+03  1.1001833E-03
  2.5954025E+03  1.0911866E-03
  2.6000000E+03  1.0836682E-03
  2.6062500E+03  1.0762159E-03
  2.6125000E+03  1.0714800E-03
  2.6250000E+03  1.0663270E-03
  2.6375000E+03  1.0615772E-03
  2.6500000E+03  1.0544976E-03
  2.6625000E+03  1.0456374E-03
  2.6750000E+03  1.0365864E-03
  2.6875000E+03  1.0284526E-03
  2.7000000E+03  1.0214651E-03
  2.7250000E+03  1.0092465E-03
  2.7500000E+03  9.9639317E-04
  2.7625000E+03  9.8946887E-04
  2.7750000E+03  9.8243460E-04
  2.8000000E+03  9.6883605E-04
  2.8250000E+03  9.5624916E-04
  2.8500000E+03  9.4413924E-04
  2.8750000E+03  9.3188804E-04
  2.9000000E+03  9.1936495E-04
  2.9500000E+03  8.9494855E-04
  3.0000000E+03  8.7202391E-04
  3.0500000E+03  8.4942641E-04
  3.1000000E+03  8.2730054E-04
  3.1500000E+03  8.0618245E-04
  3.2000000E+03  7.8582836E-04
  3.3000000E+03  7.4660553E-04
  3.4000000E+03  7.1012150E-04
  3.6000000E+03  6.4373650E-04
  3.8000000E+03  5.8537229E-04
  4.0000000E+03  5.3379340E-04
  4.2000000E+03  4.8808829E-04
  4.4000000E+03  4.4737735E-04
  4.6000000E+03  4.1107893E-04
  4.8000000E+03  3.7857244E-04
  5.0000000E+03  3.4937252E-04
  5.2500000E+03  3.1691931E-04
  5.5000000E+03  2.8834500E-04
  5.7500000E+03  2.6308878E-04
  6.0000000E+03  2.4068312E-04
  6.5000000E+03  2.0292448E-04
  6.7500000E+03  1.8696647E-04
  7.0000000E+03  1.7262869E-04
  7.2500000E+03  1.5971081E-04
  7.5000000E+03  1.4804149E-04
  8.0000000E+03  1.2787990E-04
  8.5000000E+03  1.1119111E-04
  9.0000000E+03  9.7258576E-05
  9.5000000E+03  8.5536508E-05
  1.0000000E+04  7.5603923E-05
  1.0500000E+04  6.7132286E-05
  1.1000000E+04  5.9862833E-05
  1.1500000E+04  5.3590227E-05
  1.2000000E+04  4.8149890E-05
  1.2500000E+04  4.3408775E-05
  1.3000000E+04  3.9258549E-05
  1.3500000E+04  3.5610445E-05
  1.4000000E+04  3.2391240E-05
  1.4500000E+04  2.9540142E-05
  1.5000000E+04  2.7006412E-05
  1.6000000E+04  2.2727346E-05
  1.7000000E+04  1.9286407E-05
  1.8000000E+04  1.6489878E-05
  1.9000000E+04  1.4195197E-05
  2.0000000E+04  1.2295873E-05
  2.1000000E+04  1.0711290E-05
  2.2000000E+04  9.3796677E-06
  2.3000000E+04  8.2531382E-06
  2.4000000E+04  7.2942352E-06
  2.5000000E+04  6.4733571E-06
  2.6000000E+04  5.7669167E-06
  2.7000000E+04  5.1559652E-06
  2.8000000E+04  4.6251676E-06
  2.9000000E+04  4.1620279E-06
  3.0000000E+04  3.7562960E-06
  3.1000000E+04  3.3995133E-06
  3.2000000E+04  3.0846597E-06
  3.4000000E+04  2.5582543E-06
  3.6000000E+04  2.1405601E-06
  3.8000000E+04  1.8054435E-06
  4.0000000E+04  1.5338843E-06
  4.2000000E+04  1.3118287E-06
  4.4000000E+04  1.1287481E-06
  4.6000000E+04  9.7665648E-07
  4.8000000E+04  8.4942700E-07
  5.0000000E+04  7.4230984E-07
  5.2500000E+04  6.3111001E-07
  5.5000000E+04  5.3998989E-07
  5.7500000E+04  4.6473405E-07
  6.0000000E+04  4.0212908E-07
  6.5000000E+04  3.0551807E-07
  6.7500000E+04  2.6807323E-07
  7.0000000E+04  2.3616730E-07
  7.2500000E+04  2.0884472E-07
  7.5000000E+04  1.8533742E-07
  7.7500000E+04  1.6502377E-07
  8.0000000E+04  1.4739743E-07
  8.2500000E+04  1.3204345E-07
  8.5000000E+04  1.1861983E-07
  9.0000000E+04  9.6477739E-08
  9.5000000E+04  7.9221687E-08
  1.0000000E+05  6.5617392E-08
  1.0500000E+05  5.4779256E-08
  1.1000000E+05  4.6062108E-08
  1.1500000E+05  3.8989390E-08
  1.2000000E+05  3.3204667E-08
  1.2500000E+05  2.8438230E-08
  1.3000000E+05  2.4483835E-08
  1.3500000E+05  2.1182214E-08
  1.4000000E+05  1.8409243E-08
  1.4500000E+05  1.6067377E-08
  1.5000000E+05  1.4079352E-08
  1.5500000E+05  1.2383513E-08
  1.6000000E+05  1.0930320E-08
  1.6500000E+05  9.6797125E-09
  1.7000000E+05  8.5990931E-09
  1.7500000E+05  7.6617849E-09
  1.8000000E+05  6.8458408E-09
  1.8500000E+05  6.1331124E-09
  1.9000000E+05  5.5085189E-09
  2.0000000E+05  4.4754137E-09
  2.1000000E+05  3.6680939E-09
  2.2000000E+05  3.0305815E-09
  2.3000000E+05  2.5223257E-09
  2.4000000E+05  2.1135505E-09
  2.5000000E+05  1.7821178E-09
  2.6000000E+05  1.5113805E-09
  2.7000000E+05  1.2886869E-09
  2.8000000E+05  1.1043279E-09
  2.9000000E+05  9.5078560E-10
  3.0000000E+05  8.2218923E-10
  3.1000000E+05  7.1391768E-10
  3.2000000E+05  6.2230736E-10
  3.3000000E+05  5.4443366E-10
  3.4000000E+05  4.7794646E-10
  3.5000000E+05  4.2094586E-10
  3.6000000E+05  3.7188703E-10
  3.7000000E+05  3.2950699E-10
  3.8000000E+05  2.9276773E-10
  3.9000000E+05  2.6081201E-10
  4.0000000E+05  2.3292871E-10
  4.1000000E+05  2.0852526E-10
  4.2000000E+05  1.8710585E-10
  4.3000000E+05  1.6825393E-10
  4.4000000E+05  1.5161819E-10
  4.6000000E+05  1.2385041E-10
  4.8000000E+05  1.0191713E-10
  5.0000000E+05  8.4441132E-11
  5.1250000E+05  7.5318109E-11
  5.2500000E+05  6.7338857E-11
  5.3750000E+05  6.0340397E-11
  5.5000000E+05  5.4185713E-11
  5.7500000E+05  4.3962911E-11
  5.8750000E+05  3.9713692E-11
  6.0000000E+05  3.5940600E-11
  6.2500000E+05  2.9588861E-11
  6.5000000E+05  2.4518317E-11
  6.7500000E+05  2.0439633E-11
  7.0000000E+05  1.7135540E-11
  7.2500000E+05  1.4441260E-11
  7.5000000E+05  1.2230680E-11
  7.7500000E+05  1.0406467E-11
  8.0000000E+05  8.8929132E-12
  8.2500000E+05  7.6306999E-12
  8.5000000E+05  6.5730250E-12
  8.7500000E+05  5.6827190E-12
  9.0000000E+05  4.9300780E-12
  9.2500000E+05  4.2912261E-12
  9.5000000E+05  3.7468673E-12
  9.7500000E+05  3.2813245E-12
  1.0000000E+06  2.8817969E-12
  1.0250000E+06  2.5377831E-12
  1.0500000E+06  2.2406309E-12
  1.0750000E+06  1.9831808E-12
  1.1000000E+06  1.7594832E-12
  1.1250000E+06  1.5645747E-12
  1.1500000E+06  1.3942994E-12
  1.1750000E+06  1.2451651E-12
  1.2000000E+06  1.1142280E-12
  1.2250000E+06  9.9899749E-13
  1.2500000E+06  8.9736022E-13
  1.3000000E+06  7.2793405E-13
  1.3500000E+06  5.9447605E-13
  1.4000000E+06  4.8854156E-13
  1.4500000E+06  4.0385003E-13
  1.5000000E+06  3.3568609E-13
  1.5500000E+06  2.8047814E-13
  1.6000000E+06  2.3549816E-13
  1.6500000E+06  1.9864628E-13
  1.7000000E+06  1.6829439E-13
  1.7500000E+06  1.4317128E-13
  1.8000000E+06  1.2227784E-13
  1.8500000E+06  1.0482397E-13
  1.9000000E+06  9.0181230E-14
  1.9500000E+06  7.7846987E-14
  2.0000000E+06  6.7417092E-14
  2.0500000E+06  5.8564964E-14
  2.1000000E+06  5.1025461E-14
  2.1500000E+06  4.4582324E-14
  2.2000000E+06  3.9058373E-14
  2.2500000E+06  3.4307846E-14
  2.3000000E+06  3.0210343E-14
  2.3500000E+06  2.6666043E-14
  2.4000000E+06  2.3591876E-14
  2.4500000E+06  2.0918468E-14
  2.5000000E+06  1.8587692E-14
  2.5500000E+06  1.6550678E-14
  2.6000000E+06  1.4766219E-14
  2.6500000E+06  1.3199459E-14
  2.7000000E+06  1.1820833E-14
  2.8000000E+06  9.5310616E-15
  2.9000000E+06  7.7365947E-15
  3.0000000E+06  6.3196561E-15
  3.1000000E+06  5.1928784E-15
  3.2000000E+06  4.2908620E-15
  3.3000000E+06  3.5642327E-15
  3.4000000E+06  2.9754154E-15
  3.5000000E+06  2.4955961E-15
  3.6000000E+06  2.1025206E-15
  3.7000000E+06  1.7788843E-15
  3.8000000E+06  1.5111444E-15
  3.9000000E+06  1.2886381E-15
  4.0000000E+06  1.1029215E-15
  4.1000000E+06  9.4727096E-16
  4.2000000E+06  8.1630442E-16
  4.3000000E+06  7.0569204E-16
  4.4000000E+06  6.1193369E-16
  4.5000000E+06  5.3218701E-16
  4.6000000E+06  4.6413373E-16
  4.7000000E+06  4.0587571E-16
  4.8000000E+06  3.5585198E-16
  5.0000000E+06  2.7557198E-16
  5.1250000E+06  2.3599508E-16
  5.2500000E+06  2.0280153E-16
  5.3750000E+06  1.7485053E-16
  5.5000000E+06  1.5122444E-16
  5.6250000E+06  1.3118165E-16
  5.7500000E+06  1.1411996E-16
  5.8750000E+06  9.9550606E-17
  6.0000000E+06  8.7074730E-17
  6.1250000E+06  7.6362434E-17
  6.2500000E+06  6.7139885E-17
  6.3750000E+06  5.9179168E-17
  
  
#  77   8  M4  EION =  2.119000000E+03 eV   272
#  S(0) = 4.021070E+00
  2.1111978E+01  0.0000000E+00
  2.1111978E+03  0.0000000E+00
  2.1111978E+03  9.2541211E-05
  2.1190000E+03  9.2541211E-05
  2.1190213E+03  9.2541211E-05
  2.1192743E+03  9.2720407E-05
  2.1195274E+03  9.3092857E-05
  2.1197805E+03  9.3665617E-05
  2.1200335E+03  9.4446414E-05
  2.1205396E+03  9.6666271E-05
  2.1210458E+03  9.9827044E-05
  2.1220580E+03  1.0931895E-04
  2.1230702E+03  1.2370837E-04
  2.1250947E+03  1.7095162E-04
  2.1271192E+03  2.4977620E-04
  2.1281314E+03  3.0352610E-04
  2.1291436E+03  3.6781744E-04
  2.1301559E+03  4.4295116E-04
  2.1311681E+03  5.2873479E-04
  2.1331926E+03  7.2862577E-04
  2.1352170E+03  9.5480423E-04
  2.1372415E+03  1.1889984E-03
  2.1392660E+03  1.4135070E-03
  2.1412904E+03  1.6163629E-03
  2.1433149E+03  1.7927525E-03
  2.1473638E+03  2.0717266E-03
  2.1493883E+03  2.1823027E-03
  2.1514128E+03  2.2790777E-03
  2.1554617E+03  2.4429191E-03
  2.1595106E+03  2.5786867E-03
  2.1635596E+03  2.6925890E-03
  2.1676085E+03  2.7865295E-03
  2.1838043E+03  2.9852614E-03
  2.1919021E+03  3.0101698E-03
  2.1959511E+03  3.0134705E-03
  2.2000000E+03  3.0134521E-03
  2.2125000E+03  3.0053813E-03
  2.2250000E+03  2.9949451E-03
  2.2312500E+03  2.9885547E-03
  2.2375000E+03  2.9804970E-03
  2.2500000E+03  2.9577352E-03
  2.2625000E+03  2.9265832E-03
  2.2750000E+03  2.8905228E-03
  2.3000000E+03  2.8176664E-03
  2.3250000E+03  2.7508267E-03
  2.3500000E+03  2.6841781E-03
  2.3625000E+03  2.6496830E-03
  2.3750000E+03  2.6146984E-03
  2.4000000E+03  2.5458996E-03
  2.4500000E+03  2.4188383E-03
  2.5000000E+03  2.2984178E-03
  2.6000000E+03  2.0774593E-03
  2.7000000E+03  1.8823188E-03
  2.8000000E+03  1.7106500E-03
  2.9000000E+03  1.5576304E-03
  3.0000000E+03  1.4221052E-03
  3.1000000E+03  1.3010558E-03
  3.2000000E+03  1.1929327E-03
  3.4000000E+03  1.0087317E-03
  3.6000000E+03  8.5906626E-04
  3.8000000E+03  7.3645437E-04
  4.0000000E+03  6.3509778E-04
  4.2000000E+03  5.5068364E-04
  4.4000000E+03  4.7995222E-04
  4.6000000E+03  4.2031446E-04
  4.8000000E+03  3.6972935E-04
  5.0000000E+03  3.2658699E-04
  5.2500000E+03  2.8119634E-04
  5.5000000E+03  2.4348047E-04
  5.7500000E+03  2.1192436E-04
  6.0000000E+03  1.8535157E-04
  6.5000000E+03  1.4366326E-04
  6.7500000E+03  1.2724058E-04
  7.0000000E+03  1.1310791E-04
  7.2500000E+03  1.0089015E-04
  7.5000000E+03  9.0282426E-05
  8.0000000E+03  7.2943509E-05
  8.5000000E+03  5.9575223E-05
  9.0000000E+03  4.9130630E-05
  9.5000000E+03  4.0872776E-05
  1.0000000E+04  3.4273712E-05
  1.0500000E+04  2.8948720E-05
  1.1000000E+04  2.4613502E-05
  1.1500000E+04  2.1055362E-05
  1.2000000E+04  1.8113169E-05
  1.2500000E+04  1.5663496E-05
  1.3000000E+04  1.3610843E-05
  1.3500000E+04  1.1880642E-05
  1.4000000E+04  1.0414164E-05
  1.4500000E+04  9.1647832E-06
  1.5000000E+04  8.0952017E-06
  1.5500000E+04  7.1753807E-06
  1.6000000E+04  6.3809675E-06
  1.6500000E+04  5.6920973E-06
  1.7000000E+04  5.0924740E-06
  1.8000000E+04  4.1095026E-06
  1.9000000E+04  3.3495593E-06
  2.0000000E+04  2.7549456E-06
  2.1000000E+04  2.2846009E-06
  2.2000000E+04  1.9088483E-06
  2.3000000E+04  1.6059309E-06
  2.4000000E+04  1.3596901E-06
  2.5000000E+04  1.1579814E-06
  2.6000000E+04  9.9157611E-07
  2.7000000E+04  8.5339047E-07
  2.8000000E+04  7.3793593E-07
  2.9000000E+04  6.4092240E-07
  3.0000000E+04  5.5896929E-07
  3.1000000E+04  4.8939265E-07
  3.2000000E+04  4.3004621E-07
  3.3000000E+04  3.7920219E-07
  3.4000000E+04  3.3546123E-07
  3.5000000E+04  2.9768316E-07
  3.6000000E+04  2.6493371E-07
  3.8000000E+04  2.1157552E-07
  4.0000000E+04  1.7067560E-07
  4.2000000E+04  1.3895135E-07
  4.4000000E+04  1.1407711E-07
  4.6000000E+04  9.4380116E-08
  4.8000000E+04  7.8640446E-08
  5.0000000E+04  6.5957196E-08
  5.2500000E+04  5.3392226E-08
  5.5000000E+04  4.3598226E-08
  5.7500000E+04  3.5885766E-08
  5.8750000E+04  3.2648280E-08
  6.0000000E+04  2.9755258E-08
  6.2500000E+04  2.4839950E-08
  6.5000000E+04  2.0867390E-08
  6.7500000E+04  1.7632936E-08
  7.0000000E+04  1.4981276E-08
  7.2500000E+04  1.2793423E-08
  7.5000000E+04  1.0977417E-08
  7.7500000E+04  9.4615802E-09
  8.0000000E+04  8.1896086E-09
  8.2500000E+04  7.1169662E-09
  8.5000000E+04  6.2081768E-09
  8.7500000E+04  5.4347990E-09
  9.0000000E+04  4.7738949E-09
  9.2500000E+04  4.2068605E-09
  9.5000000E+04  3.7185252E-09
  1.0000000E+05  2.9304096E-09
  1.0500000E+05  2.3339310E-09
  1.1000000E+05  1.8769448E-09
  1.1500000E+05  1.5228958E-09
  1.2000000E+05  1.2457665E-09
  1.2500000E+05  1.0267842E-09
  1.3000000E+05  8.5222850E-10
  1.3500000E+05  7.1195337E-10
  1.4000000E+05  5.9837351E-10
  1.4500000E+05  5.0576013E-10
  1.5000000E+05  4.2974538E-10
  1.5500000E+05  3.6696955E-10
  1.6000000E+05  3.1482691E-10
  1.6500000E+05  2.7128079E-10
  1.7000000E+05  2.3472752E-10
  1.7500000E+05  2.0389577E-10
  1.8000000E+05  1.7777112E-10
  1.8500000E+05  1.5553917E-10
  1.9000000E+05  1.3654226E-10
  1.9500000E+05  1.2024637E-10
  2.0000000E+05  1.0621565E-10
  2.0500000E+05  9.4092614E-11
  2.1000000E+05  8.3582631E-11
  2.2000000E+05  6.6467359E-11
  2.3000000E+05  5.3367909E-11
  2.4000000E+05  4.3230727E-11
  2.5000000E+05  3.5305819E-11
  2.6000000E+05  2.9051914E-11
  2.7000000E+05  2.4073545E-11
  2.8000000E+05  2.0078409E-11
  2.9000000E+05  1.6848084E-11
  3.0000000E+05  1.4217738E-11
  3.1000000E+05  1.2061818E-11
  3.2000000E+05  1.0283828E-11
  3.3000000E+05  8.8090017E-12
  3.4000000E+05  7.5789680E-12
  3.5000000E+05  6.5478177E-12
  3.6000000E+05  5.6791925E-12
  3.7000000E+05  4.9441143E-12
  3.8000000E+05  4.3193460E-12
  3.9000000E+05  3.7861444E-12
  4.0000000E+05  3.3293052E-12
  4.2000000E+05  2.5973738E-12
  4.4000000E+05  2.0487004E-12
  4.6000000E+05  1.6321729E-12
  4.8000000E+05  1.3122933E-12
  5.0000000E+05  1.0640217E-12
  5.1250000E+05  9.3702896E-13
  5.2500000E+05  8.2757623E-13
  5.3750000E+05  7.3292047E-13
  5.5000000E+05  6.5079606E-13
  5.7500000E+05  5.1693669E-13
  6.0000000E+05  4.1439521E-13
  6.2500000E+05  3.3500560E-13
  6.5000000E+05  2.7293682E-13
  6.6250000E+05  2.4703086E-13
  6.7500000E+05  2.2397022E-13
  7.0000000E+05  1.8501628E-13
  7.2500000E+05  1.5378645E-13
  7.5000000E+05  1.2856788E-13
  7.7500000E+05  1.0806602E-13
  8.0000000E+05  9.1293608E-14
  8.2500000E+05  7.7491187E-14
  8.5000000E+05  6.6069846E-14
  8.7500000E+05  5.6569494E-14
  9.0000000E+05  4.8628173E-14
  9.2500000E+05  4.1959208E-14
  9.5000000E+05  3.6334128E-14
  9.7500000E+05  3.1569778E-14
  1.0000000E+06  2.7518527E-14
  1.0250000E+06  2.4060724E-14
  1.0500000E+06  2.1098902E-14
  1.0750000E+06  1.8553285E-14
  1.1000000E+06  1.6358285E-14
  1.1250000E+06  1.4459747E-14
  1.1500000E+06  1.2812765E-14
  1.2000000E+06  1.0130071E-14
  1.2500000E+06  8.0784477E-15
  1.3000000E+06  6.4939410E-15
  1.3500000E+06  5.2590123E-15
  1.4000000E+06  4.2883701E-15
  1.4500000E+06  3.5194264E-15
  1.5000000E+06  2.9057766E-15
  1.5500000E+06  2.4126809E-15
  1.6000000E+06  2.0138991E-15
  1.6500000E+06  1.6894372E-15
  1.7000000E+06  1.4239371E-15
  1.7500000E+06  1.2055132E-15
  1.8000000E+06  1.0249027E-15
  1.8500000E+06  8.7483860E-16
  1.9000000E+06  7.4958407E-16
  1.9500000E+06  6.4458327E-16
  2.0000000E+06  5.5619806E-16
  2.0500000E+06  4.8150692E-16
  2.1000000E+06  4.1815167E-16
  2.1500000E+06  3.6421965E-16
  2.2000000E+06  3.1815233E-16
  2.2500000E+06  2.7867417E-16
  2.3000000E+06  2.4473671E-16
  2.4000000E+06  1.9017132E-16
  2.5000000E+06  1.4915491E-16
  2.6000000E+06  1.1800004E-16
  2.7000000E+06  9.4105742E-17
  2.8000000E+06  7.5613947E-17
  2.9000000E+06  6.1181680E-17
  3.0000000E+06  4.9828457E-17
  3.1000000E+06  4.0831234E-17
  3.2000000E+06  3.3651878E-17
  3.3000000E+06  2.7885950E-17
  3.4000000E+06  2.3226860E-17
  3.5000000E+06  1.9440384E-17
  3.6000000E+06  1.6346267E-17
  3.7000000E+06  1.3804808E-17
  3.8000000E+06  1.1707022E-17
  3.9000000E+06  9.9673370E-18
  4.0000000E+06  8.5181539E-18
  4.1000000E+06  7.3058048E-18
  4.2000000E+06  6.2874559E-18
  4.3000000E+06  5.4287411E-18
  4.4000000E+06  4.7019485E-18
  4.5000000E+06  4.0846268E-18
  4.6000000E+06  3.5585057E-18
  4.7000000E+06  3.1086527E-18
  4.8000000E+06  2.7228119E-18
  5.0000000E+06  2.1045315E-18
  5.1250000E+06  1.8002173E-18
  5.2500000E+06  1.5452915E-18
  5.3750000E+06  1.3308998E-18
  5.5000000E+06  1.1499339E-18
  5.7500000E+06  8.6644443E-19
  5.8750000E+06  7.5544761E-19
  6.0000000E+06  6.6054954E-19
  
  
#  77   9  M5  EION =  2.044000000E+03 eV   269
#  S(0) = 5.995919E+00
  2.0381628E+01  0.0000000E+00
  2.0381628E+03  0.0000000E+00
  2.0381628E+03  1.1344051E-04
  2.0440000E+03  1.1344051E-04
  2.0440205E+03  1.1344051E-04
  2.0443704E+03  1.1496781E-04
  2.0447202E+03  1.1701499E-04
  2.0450701E+03  1.1962215E-04
  2.0454200E+03  1.2283219E-04
  2.0461197E+03  1.3124605E-04
  2.0468195E+03  1.4265468E-04
  2.0482190E+03  1.7626269E-04
  2.0496185E+03  2.2764338E-04
  2.0510179E+03  3.0119674E-04
  2.0524174E+03  4.0128514E-04
  2.0531172E+03  4.6246050E-04
  2.0538169E+03  5.3151814E-04
  2.0552164E+03  6.9382236E-04
  2.0566159E+03  8.8751837E-04
  2.0580154E+03  1.1087209E-03
  2.0594149E+03  1.3504284E-03
  2.0608144E+03  1.6034537E-03
  2.0636133E+03  2.1049951E-03
  2.0650128E+03  2.3378451E-03
  2.0664123E+03  2.5523122E-03
  2.0692113E+03  2.9213396E-03
  2.0720103E+03  3.2175993E-03
  2.0748092E+03  3.4579433E-03
  2.0776082E+03  3.6586187E-03
  2.0832062E+03  3.9831200E-03
  2.0888041E+03  4.2369390E-03
  2.0944021E+03  4.4313149E-03
  2.1000000E+03  4.5696559E-03
  2.1062500E+03  4.6658756E-03
  2.1125000E+03  4.7148559E-03
  2.1187500E+03  4.7328771E-03
  2.1250000E+03  4.7336571E-03
  2.1312500E+03  4.7267219E-03
  2.1375000E+03  4.7171599E-03
  2.1500000E+03  4.6963399E-03
  2.1750000E+03  4.6301574E-03
  2.1875000E+03  4.5777717E-03
  2.2000000E+03  4.5175572E-03
  2.2250000E+03  4.3959945E-03
  2.2500000E+03  4.2844933E-03
  2.2750000E+03  4.1742916E-03
  2.3000000E+03  4.0602071E-03
  2.3500000E+03  3.8409548E-03
  2.4000000E+03  3.6414573E-03
  2.4500000E+03  3.4496070E-03
  2.5000000E+03  3.2715482E-03
  2.5500000E+03  3.1064469E-03
  2.6000000E+03  2.9497488E-03
  2.7000000E+03  2.6667653E-03
  2.8000000E+03  2.4171673E-03
  2.9000000E+03  2.1967432E-03
  3.0000000E+03  2.0014365E-03
  3.1000000E+03  1.8274618E-03
  3.2000000E+03  1.6725932E-03
  3.4000000E+03  1.4092751E-03
  3.6000000E+03  1.1964097E-03
  3.8000000E+03  1.0224705E-03
  4.0000000E+03  8.7920865E-04
  4.2000000E+03  7.6037747E-04
  4.4000000E+03  6.6107649E-04
  4.6000000E+03  5.7755449E-04
  4.8000000E+03  5.0689211E-04
  5.0000000E+03  4.4677851E-04
  5.2500000E+03  3.8369927E-04
  5.5000000E+03  3.3142924E-04
  5.7500000E+03  2.8780773E-04
  6.0000000E+03  2.5116315E-04
  6.5000000E+03  1.9386272E-04
  6.7500000E+03  1.7136341E-04
  7.0000000E+03  1.5204013E-04
  7.2500000E+03  1.3536706E-04
  7.5000000E+03  1.2091774E-04
  8.0000000E+03  9.7360629E-05
  8.5000000E+03  7.9259493E-05
  9.0000000E+03  6.5162769E-05
  9.5000000E+03  5.4051233E-05
  1.0000000E+04  4.5196994E-05
  1.0500000E+04  3.8071818E-05
  1.1000000E+04  3.2286368E-05
  1.1500000E+04  2.7549928E-05
  1.2000000E+04  2.3642890E-05
  1.2500000E+04  2.0397488E-05
  1.3000000E+04  1.7684223E-05
  1.3500000E+04  1.5402197E-05
  1.4000000E+04  1.3472111E-05
  1.4500000E+04  1.1831141E-05
  1.5000000E+04  1.0429142E-05
  1.6000000E+04  8.1884955E-06
  1.7000000E+04  6.5105813E-06
  1.8000000E+04  5.2350586E-06
  1.9000000E+04  4.2522818E-06
  2.0000000E+04  3.4858087E-06
  2.1000000E+04  2.8814147E-06
  2.2000000E+04  2.4000242E-06
  2.3000000E+04  2.0130732E-06
  2.4000000E+04  1.6994060E-06
  2.5000000E+04  1.4431642E-06
  2.6000000E+04  1.2323294E-06
  2.7000000E+04  1.0576995E-06
  2.8000000E+04  9.1216141E-07
  2.9000000E+04  7.9016872E-07
  3.0000000E+04  6.8736091E-07
  3.1000000E+04  6.0028335E-07
  3.2000000E+04  5.2617954E-07
  3.4000000E+04  4.0846130E-07
  3.6000000E+04  3.2106630E-07
  3.8000000E+04  2.5522583E-07
  4.0000000E+04  2.0496484E-07
  4.2000000E+04  1.6613520E-07
  4.4000000E+04  1.3580839E-07
  4.6000000E+04  1.1188505E-07
  4.8000000E+04  9.2839302E-08
  5.0000000E+04  7.7547967E-08
  5.2500000E+04  6.2459496E-08
  5.5000000E+04  5.0749895E-08
  5.7500000E+04  4.1568407E-08
  5.8750000E+04  3.7726657E-08
  6.0000000E+04  3.4300801E-08
  6.2500000E+04  2.8497833E-08
  6.5000000E+04  2.3826931E-08
  6.7500000E+04  2.0039130E-08
  7.0000000E+04  1.6946138E-08
  7.2500000E+04  1.4404185E-08
  7.5000000E+04  1.2302483E-08
  7.7500000E+04  1.0554956E-08
  8.0000000E+04  9.0942167E-09
  8.2500000E+04  7.8671082E-09
  8.5000000E+04  6.8314109E-09
  8.7500000E+04  5.9533802E-09
  9.0000000E+04  5.2058816E-09
  9.2500000E+04  4.5669699E-09
  9.5000000E+04  4.0188009E-09
  1.0000000E+05  3.1389575E-09
  1.0500000E+05  2.4779991E-09
  1.1000000E+05  1.9753475E-09
  1.1500000E+05  1.5887683E-09
  1.2000000E+05  1.2883764E-09
  1.2500000E+05  1.0527266E-09
  1.3000000E+05  8.6623252E-10
  1.3500000E+05  7.1743337E-10
  1.4000000E+05  5.9780681E-10
  1.4500000E+05  5.0095170E-10
  1.5000000E+05  4.2201473E-10
  1.5500000E+05  3.5728263E-10
  1.6000000E+05  3.0389083E-10
  1.6500000E+05  2.5961238E-10
  1.7000000E+05  2.2270327E-10
  1.7500000E+05  1.9178816E-10
  1.8000000E+05  1.6577532E-10
  1.8500000E+05  1.4379277E-10
  1.9000000E+05  1.2514003E-10
  2.0000000E+05  9.5667188E-11
  2.1000000E+05  7.3979991E-11
  2.2000000E+05  5.7811449E-11
  2.3000000E+05  4.5612474E-11
  2.4000000E+05  3.6307131E-11
  2.5000000E+05  2.9137082E-11
  2.6000000E+05  2.3560597E-11
  2.7000000E+05  1.9185828E-11
  2.8000000E+05  1.5726033E-11
  2.9000000E+05  1.2969207E-11
  3.0000000E+05  1.0757041E-11
  3.1000000E+05  8.9701811E-12
  3.2000000E+05  7.5178972E-12
  3.3000000E+05  6.3306604E-12
  3.4000000E+05  5.3547693E-12
  3.5000000E+05  4.5484421E-12
  3.6000000E+05  3.8789563E-12
  3.7000000E+05  3.3205172E-12
  3.8000000E+05  2.8526657E-12
  3.9000000E+05  2.4590801E-12
  4.0000000E+05  2.1266662E-12
  4.1000000E+05  1.8448635E-12
  4.2000000E+05  1.6051132E-12
  4.3000000E+05  1.4004465E-12
  4.4000000E+05  1.2251623E-12
  4.6000000E+05  9.4482457E-13
  4.8000000E+05  7.3555979E-13
  5.0000000E+05  5.7766661E-13
  5.1250000E+05  4.9875731E-13
  5.2500000E+05  4.3192706E-13
  5.3750000E+05  3.7513085E-13
  5.5000000E+05  3.2670245E-13
  5.7500000E+05  2.4973795E-13
  6.0000000E+05  1.9277026E-13
  6.2500000E+05  1.5013994E-13
  6.5000000E+05  1.1791454E-13
  6.6250000E+05  1.0480401E-13
  6.7500000E+05  9.3325203E-14
  7.0000000E+05  7.4398436E-14
  7.2500000E+05  5.9711481E-14
  7.5000000E+05  4.8227720E-14
  7.7500000E+05  3.9184390E-14
  8.0000000E+05  3.2015087E-14
  8.2500000E+05  2.6295579E-14
  8.5000000E+05  2.1705519E-14
  8.7500000E+05  1.8001149E-14
  9.0000000E+05  1.4995662E-14
  9.2500000E+05  1.2544910E-14
  9.5000000E+05  1.0536945E-14
  9.7500000E+05  8.8842899E-15
  1.0000000E+06  7.5181907E-15
  1.0250000E+06  6.3843085E-15
  1.0500000E+06  5.4394706E-15
  1.0750000E+06  4.6492044E-15
  1.1000000E+06  3.9858506E-15
  1.1250000E+06  3.4271155E-15
  1.1500000E+06  2.9549505E-15
  1.1750000E+06  2.5546835E-15
  1.2000000E+06  2.2143407E-15
  1.2250000E+06  1.9241108E-15
  1.2500000E+06  1.6759236E-15
  1.3000000E+06  1.2801770E-15
  1.3500000E+06  9.8631578E-16
  1.4000000E+06  7.6603133E-16
  1.4500000E+06  5.9943281E-16
  1.5000000E+06  4.7238699E-16
  1.5500000E+06  3.7474717E-16
  1.6000000E+06  2.9915591E-16
  1.6500000E+06  2.4022896E-16
  1.7000000E+06  1.9399201E-16
  1.7500000E+06  1.5748761E-16
  1.8000000E+06  1.2849795E-16
  1.8500000E+06  1.0534777E-16
  1.9000000E+06  8.6762896E-17
  1.9500000E+06  7.1767870E-17
  2.0000000E+06  5.9611156E-17
  2.0500000E+06  4.9710314E-17
  2.1000000E+06  4.1611390E-17
  2.1500000E+06  3.4958654E-17
  2.2000000E+06  2.9471916E-17
  2.2500000E+06  2.4929395E-17
  2.3000000E+06  2.1154709E-17
  2.3500000E+06  1.8006945E-17
  2.4000000E+06  1.5373034E-17
  2.4500000E+06  1.3161868E-17
  2.5000000E+06  1.1299739E-17
  2.5500000E+06  9.7267833E-18
  2.6000000E+06  8.3942021E-18
  2.6500000E+06  7.2620744E-18
  2.7000000E+06  6.2976298E-18
  2.8000000E+06  4.7684893E-18
  2.9000000E+06  3.6419774E-18
  3.0000000E+06  2.8042457E-18
  3.1000000E+06  2.1757302E-18
  3.2000000E+06  1.7002403E-18
  3.3000000E+06  1.3376886E-18
  3.4000000E+06  1.0592158E-18
  3.5000000E+06  8.4384524E-19
  3.6000000E+06  6.7618305E-19
  3.7000000E+06  5.4484266E-19
  3.8000000E+06  4.4132781E-19
  3.9000000E+06  3.5926167E-19
  4.0000000E+06  2.9383632E-19
  4.1000000E+06  2.4140132E-19
  4.2000000E+06  1.9916749E-19
  4.3000000E+06  1.6499151E-19
  4.4000000E+06  1.3721308E-19
  4.5000000E+06  1.1453841E-19
  4.6000000E+06  9.5954116E-20
  4.7000000E+06  8.0663606E-20
  4.8000000E+06  6.8039019E-20
  5.0000000E+06  4.8886942E-20
  5.1250000E+06  4.0019292E-20
  
  
#  77  10  N1  EION =  6.930000000E+02 eV   282
#  S(0) = 7.834930E-01
  6.8548375E+00  0.0000000E+00
  6.8548375E+02  0.0000000E+00
  6.8548375E+02  6.3583754E-04
  6.9300000E+02  6.3583754E-04
  6.9300681E+02  6.3583754E-04
  6.9318164E+02  6.3197995E-04
  6.9335647E+02  6.2824892E-04
  6.9353130E+02  6.2463874E-04
  6.9370613E+02  6.2114404E-04
  6.9405579E+02  6.1448113E-04
  6.9440545E+02  6.0822303E-04
  6.9510477E+02  5.9679209E-04
  6.9580409E+02  5.8662566E-04
  6.9720273E+02  5.6939447E-04
  6.9860136E+02  5.5544538E-04
  7.0000000E+02  5.4403998E-04
  7.0156250E+02  5.3366877E-04
  7.0312500E+02  5.2529326E-04
  7.0468750E+02  5.1852356E-04
  7.0625000E+02  5.1306276E-04
  7.0937500E+02  5.0518557E-04
  7.1250000E+02  5.0029235E-04
  7.1562500E+02  4.9745029E-04
  7.1875000E+02  4.9599123E-04
  7.2187500E+02  4.9542231E-04
  7.2500000E+02  4.9537472E-04
  7.3125000E+02  4.9581649E-04
  7.3750000E+02  4.9591710E-04
  7.4375000E+02  4.9506545E-04
  7.5000000E+02  4.9315328E-04
  7.6250000E+02  4.8696346E-04
  7.6875000E+02  4.8327766E-04
  7.7500000E+02  4.7954532E-04
  7.8125000E+02  4.7593609E-04
  7.8750000E+02  4.7253990E-04
  8.0000000E+02  4.6644796E-04
  8.1250000E+02  4.6102013E-04
  8.2500000E+02  4.5577590E-04
  8.3750000E+02  4.5034712E-04
  8.5000000E+02  4.4460776E-04
  8.7500000E+02  4.3257577E-04
  8.8750000E+02  4.2662072E-04
  9.0000000E+02  4.2086616E-04
  9.1250000E+02  4.1533526E-04
  9.2500000E+02  4.0999913E-04
  9.3750000E+02  4.0478387E-04
  9.5000000E+02  3.9963104E-04
  9.7500000E+02  3.8935220E-04
  1.0000000E+03  3.7912440E-04
  1.0250000E+03  3.6915181E-04
  1.0500000E+03  3.5961973E-04
  1.0750000E+03  3.5051480E-04
  1.1000000E+03  3.4173396E-04
  1.1500000E+03  3.2480821E-04
  1.1750000E+03  3.1668244E-04
  1.2000000E+03  3.0884704E-04
  1.2250000E+03  3.0130768E-04
  1.2500000E+03  2.9405677E-04
  1.2750000E+03  2.8705897E-04
  1.3000000E+03  2.8026959E-04
  1.3250000E+03  2.7366361E-04
  1.3500000E+03  2.6725469E-04
  1.4000000E+03  2.5508091E-04
  1.4500000E+03  2.4372602E-04
  1.5000000E+03  2.3308508E-04
  1.6000000E+03  2.1367455E-04
  1.7000000E+03  1.9653835E-04
  1.7500000E+03  1.8873065E-04
  1.8000000E+03  1.8135807E-04
  1.8500000E+03  1.7439073E-04
  1.9000000E+03  1.6781198E-04
  2.0000000E+03  1.5573014E-04
  2.1000000E+03  1.4489335E-04
  2.2000000E+03  1.3512922E-04
  2.3000000E+03  1.2631135E-04
  2.4000000E+03  1.1832599E-04
  2.5000000E+03  1.1107269E-04
  2.6000000E+03  1.0446210E-04
  2.7000000E+03  9.8418282E-05
  2.8000000E+03  9.2879470E-05
  2.9000000E+03  8.7792681E-05
  3.0000000E+03  8.3110755E-05
  3.1000000E+03  7.8791890E-05
  3.2000000E+03  7.4799470E-05
  3.4000000E+03  6.7669060E-05
  3.6000000E+03  6.1505343E-05
  3.8000000E+03  5.6141157E-05
  4.0000000E+03  5.1444080E-05
  4.2000000E+03  4.7308033E-05
  4.4000000E+03  4.3647177E-05
  4.6000000E+03  4.0391464E-05
  4.8000000E+03  3.7483290E-05
  5.0000000E+03  3.4874935E-05
  5.2500000E+03  3.1976110E-05
  5.5000000E+03  2.9420025E-05
  5.7500000E+03  2.7154792E-05
  6.0000000E+03  2.5137999E-05
  6.5000000E+03  2.1715861E-05
  6.7500000E+03  2.0257247E-05
  7.0000000E+03  1.8938451E-05
  7.2500000E+03  1.7742198E-05
  7.5000000E+03  1.6653798E-05
  8.0000000E+03  1.4752142E-05
  8.5000000E+03  1.3152717E-05
  9.0000000E+03  1.1794936E-05
  9.5000000E+03  1.0632604E-05
  1.0000000E+04  9.6300522E-06
  1.0500000E+04  8.7593880E-06
  1.1000000E+04  7.9985418E-06
  1.1500000E+04  7.3298614E-06
  1.2000000E+04  6.7391071E-06
  1.2500000E+04  6.2146817E-06
  1.3000000E+04  5.7470698E-06
  1.3500000E+04  5.3284034E-06
  1.4000000E+04  4.9521291E-06
  1.4500000E+04  4.6127560E-06
  1.5000000E+04  4.3056542E-06
  1.5500000E+04  4.0268973E-06
  1.6000000E+04  3.7731384E-06
  1.6500000E+04  3.5415099E-06
  1.7000000E+04  3.3295436E-06
  1.8000000E+04  2.9563425E-06
  1.9000000E+04  2.6395847E-06
  2.0000000E+04  2.3686031E-06
  2.1000000E+04  2.1351264E-06
  2.2000000E+04  1.9326615E-06
  2.3000000E+04  1.7560536E-06
  2.4000000E+04  1.6011689E-06
  2.5000000E+04  1.4646615E-06
  2.6000000E+04  1.3438003E-06
  2.7000000E+04  1.2363377E-06
  2.8000000E+04  1.1404121E-06
  2.9000000E+04  1.0544708E-06
  3.0000000E+04  9.7721047E-07
  3.1000000E+04  9.0753151E-07
  3.2000000E+04  8.4450098E-07
  3.3000000E+04  7.8732313E-07
  3.4000000E+04  7.3531626E-07
  3.5000000E+04  6.8789390E-07
  3.6000000E+04  6.4454932E-07
  3.8000000E+04  5.6839169E-07
  4.0000000E+04  5.0395878E-07
  4.2000000E+04  4.4903538E-07
  4.4000000E+04  4.0189867E-07
  4.6000000E+04  3.6119349E-07
  4.8000000E+04  3.2584286E-07
  5.0000000E+04  2.9498238E-07
  5.2500000E+04  2.6166760E-07
  5.5000000E+04  2.3319293E-07
  5.7500000E+04  2.0870206E-07
  5.8750000E+04  1.9773281E-07
  6.0000000E+04  1.8751646E-07
  6.2500000E+04  1.6909305E-07
  6.5000000E+04  1.5299322E-07
  6.7500000E+04  1.3885998E-07
  7.0000000E+04  1.2640067E-07
  7.2500000E+04  1.1537384E-07
  7.5000000E+04  1.0557901E-07
  7.7500000E+04  9.6848625E-08
  8.0000000E+04  8.9041855E-08
  8.2500000E+04  8.2039728E-08
  8.5000000E+04  7.5741269E-08
  8.7500000E+04  7.0060395E-08
  9.0000000E+04  6.4923436E-08
  9.2500000E+04  6.0267080E-08
  9.5000000E+04  5.6036674E-08
  1.0000000E+05  4.8670461E-08
  1.0500000E+05  4.2514747E-08
  1.1000000E+05  3.7332332E-08
  1.1500000E+05  3.2939676E-08
  1.2000000E+05  2.9193265E-08
  1.2500000E+05  2.5979679E-08
  1.3000000E+05  2.3208492E-08
  1.3500000E+05  2.0807006E-08
  1.4000000E+05  1.8716328E-08
  1.4500000E+05  1.6888403E-08
  1.5000000E+05  1.5283770E-08
  1.5500000E+05  1.3869824E-08
  1.6000000E+05  1.2619486E-08
  1.6500000E+05  1.1510143E-08
  1.7000000E+05  1.0522800E-08
  1.7500000E+05  9.6414238E-09
  1.8000000E+05  8.8524181E-09
  1.8500000E+05  8.1442073E-09
  1.9000000E+05  7.5068962E-09
  1.9500000E+05  6.9319945E-09
  2.0000000E+05  6.4121916E-09
  2.0500000E+05  5.9411710E-09
  2.1000000E+05  5.5134556E-09
  2.2000000E+05  4.7694936E-09
  2.3000000E+05  4.1489870E-09
  2.4000000E+05  3.6278545E-09
  2.5000000E+05  3.1873709E-09
  2.6000000E+05  2.8128334E-09
  2.7000000E+05  2.4926005E-09
  2.8000000E+05  2.2173818E-09
  2.9000000E+05  1.9797092E-09
  3.0000000E+05  1.7735346E-09
  3.1000000E+05  1.5939255E-09
  3.2000000E+05  1.4368334E-09
  3.3000000E+05  1.2989164E-09
  3.4000000E+05  1.1774022E-09
  3.5000000E+05  1.0699790E-09
  3.6000000E+05  9.7471035E-10
  3.7000000E+05  8.8996595E-10
  3.8000000E+05  8.1436696E-10
  3.9000000E+05  7.4674233E-10
  4.0000000E+05  6.8609283E-10
  4.1000000E+05  6.3156305E-10
  4.2000000E+05  5.8241857E-10
  4.3000000E+05  5.3802670E-10
  4.4000000E+05  4.9784059E-10
  4.5000000E+05  4.6138623E-10
  4.6000000E+05  4.2825135E-10
  4.7000000E+05  3.9807625E-10
  4.8000000E+05  3.7054624E-10
  5.0000000E+05  3.2235029E-10
  5.1250000E+05  2.9622232E-10
  5.2500000E+05  2.7271883E-10
  5.3750000E+05  2.5152659E-10
  5.5000000E+05  2.3237549E-10
  5.7500000E+05  1.9929285E-10
  5.8750000E+05  1.8498197E-10
  6.0000000E+05  1.7194509E-10
  6.2500000E+05  1.4917018E-10
  6.5000000E+05  1.3007301E-10
  6.7500000E+05  1.1395755E-10
  7.0000000E+05  1.0027785E-10
  7.2500000E+05  8.8602035E-11
  7.5000000E+05  7.8585622E-11
  7.7500000E+05  6.9951701E-11
  8.0000000E+05  6.2475995E-11
  8.2500000E+05  5.5975671E-11
  8.5000000E+05  5.0300932E-11
  8.7500000E+05  4.5328336E-11
  9.0000000E+05  4.0955634E-11
  9.2500000E+05  3.7097659E-11
  9.5000000E+05  3.3683097E-11
  9.7500000E+05  3.0651957E-11
  1.0000000E+06  2.7953546E-11
  1.0250000E+06  2.5544851E-11
  1.0500000E+06  2.3389239E-11
  1.0750000E+06  2.1455389E-11
  1.1000000E+06  1.9716431E-11
  1.1250000E+06  1.8149226E-11
  1.1500000E+06  1.6733791E-11
  1.1750000E+06  1.5452810E-11
  1.2000000E+06  1.4291238E-11
  1.2250000E+06  1.3235963E-11
  1.2500000E+06  1.2275532E-11
  1.3000000E+06  1.0600287E-11
  1.3500000E+06  9.1988877E-12
  1.4000000E+06  8.0194501E-12
  1.4500000E+06  7.0212066E-12
  1.5000000E+06  6.1718635E-12
  1.5500000E+06  5.4456452E-12
  1.6000000E+06  4.8218337E-12
  1.6500000E+06  4.2836635E-12
  1.7000000E+06  3.8174813E-12
  1.7500000E+06  3.4121030E-12
  1.8000000E+06  3.0583203E-12
  1.8500000E+06  2.7485087E-12
  1.9000000E+06  2.4763214E-12
  1.9500000E+06  2.2364508E-12
  2.0000000E+06  2.0244378E-12
  2.0500000E+06  1.8365209E-12
  2.1000000E+06  1.6695158E-12
  2.1500000E+06  1.5207163E-12
  2.2000000E+06  1.3878150E-12
  2.2500000E+06  1.2688409E-12
  2.3000000E+06  1.1621012E-12
  2.3500000E+06  1.0661363E-12
  2.4000000E+06  9.7968379E-13
  2.4500000E+06  9.0164855E-13
  2.5000000E+06  8.3107229E-13
  2.6000000E+06  7.0905504E-13
  2.6500000E+06  6.5624777E-13
  2.7000000E+06  6.0813801E-13
  2.7500000E+06  5.6423745E-13
  2.8000000E+06  5.2412757E-13
  2.9000000E+06  4.5385099E-13
  3.0000000E+06  3.9480949E-13
  
  
#  77  11  N2  EION =  5.810000000E+02 eV   279
#  S(0) = 8.901007E-01
  5.7761367E+00  0.0000000E+00
  5.7761367E+02  0.0000000E+00
  5.7761367E+02  3.6229482E-04
  5.8100000E+02  3.6229482E-04
  5.8100576E+02  3.6229482E-04
  5.8124319E+02  3.6425547E-04
  5.8148062E+02  3.6612408E-04
  5.8171805E+02  3.6790910E-04
  5.8195548E+02  3.6961797E-04
  5.8243033E+02  3.7283311E-04
  5.8290519E+02  3.7581419E-04
  5.8385490E+02  3.8120911E-04
  5.8480461E+02  3.8600955E-04
  5.8670404E+02  3.9431248E-04
  5.8860346E+02  4.0132293E-04
  5.9240231E+02  4.1239753E-04
  5.9620115E+02  4.2023420E-04
  6.0000000E+02  4.2543069E-04
  6.0625000E+02  4.2976811E-04
  6.1250000E+02  4.3082677E-04
  6.1875000E+02  4.3024191E-04
  6.2500000E+02  4.2902370E-04
  6.3125000E+02  4.2774025E-04
  6.3750000E+02  4.2666490E-04
  6.4375000E+02  4.2587965E-04
  6.5000000E+02  4.2535300E-04
  6.6250000E+02  4.2472958E-04
  6.6875000E+02  4.2446359E-04
  6.7500000E+02  4.2415269E-04
  6.8750000E+02  4.2332412E-04
  7.0000000E+02  4.2225632E-04
  7.2500000E+02  4.1982188E-04
  7.3750000E+02  4.1854152E-04
  7.5000000E+02  4.1717717E-04
  7.7500000E+02  4.1402988E-04
  7.8750000E+02  4.1223165E-04
  8.0000000E+02  4.1031403E-04
  8.2500000E+02  4.0625657E-04
  8.5000000E+02  4.0198060E-04
  8.7500000E+02  3.9742275E-04
  9.0000000E+02  3.9251096E-04
  9.2500000E+02  3.8729001E-04
  9.5000000E+02  3.8189419E-04
  1.0000000E+03  3.7089030E-04
  1.0500000E+03  3.5956102E-04
  1.1000000E+03  3.4794178E-04
  1.1500000E+03  3.3640702E-04
  1.2000000E+03  3.2508216E-04
  1.2500000E+03  3.1391041E-04
  1.3000000E+03  3.0296514E-04
  1.3500000E+03  2.9240385E-04
  1.4000000E+03  2.8220248E-04
  1.4500000E+03  2.7232765E-04
  1.5000000E+03  2.6281575E-04
  1.6000000E+03  2.4492724E-04
  1.7000000E+03  2.2846256E-04
  1.8000000E+03  2.1335685E-04
  1.9000000E+03  1.9950069E-04
  2.0000000E+03  1.8678717E-04
  2.1000000E+03  1.7513692E-04
  2.2000000E+03  1.6444305E-04
  2.3000000E+03  1.5460273E-04
  2.4000000E+03  1.4554228E-04
  2.5000000E+03  1.3719473E-04
  2.6000000E+03  1.2949235E-04
  2.7000000E+03  1.2237318E-04
  2.8000000E+03  1.1578232E-04
  2.9000000E+03  1.0967093E-04
  3.0000000E+03  1.0399571E-04
  3.1000000E+03  9.8718353E-05
  3.2000000E+03  9.3804436E-05
  3.4000000E+03  8.4945680E-05
  3.6000000E+03  7.7205590E-05
  3.8000000E+03  7.0409772E-05
  4.0000000E+03  6.4415460E-05
  4.2000000E+03  5.9105272E-05
  4.4000000E+03  5.4382092E-05
  4.6000000E+03  5.0165126E-05
  4.8000000E+03  4.6386747E-05
  5.0000000E+03  4.2990056E-05
  5.2500000E+03  3.9208326E-05
  5.5000000E+03  3.5869808E-05
  5.7500000E+03  3.2909979E-05
  6.0000000E+03  3.0275438E-05
  6.5000000E+03  2.5811569E-05
  6.7500000E+03  2.3913630E-05
  7.0000000E+03  2.2201351E-05
  7.2500000E+03  2.0652125E-05
  7.5000000E+03  1.9246600E-05
  8.0000000E+03  1.6802448E-05
  8.5000000E+03  1.4761306E-05
  9.0000000E+03  1.3042058E-05
  9.5000000E+03  1.1582668E-05
  1.0000000E+04  1.0335094E-05
  1.0500000E+04  9.2617074E-06
  1.1000000E+04  8.3327295E-06
  1.1500000E+04  7.5243660E-06
  1.2000000E+04  6.8174344E-06
  1.2500000E+04  6.1963456E-06
  1.3000000E+04  5.6483346E-06
  1.3500000E+04  5.1628738E-06
  1.4000000E+04  4.7312240E-06
  1.4500000E+04  4.3460877E-06
  1.5000000E+04  4.0013341E-06
  1.5500000E+04  3.6917851E-06
  1.6000000E+04  3.4130473E-06
  1.6500000E+04  3.1613736E-06
  1.7000000E+04  2.9335539E-06
  1.8000000E+04  2.5388095E-06
  1.9000000E+04  2.2109043E-06
  2.0000000E+04  1.9362988E-06
  2.1000000E+04  1.7046238E-06
  2.2000000E+04  1.5078423E-06
  2.3000000E+04  1.3396581E-06
  2.4000000E+04  1.1950900E-06
  2.5000000E+04  1.0701617E-06
  2.6000000E+04  9.6167213E-07
  2.7000000E+04  8.6702560E-07
  2.8000000E+04  7.8410149E-07
  2.9000000E+04  7.1115620E-07
  3.0000000E+04  6.4674744E-07
  3.1000000E+04  5.8967494E-07
  3.2000000E+04  5.3893452E-07
  3.3000000E+04  4.9368189E-07
  3.4000000E+04  4.5320372E-07
  3.5000000E+04  4.1689457E-07
  3.6000000E+04  3.8423833E-07
  3.7000000E+04  3.5479332E-07
  3.8000000E+04  3.2818004E-07
  3.9000000E+04  3.0407127E-07
  4.0000000E+04  2.8218382E-07
  4.2000000E+04  2.4412104E-07
  4.4000000E+04  2.1237809E-07
  4.6000000E+04  1.8571711E-07
  4.8000000E+04  1.6317780E-07
  5.0000000E+04  1.4400793E-07
  5.1250000E+04  1.3346811E-07
  5.2500000E+04  1.2388948E-07
  5.3750000E+04  1.1516731E-07
  5.5000000E+04  1.0721011E-07
  5.7500000E+04  9.3279719E-08
  5.8750000E+04  8.7174101E-08
  6.0000000E+04  8.1566105E-08
  6.2500000E+04  7.1654612E-08
  6.5000000E+04  6.3219148E-08
  6.7500000E+04  5.6001047E-08
  7.0000000E+04  4.9793463E-08
  7.2500000E+04  4.4429761E-08
  7.5000000E+04  3.9774761E-08
  7.7500000E+04  3.5718086E-08
  8.0000000E+04  3.2169059E-08
  8.2500000E+04  2.9052754E-08
  8.5000000E+04  2.6306931E-08
  8.7500000E+04  2.3879632E-08
  9.0000000E+04  2.1727257E-08
  9.2500000E+04  1.9813054E-08
  9.5000000E+04  1.8105913E-08
  9.7500000E+04  1.6579395E-08
  1.0000000E+05  1.5210938E-08
  1.0250000E+05  1.3981214E-08
  1.0500000E+05  1.2873612E-08
  1.0750000E+05  1.1873808E-08
  1.1000000E+05  1.0969408E-08
  1.1250000E+05  1.0149656E-08
  1.1500000E+05  9.4051912E-09
  1.2000000E+05  8.1104523E-09
  1.2500000E+05  7.0312168E-09
  1.3000000E+05  6.1257464E-09
  1.3500000E+05  5.3614616E-09
  1.4000000E+05  4.7127113E-09
  1.4500000E+05  4.1591316E-09
  1.5000000E+05  3.6844334E-09
  1.5500000E+05  3.2754961E-09
  1.6000000E+05  2.9216797E-09
  1.6500000E+05  2.6143018E-09
  1.7000000E+05  2.3462364E-09
  1.7500000E+05  2.1116024E-09
  1.8000000E+05  1.9055208E-09
  1.8500000E+05  1.7239238E-09
  1.9000000E+05  1.5634047E-09
  1.9500000E+05  1.4210977E-09
  2.0000000E+05  1.2945815E-09
  2.0500000E+05  1.1818020E-09
  2.1000000E+05  1.0810100E-09
  2.1500000E+05  9.9071080E-10
  2.2000000E+05  9.0962266E-10
  2.2500000E+05  8.3664260E-10
  2.3000000E+05  7.7081859E-10
  2.3500000E+05  7.1132636E-10
  2.4000000E+05  6.5745031E-10
  2.4500000E+05  6.0856734E-10
  2.5000000E+05  5.6413341E-10
  2.6000000E+05  4.8676619E-10
  2.7000000E+05  4.2219215E-10
  2.8000000E+05  3.6795933E-10
  2.9000000E+05  3.2214618E-10
  3.0000000E+05  2.8323452E-10
  3.1000000E+05  2.5001570E-10
  3.2000000E+05  2.2152060E-10
  3.3000000E+05  1.9696696E-10
  3.4000000E+05  1.7571934E-10
  3.5000000E+05  1.5725850E-10
  3.6000000E+05  1.4115775E-10
  3.7000000E+05  1.2706463E-10
  3.8000000E+05  1.1468647E-10
  3.9000000E+05  1.0377913E-10
  4.0000000E+05  9.4137998E-11
  4.1000000E+05  8.5590901E-11
  4.2000000E+05  7.7992323E-11
  4.3000000E+05  7.1218787E-11
  4.4000000E+05  6.5165153E-11
  4.5000000E+05  5.9741576E-11
  4.6000000E+05  5.4871018E-11
  4.7000000E+05  5.0487193E-11
  4.8000000E+05  4.6532888E-11
  5.0000000E+05  3.9721271E-11
  5.1250000E+05  3.6092005E-11
  5.2500000E+05  3.2868362E-11
  5.3750000E+05  2.9997110E-11
  5.5000000E+05  2.7432991E-11
  5.7500000E+05  2.3077236E-11
  5.8750000E+05  2.1224120E-11
  6.0000000E+05  1.9553539E-11
  6.1250000E+05  1.8044307E-11
  6.2500000E+05  1.6678056E-11
  6.3750000E+05  1.5438814E-11
  6.5000000E+05  1.4312657E-11
  6.7500000E+05  1.2352402E-11
  7.0000000E+05  1.0716718E-11
  7.2500000E+05  9.3431411E-12
  7.5000000E+05  8.1827998E-12
  7.7500000E+05  7.1971216E-12
  8.0000000E+05  6.3554414E-12
  8.2500000E+05  5.6332057E-12
  8.5000000E+05  5.0106166E-12
  8.7500000E+05  4.4716060E-12
  9.0000000E+05  4.0030533E-12
  9.2500000E+05  3.5941826E-12
  9.5000000E+05  3.2360942E-12
  9.7500000E+05  2.9213998E-12
  1.0000000E+06  2.6439370E-12
  1.0250000E+06  2.3985420E-12
  1.0500000E+06  2.1808679E-12
  1.0750000E+06  1.9872390E-12
  1.1000000E+06  1.8145365E-12
  1.1250000E+06  1.6601040E-12
  1.1500000E+06  1.5216711E-12
  1.1750000E+06  1.3972903E-12
  1.2000000E+06  1.2852871E-12
  1.2250000E+06  1.1842152E-12
  1.2500000E+06  1.0928217E-12
  1.2750000E+06  1.0100181E-12
  1.3000000E+06  9.3485577E-13
  1.3250000E+06  8.6650570E-13
  1.3500000E+06  8.0424109E-13
  1.4000000E+06  6.9549350E-13
  1.4500000E+06  6.0437010E-13
  1.5000000E+06  5.2755974E-13
  1.5500000E+06  4.6245798E-13
  1.6000000E+06  4.0699656E-13
  1.6500000E+06  3.5952016E-13
  1.7000000E+06  3.1869377E-13
  1.7500000E+06  2.8343421E-13
  1.8000000E+06  2.5285850E-13
  1.8500000E+06  2.2624276E-13
  1.9000000E+06  2.0299123E-13
  1.9500000E+06  1.8261061E-13
  2.0000000E+06  1.6468952E-13
  2.0500000E+06  1.4888335E-13
  2.1000000E+06  1.3490169E-13
  2.1500000E+06  1.2249806E-13
  2.2000000E+06  1.1146383E-13
  2.2500000E+06  1.0162195E-13
  2.3000000E+06  9.2821598E-14
  2.3500000E+06  8.4934577E-14
  2.4000000E+06  7.7852784E-14
  2.4500000E+06  7.1482666E-14
  2.5000000E+06  6.5742678E-14
  2.5500000E+06  6.0561612E-14
  
  
#  77  12  N3  EION =  4.970000000E+02 eV   281
#  S(0) = 2.443480E+00
  4.7727012E+00  0.0000000E+00
  4.7727012E+02  0.0000000E+00
  4.7727012E+02  1.5881831E-03
  4.9700000E+02  1.5881831E-03
  4.9700490E+02  1.5881831E-03
  4.9715466E+02  1.5999214E-03
  4.9730441E+02  1.6112548E-03
  4.9745417E+02  1.6222075E-03
  4.9760392E+02  1.6328022E-03
  4.9790343E+02  1.6529986E-03
  4.9820294E+02  1.6719916E-03
  4.9880196E+02  1.7068541E-03
  4.9940098E+02  1.7382017E-03
  5.0000000E+02  1.7666415E-03
  5.0156250E+02  1.8301641E-03
  5.0312500E+02  1.8820542E-03
  5.0468750E+02  1.9251778E-03
  5.0625000E+02  1.9611894E-03
  5.0937500E+02  2.0157913E-03
  5.1250000E+02  2.0515206E-03
  5.1562500E+02  2.0724864E-03
  5.1875000E+02  2.0822343E-03
  5.2187500E+02  2.0838313E-03
  5.2500000E+02  2.0798112E-03
  5.2812500E+02  2.0721605E-03
  5.3125000E+02  2.0623669E-03
  5.3437500E+02  2.0515014E-03
  5.3750000E+02  2.0403051E-03
  5.4375000E+02  2.0186785E-03
  5.5000000E+02  1.9994136E-03
  5.6250000E+02  1.9682236E-03
  5.7500000E+02  1.9422493E-03
  5.8750000E+02  1.9164172E-03
  6.0000000E+02  1.8889635E-03
  6.1250000E+02  1.8605454E-03
  6.2500000E+02  1.8323826E-03
  6.3750000E+02  1.8051929E-03
  6.5000000E+02  1.7790281E-03
  6.6250000E+02  1.7535200E-03
  6.7500000E+02  1.7282307E-03
  7.0000000E+02  1.6775205E-03
  7.2500000E+02  1.6272259E-03
  7.5000000E+02  1.5786854E-03
  7.7500000E+02  1.5321643E-03
  8.0000000E+02  1.4870500E-03
  8.2500000E+02  1.4428626E-03
  8.5000000E+02  1.3997923E-03
  9.0000000E+02  1.3182789E-03
  9.5000000E+02  1.2428703E-03
  1.0000000E+03  1.1722211E-03
  1.0500000E+03  1.1064264E-03
  1.1000000E+03  1.0457225E-03
  1.1500000E+03  9.8923903E-04
  1.2000000E+03  9.3661681E-04
  1.2500000E+03  8.8772129E-04
  1.3000000E+03  8.4234865E-04
  1.3500000E+03  8.0014405E-04
  1.4000000E+03  7.6071623E-04
  1.4500000E+03  7.2388645E-04
  1.5000000E+03  6.8955548E-04
  1.6000000E+03  6.2750681E-04
  1.7000000E+03  5.7289680E-04
  1.8000000E+03  5.2479466E-04
  1.9000000E+03  4.8221965E-04
  2.0000000E+03  4.4431837E-04
  2.1000000E+03  4.1047614E-04
  2.2000000E+03  3.8016256E-04
  2.3000000E+03  3.5291616E-04
  2.4000000E+03  3.2833968E-04
  2.5000000E+03  3.0609477E-04
  2.6000000E+03  2.8590115E-04
  2.7000000E+03  2.6752344E-04
  2.8000000E+03  2.5075744E-04
  2.9000000E+03  2.3542474E-04
  3.0000000E+03  2.2137037E-04
  3.1000000E+03  2.0845924E-04
  3.2000000E+03  1.9657328E-04
  3.4000000E+03  1.7547608E-04
  3.6000000E+03  1.5739343E-04
  3.8000000E+03  1.4179060E-04
  4.0000000E+03  1.2824535E-04
  4.2000000E+03  1.1642066E-04
  4.4000000E+03  1.0604494E-04
  4.6000000E+03  9.6897523E-05
  4.8000000E+03  8.8797635E-05
  5.0000000E+03  8.1596137E-05
  5.2500000E+03  7.3670904E-05
  5.5000000E+03  6.6758974E-05
  5.7500000E+03  6.0700375E-05
  6.0000000E+03  5.5365009E-05
  6.5000000E+03  4.6455945E-05
  6.7500000E+03  4.2720982E-05
  7.0000000E+03  3.9380173E-05
  7.2500000E+03  3.6382097E-05
  7.5000000E+03  3.3683292E-05
  8.0000000E+03  2.9041183E-05
  8.5000000E+03  2.5217982E-05
  9.0000000E+03  2.2038952E-05
  9.5000000E+03  1.9372635E-05
  1.0000000E+04  1.7118818E-05
  1.0500000E+04  1.5200128E-05
  1.1000000E+04  1.3556122E-05
  1.1500000E+04  1.2139080E-05
  1.2000000E+04  1.0910978E-05
  1.2500000E+04  9.8412452E-06
  1.3000000E+04  8.9051015E-06
  1.3500000E+04  8.0823087E-06
  1.4000000E+04  7.3562219E-06
  1.4500000E+04  6.7130584E-06
  1.5000000E+04  6.1413389E-06
  1.5500000E+04  5.6314478E-06
  1.6000000E+04  5.1752853E-06
  1.6500000E+04  4.7659944E-06
  1.7000000E+04  4.3977451E-06
  1.8000000E+04  3.7651562E-06
  1.9000000E+04  3.2454974E-06
  2.0000000E+04  2.8148673E-06
  2.1000000E+04  2.4551724E-06
  2.2000000E+04  2.1525452E-06
  2.3000000E+04  1.8962349E-06
  2.4000000E+04  1.6778202E-06
  2.5000000E+04  1.4906420E-06
  2.6000000E+04  1.3293890E-06
  2.7000000E+04  1.1897899E-06
  2.8000000E+04  1.0683851E-06
  2.9000000E+04  9.6235253E-07
  3.0000000E+04  8.6937495E-07
  3.1000000E+04  7.8753850E-07
  3.2000000E+04  7.1525352E-07
  3.3000000E+04  6.5119235E-07
  3.4000000E+04  5.9424059E-07
  3.5000000E+04  5.4345852E-07
  3.6000000E+04  4.9805011E-07
  3.7000000E+04  4.5733819E-07
  3.8000000E+04  4.2074434E-07
  3.9000000E+04  3.8777258E-07
  4.0000000E+04  3.5799607E-07
  4.2000000E+04  3.0660368E-07
  4.4000000E+04  2.6416575E-07
  4.6000000E+04  2.2885828E-07
  4.8000000E+04  1.9928028E-07
  5.0000000E+04  1.7434415E-07
  5.2500000E+04  1.4842050E-07
  5.5000000E+04  1.2714599E-07
  5.7500000E+04  1.0955079E-07
  5.8750000E+04  1.0189432E-07
  6.0000000E+04  9.4894295E-08
  6.2500000E+04  8.2604905E-08
  6.5000000E+04  7.2237167E-08
  6.7500000E+04  6.3440756E-08
  7.0000000E+04  5.5937910E-08
  7.2500000E+04  4.9506683E-08
  7.5000000E+04  4.3968422E-08
  7.7500000E+04  3.9178368E-08
  8.0000000E+04  3.5018486E-08
  8.2500000E+04  3.1391957E-08
  8.5000000E+04  2.8218912E-08
  8.7500000E+04  2.5433110E-08
  9.0000000E+04  2.2979342E-08
  9.2500000E+04  2.0811373E-08
  9.5000000E+04  1.8890312E-08
  9.7500000E+04  1.7183303E-08
  1.0000000E+05  1.5662474E-08
  1.0250000E+05  1.4304098E-08
  1.0500000E+05  1.3087896E-08
  1.1000000E+05  1.1014885E-08
  1.1500000E+05  9.3312299E-09
  1.2000000E+05  7.9528773E-09
  1.2500000E+05  6.8161508E-09
  1.3000000E+05  5.8723030E-09
  1.3500000E+05  5.0836482E-09
  1.4000000E+05  4.4207893E-09
  1.4500000E+05  3.8605996E-09
  1.5000000E+05  3.3847413E-09
  1.5500000E+05  2.9785702E-09
  1.6000000E+05  2.6303111E-09
  1.6500000E+05  2.3304334E-09
  1.7000000E+05  2.0711776E-09
  1.7500000E+05  1.8461899E-09
  1.8000000E+05  1.6502393E-09
  1.8500000E+05  1.4789971E-09
  1.9000000E+05  1.3288643E-09
  1.9500000E+05  1.1968345E-09
  2.0000000E+05  1.0803855E-09
  2.0500000E+05  9.7739283E-10
  2.1000000E+05  8.8605945E-10
  2.1500000E+05  8.0486007E-10
  2.2000000E+05  7.3249517E-10
  2.2500000E+05  6.6785389E-10
  2.3000000E+05  6.0998347E-10
  2.4000000E+05  5.1138874E-10
  2.5000000E+05  4.3140175E-10
  2.6000000E+05  3.6602679E-10
  2.7000000E+05  3.1222505E-10
  2.8000000E+05  2.6766317E-10
  2.9000000E+05  2.3053319E-10
  3.0000000E+05  1.9942246E-10
  3.1000000E+05  1.7321853E-10
  3.2000000E+05  1.5103880E-10
  3.3000000E+05  1.3217810E-10
  3.4000000E+05  1.1606956E-10
  3.5000000E+05  1.0225478E-10
  3.6000000E+05  9.0360955E-11
  3.7000000E+05  8.0083200E-11
  3.8000000E+05  7.1170877E-11
  3.9000000E+05  6.3416915E-11
  4.0000000E+05  5.6649435E-11
  4.1000000E+05  5.0725118E-11
  4.2000000E+05  4.5523996E-11
  4.3000000E+05  4.0945252E-11
  4.4000000E+05  3.6903842E-11
  4.5000000E+05  3.3327768E-11
  4.6000000E+05  3.0155876E-11
  4.7000000E+05  2.7336026E-11
  4.8000000E+05  2.4823624E-11
  5.0000000E+05  2.0573481E-11
  5.1250000E+05  1.8354168E-11
  5.2500000E+05  1.6412702E-11
  5.3750000E+05  1.4709530E-11
  5.5000000E+05  1.3211395E-11
  5.6250000E+05  1.1890237E-11
  5.7500000E+05  1.0722293E-11
  5.8750000E+05  9.6873707E-12
  6.0000000E+05  8.7682537E-12
  6.1250000E+05  7.9502166E-12
  6.2500000E+05  7.2206280E-12
  6.3750000E+05  6.5686192E-12
  6.5000000E+05  5.9848142E-12
  6.6250000E+05  5.4611048E-12
  6.7500000E+05  4.9904612E-12
  7.0000000E+05  4.1847201E-12
  7.2500000E+05  3.5275080E-12
  7.5000000E+05  2.9881492E-12
  7.7500000E+05  2.5429600E-12
  8.0000000E+05  2.1735107E-12
  8.2500000E+05  1.8653516E-12
  8.5000000E+05  1.6070785E-12
  8.7500000E+05  1.3896326E-12
  9.0000000E+05  1.2057744E-12
  9.2500000E+05  1.0496852E-12
  9.5000000E+05  9.1666073E-13
  9.7500000E+05  8.0287805E-13
  1.0000000E+06  7.0521502E-13
  1.0250000E+06  6.2111014E-13
  1.0500000E+06  5.4845223E-13
  1.0750000E+06  4.8549368E-13
  1.1000000E+06  4.3078204E-13
  1.1250000E+06  3.8310550E-13
  1.1500000E+06  3.4144931E-13
  1.1750000E+06  3.0496069E-13
  1.2000000E+06  2.7292049E-13
  1.2250000E+06  2.4472035E-13
  1.2500000E+06  2.1984396E-13
  1.2750000E+06  1.9785194E-13
  1.3000000E+06  1.7836924E-13
  1.3250000E+06  1.6107475E-13
  1.3500000E+06  1.4569283E-13
  1.3750000E+06  1.3198625E-13
  1.4000000E+06  1.1975035E-13
  1.4250000E+06  1.0880817E-13
  1.4500000E+06  9.9006318E-14
  1.5000000E+06  8.2307777E-14
  1.5500000E+06  6.8781113E-14
  1.6000000E+06  5.7758851E-14
  1.6500000E+06  4.8726969E-14
  1.7000000E+06  4.1286870E-14
  1.7500000E+06  3.5127356E-14
  1.8000000E+06  3.0004003E-14
  1.8500000E+06  2.5723722E-14
  1.9000000E+06  2.2132779E-14
  1.9500000E+06  1.9108086E-14
  2.0000000E+06  1.6550489E-14
  2.0500000E+06  1.4379461E-14
  2.1000000E+06  1.2529701E-14
  2.1500000E+06  1.0948108E-14
  2.2000000E+06  9.5912830E-15
  2.2500000E+06  8.4238568E-15
  2.3000000E+06  7.4170660E-15
  2.3500000E+06  6.5468575E-15
  2.4000000E+06  5.7930058E-15
  2.4500000E+06  5.1384786E-15
  
  
#  77  13  N4  EION =  3.140000000E+02 eV   286
#  S(0) = 2.978444E+00
  3.0584311E+00  0.0000000E+00
  3.0584311E+02  0.0000000E+00
  3.0584311E+02  1.5975405E-03
  3.1400000E+02  1.5975405E-03
  3.1400316E+02  1.5975405E-03
  3.1430300E+02  1.5768106E-03
  3.1460285E+02  1.5572125E-03
  3.1490269E+02  1.5386584E-03
  3.1520253E+02  1.5210692E-03
  3.1580221E+02  1.4885052E-03
  3.1640190E+02  1.4590239E-03
  3.1760127E+02  1.4077365E-03
  3.1880063E+02  1.3646751E-03
  3.2000000E+02  1.3280431E-03
  3.2250000E+02  1.2669899E-03
  3.2500000E+02  1.2205179E-03
  3.2750000E+02  1.1838849E-03
  3.3000000E+02  1.1543120E-03
  3.3500000E+02  1.1111289E-03
  3.4000000E+02  1.0852480E-03
  3.4500000E+02  1.0729173E-03
  3.5000000E+02  1.0709788E-03
  3.5500000E+02  1.0772504E-03
  3.6000000E+02  1.0901548E-03
  3.6500000E+02  1.1083363E-03
  3.7000000E+02  1.1305599E-03
  3.7500000E+02  1.1557791E-03
  3.8000000E+02  1.1832289E-03
  3.9000000E+02  1.2432132E-03
  3.9500000E+02  1.2754288E-03
  4.0000000E+02  1.3090325E-03
  4.1000000E+02  1.3799725E-03
  4.2000000E+02  1.4543528E-03
  4.3000000E+02  1.5294952E-03
  4.4000000E+02  1.6026103E-03
  4.5000000E+02  1.6715616E-03
  4.6000000E+02  1.7353713E-03
  4.8000000E+02  1.8478643E-03
  5.0000000E+02  1.9435573E-03
  5.2500000E+02  2.0420106E-03
  5.5000000E+02  2.1149911E-03
  5.7500000E+02  2.1630753E-03
  5.8750000E+02  2.1792348E-03
  6.0000000E+02  2.1911554E-03
  6.2500000E+02  2.2041698E-03
  6.5000000E+02  2.2044200E-03
  6.7500000E+02  2.1930492E-03
  7.0000000E+02  2.1716458E-03
  7.2500000E+02  2.1427678E-03
  7.5000000E+02  2.1084492E-03
  8.0000000E+02  2.0287044E-03
  8.5000000E+02  1.9379293E-03
  9.0000000E+02  1.8420118E-03
  9.5000000E+02  1.7454805E-03
  1.0000000E+03  1.6503257E-03
  1.0500000E+03  1.5576316E-03
  1.1000000E+03  1.4686084E-03
  1.1500000E+03  1.3842223E-03
  1.2000000E+03  1.3044311E-03
  1.2500000E+03  1.2290197E-03
  1.3000000E+03  1.1581222E-03
  1.3500000E+03  1.0917934E-03
  1.4000000E+03  1.0297736E-03
  1.4500000E+03  9.7171304E-04
  1.5000000E+03  9.1735406E-04
  1.6000000E+03  8.1906605E-04
  1.7000000E+03  7.3328628E-04
  1.8000000E+03  6.5821242E-04
  1.9000000E+03  5.9236206E-04
  2.0000000E+03  5.3448747E-04
  2.1000000E+03  4.8351173E-04
  2.2000000E+03  4.3850017E-04
  2.3000000E+03  3.9863801E-04
  2.4000000E+03  3.6323364E-04
  2.5000000E+03  3.3170568E-04
  2.6000000E+03  3.0355870E-04
  2.7000000E+03  2.7836814E-04
  2.8000000E+03  2.5576944E-04
  2.9000000E+03  2.3544862E-04
  3.0000000E+03  2.1713442E-04
  3.1000000E+03  2.0059217E-04
  3.2000000E+03  1.8561854E-04
  3.4000000E+03  1.5969333E-04
  3.6000000E+03  1.3820011E-04
  3.8000000E+03  1.2025187E-04
  4.0000000E+03  1.0516290E-04
  4.2000000E+03  9.2398252E-05
  4.4000000E+03  8.1536907E-05
  4.6000000E+03  7.2244787E-05
  4.8000000E+03  6.4254760E-05
  5.0000000E+03  5.7351666E-05
  5.2500000E+03  4.9988612E-05
  5.5000000E+03  4.3781405E-05
  5.7500000E+03  3.8516945E-05
  6.0000000E+03  3.4026937E-05
  6.5000000E+03  2.6860862E-05
  6.7500000E+03  2.3990455E-05
  7.0000000E+03  2.1495509E-05
  7.2500000E+03  1.9318158E-05
  7.5000000E+03  1.7410756E-05
  7.7500000E+03  1.5733841E-05
  8.0000000E+03  1.4254555E-05
  8.2500000E+03  1.2945420E-05
  8.5000000E+03  1.1783344E-05
  9.0000000E+03  9.8253696E-06
  9.5000000E+03  8.2573558E-06
  1.0000000E+04  6.9893866E-06
  1.0500000E+04  5.9549329E-06
  1.1000000E+04  5.1041336E-06
  1.1500000E+04  4.3991664E-06
  1.2000000E+04  3.8110234E-06
  1.2500000E+04  3.3172313E-06
  1.3000000E+04  2.9002143E-06
  1.3500000E+04  2.5461077E-06
  1.4000000E+04  2.2438875E-06
  1.4500000E+04  1.9847202E-06
  1.5000000E+04  1.7614786E-06
  1.5500000E+04  1.5683755E-06
  1.6000000E+04  1.4006816E-06
  1.6500000E+04  1.2545100E-06
  1.7000000E+04  1.1266493E-06
  1.7500000E+04  1.0144325E-06
  1.8000000E+04  9.1563372E-07
  1.8500000E+04  8.2838677E-07
  1.9000000E+04  7.5112053E-07
  2.0000000E+04  6.2141789E-07
  2.1000000E+04  5.1811327E-07
  2.2000000E+04  4.3506412E-07
  2.3000000E+04  3.6772572E-07
  2.4000000E+04  3.1269419E-07
  2.5000000E+04  2.6739127E-07
  2.6000000E+04  2.2984433E-07
  2.7000000E+04  1.9852930E-07
  2.8000000E+04  1.7225823E-07
  2.9000000E+04  1.5009770E-07
  3.0000000E+04  1.3130845E-07
  3.1000000E+04  1.1530073E-07
  3.2000000E+04  1.0160095E-07
  3.3000000E+04  8.9826297E-08
  3.4000000E+04  7.9665533E-08
  3.5000000E+04  7.0864101E-08
  3.6000000E+04  6.3212700E-08
  3.7000000E+04  5.6538377E-08
  3.8000000E+04  5.0697540E-08
  3.9000000E+04  4.5570390E-08
  4.0000000E+04  4.1056544E-08
  4.1000000E+04  3.7071545E-08
  4.2000000E+04  3.3544077E-08
  4.3000000E+04  3.0413676E-08
  4.4000000E+04  2.7628888E-08
  4.6000000E+04  2.2926722E-08
  4.8000000E+04  1.9155906E-08
  5.0000000E+04  1.6107406E-08
  5.1250000E+04  1.4497465E-08
  5.2500000E+04  1.3077262E-08
  5.3750000E+04  1.1821130E-08
  5.5000000E+04  1.0707309E-08
  5.7500000E+04  8.8352581E-09
  5.8750000E+04  8.0476915E-09
  6.0000000E+04  7.3429618E-09
  6.2500000E+04  6.1433237E-09
  6.5000000E+04  5.1714012E-09
  6.7500000E+04  4.3782457E-09
  7.0000000E+04  3.7265963E-09
  7.2500000E+04  3.1878265E-09
  7.5000000E+04  2.7397546E-09
  7.7500000E+04  2.3650520E-09
  8.0000000E+04  2.0500764E-09
  8.2500000E+04  1.7840127E-09
  8.5000000E+04  1.5582306E-09
  8.7500000E+04  1.3657974E-09
  9.0000000E+04  1.2011113E-09
  9.2500000E+04  1.0596206E-09
  9.5000000E+04  9.3760720E-10
  9.7500000E+04  8.3201870E-10
  1.0000000E+05  7.4033682E-10
  1.0250000E+05  6.6047467E-10
  1.0500000E+05  5.9069522E-10
  1.0750000E+05  5.2954687E-10
  1.1000000E+05  4.7581180E-10
  1.1250000E+05  4.2846448E-10
  1.1500000E+05  3.8663815E-10
  1.2000000E+05  3.1671737E-10
  1.2500000E+05  2.6137891E-10
  1.3000000E+05  2.1720209E-10
  1.3500000E+05  1.8165222E-10
  1.4000000E+05  1.5283078E-10
  1.4500000E+05  1.2930151E-10
  1.5000000E+05  1.0996761E-10
  1.5500000E+05  9.3984154E-11
  1.6000000E+05  8.0694892E-11
  1.6500000E+05  6.9586209E-11
  1.7000000E+05  6.0253214E-11
  1.7500000E+05  5.2374530E-11
  1.8000000E+05  4.5693424E-11
  1.8500000E+05  4.0003569E-11
  1.9000000E+05  3.5138195E-11
  1.9500000E+05  3.0961763E-11
  2.0000000E+05  2.7363542E-11
  2.0500000E+05  2.4252631E-11
  2.1000000E+05  2.1554052E-11
  2.1500000E+05  1.9205694E-11
  2.2000000E+05  1.7155879E-11
  2.2500000E+05  1.5361439E-11
  2.3000000E+05  1.3786171E-11
  2.3500000E+05  1.2399599E-11
  2.4000000E+05  1.1175984E-11
  2.4500000E+05  1.0093506E-11
  2.5000000E+05  9.1336170E-12
  2.6000000E+05  7.5205851E-12
  2.7000000E+05  6.2355772E-12
  2.8000000E+05  5.2036342E-12
  2.9000000E+05  4.3687007E-12
  3.0000000E+05  3.6884301E-12
  3.1000000E+05  3.1305382E-12
  3.2000000E+05  2.6701990E-12
  3.3000000E+05  2.2881628E-12
  3.4000000E+05  1.9693888E-12
  3.5000000E+05  1.7020402E-12
  3.6000000E+05  1.4767381E-12
  3.7000000E+05  1.2860016E-12
  3.8000000E+05  1.1238277E-12
  3.9000000E+05  9.8537273E-13
  4.0000000E+05  8.6670658E-13
  4.1000000E+05  7.6462384E-13
  4.2000000E+05  6.7649704E-13
  4.3000000E+05  6.0016235E-13
  4.4000000E+05  5.3382975E-13
  4.5000000E+05  4.7601207E-13
  4.6000000E+05  4.2546849E-13
  4.7000000E+05  3.8115964E-13
  4.8000000E+05  3.4221187E-13
  5.0000000E+05  2.7756477E-13
  5.1250000E+05  2.4448627E-13
  5.2500000E+05  2.1596974E-13
  5.3750000E+05  1.9130278E-13
  5.5000000E+05  1.6989681E-13
  5.6250000E+05  1.5126350E-13
  5.7500000E+05  1.3499591E-13
  5.8750000E+05  1.2075356E-13
  6.0000000E+05  1.0825058E-13
  6.1250000E+05  9.7246094E-14
  6.2500000E+05  8.7536446E-14
  6.3750000E+05  7.8948847E-14
  6.5000000E+05  7.1336243E-14
  6.6250000E+05  6.4573088E-14
  6.7500000E+05  5.8551878E-14
  7.0000000E+05  4.8378836E-14
  7.2500000E+05  4.0220975E-14
  7.5000000E+05  3.3631889E-14
  7.7500000E+05  2.8274050E-14
  8.0000000E+05  2.3889948E-14
  8.2500000E+05  2.0281453E-14
  8.5000000E+05  1.7294906E-14
  8.7500000E+05  1.4810233E-14
  9.0000000E+05  1.2732941E-14
  9.2500000E+05  1.0988186E-14
  9.5000000E+05  9.5163141E-15
  9.7500000E+05  8.2694904E-15
  1.0000000E+06  7.2091411E-15
  1.0250000E+06  6.3039981E-15
  1.0500000E+06  5.5285904E-15
  1.0750000E+06  4.8620672E-15
  1.1000000E+06  4.2872815E-15
  1.1250000E+06  3.7900716E-15
  1.1500000E+06  3.3586941E-15
  1.1750000E+06  2.9833731E-15
  1.2000000E+06  2.6559385E-15
  1.2250000E+06  2.3695367E-15
  1.2500000E+06  2.1183990E-15
  1.2750000E+06  1.8976540E-15
  1.3000000E+06  1.7031736E-15
  1.3250000E+06  1.5314500E-15
  1.3500000E+06  1.3794941E-15
  1.4000000E+06  1.1250330E-15
  1.4500000E+06  9.2340854E-16
  1.5000000E+06  7.6248494E-16
  1.5500000E+06  6.3317316E-16
  1.6000000E+06  5.2859871E-16
  1.6500000E+06  4.4350948E-16
  1.7000000E+06  3.7386088E-16
  1.7500000E+06  3.1653139E-16
  1.8000000E+06  2.6909511E-16
  1.8500000E+06  2.2966949E-16
  1.9000000E+06  1.9677882E-16
  1.9500000E+06  1.6923891E-16
  
  
#  77  14  N5  EION =  2.980000000E+02 eV   285
#  S(0) = 4.501690E+00
  2.9180474E+00  0.0000000E+00
  2.9180474E+02  0.0000000E+00
  2.9180474E+02  2.1953426E-03
  2.9800000E+02  2.1953426E-03
  2.9800300E+02  2.1953426E-03
  2.9860285E+02  2.1570478E-03
  2.9920270E+02  2.1214022E-03
  2.9980255E+02  2.0881187E-03
  3.0040240E+02  2.0569525E-03
  3.0160210E+02  2.0001670E-03
  3.0280180E+02  1.9497040E-03
  3.0520120E+02  1.8639203E-03
  3.0760060E+02  1.7938347E-03
  3.0880030E+02  1.7634734E-03
  3.1000000E+02  1.7357884E-03
  3.1500000E+02  1.6452077E-03
  3.2000000E+02  1.5901649E-03
  3.2500000E+02  1.5653957E-03
  3.3000000E+02  1.5643559E-03
  3.3500000E+02  1.5817845E-03
  3.4000000E+02  1.6138622E-03
  3.5000000E+02  1.7090311E-03
  3.5500000E+02  1.7661695E-03
  3.6000000E+02  1.8264829E-03
  3.7000000E+02  1.9514044E-03
  3.8000000E+02  2.0793184E-03
  4.0000000E+02  2.3443017E-03
  4.1000000E+02  2.4779981E-03
  4.2000000E+02  2.6073888E-03
  4.3000000E+02  2.7287629E-03
  4.4000000E+02  2.8398911E-03
  4.6000000E+02  3.0311300E-03
  4.8000000E+02  3.1876587E-03
  5.0000000E+02  3.3155065E-03
  5.2500000E+02  3.4352362E-03
  5.5000000E+02  3.5108409E-03
  5.7500000E+02  3.5498877E-03
  6.0000000E+02  3.5619194E-03
  6.5000000E+02  3.5252153E-03
  6.7500000E+02  3.4813988E-03
  7.0000000E+02  3.4249950E-03
  7.2500000E+02  3.3600444E-03
  7.5000000E+02  3.2894431E-03
  8.0000000E+02  3.1354820E-03
  8.5000000E+02  2.9710047E-03
  9.0000000E+02  2.8043771E-03
  9.5000000E+02  2.6416789E-03
  1.0000000E+03  2.4838587E-03
  1.0500000E+03  2.3327473E-03
  1.1000000E+03  2.1901242E-03
  1.1500000E+03  2.0559808E-03
  1.2000000E+03  1.9300645E-03
  1.2500000E+03  1.8123578E-03
  1.3000000E+03  1.7026347E-03
  1.3500000E+03  1.6004134E-03
  1.4000000E+03  1.5051908E-03
  1.4500000E+03  1.4165495E-03
  1.5000000E+03  1.3340933E-03
  1.6000000E+03  1.1859886E-03
  1.7000000E+03  1.0573906E-03
  1.8000000E+03  9.4552436E-04
  1.9000000E+03  8.4806648E-04
  2.0000000E+03  7.6285958E-04
  2.1000000E+03  6.8809532E-04
  2.2000000E+03  6.2230309E-04
  2.3000000E+03  5.6424173E-04
  2.4000000E+03  5.1285776E-04
  2.5000000E+03  4.6725563E-04
  2.6000000E+03  4.2667052E-04
  2.7000000E+03  3.9045066E-04
  2.8000000E+03  3.5804095E-04
  2.9000000E+03  3.2896746E-04
  3.0000000E+03  3.0282358E-04
  3.1000000E+03  2.7925948E-04
  3.2000000E+03  2.5797336E-04
  3.4000000E+03  2.2122408E-04
  3.6000000E+03  1.9086814E-04
  3.8000000E+03  1.6560485E-04
  4.0000000E+03  1.4443339E-04
  4.2000000E+03  1.2657631E-04
  4.4000000E+03  1.1142425E-04
  4.6000000E+03  9.8495478E-05
  4.8000000E+03  8.7406173E-05
  5.0000000E+03  7.7848183E-05
  5.2500000E+03  6.7679158E-05
  5.5000000E+03  5.9129586E-05
  5.7500000E+03  5.1897212E-05
  6.0000000E+03  4.5744010E-05
  6.5000000E+03  3.5956876E-05
  6.7500000E+03  3.2049777E-05
  7.0000000E+03  2.8660736E-05
  7.2500000E+03  2.5708970E-05
  7.5000000E+03  2.3128120E-05
  7.7500000E+03  2.0863359E-05
  8.0000000E+03  1.8869142E-05
  8.2500000E+03  1.7107419E-05
  8.5000000E+03  1.5546267E-05
  9.0000000E+03  1.2922236E-05
  9.5000000E+03  1.0827395E-05
  1.0000000E+04  9.1384494E-06
  1.0500000E+04  7.7644703E-06
  1.1000000E+04  6.6374971E-06
  1.1500000E+04  5.7061279E-06
  1.2000000E+04  4.9310491E-06
  1.2500000E+04  4.2818803E-06
  1.3000000E+04  3.7349230E-06
  1.3500000E+04  3.2715275E-06
  1.4000000E+04  2.8768960E-06
  1.4500000E+04  2.5391995E-06
  1.5000000E+04  2.2489151E-06
  1.5500000E+04  1.9983237E-06
  1.6000000E+04  1.7811310E-06
  1.6500000E+04  1.5921745E-06
  1.7000000E+04  1.4271964E-06
  1.7500000E+04  1.2826665E-06
  1.8000000E+04  1.1556445E-06
  1.8500000E+04  1.0436694E-06
  1.9000000E+04  9.4467274E-07
  2.0000000E+04  7.7889779E-07
  2.1000000E+04  6.4728650E-07
  2.2000000E+04  5.4180871E-07
  2.3000000E+04  4.5654030E-07
  2.4000000E+04  3.8705703E-07
  2.5000000E+04  3.3001777E-07
  2.6000000E+04  2.8287229E-07
  2.7000000E+04  2.4365572E-07
  2.8000000E+04  2.1084063E-07
  2.9000000E+04  1.8322940E-07
  3.0000000E+04  1.5987590E-07
  3.1000000E+04  1.4002721E-07
  3.2000000E+04  1.2308000E-07
  3.3000000E+04  1.0854764E-07
  3.4000000E+04  9.6035299E-08
  3.5000000E+04  8.5220767E-08
  3.6000000E+04  7.5839697E-08
  3.7000000E+04  6.7674055E-08
  3.8000000E+04  6.0543121E-08
  3.9000000E+04  5.4296426E-08
  4.0000000E+04  4.8808165E-08
  4.1000000E+04  4.3972683E-08
  4.2000000E+04  3.9700890E-08
  4.3000000E+04  3.5917379E-08
  4.4000000E+04  3.2558107E-08
  4.6000000E+04  2.6901877E-08
  4.8000000E+04  2.2383029E-08
  5.0000000E+04  1.8743251E-08
  5.1250000E+04  1.6826790E-08
  5.2500000E+04  1.5139976E-08
  5.3750000E+04  1.3651343E-08
  5.5000000E+04  1.2334261E-08
  5.7500000E+04  1.0127621E-08
  5.8750000E+04  9.2023255E-09
  6.0000000E+04  8.3761032E-09
  6.2500000E+04  6.9739855E-09
  6.5000000E+04  5.8427016E-09
  6.7500000E+04  4.9232460E-09
  7.0000000E+04  4.1708598E-09
  7.2500000E+04  3.5512714E-09
  7.5000000E+04  3.0380089E-09
  7.7500000E+04  2.6104581E-09
  8.0000000E+04  2.2524464E-09
  8.2500000E+04  1.9511919E-09
  8.5000000E+04  1.6965224E-09
  8.7500000E+04  1.4802922E-09
  9.0000000E+04  1.2959405E-09
  9.2500000E+04  1.1381514E-09
  9.5000000E+04  1.0025947E-09
  9.7500000E+04  8.8572524E-10
  1.0000000E+05  7.8462664E-10
  1.0250000E+05  6.9688907E-10
  1.0500000E+05  6.2051261E-10
  1.0750000E+05  5.5383072E-10
  1.1000000E+05  4.9544893E-10
  1.1250000E+05  4.4419594E-10
  1.1500000E+05  3.9908474E-10
  1.2000000E+05  3.2407573E-10
  1.2500000E+05  2.6513979E-10
  1.3000000E+05  2.1842902E-10
  1.3500000E+05  1.8110839E-10
  1.4000000E+05  1.5106630E-10
  1.4500000E+05  1.2671385E-10
  1.5000000E+05  1.0684437E-10
  1.5500000E+05  9.0533413E-11
  1.6000000E+05  7.7066757E-11
  1.6500000E+05  6.5888405E-11
  1.7000000E+05  5.6562373E-11
  1.7500000E+05  4.8744436E-11
  1.8000000E+05  4.2161054E-11
  1.8500000E+05  3.6593522E-11
  1.9000000E+05  3.1865967E-11
  1.9500000E+05  2.7836193E-11
  2.0000000E+05  2.4388650E-11
  2.0500000E+05  2.1428950E-11
  2.1000000E+05  1.8879628E-11
  2.1500000E+05  1.6676824E-11
  2.2000000E+05  1.4767679E-11
  2.2500000E+05  1.3108259E-11
  2.3000000E+05  1.1661903E-11
  2.3500000E+05  1.0397903E-11
  2.4000000E+05  9.2904501E-12
  2.4500000E+05  8.3177779E-12
  2.5000000E+05  7.4614685E-12
  2.6000000E+05  6.0377387E-12
  2.7000000E+05  4.9199062E-12
  2.8000000E+05  4.0351998E-12
  2.9000000E+05  3.3297485E-12
  3.0000000E+05  2.7632917E-12
  3.1000000E+05  2.3054591E-12
  3.2000000E+05  1.9331363E-12
  3.3000000E+05  1.6285953E-12
  3.4000000E+05  1.3781365E-12
  3.5000000E+05  1.1710949E-12
  3.6000000E+05  9.9911090E-13
  3.7000000E+05  8.5559081E-13
  3.8000000E+05  7.3530163E-13
  3.9000000E+05  6.3406640E-13
  4.0000000E+05  5.4853275E-13
  4.1000000E+05  4.7599571E-13
  4.2000000E+05  4.1426180E-13
  4.3000000E+05  3.6154393E-13
  4.4000000E+05  3.1637971E-13
  4.5000000E+05  2.7756723E-13
  4.6000000E+05  2.4411452E-13
  4.7000000E+05  2.1519967E-13
  4.8000000E+05  1.9013915E-13
  5.0000000E+05  1.4939194E-13
  5.1250000E+05  1.2901945E-13
  5.2500000E+05  1.1176034E-13
  5.3750000E+05  9.7088373E-14
  5.5000000E+05  8.4574603E-14
  5.6250000E+05  7.3867892E-14
  5.7500000E+05  6.4679607E-14
  5.8750000E+05  5.6771562E-14
  6.0000000E+05  4.9946456E-14
  6.1250000E+05  4.4040268E-14
  6.2500000E+05  3.8916177E-14
  6.3750000E+05  3.4459657E-14
  6.5000000E+05  3.0574533E-14
  6.6250000E+05  2.7179790E-14
  6.7500000E+05  2.4206986E-14
  6.8750000E+05  2.1598130E-14
  7.0000000E+05  1.9303957E-14
  7.1250000E+05  1.7282499E-14
  7.2500000E+05  1.5497914E-14
  7.5000000E+05  1.2520962E-14
  7.7500000E+05  1.0175909E-14
  8.0000000E+05  8.3162566E-15
  8.2500000E+05  6.8322399E-15
  8.5000000E+05  5.6409488E-15
  8.7500000E+05  4.6792781E-15
  9.0000000E+05  3.8988493E-15
  9.2500000E+05  3.2623202E-15
  9.5000000E+05  2.7406807E-15
  9.7500000E+05  2.3112553E-15
  1.0000000E+06  1.9562169E-15
  1.0250000E+06  1.6614725E-15
  1.0500000E+06  1.4158227E-15
  1.0750000E+06  1.2103227E-15
  1.1000000E+06  1.0377947E-15
  1.1250000E+06  8.9245215E-16
  1.1500000E+06  7.6960936E-16
  1.1750000E+06  6.6545625E-16
  1.2000000E+06  5.7688228E-16
  1.2250000E+06  5.0133828E-16
  1.2500000E+06  4.3672747E-16
  1.2750000E+06  3.8131896E-16
  1.3000000E+06  3.3367900E-16
  1.3250000E+06  2.9261612E-16
  1.3500000E+06  2.5713700E-16
  1.3750000E+06  2.2641162E-16
  1.4000000E+06  1.9974432E-16
  1.4250000E+06  1.7654965E-16
  1.4500000E+06  1.5633352E-16
  1.4750000E+06  1.3867795E-16
  1.5000000E+06  1.2322843E-16
  1.5250000E+06  1.0968345E-16
  1.5500000E+06  9.7785138E-17
  1.5750000E+06  8.7313351E-17
  1.6000000E+06  7.8080090E-17
  1.6250000E+06  6.9924426E-17
  1.6500000E+06  6.2708263E-17
  1.7000000E+06  5.0635762E-17
  1.7500000E+06  4.1099167E-17
  1.8000000E+06  3.3530759E-17
  1.8500000E+06  2.7496777E-17
  
  
#  77  17  O1  EION =  9.900000000E+01 eV   252
#  S(0) = 3.985651E-01
  9.0789541E-01  0.0000000E+00
  9.0789541E+01  0.0000000E+00
  9.0789541E+01  6.6985252E-04
  9.9000000E+01  6.6985252E-04
  9.9002721E+01  6.6985252E-04
  9.9152653E+01  6.6576145E-04
  9.9302585E+01  6.6180192E-04
  9.9452517E+01  6.5796886E-04
  9.9602449E+01  6.5425740E-04
  9.9902313E+01  6.4718111E-04
  1.0020218E+02  6.4053877E-04
  1.0080190E+02  6.2843446E-04
  1.0140163E+02  6.1772805E-04
  1.0260109E+02  5.9981851E-04
  1.0380054E+02  5.8569233E-04
  1.0500000E+02  5.7454921E-04
  1.0625000E+02  5.6547767E-04
  1.0750000E+02  5.5850785E-04
  1.0875000E+02  5.5325688E-04
  1.1000000E+02  5.4942534E-04
  1.1250000E+02  5.4510970E-04
  1.1500000E+02  5.4412778E-04
  1.1750000E+02  5.4548618E-04
  1.2000000E+02  5.4846560E-04
  1.2250000E+02  5.5252762E-04
  1.2500000E+02  5.5725958E-04
  1.3000000E+02  5.6752021E-04
  1.3500000E+02  5.7744277E-04
  1.4000000E+02  5.8596943E-04
  1.4500000E+02  5.9256083E-04
  1.5000000E+02  5.9704064E-04
  1.6000000E+02  6.0008070E-04
  1.7000000E+02  5.9694101E-04
  1.8000000E+02  5.8987290E-04
  1.9000000E+02  5.8057930E-04
  2.0000000E+02  5.7004116E-04
  2.1000000E+02  5.5868909E-04
  2.2000000E+02  5.4665613E-04
  2.3000000E+02  5.3397601E-04
  2.4000000E+02  5.2070627E-04
  2.5000000E+02  5.0697896E-04
  2.6000000E+02  4.9297537E-04
  2.7000000E+02  4.7891593E-04
  2.8000000E+02  4.6499436E-04
  2.9000000E+02  4.5137188E-04
  3.0000000E+02  4.3815820E-04
  3.1000000E+02  4.2540011E-04
  3.2000000E+02  4.1311443E-04
  3.4000000E+02  3.8987611E-04
  3.6000000E+02  3.6819998E-04
  3.8000000E+02  3.4789949E-04
  4.0000000E+02  3.2892148E-04
  4.2000000E+02  3.1128274E-04
  4.4000000E+02  2.9497669E-04
  4.6000000E+02  2.7994940E-04
  4.8000000E+02  2.6606738E-04
  5.0000000E+02  2.5319705E-04
  5.2500000E+02  2.3835179E-04
  5.5000000E+02  2.2471740E-04
  5.7500000E+02  2.1219913E-04
  6.0000000E+02  2.0072246E-04
  6.5000000E+02  1.8051522E-04
  6.7500000E+02  1.7159345E-04
  7.0000000E+02  1.6333249E-04
  7.2500000E+02  1.5565449E-04
  7.5000000E+02  1.4851036E-04
  8.0000000E+02  1.3568013E-04
  8.5000000E+02  1.2453089E-04
  9.0000000E+02  1.1475804E-04
  9.5000000E+02  1.0613109E-04
  1.0000000E+03  9.8473039E-05
  1.0500000E+03  9.1648535E-05
  1.1000000E+03  8.5545891E-05
  1.1500000E+03  8.0061393E-05
  1.2000000E+03  7.5105657E-05
  1.2500000E+03  7.0609783E-05
  1.3000000E+03  6.6520953E-05
  1.3500000E+03  6.2793275E-05
  1.4000000E+03  5.9383992E-05
  1.4500000E+03  5.6255208E-05
  1.5000000E+03  5.3374912E-05
  1.6000000E+03  4.8258058E-05
  1.7000000E+03  4.3863134E-05
  1.8000000E+03  4.0058722E-05
  1.9000000E+03  3.6741763E-05
  2.0000000E+03  3.3829659E-05
  2.1000000E+03  3.1256700E-05
  2.2000000E+03  2.8971233E-05
  2.3000000E+03  2.6931604E-05
  2.4000000E+03  2.5103362E-05
  2.5000000E+03  2.3457798E-05
  2.6000000E+03  2.1970966E-05
  2.7000000E+03  2.0622742E-05
  2.8000000E+03  1.9396124E-05
  2.9000000E+03  1.8276683E-05
  3.0000000E+03  1.7252127E-05
  3.1000000E+03  1.6311911E-05
  3.2000000E+03  1.5446929E-05
  3.4000000E+03  1.3912095E-05
  3.6000000E+03  1.2595774E-05
  3.8000000E+03  1.1458073E-05
  4.0000000E+03  1.0467879E-05
  4.2000000E+03  9.6006008E-06
  4.4000000E+03  8.8365869E-06
  4.6000000E+03  8.1599840E-06
  4.8000000E+03  7.5578862E-06
  5.0000000E+03  7.0196978E-06
  5.2500000E+03  6.4236186E-06
  5.5000000E+03  5.8998017E-06
  5.7500000E+03  5.4369892E-06
  6.0000000E+03  5.0260420E-06
  6.5000000E+03  4.3311183E-06
  6.7500000E+03  4.0358262E-06
  7.0000000E+03  3.7693015E-06
  7.2500000E+03  3.5279255E-06
  7.5000000E+03  3.3086353E-06
  8.0000000E+03  2.9262502E-06
  8.5000000E+03  2.6053973E-06
  9.0000000E+03  2.3335769E-06
  9.5000000E+03  2.1013092E-06
  1.0000000E+04  1.9012993E-06
  1.0500000E+04  1.7278596E-06
  1.1000000E+04  1.5765028E-06
  1.1500000E+04  1.4436493E-06
  1.2000000E+04  1.3264137E-06
  1.2500000E+04  1.2224520E-06
  1.3000000E+04  1.1298437E-06
  1.3500000E+04  1.0470027E-06
  1.4000000E+04  9.7261112E-07
  1.4500000E+04  9.0556625E-07
  1.5000000E+04  8.4493977E-07
  1.5500000E+04  7.8994549E-07
  1.6000000E+04  7.3991376E-07
  1.6500000E+04  6.9427122E-07
  1.7000000E+04  6.5252486E-07
  1.8000000E+04  5.7907443E-07
  1.9000000E+04  5.1678568E-07
  2.0000000E+04  4.6353924E-07
  2.1000000E+04  4.1769325E-07
  2.2000000E+04  3.7796017E-07
  2.3000000E+04  3.4331953E-07
  2.4000000E+04  3.1295424E-07
  2.5000000E+04  2.8620353E-07
  2.6000000E+04  2.6252825E-07
  2.7000000E+04  2.4148515E-07
  2.8000000E+04  2.2270734E-07
  2.9000000E+04  2.0588905E-07
  3.0000000E+04  1.9077388E-07
  3.1000000E+04  1.7714558E-07
  3.2000000E+04  1.6482071E-07
  3.3000000E+04  1.5364286E-07
  3.4000000E+04  1.4347811E-07
  3.5000000E+04  1.3421130E-07
  3.6000000E+04  1.2574292E-07
  3.8000000E+04  1.1086746E-07
  4.0000000E+04  9.8285904E-08
  4.2000000E+04  8.7564070E-08
  4.4000000E+04  7.8364487E-08
  4.6000000E+04  7.0421762E-08
  4.8000000E+04  6.3524997E-08
  5.0000000E+04  5.7505028E-08
  5.2500000E+04  5.1007151E-08
  5.5000000E+04  4.5454078E-08
  5.7500000E+04  4.0678514E-08
  5.8750000E+04  3.8539752E-08
  6.0000000E+04  3.6547877E-08
  6.2500000E+04  3.2956079E-08
  6.5000000E+04  2.9817498E-08
  6.7500000E+04  2.7062473E-08
  7.0000000E+04  2.4633908E-08
  7.2500000E+04  2.2484694E-08
  7.5000000E+04  2.0575711E-08
  7.7500000E+04  1.8874268E-08
  8.0000000E+04  1.7352888E-08
  8.2500000E+04  1.5988352E-08
  8.5000000E+04  1.4760961E-08
  8.7500000E+04  1.3653924E-08
  9.0000000E+04  1.2652884E-08
  9.2500000E+04  1.1745502E-08
  9.5000000E+04  1.0921129E-08
  1.0000000E+05  9.4856979E-09
  1.0500000E+05  8.2861723E-09
  1.1000000E+05  7.2763285E-09
  1.1500000E+05  6.4203886E-09
  1.2000000E+05  5.6903650E-09
  1.2500000E+05  5.0641470E-09
  1.3000000E+05  4.5241174E-09
  1.3500000E+05  4.0561176E-09
  1.4000000E+05  3.6486759E-09
  1.4500000E+05  3.2924329E-09
  1.5000000E+05  2.9797017E-09
  1.5500000E+05  2.7041309E-09
  1.6000000E+05  2.4604434E-09
  1.6500000E+05  2.2442310E-09
  1.7000000E+05  2.0517910E-09
  1.7500000E+05  1.8799988E-09
  1.8000000E+05  1.7262055E-09
  1.8500000E+05  1.5881562E-09
  1.9000000E+05  1.4639234E-09
  1.9500000E+05  1.3518529E-09
  2.0000000E+05  1.2505207E-09
  2.0500000E+05  1.1586963E-09
  2.1000000E+05  1.0753128E-09
  2.2000000E+05  9.3027411E-10
  2.3000000E+05  8.0929861E-10
  2.4000000E+05  7.0768877E-10
  2.5000000E+05  6.2179411E-10
  2.6000000E+05  5.4875306E-10
  2.7000000E+05  4.8630039E-10
  2.8000000E+05  4.3262663E-10
  2.9000000E+05  3.8627440E-10
  3.0000000E+05  3.4606287E-10
  3.1000000E+05  3.1102967E-10
  3.2000000E+05  2.8038594E-10
  3.3000000E+05  2.5348113E-10
  3.4000000E+05  2.2977537E-10
  3.5000000E+05  2.0881821E-10
  3.6000000E+05  1.9023195E-10
  3.7000000E+05  1.7369845E-10
  3.8000000E+05  1.5894871E-10
  3.9000000E+05  1.4575428E-10
  4.0000000E+05  1.3392035E-10
  4.1000000E+05  1.2328017E-10
  4.2000000E+05  1.1369054E-10
  4.3000000E+05  1.0502811E-10
  4.4000000E+05  9.7186201E-11
  4.5000000E+05  9.0072331E-11
  4.6000000E+05  8.3606034E-11
  4.7000000E+05  7.7717121E-11
  4.8000000E+05  7.2344195E-11
  5.0000000E+05  6.2937371E-11
  5.1250000E+05  5.7837450E-11
  5.2500000E+05  5.3249651E-11
  5.3750000E+05  4.9112900E-11
  5.5000000E+05  4.5374519E-11
  5.7500000E+05  3.8916501E-11
  5.8750000E+05  3.6122828E-11
  6.0000000E+05  3.3577816E-11
  6.2500000E+05  2.9131667E-11
  6.5000000E+05  2.5403298E-11
  6.7500000E+05  2.2256806E-11
  7.0000000E+05  1.9585642E-11
  7.2500000E+05  1.7305672E-11
  7.5000000E+05  1.5349815E-11
  7.7500000E+05  1.3664084E-11
  8.0000000E+05  1.2204531E-11
  8.2500000E+05  1.0935126E-11
  8.5000000E+05  9.8264512E-12
  8.7500000E+05  8.8543897E-12
  9.0000000E+05  7.9994952E-12
  9.2500000E+05  7.2457753E-12
  9.5000000E+05  6.5796272E-12
  
  
#  77  18  O2  EION =  6.600000000E+01 eV   287
#  S(0) = 7.457406E-01
  6.3535183E-01  0.0000000E+00
  6.3535183E+01  0.0000000E+00
  6.3535183E+01  1.0978682E-02
  6.6000000E+01  1.0978682E-02
  6.6002721E+01  1.0978682E-02
  6.6083937E+01  1.1040912E-02
  6.6165153E+01  1.1100689E-02
  6.6246369E+01  1.1158092E-02
  6.6327585E+01  1.1213196E-02
  6.6490017E+01  1.1316790E-02
  6.6652449E+01  1.1412013E-02
  6.6977313E+01  1.1579308E-02
  6.7302177E+01  1.1718654E-02
  6.7951905E+01  1.1925373E-02
  6.8601633E+01  1.2052184E-02
  6.9251361E+01  1.2114360E-02
  6.9901088E+01  1.2123779E-02
  7.0550816E+01  1.2089839E-02
  7.1200544E+01  1.2020078E-02
  7.2500000E+01  1.1796575E-02
  7.3750000E+01  1.1503572E-02
  7.5000000E+01  1.1158142E-02
  7.6250000E+01  1.0777734E-02
  7.7500000E+01  1.0375510E-02
  7.8750000E+01  9.9615367E-03
  8.0000000E+01  9.5435650E-03
  8.1250000E+01  9.1275551E-03
  8.2500000E+01  8.7180448E-03
  8.5000000E+01  7.9312539E-03
  8.7500000E+01  7.2004583E-03
  9.0000000E+01  6.5331475E-03
  9.2500000E+01  5.9306111E-03
  9.5000000E+01  5.3904271E-03
  1.0000000E+02  4.4784444E-03
  1.0500000E+02  3.7546701E-03
  1.0750000E+02  3.4502838E-03
  1.1000000E+02  3.1781172E-03
  1.1250000E+02  2.9342284E-03
  1.1500000E+02  2.7151679E-03
  1.1750000E+02  2.5179416E-03
  1.2000000E+02  2.3399617E-03
  1.2250000E+02  2.1789822E-03
  1.2500000E+02  2.0330773E-03
  1.3000000E+02  1.7799953E-03
  1.3500000E+02  1.5697884E-03
  1.4000000E+02  1.3941000E-03
  1.4500000E+02  1.2464758E-03
  1.5000000E+02  1.1218164E-03
  1.5500000E+02  1.0160598E-03
  1.6000000E+02  9.2591453E-04
  1.6500000E+02  8.4871296E-04
  1.7000000E+02  7.8226488E-04
  1.7500000E+02  7.2477720E-04
  1.8000000E+02  6.7478933E-04
  1.8500000E+02  6.3109299E-04
  1.9000000E+02  5.9270653E-04
  1.9500000E+02  5.5882671E-04
  2.0000000E+02  5.2879216E-04
  2.0500000E+02  5.0205830E-04
  2.1000000E+02  4.7817548E-04
  2.2000000E+02  4.3752664E-04
  2.3000000E+02  4.0449380E-04
  2.4000000E+02  3.7735540E-04
  2.5000000E+02  3.5481812E-04
  2.6000000E+02  3.3587016E-04
  2.7000000E+02  3.1974337E-04
  2.8000000E+02  3.0582485E-04
  2.9000000E+02  2.9365167E-04
  3.0000000E+02  2.8287270E-04
  3.1000000E+02  2.7321847E-04
  3.2000000E+02  2.6448454E-04
  3.4000000E+02  2.4920703E-04
  3.6000000E+02  2.3617011E-04
  3.8000000E+02  2.2481233E-04
  4.0000000E+02  2.1474407E-04
  4.2000000E+02  2.0568531E-04
  4.4000000E+02  1.9743571E-04
  4.6000000E+02  1.8984886E-04
  4.8000000E+02  1.8281482E-04
  5.0000000E+02  1.7624981E-04
  5.2500000E+02  1.6860929E-04
  5.5000000E+02  1.6152057E-04
  5.7500000E+02  1.5492001E-04
  6.0000000E+02  1.4876241E-04
  6.5000000E+02  1.3761473E-04
  6.7500000E+02  1.3253883E-04
  7.0000000E+02  1.2774789E-04
  7.2500000E+02  1.2322071E-04
  7.5000000E+02  1.1893950E-04
  8.0000000E+02  1.1104990E-04
  8.5000000E+02  1.0396044E-04
  9.0000000E+02  9.7558387E-05
  9.5000000E+02  9.1738123E-05
  1.0000000E+03  8.6429637E-05
  1.0500000E+03  8.1585829E-05
  1.1000000E+03  7.7154560E-05
  1.1500000E+03  7.3080624E-05
  1.2000000E+03  6.9320677E-05
  1.2500000E+03  6.5845953E-05
  1.3000000E+03  6.2631829E-05
  1.3500000E+03  5.9653080E-05
  1.4000000E+03  5.6884232E-05
  1.4500000E+03  5.4303388E-05
  1.5000000E+03  5.1892887E-05
  1.6000000E+03  4.7527555E-05
  1.7000000E+03  4.3689680E-05
  1.8000000E+03  4.0295913E-05
  1.9000000E+03  3.7278331E-05
  2.0000000E+03  3.4581544E-05
  2.1000000E+03  3.2160600E-05
  2.2000000E+03  2.9979154E-05
  2.3000000E+03  2.8006785E-05
  2.4000000E+03  2.6217560E-05
  2.5000000E+03  2.4589383E-05
  2.6000000E+03  2.3103423E-05
  2.7000000E+03  2.1743521E-05
  2.8000000E+03  2.0495776E-05
  2.9000000E+03  1.9348193E-05
  3.0000000E+03  1.8290403E-05
  3.1000000E+03  1.7313358E-05
  3.2000000E+03  1.6409118E-05
  3.4000000E+03  1.4791897E-05
  3.6000000E+03  1.3391960E-05
  3.8000000E+03  1.2172494E-05
  4.0000000E+03  1.1104180E-05
  4.2000000E+03  1.0163385E-05
  4.4000000E+03  9.3308843E-06
  4.6000000E+03  8.5909399E-06
  4.8000000E+03  7.9305701E-06
  5.0000000E+03  7.3389816E-06
  5.2500000E+03  6.6825887E-06
  5.5000000E+03  6.1050502E-06
  5.7500000E+03  5.5944941E-06
  6.0000000E+03  5.1411876E-06
  6.5000000E+03  4.3755056E-06
  6.7500000E+03  4.0508314E-06
  7.0000000E+03  3.7583454E-06
  7.2500000E+03  3.4940525E-06
  7.5000000E+03  3.2545539E-06
  7.7500000E+03  3.0369410E-06
  8.0000000E+03  2.8387130E-06
  8.2500000E+03  2.6577087E-06
  8.5000000E+03  2.4920556E-06
  9.0000000E+03  2.2004951E-06
  9.5000000E+03  1.9533095E-06
  1.0000000E+04  1.7422266E-06
  1.0500000E+04  1.5607829E-06
  1.1000000E+04  1.4038741E-06
  1.1500000E+04  1.2674308E-06
  1.2000000E+04  1.1481782E-06
  1.2500000E+04  1.0434593E-06
  1.3000000E+04  9.5110146E-07
  1.3500000E+04  8.6931494E-07
  1.4000000E+04  7.9661598E-07
  1.4500000E+04  7.3176702E-07
  1.5000000E+04  6.7372968E-07
  1.5500000E+04  6.2162761E-07
  1.6000000E+04  5.7471771E-07
  1.6500000E+04  5.3236687E-07
  1.7000000E+04  4.9403305E-07
  1.7500000E+04  4.5925025E-07
  1.8000000E+04  4.2761632E-07
  1.8500000E+04  3.9878296E-07
  1.9000000E+04  3.7244725E-07
  2.0000000E+04  3.2624468E-07
  2.1000000E+04  2.8726273E-07
  2.2000000E+04  2.5414903E-07
  2.3000000E+04  2.2584441E-07
  2.4000000E+04  2.0151115E-07
  2.5000000E+04  1.8048066E-07
  2.6000000E+04  1.6221482E-07
  2.7000000E+04  1.4627720E-07
  2.8000000E+04  1.3231135E-07
  2.9000000E+04  1.2002418E-07
  3.0000000E+04  1.0917322E-07
  3.1000000E+04  9.9556698E-08
  3.2000000E+04  9.1005796E-08
  3.3000000E+04  8.3378513E-08
  3.4000000E+04  7.6554878E-08
  3.5000000E+04  7.0433067E-08
  3.6000000E+04  6.4926283E-08
  3.7000000E+04  5.9960233E-08
  3.8000000E+04  5.5471079E-08
  3.9000000E+04  5.1403763E-08
  4.0000000E+04  4.7710639E-08
  4.1000000E+04  4.4350337E-08
  4.2000000E+04  4.1286814E-08
  4.3000000E+04  3.8488575E-08
  4.4000000E+04  3.5928020E-08
  4.6000000E+04  3.1425861E-08
  4.8000000E+04  2.7618670E-08
  5.0000000E+04  2.4379741E-08
  5.1250000E+04  2.2598558E-08
  5.2500000E+04  2.0979562E-08
  5.3750000E+04  1.9505105E-08
  5.5000000E+04  1.8159767E-08
  5.7500000E+04  1.5804039E-08
  5.8750000E+04  1.4771319E-08
  6.0000000E+04  1.3822642E-08
  6.2500000E+04  1.2145643E-08
  6.5000000E+04  1.0718033E-08
  6.7500000E+04  9.4961631E-09
  7.0000000E+04  8.4451220E-09
  7.2500000E+04  7.5367740E-09
  7.5000000E+04  6.7482880E-09
  7.7500000E+04  6.0610172E-09
  8.0000000E+04  5.4596399E-09
  8.2500000E+04  4.9314941E-09
  8.5000000E+04  4.4660586E-09
  8.7500000E+04  4.0545462E-09
  9.0000000E+04  3.6895839E-09
  9.2500000E+04  3.3649569E-09
  9.5000000E+04  3.0754026E-09
  9.7500000E+04  2.8164468E-09
  1.0000000E+05  2.5842714E-09
  1.0250000E+05  2.3756062E-09
  1.0500000E+05  2.1876397E-09
  1.0750000E+05  2.0179466E-09
  1.1000000E+05  1.8644281E-09
  1.1250000E+05  1.7252625E-09
  1.1500000E+05  1.5988640E-09
  1.2000000E+05  1.3790032E-09
  1.2500000E+05  1.1957003E-09
  1.3000000E+05  1.0418815E-09
  1.3500000E+05  9.1202374E-10
  1.4000000E+05  8.0177700E-10
  1.4500000E+05  7.0768795E-10
  1.5000000E+05  6.2699386E-10
  1.5500000E+05  5.5746856E-10
  1.6000000E+05  4.9730645E-10
  1.6500000E+05  4.4503396E-10
  1.7000000E+05  3.9944138E-10
  1.7500000E+05  3.5953015E-10
  1.8000000E+05  3.2447176E-10
  1.8500000E+05  2.9357542E-10
  1.9000000E+05  2.6626242E-10
  1.9500000E+05  2.4204578E-10
  2.0000000E+05  2.2051414E-10
  2.0500000E+05  2.0131857E-10
  2.1000000E+05  1.8416190E-10
  2.1500000E+05  1.6879008E-10
  2.2000000E+05  1.5498522E-10
  2.2500000E+05  1.4255979E-10
  2.3000000E+05  1.3135189E-10
  2.3500000E+05  1.2122136E-10
  2.4000000E+05  1.1204647E-10
  2.4500000E+05  1.0372125E-10
  2.5000000E+05  9.6153174E-11
  2.6000000E+05  8.2974529E-11
  2.7000000E+05  7.1973757E-11
  2.8000000E+05  6.2733737E-11
  2.9000000E+05  5.4927486E-11
  3.0000000E+05  4.8296610E-11
  3.1000000E+05  4.2635370E-11
  3.2000000E+05  3.7778762E-11
  3.3000000E+05  3.3593571E-11
  3.4000000E+05  2.9971585E-11
  3.5000000E+05  2.6824384E-11
  3.6000000E+05  2.4079320E-11
  3.7000000E+05  2.1676382E-11
  3.8000000E+05  1.9565732E-11
  3.9000000E+05  1.7705787E-11
  4.0000000E+05  1.6061683E-11
  4.1000000E+05  1.4604063E-11
  4.2000000E+05  1.3308123E-11
  4.3000000E+05  1.2152824E-11
  4.4000000E+05  1.1120250E-11
  4.5000000E+05  1.0195094E-11
  4.6000000E+05  9.3642307E-12
  4.7000000E+05  8.6163665E-12
  4.8000000E+05  7.9417536E-12
  5.0000000E+05  6.7796322E-12
  5.1250000E+05  6.1604156E-12
  5.2500000E+05  5.6103780E-12
  5.3750000E+05  5.1204434E-12
  5.5000000E+05  4.6828956E-12
  5.7500000E+05  3.9395737E-12
  5.8750000E+05  3.6233186E-12
  6.0000000E+05  3.3382103E-12
  6.1250000E+05  3.0806378E-12
  6.2500000E+05  2.8474663E-12
  6.3750000E+05  2.6359646E-12
  6.5000000E+05  2.4437524E-12
  6.7500000E+05  2.1091355E-12
  7.0000000E+05  1.8298665E-12
  7.2500000E+05  1.5953414E-12
  7.5000000E+05  1.3972726E-12
  
  
#  77  19  O3  EION =  5.300000000E+01 eV   285
#  S(0) = 3.460994E+00
  2.6500000E-01  0.0000000E+00
  2.6500000E+01  0.0000000E+00
  2.6500000E+01  7.2701387E-02
  5.3000000E+01  7.2701387E-02
  5.3000000E+01  2.5946362E-02
  5.3002721E+01  2.5946362E-02
  5.3115153E+01  2.6014134E-02
  5.3227585E+01  2.6072817E-02
  5.3340017E+01  2.6122906E-02
  5.3452449E+01  2.6164864E-02
  5.3677313E+01  2.6226104E-02
  5.3902177E+01  2.6259720E-02
  5.4351905E+01  2.6255020E-02
  5.4801633E+01  2.6169745E-02
  5.5701088E+01  2.5814930E-02
  5.6600544E+01  2.5284464E-02
  5.7500000E+01  2.4637814E-02
  5.8750000E+01  2.3620482E-02
  6.0000000E+01  2.2528935E-02
  6.1250000E+01  2.1409466E-02
  6.2500000E+01  2.0292116E-02
  6.3750000E+01  1.9196666E-02
  6.5000000E+01  1.8136130E-02
  6.6250000E+01  1.7118914E-02
  6.7500000E+01  1.6150187E-02
  6.8750000E+01  1.5232801E-02
  7.0000000E+01  1.4367907E-02
  7.2500000E+01  1.2794314E-02
  7.5000000E+01  1.1419380E-02
  7.7500000E+01  1.0225575E-02
  8.0000000E+01  9.1924087E-03
  8.2500000E+01  8.2991308E-03
  8.5000000E+01  7.5262502E-03
  8.7500000E+01  6.8562440E-03
  9.0000000E+01  6.2738134E-03
  9.2500000E+01  5.7658726E-03
  9.5000000E+01  5.3213446E-03
  9.7500000E+01  4.9309235E-03
  1.0000000E+02  4.5868297E-03
  1.0250000E+02  4.2825469E-03
  1.0500000E+02  4.0126188E-03
  1.0750000E+02  3.7724704E-03
  1.1000000E+02  3.5582176E-03
  1.1250000E+02  3.3665910E-03
  1.1500000E+02  3.1947892E-03
  1.2000000E+02  2.9013678E-03
  1.2500000E+02  2.6624030E-03
  1.3000000E+02  2.4660628E-03
  1.3500000E+02  2.3032952E-03
  1.4000000E+02  2.1669816E-03
  1.4500000E+02  2.0516291E-03
  1.5000000E+02  1.9528553E-03
  1.5500000E+02  1.8673048E-03
  1.6000000E+02  1.7923095E-03
  1.6500000E+02  1.7258216E-03
  1.7000000E+02  1.6662628E-03
  1.7500000E+02  1.6124025E-03
  1.8000000E+02  1.5632860E-03
  1.8500000E+02  1.5181901E-03
  1.9000000E+02  1.4765349E-03
  2.0000000E+02  1.4017765E-03
  2.1000000E+02  1.3362664E-03
  2.2000000E+02  1.2780503E-03
  2.3000000E+02  1.2256733E-03
  2.4000000E+02  1.1780123E-03
  2.5000000E+02  1.1341930E-03
  2.6000000E+02  1.0935639E-03
  2.7000000E+02  1.0556350E-03
  2.8000000E+02  1.0200346E-03
  2.9000000E+02  9.8649971E-04
  3.0000000E+02  9.5481768E-04
  3.1000000E+02  9.2481401E-04
  3.2000000E+02  8.9634420E-04
  3.4000000E+02  8.4351505E-04
  3.6000000E+02  7.9547025E-04
  3.8000000E+02  7.5155054E-04
  4.0000000E+02  7.1128322E-04
  4.2000000E+02  6.7428383E-04
  4.4000000E+02  6.4023519E-04
  4.6000000E+02  6.0883446E-04
  4.8000000E+02  5.7977245E-04
  5.0000000E+02  5.5278537E-04
  5.2500000E+02  5.2165149E-04
  5.5000000E+02  4.9309237E-04
  5.7500000E+02  4.6685293E-04
  6.0000000E+02  4.4273167E-04
  6.5000000E+02  4.0000199E-04
  6.7500000E+02  3.8097809E-04
  7.0000000E+02  3.6329881E-04
  7.2500000E+02  3.4684151E-04
  7.5000000E+02  3.3149740E-04
  8.0000000E+02  3.0378436E-04
  8.5000000E+02  2.7952027E-04
  9.0000000E+02  2.5812147E-04
  9.5000000E+02  2.3909829E-04
  1.0000000E+03  2.2212092E-04
  1.0500000E+03  2.0693342E-04
  1.1000000E+03  1.9328347E-04
  1.1500000E+03  1.8094510E-04
  1.2000000E+03  1.6974580E-04
  1.2500000E+03  1.5955784E-04
  1.3000000E+03  1.5027012E-04
  1.3500000E+03  1.4177654E-04
  1.4000000E+03  1.3398117E-04
  1.4500000E+03  1.2680349E-04
  1.5000000E+03  1.2017880E-04
  1.6000000E+03  1.0837841E-04
  1.7000000E+03  9.8214510E-05
  1.8000000E+03  8.9393382E-05
  1.9000000E+03  8.1684240E-05
  2.0000000E+03  7.4904385E-05
  2.1000000E+03  6.8908774E-05
  2.2000000E+03  6.3581548E-05
  2.3000000E+03  5.8827623E-05
  2.4000000E+03  5.4567849E-05
  2.5000000E+03  5.0736214E-05
  2.6000000E+03  4.7277389E-05
  2.7000000E+03  4.4144653E-05
  2.8000000E+03  4.1298432E-05
  2.9000000E+03  3.8705100E-05
  3.0000000E+03  3.6335977E-05
  3.1000000E+03  3.4166341E-05
  3.2000000E+03  3.2174764E-05
  3.4000000E+03  2.8653432E-05
  3.6000000E+03  2.5648997E-05
  3.8000000E+03  2.3066755E-05
  4.0000000E+03  2.0832726E-05
  4.2000000E+03  1.8888271E-05
  4.4000000E+03  1.7186450E-05
  4.6000000E+03  1.5689422E-05
  4.8000000E+03  1.4366424E-05
  5.0000000E+03  1.3192209E-05
  5.2500000E+03  1.1902173E-05
  5.5000000E+03  1.0778885E-05
  5.7500000E+03  9.7956096E-06
  6.0000000E+03  8.9307138E-06
  6.5000000E+03  7.4885264E-06
  6.7500000E+03  6.8846396E-06
  7.0000000E+03  6.3448237E-06
  7.2500000E+03  5.8606537E-06
  7.5000000E+03  5.4250255E-06
  7.7500000E+03  5.0319130E-06
  8.0000000E+03  4.6761780E-06
  8.2500000E+03  4.3534176E-06
  8.5000000E+03  4.0598457E-06
  9.0000000E+03  3.5476271E-06
  9.5000000E+03  3.1182071E-06
  1.0000000E+04  2.7553563E-06
  1.0500000E+04  2.4465511E-06
  1.1000000E+04  2.1820165E-06
  1.1500000E+04  1.9540444E-06
  1.2000000E+04  1.7564961E-06
  1.2500000E+04  1.5844395E-06
  1.3000000E+04  1.4338793E-06
  1.3500000E+04  1.3015537E-06
  1.4000000E+04  1.1847812E-06
  1.4500000E+04  1.0813428E-06
  1.5000000E+04  9.8939109E-07
  1.5500000E+04  9.0737847E-07
  1.6000000E+04  8.3400211E-07
  1.6500000E+04  7.6815978E-07
  1.7000000E+04  7.0891407E-07
  1.7500000E+04  6.5546424E-07
  1.8000000E+04  6.0712363E-07
  1.8500000E+04  5.6330103E-07
  1.9000000E+04  5.2348535E-07
  2.0000000E+04  4.5415870E-07
  2.1000000E+04  3.9623688E-07
  2.2000000E+04  3.4749193E-07
  2.3000000E+04  3.0619653E-07
  2.4000000E+04  2.7099763E-07
  2.5000000E+04  2.4082518E-07
  2.6000000E+04  2.1482537E-07
  2.7000000E+04  1.9231156E-07
  2.8000000E+04  1.7272744E-07
  2.9000000E+04  1.5561914E-07
  3.0000000E+04  1.4061396E-07
  3.1000000E+04  1.2740399E-07
  3.2000000E+04  1.1573340E-07
  3.3000000E+04  1.0538844E-07
  3.4000000E+04  9.6189699E-08
  3.5000000E+04  8.7985850E-08
  3.6000000E+04  8.0648702E-08
  3.7000000E+04  7.4069179E-08
  3.8000000E+04  6.8154094E-08
  3.9000000E+04  6.2823527E-08
  4.0000000E+04  5.8008691E-08
  4.1000000E+04  5.3650172E-08
  4.2000000E+04  4.9696479E-08
  4.3000000E+04  4.6102849E-08
  4.4000000E+04  4.2830251E-08
  4.6000000E+04  3.7115863E-08
  4.8000000E+04  3.2327314E-08
  5.0000000E+04  2.8289079E-08
  5.1250000E+04  2.6083775E-08
  5.2500000E+04  2.4089625E-08
  5.3750000E+04  2.2282693E-08
  5.5000000E+04  2.0642169E-08
  5.7500000E+04  1.7790052E-08
  5.8750000E+04  1.6548690E-08
  6.0000000E+04  1.5413602E-08
  6.2500000E+04  1.3420424E-08
  6.5000000E+04  1.1738485E-08
  6.7500000E+04  1.0311119E-08
  7.0000000E+04  9.0933833E-09
  7.2500000E+04  8.0493526E-09
  7.5000000E+04  7.1501027E-09
  7.7500000E+04  6.3721913E-09
  8.0000000E+04  5.6964977E-09
  8.2500000E+04  5.1073323E-09
  8.5000000E+04  4.5917500E-09
  8.7500000E+04  4.1390128E-09
  9.0000000E+04  3.7401714E-09
  9.2500000E+04  3.3877309E-09
  9.5000000E+04  3.0753844E-09
  9.7500000E+04  2.7978027E-09
  1.0000000E+05  2.5504642E-09
  1.0250000E+05  2.3295178E-09
  1.0500000E+05  2.1316721E-09
  1.0750000E+05  1.9541041E-09
  1.1000000E+05  1.7943845E-09
  1.1250000E+05  1.6504160E-09
  1.1500000E+05  1.5203829E-09
  1.1750000E+05  1.4027083E-09
  1.2000000E+05  1.2960192E-09
  1.2250000E+05  1.1991165E-09
  1.2500000E+05  1.1109508E-09
  1.3000000E+05  9.5725706E-10
  1.3500000E+05  8.2881309E-10
  1.4000000E+05  7.2083980E-10
  1.4500000E+05  6.2957640E-10
  1.5000000E+05  5.5204058E-10
  1.5500000E+05  4.8585032E-10
  1.6000000E+05  4.2908993E-10
  1.6500000E+05  3.8020877E-10
  1.7000000E+05  3.3794412E-10
  1.7500000E+05  3.0126185E-10
  1.8000000E+05  2.6931040E-10
  1.8500000E+05  2.4138502E-10
  1.9000000E+05  2.1689964E-10
  1.9500000E+05  1.9536468E-10
  2.0000000E+05  1.7636935E-10
  2.0500000E+05  1.5956756E-10
  2.1000000E+05  1.4466659E-10
  2.1500000E+05  1.3141791E-10
  2.2000000E+05  1.1960979E-10
  2.2500000E+05  1.0906118E-10
  2.3000000E+05  9.9616791E-11
  2.3500000E+05  9.1143029E-11
  2.4000000E+05  8.3524588E-11
  2.4500000E+05  7.6661681E-11
  2.5000000E+05  7.0467708E-11
  2.5500000E+05  6.4867315E-11
  2.6000000E+05  5.9794763E-11
  2.6500000E+05  5.5192558E-11
  2.7000000E+05  5.1010302E-11
  2.8000000E+05  4.3733790E-11
  2.9000000E+05  3.7670260E-11
  3.0000000E+05  3.2589206E-11
  3.1000000E+05  2.8309106E-11
  3.2000000E+05  2.4685950E-11
  3.3000000E+05  2.1604704E-11
  3.4000000E+05  1.8972882E-11
  3.5000000E+05  1.6715678E-11
  3.6000000E+05  1.4772234E-11
  3.7000000E+05  1.3092769E-11
  3.8000000E+05  1.1636355E-11
  3.9000000E+05  1.0369172E-11
  4.0000000E+05  9.2631357E-12
  4.1000000E+05  8.2948226E-12
  4.2000000E+05  7.4446343E-12
  4.3000000E+05  6.6961044E-12
  4.4000000E+05  6.0353507E-12
  4.5000000E+05  5.4506514E-12
  4.6000000E+05  4.9320460E-12
  4.7000000E+05  4.4710313E-12
  4.8000000E+05  4.0603265E-12
  5.0000000E+05  3.3656533E-12
  5.1250000E+05  3.0028480E-12
  5.2500000E+05  2.6853246E-12
  5.3750000E+05  2.4065979E-12
  5.5000000E+05  2.1612427E-12
  5.7500000E+05  1.7535799E-12
  5.8750000E+05  1.5843435E-12
  6.0000000E+05  1.4343195E-12
  
  
#  77  15  N6  EION =  6.700000000E+01 eV   299
#  S(0) = 1.056728E+01
  5.9666367E-01  0.0000000E+00
  5.9666367E+01  0.0000000E+00
  5.9666367E+01  1.5581132E-03
  6.7000000E+01  1.5581132E-03
  6.7002721E+01  1.5581132E-03
  6.7165187E+01  1.5981608E-03
  6.7327653E+01  1.6364853E-03
  6.7490119E+01  1.6731835E-03
  6.7652585E+01  1.7083450E-03
  6.7977517E+01  1.7743816E-03
  6.8302449E+01  1.8351840E-03
  6.8952313E+01  1.9430443E-03
  6.9602177E+01  2.0352248E-03
  7.0901905E+01  2.1820787E-03
  7.2201633E+01  2.2901527E-03
  7.3501361E+01  2.3688740E-03
  7.4801088E+01  2.4248676E-03
  7.6100816E+01  2.4630978E-03
  7.7400544E+01  2.4875006E-03
  8.0000000E+01  2.5074358E-03
  8.2500000E+01  2.5062674E-03
  8.5000000E+01  2.5005331E-03
  8.7500000E+01  2.5027504E-03
  9.0000000E+01  2.5231553E-03
  9.2500000E+01  2.5698603E-03
  9.5000000E+01  2.6488699E-03
  9.7500000E+01  2.7640887E-03
  1.0000000E+02  2.9175586E-03
  1.0500000E+02  3.3383704E-03
  1.1000000E+02  3.8983789E-03
  1.1500000E+02  4.5755449E-03
  1.2000000E+02  5.3496306E-03
  1.2500000E+02  6.2063936E-03
  1.3000000E+02  7.1358410E-03
  1.3500000E+02  8.1282274E-03
  1.4000000E+02  9.1713212E-03
  1.4500000E+02  1.0247910E-02
  1.5000000E+02  1.1337650E-02
  1.6000000E+02  1.3466983E-02
  1.7000000E+02  1.5407567E-02
  1.8000000E+02  1.7083635E-02
  1.9000000E+02  1.8490295E-02
  2.0000000E+02  1.9653199E-02
  2.1000000E+02  2.0593428E-02
  2.2000000E+02  2.1318353E-02
  2.3000000E+02  2.1831469E-02
  2.4000000E+02  2.2143497E-02
  2.5000000E+02  2.2273988E-02
  2.6000000E+02  2.2255033E-02
  2.7000000E+02  2.2117177E-02
  2.8000000E+02  2.1887822E-02
  2.9000000E+02  2.1589434E-02
  3.0000000E+02  2.1235089E-02
  3.1000000E+02  2.0833050E-02
  3.2000000E+02  2.0390869E-02
  3.4000000E+02  1.9412814E-02
  3.6000000E+02  1.8354656E-02
  3.8000000E+02  1.7275849E-02
  4.0000000E+02  1.6214107E-02
  4.2000000E+02  1.5187768E-02
  4.4000000E+02  1.4203867E-02
  4.6000000E+02  1.3263722E-02
  4.8000000E+02  1.2371853E-02
  5.0000000E+02  1.1534243E-02
  5.2500000E+02  1.0566192E-02
  5.5000000E+02  9.6824023E-03
  5.7500000E+02  8.8771782E-03
  6.0000000E+02  8.1434900E-03
  6.5000000E+02  6.8663309E-03
  6.7500000E+02  6.3144081E-03
  7.0000000E+02  5.8143651E-03
  7.2500000E+02  5.3605113E-03
  7.5000000E+02  4.9476091E-03
  8.0000000E+02  4.2283887E-03
  8.5000000E+02  3.6310564E-03
  9.0000000E+02  3.1334303E-03
  9.5000000E+02  2.7160849E-03
  1.0000000E+03  2.3643316E-03
  1.0500000E+03  2.0668609E-03
  1.1000000E+03  1.8141871E-03
  1.1500000E+03  1.5983887E-03
  1.2000000E+03  1.4131841E-03
  1.2500000E+03  1.2536569E-03
  1.3000000E+03  1.1157832E-03
  1.3500000E+03  9.9618051E-04
  1.4000000E+03  8.9200230E-04
  1.4500000E+03  8.0090902E-04
  1.5000000E+03  7.2098564E-04
  1.6000000E+03  5.8858778E-04
  1.7000000E+03  4.8492308E-04
  1.8000000E+03  4.0287223E-04
  1.9000000E+03  3.3727411E-04
  2.0000000E+03  2.8434175E-04
  2.1000000E+03  2.4126623E-04
  2.2000000E+03  2.0594050E-04
  2.3000000E+03  1.7676284E-04
  2.4000000E+03  1.5250214E-04
  2.5000000E+03  1.3220398E-04
  2.6000000E+03  1.1512227E-04
  2.7000000E+03  1.0066881E-04
  2.8000000E+03  8.8376648E-05
  2.9000000E+03  7.7872457E-05
  3.0000000E+03  6.8855673E-05
  3.1000000E+03  6.1082813E-05
  3.2000000E+03  5.4355452E-05
  3.3000000E+03  4.8510955E-05
  3.4000000E+03  4.3415304E-05
  3.5000000E+03  3.8957497E-05
  3.6000000E+03  3.5045152E-05
  3.8000000E+03  2.8560299E-05
  4.0000000E+03  2.3478622E-05
  4.2000000E+03  1.9455084E-05
  4.4000000E+03  1.6239083E-05
  4.6000000E+03  1.3646122E-05
  4.8000000E+03  1.1538700E-05
  5.0000000E+03  9.8131676E-06
  5.2500000E+03  8.0748182E-06
  5.5000000E+03  6.6957006E-06
  5.7500000E+03  5.5915616E-06
  5.8750000E+03  5.1224715E-06
  6.0000000E+03  4.7001113E-06
  6.2500000E+03  3.9747671E-06
  6.5000000E+03  3.3803096E-06
  6.7500000E+03  2.8898418E-06
  7.0000000E+03  2.4826366E-06
  7.2500000E+03  2.1425761E-06
  7.5000000E+03  1.8570249E-06
  7.7500000E+03  1.6160087E-06
  8.0000000E+03  1.4115963E-06
  8.2500000E+03  1.2374380E-06
  8.5000000E+03  1.0884180E-06
  8.7500000E+03  9.6039073E-07
  9.0000000E+03  8.4997686E-07
  9.2500000E+03  7.5440701E-07
  9.5000000E+03  6.7140036E-07
  9.7500000E+03  5.9906942E-07
  1.0000000E+04  5.3584513E-07
  1.0250000E+04  4.8041772E-07
  1.0500000E+04  4.3168884E-07
  1.1000000E+04  3.5077095E-07
  1.1500000E+04  2.8727100E-07
  1.2000000E+04  2.3697906E-07
  1.2500000E+04  1.9680849E-07
  1.3000000E+04  1.6447026E-07
  1.3500000E+04  1.3824780E-07
  1.4000000E+04  1.1684020E-07
  1.4500000E+04  9.9252778E-08
  1.5000000E+04  8.4718259E-08
  1.5500000E+04  7.2639814E-08
  1.6000000E+04  6.2549754E-08
  1.6500000E+04  5.4079035E-08
  1.7000000E+04  4.6934487E-08
  1.7500000E+04  4.0881762E-08
  1.8000000E+04  3.5732389E-08
  1.8500000E+04  3.1333966E-08
  1.9000000E+04  2.7562647E-08
  1.9500000E+04  2.4317280E-08
  2.0000000E+04  2.1514813E-08
  2.0500000E+04  1.9086740E-08
  2.1000000E+04  1.6976355E-08
  2.2000000E+04  1.3527906E-08
  2.3000000E+04  1.0877588E-08
  2.4000000E+04  8.8191153E-09
  2.5000000E+04  7.2047828E-09
  2.6000000E+04  5.9273790E-09
  2.7000000E+04  4.9081734E-09
  2.8000000E+04  4.0887225E-09
  2.9000000E+04  3.4251756E-09
  3.0000000E+04  2.8843060E-09
  3.1000000E+04  2.4407060E-09
  3.2000000E+04  2.0747882E-09
  3.3000000E+04  1.7713291E-09
  3.4000000E+04  1.5183971E-09
  3.5000000E+04  1.3065768E-09
  3.6000000E+04  1.1283971E-09
  3.7000000E+04  9.7788760E-10
  3.8000000E+04  8.5024497E-10
  3.9000000E+04  7.4158472E-10
  4.0000000E+04  6.4875192E-10
  4.1000000E+04  5.6917110E-10
  4.2000000E+04  5.0072804E-10
  4.3000000E+04  4.4167986E-10
  4.4000000E+04  3.9058408E-10
  4.5000000E+04  3.4624228E-10
  4.6000000E+04  3.0765515E-10
  4.7000000E+04  2.7398633E-10
  4.8000000E+04  2.4453355E-10
  5.0000000E+04  1.9600056E-10
  5.1250000E+04  1.7137250E-10
  5.2500000E+04  1.5027539E-10
  5.3750000E+04  1.3214252E-10
  5.5000000E+04  1.1650749E-10
  5.6250000E+04  1.0298445E-10
  5.7500000E+04  9.1253139E-11
  5.8750000E+04  8.1047022E-11
  6.0000000E+04  7.2143481E-11
  6.2500000E+04  5.7527163E-11
  6.5000000E+04  4.6236188E-11
  6.6250000E+04  4.1566254E-11
  6.7500000E+04  3.7433648E-11
  7.0000000E+04  3.0512728E-11
  7.2500000E+04  2.5028614E-11
  7.5000000E+04  2.0651502E-11
  7.7500000E+04  1.7134249E-11
  8.0000000E+04  1.4290106E-11
  8.2500000E+04  1.1976781E-11
  8.5000000E+04  1.0084787E-11
  8.7500000E+04  8.5292705E-12
  9.0000000E+04  7.2440581E-12
  9.2500000E+04  6.1771979E-12
  9.5000000E+04  5.2876319E-12
  9.7500000E+04  4.5427296E-12
  1.0000000E+05  3.9164110E-12
  1.0250000E+05  3.3877263E-12
  1.0500000E+05  2.9397765E-12
  1.0750000E+05  2.5588657E-12
  1.1000000E+05  2.2338435E-12
  1.1250000E+05  1.9555880E-12
  1.1500000E+05  1.7166083E-12
  1.1750000E+05  1.5107314E-12
  1.2000000E+05  1.3328498E-12
  1.2250000E+05  1.1787222E-12
  1.2500000E+05  1.0448132E-12
  1.2750000E+05  9.2816558E-13
  1.3000000E+05  8.2629801E-13
  1.3250000E+05  7.3712152E-13
  1.3500000E+05  6.5887209E-13
  1.4000000E+05  5.2940260E-13
  1.4500000E+05  4.2841942E-13
  1.5000000E+05  3.4901892E-13
  1.5500000E+05  2.8611681E-13
  1.6000000E+05  2.3593147E-13
  1.6500000E+05  1.9562463E-13
  1.7000000E+05  1.6304854E-13
  1.7500000E+05  1.3656473E-13
  1.8000000E+05  1.1491391E-13
  1.8500000E+05  9.7121015E-14
  1.9000000E+05  8.2425720E-14
  1.9500000E+05  7.0231352E-14
  2.0000000E+05  6.0066983E-14
  2.0500000E+05  5.1558718E-14
  2.1000000E+05  4.4407882E-14
  2.1500000E+05  3.8374650E-14
  2.2000000E+05  3.3265517E-14
  2.2500000E+05  2.8923648E-14
  2.3000000E+05  2.5221330E-14
  2.3500000E+05  2.2054103E-14
  2.4000000E+05  1.9336175E-14
  2.4500000E+05  1.6996808E-14
  2.5000000E+05  1.4977453E-14
  2.5500000E+05  1.3229474E-14
  2.6000000E+05  1.1712340E-14
  2.6500000E+05  1.0392154E-14
  2.7000000E+05  9.2404836E-15
  2.8000000E+05  7.3506782E-15
  2.9000000E+05  5.8924763E-15
  3.0000000E+05  4.7575499E-15
  3.1000000E+05  3.8670782E-15
  3.2000000E+05  3.1631030E-15
  3.3000000E+05  2.6025956E-15
  3.4000000E+05  2.1533284E-15
  3.5000000E+05  1.7909552E-15
  3.6000000E+05  1.4969353E-15
  3.7000000E+05  1.2570391E-15
  3.8000000E+05  1.0602662E-15
  3.9000000E+05  8.9805440E-16
  4.0000000E+05  7.6369525E-16
  4.1000000E+05  6.5190100E-16
  4.2000000E+05  5.5848045E-16
  4.3000000E+05  4.8009301E-16
  4.4000000E+05  4.1406214E-16
  4.5000000E+05  3.5823317E-16
  4.6000000E+05  3.1086235E-16
  4.7000000E+05  2.7053165E-16
  4.8000000E+05  2.3608295E-16
  5.0000000E+05  1.8119962E-16
  5.1250000E+05  1.5435208E-16
  5.2500000E+05  1.3195959E-16
  5.3750000E+05  1.1320560E-16
  5.5000000E+05  9.7437000E-17
  5.6250000E+05  8.4128832E-17
  5.7500000E+05  7.2857014E-17
  5.8750000E+05  6.3277295E-17
  6.0000000E+05  5.5108988E-17
  6.1250000E+05  4.8122277E-17
  6.2500000E+05  4.2128271E-17
  6.3750000E+05  3.6971128E-17
  6.5000000E+05  3.2521736E-17
  6.6250000E+05  2.8672744E-17
  6.7500000E+05  2.5334590E-17
  6.8750000E+05  2.2432315E-17
  7.0000000E+05  1.9902886E-17
  7.1250000E+05  1.7693122E-17
  7.2500000E+05  1.5758175E-17
  7.5000000E+05  1.2566764E-17
  7.7500000E+05  1.0088760E-17
  8.0000000E+05  8.1505565E-18
  8.2500000E+05  6.6250820E-18
  8.5000000E+05  5.4172002E-18
  
  
#  77  16  N7  EION =  6.400000000E+01 eV   301
#  S(0) = 1.428543E+01
  3.2000000E-01  0.0000000E+00
  3.2000000E+01  0.0000000E+00
  3.2000000E+01  5.8775955E-03
  6.4000000E+01  5.8775955E-03
  6.4000000E+01  2.3643960E-03
  6.4002721E+01  2.3643960E-03
  6.4140187E+01  2.4104233E-03
  6.4277653E+01  2.4545146E-03
  6.4415119E+01  2.4967761E-03
  6.4552585E+01  2.5373058E-03
  6.4827517E+01  2.6135285E-03
  6.5102449E+01  2.6838380E-03
  6.5652313E+01  2.8089182E-03
  6.6202177E+01  2.9162813E-03
  6.7301905E+01  3.0887704E-03
  6.8401633E+01  3.2178501E-03
  7.0601088E+01  3.3854958E-03
  7.2800544E+01  3.4724078E-03
  7.5000000E+01  3.5086781E-03
  7.7500000E+01  3.5140480E-03
  8.0000000E+01  3.5029690E-03
  8.2500000E+01  3.4940029E-03
  8.5000000E+01  3.5026784E-03
  8.7500000E+01  3.5418513E-03
  9.0000000E+01  3.6217225E-03
  9.2500000E+01  3.7497263E-03
  9.5000000E+01  3.9304006E-03
  1.0000000E+02  4.4551536E-03
  1.0500000E+02  5.1854056E-03
  1.1000000E+02  6.0907527E-03
  1.1500000E+02  7.1388516E-03
  1.2000000E+02  8.3052127E-03
  1.2500000E+02  9.5731824E-03
  1.3000000E+02  1.0929372E-02
  1.3500000E+02  1.2357951E-02
  1.4000000E+02  1.3837368E-02
  1.4500000E+02  1.5340661E-02
  1.5000000E+02  1.6836815E-02
  1.6000000E+02  1.9689549E-02
  1.7000000E+02  2.2214714E-02
  1.8000000E+02  2.4347529E-02
  1.9000000E+02  2.6107474E-02
  2.0000000E+02  2.7534721E-02
  2.1000000E+02  2.8658271E-02
  2.2000000E+02  2.9486037E-02
  2.3000000E+02  3.0028303E-02
  2.4000000E+02  3.0304214E-02
  2.5000000E+02  3.0348257E-02
  2.6000000E+02  3.0205871E-02
  2.7000000E+02  2.9918003E-02
  2.8000000E+02  2.9520586E-02
  2.9000000E+02  2.9041066E-02
  3.0000000E+02  2.8493870E-02
  3.1000000E+02  2.7889820E-02
  3.2000000E+02  2.7238726E-02
  3.4000000E+02  2.5829867E-02
  3.6000000E+02  2.4339916E-02
  3.8000000E+02  2.2844686E-02
  4.0000000E+02  2.1387786E-02
  4.2000000E+02  1.9989820E-02
  4.4000000E+02  1.8656718E-02
  4.6000000E+02  1.7389034E-02
  4.8000000E+02  1.6192635E-02
  5.0000000E+02  1.5073873E-02
  5.2500000E+02  1.3785579E-02
  5.5000000E+02  1.2613325E-02
  5.7500000E+02  1.1548246E-02
  6.0000000E+02  1.0580079E-02
  6.5000000E+02  8.9004332E-03
  6.7500000E+02  8.1769638E-03
  7.0000000E+02  7.5225285E-03
  7.2500000E+02  6.9292808E-03
  7.5000000E+02  6.3902050E-03
  8.0000000E+02  5.4529945E-03
  8.5000000E+02  4.6764234E-03
  9.0000000E+02  4.0305950E-03
  9.5000000E+02  3.4897952E-03
  1.0000000E+03  3.0346921E-03
  1.0500000E+03  2.6503441E-03
  1.1000000E+03  2.3242450E-03
  1.1500000E+03  2.0460277E-03
  1.2000000E+03  1.8074998E-03
  1.2500000E+03  1.6022459E-03
  1.3000000E+03  1.4250129E-03
  1.3500000E+03  1.2713903E-03
  1.4000000E+03  1.1376804E-03
  1.4500000E+03  1.0208493E-03
  1.5000000E+03  9.1841747E-04
  1.6000000E+03  7.4890178E-04
  1.7000000E+03  6.1634041E-04
  1.8000000E+03  5.1153741E-04
  1.9000000E+03  4.2783797E-04
  2.0000000E+03  3.6036648E-04
  2.1000000E+03  3.0551103E-04
  2.2000000E+03  2.6056504E-04
  2.3000000E+03  2.2347304E-04
  2.4000000E+03  1.9265670E-04
  2.5000000E+03  1.6689362E-04
  2.6000000E+03  1.4522903E-04
  2.7000000E+03  1.2691089E-04
  2.8000000E+03  1.1134263E-04
  2.9000000E+03  9.8047679E-05
  3.0000000E+03  8.6642593E-05
  3.1000000E+03  7.6816983E-05
  3.2000000E+03  6.8318061E-05
  3.3000000E+03  6.0938771E-05
  3.4000000E+03  5.4508596E-05
  3.5000000E+03  4.8886384E-05
  3.6000000E+03  4.3954733E-05
  3.8000000E+03  3.5786489E-05
  4.0000000E+03  2.9391947E-05
  4.2000000E+03  2.4333643E-05
  4.4000000E+03  2.0294157E-05
  4.6000000E+03  1.7040020E-05
  4.8000000E+03  1.4397384E-05
  5.0000000E+03  1.2235318E-05
  5.2500000E+03  1.0059014E-05
  5.5000000E+03  8.3339933E-06
  5.7500000E+03  6.9541030E-06
  5.8750000E+03  6.3682300E-06
  6.0000000E+03  5.8409317E-06
  6.2500000E+03  4.9358909E-06
  6.5000000E+03  4.1947207E-06
  6.7500000E+03  3.5836469E-06
  7.0000000E+03  3.0766625E-06
  7.2500000E+03  2.6535586E-06
  7.5000000E+03  2.2985038E-06
  7.7500000E+03  1.9990097E-06
  8.0000000E+03  1.7451530E-06
  8.2500000E+03  1.5289934E-06
  8.5000000E+03  1.3441383E-06
  8.7500000E+03  1.1854101E-06
  9.0000000E+03  1.0485910E-06
  9.2500000E+03  9.3022628E-07
  9.5000000E+03  8.2747219E-07
  1.0000000E+04  6.5978576E-07
  1.0500000E+04  5.3105910E-07
  1.1000000E+04  4.3114027E-07
  1.1500000E+04  3.5279521E-07
  1.2000000E+04  2.9079613E-07
  1.2500000E+04  2.4131321E-07
  1.3000000E+04  2.0150853E-07
  1.3500000E+04  1.6925546E-07
  1.4000000E+04  1.4294344E-07
  1.4500000E+04  1.2134195E-07
  1.5000000E+04  1.0350237E-07
  1.5500000E+04  8.8687301E-08
  1.6000000E+04  7.6319247E-08
  1.6500000E+04  6.5942806E-08
  1.7000000E+04  5.7196414E-08
  1.7500000E+04  4.9791210E-08
  1.8000000E+04  4.3495014E-08
  1.8500000E+04  3.8120188E-08
  1.9000000E+04  3.3514335E-08
  1.9500000E+04  2.9553053E-08
  2.0000000E+04  2.6134251E-08
  2.0500000E+04  2.3173765E-08
  2.1000000E+04  2.0601964E-08
  2.2000000E+04  1.6402632E-08
  2.3000000E+04  1.3178297E-08
  2.4000000E+04  1.0676222E-08
  2.5000000E+04  8.7156386E-09
  2.6000000E+04  7.1654536E-09
  2.7000000E+04  5.9294942E-09
  2.8000000E+04  4.9364395E-09
  2.9000000E+04  4.1328209E-09
  3.0000000E+04  3.4781589E-09
  3.1000000E+04  2.9415262E-09
  3.2000000E+04  2.4990984E-09
  3.3000000E+04  2.1323719E-09
  3.4000000E+04  1.8268537E-09
  3.5000000E+04  1.5711141E-09
  3.6000000E+04  1.3560894E-09
  3.7000000E+04  1.1745401E-09
  3.8000000E+04  1.0206442E-09
  3.9000000E+04  8.8969499E-10
  4.0000000E+04  7.7787185E-10
  4.1000000E+04  6.8205715E-10
  4.2000000E+04  5.9969214E-10
  4.3000000E+04  5.2866794E-10
  4.4000000E+04  4.6723961E-10
  4.5000000E+04  4.1395803E-10
  4.6000000E+04  3.6761516E-10
  4.7000000E+04  3.2720019E-10
  4.8000000E+04  2.9186454E-10
  5.0000000E+04  2.3368261E-10
  5.1250000E+04  2.0418373E-10
  5.2500000E+04  1.7893049E-10
  5.3750000E+04  1.5723935E-10
  5.5000000E+04  1.3854803E-10
  5.6250000E+04  1.2239153E-10
  5.7500000E+04  1.0838398E-10
  5.8750000E+04  9.6204543E-11
  6.0000000E+04  8.5585421E-11
  6.2500000E+04  6.8166381E-11
  6.5000000E+04  5.4723690E-11
  6.6250000E+04  4.9167727E-11
  6.7500000E+04  4.4253196E-11
  7.0000000E+04  3.6027909E-11
  7.2500000E+04  2.9515550E-11
  7.5000000E+04  2.4321895E-11
  7.7500000E+04  2.0151821E-11
  8.0000000E+04  1.6782557E-11
  8.2500000E+04  1.4044509E-11
  8.5000000E+04  1.1807231E-11
  8.7500000E+04  9.9696527E-12
  9.0000000E+04  8.4529914E-12
  9.2500000E+04  7.1954204E-12
  9.5000000E+04  6.1480852E-12
  9.7500000E+04  5.2721680E-12
  1.0000000E+05  4.5366545E-12
  1.0250000E+05  3.9166413E-12
  1.0500000E+05  3.3920498E-12
  1.0750000E+05  2.9466159E-12
  1.1000000E+05  2.5671056E-12
  1.1250000E+05  2.2426980E-12
  1.1500000E+05  1.9645132E-12
  1.1750000E+05  1.7252398E-12
  1.2000000E+05  1.5188344E-12
  1.2250000E+05  1.3402831E-12
  1.2500000E+05  1.1854108E-12
  1.2750000E+05  1.0507290E-12
  1.3000000E+05  9.3331325E-13
  1.3250000E+05  8.3070377E-13
  1.3500000E+05  7.4082559E-13
  1.4000000E+05  5.9250567E-13
  1.4500000E+05  4.7724128E-13
  1.5000000E+05  3.8694939E-13
  1.5500000E+05  3.1569050E-13
  1.6000000E+05  2.5905581E-13
  1.6500000E+05  2.1374371E-13
  1.7000000E+05  1.7726345E-13
  1.7500000E+05  1.4772062E-13
  1.8000000E+05  1.2366284E-13
  1.8500000E+05  1.0396879E-13
  1.9000000E+05  8.7766936E-14
  1.9500000E+05  7.4375521E-14
  2.0000000E+05  6.3258075E-14
  2.0500000E+05  5.3989905E-14
  2.1000000E+05  4.6232688E-14
  2.1500000E+05  3.9715499E-14
  2.2000000E+05  3.4220328E-14
  2.2500000E+05  2.9570997E-14
  2.3000000E+05  2.5624420E-14
  2.3500000E+05  2.2263844E-14
  2.4000000E+05  1.9393623E-14
  2.4500000E+05  1.6935102E-14
  2.5000000E+05  1.4823386E-14
  2.5500000E+05  1.3004736E-14
  2.6000000E+05  1.1434464E-14
  2.6500000E+05  1.0075295E-14
  2.7000000E+05  8.8960351E-15
  2.7500000E+05  7.8705050E-15
  2.8000000E+05  6.9766666E-15
  2.8500000E+05  6.1959177E-15
  2.9000000E+05  5.5125171E-15
  3.0000000E+05  4.3863353E-15
  3.1000000E+05  3.5133483E-15
  3.2000000E+05  2.8316427E-15
  3.3000000E+05  2.2955951E-15
  3.4000000E+05  1.8713159E-15
  3.5000000E+05  1.5334191E-15
  3.6000000E+05  1.2627249E-15
  3.7000000E+05  1.0446498E-15
  3.8000000E+05  8.6803414E-16
  3.9000000E+05  7.2427939E-16
  4.0000000E+05  6.0671965E-16
  4.1000000E+05  5.1015334E-16
  4.2000000E+05  4.3049509E-16
  4.3000000E+05  3.6451874E-16
  4.4000000E+05  3.0966330E-16
  4.5000000E+05  2.6388535E-16
  4.6000000E+05  2.2554731E-16
  4.7000000E+05  1.9333119E-16
  4.8000000E+05  1.6617156E-16
  5.0000000E+05  1.2372305E-16
  5.1250000E+05  1.0340911E-16
  5.2500000E+05  8.6746755E-17
  5.3750000E+05  7.3024279E-17
  5.5000000E+05  6.1679138E-17
  5.6250000E+05  5.2264242E-17
  5.7500000E+05  4.4422837E-17
  5.8750000E+05  3.7869271E-17
  6.0000000E+05  3.2373821E-17
  6.1250000E+05  2.7750958E-17
  6.2500000E+05  2.3850327E-17
  6.3750000E+05  2.0549629E-17
  6.5000000E+05  1.7748851E-17
  6.6250000E+05  1.5365910E-17
  6.7500000E+05  1.3333219E-17
  6.8750000E+05  1.1594949E-17
  7.0000000E+05  1.0104763E-17
  7.1250000E+05  8.8240768E-18
  7.2500000E+05  7.7208026E-18
  7.3750000E+05  6.7681805E-18
  7.5000000E+05  5.9438248E-18
  7.6250000E+05  5.2289532E-18
  7.7500000E+05  4.6077762E-18
  8.0000000E+05  3.5958940E-18
  8.2500000E+05  2.8250166E-18
  8.5000000E+05  2.2342771E-18
  
  
#  77  20  O4  EION =  9.600000000E+00 eV   309
#  S(0) = 6.851887E+00
  4.8000000E-02  0.0000000E+00
  4.8000000E+00  0.0000000E+00
  4.8000000E+00  9.5576130E-02
  9.6000000E+00  9.5576130E-02
  9.6000000E+00  4.3771215E-02
  9.6027211E+00  4.3771215E-02
  9.6626531E+00  4.3966711E-02
  9.7225851E+00  4.4173499E-02
  9.7825171E+00  4.4391273E-02
  9.8424490E+00  4.4619741E-02
  9.9623130E+00  4.5107633E-02
  1.0082177E+01  4.5635025E-02
  1.0321905E+01  4.6800396E-02
  1.0561633E+01  4.8101329E-02
  1.1041088E+01  5.1060611E-02
  1.1520544E+01  5.4428862E-02
  1.2000000E+01  5.8140912E-02
  1.2500000E+01  6.2323046E-02
  1.3000000E+01  6.6777202E-02
  1.3500000E+01  7.1465876E-02
  1.4000000E+01  7.6357603E-02
  1.4500000E+01  8.1424972E-02
  1.5000000E+01  8.6643032E-02
  1.6000000E+01  9.7436386E-02
  1.7000000E+01  1.0854471E-01
  1.8000000E+01  1.1975672E-01
  1.9000000E+01  1.3083038E-01
  2.0000000E+01  1.4149050E-01
  2.1000000E+01  1.5143572E-01
  2.2000000E+01  1.6035500E-01
  2.3000000E+01  1.6795437E-01
  2.4000000E+01  1.7398113E-01
  2.5000000E+01  1.7825165E-01
  2.6000000E+01  1.8067338E-01
  2.7000000E+01  1.8125016E-01
  2.8000000E+01  1.8007781E-01
  2.9000000E+01  1.7733427E-01
  3.0000000E+01  1.7324107E-01
  3.1000000E+01  1.6806346E-01
  3.2000000E+01  1.6205403E-01
  3.4000000E+01  1.4851433E-01
  3.5000000E+01  1.4138720E-01
  3.6000000E+01  1.3423657E-01
  3.7000000E+01  1.2717974E-01
  3.8000000E+01  1.2030256E-01
  3.9000000E+01  1.1366599E-01
  4.0000000E+01  1.0731070E-01
  4.1000000E+01  1.0126108E-01
  4.2000000E+01  9.5526973E-02
  4.4000000E+01  8.5004498E-02
  4.6000000E+01  7.5690449E-02
  4.8000000E+01  6.7475277E-02
  5.0000000E+01  6.0238413E-02
  5.2500000E+01  5.2382234E-02
  5.5000000E+01  4.5652336E-02
  5.7500000E+01  3.9867723E-02
  6.0000000E+01  3.4879516E-02
  6.2500000E+01  3.0566028E-02
  6.5000000E+01  2.6826888E-02
  6.6250000E+01  2.5146319E-02
  6.7500000E+01  2.3579629E-02
  7.0000000E+01  2.0755621E-02
  7.2500000E+01  1.8296395E-02
  7.5000000E+01  1.6152819E-02
  7.7500000E+01  1.4282670E-02
  8.0000000E+01  1.2649314E-02
  8.2500000E+01  1.1221295E-02
  8.5000000E+01  9.9713952E-03
  8.7500000E+01  8.8759981E-03
  9.0000000E+01  7.9146248E-03
  9.2500000E+01  7.0695632E-03
  9.5000000E+01  6.3255501E-03
  9.7500000E+01  5.6694251E-03
  1.0000000E+02  5.0897823E-03
  1.0250000E+02  4.5767819E-03
  1.0500000E+02  4.1219590E-03
  1.0750000E+02  3.7180198E-03
  1.1000000E+02  3.3586848E-03
  1.1250000E+02  3.0385294E-03
  1.1500000E+02  2.7528422E-03
  1.1750000E+02  2.4975251E-03
  1.2000000E+02  2.2690228E-03
  1.2250000E+02  2.0643165E-03
  1.2500000E+02  1.8807666E-03
  1.2750000E+02  1.7160278E-03
  1.3000000E+02  1.5680193E-03
  1.3250000E+02  1.4349014E-03
  1.3500000E+02  1.3151207E-03
  1.4000000E+02  1.1103313E-03
  1.4250000E+02  1.0229897E-03
  1.4500000E+02  9.4430877E-04
  1.4750000E+02  8.7338778E-04
  1.5000000E+02  8.0947008E-04
  1.5500000E+02  7.0006558E-04
  1.6000000E+02  6.1143342E-04
  1.6500000E+02  5.3969344E-04
  1.6750000E+02  5.0915526E-04
  1.7000000E+02  4.8172418E-04
  1.7500000E+02  4.3504148E-04
  1.8000000E+02  3.9765279E-04
  1.8500000E+02  3.6795477E-04
  1.9000000E+02  3.4450503E-04
  1.9500000E+02  3.2612598E-04
  2.0000000E+02  3.1193707E-04
  2.0500000E+02  3.0127044E-04
  2.1000000E+02  2.9349958E-04
  2.1500000E+02  2.8804808E-04
  2.2000000E+02  2.8446794E-04
  2.3000000E+02  2.8157624E-04
  2.4000000E+02  2.8267350E-04
  2.4500000E+02  2.8421203E-04
  2.5000000E+02  2.8619256E-04
  2.5500000E+02  2.8847590E-04
  2.6000000E+02  2.9096557E-04
  2.7000000E+02  2.9631280E-04
  2.8000000E+02  3.0178468E-04
  2.9000000E+02  3.0702013E-04
  3.0000000E+02  3.1185077E-04
  3.1000000E+02  3.1618982E-04
  3.2000000E+02  3.1996673E-04
  3.4000000E+02  3.2573226E-04
  3.6000000E+02  3.2912980E-04
  3.8000000E+02  3.3032653E-04
  4.0000000E+02  3.2962063E-04
  4.2000000E+02  3.2733100E-04
  4.4000000E+02  3.2379394E-04
  4.6000000E+02  3.1928557E-04
  4.8000000E+02  3.1399005E-04
  5.0000000E+02  3.0805431E-04
  5.2500000E+02  2.9994667E-04
  5.5000000E+02  2.9131390E-04
  5.7500000E+02  2.8236660E-04
  6.0000000E+02  2.7328555E-04
  6.5000000E+02  2.5524077E-04
  6.7500000E+02  2.4641286E-04
  7.0000000E+02  2.3776045E-04
  7.2500000E+02  2.2931683E-04
  7.5000000E+02  2.2112171E-04
  8.0000000E+02  2.0557744E-04
  8.5000000E+02  1.9116879E-04
  9.0000000E+02  1.7781454E-04
  9.5000000E+02  1.6547542E-04
  1.0000000E+03  1.5412213E-04
  1.0500000E+03  1.4368990E-04
  1.1000000E+03  1.3409747E-04
  1.1500000E+03  1.2527361E-04
  1.2000000E+03  1.1716105E-04
  1.2500000E+03  1.0970403E-04
  1.3000000E+03  1.0284160E-04
  1.3500000E+03  9.6512610E-05
  1.4000000E+03  9.0664031E-05
  1.4500000E+03  8.5253050E-05
  1.5000000E+03  8.0243905E-05
  1.6000000E+03  7.1301281E-05
  1.7000000E+03  6.3597793E-05
  1.8000000E+03  5.6932518E-05
  1.9000000E+03  5.1137477E-05
  2.0000000E+03  4.6075025E-05
  2.1000000E+03  4.1635425E-05
  2.2000000E+03  3.7729020E-05
  2.3000000E+03  3.4280558E-05
  2.4000000E+03  3.1226667E-05
  2.5000000E+03  2.8513854E-05
  2.6000000E+03  2.6096317E-05
  2.7000000E+03  2.3935080E-05
  2.8000000E+03  2.1997282E-05
  2.9000000E+03  2.0255514E-05
  3.0000000E+03  1.8686478E-05
  3.1000000E+03  1.7269997E-05
  3.2000000E+03  1.5988367E-05
  3.4000000E+03  1.3769471E-05
  3.6000000E+03  1.1928802E-05
  3.8000000E+03  1.0390831E-05
  4.0000000E+03  9.0973944E-06
  4.2000000E+03  8.0024983E-06
  4.4000000E+03  7.0698775E-06
  4.6000000E+03  6.2710738E-06
  4.8000000E+03  5.5835283E-06
  5.0000000E+03  4.9890089E-06
  5.2500000E+03  4.3542141E-06
  5.5000000E+03  3.8183424E-06
  5.7500000E+03  3.3632109E-06
  5.8750000E+03  3.1613305E-06
  6.0000000E+03  2.9745153E-06
  6.2500000E+03  2.6408513E-06
  6.5000000E+03  2.3530459E-06
  6.7500000E+03  2.1036724E-06
  7.0000000E+03  1.8866813E-06
  7.2500000E+03  1.6971113E-06
  7.5000000E+03  1.5308707E-06
  7.7500000E+03  1.3845696E-06
  8.0000000E+03  1.2553847E-06
  8.2500000E+03  1.1409533E-06
  8.5000000E+03  1.0392873E-06
  8.7500000E+03  9.4870634E-07
  9.0000000E+03  8.6778390E-07
  9.2500000E+03  7.9530430E-07
  9.5000000E+03  7.3022775E-07
  9.7500000E+03  6.7166169E-07
  1.0000000E+04  6.1883713E-07
  1.0250000E+04  5.7108930E-07
  1.0500000E+04  5.2784201E-07
  1.1000000E+04  4.5290957E-07
  1.1500000E+04  3.9074837E-07
  1.2000000E+04  3.3883054E-07
  1.2500000E+04  2.9519509E-07
  1.3000000E+04  2.5830675E-07
  1.3500000E+04  2.2695302E-07
  1.4000000E+04  2.0016859E-07
  1.4500000E+04  1.7717938E-07
  1.5000000E+04  1.5736021E-07
  1.5500000E+04  1.4020280E-07
  1.6000000E+04  1.2529146E-07
  1.6500000E+04  1.1228428E-07
  1.7000000E+04  1.0089848E-07
  1.7500000E+04  9.0898970E-08
  1.8000000E+04  8.2089404E-08
  1.8500000E+04  7.4305056E-08
  1.9000000E+04  6.7407110E-08
  1.9500000E+04  6.1278115E-08
  2.0000000E+04  5.5818309E-08
  2.0500000E+04  5.0942641E-08
  2.1000000E+04  4.6578356E-08
  2.1500000E+04  4.2663008E-08
  2.2000000E+04  3.9142827E-08
  2.2500000E+04  3.5971371E-08
  2.3000000E+04  3.3108406E-08
  2.3500000E+04  3.0518986E-08
  2.4000000E+04  2.8172670E-08
  2.4500000E+04  2.6042875E-08
  2.5000000E+04  2.4106324E-08
  2.6000000E+04  2.0733690E-08
  2.7000000E+04  1.7918915E-08
  2.8000000E+04  1.5556024E-08
  2.9000000E+04  1.3561640E-08
  3.0000000E+04  1.1869681E-08
  3.1000000E+04  1.0427401E-08
  3.2000000E+04  9.1924171E-09
  3.3000000E+04  8.1304490E-09
  3.4000000E+04  7.2136041E-09
  3.5000000E+04  6.4190572E-09
  3.6000000E+04  5.7280316E-09
  3.7000000E+04  5.1250015E-09
  3.8000000E+04  4.5970664E-09
  3.9000000E+04  4.1334591E-09
  4.0000000E+04  3.7251562E-09
  4.1000000E+04  3.3645639E-09
  4.2000000E+04  3.0452640E-09
  4.3000000E+04  2.7618124E-09
  4.4000000E+04  2.5095748E-09
  4.5000000E+04  2.2845937E-09
  4.6000000E+04  2.0834783E-09
  4.7000000E+04  1.9033134E-09
  4.8000000E+04  1.7415858E-09
  5.0000000E+04  1.4650388E-09
  5.1250000E+04  1.3189325E-09
  5.2500000E+04  1.1900080E-09
  5.3750000E+04  1.0759461E-09
  5.5000000E+04  9.7477980E-10
  5.7500000E+04  8.0468174E-10
  5.8750000E+04  7.3309573E-10
  6.0000000E+04  6.6902474E-10
  6.1250000E+04  6.1156219E-10
  6.2500000E+04  5.5992465E-10
  6.3750000E+04  5.1343322E-10
  6.5000000E+04  4.7149822E-10
  6.6250000E+04  4.3360611E-10
  6.7500000E+04  3.9930865E-10
  6.8750000E+04  3.6821361E-10
  7.0000000E+04  3.3997707E-10
  7.2500000E+04  2.9090656E-10
  7.5000000E+04  2.5008379E-10
  7.7500000E+04  2.1593512E-10
  8.0000000E+04  1.8722145E-10
  8.2500000E+04  1.6296017E-10
  8.5000000E+04  1.4236667E-10
  8.7500000E+04  1.2481049E-10
  9.0000000E+04  1.0978217E-10
  9.2500000E+04  9.6867631E-11
  9.5000000E+04  8.5728499E-11
  9.7500000E+04  7.6086879E-11
  1.0000000E+05  6.7713458E-11
  1.0250000E+05  6.0418159E-11
  1.0500000E+05  5.4042751E-11
  1.0750000E+05  4.8454971E-11
  1.1000000E+05  4.3543825E-11
  1.1250000E+05  3.9215817E-11
  1.1500000E+05  3.5391908E-11
  1.1750000E+05  3.2005054E-11
  1.2000000E+05  2.8998202E-11
  1.2250000E+05  2.6322642E-11
  1.2500000E+05  2.3936653E-11
  1.2750000E+05  2.1804393E-11
  1.3000000E+05  1.9895000E-11
  1.3250000E+05  1.8181822E-11
  1.3500000E+05  1.6641786E-11
  1.3750000E+05  1.5254868E-11
  1.4000000E+05  1.4003655E-11
  1.4250000E+05  1.2872967E-11
  1.4500000E+05  1.1849530E-11
  1.5000000E+05  1.0079288E-11
  1.5500000E+05  8.6157221E-12
  1.6000000E+05  7.3987017E-12
  1.6500000E+05  6.3810680E-12
  1.7000000E+05  5.5257174E-12
  1.7500000E+05  4.8032790E-12
  1.8000000E+05  4.1905642E-12
  1.8500000E+05  3.6689750E-12
  1.9000000E+05  3.2233520E-12
  
  
#  77  21  O5  EION =  9.600000000E+00 eV   308
#  S(0) = 5.107395E+00
  2.0234378E-02  0.0000000E+00
  2.0234378E+00  0.0000000E+00
  2.0234378E+00  3.9787959E-02
  9.6000000E+00  3.9787959E-02
  9.6027211E+00  3.9787959E-02
  9.6725851E+00  4.0051916E-02
  9.7424490E+00  4.0327416E-02
  9.8123130E+00  4.0614002E-02
  9.8821769E+00  4.0911235E-02
  1.0021905E+01  4.1536001E-02
  1.0161633E+01  4.2198609E-02
  1.0441088E+01  4.3626290E-02
  1.0720544E+01  4.5174520E-02
  1.1000000E+01  4.6826833E-02
  1.1500000E+01  5.0000820E-02
  1.2000000E+01  5.3402693E-02
  1.2500000E+01  5.6986000E-02
  1.3000000E+01  6.0715431E-02
  1.3500000E+01  6.4563425E-02
  1.4000000E+01  6.8507533E-02
  1.4500000E+01  7.2528569E-02
  1.5000000E+01  7.6609239E-02
  1.6000000E+01  8.4883628E-02
  1.7000000E+01  9.3195295E-02
  1.8000000E+01  1.0139373E-01
  1.9000000E+01  1.0930563E-01
  2.0000000E+01  1.1673513E-01
  2.1000000E+01  1.2347103E-01
  2.2000000E+01  1.2930046E-01
  2.3000000E+01  1.3402950E-01
  2.4000000E+01  1.3750019E-01
  2.5000000E+01  1.3960964E-01
  2.6000000E+01  1.4032371E-01
  2.7000000E+01  1.3967806E-01
  2.8000000E+01  1.3777245E-01
  2.9000000E+01  1.3476162E-01
  3.0000000E+01  1.3082610E-01
  3.1000000E+01  1.2617220E-01
  3.2000000E+01  1.2099134E-01
  3.4000000E+01  1.0976614E-01
  3.5000000E+01  1.0401109E-01
  3.6000000E+01  9.8311233E-02
  3.7000000E+01  9.2745970E-02
  3.8000000E+01  8.7371443E-02
  3.9000000E+01  8.2225752E-02
  4.0000000E+01  7.7332432E-02
  4.1000000E+01  7.2703537E-02
  4.2000000E+01  6.8341113E-02
  4.4000000E+01  6.0397035E-02
  4.6000000E+01  5.3430374E-02
  4.8000000E+01  4.7337237E-02
  5.0000000E+01  4.2011267E-02
  5.2500000E+01  3.6276288E-02
  5.5000000E+01  3.1405103E-02
  5.7500000E+01  2.7251439E-02
  6.0000000E+01  2.3696531E-02
  6.2500000E+01  2.0644241E-02
  6.5000000E+01  1.8016099E-02
  6.6250000E+01  1.6840619E-02
  6.7500000E+01  1.5748179E-02
  7.0000000E+01  1.3787740E-02
  7.2500000E+01  1.2090342E-02
  7.5000000E+01  1.0618946E-02
  7.7500000E+01  9.3420205E-03
  8.0000000E+01  8.2324711E-03
  8.2500000E+01  7.2672333E-03
  8.5000000E+01  6.4264997E-03
  8.7500000E+01  5.6932006E-03
  9.0000000E+01  5.0526539E-03
  9.2500000E+01  4.4922470E-03
  9.5000000E+01  4.0011541E-03
  9.7500000E+01  3.5700822E-03
  1.0000000E+02  3.1910454E-03
  1.0250000E+02  2.8571834E-03
  1.0500000E+02  2.5626019E-03
  1.1000000E+02  2.0717522E-03
  1.1250000E+02  1.8674437E-03
  1.1500000E+02  1.6860764E-03
  1.1750000E+02  1.5248383E-03
  1.2000000E+02  1.3812961E-03
  1.2500000E+02  1.1394049E-03
  1.2750000E+02  1.0376903E-03
  1.3000000E+02  9.4685772E-04
  1.3250000E+02  8.6566168E-04
  1.3500000E+02  7.9306251E-04
  1.4000000E+02  6.7017733E-04
  1.4500000E+02  5.7199655E-04
  1.4750000E+02  5.3054884E-04
  1.5000000E+02  4.9349325E-04
  1.5500000E+02  4.3084754E-04
  1.6000000E+02  3.8102472E-04
  1.6500000E+02  3.4156798E-04
  1.7000000E+02  3.1044365E-04
  1.7500000E+02  2.8600704E-04
  1.8000000E+02  2.6701779E-04
  1.8500000E+02  2.5252391E-04
  1.9000000E+02  2.4163400E-04
  1.9500000E+02  2.3360739E-04
  2.0000000E+02  2.2789755E-04
  2.0500000E+02  2.2409241E-04
  2.1000000E+02  2.2182953E-04
  2.1500000E+02  2.2078476E-04
  2.2000000E+02  2.2069530E-04
  2.2500000E+02  2.2134344E-04
  2.3000000E+02  2.2254798E-04
  2.3500000E+02  2.2417524E-04
  2.4000000E+02  2.2611627E-04
  2.4500000E+02  2.2827366E-04
  2.5000000E+02  2.3055922E-04
  2.5500000E+02  2.3289376E-04
  2.6000000E+02  2.3522649E-04
  2.7000000E+02  2.3977282E-04
  2.8000000E+02  2.4399502E-04
  2.9000000E+02  2.4773433E-04
  3.0000000E+02  2.5093952E-04
  3.1000000E+02  2.5360329E-04
  3.2000000E+02  2.5572456E-04
  3.4000000E+02  2.5840298E-04
  3.6000000E+02  2.5916544E-04
  3.8000000E+02  2.5827009E-04
  4.0000000E+02  2.5601649E-04
  4.2000000E+02  2.5268772E-04
  4.4000000E+02  2.4855165E-04
  4.6000000E+02  2.4381991E-04
  4.8000000E+02  2.3862478E-04
  5.0000000E+02  2.3306807E-04
  5.2500000E+02  2.2576087E-04
  5.5000000E+02  2.1821811E-04
  5.7500000E+02  2.1058275E-04
  6.0000000E+02  2.0297593E-04
  6.5000000E+02  1.8818111E-04
  6.7500000E+02  1.8106855E-04
  7.0000000E+02  1.7416472E-04
  7.2500000E+02  1.6748497E-04
  7.5000000E+02  1.6105092E-04
  8.0000000E+02  1.4896636E-04
  8.5000000E+02  1.3789053E-04
  9.0000000E+02  1.2772247E-04
  9.5000000E+02  1.1840268E-04
  1.0000000E+03  1.0988630E-04
  1.0500000E+03  1.0210848E-04
  1.1000000E+03  9.4996771E-05
  1.1500000E+03  8.8488517E-05
  1.2000000E+03  8.2533002E-05
  1.2500000E+03  7.7082310E-05
  1.3000000E+03  7.2086077E-05
  1.3500000E+03  6.7494953E-05
  1.4000000E+03  6.3266535E-05
  1.4500000E+03  5.9366689E-05
  1.5000000E+03  5.5767028E-05
  1.6000000E+03  4.9366485E-05
  1.7000000E+03  4.3880450E-05
  1.8000000E+03  3.9155631E-05
  1.9000000E+03  3.5064869E-05
  2.0000000E+03  3.1504786E-05
  2.1000000E+03  2.8393577E-05
  2.2000000E+03  2.5664864E-05
  2.3000000E+03  2.3263339E-05
  2.4000000E+03  2.1142743E-05
  2.5000000E+03  1.9264184E-05
  2.6000000E+03  1.7594423E-05
  2.7000000E+03  1.6105264E-05
  2.8000000E+03  1.4773055E-05
  2.9000000E+03  1.3578194E-05
  3.0000000E+03  1.2504091E-05
  3.1000000E+03  1.1536408E-05
  3.2000000E+03  1.0662577E-05
  3.3000000E+03  9.8715541E-06
  3.4000000E+03  9.1538172E-06
  3.5000000E+03  8.5011460E-06
  3.6000000E+03  7.9065063E-06
  3.8000000E+03  6.8676723E-06
  4.0000000E+03  5.9967020E-06
  4.2000000E+03  5.2615544E-06
  4.4000000E+03  4.6370511E-06
  4.6000000E+03  4.1035228E-06
  4.8000000E+03  3.6454401E-06
  5.0000000E+03  3.2502827E-06
  5.2500000E+03  2.8294261E-06
  5.5000000E+03  2.4751038E-06
  5.7500000E+03  2.1749309E-06
  5.8750000E+03  2.0420332E-06
  6.0000000E+03  1.9192002E-06
  6.2500000E+03  1.7001925E-06
  6.5000000E+03  1.5117127E-06
  6.7500000E+03  1.3487563E-06
  7.0000000E+03  1.2072573E-06
  7.2500000E+03  1.0838884E-06
  7.5000000E+03  9.7591225E-07
  7.7500000E+03  8.8106545E-07
  8.0000000E+03  7.9746731E-07
  8.2500000E+03  7.2354710E-07
  8.5000000E+03  6.5798570E-07
  8.7500000E+03  5.9967019E-07
  9.0000000E+03  5.4765742E-07
  9.2500000E+03  5.0114499E-07
  9.5000000E+03  4.5944777E-07
  9.7500000E+03  4.2197859E-07
  1.0000000E+04  3.8823237E-07
  1.0250000E+04  3.5777315E-07
  1.0500000E+04  3.3022365E-07
  1.0750000E+04  3.0525634E-07
  1.1000000E+04  2.8258608E-07
  1.1250000E+04  2.6196392E-07
  1.1500000E+04  2.4317190E-07
  1.2000000E+04  2.1033610E-07
  1.2500000E+04  1.8280596E-07
  1.3000000E+04  1.5958753E-07
  1.3500000E+04  1.3989777E-07
  1.4000000E+04  1.2311468E-07
  1.4500000E+04  1.0874060E-07
  1.5000000E+04  9.6374458E-08
  1.5500000E+04  8.5690858E-08
  1.6000000E+04  7.6424215E-08
  1.6500000E+04  6.8356513E-08
  1.7000000E+04  6.1307772E-08
  1.7500000E+04  5.5128648E-08
  1.8000000E+04  4.9694638E-08
  1.8500000E+04  4.4901469E-08
  1.9000000E+04  4.0661422E-08
  1.9500000E+04  3.6900402E-08
  2.0000000E+04  3.3555574E-08
  2.0500000E+04  3.0573456E-08
  2.1000000E+04  2.7908369E-08
  2.1500000E+04  2.5521170E-08
  2.2000000E+04  2.3378203E-08
  2.2500000E+04  2.1450443E-08
  2.3000000E+04  1.9712784E-08
  2.3500000E+04  1.8143447E-08
  2.4000000E+04  1.6723492E-08
  2.4500000E+04  1.5436398E-08
  2.5000000E+04  1.4267719E-08
  2.6000000E+04  1.2236499E-08
  2.7000000E+04  1.0545788E-08
  2.8000000E+04  9.1301950E-09
  2.9000000E+04  7.9383977E-09
  3.0000000E+04  6.9298183E-09
  3.1000000E+04  6.0721461E-09
  3.2000000E+04  5.3394764E-09
  3.3000000E+04  4.7109054E-09
  3.4000000E+04  4.1694604E-09
  3.5000000E+04  3.7012815E-09
  3.6000000E+04  3.2949905E-09
  3.7000000E+04  2.9411976E-09
  3.8000000E+04  2.6321164E-09
  3.9000000E+04  2.3612608E-09
  4.0000000E+04  2.1232051E-09
  4.1000000E+04  1.9133918E-09
  4.2000000E+04  1.7279759E-09
  4.3000000E+04  1.5637018E-09
  4.4000000E+04  1.4178028E-09
  4.5000000E+04  1.2879206E-09
  4.6000000E+04  1.1720378E-09
  4.7000000E+04  1.0684228E-09
  4.8000000E+04  9.7558528E-10
  5.0000000E+04  8.1726957E-10
  5.1250000E+04  7.3387879E-10
  5.2500000E+04  6.6046014E-10
  5.3750000E+04  5.9564998E-10
  5.5000000E+04  5.3829394E-10
  5.7500000E+04  4.4216585E-10
  5.8750000E+04  4.0184308E-10
  6.0000000E+04  3.6582999E-10
  6.1250000E+04  3.3359941E-10
  6.2500000E+04  3.0469657E-10
  6.3750000E+04  2.7872805E-10
  6.5000000E+04  2.5535273E-10
  6.6250000E+04  2.3427409E-10
  6.7500000E+04  2.1523374E-10
  6.8750000E+04  1.9800599E-10
  7.0000000E+04  1.8239326E-10
  7.2500000E+04  1.5534043E-10
  7.5000000E+04  1.3292326E-10
  7.7500000E+04  1.1424425E-10
  8.0000000E+04  9.8598966E-11
  8.2500000E+04  8.5430528E-11
  8.5000000E+04  7.4295630E-11
  8.7500000E+04  6.4839140E-11
  9.0000000E+04  5.6774925E-11
  9.2500000E+04  4.9871118E-11
  9.5000000E+04  4.3938792E-11
  9.7500000E+04  3.8823231E-11
  1.0000000E+05  3.4397139E-11
  1.0250000E+05  3.0555304E-11
  1.0500000E+05  2.7210387E-11
  1.0750000E+05  2.4289583E-11
  1.1000000E+05  2.1731965E-11
  1.1250000E+05  1.9486319E-11
  1.1500000E+05  1.7509467E-11
  1.1750000E+05  1.5764900E-11
  1.2000000E+05  1.4221644E-11
  1.2250000E+05  1.2853339E-11
  1.2500000E+05  1.1637498E-11
  1.2750000E+05  1.0554886E-11
  1.3000000E+05  9.5889699E-12
  1.3250000E+05  8.7255013E-12
  1.3500000E+05  7.9521694E-12
  1.3750000E+05  7.2583098E-12
  1.4000000E+05  6.6346198E-12
  1.4250000E+05  6.0729729E-12
  1.4500000E+05  5.5663036E-12
  1.4750000E+05  5.1084554E-12
  1.5000000E+05  4.6940509E-12
  1.5250000E+05  4.3183812E-12
  1.5500000E+05  3.9773265E-12
  1.6000000E+05  3.3853336E-12
  1.6500000E+05  2.8943838E-12
  1.7000000E+05  2.4855976E-12
  
  
#  77  24  P1  EION =  9.267000000E+00 eV   260
#  S(0) = 2.516923E+00
  4.6335000E-02  0.0000000E+00
  4.6335000E+00  0.0000000E+00
  4.6335000E+00  4.9316006E-01
  9.2670000E+00  4.9316006E-01
  9.2670000E+00  6.2626498E-02
  9.2697211E+00  6.2626498E-02
  9.3157769E+00  6.1270255E-02
  9.3618327E+00  5.9949486E-02
  9.4078885E+00  5.8663099E-02
  9.4539442E+00  5.7410041E-02
  9.5000000E+00  5.6189296E-02
  9.7500000E+00  5.0085786E-02
  1.0000000E+01  4.4767144E-02
  1.0250000E+01  4.0116834E-02
  1.0500000E+01  3.6037911E-02
  1.0750000E+01  3.2449337E-02
  1.1000000E+01  2.9283073E-02
  1.1250000E+01  2.6481782E-02
  1.1500000E+01  2.3996927E-02
  1.1750000E+01  2.1787289E-02
  1.2000000E+01  1.9817728E-02
  1.2250000E+01  1.8058185E-02
  1.2500000E+01  1.6482864E-02
  1.2750000E+01  1.5069558E-02
  1.3000000E+01  1.3799095E-02
  1.3250000E+01  1.2654868E-02
  1.3500000E+01  1.1622462E-02
  1.3750000E+01  1.0689321E-02
  1.4000000E+01  9.8444902E-03
  1.4250000E+01  9.0783785E-03
  1.4500000E+01  8.3825794E-03
  1.5000000E+01  7.1732230E-03
  1.5500000E+01  6.1671541E-03
  1.6000000E+01  5.3258256E-03
  1.6500000E+01  4.6188409E-03
  1.7000000E+01  4.0220782E-03
  1.7500000E+01  3.5162216E-03
  1.8000000E+01  3.0857549E-03
  1.8500000E+01  2.7180909E-03
  1.9000000E+01  2.4030083E-03
  1.9500000E+01  2.1321064E-03
  2.0000000E+01  1.8985212E-03
  2.0500000E+01  1.6965222E-03
  2.1000000E+01  1.5214063E-03
  2.1500000E+01  1.3692223E-03
  2.2000000E+01  1.2366494E-03
  2.2500000E+01  1.1209416E-03
  2.3000000E+01  1.0197439E-03
  2.3500000E+01  9.3106149E-04
  2.4000000E+01  8.5323355E-04
  2.4500000E+01  7.8482250E-04
  2.5000000E+01  7.2458829E-04
  2.5500000E+01  6.7148931E-04
  2.6000000E+01  6.2462866E-04
  2.6500000E+01  5.8322560E-04
  2.7000000E+01  5.4660420E-04
  2.7500000E+01  5.1418243E-04
  2.8000000E+01  4.8545673E-04
  2.8500000E+01  4.5999128E-04
  2.9000000E+01  4.3740606E-04
  3.0000000E+01  3.9955474E-04
  3.1000000E+01  3.6969159E-04
  3.2000000E+01  3.4613690E-04
  3.3000000E+01  3.2753432E-04
  3.4000000E+01  3.1287150E-04
  3.5000000E+01  3.0133939E-04
  3.6000000E+01  2.9227842E-04
  3.7000000E+01  2.8519068E-04
  3.8000000E+01  2.7967356E-04
  3.9000000E+01  2.7539550E-04
  4.0000000E+01  2.7209596E-04
  4.1000000E+01  2.6956737E-04
  4.2000000E+01  2.6764178E-04
  4.3000000E+01  2.6618183E-04
  4.4000000E+01  2.6507424E-04
  4.6000000E+01  2.6357981E-04
  4.8000000E+01  2.6263649E-04
  5.0000000E+01  2.6189220E-04
  5.2500000E+01  2.6092742E-04
  5.5000000E+01  2.5968728E-04
  5.7500000E+01  2.5805430E-04
  6.0000000E+01  2.5597494E-04
  6.5000000E+01  2.5051837E-04
  6.7500000E+01  2.4721078E-04
  7.0000000E+01  2.4358469E-04
  7.2500000E+01  2.3969050E-04
  7.5000000E+01  2.3558264E-04
  8.0000000E+01  2.2691810E-04
  8.5000000E+01  2.1793231E-04
  9.0000000E+01  2.0889112E-04
  9.5000000E+01  1.9998915E-04
  1.0000000E+02  1.9135802E-04
  1.0500000E+02  1.8308119E-04
  1.1000000E+02  1.7520565E-04
  1.1500000E+02  1.6775076E-04
  1.2000000E+02  1.6071890E-04
  1.2500000E+02  1.5410023E-04
  1.3000000E+02  1.4787729E-04
  1.3500000E+02  1.4202982E-04
  1.4000000E+02  1.3653565E-04
  1.4500000E+02  1.3137237E-04
  1.5000000E+02  1.2651838E-04
  1.6000000E+02  1.1765996E-04
  1.7000000E+02  1.0981414E-04
  1.8000000E+02  1.0285448E-04
  1.9000000E+02  9.6668856E-05
  2.0000000E+02  9.1154040E-05
  2.1000000E+02  8.6218810E-05
  2.2000000E+02  8.1775567E-05
  2.3000000E+02  7.7749160E-05
  2.4000000E+02  7.4073395E-05
  2.5000000E+02  7.0690047E-05
  2.6000000E+02  6.7553483E-05
  2.7000000E+02  6.4627714E-05
  2.8000000E+02  6.1884139E-05
  2.9000000E+02  5.9300603E-05
  3.0000000E+02  5.6863185E-05
  3.1000000E+02  5.4561147E-05
  3.2000000E+02  5.2384836E-05
  3.4000000E+02  4.8382650E-05
  3.6000000E+02  4.4810424E-05
  3.8000000E+02  4.1621303E-05
  4.0000000E+02  3.8769479E-05
  4.2000000E+02  3.6213717E-05
  4.4000000E+02  3.3917449E-05
  4.6000000E+02  3.1849387E-05
  4.8000000E+02  2.9984109E-05
  5.0000000E+02  2.8299323E-05
  5.2500000E+02  2.6413593E-05
  5.5000000E+02  2.4734237E-05
  5.7500000E+02  2.3227499E-05
  6.0000000E+02  2.1863513E-05
  6.5000000E+02  1.9475266E-05
  6.7500000E+02  1.8423948E-05
  7.0000000E+02  1.7455512E-05
  7.2500000E+02  1.6562201E-05
  7.5000000E+02  1.5737299E-05
  8.0000000E+02  1.4268951E-05
  8.5000000E+02  1.3008804E-05
  9.0000000E+02  1.1922760E-05
  9.5000000E+02  1.0980263E-05
  1.0000000E+03  1.0155464E-05
  1.0500000E+03  9.4264681E-06
  1.1000000E+03  8.7750869E-06
  1.1500000E+03  8.1886189E-06
  1.2000000E+03  7.6593876E-06
  1.2500000E+03  7.1810167E-06
  1.3000000E+03  6.7479325E-06
  1.3500000E+03  6.3552570E-06
  1.4000000E+03  5.9986174E-06
  1.4500000E+03  5.6736089E-06
  1.5000000E+03  5.3760564E-06
  1.6000000E+03  4.8500089E-06
  1.6500000E+03  4.6162217E-06
  1.7000000E+03  4.3990831E-06
  1.7500000E+03  4.1968558E-06
  1.8000000E+03  4.0082394E-06
  1.9000000E+03  3.6680111E-06
  2.0000000E+03  3.3712574E-06
  2.1000000E+03  3.1108217E-06
  2.2000000E+03  2.8803893E-06
  2.3000000E+03  2.6750655E-06
  2.4000000E+03  2.4910263E-06
  2.5000000E+03  2.3252254E-06
  2.6000000E+03  2.1754796E-06
  2.7000000E+03  2.0400804E-06
  2.8000000E+03  1.9174624E-06
  2.9000000E+03  1.8059457E-06
  3.0000000E+03  1.7039750E-06
  3.1000000E+03  1.6102834E-06
  3.2000000E+03  1.5239508E-06
  3.4000000E+03  1.3708788E-06
  3.6000000E+03  1.2402146E-06
  3.8000000E+03  1.1275671E-06
  4.0000000E+03  1.0294216E-06
  4.2000000E+03  9.4344139E-07
  4.4000000E+03  8.6787089E-07
  4.6000000E+03  8.0111818E-07
  4.8000000E+03  7.4175291E-07
  5.0000000E+03  6.8864207E-07
  5.2500000E+03  6.2980013E-07
  5.5000000E+03  5.7816448E-07
  5.7500000E+03  5.3263719E-07
  6.0000000E+03  4.9225285E-07
  6.5000000E+03  4.2395568E-07
  6.7500000E+03  3.9493364E-07
  7.0000000E+03  3.6874760E-07
  7.2500000E+03  3.4504369E-07
  7.5000000E+03  3.2352038E-07
  8.0000000E+03  2.8602176E-07
  8.5000000E+03  2.5458466E-07
  9.0000000E+03  2.2796291E-07
  9.5000000E+03  2.0522092E-07
  1.0000000E+04  1.8564216E-07
  1.0500000E+04  1.6866891E-07
  1.1000000E+04  1.5386141E-07
  1.1500000E+04  1.4086837E-07
  1.2000000E+04  1.2940623E-07
  1.2500000E+04  1.1924477E-07
  1.3000000E+04  1.1019537E-07
  1.3500000E+04  1.0210235E-07
  1.4000000E+04  9.4836383E-08
  1.4500000E+04  8.8289304E-08
  1.5000000E+04  8.2370060E-08
  1.5500000E+04  7.7001576E-08
  1.6000000E+04  7.2118244E-08
  1.6500000E+04  6.7663936E-08
  1.7000000E+04  6.3590400E-08
  1.8000000E+04  5.6424557E-08
  1.9000000E+04  5.0349018E-08
  2.0000000E+04  4.5156436E-08
  2.1000000E+04  4.0686174E-08
  2.2000000E+04  3.6812318E-08
  2.3000000E+04  3.3435292E-08
  2.4000000E+04  3.0475525E-08
  2.5000000E+04  2.7868594E-08
  2.6000000E+04  2.5561752E-08
  2.7000000E+04  2.3511596E-08
  2.8000000E+04  2.1682249E-08
  2.9000000E+04  2.0043890E-08
  3.0000000E+04  1.8571539E-08
  3.1000000E+04  1.7244121E-08
  3.2000000E+04  1.6043745E-08
  3.3000000E+04  1.4955147E-08
  3.4000000E+04  1.3965264E-08
  3.5000000E+04  1.3062862E-08
  3.6000000E+04  1.2238248E-08
  3.8000000E+04  1.0789860E-08
  4.0000000E+04  9.5649755E-09
  4.2000000E+04  8.5212393E-09
  4.4000000E+04  7.6257262E-09
  4.6000000E+04  6.8525792E-09
  4.8000000E+04  6.1812736E-09
  5.0000000E+04  5.5953430E-09
  5.2500000E+04  4.9629366E-09
  5.5000000E+04  4.4225197E-09
  5.7500000E+04  3.9577945E-09
  5.8750000E+04  3.7496701E-09
  6.0000000E+04  3.5558413E-09
  6.2500000E+04  3.2063264E-09
  6.5000000E+04  2.9009188E-09
  6.7500000E+04  2.6328438E-09
  7.0000000E+04  2.3965464E-09
  7.2500000E+04  2.1874389E-09
  7.5000000E+04  2.0017099E-09
  7.7500000E+04  1.8361754E-09
  8.0000000E+04  1.6881589E-09
  8.2500000E+04  1.5553990E-09
  8.5000000E+04  1.4359775E-09
  8.7500000E+04  1.3282609E-09
  9.0000000E+04  1.2308586E-09
  9.2500000E+04  1.1425789E-09
  9.5000000E+04  1.0623903E-09
  1.0000000E+05  9.2280831E-10
  1.0250000E+05  8.6192282E-10
  1.0500000E+05  8.0613119E-10
  1.0750000E+05  7.5490272E-10
  1.1000000E+05  7.0777626E-10
  1.1500000E+05  6.2438099E-10
  1.2000000E+05  5.5345784E-10


==> anc/colstop/sbethe/sdbase/oos78.tab <==
# Atomic number = 78   (Pt)
#
#      W/eV         OOS*eV
  
  
#  78   1  K1  EION =  7.839900000E+04 eV   231
#  S(0) = 8.438226E-01
  7.8392403E+02  0.0000000E+00
  7.8392403E+04  0.0000000E+00
  7.8392403E+04  2.4434517E-05
  7.8399000E+04  2.4434517E-05
  7.8399786E+04  2.4434517E-05
  7.8401036E+04  2.4102750E-05
  7.8402287E+04  2.3792942E-05
  7.8403537E+04  2.3504195E-05
  7.8404787E+04  2.3236095E-05
  7.8407287E+04  2.2760400E-05
  7.8409788E+04  2.2361680E-05
  7.8414788E+04  2.1769044E-05
  7.8419789E+04  2.1399656E-05
  7.8424790E+04  2.1197135E-05
  7.8429790E+04  2.1113905E-05
  7.8434791E+04  2.1111492E-05
  7.8439792E+04  2.1159404E-05
  7.8449793E+04  2.1317739E-05
  7.8459794E+04  2.1467222E-05
  7.8469796E+04  2.1557323E-05
  7.8479797E+04  2.1584015E-05
  7.8489798E+04  2.1566531E-05
  7.8499800E+04  2.1529535E-05
  7.8509801E+04  2.1492945E-05
  7.8519802E+04  2.1468365E-05
  7.8539805E+04  2.1463357E-05
  7.8549806E+04  2.1475539E-05
  7.8559808E+04  2.1489659E-05
  7.8579810E+04  2.1506072E-05
  7.8599813E+04  2.1495506E-05
  7.8619816E+04  2.1466211E-05
  7.8639818E+04  2.1435646E-05
  7.8659821E+04  2.1415612E-05
  7.8679824E+04  2.1406923E-05
  7.8719829E+04  2.1399006E-05
  7.8759834E+04  2.1369839E-05
  7.8799840E+04  2.1327527E-05
  7.8839845E+04  2.1295832E-05
  7.8879850E+04  2.1274874E-05
  7.8959861E+04  2.1215813E-05
  7.9039872E+04  2.1150083E-05
  7.9199893E+04  2.1035409E-05
  7.9359914E+04  2.0920742E-05
  7.9519936E+04  2.0802171E-05
  7.9679957E+04  2.0692100E-05
  7.9839979E+04  2.0577403E-05
  8.0000000E+04  2.0468367E-05
  8.0625000E+04  2.0039171E-05
  8.1250000E+04  1.9618392E-05
  8.2500000E+04  1.8806167E-05
  8.3750000E+04  1.8032538E-05
  8.5000000E+04  1.7298029E-05
  8.7500000E+04  1.5940727E-05
  9.0000000E+04  1.4717489E-05
  9.5000000E+04  1.2609473E-05
  1.0000000E+05  1.0870679E-05
  1.0500000E+05  9.4254721E-06
  1.1000000E+05  8.2158113E-06
  1.1500000E+05  7.1966207E-06
  1.2000000E+05  6.3326529E-06
  1.2500000E+05  5.5961050E-06
  1.3000000E+05  4.9648589E-06
  1.3500000E+05  4.4211849E-06
  1.4000000E+05  3.9507677E-06
  1.4500000E+05  3.5419706E-06
  1.5000000E+05  3.1852755E-06
  1.5500000E+05  2.8728467E-06
  1.6000000E+05  2.5982003E-06
  1.6500000E+05  2.3559417E-06
  1.7000000E+05  2.1415582E-06
  1.8000000E+05  1.7818484E-06
  1.9000000E+05  1.4952436E-06
  2.0000000E+05  1.2645112E-06
  2.1000000E+05  1.0769989E-06
  2.2000000E+05  9.2329006E-07
  2.3000000E+05  7.9628655E-07
  2.4000000E+05  6.9057812E-07
  2.5000000E+05  6.0199611E-07
  2.6000000E+05  5.2729760E-07
  2.7000000E+05  4.6393683E-07
  2.8000000E+05  4.0989857E-07
  2.9000000E+05  3.6357486E-07
  3.0000000E+05  3.2367368E-07
  3.1000000E+05  2.8914928E-07
  3.2000000E+05  2.5915022E-07
  3.3000000E+05  2.3297882E-07
  3.4000000E+05  2.1006018E-07
  3.5000000E+05  1.8991812E-07
  3.6000000E+05  1.7215611E-07
  3.8000000E+05  1.4249823E-07
  4.0000000E+05  1.1901290E-07
  4.2000000E+05  1.0021216E-07
  4.4000000E+05  8.5011735E-08
  4.6000000E+05  7.2610204E-08
  4.8000000E+05  6.2407582E-08
  5.0000000E+05  5.3949312E-08
  5.2500000E+05  4.5306855E-08
  5.5000000E+05  3.8339227E-08
  5.7500000E+05  3.2669294E-08
  5.8750000E+05  3.0230144E-08
  6.0000000E+05  2.8015844E-08
  6.2500000E+05  2.4166539E-08
  6.5000000E+05  2.0959293E-08
  6.7500000E+05  1.8269050E-08
  7.0000000E+05  1.5998402E-08
  7.2500000E+05  1.4070805E-08
  7.5000000E+05  1.2425589E-08
  7.7500000E+05  1.1014300E-08
  8.0000000E+05  9.7979642E-09
  8.2500000E+05  8.7450048E-09
  8.5000000E+05  7.8296821E-09
  8.7500000E+05  7.0308885E-09
  9.0000000E+05  6.3312133E-09
  9.2500000E+05  5.7162172E-09
  9.5000000E+05  5.1738668E-09
  1.0000000E+06  4.2683950E-09
  1.0500000E+06  3.5517211E-09
  1.1000000E+06  2.9784989E-09
  1.1500000E+06  2.5156229E-09
  1.2000000E+06  2.1385832E-09
  1.2500000E+06  1.8290008E-09
  1.3000000E+06  1.5729327E-09
  1.3500000E+06  1.3596862E-09
  1.4000000E+06  1.1809801E-09
  1.4500000E+06  1.0303423E-09
  1.5000000E+06  9.0267068E-10
  1.5500000E+06  7.9391158E-10
  1.6000000E+06  7.0082080E-10
  1.6500000E+06  6.2078358E-10
  1.7000000E+06  5.5167900E-10
  1.7500000E+06  4.9177641E-10
  1.8000000E+06  4.3965539E-10
  1.8500000E+06  3.9414387E-10
  1.9000000E+06  3.5426987E-10
  1.9500000E+06  3.1922358E-10
  2.0000000E+06  2.8832701E-10
  2.0500000E+06  2.6101013E-10
  2.1000000E+06  2.3679165E-10
  2.2000000E+06  1.9607918E-10
  2.3000000E+06  1.6359835E-10
  2.4000000E+06  1.3744996E-10
  2.5000000E+06  1.1622434E-10
  2.6000000E+06  9.8862416E-11
  2.7000000E+06  8.4559790E-11
  2.8000000E+06  7.2699419E-11
  2.9000000E+06  6.2803627E-11
  3.0000000E+06  5.4499447E-11
  3.1000000E+06  4.7493324E-11
  3.2000000E+06  4.1552451E-11
  3.3000000E+06  3.6490895E-11
  3.4000000E+06  3.2159170E-11
  3.5000000E+06  2.8436350E-11
  3.6000000E+06  2.5224036E-11
  3.7000000E+06  2.2441724E-11
  3.8000000E+06  2.0023200E-11
  3.9000000E+06  1.7913732E-11
  4.0000000E+06  1.6067858E-11
  4.1000000E+06  1.4447649E-11
  4.2000000E+06  1.3021314E-11
  4.3000000E+06  1.1762112E-11
  4.4000000E+06  1.0647461E-11
  4.6000000E+06  8.7781243E-12
  4.8000000E+06  7.2917753E-12
  5.0000000E+06  6.0993982E-12
  5.1250000E+06  5.4733624E-12
  5.2500000E+06  4.9233803E-12
  5.3750000E+06  4.4388212E-12
  5.5000000E+06  4.0107283E-12
  5.7500000E+06  3.2947880E-12
  5.8750000E+06  2.9950352E-12
  6.0000000E+06  2.7275890E-12
  6.2500000E+06  2.2741317E-12
  6.5000000E+06  1.9085583E-12
  6.7500000E+06  1.6115375E-12
  7.0000000E+06  1.3684662E-12
  7.2500000E+06  1.1682058E-12
  7.5000000E+06  1.0021804E-12
  7.7500000E+06  8.6373007E-13
  8.0000000E+06  7.4764049E-13
  8.2500000E+06  6.4979715E-13
  8.5000000E+06  5.6693000E-13
  8.7500000E+06  4.9642429E-13
  9.0000000E+06  4.3617604E-13
  9.2500000E+06  3.8448201E-13
  9.5000000E+06  3.3995553E-13
  9.7500000E+06  3.0146175E-13
  1.0000000E+07  2.6806717E-13
  1.0250000E+07  2.3900012E-13
  1.0500000E+07  2.1361966E-13
  1.0750000E+07  1.9139132E-13
  1.1000000E+07  1.7186759E-13
  1.1250000E+07  1.5467229E-13
  1.1500000E+07  1.3948791E-13
  1.2000000E+07  1.1411626E-13
  1.2500000E+07  9.4046679E-14
  1.3000000E+07  7.8032331E-14
  1.3500000E+07  6.5150654E-14
  1.4000000E+07  5.4711468E-14
  1.4500000E+07  4.6193032E-14
  1.5000000E+07  3.9196914E-14
  1.5500000E+07  3.3416346E-14
  1.6000000E+07  2.8613206E-14
  1.6500000E+07  2.4601115E-14
  1.7000000E+07  2.1233134E-14
  1.7500000E+07  1.8392672E-14
  1.8000000E+07  1.5986597E-14
  1.8500000E+07  1.3940010E-14
  1.9000000E+07  1.2192352E-14
  1.9500000E+07  1.0694422E-14
  2.0000000E+07  9.4060352E-15
  2.0500000E+07  8.2941938E-15
  2.1000000E+07  7.3316736E-15
  2.1500000E+07  6.4959224E-15
  2.2000000E+07  5.7681778E-15
  2.2500000E+07  5.1327644E-15
  2.3000000E+07  4.5765091E-15
  2.3500000E+07  4.0883119E-15
  2.4000000E+07  3.6588107E-15
  2.4500000E+07  3.2800812E-15
  2.5000000E+07  2.9453925E-15
  2.6000000E+07  2.3860808E-15
  2.7000000E+07  1.9443441E-15
  2.8000000E+07  1.5930949E-15
  2.9000000E+07  1.3119178E-15
  3.0000000E+07  1.0851315E-15
  3.1000000E+07  9.0094522E-16
  3.2000000E+07  7.5048797E-16
  3.3000000E+07  6.2731799E-16
  3.4000000E+07  5.2644600E-16
  3.4500000E+07  4.8304880E-16
  3.5000000E+07  4.4373497E-16
  
  
#  78   2  L1  EION =  1.388300000E+04 eV   251
#  S(0) = 9.808538E-01
  1.3876866E+02  0.0000000E+00
  1.3876866E+04  0.0000000E+00
  1.3876866E+04  8.6504874E-05
  1.3883000E+04  8.6504874E-05
  1.3883139E+04  8.6504874E-05
  1.3883869E+04  8.5577752E-05
  1.3884599E+04  8.4710600E-05
  1.3885330E+04  8.3896877E-05
  1.3886060E+04  8.3131438E-05
  1.3887521E+04  8.1730040E-05
  1.3888982E+04  8.0482618E-05
  1.3891903E+04  7.8386462E-05
  1.3894825E+04  7.6743127E-05
  1.3900668E+04  7.4519490E-05
  1.3906511E+04  7.3330626E-05
  1.3912354E+04  7.2828614E-05
  1.3918197E+04  7.2758930E-05
  1.3924040E+04  7.2935008E-05
  1.3929883E+04  7.3222121E-05
  1.3935726E+04  7.3527531E-05
  1.3941569E+04  7.3792773E-05
  1.3947412E+04  7.3986916E-05
  1.3953255E+04  7.4099985E-05
  1.3964942E+04  7.4109182E-05
  1.3976628E+04  7.3935143E-05
  1.3988314E+04  7.3710520E-05
  1.4000000E+04  7.3524154E-05
  1.4015625E+04  7.3386396E-05
  1.4031250E+04  7.3345926E-05
  1.4046875E+04  7.3328523E-05
  1.4062500E+04  7.3274160E-05
  1.4078125E+04  7.3161310E-05
  1.4093750E+04  7.3001755E-05
  1.4125000E+04  7.2658198E-05
  1.4156250E+04  7.2398778E-05
  1.4187500E+04  7.2201442E-05
  1.4218750E+04  7.1978049E-05
  1.4250000E+04  7.1703905E-05
  1.4281250E+04  7.1416266E-05
  1.4312500E+04  7.1153184E-05
  1.4343750E+04  7.0918835E-05
  1.4375000E+04  7.0690265E-05
  1.4437500E+04  7.0186583E-05
  1.4500000E+04  6.9667246E-05
  1.4562500E+04  6.9194596E-05
  1.4625000E+04  6.8716164E-05
  1.4687500E+04  6.8225651E-05
  1.4750000E+04  6.7744299E-05
  1.4875000E+04  6.6823728E-05
  1.4937500E+04  6.6354369E-05
  1.5000000E+04  6.5894028E-05
  1.5125000E+04  6.5006558E-05
  1.5187500E+04  6.4560060E-05
  1.5250000E+04  6.4116506E-05
  1.5375000E+04  6.3255855E-05
  1.5500000E+04  6.2408537E-05
  1.5750000E+04  6.0750800E-05
  1.6000000E+04  5.9157977E-05
  1.6500000E+04  5.6124206E-05
  1.7000000E+04  5.3297861E-05
  1.8000000E+04  4.8185607E-05
  1.9000000E+04  4.3711276E-05
  2.0000000E+04  3.9780409E-05
  2.1000000E+04  3.6313152E-05
  2.2000000E+04  3.3243764E-05
  2.3000000E+04  3.0516109E-05
  2.4000000E+04  2.8083042E-05
  2.5000000E+04  2.5905700E-05
  2.6000000E+04  2.3950469E-05
  2.7000000E+04  2.2189529E-05
  2.8000000E+04  2.0599003E-05
  2.9000000E+04  1.9158432E-05
  3.0000000E+04  1.7850332E-05
  3.1000000E+04  1.6659644E-05
  3.2000000E+04  1.5573333E-05
  3.4000000E+04  1.3670046E-05
  3.6000000E+04  1.2066148E-05
  3.8000000E+04  1.0704497E-05
  4.0000000E+04  9.5406560E-06
  4.2000000E+04  8.5396962E-06
  4.4000000E+04  7.6738903E-06
  4.6000000E+04  6.9210294E-06
  4.8000000E+04  6.2631758E-06
  5.0000000E+04  5.6857284E-06
  5.2500000E+04  5.0589602E-06
  5.5000000E+04  4.5203696E-06
  5.7500000E+04  4.0549424E-06
  6.0000000E+04  3.6506438E-06
  6.5000000E+04  2.9883473E-06
  6.7500000E+04  2.7159391E-06
  7.0000000E+04  2.4751669E-06
  7.2500000E+04  2.2615790E-06
  7.5000000E+04  2.0714569E-06
  8.0000000E+04  1.7496009E-06
  8.5000000E+04  1.4899482E-06
  9.0000000E+04  1.2782494E-06
  9.5000000E+04  1.1039979E-06
  1.0000000E+05  9.5932951E-07
  1.0500000E+05  8.3827762E-07
  1.1000000E+05  7.3625954E-07
  1.1500000E+05  6.4971586E-07
  1.2000000E+05  5.7585379E-07
  1.2500000E+05  5.1246139E-07
  1.3000000E+05  4.5777148E-07
  1.3500000E+05  4.1036109E-07
  1.4000000E+05  3.6907567E-07
  1.4500000E+05  3.3297217E-07
  1.5000000E+05  3.0127527E-07
  1.5500000E+05  2.7334365E-07
  1.6000000E+05  2.4864388E-07
  1.6500000E+05  2.2672995E-07
  1.7000000E+05  2.0722699E-07
  1.8000000E+05  1.7423604E-07
  1.9000000E+05  1.4766804E-07
  2.0000000E+05  1.2606003E-07
  2.1000000E+05  1.0832754E-07
  2.2000000E+05  9.3655623E-08
  2.3000000E+05  8.1424394E-08
  2.4000000E+05  7.1156955E-08
  2.5000000E+05  6.2482646E-08
  2.6000000E+05  5.5110632E-08
  2.7000000E+05  4.8810685E-08
  2.8000000E+05  4.3399086E-08
  2.9000000E+05  3.8728110E-08
  3.0000000E+05  3.4678140E-08
  3.1000000E+05  3.1151667E-08
  3.2000000E+05  2.8068726E-08
  3.3000000E+05  2.5363355E-08
  3.4000000E+05  2.2980839E-08
  3.5000000E+05  2.0875558E-08
  3.6000000E+05  1.9009299E-08
  3.7000000E+05  1.7349899E-08
  3.8000000E+05  1.5870168E-08
  3.9000000E+05  1.4547024E-08
  4.0000000E+05  1.3360799E-08
  4.2000000E+05  1.1334193E-08
  4.4000000E+05  9.6821012E-09
  4.6000000E+05  8.3237443E-09
  4.8000000E+05  7.1980825E-09
  5.0000000E+05  6.2584628E-09
  5.2500000E+05  5.2914682E-09
  5.5000000E+05  4.5059754E-09
  5.7500000E+05  3.8622679E-09
  5.8750000E+05  3.5839436E-09
  6.0000000E+05  3.3304699E-09
  6.2500000E+05  2.8878410E-09
  6.5000000E+05  2.5168900E-09
  6.7500000E+05  2.2040234E-09
  7.0000000E+05  1.9385810E-09
  7.2500000E+05  1.7121319E-09
  7.5000000E+05  1.5179526E-09
  7.7500000E+05  1.3506415E-09
  8.0000000E+05  1.2058305E-09
  8.2500000E+05  1.0799629E-09
  8.5000000E+05  9.7012528E-10
  8.7500000E+05  8.7391665E-10
  9.0000000E+05  7.8934779E-10
  9.2500000E+05  7.1476159E-10
  9.5000000E+05  6.4877091E-10
  9.7500000E+05  5.9020954E-10
  1.0000000E+06  5.3809272E-10
  1.0250000E+06  4.9158545E-10
  1.0500000E+06  4.4997692E-10
  1.1000000E+06  3.7911268E-10
  1.1500000E+06  3.2159676E-10
  1.2000000E+06  2.7452118E-10
  1.2500000E+06  2.3569264E-10
  1.3000000E+06  2.0343818E-10
  1.3500000E+06  1.7646864E-10
  1.4000000E+06  1.5378067E-10
  1.4500000E+06  1.3458633E-10
  1.5000000E+06  1.1826177E-10
  1.5500000E+06  1.0430928E-10
  1.6000000E+06  9.2328883E-11
  1.6500000E+06  8.1997127E-11
  1.7000000E+06  7.3050708E-11
  1.7500000E+06  6.5273992E-11
  1.8000000E+06  5.8489407E-11
  1.8500000E+06  5.2549990E-11
  1.9000000E+06  4.7333481E-11
  1.9500000E+06  4.2737686E-11
  2.0000000E+06  3.8676801E-11
  2.0500000E+06  3.5078485E-11
  2.1000000E+06  3.1881503E-11
  2.2000000E+06  2.6491089E-11
  2.3000000E+06  2.2173957E-11
  2.4000000E+06  1.8685973E-11
  2.5000000E+06  1.5845069E-11
  2.6000000E+06  1.3513886E-11
  2.7000000E+06  1.1587696E-11
  2.8000000E+06  9.9858736E-12
  2.9000000E+06  8.6457929E-12
  3.0000000E+06  7.5183989E-12
  3.1000000E+06  6.5649539E-12
  3.2000000E+06  5.7546404E-12
  3.3000000E+06  5.0627718E-12
  3.4000000E+06  4.4694463E-12
  3.5000000E+06  3.9585233E-12
  3.6000000E+06  3.5168366E-12
  3.7000000E+06  3.1335875E-12
  3.8000000E+06  2.7998741E-12
  3.9000000E+06  2.5083223E-12
  4.0000000E+06  2.2527953E-12
  4.1000000E+06  2.0281642E-12
  4.2000000E+06  1.8301237E-12
  4.3000000E+06  1.6550451E-12
  4.4000000E+06  1.4998585E-12
  4.5000000E+06  1.3619569E-12
  4.6000000E+06  1.2391186E-12
  4.7000000E+06  1.1294443E-12
  4.8000000E+06  1.0313052E-12
  5.0000000E+06  8.6422123E-13
  5.1250000E+06  7.7634461E-13
  5.2500000E+06  6.9904718E-13
  5.3750000E+06  6.3086333E-13
  5.5000000E+06  5.7055621E-13
  5.7500000E+06  4.6953841E-13
  5.8750000E+06  4.2717712E-13
  6.0000000E+06  3.8934420E-13
  6.2500000E+06  3.2510922E-13
  6.5000000E+06  2.7323117E-13
  6.7500000E+06  2.3101164E-13
  7.0000000E+06  1.9640788E-13
  7.2500000E+06  1.6785814E-13
  7.5000000E+06  1.4415738E-13
  7.7500000E+06  1.2436808E-13
  8.0000000E+06  1.0775502E-13
  8.2500000E+06  9.3737220E-14
  8.5000000E+06  8.1852401E-14
  8.7500000E+06  7.1730382E-14
  9.0000000E+06  6.3072841E-14
  9.2500000E+06  5.5637910E-14
  9.5000000E+06  4.9228443E-14
  9.7500000E+06  4.3682916E-14
  1.0000000E+07  3.8868304E-14
  1.0250000E+07  3.4674469E-14
  1.0500000E+07  3.1009854E-14
  1.0750000E+07  2.7798072E-14
  1.1000000E+07  2.4975121E-14
  1.1250000E+07  2.2487179E-14
  1.1500000E+07  2.0288877E-14
  1.1750000E+07  1.8341757E-14
  1.2000000E+07  1.6613078E-14
  1.2250000E+07  1.5074879E-14
  1.2500000E+07  1.3703202E-14
  1.3000000E+07  1.1379356E-14
  1.3500000E+07  9.5075586E-15
  1.4000000E+07  7.9880171E-15
  1.4500000E+07  6.7464815E-15
  1.5000000E+07  5.7273493E-15
  1.5500000E+07  4.8869833E-15
  
  
#  78   3  L2  EION =  1.327700000E+04 eV   251
#  S(0) = 1.099670E+00
  1.3274683E+02  0.0000000E+00
  1.3274683E+04  0.0000000E+00
  1.3274683E+04  7.4016505E-05
  1.3277000E+04  7.4016505E-05
  1.3277133E+04  7.4016505E-05
  1.3277307E+04  7.5960051E-05
  1.3277481E+04  7.7831227E-05
  1.3277655E+04  7.9634706E-05
  1.3277830E+04  8.1374762E-05
  1.3278178E+04  8.4679856E-05
  1.3278526E+04  8.7774030E-05
  1.3279223E+04  9.3419053E-05
  1.3279919E+04  9.8457451E-05
  1.3281312E+04  1.0712254E-04
  1.3282705E+04  1.1435913E-04
  1.3284098E+04  1.2051953E-04
  1.3285491E+04  1.2582589E-04
  1.3286884E+04  1.3042544E-04
  1.3288276E+04  1.3442071E-04
  1.3291062E+04  1.4088337E-04
  1.3293848E+04  1.4565148E-04
  1.3296634E+04  1.4904382E-04
  1.3299420E+04  1.5132595E-04
  1.3304992E+04  1.5346273E-04
  1.3310563E+04  1.5358196E-04
  1.3313349E+04  1.5323415E-04
  1.3316135E+04  1.5274745E-04
  1.3321707E+04  1.5162066E-04
  1.3327278E+04  1.5056055E-04
  1.3332850E+04  1.4972641E-04
  1.3338422E+04  1.4915736E-04
  1.3343993E+04  1.4882715E-04
  1.3355137E+04  1.4864926E-04
  1.3360708E+04  1.4867456E-04
  1.3366280E+04  1.4870587E-04
  1.3377423E+04  1.4865794E-04
  1.3388567E+04  1.4838363E-04
  1.3399710E+04  1.4792188E-04
  1.3410853E+04  1.4737984E-04
  1.3433140E+04  1.4643249E-04
  1.3455427E+04  1.4586653E-04
  1.3477713E+04  1.4548570E-04
  1.3500000E+04  1.4502350E-04
  1.3531250E+04  1.4413303E-04
  1.3562500E+04  1.4320513E-04
  1.3578125E+04  1.4279591E-04
  1.3593750E+04  1.4242644E-04
  1.3625000E+04  1.4171974E-04
  1.3687500E+04  1.4010617E-04
  1.3718750E+04  1.3925121E-04
  1.3750000E+04  1.3844002E-04
  1.3781250E+04  1.3767885E-04
  1.3812500E+04  1.3691813E-04
  1.3875000E+04  1.3532001E-04
  1.3937500E+04  1.3371940E-04
  1.4000000E+04  1.3221166E-04
  1.4125000E+04  1.2917757E-04
  1.4250000E+04  1.2626136E-04
  1.4375000E+04  1.2342362E-04
  1.4500000E+04  1.2066694E-04
  1.5000000E+04  1.1044245E-04
  1.6000000E+04  9.3089796E-05
  1.7000000E+04  7.9053182E-05
  1.8000000E+04  6.7622952E-05
  1.9000000E+04  5.8238008E-05
  2.0000000E+04  5.0470282E-05
  2.1000000E+04  4.3989905E-05
  2.2000000E+04  3.8544731E-05
  2.3000000E+04  3.3938440E-05
  2.4000000E+04  3.0016907E-05
  2.5000000E+04  2.6659653E-05
  2.6000000E+04  2.3769890E-05
  2.7000000E+04  2.1270252E-05
  2.8000000E+04  1.9098173E-05
  2.9000000E+04  1.7202597E-05
  3.0000000E+04  1.5541647E-05
  3.1000000E+04  1.4080737E-05
  3.2000000E+04  1.2791173E-05
  3.4000000E+04  1.0634115E-05
  3.6000000E+04  8.9211350E-06
  3.8000000E+04  7.5454108E-06
  4.0000000E+04  6.4292376E-06
  4.2000000E+04  5.5152325E-06
  4.4000000E+04  4.7604437E-06
  4.6000000E+04  4.1323057E-06
  4.8000000E+04  3.6058436E-06
  5.0000000E+04  3.1617015E-06
  5.2500000E+04  2.6995224E-06
  5.5000000E+04  2.3197314E-06
  5.7500000E+04  2.0051417E-06
  6.0000000E+04  1.7426436E-06
  6.5000000E+04  1.3357157E-06
  6.7500000E+04  1.1772199E-06
  7.0000000E+04  1.0417300E-06
  7.2500000E+04  9.2532248E-07
  7.5000000E+04  8.2483797E-07
  7.7500000E+04  7.3771504E-07
  8.0000000E+04  6.6186335E-07
  8.2500000E+04  5.9556657E-07
  8.5000000E+04  5.3740761E-07
  9.0000000E+04  4.4099193E-07
  9.5000000E+04  3.6533238E-07
  1.0000000E+05  3.0526929E-07
  1.0500000E+05  2.5708509E-07
  1.1000000E+05  2.1805986E-07
  1.1500000E+05  1.8617576E-07
  1.2000000E+05  1.5991669E-07
  1.2500000E+05  1.3813019E-07
  1.3000000E+05  1.1993084E-07
  1.3500000E+05  1.0463160E-07
  1.4000000E+05  9.1694503E-08
  1.4500000E+05  8.0694729E-08
  1.5000000E+05  7.1294112E-08
  1.5500000E+05  6.3221508E-08
  1.6000000E+05  5.6257994E-08
  1.6500000E+05  5.0225653E-08
  1.7000000E+05  4.4979029E-08
  1.7500000E+05  4.0398525E-08
  1.8000000E+05  3.6385256E-08
  1.8500000E+05  3.2857050E-08
  1.9000000E+05  2.9745302E-08
  2.0000000E+05  2.4550052E-08
  2.1000000E+05  2.0438627E-08
  2.2000000E+05  1.7151044E-08
  2.3000000E+05  1.4497209E-08
  2.4000000E+05  1.2336251E-08
  2.5000000E+05  1.0562481E-08
  2.6000000E+05  9.0957008E-09
  2.7000000E+05  7.8744185E-09
  2.8000000E+05  6.8510257E-09
  2.9000000E+05  5.9883306E-09
  3.0000000E+05  5.2570358E-09
  3.1000000E+05  4.6338816E-09
  3.2000000E+05  4.1002662E-09
  3.3000000E+05  3.6412103E-09
  3.4000000E+05  3.2445742E-09
  3.5000000E+05  2.9004599E-09
  3.6000000E+05  2.6007501E-09
  3.7000000E+05  2.3387519E-09
  3.8000000E+05  2.1089187E-09
  3.9000000E+05  1.9066318E-09
  4.0000000E+05  1.7280269E-09
  4.2000000E+05  1.4293800E-09
  4.4000000E+05  1.1925719E-09
  4.6000000E+05  1.0028611E-09
  4.8000000E+05  8.4944362E-10
  5.0000000E+05  7.2429826E-10
  5.2500000E+05  5.9858310E-10
  5.5000000E+05  4.9902493E-10
  5.7500000E+05  4.1935304E-10
  5.8750000E+05  3.8549043E-10
  6.0000000E+05  3.5498180E-10
  6.2500000E+05  3.0251382E-10
  6.5000000E+05  2.5940007E-10
  6.7500000E+05  2.2370653E-10
  7.0000000E+05  1.9395045E-10
  7.2500000E+05  1.6898353E-10
  7.5000000E+05  1.4790863E-10
  7.7500000E+05  1.3001897E-10
  8.0000000E+05  1.1475321E-10
  8.2500000E+05  1.0166222E-10
  8.5000000E+05  9.0384173E-11
  8.7500000E+05  8.0625683E-11
  9.0000000E+05  7.2147318E-11
  9.2500000E+05  6.4752580E-11
  9.5000000E+05  5.8279331E-11
  1.0000000E+06  4.7581700E-11
  1.0500000E+06  3.9222824E-11
  1.1000000E+06  3.2615065E-11
  1.1500000E+06  2.7336221E-11
  1.2000000E+06  2.3078312E-11
  1.2500000E+06  1.9613538E-11
  1.3000000E+06  1.6771243E-11
  1.3500000E+06  1.4422125E-11
  1.4000000E+06  1.2467174E-11
  1.4500000E+06  1.0829825E-11
  1.5000000E+06  9.4503100E-12
  1.5500000E+06  8.2815692E-12
  1.6000000E+06  7.2862520E-12
  1.6500000E+06  6.4344967E-12
  1.7000000E+06  5.7022636E-12
  1.7500000E+06  5.0700734E-12
  1.8000000E+06  4.5220451E-12
  1.8500000E+06  4.0451566E-12
  1.9000000E+06  3.6286716E-12
  1.9500000E+06  3.2636939E-12
  2.0000000E+06  2.9428169E-12
  2.0500000E+06  2.6598438E-12
  2.1000000E+06  2.4095662E-12
  2.2000000E+06  1.9901876E-12
  2.3000000E+06  1.6569097E-12
  2.4000000E+06  1.3895222E-12
  2.5000000E+06  1.1731156E-12
  2.6000000E+06  9.9655317E-13
  2.7000000E+06  8.5142320E-13
  2.8000000E+06  7.3130641E-13
  2.9000000E+06  6.3125631E-13
  3.0000000E+06  5.4742396E-13
  3.1000000E+06  4.7678894E-13
  3.2000000E+06  4.1696215E-13
  3.3000000E+06  3.6604071E-13
  3.4000000E+06  3.2249872E-13
  3.5000000E+06  2.8510465E-13
  3.6000000E+06  2.5285848E-13
  3.7000000E+06  2.2494349E-13
  3.8000000E+06  2.0068902E-13
  3.9000000E+06  1.7954165E-13
  4.0000000E+06  1.6104249E-13
  4.1000000E+06  1.4480910E-13
  4.2000000E+06  1.3052135E-13
  4.3000000E+06  1.1791012E-13
  4.4000000E+06  1.0674821E-13
  4.6000000E+06  8.8031434E-14
  4.8000000E+06  7.3150047E-14
  5.0000000E+06  6.1211044E-14
  5.1250000E+06  5.4941951E-14
  5.2500000E+06  4.9433827E-14
  5.3750000E+06  4.4580293E-14
  5.5000000E+06  4.0291728E-14
  5.7500000E+06  3.3117822E-14
  5.8750000E+06  3.0113390E-14
  6.0000000E+06  2.7432243E-14
  6.2500000E+06  2.2884912E-14
  6.5000000E+06  1.9217149E-14
  6.7500000E+06  1.6235666E-14
  7.0000000E+06  1.3794492E-14
  7.2500000E+06  1.1782276E-14
  7.5000000E+06  1.0113250E-14
  7.7500000E+06  8.7207622E-15
  8.0000000E+06  7.5525811E-15
  8.2500000E+06  6.5674943E-15
  8.5000000E+06  5.7327589E-15
  8.7500000E+06  5.0221888E-15
  9.0000000E+06  4.4147073E-15
  9.2500000E+06  3.8932429E-15
  9.5000000E+06  3.4438893E-15
  9.7500000E+06  3.0552523E-15
  1.0000000E+07  2.7179460E-15
  1.0250000E+07  2.4242127E-15
  1.0500000E+07  2.1676120E-15
  1.0750000E+07  1.9427737E-15
  1.1000000E+07  1.7452082E-15
  1.1250000E+07  1.5711422E-15
  1.1500000E+07  1.4173869E-15
  1.2000000E+07  1.1603936E-15
  1.2500000E+07  9.5699244E-16
  1.3000000E+07  7.9450620E-16
  1.3500000E+07  6.6360162E-16
  1.4000000E+07  5.5741907E-16
  1.4500000E+07  4.7084812E-16
  1.4750000E+07  4.3363799E-16
  
  
#  78   4  L3  EION =  1.156700000E+04 eV   253
#  S(0) = 2.043839E+00
  1.1547824E+02  0.0000000E+00
  1.1547824E+04  0.0000000E+00
  1.1547824E+04  1.9249391E-04
  1.1567000E+04  1.9249391E-04
  1.1567116E+04  1.9249391E-04
  1.1567285E+04  1.9668197E-04
  1.1567454E+04  2.0068953E-04
  1.1567623E+04  2.0452966E-04
  1.1567792E+04  2.0821422E-04
  1.1568130E+04  2.1515869E-04
  1.1568468E+04  2.2159804E-04
  1.1569145E+04  2.3320170E-04
  1.1569821E+04  2.4341599E-04
  1.1571174E+04  2.6072625E-04
  1.1572527E+04  2.7500924E-04
  1.1575232E+04  2.9754416E-04
  1.1577938E+04  3.1458572E-04
  1.1583349E+04  3.3755704E-04
  1.1588760E+04  3.4990789E-04
  1.1594171E+04  3.5503395E-04
  1.1599582E+04  3.5567650E-04
  1.1602288E+04  3.5500271E-04
  1.1604993E+04  3.5394684E-04
  1.1610404E+04  3.5128798E-04
  1.1621226E+04  3.4622892E-04
  1.1632048E+04  3.4321435E-04
  1.1642870E+04  3.4204861E-04
  1.1653693E+04  3.4176737E-04
  1.1675337E+04  3.4094123E-04
  1.1686159E+04  3.3991359E-04
  1.1696981E+04  3.3861535E-04
  1.1718625E+04  3.3603239E-04
  1.1740269E+04  3.3418567E-04
  1.1761914E+04  3.3292325E-04
  1.1783558E+04  3.3167132E-04
  1.1805202E+04  3.3011760E-04
  1.1826846E+04  3.2832962E-04
  1.1870135E+04  3.2490852E-04
  1.1913423E+04  3.2200933E-04
  1.1956712E+04  3.1897129E-04
  1.2000000E+04  3.1569049E-04
  1.2062500E+04  3.1121172E-04
  1.2125000E+04  3.0691919E-04
  1.2187500E+04  3.0247886E-04
  1.2250000E+04  2.9817347E-04
  1.2375000E+04  2.8989292E-04
  1.2500000E+04  2.8181436E-04
  1.3000000E+04  2.5250391E-04
  1.3500000E+04  2.2705845E-04
  1.4000000E+04  2.0480839E-04
  1.4500000E+04  1.8524143E-04
  1.5000000E+04  1.6800701E-04
  1.6000000E+04  1.3926217E-04
  1.7000000E+04  1.1653052E-04
  1.8000000E+04  9.8351027E-05
  1.9000000E+04  8.3657398E-05
  2.0000000E+04  7.1662306E-05
  2.1000000E+04  6.1783233E-05
  2.2000000E+04  5.3580272E-05
  2.3000000E+04  4.6717484E-05
  2.4000000E+04  4.0936753E-05
  2.5000000E+04  3.6036830E-05
  2.6000000E+04  3.1859269E-05
  2.7000000E+04  2.8278284E-05
  2.8000000E+04  2.5193258E-05
  2.9000000E+04  2.2523015E-05
  3.0000000E+04  2.0201634E-05
  3.1000000E+04  1.8175199E-05
  3.2000000E+04  1.6399375E-05
  3.4000000E+04  1.3458970E-05
  3.6000000E+04  1.1154231E-05
  3.8000000E+04  9.3258055E-06
  4.0000000E+04  7.8593955E-06
  4.2000000E+04  6.6716801E-06
  4.4000000E+04  5.7010295E-06
  4.6000000E+04  4.9012433E-06
  4.8000000E+04  4.2372675E-06
  5.0000000E+04  3.6822047E-06
  5.2500000E+04  3.1102231E-06
  5.5000000E+04  2.6451073E-06
  5.7500000E+04  2.2636930E-06
  6.0000000E+04  1.9484908E-06
  6.5000000E+04  1.4663544E-06
  6.7500000E+04  1.2810868E-06
  7.0000000E+04  1.1240324E-06
  7.2500000E+04  9.9018891E-07
  7.5000000E+04  8.7556109E-07
  7.7500000E+04  7.7693457E-07
  8.0000000E+04  6.9170597E-07
  8.2500000E+04  6.1775340E-07
  8.5000000E+04  5.5333712E-07
  9.0000000E+04  4.4762138E-07
  9.5000000E+04  3.6575804E-07
  1.0000000E+05  3.0159239E-07
  1.0500000E+05  2.5074370E-07
  1.1000000E+05  2.1004413E-07
  1.1500000E+05  1.7716961E-07
  1.2000000E+05  1.5039267E-07
  1.2500000E+05  1.2841368E-07
  1.3000000E+05  1.1024413E-07
  1.3500000E+05  9.5124371E-08
  1.4000000E+05  8.2465104E-08
  1.4500000E+05  7.1805212E-08
  1.5000000E+05  6.2780874E-08
  1.5500000E+05  5.5102863E-08
  1.6000000E+05  4.8539616E-08
  1.6500000E+05  4.2904479E-08
  1.7000000E+05  3.8046057E-08
  1.8000000E+05  3.0187457E-08
  1.9000000E+05  2.4216224E-08
  2.0000000E+05  1.9619547E-08
  2.1000000E+05  1.6039052E-08
  2.2000000E+05  1.3220056E-08
  2.3000000E+05  1.0978786E-08
  2.4000000E+05  9.1807818E-09
  2.5000000E+05  7.7264191E-09
  2.6000000E+05  6.5410087E-09
  2.7000000E+05  5.5679584E-09
  2.8000000E+05  4.7639611E-09
  2.9000000E+05  4.0955643E-09
  3.0000000E+05  3.5367096E-09
  3.1000000E+05  3.0669359E-09
  3.2000000E+05  2.6700535E-09
  3.3000000E+05  2.3331638E-09
  3.4000000E+05  2.0459232E-09
  3.5000000E+05  1.7999841E-09
  3.6000000E+05  1.5885703E-09
  3.7000000E+05  1.4061510E-09
  3.8000000E+05  1.2481882E-09
  3.9000000E+05  1.1109399E-09
  4.0000000E+05  9.9130577E-10
  4.2000000E+05  7.9498336E-10
  4.4000000E+05  6.4321907E-10
  4.6000000E+05  5.2466988E-10
  4.8000000E+05  4.3117728E-10
  5.0000000E+05  3.5679440E-10
  5.2500000E+05  2.8411469E-10
  5.5000000E+05  2.2830765E-10
  5.7500000E+05  1.8499816E-10
  6.0000000E+05  1.5105830E-10
  6.2500000E+05  1.2422138E-10
  6.5000000E+05  1.0282434E-10
  6.6250000E+05  9.3766922E-11
  6.7500000E+05  8.5633046E-11
  7.0000000E+05  7.1721965E-11
  7.2500000E+05  6.0390139E-11
  7.5000000E+05  5.1101849E-11
  7.7500000E+05  4.3444177E-11
  8.0000000E+05  3.7096312E-11
  8.2500000E+05  3.1807140E-11
  8.5000000E+05  2.7378725E-11
  8.7500000E+05  2.3654019E-11
  9.0000000E+05  2.0507640E-11
  9.2500000E+05  1.7838897E-11
  9.5000000E+05  1.5566477E-11
  9.7500000E+05  1.3624376E-11
  1.0000000E+06  1.1958746E-11
  1.0250000E+06  1.0525446E-11
  1.0500000E+06  9.2881287E-12
  1.1000000E+06  7.2863276E-12
  1.1500000E+06  5.7686187E-12
  1.2000000E+06  4.6058078E-12
  1.2500000E+06  3.7062651E-12
  1.3000000E+06  3.0041457E-12
  1.3500000E+06  2.4515589E-12
  1.4000000E+06  2.0132873E-12
  1.4500000E+06  1.6631668E-12
  1.5000000E+06  1.3815728E-12
  1.5500000E+06  1.1536569E-12
  1.6000000E+06  9.6808790E-13
  1.6500000E+06  8.1614926E-13
  1.7000000E+06  6.9108615E-13
  1.7500000E+06  5.8762777E-13
  1.8000000E+06  5.0163464E-13
  1.8500000E+06  4.2983563E-13
  1.9000000E+06  3.6963067E-13
  1.9500000E+06  3.1894158E-13
  2.0000000E+06  2.7609839E-13
  2.0500000E+06  2.3975236E-13
  2.1000000E+06  2.0880898E-13
  2.1500000E+06  1.8237610E-13
  2.2000000E+06  1.5972323E-13
  2.2500000E+06  1.4024963E-13
  2.3000000E+06  1.2345931E-13
  2.4000000E+06  9.6353276E-14
  2.5000000E+06  7.5872560E-14
  2.6000000E+06  6.0242210E-14
  2.7000000E+06  4.8202186E-14
  2.8000000E+06  3.8847225E-14
  2.9000000E+06  3.1519574E-14
  3.0000000E+06  2.5736315E-14
  3.1000000E+06  2.1139447E-14
  3.2000000E+06  1.7461128E-14
  3.3000000E+06  1.4499246E-14
  3.4000000E+06  1.2100051E-14
  3.5000000E+06  1.0145688E-14
  3.6000000E+06  8.5451844E-15
  3.7000000E+06  7.2278368E-15
  3.8000000E+06  6.1383451E-15
  3.9000000E+06  5.2331910E-15
  4.0000000E+06  4.4779211E-15
  4.1000000E+06  3.8451072E-15
  4.2000000E+06  3.3127986E-15
  4.3000000E+06  2.8633376E-15
  4.4000000E+06  2.4824550E-15
  4.5000000E+06  2.1585676E-15
  4.6000000E+06  1.8822313E-15
  4.7000000E+06  1.6457137E-15
  4.8000000E+06  1.4426583E-15
  5.0000000E+06  1.1168503E-15
  5.1250000E+06  9.5626111E-16
  5.2500000E+06  8.2159607E-16
  5.3750000E+06  7.0823029E-16
  5.5000000E+06  6.1243938E-16
  5.6250000E+06  5.3121006E-16
  5.7500000E+06  4.6209344E-16
  5.8750000E+06  4.0309062E-16
  6.0000000E+06  3.5256324E-16
  6.1250000E+06  3.0916310E-16
  6.2500000E+06  2.7177656E-16
  6.3750000E+06  2.3948038E-16
  6.5000000E+06  2.1150641E-16
  6.6250000E+06  1.8721341E-16
  6.7500000E+06  1.6606430E-16
  7.0000000E+06  1.3146369E-16
  7.2500000E+06  1.0487557E-16
  7.5000000E+06  8.4268868E-17
  7.7500000E+06  6.8169373E-17
  8.0000000E+06  5.5496222E-17
  8.2500000E+06  4.5449378E-17
  8.5000000E+06  3.7431321E-17
  8.7500000E+06  3.0991994E-17
  9.0000000E+06  2.5789716E-17
  9.2500000E+06  2.1563125E-17
  9.5000000E+06  1.8110853E-17
  9.7500000E+06  1.5276700E-17
  1.0000000E+07  1.2938746E-17
  1.0250000E+07  1.1001251E-17
  1.0500000E+07  9.3885949E-18
  1.0750000E+07  8.0407459E-18
  1.1000000E+07  6.9097689E-18
  1.1250000E+07  5.9571775E-18
  1.1500000E+07  5.1519257E-18
  1.1750000E+07  4.4688516E-18
  1.2000000E+07  3.8874399E-18
  1.2250000E+07  3.3909229E-18
  1.2500000E+07  2.9655633E-18
  1.2750000E+07  2.6000603E-18
  1.3000000E+07  2.2850804E-18
  1.3250000E+07  2.0128987E-18
  1.3500000E+07  1.7771223E-18
  1.4000000E+07  1.3942366E-18
  1.4500000E+07  1.1029938E-18
  
  
#  78   5  M1  EION =  3.300000000E+03 eV   264
#  S(0) = 9.445649E-01
  3.2938386E+01  0.0000000E+00
  3.2938386E+03  0.0000000E+00
  3.2938386E+03  2.5044573E-04
  3.3000000E+03  2.5044573E-04
  3.3000327E+03  2.5044573E-04
  3.3006575E+03  2.4775019E-04
  3.3012823E+03  2.4523054E-04
  3.3019071E+03  2.4286765E-04
  3.3025319E+03  2.4064575E-04
  3.3037815E+03  2.3657512E-04
  3.3050311E+03  2.3293892E-04
  3.3075303E+03  2.2675625E-04
  3.3100295E+03  2.2177911E-04
  3.3150278E+03  2.1461701E-04
  3.3200262E+03  2.1020631E-04
  3.3250246E+03  2.0770290E-04
  3.3300229E+03  2.0649783E-04
  3.3350213E+03  2.0613915E-04
  3.3400196E+03  2.0628787E-04
  3.3450180E+03  2.0669215E-04
  3.3500164E+03  2.0717038E-04
  3.3550147E+03  2.0759904E-04
  3.3600131E+03  2.0790262E-04
  3.3700098E+03  2.0801432E-04
  3.3800065E+03  2.0750438E-04
  3.3900033E+03  2.0658591E-04
  3.3950016E+03  2.0605314E-04
  3.4000000E+03  2.0550784E-04
  3.4125000E+03  2.0421586E-04
  3.4250000E+03  2.0314348E-04
  3.4375000E+03  2.0229455E-04
  3.4500000E+03  2.0157784E-04
  3.4625000E+03  2.0088360E-04
  3.4750000E+03  2.0012647E-04
  3.4875000E+03  1.9927151E-04
  3.5000000E+03  1.9832329E-04
  3.5250000E+03  1.9629652E-04
  3.5500000E+03  1.9434556E-04
  3.5625000E+03  1.9344331E-04
  3.5750000E+03  1.9258800E-04
  3.6000000E+03  1.9094287E-04
  3.6500000E+03  1.8755224E-04
  3.6750000E+03  1.8577867E-04
  3.7000000E+03  1.8402299E-04
  3.7250000E+03  1.8233647E-04
  3.7500000E+03  1.8071882E-04
  3.8000000E+03  1.7756791E-04
  3.8500000E+03  1.7439317E-04
  3.9000000E+03  1.7126133E-04
  3.9500000E+03  1.6826312E-04
  4.0000000E+03  1.6537200E-04
  4.0500000E+03  1.6251825E-04
  4.1000000E+03  1.5969543E-04
  4.1500000E+03  1.5696339E-04
  4.2000000E+03  1.5432195E-04
  4.3000000E+03  1.4920149E-04
  4.4000000E+03  1.4430323E-04
  4.6000000E+03  1.3519509E-04
  4.8000000E+03  1.2687212E-04
  5.0000000E+03  1.1926965E-04
  5.2500000E+03  1.1064446E-04
  5.5000000E+03  1.0288356E-04
  5.7500000E+03  9.5885178E-05
  6.0000000E+03  8.9544931E-05
  6.5000000E+03  7.8552502E-05
  6.7500000E+03  7.3775254E-05
  7.0000000E+03  6.9405971E-05
  7.2500000E+03  6.5400187E-05
  7.5000000E+03  6.1719459E-05
  8.0000000E+03  5.5203027E-05
  8.5000000E+03  4.9634513E-05
  9.0000000E+03  4.4841333E-05
  9.5000000E+03  4.0688019E-05
  1.0000000E+04  3.7067115E-05
  1.0500000E+04  3.3892426E-05
  1.1000000E+04  3.1094234E-05
  1.1500000E+04  2.8615994E-05
  1.2000000E+04  2.6411372E-05
  1.2500000E+04  2.4442090E-05
  1.3000000E+04  2.2676254E-05
  1.3500000E+04  2.1087077E-05
  1.4000000E+04  1.9652006E-05
  1.4500000E+04  1.8352015E-05
  1.5000000E+04  1.7170932E-05
  1.6000000E+04  1.5112037E-05
  1.7000000E+04  1.3385966E-05
  1.8000000E+04  1.1925682E-05
  1.9000000E+04  1.0680133E-05
  2.0000000E+04  9.6098979E-06
  2.1000000E+04  8.6841451E-06
  2.2000000E+04  7.8784830E-06
  2.3000000E+04  7.1734184E-06
  2.4000000E+04  6.5532246E-06
  2.5000000E+04  6.0051060E-06
  2.6000000E+04  5.5185644E-06
  2.7000000E+04  5.0849284E-06
  2.8000000E+04  4.6969848E-06
  2.9000000E+04  4.3486952E-06
  3.0000000E+04  4.0349769E-06
  3.1000000E+04  3.7515259E-06
  3.2000000E+04  3.4946798E-06
  3.4000000E+04  3.0487197E-06
  3.6000000E+04  2.6769267E-06
  3.8000000E+04  2.3641868E-06
  4.0000000E+04  2.0990017E-06
  4.2000000E+04  1.8725044E-06
  4.4000000E+04  1.6777739E-06
  4.6000000E+04  1.5093463E-06
  4.8000000E+04  1.3628649E-06
  5.0000000E+04  1.2348233E-06
  5.2500000E+04  1.0964171E-06
  5.5000000E+04  9.7796228E-07
  5.7500000E+04  8.7595800E-07
  6.0000000E+04  7.8762283E-07
  6.5000000E+04  6.4346490E-07
  6.7500000E+04  5.8436805E-07
  7.0000000E+04  5.3222883E-07
  7.2500000E+04  4.8604964E-07
  7.5000000E+04  4.4500084E-07
  7.7500000E+04  4.0838840E-07
  8.0000000E+04  3.7562863E-07
  8.2500000E+04  3.4622810E-07
  8.5000000E+04  3.1976764E-07
  9.0000000E+04  2.7428726E-07
  9.5000000E+04  2.3689131E-07
  1.0000000E+05  2.0586819E-07
  1.0500000E+05  1.7992393E-07
  1.1000000E+05  1.5806740E-07
  1.1500000E+05  1.3953063E-07
  1.2000000E+05  1.2371219E-07
  1.2500000E+05  1.1013642E-07
  1.3000000E+05  9.8423851E-08
  1.3500000E+05  8.8269198E-08
  1.4000000E+05  7.9425009E-08
  1.4500000E+05  7.1689309E-08
  1.5000000E+05  6.4896127E-08
  1.5500000E+05  5.8908251E-08
  1.6000000E+05  5.3611610E-08
  1.6500000E+05  4.8910841E-08
  1.7000000E+05  4.4725809E-08
  1.7500000E+05  4.0988873E-08
  1.8000000E+05  3.7642674E-08
  1.8500000E+05  3.4638357E-08
  1.9000000E+05  3.1934148E-08
  2.0000000E+05  2.7287614E-08
  2.1000000E+05  2.3471323E-08
  2.2000000E+05  2.0311077E-08
  2.3000000E+05  1.7674334E-08
  2.4000000E+05  1.5459085E-08
  2.5000000E+05  1.3586007E-08
  2.6000000E+05  1.1992835E-08
  2.7000000E+05  1.0630250E-08
  2.8000000E+05  9.4588768E-09
  2.9000000E+05  8.4470347E-09
  3.0000000E+05  7.5690554E-09
  3.1000000E+05  6.8040046E-09
  3.2000000E+05  6.1347033E-09
  3.3000000E+05  5.5469703E-09
  3.4000000E+05  5.0290344E-09
  3.5000000E+05  4.5710717E-09
  3.6000000E+05  4.1648471E-09
  3.7000000E+05  3.8034261E-09
  3.8000000E+05  3.4809438E-09
  3.9000000E+05  3.1924189E-09
  4.0000000E+05  2.9336040E-09
  4.2000000E+05  2.4910759E-09
  4.4000000E+05  2.1299511E-09
  4.6000000E+05  1.8327341E-09
  4.8000000E+05  1.5861954E-09
  5.0000000E+05  1.3802170E-09
  5.1250000E+05  1.2685257E-09
  5.2500000E+05  1.1680378E-09
  5.3750000E+05  1.0774185E-09
  5.5000000E+05  9.9551520E-10
  5.7500000E+05  8.5399983E-10
  5.8750000E+05  7.9276899E-10
  6.0000000E+05  7.3698063E-10
  6.2500000E+05  6.3949893E-10
  6.5000000E+05  5.5773690E-10
  6.7500000E+05  4.8872534E-10
  7.0000000E+05  4.3013285E-10
  7.2500000E+05  3.8011364E-10
  7.5000000E+05  3.3719496E-10
  7.7500000E+05  3.0019242E-10
  8.0000000E+05  2.6814704E-10
  8.2500000E+05  2.4027765E-10
  8.5000000E+05  2.1594398E-10
  8.7500000E+05  1.9461824E-10
  9.0000000E+05  1.7586284E-10
  9.2500000E+05  1.5931315E-10
  9.5000000E+05  1.4466379E-10
  9.7500000E+05  1.3165783E-10
  1.0000000E+06  1.2007819E-10
  1.0250000E+06  1.0974065E-10
  1.0500000E+06  1.0048830E-10
  1.0750000E+06  9.2186961E-11
  1.1000000E+06  8.4721469E-11
  1.1250000E+06  7.7992681E-11
  1.1500000E+06  7.1914952E-11
  1.2000000E+06  6.1425564E-11
  1.2500000E+06  5.2768002E-11
  1.3000000E+06  4.5571807E-11
  1.3500000E+06  3.9551164E-11
  1.4000000E+06  3.4483431E-11
  1.4500000E+06  3.0193671E-11
  1.5000000E+06  2.6543310E-11
  1.5500000E+06  2.3421780E-11
  1.6000000E+06  2.0740193E-11
  1.6500000E+06  1.8426585E-11
  1.7000000E+06  1.6422336E-11
  1.7500000E+06  1.4679410E-11
  1.8000000E+06  1.3158233E-11
  1.8500000E+06  1.1826029E-11
  1.9000000E+06  1.0655525E-11
  1.9500000E+06  9.6239220E-12
  2.0000000E+06  8.7120718E-12
  2.0500000E+06  7.9038219E-12
  2.1000000E+06  7.1854930E-12
  2.1500000E+06  6.5454550E-12
  2.2000000E+06  5.9737857E-12
  2.2500000E+06  5.4619918E-12
  2.3000000E+06  5.0027794E-12
  2.4000000E+06  4.2178191E-12
  2.5000000E+06  3.5781355E-12
  2.6000000E+06  3.0529574E-12
  2.7000000E+06  2.6188119E-12
  2.8000000E+06  2.2576234E-12
  2.9000000E+06  1.9553399E-12
  3.0000000E+06  1.7009424E-12
  3.1000000E+06  1.4857188E-12
  3.2000000E+06  1.3027354E-12
  3.3000000E+06  1.1464389E-12
  3.4000000E+06  1.0123540E-12
  3.5000000E+06  8.9685304E-13
  3.6000000E+06  7.9697470E-13
  3.7000000E+06  7.1028853E-13
  3.8000000E+06  6.3478880E-13
  3.9000000E+06  5.6881191E-13
  4.0000000E+06  5.1097316E-13
  4.1000000E+06  4.6011503E-13
  4.2000000E+06  4.1526587E-13
  4.3000000E+06  3.7560731E-13
  4.4000000E+06  3.4044695E-13
  4.5000000E+06  3.0919658E-13
  4.6000000E+06  2.8135477E-13
  4.7000000E+06  2.5649263E-13
  4.8000000E+06  2.3424182E-13
  5.0000000E+06  1.9634957E-13
  5.1250000E+06  1.7641433E-13
  5.2500000E+06  1.5887480E-13
  5.3750000E+06  1.4339981E-13
  5.5000000E+06  1.2971016E-13
  5.6250000E+06  1.1756909E-13
  5.7500000E+06  1.0677520E-13
  5.8750000E+06  9.7156537E-14
  6.0000000E+06  8.8565320E-14
  6.1250000E+06  8.0874178E-14
  6.2500000E+06  7.3973676E-14
  6.3750000E+06  6.7769527E-14
  6.5000000E+06  6.2180245E-14
  6.6250000E+06  5.7135333E-14
  6.7500000E+06  5.2574634E-14
  7.0000000E+06  4.4703208E-14
  7.2500000E+06  3.8217522E-14
  
  
#  78   6  M2  EION =  3.030000000E+03 eV   266
#  S(0) = 1.259099E+00
  3.0260623E+01  0.0000000E+00
  3.0260623E+03  0.0000000E+00
  3.0260623E+03  1.8098053E-04
  3.0300000E+03  1.8098053E-04
  3.0300302E+03  1.8098053E-04
  3.0302489E+03  1.8612401E-04
  3.0304675E+03  1.9102335E-04
  3.0306862E+03  1.9569838E-04
  3.0309048E+03  2.0016684E-04
  3.0313422E+03  2.0854573E-04
  3.0317795E+03  2.1626836E-04
  3.0326541E+03  2.3008040E-04
  3.0335287E+03  2.4213442E-04
  3.0352780E+03  2.6232856E-04
  3.0370272E+03  2.7870395E-04
  3.0387764E+03  2.9226750E-04
  3.0405257E+03  3.0361195E-04
  3.0422749E+03  3.1311560E-04
  3.0440242E+03  3.2104203E-04
  3.0475227E+03  3.3293257E-04
  3.0510212E+03  3.4055387E-04
  3.0545196E+03  3.4493171E-04
  3.0580181E+03  3.4694152E-04
  3.0615166E+03  3.4731449E-04
  3.0650151E+03  3.4663444E-04
  3.0685136E+03  3.4534525E-04
  3.0720121E+03  3.4376816E-04
  3.0790091E+03  3.4055630E-04
  3.0860060E+03  3.3793796E-04
  3.1000000E+03  3.3506063E-04
  3.1125000E+03  3.3414767E-04
  3.1250000E+03  3.3347347E-04
  3.1375000E+03  3.3235157E-04
  3.1500000E+03  3.3071019E-04
  3.1625000E+03  3.2880469E-04
  3.1750000E+03  3.2693368E-04
  3.2000000E+03  3.2387603E-04
  3.2250000E+03  3.2152663E-04
  3.2500000E+03  3.1912459E-04
  3.2750000E+03  3.1636072E-04
  3.3000000E+03  3.1344992E-04
  3.3500000E+03  3.0811770E-04
  3.3750000E+03  3.0562793E-04
  3.4000000E+03  3.0307952E-04
  3.4250000E+03  3.0042843E-04
  3.4500000E+03  2.9772947E-04
  3.5000000E+03  2.9249043E-04
  3.5500000E+03  2.8750928E-04
  3.5750000E+03  2.8502345E-04
  3.6000000E+03  2.8250983E-04
  3.7000000E+03  2.7260808E-04
  3.7500000E+03  2.6788911E-04
  3.8000000E+03  2.6323313E-04
  3.9000000E+03  2.5406140E-04
  3.9500000E+03  2.4965836E-04
  4.0000000E+03  2.4534128E-04
  4.1000000E+03  2.3692122E-04
  4.2000000E+03  2.2884380E-04
  4.4000000E+03  2.1365868E-04
  4.6000000E+03  1.9966777E-04
  4.8000000E+03  1.8677980E-04
  5.0000000E+03  1.7491504E-04
  5.2500000E+03  1.6135615E-04
  5.5000000E+03  1.4911033E-04
  5.7500000E+03  1.3802526E-04
  6.0000000E+03  1.2797153E-04
  6.5000000E+03  1.1053956E-04
  6.7500000E+03  1.0297722E-04
  7.0000000E+03  9.6077002E-05
  7.2500000E+03  8.9770045E-05
  7.5000000E+03  8.3995432E-05
  8.0000000E+03  7.3834146E-05
  8.5000000E+03  6.5231998E-05
  9.0000000E+03  5.7904266E-05
  9.5000000E+03  5.1625113E-05
  1.0000000E+04  4.6214370E-05
  1.0500000E+04  4.1527681E-05
  1.1000000E+04  3.7448546E-05
  1.1500000E+04  3.3881856E-05
  1.2000000E+04  3.0749670E-05
  1.2500000E+04  2.7987897E-05
  1.3000000E+04  2.5543459E-05
  1.3500000E+04  2.3372189E-05
  1.4000000E+04  2.1437093E-05
  1.4500000E+04  1.9707018E-05
  1.5000000E+04  1.8155612E-05
  1.6000000E+04  1.5502502E-05
  1.7000000E+04  1.3334817E-05
  1.8000000E+04  1.1546925E-05
  1.9000000E+04  1.0059608E-05
  2.0000000E+04  8.8126333E-06
  2.1000000E+04  7.7596596E-06
  2.2000000E+04  6.8646408E-06
  2.3000000E+04  6.0992562E-06
  2.4000000E+04  5.4410473E-06
  2.5000000E+04  4.8720525E-06
  2.6000000E+04  4.3777910E-06
  2.7000000E+04  3.9465025E-06
  2.8000000E+04  3.5685709E-06
  2.9000000E+04  3.2360823E-06
  3.0000000E+04  2.9424843E-06
  3.1000000E+04  2.6823210E-06
  3.2000000E+04  2.4510253E-06
  3.4000000E+04  2.0602607E-06
  3.6000000E+04  1.7459762E-06
  3.8000000E+04  1.4905845E-06
  4.0000000E+04  1.2811078E-06
  4.2000000E+04  1.1078310E-06
  4.4000000E+04  9.6338621E-07
  4.6000000E+04  8.4211977E-07
  4.8000000E+04  7.3964572E-07
  5.0000000E+04  6.5252805E-07
  5.2500000E+04  5.6114173E-07
  5.5000000E+04  4.8541417E-07
  5.7500000E+04  4.2219635E-07
  5.8750000E+04  3.9449733E-07
  6.0000000E+04  3.6906102E-07
  6.2500000E+04  3.2411808E-07
  6.5000000E+04  2.8588204E-07
  6.7500000E+04  2.5317512E-07
  7.0000000E+04  2.2505604E-07
  7.2500000E+04  2.0076684E-07
  7.5000000E+04  1.7969294E-07
  7.7500000E+04  1.6133271E-07
  8.0000000E+04  1.4527421E-07
  8.2500000E+04  1.3117716E-07
  8.5000000E+04  1.1875903E-07
  8.7500000E+04  1.0778394E-07
  9.0000000E+04  9.8054020E-08
  9.2500000E+04  8.9402568E-08
  9.5000000E+04  8.1688500E-08
  1.0000000E+05  6.8610528E-08
  1.0500000E+05  5.8055317E-08
  1.1000000E+05  4.9458699E-08
  1.1500000E+05  4.2398896E-08
  1.2000000E+05  3.6556762E-08
  1.2500000E+05  3.1688105E-08
  1.3000000E+05  2.7604167E-08
  1.3500000E+05  2.4157659E-08
  1.4000000E+05  2.1232634E-08
  1.4500000E+05  1.8737079E-08
  1.5000000E+05  1.6597419E-08
  1.5500000E+05  1.4754395E-08
  1.6000000E+05  1.3159968E-08
  1.6500000E+05  1.1774949E-08
  1.7000000E+05  1.0567178E-08
  1.7500000E+05  9.5101193E-09
  1.8000000E+05  8.5817616E-09
  1.8500000E+05  7.7637601E-09
  1.9000000E+05  7.0407498E-09
  1.9500000E+05  6.3998049E-09
  2.0000000E+05  5.8300070E-09
  2.0500000E+05  5.3220966E-09
  2.1000000E+05  4.8681896E-09
  2.2000000E+05  4.0963969E-09
  2.3000000E+05  3.4713603E-09
  2.4000000E+05  2.9608772E-09
  2.5000000E+05  2.5406893E-09
  2.6000000E+05  2.1923217E-09
  2.7000000E+05  1.9015589E-09
  2.8000000E+05  1.6573586E-09
  2.9000000E+05  1.4510681E-09
  3.0000000E+05  1.2758516E-09
  3.1000000E+05  1.1262670E-09
  3.2000000E+05  9.9795062E-10
  3.3000000E+05  8.8738004E-10
  3.4000000E+05  7.9169420E-10
  3.5000000E+05  7.0855535E-10
  3.6000000E+05  6.3604251E-10
  3.7000000E+05  5.7256883E-10
  3.8000000E+05  5.1681685E-10
  3.9000000E+05  4.6768753E-10
  4.0000000E+05  4.2425977E-10
  4.1000000E+05  3.8575828E-10
  4.2000000E+05  3.5152794E-10
  4.3000000E+05  3.2101297E-10
  4.4000000E+05  2.9374009E-10
  4.6000000E+05  2.4736002E-10
  4.8000000E+05  2.0978957E-10
  5.0000000E+05  1.7909512E-10
  5.1250000E+05  1.6273989E-10
  5.2500000E+05  1.4821180E-10
  5.3750000E+05  1.3527117E-10
  5.5000000E+05  1.2371424E-10
  5.7500000E+05  1.0408065E-10
  5.8750000E+05  9.5727016E-11
  6.0000000E+05  8.8195860E-11
  6.2500000E+05  7.5232115E-11
  6.5000000E+05  6.4567281E-11
  6.7500000E+05  5.5728557E-11
  7.0000000E+05  4.8352880E-11
  7.2500000E+05  4.2158629E-11
  7.5000000E+05  3.6925492E-11
  7.7500000E+05  3.2479703E-11
  8.0000000E+05  2.8683121E-11
  8.2500000E+05  2.5425107E-11
  8.5000000E+05  2.2616441E-11
  8.7500000E+05  2.0184698E-11
  9.0000000E+05  1.8070711E-11
  9.2500000E+05  1.6225879E-11
  9.5000000E+05  1.4610070E-11
  9.7500000E+05  1.3189976E-11
  1.0000000E+06  1.1937814E-11
  1.0250000E+06  1.0830303E-11
  1.0500000E+06  9.8478449E-12
  1.1000000E+06  8.1943343E-12
  1.1500000E+06  6.8723591E-12
  1.2000000E+06  5.8052898E-12
  1.2500000E+06  4.9364033E-12
  1.3000000E+06  4.2231833E-12
  1.3500000E+06  3.6333876E-12
  1.4000000E+06  3.1423018E-12
  1.4500000E+06  2.7307914E-12
  1.5000000E+06  2.3839107E-12
  1.5500000E+06  2.0898883E-12
  1.6000000E+06  1.8393815E-12
  1.6500000E+06  1.6249182E-12
  1.7000000E+06  1.4404787E-12
  1.7500000E+06  1.2811817E-12
  1.8000000E+06  1.1430442E-12
  1.8500000E+06  1.0227985E-12
  1.9000000E+06  9.1774972E-13
  1.9500000E+06  8.2566369E-13
  2.0000000E+06  7.4468008E-13
  2.0500000E+06  6.7324198E-13
  2.1000000E+06  6.1004041E-13
  2.1500000E+06  5.5397028E-13
  2.2000000E+06  5.0409498E-13
  2.2500000E+06  4.5961767E-13
  2.3000000E+06  4.1985805E-13
  2.4000000E+06  3.5224260E-13
  2.5000000E+06  2.9749423E-13
  2.6000000E+06  2.5280787E-13
  2.7000000E+06  2.1606333E-13
  2.8000000E+06  1.8564119E-13
  2.9000000E+06  1.6029251E-13
  3.0000000E+06  1.3904529E-13
  3.1000000E+06  1.2113673E-13
  3.2000000E+06  1.0596359E-13
  3.3000000E+06  9.3045229E-14
  3.4000000E+06  8.1996013E-14
  3.5000000E+06  7.2504525E-14
  3.6000000E+06  6.4317728E-14
  3.7000000E+06  5.7228900E-14
  3.8000000E+06  5.1068247E-14
  3.9000000E+06  4.5695603E-14
  4.0000000E+06  4.0994732E-14
  4.1000000E+06  3.6868751E-14
  4.2000000E+06  3.3236543E-14
  4.3000000E+06  3.0029909E-14
  4.4000000E+06  2.7191272E-14
  4.5000000E+06  2.4671827E-14
  4.6000000E+06  2.2430088E-14
  4.7000000E+06  2.0430668E-14
  4.8000000E+06  1.8643282E-14
  5.0000000E+06  1.5604278E-14
  5.1250000E+06  1.4008205E-14
  5.2500000E+06  1.2605716E-14
  5.3750000E+06  1.1369797E-14
  5.5000000E+06  1.0277651E-14
  5.7500000E+06  8.4501410E-15
  5.8750000E+06  7.6843811E-15
  6.0000000E+06  7.0007185E-15
  6.2500000E+06  5.8405482E-15
  6.5000000E+06  4.9050382E-15
  6.7500000E+06  4.1456657E-15
  
  
#  78   7  M3  EION =  2.649000000E+03 eV   264
#  S(0) = 2.841389E+00
  2.6307333E+01  0.0000000E+00
  2.6307333E+03  0.0000000E+00
  2.6307333E+03  6.2929204E-04
  2.6490000E+03  6.2929204E-04
  2.6490264E+03  6.2929204E-04
  2.6491857E+03  6.4056630E-04
  2.6493450E+03  6.5136816E-04
  2.6495042E+03  6.6173046E-04
  2.6496635E+03  6.7168320E-04
  2.6499821E+03  6.9046685E-04
  2.6503007E+03  7.0791083E-04
  2.6509379E+03  7.3939927E-04
  2.6515751E+03  7.6716375E-04
  2.6528494E+03  8.1428757E-04
  2.6541237E+03  8.5322622E-04
  2.6553981E+03  8.8627279E-04
  2.6566724E+03  9.1482923E-04
  2.6579468E+03  9.3978960E-04
  2.6592211E+03  9.6174662E-04
  2.6643185E+03  1.0262807E-03
  2.6694158E+03  1.0627147E-03
  2.6745132E+03  1.0793662E-03
  2.6796105E+03  1.0829504E-03
  2.6847079E+03  1.0788976E-03
  2.6898053E+03  1.0711659E-03
  2.6949026E+03  1.0623339E-03
  2.7000000E+03  1.0538951E-03
  2.7125000E+03  1.0383607E-03
  2.7250000E+03  1.0298373E-03
  2.7375000E+03  1.0246159E-03
  2.7500000E+03  1.0194210E-03
  2.7625000E+03  1.0128653E-03
  2.7750000E+03  1.0050975E-03
  2.7875000E+03  9.9692460E-04
  2.8000000E+03  9.8909543E-04
  2.8125000E+03  9.8199548E-04
  2.8250000E+03  9.7563287E-04
  2.8500000E+03  9.6405910E-04
  2.8750000E+03  9.5227776E-04
  2.9000000E+03  9.3966379E-04
  2.9250000E+03  9.2692621E-04
  2.9500000E+03  9.1477452E-04
  2.9750000E+03  9.0331193E-04
  3.0000000E+03  8.9213896E-04
  3.0500000E+03  8.6953421E-04
  3.1000000E+03  8.4710295E-04
  3.1500000E+03  8.2590445E-04
  3.2000000E+03  8.0543563E-04
  3.3000000E+03  7.6563885E-04
  3.3500000E+03  7.4690408E-04
  3.4000000E+03  7.2879933E-04
  3.5000000E+03  6.9391784E-04
  3.6000000E+03  6.6132336E-04
  3.8000000E+03  6.0192685E-04
  4.0000000E+03  5.4947024E-04
  4.2000000E+03  5.0282339E-04
  4.4000000E+03  4.6134370E-04
  4.6000000E+03  4.2424275E-04
  4.8000000E+03  3.9098264E-04
  5.0000000E+03  3.6111727E-04
  5.2500000E+03  3.2787677E-04
  5.5000000E+03  2.9855963E-04
  5.7500000E+03  2.7261679E-04
  6.0000000E+03  2.4958147E-04
  6.5000000E+03  2.1071213E-04
  6.7500000E+03  1.9426338E-04
  7.0000000E+03  1.7947271E-04
  7.2500000E+03  1.6613661E-04
  7.5000000E+03  1.5408074E-04
  8.0000000E+03  1.3323089E-04
  8.5000000E+03  1.1595205E-04
  9.0000000E+03  1.0151172E-04
  9.5000000E+03  8.9350122E-05
  1.0000000E+04  7.9034868E-05
  1.0500000E+04  7.0228629E-05
  1.1000000E+04  6.2666178E-05
  1.1500000E+04  5.6136235E-05
  1.2000000E+04  5.0468598E-05
  1.2500000E+04  4.5525742E-05
  1.3000000E+04  4.1196054E-05
  1.3500000E+04  3.7387938E-05
  1.4000000E+04  3.4025586E-05
  1.4500000E+04  3.1045975E-05
  1.5000000E+04  2.8396506E-05
  1.6000000E+04  2.3918465E-05
  1.7000000E+04  2.0313983E-05
  1.8000000E+04  1.7381846E-05
  1.9000000E+04  1.4973819E-05
  2.0000000E+04  1.2979077E-05
  2.1000000E+04  1.1313638E-05
  2.2000000E+04  9.9130845E-06
  2.3000000E+04  8.7274590E-06
  2.4000000E+04  7.7176264E-06
  2.5000000E+04  6.8526432E-06
  2.6000000E+04  6.1078310E-06
  2.7000000E+04  5.4633536E-06
  2.8000000E+04  4.9031455E-06
  2.9000000E+04  4.4141069E-06
  3.0000000E+04  3.9854870E-06
  3.1000000E+04  3.6084085E-06
  3.2000000E+04  3.2754997E-06
  3.4000000E+04  2.7185667E-06
  3.6000000E+04  2.2762986E-06
  3.8000000E+04  1.9211998E-06
  4.0000000E+04  1.6332438E-06
  4.2000000E+04  1.3976212E-06
  4.4000000E+04  1.2032307E-06
  4.6000000E+04  1.0416452E-06
  4.8000000E+04  9.0639579E-07
  5.0000000E+04  7.9246420E-07
  5.2500000E+04  6.7412207E-07
  5.5000000E+04  5.7709036E-07
  5.7500000E+04  4.9690668E-07
  6.0000000E+04  4.3016660E-07
  6.5000000E+04  3.2710004E-07
  6.7500000E+04  2.8712476E-07
  7.0000000E+04  2.5304797E-07
  7.2500000E+04  2.2385435E-07
  7.5000000E+04  1.9872734E-07
  7.7500000E+04  1.7700575E-07
  8.0000000E+04  1.5815077E-07
  8.2500000E+04  1.4172071E-07
  8.5000000E+04  1.2735140E-07
  8.7500000E+04  1.1474096E-07
  9.0000000E+04  1.0363793E-07
  9.2500000E+04  9.3831850E-08
  9.5000000E+04  8.5145746E-08
  1.0000000E+05  7.0558444E-08
  1.0500000E+05  5.8930866E-08
  1.1000000E+05  4.9574032E-08
  1.1500000E+05  4.1978718E-08
  1.2000000E+05  3.5763807E-08
  1.2500000E+05  3.0640784E-08
  1.3000000E+05  2.6388887E-08
  1.3500000E+05  2.2837557E-08
  1.4000000E+05  1.9853819E-08
  1.4500000E+05  1.7333116E-08
  1.5000000E+05  1.5192596E-08
  1.5500000E+05  1.3366123E-08
  1.6000000E+05  1.1800536E-08
  1.6500000E+05  1.0452829E-08
  1.7000000E+05  9.2880004E-09
  1.7500000E+05  8.2773982E-09
  1.8000000E+05  7.3974381E-09
  1.8500000E+05  6.6286122E-09
  1.9000000E+05  5.9547060E-09
  2.0000000E+05  4.8396812E-09
  2.1000000E+05  3.9679885E-09
  2.2000000E+05  3.2793807E-09
  2.3000000E+05  2.7301932E-09
  2.4000000E+05  2.2883497E-09
  2.5000000E+05  1.9299932E-09
  2.6000000E+05  1.6371759E-09
  2.7000000E+05  1.3962539E-09
  2.8000000E+05  1.1967529E-09
  2.9000000E+05  1.0305592E-09
  3.0000000E+05  8.9133508E-10
  3.1000000E+05  7.7409066E-10
  3.2000000E+05  6.7486812E-10
  3.3000000E+05  5.9050713E-10
  3.4000000E+05  5.1846786E-10
  3.5000000E+05  4.5669653E-10
  3.6000000E+05  4.0352281E-10
  3.7000000E+05  3.5758082E-10
  3.8000000E+05  3.1774787E-10
  3.9000000E+05  2.8309656E-10
  4.0000000E+05  2.5285724E-10
  4.1000000E+05  2.2638848E-10
  4.2000000E+05  2.0315347E-10
  4.3000000E+05  1.8270113E-10
  4.4000000E+05  1.6465099E-10
  4.6000000E+05  1.3451743E-10
  4.8000000E+05  1.1071057E-10
  5.0000000E+05  9.1738339E-11
  5.1250000E+05  8.1832936E-11
  5.2500000E+05  7.3168594E-11
  5.3750000E+05  6.5568566E-11
  5.5000000E+05  5.8884252E-11
  5.7500000E+05  4.7780358E-11
  6.0000000E+05  3.9065251E-11
  6.2500000E+05  3.2164093E-11
  6.5000000E+05  2.6654344E-11
  6.6250000E+05  2.4319758E-11
  6.7500000E+05  2.2221918E-11
  7.0000000E+05  1.8630908E-11
  7.2500000E+05  1.5702393E-11
  7.5000000E+05  1.3299428E-11
  7.7500000E+05  1.1316315E-11
  8.0000000E+05  9.6708280E-12
  8.2500000E+05  8.2985251E-12
  8.5000000E+05  7.1485526E-12
  8.7500000E+05  6.1805136E-12
  9.0000000E+05  5.3621221E-12
  9.2500000E+05  4.6674270E-12
  9.5000000E+05  4.0754545E-12
  9.7500000E+05  3.5691684E-12
  1.0000000E+06  3.1346608E-12
  1.0250000E+06  2.7605197E-12
  1.0500000E+06  2.4373392E-12
  1.0750000E+06  2.1573343E-12
  1.1000000E+06  1.9140343E-12
  1.1250000E+06  1.7020416E-12
  1.1500000E+06  1.5168367E-12
  1.1750000E+06  1.3546220E-12
  1.2000000E+06  1.2121960E-12
  1.2250000E+06  1.0868511E-12
  1.2500000E+06  9.7628997E-13
  1.3000000E+06  7.9198308E-13
  1.3500000E+06  6.4679833E-13
  1.4000000E+06  5.3155168E-13
  1.4500000E+06  4.3941323E-13
  1.5000000E+06  3.6525443E-13
  1.5500000E+06  3.0519013E-13
  1.6000000E+06  2.5625277E-13
  1.6500000E+06  2.1615801E-13
  1.7000000E+06  1.8313450E-13
  1.7500000E+06  1.5579932E-13
  1.8000000E+06  1.3306565E-13
  1.8500000E+06  1.1407403E-13
  1.9000000E+06  9.8140826E-14
  1.9500000E+06  8.4719289E-14
  2.0000000E+06  7.3369810E-14
  2.0500000E+06  6.3737112E-14
  2.1000000E+06  5.5532708E-14
  2.1500000E+06  4.8521277E-14
  2.2000000E+06  4.2510040E-14
  2.2500000E+06  3.7340395E-14
  2.3000000E+06  3.2881341E-14
  2.3500000E+06  2.9024259E-14
  2.4000000E+06  2.5678756E-14
  2.4500000E+06  2.2769345E-14
  2.5000000E+06  2.0232772E-14
  2.5500000E+06  1.8015862E-14
  2.6000000E+06  1.6073774E-14
  2.6500000E+06  1.4368579E-14
  2.7000000E+06  1.2868106E-14
  2.8000000E+06  1.0375881E-14
  2.9000000E+06  8.4226843E-15
  3.0000000E+06  6.8803641E-15
  3.1000000E+06  5.6538439E-15
  3.2000000E+06  4.6719456E-15
  3.3000000E+06  3.8809340E-15
  3.4000000E+06  3.2399162E-15
  3.5000000E+06  2.7175387E-15
  3.6000000E+06  2.2895853E-15
  3.7000000E+06  1.9372239E-15
  3.8000000E+06  1.6457149E-15
  3.9000000E+06  1.4034499E-15
  4.0000000E+06  1.2012358E-15
  4.1000000E+06  1.0317525E-15
  4.2000000E+06  8.8914106E-16
  4.3000000E+06  7.6868915E-16
  4.4000000E+06  6.6658921E-16
  4.5000000E+06  5.7974830E-16
  4.6000000E+06  5.0564278E-16
  4.7000000E+06  4.4220503E-16
  4.8000000E+06  3.8773306E-16
  5.0000000E+06  3.0029627E-16
  5.1250000E+06  2.5717268E-16
  5.2500000E+06  2.2099062E-16
  5.3750000E+06  1.9051499E-16
  5.5000000E+06  1.6475942E-16
  5.7500000E+06  1.2435500E-16
  5.8750000E+06  1.0851569E-16
  
  
#  78   8  M4  EION =  2.206000000E+03 eV   268
#  S(0) = 3.972251E+00
  2.1993806E+01  0.0000000E+00
  2.1993806E+03  0.0000000E+00
  2.1993806E+03  8.7558511E-05
  2.2060000E+03  8.7558511E-05
  2.2060221E+03  8.7558511E-05
  2.2063158E+03  8.7623602E-05
  2.2066095E+03  8.7842161E-05
  2.2069032E+03  8.8220806E-05
  2.2071968E+03  8.8766690E-05
  2.2077842E+03  9.0391424E-05
  2.2083716E+03  9.2783988E-05
  2.2095463E+03  1.0018490E-04
  2.2107210E+03  1.1167436E-04
  2.2130705E+03  1.5034180E-04
  2.2142452E+03  1.7947113E-04
  2.2154199E+03  2.1651275E-04
  2.2165946E+03  2.6246874E-04
  2.2177694E+03  3.1820309E-04
  2.2189441E+03  3.8432602E-04
  2.2201188E+03  4.6107239E-04
  2.2212935E+03  5.4819978E-04
  2.2224683E+03  6.4490277E-04
  2.2248177E+03  8.6105647E-04
  2.2271671E+03  1.0934796E-03
  2.2295166E+03  1.3235990E-03
  2.2318660E+03  1.5362876E-03
  2.2342155E+03  1.7231968E-03
  2.2389144E+03  2.0165697E-03
  2.2436133E+03  2.2264490E-03
  2.2483122E+03  2.3844750E-03
  2.2530111E+03  2.5104839E-03
  2.2577100E+03  2.6136446E-03
  2.2624088E+03  2.6974713E-03
  2.2718066E+03  2.8126530E-03
  2.2812044E+03  2.8687821E-03
  2.2906022E+03  2.8849805E-03
  2.2953011E+03  2.8842988E-03
  2.3000000E+03  2.8803915E-03
  2.3125000E+03  2.8636454E-03
  2.3250000E+03  2.8457445E-03
  2.3375000E+03  2.8274553E-03
  2.3500000E+03  2.8058487E-03
  2.3750000E+03  2.7476174E-03
  2.3875000E+03  2.7134496E-03
  2.4000000E+03  2.6786969E-03
  2.4250000E+03  2.6126860E-03
  2.4500000E+03  2.5515294E-03
  2.4750000E+03  2.4909361E-03
  2.5000000E+03  2.4290758E-03
  2.5250000E+03  2.3676297E-03
  2.5500000E+03  2.3086484E-03
  2.5750000E+03  2.2527157E-03
  2.6000000E+03  2.1988583E-03
  2.6500000E+03  2.0940776E-03
  2.7000000E+03  1.9939587E-03
  2.7500000E+03  1.9011332E-03
  2.8000000E+03  1.8137784E-03
  2.9000000E+03  1.6522251E-03
  3.0000000E+03  1.5095508E-03
  3.1000000E+03  1.3814774E-03
  3.2000000E+03  1.2673513E-03
  3.4000000E+03  1.0726560E-03
  3.6000000E+03  9.1440609E-04
  3.8000000E+03  7.8467756E-04
  4.0000000E+03  6.7723359E-04
  4.2000000E+03  5.8779435E-04
  4.4000000E+03  5.1271208E-04
  4.6000000E+03  4.4931125E-04
  4.8000000E+03  3.9549423E-04
  5.0000000E+03  3.4956866E-04
  5.2500000E+03  3.0121059E-04
  5.5000000E+03  2.6099162E-04
  5.7500000E+03  2.2731235E-04
  6.0000000E+03  1.9892999E-04
  6.5000000E+03  1.5435957E-04
  6.7500000E+03  1.3678539E-04
  7.0000000E+03  1.2165347E-04
  7.2500000E+03  1.0856498E-04
  7.5000000E+03  9.7195445E-05
  8.0000000E+03  7.8598038E-05
  8.5000000E+03  6.4246551E-05
  9.0000000E+03  5.3024817E-05
  9.5000000E+03  4.4145952E-05
  1.0000000E+04  3.7045123E-05
  1.0500000E+04  3.1310732E-05
  1.1000000E+04  2.6638954E-05
  1.1500000E+04  2.2802125E-05
  1.2000000E+04  1.9627454E-05
  1.2500000E+04  1.6982522E-05
  1.3000000E+04  1.4764922E-05
  1.3500000E+04  1.2894644E-05
  1.4000000E+04  1.1308596E-05
  1.4500000E+04  9.9566406E-06
  1.5000000E+04  8.7986575E-06
  1.6000000E+04  6.9414344E-06
  1.7000000E+04  5.5442254E-06
  1.8000000E+04  4.4774405E-06
  1.9000000E+04  3.6520684E-06
  2.0000000E+04  3.0057938E-06
  2.1000000E+04  2.4942380E-06
  2.2000000E+04  2.0852981E-06
  2.3000000E+04  1.7554235E-06
  2.4000000E+04  1.4871109E-06
  2.5000000E+04  1.2671972E-06
  2.6000000E+04  1.0856740E-06
  2.7000000E+04  9.3485439E-07
  2.8000000E+04  8.0877921E-07
  2.9000000E+04  7.0278852E-07
  3.0000000E+04  6.1320846E-07
  3.1000000E+04  5.3712063E-07
  3.2000000E+04  4.7219050E-07
  3.3000000E+04  4.1653794E-07
  3.4000000E+04  3.6863928E-07
  3.5000000E+04  3.2725266E-07
  3.6000000E+04  2.9136020E-07
  3.8000000E+04  2.3284705E-07
  4.0000000E+04  1.8796157E-07
  4.2000000E+04  1.5312097E-07
  4.4000000E+04  1.2578486E-07
  4.6000000E+04  1.0412467E-07
  4.8000000E+04  8.6805959E-08
  5.0000000E+04  7.2842471E-08
  5.2500000E+04  5.9001066E-08
  5.5000000E+04  4.8205478E-08
  5.7500000E+04  3.9699349E-08
  5.8750000E+04  3.6127185E-08
  6.0000000E+04  3.2934237E-08
  6.2500000E+04  2.7507275E-08
  6.5000000E+04  2.3118984E-08
  6.7500000E+04  1.9544298E-08
  7.0000000E+04  1.6612340E-08
  7.2500000E+04  1.4192122E-08
  7.5000000E+04  1.2182352E-08
  7.7500000E+04  1.0504065E-08
  8.0000000E+04  9.0952042E-09
  8.2500000E+04  7.9066520E-09
  8.5000000E+04  6.8992730E-09
  8.7500000E+04  6.0416821E-09
  9.0000000E+04  5.3085559E-09
  9.2500000E+04  4.6793462E-09
  9.5000000E+04  4.1372907E-09
  1.0000000E+05  3.2620872E-09
  1.0500000E+05  2.5993244E-09
  1.1000000E+05  2.0912924E-09
  1.1500000E+05  1.6975074E-09
  1.2000000E+05  1.3891394E-09
  1.2500000E+05  1.1453716E-09
  1.3000000E+05  9.5098349E-10
  1.3500000E+05  7.9471355E-10
  1.4000000E+05  6.6813877E-10
  1.4500000E+05  5.6489516E-10
  1.5000000E+05  4.8012868E-10
  1.5500000E+05  4.1010424E-10
  1.6000000E+05  3.5192393E-10
  1.6500000E+05  3.0332195E-10
  1.7000000E+05  2.6251381E-10
  1.7500000E+05  2.2808432E-10
  1.8000000E+05  1.9890390E-10
  1.8500000E+05  1.7406548E-10
  1.9000000E+05  1.5283639E-10
  1.9500000E+05  1.3462160E-10
  2.0000000E+05  1.1893530E-10
  2.0500000E+05  1.0537891E-10
  2.1000000E+05  9.3623888E-11
  2.2000000E+05  7.4475649E-11
  2.3000000E+05  5.9814938E-11
  2.4000000E+05  4.8465749E-11
  2.5000000E+05  3.9590554E-11
  2.6000000E+05  3.2584767E-11
  2.7000000E+05  2.7006402E-11
  2.8000000E+05  2.2528662E-11
  2.9000000E+05  1.8907311E-11
  3.0000000E+05  1.5957949E-11
  3.1000000E+05  1.3540075E-11
  3.2000000E+05  1.1545694E-11
  3.3000000E+05  9.8911000E-12
  3.4000000E+05  8.5109172E-12
  3.5000000E+05  7.3537207E-12
  3.6000000E+05  6.3787810E-12
  3.7000000E+05  5.5536271E-12
  3.8000000E+05  4.8522147E-12
  3.9000000E+05  4.2535339E-12
  4.0000000E+05  3.7405419E-12
  4.2000000E+05  2.9185358E-12
  4.4000000E+05  2.3022351E-12
  4.6000000E+05  1.8342995E-12
  4.8000000E+05  1.4748948E-12
  5.0000000E+05  1.1959160E-12
  5.1250000E+05  1.0532063E-12
  5.2500000E+05  9.3020156E-13
  5.3750000E+05  8.2382110E-13
  5.5000000E+05  7.3152047E-13
  5.7500000E+05  5.8106769E-13
  6.0000000E+05  4.6580943E-13
  6.2500000E+05  3.7657058E-13
  6.5000000E+05  3.0679962E-13
  6.6250000E+05  2.7767858E-13
  6.7500000E+05  2.5175583E-13
  7.0000000E+05  2.0796699E-13
  7.2500000E+05  1.7286110E-13
  7.5000000E+05  1.4451284E-13
  7.7500000E+05  1.2146696E-13
  8.0000000E+05  1.0261350E-13
  8.2500000E+05  8.7098658E-14
  8.5000000E+05  7.4260387E-14
  8.7500000E+05  6.3581478E-14
  9.0000000E+05  5.4655020E-14
  9.2500000E+05  4.7158800E-14
  9.5000000E+05  4.0836039E-14
  9.7500000E+05  3.5480861E-14
  1.0000000E+06  3.0927286E-14
  1.0250000E+06  2.7040799E-14
  1.0500000E+06  2.3711836E-14
  1.1000000E+06  1.8383716E-14
  1.1500000E+06  1.4398903E-14
  1.2000000E+06  1.1383885E-14
  1.2500000E+06  9.0781576E-15
  1.3000000E+06  7.2974212E-15
  1.3500000E+06  5.9095771E-15
  1.4000000E+06  4.8187694E-15
  1.4500000E+06  3.9546561E-15
  1.5000000E+06  3.2650785E-15
  1.5500000E+06  2.7109875E-15
  1.6000000E+06  2.2628838E-15
  1.6500000E+06  1.8982954E-15
  1.7000000E+06  1.5999644E-15
  1.7500000E+06  1.3545345E-15
  1.8000000E+06  1.1515967E-15
  1.8500000E+06  9.8298418E-16
  1.9000000E+06  8.4224954E-16
  1.9500000E+06  7.2427273E-16
  2.0000000E+06  6.2496470E-16
  2.0500000E+06  5.4104261E-16
  2.1000000E+06  4.6985718E-16
  2.1500000E+06  4.0925950E-16
  2.2000000E+06  3.5749851E-16
  2.2500000E+06  3.1314100E-16
  2.3000000E+06  2.7500926E-16
  2.4000000E+06  2.1370193E-16
  2.5000000E+06  1.6762000E-16
  2.6000000E+06  1.3261737E-16
  2.7000000E+06  1.0576836E-16
  2.8000000E+06  8.4985341E-17
  2.9000000E+06  6.8762085E-17
  3.0000000E+06  5.6000409E-17
  3.1000000E+06  4.5889040E-17
  3.2000000E+06  3.7822733E-17
  3.3000000E+06  3.1345427E-17
  3.4000000E+06  2.6111444E-17
  3.5000000E+06  2.1857149E-17
  3.6000000E+06  1.8379961E-17
  3.7000000E+06  1.5523180E-17
  3.8000000E+06  1.3164604E-17
  3.9000000E+06  1.1208275E-17
  4.0000000E+06  9.5784030E-18
  4.1000000E+06  8.2148465E-18
  4.2000000E+06  7.0695782E-18
  4.3000000E+06  6.1040051E-18
  4.4000000E+06  5.2869694E-18
  4.5000000E+06  4.5931873E-18
  4.6000000E+06  4.0019812E-18
  4.7000000E+06  3.4964548E-18
  4.8000000E+06  3.0627786E-18
  5.0000000E+06  2.3674826E-18
  5.1250000E+06  2.0250727E-18
  5.2500000E+06  1.7382658E-18
  5.3750000E+06  1.4971888E-18
  5.5000000E+06  1.2938536E-18
  
  
#  78   9  M5  EION =  2.126000000E+03 eV   265
#  S(0) = 5.918780E+00
  2.1208379E+01  0.0000000E+00
  2.1208379E+03  0.0000000E+00
  2.1208379E+03  9.9828731E-05
  2.1260000E+03  9.9828731E-05
  2.1260213E+03  9.9828731E-05
  2.1264837E+03  1.0164565E-04
  2.1269460E+03  1.0396059E-04
  2.1274084E+03  1.0683180E-04
  2.1278708E+03  1.1032092E-04
  2.1287955E+03  1.1941656E-04
  2.1297202E+03  1.3181239E-04
  2.1315697E+03  1.6906495E-04
  2.1334192E+03  2.2775633E-04
  2.1352686E+03  3.1419366E-04
  2.1371181E+03  4.3457898E-04
  2.1380428E+03  5.0910674E-04
  2.1389676E+03  5.9374084E-04
  2.1398923E+03  6.8859198E-04
  2.1408170E+03  7.9348288E-04
  2.1426665E+03  1.0310467E-03
  2.1445160E+03  1.2984665E-03
  2.1463654E+03  1.5834660E-03
  2.1482149E+03  1.8718593E-03
  2.1500644E+03  2.1505338E-03
  2.1519138E+03  2.4095638E-03
  2.1556128E+03  2.8505015E-03
  2.1593117E+03  3.1902264E-03
  2.1630106E+03  3.4516233E-03
  2.1667096E+03  3.6594458E-03
  2.1704085E+03  3.8311547E-03
  2.1741075E+03  3.9768530E-03
  2.1778064E+03  4.1017001E-03
  2.1852043E+03  4.2966128E-03
  2.2000000E+03  4.4966639E-03
  2.2125000E+03  4.5300004E-03
  2.2250000E+03  4.5108946E-03
  2.2375000E+03  4.4794953E-03
  2.2500000E+03  4.4478668E-03
  2.2625000E+03  4.4141349E-03
  2.2750000E+03  4.3739504E-03
  2.2875000E+03  4.3256539E-03
  2.3000000E+03  4.2711701E-03
  2.3250000E+03  4.1566560E-03
  2.3500000E+03  4.0490040E-03
  2.3625000E+03  3.9982622E-03
  2.3750000E+03  3.9483958E-03
  2.4000000E+03  3.8483529E-03
  2.4250000E+03  3.7469277E-03
  2.4500000E+03  3.6471413E-03
  2.4750000E+03  3.5519896E-03
  2.5000000E+03  3.4616793E-03
  2.6000000E+03  3.1240626E-03
  2.7000000E+03  2.8267270E-03
  2.8000000E+03  2.5629363E-03
  2.9000000E+03  2.3306923E-03
  3.0000000E+03  2.1241473E-03
  3.1000000E+03  1.9403294E-03
  3.2000000E+03  1.7767041E-03
  3.4000000E+03  1.4982340E-03
  3.6000000E+03  1.2730011E-03
  3.8000000E+03  1.0888631E-03
  4.0000000E+03  9.3716309E-04
  4.2000000E+03  8.1105497E-04
  4.4000000E+03  7.0560770E-04
  4.6000000E+03  6.1688478E-04
  4.8000000E+03  5.4175909E-04
  5.0000000E+03  4.7778731E-04
  5.2500000E+03  4.1059929E-04
  5.5000000E+03  3.5487948E-04
  5.7500000E+03  3.0834670E-04
  6.0000000E+03  2.6923196E-04
  6.5000000E+03  2.0801749E-04
  6.7500000E+03  1.8396174E-04
  7.0000000E+03  1.6329172E-04
  7.2500000E+03  1.4544847E-04
  7.5000000E+03  1.2997833E-04
  8.0000000E+03  1.0474121E-04
  8.5000000E+03  8.5332934E-05
  9.0000000E+03  7.0206063E-05
  9.5000000E+03  5.8273979E-05
  1.0000000E+04  4.8759877E-05
  1.0500000E+04  4.1098697E-05
  1.1000000E+04  3.4873808E-05
  1.1500000E+04  2.9774436E-05
  1.2000000E+04  2.5565625E-05
  1.2500000E+04  2.2067610E-05
  1.3000000E+04  1.9141532E-05
  1.3500000E+04  1.6679203E-05
  1.4000000E+04  1.4595588E-05
  1.4500000E+04  1.2823262E-05
  1.5000000E+04  1.1308354E-05
  1.6000000E+04  8.8857275E-06
  1.7000000E+04  7.0700599E-06
  1.8000000E+04  5.6887887E-06
  1.9000000E+04  4.6237946E-06
  2.0000000E+04  3.7926631E-06
  2.1000000E+04  3.1368833E-06
  2.2000000E+04  2.6142639E-06
  2.3000000E+04  2.1939407E-06
  2.4000000E+04  1.8530420E-06
  2.5000000E+04  1.5744134E-06
  2.6000000E+04  1.3450464E-06
  2.7000000E+04  1.1549762E-06
  2.8000000E+04  9.9649706E-07
  2.9000000E+04  8.6359734E-07
  3.0000000E+04  7.5154871E-07
  3.1000000E+04  6.5660387E-07
  3.2000000E+04  5.7577147E-07
  3.4000000E+04  4.4728873E-07
  3.6000000E+04  3.5182859E-07
  3.8000000E+04  2.7985941E-07
  4.0000000E+04  2.2488205E-07
  4.2000000E+04  1.8238120E-07
  4.4000000E+04  1.4916690E-07
  4.6000000E+04  1.2295094E-07
  4.8000000E+04  1.0206894E-07
  5.0000000E+04  8.5294973E-08
  5.2500000E+04  6.8735065E-08
  5.5000000E+04  5.5876561E-08
  5.7500000E+04  4.5789122E-08
  5.8750000E+04  4.1566752E-08
  6.0000000E+04  3.7800601E-08
  6.2500000E+04  3.1419081E-08
  6.5000000E+04  2.6280229E-08
  6.7500000E+04  2.2111183E-08
  7.0000000E+04  1.8705473E-08
  7.2500000E+04  1.5905371E-08
  7.5000000E+04  1.3589325E-08
  7.7500000E+04  1.1662847E-08
  8.0000000E+04  1.0051923E-08
  8.2500000E+04  8.6981647E-09
  8.5000000E+04  7.5551826E-09
  8.7500000E+04  6.5858818E-09
  9.0000000E+04  5.7604218E-09
  9.2500000E+04  5.0546617E-09
  9.5000000E+04  4.4489653E-09
  1.0000000E+05  3.4764110E-09
  1.0500000E+05  2.7454512E-09
  1.1000000E+05  2.1893190E-09
  1.1500000E+05  1.7614420E-09
  1.2000000E+05  1.4288385E-09
  1.2500000E+05  1.1678334E-09
  1.3000000E+05  9.6121028E-10
  1.3500000E+05  7.9630271E-10
  1.4000000E+05  6.6369059E-10
  1.4500000E+05  5.5629486E-10
  1.5000000E+05  4.6874593E-10
  1.5500000E+05  3.9693504E-10
  1.6000000E+05  3.3769161E-10
  1.6500000E+05  2.8854982E-10
  1.7000000E+05  2.4757816E-10
  1.7500000E+05  2.1325313E-10
  1.8000000E+05  1.8436522E-10
  1.8500000E+05  1.5994821E-10
  1.9000000E+05  1.3922570E-10
  2.0000000E+05  1.0647291E-10
  2.1000000E+05  8.2363000E-11
  2.2000000E+05  6.4381690E-11
  2.3000000E+05  5.0810237E-11
  2.4000000E+05  4.0454606E-11
  2.5000000E+05  3.2472871E-11
  2.6000000E+05  2.6263352E-11
  2.7000000E+05  2.1390713E-11
  2.8000000E+05  1.7536322E-11
  2.9000000E+05  1.4464445E-11
  3.0000000E+05  1.1998995E-11
  3.1000000E+05  1.0007229E-11
  3.2000000E+05  8.3881702E-12
  3.3000000E+05  7.0644042E-12
  3.4000000E+05  5.9761396E-12
  3.5000000E+05  5.0768542E-12
  3.6000000E+05  4.3300974E-12
  3.7000000E+05  3.7071308E-12
  3.8000000E+05  3.1851578E-12
  3.9000000E+05  2.7459899E-12
  4.0000000E+05  2.3750357E-12
  4.1000000E+05  2.0605262E-12
  4.2000000E+05  1.7929214E-12
  4.3000000E+05  1.5644514E-12
  4.4000000E+05  1.3687599E-12
  4.6000000E+05  1.0557369E-12
  4.8000000E+05  8.2202841E-13
  5.0000000E+05  6.4566018E-13
  5.1250000E+05  5.5750556E-13
  5.2500000E+05  4.8283798E-13
  5.3750000E+05  4.1937537E-13
  5.5000000E+05  3.6525802E-13
  5.7500000E+05  2.7924231E-13
  6.0000000E+05  2.1556578E-13
  6.2500000E+05  1.6790863E-13
  6.5000000E+05  1.3187904E-13
  6.6250000E+05  1.1721964E-13
  6.7500000E+05  1.0438410E-13
  7.0000000E+05  8.3218846E-14
  7.2500000E+05  6.6793498E-14
  7.5000000E+05  5.3949595E-14
  7.7500000E+05  4.3834615E-14
  8.0000000E+05  3.5815368E-14
  8.2500000E+05  2.9417530E-14
  8.5000000E+05  2.4282914E-14
  8.7500000E+05  2.0138957E-14
  9.0000000E+05  1.6776749E-14
  9.2500000E+05  1.4035076E-14
  9.5000000E+05  1.1788725E-14
  9.7500000E+05  9.9398494E-15
  1.0000000E+06  8.4115379E-15
  1.0250000E+06  7.1430040E-15
  1.0500000E+06  6.0859525E-15
  1.0750000E+06  5.2018194E-15
  1.1000000E+06  4.4596646E-15
  1.1250000E+06  3.8345509E-15
  1.1500000E+06  3.3062889E-15
  1.1750000E+06  2.8584650E-15
  1.2000000E+06  2.4776811E-15
  1.2250000E+06  2.1529596E-15
  1.2500000E+06  1.8752737E-15
  1.3000000E+06  1.4324849E-15
  1.3500000E+06  1.1036887E-15
  1.4000000E+06  8.5721050E-16
  1.4500000E+06  6.7079579E-16
  1.5000000E+06  5.2863264E-16
  1.5500000E+06  4.1936893E-16
  1.6000000E+06  3.3477627E-16
  1.6500000E+06  2.6883249E-16
  1.7000000E+06  2.1709108E-16
  1.7500000E+06  1.7624210E-16
  1.8000000E+06  1.4380260E-16
  1.8500000E+06  1.1789732E-16
  1.9000000E+06  9.7100189E-17
  1.9500000E+06  8.0319613E-17
  2.0000000E+06  6.6714855E-17
  2.0500000E+06  5.5634342E-17
  2.1000000E+06  4.6570213E-17
  2.1500000E+06  3.9124480E-17
  2.2000000E+06  3.2983672E-17
  2.2500000E+06  2.7899659E-17
  2.3000000E+06  2.3675073E-17
  2.3500000E+06  2.0152210E-17
  2.4000000E+06  1.7204517E-17
  2.4500000E+06  1.4730002E-17
  2.5000000E+06  1.2646137E-17
  2.5500000E+06  1.0885903E-17
  2.6000000E+06  9.3946719E-18
  2.6500000E+06  8.1277540E-18
  2.7000000E+06  7.0484653E-18
  2.8000000E+06  5.3371897E-18
  2.9000000E+06  4.0764753E-18
  3.0000000E+06  3.1389469E-18
  3.1000000E+06  2.4355763E-18
  3.2000000E+06  1.9034470E-18
  3.3000000E+06  1.4976797E-18
  3.4000000E+06  1.1859594E-18
  3.5000000E+06  9.4481666E-19
  3.6000000E+06  7.5705945E-19
  3.7000000E+06  6.0996453E-19
  3.8000000E+06  4.9404444E-19
  3.9000000E+06  4.0216777E-19
  4.0000000E+06  3.2893225E-19
  4.1000000E+06  2.7023902E-19
  4.2000000E+06  2.2295950E-19
  4.3000000E+06  1.8469025E-19
  4.4000000E+06  1.5358268E-19
  4.5000000E+06  1.2820101E-19
  4.6000000E+06  1.0741436E-19
  4.7000000E+06  9.0328529E-20
  
  
#  78  10  N1  EION =  7.270000000E+02 eV   278
#  S(0) = 7.792442E-01
  7.2061791E+00  0.0000000E+00
  7.2061791E+02  0.0000000E+00
  7.2061791E+02  5.9665632E-04
  7.2700000E+02  5.9665632E-04
  7.2700713E+02  5.9665632E-04
  7.2729454E+02  5.9289377E-04
  7.2758195E+02  5.8926972E-04
  7.2786936E+02  5.8577597E-04
  7.2815677E+02  5.8240496E-04
  7.2873159E+02  5.7600406E-04
  7.2930641E+02  5.7001816E-04
  7.3045606E+02  5.5913269E-04
  7.3160570E+02  5.4948842E-04
  7.3390499E+02  5.3320846E-04
  7.3620428E+02  5.2012442E-04
  7.3850356E+02  5.0955429E-04
  7.4080285E+02  5.0101115E-04
  7.4310214E+02  4.9412559E-04
  7.4540143E+02  4.8860608E-04
  7.5000000E+02  4.8076180E-04
  7.5312500E+02  4.7727586E-04
  7.5625000E+02  4.7487861E-04
  7.5937500E+02  4.7329509E-04
  7.6250000E+02  4.7230098E-04
  7.6875000E+02  4.7138137E-04
  7.7500000E+02  4.7103201E-04
  7.8125000E+02  4.7057600E-04
  7.8750000E+02  4.6964557E-04
  7.9375000E+02  4.6809979E-04
  8.0000000E+02  4.6595222E-04
  8.1250000E+02  4.6030679E-04
  8.2500000E+02  4.5382997E-04
  8.3750000E+02  4.4743980E-04
  8.5000000E+02  4.4156717E-04
  8.7500000E+02  4.3123347E-04
  8.8750000E+02  4.2632914E-04
  9.0000000E+02  4.2133638E-04
  9.1250000E+02  4.1617670E-04
  9.2500000E+02  4.1086961E-04
  9.3750000E+02  4.0548775E-04
  9.5000000E+02  4.0012666E-04
  9.7500000E+02  3.8975453E-04
  1.0000000E+03  3.8000682E-04
  1.0250000E+03  3.7071566E-04
  1.0500000E+03  3.6163151E-04
  1.0750000E+03  3.5263560E-04
  1.1000000E+03  3.4378944E-04
  1.1250000E+03  3.3520771E-04
  1.1500000E+03  3.2698082E-04
  1.1750000E+03  3.1908982E-04
  1.2000000E+03  3.1148800E-04
  1.2500000E+03  2.9690491E-04
  1.3000000E+03  2.8307738E-04
  1.3500000E+03  2.7014698E-04
  1.4000000E+03  2.5812167E-04
  1.4500000E+03  2.4683020E-04
  1.5000000E+03  2.3615728E-04
  1.6000000E+03  2.1673777E-04
  1.6500000E+03  2.0791093E-04
  1.7000000E+03  1.9959601E-04
  1.7500000E+03  1.9174250E-04
  1.8000000E+03  1.8431992E-04
  1.9000000E+03  1.7071207E-04
  2.0000000E+03  1.5855567E-04
  2.1000000E+03  1.4760803E-04
  2.2000000E+03  1.3775214E-04
  2.3000000E+03  1.2885527E-04
  2.4000000E+03  1.2077985E-04
  2.5000000E+03  1.1342964E-04
  2.6000000E+03  1.0672702E-04
  2.7000000E+03  1.0060014E-04
  2.8000000E+03  9.4985216E-05
  2.9000000E+03  8.9825664E-05
  3.0000000E+03  8.5071930E-05
  3.1000000E+03  8.0681968E-05
  3.2000000E+03  7.6620541E-05
  3.4000000E+03  6.9362017E-05
  3.6000000E+03  6.3083690E-05
  3.8000000E+03  5.7616355E-05
  4.0000000E+03  5.2825570E-05
  4.2000000E+03  4.8603899E-05
  4.4000000E+03  4.4864648E-05
  4.6000000E+03  4.1537057E-05
  4.8000000E+03  3.8562900E-05
  5.0000000E+03  3.5893887E-05
  5.2500000E+03  3.2925933E-05
  5.5000000E+03  3.0307310E-05
  5.7500000E+03  2.7985336E-05
  6.0000000E+03  2.5916903E-05
  6.5000000E+03  2.2404493E-05
  6.7500000E+03  2.0906305E-05
  7.0000000E+03  1.9551132E-05
  7.2500000E+03  1.8321396E-05
  7.5000000E+03  1.7202139E-05
  8.0000000E+03  1.5245687E-05
  8.5000000E+03  1.3599206E-05
  9.0000000E+03  1.2200629E-05
  9.5000000E+03  1.1002737E-05
  1.0000000E+04  9.9690724E-06
  1.0500000E+04  9.0710440E-06
  1.1000000E+04  8.2859955E-06
  1.1500000E+04  7.5958139E-06
  1.2000000E+04  6.9858758E-06
  1.2500000E+04  6.4442713E-06
  1.3000000E+04  5.9612086E-06
  1.3500000E+04  5.5285893E-06
  1.4000000E+04  5.1396715E-06
  1.4500000E+04  4.7888047E-06
  1.5000000E+04  4.4712238E-06
  1.5500000E+04  4.1828866E-06
  1.6000000E+04  3.9203444E-06
  1.6500000E+04  3.6806421E-06
  1.7000000E+04  3.4612357E-06
  1.8000000E+04  3.0748019E-06
  1.9000000E+04  2.7466617E-06
  2.0000000E+04  2.4658151E-06
  2.1000000E+04  2.2237316E-06
  2.2000000E+04  2.0137125E-06
  2.3000000E+04  1.8304388E-06
  2.4000000E+04  1.6696434E-06
  2.5000000E+04  1.5278712E-06
  2.6000000E+04  1.4023012E-06
  2.7000000E+04  1.2906119E-06
  2.8000000E+04  1.1908787E-06
  2.9000000E+04  1.1014961E-06
  3.0000000E+04  1.0211165E-06
  3.1000000E+04  9.4860193E-07
  3.2000000E+04  8.8298652E-07
  3.3000000E+04  8.2344662E-07
  3.4000000E+04  7.6927628E-07
  3.5000000E+04  7.1986767E-07
  3.6000000E+04  6.7469555E-07
  3.8000000E+04  5.9529674E-07
  4.0000000E+04  5.2808816E-07
  4.2000000E+04  4.7077104E-07
  4.4000000E+04  4.2155692E-07
  4.6000000E+04  3.7903829E-07
  4.8000000E+04  3.4209599E-07
  5.0000000E+04  3.0983176E-07
  5.2500000E+04  2.7498479E-07
  5.5000000E+04  2.4518497E-07
  5.7500000E+04  2.1954141E-07
  5.8750000E+04  2.0805152E-07
  6.0000000E+04  1.9734764E-07
  6.2500000E+04  1.7803821E-07
  6.5000000E+04  1.6115640E-07
  6.7500000E+04  1.4633025E-07
  7.0000000E+04  1.3325466E-07
  7.2500000E+04  1.2167769E-07
  7.5000000E+04  1.1139001E-07
  7.7500000E+04  1.0221673E-07
  8.0000000E+04  9.4010827E-08
  8.2500000E+04  8.6648065E-08
  8.5000000E+04  8.0022929E-08
  8.7500000E+04  7.4045415E-08
  9.0000000E+04  6.8638431E-08
  9.2500000E+04  6.3735681E-08
  9.5000000E+04  5.9279959E-08
  1.0000000E+05  5.1517783E-08
  1.0500000E+05  4.5027236E-08
  1.1000000E+05  3.9559831E-08
  1.1500000E+05  3.4923116E-08
  1.2000000E+05  3.0966446E-08
  1.2500000E+05  2.7570769E-08
  1.3000000E+05  2.4641109E-08
  1.3500000E+05  2.2101079E-08
  1.4000000E+05  1.9888778E-08
  1.4500000E+05  1.7953675E-08
  1.5000000E+05  1.6254255E-08
  1.5500000E+05  1.4756196E-08
  1.6000000E+05  1.3430964E-08
  1.6500000E+05  1.2254713E-08
  1.7000000E+05  1.1207422E-08
  1.7500000E+05  1.0272189E-08
  1.8000000E+05  9.4346775E-09
  1.8500000E+05  8.6826752E-09
  1.9000000E+05  8.0057366E-09
  1.9500000E+05  7.3948949E-09
  2.0000000E+05  6.8424258E-09
  2.0500000E+05  6.3416519E-09
  2.1000000E+05  5.8867846E-09
  2.2000000E+05  5.0952688E-09
  2.3000000E+05  4.4347415E-09
  2.4000000E+05  3.8796944E-09
  2.5000000E+05  3.4102887E-09
  2.6000000E+05  3.0109490E-09
  2.7000000E+05  2.6693435E-09
  2.8000000E+05  2.3756261E-09
  2.9000000E+05  2.1218714E-09
  3.0000000E+05  1.9016529E-09
  3.1000000E+05  1.7097267E-09
  3.2000000E+05  1.5417897E-09
  3.3000000E+05  1.3942911E-09
  3.4000000E+05  1.2642855E-09
  3.5000000E+05  1.1493152E-09
  3.6000000E+05  1.0473195E-09
  3.7000000E+05  9.5656150E-10
  3.8000000E+05  8.7557088E-10
  3.9000000E+05  8.0309880E-10
  4.0000000E+05  7.3808043E-10
  4.1000000E+05  6.7960442E-10
  4.2000000E+05  6.2688799E-10
  4.3000000E+05  5.7925639E-10
  4.4000000E+05  5.3612611E-10
  4.5000000E+05  4.9699092E-10
  4.6000000E+05  4.6141027E-10
  4.7000000E+05  4.2899943E-10
  4.8000000E+05  3.9942176E-10
  5.0000000E+05  3.4762043E-10
  5.1250000E+05  3.1952608E-10
  5.2500000E+05  2.9424615E-10
  5.3750000E+05  2.7144568E-10
  5.5000000E+05  2.5083571E-10
  5.7500000E+05  2.1521972E-10
  5.8750000E+05  1.9980729E-10
  6.0000000E+05  1.8576353E-10
  6.2500000E+05  1.6122086E-10
  6.5000000E+05  1.4063208E-10
  6.7500000E+05  1.2325079E-10
  7.0000000E+05  1.0849107E-10
  7.2500000E+05  9.5888992E-11
  7.5000000E+05  8.5074078E-11
  7.7500000E+05  7.5748317E-11
  8.0000000E+05  6.7670524E-11
  8.2500000E+05  6.0644244E-11
  8.5000000E+05  5.4508539E-11
  8.7500000E+05  4.9130676E-11
  9.0000000E+05  4.4400561E-11
  9.2500000E+05  4.0226384E-11
  9.5000000E+05  3.6531177E-11
  9.7500000E+05  3.3250179E-11
  1.0000000E+06  3.0328681E-11
  1.0250000E+06  2.7720265E-11
  1.0500000E+06  2.5385404E-11
  1.0750000E+06  2.3290304E-11
  1.1000000E+06  2.1405961E-11
  1.1250000E+06  1.9707400E-11
  1.1500000E+06  1.8173045E-11
  1.1750000E+06  1.6784200E-11
  1.2000000E+06  1.5524616E-11
  1.2250000E+06  1.4380127E-11
  1.2500000E+06  1.3338348E-11
  1.3000000E+06  1.1520824E-11
  1.3500000E+06  9.9999789E-12
  1.4000000E+06  8.7196752E-12
  1.4500000E+06  7.6357930E-12
  1.5000000E+06  6.7133725E-12
  1.5500000E+06  5.9245008E-12
  1.6000000E+06  5.2467325E-12
  1.6500000E+06  4.6619000E-12
  1.7000000E+06  4.1552090E-12
  1.7500000E+06  3.7145363E-12
  1.8000000E+06  3.3298918E-12
  1.8500000E+06  2.9930009E-12
  1.9000000E+06  2.6969777E-12
  1.9500000E+06  2.4360630E-12
  2.0000000E+06  2.2054186E-12
  2.0500000E+06  2.0009629E-12
  2.1000000E+06  1.8192372E-12
  2.1500000E+06  1.6573013E-12
  2.2000000E+06  1.5126475E-12
  2.2500000E+06  1.3831296E-12
  2.3000000E+06  1.2669054E-12
  2.3500000E+06  1.1623921E-12
  2.4000000E+06  1.0682218E-12
  2.4500000E+06  9.8320732E-13
  2.5000000E+06  9.0631600E-13
  2.5500000E+06  8.3664695E-13
  2.6000000E+06  7.7340840E-13
  2.6500000E+06  7.1590300E-13
  2.7000000E+06  6.6352014E-13
  2.7500000E+06  6.1572409E-13
  2.8000000E+06  5.7204356E-13
  2.8500000E+06  5.3206304E-13
  2.9000000E+06  4.9542032E-13
  3.0000000E+06  4.3092849E-13
  3.1000000E+06  3.7643034E-13
  3.1500000E+06  3.5237444E-13
  
  
#  78  11  N2  EION =  6.120000000E+02 eV   281
#  S(0) = 8.918234E-01
  6.0043083E+00  0.0000000E+00
  6.0043083E+02  0.0000000E+00
  6.0043083E+02  3.6693096E-04
  6.1200000E+02  3.6693096E-04
  6.1200605E+02  3.6693096E-04
  6.1224351E+02  3.6816016E-04
  6.1248097E+02  3.6930514E-04
  6.1271843E+02  3.7037526E-04
  6.1295589E+02  3.7137878E-04
  6.1343082E+02  3.7321434E-04
  6.1390574E+02  3.7486037E-04
  6.1485559E+02  3.7772775E-04
  6.1580544E+02  3.8019804E-04
  6.1770514E+02  3.8443789E-04
  6.1960484E+02  3.8815693E-04
  6.2340423E+02  3.9473360E-04
  6.2720363E+02  4.0033244E-04
  6.3100302E+02  4.0486554E-04
  6.3480242E+02  4.0829820E-04
  6.3860181E+02  4.1070976E-04
  6.4240121E+02  4.1225205E-04
  6.5000000E+02  4.1342815E-04
  6.5625000E+02  4.1320686E-04
  6.6250000E+02  4.1246471E-04
  6.6875000E+02  4.1153548E-04
  6.7500000E+02  4.1061984E-04
  6.8750000E+02  4.0916897E-04
  7.0000000E+02  4.0823965E-04
  7.1250000E+02  4.0753037E-04
  7.2500000E+02  4.0675298E-04
  7.3750000E+02  4.0578708E-04
  7.5000000E+02  4.0464725E-04
  7.7500000E+02  4.0209201E-04
  8.0000000E+02  3.9934463E-04
  8.1250000E+02  3.9785636E-04
  8.2500000E+02  3.9625368E-04
  8.5000000E+02  3.9266553E-04
  8.6250000E+02  3.9070469E-04
  8.7500000E+02  3.8866387E-04
  9.0000000E+02  3.8443300E-04
  9.2500000E+02  3.8005723E-04
  9.5000000E+02  3.7551098E-04
  1.0000000E+03  3.6572834E-04
  1.0250000E+03  3.6055405E-04
  1.0500000E+03  3.5530864E-04
  1.0750000E+03  3.5004581E-04
  1.1000000E+03  3.4477876E-04
  1.1500000E+03  3.3419393E-04
  1.2000000E+03  3.2349413E-04
  1.2500000E+03  3.1290611E-04
  1.3000000E+03  3.0257848E-04
  1.3500000E+03  2.9253264E-04
  1.4000000E+03  2.8270767E-04
  1.4500000E+03  2.7315097E-04
  1.5000000E+03  2.6395582E-04
  1.6000000E+03  2.4658455E-04
  1.7000000E+03  2.3046680E-04
  1.8000000E+03  2.1562603E-04
  1.9000000E+03  2.0195916E-04
  2.0000000E+03  1.8938837E-04
  2.1000000E+03  1.7782726E-04
  2.2000000E+03  1.6717546E-04
  2.3000000E+03  1.5736066E-04
  2.4000000E+03  1.4831840E-04
  2.5000000E+03  1.3997081E-04
  2.6000000E+03  1.3224593E-04
  2.7000000E+03  1.2508961E-04
  2.8000000E+03  1.1845557E-04
  2.9000000E+03  1.1229885E-04
  3.0000000E+03  1.0657660E-04
  3.1000000E+03  1.0125035E-04
  3.2000000E+03  9.6285605E-05
  3.4000000E+03  8.7319998E-05
  3.6000000E+03  7.9469318E-05
  3.8000000E+03  7.2563366E-05
  4.0000000E+03  6.6461880E-05
  4.2000000E+03  6.1048764E-05
  4.4000000E+03  5.6227457E-05
  4.6000000E+03  5.1917341E-05
  4.8000000E+03  4.8050811E-05
  5.0000000E+03  4.4570866E-05
  5.2500000E+03  4.0691714E-05
  5.5000000E+03  3.7262814E-05
  5.7500000E+03  3.4219216E-05
  6.0000000E+03  3.1507081E-05
  6.5000000E+03  2.6904753E-05
  6.7500000E+03  2.4945061E-05
  7.0000000E+03  2.3175443E-05
  7.2500000E+03  2.1572910E-05
  7.5000000E+03  2.0117788E-05
  8.0000000E+03  1.7584500E-05
  8.5000000E+03  1.5466032E-05
  9.0000000E+03  1.3679425E-05
  9.5000000E+03  1.2161053E-05
  1.0000000E+04  1.0861612E-05
  1.0500000E+04  9.7424408E-06
  1.1000000E+04  8.7728949E-06
  1.1500000E+04  7.9284510E-06
  1.2000000E+04  7.1893192E-06
  1.2500000E+04  6.5393977E-06
  1.3000000E+04  5.9654867E-06
  1.3500000E+04  5.4566880E-06
  1.4000000E+04  5.0039457E-06
  1.4500000E+04  4.5996908E-06
  1.5000000E+04  4.2375641E-06
  1.5500000E+04  3.9121915E-06
  1.6000000E+04  3.6190080E-06
  1.6500000E+04  3.3541176E-06
  1.7000000E+04  3.1141818E-06
  1.8000000E+04  2.6980672E-06
  1.9000000E+04  2.3520030E-06
  2.0000000E+04  2.0618674E-06
  2.1000000E+04  1.8168310E-06
  2.2000000E+04  1.6084922E-06
  2.3000000E+04  1.4302611E-06
  2.4000000E+04  1.2769185E-06
  2.5000000E+04  1.1442936E-06
  2.6000000E+04  1.0290263E-06
  2.7000000E+04  9.2838840E-07
  2.8000000E+04  8.4014950E-07
  2.9000000E+04  7.6247400E-07
  3.0000000E+04  6.9384181E-07
  3.1000000E+04  6.3298718E-07
  3.2000000E+04  5.7885039E-07
  3.3000000E+04  5.3053953E-07
  3.4000000E+04  4.8730050E-07
  3.5000000E+04  4.4849291E-07
  3.6000000E+04  4.1357049E-07
  3.7000000E+04  3.8206541E-07
  3.8000000E+04  3.5357546E-07
  3.9000000E+04  3.2775361E-07
  4.0000000E+04  3.0429938E-07
  4.2000000E+04  2.6348334E-07
  4.4000000E+04  2.2941309E-07
  4.6000000E+04  2.0077220E-07
  4.8000000E+04  1.7653879E-07
  5.0000000E+04  1.5591143E-07
  5.2500000E+04  1.3424467E-07
  5.5000000E+04  1.1626517E-07
  5.7500000E+04  1.0123580E-07
  5.8750000E+04  9.4644326E-08
  6.0000000E+04  8.8587637E-08
  6.2500000E+04  7.7876994E-08
  6.5000000E+04  6.8754601E-08
  6.7500000E+04  6.0943149E-08
  7.0000000E+04  5.4220718E-08
  7.2500000E+04  4.8408383E-08
  7.5000000E+04  4.3360888E-08
  7.7500000E+04  3.8959536E-08
  8.0000000E+04  3.5106749E-08
  8.2500000E+04  3.1721844E-08
  8.5000000E+04  2.8737753E-08
  8.7500000E+04  2.6098442E-08
  9.0000000E+04  2.3756878E-08
  9.2500000E+04  2.1673404E-08
  9.5000000E+04  1.9814427E-08
  9.7500000E+04  1.8151373E-08
  1.0000000E+05  1.6659850E-08
  1.0250000E+05  1.5318956E-08
  1.0500000E+05  1.4110716E-08
  1.0750000E+05  1.3019620E-08
  1.1000000E+05  1.2032243E-08
  1.1250000E+05  1.1136932E-08
  1.1500000E+05  1.0323538E-08
  1.2000000E+05  8.9081602E-09
  1.2500000E+05  7.7275449E-09
  1.3000000E+05  6.7363659E-09
  1.3500000E+05  5.8992134E-09
  1.4000000E+05  5.1881841E-09
  1.4500000E+05  4.5811137E-09
  1.5000000E+05  4.0602616E-09
  1.5500000E+05  3.6113271E-09
  1.6000000E+05  3.2227069E-09
  1.6500000E+05  2.8849275E-09
  1.7000000E+05  2.5902090E-09
  1.7500000E+05  2.3321273E-09
  1.8000000E+05  2.1053515E-09
  1.8500000E+05  1.9054349E-09
  1.9000000E+05  1.7286507E-09
  1.9500000E+05  1.5718621E-09
  2.0000000E+05  1.4324176E-09
  2.0500000E+05  1.3080672E-09
  2.1000000E+05  1.1968942E-09
  2.1500000E+05  1.0972596E-09
  2.2000000E+05  1.0077575E-09
  2.2500000E+05  9.2717786E-10
  2.3000000E+05  8.5447591E-10
  2.3500000E+05  7.8874666E-10
  2.4000000E+05  7.2920405E-10
  2.4500000E+05  6.7516340E-10
  2.5000000E+05  6.2602684E-10
  2.6000000E+05  5.4043607E-10
  2.7000000E+05  4.6896014E-10
  2.8000000E+05  4.0890030E-10
  2.9000000E+05  3.5814006E-10
  3.0000000E+05  3.1500635E-10
  3.1000000E+05  2.7816659E-10
  3.2000000E+05  2.4655194E-10
  3.3000000E+05  2.1929930E-10
  3.4000000E+05  1.9570715E-10
  3.5000000E+05  1.7520191E-10
  3.6000000E+05  1.5731188E-10
  3.7000000E+05  1.4164724E-10
  3.8000000E+05  1.2788421E-10
  3.9000000E+05  1.1575266E-10
  4.0000000E+05  1.0502611E-10
  4.1000000E+05  9.5513914E-11
  4.2000000E+05  8.7054904E-11
  4.3000000E+05  7.9512303E-11
  4.4000000E+05  7.2769592E-11
  4.5000000E+05  6.6727142E-11
  4.6000000E+05  6.1299498E-11
  4.7000000E+05  5.6413120E-11
  4.8000000E+05  5.2004525E-11
  5.0000000E+05  4.4408005E-11
  5.1250000E+05  4.0359156E-11
  5.2500000E+05  3.6761900E-11
  5.3750000E+05  3.3557086E-11
  5.5000000E+05  3.0694412E-11
  5.7500000E+05  2.5829888E-11
  5.8750000E+05  2.3759651E-11
  6.0000000E+05  2.1892977E-11
  6.1250000E+05  2.0206295E-11
  6.2500000E+05  1.8679152E-11
  6.3750000E+05  1.7293750E-11
  6.5000000E+05  1.6034568E-11
  6.7500000E+05  1.3842260E-11
  7.0000000E+05  1.2012394E-11
  7.2500000E+05  1.0475289E-11
  7.5000000E+05  9.1764180E-12
  7.7500000E+05  8.0727610E-12
  8.0000000E+05  7.1301056E-12
  8.2500000E+05  6.3210433E-12
  8.5000000E+05  5.6234650E-12
  8.7500000E+05  5.0194188E-12
  9.0000000E+05  4.4942324E-12
  9.2500000E+05  4.0358518E-12
  9.5000000E+05  3.6343227E-12
  9.7500000E+05  3.2813826E-12
  1.0000000E+06  2.9701409E-12
  1.0250000E+06  2.6948232E-12
  1.0500000E+06  2.4505677E-12
  1.0750000E+06  2.2332637E-12
  1.1000000E+06  2.0394218E-12
  1.1250000E+06  1.8660674E-12
  1.1500000E+06  1.7106570E-12
  1.1750000E+06  1.5710084E-12
  1.2000000E+06  1.4452431E-12
  1.2250000E+06  1.3317389E-12
  1.2500000E+06  1.2290908E-12
  1.2750000E+06  1.1360779E-12
  1.3000000E+06  1.0516370E-12
  1.3250000E+06  9.7483899E-13
  1.3500000E+06  9.0487037E-13
  1.4000000E+06  7.8264970E-13
  1.4500000E+06  6.8022111E-13
  1.5000000E+06  5.9387067E-13
  1.5500000E+06  5.2067215E-13
  1.6000000E+06  4.5830179E-13
  1.6500000E+06  4.0490054E-13
  1.7000000E+06  3.5897079E-13
  1.7500000E+06  3.1929819E-13
  1.8000000E+06  2.8489198E-13
  1.8500000E+06  2.5493929E-13
  1.9000000E+06  2.2876966E-13
  1.9500000E+06  2.0582731E-13
  2.0000000E+06  1.8564976E-13
  2.0500000E+06  1.6784997E-13
  2.1000000E+06  1.5210233E-13
  2.1500000E+06  1.3813182E-13
  2.2000000E+06  1.2570486E-13
  2.2500000E+06  1.1462182E-13
  2.3000000E+06  1.0471245E-13
  2.3500000E+06  9.5831190E-14
  2.4000000E+06  8.7853156E-14
  2.4500000E+06  8.0671154E-14
  2.5000000E+06  7.4194255E-14
  2.5500000E+06  6.8343709E-14
  2.6000000E+06  6.3050477E-14
  2.6500000E+06  5.8253939E-14
  2.7000000E+06  5.3900780E-14
  
  
#  78  12  N3  EION =  5.220000000E+02 eV   282
#  S(0) = 2.456834E+00
  5.0679092E+00  0.0000000E+00
  5.0679092E+02  0.0000000E+00
  5.0679092E+02  1.6488483E-03
  5.2200000E+02  1.6488483E-03
  5.2200512E+02  1.6488483E-03
  5.2215486E+02  1.6584594E-03
  5.2230461E+02  1.6676419E-03
  5.2245435E+02  1.6764259E-03
  5.2260410E+02  1.6848389E-03
  5.2290358E+02  1.7006507E-03
  5.2320307E+02  1.7152551E-03
  5.2380205E+02  1.7414207E-03
  5.2440102E+02  1.7642906E-03
  5.2500000E+02  1.7845647E-03
  5.2656250E+02  1.8286352E-03
  5.2812500E+02  1.8640715E-03
  5.2968750E+02  1.8938322E-03
  5.3125000E+02  1.9194620E-03
  5.3437500E+02  1.9613012E-03
  5.3750000E+02  1.9928599E-03
  5.4375000E+02  2.0305030E-03
  5.5000000E+02  2.0416636E-03
  5.5625000E+02  2.0355769E-03
  5.6250000E+02  2.0201219E-03
  5.6562500E+02  2.0106807E-03
  5.6875000E+02  2.0007602E-03
  5.7500000E+02  1.9807413E-03
  5.8125000E+02  1.9617188E-03
  5.8750000E+02  1.9443269E-03
  5.9375000E+02  1.9285994E-03
  6.0000000E+02  1.9142531E-03
  6.1250000E+02  1.8880219E-03
  6.2500000E+02  1.8626473E-03
  6.3750000E+02  1.8365664E-03
  6.5000000E+02  1.8096647E-03
  6.6250000E+02  1.7825508E-03
  6.7500000E+02  1.7558853E-03
  7.0000000E+02  1.7049993E-03
  7.2500000E+02  1.6566225E-03
  7.5000000E+02  1.6090142E-03
  7.7500000E+02  1.5617698E-03
  8.0000000E+02  1.5156753E-03
  8.2500000E+02  1.4714076E-03
  8.5000000E+02  1.4289346E-03
  8.7500000E+02  1.3878682E-03
  9.0000000E+02  1.3478372E-03
  9.2500000E+02  1.3088535E-03
  9.5000000E+02  1.2710956E-03
  1.0000000E+03  1.1998704E-03
  1.0500000E+03  1.1339589E-03
  1.1000000E+03  1.0723363E-03
  1.1500000E+03  1.0147481E-03
  1.2000000E+03  9.6142850E-04
  1.2500000E+03  9.1194767E-04
  1.3000000E+03  8.6575225E-04
  1.3500000E+03  8.2262069E-04
  1.4000000E+03  7.8238924E-04
  1.4500000E+03  7.4490807E-04
  1.5000000E+03  7.0994152E-04
  1.6000000E+03  6.4643986E-04
  1.7000000E+03  5.9060219E-04
  1.8000000E+03  5.4142853E-04
  1.9000000E+03  4.9774192E-04
  2.0000000E+03  4.5887162E-04
  2.1000000E+03  4.2419939E-04
  2.2000000E+03  3.9309493E-04
  2.3000000E+03  3.6508782E-04
  2.4000000E+03  3.3980958E-04
  2.5000000E+03  3.1693170E-04
  2.6000000E+03  2.9616604E-04
  2.7000000E+03  2.7726324E-04
  2.8000000E+03  2.6000693E-04
  2.9000000E+03  2.4421244E-04
  3.0000000E+03  2.2972415E-04
  3.1000000E+03  2.1640721E-04
  3.2000000E+03  2.0414283E-04
  3.4000000E+03  1.8236348E-04
  3.6000000E+03  1.6368482E-04
  3.8000000E+03  1.4755725E-04
  4.0000000E+03  1.3354675E-04
  4.2000000E+03  1.2130747E-04
  4.4000000E+03  1.1056073E-04
  4.6000000E+03  1.0108010E-04
  4.8000000E+03  9.2679954E-05
  5.0000000E+03  8.5207063E-05
  5.2500000E+03  7.6977886E-05
  5.5000000E+03  6.9795926E-05
  5.7500000E+03  6.3496461E-05
  6.0000000E+03  5.7945446E-05
  6.5000000E+03  4.8668187E-05
  6.7500000E+03  4.4775656E-05
  7.0000000E+03  4.1292208E-05
  7.2500000E+03  3.8164683E-05
  7.5000000E+03  3.5348074E-05
  8.0000000E+03  3.0500182E-05
  8.5000000E+03  2.6504067E-05
  9.0000000E+03  2.3178576E-05
  9.5000000E+03  2.0387474E-05
  1.0000000E+04  1.8026764E-05
  1.0500000E+04  1.6015879E-05
  1.1000000E+04  1.4291819E-05
  1.1500000E+04  1.2804903E-05
  1.2000000E+04  1.1515550E-05
  1.2500000E+04  1.0391901E-05
  1.3000000E+04  9.4080880E-06
  1.3500000E+04  8.5429721E-06
  1.4000000E+04  7.7791636E-06
  1.4500000E+04  7.1022654E-06
  1.5000000E+04  6.5002790E-06
  1.5500000E+04  5.9631483E-06
  1.6000000E+04  5.4824024E-06
  1.6500000E+04  5.0508671E-06
  1.7000000E+04  4.6624378E-06
  1.8000000E+04  3.9947743E-06
  1.9000000E+04  3.4458657E-06
  2.0000000E+04  2.9906500E-06
  2.1000000E+04  2.6101447E-06
  2.2000000E+04  2.2897882E-06
  2.3000000E+04  2.0182842E-06
  2.4000000E+04  1.7867786E-06
  2.5000000E+04  1.5882644E-06
  2.6000000E+04  1.4171493E-06
  2.7000000E+04  1.2689337E-06
  2.8000000E+04  1.1399698E-06
  2.9000000E+04  1.0272803E-06
  3.0000000E+04  9.2841962E-07
  3.1000000E+04  8.4136640E-07
  3.2000000E+04  7.6444049E-07
  3.3000000E+04  6.9623822E-07
  3.4000000E+04  6.3558088E-07
  3.5000000E+04  5.8147385E-07
  3.6000000E+04  5.3307423E-07
  3.7000000E+04  4.8966468E-07
  3.8000000E+04  4.5063224E-07
  3.9000000E+04  4.1545111E-07
  4.0000000E+04  3.8366863E-07
  4.2000000E+04  3.2878752E-07
  4.4000000E+04  2.8344003E-07
  4.6000000E+04  2.4568913E-07
  4.8000000E+04  2.1404572E-07
  5.0000000E+04  1.8735339E-07
  5.2500000E+04  1.5958748E-07
  5.5000000E+04  1.3678663E-07
  5.7500000E+04  1.1791775E-07
  5.8750000E+04  1.0970346E-07
  6.0000000E+04  1.0219138E-07
  6.2500000E+04  8.8997832E-08
  6.5000000E+04  7.7861682E-08
  6.7500000E+04  6.8408827E-08
  7.0000000E+04  6.0342412E-08
  7.2500000E+04  5.3425103E-08
  7.5000000E+04  4.7465793E-08
  7.7500000E+04  4.2309543E-08
  8.0000000E+04  3.7829945E-08
  8.2500000E+04  3.3923263E-08
  8.5000000E+04  3.0503884E-08
  8.7500000E+04  2.7500782E-08
  9.0000000E+04  2.4854735E-08
  9.2500000E+04  2.2516126E-08
  9.5000000E+04  2.0443208E-08
  9.7500000E+04  1.8600704E-08
  1.0000000E+05  1.6958681E-08
  1.0250000E+05  1.5491641E-08
  1.0500000E+05  1.4177789E-08
  1.1000000E+05  1.1937457E-08
  1.1500000E+05  1.0116991E-08
  1.2000000E+05  8.6259390E-09
  1.2500000E+05  7.3957351E-09
  1.3000000E+05  6.3738560E-09
  1.3500000E+05  5.5196733E-09
  1.4000000E+05  4.8014722E-09
  1.4500000E+05  4.1942952E-09
  1.5000000E+05  3.6783489E-09
  1.5500000E+05  3.2378199E-09
  1.6000000E+05  2.8599877E-09
  1.6500000E+05  2.5345532E-09
  1.7000000E+05  2.2531263E-09
  1.7500000E+05  2.0088334E-09
  1.8000000E+05  1.7960143E-09
  1.8500000E+05  1.6099842E-09
  1.9000000E+05  1.4468471E-09
  1.9500000E+05  1.3033479E-09
  2.0000000E+05  1.1767552E-09
  2.0500000E+05  1.0647673E-09
  2.1000000E+05  9.6543683E-10
  2.1500000E+05  8.7711020E-10
  2.2000000E+05  7.9837828E-10
  2.2500000E+05  7.2803625E-10
  2.3000000E+05  6.6505061E-10
  2.4000000E+05  5.5771319E-10
  2.5000000E+05  4.7060485E-10
  2.6000000E+05  3.9938804E-10
  2.7000000E+05  3.4076226E-10
  2.8000000E+05  2.9219167E-10
  2.9000000E+05  2.5171092E-10
  3.0000000E+05  2.1778409E-10
  3.1000000E+05  1.8920136E-10
  3.2000000E+05  1.6500272E-10
  3.3000000E+05  1.4442114E-10
  3.4000000E+05  1.2683966E-10
  3.5000000E+05  1.1175913E-10
  3.6000000E+05  9.8773421E-11
  3.7000000E+05  8.7550345E-11
  3.8000000E+05  7.7816740E-11
  3.9000000E+05  6.9346906E-11
  4.0000000E+05  6.1953495E-11
  4.1000000E+05  5.5480308E-11
  4.2000000E+05  4.9796568E-11
  4.3000000E+05  4.4792343E-11
  4.4000000E+05  4.0374879E-11
  4.5000000E+05  3.6465625E-11
  4.6000000E+05  3.2997831E-11
  4.7000000E+05  2.9914586E-11
  4.8000000E+05  2.7167214E-11
  5.0000000E+05  2.2518871E-11
  5.1250000E+05  2.0091248E-11
  5.2500000E+05  1.7967330E-11
  5.3750000E+05  1.6103925E-11
  5.5000000E+05  1.4464709E-11
  5.7500000E+05  1.1740891E-11
  5.8750000E+05  1.0608245E-11
  6.0000000E+05  9.6022613E-12
  6.1250000E+05  8.7068438E-12
  6.2500000E+05  7.9081829E-12
  6.3750000E+05  7.1943980E-12
  6.5000000E+05  6.5552404E-12
  6.6250000E+05  5.9818454E-12
  6.7500000E+05  5.4665258E-12
  6.8750000E+05  5.0025997E-12
  7.0000000E+05  4.5842450E-12
  7.2500000E+05  3.8645468E-12
  7.5000000E+05  3.2738583E-12
  7.7500000E+05  2.7862586E-12
  8.0000000E+05  2.3815782E-12
  8.2500000E+05  2.0440062E-12
  8.5000000E+05  1.7610641E-12
  8.7500000E+05  1.5228381E-12
  9.0000000E+05  1.3214028E-12
  9.2500000E+05  1.1503855E-12
  9.5000000E+05  1.0046339E-12
  9.7500000E+05  8.7996071E-13
  1.0000000E+06  7.7294630E-13
  1.0250000E+06  6.8078461E-13
  1.0500000E+06  6.0116299E-13
  1.0750000E+06  5.3216752E-13
  1.1000000E+06  4.7220744E-13
  1.1250000E+06  4.1995545E-13
  1.1500000E+06  3.7429997E-13
  1.1750000E+06  3.3430686E-13
  1.2000000E+06  2.9918854E-13
  1.2250000E+06  2.6827863E-13
  1.2500000E+06  2.4101153E-13
  1.2750000E+06  2.1690572E-13
  1.3000000E+06  1.9555011E-13
  1.3250000E+06  1.7659279E-13
  1.3500000E+06  1.5973168E-13
  1.3750000E+06  1.4470680E-13
  1.4000000E+06  1.3129385E-13
  1.4250000E+06  1.1929887E-13
  1.4500000E+06  1.0855370E-13
  1.5000000E+06  9.0247491E-14
  1.5500000E+06  7.5417921E-14
  1.6000000E+06  6.3333598E-14
  1.6500000E+06  5.3431346E-14
  1.7000000E+06  4.5274272E-14
  1.7500000E+06  3.8521175E-14
  1.8000000E+06  3.2903912E-14
  1.8500000E+06  2.8210465E-14
  1.9000000E+06  2.4272385E-14
  1.9500000E+06  2.0954943E-14
  2.0000000E+06  1.8149686E-14
  2.0500000E+06  1.5768887E-14
  2.1000000E+06  1.3741112E-14
  2.1500000E+06  1.2007854E-14
  2.2000000E+06  1.0521296E-14
  2.2500000E+06  9.2422076E-15
  2.3000000E+06  8.1382599E-15
  2.3500000E+06  7.1829141E-15
  2.4000000E+06  6.3543974E-15
  2.4500000E+06  5.6343708E-15
  2.5000000E+06  5.0073164E-15
  2.5500000E+06  4.4600848E-15
  
  
#  78  13  N4  EION =  3.350000000E+02 eV   286
#  S(0) = 3.021170E+00
  3.2818023E+00  0.0000000E+00
  3.2818023E+02  0.0000000E+00
  3.2818023E+02  1.5195204E-03
  3.3500000E+02  1.5195204E-03
  3.3500333E+02  1.5195204E-03
  3.3550300E+02  1.4952485E-03
  3.3600266E+02  1.4725498E-03
  3.3650233E+02  1.4512621E-03
  3.3700200E+02  1.4312454E-03
  3.3800133E+02  1.3945549E-03
  3.3900067E+02  1.3616844E-03
  3.4000000E+02  1.3320280E-03
  3.4250000E+02  1.2690589E-03
  3.4500000E+02  1.2183836E-03
  3.4750000E+02  1.1769340E-03
  3.5000000E+02  1.1428583E-03
  3.5500000E+02  1.0930808E-03
  3.6000000E+02  1.0645989E-03
  3.6500000E+02  1.0533885E-03
  3.7000000E+02  1.0549683E-03
  3.7500000E+02  1.0660016E-03
  3.8000000E+02  1.0843519E-03
  3.9000000E+02  1.1369236E-03
  3.9500000E+02  1.1684477E-03
  4.0000000E+02  1.2018606E-03
  4.0500000E+02  1.2362094E-03
  4.1000000E+02  1.2708510E-03
  4.2000000E+02  1.3397469E-03
  4.3000000E+02  1.4079238E-03
  4.4000000E+02  1.4760428E-03
  4.5000000E+02  1.5443699E-03
  4.6000000E+02  1.6121979E-03
  4.8000000E+02  1.7406181E-03
  4.9000000E+02  1.7984657E-03
  5.0000000E+02  1.8511028E-03
  5.1250000E+02  1.9095205E-03
  5.2500000E+02  1.9605819E-03
  5.5000000E+02  2.0446939E-03
  5.7500000E+02  2.1086492E-03
  5.8750000E+02  2.1332922E-03
  6.0000000E+02  2.1529643E-03
  6.2500000E+02  2.1780269E-03
  6.5000000E+02  2.1869043E-03
  6.7500000E+02  2.1836191E-03
  7.0000000E+02  2.1711597E-03
  7.2500000E+02  2.1509071E-03
  7.5000000E+02  2.1237427E-03
  8.0000000E+02  2.0527111E-03
  8.5000000E+02  1.9688764E-03
  9.0000000E+02  1.8791836E-03
  9.5000000E+02  1.7862156E-03
  1.0000000E+03  1.6926760E-03
  1.0500000E+03  1.6014447E-03
  1.1000000E+03  1.5134508E-03
  1.1500000E+03  1.4291209E-03
  1.2000000E+03  1.3487496E-03
  1.2500000E+03  1.2726596E-03
  1.3000000E+03  1.2010888E-03
  1.3500000E+03  1.1338933E-03
  1.4000000E+03  1.0707368E-03
  1.4500000E+03  1.0114009E-03
  1.5000000E+03  9.5580753E-04
  1.6000000E+03  8.5521728E-04
  1.7000000E+03  7.6703098E-04
  1.8000000E+03  6.8955443E-04
  1.9000000E+03  6.2150898E-04
  2.0000000E+03  5.6161994E-04
  2.1000000E+03  5.0875095E-04
  2.2000000E+03  4.6195253E-04
  2.3000000E+03  4.2042109E-04
  2.4000000E+03  3.8348165E-04
  2.5000000E+03  3.5055348E-04
  2.6000000E+03  3.2112711E-04
  2.7000000E+03  2.9476101E-04
  2.8000000E+03  2.7107786E-04
  2.9000000E+03  2.4975539E-04
  3.0000000E+03  2.3051559E-04
  3.1000000E+03  2.1311787E-04
  3.2000000E+03  1.9735370E-04
  3.4000000E+03  1.7002258E-04
  3.6000000E+03  1.4732613E-04
  3.8000000E+03  1.2834451E-04
  4.0000000E+03  1.1236446E-04
  4.2000000E+03  9.8828262E-05
  4.4000000E+03  8.7296204E-05
  4.6000000E+03  7.7418832E-05
  4.8000000E+03  6.8916286E-05
  5.0000000E+03  6.1562829E-05
  5.2500000E+03  5.3710947E-05
  5.5000000E+03  4.7084178E-05
  5.7500000E+03  4.1457994E-05
  6.0000000E+03  3.6654791E-05
  6.5000000E+03  2.8978708E-05
  6.7500000E+03  2.5899997E-05
  7.0000000E+03  2.3221846E-05
  7.2500000E+03  2.0882833E-05
  7.5000000E+03  1.8832342E-05
  7.7500000E+03  1.7028421E-05
  8.0000000E+03  1.5436108E-05
  8.2500000E+03  1.4026108E-05
  8.5000000E+03  1.2773780E-05
  9.0000000E+03  1.0662031E-05
  9.5000000E+03  8.9690794E-06
  1.0000000E+04  7.5987018E-06
  1.0500000E+04  6.4796459E-06
  1.1000000E+04  5.5584500E-06
  1.1500000E+04  4.7945117E-06
  1.2000000E+04  4.1566549E-06
  1.2500000E+04  3.6207052E-06
  1.3000000E+04  3.1677435E-06
  1.3500000E+04  2.7828342E-06
  1.4000000E+04  2.4540915E-06
  1.4500000E+04  2.1719872E-06
  1.5000000E+04  1.9288284E-06
  1.5500000E+04  1.7183628E-06
  1.6000000E+04  1.5354780E-06
  1.6500000E+04  1.3759704E-06
  1.7000000E+04  1.2363639E-06
  1.7500000E+04  1.1137695E-06
  1.8000000E+04  1.0057756E-06
  1.8500000E+04  9.1035864E-07
  1.9000000E+04  8.2581422E-07
  2.0000000E+04  6.8379268E-07
  2.1000000E+04  5.7057217E-07
  2.2000000E+04  4.7947315E-07
  2.3000000E+04  4.0554799E-07
  2.4000000E+04  3.4508756E-07
  2.5000000E+04  2.9528013E-07
  2.6000000E+04  2.5397193E-07
  2.7000000E+04  2.1949790E-07
  2.8000000E+04  1.9055923E-07
  2.9000000E+04  1.6613434E-07
  3.0000000E+04  1.4541368E-07
  3.1000000E+04  1.2775110E-07
  3.2000000E+04  1.1262728E-07
  3.3000000E+04  9.9622228E-08
  3.4000000E+04  8.8394259E-08
  3.5000000E+04  7.8663803E-08
  3.6000000E+04  7.0200898E-08
  3.7000000E+04  6.2815402E-08
  3.8000000E+04  5.6349345E-08
  3.9000000E+04  5.0670906E-08
  4.0000000E+04  4.5669612E-08
  4.1000000E+04  4.1252473E-08
  4.2000000E+04  3.7340904E-08
  4.3000000E+04  3.3868254E-08
  4.4000000E+04  3.0777802E-08
  4.6000000E+04  2.5556653E-08
  4.8000000E+04  2.1366644E-08
  5.0000000E+04  1.7976927E-08
  5.1250000E+04  1.6185827E-08
  5.2500000E+04  1.4605201E-08
  5.3750000E+04  1.3206653E-08
  5.5000000E+04  1.1966101E-08
  5.7500000E+04  9.8799762E-09
  5.8750000E+04  9.0019028E-09
  6.0000000E+04  8.2159378E-09
  6.2500000E+04  6.8774204E-09
  6.5000000E+04  5.7923527E-09
  6.7500000E+04  4.9063780E-09
  7.0000000E+04  4.1780916E-09
  7.2500000E+04  3.5756621E-09
  7.5000000E+04  3.0744077E-09
  7.7500000E+04  2.6550361E-09
  8.0000000E+04  2.3023555E-09
  8.2500000E+04  2.0043151E-09
  8.5000000E+04  1.7512916E-09
  8.7500000E+04  1.5355531E-09
  9.0000000E+04  1.3508504E-09
  9.2500000E+04  1.1921031E-09
  9.5000000E+04  1.0551592E-09
  9.7500000E+04  9.3660860E-10
  1.0000000E+05  8.3363725E-10
  1.0250000E+05  7.4391222E-10
  1.0500000E+05  6.6549107E-10
  1.0750000E+05  5.9674985E-10
  1.1000000E+05  5.3632543E-10
  1.1250000E+05  4.8306943E-10
  1.1500000E+05  4.3601101E-10
  1.2000000E+05  3.5731510E-10
  1.2500000E+05  2.9500266E-10
  1.3000000E+05  2.4523672E-10
  1.3500000E+05  2.0517273E-10
  1.4000000E+05  1.7267897E-10
  1.4500000E+05  1.4614188E-10
  1.5000000E+05  1.2432877E-10
  1.5500000E+05  1.0628963E-10
  1.6000000E+05  9.1286366E-11
  1.6500000E+05  7.8741050E-11
  1.7000000E+05  6.8197922E-11
  1.7500000E+05  5.9295125E-11
  1.8000000E+05  5.1743510E-11
  1.8500000E+05  4.5310609E-11
  1.9000000E+05  3.9808459E-11
  1.9500000E+05  3.5084253E-11
  2.0000000E+05  3.1013126E-11
  2.0500000E+05  2.7492543E-11
  2.1000000E+05  2.4437914E-11
  2.1500000E+05  2.1779141E-11
  2.2000000E+05  1.9457894E-11
  2.2500000E+05  1.7425431E-11
  2.3000000E+05  1.5640870E-11
  2.3500000E+05  1.4069793E-11
  2.4000000E+05  1.2683118E-11
  2.4500000E+05  1.1456187E-11
  2.5000000E+05  1.0368026E-11
  2.6000000E+05  8.5390227E-12
  2.7000000E+05  7.0815468E-12
  2.8000000E+05  5.9107924E-12
  2.9000000E+05  4.9633105E-12
  3.0000000E+05  4.1911637E-12
  3.1000000E+05  3.5577923E-12
  3.2000000E+05  3.0350686E-12
  3.3000000E+05  2.6011791E-12
  3.4000000E+05  2.2390765E-12
  3.5000000E+05  1.9353396E-12
  3.6000000E+05  1.6793311E-12
  3.7000000E+05  1.4625667E-12
  3.8000000E+05  1.2782380E-12
  3.9000000E+05  1.1208493E-12
  4.0000000E+05  9.8594052E-13
  4.1000000E+05  8.6987307E-13
  4.2000000E+05  7.6966409E-13
  4.3000000E+05  6.8285643E-13
  4.4000000E+05  6.0741660E-13
  4.5000000E+05  5.4165503E-13
  4.6000000E+05  4.8416217E-13
  4.7000000E+05  4.3375750E-13
  4.8000000E+05  3.8944854E-13
  5.0000000E+05  3.1589637E-13
  5.1250000E+05  2.7825814E-13
  5.2500000E+05  2.4580896E-13
  5.3750000E+05  2.1773892E-13
  5.5000000E+05  1.9337866E-13
  5.6250000E+05  1.7217272E-13
  5.7500000E+05  1.5365828E-13
  5.8750000E+05  1.3744820E-13
  6.0000000E+05  1.2321740E-13
  6.1250000E+05  1.1069191E-13
  6.2500000E+05  9.9640055E-14
  6.3750000E+05  8.9865249E-14
  6.5000000E+05  8.1200166E-14
  6.6250000E+05  7.3501937E-14
  6.7500000E+05  6.6648214E-14
  7.0000000E+05  5.5068544E-14
  7.2500000E+05  4.5782580E-14
  7.5000000E+05  3.8282241E-14
  7.7500000E+05  3.2183389E-14
  8.0000000E+05  2.7192949E-14
  8.2500000E+05  2.3085403E-14
  8.5000000E+05  1.9685829E-14
  8.7500000E+05  1.6857549E-14
  9.0000000E+05  1.4493004E-14
  9.2500000E+05  1.2506992E-14
  9.5000000E+05  1.0831594E-14
  9.7500000E+05  9.4123619E-15
  1.0000000E+06  8.2053958E-15
  1.0250000E+06  7.1751075E-15
  1.0500000E+06  6.2925008E-15
  1.0750000E+06  5.5338387E-15
  1.1000000E+06  4.8796024E-15
  1.1250000E+06  4.3136715E-15
  1.1500000E+06  3.8226771E-15
  1.1750000E+06  3.3954883E-15
  1.2000000E+06  3.0228030E-15
  1.2250000E+06  2.6968207E-15
  1.2500000E+06  2.4109762E-15
  1.2750000E+06  2.1597252E-15
  1.3000000E+06  1.9383706E-15
  1.3250000E+06  1.7429207E-15
  1.3500000E+06  1.5699736E-15
  1.4000000E+06  1.2803718E-15
  1.4500000E+06  1.0509129E-15
  1.5000000E+06  8.6776679E-16
  1.5500000E+06  7.2058268E-16
  1.6000000E+06  6.0154484E-16
  1.6500000E+06  5.0469278E-16
  1.7000000E+06  4.2544385E-16
  1.7500000E+06  3.6023958E-16
  1.8000000E+06  3.0630488E-16
  1.8500000E+06  2.6146878E-16
  1.9000000E+06  2.2402204E-16
  1.9500000E+06  1.9262334E-16
  2.0000000E+06  1.6620649E-16
  2.0500000E+06  1.4390669E-16
  2.1000000E+06  1.2502000E-16
  
  
#  78  14  N5  EION =  3.180000000E+02 eV   284
#  S(0) = 4.572330E+00
  3.1261154E+00  0.0000000E+00
  3.1261154E+02  0.0000000E+00
  3.1261154E+02  1.9548908E-03
  3.1800000E+02  1.9548908E-03
  3.1800316E+02  1.9548908E-03
  3.1840253E+02  1.9465721E-03
  3.1880189E+02  1.9380025E-03
  3.1920126E+02  1.9292228E-03
  3.1960063E+02  1.9202691E-03
  3.2000000E+02  1.9111744E-03
  3.2250000E+02  1.8526879E-03
  3.2500000E+02  1.7948683E-03
  3.2750000E+02  1.7406072E-03
  3.3000000E+02  1.6915020E-03
  3.3500000E+02  1.6129900E-03
  3.3750000E+02  1.5852758E-03
  3.4000000E+02  1.5657935E-03
  3.4250000E+02  1.5542212E-03
  3.4500000E+02  1.5497458E-03
  3.5000000E+02  1.5581358E-03
  3.5500000E+02  1.5843516E-03
  3.6000000E+02  1.6243459E-03
  3.7000000E+02  1.7351986E-03
  3.8000000E+02  1.8706802E-03
  3.8500000E+02  1.9417360E-03
  3.9000000E+02  2.0126173E-03
  3.9500000E+02  2.0822626E-03
  4.0000000E+02  2.1501777E-03
  4.1000000E+02  2.2807913E-03
  4.2000000E+02  2.4060955E-03
  4.3000000E+02  2.5279054E-03
  4.4000000E+02  2.6464361E-03
  4.6000000E+02  2.8671257E-03
  4.8000000E+02  3.0534726E-03
  5.0000000E+02  3.2006935E-03
  5.2500000E+02  3.3392378E-03
  5.5000000E+02  3.4394621E-03
  5.7500000E+02  3.5057537E-03
  6.0000000E+02  3.5393455E-03
  6.5000000E+02  3.5286965E-03
  6.7500000E+02  3.4974298E-03
  7.0000000E+02  3.4542168E-03
  7.2500000E+02  3.4003084E-03
  7.5000000E+02  3.3373031E-03
  8.0000000E+02  3.1926126E-03
  8.5000000E+02  3.0365877E-03
  9.0000000E+02  2.8765968E-03
  9.5000000E+02  2.7160570E-03
  1.0000000E+03  2.5588921E-03
  1.0500000E+03  2.4084918E-03
  1.1000000E+03  2.2656930E-03
  1.1500000E+03  2.1300533E-03
  1.2000000E+03  2.0022168E-03
  1.2500000E+03  1.8826903E-03
  1.3000000E+03  1.7710153E-03
  1.3500000E+03  1.6665620E-03
  1.4000000E+03  1.5689983E-03
  1.4500000E+03  1.4780707E-03
  1.5000000E+03  1.3933943E-03
  1.6000000E+03  1.2408262E-03
  1.7000000E+03  1.1079762E-03
  1.8000000E+03  9.9230477E-04
  1.9000000E+03  8.9126651E-04
  2.0000000E+03  8.0265764E-04
  2.1000000E+03  7.2480028E-04
  2.2000000E+03  6.5624321E-04
  2.3000000E+03  5.9567517E-04
  2.4000000E+03  5.4198844E-04
  2.5000000E+03  4.9426538E-04
  2.6000000E+03  4.5173010E-04
  2.7000000E+03  4.1372201E-04
  2.8000000E+03  3.7967682E-04
  2.9000000E+03  3.4910898E-04
  3.0000000E+03  3.2159844E-04
  3.1000000E+03  2.9678226E-04
  3.2000000E+03  2.7434687E-04
  3.4000000E+03  2.3556788E-04
  3.6000000E+03  2.0348604E-04
  3.8000000E+03  1.7674788E-04
  4.0000000E+03  1.5431052E-04
  4.2000000E+03  1.3536234E-04
  4.4000000E+03  1.1926601E-04
  4.6000000E+03  1.0551685E-04
  4.8000000E+03  9.3712040E-05
  5.0000000E+03  8.3527754E-05
  5.2500000E+03  7.2681623E-05
  5.5000000E+03  6.3553245E-05
  5.7500000E+03  5.5823645E-05
  6.0000000E+03  4.9241347E-05
  6.5000000E+03  3.8758785E-05
  6.7500000E+03  3.4569141E-05
  7.0000000E+03  3.0932496E-05
  7.2500000E+03  2.7762985E-05
  7.5000000E+03  2.4990003E-05
  7.7500000E+03  2.2555147E-05
  8.0000000E+03  2.0409850E-05
  8.2500000E+03  1.8513548E-05
  8.5000000E+03  1.6832201E-05
  9.0000000E+03  1.4004016E-05
  9.5000000E+03  1.1744102E-05
  1.0000000E+04  9.9204651E-06
  1.0500000E+04  8.4356126E-06
  1.1000000E+04  7.2166791E-06
  1.1500000E+04  6.2085289E-06
  1.2000000E+04  5.3689406E-06
  1.2500000E+04  4.6652436E-06
  1.3000000E+04  4.0719311E-06
  1.3500000E+04  3.5689210E-06
  1.4000000E+04  3.1402742E-06
  1.4500000E+04  2.7732391E-06
  1.5000000E+04  2.4575423E-06
  1.5500000E+04  2.1848531E-06
  1.6000000E+04  1.9483736E-06
  1.6500000E+04  1.7425240E-06
  1.7000000E+04  1.5627003E-06
  1.7500000E+04  1.4050837E-06
  1.8000000E+04  1.2664911E-06
  1.8500000E+04  1.1442570E-06
  1.9000000E+04  1.0361398E-06
  2.0000000E+04  8.5497307E-07
  2.1000000E+04  7.1102069E-07
  2.2000000E+04  5.9556109E-07
  2.3000000E+04  5.0215455E-07
  2.4000000E+04  4.2598734E-07
  2.5000000E+04  3.6342034E-07
  2.6000000E+04  3.1167449E-07
  2.7000000E+04  2.6860650E-07
  2.8000000E+04  2.3254880E-07
  2.9000000E+04  2.0219343E-07
  3.0000000E+04  1.7650622E-07
  3.1000000E+04  1.5466357E-07
  3.2000000E+04  1.3600521E-07
  3.3000000E+04  1.1999837E-07
  3.4000000E+04  1.0621052E-07
  3.5000000E+04  9.4288502E-08
  3.6000000E+04  8.3942430E-08
  3.7000000E+04  7.4933125E-08
  3.8000000E+04  6.7062306E-08
  3.9000000E+04  6.0164805E-08
  4.0000000E+04  5.4102431E-08
  4.2000000E+04  4.4036901E-08
  4.4000000E+04  3.6136896E-08
  4.6000000E+04  2.9876729E-08
  4.8000000E+04  2.4872096E-08
  5.0000000E+04  2.0838537E-08
  5.1250000E+04  1.8713707E-08
  5.2500000E+04  1.6842833E-08
  5.3750000E+04  1.5191201E-08
  5.5000000E+04  1.3729421E-08
  5.7500000E+04  1.1279243E-08
  5.8750000E+04  1.0251366E-08
  6.0000000E+04  9.3332863E-09
  6.2500000E+04  7.7746616E-09
  6.5000000E+04  6.5164635E-09
  6.7500000E+04  5.4933690E-09
  7.0000000E+04  4.6557919E-09
  7.2500000E+04  3.9657456E-09
  7.5000000E+04  3.3938755E-09
  7.7500000E+04  2.9173119E-09
  8.0000000E+04  2.5181004E-09
  8.2500000E+04  2.1820462E-09
  8.5000000E+04  1.8978523E-09
  8.7500000E+04  1.6564679E-09
  9.0000000E+04  1.4505980E-09
  9.2500000E+04  1.2743310E-09
  9.5000000E+04  1.1228503E-09
  9.7500000E+04  9.9221143E-10
  1.0000000E+05  8.7916816E-10
  1.0250000E+05  7.8103697E-10
  1.0500000E+05  6.9558972E-10
  1.0750000E+05  6.2096898E-10
  1.1000000E+05  5.5562034E-10
  1.1250000E+05  4.9823807E-10
  1.1500000E+05  4.4772125E-10
  1.2000000E+05  3.6369850E-10
  1.2500000E+05  2.9765449E-10
  1.3000000E+05  2.4529184E-10
  1.3500000E+05  2.0344180E-10
  1.4000000E+05  1.6974308E-10
  1.4500000E+05  1.4241858E-10
  1.5000000E+05  1.2011798E-10
  1.5500000E+05  1.0180637E-10
  1.6000000E+05  8.6684058E-11
  1.6500000E+05  7.4128299E-11
  1.7000000E+05  6.3650586E-11
  1.7500000E+05  5.4865134E-11
  1.8000000E+05  4.7465310E-11
  1.8500000E+05  4.1205913E-11
  1.9000000E+05  3.5889727E-11
  1.9500000E+05  3.1357251E-11
  2.0000000E+05  2.7478815E-11
  2.0500000E+05  2.4148491E-11
  2.1000000E+05  2.1279348E-11
  2.1500000E+05  1.8799710E-11
  2.2000000E+05  1.6650226E-11
  2.2500000E+05  1.4781550E-11
  2.3000000E+05  1.3152504E-11
  2.3500000E+05  1.1728593E-11
  2.4000000E+05  1.0480820E-11
  2.4500000E+05  9.3847253E-12
  2.5000000E+05  8.4196078E-12
  2.6000000E+05  6.8146211E-12
  2.7000000E+05  5.5541210E-12
  2.8000000E+05  4.5562441E-12
  2.9000000E+05  3.7603768E-12
  3.0000000E+05  3.1211857E-12
  3.1000000E+05  2.6044635E-12
  3.2000000E+05  2.1841783E-12
  3.3000000E+05  1.8403544E-12
  3.4000000E+05  1.5575457E-12
  3.5000000E+05  1.3237275E-12
  3.6000000E+05  1.1294742E-12
  3.7000000E+05  9.6734897E-13
  3.8000000E+05  8.3144872E-13
  3.9000000E+05  7.1706069E-13
  4.0000000E+05  6.2040176E-13
  4.1000000E+05  5.3841942E-13
  4.2000000E+05  4.6863844E-13
  4.3000000E+05  4.0904188E-13
  4.4000000E+05  3.5797882E-13
  4.5000000E+05  3.1409216E-13
  4.6000000E+05  2.7626180E-13
  4.7000000E+05  2.4355968E-13
  4.8000000E+05  2.1521388E-13
  5.0000000E+05  1.6911839E-13
  5.1250000E+05  1.4606831E-13
  5.2500000E+05  1.2653867E-13
  5.3750000E+05  1.0993482E-13
  5.5000000E+05  9.5771987E-14
  5.6250000E+05  8.3653277E-14
  5.7500000E+05  7.3252383E-14
  5.8750000E+05  6.4299981E-14
  6.0000000E+05  5.6572950E-14
  6.1250000E+05  4.9885783E-14
  6.2500000E+05  4.4083705E-14
  6.3750000E+05  3.9037157E-14
  6.5000000E+05  3.4637351E-14
  6.6250000E+05  3.0792652E-14
  6.7500000E+05  2.7425630E-14
  6.8750000E+05  2.4470672E-14
  7.0000000E+05  2.1872026E-14
  7.1250000E+05  1.9582195E-14
  7.2500000E+05  1.7560604E-14
  7.5000000E+05  1.4188099E-14
  7.7500000E+05  1.1531254E-14
  8.0000000E+05  9.4242074E-15
  8.2500000E+05  7.7426768E-15
  8.5000000E+05  6.3927797E-15
  8.7500000E+05  5.3030463E-15
  9.0000000E+05  4.4186759E-15
  9.2500000E+05  3.6973599E-15
  9.5000000E+05  3.1062243E-15
  9.7500000E+05  2.6195753E-15
  1.0000000E+06  2.2172139E-15
  1.0250000E+06  1.8831733E-15
  1.0500000E+06  1.6047662E-15
  1.0750000E+06  1.3718589E-15
  1.1000000E+06  1.1763182E-15
  1.1250000E+06  1.0115869E-15
  1.1500000E+06  8.7235517E-16
  1.1750000E+06  7.5430598E-16
  1.2000000E+06  6.5391448E-16
  1.2250000E+06  5.6829168E-16
  1.2500000E+06  4.9506104E-16
  1.2750000E+06  4.3226063E-16
  1.3000000E+06  3.7826529E-16
  1.3250000E+06  3.3172442E-16
  1.3500000E+06  2.9151209E-16
  1.3750000E+06  2.5668683E-16
  1.4000000E+06  2.2645910E-16
  1.4250000E+06  2.0016489E-16
  1.4500000E+06  1.7724474E-16
  1.4750000E+06  1.5722571E-16
  1.5000000E+06  1.3970663E-16
  1.5250000E+06  1.2434635E-16
  1.5500000E+06  1.1085414E-16
  1.6000000E+06  8.8516157E-17
  1.6500000E+06  7.1099797E-17
  1.7000000E+06  5.7427257E-17
  1.7500000E+06  4.6624612E-17
  1.8000000E+06  3.8038281E-17
  1.8500000E+06  3.1179493E-17
  1.9000000E+06  2.5677664E-17
  1.9500000E+06  2.1245714E-17
  
  
#  78  17  O1  EION =  1.060000000E+02 eV   251
#  S(0) = 4.036304E-01
  9.9155141E-01  0.0000000E+00
  9.9155141E+01  0.0000000E+00
  9.9155141E+01  6.7178977E-04
  1.0600000E+02  6.7178977E-04
  1.0600272E+02  6.7178977E-04
  1.0620259E+02  6.6752636E-04
  1.0640245E+02  6.6339561E-04
  1.0660231E+02  6.5939232E-04
  1.0680218E+02  6.5551162E-04
  1.0720190E+02  6.4809956E-04
  1.0760163E+02  6.4112498E-04
  1.0840109E+02  6.2836700E-04
  1.0920054E+02  6.1702316E-04
  1.1000000E+02  6.0691740E-04
  1.1125000E+02  5.9325842E-04
  1.1250000E+02  5.8182769E-04
  1.1375000E+02  5.7227556E-04
  1.1500000E+02  5.6432241E-04
  1.1750000E+02  5.5234060E-04
  1.2000000E+02  5.4447709E-04
  1.2250000E+02  5.3972435E-04
  1.2500000E+02  5.3733458E-04
  1.2750000E+02  5.3673807E-04
  1.3000000E+02  5.3749146E-04
  1.3500000E+02  5.4171357E-04
  1.4000000E+02  5.4793198E-04
  1.4500000E+02  5.5477600E-04
  1.5000000E+02  5.6133035E-04
  1.5500000E+02  5.6700403E-04
  1.6000000E+02  5.7144776E-04
  1.6500000E+02  5.7449439E-04
  1.7000000E+02  5.7611246E-04
  1.8000000E+02  5.7538441E-04
  1.9000000E+02  5.7035837E-04
  2.0000000E+02  5.6236989E-04
  2.1000000E+02  5.5256457E-04
  2.2000000E+02  5.4174550E-04
  2.3000000E+02  5.3038639E-04
  2.4000000E+02  5.1872342E-04
  2.5000000E+02  5.0684725E-04
  2.6000000E+02  4.9478479E-04
  2.7000000E+02  4.8255846E-04
  2.8000000E+02  4.7020920E-04
  2.9000000E+02  4.5780305E-04
  3.0000000E+02  4.4543419E-04
  3.1000000E+02  4.3319256E-04
  3.2000000E+02  4.2117712E-04
  3.4000000E+02  3.9809980E-04
  3.6000000E+02  3.7655484E-04
  3.8000000E+02  3.5657248E-04
  4.0000000E+02  3.3801521E-04
  4.2000000E+02  3.2069076E-04
  4.4000000E+02  3.0447139E-04
  4.6000000E+02  2.8928389E-04
  4.8000000E+02  2.7509914E-04
  5.0000000E+02  2.6190008E-04
  5.2500000E+02  2.4671101E-04
  5.5000000E+02  2.3285430E-04
  5.7500000E+02  2.2016746E-04
  6.0000000E+02  2.0848464E-04
  6.5000000E+02  1.8769548E-04
  6.7500000E+02  1.7843831E-04
  7.0000000E+02  1.6986643E-04
  7.2500000E+02  1.6193174E-04
  7.5000000E+02  1.5457570E-04
  8.0000000E+02  1.4134710E-04
  8.5000000E+02  1.2978019E-04
  9.0000000E+02  1.1960679E-04
  9.5000000E+02  1.1062730E-04
  1.0000000E+03  1.0268020E-04
  1.0500000E+03  9.5601203E-05
  1.1000000E+03  8.9246694E-05
  1.1500000E+03  8.3520618E-05
  1.2000000E+03  7.8353831E-05
  1.2500000E+03  7.3679137E-05
  1.3000000E+03  6.9428454E-05
  1.3500000E+03  6.5545194E-05
  1.4000000E+03  6.1987279E-05
  1.4500000E+03  5.8721934E-05
  1.5000000E+03  5.5719872E-05
  1.6000000E+03  5.0393623E-05
  1.7000000E+03  4.5814657E-05
  1.8000000E+03  4.1846973E-05
  1.9000000E+03  3.8389117E-05
  2.0000000E+03  3.5354578E-05
  2.1000000E+03  3.2673101E-05
  2.2000000E+03  3.0290569E-05
  2.3000000E+03  2.8163898E-05
  2.4000000E+03  2.6257398E-05
  2.5000000E+03  2.4541249E-05
  2.6000000E+03  2.2990549E-05
  2.7000000E+03  2.1584284E-05
  2.8000000E+03  2.0304670E-05
  2.9000000E+03  1.9136637E-05
  3.0000000E+03  1.8067383E-05
  3.1000000E+03  1.7085943E-05
  3.2000000E+03  1.6182847E-05
  3.4000000E+03  1.4579937E-05
  3.6000000E+03  1.3204806E-05
  3.8000000E+03  1.2015958E-05
  4.0000000E+03  1.0980964E-05
  4.2000000E+03  1.0074201E-05
  4.4000000E+03  9.2751915E-06
  4.6000000E+03  8.5674156E-06
  4.8000000E+03  7.9374192E-06
  5.0000000E+03  7.3741543E-06
  5.2500000E+03  6.7501315E-06
  5.5000000E+03  6.2015932E-06
  5.7500000E+03  5.7167931E-06
  6.0000000E+03  5.2861918E-06
  6.5000000E+03  4.5577038E-06
  6.7500000E+03  4.2480102E-06
  7.0000000E+03  3.9684102E-06
  7.2500000E+03  3.7151267E-06
  7.5000000E+03  3.4849616E-06
  8.0000000E+03  3.0834761E-06
  8.5000000E+03  2.7464466E-06
  9.0000000E+03  2.4607976E-06
  9.5000000E+03  2.2166161E-06
  1.0000000E+04  2.0062740E-06
  1.0500000E+04  1.8238175E-06
  1.1000000E+04  1.6645445E-06
  1.1500000E+04  1.5247038E-06
  1.2000000E+04  1.4012719E-06
  1.2500000E+04  1.2917912E-06
  1.3000000E+04  1.1942463E-06
  1.3500000E+04  1.1069715E-06
  1.4000000E+04  1.0285822E-06
  1.4500000E+04  9.5792005E-07
  1.5000000E+04  8.9400977E-07
  1.5500000E+04  8.3602521E-07
  1.6000000E+04  7.8326271E-07
  1.6500000E+04  7.3511981E-07
  1.7000000E+04  6.9107841E-07
  1.8000000E+04  6.1356924E-07
  1.9000000E+04  5.4781314E-07
  2.0000000E+04  4.9157922E-07
  2.1000000E+04  4.4314097E-07
  2.2000000E+04  4.0114495E-07
  2.3000000E+04  3.6451780E-07
  2.4000000E+04  3.3239965E-07
  2.5000000E+04  3.0409486E-07
  2.6000000E+04  2.7903567E-07
  2.7000000E+04  2.5675516E-07
  2.8000000E+04  2.3686672E-07
  2.9000000E+04  2.1904812E-07
  3.0000000E+04  2.0302907E-07
  3.1000000E+04  1.8858152E-07
  3.2000000E+04  1.7551203E-07
  3.3000000E+04  1.6365565E-07
  3.4000000E+04  1.5287110E-07
  3.5000000E+04  1.4303682E-07
  3.6000000E+04  1.3404767E-07
  3.8000000E+04  1.1825171E-07
  4.0000000E+04  1.0488499E-07
  4.2000000E+04  9.3488669E-08
  4.4000000E+04  8.3706017E-08
  4.6000000E+04  7.5256244E-08
  4.8000000E+04  6.7916035E-08
  5.0000000E+04  6.1506239E-08
  5.2500000E+04  5.4584366E-08
  5.5000000E+04  4.8666008E-08
  5.7500000E+04  4.3573855E-08
  5.8750000E+04  4.1292478E-08
  6.0000000E+04  3.9167275E-08
  6.2500000E+04  3.5333712E-08
  6.5000000E+04  3.1982354E-08
  6.7500000E+04  2.9039317E-08
  7.0000000E+04  2.6443994E-08
  7.2500000E+04  2.4146299E-08
  7.5000000E+04  2.2104598E-08
  7.7500000E+04  2.0284107E-08
  8.0000000E+04  1.8655617E-08
  8.2500000E+04  1.7194485E-08
  8.5000000E+04  1.5879780E-08
  8.7500000E+04  1.4693648E-08
  9.0000000E+04  1.3620775E-08
  9.2500000E+04  1.2647985E-08
  9.5000000E+04  1.1763904E-08
  1.0000000E+05  1.0223749E-08
  1.0500000E+05  8.9358953E-09
  1.1000000E+05  7.8510703E-09
  1.1500000E+05  6.9310821E-09
  1.2000000E+05  6.1460143E-09
  1.2500000E+05  5.4722253E-09
  1.3000000E+05  4.8908864E-09
  1.3500000E+05  4.3868615E-09
  1.4000000E+05  3.9478752E-09
  1.4500000E+05  3.5638936E-09
  1.5000000E+05  3.2266693E-09
  1.5500000E+05  2.9293879E-09
  1.6000000E+05  2.6663906E-09
  1.6500000E+05  2.4329529E-09
  1.7000000E+05  2.2251040E-09
  1.7500000E+05  2.0394905E-09
  1.8000000E+05  1.8732673E-09
  1.8500000E+05  1.7240110E-09
  1.9000000E+05  1.5896490E-09
  1.9500000E+05  1.4684023E-09
  2.0000000E+05  1.3587392E-09
  2.0500000E+05  1.2593355E-09
  2.1000000E+05  1.1690430E-09
  2.2000000E+05  1.0119206E-09
  2.3000000E+05  8.8079391E-10
  2.4000000E+05  7.7059839E-10
  2.5000000E+05  6.7739683E-10
  2.6000000E+05  5.9810204E-10
  2.7000000E+05  5.3026919E-10
  2.8000000E+05  4.7194434E-10
  2.9000000E+05  4.2155304E-10
  3.0000000E+05  3.7781900E-10
  3.1000000E+05  3.3970144E-10
  3.2000000E+05  3.0634677E-10
  3.3000000E+05  2.7705065E-10
  3.4000000E+05  2.5122833E-10
  3.5000000E+05  2.2839178E-10
  3.6000000E+05  2.0813150E-10
  3.7000000E+05  1.9010247E-10
  3.8000000E+05  1.7401288E-10
  3.9000000E+05  1.5961488E-10
  4.0000000E+05  1.4669714E-10
  4.1000000E+05  1.3507875E-10
  4.2000000E+05  1.2460430E-10
  4.3000000E+05  1.1513982E-10
  4.4000000E+05  1.0656946E-10
  4.5000000E+05  9.8792671E-11
  4.6000000E+05  9.1721961E-11
  4.7000000E+05  8.5280983E-11
  4.8000000E+05  7.9402932E-11
  5.0000000E+05  6.9108166E-11
  5.1250000E+05  6.3524719E-11
  5.2500000E+05  5.8500506E-11
  5.3750000E+05  5.3968960E-11
  5.5000000E+05  4.9872653E-11
  5.7500000E+05  4.2793487E-11
  5.8750000E+05  3.9729895E-11
  6.0000000E+05  3.6938291E-11
  6.2500000E+05  3.2059614E-11
  6.5000000E+05  2.7966697E-11
  6.7500000E+05  2.4511109E-11
  7.0000000E+05  2.1576406E-11
  7.2500000E+05  1.9070578E-11
  7.5000000E+05  1.6920227E-11
  7.7500000E+05  1.5066251E-11
  8.0000000E+05  1.3460513E-11
  8.2500000E+05  1.2063520E-11
  8.5000000E+05  1.0843024E-11
  8.7500000E+05  9.7725829E-12
  9.0000000E+05  8.8308920E-12
  9.2500000E+05  8.0004342E-12
  9.5000000E+05  7.2662977E-12
  
  
#  78  18  O2  EION =  7.100000000E+01 eV   286
#  S(0) = 8.223553E-01
  6.4376771E-01  0.0000000E+00
  6.4376771E+01  0.0000000E+00
  6.4376771E+01  1.1424838E-02
  7.1000000E+01  1.1424838E-02
  7.1002721E+01  1.1424838E-02
  7.1102653E+01  1.1492437E-02
  7.1202585E+01  1.1556278E-02
  7.1302517E+01  1.1616524E-02
  7.1402449E+01  1.1673330E-02
  7.1602313E+01  1.1777197E-02
  7.1802177E+01  1.1868964E-02
  7.2201905E+01  1.2020003E-02
  7.2601633E+01  1.2133189E-02
  7.3401088E+01  1.2267241E-02
  7.4200544E+01  1.2305225E-02
  7.5000000E+01  1.2271206E-02
  7.6250000E+01  1.2113579E-02
  7.7500000E+01  1.1867270E-02
  7.8750000E+01  1.1562200E-02
  8.0000000E+01  1.1218541E-02
  8.1250000E+01  1.0850327E-02
  8.2500000E+01  1.0467608E-02
  8.3750000E+01  1.0077744E-02
  8.5000000E+01  9.6862232E-03
  8.7500000E+01  8.9138091E-03
  9.0000000E+01  8.1729692E-03
  9.2500000E+01  7.4765006E-03
  9.5000000E+01  6.8309776E-03
  9.7500000E+01  6.2388420E-03
  1.0000000E+02  5.6997797E-03
  1.0250000E+02  5.2116924E-03
  1.0500000E+02  4.7713883E-03
  1.1000000E+02  4.0188681E-03
  1.1500000E+02  3.4109184E-03
  1.1750000E+02  3.1519316E-03
  1.2000000E+02  2.9185767E-03
  1.2250000E+02  2.7079817E-03
  1.2500000E+02  2.5175906E-03
  1.2750000E+02  2.3451405E-03
  1.3000000E+02  2.1886438E-03
  1.3250000E+02  2.0463506E-03
  1.3500000E+02  1.9167274E-03
  1.4000000E+02  1.6902985E-03
  1.4500000E+02  1.5004645E-03
  1.5000000E+02  1.3403572E-03
  1.5500000E+02  1.2046054E-03
  1.6000000E+02  1.0889632E-03
  1.6500000E+02  9.9003604E-04
  1.7000000E+02  9.0507818E-04
  1.7500000E+02  8.3183598E-04
  1.8000000E+02  7.6845951E-04
  1.8500000E+02  7.1340990E-04
  1.9000000E+02  6.6539547E-04
  1.9500000E+02  6.2335046E-04
  2.0000000E+02  5.8637505E-04
  2.0500000E+02  5.5371028E-04
  2.1000000E+02  5.2473210E-04
  2.1500000E+02  4.9891421E-04
  2.2000000E+02  4.7581209E-04
  2.2500000E+02  4.5505727E-04
  2.3000000E+02  4.3634162E-04
  2.4000000E+02  4.0402710E-04
  2.5000000E+02  3.7723171E-04
  2.6000000E+02  3.5476509E-04
  2.7000000E+02  3.3574370E-04
  2.8000000E+02  3.1948174E-04
  2.9000000E+02  3.0544572E-04
  3.0000000E+02  2.9321361E-04
  3.1000000E+02  2.8243853E-04
  3.2000000E+02  2.7284997E-04
  3.3000000E+02  2.6423145E-04
  3.4000000E+02  2.5640939E-04
  3.5000000E+02  2.4924647E-04
  3.6000000E+02  2.4263743E-04
  3.8000000E+02  2.3076485E-04
  4.0000000E+02  2.2030190E-04
  4.2000000E+02  2.1093275E-04
  4.4000000E+02  2.0243648E-04
  4.6000000E+02  1.9465512E-04
  4.8000000E+02  1.8747136E-04
  5.0000000E+02  1.8079859E-04
  5.2500000E+02  1.7307239E-04
  5.5000000E+02  1.6592860E-04
  5.7500000E+02  1.5928202E-04
  6.0000000E+02  1.5306633E-04
  6.5000000E+02  1.4173523E-04
  6.7500000E+02  1.3656258E-04
  7.0000000E+02  1.3168948E-04
  7.2500000E+02  1.2709180E-04
  7.5000000E+02  1.2274640E-04
  8.0000000E+02  1.1473005E-04
  8.5000000E+02  1.0748891E-04
  9.0000000E+02  1.0091881E-04
  9.5000000E+02  9.4959866E-05
  1.0000000E+03  8.9540589E-05
  1.0500000E+03  8.4580857E-05
  1.1000000E+03  8.0023117E-05
  1.1500000E+03  7.5830653E-05
  1.2000000E+03  7.1969344E-05
  1.2500000E+03  6.8402445E-05
  1.3000000E+03  6.5096942E-05
  1.3500000E+03  6.2026285E-05
  1.4000000E+03  5.9169786E-05
  1.4500000E+03  5.6508993E-05
  1.5000000E+03  5.4026275E-05
  1.6000000E+03  4.9528670E-05
  1.7000000E+03  4.5565738E-05
  1.8000000E+03  4.2057719E-05
  1.9000000E+03  3.8938622E-05
  2.0000000E+03  3.6149812E-05
  2.1000000E+03  3.3643911E-05
  2.2000000E+03  3.1384008E-05
  2.3000000E+03  2.9339344E-05
  2.4000000E+03  2.7483399E-05
  2.5000000E+03  2.5793437E-05
  2.6000000E+03  2.4250091E-05
  2.7000000E+03  2.2836767E-05
  2.8000000E+03  2.1539187E-05
  2.9000000E+03  2.0345019E-05
  3.0000000E+03  1.9243586E-05
  3.1000000E+03  1.8225571E-05
  3.2000000E+03  1.7282805E-05
  3.4000000E+03  1.5595193E-05
  3.6000000E+03  1.4132792E-05
  3.8000000E+03  1.2857675E-05
  4.0000000E+03  1.1739536E-05
  4.2000000E+03  1.0753946E-05
  4.4000000E+03  9.8810406E-06
  4.6000000E+03  9.1045314E-06
  4.8000000E+03  8.4109639E-06
  5.0000000E+03  7.7891421E-06
  5.2500000E+03  7.0986107E-06
  5.5000000E+03  6.4904740E-06
  5.7500000E+03  5.9523904E-06
  6.0000000E+03  5.4742271E-06
  6.5000000E+03  4.6655571E-06
  6.7500000E+03  4.3222401E-06
  7.0000000E+03  4.0127333E-06
  7.2500000E+03  3.7328650E-06
  7.5000000E+03  3.4790814E-06
  7.7500000E+03  3.2483392E-06
  8.0000000E+03  3.0380191E-06
  8.2500000E+03  2.8458552E-06
  8.5000000E+03  2.6698827E-06
  9.0000000E+03  2.3598913E-06
  9.5000000E+03  2.0967929E-06
  1.0000000E+04  1.8718981E-06
  1.0500000E+04  1.6784013E-06
  1.1000000E+04  1.5109183E-06
  1.1500000E+04  1.3651542E-06
  1.2000000E+04  1.2376515E-06
  1.2500000E+04  1.1256021E-06
  1.3000000E+04  1.0267060E-06
  1.3500000E+04  9.3906647E-07
  1.4000000E+04  8.6110999E-07
  1.4500000E+04  7.9152344E-07
  1.5000000E+04  7.2920441E-07
  1.5500000E+04  6.7322200E-07
  1.6000000E+04  6.2278635E-07
  1.6500000E+04  5.7722415E-07
  1.7000000E+04  5.3595862E-07
  1.7500000E+04  4.9849357E-07
  1.8000000E+04  4.6440059E-07
  1.8500000E+04  4.3330836E-07
  1.9000000E+04  4.0489383E-07
  2.0000000E+04  3.5500484E-07
  2.1000000E+04  3.1286941E-07
  2.2000000E+04  2.7704200E-07
  2.3000000E+04  2.4638930E-07
  2.4000000E+04  2.2001404E-07
  2.5000000E+04  1.9719942E-07
  2.6000000E+04  1.7736799E-07
  2.7000000E+04  1.6005105E-07
  2.8000000E+04  1.4486542E-07
  2.9000000E+04  1.3149570E-07
  3.0000000E+04  1.1968071E-07
  3.1000000E+04  1.0920298E-07
  3.2000000E+04  9.9880452E-08
  3.3000000E+04  9.1559884E-08
  3.4000000E+04  8.4111719E-08
  3.5000000E+04  7.7425906E-08
  3.6000000E+04  7.1408537E-08
  3.7000000E+04  6.5979173E-08
  3.8000000E+04  6.1068658E-08
  3.9000000E+04  5.6617323E-08
  4.0000000E+04  5.2573513E-08
  4.2000000E+04  4.5534755E-08
  4.4000000E+04  3.9657626E-08
  4.6000000E+04  3.4715687E-08
  4.8000000E+04  3.0533090E-08
  5.0000000E+04  2.6971906E-08
  5.1250000E+04  2.5012249E-08
  5.2500000E+04  2.3230186E-08
  5.3750000E+04  2.1606472E-08
  5.5000000E+04  2.0124280E-08
  5.7500000E+04  1.7527251E-08
  5.8750000E+04  1.6388022E-08
  6.0000000E+04  1.5341081E-08
  6.2500000E+04  1.3489310E-08
  6.5000000E+04  1.1911733E-08
  6.7500000E+04  1.0560537E-08
  7.0000000E+04  9.3974491E-09
  7.2500000E+04  8.3916040E-09
  7.5000000E+04  7.5179371E-09
  7.7500000E+04  6.7559617E-09
  8.0000000E+04  6.0888311E-09
  8.2500000E+04  5.5026126E-09
  8.5000000E+04  4.9857216E-09
  8.7500000E+04  4.5284771E-09
  9.0000000E+04  4.1227509E-09
  9.2500000E+04  3.7616874E-09
  9.5000000E+04  3.4394788E-09
  9.7500000E+04  3.1511847E-09
  1.0000000E+05  2.8925876E-09
  1.0250000E+05  2.6600736E-09
  1.0500000E+05  2.4505342E-09
  1.0750000E+05  2.2612865E-09
  1.1000000E+05  2.0900081E-09
  1.1250000E+05  1.9346818E-09
  1.1500000E+05  1.7935514E-09
  1.2000000E+05  1.5479321E-09
  1.2500000E+05  1.3430100E-09
  1.3000000E+05  1.1709352E-09
  1.3500000E+05  1.0255739E-09
  1.4000000E+05  9.0209147E-10
  1.4500000E+05  7.9664592E-10
  1.5000000E+05  7.0616156E-10
  1.5500000E+05  6.2815878E-10
  1.6000000E+05  5.6062566E-10
  1.6500000E+05  5.0191967E-10
  1.7000000E+05  4.5069150E-10
  1.7500000E+05  4.0582665E-10
  1.8000000E+05  3.6639972E-10
  1.8500000E+05  3.3163861E-10
  1.9000000E+05  3.0089626E-10
  1.9500000E+05  2.7362797E-10
  2.0000000E+05  2.4937348E-10
  2.0500000E+05  2.2774226E-10
  2.1000000E+05  2.0840155E-10
  2.1500000E+05  1.9106678E-10
  2.2000000E+05  1.7549373E-10
  2.2500000E+05  1.6147214E-10
  2.3000000E+05  1.4882039E-10
  2.3500000E+05  1.3738120E-10
  2.4000000E+05  1.2701792E-10
  2.4500000E+05  1.1761154E-10
  2.5000000E+05  1.0905814E-10
  2.6000000E+05  9.4157454E-11
  2.7000000E+05  8.1712412E-11
  2.8000000E+05  7.1253813E-11
  2.9000000E+05  6.2413670E-11
  3.0000000E+05  5.4901028E-11
  3.1000000E+05  4.8484085E-11
  3.2000000E+05  4.2976844E-11
  3.3000000E+05  3.8229069E-11
  3.4000000E+05  3.4118653E-11
  3.5000000E+05  3.0545764E-11
  3.6000000E+05  2.7428312E-11
  3.7000000E+05  2.4698451E-11
  3.8000000E+05  2.2299824E-11
  3.9000000E+05  2.0185400E-11
  4.0000000E+05  1.8315749E-11
  4.1000000E+05  1.6657669E-11
  4.2000000E+05  1.5183094E-11
  4.3000000E+05  1.3868201E-11
  4.4000000E+05  1.2692695E-11
  4.5000000E+05  1.1639218E-11
  4.6000000E+05  1.0692882E-11
  4.7000000E+05  9.8408709E-12
  4.8000000E+05  9.0721256E-12
  5.0000000E+05  7.7473830E-12
  5.1250000E+05  7.0412600E-12
  5.2500000E+05  6.4138673E-12
  5.3750000E+05  5.8548994E-12
  5.5000000E+05  5.3555910E-12
  5.7500000E+05  4.5070893E-12
  5.8750000E+05  4.1459736E-12
  6.0000000E+05  3.8203596E-12
  6.1250000E+05  3.5261377E-12
  6.2500000E+05  3.2597397E-12
  6.3750000E+05  3.0180569E-12
  6.5000000E+05  2.7983793E-12
  6.7500000E+05  2.4158589E-12
  7.0000000E+05  2.0965153E-12
  7.2500000E+05  1.8282627E-12
  7.5000000E+05  1.6016519E-12
  
  
#  78  19  O3  EION =  5.700000000E+01 eV   283
#  S(0) = 2.477239E+00
  2.6738293E-01  0.0000000E+00
  2.6738293E+01  0.0000000E+00
  2.6738293E+01  2.8558419E-02
  5.7000000E+01  2.8558419E-02
  5.7002721E+01  2.8558419E-02
  5.7077653E+01  2.8585634E-02
  5.7152585E+01  2.8608478E-02
  5.7227517E+01  2.8627132E-02
  5.7302449E+01  2.8641775E-02
  5.7452313E+01  2.8659678E-02
  5.7602177E+01  2.8663434E-02
  5.7901905E+01  2.8632957E-02
  5.8201633E+01  2.8558321E-02
  5.8801088E+01  2.8302328E-02
  5.9400544E+01  2.7937553E-02
  6.0000000E+01  2.7494449E-02
  6.0625000E+01  2.6973133E-02
  6.1250000E+01  2.6409675E-02
  6.1875000E+01  2.5818009E-02
  6.2500000E+01  2.5208579E-02
  6.3750000E+01  2.3966100E-02
  6.5000000E+01  2.2725369E-02
  6.6250000E+01  2.1511556E-02
  6.7500000E+01  2.0339322E-02
  7.0000000E+01  1.8148888E-02
  7.2500000E+01  1.6181479E-02
  7.5000000E+01  1.4436178E-02
  8.0000000E+01  1.1555340E-02
  8.2500000E+01  1.0382172E-02
  8.5000000E+01  9.3608417E-03
  8.7500000E+01  8.4724741E-03
  9.0000000E+01  7.6996194E-03
  9.2500000E+01  7.0265716E-03
  9.5000000E+01  6.4393860E-03
  9.7500000E+01  5.9258941E-03
  1.0000000E+02  5.4755916E-03
  1.0250000E+02  5.0794739E-03
  1.0500000E+02  4.7298779E-03
  1.0750000E+02  4.4203028E-03
  1.1000000E+02  4.1452506E-03
  1.1250000E+02  3.9000690E-03
  1.1500000E+02  3.6808259E-03
  1.1750000E+02  3.4841906E-03
  1.2000000E+02  3.3073271E-03
  1.2500000E+02  3.0036230E-03
  1.3000000E+02  2.7542530E-03
  1.3500000E+02  2.5477040E-03
  1.4000000E+02  2.3752375E-03
  1.4500000E+02  2.2301047E-03
  1.5000000E+02  2.1070111E-03
  1.5500000E+02  2.0017431E-03
  1.6000000E+02  1.9109572E-03
  1.6500000E+02  1.8319148E-03
  1.7000000E+02  1.7624691E-03
  1.7500000E+02  1.7008470E-03
  1.8000000E+02  1.6456381E-03
  1.8500000E+02  1.5957245E-03
  1.9000000E+02  1.5502028E-03
  2.0000000E+02  1.4695979E-03
  2.1000000E+02  1.3996902E-03
  2.2000000E+02  1.3378146E-03
  2.3000000E+02  1.2822550E-03
  2.4000000E+02  1.2318054E-03
  2.5000000E+02  1.1855949E-03
  2.6000000E+02  1.1429513E-03
  2.7000000E+02  1.1033309E-03
  2.8000000E+02  1.0663014E-03
  2.9000000E+02  1.0315199E-03
  3.0000000E+02  9.9871026E-04
  3.1000000E+02  9.6765279E-04
  3.2000000E+02  9.3818437E-04
  3.4000000E+02  8.8348939E-04
  3.6000000E+02  8.3376643E-04
  3.8000000E+02  7.8835630E-04
  4.0000000E+02  7.4668882E-04
  4.2000000E+02  7.0829728E-04
  4.4000000E+02  6.7281695E-04
  4.6000000E+02  6.3995088E-04
  4.8000000E+02  6.0948045E-04
  5.0000000E+02  5.8121111E-04
  5.2500000E+02  5.4866658E-04
  5.5000000E+02  5.1888348E-04
  5.7500000E+02  4.9152841E-04
  6.0000000E+02  4.6629816E-04
  6.5000000E+02  4.2132598E-04
  6.7500000E+02  4.0127738E-04
  7.0000000E+02  3.8266865E-04
  7.2500000E+02  3.6536751E-04
  7.5000000E+02  3.4925520E-04
  8.0000000E+02  3.2015003E-04
  8.5000000E+02  2.9455792E-04
  9.0000000E+02  2.7194102E-04
  9.5000000E+02  2.5191129E-04
  1.0000000E+03  2.3407456E-04
  1.0500000E+03  2.1808062E-04
  1.1000000E+03  2.0367539E-04
  1.1500000E+03  1.9066572E-04
  1.2000000E+03  1.7888030E-04
  1.2500000E+03  1.6816252E-04
  1.3000000E+03  1.5838021E-04
  1.3500000E+03  1.4942574E-04
  1.4000000E+03  1.4120966E-04
  1.4500000E+03  1.3365397E-04
  1.5000000E+03  1.2668789E-04
  1.6000000E+03  1.1428034E-04
  1.7000000E+03  1.0358258E-04
  1.8000000E+03  9.4298147E-05
  1.9000000E+03  8.6188925E-05
  2.0000000E+03  7.9058089E-05
  2.1000000E+03  7.2750782E-05
  2.2000000E+03  6.7145882E-05
  2.3000000E+03  6.2143999E-05
  2.4000000E+03  5.7661658E-05
  2.5000000E+03  5.3629087E-05
  2.6000000E+03  4.9988037E-05
  2.7000000E+03  4.6689600E-05
  2.8000000E+03  4.3692334E-05
  2.9000000E+03  4.0960915E-05
  3.0000000E+03  3.8465070E-05
  3.1000000E+03  3.6178732E-05
  3.2000000E+03  3.4079364E-05
  3.4000000E+03  3.0365956E-05
  3.6000000E+03  2.7196331E-05
  3.8000000E+03  2.4471039E-05
  4.0000000E+03  2.2112192E-05
  4.2000000E+03  2.0058155E-05
  4.4000000E+03  1.8259645E-05
  4.6000000E+03  1.6676898E-05
  4.8000000E+03  1.5277551E-05
  5.0000000E+03  1.4035039E-05
  5.2500000E+03  1.2669321E-05
  5.5000000E+03  1.1479527E-05
  5.7500000E+03  1.0437517E-05
  6.0000000E+03  9.5204923E-06
  6.5000000E+03  7.9902314E-06
  6.7500000E+03  7.3489947E-06
  7.0000000E+03  6.7755402E-06
  7.2500000E+03  6.2609844E-06
  7.5000000E+03  5.7978297E-06
  7.7500000E+03  5.3797134E-06
  8.0000000E+03  5.0012072E-06
  8.2500000E+03  4.6576567E-06
  8.5000000E+03  4.3450577E-06
  9.0000000E+03  3.7993460E-06
  9.5000000E+03  3.3415359E-06
  1.0000000E+04  2.9544592E-06
  1.0500000E+04  2.6248463E-06
  1.1000000E+04  2.3423279E-06
  1.1500000E+04  2.0987253E-06
  1.2000000E+04  1.8875243E-06
  1.2500000E+04  1.7034877E-06
  1.3000000E+04  1.5423683E-06
  1.3500000E+04  1.4006960E-06
  1.4000000E+04  1.2756172E-06
  1.4500000E+04  1.1647704E-06
  1.5000000E+04  1.0661891E-06
  1.5500000E+04  9.7822509E-07
  1.6000000E+04  8.9949049E-07
  1.6500000E+04  8.2881032E-07
  1.7000000E+04  7.6518508E-07
  1.7500000E+04  7.0776070E-07
  1.8000000E+04  6.5580468E-07
  1.8500000E+04  6.0868614E-07
  1.9000000E+04  5.6585951E-07
  2.0000000E+04  4.9124935E-07
  2.1000000E+04  4.2886865E-07
  2.2000000E+04  3.7633543E-07
  2.3000000E+04  3.3180172E-07
  2.4000000E+04  2.9381901E-07
  2.5000000E+04  2.6124097E-07
  2.6000000E+04  2.3315246E-07
  2.7000000E+04  2.0881707E-07
  2.8000000E+04  1.8763772E-07
  2.9000000E+04  1.6912688E-07
  3.0000000E+04  1.5288394E-07
  3.1000000E+04  1.3857781E-07
  3.2000000E+04  1.2593327E-07
  3.3000000E+04  1.1472035E-07
  3.4000000E+04  1.0474587E-07
  3.5000000E+04  9.5846810E-08
  3.6000000E+04  8.7884959E-08
  3.7000000E+04  8.0742639E-08
  3.8000000E+04  7.4319287E-08
  3.9000000E+04  6.8528636E-08
  4.0000000E+04  6.3296426E-08
  4.1000000E+04  5.8558506E-08
  4.2000000E+04  5.4259259E-08
  4.3000000E+04  5.0350314E-08
  4.4000000E+04  4.6789478E-08
  4.6000000E+04  4.0569035E-08
  4.8000000E+04  3.5353364E-08
  5.0000000E+04  3.0952435E-08
  5.1250000E+04  2.8547983E-08
  5.2500000E+04  2.6373040E-08
  5.3750000E+04  2.4401661E-08
  5.5000000E+04  2.2611280E-08
  5.7500000E+04  1.9497257E-08
  5.8750000E+04  1.8141303E-08
  6.0000000E+04  1.6901084E-08
  6.2500000E+04  1.4722421E-08
  6.5000000E+04  1.2883006E-08
  6.7500000E+04  1.1321242E-08
  7.0000000E+04  9.9882396E-09
  7.2500000E+04  8.8448871E-09
  7.5000000E+04  7.8596748E-09
  7.7500000E+04  7.0070539E-09
  8.0000000E+04  6.2661782E-09
  8.2500000E+04  5.6199367E-09
  8.5000000E+04  5.0542043E-09
  8.7500000E+04  4.5572597E-09
  9.0000000E+04  4.1193280E-09
  9.2500000E+04  3.7322192E-09
  9.5000000E+04  3.3890395E-09
  9.7500000E+04  3.0839619E-09
  1.0000000E+05  2.8120414E-09
  1.0250000E+05  2.5690656E-09
  1.0500000E+05  2.3514330E-09
  1.0750000E+05  2.1560532E-09
  1.1000000E+05  1.9802663E-09
  1.1250000E+05  1.8217753E-09
  1.1500000E+05  1.6785906E-09
  1.1750000E+05  1.5489840E-09
  1.2000000E+05  1.4314503E-09
  1.2250000E+05  1.3246745E-09
  1.2500000E+05  1.2275052E-09
  1.3000000E+05  1.0580641E-09
  1.3500000E+05  9.1640247E-10
  1.4000000E+05  7.9727157E-10
  1.4500000E+05  6.9654066E-10
  1.5000000E+05  6.1093280E-10
  1.5500000E+05  5.3782909E-10
  1.6000000E+05  4.7512173E-10
  1.6500000E+05  4.2110347E-10
  1.7000000E+05  3.7438371E-10
  1.7500000E+05  3.3382338E-10
  1.8000000E+05  2.9848454E-10
  1.8500000E+05  2.6759080E-10
  1.9000000E+05  2.4049627E-10
  1.9500000E+05  2.1666116E-10
  2.0000000E+05  1.9563237E-10
  2.0500000E+05  1.7702799E-10
  2.1000000E+05  1.6052493E-10
  2.1500000E+05  1.4584884E-10
  2.2000000E+05  1.3276592E-10
  2.2500000E+05  1.2107625E-10
  2.3000000E+05  1.1060830E-10
  2.3500000E+05  1.0121447E-10
  2.4000000E+05  9.2767360E-11
  2.4500000E+05  8.5156668E-11
  2.5000000E+05  7.8286674E-11
  2.5500000E+05  7.2074070E-11
  2.6000000E+05  6.6446162E-11
  2.6500000E+05  6.1339359E-11
  2.7000000E+05  5.6697904E-11
  2.8000000E+05  4.8620871E-11
  2.9000000E+05  4.1888539E-11
  3.0000000E+05  3.6245652E-11
  3.1000000E+05  3.1491149E-11
  3.2000000E+05  2.7465499E-11
  3.3000000E+05  2.4041240E-11
  3.4000000E+05  2.1115867E-11
  3.5000000E+05  1.8606437E-11
  3.6000000E+05  1.6445450E-11
  3.7000000E+05  1.4577675E-11
  3.8000000E+05  1.2957696E-11
  3.9000000E+05  1.1547979E-11
  4.0000000E+05  1.0317349E-11
  4.1000000E+05  9.2398073E-12
  4.2000000E+05  8.2935909E-12
  4.3000000E+05  7.4604125E-12
  4.4000000E+05  6.7248513E-12
  4.5000000E+05  6.0738832E-12
  4.6000000E+05  5.4964390E-12
  4.7000000E+05  4.9830678E-12
  4.8000000E+05  4.5256759E-12
  5.0000000E+05  3.7519304E-12
  5.1250000E+05  3.3477666E-12
  5.2500000E+05  2.9940056E-12
  5.3750000E+05  2.6834329E-12
  5.5000000E+05  2.4100133E-12
  5.7500000E+05  1.9556539E-12
  5.8750000E+05  1.7670083E-12
  6.0000000E+05  1.5997678E-12
  
  
#  78  15  N6  EION =  7.800000000E+01 eV   299
#  S(0) = 1.056701E+01
  7.4469896E-01  0.0000000E+00
  7.4469896E+01  0.0000000E+00
  7.4469896E+01  1.5210124E-03
  7.8000000E+01  1.5210124E-03
  7.8002721E+01  1.5210124E-03
  7.8152687E+01  1.5542315E-03
  7.8302653E+01  1.5859866E-03
  7.8452619E+01  1.6163631E-03
  7.8602585E+01  1.6454406E-03
  7.8902517E+01  1.6999851E-03
  7.9202449E+01  1.7501430E-03
  7.9802313E+01  1.8390398E-03
  8.0402177E+01  1.9150641E-03
  8.1601905E+01  2.0369389E-03
  8.2801633E+01  2.1283996E-03
  8.4001361E+01  2.1974697E-03
  8.5201088E+01  2.2495208E-03
  8.6400816E+01  2.2883235E-03
  8.7600544E+01  2.3166466E-03
  9.0000000E+01  2.3499197E-03
  9.2500000E+01  2.3621855E-03
  9.5000000E+01  2.3618491E-03
  9.7500000E+01  2.3573352E-03
  1.0000000E+02  2.3559233E-03
  1.0500000E+02  2.3873425E-03
  1.0750000E+02  2.4306616E-03
  1.1000000E+02  2.4980045E-03
  1.1250000E+02  2.5923456E-03
  1.1500000E+02  2.7157654E-03
  1.2000000E+02  3.0529118E-03
  1.2500000E+02  3.5073954E-03
  1.3000000E+02  4.0674325E-03
  1.3500000E+02  4.7177630E-03
  1.4000000E+02  5.4444469E-03
  1.4500000E+02  6.2364283E-03
  1.5000000E+02  7.0854146E-03
  1.6000000E+02  8.9221640E-03
  1.7000000E+02  1.0873003E-02
  1.8000000E+02  1.2822272E-02
  1.9000000E+02  1.4647127E-02
  2.0000000E+02  1.6259274E-02
  2.1000000E+02  1.7623199E-02
  2.2000000E+02  1.8747690E-02
  2.3000000E+02  1.9655496E-02
  2.4000000E+02  2.0370196E-02
  2.5000000E+02  2.0904014E-02
  2.6000000E+02  2.1266809E-02
  2.7000000E+02  2.1468143E-02
  2.8000000E+02  2.1520983E-02
  2.9000000E+02  2.1446948E-02
  3.0000000E+02  2.1268206E-02
  3.1000000E+02  2.1006883E-02
  3.2000000E+02  2.0683662E-02
  3.4000000E+02  1.9910448E-02
  3.6000000E+02  1.9023694E-02
  3.8000000E+02  1.8065575E-02
  4.0000000E+02  1.7065519E-02
  4.2000000E+02  1.6058776E-02
  4.4000000E+02  1.5073408E-02
  4.6000000E+02  1.4126980E-02
  4.8000000E+02  1.3228810E-02
  5.0000000E+02  1.2378998E-02
  5.2500000E+02  1.1382029E-02
  5.5000000E+02  1.0458423E-02
  5.7500000E+02  9.6089119E-03
  6.0000000E+02  8.8317895E-03
  6.5000000E+02  7.4796233E-03
  6.7500000E+02  6.8925090E-03
  7.0000000E+02  6.3563184E-03
  7.2500000E+02  5.8667463E-03
  7.5000000E+02  5.4204911E-03
  8.0000000E+02  4.6438960E-03
  8.5000000E+02  3.9971150E-03
  9.0000000E+02  3.4553589E-03
  9.5000000E+02  2.9998922E-03
  1.0000000E+03  2.6155020E-03
  1.0500000E+03  2.2897103E-03
  1.1000000E+03  2.0123591E-03
  1.1500000E+03  1.7751421E-03
  1.2000000E+03  1.5713470E-03
  1.2500000E+03  1.3955633E-03
  1.3000000E+03  1.2433727E-03
  1.3500000E+03  1.1111295E-03
  1.4000000E+03  9.9581048E-04
  1.4500000E+03  8.9490656E-04
  1.5000000E+03  8.0632352E-04
  1.6000000E+03  6.5936883E-04
  1.7000000E+03  5.4402178E-04
  1.8000000E+03  4.5255734E-04
  1.9000000E+03  3.7934422E-04
  2.0000000E+03  3.2019128E-04
  2.1000000E+03  2.7198625E-04
  2.2000000E+03  2.3240166E-04
  2.3000000E+03  1.9966707E-04
  2.4000000E+03  1.7241929E-04
  2.5000000E+03  1.4959951E-04
  2.6000000E+03  1.3037838E-04
  2.7000000E+03  1.1410050E-04
  2.8000000E+03  1.0024498E-04
  2.9000000E+03  8.8395042E-05
  3.0000000E+03  7.8214965E-05
  3.1000000E+03  6.9432550E-05
  3.2000000E+03  6.1825785E-05
  3.3000000E+03  5.5212565E-05
  3.4000000E+03  4.9442710E-05
  3.5000000E+03  4.4391732E-05
  3.6000000E+03  3.9955948E-05
  3.8000000E+03  3.2596843E-05
  4.0000000E+03  2.6823377E-05
  4.2000000E+03  2.2247105E-05
  4.4000000E+03  1.8585537E-05
  4.6000000E+03  1.5630461E-05
  4.8000000E+03  1.3226535E-05
  5.0000000E+03  1.1256539E-05
  5.2500000E+03  9.2701329E-06
  5.5000000E+03  7.6927583E-06
  5.7500000E+03  6.4288130E-06
  5.8750000E+03  5.8915043E-06
  6.0000000E+03  5.4075400E-06
  6.2500000E+03  4.5759636E-06
  6.5000000E+03  3.8939860E-06
  6.7500000E+03  3.3309531E-06
  7.0000000E+03  2.8632227E-06
  7.2500000E+03  2.4723957E-06
  7.5000000E+03  2.1440372E-06
  7.7500000E+03  1.8667453E-06
  8.0000000E+03  1.6314484E-06
  8.2500000E+03  1.4308803E-06
  8.5000000E+03  1.2591838E-06
  8.7500000E+03  1.1116090E-06
  9.0000000E+03  9.8428174E-07
  9.2500000E+03  8.7402435E-07
  9.5000000E+03  7.7821911E-07
  1.0000000E+04  6.2166278E-07
  1.0500000E+04  5.0126604E-07
  1.1000000E+04  4.0765226E-07
  1.1500000E+04  3.3412833E-07
  1.2000000E+04  2.7584908E-07
  1.2500000E+04  2.2926035E-07
  1.3000000E+04  1.9172508E-07
  1.3500000E+04  1.6126463E-07
  1.4000000E+04  1.3637841E-07
  1.4500000E+04  1.1591826E-07
  1.5000000E+04  9.8997910E-08
  1.5500000E+04  8.4927432E-08
  1.6000000E+04  7.3165830E-08
  1.6500000E+04  6.3285940E-08
  1.7000000E+04  5.4948159E-08
  1.7500000E+04  4.7880812E-08
  1.8000000E+04  4.1865272E-08
  1.8500000E+04  3.6724638E-08
  1.9000000E+04  3.2315043E-08
  1.9500000E+04  2.8518901E-08
  2.0000000E+04  2.5239613E-08
  2.0500000E+04  2.2397453E-08
  2.1000000E+04  1.9926385E-08
  2.2000000E+04  1.5886881E-08
  2.3000000E+04  1.2780737E-08
  2.4000000E+04  1.0367157E-08
  2.5000000E+04  8.4735793E-09
  2.6000000E+04  6.9746509E-09
  2.7000000E+04  5.7782628E-09
  2.8000000E+04  4.8160109E-09
  2.9000000E+04  4.0365422E-09
  3.0000000E+04  3.4009339E-09
  3.1000000E+04  2.8794201E-09
  3.2000000E+04  2.4490471E-09
  3.3000000E+04  2.0919703E-09
  3.4000000E+04  1.7942045E-09
  3.5000000E+04  1.5447130E-09
  3.6000000E+04  1.3347365E-09
  3.7000000E+04  1.1572741E-09
  3.8000000E+04  1.0066926E-09
  3.9000000E+04  8.7843555E-10
  4.0000000E+04  7.6880168E-10
  4.1000000E+04  6.7476873E-10
  4.2000000E+04  5.9385467E-10
  4.3000000E+04  5.2401245E-10
  4.4000000E+04  4.6354708E-10
  4.5000000E+04  4.1105016E-10
  4.6000000E+04  3.6534664E-10
  4.7000000E+04  3.2545244E-10
  4.8000000E+04  2.9054062E-10
  5.0000000E+04  2.3298289E-10
  5.1250000E+04  2.0376058E-10
  5.2500000E+04  1.7871970E-10
  5.3750000E+04  1.5719092E-10
  5.5000000E+04  1.3862297E-10
  5.6250000E+04  1.2255952E-10
  5.7500000E+04  1.0862150E-10
  5.8750000E+04  9.6493334E-11
  6.0000000E+04  8.5911265E-11
  6.2500000E+04  6.8535551E-11
  6.5000000E+04  5.5108941E-11
  6.6250000E+04  4.9554383E-11
  6.7500000E+04  4.4638146E-11
  7.0000000E+04  3.6402844E-11
  7.2500000E+04  2.9874780E-11
  7.5000000E+04  2.4662242E-11
  7.7500000E+04  2.0471751E-11
  8.0000000E+04  1.7081563E-11
  8.2500000E+04  1.4322714E-11
  8.5000000E+04  1.2065182E-11
  8.7500000E+04  1.0208180E-11
  9.0000000E+04  8.6731059E-12
  9.2500000E+04  7.3982321E-12
  9.5000000E+04  6.3347468E-12
  9.7500000E+04  5.4438342E-12
  1.0000000E+05  4.6944595E-12
  1.0250000E+05  4.0616831E-12
  1.0500000E+05  3.5253726E-12
  1.0750000E+05  3.0692000E-12
  1.1000000E+05  2.6798629E-12
  1.1250000E+05  2.3464715E-12
  1.1500000E+05  2.0600784E-12
  1.1750000E+05  1.8133071E-12
  1.2000000E+05  1.6000528E-12
  1.2250000E+05  1.4152440E-12
  1.2500000E+05  1.2546519E-12
  1.2750000E+05  1.1147384E-12
  1.3000000E+05  9.9253385E-13
  1.3250000E+05  8.8553779E-13
  1.3500000E+05  7.9163841E-13
  1.4000000E+05  6.3624254E-13
  1.4500000E+05  5.1500518E-13
  1.5000000E+05  4.1965605E-13
  1.5500000E+05  3.4410210E-13
  1.6000000E+05  2.8380987E-13
  1.6500000E+05  2.3537579E-13
  1.7000000E+05  1.9622361E-13
  1.7500000E+05  1.6438754E-13
  1.8000000E+05  1.3835619E-13
  1.8500000E+05  1.1695905E-13
  1.9000000E+05  9.9283358E-14
  1.9500000E+05  8.4612743E-14
  2.0000000E+05  7.2381749E-14
  2.0500000E+05  6.2141366E-14
  2.1000000E+05  5.3532884E-14
  2.1500000E+05  4.6268241E-14
  2.2000000E+05  4.0114982E-14
  2.2500000E+05  3.4884701E-14
  2.3000000E+05  3.0423951E-14
  2.3500000E+05  2.6607185E-14
  2.4000000E+05  2.3331272E-14
  2.4500000E+05  2.0511155E-14
  2.5000000E+05  1.8076419E-14
  2.5500000E+05  1.5968555E-14
  2.6000000E+05  1.4138795E-14
  2.6500000E+05  1.2546347E-14
  2.7000000E+05  1.1156982E-14
  2.8000000E+05  8.8767305E-15
  2.9000000E+05  7.1168879E-15
  3.0000000E+05  5.7469625E-15
  3.1000000E+05  4.6719607E-15
  3.2000000E+05  3.8219969E-15
  3.3000000E+05  3.1451683E-15
  3.4000000E+05  2.6025974E-15
  3.5000000E+05  2.1649110E-15
  3.6000000E+05  1.8097344E-15
  3.7000000E+05  1.5198947E-15
  3.8000000E+05  1.2821174E-15
  3.9000000E+05  1.0860702E-15
  4.0000000E+05  9.2366126E-16
  4.1000000E+05  7.8851235E-16
  4.2000000E+05  6.7556564E-16
  4.3000000E+05  5.8078801E-16
  4.4000000E+05  5.0094661E-16
  4.5000000E+05  4.3343701E-16
  4.6000000E+05  3.7615117E-16
  4.7000000E+05  3.2737507E-16
  4.8000000E+05  2.8570900E-16
  5.0000000E+05  2.1931780E-16
  5.1250000E+05  1.8683579E-16
  5.2500000E+05  1.5974067E-16
  5.3750000E+05  1.3704565E-16
  5.5000000E+05  1.1796137E-16
  5.6250000E+05  1.0185352E-16
  5.7500000E+05  8.8209700E-17
  5.8750000E+05  7.6613753E-17
  6.0000000E+05  6.6726227E-17
  6.1250000E+05  5.8269090E-17
  6.2500000E+05  5.1013558E-17
  6.3750000E+05  4.4770601E-17
  6.5000000E+05  3.9383736E-17
  6.6250000E+05  3.4722978E-17
  6.7500000E+05  3.0679966E-17
  6.8750000E+05  2.7164058E-17
  7.0000000E+05  2.4099284E-17
  7.1250000E+05  2.1421781E-17
  7.2500000E+05  1.9077557E-17
  7.5000000E+05  1.5212680E-17
  7.7500000E+05  1.2214233E-17
  8.0000000E+05  9.8699383E-18
  8.2500000E+05  8.0232343E-18
  8.5000000E+05  6.5582596E-18
  8.7500000E+05  5.3885393E-18
  9.0000000E+05  4.4494417E-18
  9.2500000E+05  3.6918826E-18
  9.5000000E+05  3.0778901E-18
  
  
#  78  16  N7  EION =  7.500000000E+01 eV   300
#  S(0) = 1.417068E+01
  4.8743598E-01  0.0000000E+00
  4.8743598E+01  0.0000000E+00
  4.8743598E+01  2.4007388E-03
  7.5000000E+01  2.4007388E-03
  7.5002721E+01  2.4007388E-03
  7.5127687E+01  2.4379544E-03
  7.5252653E+01  2.4735193E-03
  7.5377619E+01  2.5075273E-03
  7.5502585E+01  2.5400654E-03
  7.5752517E+01  2.6010492E-03
  7.6002449E+01  2.6570522E-03
  7.6502313E+01  2.7560704E-03
  7.7002177E+01  2.8404413E-03
  7.8001905E+01  2.9749287E-03
  7.9001633E+01  3.0751220E-03
  8.1001088E+01  3.2068993E-03
  8.3000544E+01  3.2799370E-03
  8.5000000E+01  3.3166007E-03
  8.7500000E+01  3.3306683E-03
  9.0000000E+01  3.3244634E-03
  9.2500000E+01  3.3099012E-03
  9.5000000E+01  3.2968101E-03
  1.0000000E+02  3.3090052E-03
  1.0500000E+02  3.4203628E-03
  1.1000000E+02  3.6744264E-03
  1.1500000E+02  4.0947471E-03
  1.2000000E+02  4.6837969E-03
  1.2500000E+02  5.4276550E-03
  1.3000000E+02  6.3044233E-03
  1.3500000E+02  7.2919650E-03
  1.4000000E+02  8.3723999E-03
  1.4500000E+02  9.5325114E-03
  1.5000000E+02  1.0760893E-02
  1.6000000E+02  1.3373397E-02
  1.7000000E+02  1.6080626E-02
  1.8000000E+02  1.8712851E-02
  1.9000000E+02  2.1110275E-02
  2.0000000E+02  2.3177275E-02
  2.1000000E+02  2.4890179E-02
  2.2000000E+02  2.6275162E-02
  2.3000000E+02  2.7368982E-02
  2.4000000E+02  2.8202961E-02
  2.5000000E+02  2.8793391E-02
  2.6000000E+02  2.9155443E-02
  2.7000000E+02  2.9304023E-02
  2.8000000E+02  2.9261388E-02
  2.9000000E+02  2.9059180E-02
  3.0000000E+02  2.8727534E-02
  3.1000000E+02  2.8296827E-02
  3.2000000E+02  2.7793720E-02
  3.4000000E+02  2.6640568E-02
  3.6000000E+02  2.5359474E-02
  3.8000000E+02  2.4001639E-02
  4.0000000E+02  2.2605743E-02
  4.2000000E+02  2.1217716E-02
  4.4000000E+02  1.9871285E-02
  4.6000000E+02  1.8586944E-02
  4.8000000E+02  1.7374084E-02
  5.0000000E+02  1.6230706E-02
  5.2500000E+02  1.4894682E-02
  5.5000000E+02  1.3662458E-02
  5.7500000E+02  1.2533289E-02
  6.0000000E+02  1.1503638E-02
  6.5000000E+02  9.7187192E-03
  6.7500000E+02  8.9458810E-03
  7.0000000E+02  8.2412925E-03
  7.2500000E+02  7.5991941E-03
  7.5000000E+02  7.0149120E-03
  8.0000000E+02  6.0001640E-03
  8.5000000E+02  5.1568825E-03
  9.0000000E+02  4.4519901E-03
  9.5000000E+02  3.8604547E-03
  1.0000000E+03  3.3620216E-03
  1.0500000E+03  2.9401861E-03
  1.1000000E+03  2.5815428E-03
  1.1500000E+03  2.2751580E-03
  1.2000000E+03  2.0122247E-03
  1.2500000E+03  1.7856644E-03
  1.3000000E+03  1.5897037E-03
  1.3500000E+03  1.4195834E-03
  1.4000000E+03  1.2713608E-03
  1.4500000E+03  1.1417692E-03
  1.5000000E+03  1.0280858E-03
  1.6000000E+03  8.3968581E-04
  1.7000000E+03  6.9200633E-04
  1.8000000E+03  5.7505006E-04
  1.9000000E+03  4.8153774E-04
  2.0000000E+03  4.0606306E-04
  2.1000000E+03  3.4461828E-04
  2.2000000E+03  2.9420950E-04
  2.3000000E+03  2.5256146E-04
  2.4000000E+03  2.1792402E-04
  2.5000000E+03  1.8893919E-04
  2.6000000E+03  1.6454429E-04
  2.7000000E+03  1.4390032E-04
  2.8000000E+03  1.2634105E-04
  2.9000000E+03  1.1133390E-04
  3.0000000E+03  9.8450131E-05
  3.1000000E+03  8.7342413E-05
  3.2000000E+03  7.7727642E-05
  3.3000000E+03  6.9373759E-05
  3.4000000E+03  6.2089508E-05
  3.5000000E+03  5.5716453E-05
  3.6000000E+03  5.0122720E-05
  3.8000000E+03  4.0849826E-05
  4.0000000E+03  3.3582373E-05
  4.2000000E+03  2.7827515E-05
  4.4000000E+03  2.3227204E-05
  4.6000000E+03  1.9517801E-05
  4.8000000E+03  1.6502797E-05
  5.0000000E+03  1.4034039E-05
  5.2500000E+03  1.1546884E-05
  5.5000000E+03  9.5737138E-06
  5.7500000E+03  7.9940269E-06
  5.8750000E+03  7.3229350E-06
  6.0000000E+03  6.7187217E-06
  6.2500000E+03  5.6811470E-06
  6.5000000E+03  4.8308973E-06
  6.7500000E+03  4.1294699E-06
  7.0000000E+03  3.5471929E-06
  7.2500000E+03  3.0609923E-06
  7.5000000E+03  2.6527790E-06
  7.7500000E+03  2.3082747E-06
  8.0000000E+03  2.0161277E-06
  8.2500000E+03  1.7672507E-06
  8.5000000E+03  1.5543236E-06
  8.7500000E+03  1.3714142E-06
  9.0000000E+03  1.2136866E-06
  9.2500000E+03  1.0771770E-06
  9.5000000E+03  9.5862181E-07
  1.0000000E+04  7.6503110E-07
  1.0500000E+04  6.1629583E-07
  1.1000000E+04  5.0075247E-07
  1.1500000E+04  4.1008376E-07
  1.2000000E+04  3.3827448E-07
  1.2500000E+04  2.8091591E-07
  1.3000000E+04  2.3473963E-07
  1.3500000E+04  1.9729518E-07
  1.4000000E+04  1.6672549E-07
  1.4500000E+04  1.4161069E-07
  1.5000000E+04  1.2085554E-07
  1.5500000E+04  1.0360796E-07
  1.6000000E+04  8.9200256E-08
  1.6500000E+04  7.7105563E-08
  1.7000000E+04  6.6905250E-08
  1.7500000E+04  5.8264621E-08
  1.8000000E+04  5.0914490E-08
  1.8500000E+04  4.4637173E-08
  1.9000000E+04  3.9255737E-08
  1.9500000E+04  3.4625646E-08
  2.0000000E+04  3.0628222E-08
  2.0500000E+04  2.7165573E-08
  2.1000000E+04  2.4156657E-08
  2.2000000E+04  1.9241695E-08
  2.3000000E+04  1.5466151E-08
  2.4000000E+04  1.2535187E-08
  2.5000000E+04  1.0237736E-08
  2.6000000E+04  8.4206160E-09
  2.7000000E+04  6.9713817E-09
  2.8000000E+04  5.8066113E-09
  2.9000000E+04  4.8637311E-09
  3.0000000E+04  4.0953563E-09
  3.1000000E+04  3.4652827E-09
  3.2000000E+04  2.9456139E-09
  3.3000000E+04  2.5146786E-09
  3.4000000E+04  2.1555050E-09
  3.5000000E+04  1.8547089E-09
  3.6000000E+04  1.6016745E-09
  3.7000000E+04  1.3879222E-09
  3.8000000E+04  1.2066322E-09
  3.9000000E+04  1.0522907E-09
  4.0000000E+04  9.2042106E-10
  4.1000000E+04  8.0736989E-10
  4.2000000E+04  7.1013746E-10
  4.3000000E+04  6.2625042E-10
  4.4000000E+04  5.5366140E-10
  4.5000000E+04  4.9067003E-10
  4.6000000E+04  4.3585803E-10
  4.7000000E+04  3.8803785E-10
  4.8000000E+04  3.4621182E-10
  5.0000000E+04  2.7730840E-10
  5.1250000E+04  2.4235651E-10
  5.2500000E+04  2.1242581E-10
  5.3750000E+04  1.8671009E-10
  5.5000000E+04  1.6454566E-10
  5.6250000E+04  1.4538325E-10
  5.7500000E+04  1.2876681E-10
  5.8750000E+04  1.1431690E-10
  6.0000000E+04  1.0171663E-10
  6.2500000E+04  8.1044688E-11
  6.5000000E+04  6.5088469E-11
  6.6250000E+04  5.8492571E-11
  6.7500000E+04  5.2657508E-11
  7.0000000E+04  4.2889815E-11
  7.2500000E+04  3.5153983E-11
  7.5000000E+04  2.8982358E-11
  7.7500000E+04  2.4024993E-11
  8.0000000E+04  2.0017776E-11
  8.2500000E+04  1.6759651E-11
  8.5000000E+04  1.4095997E-11
  8.7500000E+04  1.1907016E-11
  9.0000000E+04  1.0099352E-11
  9.2500000E+04  8.5997325E-12
  9.5000000E+04  7.3502198E-12
  9.7500000E+04  6.3047500E-12
  1.0000000E+05  5.4265040E-12
  1.0250000E+05  4.6859050E-12
  1.0500000E+05  4.0590862E-12
  1.0750000E+05  3.5267007E-12
  1.1000000E+05  3.0729946E-12
  1.1250000E+05  2.6850773E-12
  1.1500000E+05  2.3523645E-12
  1.1750000E+05  2.0661375E-12
  1.2000000E+05  1.8191870E-12
  1.2250000E+05  1.6055293E-12
  1.2500000E+05  1.4201795E-12
  1.2750000E+05  1.2589705E-12
  1.3000000E+05  1.1184086E-12
  1.3250000E+05  9.9555491E-13
  1.3500000E+05  8.8792981E-13
  1.4000000E+05  7.1028959E-13
  1.4500000E+05  5.7220727E-13
  1.5000000E+05  4.6401939E-13
  1.5500000E+05  3.7862211E-13
  1.6000000E+05  3.1074082E-13
  1.6500000E+05  2.5642444E-13
  1.7000000E+05  2.1269103E-13
  1.7500000E+05  1.7727176E-13
  1.8000000E+05  1.4842632E-13
  1.8500000E+05  1.2481078E-13
  1.9000000E+05  1.0538072E-13
  1.9500000E+05  8.9319142E-14
  2.0000000E+05  7.5983109E-14
  2.0500000E+05  6.4863628E-14
  2.1000000E+05  5.5555275E-14
  2.1500000E+05  4.7733423E-14
  2.2000000E+05  4.1136869E-14
  2.2500000E+05  3.5554542E-14
  2.3000000E+05  3.0815008E-14
  2.3500000E+05  2.6778376E-14
  2.4000000E+05  2.3330029E-14
  2.4500000E+05  2.0375698E-14
  2.5000000E+05  1.7837599E-14
  2.5500000E+05  1.5651304E-14
  2.6000000E+05  1.3763233E-14
  2.6500000E+05  1.2128680E-14
  2.7000000E+05  1.0710229E-14
  2.8000000E+05  8.4009742E-15
  2.9000000E+05  6.6388975E-15
  3.0000000E+05  5.2832502E-15
  3.1000000E+05  4.2322007E-15
  3.2000000E+05  3.4113271E-15
  3.3000000E+05  2.7657611E-15
  3.4000000E+05  2.2547370E-15
  3.5000000E+05  1.8477132E-15
  3.6000000E+05  1.5216184E-15
  3.7000000E+05  1.2589050E-15
  3.8000000E+05  1.0461388E-15
  3.9000000E+05  8.7296385E-16
  4.0000000E+05  7.3134533E-16
  4.1000000E+05  6.1501145E-16
  4.2000000E+05  5.1903880E-16
  4.3000000E+05  4.3954112E-16
  4.4000000E+05  3.7343464E-16
  4.5000000E+05  3.1826039E-16
  4.6000000E+05  2.7204787E-16
  4.7000000E+05  2.3321069E-16
  4.8000000E+05  2.0046614E-16
  5.0000000E+05  1.4928228E-16
  5.1250000E+05  1.2478398E-16
  5.2500000E+05  1.0468662E-16
  5.3750000E+05  8.8132751E-17
  5.5000000E+05  7.4444692E-17
  5.6250000E+05  6.3084271E-17
  5.7500000E+05  5.3622108E-17
  5.8750000E+05  4.5714078E-17
  6.0000000E+05  3.9083213E-17
  6.1250000E+05  3.3505685E-17
  6.2500000E+05  2.8799770E-17
  6.3750000E+05  2.4817335E-17
  6.5000000E+05  2.1437428E-17
  6.6250000E+05  1.8560947E-17
  6.7500000E+05  1.6106398E-17
  6.8750000E+05  1.4006542E-17
  7.0000000E+05  1.2205810E-17
  7.1250000E+05  1.0658151E-17
  7.2500000E+05  9.3251188E-18
  7.3750000E+05  8.1745273E-18
  7.5000000E+05  7.1793633E-18
  7.6250000E+05  6.3169023E-18
  7.7500000E+05  5.5679770E-18
  7.8750000E+05  4.9163137E-18
  8.0000000E+05  4.3481160E-18
  8.1250000E+05  3.8517148E-18
  8.2500000E+05  3.4172143E-18
  8.5000000E+05  2.7015028E-18
  8.7500000E+05  2.1474519E-18
  9.0000000E+05  1.7161877E-18
  9.2500000E+05  1.3789371E-18
  9.5000000E+05  1.1139549E-18
  
  
#  78  20  O4  EION =  9.600000000E+00 eV   308
#  S(0) = 6.825328E+00
  7.8767660E-03  0.0000000E+00
  7.8767660E-01  0.0000000E+00
  7.8767660E-01  4.5899086E-02
  9.6000000E+00  4.5899086E-02
  9.6027211E+00  4.5899086E-02
  9.6725851E+00  4.6080420E-02
  9.7424490E+00  4.6274546E-02
  9.8123130E+00  4.6480971E-02
  9.8821769E+00  4.6699221E-02
  1.0021905E+01  4.7169418E-02
  1.0161633E+01  4.7681756E-02
  1.0441088E+01  4.8820744E-02
  1.0720544E+01  5.0094397E-02
  1.1000000E+01  5.1484384E-02
  1.1500000E+01  5.4214354E-02
  1.2000000E+01  5.7197849E-02
  1.2500000E+01  6.0382059E-02
  1.3000000E+01  6.3727188E-02
  1.3500000E+01  6.7202967E-02
  1.4000000E+01  7.0785991E-02
  1.4500000E+01  7.4457805E-02
  1.5000000E+01  7.8203461E-02
  1.6000000E+01  8.5867627E-02
  1.7000000E+01  9.3692600E-02
  1.8000000E+01  1.0159933E-01
  1.9000000E+01  1.0950366E-01
  2.0000000E+01  1.1730931E-01
  2.1000000E+01  1.2490428E-01
  2.2000000E+01  1.3216027E-01
  2.3000000E+01  1.3893680E-01
  2.4000000E+01  1.4508602E-01
  2.5000000E+01  1.5045759E-01
  2.6000000E+01  1.5491740E-01
  2.7000000E+01  1.5834597E-01
  2.8000000E+01  1.6066153E-01
  2.9000000E+01  1.6181576E-01
  3.0000000E+01  1.6180670E-01
  3.1000000E+01  1.6067646E-01
  3.2000000E+01  1.5849944E-01
  3.4000000E+01  1.5148374E-01
  3.6000000E+01  1.4184022E-01
  3.8000000E+01  1.3070752E-01
  3.9000000E+01  1.2489298E-01
  4.0000000E+01  1.1904852E-01
  4.1000000E+01  1.1325079E-01
  4.2000000E+01  1.0756260E-01
  4.4000000E+01  9.6693344E-02
  4.6000000E+01  8.6675376E-02
  4.8000000E+01  7.7597060E-02
  5.0000000E+01  6.9459659E-02
  5.2500000E+01  6.0526252E-02
  5.5000000E+01  5.2829384E-02
  5.7500000E+01  4.6202833E-02
  6.0000000E+01  4.0492481E-02
  6.2500000E+01  3.5560044E-02
  6.5000000E+01  3.1287950E-02
  6.6250000E+01  2.9368129E-02
  6.7500000E+01  2.7577734E-02
  7.0000000E+01  2.4346807E-02
  7.2500000E+01  2.1526524E-02
  7.5000000E+01  1.9059808E-02
  7.7500000E+01  1.6898523E-02
  8.0000000E+01  1.5001790E-02
  8.2500000E+01  1.3335203E-02
  8.5000000E+01  1.1869205E-02
  8.7500000E+01  1.0578153E-02
  9.0000000E+01  9.4399969E-03
  9.2500000E+01  8.4356988E-03
  9.5000000E+01  7.5486047E-03
  9.7500000E+01  6.7641720E-03
  1.0000000E+02  6.0697656E-03
  1.0250000E+02  5.4543675E-03
  1.0500000E+02  4.9083432E-03
  1.0750000E+02  4.4232755E-03
  1.1000000E+02  3.9918292E-03
  1.1250000E+02  3.6076043E-03
  1.1500000E+02  3.2649993E-03
  1.1750000E+02  2.9591109E-03
  1.2000000E+02  2.6856553E-03
  1.2250000E+02  2.4409307E-03
  1.2500000E+02  2.2216911E-03
  1.2750000E+02  2.0250671E-03
  1.3000000E+02  1.8485237E-03
  1.3250000E+02  1.6898263E-03
  1.3500000E+02  1.5470661E-03
  1.4000000E+02  1.3028989E-03
  1.4250000E+02  1.1986549E-03
  1.4500000E+02  1.1046498E-03
  1.4750000E+02  1.0198088E-03
  1.5000000E+02  9.4323039E-04
  1.5500000E+02  8.1179734E-04
  1.6000000E+02  7.0482612E-04
  1.6500000E+02  6.1772922E-04
  1.6750000E+02  5.8046511E-04
  1.7000000E+02  5.4687832E-04
  1.7500000E+02  4.8940813E-04
  1.8000000E+02  4.4297030E-04
  1.8500000E+02  4.0564685E-04
  1.9000000E+02  3.7575572E-04
  1.9500000E+02  3.5193060E-04
  2.0000000E+02  3.3313289E-04
  2.0500000E+02  3.1856448E-04
  2.1000000E+02  3.0748036E-04
  2.1500000E+02  2.9920511E-04
  2.2000000E+02  2.9322085E-04
  2.2500000E+02  2.8912657E-04
  2.3000000E+02  2.8660130E-04
  2.3500000E+02  2.8535653E-04
  2.4000000E+02  2.8514338E-04
  2.4500000E+02  2.8575244E-04
  2.5000000E+02  2.8700383E-04
  2.5500000E+02  2.8874137E-04
  2.6000000E+02  2.9084692E-04
  2.7000000E+02  2.9581245E-04
  2.8000000E+02  3.0127770E-04
  2.9000000E+02  3.0674114E-04
  3.0000000E+02  3.1193962E-04
  3.1000000E+02  3.1671371E-04
  3.2000000E+02  3.2093030E-04
  3.4000000E+02  3.2753135E-04
  3.6000000E+02  3.3177144E-04
  3.8000000E+02  3.3383673E-04
  4.0000000E+02  3.3398410E-04
  4.2000000E+02  3.3247397E-04
  4.4000000E+02  3.2956465E-04
  4.6000000E+02  3.2549976E-04
  4.8000000E+02  3.2053927E-04
  5.0000000E+02  3.1491233E-04
  5.2500000E+02  3.0720004E-04
  5.5000000E+02  2.9894750E-04
  5.7500000E+02  2.9033593E-04
  6.0000000E+02  2.8149813E-04
  6.5000000E+02  2.6355760E-04
  6.7500000E+02  2.5466309E-04
  7.0000000E+02  2.4593739E-04
  7.2500000E+02  2.3742927E-04
  7.5000000E+02  2.2915517E-04
  8.0000000E+02  2.1334467E-04
  8.5000000E+02  1.9858099E-04
  9.0000000E+02  1.8491100E-04
  9.5000000E+02  1.7230228E-04
  1.0000000E+03  1.6068508E-04
  1.0500000E+03  1.4998293E-04
  1.1000000E+03  1.4011896E-04
  1.1500000E+03  1.3102507E-04
  1.2000000E+03  1.2264495E-04
  1.2500000E+03  1.1492399E-04
  1.3000000E+03  1.0780727E-04
  1.3500000E+03  1.0124165E-04
  1.4000000E+03  9.5178444E-05
  1.4500000E+03  8.9572095E-05
  1.5000000E+03  8.4380632E-05
  1.6000000E+03  7.5096998E-05
  1.7000000E+03  6.7077645E-05
  1.8000000E+03  6.0121978E-05
  1.9000000E+03  5.4064706E-05
  2.0000000E+03  4.8769241E-05
  2.1000000E+03  4.4122170E-05
  2.2000000E+03  4.0029144E-05
  2.3000000E+03  3.6411208E-05
  2.4000000E+03  3.3201927E-05
  2.5000000E+03  3.0345761E-05
  2.6000000E+03  2.7796774E-05
  2.7000000E+03  2.5516287E-05
  2.8000000E+03  2.3471016E-05
  2.9000000E+03  2.1631730E-05
  3.0000000E+03  1.9973123E-05
  3.1000000E+03  1.8473582E-05
  3.2000000E+03  1.7114777E-05
  3.4000000E+03  1.4758953E-05
  3.6000000E+03  1.2802783E-05
  3.8000000E+03  1.1166301E-05
  4.0000000E+03  9.7875899E-06
  4.2000000E+03  8.6187312E-06
  4.4000000E+03  7.6220898E-06
  4.6000000E+03  6.7676794E-06
  4.8000000E+03  6.0314310E-06
  5.0000000E+03  5.3939676E-06
  5.2500000E+03  4.7124604E-06
  5.5000000E+03  4.1365522E-06
  5.7500000E+03  3.6469796E-06
  5.8750000E+03  3.4296540E-06
  6.0000000E+03  3.2284331E-06
  6.2500000E+03  2.8687231E-06
  6.5000000E+03  2.5581096E-06
  6.7500000E+03  2.2887262E-06
  7.0000000E+03  2.0541426E-06
  7.2500000E+03  1.8490538E-06
  7.5000000E+03  1.6690708E-06
  7.7500000E+03  1.5105567E-06
  8.0000000E+03  1.3704833E-06
  8.2500000E+03  1.2463173E-06
  8.5000000E+03  1.1359255E-06
  8.7500000E+03  1.0375037E-06
  9.0000000E+03  9.4952035E-07
  9.2500000E+03  8.7066970E-07
  9.5000000E+03  7.9983365E-07
  9.7500000E+03  7.3605125E-07
  1.0000000E+04  6.7849312E-07
  1.0250000E+04  6.2644096E-07
  1.0500000E+04  5.7927195E-07
  1.0750000E+04  5.3644444E-07
  1.1000000E+04  4.9748606E-07
  1.1250000E+04  4.6198378E-07
  1.1500000E+04  4.2957546E-07
  1.2000000E+04  3.7280464E-07
  1.2500000E+04  3.2504945E-07
  1.3000000E+04  2.8464511E-07
  1.3500000E+04  2.5027563E-07
  1.4000000E+04  2.2089245E-07
  1.4500000E+04  1.9565405E-07
  1.5000000E+04  1.7388023E-07
  1.5500000E+04  1.5501760E-07
  1.6000000E+04  1.3861327E-07
  1.6500000E+04  1.2429444E-07
  1.7000000E+04  1.1175259E-07
  1.7500000E+04  1.0073107E-07
  1.8000000E+04  9.1015372E-08
  1.8500000E+04  8.2425443E-08
  1.9000000E+04  7.4809441E-08
  1.9500000E+04  6.8038817E-08
  2.0000000E+04  6.2004321E-08
  2.0500000E+04  5.6612768E-08
  2.1000000E+04  5.1784393E-08
  2.1500000E+04  4.7450688E-08
  2.2000000E+04  4.3552634E-08
  2.2500000E+04  4.0039224E-08
  2.3000000E+04  3.6866252E-08
  2.3500000E+04  3.3995294E-08
  2.4000000E+04  3.1392864E-08
  2.4500000E+04  2.9029704E-08
  2.5000000E+04  2.6880177E-08
  2.6000000E+04  2.3134657E-08
  2.7000000E+04  2.0006509E-08
  2.8000000E+04  1.7378799E-08
  2.9000000E+04  1.5159477E-08
  3.0000000E+04  1.3275538E-08
  3.1000000E+04  1.1668667E-08
  3.2000000E+04  1.0291982E-08
  3.3000000E+04  9.1075414E-09
  3.4000000E+04  8.0844511E-09
  3.5000000E+04  7.1974088E-09
  3.6000000E+04  6.4255752E-09
  3.7000000E+04  5.7517082E-09
  3.8000000E+04  5.1614780E-09
  3.9000000E+04  4.6429216E-09
  4.0000000E+04  4.1860137E-09
  4.1000000E+04  3.7823156E-09
  4.2000000E+04  3.4246918E-09
  4.3000000E+04  3.1070862E-09
  4.4000000E+04  2.8243410E-09
  4.5000000E+04  2.5720495E-09
  4.6000000E+04  2.3464339E-09
  4.7000000E+04  2.1442452E-09
  4.8000000E+04  1.9626811E-09
  5.0000000E+04  1.6520525E-09
  5.1250000E+04  1.4878478E-09
  5.2500000E+04  1.3428936E-09
  5.3750000E+04  1.2145988E-09
  5.5000000E+04  1.1007648E-09
  5.7500000E+04  9.0926372E-10
  5.8750000E+04  8.2862684E-10
  6.0000000E+04  7.5643090E-10
  6.1250000E+04  6.9166040E-10
  6.2500000E+04  6.3343742E-10
  6.3750000E+04  5.8100091E-10
  6.5000000E+04  5.3368953E-10
  6.6250000E+04  4.9092715E-10
  6.7500000E+04  4.5221069E-10
  6.8750000E+04  4.1709979E-10
  7.0000000E+04  3.8520817E-10
  7.2500000E+04  3.2976467E-10
  7.5000000E+04  2.8361699E-10
  7.7500000E+04  2.4499531E-10
  8.0000000E+04  2.1250539E-10
  8.2500000E+04  1.8504107E-10
  8.5000000E+04  1.6171864E-10
  8.7500000E+04  1.4182772E-10
  9.0000000E+04  1.2479394E-10
  9.2500000E+04  1.1015029E-10
  9.5000000E+04  9.7514975E-11
  9.7500000E+04  8.6574311E-11
  1.0000000E+05  7.7069382E-11
  1.0250000E+05  6.8785511E-11
  1.0500000E+05  6.1543902E-11
  1.0750000E+05  5.5195030E-11
  1.1000000E+05  4.9613359E-11
  1.1250000E+05  4.4693059E-11
  1.1500000E+05  4.0344624E-11
  1.1750000E+05  3.6492123E-11
  1.2000000E+05  3.3070924E-11
  1.2250000E+05  3.0025839E-11
  1.2500000E+05  2.7309629E-11
  1.2750000E+05  2.4881743E-11
  1.3000000E+05  2.2707227E-11
  1.3250000E+05  2.0755877E-11
  1.3500000E+05  1.9001519E-11
  1.3750000E+05  1.7421419E-11
  1.4000000E+05  1.5995728E-11
  1.4250000E+05  1.4707079E-11
  1.4500000E+05  1.3540313E-11
  1.4750000E+05  1.2482166E-11
  1.5000000E+05  1.1521006E-11
  1.5250000E+05  1.0646610E-11
  1.5500000E+05  9.8499901E-12
  1.6000000E+05  8.4597237E-12
  1.6500000E+05  7.2977306E-12
  1.7000000E+05  6.3222285E-12
  
  
#  78  21  O5  EION =  9.600000000E+00 eV   306
#  S(0) = 8.465824E+00
  3.0290168E-02  0.0000000E+00
  3.0290168E+00  0.0000000E+00
  3.0290168E+00  6.7383387E-02
  9.6000000E+00  6.7383387E-02
  9.6027211E+00  6.7383387E-02
  9.6821769E+00  6.7923740E-02
  9.7616327E+00  6.8480922E-02
  9.8410885E+00  6.9053856E-02
  9.9205442E+00  6.9641530E-02
  1.0000000E+01  7.0243002E-02
  1.0500000E+01  7.4292665E-02
  1.1000000E+01  7.8682232E-02
  1.1500000E+01  8.3292344E-02
  1.2000000E+01  8.8042943E-02
  1.2500000E+01  9.2880322E-02
  1.3000000E+01  9.7768414E-02
  1.3500000E+01  1.0268305E-01
  1.4000000E+01  1.0760784E-01
  1.4500000E+01  1.1253145E-01
  1.5000000E+01  1.1744568E-01
  1.6000000E+01  1.2722062E-01
  1.7000000E+01  1.3688507E-01
  1.8000000E+01  1.4638452E-01
  1.9000000E+01  1.5564678E-01
  2.0000000E+01  1.6457708E-01
  2.1000000E+01  1.7305694E-01
  2.2000000E+01  1.8094621E-01
  2.3000000E+01  1.8809066E-01
  2.4000000E+01  1.9432939E-01
  2.5000000E+01  1.9950155E-01
  2.6000000E+01  2.0347014E-01
  2.7000000E+01  2.0611871E-01
  2.8000000E+01  2.0737908E-01
  2.9000000E+01  2.0722393E-01
  3.0000000E+01  2.0568108E-01
  3.1000000E+01  2.0282870E-01
  3.2000000E+01  1.9877986E-01
  3.4000000E+01  1.8773812E-01
  3.5000000E+01  1.8109253E-01
  3.6000000E+01  1.7394369E-01
  3.7000000E+01  1.6645773E-01
  3.8000000E+01  1.5878229E-01
  3.9000000E+01  1.5105354E-01
  4.0000000E+01  1.4338066E-01
  4.1000000E+01  1.3584846E-01
  4.2000000E+01  1.2852480E-01
  4.4000000E+01  1.1468730E-01
  4.6000000E+01  1.0209311E-01
  4.8000000E+01  9.0799757E-02
  5.0000000E+01  8.0768730E-02
  5.2500000E+01  6.9855977E-02
  5.5000000E+01  6.0539460E-02
  5.7500000E+01  5.2585903E-02
  6.0000000E+01  4.5785894E-02
  6.2500000E+01  3.9955941E-02
  6.5000000E+01  3.4942295E-02
  6.6250000E+01  3.2700916E-02
  6.7500000E+01  3.0617583E-02
  7.0000000E+01  2.6876035E-02
  7.2500000E+01  2.3630467E-02
  7.5000000E+01  2.0808879E-02
  7.7500000E+01  1.8351025E-02
  8.0000000E+01  1.6206154E-02
  8.2500000E+01  1.4331818E-02
  8.5000000E+01  1.2691821E-02
  8.7500000E+01  1.1255004E-02
  9.0000000E+01  9.9947689E-03
  9.2500000E+01  8.8883034E-03
  9.5000000E+01  7.9157729E-03
  1.0000000E+02  6.3060374E-03
  1.0250000E+02  5.6411307E-03
  1.0500000E+02  5.0540293E-03
  1.0750000E+02  4.5349763E-03
  1.1000000E+02  4.0755443E-03
  1.1250000E+02  3.6684267E-03
  1.1500000E+02  3.3072320E-03
  1.1750000E+02  2.9863728E-03
  1.2000000E+02  2.7009860E-03
  1.2500000E+02  2.2205666E-03
  1.2750000E+02  2.0186949E-03
  1.3000000E+02  1.8384698E-03
  1.3250000E+02  1.6773901E-03
  1.3500000E+02  1.5333488E-03
  1.4000000E+02  1.2893134E-03
  1.4250000E+02  1.1862014E-03
  1.4500000E+02  1.0938736E-03
  1.4750000E+02  1.0111495E-03
  1.5000000E+02  9.3704331E-04
  1.5500000E+02  8.1135963E-04
  1.6000000E+02  7.1087817E-04
  1.6250000E+02  6.6852969E-04
  1.6500000E+02  6.3073551E-04
  1.7000000E+02  5.6698383E-04
  1.7500000E+02  5.1647768E-04
  1.8000000E+02  4.7678750E-04
  1.8500000E+02  4.4601237E-04
  1.9000000E+02  4.2238481E-04
  1.9500000E+02  4.0444899E-04
  2.0000000E+02  3.9113512E-04
  2.0500000E+02  3.8164216E-04
  2.1000000E+02  3.7525709E-04
  2.1500000E+02  3.7134049E-04
  2.2000000E+02  3.6938505E-04
  2.2500000E+02  3.6898009E-04
  2.3000000E+02  3.6978933E-04
  2.3500000E+02  3.7155539E-04
  2.4000000E+02  3.7406628E-04
  2.4500000E+02  3.7713544E-04
  2.5000000E+02  3.8059604E-04
  2.5500000E+02  3.8429895E-04
  2.6000000E+02  3.8813896E-04
  2.7000000E+02  3.9594993E-04
  2.8000000E+02  4.0352359E-04
  2.9000000E+02  4.1045409E-04
  3.0000000E+02  4.1656424E-04
  3.1000000E+02  4.2177447E-04
  3.2000000E+02  4.2602621E-04
  3.4000000E+02  4.3174113E-04
  3.6000000E+02  4.3415557E-04
  3.8000000E+02  4.3376151E-04
  4.0000000E+02  4.3102182E-04
  4.2000000E+02  4.2635304E-04
  4.4000000E+02  4.2012645E-04
  4.6000000E+02  4.1267394E-04
  4.8000000E+02  4.0432679E-04
  5.0000000E+02  3.9536724E-04
  5.2500000E+02  3.8361027E-04
  5.5000000E+02  3.7146728E-04
  5.7500000E+02  3.5913033E-04
  6.0000000E+02  3.4673392E-04
  6.5000000E+02  3.2217220E-04
  6.7500000E+02  3.1022403E-04
  7.0000000E+02  2.9862093E-04
  7.2500000E+02  2.8740731E-04
  7.5000000E+02  2.7658901E-04
  8.0000000E+02  2.5613281E-04
  8.5000000E+02  2.3725945E-04
  9.0000000E+02  2.1995914E-04
  9.5000000E+02  2.0414013E-04
  1.0000000E+03  1.8967673E-04
  1.0500000E+03  1.7644168E-04
  1.1000000E+03  1.6431339E-04
  1.1500000E+03  1.5318868E-04
  1.2000000E+03  1.4298548E-04
  1.2500000E+03  1.3362651E-04
  1.3000000E+03  1.2503562E-04
  1.3500000E+03  1.1714032E-04
  1.4000000E+03  1.0987511E-04
  1.4500000E+03  1.0317973E-04
  1.5000000E+03  9.6999354E-05
  1.6000000E+03  8.5995199E-05
  1.7000000E+03  7.6539323E-05
  1.8000000E+03  6.8375018E-05
  1.9000000E+03  6.1295108E-05
  2.0000000E+03  5.5130339E-05
  2.1000000E+03  4.9740616E-05
  2.2000000E+03  4.5009937E-05
  2.3000000E+03  4.0841757E-05
  2.4000000E+03  3.7155218E-05
  2.5000000E+03  3.3883165E-05
  2.6000000E+03  3.0970550E-05
  2.7000000E+03  2.8371298E-05
  2.8000000E+03  2.6045841E-05
  2.9000000E+03  2.3959444E-05
  3.0000000E+03  2.2082101E-05
  3.1000000E+03  2.0388285E-05
  3.2000000E+03  1.8856444E-05
  3.3000000E+03  1.7468313E-05
  3.4000000E+03  1.6207990E-05
  3.5000000E+03  1.5061560E-05
  3.6000000E+03  1.4016706E-05
  3.8000000E+03  1.2189677E-05
  4.0000000E+03  1.0655270E-05
  4.2000000E+03  9.3582578E-06
  4.4000000E+03  8.2554278E-06
  4.6000000E+03  7.3124872E-06
  4.8000000E+03  6.5020108E-06
  5.0000000E+03  5.8019833E-06
  5.2500000E+03  5.0555334E-06
  5.5000000E+03  4.4264932E-06
  5.7500000E+03  3.8931637E-06
  5.8750000E+03  3.6568685E-06
  6.0000000E+03  3.4383511E-06
  6.2500000E+03  3.0484070E-06
  6.5000000E+03  2.7124612E-06
  6.7500000E+03  2.4217584E-06
  7.0000000E+03  2.1691574E-06
  7.2500000E+03  1.9487771E-06
  7.5000000E+03  1.7557618E-06
  7.7500000E+03  1.5860973E-06
  8.0000000E+03  1.4364497E-06
  8.2500000E+03  1.3040366E-06
  8.5000000E+03  1.1865195E-06
  8.7500000E+03  1.0819244E-06
  9.0000000E+03  9.8857836E-07
  9.2500000E+03  9.0505767E-07
  9.5000000E+03  8.3014528E-07
  9.7500000E+03  7.6279690E-07
  1.0000000E+04  7.0211267E-07
  1.0250000E+04  6.4731446E-07
  1.0500000E+04  5.9772861E-07
  1.0750000E+04  5.5277019E-07
  1.1000000E+04  5.1192981E-07
  1.1250000E+04  4.7476277E-07
  1.1500000E+04  4.4087968E-07
  1.2000000E+04  3.8163860E-07
  1.2500000E+04  3.3193013E-07
  1.3000000E+04  2.8997475E-07
  1.3500000E+04  2.5436925E-07
  1.4000000E+04  2.2399824E-07
  1.4500000E+04  1.9796864E-07
  1.5000000E+04  1.7556017E-07
  1.5500000E+04  1.5618809E-07
  1.6000000E+04  1.3937478E-07
  1.6500000E+04  1.2472795E-07
  1.7000000E+04  1.1192351E-07
  1.7500000E+04  1.0069240E-07
  1.8000000E+04  9.0810172E-08
  1.8500000E+04  8.2088728E-08
  1.9000000E+04  7.4369751E-08
  1.9500000E+04  6.7519431E-08
  2.0000000E+04  6.1424240E-08
  2.0500000E+04  5.5987504E-08
  2.1000000E+04  5.1126601E-08
  2.1500000E+04  4.6770688E-08
  2.2000000E+04  4.2858823E-08
  2.2500000E+04  3.9338419E-08
  2.3000000E+04  3.6163968E-08
  2.3500000E+04  3.3295971E-08
  2.4000000E+04  3.0700058E-08
  2.4500000E+04  2.8346237E-08
  2.5000000E+04  2.6208265E-08
  2.6000000E+04  2.2490582E-08
  2.7000000E+04  1.9394165E-08
  2.8000000E+04  1.6800022E-08
  2.9000000E+04  1.4614718E-08
  3.0000000E+04  1.2764331E-08
  3.1000000E+04  1.1189964E-08
  3.2000000E+04  9.8443744E-09
  3.3000000E+04  8.6894206E-09
  3.4000000E+04  7.6941106E-09
  3.5000000E+04  6.8331173E-09
  3.6000000E+04  6.0856213E-09
  3.7000000E+04  5.4344317E-09
  3.8000000E+04  4.8652913E-09
  3.9000000E+04  4.3663218E-09
  4.0000000E+04  3.9275891E-09
  4.1000000E+04  3.5407474E-09
  4.2000000E+04  3.1987524E-09
  4.3000000E+04  2.8956367E-09
  4.4000000E+04  2.6263266E-09
  4.5000000E+04  2.3864949E-09
  4.6000000E+04  2.1724382E-09
  4.7000000E+04  1.9809769E-09
  4.8000000E+04  1.8093731E-09
  5.0000000E+04  1.5165983E-09
  5.1250000E+04  1.3623039E-09
  5.2500000E+04  1.2264098E-09
  5.3750000E+04  1.1064060E-09
  5.5000000E+04  1.0001672E-09
  5.7500000E+04  8.2202480E-10
  5.8750000E+04  7.4726338E-10
  6.0000000E+04  6.8047237E-10
  6.1250000E+04  6.2067922E-10
  6.2500000E+04  5.6704460E-10
  6.3750000E+04  5.1884220E-10
  6.5000000E+04  4.7544197E-10
  6.6250000E+04  4.3629608E-10
  6.7500000E+04  4.0092695E-10
  6.8750000E+04  3.6891734E-10
  7.0000000E+04  3.3990179E-10
  7.1250000E+04  3.1355954E-10
  7.2500000E+04  2.8960849E-10
  7.3750000E+04  2.6780004E-10
  7.5000000E+04  2.4791466E-10
  7.7500000E+04  2.1315840E-10
  8.0000000E+04  1.8403476E-10
  8.2500000E+04  1.5951178E-10
  8.5000000E+04  1.3876759E-10
  8.7500000E+04  1.2114357E-10
  9.0000000E+04  1.0610887E-10
  9.2500000E+04  9.3233152E-11
  9.5000000E+04  8.2165630E-11
  9.7500000E+04  7.2618901E-11
  1.0000000E+05  6.4356329E-11
  1.0250000E+05  5.7182200E-11
  1.0500000E+05  5.0934028E-11
  1.0750000E+05  4.5476361E-11
  1.1000000E+05  4.0695844E-11
  1.1250000E+05  3.6497372E-11
  1.1500000E+05  3.2800779E-11
  1.1750000E+05  2.9538173E-11
  1.2000000E+05  2.6651879E-11
  1.2250000E+05  2.4092741E-11
  1.2500000E+05  2.1818570E-11
  1.2750000E+05  1.9793046E-11
  1.3000000E+05  1.7985060E-11
  1.3250000E+05  1.6367897E-11
  1.3500000E+05  1.4918543E-11
  1.3750000E+05  1.3617127E-11
  1.4000000E+05  1.2446718E-11
  1.4250000E+05  1.1392815E-11
  1.4500000E+05  1.0442647E-11
  1.4750000E+05  9.5849362E-12
  1.5000000E+05  8.8097203E-12
  1.5250000E+05  8.1081909E-12
  
  
#  78  24  P1  EION =  9.000000000E+00 eV   266
#  S(0) = 1.236107E+00
  4.5000000E-02  0.0000000E+00
  4.5000000E+00  0.0000000E+00
  4.5000000E+00  2.4753769E-01
  9.0000000E+00  2.4753769E-01
  9.0000000E+00  3.5298075E-02
  9.0027211E+00  3.5298075E-02
  9.0275851E+00  3.4873992E-02
  9.0524490E+00  3.4456142E-02
  9.0773130E+00  3.4044413E-02
  9.1021769E+00  3.3638702E-02
  9.1519048E+00  3.2844912E-02
  9.2016327E+00  3.2073962E-02
  9.3010885E+00  3.0597496E-02
  9.4005442E+00  2.9203442E-02
  9.5000000E+00  2.7886378E-02
  9.7500000E+00  2.4883375E-02
  1.0000000E+01  2.2266550E-02
  1.0250000E+01  1.9978277E-02
  1.0500000E+01  1.7970692E-02
  1.0750000E+01  1.6203845E-02
  1.1000000E+01  1.4644242E-02
  1.1250000E+01  1.3263683E-02
  1.1500000E+01  1.2038325E-02
  1.1750000E+01  1.0947935E-02
  1.2000000E+01  9.9752766E-03
  1.2250000E+01  9.1056125E-03
  1.2500000E+01  8.3263047E-03
  1.2750000E+01  7.6264768E-03
  1.3000000E+01  6.9967400E-03
  1.3250000E+01  6.4289682E-03
  1.3500000E+01  5.9161021E-03
  1.3750000E+01  5.4520015E-03
  1.4000000E+01  5.0313015E-03
  1.4250000E+01  4.6493123E-03
  1.4500000E+01  4.3019178E-03
  1.5000000E+01  3.6968680E-03
  1.5500000E+01  3.1920294E-03
  1.6000000E+01  2.7685249E-03
  1.6500000E+01  2.4114575E-03
  1.7000000E+01  2.1089860E-03
  1.7500000E+01  1.8516409E-03
  1.8000000E+01  1.6317812E-03
  1.8500000E+01  1.4432300E-03
  1.9000000E+01  1.2809355E-03
  1.9500000E+01  1.1407724E-03
  2.0000000E+01  1.0193324E-03
  2.0500000E+01  9.1379467E-04
  2.1000000E+01  8.2182464E-04
  2.1500000E+01  7.4145350E-04
  2.2000000E+01  6.7104669E-04
  2.2500000E+01  6.0922536E-04
  2.3000000E+01  5.5481162E-04
  2.3500000E+01  5.0682093E-04
  2.4000000E+01  4.6441425E-04
  2.4500000E+01  4.2686522E-04
  2.5000000E+01  3.9355683E-04
  2.5500000E+01  3.6396551E-04
  2.6000000E+01  3.3763428E-04
  2.6500000E+01  3.1416521E-04
  2.7000000E+01  2.9321818E-04
  2.7500000E+01  2.7449933E-04
  2.8000000E+01  2.5775097E-04
  2.8500000E+01  2.4274744E-04
  2.9000000E+01  2.2929150E-04
  3.0000000E+01  2.0635451E-04
  3.1000000E+01  1.8780366E-04
  3.2000000E+01  1.7275086E-04
  3.3000000E+01  1.6049828E-04
  3.4000000E+01  1.5051053E-04
  3.5000000E+01  1.4234875E-04
  3.6000000E+01  1.3566609E-04
  3.7000000E+01  1.3019516E-04
  3.8000000E+01  1.2571005E-04
  3.9000000E+01  1.2202805E-04
  4.0000000E+01  1.1900685E-04
  4.1000000E+01  1.1652860E-04
  4.2000000E+01  1.1449372E-04
  4.3000000E+01  1.1282205E-04
  4.4000000E+01  1.1144847E-04
  4.6000000E+01  1.0938827E-04
  4.8000000E+01  1.0797907E-04
  5.0000000E+01  1.0699041E-04
  5.2500000E+01  1.0611018E-04
  5.5000000E+01  1.0543196E-04
  5.7500000E+01  1.0482670E-04
  6.0000000E+01  1.0420945E-04
  6.5000000E+01  1.0276884E-04
  6.7500000E+01  1.0190339E-04
  7.0000000E+01  1.0093365E-04
  7.2500000E+01  9.9860819E-05
  7.5000000E+01  9.8692362E-05
  8.0000000E+01  9.6104158E-05
  8.5000000E+01  9.3251649E-05
  9.0000000E+01  9.0219411E-05
  9.5000000E+01  8.7086154E-05
  1.0000000E+02  8.3916630E-05
  1.0500000E+02  8.0764628E-05
  1.1000000E+02  7.7669962E-05
  1.1500000E+02  7.4662514E-05
  1.2000000E+02  7.1762517E-05
  1.2500000E+02  6.8982576E-05
  1.3000000E+02  6.6329686E-05
  1.3500000E+02  6.3806402E-05
  1.4000000E+02  6.1411752E-05
  1.4500000E+02  5.9142701E-05
  1.5000000E+02  5.6994894E-05
  1.6000000E+02  5.3040375E-05
  1.7000000E+02  4.9500894E-05
  1.8000000E+02  4.6329830E-05
  1.9000000E+02  4.3484360E-05
  2.0000000E+02  4.0927292E-05
  2.1000000E+02  3.8625556E-05
  2.2000000E+02  3.6549934E-05
  2.3000000E+02  3.4674560E-05
  2.4000000E+02  3.2975264E-05
  2.5000000E+02  3.1429973E-05
  2.6000000E+02  3.0019528E-05
  2.7000000E+02  2.8725267E-05
  2.8000000E+02  2.7531023E-05
  2.9000000E+02  2.6423370E-05
  3.0000000E+02  2.5390160E-05
  3.1000000E+02  2.4421177E-05
  3.2000000E+02  2.3508152E-05
  3.4000000E+02  2.1826145E-05
  3.6000000E+02  2.0307204E-05
  3.8000000E+02  1.8928871E-05
  4.0000000E+02  1.7677444E-05
  4.2000000E+02  1.6541132E-05
  4.4000000E+02  1.5509778E-05
  4.6000000E+02  1.4573381E-05
  4.8000000E+02  1.3721916E-05
  5.0000000E+02  1.2946251E-05
  5.2500000E+02  1.2071418E-05
  5.5000000E+02  1.1289860E-05
  5.7500000E+02  1.0590119E-05
  6.0000000E+02  9.9617780E-06
  6.5000000E+02  8.8835389E-06
  6.7500000E+02  8.4163945E-06
  7.0000000E+02  7.9874064E-06
  7.2500000E+02  7.5912675E-06
  7.5000000E+02  7.2240168E-06
  8.0000000E+02  6.5637200E-06
  8.5000000E+02  5.9887395E-06
  9.0000000E+02  5.4874157E-06
  9.5000000E+02  5.0490123E-06
  1.0000000E+03  4.6640825E-06
  1.0500000E+03  4.3249432E-06
  1.1000000E+03  4.0252785E-06
  1.1500000E+03  3.7591637E-06
  1.2000000E+03  3.5205223E-06
  1.2500000E+03  3.3045519E-06
  1.3000000E+03  3.1079638E-06
  1.3500000E+03  2.9284568E-06
  1.4000000E+03  2.7640894E-06
  1.4500000E+03  2.6133275E-06
  1.5000000E+03  2.4749178E-06
  1.6000000E+03  2.2306664E-06
  1.7000000E+03  2.0230527E-06
  1.8000000E+03  1.8451457E-06
  1.8500000E+03  1.7653297E-06
  1.9000000E+03  1.6906707E-06
  1.9500000E+03  1.6206030E-06
  2.0000000E+03  1.5547034E-06
  2.1000000E+03  1.4343212E-06
  2.2000000E+03  1.3275531E-06
  2.3000000E+03  1.2326300E-06
  2.4000000E+03  1.1479612E-06
  2.5000000E+03  1.0721746E-06
  2.6000000E+03  1.0039249E-06
  2.7000000E+03  9.4201957E-07
  2.8000000E+03  8.8553102E-07
  2.9000000E+03  8.3387736E-07
  3.0000000E+03  7.8663514E-07
  3.1000000E+03  7.4340760E-07
  3.2000000E+03  7.0377542E-07
  3.3000000E+03  6.6730446E-07
  3.4000000E+03  6.3362417E-07
  3.5000000E+03  6.0242261E-07
  3.6000000E+03  5.7345446E-07
  3.8000000E+03  5.2143204E-07
  4.0000000E+03  4.7618474E-07
  4.2000000E+03  4.3659820E-07
  4.4000000E+03  4.0176956E-07
  4.6000000E+03  3.7095835E-07
  4.8000000E+03  3.4355223E-07
  5.0000000E+03  3.1905438E-07
  5.2500000E+03  2.9192035E-07
  5.5000000E+03  2.6808046E-07
  5.7500000E+03  2.4702625E-07
  6.0000000E+03  2.2834450E-07
  6.5000000E+03  1.9678757E-07
  6.7500000E+03  1.8337832E-07
  7.0000000E+03  1.7126594E-07
  7.2500000E+03  1.6029021E-07
  7.5000000E+03  1.5031939E-07
  8.0000000E+03  1.3294969E-07
  8.5000000E+03  1.1838930E-07
  9.0000000E+03  1.0605330E-07
  9.5000000E+03  9.5508416E-08
  1.0000000E+04  8.6424797E-08
  1.0500000E+04  7.8546310E-08
  1.1000000E+04  7.1670997E-08
  1.1500000E+04  6.5636929E-08
  1.2000000E+04  6.0312953E-08
  1.2500000E+04  5.5592454E-08
  1.3000000E+04  5.1387887E-08
  1.3500000E+04  4.7626938E-08
  1.4000000E+04  4.4249574E-08
  1.4500000E+04  4.1205648E-08
  1.5000000E+04  3.8452979E-08
  1.5500000E+04  3.5955856E-08
  1.6000000E+04  3.3683888E-08
  1.6500000E+04  3.1611077E-08
  1.7000000E+04  2.9715070E-08
  1.8000000E+04  2.6378790E-08
  1.9000000E+04  2.3548983E-08
  2.0000000E+04  2.1129424E-08
  2.1000000E+04  1.9045684E-08
  2.2000000E+04  1.7239425E-08
  2.3000000E+04  1.5664350E-08
  2.4000000E+04  1.4283345E-08
  2.5000000E+04  1.3066406E-08
  2.6000000E+04  1.1989056E-08
  2.7000000E+04  1.1031182E-08
  2.8000000E+04  1.0176145E-08
  2.9000000E+04  9.4101251E-09
  3.0000000E+04  8.7215378E-09
  3.1000000E+04  8.1005962E-09
  3.2000000E+04  7.5389597E-09
  3.3000000E+04  7.0294903E-09
  3.4000000E+04  6.5660824E-09
  3.5000000E+04  6.1434929E-09
  3.6000000E+04  5.7572146E-09
  3.8000000E+04  5.0784857E-09
  4.0000000E+04  4.5042546E-09
  4.2000000E+04  4.0147399E-09
  4.4000000E+04  3.5945453E-09
  4.6000000E+04  3.2315947E-09
  4.8000000E+04  2.9163108E-09
  5.0000000E+04  2.6410061E-09
  5.2500000E+04  2.3437275E-09
  5.5000000E+04  2.0895649E-09
  5.7500000E+04  1.8708952E-09
  5.8750000E+04  1.7729296E-09
  6.0000000E+04  1.6816713E-09
  6.2500000E+04  1.5170554E-09
  6.5000000E+04  1.3731466E-09
  6.7500000E+04  1.2467720E-09
  7.0000000E+04  1.1353291E-09
  7.2500000E+04  1.0366689E-09
  7.5000000E+04  9.4900592E-10
  7.7500000E+04  8.7084713E-10
  8.0000000E+04  8.0093582E-10
  8.2500000E+04  7.3820823E-10
  8.5000000E+04  6.8176222E-10
  8.7500000E+04  6.3082960E-10
  9.0000000E+04  5.8475730E-10
  9.2500000E+04  5.4298599E-10
  9.5000000E+04  5.0503125E-10
  1.0000000E+05  4.3893603E-10
  1.0250000E+05  4.1009269E-10
  1.0500000E+05  3.8365469E-10
  1.0750000E+05  3.5937180E-10
  1.1000000E+05  3.3702664E-10
  1.1500000E+05  2.9746779E-10
  1.2000000E+05  2.6380730E-10


==> anc/colstop/sbethe/sdbase/oos79.tab <==
# Atomic number = 79   (Au)
#
#      W/eV         OOS*eV
  
  
#  79   1  K1  EION =  8.072900000E+04 eV   230
#  S(0) = 8.376680E-01
  8.0722314E+02  0.0000000E+00
  8.0722314E+04  0.0000000E+00
  8.0722314E+04  2.3689324E-05
  8.0729000E+04  2.3689324E-05
  8.0729810E+04  2.3689324E-05
  8.0731478E+04  2.3276298E-05
  8.0733146E+04  2.2897352E-05
  8.0734814E+04  2.2551307E-05
  8.0736482E+04  2.2237665E-05
  8.0739818E+04  2.1704066E-05
  8.0743154E+04  2.1285519E-05
  8.0749826E+04  2.0733592E-05
  8.0753162E+04  2.0570276E-05
  8.0756498E+04  2.0464251E-05
  8.0763170E+04  2.0380019E-05
  8.0769843E+04  2.0406883E-05
  8.0776515E+04  2.0490532E-05
  8.0783187E+04  2.0592722E-05
  8.0789859E+04  2.0688639E-05
  8.0796531E+04  2.0764390E-05
  8.0803204E+04  2.0814536E-05
  8.0809876E+04  2.0839595E-05
  8.0823220E+04  2.0832742E-05
  8.0836564E+04  2.0789813E-05
  8.0863253E+04  2.0729846E-05
  8.0876597E+04  2.0732055E-05
  8.0889942E+04  2.0747120E-05
  8.0916630E+04  2.0773411E-05
  8.0929975E+04  2.0772411E-05
  8.0943319E+04  2.0761168E-05
  8.0970008E+04  2.0723842E-05
  8.0996697E+04  2.0692373E-05
  8.1023385E+04  2.0678658E-05
  8.1050074E+04  2.0674315E-05
  8.1103451E+04  2.0646067E-05
  8.1130140E+04  2.0619953E-05
  8.1156829E+04  2.0594590E-05
  8.1183517E+04  2.0574002E-05
  8.1210206E+04  2.0559169E-05
  8.1263583E+04  2.0530479E-05
  8.1316961E+04  2.0490435E-05
  8.1370338E+04  2.0446280E-05
  8.1423716E+04  2.0411085E-05
  8.1477093E+04  2.0377607E-05
  8.1530470E+04  2.0340573E-05
  8.1583848E+04  2.0300416E-05
  8.1797357E+04  2.0156172E-05
  8.2010867E+04  2.0013035E-05
  8.2437886E+04  1.9731490E-05
  8.3291924E+04  1.9183170E-05
  8.4145962E+04  1.8651374E-05
  8.5000000E+04  1.8134584E-05
  9.0000000E+04  1.5440739E-05
  9.5000000E+04  1.3238522E-05
  1.0000000E+05  1.1421010E-05
  1.0500000E+05  9.9088799E-06
  1.1000000E+05  8.6421448E-06
  1.1500000E+05  7.5740924E-06
  1.2000000E+05  6.6681013E-06
  1.2500000E+05  5.8952529E-06
  1.3000000E+05  5.2325203E-06
  1.3500000E+05  4.6614270E-06
  1.4000000E+05  4.1670421E-06
  1.4500000E+05  3.7372188E-06
  1.5000000E+05  3.3620125E-06
  1.5500000E+05  3.0332356E-06
  1.6000000E+05  2.7441058E-06
  1.6500000E+05  2.4889771E-06
  1.7000000E+05  2.2631266E-06
  1.8000000E+05  1.8839930E-06
  1.9000000E+05  1.5817295E-06
  2.0000000E+05  1.3382572E-06
  2.1000000E+05  1.1402915E-06
  2.2000000E+05  9.7793687E-07
  2.3000000E+05  8.4373157E-07
  2.4000000E+05  7.3198329E-07
  2.5000000E+05  6.3830390E-07
  2.6000000E+05  5.5927846E-07
  2.7000000E+05  4.9222436E-07
  2.8000000E+05  4.3501756E-07
  2.9000000E+05  3.8596243E-07
  3.0000000E+05  3.4369585E-07
  3.1000000E+05  3.0711448E-07
  3.2000000E+05  2.7531929E-07
  3.3000000E+05  2.4757363E-07
  3.4000000E+05  2.2327026E-07
  3.5000000E+05  2.0190595E-07
  3.6000000E+05  1.8306166E-07
  3.8000000E+05  1.5158617E-07
  4.0000000E+05  1.2665074E-07
  4.2000000E+05  1.0668108E-07
  4.4000000E+05  9.0529354E-08
  4.6000000E+05  7.7346931E-08
  4.8000000E+05  6.6498134E-08
  5.0000000E+05  5.7501240E-08
  5.2500000E+05  4.8305272E-08
  5.5000000E+05  4.0888699E-08
  5.7500000E+05  3.4851390E-08
  5.8750000E+05  3.2253549E-08
  6.0000000E+05  2.9894826E-08
  6.2500000E+05  2.5793569E-08
  6.5000000E+05  2.2375418E-08
  6.7500000E+05  1.9507511E-08
  7.0000000E+05  1.7086304E-08
  7.2500000E+05  1.5030402E-08
  7.5000000E+05  1.3275292E-08
  7.7500000E+05  1.1769419E-08
  8.0000000E+05  1.0471303E-08
  8.2500000E+05  9.3473392E-09
  8.5000000E+05  8.3701213E-09
  8.7500000E+05  7.5171675E-09
  9.0000000E+05  6.7699330E-09
  9.2500000E+05  6.1130353E-09
  9.5000000E+05  5.5336501E-09
  1.0000000E+06  4.5661555E-09
  1.0500000E+06  3.8002013E-09
  1.1000000E+06  3.1874246E-09
  1.1500000E+06  2.6925063E-09
  1.2000000E+06  2.2892903E-09
  1.2500000E+06  1.9581577E-09
  1.3000000E+06  1.6842207E-09
  1.3500000E+06  1.4560600E-09
  1.4000000E+06  1.2648292E-09
  1.4500000E+06  1.1036132E-09
  1.5000000E+06  9.6695993E-10
  1.5500000E+06  8.5053662E-10
  1.6000000E+06  7.5087516E-10
  1.6500000E+06  6.6518017E-10
  1.7000000E+06  5.9118379E-10
  1.7500000E+06  5.2703504E-10
  1.8000000E+06  4.7121470E-10
  1.8500000E+06  4.2246901E-10
  1.9000000E+06  3.7975807E-10
  1.9500000E+06  3.4221530E-10
  2.0000000E+06  3.0911537E-10
  2.0500000E+06  2.7984837E-10
  2.1000000E+06  2.5389930E-10
  2.2000000E+06  2.1027387E-10
  2.3000000E+06  1.7546492E-10
  2.4000000E+06  1.4743868E-10
  2.5000000E+06  1.2468565E-10
  2.6000000E+06  1.0607209E-10
  2.7000000E+06  9.0736764E-11
  2.8000000E+06  7.8018799E-11
  2.9000000E+06  6.7406463E-11
  3.0000000E+06  5.8500151E-11
  3.1000000E+06  5.0985284E-11
  3.2000000E+06  4.4612360E-11
  3.3000000E+06  3.9182120E-11
  3.4000000E+06  3.4534379E-11
  3.5000000E+06  3.0539585E-11
  3.6000000E+06  2.7092308E-11
  3.7000000E+06  2.4106264E-11
  3.8000000E+06  2.1510456E-11
  3.9000000E+06  1.9246168E-11
  4.0000000E+06  1.7264630E-11
  4.1000000E+06  1.5525161E-11
  4.2000000E+06  1.3993681E-11
  4.3000000E+06  1.2641527E-11
  4.4000000E+06  1.1444495E-11
  4.6000000E+06  9.4367863E-12
  4.8000000E+06  7.8402049E-12
  5.0000000E+06  6.5592161E-12
  5.1250000E+06  5.8865718E-12
  5.2500000E+06  5.2955878E-12
  5.3750000E+06  4.7748562E-12
  5.5000000E+06  4.3147637E-12
  5.7500000E+06  3.5452037E-12
  5.8750000E+06  3.2229566E-12
  6.0000000E+06  2.9354143E-12
  6.2500000E+06  2.4478159E-12
  6.5000000E+06  2.0546418E-12
  6.7500000E+06  1.7351391E-12
  7.0000000E+06  1.4736299E-12
  7.2500000E+06  1.2581509E-12
  7.5000000E+06  1.0794877E-12
  7.7500000E+06  9.3047996E-13
  8.0000000E+06  8.0552052E-13
  8.2500000E+06  7.0018652E-13
  8.5000000E+06  6.1096366E-13
  8.7500000E+06  5.3504072E-13
  9.0000000E+06  4.7015532E-13
  9.2500000E+06  4.1447592E-13
  9.5000000E+06  3.6651118E-13
  9.7500000E+06  3.2504028E-13
  1.0000000E+07  2.8905891E-13
  1.0250000E+07  2.5773691E-13
  1.0500000E+07  2.3038484E-13
  1.0750000E+07  2.0642748E-13
  1.1000000E+07  1.8538311E-13
  1.1250000E+07  1.6684674E-13
  1.1500000E+07  1.5047663E-13
  1.2000000E+07  1.2312069E-13
  1.2500000E+07  1.0147835E-13
  1.3000000E+07  8.4206722E-14
  1.3500000E+07  7.0311999E-14
  1.4000000E+07  5.9050313E-14
  1.4500000E+07  4.9859409E-14
  1.5000000E+07  4.2310138E-14
  1.5500000E+07  3.6071884E-14
  1.6000000E+07  3.0887947E-14
  1.6500000E+07  2.6557453E-14
  1.7000000E+07  2.2921964E-14
  1.7500000E+07  1.9855681E-14
  1.8000000E+07  1.7258133E-14
  1.8500000E+07  1.5048574E-14
  1.9000000E+07  1.3161685E-14
  1.9500000E+07  1.1544360E-14
  2.0000000E+07  1.0153226E-14
  2.0500000E+07  8.9526774E-15
  2.1000000E+07  7.9133419E-15
  2.1500000E+07  7.0108730E-15
  2.2000000E+07  6.2250151E-15
  2.2500000E+07  5.5388482E-15
  2.3000000E+07  4.9381824E-15
  2.3500000E+07  4.4110577E-15
  2.4000000E+07  3.9473472E-15
  2.4500000E+07  3.5384784E-15
  2.5000000E+07  3.1771725E-15
  2.6000000E+07  2.5733494E-15
  2.7000000E+07  2.0963301E-15
  2.8000000E+07  1.7169545E-15
  2.9000000E+07  1.4133518E-15
  3.0000000E+07  1.1688250E-15
  3.1000000E+07  9.7046404E-16
  3.2000000E+07  8.0851670E-16
  3.3000000E+07  6.7559924E-16
  3.4000000E+07  5.6634104E-16
  3.5000000E+07  4.7652237E-16
  3.6000000E+07  4.0261552E-16
  
  
#  79   2  L1  EION =  1.435600000E+04 eV   247
#  S(0) = 9.739098E-01
  1.4349774E+02  0.0000000E+00
  1.4349774E+04  0.0000000E+00
  1.4349774E+04  8.3576968E-05
  1.4356000E+04  8.3576968E-05
  1.4356143E+04  8.3576968E-05
  1.4357042E+04  8.2486749E-05
  1.4357942E+04  8.1481128E-05
  1.4358841E+04  8.0549048E-05
  1.4359740E+04  7.9682231E-05
  1.4361538E+04  7.8121000E-05
  1.4363336E+04  7.6762049E-05
  1.4366933E+04  7.4557284E-05
  1.4370529E+04  7.2918410E-05
  1.4377722E+04  7.0902125E-05
  1.4381318E+04  7.0356041E-05
  1.4384915E+04  7.0030184E-05
  1.4392108E+04  6.9840858E-05
  1.4399300E+04  7.0016852E-05
  1.4406493E+04  7.0342160E-05
  1.4413686E+04  7.0677947E-05
  1.4420879E+04  7.0945399E-05
  1.4428072E+04  7.1111251E-05
  1.4435265E+04  7.1173813E-05
  1.4442457E+04  7.1150428E-05
  1.4456843E+04  7.0951364E-05
  1.4471229E+04  7.0708504E-05
  1.4478422E+04  7.0609899E-05
  1.4485614E+04  7.0534804E-05
  1.4500000E+04  7.0452114E-05
  1.4515625E+04  7.0426258E-05
  1.4531250E+04  7.0406799E-05
  1.4546875E+04  7.0349376E-05
  1.4562500E+04  7.0241613E-05
  1.4593750E+04  6.9933220E-05
  1.4625000E+04  6.9644498E-05
  1.4656250E+04  6.9435859E-05
  1.4687500E+04  6.9250439E-05
  1.4718750E+04  6.9028715E-05
  1.4750000E+04  6.8766982E-05
  1.4781250E+04  6.8504107E-05
  1.4812500E+04  6.8263917E-05
  1.4843750E+04  6.8048220E-05
  1.4875000E+04  6.7833935E-05
  1.4937500E+04  6.7368203E-05
  1.5000000E+04  6.6885071E-05
  1.5062500E+04  6.6442490E-05
  1.5125000E+04  6.6002052E-05
  1.5187500E+04  6.5548785E-05
  1.5250000E+04  6.5097070E-05
  1.5375000E+04  6.4242668E-05
  1.5437500E+04  6.3808307E-05
  1.5500000E+04  6.3378323E-05
  1.5625000E+04  6.2550470E-05
  1.5750000E+04  6.1724990E-05
  1.6000000E+04  6.0132565E-05
  1.6500000E+04  5.7100165E-05
  1.7000000E+04  5.4263818E-05
  1.8000000E+04  4.9132917E-05
  1.9000000E+04  4.4628257E-05
  2.0000000E+04  4.0662541E-05
  2.1000000E+04  3.7158373E-05
  2.2000000E+04  3.4050595E-05
  2.3000000E+04  3.1285099E-05
  2.4000000E+04  2.8815396E-05
  2.5000000E+04  2.6602480E-05
  2.6000000E+04  2.4613462E-05
  2.7000000E+04  2.2820200E-05
  2.8000000E+04  2.1198942E-05
  2.9000000E+04  1.9729270E-05
  3.0000000E+04  1.8393624E-05
  3.1000000E+04  1.7176882E-05
  3.2000000E+04  1.6065952E-05
  3.4000000E+04  1.4117449E-05
  3.6000000E+04  1.2473247E-05
  3.8000000E+04  1.1075678E-05
  4.0000000E+04  9.8797979E-06
  4.2000000E+04  8.8502178E-06
  4.4000000E+04  7.9588026E-06
  4.6000000E+04  7.1829806E-06
  4.8000000E+04  6.5044951E-06
  5.0000000E+04  5.9084698E-06
  5.2500000E+04  5.2610003E-06
  5.5000000E+04  4.7041402E-06
  5.7500000E+04  4.2225343E-06
  6.0000000E+04  3.8038648E-06
  6.5000000E+04  3.1173170E-06
  6.7500000E+04  2.8346506E-06
  7.0000000E+04  2.5846596E-06
  7.2500000E+04  2.3627651E-06
  7.5000000E+04  2.1651391E-06
  8.0000000E+04  1.8303231E-06
  8.5000000E+04  1.5599510E-06
  9.0000000E+04  1.3393137E-06
  9.5000000E+04  1.1575529E-06
  1.0000000E+05  1.0065321E-06
  1.0500000E+05  8.8007254E-07
  1.1000000E+05  7.7342368E-07
  1.1500000E+05  6.8289320E-07
  1.2000000E+05  6.0558125E-07
  1.2500000E+05  5.3918956E-07
  1.3000000E+05  4.8188064E-07
  1.3500000E+05  4.3217377E-07
  1.4000000E+05  3.8886698E-07
  1.4500000E+05  3.5097770E-07
  1.5000000E+05  3.1769772E-07
  1.5500000E+05  2.8835820E-07
  1.6000000E+05  2.6240246E-07
  1.6500000E+05  2.3936480E-07
  1.7000000E+05  2.1885369E-07
  1.8000000E+05  1.8413814E-07
  1.9000000E+05  1.5616127E-07
  2.0000000E+05  1.3339207E-07
  2.1000000E+05  1.1469472E-07
  2.2000000E+05  9.9215126E-08
  2.3000000E+05  8.6303127E-08
  2.4000000E+05  7.5458274E-08
  2.5000000E+05  6.6291329E-08
  2.6000000E+05  5.8496717E-08
  2.7000000E+05  5.1832425E-08
  2.8000000E+05  4.6105211E-08
  2.9000000E+05  4.1159617E-08
  3.0000000E+05  3.6869705E-08
  3.1000000E+05  3.3132771E-08
  3.2000000E+05  2.9864542E-08
  3.3000000E+05  2.6995472E-08
  3.4000000E+05  2.4467856E-08
  3.5000000E+05  2.2233563E-08
  3.6000000E+05  2.0252250E-08
  3.7000000E+05  1.8489953E-08
  3.8000000E+05  1.6917955E-08
  3.9000000E+05  1.5511864E-08
  4.0000000E+05  1.4250886E-08
  4.2000000E+05  1.2095619E-08
  4.4000000E+05  1.0337651E-08
  4.6000000E+05  8.8914600E-09
  4.8000000E+05  7.6923984E-09
  5.0000000E+05  6.6910261E-09
  5.2500000E+05  5.6599460E-09
  5.5000000E+05  4.8219450E-09
  5.7500000E+05  4.1348544E-09
  5.8750000E+05  3.8376614E-09
  6.0000000E+05  3.5669414E-09
  6.2500000E+05  3.0940397E-09
  6.5000000E+05  2.6975473E-09
  6.7500000E+05  2.3630047E-09
  7.0000000E+05  2.0790633E-09
  7.2500000E+05  1.8367427E-09
  7.5000000E+05  1.6288813E-09
  7.7500000E+05  1.4497235E-09
  8.0000000E+05  1.2946120E-09
  8.2500000E+05  1.1597531E-09
  8.5000000E+05  1.0420373E-09
  8.7500000E+05  9.3890075E-10
  9.0000000E+05  8.4821838E-10
  9.2500000E+05  7.6822012E-10
  9.5000000E+05  6.9742423E-10
  9.7500000E+05  6.3458465E-10
  1.0000000E+06  5.7864873E-10
  1.0250000E+06  5.2872354E-10
  1.0500000E+06  4.8404861E-10
  1.1000000E+06  4.0794114E-10
  1.1500000E+06  3.4614741E-10
  1.2000000E+06  2.9555345E-10
  1.2500000E+06  2.5381062E-10
  1.3000000E+06  2.1912647E-10
  1.3500000E+06  1.9011836E-10
  1.4000000E+06  1.6570947E-10
  1.4500000E+06  1.4505408E-10
  1.5000000E+06  1.2748265E-10
  1.5500000E+06  1.1246128E-10
  1.6000000E+06  9.9560767E-11
  1.6500000E+06  8.8433705E-11
  1.7000000E+06  7.8797102E-11
  1.7500000E+06  7.0419114E-11
  1.8000000E+06  6.3108800E-11
  1.8500000E+06  5.6708092E-11
  1.9000000E+06  5.1085529E-11
  1.9500000E+06  4.6131243E-11
  2.0000000E+06  4.1752967E-11
  2.0500000E+06  3.7872893E-11
  2.1000000E+06  3.4425145E-11
  2.1500000E+06  3.1353741E-11
  2.2000000E+06  2.8610934E-11
  2.2500000E+06  2.6155856E-11
  2.3000000E+06  2.3953415E-11
  2.4000000E+06  2.0189637E-11
  2.5000000E+06  1.7123467E-11
  2.6000000E+06  1.4606917E-11
  2.7000000E+06  1.2527158E-11
  2.8000000E+06  1.0797327E-11
  2.9000000E+06  9.3499186E-12
  3.0000000E+06  8.1320359E-12
  3.1000000E+06  7.1018991E-12
  3.2000000E+06  6.2262683E-12
  3.3000000E+06  5.4785154E-12
  3.4000000E+06  4.8371683E-12
  3.5000000E+06  4.2848093E-12
  3.6000000E+06  3.8072297E-12
  3.7000000E+06  3.3927758E-12
  3.8000000E+06  3.0318418E-12
  3.9000000E+06  2.7164692E-12
  4.0000000E+06  2.4400330E-12
  4.1000000E+06  2.1969941E-12
  4.2000000E+06  1.9827014E-12
  4.3000000E+06  1.7932339E-12
  4.4000000E+06  1.6252743E-12
  4.5000000E+06  1.4760057E-12
  4.6000000E+06  1.3430277E-12
  4.7000000E+06  1.2242877E-12
  4.8000000E+06  1.1180252E-12
  5.0000000E+06  9.3708196E-13
  5.1250000E+06  8.4189897E-13
  5.2500000E+06  7.5816338E-13
  5.3750000E+06  6.8429096E-13
  5.5000000E+06  6.1894455E-13
  5.7500000E+06  5.0946801E-13
  5.8750000E+06  4.6355279E-13
  6.0000000E+06  4.2254184E-13
  6.2500000E+06  3.5290047E-13
  6.5000000E+06  2.9664405E-13
  6.7500000E+06  2.5085170E-13
  7.0000000E+06  2.1331242E-13
  7.2500000E+06  1.8233541E-13
  7.5000000E+06  1.5661562E-13
  7.7500000E+06  1.3513697E-13
  8.0000000E+06  1.1710264E-13
  8.2500000E+06  1.0188304E-13
  8.5000000E+06  8.8977274E-14
  8.7500000E+06  7.7984105E-14
  9.0000000E+06  6.8580150E-14
  9.2500000E+06  6.0503193E-14
  9.5000000E+06  5.3539283E-14
  9.7500000E+06  4.7513070E-14
  1.0000000E+07  4.2280202E-14
  1.0250000E+07  3.7721271E-14
  1.0500000E+07  3.3737148E-14
  1.0750000E+07  3.0245187E-14
  1.1000000E+07  2.7176052E-14
  1.1250000E+07  2.4471338E-14
  1.1500000E+07  2.2081666E-14
  1.1750000E+07  1.9964940E-14
  1.2000000E+07  1.8085161E-14
  1.2250000E+07  1.6411710E-14
  1.2500000E+07  1.4918471E-14
  1.3000000E+07  1.2386418E-14
  1.3500000E+07  1.0347214E-14
  1.4000000E+07  8.6958742E-15
  
  
#  79   3  L2  EION =  1.373800000E+04 eV   250
#  S(0) = 1.096505E+00
  1.3735613E+02  0.0000000E+00
  1.3735613E+04  0.0000000E+00
  1.3735613E+04  6.5244072E-05
  1.3738000E+04  6.5244072E-05
  1.3738138E+04  6.5244072E-05
  1.3738342E+04  6.7402069E-05
  1.3738547E+04  6.9476438E-05
  1.3738752E+04  7.1472843E-05
  1.3738956E+04  7.3396422E-05
  1.3739365E+04  7.7043387E-05
  1.3739774E+04  8.0449985E-05
  1.3740593E+04  8.6646877E-05
  1.3741411E+04  9.2158275E-05
  1.3743048E+04  1.0158941E-04
  1.3744684E+04  1.0940702E-04
  1.3746321E+04  1.1600103E-04
  1.3747958E+04  1.2161568E-04
  1.3749594E+04  1.2641364E-04
  1.3751231E+04  1.3051037E-04
  1.3754504E+04  1.3693387E-04
  1.3757777E+04  1.4142181E-04
  1.3761051E+04  1.4438873E-04
  1.3764324E+04  1.4618530E-04
  1.3767597E+04  1.4711135E-04
  1.3770871E+04  1.4741765E-04
  1.3774144E+04  1.4730687E-04
  1.3777417E+04  1.4693679E-04
  1.3783964E+04  1.4585892E-04
  1.3787237E+04  1.4529549E-04
  1.3790510E+04  1.4477352E-04
  1.3803603E+04  1.4339376E-04
  1.3816696E+04  1.4303447E-04
  1.3829790E+04  1.4309560E-04
  1.3842883E+04  1.4307376E-04
  1.3855976E+04  1.4277947E-04
  1.3869069E+04  1.4226512E-04
  1.3882162E+04  1.4167793E-04
  1.3895255E+04  1.4114565E-04
  1.3908348E+04  1.4073111E-04
  1.3921441E+04  1.4043263E-04
  1.3947628E+04  1.3999884E-04
  1.3973814E+04  1.3948747E-04
  1.4000000E+04  1.3879836E-04
  1.4031250E+04  1.3792039E-04
  1.4062500E+04  1.3715955E-04
  1.4078125E+04  1.3682247E-04
  1.4093750E+04  1.3649373E-04
  1.4125000E+04  1.3580827E-04
  1.4156250E+04  1.3504181E-04
  1.4187500E+04  1.3424235E-04
  1.4250000E+04  1.3273590E-04
  1.4375000E+04  1.2982382E-04
  1.4500000E+04  1.2694833E-04
  1.5000000E+04  1.1621968E-04
  1.5500000E+04  1.0669339E-04
  1.6000000E+04  9.8134092E-05
  1.6500000E+04  9.0433453E-05
  1.7000000E+04  8.3477050E-05
  1.8000000E+04  7.1501776E-05
  1.9000000E+04  6.1647948E-05
  2.0000000E+04  5.3478885E-05
  2.1000000E+04  4.6656175E-05
  2.2000000E+04  4.0916535E-05
  2.3000000E+04  3.6056384E-05
  2.4000000E+04  3.1915336E-05
  2.5000000E+04  2.8366683E-05
  2.6000000E+04  2.5309797E-05
  2.7000000E+04  2.2663457E-05
  2.8000000E+04  2.0362086E-05
  2.9000000E+04  1.8352187E-05
  3.0000000E+04  1.6589810E-05
  3.1000000E+04  1.5038660E-05
  3.2000000E+04  1.3668561E-05
  3.4000000E+04  1.1374800E-05
  3.6000000E+04  9.5512649E-06
  3.8000000E+04  8.0852747E-06
  4.0000000E+04  6.8947578E-06
  4.2000000E+04  5.9190317E-06
  4.4000000E+04  5.1126153E-06
  4.6000000E+04  4.4409970E-06
  4.8000000E+04  3.8776855E-06
  5.0000000E+04  3.4021288E-06
  5.2500000E+04  2.9069002E-06
  5.5000000E+04  2.4996378E-06
  5.7500000E+04  2.1620485E-06
  6.0000000E+04  1.8801647E-06
  6.5000000E+04  1.4427746E-06
  6.7500000E+04  1.2722551E-06
  7.0000000E+04  1.1264038E-06
  7.2500000E+04  1.0010259E-06
  7.5000000E+04  8.9274156E-07
  7.7500000E+04  7.9880874E-07
  8.0000000E+04  7.1698865E-07
  8.2500000E+04  6.4544213E-07
  8.5000000E+04  5.8264965E-07
  8.7500000E+04  5.2734917E-07
  9.0000000E+04  4.7848713E-07
  9.2500000E+04  4.3517970E-07
  9.5000000E+04  3.9668224E-07
  1.0000000E+05  3.3169132E-07
  1.0500000E+05  2.7951663E-07
  1.1000000E+05  2.3723098E-07
  1.1500000E+05  2.0266104E-07
  1.2000000E+05  1.7417276E-07
  1.2500000E+05  1.5052314E-07
  1.3000000E+05  1.3075658E-07
  1.3500000E+05  1.1413115E-07
  1.4000000E+05  1.0006556E-07
  1.4500000E+05  8.8100511E-08
  1.5000000E+05  7.7870224E-08
  1.5500000E+05  6.9081235E-08
  1.6000000E+05  6.1496499E-08
  1.6500000E+05  5.4923293E-08
  1.7000000E+05  4.9203964E-08
  1.7500000E+05  4.4208828E-08
  1.8000000E+05  3.9830634E-08
  1.8500000E+05  3.5980217E-08
  1.9000000E+05  3.2583095E-08
  2.0000000E+05  2.6908574E-08
  2.1000000E+05  2.2414980E-08
  2.2000000E+05  1.8819621E-08
  2.3000000E+05  1.5915678E-08
  2.4000000E+05  1.3549777E-08
  2.5000000E+05  1.1606783E-08
  2.6000000E+05  9.9992823E-09
  2.7000000E+05  8.6602092E-09
  2.8000000E+05  7.5376147E-09
  2.9000000E+05  6.5908958E-09
  3.0000000E+05  5.7880520E-09
  3.1000000E+05  5.1036652E-09
  3.2000000E+05  4.5173991E-09
  3.3000000E+05  4.0128713E-09
  3.4000000E+05  3.5767987E-09
  3.5000000E+05  3.1983465E-09
  3.6000000E+05  2.8686266E-09
  3.7000000E+05  2.5803081E-09
  3.8000000E+05  2.3273129E-09
  3.9000000E+05  2.1045776E-09
  4.0000000E+05  1.9078653E-09
  4.2000000E+05  1.5788179E-09
  4.4000000E+05  1.3177781E-09
  4.6000000E+05  1.1085610E-09
  4.8000000E+05  9.3929842E-10
  5.0000000E+05  8.0117329E-10
  5.2500000E+05  6.6236325E-10
  5.5000000E+05  5.5238806E-10
  5.7500000E+05  4.6434528E-10
  5.8750000E+05  4.2691449E-10
  6.0000000E+05  3.9318517E-10
  6.2500000E+05  3.3516382E-10
  6.5000000E+05  2.8747183E-10
  6.7500000E+05  2.4797633E-10
  7.0000000E+05  2.1504141E-10
  7.2500000E+05  1.8740015E-10
  7.5000000E+05  1.6406214E-10
  7.7500000E+05  1.4424679E-10
  8.0000000E+05  1.2733407E-10
  8.2500000E+05  1.1282777E-10
  8.5000000E+05  1.0032795E-10
  8.7500000E+05  8.9510248E-11
  9.0000000E+05  8.0109951E-11
  9.2500000E+05  7.1909718E-11
  9.5000000E+05  6.4730149E-11
  9.7500000E+05  5.8422419E-11
  1.0000000E+06  5.2862454E-11
  1.0250000E+06  4.7946329E-11
  1.0500000E+06  4.3586604E-11
  1.1000000E+06  3.6252057E-11
  1.1500000E+06  3.0391206E-11
  1.2000000E+06  2.5662761E-11
  1.2500000E+06  2.1814233E-11
  1.3000000E+06  1.8656473E-11
  1.3500000E+06  1.6046130E-11
  1.4000000E+06  1.3873393E-11
  1.4500000E+06  1.2053318E-11
  1.5000000E+06  1.0519595E-11
  1.5500000E+06  9.2200045E-12
  1.6000000E+06  8.1130930E-12
  1.6500000E+06  7.1657020E-12
  1.7000000E+06  6.3511326E-12
  1.7500000E+06  5.6477499E-12
  1.8000000E+06  5.0379173E-12
  1.8500000E+06  4.5071785E-12
  1.9000000E+06  4.0436119E-12
  1.9500000E+06  3.6373341E-12
  2.0000000E+06  3.2801121E-12
  2.0500000E+06  2.9650549E-12
  2.1000000E+06  2.6863706E-12
  2.2000000E+06  2.2193158E-12
  2.3000000E+06  1.8480652E-12
  2.4000000E+06  1.5501450E-12
  2.5000000E+06  1.3089752E-12
  2.6000000E+06  1.1121714E-12
  2.7000000E+06  9.5037737E-13
  2.8000000E+06  8.1644816E-13
  2.9000000E+06  7.0487466E-13
  3.0000000E+06  6.1137064E-13
  3.1000000E+06  5.3257279E-13
  3.2000000E+06  4.6582124E-13
  3.3000000E+06  4.0899686E-13
  3.4000000E+06  3.6039998E-13
  3.5000000E+06  3.1865856E-13
  3.6000000E+06  2.8265838E-13
  3.7000000E+06  2.5148942E-13
  3.8000000E+06  2.2440425E-13
  3.9000000E+06  2.0078584E-13
  4.0000000E+06  1.8012231E-13
  4.1000000E+06  1.6198710E-13
  4.2000000E+06  1.4602315E-13
  4.3000000E+06  1.3193035E-13
  4.4000000E+06  1.1945541E-13
  4.6000000E+06  9.8533205E-14
  4.8000000E+06  8.1894934E-14
  5.0000000E+06  6.8543992E-14
  5.1250000E+06  6.1532381E-14
  5.2500000E+06  5.5371047E-14
  5.3750000E+06  4.9941163E-14
  5.5000000E+06  4.5142638E-14
  5.7500000E+06  3.7113964E-14
  5.8750000E+06  3.3750843E-14
  6.0000000E+06  3.0749210E-14
  6.2500000E+06  2.5657429E-14
  6.5000000E+06  2.1549673E-14
  6.7500000E+06  1.8209892E-14
  7.0000000E+06  1.5474844E-14
  7.2500000E+06  1.3219954E-14
  7.5000000E+06  1.1349258E-14
  7.7500000E+06  9.7881981E-15
  8.0000000E+06  8.4783659E-15
  8.2500000E+06  7.3736488E-15
  8.5000000E+06  6.4373961E-15
  8.7500000E+06  5.6402855E-15
  9.0000000E+06  4.9587087E-15
  9.2500000E+06  4.3735438E-15
  9.5000000E+06  3.8692143E-15
  9.7500000E+06  3.4329637E-15
  1.0000000E+07  3.0542901E-15
  1.0250000E+07  2.7245000E-15
  1.0500000E+07  2.4363719E-15
  1.0750000E+07  2.1838832E-15
  1.1000000E+07  1.9619895E-15
  1.1250000E+07  1.7664522E-15
  1.1500000E+07  1.5936990E-15
  1.2000000E+07  1.3048802E-15
  1.2500000E+07  1.0762795E-15
  1.3000000E+07  8.9372338E-16
  1.3500000E+07  7.4667805E-16
  1.4000000E+07  6.2730695E-16
  1.4500000E+07  5.2980413E-16
  1.5000000E+07  4.4979287E-16
  
  
#  79   4  L3  EION =  1.192300000E+04 eV   252
#  S(0) = 2.027456E+00
  1.1920275E+02  0.0000000E+00
  1.1920275E+04  0.0000000E+00
  1.1920275E+04  1.7138049E-04
  1.1923000E+04  1.7138049E-04
  1.1923119E+04  1.7138049E-04
  1.1923359E+04  1.7709501E-04
  1.1923600E+04  1.8250092E-04
  1.1923840E+04  1.8762635E-04
  1.1924080E+04  1.9249607E-04
  1.1924561E+04  2.0155357E-04
  1.1925041E+04  2.0982087E-04
  1.1926002E+04  2.2443079E-04
  1.1926963E+04  2.3701781E-04
  1.1928885E+04  2.5782965E-04
  1.1930807E+04  2.7451732E-04
  1.1932729E+04  2.8825206E-04
  1.1934651E+04  2.9969511E-04
  1.1936573E+04  3.0925310E-04
  1.1938495E+04  3.1720092E-04
  1.1946183E+04  3.3653827E-04
  1.1953872E+04  3.4248450E-04
  1.1961560E+04  3.4172100E-04
  1.1969248E+04  3.3856389E-04
  1.1976936E+04  3.3528187E-04
  1.1984624E+04  3.3278402E-04
  1.1992312E+04  3.3123421E-04
  1.1996156E+04  3.3076492E-04
  1.2000000E+04  3.3045282E-04
  1.2015625E+04  3.3003202E-04
  1.2031250E+04  3.2958529E-04
  1.2046875E+04  3.2836863E-04
  1.2062500E+04  3.2662153E-04
  1.2078125E+04  3.2485833E-04
  1.2093750E+04  3.2341199E-04
  1.2125000E+04  3.2147936E-04
  1.2156250E+04  3.1972850E-04
  1.2187500E+04  3.1745809E-04
  1.2250000E+04  3.1284608E-04
  1.2281250E+04  3.1089022E-04
  1.2312500E+04  3.0889718E-04
  1.2343750E+04  3.0674984E-04
  1.2375000E+04  3.0452004E-04
  1.2437500E+04  3.0029147E-04
  1.2500000E+04  2.9628037E-04
  1.2562500E+04  2.9213780E-04
  1.2625000E+04  2.8806623E-04
  1.2687500E+04  2.8416596E-04
  1.2750000E+04  2.8030876E-04
  1.2875000E+04  2.7268108E-04
  1.3000000E+04  2.6544987E-04
  1.3500000E+04  2.3873294E-04
  1.4000000E+04  2.1544621E-04
  1.4500000E+04  1.9498667E-04
  1.5000000E+04  1.7692900E-04
  1.6000000E+04  1.4678518E-04
  1.7000000E+04  1.2291347E-04
  1.8000000E+04  1.0380199E-04
  1.9000000E+04  8.8342735E-05
  2.0000000E+04  7.5716661E-05
  2.1000000E+04  6.5311353E-05
  2.2000000E+04  5.6666936E-05
  2.3000000E+04  4.9431642E-05
  2.4000000E+04  4.3334045E-05
  2.5000000E+04  3.8163101E-05
  2.6000000E+04  3.3752453E-05
  2.7000000E+04  2.9970030E-05
  2.8000000E+04  2.6710077E-05
  2.9000000E+04  2.3887299E-05
  3.0000000E+04  2.1432355E-05
  3.1000000E+04  1.9288548E-05
  3.2000000E+04  1.7409200E-05
  3.4000000E+04  1.4295886E-05
  3.6000000E+04  1.1854124E-05
  3.8000000E+04  9.9158890E-06
  4.0000000E+04  8.3605864E-06
  4.2000000E+04  7.1002473E-06
  4.4000000E+04  6.0697600E-06
  4.6000000E+04  5.2202944E-06
  4.8000000E+04  4.5147774E-06
  5.0000000E+04  3.9247527E-06
  5.2500000E+04  3.3164854E-06
  5.5000000E+04  2.8216417E-06
  5.7500000E+04  2.4156767E-06
  6.0000000E+04  2.0800511E-06
  6.5000000E+04  1.5663928E-06
  6.7500000E+04  1.3689046E-06
  7.0000000E+04  1.2014350E-06
  7.2500000E+04  1.0586703E-06
  7.5000000E+04  9.3636482E-07
  7.7500000E+04  8.3110168E-07
  8.0000000E+04  7.4011253E-07
  8.2500000E+04  6.6114027E-07
  8.5000000E+04  5.9233378E-07
  9.0000000E+04  4.7937235E-07
  9.5000000E+04  3.9185763E-07
  1.0000000E+05  3.2323280E-07
  1.0500000E+05  2.6882852E-07
  1.1000000E+05  2.2526666E-07
  1.1500000E+05  1.9006776E-07
  1.2000000E+05  1.6138803E-07
  1.2500000E+05  1.3783985E-07
  1.3000000E+05  1.1836728E-07
  1.3500000E+05  1.0215866E-07
  1.4000000E+05  8.8584101E-08
  1.4500000E+05  7.7150542E-08
  1.5000000E+05  6.7468879E-08
  1.5500000E+05  5.9229681E-08
  1.6000000E+05  5.2185132E-08
  1.6500000E+05  4.6135448E-08
  1.7000000E+05  4.0918535E-08
  1.8000000E+05  3.2477614E-08
  1.9000000E+05  2.6061517E-08
  2.0000000E+05  2.1120657E-08
  2.1000000E+05  1.7270815E-08
  2.2000000E+05  1.4238833E-08
  2.3000000E+05  1.1827542E-08
  2.4000000E+05  9.8926308E-09
  2.5000000E+05  8.3271373E-09
  2.6000000E+05  7.0508543E-09
  2.7000000E+05  6.0029841E-09
  2.8000000E+05  5.1369890E-09
  2.9000000E+05  4.4169163E-09
  3.0000000E+05  3.8147478E-09
  3.1000000E+05  3.3084790E-09
  3.2000000E+05  2.8806973E-09
  3.3000000E+05  2.5175255E-09
  3.4000000E+05  2.2078321E-09
  3.5000000E+05  1.9426330E-09
  3.6000000E+05  1.7146342E-09
  3.7000000E+05  1.5178807E-09
  3.8000000E+05  1.3474857E-09
  3.9000000E+05  1.1994191E-09
  4.0000000E+05  1.0703414E-09
  4.2000000E+05  8.5849119E-10
  4.4000000E+05  6.9469307E-10
  4.6000000E+05  5.6672229E-10
  4.8000000E+05  4.6578403E-10
  5.0000000E+05  3.8546626E-10
  5.2500000E+05  3.0697666E-10
  5.5000000E+05  2.4670014E-10
  5.7500000E+05  1.9991633E-10
  6.0000000E+05  1.6324981E-10
  6.2500000E+05  1.3425411E-10
  6.5000000E+05  1.1113401E-10
  6.6250000E+05  1.0134669E-10
  6.7500000E+05  9.2557045E-11
  7.0000000E+05  7.7523781E-11
  7.2500000E+05  6.5277199E-11
  7.5000000E+05  5.5238664E-11
  7.7500000E+05  4.6962128E-11
  8.0000000E+05  4.0101008E-11
  8.2500000E+05  3.4384003E-11
  8.5000000E+05  2.9597244E-11
  8.7500000E+05  2.5571035E-11
  9.0000000E+05  2.2169892E-11
  9.2500000E+05  1.9285009E-11
  9.5000000E+05  1.6828514E-11
  9.7500000E+05  1.4729071E-11
  1.0000000E+06  1.2928480E-11
  1.0250000E+06  1.1379031E-11
  1.0500000E+06  1.0041440E-11
  1.1000000E+06  7.8773840E-12
  1.1500000E+06  6.2366301E-12
  1.2000000E+06  4.9795357E-12
  1.2500000E+06  4.0070413E-12
  1.3000000E+06  3.2479676E-12
  1.3500000E+06  2.6505462E-12
  1.4000000E+06  2.1767086E-12
  1.4500000E+06  1.7981752E-12
  1.5000000E+06  1.4937324E-12
  1.5500000E+06  1.2473243E-12
  1.6000000E+06  1.0466978E-12
  1.6500000E+06  8.8242827E-13
  1.7000000E+06  7.4721299E-13
  1.7500000E+06  6.3535438E-13
  1.8000000E+06  5.4237830E-13
  1.8500000E+06  4.6474890E-13
  1.9000000E+06  3.9965533E-13
  1.9500000E+06  3.4485065E-13
  2.0000000E+06  2.9852917E-13
  2.0500000E+06  2.5923254E-13
  2.1000000E+06  2.2577728E-13
  2.1500000E+06  1.9719859E-13
  2.2000000E+06  1.7270653E-13
  2.2500000E+06  1.5165165E-13
  2.3000000E+06  1.3349772E-13
  2.4000000E+06  1.0418983E-13
  2.5000000E+06  8.2045105E-14
  2.6000000E+06  6.5144671E-14
  2.7000000E+06  5.2126210E-14
  2.8000000E+06  4.2010884E-14
  2.9000000E+06  3.4087519E-14
  3.0000000E+06  2.7833981E-14
  3.1000000E+06  2.2863184E-14
  3.2000000E+06  1.8885532E-14
  3.3000000E+06  1.5682506E-14
  3.4000000E+06  1.3087886E-14
  3.5000000E+06  1.0974276E-14
  3.6000000E+06  9.2433298E-15
  3.7000000E+06  7.8186048E-15
  3.8000000E+06  6.6402995E-15
  3.9000000E+06  5.6613433E-15
  4.0000000E+06  4.8444704E-15
  4.1000000E+06  4.1600170E-15
  4.2000000E+06  3.5842462E-15
  4.3000000E+06  3.0980681E-15
  4.4000000E+06  2.6860561E-15
  4.5000000E+06  2.3356866E-15
  4.6000000E+06  2.0367477E-15
  4.7000000E+06  1.7808776E-15
  4.8000000E+06  1.5612016E-15
  5.0000000E+06  1.2087102E-15
  5.1250000E+06  1.0349599E-15
  5.2500000E+06  8.8925255E-16
  5.3750000E+06  7.6658618E-16
  5.5000000E+06  6.6293265E-16
  5.6250000E+06  5.7503274E-16
  5.7500000E+06  5.0023750E-16
  5.8750000E+06  4.3638472E-16
  6.0000000E+06  3.8170214E-16
  6.1250000E+06  3.3473127E-16
  6.2500000E+06  2.9426719E-16
  6.3750000E+06  2.5931095E-16
  6.5000000E+06  2.2903150E-16
  6.6250000E+06  2.0273506E-16
  6.7500000E+06  1.7984058E-16
  7.0000000E+06  1.4238172E-16
  7.2500000E+06  1.1359482E-16
  7.5000000E+06  9.1282486E-17
  7.7500000E+06  7.3849488E-17
  8.0000000E+06  6.0125768E-17
  8.2500000E+06  4.9245220E-17
  8.5000000E+06  4.0561046E-17
  8.7500000E+06  3.3586113E-17
  9.0000000E+06  2.7950595E-17
  9.2500000E+06  2.3371589E-17
  9.5000000E+06  1.9631133E-17
  9.7500000E+06  1.6560179E-17
  1.0000000E+07  1.4026805E-17
  1.0250000E+07  1.1927366E-17
  1.0500000E+07  1.0179958E-17
  1.0750000E+07  8.7195013E-18
  1.1000000E+07  7.4939528E-18
  1.1250000E+07  6.4615086E-18
  1.1500000E+07  5.5885002E-18
  1.1750000E+07  4.8476824E-18
  1.2000000E+07  4.2169059E-18
  1.2250000E+07  3.6781345E-18
  1.2500000E+07  3.2166360E-18
  1.2750000E+07  2.8202389E-18
  1.3000000E+07  2.4788461E-18
  1.3250000E+07  2.1840568E-18
  
  
#  79   5  M1  EION =  3.430000000E+03 eV   263
#  S(0) = 9.368101E-01
  3.4237377E+01  0.0000000E+00
  3.4237377E+03  0.0000000E+00
  3.4237377E+03  2.4094358E-04
  3.4300000E+03  2.4094358E-04
  3.4300340E+03  2.4094358E-04
  3.4305652E+03  2.3871330E-04
  3.4310963E+03  2.3660846E-04
  3.4316275E+03  2.3461701E-04
  3.4321586E+03  2.3272868E-04
  3.4332209E+03  2.2922776E-04
  3.4342832E+03  2.2605029E-04
  3.4364077E+03  2.2051218E-04
  3.4385323E+03  2.1588552E-04
  3.4427815E+03  2.0878896E-04
  3.4470306E+03  2.0390120E-04
  3.4512798E+03  2.0064185E-04
  3.4555289E+03  1.9858542E-04
  3.4597781E+03  1.9740815E-04
  3.4640272E+03  1.9685843E-04
  3.4682764E+03  1.9673830E-04
  3.4725255E+03  1.9689175E-04
  3.4767747E+03  1.9719707E-04
  3.4810238E+03  1.9756118E-04
  3.4895221E+03  1.9821310E-04
  3.4980204E+03  1.9853192E-04
  3.5150170E+03  1.9797552E-04
  3.5235153E+03  1.9727373E-04
  3.5320136E+03  1.9645576E-04
  3.5405119E+03  1.9562571E-04
  3.5490102E+03  1.9485191E-04
  3.5660068E+03  1.9358031E-04
  3.5830034E+03  1.9261631E-04
  3.6000000E+03  1.9175092E-04
  3.6250000E+03  1.9029757E-04
  3.6500000E+03  1.8853834E-04
  3.6750000E+03  1.8668256E-04
  3.7000000E+03  1.8494314E-04
  3.7250000E+03  1.8336580E-04
  3.7500000E+03  1.8186048E-04
  3.8000000E+03  1.7873826E-04
  3.8250000E+03  1.7711317E-04
  3.8500000E+03  1.7550378E-04
  3.8750000E+03  1.7395413E-04
  3.9000000E+03  1.7246277E-04
  3.9250000E+03  1.7100910E-04
  3.9500000E+03  1.6957016E-04
  4.0000000E+03  1.6666542E-04
  4.0500000E+03  1.6378110E-04
  4.1000000E+03  1.6100284E-04
  4.1250000E+03  1.5965772E-04
  4.1500000E+03  1.5833471E-04
  4.2000000E+03  1.5571556E-04
  4.3000000E+03  1.5057897E-04
  4.3500000E+03  1.4812499E-04
  4.4000000E+03  1.4573333E-04
  4.5000000E+03  1.4109555E-04
  4.6000000E+03  1.3664861E-04
  4.7000000E+03  1.3241452E-04
  4.8000000E+03  1.2836865E-04
  4.9000000E+03  1.2448248E-04
  5.0000000E+03  1.2076519E-04
  5.2500000E+03  1.1215171E-04
  5.5000000E+03  1.0437739E-04
  5.7500000E+03  9.7358729E-05
  6.0000000E+03  9.0996549E-05
  6.5000000E+03  7.9938773E-05
  6.7500000E+03  7.5125297E-05
  7.0000000E+03  7.0718788E-05
  7.2500000E+03  6.6675257E-05
  7.5000000E+03  6.2956605E-05
  8.0000000E+03  5.6365348E-05
  8.5000000E+03  5.0724895E-05
  9.0000000E+03  4.5863656E-05
  9.5000000E+03  4.1646543E-05
  1.0000000E+04  3.7966198E-05
  1.0500000E+04  3.4736504E-05
  1.1000000E+04  3.1887637E-05
  1.1500000E+04  2.9362621E-05
  1.2000000E+04  2.7114773E-05
  1.2500000E+04  2.5105489E-05
  1.3000000E+04  2.3302630E-05
  1.3500000E+04  2.1679234E-05
  1.4000000E+04  2.0212535E-05
  1.4500000E+04  1.8883236E-05
  1.5000000E+04  1.7674930E-05
  1.6000000E+04  1.5567127E-05
  1.7000000E+04  1.3798556E-05
  1.8000000E+04  1.2301165E-05
  1.9000000E+04  1.1023055E-05
  2.0000000E+04  9.9241056E-06
  2.1000000E+04  8.9729151E-06
  2.2000000E+04  8.1446245E-06
  2.3000000E+04  7.4193523E-06
  2.4000000E+04  6.7810474E-06
  2.5000000E+04  6.2166397E-06
  2.6000000E+04  5.7154035E-06
  2.7000000E+04  5.2684690E-06
  2.8000000E+04  4.8684564E-06
  2.9000000E+04  4.5091843E-06
  3.0000000E+04  4.1854455E-06
  3.1000000E+04  3.8928301E-06
  3.2000000E+04  3.6275834E-06
  3.4000000E+04  3.1667980E-06
  3.6000000E+04  2.7823875E-06
  3.8000000E+04  2.4588273E-06
  4.0000000E+04  2.1842993E-06
  4.2000000E+04  1.9496843E-06
  4.4000000E+04  1.7478599E-06
  4.6000000E+04  1.5732010E-06
  4.8000000E+04  1.4212197E-06
  5.0000000E+04  1.2883025E-06
  5.2500000E+04  1.1445471E-06
  5.5000000E+04  1.0214416E-06
  5.7500000E+04  9.1537272E-07
  6.0000000E+04  8.2346818E-07
  6.5000000E+04  6.7337343E-07
  6.7500000E+04  6.1179761E-07
  7.0000000E+04  5.5744662E-07
  7.2500000E+04  5.0928747E-07
  7.5000000E+04  4.6646066E-07
  7.7500000E+04  4.2824683E-07
  8.0000000E+04  3.9404069E-07
  8.2500000E+04  3.6333031E-07
  8.5000000E+04  3.3568070E-07
  9.0000000E+04  2.8813125E-07
  9.5000000E+04  2.4900687E-07
  1.0000000E+05  2.1652852E-07
  1.0500000E+05  1.8935010E-07
  1.1000000E+05  1.6644014E-07
  1.1500000E+05  1.4699878E-07
  1.2000000E+05  1.3039929E-07
  1.2500000E+05  1.1614575E-07
  1.3000000E+05  1.0384223E-07
  1.3500000E+05  9.3170105E-08
  1.4000000E+05  8.3870926E-08
  1.4500000E+05  7.5733626E-08
  1.5000000E+05  6.8584713E-08
  1.5500000E+05  6.2280675E-08
  1.6000000E+05  5.6702126E-08
  1.6500000E+05  5.1749239E-08
  1.7000000E+05  4.7338102E-08
  1.7500000E+05  4.3397838E-08
  1.8000000E+05  3.9868318E-08
  1.8500000E+05  3.6698322E-08
  1.9000000E+05  3.3844034E-08
  2.0000000E+05  2.8937278E-08
  2.1000000E+05  2.4904745E-08
  2.2000000E+05  2.1563460E-08
  2.3000000E+05  1.8774087E-08
  2.4000000E+05  1.6429332E-08
  2.5000000E+05  1.4445713E-08
  2.6000000E+05  1.2757665E-08
  2.7000000E+05  1.1313240E-08
  2.8000000E+05  1.0070935E-08
  2.9000000E+05  8.9973429E-09
  3.0000000E+05  8.0653847E-09
  3.1000000E+05  7.2529627E-09
  3.2000000E+05  6.5419326E-09
  3.3000000E+05  5.9173099E-09
  3.4000000E+05  5.3666534E-09
  3.5000000E+05  4.8795802E-09
  3.6000000E+05  4.4473802E-09
  3.7000000E+05  4.0627148E-09
  3.8000000E+05  3.7193756E-09
  3.9000000E+05  3.4120880E-09
  4.0000000E+05  3.1363533E-09
  4.2000000E+05  2.6646782E-09
  4.4000000E+05  2.2795423E-09
  4.6000000E+05  1.9623939E-09
  4.8000000E+05  1.6991887E-09
  5.0000000E+05  1.4791784E-09
  5.1250000E+05  1.3598310E-09
  5.2500000E+05  1.2524225E-09
  5.3750000E+05  1.1555338E-09
  5.5000000E+05  1.0679400E-09
  5.7500000E+05  9.1653462E-10
  5.8750000E+05  8.5099975E-10
  6.0000000E+05  7.9127567E-10
  6.2500000E+05  6.8688143E-10
  6.5000000E+05  5.9928270E-10
  6.7500000E+05  5.2531319E-10
  7.0000000E+05  4.6248639E-10
  7.2500000E+05  4.0883186E-10
  7.5000000E+05  3.6277637E-10
  7.7500000E+05  3.2305501E-10
  8.0000000E+05  2.8864362E-10
  8.2500000E+05  2.5870751E-10
  8.5000000E+05  2.3256208E-10
  8.7500000E+05  2.0964260E-10
  9.0000000E+05  1.8948056E-10
  9.2500000E+05  1.7168530E-10
  9.5000000E+05  1.5592965E-10
  9.7500000E+05  1.4193827E-10
  1.0000000E+06  1.2947844E-10
  1.0250000E+06  1.1835264E-10
  1.0500000E+06  1.0839259E-10
  1.0750000E+06  9.9454377E-11
  1.1000000E+06  9.1414485E-11
  1.1250000E+06  8.4166583E-11
  1.1500000E+06  7.7618802E-11
  1.2000000E+06  6.6315447E-11
  1.2500000E+06  5.6983191E-11
  1.3000000E+06  4.9223971E-11
  1.3500000E+06  4.2730580E-11
  1.4000000E+06  3.7263621E-11
  1.4500000E+06  3.2634842E-11
  1.5000000E+06  2.8695066E-11
  1.5500000E+06  2.5325211E-11
  1.6000000E+06  2.2429600E-11
  1.6500000E+06  1.9930813E-11
  1.7000000E+06  1.7765749E-11
  1.7500000E+06  1.5882673E-11
  1.8000000E+06  1.4238932E-11
  1.8500000E+06  1.2799189E-11
  1.9000000E+06  1.1534026E-11
  1.9500000E+06  1.0418841E-11
  2.0000000E+06  9.4329657E-12
  2.0500000E+06  8.5589677E-12
  2.1000000E+06  7.7820834E-12
  2.1500000E+06  7.0897634E-12
  2.2000000E+06  6.4713028E-12
  2.2500000E+06  5.9175416E-12
  2.3000000E+06  5.4206116E-12
  2.3500000E+06  4.9737315E-12
  2.4000000E+06  4.5710398E-12
  2.4500000E+06  4.2074551E-12
  2.5000000E+06  3.8785610E-12
  2.6000000E+06  3.3099335E-12
  2.7000000E+06  2.8397903E-12
  2.8000000E+06  2.4485830E-12
  2.9000000E+06  2.1211102E-12
  3.0000000E+06  1.8454542E-12
  3.1000000E+06  1.6121997E-12
  3.2000000E+06  1.4138548E-12
  3.3000000E+06  1.2444161E-12
  3.4000000E+06  1.0990408E-12
  3.5000000E+06  9.7379841E-13
  3.6000000E+06  8.6548004E-13
  3.7000000E+06  7.7145260E-13
  3.8000000E+06  6.8954453E-13
  3.9000000E+06  6.1795621E-13
  4.0000000E+06  5.5518974E-13
  4.1000000E+06  4.9999250E-13
  4.2000000E+06  4.5131242E-13
  4.3000000E+06  4.0826232E-13
  4.4000000E+06  3.7009112E-13
  4.5000000E+06  3.3616036E-13
  4.6000000E+06  3.0592594E-13
  4.7000000E+06  2.7892271E-13
  4.8000000E+06  2.5475170E-13
  5.0000000E+06  2.1358141E-13
  5.1250000E+06  1.9191906E-13
  5.2500000E+06  1.7285970E-13
  5.3750000E+06  1.5604392E-13
  5.5000000E+06  1.4116784E-13
  5.7500000E+06  1.1623751E-13
  5.8750000E+06  1.0577550E-13
  6.0000000E+06  9.6426387E-14
  6.1250000E+06  8.8053117E-14
  6.2500000E+06  8.0539775E-14
  6.3750000E+06  7.3787196E-14
  6.5000000E+06  6.7708724E-14
  6.7500000E+06  5.7279952E-14
  
  
#  79   6  M2  EION =  3.153000000E+03 eV   266
#  S(0) = 1.250545E+00
  3.1487726E+01  0.0000000E+00
  3.1487726E+03  0.0000000E+00
  3.1487726E+03  1.6040647E-04
  3.1530000E+03  1.6040647E-04
  3.1530315E+03  1.6040647E-04
  3.1531782E+03  1.6367339E-04
  3.1533250E+03  1.6684572E-04
  3.1534718E+03  1.6992826E-04
  3.1536186E+03  1.7292548E-04
  3.1539121E+03  1.7868032E-04
  3.1542057E+03  1.8414032E-04
  3.1547928E+03  1.9427772E-04
  3.1553799E+03  2.0351200E-04
  3.1565541E+03  2.1978675E-04
  3.1577283E+03  2.3375103E-04
  3.1589025E+03  2.4591700E-04
  3.1600767E+03  2.5663120E-04
  3.1612509E+03  2.6613598E-04
  3.1624252E+03  2.7460609E-04
  3.1647736E+03  2.8893269E-04
  3.1671220E+03  3.0034569E-04
  3.1694704E+03  3.0933891E-04
  3.1718189E+03  3.1629007E-04
  3.1765157E+03  3.2530019E-04
  3.1812126E+03  3.2952098E-04
  3.1859094E+03  3.3065663E-04
  3.1906063E+03  3.2999574E-04
  3.1953031E+03  3.2844199E-04
  3.2000000E+03  3.2658294E-04
  3.2062500E+03  3.2421351E-04
  3.2125000E+03  3.2229912E-04
  3.2187500E+03  3.2093107E-04
  3.2250000E+03  3.2004367E-04
  3.2375000E+03  3.1916965E-04
  3.2500000E+03  3.1861329E-04
  3.2625000E+03  3.1772141E-04
  3.2750000E+03  3.1634578E-04
  3.2875000E+03  3.1465564E-04
  3.3000000E+03  3.1290827E-04
  3.3250000E+03  3.0990112E-04
  3.3375000E+03  3.0870428E-04
  3.3500000E+03  3.0762746E-04
  3.3750000E+03  3.0549274E-04
  3.4000000E+03  3.0306993E-04
  3.4250000E+03  3.0041532E-04
  3.4500000E+03  2.9779231E-04
  3.4750000E+03  2.9534146E-04
  3.5000000E+03  2.9303263E-04
  3.5500000E+03  2.8836558E-04
  3.5750000E+03  2.8591155E-04
  3.6000000E+03  2.8344245E-04
  3.6500000E+03  2.7865511E-04
  3.6750000E+03  2.7636023E-04
  3.7000000E+03  2.7409180E-04
  3.7500000E+03  2.6951033E-04
  3.8000000E+03  2.6491480E-04
  3.9000000E+03  2.5607589E-04
  4.0000000E+03  2.4754912E-04
  4.2000000E+03  2.3140277E-04
  4.4000000E+03  2.1644958E-04
  4.6000000E+03  2.0265552E-04
  4.8000000E+03  1.8989014E-04
  5.0000000E+03  1.7810658E-04
  5.2500000E+03  1.6461757E-04
  5.5000000E+03  1.5237423E-04
  5.7500000E+03  1.4126999E-04
  6.0000000E+03  1.3117410E-04
  6.5000000E+03  1.1360434E-04
  6.7500000E+03  1.0595804E-04
  7.0000000E+03  9.8968591E-05
  7.2500000E+03  9.2569294E-05
  7.5000000E+03  8.6700942E-05
  8.0000000E+03  7.6352654E-05
  8.5000000E+03  6.7569464E-05
  9.0000000E+03  6.0070423E-05
  9.5000000E+03  5.3631497E-05
  1.0000000E+04  4.8073045E-05
  1.0500000E+04  4.3250264E-05
  1.1000000E+04  3.9045984E-05
  1.1500000E+04  3.5364627E-05
  1.2000000E+04  3.2127548E-05
  1.2500000E+04  2.9269793E-05
  1.3000000E+04  2.6737513E-05
  1.3500000E+04  2.4485765E-05
  1.4000000E+04  2.2476857E-05
  1.4500000E+04  2.0679011E-05
  1.5000000E+04  1.9065308E-05
  1.6000000E+04  1.6302087E-05
  1.7000000E+04  1.4040767E-05
  1.8000000E+04  1.2172843E-05
  1.9000000E+04  1.0616778E-05
  2.0000000E+04  9.3104753E-06
  2.1000000E+04  8.2060767E-06
  2.2000000E+04  7.2662931E-06
  2.3000000E+04  6.4617826E-06
  2.4000000E+04  5.7692439E-06
  2.5000000E+04  5.1700145E-06
  2.6000000E+04  4.6490315E-06
  2.7000000E+04  4.1940466E-06
  2.8000000E+04  3.7950328E-06
  2.9000000E+04  3.4437304E-06
  3.0000000E+04  3.1332936E-06
  3.1000000E+04  2.8580174E-06
  3.2000000E+04  2.6131217E-06
  3.4000000E+04  2.1989912E-06
  3.6000000E+04  1.8655111E-06
  3.8000000E+04  1.5942137E-06
  4.0000000E+04  1.3714530E-06
  4.2000000E+04  1.1870019E-06
  4.4000000E+04  1.0330952E-06
  4.6000000E+04  9.0376803E-07
  4.8000000E+04  7.9438840E-07
  5.0000000E+04  7.0132388E-07
  5.2500000E+04  6.0361463E-07
  5.5000000E+04  5.2257329E-07
  5.7500000E+04  4.5486091E-07
  5.8750000E+04  4.2517394E-07
  6.0000000E+04  3.9790124E-07
  6.2500000E+04  3.4968629E-07
  6.5000000E+04  3.0863627E-07
  6.7500000E+04  2.7349765E-07
  7.0000000E+04  2.4326770E-07
  7.2500000E+04  2.1713837E-07
  7.5000000E+04  1.9445394E-07
  7.7500000E+04  1.7467883E-07
  8.0000000E+04  1.5737295E-07
  8.2500000E+04  1.4217251E-07
  8.5000000E+04  1.2877522E-07
  8.7500000E+04  1.1692864E-07
  9.0000000E+04  1.0642089E-07
  9.2500000E+04  9.7073288E-08
  9.5000000E+04  8.8734581E-08
  1.0000000E+05  7.4588264E-08
  1.0500000E+05  6.3161015E-08
  1.1000000E+05  5.3846645E-08
  1.1500000E+05  4.6191579E-08
  1.2000000E+05  3.9852286E-08
  1.2500000E+05  3.4565704E-08
  1.3000000E+05  3.0128322E-08
  1.3500000E+05  2.6381220E-08
  1.4000000E+05  2.3199210E-08
  1.4500000E+05  2.0482873E-08
  1.5000000E+05  1.8152655E-08
  1.5500000E+05  1.6144454E-08
  1.6000000E+05  1.4406265E-08
  1.6500000E+05  1.2895640E-08
  1.7000000E+05  1.1577730E-08
  1.7500000E+05  1.0423763E-08
  1.8000000E+05  9.4098617E-09
  1.8500000E+05  8.5161121E-09
  1.9000000E+05  7.7258317E-09
  1.9500000E+05  7.0249801E-09
  2.0000000E+05  6.4016907E-09
  2.0500000E+05  5.8458941E-09
  2.1000000E+05  5.3490149E-09
  2.2000000E+05  4.5037284E-09
  2.3000000E+05  3.8187245E-09
  2.4000000E+05  3.2589180E-09
  2.5000000E+05  2.7978634E-09
  2.6000000E+05  2.4154033E-09
  2.7000000E+05  2.0960171E-09
  2.8000000E+05  1.8276415E-09
  2.9000000E+05  1.6008187E-09
  3.0000000E+05  1.4080735E-09
  3.1000000E+05  1.2434523E-09
  3.2000000E+05  1.1021788E-09
  3.3000000E+05  9.8039534E-10
  3.4000000E+05  8.7496600E-10
  3.5000000E+05  7.8332757E-10
  3.6000000E+05  7.0337310E-10
  3.7000000E+05  6.3336154E-10
  3.8000000E+05  5.7184695E-10
  3.9000000E+05  5.1762266E-10
  4.0000000E+05  4.6967702E-10
  4.1000000E+05  4.2715821E-10
  4.2000000E+05  3.8934586E-10
  4.3000000E+05  3.5562865E-10
  4.4000000E+05  3.2548589E-10
  4.6000000E+05  2.7420658E-10
  4.8000000E+05  2.3264790E-10
  5.0000000E+05  1.9868012E-10
  5.1250000E+05  1.8057470E-10
  5.2500000E+05  1.6448805E-10
  5.3750000E+05  1.5015575E-10
  5.5000000E+05  1.3735296E-10
  5.7500000E+05  1.1559580E-10
  5.8750000E+05  1.0633574E-10
  6.0000000E+05  9.7985772E-11
  6.2500000E+05  8.3608656E-11
  6.5000000E+05  7.1777077E-11
  6.7500000E+05  6.1968202E-11
  7.0000000E+05  5.3780359E-11
  7.2500000E+05  4.6902042E-11
  7.5000000E+05  4.1089423E-11
  7.7500000E+05  3.6150082E-11
  8.0000000E+05  3.1931001E-11
  8.2500000E+05  2.8309591E-11
  8.5000000E+05  2.5186946E-11
  8.7500000E+05  2.2482772E-11
  9.0000000E+05  2.0131480E-11
  9.2500000E+05  1.8079176E-11
  9.5000000E+05  1.6281334E-11
  9.7500000E+05  1.4700988E-11
  1.0000000E+06  1.3307296E-11
  1.0250000E+06  1.2074410E-11
  1.0500000E+06  1.0980564E-11
  1.1000000E+06  9.1391796E-12
  1.1500000E+06  7.6665920E-12
  1.2000000E+06  6.4776508E-12
  1.2500000E+06  5.5092949E-12
  1.3000000E+06  4.7142411E-12
  1.3500000E+06  4.0566272E-12
  1.4000000E+06  3.5089595E-12
  1.4500000E+06  3.0499509E-12
  1.5000000E+06  2.6629697E-12
  1.5500000E+06  2.3349108E-12
  1.6000000E+06  2.0553657E-12
  1.6500000E+06  1.8160060E-12
  1.7000000E+06  1.6101215E-12
  1.7500000E+06  1.4322717E-12
  1.8000000E+06  1.2780193E-12
  1.8500000E+06  1.1437248E-12
  1.9000000E+06  1.0263869E-12
  1.9500000E+06  9.2351618E-13
  2.0000000E+06  8.3303803E-13
  2.0500000E+06  7.5321562E-13
  2.1000000E+06  6.8258848E-13
  2.1500000E+06  6.1992358E-13
  2.2000000E+06  5.6417581E-13
  2.2500000E+06  5.1445603E-13
  2.3000000E+06  4.7000509E-13
  2.4000000E+06  3.9439955E-13
  2.5000000E+06  3.3316864E-13
  2.6000000E+06  2.8318055E-13
  2.7000000E+06  2.4206817E-13
  2.8000000E+06  2.0802313E-13
  2.9000000E+06  1.7965043E-13
  3.0000000E+06  1.5586437E-13
  3.1000000E+06  1.3581268E-13
  3.2000000E+06  1.1882109E-13
  3.3000000E+06  1.0435222E-13
  3.4000000E+06  9.1974891E-14
  3.5000000E+06  8.1340873E-14
  3.6000000E+06  7.2167251E-14
  3.7000000E+06  6.4222827E-14
  3.8000000E+06  5.7317663E-14
  3.9000000E+06  5.1294926E-14
  4.0000000E+06  4.6024493E-14
  4.1000000E+06  4.1397917E-14
  4.2000000E+06  3.7324424E-14
  4.3000000E+06  3.3727690E-14
  4.4000000E+06  3.0543285E-14
  4.6000000E+06  2.5201237E-14
  4.8000000E+06  2.0951530E-14
  5.0000000E+06  1.7540266E-14
  5.1250000E+06  1.5748261E-14
  5.2500000E+06  1.4173319E-14
  5.3750000E+06  1.2785190E-14
  5.5000000E+06  1.1558371E-14
  5.7500000E+06  9.5055392E-15
  5.8750000E+06  8.6454406E-15
  6.0000000E+06  7.8775711E-15
  6.2500000E+06  6.5742513E-15
  6.5000000E+06  5.5219781E-15
  6.7500000E+06  4.6666330E-15
  7.0000000E+06  3.9671014E-15
  
  
#  79   7  M3  EION =  2.748000000E+03 eV   264
#  S(0) = 2.820531E+00
  2.7436113E+01  0.0000000E+00
  2.7436113E+03  0.0000000E+00
  2.7436113E+03  5.6686788E-04
  2.7480000E+03  5.6686788E-04
  2.7480273E+03  5.6686788E-04
  2.7481898E+03  5.7798185E-04
  2.7483522E+03  5.8866971E-04
  2.7485146E+03  5.9895885E-04
  2.7486770E+03  6.0887458E-04
  2.7490018E+03  6.2767621E-04
  2.7493267E+03  6.4523796E-04
  2.7499763E+03  6.7717640E-04
  2.7506260E+03  7.0557572E-04
  2.7519253E+03  7.5422477E-04
  2.7532246E+03  7.9476862E-04
  2.7545239E+03  8.2935859E-04
  2.7558232E+03  8.5934901E-04
  2.7571226E+03  8.8562729E-04
  2.7584219E+03  9.0879637E-04
  2.7610205E+03  9.4739778E-04
  2.7636191E+03  9.7743624E-04
  2.7662178E+03  1.0003749E-03
  2.7688164E+03  1.0173313E-03
  2.7740137E+03  1.0370498E-03
  2.7792109E+03  1.0432535E-03
  2.7844082E+03  1.0412823E-03
  2.7896055E+03  1.0350748E-03
  2.7948027E+03  1.0272592E-03
  2.8000000E+03  1.0194195E-03
  2.8125000E+03  1.0044631E-03
  2.8250000E+03  9.9575719E-04
  2.8375000E+03  9.9056506E-04
  2.8500000E+03  9.8592242E-04
  2.8625000E+03  9.8025411E-04
  2.8750000E+03  9.7335826E-04
  2.8875000E+03  9.6579109E-04
  2.9000000E+03  9.5824923E-04
  2.9250000E+03  9.4486645E-04
  2.9375000E+03  9.3908451E-04
  2.9500000E+03  9.3363826E-04
  2.9750000E+03  9.2280538E-04
  3.0000000E+03  9.1128656E-04
  3.0250000E+03  8.9931604E-04
  3.0500000E+03  8.8760516E-04
  3.0750000E+03  8.7654157E-04
  3.1000000E+03  8.6595425E-04
  3.1500000E+03  8.4498704E-04
  3.1750000E+03  8.3436997E-04
  3.2000000E+03  8.2382980E-04
  3.2500000E+03  8.0351222E-04
  3.3000000E+03  7.8420350E-04
  3.4000000E+03  7.4666210E-04
  3.5000000E+03  7.1152110E-04
  3.6000000E+03  6.7847739E-04
  3.8000000E+03  6.1818134E-04
  4.0000000E+03  5.6471569E-04
  4.2000000E+03  5.1732481E-04
  4.4000000E+03  4.7501678E-04
  4.6000000E+03  4.3721076E-04
  4.8000000E+03  4.0325225E-04
  5.0000000E+03  3.7271761E-04
  5.2500000E+03  3.3872368E-04
  5.5000000E+03  3.0869966E-04
  5.7500000E+03  2.8209865E-04
  6.0000000E+03  2.5845477E-04
  6.5000000E+03  2.1850454E-04
  6.7500000E+03  2.0157572E-04
  7.0000000E+03  1.8634095E-04
  7.2500000E+03  1.7259378E-04
  7.5000000E+03  1.6015726E-04
  8.0000000E+03  1.3862736E-04
  8.5000000E+03  1.2076246E-04
  9.0000000E+03  1.0581536E-04
  9.5000000E+03  9.3214214E-05
  1.0000000E+04  8.2516409E-05
  1.0500000E+04  7.3375774E-05
  1.1000000E+04  6.5519253E-05
  1.1500000E+04  5.8729806E-05
  1.2000000E+04  5.2832814E-05
  1.2500000E+04  4.7686612E-05
  1.3000000E+04  4.3175766E-05
  1.3500000E+04  3.9205692E-05
  1.4000000E+04  3.5698199E-05
  1.4500000E+04  3.2588223E-05
  1.5000000E+04  2.9821350E-05
  1.6000000E+04  2.5141206E-05
  1.7000000E+04  2.1370234E-05
  1.8000000E+04  1.8299803E-05
  1.9000000E+04  1.5776015E-05
  2.0000000E+04  1.3683686E-05
  2.1000000E+04  1.1935446E-05
  2.2000000E+04  1.0464217E-05
  2.3000000E+04  9.2179328E-06
  2.4000000E+04  8.1557696E-06
  2.5000000E+04  7.2454235E-06
  2.6000000E+04  6.4611118E-06
  2.7000000E+04  5.7820936E-06
  2.8000000E+04  5.1915622E-06
  2.9000000E+04  4.6758020E-06
  3.0000000E+04  4.2235506E-06
  3.1000000E+04  3.8255036E-06
  3.2000000E+04  3.4739305E-06
  3.4000000E+04  2.8854147E-06
  3.6000000E+04  2.4176974E-06
  3.8000000E+04  2.0418854E-06
  4.0000000E+04  1.7369172E-06
  4.2000000E+04  1.4872070E-06
  4.4000000E+04  1.2810624E-06
  4.6000000E+04  1.1096028E-06
  4.8000000E+04  9.6600577E-07
  5.0000000E+04  8.4497600E-07
  5.2500000E+04  7.1918817E-07
  5.5000000E+04  6.1598868E-07
  5.7500000E+04  5.3065928E-07
  6.0000000E+04  4.5959817E-07
  6.5000000E+04  3.4977894E-07
  6.7500000E+04  3.0715426E-07
  7.0000000E+04  2.7080331E-07
  7.2500000E+04  2.3964858E-07
  7.5000000E+04  2.1282306E-07
  7.7500000E+04  1.8962437E-07
  8.0000000E+04  1.6947987E-07
  8.2500000E+04  1.5191993E-07
  8.5000000E+04  1.3655721E-07
  9.0000000E+04  1.1119221E-07
  9.5000000E+04  9.1399867E-08
  1.0000000E+05  7.5777907E-08
  1.0500000E+05  6.3318853E-08
  1.1000000E+05  5.3287831E-08
  1.1500000E+05  4.5141396E-08
  1.2000000E+05  3.8472571E-08
  1.2500000E+05  3.2973083E-08
  1.3000000E+05  2.8406953E-08
  1.3500000E+05  2.4591750E-08
  1.4000000E+05  2.1385187E-08
  1.4500000E+05  1.8675342E-08
  1.5000000E+05  1.6373482E-08
  1.5500000E+05  1.4408746E-08
  1.6000000E+05  1.2724162E-08
  1.6500000E+05  1.1273620E-08
  1.7000000E+05  1.0019578E-08
  1.7500000E+05  8.9312978E-09
  1.8000000E+05  7.9834722E-09
  1.8500000E+05  7.1551607E-09
  1.9000000E+05  6.4289517E-09
  2.0000000E+05  5.2270143E-09
  2.1000000E+05  4.2869971E-09
  2.2000000E+05  3.5441326E-09
  2.3000000E+05  2.9514623E-09
  2.4000000E+05  2.4744762E-09
  2.5000000E+05  2.0874968E-09
  2.6000000E+05  1.7711992E-09
  2.7000000E+05  1.5108863E-09
  2.8000000E+05  1.2952723E-09
  2.9000000E+05  1.1156119E-09
  3.0000000E+05  9.6507133E-10
  3.1000000E+05  8.3826909E-10
  3.2000000E+05  7.3093618E-10
  3.3000000E+05  6.3966241E-10
  3.4000000E+05  5.6170627E-10
  3.5000000E+05  4.9485036E-10
  3.6000000E+05  4.3729067E-10
  3.7000000E+05  3.8755149E-10
  3.8000000E+05  3.4441970E-10
  3.9000000E+05  3.0689317E-10
  4.0000000E+05  2.7414020E-10
  4.1000000E+05  2.4546753E-10
  4.2000000E+05  2.2029482E-10
  4.3000000E+05  1.9813432E-10
  4.4000000E+05  1.7857454E-10
  4.6000000E+05  1.4591574E-10
  4.8000000E+05  1.2010877E-10
  5.0000000E+05  9.9538869E-11
  5.1250000E+05  8.8797825E-11
  5.2500000E+05  7.9401606E-11
  5.3750000E+05  7.1158822E-11
  5.5000000E+05  6.3908540E-11
  5.7500000E+05  5.1862959E-11
  6.0000000E+05  4.2407281E-11
  6.2500000E+05  3.4918679E-11
  6.5000000E+05  2.8939243E-11
  6.6250000E+05  2.6405451E-11
  6.7500000E+05  2.4128504E-11
  7.0000000E+05  2.0230663E-11
  7.2500000E+05  1.7051667E-11
  7.5000000E+05  1.4442975E-11
  7.7500000E+05  1.2289925E-11
  8.0000000E+05  1.0503309E-11
  8.2500000E+05  9.0132121E-12
  8.5000000E+05  7.7644567E-12
  8.7500000E+05  6.7132100E-12
  9.0000000E+05  5.8244398E-12
  9.2500000E+05  5.0699845E-12
  9.5000000E+05  4.4270787E-12
  9.7500000E+05  3.8772232E-12
  1.0000000E+06  3.4053116E-12
  1.0250000E+06  2.9989499E-12
  1.0500000E+06  2.6479242E-12
  1.0750000E+06  2.3437813E-12
  1.1000000E+06  2.0794965E-12
  1.1250000E+06  1.8492106E-12
  1.1500000E+06  1.6480184E-12
  1.1750000E+06  1.4717976E-12
  1.2000000E+06  1.3170719E-12
  1.2250000E+06  1.1809006E-12
  1.2500000E+06  1.0607880E-12
  1.3000000E+06  8.6055475E-13
  1.3500000E+06  7.0282074E-13
  1.4000000E+06  5.7760918E-13
  1.4500000E+06  4.7750030E-13
  1.5000000E+06  3.9692331E-13
  1.5500000E+06  3.3165811E-13
  1.6000000E+06  2.7848146E-13
  1.6500000E+06  2.3491243E-13
  1.7000000E+06  1.9902699E-13
  1.7500000E+06  1.6932263E-13
  1.8000000E+06  1.4461842E-13
  1.8500000E+06  1.2398041E-13
  1.9000000E+06  1.0666574E-13
  1.9500000E+06  9.2080259E-14
  2.0000000E+06  7.9746263E-14
  2.0500000E+06  6.9277763E-14
  2.1000000E+06  6.0361324E-14
  2.1500000E+06  5.2741261E-14
  2.2000000E+06  4.6208095E-14
  2.2500000E+06  4.0589494E-14
  2.3000000E+06  3.5743118E-14
  2.3500000E+06  3.1550940E-14
  2.4000000E+06  2.7914740E-14
  2.4500000E+06  2.4752487E-14
  2.5000000E+06  2.1995443E-14
  2.5500000E+06  1.9585815E-14
  2.6000000E+06  1.7474867E-14
  2.6500000E+06  1.5621380E-14
  2.7000000E+06  1.3990385E-14
  2.8000000E+06  1.1281268E-14
  2.9000000E+06  9.1579836E-15
  3.0000000E+06  7.4812912E-15
  3.1000000E+06  6.1478782E-15
  3.2000000E+06  5.0803893E-15
  3.3000000E+06  4.2204113E-15
  3.4000000E+06  3.5234896E-15
  3.5000000E+06  2.9555359E-15
  3.6000000E+06  2.4902236E-15
  3.7000000E+06  2.1070816E-15
  3.8000000E+06  1.7900892E-15
  3.9000000E+06  1.5266318E-15
  4.0000000E+06  1.3067194E-15
  4.1000000E+06  1.1223966E-15
  4.2000000E+06  9.6729476E-16
  4.3000000E+06  8.3628972E-16
  4.4000000E+06  7.2523911E-16
  4.5000000E+06  6.3077967E-16
  4.6000000E+06  5.5016812E-16
  4.7000000E+06  4.8115686E-16
  4.8000000E+06  4.2189705E-16
  5.0000000E+06  3.2678505E-16
  5.1250000E+06  2.7988361E-16
  5.2500000E+06  2.4053535E-16
  5.3750000E+06  2.0739297E-16
  5.5000000E+06  1.7937245E-16
  5.7500000E+06  1.3537393E-16
  5.8750000E+06  1.1811147E-16
  6.0000000E+06  1.0333684E-16
  
  
#  79   8  M4  EION =  2.295000000E+03 eV   268
#  S(0) = 3.925339E+00
  2.2882238E+01  0.0000000E+00
  2.2882238E+03  0.0000000E+00
  2.2882238E+03  8.4676262E-05
  2.2950000E+03  8.4676262E-05
  2.2950230E+03  8.4676262E-05
  2.2953511E+03  8.4584220E-05
  2.2956791E+03  8.4650902E-05
  2.2960072E+03  8.4883238E-05
  2.2963352E+03  8.5288848E-05
  2.2969913E+03  8.6653888E-05
  2.2976474E+03  8.8820875E-05
  2.2989596E+03  9.5915008E-05
  2.3002719E+03  1.0738865E-04
  2.3028963E+03  1.4757140E-04
  2.3055207E+03  2.1884396E-04
  2.3068329E+03  2.6933877E-04
  2.3081451E+03  3.3122818E-04
  2.3094573E+03  4.0522406E-04
  2.3107696E+03  4.9150240E-04
  2.3120818E+03  5.8953835E-04
  2.3133940E+03  6.9802950E-04
  2.3147062E+03  8.1493447E-04
  2.3160184E+03  9.3757784E-04
  2.3186428E+03  1.1880469E-03
  2.3212673E+03  1.4267259E-03
  2.3238917E+03  1.6381146E-03
  2.3265161E+03  1.8164438E-03
  2.3317650E+03  2.0841747E-03
  2.3343894E+03  2.1845812E-03
  2.3370138E+03  2.2696568E-03
  2.3422627E+03  2.4077919E-03
  2.3475115E+03  2.5162614E-03
  2.3527604E+03  2.6020256E-03
  2.3580092E+03  2.6676722E-03
  2.3790046E+03  2.7707937E-03
  2.3895023E+03  2.7661312E-03
  2.3947512E+03  2.7587951E-03
  2.4000000E+03  2.7502585E-03
  2.4250000E+03  2.7100948E-03
  2.4375000E+03  2.6901839E-03
  2.4500000E+03  2.6670668E-03
  2.4625000E+03  2.6398206E-03
  2.4750000E+03  2.6092105E-03
  2.4875000E+03  2.5769622E-03
  2.5000000E+03  2.5447238E-03
  2.5250000E+03  2.4838640E-03
  2.5500000E+03  2.4274777E-03
  2.6000000E+03  2.3151931E-03
  2.7000000E+03  2.1027577E-03
  2.8000000E+03  1.9137056E-03
  2.9000000E+03  1.7459868E-03
  3.0000000E+03  1.5953838E-03
  3.1000000E+03  1.4614884E-03
  3.2000000E+03  1.3411761E-03
  3.4000000E+03  1.1363416E-03
  3.6000000E+03  9.6968659E-04
  3.8000000E+03  8.3289908E-04
  4.0000000E+03  7.1962494E-04
  4.2000000E+03  6.2510527E-04
  4.4000000E+03  5.4577352E-04
  4.6000000E+03  4.7868194E-04
  4.8000000E+03  4.2166036E-04
  5.0000000E+03  3.7295459E-04
  5.2500000E+03  3.2162462E-04
  5.5000000E+03  2.7889152E-04
  5.7500000E+03  2.4307377E-04
  6.0000000E+03  2.1286393E-04
  6.5000000E+03  1.6537210E-04
  6.7500000E+03  1.4662670E-04
  7.0000000E+03  1.3047647E-04
  7.2500000E+03  1.1649911E-04
  7.5000000E+03  1.0435081E-04
  8.0000000E+03  8.4464483E-05
  8.5000000E+03  6.9103264E-05
  9.0000000E+03  5.7080886E-05
  9.5000000E+03  4.7560256E-05
  1.0000000E+04  3.9940203E-05
  1.0500000E+04  3.3781989E-05
  1.1000000E+04  2.8761089E-05
  1.1500000E+04  2.4634496E-05
  1.2000000E+04  2.1217776E-05
  1.2500000E+04  1.8369390E-05
  1.3000000E+04  1.5979702E-05
  1.3500000E+04  1.3963048E-05
  1.4000000E+04  1.2251875E-05
  1.4500000E+04  1.0792468E-05
  1.5000000E+04  9.5418039E-06
  1.5500000E+04  8.4651915E-06
  1.6000000E+04  7.5344793E-06
  1.6500000E+04  6.7266828E-06
  1.7000000E+04  6.0229263E-06
  1.8000000E+04  4.8678378E-06
  1.9000000E+04  3.9734248E-06
  2.0000000E+04  3.2725640E-06
  2.1000000E+04  2.7174076E-06
  2.2000000E+04  2.2733172E-06
  2.3000000E+04  1.9148602E-06
  2.4000000E+04  1.6231225E-06
  2.5000000E+04  1.3838699E-06
  2.6000000E+04  1.1862732E-06
  2.7000000E+04  1.0220103E-06
  2.8000000E+04  8.8462557E-07
  2.9000000E+04  7.6906832E-07
  3.0000000E+04  6.7135479E-07
  3.1000000E+04  5.8831891E-07
  3.2000000E+04  5.1742653E-07
  3.3000000E+04  4.5663608E-07
  3.4000000E+04  4.0429241E-07
  3.5000000E+04  3.5904567E-07
  3.6000000E+04  3.1978905E-07
  3.8000000E+04  2.5575369E-07
  4.0000000E+04  2.0659419E-07
  4.2000000E+04  1.6840816E-07
  4.4000000E+04  1.3842662E-07
  4.6000000E+04  1.1465489E-07
  4.8000000E+04  9.5636256E-08
  5.0000000E+04  8.0293399E-08
  5.2500000E+04  6.5075524E-08
  5.5000000E+04  5.3198850E-08
  5.7500000E+04  4.3835375E-08
  5.8750000E+04  3.9901469E-08
  6.0000000E+04  3.6384224E-08
  6.2500000E+04  3.0403744E-08
  6.5000000E+04  2.5565426E-08
  6.7500000E+04  2.1622230E-08
  7.0000000E+04  1.8386490E-08
  7.2500000E+04  1.5714304E-08
  7.5000000E+04  1.3494329E-08
  7.7500000E+04  1.1639709E-08
  8.0000000E+04  1.0082181E-08
  8.2500000E+04  8.7676910E-09
  8.5000000E+04  7.6531432E-09
  8.7500000E+04  6.7039652E-09
  9.0000000E+04  5.8922554E-09
  9.2500000E+04  5.1953637E-09
  9.5000000E+04  4.5948049E-09
  1.0000000E+05  3.6247025E-09
  1.0500000E+05  2.8896508E-09
  1.1000000E+05  2.3259099E-09
  1.1500000E+05  1.8887305E-09
  1.2000000E+05  1.5462260E-09
  1.2500000E+05  1.2753598E-09
  1.3000000E+05  1.0592773E-09
  1.3500000E+05  8.8550265E-10
  1.4000000E+05  7.4470021E-10
  1.4500000E+05  6.2981314E-10
  1.5000000E+05  5.3545700E-10
  1.5500000E+05  4.5748705E-10
  1.6000000E+05  3.9268639E-10
  1.6500000E+05  3.3853894E-10
  1.7000000E+05  2.9306237E-10
  1.7500000E+05  2.5468425E-10
  1.8000000E+05  2.2214912E-10
  1.8500000E+05  1.9444849E-10
  1.9000000E+05  1.7076756E-10
  1.9500000E+05  1.5044447E-10
  2.0000000E+05  1.3293873E-10
  2.0500000E+05  1.1780680E-10
  2.1000000E+05  1.0468295E-10
  2.2000000E+05  8.3298911E-11
  2.3000000E+05  6.6920384E-11
  2.4000000E+05  5.4237152E-11
  2.5000000E+05  4.4315632E-11
  2.6000000E+05  3.6481627E-11
  2.7000000E+05  3.0242169E-11
  2.8000000E+05  2.5232556E-11
  2.9000000E+05  2.1180133E-11
  3.0000000E+05  1.7879012E-11
  3.1000000E+05  1.5172244E-11
  3.2000000E+05  1.2939151E-11
  3.3000000E+05  1.1086195E-11
  3.4000000E+05  9.5403078E-12
  3.5000000E+05  8.2439884E-12
  3.6000000E+05  7.1516873E-12
  3.7000000E+05  6.2270861E-12
  3.8000000E+05  5.4410475E-12
  3.9000000E+05  4.7700585E-12
  4.0000000E+05  4.1950440E-12
  4.1000000E+05  3.7004485E-12
  4.2000000E+05  3.2735228E-12
  4.3000000E+05  2.9037672E-12
  4.4000000E+05  2.5824969E-12
  4.6000000E+05  2.0577517E-12
  4.8000000E+05  1.6546674E-12
  5.0000000E+05  1.3417508E-12
  5.1250000E+05  1.1816673E-12
  5.2500000E+05  1.0436805E-12
  5.3750000E+05  9.2433750E-13
  5.5000000E+05  8.2078566E-13
  5.7500000E+05  6.5198430E-13
  6.0000000E+05  5.2266359E-13
  6.2500000E+05  4.2253360E-13
  6.5000000E+05  3.4424534E-13
  6.6250000E+05  3.1156889E-13
  6.7500000E+05  2.8248105E-13
  7.0000000E+05  2.3334550E-13
  7.2500000E+05  1.9395311E-13
  7.5000000E+05  1.6214376E-13
  7.7500000E+05  1.3628446E-13
  8.0000000E+05  1.1512961E-13
  8.2500000E+05  9.7721030E-14
  8.5000000E+05  8.3315837E-14
  8.7500000E+05  7.1333722E-14
  9.0000000E+05  6.1318106E-14
  9.2500000E+05  5.2907365E-14
  9.5000000E+05  4.5813318E-14
  9.7500000E+05  3.9804956E-14
  1.0000000E+06  3.4696038E-14
  1.0250000E+06  3.0335614E-14
  1.0500000E+06  2.6600730E-14
  1.0750000E+06  2.3390767E-14
  1.1000000E+06  2.0622998E-14
  1.1250000E+06  1.8229110E-14
  1.1500000E+06  1.6152455E-14
  1.2000000E+06  1.2769981E-14
  1.2500000E+06  1.0183307E-14
  1.3000000E+06  8.1856488E-15
  1.3500000E+06  6.6287745E-15
  1.4000000E+06  5.4051365E-15
  1.4500000E+06  4.4358172E-15
  1.5000000E+06  3.6623013E-15
  1.5500000E+06  3.0407780E-15
  1.6000000E+06  2.5381503E-15
  1.6500000E+06  2.1292027E-15
  1.7000000E+06  1.7945736E-15
  1.7500000E+06  1.5192837E-15
  1.8000000E+06  1.2916582E-15
  1.8500000E+06  1.1025374E-15
  1.9000000E+06  9.4468888E-16
  1.9500000E+06  8.1236859E-16
  2.0000000E+06  7.0098907E-16
  2.0500000E+06  6.0686692E-16
  2.1000000E+06  5.2702958E-16
  2.1500000E+06  4.5906652E-16
  2.2000000E+06  4.0101370E-16
  2.2500000E+06  3.5126367E-16
  2.3000000E+06  3.0849523E-16
  2.4000000E+06  2.3972908E-16
  2.5000000E+06  1.8803525E-16
  2.6000000E+06  1.4876659E-16
  2.7000000E+06  1.1864651E-16
  2.8000000E+06  9.5335825E-17
  2.9000000E+06  7.7143710E-17
  3.0000000E+06  6.2834312E-17
  3.1000000E+06  5.1494703E-17
  3.2000000E+06  4.2445354E-17
  3.3000000E+06  3.5176130E-17
  3.4000000E+06  2.9301214E-17
  3.5000000E+06  2.4526214E-17
  3.6000000E+06  2.0624291E-17
  3.7000000E+06  1.7419455E-17
  3.8000000E+06  1.4774059E-17
  3.9000000E+06  1.2579919E-17
  4.0000000E+06  1.0751747E-17
  4.1000000E+06  9.2219067E-18
  4.2000000E+06  7.9365188E-18
  4.3000000E+06  6.8525241E-18
  4.4000000E+06  5.9351434E-18
  4.5000000E+06  5.1561258E-18
  4.6000000E+06  4.4924307E-18
  4.7000000E+06  3.9251553E-18
  4.8000000E+06  3.4386750E-18
  5.0000000E+06  2.6589569E-18
  5.1250000E+06  2.2749190E-18
  5.2500000E+06  1.9529732E-18
  5.3750000E+06  1.6821095E-18
  5.5000000E+06  1.4534762E-18
  5.7500000E+06  1.0954056E-18
  
  
#  79   9  M5  EION =  2.210000000E+03 eV   266
#  S(0) = 5.844450E+00
  2.2047705E+01  0.0000000E+00
  2.2047705E+03  0.0000000E+00
  2.2047705E+03  9.4761220E-05
  2.2100000E+03  9.4761220E-05
  2.2100221E+03  9.4761220E-05
  2.2103033E+03  9.5574906E-05
  2.2105845E+03  9.6524721E-05
  2.2108657E+03  9.7620839E-05
  2.2111468E+03  9.8873752E-05
  2.2117092E+03  1.0189377E-04
  2.2122716E+03  1.0567609E-04
  2.2133963E+03  1.1592522E-04
  2.2145210E+03  1.3048545E-04
  2.2167705E+03  1.7656889E-04
  2.2190199E+03  2.5303931E-04
  2.2212694E+03  3.7005045E-04
  2.2223941E+03  4.4677926E-04
  2.2235188E+03  5.3690562E-04
  2.2246435E+03  6.4092496E-04
  2.2257682E+03  7.5883176E-04
  2.2268930E+03  8.9004804E-04
  2.2280177E+03  1.0333172E-03
  2.2302671E+03  1.3480290E-03
  2.2325166E+03  1.6825554E-03
  2.2347660E+03  2.0138725E-03
  2.2370155E+03  2.3226552E-03
  2.2392649E+03  2.5973521E-03
  2.2415144E+03  2.8342774E-03
  2.2460133E+03  3.2053662E-03
  2.2505122E+03  3.4750333E-03
  2.2550111E+03  3.6811058E-03
  2.2595100E+03  3.8465000E-03
  2.2640088E+03  3.9823355E-03
  2.2730066E+03  4.1812836E-03
  2.2820044E+03  4.2956272E-03
  2.2910022E+03  4.3435492E-03
  2.3000000E+03  4.3484909E-03
  2.3125000E+03  4.3223513E-03
  2.3250000E+03  4.2869633E-03
  2.3375000E+03  4.2530564E-03
  2.3500000E+03  4.2192570E-03
  2.3750000E+03  4.1371297E-03
  2.3875000E+03  4.0873175E-03
  2.4000000E+03  4.0342380E-03
  2.4500000E+03  3.8312448E-03
  2.4750000E+03  3.7391002E-03
  2.5000000E+03  3.6469750E-03
  2.5250000E+03  3.5540410E-03
  2.5500000E+03  3.4627490E-03
  2.6000000E+03  3.2926788E-03
  2.6500000E+03  3.1346531E-03
  2.7000000E+03  2.9826340E-03
  2.8000000E+03  2.7073430E-03
  2.9000000E+03  2.4628439E-03
  3.0000000E+03  2.2459393E-03
  3.1000000E+03  2.0529020E-03
  3.2000000E+03  1.8800010E-03
  3.4000000E+03  1.5870568E-03
  3.6000000E+03  1.3497634E-03
  3.8000000E+03  1.1554798E-03
  4.0000000E+03  9.9537157E-04
  4.2000000E+03  8.6221367E-04
  4.4000000E+03  7.5067915E-04
  4.6000000E+03  6.5675640E-04
  4.8000000E+03  5.7717219E-04
  5.0000000E+03  5.0934620E-04
  5.2500000E+03  4.3804262E-04
  5.5000000E+03  3.7885538E-04
  5.7500000E+03  3.2938728E-04
  6.0000000E+03  2.8777477E-04
  6.5000000E+03  2.2258849E-04
  6.7500000E+03  1.9694804E-04
  7.0000000E+03  1.7490410E-04
  7.2500000E+03  1.5586488E-04
  7.5000000E+03  1.3934963E-04
  8.0000000E+03  1.1238934E-04
  8.5000000E+03  9.1638071E-05
  9.0000000E+03  7.5451345E-05
  9.5000000E+03  6.2673120E-05
  1.0000000E+04  5.2476438E-05
  1.0500000E+04  4.4259932E-05
  1.1000000E+04  3.7579583E-05
  1.1500000E+04  3.2103525E-05
  1.2000000E+04  2.7580923E-05
  1.2500000E+04  2.3819873E-05
  1.3000000E+04  2.0672020E-05
  1.3500000E+04  1.8021635E-05
  1.4000000E+04  1.5777692E-05
  1.4500000E+04  1.3868011E-05
  1.5000000E+04  1.2234909E-05
  1.6000000E+04  9.6215438E-06
  1.7000000E+04  7.6612734E-06
  1.8000000E+04  6.1688248E-06
  1.9000000E+04  5.0172753E-06
  2.0000000E+04  4.1179848E-06
  2.1000000E+04  3.4079770E-06
  2.2000000E+04  2.8418010E-06
  2.3000000E+04  2.3861887E-06
  2.4000000E+04  2.0164681E-06
  2.5000000E+04  1.7141254E-06
  2.6000000E+04  1.4651127E-06
  2.7000000E+04  1.2586632E-06
  2.8000000E+04  1.0864465E-06
  2.9000000E+04  9.4196103E-07
  3.0000000E+04  8.2009061E-07
  3.1000000E+04  7.1677872E-07
  3.2000000E+04  6.2878612E-07
  3.4000000E+04  4.8883961E-07
  3.6000000E+04  3.8478105E-07
  3.8000000E+04  3.0627153E-07
  4.0000000E+04  2.4625592E-07
  4.2000000E+04  1.9982965E-07
  4.4000000E+04  1.6352512E-07
  4.6000000E+04  1.3485334E-07
  4.8000000E+04  1.1200279E-07
  5.0000000E+04  9.3638169E-08
  5.2500000E+04  7.5498252E-08
  5.5000000E+04  6.1405150E-08
  5.7500000E+04  5.0343428E-08
  5.8750000E+04  4.5711515E-08
  6.0000000E+04  4.1579104E-08
  6.2500000E+04  3.4574625E-08
  6.5000000E+04  2.8931628E-08
  6.7500000E+04  2.4351632E-08
  7.0000000E+04  2.0608682E-08
  7.2500000E+04  1.7530083E-08
  7.5000000E+04  1.4982679E-08
  7.7500000E+04  1.2862956E-08
  8.0000000E+04  1.1089793E-08
  8.2500000E+04  9.5991594E-09
  8.5000000E+04  8.3401745E-09
  8.7500000E+04  7.2721437E-09
  9.0000000E+04  6.3623162E-09
  9.2500000E+04  5.5841849E-09
  9.5000000E+04  4.9161827E-09
  1.0000000E+05  3.8431541E-09
  1.0500000E+05  3.0362763E-09
  1.1000000E+05  2.4221050E-09
  1.1500000E+05  1.9493799E-09
  1.2000000E+05  1.5817797E-09
  1.2500000E+05  1.2932121E-09
  1.3000000E+05  1.0646979E-09
  1.3500000E+05  8.8226604E-10
  1.4000000E+05  7.3552089E-10
  1.4500000E+05  6.1664927E-10
  1.5000000E+05  5.1972193E-10
  1.5500000E+05  4.4019990E-10
  1.6000000E+05  3.7458015E-10
  1.6500000E+05  3.2013774E-10
  1.7000000E+05  2.7473732E-10
  1.7500000E+05  2.3669426E-10
  1.8000000E+05  2.0467081E-10
  1.8500000E+05  1.7759819E-10
  1.9000000E+05  1.5461747E-10
  2.0000000E+05  1.1828550E-10
  2.1000000E+05  9.1530694E-11
  2.2000000E+05  7.1569614E-11
  2.3000000E+05  5.6498700E-11
  2.4000000E+05  4.4995116E-11
  2.5000000E+05  3.6125882E-11
  2.6000000E+05  2.9223981E-11
  2.7000000E+05  2.3806610E-11
  2.8000000E+05  1.9520295E-11
  2.9000000E+05  1.6103479E-11
  3.0000000E+05  1.3360661E-11
  3.1000000E+05  1.1144412E-11
  3.2000000E+05  9.3425971E-12
  3.3000000E+05  7.8692063E-12
  3.4000000E+05  6.6577722E-12
  3.5000000E+05  5.6565755E-12
  3.6000000E+05  4.8250949E-12
  3.7000000E+05  4.1313716E-12
  3.8000000E+05  3.5500488E-12
  3.9000000E+05  3.0608928E-12
  4.0000000E+05  2.6476685E-12
  4.1000000E+05  2.2972818E-12
  4.2000000E+05  1.9991183E-12
  4.3000000E+05  1.7445324E-12
  4.4000000E+05  1.5264497E-12
  4.6000000E+05  1.1775576E-12
  4.8000000E+05  9.1701795E-13
  5.0000000E+05  7.2036652E-13
  5.1250000E+05  6.2205997E-13
  5.2500000E+05  5.3878547E-13
  5.3750000E+05  4.6800099E-13
  5.5000000E+05  4.0763474E-13
  5.7500000E+05  3.1167553E-13
  6.0000000E+05  2.4062748E-13
  6.2500000E+05  1.8744626E-13
  6.5000000E+05  1.4723540E-13
  6.6250000E+05  1.3087337E-13
  6.7500000E+05  1.1654635E-13
  7.0000000E+05  9.2920149E-14
  7.2500000E+05  7.4583456E-14
  7.5000000E+05  6.0243905E-14
  7.7500000E+05  4.8950328E-14
  8.0000000E+05  3.9996217E-14
  8.2500000E+05  3.2852241E-14
  8.5000000E+05  2.7118608E-14
  8.7500000E+05  2.2491069E-14
  9.0000000E+05  1.8736415E-14
  9.2500000E+05  1.5674666E-14
  9.5000000E+05  1.3166022E-14
  9.7500000E+05  1.1101234E-14
  1.0000000E+06  9.3944288E-15
  1.0250000E+06  7.9777315E-15
  1.0500000E+06  6.7972120E-15
  1.0750000E+06  5.8098055E-15
  1.1000000E+06  4.9809584E-15
  1.1250000E+06  4.2828193E-15
  1.1500000E+06  3.6928420E-15
  1.1750000E+06  3.1926976E-15
  1.2000000E+06  2.7674244E-15
  1.2250000E+06  2.4047623E-15
  1.2500000E+06  2.0946276E-15
  1.3000000E+06  1.6000837E-15
  1.3500000E+06  1.2328433E-15
  1.4000000E+06  9.5753683E-16
  1.4500000E+06  7.4931371E-16
  1.5000000E+06  5.9051908E-16
  1.5500000E+06  4.6847477E-16
  1.6000000E+06  3.7398675E-16
  1.6500000E+06  3.0032663E-16
  1.7000000E+06  2.4252777E-16
  1.7500000E+06  1.9689399E-16
  1.8000000E+06  1.6065347E-16
  1.8500000E+06  1.3171241E-16
  1.9000000E+06  1.0847824E-16
  1.9500000E+06  8.9731577E-17
  2.0000000E+06  7.4533018E-17
  2.0500000E+06  6.2154536E-17
  2.1000000E+06  5.2028716E-17
  2.1500000E+06  4.3710909E-17
  2.2000000E+06  3.6850868E-17
  2.2500000E+06  3.1171339E-17
  2.3000000E+06  2.6451799E-17
  2.3500000E+06  2.2516061E-17
  2.4000000E+06  1.9222759E-17
  2.4500000E+06  1.6457987E-17
  2.5000000E+06  1.4129596E-17
  2.5500000E+06  1.2162761E-17
  2.6000000E+06  1.0496495E-17
  2.6500000E+06  9.0808941E-18
  2.7000000E+06  7.8749796E-18
  2.8000000E+06  5.9630272E-18
  2.9000000E+06  4.5545317E-18
  3.0000000E+06  3.5071068E-18
  3.1000000E+06  2.7212718E-18
  3.2000000E+06  2.1267682E-18
  3.3000000E+06  1.6734588E-18
  3.4000000E+06  1.3252312E-18
  3.5000000E+06  1.0558415E-18
  3.6000000E+06  8.4605569E-19
  3.7000000E+06  6.8166943E-19
  3.8000000E+06  5.5209728E-19
  3.9000000E+06  4.4939032E-19
  4.0000000E+06  3.6753863E-19
  4.1000000E+06  3.0196150E-19
  4.2000000E+06  2.4915330E-19
  4.3000000E+06  2.0642061E-19
  4.4000000E+06  1.7168127E-19
  4.5000000E+06  1.4331760E-19
  4.6000000E+06  1.2007190E-19
  4.7000000E+06  1.0095302E-19
  4.8000000E+06  8.5173352E-20
  4.9000000E+06  7.2104894E-20
  
  
#  79  10  N1  EION =  7.640000000E+02 eV   278
#  S(0) = 7.741259E-01
  7.5750010E+00  0.0000000E+00
  7.5750010E+02  0.0000000E+00
  7.5750010E+02  5.7570811E-04
  7.6400000E+02  5.7570811E-04
  7.6400748E+02  5.7570811E-04
  7.6423243E+02  5.7281051E-04
  7.6445739E+02  5.6999728E-04
  7.6468234E+02  5.6726441E-04
  7.6490729E+02  5.6460819E-04
  7.6535720E+02  5.5951191E-04
  7.6580711E+02  5.5468310E-04
  7.6670692E+02  5.4574178E-04
  7.6760673E+02  5.3763720E-04
  7.6940636E+02  5.2350715E-04
  7.7120598E+02  5.1163642E-04
  7.7300561E+02  5.0158770E-04
  7.7480524E+02  4.9304678E-04
  7.7660486E+02  4.8577472E-04
  7.7840449E+02  4.7958251E-04
  7.8200374E+02  4.6984779E-04
  7.8560299E+02  4.6288813E-04
  7.8920224E+02  4.5800844E-04
  7.9280150E+02  4.5468188E-04
  8.0000000E+02  4.5113372E-04
  8.0625000E+02  4.4997131E-04
  8.1250000E+02  4.4952137E-04
  8.1875000E+02  4.4913531E-04
  8.2500000E+02  4.4843249E-04
  8.3125000E+02  4.4723318E-04
  8.3750000E+02  4.4549982E-04
  8.4375000E+02  4.4328697E-04
  8.5000000E+02  4.4070120E-04
  8.6250000E+02  4.3489372E-04
  8.7500000E+02  4.2893092E-04
  8.8750000E+02  4.2331535E-04
  9.0000000E+02  4.1818674E-04
  9.2500000E+02  4.0890755E-04
  9.3750000E+02  4.0437594E-04
  9.5000000E+02  3.9974087E-04
  9.6250000E+02  3.9496089E-04
  9.7500000E+02  3.9007317E-04
  9.8750000E+02  3.8513813E-04
  1.0000000E+03  3.8023612E-04
  1.0250000E+03  3.7074837E-04
  1.0500000E+03  3.6180634E-04
  1.0750000E+03  3.5327634E-04
  1.1000000E+03  3.4495407E-04
  1.1250000E+03  3.3671969E-04
  1.1500000E+03  3.2860790E-04
  1.1750000E+03  3.2070265E-04
  1.2000000E+03  3.1309431E-04
  1.2250000E+03  3.0579067E-04
  1.2500000E+03  2.9875916E-04
  1.2750000E+03  2.9195112E-04
  1.3000000E+03  2.8531435E-04
  1.3250000E+03  2.7883116E-04
  1.3500000E+03  2.7252211E-04
  1.4000000E+03  2.6048389E-04
  1.4500000E+03  2.4924911E-04
  1.5000000E+03  2.3873032E-04
  1.5500000E+03  2.2877573E-04
  1.6000000E+03  2.1937229E-04
  1.6500000E+03  2.1053161E-04
  1.7000000E+03  2.0221560E-04
  1.7500000E+03  1.9437802E-04
  1.8000000E+03  1.8697138E-04
  1.8500000E+03  1.7995493E-04
  1.9000000E+03  1.7330916E-04
  2.0000000E+03  1.6108327E-04
  2.1000000E+03  1.5010516E-04
  2.2000000E+03  1.4017353E-04
  2.3000000E+03  1.3119170E-04
  2.4000000E+03  1.2305164E-04
  2.5000000E+03  1.1563601E-04
  2.6000000E+03  1.0886061E-04
  2.7000000E+03  1.0266025E-04
  2.8000000E+03  9.6974025E-05
  2.9000000E+03  9.1746634E-05
  3.0000000E+03  8.6929453E-05
  3.1000000E+03  8.2479521E-05
  3.2000000E+03  7.8359571E-05
  3.4000000E+03  7.0987709E-05
  3.6000000E+03  6.4604477E-05
  3.8000000E+03  5.9041260E-05
  4.0000000E+03  5.4163007E-05
  4.2000000E+03  4.9861302E-05
  4.4000000E+03  4.6048566E-05
  4.6000000E+03  4.2653401E-05
  4.8000000E+03  3.9616999E-05
  5.0000000E+03  3.6890568E-05
  5.2500000E+03  3.3856947E-05
  5.5000000E+03  3.1178707E-05
  5.7500000E+03  2.8802473E-05
  6.0000000E+03  2.6684535E-05
  6.5000000E+03  2.3085341E-05
  6.7500000E+03  2.1549018E-05
  7.0000000E+03  2.0158729E-05
  7.2500000E+03  1.8896591E-05
  7.5000000E+03  1.7747380E-05
  8.0000000E+03  1.5737429E-05
  8.5000000E+03  1.4044773E-05
  9.0000000E+03  1.2606159E-05
  9.5000000E+03  1.1373307E-05
  1.0000000E+04  1.0308925E-05
  1.0500000E+04  9.3838166E-06
  1.1000000E+04  8.5747901E-06
  1.1500000E+04  7.8632629E-06
  1.2000000E+04  7.2342374E-06
  1.2500000E+04  6.6754989E-06
  1.3000000E+04  6.1770138E-06
  1.3500000E+04  5.7304657E-06
  1.4000000E+04  5.3289220E-06
  1.4500000E+04  4.9665714E-06
  1.5000000E+04  4.6385115E-06
  1.5500000E+04  4.3405836E-06
  1.6000000E+04  4.0692413E-06
  1.6500000E+04  3.8214443E-06
  1.7000000E+04  3.5945744E-06
  1.8000000E+04  3.1948558E-06
  1.9000000E+04  2.8552776E-06
  2.0000000E+04  2.5645095E-06
  2.1000000E+04  2.3137624E-06
  2.2000000E+04  2.0961332E-06
  2.3000000E+04  1.9061386E-06
  2.4000000E+04  1.7393784E-06
  2.5000000E+04  1.5922894E-06
  2.6000000E+04  1.4619603E-06
  2.7000000E+04  1.3459951E-06
  2.8000000E+04  1.2424070E-06
  2.9000000E+04  1.1495380E-06
  3.0000000E+04  1.0659955E-06
  3.1000000E+04  9.9060371E-07
  3.2000000E+04  9.2236423E-07
  3.3000000E+04  8.6042485E-07
  3.4000000E+04  8.0405521E-07
  3.5000000E+04  7.5262650E-07
  3.6000000E+04  7.0559489E-07
  3.8000000E+04  6.2289562E-07
  4.0000000E+04  5.5285817E-07
  4.2000000E+04  4.9309965E-07
  4.4000000E+04  4.4176514E-07
  4.6000000E+04  3.9739437E-07
  4.8000000E+04  3.5882566E-07
  5.0000000E+04  3.2512611E-07
  5.2500000E+04  2.8871147E-07
  5.5000000E+04  2.5755473E-07
  5.7500000E+04  2.3072991E-07
  5.8750000E+04  2.1870629E-07
  6.0000000E+04  2.0750249E-07
  6.2500000E+04  1.8728406E-07
  6.5000000E+04  1.6959927E-07
  6.7500000E+04  1.5406093E-07
  7.0000000E+04  1.4035135E-07
  7.2500000E+04  1.2820813E-07
  7.5000000E+04  1.1741309E-07
  7.7500000E+04  1.0778378E-07
  8.0000000E+04  9.9166719E-08
  8.2500000E+04  9.1432171E-08
  8.5000000E+04  8.4469961E-08
  8.7500000E+04  7.8186107E-08
  9.0000000E+04  7.2500115E-08
  9.2500000E+04  6.7342728E-08
  9.5000000E+04  6.2654117E-08
  1.0000000E+05  5.4482514E-08
  1.0500000E+05  4.7645496E-08
  1.1000000E+05  4.1882822E-08
  1.1500000E+05  3.6992967E-08
  1.2000000E+05  3.2818107E-08
  1.2500000E+05  2.9233369E-08
  1.3000000E+05  2.6139076E-08
  1.3500000E+05  2.3455017E-08
  1.4000000E+05  2.1116174E-08
  1.4500000E+05  1.9069476E-08
  1.5000000E+05  1.7271298E-08
  1.5500000E+05  1.5685551E-08
  1.6000000E+05  1.4282211E-08
  1.6500000E+05  1.3036171E-08
  1.7000000E+05  1.1926326E-08
  1.7500000E+05  1.0934864E-08
  1.8000000E+05  1.0046678E-08
  1.8500000E+05  9.2488975E-09
  1.9000000E+05  8.5305106E-09
  1.9500000E+05  7.8820600E-09
  2.0000000E+05  7.2953946E-09
  2.0500000E+05  6.7634655E-09
  2.1000000E+05  6.2801566E-09
  2.2000000E+05  5.4387854E-09
  2.3000000E+05  4.7362515E-09
  2.4000000E+05  4.1455795E-09
  2.5000000E+05  3.6457819E-09
  2.6000000E+05  3.2203751E-09
  2.7000000E+05  2.8562947E-09
  2.8000000E+05  2.5431036E-09
  2.9000000E+05  2.2724002E-09
  3.0000000E+05  2.0373721E-09
  3.1000000E+05  1.8324575E-09
  3.2000000E+05  1.6530866E-09
  3.3000000E+05  1.4954861E-09
  3.4000000E+05  1.3565232E-09
  3.5000000E+05  1.2335843E-09
  3.6000000E+05  1.1244779E-09
  3.7000000E+05  1.0273574E-09
  3.8000000E+05  9.4065971E-10
  3.9000000E+05  8.6305591E-10
  4.0000000E+05  7.9341158E-10
  4.1000000E+05  7.3075554E-10
  4.2000000E+05  6.7425337E-10
  4.3000000E+05  6.2318568E-10
  4.4000000E+05  5.7693033E-10
  4.5000000E+05  5.3494745E-10
  4.6000000E+05  4.9676715E-10
  4.7000000E+05  4.6197921E-10
  4.8000000E+05  4.3022454E-10
  5.0000000E+05  3.7459134E-10
  5.1250000E+05  3.4440747E-10
  5.2500000E+05  3.1723975E-10
  5.3750000E+05  2.9272992E-10
  5.5000000E+05  2.7056870E-10
  5.7500000E+05  2.3225609E-10
  5.8750000E+05  2.1566967E-10
  6.0000000E+05  2.0055217E-10
  6.2500000E+05  1.7412341E-10
  6.5000000E+05  1.5194250E-10
  6.7500000E+05  1.3320972E-10
  7.0000000E+05  1.1729638E-10
  7.2500000E+05  1.0370394E-10
  7.5000000E+05  9.2034504E-11
  7.7500000E+05  8.1968244E-11
  8.0000000E+05  7.3246329E-11
  8.2500000E+05  6.5657738E-11
  8.5000000E+05  5.9029318E-11
  8.7500000E+05  5.3218092E-11
  9.0000000E+05  4.8105365E-11
  9.2500000E+05  4.3592206E-11
  9.5000000E+05  3.9595761E-11
  9.7500000E+05  3.6046336E-11
  1.0000000E+06  3.2885061E-11
  1.0250000E+06  3.0061959E-11
  1.0500000E+06  2.7534431E-11
  1.0750000E+06  2.5266035E-11
  1.1000000E+06  2.3225473E-11
  1.1250000E+06  2.1385780E-11
  1.1500000E+06  1.9723659E-11
  1.1750000E+06  1.8218913E-11
  1.2000000E+06  1.6853987E-11
  1.2250000E+06  1.5613579E-11
  1.2500000E+06  1.4484317E-11
  1.3000000E+06  1.2513754E-11
  1.3500000E+06  1.0864406E-11
  1.4000000E+06  9.4755639E-12
  1.4500000E+06  8.2994904E-12
  1.5000000E+06  7.2983545E-12
  1.5500000E+06  6.4419517E-12
  1.6000000E+06  5.7060003E-12
  1.6500000E+06  5.0708360E-12
  1.7000000E+06  4.5204333E-12
  1.7500000E+06  4.0416587E-12
  1.8000000E+06  3.6236890E-12
  1.8500000E+06  3.2575555E-12
  1.9000000E+06  2.9357901E-12
  1.9500000E+06  2.6521433E-12
  2.0000000E+06  2.4013624E-12
  2.0500000E+06  2.1790175E-12
  2.1000000E+06  1.9813573E-12
  2.1500000E+06  1.8051943E-12
  2.2000000E+06  1.6478152E-12
  2.2500000E+06  1.5068974E-12
  2.3000000E+06  1.3804433E-12
  2.3500000E+06  1.2667303E-12
  2.4000000E+06  1.1642672E-12
  2.4500000E+06  1.0717522E-12
  2.5000000E+06  9.8805090E-13
  2.5500000E+06  9.1217776E-13
  2.6000000E+06  8.4327387E-13
  2.6500000E+06  7.8058871E-13
  2.7000000E+06  7.2346826E-13
  2.8000000E+06  6.2375416E-13
  2.9000000E+06  5.4038464E-13
  
  
#  79  11  N2  EION =  6.450000000E+02 eV   282
#  S(0) = 8.886605E-01
  6.3289702E+00  0.0000000E+00
  6.3289702E+02  0.0000000E+00
  6.3289702E+02  3.4520133E-04
  6.4500000E+02  3.4520133E-04
  6.4500637E+02  3.4520133E-04
  6.4525605E+02  3.4653035E-04
  6.4550573E+02  3.4777749E-04
  6.4575541E+02  3.4895141E-04
  6.4600509E+02  3.5005980E-04
  6.4650446E+02  3.5210618E-04
  6.4700382E+02  3.5396202E-04
  6.4800255E+02  3.5723804E-04
  6.4900127E+02  3.6009456E-04
  6.4950064E+02  3.6140847E-04
  6.5000000E+02  3.6266232E-04
  6.5156250E+02  3.6628721E-04
  6.5312500E+02  3.6958129E-04
  6.5468750E+02  3.7262996E-04
  6.5625000E+02  3.7546977E-04
  6.5937500E+02  3.8056314E-04
  6.6250000E+02  3.8487407E-04
  6.6875000E+02  3.9117562E-04
  6.7500000E+02  3.9476636E-04
  6.8125000E+02  3.9637042E-04
  6.8750000E+02  3.9670166E-04
  6.9375000E+02  3.9631211E-04
  7.0000000E+02  3.9558075E-04
  7.0625000E+02  3.9474879E-04
  7.1250000E+02  3.9395597E-04
  7.1875000E+02  3.9326889E-04
  7.2500000E+02  3.9270376E-04
  7.3750000E+02  3.9186189E-04
  7.5000000E+02  3.9117280E-04
  7.7500000E+02  3.8946325E-04
  7.8750000E+02  3.8836000E-04
  8.0000000E+02  3.8715266E-04
  8.2500000E+02  3.8459760E-04
  8.3750000E+02  3.8326412E-04
  8.5000000E+02  3.8186448E-04
  8.7500000E+02  3.7877438E-04
  9.0000000E+02  3.7524969E-04
  9.2500000E+02  3.7139882E-04
  9.5000000E+02  3.6737708E-04
  9.7500000E+02  3.6324236E-04
  1.0000000E+03  3.5896842E-04
  1.0500000E+03  3.4984678E-04
  1.0750000E+03  3.4504291E-04
  1.1000000E+03  3.4017236E-04
  1.1250000E+03  3.3528991E-04
  1.1500000E+03  3.3040892E-04
  1.2000000E+03  3.2064112E-04
  1.2500000E+03  3.1078823E-04
  1.3000000E+03  3.0099830E-04
  1.3500000E+03  2.9142715E-04
  1.4000000E+03  2.8212302E-04
  1.4500000E+03  2.7304551E-04
  1.5000000E+03  2.6417761E-04
  1.6000000E+03  2.4734985E-04
  1.7000000E+03  2.3171911E-04
  1.8000000E+03  2.1720053E-04
  1.9000000E+03  2.0379901E-04
  2.0000000E+03  1.9141942E-04
  2.1000000E+03  1.7999612E-04
  2.2000000E+03  1.6945697E-04
  2.3000000E+03  1.5971576E-04
  2.4000000E+03  1.5070807E-04
  2.5000000E+03  1.4238106E-04
  2.6000000E+03  1.3467229E-04
  2.7000000E+03  1.2751931E-04
  2.8000000E+03  1.2087234E-04
  2.9000000E+03  1.1469144E-04
  3.0000000E+03  1.0893902E-04
  3.1000000E+03  1.0357862E-04
  3.2000000E+03  9.8576812E-05
  3.4000000E+03  8.9531396E-05
  3.6000000E+03  8.1595359E-05
  3.8000000E+03  7.4600698E-05
  4.0000000E+03  6.8409894E-05
  4.2000000E+03  6.2908678E-05
  4.4000000E+03  5.8001709E-05
  4.6000000E+03  5.3609061E-05
  4.8000000E+03  4.9663478E-05
  5.0000000E+03  4.6108135E-05
  5.2500000E+03  4.2139926E-05
  5.5000000E+03  3.8627640E-05
  5.7500000E+03  3.5506131E-05
  6.0000000E+03  3.2721290E-05
  6.5000000E+03  2.7987982E-05
  6.7500000E+03  2.5969401E-05
  7.0000000E+03  2.4144890E-05
  7.2500000E+03  2.2491179E-05
  7.5000000E+03  2.0988325E-05
  8.0000000E+03  1.8368855E-05
  8.5000000E+03  1.6175002E-05
  9.0000000E+03  1.4322321E-05
  9.5000000E+03  1.2745858E-05
  1.0000000E+04  1.1395123E-05
  1.0500000E+04  1.0230509E-05
  1.1000000E+04  9.2205963E-06
  1.1500000E+04  8.3401736E-06
  1.2000000E+04  7.5688478E-06
  1.2500000E+04  6.8900189E-06
  1.3000000E+04  6.2900757E-06
  1.3500000E+04  5.7577722E-06
  1.4000000E+04  5.2837533E-06
  1.4500000E+04  4.8601902E-06
  1.5000000E+04  4.4804956E-06
  1.5500000E+04  4.1390994E-06
  1.6000000E+04  3.8312681E-06
  1.6500000E+04  3.5529596E-06
  1.7000000E+04  3.3007063E-06
  1.8000000E+04  2.8628273E-06
  1.9000000E+04  2.4982289E-06
  2.0000000E+04  2.1922086E-06
  2.1000000E+04  1.9334797E-06
  2.2000000E+04  1.7132745E-06
  2.3000000E+04  1.5247091E-06
  2.4000000E+04  1.3623258E-06
  2.5000000E+04  1.2217587E-06
  2.6000000E+04  1.0994868E-06
  2.7000000E+04  9.9264876E-07
  2.8000000E+04  8.9890249E-07
  2.9000000E+04  8.1631904E-07
  3.0000000E+04  7.4329984E-07
  3.1000000E+04  6.7851228E-07
  3.2000000E+04  6.2083977E-07
  3.3000000E+04  5.6934207E-07
  3.4000000E+04  5.2322352E-07
  3.5000000E+04  4.8180778E-07
  3.6000000E+04  4.4451761E-07
  3.7000000E+04  4.1085836E-07
  3.8000000E+04  3.8040451E-07
  3.9000000E+04  3.5278866E-07
  4.0000000E+04  3.2769252E-07
  4.2000000E+04  2.8398818E-07
  4.4000000E+04  2.4747337E-07
  4.6000000E+04  2.1675048E-07
  4.8000000E+04  1.9073340E-07
  5.0000000E+04  1.6856985E-07
  5.2500000E+04  1.4526927E-07
  5.5000000E+04  1.2591604E-07
  5.7500000E+04  1.0972416E-07
  5.8750000E+04  1.0261828E-07
  6.0000000E+04  9.6086252E-08
  6.2500000E+04  8.4528279E-08
  6.5000000E+04  7.4676764E-08
  6.7500000E+04  6.6234906E-08
  7.0000000E+04  5.8964958E-08
  7.2500000E+04  5.2675085E-08
  7.5000000E+04  4.7209435E-08
  7.7500000E+04  4.2440566E-08
  8.0000000E+04  3.8263633E-08
  8.2500000E+04  3.4591890E-08
  8.5000000E+04  3.1353181E-08
  8.7500000E+04  2.8487184E-08
  9.0000000E+04  2.5943223E-08
  9.2500000E+04  2.3678541E-08
  9.5000000E+04  2.1656909E-08
  9.7500000E+04  1.9847503E-08
  1.0000000E+05  1.8223990E-08
  1.0250000E+05  1.6763794E-08
  1.0500000E+05  1.5447491E-08
  1.0750000E+05  1.4258318E-08
  1.1000000E+05  1.3181756E-08
  1.1250000E+05  1.2205196E-08
  1.1500000E+05  1.1317649E-08
  1.2000000E+05  9.7723973E-09
  1.2500000E+05  8.4825399E-09
  1.3000000E+05  7.3989207E-09
  1.3500000E+05  6.4831088E-09
  1.4000000E+05  5.7047982E-09
  1.4500000E+05  5.0398958E-09
  1.5000000E+05  4.4691062E-09
  1.5500000E+05  3.9768671E-09
  1.6000000E+05  3.5505427E-09
  1.6500000E+05  3.1798102E-09
  1.7000000E+05  2.8561875E-09
  1.7500000E+05  2.5726667E-09
  1.8000000E+05  2.3234279E-09
  1.8500000E+05  2.1036142E-09
  1.9000000E+05  1.9091543E-09
  1.9500000E+05  1.7366196E-09
  2.0000000E+05  1.5831107E-09
  2.0500000E+05  1.4461657E-09
  2.1000000E+05  1.3236874E-09
  2.1500000E+05  1.2138818E-09
  2.2000000E+05  1.1152092E-09
  2.2500000E+05  1.0263437E-09
  2.3000000E+05  9.4614001E-10
  2.3500000E+05  8.7360562E-10
  2.4000000E+05  8.0787821E-10
  2.4500000E+05  7.4820641E-10
  2.5000000E+05  6.9393378E-10
  2.6000000E+05  5.9935627E-10
  2.7000000E+05  5.2033188E-10
  2.8000000E+05  4.5389453E-10
  2.9000000E+05  3.9771683E-10
  3.0000000E+05  3.4995766E-10
  3.1000000E+05  3.0914960E-10
  3.2000000E+05  2.7411483E-10
  3.3000000E+05  2.4390164E-10
  3.4000000E+05  2.1773615E-10
  3.5000000E+05  1.9498546E-10
  3.6000000E+05  1.7512903E-10
  3.7000000E+05  1.5773651E-10
  3.8000000E+05  1.4245030E-10
  3.9000000E+05  1.2897185E-10
  4.0000000E+05  1.1705080E-10
  4.1000000E+05  1.0647627E-10
  4.2000000E+05  9.7069896E-11
  4.3000000E+05  8.8680231E-11
  4.4000000E+05  8.1178249E-11
  4.5000000E+05  7.4453620E-11
  4.6000000E+05  6.8411678E-11
  4.7000000E+05  6.2970926E-11
  4.8000000E+05  5.8060989E-11
  5.0000000E+05  4.9597768E-11
  5.1250000E+05  4.5085451E-11
  5.2500000E+05  4.1075466E-11
  5.3750000E+05  3.7502120E-11
  5.5000000E+05  3.4309532E-11
  5.7500000E+05  2.8882647E-11
  5.8750000E+05  2.6572341E-11
  6.0000000E+05  2.4488776E-11
  6.1250000E+05  2.2605740E-11
  6.2500000E+05  2.0900489E-11
  6.3750000E+05  1.9353239E-11
  6.5000000E+05  1.7946724E-11
  6.7500000E+05  1.5497306E-11
  7.0000000E+05  1.3452172E-11
  7.2500000E+05  1.1733706E-11
  7.5000000E+05  1.0281167E-11
  7.7500000E+05  9.0466143E-12
  8.0000000E+05  7.9919082E-12
  8.2500000E+05  7.0864758E-12
  8.5000000E+05  6.3056305E-12
  8.7500000E+05  5.6293243E-12
  9.0000000E+05  5.0411814E-12
  9.2500000E+05  4.5277482E-12
  9.5000000E+05  4.0779126E-12
  9.7500000E+05  3.6824470E-12
  1.0000000E+06  3.3336504E-12
  1.0250000E+06  3.0250664E-12
  1.0500000E+06  2.7512570E-12
  1.0750000E+06  2.5076233E-12
  1.1000000E+06  2.2902616E-12
  1.1250000E+06  2.0958453E-12
  1.1500000E+06  1.9215297E-12
  1.1750000E+06  1.7648727E-12
  1.2000000E+06  1.6237717E-12
  1.2250000E+06  1.4964107E-12
  1.2500000E+06  1.3812165E-12
  1.3000000E+06  1.1820376E-12
  1.3500000E+06  1.0172657E-12
  1.4000000E+06  8.8002450E-13
  1.4500000E+06  7.6498810E-13
  1.5000000E+06  6.6799288E-13
  1.5500000E+06  5.8575676E-13
  1.6000000E+06  5.1567325E-13
  1.6500000E+06  4.5565725E-13
  1.7000000E+06  4.0402956E-13
  1.7500000E+06  3.5942842E-13
  1.8000000E+06  3.2074263E-13
  1.8500000E+06  2.8706018E-13
  1.9000000E+06  2.5762837E-13
  1.9500000E+06  2.3182304E-13
  2.0000000E+06  2.0912412E-13
  2.0500000E+06  1.8909637E-13
  2.1000000E+06  1.7137433E-13
  2.1500000E+06  1.5564955E-13
  2.2000000E+06  1.4166039E-13
  2.2500000E+06  1.2918409E-13
  2.3000000E+06  1.1803024E-13
  2.3500000E+06  1.0803482E-13
  2.4000000E+06  9.9056783E-14
  2.4500000E+06  9.0974745E-14
  2.5000000E+06  8.3683931E-14
  2.5500000E+06  7.7093619E-14
  2.6000000E+06  7.1125791E-14
  2.6500000E+06  6.5713500E-14
  2.7000000E+06  6.0797873E-14
  2.8000000E+06  5.2254715E-14
  
  
#  79  12  N3  EION =  5.480000000E+02 eV   281
#  S(0) = 2.459189E+00
  5.3796180E+00  0.0000000E+00
  5.3796180E+02  0.0000000E+00
  5.3796180E+02  1.5598352E-03
  5.4800000E+02  1.5598352E-03
  5.4800538E+02  1.5598352E-03
  5.4820484E+02  1.5728381E-03
  5.4840430E+02  1.5851657E-03
  5.4860376E+02  1.5968745E-03
  5.4880323E+02  1.6080148E-03
  5.4920215E+02  1.6287676E-03
  5.4960108E+02  1.6477369E-03
  5.5000000E+02  1.6651787E-03
  5.5156250E+02  1.7223235E-03
  5.5312500E+02  1.7672007E-03
  5.5468750E+02  1.8041889E-03
  5.5625000E+02  1.8356419E-03
  5.5937500E+02  1.8866667E-03
  5.6250000E+02  1.9256070E-03
  5.6875000E+02  1.9752456E-03
  5.7500000E+02  1.9956400E-03
  5.8125000E+02  1.9961405E-03
  5.8750000E+02  1.9849110E-03
  5.9062500E+02  1.9768590E-03
  5.9375000E+02  1.9679371E-03
  6.0000000E+02  1.9490185E-03
  6.0625000E+02  1.9302807E-03
  6.1250000E+02  1.9127297E-03
  6.1875000E+02  1.8966758E-03
  6.2500000E+02  1.8820282E-03
  6.3125000E+02  1.8684993E-03
  6.3750000E+02  1.8557235E-03
  6.5000000E+02  1.8310997E-03
  6.6250000E+02  1.8062582E-03
  6.7500000E+02  1.7806102E-03
  7.0000000E+02  1.7284351E-03
  7.2500000E+02  1.6783785E-03
  7.3750000E+02  1.6545151E-03
  7.5000000E+02  1.6312293E-03
  7.7500000E+02  1.5855042E-03
  8.0000000E+02  1.5402190E-03
  8.2500000E+02  1.4956612E-03
  8.5000000E+02  1.4525464E-03
  8.7500000E+02  1.4112413E-03
  9.0000000E+02  1.3715265E-03
  9.5000000E+02  1.2955358E-03
  1.0000000E+03  1.2237360E-03
  1.0500000E+03  1.1570812E-03
  1.1000000E+03  1.0953288E-03
  1.1500000E+03  1.0375639E-03
  1.2000000E+03  9.8346940E-04
  1.2500000E+03  9.3323116E-04
  1.3000000E+03  8.8657829E-04
  1.3500000E+03  8.4298571E-04
  1.4000000E+03  8.0219908E-04
  1.4500000E+03  7.6405136E-04
  1.5000000E+03  7.2841603E-04
  1.6000000E+03  6.6395233E-04
  1.7000000E+03  6.0706132E-04
  1.8000000E+03  5.5683719E-04
  1.9000000E+03  5.1234631E-04
  2.0000000E+03  4.7262861E-04
  2.1000000E+03  4.3713380E-04
  2.2000000E+03  4.0533137E-04
  2.3000000E+03  3.7668595E-04
  2.4000000E+03  3.5079261E-04
  2.5000000E+03  3.2733549E-04
  2.6000000E+03  3.0603226E-04
  2.7000000E+03  2.8663190E-04
  2.8000000E+03  2.6891733E-04
  2.9000000E+03  2.5269943E-04
  3.0000000E+03  2.3781502E-04
  3.1000000E+03  2.2412488E-04
  3.2000000E+03  2.1150911E-04
  3.4000000E+03  1.8908984E-04
  3.6000000E+03  1.6984617E-04
  3.8000000E+03  1.5321841E-04
  4.0000000E+03  1.3876313E-04
  4.2000000E+03  1.2612636E-04
  4.4000000E+03  1.1502303E-04
  4.6000000E+03  1.0522129E-04
  4.8000000E+03  9.6531068E-05
  5.0000000E+03  8.8795339E-05
  5.2500000E+03  8.0271057E-05
  5.5000000E+03  7.2826234E-05
  5.7500000E+03  6.6291744E-05
  6.0000000E+03  6.0529855E-05
  6.5000000E+03  5.0891368E-05
  6.7500000E+03  4.6843628E-05
  7.0000000E+03  4.3219250E-05
  7.2500000E+03  3.9963451E-05
  7.5000000E+03  3.7029857E-05
  8.0000000E+03  3.1977100E-05
  8.5000000E+03  2.7808442E-05
  9.0000000E+03  2.4336601E-05
  9.5000000E+03  2.1420470E-05
  1.0000000E+04  1.8952180E-05
  1.0500000E+04  1.6848269E-05
  1.1000000E+04  1.5043395E-05
  1.1500000E+04  1.3485908E-05
  1.2000000E+04  1.2134598E-05
  1.2500000E+04  1.0956291E-05
  1.3000000E+04  9.9240720E-06
  1.3500000E+04  9.0159299E-06
  1.4000000E+04  8.2137434E-06
  1.4500000E+04  7.5024952E-06
  1.5000000E+04  6.8696660E-06
  1.5500000E+04  6.3047584E-06
  1.6000000E+04  5.7989233E-06
  1.6500000E+04  5.3446663E-06
  1.7000000E+04  4.9356096E-06
  1.8000000E+04  4.2320549E-06
  1.9000000E+04  3.6531704E-06
  2.0000000E+04  3.1727255E-06
  2.1000000E+04  2.7708352E-06
  2.2000000E+04  2.4322373E-06
  2.3000000E+04  2.1450821E-06
  2.4000000E+04  1.9000753E-06
  2.5000000E+04  1.6898575E-06
  2.6000000E+04  1.5085502E-06
  2.7000000E+04  1.3514205E-06
  2.8000000E+04  1.2146296E-06
  2.9000000E+04  1.0950418E-06
  3.0000000E+04  9.9007941E-07
  3.1000000E+04  8.9761124E-07
  3.2000000E+04  8.1586488E-07
  3.3000000E+04  7.4335842E-07
  3.4000000E+04  6.7884689E-07
  3.5000000E+04  6.2127946E-07
  3.6000000E+04  5.6976508E-07
  3.7000000E+04  5.2354499E-07
  3.8000000E+04  4.8197058E-07
  3.9000000E+04  4.4448527E-07
  4.0000000E+04  4.1060974E-07
  4.2000000E+04  3.5208620E-07
  4.4000000E+04  3.0369851E-07
  4.6000000E+04  2.6339223E-07
  4.8000000E+04  2.2958726E-07
  5.0000000E+04  2.0105548E-07
  5.2500000E+04  1.7135831E-07
  5.5000000E+04  1.4695606E-07
  5.7500000E+04  1.2674980E-07
  5.8750000E+04  1.1794946E-07
  6.0000000E+04  1.0989919E-07
  6.2500000E+04  9.5754818E-08
  6.5000000E+04  8.3809967E-08
  6.7500000E+04  7.3665698E-08
  7.0000000E+04  6.5005313E-08
  7.2500000E+04  5.7575422E-08
  7.5000000E+04  5.1171855E-08
  7.7500000E+04  4.5629015E-08
  8.0000000E+04  4.0811728E-08
  8.2500000E+04  3.6609002E-08
  8.5000000E+04  3.2929201E-08
  8.7500000E+04  2.9696266E-08
  9.0000000E+04  2.6846764E-08
  9.2500000E+04  2.4327534E-08
  9.5000000E+04  2.2093824E-08
  9.7500000E+04  2.0107801E-08
  1.0000000E+05  1.8337354E-08
  1.0250000E+05  1.6755127E-08
  1.0500000E+05  1.5337725E-08
  1.1000000E+05  1.2919887E-08
  1.1500000E+05  1.0954195E-08
  1.2000000E+05  9.3434335E-09
  1.2500000E+05  8.0138705E-09
  1.3000000E+05  6.9089924E-09
  1.3500000E+05  5.9850646E-09
  1.4000000E+05  5.2079366E-09
  1.4500000E+05  4.5507151E-09
  1.5000000E+05  3.9920602E-09
  1.5500000E+05  3.5149156E-09
  1.6000000E+05  3.1055546E-09
  1.6500000E+05  2.7528595E-09
  1.7000000E+05  2.4477720E-09
  1.7500000E+05  2.1828700E-09
  1.8000000E+05  1.9520386E-09
  1.8500000E+05  1.7502148E-09
  1.9000000E+05  1.5731862E-09
  1.9500000E+05  1.4174326E-09
  2.0000000E+05  1.2799989E-09
  2.0500000E+05  1.1583943E-09
  2.1000000E+05  1.0505115E-09
  2.1500000E+05  9.5456069E-10
  2.2000000E+05  8.6901626E-10
  2.2500000E+05  7.9257357E-10
  2.3000000E+05  7.2411317E-10
  2.4000000E+05  6.0741678E-10
  2.5000000E+05  5.1268238E-10
  2.6000000E+05  4.3520622E-10
  2.7000000E+05  3.7140856E-10
  2.8000000E+05  3.1853859E-10
  2.9000000E+05  2.7446342E-10
  3.0000000E+05  2.3751543E-10
  3.1000000E+05  2.0638053E-10
  3.2000000E+05  1.8001553E-10
  3.3000000E+05  1.5758671E-10
  3.4000000E+05  1.3842350E-10
  3.5000000E+05  1.2198324E-10
  3.6000000E+05  1.0782426E-10
  3.7000000E+05  9.5585141E-11
  3.8000000E+05  8.4968670E-11
  3.9000000E+05  7.5729216E-11
  4.0000000E+05  6.7662834E-11
  4.1000000E+05  6.0599456E-11
  4.2000000E+05  5.4396671E-11
  4.3000000E+05  4.8934755E-11
  4.4000000E+05  4.4112678E-11
  4.5000000E+05  3.9844880E-11
  4.6000000E+05  3.6058636E-11
  4.7000000E+05  3.2691927E-11
  4.8000000E+05  2.9691696E-11
  5.0000000E+05  2.4614878E-11
  5.1250000E+05  2.1963096E-11
  5.2500000E+05  1.9642806E-11
  5.3750000E+05  1.7606895E-11
  5.5000000E+05  1.5815740E-11
  5.6250000E+05  1.4235901E-11
  5.7500000E+05  1.2839048E-11
  5.8750000E+05  1.1601098E-11
  6.0000000E+05  1.0501510E-11
  6.1250000E+05  9.5227135E-12
  6.2500000E+05  8.6496285E-12
  6.3750000E+05  7.8692799E-12
  6.5000000E+05  7.1704740E-12
  6.6250000E+05  6.5435288E-12
  6.7500000E+05  5.9800483E-12
  7.0000000E+05  5.0152282E-12
  7.2500000E+05  4.2281236E-12
  7.5000000E+05  3.5820618E-12
  7.7500000E+05  3.0487211E-12
  8.0000000E+05  2.6060534E-12
  8.2500000E+05  2.2367716E-12
  8.5000000E+05  1.9272310E-12
  8.7500000E+05  1.6665916E-12
  9.0000000E+05  1.4461909E-12
  9.2500000E+05  1.2590632E-12
  9.5000000E+05  1.0995754E-12
  9.7500000E+05  9.6314880E-13
  1.0000000E+06  8.4604255E-13
  1.0250000E+06  7.4518682E-13
  1.0500000E+06  6.5805145E-13
  1.0750000E+06  5.8254216E-13
  1.1000000E+06  5.1691865E-13
  1.1250000E+06  4.5972946E-13
  1.1500000E+06  4.0975892E-13
  1.1750000E+06  3.6598517E-13
  1.2000000E+06  3.2754634E-13
  1.2250000E+06  2.9371316E-13
  1.2500000E+06  2.6386665E-13
  1.2750000E+06  2.3747983E-13
  1.3000000E+06  2.1410285E-13
  1.3250000E+06  1.9335056E-13
  1.3500000E+06  1.7489238E-13
  1.3750000E+06  1.5844383E-13
  1.4000000E+06  1.4375956E-13
  1.4250000E+06  1.3062738E-13
  1.4500000E+06  1.1886333E-13
  1.5000000E+06  9.8820951E-14
  1.5500000E+06  8.2584555E-14
  1.6000000E+06  6.9353531E-14
  1.6500000E+06  5.8511410E-14
  1.7000000E+06  4.9580036E-14
  1.7500000E+06  4.2185954E-14
  1.8000000E+06  3.6035547E-14
  1.8500000E+06  3.0896618E-14
  1.9000000E+06  2.6584478E-14
  1.9500000E+06  2.2951437E-14
  2.0000000E+06  1.9878886E-14
  2.0500000E+06  1.7270938E-14
  2.1000000E+06  1.5049655E-14
  2.1500000E+06  1.3151404E-14
  2.2000000E+06  1.1523919E-14
  2.2500000E+06  1.0124025E-14
  2.3000000E+06  8.9161353E-15
  2.3500000E+06  7.8708186E-15
  2.4000000E+06  6.9636335E-15
  2.4500000E+06  6.1742811E-15
  2.5000000E+06  5.4860415E-15
  2.5500000E+06  4.8848057E-15
  2.6000000E+06  4.3585603E-15
  2.6500000E+06  3.8970623E-15
  
  
#  79  13  N4  EION =  3.570000000E+02 eV   287
#  S(0) = 3.061807E+00
  3.5005658E+00  0.0000000E+00
  3.5005658E+02  0.0000000E+00
  3.5005658E+02  1.4452891E-03
  3.5700000E+02  1.4452891E-03
  3.5700354E+02  1.4452891E-03
  3.5730318E+02  1.4312051E-03
  3.5760283E+02  1.4176851E-03
  3.5790248E+02  1.4046928E-03
  3.5820212E+02  1.3921950E-03
  3.5880141E+02  1.3685645E-03
  3.5940071E+02  1.3465796E-03
  3.6000000E+02  1.3260598E-03
  3.6250000E+02  1.2532567E-03
  3.6500000E+02  1.1960980E-03
  3.6750000E+02  1.1503968E-03
  3.7000000E+02  1.1138044E-03
  3.7500000E+02  1.0635068E-03
  3.8000000E+02  1.0401738E-03
  3.8500000E+02  1.0382273E-03
  3.9000000E+02  1.0501307E-03
  3.9500000E+02  1.0705082E-03
  4.0000000E+02  1.0967785E-03
  4.1000000E+02  1.1618747E-03
  4.2000000E+02  1.2361986E-03
  4.3000000E+02  1.3114996E-03
  4.4000000E+02  1.3831108E-03
  4.5000000E+02  1.4504399E-03
  4.6000000E+02  1.5149328E-03
  4.7000000E+02  1.5780037E-03
  4.8000000E+02  1.6401041E-03
  5.0000000E+02  1.7585214E-03
  5.1250000E+02  1.8253397E-03
  5.2500000E+02  1.8846481E-03
  5.3750000E+02  1.9362188E-03
  5.5000000E+02  1.9806526E-03
  5.7500000E+02  2.0523974E-03
  6.0000000E+02  2.1060755E-03
  6.2500000E+02  2.1430739E-03
  6.5000000E+02  2.1634094E-03
  6.6250000E+02  2.1678148E-03
  6.7500000E+02  2.1689150E-03
  7.0000000E+02  2.1628623E-03
  7.2500000E+02  2.1484250E-03
  7.5000000E+02  2.1273133E-03
  8.0000000E+02  2.0681480E-03
  8.5000000E+02  1.9917147E-03
  9.0000000E+02  1.9068122E-03
  9.5000000E+02  1.8184184E-03
  1.0000000E+03  1.7284473E-03
  1.0500000E+03  1.6387381E-03
  1.1000000E+03  1.5517138E-03
  1.1500000E+03  1.4681245E-03
  1.2000000E+03  1.3881266E-03
  1.2500000E+03  1.3119852E-03
  1.3000000E+03  1.2398742E-03
  1.3500000E+03  1.1719054E-03
  1.4000000E+03  1.1080393E-03
  1.4500000E+03  1.0480298E-03
  1.5000000E+03  9.9160903E-04
  1.6000000E+03  8.8890075E-04
  1.7000000E+03  7.9871136E-04
  1.8000000E+03  7.1935710E-04
  1.9000000E+03  6.4937435E-04
  2.0000000E+03  5.8761555E-04
  2.1000000E+03  5.3301472E-04
  2.2000000E+03  4.8462017E-04
  2.3000000E+03  4.4160953E-04
  2.4000000E+03  4.0327931E-04
  2.5000000E+03  3.6904090E-04
  2.6000000E+03  3.3839492E-04
  2.7000000E+03  3.1090493E-04
  2.8000000E+03  2.8618714E-04
  2.9000000E+03  2.6390992E-04
  3.0000000E+03  2.4378748E-04
  3.1000000E+03  2.2557281E-04
  3.2000000E+03  2.0905129E-04
  3.4000000E+03  1.8036452E-04
  3.6000000E+03  1.5649832E-04
  3.8000000E+03  1.3650525E-04
  4.0000000E+03  1.1964830E-04
  4.2000000E+03  1.0534950E-04
  4.4000000E+03  9.3151999E-05
  4.6000000E+03  8.2692008E-05
  4.8000000E+03  7.3677663E-05
  5.0000000E+03  6.5873177E-05
  5.2500000E+03  5.7530224E-05
  5.5000000E+03  5.0480603E-05
  5.7500000E+03  4.4488705E-05
  6.0000000E+03  3.9367900E-05
  6.5000000E+03  3.1172608E-05
  6.7500000E+03  2.7881114E-05
  7.0000000E+03  2.5015504E-05
  7.2500000E+03  2.2510815E-05
  7.5000000E+03  2.0313447E-05
  7.7500000E+03  1.8378922E-05
  8.0000000E+03  1.6670145E-05
  8.2500000E+03  1.5156032E-05
  8.5000000E+03  1.3810407E-05
  9.0000000E+03  1.1539360E-05
  9.5000000E+03  9.7166509E-06
  1.0000000E+04  8.2397090E-06
  1.0500000E+04  7.0324809E-06
  1.1000000E+04  6.0378016E-06
  1.1500000E+04  5.2121942E-06
  1.2000000E+04  4.5222581E-06
  1.2500000E+04  3.9420796E-06
  1.3000000E+04  3.4513590E-06
  1.3500000E+04  3.0340552E-06
  1.4000000E+04  2.6773916E-06
  1.4500000E+04  2.3711159E-06
  1.5000000E+04  2.1069448E-06
  1.5500000E+04  1.8781433E-06
  1.6000000E+04  1.6792004E-06
  1.6500000E+04  1.5055810E-06
  1.7000000E+04  1.3535333E-06
  1.7500000E+04  1.2199378E-06
  1.8000000E+04  1.1021877E-06
  1.8500000E+04  9.9809501E-07
  1.9000000E+04  9.0581547E-07
  2.0000000E+04  7.5068680E-07
  2.1000000E+04  6.2690042E-07
  2.2000000E+04  5.2721142E-07
  2.3000000E+04  4.4624835E-07
  2.4000000E+04  3.7998012E-07
  2.5000000E+04  3.2534785E-07
  2.6000000E+04  2.8000683E-07
  2.7000000E+04  2.4214239E-07
  2.8000000E+04  2.1033779E-07
  2.9000000E+04  1.8347815E-07
  3.0000000E+04  1.6067914E-07
  3.1000000E+04  1.4123436E-07
  3.2000000E+04  1.2457579E-07
  3.3000000E+04  1.1024381E-07
  3.4000000E+04  9.7864197E-08
  3.5000000E+04  8.7130612E-08
  3.6000000E+04  7.7790925E-08
  3.7000000E+04  6.9636590E-08
  3.8000000E+04  6.2494288E-08
  3.9000000E+04  5.6219296E-08
  4.0000000E+04  5.0690253E-08
  4.1000000E+04  4.5804970E-08
  4.2000000E+04  4.1477091E-08
  4.3000000E+04  3.7633340E-08
  4.4000000E+04  3.4211314E-08
  4.6000000E+04  2.8426769E-08
  4.8000000E+04  2.3781259E-08
  5.0000000E+04  2.0020463E-08
  5.1250000E+04  1.8032207E-08
  5.2500000E+04  1.6276895E-08
  5.3750000E+04  1.4723189E-08
  5.5000000E+04  1.3344496E-08
  5.7500000E+04  1.1024869E-08
  5.8750000E+04  1.0048006E-08
  6.0000000E+04  9.1733302E-09
  6.2500000E+04  7.6830523E-09
  6.5000000E+04  6.4742510E-09
  6.7500000E+04  5.4866986E-09
  7.0000000E+04  4.6744851E-09
  7.2500000E+04  4.0022950E-09
  7.5000000E+04  3.4427285E-09
  7.7500000E+04  2.9743559E-09
  8.0000000E+04  2.5802906E-09
  8.2500000E+04  2.2471327E-09
  8.5000000E+04  1.9641790E-09
  8.7500000E+04  1.7228244E-09
  9.0000000E+04  1.5161098E-09
  9.2500000E+04  1.3383762E-09
  9.5000000E+04  1.1849981E-09
  9.7500000E+04  1.0521742E-09
  1.0000000E+05  9.3676629E-10
  1.0250000E+05  8.3617167E-10
  1.0500000E+05  7.4822262E-10
  1.0750000E+05  6.7110623E-10
  1.1000000E+05  6.0330035E-10
  1.1250000E+05  5.4352218E-10
  1.1500000E+05  4.9068671E-10
  1.1750000E+05  4.4387303E-10
  1.2000000E+05  4.0229704E-10
  1.2250000E+05  3.6528908E-10
  1.2500000E+05  3.3227548E-10
  1.3000000E+05  2.7632793E-10
  1.3500000E+05  2.3126869E-10
  1.4000000E+05  1.9470917E-10
  1.4500000E+05  1.6484060E-10
  1.5000000E+05  1.4028040E-10
  1.5500000E+05  1.1996261E-10
  1.6000000E+05  1.0305867E-10
  1.6500000E+05  8.8919655E-11
  1.7000000E+05  7.7033647E-11
  1.7500000E+05  6.6994036E-11
  1.8000000E+05  5.8475793E-11
  1.8500000E+05  5.1217538E-11
  1.9000000E+05  4.5007869E-11
  1.9500000E+05  3.9674871E-11
  2.0000000E+05  3.5078026E-11
  2.0500000E+05  3.1101914E-11
  2.1000000E+05  2.7651289E-11
  2.1500000E+05  2.4647205E-11
  2.2000000E+05  2.2023949E-11
  2.2500000E+05  1.9726599E-11
  2.3000000E+05  1.7709076E-11
  2.3500000E+05  1.5932576E-11
  2.4000000E+05  1.4364308E-11
  2.4500000E+05  1.2976466E-11
  2.5000000E+05  1.1745396E-11
  2.6000000E+05  9.6757295E-12
  2.7000000E+05  8.0259966E-12
  2.8000000E+05  6.7004485E-12
  2.9000000E+05  5.6274307E-12
  3.0000000E+05  4.7527772E-12
  3.1000000E+05  4.0351672E-12
  3.2000000E+05  3.4428053E-12
  3.3000000E+05  2.9510225E-12
  3.4000000E+05  2.5405322E-12
  3.5000000E+05  2.1961501E-12
  3.6000000E+05  1.9058397E-12
  3.7000000E+05  1.6599974E-12
  3.8000000E+05  1.4509144E-12
  3.9000000E+05  1.2723676E-12
  4.0000000E+05  1.1193057E-12
  4.1000000E+05  9.8760662E-13
  4.2000000E+05  8.7388996E-13
  4.3000000E+05  7.7537113E-13
  4.4000000E+05  6.8974600E-13
  4.5000000E+05  6.1509979E-13
  4.6000000E+05  5.4983465E-13
  4.7000000E+05  4.9261198E-13
  4.8000000E+05  4.4230630E-13
  5.0000000E+05  3.5879271E-13
  5.1250000E+05  3.1605349E-13
  5.2500000E+05  2.7920439E-13
  5.3750000E+05  2.4732634E-13
  5.5000000E+05  2.1965992E-13
  5.6250000E+05  1.9557491E-13
  5.7500000E+05  1.7454608E-13
  5.8750000E+05  1.5613403E-13
  6.0000000E+05  1.3996973E-13
  6.1250000E+05  1.2574218E-13
  6.2500000E+05  1.1318833E-13
  6.3750000E+05  1.0208498E-13
  6.5000000E+05  9.2242069E-14
  6.6250000E+05  8.3497312E-14
  6.7500000E+05  7.5711733E-14
  7.0000000E+05  6.2557328E-14
  7.2500000E+05  5.2008258E-14
  7.5000000E+05  4.3487575E-14
  7.7500000E+05  3.6559033E-14
  8.0000000E+05  3.0889733E-14
  8.2500000E+05  2.6223487E-14
  8.5000000E+05  2.2361565E-14
  8.7500000E+05  1.9148676E-14
  9.0000000E+05  1.6462610E-14
  9.2500000E+05  1.4206573E-14
  9.5000000E+05  1.2303409E-14
  9.7500000E+05  1.0691253E-14
  1.0000000E+06  9.3202209E-15
  1.0250000E+06  8.1498803E-15
  1.0500000E+06  7.1473003E-15
  1.0750000E+06  6.2855215E-15
  1.1000000E+06  5.5423720E-15
  1.1250000E+06  4.8995388E-15
  1.1500000E+06  4.3418337E-15
  1.1750000E+06  3.8566103E-15
  1.2000000E+06  3.4333000E-15
  1.2250000E+06  3.0630391E-15
  1.2500000E+06  2.7383677E-15
  1.2750000E+06  2.4529868E-15
  1.3000000E+06  2.2015621E-15
  1.3250000E+06  1.9795612E-15
  1.3500000E+06  1.7831209E-15
  1.4000000E+06  1.4541856E-15
  1.4500000E+06  1.1935727E-15
  1.5000000E+06  9.8556861E-16
  1.5500000E+06  8.1840719E-16
  1.6000000E+06  6.8319978E-16
  1.6500000E+06  5.7317848E-16
  1.7000000E+06  4.8314753E-16
  1.7500000E+06  4.0908232E-16
  1.8000000E+06  3.4784330E-16
  1.8500000E+06  2.9695897E-16
  1.9000000E+06  2.5447581E-16
  1.9500000E+06  2.1884659E-16
  2.0000000E+06  1.8883838E-16
  2.0500000E+06  1.6346897E-16
  2.1000000E+06  1.4195445E-16
  2.1500000E+06  1.2365409E-16
  2.2000000E+06  1.0804126E-16
  
  
#  79  14  N5  EION =  3.390000000E+02 eV   286
#  S(0) = 4.639553E+00
  3.3357828E+00  0.0000000E+00
  3.3357828E+02  0.0000000E+00
  3.3357828E+02  1.8332508E-03
  3.3900000E+02  1.8332508E-03
  3.3900335E+02  1.8332508E-03
  3.3920268E+02  1.8297714E-03
  3.3940201E+02  1.8262207E-03
  3.3960134E+02  1.8226041E-03
  3.3980067E+02  1.8189266E-03
  3.4000000E+02  1.8151930E-03
  3.4250000E+02  1.7652504E-03
  3.4500000E+02  1.7136516E-03
  3.4750000E+02  1.6644251E-03
  3.5000000E+02  1.6200901E-03
  3.5250000E+02  1.5825031E-03
  3.5500000E+02  1.5532393E-03
  3.5750000E+02  1.5335276E-03
  3.6000000E+02  1.5238641E-03
  3.6250000E+02  1.5237285E-03
  3.6500000E+02  1.5317047E-03
  3.6750000E+02  1.5459832E-03
  3.7000000E+02  1.5649135E-03
  3.7500000E+02  1.6123548E-03
  3.8000000E+02  1.6690197E-03
  4.0000000E+02  1.9539363E-03
  4.0500000E+02  2.0304872E-03
  4.1000000E+02  2.1054721E-03
  4.1500000E+02  2.1778123E-03
  4.2000000E+02  2.2469592E-03
  4.3000000E+02  2.3758738E-03
  4.4000000E+02  2.4948568E-03
  4.5000000E+02  2.6073993E-03
  4.6000000E+02  2.7154294E-03
  4.7000000E+02  2.8189848E-03
  4.8000000E+02  2.9167392E-03
  4.9000000E+02  3.0070110E-03
  5.0000000E+02  3.0885002E-03
  5.1250000E+02  3.1772971E-03
  5.2500000E+02  3.2522230E-03
  5.5000000E+02  3.3677537E-03
  5.7500000E+02  3.4487006E-03
  6.0000000E+02  3.5007786E-03
  6.5000000E+02  3.5236156E-03
  6.7500000E+02  3.5026277E-03
  7.0000000E+02  3.4676197E-03
  7.2500000E+02  3.4221669E-03
  7.5000000E+02  3.3681047E-03
  8.0000000E+02  3.2378631E-03
  8.5000000E+02  3.0891655E-03
  9.0000000E+02  2.9345311E-03
  9.5000000E+02  2.7789777E-03
  1.0000000E+03  2.6247097E-03
  1.0500000E+03  2.4748311E-03
  1.1000000E+03  2.3317359E-03
  1.1500000E+03  2.1963038E-03
  1.2000000E+03  2.0679934E-03
  1.2500000E+03  1.9468490E-03
  1.3000000E+03  1.8333754E-03
  1.3500000E+03  1.7274167E-03
  1.4000000E+03  1.6283038E-03
  1.4500000E+03  1.5355139E-03
  1.5000000E+03  1.4488087E-03
  1.6000000E+03  1.2924982E-03
  1.7000000E+03  1.1561630E-03
  1.8000000E+03  1.0369050E-03
  1.9000000E+03  9.3259291E-04
  2.0000000E+03  8.4108329E-04
  2.1000000E+03  7.6046986E-04
  2.2000000E+03  6.8929240E-04
  2.3000000E+03  6.2632434E-04
  2.4000000E+03  5.7046274E-04
  2.5000000E+03  5.2075495E-04
  2.6000000E+03  4.7639866E-04
  2.7000000E+03  4.3671441E-04
  2.8000000E+03  4.0112144E-04
  2.9000000E+03  3.6912415E-04
  3.0000000E+03  3.4029554E-04
  3.1000000E+03  3.1426548E-04
  3.2000000E+03  2.9071188E-04
  3.4000000E+03  2.4995065E-04
  3.6000000E+03  2.1617726E-04
  3.8000000E+03  1.8798873E-04
  4.0000000E+03  1.6430209E-04
  4.2000000E+03  1.4427332E-04
  4.4000000E+03  1.2723860E-04
  4.6000000E+03  1.1267146E-04
  4.8000000E+03  1.0015111E-04
  5.0000000E+03  8.9338708E-05
  5.2500000E+03  7.7811557E-05
  5.5000000E+03  6.8099326E-05
  5.7500000E+03  5.9866850E-05
  6.0000000E+03  5.2849521E-05
  6.5000000E+03  4.1659482E-05
  6.7500000E+03  3.7181329E-05
  7.0000000E+03  3.3291245E-05
  7.2500000E+03  2.9898380E-05
  7.5000000E+03  2.6927910E-05
  8.0000000E+03  2.2016847E-05
  8.5000000E+03  1.8176166E-05
  9.0000000E+03  1.5136764E-05
  9.5000000E+03  1.2705547E-05
  1.0000000E+04  1.0741774E-05
  1.0500000E+04  9.1414245E-06
  1.1000000E+04  7.8266004E-06
  1.1500000E+04  6.7382683E-06
  1.2000000E+04  5.8311916E-06
  1.2500000E+04  5.0703576E-06
  1.3000000E+04  4.4284143E-06
  1.3500000E+04  3.8838058E-06
  1.4000000E+04  3.4194048E-06
  1.4500000E+04  3.0215011E-06
  1.5000000E+04  2.6790421E-06
  1.5500000E+04  2.3830585E-06
  1.6000000E+04  2.1262278E-06
  1.6500000E+04  1.9025373E-06
  1.7000000E+04  1.7070220E-06
  1.7500000E+04  1.5355608E-06
  1.8000000E+04  1.3847173E-06
  1.8500000E+04  1.2516127E-06
  1.9000000E+04  1.1338243E-06
  2.0000000E+04  9.3631861E-07
  2.1000000E+04  7.7924694E-07
  2.2000000E+04  6.5316240E-07
  2.3000000E+04  5.5108244E-07
  2.4000000E+04  4.6778295E-07
  2.5000000E+04  3.9931162E-07
  2.6000000E+04  3.4264677E-07
  2.7000000E+04  2.9545664E-07
  2.8000000E+04  2.5592578E-07
  2.9000000E+04  2.2262865E-07
  3.0000000E+04  1.9443764E-07
  3.1000000E+04  1.7045431E-07
  3.2000000E+04  1.4995775E-07
  3.3000000E+04  1.3236595E-07
  3.4000000E+04  1.1720618E-07
  3.5000000E+04  1.0409232E-07
  3.6000000E+04  9.2707240E-08
  3.7000000E+04  8.2789162E-08
  3.8000000E+04  7.4120950E-08
  3.9000000E+04  6.6521680E-08
  4.0000000E+04  5.9839962E-08
  4.2000000E+04  4.8740104E-08
  4.4000000E+04  4.0021985E-08
  4.6000000E+04  3.3108758E-08
  4.8000000E+04  2.7578410E-08
  5.0000000E+04  2.3118332E-08
  5.1250000E+04  2.0767658E-08
  5.2500000E+04  1.8697192E-08
  5.3750000E+04  1.6868726E-08
  5.5000000E+04  1.5249900E-08
  5.7500000E+04  1.2535208E-08
  5.8750000E+04  1.1395833E-08
  6.0000000E+04  1.0377875E-08
  6.2500000E+04  8.6489936E-09
  6.5000000E+04  7.2526246E-09
  6.7500000E+04  6.1166200E-09
  7.0000000E+04  5.1861800E-09
  7.2500000E+04  4.4192908E-09
  7.5000000E+04  3.7834683E-09
  7.7500000E+04  3.2533935E-09
  8.0000000E+04  2.8091825E-09
  8.2500000E+04  2.4351067E-09
  8.5000000E+04  2.1186401E-09
  8.7500000E+04  1.8497457E-09
  9.0000000E+04  1.6203333E-09
  9.2500000E+04  1.4238431E-09
  9.5000000E+04  1.2549279E-09
  9.7500000E+04  1.1092067E-09
  1.0000000E+05  9.8307414E-10
  1.0250000E+05  8.7354840E-10
  1.0500000E+05  7.7815314E-10
  1.0750000E+05  6.9482315E-10
  1.1000000E+05  6.2182925E-10
  1.1250000E+05  5.5771820E-10
  1.1500000E+05  5.0126451E-10
  1.2000000E+05  4.0733785E-10
  1.2500000E+05  3.3348043E-10
  1.3000000E+05  2.7490133E-10
  1.3500000E+05  2.2806714E-10
  1.4000000E+05  1.9034344E-10
  1.4500000E+05  1.5974615E-10
  1.5000000E+05  1.3476744E-10
  1.5500000E+05  1.1425130E-10
  1.6000000E+05  9.7304030E-11
  1.6500000E+05  8.3229525E-11
  1.7000000E+05  7.1481629E-11
  1.7500000E+05  6.1628885E-11
  1.8000000E+05  5.3328246E-11
  1.8500000E+05  4.6305318E-11
  1.9000000E+05  4.0339352E-11
  1.9500000E+05  3.5251796E-11
  2.0000000E+05  3.0897481E-11
  2.0500000E+05  2.7157782E-11
  2.1000000E+05  2.3935308E-11
  2.1500000E+05  2.1149746E-11
  2.2000000E+05  1.8734600E-11
  2.2500000E+05  1.6634578E-11
  2.3000000E+05  1.4803523E-11
  2.3500000E+05  1.3202761E-11
  2.4000000E+05  1.1799771E-11
  2.4500000E+05  1.0567121E-11
  2.5000000E+05  9.4815915E-12
  2.6000000E+05  7.6759552E-12
  2.7000000E+05  6.2574759E-12
  2.8000000E+05  5.1342449E-12
  2.9000000E+05  4.2381802E-12
  3.0000000E+05  3.5183620E-12
  3.1000000E+05  2.9363514E-12
  3.2000000E+05  2.4628758E-12
  3.3000000E+05  2.0754721E-12
  3.4000000E+05  1.7567712E-12
  3.5000000E+05  1.4932430E-12
  3.6000000E+05  1.2742770E-12
  3.7000000E+05  1.0915017E-12
  3.8000000E+05  9.3827162E-13
  3.9000000E+05  8.0928070E-13
  4.0000000E+05  7.0026909E-13
  4.1000000E+05  6.0779879E-13
  4.2000000E+05  5.2908135E-13
  4.3000000E+05  4.6184451E-13
  4.4000000E+05  4.0422849E-13
  4.5000000E+05  3.5470441E-13
  4.6000000E+05  3.1201010E-13
  4.7000000E+05  2.7509956E-13
  4.8000000E+05  2.4310270E-13
  5.0000000E+05  1.9106261E-13
  5.1250000E+05  1.6503610E-13
  5.2500000E+05  1.4298225E-13
  5.3750000E+05  1.2423038E-13
  5.5000000E+05  1.0823370E-13
  5.6250000E+05  9.4544496E-14
  5.7500000E+05  8.2794652E-14
  5.8750000E+05  7.2680301E-14
  6.0000000E+05  6.3949673E-14
  6.1250000E+05  5.6393418E-14
  6.2500000E+05  4.9836851E-14
  6.3750000E+05  4.4133723E-14
  6.5000000E+05  3.9161196E-14
  6.6250000E+05  3.4815778E-14
  6.7500000E+05  3.1010021E-14
  7.0000000E+05  2.4732237E-14
  7.2500000E+05  1.9858104E-14
  7.5000000E+05  1.6045111E-14
  7.7500000E+05  1.3041054E-14
  8.0000000E+05  1.0658514E-14
  8.2500000E+05  8.7570316E-15
  8.5000000E+05  7.2304853E-15
  8.7500000E+05  5.9980893E-15
  9.0000000E+05  4.9979003E-15
  9.2500000E+05  4.1820957E-15
  9.5000000E+05  3.5135163E-15
  9.7500000E+05  2.9631102E-15
  1.0000000E+06  2.5080314E-15
  1.0250000E+06  2.1302201E-15
  1.0500000E+06  1.8153252E-15
  1.0750000E+06  1.5518852E-15
  1.1000000E+06  1.3307039E-15
  1.1250000E+06  1.1443674E-15
  1.1500000E+06  9.8687177E-16
  1.1750000E+06  8.5333443E-16
  1.2000000E+06  7.3976891E-16
  1.2250000E+06  6.4290837E-16
  1.2500000E+06  5.6006569E-16
  1.2750000E+06  4.8902227E-16
  1.3000000E+06  4.2794007E-16
  1.3250000E+06  3.7529147E-16
  1.3500000E+06  3.2980277E-16
  1.3750000E+06  2.9040868E-16
  1.4000000E+06  2.5621570E-16
  1.4250000E+06  2.2647243E-16
  1.4500000E+06  2.0054524E-16
  1.4750000E+06  1.7789840E-16
  1.5000000E+06  1.5807777E-16
  1.5250000E+06  1.4069759E-16
  1.5500000E+06  1.2542960E-16
  1.6000000E+06  1.0014879E-16
  1.6500000E+06  8.0439168E-17
  1.7000000E+06  6.4973403E-17
  1.7500000E+06  5.2760982E-17
  1.8000000E+06  4.3058052E-17
  1.8500000E+06  3.5304287E-17
  1.9000000E+06  2.9074483E-17
  1.9500000E+06  2.4045697E-17
  2.0000000E+06  1.9970816E-17
  2.0500000E+06  1.6656325E-17
  2.1000000E+06  1.3950000E-17
  
  
#  79  17  O1  EION =  1.140000000E+02 eV   249
#  S(0) = 4.102815E-01
  1.0701471E+00  0.0000000E+00
  1.0701471E+02  0.0000000E+00
  1.0701471E+02  6.8538610E-04
  1.1400000E+02  6.8538610E-04
  1.1400272E+02  6.8538610E-04
  1.1430259E+02  6.7876765E-04
  1.1460245E+02  6.7244589E-04
  1.1490231E+02  6.6640360E-04
  1.1520218E+02  6.6062485E-04
  1.1580190E+02  6.4980033E-04
  1.1640163E+02  6.3986750E-04
  1.1760109E+02  6.2232953E-04
  1.1880054E+02  6.0742961E-04
  1.2000000E+02  5.9472807E-04
  1.2250000E+02  5.7391131E-04
  1.2500000E+02  5.5900300E-04
  1.2750000E+02  5.4850464E-04
  1.3000000E+02  5.4135680E-04
  1.3250000E+02  5.3678045E-04
  1.3500000E+02  5.3418588E-04
  1.3750000E+02  5.3311644E-04
  1.4000000E+02  5.3321181E-04
  1.4500000E+02  5.3579621E-04
  1.5000000E+02  5.4021615E-04
  1.5500000E+02  5.4530816E-04
  1.6000000E+02  5.5028430E-04
  1.6500000E+02  5.5462474E-04
  1.7000000E+02  5.5801070E-04
  1.7500000E+02  5.6027687E-04
  1.8000000E+02  5.6137168E-04
  1.8500000E+02  5.6132716E-04
  1.9000000E+02  5.6023181E-04
  2.0000000E+02  5.5538156E-04
  2.1000000E+02  5.4788832E-04
  2.2000000E+02  5.3872237E-04
  2.3000000E+02  5.2860404E-04
  2.4000000E+02  5.1798620E-04
  2.5000000E+02  5.0710943E-04
  2.6000000E+02  4.9607967E-04
  2.7000000E+02  4.8492230E-04
  2.8000000E+02  4.7364898E-04
  2.9000000E+02  4.6227145E-04
  3.0000000E+02  4.5082881E-04
  3.1000000E+02  4.3937837E-04
  3.2000000E+02  4.2799014E-04
  3.4000000E+02  4.0571472E-04
  3.6000000E+02  3.8451370E-04
  3.8000000E+02  3.6466231E-04
  4.0000000E+02  3.4619311E-04
  4.2000000E+02  3.2898447E-04
  4.4000000E+02  3.1288448E-04
  4.6000000E+02  2.9777031E-04
  4.8000000E+02  2.8356578E-04
  5.0000000E+02  2.7024891E-04
  5.2500000E+02  2.5481071E-04
  5.5000000E+02  2.4066126E-04
  5.7500000E+02  2.2770109E-04
  6.0000000E+02  2.1578677E-04
  6.5000000E+02  1.9460361E-04
  6.7500000E+02  1.8513473E-04
  7.0000000E+02  1.7633082E-04
  7.2500000E+02  1.6815117E-04
  7.5000000E+02  1.6055108E-04
  8.0000000E+02  1.4688882E-04
  8.5000000E+02  1.3497253E-04
  9.0000000E+02  1.2447347E-04
  9.5000000E+02  1.1517053E-04
  1.0000000E+03  1.0692041E-04
  1.0500000E+03  9.9573579E-05
  1.1000000E+03  9.2987671E-05
  1.1500000E+03  8.7054247E-05
  1.2000000E+03  8.1690319E-05
  1.2500000E+03  7.6825784E-05
  1.3000000E+03  7.2400756E-05
  1.3500000E+03  6.8363895E-05
  1.4000000E+03  6.4669883E-05
  1.4500000E+03  6.1278619E-05
  1.5000000E+03  5.8155926E-05
  1.6000000E+03  5.2606909E-05
  1.7000000E+03  4.7840953E-05
  1.8000000E+03  4.3714948E-05
  1.9000000E+03  4.0115460E-05
  2.0000000E+03  3.6953673E-05
  2.1000000E+03  3.4159267E-05
  2.2000000E+03  3.1676678E-05
  2.3000000E+03  2.9461136E-05
  2.4000000E+03  2.7475198E-05
  2.5000000E+03  2.5687093E-05
  2.6000000E+03  2.4070461E-05
  2.7000000E+03  2.2603584E-05
  2.8000000E+03  2.1268313E-05
  2.9000000E+03  2.0049199E-05
  3.0000000E+03  1.8933006E-05
  3.1000000E+03  1.7908348E-05
  3.2000000E+03  1.6965383E-05
  3.4000000E+03  1.5291398E-05
  3.6000000E+03  1.3854768E-05
  3.8000000E+03  1.2612216E-05
  4.0000000E+03  1.1530019E-05
  4.2000000E+03  1.0581529E-05
  4.4000000E+03  9.7454350E-06
  4.6000000E+03  9.0045425E-06
  4.8000000E+03  8.3448495E-06
  5.0000000E+03  7.7548544E-06
  5.2500000E+03  7.1010105E-06
  5.5000000E+03  6.5260615E-06
  5.7500000E+03  6.0177516E-06
  6.0000000E+03  5.5661302E-06
  6.5000000E+03  4.8017699E-06
  6.7500000E+03  4.4766975E-06
  7.0000000E+03  4.1831397E-06
  7.2500000E+03  3.9171443E-06
  7.5000000E+03  3.6753612E-06
  8.0000000E+03  3.2534253E-06
  8.5000000E+03  2.8990291E-06
  9.0000000E+03  2.5985209E-06
  9.5000000E+03  2.3415318E-06
  1.0000000E+04  2.1200717E-06
  1.0500000E+04  1.9279012E-06
  1.1000000E+04  1.7600904E-06
  1.1500000E+04  1.6127058E-06
  1.2000000E+04  1.4825769E-06
  1.2500000E+04  1.3671257E-06
  1.3000000E+04  1.2642363E-06
  1.3500000E+04  1.1721593E-06
  1.4000000E+04  1.0894396E-06
  1.4500000E+04  1.0148592E-06
  1.5000000E+04  9.4739160E-07
  1.5500000E+04  8.8616739E-07
  1.6000000E+04  8.3044583E-07
  1.6500000E+04  7.7959233E-07
  1.7000000E+04  7.3306120E-07
  1.8000000E+04  6.5114359E-07
  1.9000000E+04  5.8161883E-07
  2.0000000E+04  5.2213995E-07
  2.1000000E+04  4.7088766E-07
  2.2000000E+04  4.2643458E-07
  2.3000000E+04  3.8764924E-07
  2.4000000E+04  3.5362569E-07
  2.5000000E+04  3.2363082E-07
  2.6000000E+04  2.9706591E-07
  2.7000000E+04  2.7343842E-07
  2.8000000E+04  2.5234044E-07
  2.9000000E+04  2.3343204E-07
  3.0000000E+04  2.1642809E-07
  3.1000000E+04  2.0108789E-07
  3.2000000E+04  1.8720704E-07
  3.3000000E+04  1.7461105E-07
  3.4000000E+04  1.6315046E-07
  3.5000000E+04  1.5269668E-07
  3.6000000E+04  1.4313864E-07
  3.8000000E+04  1.2633686E-07
  4.0000000E+04  1.1211271E-07
  4.2000000E+04  9.9980037E-08
  4.4000000E+04  8.9560532E-08
  4.6000000E+04  8.0556602E-08
  4.8000000E+04  7.2731679E-08
  5.0000000E+04  6.5895861E-08
  5.2500000E+04  5.8510578E-08
  5.5000000E+04  5.2192696E-08
  5.7500000E+04  4.6753980E-08
  5.8750000E+04  4.4316428E-08
  6.0000000E+04  4.2045211E-08
  6.2500000E+04  3.7946889E-08
  6.5000000E+04  3.4362494E-08
  6.7500000E+04  3.1213429E-08
  7.0000000E+04  2.8435212E-08
  7.2500000E+04  2.5974577E-08
  7.5000000E+04  2.3787240E-08
  7.7500000E+04  2.1836180E-08
  8.0000000E+04  2.0090275E-08
  8.2500000E+04  1.8523235E-08
  8.5000000E+04  1.7112729E-08
  8.7500000E+04  1.5839704E-08
  9.0000000E+04  1.4687835E-08
  9.2500000E+04  1.3643075E-08
  9.5000000E+04  1.2693295E-08
  1.0000000E+05  1.1037983E-08
  1.0500000E+05  9.6530435E-09
  1.1000000E+05  8.4857569E-09
  1.1500000E+05  7.4952721E-09
  1.2000000E+05  6.6495998E-09
  1.2500000E+05  5.9234396E-09
  1.3000000E+05  5.2966121E-09
  1.3500000E+05  4.7528821E-09
  1.4000000E+05  4.2790827E-09
  1.4500000E+05  3.8644602E-09
  1.5000000E+05  3.5001746E-09
  1.5500000E+05  3.1789150E-09
  1.6000000E+05  2.8946017E-09
  1.6500000E+05  2.6421519E-09
  1.7000000E+05  2.4172929E-09
  1.7500000E+05  2.2164159E-09
  1.8000000E+05  2.0364597E-09
  1.8500000E+05  1.8748160E-09
  1.9000000E+05  1.7292537E-09
  1.9500000E+05  1.5978571E-09
  2.0000000E+05  1.4789753E-09
  2.0500000E+05  1.3711810E-09
  2.1000000E+05  1.2732357E-09
  2.2000000E+05  1.1027176E-09
  2.3000000E+05  9.6032809E-10
  2.4000000E+05  8.4060677E-10
  2.5000000E+05  7.3930275E-10
  2.6000000E+05  6.5307404E-10
  2.7000000E+05  5.7927163E-10
  2.8000000E+05  5.1577981E-10
  2.9000000E+05  4.6089744E-10
  3.0000000E+05  4.1324555E-10
  3.1000000E+05  3.7169809E-10
  3.2000000E+05  3.3532920E-10
  3.3000000E+05  3.0337339E-10
  3.4000000E+05  2.7519531E-10
  3.5000000E+05  2.5026490E-10
  3.6000000E+05  2.2813813E-10
  3.7000000E+05  2.0844100E-10
  3.8000000E+05  1.9085692E-10
  3.9000000E+05  1.7511675E-10
  4.0000000E+05  1.6099066E-10
  4.1000000E+05  1.4828172E-10
  4.2000000E+05  1.3682072E-10
  4.3000000E+05  1.2646178E-10
  4.4000000E+05  1.1707872E-10
  4.5000000E+05  1.0856208E-10
  4.6000000E+05  1.0081660E-10
  4.7000000E+05  9.3759096E-11
  4.8000000E+05  8.7316783E-11
  5.0000000E+05  7.6029721E-11
  5.1250000E+05  6.9905642E-11
  5.2500000E+05  6.4393248E-11
  5.3750000E+05  5.9419850E-11
  5.5000000E+05  5.4922742E-11
  5.7500000E+05  4.7147617E-11
  5.8750000E+05  4.3781516E-11
  6.0000000E+05  4.0713549E-11
  6.2500000E+05  3.5350210E-11
  6.5000000E+05  3.0848792E-11
  6.7500000E+05  2.7046650E-11
  7.0000000E+05  2.3816197E-11
  7.2500000E+05  2.1056715E-11
  7.5000000E+05  1.8687858E-11
  7.7500000E+05  1.6644868E-11
  8.0000000E+05  1.4874919E-11
  8.2500000E+05  1.3334606E-11
  8.5000000E+05  1.1988482E-11
  8.7500000E+05  1.0807489E-11
  9.0000000E+05  9.7682367E-12
  9.2500000E+05  8.8514992E-12
  9.5000000E+05  8.0408996E-12
  
  
#  79  18  O2  EION =  7.600000000E+01 eV   281
#  S(0) = 8.020850E-01
  6.8693005E-01  0.0000000E+00
  6.8693005E+01  0.0000000E+00
  6.8693005E+01  9.7376536E-03
  7.6000000E+01  9.7376536E-03
  7.6002721E+01  9.7376536E-03
  7.6102653E+01  9.8009936E-03
  7.6202585E+01  9.8613496E-03
  7.6302517E+01  9.9188377E-03
  7.6402449E+01  9.9735690E-03
  7.6602313E+01  1.0075177E-02
  7.6802177E+01  1.0166958E-02
  7.7201905E+01  1.0323836E-02
  7.7601633E+01  1.0449197E-02
  7.8401088E+01  1.0621424E-02
  7.9200544E+01  1.0709888E-02
  8.0000000E+01  1.0733660E-02
  8.1250000E+01  1.0673726E-02
  8.2500000E+01  1.0527916E-02
  8.3750000E+01  1.0322191E-02
  8.5000000E+01  1.0074606E-02
  8.6250000E+01  9.7980855E-03
  8.7500000E+01  9.5021238E-03
  8.8750000E+01  9.1938447E-03
  9.0000000E+01  8.8786866E-03
  9.2500000E+01  8.2436378E-03
  9.5000000E+01  7.6207477E-03
  9.7500000E+01  7.0244908E-03
  1.0000000E+02  6.4633347E-03
  1.0250000E+02  5.9416763E-03
  1.0500000E+02  5.4611132E-03
  1.0750000E+02  5.0213415E-03
  1.1000000E+02  4.6207986E-03
  1.1500000E+02  3.9276845E-03
  1.2000000E+02  3.3596444E-03
  1.2500000E+02  2.8941423E-03
  1.3000000E+02  2.5112412E-03
  1.3500000E+02  2.1944627E-03
  1.4000000E+02  1.9306526E-03
  1.4500000E+02  1.7094899E-03
  1.5000000E+02  1.5229056E-03
  1.5500000E+02  1.3645953E-03
  1.6000000E+02  1.2295922E-03
  1.6500000E+02  1.1139445E-03
  1.7000000E+02  1.0144825E-03
  1.7500000E+02  9.2862926E-04
  1.8000000E+02  8.5426436E-04
  1.8500000E+02  7.8964016E-04
  1.9000000E+02  7.3329113E-04
  1.9500000E+02  6.8398448E-04
  2.0000000E+02  6.4069191E-04
  2.0500000E+02  6.0253720E-04
  2.1000000E+02  5.6877559E-04
  2.1500000E+02  5.3878926E-04
  2.2000000E+02  5.1205028E-04
  2.2500000E+02  4.8810813E-04
  2.3000000E+02  4.6658812E-04
  2.4000000E+02  4.2959802E-04
  2.5000000E+02  3.9907863E-04
  2.6000000E+02  3.7358964E-04
  2.7000000E+02  3.5207701E-04
  2.8000000E+02  3.3374909E-04
  2.9000000E+02  3.1799399E-04
  3.0000000E+02  3.0433820E-04
  3.1000000E+02  2.9239307E-04
  3.2000000E+02  2.8184772E-04
  3.3000000E+02  2.7245432E-04
  3.4000000E+02  2.6400648E-04
  3.5000000E+02  2.5633933E-04
  3.6000000E+02  2.4932222E-04
  3.8000000E+02  2.3684413E-04
  4.0000000E+02  2.2596128E-04
  4.2000000E+02  2.1628731E-04
  4.4000000E+02  2.0755984E-04
  4.6000000E+02  1.9959750E-04
  4.8000000E+02  1.9226708E-04
  5.0000000E+02  1.8547160E-04
  5.2500000E+02  1.7761659E-04
  5.5000000E+02  1.7036830E-04
  5.7500000E+02  1.6363985E-04
  6.0000000E+02  1.5735876E-04
  6.5000000E+02  1.4591487E-04
  6.7500000E+02  1.4067893E-04
  7.0000000E+02  1.3573238E-04
  7.2500000E+02  1.3105571E-04
  7.5000000E+02  1.2663266E-04
  8.0000000E+02  1.1847950E-04
  8.5000000E+02  1.1111783E-04
  9.0000000E+02  1.0442610E-04
  9.5000000E+02  9.8334728E-05
  1.0000000E+03  9.2780410E-05
  1.0500000E+03  8.7700871E-05
  1.1000000E+03  8.3040308E-05
  1.1500000E+03  7.8747564E-05
  1.2000000E+03  7.4780461E-05
  1.2500000E+03  7.1109044E-05
  1.3000000E+03  6.7708409E-05
  1.3500000E+03  6.4553597E-05
  1.4000000E+03  6.1618197E-05
  1.4500000E+03  5.8879139E-05
  1.5000000E+03  5.6317813E-05
  1.6000000E+03  5.1673538E-05
  1.7000000E+03  4.7586185E-05
  1.8000000E+03  4.3965640E-05
  1.9000000E+03  4.0739058E-05
  2.0000000E+03  3.7850485E-05
  2.1000000E+03  3.5254168E-05
  2.2000000E+03  3.2912018E-05
  2.3000000E+03  3.0791935E-05
  2.4000000E+03  2.8866165E-05
  2.5000000E+03  2.7110903E-05
  2.6000000E+03  2.5506117E-05
  2.7000000E+03  2.4035093E-05
  2.8000000E+03  2.2683473E-05
  2.9000000E+03  2.1438766E-05
  3.0000000E+03  2.0290047E-05
  3.1000000E+03  1.9227747E-05
  3.2000000E+03  1.8243465E-05
  3.4000000E+03  1.6480111E-05
  3.6000000E+03  1.4950250E-05
  3.8000000E+03  1.3614724E-05
  4.0000000E+03  1.2442335E-05
  4.2000000E+03  1.1407864E-05
  4.4000000E+03  1.0490748E-05
  4.6000000E+03  9.6741223E-06
  4.8000000E+03  8.9440672E-06
  5.0000000E+03  8.2889847E-06
  5.2500000E+03  7.5608687E-06
  5.5000000E+03  6.9190096E-06
  5.7500000E+03  6.3505560E-06
  6.0000000E+03  5.8449632E-06
  6.5000000E+03  4.9888967E-06
  6.7500000E+03  4.6250308E-06
  7.0000000E+03  4.2967503E-06
  7.2500000E+03  3.9996835E-06
  7.5000000E+03  3.7301037E-06
  7.7500000E+03  3.4848185E-06
  8.0000000E+03  3.2610813E-06
  8.2500000E+03  3.0565214E-06
  8.5000000E+03  2.8690812E-06
  9.0000000E+03  2.5386117E-06
  9.5000000E+03  2.2578242E-06
  1.0000000E+04  2.0175452E-06
  1.0500000E+04  1.8105984E-06
  1.1000000E+04  1.6313069E-06
  1.1500000E+04  1.4751310E-06
  1.2000000E+04  1.3384057E-06
  1.2500000E+04  1.2181520E-06
  1.3000000E+04  1.1119304E-06
  1.3500000E+04  1.0177284E-06
  1.4000000E+04  9.3387477E-07
  1.4500000E+04  8.5897272E-07
  1.5000000E+04  7.9184816E-07
  1.5500000E+04  7.3150913E-07
  1.6000000E+04  6.7711349E-07
  1.6500000E+04  6.2794297E-07
  1.7000000E+04  5.8338197E-07
  1.7500000E+04  5.4290060E-07
  1.8000000E+04  5.0604112E-07
  1.8500000E+04  4.7240663E-07
  1.9000000E+04  4.4165158E-07
  2.0000000E+04  3.8760998E-07
  2.1000000E+04  3.4191968E-07
  2.2000000E+04  3.0303083E-07
  2.3000000E+04  2.6972717E-07
  2.4000000E+04  2.4104494E-07
  2.5000000E+04  2.1621337E-07
  2.6000000E+04  1.9461095E-07
  2.7000000E+04  1.7573267E-07
  2.8000000E+04  1.5916534E-07
  2.9000000E+04  1.4456860E-07
  3.0000000E+04  1.3166042E-07
  3.1000000E+04  1.2020574E-07
  3.2000000E+04  1.1000752E-07
  3.3000000E+04  1.0089979E-07
  3.4000000E+04  9.2742147E-08
  3.5000000E+04  8.5415227E-08
  3.6000000E+04  7.8817159E-08
  3.7000000E+04  7.2860633E-08
  3.8000000E+04  6.7470537E-08
  3.9000000E+04  6.2582014E-08
  4.0000000E+04  5.8138871E-08
  4.2000000E+04  5.0399567E-08
  4.4000000E+04  4.3931512E-08
  4.6000000E+04  3.8487837E-08
  4.8000000E+04  3.3876688E-08
  5.0000000E+04  2.9947438E-08
  5.1250000E+04  2.7783852E-08
  5.2500000E+04  2.5815404E-08
  5.3750000E+04  2.4021030E-08
  5.5000000E+04  2.2382308E-08
  5.7500000E+04  1.9509141E-08
  5.8750000E+04  1.8247964E-08
  6.0000000E+04  1.7088476E-08
  6.2500000E+04  1.5036432E-08
  6.5000000E+04  1.3286902E-08
  6.7500000E+04  1.1787340E-08
  7.0000000E+04  1.0495646E-08
  7.2500000E+04  9.3778411E-09
  7.5000000E+04  8.4063086E-09
  7.7500000E+04  7.5584604E-09
  8.0000000E+04  6.8157082E-09
  8.2500000E+04  6.1626685E-09
  8.5000000E+04  5.5865424E-09
  8.7500000E+04  5.0766274E-09
  9.0000000E+04  4.6239326E-09
  9.2500000E+04  4.2208706E-09
  9.5000000E+04  3.8610096E-09
  9.7500000E+04  3.5388758E-09
  1.0000000E+05  3.2497937E-09
  1.0250000E+05  2.9897548E-09
  1.0500000E+05  2.7553095E-09
  1.0750000E+05  2.5434793E-09
  1.1000000E+05  2.3516843E-09
  1.1250000E+05  2.1776835E-09
  1.1500000E+05  2.0195242E-09
  1.2000000E+05  1.7441174E-09
  1.2500000E+05  1.5141794E-09
  1.3000000E+05  1.3209679E-09
  1.3500000E+05  1.1576458E-09
  1.4000000E+05  1.0188202E-09
  1.4500000E+05  9.0020279E-10
  1.5000000E+05  7.9835818E-10
  1.5500000E+05  7.1051485E-10
  1.6000000E+05  6.3442260E-10
  1.6500000E+05  5.6824318E-10
  1.7000000E+05  5.1046570E-10
  1.7500000E+05  4.5984150E-10
  1.8000000E+05  4.1533337E-10
  1.8500000E+05  3.7607554E-10
  1.9000000E+05  3.4134200E-10
  1.9500000E+05  3.1052132E-10
  2.0000000E+05  2.8309645E-10
  2.0500000E+05  2.5862847E-10
  2.1000000E+05  2.3674323E-10
  2.1500000E+05  2.1712065E-10
  2.2000000E+05  1.9948599E-10
  2.2500000E+05  1.8360266E-10
  2.3000000E+05  1.6926628E-10
  2.3500000E+05  1.5629974E-10
  2.4000000E+05  1.4454913E-10
  2.4500000E+05  1.3388032E-10
  2.5000000E+05  1.2417615E-10
  2.6000000E+05  1.0726368E-10
  2.7000000E+05  9.3130701E-11
  2.8000000E+05  8.1247411E-11
  2.9000000E+05  7.1198050E-11
  3.0000000E+05  6.2653709E-11
  3.1000000E+05  5.5352212E-11
  3.2000000E+05  4.9083073E-11
  3.3000000E+05  4.3676187E-11
  3.4000000E+05  3.8993237E-11
  3.5000000E+05  3.4921090E-11
  3.6000000E+05  3.1366706E-11
  3.7000000E+05  2.8253153E-11
  3.8000000E+05  2.5516496E-11
  3.9000000E+05  2.3103349E-11
  4.0000000E+05  2.0968917E-11
  4.1000000E+05  1.9075465E-11
  4.2000000E+05  1.7391079E-11
  4.3000000E+05  1.5888671E-11
  4.4000000E+05  1.4545156E-11
  4.5000000E+05  1.3340795E-11
  4.6000000E+05  1.2258652E-11
  4.7000000E+05  1.1284144E-11
  4.8000000E+05  1.0404678E-11
  5.0000000E+05  8.8886714E-12
  5.1250000E+05  8.0803263E-12
  5.2500000E+05  7.3619245E-12
  5.3750000E+05  6.7217097E-12
  5.5000000E+05  6.1496814E-12
  5.7500000E+05  5.1772653E-12
  5.8750000E+05  4.7632781E-12
  6.0000000E+05  4.3899185E-12
  6.1250000E+05  4.0524934E-12
  6.2500000E+05  3.7469251E-12
  6.3750000E+05  3.4696574E-12
  6.5000000E+05  3.2175899E-12
  6.7500000E+05  2.7785521E-12
  7.0000000E+05  2.4118923E-12
  7.2500000E+05  2.1037918E-12
  7.5000000E+05  1.8434458E-12
  
  
#  79  19  O3  EION =  6.100000000E+01 eV   285
#  S(0) = 1.854606E+00
  5.1123156E-01  0.0000000E+00
  5.1123156E+01  0.0000000E+00
  5.1123156E+01  2.4894575E-02
  6.1000000E+01  2.4894575E-02
  6.1002721E+01  2.4894575E-02
  6.1102653E+01  2.4935902E-02
  6.1202585E+01  2.4971054E-02
  6.1302517E+01  2.5000343E-02
  6.1402449E+01  2.5024060E-02
  6.1602313E+01  2.5055866E-02
  6.1802177E+01  2.5068510E-02
  6.2201905E+01  2.5043415E-02
  6.2601633E+01  2.4961252E-02
  6.3401088E+01  2.4664377E-02
  6.4200544E+01  2.4238947E-02
  6.5000000E+01  2.3726737E-02
  6.6250000E+01  2.2818497E-02
  6.7500000E+01  2.1840739E-02
  6.8750000E+01  2.0837889E-02
  7.0000000E+01  1.9837290E-02
  7.1250000E+01  1.8855943E-02
  7.2500000E+01  1.7904413E-02
  7.3750000E+01  1.6989134E-02
  7.5000000E+01  1.6113853E-02
  7.7500000E+01  1.4489828E-02
  8.0000000E+01  1.3035383E-02
  8.2500000E+01  1.1743566E-02
  8.5000000E+01  1.0602662E-02
  9.0000000E+01  8.7177506E-03
  9.5000000E+01  7.2680048E-03
  9.7500000E+01  6.6738482E-03
  1.0000000E+02  6.1518292E-03
  1.0250000E+02  5.6922413E-03
  1.0500000E+02  5.2866261E-03
  1.0750000E+02  4.9276436E-03
  1.1000000E+02  4.6089874E-03
  1.1250000E+02  4.3252559E-03
  1.1500000E+02  4.0718373E-03
  1.1750000E+02  3.8448009E-03
  1.2000000E+02  3.6407990E-03
  1.2250000E+02  3.4569727E-03
  1.2500000E+02  3.2908787E-03
  1.3000000E+02  3.0038194E-03
  1.3500000E+02  2.7661219E-03
  1.4000000E+02  2.5676639E-03
  1.4500000E+02  2.4006971E-03
  1.5000000E+02  2.2592215E-03
  1.5500000E+02  2.1384700E-03
  1.6000000E+02  2.0346587E-03
  1.6500000E+02  1.9447189E-03
  1.7000000E+02  1.8661466E-03
  1.7500000E+02  1.7969428E-03
  1.8000000E+02  1.7354293E-03
  1.8500000E+02  1.6802723E-03
  1.9000000E+02  1.6303884E-03
  2.0000000E+02  1.5430600E-03
  2.1000000E+02  1.4682604E-03
  2.2000000E+02  1.4026346E-03
  2.3000000E+02  1.3440160E-03
  2.4000000E+02  1.2909562E-03
  2.5000000E+02  1.2424528E-03
  2.6000000E+02  1.1977723E-03
  2.7000000E+02  1.1563375E-03
  2.8000000E+02  1.1176888E-03
  2.9000000E+02  1.0814538E-03
  3.0000000E+02  1.0473254E-03
  3.1000000E+02  1.0150538E-03
  3.2000000E+02  9.8444644E-04
  3.4000000E+02  9.2762995E-04
  3.6000000E+02  8.7593263E-04
  3.8000000E+02  8.2868647E-04
  4.0000000E+02  7.8532953E-04
  4.2000000E+02  7.4538689E-04
  4.4000000E+02  7.0845408E-04
  4.6000000E+02  6.7419547E-04
  4.8000000E+02  6.4236588E-04
  5.0000000E+02  6.1276350E-04
  5.2500000E+02  5.7861640E-04
  5.5000000E+02  5.4734747E-04
  5.7500000E+02  5.1864558E-04
  6.0000000E+02  4.9219471E-04
  6.5000000E+02  4.4504804E-04
  6.7500000E+02  4.2397673E-04
  7.0000000E+02  4.0437331E-04
  7.2500000E+02  3.8612516E-04
  7.5000000E+02  3.6912831E-04
  8.0000000E+02  3.3845222E-04
  8.5000000E+02  3.1150251E-04
  9.0000000E+02  2.8766590E-04
  9.5000000E+02  2.6650165E-04
  1.0000000E+03  2.4763578E-04
  1.0500000E+03  2.3075020E-04
  1.1000000E+03  2.1556510E-04
  1.1500000E+03  2.0183730E-04
  1.2000000E+03  1.8937551E-04
  1.2500000E+03  1.7803798E-04
  1.3000000E+03  1.6770290E-04
  1.3500000E+03  1.5825406E-04
  1.4000000E+03  1.4958341E-04
  1.4500000E+03  1.4160001E-04
  1.5000000E+03  1.3423152E-04
  1.6000000E+03  1.2111112E-04
  1.7000000E+03  1.0981852E-04
  1.8000000E+03  1.0001557E-04
  1.9000000E+03  9.1442169E-05
  2.0000000E+03  8.3900839E-05
  2.1000000E+03  7.7232972E-05
  2.2000000E+03  7.1309036E-05
  2.3000000E+03  6.6022488E-05
  2.4000000E+03  6.1283959E-05
  2.5000000E+03  5.7018953E-05
  2.6000000E+03  5.3165869E-05
  2.7000000E+03  4.9673786E-05
  2.8000000E+03  4.6499541E-05
  2.9000000E+03  4.3606176E-05
  3.0000000E+03  4.0961865E-05
  3.1000000E+03  3.8539151E-05
  3.2000000E+03  3.6314252E-05
  3.4000000E+03  3.2377567E-05
  3.6000000E+03  2.9015320E-05
  3.8000000E+03  2.6122589E-05
  4.0000000E+03  2.3617485E-05
  4.2000000E+03  2.1434986E-05
  4.4000000E+03  1.9522962E-05
  4.6000000E+03  1.7839401E-05
  4.8000000E+03  1.6350189E-05
  5.0000000E+03  1.5027303E-05
  5.2500000E+03  1.3572544E-05
  5.5000000E+03  1.2304470E-05
  5.7500000E+03  1.1193276E-05
  6.0000000E+03  1.0214868E-05
  6.5000000E+03  8.5811051E-06
  6.7500000E+03  7.8960319E-06
  7.0000000E+03  7.2830903E-06
  7.2500000E+03  6.7328439E-06
  7.5000000E+03  6.2373304E-06
  7.7500000E+03  5.7897918E-06
  8.0000000E+03  5.3844652E-06
  8.2500000E+03  5.0164165E-06
  8.5000000E+03  4.6813981E-06
  9.0000000E+03  4.0962491E-06
  9.5000000E+03  3.6050184E-06
  1.0000000E+04  3.1893944E-06
  1.0500000E+04  2.8352387E-06
  1.1000000E+04  2.5315049E-06
  1.1500000E+04  2.2694664E-06
  1.2000000E+04  2.0421603E-06
  1.2500000E+04  1.8439861E-06
  1.3000000E+04  1.6704015E-06
  1.3500000E+04  1.5176950E-06
  1.4000000E+04  1.3828123E-06
  1.4500000E+04  1.2632232E-06
  1.5000000E+04  1.1568193E-06
  1.5500000E+04  1.0618334E-06
  1.6000000E+04  9.7677660E-07
  1.6500000E+04  9.0038847E-07
  1.7000000E+04  8.3159639E-07
  1.7500000E+04  7.6948347E-07
  1.8000000E+04  7.1326293E-07
  1.8500000E+04  6.6225691E-07
  1.9000000E+04  6.1587898E-07
  2.0000000E+04  5.3503690E-07
  2.1000000E+04  4.6739652E-07
  2.2000000E+04  4.1039425E-07
  2.3000000E+04  3.6203992E-07
  2.4000000E+04  3.2077260E-07
  2.5000000E+04  2.8535609E-07
  2.6000000E+04  2.5480275E-07
  2.7000000E+04  2.2831729E-07
  2.8000000E+04  2.0525456E-07
  2.9000000E+04  1.8508754E-07
  3.0000000E+04  1.6738295E-07
  3.1000000E+04  1.5178246E-07
  3.2000000E+04  1.3798796E-07
  3.3000000E+04  1.2575013E-07
  3.4000000E+04  1.1485949E-07
  3.5000000E+04  1.0513919E-07
  3.6000000E+04  9.6439233E-08
  3.7000000E+04  8.8631901E-08
  3.8000000E+04  8.1607982E-08
  3.9000000E+04  7.5273746E-08
  4.0000000E+04  6.9548460E-08
  4.1000000E+04  6.4362341E-08
  4.2000000E+04  5.9654871E-08
  4.3000000E+04  5.5373404E-08
  4.4000000E+04  5.1472004E-08
  4.6000000E+04  4.4653563E-08
  4.8000000E+04  3.8933119E-08
  5.0000000E+04  3.4103535E-08
  5.1250000E+04  3.1463702E-08
  5.2500000E+04  2.9075055E-08
  5.3750000E+04  2.6909273E-08
  5.5000000E+04  2.4941718E-08
  5.7500000E+04  2.1518002E-08
  5.8750000E+04  2.0026538E-08
  6.0000000E+04  1.8661996E-08
  6.2500000E+04  1.6263991E-08
  6.5000000E+04  1.4238344E-08
  6.7500000E+04  1.2517603E-08
  7.0000000E+04  1.1048208E-08
  7.2500000E+04  9.7872964E-09
  7.5000000E+04  8.7003236E-09
  7.7500000E+04  7.7592616E-09
  8.0000000E+04  6.9412247E-09
  8.2500000E+04  6.2274155E-09
  8.5000000E+04  5.6023102E-09
  8.7500000E+04  5.0530220E-09
  9.0000000E+04  4.5688000E-09
  9.2500000E+04  4.1406330E-09
  9.5000000E+04  3.7609335E-09
  9.7500000E+04  3.4232861E-09
  1.0000000E+05  3.1222452E-09
  1.0250000E+05  2.8531710E-09
  1.0500000E+05  2.6120946E-09
  1.0750000E+05  2.3956100E-09
  1.1000000E+05  2.2007838E-09
  1.1250000E+05  2.0250821E-09
  1.1500000E+05  1.8663097E-09
  1.1750000E+05  1.7225588E-09
  1.2000000E+05  1.5921674E-09
  1.2250000E+05  1.4736835E-09
  1.2500000E+05  1.3658354E-09
  1.3000000E+05  1.1777148E-09
  1.3500000E+05  1.0203753E-09
  1.4000000E+05  8.8801296E-10
  1.4500000E+05  7.7605536E-10
  1.5000000E+05  6.8087318E-10
  1.5500000E+05  5.9956550E-10
  1.6000000E+05  5.2979790E-10
  1.6500000E+05  4.6967972E-10
  1.7000000E+05  4.1767009E-10
  1.7500000E+05  3.7250606E-10
  1.8000000E+05  3.3314667E-10
  1.8500000E+05  2.9872976E-10
  1.9000000E+05  2.6853802E-10
  1.9500000E+05  2.4197192E-10
  2.0000000E+05  2.1852820E-10
  2.0500000E+05  1.9778267E-10
  2.1000000E+05  1.7937635E-10
  2.1500000E+05  1.6300435E-10
  2.2000000E+05  1.4840675E-10
  2.2500000E+05  1.3536123E-10
  2.3000000E+05  1.2367701E-10
  2.3500000E+05  1.1318988E-10
  2.4000000E+05  1.0375805E-10
  2.4500000E+05  9.5258768E-11
  2.5000000E+05  8.7585444E-11
  2.5500000E+05  8.0645296E-11
  2.6000000E+05  7.4357350E-11
  2.6500000E+05  6.8650762E-11
  2.7000000E+05  6.3463408E-11
  2.8000000E+05  5.4434495E-11
  2.9000000E+05  4.6906758E-11
  3.0000000E+05  4.0595669E-11
  3.1000000E+05  3.5277004E-11
  3.2000000E+05  3.0772749E-11
  3.3000000E+05  2.6940608E-11
  3.4000000E+05  2.3666126E-11
  3.5000000E+05  2.0856681E-11
  3.6000000E+05  1.8436887E-11
  3.7000000E+05  1.6345056E-11
  3.8000000E+05  1.4530443E-11
  3.9000000E+05  1.2951107E-11
  4.0000000E+05  1.1572218E-11
  4.1000000E+05  1.0364729E-11
  4.2000000E+05  9.3043131E-12
  4.3000000E+05  8.3705159E-12
  4.4000000E+05  7.5460737E-12
  4.5000000E+05  6.8163543E-12
  4.6000000E+05  6.1689214E-12
  4.7000000E+05  5.5931732E-12
  4.8000000E+05  5.0800425E-12
  5.0000000E+05  4.2116250E-12
  5.1250000E+05  3.7580027E-12
  5.2500000E+05  3.3611141E-12
  5.3750000E+05  3.0129164E-12
  5.5000000E+05  2.7066337E-12
  5.7500000E+05  2.1976041E-12
  5.8750000E+05  1.9858003E-12
  6.0000000E+05  1.7975613E-12
  6.1250000E+05  1.6298827E-12
  6.2500000E+05  1.4802357E-12
  6.3750000E+05  1.3465059E-12
  6.5000000E+05  1.2268466E-12
  6.7500000E+05  1.0234505E-12
  
  
#  79  15  N6  EION =  9.100000000E+01 eV   300
#  S(0) = 1.055818E+01
  8.9348695E-01  0.0000000E+00
  8.9348695E+01  0.0000000E+00
  8.9348695E+01  1.2583933E-03
  9.1000000E+01  1.2583933E-03
  9.1002721E+01  1.2583933E-03
  9.1227653E+01  1.3036613E-03
  9.1452585E+01  1.3463607E-03
  9.1677517E+01  1.3866889E-03
  9.1902449E+01  1.4248232E-03
  9.2352313E+01  1.4951315E-03
  9.2802177E+01  1.5583851E-03
  9.3701905E+01  1.6671862E-03
  9.4601633E+01  1.7567871E-03
  9.6401088E+01  1.8931191E-03
  9.8200544E+01  1.9881693E-03
  1.0000000E+02  2.0541080E-03
  1.0250000E+02  2.1115842E-03
  1.0500000E+02  2.1416372E-03
  1.0750000E+02  2.1540717E-03
  1.1000000E+02  2.1565962E-03
  1.1500000E+02  2.1572662E-03
  1.2000000E+02  2.1874552E-03
  1.2500000E+02  2.2812847E-03
  1.3000000E+02  2.4625647E-03
  1.3500000E+02  2.7437771E-03
  1.4000000E+02  3.1265438E-03
  1.4500000E+02  3.6044655E-03
  1.5000000E+02  4.1670942E-03
  1.6000000E+02  5.5056908E-03
  1.7000000E+02  7.0769357E-03
  1.8000000E+02  8.8245366E-03
  1.9000000E+02  1.0668973E-02
  2.0000000E+02  1.2502800E-02
  2.1000000E+02  1.4217286E-02
  2.2000000E+02  1.5736397E-02
  2.3000000E+02  1.7031204E-02
  2.4000000E+02  1.8105392E-02
  2.5000000E+02  1.8979712E-02
  2.6000000E+02  1.9671824E-02
  2.7000000E+02  2.0195297E-02
  2.8000000E+02  2.0558777E-02
  2.9000000E+02  2.0770259E-02
  3.0000000E+02  2.0843694E-02
  3.1000000E+02  2.0795990E-02
  3.2000000E+02  2.0646222E-02
  3.4000000E+02  2.0124957E-02
  3.6000000E+02  1.9413040E-02
  3.8000000E+02  1.8591738E-02
  4.0000000E+02  1.7700520E-02
  4.2000000E+02  1.6767647E-02
  4.4000000E+02  1.5821894E-02
  4.6000000E+02  1.4887865E-02
  4.8000000E+02  1.3986255E-02
  5.0000000E+02  1.3127468E-02
  5.2500000E+02  1.2116280E-02
  5.5000000E+02  1.1173954E-02
  5.7500000E+02  1.0298938E-02
  6.0000000E+02  9.4896022E-03
  6.5000000E+02  8.0670395E-03
  6.7500000E+02  7.4471585E-03
  7.0000000E+02  6.8805416E-03
  7.2500000E+02  6.3620610E-03
  7.5000000E+02  5.8876654E-03
  8.0000000E+02  5.0565559E-03
  8.5000000E+02  4.3609460E-03
  9.0000000E+02  3.7780185E-03
  9.5000000E+02  3.2866555E-03
  1.0000000E+03  2.8700311E-03
  1.0500000E+03  2.5160008E-03
  1.1000000E+03  2.2144347E-03
  1.1500000E+03  1.9561934E-03
  1.2000000E+03  1.7337983E-03
  1.2500000E+03  1.5415289E-03
  1.3000000E+03  1.3748663E-03
  1.3500000E+03  1.2299796E-03
  1.4000000E+03  1.1035236E-03
  1.4500000E+03  9.9270373E-04
  1.5000000E+03  8.9523251E-04
  1.6000000E+03  7.3323931E-04
  1.7000000E+03  6.0594871E-04
  1.8000000E+03  5.0485779E-04
  1.9000000E+03  4.2375881E-04
  2.0000000E+03  3.5811332E-04
  2.1000000E+03  3.0454246E-04
  2.2000000E+03  2.6049959E-04
  2.3000000E+03  2.2404041E-04
  2.4000000E+03  1.9366147E-04
  2.5000000E+03  1.6819153E-04
  2.6000000E+03  1.4671393E-04
  2.7000000E+03  1.2850566E-04
  2.8000000E+03  1.1299163E-04
  2.9000000E+03  9.9711028E-05
  3.0000000E+03  8.8292096E-05
  3.1000000E+03  7.8433027E-05
  3.2000000E+03  6.9887322E-05
  3.3000000E+03  6.2452478E-05
  3.4000000E+03  5.5961287E-05
  3.5000000E+03  5.0275041E-05
  3.6000000E+03  4.5278121E-05
  3.8000000E+03  3.6980419E-05
  4.0000000E+03  3.0462715E-05
  4.2000000E+03  2.5290589E-05
  4.4000000E+03  2.1147757E-05
  4.6000000E+03  1.7800823E-05
  4.8000000E+03  1.5075467E-05
  5.0000000E+03  1.2839997E-05
  5.2500000E+03  1.0583719E-05
  5.5000000E+03  8.7902247E-06
  5.7500000E+03  7.3517439E-06
  5.8750000E+03  6.7398226E-06
  6.0000000E+03  6.1884177E-06
  6.2500000E+03  5.2403880E-06
  6.5000000E+03  4.4623036E-06
  6.7500000E+03  3.8194613E-06
  7.0000000E+03  3.2850689E-06
  7.2500000E+03  2.8382603E-06
  7.5000000E+03  2.4626535E-06
  7.7500000E+03  2.1452946E-06
  8.0000000E+03  1.8758663E-06
  8.2500000E+03  1.6460925E-06
  8.5000000E+03  1.4492985E-06
  8.7500000E+03  1.2800701E-06
  9.0000000E+03  1.1339904E-06
  9.2500000E+03  1.0074368E-06
  9.5000000E+03  8.9742332E-07
  9.7500000E+03  8.0147659E-07
  1.0000000E+04  7.1753873E-07
  1.0250000E+04  6.4388982E-07
  1.0500000E+04  5.7908670E-07
  1.1000000E+04  4.7134290E-07
  1.1500000E+04  3.8664958E-07
  1.2000000E+04  3.1946139E-07
  1.2500000E+04  2.6570773E-07
  1.3000000E+04  2.2236579E-07
  1.3500000E+04  1.8716583E-07
  1.4000000E+04  1.5838555E-07
  1.4500000E+04  1.3470642E-07
  1.5000000E+04  1.1511007E-07
  1.5500000E+04  9.8803179E-08
  1.6000000E+04  8.5163238E-08
  1.6500000E+04  7.3698419E-08
  1.7000000E+04  6.4017409E-08
  1.7500000E+04  5.5806934E-08
  1.8000000E+04  4.8814732E-08
  1.8500000E+04  4.2836555E-08
  1.9000000E+04  3.7706171E-08
  1.9500000E+04  3.3287615E-08
  2.0000000E+04  2.9469124E-08
  2.0500000E+04  2.6158406E-08
  2.1000000E+04  2.3278964E-08
  2.1500000E+04  2.0767133E-08
  2.2000000E+04  1.8569712E-08
  2.2500000E+04  1.6642047E-08
  2.3000000E+04  1.4946536E-08
  2.4000000E+04  1.2129828E-08
  2.5000000E+04  9.9190158E-09
  2.6000000E+04  8.1682752E-09
  2.7000000E+04  6.7703802E-09
  2.8000000E+04  5.6456557E-09
  2.9000000E+04  4.7342507E-09
  3.0000000E+04  3.9907836E-09
  3.1000000E+04  3.3805423E-09
  3.2000000E+04  2.8767496E-09
  3.3000000E+04  2.4585817E-09
  3.4000000E+04  2.1097185E-09
  3.5000000E+04  1.8172800E-09
  3.6000000E+04  1.5710414E-09
  3.7000000E+04  1.3628292E-09
  3.8000000E+04  1.1860663E-09
  3.9000000E+04  1.0354323E-09
  4.0000000E+04  9.0660436E-10
  4.1000000E+04  7.9605202E-10
  4.2000000E+04  7.0087502E-10
  4.3000000E+04  6.1868050E-10
  4.4000000E+04  5.4748641E-10
  4.5000000E+04  4.8564565E-10
  4.6000000E+04  4.3178338E-10
  4.7000000E+04  3.8474749E-10
  4.8000000E+04  3.4356926E-10
  5.0000000E+04  2.7564292E-10
  5.1250000E+04  2.4113720E-10
  5.2500000E+04  2.1155797E-10
  5.3750000E+04  1.8611885E-10
  5.5000000E+04  1.6417171E-10
  5.6250000E+04  1.4517971E-10
  5.7500000E+04  1.2869668E-10
  5.8750000E+04  1.1435090E-10
  6.0000000E+04  1.0183152E-10
  6.2500000E+04  8.1269653E-11
  6.5000000E+04  6.5376078E-11
  6.6250000E+04  5.8799418E-11
  6.7500000E+04  5.2977667E-11
  7.0000000E+04  4.3223356E-11
  7.2500000E+04  3.5488641E-11
  7.5000000E+04  2.9310330E-11
  7.7500000E+04  2.4341435E-11
  8.0000000E+04  2.0319768E-11
  8.2500000E+04  1.7045522E-11
  8.5000000E+04  1.4364950E-11
  8.7500000E+04  1.2158869E-11
  9.0000000E+04  1.0334334E-11
  9.2500000E+04  8.8183439E-12
  9.5000000E+04  7.5531450E-12
  9.7500000E+04  6.4927876E-12
  1.0000000E+05  5.6005229E-12
  1.0250000E+05  4.8468113E-12
  1.0500000E+05  4.2077892E-12
  1.0750000E+05  3.6640890E-12
  1.1000000E+05  3.1999219E-12
  1.1250000E+05  2.8023542E-12
  1.1500000E+05  2.4607534E-12
  1.1750000E+05  2.1663502E-12
  1.2000000E+05  1.9118836E-12
  1.2250000E+05  1.6913197E-12
  1.2500000E+05  1.4996251E-12
  1.2750000E+05  1.3325867E-12
  1.3000000E+05  1.1866673E-12
  1.3250000E+05  1.0588885E-12
  1.3500000E+05  9.4673395E-13
  1.4000000E+05  7.6108913E-13
  1.4500000E+05  6.1621370E-13
  1.5000000E+05  5.0224563E-13
  1.5500000E+05  4.1191684E-13
  1.6000000E+05  3.3981819E-13
  1.6500000E+05  2.8188763E-13
  1.7000000E+05  2.3504958E-13
  1.7500000E+05  1.9695663E-13
  1.8000000E+05  1.6580331E-13
  1.8500000E+05  1.4019107E-13
  1.9000000E+05  1.1902921E-13
  1.9500000E+05  1.0146164E-13
  2.0000000E+05  8.6812488E-14
  2.0500000E+05  7.4544978E-14
  2.1000000E+05  6.4230261E-14
  2.1500000E+05  5.5523916E-14
  2.2000000E+05  4.8147977E-14
  2.2500000E+05  4.1877139E-14
  2.3000000E+05  3.6527875E-14
  2.3500000E+05  3.1949997E-14
  2.4000000E+05  2.8020103E-14
  2.4500000E+05  2.4636400E-14
  2.5000000E+05  2.1714603E-14
  2.5500000E+05  1.9184672E-14
  2.6000000E+05  1.6988206E-14
  2.6500000E+05  1.5076349E-14
  2.7000000E+05  1.3408093E-14
  2.8000000E+05  1.0669639E-14
  2.9000000E+05  8.5557180E-15
  3.0000000E+05  6.9098600E-15
  3.1000000E+05  5.6181195E-15
  3.2000000E+05  4.5966369E-15
  3.3000000E+05  3.7831128E-15
  3.4000000E+05  3.1308741E-15
  3.5000000E+05  2.6046524E-15
  3.6000000E+05  2.1775791E-15
  3.7000000E+05  1.8290292E-15
  3.8000000E+05  1.5430566E-15
  3.9000000E+05  1.3072486E-15
  4.0000000E+05  1.1118803E-15
  4.1000000E+05  9.4928575E-16
  4.2000000E+05  8.1338576E-16
  4.3000000E+05  6.9933302E-16
  4.4000000E+05  6.0324219E-16
  4.5000000E+05  5.2198394E-16
  4.6000000E+05  4.5302501E-16
  4.7000000E+05  3.9430511E-16
  4.8000000E+05  3.4414125E-16
  5.0000000E+05  2.6420248E-16
  5.1250000E+05  2.2508772E-16
  5.2500000E+05  1.9245643E-16
  5.3750000E+05  1.6512119E-16
  5.5000000E+05  1.4213224E-16
  5.6250000E+05  1.2272683E-16
  5.7500000E+05  1.0628886E-16
  5.8750000E+05  9.2317724E-17
  6.0000000E+05  8.0404872E-17
  6.1250000E+05  7.0215549E-17
  6.2500000E+05  6.1474084E-17
  6.3750000E+05  5.3952503E-17
  6.5000000E+05  4.7462141E-17
  6.6250000E+05  4.1846339E-17
  6.7500000E+05  3.6974540E-17
  6.8750000E+05  3.2737564E-17
  7.0000000E+05  2.9043952E-17
  7.1250000E+05  2.5816869E-17
  7.2500000E+05  2.2991338E-17
  7.5000000E+05  1.8332734E-17
  7.7500000E+05  1.4718422E-17
  8.0000000E+05  1.1892932E-17
  8.2500000E+05  9.6679451E-18
  8.5000000E+05  7.9037976E-18
  8.7500000E+05  6.4960100E-18
  9.0000000E+05  5.3656430E-18
  9.2500000E+05  4.4526731E-18
  9.5000000E+05  3.7112173E-18
  9.7500000E+05  3.1059426E-18
  1.0000000E+06  2.6096353E-18
  1.0250000E+06  2.2011586E-18
  1.0500000E+06  1.8637364E-18
  1.0750000E+06  1.5839937E-18
  
  
#  79  16  N7  EION =  8.700000000E+01 eV   298
#  S(0) = 1.410404E+01
  8.5316716E-01  0.0000000E+00
  8.5316716E+01  0.0000000E+00
  8.5316716E+01  1.9908474E-03
  8.7000000E+01  1.9908474E-03
  8.7002721E+01  1.9908474E-03
  8.7202653E+01  2.0461508E-03
  8.7402585E+01  2.0980976E-03
  8.7602517E+01  2.1469557E-03
  8.7802449E+01  2.1929657E-03
  8.8202313E+01  2.2772849E-03
  8.8602177E+01  2.3525462E-03
  8.9401905E+01  2.4805736E-03
  9.0201633E+01  2.5845458E-03
  9.1801088E+01  2.7399890E-03
  9.3400544E+01  2.8462798E-03
  9.5000000E+01  2.9189899E-03
  9.7500000E+01  2.9870723E-03
  1.0000000E+02  3.0183906E-03
  1.0250000E+02  3.0270758E-03
  1.0500000E+02  3.0234246E-03
  1.1000000E+02  3.0119889E-03
  1.1500000E+02  3.0413630E-03
  1.2000000E+02  3.1578296E-03
  1.2500000E+02  3.3954361E-03
  1.3000000E+02  3.7732712E-03
  1.3500000E+02  4.2950239E-03
  1.4000000E+02  4.9521030E-03
  1.4500000E+02  5.7292837E-03
  1.5000000E+02  6.6105888E-03
  1.6000000E+02  8.6331691E-03
  1.7000000E+02  1.0935336E-02
  1.8000000E+02  1.3427668E-02
  1.9000000E+02  1.5980357E-02
  2.0000000E+02  1.8437563E-02
  2.1000000E+02  2.0665472E-02
  2.2000000E+02  2.2586716E-02
  2.3000000E+02  2.4187662E-02
  2.4000000E+02  2.5489002E-02
  2.5000000E+02  2.6523340E-02
  2.6000000E+02  2.7313813E-02
  2.7000000E+02  2.7879117E-02
  2.8000000E+02  2.8230631E-02
  2.9000000E+02  2.8383232E-02
  3.0000000E+02  2.8359647E-02
  3.1000000E+02  2.8183934E-02
  3.2000000E+02  2.7885001E-02
  3.4000000E+02  2.7027272E-02
  3.6000000E+02  2.5952229E-02
  3.8000000E+02  2.4757162E-02
  4.0000000E+02  2.3487271E-02
  4.2000000E+02  2.2180208E-02
  4.4000000E+02  2.0872038E-02
  4.6000000E+02  1.9594004E-02
  4.8000000E+02  1.8370409E-02
  5.0000000E+02  1.7210962E-02
  5.2500000E+02  1.5852045E-02
  5.5000000E+02  1.4591393E-02
  5.7500000E+02  1.3425378E-02
  6.0000000E+02  1.2351162E-02
  6.5000000E+02  1.0472497E-02
  6.7500000E+02  9.6566510E-03
  7.0000000E+02  8.9122401E-03
  7.2500000E+02  8.2323130E-03
  7.5000000E+02  7.6112856E-03
  8.0000000E+02  6.5257406E-03
  8.5000000E+02  5.6196637E-03
  9.0000000E+02  4.8620014E-03
  9.5000000E+02  4.2244009E-03
  1.0000000E+03  3.6847034E-03
  1.0500000E+03  3.2268621E-03
  1.1000000E+03  2.8373922E-03
  1.1500000E+03  2.5042297E-03
  1.2000000E+03  2.2176137E-03
  1.2500000E+03  1.9701018E-03
  1.3000000E+03  1.7557777E-03
  1.3500000E+03  1.5696248E-03
  1.4000000E+03  1.4072778E-03
  1.4500000E+03  1.2651109E-03
  1.5000000E+03  1.1401622E-03
  1.6000000E+03  9.3272881E-04
  1.7000000E+03  7.6995096E-04
  1.8000000E+03  6.4082958E-04
  1.9000000E+03  5.3735743E-04
  2.0000000E+03  4.5368952E-04
  2.1000000E+03  3.8547891E-04
  2.2000000E+03  3.2945272E-04
  2.3000000E+03  2.8311460E-04
  2.4000000E+03  2.4453635E-04
  2.5000000E+03  2.1221775E-04
  2.6000000E+03  1.8498577E-04
  2.7000000E+03  1.6191600E-04
  2.8000000E+03  1.4227375E-04
  2.9000000E+03  1.2547070E-04
  3.0000000E+03  1.1103265E-04
  3.1000000E+03  9.8574831E-05
  3.2000000E+03  8.7783236E-05
  3.3000000E+03  7.8400060E-05
  3.4000000E+03  7.0212579E-05
  3.5000000E+03  6.3044433E-05
  3.6000000E+03  5.6748709E-05
  3.8000000E+03  4.6302373E-05
  4.0000000E+03  3.8105259E-05
  4.2000000E+03  3.1606705E-05
  4.4000000E+03  2.6406200E-05
  4.6000000E+03  2.2208485E-05
  4.8000000E+03  1.8793234E-05
  5.0000000E+03  1.5994147E-05
  5.2500000E+03  1.3171458E-05
  5.5000000E+03  1.0929817E-05
  5.7500000E+03  9.1334990E-06
  5.8750000E+03  8.3698572E-06
  6.0000000E+03  7.6820240E-06
  6.2500000E+03  6.5001430E-06
  6.5000000E+03  5.5308921E-06
  6.7500000E+03  4.7307177E-06
  7.0000000E+03  4.0660212E-06
  7.2500000E+03  3.5106558E-06
  7.5000000E+03  3.0441083E-06
  7.7500000E+03  2.6501699E-06
  8.0000000E+03  2.3159397E-06
  8.2500000E+03  2.0310762E-06
  8.5000000E+03  1.7872442E-06
  8.7500000E+03  1.5776869E-06
  9.0000000E+03  1.3968957E-06
  9.2500000E+03  1.2403550E-06
  9.5000000E+03  1.1043448E-06
  1.0000000E+04  8.8211738E-07
  1.0500000E+04  7.1124064E-07
  1.1000000E+04  5.7838619E-07
  1.1500000E+04  4.7404620E-07
  1.2000000E+04  3.9134190E-07
  1.2500000E+04  3.2522836E-07
  1.3000000E+04  2.7196240E-07
  1.3500000E+04  2.2873559E-07
  1.4000000E+04  1.9341847E-07
  1.4500000E+04  1.6438207E-07
  1.5000000E+04  1.4036907E-07
  1.5500000E+04  1.2040067E-07
  1.6000000E+04  1.0370932E-07
  1.6500000E+04  8.9688961E-08
  1.7000000E+04  7.7857708E-08
  1.7500000E+04  6.7829986E-08
  1.8000000E+04  5.9295505E-08
  1.8500000E+04  5.2003183E-08
  1.9000000E+04  4.5748778E-08
  1.9500000E+04  4.0365329E-08
  2.0000000E+04  3.5715667E-08
  2.0500000E+04  3.1686583E-08
  2.1000000E+04  2.8184291E-08
  2.2000000E+04  2.2460895E-08
  2.3000000E+04  1.8062006E-08
  2.4000000E+04  1.4645593E-08
  2.5000000E+04  1.1966562E-08
  2.6000000E+04  9.8468898E-09
  2.7000000E+04  8.1558034E-09
  2.8000000E+04  6.7962307E-09
  2.9000000E+04  5.6953141E-09
  3.0000000E+04  4.7978608E-09
  3.1000000E+04  4.0616943E-09
  3.2000000E+04  3.4543060E-09
  3.3000000E+04  2.9504345E-09
  3.4000000E+04  2.5302975E-09
  3.5000000E+04  2.1782943E-09
  3.6000000E+04  1.8820486E-09
  3.7000000E+04  1.6316731E-09
  3.8000000E+04  1.4192165E-09
  3.9000000E+04  1.2382495E-09
  4.0000000E+04  1.0835517E-09
  4.1000000E+04  9.5086177E-10
  4.2000000E+04  8.3668009E-10
  4.3000000E+04  7.3812019E-10
  4.4000000E+04  6.5279202E-10
  4.5000000E+04  5.7871040E-10
  4.6000000E+04  5.1421884E-10
  4.7000000E+04  4.5792945E-10
  4.8000000E+04  4.0867556E-10
  5.0000000E+04  3.2749024E-10
  5.1250000E+04  2.8628525E-10
  5.2500000E+04  2.5098690E-10
  5.3750000E+04  2.2064959E-10
  5.5000000E+04  1.9449427E-10
  5.6250000E+04  1.7187584E-10
  5.7500000E+04  1.5225837E-10
  5.8750000E+04  1.3519561E-10
  6.0000000E+04  1.2031464E-10
  6.2500000E+04  9.5896419E-11
  6.5000000E+04  7.7044364E-11
  6.6250000E+04  6.9250169E-11
  6.7500000E+04  6.2354338E-11
  7.0000000E+04  5.0809226E-11
  7.2500000E+04  4.1663493E-11
  7.5000000E+04  3.4364860E-11
  7.7500000E+04  2.8500188E-11
  8.0000000E+04  2.3757691E-11
  8.2500000E+04  1.9900019E-11
  8.5000000E+04  1.6744684E-11
  8.7500000E+04  1.4150322E-11
  9.0000000E+04  1.2006793E-11
  9.2500000E+04  1.0227643E-11
  9.5000000E+04  8.7444908E-12
  9.7500000E+04  7.5029432E-12
  1.0000000E+05  6.4595172E-12
  1.0250000E+05  5.5792764E-12
  1.0500000E+05  4.8340054E-12
  1.0750000E+05  4.2008132E-12
  1.1000000E+05  3.6610464E-12
  1.1250000E+05  3.1994312E-12
  1.1500000E+05  2.8034186E-12
  1.1750000E+05  2.4626662E-12
  1.2000000E+05  2.1686179E-12
  1.2250000E+05  1.9141693E-12
  1.2500000E+05  1.6933987E-12
  1.2750000E+05  1.5013538E-12
  1.3000000E+05  1.3338813E-12
  1.3250000E+05  1.1874871E-12
  1.3500000E+05  1.0592226E-12
  1.4000000E+05  8.4747697E-13
  1.4500000E+05  6.8284569E-13
  1.5000000E+05  5.5382924E-13
  1.5500000E+05  4.5197135E-13
  1.6000000E+05  3.7099206E-13
  1.6500000E+05  3.0618625E-13
  1.7000000E+05  2.5400136E-13
  1.7500000E+05  2.1173339E-13
  1.8000000E+05  1.7730741E-13
  1.8500000E+05  1.4912069E-13
  1.9000000E+05  1.2592757E-13
  1.9500000E+05  1.0675355E-13
  2.0000000E+05  9.0831508E-14
  2.0500000E+05  7.7554047E-14
  2.1000000E+05  6.6437456E-14
  2.1500000E+05  5.7094498E-14
  2.2000000E+05  4.9213635E-14
  2.2500000E+05  4.2543169E-14
  2.3000000E+05  3.6878675E-14
  2.3500000E+05  3.2053320E-14
  2.4000000E+05  2.7930397E-14
  2.4500000E+05  2.4397454E-14
  2.5000000E+05  2.1361682E-14
  2.5500000E+05  1.8746201E-14
  2.6000000E+05  1.6487061E-14
  2.6500000E+05  1.4530901E-14
  2.7000000E+05  1.2833054E-14
  2.7500000E+05  1.1356020E-14
  2.8000000E+05  1.0068230E-14
  2.8500000E+05  8.9430294E-15
  2.9000000E+05  7.9578511E-15
  3.0000000E+05  6.3337761E-15
  3.1000000E+05  5.0742965E-15
  3.2000000E+05  4.0904406E-15
  3.3000000E+05  3.3165898E-15
  3.4000000E+05  2.7039592E-15
  3.5000000E+05  2.2159789E-15
  3.6000000E+05  1.8250073E-15
  3.7000000E+05  1.5100150E-15
  3.8000000E+05  1.2549000E-15
  3.9000000E+05  1.0472492E-15
  4.0000000E+05  8.7742973E-16
  4.1000000E+05  7.3792182E-16
  4.2000000E+05  6.2282315E-16
  4.3000000E+05  5.2747513E-16
  4.4000000E+05  4.4818156E-16
  4.5000000E+05  3.8199580E-16
  4.6000000E+05  3.2655645E-16
  4.7000000E+05  2.7996204E-16
  4.8000000E+05  2.4067488E-16
  5.0000000E+05  1.7925892E-16
  5.1250000E+05  1.4985969E-16
  5.2500000E+05  1.2573915E-16
  5.3750000E+05  1.0586901E-16
  5.5000000E+05  8.9436617E-17
  5.6250000E+05  7.5796411E-17
  5.7500000E+05  6.4433311E-17
  5.8750000E+05  5.4934628E-17
  6.0000000E+05  4.6968283E-17
  6.1250000E+05  4.0265943E-17
  6.2500000E+05  3.4610004E-17
  6.3750000E+05  2.9823352E-17
  6.5000000E+05  2.5761136E-17
  6.6250000E+05  2.2304473E-17
  6.7500000E+05  1.9355472E-17
  6.8750000E+05  1.6833271E-17
  7.0000000E+05  1.4670840E-17
  7.1250000E+05  1.2812447E-17
  7.2500000E+05  1.1211669E-17
  7.3750000E+05  9.8297260E-18
  7.5000000E+05  8.6341348E-18
  7.6250000E+05  7.5976118E-18
  7.7500000E+05  6.6971792E-18
  7.8750000E+05  5.9134142E-18
  8.0000000E+05  5.2298748E-18
  8.1250000E+05  4.6326255E-18
  8.2500000E+05  4.1098269E-18
  8.5000000E+05  3.2487254E-18
  8.7500000E+05  2.5822970E-18
  9.0000000E+05  2.0636989E-18
  9.2500000E+05  1.6582141E-18
  9.5000000E+05  1.3396369E-18
  
  
#  79  20  O4  EION =  1.250000000E+01 eV   307
#  S(0) = 6.855480E+00
  3.4005764E-02  0.0000000E+00
  3.4005764E+00  0.0000000E+00
  3.4005764E+00  4.3071876E-02
  1.2500000E+01  4.3071876E-02
  1.2502721E+01  4.3071876E-02
  1.2602177E+01  4.3152964E-02
  1.2701633E+01  4.3258001E-02
  1.2801088E+01  4.3385919E-02
  1.2900544E+01  4.3535707E-02
  1.3000000E+01  4.3706408E-02
  1.3500000E+01  4.4850875E-02
  1.4000000E+01  4.6404417E-02
  1.4500000E+01  4.8291046E-02
  1.5000000E+01  5.0452060E-02
  1.6000000E+01  5.5424512E-02
  1.6500000E+01  5.8171968E-02
  1.7000000E+01  6.1061639E-02
  1.8000000E+01  6.7198015E-02
  1.9000000E+01  7.3721787E-02
  2.0000000E+01  8.0549101E-02
  2.1000000E+01  8.7608003E-02
  2.2000000E+01  9.4827432E-02
  2.3000000E+01  1.0212988E-01
  2.4000000E+01  1.0942654E-01
  2.5000000E+01  1.1661433E-01
  2.6000000E+01  1.2357616E-01
  2.7000000E+01  1.3018383E-01
  2.8000000E+01  1.3629703E-01
  2.9000000E+01  1.4177868E-01
  3.0000000E+01  1.4649243E-01
  3.1000000E+01  1.5032245E-01
  3.2000000E+01  1.5317158E-01
  3.3000000E+01  1.5497984E-01
  3.4000000E+01  1.5572044E-01
  3.5000000E+01  1.5540386E-01
  3.6000000E+01  1.5408405E-01
  3.8000000E+01  1.4877221E-01
  4.0000000E+01  1.4068198E-01
  4.1000000E+01  1.3590924E-01
  4.2000000E+01  1.3082129E-01
  4.3000000E+01  1.2552859E-01
  4.4000000E+01  1.2012541E-01
  4.5000000E+01  1.1469659E-01
  4.6000000E+01  1.0931132E-01
  4.7000000E+01  1.0402320E-01
  4.8000000E+01  9.8873023E-02
  4.9000000E+01  9.3891119E-02
  5.0000000E+01  8.9098740E-02
  5.1250000E+01  8.3395285E-02
  5.2500000E+01  7.8022223E-02
  5.5000000E+01  6.8263154E-02
  5.7500000E+01  5.9757934E-02
  6.0000000E+01  5.2380923E-02
  6.2500000E+01  4.5993037E-02
  6.5000000E+01  4.0458146E-02
  6.6250000E+01  3.7971556E-02
  6.7500000E+01  3.5653777E-02
  7.0000000E+01  3.1474655E-02
  7.2500000E+01  2.7830245E-02
  7.5000000E+01  2.4644747E-02
  7.7500000E+01  2.1854571E-02
  8.0000000E+01  1.9406022E-02
  8.2500000E+01  1.7253549E-02
  8.5000000E+01  1.5358768E-02
  8.7500000E+01  1.3688857E-02
  9.0000000E+01  1.2215364E-02
  9.2500000E+01  1.0913813E-02
  9.5000000E+01  9.7631453E-03
  9.7500000E+01  8.7449101E-03
  1.0000000E+02  7.8429476E-03
  1.0250000E+02  7.0432071E-03
  1.0500000E+02  6.3334259E-03
  1.0750000E+02  5.7028320E-03
  1.1000000E+02  5.1419734E-03
  1.1250000E+02  4.6425854E-03
  1.1500000E+02  4.1974431E-03
  1.1750000E+02  3.8001999E-03
  1.2000000E+02  3.4452813E-03
  1.2250000E+02  3.1277959E-03
  1.2500000E+02  2.8434935E-03
  1.3000000E+02  2.3599656E-03
  1.3250000E+02  2.1545294E-03
  1.3500000E+02  1.9697649E-03
  1.3750000E+02  1.8034475E-03
  1.4000000E+02  1.6536567E-03
  1.4500000E+02  1.3969244E-03
  1.4750000E+02  1.2870401E-03
  1.5000000E+02  1.1877704E-03
  1.5250000E+02  1.0980578E-03
  1.5500000E+02  1.0169975E-03
  1.6000000E+02  8.7758111E-04
  1.6500000E+02  7.6369858E-04
  1.7000000E+02  6.7059982E-04
  1.7500000E+02  5.9461737E-04
  1.8000000E+02  5.3276832E-04
  1.8250000E+02  5.0635729E-04
  1.8500000E+02  4.8259629E-04
  1.9000000E+02  4.4204907E-04
  1.9500000E+02  4.0936423E-04
  2.0000000E+02  3.8316269E-04
  2.1000000E+02  3.4616063E-04
  2.1500000E+02  3.3364284E-04
  2.2000000E+02  3.2413566E-04
  2.2500000E+02  3.1710887E-04
  2.3000000E+02  3.1215119E-04
  2.3500000E+02  3.0891545E-04
  2.4000000E+02  3.0708157E-04
  2.4500000E+02  3.0638256E-04
  2.5000000E+02  3.0659464E-04
  2.6000000E+02  3.0901729E-04
  2.7000000E+02  3.1321787E-04
  2.8000000E+02  3.1841863E-04
  2.9000000E+02  3.2398617E-04
  3.0000000E+02  3.2951487E-04
  3.1000000E+02  3.3477249E-04
  3.2000000E+02  3.3956330E-04
  3.4000000E+02  3.4734678E-04
  3.6000000E+02  3.5267206E-04
  3.8000000E+02  3.5564654E-04
  4.0000000E+02  3.5655335E-04
  4.2000000E+02  3.5567223E-04
  4.4000000E+02  3.5325378E-04
  4.6000000E+02  3.4953228E-04
  4.8000000E+02  3.4476127E-04
  5.0000000E+02  3.3917517E-04
  5.2500000E+02  3.3134410E-04
  5.5000000E+02  3.2286322E-04
  5.7500000E+02  3.1397561E-04
  6.0000000E+02  3.0482539E-04
  6.5000000E+02  2.8612419E-04
  6.7500000E+02  2.7677236E-04
  7.0000000E+02  2.6753982E-04
  7.2500000E+02  2.5848826E-04
  7.5000000E+02  2.4965873E-04
  8.0000000E+02  2.3277041E-04
  8.5000000E+02  2.1697421E-04
  9.0000000E+02  2.0226345E-04
  9.5000000E+02  1.8863620E-04
  1.0000000E+03  1.7608197E-04
  1.0500000E+03  1.6452680E-04
  1.1000000E+03  1.5386256E-04
  1.1500000E+03  1.4400592E-04
  1.2000000E+03  1.3490777E-04
  1.2500000E+03  1.2651966E-04
  1.3000000E+03  1.1878336E-04
  1.3500000E+03  1.1163629E-04
  1.4000000E+03  1.0502299E-04
  1.4500000E+03  9.8897724E-05
  1.5000000E+03  9.3222113E-05
  1.6000000E+03  8.3077723E-05
  1.7000000E+03  7.4313819E-05
  1.8000000E+03  6.6695026E-05
  1.9000000E+03  6.0044750E-05
  2.0000000E+03  5.4221887E-05
  2.1000000E+03  4.9106745E-05
  2.2000000E+03  4.4598259E-05
  2.3000000E+03  4.0610381E-05
  2.4000000E+03  3.7069273E-05
  2.5000000E+03  3.3913563E-05
  2.6000000E+03  3.1093218E-05
  2.7000000E+03  2.8566478E-05
  2.8000000E+03  2.6297397E-05
  2.9000000E+03  2.4254716E-05
  3.0000000E+03  2.2411364E-05
  3.1000000E+03  2.0744020E-05
  3.2000000E+03  1.9232469E-05
  3.3000000E+03  1.7859122E-05
  3.4000000E+03  1.6608715E-05
  3.5000000E+03  1.5467971E-05
  3.6000000E+03  1.4425408E-05
  3.8000000E+03  1.2595943E-05
  4.0000000E+03  1.1053247E-05
  4.2000000E+03  9.7439881E-06
  4.4000000E+03  8.6259682E-06
  4.6000000E+03  7.6660833E-06
  4.8000000E+03  6.8381011E-06
  5.0000000E+03  6.1207233E-06
  5.2500000E+03  5.3530960E-06
  5.5000000E+03  4.7035407E-06
  5.7500000E+03  4.1505868E-06
  5.8750000E+03  3.9049219E-06
  6.0000000E+03  3.6773653E-06
  6.2500000E+03  3.2703744E-06
  6.5000000E+03  2.9186842E-06
  6.7500000E+03  2.6134076E-06
  7.0000000E+03  2.3473000E-06
  7.2500000E+03  2.1144209E-06
  7.5000000E+03  1.9098682E-06
  7.7500000E+03  1.7295710E-06
  8.0000000E+03  1.5701339E-06
  8.2500000E+03  1.4287120E-06
  8.5000000E+03  1.3029055E-06
  8.7500000E+03  1.1906813E-06
  9.0000000E+03  1.0903068E-06
  9.2500000E+03  1.0003015E-06
  9.5000000E+03  9.1939776E-07
  9.7500000E+03  8.4650671E-07
  1.0000000E+04  7.8068983E-07
  1.0250000E+04  7.2113563E-07
  1.0500000E+04  6.6713982E-07
  1.1000000E+04  5.7344899E-07
  1.1500000E+04  4.9558161E-07
  1.2000000E+04  4.3043055E-07
  1.2500000E+04  3.7558047E-07
  1.3000000E+04  3.2913648E-07
  1.3500000E+04  2.8959934E-07
  1.4000000E+04  2.5577347E-07
  1.4500000E+04  2.2669845E-07
  1.5000000E+04  2.0159741E-07
  1.5500000E+04  1.7983785E-07
  1.6000000E+04  1.6090183E-07
  1.6500000E+04  1.4436273E-07
  1.7000000E+04  1.2986727E-07
  1.7500000E+04  1.1712135E-07
  1.8000000E+04  1.0587907E-07
  1.8500000E+04  9.5933886E-08
  1.9000000E+04  8.7111499E-08
  1.9500000E+04  7.9264270E-08
  2.0000000E+04  7.2266654E-08
  2.0500000E+04  6.6011505E-08
  2.1000000E+04  6.0407056E-08
  2.1500000E+04  5.5374450E-08
  2.2000000E+04  5.0845708E-08
  2.2500000E+04  4.6762045E-08
  2.3000000E+04  4.3072483E-08
  2.3500000E+04  3.9732694E-08
  2.4000000E+04  3.6704033E-08
  2.4500000E+04  3.3952718E-08
  2.5000000E+04  3.1449146E-08
  2.6000000E+04  2.7084325E-08
  2.7000000E+04  2.3436433E-08
  2.8000000E+04  2.0370164E-08
  2.9000000E+04  1.7778890E-08
  3.0000000E+04  1.5577964E-08
  3.1000000E+04  1.3699720E-08
  3.2000000E+04  1.2089690E-08
  3.3000000E+04  1.0703751E-08
  3.4000000E+04  9.5059689E-09
  3.5000000E+04  8.4669091E-09
  3.6000000E+04  7.5623416E-09
  3.7000000E+04  6.7722131E-09
  3.8000000E+04  6.0798432E-09
  3.9000000E+04  5.4712953E-09
  4.0000000E+04  4.9348747E-09
  4.1000000E+04  4.4607288E-09
  4.2000000E+04  4.0405245E-09
  4.3000000E+04  3.6671878E-09
  4.4000000E+04  3.3346929E-09
  4.5000000E+04  3.0378914E-09
  4.6000000E+04  2.7723683E-09
  4.7000000E+04  2.5343251E-09
  4.8000000E+04  2.3204841E-09
  5.0000000E+04  1.9544404E-09
  5.1250000E+04  1.7608320E-09
  5.2500000E+04  1.5898507E-09
  5.3750000E+04  1.4384597E-09
  5.5000000E+04  1.3040813E-09
  5.7500000E+04  1.0778965E-09
  5.8750000E+04  9.8260398E-10
  6.0000000E+04  8.9725790E-10
  6.1250000E+04  8.2066485E-10
  6.2500000E+04  7.5179273E-10
  6.3750000E+04  6.8974646E-10
  6.5000000E+04  6.3374797E-10
  6.6250000E+04  5.8311916E-10
  6.7500000E+04  5.3726771E-10
  6.8750000E+04  4.9567497E-10
  7.0000000E+04  4.5788579E-10
  7.2500000E+04  3.9216448E-10
  7.5000000E+04  3.3743513E-10
  7.7500000E+04  2.9160967E-10
  8.0000000E+04  2.5304213E-10
  8.2500000E+04  2.2042588E-10
  8.5000000E+04  1.9271663E-10
  8.7500000E+04  1.6907452E-10
  9.0000000E+04  1.4882025E-10
  9.2500000E+04  1.3140126E-10
  9.5000000E+04  1.1636564E-10
  9.7500000E+04  1.0334193E-10
  1.0000000E+05  9.2023377E-11
  1.0250000E+05  8.2155539E-11
  1.0500000E+05  7.3526425E-11
  1.0750000E+05  6.5958687E-11
  1.1000000E+05  5.9303387E-11
  1.1250000E+05  5.3434974E-11
  1.1500000E+05  4.8247236E-11
  1.1750000E+05  4.3650018E-11
  1.2000000E+05  3.9566539E-11
  1.2250000E+05  3.5931203E-11
  1.2500000E+05  3.2687788E-11
  1.2750000E+05  2.9787961E-11
  1.3000000E+05  2.7190078E-11
  1.3250000E+05  2.4858160E-11
  1.3500000E+05  2.2761044E-11
  1.3750000E+05  2.0871665E-11
  1.4000000E+05  1.9166482E-11
  1.4250000E+05  1.7624964E-11
  1.4500000E+05  1.6229146E-11
  1.5000000E+05  1.3813514E-11
  1.5500000E+05  1.1814988E-11
  1.6000000E+05  1.0152024E-11
  1.6500000E+05  8.7606110E-12
  1.7000000E+05  7.5903548E-12
  1.7500000E+05  6.6013436E-12
  1.8000000E+05  5.7620642E-12
  1.8500000E+05  5.0472297E-12
  1.9000000E+05  4.4362080E-12
  
  
#  79  21  O5  EION =  1.110000000E+01 eV   309
#  S(0) = 1.019358E+01
  4.3231188E-02  0.0000000E+00
  4.3231188E+00  0.0000000E+00
  4.3231188E+00  7.4161529E-02
  1.1100000E+01  7.4161529E-02
  1.1102721E+01  7.4161529E-02
  1.1182177E+01  7.4531121E-02
  1.1261633E+01  7.4921780E-02
  1.1341088E+01  7.5332471E-02
  1.1420544E+01  7.5762211E-02
  1.1500000E+01  7.6210075E-02
  1.2000000E+01  7.9392204E-02
  1.2500000E+01  8.3080619E-02
  1.3000000E+01  8.7144839E-02
  1.3500000E+01  9.1490994E-02
  1.4000000E+01  9.6051188E-02
  1.4500000E+01  1.0077601E-01
  1.5000000E+01  1.0562932E-01
  1.6000000E+01  1.1562097E-01
  1.7000000E+01  1.2588046E-01
  1.8000000E+01  1.3631507E-01
  1.9000000E+01  1.4685183E-01
  2.0000000E+01  1.5741770E-01
  2.1000000E+01  1.6792799E-01
  2.2000000E+01  1.7827927E-01
  2.3000000E+01  1.8834664E-01
  2.4000000E+01  1.9798287E-01
  2.5000000E+01  2.0701899E-01
  2.6000000E+01  2.1527584E-01
  2.7000000E+01  2.2256721E-01
  2.8000000E+01  2.2871138E-01
  2.9000000E+01  2.3354999E-01
  3.0000000E+01  2.3695098E-01
  3.1000000E+01  2.3882761E-01
  3.2000000E+01  2.3914567E-01
  3.3000000E+01  2.3791966E-01
  3.4000000E+01  2.3522086E-01
  3.5000000E+01  2.3117169E-01
  3.6000000E+01  2.2591761E-01
  3.8000000E+01  2.1254573E-01
  3.9000000E+01  2.0480852E-01
  4.0000000E+01  1.9662024E-01
  4.1000000E+01  1.8815515E-01
  4.2000000E+01  1.7955809E-01
  4.3000000E+01  1.7095381E-01
  4.4000000E+01  1.6244971E-01
  4.5000000E+01  1.5412857E-01
  4.6000000E+01  1.4605204E-01
  4.8000000E+01  1.3079871E-01
  5.0000000E+01  1.1689511E-01
  5.2500000E+01  1.0147571E-01
  5.5000000E+01  8.8126314E-02
  5.7500000E+01  7.6639818E-02
  6.0000000E+01  6.6774363E-02
  6.2500000E+01  5.8299816E-02
  6.5000000E+01  5.1005596E-02
  6.6250000E+01  4.7744212E-02
  6.7500000E+01  4.4713009E-02
  7.0000000E+01  3.9269611E-02
  7.2500000E+01  3.4548067E-02
  7.5000000E+01  3.0442686E-02
  7.7500000E+01  2.6865196E-02
  8.0000000E+01  2.3741427E-02
  8.2500000E+01  2.1009102E-02
  8.5000000E+01  1.8615869E-02
  8.7500000E+01  1.6516829E-02
  9.0000000E+01  1.4673439E-02
  9.2500000E+01  1.3052932E-02
  9.5000000E+01  1.1626949E-02
  9.7500000E+01  1.0370788E-02
  1.0000000E+02  9.2630359E-03
  1.0250000E+02  8.2852346E-03
  1.0500000E+02  7.4212592E-03
  1.0750000E+02  6.6570121E-03
  1.1000000E+02  5.9802105E-03
  1.1250000E+02  5.3802384E-03
  1.1500000E+02  4.8478137E-03
  1.1750000E+02  4.3747932E-03
  1.2000000E+02  3.9540420E-03
  1.2250000E+02  3.5793783E-03
  1.2500000E+02  3.2454867E-03
  1.2750000E+02  2.9476670E-03
  1.3000000E+02  2.6817567E-03
  1.3250000E+02  2.4440772E-03
  1.3500000E+02  2.2314182E-03
  1.3750000E+02  2.0410889E-03
  1.4000000E+02  1.8707021E-03
  1.4250000E+02  1.7181012E-03
  1.4500000E+02  1.5813482E-03
  1.4750000E+02  1.4587091E-03
  1.5000000E+02  1.3486674E-03
  1.5500000E+02  1.1615042E-03
  1.6000000E+02  1.0112320E-03
  1.6500000E+02  8.9074895E-04
  1.7000000E+02  7.9431813E-04
  1.7500000E+02  7.1737770E-04
  1.8000000E+02  6.5634268E-04
  1.8500000E+02  6.0841265E-04
  1.9000000E+02  5.7112525E-04
  1.9500000E+02  5.4231914E-04
  2.0000000E+02  5.2038936E-04
  2.0500000E+02  5.0414493E-04
  2.1000000E+02  4.9258851E-04
  2.1500000E+02  4.8476972E-04
  2.2000000E+02  4.7993067E-04
  2.2500000E+02  4.7746917E-04
  2.3000000E+02  4.7689618E-04
  2.3500000E+02  4.7782524E-04
  2.4000000E+02  4.7994570E-04
  2.5000000E+02  4.8671795E-04
  2.6000000E+02  4.9543105E-04
  2.7000000E+02  5.0495412E-04
  2.8000000E+02  5.1455329E-04
  2.9000000E+02  5.2362360E-04
  3.0000000E+02  5.3183543E-04
  3.1000000E+02  5.3902335E-04
  3.2000000E+02  5.4505524E-04
  3.4000000E+02  5.5357563E-04
  3.6000000E+02  5.5778239E-04
  3.8000000E+02  5.5825930E-04
  4.0000000E+02  5.5565313E-04
  4.2000000E+02  5.5052039E-04
  4.4000000E+02  5.4330872E-04
  4.6000000E+02  5.3441608E-04
  4.8000000E+02  5.2424457E-04
  5.0000000E+02  5.1314693E-04
  5.2500000E+02  4.9840242E-04
  5.5000000E+02  4.8308950E-04
  5.7500000E+02  4.6752656E-04
  6.0000000E+02  4.5188071E-04
  6.5000000E+02  4.2076947E-04
  6.7500000E+02  4.0554426E-04
  7.0000000E+02  3.9068409E-04
  7.2500000E+02  3.7625808E-04
  7.5000000E+02  3.6230811E-04
  8.0000000E+02  3.3592516E-04
  8.5000000E+02  3.1156242E-04
  9.0000000E+02  2.8911664E-04
  9.5000000E+02  2.6851715E-04
  1.0000000E+03  2.4969357E-04
  1.0500000E+03  2.3248924E-04
  1.1000000E+03  2.1670879E-04
  1.1500000E+03  2.0220377E-04
  1.2000000E+03  1.8888186E-04
  1.2500000E+03  1.7665518E-04
  1.3000000E+03  1.6542519E-04
  1.3500000E+03  1.5509085E-04
  1.4000000E+03  1.4556344E-04
  1.4500000E+03  1.3676995E-04
  1.5000000E+03  1.2864882E-04
  1.6000000E+03  1.1419875E-04
  1.7000000E+03  1.0178251E-04
  1.8000000E+03  9.1039534E-05
  1.9000000E+03  8.1702807E-05
  2.0000000E+03  7.3560799E-05
  2.1000000E+03  6.6435453E-05
  2.2000000E+03  6.0177462E-05
  2.3000000E+03  5.4660348E-05
  2.4000000E+03  4.9776130E-05
  2.5000000E+03  4.5435639E-05
  2.6000000E+03  4.1566685E-05
  2.7000000E+03  3.8109297E-05
  2.8000000E+03  3.5012035E-05
  2.9000000E+03  3.2230316E-05
  3.0000000E+03  2.9725670E-05
  3.1000000E+03  2.7465052E-05
  3.2000000E+03  2.5419872E-05
  3.3000000E+03  2.3565305E-05
  3.4000000E+03  2.1879873E-05
  3.5000000E+03  2.0344964E-05
  3.6000000E+03  1.8944567E-05
  3.8000000E+03  1.6493282E-05
  4.0000000E+03  1.4432964E-05
  4.2000000E+03  1.2689710E-05
  4.4000000E+03  1.1205243E-05
  4.6000000E+03  9.9341152E-06
  4.8000000E+03  8.8404918E-06
  5.0000000E+03  7.8953386E-06
  5.2500000E+03  6.8866683E-06
  5.5000000E+03  6.0355157E-06
  5.7500000E+03  5.3128503E-06
  5.8750000E+03  4.9924110E-06
  6.0000000E+03  4.6959646E-06
  6.2500000E+03  4.1667288E-06
  6.5000000E+03  3.7104905E-06
  6.7500000E+03  3.3153619E-06
  7.0000000E+03  2.9716793E-06
  7.2500000E+03  2.6715413E-06
  7.5000000E+03  2.4084441E-06
  7.7500000E+03  2.1769987E-06
  8.0000000E+03  1.9727203E-06
  8.2500000E+03  1.7918588E-06
  8.5000000E+03  1.6312575E-06
  8.7500000E+03  1.4882464E-06
  9.0000000E+03  1.3605541E-06
  9.2500000E+03  1.2462430E-06
  9.5000000E+03  1.1436571E-06
  9.7500000E+03  1.0513766E-06
  1.0000000E+04  9.6817972E-07
  1.0250000E+04  8.9301197E-07
  1.0500000E+04  8.2495963E-07
  1.0750000E+04  7.6322854E-07
  1.1000000E+04  7.0712643E-07
  1.1250000E+04  6.5604812E-07
  1.1500000E+04  6.0946321E-07
  1.2000000E+04  5.2796516E-07
  1.2500000E+04  4.5952756E-07
  1.3000000E+04  4.0172107E-07
  1.3500000E+04  3.5262837E-07
  1.4000000E+04  3.1072418E-07
  1.4500000E+04  2.7478606E-07
  1.5000000E+04  2.4382743E-07
  1.5500000E+04  2.1704684E-07
  1.6000000E+04  1.9378931E-07
  1.6500000E+04  1.7351656E-07
  1.7000000E+04  1.5578363E-07
  1.7500000E+04  1.4022088E-07
  1.8000000E+04  1.2651981E-07
  1.8500000E+04  1.1442173E-07
  1.9000000E+04  1.0370877E-07
  1.9500000E+04  9.4196706E-08
  2.0000000E+04  8.5729129E-08
  2.0500000E+04  7.8172788E-08
  2.1000000E+04  7.1413745E-08
  2.1500000E+04  6.5354248E-08
  2.2000000E+04  5.9910163E-08
  2.2500000E+04  5.5008844E-08
  2.3000000E+04  5.0587390E-08
  2.3500000E+04  4.6591189E-08
  2.4000000E+04  4.2972695E-08
  2.4500000E+04  3.9690412E-08
  2.5000000E+04  3.6708023E-08
  2.6000000E+04  3.1519365E-08
  2.7000000E+04  2.7195033E-08
  2.8000000E+04  2.3570036E-08
  2.9000000E+04  2.0514683E-08
  3.0000000E+04  1.7926275E-08
  3.1000000E+04  1.5722920E-08
  3.2000000E+04  1.3838849E-08
  3.3000000E+04  1.2220913E-08
  3.4000000E+04  1.0825920E-08
  3.5000000E+04  9.6185747E-09
  3.6000000E+04  8.5698860E-09
  3.7000000E+04  7.6559099E-09
  3.8000000E+04  6.8567712E-09
  3.9000000E+04  6.1558968E-09
  4.0000000E+04  5.5394068E-09
  4.1000000E+04  4.9956293E-09
  4.2000000E+04  4.5147116E-09
  4.3000000E+04  4.0883054E-09
  4.4000000E+04  3.7093125E-09
  4.5000000E+04  3.3716787E-09
  4.6000000E+04  3.0702215E-09
  4.7000000E+04  2.8004900E-09
  4.8000000E+04  2.5586502E-09
  5.0000000E+04  2.1458413E-09
  5.1250000E+04  1.9281735E-09
  5.2500000E+04  1.7363906E-09
  5.3750000E+04  1.5669716E-09
  5.5000000E+04  1.4169332E-09
  5.7500000E+04  1.1652237E-09
  5.8750000E+04  1.0595371E-09
  6.0000000E+04  9.6508931E-10
  6.1250000E+04  8.8051235E-10
  6.2500000E+04  8.0462517E-10
  6.3750000E+04  7.3640529E-10
  6.5000000E+04  6.7496551E-10
  6.6250000E+04  6.1953409E-10
  6.7500000E+04  5.6943810E-10
  6.8750000E+04  5.2408937E-10
  7.0000000E+04  4.8297265E-10
  7.1250000E+04  4.4563553E-10
  7.2500000E+04  4.1168004E-10
  7.3750000E+04  3.8075536E-10
  7.5000000E+04  3.5255163E-10
  7.7500000E+04  3.0324128E-10
  8.0000000E+04  2.6190566E-10
  8.2500000E+04  2.2708617E-10
  8.5000000E+04  1.9762080E-10
  8.7500000E+04  1.7257799E-10
  9.0000000E+04  1.5120663E-10
  9.2500000E+04  1.3289762E-10
  9.5000000E+04  1.1715430E-10
  9.7500000E+04  1.0356961E-10
  1.0000000E+05  9.1808463E-11
  1.0250000E+05  8.1593704E-11
  1.0500000E+05  7.2695081E-11
  1.0750000E+05  6.4920513E-11
  1.1000000E+05  5.8109129E-11
  1.1250000E+05  5.2125623E-11
  1.1500000E+05  4.6855836E-11
  1.1750000E+05  4.2203178E-11
  1.2000000E+05  3.8085648E-11
  1.2250000E+05  3.4433408E-11
  1.2500000E+05  3.1186853E-11
  1.2750000E+05  2.8294961E-11
  1.3000000E+05  2.5713857E-11
  1.3250000E+05  2.3405709E-11
  1.3500000E+05  2.1337812E-11
  1.3750000E+05  1.9481823E-11
  1.4000000E+05  1.7813004E-11
  1.4250000E+05  1.6309731E-11
  1.4500000E+05  1.4953200E-11
  1.4750000E+05  1.3727018E-11
  1.5000000E+05  1.2616863E-11
  1.5250000E+05  1.1610190E-11
  1.5500000E+05  1.0696021E-11
  1.6000000E+05  9.1086011E-12
  1.6500000E+05  7.7914478E-12
  1.7000000E+05  6.6941904E-12
  
  
#  79  24  P1  EION =  9.230000000E+00 eV   264
#  S(0) = 1.234591E+00
  4.6150000E-02  0.0000000E+00
  4.6150000E+00  0.0000000E+00
  4.6150000E+00  2.3930183E-01
  9.2300000E+00  2.3930183E-01
  9.2300000E+00  3.6666463E-02
  9.2327211E+00  3.6666463E-02
  9.2594490E+00  3.6210044E-02
  9.2861769E+00  3.5760588E-02
  9.3129048E+00  3.5317970E-02
  9.3396327E+00  3.4882065E-02
  9.3930885E+00  3.4029916E-02
  9.4465442E+00  3.3203201E-02
  9.5000000E+00  3.2401021E-02
  9.7500000E+00  2.8950539E-02
  1.0000000E+01  2.5940247E-02
  1.0250000E+01  2.3304871E-02
  1.0500000E+01  2.0990122E-02
  1.0750000E+01  1.8950651E-02
  1.1000000E+01  1.7148401E-02
  1.1250000E+01  1.5551294E-02
  1.1500000E+01  1.4132186E-02
  1.1750000E+01  1.2868020E-02
  1.2000000E+01  1.1739137E-02
  1.2250000E+01  1.0728714E-02
  1.2500000E+01  9.8223108E-03
  1.2750000E+01  9.0074902E-03
  1.3000000E+01  8.2735078E-03
  1.3250000E+01  7.6110517E-03
  1.3500000E+01  7.0120348E-03
  1.3750000E+01  6.4694061E-03
  1.4000000E+01  5.9770123E-03
  1.4250000E+01  5.5294582E-03
  1.4500000E+01  5.1220135E-03
  1.5000000E+01  4.4112821E-03
  1.5500000E+01  3.8170271E-03
  1.6000000E+01  3.3174625E-03
  1.6500000E+01  2.8953719E-03
  1.7000000E+01  2.5370597E-03
  1.7500000E+01  2.2315392E-03
  1.8000000E+01  1.9699558E-03
  1.8500000E+01  1.7451167E-03
  1.9000000E+01  1.5511565E-03
  1.9500000E+01  1.3832527E-03
  2.0000000E+01  1.2374408E-03
  2.0500000E+01  1.1104163E-03
  2.1000000E+01  9.9944699E-04
  2.1500000E+01  9.0223522E-04
  2.2000000E+01  8.1685040E-04
  2.2500000E+01  7.4167860E-04
  2.3000000E+01  6.7533931E-04
  2.3500000E+01  6.1666252E-04
  2.4000000E+01  5.6466244E-04
  2.4500000E+01  5.1848601E-04
  2.5000000E+01  4.7739805E-04
  2.5500000E+01  4.4077759E-04
  2.6000000E+01  4.0808578E-04
  2.6500000E+01  3.7885102E-04
  2.7000000E+01  3.5266544E-04
  2.7500000E+01  3.2918019E-04
  2.8000000E+01  3.0808883E-04
  2.8500000E+01  2.8912152E-04
  2.9000000E+01  2.7204172E-04
  3.0000000E+01  2.4274762E-04
  3.1000000E+01  2.1884057E-04
  3.2000000E+01  1.9925313E-04
  3.3000000E+01  1.8314452E-04
  3.4000000E+01  1.6986083E-04
  3.5000000E+01  1.5887433E-04
  3.6000000E+01  1.4976032E-04
  3.7000000E+01  1.4218908E-04
  3.8000000E+01  1.3588644E-04
  3.9000000E+01  1.3062578E-04
  4.0000000E+01  1.2623005E-04
  4.1000000E+01  1.2255426E-04
  4.2000000E+01  1.1947309E-04
  4.3000000E+01  1.1688557E-04
  4.4000000E+01  1.1471032E-04
  4.6000000E+01  1.1133258E-04
  4.8000000E+01  1.0891079E-04
  5.0000000E+01  1.0714695E-04
  5.2500000E+01  1.0555356E-04
  5.5000000E+01  1.0437916E-04
  5.7500000E+01  1.0344124E-04
  6.0000000E+01  1.0261565E-04
  6.5000000E+01  1.0102083E-04
  6.7500000E+01  1.0016972E-04
  7.0000000E+01  9.9256192E-05
  7.2500000E+01  9.8270518E-05
  7.5000000E+01  9.7211579E-05
  8.0000000E+01  9.4883829E-05
  8.5000000E+01  9.2315180E-05
  9.0000000E+01  8.9564832E-05
  9.5000000E+01  8.6695889E-05
  1.0000000E+02  8.3764447E-05
  1.0500000E+02  8.0820489E-05
  1.1000000E+02  7.7903059E-05
  1.1500000E+02  7.5043500E-05
  1.2000000E+02  7.2264539E-05
  1.2500000E+02  6.9581902E-05
  1.3000000E+02  6.7005987E-05
  1.3500000E+02  6.4542422E-05
  1.4000000E+02  6.2193222E-05
  1.4500000E+02  5.9957939E-05
  1.5000000E+02  5.7834364E-05
  1.6000000E+02  5.3906523E-05
  1.7000000E+02  5.0372982E-05
  1.8000000E+02  4.7193354E-05
  1.9000000E+02  4.4328752E-05
  2.0000000E+02  4.1744416E-05
  2.1000000E+02  3.9409212E-05
  2.2000000E+02  3.7296075E-05
  2.3000000E+02  3.5380973E-05
  2.4000000E+02  3.3641847E-05
  2.5000000E+02  3.2058720E-05
  2.6000000E+02  3.0613853E-05
  2.7000000E+02  2.9289879E-05
  2.8000000E+02  2.8071456E-05
  2.9000000E+02  2.6945483E-05
  3.0000000E+02  2.5899420E-05
  3.1000000E+02  2.4922449E-05
  3.2000000E+02  2.4005708E-05
  3.4000000E+02  2.2324651E-05
  3.6000000E+02  2.0810834E-05
  3.8000000E+02  1.9435972E-05
  4.0000000E+02  1.8182805E-05
  4.2000000E+02  1.7038869E-05
  4.4000000E+02  1.5995394E-05
  4.6000000E+02  1.5043710E-05
  4.8000000E+02  1.4175132E-05
  5.0000000E+02  1.3381539E-05
  5.2500000E+02  1.2483741E-05
  5.5000000E+02  1.1678544E-05
  5.7500000E+02  1.0954716E-05
  6.0000000E+02  1.0302965E-05
  6.5000000E+02  9.1834697E-06
  6.7500000E+02  8.6998523E-06
  7.0000000E+02  8.2577048E-06
  7.2500000E+02  7.8513347E-06
  7.5000000E+02  7.4756859E-06
  8.0000000E+02  6.8009453E-06
  8.5000000E+02  6.2120296E-06
  9.0000000E+02  5.6961213E-06
  9.5000000E+02  5.2427866E-06
  1.0000000E+03  4.8432838E-06
  1.0500000E+03  4.4903442E-06
  1.1000000E+03  4.1778728E-06
  1.1500000E+03  3.9002368E-06
  1.2000000E+03  3.6519136E-06
  1.2500000E+03  3.4283724E-06
  1.3000000E+03  3.2258357E-06
  1.3500000E+03  3.0411511E-06
  1.4000000E+03  2.8718089E-06
  1.4500000E+03  2.7160843E-06
  1.5000000E+03  2.5727482E-06
  1.6000000E+03  2.3188863E-06
  1.7000000E+03  2.1025501E-06
  1.8000000E+03  1.9173193E-06
  1.9000000E+03  1.7569843E-06
  2.0000000E+03  1.6164656E-06
  2.1000000E+03  1.4922514E-06
  2.2000000E+03  1.3817725E-06
  2.3000000E+03  1.2831284E-06
  2.4000000E+03  1.1949627E-06
  2.5000000E+03  1.1160547E-06
  2.6000000E+03  1.0450930E-06
  2.7000000E+03  9.8086333E-07
  2.8000000E+03  9.2239891E-07
  2.9000000E+03  8.6898691E-07
  3.0000000E+03  8.2006496E-07
  3.1000000E+03  7.7514734E-07
  3.2000000E+03  7.3382824E-07
  3.4000000E+03  6.6067034E-07
  3.6000000E+03  5.9823216E-07
  3.7000000E+03  5.7033436E-07
  3.8000000E+03  5.4432819E-07
  3.9000000E+03  5.2001663E-07
  4.0000000E+03  4.9725459E-07
  4.2000000E+03  4.5596411E-07
  4.4000000E+03  4.1968930E-07
  4.6000000E+03  3.8766882E-07
  4.8000000E+03  3.5917392E-07
  5.0000000E+03  3.3363937E-07
  5.2500000E+03  3.0531316E-07
  5.5000000E+03  2.8045304E-07
  5.7500000E+03  2.5854096E-07
  5.8750000E+03  2.4853505E-07
  6.0000000E+03  2.3909195E-07
  6.2500000E+03  2.2171794E-07
  6.5000000E+03  2.0613167E-07
  6.7500000E+03  1.9211003E-07
  7.0000000E+03  1.7946139E-07
  7.2500000E+03  1.6801377E-07
  7.5000000E+03  1.5761648E-07
  8.0000000E+03  1.3948265E-07
  8.5000000E+03  1.2425439E-07
  9.0000000E+03  1.1133928E-07
  9.5000000E+03  1.0029619E-07
  1.0000000E+04  9.0786067E-08
  1.0500000E+04  8.2539442E-08
  1.1000000E+04  7.5341823E-08
  1.1500000E+04  6.9022568E-08
  1.2000000E+04  6.3444535E-08
  1.2500000E+04  5.8496445E-08
  1.3000000E+04  5.4087329E-08
  1.3500000E+04  5.0142152E-08
  1.4000000E+04  4.6598495E-08
  1.4500000E+04  4.3404022E-08
  1.5000000E+04  4.0514624E-08
  1.5500000E+04  3.7892951E-08
  1.6000000E+04  3.5507195E-08
  1.6500000E+04  3.3330137E-08
  1.7000000E+04  3.1338370E-08
  1.8000000E+04  2.7832525E-08
  1.9000000E+04  2.4857726E-08
  2.0000000E+04  2.2313239E-08
  2.1000000E+04  2.0121025E-08
  2.2000000E+04  1.8219894E-08
  2.3000000E+04  1.6561364E-08
  2.4000000E+04  1.5106628E-08
  2.5000000E+04  1.3824289E-08
  2.6000000E+04  1.2688740E-08
  2.7000000E+04  1.1678922E-08
  2.8000000E+04  1.0777376E-08
  2.9000000E+04  9.9694849E-09
  3.0000000E+04  9.2429769E-09
  3.1000000E+04  8.5875159E-09
  3.2000000E+04  7.9943798E-09
  3.3000000E+04  7.4561650E-09
  3.4000000E+04  6.9665189E-09
  3.5000000E+04  6.5199623E-09
  3.6000000E+04  6.1117245E-09
  3.8000000E+04  5.3941485E-09
  4.0000000E+04  4.7866289E-09
  4.2000000E+04  4.2684283E-09
  4.4000000E+04  3.8234387E-09
  4.6000000E+04  3.4389503E-09
  4.8000000E+04  3.1048355E-09
  5.0000000E+04  2.8129687E-09
  5.2500000E+04  2.4976522E-09
  5.5000000E+04  2.2279146E-09
  5.7500000E+04  1.9957168E-09
  5.8750000E+04  1.8916515E-09
  6.0000000E+04  1.7946893E-09
  6.2500000E+04  1.6197303E-09
  6.5000000E+04  1.4667163E-09
  6.7500000E+04  1.3322888E-09
  7.0000000E+04  1.2136931E-09
  7.2500000E+04  1.1086555E-09
  7.5000000E+04  1.0152867E-09
  7.7500000E+04  9.3200634E-10
  8.0000000E+04  8.5748517E-10
  8.2500000E+04  7.9059869E-10
  8.5000000E+04  7.3039232E-10
  8.7500000E+04  6.7605223E-10
  9.0000000E+04  6.2688408E-10
  9.2500000E+04  5.8229190E-10
  9.5000000E+04  5.4175997E-10
  1.0000000E+05  4.7113794E-10
  1.0250000E+05  4.4030283E-10
  1.0500000E+05  4.1203063E-10
  1.0750000E+05  3.8605599E-10
  1.1000000E+05  3.6214815E-10
  1.1500000E+05  3.1980767E-10
  1.2000000E+05  2.8376269E-10


==> anc/colstop/sbethe/sdbase/oos80.tab <==
# Atomic number = 80   (Hg)
#
#      W/eV         OOS*eV
  
  
#  80   1  K1  EION =  8.310800000E+04 eV   231
#  S(0) = 8.315501E-01
  8.3100050E+02  0.0000000E+00
  8.3100050E+04  0.0000000E+00
  8.3100050E+04  2.4231181E-05
  8.3108000E+04  2.4231181E-05
  8.3108834E+04  2.4231181E-05
  8.3109572E+04  2.3812611E-05
  8.3110311E+04  2.3435825E-05
  8.3111050E+04  2.3095098E-05
  8.3111789E+04  2.2785777E-05
  8.3113266E+04  2.2246809E-05
  8.3114743E+04  2.1795641E-05
  8.3117698E+04  2.1094849E-05
  8.3120653E+04  2.0594474E-05
  8.3126563E+04  1.9994291E-05
  8.3129518E+04  1.9831462E-05
  8.3132473E+04  1.9731752E-05
  8.3138383E+04  1.9664260E-05
  8.3144293E+04  1.9704116E-05
  8.3150203E+04  1.9794291E-05
  8.3156113E+04  1.9897779E-05
  8.3162023E+04  1.9991973E-05
  8.3167933E+04  2.0065000E-05
  8.3173842E+04  2.0112763E-05
  8.3179752E+04  2.0136371E-05
  8.3191572E+04  2.0129592E-05
  8.3203392E+04  2.0088145E-05
  8.3215212E+04  2.0048145E-05
  8.3227031E+04  2.0027617E-05
  8.3238851E+04  2.0028713E-05
  8.3250671E+04  2.0044174E-05
  8.3274311E+04  2.0078566E-05
  8.3297950E+04  2.0079199E-05
  8.3321590E+04  2.0049342E-05
  8.3333410E+04  2.0031899E-05
  8.3345229E+04  2.0017119E-05
  8.3368869E+04  2.0000370E-05
  8.3392509E+04  1.9997116E-05
  8.3439788E+04  1.9985074E-05
  8.3463427E+04  1.9965710E-05
  8.3487067E+04  1.9942774E-05
  8.3534346E+04  1.9905818E-05
  8.3557986E+04  1.9894663E-05
  8.3581625E+04  1.9884336E-05
  8.3628904E+04  1.9857130E-05
  8.3676183E+04  1.9819305E-05
  8.3770742E+04  1.9756770E-05
  8.3865300E+04  1.9697273E-05
  8.4243533E+04  1.9449716E-05
  8.4621767E+04  1.9212972E-05
  8.5000000E+04  1.8981413E-05
  8.7500000E+04  1.7519166E-05
  9.0000000E+04  1.6187088E-05
  9.2500000E+04  1.4980573E-05
  9.5000000E+04  1.3887251E-05
  1.0000000E+05  1.1989081E-05
  1.0500000E+05  1.0408531E-05
  1.1000000E+05  9.0832682E-06
  1.1500000E+05  7.9650192E-06
  1.2000000E+05  7.0157992E-06
  1.2500000E+05  6.2055636E-06
  1.3000000E+05  5.5103665E-06
  1.3500000E+05  4.9109743E-06
  1.4000000E+05  4.3918301E-06
  1.4500000E+05  3.9402680E-06
  1.5000000E+05  3.5459117E-06
  1.5500000E+05  3.2002086E-06
  1.6000000E+05  2.8960736E-06
  1.6500000E+05  2.6276040E-06
  1.7000000E+05  2.3898583E-06
  1.8000000E+05  1.9905623E-06
  1.9000000E+05  1.6720286E-06
  2.0000000E+05  1.4153063E-06
  2.1000000E+05  1.2064591E-06
  2.2000000E+05  1.0350993E-06
  2.3000000E+05  8.9338743E-07
  2.4000000E+05  7.7533940E-07
  2.5000000E+05  6.7634082E-07
  2.6000000E+05  5.9279715E-07
  2.7000000E+05  5.2188495E-07
  2.8000000E+05  4.6136637E-07
  2.9000000E+05  4.0945517E-07
  3.0000000E+05  3.6471422E-07
  3.1000000E+05  3.2598009E-07
  3.2000000E+05  2.9230456E-07
  3.3000000E+05  2.6291014E-07
  3.4000000E+05  2.3715596E-07
  3.5000000E+05  2.1451071E-07
  3.6000000E+05  1.9453175E-07
  3.8000000E+05  1.6114979E-07
  4.0000000E+05  1.3469249E-07
  4.2000000E+05  1.1349531E-07
  4.4000000E+05  9.6344125E-08
  4.6000000E+05  8.2340824E-08
  4.8000000E+05  7.0812484E-08
  5.0000000E+05  6.1248869E-08
  5.2500000E+05  5.1470266E-08
  5.5000000E+05  4.3580883E-08
  5.7500000E+05  3.7156493E-08
  5.8750000E+05  3.4391403E-08
  6.0000000E+05  3.1880424E-08
  6.2500000E+05  2.7513467E-08
  6.5000000E+05  2.3872837E-08
  6.7500000E+05  2.0817430E-08
  7.0000000E+05  1.8237283E-08
  7.2500000E+05  1.6045897E-08
  7.5000000E+05  1.4174698E-08
  7.7500000E+05  1.2568885E-08
  8.0000000E+05  1.1184339E-08
  8.2500000E+05  9.9853092E-09
  8.5000000E+05  8.9426405E-09
  8.7500000E+05  8.0324046E-09
  9.0000000E+05  7.2348580E-09
  9.2500000E+05  6.5336229E-09
  9.5000000E+05  5.9150427E-09
  1.0000000E+06  4.8818917E-09
  1.0500000E+06  4.0637516E-09
  1.1000000E+06  3.4090756E-09
  1.1500000E+06  2.8802061E-09
  1.2000000E+06  2.4492470E-09
  1.2500000E+06  2.0952688E-09
  1.3000000E+06  1.8023845E-09
  1.3500000E+06  1.5584059E-09
  1.4000000E+06  1.3538891E-09
  1.4500000E+06  1.1814498E-09
  1.5000000E+06  1.0352653E-09
  1.5500000E+06  9.1070771E-10
  1.6000000E+06  8.0407151E-10
  1.6500000E+06  7.1236976E-10
  1.7000000E+06  6.3317899E-10
  1.7500000E+06  5.6452087E-10
  1.8000000E+06  5.0477136E-10
  1.8500000E+06  4.5259017E-10
  1.9000000E+06  4.0686550E-10
  1.9500000E+06  3.6667063E-10
  2.0000000E+06  3.3122967E-10
  2.0500000E+06  2.9989026E-10
  2.1000000E+06  2.7210159E-10
  2.2000000E+06  2.2537843E-10
  2.3000000E+06  1.8809316E-10
  2.4000000E+06  1.5807007E-10
  2.5000000E+06  1.3369339E-10
  2.6000000E+06  1.1374925E-10
  2.7000000E+06  9.7315668E-11
  2.8000000E+06  8.3685266E-11
  2.9000000E+06  7.2310239E-11
  3.0000000E+06  6.2762750E-11
  3.1000000E+06  5.4705997E-11
  3.2000000E+06  4.7872879E-11
  3.3000000E+06  4.2050054E-11
  3.4000000E+06  3.7065956E-11
  3.5000000E+06  3.2781749E-11
  3.6000000E+06  2.9084399E-11
  3.7000000E+06  2.5881408E-11
  3.8000000E+06  2.3096694E-11
  3.9000000E+06  2.0667364E-11
  4.0000000E+06  1.8541188E-11
  4.1000000E+06  1.6674586E-11
  4.2000000E+06  1.5031042E-11
  4.3000000E+06  1.3579833E-11
  4.4000000E+06  1.2295007E-11
  4.6000000E+06  1.0139784E-11
  4.8000000E+06  8.4256018E-12
  5.0000000E+06  7.0500371E-12
  5.1250000E+06  6.3276403E-12
  5.2500000E+06  5.6928851E-12
  5.3750000E+06  5.1335366E-12
  5.5000000E+06  4.6392832E-12
  5.7500000E+06  3.8124862E-12
  5.8750000E+06  3.4662292E-12
  6.0000000E+06  3.1572393E-12
  6.2500000E+06  2.6332146E-12
  6.5000000E+06  2.2106016E-12
  6.7500000E+06  1.8671183E-12
  7.0000000E+06  1.5859331E-12
  7.2500000E+06  1.3542051E-12
  7.5000000E+06  1.1620423E-12
  7.7500000E+06  1.0017572E-12
  8.0000000E+06  8.6732429E-13
  8.2500000E+06  7.5398943E-13
  8.5000000E+06  6.5797620E-13
  8.7500000E+06  5.7626450E-13
  9.0000000E+06  5.0642369E-13
  9.2500000E+06  4.4648555E-13
  9.5000000E+06  3.9484726E-13
  9.7500000E+06  3.5019635E-13
  1.0000000E+07  3.1145256E-13
  1.0250000E+07  2.7772289E-13
  1.0500000E+07  2.4826576E-13
  1.0750000E+07  2.2246262E-13
  1.1000000E+07  1.9979516E-13
  1.1250000E+07  1.7982752E-13
  1.1500000E+07  1.6219190E-13
  1.2000000E+07  1.3271751E-13
  1.2500000E+07  1.0939572E-13
  1.3000000E+07  9.0781244E-14
  1.3500000E+07  7.5804509E-14
  1.4000000E+07  6.3664822E-14
  1.4500000E+07  5.3756582E-14
  1.5000000E+07  4.5617558E-14
  1.5500000E+07  3.8891648E-14
  1.6000000E+07  3.3302124E-14
  1.6500000E+07  2.8632461E-14
  1.7000000E+07  2.4711996E-14
  1.7500000E+07  2.1405221E-14
  1.8000000E+07  1.8603854E-14
  1.8500000E+07  1.6220865E-14
  1.9000000E+07  1.4185889E-14
  1.9500000E+07  1.2441679E-14
  2.0000000E+07  1.0941431E-14
  2.0500000E+07  9.6467303E-15
  2.1000000E+07  8.5258989E-15
  2.1500000E+07  7.5526893E-15
  2.2000000E+07  6.7052530E-15
  2.2500000E+07  5.9653377E-15
  2.3000000E+07  5.3176379E-15
  2.3500000E+07  4.7492706E-15
  2.4000000E+07  4.2493479E-15
  2.4500000E+07  3.8086136E-15
  2.5000000E+07  3.4191985E-15
  2.6000000E+07  2.7684989E-15
  2.7000000E+07  2.2544497E-15
  2.8000000E+07  1.8455609E-15
  2.9000000E+07  1.5183273E-15
  3.0000000E+07  1.2549381E-15
  3.1000000E+07  1.0416244E-15
  3.2000000E+07  8.6769198E-16
  3.3000000E+07  7.2502024E-16
  3.4000000E+07  6.0742652E-16
  3.5000000E+07  5.1040638E-16
  3.6000000E+07  4.3037840E-16
  3.7000000E+07  3.6432438E-16
  
  
#  80   2  L1  EION =  1.484500000E+04 eV   248
#  S(0) = 9.668561E-01
  1.4837457E+02  0.0000000E+00
  1.4837457E+04  0.0000000E+00
  1.4837457E+04  8.5123099E-05
  1.4845000E+04  8.5123099E-05
  1.4845148E+04  8.5123099E-05
  1.4845632E+04  8.3943815E-05
  1.4846116E+04  8.2853961E-05
  1.4846600E+04  8.1844118E-05
  1.4847084E+04  8.0906135E-05
  1.4848052E+04  7.9218492E-05
  1.4849020E+04  7.7744968E-05
  1.4850955E+04  7.5307735E-05
  1.4852891E+04  7.3395997E-05
  1.4854827E+04  7.1882513E-05
  1.4856762E+04  7.0680270E-05
  1.4858698E+04  6.9726619E-05
  1.4860633E+04  6.8974636E-05
  1.4864505E+04  6.7937946E-05
  1.4868376E+04  6.7358205E-05
  1.4872247E+04  6.7092476E-05
  1.4876119E+04  6.7038936E-05
  1.4883861E+04  6.7287644E-05
  1.4891604E+04  6.7705741E-05
  1.4899346E+04  6.8081561E-05
  1.4907089E+04  6.8323839E-05
  1.4922574E+04  6.8390730E-05
  1.4930317E+04  6.8286600E-05
  1.4938059E+04  6.8148852E-05
  1.4945802E+04  6.8011913E-05
  1.4953544E+04  6.7897777E-05
  1.4969030E+04  6.7768312E-05
  1.4984515E+04  6.7745037E-05
  1.5000000E+04  6.7753698E-05
  1.5031250E+04  6.7644408E-05
  1.5046875E+04  6.7509289E-05
  1.5062500E+04  6.7353830E-05
  1.5093750E+04  6.7080884E-05
  1.5125000E+04  6.6898676E-05
  1.5156250E+04  6.6732888E-05
  1.5187500E+04  6.6519150E-05
  1.5203125E+04  6.6394902E-05
  1.5218750E+04  6.6267937E-05
  1.5250000E+04  6.6025272E-05
  1.5281250E+04  6.5813423E-05
  1.5312500E+04  6.5618724E-05
  1.5375000E+04  6.5197210E-05
  1.5437500E+04  6.4738623E-05
  1.5468750E+04  6.4525729E-05
  1.5500000E+04  6.4321037E-05
  1.5625000E+04  6.3482861E-05
  1.5750000E+04  6.2657670E-05
  1.6000000E+04  6.1051337E-05
  1.6500000E+04  5.8012536E-05
  1.7000000E+04  5.5179214E-05
  1.8000000E+04  5.0038713E-05
  1.9000000E+04  4.5512725E-05
  2.0000000E+04  4.1518602E-05
  2.1000000E+04  3.7982344E-05
  2.2000000E+04  3.4841219E-05
  2.3000000E+04  3.2040950E-05
  2.4000000E+04  2.9537271E-05
  2.5000000E+04  2.7291144E-05
  2.6000000E+04  2.5270073E-05
  2.7000000E+04  2.3446156E-05
  2.8000000E+04  2.1795490E-05
  2.9000000E+04  2.0297833E-05
  3.0000000E+04  1.8935619E-05
  3.1000000E+04  1.7693658E-05
  3.2000000E+04  1.6558816E-05
  3.4000000E+04  1.4566213E-05
  3.6000000E+04  1.2882507E-05
  3.8000000E+04  1.1449570E-05
  4.0000000E+04  1.0222022E-05
  4.2000000E+04  9.1640683E-06
  4.4000000E+04  8.2471935E-06
  4.6000000E+04  7.4484862E-06
  4.8000000E+04  6.7493943E-06
  5.0000000E+04  6.1347747E-06
  5.2500000E+04  5.4665479E-06
  5.5000000E+04  4.8913297E-06
  5.7500000E+04  4.3934392E-06
  6.0000000E+04  3.9602789E-06
  6.5000000E+04  3.2492265E-06
  6.7500000E+04  2.9561745E-06
  7.0000000E+04  2.6968381E-06
  7.2500000E+04  2.4665138E-06
  7.5000000E+04  2.2612653E-06
  8.0000000E+04  1.9132648E-06
  8.5000000E+04  1.6319692E-06
  9.0000000E+04  1.4022090E-06
  9.5000000E+04  1.2127726E-06
  1.0000000E+05  1.0552505E-06
  1.0500000E+05  9.2324952E-07
  1.1000000E+05  8.1185042E-07
  1.1500000E+05  7.1722577E-07
  1.2000000E+05  6.3636775E-07
  1.2500000E+05  5.6689018E-07
  1.3000000E+05  5.0688433E-07
  1.3500000E+05  4.5481079E-07
  1.4000000E+05  4.0941915E-07
  1.4500000E+05  3.6968674E-07
  1.5000000E+05  3.3477172E-07
  1.5500000E+05  3.0397707E-07
  1.6000000E+05  2.7672244E-07
  1.6500000E+05  2.5252198E-07
  1.7000000E+05  2.3096702E-07
  1.8000000E+05  1.9446442E-07
  1.9000000E+05  1.6502615E-07
  2.0000000E+05  1.4105134E-07
  2.1000000E+05  1.2135131E-07
  2.2000000E+05  1.0503166E-07
  2.3000000E+05  9.1411051E-08
  2.4000000E+05  7.9964695E-08
  2.5000000E+05  7.0284205E-08
  2.6000000E+05  6.2048752E-08
  2.7000000E+05  5.5004123E-08
  2.8000000E+05  4.8947232E-08
  2.9000000E+05  4.3714613E-08
  3.0000000E+05  3.9173770E-08
  3.1000000E+05  3.5216605E-08
  3.2000000E+05  3.1754385E-08
  3.3000000E+05  2.8713840E-08
  3.4000000E+05  2.6034151E-08
  3.5000000E+05  2.3664576E-08
  3.6000000E+05  2.1562565E-08
  3.7000000E+05  1.9692278E-08
  3.8000000E+05  1.8023396E-08
  3.9000000E+05  1.6530169E-08
  4.0000000E+05  1.5190635E-08
  4.2000000E+05  1.2900088E-08
  4.4000000E+05  1.1030701E-08
  4.6000000E+05  9.4920214E-09
  4.8000000E+05  8.2156128E-09
  5.0000000E+05  7.1491254E-09
  5.2500000E+05  6.0504284E-09
  5.5000000E+05  5.1569798E-09
  5.7500000E+05  4.4240516E-09
  5.8750000E+05  4.1069128E-09
  6.0000000E+05  3.8179548E-09
  6.2500000E+05  3.3130258E-09
  6.5000000E+05  2.8894971E-09
  6.7500000E+05  2.5319941E-09
  7.0000000E+05  2.2284491E-09
  7.2500000E+05  1.9693045E-09
  7.5000000E+05  1.7469339E-09
  7.7500000E+05  1.5552069E-09
  8.0000000E+05  1.3891608E-09
  8.2500000E+05  1.2447516E-09
  8.5000000E+05  1.1186638E-09
  8.7500000E+05  1.0081630E-09
  9.0000000E+05  9.1098103E-10
  9.2500000E+05  8.2522775E-10
  9.5000000E+05  7.4932056E-10
  9.7500000E+05  6.8192828E-10
  1.0000000E+06  6.2192658E-10
  1.0250000E+06  5.6836143E-10
  1.0500000E+06  5.2042003E-10
  1.1000000E+06  4.3872661E-10
  1.1500000E+06  3.7237566E-10
  1.2000000E+06  3.1803332E-10
  1.2500000E+06  2.7318369E-10
  1.3000000E+06  2.3590689E-10
  1.3500000E+06  2.0472178E-10
  1.4000000E+06  1.7847461E-10
  1.4500000E+06  1.5625869E-10
  1.5000000E+06  1.3735577E-10
  1.5500000E+06  1.2119262E-10
  1.6000000E+06  1.0730860E-10
  1.6500000E+06  9.5330828E-11
  1.7000000E+06  8.4955548E-11
  1.7500000E+06  7.5933847E-11
  1.8000000E+06  6.8060642E-11
  1.8500000E+06  6.1166095E-11
  1.9000000E+06  5.5108869E-11
  1.9500000E+06  4.9770816E-11
  2.0000000E+06  4.5052737E-11
  2.0500000E+06  4.0870965E-11
  2.1000000E+06  3.7154654E-11
  2.1500000E+06  3.3843584E-11
  2.2000000E+06  3.0886395E-11
  2.2500000E+06  2.8239124E-11
  2.3000000E+06  2.5864011E-11
  2.4000000E+06  2.1804549E-11
  2.5000000E+06  1.8496845E-11
  2.6000000E+06  1.5781507E-11
  2.7000000E+06  1.3536992E-11
  2.8000000E+06  1.1669743E-11
  2.9000000E+06  1.0107077E-11
  3.0000000E+06  8.7920091E-12
  3.1000000E+06  7.6795044E-12
  3.2000000E+06  6.7337060E-12
  3.3000000E+06  5.9258916E-12
  3.4000000E+06  5.2329070E-12
  3.5000000E+06  4.6359806E-12
  3.6000000E+06  4.1197990E-12
  3.7000000E+06  3.6717957E-12
  3.8000000E+06  3.2816055E-12
  3.9000000E+06  2.9406329E-12
  4.0000000E+06  2.6417204E-12
  4.1000000E+06  2.3788848E-12
  4.2000000E+06  2.1471036E-12
  4.3000000E+06  1.9421440E-12
  4.4000000E+06  1.7604270E-12
  4.5000000E+06  1.5989127E-12
  4.6000000E+06  1.4550099E-12
  4.7000000E+06  1.3265028E-12
  4.8000000E+06  1.2114899E-12
  5.0000000E+06  1.0156223E-12
  5.1250000E+06  9.1257338E-13
  5.2500000E+06  8.2190705E-13
  5.3750000E+06  7.4190986E-13
  5.5000000E+06  6.7113613E-13
  5.7500000E+06  5.5254371E-13
  5.8750000E+06  5.0279536E-13
  6.0000000E+06  4.5835570E-13
  6.2500000E+06  3.8288101E-13
  6.5000000E+06  3.2190180E-13
  6.7500000E+06  2.7225723E-13
  7.0000000E+06  2.3155307E-13
  7.2500000E+06  1.9795808E-13
  7.5000000E+06  1.7005923E-13
  7.7500000E+06  1.4675682E-13
  8.0000000E+06  1.2718812E-13
  8.2500000E+06  1.1067129E-13
  8.5000000E+06  9.6663645E-14
  8.7500000E+06  8.4730316E-14
  9.0000000E+06  7.4520705E-14
  9.2500000E+06  6.5750560E-14
  9.5000000E+06  5.8188130E-14
  9.7500000E+06  5.1643371E-14
  1.0000000E+07  4.5959699E-14
  1.0250000E+07  4.1007568E-14
  1.0500000E+07  3.6679317E-14
  1.0750000E+07  3.2885106E-14
  1.1000000E+07  2.9549747E-14
  1.1250000E+07  2.6609945E-14
  1.1500000E+07  2.4012178E-14
  1.1750000E+07  2.1711036E-14
  1.2000000E+07  1.9667816E-14
  1.2250000E+07  1.7849211E-14
  1.2500000E+07  1.6226693E-14
  1.2750000E+07  1.4775857E-14
  1.3000000E+07  1.3475758E-14
  1.3250000E+07  1.2308355E-14
  1.3500000E+07  1.1258208E-14
  1.4000000E+07  9.4592241E-15
  1.4500000E+07  7.9924854E-15
  1.4750000E+07  7.3620463E-15
  
  
#  80   3  L2  EION =  1.421400000E+04 eV   251
#  S(0) = 1.092086E+00
  1.4212187E+02  0.0000000E+00
  1.4212187E+04  0.0000000E+00
  1.4212187E+04  5.3524406E-05
  1.4214000E+04  5.3524406E-05
  1.4214143E+04  5.3524406E-05
  1.4214366E+04  5.5824637E-05
  1.4214589E+04  5.8056693E-05
  1.4214813E+04  6.0224044E-05
  1.4215036E+04  6.2329874E-05
  1.4215483E+04  6.6368426E-05
  1.4215929E+04  7.0193062E-05
  1.4216822E+04  7.7268729E-05
  1.4217716E+04  8.3670875E-05
  1.4219502E+04  9.4780743E-05
  1.4221289E+04  1.0401451E-04
  1.4224862E+04  1.1806308E-04
  1.4228435E+04  1.2755642E-04
  1.4232009E+04  1.3367343E-04
  1.4235582E+04  1.3734016E-04
  1.4239155E+04  1.3930047E-04
  1.4242728E+04  1.4013269E-04
  1.4246302E+04  1.4026728E-04
  1.4249875E+04  1.4000993E-04
  1.4253448E+04  1.3956805E-04
  1.4257021E+04  1.3907555E-04
  1.4264168E+04  1.3822438E-04
  1.4271314E+04  1.3772682E-04
  1.4285607E+04  1.3763811E-04
  1.4292753E+04  1.3779686E-04
  1.4299900E+04  1.3793793E-04
  1.4307046E+04  1.3799315E-04
  1.4314193E+04  1.3793498E-04
  1.4328486E+04  1.3751239E-04
  1.4342778E+04  1.3688292E-04
  1.4357071E+04  1.3628792E-04
  1.4371364E+04  1.3585076E-04
  1.4385657E+04  1.3556829E-04
  1.4399950E+04  1.3536498E-04
  1.4414243E+04  1.3516016E-04
  1.4428536E+04  1.3489779E-04
  1.4442829E+04  1.3456895E-04
  1.4471414E+04  1.3379675E-04
  1.4500000E+04  1.3307354E-04
  1.4531250E+04  1.3243195E-04
  1.4562500E+04  1.3182687E-04
  1.4593750E+04  1.3114124E-04
  1.4625000E+04  1.3039308E-04
  1.4687500E+04  1.2896725E-04
  1.4718750E+04  1.2831347E-04
  1.4750000E+04  1.2764821E-04
  1.4781250E+04  1.2695805E-04
  1.4812500E+04  1.2624526E-04
  1.4875000E+04  1.2486038E-04
  1.5000000E+04  1.2221867E-04
  1.5250000E+04  1.1707969E-04
  1.5500000E+04  1.1223106E-04
  1.5750000E+04  1.0764160E-04
  1.6000000E+04  1.0330256E-04
  1.7000000E+04  8.8024203E-05
  1.8000000E+04  7.5507088E-05
  1.9000000E+04  6.5179415E-05
  2.0000000E+04  5.6601145E-05
  2.1000000E+04  4.9426511E-05
  2.2000000E+04  4.3385126E-05
  2.3000000E+04  3.8263326E-05
  2.4000000E+04  3.3895702E-05
  2.5000000E+04  3.0149542E-05
  2.6000000E+04  2.6919639E-05
  2.7000000E+04  2.4121453E-05
  2.8000000E+04  2.1686074E-05
  2.9000000E+04  1.9557515E-05
  3.0000000E+04  1.7689760E-05
  3.1000000E+04  1.6044730E-05
  3.2000000E+04  1.4590774E-05
  3.4000000E+04  1.2154439E-05
  3.6000000E+04  1.0215383E-05
  3.8000000E+04  8.6549313E-06
  4.0000000E+04  7.3865045E-06
  4.2000000E+04  6.3460064E-06
  4.4000000E+04  5.4853500E-06
  4.6000000E+04  4.7680038E-06
  4.8000000E+04  4.1658957E-06
  5.0000000E+04  3.6572347E-06
  5.2500000E+04  3.1271425E-06
  5.5000000E+04  2.6908716E-06
  5.7500000E+04  2.3289709E-06
  6.0000000E+04  2.0265783E-06
  6.5000000E+04  1.5569203E-06
  6.7500000E+04  1.3736487E-06
  7.0000000E+04  1.2168006E-06
  7.2500000E+04  1.0818954E-06
  7.5000000E+04  9.6532129E-07
  7.7500000E+04  8.6414641E-07
  8.0000000E+04  7.7597518E-07
  8.2500000E+04  6.9883884E-07
  8.5000000E+04  6.3110999E-07
  9.0000000E+04  5.1868761E-07
  9.5000000E+04  4.3032379E-07
  1.0000000E+05  3.6006829E-07
  1.0500000E+05  3.0362665E-07
  1.1000000E+05  2.5785174E-07
  1.1500000E+05  2.2040523E-07
  1.2000000E+05  1.8952760E-07
  1.2500000E+05  1.6387962E-07
  1.3000000E+05  1.4243096E-07
  1.3500000E+05  1.2438122E-07
  1.4000000E+05  1.0910291E-07
  1.4500000E+05  9.6099945E-08
  1.5000000E+05  8.4977040E-08
  1.5500000E+05  7.5416916E-08
  1.6000000E+05  6.7163135E-08
  1.6500000E+05  6.0007123E-08
  1.7000000E+05  5.3778198E-08
  1.7500000E+05  4.8335880E-08
  1.8000000E+05  4.3563931E-08
  1.8500000E+05  3.9365694E-08
  1.9000000E+05  3.5660394E-08
  2.0000000E+05  2.9468003E-08
  2.1000000E+05  2.4561136E-08
  2.2000000E+05  2.0632721E-08
  2.3000000E+05  1.7457935E-08
  2.4000000E+05  1.4869961E-08
  2.5000000E+05  1.2743486E-08
  2.6000000E+05  1.0983319E-08
  2.7000000E+05  9.5163850E-09
  2.8000000E+05  8.2860513E-09
  2.9000000E+05  7.2480307E-09
  3.0000000E+05  6.3674026E-09
  3.1000000E+05  5.6164171E-09
  3.2000000E+05  4.9728610E-09
  3.3000000E+05  4.4188328E-09
  3.4000000E+05  3.9398127E-09
  3.5000000E+05  3.5239516E-09
  3.6000000E+05  3.1615253E-09
  3.7000000E+05  2.8445106E-09
  3.8000000E+05  2.5662539E-09
  3.9000000E+05  2.3212100E-09
  4.0000000E+05  2.1047365E-09
  4.2000000E+05  1.7424958E-09
  4.4000000E+05  1.4549837E-09
  4.6000000E+05  1.2244443E-09
  4.8000000E+05  1.0378525E-09
  5.0000000E+05  8.8552564E-10
  5.2500000E+05  7.3237967E-10
  5.5000000E+05  6.1099491E-10
  5.7500000E+05  5.1377887E-10
  5.8750000E+05  4.7243629E-10
  6.0000000E+05  4.3517552E-10
  6.2500000E+05  3.7106329E-10
  6.5000000E+05  3.1834764E-10
  6.7500000E+05  2.7467891E-10
  7.0000000E+05  2.3825374E-10
  7.2500000E+05  2.0767498E-10
  7.5000000E+05  1.8185041E-10
  7.7500000E+05  1.5991867E-10
  8.0000000E+05  1.4119531E-10
  8.2500000E+05  1.2513248E-10
  8.5000000E+05  1.1128860E-10
  8.7500000E+05  9.9305367E-11
  9.0000000E+05  8.8890314E-11
  9.2500000E+05  7.9803305E-11
  9.5000000E+05  7.1846051E-11
  9.7500000E+05  6.4853976E-11
  1.0000000E+06  5.8689851E-11
  1.0250000E+06  5.3238717E-11
  1.0500000E+06  4.8403839E-11
  1.1000000E+06  4.0268256E-11
  1.1500000E+06  3.3765595E-11
  1.2000000E+06  2.8518094E-11
  1.2500000E+06  2.4246159E-11
  1.3000000E+06  2.0740269E-11
  1.3500000E+06  1.7841590E-11
  1.4000000E+06  1.5428420E-11
  1.4500000E+06  1.3406587E-11
  1.5000000E+06  1.1702551E-11
  1.5500000E+06  1.0258398E-11
  1.6000000E+06  9.0281497E-12
  1.6500000E+06  7.9750339E-12
  1.7000000E+06  7.0694375E-12
  1.7500000E+06  6.2873565E-12
  1.8000000E+06  5.6092143E-12
  1.8500000E+06  5.0189534E-12
  1.9000000E+06  4.5033317E-12
  1.9500000E+06  4.0513721E-12
  2.0000000E+06  3.6539303E-12
  2.0500000E+06  3.3033539E-12
  2.1000000E+06  2.9932118E-12
  2.2000000E+06  2.4733501E-12
  2.3000000E+06  2.0600422E-12
  2.4000000E+06  1.7283094E-12
  2.5000000E+06  1.4597159E-12
  2.6000000E+06  1.2404889E-12
  2.7000000E+06  1.0602247E-12
  2.8000000E+06  9.1097971E-13
  2.9000000E+06  7.8662658E-13
  3.0000000E+06  6.8239559E-13
  3.1000000E+06  5.9454296E-13
  3.2000000E+06  5.2010796E-13
  3.3000000E+06  4.5673202E-13
  3.4000000E+06  4.0252369E-13
  3.5000000E+06  3.5595580E-13
  3.6000000E+06  3.1578767E-13
  3.7000000E+06  2.8100559E-13
  3.8000000E+06  2.5077672E-13
  3.9000000E+06  2.2441346E-13
  4.0000000E+06  2.0134538E-13
  4.1000000E+06  1.8109706E-13
  4.2000000E+06  1.6327062E-13
  4.3000000E+06  1.4753159E-13
  4.4000000E+06  1.3359769E-13
  4.6000000E+06  1.1022446E-13
  4.8000000E+06  9.1632649E-14
  5.0000000E+06  7.6710619E-14
  5.1250000E+06  6.8872452E-14
  5.2500000E+06  6.1983896E-14
  5.3750000E+06  5.5912366E-14
  5.5000000E+06  5.0546161E-14
  5.7500000E+06  4.1566138E-14
  5.8750000E+06  3.7803829E-14
  6.0000000E+06  3.4445511E-14
  6.2500000E+06  2.8747649E-14
  6.5000000E+06  2.4149862E-14
  6.7500000E+06  2.0410870E-14
  7.0000000E+06  1.7348311E-14
  7.2500000E+06  1.4822966E-14
  7.5000000E+06  1.2727540E-14
  7.7500000E+06  1.0978624E-14
  8.0000000E+06  9.5108875E-15
  8.2500000E+06  8.2727695E-15
  8.5000000E+06  7.2232860E-15
  8.7500000E+06  6.3296384E-15
  9.0000000E+06  5.5654112E-15
  9.2500000E+06  4.9092013E-15
  9.5000000E+06  4.3435658E-15
  9.7500000E+06  3.8542178E-15
  1.0000000E+07  3.4293979E-15
  1.0250000E+07  3.0593793E-15
  1.0500000E+07  2.7360753E-15
  1.0750000E+07  2.4527359E-15
  1.1000000E+07  2.2037072E-15
  1.1250000E+07  1.9842345E-15
  1.1500000E+07  1.7903044E-15
  1.2000000E+07  1.4659991E-15
  1.2500000E+07  1.2092331E-15
  1.3000000E+07  1.0041999E-15
  1.3500000E+07  8.3910959E-16
  1.4000000E+07  7.0511741E-16
  1.4500000E+07  5.9557648E-16
  1.5000000E+07  5.0552327E-16
  1.5500000E+07  4.3117786E-16
  1.6000000E+07  3.6954048E-16
  
  
#  80   4  L3  EION =  1.228800000E+04 eV   252
#  S(0) = 2.013528E+00
  1.2286102E+02  0.0000000E+00
  1.2286102E+04  0.0000000E+00
  1.2286102E+04  1.3729961E-04
  1.2288000E+04  1.3729961E-04
  1.2288123E+04  1.3729961E-04
  1.2288454E+04  1.4510417E-04
  1.2288785E+04  1.5251251E-04
  1.2289116E+04  1.5955943E-04
  1.2289447E+04  1.6627524E-04
  1.2290109E+04  1.7881604E-04
  1.2290771E+04  1.9031047E-04
  1.2292096E+04  2.1068117E-04
  1.2293420E+04  2.2818714E-04
  1.2296068E+04  2.5656576E-04
  1.2298717E+04  2.7810376E-04
  1.2304014E+04  3.0631220E-04
  1.2306662E+04  3.1487680E-04
  1.2309311E+04  3.2073055E-04
  1.2314608E+04  3.2662578E-04
  1.2319904E+04  3.2775606E-04
  1.2325201E+04  3.2660811E-04
  1.2330498E+04  3.2467325E-04
  1.2341092E+04  3.2120634E-04
  1.2351686E+04  3.1953145E-04
  1.2362280E+04  3.1923408E-04
  1.2372874E+04  3.1939675E-04
  1.2394061E+04  3.1879740E-04
  1.2404655E+04  3.1781342E-04
  1.2415249E+04  3.1659761E-04
  1.2436437E+04  3.1428297E-04
  1.2457625E+04  3.1271704E-04
  1.2478812E+04  3.1166535E-04
  1.2500000E+04  3.1057648E-04
  1.2531250E+04  3.0844353E-04
  1.2562500E+04  3.0609224E-04
  1.2593750E+04  3.0404485E-04
  1.2625000E+04  3.0223771E-04
  1.2687500E+04  2.9829056E-04
  1.2750000E+04  2.9415651E-04
  1.2812500E+04  2.9036619E-04
  1.2875000E+04  2.8646014E-04
  1.3000000E+04  2.7881535E-04
  1.3250000E+04  2.6433125E-04
  1.3500000E+04  2.5080105E-04
  1.4000000E+04  2.2638884E-04
  1.4500000E+04  2.0500176E-04
  1.5000000E+04  1.8611775E-04
  1.6000000E+04  1.5454688E-04
  1.7000000E+04  1.2950911E-04
  1.8000000E+04  1.0944380E-04
  1.9000000E+04  9.3197235E-05
  2.0000000E+04  7.9918595E-05
  2.1000000E+04  6.8971172E-05
  2.2000000E+04  5.9870324E-05
  2.3000000E+04  5.2249951E-05
  2.4000000E+04  4.5824712E-05
  2.5000000E+04  4.0373236E-05
  2.6000000E+04  3.5721346E-05
  2.7000000E+04  3.1730299E-05
  2.8000000E+04  2.8289104E-05
  2.9000000E+04  2.5308168E-05
  3.0000000E+04  2.2714682E-05
  3.1000000E+04  2.0449049E-05
  3.2000000E+04  1.8462215E-05
  3.4000000E+04  1.5169229E-05
  3.6000000E+04  1.2584954E-05
  3.8000000E+04  1.0532429E-05
  4.0000000E+04  8.8845446E-06
  4.2000000E+04  7.5485158E-06
  4.4000000E+04  6.4556333E-06
  4.6000000E+04  5.5543333E-06
  4.8000000E+04  4.8054523E-06
  5.0000000E+04  4.1789123E-06
  5.2500000E+04  3.5327286E-06
  5.5000000E+04  3.0068036E-06
  5.7500000E+04  2.5751576E-06
  6.0000000E+04  2.2181576E-06
  6.5000000E+04  1.6714888E-06
  6.7500000E+04  1.4611949E-06
  7.0000000E+04  1.2828070E-06
  7.2500000E+04  1.1306866E-06
  7.5000000E+04  1.0003268E-06
  7.7500000E+04  8.8809900E-07
  8.0000000E+04  7.9106259E-07
  8.2500000E+04  7.0681921E-07
  8.5000000E+04  6.3340121E-07
  9.0000000E+04  5.1282559E-07
  9.5000000E+04  4.1936888E-07
  1.0000000E+05  3.4605313E-07
  1.0500000E+05  2.8790676E-07
  1.1000000E+05  2.4133111E-07
  1.1500000E+05  2.0368383E-07
  1.2000000E+05  1.7299903E-07
  1.2500000E+05  1.4779669E-07
  1.3000000E+05  1.2695013E-07
  1.3500000E+05  1.0959295E-07
  1.4000000E+05  9.5052639E-08
  1.4500000E+05  8.2802548E-08
  1.5000000E+05  7.2426945E-08
  1.5500000E+05  6.3595154E-08
  1.6000000E+05  5.6042260E-08
  1.6500000E+05  4.9554629E-08
  1.7000000E+05  4.3958906E-08
  1.7500000E+05  3.9113577E-08
  1.8000000E+05  3.4902483E-08
  1.8500000E+05  3.1229778E-08
  1.9000000E+05  2.8015986E-08
  2.0000000E+05  2.2711061E-08
  2.1000000E+05  1.8576215E-08
  2.2000000E+05  1.5318798E-08
  2.3000000E+05  1.2727489E-08
  2.4000000E+05  1.0647582E-08
  2.5000000E+05  8.9643620E-09
  2.6000000E+05  7.5917851E-09
  2.7000000E+05  6.4646150E-09
  2.8000000E+05  5.5328964E-09
  2.9000000E+05  4.7580281E-09
  3.0000000E+05  4.1099239E-09
  3.1000000E+05  3.5649447E-09
  3.2000000E+05  3.1043814E-09
  3.3000000E+05  2.7133222E-09
  3.4000000E+05  2.3798020E-09
  3.5000000E+05  2.0941615E-09
  3.6000000E+05  1.8485577E-09
  3.7000000E+05  1.6365868E-09
  3.8000000E+05  1.4529924E-09
  3.9000000E+05  1.2934387E-09
  4.0000000E+05  1.1543327E-09
  4.2000000E+05  9.2599068E-10
  4.4000000E+05  7.4940951E-10
  4.6000000E+05  6.1142892E-10
  4.8000000E+05  5.0257896E-10
  5.0000000E+05  4.1595388E-10
  5.2500000E+05  3.3128894E-10
  5.5000000E+05  2.6626112E-10
  5.7500000E+05  2.1578348E-10
  6.0000000E+05  1.7621772E-10
  6.2500000E+05  1.4492639E-10
  6.5000000E+05  1.1997378E-10
  6.6250000E+05  1.0941014E-10
  6.7500000E+05  9.9923002E-11
  7.0000000E+05  8.3696099E-11
  7.2500000E+05  7.0476473E-11
  7.5000000E+05  5.9639843E-11
  7.7500000E+05  5.0704924E-11
  8.0000000E+05  4.3297736E-11
  8.2500000E+05  3.7125522E-11
  8.5000000E+05  3.1957502E-11
  8.7500000E+05  2.7610530E-11
  9.0000000E+05  2.3938368E-11
  9.2500000E+05  2.0823560E-11
  9.5000000E+05  1.8171247E-11
  9.7500000E+05  1.5904418E-11
  1.0000000E+06  1.3960242E-11
  1.0250000E+06  1.2287215E-11
  1.0500000E+06  1.0842930E-11
  1.0750000E+06  9.5923126E-12
  1.1000000E+06  8.5062388E-12
  1.1250000E+06  7.5604285E-12
  1.1500000E+06  6.7345687E-12
  1.2000000E+06  5.3771539E-12
  1.2500000E+06  4.3270444E-12
  1.3000000E+06  3.5073802E-12
  1.3500000E+06  2.8622652E-12
  1.4000000E+06  2.3505941E-12
  1.4500000E+06  1.9418295E-12
  1.5000000E+06  1.6130697E-12
  1.5500000E+06  1.3469799E-12
  1.6000000E+06  1.1303290E-12
  1.6500000E+06  9.5293907E-13
  1.7000000E+06  8.0692378E-13
  1.7500000E+06  6.8613002E-13
  1.8000000E+06  5.8572591E-13
  1.8500000E+06  5.0189401E-13
  1.9000000E+06  4.3159958E-13
  1.9500000E+06  3.7241647E-13
  2.0000000E+06  3.2239483E-13
  2.0500000E+06  2.7995949E-13
  2.1000000E+06  2.4383217E-13
  2.1500000E+06  2.1297082E-13
  2.2000000E+06  1.8652226E-13
  2.2500000E+06  1.6378506E-13
  2.3000000E+06  1.4418031E-13
  2.3500000E+06  1.2722821E-13
  2.4000000E+06  1.1252962E-13
  2.4500000E+06  9.9751353E-14
  2.5000000E+06  8.8614290E-14
  2.6000000E+06  7.0362331E-14
  2.7000000E+06  5.6302571E-14
  2.8000000E+06  4.5377954E-14
  2.9000000E+06  3.6820497E-14
  3.0000000E+06  3.0066394E-14
  3.1000000E+06  2.4697641E-14
  3.2000000E+06  2.0401492E-14
  3.3000000E+06  1.6941934E-14
  3.4000000E+06  1.4139446E-14
  3.5000000E+06  1.1856435E-14
  3.6000000E+06  9.9866932E-15
  3.7000000E+06  8.4476749E-15
  3.8000000E+06  7.1748041E-15
  3.9000000E+06  6.1172510E-15
  4.0000000E+06  5.2347731E-15
  4.1000000E+06  4.4953315E-15
  4.2000000E+06  3.8732881E-15
  4.3000000E+06  3.3480236E-15
  4.4000000E+06  2.9028756E-15
  4.5000000E+06  2.5243168E-15
  4.6000000E+06  2.2013171E-15
  4.7000000E+06  1.9248445E-15
  4.8000000E+06  1.6874731E-15
  5.0000000E+06  1.3065698E-15
  5.1250000E+06  1.1188045E-15
  5.2500000E+06  9.6133777E-16
  5.3750000E+06  8.2876612E-16
  5.5000000E+06  7.1673812E-16
  5.6250000E+06  6.2173277E-16
  5.7500000E+06  5.4088806E-16
  5.8750000E+06  4.7186779E-16
  6.0000000E+06  4.1275715E-16
  6.1250000E+06  3.6198038E-16
  6.2500000E+06  3.1823582E-16
  6.3750000E+06  2.8044430E-16
  6.5000000E+06  2.4770791E-16
  6.6250000E+06  2.1927701E-16
  6.7500000E+06  1.9452365E-16
  7.0000000E+06  1.5402195E-16
  7.2500000E+06  1.2289440E-16
  7.5000000E+06  9.8765226E-17
  7.7500000E+06  7.9910199E-17
  8.0000000E+06  6.5065196E-17
  8.2500000E+06  5.3294614E-17
  8.5000000E+06  4.3899525E-17
  8.7500000E+06  3.6353333E-17
  9.0000000E+06  3.0256076E-17
  9.2500000E+06  2.5301652E-17
  9.5000000E+06  2.1254253E-17
  9.7500000E+06  1.7930998E-17
  1.0000000E+07  1.5189151E-17
  1.0250000E+07  1.2916659E-17
  1.0500000E+07  1.1024988E-17
  1.0750000E+07  9.4437831E-18
  1.1000000E+07  8.1168431E-18
  1.1250000E+07  6.9990233E-18
  1.1500000E+07  6.0538627E-18
  1.1750000E+07  5.2518452E-18
  1.2000000E+07  4.5689762E-18
  1.2250000E+07  3.9856631E-18
  1.2500000E+07  3.4858514E-18
  1.2750000E+07  3.0563888E-18
  1.3000000E+07  2.6863987E-18
  1.3250000E+07  2.3668249E-18
  1.3500000E+07  2.0901055E-18
  
  
#  80   5  M1  EION =  3.567000000E+03 eV   264
#  S(0) = 9.286427E-01
  3.5593400E+01  0.0000000E+00
  3.5593400E+03  0.0000000E+00
  3.5593400E+03  2.4288922E-04
  3.5670000E+03  2.4288922E-04
  3.5670354E+03  2.4288922E-04
  3.5672414E+03  2.4130064E-04
  3.5674474E+03  2.3976777E-04
  3.5676535E+03  2.3828785E-04
  3.5678595E+03  2.3685832E-04
  3.5682716E+03  2.3414089E-04
  3.5686836E+03  2.3159790E-04
  3.5695077E+03  2.2697506E-04
  3.5703318E+03  2.2288607E-04
  3.5719801E+03  2.1600005E-04
  3.5736283E+03  2.1046470E-04
  3.5752765E+03  2.0596596E-04
  3.5769248E+03  2.0228557E-04
  3.5785730E+03  1.9926519E-04
  3.5802212E+03  1.9678582E-04
  3.5835177E+03  1.9310064E-04
  3.5868142E+03  1.9069258E-04
  3.5901106E+03  1.8920015E-04
  3.5934071E+03  1.8836594E-04
  3.5967035E+03  1.8799933E-04
  3.6000000E+03  1.8795538E-04
  3.6062500E+03  1.8837955E-04
  3.6125000E+03  1.8904722E-04
  3.6187500E+03  1.8964595E-04
  3.6250000E+03  1.9001777E-04
  3.6375000E+03  1.8994298E-04
  3.6500000E+03  1.8905046E-04
  3.6625000E+03  1.8785557E-04
  3.6750000E+03  1.8674267E-04
  3.6875000E+03  1.8586729E-04
  3.7000000E+03  1.8520881E-04
  3.7125000E+03  1.8466190E-04
  3.7250000E+03  1.8411451E-04
  3.7375000E+03  1.8348854E-04
  3.7500000E+03  1.8275793E-04
  3.7750000E+03  1.8106739E-04
  3.7875000E+03  1.8018981E-04
  3.8000000E+03  1.7934157E-04
  3.8250000E+03  1.7778542E-04
  3.8500000E+03  1.7637841E-04
  3.8750000E+03  1.7499236E-04
  3.9000000E+03  1.7353485E-04
  3.9250000E+03  1.7201590E-04
  3.9500000E+03  1.7048994E-04
  4.0000000E+03  1.6761242E-04
  4.0500000E+03  1.6490301E-04
  4.1000000E+03  1.6216437E-04
  4.1250000E+03  1.6079063E-04
  4.1500000E+03  1.5943772E-04
  4.2000000E+03  1.5681999E-04
  4.2500000E+03  1.5430868E-04
  4.3000000E+03  1.5181845E-04
  4.3250000E+03  1.5057787E-04
  4.3500000E+03  1.4935077E-04
  4.4000000E+03  1.4695552E-04
  4.5000000E+03  1.4236358E-04
  4.6000000E+03  1.3795174E-04
  4.8000000E+03  1.2970166E-04
  5.0000000E+03  1.2211884E-04
  5.2500000E+03  1.1352594E-04
  5.5000000E+03  1.0575516E-04
  5.7500000E+03  9.8733552E-05
  6.0000000E+03  9.2352588E-05
  6.5000000E+03  8.1250785E-05
  6.7500000E+03  7.6410285E-05
  7.0000000E+03  7.1973419E-05
  7.2500000E+03  6.7897667E-05
  7.5000000E+03  6.4145988E-05
  8.0000000E+03  5.7488380E-05
  8.5000000E+03  5.1783049E-05
  9.0000000E+03  4.6859550E-05
  9.5000000E+03  4.2583351E-05
  1.0000000E+04  3.8847373E-05
  1.0500000E+04  3.5565665E-05
  1.1000000E+04  3.2668604E-05
  1.1500000E+04  3.0098997E-05
  1.2000000E+04  2.7809750E-05
  1.2500000E+04  2.5762024E-05
  1.3000000E+04  2.3923451E-05
  1.3500000E+04  2.2266901E-05
  1.4000000E+04  2.0769453E-05
  1.4500000E+04  1.9411617E-05
  1.5000000E+04  1.8176772E-05
  1.6000000E+04  1.6021172E-05
  1.7000000E+04  1.4210907E-05
  1.8000000E+04  1.2677002E-05
  1.9000000E+04  1.1366777E-05
  2.0000000E+04  1.0239449E-05
  2.1000000E+04  9.2630701E-06
  2.2000000E+04  8.4123349E-06
  2.3000000E+04  7.6669864E-06
  2.4000000E+04  7.0106609E-06
  2.5000000E+04  6.4300238E-06
  2.6000000E+04  5.9141243E-06
  2.7000000E+04  5.4539052E-06
  2.8000000E+04  5.0418228E-06
  2.9000000E+04  4.6715568E-06
  3.0000000E+04  4.3377794E-06
  3.1000000E+04  4.0359742E-06
  3.2000000E+04  3.7622956E-06
  3.4000000E+04  3.2866142E-06
  3.6000000E+04  2.8895090E-06
  3.8000000E+04  2.5550501E-06
  4.0000000E+04  2.2711015E-06
  4.2000000E+04  2.0282934E-06
  4.4000000E+04  1.8193029E-06
  4.6000000E+04  1.6383435E-06
  4.8000000E+04  1.4807968E-06
  5.0000000E+04  1.3429421E-06
  5.2500000E+04  1.1937644E-06
  5.5000000E+04  1.0659401E-06
  5.7500000E+04  9.5574324E-07
  6.0000000E+04  8.6021031E-07
  6.5000000E+04  7.0407293E-07
  6.7500000E+04  6.3997073E-07
  7.0000000E+04  5.8336402E-07
  7.2500000E+04  5.3318412E-07
  7.5000000E+04  4.8854141E-07
  7.7500000E+04  4.4869101E-07
  8.0000000E+04  4.1300585E-07
  8.2500000E+04  3.8095533E-07
  8.5000000E+04  3.5208835E-07
  9.0000000E+04  3.0241903E-07
  9.5000000E+04  2.6152217E-07
  1.0000000E+05  2.2755001E-07
  1.0500000E+05  1.9910369E-07
  1.1000000E+05  1.7511046E-07
  1.1500000E+05  1.5473817E-07
  1.2000000E+05  1.3733421E-07
  1.2500000E+05  1.2238201E-07
  1.3000000E+05  1.0946892E-07
  1.3500000E+05  9.8262591E-08
  1.4000000E+05  8.8493398E-08
  1.4500000E+05  7.9940991E-08
  1.5000000E+05  7.2424133E-08
  1.5500000E+05  6.5792874E-08
  1.6000000E+05  5.9922409E-08
  1.6500000E+05  5.4708308E-08
  1.7000000E+05  5.0062767E-08
  1.7500000E+05  4.5911602E-08
  1.8000000E+05  4.2191848E-08
  1.8500000E+05  3.8849835E-08
  1.9000000E+05  3.5839649E-08
  2.0000000E+05  3.0662423E-08
  2.1000000E+05  2.6404941E-08
  2.2000000E+05  2.2875152E-08
  2.3000000E+05  1.9926729E-08
  2.4000000E+05  1.7446921E-08
  2.5000000E+05  1.5347952E-08
  2.6000000E+05  1.3560841E-08
  2.7000000E+05  1.2030905E-08
  2.8000000E+05  1.0714444E-08
  2.9000000E+05  9.5762605E-09
  3.0000000E+05  8.5878040E-09
  3.1000000E+05  7.7257654E-09
  3.2000000E+05  6.9710000E-09
  3.3000000E+05  6.3076919E-09
  3.4000000E+05  5.7227028E-09
  3.5000000E+05  5.2050644E-09
  3.6000000E+05  4.7455753E-09
  3.7000000E+05  4.3364801E-09
  3.8000000E+05  3.9712138E-09
  3.9000000E+05  3.6441963E-09
  4.0000000E+05  3.3506665E-09
  4.2000000E+05  2.8483292E-09
  4.4000000E+05  2.4379144E-09
  4.6000000E+05  2.0997586E-09
  4.8000000E+05  1.8189692E-09
  5.0000000E+05  1.5841396E-09
  5.1250000E+05  1.4567021E-09
  5.2500000E+05  1.3419793E-09
  5.3750000E+05  1.2384629E-09
  5.5000000E+05  1.1448512E-09
  5.7500000E+05  9.8298115E-10
  5.8750000E+05  9.1289030E-10
  6.0000000E+05  8.4899889E-10
  6.2500000E+05  7.3728196E-10
  6.5000000E+05  6.4349683E-10
  6.7500000E+05  5.6426919E-10
  7.0000000E+05  4.9694787E-10
  7.2500000E+05  4.3943242E-10
  7.5000000E+05  3.9004491E-10
  7.7500000E+05  3.4743521E-10
  8.0000000E+05  3.1050958E-10
  8.2500000E+05  2.7837621E-10
  8.5000000E+05  2.5030345E-10
  8.7500000E+05  2.2568755E-10
  9.0000000E+05  2.0402754E-10
  9.2500000E+05  1.8490544E-10
  9.5000000E+05  1.6797081E-10
  9.7500000E+05  1.5292872E-10
  1.0000000E+06  1.3952986E-10
  1.0250000E+06  1.2756270E-10
  1.0500000E+06  1.1684710E-10
  1.0750000E+06  1.0722896E-10
  1.1000000E+06  9.8575942E-11
  1.1250000E+06  9.0774017E-11
  1.1500000E+06  8.3724605E-11
  1.2000000E+06  7.1552446E-11
  1.2500000E+06  6.1499708E-11
  1.3000000E+06  5.3138768E-11
  1.3500000E+06  4.6139621E-11
  1.4000000E+06  4.0245093E-11
  1.4500000E+06  3.5252976E-11
  1.5000000E+06  3.1003042E-11
  1.5500000E+06  2.7367300E-11
  1.6000000E+06  2.4242751E-11
  1.6500000E+06  2.1545943E-11
  1.7000000E+06  1.9208838E-11
  1.7500000E+06  1.7175677E-11
  1.8000000E+06  1.5400513E-11
  1.8500000E+06  1.3845317E-11
  1.9000000E+06  1.2478446E-11
  1.9500000E+06  1.1273420E-11
  2.0000000E+06  1.0207984E-11
  2.0500000E+06  9.2633474E-12
  2.1000000E+06  8.4235783E-12
  2.1500000E+06  7.6751322E-12
  2.2000000E+06  7.0064534E-12
  2.2500000E+06  6.4076491E-12
  2.3000000E+06  5.8702261E-12
  2.4000000E+06  4.9512620E-12
  2.5000000E+06  4.2020630E-12
  2.6000000E+06  3.5867403E-12
  2.7000000E+06  3.0778871E-12
  2.8000000E+06  2.6543813E-12
  2.9000000E+06  2.2998004E-12
  3.0000000E+06  2.0012692E-12
  3.1000000E+06  1.7486135E-12
  3.2000000E+06  1.5337334E-12
  3.3000000E+06  1.3501376E-12
  3.4000000E+06  1.1925896E-12
  3.5000000E+06  1.0568388E-12
  3.6000000E+06  9.3941515E-13
  3.7000000E+06  8.3746986E-13
  3.8000000E+06  7.4865265E-13
  3.9000000E+06  6.7101547E-13
  4.0000000E+06  6.0293622E-13
  4.1000000E+06  5.4305848E-13
  4.2000000E+06  4.9024332E-13
  4.3000000E+06  4.4353024E-13
  4.4000000E+06  4.0210613E-13
  4.5000000E+06  3.6528017E-13
  4.6000000E+06  3.3246310E-13
  4.7000000E+06  3.0315067E-13
  4.8000000E+06  2.7691036E-13
  5.0000000E+06  2.3220859E-13
  5.1250000E+06  2.0868249E-13
  5.2500000E+06  1.8797935E-13
  5.3750000E+06  1.6970992E-13
  5.5000000E+06  1.5354533E-13
  5.7500000E+06  1.2645623E-13
  5.8750000E+06  1.1508993E-13
  6.0000000E+06  1.0493340E-13
  6.1250000E+06  9.5837241E-14
  6.2500000E+06  8.7673073E-14
  6.3750000E+06  8.0330356E-14
  6.5000000E+06  7.3715170E-14
  6.7500000E+06  6.2353447E-14
  7.0000000E+06  5.3050814E-14
  
  
#  80   6  M2  EION =  3.283000000E+03 eV   264
#  S(0) = 1.240409E+00
  3.2808626E+01  0.0000000E+00
  3.2808626E+03  0.0000000E+00
  3.2808626E+03  1.3219966E-04
  3.2830000E+03  1.3219966E-04
  3.2830327E+03  1.3219966E-04
  3.2832155E+03  1.3613946E-04
  3.2833983E+03  1.3998136E-04
  3.2835810E+03  1.4372959E-04
  3.2837638E+03  1.4738809E-04
  3.2841293E+03  1.5445034E-04
  3.2844948E+03  1.6119464E-04
  3.2852259E+03  1.7381912E-04
  3.2859569E+03  1.8541535E-04
  3.2874190E+03  2.0598149E-04
  3.2888811E+03  2.2360242E-04
  3.2918053E+03  2.5179978E-04
  3.2947295E+03  2.7255095E-04
  3.2976537E+03  2.8749582E-04
  3.3005778E+03  2.9789103E-04
  3.3035020E+03  3.0477857E-04
  3.3064262E+03  3.0903221E-04
  3.3093504E+03  3.1137151E-04
  3.3122746E+03  3.1237147E-04
  3.3151987E+03  3.1247745E-04
  3.3181229E+03  3.1202428E-04
  3.3239713E+03  3.1034602E-04
  3.3268955E+03  3.0941055E-04
  3.3298196E+03  3.0852546E-04
  3.3356680E+03  3.0706455E-04
  3.3415164E+03  3.0609317E-04
  3.3473647E+03  3.0555794E-04
  3.3532131E+03  3.0532912E-04
  3.3649098E+03  3.0522366E-04
  3.3766065E+03  3.0489857E-04
  3.3824549E+03  3.0452594E-04
  3.3883033E+03  3.0400931E-04
  3.4000000E+03  3.0264238E-04
  3.4125000E+03  3.0095903E-04
  3.4250000E+03  2.9934503E-04
  3.4375000E+03  2.9796198E-04
  3.4500000E+03  2.9681865E-04
  3.4625000E+03  2.9583702E-04
  3.4750000E+03  2.9490109E-04
  3.5000000E+03  2.9284799E-04
  3.5250000E+03  2.9044594E-04
  3.5500000E+03  2.8795292E-04
  3.5750000E+03  2.8562397E-04
  3.6000000E+03  2.8348684E-04
  3.6250000E+03  2.8139134E-04
  3.6500000E+03  2.7922436E-04
  3.6750000E+03  2.7695267E-04
  3.7000000E+03  2.7465509E-04
  3.7500000E+03  2.7021772E-04
  3.8000000E+03  2.6599885E-04
  3.8500000E+03  2.6172230E-04
  3.9000000E+03  2.5742420E-04
  3.9500000E+03  2.5324596E-04
  4.0000000E+03  2.4920837E-04
  4.1000000E+03  2.4118538E-04
  4.2000000E+03  2.3345462E-04
  4.4000000E+03  2.1882474E-04
  4.6000000E+03  2.0526496E-04
  4.8000000E+03  1.9265920E-04
  5.0000000E+03  1.8100554E-04
  5.2500000E+03  1.6760591E-04
  5.5000000E+03  1.5542076E-04
  5.7500000E+03  1.4433006E-04
  6.0000000E+03  1.3421310E-04
  6.5000000E+03  1.1655084E-04
  6.7500000E+03  1.0884061E-04
  7.0000000E+03  1.0177887E-04
  7.2500000E+03  9.5301463E-05
  7.5000000E+03  8.9351419E-05
  8.0000000E+03  7.8835349E-05
  8.5000000E+03  6.9885472E-05
  9.0000000E+03  6.2225877E-05
  9.5000000E+03  5.5635305E-05
  1.0000000E+04  4.9935367E-05
  1.0500000E+04  4.4981387E-05
  1.1000000E+04  4.0655568E-05
  1.1500000E+04  3.6862063E-05
  1.2000000E+04  3.3521950E-05
  1.2500000E+04  3.0569582E-05
  1.3000000E+04  2.7950333E-05
  1.3500000E+04  2.5618662E-05
  1.4000000E+04  2.3536285E-05
  1.4500000E+04  2.1670838E-05
  1.5000000E+04  1.9994854E-05
  1.6000000E+04  1.7121134E-05
  1.7000000E+04  1.4765488E-05
  1.8000000E+04  1.2816702E-05
  1.9000000E+04  1.1190977E-05
  2.0000000E+04  9.8244037E-06
  2.1000000E+04  8.6676373E-06
  2.2000000E+04  7.6821703E-06
  2.3000000E+04  6.8376516E-06
  2.4000000E+04  6.1099440E-06
  2.5000000E+04  5.4796899E-06
  2.6000000E+04  4.9312430E-06
  2.7000000E+04  4.4518673E-06
  2.8000000E+04  4.0311250E-06
  2.9000000E+04  3.6604083E-06
  3.0000000E+04  3.3325761E-06
  3.1000000E+04  3.0416706E-06
  3.2000000E+04  2.7826955E-06
  3.4000000E+04  2.3443411E-06
  3.6000000E+04  1.9909257E-06
  3.8000000E+04  1.7030830E-06
  4.0000000E+04  1.4664841E-06
  4.2000000E+04  1.2703760E-06
  4.4000000E+04  1.1065859E-06
  4.6000000E+04  9.6882840E-07
  4.8000000E+04  8.5221794E-07
  5.0000000E+04  7.5291957E-07
  5.2500000E+04  6.4857430E-07
  5.5000000E+04  5.6194894E-07
  5.7500000E+04  4.8950779E-07
  5.8750000E+04  4.5772748E-07
  6.0000000E+04  4.2851995E-07
  6.2500000E+04  3.7685486E-07
  6.5000000E+04  3.3283476E-07
  6.7500000E+04  2.9512709E-07
  7.0000000E+04  2.6266505E-07
  7.2500000E+04  2.3458829E-07
  7.5000000E+04  2.1019806E-07
  7.7500000E+04  1.8892325E-07
  8.0000000E+04  1.7029422E-07
  8.2500000E+04  1.5392255E-07
  8.5000000E+04  1.3948527E-07
  8.7500000E+04  1.2671244E-07
  9.0000000E+04  1.1537742E-07
  9.2500000E+04  1.0528901E-07
  9.5000000E+04  9.6285219E-08
  1.0000000E+05  8.1000402E-08
  1.0500000E+05  6.8642847E-08
  1.1000000E+05  5.8561997E-08
  1.1500000E+05  5.0270627E-08
  1.2000000E+05  4.3399414E-08
  1.2500000E+05  3.7665295E-08
  1.3000000E+05  3.2849119E-08
  1.3500000E+05  2.8779615E-08
  1.4000000E+05  2.5321770E-08
  1.4500000E+05  2.2368289E-08
  1.5000000E+05  1.9833260E-08
  1.5500000E+05  1.7647407E-08
  1.6000000E+05  1.5754505E-08
  1.6500000E+05  1.4108630E-08
  1.7000000E+05  1.2672056E-08
  1.7500000E+05  1.1413621E-08
  1.8000000E+05  1.0307455E-08
  1.8500000E+05  9.3319672E-09
  1.9000000E+05  8.4690616E-09
  2.0000000E+05  7.0224068E-09
  2.1000000E+05  5.8714863E-09
  2.2000000E+05  4.9466657E-09
  2.3000000E+05  4.1967163E-09
  2.4000000E+05  3.5834520E-09
  2.5000000E+05  3.0780692E-09
  2.6000000E+05  2.6586018E-09
  2.7000000E+05  2.3081251E-09
  2.8000000E+05  2.0134761E-09
  2.9000000E+05  1.7643283E-09
  3.0000000E+05  1.5525145E-09
  3.1000000E+05  1.3715267E-09
  3.2000000E+05  1.2161417E-09
  3.3000000E+05  1.0821392E-09
  3.4000000E+05  9.6608759E-10
  3.5000000E+05  8.6517973E-10
  3.6000000E+05  7.7710686E-10
  3.7000000E+05  6.9996037E-10
  3.8000000E+05  6.3215447E-10
  3.9000000E+05  5.7236533E-10
  4.0000000E+05  5.1948279E-10
  4.2000000E+05  4.3084173E-10
  4.4000000E+05  3.6033757E-10
  4.6000000E+05  3.0369433E-10
  4.8000000E+05  2.5776691E-10
  5.0000000E+05  2.2021166E-10
  5.1250000E+05  2.0018703E-10
  5.2500000E+05  1.8239078E-10
  5.3750000E+05  1.6653167E-10
  5.5000000E+05  1.5236183E-10
  5.7500000E+05  1.2827379E-10
  5.8750000E+05  1.1801844E-10
  6.0000000E+05  1.0876918E-10
  6.2500000E+05  9.2839156E-11
  6.5000000E+05  7.9724839E-11
  6.7500000E+05  6.8848959E-11
  7.0000000E+05  5.9767625E-11
  7.2500000E+05  5.2136373E-11
  7.5000000E+05  4.5685599E-11
  7.7500000E+05  4.0202497E-11
  8.0000000E+05  3.5517770E-11
  8.2500000E+05  3.1495739E-11
  8.5000000E+05  2.8026911E-11
  8.7500000E+05  2.5022323E-11
  9.0000000E+05  2.2409288E-11
  9.2500000E+05  2.0128077E-11
  9.5000000E+05  1.8129343E-11
  9.7500000E+05  1.6372104E-11
  1.0000000E+06  1.4822158E-11
  1.0250000E+06  1.3450831E-11
  1.0500000E+06  1.2233979E-11
  1.1000000E+06  1.0185085E-11
  1.1500000E+06  8.5460650E-12
  1.2000000E+06  7.2223695E-12
  1.2500000E+06  6.1439895E-12
  1.3000000E+06  5.2584143E-12
  1.3500000E+06  4.5257888E-12
  1.4000000E+06  3.9155325E-12
  1.4500000E+06  3.4039633E-12
  1.5000000E+06  2.9725788E-12
  1.5500000E+06  2.6068043E-12
  1.6000000E+06  2.2950642E-12
  1.6500000E+06  2.0280941E-12
  1.7000000E+06  1.7984278E-12
  1.7500000E+06  1.6000088E-12
  1.8000000E+06  1.4278952E-12
  1.8500000E+06  1.2780319E-12
  1.9000000E+06  1.1470732E-12
  1.9500000E+06  1.0322453E-12
  2.0000000E+06  9.3123633E-13
  2.0500000E+06  8.4211097E-13
  2.1000000E+06  7.6324174E-13
  2.2000000E+06  6.3098494E-13
  2.3000000E+06  5.2577845E-13
  2.4000000E+06  4.4129347E-13
  2.5000000E+06  3.7285767E-13
  2.6000000E+06  3.1697795E-13
  2.7000000E+06  2.7101246E-13
  2.8000000E+06  2.3294194E-13
  2.9000000E+06  2.0120854E-13
  3.0000000E+06  1.7459973E-13
  3.1000000E+06  1.5216412E-13
  3.2000000E+06  1.3314900E-13
  3.3000000E+06  1.1695432E-13
  3.4000000E+06  1.0309846E-13
  3.5000000E+06  9.1192332E-14
  3.6000000E+06  8.0919757E-14
  3.7000000E+06  7.2022349E-14
  3.8000000E+06  6.4287797E-14
  3.9000000E+06  5.7540753E-14
  4.0000000E+06  5.1635709E-14
  4.1000000E+06  4.6451360E-14
  4.2000000E+06  4.1886142E-14
  4.3000000E+06  3.7854679E-14
  4.4000000E+06  3.4284905E-14
  4.6000000E+06  2.8295258E-14
  4.8000000E+06  2.3529324E-14
  5.0000000E+06  1.9702878E-14
  5.1250000E+06  1.7692398E-14
  5.2500000E+06  1.5925134E-14
  5.3750000E+06  1.4367195E-14
  5.5000000E+06  1.2990043E-14
  5.6250000E+06  1.1769525E-14
  5.7500000E+06  1.0685121E-14
  5.8750000E+06  9.7193432E-15
  6.0000000E+06  8.8571894E-15
  6.2500000E+06  7.3939531E-15
  6.5000000E+06  6.2124032E-15
  6.6250000E+06  5.7072888E-15
  6.7500000E+06  5.2508190E-15
  7.0000000E+06  4.4633232E-15
  7.2500000E+06  3.8147462E-15
  
  
#  80   7  M3  EION =  2.852000000E+03 eV   264
#  S(0) = 2.803485E+00
  2.8498056E+01  0.0000000E+00
  2.8498056E+03  0.0000000E+00
  2.8498056E+03  4.6160922E-04
  2.8520000E+03  4.6160922E-04
  2.8520284E+03  4.6160922E-04
  2.8521783E+03  4.7186158E-04
  2.8523282E+03  4.8186462E-04
  2.8524781E+03  4.9162920E-04
  2.8526280E+03  5.0116531E-04
  2.8529278E+03  5.1958936E-04
  2.8532277E+03  5.3720546E-04
  2.8538273E+03  5.7024942E-04
  2.8544270E+03  6.0070520E-04
  2.8556262E+03  6.5508726E-04
  2.8568255E+03  7.0227716E-04
  2.8592241E+03  7.7991477E-04
  2.8616227E+03  8.4023355E-04
  2.8640213E+03  8.8703305E-04
  2.8664199E+03  9.2286789E-04
  2.8688184E+03  9.4969704E-04
  2.8712170E+03  9.6915320E-04
  2.8760142E+03  9.9140888E-04
  2.8808113E+03  9.9878822E-04
  2.8856085E+03  9.9783475E-04
  2.8904057E+03  9.9288492E-04
  2.8952028E+03  9.8658326E-04
  2.9000000E+03  9.8039918E-04
  2.9125000E+03  9.6864145E-04
  2.9250000E+03  9.6291370E-04
  2.9375000E+03  9.5949550E-04
  2.9500000E+03  9.5535772E-04
  2.9625000E+03  9.4949310E-04
  2.9750000E+03  9.4235805E-04
  2.9875000E+03  9.3490519E-04
  3.0000000E+03  9.2789373E-04
  3.0125000E+03  9.2163986E-04
  3.0250000E+03  9.1609175E-04
  3.0500000E+03  9.0592660E-04
  3.0750000E+03  8.9534687E-04
  3.1000000E+03  8.8395393E-04
  3.1250000E+03  8.7255712E-04
  3.1500000E+03  8.6180902E-04
  3.1750000E+03  8.5167037E-04
  3.2000000E+03  8.4175237E-04
  3.2500000E+03  8.2151284E-04
  3.3000000E+03  8.0146651E-04
  3.3500000E+03  7.8258448E-04
  3.4000000E+03  7.6424696E-04
  3.6000000E+03  6.9522161E-04
  3.8000000E+03  6.3403586E-04
  4.0000000E+03  5.7976475E-04
  4.2000000E+03  5.3158534E-04
  4.4000000E+03  4.8854999E-04
  4.6000000E+03  4.5000736E-04
  4.8000000E+03  4.1539354E-04
  5.0000000E+03  3.8425123E-04
  5.2500000E+03  3.4950274E-04
  5.5000000E+03  3.1878597E-04
  5.7500000E+03  2.9155562E-04
  6.0000000E+03  2.6732753E-04
  6.5000000E+03  2.2632261E-04
  6.7500000E+03  2.0892140E-04
  7.0000000E+03  1.9324860E-04
  7.2500000E+03  1.7909539E-04
  7.5000000E+03  1.6628225E-04
  8.0000000E+03  1.4407806E-04
  8.5000000E+03  1.2563012E-04
  9.0000000E+03  1.1017705E-04
  9.5000000E+03  9.7135733E-05
  1.0000000E+04  8.6054033E-05
  1.0500000E+04  7.6577506E-05
  1.1000000E+04  6.8425407E-05
  1.1500000E+04  6.1374481E-05
  1.2000000E+04  5.5245847E-05
  1.2500000E+04  4.9894033E-05
  1.3000000E+04  4.5199916E-05
  1.3500000E+04  4.1065780E-05
  1.4000000E+04  3.7411076E-05
  1.4500000E+04  3.4168744E-05
  1.5000000E+04  3.1282576E-05
  1.6000000E+04  2.6396864E-05
  1.7000000E+04  2.2456255E-05
  1.8000000E+04  1.9244701E-05
  1.9000000E+04  1.6602624E-05
  2.0000000E+04  1.4410446E-05
  2.1000000E+04  1.2577383E-05
  2.2000000E+04  1.1033670E-05
  2.3000000E+04  9.7251054E-06
  2.4000000E+04  8.6091598E-06
  2.5000000E+04  7.6521489E-06
  2.6000000E+04  6.8271702E-06
  2.7000000E+04  6.1125636E-06
  2.8000000E+04  5.4907637E-06
  2.9000000E+04  4.9474300E-06
  3.0000000E+04  4.4707782E-06
  3.1000000E+04  4.0510673E-06
  3.2000000E+04  3.6802001E-06
  3.4000000E+04  3.0590113E-06
  3.6000000E+04  2.5649406E-06
  3.8000000E+04  2.1676604E-06
  4.0000000E+04  1.8450451E-06
  4.2000000E+04  1.5807097E-06
  4.4000000E+04  1.3623535E-06
  4.6000000E+04  1.1806274E-06
  4.8000000E+04  1.0283451E-06
  5.0000000E+04  8.9992487E-07
  5.2500000E+04  7.6637876E-07
  5.5000000E+04  6.5674734E-07
  5.7500000E+04  5.6604775E-07
  6.0000000E+04  4.9047361E-07
  6.5000000E+04  3.7359505E-07
  6.7500000E+04  3.2819797E-07
  7.0000000E+04  2.8946605E-07
  7.2500000E+04  2.5625703E-07
  7.5000000E+04  2.2765143E-07
  7.7500000E+04  2.0290401E-07
  8.0000000E+04  1.8140688E-07
  8.2500000E+04  1.6266131E-07
  8.5000000E+04  1.4625576E-07
  8.7500000E+04  1.3184888E-07
  9.0000000E+04  1.1915611E-07
  9.2500000E+04  1.0793907E-07
  9.5000000E+04  9.7997234E-08
  1.0000000E+05  8.1287039E-08
  1.0500000E+05  6.7952883E-08
  1.1000000E+05  5.7211866E-08
  1.1500000E+05  4.8484682E-08
  1.2000000E+05  4.1337282E-08
  1.2500000E+05  3.5440677E-08
  1.3000000E+05  3.0542899E-08
  1.3500000E+05  2.6449085E-08
  1.4000000E+05  2.3007152E-08
  1.4500000E+05  2.0097430E-08
  1.5000000E+05  1.7625010E-08
  1.5500000E+05  1.5514062E-08
  1.6000000E+05  1.3703594E-08
  1.6500000E+05  1.2144230E-08
  1.7000000E+05  1.0795756E-08
  1.7500000E+05  9.6252312E-09
  1.8000000E+05  8.6055308E-09
  1.8500000E+05  7.7142029E-09
  1.9000000E+05  6.9325727E-09
  2.0000000E+05  5.6385036E-09
  2.1000000E+05  4.6260219E-09
  2.2000000E+05  3.8255900E-09
  2.3000000E+05  3.1867686E-09
  2.4000000E+05  2.6724719E-09
  2.5000000E+05  2.2550917E-09
  2.6000000E+05  1.9138449E-09
  2.7000000E+05  1.6329207E-09
  2.8000000E+05  1.4001745E-09
  2.9000000E+05  1.2061925E-09
  3.0000000E+05  1.0436157E-09
  3.1000000E+05  9.0664640E-10
  3.2000000E+05  7.9068423E-10
  3.3000000E+05  6.9205370E-10
  3.4000000E+05  6.0779899E-10
  3.5000000E+05  5.3552878E-10
  3.6000000E+05  4.7329739E-10
  3.7000000E+05  4.1951307E-10
  3.8000000E+05  3.7286678E-10
  3.9000000E+05  3.3227688E-10
  4.0000000E+05  2.9684555E-10
  4.1000000E+05  2.6582426E-10
  4.2000000E+05  2.3858627E-10
  4.3000000E+05  2.1460480E-10
  4.4000000E+05  1.9343533E-10
  4.6000000E+05  1.5808324E-10
  4.8000000E+05  1.3014243E-10
  5.0000000E+05  1.0786773E-10
  5.1250000E+05  9.6234916E-11
  5.2500000E+05  8.6057619E-11
  5.3750000E+05  7.7128837E-11
  5.5000000E+05  6.9274486E-11
  5.7500000E+05  5.6223771E-11
  6.0000000E+05  4.5977544E-11
  6.2500000E+05  3.7861774E-11
  6.5000000E+05  3.1380803E-11
  6.6250000E+05  2.8634260E-11
  6.7500000E+05  2.6166006E-11
  7.0000000E+05  2.1940376E-11
  7.2500000E+05  1.8493741E-11
  7.5000000E+05  1.5665204E-11
  7.7500000E+05  1.3330548E-11
  8.0000000E+05  1.1393120E-11
  8.2500000E+05  9.7771541E-12
  8.5000000E+05  8.4228512E-12
  8.7500000E+05  7.2827032E-12
  9.0000000E+05  6.3187344E-12
  9.2500000E+05  5.5004128E-12
  9.5000000E+05  4.8030568E-12
  9.7500000E+05  4.2066093E-12
  1.0000000E+06  3.6946912E-12
  1.0250000E+06  3.2538642E-12
  1.0500000E+06  2.8730551E-12
  1.0750000E+06  2.5430994E-12
  1.1000000E+06  2.2563805E-12
  1.1250000E+06  2.0065436E-12
  1.1500000E+06  1.7882671E-12
  1.1750000E+06  1.5970792E-12
  1.2000000E+06  1.4292093E-12
  1.2250000E+06  1.2814674E-12
  1.2500000E+06  1.1511464E-12
  1.3000000E+06  9.3388774E-13
  1.3500000E+06  7.6273426E-13
  1.4000000E+06  6.2686516E-13
  1.4500000E+06  5.1823174E-13
  1.5000000E+06  4.3079096E-13
  1.5500000E+06  3.5996503E-13
  1.6000000E+06  3.0225684E-13
  1.6500000E+06  2.5497409E-13
  1.7000000E+06  2.1602888E-13
  1.7500000E+06  1.8379088E-13
  1.8000000E+06  1.5697870E-13
  1.8500000E+06  1.3457910E-13
  1.9000000E+06  1.1578620E-13
  1.9500000E+06  9.9955360E-14
  2.0000000E+06  8.6568196E-14
  2.0500000E+06  7.5205752E-14
  2.1000000E+06  6.5527797E-14
  2.1500000E+06  5.7256796E-14
  2.2000000E+06  5.0165384E-14
  2.2500000E+06  4.4066518E-14
  2.3000000E+06  3.8805719E-14
  2.3500000E+06  3.4254935E-14
  2.4000000E+06  3.0307603E-14
  2.4500000E+06  2.6874717E-14
  2.5000000E+06  2.3881686E-14
  2.5500000E+06  2.1265795E-14
  2.6000000E+06  1.8974148E-14
  2.6500000E+06  1.6961992E-14
  2.7000000E+06  1.5191363E-14
  2.8000000E+06  1.2250270E-14
  2.9000000E+06  9.9450813E-15
  3.0000000E+06  8.1246448E-15
  3.1000000E+06  6.6768384E-15
  3.2000000E+06  5.5177142E-15
  3.3000000E+06  4.5838808E-15
  3.4000000E+06  3.8270841E-15
  3.5000000E+06  3.2103188E-15
  3.6000000E+06  2.7050030E-15
  3.7000000E+06  2.2889110E-15
  3.8000000E+06  1.9446488E-15
  3.9000000E+06  1.6585199E-15
  4.0000000E+06  1.4196769E-15
  4.1000000E+06  1.2194812E-15
  4.2000000E+06  1.0510165E-15
  4.3000000E+06  9.0871842E-16
  4.4000000E+06  7.8808873E-16
  4.5000000E+06  6.8547451E-16
  4.6000000E+06  5.9789661E-16
  4.7000000E+06  5.2291589E-16
  4.8000000E+06  4.5852598E-16
  5.0000000E+06  3.5517405E-16
  5.1250000E+06  3.0421366E-16
  5.2500000E+06  2.6146549E-16
  5.3750000E+06  2.2546273E-16
  5.5000000E+06  1.9502562E-16
  5.6250000E+06  1.6920054E-16
  5.7500000E+06  1.4721348E-16
  5.8750000E+06  1.2843733E-16
  6.0000000E+06  1.1235842E-16
  6.1250000E+06  9.8551641E-17
  6.2500000E+06  8.6664167E-17
  
  
#  80   8  M4  EION =  2.390000000E+03 eV   270
#  S(0) = 3.880053E+00
  2.3814555E+01  0.0000000E+00
  2.3814555E+03  0.0000000E+00
  2.3814555E+03  8.3717437E-05
  2.3900000E+03  8.3717437E-05
  2.3900239E+03  8.3717437E-05
  2.3902734E+03  8.3414503E-05
  2.3905228E+03  8.3221289E-05
  2.3907722E+03  8.3140091E-05
  2.3910216E+03  8.3173603E-05
  2.3915204E+03  8.3597449E-05
  2.3920192E+03  8.4521910E-05
  2.3930168E+03  8.8018543E-05
  2.3940144E+03  9.4011470E-05
  2.3950120E+03  1.0293831E-04
  2.3960096E+03  1.1532278E-04
  2.3970072E+03  1.3176976E-04
  2.3980048E+03  1.5295477E-04
  2.4000000E+03  2.1247347E-04
  2.4015625E+03  2.7817425E-04
  2.4031250E+03  3.6325910E-04
  2.4046875E+03  4.6898092E-04
  2.4054687E+03  5.2949979E-04
  2.4062500E+03  5.9481577E-04
  2.4078125E+03  7.3801155E-04
  2.4093750E+03  8.9364656E-04
  2.4109375E+03  1.0552955E-03
  2.4125000E+03  1.2160852E-03
  2.4140625E+03  1.3700461E-03
  2.4156250E+03  1.5126504E-03
  2.4187500E+03  1.7558372E-03
  2.4218750E+03  1.9439073E-03
  2.4250000E+03  2.0881058E-03
  2.4281250E+03  2.2013015E-03
  2.4312500E+03  2.2933618E-03
  2.4343750E+03  2.3704453E-03
  2.4375000E+03  2.4360503E-03
  2.4437500E+03  2.5393129E-03
  2.4500000E+03  2.6099632E-03
  2.4625000E+03  2.6723662E-03
  2.4687500E+03  2.6766290E-03
  2.4750000E+03  2.6713798E-03
  2.4812500E+03  2.6614819E-03
  2.4875000E+03  2.6501244E-03
  2.5000000E+03  2.6288712E-03
  2.5125000E+03  2.6106306E-03
  2.5250000E+03  2.5919319E-03
  2.5375000E+03  2.5695072E-03
  2.5500000E+03  2.5426661E-03
  2.5750000E+03  2.4821672E-03
  2.6000000E+03  2.4238884E-03
  2.6250000E+03  2.3709189E-03
  2.6500000E+03  2.3189426E-03
  2.6750000E+03  2.2654546E-03
  2.7000000E+03  2.2118083E-03
  2.7500000E+03  2.1111225E-03
  2.8000000E+03  2.0177002E-03
  2.8500000E+03  1.9268947E-03
  2.9000000E+03  1.8412657E-03
  2.9500000E+03  1.7612970E-03
  3.0000000E+03  1.6852061E-03
  3.1000000E+03  1.5440571E-03
  3.2000000E+03  1.4182267E-03
  3.4000000E+03  1.2027146E-03
  3.6000000E+03  1.0272421E-03
  3.8000000E+03  8.8322231E-04
  4.0000000E+03  7.6376211E-04
  4.2000000E+03  6.6410250E-04
  4.4000000E+03  5.8028941E-04
  4.6000000E+03  5.0935387E-04
  4.8000000E+03  4.4903856E-04
  5.0000000E+03  3.9746508E-04
  5.2500000E+03  3.4304200E-04
  5.5000000E+03  2.9768243E-04
  5.7500000E+03  2.5962964E-04
  6.0000000E+03  2.2750984E-04
  6.5000000E+03  1.7696292E-04
  6.7500000E+03  1.5699128E-04
  7.0000000E+03  1.3977402E-04
  7.2500000E+03  1.2486461E-04
  7.5000000E+03  1.1189912E-04
  8.0000000E+03  9.0659129E-05
  8.5000000E+03  7.4236366E-05
  9.0000000E+03  6.1371305E-05
  9.5000000E+03  5.1174507E-05
  1.0000000E+04  4.3006856E-05
  1.0500000E+04  3.6401453E-05
  1.1000000E+04  3.1012116E-05
  1.1500000E+04  2.6579432E-05
  1.2000000E+04  2.2906809E-05
  1.2500000E+04  1.9843219E-05
  1.3000000E+04  1.7271445E-05
  1.3500000E+04  1.5099806E-05
  1.4000000E+04  1.3256047E-05
  1.4500000E+04  1.1682707E-05
  1.5000000E+04  1.0333719E-05
  1.6000000E+04  8.1670396E-06
  1.7000000E+04  6.5339746E-06
  1.8000000E+04  5.2849542E-06
  1.9000000E+04  4.3170346E-06
  2.0000000E+04  3.5580083E-06
  2.1000000E+04  2.9563576E-06
  2.2000000E+04  2.4747567E-06
  2.3000000E+04  2.0857789E-06
  2.4000000E+04  1.7690120E-06
  2.5000000E+04  1.5090845E-06
  2.6000000E+04  1.2942943E-06
  2.7000000E+04  1.1156434E-06
  2.8000000E+04  9.6614856E-07
  2.9000000E+04  8.4034297E-07
  3.0000000E+04  7.3391236E-07
  3.1000000E+04  6.4342647E-07
  3.2000000E+04  5.6613851E-07
  3.3000000E+04  4.9983438E-07
  3.4000000E+04  4.4271839E-07
  3.5000000E+04  3.9332564E-07
  3.6000000E+04  3.5045435E-07
  3.8000000E+04  2.8048192E-07
  4.0000000E+04  2.2672375E-07
  4.2000000E+04  1.8493541E-07
  4.4000000E+04  1.5210312E-07
  4.6000000E+04  1.2605432E-07
  4.8000000E+04  1.0520122E-07
  5.0000000E+04  8.8368775E-08
  5.2500000E+04  7.1663430E-08
  5.5000000E+04  5.8617610E-08
  5.7500000E+04  4.8326302E-08
  5.8750000E+04  4.4000732E-08
  6.0000000E+04  4.0132262E-08
  6.2500000E+04  3.3552046E-08
  6.5000000E+04  2.8225856E-08
  6.7500000E+04  2.3882966E-08
  7.0000000E+04  2.0317599E-08
  7.2500000E+04  1.7371872E-08
  7.5000000E+04  1.4923593E-08
  7.7500000E+04  1.2877395E-08
  8.0000000E+04  1.1158276E-08
  8.2500000E+04  9.7068366E-09
  8.5000000E+04  8.4757064E-09
  8.7500000E+04  7.4268614E-09
  9.0000000E+04  6.5296000E-09
  9.2500000E+04  5.7589949E-09
  9.5000000E+04  5.0946953E-09
  1.0000000E+05  4.0211442E-09
  1.0500000E+05  3.2072370E-09
  1.1000000E+05  2.5826850E-09
  1.1500000E+05  2.0981103E-09
  1.2000000E+05  1.7183015E-09
  1.2500000E+05  1.4178070E-09
  1.3000000E+05  1.1779945E-09
  1.3500000E+05  9.8506456E-10
  1.4000000E+05  8.2868673E-10
  1.4500000E+05  7.0104881E-10
  1.5000000E+05  5.9618741E-10
  1.5500000E+05  5.0951049E-10
  1.6000000E+05  4.3745275E-10
  1.6500000E+05  3.7722467E-10
  1.7000000E+05  3.2662780E-10
  1.7500000E+05  2.8391770E-10
  1.8000000E+05  2.4770122E-10
  1.8500000E+05  2.1685898E-10
  1.9000000E+05  1.9048634E-10
  2.0000000E+05  1.4834417E-10
  2.1000000E+05  1.1685350E-10
  2.2000000E+05  9.3012074E-11
  2.3000000E+05  7.4744801E-11
  2.4000000E+05  6.0594219E-11
  2.5000000E+05  4.9521496E-11
  2.6000000E+05  4.0776025E-11
  2.7000000E+05  3.3808759E-11
  2.8000000E+05  2.8213448E-11
  2.9000000E+05  2.3686218E-11
  3.0000000E+05  1.9997537E-11
  3.1000000E+05  1.6972411E-11
  3.2000000E+05  1.4476236E-11
  3.3000000E+05  1.2404639E-11
  3.4000000E+05  1.0676073E-11
  3.5000000E+05  9.2263598E-12
  3.6000000E+05  8.0046404E-12
  3.7000000E+05  6.9703549E-12
  3.8000000E+05  6.0909613E-12
  3.9000000E+05  5.3401981E-12
  4.0000000E+05  4.6967542E-12
  4.2000000E+05  3.6654271E-12
  4.4000000E+05  2.8919384E-12
  4.6000000E+05  2.3044922E-12
  4.8000000E+05  1.8531846E-12
  5.0000000E+05  1.5027939E-12
  5.1250000E+05  1.3235261E-12
  5.2500000E+05  1.1689956E-12
  5.3750000E+05  1.0353389E-12
  5.5000000E+05  9.1936354E-13
  5.7500000E+05  7.3030213E-13
  6.0000000E+05  5.8545171E-13
  6.2500000E+05  4.7329319E-13
  6.5000000E+05  3.8559819E-13
  6.6250000E+05  3.4899506E-13
  6.7500000E+05  3.1641161E-13
  7.0000000E+05  2.6137102E-13
  7.2500000E+05  2.1724438E-13
  7.5000000E+05  1.8161212E-13
  7.7500000E+05  1.5264524E-13
  8.0000000E+05  1.2894852E-13
  8.2500000E+05  1.0944861E-13
  8.5000000E+05  9.3313204E-14
  8.7500000E+05  7.9892101E-14
  9.0000000E+05  6.8673825E-14
  9.2500000E+05  5.9253294E-14
  9.5000000E+05  5.1307665E-14
  9.7500000E+05  4.4578122E-14
  1.0000000E+06  3.8856048E-14
  1.0250000E+06  3.3972374E-14
  1.0500000E+06  2.9789374E-14
  1.1000000E+06  2.3094560E-14
  1.1500000E+06  1.8087856E-14
  1.2000000E+06  1.4299808E-14
  1.2500000E+06  1.1403022E-14
  1.3000000E+06  9.1659273E-15
  1.3500000E+06  7.4225144E-15
  1.4000000E+06  6.0523110E-15
  1.4500000E+06  4.9669040E-15
  1.5000000E+06  4.1007482E-15
  1.5500000E+06  3.4047823E-15
  1.6000000E+06  2.8419573E-15
  1.6500000E+06  2.3840463E-15
  1.7000000E+06  2.0093667E-15
  1.7500000E+06  1.7011373E-15
  1.8000000E+06  1.4462782E-15
  1.8500000E+06  1.2345292E-15
  1.9000000E+06  1.0577913E-15
  1.9500000E+06  9.0963357E-16
  2.0000000E+06  7.8492058E-16
  2.0500000E+06  6.7952906E-16
  2.1000000E+06  5.9013123E-16
  2.1500000E+06  5.1402827E-16
  2.2000000E+06  4.4902178E-16
  2.2500000E+06  3.9331333E-16
  2.3000000E+06  3.4542427E-16
  2.4000000E+06  2.6843088E-16
  2.5000000E+06  2.1055898E-16
  2.6000000E+06  1.6659878E-16
  2.7000000E+06  1.3287808E-16
  2.8000000E+06  1.0677670E-16
  2.9000000E+06  8.6403353E-17
  3.0000000E+06  7.0376252E-17
  3.1000000E+06  5.7675400E-17
  3.2000000E+06  4.7540542E-17
  3.3000000E+06  3.9400324E-17
  3.4000000E+06  3.2821878E-17
  3.5000000E+06  2.7474740E-17
  3.6000000E+06  2.3104802E-17
  3.7000000E+06  1.9515071E-17
  3.8000000E+06  1.6551799E-17
  3.9000000E+06  1.4094198E-17
  4.0000000E+06  1.2046720E-17
  4.1000000E+06  1.0333534E-17
  4.2000000E+06  8.8941593E-18
  4.3000000E+06  7.6801000E-18
  4.4000000E+06  6.6523392E-18
  4.5000000E+06  5.7793227E-18
  4.6000000E+06  5.0353217E-18
  4.7000000E+06  4.3992676E-18
  4.8000000E+06  3.8538418E-18
  5.0000000E+06  2.9800341E-18
  5.1250000E+06  2.5498966E-18
  5.2500000E+06  2.1894408E-18
  5.3750000E+06  1.8861429E-18
  5.5000000E+06  1.6299781E-18
  5.7500000E+06  1.2284170E-18
  5.8750000E+06  1.0711181E-18
  6.0000000E+06  9.3661102E-19
  
  
#  80   9  M5  EION =  2.300000000E+03 eV   266
#  S(0) = 5.772586E+00
  2.2938923E+01  0.0000000E+00
  2.2938923E+03  0.0000000E+00
  2.2938923E+03  9.8363514E-05
  2.3000000E+03  9.8363514E-05
  2.3000230E+03  9.8363514E-05
  2.3003354E+03  9.8735735E-05
  2.3006479E+03  9.9317213E-05
  2.3009603E+03  1.0012148E-04
  2.3012727E+03  1.0116300E-04
  2.3018976E+03  1.0402017E-04
  2.3025224E+03  1.0802342E-04
  2.3037721E+03  1.2008767E-04
  2.3050219E+03  1.3876583E-04
  2.3075213E+03  2.0298137E-04
  2.3100207E+03  3.1701042E-04
  2.3112704E+03  3.9830263E-04
  2.3125201E+03  4.9841951E-04
  2.3137698E+03  6.1862574E-04
  2.3150196E+03  7.5920487E-04
  2.3162693E+03  9.1917572E-04
  2.3175190E+03  1.0961495E-03
  2.3187687E+03  1.2863404E-03
  2.3200184E+03  1.4849748E-03
  2.3225178E+03  1.8862614E-03
  2.3250173E+03  2.2614654E-03
  2.3275167E+03  2.5868023E-03
  2.3300161E+03  2.8559652E-03
  2.3350150E+03  3.2517826E-03
  2.3375144E+03  3.3985304E-03
  2.3400138E+03  3.5225222E-03
  2.3450127E+03  3.7231571E-03
  2.3500115E+03  3.8788713E-03
  2.3550104E+03  3.9988648E-03
  2.3600092E+03  4.0869241E-03
  2.3800046E+03  4.1998749E-03
  2.3900023E+03  4.1811946E-03
  2.4000000E+03  4.1520665E-03
  2.4250000E+03  4.0868059E-03
  2.4500000E+03  4.0150805E-03
  2.4625000E+03  3.9694428E-03
  2.4750000E+03  3.9195837E-03
  2.5000000E+03  3.8196814E-03
  2.5250000E+03  3.7285313E-03
  2.5500000E+03  3.6424802E-03
  2.5750000E+03  3.5553023E-03
  2.6000000E+03  3.4668989E-03
  2.6500000E+03  3.2985542E-03
  2.7000000E+03  3.1446129E-03
  2.7500000E+03  2.9961572E-03
  2.8000000E+03  2.8554722E-03
  2.9000000E+03  2.6013544E-03
  3.0000000E+03  2.3728573E-03
  3.1000000E+03  2.1704739E-03
  3.2000000E+03  1.9884578E-03
  3.4000000E+03  1.6800545E-03
  3.6000000E+03  1.4300505E-03
  3.8000000E+03  1.2251784E-03
  4.0000000E+03  1.0563390E-03
  4.2000000E+03  9.1568429E-04
  4.4000000E+03  7.9788704E-04
  4.6000000E+03  6.9859177E-04
  4.8000000E+03  6.1433416E-04
  5.0000000E+03  5.4246277E-04
  5.2500000E+03  4.6685595E-04
  5.5000000E+03  4.0405012E-04
  5.7500000E+03  3.5151600E-04
  6.0000000E+03  3.0729052E-04
  6.5000000E+03  2.3794068E-04
  6.7500000E+03  2.1063658E-04
  7.0000000E+03  1.8714930E-04
  7.2500000E+03  1.6685291E-04
  7.5000000E+03  1.4923858E-04
  8.0000000E+03  1.2046499E-04
  8.5000000E+03  9.8299663E-05
  9.0000000E+03  8.0996587E-05
  9.5000000E+03  6.7326818E-05
  1.0000000E+04  5.6410390E-05
  1.0500000E+04  4.7607770E-05
  1.1000000E+04  4.0446517E-05
  1.1500000E+04  3.4572694E-05
  1.2000000E+04  2.9718527E-05
  1.2500000E+04  2.5679370E-05
  1.3000000E+04  2.2296933E-05
  1.3500000E+04  1.9447563E-05
  1.4000000E+04  1.7033908E-05
  1.4500000E+04  1.4978755E-05
  1.5000000E+04  1.3220404E-05
  1.6000000E+04  1.0404779E-05
  1.7000000E+04  8.2910420E-06
  1.8000000E+04  6.6805110E-06
  1.9000000E+04  5.4369596E-06
  2.0000000E+04  4.4651738E-06
  2.1000000E+04  3.6974493E-06
  2.2000000E+04  3.0848891E-06
  2.3000000E+04  2.5916747E-06
  2.4000000E+04  2.1912289E-06
  2.5000000E+04  1.8635935E-06
  2.6000000E+04  1.5936182E-06
  2.7000000E+04  1.3696843E-06
  2.8000000E+04  1.1827976E-06
  2.9000000E+04  1.0259353E-06
  3.0000000E+04  8.9356863E-07
  3.1000000E+04  7.8131214E-07
  3.2000000E+04  6.8566227E-07
  3.4000000E+04  5.3344986E-07
  3.6000000E+04  4.2018518E-07
  3.8000000E+04  3.3466825E-07
  4.0000000E+04  2.6925111E-07
  4.2000000E+04  2.1861341E-07
  4.4000000E+04  1.7899136E-07
  4.6000000E+04  1.4768143E-07
  4.8000000E+04  1.2271477E-07
  5.0000000E+04  1.0263928E-07
  5.2500000E+04  8.2798878E-08
  5.5000000E+04  6.7376097E-08
  5.7500000E+04  5.5264504E-08
  5.8750000E+04  5.0191072E-08
  6.0000000E+04  4.5663695E-08
  6.2500000E+04  3.7987216E-08
  6.5000000E+04  3.1800163E-08
  6.7500000E+04  2.6776506E-08
  7.0000000E+04  2.2669328E-08
  7.2500000E+04  1.9289841E-08
  7.5000000E+04  1.6492412E-08
  7.7500000E+04  1.4163771E-08
  8.0000000E+04  1.2215145E-08
  8.2500000E+04  1.0576439E-08
  8.5000000E+04  9.1919228E-09
  8.7500000E+04  8.0170097E-09
  9.0000000E+04  7.0158142E-09
  9.2500000E+04  6.1592811E-09
  9.5000000E+04  5.4237592E-09
  1.0000000E+05  4.2417947E-09
  1.0500000E+05  3.3525466E-09
  1.1000000E+05  2.6753693E-09
  1.1500000E+05  2.1539305E-09
  1.2000000E+05  1.7482969E-09
  1.2500000E+05  1.4297647E-09
  1.3000000E+05  1.1774410E-09
  1.3500000E+05  9.7594258E-10
  1.4000000E+05  8.1381665E-10
  1.4500000E+05  6.8245148E-10
  1.5000000E+05  5.7531113E-10
  1.5500000E+05  4.8739018E-10
  1.6000000E+05  4.1482379E-10
  1.6500000E+05  3.5460514E-10
  1.7000000E+05  3.0437768E-10
  1.7500000E+05  2.6228154E-10
  1.8000000E+05  2.2683949E-10
  1.8500000E+05  1.9687105E-10
  1.9000000E+05  1.7142737E-10
  1.9500000E+05  1.4974162E-10
  2.0000000E+05  1.3119074E-10
  2.0500000E+05  1.1526598E-10
  2.1000000E+05  1.0154994E-10
  2.2000000E+05  7.9427762E-11
  2.3000000E+05  6.2719578E-11
  2.4000000E+05  4.9962139E-11
  2.5000000E+05  4.0123168E-11
  2.6000000E+05  3.2464466E-11
  2.7000000E+05  2.6451511E-11
  2.8000000E+05  2.1692808E-11
  2.9000000E+05  1.7898586E-11
  3.0000000E+05  1.4852233E-11
  3.1000000E+05  1.2390292E-11
  3.2000000E+05  1.0388391E-11
  3.3000000E+05  8.7511443E-12
  3.4000000E+05  7.4048170E-12
  3.5000000E+05  6.2919998E-12
  3.6000000E+05  5.3677069E-12
  3.7000000E+05  4.5964605E-12
  3.8000000E+05  3.9501068E-12
  3.9000000E+05  3.4061741E-12
  4.0000000E+05  2.9466293E-12
  4.1000000E+05  2.5569255E-12
  4.2000000E+05  2.2252698E-12
  4.3000000E+05  1.9420573E-12
  4.4000000E+05  1.6994284E-12
  4.6000000E+05  1.3112129E-12
  4.8000000E+05  1.0212524E-12
  5.0000000E+05  8.0235580E-13
  5.1250000E+05  6.9291414E-13
  5.2500000E+05  6.0019820E-13
  5.3750000E+05  5.2138106E-13
  5.5000000E+05  4.5415850E-13
  5.7500000E+05  3.4728761E-13
  6.0000000E+05  2.6814869E-13
  6.2500000E+05  2.0890347E-13
  6.5000000E+05  1.6410238E-13
  6.6250000E+05  1.4587100E-13
  6.7500000E+05  1.2990628E-13
  7.0000000E+05  1.0357756E-13
  7.2500000E+05  8.3141656E-14
  7.5000000E+05  6.7159275E-14
  7.7500000E+05  5.4571013E-14
  8.0000000E+05  4.4589870E-14
  8.2500000E+05  3.6626149E-14
  8.5000000E+05  3.0234398E-14
  8.7500000E+05  2.5075559E-14
  9.0000000E+05  2.0889720E-14
  9.2500000E+05  1.7476289E-14
  9.5000000E+05  1.4679447E-14
  9.7500000E+05  1.2377421E-14
  1.0000000E+06  1.0474487E-14
  1.0250000E+06  8.8949818E-15
  1.0500000E+06  7.5787879E-15
  1.0750000E+06  6.4778963E-15
  1.1000000E+06  5.5537852E-15
  1.1250000E+06  4.7754038E-15
  1.1500000E+06  4.1176134E-15
  1.1750000E+06  3.5599773E-15
  1.2000000E+06  3.0858149E-15
  1.2250000E+06  2.6814583E-15
  1.2500000E+06  2.3356661E-15
  1.3000000E+06  1.7842541E-15
  1.3500000E+06  1.3747720E-15
  1.4000000E+06  1.0677937E-15
  1.4500000E+06  8.3561454E-16
  1.5000000E+06  6.5854690E-16
  1.5500000E+06  5.2245415E-16
  1.6000000E+06  4.1708556E-16
  1.6500000E+06  3.3493963E-16
  1.7000000E+06  2.7047988E-16
  1.7500000E+06  2.1958648E-16
  1.8000000E+06  1.7916916E-16
  1.8500000E+06  1.4689308E-16
  1.9000000E+06  1.2098185E-16
  1.9500000E+06  1.0007522E-16
  2.0000000E+06  8.3125359E-17
  2.0500000E+06  6.9320278E-17
  2.1000000E+06  5.8027203E-17
  2.1500000E+06  4.8750410E-17
  2.2000000E+06  4.1099409E-17
  2.2500000E+06  3.4765050E-17
  2.3000000E+06  2.9501432E-17
  2.3500000E+06  2.5112071E-17
  2.4000000E+06  2.1439288E-17
  2.4500000E+06  1.8356022E-17
  2.5000000E+06  1.5759479E-17
  2.5500000E+06  1.3566172E-17
  2.6000000E+06  1.1708047E-17
  2.6500000E+06  1.0129422E-17
  2.7000000E+06  8.7845792E-18
  2.8000000E+06  6.6521743E-18
  2.9000000E+06  5.0810421E-18
  3.0000000E+06  3.9125069E-18
  3.1000000E+06  3.0357344E-18
  3.2000000E+06  2.3724173E-18
  3.3000000E+06  1.8666592E-18
  3.4000000E+06  1.4781814E-18
  3.5000000E+06  1.1776975E-18
  3.6000000E+06  9.4373241E-19
  3.7000000E+06  7.6041187E-19
  3.8000000E+06  6.1590880E-19
  3.9000000E+06  5.0134951E-19
  4.0000000E+06  4.1003276E-19
  4.1000000E+06  3.3686409E-19
  4.2000000E+06  2.7794499E-19
  4.3000000E+06  2.3027295E-19
  4.4000000E+06  1.9152449E-19
  4.5000000E+06  1.5989177E-19
  4.6000000E+06  1.3396045E-19
  4.7000000E+06  1.1262018E-19
  4.8000000E+06  9.4997401E-20
  5.0000000E+06  6.8258402E-20
  5.1250000E+06  5.5876789E-20
  
  
#  80  10  N1  EION =  8.060000000E+02 eV   278
#  S(0) = 7.681841E-01
  7.9793953E+00  0.0000000E+00
  7.9793953E+02  0.0000000E+00
  7.9793953E+02  5.7438754E-04
  8.0600000E+02  5.7438754E-04
  8.0600788E+02  5.7438754E-04
  8.0628283E+02  5.6883528E-04
  8.0655778E+02  5.6355226E-04
  8.0683273E+02  5.5852036E-04
  8.0710768E+02  5.5372301E-04
  8.0765758E+02  5.4477254E-04
  8.0820749E+02  5.3659379E-04
  8.0930729E+02  5.2220336E-04
  8.1040709E+02  5.0997912E-04
  8.1150689E+02  4.9950206E-04
  8.1260670E+02  4.9045926E-04
  8.1370650E+02  4.8261185E-04
  8.1480630E+02  4.7577352E-04
  8.1700591E+02  4.6456030E-04
  8.1920552E+02  4.5593626E-04
  8.2140512E+02  4.4929349E-04
  8.2360473E+02  4.4419366E-04
  8.2800394E+02  4.3738677E-04
  8.3240315E+02  4.3367161E-04
  8.3680236E+02  4.3186677E-04
  8.4120158E+02  4.3117406E-04
  8.4560079E+02  4.3104123E-04
  8.5000000E+02  4.3108870E-04
  8.5625000E+02  4.3099400E-04
  8.6250000E+02  4.3037379E-04
  8.7500000E+02  4.2721132E-04
  8.8750000E+02  4.2214806E-04
  8.9375000E+02  4.1929456E-04
  9.0000000E+02  4.1641011E-04
  9.1250000E+02  4.1089356E-04
  9.2500000E+02  4.0594869E-04
  9.3750000E+02  4.0152062E-04
  9.5000000E+02  3.9736891E-04
  9.6250000E+02  3.9324499E-04
  9.7500000E+02  3.8898128E-04
  9.8750000E+02  3.8452833E-04
  1.0000000E+03  3.7992423E-04
  1.0250000E+03  3.7062186E-04
  1.0500000E+03  3.6170672E-04
  1.0750000E+03  3.5335426E-04
  1.0875000E+03  3.4932679E-04
  1.1000000E+03  3.4535411E-04
  1.1250000E+03  3.3746859E-04
  1.1500000E+03  3.2961539E-04
  1.1750000E+03  3.2188184E-04
  1.2000000E+03  3.1438440E-04
  1.2250000E+03  3.0719878E-04
  1.2500000E+03  3.0029256E-04
  1.2750000E+03  2.9361420E-04
  1.3000000E+03  2.8710288E-04
  1.3250000E+03  2.8072114E-04
  1.3500000E+03  2.7449048E-04
  1.4000000E+03  2.6258506E-04
  1.4500000E+03  2.5146708E-04
  1.5000000E+03  2.4103930E-04
  1.5500000E+03  2.3113832E-04
  1.6000000E+03  2.2177698E-04
  1.6500000E+03  2.1297507E-04
  1.7000000E+03  2.0468665E-04
  1.8000000E+03  1.8944986E-04
  1.8500000E+03  1.8241986E-04
  1.9000000E+03  1.7576442E-04
  1.9500000E+03  1.6947465E-04
  2.0000000E+03  1.6352116E-04
  2.1000000E+03  1.5248495E-04
  2.2000000E+03  1.4249417E-04
  2.3000000E+03  1.3346356E-04
  2.4000000E+03  1.2525963E-04
  2.5000000E+03  1.1777260E-04
  2.6000000E+03  1.1093112E-04
  2.7000000E+03  1.0466872E-04
  2.8000000E+03  9.8921358E-05
  2.9000000E+03  9.3632956E-05
  3.0000000E+03  8.8754527E-05
  3.1000000E+03  8.4243759E-05
  3.2000000E+03  8.0065307E-05
  3.4000000E+03  7.2585835E-05
  3.6000000E+03  6.6104415E-05
  3.8000000E+03  6.0450235E-05
  4.0000000E+03  5.5487604E-05
  4.2000000E+03  5.1107866E-05
  4.4000000E+03  4.7223240E-05
  4.6000000E+03  4.3761871E-05
  4.8000000E+03  4.0664477E-05
  5.0000000E+03  3.7881782E-05
  5.2500000E+03  3.4783786E-05
  5.5000000E+03  3.2047063E-05
  5.7500000E+03  2.9617555E-05
  6.0000000E+03  2.7450962E-05
  6.5000000E+03  2.3766328E-05
  6.7500000E+03  2.2192386E-05
  7.0000000E+03  2.0767413E-05
  7.2500000E+03  1.9473230E-05
  7.5000000E+03  1.8294362E-05
  8.0000000E+03  1.6231429E-05
  8.5000000E+03  1.4492989E-05
  9.0000000E+03  1.3014559E-05
  9.5000000E+03  1.1746890E-05
  1.0000000E+04  1.0651867E-05
  1.0500000E+04  9.6996490E-06
  1.1000000E+04  8.8665820E-06
  1.1500000E+04  8.1336660E-06
  1.2000000E+04  7.4855123E-06
  1.2500000E+04  6.9095869E-06
  1.3000000E+04  6.3955961E-06
  1.3500000E+04  5.9350202E-06
  1.4000000E+04  5.5207515E-06
  1.4500000E+04  5.1468217E-06
  1.5000000E+04  4.8081953E-06
  1.5500000E+04  4.5005979E-06
  1.6000000E+04  4.2203816E-06
  1.6500000E+04  3.9644196E-06
  1.7000000E+04  3.7300192E-06
  1.8000000E+04  3.3168915E-06
  1.9000000E+04  2.9657617E-06
  2.0000000E+04  2.6649686E-06
  2.1000000E+04  2.4054632E-06
  2.2000000E+04  2.1801360E-06
  2.3000000E+04  1.9833387E-06
  2.4000000E+04  1.8105373E-06
  2.5000000E+04  1.6580593E-06
  2.6000000E+04  1.5229040E-06
  2.7000000E+04  1.4026003E-06
  2.8000000E+04  1.2950986E-06
  2.9000000E+04  1.1986880E-06
  3.0000000E+04  1.1119310E-06
  3.1000000E+04  1.0336132E-06
  3.2000000E+04  9.6270333E-07
  3.3000000E+04  8.9832117E-07
  3.4000000E+04  8.3971161E-07
  3.5000000E+04  7.8622427E-07
  3.6000000E+04  7.3729679E-07
  3.8000000E+04  6.5123093E-07
  4.0000000E+04  5.7830562E-07
  4.2000000E+04  5.1605315E-07
  4.4000000E+04  4.6255144E-07
  4.6000000E+04  4.1628653E-07
  4.8000000E+04  3.7605364E-07
  5.0000000E+04  3.4088487E-07
  5.2500000E+04  3.0286450E-07
  5.5000000E+04  2.7031721E-07
  5.7500000E+04  2.4228131E-07
  5.8750000E+04  2.2971019E-07
  6.0000000E+04  2.1799341E-07
  6.2500000E+04  1.9684181E-07
  6.5000000E+04  1.7833212E-07
  6.7500000E+04  1.6206166E-07
  7.0000000E+04  1.4770002E-07
  7.2500000E+04  1.3497403E-07
  7.5000000E+04  1.2365642E-07
  7.7500000E+04  1.1355704E-07
  8.0000000E+04  1.0451589E-07
  8.2500000E+04  9.6397737E-08
  8.5000000E+04  8.9087683E-08
  8.7500000E+04  8.2487662E-08
  9.0000000E+04  7.6513607E-08
  9.2500000E+04  7.1093165E-08
  9.5000000E+04  6.6163831E-08
  1.0000000E+05  5.7568711E-08
  1.0500000E+05  5.0372989E-08
  1.1000000E+05  4.4304521E-08
  1.1500000E+05  3.9152297E-08
  1.2000000E+05  3.4751028E-08
  1.2500000E+05  3.0969938E-08
  1.3000000E+05  2.7704569E-08
  1.3500000E+05  2.4870807E-08
  1.4000000E+05  2.2400406E-08
  1.4500000E+05  2.0237618E-08
  1.5000000E+05  1.8336625E-08
  1.5500000E+05  1.6659517E-08
  1.6000000E+05  1.5174744E-08
  1.6500000E+05  1.3855902E-08
  1.7000000E+05  1.2680788E-08
  1.7500000E+05  1.1630645E-08
  1.8000000E+05  1.0689553E-08
  1.8500000E+05  9.8439518E-09
  1.9000000E+05  9.0822417E-09
  1.9500000E+05  8.3944568E-09
  2.0000000E+05  7.7720045E-09
  2.0500000E+05  7.2074512E-09
  2.1000000E+05  6.6943452E-09
  2.2000000E+05  5.8007181E-09
  2.3000000E+05  5.0541313E-09
  2.4000000E+05  4.4260840E-09
  2.5000000E+05  3.8943876E-09
  2.6000000E+05  3.4416022E-09
  2.7000000E+05  3.0539018E-09
  2.8000000E+05  2.7202343E-09
  2.9000000E+05  2.4316979E-09
  3.0000000E+05  2.1810737E-09
  3.1000000E+05  1.9624675E-09
  3.2000000E+05  1.7710363E-09
  3.3000000E+05  1.6027756E-09
  3.4000000E+05  1.4543573E-09
  3.5000000E+05  1.3230034E-09
  3.6000000E+05  1.2063840E-09
  3.7000000E+05  1.1025371E-09
  3.8000000E+05  1.0098024E-09
  3.9000000E+05  9.2676796E-10
  4.0000000E+05  8.5222837E-10
  4.1000000E+05  7.8514981E-10
  4.2000000E+05  7.2464248E-10
  4.3000000E+05  6.6993920E-10
  4.4000000E+05  6.2037632E-10
  4.6000000E+05  5.3444314E-10
  4.7000000E+05  4.9713445E-10
  4.8000000E+05  4.6306903E-10
  5.0000000E+05  4.0336375E-10
  5.1250000E+05  3.7095737E-10
  5.2500000E+05  3.4178064E-10
  5.3750000E+05  3.1545084E-10
  5.5000000E+05  2.9163761E-10
  5.7500000E+05  2.5045393E-10
  5.8750000E+05  2.3261815E-10
  6.0000000E+05  2.1635821E-10
  6.2500000E+05  1.8792269E-10
  6.5000000E+05  1.6404665E-10
  6.7500000E+05  1.4387287E-10
  7.0000000E+05  1.2672774E-10
  7.2500000E+05  1.1207743E-10
  7.5000000E+05  9.9495455E-11
  7.7500000E+05  8.8638568E-11
  8.0000000E+05  7.9228654E-11
  8.2500000E+05  7.1038848E-11
  8.5000000E+05  6.3882962E-11
  8.7500000E+05  5.7607345E-11
  9.0000000E+05  5.2084501E-11
  9.2500000E+05  4.7208082E-11
  9.5000000E+05  4.2888954E-11
  9.7500000E+05  3.9052081E-11
  1.0000000E+06  3.5634018E-11
  1.0250000E+06  3.2580905E-11
  1.0500000E+06  2.9846839E-11
  1.0750000E+06  2.7392545E-11
  1.1000000E+06  2.5184297E-11
  1.1250000E+06  2.3193036E-11
  1.1500000E+06  2.1393643E-11
  1.1750000E+06  1.9764340E-11
  1.2000000E+06  1.8286188E-11
  1.2250000E+06  1.6942668E-11
  1.2500000E+06  1.5719336E-11
  1.3000000E+06  1.3584118E-11
  1.3500000E+06  1.1796420E-11
  1.4000000E+06  1.0290667E-11
  1.4500000E+06  9.0152843E-12
  1.5000000E+06  7.9293835E-12
  1.5500000E+06  7.0002954E-12
  1.6000000E+06  6.2017320E-12
  1.6500000E+06  5.5123993E-12
  1.7000000E+06  4.9149418E-12
  1.7500000E+06  4.3951322E-12
  1.8000000E+06  3.9412437E-12
  1.8500000E+06  3.5435640E-12
  1.9000000E+06  3.1940063E-12
  1.9500000E+06  2.8858045E-12
  2.0000000E+06  2.6132722E-12
  2.0500000E+06  2.3716109E-12
  2.1000000E+06  2.1567548E-12
  2.1500000E+06  1.9652467E-12
  2.2000000E+06  1.7941360E-12
  2.2500000E+06  1.6408961E-12
  2.3000000E+06  1.5033585E-12
  2.3500000E+06  1.3796555E-12
  2.4000000E+06  1.2681711E-12
  2.4500000E+06  1.1675037E-12
  2.5000000E+06  1.0764340E-12
  2.5500000E+06  9.9389584E-13
  2.6000000E+06  9.1895158E-13
  2.6500000E+06  8.5078097E-13
  2.7000000E+06  7.8866565E-13
  2.8000000E+06  6.8015333E-13
  2.9000000E+06  5.8924309E-13
  3.0000000E+06  5.1274432E-13
  3.1000000E+06  4.4810959E-13
  
  
#  80  11  N2  EION =  6.830000000E+02 eV   283
#  S(0) = 8.806308E-01
  6.7941703E+00  0.0000000E+00
  6.7941703E+02  0.0000000E+00
  6.7941703E+02  3.0138978E-04
  6.8300000E+02  3.0138978E-04
  6.8300674E+02  3.0138978E-04
  6.8321915E+02  3.0306705E-04
  6.8343157E+02  3.0469397E-04
  6.8364398E+02  3.0627360E-04
  6.8385640E+02  3.0780871E-04
  6.8428123E+02  3.1075541E-04
  6.8470606E+02  3.1355228E-04
  6.8555573E+02  3.1875591E-04
  6.8640539E+02  3.2351775E-04
  6.8810472E+02  3.3198341E-04
  6.8980404E+02  3.3932378E-04
  6.9320269E+02  3.5138040E-04
  6.9660135E+02  3.6058909E-04
  7.0000000E+02  3.6745140E-04
  7.0625000E+02  3.7532687E-04
  7.0937500E+02  3.7755625E-04
  7.1250000E+02  3.7898062E-04
  7.1562500E+02  3.7980087E-04
  7.1875000E+02  3.8017905E-04
  7.2500000E+02  3.8009176E-04
  7.3125000E+02  3.7942954E-04
  7.3750000E+02  3.7860078E-04
  7.4375000E+02  3.7782076E-04
  7.5000000E+02  3.7718123E-04
  7.6250000E+02  3.7633897E-04
  7.7500000E+02  3.7580820E-04
  7.8750000E+02  3.7524539E-04
  8.0000000E+02  3.7448504E-04
  8.2500000E+02  3.7245624E-04
  8.5000000E+02  3.7018549E-04
  8.7500000E+02  3.6778301E-04
  9.0000000E+02  3.6504348E-04
  9.2500000E+02  3.6189534E-04
  9.5000000E+02  3.5847047E-04
  1.0000000E+03  3.5123855E-04
  1.0250000E+03  3.4739207E-04
  1.0500000E+03  3.4333011E-04
  1.0750000E+03  3.3907921E-04
  1.1000000E+03  3.3470857E-04
  1.1500000E+03  3.2587043E-04
  1.2000000E+03  3.1694489E-04
  1.2500000E+03  3.0783894E-04
  1.3000000E+03  2.9870462E-04
  1.3500000E+03  2.8972505E-04
  1.4000000E+03  2.8093793E-04
  1.4500000E+03  2.7229952E-04
  1.4750000E+03  2.6803297E-04
  1.5000000E+03  2.6381963E-04
  1.5500000E+03  2.5560102E-04
  1.6000000E+03  2.4767001E-04
  1.7000000E+03  2.3253246E-04
  1.8000000E+03  2.1840908E-04
  1.9000000E+03  2.0531010E-04
  2.0000000E+03  1.9315768E-04
  2.1000000E+03  1.8191273E-04
  2.2000000E+03  1.7150116E-04
  2.3000000E+03  1.6184994E-04
  2.4000000E+03  1.5291330E-04
  2.5000000E+03  1.4463628E-04
  2.6000000E+03  1.3695189E-04
  2.7000000E+03  1.2980533E-04
  2.8000000E+03  1.2315654E-04
  2.9000000E+03  1.1696767E-04
  3.0000000E+03  1.1120027E-04
  3.1000000E+03  1.0581849E-04
  3.2000000E+03  1.0078997E-04
  3.4000000E+03  9.1678938E-05
  3.6000000E+03  8.3667254E-05
  3.8000000E+03  7.6592810E-05
  4.0000000E+03  7.0320882E-05
  4.2000000E+03  6.4738941E-05
  4.4000000E+03  5.9752711E-05
  4.6000000E+03  5.5282978E-05
  4.8000000E+03  5.1262979E-05
  5.0000000E+03  4.7636177E-05
  5.2500000E+03  4.3583028E-05
  5.5000000E+03  3.9990761E-05
  5.7500000E+03  3.6794160E-05
  6.0000000E+03  3.3938965E-05
  6.5000000E+03  2.9078244E-05
  6.7500000E+03  2.7002097E-05
  7.0000000E+03  2.5123765E-05
  7.2500000E+03  2.3419713E-05
  7.5000000E+03  2.1869745E-05
  8.0000000E+03  1.9164868E-05
  8.5000000E+03  1.6896099E-05
  9.0000000E+03  1.4977496E-05
  9.5000000E+03  1.3342871E-05
  1.0000000E+04  1.1940681E-05
  1.0500000E+04  1.0730369E-05
  1.1000000E+04  9.6797144E-06
  1.1500000E+04  8.7628767E-06
  1.2000000E+04  7.9589306E-06
  1.2500000E+04  7.2507937E-06
  1.3000000E+04  6.6244347E-06
  1.3500000E+04  6.0682489E-06
  1.4000000E+04  5.5725771E-06
  1.4500000E+04  5.1293320E-06
  1.5000000E+04  4.7317063E-06
  1.5500000E+04  4.3739385E-06
  1.6000000E+04  4.0511266E-06
  1.6500000E+04  3.7590821E-06
  1.7000000E+04  3.4942102E-06
  1.8000000E+04  3.0340069E-06
  1.9000000E+04  2.6503650E-06
  2.0000000E+04  2.3279977E-06
  2.1000000E+04  2.0551553E-06
  2.2000000E+04  1.8227015E-06
  2.3000000E+04  1.6234545E-06
  2.4000000E+04  1.4517146E-06
  2.5000000E+04  1.3029175E-06
  2.6000000E+04  1.1733784E-06
  2.7000000E+04  1.0600998E-06
  2.8000000E+04  9.6062645E-07
  2.9000000E+04  8.7293400E-07
  3.0000000E+04  7.9534315E-07
  3.1000000E+04  7.2645326E-07
  3.2000000E+04  6.6508962E-07
  3.3000000E+04  6.1026203E-07
  3.4000000E+04  5.6113205E-07
  3.5000000E+04  5.1698662E-07
  3.6000000E+04  4.7721661E-07
  3.7000000E+04  4.4129962E-07
  3.8000000E+04  4.0878600E-07
  3.9000000E+04  3.7928733E-07
  4.0000000E+04  3.5246691E-07
  4.2000000E+04  3.0572682E-07
  4.4000000E+04  2.6663970E-07
  4.6000000E+04  2.3372357E-07
  4.8000000E+04  2.0582577E-07
  5.0000000E+04  1.8204077E-07
  5.2500000E+04  1.5701394E-07
  5.3750000E+04  1.4614071E-07
  5.5000000E+04  1.3620772E-07
  5.7500000E+04  1.1878481E-07
  5.8750000E+04  1.1113378E-07
  6.0000000E+04  1.0409775E-07
  6.2500000E+04  9.1640655E-08
  6.5000000E+04  8.1014653E-08
  6.7500000E+04  7.1902512E-08
  7.0000000E+04  6.4049914E-08
  7.2500000E+04  5.7251465E-08
  7.5000000E+04  5.1340150E-08
  7.7500000E+04  4.6179298E-08
  8.0000000E+04  4.1656394E-08
  8.2500000E+04  3.7678280E-08
  8.5000000E+04  3.4167417E-08
  8.7500000E+04  3.1058944E-08
  9.0000000E+04  2.8298349E-08
  9.2500000E+04  2.5839611E-08
  9.5000000E+04  2.3643703E-08
  9.7500000E+04  2.1677402E-08
  1.0000000E+05  1.9912314E-08
  1.0250000E+05  1.8324088E-08
  1.0500000E+05  1.6891761E-08
  1.0750000E+05  1.5597228E-08
  1.1000000E+05  1.4424804E-08
  1.1250000E+05  1.3360864E-08
  1.1500000E+05  1.2393531E-08
  1.2000000E+05  1.0708451E-08
  1.2500000E+05  9.3008800E-09
  1.3000000E+05  8.1175748E-09
  1.3500000E+05  7.1168741E-09
  1.4000000E+05  6.2658999E-09
  1.4500000E+05  5.5384984E-09
  1.5000000E+05  4.9137072E-09
  1.5500000E+05  4.3746072E-09
  1.6000000E+05  3.9074544E-09
  1.6500000E+05  3.5010146E-09
  1.7000000E+05  3.1460511E-09
  1.7500000E+05  2.8349288E-09
  1.8000000E+05  2.5613043E-09
  1.8500000E+05  2.3198810E-09
  1.9000000E+05  2.1062159E-09
  1.9500000E+05  1.9165653E-09
  2.0000000E+05  1.7477625E-09
  2.0500000E+05  1.5971176E-09
  2.1000000E+05  1.4623374E-09
  2.1500000E+05  1.3414594E-09
  2.2000000E+05  1.2327988E-09
  2.2500000E+05  1.1349046E-09
  2.3000000E+05  1.0465229E-09
  2.3500000E+05  9.6656683E-10
  2.4000000E+05  8.9409154E-10
  2.4500000E+05  8.2827357E-10
  2.5000000E+05  7.6839327E-10
  2.6000000E+05  6.6400028E-10
  2.7000000E+05  5.7672728E-10
  2.8000000E+05  5.0331690E-10
  2.9000000E+05  4.4121203E-10
  3.0000000E+05  3.8838884E-10
  3.1000000E+05  3.4323338E-10
  3.2000000E+05  3.0444936E-10
  3.3000000E+05  2.7098883E-10
  3.4000000E+05  2.4199938E-10
  3.5000000E+05  2.1678355E-10
  3.6000000E+05  1.9476751E-10
  3.7000000E+05  1.7547662E-10
  3.8000000E+05  1.5851630E-10
  3.9000000E+05  1.4355698E-10
  4.0000000E+05  1.3032208E-10
  4.1000000E+05  1.1857859E-10
  4.2000000E+05  1.0812938E-10
  4.3000000E+05  9.8807074E-11
  4.4000000E+05  9.0468945E-11
  4.5000000E+05  8.2992897E-11
  4.6000000E+05  7.6274140E-11
  4.7000000E+05  7.0222447E-11
  4.8000000E+05  6.4759890E-11
  5.0000000E+05  5.5340952E-11
  5.1250000E+05  5.0317233E-11
  5.2500000E+05  4.5851596E-11
  5.3750000E+05  4.1871234E-11
  5.5000000E+05  3.8314182E-11
  5.7500000E+05  3.2265820E-11
  5.8750000E+05  2.9690127E-11
  6.0000000E+05  2.7366769E-11
  6.1250000E+05  2.5266624E-11
  6.2500000E+05  2.3364405E-11
  6.3750000E+05  2.1638102E-11
  6.5000000E+05  2.0068518E-11
  6.7500000E+05  1.7334387E-11
  7.0000000E+05  1.5050778E-11
  7.2500000E+05  1.3131359E-11
  7.5000000E+05  1.1508523E-11
  7.7500000E+05  1.0128878E-11
  8.0000000E+05  8.9499148E-12
  8.2500000E+05  7.9375497E-12
  8.5000000E+05  7.0642786E-12
  8.7500000E+05  6.3077591E-12
  9.0000000E+05  5.6497297E-12
  9.2500000E+05  5.0751811E-12
  9.5000000E+05  4.5717102E-12
  9.7500000E+05  4.1290143E-12
  1.0000000E+06  3.7384917E-12
  1.0250000E+06  3.3929297E-12
  1.0500000E+06  3.0862545E-12
  1.0750000E+06  2.8133299E-12
  1.1000000E+06  2.5697958E-12
  1.1250000E+06  2.3519372E-12
  1.1500000E+06  2.1565760E-12
  1.1750000E+06  1.9809841E-12
  1.2000000E+06  1.8228116E-12
  1.2250000E+06  1.6800278E-12
  1.2500000E+06  1.5508713E-12
  1.2750000E+06  1.4338118E-12
  1.3000000E+06  1.3275158E-12
  1.3250000E+06  1.2308186E-12
  1.3500000E+06  1.1426998E-12
  1.4000000E+06  9.8872378E-13
  1.4500000E+06  8.5963060E-13
  1.5000000E+06  7.5076285E-13
  1.5500000E+06  6.5844741E-13
  1.6000000E+06  5.7976277E-13
  1.6500000E+06  5.1237048E-13
  1.7000000E+06  4.5438686E-13
  1.7500000E+06  4.0428521E-13
  1.8000000E+06  3.6082119E-13
  1.8500000E+06  3.2297327E-13
  1.9000000E+06  2.8989816E-13
  1.9500000E+06  2.6089594E-13
  2.0000000E+06  2.3538257E-13
  2.0500000E+06  2.1286905E-13
  2.1000000E+06  1.9294437E-13
  2.1500000E+06  1.7526161E-13
  2.2000000E+06  1.5952713E-13
  2.2500000E+06  1.4549147E-13
  2.3000000E+06  1.3294146E-13
  2.3500000E+06  1.2169425E-13
  2.4000000E+06  1.1159256E-13
  2.4500000E+06  1.0250034E-13
  2.5000000E+06  9.4299338E-14
  2.5500000E+06  8.6887070E-14
  2.6000000E+06  8.0174587E-14
  2.6500000E+06  7.4084443E-14
  2.7000000E+06  6.8549036E-14
  2.8000000E+06  5.8916249E-14
  2.9000000E+06  5.0891336E-14
  3.0000000E+06  4.4171763E-14
  
  
#  80  12  N3  EION =  5.790000000E+02 eV   279
#  S(0) = 2.451240E+00
  5.7578192E+00  0.0000000E+00
  5.7578192E+02  0.0000000E+00
  5.7578192E+02  1.3506222E-03
  5.7900000E+02  1.3506222E-03
  5.7900567E+02  1.3506222E-03
  5.7926810E+02  1.3704433E-03
  5.7953053E+02  1.3894069E-03
  5.7979296E+02  1.4075783E-03
  5.8005539E+02  1.4250162E-03
  5.8058025E+02  1.4578952E-03
  5.8110511E+02  1.4884021E-03
  5.8215482E+02  1.5434117E-03
  5.8320454E+02  1.5918069E-03
  5.8530397E+02  1.6732549E-03
  5.8740340E+02  1.7388744E-03
  5.8950284E+02  1.7920503E-03
  5.9160227E+02  1.8349092E-03
  5.9370170E+02  1.8689841E-03
  5.9580113E+02  1.8955155E-03
  6.0000000E+02  1.9301678E-03
  6.0312500E+02  1.9435910E-03
  6.0625000E+02  1.9493419E-03
  6.0937500E+02  1.9495272E-03
  6.1250000E+02  1.9458301E-03
  6.1875000E+02  1.9316756E-03
  6.2500000E+02  1.9137765E-03
  6.3125000E+02  1.8956601E-03
  6.3750000E+02  1.8788533E-03
  6.4375000E+02  1.8637675E-03
  6.5000000E+02  1.8502351E-03
  6.6250000E+02  1.8260755E-03
  6.6875000E+02  1.8145396E-03
  6.7500000E+02  1.8029153E-03
  6.8750000E+02  1.7788057E-03
  7.0000000E+02  1.7535472E-03
  7.1250000E+02  1.7278550E-03
  7.2500000E+02  1.7025247E-03
  7.3750000E+02  1.6780206E-03
  7.5000000E+02  1.6544275E-03
  7.7500000E+02  1.6090736E-03
  8.0000000E+02  1.5645414E-03
  8.2500000E+02  1.5202951E-03
  8.5000000E+02  1.4771094E-03
  9.0000000E+02  1.3959518E-03
  9.2500000E+02  1.3575369E-03
  9.5000000E+02  1.3200485E-03
  9.7500000E+02  1.2834802E-03
  1.0000000E+03  1.2480270E-03
  1.0500000E+03  1.1810560E-03
  1.1000000E+03  1.1189281E-03
  1.1500000E+03  1.0606368E-03
  1.2000000E+03  1.0059954E-03
  1.2500000E+03  9.5527392E-04
  1.3000000E+03  9.0805881E-04
  1.3500000E+03  8.6383817E-04
  1.4000000E+03  8.2242741E-04
  1.4500000E+03  7.8369928E-04
  1.5000000E+03  7.4753634E-04
  1.6000000E+03  6.8193608E-04
  1.7000000E+03  6.2394011E-04
  1.8000000E+03  5.7279320E-04
  1.9000000E+03  5.2732584E-04
  2.0000000E+03  4.8673312E-04
  2.1000000E+03  4.5048380E-04
  2.2000000E+03  4.1794035E-04
  2.3000000E+03  3.8858642E-04
  2.4000000E+03  3.6205460E-04
  2.5000000E+03  3.3801777E-04
  2.6000000E+03  3.1617644E-04
  2.7000000E+03  2.9627266E-04
  2.8000000E+03  2.7808386E-04
  2.9000000E+03  2.6141907E-04
  3.0000000E+03  2.4611702E-04
  3.1000000E+03  2.3203900E-04
  3.2000000E+03  2.1906260E-04
  3.4000000E+03  1.9599066E-04
  3.6000000E+03  1.7617130E-04
  3.8000000E+03  1.5903210E-04
  4.0000000E+03  1.4412054E-04
  4.2000000E+03  1.3107568E-04
  4.4000000E+03  1.1960619E-04
  4.6000000E+03  1.0947495E-04
  4.8000000E+03  1.0048728E-04
  5.0000000E+03  9.2482196E-05
  5.2500000E+03  8.3655652E-05
  5.5000000E+03  7.5941702E-05
  5.7500000E+03  6.9166620E-05
  6.0000000E+03  6.3188856E-05
  6.5000000E+03  5.3180497E-05
  6.7500000E+03  4.8973801E-05
  7.0000000E+03  4.5205098E-05
  7.2500000E+03  4.1817929E-05
  7.5000000E+03  3.8764471E-05
  8.0000000E+03  3.3501742E-05
  8.5000000E+03  2.9156082E-05
  9.0000000E+03  2.5533733E-05
  9.5000000E+03  2.2488872E-05
  1.0000000E+04  1.9909949E-05
  1.0500000E+04  1.7710312E-05
  1.1000000E+04  1.5822096E-05
  1.1500000E+04  1.4191715E-05
  1.2000000E+04  1.2776406E-05
  1.2500000E+04  1.1541684E-05
  1.3000000E+04  1.0459507E-05
  1.3500000E+04  9.5069366E-06
  1.4000000E+04  8.6650936E-06
  1.4500000E+04  7.9183319E-06
  1.5000000E+04  7.2536003E-06
  1.5500000E+04  6.6599503E-06
  1.6000000E+04  6.1281491E-06
  1.6500000E+04  5.6503712E-06
  1.7000000E+04  5.2199535E-06
  1.8000000E+04  4.4792169E-06
  1.9000000E+04  3.8692604E-06
  2.0000000E+04  3.3626453E-06
  2.1000000E+04  2.9385590E-06
  2.2000000E+04  2.5810143E-06
  2.3000000E+04  2.2775926E-06
  2.4000000E+04  2.0185456E-06
  2.5000000E+04  1.7961491E-06
  2.6000000E+04  1.6042292E-06
  2.7000000E+04  1.4378124E-06
  2.8000000E+04  1.2928614E-06
  2.9000000E+04  1.1660773E-06
  3.0000000E+04  1.0547467E-06
  3.1000000E+04  9.5662420E-07
  3.2000000E+04  8.6984152E-07
  3.3000000E+04  7.9283616E-07
  3.4000000E+04  7.2429454E-07
  3.5000000E+04  6.6310716E-07
  3.6000000E+04  6.0833297E-07
  3.8000000E+04  5.1493376E-07
  3.9000000E+04  4.7503454E-07
  4.0000000E+04  4.3896560E-07
  4.2000000E+04  3.7662316E-07
  4.4000000E+04  3.2504603E-07
  4.6000000E+04  2.8205740E-07
  4.8000000E+04  2.4598203E-07
  5.0000000E+04  2.1551743E-07
  5.2500000E+04  1.8378986E-07
  5.5000000E+04  1.5770279E-07
  5.7500000E+04  1.3608851E-07
  5.8750000E+04  1.2667084E-07
  6.0000000E+04  1.1805349E-07
  6.2500000E+04  1.0290683E-07
  6.5000000E+04  9.0109074E-08
  6.7500000E+04  7.9235233E-08
  7.0000000E+04  6.9947720E-08
  7.2500000E+04  6.1976332E-08
  7.5000000E+04  5.5103232E-08
  7.7500000E+04  4.9151612E-08
  8.0000000E+04  4.3977087E-08
  8.2500000E+04  3.9461058E-08
  8.5000000E+04  3.5505555E-08
  8.7500000E+04  3.2029230E-08
  9.0000000E+04  2.8964201E-08
  9.2500000E+04  2.6253560E-08
  9.5000000E+04  2.3849391E-08
  9.7500000E+04  2.1711173E-08
  1.0000000E+05  1.9804502E-08
  1.0250000E+05  1.8100052E-08
  1.0500000E+05  1.6572742E-08
  1.1000000E+05  1.3966411E-08
  1.1500000E+05  1.1846422E-08
  1.2000000E+05  1.0108414E-08
  1.2500000E+05  8.6731866E-09
  1.3000000E+05  7.4800069E-09
  1.3500000E+05  6.4818482E-09
  1.4000000E+05  5.6419709E-09
  1.4500000E+05  4.9314342E-09
  1.5000000E+05  4.3272606E-09
  1.5500000E+05  3.8110748E-09
  1.6000000E+05  3.3680845E-09
  1.6500000E+05  2.9863054E-09
  1.7000000E+05  2.6559689E-09
  1.7500000E+05  2.3690684E-09
  1.8000000E+05  2.1190053E-09
  1.8500000E+05  1.9003143E-09
  1.9000000E+05  1.7084464E-09
  1.9500000E+05  1.5395985E-09
  2.0000000E+05  1.3905779E-09
  2.0500000E+05  1.2586929E-09
  2.1000000E+05  1.1416656E-09
  2.1500000E+05  1.0375609E-09
  2.2000000E+05  9.4472901E-10
  2.2500000E+05  8.6175878E-10
  2.3000000E+05  7.8743901E-10
  2.4000000E+05  6.6072255E-10
  2.5000000E+05  5.5782016E-10
  2.6000000E+05  4.7363869E-10
  2.7000000E+05  4.0430002E-10
  2.8000000E+05  3.4682281E-10
  2.9000000E+05  2.9889475E-10
  3.0000000E+05  2.5870721E-10
  3.1000000E+05  2.2483458E-10
  3.2000000E+05  1.9614500E-10
  3.3000000E+05  1.7173365E-10
  3.4000000E+05  1.5087255E-10
  3.5000000E+05  1.3297244E-10
  3.6000000E+05  1.1755362E-10
  3.7000000E+05  1.0422344E-10
  3.8000000E+05  9.2658831E-11
  3.9000000E+05  8.2592734E-11
  4.0000000E+05  7.3803409E-11
  4.1000000E+05  6.6105926E-11
  4.2000000E+05  5.9345421E-11
  4.3000000E+05  5.3391676E-11
  4.4000000E+05  4.8134778E-11
  4.5000000E+05  4.3481614E-11
  4.6000000E+05  3.9353030E-11
  4.7000000E+05  3.5681516E-11
  4.8000000E+05  3.2409312E-11
  5.0000000E+05  2.6871458E-11
  5.1250000E+05  2.3978433E-11
  5.2500000E+05  2.1446804E-11
  5.3750000E+05  1.9225255E-11
  5.5000000E+05  1.7270616E-11
  5.6250000E+05  1.5546439E-11
  5.7500000E+05  1.4021839E-11
  5.8750000E+05  1.2670563E-11
  6.0000000E+05  1.1470217E-11
  6.1250000E+05  1.0401645E-11
  6.2500000E+05  9.4484103E-12
  6.3750000E+05  8.5963670E-12
  6.5000000E+05  7.8333114E-12
  6.6250000E+05  7.1486863E-12
  6.7500000E+05  6.5333350E-12
  7.0000000E+05  5.4796328E-12
  7.2500000E+05  4.6199448E-12
  7.5000000E+05  3.9142443E-12
  7.7500000E+05  3.3316172E-12
  8.0000000E+05  2.8480024E-12
  8.2500000E+05  2.4445350E-12
  8.5000000E+05  2.1063232E-12
  8.7500000E+05  1.8215325E-12
  9.0000000E+05  1.5807006E-12
  9.2500000E+05  1.3762175E-12
  9.5000000E+05  1.2019296E-12
  9.7500000E+05  1.0528354E-12
  1.0000000E+06  9.2484944E-13
  1.0250000E+06  8.1461915E-13
  1.0500000E+06  7.1938155E-13
  1.0750000E+06  6.3684948E-13
  1.1000000E+06  5.6512171E-13
  1.1250000E+06  5.0261172E-13
  1.1500000E+06  4.4799071E-13
  1.1750000E+06  4.0014191E-13
  1.2000000E+06  3.5812347E-13
  1.2250000E+06  3.2113850E-13
  1.2500000E+06  2.8851061E-13
  1.2750000E+06  2.5966400E-13
  1.3000000E+06  2.3410713E-13
  1.3250000E+06  2.1141926E-13
  1.3500000E+06  1.9123919E-13
  1.3750000E+06  1.7325604E-13
  1.4000000E+06  1.5720157E-13
  1.4250000E+06  1.4284378E-13
  1.4500000E+06  1.2998156E-13
  1.5000000E+06  1.0806766E-13
  1.5500000E+06  9.0314616E-14
  1.6000000E+06  7.5847309E-14
  1.6500000E+06  6.3991795E-14
  1.7000000E+06  5.4225187E-14
  1.7500000E+06  4.6139170E-14
  1.8000000E+06  3.9412842E-14
  1.8500000E+06  3.3792546E-14
  1.9000000E+06  2.9076722E-14
  1.9500000E+06  2.5104015E-14
  2.0000000E+06  2.1744549E-14
  2.0500000E+06  1.8893236E-14
  2.1000000E+06  1.6464353E-14
  2.1500000E+06  1.4387951E-14
  2.2000000E+06  1.2606885E-14
  2.2500000E+06  1.1074253E-14
  2.3000000E+06  9.7514779E-15
  2.3500000E+06  8.6071248E-15
  2.4000000E+06  7.6150095E-15
  2.4500000E+06  6.7530322E-15
  2.5000000E+06  6.0025130E-15
  
  
#  80  13  N4  EION =  3.820000000E+02 eV   284
#  S(0) = 3.100381E+00
  3.7324378E+00  0.0000000E+00
  3.7324378E+02  0.0000000E+00
  3.7324378E+02  1.3802168E-03
  3.8200000E+02  1.3802168E-03
  3.8200378E+02  1.3802168E-03
  3.8245369E+02  1.3535869E-03
  3.8290359E+02  1.3290131E-03
  3.8335350E+02  1.3062724E-03
  3.8380340E+02  1.2851725E-03
  3.8470322E+02  1.2472510E-03
  3.8560303E+02  1.2141620E-03
  3.8740265E+02  1.1593742E-03
  3.8920227E+02  1.1162512E-03
  3.9100189E+02  1.0820683E-03
  3.9280151E+02  1.0551983E-03
  3.9460113E+02  1.0347009E-03
  3.9640076E+02  1.0200557E-03
  3.9820038E+02  1.0109324E-03
  4.0000000E+02  1.0069921E-03
  4.0250000E+02  1.0091405E-03
  4.0500000E+02  1.0183150E-03
  4.0750000E+02  1.0321920E-03
  4.1000000E+02  1.0487644E-03
  4.1250000E+02  1.0667160E-03
  4.1500000E+02  1.0853649E-03
  4.2000000E+02  1.1239434E-03
  4.3000000E+02  1.2053116E-03
  4.3500000E+02  1.2469723E-03
  4.4000000E+02  1.2879905E-03
  4.5000000E+02  1.3649507E-03
  4.6000000E+02  1.4336065E-03
  4.7000000E+02  1.4960800E-03
  4.8000000E+02  1.5556870E-03
  4.9000000E+02  1.6144638E-03
  5.0000000E+02  1.6726465E-03
  5.1250000E+02  1.7428873E-03
  5.2500000E+02  1.8077304E-03
  5.3750000E+02  1.8652819E-03
  5.5000000E+02  1.9151671E-03
  5.7500000E+02  1.9956255E-03
  6.0000000E+02  2.0574632E-03
  6.2500000E+02  2.1036382E-03
  6.5000000E+02  2.1332971E-03
  6.6250000E+02  2.1419848E-03
  6.7500000E+02  2.1470740E-03
  7.0000000E+02  2.1483120E-03
  7.2500000E+02  2.1403840E-03
  7.5000000E+02  2.1253708E-03
  8.0000000E+02  2.0764790E-03
  8.5000000E+02  2.0079266E-03
  9.0000000E+02  1.9293335E-03
  9.5000000E+02  1.8456577E-03
  1.0000000E+03  1.7589266E-03
  1.0500000E+03  1.6716111E-03
  1.1000000E+03  1.5864205E-03
  1.1500000E+03  1.5039090E-03
  1.2000000E+03  1.4243662E-03
  1.2500000E+03  1.3483549E-03
  1.3000000E+03  1.2761864E-03
  1.3500000E+03  1.2079617E-03
  1.4000000E+03  1.1436060E-03
  1.4500000E+03  1.0829230E-03
  1.5000000E+03  1.0257385E-03
  1.6000000E+03  9.2145494E-04
  1.7000000E+03  8.2954063E-04
  1.8000000E+03  7.4838068E-04
  1.9000000E+03  6.7665402E-04
  2.0000000E+03  6.1321240E-04
  2.1000000E+03  5.5700733E-04
  2.2000000E+03  5.0709915E-04
  2.3000000E+03  4.6265498E-04
  2.4000000E+03  4.2297726E-04
  2.5000000E+03  3.8748817E-04
  2.6000000E+03  3.5568292E-04
  2.7000000E+03  3.2711370E-04
  2.8000000E+03  3.0139133E-04
  2.9000000E+03  2.7818008E-04
  3.0000000E+03  2.5718964E-04
  3.1000000E+03  2.3816804E-04
  3.2000000E+03  2.2089642E-04
  3.4000000E+03  1.9086470E-04
  3.6000000E+03  1.6583491E-04
  3.8000000E+03  1.4483260E-04
  4.0000000E+03  1.2709784E-04
  4.2000000E+03  1.1203316E-04
  4.4000000E+03  9.9165421E-05
  4.6000000E+03  8.8117036E-05
  4.8000000E+03  7.8584561E-05
  5.0000000E+03  7.0322444E-05
  5.2500000E+03  6.1480093E-05
  5.5000000E+03  5.3999421E-05
  5.7500000E+03  4.7633900E-05
  6.0000000E+03  4.2187945E-05
  6.5000000E+03  3.3459528E-05
  6.7500000E+03  2.9948912E-05
  7.0000000E+03  2.6889895E-05
  7.2500000E+03  2.4213970E-05
  7.5000000E+03  2.1864559E-05
  7.7500000E+03  1.9794674E-05
  8.0000000E+03  1.7965082E-05
  8.2500000E+03  1.6342847E-05
  8.5000000E+03  1.4900188E-05
  9.0000000E+03  1.2463131E-05
  9.5000000E+03  1.0504925E-05
  1.0000000E+04  8.9165411E-06
  1.0500000E+04  7.6169525E-06
  1.1000000E+04  6.5451529E-06
  1.1500000E+04  5.6547310E-06
  1.2000000E+04  4.9100061E-06
  1.2500000E+04  4.2832578E-06
  1.3000000E+04  3.7527438E-06
  1.3500000E+04  3.3012647E-06
  1.4000000E+04  2.9151120E-06
  1.4500000E+04  2.5832807E-06
  1.5000000E+04  2.2968745E-06
  1.5500000E+04  2.0486528E-06
  1.6000000E+04  1.8326875E-06
  1.6500000E+04  1.6440976E-06
  1.7000000E+04  1.4788418E-06
  1.7500000E+04  1.3335575E-06
  1.8000000E+04  1.2054336E-06
  1.8500000E+04  1.0921094E-06
  1.9000000E+04  9.9159363E-07
  2.0000000E+04  8.2249441E-07
  2.1000000E+04  6.8743142E-07
  2.2000000E+04  5.7856374E-07
  2.3000000E+04  4.9007166E-07
  2.4000000E+04  4.1758346E-07
  2.5000000E+04  3.5777887E-07
  2.6000000E+04  3.0811008E-07
  2.7000000E+04  2.6660379E-07
  2.8000000E+04  2.3171833E-07
  2.9000000E+04  2.0223913E-07
  3.0000000E+04  1.7720222E-07
  3.1000000E+04  1.5583714E-07
  3.2000000E+04  1.3752387E-07
  3.3000000E+04  1.2176028E-07
  3.4000000E+04  1.0813743E-07
  3.5000000E+04  9.6320325E-08
  3.6000000E+04  8.6033118E-08
  3.7000000E+04  7.7047513E-08
  3.8000000E+04  6.9173666E-08
  3.9000000E+04  6.2252998E-08
  4.0000000E+04  5.6152496E-08
  4.2000000E+04  4.5981089E-08
  4.4000000E+04  3.7953286E-08
  4.6000000E+04  3.1557258E-08
  4.8000000E+04  2.6416985E-08
  5.0000000E+04  2.2252763E-08
  5.1250000E+04  2.0050029E-08
  5.2500000E+04  1.8104596E-08
  5.3750000E+04  1.6381942E-08
  5.5000000E+04  1.4852759E-08
  5.7500000E+04  1.2278576E-08
  5.8750000E+04  1.1193944E-08
  6.0000000E+04  1.0222455E-08
  6.2500000E+04  8.5664636E-09
  6.5000000E+04  7.2224439E-09
  6.7500000E+04  6.1238046E-09
  7.0000000E+04  5.2197504E-09
  7.2500000E+04  4.4711762E-09
  7.5000000E+04  3.8477232E-09
  7.7500000E+04  3.3256346E-09
  8.0000000E+04  2.8861816E-09
  8.2500000E+04  2.5144937E-09
  8.5000000E+04  2.1986853E-09
  8.7500000E+04  1.9291974E-09
  9.0000000E+04  1.6982980E-09
  9.2500000E+04  1.4996965E-09
  9.5000000E+04  1.3282477E-09
  9.7500000E+04  1.1797220E-09
  1.0000000E+05  1.0506272E-09
  1.0250000E+05  9.3806577E-10
  1.0500000E+05  8.3962337E-10
  1.0750000E+05  7.5327999E-10
  1.1000000E+05  6.7733895E-10
  1.1250000E+05  6.1036985E-10
  1.1500000E+05  5.5116247E-10
  1.2000000E+05  4.5207574E-10
  1.2500000E+05  3.7354258E-10
  1.3000000E+05  3.1076603E-10
  1.3500000E+05  2.6018563E-10
  1.4000000E+05  2.1913032E-10
  1.4500000E+05  1.8557619E-10
  1.5000000E+05  1.5797563E-10
  1.5500000E+05  1.3513494E-10
  1.6000000E+05  1.1612591E-10
  1.6500000E+05  1.0022125E-10
  1.7000000E+05  8.6846988E-11
  1.7500000E+05  7.5547086E-11
  1.8000000E+05  6.5956908E-11
  1.8500000E+05  5.7783121E-11
  1.9000000E+05  5.0788406E-11
  1.9500000E+05  4.4779721E-11
  2.0000000E+05  3.9599237E-11
  2.0500000E+05  3.5117281E-11
  2.1000000E+05  3.1226815E-11
  2.1500000E+05  2.7839098E-11
  2.2000000E+05  2.4880240E-11
  2.2500000E+05  2.2288474E-11
  2.3000000E+05  2.0011966E-11
  2.3500000E+05  1.8007057E-11
  2.4000000E+05  1.6236846E-11
  2.4500000E+05  1.4670031E-11
  2.5000000E+05  1.3279979E-11
  2.6000000E+05  1.0942494E-11
  2.7000000E+05  9.0787531E-12
  2.8000000E+05  7.5808634E-12
  2.9000000E+05  6.3680351E-12
  3.0000000E+05  5.3791886E-12
  3.1000000E+05  4.5677154E-12
  3.2000000E+05  3.8977370E-12
  3.3000000E+05  3.3414119E-12
  3.4000000E+05  2.8769706E-12
  3.5000000E+05  2.4872662E-12
  3.6000000E+05  2.1587005E-12
  3.7000000E+05  1.8804228E-12
  3.8000000E+05  1.6437226E-12
  3.9000000E+05  1.4415664E-12
  4.0000000E+05  1.2682439E-12
  4.1000000E+05  1.1190952E-12
  4.2000000E+05  9.9029875E-13
  4.3000000E+05  8.7870570E-13
  4.4000000E+05  7.8170953E-13
  4.5000000E+05  6.9714357E-13
  4.6000000E+05  6.2319975E-13
  4.7000000E+05  5.5836335E-13
  4.8000000E+05  5.0136067E-13
  5.0000000E+05  4.0672101E-13
  5.1250000E+05  3.5828338E-13
  5.2500000E+05  3.1651867E-13
  5.3750000E+05  2.8038631E-13
  5.5000000E+05  2.4902629E-13
  5.6250000E+05  2.2172474E-13
  5.7500000E+05  1.9788672E-13
  5.8750000E+05  1.7701445E-13
  6.0000000E+05  1.5868983E-13
  6.2500000E+05  1.2832823E-13
  6.3750000E+05  1.1574011E-13
  6.5000000E+05  1.0458074E-13
  6.6250000E+05  9.4666251E-14
  6.7500000E+05  8.5839155E-14
  7.0000000E+05  7.0924921E-14
  7.2500000E+05  5.8964587E-14
  7.5000000E+05  4.9304032E-14
  7.7500000E+05  4.1448615E-14
  8.0000000E+05  3.5020883E-14
  8.2500000E+05  2.9730370E-14
  8.5000000E+05  2.5351776E-14
  8.7500000E+05  2.1709042E-14
  9.0000000E+05  1.8663630E-14
  9.2500000E+05  1.6105792E-14
  9.5000000E+05  1.3948044E-14
  9.7500000E+05  1.2120242E-14
  1.0000000E+06  1.0565844E-14
  1.0250000E+06  9.2390125E-15
  1.0500000E+06  8.1023993E-15
  1.0750000E+06  7.1254289E-15
  1.1000000E+06  6.2829545E-15
  1.1250000E+06  5.5542054E-15
  1.1500000E+06  4.9219583E-15
  1.1750000E+06  4.3718751E-15
  1.2000000E+06  3.8919746E-15
  1.2250000E+06  3.4722107E-15
  1.2500000E+06  3.1041328E-15
  1.2750000E+06  2.7806038E-15
  1.3000000E+06  2.4955765E-15
  1.3250000E+06  2.2439114E-15
  1.3500000E+06  2.0212277E-15
  1.4000000E+06  1.6483582E-15
  1.4500000E+06  1.3529391E-15
  1.5000000E+06  1.1171545E-15
  1.5500000E+06  9.2766882E-16
  1.6000000E+06  7.7441529E-16
  1.6500000E+06  6.4972085E-16
  1.7000000E+06  5.4768772E-16
  1.7500000E+06  4.6374356E-16
  1.8000000E+06  3.9431583E-16
  1.8500000E+06  3.3660731E-16
  1.9000000E+06  2.8841441E-16
  1.9500000E+06  2.4799695E-16
  2.0000000E+06  2.1398236E-16
  2.0500000E+06  1.8526145E-16
  2.1000000E+06  1.6093091E-16
  
  
#  80  14  N5  EION =  3.630000000E+02 eV   283
#  S(0) = 4.703400E+00
  3.5667131E+00  0.0000000E+00
  3.5667131E+02  0.0000000E+00
  3.5667131E+02  1.8421460E-03
  3.6300000E+02  1.8421460E-03
  3.6300358E+02  1.8421460E-03
  3.6342849E+02  1.8210453E-03
  3.6385340E+02  1.8009131E-03
  3.6427831E+02  1.7816823E-03
  3.6470322E+02  1.7632931E-03
  3.6555305E+02  1.7288316E-03
  3.6640287E+02  1.6971699E-03
  3.6810251E+02  1.6411911E-03
  3.6980215E+02  1.5938118E-03
  3.7320143E+02  1.5219148E-03
  3.7660072E+02  1.4796593E-03
  3.7830036E+02  1.4700944E-03
  3.8000000E+02  1.4683646E-03
  3.8250000E+02  1.4792490E-03
  3.8500000E+02  1.5034446E-03
  3.8750000E+02  1.5367019E-03
  3.9000000E+02  1.5748651E-03
  3.9250000E+02  1.6150371E-03
  3.9500000E+02  1.6557391E-03
  4.0000000E+02  1.7373306E-03
  4.0500000E+02  1.8198865E-03
  4.1000000E+02  1.9038874E-03
  4.1500000E+02  1.9882827E-03
  4.2000000E+02  2.0711721E-03
  4.3000000E+02  2.2255453E-03
  4.4000000E+02  2.3601753E-03
  4.5000000E+02  2.4782279E-03
  4.5500000E+02  2.5331853E-03
  4.6000000E+02  2.5864461E-03
  4.7000000E+02  2.6897874E-03
  4.8000000E+02  2.7898275E-03
  4.9000000E+02  2.8856040E-03
  5.0000000E+02  2.9750463E-03
  5.1250000E+02  3.0751211E-03
  5.2500000E+02  3.1608701E-03
  5.5000000E+02  3.2937044E-03
  5.7500000E+02  3.3890482E-03
  6.0000000E+02  3.4560354E-03
  6.5000000E+02  3.5072907E-03
  6.7500000E+02  3.4976179E-03
  7.0000000E+02  3.4726125E-03
  7.2500000E+02  3.4361478E-03
  7.5000000E+02  3.3900912E-03
  8.0000000E+02  3.2724967E-03
  8.5000000E+02  3.1332192E-03
  9.0000000E+02  2.9857679E-03
  9.5000000E+02  2.8349061E-03
  1.0000000E+03  2.6834688E-03
  1.0500000E+03  2.5355626E-03
  1.1000000E+03  2.3936635E-03
  1.1500000E+03  2.2583974E-03
  1.2000000E+03  2.1294579E-03
  1.2500000E+03  2.0074946E-03
  1.3000000E+03  1.8931278E-03
  1.3500000E+03  1.7859390E-03
  1.4000000E+03  1.6852540E-03
  1.4500000E+03  1.5907999E-03
  1.5000000E+03  1.5024825E-03
  1.6000000E+03  1.3429654E-03
  1.7000000E+03  1.2032263E-03
  1.8000000E+03  1.0807720E-03
  1.9000000E+03  9.7349366E-04
  2.0000000E+03  8.7911349E-04
  2.1000000E+03  7.9581531E-04
  2.2000000E+03  7.2218518E-04
  2.3000000E+03  6.5695337E-04
  2.4000000E+03  5.9899179E-04
  2.5000000E+03  5.4734294E-04
  2.6000000E+03  5.0119456E-04
  2.7000000E+03  4.5985427E-04
  2.8000000E+03  4.2273454E-04
  2.9000000E+03  3.8933086E-04
  3.0000000E+03  3.5920582E-04
  3.1000000E+03  3.3197878E-04
  3.2000000E+03  3.0731910E-04
  3.4000000E+03  2.6458859E-04
  3.6000000E+03  2.2912536E-04
  3.8000000E+03  1.9948168E-04
  4.0000000E+03  1.7453765E-04
  4.2000000E+03  1.5341843E-04
  4.4000000E+03  1.3543461E-04
  4.6000000E+03  1.2003846E-04
  4.8000000E+03  1.0679145E-04
  5.0000000E+03  9.5340003E-05
  5.2500000E+03  8.3118585E-05
  5.5000000E+03  7.2809880E-05
  5.7500000E+03  6.4062637E-05
  6.0000000E+03  5.6599158E-05
  6.5000000E+03  4.4681740E-05
  6.7500000E+03  3.9906284E-05
  7.0000000E+03  3.5754673E-05
  7.2500000E+03  3.2130950E-05
  7.5000000E+03  2.8956058E-05
  8.0000000E+03  2.3701800E-05
  8.5000000E+03  1.9587608E-05
  9.0000000E+03  1.6328043E-05
  9.5000000E+03  1.3718010E-05
  1.0000000E+04  1.1607792E-05
  1.0500000E+04  9.8865236E-06
  1.1000000E+04  8.4711193E-06
  1.1500000E+04  7.2985717E-06
  1.2000000E+04  6.3205555E-06
  1.2500000E+04  5.4996216E-06
  1.3000000E+04  4.8064824E-06
  1.3500000E+04  4.2180388E-06
  1.4000000E+04  3.7159268E-06
  1.4500000E+04  3.2854356E-06
  1.5000000E+04  2.9146984E-06
  1.5500000E+04  2.5940816E-06
  1.6000000E+04  2.3157146E-06
  1.6500000E+04  2.0731297E-06
  1.7000000E+04  1.8609835E-06
  1.7500000E+04  1.6748393E-06
  1.8000000E+04  1.5109947E-06
  1.8500000E+04  1.3663458E-06
  1.9000000E+04  1.2382797E-06
  2.0000000E+04  1.0233950E-06
  2.1000000E+04  8.5235263E-07
  2.2000000E+04  7.1494052E-07
  2.3000000E+04  6.0360381E-07
  2.4000000E+04  5.1268499E-07
  2.5000000E+04  4.3789956E-07
  2.6000000E+04  3.7596983E-07
  2.7000000E+04  3.2436413E-07
  2.8000000E+04  2.8110950E-07
  2.9000000E+04  2.4465616E-07
  3.0000000E+04  2.1377718E-07
  3.1000000E+04  1.8749410E-07
  3.2000000E+04  1.6502152E-07
  3.3000000E+04  1.4572503E-07
  3.4000000E+04  1.2908900E-07
  3.5000000E+04  1.1469199E-07
  3.6000000E+04  1.0218775E-07
  3.7000000E+04  9.1290331E-08
  3.8000000E+04  8.1762470E-08
  3.9000000E+04  7.3406377E-08
  4.0000000E+04  6.6056448E-08
  4.2000000E+04  5.3839911E-08
  4.4000000E+04  4.4237931E-08
  4.6000000E+04  3.6618623E-08
  4.8000000E+04  3.0519416E-08
  5.0000000E+04  2.5597504E-08
  5.2500000E+04  2.0715326E-08
  5.3750000E+04  1.8695090E-08
  5.5000000E+04  1.6905877E-08
  5.7500000E+04  1.3904038E-08
  5.8750000E+04  1.2643556E-08
  6.0000000E+04  1.1517064E-08
  6.2500000E+04  9.6030544E-09
  6.5000000E+04  8.0563502E-09
  6.7500000E+04  6.7974228E-09
  7.0000000E+04  5.7658190E-09
  7.2500000E+04  4.9151726E-09
  7.5000000E+04  4.2096125E-09
  7.7500000E+04  3.6211619E-09
  8.0000000E+04  3.1278378E-09
  8.2500000E+04  2.7122448E-09
  8.5000000E+04  2.3605265E-09
  8.7500000E+04  2.0615743E-09
  9.0000000E+04  1.8064289E-09
  9.2500000E+04  1.5878236E-09
  9.5000000E+04  1.3998350E-09
  9.7500000E+04  1.2376089E-09
  1.0000000E+05  1.0971476E-09
  1.0250000E+05  9.7514392E-10
  1.0500000E+05  8.6885052E-10
  1.0750000E+05  7.7597554E-10
  1.1000000E+05  6.9459958E-10
  1.1250000E+05  6.2310914E-10
  1.1500000E+05  5.6014304E-10
  1.2000000E+05  4.5534744E-10
  1.2500000E+05  3.7290935E-10
  1.3000000E+05  3.0750067E-10
  1.3500000E+05  2.5518845E-10
  1.4000000E+05  2.1303870E-10
  1.4500000E+05  1.7884139E-10
  1.5000000E+05  1.5091598E-10
  1.5500000E+05  1.2797336E-10
  1.6000000E+05  1.0901684E-10
  1.6500000E+05  9.3269814E-11
  1.7000000E+05  8.0122732E-11
  1.7500000E+05  6.9093959E-11
  1.8000000E+05  5.9800480E-11
  1.8500000E+05  5.1935849E-11
  1.9000000E+05  4.5253465E-11
  1.9500000E+05  3.9553805E-11
  2.0000000E+05  3.4674607E-11
  2.0500000E+05  3.0483256E-11
  2.1000000E+05  2.6870882E-11
  2.1500000E+05  2.3747693E-11
  2.2000000E+05  2.1039312E-11
  2.2500000E+05  1.8683879E-11
  2.3000000E+05  1.6629746E-11
  2.3500000E+05  1.4833641E-11
  2.4000000E+05  1.3259175E-11
  2.4500000E+05  1.1875642E-11
  2.5000000E+05  1.0657042E-11
  2.6000000E+05  8.6296050E-12
  2.7000000E+05  7.0364180E-12
  2.8000000E+05  5.7745070E-12
  2.9000000E+05  4.7675725E-12
  3.0000000E+05  3.9585147E-12
  3.1000000E+05  3.3042133E-12
  3.2000000E+05  2.7718327E-12
  3.3000000E+05  2.3361632E-12
  3.4000000E+05  1.9776986E-12
  3.5000000E+05  1.6812450E-12
  3.6000000E+05  1.4348878E-12
  3.7000000E+05  1.2292231E-12
  3.8000000E+05  1.0567828E-12
  3.9000000E+05  9.1160313E-13
  4.0000000E+05  7.8889561E-13
  4.1000000E+05  6.8479532E-13
  4.2000000E+05  5.9616747E-13
  4.3000000E+05  5.2045729E-13
  4.4000000E+05  4.5557321E-13
  4.5000000E+05  3.9979556E-13
  4.6000000E+05  3.5170470E-13
  4.7000000E+05  3.1012424E-13
  4.8000000E+05  2.7407555E-13
  5.0000000E+05  2.1543745E-13
  5.1250000E+05  1.8610677E-13
  5.2500000E+05  1.6125044E-13
  5.3750000E+05  1.4011357E-13
  5.5000000E+05  1.2208059E-13
  5.6250000E+05  1.0664738E-13
  5.7500000E+05  9.3399418E-14
  5.8750000E+05  8.1994504E-14
  6.0000000E+05  7.2149094E-14
  6.1250000E+05  6.3627371E-14
  6.2500000E+05  5.6232535E-14
  6.3750000E+05  4.9799806E-14
  6.5000000E+05  4.4190772E-14
  6.6250000E+05  3.9288824E-14
  6.7500000E+05  3.4995416E-14
  7.0000000E+05  2.7912693E-14
  7.2500000E+05  2.2413067E-14
  7.5000000E+05  1.8110377E-14
  7.7500000E+05  1.4720253E-14
  8.0000000E+05  1.2031356E-14
  8.2500000E+05  9.8852672E-15
  8.5000000E+05  8.1622769E-15
  8.7500000E+05  6.7712392E-15
  9.0000000E+05  5.6422593E-15
  9.2500000E+05  4.7213728E-15
  9.5000000E+05  3.9666455E-15
  9.7500000E+05  3.3452953E-15
  1.0000000E+06  2.8315467E-15
  1.0250000E+06  2.4050214E-15
  1.0500000E+06  2.0495242E-15
  1.0750000E+06  1.7521192E-15
  1.1000000E+06  1.5024236E-15
  1.1250000E+06  1.2920660E-15
  1.1500000E+06  1.1142675E-15
  1.1750000E+06  9.6351498E-16
  1.2000000E+06  8.3530777E-16
  1.2250000E+06  7.2595714E-16
  1.2500000E+06  6.3242889E-16
  1.2750000E+06  5.5221831E-16
  1.3000000E+06  4.8325085E-16
  1.3250000E+06  4.2380279E-16
  1.3500000E+06  3.7243696E-16
  1.3750000E+06  3.2795147E-16
  1.4000000E+06  2.8933821E-16
  1.4250000E+06  2.5574927E-16
  1.4500000E+06  2.2646961E-16
  1.4750000E+06  2.0089513E-16
  1.5000000E+06  1.7851355E-16
  1.5250000E+06  1.5888926E-16
  1.5500000E+06  1.4165098E-16
  1.6000000E+06  1.1310959E-16
  1.6500000E+06  9.0857434E-17
  1.7000000E+06  7.3390120E-17
  1.7500000E+06  5.9590153E-17
  1.8000000E+06  4.8621658E-17
  1.8500000E+06  3.9856675E-17
  1.9000000E+06  3.2822545E-17
  1.9500000E+06  2.7154173E-17
  2.0000000E+06  2.2567359E-17
  
  
#  80  17  O1  EION =  1.250000000E+02 eV   254
#  S(0) = 4.184057E-01
  1.1609759E+00  0.0000000E+00
  1.1609759E+02  0.0000000E+00
  1.1609759E+02  7.1018517E-04
  1.2500000E+02  7.1018517E-04
  1.2500272E+02  7.1018517E-04
  1.2525259E+02  7.0258523E-04
  1.2550245E+02  6.9535042E-04
  1.2575231E+02  6.8845807E-04
  1.2600218E+02  6.8188732E-04
  1.2650190E+02  6.6963497E-04
  1.2700163E+02  6.5845603E-04
  1.2800109E+02  6.3886372E-04
  1.2900054E+02  6.2234958E-04
  1.3000000E+02  6.0834188E-04
  1.3125000E+02  5.9369414E-04
  1.3250000E+02  5.8164391E-04
  1.3375000E+02  5.7170741E-04
  1.3500000E+02  5.6351424E-04
  1.3750000E+02  5.5125863E-04
  1.4000000E+02  5.4318211E-04
  1.4250000E+02  5.3814850E-04
  1.4500000E+02  5.3535743E-04
  1.4750000E+02  5.3422277E-04
  1.5000000E+02  5.3430209E-04
  1.5500000E+02  5.3680838E-04
  1.6000000E+02  5.4091735E-04
  1.6500000E+02  5.4538685E-04
  1.7000000E+02  5.4943747E-04
  1.7500000E+02  5.5261209E-04
  1.8000000E+02  5.5468406E-04
  1.8500000E+02  5.5558906E-04
  1.9000000E+02  5.5537137E-04
  2.0000000E+02  5.5205143E-04
  2.1000000E+02  5.4588394E-04
  2.2000000E+02  5.3797385E-04
  2.3000000E+02  5.2911135E-04
  2.4000000E+02  5.1974870E-04
  2.5000000E+02  5.1008047E-04
  2.6000000E+02  5.0015463E-04
  2.7000000E+02  4.8995719E-04
  2.8000000E+02  4.7947410E-04
  2.9000000E+02  4.6872532E-04
  3.0000000E+02  4.5777090E-04
  3.1000000E+02  4.4669946E-04
  3.2000000E+02  4.3562218E-04
  3.4000000E+02  4.1384540E-04
  3.6000000E+02  3.9307635E-04
  3.8000000E+02  3.7358362E-04
  4.0000000E+02  3.5533987E-04
  4.2000000E+02  3.3820479E-04
  4.4000000E+02  3.2203338E-04
  4.6000000E+02  3.0676084E-04
  4.8000000E+02  2.9237209E-04
  5.0000000E+02  2.7887273E-04
  5.2500000E+02  2.6324573E-04
  5.5000000E+02  2.4891466E-04
  5.7500000E+02  2.3574817E-04
  6.0000000E+02  2.2359427E-04
  6.5000000E+02  2.0183742E-04
  6.7500000E+02  1.9209845E-04
  7.0000000E+02  1.8304956E-04
  7.2500000E+02  1.7464595E-04
  7.5000000E+02  1.6684141E-04
  8.0000000E+02  1.5278842E-04
  8.5000000E+02  1.4045711E-04
  9.0000000E+02  1.2957975E-04
  9.5000000E+02  1.1995733E-04
  1.0000000E+03  1.1141963E-04
  1.0500000E+03  1.0380750E-04
  1.1000000E+03  9.6970711E-05
  1.1500000E+03  9.0799048E-05
  1.2000000E+03  8.5220707E-05
  1.2500000E+03  8.0170873E-05
  1.3000000E+03  7.5579304E-05
  1.3500000E+03  7.1383362E-05
  1.4000000E+03  6.7534881E-05
  1.4500000E+03  6.3999532E-05
  1.5000000E+03  6.0747360E-05
  1.6000000E+03  5.4977788E-05
  1.7000000E+03  5.0016505E-05
  1.8000000E+03  4.5713410E-05
  1.9000000E+03  4.1960724E-05
  2.0000000E+03  3.8666858E-05
  2.1000000E+03  3.5755682E-05
  2.2000000E+03  3.3167976E-05
  2.3000000E+03  3.0856910E-05
  2.4000000E+03  2.8783938E-05
  2.5000000E+03  2.6917024E-05
  2.6000000E+03  2.5229384E-05
  2.7000000E+03  2.3698341E-05
  2.8000000E+03  2.2304613E-05
  2.9000000E+03  2.1031860E-05
  3.0000000E+03  1.9866202E-05
  3.1000000E+03  1.8795773E-05
  3.2000000E+03  1.7810327E-05
  3.4000000E+03  1.6060031E-05
  3.6000000E+03  1.4557079E-05
  3.8000000E+03  1.3256587E-05
  4.0000000E+03  1.2123462E-05
  4.2000000E+03  1.1129954E-05
  4.4000000E+03  1.0253870E-05
  4.6000000E+03  9.4772865E-06
  4.8000000E+03  8.7855964E-06
  5.0000000E+03  8.1667924E-06
  5.2500000E+03  7.4807933E-06
  5.5000000E+03  6.8773619E-06
  5.7500000E+03  6.3437014E-06
  6.0000000E+03  5.8694076E-06
  6.5000000E+03  5.0662997E-06
  6.7500000E+03  4.7245860E-06
  7.0000000E+03  4.4159071E-06
  7.2500000E+03  4.1361307E-06
  7.5000000E+03  3.8817572E-06
  8.0000000E+03  3.4377113E-06
  8.5000000E+03  3.0645876E-06
  9.0000000E+03  2.7480438E-06
  9.5000000E+03  2.4772100E-06
  1.0000000E+04  2.2437198E-06
  1.0500000E+04  2.0410323E-06
  1.1000000E+04  1.8639733E-06
  1.1500000E+04  1.7084136E-06
  1.2000000E+04  1.5710254E-06
  1.2500000E+04  1.4491013E-06
  1.3000000E+04  1.3404163E-06
  1.3500000E+04  1.2431284E-06
  1.4000000E+04  1.1557055E-06
  1.4500000E+04  1.0768657E-06
  1.5000000E+04  1.0055289E-06
  1.5500000E+04  9.4078013E-07
  1.6000000E+04  8.8183916E-07
  1.6500000E+04  8.2803719E-07
  1.7000000E+04  7.7879889E-07
  1.8000000E+04  6.9209134E-07
  1.9000000E+04  6.1847239E-07
  2.0000000E+04  5.5546475E-07
  2.1000000E+04  5.0114983E-07
  2.2000000E+04  4.5402275E-07
  2.3000000E+04  4.1288940E-07
  2.4000000E+04  3.7679256E-07
  2.5000000E+04  3.4495766E-07
  2.6000000E+04  3.1675280E-07
  2.7000000E+04  2.9165827E-07
  2.8000000E+04  2.6924335E-07
  2.9000000E+04  2.4914852E-07
  3.0000000E+04  2.3107196E-07
  3.1000000E+04  2.1475890E-07
  3.2000000E+04  1.9999313E-07
  3.3000000E+04  1.8659022E-07
  3.4000000E+04  1.7439211E-07
  3.5000000E+04  1.6326274E-07
  3.6000000E+04  1.5308447E-07
  3.8000000E+04  1.3518599E-07
  4.0000000E+04  1.2002624E-07
  4.2000000E+04  1.0708951E-07
  4.4000000E+04  9.5974356E-08
  4.6000000E+04  8.6364945E-08
  4.8000000E+04  7.8010182E-08
  5.0000000E+04  7.0708424E-08
  5.2500000E+04  6.2816192E-08
  5.5000000E+04  5.6061392E-08
  5.7500000E+04  5.0243834E-08
  5.8750000E+04  4.7635549E-08
  6.0000000E+04  4.5204664E-08
  6.2500000E+04  4.0816656E-08
  6.5000000E+04  3.6977100E-08
  6.7500000E+04  3.3602374E-08
  7.0000000E+04  3.0623825E-08
  7.2500000E+04  2.7984699E-08
  7.5000000E+04  2.5637787E-08
  7.7500000E+04  2.3543604E-08
  8.0000000E+04  2.1668942E-08
  8.2500000E+04  1.9985729E-08
  8.5000000E+04  1.8470117E-08
  8.7500000E+04  1.7101755E-08
  9.0000000E+04  1.5863203E-08
  9.2500000E+04  1.4739459E-08
  9.5000000E+04  1.3717556E-08
  1.0000000E+05  1.1935767E-08
  1.0500000E+05  1.0444133E-08
  1.1000000E+05  9.1861797E-09
  1.1500000E+05  8.1181482E-09
  1.2000000E+05  7.2057756E-09
  1.2500000E+05  6.4219442E-09
  1.3000000E+05  5.7450076E-09
  1.3500000E+05  5.1575395E-09
  1.4000000E+05  4.6453990E-09
  1.4500000E+05  4.1970277E-09
  1.5000000E+05  3.8029198E-09
  1.5500000E+05  3.4552113E-09
  1.6000000E+05  3.1473641E-09
  1.6500000E+05  2.8739128E-09
  1.7000000E+05  2.6302601E-09
  1.7500000E+05  2.4125203E-09
  1.8000000E+05  2.2173919E-09
  1.8500000E+05  2.0420600E-09
  1.9000000E+05  1.8841164E-09
  1.9500000E+05  1.7414934E-09
  2.0000000E+05  1.6124108E-09
  2.0500000E+05  1.4953304E-09
  2.1000000E+05  1.3889165E-09
  2.2000000E+05  1.2035821E-09
  2.3000000E+05  1.0487402E-09
  2.4000000E+05  9.1847678E-10
  2.5000000E+05  8.0818926E-10
  2.6000000E+05  7.1426339E-10
  2.7000000E+05  6.3383418E-10
  2.8000000E+05  5.6461079E-10
  2.9000000E+05  5.0474741E-10
  3.0000000E+05  4.5274667E-10
  3.1000000E+05  4.0738602E-10
  3.2000000E+05  3.6766124E-10
  3.3000000E+05  3.3274267E-10
  3.4000000E+05  3.0194096E-10
  3.5000000E+05  2.7468041E-10
  3.6000000E+05  2.5047771E-10
  3.7000000E+05  2.2892538E-10
  3.8000000E+05  2.0967852E-10
  3.9000000E+05  1.9244394E-10
  4.0000000E+05  1.7697148E-10
  4.1000000E+05  1.6304686E-10
  4.2000000E+05  1.5048587E-10
  4.3000000E+05  1.3912957E-10
  4.4000000E+05  1.2884041E-10
  4.5000000E+05  1.1949882E-10
  4.6000000E+05  1.1100070E-10
  4.7000000E+05  1.0325517E-10
  4.8000000E+05  9.6182691E-11
  5.0000000E+05  8.3786119E-11
  5.1250000E+05  7.7057091E-11
  5.2500000E+05  7.0998425E-11
  5.3750000E+05  6.5530778E-11
  5.5000000E+05  6.0585630E-11
  5.7500000E+05  5.2032933E-11
  5.8750000E+05  4.8328735E-11
  6.0000000E+05  4.4951674E-11
  6.2500000E+05  3.9045467E-11
  6.5000000E+05  3.4085950E-11
  6.7500000E+05  2.9895337E-11
  7.0000000E+05  2.6333849E-11
  7.2500000E+05  2.3290533E-11
  7.5000000E+05  2.0676708E-11
  7.7500000E+05  1.8421055E-11
  8.0000000E+05  1.6465887E-11
  8.2500000E+05  1.4764245E-11
  8.5000000E+05  1.3277552E-11
  8.7500000E+05  1.1973916E-11
  9.0000000E+05  1.0826651E-11
  9.2500000E+05  9.8134164E-12
  9.5000000E+05  8.9155713E-12
  9.7500000E+05  8.1174926E-12
  1.0000000E+06  7.4062853E-12
  1.0250000E+06  6.7712752E-12
  1.0500000E+06  6.2032334E-12
  1.0750000E+06  5.6941455E-12
  
  
#  80  18  O2  EION =  8.500000000E+01 eV   281
#  S(0) = 6.996376E-01
  8.2266936E-01  0.0000000E+00
  8.2266936E+01  0.0000000E+00
  8.2266936E+01  6.9892441E-03
  8.5000000E+01  6.9892441E-03
  8.5002721E+01  6.9892441E-03
  8.5127653E+01  7.0592073E-03
  8.5252585E+01  7.1263719E-03
  8.5377517E+01  7.1908349E-03
  8.5502449E+01  7.2526887E-03
  8.5752313E+01  7.3689181E-03
  8.6002177E+01  7.4757200E-03
  8.6501905E+01  7.6634064E-03
  8.7001633E+01  7.8200088E-03
  8.8001088E+01  8.0538902E-03
  8.9000544E+01  8.2005621E-03
  9.0000000E+01  8.2774792E-03
  9.1250000E+01  8.2957744E-03
  9.2500000E+01  8.2461607E-03
  9.3750000E+01  8.1441737E-03
  9.5000000E+01  8.0019656E-03
  9.6250000E+01  7.8292102E-03
  9.7500000E+01  7.6337104E-03
  9.8750000E+01  7.4218114E-03
  1.0000000E+02  7.1986934E-03
  1.0250000E+02  6.7349374E-03
  1.0500000E+02  6.2676120E-03
  1.0750000E+02  5.8129044E-03
  1.1000000E+02  5.3806368E-03
  1.1250000E+02  4.9761693E-03
  1.1500000E+02  4.6018083E-03
  1.1750000E+02  4.2578557E-03
  1.2000000E+02  3.9433580E-03
  1.2500000E+02  3.3956010E-03
  1.3000000E+02  2.9419506E-03
  1.3500000E+02  2.5655695E-03
  1.4000000E+02  2.2517923E-03
  1.4500000E+02  1.9886389E-03
  1.5000000E+02  1.7665870E-03
  1.5500000E+02  1.5781493E-03
  1.6000000E+02  1.4174172E-03
  1.6500000E+02  1.2796988E-03
  1.7000000E+02  1.1612399E-03
  1.7500000E+02  1.0589780E-03
  1.8000000E+02  9.7041127E-04
  1.8500000E+02  8.9345778E-04
  1.9000000E+02  8.2637452E-04
  1.9500000E+02  7.6770228E-04
  2.0000000E+02  7.1620500E-04
  2.0500000E+02  6.7083397E-04
  2.1000000E+02  6.3071357E-04
  2.1500000E+02  5.9509554E-04
  2.2000000E+02  5.6334828E-04
  2.2500000E+02  5.3494560E-04
  2.3000000E+02  5.0944126E-04
  2.4000000E+02  4.6567911E-04
  2.5000000E+02  4.2970211E-04
  2.6000000E+02  3.9981018E-04
  2.7000000E+02  3.7474376E-04
  2.8000000E+02  3.5355100E-04
  2.9000000E+02  3.3548995E-04
  3.0000000E+02  3.1996073E-04
  3.1000000E+02  3.0649430E-04
  3.2000000E+02  2.9469818E-04
  3.3000000E+02  2.8425973E-04
  3.4000000E+02  2.7493257E-04
  3.5000000E+02  2.6651772E-04
  3.6000000E+02  2.5885710E-04
  3.8000000E+02  2.4533502E-04
  4.0000000E+02  2.3366676E-04
  4.2000000E+02  2.2339895E-04
  4.4000000E+02  2.1422700E-04
  4.6000000E+02  2.0593029E-04
  4.8000000E+02  1.9834519E-04
  5.0000000E+02  1.9134945E-04
  5.2500000E+02  1.8329403E-04
  5.5000000E+02  1.7587660E-04
  5.7500000E+02  1.6899210E-04
  6.0000000E+02  1.6256248E-04
  6.5000000E+02  1.5085326E-04
  6.7500000E+02  1.4550289E-04
  7.0000000E+02  1.4045798E-04
  7.2500000E+02  1.3569530E-04
  7.5000000E+02  1.3118892E-04
  8.0000000E+02  1.2285652E-04
  8.5000000E+02  1.1531243E-04
  9.0000000E+02  1.0844919E-04
  9.5000000E+02  1.0220422E-04
  1.0000000E+03  9.6514312E-05
  1.0500000E+03  9.1298805E-05
  1.1000000E+03  8.6494254E-05
  1.1500000E+03  8.2064736E-05
  1.2000000E+03  7.7979550E-05
  1.2500000E+03  7.4202413E-05
  1.3000000E+03  7.0697475E-05
  1.3500000E+03  6.7435773E-05
  1.4000000E+03  6.4396724E-05
  1.4500000E+03  6.1562557E-05
  1.5000000E+03  5.8916140E-05
  1.6000000E+03  5.4116425E-05
  1.7000000E+03  4.9878287E-05
  1.8000000E+03  4.6118766E-05
  1.9000000E+03  4.2770965E-05
  2.0000000E+03  3.9773535E-05
  2.1000000E+03  3.7076004E-05
  2.2000000E+03  3.4639206E-05
  2.3000000E+03  3.2430831E-05
  2.4000000E+03  3.0423153E-05
  2.5000000E+03  2.8592353E-05
  2.6000000E+03  2.6918069E-05
  2.7000000E+03  2.5382722E-05
  2.8000000E+03  2.3971156E-05
  2.9000000E+03  2.2670283E-05
  3.0000000E+03  2.1468793E-05
  3.1000000E+03  2.0356819E-05
  3.2000000E+03  1.9325699E-05
  3.4000000E+03  1.7476472E-05
  3.6000000E+03  1.5870136E-05
  3.8000000E+03  1.4466304E-05
  4.0000000E+03  1.3232624E-05
  4.2000000E+03  1.2142960E-05
  4.4000000E+03  1.1176005E-05
  4.6000000E+03  1.0314250E-05
  4.8000000E+03  9.5431900E-06
  5.0000000E+03  8.8507311E-06
  5.2500000E+03  8.0803768E-06
  5.5000000E+03  7.4006453E-06
  5.7500000E+03  6.7981187E-06
  6.0000000E+03  6.2617542E-06
  6.5000000E+03  5.3524381E-06
  6.7500000E+03  4.9654586E-06
  7.0000000E+03  4.6160610E-06
  7.2500000E+03  4.2996588E-06
  7.5000000E+03  4.0123402E-06
  8.0000000E+03  3.5119960E-06
  8.5000000E+03  3.0933000E-06
  9.0000000E+03  2.7398701E-06
  9.5000000E+03  2.4392153E-06
  1.0000000E+04  2.1816685E-06
  1.0500000E+04  1.9596339E-06
  1.1000000E+04  1.7670842E-06
  1.1500000E+04  1.5992013E-06
  1.2000000E+04  1.4521003E-06
  1.2500000E+04  1.3226188E-06
  1.3000000E+04  1.2081602E-06
  1.3500000E+04  1.1065786E-06
  1.4000000E+04  1.0160905E-06
  1.4500000E+04  9.3520544E-07
  1.5000000E+04  8.6266981E-07
  1.5500000E+04  7.9742383E-07
  1.6000000E+04  7.3856702E-07
  1.6500000E+04  6.8533077E-07
  1.7000000E+04  6.3705589E-07
  1.7500000E+04  5.9317466E-07
  1.8000000E+04  5.5319636E-07
  1.8500000E+04  5.1669525E-07
  1.9000000E+04  4.8330048E-07
  2.0000000E+04  4.2457373E-07
  2.1000000E+04  3.7487084E-07
  2.2000000E+04  3.3252494E-07
  2.3000000E+04  2.9622650E-07
  2.4000000E+04  2.6493675E-07
  2.5000000E+04  2.3782421E-07
  2.6000000E+04  2.1421789E-07
  2.7000000E+04  1.9357220E-07
  2.8000000E+04  1.7544023E-07
  2.9000000E+04  1.5945347E-07
  3.0000000E+04  1.4530624E-07
  3.1000000E+04  1.3274360E-07
  3.2000000E+04  1.2155175E-07
  3.3000000E+04  1.1155047E-07
  3.4000000E+04  1.0258718E-07
  3.5000000E+04  9.4532089E-08
  3.6000000E+04  8.7274286E-08
  3.7000000E+04  8.0718656E-08
  3.8000000E+04  7.4783321E-08
  3.9000000E+04  6.9397548E-08
  4.0000000E+04  6.4500024E-08
  4.2000000E+04  5.5963218E-08
  4.4000000E+04  4.8822112E-08
  4.6000000E+04  4.2806726E-08
  4.8000000E+04  3.7707023E-08
  5.0000000E+04  3.3357962E-08
  5.1250000E+04  3.0961676E-08
  5.2500000E+04  2.8780477E-08
  5.3750000E+04  2.6791239E-08
  5.5000000E+04  2.4973725E-08
  5.7500000E+04  2.1784999E-08
  5.8750000E+04  2.0384399E-08
  6.0000000E+04  1.9096199E-08
  6.2500000E+04  1.6815019E-08
  6.5000000E+04  1.4868641E-08
  6.7500000E+04  1.3199137E-08
  7.0000000E+04  1.1760054E-08
  7.2500000E+04  1.0513867E-08
  7.5000000E+04  9.4300575E-09
  7.7500000E+04  8.4836443E-09
  8.0000000E+04  7.6540539E-09
  8.2500000E+04  6.9242478E-09
  8.5000000E+04  6.2800407E-09
  8.7500000E+04  5.7095643E-09
  9.0000000E+04  5.2028430E-09
  9.2500000E+04  4.7514539E-09
  9.5000000E+04  4.3482529E-09
  9.7500000E+04  3.9871563E-09
  1.0000000E+05  3.6629635E-09
  1.0250000E+05  3.3712131E-09
  1.0500000E+05  3.1080640E-09
  1.0750000E+05  2.8701983E-09
  1.1000000E+05  2.6547411E-09
  1.1250000E+05  2.4591946E-09
  1.1500000E+05  2.2813818E-09
  1.2000000E+05  1.9715801E-09
  1.2500000E+05  1.7127406E-09
  1.3000000E+05  1.4950956E-09
  1.3500000E+05  1.3110004E-09
  1.4000000E+05  1.1544201E-09
  1.4500000E+05  1.0205534E-09
  1.5000000E+05  9.0555097E-10
  1.5500000E+05  8.0630549E-10
  1.6000000E+05  7.2029202E-10
  1.6500000E+05  6.4544643E-10
  1.7000000E+05  5.8007127E-10
  1.7500000E+05  5.2276307E-10
  1.8000000E+05  4.7235559E-10
  1.8500000E+05  4.2787495E-10
  1.9000000E+05  3.8850403E-10
  1.9500000E+05  3.5355429E-10
  2.0000000E+05  3.2244315E-10
  2.0500000E+05  2.9467572E-10
  2.1000000E+05  2.6983003E-10
  2.1500000E+05  2.4754494E-10
  2.2000000E+05  2.2751036E-10
  2.2500000E+05  2.0945920E-10
  2.3000000E+05  1.9316067E-10
  2.3500000E+05  1.7841466E-10
  2.4000000E+05  1.6504724E-10
  2.4500000E+05  1.5290677E-10
  2.5000000E+05  1.4186071E-10
  2.6000000E+05  1.2260147E-10
  2.7000000E+05  1.0649862E-10
  2.8000000E+05  9.2952028E-11
  2.9000000E+05  8.1490356E-11
  3.0000000E+05  7.1740529E-11
  3.1000000E+05  6.3405022E-11
  3.2000000E+05  5.6244898E-11
  3.3000000E+05  5.0066988E-11
  3.4000000E+05  4.4714131E-11
  3.5000000E+05  4.0057706E-11
  3.6000000E+05  3.5991851E-11
  3.7000000E+05  3.2428989E-11
  3.8000000E+05  2.9296314E-11
  3.9000000E+05  2.6533018E-11
  4.0000000E+05  2.4088085E-11
  4.1000000E+05  2.1918530E-11
  4.2000000E+05  1.9987983E-11
  4.3000000E+05  1.8265555E-11
  4.4000000E+05  1.6724905E-11
  4.5000000E+05  1.5343484E-11
  4.6000000E+05  1.4101934E-11
  4.7000000E+05  1.2983590E-11
  4.8000000E+05  1.1974058E-11
  5.0000000E+05  1.0233200E-11
  5.1250000E+05  9.3046174E-12
  5.2500000E+05  8.4791540E-12
  5.3750000E+05  7.7433685E-12
  5.5000000E+05  7.0858187E-12
  5.7500000E+05  5.9676812E-12
  5.8750000E+05  5.4914877E-12
  6.0000000E+05  5.0619186E-12
  6.1250000E+05  4.6735922E-12
  6.2500000E+05  4.3218408E-12
  6.3750000E+05  4.0026052E-12
  6.5000000E+05  3.7123427E-12
  6.7500000E+05  3.2067162E-12
  7.0000000E+05  2.7844131E-12
  7.2500000E+05  2.4294448E-12
  7.5000000E+05  2.1292819E-12
  7.7500000E+05  1.8740435E-12
  8.0000000E+05  1.6559035E-12
  8.2500000E+05  1.4686205E-12
  8.5000000E+05  1.3071381E-12
  
  
#  80  19  O3  EION =  6.800000000E+01 eV   294
#  S(0) = 1.599558E+00
  6.4795791E-01  0.0000000E+00
  6.4795791E+01  0.0000000E+00
  6.4795791E+01  1.7746689E-02
  6.8000000E+01  1.7746689E-02
  6.8002721E+01  1.7746689E-02
  6.8102585E+01  1.7795729E-02
  6.8202449E+01  1.7841205E-02
  6.8302313E+01  1.7883246E-02
  6.8402177E+01  1.7921978E-02
  6.8601905E+01  1.7989987E-02
  6.8801633E+01  1.8046136E-02
  6.9201088E+01  1.8126088E-02
  6.9600544E+01  1.8167709E-02
  7.0000000E+01  1.8175999E-02
  7.0625000E+01  1.8132126E-02
  7.1250000E+01  1.8030648E-02
  7.1875000E+01  1.7882511E-02
  7.2500000E+01  1.7696581E-02
  7.3750000E+01  1.7239009E-02
  7.5000000E+01  1.6701999E-02
  7.6250000E+01  1.6116167E-02
  7.7500000E+01  1.5503227E-02
  7.8750000E+01  1.4878827E-02
  8.0000000E+01  1.4254332E-02
  8.1250000E+01  1.3638020E-02
  8.2500000E+01  1.3035879E-02
  8.3750000E+01  1.2452183E-02
  8.5000000E+01  1.1889879E-02
  8.7500000E+01  1.0836370E-02
  9.0000000E+01  9.8823413E-03
  9.2500000E+01  9.0269768E-03
  9.5000000E+01  8.2649680E-03
  1.0000000E+02  6.9895393E-03
  1.0500000E+02  5.9885401E-03
  1.0750000E+02  5.5709446E-03
  1.1000000E+02  5.1994002E-03
  1.1250000E+02  4.8680144E-03
  1.1500000E+02  4.5716724E-03
  1.1750000E+02  4.3059578E-03
  1.2000000E+02  4.0670791E-03
  1.2250000E+02  3.8517859E-03
  1.2500000E+02  3.6572748E-03
  1.3000000E+02  3.3213418E-03
  1.3500000E+02  3.0436946E-03
  1.4000000E+02  2.8125600E-03
  1.4500000E+02  2.6188529E-03
  1.5000000E+02  2.4554692E-03
  1.5500000E+02  2.3167254E-03
  1.6000000E+02  2.1980851E-03
  1.6500000E+02  2.0958194E-03
  1.7000000E+02  2.0069596E-03
  1.7500000E+02  1.9290231E-03
  1.8000000E+02  1.8600494E-03
  1.8500000E+02  1.7984294E-03
  1.9000000E+02  1.7428636E-03
  2.0000000E+02  1.6459935E-03
  2.1000000E+02  1.5634366E-03
  2.2000000E+02  1.4913998E-03
  2.3000000E+02  1.4274260E-03
  2.4000000E+02  1.3698902E-03
  2.5000000E+02  1.3176243E-03
  2.6000000E+02  1.2697418E-03
  2.7000000E+02  1.2255491E-03
  2.8000000E+02  1.1844722E-03
  2.9000000E+02  1.1460522E-03
  3.0000000E+02  1.1099284E-03
  3.1000000E+02  1.0758136E-03
  3.2000000E+02  1.0434791E-03
  3.4000000E+02  9.8350895E-04
  3.6000000E+02  9.2898277E-04
  3.8000000E+02  8.7914842E-04
  4.0000000E+02  8.3339133E-04
  4.2000000E+02  7.9118898E-04
  4.4000000E+02  7.5213740E-04
  4.6000000E+02  7.1591834E-04
  4.8000000E+02  6.8227851E-04
  5.0000000E+02  6.5101649E-04
  5.2500000E+02  6.1497977E-04
  5.5000000E+02  5.8194770E-04
  5.7500000E+02  5.5156630E-04
  6.0000000E+02  5.2351984E-04
  6.5000000E+02  4.7344405E-04
  6.7500000E+02  4.5108085E-04
  7.0000000E+02  4.3031214E-04
  7.2500000E+02  4.1099037E-04
  7.5000000E+02  3.9297938E-04
  8.0000000E+02  3.6041137E-04
  8.5000000E+02  3.3175544E-04
  9.0000000E+02  3.0639964E-04
  9.5000000E+02  2.8392172E-04
  1.0000000E+03  2.6390354E-04
  1.0500000E+03  2.4594785E-04
  1.1000000E+03  2.2976308E-04
  1.1500000E+03  2.1514159E-04
  1.2000000E+03  2.0189920E-04
  1.2500000E+03  1.8985803E-04
  1.3000000E+03  1.7886524E-04
  1.3500000E+03  1.6879824E-04
  1.4000000E+03  1.5955944E-04
  1.4500000E+03  1.5106365E-04
  1.5000000E+03  1.4323261E-04
  1.6000000E+03  1.2928546E-04
  1.7000000E+03  1.1725613E-04
  1.8000000E+03  1.0681346E-04
  1.9000000E+03  9.7692948E-05
  2.0000000E+03  8.9672336E-05
  2.1000000E+03  8.2575951E-05
  2.2000000E+03  7.6267181E-05
  2.3000000E+03  7.0634544E-05
  2.4000000E+03  6.5584787E-05
  2.5000000E+03  6.1039908E-05
  2.6000000E+03  5.6934636E-05
  2.7000000E+03  5.3213937E-05
  2.8000000E+03  4.9831205E-05
  2.9000000E+03  4.6746787E-05
  3.0000000E+03  4.3926799E-05
  3.1000000E+03  4.1342074E-05
  3.2000000E+03  3.8967382E-05
  3.4000000E+03  3.4763445E-05
  3.6000000E+03  3.1171055E-05
  3.8000000E+03  2.8078833E-05
  4.0000000E+03  2.5399502E-05
  4.2000000E+03  2.3063963E-05
  4.4000000E+03  2.1016929E-05
  4.6000000E+03  1.9213737E-05
  4.8000000E+03  1.7617995E-05
  5.0000000E+03  1.6199803E-05
  5.2500000E+03  1.4639442E-05
  5.5000000E+03  1.3278627E-05
  5.7500000E+03  1.2085611E-05
  6.0000000E+03  1.1034638E-05
  6.5000000E+03  9.2783390E-06
  6.7500000E+03  8.5413194E-06
  7.0000000E+03  7.8816043E-06
  7.2500000E+03  7.2891204E-06
  7.5000000E+03  6.7553605E-06
  7.7500000E+03  6.2730988E-06
  8.0000000E+03  5.8361662E-06
  8.2500000E+03  5.4392666E-06
  8.5000000E+03  5.0778412E-06
  9.0000000E+03  4.4461803E-06
  9.5000000E+03  3.9154977E-06
  1.0000000E+04  3.4662018E-06
  1.0500000E+04  3.0831215E-06
  1.1000000E+04  2.7543812E-06
  1.1500000E+04  2.4706008E-06
  1.2000000E+04  2.2243008E-06
  1.2500000E+04  2.0094593E-06
  1.3000000E+04  1.8211855E-06
  1.3500000E+04  1.6554779E-06
  1.4000000E+04  1.5090431E-06
  1.4500000E+04  1.3791525E-06
  1.5000000E+04  1.2635317E-06
  1.5500000E+04  1.1602734E-06
  1.6000000E+04  1.0677701E-06
  1.6500000E+04  9.8465993E-07
  1.7000000E+04  9.0978369E-07
  1.7500000E+04  8.4215016E-07
  1.8000000E+04  7.8090857E-07
  1.8500000E+04  7.2532568E-07
  1.9000000E+04  6.7476698E-07
  2.0000000E+04  5.8658920E-07
  2.1000000E+04  5.1275838E-07
  2.2000000E+04  4.5049679E-07
  2.3000000E+04  3.9764653E-07
  2.4000000E+04  3.5251389E-07
  2.5000000E+04  3.1375675E-07
  2.6000000E+04  2.8030236E-07
  2.7000000E+04  2.5128639E-07
  2.8000000E+04  2.2600714E-07
  2.9000000E+04  2.0389097E-07
  3.0000000E+04  1.8446595E-07
  3.1000000E+04  1.6734158E-07
  3.2000000E+04  1.5219290E-07
  3.3000000E+04  1.3874802E-07
  3.4000000E+04  1.2677838E-07
  3.5000000E+04  1.1609091E-07
  3.6000000E+04  1.0652174E-07
  3.7000000E+04  9.7931251E-08
  3.8000000E+04  9.0200024E-08
  3.9000000E+04  8.3225526E-08
  4.0000000E+04  7.6919405E-08
  4.1000000E+04  7.1205270E-08
  4.2000000E+04  6.6016849E-08
  4.3000000E+04  6.1296472E-08
  4.4000000E+04  5.6993801E-08
  4.6000000E+04  4.9470753E-08
  4.8000000E+04  4.3155544E-08
  5.0000000E+04  3.7820887E-08
  5.1250000E+04  3.4903707E-08
  5.2500000E+04  3.2263242E-08
  5.3750000E+04  2.9868371E-08
  5.5000000E+04  2.7692012E-08
  5.7500000E+04  2.3903258E-08
  5.8750000E+04  2.2252036E-08
  6.0000000E+04  2.0740902E-08
  6.2500000E+04  1.8084205E-08
  6.5000000E+04  1.5838867E-08
  6.7500000E+04  1.3930574E-08
  7.0000000E+04  1.2300275E-08
  7.2500000E+04  1.0900677E-08
  7.5000000E+04  9.6936363E-09
  7.7500000E+04  8.6481954E-09
  8.0000000E+04  7.7390671E-09
  8.2500000E+04  6.9454754E-09
  8.5000000E+04  6.2502545E-09
  8.7500000E+04  5.6391468E-09
  9.0000000E+04  5.1002514E-09
  9.2500000E+04  4.6235877E-09
  9.5000000E+04  4.2007497E-09
  9.7500000E+04  3.8246276E-09
  1.0000000E+05  3.4891843E-09
  1.0250000E+05  3.1892744E-09
  1.0500000E+05  2.9204956E-09
  1.0750000E+05  2.6790683E-09
  1.1000000E+05  2.4617369E-09
  1.1250000E+05  2.2656890E-09
  1.1500000E+05  2.0884867E-09
  1.1750000E+05  1.9280116E-09
  1.2000000E+05  1.7824169E-09
  1.2250000E+05  1.6500889E-09
  1.2500000E+05  1.5296138E-09
  1.3000000E+05  1.3194030E-09
  1.3500000E+05  1.1435170E-09
  1.4000000E+05  9.9549560E-10
  1.4500000E+05  8.7024791E-10
  1.5000000E+05  7.6373152E-10
  1.5500000E+05  6.7271354E-10
  1.6000000E+05  5.9459073E-10
  1.6500000E+05  5.2725341E-10
  1.7000000E+05  4.6898179E-10
  1.7500000E+05  4.1836594E-10
  1.8000000E+05  3.7424361E-10
  1.8500000E+05  3.3565196E-10
  1.9000000E+05  3.0178966E-10
  1.9500000E+05  2.7198675E-10
  2.0000000E+05  2.4568074E-10
  2.0500000E+05  2.2239740E-10
  2.1000000E+05  2.0173530E-10
  2.1500000E+05  1.8335333E-10
  2.2000000E+05  1.6696062E-10
  2.2500000E+05  1.5230825E-10
  2.3000000E+05  1.3918251E-10
  2.3500000E+05  1.2739945E-10
  2.4000000E+05  1.1680024E-10
  2.4500000E+05  1.0724733E-10
  2.5000000E+05  9.8621310E-11
  2.5500000E+05  9.0818239E-11
  2.6000000E+05  8.3747380E-11
  2.6500000E+05  7.7329328E-11
  2.7000000E+05  7.1494431E-11
  2.8000000E+05  6.1336445E-11
  2.9000000E+05  5.2865191E-11
  3.0000000E+05  4.5761317E-11
  3.1000000E+05  3.9773101E-11
  3.2000000E+05  3.4700680E-11
  3.3000000E+05  3.0384271E-11
  3.4000000E+05  2.6695303E-11
  3.5000000E+05  2.3529690E-11
  3.6000000E+05  2.0802671E-11
  3.7000000E+05  1.8444862E-11
  3.8000000E+05  1.6399186E-11
  3.9000000E+05  1.4618460E-11
  4.0000000E+05  1.3063502E-11
  4.1000000E+05  1.1701629E-11
  4.2000000E+05  1.0505465E-11
  4.3000000E+05  9.4519893E-12
  4.4000000E+05  8.5217685E-12
  4.5000000E+05  7.6983383E-12
  4.6000000E+05  6.9677019E-12
  4.7000000E+05  6.3179215E-12
  4.8000000E+05  5.7387826E-12
  5.0000000E+05  4.7585819E-12
  5.1250000E+05  4.2464674E-12
  5.2500000E+05  3.7982880E-12
  5.3750000E+05  3.4049663E-12
  5.5000000E+05  3.0588676E-12
  5.6250000E+05  2.7535578E-12
  5.7500000E+05  2.4835904E-12
  5.8750000E+05  2.2443288E-12
  6.0000000E+05  2.0318142E-12
  6.1250000E+05  1.8426561E-12
  6.2500000E+05  1.6739303E-12
  6.3750000E+05  1.5231013E-12
  6.5000000E+05  1.3879885E-12
  6.6250000E+05  1.2667126E-12
  6.7500000E+05  1.1576494E-12
  6.8750000E+05  1.0593911E-12
  7.0000000E+05  9.7073583E-13
  7.1250000E+05  8.9066146E-13
  7.2500000E+05  8.1826286E-13
  7.3750000E+05  7.5273507E-13
  7.5000000E+05  6.9336218E-13
  7.6250000E+05  6.3950732E-13
  
  
#  80  15  N6  EION =  1.070000000E+02 eV   297
#  S(0) = 1.054261E+01
  1.0540292E+00  0.0000000E+00
  1.0540292E+02  0.0000000E+00
  1.0540292E+02  9.1446274E-04
  1.0700000E+02  9.1446274E-04
  1.0700272E+02  9.1446274E-04
  1.0720265E+02  9.5069775E-04
  1.0740259E+02  9.8563672E-04
  1.0760252E+02  1.0193424E-03
  1.0780245E+02  1.0518728E-03
  1.0820231E+02  1.1136196E-03
  1.0860218E+02  1.1712647E-03
  1.0940190E+02  1.2755529E-03
  1.1020163E+02  1.3669639E-03
  1.1180109E+02  1.5177851E-03
  1.1340054E+02  1.6340590E-03
  1.1500000E+02  1.7229360E-03
  1.1750000E+02  1.8192288E-03
  1.2000000E+02  1.8765983E-03
  1.2250000E+02  1.9067880E-03
  1.2500000E+02  1.9194064E-03
  1.2750000E+02  1.9225970E-03
  1.3000000E+02  1.9233325E-03
  1.3250000E+02  1.9275972E-03
  1.3500000E+02  1.9404967E-03
  1.4000000E+02  2.0084962E-03
  1.4500000E+02  2.1522959E-03
  1.4750000E+02  2.2572055E-03
  1.5000000E+02  2.3850606E-03
  1.5500000E+02  2.7097903E-03
  1.6000000E+02  3.1225303E-03
  1.7000000E+02  4.1844658E-03
  1.8000000E+02  5.5225066E-03
  1.8500000E+02  6.2827023E-03
  1.9000000E+02  7.0951968E-03
  1.9500000E+02  7.9504184E-03
  2.0000000E+02  8.8362893E-03
  2.1000000E+02  1.0640661E-02
  2.2000000E+02  1.2389954E-02
  2.3000000E+02  1.3992896E-02
  2.4000000E+02  1.5403730E-02
  2.5000000E+02  1.6616931E-02
  2.6000000E+02  1.7640801E-02
  2.7000000E+02  1.8486406E-02
  2.8000000E+02  1.9157046E-02
  2.9000000E+02  1.9657027E-02
  3.0000000E+02  1.9993162E-02
  3.1000000E+02  2.0177402E-02
  3.2000000E+02  2.0231075E-02
  3.4000000E+02  2.0033504E-02
  3.6000000E+02  1.9561964E-02
  3.8000000E+02  1.8918065E-02
  4.0000000E+02  1.8156456E-02
  4.2000000E+02  1.7313310E-02
  4.4000000E+02  1.6425458E-02
  4.6000000E+02  1.5529755E-02
  4.8000000E+02  1.4650226E-02
  5.0000000E+02  1.3801252E-02
  5.2500000E+02  1.2790688E-02
  5.5000000E+02  1.1836063E-02
  5.7500000E+02  1.0940516E-02
  6.0000000E+02  1.0108335E-02
  6.5000000E+02  8.6345349E-03
  6.7500000E+02  7.9876821E-03
  7.0000000E+02  7.3940344E-03
  7.2500000E+02  6.8482893E-03
  7.5000000E+02  6.3466935E-03
  8.0000000E+02  5.4656286E-03
  8.5000000E+02  4.7266452E-03
  9.0000000E+02  4.1035036E-03
  9.5000000E+02  3.5760179E-03
  1.0000000E+03  3.1284467E-03
  1.0500000E+03  2.7473534E-03
  1.1000000E+03  2.4215456E-03
  1.1500000E+03  2.1418647E-03
  1.2000000E+03  1.9008128E-03
  1.2500000E+03  1.6922538E-03
  1.3000000E+03  1.5111486E-03
  1.3500000E+03  1.3533317E-03
  1.4000000E+03  1.2153488E-03
  1.4500000E+03  1.0943221E-03
  1.5000000E+03  9.8784081E-04
  1.6000000E+03  8.1066638E-04
  1.7000000E+03  6.7103303E-04
  1.8000000E+03  5.5987171E-04
  1.9000000E+03  4.7058592E-04
  2.0000000E+03  3.9822839E-04
  2.1000000E+03  3.3909185E-04
  2.2000000E+03  2.9039538E-04
  2.3000000E+03  2.5002082E-04
  2.4000000E+03  2.1633213E-04
  2.5000000E+03  1.8805438E-04
  2.6000000E+03  1.6418585E-04
  2.7000000E+03  1.4393242E-04
  2.8000000E+03  1.2666079E-04
  2.9000000E+03  1.1186301E-04
  3.0000000E+03  9.9128946E-05
  3.1000000E+03  8.8125342E-05
  3.2000000E+03  7.8579862E-05
  3.3000000E+03  7.0268688E-05
  3.4000000E+03  6.3006907E-05
  3.5000000E+03  5.6640989E-05
  3.6000000E+03  5.1042856E-05
  3.8000000E+03  4.1737636E-05
  4.0000000E+03  3.4419278E-05
  4.2000000E+03  2.8604882E-05
  4.4000000E+03  2.3942352E-05
  4.6000000E+03  2.0171541E-05
  4.8000000E+03  1.7097914E-05
  5.0000000E+03  1.4574348E-05
  5.2500000E+03  1.2024701E-05
  5.5000000E+03  9.9958359E-06
  5.7500000E+03  8.3669416E-06
  5.8750000E+03  7.6735214E-06
  6.0000000E+03  7.0483985E-06
  6.2500000E+03  5.9729510E-06
  6.5000000E+03  5.0895828E-06
  6.7500000E+03  4.3592126E-06
  7.0000000E+03  3.7516355E-06
  7.2500000E+03  3.2433021E-06
  7.5000000E+03  2.8157025E-06
  7.7500000E+03  2.4541907E-06
  8.0000000E+03  2.1470958E-06
  8.2500000E+03  1.8850561E-06
  8.5000000E+03  1.6605145E-06
  8.7500000E+03  1.4673354E-06
  9.0000000E+03  1.3005077E-06
  9.2500000E+03  1.1559158E-06
  9.5000000E+03  1.0301658E-06
  1.0000000E+04  8.2441686E-07
  1.0500000E+04  6.6592171E-07
  1.1000000E+04  5.4247990E-07
  1.1500000E+04  4.4537046E-07
  1.2000000E+04  3.6827100E-07
  1.2500000E+04  3.0653840E-07
  1.3000000E+04  2.5672346E-07
  1.3500000E+04  2.1623516E-07
  1.4000000E+04  1.8310608E-07
  1.4500000E+04  1.5582902E-07
  1.5000000E+04  1.3323906E-07
  1.5500000E+04  1.1442817E-07
  1.6000000E+04  9.8683352E-08
  1.6500000E+04  8.5440947E-08
  1.7000000E+04  7.4252181E-08
  1.7500000E+04  6.4757519E-08
  1.8000000E+04  5.6667270E-08
  1.8500000E+04  4.9746737E-08
  1.9000000E+04  4.3804763E-08
  1.9500000E+04  3.8684888E-08
  2.0000000E+04  3.4258424E-08
  2.0500000E+04  3.0419046E-08
  2.1000000E+04  2.7078566E-08
  2.2000000E+04  2.1612557E-08
  2.3000000E+04  1.7404580E-08
  2.4000000E+04  1.4131496E-08
  2.5000000E+04  1.1561272E-08
  2.6000000E+04  9.5250557E-09
  2.7000000E+04  7.8985919E-09
  2.8000000E+04  6.5894916E-09
  2.9000000E+04  5.5283070E-09
  3.0000000E+04  4.6623552E-09
  3.1000000E+04  3.9513272E-09
  3.2000000E+04  3.3641152E-09
  3.3000000E+04  2.8765189E-09
  3.4000000E+04  2.4695708E-09
  3.5000000E+04  2.1283002E-09
  3.6000000E+04  1.8408189E-09
  3.7000000E+04  1.5976225E-09
  3.8000000E+04  1.3910629E-09
  3.9000000E+04  1.2149524E-09
  4.0000000E+04  1.0642627E-09
  4.1000000E+04  9.3488670E-10
  4.2000000E+04  8.2344940E-10
  4.3000000E+04  7.2716559E-10
  4.4000000E+04  6.4372764E-10
  4.5000000E+04  5.7121752E-10
  4.6000000E+04  5.0803377E-10
  4.7000000E+04  4.5283363E-10
  4.8000000E+04  4.0448754E-10
  5.0000000E+04  3.2469066E-10
  5.1250000E+04  2.8413052E-10
  5.2500000E+04  2.4934709E-10
  5.3750000E+04  2.1942102E-10
  5.5000000E+04  1.9359398E-10
  5.6250000E+04  1.7123759E-10
  5.7500000E+04  1.5182928E-10
  5.8750000E+04  1.3493335E-10
  6.0000000E+04  1.2018523E-10
  6.2500000E+04  9.5955973E-11
  6.5000000E+04  7.7221238E-11
  6.6250000E+04  6.9467082E-11
  6.7500000E+04  6.2601991E-11
  7.0000000E+04  5.1097181E-11
  7.2500000E+04  4.1971685E-11
  7.5000000E+04  3.4680059E-11
  7.7500000E+04  2.8813717E-11
  8.0000000E+04  2.4063878E-11
  8.2500000E+04  2.0195178E-11
  8.5000000E+04  1.7026530E-11
  8.7500000E+04  1.4417565E-11
  9.0000000E+04  1.2258818E-11
  9.2500000E+04  1.0464306E-11
  9.5000000E+04  8.9659820E-12
  9.7500000E+04  7.7096874E-12
  1.0000000E+05  6.6521002E-12
  1.0250000E+05  5.7583894E-12
  1.0500000E+05  5.0003988E-12
  1.0750000E+05  4.3552621E-12
  1.1000000E+05  3.8043279E-12
  1.1250000E+05  3.3323109E-12
  1.1500000E+05  2.9266396E-12
  1.1750000E+05  2.5769388E-12
  1.2000000E+05  2.2746141E-12
  1.2250000E+05  2.0125195E-12
  1.2500000E+05  1.7846906E-12
  1.3000000E+05  1.4126511E-12
  1.3500000E+05  1.1273334E-12
  1.4000000E+05  9.0650924E-13
  1.4500000E+05  7.3413341E-13
  1.5000000E+05  5.9849723E-13
  1.5500000E+05  4.9096887E-13
  1.6000000E+05  4.0512247E-13
  1.6500000E+05  3.3613114E-13
  1.7000000E+05  2.8033914E-13
  1.7500000E+05  2.3495542E-13
  1.8000000E+05  1.9783262E-13
  1.8500000E+05  1.6730695E-13
  1.9000000E+05  1.4208069E-13
  1.9500000E+05  1.2113512E-13
  2.0000000E+05  1.0366582E-13
  2.0500000E+05  8.9033832E-14
  2.1000000E+05  7.6728604E-14
  2.1500000E+05  6.6340072E-14
  2.2000000E+05  5.7537259E-14
  2.2500000E+05  5.0051856E-14
  2.3000000E+05  4.3665280E-14
  2.3500000E+05  3.8198628E-14
  2.4000000E+05  3.3504883E-14
  2.4500000E+05  2.9462750E-14
  2.5000000E+05  2.5971794E-14
  2.5500000E+05  2.2948541E-14
  2.6000000E+05  2.0323375E-14
  2.6500000E+05  1.8038036E-14
  2.7000000E+05  1.6043617E-14
  2.8000000E+05  1.2769170E-14
  2.9000000E+05  1.0240936E-14
  3.0000000E+05  8.2721271E-15
  3.1000000E+05  6.7266633E-15
  3.2000000E+05  5.5043599E-15
  3.3000000E+05  4.5307671E-15
  3.4000000E+05  3.7500963E-15
  3.5000000E+05  3.1201824E-15
  3.6000000E+05  2.6088917E-15
  3.7000000E+05  2.1915548E-15
  3.8000000E+05  1.8490990E-15
  3.9000000E+05  1.5666772E-15
  4.0000000E+05  1.3326594E-15
  4.1000000E+05  1.1378775E-15
  4.2000000E+05  9.7505933E-16
  4.3000000E+05  8.3840457E-16
  4.4000000E+05  7.2326268E-16
  4.5000000E+05  6.2588592E-16
  4.6000000E+05  5.4324020E-16
  4.7000000E+05  4.7285821E-16
  4.8000000E+05  4.1272473E-16
  5.0000000E+05  3.1688300E-16
  5.1250000E+05  2.6997996E-16
  5.2500000E+05  2.3084850E-16
  5.3750000E+05  1.9806652E-16
  5.5000000E+05  1.7049609E-16
  5.6250000E+05  1.4722272E-16
  5.7500000E+05  1.2750747E-16
  5.8750000E+05  1.1075001E-16
  6.0000000E+05  9.6460477E-17
  6.1250000E+05  8.4237540E-17
  6.2500000E+05  7.3750898E-17
  6.3750000E+05  6.4727634E-17
  6.5000000E+05  5.6941745E-17
  6.6250000E+05  5.0205443E-17
  6.7500000E+05  4.4362136E-17
  6.8750000E+05  3.9280815E-17
  7.0000000E+05  3.4851504E-17
  7.1250000E+05  3.0981596E-17
  7.2500000E+05  2.7592890E-17
  7.5000000E+05  2.2004173E-17
  7.7500000E+05  1.7665866E-17
  8.0000000E+05  1.4272793E-17
  8.2500000E+05  1.1600675E-17
  8.5000000E+05  9.4825764E-18
  8.7500000E+05  7.7931766E-18
  9.0000000E+05  6.4372808E-18
  9.2500000E+05  5.3423698E-18
  9.5000000E+05  4.4531523E-18
  9.7500000E+05  3.7271455E-18
  1.0000000E+06  3.1317227E-18
  1.0250000E+06  2.6415993E-18
  1.0500000E+06  2.2366946E-18
  1.0750000E+06  1.9009875E-18
  
  
#  80  16  N7  EION =  1.030000000E+02 eV   298
#  S(0) = 1.408242E+01
  1.0138032E+00  0.0000000E+00
  1.0138032E+02  0.0000000E+00
  1.0138032E+02  1.3937863E-03
  1.0300000E+02  1.3937863E-03
  1.0300272E+02  1.3937863E-03
  1.0317765E+02  1.4382826E-03
  1.0335259E+02  1.4811449E-03
  1.0352752E+02  1.5224561E-03
  1.0370245E+02  1.5622935E-03
  1.0405231E+02  1.6378279E-03
  1.0440218E+02  1.7082628E-03
  1.0510190E+02  1.8355678E-03
  1.0580163E+02  1.9471621E-03
  1.0720109E+02  2.1319412E-03
  1.0860054E+02  2.2759990E-03
  1.1000000E+02  2.3882993E-03
  1.1250000E+02  2.5288742E-03
  1.1500000E+02  2.6128872E-03
  1.1750000E+02  2.6577649E-03
  1.2000000E+02  2.6769500E-03
  1.2500000E+02  2.6811731E-03
  1.3000000E+02  2.6975661E-03
  1.3500000E+02  2.7798814E-03
  1.4000000E+02  2.9654392E-03
  1.4500000E+02  3.2751515E-03
  1.5000000E+02  3.7149673E-03
  1.6000000E+02  4.9596795E-03
  1.7000000E+02  6.6237131E-03
  1.7500000E+02  7.5920368E-03
  1.8000000E+02  8.6414755E-03
  1.8500000E+02  9.7628619E-03
  1.9000000E+02  1.0943047E-02
  2.0000000E+02  1.3410721E-02
  2.1000000E+02  1.5883019E-02
  2.2000000E+02  1.8204380E-02
  2.3000000E+02  2.0276423E-02
  2.4000000E+02  2.2064514E-02
  2.5000000E+02  2.3575402E-02
  2.6000000E+02  2.4827059E-02
  2.7000000E+02  2.5833145E-02
  2.8000000E+02  2.6599529E-02
  2.9000000E+02  2.7135312E-02
  3.0000000E+02  2.7453054E-02
  3.1000000E+02  2.7575918E-02
  3.2000000E+02  2.7535226E-02
  3.4000000E+02  2.7082129E-02
  3.6000000E+02  2.6305261E-02
  3.8000000E+02  2.5325112E-02
  4.0000000E+02  2.4209061E-02
  4.2000000E+02  2.3003062E-02
  4.4000000E+02  2.1757647E-02
  4.6000000E+02  2.0518163E-02
  4.8000000E+02  1.9312618E-02
  5.0000000E+02  1.8157172E-02
  5.2500000E+02  1.6788726E-02
  5.5000000E+02  1.5502642E-02
  5.7500000E+02  1.4302731E-02
  6.0000000E+02  1.3192766E-02
  6.5000000E+02  1.1237273E-02
  6.7500000E+02  1.0382433E-02
  7.0000000E+02  9.5993830E-03
  7.2500000E+02  8.8808533E-03
  7.5000000E+02  8.2219017E-03
  8.0000000E+02  7.0677085E-03
  8.5000000E+02  6.1022295E-03
  9.0000000E+02  5.2899119E-03
  9.5000000E+02  4.6037967E-03
  1.0000000E+03  4.0227119E-03
  1.0500000E+03  3.5287273E-03
  1.1000000E+03  3.1070279E-03
  1.1500000E+03  2.7455126E-03
  1.2000000E+03  2.4343014E-03
  1.2500000E+03  2.1653372E-03
  1.3000000E+03  1.9320226E-03
  1.3500000E+03  1.7289119E-03
  1.4000000E+03  1.5514931E-03
  1.4500000E+03  1.3960112E-03
  1.5000000E+03  1.2593252E-03
  1.6000000E+03  1.0321392E-03
  1.7000000E+03  8.5334289E-04
  1.8000000E+03  7.1119379E-04
  1.9000000E+03  5.9715578E-04
  2.0000000E+03  5.0483984E-04
  2.1000000E+03  4.2946949E-04
  2.2000000E+03  3.6746651E-04
  2.3000000E+03  3.1610777E-04
  2.4000000E+03  2.7329213E-04
  2.5000000E+03  2.3738392E-04
  2.6000000E+03  2.0709923E-04
  2.7000000E+03  1.8142130E-04
  2.8000000E+03  1.5954007E-04
  2.9000000E+03  1.4080638E-04
  3.0000000E+03  1.2469645E-04
  3.1000000E+03  1.1078504E-04
  3.2000000E+03  9.8724872E-05
  3.3000000E+03  8.8230760E-05
  3.4000000E+03  7.9067239E-05
  3.5000000E+03  7.1038934E-05
  3.6000000E+03  6.3982962E-05
  3.8000000E+03  5.2264051E-05
  4.0000000E+03  4.3057132E-05
  4.2000000E+03  3.5749643E-05
  4.4000000E+03  2.9895432E-05
  4.6000000E+03  2.5165193E-05
  4.8000000E+03  2.1312912E-05
  5.0000000E+03  1.8152705E-05
  5.2500000E+03  1.4962717E-05
  5.5000000E+03  1.2426760E-05
  5.7500000E+03  1.0392625E-05
  5.8750000E+03  9.5272839E-06
  6.0000000E+03  8.7475114E-06
  6.2500000E+03  7.4068439E-06
  6.5000000E+03  6.3065259E-06
  6.7500000E+03  5.3974980E-06
  7.0000000E+03  4.6418743E-06
  7.2500000E+03  4.0101396E-06
  7.5000000E+03  3.4791131E-06
  7.7500000E+03  3.0304659E-06
  8.0000000E+03  2.6496035E-06
  8.2500000E+03  2.3248264E-06
  8.5000000E+03  2.0466972E-06
  8.7500000E+03  1.8075585E-06
  9.0000000E+03  1.6011603E-06
  9.2500000E+03  1.4223726E-06
  9.5000000E+03  1.2669679E-06
  1.0000000E+04  1.0128952E-06
  1.0500000E+04  8.1737186E-07
  1.1000000E+04  6.6523676E-07
  1.1500000E+04  5.4566394E-07
  1.2000000E+04  4.5081265E-07
  1.2500000E+04  3.7493003E-07
  1.3000000E+04  3.1374629E-07
  1.3500000E+04  2.6405661E-07
  1.4000000E+04  2.2342946E-07
  1.4500000E+04  1.9000348E-07
  1.5000000E+04  1.6234116E-07
  1.5500000E+04  1.3932266E-07
  1.6000000E+04  1.2006931E-07
  1.6500000E+04  1.0388694E-07
  1.7000000E+04  9.0223196E-08
  1.7500000E+04  7.8635812E-08
  1.8000000E+04  6.8768678E-08
  1.8500000E+04  6.0333449E-08
  1.9000000E+04  5.3095409E-08
  1.9500000E+04  4.6862544E-08
  2.0000000E+04  4.1477017E-08
  2.0500000E+04  3.6808491E-08
  2.1000000E+04  3.2748919E-08
  2.2000000E+04  2.6111666E-08
  2.3000000E+04  2.1007482E-08
  2.4000000E+04  1.7041355E-08
  2.5000000E+04  1.3929939E-08
  2.6000000E+04  1.1467241E-08
  2.7000000E+04  9.5018268E-09
  2.8000000E+04  7.9212154E-09
  2.9000000E+04  6.6409281E-09
  3.0000000E+04  5.5969402E-09
  3.1000000E+04  4.7403134E-09
  3.2000000E+04  4.0333125E-09
  3.3000000E+04  3.4466051E-09
  3.4000000E+04  2.9572208E-09
  3.5000000E+04  2.5470441E-09
  3.6000000E+04  2.2016996E-09
  3.7000000E+04  1.9097022E-09
  3.8000000E+04  1.6618159E-09
  3.9000000E+04  1.4505726E-09
  4.0000000E+04  1.2699076E-09
  4.1000000E+04  1.1148697E-09
  4.2000000E+04  9.8139222E-10
  4.3000000E+04  8.6612018E-10
  4.4000000E+04  7.6627506E-10
  4.5000000E+04  6.7954875E-10
  4.6000000E+04  6.0401472E-10
  4.7000000E+04  5.3805801E-10
  4.8000000E+04  4.8032039E-10
  5.0000000E+04  3.8509491E-10
  5.1250000E+04  3.3673473E-10
  5.2500000E+04  2.9529004E-10
  5.3750000E+04  2.5965714E-10
  5.5000000E+04  2.2892596E-10
  5.6250000E+04  2.0234262E-10
  5.7500000E+04  1.7928040E-10
  5.8750000E+04  1.5921706E-10
  6.0000000E+04  1.4171586E-10
  6.2500000E+04  1.1299142E-10
  6.5000000E+04  9.0809008E-11
  6.6250000E+04  8.1636378E-11
  6.7500000E+04  7.3520199E-11
  7.0000000E+04  5.9930123E-11
  7.2500000E+04  4.9162236E-11
  7.5000000E+04  4.0566984E-11
  7.7500000E+04  3.3658531E-11
  8.0000000E+04  2.8070192E-11
  8.2500000E+04  2.3522771E-11
  8.5000000E+04  1.9801686E-11
  8.7500000E+04  1.6740756E-11
  9.0000000E+04  1.4210529E-11
  9.2500000E+04  1.2109402E-11
  9.5000000E+04  1.0356992E-11
  9.7500000E+04  8.8893467E-12
  1.0000000E+05  7.6553367E-12
  1.0250000E+05  6.6138788E-12
  1.0500000E+05  5.7317699E-12
  1.0750000E+05  4.9820530E-12
  1.1000000E+05  4.3427473E-12
  1.1250000E+05  3.7958465E-12
  1.1500000E+05  3.3265487E-12
  1.1750000E+05  2.9226463E-12
  1.2000000E+05  2.5740341E-12
  1.2250000E+05  2.2723164E-12
  1.2500000E+05  2.0104914E-12
  1.2750000E+05  1.7826995E-12
  1.3000000E+05  1.5840252E-12
  1.3250000E+05  1.4103327E-12
  1.3500000E+05  1.2581306E-12
  1.4000000E+05  1.0068223E-12
  1.4500000E+05  8.1138550E-13
  1.5000000E+05  6.5819363E-13
  1.5500000E+05  5.3722391E-13
  1.6000000E+05  4.4103234E-13
  1.6500000E+05  3.6404079E-13
  1.7000000E+05  3.0203565E-13
  1.7500000E+05  2.5180846E-13
  1.8000000E+05  2.1089622E-13
  1.8500000E+05  1.7739593E-13
  1.9000000E+05  1.4982833E-13
  1.9500000E+05  1.2703599E-13
  2.0000000E+05  1.0810753E-13
  2.0500000E+05  9.2321184E-14
  2.1000000E+05  7.9102248E-14
  2.1500000E+05  6.7990715E-14
  2.2000000E+05  5.8616531E-14
  2.2500000E+05  5.0680752E-14
  2.3000000E+05  4.3940586E-14
  2.3500000E+05  3.8197878E-14
  2.4000000E+05  3.3290249E-14
  2.4500000E+05  2.9084117E-14
  2.5000000E+05  2.5469217E-14
  2.5500000E+05  2.2354193E-14
  2.6000000E+05  1.9663054E-14
  2.6500000E+05  1.7332384E-14
  2.7000000E+05  1.5309094E-14
  2.8000000E+05  1.2013413E-14
  2.9000000E+05  9.4970184E-15
  3.0000000E+05  7.5599715E-15
  3.1000000E+05  6.0574520E-15
  3.2000000E+05  4.8835220E-15
  3.3000000E+05  3.9600096E-15
  3.4000000E+05  3.2287824E-15
  3.5000000E+05  2.6462548E-15
  3.6000000E+05  2.1794861E-15
  3.7000000E+05  1.8034075E-15
  3.8000000E+05  1.4988133E-15
  3.9000000E+05  1.2508910E-15
  4.0000000E+05  1.0481358E-15
  4.1000000E+05  8.8156398E-16
  4.2000000E+05  7.4412664E-16
  4.3000000E+05  6.3026219E-16
  4.4000000E+05  5.3555946E-16
  4.5000000E+05  4.5650425E-16
  4.6000000E+05  3.9028017E-16
  4.7000000E+05  3.3461857E-16
  4.8000000E+05  2.8768423E-16
  5.0000000E+05  2.1430975E-16
  5.1250000E+05  1.7918226E-16
  5.2500000E+05  1.5035839E-16
  5.3750000E+05  1.2661016E-16
  5.5000000E+05  1.0696737E-16
  5.6250000E+05  9.0659964E-17
  5.7500000E+05  7.7073638E-17
  5.8750000E+05  6.5715878E-17
  6.0000000E+05  5.6190128E-17
  6.1250000E+05  4.8175799E-17
  6.2500000E+05  4.1412618E-17
  6.3750000E+05  3.5688460E-17
  6.5000000E+05  3.0829973E-17
  6.6250000E+05  2.6694999E-17
  6.7500000E+05  2.3166558E-17
  6.8750000E+05  2.0148065E-17
  7.0000000E+05  1.7559570E-17
  7.1250000E+05  1.5334688E-17
  7.2500000E+05  1.3418067E-17
  7.3750000E+05  1.1763416E-17
  7.5000000E+05  1.0331923E-17
  7.6250000E+05  9.0909632E-18
  7.7500000E+05  8.0130425E-18
  8.0000000E+05  6.2569943E-18
  8.2500000E+05  4.9173226E-18
  8.5000000E+05  3.8881357E-18
  8.7500000E+05  3.0922084E-18
  9.0000000E+05  2.4726528E-18
  9.2500000E+05  1.9873393E-18
  9.5000000E+05  1.6049322E-18
  9.7500000E+05  1.3019438E-18
  1.0000000E+06  1.0607563E-18
  1.0250000E+06  8.6802842E-19
  1.0500000E+06  7.1343038E-19
  1.0750000E+06  5.8893345E-19
  
  
#  80  20  O4  EION =  1.400000000E+01 eV   307
#  S(0) = 6.927880E+00
  2.4980986E-02  0.0000000E+00
  2.4980986E+00  0.0000000E+00
  2.4980986E+00  3.6807568E-02
  1.4000000E+01  3.6807568E-02
  1.4002721E+01  3.6807568E-02
  1.4102585E+01  3.6722257E-02
  1.4202449E+01  3.6658105E-02
  1.4302313E+01  3.6614515E-02
  1.4402177E+01  3.6590912E-02
  1.4601905E+01  3.6601502E-02
  1.4801633E+01  3.6685748E-02
  1.5201088E+01  3.7060352E-02
  1.5600544E+01  3.7687838E-02
  1.6000000E+01  3.8545403E-02
  1.7000000E+01  4.1580188E-02
  1.8000000E+01  4.5707207E-02
  1.9000000E+01  5.0763889E-02
  2.0000000E+01  5.6632854E-02
  2.1000000E+01  6.3222093E-02
  2.2000000E+01  7.0449838E-02
  2.3000000E+01  7.8232684E-02
  2.4000000E+01  8.6475859E-02
  2.5000000E+01  9.5065296E-02
  2.6000000E+01  1.0386241E-01
  2.7000000E+01  1.1270156E-01
  2.8000000E+01  1.2138829E-01
  2.9000000E+01  1.2970883E-01
  3.0000000E+01  1.3743780E-01
  3.1000000E+01  1.4434924E-01
  3.2000000E+01  1.5024052E-01
  3.3000000E+01  1.5494172E-01
  3.4000000E+01  1.5833293E-01
  3.5000000E+01  1.6035982E-01
  3.6000000E+01  1.6102280E-01
  3.7000000E+01  1.6038539E-01
  3.8000000E+01  1.5856620E-01
  3.9000000E+01  1.5570269E-01
  4.0000000E+01  1.5196849E-01
  4.2000000E+01  1.4258423E-01
  4.3000000E+01  1.3725543E-01
  4.4000000E+01  1.3169585E-01
  4.5000000E+01  1.2602059E-01
  4.6000000E+01  1.2032448E-01
  4.7000000E+01  1.1468429E-01
  4.8000000E+01  1.0915867E-01
  4.9000000E+01  1.0379087E-01
  5.0000000E+01  9.8609981E-02
  5.1250000E+01  9.2424808E-02
  5.2500000E+01  8.6582350E-02
  5.3750000E+01  8.1089903E-02
  5.5000000E+01  7.5941754E-02
  5.7500000E+01  6.6631031E-02
  6.0000000E+01  5.8527017E-02
  6.5000000E+01  4.5351466E-02
  6.7500000E+01  4.0010920E-02
  7.0000000E+01  3.5348833E-02
  7.2500000E+01  3.1271571E-02
  7.5000000E+01  2.7699550E-02
  7.7500000E+01  2.4565400E-02
  8.0000000E+01  2.1812374E-02
  8.2500000E+01  1.9391504E-02
  8.5000000E+01  1.7260538E-02
  8.7500000E+01  1.5383389E-02
  9.0000000E+01  1.3728483E-02
  9.2500000E+01  1.2268151E-02
  9.5000000E+01  1.0978378E-02
  9.7500000E+01  9.8381880E-03
  1.0000000E+02  8.8291794E-03
  1.0250000E+02  7.9352410E-03
  1.0500000E+02  7.1422920E-03
  1.0750000E+02  6.4380326E-03
  1.1000000E+02  5.8117233E-03
  1.1250000E+02  5.2539885E-03
  1.1500000E+02  4.7566432E-03
  1.1750000E+02  4.3125386E-03
  1.2000000E+02  3.9154261E-03
  1.2250000E+02  3.5598409E-03
  1.2500000E+02  3.2410199E-03
  1.3000000E+02  2.6976781E-03
  1.3250000E+02  2.4663196E-03
  1.3500000E+02  2.2579304E-03
  1.3750000E+02  2.0700164E-03
  1.4000000E+02  1.9004584E-03
  1.4500000E+02  1.6091199E-03
  1.4750000E+02  1.4841309E-03
  1.5000000E+02  1.3710553E-03
  1.5500000E+02  1.1759991E-03
  1.6000000E+02  1.0161778E-03
  1.6500000E+02  8.8521912E-04
  1.7000000E+02  7.7782924E-04
  1.7500000E+02  6.8983432E-04
  1.8000000E+02  6.1789377E-04
  1.8500000E+02  5.5924448E-04
  1.9000000E+02  5.1160617E-04
  1.9500000E+02  4.7300264E-04
  2.0000000E+02  4.4184408E-04
  2.1000000E+02  3.9720382E-04
  2.1500000E+02  3.8183243E-04
  2.2000000E+02  3.6998129E-04
  2.2500000E+02  3.6103365E-04
  2.3000000E+02  3.5451189E-04
  2.3500000E+02  3.5002755E-04
  2.4000000E+02  3.4721351E-04
  2.4500000E+02  3.4575555E-04
  2.5000000E+02  3.4539222E-04
  2.6000000E+02  3.4709439E-04
  2.7000000E+02  3.5097285E-04
  2.8000000E+02  3.5611372E-04
  2.9000000E+02  3.6178137E-04
  3.0000000E+02  3.6748405E-04
  3.1000000E+02  3.7296826E-04
  3.2000000E+02  3.7802778E-04
  3.4000000E+02  3.8639644E-04
  3.6000000E+02  3.9231407E-04
  3.8000000E+02  3.9581835E-04
  4.0000000E+02  3.9709371E-04
  4.2000000E+02  3.9636856E-04
  4.4000000E+02  3.9391967E-04
  4.6000000E+02  3.9001576E-04
  4.8000000E+02  3.8495076E-04
  5.0000000E+02  3.7900099E-04
  5.2500000E+02  3.7064306E-04
  5.5000000E+02  3.6152119E-04
  5.7500000E+02  3.5185630E-04
  6.0000000E+02  3.4182654E-04
  6.5000000E+02  3.2123169E-04
  6.7500000E+02  3.1092677E-04
  7.0000000E+02  3.0076704E-04
  7.2500000E+02  2.9082097E-04
  7.5000000E+02  2.8111210E-04
  8.0000000E+02  2.6245425E-04
  8.5000000E+02  2.4490916E-04
  9.0000000E+02  2.2858005E-04
  9.5000000E+02  2.1345647E-04
  1.0000000E+03  1.9946543E-04
  1.0500000E+03  1.8653171E-04
  1.1000000E+03  1.7458218E-04
  1.1500000E+03  1.6354489E-04
  1.2000000E+03  1.5335270E-04
  1.2500000E+03  1.4394060E-04
  1.3000000E+03  1.3524551E-04
  1.3500000E+03  1.2720737E-04
  1.4000000E+03  1.1977057E-04
  1.4500000E+03  1.1288226E-04
  1.5000000E+03  1.0649289E-04
  1.6000000E+03  9.5038978E-05
  1.7000000E+03  8.5115381E-05
  1.8000000E+03  7.6486577E-05
  1.9000000E+03  6.8953035E-05
  2.0000000E+03  6.2348374E-05
  2.1000000E+03  5.6536116E-05
  2.2000000E+03  5.1403267E-05
  2.3000000E+03  4.6855012E-05
  2.4000000E+03  4.2811344E-05
  2.5000000E+03  3.9204988E-05
  2.6000000E+03  3.5979638E-05
  2.7000000E+03  3.3087650E-05
  2.8000000E+03  3.0488122E-05
  2.9000000E+03  2.8145435E-05
  3.0000000E+03  2.6028769E-05
  3.1000000E+03  2.4111662E-05
  3.2000000E+03  2.2371489E-05
  3.4000000E+03  1.9346852E-05
  3.6000000E+03  1.6826926E-05
  3.8000000E+03  1.4712305E-05
  4.0000000E+03  1.2925739E-05
  4.2000000E+03  1.1407101E-05
  4.4000000E+03  1.0108975E-05
  4.6000000E+03  8.9934793E-06
  4.8000000E+03  8.0301227E-06
  5.0000000E+03  7.1942778E-06
  5.2500000E+03  6.2986823E-06
  5.5000000E+03  5.5400425E-06
  5.7500000E+03  4.8936678E-06
  5.8750000E+03  4.6062709E-06
  6.0000000E+03  4.3399005E-06
  6.2500000E+03  3.8630383E-06
  6.5000000E+03  3.4504802E-06
  6.7500000E+03  3.0920186E-06
  7.0000000E+03  2.7792982E-06
  7.2500000E+03  2.5054236E-06
  7.5000000E+03  2.2646822E-06
  7.7500000E+03  2.0523286E-06
  8.0000000E+03  1.8644021E-06
  8.2500000E+03  1.6975808E-06
  8.5000000E+03  1.5490628E-06
  8.7500000E+03  1.4164740E-06
  9.0000000E+03  1.2977965E-06
  9.2500000E+03  1.1913070E-06
  9.5000000E+03  1.0955280E-06
  9.7500000E+03  1.0091873E-06
  1.0000000E+04  9.3118589E-07
  1.0250000E+04  8.6057051E-07
  1.0500000E+04  7.9651350E-07
  1.1000000E+04  6.8528294E-07
  1.1500000E+04  5.9274843E-07
  1.2000000E+04  5.1525434E-07
  1.2500000E+04  4.4995587E-07
  1.3000000E+04  3.9461848E-07
  1.3500000E+04  3.4747242E-07
  1.4000000E+04  3.0710522E-07
  1.4500000E+04  2.7238138E-07
  1.5000000E+04  2.4238170E-07
  1.5500000E+04  2.1635725E-07
  1.6000000E+04  1.9369426E-07
  1.6500000E+04  1.7388686E-07
  1.7000000E+04  1.5651579E-07
  1.7500000E+04  1.4123185E-07
  1.8000000E+04  1.2774284E-07
  1.8500000E+04  1.1580317E-07
  1.9000000E+04  1.0520547E-07
  1.9500000E+04  9.5773989E-08
  2.0000000E+04  8.7359169E-08
  2.0500000E+04  7.9833311E-08
  2.1000000E+04  7.3086977E-08
  2.1500000E+04  6.7026066E-08
  2.2000000E+04  6.1569417E-08
  2.2500000E+04  5.6646818E-08
  2.3000000E+04  5.2197352E-08
  2.4000000E+04  4.4512572E-08
  2.5000000E+04  3.8166565E-08
  2.6000000E+04  3.2891512E-08
  2.7000000E+04  2.8479731E-08
  2.8000000E+04  2.4768806E-08
  2.9000000E+04  2.1630658E-08
  3.0000000E+04  1.8963540E-08
  3.1000000E+04  1.6686060E-08
  3.2000000E+04  1.4732675E-08
  3.3000000E+04  1.3050271E-08
  3.4000000E+04  1.1595545E-08
  3.5000000E+04  1.0332997E-08
  3.6000000E+04  9.2333576E-09
  3.7000000E+04  8.2723843E-09
  3.8000000E+04  7.4299094E-09
  3.9000000E+04  6.6890790E-09
  4.0000000E+04  6.0357529E-09
  4.1000000E+04  5.4580165E-09
  4.2000000E+04  4.9457873E-09
  4.3000000E+04  4.4905016E-09
  4.4000000E+04  4.0848605E-09
  4.5000000E+04  3.7226235E-09
  4.6000000E+04  3.3984367E-09
  4.7000000E+04  3.1076921E-09
  4.8000000E+04  2.8464120E-09
  5.0000000E+04  2.3989282E-09
  5.1250000E+04  2.1621093E-09
  5.2500000E+04  1.9528796E-09
  5.3750000E+04  1.7675470E-09
  5.5000000E+04  1.6029757E-09
  5.7500000E+04  1.3258153E-09
  5.8750000E+04  1.2089818E-09
  6.0000000E+04  1.1043068E-09
  6.1250000E+04  1.0103357E-09
  6.2500000E+04  9.2580986E-10
  6.3750000E+04  8.4963736E-10
  6.5000000E+04  7.8086862E-10
  6.7500000E+04  6.6233535E-10
  7.0000000E+04  5.6475438E-10
  7.2500000E+04  4.8392310E-10
  7.5000000E+04  4.1657694E-10
  7.7500000E+04  3.6016004E-10
  8.0000000E+04  3.1265650E-10
  8.2500000E+04  2.7246518E-10
  8.5000000E+04  2.3830574E-10
  8.7500000E+04  2.0914804E-10
  9.0000000E+04  1.8415846E-10
  9.2500000E+04  1.6265862E-10
  9.5000000E+04  1.4409347E-10
  9.7500000E+04  1.2800659E-10
  1.0000000E+05  1.1402096E-10
  1.0250000E+05  1.0182373E-10
  1.0500000E+05  9.1154142E-11
  1.0750000E+05  8.1793957E-11
  1.1000000E+05  7.3559825E-11
  1.1250000E+05  6.6297126E-11
  1.1500000E+05  5.9875007E-11
  1.1750000E+05  5.4182358E-11
  1.2000000E+05  4.9124521E-11
  1.2250000E+05  4.4620605E-11
  1.2500000E+05  4.0601264E-11
  1.2750000E+05  3.7006875E-11
  1.3000000E+05  3.3786047E-11
  1.3250000E+05  3.0894364E-11
  1.3500000E+05  2.8293334E-11
  1.3750000E+05  2.5949522E-11
  1.4000000E+05  2.3833809E-11
  1.4250000E+05  2.1920780E-11
  1.4500000E+05  2.0188201E-11
  1.5000000E+05  1.7188778E-11
  1.5500000E+05  1.4706121E-11
  1.6000000E+05  1.2639542E-11
  1.6500000E+05  1.0910113E-11
  1.7000000E+05  9.4555414E-12
  1.7500000E+05  8.2263334E-12
  1.8000000E+05  7.1829395E-12
  1.8500000E+05  6.2935435E-12
  1.9000000E+05  5.5323847E-12
  1.9500000E+05  4.8784930E-12
  2.0000000E+05  4.3146765E-12
  2.0500000E+05  3.8267848E-12
  2.1000000E+05  3.4031562E-12
  2.1500000E+05  3.0341364E-12
  2.2000000E+05  2.7117072E-12
  2.2500000E+05  2.4292420E-12
  2.3000000E+05  2.1811856E-12
  2.3500000E+05  1.9628292E-12
  2.4000000E+05  1.7701709E-12
  
  
#  80  21  O5  EION =  1.177100000E+01 eV   307
#  S(0) = 1.029106E+01
  3.7443118E-02  0.0000000E+00
  3.7443118E+00  0.0000000E+00
  3.7443118E+00  6.4373207E-02
  1.1771000E+01  6.4373207E-02
  1.1773721E+01  6.4373207E-02
  1.1885035E+01  6.4368601E-02
  1.1996349E+01  6.4406574E-02
  1.2107663E+01  6.4485550E-02
  1.2218977E+01  6.4604031E-02
  1.2441605E+01  6.4953905E-02
  1.2664233E+01  6.5445650E-02
  1.3109488E+01  6.6817580E-02
  1.3554744E+01  6.8653956E-02
  1.4000000E+01  7.0900691E-02
  1.4500000E+01  7.3857713E-02
  1.5000000E+01  7.7224268E-02
  1.6000000E+01  8.5024082E-02
  1.7000000E+01  9.4041146E-02
  1.8000000E+01  1.0408838E-01
  1.9000000E+01  1.1501650E-01
  2.0000000E+01  1.2668900E-01
  2.1000000E+01  1.3896396E-01
  2.2000000E+01  1.5167979E-01
  2.3000000E+01  1.6464473E-01
  2.4000000E+01  1.7763072E-01
  2.5000000E+01  1.9037494E-01
  2.6000000E+01  2.0257978E-01
  2.7000000E+01  2.1392541E-01
  2.8000000E+01  2.2409580E-01
  2.9000000E+01  2.3278221E-01
  3.0000000E+01  2.3973129E-01
  3.1000000E+01  2.4474533E-01
  3.2000000E+01  2.4771320E-01
  3.3000000E+01  2.4862058E-01
  3.4000000E+01  2.4752801E-01
  3.5000000E+01  2.4459100E-01
  3.6000000E+01  2.4002227E-01
  3.8000000E+01  2.2697479E-01
  4.0000000E+01  2.1049470E-01
  4.1000000E+01  2.0156690E-01
  4.2000000E+01  1.9245133E-01
  4.3000000E+01  1.8330352E-01
  4.4000000E+01  1.7424996E-01
  4.5000000E+01  1.6538936E-01
  4.6000000E+01  1.5679437E-01
  4.7000000E+01  1.4851570E-01
  4.8000000E+01  1.4058463E-01
  5.0000000E+01  1.2582865E-01
  5.2500000E+01  1.0947692E-01
  5.5000000E+01  9.5307847E-02
  5.7500000E+01  8.3088993E-02
  6.0000000E+01  7.2558644E-02
  6.2500000E+01  6.3476312E-02
  6.5000000E+01  5.5626648E-02
  6.6250000E+01  5.2105780E-02
  6.7500000E+01  4.8827050E-02
  7.0000000E+01  4.2924202E-02
  7.2500000E+01  3.7789184E-02
  7.5000000E+01  3.3313883E-02
  7.7500000E+01  2.9408010E-02
  8.0000000E+01  2.5994615E-02
  8.2500000E+01  2.3007858E-02
  8.5000000E+01  2.0391985E-02
  8.7500000E+01  1.8098755E-02
  9.0000000E+01  1.6086235E-02
  9.2500000E+01  1.4318315E-02
  9.5000000E+01  1.2763732E-02
  9.7500000E+01  1.1395225E-02
  1.0000000E+02  1.0189083E-02
  1.0250000E+02  9.1247664E-03
  1.0500000E+02  8.1844214E-03
  1.0750000E+02  7.3525125E-03
  1.1000000E+02  6.6155346E-03
  1.1250000E+02  5.9618139E-03
  1.1500000E+02  5.3812081E-03
  1.1750000E+02  4.8648571E-03
  1.2000000E+02  4.4050227E-03
  1.2250000E+02  3.9949853E-03
  1.2500000E+02  3.6290137E-03
  1.2750000E+02  3.3020735E-03
  1.3000000E+02  3.0097032E-03
  1.3250000E+02  2.7479573E-03
  1.3500000E+02  2.5133660E-03
  1.4000000E+02  2.1143852E-03
  1.4500000E+02  1.7932938E-03
  1.4750000E+02  1.6569009E-03
  1.5000000E+02  1.5343344E-03
  1.5500000E+02  1.3253433E-03
  1.6000000E+02  1.1569936E-03
  1.6500000E+02  1.0215942E-03
  1.7000000E+02  9.1288295E-04
  1.7500000E+02  8.2581129E-04
  1.8000000E+02  7.5640211E-04
  1.8500000E+02  7.0155414E-04
  1.9000000E+02  6.5861491E-04
  1.9500000E+02  6.2519902E-04
  2.0000000E+02  5.9950993E-04
  2.0500000E+02  5.8020871E-04
  2.1000000E+02  5.6620777E-04
  2.1500000E+02  5.5646449E-04
  2.2000000E+02  5.5013476E-04
  2.2500000E+02  5.4654922E-04
  2.3000000E+02  5.4516524E-04
  2.3500000E+02  5.4554315E-04
  2.4000000E+02  5.4732334E-04
  2.5000000E+02  5.5389085E-04
  2.6000000E+02  5.6281990E-04
  2.7000000E+02  5.7277695E-04
  2.8000000E+02  5.8290726E-04
  2.9000000E+02  5.9250881E-04
  3.0000000E+02  6.0120240E-04
  3.1000000E+02  6.0882565E-04
  3.2000000E+02  6.1525117E-04
  3.4000000E+02  6.2442076E-04
  3.6000000E+02  6.2909349E-04
  3.8000000E+02  6.2981080E-04
  4.0000000E+02  6.2712268E-04
  4.2000000E+02  6.2156030E-04
  4.4000000E+02  6.1364572E-04
  4.6000000E+02  6.0384992E-04
  4.8000000E+02  5.9264660E-04
  5.0000000E+02  5.8045025E-04
  5.2500000E+02  5.6426348E-04
  5.5000000E+02  5.4737128E-04
  5.7500000E+02  5.3005894E-04
  6.0000000E+02  5.1255140E-04
  6.5000000E+02  4.7764562E-04
  6.7500000E+02  4.6058057E-04
  7.0000000E+02  4.4396139E-04
  7.2500000E+02  4.2786021E-04
  7.5000000E+02  4.1228628E-04
  8.0000000E+02  3.8271304E-04
  8.5000000E+02  3.5528501E-04
  9.0000000E+02  3.3004769E-04
  9.5000000E+02  3.0689694E-04
  1.0000000E+03  2.8565941E-04
  1.0500000E+03  2.6617080E-04
  1.1000000E+03  2.4827904E-04
  1.1500000E+03  2.3184541E-04
  1.2000000E+03  2.1674858E-04
  1.2500000E+03  2.0287475E-04
  1.3000000E+03  1.9011527E-04
  1.3500000E+03  1.7836835E-04
  1.4000000E+03  1.6754138E-04
  1.4500000E+03  1.5754824E-04
  1.5000000E+03  1.4830972E-04
  1.6000000E+03  1.3182420E-04
  1.7000000E+03  1.1762099E-04
  1.8000000E+03  1.0533133E-04
  1.9000000E+03  9.4649550E-05
  2.0000000E+03  8.5324171E-05
  2.1000000E+03  7.7149771E-05
  2.2000000E+03  6.9957131E-05
  2.3000000E+03  6.3605105E-05
  2.4000000E+03  5.7975240E-05
  2.5000000E+03  5.2968611E-05
  2.6000000E+03  4.8503133E-05
  2.7000000E+03  4.4509744E-05
  2.8000000E+03  4.0929315E-05
  2.9000000E+03  3.7710414E-05
  3.0000000E+03  3.4808665E-05
  3.1000000E+03  3.2186131E-05
  3.2000000E+03  2.9810526E-05
  3.4000000E+03  2.5693417E-05
  3.6000000E+03  2.2276108E-05
  3.8000000E+03  1.9418416E-05
  4.0000000E+03  1.7011920E-05
  4.2000000E+03  1.4972592E-05
  4.4000000E+03  1.3234434E-05
  4.6000000E+03  1.1744923E-05
  4.8000000E+03  1.0461939E-05
  5.0000000E+03  9.3515706E-06
  5.2500000E+03  8.1650248E-06
  5.5000000E+03  7.1628108E-06
  5.7500000E+03  6.3112391E-06
  5.8750000E+03  5.9333593E-06
  6.0000000E+03  5.5835703E-06
  6.2500000E+03  4.9585124E-06
  6.5000000E+03  4.4190348E-06
  6.7500000E+03  3.9513804E-06
  7.0000000E+03  3.5443145E-06
  7.2500000E+03  3.1885836E-06
  7.5000000E+03  2.8765386E-06
  7.7500000E+03  2.6018411E-06
  8.0000000E+03  2.3592134E-06
  8.2500000E+03  2.1442395E-06
  8.5000000E+03  1.9532023E-06
  8.7500000E+03  1.7829586E-06
  9.0000000E+03  1.6308411E-06
  9.2500000E+03  1.4945768E-06
  9.5000000E+03  1.3722198E-06
  9.7500000E+03  1.2620979E-06
  1.0000000E+04  1.1627686E-06
  1.0250000E+04  1.0729830E-06
  1.0500000E+04  9.9165833E-07
  1.1000000E+04  8.5074736E-07
  1.1500000E+04  7.3385097E-07
  1.2000000E+04  6.3621931E-07
  1.2500000E+04  5.5416649E-07
  1.3000000E+04  4.8480521E-07
  1.3500000E+04  4.2585466E-07
  1.4000000E+04  3.7549900E-07
  1.4500000E+04  3.3228196E-07
  1.5000000E+04  2.9502736E-07
  1.5500000E+04  2.6277906E-07
  1.6000000E+04  2.3475512E-07
  1.6500000E+04  2.1031243E-07
  1.7000000E+04  1.8891908E-07
  1.7500000E+04  1.7013290E-07
  1.8000000E+04  1.5358462E-07
  1.8500000E+04  1.3896444E-07
  1.9000000E+04  1.2601127E-07
  1.9500000E+04  1.1450419E-07
  2.0000000E+04  1.0425556E-07
  2.0500000E+04  9.5105435E-08
  2.1000000E+04  8.6916962E-08
  2.1500000E+04  7.9572667E-08
  2.2000000E+04  7.2971390E-08
  2.2500000E+04  6.7025761E-08
  2.3000000E+04  6.1660089E-08
  2.4000000E+04  5.2414076E-08
  2.5000000E+04  4.4801875E-08
  2.6000000E+04  3.8492839E-08
  2.7000000E+04  3.3231290E-08
  2.8000000E+04  2.8817828E-08
  2.9000000E+04  2.5095625E-08
  3.0000000E+04  2.1940423E-08
  3.1000000E+04  1.9253071E-08
  3.2000000E+04  1.6953920E-08
  3.3000000E+04  1.4978577E-08
  3.4000000E+04  1.3274667E-08
  3.5000000E+04  1.1799345E-08
  3.6000000E+04  1.0517363E-08
  3.7000000E+04  9.3995853E-09
  3.8000000E+04  8.4218288E-09
  3.9000000E+04  7.5639251E-09
  4.0000000E+04  6.8089886E-09
  4.1000000E+04  6.1428202E-09
  4.2000000E+04  5.5534272E-09
  4.3000000E+04  5.0306428E-09
  4.4000000E+04  4.5658179E-09
  4.5000000E+04  4.1515707E-09
  4.6000000E+04  3.7815797E-09
  4.7000000E+04  3.4504134E-09
  4.8000000E+04  3.1533918E-09
  5.0000000E+04  2.6461465E-09
  5.1250000E+04  2.3785443E-09
  5.2500000E+04  2.1426747E-09
  5.3750000E+04  1.9342321E-09
  5.5000000E+04  1.7495670E-09
  5.7500000E+04  1.4396085E-09
  5.8750000E+04  1.3093987E-09
  6.0000000E+04  1.1929991E-09
  6.1250000E+04  1.0887328E-09
  6.2500000E+04  9.9515194E-10
  6.3750000E+04  9.1100234E-10
  6.5000000E+04  8.3519548E-10
  6.6250000E+04  7.6678407E-10
  6.7500000E+04  7.0494182E-10
  6.8750000E+04  6.4894625E-10
  7.0000000E+04  5.9816419E-10
  7.2500000E+04  5.1008266E-10
  7.5000000E+04  4.3699711E-10
  7.7500000E+04  3.7602079E-10
  8.0000000E+04  3.2488460E-10
  8.2500000E+04  2.8179223E-10
  8.5000000E+04  2.4531202E-10
  8.7500000E+04  2.1429570E-10
  9.0000000E+04  1.8781703E-10
  9.2500000E+04  1.6512460E-10
  9.5000000E+04  1.4560544E-10
  9.7500000E+04  1.2875706E-10
  1.0000000E+05  1.1416562E-10
  1.0250000E+05  1.0148876E-10
  1.0500000E+05  9.0441936E-11
  1.0750000E+05  8.0787707E-11
  1.1000000E+05  7.2327154E-11
  1.1250000E+05  6.4892987E-11
  1.1500000E+05  5.8344037E-11
  1.1750000E+05  5.2560781E-11
  1.2000000E+05  4.7441697E-11
  1.2250000E+05  4.2900275E-11
  1.2500000E+05  3.8862566E-11
  1.2750000E+05  3.5265180E-11
  1.3000000E+05  3.2053627E-11
  1.3250000E+05  2.9180946E-11
  1.3500000E+05  2.6606558E-11
  1.3750000E+05  2.4295310E-11
  1.4000000E+05  2.2216655E-11
  1.4250000E+05  2.0343995E-11
  1.4500000E+05  1.8654130E-11
  1.4750000E+05  1.7126786E-11
  1.5000000E+05  1.5744205E-11
  1.5250000E+05  1.4490798E-11
  1.5500000E+05  1.3352859E-11
  1.6000000E+05  1.1376561E-11
  1.6500000E+05  9.7346919E-12
  1.7000000E+05  8.3638889E-12
  1.7500000E+05  7.2139980E-12
  1.8000000E+05  6.2448844E-12
  1.8500000E+05  5.4243999E-12
  1.9000000E+05  4.7267815E-12
  1.9500000E+05  4.1312660E-12
  2.0000000E+05  3.6212776E-12
  2.0500000E+05  3.1834243E-12
  2.1000000E+05  2.8065490E-12
  2.1500000E+05  2.4813303E-12
  
  
#  80  24  P1  EION =  1.040000000E+01 eV   257
#  S(0) = 2.510010E+00
  5.2000000E-02  0.0000000E+00
  5.2000000E+00  0.0000000E+00
  5.2000000E+00  4.2887177E-01
  1.0400000E+01  4.2887177E-01
  1.0400000E+01  7.0066235E-02
  1.0402721E+01  7.0066235E-02
  1.0422177E+01  6.9489723E-02
  1.0441633E+01  6.8918999E-02
  1.0461088E+01  6.8353994E-02
  1.0480544E+01  6.7794643E-02
  1.0500000E+01  6.7240876E-02
  1.1000000E+01  5.4732567E-02
  1.1250000E+01  4.9548485E-02
  1.1500000E+01  4.4950966E-02
  1.1750000E+01  4.0862939E-02
  1.2000000E+01  3.7218851E-02
  1.2250000E+01  3.3962719E-02
  1.2500000E+01  3.1046594E-02
  1.2750000E+01  2.8429264E-02
  1.3000000E+01  2.6075193E-02
  1.3250000E+01  2.3953656E-02
  1.3500000E+01  2.2038005E-02
  1.3750000E+01  2.0305064E-02
  1.4000000E+01  1.8734627E-02
  1.4250000E+01  1.7309032E-02
  1.4500000E+01  1.6012795E-02
  1.4750000E+01  1.4832323E-02
  1.5000000E+01  1.3755639E-02
  1.5500000E+01  1.1872615E-02
  1.6000000E+01  1.0292967E-02
  1.6500000E+01  8.9609459E-03
  1.7000000E+01  7.8322919E-03
  1.7500000E+01  6.8716307E-03
  1.8000000E+01  6.0504944E-03
  1.8500000E+01  5.3458144E-03
  1.9000000E+01  4.7388278E-03
  1.9500000E+01  4.2141338E-03
  2.0000000E+01  3.7590903E-03
  2.0500000E+01  3.3631967E-03
  2.1000000E+01  3.0177667E-03
  2.1500000E+01  2.7155105E-03
  2.2000000E+01  2.4503388E-03
  2.2500000E+01  2.2171293E-03
  2.3000000E+01  2.0115223E-03
  2.3500000E+01  1.8298622E-03
  2.4000000E+01  1.6690177E-03
  2.4500000E+01  1.5262973E-03
  2.5000000E+01  1.3994321E-03
  2.5500000E+01  1.2864587E-03
  2.6000000E+01  1.1856661E-03
  2.6500000E+01  1.0955968E-03
  2.7000000E+01  1.0149949E-03
  2.7500000E+01  9.4275378E-04
  2.8000000E+01  8.7790493E-04
  2.8500000E+01  8.1961937E-04
  2.9000000E+01  7.6717090E-04
  3.0000000E+01  6.7728761E-04
  3.1000000E+01  6.0398807E-04
  3.2000000E+01  5.4397637E-04
  3.3000000E+01  4.9466313E-04
  3.4000000E+01  4.5399623E-04
  3.5000000E+01  4.2036830E-04
  3.6000000E+01  3.9248672E-04
  3.7000000E+01  3.6929724E-04
  3.8000000E+01  3.4997806E-04
  3.9000000E+01  3.3385311E-04
  4.0000000E+01  3.2035326E-04
  4.1000000E+01  3.0903210E-04
  4.2000000E+01  2.9952850E-04
  4.3000000E+01  2.9152732E-04
  4.4000000E+01  2.8477236E-04
  4.6000000E+01  2.7421106E-04
  4.8000000E+01  2.6655494E-04
  5.0000000E+01  2.6089654E-04
  5.2500000E+01  2.5569023E-04
  5.5000000E+01  2.5178189E-04
  5.7500000E+01  2.4862357E-04
  6.0000000E+01  2.4585650E-04
  6.5000000E+01  2.4066536E-04
  6.7500000E+01  2.3800927E-04
  7.0000000E+01  2.3523940E-04
  7.2500000E+01  2.3233119E-04
  7.5000000E+01  2.2927916E-04
  8.0000000E+01  2.2278077E-04
  8.5000000E+01  2.1585671E-04
  9.0000000E+01  2.0865980E-04
  9.5000000E+01  2.0133812E-04
  1.0000000E+02  1.9401887E-04
  1.0500000E+02  1.8680460E-04
  1.1000000E+02  1.7977141E-04
  1.1500000E+02  1.7297242E-04
  1.2000000E+02  1.6644246E-04
  1.2500000E+02  1.6020056E-04
  1.3000000E+02  1.5425436E-04
  1.3500000E+02  1.4860383E-04
  1.4000000E+02  1.4324246E-04
  1.4500000E+02  1.3815992E-04
  1.5000000E+02  1.3334423E-04
  1.6000000E+02  1.2445913E-04
  1.7000000E+02  1.1647791E-04
  1.8000000E+02  1.0929982E-04
  1.9000000E+02  1.0283438E-04
  2.0000000E+02  9.7003865E-05
  2.1000000E+02  9.1739055E-05
  2.2000000E+02  8.6976989E-05
  2.3000000E+02  8.2661311E-05
  2.4000000E+02  7.8738906E-05
  2.5000000E+02  7.5159576E-05
  2.6000000E+02  7.1880305E-05
  2.7000000E+02  6.8859739E-05
  2.8000000E+02  6.6061321E-05
  2.9000000E+02  6.3455187E-05
  3.0000000E+02  6.1015448E-05
  3.1000000E+02  5.8720321E-05
  3.2000000E+02  5.6552082E-05
  3.4000000E+02  5.2546929E-05
  3.6000000E+02  4.8925638E-05
  3.8000000E+02  4.5640536E-05
  4.0000000E+02  4.2661224E-05
  4.2000000E+02  3.9959039E-05
  4.4000000E+02  3.7507079E-05
  4.6000000E+02  3.5279875E-05
  4.8000000E+02  3.3252706E-05
  5.0000000E+02  3.1403368E-05
  5.2500000E+02  2.9313711E-05
  5.5000000E+02  2.7443308E-05
  5.7500000E+02  2.5765759E-05
  6.0000000E+02  2.4256170E-05
  6.5000000E+02  2.1655562E-05
  6.7500000E+02  2.0524544E-05
  7.0000000E+02  1.9483613E-05
  7.2500000E+02  1.8520721E-05
  7.5000000E+02  1.7627454E-05
  8.0000000E+02  1.6022646E-05
  8.5000000E+02  1.4626872E-05
  9.0000000E+02  1.3409616E-05
  9.5000000E+02  1.2344409E-05
  1.0000000E+03  1.1408602E-05
  1.0500000E+03  1.0583395E-05
  1.1000000E+03  9.8531443E-06
  1.1500000E+03  9.2035876E-06
  1.2000000E+03  8.6204206E-06
  1.2500000E+03  8.0922808E-06
  1.3000000E+03  7.6114150E-06
  1.3500000E+03  7.1724800E-06
  1.4000000E+03  6.7708953E-06
  1.4500000E+03  6.4028477E-06
  1.5000000E+03  6.0651100E-06
  1.6000000E+03  5.4691725E-06
  1.7000000E+03  4.9622719E-06
  1.8000000E+03  4.5272882E-06
  1.9000000E+03  4.1493739E-06
  2.0000000E+03  3.8169280E-06
  2.1000000E+03  3.5227962E-06
  2.2000000E+03  3.2620404E-06
  2.3000000E+03  3.0302280E-06
  2.4000000E+03  2.8233514E-06
  2.5000000E+03  2.6380010E-06
  2.6000000E+03  2.4709705E-06
  2.7000000E+03  2.3194514E-06
  2.8000000E+03  2.1812339E-06
  2.9000000E+03  2.0548696E-06
  3.0000000E+03  1.9392814E-06
  3.1000000E+03  1.8334735E-06
  3.2000000E+03  1.7364171E-06
  3.3000000E+03  1.6470588E-06
  3.4000000E+03  1.5644988E-06
  3.5000000E+03  1.4879800E-06
  3.6000000E+03  1.4169099E-06
  3.8000000E+03  1.2892283E-06
  4.0000000E+03  1.1781408E-06
  4.2000000E+03  1.0809020E-06
  4.4000000E+03  9.9527521E-07
  4.6000000E+03  9.1945752E-07
  4.8000000E+03  8.5198146E-07
  5.0000000E+03  7.9164843E-07
  5.2500000E+03  7.2479720E-07
  5.5000000E+03  6.6602331E-07
  5.7500000E+03  6.1407776E-07
  6.0000000E+03  5.6795540E-07
  6.5000000E+03  4.8998563E-07
  6.7500000E+03  4.5683169E-07
  7.0000000E+03  4.2687207E-07
  7.2500000E+03  3.9971182E-07
  7.5000000E+03  3.7502556E-07
  8.0000000E+03  3.3198443E-07
  8.5000000E+03  2.9586703E-07
  9.0000000E+03  2.6524155E-07
  9.5000000E+03  2.3904283E-07
  1.0000000E+04  2.1645811E-07
  1.0500000E+04  1.9685575E-07
  1.1000000E+04  1.7973739E-07
  1.1500000E+04  1.6470358E-07
  1.2000000E+04  1.5143096E-07
  1.2500000E+04  1.3965638E-07
  1.3000000E+04  1.2916352E-07
  1.3500000E+04  1.1977347E-07
  1.4000000E+04  1.1133757E-07
  1.4500000E+04  1.0373140E-07
  1.5000000E+04  9.6850177E-08
  1.5500000E+04  9.0605189E-08
  1.6000000E+04  8.4920959E-08
  1.6500000E+04  7.9732941E-08
  1.7000000E+04  7.4985611E-08
  1.8000000E+04  6.6627404E-08
  1.9000000E+04  5.9532672E-08
  2.0000000E+04  5.3461837E-08
  2.1000000E+04  4.8229529E-08
  2.2000000E+04  4.3690420E-08
  2.3000000E+04  3.9729226E-08
  2.4000000E+04  3.6253553E-08
  2.5000000E+04  3.3188645E-08
  2.6000000E+04  3.0473434E-08
  2.7000000E+04  2.8057692E-08
  2.8000000E+04  2.5899862E-08
  2.9000000E+04  2.3965444E-08
  3.0000000E+04  2.2225514E-08
  3.1000000E+04  2.0655610E-08
  3.2000000E+04  1.9234847E-08
  3.3000000E+04  1.7945327E-08
  3.4000000E+04  1.6771734E-08
  3.5000000E+04  1.5700918E-08
  3.6000000E+04  1.4721588E-08
  3.8000000E+04  1.2999543E-08
  4.0000000E+04  1.1541284E-08
  4.2000000E+04  1.0297032E-08
  4.4000000E+04  9.2279956E-09
  4.6000000E+04  8.3037653E-09
  4.8000000E+04  7.5002334E-09
  5.0000000E+04  6.7980249E-09
  5.2500000E+04  6.0390887E-09
  5.5000000E+04  5.3895728E-09
  5.7500000E+04  4.8302044E-09
  5.8750000E+04  4.5794195E-09
  6.0000000E+04  4.3456942E-09
  6.2500000E+04  3.9238004E-09
  6.5000000E+04  3.5546461E-09
  6.7500000E+04  3.2301915E-09
  7.0000000E+04  2.9438351E-09
  7.2500000E+04  2.6901169E-09
  7.5000000E+04  2.4644949E-09
  7.7500000E+04  2.2631706E-09
  8.0000000E+04  2.0829511E-09
  8.2500000E+04  1.9211396E-09
  8.5000000E+04  1.7754443E-09
  8.7500000E+04  1.6439086E-09
  9.0000000E+04  1.5248536E-09
  9.2500000E+04  1.4168332E-09
  9.5000000E+04  1.3185987E-09
  1.0000000E+05  1.1473043E-09
  1.0500000E+05  1.0039160E-09
  1.1000000E+05  8.8303121E-10
  1.1500000E+05  7.8040644E-10
  1.2000000E+05  6.9267345E-10
  1.2500000E+05  6.1720903E-10
  1.3000000E+05  5.5206643E-10
  1.3500000E+05  4.9570128E-10


==> anc/colstop/sbethe/sdbase/oos81.tab <==
# Atomic number = 81   (Tl)
#
#      W/eV         OOS*eV
  
  
#  81   1  K1  EION =  8.553600000E+04 eV   230
#  S(0) = 8.230124E-01
  8.5525784E+02  0.0000000E+00
  8.5525784E+04  0.0000000E+00
  8.5525784E+04  2.3080894E-05
  8.5536000E+04  2.3080894E-05
  8.5536858E+04  2.3080894E-05
  8.5537730E+04  2.2441200E-05
  8.5538601E+04  2.1903209E-05
  8.5539473E+04  2.1448049E-05
  8.5540345E+04  2.1061063E-05
  8.5542088E+04  2.0448092E-05
  8.5543832E+04  1.9997872E-05
  8.5545575E+04  1.9667019E-05
  8.5547318E+04  1.9425894E-05
  8.5549062E+04  1.9253433E-05
  8.5550805E+04  1.9134135E-05
  8.5554292E+04  1.9010710E-05
  8.5557779E+04  1.8989140E-05
  8.5561266E+04  1.9026876E-05
  8.5564753E+04  1.9095493E-05
  8.5571726E+04  1.9255196E-05
  8.5578700E+04  1.9383005E-05
  8.5585674E+04  1.9452889E-05
  8.5592647E+04  1.9469835E-05
  8.5599621E+04  1.9451593E-05
  8.5606595E+04  1.9417534E-05
  8.5613568E+04  1.9382989E-05
  8.5620542E+04  1.9357458E-05
  8.5634489E+04  1.9345273E-05
  8.5641463E+04  1.9355537E-05
  8.5648437E+04  1.9371671E-05
  8.5676331E+04  1.9423438E-05
  8.5690279E+04  1.9419480E-05
  8.5704226E+04  1.9400670E-05
  8.5732120E+04  1.9362602E-05
  8.5760015E+04  1.9355329E-05
  8.5787910E+04  1.9358907E-05
  8.5815804E+04  1.9346838E-05
  8.5829752E+04  1.9334426E-05
  8.5843699E+04  1.9320789E-05
  8.5871594E+04  1.9296898E-05
  8.5899488E+04  1.9283281E-05
  8.5927383E+04  1.9273832E-05
  8.5955278E+04  1.9260994E-05
  8.5983172E+04  1.9241667E-05
  8.6094751E+04  1.9169347E-05
  8.6206329E+04  1.9098011E-05
  8.6429486E+04  1.8960909E-05
  8.6875801E+04  1.8692030E-05
  8.7322115E+04  1.8431209E-05
  8.8214743E+04  1.7924520E-05
  8.9107372E+04  1.7432329E-05
  9.0000000E+04  1.6954504E-05
  9.5000000E+04  1.4556402E-05
  1.0000000E+05  1.2575093E-05
  1.0500000E+05  1.0924598E-05
  1.1000000E+05  9.5394235E-06
  1.1500000E+05  8.3696554E-06
  1.2000000E+05  7.3760024E-06
  1.2500000E+05  6.5272913E-06
  1.3000000E+05  5.7986454E-06
  1.3500000E+05  5.1700663E-06
  1.4000000E+05  4.6253629E-06
  1.4500000E+05  4.1513405E-06
  1.5000000E+05  3.7371810E-06
  1.5500000E+05  3.3739644E-06
  1.6000000E+05  3.0542924E-06
  1.6500000E+05  2.7719999E-06
  1.7000000E+05  2.5219234E-06
  1.8000000E+05  2.1017073E-06
  1.9000000E+05  1.7662748E-06
  2.0000000E+05  1.4957783E-06
  2.1000000E+05  1.2756106E-06
  2.2000000E+05  1.0948747E-06
  2.3000000E+05  9.4534109E-07
  2.4000000E+05  8.2072565E-07
  2.5000000E+05  7.1617761E-07
  2.6000000E+05  6.2791838E-07
  2.7000000E+05  5.5297681E-07
  2.8000000E+05  4.8899830E-07
  2.9000000E+05  4.3410148E-07
  3.0000000E+05  3.8677306E-07
  3.1000000E+05  3.4578674E-07
  3.2000000E+05  3.1014314E-07
  3.3000000E+05  2.7902252E-07
  3.4000000E+05  2.5174876E-07
  3.5000000E+05  2.2776136E-07
  3.6000000E+05  2.0659319E-07
  3.8000000E+05  1.7121208E-07
  4.0000000E+05  1.4315797E-07
  4.2000000E+05  1.2067210E-07
  4.4000000E+05  1.0247107E-07
  4.6000000E+05  8.7605085E-08
  4.8000000E+05  7.5362230E-08
  5.0000000E+05  6.5202495E-08
  5.2500000E+05  5.4810691E-08
  5.5000000E+05  4.6423482E-08
  5.7500000E+05  3.9591305E-08
  5.8750000E+05  3.6649968E-08
  6.0000000E+05  3.3978516E-08
  6.2500000E+05  2.9331410E-08
  6.5000000E+05  2.5456113E-08
  6.7500000E+05  2.2202874E-08
  7.0000000E+05  1.9454952E-08
  7.2500000E+05  1.7120514E-08
  7.5000000E+05  1.5126705E-08
  7.7500000E+05  1.3415299E-08
  8.0000000E+05  1.1939413E-08
  8.2500000E+05  1.0661036E-08
  8.5000000E+05  9.5491619E-09
  8.7500000E+05  8.5783440E-09
  9.0000000E+05  7.7275769E-09
  9.2500000E+05  6.9794310E-09
  9.5000000E+05  6.3193714E-09
  1.0000000E+06  5.2167185E-09
  1.0500000E+06  4.3433175E-09
  1.1000000E+06  3.6442584E-09
  1.1500000E+06  3.0794146E-09
  1.2000000E+06  2.6190509E-09
  1.2500000E+06  2.2408524E-09
  1.3000000E+06  1.9278763E-09
  1.3500000E+06  1.6671203E-09
  1.4000000E+06  1.4485085E-09
  1.4500000E+06  1.2641604E-09
  1.5000000E+06  1.1078604E-09
  1.5500000E+06  9.7466810E-10
  1.6000000E+06  8.6062699E-10
  1.6500000E+06  7.6254698E-10
  1.7000000E+06  6.7783959E-10
  1.7500000E+06  6.0439166E-10
  1.8000000E+06  5.4046810E-10
  1.8500000E+06  4.8463671E-10
  1.9000000E+06  4.3570938E-10
  1.9500000E+06  3.9269572E-10
  2.0000000E+06  3.5476637E-10
  2.0500000E+06  3.2122389E-10
  2.1000000E+06  2.9147952E-10
  2.2000000E+06  2.4146297E-10
  2.3000000E+06  2.0154457E-10
  2.4000000E+06  1.6939731E-10
  2.5000000E+06  1.4329264E-10
  2.6000000E+06  1.2193182E-10
  2.7000000E+06  1.0432869E-10
  2.8000000E+06  8.9726569E-11
  2.9000000E+06  7.7539358E-11
  3.0000000E+06  6.7309157E-11
  3.1000000E+06  5.8675432E-11
  3.2000000E+06  5.1352204E-11
  3.3000000E+06  4.5111052E-11
  3.4000000E+06  3.9768299E-11
  3.5000000E+06  3.5175310E-11
  3.6000000E+06  3.1211096E-11
  3.7000000E+06  2.7776609E-11
  3.8000000E+06  2.4790365E-11
  3.9000000E+06  2.2184996E-11
  4.0000000E+06  1.9904546E-11
  4.1000000E+06  1.7902333E-11
  4.2000000E+06  1.6139238E-11
  4.3000000E+06  1.4582346E-11
  4.4000000E+06  1.3203850E-11
  4.6000000E+06  1.0891247E-11
  4.8000000E+06  9.0515915E-12
  5.0000000E+06  7.5750835E-12
  5.1250000E+06  6.7995630E-12
  5.2500000E+06  6.1180537E-12
  5.3750000E+06  5.5174387E-12
  5.5000000E+06  4.9866636E-12
  5.7500000E+06  4.0986407E-12
  5.8750000E+06  3.7266911E-12
  6.0000000E+06  3.3947467E-12
  6.2500000E+06  2.8317350E-12
  6.5000000E+06  2.3776250E-12
  6.7500000E+06  2.0084952E-12
  7.0000000E+06  1.7062723E-12
  7.2500000E+06  1.4571655E-12
  7.5000000E+06  1.2505529E-12
  7.7500000E+06  1.0781821E-12
  8.0000000E+06  9.3358967E-13
  8.2500000E+06  8.1167488E-13
  8.5000000E+06  7.0838346E-13
  8.7500000E+06  6.2047143E-13
  9.0000000E+06  5.4532560E-13
  9.2500000E+06  4.8082837E-13
  9.5000000E+06  4.2525574E-13
  9.7500000E+06  3.7719663E-13
  1.0000000E+07  3.3549028E-13
  1.0250000E+07  2.9917727E-13
  1.0500000E+07  2.6746071E-13
  1.0750000E+07  2.3967578E-13
  1.1000000E+07  2.1526554E-13
  1.1250000E+07  1.9376133E-13
  1.1500000E+07  1.7476732E-13
  1.2000000E+07  1.4301934E-13
  1.2500000E+07  1.1789502E-13
  1.3000000E+07  9.7839342E-14
  1.3500000E+07  8.1701290E-14
  1.4000000E+07  6.8619225E-14
  1.4500000E+07  5.7941010E-14
  1.5000000E+07  4.9168629E-14
  1.5500000E+07  4.1918615E-14
  1.6000000E+07  3.5893137E-14
  1.6500000E+07  3.0859028E-14
  1.7000000E+07  2.6632457E-14
  1.7500000E+07  2.3067473E-14
  1.8000000E+07  2.0047362E-14
  1.8500000E+07  1.7478261E-14
  1.9000000E+07  1.5284301E-14
  1.9500000E+07  1.3403815E-14
  2.0000000E+07  1.1786384E-14
  2.0500000E+07  1.0390587E-14
  2.1000000E+07  9.1822635E-15
  2.1500000E+07  8.1331142E-15
  2.2000000E+07  7.2195922E-15
  2.2500000E+07  6.4220126E-15
  2.3000000E+07  5.7238640E-15
  2.3500000E+07  5.1112509E-15
  2.4000000E+07  4.5724370E-15
  2.4500000E+07  4.0974746E-15
  2.5000000E+07  3.6778860E-15
  2.6000000E+07  2.9769175E-15
  2.7000000E+07  2.4232850E-15
  2.8000000E+07  1.9828944E-15
  2.9000000E+07  1.6304119E-15
  3.0000000E+07  1.3467064E-15
  3.1000000E+07  1.1171457E-15
  3.2000000E+07  9.3028549E-16
  3.3000000E+07  7.7720786E-16
  3.4000000E+07  6.5110421E-16
  3.5000000E+07  5.4676306E-16
  3.6000000E+07  4.6038098E-16
  3.8000000E+07  3.2974487E-16
  
  
#  81   2  L1  EION =  1.535000000E+04 eV   247
#  S(0) = 9.596709E-01
  1.5340800E+02  0.0000000E+00
  1.5340800E+04  0.0000000E+00
  1.5340800E+04  7.9680111E-05
  1.5350000E+04  7.9680111E-05
  1.5350153E+04  7.9680111E-05
  1.5350407E+04  7.8929030E-05
  1.5350661E+04  7.8216613E-05
  1.5350915E+04  7.7540510E-05
  1.5351169E+04  7.6898538E-05
  1.5351676E+04  7.5708981E-05
  1.5352184E+04  7.4633319E-05
  1.5353199E+04  7.2774668E-05
  1.5354215E+04  7.1239971E-05
  1.5356246E+04  6.8906789E-05
  1.5357261E+04  6.8023207E-05
  1.5358276E+04  6.7286637E-05
  1.5360307E+04  6.6165506E-05
  1.5362338E+04  6.5403912E-05
  1.5364369E+04  6.4906294E-05
  1.5366399E+04  6.4604416E-05
  1.5370461E+04  6.4398399E-05
  1.5374523E+04  6.4508681E-05
  1.5378584E+04  6.4766617E-05
  1.5382646E+04  6.5067297E-05
  1.5390769E+04  6.5573174E-05
  1.5398892E+04  6.5816740E-05
  1.5407015E+04  6.5816964E-05
  1.5415138E+04  6.5674304E-05
  1.5423261E+04  6.5489883E-05
  1.5431384E+04  6.5332572E-05
  1.5439507E+04  6.5233855E-05
  1.5447630E+04  6.5195833E-05
  1.5463876E+04  6.5233269E-05
  1.5472000E+04  6.5263980E-05
  1.5480123E+04  6.5278964E-05
  1.5496369E+04  6.5233498E-05
  1.5512615E+04  6.5101351E-05
  1.5528861E+04  6.4940087E-05
  1.5545107E+04  6.4800771E-05
  1.5561353E+04  6.4702512E-05
  1.5577600E+04  6.4632771E-05
  1.5610092E+04  6.4485512E-05
  1.5642584E+04  6.4259495E-05
  1.5675077E+04  6.4011061E-05
  1.5707569E+04  6.3802363E-05
  1.5740061E+04  6.3619739E-05
  1.5805046E+04  6.3197536E-05
  1.5870031E+04  6.2762031E-05
  1.5935015E+04  6.2366160E-05
  1.5967508E+04  6.2159511E-05
  1.6000000E+04  6.1943554E-05
  1.6062500E+04  6.1542832E-05
  1.6125000E+04  6.1162532E-05
  1.6187500E+04  6.0773114E-05
  1.6250000E+04  6.0385666E-05
  1.6500000E+04  5.8888693E-05
  1.6750000E+04  5.7444102E-05
  1.7000000E+04  5.6047890E-05
  1.7500000E+04  5.3395934E-05
  1.8000000E+04  5.0904303E-05
  1.9000000E+04  4.6366646E-05
  2.0000000E+04  4.2350310E-05
  2.1000000E+04  3.8786660E-05
  2.2000000E+04  3.5615526E-05
  2.3000000E+04  3.2784439E-05
  2.4000000E+04  3.0249291E-05
  2.5000000E+04  2.7972228E-05
  2.6000000E+04  2.5920915E-05
  2.7000000E+04  2.4067745E-05
  2.8000000E+04  2.2389075E-05
  2.9000000E+04  2.0864574E-05
  3.0000000E+04  1.9476706E-05
  3.1000000E+04  1.8210314E-05
  3.2000000E+04  1.7052235E-05
  3.4000000E+04  1.5016596E-05
  3.6000000E+04  1.3294140E-05
  3.8000000E+04  1.1826367E-05
  4.0000000E+04  1.0567518E-05
  4.2000000E+04  9.4814209E-06
  4.4000000E+04  8.5392208E-06
  4.6000000E+04  7.7176971E-06
  4.8000000E+04  6.9980121E-06
  5.0000000E+04  6.3647780E-06
  5.2500000E+04  5.6757265E-06
  5.5000000E+04  5.0820565E-06
  5.7500000E+04  4.5677673E-06
  6.0000000E+04  4.1199920E-06
  6.5000000E+04  3.3841713E-06
  6.7500000E+04  3.0806004E-06
  7.0000000E+04  2.8117887E-06
  7.2500000E+04  2.5729073E-06
  7.5000000E+04  2.3599135E-06
  8.0000000E+04  1.9984977E-06
  8.5000000E+04  1.7060684E-06
  9.0000000E+04  1.4669951E-06
  9.5000000E+04  1.2697125E-06
  1.0000000E+05  1.1055359E-06
  1.0500000E+05  9.6785628E-07
  1.1000000E+05  8.5158375E-07
  1.1500000E+05  7.5275458E-07
  1.2000000E+05  6.6825121E-07
  1.2500000E+05  5.9559874E-07
  1.3000000E+05  5.3281561E-07
  1.3500000E+05  4.7830301E-07
  1.4000000E+05  4.3076113E-07
  1.4500000E+05  3.8912633E-07
  1.5000000E+05  3.5252261E-07
  1.5500000E+05  3.2022411E-07
  1.6000000E+05  2.9162619E-07
  1.6500000E+05  2.6622251E-07
  1.7000000E+05  2.4358684E-07
  1.8000000E+05  2.0523249E-07
  1.9000000E+05  1.7427847E-07
  2.0000000E+05  1.4905195E-07
  2.1000000E+05  1.2831004E-07
  2.2000000E+05  1.1111672E-07
  2.3000000E+05  9.6758580E-08
  2.4000000E+05  8.4685696E-08
  2.5000000E+05  7.4469893E-08
  2.6000000E+05  6.5774615E-08
  2.7000000E+05  5.8333008E-08
  2.8000000E+05  5.1931789E-08
  2.9000000E+05  4.6399203E-08
  3.0000000E+05  4.1595965E-08
  3.1000000E+05  3.7408376E-08
  3.2000000E+05  3.3743068E-08
  3.3000000E+05  3.0522918E-08
  3.4000000E+05  2.7683870E-08
  3.5000000E+05  2.5172456E-08
  3.6000000E+05  2.2943834E-08
  3.8000000E+05  1.9189623E-08
  4.0000000E+05  1.6182789E-08
  4.2000000E+05  1.3750008E-08
  4.4000000E+05  1.1763388E-08
  4.6000000E+05  1.0127317E-08
  4.8000000E+05  8.7694145E-09
  5.0000000E+05  7.6342691E-09
  5.2500000E+05  6.4642314E-09
  5.5000000E+05  5.5122396E-09
  5.7500000E+05  4.7308788E-09
  5.8750000E+05  4.3926565E-09
  6.0000000E+05  4.0844143E-09
  6.2500000E+05  3.5456028E-09
  6.5000000E+05  3.0934556E-09
  6.7500000E+05  2.7116372E-09
  7.0000000E+05  2.3873192E-09
  7.2500000E+05  2.1103399E-09
  7.5000000E+05  1.8725829E-09
  7.7500000E+05  1.6675204E-09
  8.0000000E+05  1.4898671E-09
  8.2500000E+05  1.3353149E-09
  8.5000000E+05  1.2003308E-09
  8.7500000E+05  1.0820003E-09
  9.0000000E+05  9.7790574E-10
  9.2500000E+05  8.8603099E-10
  9.5000000E+05  8.0468702E-10
  9.7500000E+05  7.3245248E-10
  1.0000000E+06  6.6812603E-10
  1.0250000E+06  6.1068800E-10
  1.0500000E+06  5.5926953E-10
  1.1000000E+06  4.7162425E-10
  1.1500000E+06  4.0041176E-10
  1.2000000E+06  3.4206881E-10
  1.2500000E+06  2.9390405E-10
  1.3000000E+06  2.5386102E-10
  1.3500000E+06  2.2035221E-10
  1.4000000E+06  1.9214113E-10
  1.4500000E+06  1.6825662E-10
  1.5000000E+06  1.4792964E-10
  1.5500000E+06  1.3054582E-10
  1.6000000E+06  1.1561080E-10
  1.6500000E+06  1.0272403E-10
  1.7000000E+06  9.1559199E-11
  1.7500000E+06  8.1848972E-11
  1.8000000E+06  7.3373212E-11
  1.8500000E+06  6.5949715E-11
  1.9000000E+06  5.9426785E-11
  1.9500000E+06  5.3677534E-11
  2.0000000E+06  4.8595349E-11
  2.0500000E+06  4.4090278E-11
  2.1000000E+06  4.0086139E-11
  2.2000000E+06  3.3331137E-11
  2.3000000E+06  2.7917363E-11
  2.4000000E+06  2.3540476E-11
  2.5000000E+06  1.9973326E-11
  2.6000000E+06  1.7044447E-11
  2.7000000E+06  1.4623031E-11
  2.8000000E+06  1.2608302E-11
  2.9000000E+06  1.0921912E-11
  3.0000000E+06  9.5024449E-12
  3.1000000E+06  8.3013811E-12
  3.2000000E+06  7.2801129E-12
  3.3000000E+06  6.4077080E-12
  3.4000000E+06  5.6592176E-12
  3.5000000E+06  5.0143961E-12
  3.6000000E+06  4.4567192E-12
  3.7000000E+06  3.9726272E-12
  3.8000000E+06  3.5509373E-12
  3.9000000E+06  3.1823818E-12
  4.0000000E+06  2.8592448E-12
  4.1000000E+06  2.5750738E-12
  4.2000000E+06  2.3244507E-12
  4.3000000E+06  2.1028073E-12
  4.4000000E+06  1.9062775E-12
  4.5000000E+06  1.7315776E-12
  4.6000000E+06  1.5759083E-12
  4.7000000E+06  1.4368763E-12
  4.8000000E+06  1.3124280E-12
  5.0000000E+06  1.1004571E-12
  5.1250000E+06  9.8891749E-13
  5.2500000E+06  8.9076923E-13
  5.3750000E+06  8.0416091E-13
  5.5000000E+06  7.2752975E-13
  5.7500000E+06  5.9910108E-13
  5.8750000E+06  5.4521735E-13
  6.0000000E+06  4.9707836E-13
  6.2500000E+06  4.1530847E-13
  6.5000000E+06  3.4922973E-13
  6.7500000E+06  2.9542223E-13
  7.0000000E+06  2.5129590E-13
  7.2500000E+06  2.1486979E-13
  7.5000000E+06  1.8461488E-13
  7.7500000E+06  1.5934087E-13
  8.0000000E+06  1.3811349E-13
  8.2500000E+06  1.2019380E-13
  8.5000000E+06  1.0499375E-13
  8.7500000E+06  9.2042286E-14
  9.0000000E+06  8.0959800E-14
  9.2500000E+06  7.1438514E-14
  9.5000000E+06  6.3227400E-14
  9.7500000E+06  5.6120633E-14
  1.0000000E+07  4.9948508E-14
  1.0250000E+07  4.4570392E-14
  1.0500000E+07  3.9869408E-14
  1.0750000E+07  3.5748010E-14
  1.1000000E+07  3.2124453E-14
  1.1250000E+07  2.8930054E-14
  1.1500000E+07  2.6106847E-14
  1.1750000E+07  2.3605633E-14
  1.2000000E+07  2.1384519E-14
  1.2250000E+07  1.9407713E-14
  1.2500000E+07  1.7644425E-14
  1.3000000E+07  1.4655586E-14
  1.3500000E+07  1.2246630E-14
  1.4000000E+07  1.0290148E-14
  1.4500000E+07  8.6921462E-15
  1.5000000E+07  7.3809767E-15
  
  
#  81   3  L2  EION =  1.470400000E+04 eV   248
#  S(0) = 1.088230E+00
  1.4702230E+02  0.0000000E+00
  1.4702230E+04  0.0000000E+00
  1.4702230E+04  5.0800875E-05
  1.4704000E+04  5.0800875E-05
  1.4704147E+04  5.0800875E-05
  1.4704379E+04  5.3413899E-05
  1.4704610E+04  5.5967880E-05
  1.4704841E+04  5.8463426E-05
  1.4705072E+04  6.0901143E-05
  1.4705534E+04  6.5605479E-05
  1.4705997E+04  7.0085700E-05
  1.4706921E+04  7.8393523E-05
  1.4707846E+04  8.5865970E-05
  1.4709695E+04  9.8487104E-05
  1.4711544E+04  1.0834361E-04
  1.4715242E+04  1.2144307E-04
  1.4717091E+04  1.2548760E-04
  1.4718940E+04  1.2832890E-04
  1.4720789E+04  1.3025274E-04
  1.4722638E+04  1.3149269E-04
  1.4726336E+04  1.3262423E-04
  1.4730035E+04  1.3276346E-04
  1.4733733E+04  1.3250541E-04
  1.4737431E+04  1.3216735E-04
  1.4741129E+04  1.3190139E-04
  1.4744827E+04  1.3176506E-04
  1.4748525E+04  1.3176378E-04
  1.4752224E+04  1.3187578E-04
  1.4755922E+04  1.3206798E-04
  1.4763318E+04  1.3255256E-04
  1.4770714E+04  1.3297781E-04
  1.4778111E+04  1.3320613E-04
  1.4785507E+04  1.3320370E-04
  1.4792903E+04  1.3300994E-04
  1.4807696E+04  1.3234804E-04
  1.4822488E+04  1.3173876E-04
  1.4837281E+04  1.3138172E-04
  1.4852074E+04  1.3120067E-04
  1.4866866E+04  1.3103510E-04
  1.4881659E+04  1.3077817E-04
  1.4896452E+04  1.3042148E-04
  1.4911244E+04  1.3001530E-04
  1.4940829E+04  1.2928261E-04
  1.4970415E+04  1.2874110E-04
  1.5000000E+04  1.2821239E-04
  1.5031250E+04  1.2753689E-04
  1.5062500E+04  1.2682233E-04
  1.5093750E+04  1.2617123E-04
  1.5125000E+04  1.2556769E-04
  1.5187500E+04  1.2428932E-04
  1.5250000E+04  1.2296075E-04
  1.5312500E+04  1.2171405E-04
  1.5375000E+04  1.2044756E-04
  1.5500000E+04  1.1794656E-04
  1.5750000E+04  1.1315139E-04
  1.6000000E+04  1.0861157E-04
  1.6500000E+04  1.0024223E-04
  1.7000000E+04  9.2688654E-05
  1.8000000E+04  7.9630894E-05
  1.9000000E+04  6.8827771E-05
  2.0000000E+04  5.9836403E-05
  2.1000000E+04  5.2303233E-05
  2.2000000E+04  4.5951366E-05
  2.3000000E+04  4.0561164E-05
  2.4000000E+04  3.5959843E-05
  2.5000000E+04  3.2009882E-05
  2.6000000E+04  2.8601436E-05
  2.7000000E+04  2.5645997E-05
  2.8000000E+04  2.3071800E-05
  2.9000000E+04  2.0820234E-05
  3.0000000E+04  1.8843109E-05
  3.1000000E+04  1.7100546E-05
  3.2000000E+04  1.5559355E-05
  3.4000000E+04  1.2974489E-05
  3.6000000E+04  1.0914859E-05
  3.8000000E+04  9.2556379E-06
  4.0000000E+04  7.9056217E-06
  4.2000000E+04  6.7972095E-06
  4.4000000E+04  5.8796127E-06
  4.6000000E+04  5.1142045E-06
  4.8000000E+04  4.4712816E-06
  5.0000000E+04  3.9277574E-06
  5.2500000E+04  3.3609145E-06
  5.5000000E+04  2.8940310E-06
  5.7500000E+04  2.5064502E-06
  6.0000000E+04  2.1823732E-06
  6.5000000E+04  1.6785558E-06
  6.7500000E+04  1.4817685E-06
  7.0000000E+04  1.3132557E-06
  7.2500000E+04  1.1682378E-06
  7.5000000E+04  1.0428586E-06
  7.7500000E+04  9.3398629E-07
  8.0000000E+04  8.3906060E-07
  8.2500000E+04  7.5597591E-07
  8.5000000E+04  6.8299094E-07
  9.0000000E+04  5.6176680E-07
  9.5000000E+04  4.6640642E-07
  1.0000000E+05  3.9052977E-07
  1.0500000E+05  3.2952803E-07
  1.1000000E+05  2.8002101E-07
  1.1500000E+05  2.3949520E-07
  1.2000000E+05  2.0605798E-07
  1.2500000E+05  1.7826769E-07
  1.3000000E+05  1.5501457E-07
  1.3500000E+05  1.3543592E-07
  1.4000000E+05  1.1885503E-07
  1.4500000E+05  1.0473660E-07
  1.5000000E+05  9.2653844E-08
  1.5500000E+05  8.2264043E-08
  1.6000000E+05  7.3290072E-08
  1.6500000E+05  6.5506396E-08
  1.7000000E+05  5.8728377E-08
  1.7500000E+05  5.2803995E-08
  1.8000000E+05  4.7607401E-08
  1.8500000E+05  4.3033889E-08
  1.9000000E+05  3.8995939E-08
  2.0000000E+05  3.2244237E-08
  2.1000000E+05  2.6890683E-08
  2.2000000E+05  2.2602020E-08
  2.3000000E+05  1.9134082E-08
  2.4000000E+05  1.6305583E-08
  2.5000000E+05  1.3980262E-08
  2.6000000E+05  1.2054544E-08
  2.7000000E+05  1.0448881E-08
  2.8000000E+05  9.1015882E-09
  2.9000000E+05  7.9644022E-09
  3.0000000E+05  6.9992490E-09
  3.1000000E+05  6.1758588E-09
  3.2000000E+05  5.4699912E-09
  3.3000000E+05  4.8621011E-09
  3.4000000E+05  4.3363293E-09
  3.5000000E+05  3.8797295E-09
  3.6000000E+05  3.4816727E-09
  3.7000000E+05  3.1333850E-09
  3.8000000E+05  2.8275881E-09
  3.9000000E+05  2.5582148E-09
  4.0000000E+05  2.3201836E-09
  4.2000000E+05  1.9217153E-09
  4.4000000E+05  1.6052929E-09
  4.6000000E+05  1.3514556E-09
  4.8000000E+05  1.1459179E-09
  5.0000000E+05  9.7805735E-10
  5.2500000E+05  8.0922303E-10
  5.5000000E+05  6.7534481E-10
  5.7500000E+05  5.6807980E-10
  5.8750000E+05  5.2245031E-10
  6.0000000E+05  4.8131835E-10
  6.2500000E+05  4.1052739E-10
  6.5000000E+05  3.5230112E-10
  6.7500000E+05  3.0405247E-10
  7.0000000E+05  2.6379563E-10
  7.2500000E+05  2.2999103E-10
  7.5000000E+05  2.0143472E-10
  7.7500000E+05  1.7717725E-10
  8.0000000E+05  1.5646373E-10
  8.2500000E+05  1.3868971E-10
  8.5000000E+05  1.2336786E-10
  8.7500000E+05  1.1010269E-10
  9.0000000E+05  9.8571249E-11
  9.2500000E+05  8.8508300E-11
  9.5000000E+05  7.9694857E-11
  9.7500000E+05  7.1949154E-11
  1.0000000E+06  6.5119571E-11
  1.0250000E+06  5.9079059E-11
  1.0500000E+06  5.3720683E-11
  1.1000000E+06  4.4702474E-11
  1.1500000E+06  3.7492465E-11
  1.2000000E+06  3.1672654E-11
  1.2500000E+06  2.6933677E-11
  1.3000000E+06  2.3043670E-11
  1.3500000E+06  1.9826790E-11
  1.4000000E+06  1.7148234E-11
  1.4500000E+06  1.4903641E-11
  1.5000000E+06  1.3011509E-11
  1.5500000E+06  1.1407651E-11
  1.6000000E+06  1.0041117E-11
  1.6500000E+06  8.8711513E-12
  1.7000000E+06  7.8649213E-12
  1.7500000E+06  6.9958077E-12
  1.8000000E+06  6.2420964E-12
  1.8500000E+06  5.5859728E-12
  1.9000000E+06  5.0127430E-12
  1.9500000E+06  4.5102254E-12
  2.0000000E+06  4.0682714E-12
  2.0500000E+06  3.6783870E-12
  2.1000000E+06  3.3334313E-12
  2.2000000E+06  2.7551151E-12
  2.3000000E+06  2.2952258E-12
  2.4000000E+06  1.9260219E-12
  2.5000000E+06  1.6270297E-12
  2.6000000E+06  1.3829498E-12
  2.7000000E+06  1.1822167E-12
  2.8000000E+06  1.0159948E-12
  2.9000000E+06  8.7746860E-13
  3.0000000E+06  7.6133436E-13
  3.1000000E+06  6.6343038E-13
  3.2000000E+06  5.8046533E-13
  3.3000000E+06  5.0981615E-13
  3.4000000E+06  4.4937795E-13
  3.5000000E+06  3.9745058E-13
  3.6000000E+06  3.5265271E-13
  3.7000000E+06  3.1385570E-13
  3.8000000E+06  2.8013243E-13
  3.9000000E+06  2.5071748E-13
  4.0000000E+06  2.2497575E-13
  4.1000000E+06  2.0237782E-13
  4.2000000E+06  1.8248041E-13
  4.3000000E+06  1.6491077E-13
  4.4000000E+06  1.4935425E-13
  4.6000000E+06  1.2325410E-13
  4.8000000E+06  1.0248766E-13
  5.0000000E+06  8.5816175E-14
  5.1250000E+06  7.7057495E-14
  5.2500000E+06  6.9359008E-14
  5.3750000E+06  6.2572839E-14
  5.5000000E+06  5.6574323E-14
  5.7500000E+06  4.6534399E-14
  5.8750000E+06  4.2327244E-14
  6.0000000E+06  3.8571388E-14
  6.2500000E+06  3.2197938E-14
  6.5000000E+06  2.7053840E-14
  6.7500000E+06  2.2869688E-14
  7.0000000E+06  1.9441767E-14
  7.2500000E+06  1.6614519E-14
  7.5000000E+06  1.4268083E-14
  7.7500000E+06  1.2309295E-14
  8.0000000E+06  1.0665153E-14
  8.2500000E+06  9.2780223E-15
  8.5000000E+06  8.1020689E-15
  8.7500000E+06  7.1005967E-15
  9.0000000E+06  6.2440446E-15
  9.2500000E+06  5.5084612E-15
  9.5000000E+06  4.8743287E-15
  9.7500000E+06  4.3256465E-15
  1.0000000E+07  3.8492401E-15
  1.0250000E+07  3.4342166E-15
  1.0500000E+07  3.0715271E-15
  1.0750000E+07  2.7536274E-15
  1.1000000E+07  2.4742062E-15
  1.1250000E+07  2.2279496E-15
  1.1500000E+07  2.0103654E-15
  1.2000000E+07  1.6465312E-15
  1.2500000E+07  1.3583562E-15
  1.3000000E+07  1.1279871E-15
  1.3500000E+07  9.4230257E-16
  1.4000000E+07  7.9171733E-16
  1.4500000E+07  6.6897816E-16
  1.4750000E+07  6.1623097E-16
  
  
#  81   4  L3  EION =  1.266200000E+04 eV   252
#  S(0) = 1.999672E+00
  1.2660139E+02  0.0000000E+00
  1.2660139E+04  0.0000000E+00
  1.2660139E+04  1.2459837E-04
  1.2662000E+04  1.2459837E-04
  1.2662127E+04  1.2459837E-04
  1.2662391E+04  1.3139632E-04
  1.2662655E+04  1.3799846E-04
  1.2662918E+04  1.4441028E-04
  1.2663182E+04  1.5063690E-04
  1.2663710E+04  1.6255324E-04
  1.2664238E+04  1.7378227E-04
  1.2665294E+04  1.9430108E-04
  1.2666350E+04  2.1241676E-04
  1.2668462E+04  2.4222713E-04
  1.2670573E+04  2.6468602E-04
  1.2672685E+04  2.8114622E-04
  1.2674797E+04  2.9283921E-04
  1.2676909E+04  3.0084608E-04
  1.2679020E+04  3.0607982E-04
  1.2683244E+04  3.1104427E-04
  1.2687467E+04  3.1193118E-04
  1.2691691E+04  3.1114109E-04
  1.2693802E+04  3.1054045E-04
  1.2695914E+04  3.0993130E-04
  1.2704361E+04  3.0823169E-04
  1.2712808E+04  3.0805981E-04
  1.2721254E+04  3.0877438E-04
  1.2729701E+04  3.0954217E-04
  1.2746595E+04  3.0954986E-04
  1.2755042E+04  3.0877400E-04
  1.2763489E+04  3.0775070E-04
  1.2780382E+04  3.0578046E-04
  1.2797276E+04  3.0450480E-04
  1.2814170E+04  3.0374725E-04
  1.2831063E+04  3.0300408E-04
  1.2847957E+04  3.0199241E-04
  1.2864851E+04  3.0074993E-04
  1.2898638E+04  2.9831017E-04
  1.2932425E+04  2.9640627E-04
  1.2966213E+04  2.9453036E-04
  1.3000000E+04  2.9238017E-04
  1.3062500E+04  2.8851908E-04
  1.3125000E+04  2.8492996E-04
  1.3187500E+04  2.8112407E-04
  1.3250000E+04  2.7748909E-04
  1.3500000E+04  2.6338021E-04
  1.3750000E+04  2.5012540E-04
  1.4000000E+04  2.3775048E-04
  1.4500000E+04  2.1534750E-04
  1.5000000E+04  1.9561939E-04
  1.6000000E+04  1.6258241E-04
  1.7000000E+04  1.3635003E-04
  1.8000000E+04  1.1530044E-04
  1.9000000E+04  9.8242299E-05
  2.0000000E+04  8.4289335E-05
  2.1000000E+04  7.2778276E-05
  2.2000000E+04  6.3204935E-05
  2.3000000E+04  5.5184370E-05
  2.4000000E+04  4.8418898E-05
  2.5000000E+04  4.2676357E-05
  2.6000000E+04  3.7773818E-05
  2.7000000E+04  3.3565958E-05
  2.8000000E+04  2.9936327E-05
  2.9000000E+04  2.6790932E-05
  3.0000000E+04  2.4053318E-05
  3.1000000E+04  2.1660914E-05
  3.2000000E+04  1.9562173E-05
  3.4000000E+04  1.6082034E-05
  3.6000000E+04  1.3349216E-05
  3.8000000E+04  1.1177492E-05
  4.0000000E+04  9.4329913E-06
  4.2000000E+04  8.0179395E-06
  4.4000000E+04  6.8598815E-06
  4.6000000E+04  5.9044143E-06
  4.8000000E+04  5.1101987E-06
  5.0000000E+04  4.4454688E-06
  5.2500000E+04  3.7596134E-06
  5.5000000E+04  3.2011535E-06
  5.7500000E+04  2.7426144E-06
  6.0000000E+04  2.3632221E-06
  6.5000000E+04  1.7819519E-06
  6.7500000E+04  1.5582278E-06
  7.0000000E+04  1.3683857E-06
  7.2500000E+04  1.2064472E-06
  7.5000000E+04  1.0676323E-06
  7.7500000E+04  9.4809125E-07
  8.0000000E+04  8.4470313E-07
  8.2500000E+04  7.5492172E-07
  8.5000000E+04  6.7665745E-07
  9.0000000E+04  5.4807706E-07
  9.5000000E+04  4.4837052E-07
  1.0000000E+05  3.7011868E-07
  1.0500000E+05  3.0803296E-07
  1.1000000E+05  2.5828346E-07
  1.1500000E+05  2.1805675E-07
  1.2000000E+05  1.8525889E-07
  1.2500000E+05  1.5831271E-07
  1.3000000E+05  1.3601723E-07
  1.3500000E+05  1.1744854E-07
  1.4000000E+05  1.0188924E-07
  1.4500000E+05  8.8777408E-08
  1.5000000E+05  7.7669279E-08
  1.5500000E+05  6.8211794E-08
  1.6000000E+05  6.0122050E-08
  1.6500000E+05  5.3171831E-08
  1.7000000E+05  4.7175899E-08
  1.8000000E+05  3.7469031E-08
  1.9000000E+05  3.0085261E-08
  2.0000000E+05  2.4395350E-08
  2.1000000E+05  1.9959031E-08
  2.2000000E+05  1.6463081E-08
  2.3000000E+05  1.3681249E-08
  2.4000000E+05  1.1447838E-08
  2.5000000E+05  9.6399571E-09
  2.6000000E+05  8.1653904E-09
  2.7000000E+05  6.9542091E-09
  2.8000000E+05  5.9528502E-09
  2.9000000E+05  5.1199096E-09
  3.0000000E+05  4.4231120E-09
  3.1000000E+05  3.8370931E-09
  3.2000000E+05  3.3417709E-09
  3.3000000E+05  2.9211369E-09
  3.4000000E+05  2.5623449E-09
  3.5000000E+05  2.2550212E-09
  3.6000000E+05  1.9907409E-09
  3.7000000E+05  1.7626242E-09
  3.8000000E+05  1.5650237E-09
  3.9000000E+05  1.3932799E-09
  4.0000000E+05  1.2435309E-09
  4.2000000E+05  9.9768414E-10
  4.4000000E+05  8.0753261E-10
  4.6000000E+05  6.5892410E-10
  4.8000000E+05  5.4167271E-10
  5.0000000E+05  4.4834909E-10
  5.2500000E+05  3.5712491E-10
  5.5000000E+05  2.8704976E-10
  5.7500000E+05  2.3264766E-10
  6.0000000E+05  1.9000130E-10
  6.2500000E+05  1.5627053E-10
  6.5000000E+05  1.2937052E-10
  6.6250000E+05  1.1798183E-10
  6.7500000E+05  1.0775339E-10
  7.0000000E+05  9.0257763E-11
  7.2500000E+05  7.6003760E-11
  7.5000000E+05  6.4318676E-11
  7.7500000E+05  5.4683852E-11
  8.0000000E+05  4.6696206E-11
  8.2500000E+05  4.0040150E-11
  8.5000000E+05  3.4466873E-11
  8.7500000E+05  2.9778921E-11
  9.0000000E+05  2.5818623E-11
  9.2500000E+05  2.2459344E-11
  9.5000000E+05  1.9598814E-11
  9.7500000E+05  1.7154005E-11
  1.0000000E+06  1.5057169E-11
  1.0250000E+06  1.3252765E-11
  1.0500000E+06  1.1695057E-11
  1.1000000E+06  9.1748349E-12
  1.1500000E+06  7.2639787E-12
  1.2000000E+06  5.7998847E-12
  1.2500000E+06  4.6672370E-12
  1.3000000E+06  3.7831512E-12
  1.3500000E+06  3.0873360E-12
  1.4000000E+06  2.5354514E-12
  1.4500000E+06  2.0945561E-12
  1.5000000E+06  1.7399465E-12
  1.5500000E+06  1.4529304E-12
  1.6000000E+06  1.2192399E-12
  1.6500000E+06  1.0278987E-12
  1.7000000E+06  8.7040100E-13
  1.7500000E+06  7.4010963E-13
  1.8000000E+06  6.3181215E-13
  1.8500000E+06  5.4138955E-13
  1.9000000E+06  4.6556800E-13
  1.9500000E+06  4.0173054E-13
  2.0000000E+06  3.4777415E-13
  2.0500000E+06  3.0200027E-13
  2.1000000E+06  2.6303044E-13
  2.1500000E+06  2.2974088E-13
  2.2000000E+06  2.0121139E-13
  2.2500000E+06  1.7668534E-13
  2.3000000E+06  1.5553810E-13
  2.3500000E+06  1.3725208E-13
  2.4000000E+06  1.2139679E-13
  2.4500000E+06  1.0761282E-13
  2.5000000E+06  9.5599121E-14
  2.6000000E+06  7.5910296E-14
  2.7000000E+06  6.0743538E-14
  2.8000000E+06  4.8958654E-14
  2.9000000E+06  3.9727203E-14
  3.0000000E+06  3.2440975E-14
  3.1000000E+06  2.6649080E-14
  3.2000000E+06  2.2014182E-14
  3.3000000E+06  1.8281739E-14
  3.4000000E+06  1.5258128E-14
  3.5000000E+06  1.2794937E-14
  3.6000000E+06  1.0777592E-14
  3.7000000E+06  9.1170363E-15
  3.8000000E+06  7.7436043E-15
  3.9000000E+06  6.6024617E-15
  4.0000000E+06  5.6501977E-15
  4.1000000E+06  4.8522543E-15
  4.2000000E+06  4.1809755E-15
  4.3000000E+06  3.6141178E-15
  4.4000000E+06  3.1337054E-15
  4.5000000E+06  2.7251448E-15
  4.6000000E+06  2.3765359E-15
  4.7000000E+06  2.0781340E-15
  4.8000000E+06  1.8219274E-15
  5.0000000E+06  1.4107828E-15
  5.1250000E+06  1.2081005E-15
  5.2500000E+06  1.0381171E-15
  5.3750000E+06  8.9500160E-16
  5.5000000E+06  7.7405813E-16
  5.6250000E+06  6.7148718E-16
  5.7500000E+06  5.8420057E-16
  5.8750000E+06  5.0967737E-16
  6.0000000E+06  4.4585120E-16
  6.1250000E+06  3.9102151E-16
  6.2500000E+06  3.4378347E-16
  6.3750000E+06  3.0297226E-16
  6.5000000E+06  2.6761866E-16
  6.6250000E+06  2.3691342E-16
  6.7500000E+06  2.1017869E-16
  7.0000000E+06  1.6643200E-16
  7.2500000E+06  1.3280750E-16
  7.5000000E+06  1.0674092E-16
  7.7500000E+06  8.6370861E-17
  8.0000000E+06  7.0332272E-17
  8.2500000E+06  5.7614492E-17
  8.5000000E+06  4.7462447E-17
  8.7500000E+06  3.9307347E-17
  9.0000000E+06  3.2717312E-17
  9.2500000E+06  2.7361942E-17
  9.5000000E+06  2.2986663E-17
  9.7500000E+06  1.9393981E-17
  1.0000000E+07  1.6429697E-17
  1.0250000E+07  1.3972681E-17
  1.0500000E+07  1.1927245E-17
  1.0750000E+07  1.0217364E-17
  1.1000000E+07  8.7823128E-18
  1.1250000E+07  7.5733395E-18
  1.1500000E+07  6.5511133E-18
  1.1750000E+07  5.6837208E-18
  1.2000000E+07  4.9451952E-18
  1.2250000E+07  4.3143371E-18
  1.2500000E+07  3.7737651E-18
  1.2750000E+07  3.3091710E-18
  1.3000000E+07  2.9087643E-18
  1.3250000E+07  2.5627988E-18
  1.3500000E+07  2.2631355E-18
  1.4000000E+07  1.7765227E-18
  
  
#  81   5  M1  EION =  3.710000000E+03 eV   262
#  S(0) = 9.196800E-01
  3.7009951E+01  0.0000000E+00
  3.7009951E+03  0.0000000E+00
  3.7009951E+03  2.2313831E-04
  3.7100000E+03  2.2313831E-04
  3.7100368E+03  2.2313831E-04
  3.7103179E+03  2.2079931E-04
  3.7105991E+03  2.1859217E-04
  3.7108802E+03  2.1650826E-04
  3.7111613E+03  2.1453956E-04
  3.7117236E+03  2.1091871E-04
  3.7122859E+03  2.0767665E-04
  3.7134104E+03  2.0215328E-04
  3.7145350E+03  1.9767693E-04
  3.7167840E+03  1.9105061E-04
  3.7179086E+03  1.8861307E-04
  3.7190331E+03  1.8662128E-04
  3.7212822E+03  1.8368579E-04
  3.7235313E+03  1.8179620E-04
  3.7257804E+03  1.8065090E-04
  3.7280294E+03  1.8003746E-04
  3.7325276E+03  1.7982574E-04
  3.7370258E+03  1.8032700E-04
  3.7415239E+03  1.8105713E-04
  3.7460221E+03  1.8173983E-04
  3.7505202E+03  1.8223343E-04
  3.7550184E+03  1.8248524E-04
  3.7595166E+03  1.8249931E-04
  3.7640147E+03  1.8231249E-04
  3.7730110E+03  1.8154507E-04
  3.7820074E+03  1.8058630E-04
  3.7910037E+03  1.7971530E-04
  3.8000000E+03  1.7905179E-04
  3.8250000E+03  1.7805745E-04
  3.8375000E+03  1.7763926E-04
  3.8500000E+03  1.7707593E-04
  3.8625000E+03  1.7635369E-04
  3.8750000E+03  1.7553063E-04
  3.8875000E+03  1.7468563E-04
  3.9000000E+03  1.7388271E-04
  3.9125000E+03  1.7314804E-04
  3.9250000E+03  1.7247823E-04
  3.9500000E+03  1.7122118E-04
  3.9750000E+03  1.6990328E-04
  4.0000000E+03  1.6846766E-04
  4.0250000E+03  1.6700488E-04
  4.0500000E+03  1.6561023E-04
  4.0750000E+03  1.6429621E-04
  4.1000000E+03  1.6301716E-04
  4.1500000E+03  1.6039807E-04
  4.2000000E+03  1.5776139E-04
  4.2500000E+03  1.5525619E-04
  4.3000000E+03  1.5282876E-04
  4.3500000E+03  1.5039145E-04
  4.4000000E+03  1.4801092E-04
  4.5000000E+03  1.4346415E-04
  4.5500000E+03  1.4125232E-04
  4.6000000E+03  1.3907055E-04
  4.7000000E+03  1.3488930E-04
  4.8000000E+03  1.3087856E-04
  5.0000000E+03  1.2334934E-04
  5.2500000E+03  1.1476668E-04
  5.5000000E+03  1.0702582E-04
  5.7500000E+03  9.9998193E-05
  6.0000000E+03  9.3617044E-05
  6.5000000E+03  8.2491498E-05
  6.7500000E+03  7.7627935E-05
  7.0000000E+03  7.3165860E-05
  7.2500000E+03  6.9063591E-05
  7.5000000E+03  6.5284415E-05
  8.0000000E+03  5.8569960E-05
  8.5000000E+03  5.2807201E-05
  9.0000000E+03  4.7827403E-05
  9.5000000E+03  4.3497045E-05
  1.0000000E+04  3.9709611E-05
  1.0500000E+04  3.6379447E-05
  1.1000000E+04  3.3436816E-05
  1.1500000E+04  3.0824549E-05
  1.2000000E+04  2.8495607E-05
  1.2500000E+04  2.6410974E-05
  1.3000000E+04  2.4538094E-05
  1.3500000E+04  2.2849603E-05
  1.4000000E+04  2.1322371E-05
  1.4500000E+04  1.9936758E-05
  1.5000000E+04  1.8676015E-05
  1.6000000E+04  1.6473707E-05
  1.7000000E+04  1.4622629E-05
  1.8000000E+04  1.3052878E-05
  1.9000000E+04  1.1711026E-05
  2.0000000E+04  1.0555681E-05
  2.1000000E+04  9.5543899E-06
  2.2000000E+04  8.6814139E-06
  2.3000000E+04  7.9161392E-06
  2.4000000E+04  7.2418996E-06
  2.5000000E+04  6.6451077E-06
  2.6000000E+04  6.1145964E-06
  2.7000000E+04  5.6411226E-06
  2.8000000E+04  5.2169851E-06
  2.9000000E+04  4.8357253E-06
  3.0000000E+04  4.4918976E-06
  3.1000000E+04  4.1808847E-06
  3.2000000E+04  3.8987508E-06
  3.4000000E+04  3.4081149E-06
  3.6000000E+04  2.9982482E-06
  3.8000000E+04  2.6528195E-06
  4.0000000E+04  2.3593787E-06
  4.2000000E+04  2.1083069E-06
  4.4000000E+04  1.8920819E-06
  4.6000000E+04  1.7047567E-06
  4.8000000E+04  1.5415821E-06
  5.0000000E+04  1.3987303E-06
  5.2500000E+04  1.2440603E-06
  5.5000000E+04  1.1114517E-06
  5.7500000E+04  9.9706560E-07
  6.0000000E+04  8.9784716E-07
  6.5000000E+04  7.3556423E-07
  6.7500000E+04  6.6888940E-07
  7.0000000E+04  6.0998384E-07
  7.2500000E+04  5.5774307E-07
  7.5000000E+04  5.1124715E-07
  7.7500000E+04  4.6972544E-07
  8.0000000E+04  4.3252890E-07
  8.2500000E+04  3.9910811E-07
  8.5000000E+04  3.6899575E-07
  9.0000000E+04  3.1715604E-07
  9.5000000E+04  2.7444268E-07
  1.0000000E+05  2.3893817E-07
  1.0500000E+05  2.0919004E-07
  1.1000000E+05  1.8408370E-07
  1.1500000E+05  1.6275392E-07
  1.2000000E+05  1.4452197E-07
  1.2500000E+05  1.2885009E-07
  1.3000000E+05  1.1530860E-07
  1.3500000E+05  1.0355121E-07
  1.4000000E+05  9.3296810E-08
  1.4500000E+05  8.4315586E-08
  1.5000000E+05  7.6418416E-08
  1.5500000E+05  6.9448716E-08
  1.6000000E+05  6.3276137E-08
  1.6500000E+05  5.7791560E-08
  1.7000000E+05  5.2903178E-08
  1.7500000E+05  4.8533397E-08
  1.8000000E+05  4.4616344E-08
  1.8500000E+05  4.1095849E-08
  1.9000000E+05  3.7923826E-08
  2.0000000E+05  3.2465618E-08
  2.1000000E+05  2.7974262E-08
  2.2000000E+05  2.4248330E-08
  2.3000000E+05  2.1134277E-08
  2.4000000E+05  1.8513719E-08
  2.5000000E+05  1.6294447E-08
  2.6000000E+05  1.4403960E-08
  2.7000000E+05  1.2784743E-08
  2.8000000E+05  1.1390799E-08
  2.9000000E+05  1.0185065E-08
  3.0000000E+05  9.1374714E-09
  3.1000000E+05  8.2234627E-09
  3.2000000E+05  7.4228628E-09
  3.3000000E+05  6.7189957E-09
  3.4000000E+05  6.0980027E-09
  3.5000000E+05  5.5483056E-09
  3.6000000E+05  5.0601867E-09
  3.7000000E+05  4.6254530E-09
  3.8000000E+05  4.2371667E-09
  3.9000000E+05  3.8894256E-09
  4.0000000E+05  3.5771914E-09
  4.2000000E+05  3.0425872E-09
  4.4000000E+05  2.6055388E-09
  4.6000000E+05  2.2452299E-09
  4.8000000E+05  1.9458871E-09
  5.0000000E+05  1.6954173E-09
  5.1250000E+05  1.5594392E-09
  5.2500000E+05  1.4369934E-09
  5.3750000E+05  1.3264782E-09
  5.5000000E+05  1.2265097E-09
  5.7500000E+05  1.0535762E-09
  5.8750000E+05  9.7866315E-10
  6.0000000E+05  9.1035796E-10
  6.2500000E+05  7.9087973E-10
  6.5000000E+05  6.9053391E-10
  6.7500000E+05  6.0573028E-10
  7.0000000E+05  5.3364338E-10
  7.2500000E+05  4.7203246E-10
  7.5000000E+05  4.1910787E-10
  7.7500000E+05  3.7342989E-10
  8.0000000E+05  3.3383196E-10
  8.2500000E+05  2.9936231E-10
  8.5000000E+05  2.6923959E-10
  8.7500000E+05  2.4281844E-10
  9.0000000E+05  2.1956320E-10
  9.2500000E+05  1.9902708E-10
  9.5000000E+05  1.8083557E-10
  9.7500000E+05  1.6467336E-10
  1.0000000E+06  1.5027378E-10
  1.0250000E+06  1.3741038E-10
  1.0500000E+06  1.2589008E-10
  1.1000000E+06  1.0624114E-10
  1.1500000E+06  9.0263418E-11
  1.2000000E+06  7.7162864E-11
  1.2500000E+06  6.6339502E-11
  1.3000000E+06  5.7334780E-11
  1.3500000E+06  4.9794529E-11
  1.4000000E+06  4.3442689E-11
  1.4500000E+06  3.8062103E-11
  1.5000000E+06  3.3480504E-11
  1.5500000E+06  2.9560156E-11
  1.6000000E+06  2.6190194E-11
  1.6500000E+06  2.3280836E-11
  1.7000000E+06  2.0758942E-11
  1.7500000E+06  1.8564615E-11
  1.8000000E+06  1.6648466E-11
  1.8500000E+06  1.4969547E-11
  1.9000000E+06  1.3493740E-11
  1.9500000E+06  1.2192475E-11
  2.0000000E+06  1.1041742E-11
  2.0500000E+06  1.0021285E-11
  2.1000000E+06  9.1139482E-12
  2.1500000E+06  8.3051525E-12
  2.2000000E+06  7.5824625E-12
  2.2500000E+06  6.9352244E-12
  2.3000000E+06  6.3542816E-12
  2.4000000E+06  5.3607687E-12
  2.5000000E+06  4.5506235E-12
  2.6000000E+06  3.8850860E-12
  2.7000000E+06  3.3345749E-12
  2.8000000E+06  2.8762965E-12
  2.9000000E+06  2.4925239E-12
  3.0000000E+06  2.1693535E-12
  3.1000000E+06  1.8957962E-12
  3.2000000E+06  1.6631019E-12
  3.3000000E+06  1.4642549E-12
  3.4000000E+06  1.2935932E-12
  3.5000000E+06  1.1465201E-12
  3.6000000E+06  1.0192824E-12
  3.7000000E+06  9.0879972E-13
  3.8000000E+06  8.1253040E-13
  3.9000000E+06  7.2836748E-13
  4.0000000E+06  6.5455612E-13
  4.1000000E+06  5.8962838E-13
  4.2000000E+06  5.3235117E-13
  4.3000000E+06  4.8168462E-13
  4.4000000E+06  4.3674841E-13
  4.5000000E+06  3.9679459E-13
  4.6000000E+06  3.6118549E-13
  4.7000000E+06  3.2937562E-13
  4.8000000E+06  3.0089676E-13
  5.0000000E+06  2.5237514E-13
  5.1250000E+06  2.2683510E-13
  5.2500000E+06  2.0435650E-13
  5.3750000E+06  1.8451703E-13
  5.5000000E+06  1.6696026E-13
  5.6250000E+06  1.5138398E-13
  5.7500000E+06  1.3753107E-13
  5.8750000E+06  1.2518198E-13
  6.0000000E+06  1.1414813E-13
  6.1250000E+06  1.0426695E-13
  6.2500000E+06  9.5398641E-14
  6.3750000E+06  8.7422743E-14
  6.5000000E+06  8.0235094E-14
  6.6250000E+06  7.3745499E-14
  6.7500000E+06  6.7876893E-14
  7.0000000E+06  5.7743564E-14
  7.2500000E+06  4.9389441E-14
  
  
#  81   6  M2  EION =  3.420000000E+03 eV   263
#  S(0) = 1.230384E+00
  3.4178933E+01  0.0000000E+00
  3.4178933E+03  0.0000000E+00
  3.4178933E+03  1.2209057E-04
  3.4200000E+03  1.2209057E-04
  3.4200341E+03  1.2209057E-04
  3.4203153E+03  1.2871443E-04
  3.4205965E+03  1.3515634E-04
  3.4208777E+03  1.4141867E-04
  3.4211589E+03  1.4750378E-04
  3.4217213E+03  1.5915166E-04
  3.4222837E+03  1.7011870E-04
  3.4234085E+03  1.9008757E-04
  3.4245332E+03  2.0757348E-04
  3.4267828E+03  2.3581692E-04
  3.4290324E+03  2.5638023E-04
  3.4312820E+03  2.7082074E-04
  3.4335315E+03  2.8057459E-04
  3.4357811E+03  2.8686772E-04
  3.4380307E+03  2.9068894E-04
  3.4402803E+03  2.9280134E-04
  3.4425298E+03  2.9377464E-04
  3.4447794E+03  2.9402294E-04
  3.4470290E+03  2.9384008E-04
  3.4515281E+03  2.9292974E-04
  3.4537777E+03  2.9242882E-04
  3.4560273E+03  2.9198232E-04
  3.4650256E+03  2.9111763E-04
  3.4740239E+03  2.9149327E-04
  3.4830222E+03  2.9222020E-04
  3.4920205E+03  2.9257687E-04
  3.5010188E+03  2.9229047E-04
  3.5100171E+03  2.9144619E-04
  3.5190153E+03  2.9029407E-04
  3.5280136E+03  2.8908593E-04
  3.5370119E+03  2.8799409E-04
  3.5460102E+03  2.8708807E-04
  3.5640068E+03  2.8573689E-04
  3.5820034E+03  2.8455725E-04
  3.6000000E+03  2.8315020E-04
  3.6125000E+03  2.8201385E-04
  3.6250000E+03  2.8081138E-04
  3.6500000E+03  2.7849512E-04
  3.6750000E+03  2.7646347E-04
  3.7000000E+03  2.7455934E-04
  3.7500000E+03  2.7043157E-04
  3.7750000E+03  2.6828422E-04
  3.8000000E+03  2.6621067E-04
  3.8250000E+03  2.6423245E-04
  3.8500000E+03  2.6227739E-04
  3.9000000E+03  2.5825728E-04
  3.9500000E+03  2.5419374E-04
  4.0000000E+03  2.5029889E-04
  4.1000000E+03  2.4259883E-04
  4.2000000E+03  2.3509610E-04
  4.3000000E+03  2.2786887E-04
  4.4000000E+03  2.2082657E-04
  4.6000000E+03  2.0752983E-04
  4.8000000E+03  1.9516295E-04
  5.0000000E+03  1.8363679E-04
  5.2500000E+03  1.7038669E-04
  5.5000000E+03  1.5828227E-04
  5.7500000E+03  1.4722203E-04
  6.0000000E+03  1.3711811E-04
  6.5000000E+03  1.1941220E-04
  6.7500000E+03  1.1165278E-04
  7.0000000E+03  1.0453102E-04
  7.2500000E+03  9.7986489E-05
  7.5000000E+03  9.1964546E-05
  8.0000000E+03  8.1297088E-05
  8.5000000E+03  7.2193064E-05
  9.0000000E+03  6.4382326E-05
  9.5000000E+03  5.7646896E-05
  1.0000000E+04  5.1810091E-05
  1.0500000E+04  4.6728022E-05
  1.1000000E+04  4.2283389E-05
  1.1500000E+04  3.8379956E-05
  1.2000000E+04  3.4938149E-05
  1.2500000E+04  3.1891899E-05
  1.3000000E+04  2.9186153E-05
  1.3500000E+04  2.6774756E-05
  1.4000000E+04  2.4618859E-05
  1.4500000E+04  2.2685587E-05
  1.5000000E+04  2.0947014E-05
  1.6000000E+04  1.7962074E-05
  1.7000000E+04  1.5511133E-05
  1.8000000E+04  1.3480356E-05
  1.9000000E+04  1.1783823E-05
  2.0000000E+04  1.0355844E-05
  2.1000000E+04  9.1456137E-06
  2.2000000E+04  8.1134128E-06
  2.3000000E+04  7.2278907E-06
  2.4000000E+04  6.4640774E-06
  2.5000000E+04  5.8019217E-06
  2.6000000E+04  5.2251963E-06
  2.7000000E+04  4.7206740E-06
  2.8000000E+04  4.2775027E-06
  2.9000000E+04  3.8867224E-06
  3.0000000E+04  3.5408922E-06
  3.1000000E+04  3.2337992E-06
  3.2000000E+04  2.9602282E-06
  3.4000000E+04  2.4967290E-06
  3.6000000E+04  2.1225868E-06
  3.8000000E+04  1.8175161E-06
  4.0000000E+04  1.5664876E-06
  4.2000000E+04  1.3582092E-06
  4.4000000E+04  1.1840876E-06
  4.6000000E+04  1.0375076E-06
  4.8000000E+04  9.1332155E-07
  5.0000000E+04  8.0748514E-07
  5.2500000E+04  6.9617227E-07
  5.5000000E+04  6.0367685E-07
  5.7500000E+04  5.2625907E-07
  5.8750000E+04  4.9227389E-07
  6.0000000E+04  4.6102740E-07
  6.2500000E+04  4.0572372E-07
  6.5000000E+04  3.5856824E-07
  6.7500000E+04  3.1814610E-07
  7.0000000E+04  2.8332359E-07
  7.2500000E+04  2.5318568E-07
  7.5000000E+04  2.2698866E-07
  7.7500000E+04  2.0412420E-07
  8.0000000E+04  1.8409170E-07
  8.2500000E+04  1.6647684E-07
  8.5000000E+04  1.5093493E-07
  8.7500000E+04  1.3717772E-07
  9.0000000E+04  1.2496300E-07
  9.2500000E+04  1.1408633E-07
  9.5000000E+04  1.0437445E-07
  1.0000000E+05  8.7876597E-08
  1.0500000E+05  7.4526771E-08
  1.1000000E+05  6.3627584E-08
  1.1500000E+05  5.4656222E-08
  1.2000000E+05  4.7216052E-08
  1.2500000E+05  4.1002833E-08
  1.3000000E+05  3.5780818E-08
  1.3500000E+05  3.1365633E-08
  1.4000000E+05  2.7611821E-08
  1.4500000E+05  2.4403710E-08
  1.5000000E+05  2.1648622E-08
  1.5500000E+05  1.9271777E-08
  1.6000000E+05  1.7212439E-08
  1.6500000E+05  1.5420979E-08
  1.7000000E+05  1.3856605E-08
  1.7500000E+05  1.2485602E-08
  1.8000000E+05  1.1279961E-08
  1.8500000E+05  1.0216305E-08
  1.9000000E+05  9.2750239E-09
  1.9500000E+05  8.4396019E-09
  2.0000000E+05  7.6960672E-09
  2.0500000E+05  7.0325564E-09
  2.1000000E+05  6.4389562E-09
  2.2000000E+05  5.4281015E-09
  2.3000000E+05  4.6078434E-09
  2.4000000E+05  3.9366653E-09
  2.5000000E+05  3.3832269E-09
  2.6000000E+05  2.9236122E-09
  2.7000000E+05  2.5393846E-09
  2.8000000E+05  2.2161963E-09
  2.9000000E+05  1.9427840E-09
  3.0000000E+05  1.7102343E-09
  3.1000000E+05  1.5114402E-09
  3.2000000E+05  1.3406948E-09
  3.3000000E+05  1.1933851E-09
  3.4000000E+05  1.0657584E-09
  3.5000000E+05  9.5474450E-10
  3.6000000E+05  8.5781664E-10
  3.7000000E+05  7.7288484E-10
  3.8000000E+05  6.9821187E-10
  3.9000000E+05  6.3234688E-10
  4.0000000E+05  5.7407263E-10
  4.1000000E+05  5.2236350E-10
  4.2000000E+05  4.7635188E-10
  4.3000000E+05  4.3530098E-10
  4.4000000E+05  3.9858276E-10
  4.6000000E+05  3.3607088E-10
  4.8000000E+05  2.8536042E-10
  5.0000000E+05  2.4387525E-10
  5.1250000E+05  2.2174741E-10
  5.2500000E+05  2.0207695E-10
  5.3750000E+05  1.8454336E-10
  5.5000000E+05  1.6887388E-10
  5.7500000E+05  1.4222811E-10
  5.8750000E+05  1.3088017E-10
  6.0000000E+05  1.2064339E-10
  6.2500000E+05  1.0300739E-10
  6.5000000E+05  8.8483141E-11
  6.7500000E+05  7.6433706E-11
  7.0000000E+05  6.6369334E-11
  7.2500000E+05  5.7909631E-11
  7.5000000E+05  5.0756614E-11
  7.7500000E+05  4.4675016E-11
  8.0000000E+05  3.9477618E-11
  8.2500000E+05  3.5014337E-11
  8.5000000E+05  3.1164033E-11
  8.7500000E+05  2.7828294E-11
  9.0000000E+05  2.4926670E-11
  9.2500000E+05  2.2393022E-11
  9.5000000E+05  2.0172692E-11
  9.7500000E+05  1.8220282E-11
  1.0000000E+06  1.6497886E-11
  1.0250000E+06  1.4973716E-11
  1.0500000E+06  1.3620998E-11
  1.1000000E+06  1.1342779E-11
  1.1500000E+06  9.5197794E-12
  1.2000000E+06  8.0471539E-12
  1.2500000E+06  6.8471902E-12
  1.3000000E+06  5.8615418E-12
  1.3500000E+06  5.0459200E-12
  1.4000000E+06  4.3663631E-12
  1.4500000E+06  3.7965783E-12
  1.5000000E+06  3.3160161E-12
  1.5500000E+06  2.9084747E-12
  1.6000000E+06  2.5610798E-12
  1.6500000E+06  2.2635256E-12
  1.7000000E+06  2.0075065E-12
  1.7500000E+06  1.7862851E-12
  1.8000000E+06  1.5943637E-12
  1.8500000E+06  1.4272296E-12
  1.9000000E+06  1.2811590E-12
  1.9500000E+06  1.1530633E-12
  2.0000000E+06  1.0403683E-12
  2.0500000E+06  9.4091896E-13
  2.1000000E+06  8.5290276E-13
  2.1500000E+06  7.7478915E-13
  2.2000000E+06  7.0528055E-13
  2.2500000E+06  6.4327295E-13
  2.3000000E+06  5.8782349E-13
  2.4000000E+06  4.9347999E-13
  2.5000000E+06  4.1704159E-13
  2.6000000E+06  3.5461367E-13
  2.7000000E+06  3.0325068E-13
  2.8000000E+06  2.6070140E-13
  2.9000000E+06  2.2522861E-13
  3.0000000E+06  1.9547959E-13
  3.1000000E+06  1.7039218E-13
  3.2000000E+06  1.4912582E-13
  3.3000000E+06  1.3101045E-13
  3.4000000E+06  1.1550827E-13
  3.5000000E+06  1.0218495E-13
  3.6000000E+06  9.0687628E-14
  3.7000000E+06  8.0727908E-14
  3.8000000E+06  7.2068716E-14
  3.9000000E+06  6.4514185E-14
  4.0000000E+06  5.7901642E-14
  4.1000000E+06  5.2095424E-14
  4.2000000E+06  4.6981942E-14
  4.3000000E+06  4.2465691E-14
  4.4000000E+06  3.8466058E-14
  4.5000000E+06  3.4914752E-14
  4.6000000E+06  3.1753692E-14
  4.7000000E+06  2.8933306E-14
  4.8000000E+06  2.6411144E-14
  5.0000000E+06  2.2120714E-14
  5.1250000E+06  1.9866156E-14
  5.2500000E+06  1.7884231E-14
  5.3750000E+06  1.6136978E-14
  5.5000000E+06  1.4592379E-14
  5.7500000E+06  1.2006390E-14
  5.8750000E+06  1.0922221E-14
  6.0000000E+06  9.9539450E-15
  6.2500000E+06  8.3098330E-15
  6.5000000E+06  6.9829525E-15
  6.7500000E+06  5.9050636E-15
  
  
#  81   7  M3  EION =  2.961000000E+03 eV   265
#  S(0) = 2.786939E+00
  2.9588159E+01  0.0000000E+00
  2.9588159E+03  0.0000000E+00
  2.9588159E+03  4.1462596E-04
  2.9610000E+03  4.1462596E-04
  2.9610294E+03  4.1462596E-04
  2.9612730E+03  4.3274578E-04
  2.9615166E+03  4.5038066E-04
  2.9617601E+03  4.6754350E-04
  2.9620037E+03  4.8424638E-04
  2.9624908E+03  5.1631658E-04
  2.9629780E+03  5.4667391E-04
  2.9639522E+03  6.0254131E-04
  2.9649265E+03  6.5237838E-04
  2.9668750E+03  7.3580921E-04
  2.9688236E+03  8.0038843E-04
  2.9727206E+03  8.8527472E-04
  2.9746691E+03  9.1105989E-04
  2.9766177E+03  9.2885766E-04
  2.9785662E+03  9.4056424E-04
  2.9805147E+03  9.4773078E-04
  2.9844118E+03  9.5312665E-04
  2.9883088E+03  9.5197485E-04
  2.9922059E+03  9.4824873E-04
  2.9961029E+03  9.4405982E-04
  3.0000000E+03  9.4041195E-04
  3.0062500E+03  9.3647975E-04
  3.0125000E+03  9.3470311E-04
  3.0250000E+03  9.3403294E-04
  3.0375000E+03  9.3214427E-04
  3.0500000E+03  9.2698078E-04
  3.0625000E+03  9.1973997E-04
  3.0750000E+03  9.1230953E-04
  3.0875000E+03  9.0580732E-04
  3.1000000E+03  9.0037081E-04
  3.1250000E+03  8.9082477E-04
  3.1500000E+03  8.8039752E-04
  3.1625000E+03  8.7474313E-04
  3.1750000E+03  8.6906350E-04
  3.2000000E+03  8.5824729E-04
  3.2250000E+03  8.4835754E-04
  3.2500000E+03  8.3879124E-04
  3.2750000E+03  8.2897369E-04
  3.3000000E+03  8.1896720E-04
  3.3500000E+03  7.9957973E-04
  3.4000000E+03  7.8132599E-04
  3.4500000E+03  7.6318857E-04
  3.5000000E+03  7.4540195E-04
  3.5500000E+03  7.2841254E-04
  3.6000000E+03  7.1189832E-04
  3.7000000E+03  6.7990812E-04
  3.8000000E+03  6.5003641E-04
  4.0000000E+03  5.9498772E-04
  4.2000000E+03  5.4593570E-04
  4.4000000E+03  5.0213507E-04
  4.6000000E+03  4.6291729E-04
  4.8000000E+03  4.2764980E-04
  5.0000000E+03  3.9584614E-04
  5.2500000E+03  3.6037574E-04
  5.5000000E+03  3.2899923E-04
  5.7500000E+03  3.0113561E-04
  6.0000000E+03  2.7631182E-04
  6.5000000E+03  2.3424439E-04
  6.7500000E+03  2.1637078E-04
  7.0000000E+03  2.0026004E-04
  7.2500000E+03  1.8570041E-04
  7.5000000E+03  1.7250982E-04
  8.0000000E+03  1.4962848E-04
  8.5000000E+03  1.3059380E-04
  9.0000000E+03  1.1463084E-04
  9.5000000E+03  1.0114486E-04
  1.0000000E+04  8.9674037E-05
  1.0500000E+04  7.9855617E-05
  1.1000000E+04  7.1402635E-05
  1.1500000E+04  6.4086268E-05
  1.2000000E+04  5.7722135E-05
  1.2500000E+04  5.2160570E-05
  1.3000000E+04  4.7279326E-05
  1.3500000E+04  4.2977886E-05
  1.4000000E+04  3.9173033E-05
  1.4500000E+04  3.5795487E-05
  1.5000000E+04  3.2787241E-05
  1.6000000E+04  2.7690995E-05
  1.7000000E+04  2.3576614E-05
  1.8000000E+04  2.0220363E-05
  1.9000000E+04  1.7456864E-05
  2.0000000E+04  1.5162093E-05
  2.1000000E+04  1.3241790E-05
  2.2000000E+04  1.1623460E-05
  2.3000000E+04  1.0250732E-05
  2.4000000E+04  9.0793338E-06
  2.5000000E+04  8.0741742E-06
  2.6000000E+04  7.2072018E-06
  2.7000000E+04  6.4558199E-06
  2.8000000E+04  5.8016903E-06
  2.9000000E+04  5.2298305E-06
  3.0000000E+04  4.7279226E-06
  3.1000000E+04  4.2857774E-06
  3.2000000E+04  3.8949198E-06
  3.4000000E+04  3.2398570E-06
  3.6000000E+04  2.7184430E-06
  3.8000000E+04  2.2988716E-06
  4.0000000E+04  1.9579205E-06
  4.2000000E+04  1.6783789E-06
  4.4000000E+04  1.4473181E-06
  4.6000000E+04  1.2549046E-06
  4.8000000E+04  1.0935752E-06
  5.0000000E+04  9.5745225E-07
  5.2500000E+04  8.1581488E-07
  5.5000000E+04  6.9947063E-07
  5.7500000E+04  6.0316260E-07
  6.0000000E+04  5.2287216E-07
  6.5000000E+04  3.9860962E-07
  6.7500000E+04  3.5031016E-07
  7.0000000E+04  3.0908430E-07
  7.2500000E+04  2.7372259E-07
  7.5000000E+04  2.4325083E-07
  7.7500000E+04  2.1687907E-07
  8.0000000E+04  1.9396276E-07
  8.2500000E+04  1.7397275E-07
  8.5000000E+04  1.5647228E-07
  9.0000000E+04  1.2755042E-07
  9.5000000E+04  1.0495514E-07
  1.0000000E+05  8.7100388E-08
  1.0500000E+05  7.2845282E-08
  1.1000000E+05  6.1356652E-08
  1.1500000E+05  5.2017625E-08
  1.2000000E+05  4.4365745E-08
  1.2500000E+05  3.8050333E-08
  1.3000000E+05  3.2802641E-08
  1.3500000E+05  2.8414729E-08
  1.4000000E+05  2.4724253E-08
  1.4500000E+05  2.1603389E-08
  1.5000000E+05  1.8950726E-08
  1.5500000E+05  1.6685215E-08
  1.6000000E+05  1.4741635E-08
  1.6500000E+05  1.3067166E-08
  1.7000000E+05  1.1618778E-08
  1.7500000E+05  1.0361213E-08
  1.8000000E+05  9.2654239E-09
  1.8500000E+05  8.3073650E-09
  1.9000000E+05  7.4670311E-09
  2.0000000E+05  6.0753476E-09
  2.1000000E+05  4.9860644E-09
  2.2000000E+05  4.1245974E-09
  2.3000000E+05  3.4368230E-09
  2.4000000E+05  2.8829329E-09
  2.5000000E+05  2.4332835E-09
  2.6000000E+05  2.0655489E-09
  2.7000000E+05  1.7627385E-09
  2.8000000E+05  1.5117958E-09
  2.9000000E+05  1.3025966E-09
  3.0000000E+05  1.1272257E-09
  3.1000000E+05  9.7944601E-10
  3.2000000E+05  8.5430631E-10
  3.3000000E+05  7.4784986E-10
  3.4000000E+05  6.5689402E-10
  3.5000000E+05  5.7886290E-10
  3.6000000E+05  5.1165997E-10
  3.7000000E+05  4.5356986E-10
  3.8000000E+05  4.0318182E-10
  3.9000000E+05  3.5932993E-10
  4.0000000E+05  3.2104616E-10
  4.1000000E+05  2.8752327E-10
  4.2000000E+05  2.5808532E-10
  4.3000000E+05  2.3216399E-10
  4.4000000E+05  2.0927968E-10
  4.6000000E+05  1.7105818E-10
  4.8000000E+05  1.4084378E-10
  5.0000000E+05  1.1675229E-10
  5.1250000E+05  1.0416897E-10
  5.2500000E+05  9.3159058E-11
  5.3750000E+05  8.3498936E-11
  5.5000000E+05  7.5000523E-11
  5.7500000E+05  6.0877960E-11
  5.8750000E+05  5.5004954E-11
  6.0000000E+05  4.9788516E-11
  6.2500000E+05  4.1003608E-11
  6.5000000E+05  3.3987406E-11
  6.7500000E+05  2.8341330E-11
  7.0000000E+05  2.3765808E-11
  7.2500000E+05  2.0033496E-11
  7.5000000E+05  1.6970310E-11
  7.7500000E+05  1.4441824E-11
  8.0000000E+05  1.2343420E-11
  8.2500000E+05  1.0593086E-11
  8.5000000E+05  9.1260881E-12
  8.7500000E+05  7.8910001E-12
  9.0000000E+05  6.8467139E-12
  9.2500000E+05  5.9601749E-12
  9.5000000E+05  5.2046588E-12
  9.7500000E+05  4.5584476E-12
  1.0000000E+06  4.0038042E-12
  1.0250000E+06  3.5261747E-12
  1.0500000E+06  3.1135637E-12
  1.0750000E+06  2.7560431E-12
  1.1000000E+06  2.4453634E-12
  1.1250000E+06  2.1746417E-12
  1.1500000E+06  1.9381137E-12
  1.1750000E+06  1.7309352E-12
  1.2000000E+06  1.5490213E-12
  1.2250000E+06  1.3889161E-12
  1.2500000E+06  1.2476872E-12
  1.3000000E+06  1.0122380E-12
  1.3500000E+06  8.2674666E-13
  1.4000000E+06  6.7949037E-13
  1.4500000E+06  5.6175041E-13
  1.5000000E+06  4.6697863E-13
  1.5500000E+06  3.9021349E-13
  1.6000000E+06  3.2766459E-13
  1.6500000E+06  2.7641405E-13
  1.7000000E+06  2.3419924E-13
  1.7500000E+06  1.9925369E-13
  1.8000000E+06  1.7018905E-13
  1.8500000E+06  1.4590725E-13
  1.9000000E+06  1.2553479E-13
  1.9500000E+06  1.0837301E-13
  2.0000000E+06  9.3860083E-14
  2.0500000E+06  8.1541940E-14
  2.1000000E+06  7.1049846E-14
  2.1500000E+06  6.2082994E-14
  2.2000000E+06  5.4394913E-14
  2.2500000E+06  4.7782842E-14
  2.3000000E+06  4.2079308E-14
  2.3500000E+06  3.7145454E-14
  2.4000000E+06  3.2865741E-14
  2.4500000E+06  2.9143698E-14
  2.5000000E+06  2.5898481E-14
  2.5500000E+06  2.3062117E-14
  2.6000000E+06  2.0577276E-14
  2.6500000E+06  1.8395461E-14
  2.7000000E+06  1.6475522E-14
  2.8000000E+06  1.3286373E-14
  2.9000000E+06  1.0786707E-14
  3.0000000E+06  8.8126151E-15
  3.1000000E+06  7.2425319E-15
  3.2000000E+06  5.9854580E-15
  3.3000000E+06  4.9726747E-15
  3.4000000E+06  4.1518705E-15
  3.5000000E+06  3.4829190E-15
  3.6000000E+06  2.9348261E-15
  3.7000000E+06  2.4834910E-15
  3.8000000E+06  2.1100528E-15
  3.9000000E+06  1.7996621E-15
  4.0000000E+06  1.5405581E-15
  4.1000000E+06  1.3233735E-15
  4.2000000E+06  1.1406090E-15
  4.3000000E+06  9.8622885E-16
  4.4000000E+06  8.5535276E-16
  4.5000000E+06  7.4401781E-16
  4.6000000E+06  6.4899194E-16
  4.7000000E+06  5.6762804E-16
  4.8000000E+06  4.9775018E-16
  5.0000000E+06  3.8557784E-16
  5.1250000E+06  3.3026393E-16
  5.2500000E+06  2.8386588E-16
  5.3750000E+06  2.4479482E-16
  5.5000000E+06  2.1176776E-16
  5.6250000E+06  1.8374745E-16
  5.7500000E+06  1.5989188E-16
  5.8750000E+06  1.3951439E-16
  6.0000000E+06  1.2205363E-16
  6.1250000E+06  1.0705130E-16
  6.2500000E+06  9.4127873E-17
  6.3750000E+06  8.2966974E-17
  6.5000000E+06  7.3304233E-17
  
  
#  81   8  M4  EION =  2.490000000E+03 eV   270
#  S(0) = 3.836285E+00
  2.4814514E+01  0.0000000E+00
  2.4814514E+03  0.0000000E+00
  2.4814514E+03  7.3884928E-05
  2.4900000E+03  7.3884928E-05
  2.4900249E+03  7.3884928E-05
  2.4902743E+03  7.3929915E-05
  2.4905237E+03  7.4104871E-05
  2.4907731E+03  7.4416120E-05
  2.4910224E+03  7.4870470E-05
  2.4915212E+03  7.6238460E-05
  2.4920199E+03  7.8274311E-05
  2.4930175E+03  8.4658313E-05
  2.4940150E+03  9.4740446E-05
  2.4950125E+03  1.0940520E-04
  2.4960100E+03  1.2970440E-04
  2.4970075E+03  1.5683917E-04
  2.4980050E+03  1.9211714E-04
  2.4990025E+03  2.3686951E-04
  2.5000000E+03  2.9232749E-04
  2.5007812E+03  3.4387944E-04
  2.5015625E+03  4.0287249E-04
  2.5023437E+03  4.6934378E-04
  2.5031250E+03  5.4305991E-04
  2.5046875E+03  7.0965045E-04
  2.5062500E+03  8.9459075E-04
  2.5078125E+03  1.0864968E-03
  2.5093750E+03  1.2735337E-03
  2.5109375E+03  1.4463784E-03
  2.5125000E+03  1.5998301E-03
  2.5140625E+03  1.7323441E-03
  2.5156250E+03  1.8453114E-03
  2.5187500E+03  2.0234278E-03
  2.5218750E+03  2.1566050E-03
  2.5250000E+03  2.2612404E-03
  2.5312500E+03  2.4162685E-03
  2.5375000E+03  2.5171502E-03
  2.5500000E+03  2.5956369E-03
  2.5562500E+03  2.5966441E-03
  2.5625000E+03  2.5872477E-03
  2.5687500E+03  2.5747243E-03
  2.5750000E+03  2.5629045E-03
  2.5875000E+03  2.5445573E-03
  2.6000000E+03  2.5286994E-03
  2.6125000E+03  2.5086651E-03
  2.6250000E+03  2.4827569E-03
  2.6375000E+03  2.4534874E-03
  2.6500000E+03  2.4241160E-03
  2.6625000E+03  2.3966016E-03
  2.6750000E+03  2.3711306E-03
  2.7000000E+03  2.3223826E-03
  2.7250000E+03  2.2714738E-03
  2.7500000E+03  2.2190930E-03
  2.7750000E+03  2.1687142E-03
  2.8000000E+03  2.1213495E-03
  2.8500000E+03  2.0296432E-03
  2.9000000E+03  1.9400797E-03
  2.9500000E+03  1.8567231E-03
  3.0000000E+03  1.7777247E-03
  3.0500000E+03  1.7017629E-03
  3.1000000E+03  1.6303472E-03
  3.2000000E+03  1.4985082E-03
  3.4000000E+03  1.2722773E-03
  3.6000000E+03  1.0876953E-03
  3.8000000E+03  9.3581322E-04
  4.0000000E+03  8.1005090E-04
  4.2000000E+03  7.0487106E-04
  4.4000000E+03  6.1643271E-04
  4.6000000E+03  5.4155791E-04
  4.8000000E+03  4.7777813E-04
  5.0000000E+03  4.2318016E-04
  5.2500000E+03  3.6552331E-04
  5.5000000E+03  3.1743063E-04
  5.7500000E+03  2.7704960E-04
  6.0000000E+03  2.4293470E-04
  6.5000000E+03  1.8918605E-04
  6.7500000E+03  1.6792658E-04
  7.0000000E+03  1.4958778E-04
  7.2500000E+03  1.3369800E-04
  7.5000000E+03  1.1987255E-04
  8.0000000E+03  9.7207017E-05
  8.5000000E+03  7.9665625E-05
  9.0000000E+03  6.5912441E-05
  9.5000000E+03  5.5002968E-05
  1.0000000E+04  4.6257641E-05
  1.0500000E+04  3.9179560E-05
  1.1000000E+04  3.3400560E-05
  1.1500000E+04  2.8644412E-05
  1.2000000E+04  2.4701225E-05
  1.2500000E+04  2.1409792E-05
  1.3000000E+04  1.8645080E-05
  1.3500000E+04  1.6309241E-05
  1.4000000E+04  1.4325006E-05
  1.4500000E+04  1.2630885E-05
  1.5000000E+04  1.1177576E-05
  1.6000000E+04  8.8416610E-06
  1.7000000E+04  7.0794393E-06
  1.8000000E+04  5.7304966E-06
  1.9000000E+04  4.6843203E-06
  2.0000000E+04  3.8633225E-06
  2.1000000E+04  3.2121009E-06
  2.2000000E+04  2.6904801E-06
  2.3000000E+04  2.2689190E-06
  2.4000000E+04  1.9254157E-06
  2.5000000E+04  1.6433908E-06
  2.6000000E+04  1.4102151E-06
  2.7000000E+04  1.2161717E-06
  2.8000000E+04  1.0537153E-06
  2.9000000E+04  9.1693584E-07
  3.0000000E+04  8.0116713E-07
  3.1000000E+04  7.0269710E-07
  3.2000000E+04  6.1855213E-07
  3.3000000E+04  5.4633432E-07
  3.4000000E+04  4.8409794E-07
  3.5000000E+04  4.3025498E-07
  3.6000000E+04  3.8350232E-07
  3.8000000E+04  3.0715159E-07
  4.0000000E+04  2.4844924E-07
  4.2000000E+04  2.0278529E-07
  4.4000000E+04  1.6688379E-07
  4.6000000E+04  1.3838172E-07
  4.8000000E+04  1.1555089E-07
  5.0000000E+04  9.7111515E-08
  5.2500000E+04  7.8800367E-08
  5.5000000E+04  6.4491516E-08
  5.7500000E+04  5.3197170E-08
  5.8750000E+04  4.8447979E-08
  6.0000000E+04  4.4199516E-08
  6.2500000E+04  3.6970184E-08
  6.5000000E+04  3.1115669E-08
  6.7500000E+04  2.6339724E-08
  7.0000000E+04  2.2417053E-08
  7.2500000E+04  1.9174704E-08
  7.5000000E+04  1.6478744E-08
  7.7500000E+04  1.4224618E-08
  8.0000000E+04  1.2330063E-08
  8.2500000E+04  1.0729885E-08
  8.5000000E+04  9.3720811E-09
  8.7500000E+04  8.2149008E-09
  9.0000000E+04  7.2246178E-09
  9.2500000E+04  6.3738339E-09
  9.5000000E+04  5.6401759E-09
  1.0000000E+05  4.4539989E-09
  1.0500000E+05  3.5541841E-09
  1.1000000E+05  2.8633406E-09
  1.1500000E+05  2.3270667E-09
  1.2000000E+05  1.9065457E-09
  1.2500000E+05  1.5736995E-09
  1.3000000E+05  1.3079637E-09
  1.3500000E+05  1.0940998E-09
  1.4000000E+05  9.2069367E-10
  1.4500000E+05  7.7911031E-10
  1.5000000E+05  6.6275569E-10
  1.5500000E+05  5.6654996E-10
  1.6000000E+05  4.8654778E-10
  1.6500000E+05  4.1966128E-10
  1.7000000E+05  3.6345610E-10
  1.7500000E+05  3.1599999E-10
  1.8000000E+05  2.7574937E-10
  1.8500000E+05  2.4146362E-10
  1.9000000E+05  2.1213991E-10
  2.0000000E+05  1.6526736E-10
  2.1000000E+05  1.3022762E-10
  2.2000000E+05  1.0368909E-10
  2.3000000E+05  8.3348129E-11
  2.4000000E+05  6.7585994E-11
  2.5000000E+05  5.5248448E-11
  2.6000000E+05  4.5501297E-11
  2.7000000E+05  3.7734019E-11
  2.8000000E+05  3.1494709E-11
  2.9000000E+05  2.6445300E-11
  3.0000000E+05  2.2330311E-11
  3.1000000E+05  1.8954904E-11
  3.2000000E+05  1.6169199E-11
  3.3000000E+05  1.3856944E-11
  3.4000000E+05  1.1927274E-11
  3.5000000E+05  1.0308666E-11
  3.6000000E+05  8.9444363E-12
  3.7000000E+05  7.7893658E-12
  3.8000000E+05  6.8071636E-12
  3.9000000E+05  5.9685389E-12
  4.0000000E+05  5.2497212E-12
  4.2000000E+05  4.0974273E-12
  4.4000000E+05  3.2330632E-12
  4.6000000E+05  2.5765046E-12
  4.8000000E+05  2.0720437E-12
  5.0000000E+05  1.6803484E-12
  5.1250000E+05  1.4799353E-12
  5.2500000E+05  1.3071695E-12
  5.3750000E+05  1.1577336E-12
  5.5000000E+05  1.0280608E-12
  5.7500000E+05  8.1665906E-13
  6.0000000E+05  6.5468385E-13
  6.2500000E+05  5.2926083E-13
  6.5000000E+05  4.3119272E-13
  6.6250000E+05  3.9025965E-13
  6.7500000E+05  3.5382163E-13
  7.0000000E+05  2.9226968E-13
  7.2500000E+05  2.4292294E-13
  7.5000000E+05  2.0307566E-13
  7.7500000E+05  1.7068243E-13
  8.0000000E+05  1.4418298E-13
  8.2500000E+05  1.2237702E-13
  8.5000000E+05  1.0433380E-13
  8.7500000E+05  8.9326162E-14
  9.0000000E+05  7.6781995E-14
  9.2500000E+05  6.6248229E-14
  9.5000000E+05  5.7363804E-14
  9.7500000E+05  4.9839272E-14
  1.0000000E+06  4.3441291E-14
  1.0250000E+06  3.7980780E-14
  1.0500000E+06  3.3303758E-14
  1.1000000E+06  2.5818461E-14
  1.1500000E+06  2.0220808E-14
  1.2000000E+06  1.5985796E-14
  1.2500000E+06  1.2747293E-14
  1.3000000E+06  1.0246306E-14
  1.3500000E+06  8.2972368E-15
  1.4000000E+06  6.7654157E-15
  1.4500000E+06  5.5520178E-15
  1.5000000E+06  4.5837638E-15
  1.5500000E+06  3.8057944E-15
  1.6000000E+06  3.1766688E-15
  1.6500000E+06  2.6648201E-15
  1.7000000E+06  2.2460078E-15
  1.7500000E+06  1.9014738E-15
  1.8000000E+06  1.6165994E-15
  1.8500000E+06  1.3799150E-15
  1.9000000E+06  1.1823663E-15
  1.9500000E+06  1.0167636E-15
  2.0000000E+06  8.7736583E-16
  2.0500000E+06  7.5956489E-16
  2.1000000E+06  6.5964295E-16
  2.1500000E+06  5.7458410E-16
  2.2000000E+06  5.0193040E-16
  2.2500000E+06  4.3966988E-16
  2.3000000E+06  3.8614811E-16
  2.4000000E+06  3.0009282E-16
  2.5000000E+06  2.3540000E-16
  2.6000000E+06  1.8625393E-16
  2.7000000E+06  1.4855629E-16
  2.8000000E+06  1.1937953E-16
  2.9000000E+06  9.6607302E-17
  3.0000000E+06  7.8692615E-17
  3.1000000E+06  6.4494414E-17
  3.2000000E+06  5.3163253E-17
  3.3000000E+06  4.4061411E-17
  3.4000000E+06  3.6705751E-17
  3.5000000E+06  3.0727028E-17
  3.6000000E+06  2.5840956E-17
  3.7000000E+06  2.1827061E-17
  3.8000000E+06  1.8513329E-17
  3.9000000E+06  1.5764762E-17
  4.0000000E+06  1.3474777E-17
  4.1000000E+06  1.1558737E-17
  4.2000000E+06  9.9490704E-18
  4.3000000E+06  8.5915480E-18
  4.4000000E+06  7.4424355E-18
  4.5000000E+06  6.4662960E-18
  4.6000000E+06  5.6343060E-18
  4.7000000E+06  4.9229044E-18
  4.8000000E+06  4.3127380E-18
  5.0000000E+06  3.3350270E-18
  5.1250000E+06  2.8537863E-18
  5.2500000E+06  2.4505548E-18
  5.3750000E+06  2.1113018E-18
  5.5000000E+06  1.8247657E-18
  5.7500000E+06  1.3752533E-18
  5.8750000E+06  1.1990008E-18
  6.0000000E+06  1.0482124E-18
  6.2500000E+06  8.0755841E-19
  
  
#  81   9  M5  EION =  2.394000000E+03 eV   267
#  S(0) = 5.703608E+00
  2.3850840E+01  0.0000000E+00
  2.3850840E+03  0.0000000E+00
  2.3850840E+03  9.7445124E-05
  2.3940000E+03  9.7445124E-05
  2.3940239E+03  9.7445124E-05
  2.3943227E+03  9.7576937E-05
  2.3946215E+03  9.8013303E-05
  2.3949203E+03  9.8770044E-05
  2.3952191E+03  9.9864959E-05
  2.3958168E+03  1.0315045E-04
  2.3964144E+03  1.0805246E-04
  2.3976096E+03  1.2360094E-04
  2.3988048E+03  1.4863850E-04
  2.4000000E+03  1.8582617E-04
  2.4015625E+03  2.5802082E-04
  2.4031250E+03  3.6402692E-04
  2.4039063E+03  4.3200583E-04
  2.4046875E+03  5.1093953E-04
  2.4062500E+03  7.0305352E-04
  2.4078125E+03  9.3920484E-04
  2.4093750E+03  1.2110506E-03
  2.4109375E+03  1.5037085E-03
  2.4125000E+03  1.7990746E-03
  2.4140625E+03  2.0805181E-03
  2.4156250E+03  2.3365618E-03
  2.4171875E+03  2.5616052E-03
  2.4187500E+03  2.7555040E-03
  2.4218750E+03  3.0627344E-03
  2.4250000E+03  3.2914374E-03
  2.4281250E+03  3.4698452E-03
  2.4312500E+03  3.6148088E-03
  2.4343750E+03  3.7346088E-03
  2.4375000E+03  3.8329258E-03
  2.4500000E+03  4.0459223E-03
  2.4562500E+03  4.0719422E-03
  2.4625000E+03  4.0693702E-03
  2.4687500E+03  4.0536453E-03
  2.4750000E+03  4.0346180E-03
  2.4875000E+03  4.0017967E-03
  2.5000000E+03  3.9755664E-03
  2.5125000E+03  3.9454146E-03
  2.5250000E+03  3.9057942E-03
  2.5375000E+03  3.8588931E-03
  2.5500000E+03  3.8100023E-03
  2.5750000E+03  3.7195724E-03
  2.5875000E+03  3.6783735E-03
  2.6000000E+03  3.6379233E-03
  2.6250000E+03  3.5543379E-03
  2.6500000E+03  3.4678595E-03
  2.7000000E+03  3.3051595E-03
  2.7500000E+03  3.1544150E-03
  2.8000000E+03  3.0076632E-03
  2.8500000E+03  2.8712512E-03
  2.9000000E+03  2.7426135E-03
  2.9500000E+03  2.6196343E-03
  3.0000000E+03  2.5037712E-03
  3.1000000E+03  2.2916155E-03
  3.2000000E+03  2.1008898E-03
  3.4000000E+03  1.7764491E-03
  3.6000000E+03  1.5130888E-03
  3.8000000E+03  1.2976179E-03
  4.0000000E+03  1.1194729E-03
  4.2000000E+03  9.7129295E-04
  4.4000000E+03  8.4696480E-04
  4.6000000E+03  7.4203185E-04
  4.8000000E+03  6.5297625E-04
  5.0000000E+03  5.7697044E-04
  5.2500000E+03  4.9693655E-04
  5.5000000E+03  4.3037991E-04
  5.7500000E+03  3.7465714E-04
  6.0000000E+03  3.2771087E-04
  6.5000000E+03  2.5402366E-04
  6.7500000E+03  2.2498528E-04
  7.0000000E+03  1.9999249E-04
  7.2500000E+03  1.7838394E-04
  7.5000000E+03  1.5962160E-04
  8.0000000E+03  1.2895215E-04
  8.5000000E+03  1.0530621E-04
  9.0000000E+03  8.6832726E-05
  9.5000000E+03  7.2227568E-05
  1.0000000E+04  6.0556478E-05
  1.0500000E+04  5.1139053E-05
  1.1000000E+04  4.3472400E-05
  1.1500000E+04  3.7180147E-05
  1.2000000E+04  3.1977292E-05
  1.2500000E+04  2.7645544E-05
  1.3000000E+04  2.4016030E-05
  1.3500000E+04  2.0956873E-05
  1.4000000E+04  1.8364224E-05
  1.4500000E+04  1.6155627E-05
  1.5000000E+04  1.4265117E-05
  1.6000000E+04  1.1235879E-05
  1.7000000E+04  8.9598636E-06
  1.8000000E+04  7.2243483E-06
  1.9000000E+04  5.8833332E-06
  2.0000000E+04  4.8346860E-06
  2.1000000E+04  4.0057230E-06
  2.2000000E+04  3.3439131E-06
  2.3000000E+04  2.8107498E-06
  2.4000000E+04  2.3776413E-06
  2.5000000E+04  2.0231054E-06
  2.6000000E+04  1.7308232E-06
  2.7000000E+04  1.4882746E-06
  2.8000000E+04  1.2857626E-06
  2.9000000E+04  1.1157118E-06
  3.0000000E+04  9.7215595E-07
  3.1000000E+04  8.5036057E-07
  3.2000000E+04  7.4654178E-07
  3.4000000E+04  5.8123666E-07
  3.6000000E+04  4.5813841E-07
  3.8000000E+04  3.6513115E-07
  4.0000000E+04  2.9393635E-07
  4.2000000E+04  2.3879093E-07
  4.4000000E+04  1.9561547E-07
  4.6000000E+04  1.6147800E-07
  4.8000000E+04  1.3424186E-07
  5.0000000E+04  1.1233027E-07
  5.2500000E+04  9.0663765E-08
  5.5000000E+04  7.3812051E-08
  5.7500000E+04  6.0571471E-08
  6.0000000E+04  5.0070670E-08
  6.5000000E+04  3.4897727E-08
  6.7500000E+04  2.9396032E-08
  7.0000000E+04  2.4896249E-08
  7.2500000E+04  2.1192301E-08
  7.5000000E+04  1.8125165E-08
  7.7500000E+04  1.5571101E-08
  8.0000000E+04  1.3433081E-08
  8.2500000E+04  1.1634483E-08
  8.5000000E+04  1.0114375E-08
  8.7500000E+04  8.8239817E-09
  9.0000000E+04  7.7240311E-09
  9.2500000E+04  6.7827250E-09
  9.5000000E+04  5.9741715E-09
  1.0000000E+05  4.6743228E-09
  1.0500000E+05  3.6958797E-09
  1.1000000E+05  2.9504285E-09
  1.1500000E+05  2.3761767E-09
  1.2000000E+05  1.9292857E-09
  1.2500000E+05  1.5782330E-09
  1.3000000E+05  1.3000603E-09
  1.3500000E+05  1.0778530E-09
  1.4000000E+05  8.9901574E-10
  1.4500000E+05  7.5407313E-10
  1.5000000E+05  6.3583003E-10
  1.5500000E+05  5.3877569E-10
  1.6000000E+05  4.5865385E-10
  1.6500000E+05  3.9215149E-10
  1.7000000E+05  3.3667159E-10
  1.7500000E+05  2.9016433E-10
  1.8000000E+05  2.5100110E-10
  1.8500000E+05  2.1788010E-10
  1.9000000E+05  1.8975477E-10
  2.0000000E+05  1.4526566E-10
  2.1000000E+05  1.1248085E-10
  2.2000000E+05  8.8003842E-11
  2.3000000E+05  6.9510912E-11
  2.4000000E+05  5.5386296E-11
  2.5000000E+05  4.4489609E-11
  2.6000000E+05  3.6005156E-11
  2.7000000E+05  2.9342142E-11
  2.8000000E+05  2.4067716E-11
  2.9000000E+05  1.9861353E-11
  3.0000000E+05  1.6483390E-11
  3.1000000E+05  1.3752970E-11
  3.2000000E+05  1.1532404E-11
  3.3000000E+05  9.7160390E-12
  3.4000000E+05  8.2222100E-12
  3.5000000E+05  6.9873286E-12
  3.6000000E+05  5.9615348E-12
  3.7000000E+05  5.1054972E-12
  3.8000000E+05  4.3880041E-12
  3.9000000E+05  3.7841425E-12
  4.0000000E+05  3.2739161E-12
  4.1000000E+05  2.8411918E-12
  4.2000000E+05  2.4728890E-12
  4.3000000E+05  2.1583518E-12
  4.4000000E+05  1.8888604E-12
  4.6000000E+05  1.4576047E-12
  4.8000000E+05  1.1354399E-12
  5.0000000E+05  8.9218818E-13
  5.1250000E+05  7.7055295E-13
  5.2500000E+05  6.6749701E-13
  5.3750000E+05  5.7988188E-13
  5.5000000E+05  5.0514903E-13
  5.7500000E+05  3.8632412E-13
  6.0000000E+05  2.9832012E-13
  6.2500000E+05  2.3242942E-13
  6.5000000E+05  1.8259714E-13
  6.6250000E+05  1.6231673E-13
  6.7500000E+05  1.4455684E-13
  7.0000000E+05  1.1526548E-13
  7.2500000E+05  9.2528059E-14
  7.5000000E+05  7.4744420E-14
  7.7500000E+05  6.0736508E-14
  8.0000000E+05  4.9629090E-14
  8.2500000E+05  4.0766295E-14
  8.5000000E+05  3.3652648E-14
  8.7500000E+05  2.7910989E-14
  9.0000000E+05  2.3252145E-14
  9.2500000E+05  1.9452914E-14
  9.5000000E+05  1.6339911E-14
  9.7500000E+05  1.3777623E-14
  1.0000000E+06  1.1659521E-14
  1.0250000E+06  9.9013985E-15
  1.0500000E+06  8.4363479E-15
  1.0750000E+06  7.2109370E-15
  1.1000000E+06  6.1822927E-15
  1.1250000E+06  5.3158577E-15
  1.1500000E+06  4.5836533E-15
  1.1750000E+06  3.9629325E-15
  1.2000000E+06  3.4351272E-15
  1.2250000E+06  2.9850227E-15
  1.2500000E+06  2.6001069E-15
  1.3000000E+06  1.9863049E-15
  1.3500000E+06  1.5304870E-15
  1.4000000E+06  1.1887606E-15
  1.4500000E+06  9.3029251E-16
  1.5000000E+06  7.3317180E-16
  1.5500000E+06  5.8166382E-16
  1.6000000E+06  4.6435931E-16
  1.6500000E+06  3.7290838E-16
  1.7000000E+06  3.0114692E-16
  1.7500000E+06  2.4448741E-16
  1.8000000E+06  1.9948946E-16
  1.8500000E+06  1.6355402E-16
  1.9000000E+06  1.3470403E-16
  1.9500000E+06  1.1142580E-16
  2.0000000E+06  9.2553239E-17
  2.0500000E+06  7.7182539E-17
  2.1000000E+06  6.4609169E-17
  2.1500000E+06  5.4280983E-17
  2.2000000E+06  4.5762977E-17
  2.2500000E+06  3.8710740E-17
  2.3000000E+06  3.2850405E-17
  2.3500000E+06  2.7963206E-17
  2.4000000E+06  2.3873628E-17
  2.4500000E+06  2.0440277E-17
  2.5000000E+06  1.7548819E-17
  2.5500000E+06  1.5106373E-17
  2.6000000E+06  1.3037199E-17
  2.6500000E+06  1.1279318E-17
  2.7000000E+06  9.7818329E-18
  2.8000000E+06  7.4075583E-18
  2.9000000E+06  5.6583075E-18
  3.0000000E+06  4.3572879E-18
  3.1000000E+06  3.3810323E-18
  3.2000000E+06  2.6423894E-18
  3.3000000E+06  2.0791615E-18
  3.4000000E+06  1.6465190E-18
  3.5000000E+06  1.3118575E-18
  3.6000000E+06  1.0512606E-18
  3.7000000E+06  8.4705317E-19
  3.8000000E+06  6.8607212E-19
  3.9000000E+06  5.5844409E-19
  4.0000000E+06  4.5671336E-19
  4.1000000E+06  3.7520814E-19
  4.2000000E+06  3.0958612E-19
  4.3000000E+06  2.5650311E-19
  4.4000000E+06  2.1336595E-19
  4.5000000E+06  1.7815403E-19
  4.6000000E+06  1.4928854E-19
  4.7000000E+06  1.2552933E-19
  4.8000000E+06  1.0589723E-19
  5.0000000E+06  7.6075258E-20
  5.1250000E+06  6.2252542E-20
  5.2500000E+06  5.1177899E-20
  
  
#  81  10  N1  EION =  8.520000000E+02 eV   279
#  S(0) = 7.600713E-01
  8.4309601E+00  0.0000000E+00
  8.4309601E+02  0.0000000E+00
  8.4309601E+02  5.1521534E-04
  8.5200000E+02  5.1521534E-04
  8.5200831E+02  5.1521534E-04
  8.5215829E+02  5.1233989E-04
  8.5230826E+02  5.0955031E-04
  8.5245824E+02  5.0684372E-04
  8.5260821E+02  5.0421734E-04
  8.5290816E+02  4.9919447E-04
  8.5320811E+02  4.9446125E-04
  8.5380800E+02  4.8578918E-04
  8.5440790E+02  4.7806496E-04
  8.5560769E+02  4.6500783E-04
  8.5680748E+02  4.5453716E-04
  8.5800727E+02  4.4609653E-04
  8.5920707E+02  4.3927060E-04
  8.6040686E+02  4.3374465E-04
  8.6160665E+02  4.2927602E-04
  8.6400624E+02  4.2278868E-04
  8.6640582E+02  4.1869636E-04
  8.6880540E+02  4.1625706E-04
  8.7120499E+02  4.1495332E-04
  8.7360457E+02  4.1441208E-04
  8.7600416E+02  4.1435878E-04
  8.7840374E+02  4.1458938E-04
  8.8080333E+02  4.1495251E-04
  8.8560249E+02  4.1566344E-04
  8.9040166E+02  4.1594780E-04
  8.9520083E+02  4.1559257E-04
  9.0000000E+02  4.1458799E-04
  9.0625000E+02  4.1248237E-04
  9.1250000E+02  4.0978897E-04
  9.1875000E+02  4.0684072E-04
  9.2500000E+02  4.0389679E-04
  9.3125000E+02  4.0112256E-04
  9.3750000E+02  3.9859344E-04
  9.5000000E+02  3.9425708E-04
  9.6250000E+02  3.9052437E-04
  9.7500000E+02  3.8687886E-04
  9.8750000E+02  3.8298150E-04
  1.0000000E+03  3.7875098E-04
  1.0125000E+03  3.7429136E-04
  1.0250000E+03  3.6978512E-04
  1.0375000E+03  3.6537833E-04
  1.0500000E+03  3.6115490E-04
  1.0750000E+03  3.5320303E-04
  1.0875000E+03  3.4936157E-04
  1.1000000E+03  3.4553101E-04
  1.1250000E+03  3.3780494E-04
  1.1375000E+03  3.3392105E-04
  1.1500000E+03  3.3006247E-04
  1.1750000E+03  3.2251859E-04
  1.2000000E+03  3.1531211E-04
  1.2250000E+03  3.0839778E-04
  1.2500000E+03  3.0167312E-04
  1.2750000E+03  2.9506371E-04
  1.3000000E+03  2.8856218E-04
  1.3500000E+03  2.7611648E-04
  1.4000000E+03  2.6450497E-04
  1.4500000E+03  2.5354861E-04
  1.4750000E+03  2.4825722E-04
  1.5000000E+03  2.4310827E-04
  1.5500000E+03  2.3328062E-04
  1.6000000E+03  2.2403775E-04
  1.7000000E+03  2.0703167E-04
  1.8000000E+03  1.9177948E-04
  1.8500000E+03  1.8478533E-04
  1.9000000E+03  1.7815198E-04
  1.9500000E+03  1.7184270E-04
  2.0000000E+03  1.6585026E-04
  2.1000000E+03  1.5477783E-04
  2.2000000E+03  1.4476723E-04
  2.3000000E+03  1.3566921E-04
  2.4000000E+03  1.2739757E-04
  2.5000000E+03  1.1985906E-04
  2.6000000E+03  1.1296562E-04
  2.7000000E+03  1.0664428E-04
  2.8000000E+03  1.0083322E-04
  2.9000000E+03  9.5480990E-05
  3.0000000E+03  9.0542608E-05
  3.1000000E+03  8.5976912E-05
  3.2000000E+03  8.1746862E-05
  3.4000000E+03  7.4167943E-05
  3.6000000E+03  6.7590699E-05
  3.8000000E+03  6.1846347E-05
  4.0000000E+03  5.6800392E-05
  4.2000000E+03  5.2344221E-05
  4.4000000E+03  4.8389421E-05
  4.6000000E+03  4.4863485E-05
  4.8000000E+03  4.1706535E-05
  5.0000000E+03  3.8868793E-05
  5.2500000E+03  3.5707685E-05
  5.5000000E+03  3.2913502E-05
  5.7500000E+03  3.0431557E-05
  6.0000000E+03  2.8216997E-05
  6.5000000E+03  2.4447994E-05
  6.7500000E+03  2.2836876E-05
  7.0000000E+03  2.1377626E-05
  7.2500000E+03  2.0051784E-05
  7.5000000E+03  1.8843614E-05
  8.0000000E+03  1.6728206E-05
  8.5000000E+03  1.4944205E-05
  9.0000000E+03  1.3426025E-05
  9.5000000E+03  1.2123562E-05
  1.0000000E+04  1.0997951E-05
  1.0500000E+04  1.0018685E-05
  1.1000000E+04  9.1615508E-06
  1.1500000E+04  8.4071386E-06
  1.2000000E+04  7.7397388E-06
  1.2500000E+04  7.1465239E-06
  1.3000000E+04  6.6169478E-06
  1.3500000E+04  6.1422676E-06
  1.4000000E+04  5.7151915E-06
  1.4500000E+04  5.3296000E-06
  1.5000000E+04  4.9803228E-06
  1.6000000E+04  4.3737989E-06
  1.7000000E+04  3.8675912E-06
  1.8000000E+04  3.4409203E-06
  1.9000000E+04  3.0781191E-06
  2.0000000E+04  2.7671920E-06
  2.1000000E+04  2.4988287E-06
  2.2000000E+04  2.2657131E-06
  2.3000000E+04  2.0620302E-06
  2.4000000E+04  1.8831119E-06
  2.5000000E+04  1.7251750E-06
  2.6000000E+04  1.5851278E-06
  2.7000000E+04  1.4604240E-06
  2.8000000E+04  1.3489510E-06
  2.9000000E+04  1.2489444E-06
  3.0000000E+04  1.1589217E-06
  3.1000000E+04  1.0776300E-06
  3.2000000E+04  1.0040048E-06
  3.4000000E+04  8.7624733E-07
  3.5000000E+04  8.2066361E-07
  3.6000000E+04  7.6980464E-07
  3.8000000E+04  6.8030631E-07
  4.0000000E+04  6.0443473E-07
  4.2000000E+04  5.3963603E-07
  4.4000000E+04  4.8392027E-07
  4.6000000E+04  4.3571926E-07
  4.8000000E+04  3.9378443E-07
  5.0000000E+04  3.5711234E-07
  5.2500000E+04  3.1744847E-07
  5.5000000E+04  2.8347683E-07
  5.7500000E+04  2.5419931E-07
  5.8750000E+04  2.4106660E-07
  6.0000000E+04  2.2882349E-07
  6.2500000E+04  2.0671416E-07
  6.5000000E+04  1.8735775E-07
  6.7500000E+04  1.7033561E-07
  7.0000000E+04  1.5530399E-07
  7.2500000E+04  1.4197870E-07
  7.5000000E+04  1.3012327E-07
  7.7500000E+04  1.1953980E-07
  8.0000000E+04  1.1006175E-07
  8.2500000E+04  1.0154825E-07
  8.5000000E+04  9.3879548E-08
  8.7500000E+04  8.6953370E-08
  9.0000000E+04  8.0682005E-08
  9.2500000E+04  7.4989938E-08
  9.5000000E+04  6.9811907E-08
  1.0000000E+05  6.0778948E-08
  1.0500000E+05  5.3212166E-08
  1.1000000E+05  4.6827112E-08
  1.1500000E+05  4.1403173E-08
  1.2000000E+05  3.6767355E-08
  1.2500000E+05  3.2782698E-08
  1.3000000E+05  2.9339811E-08
  1.3500000E+05  2.6350566E-08
  1.4000000E+05  2.3743428E-08
  1.4500000E+05  2.1459922E-08
  1.5000000E+05  1.9451944E-08
  1.5500000E+05  1.7679688E-08
  1.6000000E+05  1.6110041E-08
  1.6500000E+05  1.4715276E-08
  1.7000000E+05  1.3472065E-08
  1.7500000E+05  1.2360681E-08
  1.8000000E+05  1.1364374E-08
  1.8500000E+05  1.0468860E-08
  1.9000000E+05  9.6619175E-09
  1.9500000E+05  8.9330463E-09
  2.0000000E+05  8.2731948E-09
  2.0500000E+05  7.6745295E-09
  2.1000000E+05  7.1302491E-09
  2.2000000E+05  6.1819028E-09
  2.3000000E+05  5.3891473E-09
  2.4000000E+05  4.7219017E-09
  2.5000000E+05  4.1567291E-09
  2.6000000E+05  3.6751971E-09
  2.7000000E+05  3.2626830E-09
  2.8000000E+05  2.9074923E-09
  2.9000000E+05  2.6002018E-09
  3.0000000E+05  2.3331654E-09
  3.1000000E+05  2.1001385E-09
  3.2000000E+05  1.8959899E-09
  3.3000000E+05  1.7164776E-09
  3.4000000E+05  1.5580758E-09
  3.5000000E+05  1.4178377E-09
  3.6000000E+05  1.2932895E-09
  3.7000000E+05  1.1823456E-09
  3.8000000E+05  1.0832396E-09
  3.9000000E+05  9.9446934E-10
  4.0000000E+05  9.1475217E-10
  4.1000000E+05  8.4298924E-10
  4.2000000E+05  7.7823564E-10
  4.3000000E+05  7.1967600E-10
  4.4000000E+05  6.6660440E-10
  4.6000000E+05  5.7455266E-10
  4.8000000E+05  4.9805899E-10
  5.0000000E+05  4.3403950E-10
  5.1250000E+05  3.9927704E-10
  5.2500000E+05  3.6796932E-10
  5.3750000E+05  3.3970791E-10
  5.5000000E+05  3.1414004E-10
  5.7500000E+05  2.6990269E-10
  5.8750000E+05  2.5073632E-10
  6.0000000E+05  2.3325879E-10
  6.2500000E+05  2.0268294E-10
  6.5000000E+05  1.7699830E-10
  6.7500000E+05  1.5528773E-10
  7.0000000E+05  1.3682942E-10
  7.2500000E+05  1.2105069E-10
  7.5000000E+05  1.0749411E-10
  7.7500000E+05  9.5791747E-11
  8.0000000E+05  8.5645555E-11
  8.2500000E+05  7.6812278E-11
  8.5000000E+05  6.9092114E-11
  8.7500000E+05  6.2319834E-11
  9.0000000E+05  5.6358218E-11
  9.2500000E+05  5.1092843E-11
  9.5000000E+05  4.6427836E-11
  9.7500000E+05  4.2282578E-11
  1.0000000E+06  3.8588917E-11
  1.0250000E+06  3.5288948E-11
  1.0500000E+06  3.2333273E-11
  1.0750000E+06  2.9679591E-11
  1.1000000E+06  2.7291521E-11
  1.1250000E+06  2.5137715E-11
  1.1500000E+06  2.3191075E-11
  1.1750000E+06  2.1428107E-11
  1.2000000E+06  1.9828383E-11
  1.2250000E+06  1.8374109E-11
  1.2500000E+06  1.7049718E-11
  1.3000000E+06  1.4737619E-11
  1.3500000E+06  1.2801315E-11
  1.4000000E+06  1.1169958E-11
  1.4500000E+06  9.7877964E-12
  1.5000000E+06  8.6106278E-12
  1.5500000E+06  7.6031644E-12
  1.6000000E+06  6.7370283E-12
  1.6500000E+06  5.9892165E-12
  1.7000000E+06  5.3409660E-12
  1.7500000E+06  4.7768785E-12
  1.8000000E+06  4.2842543E-12
  1.8500000E+06  3.8525693E-12
  1.9000000E+06  3.4730593E-12
  1.9500000E+06  3.1383948E-12
  2.0000000E+06  2.8424164E-12
  2.0500000E+06  2.5799255E-12
  2.1000000E+06  2.3465170E-12
  2.1500000E+06  2.1384436E-12
  2.2000000E+06  1.9525066E-12
  2.2500000E+06  1.7859661E-12
  2.3000000E+06  1.6364680E-12
  2.3500000E+06  1.5019829E-12
  2.4000000E+06  1.3807576E-12
  2.4500000E+06  1.2712743E-12
  2.5000000E+06  1.1722127E-12
  2.5500000E+06  1.0824210E-12
  2.6000000E+06  1.0008916E-12
  2.6500000E+06  9.2674124E-13
  2.7000000E+06  8.5919000E-13
  2.8000000E+06  7.4120790E-13
  2.9000000E+06  6.4235419E-13
  3.0000000E+06  5.5904675E-13
  3.1000000E+06  4.8851307E-13
  3.2000000E+06  4.2857087E-13
  3.3000000E+06  3.7744179E-13
  
  
#  81  11  N2  EION =  7.260000000E+02 eV   281
#  S(0) = 8.747501E-01
  7.2233348E+00  0.0000000E+00
  7.2233348E+02  0.0000000E+00
  7.2233348E+02  2.6132782E-04
  7.2600000E+02  2.6132782E-04
  7.2600714E+02  2.6132782E-04
  7.2630705E+02  2.6512133E-04
  7.2660696E+02  2.6880547E-04
  7.2690687E+02  2.7238261E-04
  7.2720678E+02  2.7585501E-04
  7.2780660E+02  2.8249424E-04
  7.2840643E+02  2.8873991E-04
  7.2960607E+02  3.0011405E-04
  7.3080571E+02  3.1010002E-04
  7.3320500E+02  3.2637502E-04
  7.3560428E+02  3.3847219E-04
  7.3800357E+02  3.4724054E-04
  7.4040286E+02  3.5343485E-04
  7.4280214E+02  3.5768797E-04
  7.4520143E+02  3.6050651E-04
  7.4760071E+02  3.6228224E-04
  7.5000000E+02  3.6331175E-04
  7.5312500E+02  3.6389216E-04
  7.5625000E+02  3.6392681E-04
  7.6250000E+02  3.6322320E-04
  7.6875000E+02  3.6228316E-04
  7.7500000E+02  3.6153727E-04
  7.8750000E+02  3.6088665E-04
  7.9375000E+02  3.6082168E-04
  8.0000000E+02  3.6078837E-04
  8.1250000E+02  3.6054761E-04
  8.2500000E+02  3.5994460E-04
  8.3750000E+02  3.5908223E-04
  8.5000000E+02  3.5812477E-04
  8.6250000E+02  3.5716604E-04
  8.7500000E+02  3.5621099E-04
  9.0000000E+02  3.5413364E-04
  9.2500000E+02  3.5165184E-04
  9.5000000E+02  3.4887691E-04
  9.7500000E+02  3.4597015E-04
  1.0000000E+03  3.4291412E-04
  1.0250000E+03  3.3961596E-04
  1.0500000E+03  3.3607202E-04
  1.0750000E+03  3.3235759E-04
  1.1000000E+03  3.2856883E-04
  1.1250000E+03  3.2472369E-04
  1.1500000E+03  3.2080282E-04
  1.2000000E+03  3.1265874E-04
  1.2500000E+03  3.0429209E-04
  1.3000000E+03  2.9594388E-04
  1.3500000E+03  2.8762606E-04
  1.4000000E+03  2.7930626E-04
  1.4500000E+03  2.7111070E-04
  1.5000000E+03  2.6312860E-04
  1.6000000E+03  2.4767761E-04
  1.7000000E+03  2.3308286E-04
  1.8000000E+03  2.1940028E-04
  1.9000000E+03  2.0662593E-04
  2.0000000E+03  1.9473653E-04
  2.1000000E+03  1.8367550E-04
  2.2000000E+03  1.7341176E-04
  2.3000000E+03  1.6388735E-04
  2.4000000E+03  1.5503148E-04
  2.5000000E+03  1.4679713E-04
  2.6000000E+03  1.3914332E-04
  2.7000000E+03  1.3202270E-04
  2.8000000E+03  1.2538929E-04
  2.9000000E+03  1.1920228E-04
  3.0000000E+03  1.1342505E-04
  3.1000000E+03  1.0802451E-04
  3.2000000E+03  1.0297111E-04
  3.4000000E+03  9.3799788E-05
  3.6000000E+03  8.5720467E-05
  3.8000000E+03  7.8573793E-05
  4.0000000E+03  7.2226912E-05
  4.2000000E+03  6.6568946E-05
  4.4000000E+03  6.1507031E-05
  4.6000000E+03  5.6963013E-05
  4.8000000E+03  5.2870836E-05
  5.0000000E+03  4.9174400E-05
  5.2500000E+03  4.5038163E-05
  5.5000000E+03  4.1367370E-05
  5.7500000E+03  3.8096820E-05
  6.0000000E+03  3.5172131E-05
  6.5000000E+03  3.0185022E-05
  6.7500000E+03  2.8051542E-05
  7.0000000E+03  2.6119501E-05
  7.2500000E+03  2.4365154E-05
  7.5000000E+03  2.2768102E-05
  8.0000000E+03  1.9977833E-05
  8.5000000E+03  1.7633903E-05
  9.0000000E+03  1.5648891E-05
  9.5000000E+03  1.3955464E-05
  1.0000000E+04  1.2501128E-05
  1.0500000E+04  1.1244458E-05
  1.1000000E+04  1.0152455E-05
  1.1500000E+04  9.1986041E-06
  1.2000000E+04  8.3614234E-06
  1.2500000E+04  7.6233701E-06
  1.3000000E+04  6.9700090E-06
  1.3500000E+04  6.3893870E-06
  1.4000000E+04  5.8715461E-06
  1.4500000E+04  5.4081399E-06
  1.5000000E+04  4.9921347E-06
  1.5500000E+04  4.6175723E-06
  1.6000000E+04  4.2793814E-06
  1.6500000E+04  3.9732250E-06
  1.7000000E+04  3.6953777E-06
  1.8000000E+04  3.2121950E-06
  1.9000000E+04  2.8089254E-06
  2.0000000E+04  2.4696875E-06
  2.1000000E+04  2.1822622E-06
  2.2000000E+04  1.9371358E-06
  2.3000000E+04  1.7268243E-06
  2.4000000E+04  1.5453808E-06
  2.5000000E+04  1.3880387E-06
  2.6000000E+04  1.2509459E-06
  2.7000000E+04  1.1309663E-06
  2.8000000E+04  1.0255281E-06
  2.9000000E+04  9.3250932E-07
  3.0000000E+04  8.5014838E-07
  3.1000000E+04  7.7697424E-07
  3.2000000E+04  7.1175232E-07
  3.3000000E+04  6.5344137E-07
  3.4000000E+04  6.0115892E-07
  3.5000000E+04  5.5415376E-07
  3.6000000E+04  5.1178383E-07
  3.7000000E+04  4.7349825E-07
  3.8000000E+04  4.3882243E-07
  3.9000000E+04  4.0734612E-07
  4.0000000E+04  3.7871350E-07
  4.2000000E+04  3.2878015E-07
  4.4000000E+04  2.8698448E-07
  4.6000000E+04  2.5175670E-07
  4.8000000E+04  2.2187465E-07
  5.0000000E+04  1.9637754E-07
  5.2500000E+04  1.6952610E-07
  5.5000000E+04  1.4718240E-07
  5.7500000E+04  1.2845566E-07
  5.8750000E+04  1.2022678E-07
  6.0000000E+04  1.1265627E-07
  6.2500000E+04  9.9245046E-08
  6.5000000E+04  8.7796458E-08
  6.7500000E+04  7.7971764E-08
  7.0000000E+04  6.9499205E-08
  7.2500000E+04  6.2159137E-08
  7.5000000E+04  5.5772821E-08
  7.7500000E+04  5.0193870E-08
  8.0000000E+04  4.5301683E-08
  8.2500000E+04  4.0996340E-08
  8.5000000E+04  3.7194620E-08
  8.7500000E+04  3.3826860E-08
  9.0000000E+04  3.0834473E-08
  9.2500000E+04  2.8167966E-08
  9.5000000E+04  2.5785356E-08
  9.7500000E+04  2.3650882E-08
  1.0000000E+05  2.1733966E-08
  1.0250000E+05  2.0008365E-08
  1.0500000E+05  1.8451480E-08
  1.0750000E+05  1.7043791E-08
  1.1000000E+05  1.5768375E-08
  1.1250000E+05  1.4610519E-08
  1.1500000E+05  1.3557393E-08
  1.2000000E+05  1.1721853E-08
  1.2500000E+05  1.0187504E-08
  1.3000000E+05  8.8967389E-09
  1.3500000E+05  7.8044546E-09
  1.4000000E+05  6.8750304E-09
  1.4500000E+05  6.0801069E-09
  1.5000000E+05  5.3969369E-09
  1.5500000E+05  4.8071483E-09
  1.6000000E+05  4.2958062E-09
  1.6500000E+05  3.8506962E-09
  1.7000000E+05  3.4617727E-09
  1.7500000E+05  3.1207272E-09
  1.8000000E+05  2.8206518E-09
  1.8500000E+05  2.5557757E-09
  1.9000000E+05  2.3212563E-09
  1.9500000E+05  2.1130112E-09
  2.0000000E+05  1.9275853E-09
  2.0500000E+05  1.7620424E-09
  2.1000000E+05  1.6138783E-09
  2.1500000E+05  1.4809496E-09
  2.2000000E+05  1.3614151E-09
  2.2500000E+05  1.2536880E-09
  2.3000000E+05  1.1563967E-09
  2.4000000E+05  9.8851995E-10
  2.4500000E+05  9.1599885E-10
  2.5000000E+05  8.5000045E-10
  2.6000000E+05  7.3489201E-10
  2.7000000E+05  6.3860726E-10
  2.8000000E+05  5.5757384E-10
  2.9000000E+05  4.8898540E-10
  3.0000000E+05  4.3061956E-10
  3.1000000E+05  3.8070318E-10
  3.2000000E+05  3.3781148E-10
  3.3000000E+05  3.0079198E-10
  3.4000000E+05  2.6870657E-10
  3.5000000E+05  2.4078727E-10
  3.6000000E+05  2.1640195E-10
  3.7000000E+05  1.9502748E-10
  3.8000000E+05  1.7622883E-10
  3.9000000E+05  1.5964250E-10
  4.0000000E+05  1.4496344E-10
  4.1000000E+05  1.3193453E-10
  4.2000000E+05  1.2033815E-10
  4.3000000E+05  1.0998941E-10
  4.4000000E+05  1.0073069E-10
  4.5000000E+05  9.2427089E-11
  4.6000000E+05  8.4962773E-11
  4.7000000E+05  7.8237930E-11
  4.8000000E+05  7.2166312E-11
  5.0000000E+05  6.1693621E-11
  5.1250000E+05  5.6105836E-11
  5.2500000E+05  5.1137483E-11
  5.3750000E+05  4.6707917E-11
  5.5000000E+05  4.2748480E-11
  5.7500000E+05  3.6013725E-11
  5.8750000E+05  3.3144822E-11
  6.0000000E+05  3.0556435E-11
  6.1250000E+05  2.8216228E-11
  6.2500000E+05  2.6096138E-11
  6.3750000E+05  2.4171743E-11
  6.5000000E+05  2.2421727E-11
  6.7500000E+05  1.9372520E-11
  7.0000000E+05  1.6824939E-11
  7.2500000E+05  1.4683022E-11
  7.5000000E+05  1.2871562E-11
  7.7500000E+05  1.1331131E-11
  8.0000000E+05  1.0014421E-11
  8.2500000E+05  8.8834998E-12
  8.5000000E+05  7.9077331E-12
  8.7500000E+05  7.0622297E-12
  9.0000000E+05  6.3266429E-12
  9.2500000E+05  5.6842450E-12
  9.5000000E+05  5.1212069E-12
  9.7500000E+05  4.6260389E-12
  1.0000000E+06  4.1891494E-12
  1.0250000E+06  3.8024940E-12
  1.0500000E+06  3.4592959E-12
  1.0750000E+06  3.1538229E-12
  1.1000000E+06  2.8812067E-12
  1.1250000E+06  2.6372972E-12
  1.1500000E+06  2.4185437E-12
  1.1750000E+06  2.2218977E-12
  1.2000000E+06  2.0447328E-12
  1.2250000E+06  1.8847801E-12
  1.2500000E+06  1.7400735E-12
  1.3000000E+06  1.4897819E-12
  1.3500000E+06  1.2826356E-12
  1.4000000E+06  1.1100252E-12
  1.4500000E+06  9.6528066E-13
  1.5000000E+06  8.4318725E-13
  1.5500000E+06  7.3963381E-13
  1.6000000E+06  6.5135327E-13
  1.6500000E+06  5.7573022E-13
  1.7000000E+06  5.1065644E-13
  1.7500000E+06  4.5442167E-13
  1.8000000E+06  4.0563007E-13
  1.8500000E+06  3.6313595E-13
  1.9000000E+06  3.2599401E-13
  1.9500000E+06  2.9342002E-13
  2.0000000E+06  2.6476024E-13
  2.0500000E+06  2.3946719E-13
  2.1000000E+06  2.1708031E-13
  2.1500000E+06  1.9721066E-13
  2.2000000E+06  1.7952848E-13
  2.2500000E+06  1.6375316E-13
  2.3000000E+06  1.4964510E-13
  2.3500000E+06  1.3699925E-13
  2.4000000E+06  1.2563932E-13
  2.4500000E+06  1.1541315E-13
  2.5000000E+06  1.0618906E-13
  2.5500000E+06  9.7852714E-14
  2.6000000E+06  9.0304349E-14
  2.6500000E+06  8.3456584E-14
  2.7000000E+06  7.7233127E-14
  2.8000000E+06  6.6400283E-14
  2.9000000E+06  5.7363754E-14
  3.0000000E+06  4.9784626E-14
  3.1000000E+06  4.3398193E-14
  3.1500000E+06  4.0584272E-14
  
  
#  81  12  N3  EION =  6.150000000E+02 eV   279
#  S(0) = 2.451177E+00
  6.1173295E+00  0.0000000E+00
  6.1173295E+02  0.0000000E+00
  6.1173295E+02  1.1897358E-03
  6.1500000E+02  1.1897358E-03
  6.1500600E+02  1.1897358E-03
  6.1522471E+02  1.2111795E-03
  6.1544342E+02  1.2321033E-03
  6.1566214E+02  1.2525201E-03
  6.1588085E+02  1.2724423E-03
  6.1631827E+02  1.3108496E-03
  6.1675570E+02  1.3474115E-03
  6.1763055E+02  1.4153060E-03
  6.1850540E+02  1.4766821E-03
  6.2025510E+02  1.5817774E-03
  6.2200480E+02  1.6661112E-03
  6.2550420E+02  1.7842966E-03
  6.2900360E+02  1.8523154E-03
  6.3075330E+02  1.8729609E-03
  6.3250300E+02  1.8870423E-03
  6.3600240E+02  1.9009277E-03
  6.3950180E+02  1.9024972E-03
  6.4300120E+02  1.8972819E-03
  6.4650060E+02  1.8887269E-03
  6.5000000E+02  1.8788993E-03
  6.5625000E+02  1.8615366E-03
  6.6250000E+02  1.8464570E-03
  6.6875000E+02  1.8339061E-03
  6.7500000E+02  1.8231118E-03
  6.8125000E+02  1.8130885E-03
  6.8750000E+02  1.8030187E-03
  6.9375000E+02  1.7924004E-03
  7.0000000E+02  1.7810494E-03
  7.1250000E+02  1.7564631E-03
  7.2500000E+02  1.7308138E-03
  7.3750000E+02  1.7056674E-03
  7.5000000E+02  1.6817045E-03
  7.6250000E+02  1.6588142E-03
  7.7500000E+02  1.6365036E-03
  8.0000000E+02  1.5920686E-03
  8.2500000E+02  1.5476263E-03
  8.5000000E+02  1.5045264E-03
  8.7500000E+02  1.4634201E-03
  9.0000000E+02  1.4237686E-03
  9.2500000E+02  1.3849740E-03
  9.5000000E+02  1.3469961E-03
  1.0000000E+03  1.2747912E-03
  1.0500000E+03  1.2078418E-03
  1.1000000E+03  1.1447939E-03
  1.1500000E+03  1.0856638E-03
  1.2000000E+03  1.0308009E-03
  1.2500000E+03  9.7947457E-04
  1.3000000E+03  9.3135019E-04
  1.3500000E+03  8.8635028E-04
  1.4000000E+03  8.4438293E-04
  1.4500000E+03  8.0513224E-04
  1.5000000E+03  7.6824389E-04
  1.6000000E+03  7.0121064E-04
  1.7000000E+03  6.4219668E-04
  1.8000000E+03  5.8980267E-04
  1.9000000E+03  5.4332317E-04
  2.0000000E+03  5.0184841E-04
  2.1000000E+03  4.6466630E-04
  2.2000000E+03  4.3127878E-04
  2.3000000E+03  4.0120053E-04
  2.4000000E+03  3.7400314E-04
  2.5000000E+03  3.4933187E-04
  2.6000000E+03  3.2688762E-04
  2.7000000E+03  3.0641976E-04
  2.8000000E+03  2.8771210E-04
  2.9000000E+03  2.7057345E-04
  3.0000000E+03  2.5483558E-04
  3.1000000E+03  2.4035216E-04
  3.2000000E+03  2.2699567E-04
  3.4000000E+03  2.0322983E-04
  3.6000000E+03  1.8279535E-04
  3.8000000E+03  1.6511095E-04
  4.0000000E+03  1.4971557E-04
  4.2000000E+03  1.3623983E-04
  4.4000000E+03  1.2438510E-04
  4.6000000E+03  1.1390798E-04
  4.8000000E+03  1.0460859E-04
  5.0000000E+03  9.6321623E-05
  5.2500000E+03  8.7179126E-05
  5.5000000E+03  7.9184170E-05
  5.7500000E+03  7.2158150E-05
  6.0000000E+03  6.5955464E-05
  6.5000000E+03  5.5562297E-05
  6.7500000E+03  5.1190439E-05
  7.0000000E+03  4.7271809E-05
  7.2500000E+03  4.3748143E-05
  7.5000000E+03  4.0570082E-05
  8.0000000E+03  3.5088797E-05
  8.5000000E+03  3.0558863E-05
  9.0000000E+03  2.6780205E-05
  9.5000000E+03  2.3601735E-05
  1.0000000E+04  2.0907699E-05
  1.0500000E+04  1.8608385E-05
  1.1000000E+04  1.6633494E-05
  1.1500000E+04  1.4927370E-05
  1.2000000E+04  1.3445518E-05
  1.2500000E+04  1.2152058E-05
  1.3000000E+04  1.1017842E-05
  1.3500000E+04  1.0019007E-05
  1.4000000E+04  9.1358860E-06
  1.4500000E+04  8.3521677E-06
  1.5000000E+04  7.6542403E-06
  1.5500000E+04  7.0306815E-06
  1.6000000E+04  6.4718552E-06
  1.6500000E+04  5.9695938E-06
  1.7000000E+04  5.5169407E-06
  1.8000000E+04  4.7374913E-06
  1.9000000E+04  4.0951750E-06
  2.0000000E+04  3.5612983E-06
  2.1000000E+04  3.1140812E-06
  2.2000000E+04  2.7367853E-06
  2.3000000E+04  2.4163979E-06
  2.4000000E+04  2.1427001E-06
  2.5000000E+04  1.9075892E-06
  2.6000000E+04  1.7045851E-06
  2.7000000E+04  1.5284639E-06
  2.8000000E+04  1.3749830E-06
  2.9000000E+04  1.2406732E-06
  3.0000000E+04  1.1226795E-06
  3.1000000E+04  1.0186384E-06
  3.2000000E+04  9.2658231E-07
  3.3000000E+04  8.4486429E-07
  3.4000000E+04  7.7209936E-07
  3.5000000E+04  7.0711739E-07
  3.6000000E+04  6.4892516E-07
  3.8000000E+04  5.4964632E-07
  4.0000000E+04  4.6884196E-07
  4.2000000E+04  4.0248877E-07
  4.4000000E+04  3.4756028E-07
  4.6000000E+04  3.0175200E-07
  4.8000000E+04  2.6328930E-07
  5.0000000E+04  2.3079130E-07
  5.2500000E+04  1.9692666E-07
  5.5000000E+04  1.6906530E-07
  5.7500000E+04  1.4596734E-07
  5.8750000E+04  1.3589892E-07
  6.0000000E+04  1.2668363E-07
  6.2500000E+04  1.1047973E-07
  6.5000000E+04  9.6781811E-08
  6.7500000E+04  8.5137560E-08
  7.0000000E+04  7.5187510E-08
  7.2500000E+04  6.6643774E-08
  7.5000000E+04  5.9274147E-08
  7.7500000E+04  5.2890091E-08
  8.0000000E+04  4.7337534E-08
  8.2500000E+04  4.2489845E-08
  8.5000000E+04  3.8242383E-08
  8.7500000E+04  3.4508229E-08
  9.0000000E+04  3.1214822E-08
  9.2500000E+04  2.8301307E-08
  9.5000000E+04  2.5716420E-08
  9.7500000E+04  2.3416796E-08
  1.0000000E+05  2.1365609E-08
  1.0250000E+05  1.9531465E-08
  1.0500000E+05  1.7887497E-08
  1.1000000E+05  1.5081022E-08
  1.1500000E+05  1.2797105E-08
  1.2000000E+05  1.0923837E-08
  1.2500000E+05  9.3762409E-09
  1.3000000E+05  8.0891157E-09
  1.3500000E+05  7.0119520E-09
  1.4000000E+05  6.1052694E-09
  1.4500000E+05  5.3379480E-09
  1.5000000E+05  4.6852730E-09
  1.5500000E+05  4.1274746E-09
  1.6000000E+05  3.6486298E-09
  1.6500000E+05  3.2358329E-09
  1.7000000E+05  2.8785611E-09
  1.7500000E+05  2.5681862E-09
  1.8000000E+05  2.2975944E-09
  1.8500000E+05  2.0608924E-09
  1.9000000E+05  1.8531742E-09
  1.9500000E+05  1.6703373E-09
  2.0000000E+05  1.5089360E-09
  2.0500000E+05  1.3660649E-09
  2.1000000E+05  1.2392642E-09
  2.1500000E+05  1.1264438E-09
  2.2000000E+05  1.0258215E-09
  2.2500000E+05  9.3587231E-10
  2.3000000E+05  8.5528704E-10
  2.4000000E+05  7.1785344E-10
  2.5000000E+05  6.0621164E-10
  2.6000000E+05  5.1485259E-10
  2.7000000E+05  4.3958037E-10
  2.8000000E+05  3.7716805E-10
  2.9000000E+05  3.2511150E-10
  3.0000000E+05  2.8145167E-10
  3.1000000E+05  2.4464402E-10
  3.2000000E+05  2.1346195E-10
  3.3000000E+05  1.8692461E-10
  3.4000000E+05  1.6424259E-10
  3.5000000E+05  1.4477668E-10
  3.6000000E+05  1.2800622E-10
  3.7000000E+05  1.1350506E-10
  3.8000000E+05  1.0092255E-10
  3.9000000E+05  8.9968826E-11
  4.0000000E+05  8.0403143E-11
  4.1000000E+05  7.2024663E-11
  4.2000000E+05  6.4665148E-11
  4.3000000E+05  5.8183107E-11
  4.4000000E+05  5.2459093E-11
  4.5000000E+05  4.7391904E-11
  4.6000000E+05  4.2895497E-11
  4.7000000E+05  3.8896479E-11
  4.8000000E+05  3.5332047E-11
  5.0000000E+05  2.9298811E-11
  5.1250000E+05  2.6146531E-11
  5.2500000E+05  2.3387739E-11
  5.3750000E+05  2.0966598E-11
  5.5000000E+05  1.8836137E-11
  5.6250000E+05  1.6956696E-11
  5.7500000E+05  1.5294666E-11
  5.8750000E+05  1.3821469E-11
  6.0000000E+05  1.2512727E-11
  6.1250000E+05  1.1347582E-11
  6.2500000E+05  1.0308133E-11
  6.3750000E+05  9.3789748E-12
  6.5000000E+05  8.5468130E-12
  6.6250000E+05  7.8001460E-12
  6.7500000E+05  7.1289970E-12
  7.0000000E+05  5.9796655E-12
  7.2500000E+05  5.0418612E-12
  7.5000000E+05  4.2719594E-12
  7.7500000E+05  3.6362683E-12
  8.0000000E+05  3.1085677E-12
  8.2500000E+05  2.6682962E-12
  8.5000000E+05  2.2992161E-12
  8.7500000E+05  1.9884202E-12
  9.0000000E+05  1.7255856E-12
  9.2500000E+05  1.5024104E-12
  9.5000000E+05  1.3121817E-12
  9.7500000E+05  1.1494434E-12
  1.0000000E+06  1.0097400E-12
  1.0250000E+06  8.8941475E-13
  1.0500000E+06  7.8545291E-13
  1.0750000E+06  6.9535839E-13
  1.1000000E+06  6.1705624E-13
  1.1250000E+06  5.4881490E-13
  1.1500000E+06  4.8918413E-13
  1.1750000E+06  4.3694503E-13
  1.2000000E+06  3.9106965E-13
  1.2250000E+06  3.5068835E-13
  1.2500000E+06  3.1506330E-13
  1.2750000E+06  2.8356630E-13
  1.3000000E+06  2.5566093E-13
  1.3250000E+06  2.3088789E-13
  1.3500000E+06  2.0885286E-13
  1.3750000E+06  1.8921644E-13
  1.4000000E+06  1.7168579E-13
  1.4250000E+06  1.5600763E-13
  1.4500000E+06  1.4196239E-13
  1.5000000E+06  1.1803230E-13
  1.5500000E+06  9.8644983E-14
  1.6000000E+06  8.2845198E-14
  1.6500000E+06  6.9897358E-14
  1.7000000E+06  5.9230825E-14
  1.7500000E+06  5.0399834E-14
  1.8000000E+06  4.3053870E-14
  1.8500000E+06  3.6915734E-14
  1.9000000E+06  3.1764932E-14
  1.9500000E+06  2.7425162E-14
  2.0000000E+06  2.3754820E-14
  2.0500000E+06  2.0639385E-14
  2.1000000E+06  1.7985772E-14
  2.1500000E+06  1.5717981E-14
  2.2000000E+06  1.3773524E-14
  2.2500000E+06  1.2100850E-14
  2.3000000E+06  1.0657490E-14
  2.3500000E+06  9.4083161E-15
  2.4000000E+06  8.3241513E-15
  2.4500000E+06  7.3808529E-15
  2.5000000E+06  6.5584750E-15
  2.5500000E+06  5.8401192E-15
  2.6000000E+06  5.2114026E-15
  2.6500000E+06  4.6600669E-15
  
  
#  81  13  N4  EION =  4.110000000E+02 eV   283
#  S(0) = 3.132267E+00
  4.0207259E+00  0.0000000E+00
  4.0207259E+02  0.0000000E+00
  4.0207259E+02  1.1598171E-03
  4.1100000E+02  1.1598171E-03
  4.1100406E+02  1.1598171E-03
  4.1145386E+02  1.1398223E-03
  4.1190365E+02  1.1214363E-03
  4.1235345E+02  1.1045194E-03
  4.1280325E+02  1.0889446E-03
  4.1370284E+02  1.0613766E-03
  4.1460244E+02  1.0379578E-03
  4.1640162E+02  1.0012855E-03
  4.1820081E+02  9.7565811E-04
  4.2000000E+02  9.5939892E-04
  4.2250000E+02  9.5119973E-04
  4.2500000E+02  9.5910794E-04
  4.2750000E+02  9.8103539E-04
  4.3000000E+02  1.0121897E-03
  4.3250000E+02  1.0467813E-03
  4.3500000E+02  1.0807199E-03
  4.3750000E+02  1.1123977E-03
  4.4000000E+02  1.1418020E-03
  4.4500000E+02  1.1959506E-03
  4.5000000E+02  1.2463538E-03
  4.5250000E+02  1.2703898E-03
  4.5500000E+02  1.2935639E-03
  4.6000000E+02  1.3369204E-03
  4.7000000E+02  1.4109177E-03
  4.8000000E+02  1.4721732E-03
  4.9000000E+02  1.5286599E-03
  5.0000000E+02  1.5853342E-03
  5.1250000E+02  1.6570442E-03
  5.1875000E+02  1.6921369E-03
  5.2500000E+02  1.7259238E-03
  5.3750000E+02  1.7879680E-03
  5.5000000E+02  1.8418969E-03
  5.6250000E+02  1.8888636E-03
  5.7500000E+02  1.9306859E-03
  5.8750000E+02  1.9686547E-03
  6.0000000E+02  2.0030545E-03
  6.2500000E+02  2.0594227E-03
  6.5000000E+02  2.0971464E-03
  6.6250000E+02  2.1095806E-03
  6.7500000E+02  2.1185705E-03
  7.0000000E+02  2.1282464E-03
  7.2500000E+02  2.1288402E-03
  7.5000000E+02  2.1206488E-03
  8.0000000E+02  2.0811918E-03
  8.5000000E+02  2.0220036E-03
  9.0000000E+02  1.9511101E-03
  9.5000000E+02  1.8717473E-03
  1.0000000E+03  1.7885433E-03
  1.0500000E+03  1.7048687E-03
  1.1000000E+03  1.6215200E-03
  1.1500000E+03  1.5399042E-03
  1.2000000E+03  1.4610749E-03
  1.2500000E+03  1.3855507E-03
  1.3000000E+03  1.3135167E-03
  1.3500000E+03  1.2449893E-03
  1.4000000E+03  1.1800363E-03
  1.4500000E+03  1.1187054E-03
  1.5000000E+03  1.0609034E-03
  1.6000000E+03  9.5512811E-04
  1.7000000E+03  8.6135710E-04
  1.8000000E+03  7.7836387E-04
  1.9000000E+03  7.0490438E-04
  2.0000000E+03  6.3977953E-04
  2.1000000E+03  5.8190554E-04
  2.2000000E+03  5.3038938E-04
  2.3000000E+03  4.8446090E-04
  2.4000000E+03  4.4342500E-04
  2.5000000E+03  4.0667275E-04
  2.6000000E+03  3.7368065E-04
  2.7000000E+03  3.4399754E-04
  2.8000000E+03  3.1723343E-04
  2.9000000E+03  2.9305159E-04
  3.0000000E+03  2.7115906E-04
  3.1000000E+03  2.5130027E-04
  3.2000000E+03  2.3325192E-04
  3.4000000E+03  2.0182865E-04
  3.6000000E+03  1.7559467E-04
  3.8000000E+03  1.5354670E-04
  4.0000000E+03  1.3490102E-04
  4.2000000E+03  1.1904052E-04
  4.4000000E+03  1.0547543E-04
  4.6000000E+03  9.3814219E-05
  4.8000000E+03  8.3741589E-05
  5.0000000E+03  7.5001964E-05
  5.2500000E+03  6.5638018E-05
  5.5000000E+03  5.7706650E-05
  5.7500000E+03  5.0950067E-05
  6.0000000E+03  4.5163454E-05
  6.5000000E+03  3.5875896E-05
  6.7500000E+03  3.2135287E-05
  7.0000000E+03  2.8873195E-05
  7.2500000E+03  2.6017393E-05
  7.5000000E+03  2.3508146E-05
  8.0000000E+03  1.9338859E-05
  8.5000000E+03  1.6057366E-05
  9.0000000E+03  1.3444933E-05
  9.5000000E+03  1.1343515E-05
  1.0000000E+04  9.6371830E-06
  1.0500000E+04  8.2396967E-06
  1.1000000E+04  7.0861073E-06
  1.1500000E+04  6.1269239E-06
  1.2000000E+04  5.3240350E-06
  1.2500000E+04  4.6478023E-06
  1.3000000E+04  4.0749645E-06
  1.3500000E+04  3.5871117E-06
  1.4000000E+04  3.1695585E-06
  1.4500000E+04  2.8105040E-06
  1.5000000E+04  2.5003993E-06
  1.5500000E+04  2.2314690E-06
  1.6000000E+04  1.9973432E-06
  1.6500000E+04  1.7927731E-06
  1.7000000E+04  1.6134105E-06
  1.7500000E+04  1.4556360E-06
  1.8000000E+04  1.3164217E-06
  1.8500000E+04  1.1932231E-06
  1.9000000E+04  1.0838927E-06
  2.0000000E+04  8.9983121E-07
  2.1000000E+04  7.5267968E-07
  2.2000000E+04  6.3396304E-07
  2.3000000E+04  5.3738489E-07
  2.4000000E+04  4.5821091E-07
  2.5000000E+04  3.9284186E-07
  2.6000000E+04  3.3851372E-07
  2.7000000E+04  2.9308386E-07
  2.8000000E+04  2.5487662E-07
  2.9000000E+04  2.2257113E-07
  3.0000000E+04  1.9511835E-07
  3.1000000E+04  1.7167898E-07
  3.2000000E+04  1.5157723E-07
  3.3000000E+04  1.3426556E-07
  3.4000000E+04  1.1929770E-07
  3.5000000E+04  1.0630783E-07
  3.6000000E+04  9.4994585E-08
  3.7000000E+04  8.5108421E-08
  3.8000000E+04  7.6441746E-08
  3.9000000E+04  6.8821074E-08
  4.0000000E+04  6.2100798E-08
  4.2000000E+04  5.0889493E-08
  4.4000000E+04  4.2034201E-08
  4.6000000E+04  3.4973713E-08
  4.8000000E+04  2.9295399E-08
  5.0000000E+04  2.4692202E-08
  5.1250000E+04  2.2255962E-08
  5.2500000E+04  2.0103446E-08
  5.3750000E+04  1.8196691E-08
  5.5000000E+04  1.6503458E-08
  5.7500000E+04  1.3651628E-08
  5.8750000E+04  1.2449382E-08
  6.0000000E+04  1.1372195E-08
  6.2500000E+04  9.5351777E-09
  6.5000000E+04  8.0433462E-09
  6.7500000E+04  6.8231987E-09
  7.0000000E+04  5.8186226E-09
  7.2500000E+04  4.9863961E-09
  7.5000000E+04  4.2929431E-09
  7.7500000E+04  3.7119718E-09
  8.0000000E+04  3.2227416E-09
  8.2500000E+04  2.8087767E-09
  8.5000000E+04  2.4569038E-09
  8.7500000E+04  2.1565239E-09
  9.0000000E+04  1.8990581E-09
  9.2500000E+04  1.6775236E-09
  9.5000000E+04  1.4862083E-09
  9.7500000E+04  1.3204154E-09
  1.0000000E+05  1.1762642E-09
  1.0250000E+05  1.0505337E-09
  1.0500000E+05  9.4053923E-10
  1.0750000E+05  8.4403418E-10
  1.1000000E+05  7.5913090E-10
  1.1250000E+05  6.8423738E-10
  1.1500000E+05  6.1800625E-10
  1.2000000E+05  5.0712311E-10
  1.2500000E+05  4.1919757E-10
  1.3000000E+05  3.4888144E-10
  1.3500000E+05  2.9220248E-10
  1.4000000E+05  2.4617883E-10
  1.4500000E+05  2.0855019E-10
  1.5000000E+05  1.7758728E-10
  1.5500000E+05  1.5195558E-10
  1.6000000E+05  1.3061693E-10
  1.6500000E+05  1.1275763E-10
  1.7000000E+05  9.7735306E-11
  1.7500000E+05  8.5039394E-11
  1.8000000E+05  7.4261519E-11
  1.8500000E+05  6.5073060E-11
  1.9000000E+05  5.7208075E-11
  1.9500000E+05  5.0450179E-11
  2.0000000E+05  4.4622403E-11
  2.0500000E+05  3.9579308E-11
  2.1000000E+05  3.5200815E-11
  2.1500000E+05  3.1387341E-11
  2.2000000E+05  2.8055956E-11
  2.2500000E+05  2.5137317E-11
  2.3000000E+05  2.2573220E-11
  2.3500000E+05  2.0314627E-11
  2.4000000E+05  1.8320081E-11
  2.4500000E+05  1.6554411E-11
  2.5000000E+05  1.4987686E-11
  2.6000000E+05  1.2352530E-11
  2.7000000E+05  1.0250848E-11
  2.8000000E+05  8.5612665E-12
  2.9000000E+05  7.1928942E-12
  3.0000000E+05  6.0769812E-12
  3.1000000E+05  5.1610412E-12
  3.2000000E+05  4.4046641E-12
  3.3000000E+05  3.7764838E-12
  3.4000000E+05  3.2519638E-12
  3.5000000E+05  2.8117749E-12
  3.6000000E+05  2.4405885E-12
  3.7000000E+05  2.1261699E-12
  3.8000000E+05  1.8586945E-12
  3.9000000E+05  1.6302276E-12
  4.0000000E+05  1.4343260E-12
  4.1000000E+05  1.2657309E-12
  4.2000000E+05  1.1201279E-12
  4.3000000E+05  9.9396135E-13
  4.4000000E+05  8.8428802E-13
  4.5000000E+05  7.8866163E-13
  4.6000000E+05  7.0504039E-13
  4.7000000E+05  6.3171344E-13
  4.8000000E+05  5.6724188E-13
  5.0000000E+05  4.6019289E-13
  5.1250000E+05  4.0539974E-13
  5.2500000E+05  3.5815271E-13
  5.3750000E+05  3.1727533E-13
  5.5000000E+05  2.8179525E-13
  5.6250000E+05  2.5090538E-13
  5.7500000E+05  2.2393308E-13
  5.8750000E+05  2.0031548E-13
  6.0000000E+05  1.7957989E-13
  6.2500000E+05  1.4522214E-13
  6.5000000E+05  1.1834832E-13
  6.6250000E+05  1.0712855E-13
  6.7500000E+05  9.7139299E-14
  7.0000000E+05  8.0261363E-14
  7.2500000E+05  6.6726085E-14
  7.5000000E+05  5.5793303E-14
  7.7500000E+05  4.6903387E-14
  8.0000000E+05  3.9629262E-14
  8.2500000E+05  3.3642230E-14
  8.5000000E+05  2.8687279E-14
  8.7500000E+05  2.4565105E-14
  9.0000000E+05  2.1118885E-14
  9.2500000E+05  1.8224401E-14
  9.5000000E+05  1.5782673E-14
  9.7500000E+05  1.3714345E-14
  1.0000000E+06  1.1955422E-14
  1.0250000E+06  1.0454021E-14
  1.0500000E+06  9.1678692E-15
  1.0750000E+06  8.0623617E-15
  1.1000000E+06  7.1090418E-15
  1.1250000E+06  6.2844096E-15
  1.1500000E+06  5.5689779E-15
  1.1750000E+06  4.9465258E-15
  1.2000000E+06  4.4035015E-15
  1.2250000E+06  3.9285376E-15
  1.2500000E+06  3.5120656E-15
  1.2750000E+06  3.1460050E-15
  1.3000000E+06  2.8235097E-15
  1.3250000E+06  2.5387627E-15
  1.3500000E+06  2.2868061E-15
  1.4000000E+06  1.8649212E-15
  1.4500000E+06  1.5306755E-15
  1.5000000E+06  1.2639126E-15
  1.5500000E+06  1.0495392E-15
  1.6000000E+06  8.7615214E-16
  1.6500000E+06  7.3506339E-16
  1.7000000E+06  6.1960531E-16
  1.7500000E+06  5.2461799E-16
  1.8000000E+06  4.4607712E-16
  1.8500000E+06  3.8082262E-16
  1.9000000E+06  3.2635114E-16
  1.9500000E+06  2.8067456E-16
  2.0000000E+06  2.4220897E-16
  2.0500000E+06  2.0968516E-16
  2.1000000E+06  1.8208756E-16
  2.1500000E+06  1.5860034E-16
  2.2000000E+06  1.3855339E-16
  2.2500000E+06  1.2139371E-16
  
  
#  81  14  N5  EION =  3.910000000E+02 eV   284
#  S(0) = 4.766165E+00
  3.8165309E+00  0.0000000E+00
  3.8165309E+02  0.0000000E+00
  3.8165309E+02  1.7376660E-03
  3.9100000E+02  1.7376660E-03
  3.9100384E+02  1.7376660E-03
  3.9145365E+02  1.7024376E-03
  3.9190346E+02  1.6702915E-03
  3.9235327E+02  1.6408887E-03
  3.9280308E+02  1.6139401E-03
  3.9370269E+02  1.5664549E-03
  3.9460231E+02  1.5262662E-03
  3.9640154E+02  1.4635590E-03
  3.9820077E+02  1.4201907E-03
  4.0000000E+02  1.3937118E-03
  4.0250000E+02  1.3838803E-03
  4.0500000E+02  1.4050234E-03
  4.0750000E+02  1.4532306E-03
  4.1000000E+02  1.5188853E-03
  4.1250000E+02  1.5905041E-03
  4.1500000E+02  1.6601130E-03
  4.1750000E+02  1.7247551E-03
  4.2000000E+02  1.7846495E-03
  4.2500000E+02  1.8949972E-03
  4.3000000E+02  1.9979825E-03
  4.3250000E+02  2.0471655E-03
  4.3500000E+02  2.0945592E-03
  4.4000000E+02  2.1830480E-03
  4.5000000E+02  2.3320178E-03
  4.6000000E+02  2.4507217E-03
  4.7000000E+02  2.5549406E-03
  4.8000000E+02  2.6556097E-03
  4.9000000E+02  2.7553464E-03
  5.0000000E+02  2.8516348E-03
  5.1250000E+02  2.9615890E-03
  5.2500000E+02  3.0563475E-03
  5.3750000E+02  3.1365447E-03
  5.5000000E+02  3.2053703E-03
  5.7500000E+02  3.3191452E-03
  5.8750000E+02  3.3655229E-03
  6.0000000E+02  3.4043020E-03
  6.2500000E+02  3.4573782E-03
  6.5000000E+02  3.4815549E-03
  6.7500000E+02  3.4850308E-03
  7.0000000E+02  3.4732169E-03
  7.2500000E+02  3.4477767E-03
  7.5000000E+02  3.4092743E-03
  7.7500000E+02  3.3602281E-03
  8.0000000E+02  3.3037538E-03
  8.2500000E+02  3.2422533E-03
  8.5000000E+02  3.1772007E-03
  9.0000000E+02  3.0375790E-03
  9.5000000E+02  2.8906397E-03
  1.0000000E+03  2.7431994E-03
  1.0500000E+03  2.5986007E-03
  1.1000000E+03  2.4576071E-03
  1.1500000E+03  2.3218141E-03
  1.2000000E+03  2.1929795E-03
  1.2500000E+03  2.0709479E-03
  1.3000000E+03  1.9553231E-03
  1.3500000E+03  1.8463973E-03
  1.4000000E+03  1.7442783E-03
  1.4500000E+03  1.6485326E-03
  1.5000000E+03  1.5586482E-03
  1.6000000E+03  1.3953439E-03
  1.7000000E+03  1.2523017E-03
  1.8000000E+03  1.1266717E-03
  1.9000000E+03  1.0160866E-03
  2.0000000E+03  9.1868261E-04
  2.1000000E+03  8.3269215E-04
  2.2000000E+03  7.5655844E-04
  2.3000000E+03  6.8896456E-04
  2.4000000E+03  6.2879205E-04
  2.5000000E+03  5.7509646E-04
  2.6000000E+03  5.2706889E-04
  2.7000000E+03  4.8400934E-04
  2.8000000E+03  4.4531240E-04
  2.9000000E+03  4.1045594E-04
  3.0000000E+03  3.7898884E-04
  3.1000000E+03  3.5052035E-04
  3.2000000E+03  3.2471125E-04
  3.4000000E+03  2.7992918E-04
  3.6000000E+03  2.4270247E-04
  3.8000000E+03  2.1153939E-04
  4.0000000E+03  1.8528203E-04
  4.2000000E+03  1.6302354E-04
  4.4000000E+03  1.4404784E-04
  4.6000000E+03  1.2778496E-04
  4.8000000E+03  1.1377795E-04
  5.0000000E+03  1.0165782E-04
  5.2500000E+03  8.8709577E-05
  5.5000000E+03  7.7776089E-05
  5.7500000E+03  6.8489338E-05
  6.0000000E+03  6.0557982E-05
  6.5000000E+03  4.7876838E-05
  6.7500000E+03  4.2788713E-05
  7.0000000E+03  3.8361749E-05
  7.2500000E+03  3.4494801E-05
  7.5000000E+03  3.1104449E-05
  8.0000000E+03  2.5488326E-05
  8.5000000E+03  2.1085569E-05
  9.0000000E+03  1.7593485E-05
  9.5000000E+03  1.4794315E-05
  1.0000000E+04  1.2528967E-05
  1.0500000E+04  1.0679544E-05
  1.1000000E+04  9.1575202E-06
  1.1500000E+04  7.8956643E-06
  1.2000000E+04  6.8423637E-06
  1.2500000E+04  5.9575980E-06
  1.3000000E+04  5.2100487E-06
  1.3500000E+04  4.5749937E-06
  1.4000000E+04  4.0327626E-06
  1.4500000E+04  3.5675881E-06
  1.5000000E+04  3.1667440E-06
  1.5500000E+04  2.8198903E-06
  1.6000000E+04  2.5185742E-06
  1.6500000E+04  2.2558469E-06
  1.7000000E+04  2.0259644E-06
  1.8000000E+04  1.6464306E-06
  1.9000000E+04  1.3504063E-06
  2.0000000E+04  1.1169419E-06
  2.1000000E+04  9.3095036E-07
  2.2000000E+04  7.8140756E-07
  2.3000000E+04  6.6014994E-07
  2.4000000E+04  5.6105854E-07
  2.5000000E+04  4.7949599E-07
  2.6000000E+04  4.1191128E-07
  2.7000000E+04  3.5555940E-07
  2.8000000E+04  3.0830004E-07
  2.9000000E+04  2.6845036E-07
  3.0000000E+04  2.3467708E-07
  3.1000000E+04  2.0591653E-07
  3.2000000E+04  1.8131434E-07
  3.3000000E+04  1.6017978E-07
  3.4000000E+04  1.4195123E-07
  3.5000000E+04  1.2616949E-07
  3.6000000E+04  1.1245708E-07
  3.7000000E+04  1.0050208E-07
  3.8000000E+04  9.0045554E-08
  3.9000000E+04  8.0871577E-08
  4.0000000E+04  7.2799300E-08
  4.2000000E+04  5.9375175E-08
  4.4000000E+04  4.8816772E-08
  4.6000000E+04  4.0432942E-08
  4.8000000E+04  3.3717483E-08
  5.0000000E+04  2.8294930E-08
  5.2500000E+04  2.2912637E-08
  5.5000000E+04  1.8710063E-08
  5.7500000E+04  1.5396288E-08
  5.8750000E+04  1.4004166E-08
  6.0000000E+04  1.2759665E-08
  6.2500000E+04  1.0644282E-08
  6.5000000E+04  8.9339422E-09
  6.7500000E+04  7.5411287E-09
  7.0000000E+04  6.3992867E-09
  7.2500000E+04  5.4573277E-09
  7.5000000E+04  4.6757011E-09
  7.7500000E+04  4.0235487E-09
  8.0000000E+04  3.4766121E-09
  8.2500000E+04  3.0156851E-09
  8.5000000E+04  2.6254605E-09
  8.7500000E+04  2.2936621E-09
  9.0000000E+04  2.0103868E-09
  9.2500000E+04  1.7676015E-09
  9.5000000E+04  1.5587531E-09
  9.7500000E+04  1.3784692E-09
  1.0000000E+05  1.2223250E-09
  1.0250000E+05  1.0866597E-09
  1.0500000E+05  9.6843086E-10
  1.0750000E+05  8.6509952E-10
  1.1000000E+05  7.7453853E-10
  1.1250000E+05  6.9495910E-10
  1.1500000E+05  6.2485166E-10
  1.2000000E+05  5.0813216E-10
  1.2500000E+05  4.1627679E-10
  1.3000000E+05  3.4336860E-10
  1.3500000E+05  2.8503800E-10
  1.4000000E+05  2.3802430E-10
  1.4500000E+05  1.9986940E-10
  1.5000000E+05  1.6870337E-10
  1.5500000E+05  1.4309160E-10
  1.6000000E+05  1.2192438E-10
  1.6500000E+05  1.0433664E-10
  1.7000000E+05  8.9649329E-11
  1.7500000E+05  7.7325727E-11
  1.8000000E+05  6.6938886E-11
  1.8500000E+05  5.8147120E-11
  1.9000000E+05  5.0675418E-11
  1.9500000E+05  4.4301231E-11
  2.0000000E+05  3.8843533E-11
  2.0500000E+05  3.4154349E-11
  2.1000000E+05  3.0112150E-11
  2.1500000E+05  2.6616684E-11
  2.2000000E+05  2.3584898E-11
  2.2500000E+05  2.0947723E-11
  2.3000000E+05  1.8647489E-11
  2.3500000E+05  1.6635856E-11
  2.4000000E+05  1.4872163E-11
  2.4500000E+05  1.3322092E-11
  2.5000000E+05  1.1956588E-11
  2.6000000E+05  9.6842284E-12
  2.7000000E+05  7.8980656E-12
  2.8000000E+05  6.4829289E-12
  2.9000000E+05  5.3534463E-12
  3.0000000E+05  4.4457169E-12
  3.1000000E+05  3.7114734E-12
  3.2000000E+05  3.1139371E-12
  3.3000000E+05  2.6248597E-12
  3.4000000E+05  2.2223880E-12
  3.5000000E+05  1.8894945E-12
  3.6000000E+05  1.6128188E-12
  3.7000000E+05  1.3818131E-12
  3.8000000E+05  1.1881014E-12
  3.9000000E+05  1.0249942E-12
  4.0000000E+05  8.8711867E-13
  4.1000000E+05  7.7013754E-13
  4.2000000E+05  6.7053229E-13
  4.3000000E+05  5.8543515E-13
  4.4000000E+05  5.1249825E-13
  4.5000000E+05  4.4979140E-13
  4.6000000E+05  3.9572099E-13
  4.7000000E+05  3.4896597E-13
  4.8000000E+05  3.0842720E-13
  5.0000000E+05  2.4247610E-13
  5.1250000E+05  2.0948249E-13
  5.2500000E+05  1.8151902E-13
  5.3750000E+05  1.5773752E-13
  5.5000000E+05  1.3744627E-13
  5.6250000E+05  1.2007875E-13
  5.7500000E+05  1.0516907E-13
  5.8750000E+05  9.2332565E-14
  6.0000000E+05  8.1250438E-14
  6.1250000E+05  7.1657535E-14
  6.2500000E+05  6.3332566E-14
  6.3750000E+05  5.6090237E-14
  6.5000000E+05  4.9774884E-14
  6.6250000E+05  4.4255332E-14
  6.7500000E+05  3.9420718E-14
  7.0000000E+05  3.1444549E-14
  7.2500000E+05  2.5250571E-14
  7.5000000E+05  2.0404228E-14
  7.7500000E+05  1.6585458E-14
  8.0000000E+05  1.3556366E-14
  8.2500000E+05  1.1138611E-14
  8.5000000E+05  9.1974142E-15
  8.7500000E+05  7.6301449E-15
  9.0000000E+05  6.3580874E-15
  9.2500000E+05  5.3204617E-15
  9.5000000E+05  4.4700373E-15
  9.7500000E+05  3.7698885E-15
  1.0000000E+06  3.1909794E-15
  1.0250000E+06  2.7103515E-15
  1.0500000E+06  2.3097574E-15
  1.0750000E+06  1.9746207E-15
  1.1000000E+06  1.6932424E-15
  1.1250000E+06  1.4561898E-15
  1.1500000E+06  1.2558244E-15
  1.1750000E+06  1.0859347E-15
  1.2000000E+06  9.4144966E-16
  1.2250000E+06  8.1821315E-16
  1.2500000E+06  7.1280695E-16
  1.2750000E+06  6.2240969E-16
  1.3000000E+06  5.4468394E-16
  1.3250000E+06  4.7768692E-16
  1.3500000E+06  4.1979876E-16
  1.3750000E+06  3.6966478E-16
  1.4000000E+06  3.2614861E-16
  1.4250000E+06  2.8829440E-16
  1.4500000E+06  2.5529605E-16
  1.4750000E+06  2.2647197E-16
  1.5000000E+06  2.0124437E-16
  1.5250000E+06  1.7912223E-16
  1.5500000E+06  1.5968733E-16
  1.6000000E+06  1.2750400E-16
  1.6500000E+06  1.0241080E-16
  1.7000000E+06  8.2719736E-17
  1.7500000E+06  6.7172900E-17
  1.8000000E+06  5.4823610E-17
  1.8500000E+06  4.4956651E-17
  1.9000000E+06  3.7029633E-17
  1.9500000E+06  3.0628307E-17
  2.0000000E+06  2.5436582E-17
  2.0500000E+06  2.1210519E-17
  2.1000000E+06  1.7757934E-17
  2.1500000E+06  1.4926890E-17
  
  
#  81  17  O1  EION =  1.390000000E+02 eV   254
#  S(0) = 4.224957E-01
  1.3024835E+00  0.0000000E+00
  1.3024835E+02  0.0000000E+00
  1.3024835E+02  6.4286832E-04
  1.3900000E+02  6.4286832E-04
  1.3900272E+02  6.4286832E-04
  1.3920218E+02  6.3837287E-04
  1.3940163E+02  6.3405201E-04
  1.3960109E+02  6.2989910E-04
  1.3980054E+02  6.2590768E-04
  1.4000000E+02  6.2207149E-04
  1.4125000E+02  6.0120161E-04
  1.4250000E+02  5.8490782E-04
  1.4375000E+02  5.7217685E-04
  1.4500000E+02  5.6224128E-04
  1.4625000E+02  5.5452130E-04
  1.4750000E+02  5.4857497E-04
  1.4875000E+02  5.4406050E-04
  1.5000000E+02  5.4070963E-04
  1.5250000E+02  5.3668421E-04
  1.5500000E+02  5.3522422E-04
  1.5750000E+02  5.3545915E-04
  1.6000000E+02  5.3677295E-04
  1.6250000E+02  5.3871936E-04
  1.6500000E+02  5.4097183E-04
  1.6750000E+02  5.4329215E-04
  1.7000000E+02  5.4550977E-04
  1.7500000E+02  5.4920730E-04
  1.8000000E+02  5.5156538E-04
  1.8500000E+02  5.5249657E-04
  1.9000000E+02  5.5214119E-04
  2.0000000E+02  5.4856045E-04
  2.0500000E+02  5.4583397E-04
  2.1000000E+02  5.4275229E-04
  2.1500000E+02  5.3944921E-04
  2.2000000E+02  5.3601232E-04
  2.3000000E+02  5.2887753E-04
  2.4000000E+02  5.2138736E-04
  2.5000000E+02  5.1337819E-04
  2.6000000E+02  5.0469346E-04
  2.7000000E+02  4.9528099E-04
  2.8000000E+02  4.8522161E-04
  2.9000000E+02  4.7468808E-04
  3.0000000E+02  4.6388977E-04
  3.1000000E+02  4.5303115E-04
  3.2000000E+02  4.4227219E-04
  3.4000000E+02  4.2141349E-04
  3.6000000E+02  4.0159353E-04
  3.8000000E+02  3.8269639E-04
  4.0000000E+02  3.6457806E-04
  4.2000000E+02  3.4725357E-04
  4.4000000E+02  3.3082302E-04
  4.6000000E+02  3.1539159E-04
  4.8000000E+02  3.0096806E-04
  5.0000000E+02  2.8750417E-04
  5.2500000E+02  2.7185397E-04
  5.5000000E+02  2.5734280E-04
  5.7500000E+02  2.4386232E-04
  6.0000000E+02  2.3134411E-04
  6.5000000E+02  2.0905230E-04
  6.7500000E+02  1.9913138E-04
  7.0000000E+02  1.8991022E-04
  7.2500000E+02  1.8131486E-04
  7.5000000E+02  1.7328177E-04
  8.0000000E+02  1.5872608E-04
  8.5000000E+02  1.4599477E-04
  9.0000000E+02  1.3480042E-04
  9.5000000E+02  1.2486666E-04
  1.0000000E+03  1.1601710E-04
  1.0500000E+03  1.0811117E-04
  1.1000000E+03  1.0101876E-04
  1.1500000E+03  9.4629296E-05
  1.2000000E+03  8.8849779E-05
  1.2500000E+03  8.3602322E-05
  1.3000000E+03  7.8822767E-05
  1.3500000E+03  7.4457422E-05
  1.4000000E+03  7.0459788E-05
  1.4500000E+03  6.6788758E-05
  1.5000000E+03  6.3408639E-05
  1.6000000E+03  5.7401512E-05
  1.7000000E+03  5.2235584E-05
  1.8000000E+03  4.7757589E-05
  1.9000000E+03  4.3850428E-05
  2.0000000E+03  4.0419089E-05
  2.1000000E+03  3.7385947E-05
  2.2000000E+03  3.4689647E-05
  2.3000000E+03  3.2281324E-05
  2.4000000E+03  3.0120786E-05
  2.5000000E+03  2.8174559E-05
  2.6000000E+03  2.6414686E-05
  2.7000000E+03  2.4817647E-05
  2.8000000E+03  2.3363521E-05
  2.9000000E+03  2.2035394E-05
  3.0000000E+03  2.0818843E-05
  3.1000000E+03  1.9701503E-05
  3.2000000E+03  1.8672700E-05
  3.4000000E+03  1.6844900E-05
  3.6000000E+03  1.5274736E-05
  3.8000000E+03  1.3915470E-05
  4.0000000E+03  1.2730619E-05
  4.2000000E+03  1.1691326E-05
  4.4000000E+03  1.0774510E-05
  4.6000000E+03  9.9615246E-06
  4.8000000E+03  9.2371633E-06
  5.0000000E+03  8.5889231E-06
  5.2500000E+03  7.8700516E-06
  5.5000000E+03  7.2374878E-06
  5.7500000E+03  6.6778873E-06
  6.0000000E+03  6.1803965E-06
  6.5000000E+03  5.3376901E-06
  6.7500000E+03  4.9789933E-06
  7.0000000E+03  4.6548939E-06
  7.2500000E+03  4.3610681E-06
  7.5000000E+03  4.0938525E-06
  8.0000000E+03  3.6272065E-06
  8.5000000E+03  3.2348956E-06
  9.0000000E+03  2.9019308E-06
  9.5000000E+03  2.6169300E-06
  1.0000000E+04  2.3711215E-06
  1.0500000E+04  2.1576541E-06
  1.1000000E+04  1.9711124E-06
  1.1500000E+04  1.8071694E-06
  1.2000000E+04  1.6623320E-06
  1.2500000E+04  1.5337570E-06
  1.3000000E+04  1.4191099E-06
  1.3500000E+04  1.3164589E-06
  1.4000000E+04  1.2241963E-06
  1.4500000E+04  1.1409744E-06
  1.5000000E+04  1.0656570E-06
  1.5500000E+04  9.9728067E-07
  1.6000000E+04  9.3502449E-07
  1.6500000E+04  8.7818472E-07
  1.7000000E+04  8.2615591E-07
  1.8000000E+04  7.3450810E-07
  1.9000000E+04  6.5666541E-07
  2.0000000E+04  5.9001854E-07
  2.1000000E+04  5.3254531E-07
  2.2000000E+04  4.8265894E-07
  2.3000000E+04  4.3910073E-07
  2.4000000E+04  4.0086207E-07
  2.5000000E+04  3.6712655E-07
  2.6000000E+04  3.3722754E-07
  2.7000000E+04  3.1061649E-07
  2.8000000E+04  2.8683878E-07
  2.9000000E+04  2.6551511E-07
  3.0000000E+04  2.4632708E-07
  3.1000000E+04  2.2900578E-07
  3.2000000E+04  2.1332291E-07
  3.3000000E+04  1.9908361E-07
  3.4000000E+04  1.8612085E-07
  3.5000000E+04  1.7429079E-07
  3.6000000E+04  1.6346894E-07
  3.8000000E+04  1.4443140E-07
  4.0000000E+04  1.2829849E-07
  4.2000000E+04  1.1452470E-07
  4.4000000E+04  1.0268534E-07
  4.6000000E+04  9.2445758E-08
  4.8000000E+04  8.3539528E-08
  5.0000000E+04  7.5752660E-08
  5.2500000E+04  6.7332254E-08
  5.5000000E+04  6.0121721E-08
  5.7500000E+04  5.3908563E-08
  5.8750000E+04  5.1121908E-08
  6.0000000E+04  4.8524195E-08
  6.2500000E+04  4.3833517E-08
  6.5000000E+04  3.9727354E-08
  6.7500000E+04  3.6116749E-08
  7.0000000E+04  3.2928662E-08
  7.2500000E+04  3.0102702E-08
  7.5000000E+04  2.7588626E-08
  7.7500000E+04  2.5344396E-08
  8.0000000E+04  2.3334650E-08
  8.2500000E+04  2.1529496E-08
  8.5000000E+04  1.9903523E-08
  8.7500000E+04  1.8435035E-08
  9.0000000E+04  1.7105428E-08
  9.2500000E+04  1.5898680E-08
  9.5000000E+04  1.4800948E-08
  1.0000000E+05  1.2886055E-08
  1.0500000E+05  1.1282027E-08
  1.1000000E+05  9.9285183E-09
  1.1500000E+05  8.7787376E-09
  1.2000000E+05  7.7960184E-09
  1.2500000E+05  6.9513263E-09
  1.3000000E+05  6.2214727E-09
  1.3500000E+05  5.5877806E-09
  1.4000000E+05  5.0350879E-09
  1.4500000E+05  4.5509991E-09
  1.5000000E+05  4.1253151E-09
  1.5500000E+05  3.7495948E-09
  1.6000000E+05  3.4168156E-09
  1.6500000E+05  3.1211044E-09
  1.7000000E+05  2.8575187E-09
  1.7500000E+05  2.6218798E-09
  1.8000000E+05  2.4106359E-09
  1.8500000E+05  2.2207574E-09
  1.9000000E+05  2.0496521E-09
  1.9500000E+05  1.8950930E-09
  2.0000000E+05  1.7551623E-09
  2.0500000E+05  1.6282027E-09
  2.1000000E+05  1.5127744E-09
  2.2000000E+05  1.3116526E-09
  2.3000000E+05  1.1435242E-09
  2.4000000E+05  1.0020039E-09
  2.5000000E+05  8.8212035E-10
  2.6000000E+05  7.7997005E-10
  2.7000000E+05  6.9245750E-10
  2.8000000E+05  6.1710505E-10
  2.9000000E+05  5.5191320E-10
  3.0000000E+05  4.9525879E-10
  3.1000000E+05  4.4581658E-10
  3.2000000E+05  4.0249835E-10
  3.3000000E+05  3.6440520E-10
  3.4000000E+05  3.3078985E-10
  3.5000000E+05  3.0102787E-10
  3.6000000E+05  2.7459482E-10
  3.7000000E+05  2.5104833E-10
  3.8000000E+05  2.3001377E-10
  3.9000000E+05  2.1117253E-10
  4.0000000E+05  1.9425241E-10
  4.1000000E+05  1.7902011E-10
  4.2000000E+05  1.6527502E-10
  4.3000000E+05  1.5284412E-10
  4.4000000E+05  1.4157762E-10
  4.5000000E+05  1.3134550E-10
  4.6000000E+05  1.2203450E-10
  4.7000000E+05  1.1354571E-10
  4.8000000E+05  1.0579254E-10
  5.0000000E+05  9.2197913E-11
  5.1250000E+05  8.4815728E-11
  5.2500000E+05  7.8167108E-11
  5.3750000E+05  7.2165424E-11
  5.5000000E+05  6.6735839E-11
  5.7500000E+05  5.7341687E-11
  5.8750000E+05  5.3271434E-11
  6.0000000E+05  4.9559681E-11
  6.2500000E+05  4.3065661E-11
  6.5000000E+05  3.7609910E-11
  6.7500000E+05  3.2997962E-11
  7.0000000E+05  2.9076806E-11
  7.2500000E+05  2.5724857E-11
  7.5000000E+05  2.2844870E-11
  7.7500000E+05  2.0358613E-11
  8.0000000E+05  1.8202802E-11
  8.2500000E+05  1.6325917E-11
  8.5000000E+05  1.4685612E-11
  8.7500000E+05  1.3246863E-11
  9.0000000E+05  1.1980346E-11
  9.2500000E+05  1.0861496E-11
  9.5000000E+05  9.8698149E-12
  9.7500000E+05  8.9881137E-12
  1.0000000E+06  8.2022059E-12
  1.0250000E+06  7.5003482E-12
  1.0500000E+06  6.8723831E-12
  1.0750000E+06  6.3094856E-12
  
  
#  81  18  O2  EION =  9.800000000E+01 eV   285
#  S(0) = 6.462043E-01
  9.5145855E-01  0.0000000E+00
  9.5145855E+01  0.0000000E+00
  9.5145855E+01  5.1719776E-03
  9.8000000E+01  5.1719776E-03
  9.8002721E+01  5.1719776E-03
  9.8102585E+01  5.2244331E-03
  9.8202449E+01  5.2756848E-03
  9.8302313E+01  5.3257492E-03
  9.8402177E+01  5.3746423E-03
  9.8601905E+01  5.4689791E-03
  9.8801633E+01  5.5588205E-03
  9.9201088E+01  5.7255038E-03
  9.9600544E+01  5.8756382E-03
  1.0000000E+02  6.0101268E-03
  1.0125000E+02  6.3392643E-03
  1.0250000E+02  6.5479173E-03
  1.0312500E+02  6.6139253E-03
  1.0375000E+02  6.6577137E-03
  1.0500000E+02  6.6876549E-03
  1.0625000E+02  6.6542500E-03
  1.0750000E+02  6.5716333E-03
  1.0875000E+02  6.4517240E-03
  1.1000000E+02  6.3044133E-03
  1.1125000E+02  6.1377817E-03
  1.1250000E+02  5.9583306E-03
  1.1375000E+02  5.7712122E-03
  1.1500000E+02  5.5804395E-03
  1.1625000E+02  5.3890865E-03
  1.1750000E+02  5.1994755E-03
  1.2000000E+02  4.8317839E-03
  1.2250000E+02  4.4857614E-03
  1.2500000E+02  4.1649486E-03
  1.2750000E+02  3.8700629E-03
  1.3000000E+02  3.6002742E-03
  1.3500000E+02  3.1292614E-03
  1.4000000E+02  2.7367083E-03
  1.4500000E+02  2.4080347E-03
  1.5000000E+02  2.1311328E-03
  1.5500000E+02  1.8964164E-03
  1.6000000E+02  1.6963838E-03
  1.6500000E+02  1.5251232E-03
  1.7000000E+02  1.3779211E-03
  1.7500000E+02  1.2509608E-03
  1.8000000E+02  1.1410865E-03
  1.8500000E+02  1.0456819E-03
  1.9000000E+02  9.6254424E-04
  1.9500000E+02  8.8982301E-04
  2.0000000E+02  8.2596558E-04
  2.0500000E+02  7.6966527E-04
  2.1000000E+02  7.1983244E-04
  2.1500000E+02  6.7555979E-04
  2.2000000E+02  6.3608798E-04
  2.2500000E+02  6.0078229E-04
  2.3000000E+02  5.6911709E-04
  2.4000000E+02  5.1498444E-04
  2.5000000E+02  4.7084685E-04
  2.6000000E+02  4.3459042E-04
  2.7000000E+02  4.0456832E-04
  2.8000000E+02  3.7950177E-04
  2.9000000E+02  3.5834758E-04
  3.0000000E+02  3.4030325E-04
  3.1000000E+02  3.2472555E-04
  3.2000000E+02  3.1112002E-04
  3.3000000E+02  2.9911333E-04
  3.4000000E+02  2.8841886E-04
  3.5000000E+02  2.7881384E-04
  3.6000000E+02  2.7012943E-04
  3.8000000E+02  2.5500818E-04
  4.0000000E+02  2.4222600E-04
  4.2000000E+02  2.3119652E-04
  4.4000000E+02  2.2148741E-04
  4.6000000E+02  2.1278713E-04
  4.8000000E+02  2.0487931E-04
  5.0000000E+02  1.9760820E-04
  5.2500000E+02  1.8925303E-04
  5.5000000E+02  1.8157403E-04
  5.7500000E+02  1.7446897E-04
  6.0000000E+02  1.6786187E-04
  6.5000000E+02  1.5590849E-04
  6.7500000E+02  1.5046774E-04
  7.0000000E+02  1.4532895E-04
  7.2500000E+02  1.4045960E-04
  7.5000000E+02  1.3584034E-04
  8.0000000E+02  1.2729755E-04
  8.5000000E+02  1.1958210E-04
  9.0000000E+02  1.1257555E-04
  9.5000000E+02  1.0618248E-04
  1.0000000E+03  1.0032711E-04
  1.0500000E+03  9.4955605E-05
  1.1000000E+03  9.0021728E-05
  1.1500000E+03  8.5475007E-05
  1.2000000E+03  8.1268819E-05
  1.2500000E+03  7.7368130E-05
  1.3000000E+03  7.3747163E-05
  1.3500000E+03  7.0382102E-05
  1.4000000E+03  6.7248314E-05
  1.4500000E+03  6.4322798E-05
  1.5000000E+03  6.1585750E-05
  1.6000000E+03  5.6614085E-05
  1.7000000E+03  5.2225135E-05
  1.8000000E+03  4.8330594E-05
  1.9000000E+03  4.4857694E-05
  2.0000000E+03  4.1745230E-05
  2.1000000E+03  3.8942793E-05
  2.2000000E+03  3.6409826E-05
  2.3000000E+03  3.4112737E-05
  2.4000000E+03  3.2022895E-05
  2.5000000E+03  3.0115772E-05
  2.6000000E+03  2.8370416E-05
  2.7000000E+03  2.6768805E-05
  2.8000000E+03  2.5295390E-05
  2.9000000E+03  2.3936714E-05
  3.0000000E+03  2.2681113E-05
  3.1000000E+03  2.1518402E-05
  3.2000000E+03  2.0439636E-05
  3.4000000E+03  1.8503339E-05
  3.6000000E+03  1.6819415E-05
  3.8000000E+03  1.5346091E-05
  4.0000000E+03  1.4049949E-05
  4.2000000E+03  1.2903954E-05
  4.4000000E+03  1.1886032E-05
  4.6000000E+03  1.0978023E-05
  4.8000000E+03  1.0164872E-05
  5.0000000E+03  9.4340129E-06
  5.2500000E+03  8.6202311E-06
  5.5000000E+03  7.9015215E-06
  5.7500000E+03  7.2638919E-06
  6.0000000E+03  6.6958156E-06
  6.5000000E+03  5.7316563E-06
  6.7500000E+03  5.3208760E-06
  7.0000000E+03  4.9497206E-06
  7.2500000E+03  4.6133758E-06
  7.5000000E+03  4.3077338E-06
  8.0000000E+03  3.7749452E-06
  8.5000000E+03  3.3285328E-06
  9.0000000E+03  2.9512761E-06
  9.5000000E+03  2.6300001E-06
  1.0000000E+04  2.3544883E-06
  1.0500000E+04  2.1167205E-06
  1.1000000E+04  1.9103329E-06
  1.1500000E+04  1.7302278E-06
  1.2000000E+04  1.5722842E-06
  1.2500000E+04  1.4331445E-06
  1.3000000E+04  1.3100515E-06
  1.3500000E+04  1.2007255E-06
  1.4000000E+04  1.1032700E-06
  1.4500000E+04  1.0160978E-06
  1.5000000E+04  9.3787254E-07
  1.5500000E+04  8.6746383E-07
  1.6000000E+04  8.0391041E-07
  1.6500000E+04  7.4639115E-07
  1.7000000E+04  6.9420145E-07
  1.7500000E+04  6.4673414E-07
  1.8000000E+04  6.0346414E-07
  1.8500000E+04  5.6393563E-07
  1.9000000E+04  5.2775141E-07
  2.0000000E+04  4.6406934E-07
  2.1000000E+04  4.1011739E-07
  2.2000000E+04  3.6410631E-07
  2.3000000E+04  3.2462914E-07
  2.4000000E+04  2.9056885E-07
  2.5000000E+04  2.6103037E-07
  2.6000000E+04  2.3529079E-07
  2.7000000E+04  2.1276166E-07
  2.8000000E+04  1.9296062E-07
  2.9000000E+04  1.7548964E-07
  3.0000000E+04  1.6001828E-07
  3.1000000E+04  1.4627071E-07
  3.2000000E+04  1.3401541E-07
  3.3000000E+04  1.2305707E-07
  3.4000000E+04  1.1323019E-07
  3.5000000E+04  1.0439392E-07
  3.6000000E+04  9.6427830E-08
  3.7000000E+04  8.9228572E-08
  3.8000000E+04  8.2707131E-08
  3.9000000E+04  7.6786552E-08
  4.0000000E+04  7.1400079E-08
  4.2000000E+04  6.2004429E-08
  4.4000000E+04  5.4137717E-08
  4.6000000E+04  4.7505310E-08
  4.8000000E+04  4.1877785E-08
  5.0000000E+04  3.7074715E-08
  5.1250000E+04  3.4426587E-08
  5.2500000E+04  3.2015016E-08
  5.3750000E+04  2.9814671E-08
  5.5000000E+04  2.7803376E-08
  5.7500000E+04  2.4272407E-08
  5.8750000E+04  2.2720482E-08
  6.0000000E+04  2.1292515E-08
  6.2500000E+04  1.8762327E-08
  6.5000000E+04  1.6601822E-08
  6.7500000E+04  1.4747290E-08
  7.0000000E+04  1.3147596E-08
  7.2500000E+04  1.1761399E-08
  7.5000000E+04  1.0555050E-08
  7.7500000E+04  9.5009818E-09
  8.0000000E+04  8.5764780E-09
  8.2500000E+04  7.7627129E-09
  8.5000000E+04  7.0440026E-09
  8.7500000E+04  6.4072157E-09
  9.0000000E+04  5.8413064E-09
  9.2500000E+04  5.3369414E-09
  9.5000000E+04  4.8862010E-09
  9.7500000E+04  4.4823376E-09
  1.0000000E+05  4.1195812E-09
  1.0250000E+05  3.7929801E-09
  1.0500000E+05  3.4982688E-09
  1.0750000E+05  3.2317613E-09
  1.1000000E+05  2.9902617E-09
  1.1250000E+05  2.7709922E-09
  1.1500000E+05  2.5715305E-09
  1.2000000E+05  2.2238174E-09
  1.2500000E+05  1.9330938E-09
  1.3000000E+05  1.6884717E-09
  1.3500000E+05  1.4814234E-09
  1.4000000E+05  1.3052116E-09
  1.4500000E+05  1.1544718E-09
  1.5000000E+05  1.0249005E-09
  1.5500000E+05  9.1302113E-10
  1.6000000E+05  8.1600730E-10
  1.6500000E+05  7.3154704E-10
  1.7000000E+05  6.5773800E-10
  1.7500000E+05  5.9300639E-10
  1.8000000E+05  5.3604362E-10
  1.8500000E+05  4.8575633E-10
  1.9000000E+05  4.4122678E-10
  1.9500000E+05  4.0168128E-10
  2.0000000E+05  3.6646501E-10
  2.0500000E+05  3.3502160E-10
  2.1000000E+05  3.0687634E-10
  2.1500000E+05  2.8162279E-10
  2.2000000E+05  2.5891178E-10
  2.2500000E+05  2.3844232E-10
  2.3000000E+05  2.1995417E-10
  2.3500000E+05  2.0322168E-10
  2.4000000E+05  1.8804863E-10
  2.4500000E+05  1.7426390E-10
  2.5000000E+05  1.6171794E-10
  2.6000000E+05  1.3983406E-10
  2.7000000E+05  1.2152648E-10
  2.8000000E+05  1.0611701E-10
  2.9000000E+05  9.3072600E-11
  3.0000000E+05  8.1971046E-11
  3.1000000E+05  7.2475473E-11
  3.2000000E+05  6.4315251E-11
  3.3000000E+05  5.7271505E-11
  3.4000000E+05  5.1166054E-11
  3.5000000E+05  4.5852983E-11
  3.6000000E+05  4.1212093E-11
  3.7000000E+05  3.7143891E-11
  3.8000000E+05  3.3565649E-11
  3.9000000E+05  3.0408248E-11
  4.0000000E+05  2.7613694E-11
  4.1000000E+05  2.5133116E-11
  4.2000000E+05  2.2925145E-11
  4.3000000E+05  2.0954630E-11
  4.4000000E+05  1.9191587E-11
  4.5000000E+05  1.7610340E-11
  4.6000000E+05  1.6188837E-11
  4.7000000E+05  1.4908089E-11
  4.8000000E+05  1.3751687E-11
  5.0000000E+05  1.1756913E-11
  5.1250000E+05  1.0692509E-11
  5.2500000E+05  9.7460510E-12
  5.3750000E+05  8.9021895E-12
  5.5000000E+05  8.1478559E-12
  5.7500000E+05  6.8646848E-12
  5.8750000E+05  6.3180298E-12
  6.0000000E+05  5.8248066E-12
  6.1250000E+05  5.3788621E-12
  6.2500000E+05  4.9748534E-12
  6.3750000E+05  4.6081267E-12
  6.5000000E+05  4.2746209E-12
  6.7500000E+05  3.6934946E-12
  7.0000000E+05  3.2079327E-12
  7.2500000E+05  2.7996635E-12
  7.5000000E+05  2.4543723E-12
  7.7500000E+05  2.1607460E-12
  8.0000000E+05  1.9097604E-12
  8.2500000E+05  1.6941638E-12
  8.5000000E+05  1.5081087E-12
  8.7500000E+05  1.3468521E-12
  9.0000000E+05  1.2065472E-12
  9.2500000E+05  1.0840423E-12
  9.5000000E+05  9.7671989E-13
  
  
#  81  19  O3  EION =  7.900000000E+01 eV   287
#  S(0) = 1.523772E+00
  7.5532250E-01  0.0000000E+00
  7.5532250E+01  0.0000000E+00
  7.5532250E+01  1.2564544E-02
  7.9000000E+01  1.2564544E-02
  7.9002721E+01  1.2564544E-02
  7.9102449E+01  1.2616044E-02
  7.9202177E+01  1.2665399E-02
  7.9301905E+01  1.2712657E-02
  7.9401633E+01  1.2757863E-02
  7.9601088E+01  1.2842300E-02
  7.9800544E+01  1.2919060E-02
  8.0000000E+01  1.2988474E-02
  8.1250000E+01  1.3274978E-02
  8.2500000E+01  1.3350816E-02
  8.3750000E+01  1.3267875E-02
  8.5000000E+01  1.3066921E-02
  8.6250000E+01  1.2780229E-02
  8.7500000E+01  1.2433368E-02
  8.8750000E+01  1.2046501E-02
  9.0000000E+01  1.1635382E-02
  9.1250000E+01  1.1212163E-02
  9.2500000E+01  1.0786061E-02
  9.3750000E+01  1.0363926E-02
  9.5000000E+01  9.9507177E-03
  9.7500000E+01  9.1637773E-03
  1.0000000E+02  8.4405747E-03
  1.0250000E+02  7.7853345E-03
  1.0500000E+02  7.1962767E-03
  1.0750000E+02  6.6687165E-03
  1.1000000E+02  6.1968509E-03
  1.1500000E+02  5.3966886E-03
  1.1750000E+02  5.0576618E-03
  1.2000000E+02  4.7530969E-03
  1.2250000E+02  4.4790446E-03
  1.2500000E+02  4.2320253E-03
  1.3000000E+02  3.8074334E-03
  1.3500000E+02  3.4594242E-03
  1.4000000E+02  3.1725795E-03
  1.4500000E+02  2.9347772E-03
  1.5000000E+02  2.7363483E-03
  1.5500000E+02  2.5695066E-03
  1.6000000E+02  2.4280251E-03
  1.6500000E+02  2.3068398E-03
  1.7000000E+02  2.2019726E-03
  1.7500000E+02  2.1102152E-03
  1.8000000E+02  2.0290823E-03
  1.8500000E+02  1.9566238E-03
  1.9000000E+02  1.8913177E-03
  2.0000000E+02  1.7777546E-03
  2.1000000E+02  1.6817569E-03
  2.2000000E+02  1.5991363E-03
  2.3000000E+02  1.5269906E-03
  2.4000000E+02  1.4631817E-03
  2.5000000E+02  1.4060040E-03
  2.6000000E+02  1.3541345E-03
  2.7000000E+02  1.3065307E-03
  2.8000000E+02  1.2624035E-03
  2.9000000E+02  1.2211880E-03
  3.0000000E+02  1.1824596E-03
  3.1000000E+02  1.1459109E-03
  3.2000000E+02  1.1113184E-03
  3.4000000E+02  1.0472837E-03
  3.6000000E+02  9.8917602E-04
  3.8000000E+02  9.3609603E-04
  4.0000000E+02  8.8734357E-04
  4.2000000E+02  8.4242453E-04
  4.4000000E+02  8.0094525E-04
  4.6000000E+02  7.6256454E-04
  4.8000000E+02  7.2697551E-04
  5.0000000E+02  6.9387258E-04
  5.2500000E+02  6.5558431E-04
  5.5000000E+02  6.2037146E-04
  5.7500000E+02  5.8793029E-04
  6.0000000E+02  5.5800496E-04
  6.5000000E+02  5.0482283E-04
  6.7500000E+02  4.8111043E-04
  7.0000000E+02  4.5903452E-04
  7.2500000E+02  4.3844249E-04
  7.5000000E+02  4.1921858E-04
  8.0000000E+02  3.8445161E-04
  8.5000000E+02  3.5393584E-04
  9.0000000E+02  3.2699021E-04
  9.5000000E+02  3.0303829E-04
  1.0000000E+03  2.8163839E-04
  1.0500000E+03  2.6246704E-04
  1.1000000E+03  2.4523634E-04
  1.1500000E+03  2.2967074E-04
  1.2000000E+03  2.1554294E-04
  1.2500000E+03  2.0268306E-04
  1.3000000E+03  1.9095276E-04
  1.3500000E+03  1.8022692E-04
  1.4000000E+03  1.7038763E-04
  1.4500000E+03  1.6133320E-04
  1.5000000E+03  1.5297836E-04
  1.6000000E+03  1.3809524E-04
  1.7000000E+03  1.2527343E-04
  1.8000000E+03  1.1414607E-04
  1.9000000E+03  1.0442302E-04
  2.0000000E+03  9.5871808E-05
  2.1000000E+03  8.8307384E-05
  2.2000000E+03  8.1582854E-05
  2.3000000E+03  7.5578439E-05
  2.4000000E+03  7.0194638E-05
  2.5000000E+03  6.5348413E-05
  2.6000000E+03  6.0970285E-05
  2.7000000E+03  5.7001665E-05
  2.8000000E+03  5.3392931E-05
  2.9000000E+03  5.0101872E-05
  3.0000000E+03  4.7092455E-05
  3.1000000E+03  4.4333667E-05
  3.2000000E+03  4.1798664E-05
  3.4000000E+03  3.7309647E-05
  3.6000000E+03  3.3471781E-05
  3.8000000E+03  3.0166545E-05
  4.0000000E+03  2.7301258E-05
  4.2000000E+03  2.4802471E-05
  4.4000000E+03  2.2611359E-05
  4.6000000E+03  2.0680396E-05
  4.8000000E+03  1.8970854E-05
  5.0000000E+03  1.7450907E-05
  5.2500000E+03  1.5777857E-05
  5.5000000E+03  1.4318074E-05
  5.7500000E+03  1.3037710E-05
  6.0000000E+03  1.1909309E-05
  6.5000000E+03  1.0022526E-05
  6.7500000E+03  9.2302706E-06
  7.0000000E+03  8.5208215E-06
  7.2500000E+03  7.8834072E-06
  7.5000000E+03  7.3089321E-06
  7.7500000E+03  6.7896700E-06
  8.0000000E+03  6.3190253E-06
  8.2500000E+03  5.8913404E-06
  8.5000000E+03  5.5017425E-06
  9.0000000E+03  4.8205106E-06
  9.5000000E+03  4.2478043E-06
  1.0000000E+04  3.7626051E-06
  1.0500000E+04  3.3486501E-06
  1.1000000E+04  2.9932102E-06
  1.1500000E+04  2.6862179E-06
  1.2000000E+04  2.4196329E-06
  1.2500000E+04  2.1869790E-06
  1.3000000E+04  1.9829959E-06
  1.3500000E+04  1.8033794E-06
  1.4000000E+04  1.6445841E-06
  1.4500000E+04  1.5036699E-06
  1.5000000E+04  1.3781845E-06
  1.5500000E+04  1.2660708E-06
  1.6000000E+04  1.1655942E-06
  1.6500000E+04  1.0752849E-06
  1.7000000E+04  9.9389141E-07
  1.7500000E+04  9.2034317E-07
  1.8000000E+04  8.5372100E-07
  1.8500000E+04  7.9323244E-07
  1.9000000E+04  7.3819155E-07
  2.0000000E+04  6.4214613E-07
  2.1000000E+04  5.6167227E-07
  2.2000000E+04  4.9376355E-07
  2.3000000E+04  4.3608306E-07
  2.4000000E+04  3.8679562E-07
  2.5000000E+04  3.4444599E-07
  2.6000000E+04  3.0787025E-07
  2.7000000E+04  2.7613003E-07
  2.8000000E+04  2.4846311E-07
  2.9000000E+04  2.2424613E-07
  3.0000000E+04  2.0296599E-07
  3.1000000E+04  1.8419785E-07
  3.2000000E+04  1.6758794E-07
  3.3000000E+04  1.5284011E-07
  3.4000000E+04  1.3970523E-07
  3.5000000E+04  1.2797281E-07
  3.6000000E+04  1.1746411E-07
  3.7000000E+04  1.0802680E-07
  3.8000000E+04  9.9530508E-08
  3.9000000E+04  9.1863256E-08
  4.0000000E+04  8.4928512E-08
  4.1000000E+04  7.8642769E-08
  4.2000000E+04  7.2933560E-08
  4.3000000E+04  6.7737800E-08
  4.4000000E+04  6.3000410E-08
  4.6000000E+04  5.4713724E-08
  4.8000000E+04  4.7753541E-08
  5.0000000E+04  4.1870832E-08
  5.1250000E+04  3.8652561E-08
  5.2500000E+04  3.5738635E-08
  5.3750000E+04  3.3094916E-08
  5.5000000E+04  3.0691687E-08
  5.7500000E+04  2.6506174E-08
  5.8750000E+04  2.4681251E-08
  6.0000000E+04  2.3010695E-08
  6.2500000E+04  2.0072571E-08
  6.5000000E+04  1.7588108E-08
  6.7500000E+04  1.5475542E-08
  7.0000000E+04  1.3669870E-08
  7.2500000E+04  1.2119020E-08
  7.5000000E+04  1.0780977E-08
  7.7500000E+04  9.6216172E-09
  8.0000000E+04  8.6130474E-09
  8.2500000E+04  7.7323319E-09
  8.5000000E+04  6.9605138E-09
  8.7500000E+04  6.2818428E-09
  9.0000000E+04  5.6831686E-09
  9.2500000E+04  5.1534606E-09
  9.5000000E+04  4.6834242E-09
  9.7500000E+04  4.2651948E-09
  1.0000000E+05  3.8920917E-09
  1.0250000E+05  3.5584183E-09
  1.0500000E+05  3.2592992E-09
  1.0750000E+05  2.9905476E-09
  1.1000000E+05  2.7485563E-09
  1.1250000E+05  2.5302083E-09
  1.1500000E+05  2.3328013E-09
  1.1750000E+05  2.1539862E-09
  1.2000000E+05  1.9917148E-09
  1.2250000E+05  1.8441966E-09
  1.2500000E+05  1.7098625E-09
  1.3000000E+05  1.4753978E-09
  1.3500000E+05  1.2791401E-09
  1.4000000E+05  1.1139121E-09
  1.4500000E+05  9.7405565E-10
  1.5000000E+05  8.5507573E-10
  1.5500000E+05  7.5337581E-10
  1.6000000E+05  6.6605823E-10
  1.6500000E+05  5.9077361E-10
  1.7000000E+05  5.2560616E-10
  1.7500000E+05  4.6898491E-10
  1.8000000E+05  4.1961472E-10
  1.8500000E+05  3.7642246E-10
  1.9000000E+05  3.3851463E-10
  1.9500000E+05  3.0514391E-10
  2.0000000E+05  2.7568252E-10
  2.0500000E+05  2.4960095E-10
  2.1000000E+05  2.2645086E-10
  2.1500000E+05  2.0585129E-10
  2.2000000E+05  1.8747730E-10
  2.2500000E+05  1.7105084E-10
  2.3000000E+05  1.5633318E-10
  2.3500000E+05  1.4311875E-10
  2.4000000E+05  1.3123001E-10
  2.4500000E+05  1.2051316E-10
  2.5000000E+05  1.1083465E-10
  2.5500000E+05  1.0207817E-10
  2.6000000E+05  9.4142183E-11
  2.6500000E+05  8.6937811E-11
  2.7000000E+05  8.0387094E-11
  2.8000000E+05  6.8980568E-11
  2.9000000E+05  5.9465615E-11
  3.0000000E+05  5.1484625E-11
  3.1000000E+05  4.4755594E-11
  3.2000000E+05  3.9054481E-11
  3.3000000E+05  3.4202088E-11
  3.4000000E+05  3.0054206E-11
  3.5000000E+05  2.6494077E-11
  3.6000000E+05  2.3426637E-11
  3.7000000E+05  2.0774056E-11
  3.8000000E+05  1.8472286E-11
  3.9000000E+05  1.6468360E-11
  4.0000000E+05  1.4718268E-11
  4.1000000E+05  1.3185285E-11
  4.2000000E+05  1.1838648E-11
  4.3000000E+05  1.0652486E-11
  4.4000000E+05  9.6049625E-12
  4.5000000E+05  8.6775836E-12
  4.6000000E+05  7.8546259E-12
  4.7000000E+05  7.1226738E-12
  4.8000000E+05  6.4702444E-12
  5.0000000E+05  5.3658836E-12
  5.1250000E+05  4.7888273E-12
  5.2500000E+05  4.2837588E-12
  5.3750000E+05  3.8404597E-12
  5.5000000E+05  3.4503365E-12
  5.6250000E+05  3.1061513E-12
  5.7500000E+05  2.8017782E-12
  5.8750000E+05  2.5320008E-12
  6.0000000E+05  2.2923638E-12
  6.1250000E+05  2.0790504E-12
  6.2500000E+05  1.8887673E-12
  6.3750000E+05  1.7186577E-12
  6.5000000E+05  1.5662644E-12
  6.6250000E+05  1.4294697E-12
  6.7500000E+05  1.3064433E-12
  6.8750000E+05  1.1955987E-12
  7.0000000E+05  1.0955817E-12
  7.1250000E+05  1.0052407E-12
  7.2500000E+05  9.2355603E-13
  7.3750000E+05  8.4962050E-13
  7.5000000E+05  7.8262725E-13
  7.6250000E+05  7.2185834E-13
  
  
#  81  15  N6  EION =  1.270000000E+02 eV   296
#  S(0) = 1.052656E+01
  1.2544930E+00  0.0000000E+00
  1.2544930E+02  0.0000000E+00
  1.2544930E+02  7.6327834E-04
  1.2700000E+02  7.6327834E-04
  1.2700272E+02  7.6327834E-04
  1.2720265E+02  7.9873653E-04
  1.2740259E+02  8.3326807E-04
  1.2760252E+02  8.6688762E-04
  1.2780245E+02  8.9960963E-04
  1.2820231E+02  9.6241749E-04
  1.2860218E+02  1.0218026E-03
  1.2940190E+02  1.1307354E-03
  1.3020163E+02  1.2272582E-03
  1.3180109E+02  1.3864244E-03
  1.3340054E+02  1.5059589E-03
  1.3500000E+02  1.5923626E-03
  1.3750000E+02  1.6755496E-03
  1.4000000E+02  1.7135948E-03
  1.4250000E+02  1.7236053E-03
  1.4500000E+02  1.7189341E-03
  1.4750000E+02  1.7097526E-03
  1.5000000E+02  1.7037140E-03
  1.5250000E+02  1.7065764E-03
  1.5500000E+02  1.7226524E-03
  1.6000000E+02  1.8060961E-03
  1.6500000E+02  1.9686783E-03
  1.7000000E+02  2.2143176E-03
  1.8000000E+02  2.9460704E-03
  1.9000000E+02  3.9835330E-03
  1.9500000E+02  4.6137168E-03
  2.0000000E+02  5.3139359E-03
  2.0500000E+02  6.0762198E-03
  2.1000000E+02  6.8889879E-03
  2.2000000E+02  8.6037720E-03
  2.3000000E+02  1.0332560E-02
  2.4000000E+02  1.1981113E-02
  2.5000000E+02  1.3501717E-02
  2.6000000E+02  1.4875256E-02
  2.7000000E+02  1.6087392E-02
  2.8000000E+02  1.7120863E-02
  2.9000000E+02  1.7961631E-02
  3.0000000E+02  1.8608646E-02
  3.1000000E+02  1.9072518E-02
  3.2000000E+02  1.9378442E-02
  3.4000000E+02  1.9617569E-02
  3.6000000E+02  1.9495649E-02
  3.8000000E+02  1.9104299E-02
  4.0000000E+02  1.8510526E-02
  4.2000000E+02  1.7779900E-02
  4.4000000E+02  1.6979403E-02
  4.6000000E+02  1.6152170E-02
  4.8000000E+02  1.5320275E-02
  5.0000000E+02  1.4496128E-02
  5.2500000E+02  1.3487706E-02
  5.5000000E+02  1.2520775E-02
  5.7500000E+02  1.1611296E-02
  6.0000000E+02  1.0763253E-02
  6.5000000E+02  9.2445612E-03
  6.7500000E+02  8.5680532E-03
  7.0000000E+02  7.9430402E-03
  7.2500000E+02  7.3678500E-03
  7.5000000E+02  6.8400346E-03
  8.0000000E+02  5.9103246E-03
  8.5000000E+02  5.1224822E-03
  9.0000000E+02  4.4553680E-03
  9.5000000E+02  3.8905426E-03
  1.0000000E+03  3.4097417E-03
  1.0500000E+03  2.9986762E-03
  1.1000000E+03  2.6465337E-03
  1.1500000E+03  2.3439812E-03
  1.2000000E+03  2.0828015E-03
  1.2500000E+03  1.8563270E-03
  1.3000000E+03  1.6593261E-03
  1.3500000E+03  1.4875000E-03
  1.4000000E+03  1.3371776E-03
  1.4500000E+03  1.2051888E-03
  1.5000000E+03  1.0888904E-03
  1.6000000E+03  8.9499097E-04
  1.7000000E+03  7.4194450E-04
  1.8000000E+03  6.1994297E-04
  1.9000000E+03  5.2176885E-04
  2.0000000E+03  4.4207344E-04
  2.1000000E+03  3.7685116E-04
  2.2000000E+03  3.2307713E-04
  2.3000000E+03  2.7844052E-04
  2.4000000E+03  2.4115384E-04
  2.5000000E+03  2.0982183E-04
  2.6000000E+03  1.8334722E-04
  2.7000000E+03  1.6086015E-04
  2.8000000E+03  1.4166614E-04
  2.9000000E+03  1.2520731E-04
  3.0000000E+03  1.1103251E-04
  3.1000000E+03  9.8774644E-05
  3.2000000E+03  8.8133417E-05
  3.4000000E+03  7.0755359E-05
  3.6000000E+03  5.7387173E-05
  3.8000000E+03  4.6977144E-05
  4.0000000E+03  3.8780370E-05
  4.2000000E+03  3.2260892E-05
  4.4000000E+03  2.7027479E-05
  4.6000000E+03  2.2790745E-05
  4.8000000E+03  1.9334055E-05
  5.0000000E+03  1.6493404E-05
  5.2500000E+03  1.3620632E-05
  5.5000000E+03  1.1332301E-05
  5.7500000E+03  9.4933121E-06
  5.8750000E+03  8.7099023E-06
  6.0000000E+03  8.0033384E-06
  6.2500000E+03  6.7870102E-06
  6.5000000E+03  5.7871055E-06
  6.7500000E+03  4.9597535E-06
  7.0000000E+03  4.2710119E-06
  7.2500000E+03  3.6943924E-06
  7.5000000E+03  3.2090571E-06
  7.7500000E+03  2.7985008E-06
  8.0000000E+03  2.4495591E-06
  8.2500000E+03  2.1516603E-06
  8.5000000E+03  1.8962646E-06
  8.7500000E+03  1.6764351E-06
  9.0000000E+03  1.4865041E-06
  9.2500000E+03  1.3218156E-06
  9.5000000E+03  1.1785278E-06
  1.0000000E+04  9.4394762E-07
  1.0500000E+04  7.6310336E-07
  1.1000000E+04  6.2214685E-07
  1.1500000E+04  5.1117433E-07
  1.2000000E+04  4.2300250E-07
  1.2500000E+04  3.5235280E-07
  1.3000000E+04  2.9530101E-07
  1.3500000E+04  2.4889737E-07
  1.4000000E+04  2.1090107E-07
  1.4500000E+04  1.7959460E-07
  1.5000000E+04  1.5364989E-07
  1.5500000E+04  1.3203110E-07
  1.6000000E+04  1.1392439E-07
  1.6500000E+04  9.8686049E-08
  1.7000000E+04  8.5803217E-08
  1.7500000E+04  7.4864751E-08
  1.8000000E+04  6.5539191E-08
  1.8500000E+04  5.7557842E-08
  1.9000000E+04  5.0701707E-08
  1.9500000E+04  4.4791415E-08
  2.0000000E+04  3.9679352E-08
  2.0500000E+04  3.5243491E-08
  2.1000000E+04  3.1382551E-08
  2.2000000E+04  2.5061624E-08
  2.3000000E+04  2.0192379E-08
  2.4000000E+04  1.6402827E-08
  2.5000000E+04  1.3425575E-08
  2.6000000E+04  1.1065866E-08
  2.7000000E+04  9.1802660E-09
  2.8000000E+04  7.6620455E-09
  2.9000000E+04  6.4309233E-09
  3.0000000E+04  5.4259644E-09
  3.1000000E+04  4.6005287E-09
  3.2000000E+04  3.9186064E-09
  3.3000000E+04  3.3521719E-09
  3.4000000E+04  2.8792571E-09
  3.5000000E+04  2.4825204E-09
  3.6000000E+04  2.1481865E-09
  3.7000000E+04  1.8652401E-09
  3.8000000E+04  1.6248175E-09
  3.9000000E+04  1.4197472E-09
  4.0000000E+04  1.2442001E-09
  4.1000000E+04  1.0934142E-09
  4.2000000E+04  9.6347609E-10
  4.3000000E+04  8.5115550E-10
  4.4000000E+04  7.5377553E-10
  4.5000000E+04  6.6911096E-10
  4.6000000E+04  5.9530329E-10
  4.7000000E+04  5.3079367E-10
  4.8000000E+04  4.7427017E-10
  5.0000000E+04  3.8092077E-10
  5.1250000E+04  3.3344252E-10
  5.2500000E+04  2.9270874E-10
  5.3750000E+04  2.5764922E-10
  5.5000000E+04  2.2738059E-10
  5.6250000E+04  2.0117053E-10
  5.7500000E+04  1.7840974E-10
  5.8750000E+04  1.5858982E-10
  6.0000000E+04  1.4128507E-10
  6.2500000E+04  1.1284643E-10
  6.5000000E+04  9.0848537E-11
  6.6250000E+04  8.1741497E-11
  6.7500000E+04  7.3677440E-11
  7.0000000E+04  6.0160607E-11
  7.2500000E+04  4.9436223E-11
  7.5000000E+04  4.0864519E-11
  7.7500000E+04  3.3966202E-11
  8.0000000E+04  2.8378960E-11
  8.2500000E+04  2.3826544E-11
  8.5000000E+04  2.0096435E-11
  8.7500000E+04  1.7023910E-11
  9.0000000E+04  1.4480510E-11
  9.2500000E+04  1.2365324E-11
  9.5000000E+04  1.0598479E-11
  9.7500000E+04  9.1163921E-12
  1.0000000E+05  7.8681973E-12
  1.0250000E+05  6.8129935E-12
  1.0500000E+05  5.9176999E-12
  1.0750000E+05  5.1554358E-12
  1.1000000E+05  4.5042633E-12
  1.1250000E+05  3.9461989E-12
  1.1500000E+05  3.4664446E-12
  1.1750000E+05  3.0527807E-12
  1.2000000E+05  2.6950789E-12
  1.2250000E+05  2.3849135E-12
  1.2500000E+05  2.1152486E-12
  1.3000000E+05  1.6747806E-12
  1.3500000E+05  1.3368791E-12
  1.4000000E+05  1.0752828E-12
  1.4500000E+05  8.7102592E-13
  1.5000000E+05  7.1026320E-13
  1.5500000E+05  5.8278460E-13
  1.6000000E+05  4.8098758E-13
  1.6500000E+05  3.9915998E-13
  1.7000000E+05  3.3297431E-13
  1.7500000E+05  2.7912568E-13
  1.8000000E+05  2.3507070E-13
  1.8500000E+05  1.9883823E-13
  1.9000000E+05  1.6889059E-13
  1.9500000E+05  1.4402047E-13
  2.0000000E+05  1.2327429E-13
  2.0500000E+05  1.0589446E-13
  2.1000000E+05  9.1275615E-14
  2.1500000E+05  7.8931494E-14
  2.2000000E+05  6.8469593E-14
  2.2500000E+05  5.9571699E-14
  2.3000000E+05  5.1978543E-14
  2.3500000E+05  4.5477895E-14
  2.4000000E+05  3.9895320E-14
  2.4500000E+05  3.5086887E-14
  2.5000000E+05  3.0933405E-14
  2.5500000E+05  2.7335804E-14
  2.6000000E+05  2.4211438E-14
  2.6500000E+05  2.1491129E-14
  2.7000000E+05  1.9116786E-14
  2.8000000E+05  1.5217857E-14
  2.9000000E+05  1.2206768E-14
  3.0000000E+05  9.8614726E-15
  3.1000000E+05  8.0201467E-15
  3.2000000E+05  6.5636188E-15
  3.3000000E+05  5.4033054E-15
  3.4000000E+05  4.4728058E-15
  3.5000000E+05  3.7219199E-15
  3.6000000E+05  3.1123787E-15
  3.7000000E+05  2.6147969E-15
  3.8000000E+05  2.2064541E-15
  3.9000000E+05  1.8696625E-15
  4.0000000E+05  1.5905634E-15
  4.1000000E+05  1.3582307E-15
  4.2000000E+05  1.1639983E-15
  4.3000000E+05  1.0009550E-15
  4.4000000E+05  8.6355946E-16
  4.5000000E+05  7.4734729E-16
  4.6000000E+05  6.4870374E-16
  4.7000000E+05  5.6468866E-16
  4.8000000E+05  4.9290014E-16
  5.0000000E+05  3.7846904E-16
  5.1250000E+05  3.2246531E-16
  5.2500000E+05  2.7574155E-16
  5.3750000E+05  2.3660089E-16
  5.5000000E+05  2.0368477E-16
  5.6250000E+05  1.7589923E-16
  5.7500000E+05  1.5235971E-16
  5.8750000E+05  1.3234845E-16
  6.0000000E+05  1.1528047E-16
  6.1250000E+05  1.0067692E-16
  6.2500000E+05  8.8144488E-17
  6.3750000E+05  7.7358938E-17
  6.5000000E+05  6.8051474E-17
  6.6250000E+05  5.9998442E-17
  6.7500000E+05  5.3013132E-17
  6.8750000E+05  4.6939172E-17
  7.0000000E+05  4.1645127E-17
  7.1250000E+05  3.7020170E-17
  7.2500000E+05  3.2970711E-17
  7.5000000E+05  2.6293219E-17
  7.7500000E+05  2.1110656E-17
  8.0000000E+05  1.7057423E-17
  8.2500000E+05  1.3864594E-17
  8.5000000E+05  1.1332534E-17
  8.7500000E+05  9.3117592E-18
  9.0000000E+05  7.6895621E-18
  9.2500000E+05  6.3801932E-18
  9.5000000E+05  5.3178116E-18
  9.7500000E+05  4.4515330E-18
  1.0000000E+06  3.7416621E-18
  1.0250000E+06  3.1570779E-18
  1.0500000E+06  2.6734230E-18
  1.0750000E+06  2.2715211E-18
  1.1000000E+06  1.9361957E-18
  1.1250000E+06  1.6555001E-18
  1.1500000E+06  1.4198652E-18
  1.1750000E+06  1.2214941E-18
  1.2000000E+06  1.0540189E-18
  
  
#  81  16  N7  EION =  1.230000000E+02 eV   295
#  S(0) = 1.406026E+01
  1.2143476E+00  0.0000000E+00
  1.2143476E+02  0.0000000E+00
  1.2143476E+02  1.1007809E-03
  1.2300000E+02  1.1007809E-03
  1.2300272E+02  1.1007809E-03
  1.2317765E+02  1.1435010E-03
  1.2335259E+02  1.1851291E-03
  1.2352752E+02  1.2256913E-03
  1.2370245E+02  1.2652123E-03
  1.2405231E+02  1.3412245E-03
  1.2440218E+02  1.4133439E-03
  1.2510190E+02  1.5465510E-03
  1.2580163E+02  1.6660247E-03
  1.2720109E+02  1.8679098E-03
  1.2860054E+02  2.0264520E-03
  1.3000000E+02  2.1481563E-03
  1.3250000E+02  2.2919190E-03
  1.3500000E+02  2.3655931E-03
  1.3750000E+02  2.3932528E-03
  1.4000000E+02  2.3942832E-03
  1.4250000E+02  2.3838993E-03
  1.4500000E+02  2.3739043E-03
  1.4750000E+02  2.3733798E-03
  1.5000000E+02  2.3892465E-03
  1.5500000E+02  2.4894606E-03
  1.6000000E+02  2.6995924E-03
  1.6500000E+02  3.0275777E-03
  1.7000000E+02  3.4713475E-03
  1.8000000E+02  4.6871413E-03
  1.8500000E+02  5.4532839E-03
  1.9000000E+02  6.3218928E-03
  1.9500000E+02  7.2878084E-03
  2.0000000E+02  8.3404216E-03
  2.1000000E+02  1.0637471E-02
  2.2000000E+02  1.3042551E-02
  2.3000000E+02  1.5390109E-02
  2.4000000E+02  1.7577715E-02
  2.5000000E+02  1.9563413E-02
  2.6000000E+02  2.1327712E-02
  2.7000000E+02  2.2853571E-02
  2.8000000E+02  2.4118407E-02
  2.9000000E+02  2.5112546E-02
  3.0000000E+02  2.5842177E-02
  3.1000000E+02  2.6333016E-02
  3.2000000E+02  2.6622885E-02
  3.4000000E+02  2.6736828E-02
  3.6000000E+02  2.6401252E-02
  3.8000000E+02  2.5728968E-02
  4.0000000E+02  2.4811291E-02
  4.2000000E+02  2.3738239E-02
  4.4000000E+02  2.2595901E-02
  4.6000000E+02  2.1433935E-02
  4.8000000E+02  2.0278258E-02
  5.0000000E+02  1.9142332E-02
  5.2500000E+02  1.7763337E-02
  5.5000000E+02  1.6452460E-02
  5.7500000E+02  1.5227187E-02
  6.0000000E+02  1.4089583E-02
  6.5000000E+02  1.2063026E-02
  6.7500000E+02  1.1164366E-02
  7.0000000E+02  1.0336579E-02
  7.2500000E+02  9.5768428E-03
  7.5000000E+02  8.8812265E-03
  8.0000000E+02  7.6586881E-03
  8.5000000E+02  6.6258406E-03
  9.0000000E+02  5.7539213E-03
  9.5000000E+02  5.0173105E-03
  1.0000000E+03  4.3914275E-03
  1.0500000E+03  3.8573353E-03
  1.1000000E+03  3.4005866E-03
  1.1500000E+03  3.0087022E-03
  1.2000000E+03  2.6708234E-03
  1.2500000E+03  2.3781973E-03
  1.3000000E+03  2.1239604E-03
  1.3500000E+03  1.9024567E-03
  1.4000000E+03  1.7088605E-03
  1.4500000E+03  1.5390263E-03
  1.5000000E+03  1.3895082E-03
  1.6000000E+03  1.1405262E-03
  1.7000000E+03  9.4430598E-04
  1.8000000E+03  7.8810600E-04
  1.9000000E+03  6.6257260E-04
  2.0000000E+03  5.6078777E-04
  2.1000000E+03  4.7757995E-04
  2.2000000E+03  4.0904940E-04
  2.3000000E+03  3.5222029E-04
  2.4000000E+03  3.0479348E-04
  2.5000000E+03  2.6497643E-04
  2.6000000E+03  2.3136099E-04
  2.7000000E+03  2.0283196E-04
  2.8000000E+03  1.7849990E-04
  2.9000000E+03  1.5765094E-04
  3.0000000E+03  1.3970829E-04
  3.1000000E+03  1.2420302E-04
  3.2000000E+03  1.1075181E-04
  3.4000000E+03  8.8805761E-05
  3.6000000E+03  7.1944517E-05
  3.8000000E+03  5.8829718E-05
  4.0000000E+03  4.8514651E-05
  4.2000000E+03  4.0318963E-05
  4.4000000E+03  3.3746578E-05
  4.6000000E+03  2.8430953E-05
  4.8000000E+03  2.4097974E-05
  5.0000000E+03  2.0540324E-05
  5.2500000E+03  1.6945816E-05
  5.5000000E+03  1.4085459E-05
  5.7500000E+03  1.1788976E-05
  5.8750000E+03  1.0811365E-05
  6.0000000E+03  9.9300470E-06
  6.2500000E+03  8.4138649E-06
  6.5000000E+03  7.1685176E-06
  6.7500000E+03  6.1389211E-06
  7.0000000E+03  5.2824933E-06
  7.2500000E+03  4.5660307E-06
  7.5000000E+03  3.9634334E-06
  7.7500000E+03  3.4540444E-06
  8.0000000E+03  3.0213998E-06
  8.2500000E+03  2.6522874E-06
  8.5000000E+03  2.3360423E-06
  8.7500000E+03  2.0640069E-06
  9.0000000E+03  1.8291125E-06
  9.2500000E+03  1.6255559E-06
  9.5000000E+03  1.4485515E-06
  1.0000000E+04  1.1590062E-06
  1.0500000E+04  9.3602195E-07
  1.1000000E+04  7.6239294E-07
  1.1500000E+04  6.2582743E-07
  1.2000000E+04  5.1741918E-07
  1.2500000E+04  4.3062990E-07
  1.3000000E+04  3.6060339E-07
  1.3500000E+04  3.0369254E-07
  1.4000000E+04  2.5712906E-07
  1.4500000E+04  2.1879285E-07
  1.5000000E+04  1.8704581E-07
  1.5500000E+04  1.6061116E-07
  1.6000000E+04  1.3848652E-07
  1.6500000E+04  1.1987956E-07
  1.7000000E+04  1.0415946E-07
  1.7500000E+04  9.0820783E-08
  1.8000000E+04  7.9456332E-08
  1.8500000E+04  6.9736201E-08
  1.9000000E+04  6.1391664E-08
  1.9500000E+04  5.4202738E-08
  2.0000000E+04  4.7988495E-08
  2.0500000E+04  4.2599454E-08
  2.1000000E+04  3.7911615E-08
  2.2000000E+04  3.0243354E-08
  2.3000000E+04  2.4342733E-08
  2.4000000E+04  1.9755364E-08
  2.5000000E+04  1.6154964E-08
  2.6000000E+04  1.3304117E-08
  2.7000000E+04  1.1028143E-08
  2.8000000E+04  9.1972039E-09
  2.9000000E+04  7.7137193E-09
  3.0000000E+04  6.5036967E-09
  3.1000000E+04  5.5105585E-09
  3.2000000E+04  4.6906597E-09
  3.3000000E+04  4.0100602E-09
  3.4000000E+04  3.4421801E-09
  3.5000000E+04  2.9660555E-09
  3.6000000E+04  2.5650459E-09
  3.7000000E+04  2.2258547E-09
  3.8000000E+04  1.9377903E-09
  3.9000000E+04  1.6922073E-09
  4.0000000E+04  1.4820841E-09
  4.1000000E+04  1.3016872E-09
  4.2000000E+04  1.1463073E-09
  4.3000000E+04  1.0120590E-09
  4.4000000E+04  8.9572395E-10
  4.6000000E+04  7.0653999E-10
  4.8000000E+04  5.6219470E-10
  5.0000000E+04  4.5097875E-10
  5.1250000E+04  3.9446226E-10
  5.2500000E+04  3.4600660E-10
  5.3750000E+04  3.0432914E-10
  5.5000000E+04  2.6837157E-10
  5.7500000E+04  2.1025547E-10
  6.0000000E+04  1.6625868E-10
  6.2500000E+04  1.3260212E-10
  6.5000000E+04  1.0660284E-10
  6.6250000E+04  9.5849869E-11
  6.7500000E+04  8.6334363E-11
  7.0000000E+04  7.0399028E-11
  7.2500000E+04  5.7770584E-11
  7.5000000E+04  4.7688147E-11
  7.7500000E+04  3.9582587E-11
  8.0000000E+04  3.3024234E-11
  8.2500000E+04  2.7685842E-11
  8.5000000E+04  2.3315977E-11
  8.7500000E+04  1.9719974E-11
  9.0000000E+04  1.6746202E-11
  9.2500000E+04  1.4275656E-11
  9.5000000E+04  1.2214191E-11
  9.7500000E+04  1.0486904E-11
  1.0000000E+05  9.0339163E-12
  1.0250000E+05  7.8071184E-12
  1.0500000E+05  6.7676054E-12
  1.0750000E+05  5.8837725E-12
  1.1000000E+05  5.1298347E-12
  1.1250000E+05  4.4846636E-12
  1.1500000E+05  3.9308819E-12
  1.1750000E+05  3.4541484E-12
  1.2000000E+05  3.0425831E-12
  1.2250000E+05  2.6863105E-12
  1.2500000E+05  2.3770888E-12
  1.3000000E+05  1.8733034E-12
  1.3500000E+05  1.4882135E-12
  1.4000000E+05  1.1911837E-12
  1.4500000E+05  9.6013680E-13
  1.5000000E+05  7.7899229E-13
  1.5500000E+05  6.3591954E-13
  1.6000000E+05  5.2213068E-13
  1.6500000E+05  4.3103953E-13
  1.7000000E+05  3.5766912E-13
  1.7500000E+05  2.9822834E-13
  1.8000000E+05  2.4980617E-13
  1.8500000E+05  2.1015282E-13
  1.9000000E+05  1.7751907E-13
  1.9500000E+05  1.5053600E-13
  2.0000000E+05  1.2812542E-13
  2.0500000E+05  1.0943325E-13
  2.1000000E+05  9.3779498E-14
  2.1500000E+05  8.0619866E-14
  2.2000000E+05  6.9516496E-14
  2.2500000E+05  6.0115593E-14
  2.3000000E+05  5.2129822E-14
  2.3500000E+05  4.5324709E-14
  2.4000000E+05  3.9508129E-14
  2.4500000E+05  3.4522045E-14
  2.5000000E+05  3.0236019E-14
  2.5500000E+05  2.6541987E-14
  2.6000000E+05  2.3350048E-14
  2.6500000E+05  2.0585165E-14
  2.7000000E+05  1.8184512E-14
  2.8000000E+05  1.4273190E-14
  2.9000000E+05  1.1285753E-14
  3.0000000E+05  8.9853992E-15
  3.1000000E+05  7.2005546E-15
  3.2000000E+05  5.8057012E-15
  3.3000000E+05  4.7081946E-15
  3.4000000E+05  3.8390904E-15
  3.5000000E+05  3.1466638E-15
  3.6000000E+05  2.5917939E-15
  3.7000000E+05  2.1446989E-15
  3.8000000E+05  1.7825611E-15
  3.9000000E+05  1.4877812E-15
  4.0000000E+05  1.2466926E-15
  4.1000000E+05  1.0486228E-15
  4.2000000E+05  8.8519526E-16
  4.3000000E+05  7.4979902E-16
  4.4000000E+05  6.3718886E-16
  4.5000000E+05  5.4318303E-16
  4.6000000E+05  4.6443041E-16
  4.7000000E+05  3.9823282E-16
  4.8000000E+05  3.4240836E-16
  5.0000000E+05  2.5511958E-16
  5.1250000E+05  2.1332266E-16
  5.2500000E+05  1.7902193E-16
  5.3750000E+05  1.5075818E-16
  5.5000000E+05  1.2737823E-16
  5.6250000E+05  1.0796636E-16
  5.7500000E+05  9.1791927E-17
  5.8750000E+05  7.8269145E-17
  6.0000000E+05  6.6926366E-17
  6.1250000E+05  5.7382289E-17
  6.2500000E+05  4.9327499E-17
  6.3750000E+05  4.2509988E-17
  6.5000000E+05  3.6723649E-17
  6.6250000E+05  3.1799324E-17
  6.7500000E+05  2.7597723E-17
  6.8750000E+05  2.4003785E-17
  7.0000000E+05  2.0922103E-17
  7.1250000E+05  1.8273327E-17
  7.2500000E+05  1.5991372E-17
  7.3750000E+05  1.4021043E-17
  7.5000000E+05  1.2316114E-17
  7.6250000E+05  1.0837760E-17
  7.7500000E+05  9.5532898E-18
  8.0000000E+05  7.4599937E-18
  8.2500000E+05  5.8624285E-18
  8.5000000E+05  4.6347984E-18
  8.7500000E+05  3.6852717E-18
  9.0000000E+05  2.9462988E-18
  9.2500000E+05  2.3678059E-18
  9.5000000E+05  1.9123964E-18
  9.7500000E+05  1.5519533E-18
  1.0000000E+06  1.2651475E-18
  1.0250000E+06  1.0357155E-18
  1.0500000E+06  8.5125761E-19
  1.0750000E+06  7.0225919E-19
  1.1000000E+06  5.8137832E-19
  1.1250000E+06  4.8297254E-19
  1.1500000E+06  4.0262664E-19
  1.1750000E+06  3.3682786E-19
  1.2000000E+06  2.8277622E-19
  
  
#  81  20  O4  EION =  2.100000000E+01 eV   306
#  S(0) = 6.804117E+00
  9.4009132E-02  0.0000000E+00
  9.4009132E+00  0.0000000E+00
  9.4009132E+00  2.6571632E-02
  2.1000000E+01  2.6571632E-02
  2.1002721E+01  2.6571632E-02
  2.1102449E+01  2.6546918E-02
  2.1202177E+01  2.6537268E-02
  2.1301905E+01  2.6542522E-02
  2.1401633E+01  2.6562524E-02
  2.1601088E+01  2.6646199E-02
  2.1800544E+01  2.6787197E-02
  2.2000000E+01  2.6984532E-02
  2.3000000E+01  2.8794649E-02
  2.4000000E+01  3.1919815E-02
  2.5000000E+01  3.6316659E-02
  2.6000000E+01  4.1965564E-02
  2.7000000E+01  4.8854790E-02
  2.8000000E+01  5.6963687E-02
  2.9000000E+01  6.6243907E-02
  3.0000000E+01  7.6599681E-02
  3.1000000E+01  8.7868639E-02
  3.1500000E+01  9.3772587E-02
  3.2000000E+01  9.9806276E-02
  3.3000000E+01  1.1208034E-01
  3.4000000E+01  1.2427794E-01
  3.6000000E+01  1.4654546E-01
  3.7000000E+01  1.5568783E-01
  3.8000000E+01  1.6300571E-01
  3.9000000E+01  1.6827292E-01
  4.0000000E+01  1.7143009E-01
  4.1000000E+01  1.7253729E-01
  4.2000000E+01  1.7179058E-01
  4.3000000E+01  1.6944859E-01
  4.4000000E+01  1.6580230E-01
  4.5000000E+01  1.6115971E-01
  4.6000000E+01  1.5579141E-01
  4.7000000E+01  1.4993872E-01
  4.8000000E+01  1.4380387E-01
  4.9000000E+01  1.3754588E-01
  5.0000000E+01  1.3128475E-01
  5.1250000E+01  1.2358808E-01
  5.2500000E+01  1.1614784E-01
  5.3750000E+01  1.0903349E-01
  5.5000000E+01  1.0228243E-01
  5.6250000E+01  9.5912618E-02
  5.7500000E+01  8.9922358E-02
  6.0000000E+01  7.9034276E-02
  6.5000000E+01  6.1136353E-02
  6.7500000E+01  5.3823223E-02
  7.0000000E+01  4.7419377E-02
  7.2500000E+01  4.1810523E-02
  7.5000000E+01  3.6898464E-02
  8.0000000E+01  2.8829944E-02
  8.2500000E+01  2.5532481E-02
  8.5000000E+01  2.2645118E-02
  8.7500000E+01  2.0116207E-02
  9.0000000E+01  1.7899927E-02
  9.2500000E+01  1.5955832E-02
  9.5000000E+01  1.4248457E-02
  9.7500000E+01  1.2746937E-02
  1.0000000E+02  1.1424437E-02
  1.0250000E+02  1.0257468E-02
  1.0500000E+02  9.2257748E-03
  1.0750000E+02  8.3119624E-03
  1.1000000E+02  7.5010128E-03
  1.1250000E+02  6.7798934E-03
  1.1500000E+02  6.1373988E-03
  1.1750000E+02  5.5638850E-03
  1.2000000E+02  5.0510407E-03
  1.2250000E+02  4.5917155E-03
  1.2500000E+02  4.1796961E-03
  1.2750000E+02  3.8095597E-03
  1.3000000E+02  3.4765657E-03
  1.3500000E+02  2.9062454E-03
  1.3750000E+02  2.6623011E-03
  1.4000000E+02  2.4420098E-03
  1.4250000E+02  2.2428861E-03
  1.4500000E+02  2.0627444E-03
  1.5000000E+02  1.7522228E-03
  1.5500000E+02  1.4977062E-03
  1.6000000E+02  1.2886810E-03
  1.6500000E+02  1.1169261E-03
  1.7000000E+02  9.7588718E-04
  1.7500000E+02  8.6005111E-04
  1.8000000E+02  7.6492523E-04
  1.8500000E+02  6.8694646E-04
  1.9000000E+02  6.2318867E-04
  1.9500000E+02  5.7125905E-04
  2.0000000E+02  5.2910727E-04
  2.0500000E+02  4.9500128E-04
  2.1000000E+02  4.6759691E-04
  2.1500000E+02  4.4585347E-04
  2.2000000E+02  4.2885764E-04
  2.2500000E+02  4.1572364E-04
  2.3000000E+02  4.0575452E-04
  2.4000000E+02  3.9325912E-04
  2.5000000E+02  3.8805216E-04
  2.6000000E+02  3.8761237E-04
  2.7000000E+02  3.9012358E-04
  2.8000000E+02  3.9442252E-04
  2.9000000E+02  3.9972482E-04
  3.0000000E+02  4.0540042E-04
  3.1000000E+02  4.1107617E-04
  3.2000000E+02  4.1652692E-04
  3.4000000E+02  4.2605605E-04
  3.6000000E+02  4.3319373E-04
  3.8000000E+02  4.3766507E-04
  4.0000000E+02  4.3960832E-04
  4.2000000E+02  4.3930944E-04
  4.4000000E+02  4.3712051E-04
  4.6000000E+02  4.3339166E-04
  4.8000000E+02  4.2839432E-04
  5.0000000E+02  4.2232757E-04
  5.2500000E+02  4.1351575E-04
  5.5000000E+02  4.0369223E-04
  5.7500000E+02  3.9318988E-04
  6.0000000E+02  3.8226852E-04
  6.5000000E+02  3.5992241E-04
  6.7500000E+02  3.4874485E-04
  7.0000000E+02  3.3766098E-04
  7.2500000E+02  3.2672605E-04
  7.5000000E+02  3.1600490E-04
  8.0000000E+02  2.9541213E-04
  8.5000000E+02  2.7608974E-04
  9.0000000E+02  2.5800448E-04
  9.5000000E+02  2.4114211E-04
  1.0000000E+03  2.2551578E-04
  1.0500000E+03  2.1107696E-04
  1.1000000E+03  1.9772695E-04
  1.1500000E+03  1.8537564E-04
  1.2000000E+03  1.7395788E-04
  1.2500000E+03  1.6341190E-04
  1.3000000E+03  1.5366816E-04
  1.3500000E+03  1.4465054E-04
  1.4000000E+03  1.3629087E-04
  1.4500000E+03  1.2853188E-04
  1.5000000E+03  1.2132615E-04
  1.6000000E+03  1.0840278E-04
  1.7000000E+03  9.7202873E-05
  1.8000000E+03  8.7454983E-05
  1.9000000E+03  7.8933239E-05
  2.0000000E+03  7.1451084E-05
  2.1000000E+03  6.4857088E-05
  2.2000000E+03  5.9026673E-05
  2.3000000E+03  5.3854920E-05
  2.4000000E+03  4.9253008E-05
  2.5000000E+03  4.5145825E-05
  2.6000000E+03  4.1469408E-05
  2.7000000E+03  3.8169192E-05
  2.8000000E+03  3.5198716E-05
  2.9000000E+03  3.2518518E-05
  3.0000000E+03  3.0094808E-05
  3.1000000E+03  2.7898315E-05
  3.2000000E+03  2.5903524E-05
  3.4000000E+03  2.2432538E-05
  3.6000000E+03  1.9535331E-05
  3.8000000E+03  1.7100167E-05
  4.0000000E+03  1.5040335E-05
  4.2000000E+03  1.3287378E-05
  4.4000000E+03  1.1787017E-05
  4.6000000E+03  1.0496112E-05
  4.8000000E+03  9.3800967E-06
  5.0000000E+03  8.4109439E-06
  5.2500000E+03  7.3714825E-06
  5.5000000E+03  6.4899266E-06
  5.7500000E+03  5.7379410E-06
  5.8750000E+03  5.4033246E-06
  6.0000000E+03  5.0930472E-06
  6.2500000E+03  4.5372399E-06
  6.5000000E+03  4.0559813E-06
  6.7500000E+03  3.6374536E-06
  7.0000000E+03  3.2719909E-06
  7.2500000E+03  2.9516378E-06
  7.5000000E+03  2.6698094E-06
  7.7500000E+03  2.4210265E-06
  8.0000000E+03  2.2007064E-06
  8.2500000E+03  2.0049983E-06
  8.5000000E+03  1.8306506E-06
  8.7500000E+03  1.6749064E-06
  9.0000000E+03  1.5354183E-06
  9.2500000E+03  1.4101801E-06
  9.5000000E+03  1.2974706E-06
  1.0000000E+04  1.1039114E-06
  1.0500000E+04  9.4512297E-07
  1.1000000E+04  8.1384442E-07
  1.1500000E+04  7.0453192E-07
  1.2000000E+04  6.1290759E-07
  1.2500000E+04  5.3563881E-07
  1.3000000E+04  4.7010542E-07
  1.3500000E+04  4.1423039E-07
  1.4000000E+04  3.6635457E-07
  1.4500000E+04  3.2514293E-07
  1.5000000E+04  2.8951392E-07
  1.5500000E+04  2.5858572E-07
  1.6000000E+04  2.3163513E-07
  1.6500000E+04  2.0806573E-07
  1.7000000E+04  1.8738288E-07
  1.7500000E+04  1.6917436E-07
  1.8000000E+04  1.5309505E-07
  1.8500000E+04  1.3885468E-07
  1.9000000E+04  1.2620806E-07
  1.9500000E+04  1.1494721E-07
  2.0000000E+04  1.0489509E-07
  2.0500000E+04  9.5900448E-08
  2.1000000E+04  8.7833583E-08
  2.1500000E+04  8.0582918E-08
  2.2000000E+04  7.4052160E-08
  2.2500000E+04  6.8157965E-08
  2.3000000E+04  6.2827982E-08
  2.4000000E+04  5.3616747E-08
  2.5000000E+04  4.6004095E-08
  2.6000000E+04  3.9671392E-08
  2.7000000E+04  3.4371337E-08
  2.8000000E+04  2.9910325E-08
  2.9000000E+04  2.6135525E-08
  3.0000000E+04  2.2925425E-08
  3.1000000E+04  2.0182745E-08
  3.2000000E+04  1.7829082E-08
  3.3000000E+04  1.5800852E-08
  3.4000000E+04  1.4046194E-08
  3.5000000E+04  1.2522568E-08
  3.6000000E+04  1.1194895E-08
  3.7000000E+04  1.0034108E-08
  3.8000000E+04  9.0160091E-09
  3.9000000E+04  8.1203631E-09
  4.0000000E+04  7.3301803E-09
  4.1000000E+04  6.6311354E-09
  4.2000000E+04  6.0111019E-09
  4.3000000E+04  5.4597768E-09
  4.4000000E+04  4.9683757E-09
  4.5000000E+04  4.5293861E-09
  4.6000000E+04  4.1363605E-09
  4.7000000E+04  3.7837476E-09
  4.8000000E+04  3.4667540E-09
  5.0000000E+04  2.9235690E-09
  5.1250000E+04  2.6359410E-09
  5.2500000E+04  2.3817170E-09
  5.3750000E+04  2.1564393E-09
  5.5000000E+04  1.9563202E-09
  5.7500000E+04  1.6191081E-09
  5.8750000E+04  1.4768830E-09
  6.0000000E+04  1.3494153E-09
  6.1250000E+04  1.2349442E-09
  6.2500000E+04  1.1319456E-09
  6.3750000E+04  1.0390970E-09
  6.5000000E+04  9.5524768E-10
  6.7500000E+04  8.1065872E-10
  7.0000000E+04  6.9156172E-10
  7.2500000E+04  5.9285591E-10
  7.5000000E+04  5.1057638E-10
  7.7500000E+04  4.4161703E-10
  8.0000000E+04  3.8352642E-10
  8.2500000E+04  3.3435624E-10
  8.5000000E+04  2.9254785E-10
  8.7500000E+04  2.5684661E-10
  9.0000000E+04  2.2623683E-10
  9.2500000E+04  1.9989158E-10
  9.5000000E+04  1.7713399E-10
  9.7500000E+04  1.5740726E-10
  1.0000000E+05  1.4025127E-10
  1.0250000E+05  1.2528407E-10
  1.0500000E+05  1.1218718E-10
  1.0750000E+05  1.0069396E-10
  1.1000000E+05  9.0580333E-11
  1.1250000E+05  8.1657258E-11
  1.1500000E+05  7.3764711E-11
  1.1750000E+05  6.6766758E-11
  1.2000000E+05  6.0547556E-11
  1.2250000E+05  5.5008071E-11
  1.2500000E+05  5.0063380E-11
  1.2750000E+05  4.5640448E-11
  1.3000000E+05  4.1676302E-11
  1.3250000E+05  3.8116496E-11
  1.3500000E+05  3.4913835E-11
  1.4000000E+05  2.9421192E-11
  1.4500000E+05  2.4929297E-11
  1.5000000E+05  2.1232218E-11
  1.5500000E+05  1.8171003E-11
  1.6000000E+05  1.5621969E-11
  1.6500000E+05  1.3488142E-11
  1.7000000E+05  1.1692942E-11
  1.7500000E+05  1.0175488E-11
  1.8000000E+05  8.8870705E-12
  1.8500000E+05  7.7884846E-12
  1.9000000E+05  6.8479954E-12
  1.9500000E+05  6.0397763E-12
  2.0000000E+05  5.3426993E-12
  2.0500000E+05  4.7393970E-12
  2.1000000E+05  4.2155287E-12
  2.1500000E+05  3.7592010E-12
  2.2000000E+05  3.3605087E-12
  2.2500000E+05  3.0111743E-12
  2.3000000E+05  2.7042493E-12
  2.3500000E+05  2.4338765E-12
  2.4000000E+05  2.1951019E-12
  2.4500000E+05  1.9837207E-12
  2.5000000E+05  1.7961454E-12
  2.5500000E+05  1.6293080E-12
  2.6000000E+05  1.4805847E-12
  2.6500000E+05  1.3477249E-12
  2.7000000E+05  1.2287924E-12
  2.7500000E+05  1.1221176E-12
  2.8000000E+05  1.0262685E-12
  2.8500000E+05  9.4000804E-13
  2.9000000E+05  8.6225519E-13
  3.0000000E+05  7.2860097E-13
  
  
#  81  21  O5  EION =  1.900000000E+01 eV   308
#  S(0) = 1.037021E+01
  7.1594047E-02  0.0000000E+00
  7.1594047E+00  0.0000000E+00
  7.1594047E+00  5.0429533E-02
  1.9000000E+01  5.0429533E-02
  1.9002721E+01  5.0429533E-02
  1.9102449E+01  5.0320000E-02
  1.9202177E+01  5.0240574E-02
  1.9301905E+01  5.0190732E-02
  1.9401633E+01  5.0169970E-02
  1.9601088E+01  5.0213791E-02
  1.9800544E+01  5.0368439E-02
  2.0000000E+01  5.0630642E-02
  2.1000000E+01  5.3469787E-02
  2.2000000E+01  5.8656924E-02
  2.3000000E+01  6.6007419E-02
  2.4000000E+01  7.5400683E-02
  2.5000000E+01  8.6743322E-02
  2.6000000E+01  9.9935868E-02
  2.7000000E+01  1.1483977E-01
  2.8000000E+01  1.3124582E-01
  2.9000000E+01  1.4884611E-01
  3.0000000E+01  1.6721374E-01
  3.1000000E+01  1.8579988E-01
  3.2000000E+01  2.0395052E-01
  3.4000000E+01  2.3606986E-01
  3.5000000E+01  2.4869511E-01
  3.6000000E+01  2.5835290E-01
  3.7000000E+01  2.6477083E-01
  3.7500000E+01  2.6675117E-01
  3.8000000E+01  2.6792928E-01
  3.9000000E+01  2.6798264E-01
  4.0000000E+01  2.6527877E-01
  4.1000000E+01  2.6024648E-01
  4.2000000E+01  2.5335086E-01
  4.3000000E+01  2.4507102E-01
  4.4000000E+01  2.3582109E-01
  4.5000000E+01  2.2596508E-01
  4.6000000E+01  2.1580352E-01
  4.7000000E+01  2.0556899E-01
  4.8000000E+01  1.9543422E-01
  4.9000000E+01  1.8552544E-01
  5.0000000E+01  1.7593278E-01
  5.1250000E+01  1.6446875E-01
  5.2500000E+01  1.5363972E-01
  5.5000000E+01  1.3395462E-01
  5.7500000E+01  1.1678806E-01
  6.0000000E+01  1.0189212E-01
  6.5000000E+01  7.7775825E-02
  6.7500000E+01  6.8051518E-02
  7.0000000E+01  5.9602361E-02
  7.2500000E+01  5.2258071E-02
  7.5000000E+01  4.5871113E-02
  7.7500000E+01  4.0315930E-02
  8.0000000E+01  3.5483370E-02
  8.2500000E+01  3.1277543E-02
  8.5000000E+01  2.7615583E-02
  8.7500000E+01  2.4424894E-02
  9.0000000E+01  2.1642030E-02
  9.2500000E+01  1.9211855E-02
  9.5000000E+01  1.7086684E-02
  9.7500000E+01  1.5225356E-02
  1.0000000E+02  1.3592192E-02
  1.0250000E+02  1.2156497E-02
  1.0500000E+02  1.0892007E-02
  1.0750000E+02  9.7761999E-03
  1.1000000E+02  8.7896895E-03
  1.1250000E+02  7.9158323E-03
  1.1500000E+02  7.1403282E-03
  1.2000000E+02  5.8370356E-03
  1.2250000E+02  5.2897268E-03
  1.2500000E+02  4.8010545E-03
  1.2750000E+02  4.3641120E-03
  1.3000000E+02  3.9729398E-03
  1.3500000E+02  3.3084156E-03
  1.3750000E+02  3.0266339E-03
  1.4000000E+02  2.7736241E-03
  1.4250000E+02  2.5462477E-03
  1.4500000E+02  2.3418887E-03
  1.5000000E+02  1.9931898E-03
  1.5500000E+02  1.7113770E-03
  1.6000000E+02  1.4833565E-03
  1.6500000E+02  1.2990951E-03
  1.7000000E+02  1.1504657E-03
  1.7500000E+02  1.0308232E-03
  1.8000000E+02  9.3471584E-04
  1.8500000E+02  8.5777620E-04
  1.9000000E+02  7.9661219E-04
  1.9500000E+02  7.4852363E-04
  2.0000000E+02  7.1100375E-04
  2.0500000E+02  6.8203257E-04
  2.1000000E+02  6.6010164E-04
  2.1500000E+02  6.4405482E-04
  2.2000000E+02  6.3280894E-04
  2.2500000E+02  6.2540203E-04
  2.3000000E+02  6.2106931E-04
  2.4000000E+02  6.1925655E-04
  2.5000000E+02  6.2366368E-04
  2.6000000E+02  6.3168742E-04
  2.7000000E+02  6.4137380E-04
  2.8000000E+02  6.5163877E-04
  2.9000000E+02  6.6176961E-04
  3.0000000E+02  6.7120610E-04
  3.1000000E+02  6.7969650E-04
  3.2000000E+02  6.8710611E-04
  3.4000000E+02  6.9833013E-04
  3.6000000E+02  7.0470846E-04
  3.8000000E+02  7.0649026E-04
  4.0000000E+02  7.0430668E-04
  4.2000000E+02  6.9883949E-04
  4.4000000E+02  6.9075554E-04
  4.6000000E+02  6.8064188E-04
  4.8000000E+02  6.6892509E-04
  5.0000000E+02  6.5590749E-04
  5.2500000E+02  6.3822269E-04
  5.5000000E+02  6.1949496E-04
  5.7500000E+02  6.0019963E-04
  6.0000000E+02  5.8069093E-04
  6.5000000E+02  5.4200337E-04
  6.7500000E+02  5.2311465E-04
  7.0000000E+02  5.0462771E-04
  7.2500000E+02  4.8659793E-04
  7.5000000E+02  4.6910054E-04
  8.0000000E+02  4.3592558E-04
  8.5000000E+02  4.0523948E-04
  9.0000000E+02  3.7685550E-04
  9.5000000E+02  3.5065884E-04
  1.0000000E+03  3.2659389E-04
  1.0500000E+03  3.0452478E-04
  1.1000000E+03  2.8425697E-04
  1.1500000E+03  2.6562038E-04
  1.2000000E+03  2.4848919E-04
  1.2500000E+03  2.3274703E-04
  1.3000000E+03  2.1826973E-04
  1.3500000E+03  2.0492795E-04
  1.4000000E+03  1.9260789E-04
  1.4500000E+03  1.8121491E-04
  1.5000000E+03  1.7067089E-04
  1.6000000E+03  1.5184998E-04
  1.7000000E+03  1.3563410E-04
  1.8000000E+03  1.2159465E-04
  1.9000000E+03  1.0937952E-04
  2.0000000E+03  9.8701103E-05
  2.1000000E+03  8.9327964E-05
  2.2000000E+03  8.1071069E-05
  2.3000000E+03  7.3772405E-05
  2.4000000E+03  6.7299165E-05
  2.5000000E+03  6.1539663E-05
  2.6000000E+03  5.6399165E-05
  2.7000000E+03  5.1797220E-05
  2.8000000E+03  4.7665674E-05
  2.9000000E+03  4.3946979E-05
  3.0000000E+03  4.0592076E-05
  3.1000000E+03  3.7558595E-05
  3.2000000E+03  3.4809685E-05
  3.4000000E+03  3.0040992E-05
  3.6000000E+03  2.6075813E-05
  3.8000000E+03  2.2754933E-05
  4.0000000E+03  1.9955415E-05
  4.2000000E+03  1.7580550E-05
  4.4000000E+03  1.5553967E-05
  4.6000000E+03  1.3815241E-05
  4.8000000E+03  1.2316158E-05
  5.0000000E+03  1.1017739E-05
  5.2500000E+03  9.6289883E-06
  5.5000000E+03  8.4546687E-06
  5.7500000E+03  7.4557508E-06
  5.8750000E+03  7.0121665E-06
  6.0000000E+03  6.6013875E-06
  6.2500000E+03  5.8669438E-06
  6.5000000E+03  5.2325830E-06
  6.7500000E+03  4.6822223E-06
  7.0000000E+03  4.2027428E-06
  7.2500000E+03  3.7833751E-06
  7.5000000E+03  3.4152267E-06
  7.7500000E+03  3.0909159E-06
  8.0000000E+03  2.8042833E-06
  8.2500000E+03  2.5501645E-06
  8.5000000E+03  2.3242083E-06
  8.7500000E+03  2.1227324E-06
  9.0000000E+03  1.9426081E-06
  9.2500000E+03  1.7811662E-06
  9.5000000E+03  1.6361210E-06
  1.0000000E+04  1.3876332E-06
  1.0500000E+04  1.1844266E-06
  1.1000000E+04  1.0169318E-06
  1.1500000E+04  8.7786594E-07
  1.2000000E+04  7.6162633E-07
  1.2500000E+04  6.6386100E-07
  1.3000000E+04  5.8115787E-07
  1.3500000E+04  5.1081935E-07
  1.4000000E+04  4.5069610E-07
  1.4500000E+04  3.9906295E-07
  1.5000000E+04  3.5452562E-07
  1.5500000E+04  3.1594989E-07
  1.6000000E+04  2.8240766E-07
  1.6500000E+04  2.5313512E-07
  1.7000000E+04  2.2750019E-07
  1.7500000E+04  2.0497713E-07
  1.8000000E+04  1.8512667E-07
  1.8500000E+04  1.6758007E-07
  1.9000000E+04  1.5202642E-07
  1.9500000E+04  1.3820250E-07
  2.0000000E+04  1.2588464E-07
  2.0500000E+04  1.1488205E-07
  2.1000000E+04  1.0503144E-07
  2.1500000E+04  9.6192572E-08
  2.2000000E+04  8.8244601E-08
  2.2500000E+04  8.1083112E-08
  2.3000000E+04  7.4617607E-08
  2.4000000E+04  6.3470040E-08
  2.5000000E+04  5.4285505E-08
  2.6000000E+04  4.6668067E-08
  2.7000000E+04  4.0311311E-08
  2.8000000E+04  3.4976022E-08
  2.9000000E+04  3.0473872E-08
  3.0000000E+04  2.6655517E-08
  3.1000000E+04  2.3401709E-08
  3.2000000E+04  2.0616574E-08
  3.3000000E+04  1.8222552E-08
  3.4000000E+04  1.6156529E-08
  3.5000000E+04  1.4366857E-08
  3.6000000E+04  1.2811039E-08
  3.7000000E+04  1.1453938E-08
  3.8000000E+04  1.0266368E-08
  3.9000000E+04  9.2239762E-09
  4.0000000E+04  8.3063551E-09
  4.1000000E+04  7.4963343E-09
  4.2000000E+04  6.7794076E-09
  4.3000000E+04  6.1432738E-09
  4.4000000E+04  5.5774656E-09
  4.5000000E+04  5.0730470E-09
  4.6000000E+04  4.6223633E-09
  4.7000000E+04  4.2188357E-09
  4.8000000E+04  3.8567937E-09
  5.0000000E+04  3.2382145E-09
  5.1250000E+04  2.9117097E-09
  5.2500000E+04  2.6238145E-09
  5.3750000E+04  2.3693037E-09
  5.5000000E+04  2.1437462E-09
  5.7500000E+04  1.7649630E-09
  5.8750000E+04  1.6057627E-09
  6.0000000E+04  1.4634035E-09
  6.1250000E+04  1.3358459E-09
  6.2500000E+04  1.2213276E-09
  6.3750000E+04  1.1183220E-09
  6.5000000E+04  1.0255036E-09
  6.7500000E+04  8.6595939E-10
  7.0000000E+04  7.3510601E-10
  7.2500000E+04  6.2711438E-10
  7.5000000E+04  5.3746952E-10
  7.7500000E+04  4.6264685E-10
  8.0000000E+04  3.9987415E-10
  8.2500000E+04  3.4695550E-10
  8.5000000E+04  3.0214007E-10
  8.7500000E+04  2.6402314E-10
  9.0000000E+04  2.3147121E-10
  9.2500000E+04  2.0356440E-10
  9.5000000E+04  1.7955206E-10
  9.7500000E+04  1.5881863E-10
  1.0000000E+05  1.4085697E-10
  1.0250000E+05  1.2524739E-10
  1.0500000E+05  1.1164098E-10
  1.0750000E+05  9.9746473E-11
  1.1000000E+05  8.9319798E-11
  1.1250000E+05  8.0155647E-11
  1.1500000E+05  7.2080724E-11
  1.1750000E+05  6.4948249E-11
  1.2000000E+05  5.8633497E-11
  1.2250000E+05  5.3030151E-11
  1.2500000E+05  4.8047295E-11
  1.2750000E+05  4.3606954E-11
  1.3000000E+05  3.9642095E-11
  1.3250000E+05  3.6094930E-11
  1.3500000E+05  3.2915515E-11
  1.3750000E+05  3.0060574E-11
  1.4000000E+05  2.7492512E-11
  1.4250000E+05  2.5178591E-11
  1.4500000E+05  2.3090250E-11
  1.5000000E+05  1.9493503E-11
  1.5500000E+05  1.6537097E-11
  1.6000000E+05  1.4093221E-11
  1.6500000E+05  1.2062214E-11
  1.7000000E+05  1.0365824E-11
  1.7500000E+05  8.9421899E-12
  1.8000000E+05  7.7420931E-12
  1.8500000E+05  6.7261367E-12
  1.9000000E+05  5.8626029E-12
  1.9500000E+05  5.1258170E-12
  2.0000000E+05  4.4948833E-12
  2.0500000E+05  3.9527144E-12
  2.1000000E+05  3.4852780E-12
  2.1500000E+05  3.0809998E-12
  2.2000000E+05  2.7302935E-12
  2.2500000E+05  2.4251993E-12
  2.3000000E+05  2.1590705E-12
  2.3500000E+05  1.9263298E-12
  2.4000000E+05  1.7222811E-12
  2.4500000E+05  1.5429572E-12
  2.5000000E+05  1.3849821E-12
  2.5500000E+05  1.2454790E-12
  2.6000000E+05  1.1220044E-12
  2.6500000E+05  1.0124763E-12
  2.7000000E+05  9.1511528E-13
  2.7500000E+05  8.2839749E-13
  2.8000000E+05  7.5103609E-13
  2.8500000E+05  6.8193083E-13
  2.9000000E+05  6.2011904E-13
  3.0000000E+05  5.1510624E-13
  
  
#  81  24  P1  EION =  8.000000000E+00 eV   257
#  S(0) = 2.221866E+00
  4.0000000E-02  0.0000000E+00
  4.0000000E+00  0.0000000E+00
  4.0000000E+00  4.9179848E-01
  8.0000000E+00  4.9179848E-01
  8.0000000E+00  4.8966425E-02
  8.0027211E+00  4.8966425E-02
  8.0526871E+00  4.8075845E-02
  8.1026531E+00  4.7204940E-02
  8.1526191E+00  4.6353194E-02
  8.2025851E+00  4.5520114E-02
  8.3025171E+00  4.3908027E-02
  8.4024490E+00  4.2364995E-02
  8.6023130E+00  3.9472380E-02
  8.8021769E+00  3.6816811E-02
  9.2019048E+00  3.2128664E-02
  9.6016327E+00  2.8147212E-02
  1.0001361E+01  2.4749884E-02
  1.0401088E+01  2.1838069E-02
  1.0800816E+01  1.9331926E-02
  1.1200544E+01  1.7166433E-02
  1.1600272E+01  1.5288332E-02
  1.2000000E+01  1.3653770E-02
  1.2250000E+01  1.2738853E-02
  1.2500000E+01  1.1897263E-02
  1.3000000E+01  1.0407589E-02
  1.3500000E+01  9.1384660E-03
  1.4000000E+01  8.0526421E-03
  1.4500000E+01  7.1199395E-03
  1.5000000E+01  6.3157776E-03
  1.5500000E+01  5.6200059E-03
  1.6000000E+01  5.0160240E-03
  1.6500000E+01  4.4901050E-03
  1.7000000E+01  4.0308030E-03
  1.7500000E+01  3.6285901E-03
  1.8000000E+01  3.2754336E-03
  1.8500000E+01  2.9646011E-03
  1.9000000E+01  2.6903763E-03
  1.9500000E+01  2.4479076E-03
  2.0000000E+01  2.2330888E-03
  2.0500000E+01  2.0423669E-03
  2.1000000E+01  1.8727336E-03
  2.1500000E+01  1.7215967E-03
  2.2000000E+01  1.5866915E-03
  2.2500000E+01  1.4660919E-03
  2.3000000E+01  1.3581261E-03
  2.3500000E+01  1.2613176E-03
  2.4000000E+01  1.1743908E-03
  2.4500000E+01  1.0962465E-03
  2.5000000E+01  1.0259088E-03
  2.6000000E+01  9.0531372E-04
  2.7000000E+01  8.0694124E-04
  2.8000000E+01  7.2636898E-04
  2.9000000E+01  6.6012263E-04
  3.0000000E+01  6.0547609E-04
  3.1000000E+01  5.6024972E-04
  3.2000000E+01  5.2269396E-04
  3.3000000E+01  4.9143547E-04
  3.4000000E+01  4.6533004E-04
  3.5000000E+01  4.4345697E-04
  3.6000000E+01  4.2509217E-04
  3.7000000E+01  4.0961558E-04
  3.8000000E+01  3.9651944E-04
  3.9000000E+01  3.8540265E-04
  4.0000000E+01  3.7592813E-04
  4.2000000E+01  3.6080901E-04
  4.4000000E+01  3.4944323E-04
  4.6000000E+01  3.4064094E-04
  4.8000000E+01  3.3356965E-04
  5.0000000E+01  3.2765951E-04
  5.2500000E+01  3.2130170E-04
  5.5000000E+01  3.1561873E-04
  5.7500000E+01  3.1028843E-04
  6.0000000E+01  3.0511543E-04
  6.5000000E+01  2.9486110E-04
  6.7500000E+01  2.8969889E-04
  7.0000000E+01  2.8450227E-04
  7.2500000E+01  2.7927923E-04
  7.5000000E+01  2.7404800E-04
  8.0000000E+01  2.6362763E-04
  8.5000000E+01  2.5338200E-04
  9.0000000E+01  2.4342427E-04
  9.5000000E+01  2.3383495E-04
  1.0000000E+02  2.2466081E-04
  1.0500000E+02  2.1592346E-04
  1.1000000E+02  2.0762699E-04
  1.1500000E+02  1.9976242E-04
  1.2000000E+02  1.9231466E-04
  1.2500000E+02  1.8526497E-04
  1.3000000E+02  1.7859291E-04
  1.3500000E+02  1.7227828E-04
  1.4000000E+02  1.6630274E-04
  1.4500000E+02  1.6064798E-04
  1.5000000E+02  1.5529665E-04
  1.6000000E+02  1.4544406E-04
  1.7000000E+02  1.3662585E-04
  1.8000000E+02  1.2872931E-04
  1.9000000E+02  1.2164633E-04
  2.0000000E+02  1.1526882E-04
  2.1000000E+02  1.0950000E-04
  2.2000000E+02  1.0424554E-04
  2.3000000E+02  9.9426476E-05
  2.4000000E+02  9.4975668E-05
  2.5000000E+02  9.0836964E-05
  2.6000000E+02  8.6967064E-05
  2.7000000E+02  8.3335110E-05
  2.8000000E+02  7.9916561E-05
  2.9000000E+02  7.6691963E-05
  3.0000000E+02  7.3649181E-05
  3.1000000E+02  7.0777728E-05
  3.2000000E+02  6.8067399E-05
  3.4000000E+02  6.3093267E-05
  3.6000000E+02  5.8657080E-05
  3.8000000E+02  5.4690079E-05
  4.0000000E+02  5.1128222E-05
  4.2000000E+02  4.7919617E-05
  4.4000000E+02  4.5022281E-05
  4.6000000E+02  4.2400205E-05
  4.8000000E+02  4.0023355E-05
  5.0000000E+02  3.7865179E-05
  5.2500000E+02  3.5433824E-05
  5.5000000E+02  3.3251368E-05
  5.7500000E+02  3.1277614E-05
  6.0000000E+02  2.9480423E-05
  6.5000000E+02  2.6320876E-05
  6.7500000E+02  2.4928342E-05
  7.0000000E+02  2.3645909E-05
  7.2500000E+02  2.2463237E-05
  7.5000000E+02  2.1370378E-05
  8.0000000E+02  1.9420040E-05
  8.5000000E+02  1.7739060E-05
  9.0000000E+02  1.6284378E-05
  9.5000000E+02  1.5016055E-05
  1.0000000E+03  1.3900099E-05
  1.0500000E+03  1.2909841E-05
  1.1000000E+03  1.2024232E-05
  1.1500000E+03  1.1227684E-05
  1.2000000E+03  1.0509415E-05
  1.2500000E+03  9.8603229E-06
  1.3000000E+03  9.2724649E-06
  1.3500000E+03  8.7389107E-06
  1.4000000E+03  8.2535612E-06
  1.4500000E+03  7.8105019E-06
  1.5000000E+03  7.4042746E-06
  1.6000000E+03  6.6849167E-06
  1.7000000E+03  6.0680727E-06
  1.8000000E+03  5.5343550E-06
  1.9000000E+03  5.0701622E-06
  2.0000000E+03  4.6648689E-06
  2.1000000E+03  4.3086126E-06
  2.2000000E+03  3.9929782E-06
  2.3000000E+03  3.7115073E-06
  2.4000000E+03  3.4592312E-06
  2.5000000E+03  3.2321188E-06
  2.6000000E+03  3.0270390E-06
  2.7000000E+03  2.8414355E-06
  2.8000000E+03  2.6730537E-06
  2.9000000E+03  2.5196814E-06
  3.0000000E+03  2.3793346E-06
  3.1000000E+03  2.2503740E-06
  3.2000000E+03  2.1315516E-06
  3.4000000E+03  1.9206980E-06
  3.6000000E+03  1.7403008E-06
  3.8000000E+03  1.5844924E-06
  4.0000000E+03  1.4486174E-06
  4.2000000E+03  1.3294532E-06
  4.4000000E+03  1.2245374E-06
  4.6000000E+03  1.1317021E-06
  4.8000000E+03  1.0490444E-06
  5.0000000E+03  9.7504236E-07
  5.2500000E+03  8.9297423E-07
  5.5000000E+03  8.2084176E-07
  5.7500000E+03  7.5713069E-07
  6.0000000E+03  7.0054022E-07
  6.5000000E+03  6.0470185E-07
  6.7500000E+03  5.6391710E-07
  7.0000000E+03  5.2707846E-07
  7.2500000E+03  4.9369483E-07
  7.5000000E+03  4.6334855E-07
  8.0000000E+03  4.1039195E-07
  8.5000000E+03  3.6590491E-07
  9.0000000E+03  3.2816424E-07
  9.5000000E+03  2.9586978E-07
  1.0000000E+04  2.6802292E-07
  1.0500000E+04  2.4384565E-07
  1.1000000E+04  2.2272374E-07
  1.1500000E+04  2.0416582E-07
  1.2000000E+04  1.8777489E-07
  1.2500000E+04  1.7322791E-07
  1.3000000E+04  1.6025955E-07
  1.3500000E+04  1.4865038E-07
  1.4000000E+04  1.3821791E-07
  1.4500000E+04  1.2880922E-07
  1.5000000E+04  1.2029550E-07
  1.5500000E+04  1.1256754E-07
  1.6000000E+04  1.0553228E-07
  1.6500000E+04  9.9109955E-08
  1.7000000E+04  9.3231956E-08
  1.8000000E+04  8.2879737E-08
  1.9000000E+04  7.4088569E-08
  2.0000000E+04  6.6562883E-08
  2.1000000E+04  6.0073899E-08
  2.2000000E+04  5.4442212E-08
  2.3000000E+04  4.9525525E-08
  2.4000000E+04  4.5209807E-08
  2.5000000E+04  4.1402756E-08
  2.6000000E+04  3.8028991E-08
  2.7000000E+04  3.5026487E-08
  2.8000000E+04  3.2343859E-08
  2.9000000E+04  2.9938270E-08
  3.0000000E+04  2.7773771E-08
  3.1000000E+04  2.5819998E-08
  3.2000000E+04  2.4051145E-08
  3.3000000E+04  2.2445171E-08
  3.4000000E+04  2.0983191E-08
  3.5000000E+04  1.9648956E-08
  3.6000000E+04  1.8428443E-08
  3.8000000E+04  1.6281495E-08
  4.0000000E+04  1.4462390E-08
  4.2000000E+04  1.2909458E-08
  4.4000000E+04  1.1574655E-08
  4.6000000E+04  1.0420216E-08
  4.8000000E+04  9.4161375E-09
  5.0000000E+04  8.5383057E-09
  5.2500000E+04  7.5891033E-09
  5.5000000E+04  6.7763086E-09
  5.7500000E+04  6.0759512E-09
  5.8750000E+04  5.7618397E-09
  6.0000000E+04  5.4690293E-09
  6.2500000E+04  4.9403141E-09
  6.5000000E+04  4.4774935E-09
  6.7500000E+04  4.0705342E-09
  7.0000000E+04  3.7111991E-09
  7.2500000E+04  3.3926827E-09
  7.5000000E+04  3.1093247E-09
  7.7500000E+04  2.8563878E-09
  8.0000000E+04  2.6298847E-09
  8.2500000E+04  2.4264420E-09
  8.5000000E+04  2.2431932E-09
  8.7500000E+04  2.0776912E-09
  9.0000000E+04  1.9278395E-09
  9.2500000E+04  1.7918340E-09
  9.5000000E+04  1.6681154E-09
  1.0000000E+05  1.4523026E-09
  1.0500000E+05  1.2715302E-09
  1.1000000E+05  1.1189965E-09
  1.1500000E+05  9.8942267E-10
  1.2000000E+05  8.7866871E-10
  1.2500000E+05  7.8346062E-10
  1.3000000E+05  7.0119782E-10
  1.3500000E+05  6.2978800E-10
  1.4000000E+05  5.6752449E-10
  1.4500000E+05  5.1298567E-10
  1.5000000E+05  4.6499800E-10
  1.5500000E+05  4.2260040E-10
  1.6000000E+05  3.8503223E-10
  1.6500000E+05  3.5168763E-10
  1.7000000E+05  3.2204090E-10
  
  
#  81  25  P2  EION =  6.110000000E+00 eV   254
#  S(0) = 1.546636E+00
  2.4880414E-02  0.0000000E+00
  2.4880414E+00  0.0000000E+00
  2.4880414E+00  1.8509713E-01
  6.1100000E+00  1.8509713E-01
  6.1127211E+00  1.8509713E-01
  6.1514490E+00  1.8272682E-01
  6.1901769E+00  1.8039702E-01
  6.2289048E+00  1.7810695E-01
  6.2676327E+00  1.7585585E-01
  6.3450885E+00  1.7146754E-01
  6.4225442E+00  1.6722620E-01
  6.5000000E+00  1.6312613E-01
  6.7500000E+00  1.5079242E-01
  7.0000000E+00  1.3970418E-01
  7.2500000E+00  1.2971164E-01
  7.5000000E+00  1.2068403E-01
  7.7500000E+00  1.1250765E-01
  8.0000000E+00  1.0508371E-01
  8.2500000E+00  9.8326399E-02
  8.5000000E+00  9.2161111E-02
  9.0000000E+00  8.1355116E-02
  9.5000000E+00  7.2238998E-02
  1.0000000E+01  6.4485483E-02
  1.0500000E+01  5.7841219E-02
  1.1000000E+01  5.2108170E-02
  1.1500000E+01  4.7130047E-02
  1.2000000E+01  4.2782362E-02
  1.2500000E+01  3.8965063E-02
  1.3000000E+01  3.5597069E-02
  1.3500000E+01  3.2612137E-02
  1.4000000E+01  2.9955739E-02
  1.4500000E+01  2.7582675E-02
  1.5000000E+01  2.5455223E-02
  1.5500000E+01  2.3541709E-02
  1.6000000E+01  2.1815368E-02
  1.6500000E+01  2.0253469E-02
  1.7000000E+01  1.8836606E-02
  1.7500000E+01  1.7548115E-02
  1.8000000E+01  1.6373648E-02
  1.8500000E+01  1.5300767E-02
  1.9000000E+01  1.4318664E-02
  2.0000000E+01  1.2590252E-02
  2.1000000E+01  1.1126011E-02
  2.2000000E+01  9.8774788E-03
  2.3000000E+01  8.8065641E-03
  2.4000000E+01  7.8829954E-03
  2.5000000E+01  7.0825063E-03
  2.6000000E+01  6.3854563E-03
  2.7000000E+01  5.7758405E-03
  2.8000000E+01  5.2405192E-03
  2.9000000E+01  4.7686316E-03
  3.0000000E+01  4.3511571E-03
  3.1000000E+01  3.9805538E-03
  3.2000000E+01  3.6504881E-03
  3.3000000E+01  3.3556165E-03
  3.4000000E+01  3.0914105E-03
  3.5000000E+01  2.8540143E-03
  3.6000000E+01  2.6401339E-03
  3.7000000E+01  2.4469464E-03
  3.8000000E+01  2.2720211E-03
  3.9000000E+01  2.1132578E-03
  4.0000000E+01  1.9688386E-03
  4.2000000E+01  1.7169194E-03
  4.4000000E+01  1.5058860E-03
  4.6000000E+01  1.3277772E-03
  4.8000000E+01  1.1764160E-03
  5.0000000E+01  1.0469649E-03
  5.1250000E+01  9.7545145E-04
  5.2500000E+01  9.1021591E-04
  5.3750000E+01  8.5058545E-04
  5.5000000E+01  7.9597217E-04
  5.7500000E+01  6.9980144E-04
  5.8750000E+01  6.5739360E-04
  6.0000000E+01  6.1828542E-04
  6.2500000E+01  5.4875432E-04
  6.5000000E+01  4.8910885E-04
  6.7500000E+01  4.3767544E-04
  7.0000000E+01  3.9310982E-04
  7.2500000E+01  3.5432769E-04
  7.5000000E+01  3.2044040E-04
  7.7500000E+01  2.9071744E-04
  8.0000000E+01  2.6455715E-04
  8.2500000E+01  2.4145636E-04
  8.5000000E+01  2.2099257E-04
  8.7500000E+01  2.0281158E-04
  9.0000000E+01  1.8661341E-04
  9.2500000E+01  1.7214249E-04
  9.5000000E+01  1.5918052E-04
  9.7500000E+01  1.4754071E-04
  1.0000000E+02  1.3706252E-04
  1.0250000E+02  1.2760756E-04
  1.0500000E+02  1.1905615E-04
  1.0750000E+02  1.1130424E-04
  1.1000000E+02  1.0426147E-04
  1.1250000E+02  9.7849242E-05
  1.1500000E+02  9.1999032E-05
  1.2000000E+02  8.1751936E-05
  1.2500000E+02  7.3122407E-05
  1.3000000E+02  6.5802491E-05
  1.3500000E+02  5.9552063E-05
  1.4000000E+02  5.4182100E-05
  1.4500000E+02  4.9542178E-05
  1.5000000E+02  4.5512139E-05
  1.5500000E+02  4.1995177E-05
  1.6000000E+02  3.8912301E-05
  1.6500000E+02  3.6198574E-05
  1.7000000E+02  3.3800240E-05
  1.7500000E+02  3.1672693E-05
  1.8000000E+02  2.9778723E-05
  1.8500000E+02  2.8086653E-05
  1.9000000E+02  2.6569387E-05
  2.0000000E+02  2.3971754E-05
  2.1000000E+02  2.1841261E-05
  2.2000000E+02  2.0070121E-05
  2.3000000E+02  1.8579386E-05
  2.4000000E+02  1.7309984E-05
  2.5000000E+02  1.6217381E-05
  2.6000000E+02  1.5267817E-05
  2.7000000E+02  1.4435389E-05
  2.8000000E+02  1.3699875E-05
  2.9000000E+02  1.3045194E-05
  3.0000000E+02  1.2458323E-05
  3.1000000E+02  1.1928764E-05
  3.2000000E+02  1.1448001E-05
  3.4000000E+02  1.0606212E-05
  3.6000000E+02  9.8905341E-06
  3.8000000E+02  9.2727538E-06
  4.0000000E+02  8.7334204E-06
  4.2000000E+02  8.2585988E-06
  4.4000000E+02  7.8380912E-06
  4.6000000E+02  7.4635450E-06
  4.8000000E+02  7.1277967E-06
  5.0000000E+02  6.8249912E-06
  5.2500000E+02  6.4847719E-06
  5.5000000E+02  6.1787934E-06
  5.7500000E+02  5.9002406E-06
  6.0000000E+02  5.6438227E-06
  6.5000000E+02  5.1826507E-06
  6.7500000E+02  4.9736088E-06
  7.0000000E+02  4.7770543E-06
  7.2500000E+02  4.5920940E-06
  7.5000000E+02  4.4181913E-06
  8.0000000E+02  4.1012996E-06
  8.5000000E+02  3.8216278E-06
  9.0000000E+02  3.5744289E-06
  9.5000000E+02  3.3544933E-06
  1.0000000E+03  3.1570727E-06
  1.0500000E+03  2.9779811E-06
  1.1000000E+03  2.8136995E-06
  1.1500000E+03  2.6620404E-06
  1.2000000E+03  2.5220914E-06
  1.2500000E+03  2.3930386E-06
  1.3000000E+03  2.2740916E-06
  1.3500000E+03  2.1644920E-06
  1.4000000E+03  2.0634839E-06
  1.4500000E+03  1.9701131E-06
  1.5000000E+03  1.8833951E-06
  1.6000000E+03  1.7268087E-06
  1.7000000E+03  1.5888887E-06
  1.8000000E+03  1.4663562E-06
  1.9000000E+03  1.3574293E-06
  2.0000000E+03  1.2607217E-06
  2.1000000E+03  1.1744065E-06
  2.2000000E+03  1.0967351E-06
  2.3000000E+03  1.0263976E-06
  2.4000000E+03  9.6241874E-07
  2.5000000E+03  9.0401053E-07
  2.6000000E+03  8.5062111E-07
  2.7000000E+03  8.0181158E-07
  2.8000000E+03  7.5715425E-07
  2.9000000E+03  7.1613512E-07
  3.0000000E+03  6.7826411E-07
  3.1000000E+03  6.4314301E-07
  3.2000000E+03  6.1050099E-07
  3.4000000E+03  5.5198096E-07
  3.6000000E+03  5.0138062E-07
  3.8000000E+03  4.5723564E-07
  4.0000000E+03  4.1834387E-07
  4.2000000E+03  3.8394691E-07
  4.4000000E+03  3.5347495E-07
  4.6000000E+03  3.2637306E-07
  4.8000000E+03  3.0211897E-07
  5.0000000E+03  2.8029715E-07
  5.2500000E+03  2.5598882E-07
  5.5000000E+03  2.3454868E-07
  5.7500000E+03  2.1556552E-07
  6.0000000E+03  1.9867069E-07
  6.5000000E+03  1.6999866E-07
  6.7500000E+03  1.5778248E-07
  7.0000000E+03  1.4674635E-07
  7.2500000E+03  1.3674822E-07
  7.5000000E+03  1.2766667E-07
  8.0000000E+03  1.1184848E-07
  8.5000000E+03  9.8605561E-08
  9.0000000E+03  8.7418211E-08
  9.5000000E+03  7.7892650E-08
  1.0000000E+04  6.9724922E-08
  1.0500000E+04  6.2677009E-08
  1.1000000E+04  5.6560253E-08
  1.1500000E+04  5.1223373E-08
  1.2000000E+04  4.6543979E-08
  1.2500000E+04  4.2422354E-08
  1.3000000E+04  3.8776606E-08
  1.3500000E+04  3.5539036E-08
  1.4000000E+04  3.2653345E-08
  1.4500000E+04  3.0072410E-08
  1.5000000E+04  2.7756573E-08
  1.5500000E+04  2.5672293E-08
  1.6000000E+04  2.3791065E-08
  1.6500000E+04  2.2088546E-08
  1.7000000E+04  2.0543852E-08
  1.7500000E+04  1.9138992E-08
  1.8000000E+04  1.7858401E-08
  1.8500000E+04  1.6688569E-08
  1.9000000E+04  1.5617724E-08
  2.0000000E+04  1.3733116E-08
  2.1000000E+04  1.2136484E-08
  2.2000000E+04  1.0774884E-08
  2.3000000E+04  9.6066835E-09
  2.4000000E+04  8.5988277E-09
  2.5000000E+04  7.7248227E-09
  2.6000000E+04  6.9632413E-09
  2.7000000E+04  6.2966401E-09
  2.8000000E+04  5.7107324E-09
  2.9000000E+04  5.1937518E-09
  3.0000000E+04  4.7359360E-09
  3.1000000E+04  4.3291312E-09
  3.2000000E+04  3.9664867E-09
  3.3000000E+04  3.6422187E-09
  3.4000000E+04  3.3514273E-09
  3.5000000E+04  3.0899431E-09
  3.6000000E+04  2.8542045E-09
  3.7000000E+04  2.6411557E-09
  3.8000000E+04  2.4481643E-09
  3.9000000E+04  2.2729539E-09
  4.0000000E+04  2.1135488E-09
  4.2000000E+04  1.8354911E-09
  4.4000000E+04  1.6026693E-09
  4.6000000E+04  1.4063690E-09
  4.8000000E+04  1.2398084E-09
  5.0000000E+04  1.0976507E-09
  5.1250000E+04  1.0192714E-09
  5.2500000E+04  9.4789038E-10
  5.3750000E+04  8.8275704E-10
  5.5000000E+04  8.2321492E-10
  5.7500000E+04  7.1868020E-10
  6.0000000E+04  6.3047283E-10
  6.2500000E+04  5.5559891E-10
  6.5000000E+04  4.9165836E-10
  6.6250000E+04  4.6317186E-10
  6.7500000E+04  4.3673227E-10
  7.0000000E+04  3.8930127E-10
  7.2500000E+04  3.4820520E-10
  7.5000000E+04  3.1251398E-10


==> anc/colstop/sbethe/sdbase/oos82.tab <==
# Atomic number = 82   (Pb)
#
#      W/eV         OOS*eV
  
  
#  82   1  K1  EION =  8.801100000E+04 eV   231
#  S(0) = 8.211860E-01
  8.7999154E+02  0.0000000E+00
  8.7999154E+04  0.0000000E+00
  8.7999154E+04  2.0768786E-05
  8.8011000E+04  2.0768786E-05
  8.8011883E+04  2.0768786E-05
  8.8012660E+04  2.0367475E-05
  8.8013436E+04  2.0025733E-05
  8.8014213E+04  1.9734887E-05
  8.8014989E+04  1.9487538E-05
  8.8016543E+04  1.9099377E-05
  8.8018096E+04  1.8822306E-05
  8.8021202E+04  1.8498037E-05
  8.8024309E+04  1.8370232E-05
  8.8027415E+04  1.8356369E-05
  8.8030522E+04  1.8405701E-05
  8.8033628E+04  1.8485610E-05
  8.8036734E+04  1.8574869E-05
  8.8042947E+04  1.8732996E-05
  8.8049160E+04  1.8829496E-05
  8.8055373E+04  1.8861174E-05
  8.8061586E+04  1.8845673E-05
  8.8067799E+04  1.8805655E-05
  8.8074012E+04  1.8760443E-05
  8.8080224E+04  1.8722966E-05
  8.8086437E+04  1.8699711E-05
  8.8092650E+04  1.8691896E-05
  8.8098863E+04  1.8697284E-05
  8.8111289E+04  1.8731000E-05
  8.8136140E+04  1.8783550E-05
  8.8148566E+04  1.8777881E-05
  8.8160992E+04  1.8758619E-05
  8.8185843E+04  1.8723038E-05
  8.8210695E+04  1.8719845E-05
  8.8235546E+04  1.8727773E-05
  8.8260398E+04  1.8719868E-05
  8.8272823E+04  1.8709203E-05
  8.8285249E+04  1.8696834E-05
  8.8310100E+04  1.8675218E-05
  8.8334952E+04  1.8663258E-05
  8.8359803E+04  1.8657375E-05
  8.8384655E+04  1.8648585E-05
  8.8409506E+04  1.8633928E-05
  8.8508912E+04  1.8571165E-05
  8.8608318E+04  1.8514023E-05
  8.8807130E+04  1.8397859E-05
  8.9204753E+04  1.8168403E-05
  8.9602377E+04  1.7946326E-05
  9.0000000E+04  1.7730260E-05
  9.2500000E+04  1.6434147E-05
  9.5000000E+04  1.5246191E-05
  9.7500000E+04  1.4164362E-05
  1.0000000E+05  1.3179005E-05
  1.0500000E+05  1.1456833E-05
  1.1000000E+05  1.0010475E-05
  1.1500000E+05  8.7879596E-06
  1.2000000E+05  7.7487170E-06
  1.2500000E+05  6.8604760E-06
  1.3000000E+05  6.0974233E-06
  1.3500000E+05  5.4387867E-06
  1.4000000E+05  4.8677344E-06
  1.4500000E+05  4.3705373E-06
  1.5000000E+05  3.9359293E-06
  1.5500000E+05  3.5546121E-06
  1.6000000E+05  3.2188723E-06
  1.6500000E+05  2.9222752E-06
  1.7000000E+05  2.6594287E-06
  1.8000000E+05  2.2175310E-06
  1.9000000E+05  1.8645661E-06
  2.0000000E+05  1.5797653E-06
  2.1000000E+05  1.3478302E-06
  2.2000000E+05  1.1573401E-06
  2.3000000E+05  9.9966473E-07
  2.4000000E+05  8.6820730E-07
  2.5000000E+05  7.5787507E-07
  2.6000000E+05  6.6469738E-07
  2.7000000E+05  5.8555122E-07
  2.8000000E+05  5.1796007E-07
  2.9000000E+05  4.5994475E-07
  3.0000000E+05  4.0991207E-07
  3.1000000E+05  3.6657119E-07
  3.2000000E+05  3.2886910E-07
  3.3000000E+05  2.9594219E-07
  3.4000000E+05  2.6707785E-07
  3.5000000E+05  2.4168503E-07
  3.6000000E+05  2.1927109E-07
  3.8000000E+05  1.8179484E-07
  4.0000000E+05  1.5206614E-07
  4.2000000E+05  1.2822803E-07
  4.4000000E+05  1.0892474E-07
  4.6000000E+05  9.3152562E-08
  4.8000000E+05  8.0158753E-08
  5.0000000E+05  6.9372211E-08
  5.2500000E+05  5.8335325E-08
  5.5000000E+05  4.9424120E-08
  5.7500000E+05  4.2162525E-08
  5.8750000E+05  3.9035512E-08
  6.0000000E+05  3.6194972E-08
  6.2500000E+05  3.1252601E-08
  6.5000000E+05  2.7129850E-08
  6.7500000E+05  2.3667931E-08
  7.0000000E+05  2.0742974E-08
  7.2500000E+05  1.8257524E-08
  7.5000000E+05  1.6134251E-08
  7.7500000E+05  1.4311315E-08
  8.0000000E+05  1.2738919E-08
  8.2500000E+05  1.1376684E-08
  8.5000000E+05  1.0191653E-08
  8.7500000E+05  9.1567756E-09
  9.0000000E+05  8.2497201E-09
  9.2500000E+05  7.4519495E-09
  9.5000000E+05  6.7480016E-09
  1.0000000E+06  5.5717868E-09
  1.0500000E+06  4.6398758E-09
  1.1000000E+06  3.8938082E-09
  1.1500000E+06  3.2908495E-09
  1.2000000E+06  2.7993230E-09
  1.2500000E+06  2.3954486E-09
  1.3000000E+06  2.0611673E-09
  1.3500000E+06  1.7826169E-09
  1.4000000E+06  1.5490518E-09
  1.4500000E+06  1.3520668E-09
  1.5000000E+06  1.1850311E-09
  1.5500000E+06  1.0426726E-09
  1.6000000E+06  9.2076925E-10
  1.6500000E+06  8.1591598E-10
  1.7000000E+06  7.2534931E-10
  1.7500000E+06  6.4681302E-10
  1.8000000E+06  5.7845444E-10
  1.8500000E+06  5.1874404E-10
  1.9000000E+06  4.6641277E-10
  1.9500000E+06  4.2040273E-10
  2.0000000E+06  3.7982795E-10
  2.0500000E+06  3.4394328E-10
  2.1000000E+06  3.1211942E-10
  2.2000000E+06  2.5859986E-10
  2.3000000E+06  2.1587907E-10
  2.4000000E+06  1.8147021E-10
  2.5000000E+06  1.5352578E-10
  2.6000000E+06  1.3065716E-10
  2.7000000E+06  1.1180932E-10
  2.8000000E+06  9.6172709E-11
  2.9000000E+06  8.3120364E-11
  3.0000000E+06  7.2162564E-11
  3.1000000E+06  6.2913728E-11
  3.2000000E+06  5.5067937E-11
  3.3000000E+06  4.8380757E-11
  3.4000000E+06  4.2655573E-11
  3.5000000E+06  3.7733273E-11
  3.6000000E+06  3.3484347E-11
  3.7000000E+06  2.9802799E-11
  3.8000000E+06  2.6601426E-11
  3.9000000E+06  2.3808120E-11
  4.0000000E+06  2.1362974E-11
  4.1000000E+06  1.9215989E-11
  4.2000000E+06  1.7325248E-11
  4.3000000E+06  1.5655477E-11
  4.4000000E+06  1.4176882E-11
  4.6000000E+06  1.1695959E-11
  4.8000000E+06  9.7220267E-12
  5.0000000E+06  8.1374943E-12
  5.1250000E+06  7.3051421E-12
  5.2500000E+06  6.5736315E-12
  5.3750000E+06  5.9288951E-12
  5.5000000E+06  5.3590781E-12
  5.7500000E+06  4.4056027E-12
  5.8750000E+06  4.0061764E-12
  6.0000000E+06  3.6496728E-12
  6.2500000E+06  3.0449091E-12
  6.5000000E+06  2.5570248E-12
  6.7500000E+06  2.1603725E-12
  7.0000000E+06  1.8355654E-12
  7.2500000E+06  1.5678054E-12
  7.5000000E+06  1.3456909E-12
  7.7500000E+06  1.1603617E-12
  8.0000000E+06  1.0048778E-12
  8.2500000E+06  8.7376123E-13
  8.5000000E+06  7.6265708E-13
  8.7500000E+06  6.6808088E-13
  9.0000000E+06  5.8722700E-13
  9.2500000E+06  5.1782241E-13
  9.5000000E+06  4.5801508E-13
  9.7500000E+06  4.0628877E-13
  1.0000000E+07  3.6139585E-13
  1.0250000E+07  3.2230468E-13
  1.0500000E+07  2.8815822E-13
  1.0750000E+07  2.5824147E-13
  1.1000000E+07  2.3195550E-13
  1.1250000E+07  2.0879660E-13
  1.1500000E+07  1.8833942E-13
  1.2000000E+07  1.5414210E-13
  1.2500000E+07  1.2707579E-13
  1.3000000E+07  1.0546718E-13
  1.3500000E+07  8.8077112E-14
  1.4000000E+07  7.3977964E-14
  1.4500000E+07  6.2468173E-14
  1.5000000E+07  5.3011765E-14
  1.5500000E+07  4.5195821E-14
  1.6000000E+07  3.8699621E-14
  1.6500000E+07  3.3271959E-14
  1.7000000E+07  2.8714651E-14
  1.7500000E+07  2.4870389E-14
  1.8000000E+07  2.1613481E-14
  1.8500000E+07  1.8842837E-14
  1.9000000E+07  1.6476693E-14
  1.9500000E+07  1.4448584E-14
  2.0000000E+07  1.2704192E-14
  2.0500000E+07  1.1198874E-14
  2.1000000E+07  9.8957610E-15
  2.1500000E+07  8.7643125E-15
  2.2000000E+07  7.7791262E-15
  2.2500000E+07  6.9189833E-15
  2.3000000E+07  6.1660843E-15
  2.3500000E+07  5.5054430E-15
  2.4000000E+07  4.9244018E-15
  2.4500000E+07  4.4122332E-15
  2.5000000E+07  3.9598150E-15
  2.6000000E+07  3.2041745E-15
  2.7000000E+07  2.6075165E-15
  2.8000000E+07  2.1329720E-15
  2.9000000E+07  1.7530946E-15
  3.0000000E+07  1.4472964E-15
  3.1000000E+07  1.1998644E-15
  3.2000000E+07  9.9867302E-16
  3.3000000E+07  8.3413513E-16
  3.4000000E+07  6.9875948E-16
  3.5000000E+07  5.8679520E-16
  3.6000000E+07  4.9381676E-16
  3.7000000E+07  4.1658847E-16
  3.8000000E+07  3.5249699E-16
  3.8500000E+07  3.2466442E-16
  3.9000000E+07  2.9930519E-16
  
  
#  82   2  L1  EION =  1.586700000E+04 eV   248
#  S(0) = 9.520367E-01
  1.5857571E+02  0.0000000E+00
  1.5857571E+04  0.0000000E+00
  1.5857571E+04  7.0289881E-05
  1.5867000E+04  7.0289881E-05
  1.5867158E+04  7.0289881E-05
  1.5867574E+04  6.9520111E-05
  1.5867989E+04  6.8811194E-05
  1.5868404E+04  6.8158942E-05
  1.5868819E+04  6.7559298E-05
  1.5869649E+04  6.6502616E-05
  1.5870480E+04  6.5612973E-05
  1.5872140E+04  6.4240834E-05
  1.5873801E+04  6.3288665E-05
  1.5877122E+04  6.2234158E-05
  1.5878782E+04  6.1993978E-05
  1.5880443E+04  6.1881815E-05
  1.5883764E+04  6.1914500E-05
  1.5887085E+04  6.2142031E-05
  1.5890406E+04  6.2446149E-05
  1.5893727E+04  6.2753519E-05
  1.5900369E+04  6.3227252E-05
  1.5907011E+04  6.3435366E-05
  1.5920295E+04  6.3258841E-05
  1.5926937E+04  6.3058270E-05
  1.5933579E+04  6.2877409E-05
  1.5940221E+04  6.2749921E-05
  1.5946863E+04  6.2684210E-05
  1.5960148E+04  6.2696346E-05
  1.5973432E+04  6.2777046E-05
  1.5986716E+04  6.2808096E-05
  1.5993358E+04  6.2790163E-05
  1.6000000E+04  6.2750810E-05
  1.6015625E+04  6.2607315E-05
  1.6031250E+04  6.2454829E-05
  1.6046875E+04  6.2342947E-05
  1.6062500E+04  6.2276593E-05
  1.6078125E+04  6.2229460E-05
  1.6093750E+04  6.2172627E-05
  1.6125000E+04  6.1983817E-05
  1.6156250E+04  6.1752593E-05
  1.6187500E+04  6.1563314E-05
  1.6218750E+04  6.1407585E-05
  1.6250000E+04  6.1231968E-05
  1.6281250E+04  6.1029260E-05
  1.6312500E+04  6.0823652E-05
  1.6375000E+04  6.0465421E-05
  1.6437500E+04  6.0098560E-05
  1.6468750E+04  5.9902241E-05
  1.6500000E+04  5.9711211E-05
  1.6531250E+04  5.9531797E-05
  1.6562500E+04  5.9355907E-05
  1.6625000E+04  5.8990667E-05
  1.6687500E+04  5.8623598E-05
  1.6750000E+04  5.8266411E-05
  1.6875000E+04  5.7560530E-05
  1.7000000E+04  5.6863881E-05
  1.7500000E+04  5.4203069E-05
  1.8000000E+04  5.1714998E-05
  1.9000000E+04  4.7173977E-05
  2.0000000E+04  4.3144151E-05
  2.1000000E+04  3.9560142E-05
  2.2000000E+04  3.6364679E-05
  2.3000000E+04  3.3506918E-05
  2.4000000E+04  3.0944063E-05
  2.5000000E+04  2.8638978E-05
  2.6000000E+04  2.6559965E-05
  2.7000000E+04  2.4679716E-05
  2.8000000E+04  2.2974780E-05
  2.9000000E+04  2.1424950E-05
  3.0000000E+04  2.0012766E-05
  3.1000000E+04  1.8723090E-05
  3.2000000E+04  1.7542769E-05
  3.4000000E+04  1.5465699E-05
  3.6000000E+04  1.3705702E-05
  3.8000000E+04  1.2203990E-05
  4.0000000E+04  1.0914497E-05
  4.2000000E+04  9.8007405E-06
  4.4000000E+04  8.8335635E-06
  4.6000000E+04  7.9894630E-06
  4.8000000E+04  7.2493512E-06
  5.0000000E+04  6.5976045E-06
  5.2500000E+04  5.8877961E-06
  5.5000000E+04  5.2756885E-06
  5.7500000E+04  4.7449784E-06
  6.0000000E+04  4.2825400E-06
  6.5000000E+04  3.5218057E-06
  6.7500000E+04  3.2076297E-06
  7.0000000E+04  2.9292513E-06
  7.2500000E+04  2.6817201E-06
  7.5000000E+04  2.4608870E-06
  8.0000000E+04  2.0858719E-06
  8.5000000E+04  1.7821335E-06
  9.0000000E+04  1.5335840E-06
  9.5000000E+04  1.3283050E-06
  1.0000000E+05  1.1573365E-06
  1.0500000E+05  1.0138536E-06
  1.1000000E+05  8.9259422E-07
  1.1500000E+05  7.8945789E-07
  1.2000000E+05  7.0121616E-07
  1.2500000E+05  6.2530441E-07
  1.3000000E+05  5.5966769E-07
  1.3500000E+05  5.0264660E-07
  1.4000000E+05  4.5289152E-07
  1.4500000E+05  4.0929708E-07
  1.5000000E+05  3.7095244E-07
  1.5500000E+05  3.3710256E-07
  1.6000000E+05  3.0711799E-07
  1.6500000E+05  2.8047134E-07
  1.7000000E+05  2.5671859E-07
  1.8000000E+05  2.1644858E-07
  1.9000000E+05  1.8392473E-07
  2.0000000E+05  1.5740058E-07
  2.1000000E+05  1.3557747E-07
  2.2000000E+05  1.1747675E-07
  2.3000000E+05  1.0235191E-07
  2.4000000E+05  8.9627218E-08
  2.5000000E+05  7.8854078E-08
  2.6000000E+05  6.9679692E-08
  2.7000000E+05  6.1824178E-08
  2.8000000E+05  5.5063707E-08
  2.9000000E+05  4.9217945E-08
  3.0000000E+05  4.4140584E-08
  3.1000000E+05  3.9712136E-08
  3.2000000E+05  3.5834421E-08
  3.3000000E+05  3.2426310E-08
  3.4000000E+05  2.9420404E-08
  3.5000000E+05  2.6760407E-08
  3.6000000E+05  2.4399083E-08
  3.7000000E+05  2.2296622E-08
  3.8000000E+05  2.0419317E-08
  3.9000000E+05  1.8738512E-08
  4.0000000E+05  1.7229751E-08
  4.2000000E+05  1.4647522E-08
  4.4000000E+05  1.2537634E-08
  4.6000000E+05  1.0799078E-08
  4.8000000E+05  9.3553563E-09
  5.0000000E+05  8.1478662E-09
  5.2500000E+05  6.9025957E-09
  5.5000000E+05  5.8888254E-09
  5.7500000E+05  5.0563151E-09
  5.8750000E+05  4.6958142E-09
  6.0000000E+05  4.3671899E-09
  6.2500000E+05  3.7925526E-09
  6.5000000E+05  3.3101261E-09
  6.7500000E+05  2.9025669E-09
  7.0000000E+05  2.5562443E-09
  7.2500000E+05  2.2603583E-09
  7.5000000E+05  2.0062821E-09
  7.7500000E+05  1.7870725E-09
  8.0000000E+05  1.5971041E-09
  8.2500000E+05  1.4317896E-09
  8.5000000E+05  1.2873641E-09
  8.7500000E+05  1.1607202E-09
  9.0000000E+05  1.0492803E-09
  9.2500000E+05  9.5089529E-10
  9.5000000E+05  8.6376485E-10
  9.7500000E+05  7.8637370E-10
  1.0000000E+06  7.1744039E-10
  1.0250000E+06  6.5587678E-10
  1.0500000E+06  6.0075490E-10
  1.1000000E+06  5.0677151E-10
  1.1500000E+06  4.3038090E-10
  1.2000000E+06  3.6777224E-10
  1.2500000E+06  3.1606838E-10
  1.3000000E+06  2.7307035E-10
  1.3500000E+06  2.3707973E-10
  1.4000000E+06  2.0677246E-10
  1.4500000E+06  1.8110755E-10
  1.5000000E+06  1.5926012E-10
  1.5500000E+06  1.4057144E-10
  1.6000000E+06  1.2451152E-10
  1.6500000E+06  1.1065114E-10
  1.7000000E+06  9.8640585E-11
  1.7500000E+06  8.8193154E-11
  1.8000000E+06  7.9072558E-11
  1.8500000E+06  7.1083046E-11
  1.9000000E+06  6.4061680E-11
  1.9500000E+06  5.7872164E-11
  2.0000000E+06  5.2399975E-11
  2.0500000E+06  4.7548491E-11
  2.1000000E+06  4.3235863E-11
  2.2000000E+06  3.5959014E-11
  2.3000000E+06  3.0125498E-11
  2.4000000E+06  2.5408068E-11
  2.5000000E+06  2.1562457E-11
  2.6000000E+06  1.8404214E-11
  2.7000000E+06  1.5792621E-11
  2.8000000E+06  1.3619245E-11
  2.9000000E+06  1.1799759E-11
  3.0000000E+06  1.0268012E-11
  3.1000000E+06  8.9717212E-12
  3.2000000E+06  7.8692843E-12
  3.3000000E+06  6.9273701E-12
  3.4000000E+06  6.1191066E-12
  3.5000000E+06  5.4226822E-12
  3.6000000E+06  4.8202905E-12
  3.7000000E+06  4.2973144E-12
  3.8000000E+06  3.8416934E-12
  3.9000000E+06  3.4434313E-12
  4.0000000E+06  3.0942045E-12
  4.1000000E+06  2.7870512E-12
  4.2000000E+06  2.5161237E-12
  4.3000000E+06  2.2764913E-12
  4.4000000E+06  2.0639814E-12
  4.5000000E+06  1.8750499E-12
  4.6000000E+06  1.7066764E-12
  4.7000000E+06  1.5562781E-12
  4.8000000E+06  1.4216392E-12
  5.0000000E+06  1.1922719E-12
  5.1250000E+06  1.0715579E-12
  5.2500000E+06  9.6532423E-13
  5.3750000E+06  8.7157045E-13
  5.5000000E+06  7.8860768E-13
  5.7500000E+06  6.4954498E-13
  5.8750000E+06  5.9118957E-13
  6.0000000E+06  5.3904961E-13
  6.2500000E+06  4.5046829E-13
  6.5000000E+06  3.7886939E-13
  6.7500000E+06  3.2055510E-13
  7.0000000E+06  2.7272377E-13
  7.2500000E+06  2.3323200E-13
  7.5000000E+06  2.0042455E-13
  7.7500000E+06  1.7301259E-13
  8.0000000E+06  1.4998486E-13
  8.2500000E+06  1.3054194E-13
  8.5000000E+06  1.1404743E-13
  8.7500000E+06  9.9991315E-14
  9.0000000E+06  8.7962275E-14
  9.2500000E+06  7.7626578E-14
  9.5000000E+06  6.8711914E-14
  9.7500000E+06  6.0995052E-14
  1.0000000E+07  5.4292084E-14
  1.0250000E+07  4.8450750E-14
  1.0500000E+07  4.3344344E-14
  1.0750000E+07  3.8867066E-14
  1.1000000E+07  3.4930234E-14
  1.1250000E+07  3.1459218E-14
  1.1500000E+07  2.8391010E-14
  1.1750000E+07  2.5672284E-14
  1.2000000E+07  2.3257644E-14
  1.2250000E+07  2.1108299E-14
  1.2500000E+07  1.9190999E-14
  1.3000000E+07  1.5941919E-14
  1.3500000E+07  1.3324131E-14
  1.4000000E+07  1.1198218E-14
  1.4500000E+07  9.4595490E-15
  1.5000000E+07  8.0303879E-15
  1.5500000E+07  6.8507400E-15
  
  
#  82   3  L2  EION =  1.520600000E+04 eV   247
#  S(0) = 1.083910E+00
  1.5204256E+02  0.0000000E+00
  1.5204256E+04  0.0000000E+00
  1.5204256E+04  5.2738649E-05
  1.5206000E+04  5.2738649E-05
  1.5206153E+04  5.2738649E-05
  1.5206308E+04  5.4684208E-05
  1.5206463E+04  5.6600422E-05
  1.5206618E+04  5.8486698E-05
  1.5206773E+04  6.0342501E-05
  1.5207083E+04  6.3960860E-05
  1.5207393E+04  6.7452417E-05
  1.5208013E+04  7.4047154E-05
  1.5208633E+04  8.0118622E-05
  1.5209874E+04  9.0713288E-05
  1.5211114E+04  9.9358431E-05
  1.5213595E+04  1.1166661E-04
  1.5214835E+04  1.1582163E-04
  1.5216076E+04  1.1895743E-04
  1.5218556E+04  1.2295729E-04
  1.5221037E+04  1.2494209E-04
  1.5223518E+04  1.2576630E-04
  1.5225999E+04  1.2597079E-04
  1.5228479E+04  1.2588461E-04
  1.5230960E+04  1.2570050E-04
  1.5233441E+04  1.2552564E-04
  1.5235922E+04  1.2541440E-04
  1.5245845E+04  1.2580224E-04
  1.5250806E+04  1.2634483E-04
  1.5255768E+04  1.2694366E-04
  1.5260730E+04  1.2748827E-04
  1.5265691E+04  1.2790710E-04
  1.5275614E+04  1.2827025E-04
  1.5285537E+04  1.2810423E-04
  1.5295460E+04  1.2768542E-04
  1.5305383E+04  1.2726250E-04
  1.5315307E+04  1.2696350E-04
  1.5325230E+04  1.2680382E-04
  1.5335153E+04  1.2673067E-04
  1.5345076E+04  1.2667238E-04
  1.5364922E+04  1.2641178E-04
  1.5384768E+04  1.2592595E-04
  1.5404614E+04  1.2539757E-04
  1.5424461E+04  1.2497504E-04
  1.5444307E+04  1.2465616E-04
  1.5464153E+04  1.2434756E-04
  1.5483999E+04  1.2398401E-04
  1.5503845E+04  1.2356182E-04
  1.5523692E+04  1.2312732E-04
  1.5563384E+04  1.2234595E-04
  1.5603076E+04  1.2164216E-04
  1.5642769E+04  1.2087567E-04
  1.5682461E+04  1.2006549E-04
  1.5841231E+04  1.1705305E-04
  1.5920615E+04  1.1555607E-04
  1.6000000E+04  1.1409516E-04
  1.6250000E+04  1.0958903E-04
  1.6500000E+04  1.0533188E-04
  1.6750000E+04  1.0129620E-04
  1.7000000E+04  9.7457969E-05
  1.8000000E+04  8.3864572E-05
  1.9000000E+04  7.2588200E-05
  2.0000000E+04  6.3180262E-05
  2.1000000E+04  5.5283256E-05
  2.2000000E+04  4.8614902E-05
  2.3000000E+04  4.2949305E-05
  2.4000000E+04  3.8108004E-05
  2.5000000E+04  3.3948153E-05
  2.6000000E+04  3.0355497E-05
  2.7000000E+04  2.7237780E-05
  2.8000000E+04  2.4520105E-05
  2.9000000E+04  2.2141243E-05
  3.0000000E+04  2.0050798E-05
  3.1000000E+04  1.8207063E-05
  3.2000000E+04  1.6575301E-05
  3.4000000E+04  1.3835962E-05
  3.6000000E+04  1.1650678E-05
  3.8000000E+04  9.8883423E-06
  4.0000000E+04  8.4530218E-06
  4.2000000E+04  7.2734987E-06
  4.4000000E+04  6.2962025E-06
  4.6000000E+04  5.4803502E-06
  4.8000000E+04  4.7945391E-06
  5.0000000E+04  4.2143472E-06
  5.2500000E+04  3.6088082E-06
  5.5000000E+04  3.1096574E-06
  5.7500000E+04  2.6949804E-06
  6.0000000E+04  2.3480012E-06
  6.5000000E+04  1.8080599E-06
  6.7500000E+04  1.5969613E-06
  7.0000000E+04  1.4160885E-06
  7.2500000E+04  1.2603467E-06
  7.5000000E+04  1.1256242E-06
  7.7500000E+04  1.0085784E-06
  8.0000000E+04  9.0647584E-07
  8.2500000E+04  8.1706710E-07
  8.5000000E+04  7.3849074E-07
  9.0000000E+04  6.0789556E-07
  9.5000000E+04  5.0507837E-07
  1.0000000E+05  4.2320493E-07
  1.0500000E+05  3.5733387E-07
  1.1000000E+05  3.0383822E-07
  1.1500000E+05  2.6001882E-07
  1.2000000E+05  2.2384174E-07
  1.2500000E+05  1.9375664E-07
  1.3000000E+05  1.6856925E-07
  1.3500000E+05  1.4735065E-07
  1.4000000E+05  1.2937169E-07
  1.4500000E+05  1.1405530E-07
  1.5000000E+05  1.0094114E-07
  1.5500000E+05  8.9659329E-08
  1.6000000E+05  7.9910638E-08
  1.6500000E+05  7.1451443E-08
  1.7000000E+05  6.4082184E-08
  1.7500000E+05  5.7638482E-08
  1.8000000E+05  5.1984215E-08
  1.8500000E+05  4.7006078E-08
  1.9000000E+05  4.2609311E-08
  2.0000000E+05  3.5253921E-08
  2.1000000E+05  2.9417876E-08
  2.2000000E+05  2.4739797E-08
  2.3000000E+05  2.0954755E-08
  2.4000000E+05  1.7865906E-08
  2.5000000E+05  1.5325212E-08
  2.6000000E+05  1.3220081E-08
  2.7000000E+05  1.1463986E-08
  2.8000000E+05  9.9897977E-09
  2.9000000E+05  8.7449659E-09
  3.0000000E+05  7.6880143E-09
  3.1000000E+05  6.7859517E-09
  3.2000000E+05  6.0123470E-09
  3.3000000E+05  5.3458803E-09
  3.4000000E+05  4.7692436E-09
  3.5000000E+05  4.2683027E-09
  3.6000000E+05  3.8314492E-09
  3.7000000E+05  3.4490976E-09
  3.8000000E+05  3.1132923E-09
  3.9000000E+05  2.8173993E-09
  4.0000000E+05  2.5558614E-09
  4.2000000E+05  2.1178731E-09
  4.4000000E+05  1.7698931E-09
  4.6000000E+05  1.4906100E-09
  4.8000000E+05  1.2643698E-09
  5.0000000E+05  1.0795254E-09
  5.2500000E+05  8.9353006E-10
  5.5000000E+05  7.4597777E-10
  5.7500000E+05  6.2770828E-10
  5.8750000E+05  5.7738282E-10
  6.0000000E+05  5.3200928E-10
  6.2500000E+05  4.5389763E-10
  6.5000000E+05  3.8962874E-10
  6.7500000E+05  3.3635615E-10
  7.0000000E+05  2.9189426E-10
  7.2500000E+05  2.5454838E-10
  7.5000000E+05  2.2299233E-10
  7.7500000E+05  1.9617996E-10
  8.0000000E+05  1.7327949E-10
  8.2500000E+05  1.5362455E-10
  8.5000000E+05  1.3667768E-10
  8.7500000E+05  1.2200265E-10
  9.0000000E+05  1.0924318E-10
  9.2500000E+05  9.8106547E-11
  9.5000000E+05  8.8351014E-11
  1.0000000E+06  7.2213754E-11
  1.0500000E+06  5.9589262E-11
  1.1000000E+06  4.9598386E-11
  1.1500000E+06  4.1608563E-11
  1.2000000E+06  3.5157735E-11
  1.2500000E+06  2.9903754E-11
  1.3000000E+06  2.5590039E-11
  1.3500000E+06  2.2021957E-11
  1.4000000E+06  1.9050314E-11
  1.4500000E+06  1.6559632E-11
  1.5000000E+06  1.4459702E-11
  1.5500000E+06  1.2679439E-11
  1.6000000E+06  1.1162379E-11
  1.6500000E+06  9.8633386E-12
  1.7000000E+06  8.7459196E-12
  1.7500000E+06  7.7806118E-12
  1.8000000E+06  6.9433459E-12
  1.8500000E+06  6.2143762E-12
  1.9000000E+06  5.5774123E-12
  1.9500000E+06  5.0189451E-12
  2.0000000E+06  4.5277188E-12
  2.0500000E+06  4.0943124E-12
  2.1000000E+06  3.7108043E-12
  2.2000000E+06  3.0677490E-12
  2.3000000E+06  2.5562647E-12
  2.4000000E+06  2.1455478E-12
  2.5000000E+06  1.8128604E-12
  2.6000000E+06  1.5412143E-12
  2.7000000E+06  1.3177670E-12
  2.8000000E+06  1.1327041E-12
  2.9000000E+06  9.7845026E-13
  3.0000000E+06  8.4910802E-13
  3.1000000E+06  7.4004902E-13
  3.2000000E+06  6.4761333E-13
  3.3000000E+06  5.6888532E-13
  3.4000000E+06  5.0152472E-13
  3.5000000E+06  4.4364104E-13
  3.6000000E+06  3.9369754E-13
  3.7000000E+06  3.5043822E-13
  3.8000000E+06  3.1283113E-13
  3.9000000E+06  2.8002404E-13
  4.0000000E+06  2.5130972E-13
  4.1000000E+06  2.2609853E-13
  4.2000000E+06  2.0389680E-13
  4.3000000E+06  1.8428948E-13
  4.4000000E+06  1.6692623E-13
  4.6000000E+06  1.3778916E-13
  4.8000000E+06  1.1460100E-13
  5.0000000E+06  9.5981216E-14
  5.1250000E+06  8.6197093E-14
  5.2500000E+06  7.7595974E-14
  5.3750000E+06  7.0012970E-14
  5.5000000E+06  6.3309127E-14
  5.7500000E+06  5.2086484E-14
  5.8750000E+06  4.7382850E-14
  6.0000000E+06  4.3183305E-14
  6.2500000E+06  3.6055816E-14
  6.5000000E+06  3.0301868E-14
  6.7500000E+06  2.5620620E-14
  7.0000000E+06  2.1784621E-14
  7.2500000E+06  1.8620155E-14
  7.5000000E+06  1.5993328E-14
  7.7500000E+06  1.3800052E-14
  8.0000000E+06  1.1958743E-14
  8.2500000E+06  1.0404974E-14
  8.5000000E+06  9.0875059E-15
  8.7500000E+06  7.9653181E-15
  9.0000000E+06  7.0053569E-15
  9.2500000E+06  6.1808325E-15
  9.5000000E+06  5.4699129E-15
  9.7500000E+06  4.8547111E-15
  1.0000000E+07  4.3204904E-15
  1.0250000E+07  3.8550529E-15
  1.0500000E+07  3.4482646E-15
  1.0750000E+07  3.0916693E-15
  1.1000000E+07  2.7781823E-15
  1.1250000E+07  2.5018527E-15
  1.1500000E+07  2.2576554E-15
  1.2000000E+07  1.8492358E-15
  1.2500000E+07  1.5257944E-15
  1.3000000E+07  1.2673133E-15
  1.3500000E+07  1.0589729E-15
  1.4000000E+07  8.8977301E-16
  1.4500000E+07  7.5161389E-16
  1.5000000E+07  6.3827981E-16
  
  
#  82   4  L3  EION =  1.304100000E+04 eV   250
#  S(0) = 1.986042E+00
  1.3039163E+02  0.0000000E+00
  1.3039163E+04  0.0000000E+00
  1.3039163E+04  1.2533105E-04
  1.3041000E+04  1.2533105E-04
  1.3041130E+04  1.2533105E-04
  1.3041489E+04  1.3535509E-04
  1.3041847E+04  1.4500968E-04
  1.3042206E+04  1.5428875E-04
  1.3042564E+04  1.6318856E-04
  1.3043281E+04  1.7984645E-04
  1.3043998E+04  1.9499474E-04
  1.3045432E+04  2.2093746E-04
  1.3046866E+04  2.4154767E-04
  1.3049734E+04  2.6966016E-04
  1.3051168E+04  2.7865207E-04
  1.3052602E+04  2.8516207E-04
  1.3055470E+04  2.9286244E-04
  1.3058338E+04  2.9609549E-04
  1.3061206E+04  2.9696939E-04
  1.3064074E+04  2.9674129E-04
  1.3069810E+04  2.9550683E-04
  1.3075546E+04  2.9487941E-04
  1.3087017E+04  2.9622611E-04
  1.3098489E+04  2.9854235E-04
  1.3109961E+04  2.9956033E-04
  1.3115697E+04  2.9944281E-04
  1.3121433E+04  2.9901208E-04
  1.3132904E+04  2.9769131E-04
  1.3144376E+04  2.9640026E-04
  1.3155848E+04  2.9550925E-04
  1.3167320E+04  2.9499355E-04
  1.3178791E+04  2.9463635E-04
  1.3201735E+04  2.9364030E-04
  1.3224678E+04  2.9202312E-04
  1.3270565E+04  2.8903555E-04
  1.3293509E+04  2.8791561E-04
  1.3316452E+04  2.8670054E-04
  1.3339396E+04  2.8531825E-04
  1.3362339E+04  2.8387206E-04
  1.3408226E+04  2.8125747E-04
  1.3454113E+04  2.7880599E-04
  1.3500000E+04  2.7614752E-04
  1.3562500E+04  2.7262663E-04
  1.3625000E+04  2.6926726E-04
  1.3687500E+04  2.6579043E-04
  1.3750000E+04  2.6244465E-04
  1.3875000E+04  2.5587536E-04
  1.4000000E+04  2.4949700E-04
  1.4250000E+04  2.3735903E-04
  1.4500000E+04  2.2601306E-04
  1.5000000E+04  2.0536254E-04
  1.6000000E+04  1.7084088E-04
  1.7000000E+04  1.4339441E-04
  1.8000000E+04  1.2134078E-04
  1.9000000E+04  1.0345116E-04
  2.0000000E+04  8.8806231E-05
  2.1000000E+04  7.6716279E-05
  2.2000000E+04  6.6656079E-05
  2.3000000E+04  5.8223443E-05
  2.4000000E+04  5.1107114E-05
  2.5000000E+04  4.5064087E-05
  2.6000000E+04  3.9902821E-05
  2.7000000E+04  3.5471049E-05
  2.8000000E+04  3.1646745E-05
  2.9000000E+04  2.8331333E-05
  3.0000000E+04  2.5444644E-05
  3.1000000E+04  2.2921034E-05
  3.2000000E+04  2.0706415E-05
  3.4000000E+04  1.7032340E-05
  3.6000000E+04  1.4145442E-05
  3.8000000E+04  1.1849968E-05
  4.0000000E+04  1.0005091E-05
  4.2000000E+04  8.5078806E-06
  4.4000000E+04  7.2820168E-06
  4.6000000E+04  6.2701658E-06
  4.8000000E+04  5.4287322E-06
  5.0000000E+04  4.7242070E-06
  5.2500000E+04  3.9969878E-06
  5.5000000E+04  3.4045870E-06
  5.7500000E+04  2.9179766E-06
  6.0000000E+04  2.5151997E-06
  6.5000000E+04  1.8977700E-06
  6.7500000E+04  1.6600015E-06
  7.0000000E+04  1.4581764E-06
  7.2500000E+04  1.2859628E-06
  7.5000000E+04  1.1382959E-06
  7.7500000E+04  1.0110957E-06
  8.0000000E+04  9.0105319E-07
  8.2500000E+04  8.0546792E-07
  8.5000000E+04  7.2212319E-07
  9.0000000E+04  5.8514759E-07
  9.5000000E+04  4.7888269E-07
  1.0000000E+05  3.9544842E-07
  1.0500000E+05  3.2922472E-07
  1.1000000E+05  2.7613985E-07
  1.1500000E+05  2.3320130E-07
  1.2000000E+05  1.9818101E-07
  1.2500000E+05  1.6940009E-07
  1.3000000E+05  1.4557961E-07
  1.3500000E+05  1.2573541E-07
  1.4000000E+05  1.0910297E-07
  1.4500000E+05  9.5083310E-08
  1.5000000E+05  8.3203296E-08
  1.5500000E+05  7.3086338E-08
  1.6000000E+05  6.4430612E-08
  1.6500000E+05  5.6992597E-08
  1.7000000E+05  5.0574565E-08
  1.8000000E+05  4.0181454E-08
  1.9000000E+05  3.2272851E-08
  2.0000000E+05  2.6176466E-08
  2.1000000E+05  2.1421747E-08
  2.2000000E+05  1.7673793E-08
  2.3000000E+05  1.4690620E-08
  2.4000000E+05  1.2294946E-08
  2.5000000E+05  1.0355251E-08
  2.6000000E+05  8.7728188E-09
  2.7000000E+05  7.4727639E-09
  2.8000000E+05  6.3977169E-09
  2.9000000E+05  5.5033184E-09
  3.0000000E+05  4.7549774E-09
  3.1000000E+05  4.1255078E-09
  3.2000000E+05  3.5933799E-09
  3.3000000E+05  3.1414250E-09
  3.4000000E+05  2.7558643E-09
  3.5000000E+05  2.4255701E-09
  3.6000000E+05  2.1415025E-09
  3.8000000E+05  1.6838348E-09
  4.0000000E+05  1.3381416E-09
  4.2000000E+05  1.0737385E-09
  4.4000000E+05  8.6919901E-10
  4.6000000E+05  7.0932053E-10
  4.8000000E+05  5.8315888E-10
  5.0000000E+05  4.8273006E-10
  5.2500000E+05  3.8454743E-10
  5.5000000E+05  3.0911698E-10
  5.7500000E+05  2.5055046E-10
  6.0000000E+05  2.0463483E-10
  6.2500000E+05  1.6831491E-10
  6.5000000E+05  1.3934774E-10
  6.6250000E+05  1.2708320E-10
  6.7500000E+05  1.1606778E-10
  7.0000000E+05  9.7225220E-11
  7.2500000E+05  8.1873053E-11
  7.5000000E+05  6.9287164E-11
  7.7500000E+05  5.8909192E-11
  8.0000000E+05  5.0305174E-11
  8.2500000E+05  4.3135311E-11
  8.5000000E+05  3.7131680E-11
  8.7500000E+05  3.2081640E-11
  9.0000000E+05  2.7815382E-11
  9.2500000E+05  2.4196515E-11
  9.5000000E+05  2.1114882E-11
  9.7500000E+05  1.8481059E-11
  1.0000000E+06  1.6222081E-11
  1.0250000E+06  1.4278130E-11
  1.0500000E+06  1.2599941E-11
  1.1000000E+06  9.8847833E-12
  1.1500000E+06  7.8261404E-12
  1.2000000E+06  6.2488232E-12
  1.2500000E+06  5.0285640E-12
  1.3000000E+06  4.0760645E-12
  1.3500000E+06  3.3263792E-12
  1.4000000E+06  2.7317609E-12
  1.4500000E+06  2.2567346E-12
  1.5000000E+06  1.8746842E-12
  1.5500000E+06  1.5654612E-12
  1.6000000E+06  1.3136867E-12
  1.6500000E+06  1.1075333E-12
  1.7000000E+06  9.3783771E-13
  1.7500000E+06  7.9745297E-13
  1.8000000E+06  6.8076578E-13
  1.8500000E+06  5.8333927E-13
  1.9000000E+06  5.0164592E-13
  1.9500000E+06  4.3286528E-13
  2.0000000E+06  3.7473086E-13
  2.0500000E+06  3.2541226E-13
  2.1000000E+06  2.8342419E-13
  2.1500000E+06  2.4755595E-13
  2.2000000E+06  2.1681631E-13
  2.2500000E+06  1.9039019E-13
  2.3000000E+06  1.6760464E-13
  2.4000000E+06  1.3081817E-13
  2.5000000E+06  1.0302130E-13
  2.6000000E+06  8.1806144E-14
  2.7000000E+06  6.5463177E-14
  2.8000000E+06  5.2764101E-14
  2.9000000E+06  4.2816412E-14
  3.0000000E+06  3.4964796E-14
  3.1000000E+06  2.8723357E-14
  3.2000000E+06  2.3728572E-14
  3.3000000E+06  1.9706161E-14
  3.4000000E+06  1.6447514E-14
  3.5000000E+06  1.3792761E-14
  3.6000000E+06  1.1618472E-14
  3.7000000E+06  9.8286954E-15
  3.8000000E+06  8.3483592E-15
  3.9000000E+06  7.1183652E-15
  4.0000000E+06  6.0919279E-15
  4.1000000E+06  5.2318046E-15
  4.2000000E+06  4.5081925E-15
  4.3000000E+06  3.8971226E-15
  4.4000000E+06  3.3792244E-15
  4.5000000E+06  2.9387712E-15
  4.6000000E+06  2.5629386E-15
  4.7000000E+06  2.2412242E-15
  4.8000000E+06  1.9649929E-15
  5.0000000E+06  1.5216913E-15
  5.1250000E+06  1.3031428E-15
  5.2500000E+06  1.1198441E-15
  5.3750000E+06  9.6551062E-16
  5.5000000E+06  8.3508117E-16
  5.6250000E+06  7.2446040E-16
  5.7500000E+06  6.3031948E-16
  5.8750000E+06  5.4994092E-16
  6.0000000E+06  4.8109701E-16
  6.1250000E+06  4.2195433E-16
  6.2500000E+06  3.7099823E-16
  6.3750000E+06  3.2697284E-16
  6.5000000E+06  2.8883316E-16
  6.6250000E+06  2.5570669E-16
  6.7500000E+06  2.2686255E-16
  7.0000000E+06  1.7966107E-16
  7.2500000E+06  1.4337780E-16
  7.5000000E+06  1.1524745E-16
  7.7500000E+06  9.3262599E-17
  8.0000000E+06  7.5951023E-17
  8.2500000E+06  6.2222655E-17
  8.5000000E+06  5.1263100E-17
  8.7500000E+06  4.2458736E-17
  9.0000000E+06  3.5343583E-17
  9.2500000E+06  2.9561111E-17
  9.5000000E+06  2.4836572E-17
  9.7500000E+06  2.0956792E-17
  1.0000000E+07  1.7755335E-17
  1.0250000E+07  1.5101468E-17
  1.0500000E+07  1.2891902E-17
  1.0750000E+07  1.1044594E-17
  1.1000000E+07  9.4940262E-18
  1.1250000E+07  8.1875931E-18
  1.1500000E+07  7.0828571E-18
  1.1750000E+07  6.1454246E-18
  1.2000000E+07  5.3472759E-18
  1.2250000E+07  4.6654959E-18
  1.2500000E+07  4.0812952E-18
  1.2750000E+07  3.5792061E-18
  1.3000000E+07  3.1464458E-18
  1.3250000E+07  2.7724177E-18
  1.3500000E+07  2.4483414E-18
  1.4000000E+07  1.9218668E-18
  1.4500000E+07  1.5211852E-18
  
  
#  82   5  M1  EION =  3.857000000E+03 eV   262
#  S(0) = 9.101796E-01
  3.8486726E+01  0.0000000E+00
  3.8486726E+03  0.0000000E+00
  3.8486726E+03  1.9414030E-04
  3.8570000E+03  1.9414030E-04
  3.8570382E+03  1.9414030E-04
  3.8574850E+03  1.9196845E-04
  3.8579318E+03  1.8997422E-04
  3.8583785E+03  1.8814610E-04
  3.8588253E+03  1.8647259E-04
  3.8597188E+03  1.8354493E-04
  3.8606123E+03  1.8110758E-04
  3.8623993E+03  1.7742006E-04
  3.8641863E+03  1.7494269E-04
  3.8677604E+03  1.7237975E-04
  3.8695474E+03  1.7188124E-04
  3.8713344E+03  1.7171673E-04
  3.8749085E+03  1.7201802E-04
  3.8784825E+03  1.7273592E-04
  3.8820565E+03  1.7354371E-04
  3.8856306E+03  1.7425342E-04
  3.8927787E+03  1.7505936E-04
  3.8999268E+03  1.7500999E-04
  3.9070749E+03  1.7437489E-04
  3.9142229E+03  1.7349637E-04
  3.9213710E+03  1.7263624E-04
  3.9285191E+03  1.7193808E-04
  3.9356672E+03  1.7144340E-04
  3.9428153E+03  1.7112593E-04
  3.9571115E+03  1.7077363E-04
  3.9714076E+03  1.7039684E-04
  3.9785557E+03  1.7011321E-04
  3.9857038E+03  1.6975750E-04
  4.0000000E+03  1.6889355E-04
  4.0125000E+03  1.6807960E-04
  4.0250000E+03  1.6730966E-04
  4.0375000E+03  1.6662865E-04
  4.0500000E+03  1.6602496E-04
  4.0625000E+03  1.6546454E-04
  4.0750000E+03  1.6490095E-04
  4.1000000E+03  1.6366621E-04
  4.1250000E+03  1.6229644E-04
  4.1500000E+03  1.6093630E-04
  4.1750000E+03  1.5967541E-04
  4.2000000E+03  1.5848417E-04
  4.2500000E+03  1.5605422E-04
  4.2750000E+03  1.5479284E-04
  4.3000000E+03  1.5355568E-04
  4.3250000E+03  1.5235926E-04
  4.3500000E+03  1.5119855E-04
  4.4000000E+03  1.4891069E-04
  4.4500000E+03  1.4659474E-04
  4.5000000E+03  1.4434966E-04
  4.5500000E+03  1.4217867E-04
  4.6000000E+03  1.4004643E-04
  4.7000000E+03  1.3587060E-04
  4.7500000E+03  1.3386569E-04
  4.8000000E+03  1.3190924E-04
  4.9000000E+03  1.2807816E-04
  5.0000000E+03  1.2441641E-04
  5.2500000E+03  1.1588470E-04
  5.5000000E+03  1.0817249E-04
  5.7500000E+03  1.0116119E-04
  6.0000000E+03  9.4785893E-05
  6.5000000E+03  8.3650825E-05
  6.7500000E+03  7.8774064E-05
  7.0000000E+03  7.4294914E-05
  7.2500000E+03  7.0172699E-05
  7.5000000E+03  6.6371465E-05
  8.0000000E+03  5.9609045E-05
  8.5000000E+03  5.3795919E-05
  9.0000000E+03  4.8765481E-05
  9.5000000E+03  4.4385620E-05
  1.0000000E+04  4.0550757E-05
  1.0500000E+04  3.7175526E-05
  1.1000000E+04  3.4190158E-05
  1.1500000E+04  3.1537669E-05
  1.2000000E+04  2.9171067E-05
  1.2500000E+04  2.7051221E-05
  1.3000000E+04  2.5145407E-05
  1.3500000E+04  2.3426134E-05
  1.4000000E+04  2.1870148E-05
  1.4500000E+04  2.0457680E-05
  1.5000000E+04  1.9171841E-05
  1.6000000E+04  1.6924089E-05
  1.7000000E+04  1.5033122E-05
  1.8000000E+04  1.3428230E-05
  1.9000000E+04  1.2055299E-05
  2.0000000E+04  1.0872364E-05
  2.1000000E+04  9.8464857E-06
  2.2000000E+04  8.9515206E-06
  2.3000000E+04  8.1665111E-06
  2.4000000E+04  7.4745026E-06
  2.5000000E+04  6.8616615E-06
  2.6000000E+04  6.3166137E-06
  2.7000000E+04  5.8299370E-06
  2.8000000E+04  5.3937755E-06
  2.9000000E+04  5.0015394E-06
  3.0000000E+04  4.6476671E-06
  3.1000000E+04  4.3274416E-06
  3.2000000E+04  4.0368411E-06
  3.4000000E+04  3.5312120E-06
  3.6000000E+04  3.1085323E-06
  3.8000000E+04  2.7520752E-06
  4.0000000E+04  2.4490805E-06
  4.2000000E+04  2.1896825E-06
  4.4000000E+04  1.9661615E-06
  4.6000000E+04  1.7724107E-06
  4.8000000E+04  1.6035505E-06
  5.0000000E+04  1.4556464E-06
  5.2500000E+04  1.2954184E-06
  5.5000000E+04  1.1579636E-06
  5.7500000E+04  1.0393303E-06
  6.0000000E+04  9.3637184E-07
  6.5000000E+04  7.6784455E-07
  6.7500000E+04  6.9855244E-07
  7.0000000E+04  6.3730628E-07
  7.2500000E+04  5.8296561E-07
  7.5000000E+04  5.3458003E-07
  7.7500000E+04  4.9135301E-07
  8.0000000E+04  4.5261335E-07
  8.2500000E+04  4.1779263E-07
  8.5000000E+04  3.8640719E-07
  9.0000000E+04  3.3234710E-07
  9.5000000E+04  2.8777340E-07
  1.0000000E+05  2.5069820E-07
  1.0500000E+05  2.1961440E-07
  1.1000000E+05  1.9336502E-07
  1.1500000E+05  1.7105124E-07
  1.2000000E+05  1.5196761E-07
  1.2500000E+05  1.3555495E-07
  1.3000000E+05  1.2136609E-07
  1.3500000E+05  1.0904060E-07
  1.4000000E+05  9.8285665E-08
  1.4500000E+05  8.8861760E-08
  1.5000000E+05  8.0571717E-08
  1.5500000E+05  7.3252210E-08
  1.6000000E+05  6.6767177E-08
  1.6500000E+05  6.1002691E-08
  1.7000000E+05  5.5862867E-08
  1.7500000E+05  5.1266616E-08
  1.8000000E+05  4.7145062E-08
  1.8500000E+05  4.3439470E-08
  1.9000000E+05  4.0099536E-08
  2.0000000E+05  3.4349610E-08
  2.1000000E+05  2.9615212E-08
  2.2000000E+05  2.5685286E-08
  2.3000000E+05  2.2398831E-08
  2.4000000E+05  1.9631672E-08
  2.5000000E+05  1.7287019E-08
  2.6000000E+05  1.5288705E-08
  2.7000000E+05  1.3576276E-08
  2.8000000E+05  1.2101366E-08
  2.9000000E+05  1.0825003E-08
  3.0000000E+05  9.7155583E-09
  3.1000000E+05  8.7471823E-09
  3.2000000E+05  7.8986191E-09
  3.3000000E+05  7.1522864E-09
  3.4000000E+05  6.4935687E-09
  3.5000000E+05  5.9102545E-09
  3.6000000E+05  5.3920909E-09
  3.7000000E+05  4.9304297E-09
  3.8000000E+05  4.5179460E-09
  3.9000000E+05  4.1484094E-09
  4.0000000E+05  3.8164989E-09
  4.2000000E+05  3.2479481E-09
  4.4000000E+05  2.7828755E-09
  4.6000000E+05  2.3992474E-09
  4.8000000E+05  2.0803560E-09
  5.0000000E+05  1.8133908E-09
  5.1250000E+05  1.6683974E-09
  5.2500000E+05  1.5377924E-09
  5.3750000E+05  1.4198768E-09
  5.5000000E+05  1.3131831E-09
  5.7500000E+05  1.1285431E-09
  5.8750000E+05  1.0485289E-09
  6.0000000E+05  9.7555565E-10
  6.2500000E+05  8.4786977E-10
  6.5000000E+05  7.4058151E-10
  6.7500000E+05  6.4986796E-10
  7.0000000E+05  5.7272322E-10
  7.2500000E+05  5.0676310E-10
  7.5000000E+05  4.5008168E-10
  7.7500000E+05  4.0114426E-10
  8.0000000E+05  3.5870654E-10
  8.2500000E+05  3.2175313E-10
  8.5000000E+05  2.8945016E-10
  8.7500000E+05  2.6110886E-10
  9.0000000E+05  2.3615694E-10
  9.2500000E+05  2.1411667E-10
  9.5000000E+05  1.9458754E-10
  9.7500000E+05  1.7723231E-10
  1.0000000E+06  1.6176581E-10
  1.0250000E+06  1.4794591E-10
  1.0500000E+06  1.3556610E-10
  1.1000000E+06  1.1444455E-10
  1.1500000E+06  9.7262901E-11
  1.2000000E+06  8.3170703E-11
  1.2500000E+06  7.1524676E-11
  1.3000000E+06  6.1832715E-11
  1.3500000E+06  5.3714599E-11
  1.4000000E+06  4.6873845E-11
  1.4500000E+06  4.1077337E-11
  1.5000000E+06  3.6140172E-11
  1.5500000E+06  3.1914515E-11
  1.6000000E+06  2.8281347E-11
  1.6500000E+06  2.5144216E-11
  1.7000000E+06  2.2424469E-11
  1.7500000E+06  2.0057598E-11
  1.8000000E+06  1.7990403E-11
  1.8500000E+06  1.6178789E-11
  1.9000000E+06  1.4586025E-11
  1.9500000E+06  1.3181373E-11
  2.0000000E+06  1.1939005E-11
  2.0500000E+06  1.0837121E-11
  2.1000000E+06  9.8572492E-12
  2.1500000E+06  8.9836767E-12
  2.2000000E+06  8.2029918E-12
  2.2500000E+06  7.5037122E-12
  2.3000000E+06  6.8759698E-12
  2.4000000E+06  5.8022098E-12
  2.5000000E+06  4.9264238E-12
  2.6000000E+06  4.2068131E-12
  2.7000000E+06  3.6114583E-12
  2.8000000E+06  3.1157525E-12
  2.9000000E+06  2.7005546E-12
  3.0000000E+06  2.3508505E-12
  3.1000000E+06  2.0547714E-12
  3.2000000E+06  1.8028694E-12
  3.3000000E+06  1.5875700E-12
  3.4000000E+06  1.4027585E-12
  3.5000000E+06  1.2434684E-12
  3.6000000E+06  1.1056417E-12
  3.7000000E+06  9.8594678E-13
  3.8000000E+06  8.8163468E-13
  3.9000000E+06  7.9042654E-13
  4.0000000E+06  7.1042457E-13
  4.1000000E+06  6.4004118E-13
  4.2000000E+06  5.7794256E-13
  4.3000000E+06  5.2300364E-13
  4.4000000E+06  4.7427186E-13
  4.5000000E+06  4.3093776E-13
  4.6000000E+06  3.9231112E-13
  4.7000000E+06  3.5780145E-13
  4.8000000E+06  3.2690195E-13
  5.0000000E+06  2.7424778E-13
  5.1250000E+06  2.4652755E-13
  5.2500000E+06  2.2212671E-13
  5.3750000E+06  2.0058739E-13
  5.5000000E+06  1.8152299E-13
  5.6250000E+06  1.6460622E-13
  5.7500000E+06  1.4955871E-13
  5.8750000E+06  1.3614271E-13
  6.0000000E+06  1.2415457E-13
  6.1250000E+06  1.1341923E-13
  6.2500000E+06  1.0378524E-13
  6.3750000E+06  9.5121284E-14
  6.5000000E+06  8.7313897E-14
  6.6250000E+06  8.0264733E-14
  6.7500000E+06  7.3888318E-14
  7.0000000E+06  6.2866550E-14
  7.2500000E+06  5.3766733E-14
  7.5000000E+06  4.6216000E-14
  
  
#  82   6  M2  EION =  3.560000000E+03 eV   264
#  S(0) = 1.220472E+00
  3.5579270E+01  0.0000000E+00
  3.5579270E+03  0.0000000E+00
  3.5579270E+03  1.2310754E-04
  3.5600000E+03  1.2310754E-04
  3.5600355E+03  1.2310754E-04
  3.5602853E+03  1.2959521E-04
  3.5605350E+03  1.3592613E-04
  3.5607848E+03  1.4209542E-04
  3.5610346E+03  1.4809902E-04
  3.5615342E+03  1.5959691E-04
  3.5620337E+03  1.7040268E-04
  3.5630328E+03  1.8992248E-04
  3.5640319E+03  2.0671353E-04
  3.5660302E+03  2.3282174E-04
  3.5680284E+03  2.5061908E-04
  3.5700266E+03  2.6218789E-04
  3.5720248E+03  2.6934661E-04
  3.5740231E+03  2.7351361E-04
  3.5760213E+03  2.7572483E-04
  3.5780195E+03  2.7670779E-04
  3.5800177E+03  2.7695915E-04
  3.5820160E+03  2.7681045E-04
  3.5840142E+03  2.7647824E-04
  3.5880106E+03  2.7575810E-04
  3.5920071E+03  2.7534813E-04
  3.6000000E+03  2.7577691E-04
  3.6062500E+03  2.7685475E-04
  3.6125000E+03  2.7803074E-04
  3.6187500E+03  2.7892921E-04
  3.6250000E+03  2.7936666E-04
  3.6375000E+03  2.7890069E-04
  3.6500000E+03  2.7745134E-04
  3.6625000E+03  2.7597854E-04
  3.6750000E+03  2.7490297E-04
  3.6875000E+03  2.7416539E-04
  3.7000000E+03  2.7351616E-04
  3.7125000E+03  2.7274302E-04
  3.7250000E+03  2.7177749E-04
  3.7500000E+03  2.6952544E-04
  3.7750000E+03  2.6743622E-04
  3.7875000E+03  2.6652471E-04
  3.8000000E+03  2.6566555E-04
  3.8250000E+03  2.6390951E-04
  3.8500000E+03  2.6198412E-04
  3.8750000E+03  2.5996664E-04
  3.9000000E+03  2.5802514E-04
  3.9250000E+03  2.5618975E-04
  3.9500000E+03  2.5440065E-04
  3.9750000E+03  2.5256084E-04
  4.0000000E+03  2.5067055E-04
  4.0500000E+03  2.4689937E-04
  4.1000000E+03  2.4330229E-04
  4.1500000E+03  2.3970969E-04
  4.2000000E+03  2.3609777E-04
  4.3000000E+03  2.2911618E-04
  4.4000000E+03  2.2231188E-04
  4.6000000E+03  2.0935438E-04
  4.8000000E+03  1.9722050E-04
  5.0000000E+03  1.8589723E-04
  5.2500000E+03  1.7282204E-04
  5.5000000E+03  1.6084335E-04
  5.7500000E+03  1.4986103E-04
  6.0000000E+03  1.3979960E-04
  6.5000000E+03  1.2209896E-04
  6.7500000E+03  1.1431355E-04
  7.0000000E+03  1.0715263E-04
  7.2500000E+03  1.0055910E-04
  7.5000000E+03  9.4481029E-05
  8.0000000E+03  8.3687790E-05
  8.5000000E+03  7.4449391E-05
  9.0000000E+03  6.6503061E-05
  9.5000000E+03  5.9634946E-05
  1.0000000E+04  5.3670584E-05
  1.0500000E+04  4.8467666E-05
  1.1000000E+04  4.3909808E-05
  1.1500000E+04  3.9900724E-05
  1.2000000E+04  3.6360580E-05
  1.2500000E+04  3.3223112E-05
  1.3000000E+04  3.0432888E-05
  1.3500000E+04  2.7943323E-05
  1.4000000E+04  2.5715089E-05
  1.4500000E+04  2.3714881E-05
  1.5000000E+04  2.1914342E-05
  1.6000000E+04  1.8818799E-05
  1.7000000E+04  1.6272679E-05
  1.8000000E+04  1.4159723E-05
  1.9000000E+04  1.2391970E-05
  2.0000000E+04  1.0902039E-05
  2.1000000E+04  9.6377158E-06
  2.2000000E+04  8.5581145E-06
  2.3000000E+04  7.6309094E-06
  2.4000000E+04  6.8303167E-06
  2.5000000E+04  6.1356008E-06
  2.6000000E+04  5.5299601E-06
  2.7000000E+04  4.9996828E-06
  2.8000000E+04  4.5335041E-06
  2.9000000E+04  4.1221135E-06
  3.0000000E+04  3.7577712E-06
  3.1000000E+04  3.4340076E-06
  3.2000000E+04  3.1453875E-06
  3.4000000E+04  2.6559218E-06
  3.6000000E+04  2.2603333E-06
  3.8000000E+04  1.9374049E-06
  4.0000000E+04  1.6713954E-06
  4.2000000E+04  1.4504624E-06
  4.4000000E+04  1.2655835E-06
  4.6000000E+04  1.1098049E-06
  4.8000000E+04  9.7771078E-07
  5.0000000E+04  8.6504121E-07
  5.2500000E+04  7.4643704E-07
  5.5000000E+04  6.4779075E-07
  5.7500000E+04  5.6515166E-07
  5.8750000E+04  5.2885110E-07
  6.0000000E+04  4.9546222E-07
  6.2500000E+04  4.3633228E-07
  6.5000000E+04  3.8587617E-07
  6.7500000E+04  3.4259359E-07
  7.0000000E+04  3.0528134E-07
  7.2500000E+04  2.7296745E-07
  7.5000000E+04  2.4486134E-07
  7.7500000E+04  2.2031586E-07
  8.0000000E+04  1.9879808E-07
  8.2500000E+04  1.7986663E-07
  8.5000000E+04  1.6315405E-07
  8.7500000E+04  1.4835287E-07
  9.0000000E+04  1.3520461E-07
  9.2500000E+04  1.2349094E-07
  9.5000000E+04  1.1302672E-07
  1.0000000E+05  9.5238901E-08
  1.0500000E+05  8.0832736E-08
  1.1000000E+05  6.9061430E-08
  1.1500000E+05  5.9364679E-08
  1.2000000E+05  5.1316994E-08
  1.2500000E+05  4.4591741E-08
  1.3000000E+05  3.8935623E-08
  1.3500000E+05  3.4150377E-08
  1.4000000E+05  3.0079484E-08
  1.4500000E+05  2.6598382E-08
  1.5000000E+05  2.3607199E-08
  1.5500000E+05  2.1025305E-08
  1.6000000E+05  1.8787175E-08
  1.6500000E+05  1.6839226E-08
  1.7000000E+05  1.5137396E-08
  1.7500000E+05  1.3645251E-08
  1.8000000E+05  1.2332505E-08
  1.8500000E+05  1.1173864E-08
  1.9000000E+05  1.0148107E-08
  1.9500000E+05  9.2373479E-09
  2.0000000E+05  8.4264513E-09
  2.0500000E+05  7.7025574E-09
  2.1000000E+05  7.0547002E-09
  2.2000000E+05  5.9508824E-09
  2.3000000E+05  5.0545936E-09
  2.4000000E+05  4.3207403E-09
  2.5000000E+05  3.7152599E-09
  2.6000000E+05  3.2121384E-09
  2.7000000E+05  2.7913103E-09
  2.8000000E+05  2.4371524E-09
  2.9000000E+05  2.1373930E-09
  3.0000000E+05  1.8823148E-09
  3.1000000E+05  1.6641648E-09
  3.2000000E+05  1.4767143E-09
  3.3000000E+05  1.3149258E-09
  3.4000000E+05  1.1746996E-09
  3.5000000E+05  1.0526797E-09
  3.6000000E+05  9.4610362E-10
  3.7000000E+05  8.5268534E-10
  3.8000000E+05  7.7052354E-10
  3.9000000E+05  6.9802970E-10
  4.0000000E+05  6.3387068E-10
  4.1000000E+05  5.7692284E-10
  4.2000000E+05  5.2623511E-10
  4.3000000E+05  4.8099952E-10
  4.4000000E+05  4.4052716E-10
  4.6000000E+05  3.7159766E-10
  4.8000000E+05  3.1565397E-10
  5.0000000E+05  2.6986671E-10
  5.1250000E+05  2.4543558E-10
  5.2500000E+05  2.2371204E-10
  5.3750000E+05  2.0434352E-10
  5.5000000E+05  1.8702988E-10
  5.7500000E+05  1.5757824E-10
  5.8750000E+05  1.4503129E-10
  6.0000000E+05  1.3371066E-10
  6.2500000E+05  1.1420199E-10
  6.5000000E+05  9.8129794E-11
  6.7500000E+05  8.4791574E-11
  7.0000000E+05  7.3646893E-11
  7.2500000E+05  6.4276123E-11
  7.5000000E+05  5.6350446E-11
  7.7500000E+05  4.9610069E-11
  8.0000000E+05  4.3848186E-11
  8.2500000E+05  3.8898946E-11
  8.5000000E+05  3.4628416E-11
  8.7500000E+05  3.0927764E-11
  9.0000000E+05  2.7708017E-11
  9.2500000E+05  2.4896014E-11
  9.5000000E+05  2.2431262E-11
  9.7500000E+05  2.0263502E-11
  1.0000000E+06  1.8350772E-11
  1.0250000E+06  1.6657882E-11
  1.0500000E+06  1.5155184E-11
  1.1000000E+06  1.2623828E-11
  1.1500000E+06  1.0597716E-11
  1.2000000E+06  8.9605609E-12
  1.2500000E+06  7.6261519E-12
  1.3000000E+06  6.5297850E-12
  1.3500000E+06  5.6223376E-12
  1.4000000E+06  4.8661205E-12
  1.4500000E+06  4.2319332E-12
  1.5000000E+06  3.6969498E-12
  1.5500000E+06  3.2431732E-12
  1.6000000E+06  2.8562993E-12
  1.6500000E+06  2.5248744E-12
  1.7000000E+06  2.2396629E-12
  1.7500000E+06  1.9931732E-12
  1.8000000E+06  1.7792911E-12
  1.8500000E+06  1.5930000E-12
  1.9000000E+06  1.4301612E-12
  1.9500000E+06  1.2873406E-12
  2.0000000E+06  1.1616749E-12
  2.0500000E+06  1.0507659E-12
  2.1000000E+06  9.5259632E-13
  2.1500000E+06  8.6546206E-13
  2.2000000E+06  7.8791825E-13
  2.2500000E+06  7.1873515E-13
  2.3000000E+06  6.5686230E-13
  2.4000000E+06  5.5157155E-13
  2.5000000E+06  4.6624192E-13
  2.6000000E+06  3.9653394E-13
  2.7000000E+06  3.3916769E-13
  2.8000000E+06  2.9163588E-13
  2.9000000E+06  2.5200240E-13
  3.0000000E+06  2.1875829E-13
  3.1000000E+06  1.9071829E-13
  3.2000000E+06  1.6694452E-13
  3.3000000E+06  1.4668958E-13
  3.4000000E+06  1.2935378E-13
  3.5000000E+06  1.1445253E-13
  3.6000000E+06  1.0159180E-13
  3.7000000E+06  9.0449366E-14
  3.8000000E+06  8.0760274E-14
  3.9000000E+06  7.2305686E-14
  4.0000000E+06  6.4903974E-14
  4.1000000E+06  5.8403715E-14
  4.2000000E+06  5.2678141E-14
  4.3000000E+06  4.7620627E-14
  4.4000000E+06  4.3141129E-14
  4.5000000E+06  3.9163314E-14
  4.6000000E+06  3.5622230E-14
  4.7000000E+06  3.2462411E-14
  4.8000000E+06  2.9636361E-14
  5.0000000E+06  2.4828032E-14
  5.1250000E+06  2.2300666E-14
  5.2500000E+06  2.0078478E-14
  5.3750000E+06  1.8119051E-14
  5.5000000E+06  1.6386607E-14
  5.7500000E+06  1.3486043E-14
  5.8750000E+06  1.2270095E-14
  6.0000000E+06  1.1184159E-14
  6.2500000E+06  9.3400560E-15
  6.5000000E+06  7.8500629E-15
  6.7500000E+06  6.6378983E-15
  7.0000000E+06  5.6457971E-15
  
  
#  82   7  M3  EION =  3.072000000E+03 eV   264
#  S(0) = 2.770907E+00
  3.0698352E+01  0.0000000E+00
  3.0698352E+03  0.0000000E+00
  3.0698352E+03  4.1085532E-04
  3.0720000E+03  4.1085532E-04
  3.0720305E+03  4.1085532E-04
  3.0723802E+03  4.3918321E-04
  3.0727298E+03  4.6650299E-04
  3.0730794E+03  4.9279716E-04
  3.0734290E+03  5.1805445E-04
  3.0741282E+03  5.6544201E-04
  3.0748275E+03  6.0868485E-04
  3.0762260E+03  6.8316123E-04
  3.0776244E+03  7.4283214E-04
  3.0804214E+03  8.2535146E-04
  3.0832183E+03  8.7186726E-04
  3.0860153E+03  8.9559896E-04
  3.0888122E+03  9.0591750E-04
  3.0916092E+03  9.0887610E-04
  3.0944061E+03  9.0816947E-04
  3.0972031E+03  9.0595786E-04
  3.1000000E+03  9.0344437E-04
  3.1062500E+03  8.9936850E-04
  3.1125000E+03  8.9840522E-04
  3.1187500E+03  8.9960888E-04
  3.1250000E+03  9.0147219E-04
  3.1312500E+03  9.0278469E-04
  3.1375000E+03  9.0287994E-04
  3.1500000E+03  8.9917121E-04
  3.1625000E+03  8.9236128E-04
  3.1750000E+03  8.8533347E-04
  3.1812500E+03  8.8224612E-04
  3.1875000E+03  8.7951162E-04
  3.2000000E+03  8.7484260E-04
  3.2125000E+03  8.7060520E-04
  3.2250000E+03  8.6613706E-04
  3.2375000E+03  8.6114438E-04
  3.2500000E+03  8.5574214E-04
  3.2625000E+03  8.5020861E-04
  3.2750000E+03  8.4483471E-04
  3.3000000E+03  8.3498112E-04
  3.3250000E+03  8.2587641E-04
  3.3500000E+03  8.1662505E-04
  3.3750000E+03  8.0700219E-04
  3.4000000E+03  7.9743941E-04
  3.4250000E+03  7.8828091E-04
  3.4500000E+03  7.7949588E-04
  3.5000000E+03  7.6206352E-04
  3.5500000E+03  7.4461284E-04
  3.5750000E+03  7.3619206E-04
  3.6000000E+03  7.2798015E-04
  3.7000000E+03  6.9598156E-04
  3.8000000E+03  6.6565350E-04
  4.0000000E+03  6.0994215E-04
  4.2000000E+03  5.6015952E-04
  4.4000000E+03  5.1565276E-04
  4.6000000E+03  4.7574743E-04
  4.8000000E+03  4.3982966E-04
  5.0000000E+03  4.0741564E-04
  5.2500000E+03  3.7123631E-04
  5.5000000E+03  3.3919519E-04
  5.7500000E+03  3.1071208E-04
  6.0000000E+03  2.8531202E-04
  6.5000000E+03  2.4220854E-04
  6.7500000E+03  2.2386984E-04
  7.0000000E+03  2.0732629E-04
  7.2500000E+03  1.9236383E-04
  7.5000000E+03  1.7879828E-04
  8.0000000E+03  1.5524242E-04
  8.5000000E+03  1.3562169E-04
  9.0000000E+03  1.1914858E-04
  9.5000000E+03  1.0521729E-04
  1.0000000E+04  9.3355810E-05
  1.0500000E+04  8.3193564E-05
  1.1000000E+04  7.4437512E-05
  1.1500000E+04  6.6852999E-05
  1.2000000E+04  6.0250698E-05
  1.2500000E+04  5.4476980E-05
  1.3000000E+04  4.9406232E-05
  1.3500000E+04  4.4935018E-05
  1.4000000E+04  4.0977639E-05
  1.4500000E+04  3.7462689E-05
  1.5000000E+04  3.4330367E-05
  1.6000000E+04  2.9019879E-05
  1.7000000E+04  2.4728344E-05
  1.8000000E+04  2.1224376E-05
  1.9000000E+04  1.8336782E-05
  2.0000000E+04  1.5937038E-05
  2.1000000E+04  1.3927376E-05
  2.2000000E+04  1.2232538E-05
  2.3000000E+04  1.0793953E-05
  2.4000000E+04  9.5655842E-06
  2.5000000E+04  8.5109114E-06
  2.6000000E+04  7.6007220E-06
  2.7000000E+04  6.8114642E-06
  2.8000000E+04  6.1240140E-06
  2.9000000E+04  5.5227349E-06
  3.0000000E+04  4.9947623E-06
  3.1000000E+04  4.5294504E-06
  3.2000000E+04  4.1179392E-06
  3.4000000E+04  3.4278513E-06
  3.6000000E+04  2.8781391E-06
  3.8000000E+04  2.4354787E-06
  4.0000000E+04  2.0755205E-06
  4.2000000E+04  1.7802049E-06
  4.4000000E+04  1.5359555E-06
  4.6000000E+04  1.3324403E-06
  4.8000000E+04  1.1617070E-06
  5.0000000E+04  1.0175725E-06
  5.2500000E+04  8.6751369E-07
  5.5000000E+04  7.4417746E-07
  5.7500000E+04  6.4202345E-07
  6.0000000E+04  5.5681366E-07
  6.5000000E+04  4.2484184E-07
  6.7500000E+04  3.7350943E-07
  7.0000000E+04  3.2967595E-07
  7.2500000E+04  2.9206221E-07
  7.5000000E+04  2.5963727E-07
  7.7500000E+04  2.3156471E-07
  8.0000000E+04  2.0716173E-07
  8.2500000E+04  1.8586761E-07
  8.5000000E+04  1.6721929E-07
  9.0000000E+04  1.3638617E-07
  9.5000000E+04  1.1228326E-07
  1.0000000E+05  9.3226458E-08
  1.0500000E+05  7.8003565E-08
  1.1000000E+05  6.5728839E-08
  1.1500000E+05  5.5746119E-08
  1.2000000E+05  4.7563220E-08
  1.2500000E+05  4.0806727E-08
  1.3000000E+05  3.5190345E-08
  1.3500000E+05  3.0492420E-08
  1.4000000E+05  2.6539828E-08
  1.4500000E+05  2.3196213E-08
  1.5000000E+05  2.0353330E-08
  1.5500000E+05  1.7924638E-08
  1.6000000E+05  1.5840477E-08
  1.6500000E+05  1.4044410E-08
  1.7000000E+05  1.2490440E-08
  1.7500000E+05  1.1140867E-08
  1.8000000E+05  9.9646298E-09
  1.8500000E+05  8.9359997E-09
  1.9000000E+05  8.0335679E-09
  2.0000000E+05  6.5385864E-09
  2.1000000E+05  5.3679943E-09
  2.2000000E+05  4.4418838E-09
  2.3000000E+05  3.7022449E-09
  2.4000000E+05  3.1063938E-09
  2.5000000E+05  2.6225343E-09
  2.6000000E+05  2.2267092E-09
  2.7000000E+05  1.9006793E-09
  2.8000000E+05  1.6304250E-09
  2.9000000E+05  1.4050727E-09
  3.0000000E+05  1.2161186E-09
  3.1000000E+05  1.0568595E-09
  3.2000000E+05  9.2197301E-10
  3.3000000E+05  8.0720340E-10
  3.4000000E+05  7.0912696E-10
  3.5000000E+05  6.2497265E-10
  3.6000000E+05  5.5248472E-10
  3.7000000E+05  4.8981692E-10
  3.8000000E+05  4.3545053E-10
  3.9000000E+05  3.8813014E-10
  4.0000000E+05  3.4681313E-10
  4.2000000E+05  2.7885178E-10
  4.4000000E+05  2.2615749E-10
  4.6000000E+05  1.8488173E-10
  4.8000000E+05  1.5224670E-10
  5.0000000E+05  1.2622070E-10
  5.1250000E+05  1.1262516E-10
  5.2500000E+05  1.0072840E-10
  5.3750000E+05  9.0289148E-11
  5.5000000E+05  8.1104444E-11
  5.7500000E+05  6.5839517E-11
  6.0000000E+05  5.3851362E-11
  6.2500000E+05  4.4353388E-11
  6.5000000E+05  3.6766863E-11
  6.6250000E+05  3.3551274E-11
  6.7500000E+05  3.0661210E-11
  7.0000000E+05  2.5712766E-11
  7.2500000E+05  2.1675892E-11
  7.5000000E+05  1.8362481E-11
  7.7500000E+05  1.5627258E-11
  8.0000000E+05  1.3357149E-11
  8.2500000E+05  1.1463491E-11
  8.5000000E+05  9.8762910E-12
  8.7500000E+05  8.5399370E-12
  9.0000000E+05  7.4099772E-12
  9.2500000E+05  6.4506722E-12
  9.5000000E+05  5.6331221E-12
  9.7500000E+05  4.9338371E-12
  1.0000000E+06  4.3336289E-12
  1.0250000E+06  3.8167496E-12
  1.0500000E+06  3.3702203E-12
  1.0750000E+06  2.9832984E-12
  1.1000000E+06  2.6470568E-12
  1.1250000E+06  2.3540499E-12
  1.1500000E+06  2.0980436E-12
  1.2000000E+06  1.6768945E-12
  1.2500000E+06  1.3507228E-12
  1.3000000E+06  1.0958607E-12
  1.3500000E+06  8.9507270E-13
  1.4000000E+06  7.3566852E-13
  1.4500000E+06  6.0821066E-13
  1.5000000E+06  5.0561261E-13
  1.5500000E+06  4.2250517E-13
  1.6000000E+06  3.5478670E-13
  1.6500000E+06  2.9929952E-13
  1.7000000E+06  2.5359463E-13
  1.7500000E+06  2.1575960E-13
  1.8000000E+06  1.8429134E-13
  1.8500000E+06  1.5800114E-13
  1.9000000E+06  1.3594338E-13
  1.9500000E+06  1.1736159E-13
  2.0000000E+06  1.0164750E-13
  2.0500000E+06  8.8309461E-14
  2.1000000E+06  7.6948295E-14
  2.1500000E+06  6.7238369E-14
  2.2000000E+06  5.8912908E-14
  2.2500000E+06  5.1752487E-14
  2.3000000E+06  4.5575866E-14
  2.3500000E+06  4.0232743E-14
  2.4000000E+06  3.5598025E-14
  2.4500000E+06  3.1567228E-14
  2.5000000E+06  2.8052783E-14
  2.5500000E+06  2.4981064E-14
  2.6000000E+06  2.2289977E-14
  2.6500000E+06  1.9927004E-14
  2.7000000E+06  1.7847591E-14
  2.8000000E+06  1.4393417E-14
  2.9000000E+06  1.1685935E-14
  3.0000000E+06  9.5476967E-15
  3.1000000E+06  7.8470417E-15
  3.2000000E+06  6.4853881E-15
  3.3000000E+06  5.3882946E-15
  3.4000000E+06  4.4991057E-15
  3.5000000E+06  3.7743752E-15
  3.6000000E+06  3.1805515E-15
  3.7000000E+06  2.6915427E-15
  3.8000000E+06  2.2869244E-15
  3.9000000E+06  1.9506111E-15
  4.0000000E+06  1.6698590E-15
  4.1000000E+06  1.4345179E-15
  4.2000000E+06  1.2364625E-15
  4.3000000E+06  1.0691560E-15
  4.4000000E+06  9.2731418E-16
  4.5000000E+06  8.0664630E-16
  4.6000000E+06  7.0365225E-16
  4.7000000E+06  6.1546464E-16
  4.8000000E+06  5.3972499E-16
  5.0000000E+06  4.1813371E-16
  5.1250000E+06  3.5816807E-16
  5.2500000E+06  3.0786287E-16
  5.3750000E+06  2.6549834E-16
  5.5000000E+06  2.2968868E-16
  5.6250000E+06  1.9931049E-16
  5.7500000E+06  1.7344980E-16
  5.8750000E+06  1.5136127E-16
  6.0000000E+06  1.3243445E-16
  6.1250000E+06  1.1616724E-16
  6.2500000E+06  1.0214653E-16
  6.3750000E+06  9.0031789E-17
  6.5000000E+06  7.9538511E-17
  6.6250000E+06  7.0428069E-17
  6.7500000E+06  6.2499805E-17
  
  
#  82   8  M4  EION =  2.592000000E+03 eV   269
#  S(0) = 3.794103E+00
  2.5879754E+01  0.0000000E+00
  2.5879754E+03  0.0000000E+00
  2.5879754E+03  6.4117651E-05
  2.5920000E+03  6.4117651E-05
  2.5920259E+03  6.4117651E-05
  2.5922253E+03  6.4582930E-05
  2.5924246E+03  6.5139187E-05
  2.5926240E+03  6.5792561E-05
  2.5928233E+03  6.6549486E-05
  2.5932220E+03  6.8401232E-05
  2.5936207E+03  7.0752474E-05
  2.5944182E+03  7.7215363E-05
  2.5952156E+03  8.6530204E-05
  2.5960130E+03  9.9407652E-05
  2.5968104E+03  1.1668842E-04
  2.5976078E+03  1.3934467E-04
  2.5984052E+03  1.6846863E-04
  2.5992026E+03  2.0524017E-04
  2.6000000E+03  2.5086594E-04
  2.6015625E+03  3.7011713E-04
  2.6023438E+03  4.4601848E-04
  2.6031250E+03  5.3305089E-04
  2.6039062E+03  6.3066911E-04
  2.6046875E+03  7.3766456E-04
  2.6062500E+03  9.7160056E-04
  2.6078125E+03  1.2142054E-03
  2.6093750E+03  1.4437082E-03
  2.6109375E+03  1.6447905E-03
  2.6125000E+03  1.8113686E-03
  2.6156250E+03  2.0510490E-03
  2.6171875E+03  2.1358863E-03
  2.6187500E+03  2.2050606E-03
  2.6203125E+03  2.2627975E-03
  2.6218750E+03  2.3121025E-03
  2.6250000E+03  2.3925822E-03
  2.6312500E+03  2.5020067E-03
  2.6375000E+03  2.5561926E-03
  2.6437500E+03  2.5681865E-03
  2.6500000E+03  2.5551349E-03
  2.6562500E+03  2.5323582E-03
  2.6625000E+03  2.5094895E-03
  2.6687500E+03  2.4906396E-03
  2.6750000E+03  2.4762697E-03
  2.6875000E+03  2.4553019E-03
  2.7000000E+03  2.4340918E-03
  2.7125000E+03  2.4073743E-03
  2.7250000E+03  2.3773081E-03
  2.7500000E+03  2.3214616E-03
  2.7625000E+03  2.2976069E-03
  2.7750000E+03  2.2748734E-03
  2.7875000E+03  2.2517501E-03
  2.8000000E+03  2.2276650E-03
  2.9000000E+03  2.0405641E-03
  3.0000000E+03  1.8706300E-03
  3.1000000E+03  1.7182317E-03
  3.2000000E+03  1.5807717E-03
  3.4000000E+03  1.3439486E-03
  3.6000000E+03  1.1500556E-03
  3.8000000E+03  9.9032526E-04
  4.0000000E+03  8.5793803E-04
  4.2000000E+03  7.4713988E-04
  4.4000000E+03  6.5393079E-04
  4.6000000E+03  5.7494666E-04
  4.8000000E+03  5.0761187E-04
  5.0000000E+03  4.4992397E-04
  5.2500000E+03  3.8894633E-04
  5.5000000E+03  3.3803067E-04
  5.7500000E+03  2.9523769E-04
  6.0000000E+03  2.5905333E-04
  6.5000000E+03  2.0197971E-04
  6.7500000E+03  1.7938117E-04
  7.0000000E+03  1.5987510E-04
  7.2500000E+03  1.4296411E-04
  7.5000000E+03  1.2824195E-04
  8.0000000E+03  1.0408784E-04
  8.5000000E+03  8.5376449E-05
  9.0000000E+03  7.0693323E-05
  9.5000000E+03  5.9037029E-05
  1.0000000E+04  4.9685717E-05
  1.0500000E+04  4.2111540E-05
  1.1000000E+04  3.5923302E-05
  1.1500000E+04  3.0827001E-05
  1.2000000E+04  2.6599088E-05
  1.2500000E+04  2.3067810E-05
  1.3000000E+04  2.0099896E-05
  1.3500000E+04  1.7590943E-05
  1.4000000E+04  1.5458484E-05
  1.4500000E+04  1.3636843E-05
  1.5000000E+04  1.2073343E-05
  1.6000000E+04  9.5585395E-06
  1.7000000E+04  7.6596341E-06
  1.8000000E+04  6.2048314E-06
  1.9000000E+04  5.0756638E-06
  2.0000000E+04  4.1888856E-06
  2.1000000E+04  3.4849994E-06
  2.2000000E+04  2.9208288E-06
  2.3000000E+04  2.4645989E-06
  2.4000000E+04  2.0926289E-06
  2.5000000E+04  1.7870617E-06
  2.6000000E+04  1.5342863E-06
  2.7000000E+04  1.3238246E-06
  2.8000000E+04  1.1475353E-06
  2.9000000E+04  9.9903830E-07
  3.0000000E+04  8.7329381E-07
  3.1000000E+04  7.6629061E-07
  3.2000000E+04  6.7481384E-07
  3.3000000E+04  5.9627000E-07
  3.4000000E+04  5.2855387E-07
  3.5000000E+04  4.6994653E-07
  3.6000000E+04  4.1903673E-07
  3.8000000E+04  3.3585040E-07
  4.0000000E+04  2.7184549E-07
  4.2000000E+04  2.2202173E-07
  4.4000000E+04  1.8282366E-07
  4.6000000E+04  1.5168463E-07
  4.8000000E+04  1.2672651E-07
  5.0000000E+04  1.0655751E-07
  5.2500000E+04  8.6516701E-08
  5.5000000E+04  7.0846319E-08
  5.7500000E+04  5.8469967E-08
  5.8750000E+04  5.3263561E-08
  6.0000000E+04  4.8604830E-08
  6.2500000E+04  4.0674353E-08
  6.5000000E+04  3.4248851E-08
  6.7500000E+04  2.9004632E-08
  7.0000000E+04  2.4695401E-08
  7.2500000E+04  2.1131993E-08
  7.5000000E+04  1.8167844E-08
  7.7500000E+04  1.5688474E-08
  8.0000000E+04  1.3603786E-08
  8.2500000E+04  1.1842356E-08
  8.5000000E+04  1.0347174E-08
  8.7500000E+04  9.0724539E-09
  9.0000000E+04  7.9812046E-09
  9.2500000E+04  7.0433653E-09
  9.5000000E+04  6.2343753E-09
  1.0000000E+05  4.9258056E-09
  1.0500000E+05  3.9325667E-09
  1.1000000E+05  3.1695858E-09
  1.1500000E+05  2.5770191E-09
  1.2000000E+05  2.1121418E-09
  1.2500000E+05  1.7440314E-09
  1.3000000E+05  1.4500244E-09
  1.3500000E+05  1.2133201E-09
  1.4000000E+05  1.0213279E-09
  1.4500000E+05  8.6451761E-10
  1.5000000E+05  7.3560915E-10
  1.5500000E+05  6.2899200E-10
  1.6000000E+05  5.4030689E-10
  1.6500000E+05  4.6614087E-10
  1.7000000E+05  4.0380249E-10
  1.7500000E+05  3.5115480E-10
  1.8000000E+05  3.0649018E-10
  1.8500000E+05  2.6843579E-10
  1.9000000E+05  2.3588162E-10
  1.9500000E+05  2.0792525E-10
  2.0000000E+05  1.8382923E-10
  2.0500000E+05  1.6298797E-10
  2.1000000E+05  1.4490179E-10
  2.2000000E+05  1.1540776E-10
  2.3000000E+05  9.2793574E-11
  2.4000000E+05  7.5264219E-11
  2.5000000E+05  6.1539245E-11
  2.6000000E+05  5.0692895E-11
  2.7000000E+05  4.2047499E-11
  2.8000000E+05  3.5101177E-11
  2.9000000E+05  2.9478334E-11
  3.0000000E+05  2.4895101E-11
  3.1000000E+05  2.1134902E-11
  3.2000000E+05  1.8031076E-11
  3.3000000E+05  1.5454342E-11
  3.4000000E+05  1.3303633E-11
  3.5000000E+05  1.1499362E-11
  3.6000000E+05  9.9784429E-12
  3.7000000E+05  8.6905456E-12
  3.8000000E+05  7.5952719E-12
  3.9000000E+05  6.6600055E-12
  4.0000000E+05  5.8582720E-12
  4.2000000E+05  4.5728931E-12
  4.4000000E+05  3.6085498E-12
  4.6000000E+05  2.8759463E-12
  4.8000000E+05  2.3129909E-12
  5.0000000E+05  1.8758317E-12
  5.1250000E+05  1.6521395E-12
  5.2500000E+05  1.4592968E-12
  5.3750000E+05  1.2924885E-12
  5.5000000E+05  1.1477356E-12
  5.7500000E+05  9.1173793E-13
  6.0000000E+05  7.3090862E-13
  6.2500000E+05  5.9088141E-13
  6.5000000E+05  4.8139177E-13
  6.6250000E+05  4.3569110E-13
  6.7500000E+05  3.9500901E-13
  7.0000000E+05  3.2628777E-13
  7.2500000E+05  2.7119330E-13
  7.5000000E+05  2.2670494E-13
  7.7500000E+05  1.9053913E-13
  8.0000000E+05  1.6095386E-13
  8.2500000E+05  1.3660896E-13
  8.5000000E+05  1.1646518E-13
  8.7500000E+05  9.9710679E-14
  9.0000000E+05  8.5706707E-14
  9.2500000E+05  7.3947360E-14
  9.5000000E+05  6.4029466E-14
  9.7500000E+05  5.5629826E-14
  1.0000000E+06  4.8487898E-14
  1.0250000E+06  4.2392542E-14
  1.0500000E+06  3.7171790E-14
  1.1000000E+06  2.8816340E-14
  1.1500000E+06  2.2568111E-14
  1.2000000E+06  1.7841057E-14
  1.2500000E+06  1.4226443E-14
  1.3000000E+06  1.1435114E-14
  1.3500000E+06  9.2598186E-15
  1.4000000E+06  7.5502163E-15
  1.4500000E+06  6.1959994E-15
  1.5000000E+06  5.1153843E-15
  1.5500000E+06  4.2471490E-15
  1.6000000E+06  3.5450439E-15
  1.6500000E+06  2.9738309E-15
  1.7000000E+06  2.5064490E-15
  1.7500000E+06  2.1219607E-15
  1.8000000E+06  1.8040507E-15
  1.8500000E+06  1.5399203E-15
  1.9000000E+06  1.3194667E-15
  1.9500000E+06  1.1346676E-15
  2.0000000E+06  9.7911583E-16
  2.0500000E+06  8.4766689E-16
  2.1000000E+06  7.3616879E-16
  2.1500000E+06  6.4125412E-16
  2.2000000E+06  5.6017926E-16
  2.2500000E+06  4.9069895E-16
  2.3000000E+06  4.3096796E-16
  2.4000000E+06  3.3492525E-16
  2.5000000E+06  2.6272555E-16
  2.6000000E+06  2.0788042E-16
  2.7000000E+06  1.6581260E-16
  2.8000000E+06  1.3325200E-16
  2.9000000E+06  1.0783642E-16
  3.0000000E+06  8.7841099E-17
  3.1000000E+06  7.1994175E-17
  3.2000000E+06  5.9348209E-17
  3.3000000E+06  4.9190978E-17
  3.4000000E+06  4.0982535E-17
  3.5000000E+06  3.4310343E-17
  3.6000000E+06  2.8857010E-17
  3.7000000E+06  2.4376631E-17
  3.8000000E+06  2.0677376E-17
  3.9000000E+06  1.7608651E-17
  4.0000000E+06  1.5051572E-17
  4.1000000E+06  1.2911748E-17
  4.2000000E+06  1.1113837E-17
  4.3000000E+06  9.5974561E-18
  4.4000000E+06  8.3138820E-18
  4.5000000E+06  7.2235917E-18
  4.6000000E+06  6.2943846E-18
  4.7000000E+06  5.4999105E-18
  4.8000000E+06  4.8184912E-18
  5.0000000E+06  3.7264418E-18
  5.1250000E+06  3.1887879E-18
  5.2500000E+06  2.7382510E-18
  5.3750000E+06  2.3592171E-18
  5.5000000E+06  2.0391362E-18
  5.6250000E+06  1.7678648E-18
  5.7500000E+06  1.5371665E-18
  5.8750000E+06  1.3403254E-18
  6.0000000E+06  1.1718609E-18
  6.2500000E+06  9.0283752E-19
  6.5000000E+06  7.0255016E-19
  
  
#  82   9  M5  EION =  2.490000000E+03 eV   264
#  S(0) = 5.637398E+00
  2.4775880E+01  0.0000000E+00
  2.4775880E+03  0.0000000E+00
  2.4775880E+03  8.8389013E-05
  2.4900000E+03  8.8389013E-05
  2.4900249E+03  8.8389013E-05
  2.4902743E+03  8.8985823E-05
  2.4905236E+03  8.9835578E-05
  2.4907730E+03  9.0954917E-05
  2.4910224E+03  9.2361853E-05
  2.4915211E+03  9.6117940E-05
  2.4920199E+03  1.0127814E-04
  2.4930174E+03  1.1664062E-04
  2.4935162E+03  1.2732954E-04
  2.4940149E+03  1.4039834E-04
  2.4950124E+03  1.7498753E-04
  2.4960100E+03  2.2333078E-04
  2.4980050E+03  3.7477000E-04
  2.4990025E+03  4.8470539E-04
  2.5000000E+03  6.2110681E-04
  2.5007813E+03  7.4718143E-04
  2.5015625E+03  8.8977816E-04
  2.5023438E+03  1.0474997E-03
  2.5031250E+03  1.2179461E-03
  2.5046875E+03  1.5829459E-03
  2.5062500E+03  1.9523861E-03
  2.5078125E+03  2.2955781E-03
  2.5093750E+03  2.5929210E-03
  2.5109375E+03  2.8385713E-03
  2.5125000E+03  3.0365202E-03
  2.5156250E+03  3.3237541E-03
  2.5187500E+03  3.5199381E-03
  2.5218750E+03  3.6656967E-03
  2.5250000E+03  3.7794281E-03
  2.5312500E+03  3.9339934E-03
  2.5375000E+03  4.0062658E-03
  2.5437500E+03  4.0180047E-03
  2.5500000E+03  3.9959484E-03
  2.5562500E+03  3.9620336E-03
  2.5625000E+03  3.9291096E-03
  2.5687500E+03  3.9021874E-03
  2.5750000E+03  3.8814376E-03
  2.5875000E+03  3.8488926E-03
  2.6000000E+03  3.8134886E-03
  2.6125000E+03  3.7689728E-03
  2.6250000E+03  3.7196686E-03
  2.6500000E+03  3.6285359E-03
  2.6625000E+03  3.5891050E-03
  2.6750000E+03  3.5510810E-03
  2.6875000E+03  3.5124470E-03
  2.7000000E+03  3.4721748E-03
  2.8000000E+03  3.1637110E-03
  2.9000000E+03  2.8856745E-03
  3.0000000E+03  2.6383233E-03
  3.1000000E+03  2.4166706E-03
  3.2000000E+03  2.2166468E-03
  3.4000000E+03  1.8763523E-03
  3.6000000E+03  1.5995105E-03
  3.8000000E+03  1.3727493E-03
  4.0000000E+03  1.1851581E-03
  4.2000000E+03  1.0290303E-03
  4.4000000E+03  8.9794781E-04
  4.6000000E+03  7.8725571E-04
  4.8000000E+03  6.9324128E-04
  5.0000000E+03  6.1293780E-04
  5.2500000E+03  5.2830365E-04
  5.5000000E+03  4.5785750E-04
  5.7500000E+03  3.9882915E-04
  6.0000000E+03  3.4905985E-04
  6.5000000E+03  2.7086299E-04
  6.7500000E+03  2.4001814E-04
  7.0000000E+03  2.1345578E-04
  7.2500000E+03  1.9047823E-04
  7.5000000E+03  1.7051759E-04
  8.0000000E+03  1.3786755E-04
  8.5000000E+03  1.1267292E-04
  9.0000000E+03  9.2973492E-05
  9.5000000E+03  7.7387830E-05
  1.0000000E+04  6.4924925E-05
  1.0500000E+04  5.4861890E-05
  1.1000000E+04  4.6664407E-05
  1.1500000E+04  3.9932480E-05
  1.2000000E+04  3.4362874E-05
  1.2500000E+04  2.9723200E-05
  1.3000000E+04  2.5833582E-05
  1.3500000E+04  2.2553512E-05
  1.4000000E+04  1.9772253E-05
  1.4500000E+04  1.7401845E-05
  1.5000000E+04  1.5371890E-05
  1.6000000E+04  1.2117111E-05
  1.7000000E+04  9.6696114E-06
  1.8000000E+04  7.8019015E-06
  1.9000000E+04  6.3577137E-06
  2.0000000E+04  5.2276363E-06
  2.1000000E+04  4.3337488E-06
  2.2000000E+04  3.6196895E-06
  2.3000000E+04  3.0441177E-06
  2.4000000E+04  2.5763156E-06
  2.5000000E+04  2.1931896E-06
  2.6000000E+04  1.8771884E-06
  2.7000000E+04  1.6148371E-06
  2.8000000E+04  1.3956954E-06
  2.9000000E+04  1.2116026E-06
  3.0000000E+04  1.0561288E-06
  3.1000000E+04  9.2416930E-07
  3.2000000E+04  8.1164291E-07
  3.4000000E+04  6.3237480E-07
  3.6000000E+04  4.9878200E-07
  3.8000000E+04  3.9777592E-07
  4.0000000E+04  3.2040701E-07
  4.2000000E+04  2.6044163E-07
  4.4000000E+04  2.1346418E-07
  4.6000000E+04  1.7629938E-07
  4.8000000E+04  1.4663194E-07
  5.0000000E+04  1.2275216E-07
  5.2500000E+04  9.9126827E-08
  5.5000000E+04  8.0741347E-08
  5.7500000E+04  6.6288111E-08
  5.8750000E+04  6.0229280E-08
  6.0000000E+04  5.4820046E-08
  6.2500000E+04  4.5642229E-08
  6.5000000E+04  3.8238782E-08
  6.7500000E+04  3.2222565E-08
  7.0000000E+04  2.7300051E-08
  7.2500000E+04  2.3246621E-08
  7.5000000E+04  1.9888866E-08
  7.7500000E+04  1.7091818E-08
  8.0000000E+04  1.4749600E-08
  8.2500000E+04  1.2778558E-08
  8.5000000E+04  1.1112157E-08
  8.7500000E+04  9.6971309E-09
  9.0000000E+04  8.4905727E-09
  9.2500000E+04  7.4577226E-09
  9.5000000E+04  6.5702754E-09
  1.0000000E+05  5.1430180E-09
  1.0500000E+05  4.0681147E-09
  1.1000000E+05  3.2487824E-09
  1.1500000E+05  2.6173439E-09
  1.2000000E+05  2.1257589E-09
  1.2500000E+05  1.7394576E-09
  1.3000000E+05  1.4332549E-09
  1.3500000E+05  1.1885845E-09
  1.4000000E+05  9.9161320E-10
  1.4500000E+05  8.3193227E-10
  1.5000000E+05  7.0163463E-10
  1.5500000E+05  5.9466111E-10
  1.6000000E+05  5.0633127E-10
  1.6500000E+05  4.3300129E-10
  1.7000000E+05  3.7181335E-10
  1.7500000E+05  3.2051126E-10
  1.8000000E+05  2.7730234E-10
  1.8500000E+05  2.4075329E-10
  1.9000000E+05  2.0971154E-10
  2.0000000E+05  1.6059690E-10
  2.1000000E+05  1.2439111E-10
  2.2000000E+05  9.7351210E-11
  2.3000000E+05  7.6915364E-11
  2.4000000E+05  6.1301859E-11
  2.5000000E+05  4.9253001E-11
  2.6000000E+05  3.9868784E-11
  2.7000000E+05  3.2497206E-11
  2.8000000E+05  2.6660444E-11
  2.9000000E+05  2.2004583E-11
  3.0000000E+05  1.8264872E-11
  3.1000000E+05  1.5241464E-11
  3.2000000E+05  1.2782209E-11
  3.3000000E+05  1.0770310E-11
  3.4000000E+05  9.1154321E-12
  3.5000000E+05  7.7472332E-12
  3.6000000E+05  6.6105653E-12
  3.7000000E+05  5.6619038E-12
  3.8000000E+05  4.8666956E-12
  3.9000000E+05  4.1973586E-12
  4.0000000E+05  3.6317537E-12
  4.1000000E+05  3.1520174E-12
  4.2000000E+05  2.7436638E-12
  4.3000000E+05  2.3948910E-12
  4.4000000E+05  2.0960401E-12
  4.6000000E+05  1.6177362E-12
  4.8000000E+05  1.2603613E-12
  5.0000000E+05  9.9048004E-13
  5.1250000E+05  8.5551077E-13
  5.2500000E+05  7.4114642E-13
  5.3750000E+05  6.4390833E-13
  5.5000000E+05  5.6096026E-13
  5.7500000E+05  4.2905751E-13
  6.0000000E+05  3.3135324E-13
  6.2500000E+05  2.5818991E-13
  6.5000000E+05  2.0285054E-13
  6.6250000E+05  1.8032699E-13
  6.7500000E+05  1.6060177E-13
  7.0000000E+05  1.2806686E-13
  7.2500000E+05  1.0280948E-13
  7.5000000E+05  8.3053361E-14
  7.7500000E+05  6.7490694E-14
  8.0000000E+05  5.5149691E-14
  8.2500000E+05  4.5302072E-14
  8.5000000E+05  3.7397620E-14
  8.7500000E+05  3.1017458E-14
  9.0000000E+05  2.5840407E-14
  9.2500000E+05  2.1618510E-14
  9.5000000E+05  1.8159124E-14
  9.7500000E+05  1.5311685E-14
  1.0000000E+06  1.2957829E-14
  1.0250000E+06  1.1004000E-14
  1.0500000E+06  9.3758554E-15
  1.0750000E+06  8.0140245E-15
  1.1000000E+06  6.8708653E-15
  1.1250000E+06  5.9079728E-15
  1.1500000E+06  5.0942531E-15
  1.1750000E+06  4.4044263E-15
  1.2000000E+06  3.8178571E-15
  1.2250000E+06  3.3176368E-15
  1.2500000E+06  2.8898592E-15
  1.3000000E+06  2.2076969E-15
  1.3500000E+06  1.7011069E-15
  1.4000000E+06  1.3213129E-15
  1.4500000E+06  1.0340445E-15
  1.5000000E+06  8.1495388E-16
  1.5500000E+06  6.4655680E-16
  1.6000000E+06  5.1617336E-16
  1.6500000E+06  4.1452388E-16
  1.7000000E+06  3.3475811E-16
  1.7500000E+06  2.7177765E-16
  1.8000000E+06  2.2175882E-16
  1.8500000E+06  1.8181328E-16
  1.9000000E+06  1.4974385E-16
  1.9500000E+06  1.2386806E-16
  2.0000000E+06  1.0288953E-16
  2.0500000E+06  8.5803421E-17
  2.1000000E+06  7.1826515E-17
  2.1500000E+06  6.0345062E-17
  2.2000000E+06  5.0875640E-17
  2.2500000E+06  4.3035590E-17
  2.3000000E+06  3.6520583E-17
  2.3500000E+06  3.1087479E-17
  2.4000000E+06  2.6541173E-17
  2.4500000E+06  2.2724453E-17
  2.5000000E+06  1.9510124E-17
  2.5500000E+06  1.6794886E-17
  2.6000000E+06  1.4494534E-17
  2.6500000E+06  1.2540172E-17
  2.7000000E+06  1.0875232E-17
  2.8000000E+06  8.2353187E-18
  2.9000000E+06  6.2903619E-18
  3.0000000E+06  4.8439097E-18
  3.1000000E+06  3.7586714E-18
  3.2000000E+06  2.9376561E-18
  3.3000000E+06  2.3116318E-18
  3.4000000E+06  1.8307243E-18
  3.5000000E+06  1.4586894E-18
  3.6000000E+06  1.1689615E-18
  3.7000000E+06  9.4191610E-19
  3.8000000E+06  7.6293359E-19
  3.9000000E+06  6.2103975E-19
  4.0000000E+06  5.0794006E-19
  4.1000000E+06  4.1731716E-19
  4.2000000E+06  3.4433486E-19
  4.3000000E+06  2.8527536E-19
  4.4000000E+06  2.3726322E-19
  4.5000000E+06  1.9806288E-19
  4.6000000E+06  1.6593498E-19
  4.7000000E+06  1.3951015E-19
  4.8000000E+06  1.1770018E-19
  4.9000000E+06  9.9637345E-20
  
  
#  82  10  N1  EION =  8.990000000E+02 eV   277
#  S(0) = 7.505371E-01
  8.9232734E+00  0.0000000E+00
  8.9232734E+02  0.0000000E+00
  8.9232734E+02  4.4290388E-04
  8.9900000E+02  4.4290388E-04
  8.9900876E+02  4.4290388E-04
  8.9920701E+02  4.4091231E-04
  8.9940526E+02  4.3898723E-04
  8.9960350E+02  4.3712760E-04
  8.9980175E+02  4.3533225E-04
  9.0000000E+02  4.3359988E-04
  9.0312500E+02  4.1343761E-04
  9.0468750E+02  4.0727108E-04
  9.0625000E+02  4.0291467E-04
  9.0781250E+02  3.9993170E-04
  9.0937500E+02  3.9798826E-04
  9.1093750E+02  3.9682713E-04
  9.1250000E+02  3.9624810E-04
  9.1562500E+02  3.9623879E-04
  9.1875000E+02  3.9704993E-04
  9.2187500E+02  3.9810648E-04
  9.2500000E+02  3.9905377E-04
  9.2812500E+02  3.9969025E-04
  9.3125000E+02  3.9992157E-04
  9.3437500E+02  3.9972741E-04
  9.3750000E+02  3.9913555E-04
  9.4375000E+02  3.9700049E-04
  9.5000000E+02  3.9408140E-04
  9.5625000E+02  3.9090681E-04
  9.6250000E+02  3.8784935E-04
  9.6875000E+02  3.8510963E-04
  9.7500000E+02  3.8274824E-04
  9.8750000E+02  3.7895820E-04
  9.9375000E+02  3.7733257E-04
  1.0000000E+03  3.7574660E-04
  1.0125000E+03  3.7240414E-04
  1.0250000E+03  3.6862262E-04
  1.0375000E+03  3.6446469E-04
  1.0500000E+03  3.6016959E-04
  1.0750000E+03  3.5198065E-04
  1.0875000E+03  3.4821211E-04
  1.1000000E+03  3.4458396E-04
  1.1125000E+03  3.4100930E-04
  1.1250000E+03  3.3740901E-04
  1.1375000E+03  3.3375655E-04
  1.1500000E+03  3.3006241E-04
  1.1750000E+03  3.2268859E-04
  1.2000000E+03  3.1558733E-04
  1.2250000E+03  3.0883606E-04
  1.2500000E+03  3.0231639E-04
  1.3000000E+03  2.8954598E-04
  1.3250000E+03  2.8332492E-04
  1.3500000E+03  2.7731513E-04
  1.3750000E+03  2.7152711E-04
  1.4000000E+03  2.6592037E-04
  1.4250000E+03  2.6046166E-04
  1.4500000E+03  2.5512424E-04
  1.4750000E+03  2.4989615E-04
  1.5000000E+03  2.4480180E-04
  1.5500000E+03  2.3509584E-04
  1.6000000E+03  2.2595822E-04
  1.6500000E+03  2.1727410E-04
  1.7000000E+03  2.0904075E-04
  1.8000000E+03  1.9388240E-04
  1.9000000E+03  1.8027054E-04
  2.0000000E+03  1.6798156E-04
  2.1000000E+03  1.5689698E-04
  2.2000000E+03  1.4685469E-04
  2.3000000E+03  1.3772581E-04
  2.4000000E+03  1.2941110E-04
  2.5000000E+03  1.2182449E-04
  2.6000000E+03  1.1488375E-04
  2.7000000E+03  1.0851258E-04
  2.8000000E+03  1.0265037E-04
  2.9000000E+03  9.7247501E-05
  3.0000000E+03  9.2258757E-05
  3.1000000E+03  8.7643062E-05
  3.2000000E+03  8.3364115E-05
  3.4000000E+03  7.5691669E-05
  3.6000000E+03  6.9026610E-05
  3.8000000E+03  6.3200267E-05
  4.0000000E+03  5.8077899E-05
  4.2000000E+03  5.3550678E-05
  4.4000000E+03  4.9529914E-05
  4.6000000E+03  4.5942777E-05
  4.8000000E+03  4.2729055E-05
  5.0000000E+03  3.9838622E-05
  5.2500000E+03  3.6616889E-05
  5.5000000E+03  3.3767342E-05
  5.7500000E+03  3.1234753E-05
  6.0000000E+03  2.8973787E-05
  6.5000000E+03  2.5123061E-05
  6.7500000E+03  2.3475892E-05
  7.0000000E+03  2.1983345E-05
  7.2500000E+03  2.0626667E-05
  7.5000000E+03  1.9389874E-05
  8.0000000E+03  1.7223061E-05
  8.5000000E+03  1.5394404E-05
  9.0000000E+03  1.3837251E-05
  9.5000000E+03  1.2500565E-05
  1.0000000E+04  1.1344743E-05
  1.0500000E+04  1.0338686E-05
  1.1000000E+04  9.4577019E-06
  1.1500000E+04  8.6819733E-06
  1.2000000E+04  7.9954490E-06
  1.2500000E+04  7.3850229E-06
  1.3000000E+04  6.8399007E-06
  1.3500000E+04  6.3511376E-06
  1.4000000E+04  5.9112658E-06
  1.4500000E+04  5.5140106E-06
  1.5000000E+04  5.1540743E-06
  1.5500000E+04  4.8269560E-06
  1.6000000E+04  4.5288118E-06
  1.6500000E+04  4.2563452E-06
  1.7000000E+04  4.0067157E-06
  1.8000000E+04  3.5664528E-06
  1.9000000E+04  3.1919282E-06
  2.0000000E+04  2.8708157E-06
  2.1000000E+04  2.5935443E-06
  2.2000000E+04  2.3525904E-06
  2.3000000E+04  2.1419731E-06
  2.4000000E+04  1.9568894E-06
  2.5000000E+04  1.7934467E-06
  2.6000000E+04  1.6484627E-06
  2.7000000E+04  1.5193155E-06
  2.8000000E+04  1.4038294E-06
  2.9000000E+04  1.3001867E-06
  3.0000000E+04  1.2068597E-06
  3.1000000E+04  1.1225568E-06
  3.2000000E+04  1.0461805E-06
  3.3000000E+04  9.7679338E-07
  3.4000000E+04  9.1359079E-07
  3.5000000E+04  8.5587930E-07
  3.6000000E+04  8.0305894E-07
  3.8000000E+04  7.1007290E-07
  4.0000000E+04  6.3120447E-07
  4.2000000E+04  5.6381389E-07
  4.4000000E+04  5.0584268E-07
  4.6000000E+04  4.5566796E-07
  4.8000000E+04  4.1199710E-07
  5.0000000E+04  3.7379073E-07
  5.2500000E+04  3.3244826E-07
  5.5000000E+04  2.9702118E-07
  5.7500000E+04  2.6647424E-07
  5.8750000E+04  2.5276706E-07
  6.0000000E+04  2.3998538E-07
  6.2500000E+04  2.1689557E-07
  6.5000000E+04  1.9667160E-07
  6.7500000E+04  1.7887871E-07
  7.0000000E+04  1.6315972E-07
  7.2500000E+04  1.4921923E-07
  7.5000000E+04  1.3681146E-07
  7.7500000E+04  1.2573062E-07
  8.0000000E+04  1.1580345E-07
  8.2500000E+04  1.0688327E-07
  8.5000000E+04  9.8845376E-08
  8.7500000E+04  9.1583211E-08
  9.0000000E+04  8.5005392E-08
  9.2500000E+04  7.9033228E-08
  9.5000000E+04  7.3598697E-08
  1.0000000E+05  6.4114052E-08
  1.0500000E+05  5.6164207E-08
  1.1000000E+05  4.9452063E-08
  1.1500000E+05  4.3747023E-08
  1.2000000E+05  3.8868307E-08
  1.2500000E+05  3.4672717E-08
  1.3000000E+05  3.1045772E-08
  1.3500000E+05  2.7895215E-08
  1.4000000E+05  2.5146121E-08
  1.4500000E+05  2.2737223E-08
  1.5000000E+05  2.0618104E-08
  1.5500000E+05  1.8747010E-08
  1.6000000E+05  1.7089159E-08
  1.6500000E+05  1.5615432E-08
  1.7000000E+05  1.4301325E-08
  1.7500000E+05  1.3126116E-08
  1.8000000E+05  1.2072206E-08
  1.8500000E+05  1.1124585E-08
  1.9000000E+05  1.0270404E-08
  1.9500000E+05  9.4986137E-09
  2.0000000E+05  8.7996841E-09
  2.0500000E+05  8.1653670E-09
  2.1000000E+05  7.5885006E-09
  2.2000000E+05  6.5829467E-09
  2.3000000E+05  5.7418914E-09
  2.4000000E+05  5.0336016E-09
  2.5000000E+05  4.4333424E-09
  2.6000000E+05  3.9216510E-09
  2.7000000E+05  3.4830798E-09
  2.8000000E+05  3.1052685E-09
  2.9000000E+05  2.7782552E-09
  3.0000000E+05  2.4939559E-09
  3.1000000E+05  2.2457631E-09
  3.2000000E+05  2.0282424E-09
  3.3000000E+05  1.8368964E-09
  3.4000000E+05  1.6679854E-09
  3.5000000E+05  1.5183849E-09
  3.6000000E+05  1.3854714E-09
  3.7000000E+05  1.2670323E-09
  3.8000000E+05  1.1611929E-09
  3.9000000E+05  1.0663589E-09
  4.0000000E+05  9.8116837E-10
  4.1000000E+05  9.0445376E-10
  4.2000000E+05  8.3521061E-10
  4.3000000E+05  7.7257198E-10
  4.4000000E+05  7.1578715E-10
  4.6000000E+05  6.1725405E-10
  4.8000000E+05  5.3532912E-10
  5.0000000E+05  4.6672837E-10
  5.1250000E+05  4.2946342E-10
  5.2500000E+05  3.9589188E-10
  5.3750000E+05  3.6557798E-10
  5.5000000E+05  3.3814534E-10
  5.7500000E+05  2.9066227E-10
  5.8750000E+05  2.7008155E-10
  6.0000000E+05  2.5130977E-10
  6.2500000E+05  2.1845872E-10
  6.5000000E+05  1.9085059E-10
  6.7500000E+05  1.6750311E-10
  7.0000000E+05  1.4764382E-10
  7.2500000E+05  1.3066031E-10
  7.5000000E+05  1.1606328E-10
  7.7500000E+05  1.0345854E-10
  8.0000000E+05  9.2526364E-11
  8.2500000E+05  8.3005585E-11
  8.5000000E+05  7.4681687E-11
  8.7500000E+05  6.7377497E-11
  9.0000000E+05  6.0945889E-11
  9.2500000E+05  5.5264041E-11
  9.5000000E+05  5.0228951E-11
  9.7500000E+05  4.5753854E-11
  1.0000000E+06  4.1765346E-11
  1.0250000E+06  3.8201093E-11
  1.0500000E+06  3.5007937E-11
  1.0750000E+06  3.2140364E-11
  1.1000000E+06  2.9559267E-11
  1.1250000E+06  2.7230927E-11
  1.1500000E+06  2.5126168E-11
  1.1750000E+06  2.3219678E-11
  1.2000000E+06  2.1489437E-11
  1.2250000E+06  1.9916239E-11
  1.2500000E+06  1.8483282E-11
  1.3000000E+06  1.5980980E-11
  1.3500000E+06  1.3884694E-11
  1.4000000E+06  1.2118067E-11
  1.4500000E+06  1.0620964E-11
  1.5000000E+06  9.3456341E-12
  1.5500000E+06  8.2539113E-12
  1.6000000E+06  7.3150860E-12
  1.6500000E+06  6.5043093E-12
  1.7000000E+06  5.8013199E-12
  1.7500000E+06  5.1894879E-12
  1.8000000E+06  4.6550859E-12
  1.8500000E+06  4.1867163E-12
  1.9000000E+06  3.7748846E-12
  1.9500000E+06  3.4116481E-12
  2.0000000E+06  3.0903345E-12
  2.0500000E+06  2.8053225E-12
  2.1000000E+06  2.5518506E-12
  2.1500000E+06  2.3258654E-12
  2.2000000E+06  2.1239046E-12
  2.2500000E+06  1.9429994E-12
  2.3000000E+06  1.7805927E-12
  2.3500000E+06  1.6344796E-12
  2.4000000E+06  1.5027549E-12
  2.4500000E+06  1.3837671E-12
  2.5000000E+06  1.2760810E-12
  2.5500000E+06  1.1784492E-12
  2.6000000E+06  1.0897830E-12
  2.6500000E+06  1.0091275E-12
  2.7000000E+06  9.3564281E-13
  2.8000000E+06  8.0731212E-13
  2.9000000E+06  6.9982566E-13
  3.0000000E+06  6.0926541E-13
  3.1000000E+06  5.3254577E-13
  3.2000000E+06  4.6723026E-13
  3.3000000E+06  4.1141579E-13
  3.4000000E+06  3.6355969E-13
  
  
#  82  11  N2  EION =  7.690000000E+02 eV   279
#  S(0) = 8.688425E-01
  7.6529021E+00  0.0000000E+00
  7.6529021E+02  0.0000000E+00
  7.6529021E+02  2.4409981E-04
  7.6900000E+02  2.4409981E-04
  7.6900755E+02  2.4409981E-04
  7.6920126E+02  2.4717478E-04
  7.6939496E+02  2.5019411E-04
  7.6958866E+02  2.5315677E-04
  7.6978237E+02  2.5606187E-04
  7.7016977E+02  2.6169670E-04
  7.7055718E+02  2.6709436E-04
  7.7133199E+02  2.7717113E-04
  7.7210680E+02  2.8629547E-04
  7.7365642E+02  3.0180999E-04
  7.7520604E+02  3.1402348E-04
  7.7830529E+02  3.3057425E-04
  7.7985491E+02  3.3589492E-04
  7.8140453E+02  3.3979970E-04
  7.8295415E+02  3.4261287E-04
  7.8450378E+02  3.4459199E-04
  7.8760302E+02  3.4680885E-04
  7.9070227E+02  3.4757625E-04
  7.9380151E+02  3.4756647E-04
  7.9690076E+02  3.4718121E-04
  8.0000000E+02  3.4665959E-04
  8.0625000E+02  3.4569228E-04
  8.1250000E+02  3.4515109E-04
  8.1875000E+02  3.4503840E-04
  8.2500000E+02  3.4518478E-04
  8.3125000E+02  3.4540275E-04
  8.3750000E+02  3.4555522E-04
  8.4375000E+02  3.4557163E-04
  8.5000000E+02  3.4543677E-04
  8.6250000E+02  3.4481351E-04
  8.7500000E+02  3.4396226E-04
  9.0000000E+02  3.4226847E-04
  9.1250000E+02  3.4143449E-04
  9.2500000E+02  3.4052388E-04
  9.3750000E+02  3.3950309E-04
  9.5000000E+02  3.3837892E-04
  9.7500000E+02  3.3595649E-04
  1.0000000E+03  3.3342881E-04
  1.0250000E+03  3.3073900E-04
  1.0500000E+03  3.2779067E-04
  1.0750000E+03  3.2461728E-04
  1.1000000E+03  3.2132069E-04
  1.1500000E+03  3.1453046E-04
  1.2000000E+03  3.0729485E-04
  1.2250000E+03  3.0352923E-04
  1.2500000E+03  2.9973605E-04
  1.2750000E+03  2.9594577E-04
  1.3000000E+03  2.9214286E-04
  1.3500000E+03  2.8446398E-04
  1.4000000E+03  2.7673059E-04
  1.4500000E+03  2.6907322E-04
  1.5000000E+03  2.6157118E-04
  1.5500000E+03  2.5416577E-04
  1.6000000E+03  2.4688594E-04
  1.6500000E+03  2.3981122E-04
  1.7000000E+03  2.3294127E-04
  1.8000000E+03  2.1973910E-04
  1.9000000E+03  2.0736097E-04
  2.0000000E+03  1.9578646E-04
  2.1000000E+03  1.8496227E-04
  2.2000000E+03  1.7489327E-04
  2.3000000E+03  1.6551818E-04
  2.4000000E+03  1.5677684E-04
  2.5000000E+03  1.4863129E-04
  2.6000000E+03  1.4104145E-04
  2.7000000E+03  1.3396550E-04
  2.8000000E+03  1.2736286E-04
  2.9000000E+03  1.2119485E-04
  3.0000000E+03  1.1542642E-04
  3.1000000E+03  1.1002658E-04
  3.2000000E+03  1.0496702E-04
  3.4000000E+03  9.5766988E-05
  3.6000000E+03  8.7643506E-05
  3.8000000E+03  8.0442893E-05
  4.0000000E+03  7.4036222E-05
  4.2000000E+03  6.8315329E-05
  4.4000000E+03  6.3189181E-05
  4.6000000E+03  5.8580912E-05
  4.8000000E+03  5.4425323E-05
  5.0000000E+03  5.0666908E-05
  5.2500000E+03  4.6455767E-05
  5.5000000E+03  4.2713323E-05
  5.7500000E+03  3.9374581E-05
  6.0000000E+03  3.6385239E-05
  6.5000000E+03  3.1279362E-05
  6.7500000E+03  2.9091639E-05
  7.0000000E+03  2.7108604E-05
  7.2500000E+03  2.5306316E-05
  7.5000000E+03  2.3664169E-05
  8.0000000E+03  2.0791481E-05
  8.5000000E+03  1.8374474E-05
  9.0000000E+03  1.6324648E-05
  9.5000000E+03  1.4573626E-05
  1.0000000E+04  1.3067966E-05
  1.0500000E+04  1.1765453E-05
  1.1000000E+04  1.0632408E-05
  1.1500000E+04  9.6417205E-06
  1.2000000E+04  8.7713908E-06
  1.2500000E+04  8.0034245E-06
  1.3000000E+04  7.3230048E-06
  1.3500000E+04  6.7178477E-06
  1.4000000E+04  6.1777055E-06
  1.4500000E+04  5.6939817E-06
  1.5000000E+04  5.2594251E-06
  1.5500000E+04  4.8678875E-06
  1.6000000E+04  4.5141309E-06
  1.6500000E+04  4.1936731E-06
  1.7000000E+04  3.9026622E-06
  1.8000000E+04  3.3961279E-06
  1.9000000E+04  2.9728690E-06
  2.0000000E+04  2.6164154E-06
  2.1000000E+04  2.3140796E-06
  2.2000000E+04  2.0559749E-06
  2.3000000E+04  1.8343126E-06
  2.4000000E+04  1.6428989E-06
  2.5000000E+04  1.4767639E-06
  2.6000000E+04  1.3318871E-06
  2.7000000E+04  1.2049923E-06
  2.8000000E+04  1.0933910E-06
  2.9000000E+04  9.9486209E-07
  3.0000000E+04  9.0756027E-07
  3.1000000E+04  8.2994358E-07
  3.2000000E+04  7.6071676E-07
  3.3000000E+04  6.9878627E-07
  3.4000000E+04  6.4322478E-07
  3.5000000E+04  5.9324244E-07
  3.6000000E+04  5.4816358E-07
  3.7000000E+04  5.0740792E-07
  3.8000000E+04  4.7047539E-07
  3.9000000E+04  4.3693342E-07
  4.0000000E+04  4.0640661E-07
  4.2000000E+04  3.5313221E-07
  4.4000000E+04  3.0849888E-07
  4.6000000E+04  2.7084634E-07
  4.8000000E+04  2.3888069E-07
  5.0000000E+04  2.1158369E-07
  5.2500000E+04  1.8281198E-07
  5.5000000E+04  1.5884831E-07
  5.7500000E+04  1.3874609E-07
  5.8750000E+04  1.2990711E-07
  6.0000000E+04  1.2177196E-07
  6.2500000E+04  1.0735194E-07
  6.5000000E+04  9.5032694E-08
  6.7500000E+04  8.4453081E-08
  7.0000000E+04  7.5323096E-08
  7.2500000E+04  6.7408165E-08
  7.5000000E+04  6.0517256E-08
  7.7500000E+04  5.4493798E-08
  8.0000000E+04  4.9208699E-08
  8.2500000E+04  4.4554926E-08
  8.5000000E+04  4.0443275E-08
  8.7500000E+04  3.6799027E-08
  9.0000000E+04  3.3559309E-08
  9.2500000E+04  3.0670977E-08
  9.5000000E+04  2.8088916E-08
  9.7500000E+04  2.5774677E-08
  1.0000000E+05  2.3695372E-08
  1.0250000E+05  2.1822763E-08
  1.0500000E+05  2.0132521E-08
  1.1000000E+05  1.7217797E-08
  1.1500000E+05  1.4814032E-08
  1.2000000E+05  1.2816937E-08
  1.2500000E+05  1.1146338E-08
  1.3000000E+05  9.7399946E-09
  1.3500000E+05  8.5491304E-09
  1.4000000E+05  7.5351926E-09
  1.4500000E+05  6.6674687E-09
  1.5000000E+05  5.9213084E-09
  1.5500000E+05  5.2767892E-09
  1.6000000E+05  4.7177057E-09
  1.6500000E+05  4.2307951E-09
  1.7000000E+05  3.8051414E-09
  1.7500000E+05  3.4317111E-09
  1.8000000E+05  3.1029923E-09
  1.8500000E+05  2.8127059E-09
  1.9000000E+05  2.5555795E-09
  1.9500000E+05  2.3271665E-09
  2.0000000E+05  2.1237021E-09
  2.0500000E+05  1.9419855E-09
  2.1000000E+05  1.7792855E-09
  2.1500000E+05  1.6332628E-09
  2.2000000E+05  1.5019075E-09
  2.2500000E+05  1.3834868E-09
  2.3000000E+05  1.2765023E-09
  2.4000000E+05  1.0918119E-09
  2.5000000E+05  9.3932442E-10
  2.6000000E+05  8.1253456E-10
  2.7000000E+05  7.0641976E-10
  2.8000000E+05  6.1706595E-10
  2.9000000E+05  5.4139670E-10
  3.0000000E+05  4.7697435E-10
  3.1000000E+05  4.2185278E-10
  3.2000000E+05  3.7446738E-10
  3.3000000E+05  3.3355194E-10
  3.4000000E+05  2.9807547E-10
  3.5000000E+05  2.6719347E-10
  3.6000000E+05  2.4021043E-10
  3.7000000E+05  2.1655055E-10
  3.8000000E+05  1.9573478E-10
  3.9000000E+05  1.7736270E-10
  4.0000000E+05  1.6109810E-10
  4.1000000E+05  1.4665748E-10
  4.2000000E+05  1.3380084E-10
  4.3000000E+05  1.2232422E-10
  4.4000000E+05  1.1205358E-10
  4.5000000E+05  1.0283994E-10
  4.6000000E+05  9.4555338E-11
  4.7000000E+05  8.7089541E-11
  4.8000000E+05  8.0347281E-11
  5.0000000E+05  6.8713846E-11
  5.1250000E+05  6.2504513E-11
  5.2500000E+05  5.6982103E-11
  5.3750000E+05  5.2057358E-11
  5.5000000E+05  4.7654254E-11
  5.7500000E+05  4.0162208E-11
  5.8750000E+05  3.6969569E-11
  6.0000000E+05  3.4088482E-11
  6.2500000E+05  2.9122360E-11
  6.5000000E+05  2.5029734E-11
  6.7500000E+05  2.1632301E-11
  7.0000000E+05  1.8792856E-11
  7.2500000E+05  1.6404781E-11
  7.5000000E+05  1.4384517E-11
  7.7500000E+05  1.2666036E-11
  8.0000000E+05  1.1196736E-11
  8.2500000E+05  9.9344236E-12
  8.5000000E+05  8.8450226E-12
  8.7500000E+05  7.9008371E-12
  9.0000000E+05  7.0792164E-12
  9.2500000E+05  6.3615328E-12
  9.5000000E+05  5.7323854E-12
  9.7500000E+05  5.1789746E-12
  1.0000000E+06  4.6906109E-12
  1.0250000E+06  4.2583264E-12
  1.0500000E+06  3.8745652E-12
  1.0750000E+06  3.5329344E-12
  1.1000000E+06  3.2280028E-12
  1.1250000E+06  2.9551380E-12
  1.1500000E+06  2.7103767E-12
  1.1750000E+06  2.4903163E-12
  1.2000000E+06  2.2920261E-12
  1.2250000E+06  2.1129738E-12
  1.2500000E+06  1.9509660E-12
  1.3000000E+06  1.6707005E-12
  1.3500000E+06  1.4387004E-12
  1.4000000E+06  1.2453450E-12
  1.4500000E+06  1.0831727E-12
  1.5000000E+06  9.4634960E-13
  1.5500000E+06  8.3027710E-13
  1.6000000E+06  7.3130318E-13
  1.6500000E+06  6.4650413E-13
  1.7000000E+06  5.7352232E-13
  1.7500000E+06  5.1044419E-13
  1.8000000E+06  4.5570704E-13
  1.8500000E+06  4.0802787E-13
  1.9000000E+06  3.6634772E-13
  1.9500000E+06  3.2978810E-13
  2.0000000E+06  2.9761677E-13
  2.0500000E+06  2.6922052E-13
  2.1000000E+06  2.4408349E-13
  2.1500000E+06  2.2176998E-13
  2.2000000E+06  2.0191075E-13
  2.2500000E+06  1.8419170E-13
  2.3000000E+06  1.6834438E-13
  2.3500000E+06  1.5413864E-13
  2.4000000E+06  1.4137646E-13
  2.4500000E+06  1.2988666E-13
  2.5000000E+06  1.1952055E-13
  2.5500000E+06  1.1014927E-13
  2.6000000E+06  1.0166092E-13
  2.6500000E+06  9.3958014E-14
  2.7000000E+06  8.6955425E-14
  2.8000000E+06  7.4766271E-14
  2.9000000E+06  6.4608079E-14
  3.0000000E+06  5.6099148E-14
  
  
#  82  12  N3  EION =  6.510000000E+02 eV   281
#  S(0) = 2.451824E+00
  6.4772604E+00  0.0000000E+00
  6.4772604E+02  0.0000000E+00
  6.4772604E+02  1.1382806E-03
  6.5100000E+02  1.1382806E-03
  6.5100633E+02  1.1382806E-03
  6.5130625E+02  1.1727613E-03
  6.5160617E+02  1.2061902E-03
  6.5190610E+02  1.2385540E-03
  6.5220602E+02  1.2698438E-03
  6.5280586E+02  1.3291863E-03
  6.5340570E+02  1.3842267E-03
  6.5460538E+02  1.4817034E-03
  6.5580507E+02  1.5632874E-03
  6.5820443E+02  1.6849048E-03
  6.6060380E+02  1.7625943E-03
  6.6300317E+02  1.8091246E-03
  6.6540253E+02  1.8346543E-03
  6.6780190E+02  1.8465627E-03
  6.7020127E+02  1.8499441E-03
  6.7260063E+02  1.8482080E-03
  6.7500000E+02  1.8435918E-03
  6.7812500E+02  1.8355743E-03
  6.8125000E+02  1.8269765E-03
  6.8437500E+02  1.8187848E-03
  6.8750000E+02  1.8114399E-03
  6.9375000E+02  1.7995884E-03
  7.0000000E+02  1.7906484E-03
  7.0625000E+02  1.7830036E-03
  7.1250000E+02  1.7752284E-03
  7.1875000E+02  1.7664542E-03
  7.2500000E+02  1.7563876E-03
  7.3750000E+02  1.7330881E-03
  7.4375000E+02  1.7206053E-03
  7.5000000E+02  1.7080548E-03
  7.6250000E+02  1.6836766E-03
  7.7500000E+02  1.6607518E-03
  7.8750000E+02  1.6389072E-03
  8.0000000E+02  1.6174120E-03
  8.1250000E+02  1.5957856E-03
  8.2500000E+02  1.5739349E-03
  8.3750000E+02  1.5520873E-03
  8.5000000E+02  1.5305304E-03
  8.7500000E+02  1.4890000E-03
  9.0000000E+02  1.4493878E-03
  9.5000000E+02  1.3727331E-03
  9.7500000E+02  1.3357644E-03
  1.0000000E+03  1.3002109E-03
  1.0250000E+03  1.2660507E-03
  1.0500000E+03  1.2329844E-03
  1.1000000E+03  1.1694352E-03
  1.1500000E+03  1.1098799E-03
  1.2000000E+03  1.0545600E-03
  1.2500000E+03  1.0025828E-03
  1.3000000E+03  9.5382834E-04
  1.3500000E+03  9.0832348E-04
  1.4000000E+03  8.6576264E-04
  1.4500000E+03  8.2583875E-04
  1.5000000E+03  7.8832769E-04
  1.6000000E+03  7.2019302E-04
  1.7000000E+03  6.6001079E-04
  1.8000000E+03  6.0658829E-04
  1.9000000E+03  5.5913168E-04
  2.0000000E+03  5.1672861E-04
  2.1000000E+03  4.7871200E-04
  2.2000000E+03  4.4453835E-04
  2.3000000E+03  4.1373138E-04
  2.4000000E+03  3.8586570E-04
  2.5000000E+03  3.6057205E-04
  2.6000000E+03  3.3754976E-04
  2.7000000E+03  3.1654621E-04
  2.8000000E+03  2.9733947E-04
  2.9000000E+03  2.7973470E-04
  3.0000000E+03  2.6356205E-04
  3.1000000E+03  2.4867281E-04
  3.2000000E+03  2.3493686E-04
  3.4000000E+03  2.1048275E-04
  3.6000000E+03  1.8944191E-04
  3.8000000E+03  1.7122039E-04
  4.0000000E+03  1.5534707E-04
  4.2000000E+03  1.4144427E-04
  4.4000000E+03  1.2920654E-04
  4.6000000E+03  1.1838474E-04
  4.8000000E+03  1.0877418E-04
  5.0000000E+03  1.0020542E-04
  5.2500000E+03  9.0746727E-05
  5.5000000E+03  8.2470329E-05
  5.7500000E+03  7.5192849E-05
  6.0000000E+03  6.8764652E-05
  6.5000000E+03  5.7985145E-05
  6.7500000E+03  5.3447079E-05
  7.0000000E+03  4.9377331E-05
  7.2500000E+03  4.5715922E-05
  7.5000000E+03  4.2412073E-05
  8.0000000E+03  3.6710196E-05
  8.5000000E+03  3.1994086E-05
  9.0000000E+03  2.8056981E-05
  9.5000000E+03  2.4742714E-05
  1.0000000E+04  2.1931647E-05
  1.0500000E+04  1.9530922E-05
  1.1000000E+04  1.7467695E-05
  1.1500000E+04  1.5684237E-05
  1.2000000E+04  1.4134376E-05
  1.2500000E+04  1.2780864E-05
  1.3000000E+04  1.1593407E-05
  1.3500000E+04  1.0547196E-05
  1.4000000E+04  9.6217710E-06
  1.4500000E+04  8.8001491E-06
  1.5000000E+04  8.0681543E-06
  1.6000000E+04  6.8272996E-06
  1.6500000E+04  6.2998780E-06
  1.7000000E+04  5.8243628E-06
  1.8000000E+04  5.0050853E-06
  1.9000000E+04  4.3294471E-06
  2.0000000E+04  3.7674723E-06
  2.1000000E+04  3.2963949E-06
  2.2000000E+04  2.8987062E-06
  2.3000000E+04  2.5607893E-06
  2.4000000E+04  2.2719416E-06
  2.5000000E+04  2.0236729E-06
  2.6000000E+04  1.8091891E-06
  2.7000000E+04  1.6230096E-06
  2.8000000E+04  1.4606812E-06
  2.9000000E+04  1.3185602E-06
  3.0000000E+04  1.1936465E-06
  3.1000000E+04  1.0834546E-06
  3.2000000E+04  9.8591455E-07
  3.3000000E+04  8.9929314E-07
  3.4000000E+04  8.2213178E-07
  3.5000000E+04  7.5319739E-07
  3.6000000E+04  6.9144307E-07
  3.8000000E+04  5.8603298E-07
  4.0000000E+04  5.0018114E-07
  4.2000000E+04  4.2963878E-07
  4.4000000E+04  3.7120757E-07
  4.6000000E+04  3.2245031E-07
  4.8000000E+04  2.8148901E-07
  5.0000000E+04  2.4686167E-07
  5.2500000E+04  2.1075761E-07
  5.5000000E+04  1.8103577E-07
  5.7500000E+04  1.5638116E-07
  5.8750000E+04  1.4562960E-07
  6.0000000E+04  1.3578639E-07
  6.2500000E+04  1.1847166E-07
  6.5000000E+04  1.0382740E-07
  6.7500000E+04  9.1372793E-08
  7.0000000E+04  8.0725469E-08
  7.2500000E+04  7.1579065E-08
  7.5000000E+04  6.3686336E-08
  7.7500000E+04  5.6846421E-08
  8.0000000E+04  5.0895133E-08
  8.2500000E+04  4.5697472E-08
  8.5000000E+04  4.1141809E-08
  8.7500000E+04  3.7135373E-08
  9.0000000E+04  3.3600691E-08
  9.2500000E+04  3.0472769E-08
  9.5000000E+04  2.7696831E-08
  9.7500000E+04  2.5226529E-08
  1.0000000E+05  2.3022483E-08
  1.0250000E+05  2.1051109E-08
  1.0500000E+05  1.9283668E-08
  1.1000000E+05  1.6265266E-08
  1.1500000E+05  1.3807687E-08
  1.2000000E+05  1.1791049E-08
  1.2500000E+05  1.0124276E-08
  1.3000000E+05  8.7374559E-09
  1.3500000E+05  7.5764040E-09
  1.4000000E+05  6.5987491E-09
  1.4500000E+05  5.7710817E-09
  1.5000000E+05  5.0668505E-09
  1.5500000E+05  4.4648037E-09
  1.6000000E+05  3.9478204E-09
  1.6500000E+05  3.5020193E-09
  1.7000000E+05  3.1160772E-09
  1.7500000E+05  2.7807068E-09
  1.8000000E+05  2.4882498E-09
  1.8500000E+05  2.2323595E-09
  1.9000000E+05  2.0077507E-09
  1.9500000E+05  1.8100024E-09
  2.0000000E+05  1.6354008E-09
  2.0500000E+05  1.4808132E-09
  2.1000000E+05  1.3435869E-09
  2.1500000E+05  1.2214671E-09
  2.2000000E+05  1.1125306E-09
  2.2500000E+05  1.0151317E-09
  2.3000000E+05  9.2785731E-10
  2.4000000E+05  7.7897923E-10
  2.5000000E+05  6.5800200E-10
  2.6000000E+05  5.5897327E-10
  2.7000000E+05  4.7735807E-10
  2.8000000E+05  4.0966790E-10
  2.9000000E+05  3.5319508E-10
  3.0000000E+05  3.0582045E-10
  3.1000000E+05  2.6587256E-10
  3.2000000E+05  2.3202348E-10
  3.3000000E+05  2.0321088E-10
  3.4000000E+05  1.7857937E-10
  3.5000000E+05  1.5743631E-10
  3.6000000E+05  1.3921765E-10
  3.7000000E+05  1.2346159E-10
  3.8000000E+05  1.0978815E-10
  3.9000000E+05  9.7883072E-11
  4.0000000E+05  8.7485261E-11
  4.1000000E+05  7.8376845E-11
  4.2000000E+05  7.0375228E-11
  4.3000000E+05  6.3326817E-11
  4.4000000E+05  5.7101940E-11
  4.5000000E+05  5.1590724E-11
  4.6000000E+05  4.6699750E-11
  4.7000000E+05  4.2349335E-11
  4.8000000E+05  3.8471283E-11
  5.0000000E+05  3.1906256E-11
  5.1250000E+05  2.8475611E-11
  5.2500000E+05  2.5472897E-11
  5.3750000E+05  2.2837452E-11
  5.5000000E+05  2.0518226E-11
  5.7500000E+05  1.6662534E-11
  5.8750000E+05  1.5058444E-11
  6.0000000E+05  1.3633317E-11
  6.1250000E+05  1.2364464E-11
  6.2500000E+05  1.1232415E-11
  6.3750000E+05  1.0220412E-11
  6.5000000E+05  9.3139916E-12
  6.7500000E+05  7.7695061E-12
  7.0000000E+05  6.5173370E-12
  7.2500000E+05  5.4955133E-12
  7.5000000E+05  4.6565687E-12
  7.7500000E+05  3.9638367E-12
  8.0000000E+05  3.3887640E-12
  8.2500000E+05  2.9089505E-12
  8.5000000E+05  2.5066994E-12
  8.7500000E+05  2.1679468E-12
  9.0000000E+05  1.8814484E-12
  9.2500000E+05  1.6381635E-12
  9.5000000E+05  1.4307844E-12
  9.7500000E+05  1.2533696E-12
  1.0000000E+06  1.1010643E-12
  1.0250000E+06  9.6988304E-13
  1.0500000E+06  8.5653901E-13
  1.0750000E+06  7.5831089E-13
  1.1000000E+06  6.7293677E-13
  1.1250000E+06  5.9852930E-13
  1.1500000E+06  5.3350798E-13
  1.1750000E+06  4.7654492E-13
  1.2000000E+06  4.2652020E-13
  1.2250000E+06  3.8248605E-13
  1.2500000E+06  3.4363791E-13
  1.2750000E+06  3.0929076E-13
  1.3000000E+06  2.7885968E-13
  1.3250000E+06  2.5184386E-13
  1.3500000E+06  2.2781333E-13
  1.3750000E+06  2.0639807E-13
  1.4000000E+06  1.8727880E-13
  1.4250000E+06  1.7017937E-13
  1.4500000E+06  1.5486046E-13
  1.5000000E+06  1.2875946E-13
  1.5500000E+06  1.0761276E-13
  1.6000000E+06  9.0378704E-14
  1.6500000E+06  7.6255101E-14
  1.7000000E+06  6.4619700E-14
  1.7500000E+06  5.4986444E-14
  1.8000000E+06  4.6973187E-14
  1.8500000E+06  4.0277589E-14
  1.9000000E+06  3.4659047E-14
  1.9500000E+06  2.9925120E-14
  2.0000000E+06  2.5921072E-14
  2.0500000E+06  2.2521894E-14
  2.1000000E+06  1.9626198E-14
  2.1500000E+06  1.7151242E-14
  2.2000000E+06  1.5029168E-14
  2.2500000E+06  1.3204101E-14
  2.3000000E+06  1.1629801E-14
  2.3500000E+06  1.0267755E-14
  2.4000000E+06  9.0859559E-15
  2.4500000E+06  8.0577352E-15
  2.5000000E+06  7.1607904E-15
  2.5500000E+06  6.3764145E-15
  2.6000000E+06  5.6890500E-15
  2.6500000E+06  5.0856205E-15
  2.7000000E+06  4.5549315E-15
  2.7500000E+06  4.0873828E-15
  2.8000000E+06  3.6747302E-15
  
  
#  82  13  N4  EION =  4.410000000E+02 eV   285
#  S(0) = 3.160168E+00
  4.3654476E+00  0.0000000E+00
  4.3654476E+02  0.0000000E+00
  4.3654476E+02  9.5550133E-04
  4.4100000E+02  9.5550133E-04
  4.4100434E+02  9.5550133E-04
  4.4147923E+02  9.4610179E-04
  4.4195413E+02  9.3734671E-04
  4.4242902E+02  9.2924962E-04
  4.4290391E+02  9.2181332E-04
  4.4385369E+02  9.0890563E-04
  4.4480347E+02  8.9857519E-04
  4.4670304E+02  8.8559961E-04
  4.4860261E+02  8.8347673E-04
  4.5050217E+02  8.9381376E-04
  4.5240174E+02  9.1826404E-04
  4.5430130E+02  9.5655022E-04
  4.5620087E+02  1.0048778E-03
  4.5810043E+02  1.0567787E-03
  4.5905022E+02  1.0820643E-03
  4.6000000E+02  1.1061822E-03
  4.6250000E+02  1.1622770E-03
  4.6500000E+02  1.2080223E-03
  4.6750000E+02  1.2461677E-03
  4.7000000E+02  1.2794498E-03
  4.7500000E+02  1.3375003E-03
  4.8000000E+02  1.3875332E-03
  4.8500000E+02  1.4299784E-03
  4.9000000E+02  1.4651992E-03
  4.9500000E+02  1.4946238E-03
  5.0000000E+02  1.5203127E-03
  5.0625000E+02  1.5501566E-03
  5.1250000E+02  1.5799463E-03
  5.1875000E+02  1.6109041E-03
  5.2500000E+02  1.6431002E-03
  5.3750000E+02  1.7082324E-03
  5.4375000E+02  1.7393842E-03
  5.5000000E+02  1.7687229E-03
  5.6250000E+02  1.8210716E-03
  5.7500000E+02  1.8660495E-03
  5.8750000E+02  1.9061840E-03
  6.0000000E+02  1.9432345E-03
  6.1250000E+02  1.9775069E-03
  6.2500000E+02  2.0082786E-03
  6.5000000E+02  2.0561827E-03
  6.6250000E+02  2.0731715E-03
  6.7500000E+02  2.0861944E-03
  7.0000000E+02  2.1034301E-03
  7.2500000E+02  2.1112950E-03
  7.5000000E+02  2.1101291E-03
  7.7500000E+02  2.0998572E-03
  8.0000000E+02  2.0822165E-03
  8.2500000E+02  2.0592289E-03
  8.5000000E+02  2.0325023E-03
  9.0000000E+02  1.9689428E-03
  9.5000000E+02  1.8950882E-03
  1.0000000E+03  1.8163906E-03
  1.0500000E+03  1.7360281E-03
  1.1000000E+03  1.6547343E-03
  1.1500000E+03  1.5746962E-03
  1.2000000E+03  1.4971011E-03
  1.2500000E+03  1.4220723E-03
  1.3000000E+03  1.3500690E-03
  1.3500000E+03  1.2814899E-03
  1.4000000E+03  1.2163476E-03
  1.4500000E+03  1.1545464E-03
  1.5000000E+03  1.0960650E-03
  1.6000000E+03  9.8883236E-04
  1.7000000E+03  8.9346400E-04
  1.8000000E+03  8.0869650E-04
  1.9000000E+03  7.3350068E-04
  2.0000000E+03  6.6669032E-04
  2.1000000E+03  6.0719626E-04
  2.2000000E+03  5.5413914E-04
  2.3000000E+03  5.0674344E-04
  2.4000000E+03  4.6432446E-04
  2.5000000E+03  4.2628098E-04
  2.6000000E+03  3.9208588E-04
  2.7000000E+03  3.6128221E-04
  2.8000000E+03  3.3347537E-04
  2.9000000E+03  3.0832266E-04
  3.0000000E+03  2.8552563E-04
  3.1000000E+03  2.6482422E-04
  3.2000000E+03  2.4599083E-04
  3.4000000E+03  2.1315419E-04
  3.6000000E+03  1.8569166E-04
  3.8000000E+03  1.6257396E-04
  4.0000000E+03  1.4299474E-04
  4.2000000E+03  1.2631738E-04
  4.4000000E+03  1.1203552E-04
  4.6000000E+03  9.9743508E-05
  4.8000000E+03  8.9114121E-05
  5.0000000E+03  7.9881687E-05
  5.2500000E+03  6.9978744E-05
  5.5000000E+03  6.1581095E-05
  5.7500000E+03  5.4419554E-05
  6.0000000E+03  4.8279923E-05
  6.5000000E+03  3.8412129E-05
  6.7500000E+03  3.4432315E-05
  7.0000000E+03  3.0958640E-05
  7.2500000E+03  2.7915136E-05
  7.5000000E+03  2.5238912E-05
  8.0000000E+03  2.0787509E-05
  8.5000000E+03  1.7279338E-05
  9.0000000E+03  1.4483028E-05
  9.5000000E+03  1.2231161E-05
  1.0000000E+04  1.0400740E-05
  1.0500000E+04  8.9001655E-06
  1.1000000E+04  7.6603481E-06
  1.1500000E+04  6.6285826E-06
  1.2000000E+04  5.7642372E-06
  1.2500000E+04  5.0356778E-06
  1.3000000E+04  4.4180569E-06
  1.3500000E+04  3.8916910E-06
  1.4000000E+04  3.4408654E-06
  1.4500000E+04  3.0529427E-06
  1.5000000E+04  2.7176910E-06
  1.5500000E+04  2.4267724E-06
  1.6000000E+04  2.1733510E-06
  1.6500000E+04  1.9517914E-06
  1.7000000E+04  1.7574228E-06
  1.8000000E+04  1.4353288E-06
  1.8500000E+04  1.3016080E-06
  1.9000000E+04  1.1828802E-06
  2.0000000E+04  9.8285450E-07
  2.1000000E+04  8.2279091E-07
  2.2000000E+04  6.9354386E-07
  2.3000000E+04  5.8831181E-07
  2.4000000E+04  5.0197581E-07
  2.5000000E+04  4.3064080E-07
  2.6000000E+04  3.7131287E-07
  2.7000000E+04  3.2166908E-07
  2.8000000E+04  2.7989163E-07
  2.9000000E+04  2.4454643E-07
  3.0000000E+04  2.1449337E-07
  3.1000000E+04  1.8881994E-07
  3.2000000E+04  1.6679090E-07
  3.3000000E+04  1.4781002E-07
  3.4000000E+04  1.3139104E-07
  3.5000000E+04  1.1713524E-07
  3.6000000E+04  1.0471395E-07
  3.7000000E+04  9.3854828E-08
  3.8000000E+04  8.4331207E-08
  3.9000000E+04  7.5953574E-08
  4.0000000E+04  6.8562806E-08
  4.2000000E+04  5.6225921E-08
  4.4000000E+04  4.6474280E-08
  4.6000000E+04  3.8693483E-08
  4.8000000E+04  3.2431562E-08
  5.0000000E+04  2.7351859E-08
  5.2500000E+04  2.2284470E-08
  5.5000000E+04  1.8305975E-08
  5.7500000E+04  1.5152028E-08
  5.8750000E+04  1.3821724E-08
  6.0000000E+04  1.2629410E-08
  6.2500000E+04  1.0595115E-08
  6.5000000E+04  8.9420854E-09
  6.7500000E+04  7.5893298E-09
  7.0000000E+04  6.4749819E-09
  7.2500000E+04  5.5513527E-09
  7.5000000E+04  4.7813694E-09
  7.7500000E+04  4.1359869E-09
  8.0000000E+04  3.5922804E-09
  8.2500000E+04  3.1320289E-09
  8.5000000E+04  2.7406550E-09
  8.7500000E+04  2.4064237E-09
  9.0000000E+04  2.1198338E-09
  9.2500000E+04  1.8731502E-09
  9.5000000E+04  1.6600413E-09
  9.7500000E+04  1.4752986E-09
  1.0000000E+05  1.3146170E-09
  1.0250000E+05  1.1744232E-09
  1.0500000E+05  1.0517377E-09
  1.0750000E+05  9.4406553E-10
  1.1000000E+05  8.4930999E-10
  1.1250000E+05  7.6570206E-10
  1.1500000E+05  6.9174416E-10
  1.2000000E+05  5.6787749E-10
  1.2500000E+05  4.6960888E-10
  1.3000000E+05  3.9098566E-10
  1.3500000E+05  3.2758378E-10
  1.4000000E+05  2.7608082E-10
  1.4500000E+05  2.3395673E-10
  1.5000000E+05  1.9928245E-10
  1.5500000E+05  1.7056882E-10
  1.6000000E+05  1.4665689E-10
  1.6500000E+05  1.2663786E-10
  1.7000000E+05  1.0979400E-10
  1.7500000E+05  9.5554672E-11
  1.8000000E+05  8.3463309E-11
  1.8500000E+05  7.3152416E-11
  1.9000000E+05  6.4324491E-11
  1.9500000E+05  5.6737400E-11
  2.0000000E+05  5.0193057E-11
  2.0500000E+05  4.4528626E-11
  2.1000000E+05  3.9609629E-11
  2.1500000E+05  3.5324516E-11
  2.2000000E+05  3.1580370E-11
  2.2500000E+05  2.8299478E-11
  2.3000000E+05  2.5416599E-11
  2.4000000E+05  2.0633456E-11
  2.5000000E+05  1.6884570E-11
  2.6000000E+05  1.3919153E-11
  2.7000000E+05  1.1553389E-11
  2.8000000E+05  9.6510151E-12
  2.9000000E+05  8.1099315E-12
  3.0000000E+05  6.8528850E-12
  3.1000000E+05  5.8208893E-12
  3.2000000E+05  4.9685110E-12
  3.3000000E+05  4.2604691E-12
  3.4000000E+05  3.6691638E-12
  3.5000000E+05  3.1728494E-12
  3.6000000E+05  2.7542749E-12
  3.7000000E+05  2.3996672E-12
  3.8000000E+05  2.0979648E-12
  3.9000000E+05  1.8402323E-12
  4.0000000E+05  1.6192122E-12
  4.1000000E+05  1.4289793E-12
  4.2000000E+05  1.2646726E-12
  4.3000000E+05  1.1222861E-12
  4.4000000E+05  9.9850325E-13
  4.5000000E+05  8.9056640E-13
  4.6000000E+05  7.9617334E-13
  4.7000000E+05  7.1339494E-13
  4.8000000E+05  6.4060864E-13
  5.0000000E+05  5.1974333E-13
  5.1250000E+05  4.5787273E-13
  5.2500000E+05  4.0451971E-13
  5.3750000E+05  3.5835726E-13
  5.5000000E+05  3.1828842E-13
  5.6250000E+05  2.8340244E-13
  5.7500000E+05  2.5294001E-13
  5.8750000E+05  2.2626572E-13
  6.0000000E+05  2.0284586E-13
  6.2500000E+05  1.6403910E-13
  6.5000000E+05  1.3368391E-13
  6.6250000E+05  1.2101022E-13
  6.7500000E+05  1.0972635E-13
  7.0000000E+05  9.0660811E-14
  7.2500000E+05  7.5371191E-14
  7.5000000E+05  6.3021478E-14
  7.7500000E+05  5.2979429E-14
  8.0000000E+05  4.4762561E-14
  8.2500000E+05  3.7999549E-14
  8.5000000E+05  3.2402363E-14
  8.7500000E+05  2.7745915E-14
  9.0000000E+05  2.3853087E-14
  9.2500000E+05  2.0583587E-14
  9.5000000E+05  1.7825576E-14
  9.7500000E+05  1.5489373E-14
  1.0000000E+06  1.3502665E-14
  1.0250000E+06  1.1806841E-14
  1.0500000E+06  1.0354150E-14
  1.0750000E+06  9.1055050E-15
  1.1000000E+06  8.0287631E-15
  1.1250000E+06  7.0973822E-15
  1.1500000E+06  6.2893537E-15
  1.1750000E+06  5.5863533E-15
  1.2000000E+06  4.9730672E-15
  1.2250000E+06  4.4366510E-15
  1.2500000E+06  3.9662954E-15
  1.2750000E+06  3.5528746E-15
  1.3000000E+06  3.1886576E-15
  1.3250000E+06  2.8670746E-15
  1.3500000E+06  2.5825263E-15
  1.4000000E+06  2.1060747E-15
  1.4500000E+06  1.7286022E-15
  1.5000000E+06  1.4273416E-15
  1.5500000E+06  1.1852472E-15
  1.6000000E+06  9.8944148E-16
  1.6500000E+06  8.3011310E-16
  1.7000000E+06  6.9972591E-16
  1.7500000E+06  5.9244775E-16
  1.8000000E+06  5.0373570E-16
  1.8500000E+06  4.3002680E-16
  1.9000000E+06  3.6850614E-16
  1.9500000E+06  3.1693673E-16
  2.0000000E+06  2.7352831E-16
  2.0500000E+06  2.3683900E-16
  2.1000000E+06  2.0570738E-16
  2.1500000E+06  1.7919364E-16
  2.2000000E+06  1.5653370E-16
  2.2500000E+06  1.3710879E-16
  2.3000000E+06  1.2041378E-16
  2.3500000E+06  1.0602830E-16
  2.4000000E+06  9.3601496E-17
  
  
#  82  14  N5  EION =  4.190000000E+02 eV   284
#  S(0) = 4.827732E+00
  4.0575636E+00  0.0000000E+00
  4.0575636E+02  0.0000000E+00
  4.0575636E+02  1.4965165E-03
  4.1900000E+02  1.4965165E-03
  4.1900411E+02  1.4965165E-03
  4.1920329E+02  1.4845544E-03
  4.1940247E+02  1.4730832E-03
  4.1960164E+02  1.4620836E-03
  4.1980082E+02  1.4515377E-03
  4.2000000E+02  1.4414283E-03
  4.2125000E+02  1.3870135E-03
  4.2250000E+02  1.3461055E-03
  4.2375000E+02  1.3168025E-03
  4.2500000E+02  1.2982586E-03
  4.2750000E+02  1.2940336E-03
  4.2875000E+02  1.3097918E-03
  4.3000000E+02  1.3383633E-03
  4.3125000E+02  1.3795629E-03
  4.3250000E+02  1.4319278E-03
  4.3500000E+02  1.5580066E-03
  4.3625000E+02  1.6241589E-03
  4.3750000E+02  1.6880221E-03
  4.3875000E+02  1.7475460E-03
  4.4000000E+02  1.8019496E-03
  4.4250000E+02  1.8958184E-03
  4.4500000E+02  1.9741645E-03
  4.4750000E+02  2.0424936E-03
  4.5000000E+02  2.1045241E-03
  4.5250000E+02  2.1621168E-03
  4.5500000E+02  2.2159757E-03
  4.6000000E+02  2.3125384E-03
  4.7000000E+02  2.4599984E-03
  4.7500000E+02  2.5149979E-03
  4.8000000E+02  2.5626535E-03
  4.8500000E+02  2.6066308E-03
  4.9000000E+02  2.6495707E-03
  5.0000000E+02  2.7372233E-03
  5.1250000E+02  2.8495477E-03
  5.1875000E+02  2.9039073E-03
  5.2500000E+02  2.9552491E-03
  5.3750000E+02  3.0463723E-03
  5.5000000E+02  3.1224977E-03
  5.6250000E+02  3.1876461E-03
  5.7500000E+02  3.2457524E-03
  5.8750000E+02  3.2981974E-03
  6.0000000E+02  3.3444641E-03
  6.5000000E+02  3.4513656E-03
  6.7500000E+02  3.4663095E-03
  7.0000000E+02  3.4655527E-03
  7.2500000E+02  3.4501074E-03
  7.5000000E+02  3.4204269E-03
  7.7500000E+02  3.3787797E-03
  8.0000000E+02  3.3292137E-03
  8.2500000E+02  3.2740198E-03
  8.5000000E+02  3.2142152E-03
  9.0000000E+02  3.0825170E-03
  9.5000000E+02  2.9414794E-03
  1.0000000E+03  2.7988926E-03
  1.0500000E+03  2.6567818E-03
  1.1000000E+03  2.5172967E-03
  1.1500000E+03  2.3825996E-03
  1.2000000E+03  2.2540686E-03
  1.2500000E+03  2.1315805E-03
  1.3000000E+03  2.0151452E-03
  1.3500000E+03  1.9052795E-03
  1.4000000E+03  1.8020249E-03
  1.4500000E+03  1.7049009E-03
  1.5000000E+03  1.6134928E-03
  1.6000000E+03  1.4471019E-03
  1.7000000E+03  1.3008608E-03
  1.8000000E+03  1.1720994E-03
  1.9000000E+03  1.0585548E-03
  2.0000000E+03  9.5828756E-04
  2.1000000E+03  8.6960455E-04
  2.2000000E+03  7.9098474E-04
  2.3000000E+03  7.2108697E-04
  2.4000000E+03  6.5878065E-04
  2.5000000E+03  6.0310896E-04
  2.6000000E+03  5.5324851E-04
  2.7000000E+03  5.0849013E-04
  2.8000000E+03  4.6822104E-04
  2.9000000E+03  4.3191051E-04
  3.0000000E+03  3.9909841E-04
  3.1000000E+03  3.6938545E-04
  3.2000000E+03  3.4242453E-04
  3.4000000E+03  2.9558632E-04
  3.6000000E+03  2.5658940E-04
  3.8000000E+03  2.2389710E-04
  4.0000000E+03  1.9631411E-04
  4.2000000E+03  1.7290259E-04
  4.4000000E+03  1.5292058E-04
  4.6000000E+03  1.3577655E-04
  4.8000000E+03  1.2099546E-04
  5.0000000E+03  1.0819311E-04
  5.2500000E+03  9.4501999E-05
  5.5000000E+03  8.2928601E-05
  5.7500000E+03  7.3088107E-05
  6.0000000E+03  6.4675535E-05
  6.5000000E+03  5.1207057E-05
  6.7500000E+03  4.5796090E-05
  7.0000000E+03  4.1084636E-05
  7.2500000E+03  3.6966197E-05
  7.5000000E+03  3.3352810E-05
  8.0000000E+03  2.7361274E-05
  8.5000000E+03  2.2658243E-05
  9.0000000E+03  1.8923757E-05
  9.5000000E+03  1.5927170E-05
  1.0000000E+04  1.3499705E-05
  1.0500000E+04  1.1516122E-05
  1.1000000E+04  9.8823076E-06
  1.1500000E+04  8.5266977E-06
  1.2000000E+04  7.3942892E-06
  1.2500000E+04  6.4423957E-06
  1.3000000E+04  5.6375787E-06
  1.3500000E+04  4.9534240E-06
  1.4000000E+04  4.3689003E-06
  1.4500000E+04  3.8671372E-06
  1.5000000E+04  3.4345080E-06
  1.5500000E+04  3.0599348E-06
  1.6000000E+04  2.7343574E-06
  1.6500000E+04  2.4503225E-06
  1.7000000E+04  2.2016651E-06
  1.8000000E+04  1.7908287E-06
  1.9000000E+04  1.4700801E-06
  2.0000000E+04  1.2168852E-06
  2.1000000E+04  1.0150020E-06
  2.2000000E+04  8.5254986E-07
  2.3000000E+04  7.2072380E-07
  2.4000000E+04  6.1291842E-07
  2.5000000E+04  5.2412303E-07
  2.6000000E+04  4.5049777E-07
  2.7000000E+04  3.8907236E-07
  2.8000000E+04  3.3752859E-07
  2.9000000E+04  2.9404255E-07
  3.0000000E+04  2.5716854E-07
  3.1000000E+04  2.2575216E-07
  3.2000000E+04  1.9886546E-07
  3.3000000E+04  1.7575806E-07
  3.4000000E+04  1.5581944E-07
  3.5000000E+04  1.3855005E-07
  3.6000000E+04  1.2353900E-07
  3.8000000E+04  9.8991127E-08
  4.0000000E+04  8.0086998E-08
  4.2000000E+04  6.5362025E-08
  4.4000000E+04  5.3772625E-08
  4.6000000E+04  4.4564174E-08
  4.8000000E+04  3.7183516E-08
  5.0000000E+04  3.1220228E-08
  5.2500000E+04  2.5297397E-08
  5.5000000E+04  2.0669557E-08
  5.7500000E+04  1.7018084E-08
  5.8750000E+04  1.5483375E-08
  6.0000000E+04  1.4111000E-08
  6.2500000E+04  1.1777282E-08
  6.5000000E+04  9.8893990E-09
  6.7500000E+04  8.3512389E-09
  7.0000000E+04  7.0896447E-09
  7.2500000E+04  6.0484314E-09
  7.5000000E+04  5.1840845E-09
  7.7500000E+04  4.4626282E-09
  8.0000000E+04  3.8573374E-09
  8.2500000E+04  3.3470445E-09
  8.5000000E+04  2.9148730E-09
  8.7500000E+04  2.5472830E-09
  9.0000000E+04  2.2333467E-09
  9.2500000E+04  1.9641945E-09
  9.5000000E+04  1.7325902E-09
  9.7500000E+04  1.5326013E-09
  1.0000000E+05  1.3593395E-09
  1.0250000E+05  1.2087581E-09
  1.0500000E+05  1.0774932E-09
  1.1000000E+05  8.6213650E-10
  1.1500000E+05  6.9579539E-10
  1.2000000E+05  5.6603029E-10
  1.2500000E+05  4.6386472E-10
  1.3000000E+05  3.8274158E-10
  1.3500000E+05  3.1781612E-10
  1.4000000E+05  2.6546981E-10
  1.4500000E+05  2.2297414E-10
  1.5000000E+05  1.8825283E-10
  1.5500000E+05  1.5971185E-10
  1.6000000E+05  1.3611769E-10
  1.6500000E+05  1.1650870E-10
  1.7000000E+05  1.0012970E-10
  1.7500000E+05  8.6383576E-11
  1.8000000E+05  7.4795263E-11
  1.8500000E+05  6.4984485E-11
  1.9000000E+05  5.6645093E-11
  1.9500000E+05  4.9529269E-11
  2.0000000E+05  4.3435386E-11
  2.0500000E+05  3.8198599E-11
  2.1000000E+05  3.3683502E-11
  2.1500000E+05  2.9778390E-11
  2.2000000E+05  2.6390705E-11
  2.2500000E+05  2.3443444E-11
  2.3000000E+05  2.0872294E-11
  2.4000000E+05  1.6651247E-11
  2.5000000E+05  1.3390395E-11
  2.6000000E+05  1.0848154E-11
  2.7000000E+05  8.8492731E-12
  2.8000000E+05  7.2651767E-12
  2.9000000E+05  6.0005295E-12
  3.0000000E+05  4.9839449E-12
  3.1000000E+05  4.1614731E-12
  3.2000000E+05  3.4920017E-12
  3.3000000E+05  2.9439520E-12
  3.4000000E+05  2.4928809E-12
  3.5000000E+05  2.1197323E-12
  3.6000000E+05  1.8095561E-12
  3.7000000E+05  1.5505481E-12
  3.8000000E+05  1.3333306E-12
  3.9000000E+05  1.1504102E-12
  4.0000000E+05  9.9576892E-13
  4.1000000E+05  8.6454817E-13
  4.2000000E+05  7.5280632E-13
  4.3000000E+05  6.5733056E-13
  4.4000000E+05  5.7549017E-13
  4.5000000E+05  5.0512170E-13
  4.6000000E+05  4.4443873E-13
  4.7000000E+05  3.9196042E-13
  4.8000000E+05  3.4645479E-13
  5.0000000E+05  2.7241319E-13
  5.1250000E+05  2.3536657E-13
  5.2500000E+05  2.0396454E-13
  5.3750000E+05  1.7725592E-13
  5.5000000E+05  1.5446495E-13
  5.6250000E+05  1.3495614E-13
  5.7500000E+05  1.1820678E-13
  5.8750000E+05  1.0378523E-13
  6.0000000E+05  9.1333738E-14
  6.1250000E+05  8.0554711E-14
  6.2500000E+05  7.1199750E-14
  6.3750000E+05  6.3060824E-14
  6.5000000E+05  5.5963155E-14
  6.6250000E+05  4.9759460E-14
  6.7500000E+05  4.4325269E-14
  7.0000000E+05  3.5359208E-14
  7.2500000E+05  2.8395855E-14
  7.5000000E+05  2.2947073E-14
  7.7500000E+05  1.8653278E-14
  8.0000000E+05  1.5247157E-14
  8.2500000E+05  1.2528296E-14
  8.5000000E+05  1.0345219E-14
  8.7500000E+05  8.5825744E-15
  9.0000000E+05  7.1518839E-15
  9.2500000E+05  5.9848230E-15
  9.5000000E+05  5.0282909E-15
  9.7500000E+05  4.2407665E-15
  1.0000000E+06  3.5895981E-15
  1.0250000E+06  3.0489682E-15
  1.0500000E+06  2.5983556E-15
  1.0750000E+06  2.2213688E-15
  1.1000000E+06  1.9048513E-15
  1.1250000E+06  1.6381945E-15
  1.1500000E+06  1.4128070E-15
  1.1750000E+06  1.2217021E-15
  1.2000000E+06  1.0591744E-15
  1.2250000E+06  9.2054758E-16
  1.2500000E+06  8.0197551E-16
  1.2750000E+06  7.0028343E-16
  1.3000000E+06  6.1284181E-16
  1.3250000E+06  5.3746584E-16
  1.3500000E+06  4.7233528E-16
  1.3750000E+06  4.1592771E-16
  1.4000000E+06  3.6696583E-16
  1.4250000E+06  3.2437500E-16
  1.4500000E+06  2.8724868E-16
  1.5000000E+06  2.2643876E-16
  1.5500000E+06  1.7968827E-16
  1.6000000E+06  1.4348131E-16
  1.6500000E+06  1.1524524E-16
  1.7000000E+06  9.3082213E-17
  1.7500000E+06  7.5580756E-17
  1.8000000E+06  6.1680865E-17
  1.8500000E+06  5.0580749E-17
  1.9000000E+06  4.1668943E-17
  1.9500000E+06  3.4476026E-17
  2.0000000E+06  2.8641260E-17
  2.0500000E+06  2.3885757E-17
  2.1000000E+06  1.9992821E-17
  2.1500000E+06  1.6794588E-17
  2.2000000E+06  1.4158552E-17
  2.2500000E+06  1.1978788E-17
  2.3000000E+06  1.0170412E-17
  
  
#  82  17  O1  EION =  1.530000000E+02 eV   251
#  S(0) = 4.234190E-01
  1.5000584E+00  0.0000000E+00
  1.5000584E+02  0.0000000E+00
  1.5000584E+02  5.7214782E-04
  1.5300000E+02  5.7214782E-04
  1.5300272E+02  5.7214782E-04
  1.5335259E+02  5.6919569E-04
  1.5370245E+02  5.6637525E-04
  1.5405231E+02  5.6369493E-04
  1.5440218E+02  5.6115954E-04
  1.5510190E+02  5.5652929E-04
  1.5580163E+02  5.5247703E-04
  1.5720109E+02  5.4598277E-04
  1.5860054E+02  5.4135785E-04
  1.6000000E+02  5.3825955E-04
  1.6250000E+02  5.3558498E-04
  1.6500000E+02  5.3543252E-04
  1.6750000E+02  5.3680768E-04
  1.7000000E+02  5.3900710E-04
  1.7500000E+02  5.4405382E-04
  1.7750000E+02  5.4633099E-04
  1.8000000E+02  5.4822702E-04
  1.8500000E+02  5.5062220E-04
  1.9000000E+02  5.5114217E-04
  2.0000000E+02  5.4790370E-04
  2.0500000E+02  5.4501302E-04
  2.1000000E+02  5.4175951E-04
  2.1500000E+02  5.3837815E-04
  2.2000000E+02  5.3500477E-04
  2.3000000E+02  5.2844544E-04
  2.4000000E+02  5.2195224E-04
  2.5000000E+02  5.1507065E-04
  2.6000000E+02  5.0741531E-04
  2.7000000E+02  4.9883439E-04
  2.8000000E+02  4.8941776E-04
  2.9000000E+02  4.7940634E-04
  3.0000000E+02  4.6908058E-04
  3.1000000E+02  4.5869582E-04
  3.2000000E+02  4.4841974E-04
  3.4000000E+02  4.2849161E-04
  3.6000000E+02  4.0935800E-04
  3.8000000E+02  3.9079597E-04
  4.0000000E+02  3.7277704E-04
  4.2000000E+02  3.5547024E-04
  4.4000000E+02  3.3909774E-04
  4.6000000E+02  3.2374208E-04
  4.8000000E+02  3.0937425E-04
  5.0000000E+02  2.9586462E-04
  5.2500000E+02  2.8003187E-04
  5.5000000E+02  2.6526521E-04
  5.7500000E+02  2.5153175E-04
  6.0000000E+02  2.3882774E-04
  6.5000000E+02  2.1619318E-04
  6.7500000E+02  2.0606740E-04
  7.0000000E+02  1.9661221E-04
  7.2500000E+02  1.8776538E-04
  7.5000000E+02  1.7950009E-04
  8.0000000E+02  1.6458596E-04
  8.5000000E+02  1.5151377E-04
  9.0000000E+02  1.3996284E-04
  9.5000000E+02  1.2970402E-04
  1.0000000E+03  1.2056458E-04
  1.0500000E+03  1.1240235E-04
  1.1000000E+03  1.0507438E-04
  1.1500000E+03  9.8456407E-05
  1.2000000E+03  9.2460828E-05
  1.2500000E+03  8.7020241E-05
  1.3000000E+03  8.2070256E-05
  1.3500000E+03  7.7548261E-05
  1.4000000E+03  7.3401622E-05
  1.4500000E+03  6.9589027E-05
  1.5000000E+03  6.6076603E-05
  1.6000000E+03  5.9835053E-05
  1.7000000E+03  5.4469887E-05
  1.8000000E+03  4.9819162E-05
  1.9000000E+03  4.5757174E-05
  2.0000000E+03  4.2186179E-05
  2.1000000E+03  3.9029453E-05
  2.2000000E+03  3.6224447E-05
  2.3000000E+03  3.3719344E-05
  2.4000000E+03  3.1471652E-05
  2.5000000E+03  2.9446370E-05
  2.6000000E+03  2.7614386E-05
  2.7000000E+03  2.5951320E-05
  2.8000000E+03  2.4436627E-05
  2.9000000E+03  2.3052852E-05
  3.0000000E+03  2.1785066E-05
  3.1000000E+03  2.0620441E-05
  3.2000000E+03  1.9547900E-05
  3.4000000E+03  1.7641872E-05
  3.6000000E+03  1.6003882E-05
  3.8000000E+03  1.4585348E-05
  4.0000000E+03  1.3348344E-05
  4.2000000E+03  1.2262879E-05
  4.4000000E+03  1.1304970E-05
  4.6000000E+03  1.0455235E-05
  4.8000000E+03  9.6978659E-06
  5.0000000E+03  9.0198590E-06
  5.2500000E+03  8.2677086E-06
  5.5000000E+03  7.6056153E-06
  5.7500000E+03  7.0196898E-06
  6.0000000E+03  6.4986312E-06
  6.5000000E+03  5.6156345E-06
  6.7500000E+03  5.2396374E-06
  7.0000000E+03  4.8998203E-06
  7.2500000E+03  4.5916692E-06
  7.5000000E+03  4.3113585E-06
  8.0000000E+03  3.8216782E-06
  8.5000000E+03  3.4098183E-06
  9.0000000E+03  3.0601061E-06
  9.5000000E+03  2.7606411E-06
  1.0000000E+04  2.5022514E-06
  1.0500000E+04  2.2777704E-06
  1.1000000E+04  2.0815308E-06
  1.1500000E+04  1.9090033E-06
  1.2000000E+04  1.7565308E-06
  1.2500000E+04  1.6211356E-06
  1.3000000E+04  1.5003719E-06
  1.3500000E+04  1.3922155E-06
  1.4000000E+04  1.2949809E-06
  1.4500000E+04  1.2072541E-06
  1.5000000E+04  1.1278419E-06
  1.5500000E+04  1.0557329E-06
  1.6000000E+04  9.9006459E-07
  1.6500000E+04  9.3009752E-07
  1.7000000E+04  8.7519537E-07
  1.8000000E+04  7.7845896E-07
  1.9000000E+04  6.9626311E-07
  2.0000000E+04  6.2586270E-07
  2.1000000E+04  5.6513024E-07
  2.2000000E+04  5.1239610E-07
  2.3000000E+04  4.6633510E-07
  2.4000000E+04  4.2588458E-07
  2.5000000E+04  3.9018440E-07
  2.6000000E+04  3.5853274E-07
  2.7000000E+04  3.3035221E-07
  2.8000000E+04  3.0516404E-07
  2.9000000E+04  2.8256843E-07
  3.0000000E+04  2.6222955E-07
  3.1000000E+04  2.4386376E-07
  3.2000000E+04  2.2723021E-07
  3.3000000E+04  2.1212334E-07
  3.4000000E+04  1.9836688E-07
  3.5000000E+04  1.8580900E-07
  3.6000000E+04  1.7431831E-07
  3.8000000E+04  1.5409671E-07
  4.0000000E+04  1.3695239E-07
  4.2000000E+04  1.2230846E-07
  4.4000000E+04  1.0971549E-07
  4.6000000E+04  9.8819343E-08
  4.8000000E+04  8.9338092E-08
  5.0000000E+04  8.1045170E-08
  5.2500000E+04  7.2073613E-08
  5.5000000E+04  6.4387394E-08
  5.7500000E+04  5.7761166E-08
  5.8750000E+04  5.4788168E-08
  6.0000000E+04  5.2016089E-08
  6.2500000E+04  4.7008815E-08
  6.5000000E+04  4.2623506E-08
  6.7500000E+04  3.8765764E-08
  7.0000000E+04  3.5358040E-08
  7.2500000E+04  3.2336178E-08
  7.5000000E+04  2.9646777E-08
  7.7500000E+04  2.7245138E-08
  8.0000000E+04  2.5093644E-08
  8.2500000E+04  2.3160484E-08
  8.5000000E+04  2.1418608E-08
  8.7500000E+04  1.9844912E-08
  9.0000000E+04  1.8419574E-08
  9.2500000E+04  1.7125519E-08
  9.5000000E+04  1.5947990E-08
  1.0000000E+05  1.3892949E-08
  1.0500000E+05  1.2170502E-08
  1.1000000E+05  1.0716261E-08
  1.1500000E+05  9.4802484E-09
  1.2000000E+05  8.4232586E-09
  1.2500000E+05  7.5142406E-09
  1.3000000E+05  6.7284045E-09
  1.3500000E+05  6.0457807E-09
  1.4000000E+05  5.4501448E-09
  1.4500000E+05  4.9282182E-09
  1.5000000E+05  4.4690683E-09
  1.5500000E+05  4.0636429E-09
  1.6000000E+05  3.7044086E-09
  1.6500000E+05  3.3850625E-09
  1.7000000E+05  3.1002990E-09
  1.7500000E+05  2.8456306E-09
  1.8000000E+05  2.6172443E-09
  1.8500000E+05  2.4118870E-09
  1.9000000E+05  2.2267734E-09
  1.9500000E+05  2.0595092E-09
  2.0000000E+05  1.9080302E-09
  2.0500000E+05  1.7705501E-09
  2.1000000E+05  1.6455174E-09
  2.2000000E+05  1.4275579E-09
  2.3000000E+05  1.2452432E-09
  2.4000000E+05  1.0917011E-09
  2.5000000E+05  9.6157317E-10
  2.6000000E+05  8.5064038E-10
  2.7000000E+05  7.5555347E-10
  2.8000000E+05  6.7363365E-10
  2.9000000E+05  6.0272367E-10
  3.0000000E+05  5.4107248E-10
  3.1000000E+05  4.8724850E-10
  3.2000000E+05  4.4007392E-10
  3.3000000E+05  3.9857424E-10
  3.4000000E+05  3.6193920E-10
  3.5000000E+05  3.2949162E-10
  3.6000000E+05  3.0066250E-10
  3.7000000E+05  2.7497178E-10
  3.8000000E+05  2.5201288E-10
  3.9000000E+05  2.3144001E-10
  4.0000000E+05  2.1295802E-10
  4.1000000E+05  1.9631403E-10
  4.2000000E+05  1.8129043E-10
  4.3000000E+05  1.6769938E-10
  4.4000000E+05  1.5537813E-10
  4.5000000E+05  1.4418520E-10
  4.6000000E+05  1.3399727E-10
  4.7000000E+05  1.2470665E-10
  4.8000000E+05  1.1621899E-10
  5.0000000E+05  1.0133104E-10
  5.1250000E+05  9.3243228E-11
  5.2500000E+05  8.5956800E-11
  5.3750000E+05  7.9377286E-11
  5.5000000E+05  7.3423076E-11
  5.7500000E+05  6.3116808E-11
  5.8750000E+05  5.8649616E-11
  6.0000000E+05  5.4574963E-11
  6.2500000E+05  4.7443862E-11
  6.5000000E+05  4.1450259E-11
  6.7500000E+05  3.6381097E-11
  7.0000000E+05  3.2068878E-11
  7.2500000E+05  2.8380893E-11
  7.5000000E+05  2.5211069E-11
  7.7500000E+05  2.2473904E-11
  8.0000000E+05  2.0099946E-11
  8.2500000E+05  1.8032412E-11
  8.5000000E+05  1.6224684E-11
  8.7500000E+05  1.4638286E-11
  9.0000000E+05  1.3241333E-11
  9.2500000E+05  1.2007242E-11
  9.5000000E+05  1.0913696E-11
  9.7500000E+05  9.9418732E-12
  1.0000000E+06  9.0757511E-12
  1.0250000E+06  8.3016296E-12
  1.0500000E+06  7.6078657E-12
  1.0750000E+06  6.9845295E-12
  1.1000000E+06  6.4231398E-12
  1.1250000E+06  5.9166316E-12
  1.1500000E+06  5.4589713E-12
  1.2000000E+06  4.6695574E-12
  
  
#  82  18  O2  EION =  1.110000000E+02 eV   280
#  S(0) = 6.112999E-01
  1.0804655E+00  0.0000000E+00
  1.0804655E+02  0.0000000E+00
  1.0804655E+02  4.2697462E-03
  1.1100000E+02  4.2697462E-03
  1.1100272E+02  4.2697462E-03
  1.1110265E+02  4.3177731E-03
  1.1120259E+02  4.3648032E-03
  1.1130252E+02  4.4108383E-03
  1.1140245E+02  4.4558812E-03
  1.1160231E+02  4.5430026E-03
  1.1180218E+02  4.6261976E-03
  1.1220190E+02  4.7809665E-03
  1.1260163E+02  4.9205704E-03
  1.1340109E+02  5.1562586E-03
  1.1420054E+02  5.3378853E-03
  1.1500000E+02  5.4708019E-03
  1.1625000E+02  5.5945107E-03
  1.1750000E+02  5.6343375E-03
  1.1812500E+02  5.6289830E-03
  1.1875000E+02  5.6097505E-03
  1.2000000E+02  5.5374108E-03
  1.2125000E+02  5.4309425E-03
  1.2250000E+02  5.3011108E-03
  1.2375000E+02  5.1561969E-03
  1.2500000E+02  5.0024314E-03
  1.2625000E+02  4.8444076E-03
  1.2750000E+02  4.6854470E-03
  1.3000000E+02  4.3734077E-03
  1.3250000E+02  4.0774808E-03
  1.3500000E+02  3.8022102E-03
  1.4000000E+02  3.3162215E-03
  1.4500000E+02  2.9086711E-03
  1.5000000E+02  2.5663543E-03
  1.5500000E+02  2.2770130E-03
  1.6000000E+02  2.0307671E-03
  1.6500000E+02  1.8199446E-03
  1.7000000E+02  1.6385843E-03
  1.7500000E+02  1.4819790E-03
  1.8000000E+02  1.3463158E-03
  1.8500000E+02  1.2284303E-03
  1.9000000E+02  1.1256721E-03
  1.9500000E+02  1.0357900E-03
  2.0000000E+02  9.5688222E-04
  2.0500000E+02  8.8734546E-04
  2.1000000E+02  8.2583290E-04
  2.1500000E+02  7.7122562E-04
  2.2000000E+02  7.2258981E-04
  2.2500000E+02  6.7914325E-04
  2.3000000E+02  6.4024201E-04
  2.4000000E+02  5.7394582E-04
  2.5000000E+02  5.2018870E-04
  2.6000000E+02  4.7630571E-04
  2.7000000E+02  4.4021930E-04
  2.8000000E+02  4.1026287E-04
  2.9000000E+02  3.8512718E-04
  3.0000000E+02  3.6378017E-04
  3.1000000E+02  3.4542920E-04
  3.2000000E+02  3.2948286E-04
  3.3000000E+02  3.1549220E-04
  3.4000000E+02  3.0311737E-04
  3.5000000E+02  2.9210201E-04
  3.6000000E+02  2.8224069E-04
  3.8000000E+02  2.6531747E-04
  4.0000000E+02  2.5127805E-04
  4.2000000E+02  2.3933123E-04
  4.4000000E+02  2.2891946E-04
  4.6000000E+02  2.1966207E-04
  4.8000000E+02  2.1130216E-04
  5.0000000E+02  2.0366966E-04
  5.2500000E+02  1.9496512E-04
  5.5000000E+02  1.8702895E-04
  5.7500000E+02  1.7973071E-04
  6.0000000E+02  1.7297071E-04
  6.5000000E+02  1.6076092E-04
  6.7500000E+02  1.5519422E-04
  7.0000000E+02  1.4993778E-04
  7.2500000E+02  1.4496765E-04
  7.5000000E+02  1.4026195E-04
  8.0000000E+02  1.3156521E-04
  8.5000000E+02  1.2370173E-04
  9.0000000E+02  1.1653846E-04
  9.5000000E+02  1.0999132E-04
  1.0000000E+03  1.0400806E-04
  1.0500000E+03  9.8521417E-05
  1.1000000E+03  9.3462750E-05
  1.1500000E+03  8.8786787E-05
  1.2000000E+03  8.4463652E-05
  1.2500000E+03  8.0462014E-05
  1.3000000E+03  7.6745927E-05
  1.3500000E+03  7.3283974E-05
  1.4000000E+03  7.0052438E-05
  1.4500000E+03  6.7033176E-05
  1.5000000E+03  6.4209498E-05
  1.6000000E+03  5.9083047E-05
  1.7000000E+03  5.4553489E-05
  1.8000000E+03  5.0527709E-05
  1.9000000E+03  4.6932244E-05
  2.0000000E+03  4.3707213E-05
  2.1000000E+03  4.0803027E-05
  2.2000000E+03  3.8177566E-05
  2.3000000E+03  3.5795178E-05
  2.4000000E+03  3.3625988E-05
  2.5000000E+03  3.1644818E-05
  2.6000000E+03  2.9830198E-05
  2.7000000E+03  2.8163753E-05
  2.8000000E+03  2.6629643E-05
  2.9000000E+03  2.5214122E-05
  3.0000000E+03  2.3905209E-05
  3.1000000E+03  2.2692419E-05
  3.2000000E+03  2.1566538E-05
  3.4000000E+03  1.9543973E-05
  3.6000000E+03  1.7783077E-05
  3.8000000E+03  1.6240747E-05
  4.0000000E+03  1.4882474E-05
  4.2000000E+03  1.3680329E-05
  4.4000000E+03  1.2611505E-05
  4.6000000E+03  1.1657216E-05
  4.8000000E+03  1.0801867E-05
  5.0000000E+03  1.0032430E-05
  5.2500000E+03  9.1749161E-06
  5.5000000E+03  8.4168628E-06
  5.7500000E+03  7.7437259E-06
  6.0000000E+03  7.1435086E-06
  6.5000000E+03  6.1236129E-06
  6.7500000E+03  5.6885893E-06
  7.0000000E+03  5.2952470E-06
  7.2500000E+03  4.9385477E-06
  7.5000000E+03  4.6141903E-06
  8.0000000E+03  4.0482356E-06
  8.5000000E+03  3.5734445E-06
  9.0000000E+03  3.1717293E-06
  9.5000000E+03  2.8292380E-06
  1.0000000E+04  2.5352186E-06
  1.0500000E+04  2.2812210E-06
  1.1000000E+04  2.0605329E-06
  1.1500000E+04  1.8677718E-06
  1.2000000E+04  1.6985826E-06
  1.2500000E+04  1.5494133E-06
  1.3000000E+04  1.4173440E-06
  1.3500000E+04  1.2999577E-06
  1.4000000E+04  1.1952422E-06
  1.4500000E+04  1.1015114E-06
  1.5000000E+04  1.0173447E-06
  1.5500000E+04  9.4153945E-07
  1.6000000E+04  8.7307211E-07
  1.6500000E+04  8.1106774E-07
  1.7000000E+04  7.5477506E-07
  1.7500000E+04  7.0354636E-07
  1.8000000E+04  6.5682113E-07
  1.8500000E+04  6.1411256E-07
  1.9000000E+04  5.7499619E-07
  2.0000000E+04  5.0610029E-07
  2.1000000E+04  4.4767181E-07
  2.2000000E+04  3.9779430E-07
  2.3000000E+04  3.5495955E-07
  2.4000000E+04  3.1796922E-07
  2.5000000E+04  2.8586219E-07
  2.6000000E+04  2.5786138E-07
  2.7000000E+04  2.3333374E-07
  2.8000000E+04  2.1175985E-07
  2.9000000E+04  1.9271076E-07
  3.0000000E+04  1.7583011E-07
  3.1000000E+04  1.6082016E-07
  3.2000000E+04  1.4743084E-07
  3.3000000E+04  1.3545105E-07
  3.4000000E+04  1.2470177E-07
  3.5000000E+04  1.1503051E-07
  3.6000000E+04  1.0630682E-07
  3.7000000E+04  9.8418629E-08
  3.8000000E+04  9.1269381E-08
  3.9000000E+04  8.4775538E-08
  4.0000000E+04  7.8864593E-08
  4.2000000E+04  6.8546829E-08
  4.4000000E+04  5.9900142E-08
  4.6000000E+04  5.2603780E-08
  4.8000000E+04  4.6407745E-08
  5.0000000E+04  4.1115246E-08
  5.1250000E+04  3.8195426E-08
  5.2500000E+04  3.5535178E-08
  5.3750000E+04  3.3106813E-08
  5.5000000E+04  3.0886078E-08
  5.7500000E+04  2.6984879E-08
  5.8750000E+04  2.5269120E-08
  6.0000000E+04  2.3689754E-08
  6.2500000E+04  2.0889653E-08
  6.5000000E+04  1.8496835E-08
  6.7500000E+04  1.6441377E-08
  7.0000000E+04  1.4667115E-08
  7.2500000E+04  1.3128608E-08
  7.5000000E+04  1.1788841E-08
  7.7500000E+04  1.0617467E-08
  8.0000000E+04  9.5894620E-09
  8.2500000E+04  8.6840716E-09
  8.5000000E+04  7.8839944E-09
  8.7500000E+04  7.1747354E-09
  9.0000000E+04  6.5440941E-09
  9.2500000E+04  5.9817558E-09
  9.5000000E+04  5.4789626E-09
  9.7500000E+04  5.0282488E-09
  1.0000000E+05  4.6232266E-09
  1.0250000E+05  4.2584110E-09
  1.0500000E+05  3.9290751E-09
  1.0750000E+05  3.6311316E-09
  1.1000000E+05  3.3610358E-09
  1.1250000E+05  3.1157047E-09
  1.1500000E+05  2.8924485E-09
  1.2000000E+05  2.5030381E-09
  1.2500000E+05  2.1772130E-09
  1.3000000E+05  1.9028646E-09
  1.3500000E+05  1.6705015E-09
  1.4000000E+05  1.4726199E-09
  1.4500000E+05  1.3032409E-09
  1.5000000E+05  1.1575647E-09
  1.5500000E+05  1.0317110E-09
  1.6000000E+05  9.2252269E-10
  1.6500000E+05  8.2741519E-10
  1.7000000E+05  7.4426077E-10
  1.7500000E+05  6.7129834E-10
  1.8000000E+05  6.0706310E-10
  1.8500000E+05  5.5033065E-10
  1.9000000E+05  5.0007265E-10
  1.9500000E+05  4.5542172E-10
  2.0000000E+05  4.1564326E-10
  2.0500000E+05  3.8011270E-10
  2.1000000E+05  3.4829700E-10
  2.1500000E+05  3.1973958E-10
  2.2000000E+05  2.9404807E-10
  2.2500000E+05  2.7088418E-10
  2.3000000E+05  2.4995533E-10
  2.3500000E+05  2.3100773E-10
  2.4000000E+05  2.1382057E-10
  2.4500000E+05  1.9820124E-10
  2.5000000E+05  1.8398130E-10
  2.6000000E+05  1.5916681E-10
  2.7000000E+05  1.3839583E-10
  2.8000000E+05  1.2090346E-10
  2.9000000E+05  1.0608826E-10
  3.0000000E+05  9.3473584E-11
  3.1000000E+05  8.2678879E-11
  3.2000000E+05  7.3398162E-11
  3.3000000E+05  6.5383789E-11
  3.4000000E+05  5.8434087E-11
  3.5000000E+05  5.2383856E-11
  3.6000000E+05  4.7097019E-11
  3.7000000E+05  4.2460908E-11
  3.8000000E+05  3.8381776E-11
  3.9000000E+05  3.4781251E-11
  4.0000000E+05  3.1593519E-11
  4.1000000E+05  2.8763074E-11
  4.2000000E+05  2.6242925E-11
  4.3000000E+05  2.3993134E-11
  4.4000000E+05  2.1979631E-11
  4.5000000E+05  2.0173244E-11
  4.6000000E+05  1.8548914E-11
  4.7000000E+05  1.7085052E-11
  4.8000000E+05  1.5762997E-11
  5.0000000E+05  1.3481712E-11
  5.1250000E+05  1.2263992E-11
  5.2500000E+05  1.1180924E-11
  5.3750000E+05  1.0215016E-11
  5.5000000E+05  9.3513740E-12
  5.7500000E+05  7.8817527E-12
  5.8750000E+05  7.2554510E-12
  6.0000000E+05  6.6902439E-12
  6.1250000E+05  6.1791084E-12
  6.2500000E+05  5.7159452E-12
  6.3750000E+05  5.2954411E-12
  6.5000000E+05  4.9129581E-12
  6.7500000E+05  4.2463157E-12
  7.0000000E+05  3.6891149E-12
  7.2500000E+05  3.2204622E-12
  7.5000000E+05  2.8239818E-12
  7.7500000E+05  2.4867269E-12
  8.0000000E+05  2.1983689E-12
  8.2500000E+05  1.9506059E-12
  8.5000000E+05  1.7367411E-12
  8.7500000E+05  1.5513402E-12
  9.0000000E+05  1.3899945E-12
  9.2500000E+05  1.2490905E-12
  9.5000000E+05  1.1256262E-12
  
  
#  82  19  O3  EION =  9.000000000E+01 eV   286
#  S(0) = 1.493325E+00
  8.6300238E-01  0.0000000E+00
  8.6300238E+01  0.0000000E+00
  8.6300238E+01  1.0046787E-02
  9.0000000E+01  1.0046787E-02
  9.0002721E+01  1.0046787E-02
  9.0127653E+01  1.0103112E-02
  9.0252585E+01  1.0157005E-02
  9.0377517E+01  1.0208505E-02
  9.0502449E+01  1.0257650E-02
  9.0752313E+01  1.0349025E-02
  9.1002177E+01  1.0431441E-02
  9.1501905E+01  1.0570653E-02
  9.2001633E+01  1.0677829E-02
  9.3001088E+01  1.0806235E-02
  9.4000544E+01  1.0836526E-02
  9.5000000E+01  1.0787242E-02
  9.6250000E+01  1.0638798E-02
  9.7500000E+01  1.0419581E-02
  9.8750000E+01  1.0152066E-02
  1.0000000E+02  9.8538246E-03
  1.0125000E+02  9.5381987E-03
  1.0250000E+02  9.2150536E-03
  1.0375000E+02  8.8914957E-03
  1.0500000E+02  8.5725006E-03
  1.0750000E+02  7.9605044E-03
  1.1000000E+02  7.3936477E-03
  1.1250000E+02  6.8761339E-03
  1.1500000E+02  6.4070950E-03
  1.2000000E+02  5.6012409E-03
  1.2500000E+02  4.9455069E-03
  1.3000000E+02  4.4109652E-03
  1.3500000E+02  3.9738373E-03
  1.4000000E+02  3.6150601E-03
  1.4500000E+02  3.3193031E-03
  1.5000000E+02  3.0741514E-03
  1.5500000E+02  2.8695216E-03
  1.6000000E+02  2.6972042E-03
  1.6500000E+02  2.5506169E-03
  1.7000000E+02  2.4245035E-03
  1.7500000E+02  2.3147348E-03
  1.8000000E+02  2.2181101E-03
  1.8500000E+02  2.1321813E-03
  1.9000000E+02  2.0550660E-03
  2.0000000E+02  1.9219353E-03
  2.1000000E+02  1.8107412E-03
  2.2000000E+02  1.7163910E-03
  2.3000000E+02  1.6352095E-03
  2.4000000E+02  1.5643401E-03
  2.5000000E+02  1.5014949E-03
  2.6000000E+02  1.4448863E-03
  2.7000000E+02  1.3931644E-03
  2.8000000E+02  1.3453779E-03
  2.9000000E+02  1.3008374E-03
  3.0000000E+02  1.2590827E-03
  3.1000000E+02  1.2197794E-03
  3.2000000E+02  1.1826626E-03
  3.4000000E+02  1.1141733E-03
  3.6000000E+02  1.0522166E-03
  3.8000000E+02  9.9571230E-04
  4.0000000E+02  9.4390202E-04
  4.2000000E+02  8.9621844E-04
  4.4000000E+02  8.5222304E-04
  4.6000000E+02  8.1150923E-04
  4.8000000E+02  7.7369608E-04
  5.0000000E+02  7.3847688E-04
  5.2500000E+02  6.9773519E-04
  5.5000000E+02  6.6028686E-04
  5.7500000E+02  6.2584524E-04
  6.0000000E+02  5.9412692E-04
  6.5000000E+02  5.3763570E-04
  6.7500000E+02  5.1237744E-04
  7.0000000E+02  4.8886833E-04
  7.2500000E+02  4.6695673E-04
  7.5000000E+02  4.4651501E-04
  8.0000000E+02  4.0958025E-04
  8.5000000E+02  3.7714001E-04
  9.0000000E+02  3.4840897E-04
  9.5000000E+02  3.2288297E-04
  1.0000000E+03  3.0014387E-04
  1.0500000E+03  2.7976398E-04
  1.1000000E+03  2.6139392E-04
  1.1500000E+03  2.4478891E-04
  1.2000000E+03  2.2974799E-04
  1.2500000E+03  2.1607795E-04
  1.3000000E+03  2.0360157E-04
  1.3500000E+03  1.9217323E-04
  1.4000000E+03  1.8168045E-04
  1.4500000E+03  1.7202828E-04
  1.5000000E+03  1.6313176E-04
  1.6000000E+03  1.4729718E-04
  1.7000000E+03  1.3365191E-04
  1.8000000E+03  1.2180266E-04
  1.9000000E+03  1.1144507E-04
  2.0000000E+03  1.0233741E-04
  2.1000000E+03  9.4285190E-05
  2.2000000E+03  8.7129254E-05
  2.3000000E+03  8.0739367E-05
  2.4000000E+03  7.5008766E-05
  2.5000000E+03  6.9849135E-05
  2.6000000E+03  6.5186700E-05
  2.7000000E+03  6.0959483E-05
  2.8000000E+03  5.7115000E-05
  2.9000000E+03  5.3608509E-05
  3.0000000E+03  5.0401653E-05
  3.1000000E+03  4.7461400E-05
  3.2000000E+03  4.4759173E-05
  3.4000000E+03  3.9972702E-05
  3.6000000E+03  3.5878948E-05
  3.8000000E+03  3.2351893E-05
  4.0000000E+03  2.9292970E-05
  4.2000000E+03  2.6624127E-05
  4.4000000E+03  2.4282899E-05
  4.6000000E+03  2.2218787E-05
  4.8000000E+03  2.0390607E-05
  5.0000000E+03  1.8764505E-05
  5.2500000E+03  1.6973799E-05
  5.5000000E+03  1.5410616E-05
  5.7500000E+03  1.4038947E-05
  6.0000000E+03  1.2829558E-05
  6.5000000E+03  1.0806131E-05
  6.7500000E+03  9.9559790E-06
  7.0000000E+03  9.1943876E-06
  7.2500000E+03  8.5098623E-06
  7.5000000E+03  7.8926960E-06
  7.7500000E+03  7.3346403E-06
  8.0000000E+03  6.8286513E-06
  8.2500000E+03  6.3686842E-06
  8.5000000E+03  5.9495314E-06
  9.0000000E+03  5.2162459E-06
  9.5000000E+03  4.5993644E-06
  1.0000000E+04  4.0764036E-06
  1.0500000E+04  3.6299577E-06
  1.1000000E+04  3.2463957E-06
  1.1500000E+04  2.9149302E-06
  1.2000000E+04  2.6269421E-06
  1.2500000E+04  2.3754841E-06
  1.3000000E+04  2.1549093E-06
  1.3500000E+04  1.9605942E-06
  1.4000000E+04  1.7887282E-06
  1.4500000E+04  1.6361504E-06
  1.5000000E+04  1.5002225E-06
  1.5500000E+04  1.3787306E-06
  1.6000000E+04  1.2698070E-06
  1.6500000E+04  1.1718681E-06
  1.7000000E+04  1.0835649E-06
  1.7500000E+04  1.0037433E-06
  1.8000000E+04  9.3141217E-07
  1.8500000E+04  8.6571665E-07
  1.9000000E+04  8.0591661E-07
  2.0000000E+04  7.0151330E-07
  2.1000000E+04  6.1397774E-07
  2.2000000E+04  5.4006192E-07
  2.3000000E+04  4.7723975E-07
  2.4000000E+04  4.2352649E-07
  2.5000000E+04  3.7734736E-07
  2.6000000E+04  3.3744213E-07
  2.7000000E+04  3.0279420E-07
  2.8000000E+04  2.7257733E-07
  2.9000000E+04  2.4611547E-07
  3.0000000E+04  2.2285182E-07
  3.1000000E+04  2.0232515E-07
  3.2000000E+04  1.8415114E-07
  3.3000000E+04  1.6800788E-07
  3.4000000E+04  1.5362451E-07
  3.5000000E+04  1.4077198E-07
  3.6000000E+04  1.2925577E-07
  3.7000000E+04  1.1890996E-07
  3.8000000E+04  1.0959255E-07
  3.9000000E+04  1.0118149E-07
  4.0000000E+04  9.3571521E-08
  4.1000000E+04  8.6671552E-08
  4.2000000E+04  8.0402507E-08
  4.3000000E+04  7.4695527E-08
  4.4000000E+04  6.9490473E-08
  4.6000000E+04  6.0381878E-08
  4.8000000E+04  5.2727131E-08
  5.0000000E+04  4.6253968E-08
  5.1250000E+04  4.2711192E-08
  5.2500000E+04  3.9502448E-08
  5.3750000E+04  3.6590361E-08
  5.5000000E+04  3.3942384E-08
  5.7500000E+04  2.9328625E-08
  5.8750000E+04  2.7316109E-08
  6.0000000E+04  2.5473318E-08
  6.2500000E+04  2.2230976E-08
  6.5000000E+04  1.9487856E-08
  6.7500000E+04  1.7154226E-08
  7.0000000E+04  1.5158699E-08
  7.2500000E+04  1.3444043E-08
  7.5000000E+04  1.1964051E-08
  7.7500000E+04  1.0681176E-08
  8.0000000E+04  9.5647213E-09
  8.2500000E+04  8.5894361E-09
  8.5000000E+04  7.7344412E-09
  8.7500000E+04  6.9823800E-09
  9.0000000E+04  6.3187527E-09
  9.2500000E+04  5.7313903E-09
  9.5000000E+04  5.2100356E-09
  9.7500000E+04  4.7460072E-09
  1.0000000E+05  4.3319279E-09
  1.0250000E+05  3.9615052E-09
  1.0500000E+05  3.6293524E-09
  1.0750000E+05  3.3308422E-09
  1.1000000E+05  3.0619865E-09
  1.1250000E+05  2.8193385E-09
  1.1500000E+05  2.5999092E-09
  1.1750000E+05  2.4010994E-09
  1.2000000E+05  2.2206422E-09
  1.2250000E+05  2.0565555E-09
  1.2500000E+05  1.9071018E-09
  1.3000000E+05  1.6461672E-09
  1.3500000E+05  1.4276658E-09
  1.4000000E+05  1.2436409E-09
  1.4500000E+05  1.0878180E-09
  1.5000000E+05  9.5521063E-10
  1.5500000E+05  8.4182673E-10
  1.6000000E+05  7.4444845E-10
  1.6500000E+05  6.6046541E-10
  1.7000000E+05  5.8774834E-10
  1.7500000E+05  5.2455066E-10
  1.8000000E+05  4.6943214E-10
  1.8500000E+05  4.2119910E-10
  1.9000000E+05  3.7885732E-10
  1.9500000E+05  3.4157502E-10
  2.0000000E+05  3.0865321E-10
  2.0500000E+05  2.7950211E-10
  2.1000000E+05  2.5362228E-10
  2.1500000E+05  2.3058918E-10
  2.2000000E+05  2.1004069E-10
  2.2500000E+05  1.9166683E-10
  2.3000000E+05  1.7520142E-10
  2.3500000E+05  1.6041522E-10
  2.4000000E+05  1.4711017E-10
  2.4500000E+05  1.3511469E-10
  2.5000000E+05  1.2427973E-10
  2.5500000E+05  1.1447547E-10
  2.6000000E+05  1.0558854E-10
  2.6500000E+05  9.7519704E-11
  2.7000000E+05  9.0181900E-11
  2.8000000E+05  7.7402223E-11
  2.9000000E+05  6.6739032E-11
  3.0000000E+05  5.7792743E-11
  3.1000000E+05  5.0248133E-11
  3.2000000E+05  4.3854679E-11
  3.3000000E+05  3.8411937E-11
  3.4000000E+05  3.3758552E-11
  3.5000000E+05  2.9763850E-11
  3.6000000E+05  2.6321397E-11
  3.7000000E+05  2.3344037E-11
  3.8000000E+05  2.0760033E-11
  3.9000000E+05  1.8510052E-11
  4.0000000E+05  1.6544791E-11
  4.1000000E+05  1.4823105E-11
  4.2000000E+05  1.3310519E-11
  4.3000000E+05  1.1978034E-11
  4.4000000E+05  1.0801164E-11
  4.5000000E+05  9.7591588E-12
  4.6000000E+05  8.8343748E-12
  4.7000000E+05  8.0117582E-12
  4.8000000E+05  7.2784245E-12
  5.0000000E+05  6.0369026E-12
  5.1250000E+05  5.3880835E-12
  5.2500000E+05  4.8201691E-12
  5.3750000E+05  4.3216936E-12
  5.5000000E+05  3.8830075E-12
  5.7500000E+05  3.1536286E-12
  5.8750000E+05  2.8501463E-12
  6.0000000E+05  2.5804974E-12
  6.1250000E+05  2.3403936E-12
  6.2500000E+05  2.1261597E-12
  6.3750000E+05  1.9346394E-12
  6.5000000E+05  1.7631061E-12
  6.6250000E+05  1.6091973E-12
  6.7500000E+05  1.4708616E-12
  6.8750000E+05  1.3463136E-12
  7.0000000E+05  1.2339878E-12
  7.1250000E+05  1.1325064E-12
  7.2500000E+05  1.0406670E-12
  7.3750000E+05  9.5741852E-13
  7.5000000E+05  8.8183986E-13
  7.6250000E+05  8.1312197E-13
  7.7500000E+05  7.5055409E-13
  7.8750000E+05  6.9352675E-13
  8.0000000E+05  6.4150714E-13
  8.2500000E+05  5.5062291E-13
  8.5000000E+05  4.7461711E-13
  
  
#  82  15  N6  EION =  1.480000000E+02 eV   294
#  S(0) = 1.051238E+01
  1.4647222E+00  0.0000000E+00
  1.4647222E+02  0.0000000E+00
  1.4647222E+02  7.1159640E-04
  1.4800000E+02  7.1159640E-04
  1.4800272E+02  7.1159640E-04
  1.4830265E+02  7.6449433E-04
  1.4860259E+02  8.1540721E-04
  1.4890252E+02  8.6429822E-04
  1.4920245E+02  9.1114296E-04
  1.4980231E+02  9.9865536E-04
  1.5040218E+02  1.0779697E-03
  1.5160190E+02  1.2128039E-03
  1.5280163E+02  1.3182381E-03
  1.5520109E+02  1.4557999E-03
  1.5760054E+02  1.5218017E-03
  1.6000000E+02  1.5434026E-03
  1.6250000E+02  1.5402616E-03
  1.6500000E+02  1.5261791E-03
  1.6750000E+02  1.5113879E-03
  1.7000000E+02  1.5027292E-03
  1.7500000E+02  1.5211693E-03
  1.7750000E+02  1.5538233E-03
  1.8000000E+02  1.6043424E-03
  1.8500000E+02  1.7617282E-03
  1.9000000E+02  1.9949481E-03
  2.0000000E+02  2.6852287E-03
  2.0500000E+02  3.1436455E-03
  2.1000000E+02  3.6797598E-03
  2.1500000E+02  4.2930307E-03
  2.2000000E+02  4.9785815E-03
  2.3000000E+02  6.5219554E-03
  2.3500000E+02  7.3489535E-03
  2.4000000E+02  8.1906510E-03
  2.4500000E+02  9.0335025E-03
  2.5000000E+02  9.8659764E-03
  2.6000000E+02  1.1474275E-02
  2.7000000E+02  1.2978273E-02
  2.8000000E+02  1.4350979E-02
  2.9000000E+02  1.5559900E-02
  3.0000000E+02  1.6579135E-02
  3.1000000E+02  1.7395770E-02
  3.2000000E+02  1.8021191E-02
  3.4000000E+02  1.8791446E-02
  3.6000000E+02  1.9085292E-02
  3.8000000E+02  1.9018580E-02
  4.0000000E+02  1.8665612E-02
  4.2000000E+02  1.8109690E-02
  4.4000000E+02  1.7434794E-02
  4.6000000E+02  1.6697388E-02
  4.8000000E+02  1.5928633E-02
  5.0000000E+02  1.5141582E-02
  5.2500000E+02  1.4156266E-02
  5.5000000E+02  1.3197631E-02
  5.7500000E+02  1.2284150E-02
  6.0000000E+02  1.1424790E-02
  6.5000000E+02  9.8634713E-03
  6.7500000E+02  9.1599923E-03
  7.0000000E+02  8.5093310E-03
  7.2500000E+02  7.9093167E-03
  7.5000000E+02  7.3556861E-03
  8.0000000E+02  6.3728286E-03
  8.5000000E+02  5.5371083E-03
  9.0000000E+02  4.8270523E-03
  9.5000000E+02  4.2227025E-03
  1.0000000E+03  3.7068949E-03
  1.0500000E+03  3.2652420E-03
  1.1000000E+03  2.8858782E-03
  1.1500000E+03  2.5589606E-03
  1.2000000E+03  2.2762999E-03
  1.2500000E+03  2.0310856E-03
  1.3000000E+03  1.8176081E-03
  1.3500000E+03  1.6310775E-03
  1.4000000E+03  1.4675297E-03
  1.4500000E+03  1.3237096E-03
  1.5000000E+03  1.1968962E-03
  1.6000000E+03  9.8536750E-04
  1.7000000E+03  8.1814730E-04
  1.8000000E+03  6.8456143E-04
  1.9000000E+03  5.7686448E-04
  2.0000000E+03  4.8930680E-04
  2.1000000E+03  4.1756594E-04
  2.2000000E+03  3.5835599E-04
  2.3000000E+03  3.0915390E-04
  2.4000000E+03  2.6800807E-04
  2.5000000E+03  2.3339589E-04
  2.6000000E+03  2.0411913E-04
  2.7000000E+03  1.7922740E-04
  2.8000000E+03  1.5796132E-04
  2.9000000E+03  1.3971003E-04
  3.0000000E+03  1.2397885E-04
  3.1000000E+03  1.1036476E-04
  3.2000000E+03  9.8537668E-05
  3.4000000E+03  7.9203879E-05
  3.6000000E+03  6.4312385E-05
  3.8000000E+03  5.2702415E-05
  4.0000000E+03  4.3550614E-05
  4.2000000E+03  3.6263827E-05
  4.4000000E+03  3.0408557E-05
  4.6000000E+03  2.5663817E-05
  4.8000000E+03  2.1789080E-05
  5.0000000E+03  1.8602079E-05
  5.2500000E+03  1.5376022E-05
  5.5000000E+03  1.2803724E-05
  5.7500000E+03  1.0734585E-05
  5.8750000E+03  9.8525261E-06
  6.0000000E+03  9.0566440E-06
  6.2500000E+03  7.6857068E-06
  6.5000000E+03  6.5577943E-06
  6.7500000E+03  5.6238172E-06
  7.0000000E+03  4.8457595E-06
  7.2500000E+03  4.1939274E-06
  7.5000000E+03  3.6449414E-06
  7.7500000E+03  3.1802665E-06
  8.0000000E+03  2.7851073E-06
  8.2500000E+03  2.4475737E-06
  8.5000000E+03  2.1580540E-06
  8.7500000E+03  1.9087345E-06
  9.0000000E+03  1.6932273E-06
  9.2500000E+03  1.5062812E-06
  9.5000000E+03  1.3435605E-06
  1.0000000E+04  1.0770109E-06
  1.0500000E+04  8.7136408E-07
  1.1000000E+04  7.1095793E-07
  1.1500000E+04  5.8458294E-07
  1.2000000E+04  4.8410256E-07
  1.2500000E+04  4.0353441E-07
  1.3000000E+04  3.3842830E-07
  1.3500000E+04  2.8543728E-07
  1.4000000E+04  2.4201765E-07
  1.4500000E+04  2.0621873E-07
  1.5000000E+04  1.7653142E-07
  1.5500000E+04  1.5177808E-07
  1.6000000E+04  1.3103300E-07
  1.6500000E+04  1.1356358E-07
  1.7000000E+04  9.8785849E-08
  1.7500000E+04  8.6231346E-08
  1.8000000E+04  7.5522198E-08
  1.8500000E+04  6.6351926E-08
  1.9000000E+04  5.8470576E-08
  1.9500000E+04  5.1673289E-08
  2.0000000E+04  4.5791385E-08
  2.0500000E+04  4.0685354E-08
  2.1000000E+04  3.6239330E-08
  2.2000000E+04  2.8956584E-08
  2.3000000E+04  2.3342652E-08
  2.4000000E+04  1.8970959E-08
  2.5000000E+04  1.5534552E-08
  2.6000000E+04  1.2809666E-08
  2.7000000E+04  1.0631358E-08
  2.8000000E+04  8.8768049E-09
  2.9000000E+04  7.4535485E-09
  3.0000000E+04  6.2913705E-09
  3.1000000E+04  5.3365000E-09
  3.2000000E+04  4.5474015E-09
  3.3000000E+04  3.8917334E-09
  3.4000000E+04  3.3441398E-09
  3.5000000E+04  2.8846015E-09
  3.6000000E+04  2.4972096E-09
  3.7000000E+04  2.1692408E-09
  3.8000000E+04  1.8904564E-09
  3.9000000E+04  1.6525721E-09
  4.0000000E+04  1.4488530E-09
  4.1000000E+04  1.2737960E-09
  4.2000000E+04  1.1228782E-09
  4.3000000E+04  9.9236620E-10
  4.4000000E+04  8.7916545E-10
  4.6000000E+04  6.9483028E-10
  4.8000000E+04  5.5392477E-10
  5.0000000E+04  4.4515944E-10
  5.1250000E+04  3.8980545E-10
  5.2500000E+04  3.4229345E-10
  5.3750000E+04  3.0138264E-10
  5.5000000E+04  2.6604823E-10
  5.6250000E+04  2.3544033E-10
  5.7500000E+04  2.0885152E-10
  5.8750000E+04  1.8569111E-10
  6.0000000E+04  1.6546414E-10
  6.2500000E+04  1.3221100E-10
  6.5000000E+04  1.0647805E-10
  6.6250000E+04  9.5821740E-11
  6.7500000E+04  8.6384317E-11
  7.0000000E+04  7.0562042E-11
  7.2500000E+04  5.8004993E-11
  7.5000000E+04  4.7965734E-11
  7.7500000E+04  3.9884149E-11
  8.0000000E+04  3.3336648E-11
  8.2500000E+04  2.8000119E-11
  8.5000000E+04  2.3626013E-11
  8.7500000E+04  2.0021695E-11
  9.0000000E+04  1.7036926E-11
  9.2500000E+04  1.4553682E-11
  9.5000000E+04  1.2478538E-11
  9.7500000E+04  1.0737113E-11
  1.0000000E+05  9.2699012E-12
  1.0250000E+05  8.0290509E-12
  1.0500000E+05  6.9758425E-12
  1.0750000E+05  6.0788001E-12
  1.1000000E+05  5.3122248E-12
  1.1250000E+05  4.6550463E-12
  1.1500000E+05  4.0899208E-12
  1.1750000E+05  3.6025171E-12
  1.2000000E+05  3.1809495E-12
  1.2250000E+05  2.8153253E-12
  1.2500000E+05  2.4973792E-12
  1.3000000E+05  1.9779099E-12
  1.3500000E+05  1.5792728E-12
  1.4000000E+05  1.2705674E-12
  1.4500000E+05  1.0294635E-12
  1.5000000E+05  8.3965235E-13
  1.5500000E+05  6.8910363E-13
  1.6000000E+05  5.6885698E-13
  1.6500000E+05  4.7217825E-13
  1.7000000E+05  3.9396432E-13
  1.7500000E+05  3.3031703E-13
  1.8000000E+05  2.7823575E-13
  1.8500000E+05  2.3539451E-13
  1.9000000E+05  1.9997837E-13
  1.9500000E+05  1.7056204E-13
  2.0000000E+05  1.4601942E-13
  2.0500000E+05  1.2545560E-13
  2.1000000E+05  1.0815549E-13
  2.1500000E+05  9.3544650E-14
  2.2000000E+05  8.1159382E-14
  2.2500000E+05  7.0623735E-14
  2.3000000E+05  6.1631370E-14
  2.3500000E+05  5.3931484E-14
  2.4000000E+05  4.7317907E-14
  2.4500000E+05  4.1620493E-14
  2.5000000E+05  3.6698315E-14
  2.6000000E+05  2.8730445E-14
  2.7000000E+05  2.2689671E-14
  2.8000000E+05  1.8065360E-14
  2.9000000E+05  1.4493193E-14
  3.0000000E+05  1.1710317E-14
  3.1000000E+05  9.5250720E-15
  3.2000000E+05  7.7962374E-15
  3.3000000E+05  6.4187982E-15
  3.4000000E+05  5.3140242E-15
  3.5000000E+05  4.4223866E-15
  3.6000000E+05  3.6985036E-15
  3.7000000E+05  3.1075228E-15
  3.8000000E+05  2.6224895E-15
  3.9000000E+05  2.2224144E-15
  4.0000000E+05  1.8908450E-15
  4.1000000E+05  1.6148069E-15
  4.2000000E+05  1.3840112E-15
  4.3000000E+05  1.1902527E-15
  4.4000000E+05  1.0269537E-15
  4.5000000E+05  8.8881659E-16
  4.6000000E+05  7.7155144E-16
  4.7000000E+05  6.7166808E-16
  4.8000000E+05  5.8631452E-16
  5.0000000E+05  4.5024819E-16
  5.1250000E+05  3.8364793E-16
  5.2500000E+05  3.2807756E-16
  5.3750000E+05  2.8152067E-16
  5.5000000E+05  2.4236303E-16
  5.6250000E+05  2.0930547E-16
  5.7500000E+05  1.8129761E-16
  5.8750000E+05  1.5748676E-16
  6.0000000E+05  1.3717765E-16
  6.1250000E+05  1.1980096E-16
  6.2500000E+05  1.0488882E-16
  6.3750000E+05  9.2055308E-17
  6.5000000E+05  8.0980505E-17
  6.6250000E+05  7.1398250E-17
  6.7500000E+05  6.3086364E-17
  7.0000000E+05  4.9559167E-17
  7.2500000E+05  3.9237162E-17
  7.5000000E+05  3.1291707E-17
  7.7500000E+05  2.5125475E-17
  8.0000000E+05  2.0303103E-17
  8.2500000E+05  1.6504170E-17
  8.5000000E+05  1.3491015E-17
  8.7500000E+05  1.1085815E-17
  9.0000000E+05  9.1545657E-18
  9.2500000E+05  7.5953495E-18
  9.5000000E+05  6.3299254E-18
  9.7500000E+05  5.2978330E-18
  1.0000000E+06  4.4520587E-18
  1.0250000E+06  3.7558297E-18
  1.0500000E+06  3.1802277E-18
  1.0750000E+06  2.7023880E-18
  1.1000000E+06  2.3041325E-18
  1.1250000E+06  1.9708763E-18
  1.1500000E+06  1.6909142E-18
  1.1750000E+06  1.4548516E-18
  1.2000000E+06  1.2551088E-18
  1.2250000E+06  1.0855409E-18
  1.2500000E+06  9.4119085E-19
  1.2750000E+06  8.1803726E-19
  1.3000000E+06  7.1273782E-19
  1.3250000E+06  6.2250567E-19
  1.3500000E+06  5.4501363E-19
  
  
#  82  16  N7  EION =  1.440000000E+02 eV   295
#  S(0) = 1.404123E+01
  1.4246194E+00  0.0000000E+00
  1.4246194E+02  0.0000000E+00
  1.4246194E+02  9.8719754E-04
  1.4400000E+02  9.8719754E-04
  1.4400272E+02  9.8719754E-04
  1.4430259E+02  1.0583133E-03
  1.4460245E+02  1.1266530E-03
  1.4490231E+02  1.1922121E-03
  1.4520218E+02  1.2549960E-03
  1.4580190E+02  1.3723078E-03
  1.4640163E+02  1.4788095E-03
  1.4760109E+02  1.6608387E-03
  1.4880054E+02  1.8048179E-03
  1.5000000E+02  1.9153517E-03
  1.5250000E+02  2.0596618E-03
  1.5500000E+02  2.1216176E-03
  1.5750000E+02  2.1347687E-03
  1.6000000E+02  2.1234633E-03
  1.6250000E+02  2.1046073E-03
  1.6500000E+02  2.0898260E-03
  1.6750000E+02  2.0872205E-03
  1.7000000E+02  2.1025256E-03
  1.7500000E+02  2.2016558E-03
  1.8000000E+02  2.4049347E-03
  1.8500000E+02  2.7163986E-03
  1.9000000E+02  3.1342600E-03
  2.0000000E+02  4.2860956E-03
  2.0500000E+02  5.0230157E-03
  2.1000000E+02  5.8673675E-03
  2.1500000E+02  6.8127479E-03
  2.2000000E+02  7.8458985E-03
  2.3000000E+02  1.0093393E-02
  2.4000000E+02  1.2429085E-02
  2.5000000E+02  1.4709030E-02
  2.6000000E+02  1.6858334E-02
  2.7000000E+02  1.8836893E-02
  2.8000000E+02  2.0606881E-02
  2.9000000E+02  2.2127658E-02
  3.0000000E+02  2.3371458E-02
  3.1000000E+02  2.4335821E-02
  3.2000000E+02  2.5046572E-02
  3.4000000E+02  2.5852938E-02
  3.6000000E+02  2.6053036E-02
  3.8000000E+02  2.5792327E-02
  4.0000000E+02  2.5171804E-02
  4.2000000E+02  2.4311354E-02
  4.4000000E+02  2.3317758E-02
  4.6000000E+02  2.2260485E-02
  4.8000000E+02  2.1173853E-02
  5.0000000E+02  2.0073847E-02
  5.2500000E+02  1.8713155E-02
  5.5000000E+02  1.7402340E-02
  5.7500000E+02  1.6162483E-02
  6.0000000E+02  1.5002192E-02
  6.5000000E+02  1.2905945E-02
  6.7500000E+02  1.1967288E-02
  7.0000000E+02  1.1102044E-02
  7.2500000E+02  1.0306015E-02
  7.5000000E+02  9.5730416E-03
  8.0000000E+02  8.2757367E-03
  8.5000000E+02  7.1766892E-03
  9.0000000E+02  6.2456518E-03
  9.5000000E+02  5.4552385E-03
  1.0000000E+03  4.7821075E-03
  1.0500000E+03  4.2068592E-03
  1.1000000E+03  3.7136119E-03
  1.1500000E+03  3.2892410E-03
  1.2000000E+03  2.9228553E-03
  1.2500000E+03  2.6054260E-03
  1.3000000E+03  2.3294075E-03
  1.3500000E+03  2.0884997E-03
  1.4000000E+03  1.8775015E-03
  1.4500000E+03  1.6921471E-03
  1.5000000E+03  1.5288693E-03
  1.6000000E+03  1.2568669E-03
  1.7000000E+03  1.0421818E-03
  1.8000000E+03  8.7093189E-04
  1.9000000E+03  7.3306048E-04
  2.0000000E+03  6.2111437E-04
  2.1000000E+03  5.2949975E-04
  2.2000000E+03  4.5397127E-04
  2.3000000E+03  3.9127457E-04
  2.4000000E+03  3.3889577E-04
  2.5000000E+03  2.9487594E-04
  2.6000000E+03  2.5767528E-04
  2.7000000E+03  2.2607374E-04
  2.8000000E+03  1.9909751E-04
  2.9000000E+03  1.7596397E-04
  3.0000000E+03  1.5603994E-04
  3.1000000E+03  1.3880999E-04
  3.2000000E+03  1.2385233E-04
  3.4000000E+03  9.9425428E-05
  3.6000000E+03  8.0635445E-05
  3.8000000E+03  6.6003960E-05
  4.0000000E+03  5.4483711E-05
  4.2000000E+03  4.5321187E-05
  4.4000000E+03  3.7966357E-05
  4.6000000E+03  3.2012401E-05
  4.8000000E+03  2.7154797E-05
  5.0000000E+03  2.3163023E-05
  5.2500000E+03  1.9126263E-05
  5.5000000E+03  1.5910908E-05
  5.7500000E+03  1.3327078E-05
  5.8750000E+03  1.2226417E-05
  6.0000000E+03  1.1233754E-05
  6.2500000E+03  9.5249997E-06
  6.5000000E+03  8.1203912E-06
  6.7500000E+03  6.9582793E-06
  7.0000000E+03  5.9909628E-06
  7.2500000E+03  5.1812145E-06
  7.5000000E+03  4.4997476E-06
  7.7500000E+03  3.9233623E-06
  8.0000000E+03  3.4335539E-06
  8.2500000E+03  3.0154624E-06
  8.5000000E+03  2.6570838E-06
  8.7500000E+03  2.3486667E-06
  9.0000000E+03  2.0822444E-06
  9.2500000E+03  1.8512720E-06
  9.5000000E+03  1.6503492E-06
  1.0000000E+04  1.3214973E-06
  1.0500000E+04  1.0680603E-06
  1.1000000E+04  8.7058210E-07
  1.1500000E+04  7.1515331E-07
  1.2000000E+04  5.9168840E-07
  1.2500000E+04  4.9277952E-07
  1.3000000E+04  4.1292147E-07
  1.3500000E+04  3.4797763E-07
  1.4000000E+04  2.9480687E-07
  1.4500000E+04  2.5100239E-07
  1.5000000E+04  2.1470373E-07
  1.5500000E+04  1.8446013E-07
  1.6000000E+04  1.5913202E-07
  1.6500000E+04  1.3781825E-07
  1.7000000E+04  1.1980094E-07
  1.7500000E+04  1.0450460E-07
  1.8000000E+04  9.1465279E-08
  1.8500000E+04  8.0306959E-08
  1.9000000E+04  7.0723133E-08
  1.9500000E+04  6.2462742E-08
  2.0000000E+04  5.5319187E-08
  2.0500000E+04  4.9121699E-08
  2.1000000E+04  4.3728531E-08
  2.2000000E+04  3.4901915E-08
  2.3000000E+04  2.8105620E-08
  2.4000000E+04  2.2818988E-08
  2.5000000E+04  1.8667756E-08
  2.6000000E+04  1.5379363E-08
  2.7000000E+04  1.2753107E-08
  2.8000000E+04  1.0639685E-08
  2.9000000E+04  8.9268139E-09
  3.0000000E+04  7.5292994E-09
  3.1000000E+04  6.3819700E-09
  3.2000000E+04  5.4345277E-09
  3.3000000E+04  4.6478410E-09
  3.4000000E+04  3.9912599E-09
  3.5000000E+04  3.4406069E-09
  3.6000000E+04  2.9766839E-09
  3.7000000E+04  2.5841483E-09
  3.8000000E+04  2.2506638E-09
  3.9000000E+04  1.9662556E-09
  4.0000000E+04  1.7228203E-09
  4.1000000E+04  1.5137409E-09
  4.2000000E+04  1.3335819E-09
  4.3000000E+04  1.1778590E-09
  4.4000000E+04  1.0428572E-09
  4.6000000E+04  8.2317899E-10
  4.8000000E+04  6.5542401E-10
  5.0000000E+04  5.2606412E-10
  5.1250000E+04  4.6028518E-10
  5.2500000E+04  4.0386258E-10
  5.3750000E+04  3.5531193E-10
  5.5000000E+04  3.1340766E-10
  5.7500000E+04  2.4564490E-10
  6.0000000E+04  1.9431451E-10
  6.2500000E+04  1.5502912E-10
  6.5000000E+04  1.2467034E-10
  6.6250000E+04  1.1211149E-10
  6.7500000E+04  1.0099657E-10
  7.0000000E+04  8.2379865E-11
  7.2500000E+04  6.7623691E-11
  7.5000000E+04  5.5840339E-11
  7.7500000E+04  4.6365632E-11
  8.0000000E+04  3.8697921E-11
  8.2500000E+04  3.2454966E-11
  8.5000000E+04  2.7343156E-11
  8.7500000E+04  2.3135229E-11
  9.0000000E+04  1.9654162E-11
  9.2500000E+04  1.6761026E-11
  9.5000000E+04  1.4345937E-11
  9.7500000E+04  1.2321473E-11
  1.0000000E+05  1.0617757E-11
  1.0250000E+05  9.1786474E-12
  1.0500000E+05  7.9587294E-12
  1.0750000E+05  6.9210945E-12
  1.1000000E+05  6.0356191E-12
  1.1250000E+05  5.2776191E-12
  1.1500000E+05  4.6267857E-12
  1.1750000E+05  4.0663457E-12
  1.2000000E+05  3.5823950E-12
  1.2250000E+05  3.1633677E-12
  1.2500000E+05  2.7996059E-12
  1.3000000E+05  2.2068094E-12
  1.3500000E+05  1.7535421E-12
  1.4000000E+05  1.4038358E-12
  1.4500000E+05  1.1317514E-12
  1.5000000E+05  9.1838662E-13
  1.5500000E+05  7.4983111E-13
  1.6000000E+05  6.1574991E-13
  1.6500000E+05  5.0839567E-13
  1.7000000E+05  4.2191231E-13
  1.7500000E+05  3.5183800E-13
  1.8000000E+05  2.9474642E-13
  1.8500000E+05  2.4798896E-13
  1.9000000E+05  2.0950556E-13
  1.9500000E+05  1.7768354E-13
  2.0000000E+05  1.5125223E-13
  2.0500000E+05  1.2920476E-13
  2.1000000E+05  1.1073953E-13
  2.1500000E+05  9.5214909E-14
  2.2000000E+05  8.2114746E-14
  2.2500000E+05  7.1021906E-14
  2.3000000E+05  6.1597620E-14
  2.3500000E+05  5.3565478E-14
  2.4000000E+05  4.6699021E-14
  2.4500000E+05  4.0811975E-14
  2.5000000E+05  3.5750612E-14
  2.5500000E+05  3.1387578E-14
  2.6000000E+05  2.7616914E-14
  2.6500000E+05  2.4350171E-14
  2.7000000E+05  2.1513284E-14
  2.8000000E+05  1.6890081E-14
  2.9000000E+05  1.3357771E-14
  3.0000000E+05  1.0637028E-14
  3.1000000E+05  8.5254012E-15
  3.2000000E+05  6.8747566E-15
  3.3000000E+05  5.5757252E-15
  3.4000000E+05  4.5468699E-15
  3.5000000E+05  3.7270625E-15
  3.6000000E+05  3.0700483E-15
  3.7000000E+05  2.5406027E-15
  3.8000000E+05  2.1117312E-15
  3.9000000E+05  1.7626087E-15
  4.0000000E+05  1.4770622E-15
  4.1000000E+05  1.2424601E-15
  4.2000000E+05  1.0488861E-15
  4.3000000E+05  8.8851245E-16
  4.4000000E+05  7.5512707E-16
  4.5000000E+05  6.4377465E-16
  4.6000000E+05  5.5048444E-16
  4.7000000E+05  4.7206043E-16
  4.8000000E+05  4.0591883E-16
  5.0000000E+05  3.0248119E-16
  5.1250000E+05  2.5294384E-16
  5.2500000E+05  2.1228718E-16
  5.3750000E+05  1.7878368E-16
  5.5000000E+05  1.5106771E-16
  5.6250000E+05  1.2805456E-16
  5.7500000E+05  1.0887854E-16
  5.8750000E+05  9.2845550E-17
  6.0000000E+05  7.9396656E-17
  6.1250000E+05  6.8079966E-17
  6.2500000E+05  5.8528656E-17
  6.3750000E+05  5.0443832E-17
  6.5000000E+05  4.3581117E-17
  6.6250000E+05  3.7740016E-17
  6.7500000E+05  3.2755476E-17
  6.8750000E+05  2.8491177E-17
  7.0000000E+05  2.4834160E-17
  7.1250000E+05  2.1690538E-17
  7.2500000E+05  1.8982070E-17
  7.5000000E+05  1.4619661E-17
  7.7500000E+05  1.1340292E-17
  8.0000000E+05  8.8557532E-18
  8.2500000E+05  6.9597027E-18
  8.5000000E+05  5.5027769E-18
  8.7500000E+05  4.3759338E-18
  9.0000000E+05  3.4988681E-18
  9.2500000E+05  2.8120600E-18
  9.5000000E+05  2.2711410E-18
  9.7500000E+05  1.8427989E-18
  1.0000000E+06  1.5018726E-18
  1.0250000E+06  1.2292275E-18
  1.0500000E+06  1.0101905E-18
  1.0750000E+06  8.3344747E-19
  1.1000000E+06  6.9022682E-19
  1.1250000E+06  5.7368090E-19
  1.1500000E+06  4.7845110E-19
  1.1750000E+06  4.0033388E-19
  1.2000000E+06  3.3601515E-19
  1.2250000E+06  2.8286959E-19
  1.2500000E+06  2.3882023E-19
  1.2750000E+06  2.0221453E-19
  1.3000000E+06  1.7171513E-19
  1.3250000E+06  1.4623647E-19
  1.3500000E+06  1.2489576E-19
  
  
#  82  20  O4  EION =  2.700000000E+01 eV   306
#  S(0) = 6.607451E+00
  2.1421647E-01  0.0000000E+00
  2.1421647E+01  0.0000000E+00
  2.1421647E+01  1.9912715E-02
  2.7000000E+01  1.9912715E-02
  2.7002721E+01  1.9912715E-02
  2.7102449E+01  1.9955768E-02
  2.7202177E+01  2.0009680E-02
  2.7301905E+01  2.0074513E-02
  2.7401633E+01  2.0150334E-02
  2.7601088E+01  2.0335219E-02
  2.7800544E+01  2.0564908E-02
  2.8000000E+01  2.0840017E-02
  2.9000000E+01  2.2928330E-02
  3.0000000E+01  2.6272896E-02
  3.1000000E+01  3.0990715E-02
  3.2000000E+01  3.7210585E-02
  3.3000000E+01  4.5056310E-02
  3.4000000E+01  5.4620572E-02
  3.4500000E+01  6.0058479E-02
  3.5000000E+01  6.5927560E-02
  3.6000000E+01  7.8887131E-02
  3.7000000E+01  9.3247156E-02
  3.7500000E+01  1.0081987E-01
  3.8000000E+01  1.0855768E-01
  3.9000000E+01  1.2416931E-01
  4.0000000E+01  1.3927716E-01
  4.1000000E+01  1.5301858E-01
  4.2000000E+01  1.6462120E-01
  4.3000000E+01  1.7350911E-01
  4.4000000E+01  1.7942008E-01
  4.5000000E+01  1.8235998E-01
  4.6000000E+01  1.8261494E-01
  4.7000000E+01  1.8059245E-01
  4.8000000E+01  1.7678112E-01
  4.9000000E+01  1.7165698E-01
  5.0000000E+01  1.6563257E-01
  5.0625000E+01  1.6156792E-01
  5.1250000E+01  1.5735839E-01
  5.2500000E+01  1.4872451E-01
  5.3750000E+01  1.4007055E-01
  5.5000000E+01  1.3162181E-01
  5.6250000E+01  1.2350564E-01
  5.7500000E+01  1.1578862E-01
  5.8750000E+01  1.0850383E-01
  6.0000000E+01  1.0165240E-01
  6.5000000E+01  7.8290517E-02
  6.7500000E+01  6.8735998E-02
  7.0000000E+01  6.0373610E-02
  7.2500000E+01  5.3057017E-02
  7.5000000E+01  4.6661825E-02
  7.7500000E+01  4.1076596E-02
  8.0000000E+01  3.6204348E-02
  8.2500000E+01  3.1957133E-02
  8.5000000E+01  2.8255940E-02
  8.7500000E+01  2.5030534E-02
  9.0000000E+01  2.2218126E-02
  9.2500000E+01  1.9763087E-02
  9.5000000E+01  1.7616907E-02
  9.7500000E+01  1.5737535E-02
  1.0000000E+02  1.4088181E-02
  1.0250000E+02  1.2637327E-02
  1.0500000E+02  1.1358174E-02
  1.0750000E+02  1.0227635E-02
  1.1000000E+02  9.2258970E-03
  1.1250000E+02  8.3361586E-03
  1.1500000E+02  7.5441176E-03
  1.1750000E+02  6.8375355E-03
  1.2000000E+02  6.2059131E-03
  1.2250000E+02  5.6402191E-03
  1.2500000E+02  5.1326656E-03
  1.3000000E+02  4.2663568E-03
  1.3250000E+02  3.8968345E-03
  1.3500000E+02  3.5636028E-03
  1.3750000E+02  3.2627609E-03
  1.4000000E+02  2.9910003E-03
  1.4500000E+02  2.5232696E-03
  1.5000000E+02  2.1401956E-03
  1.5500000E+02  1.8258161E-03
  1.6000000E+02  1.5676405E-03
  1.6500000E+02  1.3552852E-03
  1.7000000E+02  1.1804484E-03
  1.7500000E+02  1.0365831E-03
  1.8000000E+02  9.1820406E-04
  1.8500000E+02  8.2079668E-04
  1.8750000E+02  7.7880402E-04
  1.9000000E+02  7.4075956E-04
  1.9500000E+02  6.7515802E-04
  2.0000000E+02  6.2160154E-04
  2.0500000E+02  5.7805919E-04
  2.1000000E+02  5.4275268E-04
  2.1500000E+02  5.1429228E-04
  2.2000000E+02  4.9160409E-04
  2.2500000E+02  4.7379050E-04
  2.3000000E+02  4.5995934E-04
  2.3500000E+02  4.4938508E-04
  2.4000000E+02  4.4150084E-04
  2.5000000E+02  4.3207002E-04
  2.6000000E+02  4.2876469E-04
  2.7000000E+02  4.2945282E-04
  2.8000000E+02  4.3262578E-04
  2.9000000E+02  4.3733745E-04
  3.0000000E+02  4.4287083E-04
  3.1000000E+02  4.4867584E-04
  3.2000000E+02  4.5442223E-04
  3.4000000E+02  4.6476301E-04
  3.6000000E+02  4.7267668E-04
  3.8000000E+02  4.7782574E-04
  4.0000000E+02  4.8030521E-04
  4.2000000E+02  4.8046671E-04
  4.4000000E+02  4.7862064E-04
  4.6000000E+02  4.7502930E-04
  4.8000000E+02  4.6994507E-04
  5.0000000E+02  4.6363063E-04
  5.2500000E+02  4.5436497E-04
  5.5000000E+02  4.4398217E-04
  5.7500000E+02  4.3286971E-04
  6.0000000E+02  4.2130083E-04
  6.5000000E+02  3.9738011E-04
  6.7500000E+02  3.8528615E-04
  7.0000000E+02  3.7328125E-04
  7.2500000E+02  3.6146510E-04
  7.5000000E+02  3.4989147E-04
  8.0000000E+02  3.2756386E-04
  8.5000000E+02  3.0644564E-04
  9.0000000E+02  2.8665572E-04
  9.5000000E+02  2.6822117E-04
  1.0000000E+03  2.5109540E-04
  1.0500000E+03  2.3521550E-04
  1.1000000E+03  2.2051804E-04
  1.1500000E+03  2.0692943E-04
  1.2000000E+03  1.9436069E-04
  1.2500000E+03  1.8272369E-04
  1.3000000E+03  1.7194115E-04
  1.3500000E+03  1.6194839E-04
  1.4000000E+03  1.5268478E-04
  1.4500000E+03  1.4409130E-04
  1.5000000E+03  1.3610974E-04
  1.6000000E+03  1.2177632E-04
  1.7000000E+03  1.0932655E-04
  1.8000000E+03  9.8471396E-05
  1.9000000E+03  8.8969901E-05
  2.0000000E+03  8.0621272E-05
  2.1000000E+03  7.3258566E-05
  2.2000000E+03  6.6742469E-05
  2.3000000E+03  6.0956183E-05
  2.4000000E+03  5.5801179E-05
  2.5000000E+03  5.1194391E-05
  2.6000000E+03  4.7065820E-05
  2.7000000E+03  4.3356120E-05
  2.8000000E+03  4.0014442E-05
  2.9000000E+03  3.6996970E-05
  3.0000000E+03  3.4265862E-05
  3.1000000E+03  3.1788413E-05
  3.2000000E+03  2.9536293E-05
  3.4000000E+03  2.5612762E-05
  3.6000000E+03  2.2333280E-05
  3.8000000E+03  1.9572961E-05
  4.0000000E+03  1.7234599E-05
  4.2000000E+03  1.5241895E-05
  4.4000000E+03  1.3534387E-05
  4.6000000E+03  1.2063711E-05
  4.8000000E+03  1.0790886E-05
  5.0000000E+03  9.6843119E-06
  5.2500000E+03  8.4960870E-06
  5.5000000E+03  7.4872457E-06
  5.7500000E+03  6.6258281E-06
  6.0000000E+03  5.8863623E-06
  6.5000000E+03  4.6955312E-06
  6.7500000E+03  4.2142667E-06
  7.0000000E+03  3.7936546E-06
  7.2500000E+03  3.4246527E-06
  7.5000000E+03  3.0997704E-06
  7.7500000E+03  2.8127673E-06
  8.0000000E+03  2.5584180E-06
  8.2500000E+03  2.3323253E-06
  8.5000000E+03  2.1307739E-06
  8.7500000E+03  1.9506109E-06
  9.0000000E+03  1.7891502E-06
  9.2500000E+03  1.6440947E-06
  9.5000000E+03  1.5134721E-06
  1.0000000E+04  1.2889594E-06
  1.0500000E+04  1.1045773E-06
  1.1000000E+04  9.5198479E-07
  1.1500000E+04  8.2480438E-07
  1.2000000E+04  7.1810846E-07
  1.2500000E+04  6.2805373E-07
  1.3000000E+04  5.5161522E-07
  1.3500000E+04  4.8639252E-07
  1.4000000E+04  4.3046643E-07
  1.4500000E+04  3.8229123E-07
  1.5000000E+04  3.4061364E-07
  1.5500000E+04  3.0441110E-07
  1.6000000E+04  2.7284437E-07
  1.6500000E+04  2.4522084E-07
  1.7000000E+04  2.2096574E-07
  1.7500000E+04  1.9959977E-07
  1.8000000E+04  1.8072145E-07
  1.8500000E+04  1.6399289E-07
  1.9000000E+04  1.4912852E-07
  1.9500000E+04  1.3588598E-07
  2.0000000E+04  1.2405884E-07
  2.0500000E+04  1.1347065E-07
  2.1000000E+04  1.0397002E-07
  2.2000000E+04  8.7728023E-08
  2.3000000E+04  7.4488092E-08
  2.4000000E+04  6.3613495E-08
  2.5000000E+04  5.4619023E-08
  2.6000000E+04  4.7131209E-08
  2.7000000E+04  4.0859932E-08
  2.8000000E+04  3.5577873E-08
  2.9000000E+04  3.1105456E-08
  3.0000000E+04  2.7299789E-08
  3.1000000E+04  2.4046385E-08
  3.2000000E+04  2.1252900E-08
  3.3000000E+04  1.8844385E-08
  3.4000000E+04  1.6759672E-08
  3.5000000E+04  1.4948557E-08
  3.6000000E+04  1.3369618E-08
  3.7000000E+04  1.1988515E-08
  3.8000000E+04  1.0776641E-08
  3.9000000E+04  9.7100671E-09
  4.0000000E+04  8.7686873E-09
  4.1000000E+04  7.9355412E-09
  4.2000000E+04  7.1962658E-09
  4.3000000E+04  6.5386531E-09
  4.4000000E+04  5.9522907E-09
  4.5000000E+04  5.4282696E-09
  4.6000000E+04  4.9589413E-09
  4.7000000E+04  4.5377179E-09
  4.8000000E+04  4.1589091E-09
  5.0000000E+04  3.5094671E-09
  5.1250000E+04  3.1653824E-09
  5.2500000E+04  2.8611337E-09
  5.3750000E+04  2.5914196E-09
  5.5000000E+04  2.3517336E-09
  5.7500000E+04  1.9476269E-09
  5.8750000E+04  1.7770942E-09
  6.0000000E+04  1.6242032E-09
  6.2500000E+04  1.3632315E-09
  6.5000000E+04  1.1510533E-09
  6.7500000E+04  9.7732829E-10
  7.0000000E+04  8.3415207E-10
  7.2500000E+04  7.1542702E-10
  7.5000000E+04  6.1641015E-10
  7.7500000E+04  5.3338348E-10
  8.0000000E+04  4.6341086E-10
  8.2500000E+04  4.0415742E-10
  8.5000000E+04  3.5375430E-10
  8.7500000E+04  3.1069643E-10
  9.0000000E+04  2.7376472E-10
  9.2500000E+04  2.4196625E-10
  9.5000000E+04  2.1448790E-10
  9.7500000E+04  1.9066060E-10
  1.0000000E+05  1.6993121E-10
  1.0250000E+05  1.5184043E-10
  1.0500000E+05  1.3600514E-10
  1.0750000E+05  1.2210448E-10
  1.1000000E+05  1.0986867E-10
  1.1250000E+05  9.9070059E-11
  1.1500000E+05  8.9515880E-11
  1.1750000E+05  8.1042320E-11
  1.2000000E+05  7.3509730E-11
  1.2250000E+05  6.6798689E-11
  1.2500000E+05  6.0806759E-11
  1.2750000E+05  5.5445821E-11
  1.3000000E+05  5.0639869E-11
  1.3250000E+05  4.6323169E-11
  1.3500000E+05  4.2438726E-11
  1.4000000E+05  3.5774814E-11
  1.4500000E+05  3.0322954E-11
  1.5000000E+05  2.5834147E-11
  1.5500000E+05  2.2116108E-11
  1.6000000E+05  1.9019136E-11
  1.6500000E+05  1.6425805E-11
  1.7000000E+05  1.4243354E-11
  1.7500000E+05  1.2398016E-11
  1.8000000E+05  1.0830758E-11
  1.8500000E+05  9.4940539E-12
  1.9000000E+05  8.3494187E-12
  1.9500000E+05  7.3655223E-12
  2.0000000E+05  6.5167278E-12
  2.0500000E+05  5.7819552E-12
  2.1000000E+05  5.1437928E-12
  2.1500000E+05  4.5877955E-12
  2.2000000E+05  4.1019292E-12
  2.2500000E+05  3.6761284E-12
  2.3000000E+05  3.3019413E-12
  2.3500000E+05  2.9722448E-12
  2.4000000E+05  2.6810141E-12
  2.4500000E+05  2.4231364E-12
  2.5000000E+05  2.1942577E-12
  2.5500000E+05  1.9906587E-12
  2.6000000E+05  1.8091543E-12
  2.6500000E+05  1.6470087E-12
  2.7000000E+05  1.5018654E-12
  2.8000000E+05  1.2547197E-12
  2.9000000E+05  1.0544828E-12
  3.0000000E+05  8.9113856E-13
  3.1000000E+05  7.5703283E-13
  3.2000000E+05  6.4625644E-13
  3.3000000E+05  5.5421487E-13
  3.4000000E+05  4.7732010E-13
  3.5000000E+05  4.1275189E-13
  3.6000000E+05  3.5829468E-13
  3.7000000E+05  3.1217991E-13
  3.8000000E+05  2.7297724E-13
  
  
#  82  21  O5  EION =  2.500000000E+01 eV   305
#  S(0) = 1.041725E+01
  8.2857602E-02  0.0000000E+00
  8.2857602E+00  0.0000000E+00
  8.2857602E+00  3.8825195E-02
  2.5000000E+01  3.8825195E-02
  2.5002721E+01  3.8825195E-02
  2.5102449E+01  3.8802046E-02
  2.5202177E+01  3.8801605E-02
  2.5301905E+01  3.8823792E-02
  2.5401633E+01  3.8868535E-02
  2.5601088E+01  3.9025465E-02
  2.5800544E+01  3.9272019E-02
  2.6000000E+01  3.9607977E-02
  2.7000000E+01  4.2641253E-02
  2.8000000E+01  4.7957903E-02
  2.9000000E+01  5.5647982E-02
  3.0000000E+01  6.5832373E-02
  3.1000000E+01  7.8627319E-02
  3.2000000E+01  9.4097838E-02
  3.3000000E+01  1.1219713E-01
  3.4000000E+01  1.3269716E-01
  3.5000000E+01  1.5512176E-01
  3.5500000E+01  1.6682739E-01
  3.6000000E+01  1.7870281E-01
  3.7000000E+01  2.0239209E-01
  3.8000000E+01  2.2494106E-01
  3.9000000E+01  2.4505616E-01
  4.0000000E+01  2.6161978E-01
  4.1000000E+01  2.7383829E-01
  4.1500000E+01  2.7820403E-01
  4.2000000E+01  2.8140167E-01
  4.3000000E+01  2.8440037E-01
  4.4000000E+01  2.8333324E-01
  4.5000000E+01  2.7886506E-01
  4.6000000E+01  2.7176751E-01
  4.7000000E+01  2.6277921E-01
  4.8000000E+01  2.5253375E-01
  4.9000000E+01  2.4156046E-01
  5.0000000E+01  2.3026616E-01
  5.1250000E+01  2.1613288E-01
  5.2500000E+01  2.0233915E-01
  5.3750000E+01  1.8912105E-01
  5.5000000E+01  1.7659298E-01
  5.6250000E+01  1.6481143E-01
  5.7500000E+01  1.5378209E-01
  6.0000000E+01  1.3388007E-01
  6.5000000E+01  1.0162320E-01
  6.7500000E+01  8.8626465E-02
  7.0000000E+01  7.7348562E-02
  7.2500000E+01  6.7565376E-02
  7.5000000E+01  5.9081813E-02
  7.7500000E+01  5.1729996E-02
  8.0000000E+01  4.5362105E-02
  8.2500000E+01  3.9846817E-02
  8.5000000E+01  3.5069353E-02
  8.7500000E+01  3.0928325E-02
  9.0000000E+01  2.7334871E-02
  9.2500000E+01  2.4211982E-02
  9.5000000E+01  2.1493409E-02
  9.7500000E+01  1.9121784E-02
  1.0000000E+02  1.7048022E-02
  1.0250000E+02  1.5230559E-02
  1.0500000E+02  1.3633934E-02
  1.0750000E+02  1.2227810E-02
  1.1000000E+02  1.0986502E-02
  1.1250000E+02  9.8882109E-03
  1.1500000E+02  8.9144282E-03
  1.1750000E+02  8.0493513E-03
  1.2000000E+02  7.2793989E-03
  1.2250000E+02  6.5928715E-03
  1.2500000E+02  5.9798332E-03
  1.2750000E+02  5.4318225E-03
  1.3000000E+02  4.9413888E-03
  1.3250000E+02  4.5019609E-03
  1.3500000E+02  4.1077701E-03
  1.4000000E+02  3.4362952E-03
  1.4500000E+02  2.8944618E-03
  1.5000000E+02  2.4561250E-03
  1.5500000E+02  2.1013002E-03
  1.6000000E+02  1.8140400E-03
  1.6500000E+02  1.5812515E-03
  1.7000000E+02  1.3927446E-03
  1.7500000E+02  1.2403794E-03
  1.8000000E+02  1.1175209E-03
  1.8500000E+02  1.0187062E-03
  1.9000000E+02  9.3948002E-04
  2.0000000E+02  8.2673607E-04
  2.0500000E+02  7.8803013E-04
  2.1000000E+02  7.5815241E-04
  2.1500000E+02  7.3551118E-04
  2.2000000E+02  7.1889379E-04
  2.2500000E+02  7.0722214E-04
  2.3000000E+02  6.9950352E-04
  2.3500000E+02  6.9493806E-04
  2.4000000E+02  6.9287287E-04
  2.5000000E+02  6.9421565E-04
  2.6000000E+02  7.0046258E-04
  2.7000000E+02  7.0939508E-04
  2.8000000E+02  7.1947187E-04
  2.9000000E+02  7.2986032E-04
  3.0000000E+02  7.3991399E-04
  3.1000000E+02  7.4917742E-04
  3.2000000E+02  7.5741667E-04
  3.4000000E+02  7.7016939E-04
  3.6000000E+02  7.7766284E-04
  3.8000000E+02  7.8018270E-04
  4.0000000E+02  7.7839743E-04
  4.2000000E+02  7.7311080E-04
  4.4000000E+02  7.6494428E-04
  4.6000000E+02  7.5437683E-04
  4.8000000E+02  7.4185119E-04
  5.0000000E+02  7.2779909E-04
  5.2500000E+02  7.0865086E-04
  5.5000000E+02  6.8836013E-04
  5.7500000E+02  6.6748086E-04
  6.0000000E+02  6.4637412E-04
  6.5000000E+02  6.0417166E-04
  6.7500000E+02  5.8339541E-04
  7.0000000E+02  5.6306303E-04
  7.2500000E+02  5.4329246E-04
  7.5000000E+02  5.2413007E-04
  8.0000000E+02  4.8765727E-04
  8.5000000E+02  4.5368286E-04
  9.0000000E+02  4.2224236E-04
  9.5000000E+02  3.9326177E-04
  1.0000000E+03  3.6658528E-04
  1.0500000E+03  3.4205048E-04
  1.1000000E+03  3.1950544E-04
  1.1500000E+03  2.9879382E-04
  1.2000000E+03  2.7974653E-04
  1.2500000E+03  2.6220411E-04
  1.3000000E+03  2.4602899E-04
  1.3500000E+03  2.3110584E-04
  1.4000000E+03  2.1732873E-04
  1.4500000E+03  2.0459702E-04
  1.5000000E+03  1.9281419E-04
  1.6000000E+03  1.7175826E-04
  1.7000000E+03  1.5358048E-04
  1.8000000E+03  1.3781800E-04
  1.9000000E+03  1.2408965E-04
  2.0000000E+03  1.1208138E-04
  2.1000000E+03  1.0153518E-04
  2.2000000E+03  9.2237844E-05
  2.3000000E+03  8.4011771E-05
  2.4000000E+03  7.6707937E-05
  2.5000000E+03  7.0201479E-05
  2.6000000E+03  6.4387831E-05
  2.7000000E+03  5.9178813E-05
  2.8000000E+03  5.4499199E-05
  2.9000000E+03  5.0284434E-05
  3.0000000E+03  4.6478981E-05
  3.1000000E+03  4.3035026E-05
  3.2000000E+03  3.9911302E-05
  3.4000000E+03  3.4486318E-05
  3.6000000E+03  2.9969872E-05
  3.8000000E+03  2.6182497E-05
  4.0000000E+03  2.2985232E-05
  4.2000000E+03  2.0269506E-05
  4.4000000E+03  1.7949659E-05
  4.6000000E+03  1.5957441E-05
  4.8000000E+03  1.4238048E-05
  5.0000000E+03  1.2747213E-05
  5.2500000E+03  1.1150925E-05
  5.5000000E+03  9.7997374E-06
  5.7500000E+03  8.6493382E-06
  6.0000000E+03  7.6645280E-06
  6.2500000E+03  6.8171772E-06
  6.5000000E+03  6.0846436E-06
  6.7500000E+03  5.4485684E-06
  7.0000000E+03  4.8939618E-06
  7.2500000E+03  4.4085106E-06
  7.5000000E+03  3.9820394E-06
  7.7500000E+03  3.6060919E-06
  8.0000000E+03  3.2736033E-06
  8.2500000E+03  2.9786419E-06
  8.5000000E+03  2.7162063E-06
  8.7500000E+03  2.4820616E-06
  9.0000000E+03  2.2726074E-06
  9.2500000E+03  2.0847703E-06
  9.5000000E+03  1.9159169E-06
  1.0000000E+04  1.6264134E-06
  1.0500000E+04  1.3894266E-06
  1.1000000E+04  1.1939055E-06
  1.1500000E+04  1.0314288E-06
  1.2000000E+04  8.9550965E-07
  1.2500000E+04  7.8110410E-07
  1.3000000E+04  6.8425335E-07
  1.3500000E+04  6.0182460E-07
  1.4000000E+04  5.3131971E-07
  1.4500000E+04  4.7073178E-07
  1.5000000E+04  4.1843760E-07
  1.5500000E+04  3.7311589E-07
  1.6000000E+04  3.3368475E-07
  1.6500000E+04  2.9925323E-07
  1.7000000E+04  2.6908360E-07
  1.7500000E+04  2.4256194E-07
  1.8000000E+04  2.1917501E-07
  1.8500000E+04  1.9849179E-07
  1.9000000E+04  1.8014862E-07
  1.9500000E+04  1.6383748E-07
  2.0000000E+04  1.4929651E-07
  2.0500000E+04  1.3630225E-07
  2.1000000E+04  1.2466332E-07
  2.2000000E+04  1.0481642E-07
  2.3000000E+04  8.8692222E-08
  2.4000000E+04  7.5491660E-08
  2.5000000E+04  6.4607736E-08
  2.6000000E+04  5.5574658E-08
  2.7000000E+04  4.8031647E-08
  2.8000000E+04  4.1696824E-08
  2.9000000E+04  3.6348117E-08
  3.0000000E+04  3.1809295E-08
  3.1000000E+04  2.7939530E-08
  3.2000000E+04  2.4625520E-08
  3.3000000E+04  2.1775534E-08
  3.4000000E+04  1.9314887E-08
  3.5000000E+04  1.7182433E-08
  3.6000000E+04  1.5327832E-08
  3.7000000E+04  1.3709444E-08
  3.8000000E+04  1.2292663E-08
  3.9000000E+04  1.1048601E-08
  4.0000000E+04  9.9530370E-09
  4.1000000E+04  8.9855816E-09
  4.2000000E+04  8.1290032E-09
  4.3000000E+04  7.3686853E-09
  4.4000000E+04  6.6921854E-09
  4.5000000E+04  6.0888785E-09
  4.6000000E+04  5.5496593E-09
  4.7000000E+04  5.0667005E-09
  4.8000000E+04  4.6332530E-09
  5.0000000E+04  3.8923268E-09
  5.1250000E+04  3.5010458E-09
  5.2500000E+04  3.1559060E-09
  5.3750000E+04  2.8506780E-09
  5.5000000E+04  2.5800775E-09
  5.7500000E+04  2.1254255E-09
  5.8750000E+04  1.9342430E-09
  6.0000000E+04  1.7632315E-09
  6.2500000E+04  1.4723051E-09
  6.5000000E+04  1.2368309E-09
  6.7500000E+04  1.0448811E-09
  7.0000000E+04  8.8737173E-10
  7.2500000E+04  7.5732072E-10
  7.5000000E+04  6.4931655E-10
  7.7500000E+04  5.5913244E-10
  8.0000000E+04  4.8344199E-10
  8.2500000E+04  4.1960892E-10
  8.5000000E+04  3.6553037E-10
  8.7500000E+04  3.1951850E-10
  9.0000000E+04  2.8021069E-10
  9.2500000E+04  2.4650069E-10
  9.5000000E+04  2.1748548E-10
  9.7500000E+04  1.9242432E-10
  1.0000000E+05  1.7070673E-10
  1.0250000E+05  1.5182738E-10
  1.0500000E+05  1.3536601E-10
  1.0750000E+05  1.2097167E-10
  1.1000000E+05  1.0835020E-10
  1.1250000E+05  9.7254099E-11
  1.1500000E+05  8.7474391E-11
  1.1750000E+05  7.8834020E-11
  1.2000000E+05  7.1182479E-11
  1.2250000E+05  6.4391437E-11
  1.2500000E+05  5.8351123E-11
  1.2750000E+05  5.2967368E-11
  1.3000000E+05  4.8159190E-11
  1.3250000E+05  4.3856757E-11
  1.3500000E+05  3.9999695E-11
  1.4000000E+05  3.3419239E-11
  1.4500000E+05  2.8075700E-11
  1.5000000E+05  2.3708612E-11
  1.5500000E+05  2.0118006E-11
  1.6000000E+05  1.7149090E-11
  1.6500000E+05  1.4681124E-11
  1.7000000E+05  1.2619274E-11
  1.7500000E+05  1.0888544E-11
  1.8000000E+05  9.4292422E-12
  1.8500000E+05  8.1935734E-12
  1.9000000E+05  7.1430536E-12
  1.9500000E+05  6.2465271E-12
  2.0000000E+05  5.4786435E-12
  2.0500000E+05  4.8186732E-12
  2.1000000E+05  4.2495843E-12
  2.1500000E+05  3.7573208E-12
  2.2000000E+05  3.3302334E-12
  2.2500000E+05  2.9586263E-12
  2.3000000E+05  2.6344005E-12
  2.3500000E+05  2.3507676E-12
  2.4000000E+05  2.1020168E-12
  2.4500000E+05  1.8833282E-12
  2.5000000E+05  1.6906255E-12
  2.5500000E+05  1.5204490E-12
  2.6000000E+05  1.3698477E-12
  2.6500000E+05  1.2362975E-12
  2.7000000E+05  1.1176339E-12
  2.7500000E+05  1.0119954E-12
  2.8000000E+05  9.1776964E-13
  2.8500000E+05  8.3356039E-13
  2.9000000E+05  7.5816267E-13
  2.9500000E+05  6.9053377E-13
  3.0000000E+05  6.2976911E-13
  3.0500000E+05  5.7508198E-13
  3.1000000E+05  5.2578973E-13
  3.2000000E+05  4.4112831E-13
  3.3000000E+05  3.7190039E-13
  3.4000000E+05  3.1504945E-13
  
  
#  82  24  P1  EION =  1.000000000E+01 eV   256
#  S(0) = 1.901604E+00
  5.0000000E-02  0.0000000E+00
  5.0000000E+00  0.0000000E+00
  5.0000000E+00  3.3392558E-01
  1.0000000E+01  3.3392558E-01
  1.0000000E+01  3.3209169E-02
  1.0002721E+01  3.3209169E-02
  1.0058937E+01  3.2627517E-02
  1.0115153E+01  3.2058223E-02
  1.0171369E+01  3.1500977E-02
  1.0227585E+01  3.0955485E-02
  1.0340017E+01  2.9898597E-02
  1.0452449E+01  2.8885336E-02
  1.0677313E+01  2.6981387E-02
  1.0902177E+01  2.5228157E-02
  1.1351905E+01  2.2119871E-02
  1.1801633E+01  1.9465988E-02
  1.2251361E+01  1.7190242E-02
  1.2701088E+01  1.5230742E-02
  1.3150816E+01  1.3536997E-02
  1.3600544E+01  1.2067593E-02
  1.4050272E+01  1.0788398E-02
  1.4500000E+01  9.6711422E-03
  1.4750000E+01  9.1112668E-03
  1.5000000E+01  8.5905917E-03
  1.5500000E+01  7.6544456E-03
  1.6000000E+01  6.8406473E-03
  1.6500000E+01  6.1309394E-03
  1.7000000E+01  5.5101461E-03
  1.7500000E+01  4.9655802E-03
  1.8000000E+01  4.4865943E-03
  1.8500000E+01  4.0642312E-03
  1.9000000E+01  3.6908887E-03
  1.9500000E+01  3.3601435E-03
  2.0000000E+01  3.0664884E-03
  2.0500000E+01  2.8052447E-03
  2.1000000E+01  2.5723797E-03
  2.1500000E+01  2.3644223E-03
  2.2000000E+01  2.1784004E-03
  2.2500000E+01  2.0117038E-03
  2.3000000E+01  1.8620982E-03
  2.3500000E+01  1.7276360E-03
  2.4000000E+01  1.6065935E-03
  2.4500000E+01  1.4974897E-03
  2.5000000E+01  1.3990255E-03
  2.6000000E+01  1.2295258E-03
  2.7000000E+01  1.0904653E-03
  2.8000000E+01  9.7586815E-04
  2.9000000E+01  8.8105011E-04
  3.0000000E+01  8.0229825E-04
  3.1000000E+01  7.3664438E-04
  3.2000000E+01  6.8172615E-04
  3.3000000E+01  6.3562958E-04
  3.4000000E+01  5.9679585E-04
  3.5000000E+01  5.6398612E-04
  3.6000000E+01  5.3615820E-04
  3.7000000E+01  5.1246336E-04
  3.8000000E+01  4.9222528E-04
  3.9000000E+01  4.7486199E-04
  4.0000000E+01  4.5989266E-04
  4.1000000E+01  4.4693259E-04
  4.2000000E+01  4.3565647E-04
  4.3000000E+01  4.2578538E-04
  4.4000000E+01  4.1709163E-04
  4.6000000E+01  4.0251477E-04
  4.8000000E+01  3.9074481E-04
  5.0000000E+01  3.8094771E-04
  5.2500000E+01  3.7060915E-04
  5.5000000E+01  3.6167733E-04
  5.7500000E+01  3.5366012E-04
  6.0000000E+01  3.4623583E-04
  6.5000000E+01  3.3245379E-04
  6.7500000E+01  3.2589750E-04
  7.0000000E+01  3.1950124E-04
  7.2500000E+01  3.1323967E-04
  7.5000000E+01  3.0710242E-04
  8.0000000E+01  2.9519208E-04
  8.5000000E+01  2.8376865E-04
  9.0000000E+01  2.7284433E-04
  9.5000000E+01  2.6242205E-04
  1.0000000E+02  2.5249564E-04
  1.0500000E+02  2.4305080E-04
  1.1000000E+02  2.3406900E-04
  1.1500000E+02  2.2553153E-04
  1.2000000E+02  2.1741900E-04
  1.2500000E+02  2.0971395E-04
  1.3000000E+02  2.0240173E-04
  1.3500000E+02  1.9546614E-04
  1.4000000E+02  1.8889365E-04
  1.4500000E+02  1.8267092E-04
  1.5000000E+02  1.7678279E-04
  1.6000000E+02  1.6594819E-04
  1.7000000E+02  1.5626129E-04
  1.8000000E+02  1.4757875E-04
  1.9000000E+02  1.3976231E-04
  2.0000000E+02  1.3267414E-04
  2.1000000E+02  1.2619673E-04
  2.2000000E+02  1.2023039E-04
  2.3000000E+02  1.1469446E-04
  2.4000000E+02  1.0953055E-04
  2.5000000E+02  1.0469697E-04
  2.6000000E+02  1.0016030E-04
  2.7000000E+02  9.5899416E-05
  2.8000000E+02  9.1897854E-05
  2.9000000E+02  8.8139414E-05
  3.0000000E+02  8.4608978E-05
  3.1000000E+02  8.1292108E-05
  3.2000000E+02  7.8174796E-05
  3.4000000E+02  7.2479475E-05
  3.6000000E+02  6.7410473E-05
  3.8000000E+02  6.2877698E-05
  4.0000000E+02  5.8809965E-05
  4.2000000E+02  5.5150225E-05
  4.4000000E+02  5.1853651E-05
  4.6000000E+02  4.8878405E-05
  4.8000000E+02  4.6180128E-05
  5.0000000E+02  4.3720259E-05
  5.2500000E+02  4.0931096E-05
  5.5000000E+02  3.8408946E-05
  5.7500000E+02  3.6112838E-05
  6.0000000E+02  3.4017553E-05
  6.5000000E+02  3.0351561E-05
  6.7500000E+02  2.8744617E-05
  7.0000000E+02  2.7266991E-05
  7.2500000E+02  2.5905476E-05
  7.5000000E+02  2.4648957E-05
  8.0000000E+02  2.2412350E-05
  8.5000000E+02  2.0488166E-05
  9.0000000E+02  1.8819912E-05
  9.5000000E+02  1.7359106E-05
  1.0000000E+03  1.6066266E-05
  1.0500000E+03  1.4914929E-05
  1.1000000E+03  1.3886791E-05
  1.1500000E+03  1.2966013E-05
  1.2000000E+03  1.2138549E-05
  1.2500000E+03  1.1392421E-05
  1.3000000E+03  1.0717226E-05
  1.3500000E+03  1.0103951E-05
  1.4000000E+03  9.5449752E-06
  1.4500000E+03  9.0335551E-06
  1.5000000E+03  8.5637750E-06
  1.6000000E+03  7.7302562E-06
  1.7000000E+03  7.0158004E-06
  1.8000000E+03  6.4000237E-06
  1.9000000E+03  5.8656533E-06
  2.0000000E+03  5.3985755E-06
  2.1000000E+03  4.9871421E-06
  2.2000000E+03  4.6219303E-06
  2.3000000E+03  4.2959628E-06
  2.4000000E+03  4.0042054E-06
  2.5000000E+03  3.7423575E-06
  2.6000000E+03  3.5063261E-06
  2.7000000E+03  3.2924741E-06
  2.8000000E+03  3.0978378E-06
  2.9000000E+03  2.9201362E-06
  3.0000000E+03  2.7575168E-06
  3.1000000E+03  2.6083661E-06
  3.2000000E+03  2.4712379E-06
  3.4000000E+03  2.2280037E-06
  3.6000000E+03  2.0193371E-06
  3.8000000E+03  1.8389002E-06
  4.0000000E+03  1.6817919E-06
  4.2000000E+03  1.5440974E-06
  4.4000000E+03  1.4226832E-06
  4.6000000E+03  1.3150610E-06
  4.8000000E+03  1.2192352E-06
  5.0000000E+03  1.1335539E-06
  5.2500000E+03  1.0385947E-06
  5.5000000E+03  9.5504021E-07
  5.7500000E+03  8.8110921E-07
  6.0000000E+03  8.1539745E-07
  6.5000000E+03  7.0418193E-07
  6.7500000E+03  6.5687407E-07
  7.0000000E+03  6.1413621E-07
  7.2500000E+03  5.7539330E-07
  7.5000000E+03  5.4016048E-07
  8.0000000E+03  4.7863295E-07
  8.5000000E+03  4.2690780E-07
  9.0000000E+03  3.8301070E-07
  9.5000000E+03  3.4543996E-07
  1.0000000E+04  3.1303753E-07
  1.0500000E+04  2.8489837E-07
  1.1000000E+04  2.6030718E-07
  1.1500000E+04  2.3869310E-07
  1.2000000E+04  2.1959592E-07
  1.2500000E+04  2.0264118E-07
  1.3000000E+04  1.8752160E-07
  1.3500000E+04  1.7398306E-07
  1.4000000E+04  1.6181395E-07
  1.4500000E+04  1.5083668E-07
  1.5000000E+04  1.4090141E-07
  1.5500000E+04  1.3188118E-07
  1.6000000E+04  1.2366775E-07
  1.6500000E+04  1.1616840E-07
  1.7000000E+04  1.0930336E-07
  1.8000000E+04  9.7209557E-08
  1.9000000E+04  8.6935944E-08
  2.0000000E+04  7.8138366E-08
  2.1000000E+04  7.0550077E-08
  2.2000000E+04  6.3961818E-08
  2.3000000E+04  5.8207769E-08
  2.4000000E+04  5.3155167E-08
  2.5000000E+04  4.8696507E-08
  2.6000000E+04  4.4743935E-08
  2.7000000E+04  4.1225133E-08
  2.8000000E+04  3.8080173E-08
  2.9000000E+04  3.5259088E-08
  3.0000000E+04  3.2719932E-08
  3.1000000E+04  3.0427268E-08
  3.2000000E+04  2.8350990E-08
  3.3000000E+04  2.6465387E-08
  3.4000000E+04  2.4748418E-08
  3.5000000E+04  2.3181103E-08
  3.6000000E+04  2.1747031E-08
  3.8000000E+04  1.9223450E-08
  4.0000000E+04  1.7084064E-08
  4.2000000E+04  1.5256843E-08
  4.4000000E+04  1.3685668E-08
  4.6000000E+04  1.2326290E-08
  4.8000000E+04  1.1143462E-08
  5.0000000E+04  1.0108879E-08
  5.2500000E+04  8.9896377E-09
  5.5000000E+04  8.0307747E-09
  5.7500000E+04  7.2041867E-09
  5.8750000E+04  6.8333382E-09
  6.0000000E+04  6.4875643E-09
  6.2500000E+04  5.8630189E-09
  6.5000000E+04  5.3160749E-09
  6.7500000E+04  4.8349297E-09
  7.0000000E+04  4.4098963E-09
  7.2500000E+04  4.0329799E-09
  7.5000000E+04  3.6975329E-09
  7.7500000E+04  3.3979874E-09
  8.0000000E+04  3.1296515E-09
  8.2500000E+04  2.8885514E-09
  8.5000000E+04  2.6713089E-09
  8.7500000E+04  2.4750397E-09
  9.0000000E+04  2.2972718E-09
  9.2500000E+04  2.1358774E-09
  9.5000000E+04  1.9890169E-09
  1.0000000E+05  1.7327181E-09
  1.0500000E+05  1.5179032E-09
  1.1000000E+05  1.3365382E-09
  1.1500000E+05  1.1823901E-09
  1.2000000E+05  1.0505717E-09
  1.2500000E+05  9.3721100E-10
  1.3000000E+05  8.3921107E-10
  1.3500000E+05  7.5407626E-10
  1.4000000E+05  6.7978210E-10
  1.4500000E+05  6.1468095E-10
  1.5000000E+05  5.5741777E-10
  1.6000000E+05  4.6208076E-10
  1.6500000E+05  4.2225481E-10
  1.7000000E+05  3.8671801E-10
  1.7500000E+05  3.5490925E-10
  1.8000000E+05  3.2638028E-10
  1.9000000E+05  2.7771027E-10
  
  
#  82  25  P2  EION =  7.420000000E+00 eV   256
#  S(0) = 3.166013E+00
  4.3544192E-02  0.0000000E+00
  4.3544192E+00  0.0000000E+00
  4.3544192E+00  3.5061361E-01
  7.4200000E+00  3.5061361E-01
  7.4227211E+00  3.5061361E-01
  7.4381769E+00  3.4949241E-01
  7.4536327E+00  3.4837385E-01
  7.4690885E+00  3.4725795E-01
  7.4845442E+00  3.4614475E-01
  7.5000000E+00  3.4503425E-01
  8.0000000E+00  3.1068576E-01
  8.5000000E+00  2.7959607E-01
  9.0000000E+00  2.5176422E-01
  9.5000000E+00  2.2698381E-01
  1.0000000E+01  2.0497184E-01
  1.0500000E+01  1.8542990E-01
  1.1000000E+01  1.6807236E-01
  1.1500000E+01  1.5263786E-01
  1.2000000E+01  1.3889306E-01
  1.2500000E+01  1.2663232E-01
  1.3000000E+01  1.1567567E-01
  1.3500000E+01  1.0586623E-01
  1.4000000E+01  9.7067368E-02
  1.4500000E+01  8.9160256E-02
  1.5000000E+01  8.2041369E-02
  1.5500000E+01  7.5620388E-02
  1.6000000E+01  6.9818595E-02
  1.6500000E+01  6.4566977E-02
  1.7000000E+01  5.9805261E-02
  1.8000000E+01  5.1545819E-02
  1.9000000E+01  4.4688353E-02
  2.0000000E+01  3.8959086E-02
  2.1000000E+01  3.4143526E-02
  2.2000000E+01  3.0072537E-02
  2.3000000E+01  2.6611965E-02
  2.4000000E+01  2.3654643E-02
  2.5000000E+01  2.1114561E-02
  2.6000000E+01  1.8922227E-02
  2.7000000E+01  1.7021236E-02
  2.8000000E+01  1.5365528E-02
  2.9000000E+01  1.3917320E-02
  3.0000000E+01  1.2645461E-02
  3.1000000E+01  1.1524131E-02
  3.2000000E+01  1.0531851E-02
  3.3000000E+01  9.6506617E-03
  3.4000000E+01  8.8654702E-03
  3.5000000E+01  8.1635664E-03
  3.6000000E+01  7.5341836E-03
  3.7000000E+01  6.9681606E-03
  3.8000000E+01  6.4576925E-03
  3.9000000E+01  5.9960979E-03
  4.0000000E+01  5.5776237E-03
  4.1000000E+01  5.1973131E-03
  4.2000000E+01  4.8508830E-03
  4.3000000E+01  4.5346135E-03
  4.4000000E+01  4.2452616E-03
  4.6000000E+01  3.7363460E-03
  4.8000000E+01  3.3054372E-03
  5.0000000E+01  2.9380359E-03
  5.1250000E+01  2.7355087E-03
  5.2500000E+01  2.5510308E-03
  5.3750000E+01  2.3826286E-03
  5.5000000E+01  2.2285840E-03
  5.7500000E+01  1.9577517E-03
  5.8750000E+01  1.8385013E-03
  6.0000000E+01  1.7286292E-03
  6.2500000E+01  1.5335256E-03
  6.5000000E+01  1.3664072E-03
  6.7500000E+01  1.2225002E-03
  7.0000000E+01  1.0979666E-03
  7.2500000E+01  9.8971617E-04
  7.5000000E+01  8.9523069E-04
  7.7500000E+01  8.1243511E-04
  8.0000000E+01  7.3961907E-04
  8.2500000E+01  6.7536039E-04
  8.5000000E+01  6.1846622E-04
  8.7500000E+01  5.6793337E-04
  9.0000000E+01  5.2291519E-04
  9.2500000E+01  4.8269332E-04
  9.5000000E+01  4.4665601E-04
  9.7500000E+01  4.1427977E-04
  1.0000000E+02  3.8511569E-04
  1.0250000E+02  3.5877820E-04
  1.0500000E+02  3.3493515E-04
  1.0750000E+02  3.1329917E-04
  1.1000000E+02  2.9362089E-04
  1.1250000E+02  2.7568369E-04
  1.1500000E+02  2.5929884E-04
  1.2000000E+02  2.3054766E-04
  1.2500000E+02  2.0628029E-04
  1.3000000E+02  1.8565394E-04
  1.3500000E+02  1.6800978E-04
  1.4000000E+02  1.5282966E-04
  1.4500000E+02  1.3969919E-04
  1.5000000E+02  1.2828449E-04
  1.5500000E+02  1.1831492E-04
  1.6000000E+02  1.0956929E-04
  1.6500000E+02  1.0186517E-04
  1.7000000E+02  9.5049697E-05
  1.7500000E+02  8.8995764E-05
  1.8000000E+02  8.3597758E-05
  1.8500000E+02  7.8766583E-05
  1.9000000E+02  7.4425759E-05
  1.9500000E+02  7.0510971E-05
  2.0000000E+02  6.6968075E-05
  2.0500000E+02  6.3751141E-05
  2.1000000E+02  6.0820731E-05
  2.2000000E+02  5.5689401E-05
  2.3000000E+02  5.1357647E-05
  2.4000000E+02  4.7664769E-05
  2.5000000E+02  4.4489180E-05
  2.6000000E+02  4.1736635E-05
  2.7000000E+02  3.9332066E-05
  2.8000000E+02  3.7216170E-05
  2.9000000E+02  3.5341439E-05
  3.0000000E+02  3.3668411E-05
  3.1000000E+02  3.2165176E-05
  3.2000000E+02  3.0806018E-05
  3.4000000E+02  2.8441827E-05
  3.6000000E+02  2.6452257E-05
  3.8000000E+02  2.4754262E-05
  4.0000000E+02  2.3290214E-05
  4.2000000E+02  2.2015722E-05
  4.4000000E+02  2.0895845E-05
  4.6000000E+02  1.9902795E-05
  4.8000000E+02  1.9012813E-05
  5.0000000E+02  1.8207160E-05
  5.2500000E+02  1.7295815E-05
  5.5000000E+02  1.6469037E-05
  5.7500000E+02  1.5710011E-05
  6.0000000E+02  1.5008593E-05
  6.5000000E+02  1.3750819E-05
  6.7500000E+02  1.3185537E-05
  7.0000000E+02  1.2658251E-05
  7.2500000E+02  1.2166083E-05
  7.5000000E+02  1.1706489E-05
  8.0000000E+02  1.0875512E-05
  8.5000000E+02  1.0146032E-05
  9.0000000E+02  9.5004106E-06
  9.5000000E+02  8.9217157E-06
  1.0000000E+03  8.3957986E-06
  1.0500000E+03  7.9147536E-06
  1.1000000E+03  7.4741456E-06
  1.1500000E+03  7.0702497E-06
  1.2000000E+03  6.7001048E-06
  1.2500000E+03  6.3608608E-06
  1.3000000E+03  6.0493153E-06
  1.3500000E+03  5.7622468E-06
  1.4000000E+03  5.4968836E-06
  1.4500000E+03  5.2505392E-06
  1.5000000E+03  5.0207401E-06
  1.6000000E+03  4.6032830E-06
  1.7000000E+03  4.2353247E-06
  1.8000000E+03  3.9111588E-06
  1.9000000E+03  3.6244657E-06
  2.0000000E+03  3.3694650E-06
  2.1000000E+03  3.1408589E-06
  2.2000000E+03  2.9341832E-06
  2.3000000E+03  2.7465130E-06
  2.4000000E+03  2.5761662E-06
  2.5000000E+03  2.4215331E-06
  2.6000000E+03  2.2806324E-06
  2.7000000E+03  2.1515378E-06
  2.8000000E+03  2.0327092E-06
  2.9000000E+03  1.9230830E-06
  3.0000000E+03  1.8218339E-06
  3.1000000E+03  1.7282118E-06
  3.2000000E+03  1.6414920E-06
  3.4000000E+03  1.4860582E-06
  3.6000000E+03  1.3509659E-06
  3.8000000E+03  1.2328313E-06
  4.0000000E+03  1.1289882E-06
  4.2000000E+03  1.0372074E-06
  4.4000000E+03  9.5565879E-07
  4.6000000E+03  8.8289311E-07
  4.8000000E+03  8.1775090E-07
  5.0000000E+03  7.5924624E-07
  5.2500000E+03  6.9412165E-07
  5.5000000E+03  6.3656286E-07
  5.7500000E+03  5.8544106E-07
  6.0000000E+03  5.3987636E-07
  6.5000000E+03  4.6256517E-07
  6.7500000E+03  4.2962890E-07
  7.0000000E+03  3.9986112E-07
  7.2500000E+03  3.7287407E-07
  7.5000000E+03  3.4833890E-07
  8.0000000E+03  3.0553666E-07
  8.5000000E+03  2.6963935E-07
  9.0000000E+03  2.3927959E-07
  9.5000000E+03  2.1340657E-07
  1.0000000E+04  1.9120359E-07
  1.0500000E+04  1.7202876E-07
  1.1000000E+04  1.5537255E-07
  1.1500000E+04  1.4082689E-07
  1.2000000E+04  1.2806205E-07
  1.2500000E+04  1.1680922E-07
  1.3000000E+04  1.0684754E-07
  1.3500000E+04  9.7994292E-08
  1.4000000E+04  9.0097405E-08
  1.4500000E+04  8.3029504E-08
  1.5000000E+04  7.6683312E-08
  1.5500000E+04  7.0968008E-08
  1.6000000E+04  6.5806309E-08
  1.6500000E+04  6.1132148E-08
  1.7000000E+04  5.6888806E-08
  1.7500000E+04  5.3027389E-08
  1.8000000E+04  4.9505582E-08
  1.8500000E+04  4.6286632E-08
  1.9000000E+04  4.3338500E-08
  2.0000000E+04  3.8146053E-08
  2.1000000E+04  3.3742532E-08
  2.2000000E+04  2.9983400E-08
  2.3000000E+04  2.6755027E-08
  2.4000000E+04  2.3967198E-08
  2.5000000E+04  2.1547511E-08
  2.6000000E+04  1.9437332E-08
  2.7000000E+04  1.7588872E-08
  2.8000000E+04  1.5962954E-08
  2.9000000E+04  1.4527275E-08
  3.0000000E+04  1.3255012E-08
  3.1000000E+04  1.2123745E-08
  3.2000000E+04  1.1114625E-08
  3.3000000E+04  1.0211729E-08
  3.4000000E+04  9.4015582E-09
  3.5000000E+04  8.6726162E-09
  3.6000000E+04  8.0150746E-09
  3.7000000E+04  7.4204947E-09
  3.8000000E+04  6.8816025E-09
  3.9000000E+04  6.3921053E-09
  4.0000000E+04  5.9465396E-09
  4.2000000E+04  5.1687706E-09
  4.4000000E+04  4.5169483E-09
  4.6000000E+04  3.9668999E-09
  4.8000000E+04  3.4997844E-09
  5.0000000E+04  3.1007709E-09
  5.1250000E+04  2.8806320E-09
  5.2500000E+04  2.6800584E-09
  5.3750000E+04  2.4969632E-09
  5.5000000E+04  2.3295188E-09
  5.7500000E+04  2.0353574E-09
  5.8750000E+04  1.9059812E-09
  6.0000000E+04  1.7868882E-09
  6.2500000E+04  1.5757422E-09
  6.5000000E+04  1.3953000E-09
  6.7500000E+04  1.2402851E-09
  7.0000000E+04  1.1064628E-09
  7.2500000E+04  9.9041968E-10
  7.5000000E+04  8.8937779E-10
  7.7500000E+04  8.0105433E-10
  8.0000000E+04  7.2354829E-10
  8.2500000E+04  6.5526569E-10
  8.5000000E+04  5.9488592E-10
  8.7500000E+04  5.4131283E-10
  9.0000000E+04  4.9366752E-10
  9.2500000E+04  4.5122475E-10
  9.5000000E+04  4.1335248E-10


==> anc/colstop/sbethe/sdbase/oos83.tab <==
# Atomic number = 83   (Bi)
#
#      W/eV         OOS*eV
  
  
#  83   1  K1  EION =  9.053400000E+04 eV   230
#  S(0) = 8.125582E-01
  9.0520768E+02  0.0000000E+00
  9.0520768E+04  0.0000000E+00
  9.0520768E+04  1.8136470E-05
  9.0534000E+04  1.8136470E-05
  9.0534908E+04  1.8136470E-05
  9.0535780E+04  1.7992106E-05
  9.0536653E+04  1.7872817E-05
  9.0537525E+04  1.7777552E-05
  9.0538397E+04  1.7704248E-05
  9.0540141E+04  1.7613754E-05
  9.0541885E+04  1.7582326E-05
  9.0545373E+04  1.7634486E-05
  9.0548862E+04  1.7765981E-05
  9.0552350E+04  1.7919022E-05
  9.0555838E+04  1.8060198E-05
  9.0559327E+04  1.8172315E-05
  9.0562815E+04  1.8249109E-05
  9.0576769E+04  1.8268025E-05
  9.0583745E+04  1.8196053E-05
  9.0590722E+04  1.8128088E-05
  9.0597699E+04  1.8084446E-05
  9.0604675E+04  1.8069592E-05
  9.0618629E+04  1.8100809E-05
  9.0632582E+04  1.8150485E-05
  9.0646536E+04  1.8169981E-05
  9.0660489E+04  1.8155411E-05
  9.0674442E+04  1.8127685E-05
  9.0702349E+04  1.8102064E-05
  9.0716303E+04  1.8107765E-05
  9.0730256E+04  1.8115597E-05
  9.0744210E+04  1.8117746E-05
  9.0758163E+04  1.8111829E-05
  9.0786070E+04  1.8085032E-05
  9.0813977E+04  1.8064295E-05
  9.0841883E+04  1.8058001E-05
  9.0869790E+04  1.8051957E-05
  9.0897697E+04  1.8036911E-05
  9.0925604E+04  1.8015687E-05
  9.0953511E+04  1.7998067E-05
  9.0981418E+04  1.7985923E-05
  9.1093045E+04  1.7925800E-05
  9.1204672E+04  1.7867849E-05
  9.1316299E+04  1.7803687E-05
  9.1427927E+04  1.7744090E-05
  9.1651181E+04  1.7621802E-05
  9.1874436E+04  1.7501992E-05
  9.2320945E+04  1.7269506E-05
  9.3213963E+04  1.6818461E-05
  9.4106982E+04  1.6379728E-05
  9.5000000E+04  1.5953468E-05
  1.0000000E+05  1.3801025E-05
  1.0500000E+05  1.2004977E-05
  1.1000000E+05  1.0496157E-05
  1.1500000E+05  9.2197858E-06
  1.2000000E+05  8.1338730E-06
  1.2500000E+05  7.2050917E-06
  1.3000000E+05  6.4067077E-06
  1.3500000E+05  5.7171696E-06
  1.4000000E+05  5.1189986E-06
  1.4500000E+05  4.5979249E-06
  1.5000000E+05  4.1422298E-06
  1.5500000E+05  3.7422338E-06
  1.6000000E+05  3.3898981E-06
  1.6500000E+05  3.0785165E-06
  1.7000000E+05  2.8024639E-06
  1.8000000E+05  2.3381219E-06
  1.9000000E+05  1.9669872E-06
  2.0000000E+05  1.6673467E-06
  2.1000000E+05  1.4231932E-06
  2.2000000E+05  1.2225672E-06
  2.3000000E+05  1.0564235E-06
  2.4000000E+05  9.1784563E-07
  2.5000000E+05  8.0148951E-07
  2.6000000E+05  7.0318634E-07
  2.7000000E+05  6.1965629E-07
  2.8000000E+05  5.4829635E-07
  2.9000000E+05  4.8702603E-07
  3.0000000E+05  4.3416957E-07
  3.1000000E+05  3.8836865E-07
  3.2000000E+05  3.4851518E-07
  3.3000000E+05  3.1369957E-07
  3.4000000E+05  2.8317139E-07
  3.5000000E+05  2.5630791E-07
  3.6000000E+05  2.3258989E-07
  3.8000000E+05  1.9291927E-07
  4.0000000E+05  1.6143553E-07
  4.2000000E+05  1.3617932E-07
  4.4000000E+05  1.1571944E-07
  4.6000000E+05  9.8995852E-08
  4.8000000E+05  8.5213257E-08
  5.0000000E+05  7.3767965E-08
  5.2500000E+05  6.2052819E-08
  5.5000000E+05  5.2590337E-08
  5.7500000E+05  4.4876765E-08
  5.8750000E+05  4.1554249E-08
  6.0000000E+05  3.8535616E-08
  6.2500000E+05  3.3282171E-08
  6.5000000E+05  2.8898618E-08
  6.7500000E+05  2.5216655E-08
  7.0000000E+05  2.2104967E-08
  7.2500000E+05  1.9460175E-08
  7.5000000E+05  1.7200245E-08
  7.7500000E+05  1.5259553E-08
  8.0000000E+05  1.3585228E-08
  8.2500000E+05  1.2134397E-08
  8.5000000E+05  1.0872059E-08
  8.7500000E+05  9.7694716E-09
  9.0000000E+05  8.8029032E-09
  9.2500000E+05  7.9526530E-09
  9.5000000E+05  7.2022825E-09
  1.0000000E+06  5.9482343E-09
  1.0500000E+06  4.9543910E-09
  1.1000000E+06  4.1585485E-09
  1.1500000E+06  3.5152185E-09
  1.2000000E+06  2.9906738E-09
  1.2500000E+06  2.5595874E-09
  1.3000000E+06  2.2027200E-09
  1.3500000E+06  1.9053005E-09
  1.4000000E+06  1.6558754E-09
  1.4500000E+06  1.4454840E-09
  1.5000000E+06  1.2670562E-09
  1.5500000E+06  1.1149695E-09
  1.6000000E+06  9.8471978E-10
  1.6500000E+06  8.7267479E-10
  1.7000000E+06  7.7588585E-10
  1.7500000E+06  6.9194500E-10
  1.8000000E+06  6.1887492E-10
  1.8500000E+06  5.5504302E-10
  1.9000000E+06  4.9909452E-10
  1.9500000E+06  4.4989981E-10
  2.0000000E+06  4.0651283E-10
  2.0500000E+06  3.6813781E-10
  2.1000000E+06  3.3410265E-10
  2.2000000E+06  2.7685746E-10
  2.3000000E+06  2.3115583E-10
  2.4000000E+06  1.9434103E-10
  2.5000000E+06  1.6443874E-10
  2.6000000E+06  1.3996456E-10
  2.7000000E+06  1.1979068E-10
  2.8000000E+06  1.0305171E-10
  2.9000000E+06  8.9077449E-11
  3.0000000E+06  7.7344268E-11
  3.1000000E+06  6.7439799E-11
  3.2000000E+06  5.9036850E-11
  3.3000000E+06  5.1873969E-11
  3.4000000E+06  4.5740853E-11
  3.5000000E+06  4.0467273E-11
  3.6000000E+06  3.5914648E-11
  3.7000000E+06  3.1969546E-11
  3.8000000E+06  2.8538631E-11
  3.9000000E+06  2.5544719E-11
  4.0000000E+06  2.2923684E-11
  4.1000000E+06  2.0622006E-11
  4.2000000E+06  1.8594828E-11
  4.3000000E+06  1.6804394E-11
  4.4000000E+06  1.5218804E-11
  4.6000000E+06  1.2558004E-11
  4.8000000E+06  1.0440567E-11
  5.0000000E+06  8.7405151E-12
  5.1250000E+06  7.8473377E-12
  5.2500000E+06  7.0622809E-12
  5.3750000E+06  6.3702774E-12
  5.5000000E+06  5.7586243E-12
  5.7500000E+06  4.7350010E-12
  5.8750000E+06  4.3061288E-12
  6.0000000E+06  3.9233088E-12
  6.2500000E+06  3.2738110E-12
  6.5000000E+06  2.7497328E-12
  6.7500000E+06  2.3235729E-12
  7.0000000E+06  1.9745430E-12
  7.2500000E+06  1.6867709E-12
  7.5000000E+06  1.4480241E-12
  7.7500000E+06  1.2487894E-12
  8.0000000E+06  1.0816134E-12
  8.2500000E+06  9.4061425E-13
  8.5000000E+06  8.2111673E-13
  8.7500000E+06  7.1938001E-13
  9.0000000E+06  6.3239159E-13
  9.2500000E+06  5.5771098E-13
  9.5000000E+06  4.9334947E-13
  9.7500000E+06  4.3767766E-13
  1.0000000E+07  3.8935468E-13
  1.0250000E+07  3.4727178E-13
  1.0500000E+07  3.1050787E-13
  1.0750000E+07  2.7829431E-13
  1.1000000E+07  2.4998715E-13
  1.1250000E+07  2.2504474E-13
  1.1500000E+07  2.0300981E-13
  1.2000000E+07  1.6617027E-13
  1.2500000E+07  1.3700791E-13
  1.3000000E+07  1.1372240E-13
  1.3500000E+07  9.4980365E-14
  1.4000000E+07  7.9782954E-14
  1.4500000E+07  6.7374748E-14
  1.5000000E+07  5.7178881E-14
  1.5500000E+07  4.8750723E-14
  1.6000000E+07  4.1744852E-14
  1.6500000E+07  3.5890819E-14
  1.7000000E+07  3.0975192E-14
  1.7500000E+07  2.6828410E-14
  1.8000000E+07  2.3314991E-14
  1.8500000E+07  2.0326005E-14
  1.9000000E+07  1.7773302E-14
  1.9500000E+07  1.5585185E-14
  2.0000000E+07  1.3703070E-14
  2.0500000E+07  1.2078847E-14
  2.1000000E+07  1.0672801E-14
  2.1500000E+07  9.4519785E-15
  2.2000000E+07  8.3889640E-15
  2.2500000E+07  7.4608621E-15
  2.3000000E+07  6.6484739E-15
  2.3500000E+07  5.9356366E-15
  2.4000000E+07  5.3086911E-15
  2.4500000E+07  4.7560615E-15
  2.5000000E+07  4.2679051E-15
  2.6000000E+07  3.4526417E-15
  2.7000000E+07  2.8090737E-15
  2.8000000E+07  2.2973250E-15
  2.9000000E+07  1.8876882E-15
  3.0000000E+07  1.5578541E-15
  3.1000000E+07  1.2909259E-15
  3.2000000E+07  1.0738845E-15
  3.3000000E+07  8.9659747E-16
  3.4000000E+07  7.5097472E-16
  3.5000000E+07  6.3067845E-16
  3.6000000E+07  5.3081695E-16
  3.7000000E+07  4.4760470E-16
  3.8000000E+07  3.7826824E-16
  3.9000000E+07  3.2056048E-16
  4.0000000E+07  2.7254279E-16
  
  
#  83   2  L1  EION =  1.639600000E+04 eV   246
#  S(0) = 9.444671E-01
  1.6385382E+02  0.0000000E+00
  1.6385382E+04  0.0000000E+00
  1.6385382E+04  6.0099268E-05
  1.6396000E+04  6.0099268E-05
  1.6396164E+04  6.0099268E-05
  1.6397107E+04  5.9714101E-05
  1.6398051E+04  5.9388743E-05
  1.6398994E+04  5.9131937E-05
  1.6399938E+04  5.8943006E-05
  1.6401825E+04  5.8745865E-05
  1.6403712E+04  5.8740502E-05
  1.6407486E+04  5.9088307E-05
  1.6411260E+04  5.9647959E-05
  1.6415034E+04  6.0216120E-05
  1.6418808E+04  6.0684804E-05
  1.6422582E+04  6.1009431E-05
  1.6426356E+04  6.1185969E-05
  1.6433904E+04  6.1183917E-05
  1.6441451E+04  6.0919502E-05
  1.6448999E+04  6.0610113E-05
  1.6456547E+04  6.0379622E-05
  1.6471643E+04  6.0253862E-05
  1.6479191E+04  6.0301944E-05
  1.6486739E+04  6.0367474E-05
  1.6494287E+04  6.0416818E-05
  1.6501835E+04  6.0431799E-05
  1.6509383E+04  6.0408264E-05
  1.6516931E+04  6.0352609E-05
  1.6532027E+04  6.0195698E-05
  1.6539575E+04  6.0118777E-05
  1.6547123E+04  6.0054675E-05
  1.6562219E+04  5.9971555E-05
  1.6577315E+04  5.9932932E-05
  1.6607506E+04  5.9842867E-05
  1.6622602E+04  5.9754540E-05
  1.6637698E+04  5.9646780E-05
  1.6667890E+04  5.9441840E-05
  1.6698082E+04  5.9293748E-05
  1.6713178E+04  5.9228927E-05
  1.6728274E+04  5.9157427E-05
  1.6758466E+04  5.8986024E-05
  1.6773561E+04  5.8891060E-05
  1.6788657E+04  5.8795358E-05
  1.6818849E+04  5.8619777E-05
  1.6849041E+04  5.8465170E-05
  1.6879233E+04  5.8308914E-05
  1.6939616E+04  5.7964444E-05
  1.7000000E+04  5.7625008E-05
  1.7500000E+04  5.4958513E-05
  1.8000000E+04  5.2464707E-05
  1.8500000E+04  5.0124623E-05
  1.9000000E+04  4.7925567E-05
  2.0000000E+04  4.3891924E-05
  2.1000000E+04  4.0295200E-05
  2.2000000E+04  3.7081444E-05
  2.3000000E+04  3.4202343E-05
  2.4000000E+04  3.1615978E-05
  2.5000000E+04  2.9286509E-05
  2.6000000E+04  2.7182769E-05
  2.7000000E+04  2.5277959E-05
  2.8000000E+04  2.3548913E-05
  2.9000000E+04  2.1975617E-05
  3.0000000E+04  2.0540727E-05
  3.1000000E+04  1.9229176E-05
  3.2000000E+04  1.8027832E-05
  3.4000000E+04  1.5911329E-05
  3.6000000E+04  1.4115315E-05
  3.8000000E+04  1.2580833E-05
  4.0000000E+04  1.1261584E-05
  4.2000000E+04  1.0120838E-05
  4.4000000E+04  9.1291880E-06
  4.6000000E+04  8.2628921E-06
  4.8000000E+04  7.5026299E-06
  5.0000000E+04  6.8325731E-06
  5.2500000E+04  6.1021762E-06
  5.5000000E+04  5.4717305E-06
  5.7500000E+04  4.9246495E-06
  6.0000000E+04  4.4475585E-06
  6.5000000E+04  3.6618592E-06
  6.7500000E+04  3.3370286E-06
  7.0000000E+04  3.0490237E-06
  7.2500000E+04  2.7927759E-06
  7.5000000E+04  2.5640333E-06
  8.0000000E+04  2.1752717E-06
  8.5000000E+04  1.8600771E-06
  9.0000000E+04  1.6019097E-06
  9.5000000E+04  1.3885004E-06
  1.0000000E+05  1.2106156E-06
  1.0500000E+05  1.0612141E-06
  1.1000000E+05  9.3486263E-07
  1.1500000E+05  8.2732237E-07
  1.2000000E+05  7.3525413E-07
  1.2500000E+05  6.5600252E-07
  1.3000000E+05  5.8743872E-07
  1.3500000E+05  5.2784221E-07
  1.4000000E+05  4.7581270E-07
  1.4500000E+05  4.3020279E-07
  1.5000000E+05  3.9006622E-07
  1.5500000E+05  3.5461820E-07
  1.6000000E+05  3.2320419E-07
  1.6500000E+05  2.9527540E-07
  1.7000000E+05  2.7036953E-07
  1.7500000E+05  2.4809536E-07
  1.8000000E+05  2.2812029E-07
  1.8500000E+05  2.1016044E-07
  1.9000000E+05  1.9397258E-07
  2.0000000E+05  1.6610474E-07
  2.1000000E+05  1.4316094E-07
  2.2000000E+05  1.2411877E-07
  2.3000000E+05  1.0819777E-07
  2.4000000E+05  9.4795644E-08
  2.5000000E+05  8.3442797E-08
  2.6000000E+05  7.3769691E-08
  2.7000000E+05  6.5483008E-08
  2.8000000E+05  5.8348048E-08
  2.9000000E+05  5.2175613E-08
  3.0000000E+05  4.6812124E-08
  3.1000000E+05  4.2132107E-08
  3.2000000E+05  3.8032415E-08
  3.3000000E+05  3.4427765E-08
  3.4000000E+05  3.1247277E-08
  3.5000000E+05  2.8431739E-08
  3.6000000E+05  2.5931436E-08
  3.7000000E+05  2.3704445E-08
  3.8000000E+05  2.1715264E-08
  3.9000000E+05  1.9933707E-08
  4.0000000E+05  1.8333995E-08
  4.2000000E+05  1.5594848E-08
  4.4000000E+05  1.3355420E-08
  4.6000000E+05  1.1509086E-08
  4.8000000E+05  9.9750413E-09
  5.0000000E+05  8.6913600E-09
  5.2500000E+05  7.3667994E-09
  5.5000000E+05  6.2878647E-09
  5.7500000E+05  5.4013676E-09
  5.8750000E+05  5.0173382E-09
  6.0000000E+05  4.6671801E-09
  6.2500000E+05  4.0546770E-09
  6.5000000E+05  3.5402276E-09
  6.7500000E+05  3.1054263E-09
  7.0000000E+05  2.7358052E-09
  7.2500000E+05  2.4198934E-09
  7.5000000E+05  2.1485246E-09
  7.7500000E+05  1.9143176E-09
  8.0000000E+05  1.7112852E-09
  8.2500000E+05  1.5345435E-09
  8.5000000E+05  1.3800850E-09
  8.7500000E+05  1.2446033E-09
  9.0000000E+05  1.1253549E-09
  9.2500000E+05  1.0200507E-09
  9.5000000E+05  9.2677152E-10
  9.7500000E+05  8.4390033E-10
  1.0000000E+06  7.7006916E-10
  1.0250000E+06  7.0411632E-10
  1.0500000E+06  6.4505144E-10
  1.1000000E+06  5.4431534E-10
  1.1500000E+06  4.6240649E-10
  1.2000000E+06  3.9525244E-10
  1.2500000E+06  3.3977636E-10
  1.3000000E+06  2.9362693E-10
  1.3500000E+06  2.5498765E-10
  1.4000000E+06  2.2244153E-10
  1.4500000E+06  1.9487385E-10
  1.5000000E+06  1.7140086E-10
  1.5500000E+06  1.5131682E-10
  1.6000000E+06  1.3405406E-10
  1.6500000E+06  1.1915265E-10
  1.7000000E+06  1.0623758E-10
  1.7500000E+06  9.5001325E-11
  1.8000000E+06  8.5190341E-11
  1.8500000E+06  7.6594539E-11
  1.9000000E+06  6.9038999E-11
  1.9500000E+06  6.2377449E-11
  2.0000000E+06  5.6486984E-11
  2.0500000E+06  5.1263873E-11
  2.1000000E+06  4.6620234E-11
  2.1500000E+06  4.2481319E-11
  2.2000000E+06  3.8783331E-11
  2.2500000E+06  3.5471634E-11
  2.3000000E+06  3.2499290E-11
  2.4000000E+06  2.7416328E-11
  2.5000000E+06  2.3271845E-11
  2.6000000E+06  1.9867507E-11
  2.7000000E+06  1.7051885E-11
  2.8000000E+06  1.4708211E-11
  2.9000000E+06  1.2745685E-11
  3.0000000E+06  1.1093122E-11
  3.1000000E+06  9.6943055E-12
  3.2000000E+06  8.5044874E-12
  3.3000000E+06  7.4877832E-12
  3.4000000E+06  6.6152280E-12
  3.5000000E+06  5.8632950E-12
  3.6000000E+06  5.2127802E-12
  3.7000000E+06  4.6479245E-12
  3.8000000E+06  4.1557310E-12
  3.9000000E+06  3.7254298E-12
  4.0000000E+06  3.3480513E-12
  4.1000000E+06  3.0160915E-12
  4.2000000E+06  2.7232463E-12
  4.3000000E+06  2.4641977E-12
  4.4000000E+06  2.2344431E-12
  4.5000000E+06  2.0301576E-12
  4.6000000E+06  1.8480807E-12
  4.7000000E+06  1.6854235E-12
  4.8000000E+06  1.5397934E-12
  5.0000000E+06  1.2916585E-12
  5.1250000E+06  1.1610417E-12
  5.2500000E+06  1.0460769E-12
  5.3750000E+06  9.4460398E-13
  5.5000000E+06  8.5479843E-13
  5.7500000E+06  7.0423641E-13
  5.8750000E+06  6.4104300E-13
  6.0000000E+06  5.8457324E-13
  6.2500000E+06  4.8861852E-13
  6.5000000E+06  4.1104103E-13
  6.7500000E+06  3.4784306E-13
  7.0000000E+06  2.9599498E-13
  7.2500000E+06  2.5317834E-13
  7.5000000E+06  2.1760265E-13
  7.7500000E+06  1.8787280E-13
  8.0000000E+06  1.6289362E-13
  8.2500000E+06  1.4179929E-13
  8.5000000E+06  1.2390058E-13
  8.7500000E+06  1.0864514E-13
  9.0000000E+06  9.5587521E-14
  9.2500000E+06  8.4366287E-14
  9.5000000E+06  7.4686515E-14
  9.7500000E+06  6.6306208E-14
  1.0000000E+07  5.9025955E-14
  1.0250000E+07  5.2680686E-14
  1.0500000E+07  4.7133123E-14
  1.0750000E+07  4.2268555E-14
  1.1000000E+07  3.7990764E-14
  1.1250000E+07  3.4218769E-14
  1.1500000E+07  3.0884153E-14
  1.1750000E+07  2.7928907E-14
  1.2000000E+07  2.5303744E-14
  1.2250000E+07  2.2966614E-14
  1.2500000E+07  2.0881470E-14
  1.3000000E+07  1.7347443E-14
  1.3500000E+07  1.4500846E-14
  1.4000000E+07  1.2189840E-14
  1.4500000E+07  1.0299826E-14
  1.5000000E+07  8.7440233E-15
  1.5500000E+07  7.4575072E-15
  1.6000000E+07  6.3896213E-15
  
  
#  83   3  L2  EION =  1.571900000E+04 eV   248
#  S(0) = 1.077839E+00
  1.5717272E+02  0.0000000E+00
  1.5717272E+04  0.0000000E+00
  1.5717272E+04  6.2257921E-05
  1.5719000E+04  6.2257921E-05
  1.5719158E+04  6.2257921E-05
  1.5719377E+04  6.5498962E-05
  1.5719596E+04  6.8635525E-05
  1.5719816E+04  7.1663892E-05
  1.5720035E+04  7.4581253E-05
  1.5720474E+04  8.0076037E-05
  1.5720913E+04  8.5113553E-05
  1.5721791E+04  9.3842300E-05
  1.5722668E+04  1.0089031E-04
  1.5724423E+04  1.1075608E-04
  1.5726179E+04  1.1643753E-04
  1.5727934E+04  1.1942272E-04
  1.5729689E+04  1.2077583E-04
  1.5731445E+04  1.2119471E-04
  1.5733200E+04  1.2111604E-04
  1.5734955E+04  1.2080549E-04
  1.5736710E+04  1.2042049E-04
  1.5738466E+04  1.2005113E-04
  1.5740221E+04  1.1974593E-04
  1.5743731E+04  1.1940396E-04
  1.5747242E+04  1.1942553E-04
  1.5754263E+04  1.2025243E-04
  1.5761284E+04  1.2149166E-04
  1.5768305E+04  1.2256912E-04
  1.5775326E+04  1.2321752E-04
  1.5789368E+04  1.2330731E-04
  1.5796389E+04  1.2303644E-04
  1.5803410E+04  1.2274452E-04
  1.5810431E+04  1.2251289E-04
  1.5817452E+04  1.2237105E-04
  1.5824474E+04  1.2231193E-04
  1.5831495E+04  1.2230382E-04
  1.5845537E+04  1.2230446E-04
  1.5859579E+04  1.2216885E-04
  1.5866600E+04  1.2203345E-04
  1.5873621E+04  1.2186590E-04
  1.5887663E+04  1.2148793E-04
  1.5915747E+04  1.2086638E-04
  1.5943832E+04  1.2047663E-04
  1.5971916E+04  1.2002310E-04
  1.5985958E+04  1.1973744E-04
  1.6000000E+04  1.1943940E-04
  1.6031250E+04  1.1882318E-04
  1.6062500E+04  1.1831068E-04
  1.6125000E+04  1.1720551E-04
  1.6187500E+04  1.1604726E-04
  1.6218750E+04  1.1551457E-04
  1.6250000E+04  1.1496740E-04
  1.6312500E+04  1.1382884E-04
  1.6375000E+04  1.1272593E-04
  1.6500000E+04  1.1054113E-04
  1.6625000E+04  1.0842350E-04
  1.6750000E+04  1.0632817E-04
  1.7000000E+04  1.0231795E-04
  1.7500000E+04  9.4896046E-05
  1.8000000E+04  8.8168781E-05
  1.9000000E+04  7.6428968E-05
  2.0000000E+04  6.6608847E-05
  2.1000000E+04  5.8348055E-05
  2.2000000E+04  5.1360387E-05
  2.3000000E+04  4.5415767E-05
  2.4000000E+04  4.0330121E-05
  2.5000000E+04  3.5956079E-05
  2.6000000E+04  3.2175019E-05
  2.7000000E+04  2.8891043E-05
  2.8000000E+04  2.6026129E-05
  2.9000000E+04  2.3516430E-05
  3.0000000E+04  2.1309373E-05
  3.1000000E+04  1.9361382E-05
  3.2000000E+04  1.7636160E-05
  3.4000000E+04  1.4737146E-05
  3.6000000E+04  1.2421668E-05
  3.8000000E+04  1.0552265E-05
  4.0000000E+04  9.0281944E-06
  4.2000000E+04  7.7745633E-06
  4.4000000E+04  6.7349612E-06
  4.6000000E+04  5.8663843E-06
  4.8000000E+04  5.1356933E-06
  5.0000000E+04  4.5170832E-06
  5.2500000E+04  3.8709529E-06
  5.5000000E+04  3.3379115E-06
  5.7500000E+04  2.8947407E-06
  6.0000000E+04  2.5236527E-06
  6.5000000E+04  1.9456270E-06
  6.7500000E+04  1.7194189E-06
  7.0000000E+04  1.5254852E-06
  7.2500000E+04  1.3584029E-06
  7.5000000E+04  1.2137915E-06
  7.7500000E+04  1.0880890E-06
  8.0000000E+04  9.7837968E-07
  8.2500000E+04  8.8226342E-07
  8.5000000E+04  7.9775298E-07
  9.0000000E+04  6.5720341E-07
  9.5000000E+04  5.4645607E-07
  1.0000000E+05  4.5819819E-07
  1.0500000E+05  3.8713797E-07
  1.1000000E+05  3.2938764E-07
  1.1500000E+05  2.8205187E-07
  1.2000000E+05  2.4294717E-07
  1.2500000E+05  2.1040806E-07
  1.3000000E+05  1.8315070E-07
  1.3500000E+05  1.6017582E-07
  1.4000000E+05  1.4069865E-07
  1.4500000E+05  1.2409767E-07
  1.5000000E+05  1.0987683E-07
  1.5500000E+05  9.7637368E-08
  1.6000000E+05  8.7056478E-08
  1.6500000E+05  7.7871244E-08
  1.7000000E+05  6.9866207E-08
  1.7500000E+05  6.2863796E-08
  1.8000000E+05  5.6716898E-08
  1.8500000E+05  5.1303022E-08
  1.9000000E+05  4.6519683E-08
  2.0000000E+05  3.8513500E-08
  2.1000000E+05  3.2156884E-08
  2.2000000E+05  2.7058338E-08
  2.3000000E+05  2.2930650E-08
  2.4000000E+05  1.9560292E-08
  2.5000000E+05  1.6786568E-08
  2.6000000E+05  1.4487191E-08
  2.7000000E+05  1.2568133E-08
  2.8000000E+05  1.0956399E-08
  2.9000000E+05  9.5948245E-09
  3.0000000E+05  8.4382648E-09
  3.1000000E+05  7.4507954E-09
  3.2000000E+05  6.6036204E-09
  3.3000000E+05  5.8735030E-09
  3.4000000E+05  5.2415721E-09
  3.5000000E+05  4.6924090E-09
  3.6000000E+05  4.2133456E-09
  3.7000000E+05  3.7939182E-09
  3.8000000E+05  3.4254397E-09
  3.9000000E+05  3.1006621E-09
  4.0000000E+05  2.8135123E-09
  4.2000000E+05  2.3324421E-09
  4.4000000E+05  1.9500404E-09
  4.6000000E+05  1.6429843E-09
  4.8000000E+05  1.3941361E-09
  5.0000000E+05  1.1907354E-09
  5.2500000E+05  9.8597893E-10
  5.5000000E+05  8.2346999E-10
  5.7500000E+05  6.9315665E-10
  5.8750000E+05  6.3768975E-10
  6.0000000E+05  5.8767133E-10
  6.2500000E+05  5.0154029E-10
  6.5000000E+05  4.3064862E-10
  6.7500000E+05  3.7186771E-10
  7.0000000E+05  3.2279365E-10
  7.2500000E+05  2.8156203E-10
  7.5000000E+05  2.4671354E-10
  7.7500000E+05  2.1709615E-10
  8.0000000E+05  1.9179366E-10
  8.2500000E+05  1.7007208E-10
  8.5000000E+05  1.5133921E-10
  8.7500000E+05  1.3511419E-10
  9.0000000E+05  1.2100424E-10
  9.2500000E+05  1.0868660E-10
  9.5000000E+05  9.7894582E-11
  1.0000000E+06  8.0038296E-11
  1.0500000E+06  6.6064490E-11
  1.1000000E+06  5.5002470E-11
  1.1500000E+06  4.6153535E-11
  1.2000000E+06  3.9007190E-11
  1.2500000E+06  3.3185298E-11
  1.3000000E+06  2.8404229E-11
  1.3500000E+06  2.4448738E-11
  1.4000000E+06  2.1153766E-11
  1.4500000E+06  1.8391513E-11
  1.5000000E+06  1.6062141E-11
  1.5500000E+06  1.4086979E-11
  1.6000000E+06  1.2403527E-11
  1.6500000E+06  1.0961768E-11
  1.7000000E+06  9.7213972E-12
  1.7500000E+06  8.6497245E-12
  1.8000000E+06  7.7200775E-12
  1.8500000E+06  6.9105667E-12
  1.9000000E+06  6.2031305E-12
  1.9500000E+06  5.5827906E-12
  2.0000000E+06  5.0370650E-12
  2.0500000E+06  4.5555053E-12
  2.1000000E+06  4.1293282E-12
  2.2000000E+06  3.4145865E-12
  2.3000000E+06  2.8459422E-12
  2.4000000E+06  2.3892254E-12
  2.5000000E+06  2.0192025E-12
  2.6000000E+06  1.7170083E-12
  2.7000000E+06  1.4683795E-12
  2.8000000E+06  1.2624167E-12
  2.9000000E+06  1.0907088E-12
  3.0000000E+06  9.4670573E-13
  3.1000000E+06  8.2526505E-13
  3.2000000E+06  7.2231777E-13
  3.3000000E+06  6.3462133E-13
  3.4000000E+06  5.5957392E-13
  3.5000000E+06  4.9507356E-13
  3.6000000E+06  4.3941174E-13
  3.7000000E+06  3.9119165E-13
  3.8000000E+06  3.4926526E-13
  3.9000000E+06  3.1268440E-13
  4.0000000E+06  2.8066215E-13
  4.1000000E+06  2.5254241E-13
  4.2000000E+06  2.2777577E-13
  4.3000000E+06  2.0590022E-13
  4.4000000E+06  1.8652571E-13
  4.6000000E+06  1.5400709E-13
  4.8000000E+06  1.2812110E-13
  5.0000000E+06  1.0733012E-13
  5.1250000E+06  9.6403204E-14
  5.2500000E+06  8.6796182E-14
  5.3750000E+06  7.8325152E-14
  5.5000000E+06  7.0835145E-14
  5.7500000E+06  5.8293635E-14
  5.8750000E+06  5.3036064E-14
  6.0000000E+06  4.8341316E-14
  6.2500000E+06  4.0371914E-14
  6.5000000E+06  3.3936881E-14
  6.7500000E+06  2.8700338E-14
  7.0000000E+06  2.4408261E-14
  7.2500000E+06  2.0866690E-14
  7.5000000E+06  1.7926178E-14
  7.7500000E+06  1.5470522E-14
  8.0000000E+06  1.3408605E-14
  8.2500000E+06  1.1668413E-14
  8.5000000E+06  1.0192625E-14
  8.7500000E+06  8.9353558E-15
  9.0000000E+06  7.8596397E-15
  9.2500000E+06  6.9355241E-15
  9.5000000E+06  6.1385983E-15
  9.7500000E+06  5.4488583E-15
  1.0000000E+07  4.8498280E-15
  1.0250000E+07  4.3278672E-15
  1.0500000E+07  3.8716265E-15
  1.0750000E+07  3.4716335E-15
  1.1000000E+07  3.1199510E-15
  1.1250000E+07  2.8099010E-15
  1.1500000E+07  2.5358495E-15
  1.2000000E+07  2.0773750E-15
  1.2500000E+07  1.7141987E-15
  1.3000000E+07  1.4240349E-15
  1.3500000E+07  1.1902276E-15
  1.4000000E+07  1.0003342E-15
  1.4500000E+07  8.4503357E-16
  1.5000000E+07  7.1740852E-16
  1.5500000E+07  6.1208456E-16
  
  
#  83   4  L3  EION =  1.342600000E+04 eV   251
#  S(0) = 1.972683E+00
  1.3424187E+02  0.0000000E+00
  1.3424187E+04  0.0000000E+00
  1.3424187E+04  1.4252171E-04
  1.3426000E+04  1.4252171E-04
  1.3426134E+04  1.4252171E-04
  1.3426365E+04  1.5009203E-04
  1.3426596E+04  1.5742567E-04
  1.3426827E+04  1.6451489E-04
  1.3427058E+04  1.7135383E-04
  1.3427519E+04  1.8426619E-04
  1.3427981E+04  1.9614917E-04
  1.3428904E+04  2.1687813E-04
  1.3429828E+04  2.3379526E-04
  1.3431674E+04  2.5791711E-04
  1.3433521E+04  2.7225192E-04
  1.3435367E+04  2.8011844E-04
  1.3437214E+04  2.8396101E-04
  1.3439061E+04  2.8542677E-04
  1.3440907E+04  2.8557311E-04
  1.3444601E+04  2.8428446E-04
  1.3448294E+04  2.8279372E-04
  1.3451987E+04  2.8195834E-04
  1.3455681E+04  2.8191319E-04
  1.3463067E+04  2.8356751E-04
  1.3470454E+04  2.8610385E-04
  1.3477840E+04  2.8820172E-04
  1.3485227E+04  2.8928241E-04
  1.3492613E+04  2.8936936E-04
  1.3500000E+04  2.8879798E-04
  1.3515625E+04  2.8707046E-04
  1.3531250E+04  2.8607720E-04
  1.3539062E+04  2.8588072E-04
  1.3546875E+04  2.8575273E-04
  1.3562500E+04  2.8534680E-04
  1.3578125E+04  2.8449540E-04
  1.3593750E+04  2.8334651E-04
  1.3625000E+04  2.8130064E-04
  1.3656250E+04  2.7987158E-04
  1.3687500E+04  2.7823973E-04
  1.3703125E+04  2.7729681E-04
  1.3718750E+04  2.7634427E-04
  1.3750000E+04  2.7462142E-04
  1.3812500E+04  2.7145931E-04
  1.3843750E+04  2.6971890E-04
  1.3875000E+04  2.6800746E-04
  1.3937500E+04  2.6480400E-04
  1.4000000E+04  2.6152741E-04
  1.4125000E+04  2.5514514E-04
  1.4250000E+04  2.4889608E-04
  1.4500000E+04  2.3700206E-04
  1.5000000E+04  2.1536717E-04
  1.6000000E+04  1.7931450E-04
  1.7000000E+04  1.5063843E-04
  1.8000000E+04  1.2756244E-04
  1.9000000E+04  1.0882380E-04
  2.0000000E+04  9.3470144E-05
  2.1000000E+04  8.0786135E-05
  2.2000000E+04  7.0225216E-05
  2.3000000E+04  6.1368345E-05
  2.4000000E+04  5.3890514E-05
  2.5000000E+04  4.7537705E-05
  2.6000000E+04  4.2109557E-05
  2.7000000E+04  3.7446711E-05
  2.8000000E+04  3.3421378E-05
  2.9000000E+04  2.9930332E-05
  3.0000000E+04  2.6889570E-05
  3.1000000E+04  2.4230281E-05
  3.2000000E+04  2.1895772E-05
  3.4000000E+04  1.8020894E-05
  3.6000000E+04  1.4974314E-05
  3.8000000E+04  1.2550476E-05
  4.0000000E+04  1.0601397E-05
  4.2000000E+04  9.0188352E-06
  4.4000000E+04  7.7224888E-06
  4.6000000E+04  6.6519895E-06
  4.8000000E+04  5.7614176E-06
  5.0000000E+04  5.0154545E-06
  5.2500000E+04  4.2451427E-06
  5.5000000E+04  3.6173610E-06
  5.7500000E+04  3.1014733E-06
  6.0000000E+04  2.6742944E-06
  6.5000000E+04  2.0191064E-06
  6.7500000E+04  1.7666629E-06
  7.0000000E+04  1.5523117E-06
  7.2500000E+04  1.3693530E-06
  7.5000000E+04  1.2124261E-06
  7.7500000E+04  1.0772106E-06
  8.0000000E+04  9.6020202E-07
  8.2500000E+04  8.5853914E-07
  8.5000000E+04  7.6987266E-07
  9.0000000E+04  6.2409938E-07
  9.5000000E+04  5.1095795E-07
  1.0000000E+05  4.2208697E-07
  1.0500000E+05  3.5152021E-07
  1.1000000E+05  2.9493305E-07
  1.1500000E+05  2.4914580E-07
  1.2000000E+05  2.1178995E-07
  1.2500000E+05  1.8108023E-07
  1.3000000E+05  1.5565602E-07
  1.3500000E+05  1.3446997E-07
  1.4000000E+05  1.1670828E-07
  1.4500000E+05  1.0173306E-07
  1.5000000E+05  8.9040336E-08
  1.5500000E+05  7.8228865E-08
  1.6000000E+05  6.8976949E-08
  1.6500000E+05  6.1024974E-08
  1.7000000E+05  5.4162112E-08
  1.8000000E+05  4.3045596E-08
  1.9000000E+05  3.4583525E-08
  2.0000000E+05  2.8058344E-08
  2.1000000E+05  2.2967630E-08
  2.2000000E+05  1.8953667E-08
  2.3000000E+05  1.5757899E-08
  2.4000000E+05  1.3190850E-08
  2.5000000E+05  1.1111901E-08
  2.6000000E+05  9.4154880E-09
  2.7000000E+05  8.0215011E-09
  2.8000000E+05  6.8685524E-09
  2.9000000E+05  5.9091683E-09
  3.0000000E+05  5.1063172E-09
  3.1000000E+05  4.4308863E-09
  3.2000000E+05  3.8598187E-09
  3.3000000E+05  3.3747231E-09
  3.4000000E+05  2.9608345E-09
  3.5000000E+05  2.6062277E-09
  3.6000000E+05  2.3012142E-09
  3.8000000E+05  1.8097203E-09
  4.0000000E+05  1.4384005E-09
  4.2000000E+05  1.1543443E-09
  4.4000000E+05  9.3456380E-10
  4.6000000E+05  7.6274544E-10
  4.8000000E+05  6.2714260E-10
  5.0000000E+05  5.1918421E-10
  5.2500000E+05  4.1362652E-10
  5.5000000E+05  3.3251936E-10
  5.7500000E+05  2.6953791E-10
  6.0000000E+05  2.2015596E-10
  6.2500000E+05  1.8109061E-10
  6.5000000E+05  1.4993134E-10
  6.6250000E+05  1.3673796E-10
  6.7500000E+05  1.2488793E-10
  7.0000000E+05  1.0461686E-10
  7.2500000E+05  8.8099931E-11
  7.5000000E+05  7.4558530E-11
  7.7500000E+05  6.3392204E-11
  8.0000000E+05  5.4134244E-11
  8.2500000E+05  4.6419201E-11
  8.5000000E+05  3.9958903E-11
  8.7500000E+05  3.4524624E-11
  9.0000000E+05  2.9933700E-11
  9.2500000E+05  2.6039401E-11
  9.5000000E+05  2.2723210E-11
  9.7500000E+05  1.9888899E-11
  1.0000000E+06  1.7457949E-11
  1.0250000E+06  1.5365992E-11
  1.0500000E+06  1.3560017E-11
  1.1000000E+06  1.0638069E-11
  1.1500000E+06  8.4225972E-12
  1.2000000E+06  6.7251073E-12
  1.2500000E+06  5.4118749E-12
  1.3000000E+06  4.3868034E-12
  1.3500000E+06  3.5800014E-12
  1.4000000E+06  2.9400726E-12
  1.4500000E+06  2.4288391E-12
  1.5000000E+06  2.0176609E-12
  1.5500000E+06  1.6848589E-12
  1.6000000E+06  1.4138868E-12
  1.6500000E+06  1.1920167E-12
  1.7000000E+06  1.0093865E-12
  1.7500000E+06  8.5830126E-13
  1.8000000E+06  7.3271858E-13
  1.8500000E+06  6.2786319E-13
  1.9000000E+06  5.3993892E-13
  1.9500000E+06  4.6591118E-13
  2.0000000E+06  4.0334135E-13
  2.0500000E+06  3.5025983E-13
  2.1000000E+06  3.0506825E-13
  2.1500000E+06  2.6646349E-13
  2.2000000E+06  2.3337855E-13
  2.2500000E+06  2.0493614E-13
  2.3000000E+06  1.8041198E-13
  2.4000000E+06  1.4081829E-13
  2.5000000E+06  1.1089977E-13
  2.6000000E+06  8.8064943E-14
  2.7000000E+06  7.0473897E-14
  2.8000000E+06  5.6804623E-14
  2.9000000E+06  4.6096596E-14
  3.0000000E+06  3.7644578E-14
  3.1000000E+06  3.0925702E-14
  3.2000000E+06  2.5548768E-14
  3.3000000E+06  2.1218576E-14
  3.4000000E+06  1.7710565E-14
  3.5000000E+06  1.4852610E-14
  3.6000000E+06  1.2511820E-14
  3.7000000E+06  1.0584904E-14
  3.8000000E+06  8.9910614E-15
  3.9000000E+06  7.6666930E-15
  4.0000000E+06  6.5614528E-15
  4.1000000E+06  5.6352602E-15
  4.2000000E+06  4.8560383E-15
  4.3000000E+06  4.1979864E-15
  4.4000000E+06  3.6402519E-15
  4.5000000E+06  3.1659038E-15
  4.6000000E+06  2.7611355E-15
  4.7000000E+06  2.4146403E-15
  4.8000000E+06  2.1171218E-15
  5.0000000E+06  1.6396360E-15
  5.1250000E+06  1.4042228E-15
  5.2500000E+06  1.2067720E-15
  5.3750000E+06  1.0405165E-15
  5.5000000E+06  9.0000572E-16
  5.6250000E+06  7.8082903E-16
  5.7500000E+06  6.7940133E-16
  5.8750000E+06  5.9279613E-16
  6.0000000E+06  5.1861456E-16
  6.1250000E+06  4.5488249E-16
  6.2500000E+06  3.9996927E-16
  6.3750000E+06  3.5252273E-16
  6.5000000E+06  3.1141758E-16
  6.6250000E+06  2.7571416E-16
  6.7500000E+06  2.4462525E-16
  7.0000000E+06  1.9374817E-16
  7.2500000E+06  1.5463653E-16
  7.5000000E+06  1.2431047E-16
  7.7500000E+06  1.0060701E-16
  8.0000000E+06  8.1940164E-17
  8.2500000E+06  6.7135612E-17
  8.5000000E+06  5.5315884E-17
  8.7500000E+06  4.5819748E-17
  9.0000000E+06  3.8144902E-17
  9.2500000E+06  3.1907008E-17
  9.5000000E+06  2.6809899E-17
  9.7500000E+06  2.2623805E-17
  1.0000000E+07  1.9169321E-17
  1.0250000E+07  1.6305504E-17
  1.0500000E+07  1.3920980E-17
  1.0750000E+07  1.1927258E-17
  1.1000000E+07  1.0253656E-17
  1.1250000E+07  8.8434400E-18
  1.1500000E+07  7.6508377E-18
  1.1750000E+07  6.6387557E-18
  1.2000000E+07  5.7769997E-18
  1.2250000E+07  5.0408778E-18
  1.2500000E+07  4.4101015E-18
  1.2750000E+07  3.8679657E-18
  1.3000000E+07  3.4006669E-18
  1.3250000E+07  2.9967571E-18
  1.3500000E+07  2.6467073E-18
  1.4000000E+07  2.0777445E-18
  1.4500000E+07  1.6444743E-18
  1.5000000E+07  1.3117102E-18
  
  
#  83   5  M1  EION =  4.007000000E+03 eV   263
#  S(0) = 9.007996E-01
  3.9976688E+01  0.0000000E+00
  3.9976688E+03  0.0000000E+00
  3.9976688E+03  1.6420567E-04
  4.0070000E+03  1.6420567E-04
  4.0070397E+03  1.6420567E-04
  4.0082457E+03  1.6328467E-04
  4.0094517E+03  1.6253904E-04
  4.0106577E+03  1.6202740E-04
  4.0118637E+03  1.6174791E-04
  4.0142758E+03  1.6177139E-04
  4.0166878E+03  1.6234363E-04
  4.0190998E+03  1.6322340E-04
  4.0215118E+03  1.6422719E-04
  4.0239238E+03  1.6522460E-04
  4.0263358E+03  1.6612836E-04
  4.0311598E+03  1.6746870E-04
  4.0359838E+03  1.6810002E-04
  4.0408078E+03  1.6810813E-04
  4.0456318E+03  1.6767693E-04
  4.0504558E+03  1.6700296E-04
  4.0552798E+03  1.6625117E-04
  4.0601038E+03  1.6553842E-04
  4.0649278E+03  1.6493336E-04
  4.0745758E+03  1.6413200E-04
  4.0842238E+03  1.6378468E-04
  4.0938719E+03  1.6365036E-04
  4.1035199E+03  1.6350092E-04
  4.1131679E+03  1.6320725E-04
  4.1228159E+03  1.6274785E-04
  4.1324639E+03  1.6217149E-04
  4.1421119E+03  1.6155291E-04
  4.1517599E+03  1.6095924E-04
  4.1614079E+03  1.6042709E-04
  4.1807040E+03  1.5955755E-04
  4.2000000E+03  1.5879386E-04
  4.2250000E+03  1.5767426E-04
  4.2500000E+03  1.5638271E-04
  4.2750000E+03  1.5511169E-04
  4.3000000E+03  1.5396037E-04
  4.3250000E+03  1.5287184E-04
  4.3500000E+03  1.5175011E-04
  4.3750000E+03  1.5057579E-04
  4.4000000E+03  1.4939109E-04
  4.4500000E+03  1.4715890E-04
  4.4750000E+03  1.4608726E-04
  4.5000000E+03  1.4501369E-04
  4.5250000E+03  1.4392085E-04
  4.5500000E+03  1.4282377E-04
  4.6000000E+03  1.4070209E-04
  4.7000000E+03  1.3663062E-04
  4.7500000E+03  1.3462916E-04
  4.8000000E+03  1.3267332E-04
  4.9000000E+03  1.2891399E-04
  4.9500000E+03  1.2707174E-04
  5.0000000E+03  1.2526539E-04
  5.1250000E+03  1.2094119E-04
  5.2500000E+03  1.1680603E-04
  5.5000000E+03  1.0913673E-04
  5.7500000E+03  1.0215842E-04
  6.0000000E+03  9.5803909E-05
  6.5000000E+03  8.4684905E-05
  6.7500000E+03  7.9805994E-05
  7.0000000E+03  7.5319856E-05
  7.2500000E+03  7.1186782E-05
  7.5000000E+03  6.7371679E-05
  8.0000000E+03  6.0575204E-05
  8.5000000E+03  5.4723024E-05
  9.0000000E+03  4.9651282E-05
  9.5000000E+03  4.5229656E-05
  1.0000000E+04  4.1353751E-05
  1.0500000E+04  3.7938640E-05
  1.1000000E+04  3.4915044E-05
  1.1500000E+04  3.2226199E-05
  1.2000000E+04  2.9825162E-05
  1.2500000E+04  2.7672829E-05
  1.3000000E+04  2.5736458E-05
  1.3500000E+04  2.3988465E-05
  1.4000000E+04  2.2405513E-05
  1.4500000E+04  2.0967733E-05
  1.5000000E+04  1.9658139E-05
  1.6000000E+04  1.7367144E-05
  1.7000000E+04  1.5437999E-05
  1.8000000E+04  1.3799308E-05
  1.9000000E+04  1.2396364E-05
  2.0000000E+04  1.1186689E-05
  2.1000000E+04  1.0136906E-05
  2.2000000E+04  9.2205002E-06
  2.3000000E+04  8.4161987E-06
  2.4000000E+04  7.7067803E-06
  2.5000000E+04  7.0781834E-06
  2.6000000E+04  6.5188352E-06
  2.7000000E+04  6.0191459E-06
  2.8000000E+04  5.5711142E-06
  2.9000000E+04  5.1680242E-06
  3.0000000E+04  4.8042066E-06
  3.1000000E+04  4.4748477E-06
  3.2000000E+04  4.1758417E-06
  3.4000000E+04  3.6553038E-06
  3.6000000E+04  3.2198555E-06
  3.8000000E+04  2.8523895E-06
  4.0000000E+04  2.5398423E-06
  4.2000000E+04  2.2721077E-06
  4.4000000E+04  2.0412720E-06
  4.6000000E+04  1.8410714E-06
  4.8000000E+04  1.6664982E-06
  5.0000000E+04  1.5135119E-06
  5.2500000E+04  1.3476870E-06
  5.5000000E+04  1.2053464E-06
  5.7500000E+04  1.0824260E-06
  6.0000000E+04  9.7568864E-07
  6.5000000E+04  8.0084239E-07
  6.7500000E+04  7.2889780E-07
  7.0000000E+04  6.6527741E-07
  7.2500000E+04  6.0880477E-07
  7.5000000E+04  5.5849906E-07
  7.7500000E+04  5.1353784E-07
  8.0000000E+04  4.7322775E-07
  8.2500000E+04  4.3698133E-07
  8.5000000E+04  4.0429846E-07
  9.0000000E+04  3.4797340E-07
  9.5000000E+04  3.0149987E-07
  1.0000000E+05  2.6281879E-07
  1.0500000E+05  2.3036814E-07
  1.1000000E+05  2.0294780E-07
  1.1500000E+05  1.7962513E-07
  1.2000000E+05  1.5966747E-07
  1.2500000E+05  1.4249390E-07
  1.3000000E+05  1.2763962E-07
  1.3500000E+05  1.1472967E-07
  1.4000000E+05  1.0345939E-07
  1.4500000E+05  9.3579400E-08
  1.5000000E+05  8.4884293E-08
  1.5500000E+05  7.7203864E-08
  1.6000000E+05  7.0396261E-08
  1.6500000E+05  6.4342624E-08
  1.7000000E+05  5.8942888E-08
  1.7500000E+05  5.4112404E-08
  1.8000000E+05  4.9779240E-08
  1.8500000E+05  4.5882011E-08
  1.9000000E+05  4.2368136E-08
  2.0000000E+05  3.6315783E-08
  2.1000000E+05  3.1329169E-08
  2.2000000E+05  2.7187377E-08
  2.3000000E+05  2.3721768E-08
  2.4000000E+05  2.0802140E-08
  2.5000000E+05  1.8326938E-08
  2.6000000E+05  1.6216225E-08
  2.7000000E+05  1.4406560E-08
  2.8000000E+05  1.2847173E-08
  2.9000000E+05  1.1497108E-08
  3.0000000E+05  1.0323087E-08
  3.1000000E+05  9.2978989E-09
  3.2000000E+05  8.3991633E-09
  3.3000000E+05  7.6083718E-09
  3.4000000E+05  6.9101336E-09
  3.5000000E+05  6.2915838E-09
  3.6000000E+05  5.7419168E-09
  3.7000000E+05  5.2520137E-09
  3.8000000E+05  4.8141459E-09
  3.9000000E+05  4.4217368E-09
  4.0000000E+05  4.0691691E-09
  4.2000000E+05  3.4649607E-09
  4.3000000E+05  3.2055921E-09
  4.4000000E+05  2.9704202E-09
  4.6000000E+05  2.5622418E-09
  4.8000000E+05  2.2227489E-09
  5.0000000E+05  1.9383820E-09
  5.1250000E+05  1.7838738E-09
  5.2500000E+05  1.6446572E-09
  5.3750000E+05  1.5189310E-09
  5.5000000E+05  1.4051391E-09
  5.7500000E+05  1.2081393E-09
  5.8750000E+05  1.1227355E-09
  6.0000000E+05  1.0448267E-09
  6.2500000E+05  9.0845165E-10
  6.5000000E+05  7.9380431E-10
  6.7500000E+05  6.9682414E-10
  7.0000000E+05  6.1431642E-10
  7.2500000E+05  5.4374532E-10
  7.5000000E+05  4.8308053E-10
  7.7500000E+05  4.3068542E-10
  8.0000000E+05  3.8523286E-10
  8.2500000E+05  3.4563987E-10
  8.5000000E+05  3.1101765E-10
  8.7500000E+05  2.8063180E-10
  9.0000000E+05  2.5387221E-10
  9.2500000E+05  2.3022921E-10
  9.5000000E+05  2.0927493E-10
  9.7500000E+05  1.9064890E-10
  1.0000000E+06  1.7404612E-10
  1.0250000E+06  1.5920751E-10
  1.0500000E+06  1.4591223E-10
  1.0750000E+06  1.3397119E-10
  1.1000000E+06  1.2322190E-10
  1.1250000E+06  1.1352424E-10
  1.1500000E+06  1.0475700E-10
  1.2000000E+06  8.9606634E-11
  1.2500000E+06  7.7081429E-11
  1.3000000E+06  6.6654103E-11
  1.3500000E+06  5.7917372E-11
  1.4000000E+06  5.0553463E-11
  1.4500000E+06  4.4312169E-11
  1.5000000E+06  3.8994848E-11
  1.5500000E+06  3.4442656E-11
  1.6000000E+06  3.0527707E-11
  1.6500000E+06  2.7146408E-11
  1.7000000E+06  2.4214342E-11
  1.7500000E+06  2.1662227E-11
  1.8000000E+06  1.9432893E-11
  1.8500000E+06  1.7478894E-11
  1.9000000E+06  1.5760671E-11
  1.9500000E+06  1.4245122E-11
  2.0000000E+06  1.2904429E-11
  2.0500000E+06  1.1715122E-11
  2.1000000E+06  1.0657336E-11
  2.1500000E+06  9.7141696E-12
  2.2000000E+06  8.8711865E-12
  2.2500000E+06  8.1160157E-12
  2.3000000E+06  7.4380183E-12
  2.3500000E+06  6.8280157E-12
  2.4000000E+06  6.2780702E-12
  2.4500000E+06  5.7812985E-12
  2.5000000E+06  5.3317147E-12
  2.6000000E+06  4.5538966E-12
  2.7000000E+06  3.9102280E-12
  2.8000000E+06  3.3741877E-12
  2.9000000E+06  2.9251303E-12
  3.0000000E+06  2.5468441E-12
  3.1000000E+06  2.2265080E-12
  3.2000000E+06  1.9539132E-12
  3.3000000E+06  1.7208780E-12
  3.4000000E+06  1.5208025E-12
  3.5000000E+06  1.3483252E-12
  3.6000000E+06  1.1990654E-12
  3.7000000E+06  1.0694232E-12
  3.8000000E+06  9.5642571E-13
  3.9000000E+06  8.5760829E-13
  4.0000000E+06  7.7091818E-13
  4.1000000E+06  6.9463849E-13
  4.2000000E+06  6.2732748E-13
  4.3000000E+06  5.6776881E-13
  4.4000000E+06  5.1493232E-13
  4.5000000E+06  4.6794242E-13
  4.6000000E+06  4.2605212E-13
  4.7000000E+06  3.8862210E-13
  4.8000000E+06  3.5510364E-13
  5.0000000E+06  2.9797638E-13
  5.1250000E+06  2.6789570E-13
  5.2500000E+06  2.4141343E-13
  5.3750000E+06  2.1803353E-13
  5.5000000E+06  1.9733713E-13
  5.7500000E+06  1.6262775E-13
  5.8750000E+06  1.4805554E-13
  6.0000000E+06  1.3503208E-13
  6.1250000E+06  1.2336785E-13
  6.2500000E+06  1.1289949E-13
  6.3750000E+06  1.0348570E-13
  6.5000000E+06  9.5003439E-14
  6.7500000E+06  8.0418721E-14
  7.0000000E+06  6.8444467E-14
  7.2500000E+06  5.8547260E-14
  7.5000000E+06  5.0323013E-14
  7.7500000E+06  4.3457137E-14
  
  
#  83   6  M2  EION =  3.704000000E+03 eV   262
#  S(0) = 1.210549E+00
  3.7019826E+01  0.0000000E+00
  3.7019826E+03  0.0000000E+00
  3.7019826E+03  1.3973380E-04
  3.7040000E+03  1.3973380E-04
  3.7040369E+03  1.3973380E-04
  3.7041869E+03  1.4434563E-04
  3.7043368E+03  1.4886187E-04
  3.7044868E+03  1.5327951E-04
  3.7046367E+03  1.5759597E-04
  3.7049366E+03  1.6591705E-04
  3.7052365E+03  1.7381250E-04
  3.7058362E+03  1.8830431E-04
  3.7064360E+03  2.0107506E-04
  3.7076355E+03  2.2175639E-04
  3.7088351E+03  2.3678473E-04
  3.7100346E+03  2.4730349E-04
  3.7112342E+03  2.5439820E-04
  3.7124337E+03  2.5898208E-04
  3.7136332E+03  2.6177369E-04
  3.7148328E+03  2.6331611E-04
  3.7160323E+03  2.6400935E-04
  3.7172319E+03  2.6414320E-04
  3.7184314E+03  2.6392493E-04
  3.7208305E+03  2.6297563E-04
  3.7232295E+03  2.6187773E-04
  3.7280277E+03  2.6035341E-04
  3.7328259E+03  2.6011950E-04
  3.7376240E+03  2.6091191E-04
  3.7424222E+03  2.6225851E-04
  3.7472203E+03  2.6372914E-04
  3.7520185E+03  2.6501404E-04
  3.7568166E+03  2.6593772E-04
  3.7616148E+03  2.6644161E-04
  3.7712111E+03  2.6635398E-04
  3.7808074E+03  2.6541785E-04
  3.7904037E+03  2.6433307E-04
  3.8000000E+03  2.6348274E-04
  3.8125000E+03  2.6281115E-04
  3.8250000E+03  2.6236164E-04
  3.8500000E+03  2.6098823E-04
  3.8625000E+03  2.5996254E-04
  3.8750000E+03  2.5887525E-04
  3.8875000E+03  2.5784753E-04
  3.9000000E+03  2.5694185E-04
  3.9250000E+03  2.5536878E-04
  3.9500000E+03  2.5374722E-04
  3.9625000E+03  2.5285225E-04
  3.9750000E+03  2.5191504E-04
  4.0000000E+03  2.5004076E-04
  4.0250000E+03  2.4829796E-04
  4.0500000E+03  2.4665238E-04
  4.0750000E+03  2.4499332E-04
  4.1000000E+03  2.4324975E-04
  4.2000000E+03  2.3640681E-04
  4.4000000E+03  2.2320144E-04
  4.6000000E+03  2.1065007E-04
  4.8000000E+03  1.9882241E-04
  5.0000000E+03  1.8775320E-04
  5.2500000E+03  1.7489836E-04
  5.5000000E+03  1.6308642E-04
  5.7500000E+03  1.5221890E-04
  6.0000000E+03  1.4223426E-04
  6.5000000E+03  1.2459637E-04
  6.7500000E+03  1.1680886E-04
  7.0000000E+03  1.0962991E-04
  7.2500000E+03  1.0300600E-04
  7.5000000E+03  9.6888183E-05
  8.0000000E+03  8.5996337E-05
  8.5000000E+03  7.6644726E-05
  9.0000000E+03  6.8579269E-05
  9.5000000E+03  6.1591329E-05
  1.0000000E+04  5.5509605E-05
  1.0500000E+04  5.0194163E-05
  1.1000000E+04  4.5529455E-05
  1.1500000E+04  4.1419627E-05
  1.2000000E+04  3.7785160E-05
  1.2500000E+04  3.4559658E-05
  1.3000000E+04  3.1687447E-05
  1.3500000E+04  2.9121621E-05
  1.4000000E+04  2.6822542E-05
  1.4500000E+04  2.4756530E-05
  1.5000000E+04  2.2894880E-05
  1.6000000E+04  1.9689801E-05
  1.7000000E+04  1.7048970E-05
  1.8000000E+04  1.4853892E-05
  1.9000000E+04  1.3014711E-05
  2.0000000E+04  1.1462445E-05
  2.1000000E+04  1.0143537E-05
  2.2000000E+04  9.0159772E-06
  2.3000000E+04  8.0464954E-06
  2.4000000E+04  7.2085169E-06
  2.5000000E+04  6.4806391E-06
  2.6000000E+04  5.8454942E-06
  2.7000000E+04  5.2888905E-06
  2.8000000E+04  4.7991561E-06
  2.9000000E+04  4.3666325E-06
  3.0000000E+04  3.9832820E-06
  3.1000000E+04  3.6423793E-06
  3.2000000E+04  3.3382686E-06
  3.4000000E+04  2.8220296E-06
  3.6000000E+04  2.4042833E-06
  3.8000000E+04  2.0628709E-06
  4.0000000E+04  1.7813288E-06
  4.2000000E+04  1.5472550E-06
  4.4000000E+04  1.3511893E-06
  4.6000000E+04  1.1858324E-06
  4.8000000E+04  1.0454930E-06
  5.0000000E+04  9.2569059E-07
  5.2500000E+04  7.9946553E-07
  5.5000000E+04  6.9438165E-07
  5.7500000E+04  6.0627096E-07
  5.8750000E+04  5.6754176E-07
  6.0000000E+04  5.3190437E-07
  6.2500000E+04  4.6875526E-07
  6.5000000E+04  4.1482840E-07
  6.7500000E+04  3.6853485E-07
  7.0000000E+04  3.2859928E-07
  7.2500000E+04  2.9399058E-07
  7.5000000E+04  2.6386937E-07
  7.7500000E+04  2.3754806E-07
  8.0000000E+04  2.1445997E-07
  8.2500000E+04  1.9413552E-07
  8.5000000E+04  1.7618346E-07
  8.7500000E+04  1.6027620E-07
  9.0000000E+04  1.4613818E-07
  9.2500000E+04  1.3353655E-07
  9.5000000E+04  1.2227373E-07
  1.0000000E+05  1.0311539E-07
  1.0500000E+05  8.7585656E-08
  1.1000000E+05  7.4885772E-08
  1.1500000E+05  6.4415871E-08
  1.2000000E+05  5.5720066E-08
  1.2500000E+05  4.8448057E-08
  1.3000000E+05  4.2327993E-08
  1.3500000E+05  3.7146927E-08
  1.4000000E+05  3.2736612E-08
  1.4500000E+05  2.8963067E-08
  1.5000000E+05  2.5718792E-08
  1.5500000E+05  2.2916939E-08
  1.6000000E+05  2.0486888E-08
  1.6500000E+05  1.8370859E-08
  1.7000000E+05  1.6521305E-08
  1.7500000E+05  1.4898891E-08
  1.8000000E+05  1.3470907E-08
  1.8500000E+05  1.2210019E-08
  1.9000000E+05  1.1093278E-08
  2.0000000E+05  9.2178180E-09
  2.1000000E+05  7.7223959E-09
  2.2000000E+05  6.5182029E-09
  2.3000000E+05  5.5397514E-09
  2.4000000E+05  4.7381172E-09
  2.5000000E+05  4.0763140E-09
  2.6000000E+05  3.5260764E-09
  2.7000000E+05  3.0655858E-09
  2.8000000E+05  2.6778448E-09
  2.9000000E+05  2.3494965E-09
  3.0000000E+05  2.0699581E-09
  3.1000000E+05  1.8307813E-09
  3.2000000E+05  1.6251741E-09
  3.3000000E+05  1.4476409E-09
  3.4000000E+05  1.2937070E-09
  3.5000000E+05  1.1597078E-09
  3.6000000E+05  1.0426255E-09
  3.7000000E+05  9.3996167E-10
  3.8000000E+05  8.4963795E-10
  3.9000000E+05  7.6991665E-10
  4.0000000E+05  6.9933875E-10
  4.1000000E+05  6.3667419E-10
  4.2000000E+05  5.8088168E-10
  4.3000000E+05  5.3107630E-10
  4.4000000E+05  4.8650320E-10
  4.6000000E+05  4.1056052E-10
  4.8000000E+05  3.4889502E-10
  5.0000000E+05  2.9840168E-10
  5.1250000E+05  2.7144961E-10
  5.2500000E+05  2.4747811E-10
  5.3750000E+05  2.2609988E-10
  5.5000000E+05  2.0698508E-10
  5.7500000E+05  1.7445831E-10
  5.8750000E+05  1.6059662E-10
  6.0000000E+05  1.4808720E-10
  6.2500000E+05  1.2652358E-10
  6.5000000E+05  1.0875154E-10
  6.7500000E+05  9.3997337E-11
  7.0000000E+05  8.1665435E-11
  7.2500000E+05  7.1293122E-11
  7.5000000E+05  6.2517760E-11
  7.7500000E+05  5.5052725E-11
  8.0000000E+05  4.8669702E-11
  8.2500000E+05  4.3185551E-11
  8.5000000E+05  3.8452355E-11
  8.7500000E+05  3.4349844E-11
  9.0000000E+05  3.0779661E-11
  9.2500000E+05  2.7660926E-11
  9.5000000E+05  2.4926761E-11
  9.7500000E+05  2.2521586E-11
  1.0000000E+06  2.0398985E-11
  1.0250000E+06  1.8520018E-11
  1.0500000E+06  1.6851871E-11
  1.1000000E+06  1.4041149E-11
  1.1500000E+06  1.1790726E-11
  1.2000000E+06  9.9717831E-12
  1.2500000E+06  8.4888011E-12
  1.3000000E+06  7.2700635E-12
  1.3500000E+06  6.2611023E-12
  1.4000000E+06  5.4201076E-12
  1.4500000E+06  4.7146750E-12
  1.5000000E+06  4.1194653E-12
  1.5500000E+06  3.6144970E-12
  1.6000000E+06  3.1838891E-12
  1.6500000E+06  2.8149250E-12
  1.7000000E+06  2.4973519E-12
  1.7500000E+06  2.2228510E-12
  1.8000000E+06  1.9846306E-12
  1.8500000E+06  1.7771139E-12
  1.9000000E+06  1.5956968E-12
  1.9500000E+06  1.4365592E-12
  2.0000000E+06  1.2965158E-12
  2.0500000E+06  1.1728989E-12
  2.1000000E+06  1.0634644E-12
  2.1500000E+06  9.6631701E-13
  2.2000000E+06  8.7984965E-13
  2.2500000E+06  8.0269430E-13
  2.3000000E+06  7.3368230E-13
  2.4000000E+06  6.1622162E-13
  2.5000000E+06  5.2100901E-13
  2.6000000E+06  4.4321285E-13
  2.7000000E+06  3.7917741E-13
  2.8000000E+06  3.2610797E-13
  2.9000000E+06  2.8184696E-13
  3.0000000E+06  2.4471353E-13
  3.1000000E+06  2.1338726E-13
  3.2000000E+06  1.8682279E-13
  3.3000000E+06  1.6418654E-13
  3.4000000E+06  1.4480922E-13
  3.5000000E+06  1.2815004E-13
  3.6000000E+06  1.1376933E-13
  3.7000000E+06  1.0130764E-13
  3.8000000E+06  9.0469475E-14
  3.9000000E+06  8.1010748E-14
  4.0000000E+06  7.2728791E-14
  4.1000000E+06  6.5454554E-14
  4.2000000E+06  5.9046412E-14
  4.3000000E+06  5.3385212E-14
  4.4000000E+06  4.8370312E-14
  4.6000000E+06  3.9950926E-14
  4.8000000E+06  3.3246318E-14
  5.0000000E+06  2.7859249E-14
  5.1250000E+06  2.5027087E-14
  5.2500000E+06  2.2536443E-14
  5.3750000E+06  2.0339856E-14
  5.5000000E+06  1.8397357E-14
  5.6250000E+06  1.6675105E-14
  5.7500000E+06  1.5144333E-14
  5.8750000E+06  1.3780513E-14
  6.0000000E+06  1.2562613E-14
  6.2500000E+06  1.0494573E-14
  6.5000000E+06  8.8234767E-15
  6.6250000E+06  8.1086777E-15
  6.7500000E+06  7.4624293E-15
  7.0000000E+06  6.3468411E-15
  7.2500000E+06  5.4273573E-15
  
  
#  83   7  M3  EION =  3.185000000E+03 eV   265
#  S(0) = 2.754918E+00
  3.1828819E+01  0.0000000E+00
  3.1828819E+03  0.0000000E+00
  3.1828819E+03  4.5533814E-04
  3.1850000E+03  4.5533814E-04
  3.1850317E+03  4.5533814E-04
  3.1852188E+03  4.7321757E-04
  3.1854059E+03  4.9066028E-04
  3.1855930E+03  5.0765245E-04
  3.1857801E+03  5.2418268E-04
  3.1861543E+03  5.5582364E-04
  3.1865285E+03  5.8553686E-04
  3.1872769E+03  6.3914737E-04
  3.1880253E+03  6.8519186E-04
  3.1895222E+03  7.5664787E-04
  3.1910190E+03  8.0525207E-04
  3.1925158E+03  8.3675515E-04
  3.1940127E+03  8.5611166E-04
  3.1955095E+03  8.6715830E-04
  3.1970063E+03  8.7269970E-04
  3.1985032E+03  8.7471414E-04
  3.2000000E+03  8.7456742E-04
  3.2031250E+03  8.7100466E-04
  3.2062500E+03  8.6649602E-04
  3.2093750E+03  8.6293968E-04
  3.2125000E+03  8.6090468E-04
  3.2187500E+03  8.6103598E-04
  3.2250000E+03  8.6455217E-04
  3.2312500E+03  8.6873319E-04
  3.2375000E+03  8.7172644E-04
  3.2500000E+03  8.7178670E-04
  3.2625000E+03  8.6617009E-04
  3.2687500E+03  8.6272713E-04
  3.2750000E+03  8.5945210E-04
  3.2875000E+03  8.5409057E-04
  3.3000000E+03  8.5010319E-04
  3.3250000E+03  8.4235894E-04
  3.3375000E+03  8.3750560E-04
  3.3500000E+03  8.3220768E-04
  3.3750000E+03  8.2187066E-04
  3.4000000E+03  8.1288627E-04
  3.4500000E+03  7.9525058E-04
  3.4750000E+03  7.8595471E-04
  3.5000000E+03  7.7700304E-04
  3.5250000E+03  7.6855380E-04
  3.5500000E+03  7.6024866E-04
  3.5750000E+03  7.5185990E-04
  3.6000000E+03  7.4339708E-04
  3.6500000E+03  7.2693493E-04
  3.7000000E+03  7.1126147E-04
  3.7500000E+03  6.9578358E-04
  3.8000000E+03  6.8060613E-04
  4.0000000E+03  6.2438699E-04
  4.2000000E+03  5.7400910E-04
  4.4000000E+03  5.2886642E-04
  4.6000000E+03  4.8831571E-04
  4.8000000E+03  4.5177956E-04
  5.0000000E+03  4.1878822E-04
  5.2500000E+03  3.8193467E-04
  5.5000000E+03  3.4925753E-04
  5.7500000E+03  3.2018142E-04
  6.0000000E+03  2.9422910E-04
  6.5000000E+03  2.5012813E-04
  6.7500000E+03  2.3133939E-04
  7.0000000E+03  2.1437553E-04
  7.2500000E+03  1.9902082E-04
  7.5000000E+03  1.8508913E-04
  8.0000000E+03  1.6087235E-04
  8.5000000E+03  1.4067499E-04
  9.0000000E+03  1.2369814E-04
  9.5000000E+03  1.0932525E-04
  1.0000000E+04  9.7075303E-05
  1.0500000E+04  8.6570897E-05
  1.1000000E+04  7.7512289E-05
  1.1500000E+04  6.9659332E-05
  1.2000000E+04  6.2818282E-05
  1.2500000E+04  5.6831611E-05
  1.3000000E+04  5.1570354E-05
  1.3500000E+04  4.6928219E-05
  1.4000000E+04  4.2817092E-05
  1.4500000E+04  3.9163496E-05
  1.5000000E+04  3.5905822E-05
  1.6000000E+04  3.0378572E-05
  1.7000000E+04  2.5907465E-05
  1.8000000E+04  2.2253530E-05
  1.9000000E+04  1.9239762E-05
  2.0000000E+04  1.6733137E-05
  2.1000000E+04  1.4632376E-05
  2.2000000E+04  1.2859440E-05
  2.3000000E+04  1.1353552E-05
  2.4000000E+04  1.0066898E-05
  2.5000000E+04  8.9615180E-06
  2.6000000E+04  8.0070266E-06
  2.7000000E+04  7.1789075E-06
  2.8000000E+04  6.4572385E-06
  2.9000000E+04  5.8257228E-06
  3.0000000E+04  5.2709427E-06
  3.1000000E+04  4.7817869E-06
  3.2000000E+04  4.3490044E-06
  3.4000000E+04  3.6228130E-06
  3.6000000E+04  3.0438980E-06
  3.8000000E+04  2.5773878E-06
  4.0000000E+04  2.1977787E-06
  4.2000000E+04  1.8861413E-06
  4.4000000E+04  1.6282348E-06
  4.6000000E+04  1.4132148E-06
  4.8000000E+04  1.2327296E-06
  5.0000000E+04  1.0802811E-06
  5.2500000E+04  9.2147666E-07
  5.5000000E+04  7.9087362E-07
  5.7500000E+04  6.8263913E-07
  6.0000000E+04  5.9230885E-07
  6.5000000E+04  4.5230456E-07
  6.7500000E+04  3.9780878E-07
  7.0000000E+04  3.5125406E-07
  7.2500000E+04  3.1128878E-07
  7.5000000E+04  2.7682326E-07
  7.7500000E+04  2.4697297E-07
  8.0000000E+04  2.2101539E-07
  8.2500000E+04  1.9835695E-07
  8.5000000E+04  1.7850730E-07
  9.0000000E+04  1.4567278E-07
  9.5000000E+04  1.1999004E-07
  1.0000000E+05  9.9672784E-08
  1.0500000E+05  8.3434467E-08
  1.1000000E+05  7.0334444E-08
  1.1500000E+05  5.9675539E-08
  1.2000000E+05  5.0934518E-08
  1.2500000E+05  4.3714192E-08
  1.3000000E+05  3.7709892E-08
  1.3500000E+05  3.2685644E-08
  1.4000000E+05  2.8457028E-08
  1.4500000E+05  2.4878733E-08
  1.5000000E+05  2.1835372E-08
  1.5500000E+05  1.9234640E-08
  1.6000000E+05  1.7002211E-08
  1.6500000E+05  1.5077854E-08
  1.7000000E+05  1.3412460E-08
  1.7500000E+05  1.1965763E-08
  1.8000000E+05  1.0704576E-08
  1.8500000E+05  9.6014077E-09
  1.9000000E+05  8.6333715E-09
  2.0000000E+05  7.0292176E-09
  2.1000000E+05  5.7726508E-09
  2.2000000E+05  4.7781622E-09
  2.3000000E+05  3.9836440E-09
  2.4000000E+05  3.3433776E-09
  2.5000000E+05  2.8232925E-09
  2.6000000E+05  2.3977110E-09
  2.7000000E+05  2.0470783E-09
  2.8000000E+05  1.7563576E-09
  2.9000000E+05  1.5138830E-09
  3.0000000E+05  1.3105268E-09
  3.1000000E+05  1.1390924E-09
  3.2000000E+05  9.9386432E-10
  3.3000000E+05  8.7027233E-10
  3.4000000E+05  7.6463814E-10
  3.5000000E+05  6.7398380E-10
  3.6000000E+05  5.9588466E-10
  3.7000000E+05  5.2835580E-10
  3.8000000E+05  4.6976383E-10
  3.9000000E+05  4.1875836E-10
  4.0000000E+05  3.7421784E-10
  4.2000000E+05  3.0094118E-10
  4.4000000E+05  2.4411348E-10
  4.6000000E+05  1.9959145E-10
  4.8000000E+05  1.6438312E-10
  5.0000000E+05  1.3629964E-10
  5.1250000E+05  1.2162711E-10
  5.2500000E+05  1.0878663E-10
  5.3750000E+05  9.7518260E-11
  5.5000000E+05  8.7603306E-11
  5.7500000E+05  7.1123019E-11
  6.0000000E+05  5.8178654E-11
  6.2500000E+05  4.7921723E-11
  6.5000000E+05  3.9727934E-11
  6.6250000E+05  3.6254649E-11
  6.7500000E+05  3.3132818E-11
  7.0000000E+05  2.7787181E-11
  7.2500000E+05  2.3425928E-11
  7.5000000E+05  1.9846001E-11
  7.7500000E+05  1.6890561E-11
  8.0000000E+05  1.4437523E-11
  8.2500000E+05  1.2391158E-11
  8.5000000E+05  1.0675884E-11
  8.7500000E+05  9.2316393E-12
  9.0000000E+05  8.0104017E-12
  9.2500000E+05  6.9735575E-12
  9.5000000E+05  6.0898889E-12
  9.7500000E+05  5.3340207E-12
  1.0000000E+06  4.6852247E-12
  1.0250000E+06  4.1264903E-12
  1.0500000E+06  3.6437940E-12
  1.0750000E+06  3.2255276E-12
  1.1000000E+06  2.8620434E-12
  1.1250000E+06  2.5452919E-12
  1.1500000E+06  2.2685330E-12
  1.2000000E+06  1.8132279E-12
  1.2500000E+06  1.4605866E-12
  1.3000000E+06  1.1850293E-12
  1.3500000E+06  9.6792943E-13
  1.4000000E+06  7.9557163E-13
  1.4500000E+06  6.5775306E-13
  1.5000000E+06  5.4681218E-13
  1.5500000E+06  4.5694442E-13
  1.6000000E+06  3.8371536E-13
  1.6500000E+06  3.2371112E-13
  1.7000000E+06  2.7428436E-13
  1.7500000E+06  2.3336755E-13
  1.8000000E+06  1.9933549E-13
  1.8500000E+06  1.7090282E-13
  1.9000000E+06  1.4704699E-13
  1.9500000E+06  1.2695005E-13
  2.0000000E+06  1.0995427E-13
  2.0500000E+06  9.5528085E-14
  2.1000000E+06  8.3239885E-14
  2.1500000E+06  7.2737578E-14
  2.2000000E+06  6.3732678E-14
  2.2500000E+06  5.5987828E-14
  2.3000000E+06  4.9306967E-14
  2.3500000E+06  4.3527527E-14
  2.4000000E+06  3.8514214E-14
  2.4500000E+06  3.4154031E-14
  2.5000000E+06  3.0352288E-14
  2.5500000E+06  2.7029376E-14
  2.6000000E+06  2.4118162E-14
  2.6500000E+06  2.1561854E-14
  2.7000000E+06  1.9312274E-14
  2.8000000E+06  1.5575360E-14
  2.9000000E+06  1.2646167E-14
  3.0000000E+06  1.0332733E-14
  3.1000000E+06  8.4926434E-15
  3.2000000E+06  7.0192767E-15
  3.3000000E+06  5.8321271E-15
  3.4000000E+06  4.8699173E-15
  3.5000000E+06  4.0856502E-15
  3.6000000E+06  3.4430224E-15
  3.7000000E+06  2.9138015E-15
  3.8000000E+06  2.4758905E-15
  3.9000000E+06  2.1118871E-15
  4.0000000E+06  1.8080070E-15
  4.1000000E+06  1.5532708E-15
  4.2000000E+06  1.3388862E-15
  4.3000000E+06  1.1577794E-15
  4.4000000E+06  1.0042320E-15
  4.5000000E+06  8.7359997E-16
  4.6000000E+06  7.6209548E-16
  4.7000000E+06  6.6661621E-16
  4.8000000E+06  5.8461028E-16
  5.0000000E+06  4.5295025E-16
  5.1250000E+06  3.8801301E-16
  5.2500000E+06  3.3353308E-16
  5.3750000E+06  2.8764948E-16
  5.5000000E+06  2.4886264E-16
  5.6250000E+06  2.1595854E-16
  5.7500000E+06  1.8794963E-16
  5.8750000E+06  1.6402805E-16
  6.0000000E+06  1.4353171E-16
  6.1250000E+06  1.2591622E-16
  6.2500000E+06  1.1073211E-16
  6.3750000E+06  9.7606942E-17
  6.5000000E+06  8.6232425E-17
  6.6250000E+06  7.6352146E-17
  6.7500000E+06  6.7750349E-17
  6.8750000E+06  6.0244964E-17
  7.0000000E+06  5.3681982E-17
  
  
#  83   8  M4  EION =  2.696000000E+03 eV   270
#  S(0) = 3.753575E+00
  2.6917991E+01  0.0000000E+00
  2.6917991E+03  0.0000000E+00
  2.6917991E+03  5.6090970E-05
  2.6960000E+03  5.6090970E-05
  2.6960270E+03  5.6090970E-05
  2.6962256E+03  5.7132548E-05
  2.6964243E+03  5.8302605E-05
  2.6966229E+03  5.9612530E-05
  2.6968216E+03  6.1074400E-05
  2.6972189E+03  6.4506015E-05
  2.6976162E+03  6.8709515E-05
  2.6984108E+03  7.9952355E-05
  2.6992054E+03  9.6007289E-05
  2.6996027E+03  1.0629533E-04
  2.7000000E+03  1.1837384E-04
  2.7015625E+03  1.8811728E-04
  2.7031250E+03  3.0688234E-04
  2.7039062E+03  3.9056375E-04
  2.7046875E+03  4.9301550E-04
  2.7054687E+03  6.1503478E-04
  2.7058594E+03  6.8322889E-04
  2.7062500E+03  7.5589096E-04
  2.7070312E+03  9.1287688E-04
  2.7078125E+03  1.0813601E-03
  2.7093750E+03  1.4270751E-03
  2.7101562E+03  1.5907155E-03
  2.7109375E+03  1.7409360E-03
  2.7117188E+03  1.8741853E-03
  2.7125000E+03  1.9892038E-03
  2.7140625E+03  2.1667780E-03
  2.7156250E+03  2.2867274E-03
  2.7171875E+03  2.3666625E-03
  2.7187500E+03  2.4214806E-03
  2.7203125E+03  2.4610926E-03
  2.7218750E+03  2.4917275E-03
  2.7250000E+03  2.5374579E-03
  2.7312500E+03  2.5888279E-03
  2.7375000E+03  2.5923658E-03
  2.7406250E+03  2.5798321E-03
  2.7437500E+03  2.5613213E-03
  2.7500000E+03  2.5167191E-03
  2.7562500E+03  2.4742238E-03
  2.7625000E+03  2.4406470E-03
  2.7687500E+03  2.4164601E-03
  2.7750000E+03  2.3990683E-03
  2.7875000E+03  2.3723061E-03
  2.8000000E+03  2.3436966E-03
  2.8125000E+03  2.3112609E-03
  2.8250000E+03  2.2797044E-03
  2.8375000E+03  2.2523288E-03
  2.8500000E+03  2.2289028E-03
  2.8750000E+03  2.1852854E-03
  2.8875000E+03  2.1621330E-03
  2.9000000E+03  2.1380437E-03
  2.9250000E+03  2.0908104E-03
  2.9500000E+03  2.0474813E-03
  3.0000000E+03  1.9644274E-03
  3.1000000E+03  1.8062773E-03
  3.2000000E+03  1.6628069E-03
  3.4000000E+03  1.4162928E-03
  3.6000000E+03  1.2134888E-03
  3.8000000E+03  1.0459713E-03
  4.0000000E+03  9.0689856E-04
  4.2000000E+03  7.9039964E-04
  4.4000000E+03  6.9235137E-04
  4.6000000E+03  6.0919253E-04
  4.8000000E+03  5.3824942E-04
  5.0000000E+03  4.7742780E-04
  5.2500000E+03  4.1307853E-04
  5.5000000E+03  3.5929048E-04
  5.7500000E+03  3.1403782E-04
  6.0000000E+03  2.7573801E-04
  6.5000000E+03  2.1525505E-04
  6.7500000E+03  1.9127958E-04
  7.0000000E+03  1.7057154E-04
  7.2500000E+03  1.5260745E-04
  7.5000000E+03  1.3695948E-04
  8.0000000E+03  1.1126615E-04
  8.5000000E+03  9.1342631E-05
  9.0000000E+03  7.5694605E-05
  9.5000000E+03  6.3261822E-05
  1.0000000E+04  5.3279572E-05
  1.0500000E+04  4.5188533E-05
  1.1000000E+04  3.8573392E-05
  1.1500000E+04  3.3121804E-05
  1.2000000E+04  2.8596214E-05
  1.2500000E+04  2.4813979E-05
  1.3000000E+04  2.1633248E-05
  1.3500000E+04  1.8942848E-05
  1.4000000E+04  1.6654896E-05
  1.4500000E+04  1.4699386E-05
  1.5000000E+04  1.3020124E-05
  1.6000000E+04  1.0317185E-05
  1.7000000E+04  8.2743338E-06
  1.8000000E+04  6.7079036E-06
  1.9000000E+04  5.4911200E-06
  2.0000000E+04  4.5348181E-06
  2.1000000E+04  3.7752156E-06
  2.2000000E+04  3.1659851E-06
  2.3000000E+04  2.6730098E-06
  2.4000000E+04  2.2708430E-06
  2.5000000E+04  1.9402843E-06
  2.6000000E+04  1.6666881E-06
  2.7000000E+04  1.4387733E-06
  2.8000000E+04  1.2477701E-06
  2.9000000E+04  1.0868020E-06
  3.0000000E+04  9.5043398E-07
  3.1000000E+04  8.3433866E-07
  3.2000000E+04  7.3504593E-07
  3.4000000E+04  5.7619163E-07
  3.6000000E+04  4.5714822E-07
  3.8000000E+04  3.6665658E-07
  4.0000000E+04  2.9697993E-07
  4.2000000E+04  2.4270324E-07
  4.4000000E+04  1.9997342E-07
  4.6000000E+04  1.6600729E-07
  4.8000000E+04  1.3876674E-07
  5.0000000E+04  1.1674064E-07
  5.2500000E+04  9.4841312E-08
  5.5000000E+04  7.7706757E-08
  5.7500000E+04  6.4165913E-08
  5.8750000E+04  5.8467175E-08
  6.0000000E+04  5.3366514E-08
  6.2500000E+04  4.4680389E-08
  6.5000000E+04  3.7639130E-08
  6.7500000E+04  3.1889638E-08
  7.0000000E+04  2.7163083E-08
  7.2500000E+04  2.3252885E-08
  7.5000000E+04  1.9998915E-08
  7.7500000E+04  1.7276036E-08
  8.0000000E+04  1.4985710E-08
  8.2500000E+04  1.3049797E-08
  8.5000000E+04  1.1405909E-08
  8.7500000E+04  1.0003916E-08
  9.0000000E+04  8.8032955E-09
  9.2500000E+04  7.7711142E-09
  9.5000000E+04  6.8804571E-09
  1.0000000E+05  5.4391377E-09
  1.0500000E+05  4.3444962E-09
  1.1000000E+05  3.5031635E-09
  1.1500000E+05  2.8494173E-09
  1.2000000E+05  2.3363041E-09
  1.2500000E+05  1.9298226E-09
  1.3000000E+05  1.6050397E-09
  1.3500000E+05  1.3434594E-09
  1.4000000E+05  1.1312157E-09
  1.4500000E+05  9.5780801E-10
  1.5000000E+05  8.1521079E-10
  1.5500000E+05  6.9723690E-10
  1.6000000E+05  5.9907751E-10
  1.6500000E+05  5.1696616E-10
  1.7000000E+05  4.4793171E-10
  1.7500000E+05  3.8961446E-10
  1.8000000E+05  3.4012822E-10
  1.8500000E+05  2.9795618E-10
  1.9000000E+05  2.6187159E-10
  2.0000000E+05  2.0415652E-10
  2.1000000E+05  1.6097711E-10
  2.2000000E+05  1.2824942E-10
  2.3000000E+05  1.0314718E-10
  2.4000000E+05  8.3682952E-11
  2.5000000E+05  6.8438504E-11
  2.6000000E+05  5.6388012E-11
  2.7000000E+05  4.6780290E-11
  2.8000000E+05  3.9058943E-11
  2.9000000E+05  3.2807381E-11
  3.0000000E+05  2.7710632E-11
  3.1000000E+05  2.3528357E-11
  3.2000000E+05  2.0075547E-11
  3.3000000E+05  1.7208621E-11
  3.4000000E+05  1.4815326E-11
  3.5000000E+05  1.2807263E-11
  3.6000000E+05  1.1114335E-11
  3.7000000E+05  9.6806067E-12
  3.8000000E+05  8.4611742E-12
  3.9000000E+05  7.4197804E-12
  4.0000000E+05  6.5269867E-12
  4.2000000E+05  5.0954254E-12
  4.4000000E+05  4.0212374E-12
  4.6000000E+05  3.2050757E-12
  4.8000000E+05  2.5778370E-12
  5.0000000E+05  2.0907123E-12
  5.1250000E+05  1.8414359E-12
  5.2500000E+05  1.6265271E-12
  5.3750000E+05  1.4406239E-12
  5.5000000E+05  1.2792953E-12
  5.7500000E+05  1.0162623E-12
  6.0000000E+05  8.1470743E-13
  6.2500000E+05  6.5862539E-13
  6.5000000E+05  5.3657896E-13
  6.6250000E+05  4.8563635E-13
  6.7500000E+05  4.4028775E-13
  7.0000000E+05  3.6368385E-13
  7.2500000E+05  3.0227005E-13
  7.5000000E+05  2.5267909E-13
  7.7500000E+05  2.1236544E-13
  8.0000000E+05  1.7938741E-13
  8.2500000E+05  1.5225122E-13
  8.5000000E+05  1.2979841E-13
  8.7500000E+05  1.1112386E-13
  9.0000000E+05  9.5515361E-14
  9.2500000E+05  8.2408886E-14
  9.5000000E+05  7.1354953E-14
  9.7500000E+05  6.1993268E-14
  1.0000000E+06  5.4033458E-14
  1.0250000E+06  4.7240228E-14
  1.0500000E+06  4.1421912E-14
  1.1000000E+06  3.2110436E-14
  1.1500000E+06  2.5147488E-14
  1.2000000E+06  1.9879799E-14
  1.2500000E+06  1.5851811E-14
  1.3000000E+06  1.2741320E-14
  1.3500000E+06  1.0317375E-14
  1.4000000E+06  8.4124101E-15
  1.4500000E+06  6.9034846E-15
  1.5000000E+06  5.6994516E-15
  1.5500000E+06  4.7320761E-15
  1.6000000E+06  3.9498107E-15
  1.6500000E+06  3.3133844E-15
  1.7000000E+06  2.7926409E-15
  1.7500000E+06  2.3642504E-15
  1.8000000E+06  2.0100400E-15
  1.8500000E+06  1.7157535E-15
  1.9000000E+06  1.4701353E-15
  1.9500000E+06  1.2642459E-15
  2.0000000E+06  1.0909433E-15
  2.0500000E+06  9.4449295E-16
  2.1000000E+06  8.2026782E-16
  2.1500000E+06  7.1451606E-16
  2.2000000E+06  6.2418194E-16
  2.2500000E+06  5.4676638E-16
  2.3000000E+06  4.8021503E-16
  2.4000000E+06  3.7321198E-16
  2.5000000E+06  2.9277794E-16
  2.6000000E+06  2.3167606E-16
  2.7000000E+06  1.8480430E-16
  2.8000000E+06  1.4852146E-16
  2.9000000E+06  1.2019861E-16
  3.0000000E+06  9.7915439E-17
  3.1000000E+06  8.0254731E-17
  3.2000000E+06  6.6160631E-17
  3.3000000E+06  5.4839532E-17
  3.4000000E+06  4.5689959E-17
  3.5000000E+06  3.8252476E-17
  3.6000000E+06  3.2173545E-17
  3.7000000E+06  2.7179184E-17
  3.8000000E+06  2.3055648E-17
  3.9000000E+06  1.9635113E-17
  4.0000000E+06  1.6784928E-17
  4.1000000E+06  1.4399770E-17
  4.2000000E+06  1.2395598E-17
  4.3000000E+06  1.0704992E-17
  4.4000000E+06  9.2736570E-18
  4.5000000E+06  8.0576858E-18
  4.6000000E+06  7.0212848E-18
  4.7000000E+06  6.1351429E-18
  4.8000000E+06  5.3751656E-18
  5.0000000E+06  4.1574755E-18
  5.1250000E+06  3.5580161E-18
  5.2500000E+06  3.0556581E-18
  5.3750000E+06  2.6329584E-18
  5.5000000E+06  2.2759182E-18
  5.6250000E+06  1.9732694E-18
  5.7500000E+06  1.7158631E-18
  5.8750000E+06  1.4962279E-18
  6.0000000E+06  1.3082376E-18
  6.2500000E+06  1.0079148E-18
  6.5000000E+06  7.8419387E-19
  6.6250000E+06  6.9414128E-19
  6.7500000E+06  6.1581668E-19
  
  
#  83   9  M5  EION =  2.588000000E+03 eV   264
#  S(0) = 5.573013E+00
  2.5742435E+01  0.0000000E+00
  2.5742435E+03  0.0000000E+00
  2.5742435E+03  7.7672370E-05
  2.5880000E+03  7.7672370E-05
  2.5880258E+03  7.7672370E-05
  2.5883252E+03  7.9697056E-05
  2.5886246E+03  8.2226832E-05
  2.5889239E+03  8.5322103E-05
  2.5892233E+03  8.9049051E-05
  2.5898220E+03  9.8695594E-05
  2.5904207E+03  1.1183363E-04
  2.5910194E+03  1.2925858E-04
  2.5916181E+03  1.5190899E-04
  2.5928155E+03  2.1742171E-04
  2.5940129E+03  3.1897966E-04
  2.5946116E+03  3.8713911E-04
  2.5952103E+03  4.6902840E-04
  2.5964078E+03  6.7963250E-04
  2.5970065E+03  8.1024425E-04
  2.5976052E+03  9.5801132E-04
  2.5982039E+03  1.1220573E-03
  2.5988026E+03  1.3005941E-03
  2.6000000E+03  1.6887754E-03
  2.6015625E+03  2.2107916E-03
  2.6023438E+03  2.4564416E-03
  2.6031250E+03  2.6813278E-03
  2.6039063E+03  2.8812599E-03
  2.6046875E+03  3.0544490E-03
  2.6062500E+03  3.3243700E-03
  2.6078125E+03  3.5104897E-03
  2.6093750E+03  3.6381513E-03
  2.6109375E+03  3.7283240E-03
  2.6125000E+03  3.7957249E-03
  2.6156250E+03  3.8932335E-03
  2.6187500E+03  3.9629402E-03
  2.6218750E+03  4.0117925E-03
  2.6250000E+03  4.0404007E-03
  2.6312500E+03  4.0422646E-03
  2.6375000E+03  3.9942293E-03
  2.6437500E+03  3.9288967E-03
  2.6500000E+03  3.8681993E-03
  2.6625000E+03  3.7864061E-03
  2.6687500E+03  3.7610918E-03
  2.6750000E+03  3.7399890E-03
  2.6875000E+03  3.6971487E-03
  2.6937500E+03  3.6727967E-03
  2.7000000E+03  3.6468075E-03
  2.7250000E+03  3.5463731E-03
  2.7375000E+03  3.5052505E-03
  2.7500000E+03  3.4684357E-03
  2.7750000E+03  3.3945476E-03
  2.7875000E+03  3.3550999E-03
  2.8000000E+03  3.3152045E-03
  2.8250000E+03  3.2386890E-03
  2.8500000E+03  3.1683445E-03
  2.9000000E+03  3.0308611E-03
  2.9500000E+03  2.8972254E-03
  3.0000000E+03  2.7739843E-03
  3.0500000E+03  2.6546813E-03
  3.1000000E+03  2.5418561E-03
  3.1500000E+03  2.4359793E-03
  3.2000000E+03  2.3344987E-03
  3.4000000E+03  1.9782474E-03
  3.6000000E+03  1.6879512E-03
  3.8000000E+03  1.4497504E-03
  4.0000000E+03  1.2525384E-03
  4.2000000E+03  1.0882951E-03
  4.4000000E+03  9.5031807E-04
  4.6000000E+03  8.3376268E-04
  4.8000000E+03  7.3469677E-04
  5.0000000E+03  6.5001036E-04
  5.2500000E+03  5.6068079E-04
  5.5000000E+03  4.8625927E-04
  5.7500000E+03  4.2384644E-04
  6.0000000E+03  3.7118143E-04
  6.5000000E+03  2.8834787E-04
  6.7500000E+03  2.5564152E-04
  7.0000000E+03  2.2745961E-04
  7.2500000E+03  2.0306797E-04
  7.5000000E+03  1.8186806E-04
  8.0000000E+03  1.4716694E-04
  8.5000000E+03  1.2036569E-04
  9.0000000E+03  9.9393078E-05
  9.5000000E+03  8.2788047E-05
  1.0000000E+04  6.9500528E-05
  1.0500000E+04  5.8764487E-05
  1.1000000E+04  5.0013339E-05
  1.1500000E+04  4.2822399E-05
  1.2000000E+04  3.6869558E-05
  1.2500000E+04  3.1907856E-05
  1.3000000E+04  2.7746041E-05
  1.3500000E+04  2.4234606E-05
  1.4000000E+04  2.1255682E-05
  1.4500000E+04  1.8715580E-05
  1.5000000E+04  1.6539290E-05
  1.6000000E+04  1.3047623E-05
  1.7000000E+04  1.0419797E-05
  1.8000000E+04  8.4129230E-06
  1.9000000E+04  6.8600072E-06
  2.0000000E+04  5.6440349E-06
  2.1000000E+04  4.6815990E-06
  2.2000000E+04  3.9123293E-06
  2.3000000E+04  3.2919098E-06
  2.4000000E+04  2.7873939E-06
  2.5000000E+04  2.3739936E-06
  2.6000000E+04  2.0328598E-06
  2.7000000E+04  1.7495144E-06
  2.8000000E+04  1.5127324E-06
  2.9000000E+04  1.3137369E-06
  3.0000000E+04  1.1456087E-06
  3.1000000E+04  1.0028524E-06
  3.2000000E+04  8.8107230E-07
  3.4000000E+04  6.8695657E-07
  3.6000000E+04  5.4219580E-07
  3.8000000E+04  4.3267122E-07
  4.0000000E+04  3.4872262E-07
  4.2000000E+04  2.8361692E-07
  4.4000000E+04  2.3258217E-07
  4.6000000E+04  1.9218456E-07
  4.8000000E+04  1.5991905E-07
  5.0000000E+04  1.3393477E-07
  5.2500000E+04  1.0821350E-07
  5.5000000E+04  8.8185635E-08
  5.7500000E+04  7.2433034E-08
  6.0000000E+04  5.9927805E-08
  6.5000000E+04  4.1835232E-08
  6.7500000E+04  3.5266411E-08
  7.0000000E+04  2.9889681E-08
  7.2500000E+04  2.5460588E-08
  7.5000000E+04  2.1790333E-08
  7.7500000E+04  1.8731903E-08
  8.0000000E+04  1.6169945E-08
  8.2500000E+04  1.4013285E-08
  8.5000000E+04  1.2189370E-08
  9.0000000E+04  9.3186708E-09
  9.5000000E+04  7.2146549E-09
  1.0000000E+05  5.6499668E-09
  1.0500000E+05  4.4709470E-09
  1.1000000E+05  3.5718223E-09
  1.1500000E+05  2.8785828E-09
  1.2000000E+05  2.3386682E-09
  1.2500000E+05  1.9142349E-09
  1.3000000E+05  1.5776931E-09
  1.3500000E+05  1.3086987E-09
  1.4000000E+05  1.0920853E-09
  1.4500000E+05  9.1643417E-10
  1.5000000E+05  7.7306997E-10
  1.5500000E+05  6.5534225E-10
  1.6000000E+05  5.5811111E-10
  1.6500000E+05  4.7737442E-10
  1.7000000E+05  4.0999309E-10
  1.7500000E+05  3.5348767E-10
  1.8000000E+05  3.0588750E-10
  1.8500000E+05  2.6561683E-10
  1.9000000E+05  2.3140836E-10
  2.0000000E+05  1.7727012E-10
  2.1000000E+05  1.3734805E-10
  2.2000000E+05  1.0752306E-10
  2.3000000E+05  8.4975408E-11
  2.4000000E+05  6.7743157E-11
  2.5000000E+05  5.4441179E-11
  2.6000000E+05  4.4078108E-11
  2.7000000E+05  3.5935456E-11
  2.8000000E+05  2.9486561E-11
  2.9000000E+05  2.4341231E-11
  3.0000000E+05  2.0207512E-11
  3.1000000E+05  1.6864924E-11
  3.2000000E+05  1.4145551E-11
  3.3000000E+05  1.1920495E-11
  3.4000000E+05  1.0090038E-11
  3.5000000E+05  8.5764785E-12
  3.6000000E+05  7.3188890E-12
  3.7000000E+05  6.2691894E-12
  3.8000000E+05  5.3892020E-12
  3.9000000E+05  4.6484349E-12
  4.0000000E+05  4.0224104E-12
  4.2000000E+05  3.0393179E-12
  4.4000000E+05  2.3222876E-12
  4.6000000E+05  1.7926344E-12
  4.8000000E+05  1.3968242E-12
  5.0000000E+05  1.0978682E-12
  5.1250000E+05  9.4833942E-13
  5.2500000E+05  8.2162607E-13
  5.3750000E+05  7.1387813E-13
  5.5000000E+05  6.2195663E-13
  5.7500000E+05  4.7576710E-13
  6.0000000E+05  3.6746407E-13
  6.2500000E+05  2.8635353E-13
  6.5000000E+05  2.2499597E-13
  6.6250000E+05  2.0002085E-13
  6.7500000E+05  1.7814749E-13
  7.0000000E+05  1.4206684E-13
  7.2500000E+05  1.1405435E-13
  7.5000000E+05  9.2141417E-14
  7.7500000E+05  7.4878529E-14
  8.0000000E+05  6.1188498E-14
  8.2500000E+05  5.0263888E-14
  8.5000000E+05  4.1494584E-14
  8.7500000E+05  3.4416067E-14
  9.0000000E+05  2.8672142E-14
  9.2500000E+05  2.3987827E-14
  9.5000000E+05  2.0149471E-14
  9.7500000E+05  1.6990059E-14
  1.0000000E+06  1.4378287E-14
  1.0250000E+06  1.2210360E-14
  1.0500000E+06  1.0403795E-14
  1.0750000E+06  8.8927175E-15
  1.1000000E+06  7.6242683E-15
  1.1250000E+06  6.5558361E-15
  1.1500000E+06  5.6529215E-15
  1.2000000E+06  4.2366040E-15
  1.2500000E+06  3.2068716E-15
  1.3000000E+06  2.4499209E-15
  1.3500000E+06  1.8877811E-15
  1.4000000E+06  1.4663373E-15
  1.4500000E+06  1.1475645E-15
  1.5000000E+06  9.0444213E-16
  1.5500000E+06  7.1756820E-16
  1.6000000E+06  5.7287368E-16
  1.6500000E+06  4.6006226E-16
  1.7000000E+06  3.7153454E-16
  1.7500000E+06  3.0163556E-16
  1.8000000E+06  2.4612297E-16
  1.8500000E+06  2.0179112E-16
  1.9000000E+06  1.6620070E-16
  1.9500000E+06  1.3748359E-16
  2.0000000E+06  1.1420074E-16
  2.0500000E+06  9.5237026E-17
  2.1000000E+06  7.9723476E-17
  2.1500000E+06  6.6979397E-17
  2.2000000E+06  5.6468573E-17
  2.2500000E+06  4.7766434E-17
  2.3000000E+06  4.0535232E-17
  2.3500000E+06  3.4505069E-17
  2.4000000E+06  2.9459283E-17
  2.4500000E+06  2.5223289E-17
  2.5000000E+06  2.1655865E-17
  2.5500000E+06  1.8642332E-17
  2.6000000E+06  1.6089212E-17
  2.6500000E+06  1.3920046E-17
  2.7000000E+06  1.2072087E-17
  2.8000000E+06  9.1419647E-18
  2.9000000E+06  6.9832133E-18
  3.0000000E+06  5.3777458E-18
  3.1000000E+06  4.1731089E-18
  3.2000000E+06  3.2616450E-18
  3.3000000E+06  2.5665622E-18
  3.4000000E+06  2.0325751E-18
  3.5000000E+06  1.6195033E-18
  3.6000000E+06  1.2978629E-18
  3.7000000E+06  1.0458460E-18
  3.8000000E+06  8.4718711E-19
  3.9000000E+06  6.8967578E-19
  4.0000000E+06  5.6409829E-19
  4.1000000E+06  4.6345463E-19
  4.2000000E+06  3.8239292E-19
  4.3000000E+06  3.1679818E-19
  4.4000000E+06  2.6348283E-19
  4.5000000E+06  2.1996312E-19
  4.6000000E+06  1.8429375E-19
  4.7000000E+06  1.5494510E-19
  4.8000000E+06  1.3071164E-19
  5.0000000E+06  9.3942842E-20
  5.1250000E+06  7.6914856E-20
  
  
#  83  10  N1  EION =  9.460000000E+02 eV   276
#  S(0) = 7.421318E-01
  9.3862805E+00  0.0000000E+00
  9.3862805E+02  0.0000000E+00
  9.3862805E+02  3.7270676E-04
  9.4600000E+02  3.7270676E-04
  9.4600923E+02  3.7270676E-04
  9.4680739E+02  3.7234625E-04
  9.4760554E+02  3.7193913E-04
  9.4840369E+02  3.7158955E-04
  9.4920185E+02  3.7135245E-04
  9.5000000E+02  3.7125158E-04
  9.5625000E+02  3.7443207E-04
  9.5937500E+02  3.7726237E-04
  9.6250000E+02  3.7996446E-04
  9.6562500E+02  3.8213670E-04
  9.6875000E+02  3.8358265E-04
  9.7500000E+02  3.8420636E-04
  9.8125000E+02  3.8240940E-04
  9.8750000E+02  3.7926092E-04
  9.9062500E+02  3.7748826E-04
  9.9375000E+02  3.7570922E-04
  1.0000000E+03  3.7237255E-04
  1.0062500E+03  3.6954162E-04
  1.0125000E+03  3.6726573E-04
  1.0187500E+03  3.6545016E-04
  1.0250000E+03  3.6393551E-04
  1.0312500E+03  3.6255201E-04
  1.0375000E+03  3.6116135E-04
  1.0437500E+03  3.5966624E-04
  1.0500000E+03  3.5802216E-04
  1.0625000E+03  3.5428963E-04
  1.0750000E+03  3.5020966E-04
  1.0875000E+03  3.4614069E-04
  1.1000000E+03  3.4231227E-04
  1.1125000E+03  3.3876006E-04
  1.1250000E+03  3.3539853E-04
  1.1375000E+03  3.3208689E-04
  1.1500000E+03  3.2873038E-04
  1.1625000E+03  3.2528222E-04
  1.1750000E+03  3.2177287E-04
  1.2000000E+03  3.1477936E-04
  1.2250000E+03  3.0812047E-04
  1.2375000E+03  3.0492827E-04
  1.2500000E+03  3.0180464E-04
  1.2750000E+03  2.9564698E-04
  1.3000000E+03  2.8950887E-04
  1.3250000E+03  2.8344682E-04
  1.3500000E+03  2.7754853E-04
  1.3750000E+03  2.7188486E-04
  1.4000000E+03  2.6641822E-04
  1.4500000E+03  2.5584037E-04
  1.5000000E+03  2.4570238E-04
  1.5500000E+03  2.3615428E-04
  1.5750000E+03  2.3160292E-04
  1.6000000E+03  2.2716152E-04
  1.6250000E+03  2.2281342E-04
  1.6500000E+03  2.1856771E-04
  1.7000000E+03  2.1042205E-04
  1.8000000E+03  1.9542108E-04
  1.9000000E+03  1.8188503E-04
  2.0000000E+03  1.6966604E-04
  2.1000000E+03  1.5860524E-04
  2.2000000E+03  1.4857811E-04
  2.3000000E+03  1.3944916E-04
  2.4000000E+03  1.3111988E-04
  2.5000000E+03  1.2351559E-04
  2.6000000E+03  1.1655012E-04
  2.7000000E+03  1.1014879E-04
  2.8000000E+03  1.0425476E-04
  2.9000000E+03  9.8818165E-05
  3.0000000E+03  9.3794067E-05
  3.1000000E+03  8.9142402E-05
  3.2000000E+03  8.4827231E-05
  3.4000000E+03  7.7082556E-05
  3.6000000E+03  7.0347294E-05
  3.8000000E+03  6.4453584E-05
  4.0000000E+03  5.9267168E-05
  4.2000000E+03  5.4679409E-05
  4.4000000E+03  5.0601655E-05
  4.6000000E+03  4.6961026E-05
  4.8000000E+03  4.3697176E-05
  5.0000000E+03  4.0759821E-05
  5.2500000E+03  3.7483658E-05
  5.5000000E+03  3.4584037E-05
  5.7500000E+03  3.2005363E-05
  6.0000000E+03  2.9701954E-05
  6.5000000E+03  2.5775880E-05
  6.7500000E+03  2.4095150E-05
  7.0000000E+03  2.2571436E-05
  7.2500000E+03  2.1185788E-05
  7.5000000E+03  1.9922042E-05
  8.0000000E+03  1.7706714E-05
  8.5000000E+03  1.5835730E-05
  9.0000000E+03  1.4241412E-05
  9.5000000E+03  1.2871929E-05
  1.0000000E+04  1.1687046E-05
  1.0500000E+04  1.0655138E-05
  1.1000000E+04  9.7510649E-06
  1.1500000E+04  8.9546380E-06
  1.2000000E+04  8.2494975E-06
  1.2500000E+04  7.6222692E-06
  1.3000000E+04  7.0619420E-06
  1.3500000E+04  6.5593745E-06
  1.4000000E+04  6.1069339E-06
  1.4500000E+04  5.6982080E-06
  1.5000000E+04  5.3277727E-06
  1.5500000E+04  4.9910203E-06
  1.6000000E+04  4.6840164E-06
  1.6500000E+04  4.4033828E-06
  1.7000000E+04  4.1462074E-06
  1.8000000E+04  3.6924783E-06
  1.9000000E+04  3.3063220E-06
  2.0000000E+04  2.9750890E-06
  2.1000000E+04  2.6889544E-06
  2.2000000E+04  2.4401922E-06
  2.3000000E+04  2.2226591E-06
  2.4000000E+04  2.0314206E-06
  2.5000000E+04  1.8624758E-06
  2.6000000E+04  1.7125532E-06
  2.7000000E+04  1.5789566E-06
  2.8000000E+04  1.4594481E-06
  2.9000000E+04  1.3521575E-06
  3.0000000E+04  1.2555125E-06
  3.1000000E+04  1.1681835E-06
  3.2000000E+04  1.0890401E-06
  3.3000000E+04  1.0171166E-06
  3.4000000E+04  9.5158393E-07
  3.5000000E+04  8.9172747E-07
  3.6000000E+04  8.3692833E-07
  3.8000000E+04  7.4041977E-07
  4.0000000E+04  6.5852125E-07
  4.2000000E+04  5.8850678E-07
  4.4000000E+04  5.2825008E-07
  4.6000000E+04  4.7607358E-07
  4.8000000E+04  4.3064041E-07
  5.0000000E+04  3.9087532E-07
  5.2500000E+04  3.4782627E-07
  5.5000000E+04  3.1091811E-07
  5.7500000E+04  2.7907852E-07
  5.8750000E+04  2.6478608E-07
  6.0000000E+04  2.5145544E-07
  6.2500000E+04  2.2736552E-07
  6.5000000E+04  2.0625595E-07
  6.7500000E+04  1.8767571E-07
  7.0000000E+04  1.7125414E-07
  7.2500000E+04  1.5668458E-07
  7.5000000E+04  1.4371165E-07
  7.7500000E+04  1.3212147E-07
  8.0000000E+04  1.2173395E-07
  8.2500000E+04  1.1239661E-07
  8.5000000E+04  1.0397976E-07
  8.7500000E+04  9.6372567E-08
  9.0000000E+04  8.9479929E-08
  9.2500000E+04  8.3219899E-08
  9.5000000E+04  7.7521598E-08
  1.0000000E+05  6.7572045E-08
  1.0500000E+05  5.9227501E-08
  1.1000000E+05  5.2178028E-08
  1.1500000E+05  4.6182977E-08
  1.2000000E+05  4.1053460E-08
  1.2500000E+05  3.6639862E-08
  1.3000000E+05  3.2822577E-08
  1.3500000E+05  2.9505127E-08
  1.4000000E+05  2.6609083E-08
  1.4500000E+05  2.4070269E-08
  1.5000000E+05  2.1835847E-08
  1.5500000E+05  1.9862079E-08
  1.6000000E+05  1.8112543E-08
  1.6500000E+05  1.6556714E-08
  1.7000000E+05  1.5168886E-08
  1.7500000E+05  1.3927303E-08
  1.8000000E+05  1.2813477E-08
  1.8500000E+05  1.1811635E-08
  1.9000000E+05  1.0908268E-08
  1.9500000E+05  1.0091765E-08
  2.0000000E+05  9.3521064E-09
  2.0500000E+05  8.6806160E-09
  2.1000000E+05  8.0697548E-09
  2.2000000E+05  7.0044658E-09
  2.3000000E+05  6.1129143E-09
  2.4000000E+05  5.3616601E-09
  2.5000000E+05  4.7246394E-09
  2.6000000E+05  4.1813360E-09
  2.7000000E+05  3.7154506E-09
  2.8000000E+05  3.3139271E-09
  2.9000000E+05  2.9662340E-09
  3.0000000E+05  2.6638185E-09
  3.1000000E+05  2.3996907E-09
  3.2000000E+05  2.1681020E-09
  3.3000000E+05  1.9642957E-09
  3.4000000E+05  1.7843148E-09
  3.5000000E+05  1.6248496E-09
  3.6000000E+05  1.4831200E-09
  3.7000000E+05  1.3567803E-09
  3.8000000E+05  1.2438422E-09
  3.9000000E+05  1.1426135E-09
  4.0000000E+05  1.0516485E-09
  4.1000000E+05  9.6970781E-10
  4.2000000E+05  8.9572464E-10
  4.3000000E+05  8.2877752E-10
  4.4000000E+05  7.6806808E-10
  4.5000000E+05  7.1290279E-10
  4.6000000E+05  6.6267735E-10
  4.7000000E+05  6.1686375E-10
  4.8000000E+05  5.7499936E-10
  5.0000000E+05  5.0154106E-10
  5.1250000E+05  4.6162085E-10
  5.2500000E+05  4.2564697E-10
  5.3750000E+05  3.9315509E-10
  5.5000000E+05  3.6374369E-10
  5.7500000E+05  3.1281589E-10
  5.8750000E+05  2.9073320E-10
  6.0000000E+05  2.7058609E-10
  6.2500000E+05  2.3531416E-10
  6.5000000E+05  2.0565621E-10
  6.7500000E+05  1.8056398E-10
  7.0000000E+05  1.5921203E-10
  7.2500000E+05  1.4094516E-10
  7.5000000E+05  1.2523929E-10
  7.7500000E+05  1.1167212E-10
  8.0000000E+05  9.9900982E-11
  8.2500000E+05  8.9646046E-11
  8.5000000E+05  8.0677384E-11
  8.7500000E+05  7.2804960E-11
  9.0000000E+05  6.5870910E-11
  9.2500000E+05  5.9743441E-11
  9.5000000E+05  5.4311995E-11
  9.7500000E+05  4.9483411E-11
  1.0000000E+06  4.5178837E-11
  1.0250000E+06  4.1331259E-11
  1.0500000E+06  3.7883501E-11
  1.0750000E+06  3.4786602E-11
  1.1000000E+06  3.1998489E-11
  1.1250000E+06  2.9482884E-11
  1.1500000E+06  2.7208400E-11
  1.1750000E+06  2.5147805E-11
  1.2000000E+06  2.3277391E-11
  1.2250000E+06  2.1576467E-11
  1.2500000E+06  2.0026928E-11
  1.3000000E+06  1.7320394E-11
  1.3500000E+06  1.5052219E-11
  1.4000000E+06  1.3140114E-11
  1.4500000E+06  1.1519286E-11
  1.5000000E+06  1.0138273E-11
  1.5500000E+06  8.9558697E-12
  1.6000000E+06  7.9388798E-12
  1.6500000E+06  7.0604031E-12
  1.7000000E+06  6.2985148E-12
  1.7500000E+06  5.6352504E-12
  1.8000000E+06  5.0557865E-12
  1.8500000E+06  4.5478256E-12
  1.9000000E+06  4.1011151E-12
  1.9500000E+06  3.7070657E-12
  2.0000000E+06  3.3584558E-12
  2.0500000E+06  3.0491893E-12
  2.1000000E+06  2.7740997E-12
  2.1500000E+06  2.5287946E-12
  2.2000000E+06  2.3095239E-12
  2.2500000E+06  2.1130744E-12
  2.3000000E+06  1.9366833E-12
  2.3500000E+06  1.7779680E-12
  2.4000000E+06  1.6348675E-12
  2.4500000E+06  1.5055937E-12
  2.5000000E+06  1.3885915E-12
  2.5500000E+06  1.2825048E-12
  2.6000000E+06  1.1861479E-12
  2.6500000E+06  1.0984823E-12
  2.7000000E+06  1.0185967E-12
  2.8000000E+06  8.7905038E-13
  2.9000000E+06  7.6214604E-13
  3.0000000E+06  6.6366784E-13
  3.1000000E+06  5.8026128E-13
  3.2000000E+06  5.0925498E-13
  3.3000000E+06  4.4851490E-13
  3.4000000E+06  3.9634265E-13
  3.5000000E+06  3.5138680E-13
  3.6000000E+06  3.1253037E-13
  
  
#  83  11  N2  EION =  8.130000000E+02 eV   279
#  S(0) = 8.625798E-01
  8.0928360E+00  0.0000000E+00
  8.0928360E+02  0.0000000E+00
  8.0928360E+02  2.4300573E-04
  8.1300000E+02  2.4300573E-04
  8.1300799E+02  2.4300573E-04
  8.1323919E+02  2.4752670E-04
  8.1347039E+02  2.5191102E-04
  8.1370159E+02  2.5615353E-04
  8.1393279E+02  2.6025031E-04
  8.1439519E+02  2.6799655E-04
  8.1485759E+02  2.7513980E-04
  8.1578239E+02  2.8764585E-04
  8.1670719E+02  2.9792231E-04
  8.1855679E+02  3.1283061E-04
  8.2040639E+02  3.2208125E-04
  8.2133119E+02  3.2519914E-04
  8.2225599E+02  3.2757027E-04
  8.2410559E+02  3.3064911E-04
  8.2595519E+02  3.3221214E-04
  8.2780479E+02  3.3283542E-04
  8.2965440E+02  3.3288856E-04
  8.3150400E+02  3.3261007E-04
  8.3335360E+02  3.3215533E-04
  8.3520320E+02  3.3162609E-04
  8.3890240E+02  3.3058615E-04
  8.4260160E+02  3.2977693E-04
  8.5000000E+02  3.2909866E-04
  8.5625000E+02  3.2929327E-04
  8.6250000E+02  3.2980280E-04
  8.6875000E+02  3.3031518E-04
  8.7500000E+02  3.3064948E-04
  8.8750000E+02  3.3062769E-04
  9.0000000E+02  3.2998278E-04
  9.1250000E+02  3.2917348E-04
  9.2500000E+02  3.2842914E-04
  9.3750000E+02  3.2774343E-04
  9.5000000E+02  3.2701503E-04
  9.7500000E+02  3.2521108E-04
  1.0000000E+03  3.2309427E-04
  1.0250000E+03  3.2089303E-04
  1.0500000E+03  3.1853570E-04
  1.0750000E+03  3.1591836E-04
  1.1000000E+03  3.1309958E-04
  1.1250000E+03  3.1019396E-04
  1.1500000E+03  3.0722775E-04
  1.2000000E+03  3.0091861E-04
  1.2250000E+03  2.9758156E-04
  1.2500000E+03  2.9418463E-04
  1.2750000E+03  2.9077475E-04
  1.3000000E+03  2.8734960E-04
  1.3500000E+03  2.8035093E-04
  1.4000000E+03  2.7323859E-04
  1.4500000E+03  2.6615567E-04
  1.5000000E+03  2.5915418E-04
  1.5500000E+03  2.5219524E-04
  1.6000000E+03  2.4532230E-04
  1.6500000E+03  2.3862261E-04
  1.7000000E+03  2.3208441E-04
  1.7500000E+03  2.2567721E-04
  1.8000000E+03  2.1942888E-04
  1.8500000E+03  2.1337391E-04
  1.9000000E+03  2.0751015E-04
  2.0000000E+03  1.9629228E-04
  2.1000000E+03  1.8576064E-04
  2.2000000E+03  1.7592630E-04
  2.3000000E+03  1.6673602E-04
  2.4000000E+03  1.5814571E-04
  2.5000000E+03  1.5011854E-04
  2.6000000E+03  1.4262029E-04
  2.7000000E+03  1.3561570E-04
  2.8000000E+03  1.2906694E-04
  2.9000000E+03  1.2293823E-04
  3.0000000E+03  1.1719755E-04
  3.1000000E+03  1.1181562E-04
  3.2000000E+03  1.0676558E-04
  3.4000000E+03  9.7564842E-05
  3.6000000E+03  8.9421094E-05
  3.8000000E+03  8.2186842E-05
  4.0000000E+03  7.5737658E-05
  4.2000000E+03  6.9968532E-05
  4.4000000E+03  6.4790729E-05
  4.6000000E+03  6.0128983E-05
  4.8000000E+03  5.5919264E-05
  5.0000000E+03  5.2106879E-05
  5.2500000E+03  4.7829374E-05
  5.5000000E+03  4.4022483E-05
  5.7500000E+03  4.0621724E-05
  6.0000000E+03  3.7573085E-05
  6.5000000E+03  3.2357257E-05
  6.7500000E+03  3.0118815E-05
  7.0000000E+03  2.8087730E-05
  7.2500000E+03  2.6239949E-05
  7.5000000E+03  2.4554773E-05
  8.0000000E+03  2.1603067E-05
  8.5000000E+03  1.9115620E-05
  9.0000000E+03  1.7002922E-05
  9.5000000E+03  1.5195702E-05
  1.0000000E+04  1.3639741E-05
  1.0500000E+04  1.2292119E-05
  1.1000000E+04  1.1118535E-05
  1.1500000E+04  1.0091339E-05
  1.2000000E+04  9.1880540E-06
  1.2500000E+04  8.3902776E-06
  1.3000000E+04  7.6828296E-06
  1.3500000E+04  7.0531106E-06
  1.4000000E+04  6.4906002E-06
  1.4500000E+04  5.9864613E-06
  1.5000000E+04  5.5332328E-06
  1.5500000E+04  5.1245832E-06
  1.6000000E+04  4.7551138E-06
  1.6500000E+04  4.4202004E-06
  1.7000000E+04  4.1158657E-06
  1.8000000E+04  3.5856534E-06
  1.9000000E+04  3.1420820E-06
  2.0000000E+04  2.7680990E-06
  2.1000000E+04  2.4505538E-06
  2.2000000E+04  2.1791849E-06
  2.3000000E+04  1.9459025E-06
  2.4000000E+04  1.7442652E-06
  2.5000000E+04  1.5690996E-06
  2.6000000E+04  1.4162171E-06
  2.7000000E+04  1.2822005E-06
  2.8000000E+04  1.1642430E-06
  2.9000000E+04  1.0600243E-06
  3.0000000E+04  9.6761450E-07
  3.1000000E+04  8.8539965E-07
  3.2000000E+04  8.1202289E-07
  3.3000000E+04  7.4633799E-07
  3.4000000E+04  6.8737204E-07
  3.5000000E+04  6.3429557E-07
  3.6000000E+04  5.8639867E-07
  3.8000000E+04  5.0378741E-07
  4.0000000E+04  4.3558777E-07
  4.2000000E+04  3.7882288E-07
  4.4000000E+04  3.3122110E-07
  4.6000000E+04  2.9102888E-07
  4.8000000E+04  2.5687829E-07
  5.0000000E+04  2.2769192E-07
  5.2500000E+04  1.9690202E-07
  5.5000000E+04  1.7123361E-07
  5.7500000E+04  1.4968231E-07
  5.8750000E+04  1.4020002E-07
  6.0000000E+04  1.3146917E-07
  6.2500000E+04  1.1598409E-07
  6.5000000E+04  1.0274471E-07
  6.7500000E+04  9.1366426E-08
  7.0000000E+04  8.1540241E-08
  7.2500000E+04  7.3015985E-08
  7.5000000E+04  6.5589759E-08
  7.7500000E+04  5.9094319E-08
  8.0000000E+04  5.3391677E-08
  8.2500000E+04  4.8367348E-08
  8.5000000E+04  4.3925846E-08
  8.7500000E+04  3.9987137E-08
  9.0000000E+04  3.6483829E-08
  9.2500000E+04  3.3358925E-08
  9.5000000E+04  3.0564019E-08
  9.7500000E+04  2.8057835E-08
  1.0000000E+05  2.5805040E-08
  1.0250000E+05  2.3775281E-08
  1.0500000E+05  2.1942397E-08
  1.1000000E+05  1.8779749E-08
  1.1500000E+05  1.6169433E-08
  1.2000000E+05  1.3999073E-08
  1.2500000E+05  1.2182223E-08
  1.3000000E+05  1.0651705E-08
  1.3500000E+05  9.3548369E-09
  1.4000000E+05  8.2499495E-09
  1.4500000E+05  7.3038214E-09
  1.5000000E+05  6.4897710E-09
  1.5500000E+05  5.7862214E-09
  1.6000000E+05  5.1756095E-09
  1.6500000E+05  4.6435529E-09
  1.7000000E+05  4.1782071E-09
  1.7500000E+05  3.7697645E-09
  1.8000000E+05  3.4100625E-09
  1.8500000E+05  3.0922755E-09
  1.9000000E+05  2.8106702E-09
  1.9500000E+05  2.5604090E-09
  2.0000000E+05  2.3373937E-09
  2.0500000E+05  2.1381384E-09
  2.1000000E+05  1.9596673E-09
  2.1500000E+05  1.7994313E-09
  2.2000000E+05  1.6552388E-09
  2.2500000E+05  1.5251997E-09
  2.3000000E+05  1.4076788E-09
  2.4000000E+05  1.2047018E-09
  2.5000000E+05  1.0370125E-09
  2.6000000E+05  8.9750036E-10
  2.7000000E+05  7.8067215E-10
  2.8000000E+05  6.8224456E-10
  2.9000000E+05  5.9884861E-10
  3.0000000E+05  5.2781329E-10
  3.1000000E+05  4.6700512E-10
  3.2000000E+05  4.1470796E-10
  3.3000000E+05  3.6953222E-10
  3.4000000E+05  3.3034567E-10
  3.5000000E+05  2.9622058E-10
  3.6000000E+05  2.6639255E-10
  3.7000000E+05  2.4022853E-10
  3.8000000E+05  2.1720161E-10
  3.9000000E+05  1.9687118E-10
  4.0000000E+05  1.7886714E-10
  4.1000000E+05  1.6287726E-10
  4.2000000E+05  1.4863702E-10
  4.3000000E+05  1.3592153E-10
  4.4000000E+05  1.2453890E-10
  4.5000000E+05  1.1432486E-10
  4.6000000E+05  1.0513830E-10
  4.7000000E+05  9.6857581E-11
  4.8000000E+05  8.9377570E-11
  5.0000000E+05  7.6466844E-11
  5.1250000E+05  6.9573325E-11
  5.2500000E+05  6.3440819E-11
  5.3750000E+05  5.7970569E-11
  5.5000000E+05  5.3078471E-11
  5.7500000E+05  4.4751387E-11
  5.8750000E+05  4.1201660E-11
  6.0000000E+05  3.7997627E-11
  6.2500000E+05  3.2473139E-11
  6.5000000E+05  2.7918618E-11
  6.7500000E+05  2.4136393E-11
  7.0000000E+05  2.0974253E-11
  7.2500000E+05  1.8313920E-11
  7.5000000E+05  1.6062647E-11
  7.7500000E+05  1.4147110E-11
  8.0000000E+05  1.2508891E-11
  8.2500000E+05  1.1101110E-11
  8.5000000E+05  9.8858717E-12
  8.7500000E+05  8.8323678E-12
  9.0000000E+05  7.9154024E-12
  9.2500000E+05  7.1142536E-12
  9.5000000E+05  6.4117878E-12
  9.7500000E+05  5.7937620E-12
  1.0000000E+06  5.2482780E-12
  1.0250000E+06  4.7653503E-12
  1.0500000E+06  4.3365591E-12
  1.0750000E+06  3.9547779E-12
  1.1000000E+06  3.6139530E-12
  1.1250000E+06  3.3089221E-12
  1.1500000E+06  3.0352677E-12
  1.1750000E+06  2.7891965E-12
  1.2000000E+06  2.5674400E-12
  1.2250000E+06  2.3671735E-12
  1.2500000E+06  2.1859480E-12
  1.3000000E+06  1.8723758E-12
  1.3500000E+06  1.6127334E-12
  1.4000000E+06  1.3962811E-12
  1.4500000E+06  1.2146939E-12
  1.5000000E+06  1.0614598E-12
  1.5500000E+06  9.3144216E-13
  1.6000000E+06  8.2055747E-13
  1.6500000E+06  7.2553567E-13
  1.7000000E+06  6.4374031E-13
  1.7500000E+06  5.7303166E-13
  1.8000000E+06  5.1166251E-13
  1.8500000E+06  4.5819814E-13
  1.9000000E+06  4.1145413E-13
  1.9500000E+06  3.7044756E-13
  2.0000000E+06  3.3435876E-13
  2.0500000E+06  3.0250102E-13
  2.1000000E+06  2.7429629E-13
  2.1500000E+06  2.4925624E-13
  2.2000000E+06  2.2696687E-13
  2.2500000E+06  2.0707580E-13
  2.3000000E+06  1.8928221E-13
  2.3500000E+06  1.7332875E-13
  2.4000000E+06  1.5899405E-13
  2.4500000E+06  1.4608701E-13
  2.5000000E+06  1.3444214E-13
  2.5500000E+06  1.2391573E-13
  2.6000000E+06  1.1438221E-13
  2.6500000E+06  1.0573163E-13
  2.7000000E+06  9.7867987E-14
  2.8000000E+06  8.4175754E-14
  2.9000000E+06  7.2749244E-14
  3.0000000E+06  6.3162290E-14
  3.1000000E+06  5.5081307E-14
  3.1500000E+06  5.1519858E-14
  
  
#  83  12  N3  EION =  6.870000000E+02 eV   281
#  S(0) = 2.451727E+00
  6.8376983E+00  0.0000000E+00
  6.8376983E+02  0.0000000E+00
  6.8376983E+02  1.1766227E-03
  6.8700000E+02  1.1766227E-03
  6.8700668E+02  1.1766227E-03
  6.8716910E+02  1.1994661E-03
  6.8733152E+02  1.2218344E-03
  6.8749393E+02  1.2437148E-03
  6.8765635E+02  1.2650966E-03
  6.8798118E+02  1.3063304E-03
  6.8830602E+02  1.3454849E-03
  6.8895568E+02  1.4174803E-03
  6.8960535E+02  1.4811411E-03
  6.9090468E+02  1.5849685E-03
  6.9220401E+02  1.6613956E-03
  6.9350334E+02  1.7157808E-03
  6.9480267E+02  1.7532036E-03
  6.9610201E+02  1.7779578E-03
  6.9740134E+02  1.7934496E-03
  6.9870067E+02  1.8022824E-03
  7.0000000E+02  1.8064024E-03
  7.0156250E+02  1.8071169E-03
  7.0312500E+02  1.8048501E-03
  7.0625000E+02  1.7958313E-03
  7.0937500E+02  1.7850394E-03
  7.1250000E+02  1.7749680E-03
  7.1875000E+02  1.7599991E-03
  7.2500000E+02  1.7514598E-03
  7.3125000E+02  1.7464229E-03
  7.3750000E+02  1.7419387E-03
  7.4375000E+02  1.7361073E-03
  7.5000000E+02  1.7281878E-03
  7.6250000E+02  1.7069926E-03
  7.7500000E+02  1.6827352E-03
  7.8750000E+02  1.6592057E-03
  8.0000000E+02  1.6374487E-03
  8.1250000E+02  1.6167603E-03
  8.2500000E+02  1.5961301E-03
  8.3750000E+02  1.5750678E-03
  8.5000000E+02  1.5536713E-03
  8.7500000E+02  1.5115294E-03
  9.0000000E+02  1.4716627E-03
  9.1250000E+02  1.4524068E-03
  9.2500000E+02  1.4333604E-03
  9.5000000E+02  1.3955854E-03
  9.7500000E+02  1.3585224E-03
  1.0000000E+03  1.3228254E-03
  1.0250000E+03  1.2885818E-03
  1.0500000E+03  1.2554798E-03
  1.0750000E+03  1.2231741E-03
  1.1000000E+03  1.1916812E-03
  1.1500000E+03  1.1318735E-03
  1.2000000E+03  1.0762162E-03
  1.2500000E+03  1.0237697E-03
  1.3000000E+03  9.7458095E-04
  1.3500000E+03  9.2869697E-04
  1.4000000E+03  8.8561244E-04
  1.4500000E+03  8.4514491E-04
  1.5000000E+03  8.0717211E-04
  1.6000000E+03  7.3807385E-04
  1.7000000E+03  6.7689915E-04
  1.8000000E+03  6.2258370E-04
  1.9000000E+03  5.7423563E-04
  2.0000000E+03  5.3101852E-04
  2.1000000E+03  4.9223059E-04
  2.2000000E+03  4.5733604E-04
  2.3000000E+03  4.2586598E-04
  2.4000000E+03  3.9737609E-04
  2.5000000E+03  3.7149945E-04
  2.6000000E+03  3.4793675E-04
  2.7000000E+03  3.2642908E-04
  2.8000000E+03  3.0675110E-04
  2.9000000E+03  2.8870614E-04
  3.0000000E+03  2.7212148E-04
  3.1000000E+03  2.5684612E-04
  3.2000000E+03  2.4274808E-04
  3.4000000E+03  2.1763493E-04
  3.6000000E+03  1.9601078E-04
  3.8000000E+03  1.7727072E-04
  4.0000000E+03  1.6093450E-04
  4.2000000E+03  1.4661695E-04
  4.4000000E+03  1.3400631E-04
  4.6000000E+03  1.2284815E-04
  4.8000000E+03  1.1293329E-04
  5.0000000E+03  1.0408848E-04
  5.2500000E+03  9.4319464E-05
  5.5000000E+03  8.5766298E-05
  5.7500000E+03  7.8240954E-05
  6.0000000E+03  7.1589881E-05
  6.5000000E+03  6.0427197E-05
  6.7500000E+03  5.5723892E-05
  7.0000000E+03  5.1503830E-05
  7.2500000E+03  4.7705402E-05
  7.5000000E+03  4.4276341E-05
  8.0000000E+03  3.8354358E-05
  8.5000000E+03  3.3451793E-05
  9.0000000E+03  2.9355673E-05
  9.5000000E+03  2.5904939E-05
  1.0000000E+04  2.2976017E-05
  1.0500000E+04  2.0472952E-05
  1.1000000E+04  1.8320412E-05
  1.1500000E+04  1.6458653E-05
  1.2000000E+04  1.4839846E-05
  1.2500000E+04  1.3425371E-05
  1.3000000E+04  1.2183810E-05
  1.3500000E+04  1.1089403E-05
  1.4000000E+04  1.0120897E-05
  1.4500000E+04  9.2606440E-06
  1.5000000E+04  8.4939021E-06
  1.6000000E+04  7.1933468E-06
  1.7000000E+04  6.1413129E-06
  1.8000000E+04  5.2812655E-06
  1.9000000E+04  4.5714792E-06
  2.0000000E+04  3.9806801E-06
  2.1000000E+04  3.4851006E-06
  2.2000000E+04  3.0664515E-06
  2.3000000E+04  2.7104979E-06
  2.4000000E+04  2.4060478E-06
  2.5000000E+04  2.1442161E-06
  2.6000000E+04  1.9178886E-06
  2.7000000E+04  1.7213235E-06
  2.8000000E+04  1.5498524E-06
  2.9000000E+04  1.3996532E-06
  3.0000000E+04  1.2675772E-06
  3.1000000E+04  1.1510149E-06
  3.2000000E+04  1.0477915E-06
  3.3000000E+04  9.5608477E-07
  3.4000000E+04  8.7436089E-07
  3.5000000E+04  8.0132261E-07
  3.6000000E+04  7.3586773E-07
  3.8000000E+04  6.2408271E-07
  4.0000000E+04  5.3297791E-07
  4.2000000E+04  4.5807206E-07
  4.4000000E+04  3.9598930E-07
  4.6000000E+04  3.4415548E-07
  4.8000000E+04  3.0058573E-07
  5.0000000E+04  2.6373389E-07
  5.2500000E+04  2.2528894E-07
  5.5000000E+04  1.9362094E-07
  5.7500000E+04  1.6733678E-07
  5.8750000E+04  1.5586978E-07
  6.0000000E+04  1.4536873E-07
  6.2500000E+04  1.2688963E-07
  6.5000000E+04  1.1125266E-07
  6.7500000E+04  9.7947385E-08
  7.0000000E+04  8.6567673E-08
  7.2500000E+04  7.6787892E-08
  7.5000000E+04  6.8345123E-08
  7.7500000E+04  6.1025669E-08
  8.0000000E+04  5.4654741E-08
  8.2500000E+04  4.9088553E-08
  8.5000000E+04  4.4208183E-08
  8.7500000E+04  3.9914758E-08
  9.0000000E+04  3.6125668E-08
  9.2500000E+04  3.2771576E-08
  9.5000000E+04  2.9794031E-08
  9.7500000E+04  2.7143552E-08
  1.0000000E+05  2.4778090E-08
  1.0250000E+05  2.2661772E-08
  1.0500000E+05  2.0763882E-08
  1.1000000E+05  1.7521480E-08
  1.1500000E+05  1.4880220E-08
  1.2000000E+05  1.2711846E-08
  1.2500000E+05  1.0918872E-08
  1.3000000E+05  9.4264353E-09
  1.3500000E+05  8.1764802E-09
  1.4000000E+05  7.1235813E-09
  1.4500000E+05  6.2318996E-09
  1.5000000E+05  5.4729470E-09
  1.5500000E+05  4.8239159E-09
  1.6000000E+05  4.2664203E-09
  1.6500000E+05  3.7855476E-09
  1.7000000E+05  3.3691303E-09
  1.7500000E+05  3.0071847E-09
  1.8000000E+05  2.6914751E-09
  1.8500000E+05  2.4151741E-09
  1.9000000E+05  2.1725948E-09
  1.9500000E+05  1.9589787E-09
  2.0000000E+05  1.7703266E-09
  2.0500000E+05  1.6032645E-09
  2.1000000E+05  1.4549348E-09
  2.1500000E+05  1.3229081E-09
  2.2000000E+05  1.2051121E-09
  2.2500000E+05  1.0997729E-09
  2.3000000E+05  1.0053669E-09
  2.4000000E+05  8.4428385E-10
  2.5000000E+05  7.1334793E-10
  2.6000000E+05  6.0613557E-10
  2.7000000E+05  5.1775097E-10
  2.8000000E+05  4.4442692E-10
  2.9000000E+05  3.8323865E-10
  3.0000000E+05  3.3189636E-10
  3.1000000E+05  2.8859326E-10
  3.2000000E+05  2.5189320E-10
  3.3000000E+05  2.2064720E-10
  3.4000000E+05  1.9393020E-10
  3.5000000E+05  1.7099295E-10
  3.6000000E+05  1.5122511E-10
  3.7000000E+05  1.3412679E-10
  3.8000000E+05  1.1928647E-10
  3.9000000E+05  1.0636367E-10
  4.0000000E+05  9.5075399E-11
  4.1000000E+05  8.5185517E-11
  4.2000000E+05  7.6496175E-11
  4.3000000E+05  6.8840941E-11
  4.4000000E+05  6.2079318E-11
  4.5000000E+05  5.6092239E-11
  4.6000000E+05  5.0778436E-11
  4.7000000E+05  4.6051496E-11
  4.8000000E+05  4.1837449E-11
  5.0000000E+05  3.4702772E-11
  5.1250000E+05  3.0973954E-11
  5.2500000E+05  2.7709927E-11
  5.3750000E+05  2.4844832E-11
  5.5000000E+05  2.2323253E-11
  5.7500000E+05  1.8130558E-11
  5.8750000E+05  1.6386028E-11
  6.0000000E+05  1.4836005E-11
  6.1250000E+05  1.3455851E-11
  6.2500000E+05  1.2224420E-11
  6.3750000E+05  1.1123507E-11
  6.5000000E+05  1.0137401E-11
  6.7500000E+05  8.4570178E-12
  7.0000000E+05  7.0945578E-12
  7.2500000E+05  5.9826429E-12
  7.5000000E+05  5.0696501E-12
  7.7500000E+05  4.3156999E-12
  8.0000000E+05  3.6897479E-12
  8.2500000E+05  3.1674417E-12
  8.5000000E+05  2.7295450E-12
  8.7500000E+05  2.3607628E-12
  9.0000000E+05  2.0488600E-12
  9.2500000E+05  1.7839959E-12
  9.5000000E+05  1.5582124E-12
  9.7500000E+05  1.3650414E-12
  1.0000000E+06  1.1992005E-12
  1.0250000E+06  1.0563532E-12
  1.0500000E+06  9.3292411E-13
  1.0750000E+06  8.2595252E-13
  1.1000000E+06  7.3297710E-13
  1.1250000E+06  6.5194369E-13
  1.1500000E+06  5.8113168E-13
  1.1750000E+06  5.1909474E-13
  1.2000000E+06  4.6461299E-13
  1.2250000E+06  4.1665438E-13
  1.2500000E+06  3.7434299E-13
  1.2750000E+06  3.3693303E-13
  1.3000000E+06  3.0378767E-13
  1.3250000E+06  2.7436165E-13
  1.3500000E+06  2.4818682E-13
  1.4000000E+06  2.0403440E-13
  1.4500000E+06  1.6872185E-13
  1.5000000E+06  1.4028977E-13
  1.5500000E+06  1.1725346E-13
  1.6000000E+06  9.8478641E-14
  1.6500000E+06  8.3091790E-14
  1.7000000E+06  7.0415199E-14
  1.7500000E+06  5.9919489E-14
  1.8000000E+06  5.1188453E-14
  1.8500000E+06  4.3892861E-14
  1.9000000E+06  3.7770760E-14
  1.9500000E+06  3.2612566E-14
  2.0000000E+06  2.8249711E-14
  2.0500000E+06  2.4545951E-14
  2.1000000E+06  2.1390642E-14
  2.1500000E+06  1.8693523E-14
  2.2000000E+06  1.6380706E-14
  2.2500000E+06  1.4391395E-14
  2.3000000E+06  1.2675329E-14
  2.3500000E+06  1.1190807E-14
  2.4000000E+06  9.9030959E-15
  2.4500000E+06  8.7830850E-15
  2.5000000E+06  7.8063389E-15
  2.5500000E+06  6.9523597E-15
  2.6000000E+06  6.2038951E-15
  2.6500000E+06  5.5463746E-15
  2.7000000E+06  4.9674753E-15
  2.7500000E+06  4.4568730E-15
  2.8000000E+06  4.0057743E-15
  2.8500000E+06  3.6065944E-15
  2.9000000E+06  3.2527827E-15
  
  
#  83  13  N4  EION =  4.720000000E+02 eV   281
#  S(0) = 3.192710E+00
  4.6718487E+00  0.0000000E+00
  4.6718487E+02  0.0000000E+00
  4.6718487E+02  7.8008680E-04
  4.7200000E+02  7.8008680E-04
  4.7200464E+02  7.8008680E-04
  4.7280418E+02  7.8142607E-04
  4.7360371E+02  7.8269844E-04
  4.7440325E+02  7.8442019E-04
  4.7520279E+02  7.8704772E-04
  4.7680186E+02  7.9685188E-04
  4.7840093E+02  8.1624037E-04
  4.7920046E+02  8.3106285E-04
  4.8000000E+02  8.5016101E-04
  4.8125000E+02  8.8979105E-04
  4.8250000E+02  9.4181563E-04
  4.8375000E+02  1.0043199E-03
  4.8500000E+02  1.0725107E-03
  4.8625000E+02  1.1400411E-03
  4.8750000E+02  1.2013564E-03
  4.8875000E+02  1.2534895E-03
  4.9000000E+02  1.2959040E-03
  4.9250000E+02  1.3572496E-03
  4.9500000E+02  1.3990209E-03
  4.9750000E+02  1.4312731E-03
  5.0000000E+02  1.4588361E-03
  5.0625000E+02  1.5157274E-03
  5.1250000E+02  1.5568393E-03
  5.1875000E+02  1.5846209E-03
  5.2500000E+02  1.6054205E-03
  5.3125000E+02  1.6252636E-03
  5.3750000E+02  1.6474930E-03
  5.4375000E+02  1.6728921E-03
  5.5000000E+02  1.7006197E-03
  5.6250000E+02  1.7571518E-03
  5.7500000E+02  1.8076597E-03
  5.8125000E+02  1.8297037E-03
  5.8750000E+02  1.8499641E-03
  5.9375000E+02  1.8688884E-03
  6.0000000E+02  1.8869160E-03
  6.1250000E+02  1.9215426E-03
  6.2500000E+02  1.9546177E-03
  6.3750000E+02  1.9851429E-03
  6.5000000E+02  2.0116635E-03
  6.6250000E+02  2.0333925E-03
  6.7500000E+02  2.0505161E-03
  7.0000000E+02  2.0743587E-03
  7.2500000E+02  2.0888077E-03
  7.5000000E+02  2.0944617E-03
  7.7500000E+02  2.0905469E-03
  8.0000000E+02  2.0782781E-03
  8.2500000E+02  2.0602597E-03
  8.5000000E+02  2.0379966E-03
  9.0000000E+02  1.9821558E-03
  9.5000000E+02  1.9141441E-03
  1.0000000E+03  1.8403660E-03
  1.0500000E+03  1.7634816E-03
  1.1000000E+03  1.6847452E-03
  1.1500000E+03  1.6067127E-03
  1.2000000E+03  1.5305480E-03
  1.2500000E+03  1.4562446E-03
  1.3000000E+03  1.3846248E-03
  1.3500000E+03  1.3162868E-03
  1.4000000E+03  1.2511062E-03
  1.4500000E+03  1.1889676E-03
  1.5000000E+03  1.1300082E-03
  1.6000000E+03  1.0216494E-03
  1.7000000E+03  9.2485035E-04
  1.8000000E+03  8.3853239E-04
  1.9000000E+03  7.6173456E-04
  2.0000000E+03  6.9333616E-04
  2.1000000E+03  6.3232041E-04
  2.2000000E+03  5.7779633E-04
  2.3000000E+03  5.2899755E-04
  2.4000000E+03  4.8525095E-04
  2.5000000E+03  4.4595684E-04
  2.6000000E+03  4.1058900E-04
  2.7000000E+03  3.7868933E-04
  2.8000000E+03  3.4985894E-04
  2.9000000E+03  3.2375042E-04
  3.0000000E+03  3.0006136E-04
  3.1000000E+03  2.7852728E-04
  3.2000000E+03  2.5891645E-04
  3.4000000E+03  2.2467606E-04
  3.6000000E+03  1.9598844E-04
  3.8000000E+03  1.7180001E-04
  4.0000000E+03  1.5128311E-04
  4.2000000E+03  1.3378277E-04
  4.4000000E+03  1.1877683E-04
  4.6000000E+03  1.0584613E-04
  4.8000000E+03  9.4651922E-05
  5.0000000E+03  8.4918695E-05
  5.2500000E+03  7.4467114E-05
  5.5000000E+03  6.5593950E-05
  5.7500000E+03  5.8018534E-05
  6.0000000E+03  5.1517208E-05
  6.5000000E+03  4.1052876E-05
  6.7500000E+03  3.6826541E-05
  7.0000000E+03  3.3134615E-05
  7.2500000E+03  2.9897331E-05
  7.5000000E+03  2.7048545E-05
  8.0000000E+03  2.2305033E-05
  8.5000000E+03  1.8561520E-05
  9.0000000E+03  1.5573901E-05
  9.5000000E+03  1.3165210E-05
  1.0000000E+04  1.1205233E-05
  1.0500000E+04  9.5968508E-06
  1.1000000E+04  8.2667284E-06
  1.1500000E+04  7.1588511E-06
  1.2000000E+04  6.2299799E-06
  1.2500000E+04  5.4464224E-06
  1.3000000E+04  4.7816842E-06
  1.3500000E+04  4.2147590E-06
  1.4000000E+04  3.7288631E-06
  1.4500000E+04  3.3104885E-06
  1.5000000E+04  2.9486893E-06
  1.5500000E+04  2.6345399E-06
  1.6000000E+04  2.3607185E-06
  1.6500000E+04  2.1211850E-06
  1.7000000E+04  1.9109297E-06
  1.8000000E+04  1.5622301E-06
  1.9000000E+04  1.2886448E-06
  2.0000000E+04  1.0716579E-06
  2.1000000E+04  8.9786034E-07
  2.2000000E+04  7.5739989E-07
  2.3000000E+04  6.4294279E-07
  2.4000000E+04  5.4896438E-07
  2.5000000E+04  4.7125697E-07
  2.6000000E+04  4.0658356E-07
  2.7000000E+04  3.5243074E-07
  2.8000000E+04  3.0682983E-07
  2.9000000E+04  2.6822646E-07
  3.0000000E+04  2.3538429E-07
  3.1000000E+04  2.0731294E-07
  3.2000000E+04  1.8321370E-07
  3.3000000E+04  1.6243865E-07
  3.4000000E+04  1.4445907E-07
  3.5000000E+04  1.2884109E-07
  3.6000000E+04  1.1522680E-07
  3.7000000E+04  1.0331956E-07
  3.8000000E+04  9.2872361E-08
  3.9000000E+04  8.3678552E-08
  4.0000000E+04  7.5564546E-08
  4.2000000E+04  6.2012741E-08
  4.4000000E+04  5.1292796E-08
  4.6000000E+04  4.2733333E-08
  4.8000000E+04  3.5840002E-08
  5.0000000E+04  3.0244408E-08
  5.2500000E+04  2.4658457E-08
  5.5000000E+04  2.0269495E-08
  5.7500000E+04  1.6787663E-08
  5.8750000E+04  1.5318295E-08
  6.0000000E+04  1.4000906E-08
  6.2500000E+04  1.1752160E-08
  6.5000000E+04  9.9237672E-09
  6.7500000E+04  8.4266537E-09
  7.0000000E+04  7.1927265E-09
  7.2500000E+04  6.1694625E-09
  7.5000000E+04  5.3160088E-09
  7.7500000E+04  4.6003370E-09
  8.0000000E+04  3.9971512E-09
  8.2500000E+04  3.4863359E-09
  8.5000000E+04  3.0517902E-09
  8.7500000E+04  2.6805474E-09
  9.0000000E+04  2.3621033E-09
  9.2500000E+04  2.0879013E-09
  9.5000000E+04  1.8509352E-09
  9.7500000E+04  1.6454405E-09
  1.0000000E+05  1.4666513E-09
  1.0250000E+05  1.3106088E-09
  1.0500000E+05  1.1740111E-09
  1.0750000E+05  1.0540928E-09
  1.1000000E+05  9.4852921E-10
  1.1250000E+05  8.5535853E-10
  1.1500000E+05  7.7291915E-10
  1.2000000E+05  6.3479447E-10
  1.2500000E+05  5.2516010E-10
  1.3000000E+05  4.3740296E-10
  1.3500000E+05  3.6660557E-10
  1.4000000E+05  3.0907209E-10
  1.4500000E+05  2.6199791E-10
  1.5000000E+05  2.2323535E-10
  1.5500000E+05  1.9112555E-10
  1.6000000E+05  1.6437689E-10
  1.6500000E+05  1.4197619E-10
  1.7000000E+05  1.2312299E-10
  1.7500000E+05  1.0718064E-10
  1.8000000E+05  9.3639573E-11
  1.8500000E+05  8.2089493E-11
  1.9000000E+05  7.2198165E-11
  1.9500000E+05  6.3695116E-11
  2.0000000E+05  5.6359024E-11
  2.0500000E+05  5.0007902E-11
  2.1000000E+05  4.4491417E-11
  2.1500000E+05  3.9684838E-11
  2.2000000E+05  3.5484236E-11
  2.2500000E+05  3.1802671E-11
  2.3000000E+05  2.8567138E-11
  2.4000000E+05  2.3197514E-11
  2.5000000E+05  1.8987567E-11
  2.6000000E+05  1.5656427E-11
  2.7000000E+05  1.2998157E-11
  2.8000000E+05  1.0860009E-11
  2.9000000E+05  9.1275049E-12
  3.0000000E+05  7.7140064E-12
  3.1000000E+05  6.5533265E-12
  3.2000000E+05  5.5944726E-12
  3.3000000E+05  4.7978440E-12
  3.4000000E+05  4.1324504E-12
  3.5000000E+05  3.5738626E-12
  3.6000000E+05  3.1026986E-12
  3.7000000E+05  2.7034824E-12
  3.8000000E+05  2.3637821E-12
  3.9000000E+05  2.0735536E-12
  4.0000000E+05  1.8246379E-12
  4.1000000E+05  1.6103730E-12
  4.2000000E+05  1.4252928E-12
  4.3000000E+05  1.2648904E-12
  4.4000000E+05  1.1254339E-12
  4.5000000E+05  1.0038203E-12
  4.6000000E+05  8.9745920E-13
  4.7000000E+05  8.0417946E-13
  4.8000000E+05  7.2215467E-13
  5.0000000E+05  5.8593776E-13
  5.1250000E+05  5.1620325E-13
  5.2500000E+05  4.5606580E-13
  5.3750000E+05  4.0403076E-13
  5.5000000E+05  3.5886232E-13
  5.6250000E+05  3.1953448E-13
  5.7500000E+05  2.8519198E-13
  5.8750000E+05  2.5511903E-13
  6.0000000E+05  2.2871434E-13
  6.2500000E+05  1.8495999E-13
  6.5000000E+05  1.5073342E-13
  6.6250000E+05  1.3644314E-13
  6.7500000E+05  1.2371985E-13
  7.0000000E+05  1.0222212E-13
  7.2500000E+05  8.4981967E-14
  7.5000000E+05  7.1056873E-14
  7.7500000E+05  5.9733886E-14
  8.0000000E+05  5.0468882E-14
  8.2500000E+05  4.2843148E-14
  8.5000000E+05  3.6531931E-14
  8.7500000E+05  3.1281524E-14
  9.0000000E+05  2.6892248E-14
  9.2500000E+05  2.3205894E-14
  9.5000000E+05  2.0096332E-14
  9.7500000E+05  1.7462405E-14
  1.0000000E+06  1.5222550E-14
  1.0250000E+06  1.3310660E-14
  1.0500000E+06  1.1672881E-14
  1.0750000E+06  1.0265142E-14
  1.1000000E+06  9.0512094E-15
  1.1250000E+06  8.0011598E-15
  1.1500000E+06  7.0901772E-15
  1.1750000E+06  6.2976016E-15
  1.2000000E+06  5.6061711E-15
  1.2250000E+06  5.0014118E-15
  1.2500000E+06  4.4711399E-15
  1.2750000E+06  4.0050652E-15
  1.3000000E+06  3.5944697E-15
  1.3250000E+06  3.2319446E-15
  1.3500000E+06  2.9111743E-15
  1.4000000E+06  2.3740791E-15
  1.4500000E+06  1.9485644E-15
  1.5000000E+06  1.6089625E-15
  1.5500000E+06  1.3360590E-15
  1.6000000E+06  1.1153375E-15
  1.6500000E+06  9.3573644E-16
  1.7000000E+06  7.8876116E-16
  1.7500000E+06  6.6784160E-16
  1.8000000E+06  5.6785548E-16
  1.8500000E+06  4.8478211E-16
  1.9000000E+06  4.1544338E-16
  1.9500000E+06  3.5730783E-16
  2.0000000E+06  3.0835634E-16
  2.0500000E+06  2.6697096E-16
  2.1000000E+06  2.3184856E-16
  2.1500000E+06  2.0194352E-16
  2.2000000E+06  1.7640813E-16
  2.2500000E+06  1.5454265E-16
  2.3000000E+06  1.3576766E-16
  
  
#  83  14  N5  EION =  4.480000000E+02 eV   284
#  S(0) = 4.883013E+00
  4.3279169E+00  0.0000000E+00
  4.3279169E+02  0.0000000E+00
  4.3279169E+02  1.2247877E-03
  4.4800000E+02  1.2247877E-03
  4.4800440E+02  1.2247877E-03
  4.4860418E+02  1.2106030E-03
  4.4920396E+02  1.1982526E-03
  4.4980374E+02  1.1878718E-03
  4.5040352E+02  1.1795908E-03
  4.5160308E+02  1.1699544E-03
  4.5280264E+02  1.1710127E-03
  4.5400220E+02  1.1852675E-03
  4.5520176E+02  1.2160221E-03
  4.5640132E+02  1.2668271E-03
  4.5760088E+02  1.3402228E-03
  4.5880044E+02  1.4359111E-03
  4.6000000E+02  1.5492301E-03
  4.6125000E+02  1.6764545E-03
  4.6250000E+02  1.8012574E-03
  4.6375000E+02  1.9140784E-03
  4.6500000E+02  2.0098568E-03
  4.6750000E+02  2.1518547E-03
  4.7000000E+02  2.2473202E-03
  4.7250000E+02  2.3187127E-03
  4.7500000E+02  2.3786062E-03
  4.8000000E+02  2.4806570E-03
  4.8500000E+02  2.5626266E-03
  4.9000000E+02  2.6238637E-03
  4.9250000E+02  2.6476559E-03
  4.9500000E+02  2.6678835E-03
  5.0000000E+02  2.7012869E-03
  5.0625000E+02  2.7377363E-03
  5.1250000E+02  2.7757059E-03
  5.1875000E+02  2.8182560E-03
  5.2500000E+02  2.8649223E-03
  5.3750000E+02  2.9613034E-03
  5.5000000E+02  3.0477441E-03
  5.6250000E+02  3.1186078E-03
  5.7500000E+02  3.1780346E-03
  6.0000000E+02  3.2815279E-03
  6.1250000E+02  3.3266732E-03
  6.2500000E+02  3.3648617E-03
  6.3750000E+02  3.3947386E-03
  6.5000000E+02  3.4166457E-03
  6.6250000E+02  3.4318441E-03
  6.7500000E+02  3.4420691E-03
  7.0000000E+02  3.4510727E-03
  7.2500000E+02  3.4458028E-03
  7.5000000E+02  3.4250100E-03
  7.7500000E+02  3.3910979E-03
  8.0000000E+02  3.3482050E-03
  8.2500000E+02  3.2994270E-03
  8.5000000E+02  3.2450520E-03
  9.0000000E+02  3.1217675E-03
  9.5000000E+02  2.9873238E-03
  1.0000000E+03  2.8499021E-03
  1.0500000E+03  2.7106519E-03
  1.1000000E+03  2.5734040E-03
  1.1500000E+03  2.4403363E-03
  1.2000000E+03  2.3122261E-03
  1.2500000E+03  2.1896103E-03
  1.3000000E+03  2.0729112E-03
  1.3500000E+03  1.9624352E-03
  1.4000000E+03  1.8581449E-03
  1.4500000E+03  1.7597986E-03
  1.5000000E+03  1.6671563E-03
  1.6000000E+03  1.4980546E-03
  1.7000000E+03  1.3488032E-03
  1.8000000E+03  1.2171532E-03
  1.9000000E+03  1.1007792E-03
  2.0000000E+03  9.9777681E-04
  2.1000000E+03  9.0651511E-04
  2.2000000E+03  8.2547378E-04
  2.3000000E+03  7.5332415E-04
  2.4000000E+03  6.8893065E-04
  2.5000000E+03  6.3131946E-04
  2.6000000E+03  5.7965790E-04
  2.7000000E+03  5.3322792E-04
  2.8000000E+03  4.9140772E-04
  2.9000000E+03  4.5365828E-04
  3.0000000E+03  4.1951166E-04
  3.1000000E+03  3.8856097E-04
  3.2000000E+03  3.6045160E-04
  3.4000000E+03  3.1155690E-04
  3.6000000E+03  2.7078345E-04
  3.8000000E+03  2.3655186E-04
  4.0000000E+03  2.0763109E-04
  4.2000000E+03  1.8305319E-04
  4.4000000E+03  1.6205096E-04
  4.6000000E+03  1.4401170E-04
  4.8000000E+03  1.2844250E-04
  5.0000000E+03  1.1494422E-04
  5.2500000E+03  1.0049374E-04
  5.5000000E+03  8.8265008E-05
  5.7500000E+03  7.7856685E-05
  6.0000000E+03  6.8950245E-05
  6.5000000E+03  5.4672735E-05
  6.7500000E+03  4.8929334E-05
  7.0000000E+03  4.3924395E-05
  7.2500000E+03  3.9546047E-05
  7.5000000E+03  3.5701842E-05
  8.0000000E+03  2.9321277E-05
  8.5000000E+03  2.4306605E-05
  9.0000000E+03  2.0320011E-05
  9.5000000E+03  1.7117699E-05
  1.0000000E+04  1.4521014E-05
  1.0500000E+04  1.2397213E-05
  1.1000000E+04  1.0646409E-05
  1.1500000E+04  9.1925616E-06
  1.2000000E+04  7.9771739E-06
  1.2500000E+04  6.9547939E-06
  1.3000000E+04  6.0897904E-06
  1.3500000E+04  5.3539925E-06
  1.4000000E+04  4.7249505E-06
  1.4500000E+04  4.1846442E-06
  1.5000000E+04  3.7185092E-06
  1.5500000E+04  3.3146978E-06
  1.6000000E+04  2.9635129E-06
  1.6500000E+04  2.6569733E-06
  1.7000000E+04  2.3884745E-06
  1.8000000E+04  1.9445288E-06
  1.9000000E+04  1.5975966E-06
  2.0000000E+04  1.3234843E-06
  2.1000000E+04  1.1047346E-06
  2.2000000E+04  9.2856784E-07
  2.3000000E+04  7.8550323E-07
  2.4000000E+04  6.6842235E-07
  2.5000000E+04  5.7192118E-07
  2.6000000E+04  4.9185511E-07
  2.7000000E+04  4.2501524E-07
  2.8000000E+04  3.6889561E-07
  2.9000000E+04  3.2152334E-07
  3.0000000E+04  2.8133307E-07
  3.1000000E+04  2.4707424E-07
  3.2000000E+04  2.1774122E-07
  3.3000000E+04  1.9252007E-07
  3.4000000E+04  1.7074811E-07
  3.5000000E+04  1.5188296E-07
  3.6000000E+04  1.3547832E-07
  3.8000000E+04  1.0863646E-07
  4.0000000E+04  8.7950595E-08
  4.2000000E+04  7.1826579E-08
  4.4000000E+04  5.9127616E-08
  4.6000000E+04  4.9031046E-08
  4.8000000E+04  4.0933575E-08
  5.0000000E+04  3.4387229E-08
  5.2500000E+04  2.7881105E-08
  5.5000000E+04  2.2794042E-08
  5.7500000E+04  1.8777622E-08
  5.8750000E+04  1.7088724E-08
  6.0000000E+04  1.5578024E-08
  6.2500000E+04  1.3008009E-08
  6.5000000E+04  1.0927850E-08
  6.7500000E+04  9.2321669E-09
  7.0000000E+04  7.8407100E-09
  7.2500000E+04  6.6918099E-09
  7.5000000E+04  5.7376638E-09
  7.7500000E+04  4.9409320E-09
  8.0000000E+04  4.2722318E-09
  8.2500000E+04  3.7082766E-09
  8.5000000E+04  3.2304903E-09
  8.7500000E+04  2.8239630E-09
  9.0000000E+04  2.4766571E-09
  9.2500000E+04  2.1788006E-09
  9.5000000E+04  1.9224177E-09
  9.7500000E+04  1.7009655E-09
  1.0000000E+05  1.5090512E-09
  1.0250000E+05  1.3422102E-09
  1.0500000E+05  1.1967310E-09
  1.1000000E+05  9.5796073E-10
  1.1500000E+05  7.7344125E-10
  1.2000000E+05  6.2942681E-10
  1.2500000E+05  5.1599407E-10
  1.3000000E+05  4.2588929E-10
  1.3500000E+05  3.5374893E-10
  1.4000000E+05  2.9556630E-10
  1.4500000E+05  2.4831840E-10
  1.5000000E+05  2.0970305E-10
  1.5500000E+05  1.7795255E-10
  1.6000000E+05  1.5169864E-10
  1.6500000E+05  1.2987393E-10
  1.7000000E+05  1.1163993E-10
  1.7500000E+05  9.6333612E-11
  1.8000000E+05  8.3427276E-11
  1.8500000E+05  7.2498384E-11
  1.9000000E+05  6.3206690E-11
  1.9500000E+05  5.5276736E-11
  2.0000000E+05  4.8484360E-11
  2.0500000E+05  4.2646250E-11
  2.1000000E+05  3.7611799E-11
  2.1500000E+05  3.3256722E-11
  2.2000000E+05  2.9478022E-11
  2.2500000E+05  2.6190003E-11
  2.3000000E+05  2.3321092E-11
  2.4000000E+05  1.8610096E-11
  2.5000000E+05  1.4969581E-11
  2.6000000E+05  1.2130464E-11
  2.7000000E+05  9.8975192E-12
  2.8000000E+05  8.1274529E-12
  2.9000000E+05  6.7139799E-12
  3.0000000E+05  5.5774911E-12
  3.1000000E+05  4.6578149E-12
  3.2000000E+05  3.9090808E-12
  3.3000000E+05  3.2960334E-12
  3.4000000E+05  2.7913794E-12
  3.5000000E+05  2.3738425E-12
  3.6000000E+05  2.0267228E-12
  3.7000000E+05  1.7368273E-12
  3.8000000E+05  1.4936746E-12
  3.9000000E+05  1.2888905E-12
  4.0000000E+05  1.1157474E-12
  4.1000000E+05  9.6881244E-13
  4.2000000E+05  8.4367665E-13
  4.3000000E+05  7.3674592E-13
  4.4000000E+05  6.4507708E-13
  4.5000000E+05  5.6624976E-13
  4.6000000E+05  4.9826558E-13
  4.7000000E+05  4.3946776E-13
  4.8000000E+05  3.8847758E-13
  5.0000000E+05  3.0550084E-13
  5.1250000E+05  2.6397735E-13
  5.2500000E+05  2.2877695E-13
  5.3750000E+05  1.9883474E-13
  5.5000000E+05  1.7328202E-13
  5.6250000E+05  1.5140713E-13
  5.7500000E+05  1.3262467E-13
  5.8750000E+05  1.1645124E-13
  6.0000000E+05  1.0248609E-13
  6.2500000E+05  7.9902139E-14
  6.3750000E+05  7.0771905E-14
  6.5000000E+05  6.2809264E-14
  6.6250000E+05  5.5849141E-14
  6.7500000E+05  4.9751997E-14
  7.0000000E+05  3.9691242E-14
  7.2500000E+05  3.1876817E-14
  7.5000000E+05  2.5761455E-14
  7.7500000E+05  2.0941952E-14
  8.0000000E+05  1.7118520E-14
  8.2500000E+05  1.4066372E-14
  8.5000000E+05  1.1615582E-14
  8.7500000E+05  9.6367200E-15
  9.0000000E+05  8.0304921E-15
  9.2500000E+05  6.7202052E-15
  9.5000000E+05  5.6462533E-15
  9.7500000E+05  4.7620318E-15
  1.0000000E+06  4.0308907E-15
  1.0250000E+06  3.4238502E-15
  1.0500000E+06  2.9178749E-15
  1.0750000E+06  2.4945628E-15
  1.1000000E+06  2.1391428E-15
  1.1250000E+06  1.8397050E-15
  1.1500000E+06  1.5866044E-15
  1.1750000E+06  1.3719973E-15
  1.2000000E+06  1.1894797E-15
  1.2250000E+06  1.0338025E-15
  1.2500000E+06  9.0064765E-16
  1.2750000E+06  7.8645069E-16
  1.3000000E+06  6.8825902E-16
  1.3250000E+06  6.0361866E-16
  1.3500000E+06  5.3048367E-16
  1.3750000E+06  4.6714306E-16
  1.4000000E+06  4.1216180E-16
  1.4250000E+06  3.6433307E-16
  1.4500000E+06  3.2263917E-16
  1.5000000E+06  2.5434397E-16
  1.5500000E+06  2.0183688E-16
  1.6000000E+06  1.6117209E-16
  1.6500000E+06  1.2946091E-16
  1.7000000E+06  1.0457036E-16
  1.7500000E+06  8.4912660E-17
  1.8000000E+06  6.9296956E-17
  1.8500000E+06  5.6823916E-17
  1.9000000E+06  4.6808979E-17
  1.9500000E+06  3.8727568E-17
  2.0000000E+06  3.2175169E-17
  2.0500000E+06  2.6837421E-17
  2.1000000E+06  2.2469323E-17
  2.1500000E+06  1.8879278E-17
  2.2000000E+06  1.5916594E-17
  2.2500000E+06  1.3462367E-17
  2.3000000E+06  1.1423009E-17
  2.3500000E+06  9.7234242E-18
  2.4000000E+06  8.3028419E-18
  2.4500000E+06  7.1119747E-18
  
  
#  83  17  O1  EION =  1.670000000E+02 eV   250
#  S(0) = 4.272830E-01
  1.6398327E+00  0.0000000E+00
  1.6398327E+02  0.0000000E+00
  1.6398327E+02  5.0622121E-04
  1.6700000E+02  5.0622121E-04
  1.6700272E+02  5.0622121E-04
  1.6730245E+02  5.0748877E-04
  1.6760218E+02  5.0864521E-04
  1.6790190E+02  5.0970865E-04
  1.6820163E+02  5.1069469E-04
  1.6880109E+02  5.1248620E-04
  1.6940054E+02  5.1410467E-04
  1.7000000E+02  5.1561070E-04
  1.7125000E+02  5.1855858E-04
  1.7250000E+02  5.2140490E-04
  1.7375000E+02  5.2423072E-04
  1.7500000E+02  5.2704817E-04
  1.7750000E+02  5.3256342E-04
  1.8000000E+02  5.3768367E-04
  1.8250000E+02  5.4214938E-04
  1.8500000E+02  5.4578463E-04
  1.9000000E+02  5.5030434E-04
  1.9500000E+02  5.5139754E-04
  2.0000000E+02  5.4987161E-04
  2.0500000E+02  5.4669331E-04
  2.1000000E+02  5.4270076E-04
  2.1500000E+02  5.3849469E-04
  2.2000000E+02  5.3443437E-04
  2.3000000E+02  5.2725748E-04
  2.4000000E+02  5.2108274E-04
  2.5000000E+02  5.1501987E-04
  2.6000000E+02  5.0826129E-04
  2.7000000E+02  5.0043087E-04
  2.8000000E+02  4.9158420E-04
  2.9000000E+02  4.8203269E-04
  3.0000000E+02  4.7214661E-04
  3.1000000E+02  4.6223417E-04
  3.2000000E+02  4.5246530E-04
  3.4000000E+02  4.3352721E-04
  3.6000000E+02  4.1510732E-04
  3.8000000E+02  3.9691906E-04
  4.0000000E+02  3.7909441E-04
  4.2000000E+02  3.6199691E-04
  4.4000000E+02  3.4586252E-04
  4.6000000E+02  3.3072990E-04
  4.8000000E+02  3.1646025E-04
  5.0000000E+02  3.0293504E-04
  5.2500000E+02  2.8696949E-04
  5.5000000E+02  2.7206552E-04
  5.7500000E+02  2.5825493E-04
  6.0000000E+02  2.4547701E-04
  6.5000000E+02  2.2259773E-04
  6.7500000E+02  2.1226698E-04
  7.0000000E+02  2.0261118E-04
  7.2500000E+02  1.9360364E-04
  7.5000000E+02  1.8519965E-04
  8.0000000E+02  1.7000024E-04
  8.5000000E+02  1.5662222E-04
  9.0000000E+02  1.4475476E-04
  9.5000000E+02  1.3422970E-04
  1.0000000E+03  1.2486808E-04
  1.0500000E+03  1.1647036E-04
  1.1000000E+03  1.0890419E-04
  1.1500000E+03  1.0208296E-04
  1.2000000E+03  9.5916159E-05
  1.2500000E+03  9.0311128E-05
  1.3000000E+03  8.5194214E-05
  1.3500000E+03  8.0513655E-05
  1.4000000E+03  7.6225696E-05
  1.4500000E+03  7.2288309E-05
  1.5000000E+03  6.8661106E-05
  1.6000000E+03  6.2204944E-05
  1.7000000E+03  5.6645871E-05
  1.8000000E+03  5.1825665E-05
  1.9000000E+03  4.7616710E-05
  2.0000000E+03  4.3917272E-05
  2.1000000E+03  4.0645612E-05
  2.2000000E+03  3.7736229E-05
  2.3000000E+03  3.5136452E-05
  2.4000000E+03  3.2803061E-05
  2.5000000E+03  3.0700134E-05
  2.6000000E+03  2.8797657E-05
  2.7000000E+03  2.7070411E-05
  2.8000000E+03  2.5497048E-05
  2.9000000E+03  2.4059425E-05
  3.0000000E+03  2.2742044E-05
  3.1000000E+03  2.1531600E-05
  3.2000000E+03  2.0416609E-05
  3.4000000E+03  1.8434447E-05
  3.6000000E+03  1.6730220E-05
  3.8000000E+03  1.5253633E-05
  4.0000000E+03  1.3965424E-05
  4.2000000E+03  1.2834537E-05
  4.4000000E+03  1.1836131E-05
  4.6000000E+03  1.0950126E-05
  4.8000000E+03  1.0160137E-05
  5.0000000E+03  9.4526788E-06
  5.2500000E+03  8.6675618E-06
  5.5000000E+03  7.9761690E-06
  5.7500000E+03  7.3640751E-06
  6.0000000E+03  6.8195464E-06
  6.5000000E+03  5.8963362E-06
  6.7500000E+03  5.5030415E-06
  7.0000000E+03  5.1474980E-06
  7.2500000E+03  4.8250057E-06
  7.5000000E+03  4.5315774E-06
  8.0000000E+03  4.0187971E-06
  8.5000000E+03  3.5873050E-06
  9.0000000E+03  3.2207604E-06
  9.5000000E+03  2.9067472E-06
  1.0000000E+04  2.6356910E-06
  1.0500000E+04  2.4001094E-06
  1.1000000E+04  2.1940851E-06
  1.1500000E+04  2.0128873E-06
  1.2000000E+04  1.8526962E-06
  1.2500000E+04  1.7104001E-06
  1.3000000E+04  1.5834419E-06
  1.3500000E+04  1.4697043E-06
  1.4000000E+04  1.3674232E-06
  1.4500000E+04  1.2751190E-06
  1.5000000E+04  1.1915431E-06
  1.5500000E+04  1.1156363E-06
  1.6000000E+04  1.0464949E-06
  1.6500000E+04  9.8334347E-07
  1.7000000E+04  9.2551426E-07
  1.8000000E+04  8.2359081E-07
  1.9000000E+04  7.3695436E-07
  2.0000000E+04  6.6272289E-07
  2.1000000E+04  5.9866176E-07
  2.2000000E+04  5.4301667E-07
  2.3000000E+04  4.9439519E-07
  2.4000000E+04  4.5168085E-07
  2.5000000E+04  4.1396967E-07
  2.6000000E+04  3.8052366E-07
  2.7000000E+04  3.5073544E-07
  2.8000000E+04  3.2410131E-07
  2.9000000E+04  3.0020068E-07
  3.0000000E+04  2.7868022E-07
  3.1000000E+04  2.5924142E-07
  3.2000000E+04  2.4163070E-07
  3.3000000E+04  2.2563164E-07
  3.4000000E+04  2.1105855E-07
  3.5000000E+04  1.9775148E-07
  3.6000000E+04  1.8557199E-07
  3.8000000E+04  1.6413019E-07
  4.0000000E+04  1.4594268E-07
  4.2000000E+04  1.3040047E-07
  4.4000000E+04  1.1702877E-07
  4.6000000E+04  1.0545360E-07
  4.8000000E+04  9.5377280E-08
  5.0000000E+04  8.6560443E-08
  5.2500000E+04  7.7017964E-08
  5.5000000E+04  6.8838583E-08
  5.7500000E+04  6.1783771E-08
  5.8750000E+04  5.8617379E-08
  6.0000000E+04  5.5664330E-08
  6.2500000E+04  5.0328509E-08
  6.5000000E+04  4.5653489E-08
  6.7500000E+04  4.1539089E-08
  7.0000000E+04  3.7903017E-08
  7.2500000E+04  3.4677269E-08
  7.5000000E+04  3.1805261E-08
  7.7500000E+04  2.9239592E-08
  8.0000000E+04  2.6940325E-08
  8.2500000E+04  2.4873640E-08
  8.5000000E+04  2.3010771E-08
  8.7500000E+04  2.1327148E-08
  9.0000000E+04  1.9801708E-08
  9.2500000E+04  1.8416316E-08
  9.5000000E+04  1.7155285E-08
  1.0000000E+05  1.4953583E-08
  1.0500000E+05  1.3107158E-08
  1.1000000E+05  1.1547336E-08
  1.1500000E+05  1.0220829E-08
  1.2000000E+05  9.0858511E-09
  1.2500000E+05  8.1092816E-09
  1.3000000E+05  7.2646394E-09
  1.3500000E+05  6.5305754E-09
  1.4000000E+05  5.8897432E-09
  1.4500000E+05  5.3279551E-09
  1.5000000E+05  4.8335282E-09
  1.5500000E+05  4.3967815E-09
  1.6000000E+05  4.0096473E-09
  1.6500000E+05  3.6653670E-09
  1.7000000E+05  3.3582506E-09
  1.7500000E+05  3.0834853E-09
  1.8000000E+05  2.8369833E-09
  1.8500000E+05  2.6152576E-09
  1.9000000E+05  2.4153207E-09
  1.9500000E+05  2.2346033E-09
  2.0000000E+05  2.0708888E-09
  2.0500000E+05  1.9222577E-09
  2.1000000E+05  1.7870424E-09
  2.2000000E+05  1.5512285E-09
  2.3000000E+05  1.3538646E-09
  2.4000000E+05  1.1875539E-09
  2.5000000E+05  1.0465267E-09
  2.6000000E+05  9.2623991E-10
  2.7000000E+05  8.2308545E-10
  2.8000000E+05  7.3417501E-10
  2.9000000E+05  6.5717963E-10
  3.0000000E+05  5.9020771E-10
  3.1000000E+05  5.3171249E-10
  3.2000000E+05  4.8042123E-10
  3.3000000E+05  4.3528075E-10
  3.4000000E+05  3.9541503E-10
  3.5000000E+05  3.6009170E-10
  3.6000000E+05  3.2869557E-10
  3.7000000E+05  3.0070746E-10
  3.8000000E+05  2.7568732E-10
  3.9000000E+05  2.5326062E-10
  4.0000000E+05  2.3310715E-10
  4.1000000E+05  2.1495223E-10
  4.2000000E+05  1.9855952E-10
  4.3000000E+05  1.8372502E-10
  4.4000000E+05  1.7027205E-10
  4.5000000E+05  1.5804716E-10
  4.6000000E+05  1.4691663E-10
  4.7000000E+05  1.3676358E-10
  4.8000000E+05  1.2748559E-10
  5.0000000E+05  1.1120541E-10
  5.1250000E+05  1.0235777E-10
  5.2500000E+05  9.4384421E-11
  5.3750000E+05  8.7182507E-11
  5.5000000E+05  8.0663149E-11
  5.7500000E+05  6.9373856E-11
  5.8750000E+05  6.4478449E-11
  6.0000000E+05  6.0011954E-11
  6.2500000E+05  5.2191909E-11
  6.5000000E+05  4.5616009E-11
  6.7500000E+05  4.0052048E-11
  7.0000000E+05  3.5317234E-11
  7.2500000E+05  3.1266433E-11
  7.5000000E+05  2.7783511E-11
  7.7500000E+05  2.4774864E-11
  8.0000000E+05  2.2164460E-11
  8.2500000E+05  1.9890129E-11
  8.5000000E+05  1.7900832E-11
  8.7500000E+05  1.6154437E-11
  9.0000000E+05  1.4616077E-11
  9.2500000E+05  1.3256696E-11
  9.5000000E+05  1.2051868E-11
  9.7500000E+05  1.0980968E-11
  1.0000000E+06  1.0026391E-11
  1.0250000E+06  9.1730480E-12
  1.0500000E+06  8.4081182E-12
  1.0750000E+06  7.7206737E-12
  1.1000000E+06  7.1013862E-12
  1.1250000E+06  6.5425014E-12
  1.1500000E+06  6.0374039E-12
  1.2000000E+06  5.1659208E-12
  
  
#  83  18  O2  EION =  1.250000000E+02 eV   280
#  S(0) = 5.833774E-01
  1.2198146E+00  0.0000000E+00
  1.2198146E+02  0.0000000E+00
  1.2198146E+02  3.8272776E-03
  1.2500000E+02  3.8272776E-03
  1.2500272E+02  3.8272776E-03
  1.2512765E+02  3.8840252E-03
  1.2525259E+02  3.9390318E-03
  1.2537752E+02  3.9922872E-03
  1.2550245E+02  4.0437852E-03
  1.2575231E+02  4.1415023E-03
  1.2600218E+02  4.2322052E-03
  1.2650190E+02  4.3929033E-03
  1.2700163E+02  4.5269610E-03
  1.2800109E+02  4.7218877E-03
  1.2900054E+02  4.8329628E-03
  1.3000000E+02  4.8774338E-03
  1.3125000E+02  4.8634054E-03
  1.3250000E+02  4.7956946E-03
  1.3375000E+02  4.6936038E-03
  1.3500000E+02  4.5708658E-03
  1.3625000E+02  4.4369141E-03
  1.3750000E+02  4.2980582E-03
  1.3875000E+02  4.1584212E-03
  1.4000000E+02  4.0206294E-03
  1.4250000E+02  3.7563777E-03
  1.4500000E+02  3.5114569E-03
  1.4750000E+02  3.2869636E-03
  1.5000000E+02  3.0819311E-03
  1.5500000E+02  2.7233150E-03
  1.6000000E+02  2.4215565E-03
  1.6500000E+02  2.1649226E-03
  1.7000000E+02  1.9446520E-03
  1.7500000E+02  1.7543130E-03
  1.8000000E+02  1.5890770E-03
  1.8500000E+02  1.4451599E-03
  1.9000000E+02  1.3194689E-03
  1.9500000E+02  1.2093929E-03
  2.0000000E+02  1.1126946E-03
  2.0500000E+02  1.0274620E-03
  2.1000000E+02  9.5207445E-04
  2.1500000E+02  8.8516434E-04
  2.2000000E+02  8.2560007E-04
  2.2500000E+02  7.7242624E-04
  2.3000000E+02  7.2485650E-04
  2.4000000E+02  6.4394844E-04
  2.5000000E+02  5.7858666E-04
  2.6000000E+02  5.2547917E-04
  2.7000000E+02  4.8202667E-04
  2.8000000E+02  4.4612037E-04
  2.9000000E+02  4.1611400E-04
  3.0000000E+02  3.9071452E-04
  3.1000000E+02  3.6896434E-04
  3.2000000E+02  3.5014949E-04
  3.3000000E+02  3.3373856E-04
  3.4000000E+02  3.1933880E-04
  3.5000000E+02  3.0663701E-04
  3.6000000E+02  2.9537070E-04
  3.7000000E+02  2.8532466E-04
  3.8000000E+02  2.7631347E-04
  3.9000000E+02  2.6816798E-04
  4.0000000E+02  2.6075025E-04
  4.2000000E+02  2.4766435E-04
  4.4000000E+02  2.3636417E-04
  4.6000000E+02  2.2640786E-04
  4.8000000E+02  2.1751116E-04
  5.0000000E+02  2.0947020E-04
  5.2500000E+02  2.0039487E-04
  5.5000000E+02  1.9219207E-04
  5.7500000E+02  1.8468849E-04
  6.0000000E+02  1.7775595E-04
  6.5000000E+02  1.6525305E-04
  6.7500000E+02  1.5957227E-04
  7.0000000E+02  1.5422032E-04
  7.2500000E+02  1.4916946E-04
  7.5000000E+02  1.4439492E-04
  8.0000000E+02  1.3556611E-04
  8.5000000E+02  1.2754932E-04
  9.0000000E+02  1.2025422E-04
  9.5000000E+02  1.1360511E-04
  1.0000000E+03  1.0750917E-04
  1.0500000E+03  1.0189842E-04
  1.1000000E+03  9.6729556E-05
  1.1500000E+03  9.1959660E-05
  1.2000000E+03  8.7542937E-05
  1.2500000E+03  8.3440787E-05
  1.3000000E+03  7.9625348E-05
  1.3500000E+03  7.6073221E-05
  1.4000000E+03  7.2761373E-05
  1.4500000E+03  6.9666184E-05
  1.5000000E+03  6.6766816E-05
  1.6000000E+03  6.1489716E-05
  1.7000000E+03  5.6822257E-05
  1.8000000E+03  5.2673946E-05
  1.9000000E+03  4.8967503E-05
  2.0000000E+03  4.5640025E-05
  2.1000000E+03  4.2639912E-05
  2.2000000E+03  3.9924613E-05
  2.3000000E+03  3.7458678E-05
  2.4000000E+03  3.5212048E-05
  2.5000000E+03  3.3159015E-05
  2.6000000E+03  3.1277589E-05
  2.7000000E+03  2.9548869E-05
  2.8000000E+03  2.7956522E-05
  2.9000000E+03  2.6486390E-05
  3.0000000E+03  2.5126150E-05
  3.1000000E+03  2.3865031E-05
  3.2000000E+03  2.2693568E-05
  3.4000000E+03  2.0587236E-05
  3.6000000E+03  1.8751264E-05
  3.8000000E+03  1.7141371E-05
  4.0000000E+03  1.5722076E-05
  4.2000000E+03  1.4464635E-05
  4.4000000E+03  1.3345560E-05
  4.6000000E+03  1.2345481E-05
  4.8000000E+03  1.1448302E-05
  5.0000000E+03  1.0640555E-05
  5.2500000E+03  9.7395338E-06
  5.5000000E+03  8.9422434E-06
  5.7500000E+03  8.2336022E-06
  6.0000000E+03  7.6011696E-06
  6.5000000E+03  6.5252501E-06
  6.7500000E+03  6.0658012E-06
  7.0000000E+03  5.6500777E-06
  7.2500000E+03  5.2728227E-06
  7.5000000E+03  4.9295426E-06
  8.0000000E+03  4.3299928E-06
  8.5000000E+03  3.8263901E-06
  9.0000000E+03  3.3997962E-06
  9.5000000E+03  3.0356862E-06
  1.0000000E+04  2.7227720E-06
  1.0500000E+04  2.4521743E-06
  1.1000000E+04  2.2168340E-06
  1.1500000E+04  2.0110841E-06
  1.2000000E+04  1.8303352E-06
  1.2500000E+04  1.6708399E-06
  1.3000000E+04  1.5295151E-06
  1.3500000E+04  1.4038063E-06
  1.4000000E+04  1.2915847E-06
  1.4500000E+04  1.1910650E-06
  1.5000000E+04  1.1007413E-06
  1.5500000E+04  1.0193380E-06
  1.6000000E+04  9.4576832E-07
  1.6500000E+04  8.7910279E-07
  1.7000000E+04  8.1854262E-07
  1.8000000E+04  7.1307427E-07
  1.9000000E+04  6.2487516E-07
  2.0000000E+04  5.5053341E-07
  2.1000000E+04  4.8742231E-07
  2.2000000E+04  4.3349508E-07
  2.3000000E+04  3.8713926E-07
  2.4000000E+04  3.4707233E-07
  2.5000000E+04  3.1226478E-07
  2.6000000E+04  2.8188363E-07
  2.7000000E+04  2.5524973E-07
  2.8000000E+04  2.3180536E-07
  2.9000000E+04  2.1108954E-07
  3.0000000E+04  1.9271898E-07
  3.1000000E+04  1.7637319E-07
  3.2000000E+04  1.6178277E-07
  3.3000000E+04  1.4872015E-07
  3.4000000E+04  1.3699218E-07
  3.5000000E+04  1.2643424E-07
  3.6000000E+04  1.1690536E-07
  3.7000000E+04  1.0828440E-07
  3.8000000E+04  1.0046689E-07
  3.9000000E+04  9.3362406E-08
  4.0000000E+04  8.6892409E-08
  4.2000000E+04  7.5590812E-08
  4.4000000E+04  6.6110984E-08
  4.6000000E+04  5.8104629E-08
  4.8000000E+04  5.1299977E-08
  5.0000000E+04  4.5482919E-08
  5.1250000E+04  4.2271655E-08
  5.2500000E+04  3.9344491E-08
  5.3750000E+04  3.6671245E-08
  5.5000000E+04  3.4225468E-08
  5.7500000E+04  2.9926167E-08
  5.8750000E+04  2.8034102E-08
  6.0000000E+04  2.6291729E-08
  6.2500000E+04  2.3200800E-08
  6.5000000E+04  2.0557408E-08
  6.7500000E+04  1.8285011E-08
  7.0000000E+04  1.6322081E-08
  7.2500000E+04  1.4618810E-08
  7.5000000E+04  1.3134593E-08
  7.7500000E+04  1.1836117E-08
  8.0000000E+04  1.0695885E-08
  8.2500000E+04  9.6910745E-09
  8.5000000E+04  8.8026466E-09
  8.7500000E+04  8.0146410E-09
  9.0000000E+04  7.3136169E-09
  9.2500000E+04  6.6882046E-09
  9.5000000E+04  6.1287445E-09
  9.7500000E+04  5.6269978E-09
  1.0000000E+05  5.1759102E-09
  1.0250000E+05  4.7694202E-09
  1.0500000E+05  4.4023019E-09
  1.0750000E+05  4.0700348E-09
  1.1000000E+05  3.7686969E-09
  1.1250000E+05  3.4948762E-09
  1.1500000E+05  3.2455955E-09
  1.2000000E+05  2.8105482E-09
  1.2500000E+05  2.4462751E-09
  1.3000000E+05  2.1393416E-09
  1.3500000E+05  1.8792083E-09
  1.4000000E+05  1.6575367E-09
  1.4500000E+05  1.4676794E-09
  1.5000000E+05  1.3042964E-09
  1.5500000E+05  1.1630677E-09
  1.6000000E+05  1.0404755E-09
  1.6500000E+05  9.3363784E-10
  1.7000000E+05  8.4018087E-10
  1.7500000E+05  7.5813895E-10
  1.8000000E+05  6.8587662E-10
  1.8500000E+05  6.2202624E-10
  1.9000000E+05  5.6543851E-10
  1.9500000E+05  5.1514344E-10
  2.0000000E+05  4.7031896E-10
  2.0500000E+05  4.3026569E-10
  2.1000000E+05  3.9438647E-10
  2.1500000E+05  3.6216967E-10
  2.2000000E+05  3.3317546E-10
  2.2500000E+05  3.0702459E-10
  2.3000000E+05  2.8338899E-10
  2.3500000E+05  2.6198390E-10
  2.4000000E+05  2.4256151E-10
  2.4500000E+05  2.2490550E-10
  2.5000000E+05  2.0882660E-10
  2.6000000E+05  1.8075596E-10
  2.7000000E+05  1.5724583E-10
  2.8000000E+05  1.3743550E-10
  2.9000000E+05  1.2064818E-10
  3.0000000E+05  1.0634728E-10
  3.1000000E+05  9.4104002E-11
  3.2000000E+05  8.3573273E-11
  3.3000000E+05  7.4475580E-11
  3.4000000E+05  6.6583204E-11
  3.5000000E+05  5.9709541E-11
  3.6000000E+05  5.3700856E-11
  3.7000000E+05  4.8429812E-11
  3.8000000E+05  4.3790404E-11
  3.9000000E+05  3.9693974E-11
  4.0000000E+05  3.6066025E-11
  4.1000000E+05  3.2843703E-11
  4.2000000E+05  2.9973775E-11
  4.3000000E+05  2.7410982E-11
  4.4000000E+05  2.5116703E-11
  4.5000000E+05  2.3057859E-11
  4.6000000E+05  2.1206024E-11
  4.7000000E+05  1.9536701E-11
  4.8000000E+05  1.8028710E-11
  5.0000000E+05  1.5425656E-11
  5.1250000E+05  1.4035658E-11
  5.2500000E+05  1.2799029E-11
  5.3750000E+05  1.1695889E-11
  5.5000000E+05  1.0709301E-11
  5.7500000E+05  9.0298879E-12
  5.8750000E+05  8.3139317E-12
  6.0000000E+05  7.6676738E-12
  6.1250000E+05  7.0831163E-12
  6.2500000E+05  6.5533125E-12
  6.3750000E+05  6.0722104E-12
  6.5000000E+05  5.6345257E-12
  6.7500000E+05  4.8714690E-12
  7.0000000E+05  4.2334678E-12
  7.2500000E+05  3.6966748E-12
  7.5000000E+05  3.2423888E-12
  7.7500000E+05  2.8558255E-12
  8.0000000E+05  2.5252090E-12
  8.2500000E+05  2.2410909E-12
  8.5000000E+05  1.9958352E-12
  8.7500000E+05  1.7832295E-12
  9.0000000E+05  1.5981774E-12
  9.2500000E+05  1.4364805E-12
  9.5000000E+05  1.2946728E-12
  9.7500000E+05  1.1698774E-12
  1.0000000E+06  1.0597103E-12
  1.0250000E+06  9.6218683E-13
  1.0500000E+06  8.7562645E-13
  1.0750000E+06  7.9859991E-13
  
  
#  83  19  O3  EION =  1.010000000E+02 eV   284
#  S(0) = 1.477584E+00
  9.7061355E-01  0.0000000E+00
  9.7061355E+01  0.0000000E+00
  9.7061355E+01  8.5172574E-03
  1.0100000E+02  8.5172574E-03
  1.0100272E+02  8.5172574E-03
  1.0110265E+02  8.5555479E-03
  1.0120259E+02  8.5924662E-03
  1.0130252E+02  8.6280198E-03
  1.0140245E+02  8.6622179E-03
  1.0160231E+02  8.7265876E-03
  1.0180218E+02  8.7856676E-03
  1.0220190E+02  8.8883975E-03
  1.0260163E+02  8.9714093E-03
  1.0340109E+02  9.0829972E-03
  1.0420054E+02  9.1306531E-03
  1.0500000E+02  9.1249871E-03
  1.0625000E+02  9.0330071E-03
  1.0750000E+02  8.8684645E-03
  1.0875000E+02  8.6572994E-03
  1.1000000E+02  8.4184741E-03
  1.1125000E+02  8.1652870E-03
  1.1250000E+02  7.9067740E-03
  1.1375000E+02  7.6489167E-03
  1.1500000E+02  7.3955716E-03
  1.1750000E+02  6.9110693E-03
  1.2000000E+02  6.4626790E-03
  1.2250000E+02  6.0523869E-03
  1.2500000E+02  5.6790447E-03
  1.3000000E+02  5.0333131E-03
  1.3500000E+02  4.5037364E-03
  1.4000000E+02  4.0696107E-03
  1.4500000E+02  3.7131111E-03
  1.5000000E+02  3.4192333E-03
  1.5500000E+02  3.1754756E-03
  1.6000000E+02  2.9715380E-03
  1.6500000E+02  2.7990430E-03
  1.7000000E+02  2.6513173E-03
  1.7500000E+02  2.5231793E-03
  1.8000000E+02  2.4106479E-03
  1.8500000E+02  2.3107630E-03
  1.9000000E+02  2.2213062E-03
  2.0000000E+02  2.0675426E-03
  2.1000000E+02  1.9403158E-03
  2.2000000E+02  1.8337231E-03
  2.3000000E+02  1.7432647E-03
  2.4000000E+02  1.6652170E-03
  2.5000000E+02  1.5966095E-03
  2.6000000E+02  1.5351261E-03
  2.7000000E+02  1.4791403E-03
  2.8000000E+02  1.4275147E-03
  2.9000000E+02  1.3795235E-03
  3.0000000E+02  1.3346645E-03
  3.1000000E+02  1.2925671E-03
  3.2000000E+02  1.2529444E-03
  3.4000000E+02  1.1801156E-03
  3.6000000E+02  1.1144358E-03
  3.8000000E+02  1.0546439E-03
  4.0000000E+02  9.9987137E-04
  4.2000000E+02  9.4951209E-04
  4.4000000E+02  9.0303419E-04
  4.6000000E+02  8.5998017E-04
  4.8000000E+02  8.1996953E-04
  5.0000000E+02  7.8268847E-04
  5.2500000E+02  7.3959774E-04
  5.5000000E+02  7.0007657E-04
  5.7500000E+02  6.6373434E-04
  6.0000000E+02  6.3020430E-04
  6.5000000E+02  5.7037724E-04
  6.7500000E+02  5.4360589E-04
  7.0000000E+02  5.1871164E-04
  7.2500000E+02  4.9555284E-04
  7.5000000E+02  4.7396415E-04
  8.0000000E+02  4.3485513E-04
  8.5000000E+02  4.0040919E-04
  9.0000000E+02  3.6998434E-04
  9.5000000E+02  3.4297269E-04
  1.0000000E+03  3.1884495E-04
  1.0500000E+03  2.9720572E-04
  1.1000000E+03  2.7773504E-04
  1.1500000E+03  2.6014589E-04
  1.2000000E+03  2.4419022E-04
  1.2500000E+03  2.2966729E-04
  1.3000000E+03  2.1641515E-04
  1.3500000E+03  2.0429327E-04
  1.4000000E+03  1.9317289E-04
  1.4500000E+03  1.8293991E-04
  1.5000000E+03  1.7349728E-04
  1.6000000E+03  1.5667503E-04
  1.7000000E+03  1.4218582E-04
  1.8000000E+03  1.2961267E-04
  1.9000000E+03  1.1862384E-04
  2.0000000E+03  1.0895894E-04
  2.1000000E+03  1.0041042E-04
  2.2000000E+03  9.2811126E-05
  2.3000000E+03  8.6024758E-05
  2.4000000E+03  7.9938661E-05
  2.5000000E+03  7.4459012E-05
  2.6000000E+03  6.9507379E-05
  2.7000000E+03  6.5017729E-05
  2.8000000E+03  6.0934145E-05
  2.9000000E+03  5.7209021E-05
  3.0000000E+03  5.3801619E-05
  3.1000000E+03  5.0676887E-05
  3.2000000E+03  4.7804517E-05
  3.4000000E+03  4.2715024E-05
  3.6000000E+03  3.8360161E-05
  3.8000000E+03  3.4606444E-05
  4.0000000E+03  3.1349458E-05
  4.2000000E+03  2.8506524E-05
  4.4000000E+03  2.6011482E-05
  4.6000000E+03  2.3810829E-05
  4.8000000E+03  2.1860912E-05
  5.0000000E+03  2.0125832E-05
  5.2500000E+03  1.8214272E-05
  5.5000000E+03  1.6544767E-05
  5.7500000E+03  1.5079089E-05
  6.0000000E+03  1.3786216E-05
  6.5000000E+03  1.1621758E-05
  6.7500000E+03  1.0711795E-05
  7.0000000E+03  9.8963092E-06
  7.2500000E+03  9.1630678E-06
  7.5000000E+03  8.5017316E-06
  7.7500000E+03  7.9035143E-06
  8.0000000E+03  7.3609114E-06
  8.2500000E+03  6.8674831E-06
  8.5000000E+03  6.4176801E-06
  9.0000000E+03  5.6303767E-06
  9.5000000E+03  4.9676115E-06
  1.0000000E+04  4.4053896E-06
  1.0500000E+04  3.9251292E-06
  1.1000000E+04  3.5122723E-06
  1.1500000E+04  3.1552904E-06
  1.2000000E+04  2.8449657E-06
  1.2500000E+04  2.5738643E-06
  1.3000000E+04  2.3359416E-06
  1.3500000E+04  2.1262459E-06
  1.4000000E+04  1.9406939E-06
  1.4500000E+04  1.7758956E-06
  1.5000000E+04  1.6290201E-06
  1.5500000E+04  1.4976906E-06
  1.6000000E+04  1.3799011E-06
  1.6500000E+04  1.2739500E-06
  1.7000000E+04  1.1783874E-06
  1.7500000E+04  1.0919722E-06
  1.8000000E+04  1.0136382E-06
  1.8500000E+04  9.4246535E-07
  1.9000000E+04  8.7765693E-07
  2.0000000E+04  7.6445243E-07
  2.1000000E+04  6.6947446E-07
  2.2000000E+04  5.8922270E-07
  2.3000000E+04  5.2097321E-07
  2.4000000E+04  4.6258454E-07
  2.5000000E+04  4.1235669E-07
  2.6000000E+04  3.6892866E-07
  2.7000000E+04  3.3120200E-07
  2.8000000E+04  2.9828343E-07
  2.9000000E+04  2.6944153E-07
  3.0000000E+04  2.4407364E-07
  3.1000000E+04  2.2168021E-07
  3.2000000E+04  2.0184481E-07
  3.3000000E+04  1.8421850E-07
  3.4000000E+04  1.6850747E-07
  3.5000000E+04  1.5446320E-07
  3.6000000E+04  1.4187449E-07
  3.7000000E+04  1.3056113E-07
  3.8000000E+04  1.2036880E-07
  3.9000000E+04  1.1116483E-07
  4.0000000E+04  1.0283475E-07
  4.1000000E+04  9.5279478E-08
  4.2000000E+04  8.8412950E-08
  4.3000000E+04  8.2160200E-08
  4.4000000E+04  7.6455729E-08
  4.6000000E+04  6.6469019E-08
  4.8000000E+04  5.8071696E-08
  5.0000000E+04  5.0966796E-08
  5.1250000E+04  4.7076622E-08
  5.2500000E+04  4.3552134E-08
  5.3750000E+04  4.0352518E-08
  5.5000000E+04  3.7442224E-08
  5.7500000E+04  3.2369249E-08
  5.8750000E+04  3.0155484E-08
  6.0000000E+04  2.8127867E-08
  6.2500000E+04  2.4558948E-08
  6.5000000E+04  2.1538002E-08
  6.7500000E+04  1.8966767E-08
  7.0000000E+04  1.6767029E-08
  7.2500000E+04  1.4876063E-08
  7.5000000E+04  1.3243205E-08
  7.7500000E+04  1.1827264E-08
  8.0000000E+04  1.0594536E-08
  8.2500000E+04  9.5172880E-09
  8.5000000E+04  8.5725734E-09
  8.7500000E+04  7.7413113E-09
  9.0000000E+04  7.0075554E-09
  9.2500000E+04  6.3579178E-09
  9.5000000E+04  5.7811101E-09
  9.7500000E+04  5.2675742E-09
  1.0000000E+05  4.8091854E-09
  1.0250000E+05  4.3990116E-09
  1.0500000E+05  4.0311161E-09
  1.0750000E+05  3.7003978E-09
  1.1000000E+05  3.4024590E-09
  1.1250000E+05  3.1334969E-09
  1.1500000E+05  2.8902131E-09
  1.1750000E+05  2.6697385E-09
  1.2000000E+05  2.4695702E-09
  1.2250000E+05  2.2875196E-09
  1.2500000E+05  2.1216674E-09
  1.3000000E+05  1.8320130E-09
  1.3500000E+05  1.5893664E-09
  1.4000000E+05  1.3849307E-09
  1.4500000E+05  1.2117641E-09
  1.5000000E+05  1.0643469E-09
  1.5500000E+05  9.3825894E-10
  1.6000000E+05  8.2993635E-10
  1.6500000E+05  7.3648748E-10
  1.7000000E+05  6.5555256E-10
  1.7500000E+05  5.8519500E-10
  1.8000000E+05  5.2381695E-10
  1.8500000E+05  4.7009347E-10
  1.9000000E+05  4.2292085E-10
  1.9500000E+05  3.8137546E-10
  2.0000000E+05  3.4468102E-10
  2.0500000E+05  3.1218246E-10
  2.1000000E+05  2.8332487E-10
  2.1500000E+05  2.5763645E-10
  2.2000000E+05  2.3471468E-10
  2.2500000E+05  2.1421493E-10
  2.3000000E+05  1.9584123E-10
  2.3500000E+05  1.7933857E-10
  2.4000000E+05  1.6448661E-10
  2.4500000E+05  1.5109441E-10
  2.5000000E+05  1.3899604E-10
  2.5500000E+05  1.2804693E-10
  2.6000000E+05  1.1812082E-10
  2.6500000E+05  1.0910719E-10
  2.7000000E+05  1.0090904E-10
  2.8000000E+05  8.6628086E-11
  2.9000000E+05  7.4709120E-11
  3.0000000E+05  6.4706747E-11
  3.1000000E+05  5.6269510E-11
  3.2000000E+05  4.9118045E-11
  3.3000000E+05  4.3028788E-11
  3.4000000E+05  3.7821704E-11
  3.5000000E+05  3.3350929E-11
  3.6000000E+05  2.9497594E-11
  3.7000000E+05  2.6164328E-11
  3.8000000E+05  2.3270977E-11
  3.9000000E+05  2.0751243E-11
  4.0000000E+05  1.8550037E-11
  4.1000000E+05  1.6621386E-11
  4.2000000E+05  1.4926757E-11
  4.3000000E+05  1.3433730E-11
  4.4000000E+05  1.2114923E-11
  4.5000000E+05  1.0947123E-11
  4.6000000E+05  9.9105875E-12
  4.7000000E+05  8.9884704E-12
  4.8000000E+05  8.1663530E-12
  5.0000000E+05  6.7743219E-12
  5.1250000E+05  6.0467355E-12
  5.2500000E+05  5.4098056E-12
  5.3750000E+05  4.8506946E-12
  5.5000000E+05  4.3585967E-12
  5.7500000E+05  3.5403076E-12
  5.8750000E+05  3.1997924E-12
  6.0000000E+05  2.8972201E-12
  6.1250000E+05  2.6277853E-12
  6.2500000E+05  2.3873677E-12
  6.3750000E+05  2.1724268E-12
  6.5000000E+05  1.9799042E-12
  6.6250000E+05  1.8071505E-12
  6.7500000E+05  1.6518652E-12
  6.8750000E+05  1.5120461E-12
  7.0000000E+05  1.3859383E-12
  7.1250000E+05  1.2719986E-12
  7.2500000E+05  1.1688793E-12
  7.3750000E+05  1.0754023E-12
  7.5000000E+05  9.9053476E-13
  7.6250000E+05  9.1336940E-13
  7.7500000E+05  8.4310884E-13
  7.8750000E+05  7.7906897E-13
  8.0000000E+05  7.2065156E-13
  8.2500000E+05  6.1858657E-13
  8.5000000E+05  5.3322654E-13
  
  
#  83  15  N6  EION =  1.700000000E+02 eV   295
#  S(0) = 1.049900E+01
  1.6847695E+00  0.0000000E+00
  1.6847695E+02  0.0000000E+00
  1.6847695E+02  7.6026934E-04
  1.7000000E+02  7.6026934E-04
  1.7000272E+02  7.6026934E-04
  1.7025265E+02  8.0778722E-04
  1.7050259E+02  8.5332159E-04
  1.7075252E+02  8.9680746E-04
  1.7100245E+02  9.3820130E-04
  1.7150231E+02  1.0146341E-03
  1.7200218E+02  1.0826303E-03
  1.7300190E+02  1.1944135E-03
  1.7400163E+02  1.2771058E-03
  1.7600109E+02  1.3742059E-03
  1.7800054E+02  1.4101633E-03
  1.8000000E+02  1.4122125E-03
  1.8250000E+02  1.3928999E-03
  1.8500000E+02  1.3667795E-03
  1.8750000E+02  1.3440588E-03
  1.9000000E+02  1.3303651E-03
  1.9500000E+02  1.3425645E-03
  2.0000000E+02  1.4190694E-03
  2.0500000E+02  1.5656919E-03
  2.1000000E+02  1.7827377E-03
  2.1500000E+02  2.0699670E-03
  2.2000000E+02  2.4297463E-03
  2.2500000E+02  2.8665101E-03
  2.3000000E+02  3.3839793E-03
  2.3500000E+02  3.9819757E-03
  2.4000000E+02  4.6541027E-03
  2.5000000E+02  6.1684311E-03
  2.5500000E+02  6.9773833E-03
  2.6000000E+02  7.7994183E-03
  2.6500000E+02  8.6231745E-03
  2.7000000E+02  9.4401381E-03
  2.8000000E+02  1.1030977E-02
  2.9000000E+02  1.2532807E-02
  3.0000000E+02  1.3901519E-02
  3.1000000E+02  1.5092968E-02
  3.2000000E+02  1.6082112E-02
  3.4000000E+02  1.7478309E-02
  3.6000000E+02  1.8265167E-02
  3.8000000E+02  1.8597405E-02
  4.0000000E+02  1.8553541E-02
  4.2000000E+02  1.8225665E-02
  4.4000000E+02  1.7714806E-02
  4.6000000E+02  1.7100934E-02
  4.8000000E+02  1.6419195E-02
  5.0000000E+02  1.5692292E-02
  5.2500000E+02  1.4752909E-02
  5.5000000E+02  1.3816922E-02
  5.7500000E+02  1.2914922E-02
  6.0000000E+02  1.2053770E-02
  6.5000000E+02  1.0462453E-02
  6.7500000E+02  9.7400141E-03
  7.0000000E+02  9.0677972E-03
  7.2500000E+02  8.4446263E-03
  7.5000000E+02  7.8675843E-03
  8.0000000E+02  6.8372744E-03
  8.5000000E+02  5.9553159E-03
  9.0000000E+02  5.2042772E-03
  9.5000000E+02  4.5621384E-03
  1.0000000E+03  4.0112062E-03
  1.0500000E+03  3.5386544E-03
  1.1000000E+03  3.1323934E-03
  1.1500000E+03  2.7814337E-03
  1.2000000E+03  2.4770922E-03
  1.2500000E+03  2.2125351E-03
  1.3000000E+03  1.9819558E-03
  1.3500000E+03  1.7803204E-03
  1.4000000E+03  1.6033971E-03
  1.4500000E+03  1.4476585E-03
  1.5000000E+03  1.3101514E-03
  1.6000000E+03  1.0802797E-03
  1.7000000E+03  8.9819225E-04
  1.8000000E+03  7.5256870E-04
  1.9000000E+03  6.3501934E-04
  2.0000000E+03  5.3931207E-04
  2.1000000E+03  4.6077506E-04
  2.2000000E+03  3.9586074E-04
  2.3000000E+03  3.4184787E-04
  2.4000000E+03  2.9662653E-04
  2.5000000E+03  2.5854569E-04
  2.6000000E+03  2.2630333E-04
  2.7000000E+03  1.9886496E-04
  2.8000000E+03  1.7540267E-04
  2.9000000E+03  1.5524965E-04
  3.0000000E+03  1.3786545E-04
  3.1000000E+03  1.2280931E-04
  3.2000000E+03  1.0971986E-04
  3.4000000E+03  8.8300714E-05
  3.6000000E+03  7.1781563E-05
  3.8000000E+03  5.8887050E-05
  4.0000000E+03  4.8711169E-05
  4.2000000E+03  4.0600331E-05
  4.4000000E+03  3.4076258E-05
  4.6000000E+03  2.8784415E-05
  4.8000000E+03  2.4458849E-05
  5.0000000E+03  2.0897834E-05
  5.2500000E+03  1.7289711E-05
  5.5000000E+03  1.4409844E-05
  5.7500000E+03  1.2091082E-05
  5.8750000E+03  1.1101923E-05
  6.0000000E+03  1.0209012E-05
  6.2500000E+03  8.6699750E-06
  6.5000000E+03  7.4027287E-06
  6.7500000E+03  6.3525599E-06
  7.0000000E+03  5.4770599E-06
  7.2500000E+03  4.7430784E-06
  7.5000000E+03  4.1244975E-06
  7.7500000E+03  3.6005923E-06
  8.0000000E+03  3.1548047E-06
  8.2500000E+03  2.7738168E-06
  8.5000000E+03  2.4468540E-06
  8.7500000E+03  2.1651509E-06
  9.0000000E+03  1.9215369E-06
  9.2500000E+03  1.7101141E-06
  9.5000000E+03  1.5260094E-06
  1.0000000E+04  1.2242515E-06
  1.0500000E+04  9.9126214E-07
  1.1000000E+04  8.0939586E-07
  1.1500000E+04  6.6601317E-07
  1.2000000E+04  5.5193181E-07
  1.2500000E+04  4.6039637E-07
  1.3000000E+04  3.8637847E-07
  1.3500000E+04  3.2609407E-07
  1.4000000E+04  2.7666602E-07
  1.4500000E+04  2.3588675E-07
  1.5000000E+04  2.0204761E-07
  1.5500000E+04  1.7381465E-07
  1.6000000E+04  1.5013871E-07
  1.6500000E+04  1.3018916E-07
  1.7000000E+04  1.1330351E-07
  1.7500000E+04  9.8950027E-08
  1.8000000E+04  8.6699581E-08
  1.8500000E+04  7.6203951E-08
  1.9000000E+04  6.7178963E-08
  1.9500000E+04  5.9391572E-08
  2.0000000E+04  5.2649782E-08
  2.0500000E+04  4.6794724E-08
  2.1000000E+04  4.1694374E-08
  2.2000000E+04  3.3335061E-08
  2.3000000E+04  2.6886686E-08
  2.4000000E+04  2.1862039E-08
  2.5000000E+04  1.7910156E-08
  2.6000000E+04  1.4774966E-08
  2.7000000E+04  1.2267545E-08
  2.8000000E+04  1.0247092E-08
  2.9000000E+04  8.6075451E-09
  3.0000000E+04  7.2682987E-09
  3.1000000E+04  6.1675945E-09
  3.2000000E+04  5.2577002E-09
  3.3000000E+04  4.5014305E-09
  3.4000000E+04  3.8696236E-09
  3.5000000E+04  3.3392499E-09
  3.6000000E+04  2.8920009E-09
  3.7000000E+04  2.5132298E-09
  3.8000000E+04  2.1911504E-09
  3.9000000E+04  1.9162248E-09
  4.0000000E+04  1.6806974E-09
  4.1000000E+04  1.4782297E-09
  4.2000000E+04  1.3036123E-09
  4.3000000E+04  1.1525444E-09
  4.4000000E+04  1.0214610E-09
  4.6000000E+04  8.0787720E-10
  4.8000000E+04  6.4448002E-10
  5.0000000E+04  5.1825168E-10
  5.1250000E+04  4.5396934E-10
  5.2500000E+04  3.9876864E-10
  5.3750000E+04  3.5121657E-10
  5.5000000E+04  3.1012900E-10
  5.7500000E+04  2.4358220E-10
  6.0000000E+04  1.9306824E-10
  6.2500000E+04  1.5433089E-10
  6.5000000E+04  1.2433957E-10
  6.6250000E+04  1.1191594E-10
  6.7500000E+04  1.0091136E-10
  7.0000000E+04  8.2457288E-11
  7.2500000E+04  6.7807239E-11
  7.5000000E+04  5.6091420E-11
  7.7500000E+04  4.6657737E-11
  8.0000000E+04  3.9012780E-11
  8.2500000E+04  3.2779981E-11
  8.5000000E+04  2.7669672E-11
  8.7500000E+04  2.3457347E-11
  9.0000000E+04  1.9967877E-11
  9.2500000E+04  1.7063663E-11
  9.5000000E+04  1.4635795E-11
  9.7500000E+04  1.2597562E-11
  1.0000000E+05  1.0879596E-11
  1.0250000E+05  9.4261103E-12
  1.0500000E+05  8.1919540E-12
  1.0750000E+05  7.1404076E-12
  1.1000000E+05  6.2414811E-12
  1.1250000E+05  5.4705818E-12
  1.1500000E+05  4.8074600E-12
  1.1750000E+05  4.2353741E-12
  1.2000000E+05  3.7404319E-12
  1.2250000E+05  3.3110649E-12
  1.2500000E+05  2.9376036E-12
  1.3000000E+05  2.3272519E-12
  1.3500000E+05  1.8587084E-12
  1.4000000E+05  1.4957592E-12
  1.4500000E+05  1.2122136E-12
  1.5000000E+05  9.8893348E-13
  1.5500000E+05  8.1179673E-13
  1.6000000E+05  6.7028181E-13
  1.6500000E+05  5.5647914E-13
  1.7000000E+05  4.6439321E-13
  1.7500000E+05  3.8944301E-13
  1.8000000E+05  3.2810138E-13
  1.8500000E+05  2.7763362E-13
  1.9000000E+05  2.3590542E-13
  1.9500000E+05  2.0124040E-13
  2.0000000E+05  1.7231381E-13
  2.0500000E+05  1.4807272E-13
  2.1000000E+05  1.2767560E-13
  2.1500000E+05  1.1044639E-13
  2.2000000E+05  9.5839237E-14
  2.2500000E+05  8.3411462E-14
  2.3000000E+05  7.2802305E-14
  2.3500000E+05  6.3716405E-14
  2.4000000E+05  5.5910955E-14
  2.4500000E+05  4.9185563E-14
  2.5000000E+05  4.3374261E-14
  2.6000000E+05  3.3964880E-14
  2.7000000E+05  2.6829151E-14
  2.8000000E+05  2.1365216E-14
  2.9000000E+05  1.7143458E-14
  3.0000000E+05  1.3853801E-14
  3.1000000E+05  1.1270085E-14
  3.2000000E+05  9.2256485E-15
  3.3000000E+05  7.5965285E-15
  3.4000000E+05  6.2897504E-15
  3.5000000E+05  5.2349845E-15
  3.6000000E+05  4.3785810E-15
  3.7000000E+05  3.6793296E-15
  3.8000000E+05  3.1053625E-15
  3.9000000E+05  2.6318669E-15
  4.0000000E+05  2.2393998E-15
  4.1000000E+05  1.9126298E-15
  4.2000000E+05  1.6393943E-15
  4.3000000E+05  1.4099911E-15
  4.4000000E+05  1.2166397E-15
  4.5000000E+05  1.0530695E-15
  4.6000000E+05  9.1420252E-16
  4.7000000E+05  7.9590799E-16
  4.8000000E+05  6.9481094E-16
  5.0000000E+05  5.3362176E-16
  5.1250000E+05  4.5471268E-16
  5.2500000E+05  3.8886619E-16
  5.3750000E+05  3.3369608E-16
  5.5000000E+05  2.8729156E-16
  5.6250000E+05  2.4811443E-16
  5.7500000E+05  2.1492080E-16
  5.8750000E+05  1.8670070E-16
  6.0000000E+05  1.6263048E-16
  6.1250000E+05  1.4203559E-16
  6.2500000E+05  1.2436149E-16
  6.3750000E+05  1.0915058E-16
  6.5000000E+05  9.6023613E-17
  6.6250000E+05  8.4665112E-17
  6.7500000E+05  7.4811801E-17
  7.0000000E+05  5.8774166E-17
  7.2500000E+05  4.6534284E-17
  7.5000000E+05  3.7110544E-17
  7.7500000E+05  2.9795485E-17
  8.0000000E+05  2.4073946E-17
  8.2500000E+05  1.9567035E-17
  8.5000000E+05  1.5993211E-17
  8.7500000E+05  1.3141462E-17
  9.0000000E+05  1.0852361E-17
  9.2500000E+05  9.0045521E-18
  9.5000000E+05  7.5050081E-18
  9.7500000E+05  6.2819335E-18
  1.0000000E+06  5.2795363E-18
  1.0250000E+06  4.4542000E-18
  1.0500000E+06  3.7716625E-18
  1.0750000E+06  3.2048583E-18
  1.1000000E+06  2.7322915E-18
  1.1250000E+06  2.3368081E-18
  1.1500000E+06  2.0046458E-18
  1.1750000E+06  1.7247075E-18
  1.2000000E+06  1.4880056E-18
  1.2250000E+06  1.2872303E-18
  1.2500000E+06  1.1164086E-18
  1.2750000E+06  9.7064122E-19
  1.3000000E+06  8.4590015E-19
  1.3250000E+06  7.3886169E-19
  1.3500000E+06  6.4677350E-19
  1.3750000E+06  5.6734905E-19
  1.4000000E+06  4.9869588E-19
  1.4250000E+06  4.3923941E-19
  1.4500000E+06  3.8764982E-19
  1.5000000E+06  3.0373958E-19
  
  
#  83  16  N7  EION =  1.650000000E+02 eV   293
#  S(0) = 1.402347E+01
  1.6347194E+00  0.0000000E+00
  1.6347194E+02  0.0000000E+00
  1.6347194E+02  1.0112813E-03
  1.6500000E+02  1.0112813E-03
  1.6500272E+02  1.0112813E-03
  1.6525259E+02  1.0737666E-03
  1.6550245E+02  1.1337931E-03
  1.6575231E+02  1.1912967E-03
  1.6600218E+02  1.2462348E-03
  1.6650190E+02  1.3483373E-03
  1.6700163E+02  1.4401157E-03
  1.6800109E+02  1.5938493E-03
  1.6900054E+02  1.7111978E-03
  1.7000000E+02  1.7973021E-03
  1.7125000E+02  1.8693489E-03
  1.7250000E+02  1.9110476E-03
  1.7375000E+02  1.9308337E-03
  1.7500000E+02  1.9354233E-03
  1.7750000E+02  1.9183951E-03
  1.7875000E+02  1.9035763E-03
  1.8000000E+02  1.8876939E-03
  1.8250000E+02  1.8589022E-03
  1.8500000E+02  1.8410876E-03
  1.8750000E+02  1.8399172E-03
  1.9000000E+02  1.8591559E-03
  1.9500000E+02  1.9679275E-03
  2.0000000E+02  2.1769237E-03
  2.0500000E+02  2.4866108E-03
  2.1000000E+02  2.8961531E-03
  2.1500000E+02  3.4082124E-03
  2.2000000E+02  4.0282992E-03
  2.2500000E+02  4.7608793E-03
  2.3000000E+02  5.6049163E-03
  2.3500000E+02  6.5506831E-03
  2.4000000E+02  7.5807804E-03
  2.5000000E+02  9.7992274E-03
  2.6000000E+02  1.2082655E-02
  2.7000000E+02  1.4317739E-02
  2.8000000E+02  1.6444120E-02
  2.9000000E+02  1.8406394E-02
  3.0000000E+02  2.0144551E-02
  3.1000000E+02  2.1608008E-02
  3.2000000E+02  2.2785162E-02
  3.4000000E+02  2.4373713E-02
  3.6000000E+02  2.5188525E-02
  3.8000000E+02  2.5418201E-02
  4.0000000E+02  2.5168287E-02
  4.2000000E+02  2.4575812E-02
  4.4000000E+02  2.3775945E-02
  4.6000000E+02  2.2862327E-02
  4.8000000E+02  2.1873316E-02
  5.0000000E+02  2.0839069E-02
  5.2500000E+02  1.9524417E-02
  5.5000000E+02  1.8234429E-02
  5.7500000E+02  1.7002561E-02
  6.0000000E+02  1.5832724E-02
  6.5000000E+02  1.3689042E-02
  6.7500000E+02  1.2722823E-02
  7.0000000E+02  1.1827103E-02
  7.2500000E+02  1.0999304E-02
  7.5000000E+02  1.0234536E-02
  8.0000000E+02  8.8733140E-03
  8.5000000E+02  7.7133165E-03
  9.0000000E+02  6.7287086E-03
  9.5000000E+02  5.8888400E-03
  1.0000000E+03  5.1701273E-03
  1.0500000E+03  4.5550858E-03
  1.1000000E+03  4.0272190E-03
  1.1500000E+03  3.5718945E-03
  1.2000000E+03  3.1776640E-03
  1.2500000E+03  2.8354681E-03
  1.3000000E+03  2.5376045E-03
  1.3500000E+03  2.2774261E-03
  1.4000000E+03  2.0493760E-03
  1.4500000E+03  1.8488323E-03
  1.5000000E+03  1.6719332E-03
  1.6000000E+03  1.3765990E-03
  1.7000000E+03  1.1430469E-03
  1.8000000E+03  9.5654322E-04
  1.9000000E+03  8.0619885E-04
  2.0000000E+03  6.8394477E-04
  2.1000000E+03  5.8374217E-04
  2.2000000E+03  5.0101246E-04
  2.3000000E+03  4.3224841E-04
  2.4000000E+03  3.7473413E-04
  2.5000000E+03  3.2634714E-04
  2.6000000E+03  2.8541555E-04
  2.7000000E+03  2.5061252E-04
  2.8000000E+03  2.2087726E-04
  2.9000000E+03  1.9535625E-04
  3.0000000E+03  1.7335832E-04
  3.1000000E+03  1.5432030E-04
  3.2000000E+03  1.3778085E-04
  3.4000000E+03  1.1074321E-04
  3.6000000E+03  8.9917828E-05
  3.8000000E+03  7.3681763E-05
  4.0000000E+03  6.0883636E-05
  4.2000000E+03  5.0693882E-05
  4.4000000E+03  4.2506156E-05
  4.6000000E+03  3.5871497E-05
  4.8000000E+03  3.0453476E-05
  5.0000000E+03  2.5997175E-05
  5.2500000E+03  2.1486334E-05
  5.5000000E+03  1.7889718E-05
  5.7500000E+03  1.4996752E-05
  6.0000000E+03  1.2650865E-05
  6.5000000E+03  9.1576165E-06
  6.7500000E+03  7.8521200E-06
  7.0000000E+03  6.7646545E-06
  7.2500000E+03  5.8536941E-06
  7.5000000E+03  5.0865494E-06
  7.7500000E+03  4.4373016E-06
  8.0000000E+03  3.8852587E-06
  8.2500000E+03  3.4137901E-06
  8.5000000E+03  3.0094511E-06
  8.7500000E+03  2.6613116E-06
  9.0000000E+03  2.3604365E-06
  9.2500000E+03  2.0994809E-06
  9.5000000E+03  1.8723807E-06
  1.0000000E+04  1.5004680E-06
  1.0500000E+04  1.2136309E-06
  1.1000000E+04  9.8996867E-07
  1.1500000E+04  8.1381139E-07
  1.2000000E+04  6.7378743E-07
  1.2500000E+04  5.6153932E-07
  1.3000000E+04  4.7085238E-07
  1.3500000E+04  3.9705421E-07
  1.4000000E+04  3.3659536E-07
  1.4500000E+04  2.8675480E-07
  1.5000000E+04  2.4542819E-07
  1.5500000E+04  2.1097390E-07
  1.6000000E+04  1.8210180E-07
  1.6500000E+04  1.5779120E-07
  1.7000000E+04  1.3722860E-07
  1.7500000E+04  1.1976147E-07
  1.8000000E+04  1.0486355E-07
  1.8500000E+04  9.2108072E-08
  1.9000000E+04  8.1146977E-08
  2.0000000E+04  6.3517212E-08
  2.1000000E+04  5.0240254E-08
  2.2000000E+04  4.0121623E-08
  2.3000000E+04  3.2325122E-08
  2.4000000E+04  2.6256778E-08
  2.5000000E+04  2.1489168E-08
  2.6000000E+04  1.7710742E-08
  2.7000000E+04  1.4691883E-08
  2.8000000E+04  1.2261637E-08
  2.9000000E+04  1.0291345E-08
  3.0000000E+04  8.6833241E-09
  3.1000000E+04  7.3628073E-09
  3.2000000E+04  6.2720607E-09
  3.3000000E+04  5.3661450E-09
  3.4000000E+04  4.6098522E-09
  3.5000000E+04  3.9754036E-09
  3.6000000E+04  3.4407325E-09
  3.7000000E+04  2.9881996E-09
  3.8000000E+04  2.6036223E-09
  3.9000000E+04  2.2755327E-09
  4.0000000E+04  1.9946122E-09
  4.1000000E+04  1.7532501E-09
  4.2000000E+04  1.5451952E-09
  4.3000000E+04  1.3652900E-09
  4.4000000E+04  1.2092614E-09
  4.6000000E+04  9.5521680E-10
  4.8000000E+04  7.6105901E-10
  5.0000000E+04  6.1121761E-10
  5.1250000E+04  5.3497470E-10
  5.2500000E+04  4.6954608E-10
  5.3750000E+04  4.1322079E-10
  5.5000000E+04  3.6458547E-10
  5.7500000E+04  2.8589336E-10
  6.0000000E+04  2.2624415E-10
  6.2500000E+04  1.8056659E-10
  6.5000000E+04  1.4525236E-10
  6.6250000E+04  1.3063952E-10
  6.7500000E+04  1.1770482E-10
  7.0000000E+04  9.6036012E-11
  7.2500000E+04  7.8856875E-11
  7.5000000E+04  6.5136066E-11
  7.7500000E+04  5.4101574E-11
  8.0000000E+04  4.5169966E-11
  8.2500000E+04  3.7896431E-11
  8.5000000E+04  3.1939338E-11
  8.7500000E+04  2.7034287E-11
  9.0000000E+04  2.2975284E-11
  9.2500000E+04  1.9600662E-11
  9.5000000E+04  1.6782586E-11
  9.7500000E+04  1.4419374E-11
  1.0000000E+05  1.2429760E-11
  1.0250000E+05  1.0748463E-11
  1.0500000E+05  9.3226614E-12
  1.0750000E+05  8.1094175E-12
  1.1000000E+05  7.0736771E-12
  1.1250000E+05  6.1867159E-12
  1.1500000E+05  5.4248955E-12
  1.1750000E+05  4.7686794E-12
  1.2000000E+05  4.2018628E-12
  1.2250000E+05  3.7109586E-12
  1.2500000E+05  3.2846989E-12
  1.3000000E+05  2.5898475E-12
  1.3500000E+05  2.0583675E-12
  1.4000000E+05  1.6482079E-12
  1.4500000E+05  1.3290129E-12
  1.5000000E+05  1.0786488E-12
  1.5500000E+05  8.8082281E-13
  1.6000000E+05  7.2342711E-13
  1.6500000E+05  5.9738322E-13
  1.7000000E+05  4.9582702E-13
  1.7500000E+05  4.1352734E-13
  1.8000000E+05  3.4646660E-13
  1.8500000E+05  2.9153849E-13
  1.9000000E+05  2.4632610E-13
  1.9500000E+05  2.0893687E-13
  2.0000000E+05  1.7787909E-13
  2.0500000E+05  1.5197047E-13
  2.1000000E+05  1.3026966E-13
  2.1500000E+05  1.1202317E-13
  2.2000000E+05  9.6624816E-14
  2.2500000E+05  8.3584605E-14
  2.3000000E+05  7.2504582E-14
  2.3500000E+05  6.3060084E-14
  2.4000000E+05  5.4985138E-14
  2.4500000E+05  4.8060977E-14
  2.5000000E+05  4.2107064E-14
  2.5500000E+05  3.6973832E-14
  2.6000000E+05  3.2536839E-14
  2.6500000E+05  2.8692202E-14
  2.7000000E+05  2.5352926E-14
  2.8000000E+05  1.9909708E-14
  2.9000000E+05  1.5749537E-14
  3.0000000E+05  1.2544173E-14
  3.1000000E+05  1.0055663E-14
  3.2000000E+05  8.1098734E-15
  3.3000000E+05  6.5782052E-15
  3.4000000E+05  5.3648544E-15
  3.5000000E+05  4.3978765E-15
  3.6000000E+05  3.6228183E-15
  3.7000000E+05  2.9981942E-15
  3.8000000E+05  2.4921965E-15
  3.9000000E+05  2.0802763E-15
  4.0000000E+05  1.7433589E-15
  4.1000000E+05  1.4665419E-15
  4.2000000E+05  1.2381266E-15
  4.3000000E+05  1.0488789E-15
  4.4000000E+05  8.9147096E-16
  4.5000000E+05  7.6005871E-16
  4.6000000E+05  6.4995885E-16
  4.7000000E+05  5.5740131E-16
  4.8000000E+05  4.7933781E-16
  5.0000000E+05  3.5725068E-16
  5.1250000E+05  2.9877622E-16
  5.2500000E+05  2.5077913E-16
  5.3750000E+05  2.1122117E-16
  5.5000000E+05  1.7849151E-16
  5.6250000E+05  1.5131152E-16
  5.7500000E+05  1.2866096E-16
  5.8750000E+05  1.0972137E-16
  6.0000000E+05  9.3833413E-17
  6.1250000E+05  8.0463814E-17
  6.2500000E+05  6.9179431E-17
  6.3750000E+05  5.9627103E-17
  6.5000000E+05  5.1518134E-17
  6.6250000E+05  4.4615718E-17
  6.7500000E+05  3.8724942E-17
  6.8750000E+05  3.3684845E-17
  7.0000000E+05  2.9362118E-17
  7.1250000E+05  2.5646020E-17
  7.2500000E+05  2.2444223E-17
  7.5000000E+05  1.7287228E-17
  7.7500000E+05  1.3410739E-17
  8.0000000E+05  1.0473793E-17
  8.2500000E+05  8.2320414E-18
  8.5000000E+05  6.5088827E-18
  8.7500000E+05  5.1755726E-18
  9.0000000E+05  4.1376293E-18
  9.2500000E+05  3.3250360E-18
  9.5000000E+05  2.6853939E-18
  9.7500000E+05  2.1792420E-18
  1.0000000E+06  1.7766033E-18
  1.0250000E+06  1.4545983E-18
  1.0500000E+06  1.1957814E-18
  1.0750000E+06  9.8676699E-19
  1.1000000E+06  8.1722110E-19
  1.1250000E+06  6.7914057E-19
  1.1500000E+06  5.6626981E-19
  1.1750000E+06  4.7367667E-19
  1.2000000E+06  3.9745602E-19
  1.2250000E+06  3.3450366E-19
  1.2500000E+06  2.8235224E-19
  1.2750000E+06  2.3903151E-19
  1.3000000E+06  2.0294898E-19
  1.3250000E+06  1.7281385E-19
  1.3500000E+06  1.4757766E-19
  
  
#  83  20  O4  EION =  3.400000000E+01 eV   304
#  S(0) = 6.579902E+00
  2.8026228E-01  0.0000000E+00
  2.8026228E+01  0.0000000E+00
  2.8026228E+01  1.4911340E-02
  3.4000000E+01  1.4911340E-02
  3.4002721E+01  1.4911340E-02
  3.4102585E+01  1.5017613E-02
  3.4202449E+01  1.5133212E-02
  3.4302313E+01  1.5258355E-02
  3.4402177E+01  1.5393258E-02
  3.4601905E+01  1.5693249E-02
  3.4801633E+01  1.6035016E-02
  3.5201088E+01  1.6851562E-02
  3.5600544E+01  1.7858946E-02
  3.6000000E+01  1.9074453E-02
  3.8000000E+01  2.8984284E-02
  3.9000000E+01  3.6923895E-02
  4.0000000E+01  4.7338856E-02
  4.0500000E+01  5.3573089E-02
  4.1000000E+01  6.0526078E-02
  4.1500000E+01  6.8205105E-02
  4.2000000E+01  7.6596616E-02
  4.2500000E+01  8.5657768E-02
  4.3000000E+01  9.5319000E-02
  4.3500000E+01  1.0546869E-01
  4.4000000E+01  1.1596687E-01
  4.5000000E+01  1.3725917E-01
  4.6000000E+01  1.5749779E-01
  4.6500000E+01  1.6665461E-01
  4.7000000E+01  1.7490648E-01
  4.7500000E+01  1.8209722E-01
  4.8000000E+01  1.8810534E-01
  4.8500000E+01  1.9288125E-01
  4.9000000E+01  1.9642454E-01
  4.9500000E+01  1.9875861E-01
  5.0000000E+01  1.9995214E-01
  5.1250000E+01  1.9869118E-01
  5.2500000E+01  1.9284081E-01
  5.3125000E+01  1.8877203E-01
  5.3750000E+01  1.8420064E-01
  5.5000000E+01  1.7414703E-01
  5.6250000E+01  1.6361989E-01
  5.7500000E+01  1.5318330E-01
  5.8750000E+01  1.4314672E-01
  6.0000000E+01  1.3366155E-01
  6.2500000E+01  1.1649240E-01
  6.5000000E+01  1.0161491E-01
  6.7500000E+01  8.8734005E-02
  7.0000000E+01  7.7552297E-02
  7.2500000E+01  6.7828944E-02
  7.5000000E+01  5.9369119E-02
  7.7500000E+01  5.2016023E-02
  8.0000000E+01  4.5632193E-02
  8.2500000E+01  4.0098365E-02
  8.5000000E+01  3.5304975E-02
  8.7500000E+01  3.1154301E-02
  9.0000000E+01  2.7558636E-02
  9.2500000E+01  2.4439838E-02
  9.5000000E+01  2.1729865E-02
  9.7500000E+01  1.9369997E-02
  1.0000000E+02  1.7309138E-02
  1.0250000E+02  1.5504184E-02
  1.0500000E+02  1.3918728E-02
  1.0750000E+02  1.2521547E-02
  1.1000000E+02  1.1286479E-02
  1.1250000E+02  1.0191594E-02
  1.1500000E+02  9.2183125E-03
  1.1750000E+02  8.3508894E-03
  1.2000000E+02  7.5759734E-03
  1.2250000E+02  6.8822270E-03
  1.2500000E+02  6.2600820E-03
  1.3000000E+02  5.1985901E-03
  1.3500000E+02  4.3374900E-03
  1.4000000E+02  3.6364379E-03
  1.4500000E+02  3.0637794E-03
  1.5000000E+02  2.5949260E-03
  1.5500000E+02  2.2103865E-03
  1.6000000E+02  1.8942726E-03
  1.6500000E+02  1.6341671E-03
  1.6750000E+02  1.5218621E-03
  1.7000000E+02  1.4198778E-03
  1.7500000E+02  1.2430421E-03
  1.8000000E+02  1.0971362E-03
  1.8500000E+02  9.7678919E-04
  1.9000000E+02  8.7753735E-04
  1.9500000E+02  7.9575043E-04
  2.0000000E+02  7.2848929E-04
  2.0500000E+02  6.7337017E-04
  2.1000000E+02  6.2843304E-04
  2.1500000E+02  5.9189671E-04
  2.2000000E+02  5.6230702E-04
  2.3000000E+02  5.1971664E-04
  2.3500000E+02  5.0499298E-04
  2.4000000E+02  4.9362897E-04
  2.4500000E+02  4.8504057E-04
  2.5000000E+02  4.7876228E-04
  2.6000000E+02  4.7165707E-04
  2.7000000E+02  4.6983326E-04
  2.8000000E+02  4.7148192E-04
  2.9000000E+02  4.7532446E-04
  3.0000000E+02  4.8047731E-04
  3.1000000E+02  4.8623217E-04
  3.2000000E+02  4.9209032E-04
  3.4000000E+02  5.0296056E-04
  3.6000000E+02  5.1147132E-04
  3.8000000E+02  5.1728283E-04
  4.0000000E+02  5.2042989E-04
  4.2000000E+02  5.2112778E-04
  4.4000000E+02  5.1962195E-04
  4.6000000E+02  5.1616872E-04
  4.8000000E+02  5.1102399E-04
  5.0000000E+02  5.0451437E-04
  5.2500000E+02  4.9494468E-04
  5.5000000E+02  4.8420679E-04
  5.7500000E+02  4.7259326E-04
  6.0000000E+02  4.6034698E-04
  6.5000000E+02  4.3485569E-04
  6.7500000E+02  4.2196126E-04
  7.0000000E+02  4.0913885E-04
  7.2500000E+02  3.9648039E-04
  7.5000000E+02  3.8404751E-04
  8.0000000E+02  3.5998452E-04
  8.5000000E+02  3.3714458E-04
  9.0000000E+02  3.1570010E-04
  9.5000000E+02  2.9570932E-04
  1.0000000E+03  2.7711010E-04
  1.0500000E+03  2.5982525E-04
  1.1000000E+03  2.4379417E-04
  1.1500000E+03  2.2894801E-04
  1.2000000E+03  2.1520234E-04
  1.2500000E+03  2.0246942E-04
  1.3000000E+03  1.9066708E-04
  1.3500000E+03  1.7971908E-04
  1.4000000E+03  1.6955519E-04
  1.4500000E+03  1.6011144E-04
  1.5000000E+03  1.5133071E-04
  1.6000000E+03  1.3555227E-04
  1.7000000E+03  1.2184035E-04
  1.8000000E+03  1.0987032E-04
  1.9000000E+03  9.9377881E-05
  2.0000000E+03  9.0146461E-05
  2.1000000E+03  8.1995408E-05
  2.2000000E+03  7.4773437E-05
  2.3000000E+03  6.8353579E-05
  2.4000000E+03  6.2628753E-05
  2.5000000E+03  5.7508427E-05
  2.6000000E+03  5.2915830E-05
  2.7000000E+03  4.8785587E-05
  2.8000000E+03  4.5061724E-05
  2.9000000E+03  4.1696104E-05
  3.0000000E+03  3.8647192E-05
  3.1000000E+03  3.5879065E-05
  3.2000000E+03  3.3360583E-05
  3.4000000E+03  2.8967795E-05
  3.6000000E+03  2.5290511E-05
  3.8000000E+03  2.2190928E-05
  4.0000000E+03  1.9561585E-05
  4.2000000E+03  1.7318022E-05
  4.4000000E+03  1.5393222E-05
  4.6000000E+03  1.3733506E-05
  4.8000000E+03  1.2295546E-05
  5.0000000E+03  1.1044162E-05
  5.2500000E+03  9.6989993E-06
  5.5000000E+03  8.5555691E-06
  5.7500000E+03  7.5781337E-06
  6.0000000E+03  6.7382164E-06
  6.5000000E+03  5.3838035E-06
  6.7500000E+03  4.8357016E-06
  7.0000000E+03  4.3562758E-06
  7.2500000E+03  3.9353366E-06
  7.5000000E+03  3.5644366E-06
  7.7500000E+03  3.2365330E-06
  8.0000000E+03  2.9457239E-06
  8.2500000E+03  2.6870395E-06
  8.5000000E+03  2.4562771E-06
  9.0000000E+03  2.0647677E-06
  9.5000000E+03  1.7484458E-06
  1.0000000E+04  1.4905367E-06
  1.0500000E+04  1.2784998E-06
  1.1000000E+04  1.1028430E-06
  1.1500000E+04  9.5630019E-07
  1.2000000E+04  8.3325055E-07
  1.2500000E+04  7.2930511E-07
  1.3000000E+04  6.4100556E-07
  1.3500000E+04  5.6560482E-07
  1.4000000E+04  5.0090443E-07
  1.4500000E+04  4.4513212E-07
  1.5000000E+04  3.9684968E-07
  1.5500000E+04  3.5488279E-07
  1.6000000E+04  3.1826693E-07
  1.6500000E+04  2.8620545E-07
  1.7000000E+04  2.5803689E-07
  1.7500000E+04  2.3320931E-07
  1.8000000E+04  2.1126007E-07
  1.8500000E+04  1.9179963E-07
  1.9000000E+04  1.7449854E-07
  2.0000000E+04  1.4529694E-07
  2.1000000E+04  1.2187394E-07
  2.2000000E+04  1.0291850E-07
  2.3000000E+04  8.7452970E-08
  2.4000000E+04  7.4739749E-08
  2.5000000E+04  6.4216195E-08
  2.6000000E+04  5.5448850E-08
  2.7000000E+04  4.8100688E-08
  2.8000000E+04  4.1907411E-08
  2.9000000E+04  3.6660075E-08
  3.0000000E+04  3.2192285E-08
  3.1000000E+04  2.8370623E-08
  3.2000000E+04  2.5087389E-08
  3.3000000E+04  2.2255114E-08
  3.4000000E+04  1.9802360E-08
  3.5000000E+04  1.7670462E-08
  3.6000000E+04  1.5810986E-08
  3.7000000E+04  1.4183750E-08
  3.8000000E+04  1.2755273E-08
  3.9000000E+04  1.1497525E-08
  4.0000000E+04  1.0386947E-08
  4.1000000E+04  9.4036565E-09
  4.2000000E+04  8.5308061E-09
  4.3000000E+04  7.7540718E-09
  4.4000000E+04  7.0612312E-09
  4.6000000E+04  5.8868586E-09
  4.8000000E+04  4.9403534E-09
  5.0000000E+04  4.1714781E-09
  5.1250000E+04  3.7638918E-09
  5.2500000E+04  3.4033473E-09
  5.3750000E+04  3.0836009E-09
  5.5000000E+04  2.7993431E-09
  5.7500000E+04  2.3198265E-09
  5.8750000E+04  2.1173600E-09
  6.0000000E+04  1.9357763E-09
  6.2500000E+04  1.6256769E-09
  6.5000000E+04  1.3733966E-09
  6.7500000E+04  1.1667137E-09
  7.0000000E+04  9.9627877E-10
  7.2500000E+04  8.5487467E-10
  7.5000000E+04  7.3688399E-10
  7.7500000E+04  6.3790037E-10
  8.0000000E+04  5.5444176E-10
  8.2500000E+04  4.8373743E-10
  8.5000000E+04  4.2356856E-10
  8.7500000E+04  3.7214736E-10
  9.0000000E+04  3.2802508E-10
  9.2500000E+04  2.9002116E-10
  9.5000000E+04  2.5716850E-10
  9.7500000E+04  2.2867091E-10
  1.0000000E+05  2.0386998E-10
  1.0250000E+05  1.8221872E-10
  1.0500000E+05  1.6326073E-10
  1.0750000E+05  1.4661363E-10
  1.1000000E+05  1.3195582E-10
  1.1250000E+05  1.1901589E-10
  1.1500000E+05  1.0756389E-10
  1.1750000E+05  9.7404387E-11
  1.2000000E+05  8.8370687E-11
  1.2250000E+05  8.0320206E-11
  1.2500000E+05  7.3130596E-11
  1.3000000E+05  6.0927313E-11
  1.3500000E+05  5.1079148E-11
  1.4000000E+05  4.3073612E-11
  1.4500000E+05  3.6521586E-11
  1.5000000E+05  3.1124958E-11
  1.5500000E+05  2.6653412E-11
  1.6000000E+05  2.2927566E-11
  1.6500000E+05  1.9806652E-11
  1.7000000E+05  1.7179428E-11
  1.7500000E+05  1.4957393E-11
  1.8000000E+05  1.3069692E-11
  1.8500000E+05  1.1459259E-11
  1.9000000E+05  1.0079875E-11
  1.9500000E+05  8.8939024E-12
  2.0000000E+05  7.8705352E-12
  2.0500000E+05  6.9844395E-12
  2.1000000E+05  6.2146830E-12
  2.1500000E+05  5.5438953E-12
  2.2000000E+05  4.9576005E-12
  2.2500000E+05  4.4436869E-12
  2.3000000E+05  3.9919817E-12
  2.3500000E+05  3.5939098E-12
  2.4000000E+05  3.2422172E-12
  2.4500000E+05  2.9307470E-12
  2.5000000E+05  2.6542558E-12
  2.6000000E+05  2.1889378E-12
  2.7000000E+05  1.8175431E-12
  2.8000000E+05  1.5187677E-12
  2.9000000E+05  1.2766386E-12
  3.0000000E+05  1.0790640E-12
  3.1000000E+05  9.1680609E-13
  3.2000000E+05  7.8274541E-13
  3.3000000E+05  6.7135076E-13
  3.4000000E+05  5.7829400E-13
  3.5000000E+05  5.0016416E-13
  3.6000000E+05  4.3425612E-13
  3.7000000E+05  3.7840951E-13
  3.8000000E+05  3.3088776E-13
  3.9000000E+05  2.9028694E-13
  4.0000000E+05  2.5546342E-13
  4.1000000E+05  2.2548225E-13
  4.2000000E+05  1.9957766E-13
  4.3000000E+05  1.7711933E-13
  4.4000000E+05  1.5758696E-13
  4.5000000E+05  1.4055290E-13
  4.6000000E+05  1.2565979E-13
  4.7000000E+05  1.1260620E-13
  4.8000000E+05  1.0113719E-13
  
  
#  83  21  O5  EION =  3.200000000E+01 eV   303
#  S(0) = 1.029535E+01
  1.3056171E-01  0.0000000E+00
  1.3056171E+01  0.0000000E+00
  1.3056171E+01  2.8794775E-02
  3.2000000E+01  2.8794775E-02
  3.2002721E+01  2.8794775E-02
  3.2102585E+01  2.8904707E-02
  3.2202449E+01  2.9032717E-02
  3.2302313E+01  2.9179081E-02
  3.2402177E+01  2.9344081E-02
  3.2601905E+01  2.9731160E-02
  3.2801633E+01  3.0196340E-02
  3.3201088E+01  3.1371193E-02
  3.3600544E+01  3.2890150E-02
  3.4000000E+01  3.4776751E-02
  3.6000000E+01  5.0712363E-02
  3.7000000E+01  6.3559544E-02
  3.8000000E+01  8.0312997E-02
  3.8500000E+01  9.0276483E-02
  3.9000000E+01  1.0133149E-01
  3.9500000E+01  1.1347341E-01
  4.0000000E+01  1.2666481E-01
  4.0500000E+01  1.4082320E-01
  4.1000000E+01  1.5582630E-01
  4.1500000E+01  1.7148939E-01
  4.2000000E+01  1.8758790E-01
  4.3000000E+01  2.1992591E-01
  4.4000000E+01  2.5025839E-01
  4.4500000E+01  2.6383122E-01
  4.5000000E+01  2.7595904E-01
  4.5500000E+01  2.8641913E-01
  4.6000000E+01  2.9504208E-01
  4.6500000E+01  3.0176487E-01
  4.7000000E+01  3.0659683E-01
  4.7500000E+01  3.0958223E-01
  4.8000000E+01  3.1083204E-01
  5.0000000E+01  3.0202030E-01
  5.1250000E+01  2.8898975E-01
  5.1875000E+01  2.8129898E-01
  5.2500000E+01  2.7314791E-01
  5.3750000E+01  2.5619009E-01
  5.5000000E+01  2.3920295E-01
  5.6250000E+01  2.2278307E-01
  5.7500000E+01  2.0725232E-01
  5.8750000E+01  1.9272091E-01
  6.0000000E+01  1.7921378E-01
  6.5000000E+01  1.3440202E-01
  6.7500000E+01  1.1660104E-01
  7.0000000E+01  1.0125334E-01
  7.2500000E+01  8.8003853E-02
  7.5000000E+01  7.6569336E-02
  8.0000000E+01  5.8212158E-02
  8.2500000E+01  5.0898394E-02
  8.5000000E+01  4.4603241E-02
  8.7500000E+01  3.9182583E-02
  9.0000000E+01  3.4509385E-02
  9.2500000E+01  3.0473547E-02
  9.5000000E+01  2.6980836E-02
  9.7500000E+01  2.3949910E-02
  1.0000000E+02  2.1312109E-02
  1.0250000E+02  1.9009861E-02
  1.0500000E+02  1.6994154E-02
  1.0750000E+02  1.5223880E-02
  1.1000000E+02  1.3664698E-02
  1.1250000E+02  1.2287718E-02
  1.1500000E+02  1.1068538E-02
  1.1750000E+02  9.9864984E-03
  1.2000000E+02  9.0240737E-03
  1.2250000E+02  8.1665663E-03
  1.2500000E+02  7.4013733E-03
  1.2750000E+02  6.7175217E-03
  1.3000000E+02  6.1054660E-03
  1.3500000E+02  5.0656075E-03
  1.4000000E+02  4.2286579E-03
  1.4500000E+02  3.5528714E-03
  1.5000000E+02  3.0065096E-03
  1.5500000E+02  2.5639771E-03
  1.6000000E+02  2.2050207E-03
  1.6500000E+02  1.9139036E-03
  1.6750000E+02  1.7896357E-03
  1.7000000E+02  1.6776659E-03
  1.7500000E+02  1.4859624E-03
  1.8000000E+02  1.3306805E-03
  1.8500000E+02  1.2052471E-03
  1.9000000E+02  1.1042968E-03
  1.9500000E+02  1.0232705E-03
  2.0000000E+02  9.5859093E-04
  2.0500000E+02  9.0751792E-04
  2.1000000E+02  8.6770636E-04
  2.1500000E+02  8.3695101E-04
  2.2000000E+02  8.1354860E-04
  2.3000000E+02  7.8385537E-04
  2.4000000E+02  7.7046757E-04
  2.5000000E+02  7.6747987E-04
  2.6000000E+02  7.7096490E-04
  2.7000000E+02  7.7842719E-04
  2.8000000E+02  7.8799634E-04
  2.9000000E+02  7.9842943E-04
  3.0000000E+02  8.0892631E-04
  3.1000000E+02  8.1883690E-04
  3.2000000E+02  8.2776732E-04
  3.4000000E+02  8.4188299E-04
  3.6000000E+02  8.5041553E-04
  3.8000000E+02  8.5379191E-04
  4.0000000E+02  8.5264474E-04
  4.2000000E+02  8.4762533E-04
  4.4000000E+02  8.3932745E-04
  4.6000000E+02  8.2828082E-04
  4.8000000E+02  8.1497662E-04
  5.0000000E+02  7.9997435E-04
  5.2500000E+02  7.7959679E-04
  5.5000000E+02  7.5803118E-04
  5.7500000E+02  7.3567535E-04
  6.0000000E+02  7.1285915E-04
  6.5000000E+02  6.6707437E-04
  6.7500000E+02  6.4456085E-04
  7.0000000E+02  6.2250611E-04
  7.2500000E+02  6.0101203E-04
  7.5000000E+02  5.8013510E-04
  8.0000000E+02  5.4029834E-04
  8.5000000E+02  5.0308763E-04
  9.0000000E+02  4.6861575E-04
  9.5000000E+02  4.3684066E-04
  1.0000000E+03  4.0755992E-04
  1.0500000E+03  3.8057641E-04
  1.1000000E+03  3.5573867E-04
  1.1500000E+03  3.3289320E-04
  1.2000000E+03  3.1186981E-04
  1.2500000E+03  2.9250168E-04
  1.3000000E+03  2.7463811E-04
  1.3500000E+03  2.5814408E-04
  1.4000000E+03  2.4289754E-04
  1.4500000E+03  2.2878881E-04
  1.5000000E+03  2.1572052E-04
  1.6000000E+03  1.9235909E-04
  1.7000000E+03  1.7218519E-04
  1.8000000E+03  1.5467308E-04
  1.9000000E+03  1.3940122E-04
  2.0000000E+03  1.2602820E-04
  2.1000000E+03  1.1427176E-04
  2.2000000E+03  1.0389745E-04
  2.3000000E+03  9.4710028E-05
  2.4000000E+03  8.6545989E-05
  2.5000000E+03  7.9268007E-05
  2.6000000E+03  7.2760363E-05
  2.7000000E+03  6.6925069E-05
  2.8000000E+03  6.1678618E-05
  2.9000000E+03  5.6949485E-05
  3.0000000E+03  5.2676189E-05
  3.1000000E+03  4.8805779E-05
  3.2000000E+03  4.5292538E-05
  3.4000000E+03  3.9184483E-05
  3.6000000E+03  3.4092398E-05
  3.8000000E+03  2.9816741E-05
  4.0000000E+03  2.6202731E-05
  4.2000000E+03  2.3129362E-05
  4.4000000E+03  2.0501066E-05
  4.6000000E+03  1.8241601E-05
  4.8000000E+03  1.6289662E-05
  5.0000000E+03  1.4595654E-05
  5.2500000E+03  1.2780024E-05
  5.5000000E+03  1.1241488E-05
  5.7500000E+03  9.9302056E-06
  6.0000000E+03  8.8066047E-06
  6.5000000E+03  7.0018443E-06
  6.7500000E+03  6.2743440E-06
  7.0000000E+03  5.6395335E-06
  7.2500000E+03  5.0834627E-06
  7.5000000E+03  4.5945970E-06
  7.7500000E+03  4.1633433E-06
  8.0000000E+03  3.7816820E-06
  8.2500000E+03  3.4428762E-06
  8.5000000E+03  3.1412411E-06
  9.0000000E+03  2.6309320E-06
  9.5000000E+03  2.2201356E-06
  1.0000000E+04  1.8863642E-06
  1.0500000E+04  1.6128687E-06
  1.1000000E+04  1.3870172E-06
  1.1500000E+04  1.1991721E-06
  1.2000000E+04  1.0419021E-06
  1.2500000E+04  9.0942266E-07
  1.3000000E+04  7.9718900E-07
  1.3500000E+04  7.0160134E-07
  1.4000000E+04  6.1978661E-07
  1.4500000E+04  5.4943472E-07
  1.5000000E+04  4.8867574E-07
  1.5500000E+04  4.3598657E-07
  1.6000000E+04  3.9011915E-07
  1.6500000E+04  3.5004499E-07
  1.7000000E+04  3.1491204E-07
  1.7500000E+04  2.8401080E-07
  1.8000000E+04  2.5674783E-07
  1.8500000E+04  2.3262447E-07
  1.9000000E+04  2.1121980E-07
  1.9500000E+04  1.9217714E-07
  2.0000000E+04  1.7519311E-07
  2.0500000E+04  1.6000874E-07
  2.1000000E+04  1.4640212E-07
  2.2000000E+04  1.2318529E-07
  2.3000000E+04  1.0430793E-07
  2.4000000E+04  8.8841549E-08
  2.5000000E+04  7.6080186E-08
  2.6000000E+04  6.5481661E-08
  2.7000000E+04  5.6625679E-08
  2.8000000E+04  4.9183601E-08
  2.9000000E+04  4.2896335E-08
  3.0000000E+04  3.7558119E-08
  3.1000000E+04  3.3004412E-08
  3.2000000E+04  2.9102737E-08
  3.3000000E+04  2.5745768E-08
  3.4000000E+04  2.2846075E-08
  3.5000000E+04  2.0332029E-08
  3.6000000E+04  1.8144634E-08
  3.7000000E+04  1.6235058E-08
  3.8000000E+04  1.4562703E-08
  3.9000000E+04  1.3093660E-08
  4.0000000E+04  1.1799487E-08
  4.1000000E+04  1.0656231E-08
  4.2000000E+04  9.6436395E-09
  4.3000000E+04  8.7445275E-09
  4.4000000E+04  7.9442618E-09
  4.6000000E+04  6.5920476E-09
  4.8000000E+04  5.5067504E-09
  5.0000000E+04  4.6287253E-09
  5.1250000E+04  4.1648120E-09
  5.2500000E+04  3.7554545E-09
  5.3750000E+04  3.3933051E-09
  5.5000000E+04  3.0721285E-09
  5.7500000E+04  2.5322330E-09
  5.8750000E+04  2.3050927E-09
  6.0000000E+04  2.1018541E-09
  6.2500000E+04  1.7559499E-09
  6.5000000E+04  1.4758177E-09
  6.7500000E+04  1.2473424E-09
  7.0000000E+04  1.0597671E-09
  7.2500000E+04  9.0481840E-10
  7.5000000E+04  7.7608028E-10
  7.7500000E+04  6.6853821E-10
  8.0000000E+04  5.7824353E-10
  8.2500000E+04  5.0206504E-10
  8.5000000E+04  4.3750398E-10
  8.7500000E+04  3.8255387E-10
  9.0000000E+04  3.3559411E-10
  9.2500000E+04  2.9530846E-10
  9.5000000E+04  2.6062217E-10
  9.7500000E+04  2.3065329E-10
  1.0000000E+05  2.0467479E-10
  1.0250000E+05  1.8208465E-10
  1.0500000E+05  1.6238203E-10
  1.0750000E+05  1.4514860E-10
  1.1000000E+05  1.3003359E-10
  1.1250000E+05  1.1674181E-10
  1.1500000E+05  1.0502396E-10
  1.1750000E+05  9.4668713E-11
  1.2000000E+05  8.5496414E-11
  1.2250000E+05  7.7353810E-11
  1.2500000E+05  7.0109782E-11
  1.3000000E+05  5.7883141E-11
  1.3500000E+05  4.8090979E-11
  1.4000000E+05  4.0191051E-11
  1.4500000E+05  3.3773993E-11
  1.5000000E+05  2.8527995E-11
  1.5500000E+05  2.4213558E-11
  1.6000000E+05  2.0645203E-11
  1.6500000E+05  1.7678193E-11
  1.7000000E+05  1.5198815E-11
  1.7500000E+05  1.3117119E-11
  1.8000000E+05  1.1361498E-11
  1.8500000E+05  9.8746006E-12
  1.9000000E+05  8.6102365E-12
  1.9500000E+05  7.5310008E-12
  2.0000000E+05  6.6064460E-12
  2.0500000E+05  5.8116668E-12
  2.1000000E+05  5.1261984E-12
  2.1500000E+05  4.5331501E-12
  2.2000000E+05  4.0185223E-12
  2.2500000E+05  3.5706661E-12
  2.3000000E+05  3.1798499E-12
  2.3500000E+05  2.8379130E-12
  2.4000000E+05  2.5379883E-12
  2.4500000E+05  2.2742773E-12
  2.5000000E+05  2.0418691E-12
  2.5500000E+05  1.8365913E-12
  2.6000000E+05  1.6548877E-12
  2.6500000E+05  1.4937179E-12
  2.7000000E+05  1.3504763E-12
  2.7500000E+05  1.2229232E-12
  2.8000000E+05  1.1091281E-12
  2.8500000E+05  1.0074237E-12
  2.9000000E+05  9.1636645E-13
  3.0000000E+05  7.6134717E-13
  3.1000000E+05  6.3587526E-13
  3.2000000E+05  5.3370951E-13
  3.3000000E+05  4.5005575E-13
  3.4000000E+05  3.8119746E-13
  3.5000000E+05  3.2423191E-13
  3.6000000E+05  2.7686651E-13
  3.7000000E+05  2.3729067E-13
  3.8000000E+05  2.0407219E-13
  3.9000000E+05  1.7607166E-13
  4.0000000E+05  1.5239116E-13
  4.1000000E+05  1.3231053E-13
  4.2000000E+05  1.1523635E-13
  4.3000000E+05  1.0067864E-13
  
  
#  83  24  P1  EION =  1.200000000E+01 eV   259
#  S(0) = 1.526271E+00
  6.0000000E-02  0.0000000E+00
  6.0000000E+00  0.0000000E+00
  6.0000000E+00  2.1916511E-01
  1.2000000E+01  2.1916511E-01
  1.2000000E+01  2.0446443E-02
  1.2002721E+01  2.0446443E-02
  1.2077687E+01  2.0059268E-02
  1.2152653E+01  1.9680848E-02
  1.2227619E+01  1.9310960E-02
  1.2302585E+01  1.8949386E-02
  1.2452517E+01  1.8250343E-02
  1.2602449E+01  1.7582096E-02
  1.2902313E+01  1.6331941E-02
  1.3202177E+01  1.5187600E-02
  1.3801905E+01  1.3176879E-02
  1.4401633E+01  1.1480831E-02
  1.5001361E+01  1.0043903E-02
  1.5601088E+01  8.8213008E-03
  1.6200816E+01  7.7767896E-03
  1.6800544E+01  6.8809347E-03
  1.7400272E+01  6.1097228E-03
  1.8000000E+01  5.4434756E-03
  1.8500000E+01  4.9564639E-03
  1.9000000E+01  4.5232273E-03
  1.9500000E+01  4.1370200E-03
  2.0000000E+01  3.7920472E-03
  2.0500000E+01  3.4833283E-03
  2.1000000E+01  3.2065411E-03
  2.1500000E+01  2.9579658E-03
  2.2000000E+01  2.7343453E-03
  2.2500000E+01  2.5328659E-03
  2.3000000E+01  2.3510575E-03
  2.3500000E+01  2.1867568E-03
  2.4000000E+01  2.0380845E-03
  2.4500000E+01  1.9033604E-03
  2.5000000E+01  1.7811265E-03
  2.6000000E+01  1.5691043E-03
  2.7000000E+01  1.3933341E-03
  2.8000000E+01  1.2469784E-03
  2.9000000E+01  1.1246174E-03
  3.0000000E+01  1.0219114E-03
  3.1000000E+01  9.3538132E-04
  3.2000000E+01  8.6221686E-04
  3.3000000E+01  8.0012704E-04
  3.4000000E+01  7.4725538E-04
  3.5000000E+01  7.0207416E-04
  3.6000000E+01  6.6331914E-04
  3.7000000E+01  6.2996818E-04
  3.8000000E+01  6.0115276E-04
  3.9000000E+01  5.7615536E-04
  4.0000000E+01  5.5439400E-04
  4.1000000E+01  5.3536497E-04
  4.2000000E+01  5.1864728E-04
  4.3000000E+01  5.0389851E-04
  4.4000000E+01  4.9082613E-04
  4.6000000E+01  4.6874433E-04
  4.8000000E+01  4.5085229E-04
  5.0000000E+01  4.3603532E-04
  5.2500000E+01  4.2063803E-04
  5.5000000E+01  4.0771507E-04
  5.7500000E+01  3.9652658E-04
  6.0000000E+01  3.8658142E-04
  6.5000000E+01  3.6917110E-04
  6.7500000E+01  3.6132066E-04
  7.0000000E+01  3.5387679E-04
  7.2500000E+01  3.4676488E-04
  7.5000000E+01  3.3992826E-04
  8.0000000E+01  3.2693598E-04
  8.5000000E+01  3.1468992E-04
  9.0000000E+01  3.0306706E-04
  9.5000000E+01  2.9198972E-04
  1.0000000E+02  2.8140790E-04
  1.0500000E+02  2.7128997E-04
  1.1000000E+02  2.6161681E-04
  1.1500000E+02  2.5237642E-04
  1.2000000E+02  2.4356478E-04
  1.2500000E+02  2.3517480E-04
  1.3000000E+02  2.2720356E-04
  1.3500000E+02  2.1964408E-04
  1.4000000E+02  2.1248516E-04
  1.4500000E+02  2.0571360E-04
  1.5000000E+02  1.9931355E-04
  1.6000000E+02  1.8754507E-04
  1.7000000E+02  1.7700126E-04
  1.8000000E+02  1.6749466E-04
  1.9000000E+02  1.5885001E-04
  2.0000000E+02  1.5092001E-04
  2.1000000E+02  1.4358600E-04
  2.2000000E+02  1.3676581E-04
  2.3000000E+02  1.3040084E-04
  2.4000000E+02  1.2444848E-04
  2.5000000E+02  1.1888323E-04
  2.6000000E+02  1.1368090E-04
  2.7000000E+02  1.0881812E-04
  2.8000000E+02  1.0427247E-04
  2.9000000E+02  1.0002187E-04
  3.0000000E+02  9.6041797E-05
  3.1000000E+02  9.2307676E-05
  3.2000000E+02  8.8797797E-05
  3.4000000E+02  8.2377517E-05
  3.6000000E+02  7.6655331E-05
  3.8000000E+02  7.1537532E-05
  4.0000000E+02  6.6956538E-05
  4.2000000E+02  6.2847377E-05
  4.4000000E+02  5.9144419E-05
  4.6000000E+02  5.5791118E-05
  4.8000000E+02  5.2734142E-05
  5.0000000E+02  4.9928686E-05
  5.2500000E+02  4.6727334E-05
  5.5000000E+02  4.3828470E-05
  5.7500000E+02  4.1198151E-05
  6.0000000E+02  3.8805959E-05
  6.5000000E+02  3.4631914E-05
  6.7500000E+02  3.2804920E-05
  7.0000000E+02  3.1125608E-05
  7.2500000E+02  2.9578591E-05
  7.5000000E+02  2.8151634E-05
  8.0000000E+02  2.5615023E-05
  8.2500000E+02  2.4484003E-05
  8.5000000E+02  2.3430541E-05
  8.7500000E+02  2.2445999E-05
  9.0000000E+02  2.1523446E-05
  9.5000000E+02  1.9845364E-05
  1.0000000E+03  1.8363240E-05
  1.0500000E+03  1.7048452E-05
  1.1000000E+03  1.5876280E-05
  1.1500000E+03  1.4826691E-05
  1.2000000E+03  1.3883801E-05
  1.2500000E+03  1.3034187E-05
  1.3000000E+03  1.2265370E-05
  1.3500000E+03  1.1565939E-05
  1.4000000E+03  1.0926557E-05
  1.4500000E+03  1.0340118E-05
  1.5000000E+03  9.8011283E-06
  1.6000000E+03  8.8468372E-06
  1.7000000E+03  8.0315180E-06
  1.8000000E+03  7.3297630E-06
  1.9000000E+03  6.7201164E-06
  2.0000000E+03  6.1854952E-06
  2.1000000E+03  5.7137219E-06
  2.2000000E+03  5.2956083E-06
  2.3000000E+03  4.9233986E-06
  2.4000000E+03  4.5904377E-06
  2.5000000E+03  4.2912273E-06
  2.6000000E+03  4.0211485E-06
  2.7000000E+03  3.7763269E-06
  2.8000000E+03  3.5535480E-06
  2.9000000E+03  3.3502334E-06
  3.0000000E+03  3.1642412E-06
  3.1000000E+03  2.9937073E-06
  3.2000000E+03  2.8369449E-06
  3.4000000E+03  2.5587802E-06
  3.6000000E+03  2.3198634E-06
  3.8000000E+03  2.1131458E-06
  4.0000000E+03  1.9332104E-06
  4.2000000E+03  1.7755444E-06
  4.4000000E+03  1.6364815E-06
  4.6000000E+03  1.5131457E-06
  4.8000000E+03  1.4032593E-06
  5.0000000E+03  1.3049436E-06
  5.2500000E+03  1.1959468E-06
  5.5000000E+03  1.1000607E-06
  5.7500000E+03  1.0152469E-06
  6.0000000E+03  9.3984238E-07
  6.5000000E+03  8.1207421E-07
  6.7500000E+03  7.5767930E-07
  7.0000000E+03  7.0853166E-07
  7.2500000E+03  6.6397625E-07
  7.5000000E+03  6.2345567E-07
  8.0000000E+03  5.5268764E-07
  8.5000000E+03  4.9317925E-07
  9.0000000E+03  4.4265582E-07
  9.5000000E+03  3.9939278E-07
  1.0000000E+04  3.6206232E-07
  1.0500000E+04  3.2962884E-07
  1.1000000E+04  3.0127424E-07
  1.1500000E+04  2.7634427E-07
  1.2000000E+04  2.5431043E-07
  1.2500000E+04  2.3474254E-07
  1.3000000E+04  2.1728760E-07
  1.3500000E+04  2.0165368E-07
  1.4000000E+04  1.8759758E-07
  1.4500000E+04  1.7491503E-07
  1.5000000E+04  1.6343367E-07
  1.5500000E+04  1.5300738E-07
  1.6000000E+04  1.4351161E-07
  1.6500000E+04  1.3483965E-07
  1.7000000E+04  1.2689970E-07
  1.8000000E+04  1.1290862E-07
  1.9000000E+04  1.0101898E-07
  2.0000000E+04  9.0833776E-08
  2.1000000E+04  8.2045509E-08
  2.2000000E+04  7.4412965E-08
  2.3000000E+04  6.7744753E-08
  2.4000000E+04  6.1887443E-08
  2.5000000E+04  5.6716826E-08
  2.6000000E+04  5.2131485E-08
  2.7000000E+04  4.8047959E-08
  2.8000000E+04  4.4397062E-08
  2.9000000E+04  4.1121091E-08
  3.0000000E+04  3.8171593E-08
  3.1000000E+04  3.5507622E-08
  3.2000000E+04  3.3094374E-08
  3.3000000E+04  3.0902118E-08
  3.4000000E+04  2.8905360E-08
  3.5000000E+04  2.7082144E-08
  3.6000000E+04  2.5413489E-08
  3.8000000E+04  2.2476065E-08
  4.0000000E+04  1.9984735E-08
  4.2000000E+04  1.7855923E-08
  4.4000000E+04  1.6024477E-08
  4.6000000E+04  1.4439139E-08
  4.8000000E+04  1.3059143E-08
  5.0000000E+04  1.1851698E-08
  5.2500000E+04  1.0544938E-08
  5.5000000E+04  9.4248851E-09
  5.7500000E+04  8.4588554E-09
  5.8750000E+04  8.0252840E-09
  6.0000000E+04  7.6209305E-09
  6.2500000E+04  6.8903230E-09
  6.5000000E+04  6.2502146E-09
  6.7500000E+04  5.6868892E-09
  7.0000000E+04  5.1890777E-09
  7.2500000E+04  4.7474588E-09
  7.5000000E+04  4.3542734E-09
  7.7500000E+04  4.0030246E-09
  8.0000000E+04  3.6882426E-09
  8.2500000E+04  3.4052992E-09
  8.5000000E+04  3.1502582E-09
  8.7500000E+04  2.9197571E-09
  9.0000000E+04  2.7109137E-09
  9.2500000E+04  2.5212464E-09
  9.5000000E+04  2.3486082E-09
  1.0000000E+05  2.0471998E-09
  1.0500000E+05  1.7944332E-09
  1.1000000E+05  1.5808975E-09
  1.1500000E+05  1.3992970E-09
  1.2000000E+05  1.2439158E-09
  1.2500000E+05  1.1102220E-09
  1.3000000E+05  9.9459113E-10
  1.3500000E+05  8.9410055E-10
  1.4000000E+05  8.0637508E-10
  1.4500000E+05  7.2947040E-10
  1.5000000E+05  6.6178528E-10
  1.5500000E+05  6.0199352E-10
  1.6000000E+05  5.4899096E-10
  1.6500000E+05  5.0185334E-10
  1.7000000E+05  4.5980243E-10
  1.7500000E+05  4.2218004E-10
  1.8000000E+05  3.8842840E-10
  1.8500000E+05  3.5807197E-10
  1.9000000E+05  3.3070270E-10
  2.0000000E+05  2.8356431E-10
  2.0500000E+05  2.6322039E-10
  2.1000000E+05  2.4470571E-10
  2.1500000E+05  2.2781954E-10
  2.2000000E+05  2.1238838E-10
  2.3000000E+05  1.8533596E-10
  2.4000000E+05  1.6259457E-10
  
  
#  83  25  P2  EION =  7.290000000E+00 eV   255
#  S(0) = 3.233209E+00
  4.5872972E-02  0.0000000E+00
  4.5872972E+00  0.0000000E+00
  4.5872972E+00  3.2961995E-01
  7.2900000E+00  3.2961995E-01
  7.2927211E+00  3.2961995E-01
  7.4134490E+00  3.2517573E-01
  7.5341769E+00  3.2057326E-01
  7.6549048E+00  3.1583895E-01
  7.7756327E+00  3.1099655E-01
  8.0170885E+00  3.0107118E-01
  8.2585442E+00  2.9094415E-01
  8.5000000E+00  2.8073444E-01
  9.0000000E+00  2.5972038E-01
  9.5000000E+00  2.3935184E-01
  1.0000000E+01  2.1999781E-01
  1.0500000E+01  2.0186244E-01
  1.1000000E+01  1.8503860E-01
  1.1500000E+01  1.6954517E-01
  1.2000000E+01  1.5535298E-01
  1.2500000E+01  1.4240297E-01
  1.3000000E+01  1.3061883E-01
  1.3500000E+01  1.1991567E-01
  1.4000000E+01  1.1020571E-01
  1.4500000E+01  1.0140230E-01
  1.5000000E+01  9.3422420E-02
  1.6000000E+01  7.9625679E-02
  1.7000000E+01  6.8259333E-02
  1.8000000E+01  5.8860768E-02
  1.9000000E+01  5.1053394E-02
  2.0000000E+01  4.4534252E-02
  2.1000000E+01  3.9060962E-02
  2.2000000E+01  3.4440007E-02
  2.3000000E+01  3.0516868E-02
  2.4000000E+01  2.7167811E-02
  2.5000000E+01  2.4293504E-02
  2.6000000E+01  2.1813836E-02
  2.7000000E+01  1.9663952E-02
  2.8000000E+01  1.7791075E-02
  2.9000000E+01  1.6152044E-02
  3.0000000E+01  1.4711427E-02
  3.1000000E+01  1.3439927E-02
  3.2000000E+01  1.2313278E-02
  3.3000000E+01  1.1311233E-02
  3.4000000E+01  1.0416823E-02
  3.5000000E+01  9.6157985E-03
  3.6000000E+01  8.8961069E-03
  3.7000000E+01  8.2475096E-03
  3.8000000E+01  7.6612986E-03
  3.9000000E+01  7.1300250E-03
  4.0000000E+01  6.6472798E-03
  4.2000000E+01  5.8060503E-03
  4.4000000E+01  5.1017524E-03
  4.6000000E+01  4.5071988E-03
  4.8000000E+01  4.0015343E-03
  5.0000000E+01  3.5685654E-03
  5.2500000E+01  3.1104575E-03
  5.5000000E+01  2.7270226E-03
  5.7500000E+01  2.4036304E-03
  5.8750000E+01  2.2608306E-03
  6.0000000E+01  2.1290335E-03
  6.2500000E+01  1.8944406E-03
  6.5000000E+01  1.6929101E-03
  6.7500000E+01  1.5189151E-03
  7.0000000E+01  1.3679851E-03
  7.2500000E+01  1.2364958E-03
  7.5000000E+01  1.1214785E-03
  7.7500000E+01  1.0204797E-03
  8.0000000E+01  9.3146473E-04
  8.2500000E+01  8.5273687E-04
  8.5000000E+01  7.8287336E-04
  8.7500000E+01  7.2067514E-04
  9.0000000E+01  6.6512774E-04
  9.2500000E+01  6.1537129E-04
  9.5000000E+01  5.7067416E-04
  9.7500000E+01  5.3041073E-04
  1.0000000E+02  4.9404463E-04
  1.0250000E+02  4.6111489E-04
  1.0500000E+02  4.3122405E-04
  1.1000000E+02  3.7923219E-04
  1.1500000E+02  3.3582989E-04
  1.2000000E+02  2.9931033E-04
  1.2500000E+02  2.6836447E-04
  1.3000000E+02  2.4197079E-04
  1.3500000E+02  2.1932377E-04
  1.4000000E+02  1.9978426E-04
  1.4500000E+02  1.8283845E-04
  1.5000000E+02  1.6806889E-04
  1.5500000E+02  1.5513363E-04
  1.6000000E+02  1.4375309E-04
  1.6500000E+02  1.3369679E-04
  1.7000000E+02  1.2477127E-04
  1.7500000E+02  1.1681577E-04
  1.8000000E+02  1.0969671E-04
  1.8500000E+02  1.0330229E-04
  1.9000000E+02  9.7538214E-05
  1.9500000E+02  9.2324859E-05
  2.0000000E+02  8.7594695E-05
  2.0500000E+02  8.3290344E-05
  2.1000000E+02  7.9363287E-05
  2.2000000E+02  7.2479685E-05
  2.3000000E+02  6.6671500E-05
  2.4000000E+02  6.1729201E-05
  2.5000000E+02  5.7490529E-05
  2.6000000E+02  5.3828013E-05
  2.7000000E+02  5.0636826E-05
  2.8000000E+02  4.7834059E-05
  2.9000000E+02  4.5354231E-05
  3.0000000E+02  4.3144633E-05
  3.1000000E+02  4.1162892E-05
  3.2000000E+02  3.9374884E-05
  3.4000000E+02  3.6278902E-05
  3.6000000E+02  3.3696331E-05
  3.8000000E+02  3.1512520E-05
  4.0000000E+02  2.9643111E-05
  4.2000000E+02  2.8022238E-05
  4.4000000E+02  2.6597314E-05
  4.6000000E+02  2.5328599E-05
  4.8000000E+02  2.4185135E-05
  5.0000000E+02  2.3143253E-05
  5.2500000E+02  2.1958004E-05
  5.5000000E+02  2.0880982E-05
  5.7500000E+02  1.9894737E-05
  6.0000000E+02  1.8988086E-05
  6.5000000E+02  1.7379716E-05
  6.7500000E+02  1.6664311E-05
  7.0000000E+02  1.6000504E-05
  7.2500000E+02  1.5383491E-05
  7.5000000E+02  1.4809083E-05
  8.0000000E+02  1.3773144E-05
  8.5000000E+02  1.2860828E-05
  9.0000000E+02  1.2043993E-05
  9.5000000E+02  1.1305764E-05
  1.0000000E+03  1.0635268E-05
  1.0500000E+03  1.0024872E-05
  1.1000000E+03  9.4688304E-06
  1.1500000E+03  8.9617419E-06
  1.2000000E+03  8.4985108E-06
  1.2500000E+03  8.0745083E-06
  1.3000000E+03  7.6846115E-06
  1.3500000E+03  7.3237619E-06
  1.4000000E+03  6.9879474E-06
  1.4500000E+03  6.6746060E-06
  1.5000000E+03  6.3820296E-06
  1.6000000E+03  5.8529978E-06
  1.7000000E+03  5.3898454E-06
  1.8000000E+03  4.9829553E-06
  1.9000000E+03  4.6221307E-06
  2.0000000E+03  4.2988290E-06
  2.1000000E+03  4.0078635E-06
  2.2000000E+03  3.7456244E-06
  2.3000000E+03  3.5086905E-06
  2.4000000E+03  3.2938106E-06
  2.5000000E+03  3.0982192E-06
  2.6000000E+03  2.9194767E-06
  2.7000000E+03  2.7554832E-06
  2.8000000E+03  2.6045060E-06
  2.9000000E+03  2.4652590E-06
  3.0000000E+03  2.3366939E-06
  3.1000000E+03  2.2178545E-06
  3.2000000E+03  2.1077848E-06
  3.4000000E+03  1.9102943E-06
  3.6000000E+03  1.7382012E-06
  3.8000000E+03  1.5874850E-06
  4.0000000E+03  1.4550109E-06
  4.2000000E+03  1.3379197E-06
  4.4000000E+03  1.2338008E-06
  4.6000000E+03  1.1407803E-06
  4.8000000E+03  1.0573847E-06
  5.0000000E+03  9.8237328E-07
  5.2500000E+03  8.9879402E-07
  5.5000000E+03  8.2492515E-07
  5.7500000E+03  7.5933496E-07
  6.0000000E+03  7.0083236E-07
  6.5000000E+03  6.0133728E-07
  6.7500000E+03  5.5886907E-07
  7.0000000E+03  5.2046090E-07
  7.2500000E+03  4.8562410E-07
  7.5000000E+03  4.5393885E-07
  8.0000000E+03  3.9863110E-07
  8.5000000E+03  3.5220172E-07
  9.0000000E+03  3.1288781E-07
  9.5000000E+03  2.7934237E-07
  1.0000000E+04  2.5052059E-07
  1.0500000E+04  2.2560173E-07
  1.1000000E+04  2.0393381E-07
  1.1500000E+04  1.8499354E-07
  1.2000000E+04  1.6835723E-07
  1.2500000E+04  1.5367903E-07
  1.3000000E+04  1.4067452E-07
  1.3500000E+04  1.2910820E-07
  1.4000000E+04  1.1878381E-07
  1.4500000E+04  1.0953673E-07
  1.5000000E+04  1.0122819E-07
  1.5500000E+04  9.3740620E-08
  1.6000000E+04  8.6973954E-08
  1.6500000E+04  8.0842606E-08
  1.7000000E+04  7.5273047E-08
  1.8000000E+04  6.5574060E-08
  1.9000000E+04  5.7463839E-08
  2.0000000E+04  5.0628315E-08
  2.1000000E+04  4.4825606E-08
  2.2000000E+04  3.9867254E-08
  2.3000000E+04  3.5604961E-08
  2.4000000E+04  3.1920882E-08
  2.5000000E+04  2.8720399E-08
  2.6000000E+04  2.5926903E-08
  2.7000000E+04  2.3477917E-08
  2.8000000E+04  2.1322150E-08
  2.9000000E+04  1.9417229E-08
  3.0000000E+04  1.7727930E-08
  3.1000000E+04  1.6224794E-08
  3.2000000E+04  1.4883056E-08
  3.3000000E+04  1.3681788E-08
  3.4000000E+04  1.2603233E-08
  3.5000000E+04  1.1632254E-08
  3.6000000E+04  1.0755890E-08
  3.7000000E+04  9.9630046E-09
  3.8000000E+04  9.2439926E-09
  3.9000000E+04  8.5905411E-09
  4.0000000E+04  7.9954308E-09
  4.2000000E+04  6.9558691E-09
  4.4000000E+04  6.0838378E-09
  4.6000000E+04  5.3473149E-09
  4.8000000E+04  4.7213111E-09
  5.0000000E+04  4.1861386E-09
  5.1250000E+04  3.8906896E-09
  5.2500000E+04  3.6213712E-09
  5.3750000E+04  3.3754077E-09
  5.5000000E+04  3.1503669E-09
  5.7500000E+04  2.7547632E-09
  5.8750000E+04  2.5806563E-09
  6.0000000E+04  2.4203197E-09
  6.2500000E+04  2.1358760E-09
  6.5000000E+04  1.8926048E-09
  6.7500000E+04  1.6834658E-09
  7.0000000E+04  1.5027993E-09
  7.2500000E+04  1.3460250E-09
  7.5000000E+04  1.2094089E-09
  7.7500000E+04  1.0898869E-09
  8.0000000E+04  9.8492785E-10
  8.2500000E+04  8.9242935E-10
  8.5000000E+04  8.1063815E-10
  8.7500000E+04  7.3808539E-10
  9.0000000E+04  6.7353813E-10
  9.2500000E+04  6.1595505E-10
  9.5000000E+04  5.6444991E-10
  9.7500000E+04  5.1826548E-10
  1.0000000E+05  4.7674737E-10
  1.0250000E+05  4.3932783E-10
  1.0500000E+05  4.0551973E-10
  1.0750000E+05  3.7490385E-10
  1.1000000E+05  3.4711937E-10
  1.1250000E+05  3.2186673E-10
  1.1500000E+05  2.9888918E-10
  1.2000000E+05  2.5886695E-10
  
  
#  83  26  P3  EION =  7.290000000E+00 eV   258
#  S(0) = 1.584623E+00
  3.8587290E-02  0.0000000E+00
  3.8587290E+00  0.0000000E+00
  3.8587290E+00  1.9841711E-01
  7.2900000E+00  1.9841711E-01
  7.2927211E+00  1.9841711E-01
  7.3341769E+00  1.9618234E-01
  7.3756327E+00  1.9397107E-01
  7.4170885E+00  1.9178334E-01
  7.4585442E+00  1.8961916E-01
  7.5000000E+00  1.8747852E-01
  8.0000000E+00  1.6348663E-01
  8.5000000E+00  1.4269496E-01
  9.0000000E+00  1.2476790E-01
  9.5000000E+00  1.0933983E-01
  1.0000000E+01  9.6063585E-02
  1.0500000E+01  8.4628218E-02
  1.1000000E+01  7.4762937E-02
  1.1500000E+01  6.6235459E-02
  1.2000000E+01  5.8848077E-02
  1.2500000E+01  5.2433228E-02
  1.3000000E+01  4.6849156E-02
  1.3500000E+01  4.1976003E-02
  1.4000000E+01  3.7712355E-02
  1.4500000E+01  3.3972372E-02
  1.5000000E+01  3.0683328E-02
  1.5500000E+01  2.7783388E-02
  1.6000000E+01  2.5220067E-02
  1.6500000E+01  2.2948551E-02
  1.7000000E+01  2.0930670E-02
  1.7500000E+01  1.9133689E-02
  1.8000000E+01  1.7529619E-02
  1.8500000E+01  1.6094353E-02
  1.9000000E+01  1.4807179E-02
  1.9500000E+01  1.3650218E-02
  2.0000000E+01  1.2607990E-02
  2.0500000E+01  1.1667109E-02
  2.1000000E+01  1.0815935E-02
  2.1500000E+01  1.0044332E-02
  2.2000000E+01  9.3434722E-03
  2.2500000E+01  8.7056347E-03
  2.3000000E+01  8.1240538E-03
  2.4000000E+01  7.1066338E-03
  2.5000000E+01  6.2517502E-03
  2.6000000E+01  5.5286397E-03
  2.7000000E+01  4.9131413E-03
  2.8000000E+01  4.3861316E-03
  2.9000000E+01  3.9323655E-03
  3.0000000E+01  3.5396096E-03
  3.1000000E+01  3.1979742E-03
  3.2000000E+01  2.8994199E-03
  3.3000000E+01  2.6373689E-03
  3.4000000E+01  2.4064061E-03
  3.5000000E+01  2.2020501E-03
  3.6000000E+01  2.0205729E-03
  3.7000000E+01  1.8588566E-03
  3.8000000E+01  1.7142783E-03
  3.9000000E+01  1.5846234E-03
  4.0000000E+01  1.4680163E-03
  4.1000000E+01  1.3628563E-03
  4.2000000E+01  1.2677717E-03
  4.3000000E+01  1.1815866E-03
  4.4000000E+01  1.1032892E-03
  4.6000000E+01  9.6695729E-04
  4.8000000E+01  8.5302848E-04
  5.0000000E+01  7.5712354E-04
  5.1250000E+01  7.0479162E-04
  5.2500000E+01  6.5748395E-04
  5.3750000E+01  6.1462123E-04
  5.5000000E+01  5.7570053E-04
  5.7500000E+01  5.0799181E-04
  5.8750000E+01  4.7849203E-04
  6.0000000E+01  4.5149375E-04
  6.2500000E+01  4.0400668E-04
  6.5000000E+01  3.6381864E-04
  6.7500000E+01  3.2958664E-04
  7.0000000E+01  3.0024944E-04
  7.2500000E+01  2.7495559E-04
  7.5000000E+01  2.5302179E-04
  7.7500000E+01  2.3389869E-04
  8.0000000E+01  2.1713566E-04
  8.2500000E+01  2.0236447E-04
  8.5000000E+01  1.8928517E-04
  8.7500000E+01  1.7764969E-04
  9.0000000E+01  1.6725127E-04
  9.2500000E+01  1.5791868E-04
  9.5000000E+01  1.4950930E-04
  9.7500000E+01  1.4190341E-04
  1.0000000E+02  1.3500001E-04
  1.0250000E+02  1.2871354E-04
  1.0500000E+02  1.2297112E-04
  1.1000000E+02  1.1287907E-04
  1.1500000E+02  1.0432450E-04
  1.2000000E+02  9.7006565E-05
  1.2500000E+02  9.0694589E-05
  1.3000000E+02  8.5209560E-05
  1.3500000E+02  8.0409447E-05
  1.4000000E+02  7.6179075E-05
  1.4500000E+02  7.2426520E-05
  1.5000000E+02  6.9076651E-05
  1.5500000E+02  6.6066570E-05
  1.6000000E+02  6.3345155E-05
  1.6500000E+02  6.0870570E-05
  1.7000000E+02  5.8607837E-05
  1.8000000E+02  5.4606646E-05
  1.9000000E+02  5.1163716E-05
  2.0000000E+02  4.8156048E-05
  2.1000000E+02  4.5494913E-05
  2.2000000E+02  4.3115928E-05
  2.3000000E+02  4.0970228E-05
  2.4000000E+02  3.9019574E-05
  2.5000000E+02  3.7233739E-05
  2.6000000E+02  3.5588886E-05
  2.7000000E+02  3.4066539E-05
  2.8000000E+02  3.2651663E-05
  2.9000000E+02  3.1332200E-05
  3.0000000E+02  3.0099319E-05
  3.1000000E+02  2.8945482E-05
  3.2000000E+02  2.7863996E-05
  3.4000000E+02  2.5896208E-05
  3.6000000E+02  2.4157469E-05
  3.8000000E+02  2.2614563E-05
  4.0000000E+02  2.1239026E-05
  4.2000000E+02  2.0006409E-05
  4.4000000E+02  1.8895698E-05
  4.6000000E+02  1.7889085E-05
  4.8000000E+02  1.6970211E-05
  5.0000000E+02  1.6125814E-05
  5.2500000E+02  1.5159392E-05
  5.5000000E+02  1.4277391E-05
  5.7500000E+02  1.3468211E-05
  6.0000000E+02  1.2725057E-05
  6.5000000E+02  1.1414478E-05
  6.7500000E+02  1.0836503E-05
  7.0000000E+02  1.0303699E-05
  7.2500000E+02  9.8118898E-06
  7.5000000E+02  9.3573476E-06
  8.0000000E+02  8.5467163E-06
  8.5000000E+02  7.8448163E-06
  9.0000000E+02  7.2284741E-06
  9.5000000E+02  6.6820901E-06
  1.0000000E+03  6.1945912E-06
  1.0500000E+03  5.7581720E-06
  1.1000000E+03  5.3669678E-06
  1.1500000E+03  5.0156691E-06
  1.2000000E+03  4.6994414E-06
  1.2500000E+03  4.4140312E-06
  1.3000000E+03  4.1551453E-06
  1.3500000E+03  3.9187682E-06
  1.4000000E+03  3.7017080E-06
  1.4500000E+03  3.5017530E-06
  1.5000000E+03  3.3172892E-06
  1.6000000E+03  2.9892445E-06
  1.7000000E+03  2.7080210E-06
  1.8000000E+03  2.4657807E-06
  1.9000000E+03  2.2549235E-06
  2.0000000E+03  2.0692890E-06
  2.1000000E+03  1.9049493E-06
  2.2000000E+03  1.7590877E-06
  2.3000000E+03  1.6291923E-06
  2.4000000E+03  1.5130093E-06
  2.5000000E+03  1.4086529E-06
  2.6000000E+03  1.3144793E-06
  2.7000000E+03  1.2290930E-06
  2.8000000E+03  1.1513577E-06
  2.9000000E+03  1.0804294E-06
  3.0000000E+03  1.0156239E-06
  3.1000000E+03  9.5632673E-07
  3.2000000E+03  9.0193959E-07
  3.3000000E+03  8.5188371E-07
  3.4000000E+03  8.0566584E-07
  3.5000000E+03  7.6287029E-07
  3.6000000E+03  7.2317776E-07
  3.8000000E+03  6.5207774E-07
  4.0000000E+03  5.9052614E-07
  4.2000000E+03  5.3688778E-07
  4.4000000E+03  4.8981351E-07
  4.6000000E+03  4.4827238E-07
  4.8000000E+03  4.1146604E-07
  5.0000000E+03  3.7873180E-07
  5.2500000E+03  3.4269394E-07
  5.5000000E+03  3.1124387E-07
  5.7500000E+03  2.8364989E-07
  6.0000000E+03  2.5931324E-07
  6.5000000E+03  2.1855891E-07
  6.7500000E+03  2.0142473E-07
  7.0000000E+03  1.8607343E-07
  7.2500000E+03  1.7227456E-07
  7.5000000E+03  1.5983228E-07
  7.7500000E+03  1.4858022E-07
  8.0000000E+03  1.3837625E-07
  8.2500000E+03  1.2909835E-07
  8.5000000E+03  1.2064149E-07
  9.0000000E+03  1.0584007E-07
  9.5000000E+03  9.3380516E-08
  1.0000000E+04  8.2811378E-08
  1.0500000E+04  7.3783235E-08
  1.1000000E+04  6.6022374E-08
  1.1500000E+04  5.9312027E-08
  1.2000000E+04  5.3478877E-08
  1.2500000E+04  4.8383143E-08
  1.3000000E+04  4.3911138E-08
  1.3500000E+04  3.9969740E-08
  1.4000000E+04  3.6482163E-08
  1.4500000E+04  3.3384670E-08
  1.5000000E+04  3.0624049E-08
  1.5500000E+04  2.8155622E-08
  1.6000000E+04  2.5941685E-08
  1.6500000E+04  2.3950253E-08
  1.7000000E+04  2.2154073E-08
  1.7500000E+04  2.0529821E-08
  1.8000000E+04  1.9057464E-08
  1.8500000E+04  1.7719716E-08
  1.9000000E+04  1.6501609E-08
  2.0000000E+04  1.4373918E-08
  2.1000000E+04  1.2588773E-08
  2.2000000E+04  1.1080304E-08
  2.3000000E+04  9.7973295E-09
  2.4000000E+04  8.6996577E-09
  2.5000000E+04  7.7553711E-09
  2.6000000E+04  6.9388962E-09
  2.7000000E+04  6.2295859E-09
  2.8000000E+04  5.6106502E-09
  2.9000000E+04  5.0683435E-09
  3.0000000E+04  4.5913395E-09
  3.1000000E+04  4.1702498E-09
  3.2000000E+04  3.7972477E-09
  3.3000000E+04  3.4657746E-09
  3.4000000E+04  3.1703081E-09
  3.5000000E+04  2.9061768E-09
  3.6000000E+04  2.6694115E-09
  3.7000000E+04  2.4566254E-09
  3.8000000E+04  2.2649180E-09
  3.9000000E+04  2.0917955E-09
  4.0000000E+04  1.9351060E-09
  4.1000000E+04  1.7929863E-09
  4.2000000E+04  1.6638183E-09
  4.3000000E+04  1.5461926E-09
  4.4000000E+04  1.4388776E-09
  4.6000000E+04  1.2509946E-09
  4.8000000E+04  1.0930036E-09
  5.0000000E+04  9.5932104E-10
  5.1250000E+04  8.8612256E-10
  5.2500000E+04  8.1980352E-10
  5.3750000E+04  7.5959652E-10
  5.5000000E+04  7.0483301E-10
  5.7500000E+04  6.0937017E-10
  5.8750000E+04  5.6770855E-10
  6.0000000E+04  5.2954751E-10
  6.2500000E+04  4.6237068E-10
  6.5000000E+04  4.0550649E-10
  6.7500000E+04  3.5711496E-10
  7.0000000E+04  3.1572605E-10
  7.2500000E+04  2.8014364E-10
  7.5000000E+04  2.4939838E-10
  7.7500000E+04  2.2270934E-10
  8.0000000E+04  1.9946075E-10
  8.2500000E+04  1.7916707E-10
  8.5000000E+04  1.6141564E-10


==> anc/colstop/sbethe/sdbase/oos84.tab <==
# Atomic number = 84   (Po)
#
#      W/eV         OOS*eV
  
  
#  84   1  K1  EION =  9.310600000E+04 eV   230
#  S(0) = 8.066905E-01
  9.3093570E+02  0.0000000E+00
  9.3093570E+04  0.0000000E+00
  9.3093570E+04  1.6329937E-05
  9.3106000E+04  1.6329937E-05
  9.3106934E+04  1.6329937E-05
  9.3109892E+04  1.6501454E-05
  9.3112850E+04  1.6687867E-05
  9.3115808E+04  1.6898690E-05
  9.3118766E+04  1.7112020E-05
  9.3121724E+04  1.7307593E-05
  9.3124682E+04  1.7472135E-05
  9.3130598E+04  1.7687746E-05
  9.3136513E+04  1.7762708E-05
  9.3142429E+04  1.7740529E-05
  9.3148345E+04  1.7670730E-05
  9.3154261E+04  1.7592070E-05
  9.3160177E+04  1.7528072E-05
  9.3166093E+04  1.7488820E-05
  9.3172008E+04  1.7474914E-05
  9.3177924E+04  1.7481418E-05
  9.3189756E+04  1.7525560E-05
  9.3201588E+04  1.7567466E-05
  9.3213419E+04  1.7580200E-05
  9.3225251E+04  1.7565315E-05
  9.3237083E+04  1.7538647E-05
  9.3248914E+04  1.7516146E-05
  9.3260746E+04  1.7505906E-05
  9.3272578E+04  1.7507396E-05
  9.3284409E+04  1.7515385E-05
  9.3296241E+04  1.7522791E-05
  9.3319904E+04  1.7520535E-05
  9.3331736E+04  1.7510331E-05
  9.3343567E+04  1.7497807E-05
  9.3367231E+04  1.7476217E-05
  9.3390894E+04  1.7468207E-05
  9.3438221E+04  1.7460936E-05
  9.3461884E+04  1.7446409E-05
  9.3485547E+04  1.7428977E-05
  9.3532874E+04  1.7403716E-05
  9.3580201E+04  1.7387928E-05
  9.3627527E+04  1.7360940E-05
  9.3674854E+04  1.7333069E-05
  9.3864161E+04  1.7235953E-05
  9.4242774E+04  1.7042119E-05
  9.4621387E+04  1.6852002E-05
  9.5000000E+04  1.6668309E-05
  9.7500000E+04  1.5508618E-05
  1.0000000E+05  1.4441394E-05
  1.0250000E+05  1.3464050E-05
  1.0500000E+05  1.2569587E-05
  1.1000000E+05  1.0996649E-05
  1.1500000E+05  9.6653195E-06
  1.2000000E+05  8.5316971E-06
  1.2500000E+05  7.5613765E-06
  1.3000000E+05  6.7267353E-06
  1.3500000E+05  6.0054482E-06
  1.4000000E+05  5.3793830E-06
  1.4500000E+05  4.8337252E-06
  1.5000000E+05  4.3562967E-06
  1.5500000E+05  3.9370315E-06
  1.6000000E+05  3.5675648E-06
  1.6500000E+05  3.2409094E-06
  1.7000000E+05  2.9512040E-06
  1.8000000E+05  2.4636380E-06
  1.9000000E+05  2.0736809E-06
  2.0000000E+05  1.7586526E-06
  2.1000000E+05  1.5018169E-06
  2.2000000E+05  1.2906602E-06
  2.3000000E+05  1.1157127E-06
  2.4000000E+05  9.6972664E-07
  2.5000000E+05  8.4709860E-07
  2.6000000E+05  7.4345635E-07
  2.7000000E+05  6.5535632E-07
  2.8000000E+05  5.8006607E-07
  2.9000000E+05  5.1539909E-07
  3.0000000E+05  4.5959470E-07
  3.1000000E+05  4.1122443E-07
  3.2000000E+05  3.6912280E-07
  3.3000000E+05  3.3233291E-07
  3.4000000E+05  3.0006469E-07
  3.5000000E+05  2.7166261E-07
  3.6000000E+05  2.4657979E-07
  3.8000000E+05  2.0461135E-07
  4.0000000E+05  1.7128865E-07
  4.2000000E+05  1.4454559E-07
  4.4000000E+05  1.2287234E-07
  4.6000000E+05  1.0515006E-07
  4.8000000E+05  9.0539055E-08
  5.0000000E+05  7.8401597E-08
  5.2500000E+05  6.5973380E-08
  5.5000000E+05  5.5931040E-08
  5.7500000E+05  4.7741780E-08
  5.8750000E+05  4.4213445E-08
  6.0000000E+05  4.1007279E-08
  6.2500000E+05  3.5426134E-08
  6.5000000E+05  3.0767737E-08
  6.7500000E+05  2.6853788E-08
  7.0000000E+05  2.3545151E-08
  7.2500000E+05  2.0732249E-08
  7.5000000E+05  1.8328086E-08
  7.7500000E+05  1.6263068E-08
  8.0000000E+05  1.4481100E-08
  8.2500000E+05  1.2936677E-08
  8.5000000E+05  1.1592646E-08
  8.7500000E+05  1.0418491E-08
  9.0000000E+05  9.3890052E-09
  9.2500000E+05  8.4832584E-09
  9.5000000E+05  7.6837852E-09
  1.0000000E+06  6.3473855E-09
  1.0500000E+06  5.2879878E-09
  1.1000000E+06  4.4394397E-09
  1.1500000E+06  3.7533477E-09
  1.2000000E+06  3.1938177E-09
  1.2500000E+06  2.7338897E-09
  1.3000000E+06  2.3530769E-09
  1.3500000E+06  2.0356467E-09
  1.4000000E+06  1.7693983E-09
  1.4500000E+06  1.5447829E-09
  1.5000000E+06  1.3542652E-09
  1.5500000E+06  1.1918519E-09
  1.6000000E+06  1.0527409E-09
  1.6500000E+06  9.3305865E-10
  1.7000000E+06  8.2966062E-10
  1.7500000E+06  7.3997838E-10
  1.8000000E+06  6.6190227E-10
  1.8500000E+06  5.9369030E-10
  1.9000000E+06  5.3389680E-10
  1.9500000E+06  4.8131621E-10
  2.0000000E+06  4.3493875E-10
  2.0500000E+06  3.9391511E-10
  2.1000000E+06  3.5752792E-10
  2.2000000E+06  2.9632002E-10
  2.3000000E+06  2.4744730E-10
  2.4000000E+06  2.0807138E-10
  2.5000000E+06  1.7608323E-10
  2.6000000E+06  1.4989772E-10
  2.7000000E+06  1.2831032E-10
  2.8000000E+06  1.1039636E-10
  2.9000000E+06  9.5439453E-11
  3.0000000E+06  8.2879784E-11
  3.1000000E+06  7.2276440E-11
  3.2000000E+06  6.3279504E-11
  3.3000000E+06  5.5609338E-11
  3.4000000E+06  4.9041021E-11
  3.5000000E+06  4.3392510E-11
  3.6000000E+06  3.8515602E-11
  3.7000000E+06  3.4288970E-11
  3.8000000E+06  3.0612774E-11
  3.9000000E+06  2.7404444E-11
  4.0000000E+06  2.4595374E-11
  4.1000000E+06  2.2128301E-11
  4.2000000E+06  1.9955223E-11
  4.3000000E+06  1.8035739E-11
  4.4000000E+06  1.6335705E-11
  4.6000000E+06  1.3482461E-11
  4.8000000E+06  1.1211449E-11
  5.0000000E+06  9.3877457E-12
  5.1250000E+06  8.4294544E-12
  5.2500000E+06  7.5870670E-12
  5.3750000E+06  6.8444442E-12
  5.5000000E+06  6.1879779E-12
  5.7500000E+06  5.0891777E-12
  5.8750000E+06  4.6287282E-12
  6.0000000E+06  4.2176754E-12
  6.2500000E+06  3.5201690E-12
  6.5000000E+06  2.9572400E-12
  6.7500000E+06  2.4994008E-12
  7.0000000E+06  2.1243544E-12
  7.2500000E+06  1.8150721E-12
  7.5000000E+06  1.5584298E-12
  7.7500000E+06  1.3442246E-12
  8.0000000E+06  1.1644575E-12
  8.2500000E+06  1.0128138E-12
  8.5000000E+06  8.8427392E-13
  8.7500000E+06  7.7482114E-13
  9.0000000E+06  6.8122057E-13
  9.2500000E+06  6.0085122E-13
  9.5000000E+06  5.3157746E-13
  9.7500000E+06  4.7164938E-13
  1.0000000E+07  4.1962571E-13
  1.0250000E+07  3.7431449E-13
  1.0500000E+07  3.3472554E-13
  1.0750000E+07  3.0003259E-13
  1.1000000E+07  2.6954311E-13
  1.1250000E+07  2.4267448E-13
  1.1500000E+07  2.1893485E-13
  1.2000000E+07  1.7923790E-13
  1.2500000E+07  1.4780639E-13
  1.3000000E+07  1.2270366E-13
  1.3500000E+07  1.0249526E-13
  1.4000000E+07  8.6106319E-14
  1.4500000E+07  7.2723171E-14
  1.5000000E+07  6.1724492E-14
  1.5500000E+07  5.2631448E-14
  1.6000000E+07  4.5071835E-14
  1.6500000E+07  3.8754214E-14
  1.7000000E+07  3.3448690E-14
  1.7500000E+07  2.8972547E-14
  1.8000000E+07  2.5179680E-14
  1.8500000E+07  2.1952620E-14
  1.9000000E+07  1.9196360E-14
  1.9500000E+07  1.6833586E-14
  2.0000000E+07  1.4801076E-14
  2.0500000E+07  1.3046915E-14
  2.1000000E+07  1.1528270E-14
  2.1500000E+07  1.0209630E-14
  2.2000000E+07  9.0614004E-15
  2.2500000E+07  8.0588571E-15
  2.3000000E+07  7.1812693E-15
  2.3500000E+07  6.4111891E-15
  2.4000000E+07  5.7338762E-15
  2.4500000E+07  5.1368291E-15
  2.5000000E+07  4.6094163E-15
  2.6000000E+07  3.7285378E-15
  2.7000000E+07  3.0332081E-15
  2.8000000E+07  2.4803925E-15
  2.9000000E+07  2.0379265E-15
  3.0000000E+07  1.6816223E-15
  3.1000000E+07  1.3931681E-15
  3.2000000E+07  1.1585592E-15
  3.3000000E+07  9.6691324E-16
  3.4000000E+07  8.0969135E-16
  3.4500000E+07  7.4178078E-16
  3.5000000E+07  6.8001616E-16
  3.6000000E+07  5.7248493E-16
  3.7000000E+07  4.8290560E-16
  3.8000000E+07  4.0801453E-16
  3.9000000E+07  3.4541381E-16
  4.0000000E+07  2.9316174E-16
  4.1000000E+07  2.4957038E-16
  
  
#  84   2  L1  EION =  1.693700000E+04 eV   247
#  S(0) = 9.368261E-01
  1.6926986E+02  0.0000000E+00
  1.6926986E+04  0.0000000E+00
  1.6926986E+04  5.3244184E-05
  1.6937000E+04  5.3244184E-05
  1.6937169E+04  5.3244184E-05
  1.6937955E+04  5.3582070E-05
  1.6938740E+04  5.3871378E-05
  1.6939525E+04  5.4131955E-05
  1.6940311E+04  5.4376390E-05
  1.6941881E+04  5.4844110E-05
  1.6943452E+04  5.5302881E-05
  1.6946594E+04  5.6202577E-05
  1.6949735E+04  5.7036099E-05
  1.6952877E+04  5.7748771E-05
  1.6956018E+04  5.8307296E-05
  1.6959160E+04  5.8702250E-05
  1.6962302E+04  5.8942808E-05
  1.6968585E+04  5.9051606E-05
  1.6974868E+04  5.8849807E-05
  1.6981151E+04  5.8535859E-05
  1.6987434E+04  5.8242613E-05
  1.6993717E+04  5.8035515E-05
  1.7000000E+04  5.7929770E-05
  1.7007812E+04  5.7915143E-05
  1.7015625E+04  5.7976023E-05
  1.7023438E+04  5.8054325E-05
  1.7031250E+04  5.8108124E-05
  1.7039063E+04  5.8116736E-05
  1.7046875E+04  5.8079769E-05
  1.7062500E+04  5.7921329E-05
  1.7078125E+04  5.7758861E-05
  1.7093750E+04  5.7664819E-05
  1.7109375E+04  5.7630220E-05
  1.7125000E+04  5.7607424E-05
  1.7156250E+04  5.7466634E-05
  1.7171875E+04  5.7355978E-05
  1.7187500E+04  5.7248476E-05
  1.7203125E+04  5.7157559E-05
  1.7218750E+04  5.7087584E-05
  1.7250000E+04  5.6966067E-05
  1.7281250E+04  5.6812378E-05
  1.7312500E+04  5.6624947E-05
  1.7343750E+04  5.6452591E-05
  1.7375000E+04  5.6303613E-05
  1.7437500E+04  5.5995559E-05
  1.7468750E+04  5.5821892E-05
  1.7500000E+04  5.5656348E-05
  1.7562500E+04  5.5346715E-05
  1.7625000E+04  5.5031497E-05
  1.7750000E+04  5.4397501E-05
  1.7875000E+04  5.3770282E-05
  1.8000000E+04  5.3167722E-05
  1.8250000E+04  5.1972511E-05
  1.8500000E+04  5.0817942E-05
  1.8750000E+04  4.9702349E-05
  1.9000000E+04  4.8621409E-05
  2.0000000E+04  4.4589558E-05
  2.1000000E+04  4.0988910E-05
  2.2000000E+04  3.7764383E-05
  2.3000000E+04  3.4868658E-05
  2.4000000E+04  3.2263575E-05
  2.5000000E+04  2.9913436E-05
  2.6000000E+04  2.7788054E-05
  2.7000000E+04  2.5861288E-05
  2.8000000E+04  2.4110461E-05
  2.9000000E+04  2.2515658E-05
  3.0000000E+04  2.1059741E-05
  3.1000000E+04  1.9727762E-05
  3.2000000E+04  1.8506673E-05
  3.4000000E+04  1.6352842E-05
  3.6000000E+04  1.4522426E-05
  3.8000000E+04  1.2956411E-05
  4.0000000E+04  1.1608359E-05
  4.2000000E+04  1.0441356E-05
  4.4000000E+04  9.4257922E-06
  4.6000000E+04  8.5377190E-06
  4.8000000E+04  7.7576235E-06
  5.0000000E+04  7.0694896E-06
  5.2500000E+04  6.3187060E-06
  5.5000000E+04  5.6700515E-06
  5.7500000E+04  5.1066707E-06
  6.0000000E+04  4.6149603E-06
  6.5000000E+04  3.8042752E-06
  6.7500000E+04  3.4687514E-06
  7.0000000E+04  3.1710709E-06
  7.2500000E+04  2.9060486E-06
  7.5000000E+04  2.6693329E-06
  8.0000000E+04  2.2666892E-06
  8.5000000E+04  1.9399001E-06
  9.0000000E+04  1.6719787E-06
  9.5000000E+04  1.4503097E-06
  1.0000000E+05  1.2653870E-06
  1.0500000E+05  1.1099542E-06
  1.1000000E+05  9.7840621E-07
  1.1500000E+05  8.6636642E-07
  1.2000000E+05  7.7038375E-07
  1.2500000E+05  6.8771205E-07
  1.3000000E+05  6.1614759E-07
  1.3500000E+05  5.5390848E-07
  1.4000000E+05  4.9954312E-07
  1.4500000E+05  4.5186141E-07
  1.5000000E+05  4.0988142E-07
  1.5500000E+05  3.7278806E-07
  1.6000000E+05  3.3990125E-07
  1.6500000E+05  3.1065054E-07
  1.7000000E+05  2.8455502E-07
  1.8000000E+05  2.4026183E-07
  1.9000000E+05  2.0443527E-07
  2.0000000E+05  1.7517663E-07
  2.1000000E+05  1.5107172E-07
  2.2000000E+05  1.3105319E-07
  2.3000000E+05  1.1430579E-07
  2.4000000E+05  1.0019987E-07
  2.5000000E+05  8.8244281E-08
  2.6000000E+05  7.8052243E-08
  2.7000000E+05  6.9316582E-08
  2.8000000E+05  6.1791386E-08
  2.9000000E+05  5.5278311E-08
  3.0000000E+05  4.9616273E-08
  3.1000000E+05  4.4673596E-08
  3.2000000E+05  4.0341993E-08
  3.3000000E+05  3.6531898E-08
  3.4000000E+05  3.3168819E-08
  3.5000000E+05  3.0190504E-08
  3.6000000E+05  2.7544680E-08
  3.7000000E+05  2.5187240E-08
  3.8000000E+05  2.3080810E-08
  3.9000000E+05  2.1193603E-08
  4.0000000E+05  1.9498474E-08
  4.2000000E+05  1.6594612E-08
  4.4000000E+05  1.4219083E-08
  4.6000000E+05  1.2259428E-08
  4.8000000E+05  1.0630347E-08
  5.0000000E+05  9.2664344E-09
  5.2500000E+05  7.8583262E-09
  5.5000000E+05  6.7106705E-09
  5.7500000E+05  5.7671974E-09
  5.8750000E+05  5.3583247E-09
  6.0000000E+05  4.9854204E-09
  6.2500000E+05  4.3328968E-09
  6.5000000E+05  3.7845853E-09
  6.7500000E+05  3.3209638E-09
  7.0000000E+05  2.9266798E-09
  7.2500000E+05  2.5895556E-09
  7.5000000E+05  2.2998548E-09
  7.7500000E+05  2.0497361E-09
  8.0000000E+05  1.8328396E-09
  8.2500000E+05  1.6439722E-09
  8.5000000E+05  1.4788699E-09
  8.7500000E+05  1.3340121E-09
  9.0000000E+05  1.2064756E-09
  9.2500000E+05  1.0938213E-09
  9.5000000E+05  9.9400401E-10
  9.7500000E+05  9.0530073E-10
  1.0000000E+06  8.2625402E-10
  1.0250000E+06  7.5562597E-10
  1.0500000E+06  6.9236076E-10
  1.1000000E+06  5.8443050E-10
  1.1500000E+06  4.9664137E-10
  1.2000000E+06  4.2464228E-10
  1.2500000E+06  3.6514353E-10
  1.3000000E+06  3.1563099E-10
  1.3500000E+06  2.7416254E-10
  1.4000000E+06  2.3922316E-10
  1.4500000E+06  2.0962076E-10
  1.5000000E+06  1.8440965E-10
  1.5500000E+06  1.6283389E-10
  1.6000000E+06  1.4428502E-10
  1.6500000E+06  1.2827005E-10
  1.7000000E+06  1.1438702E-10
  1.7500000E+06  1.0230625E-10
  1.8000000E+06  9.1755974E-11
  1.8500000E+06  8.2510910E-11
  1.9000000E+06  7.4383414E-11
  1.9500000E+06  6.7216462E-11
  2.0000000E+06  6.0878087E-11
  2.0500000E+06  5.5256913E-11
  2.1000000E+06  5.0258570E-11
  2.2000000E+06  4.1821097E-11
  2.3000000E+06  3.5053604E-11
  2.4000000E+06  2.9578345E-11
  2.5000000E+06  2.5113035E-11
  2.6000000E+06  2.1444255E-11
  2.7000000E+06  1.8409090E-11
  2.8000000E+06  1.5882013E-11
  2.9000000E+06  1.3765479E-11
  3.0000000E+06  1.1982959E-11
  3.1000000E+06  1.0473932E-11
  3.2000000E+06  9.1901598E-12
  3.3000000E+06  8.0929604E-12
  3.4000000E+06  7.1511266E-12
  3.5000000E+06  6.3393306E-12
  3.6000000E+06  5.6369018E-12
  3.7000000E+06  5.0268715E-12
  3.8000000E+06  4.4952370E-12
  3.9000000E+06  4.0303876E-12
  4.0000000E+06  3.6226517E-12
  4.1000000E+06  3.2639374E-12
  4.2000000E+06  2.9474462E-12
  4.3000000E+06  2.6674439E-12
  4.4000000E+06  2.4190735E-12
  4.5000000E+06  2.1982066E-12
  4.6000000E+06  2.0013236E-12
  4.7000000E+06  1.8254144E-12
  4.8000000E+06  1.6678962E-12
  5.0000000E+06  1.3994490E-12
  5.1250000E+06  1.2581101E-12
  5.2500000E+06  1.1336904E-12
  5.3750000E+06  1.0238584E-12
  5.5000000E+06  9.2664404E-13
  5.7500000E+06  7.6363114E-13
  5.8750000E+06  6.9519754E-13
  6.0000000E+06  6.3403622E-13
  6.2500000E+06  5.3008734E-13
  6.5000000E+06  4.4602519E-13
  6.7500000E+06  3.7752962E-13
  7.0000000E+06  3.2132441E-13
  7.2500000E+06  2.7489981E-13
  7.5000000E+06  2.3631751E-13
  7.7500000E+06  2.0406808E-13
  8.0000000E+06  1.7696664E-13
  8.2500000E+06  1.5407611E-13
  8.5000000E+06  1.3465014E-13
  8.7500000E+06  1.1809036E-13
  9.0000000E+06  1.0391389E-13
  9.2500000E+06  9.1728945E-14
  9.5000000E+06  8.1215936E-14
  9.7500000E+06  7.2112744E-14
  1.0000000E+07  6.4203283E-14
  1.0250000E+07  5.7308610E-14
  1.0500000E+07  5.1279885E-14
  1.0750000E+07  4.5992771E-14
  1.1000000E+07  4.1342924E-14
  1.1250000E+07  3.7242402E-14
  1.1500000E+07  3.3616907E-14
  1.1750000E+07  3.0403451E-14
  1.2000000E+07  2.7548442E-14
  1.2250000E+07  2.5006161E-14
  1.2500000E+07  2.2737541E-14
  1.3000000E+07  1.8891586E-14
  1.3500000E+07  1.5793236E-14
  1.4000000E+07  1.3278722E-14
  1.4500000E+07  1.1222890E-14
  1.5000000E+07  9.5305134E-15
  1.5500000E+07  8.1288868E-15
  1.6000000E+07  6.9632733E-15
  1.6500000E+07  5.9905718E-15
  
  
#  84   3  L2  EION =  1.624400000E+04 eV   248
#  S(0) = 1.077444E+00
  1.6242272E+02  0.0000000E+00
  1.6242272E+04  0.0000000E+00
  1.6242272E+04  7.4316285E-05
  1.6244000E+04  7.4316285E-05
  1.6244163E+04  7.4316285E-05
  1.6244311E+04  7.6811911E-05
  1.6244458E+04  7.9224984E-05
  1.6244606E+04  8.1554027E-05
  1.6244753E+04  8.3798065E-05
  1.6245049E+04  8.8029366E-05
  1.6245344E+04  9.1919335E-05
  1.6245934E+04  9.8703399E-05
  1.6246525E+04  1.0424439E-04
  1.6247706E+04  1.1214923E-04
  1.6248887E+04  1.1680453E-04
  1.6250068E+04  1.1925424E-04
  1.6251249E+04  1.2028708E-04
  1.6252430E+04  1.2045145E-04
  1.6253611E+04  1.2011203E-04
  1.6254792E+04  1.1950462E-04
  1.6255973E+04  1.1877871E-04
  1.6257154E+04  1.1802720E-04
  1.6258335E+04  1.1730633E-04
  1.6260697E+04  1.1607171E-04
  1.6263059E+04  1.1518400E-04
  1.6272507E+04  1.1462285E-04
  1.6277231E+04  1.1539226E-04
  1.6281955E+04  1.1635914E-04
  1.6286679E+04  1.1727692E-04
  1.6291403E+04  1.1800319E-04
  1.6296127E+04  1.1848201E-04
  1.6300851E+04  1.1871960E-04
  1.6310299E+04  1.1866533E-04
  1.6319747E+04  1.1830130E-04
  1.6329195E+04  1.1797900E-04
  1.6338643E+04  1.1783456E-04
  1.6348091E+04  1.1784315E-04
  1.6357539E+04  1.1791006E-04
  1.6376434E+04  1.1788078E-04
  1.6395330E+04  1.1750255E-04
  1.6414226E+04  1.1701778E-04
  1.6433122E+04  1.1665688E-04
  1.6452018E+04  1.1642324E-04
  1.6470914E+04  1.1619706E-04
  1.6508706E+04  1.1551567E-04
  1.6527602E+04  1.1513306E-04
  1.6546498E+04  1.1479661E-04
  1.6565394E+04  1.1450406E-04
  1.6584290E+04  1.1422835E-04
  1.6622081E+04  1.1361832E-04
  1.6659873E+04  1.1293147E-04
  1.6697665E+04  1.1228885E-04
  1.6848833E+04  1.0978537E-04
  1.7000000E+04  1.0732378E-04
  1.7500000E+04  9.9580951E-05
  1.8000000E+04  9.2561703E-05
  1.8500000E+04  8.6178132E-05
  1.9000000E+04  8.0356387E-05
  2.0000000E+04  7.0128800E-05
  2.1000000E+04  6.1503094E-05
  2.2000000E+04  5.4194926E-05
  2.3000000E+04  4.7966619E-05
  2.4000000E+04  4.2632197E-05
  2.5000000E+04  3.8039208E-05
  2.6000000E+04  3.4065179E-05
  2.7000000E+04  3.0610394E-05
  2.8000000E+04  2.7594066E-05
  2.9000000E+04  2.4949670E-05
  3.0000000E+04  2.2622398E-05
  3.1000000E+04  2.0566811E-05
  3.2000000E+04  1.8745006E-05
  3.4000000E+04  1.5680696E-05
  3.6000000E+04  1.3230159E-05
  3.8000000E+04  1.1249458E-05
  4.0000000E+04  9.6329629E-06
  4.2000000E+04  8.3020294E-06
  4.4000000E+04  7.1973346E-06
  4.6000000E+04  6.2736071E-06
  4.8000000E+04  5.4959117E-06
  5.0000000E+04  4.8370206E-06
  5.2500000E+04  4.1482813E-06
  5.5000000E+04  3.5796201E-06
  5.7500000E+04  3.1064699E-06
  6.0000000E+04  2.7099877E-06
  6.5000000E+04  2.0917923E-06
  6.7500000E+04  1.8496260E-06
  7.0000000E+04  1.6418859E-06
  7.2500000E+04  1.4628062E-06
  7.5000000E+04  1.3077258E-06
  7.7500000E+04  1.1728517E-06
  8.0000000E+04  1.0550782E-06
  8.2500000E+04  9.5184645E-07
  8.5000000E+04  8.6103680E-07
  9.0000000E+04  7.0991135E-07
  9.5000000E+04  5.9072913E-07
  1.0000000E+05  4.9567358E-07
  1.0500000E+05  4.1908282E-07
  1.1000000E+05  3.5679387E-07
  1.1500000E+05  3.0570378E-07
  1.2000000E+05  2.6347085E-07
  1.2500000E+05  2.2830754E-07
  1.3000000E+05  1.9883505E-07
  1.3500000E+05  1.7397946E-07
  1.4000000E+05  1.5289684E-07
  1.4500000E+05  1.3491848E-07
  1.5000000E+05  1.1951032E-07
  1.5500000E+05  1.0624281E-07
  1.6000000E+05  9.4768081E-08
  1.6500000E+05  8.4802617E-08
  1.7000000E+05  7.6113987E-08
  1.7500000E+05  6.8510560E-08
  1.8000000E+05  6.1833486E-08
  1.8500000E+05  5.5950442E-08
  1.9000000E+05  5.0750683E-08
  2.0000000E+05  4.2043044E-08
  2.1000000E+05  3.5124872E-08
  2.2000000E+05  2.9572415E-08
  2.3000000E+05  2.5074561E-08
  2.4000000E+05  2.1399872E-08
  2.5000000E+05  1.8374065E-08
  2.6000000E+05  1.5864431E-08
  2.7000000E+05  1.3768871E-08
  2.8000000E+05  1.2008085E-08
  2.9000000E+05  1.0519931E-08
  3.0000000E+05  9.2553140E-09
  3.1000000E+05  8.1751476E-09
  3.2000000E+05  7.2480857E-09
  3.3000000E+05  6.4488214E-09
  3.4000000E+05  5.7567943E-09
  3.5000000E+05  5.1551999E-09
  3.6000000E+05  4.6302246E-09
  3.7000000E+05  4.1704539E-09
  3.8000000E+05  3.7664082E-09
  3.9000000E+05  3.4101771E-09
  4.0000000E+05  3.0951281E-09
  4.2000000E+05  2.5671053E-09
  4.4000000E+05  2.1471650E-09
  4.6000000E+05  1.8098043E-09
  4.8000000E+05  1.5362721E-09
  5.0000000E+05  1.3126015E-09
  5.2500000E+05  1.0873399E-09
  5.5000000E+05  9.0847408E-10
  5.7500000E+05  7.6498289E-10
  5.8750000E+05  7.0388779E-10
  6.0000000E+05  6.4878348E-10
  6.2500000E+05  5.5386918E-10
  6.5000000E+05  4.7572083E-10
  6.7500000E+05  4.1090149E-10
  7.0000000E+05  3.5676951E-10
  7.2500000E+05  3.1127483E-10
  7.5000000E+05  2.7281257E-10
  7.7500000E+05  2.4011556E-10
  8.0000000E+05  2.1217531E-10
  8.2500000E+05  1.8818362E-10
  8.5000000E+05  1.6748836E-10
  8.7500000E+05  1.4955986E-10
  9.0000000E+05  1.3396527E-10
  9.2500000E+05  1.2034888E-10
  9.5000000E+05  1.0841675E-10
  9.7500000E+05  9.7924699E-11
  1.0000000E+06  8.8668922E-11
  1.0250000E+06  8.0478535E-11
  1.0500000E+06  7.3209636E-11
  1.1000000E+06  6.0967874E-11
  1.1500000E+06  5.1172417E-11
  1.2000000E+06  4.3259560E-11
  1.2500000E+06  3.6811547E-11
  1.3000000E+06  3.1514929E-11
  1.3500000E+06  2.7131847E-11
  1.4000000E+06  2.3479900E-11
  1.4500000E+06  2.0417810E-11
  1.5000000E+06  1.7835136E-11
  1.5500000E+06  1.5644801E-11
  1.6000000E+06  1.3777618E-11
  1.6500000E+06  1.2178214E-11
  1.7000000E+06  1.0801968E-11
  1.7500000E+06  9.6126953E-12
  1.8000000E+06  8.5808640E-12
  1.8500000E+06  7.6822337E-12
  1.9000000E+06  6.8967997E-12
  1.9500000E+06  6.2079681E-12
  2.0000000E+06  5.6019078E-12
  2.0500000E+06  5.0670378E-12
  2.1000000E+06  4.5936191E-12
  2.2000000E+06  3.7994962E-12
  2.3000000E+06  3.1675388E-12
  2.4000000E+06  2.6598507E-12
  2.5000000E+06  2.2484392E-12
  2.6000000E+06  1.9123707E-12
  2.7000000E+06  1.6358121E-12
  2.8000000E+06  1.4066635E-12
  2.9000000E+06  1.2155861E-12
  3.0000000E+06  1.0553074E-12
  3.1000000E+06  9.2011511E-13
  3.2000000E+06  8.0548882E-13
  3.3000000E+06  7.0782484E-13
  3.4000000E+06  6.2423134E-13
  3.5000000E+06  5.5237286E-13
  3.6000000E+06  4.9035066E-13
  3.7000000E+06  4.3661220E-13
  3.8000000E+06  3.8988090E-13
  3.9000000E+06  3.4910167E-13
  4.0000000E+06  3.1339884E-13
  4.1000000E+06  2.8204227E-13
  4.2000000E+06  2.5442052E-13
  4.3000000E+06  2.3001955E-13
  4.4000000E+06  2.0840530E-13
  4.6000000E+06  1.7212030E-13
  4.8000000E+06  1.4322834E-13
  5.0000000E+06  1.2001667E-13
  5.1250000E+06  1.0781482E-13
  5.2500000E+06  9.7085237E-14
  5.3750000E+06  8.7623045E-14
  5.5000000E+06  7.9255497E-14
  5.7500000E+06  6.5241776E-14
  5.8750000E+06  5.9365750E-14
  6.0000000E+06  5.4117966E-14
  6.2500000E+06  4.5207813E-14
  6.5000000E+06  3.8011055E-14
  6.7500000E+06  3.2153199E-14
  7.0000000E+06  2.7350814E-14
  7.2500000E+06  2.3387356E-14
  7.5000000E+06  2.0095863E-14
  7.7500000E+06  1.7346485E-14
  8.0000000E+06  1.5037409E-14
  8.2500000E+06  1.3088199E-14
  8.5000000E+06  1.1434838E-14
  8.7500000E+06  1.0026033E-14
  9.0000000E+06  8.8204522E-15
  9.2500000E+06  7.7845937E-15
  9.5000000E+06  6.8911490E-15
  9.7500000E+06  6.1177391E-15
  1.0000000E+07  5.4459298E-15
  1.0250000E+07  4.8604627E-15
  1.0500000E+07  4.3486491E-15
  1.0750000E+07  3.8998820E-15
  1.1000000E+07  3.5052673E-15
  1.1250000E+07  3.1573226E-15
  1.1500000E+07  2.8497285E-15
  1.2000000E+07  2.3349808E-15
  1.2500000E+07  1.9270641E-15
  1.3000000E+07  1.6010772E-15
  1.3500000E+07  1.3384790E-15
  1.4000000E+07  1.1252590E-15
  1.4500000E+07  9.5085758E-16
  1.5000000E+07  8.0729479E-16
  1.5500000E+07  6.8860255E-16
  1.6000000E+07  5.9009324E-16
  
  
#  84   4  L3  EION =  1.381600000E+04 eV   251
#  S(0) = 1.958565E+00
  1.3814196E+02  0.0000000E+00
  1.3814196E+04  0.0000000E+00
  1.3814196E+04  1.6480085E-04
  1.3816000E+04  1.6480085E-04
  1.3816138E+04  1.6480085E-04
  1.3816425E+04  1.7540937E-04
  1.3816713E+04  1.8541348E-04
  1.3817000E+04  1.9479665E-04
  1.3817287E+04  2.0355276E-04
  1.3817862E+04  2.1920288E-04
  1.3818436E+04  2.3246958E-04
  1.3819586E+04  2.5263423E-04
  1.3820735E+04  2.6588247E-04
  1.3821884E+04  2.7405473E-04
  1.3823033E+04  2.7868194E-04
  1.3824182E+04  2.8092387E-04
  1.3825331E+04  2.8161528E-04
  1.3827630E+04  2.8049061E-04
  1.3829928E+04  2.7806694E-04
  1.3832226E+04  2.7556985E-04
  1.3834524E+04  2.7349905E-04
  1.3843717E+04  2.7086090E-04
  1.3848314E+04  2.7198343E-04
  1.3852911E+04  2.7378408E-04
  1.3857507E+04  2.7570610E-04
  1.3862104E+04  2.7737750E-04
  1.3866700E+04  2.7860008E-04
  1.3871297E+04  2.7931730E-04
  1.3880490E+04  2.7945906E-04
  1.3889683E+04  2.7862429E-04
  1.3908069E+04  2.7695974E-04
  1.3917262E+04  2.7665657E-04
  1.3926455E+04  2.7659042E-04
  1.3944841E+04  2.7639799E-04
  1.3963228E+04  2.7550622E-04
  1.3981614E+04  2.7418565E-04
  1.4000000E+04  2.7300321E-04
  1.4015625E+04  2.7225211E-04
  1.4031250E+04  2.7163280E-04
  1.4062500E+04  2.7020201E-04
  1.4093750E+04  2.6838822E-04
  1.4125000E+04  2.6669538E-04
  1.4187500E+04  2.6374579E-04
  1.4218750E+04  2.6210621E-04
  1.4250000E+04  2.6045440E-04
  1.4312500E+04  2.5744849E-04
  1.4375000E+04  2.5436053E-04
  1.4500000E+04  2.4833258E-04
  1.4750000E+04  2.3666256E-04
  1.5000000E+04  2.2569754E-04
  1.6000000E+04  1.8800523E-04
  1.7000000E+04  1.5806785E-04
  1.8000000E+04  1.3395973E-04
  1.9000000E+04  1.1435531E-04
  2.0000000E+04  9.8277569E-05
  2.1000000E+04  8.4985593E-05
  2.2000000E+04  7.3910640E-05
  2.3000000E+04  6.4618223E-05
  2.4000000E+04  5.6768674E-05
  2.5000000E+04  5.0096906E-05
  2.6000000E+04  4.4393849E-05
  2.7000000E+04  3.9492847E-05
  2.8000000E+04  3.5260242E-05
  2.9000000E+04  3.1588001E-05
  3.0000000E+04  2.8388195E-05
  3.1000000E+04  2.5588806E-05
  3.2000000E+04  2.3130437E-05
  3.4000000E+04  1.9047956E-05
  3.6000000E+04  1.5836116E-05
  3.8000000E+04  1.3279312E-05
  4.0000000E+04  1.1222202E-05
  4.2000000E+04  9.5510926E-06
  4.4000000E+04  8.1815697E-06
  4.6000000E+04  7.0501451E-06
  4.8000000E+04  6.1084964E-06
  5.0000000E+04  5.3194387E-06
  5.2500000E+04  4.5042855E-06
  5.5000000E+04  3.8396650E-06
  5.7500000E+04  3.2932771E-06
  6.0000000E+04  2.8406633E-06
  6.5000000E+04  2.1460915E-06
  6.7500000E+04  1.8783308E-06
  7.0000000E+04  1.6508999E-06
  7.2500000E+04  1.4567169E-06
  7.5000000E+04  1.2901132E-06
  7.7500000E+04  1.1465190E-06
  8.0000000E+04  1.0222258E-06
  8.2500000E+04  9.1420536E-07
  8.5000000E+04  8.1997023E-07
  9.0000000E+04  6.6498704E-07
  9.5000000E+04  5.4464287E-07
  1.0000000E+05  4.5007431E-07
  1.0500000E+05  3.7495387E-07
  1.1000000E+05  3.1469290E-07
  1.1500000E+05  2.6591615E-07
  1.2000000E+05  2.2610838E-07
  1.2500000E+05  1.9337292E-07
  1.3000000E+05  1.6626384E-07
  1.3500000E+05  1.4366760E-07
  1.4000000E+05  1.2471875E-07
  1.4500000E+05  1.0873871E-07
  1.5000000E+05  9.5191125E-08
  1.5500000E+05  8.3648929E-08
  1.6000000E+05  7.3769600E-08
  1.6500000E+05  6.5276627E-08
  1.7000000E+05  5.7945423E-08
  1.8000000E+05  4.6067056E-08
  1.9000000E+05  3.7021875E-08
  2.0000000E+05  3.0044783E-08
  2.1000000E+05  2.4599841E-08
  2.2000000E+05  2.0305354E-08
  2.3000000E+05  1.6885327E-08
  2.4000000E+05  1.4137449E-08
  2.5000000E+05  1.1911532E-08
  2.6000000E+05  1.0094789E-08
  2.7000000E+05  8.6016177E-09
  2.8000000E+05  7.3663947E-09
  2.9000000E+05  6.3383608E-09
  3.0000000E+05  5.4779158E-09
  3.1000000E+05  4.7539163E-09
  3.2000000E+05  4.1416915E-09
  3.3000000E+05  3.6215620E-09
  3.4000000E+05  3.1777241E-09
  3.5000000E+05  2.7974099E-09
  3.6000000E+05  2.4702451E-09
  3.8000000E+05  1.9429732E-09
  4.0000000E+05  1.5445429E-09
  4.2000000E+05  1.2396915E-09
  4.4000000E+05  1.0037820E-09
  4.6000000E+05  8.1932611E-10
  4.8000000E+05  6.7372904E-10
  5.0000000E+05  5.5779907E-10
  5.2500000E+05  4.4443238E-10
  5.5000000E+05  3.5731368E-10
  5.7500000E+05  2.8965629E-10
  6.0000000E+05  2.3660262E-10
  6.2500000E+05  1.9462894E-10
  6.5000000E+05  1.6114732E-10
  6.6250000E+05  1.4696986E-10
  6.7500000E+05  1.3423553E-10
  7.0000000E+05  1.1245073E-10
  7.2500000E+05  9.4699428E-11
  7.5000000E+05  8.0145357E-11
  7.7500000E+05  6.8143544E-11
  8.0000000E+05  5.8192592E-11
  8.2500000E+05  4.9899838E-11
  8.5000000E+05  4.2955630E-11
  8.7500000E+05  3.7114181E-11
  9.0000000E+05  3.2179191E-11
  9.2500000E+05  2.7992970E-11
  9.5000000E+05  2.4428144E-11
  9.7500000E+05  2.1381291E-11
  1.0000000E+06  1.8768017E-11
  1.0250000E+06  1.6519136E-11
  1.0500000E+06  1.4577680E-11
  1.1000000E+06  1.1436536E-11
  1.1500000E+06  9.0548696E-12
  1.2000000E+06  7.2300244E-12
  1.2500000E+06  5.8182395E-12
  1.3000000E+06  4.7162157E-12
  1.3500000E+06  3.8488455E-12
  1.4000000E+06  3.1608861E-12
  1.4500000E+06  2.6112855E-12
  1.5000000E+06  2.1692455E-12
  1.5500000E+06  1.8114572E-12
  1.6000000E+06  1.5201328E-12
  1.6500000E+06  1.2815941E-12
  1.7000000E+06  1.0852426E-12
  1.7500000E+06  9.2280740E-13
  1.8000000E+06  7.8779161E-13
  1.8500000E+06  6.7506054E-13
  1.9000000E+06  5.8053237E-13
  1.9500000E+06  5.0094432E-13
  2.0000000E+06  4.3367446E-13
  2.0500000E+06  3.7660529E-13
  2.1000000E+06  3.2801845E-13
  2.1500000E+06  2.8651301E-13
  2.2000000E+06  2.5094185E-13
  2.2500000E+06  2.2036175E-13
  2.3000000E+06  1.9399412E-13
  2.4000000E+06  1.5142367E-13
  2.5000000E+06  1.1925536E-13
  2.6000000E+06  9.4703071E-14
  2.7000000E+06  7.5788705E-14
  2.8000000E+06  6.1090895E-14
  2.9000000E+06  4.9576866E-14
  3.0000000E+06  4.0488350E-14
  3.1000000E+06  3.3263203E-14
  3.2000000E+06  2.7480868E-14
  3.3000000E+06  2.2824028E-14
  3.4000000E+06  1.9051286E-14
  3.5000000E+06  1.5977590E-14
  3.6000000E+06  1.3460054E-14
  3.7000000E+06  1.1387593E-14
  3.8000000E+06  9.6733106E-15
  3.9000000E+06  8.2488142E-15
  4.0000000E+06  7.0599633E-15
  4.1000000E+06  6.0636653E-15
  4.2000000E+06  5.2254328E-15
  4.3000000E+06  4.5175235E-15
  4.4000000E+06  3.9175144E-15
  4.5000000E+06  3.4071976E-15
  4.6000000E+06  2.9717214E-15
  4.7000000E+06  2.5989245E-15
  4.8000000E+06  2.2788075E-15
  5.0000000E+06  1.7650173E-15
  5.1250000E+06  1.5116849E-15
  5.2500000E+06  1.2991930E-15
  5.3750000E+06  1.1202637E-15
  5.5000000E+06  9.6903498E-16
  5.6250000E+06  8.4076276E-16
  5.7500000E+06  7.3159007E-16
  5.8750000E+06  6.3836809E-16
  6.0000000E+06  5.5851570E-16
  6.1250000E+06  4.8990867E-16
  6.2500000E+06  4.3079205E-16
  6.3750000E+06  3.7971082E-16
  6.5000000E+06  3.3545422E-16
  6.6250000E+06  2.9701125E-16
  6.7500000E+06  2.6353489E-16
  7.0000000E+06  2.0874639E-16
  7.2500000E+06  1.6662418E-16
  7.5000000E+06  1.3396119E-16
  7.7500000E+06  1.0842912E-16
  8.0000000E+06  8.8320412E-17
  8.2500000E+06  7.2370730E-17
  8.5000000E+06  5.9635408E-17
  8.7500000E+06  4.9402598E-17
  9.0000000E+06  4.1131601E-17
  9.2500000E+06  3.4408606E-17
  9.5000000E+06  2.8914680E-17
  9.7500000E+06  2.4402355E-17
  1.0000000E+07  2.0678376E-17
  1.0250000E+07  1.7590890E-17
  1.0500000E+07  1.5019895E-17
  1.0750000E+07  1.2870050E-17
  1.1000000E+07  1.1065202E-17
  1.1250000E+07  9.5442194E-18
  1.1500000E+07  8.2578040E-18
  1.1750000E+07  7.1659988E-18
  1.2000000E+07  6.2362735E-18
  1.2250000E+07  5.4420330E-18
  1.2500000E+07  4.7614447E-18
  1.2750000E+07  4.1764974E-18
  1.3000000E+07  3.6722927E-18
  1.3250000E+07  3.2364753E-18
  1.3500000E+07  2.8587623E-18
  1.4000000E+07  2.2446908E-18
  1.4500000E+07  1.7767757E-18
  1.5000000E+07  1.4172076E-18
  1.5500000E+07  1.1386779E-18
  
  
#  84   5  M1  EION =  4.161000000E+03 eV   260
#  S(0) = 8.912207E-01
  4.1522010E+01  0.0000000E+00
  4.1522010E+03  0.0000000E+00
  4.1522010E+03  1.4429126E-04
  4.1610000E+03  1.4429126E-04
  4.1610413E+03  1.4429126E-04
  4.1615283E+03  1.4505547E-04
  4.1620152E+03  1.4574172E-04
  4.1625022E+03  1.4636800E-04
  4.1629892E+03  1.4694838E-04
  4.1639632E+03  1.4801230E-04
  4.1649372E+03  1.4899261E-04
  4.1668851E+03  1.5081752E-04
  4.1688330E+03  1.5253045E-04
  4.1727289E+03  1.5561906E-04
  4.1766248E+03  1.5809672E-04
  4.1805206E+03  1.5983463E-04
  4.1844165E+03  1.6083494E-04
  4.1883124E+03  1.6119853E-04
  4.1922083E+03  1.6107631E-04
  4.2000000E+03  1.6000123E-04
  4.2062500E+03  1.5889701E-04
  4.2125000E+03  1.5792761E-04
  4.2187500E+03  1.5722529E-04
  4.2250000E+03  1.5679962E-04
  4.2375000E+03  1.5651327E-04
  4.2437500E+03  1.5648088E-04
  4.2500000E+03  1.5642671E-04
  4.2625000E+03  1.5610693E-04
  4.2750000E+03  1.5548383E-04
  4.2875000E+03  1.5470787E-04
  4.3000000E+03  1.5395882E-04
  4.3125000E+03  1.5333283E-04
  4.3250000E+03  1.5282945E-04
  4.3375000E+03  1.5239025E-04
  4.3500000E+03  1.5194204E-04
  4.3625000E+03  1.5144120E-04
  4.3750000E+03  1.5087637E-04
  4.3875000E+03  1.5026782E-04
  4.4000000E+03  1.4965015E-04
  4.4250000E+03  1.4848411E-04
  4.4500000E+03  1.4745342E-04
  4.4750000E+03  1.4645854E-04
  4.5000000E+03  1.4540690E-04
  4.5250000E+03  1.4430171E-04
  4.5500000E+03  1.4320967E-04
  4.5750000E+03  1.4216560E-04
  4.6000000E+03  1.4117276E-04
  4.6500000E+03  1.3917583E-04
  4.7000000E+03  1.3714275E-04
  4.7500000E+03  1.3517970E-04
  4.8000000E+03  1.3329668E-04
  4.8500000E+03  1.3140262E-04
  4.9000000E+03  1.2953305E-04
  4.9500000E+03  1.2773740E-04
  5.0000000E+03  1.2597117E-04
  5.1250000E+03  1.2166438E-04
  5.2500000E+03  1.1757961E-04
  5.5000000E+03  1.0996998E-04
  5.7500000E+03  1.0303005E-04
  6.0000000E+03  9.6712786E-05
  6.5000000E+03  8.5619926E-05
  6.7500000E+03  8.0749200E-05
  7.0000000E+03  7.6265162E-05
  7.2500000E+03  7.2128721E-05
  7.5000000E+03  6.8306035E-05
  8.0000000E+03  6.1485670E-05
  8.5000000E+03  5.5602546E-05
  9.0000000E+03  5.0496779E-05
  9.5000000E+03  4.6040101E-05
  1.0000000E+04  4.2128304E-05
  1.0500000E+04  3.8676960E-05
  1.1000000E+04  3.5618627E-05
  1.1500000E+04  3.2896613E-05
  1.2000000E+04  3.0463541E-05
  1.2500000E+04  2.8280778E-05
  1.3000000E+04  2.6315771E-05
  1.3500000E+04  2.4540733E-05
  1.4000000E+04  2.2932177E-05
  1.4500000E+04  2.1470238E-05
  1.5000000E+04  2.0137896E-05
  1.6000000E+04  1.7805337E-05
  1.7000000E+04  1.5839321E-05
  1.8000000E+04  1.4167857E-05
  1.9000000E+04  1.2735705E-05
  2.0000000E+04  1.1499922E-05
  2.1000000E+04  1.0426736E-05
  2.2000000E+04  9.4892907E-06
  2.3000000E+04  8.6660220E-06
  2.4000000E+04  7.9394541E-06
  2.5000000E+04  7.2953066E-06
  2.6000000E+04  6.7218217E-06
  2.7000000E+04  6.2092486E-06
  2.8000000E+04  5.7494484E-06
  2.9000000E+04  5.3355840E-06
  3.0000000E+04  4.9618795E-06
  3.1000000E+04  4.6234310E-06
  3.2000000E+04  4.3160515E-06
  3.4000000E+04  3.7806373E-06
  3.6000000E+04  3.3324269E-06
  3.8000000E+04  2.9539392E-06
  4.0000000E+04  2.6318158E-06
  4.2000000E+04  2.3557131E-06
  4.4000000E+04  2.1175270E-06
  4.6000000E+04  1.9108382E-06
  4.8000000E+04  1.7305122E-06
  5.0000000E+04  1.5724041E-06
  5.2500000E+04  1.4009330E-06
  5.5000000E+04  1.2536584E-06
  5.7500000E+04  1.1264048E-06
  6.0000000E+04  1.0158438E-06
  6.5000000E+04  8.3459533E-07
  6.7500000E+04  7.5995968E-07
  7.0000000E+04  6.9392852E-07
  7.2500000E+04  6.3528937E-07
  7.5000000E+04  5.8303090E-07
  7.7500000E+04  5.3630470E-07
  8.0000000E+04  4.9439518E-07
  8.2500000E+04  4.5669574E-07
  8.5000000E+04  4.2268977E-07
  9.0000000E+04  3.6405281E-07
  9.5000000E+04  3.1563792E-07
  1.0000000E+05  2.7531417E-07
  1.0500000E+05  2.4146399E-07
  1.1000000E+05  2.1284370E-07
  1.1500000E+05  1.8848613E-07
  1.2000000E+05  1.6763127E-07
  1.2500000E+05  1.4967596E-07
  1.3000000E+05  1.3413746E-07
  1.3500000E+05  1.2062614E-07
  1.4000000E+05  1.0882518E-07
  1.4500000E+05  9.8475199E-08
  1.5000000E+05  8.9362415E-08
  1.5500000E+05  8.1309576E-08
  1.6000000E+05  7.4168911E-08
  1.6500000E+05  6.7816555E-08
  1.7000000E+05  6.2148155E-08
  1.7500000E+05  5.7075403E-08
  1.8000000E+05  5.2523239E-08
  1.8500000E+05  4.8427585E-08
  1.9000000E+05  4.4733521E-08
  2.0000000E+05  3.8367653E-08
  2.1000000E+05  3.3119365E-08
  2.2000000E+05  2.8757529E-08
  2.3000000E+05  2.5105631E-08
  2.4000000E+05  2.2027324E-08
  2.5000000E+05  1.9416208E-08
  2.6000000E+05  1.7188469E-08
  2.7000000E+05  1.5277522E-08
  2.8000000E+05  1.3630046E-08
  2.9000000E+05  1.2203023E-08
  3.0000000E+05  1.0961497E-08
  3.1000000E+05  9.8768805E-09
  3.2000000E+05  8.9256496E-09
  3.3000000E+05  8.0883358E-09
  3.4000000E+05  7.3487391E-09
  3.5000000E+05  6.6933049E-09
  3.6000000E+05  6.1106425E-09
  3.7000000E+05  5.5911390E-09
  3.8000000E+05  5.1266461E-09
  3.9000000E+05  4.7102284E-09
  4.0000000E+05  4.3359597E-09
  4.2000000E+05  3.6942471E-09
  4.4000000E+05  3.1686903E-09
  4.6000000E+05  2.7346662E-09
  4.8000000E+05  2.3734837E-09
  5.0000000E+05  2.0707907E-09
  5.1250000E+05  1.9062547E-09
  5.2500000E+05  1.7579556E-09
  5.3750000E+05  1.6239860E-09
  5.5000000E+05  1.5026971E-09
  5.7500000E+05  1.2926292E-09
  5.8750000E+05  1.2015228E-09
  6.0000000E+05  1.1183912E-09
  6.2500000E+05  9.7282309E-10
  6.5000000E+05  8.5039111E-10
  6.7500000E+05  7.4677915E-10
  7.0000000E+05  6.5859038E-10
  7.2500000E+05  5.8312816E-10
  7.5000000E+05  5.1823422E-10
  7.7500000E+05  4.6216725E-10
  8.0000000E+05  4.1351308E-10
  8.2500000E+05  3.7111711E-10
  8.5000000E+05  3.3403100E-10
  8.7500000E+05  3.0147198E-10
  9.0000000E+05  2.7278968E-10
  9.2500000E+05  2.4744076E-10
  9.5000000E+05  2.2496904E-10
  9.7500000E+05  2.0498949E-10
  1.0000000E+06  1.8717611E-10
  1.0250000E+06  1.7125188E-10
  1.0500000E+06  1.5698050E-10
  1.0750000E+06  1.4415974E-10
  1.1000000E+06  1.3261595E-10
  1.1250000E+06  1.2219935E-10
  1.1500000E+06  1.1278031E-10
  1.2000000E+06  9.6499417E-11
  1.2500000E+06  8.3035212E-11
  1.3000000E+06  7.1822629E-11
  1.3500000E+06  6.2424876E-11
  1.4000000E+06  5.4501284E-11
  1.4500000E+06  4.7783632E-11
  1.5000000E+06  4.2058949E-11
  1.5500000E+06  3.7156880E-11
  1.6000000E+06  3.2940199E-11
  1.6500000E+06  2.9297622E-11
  1.7000000E+06  2.6138347E-11
  1.7500000E+06  2.3387854E-11
  1.8000000E+06  2.0984659E-11
  1.8500000E+06  1.8877777E-11
  1.9000000E+06  1.7024731E-11
  1.9500000E+06  1.5389979E-11
  2.0000000E+06  1.3943634E-11
  2.0500000E+06  1.2660454E-11
  2.1000000E+06  1.1519035E-11
  2.1500000E+06  1.0501161E-11
  2.2000000E+06  9.5912706E-12
  2.2500000E+06  8.7760323E-12
  2.3000000E+06  8.0439856E-12
  2.4000000E+06  6.7912775E-12
  2.5000000E+06  5.7689614E-12
  2.6000000E+06  4.9285135E-12
  2.7000000E+06  4.2328541E-12
  2.8000000E+06  3.6533752E-12
  2.9000000E+06  3.1678083E-12
  3.0000000E+06  2.7586759E-12
  3.1000000E+06  2.4121548E-12
  3.2000000E+06  2.1172315E-12
  3.3000000E+06  1.8650703E-12
  3.4000000E+06  1.6485371E-12
  3.5000000E+06  1.4618365E-12
  3.6000000E+06  1.3002345E-12
  3.7000000E+06  1.1598436E-12
  3.8000000E+06  1.0374553E-12
  3.9000000E+06  9.3040821E-13
  4.0000000E+06  8.3648505E-13
  4.1000000E+06  7.5382990E-13
  4.2000000E+06  6.8088310E-13
  4.3000000E+06  6.1632873E-13
  4.4000000E+06  5.5905232E-13
  4.5000000E+06  5.0810654E-13
  4.6000000E+06  4.6268337E-13
  4.7000000E+06  4.2209131E-13
  4.8000000E+06  3.8573642E-13
  5.0000000E+06  3.2376200E-13
  5.1250000E+06  2.9112114E-13
  5.2500000E+06  2.6237981E-13
  5.3750000E+06  2.3700167E-13
  5.5000000E+06  2.1453407E-13
  5.6250000E+06  1.9459297E-13
  5.7500000E+06  1.7685138E-13
  5.8750000E+06  1.6102999E-13
  6.0000000E+06  1.4688863E-13
  6.1250000E+06  1.3422003E-13
  6.2500000E+06  1.2284594E-13
  6.3750000E+06  1.1261272E-13
  6.5000000E+06  1.0338751E-13
  6.6250000E+06  9.5055246E-14
  6.7500000E+06  8.7517652E-14
  7.0000000E+06  7.4496141E-14
  7.2500000E+06  6.3754346E-14
  
  
#  84   6  M2  EION =  3.852000000E+03 eV   262
#  S(0) = 1.200686E+00
  3.8500194E+01  0.0000000E+00
  3.8500194E+03  0.0000000E+00
  3.8500194E+03  1.6135764E-04
  3.8520000E+03  1.6135764E-04
  3.8520384E+03  1.6135764E-04
  3.8521540E+03  1.6541286E-04
  3.8522696E+03  1.6936909E-04
  3.8523852E+03  1.7322435E-04
  3.8525008E+03  1.7697709E-04
  3.8527320E+03  1.8417050E-04
  3.8529632E+03  1.9094378E-04
  3.8534255E+03  2.0323225E-04
  3.8538879E+03  2.1388654E-04
  3.8548127E+03  2.3069794E-04
  3.8557374E+03  2.4241380E-04
  3.8566622E+03  2.5017390E-04
  3.8575870E+03  2.5500288E-04
  3.8585117E+03  2.5773274E-04
  3.8594365E+03  2.5900102E-04
  3.8603612E+03  2.5927896E-04
  3.8612860E+03  2.5890733E-04
  3.8622108E+03  2.5812882E-04
  3.8631355E+03  2.5711428E-04
  3.8649850E+03  2.5481564E-04
  3.8668346E+03  2.5257948E-04
  3.8705336E+03  2.4913612E-04
  3.8742326E+03  2.4731292E-04
  3.8779317E+03  2.4685292E-04
  3.8816307E+03  2.4734812E-04
  3.8853298E+03  2.4841134E-04
  3.8890288E+03  2.4972240E-04
  3.8927278E+03  2.5103934E-04
  3.8964269E+03  2.5219742E-04
  3.9038250E+03  2.5371318E-04
  3.9112230E+03  2.5411250E-04
  3.9186211E+03  2.5371649E-04
  3.9260192E+03  2.5296122E-04
  3.9334173E+03  2.5218983E-04
  3.9408154E+03  2.5158578E-04
  3.9556115E+03  2.5096433E-04
  3.9704077E+03  2.5064142E-04
  3.9852038E+03  2.5003513E-04
  4.0000000E+03  2.4901754E-04
  4.0125000E+03  2.4800282E-04
  4.0250000E+03  2.4701850E-04
  4.0375000E+03  2.4615814E-04
  4.0500000E+03  2.4541612E-04
  4.0625000E+03  2.4473775E-04
  4.0750000E+03  2.4404486E-04
  4.1000000E+03  2.4247652E-04
  4.1250000E+03  2.4072072E-04
  4.1500000E+03  2.3902974E-04
  4.1750000E+03  2.3749495E-04
  4.2000000E+03  2.3600169E-04
  4.2500000E+03  2.3280565E-04
  4.3000000E+03  2.2960015E-04
  4.3500000E+03  2.2656662E-04
  4.3750000E+03  2.2502799E-04
  4.4000000E+03  2.2347088E-04
  4.5000000E+03  2.1737454E-04
  4.6000000E+03  2.1141518E-04
  4.8000000E+03  1.9998791E-04
  5.0000000E+03  1.8921311E-04
  5.2500000E+03  1.7664489E-04
  5.5000000E+03  1.6501627E-04
  5.7500000E+03  1.5431356E-04
  6.0000000E+03  1.4443660E-04
  6.5000000E+03  1.2690640E-04
  6.7500000E+03  1.1913944E-04
  7.0000000E+03  1.1196335E-04
  7.2500000E+03  1.0532781E-04
  7.5000000E+03  9.9186871E-05
  8.0000000E+03  8.8224550E-05
  8.5000000E+03  7.8781838E-05
  9.0000000E+03  7.0613260E-05
  9.5000000E+03  6.3517154E-05
  1.0000000E+04  5.7328177E-05
  1.0500000E+04  5.1908806E-05
  1.1000000E+04  4.7143374E-05
  1.1500000E+04  4.2937480E-05
  1.2000000E+04  3.9212743E-05
  1.2500000E+04  3.5902488E-05
  1.3000000E+04  3.2950686E-05
  1.3500000E+04  3.0310424E-05
  1.4000000E+04  2.7941900E-05
  1.4500000E+04  2.5811178E-05
  1.5000000E+04  2.3889239E-05
  1.6000000E+04  2.0575664E-05
  1.7000000E+04  1.7840555E-05
  1.8000000E+04  1.5563394E-05
  1.9000000E+04  1.3652558E-05
  2.0000000E+04  1.2037549E-05
  2.1000000E+04  1.0663541E-05
  2.2000000E+04  9.4874427E-06
  2.3000000E+04  8.4750766E-06
  2.4000000E+04  7.5990934E-06
  2.5000000E+04  6.8374359E-06
  2.6000000E+04  6.1721812E-06
  2.7000000E+04  5.5886651E-06
  2.8000000E+04  5.0748125E-06
  2.9000000E+04  4.6206199E-06
  3.0000000E+04  4.2177523E-06
  3.1000000E+04  3.8592285E-06
  3.2000000E+04  3.5391723E-06
  3.4000000E+04  2.9953290E-06
  3.6000000E+04  2.5546913E-06
  3.8000000E+04  2.1941482E-06
  4.0000000E+04  1.8965033E-06
  4.2000000E+04  1.6487857E-06
  4.4000000E+04  1.4410886E-06
  4.6000000E+04  1.2657596E-06
  4.8000000E+04  1.1168254E-06
  5.0000000E+04  9.8957881E-07
  5.2500000E+04  8.5539062E-07
  5.5000000E+04  7.4357104E-07
  5.7500000E+04  6.4972826E-07
  6.0000000E+04  5.7045612E-07
  6.5000000E+04  4.4551174E-07
  6.7500000E+04  3.9605007E-07
  7.0000000E+04  3.5335160E-07
  7.2500000E+04  3.1632374E-07
  7.5000000E+04  2.8407642E-07
  7.7500000E+04  2.5587990E-07
  8.0000000E+04  2.3113236E-07
  8.2500000E+04  2.0933470E-07
  8.5000000E+04  1.9007084E-07
  8.7500000E+04  1.7299219E-07
  9.0000000E+04  1.5780530E-07
  9.2500000E+04  1.4426207E-07
  9.5000000E+04  1.3215185E-07
  1.0000000E+05  1.1153811E-07
  1.0500000E+05  9.4813862E-08
  1.1000000E+05  8.1125735E-08
  1.1500000E+05  6.9832200E-08
  1.2000000E+05  6.0445281E-08
  1.2500000E+05  5.2589735E-08
  1.3000000E+05  4.5974087E-08
  1.3500000E+05  4.0369858E-08
  1.4000000E+05  3.5596398E-08
  1.4500000E+05  3.1509734E-08
  1.5000000E+05  2.7994281E-08
  1.5500000E+05  2.4956594E-08
  1.6000000E+05  2.2320637E-08
  1.6500000E+05  2.0024165E-08
  1.7000000E+05  1.8015931E-08
  1.7500000E+05  1.6253509E-08
  1.8000000E+05  1.4701602E-08
  1.8500000E+05  1.3330698E-08
  1.9000000E+05  1.2116013E-08
  2.0000000E+05  1.0074866E-08
  2.1000000E+05  8.4460916E-09
  2.2000000E+05  7.1335779E-09
  2.3000000E+05  6.0663850E-09
  2.4000000E+05  5.1914821E-09
  2.5000000E+05  4.4687500E-09
  2.6000000E+05  3.8675078E-09
  2.7000000E+05  3.3640570E-09
  2.8000000E+05  2.9399216E-09
  2.9000000E+05  2.5805723E-09
  3.0000000E+05  2.2744924E-09
  3.1000000E+05  2.0124837E-09
  3.2000000E+05  1.7871489E-09
  3.3000000E+05  1.5924997E-09
  3.4000000E+05  1.4236579E-09
  3.5000000E+05  1.2766259E-09
  3.6000000E+05  1.1481093E-09
  3.7000000E+05  1.0353792E-09
  3.8000000E+05  9.3616436E-10
  3.9000000E+05  8.4856592E-10
  4.0000000E+05  7.7098913E-10
  4.2000000E+05  6.4072655E-10
  4.4000000E+05  5.3688315E-10
  4.6000000E+05  4.5328029E-10
  4.8000000E+05  3.8536021E-10
  5.0000000E+05  3.2971912E-10
  5.1250000E+05  3.0000848E-10
  5.2500000E+05  2.7357645E-10
  5.3750000E+05  2.4999780E-10
  5.5000000E+05  2.2891034E-10
  5.7500000E+05  1.9301437E-10
  5.8750000E+05  1.7771155E-10
  6.0000000E+05  1.6389857E-10
  6.2500000E+05  1.4008082E-10
  6.5000000E+05  1.2044354E-10
  6.7500000E+05  1.0413479E-10
  7.0000000E+05  9.0498788E-11
  7.2500000E+05  7.9025890E-11
  7.5000000E+05  6.9316468E-11
  7.7500000E+05  6.1054565E-11
  8.0000000E+05  5.3988369E-11
  8.2500000E+05  4.7915679E-11
  8.5000000E+05  4.2673164E-11
  8.7500000E+05  3.8128046E-11
  9.0000000E+05  3.4171751E-11
  9.2500000E+05  3.0714973E-11
  9.5000000E+05  2.7683845E-11
  9.7500000E+05  2.5016951E-11
  1.0000000E+06  2.2662971E-11
  1.0250000E+06  2.0578817E-11
  1.0500000E+06  1.8728181E-11
  1.1000000E+06  1.5609179E-11
  1.1500000E+06  1.3111109E-11
  1.2000000E+06  1.1091389E-11
  1.2500000E+06  9.4442467E-12
  1.3000000E+06  8.0902375E-12
  1.3500000E+06  6.9690041E-12
  1.4000000E+06  6.0342080E-12
  1.4500000E+06  5.2499245E-12
  1.5000000E+06  4.5880505E-12
  1.5500000E+06  4.0264171E-12
  1.6000000E+06  3.5473982E-12
  1.6500000E+06  3.1368771E-12
  1.7000000E+06  2.7834703E-12
  1.7500000E+06  2.4779393E-12
  1.8000000E+06  2.2127426E-12
  1.8500000E+06  1.9816875E-12
  1.9000000E+06  1.7796602E-12
  1.9500000E+06  1.6024168E-12
  2.0000000E+06  1.4464174E-12
  2.0500000E+06  1.3086966E-12
  2.1000000E+06  1.1867593E-12
  2.1500000E+06  1.0784979E-12
  2.2000000E+06  9.8212478E-13
  2.2500000E+06  8.9611880E-13
  2.3000000E+06  8.1918037E-13
  2.4000000E+06  6.8820511E-13
  2.5000000E+06  5.8201299E-13
  2.6000000E+06  4.9522558E-13
  2.7000000E+06  4.2377235E-13
  2.8000000E+06  3.6454096E-13
  2.9000000E+06  3.1512940E-13
  3.0000000E+06  2.7366625E-13
  3.1000000E+06  2.3868081E-13
  3.2000000E+06  2.0900806E-13
  3.3000000E+06  1.8371855E-13
  3.4000000E+06  1.6206594E-13
  3.5000000E+06  1.4344714E-13
  3.6000000E+06  1.2737199E-13
  3.7000000E+06  1.1343967E-13
  3.8000000E+06  1.0132062E-13
  3.9000000E+06  9.0742446E-14
  4.0000000E+06  8.1478884E-14
  4.1000000E+06  7.3341161E-14
  4.2000000E+06  6.6171135E-14
  4.3000000E+06  5.9835780E-14
  4.4000000E+06  5.4222753E-14
  4.6000000E+06  4.4797090E-14
  4.8000000E+06  3.7289186E-14
  5.0000000E+06  3.1255370E-14
  5.1250000E+06  2.8082630E-14
  5.2500000E+06  2.5292073E-14
  5.3750000E+06  2.2830577E-14
  5.5000000E+06  2.0653365E-14
  5.7500000E+06  1.7006103E-14
  5.8750000E+06  1.5476513E-14
  6.0000000E+06  1.4110357E-14
  6.2500000E+06  1.1790565E-14
  6.5000000E+06  9.9162146E-15
  6.7500000E+06  8.3895417E-15
  7.0000000E+06  7.1369247E-15
  7.2500000E+06  6.1030414E-15
  7.5000000E+06  5.2452922E-15
  
  
#  84   7  M3  EION =  3.301000000E+03 eV   264
#  S(0) = 2.739314E+00
  3.2989151E+01  0.0000000E+00
  3.2989151E+03  0.0000000E+00
  3.2989151E+03  5.1519056E-04
  3.3010000E+03  5.1519056E-04
  3.3010328E+03  5.1519056E-04
  3.3011874E+03  5.3204813E-04
  3.3013421E+03  5.4842191E-04
  3.3014967E+03  5.6429925E-04
  3.3016514E+03  5.7967034E-04
  3.3019606E+03  6.0886838E-04
  3.3022699E+03  6.3598926E-04
  3.3028884E+03  6.8406273E-04
  3.3035070E+03  7.2427495E-04
  3.3047441E+03  7.8397241E-04
  3.3059812E+03  8.2167499E-04
  3.3072183E+03  8.4376294E-04
  3.3084553E+03  8.5533516E-04
  3.3096924E+03  8.6010230E-04
  3.3109295E+03  8.6063410E-04
  3.3134037E+03  8.5531102E-04
  3.3158779E+03  8.4720620E-04
  3.3183521E+03  8.3954551E-04
  3.3208262E+03  8.3350548E-04
  3.3307230E+03  8.2653017E-04
  3.3356713E+03  8.2959116E-04
  3.3406197E+03  8.3397470E-04
  3.3455680E+03  8.3809442E-04
  3.3505164E+03  8.4102445E-04
  3.3554648E+03  8.4240801E-04
  3.3604131E+03  8.4230313E-04
  3.3703098E+03  8.3891482E-04
  3.3802066E+03  8.3383669E-04
  3.3901033E+03  8.2920341E-04
  3.3950516E+03  8.2732108E-04
  3.4000000E+03  8.2572818E-04
  3.4125000E+03  8.2251702E-04
  3.4250000E+03  8.1943642E-04
  3.4375000E+03  8.1561323E-04
  3.4500000E+03  8.1094955E-04
  3.4625000E+03  8.0584934E-04
  3.4750000E+03  8.0083538E-04
  3.5000000E+03  7.9196468E-04
  3.5500000E+03  7.7561374E-04
  3.5750000E+03  7.6674313E-04
  3.6000000E+03  7.5809939E-04
  3.6250000E+03  7.5001390E-04
  3.6500000E+03  7.4218619E-04
  3.6750000E+03  7.3427206E-04
  3.7000000E+03  7.2619411E-04
  3.7500000E+03  7.1048121E-04
  3.8000000E+03  6.9560505E-04
  3.8500000E+03  6.8084431E-04
  3.9000000E+03  6.6636506E-04
  3.9500000E+03  6.5248954E-04
  4.0000000E+03  6.3891081E-04
  4.2000000E+03  5.8794018E-04
  4.4000000E+03  5.4211766E-04
  4.6000000E+03  5.0095668E-04
  4.8000000E+03  4.6378322E-04
  5.0000000E+03  4.3026562E-04
  5.2500000E+03  3.9270117E-04
  5.5000000E+03  3.5937903E-04
  5.7500000E+03  3.2972378E-04
  6.0000000E+03  3.0323026E-04
  6.5000000E+03  2.5813975E-04
  6.7500000E+03  2.3890141E-04
  7.0000000E+03  2.2151675E-04
  7.2500000E+03  2.0576838E-04
  7.5000000E+03  1.9146890E-04
  8.0000000E+03  1.6658876E-04
  8.5000000E+03  1.4581441E-04
  9.0000000E+03  1.2833200E-04
  9.5000000E+03  1.1351232E-04
  1.0000000E+04  1.0086976E-04
  1.0500000E+04  9.0020113E-05
  1.1000000E+04  8.0654905E-05
  1.1500000E+04  7.2529357E-05
  1.2000000E+04  6.5446107E-05
  1.2500000E+04  5.9243359E-05
  1.3000000E+04  5.3788437E-05
  1.3500000E+04  4.8972314E-05
  1.4000000E+04  4.4704545E-05
  1.4500000E+04  4.0909597E-05
  1.5000000E+04  3.7524064E-05
  1.6000000E+04  3.1775522E-05
  1.7000000E+04  2.7120909E-05
  1.8000000E+04  2.3313562E-05
  1.9000000E+04  2.0170584E-05
  2.0000000E+04  1.7554414E-05
  2.1000000E+04  1.5360203E-05
  2.2000000E+04  1.3507095E-05
  2.3000000E+04  1.1932056E-05
  2.4000000E+04  1.0585468E-05
  2.5000000E+04  9.4279075E-06
  2.6000000E+04  8.4277929E-06
  2.7000000E+04  7.5596262E-06
  2.8000000E+04  6.8026727E-06
  2.9000000E+04  6.1399586E-06
  3.0000000E+04  5.5575024E-06
  3.1000000E+04  5.0437179E-06
  3.2000000E+04  4.5889519E-06
  3.4000000E+04  3.8254223E-06
  3.6000000E+04  3.2162807E-06
  3.8000000E+04  2.7250654E-06
  4.0000000E+04  2.3250868E-06
  4.2000000E+04  1.9965193E-06
  4.4000000E+04  1.7244385E-06
  4.6000000E+04  1.4974709E-06
  4.8000000E+04  1.3068526E-06
  5.0000000E+04  1.1457608E-06
  5.2500000E+04  9.7785867E-07
  5.5000000E+04  8.3969142E-07
  5.7500000E+04  7.2512365E-07
  6.0000000E+04  6.2945660E-07
  6.5000000E+04  4.8107333E-07
  6.7500000E+04  4.2327488E-07
  7.0000000E+04  3.7387753E-07
  7.2500000E+04  3.3145473E-07
  7.5000000E+04  2.9485562E-07
  7.7500000E+04  2.6314568E-07
  8.0000000E+04  2.3556125E-07
  8.2500000E+04  2.1147456E-07
  8.5000000E+04  1.9036681E-07
  9.0000000E+04  1.5543526E-07
  9.5000000E+04  1.2809619E-07
  1.0000000E+05  1.0645667E-07
  1.0500000E+05  8.9152558E-08
  1.1000000E+05  7.5185860E-08
  1.1500000E+05  6.3816494E-08
  1.2000000E+05  5.4488764E-08
  1.2500000E+05  4.6780622E-08
  1.3000000E+05  4.0368164E-08
  1.3500000E+05  3.5000405E-08
  1.4000000E+05  3.0481119E-08
  1.4500000E+05  2.6655601E-08
  1.5000000E+05  2.3400960E-08
  1.5500000E+05  2.0618861E-08
  1.6000000E+05  1.8230081E-08
  1.6500000E+05  1.6170395E-08
  1.7000000E+05  1.4387428E-08
  1.7500000E+05  1.2838221E-08
  1.8000000E+05  1.1487353E-08
  1.8500000E+05  1.0305472E-08
  1.9000000E+05  9.2681417E-09
  2.0000000E+05  7.5486422E-09
  2.1000000E+05  6.2012012E-09
  2.2000000E+05  5.1344094E-09
  2.3000000E+05  4.2818388E-09
  2.4000000E+05  3.5945720E-09
  2.5000000E+05  3.0361425E-09
  2.6000000E+05  2.5790570E-09
  2.7000000E+05  2.2023705E-09
  2.8000000E+05  1.8899706E-09
  2.9000000E+05  1.6293524E-09
  3.0000000E+05  1.4107307E-09
  3.1000000E+05  1.2263880E-09
  3.2000000E+05  1.0701938E-09
  3.3000000E+05  9.3724450E-10
  3.4000000E+05  8.2359308E-10
  3.5000000E+05  7.2604250E-10
  3.6000000E+05  6.4198902E-10
  3.7000000E+05  5.6930083E-10
  3.8000000E+05  5.0622354E-10
  3.9000000E+05  4.5130625E-10
  4.0000000E+05  4.0334367E-10
  4.2000000E+05  3.2442330E-10
  4.4000000E+05  2.6320503E-10
  4.6000000E+05  2.1523313E-10
  4.8000000E+05  1.7728944E-10
  5.0000000E+05  1.4701910E-10
  5.2500000E+05  1.1735878E-10
  5.5000000E+05  9.4518091E-11
  5.7500000E+05  7.6745459E-11
  6.0000000E+05  6.2783994E-11
  6.2500000E+05  5.1719718E-11
  6.5000000E+05  4.2879952E-11
  6.6250000E+05  3.9132521E-11
  6.7500000E+05  3.5764097E-11
  7.0000000E+05  2.9995780E-11
  7.2500000E+05  2.5289251E-11
  7.5000000E+05  2.1425596E-11
  7.7500000E+05  1.8235702E-11
  8.0000000E+05  1.5587907E-11
  8.2500000E+05  1.3378958E-11
  8.5000000E+05  1.1527320E-11
  8.7500000E+05  9.9681977E-12
  9.0000000E+05  8.6497762E-12
  9.2500000E+05  7.5303860E-12
  9.5000000E+05  6.5763318E-12
  9.7500000E+05  5.7602279E-12
  1.0000000E+06  5.0597042E-12
  1.0250000E+06  4.4564020E-12
  1.0500000E+06  3.9351875E-12
  1.0750000E+06  3.4835332E-12
  1.1000000E+06  3.0910273E-12
  1.1250000E+06  2.7489818E-12
  1.1500000E+06  2.4501202E-12
  1.2000000E+06  1.9584452E-12
  1.2500000E+06  1.5776235E-12
  1.3000000E+06  1.2800355E-12
  1.3500000E+06  1.0455673E-12
  1.4000000E+06  8.5941158E-13
  1.4500000E+06  7.1055347E-13
  1.5000000E+06  5.9072081E-13
  1.5500000E+06  4.9364696E-13
  1.6000000E+06  4.1454450E-13
  1.6500000E+06  3.4972687E-13
  1.7000000E+06  2.9633455E-13
  1.7500000E+06  2.5213420E-13
  1.8000000E+06  2.1537032E-13
  1.8500000E+06  1.8465454E-13
  1.9000000E+06  1.5888247E-13
  1.9500000E+06  1.3717081E-13
  2.0000000E+06  1.1880923E-13
  2.0500000E+06  1.0322360E-13
  2.1000000E+06  8.9947668E-14
  2.1500000E+06  7.8601030E-14
  2.2000000E+06  6.8872009E-14
  2.2500000E+06  6.0504181E-14
  2.3000000E+06  5.3285743E-14
  2.3500000E+06  4.7041076E-14
  2.4000000E+06  4.1624051E-14
  2.4500000E+06  3.6912634E-14
  2.5000000E+06  3.2804556E-14
  2.6000000E+06  2.6067925E-14
  2.7000000E+06  2.0874486E-14
  2.8000000E+06  1.6836081E-14
  2.9000000E+06  1.3670437E-14
  3.0000000E+06  1.1170155E-14
  3.1000000E+06  9.1813708E-15
  3.2000000E+06  7.5888874E-15
  3.3000000E+06  6.3057177E-15
  3.4000000E+06  5.2656457E-15
  3.5000000E+06  4.4178840E-15
  3.6000000E+06  3.7232008E-15
  3.7000000E+06  3.1510854E-15
  3.8000000E+06  2.6776565E-15
  3.9000000E+06  2.2841079E-15
  4.0000000E+06  1.9555436E-15
  4.1000000E+06  1.6800993E-15
  4.2000000E+06  1.4482762E-15
  4.3000000E+06  1.2524306E-15
  4.4000000E+06  1.0863825E-15
  4.5000000E+06  9.4511215E-16
  4.6000000E+06  8.2452456E-16
  4.7000000E+06  7.2126481E-16
  4.8000000E+06  6.3257306E-16
  5.0000000E+06  4.9016828E-16
  5.1250000E+06  4.1992408E-16
  5.2500000E+06  3.6098592E-16
  5.3750000E+06  3.1134245E-16
  5.5000000E+06  2.6937367E-16
  5.6250000E+06  2.3376777E-16
  5.7500000E+06  2.0345770E-16
  5.8750000E+06  1.7757181E-16
  6.0000000E+06  1.5539444E-16
  6.1250000E+06  1.3633548E-16
  6.2500000E+06  1.1990782E-16
  6.3750000E+06  1.0570790E-16
  6.5000000E+06  9.3400145E-17
  6.6250000E+06  8.2704606E-17
  6.7500000E+06  7.3388269E-17
  7.0000000E+06  5.8141539E-17
  7.2500000E+06  4.6427438E-17
  
  
#  84   8  M4  EION =  2.802000000E+03 eV   266
#  S(0) = 3.714862E+00
  2.7980244E+01  0.0000000E+00
  2.7980244E+03  0.0000000E+00
  2.7980244E+03  5.2157665E-05
  2.8020000E+03  5.2157665E-05
  2.8020280E+03  5.2157665E-05
  2.8021811E+03  5.3394762E-05
  2.8023342E+03  5.4746679E-05
  2.8024873E+03  5.6222249E-05
  2.8026404E+03  5.7830811E-05
  2.8029465E+03  6.1487139E-05
  2.8032527E+03  6.5802224E-05
  2.8038650E+03  7.6808496E-05
  2.8044773E+03  9.1774774E-05
  2.8050897E+03  1.1185554E-04
  2.8057020E+03  1.3847830E-04
  2.8063143E+03  1.7338210E-04
  2.8069266E+03  2.1864280E-04
  2.8081513E+03  3.5012033E-04
  2.8093759E+03  5.5424386E-04
  2.8099883E+03  6.8944916E-04
  2.8106006E+03  8.4815887E-04
  2.8112129E+03  1.0292167E-03
  2.8118252E+03  1.2290459E-03
  2.8130499E+03  1.6584360E-03
  2.8136622E+03  1.8702130E-03
  2.8142745E+03  2.0681396E-03
  2.8148869E+03  2.2446262E-03
  2.8154992E+03  2.3952668E-03
  2.8167238E+03  2.6148929E-03
  2.8179485E+03  2.7387787E-03
  2.8191731E+03  2.7950063E-03
  2.8203978E+03  2.8107893E-03
  2.8216224E+03  2.8053699E-03
  2.8228471E+03  2.7908776E-03
  2.8240717E+03  2.7736348E-03
  2.8252964E+03  2.7570131E-03
  2.8265210E+03  2.7421449E-03
  2.8314196E+03  2.6994342E-03
  2.8363182E+03  2.6622550E-03
  2.8412168E+03  2.6141961E-03
  2.8461154E+03  2.5569032E-03
  2.8510140E+03  2.4986798E-03
  2.8559126E+03  2.4465347E-03
  2.8608112E+03  2.4038634E-03
  2.8657098E+03  2.3709826E-03
  2.8706084E+03  2.3464652E-03
  2.8755070E+03  2.3280385E-03
  2.8804056E+03  2.3134189E-03
  2.8902028E+03  2.2884503E-03
  2.9000000E+03  2.2627954E-03
  2.9125000E+03  2.2276058E-03
  2.9250000E+03  2.1942963E-03
  2.9375000E+03  2.1664849E-03
  2.9500000E+03  2.1436546E-03
  2.9625000E+03  2.1230628E-03
  2.9750000E+03  2.1022260E-03
  3.0000000E+03  2.0571193E-03
  3.0250000E+03  2.0124570E-03
  3.0500000E+03  1.9722447E-03
  3.1000000E+03  1.8945184E-03
  3.2000000E+03  1.7466999E-03
  3.4000000E+03  1.4901906E-03
  3.6000000E+03  1.2785465E-03
  3.8000000E+03  1.1032514E-03
  4.0000000E+03  9.5733969E-04
  4.2000000E+03  8.3510784E-04
  4.4000000E+03  7.3202215E-04
  4.6000000E+03  6.4453514E-04
  4.8000000E+03  5.6992860E-04
  5.0000000E+03  5.0591444E-04
  5.2500000E+03  4.3810543E-04
  5.5000000E+03  3.8136134E-04
  5.7500000E+03  3.3357598E-04
  6.0000000E+03  2.9309694E-04
  6.5000000E+03  2.2909551E-04
  6.7500000E+03  2.0369559E-04
  7.0000000E+03  1.8174161E-04
  7.2500000E+03  1.6268406E-04
  7.5000000E+03  1.4607340E-04
  8.0000000E+03  1.1877907E-04
  8.5000000E+03  9.7595333E-05
  9.0000000E+03  8.0942141E-05
  9.5000000E+03  6.7698102E-05
  1.0000000E+04  5.7056553E-05
  1.0500000E+04  4.8425359E-05
  1.1000000E+04  4.1363367E-05
  1.1500000E+04  3.5539409E-05
  1.2000000E+04  3.0701643E-05
  1.2500000E+04  2.6656087E-05
  1.3000000E+04  2.3251922E-05
  1.3500000E+04  2.0370893E-05
  1.4000000E+04  1.7919483E-05
  1.4500000E+04  1.5823145E-05
  1.5000000E+04  1.4022026E-05
  1.6000000E+04  1.1120865E-05
  1.7000000E+04  8.9261755E-06
  1.8000000E+04  7.2418721E-06
  1.9000000E+04  5.9324766E-06
  2.0000000E+04  4.9026141E-06
  2.1000000E+04  4.0840043E-06
  2.2000000E+04  3.4270132E-06
  2.3000000E+04  2.8950596E-06
  2.4000000E+04  2.4608389E-06
  2.5000000E+04  2.1037324E-06
  2.6000000E+04  1.8080050E-06
  2.7000000E+04  1.5615277E-06
  2.8000000E+04  1.3548663E-06
  2.9000000E+04  1.1806195E-06
  3.0000000E+04  1.0329345E-06
  3.1000000E+04  9.0714876E-07
  3.2000000E+04  7.9952181E-07
  3.4000000E+04  6.2722960E-07
  3.6000000E+04  4.9801320E-07
  3.8000000E+04  3.9971426E-07
  4.0000000E+04  3.2397142E-07
  4.2000000E+04  2.6492870E-07
  4.4000000E+04  2.1841611E-07
  4.6000000E+04  1.8141978E-07
  4.8000000E+04  1.5173126E-07
  5.0000000E+04  1.2771202E-07
  5.2500000E+04  1.0381658E-07
  5.5000000E+04  8.5108264E-08
  5.7500000E+04  7.0314841E-08
  5.8750000E+04  6.4086239E-08
  6.0000000E+04  5.8509807E-08
  6.2500000E+04  4.9009803E-08
  6.5000000E+04  4.1304917E-08
  6.7500000E+04  3.5010567E-08
  7.0000000E+04  2.9833764E-08
  7.2500000E+04  2.5549237E-08
  7.5000000E+04  2.1982285E-08
  7.7500000E+04  1.8996319E-08
  8.0000000E+04  1.6483741E-08
  8.2500000E+04  1.4359177E-08
  8.5000000E+04  1.2554440E-08
  8.7500000E+04  1.1014730E-08
  9.0000000E+04  9.6957294E-09
  9.2500000E+04  8.5614005E-09
  9.5000000E+04  7.5822845E-09
  1.0000000E+05  5.9971025E-09
  1.0500000E+05  4.7925006E-09
  1.1000000E+05  3.8661476E-09
  1.1500000E+05  3.1459732E-09
  1.2000000E+05  2.5804574E-09
  1.2500000E+05  2.1322673E-09
  1.3000000E+05  1.7740139E-09
  1.3500000E+05  1.4853684E-09
  1.4000000E+05  1.2510812E-09
  1.4500000E+05  1.0596001E-09
  1.5000000E+05  9.0209181E-10
  1.5500000E+05  7.7174306E-10
  1.6000000E+05  6.6325665E-10
  1.6500000E+05  5.7248236E-10
  1.7000000E+05  4.9614506E-10
  1.7500000E+05  4.3164281E-10
  1.8000000E+05  3.7689525E-10
  1.8500000E+05  3.3022898E-10
  1.9000000E+05  2.9029018E-10
  2.0000000E+05  2.2639121E-10
  2.1000000E+05  1.7856665E-10
  2.2000000E+05  1.4230497E-10
  2.3000000E+05  1.1448271E-10
  2.4000000E+05  9.2902503E-11
  2.5000000E+05  7.5995773E-11
  2.6000000E+05  6.2627624E-11
  2.7000000E+05  5.1966645E-11
  2.8000000E+05  4.3396798E-11
  2.9000000E+05  3.6456763E-11
  3.0000000E+05  3.0797587E-11
  3.1000000E+05  2.6152907E-11
  3.2000000E+05  2.2317665E-11
  3.3000000E+05  1.9132696E-11
  3.4000000E+05  1.6473508E-11
  3.5000000E+05  1.4242040E-11
  3.6000000E+05  1.2360531E-11
  3.7000000E+05  1.0766909E-11
  3.8000000E+05  9.4113286E-12
  3.9000000E+05  8.2535391E-12
  4.0000000E+05  7.2608593E-12
  4.2000000E+05  5.6689279E-12
  4.4000000E+05  4.4742149E-12
  4.6000000E+05  3.5663600E-12
  4.8000000E+05  2.8685752E-12
  5.0000000E+05  2.3266091E-12
  5.2500000E+05  1.8101189E-12
  5.5000000E+05  1.4237287E-12
  5.7500000E+05  1.1310146E-12
  6.0000000E+05  9.0670632E-13
  6.2500000E+05  7.3299828E-13
  6.5000000E+05  5.9716615E-13
  6.6250000E+05  5.4046854E-13
  6.7500000E+05  4.8999647E-13
  7.0000000E+05  4.0473715E-13
  7.2500000E+05  3.3638440E-13
  7.5000000E+05  2.8119105E-13
  7.7500000E+05  2.3632392E-13
  8.0000000E+05  1.9962166E-13
  8.2500000E+05  1.6942140E-13
  8.5000000E+05  1.4443369E-13
  8.7500000E+05  1.2365105E-13
  9.0000000E+05  1.0628086E-13
  9.2500000E+05  9.1695382E-14
  9.5000000E+05  7.9394386E-14
  9.7500000E+05  6.8976860E-14
  1.0000000E+06  6.0119540E-14
  1.0250000E+06  5.2560470E-14
  1.0500000E+06  4.6086319E-14
  1.1000000E+06  3.5725467E-14
  1.1500000E+06  2.7977971E-14
  1.2000000E+06  2.2116894E-14
  1.2500000E+06  1.7635334E-14
  1.3000000E+06  1.4174685E-14
  1.3500000E+06  1.1477924E-14
  1.4000000E+06  9.3585836E-15
  1.4500000E+06  7.6798600E-15
  1.5000000E+06  6.3403452E-15
  1.5500000E+06  5.2641261E-15
  1.6000000E+06  4.3938557E-15
  1.6500000E+06  3.6858473E-15
  1.7000000E+06  3.1065541E-15
  1.7500000E+06  2.6300181E-15
  1.8000000E+06  2.2360112E-15
  1.8500000E+06  1.9086641E-15
  1.9000000E+06  1.6354497E-15
  1.9500000E+06  1.4064214E-15
  2.0000000E+06  1.2136370E-15
  2.0500000E+06  1.0507214E-15
  2.1000000E+06  9.1253110E-16
  2.1500000E+06  7.9489444E-16
  2.2000000E+06  6.9441191E-16
  2.2500000E+06  6.0830102E-16
  2.3000000E+06  5.3427441E-16
  2.4000000E+06  4.1524643E-16
  2.5000000E+06  3.2576297E-16
  2.6000000E+06  2.5778097E-16
  2.7000000E+06  2.0563038E-16
  2.8000000E+06  1.6526206E-16
  2.9000000E+06  1.3375043E-16
  3.0000000E+06  1.0895920E-16
  3.1000000E+06  8.9311641E-17
  3.2000000E+06  7.3632801E-17
  3.3000000E+06  6.1038732E-17
  3.4000000E+06  5.0859320E-17
  3.5000000E+06  4.2583214E-17
  3.6000000E+06  3.5817295E-17
  3.7000000E+06  3.0257594E-17
  3.8000000E+06  2.5667052E-17
  3.9000000E+06  2.1859298E-17
  4.0000000E+06  1.8686974E-17
  4.1000000E+06  1.6032737E-17
  4.2000000E+06  1.3802692E-17
  4.3000000E+06  1.1921589E-17
  4.4000000E+06  1.0328824E-17
  4.5000000E+06  8.9753483E-18
  4.6000000E+06  7.8213925E-18
  4.7000000E+06  6.8345006E-18
  4.8000000E+06  5.9879656E-18
  5.0000000E+06  4.6315103E-18
  5.1250000E+06  3.9639211E-18
  5.2500000E+06  3.4045601E-18
  5.3750000E+06  2.9339188E-18
  5.5000000E+06  2.5363557E-18
  5.7500000E+06  1.9124656E-18
  5.8750000E+06  1.6677393E-18
  6.0000000E+06  1.4583162E-18
  6.2500000E+06  1.1239641E-18
  
  
#  84   9  M5  EION =  2.687000000E+03 eV   264
#  S(0) = 5.511111E+00
  2.6746344E+01  0.0000000E+00
  2.6746344E+03  0.0000000E+00
  2.6746344E+03  7.1306929E-05
  2.6870000E+03  7.1306929E-05
  2.6870268E+03  7.1306929E-05
  2.6871890E+03  7.3081932E-05
  2.6873512E+03  7.5061669E-05
  2.6875133E+03  7.7261975E-05
  2.6876755E+03  7.9699680E-05
  2.6879998E+03  8.5359763E-05
  2.6883242E+03  9.2198595E-05
  2.6889728E+03  1.1014066E-04
  2.6896215E+03  1.3522000E-04
  2.6902701E+03  1.6956623E-04
  2.6909188E+03  2.1582324E-04
  2.6915674E+03  2.7721220E-04
  2.6922161E+03  3.5755386E-04
  2.6928648E+03  4.6120796E-04
  2.6935134E+03  5.9286737E-04
  2.6941621E+03  7.5713496E-04
  2.6948107E+03  9.5780737E-04
  2.6954594E+03  1.1968815E-03
  2.6961081E+03  1.4734643E-03
  2.6967567E+03  1.7824808E-03
  2.6974054E+03  2.1145736E-03
  2.6987027E+03  2.7920227E-03
  2.6993513E+03  3.1064957E-03
  2.7000000E+03  3.3875884E-03
  2.7007813E+03  3.6711227E-03
  2.7015625E+03  3.8907133E-03
  2.7023438E+03  4.0510629E-03
  2.7031250E+03  4.1606877E-03
  2.7046875E+03  4.2715014E-03
  2.7062500E+03  4.2977817E-03
  2.7078125E+03  4.2880014E-03
  2.7093750E+03  4.2669535E-03
  2.7109375E+03  4.2454168E-03
  2.7125000E+03  4.2271948E-03
  2.7156250E+03  4.1997521E-03
  2.7187500E+03  4.1757798E-03
  2.7218750E+03  4.1461836E-03
  2.7250000E+03  4.1071770E-03
  2.7312500E+03  4.0060731E-03
  2.7375000E+03  3.8973896E-03
  2.7437500E+03  3.8035717E-03
  2.7500000E+03  3.7328955E-03
  2.7625000E+03  3.6483773E-03
  2.7750000E+03  3.5963421E-03
  2.7875000E+03  3.5438434E-03
  2.8000000E+03  3.4872426E-03
  2.8125000E+03  3.4344329E-03
  2.8250000E+03  3.3901518E-03
  2.8375000E+03  3.3530674E-03
  2.8500000E+03  3.3188193E-03
  2.8750000E+03  3.2467882E-03
  2.9000000E+03  3.1711247E-03
  2.9250000E+03  3.1013046E-03
  2.9500000E+03  3.0369867E-03
  2.9750000E+03  2.9726322E-03
  3.0000000E+03  2.9075296E-03
  3.0500000E+03  2.7839454E-03
  3.1000000E+03  2.6689462E-03
  3.2000000E+03  2.4522105E-03
  3.4000000E+03  2.0815419E-03
  3.6000000E+03  1.7779817E-03
  3.8000000E+03  1.5281636E-03
  4.0000000E+03  1.3214570E-03
  4.2000000E+03  1.1488036E-03
  4.4000000E+03  1.0039506E-03
  4.6000000E+03  8.8146152E-04
  4.8000000E+03  7.7721761E-04
  5.0000000E+03  6.8805162E-04
  5.2500000E+03  5.9394619E-04
  5.5000000E+03  5.1548600E-04
  5.7500000E+03  4.4962975E-04
  6.0000000E+03  3.9401197E-04
  6.5000000E+03  3.0643702E-04
  6.7500000E+03  2.7182298E-04
  7.0000000E+03  2.4197963E-04
  7.2500000E+03  2.1613516E-04
  7.5000000E+03  1.9365972E-04
  8.0000000E+03  1.5684078E-04
  8.5000000E+03  1.2837663E-04
  9.0000000E+03  1.0608692E-04
  9.5000000E+03  8.8425611E-05
  1.0000000E+04  7.4281314E-05
  1.0500000E+04  6.2845769E-05
  1.1000000E+04  5.3518956E-05
  1.1500000E+04  4.5850083E-05
  1.2000000E+04  3.9497689E-05
  1.2500000E+04  3.4199983E-05
  1.3000000E+04  2.9753966E-05
  1.3500000E+04  2.6000809E-05
  1.4000000E+04  2.2815219E-05
  1.4500000E+04  2.0097585E-05
  1.5000000E+04  1.7768101E-05
  1.6000000E+04  1.4028198E-05
  1.7000000E+04  1.1211176E-05
  1.8000000E+04  9.0581201E-06
  1.9000000E+04  7.3908658E-06
  2.0000000E+04  6.0844706E-06
  2.1000000E+04  5.0498073E-06
  2.2000000E+04  4.2223129E-06
  2.3000000E+04  3.5545614E-06
  2.4000000E+04  3.0112663E-06
  2.5000000E+04  2.5658671E-06
  2.6000000E+04  2.1981519E-06
  2.7000000E+04  1.8925881E-06
  2.8000000E+04  1.6371276E-06
  2.9000000E+04  1.4223435E-06
  3.0000000E+04  1.2408020E-06
  3.1000000E+04  1.0865960E-06
  3.2000000E+04  9.5499835E-07
  3.4000000E+04  7.4512050E-07
  3.6000000E+04  5.8849454E-07
  3.8000000E+04  4.6991281E-07
  4.0000000E+04  3.7896349E-07
  4.2000000E+04  3.0838480E-07
  4.4000000E+04  2.5302719E-07
  4.6000000E+04  2.0918300E-07
  4.8000000E+04  1.7414576E-07
  5.0000000E+04  1.4591488E-07
  5.2500000E+04  1.1795464E-07
  5.5000000E+04  9.6170971E-08
  5.7500000E+04  7.9028275E-08
  6.0000000E+04  6.5412785E-08
  6.5000000E+04  4.5700881E-08
  6.7500000E+04  3.8539495E-08
  7.0000000E+04  3.2675444E-08
  7.2500000E+04  2.7843139E-08
  7.5000000E+04  2.3837336E-08
  7.7500000E+04  2.0498151E-08
  8.0000000E+04  1.7700078E-08
  8.2500000E+04  1.5343894E-08
  8.5000000E+04  1.3350616E-08
  9.0000000E+04  1.0211953E-08
  9.5000000E+04  7.9101813E-09
  1.0000000E+05  6.1974810E-09
  1.0500000E+05  4.9062517E-09
  1.1000000E+05  3.9210784E-09
  1.1500000E+05  3.1611548E-09
  1.2000000E+05  2.5690603E-09
  1.2500000E+05  2.1034340E-09
  1.3000000E+05  1.7341049E-09
  1.3500000E+05  1.4388101E-09
  1.4000000E+05  1.2009496E-09
  1.4500000E+05  1.0080189E-09
  1.5000000E+05  8.5051171E-10
  1.5500000E+05  7.2113985E-10
  1.6000000E+05  6.1426892E-10
  1.6500000E+05  5.2550926E-10
  1.7000000E+05  4.5141715E-10
  1.7500000E+05  3.8927250E-10
  1.8000000E+05  3.3691248E-10
  1.8500000E+05  2.9260712E-10
  1.9000000E+05  2.5496485E-10
  2.0000000E+05  1.9537796E-10
  2.1000000E+05  1.5142410E-10
  2.2000000E+05  1.1857684E-10
  2.3000000E+05  9.3736767E-11
  2.4000000E+05  7.4746996E-11
  2.5000000E+05  6.0084091E-11
  2.6000000E+05  4.8657589E-11
  2.7000000E+05  3.9677024E-11
  2.8000000E+05  3.2562748E-11
  2.9000000E+05  2.6885212E-11
  3.0000000E+05  2.2322934E-11
  3.1000000E+05  1.8633092E-11
  3.2000000E+05  1.5630677E-11
  3.3000000E+05  1.3173615E-11
  3.4000000E+05  1.1151987E-11
  3.5000000E+05  9.4801433E-12
  3.6000000E+05  8.0908720E-12
  3.7000000E+05  6.9311221E-12
  3.8000000E+05  5.9587699E-12
  3.9000000E+05  5.1401742E-12
  4.0000000E+05  4.4483157E-12
  4.2000000E+05  3.3617003E-12
  4.4000000E+05  2.5690264E-12
  4.6000000E+05  1.9833991E-12
  4.8000000E+05  1.5456894E-12
  5.0000000E+05  1.2150321E-12
  5.1250000E+05  1.0496261E-12
  5.2500000E+05  9.0944567E-13
  5.3750000E+05  7.9023590E-13
  5.5000000E+05  6.8852727E-13
  5.7500000E+05  5.2675322E-13
  6.0000000E+05  4.0688665E-13
  6.2500000E+05  3.1710364E-13
  6.5000000E+05  2.4917738E-13
  6.6250000E+05  2.2152621E-13
  6.7500000E+05  1.9730792E-13
  7.0000000E+05  1.5735635E-13
  7.2500000E+05  1.2633584E-13
  7.5000000E+05  1.0206805E-13
  7.7500000E+05  8.2948669E-14
  8.0000000E+05  6.7785404E-14
  8.2500000E+05  5.5684485E-14
  8.5000000E+05  4.5970486E-14
  8.7500000E+05  3.8129110E-14
  9.0000000E+05  3.1765948E-14
  9.2500000E+05  2.6576489E-14
  9.5000000E+05  2.2324123E-14
  9.7500000E+05  1.8823881E-14
  1.0000000E+06  1.5930325E-14
  1.0250000E+06  1.3528477E-14
  1.0500000E+06  1.1526965E-14
  1.0750000E+06  9.8528158E-15
  1.1000000E+06  8.4474700E-15
  1.1250000E+06  7.2637213E-15
  1.1500000E+06  6.2633493E-15
  1.2000000E+06  4.6941480E-15
  1.2500000E+06  3.5532489E-15
  1.3000000E+06  2.7145779E-15
  1.3500000E+06  2.0917490E-15
  1.4000000E+06  1.6247975E-15
  1.4500000E+06  1.2715975E-15
  1.5000000E+06  1.0022142E-15
  1.5500000E+06  7.9515192E-16
  1.6000000E+06  6.3482418E-16
  1.6500000E+06  5.0982398E-16
  1.7000000E+06  4.1173006E-16
  1.7500000E+06  3.3427508E-16
  1.8000000E+06  2.7275910E-16
  1.8500000E+06  2.2363095E-16
  1.9000000E+06  1.8418884E-16
  1.9500000E+06  1.5236374E-16
  2.0000000E+06  1.2656130E-16
  2.0500000E+06  1.0554578E-16
  2.1000000E+06  8.8354085E-17
  2.1500000E+06  7.4231478E-17
  2.2000000E+06  6.2583526E-17
  2.2500000E+06  5.2939715E-17
  2.3000000E+06  4.4925792E-17
  2.3500000E+06  3.8242716E-17
  2.4000000E+06  3.2650508E-17
  2.4500000E+06  2.7955770E-17
  2.5000000E+06  2.4002011E-17
  2.6000000E+06  1.7832548E-17
  2.7000000E+06  1.3380389E-17
  2.8000000E+06  1.0132803E-17
  2.9000000E+06  7.7400699E-18
  3.0000000E+06  5.9605667E-18
  3.1000000E+06  4.6254096E-18
  3.2000000E+06  3.6152653E-18
  3.3000000E+06  2.8449865E-18
  3.4000000E+06  2.2532423E-18
  3.5000000E+06  1.7954487E-18
  3.6000000E+06  1.4389145E-18
  3.7000000E+06  1.1594822E-18
  3.8000000E+06  9.3916216E-19
  3.9000000E+06  7.6446251E-19
  4.0000000E+06  6.2519878E-19
  4.1000000E+06  5.1361900E-19
  4.2000000E+06  4.2378435E-19
  4.3000000E+06  3.5111877E-19
  4.4000000E+06  2.9207236E-19
  4.5000000E+06  2.4387832E-19
  4.6000000E+06  2.0437442E-19
  4.7000000E+06  1.7186200E-19
  4.8000000E+06  1.4499980E-19
  5.0000000E+06  1.0419828E-19
  5.1250000E+06  8.5285483E-20
  5.2500000E+06  7.0130638E-20
  
  
#  84  10  N1  EION =  9.940000000E+02 eV   275
#  S(0) = 7.335429E-01
  9.8702083E+00  0.0000000E+00
  9.8702083E+02  0.0000000E+00
  9.8702083E+02  3.2706543E-04
  9.9400000E+02  3.2706543E-04
  9.9400972E+02  3.2706543E-04
  9.9430923E+02  3.2851044E-04
  9.9460874E+02  3.2986247E-04
  9.9490826E+02  3.3113308E-04
  9.9520777E+02  3.3233240E-04
  9.9580680E+02  3.3455137E-04
  9.9640583E+02  3.3657704E-04
  9.9760389E+02  3.4020915E-04
  9.9880194E+02  3.4345252E-04
  1.0000000E+03  3.4642341E-04
  1.0062500E+03  3.5872928E-04
  1.0093750E+03  3.6292951E-04
  1.0125000E+03  3.6579260E-04
  1.0156250E+03  3.6739693E-04
  1.0187500E+03  3.6790321E-04
  1.0250000E+03  3.6646889E-04
  1.0281250E+03  3.6496240E-04
  1.0312500E+03  3.6318564E-04
  1.0375000E+03  3.5939456E-04
  1.0437500E+03  3.5589985E-04
  1.0500000E+03  3.5304535E-04
  1.0625000E+03  3.4921432E-04
  1.0687500E+03  3.4789339E-04
  1.0750000E+03  3.4669566E-04
  1.0812500E+03  3.4546164E-04
  1.0875000E+03  3.4408937E-04
  1.1000000E+03  3.4081060E-04
  1.1125000E+03  3.3700535E-04
  1.1187500E+03  3.3503902E-04
  1.1250000E+03  3.3309583E-04
  1.1375000E+03  3.2940968E-04
  1.1500000E+03  3.2604539E-04
  1.1625000E+03  3.2292653E-04
  1.1750000E+03  3.1989074E-04
  1.1875000E+03  3.1681164E-04
  1.2000000E+03  3.1362247E-04
  1.2250000E+03  3.0704583E-04
  1.2500000E+03  3.0061842E-04
  1.2750000E+03  2.9458836E-04
  1.2875000E+03  2.9169079E-04
  1.3000000E+03  2.8882216E-04
  1.3250000E+03  2.8308698E-04
  1.3500000E+03  2.7735697E-04
  1.3750000E+03  2.7172731E-04
  1.4000000E+03  2.6631987E-04
  1.4250000E+03  2.6111650E-04
  1.4500000E+03  2.5605880E-04
  1.4750000E+03  2.5109683E-04
  1.5000000E+03  2.4620137E-04
  1.5500000E+03  2.3676560E-04
  1.5750000E+03  2.3227985E-04
  1.6000000E+03  2.2792065E-04
  1.6500000E+03  2.1950378E-04
  1.7000000E+03  2.1147132E-04
  1.8000000E+03  1.9662224E-04
  1.8500000E+03  1.8977235E-04
  1.9000000E+03  1.8322817E-04
  1.9500000E+03  1.7699307E-04
  2.0000000E+03  1.7107885E-04
  2.0500000E+03  1.6545977E-04
  2.1000000E+03  1.6009880E-04
  2.1500000E+03  1.5497562E-04
  2.2000000E+03  1.5008578E-04
  2.3000000E+03  1.4097519E-04
  2.4000000E+03  1.3266533E-04
  2.5000000E+03  1.2505668E-04
  2.6000000E+03  1.1807074E-04
  2.7000000E+03  1.1164679E-04
  2.8000000E+03  1.0573274E-04
  2.9000000E+03  1.0027605E-04
  3.0000000E+03  9.5228815E-05
  3.1000000E+03  9.0550534E-05
  3.2000000E+03  8.6206160E-05
  3.4000000E+03  7.8399541E-05
  3.6000000E+03  7.1602305E-05
  3.8000000E+03  6.5648744E-05
  4.0000000E+03  6.0405112E-05
  4.2000000E+03  5.5762886E-05
  4.4000000E+03  5.1633483E-05
  4.6000000E+03  4.7944031E-05
  4.8000000E+03  4.4634160E-05
  5.0000000E+03  4.1653501E-05
  5.2500000E+03  3.8326838E-05
  5.5000000E+03  3.5380462E-05
  5.7500000E+03  3.2758429E-05
  6.0000000E+03  3.0414715E-05
  6.5000000E+03  2.6416377E-05
  6.7500000E+03  2.4703396E-05
  7.0000000E+03  2.3149798E-05
  7.2500000E+03  2.1736438E-05
  7.5000000E+03  2.0446911E-05
  8.0000000E+03  1.8184878E-05
  8.5000000E+03  1.6272766E-05
  9.0000000E+03  1.4642331E-05
  9.5000000E+03  1.3240992E-05
  1.0000000E+04  1.2027774E-05
  1.0500000E+04  1.0970553E-05
  1.1000000E+04  1.0043813E-05
  1.1500000E+04  9.2270294E-06
  1.2000000E+04  8.5035467E-06
  1.2500000E+04  7.8597433E-06
  1.3000000E+04  7.2843864E-06
  1.3500000E+04  6.7681559E-06
  1.4000000E+04  6.3032611E-06
  1.4500000E+04  5.8831498E-06
  1.5000000E+04  5.5022843E-06
  1.6000000E+04  4.8401318E-06
  1.7000000E+04  4.2866657E-06
  1.8000000E+04  3.8194991E-06
  1.9000000E+04  3.4217222E-06
  2.0000000E+04  3.0803693E-06
  2.1000000E+04  2.7853645E-06
  2.2000000E+04  2.5287821E-06
  2.3000000E+04  2.3043176E-06
  2.4000000E+04  2.1069054E-06
  2.5000000E+04  1.9324375E-06
  2.6000000E+04  1.7775538E-06
  2.7000000E+04  1.6394843E-06
  2.8000000E+04  1.5159292E-06
  2.9000000E+04  1.4049663E-06
  3.0000000E+04  1.3049788E-06
  3.1000000E+04  1.2145990E-06
  3.2000000E+04  1.1326643E-06
  3.3000000E+04  1.0581805E-06
  3.4000000E+04  9.9029436E-07
  3.5000000E+04  9.2826973E-07
  3.6000000E+04  8.7146940E-07
  3.8000000E+04  7.7139569E-07
  4.0000000E+04  6.8642674E-07
  4.2000000E+04  6.1375124E-07
  4.4000000E+04  5.5117440E-07
  4.6000000E+04  4.9696414E-07
  4.8000000E+04  4.4973932E-07
  5.0000000E+04  4.0838841E-07
  5.2500000E+04  3.6360183E-07
  5.5000000E+04  3.2518473E-07
  5.7500000E+04  2.9202714E-07
  5.8750000E+04  2.7713766E-07
  6.0000000E+04  2.6324692E-07
  6.2500000E+04  2.3813619E-07
  6.5000000E+04  2.1612197E-07
  6.7500000E+04  1.9673685E-07
  7.0000000E+04  1.7959657E-07
  7.2500000E+04  1.6438301E-07
  7.5000000E+04  1.5083118E-07
  7.7500000E+04  1.3871904E-07
  8.0000000E+04  1.2785951E-07
  8.2500000E+04  1.1809423E-07
  8.5000000E+04  1.0928846E-07
  8.7500000E+04  1.0132700E-07
  9.0000000E+04  9.4110930E-08
  9.2500000E+04  8.7554981E-08
  9.5000000E+04  8.1585366E-08
  1.0000000E+05  7.1157150E-08
  1.0500000E+05  6.2405789E-08
  1.1000000E+05  5.5008394E-08
  1.1500000E+05  4.8714021E-08
  1.2000000E+05  4.3325628E-08
  1.2500000E+05  3.8686938E-08
  1.3000000E+05  3.4672919E-08
  1.3500000E+05  3.1182721E-08
  1.4000000E+05  2.8134370E-08
  1.4500000E+05  2.5460801E-08
  1.5000000E+05  2.3106792E-08
  1.5500000E+05  2.1026557E-08
  1.6000000E+05  1.9181915E-08
  1.6500000E+05  1.7540860E-08
  1.7000000E+05  1.6076434E-08
  1.7500000E+05  1.4765823E-08
  1.8000000E+05  1.3589637E-08
  1.8500000E+05  1.2531331E-08
  1.9000000E+05  1.1576726E-08
  1.9500000E+05  1.0713625E-08
  2.0000000E+05  9.9314975E-09
  2.0500000E+05  9.2212249E-09
  2.1000000E+05  8.5748823E-09
  2.2000000E+05  7.4472191E-09
  2.3000000E+05  6.5029286E-09
  2.4000000E+05  5.7068011E-09
  2.5000000E+05  5.0313633E-09
  2.6000000E+05  4.4549812E-09
  2.7000000E+05  3.9604690E-09
  2.8000000E+05  3.5340598E-09
  2.9000000E+05  3.1646440E-09
  3.0000000E+05  2.8431932E-09
  3.1000000E+05  2.5623222E-09
  3.2000000E+05  2.3159516E-09
  3.3000000E+05  2.0990475E-09
  3.4000000E+05  1.9074216E-09
  3.5000000E+05  1.7375713E-09
  3.6000000E+05  1.5865539E-09
  3.7000000E+05  1.4518857E-09
  3.8000000E+05  1.3314607E-09
  3.9000000E+05  1.2234857E-09
  4.0000000E+05  1.1264274E-09
  4.1000000E+05  1.0389693E-09
  4.2000000E+05  9.5997811E-10
  4.3000000E+05  8.8847564E-10
  4.4000000E+05  8.2361438E-10
  4.6000000E+05  7.1096592E-10
  4.8000000E+05  6.1719876E-10
  5.0000000E+05  5.3859992E-10
  5.1250000E+05  4.9586896E-10
  5.2500000E+05  4.5734993E-10
  5.3750000E+05  4.2254817E-10
  5.5000000E+05  3.9103621E-10
  5.7500000E+05  3.3644777E-10
  5.8750000E+05  3.1276805E-10
  6.0000000E+05  2.9115844E-10
  6.2500000E+05  2.5331286E-10
  6.5000000E+05  2.2147613E-10
  6.7500000E+05  1.9452781E-10
  7.0000000E+05  1.7158590E-10
  7.2500000E+05  1.5195041E-10
  7.5000000E+05  1.3506130E-10
  7.7500000E+05  1.2046695E-10
  8.0000000E+05  1.0780052E-10
  8.2500000E+05  9.6762014E-11
  8.5000000E+05  8.7104860E-11
  8.7500000E+05  7.8625327E-11
  9.0000000E+05  7.1154198E-11
  9.2500000E+05  6.4550221E-11
  9.5000000E+05  5.8694836E-11
  9.7500000E+05  5.3488073E-11
  1.0000000E+06  4.8845268E-11
  1.0250000E+06  4.4694412E-11
  1.0500000E+06  4.0974052E-11
  1.0750000E+06  3.7631548E-11
  1.1000000E+06  3.4621656E-11
  1.1250000E+06  3.1905357E-11
  1.1500000E+06  2.9448889E-11
  1.1750000E+06  2.7222954E-11
  1.2000000E+06  2.5202048E-11
  1.2250000E+06  2.3363911E-11
  1.2500000E+06  2.1689067E-11
  1.3000000E+06  1.8762995E-11
  1.3500000E+06  1.6310210E-11
  1.4000000E+06  1.4241959E-11
  1.4500000E+06  1.2488288E-11
  1.5000000E+06  1.0993632E-11
  1.5500000E+06  9.7135512E-12
  1.6000000E+06  8.6122637E-12
  1.6500000E+06  7.6607752E-12
  1.7000000E+06  6.8354238E-12
  1.7500000E+06  6.1167852E-12
  1.8000000E+06  5.4888248E-12
  1.8500000E+06  4.9382386E-12
  1.9000000E+06  4.4539393E-12
  1.9500000E+06  4.0266445E-12
  2.0000000E+06  3.6485505E-12
  2.0500000E+06  3.3130716E-12
  2.1000000E+06  3.0146235E-12
  2.1500000E+06  2.7484531E-12
  2.2000000E+06  2.5105002E-12
  2.2500000E+06  2.2972832E-12
  2.3000000E+06  2.1058072E-12
  2.3500000E+06  1.9334900E-12
  2.4000000E+06  1.7780987E-12
  2.4500000E+06  1.6376966E-12
  2.5000000E+06  1.5106013E-12
  2.5500000E+06  1.3953494E-12
  2.6000000E+06  1.2906603E-12
  2.6500000E+06  1.1954106E-12
  2.7000000E+06  1.1086120E-12
  2.8000000E+06  9.5698368E-13
  2.9000000E+06  8.2991558E-13
  3.0000000E+06  7.2279862E-13
  3.1000000E+06  6.3200527E-13
  3.2000000E+06  5.5469221E-13
  3.3000000E+06  4.8862572E-13
  3.4000000E+06  4.3197760E-13
  
  
#  84  11  N2  EION =  8.580000000E+02 eV   279
#  S(0) = 8.561105E-01
  8.5428125E+00  0.0000000E+00
  8.5428125E+02  0.0000000E+00
  8.5428125E+02  2.4894507E-04
  8.5800000E+02  2.4894507E-04
  8.5800844E+02  2.4894507E-04
  8.5813967E+02  2.5190937E-04
  8.5827089E+02  2.5479912E-04
  8.5840211E+02  2.5761274E-04
  8.5853334E+02  2.6034896E-04
  8.5879578E+02  2.6558584E-04
  8.5905823E+02  2.7050600E-04
  8.5958313E+02  2.7940217E-04
  8.6010802E+02  2.8708275E-04
  8.6115781E+02  2.9915902E-04
  8.6220760E+02  3.0760523E-04
  8.6325739E+02  3.1331300E-04
  8.6430718E+02  3.1703512E-04
  8.6535697E+02  3.1935060E-04
  8.6640675E+02  3.2068329E-04
  8.6745654E+02  3.2133592E-04
  8.6850633E+02  3.2152230E-04
  8.6955612E+02  3.2139294E-04
  8.7060591E+02  3.2105409E-04
  8.7270549E+02  3.2002754E-04
  8.7480507E+02  3.1882220E-04
  8.7900422E+02  3.1656371E-04
  8.8320338E+02  3.1494091E-04
  8.8740253E+02  3.1404619E-04
  8.9160169E+02  3.1376934E-04
  8.9580084E+02  3.1393048E-04
  9.0000000E+02  3.1434384E-04
  9.0625000E+02  3.1509584E-04
  9.1250000E+02  3.1571689E-04
  9.1875000E+02  3.1605750E-04
  9.2500000E+02  3.1610845E-04
  9.3125000E+02  3.1593298E-04
  9.3750000E+02  3.1561694E-04
  9.4375000E+02  3.1523739E-04
  9.5000000E+02  3.1484982E-04
  9.6250000E+02  3.1415503E-04
  9.7500000E+02  3.1355952E-04
  9.8750000E+02  3.1294403E-04
  1.0000000E+03  3.1221152E-04
  1.0125000E+03  3.1135013E-04
  1.0250000E+03  3.1040202E-04
  1.0500000E+03  3.0843077E-04
  1.0750000E+03  3.0639766E-04
  1.1000000E+03  3.0415387E-04
  1.1250000E+03  3.0166954E-04
  1.1500000E+03  2.9906735E-04
  1.1750000E+03  2.9642428E-04
  1.2000000E+03  2.9369719E-04
  1.2500000E+03  2.8783730E-04
  1.3000000E+03  2.8168105E-04
  1.3500000E+03  2.7543198E-04
  1.4000000E+03  2.6899163E-04
  1.4500000E+03  2.6245344E-04
  1.5000000E+03  2.5599062E-04
  1.5500000E+03  2.4953360E-04
  1.6000000E+03  2.4309451E-04
  1.6500000E+03  2.3678425E-04
  1.7000000E+03  2.3059829E-04
  1.8000000E+03  2.1856451E-04
  1.9000000E+03  2.0714717E-04
  2.0000000E+03  1.9632155E-04
  2.1000000E+03  1.8613535E-04
  2.2000000E+03  1.7657971E-04
  2.3000000E+03  1.6759552E-04
  2.4000000E+03  1.5917632E-04
  2.5000000E+03  1.5129991E-04
  2.6000000E+03  1.4392652E-04
  2.7000000E+03  1.3701892E-04
  2.8000000E+03  1.3054299E-04
  2.9000000E+03  1.2446865E-04
  3.0000000E+03  1.1876881E-04
  3.1000000E+03  1.1341736E-04
  3.2000000E+03  1.0838932E-04
  3.4000000E+03  9.9211783E-05
  3.6000000E+03  9.1069170E-05
  3.8000000E+03  8.3819650E-05
  4.0000000E+03  7.7343437E-05
  4.2000000E+03  7.1539173E-05
  4.4000000E+03  6.6320811E-05
  4.6000000E+03  6.1615123E-05
  4.8000000E+03  5.7359539E-05
  5.0000000E+03  5.3500464E-05
  5.2500000E+03  4.9164601E-05
  5.5000000E+03  4.5300265E-05
  5.7500000E+03  4.1843546E-05
  6.0000000E+03  3.8740700E-05
  6.5000000E+03  3.3422165E-05
  6.7500000E+03  3.1135647E-05
  7.0000000E+03  2.9058929E-05
  7.2500000E+03  2.7167912E-05
  7.5000000E+03  2.5441745E-05
  8.0000000E+03  2.2414209E-05
  8.5000000E+03  1.9858608E-05
  9.0000000E+03  1.7684763E-05
  9.5000000E+03  1.5822597E-05
  1.0000000E+04  1.4217196E-05
  1.0500000E+04  1.2825079E-05
  1.1000000E+04  1.1611399E-05
  1.1500000E+04  1.0547983E-05
  1.2000000E+04  9.6119079E-06
  1.2500000E+04  8.7843845E-06
  1.3000000E+04  8.0499007E-06
  1.3500000E+04  7.3955624E-06
  1.4000000E+04  6.8105861E-06
  1.4500000E+04  6.2859069E-06
  1.5000000E+04  5.8138624E-06
  1.6000000E+04  5.0025942E-06
  1.6500000E+04  4.6530537E-06
  1.7000000E+04  4.3352223E-06
  1.8000000E+04  3.7809854E-06
  1.9000000E+04  3.3167598E-06
  2.0000000E+04  2.9249185E-06
  2.1000000E+04  2.5918493E-06
  2.2000000E+04  2.3069205E-06
  2.3000000E+04  2.0617386E-06
  2.4000000E+04  1.8496160E-06
  2.5000000E+04  1.6651755E-06
  2.6000000E+04  1.5040588E-06
  2.7000000E+04  1.3627075E-06
  2.8000000E+04  1.2381957E-06
  2.9000000E+04  1.1281024E-06
  3.0000000E+04  1.0304124E-06
  3.1000000E+04  9.4343924E-07
  3.2000000E+04  8.6576358E-07
  3.3000000E+04  7.9618542E-07
  3.4000000E+04  7.3368551E-07
  3.5000000E+04  6.7739437E-07
  3.6000000E+04  6.2656717E-07
  3.8000000E+04  5.3883003E-07
  4.0000000E+04  4.6632271E-07
  4.2000000E+04  4.0591274E-07
  4.4000000E+04  3.5520686E-07
  4.6000000E+04  3.1235569E-07
  4.8000000E+04  2.7591499E-07
  5.0000000E+04  2.4474606E-07
  5.2500000E+04  2.1183619E-07
  5.5000000E+04  1.8437491E-07
  5.7500000E+04  1.6129779E-07
  5.8750000E+04  1.5113756E-07
  6.0000000E+04  1.4177864E-07
  6.2500000E+04  1.2516964E-07
  6.5000000E+04  1.1095831E-07
  6.7500000E+04  9.8735647E-08
  7.0000000E+04  8.8172718E-08
  7.2500000E+04  7.9003049E-08
  7.5000000E+04  7.1009295E-08
  7.7500000E+04  6.4013050E-08
  8.0000000E+04  5.7867006E-08
  8.2500000E+04  5.2448859E-08
  8.5000000E+04  4.7656536E-08
  8.7500000E+04  4.3404426E-08
  9.0000000E+04  3.9620392E-08
  9.2500000E+04  3.6243385E-08
  9.5000000E+04  3.3221522E-08
  9.7500000E+04  3.0510536E-08
  1.0000000E+05  2.8072522E-08
  1.0250000E+05  2.5874901E-08
  1.0500000E+05  2.3889574E-08
  1.1000000E+05  2.0461753E-08
  1.1500000E+05  1.7630290E-08
  1.2000000E+05  1.5274255E-08
  1.2500000E+05  1.3300527E-08
  1.3000000E+05  1.1636697E-08
  1.3500000E+05  1.0225931E-08
  1.4000000E+05  9.0232422E-09
  1.4500000E+05  7.9927430E-09
  1.5000000E+05  7.1055882E-09
  1.5500000E+05  6.3384332E-09
  1.6000000E+05  5.6722633E-09
  1.6500000E+05  5.0914972E-09
  1.7000000E+05  4.5832954E-09
  1.7500000E+05  4.1370219E-09
  1.8000000E+05  3.7438217E-09
  1.8500000E+05  3.3962860E-09
  1.9000000E+05  3.0881869E-09
  1.9500000E+05  2.8142671E-09
  2.0000000E+05  2.5700707E-09
  2.0500000E+05  2.3518060E-09
  2.1000000E+05  2.1562345E-09
  2.1500000E+05  1.9805805E-09
  2.2000000E+05  1.8224570E-09
  2.2500000E+05  1.6798050E-09
  2.3000000E+05  1.5508421E-09
  2.4000000E+05  1.3279957E-09
  2.5000000E+05  1.1437756E-09
  2.6000000E+05  9.9041918E-10
  2.7000000E+05  8.6192504E-10
  2.8000000E+05  7.5361017E-10
  2.9000000E+05  6.6178919E-10
  3.0000000E+05  5.8353854E-10
  3.1000000E+05  5.1652174E-10
  3.2000000E+05  4.5885853E-10
  3.3000000E+05  4.0902571E-10
  3.4000000E+05  3.6578166E-10
  3.5000000E+05  3.2810836E-10
  3.6000000E+05  2.9516648E-10
  3.7000000E+05  2.6626058E-10
  3.8000000E+05  2.4081157E-10
  3.9000000E+05  2.1833500E-10
  4.0000000E+05  1.9842374E-10
  4.1000000E+05  1.8073426E-10
  4.2000000E+05  1.6497552E-10
  4.3000000E+05  1.5090001E-10
  4.4000000E+05  1.3829642E-10
  4.5000000E+05  1.2698376E-10
  4.6000000E+05  1.1680647E-10
  4.7000000E+05  1.0763044E-10
  4.8000000E+05  9.9339685E-11
  5.0000000E+05  8.5024573E-11
  5.1250000E+05  7.7378230E-11
  5.2500000E+05  7.0574074E-11
  5.3750000E+05  6.4503084E-11
  5.5000000E+05  5.9072357E-11
  5.7500000E+05  4.9825118E-11
  5.8750000E+05  4.5881739E-11
  6.0000000E+05  4.2321606E-11
  6.2500000E+05  3.6181219E-11
  6.5000000E+05  3.1116877E-11
  6.7500000E+05  2.6909702E-11
  7.0000000E+05  2.3391086E-11
  7.2500000E+05  2.0429876E-11
  7.5000000E+05  1.7923207E-11
  7.7500000E+05  1.5789728E-11
  8.0000000E+05  1.3964598E-11
  8.2500000E+05  1.2395767E-11
  8.5000000E+05  1.1041170E-11
  8.7500000E+05  9.8665910E-12
  9.0000000E+05  8.8440231E-12
  9.2500000E+05  7.9504238E-12
  9.5000000E+05  7.1667323E-12
  9.7500000E+05  6.4771013E-12
  1.0000000E+06  5.8682915E-12
  1.0250000E+06  5.3291910E-12
  1.0500000E+06  4.8504328E-12
  1.0750000E+06  4.4240879E-12
  1.1000000E+06  4.0434171E-12
  1.1250000E+06  3.7026707E-12
  1.1500000E+06  3.3969275E-12
  1.1750000E+06  3.1219605E-12
  1.2000000E+06  2.8741270E-12
  1.2250000E+06  2.6502783E-12
  1.2500000E+06  2.4476846E-12
  1.3000000E+06  2.0970700E-12
  1.3500000E+06  1.8066824E-12
  1.4000000E+06  1.5645415E-12
  1.4500000E+06  1.3613577E-12
  1.5000000E+06  1.1898623E-12
  1.5500000E+06  1.0443206E-12
  1.6000000E+06  9.2017258E-13
  1.6500000E+06  8.1376562E-13
  1.7000000E+06  7.2215354E-13
  1.7500000E+06  6.4294470E-13
  1.8000000E+06  5.7418576E-13
  1.8500000E+06  5.1427252E-13
  1.9000000E+06  4.6188040E-13
  1.9500000E+06  4.1591036E-13
  2.0000000E+06  3.7544634E-13
  2.0500000E+06  3.3972073E-13
  2.1000000E+06  3.0808751E-13
  2.1500000E+06  2.8000070E-13
  2.2000000E+06  2.5499689E-13
  2.2500000E+06  2.3268137E-13
  2.3000000E+06  2.1271696E-13
  2.3500000E+06  1.9481468E-13
  2.4000000E+06  1.7872602E-13
  2.4500000E+06  1.6423683E-13
  2.5000000E+06  1.5116205E-13
  2.6000000E+06  1.2863363E-13
  2.7000000E+06  1.1008657E-13
  2.8000000E+06  9.4711785E-14
  2.9000000E+06  8.1882204E-14
  3.0000000E+06  7.1110641E-14
  3.1000000E+06  6.2017249E-14
  3.2000000E+06  5.4306574E-14
  3.3000000E+06  4.7741435E-14
  
  
#  84  12  N3  EION =  7.240000000E+02 eV   280
#  S(0) = 2.451606E+00
  7.2081382E+00  0.0000000E+00
  7.2081382E+02  0.0000000E+00
  7.2081382E+02  1.2517887E-03
  7.2400000E+02  1.2517887E-03
  7.2400705E+02  1.2517887E-03
  7.2420564E+02  1.2840614E-03
  7.2440423E+02  1.3151612E-03
  7.2460282E+02  1.3450533E-03
  7.2480141E+02  1.3737137E-03
  7.2500000E+02  1.4011286E-03
  7.2812500E+02  1.6816016E-03
  7.2890625E+02  1.7165205E-03
  7.2968750E+02  1.7420144E-03
  7.3046875E+02  1.7600487E-03
  7.3125000E+02  1.7722597E-03
  7.3281250E+02  1.7842592E-03
  7.3437500E+02  1.7856867E-03
  7.3593750E+02  1.7812733E-03
  7.3750000E+02  1.7738775E-03
  7.3906250E+02  1.7652086E-03
  7.4062500E+02  1.7562787E-03
  7.4375000E+02  1.7397226E-03
  7.4687500E+02  1.7263344E-03
  7.5000000E+02  1.7164328E-03
  7.5625000E+02  1.7052696E-03
  7.6250000E+02  1.7010915E-03
  7.6875000E+02  1.6989679E-03
  7.7500000E+02  1.6956826E-03
  7.8750000E+02  1.6813779E-03
  7.9375000E+02  1.6709676E-03
  8.0000000E+02  1.6594777E-03
  8.1250000E+02  1.6360839E-03
  8.2500000E+02  1.6144137E-03
  8.3125000E+02  1.6043133E-03
  8.3750000E+02  1.5945064E-03
  8.5000000E+02  1.5751232E-03
  8.7500000E+02  1.5348242E-03
  8.8750000E+02  1.5141603E-03
  9.0000000E+02  1.4937932E-03
  9.1250000E+02  1.4740557E-03
  9.2500000E+02  1.4549458E-03
  9.5000000E+02  1.4179346E-03
  9.7500000E+02  1.3814136E-03
  1.0000000E+03  1.3453861E-03
  1.0500000E+03  1.2774066E-03
  1.0750000E+03  1.2453018E-03
  1.1000000E+03  1.2139038E-03
  1.1250000E+03  1.1832821E-03
  1.1500000E+03  1.1536061E-03
  1.2000000E+03  1.0975383E-03
  1.2500000E+03  1.0449058E-03
  1.3000000E+03  9.9526760E-04
  1.3500000E+03  9.4883614E-04
  1.4000000E+03  9.0540441E-04
  1.4500000E+03  8.6449398E-04
  1.5000000E+03  8.2595966E-04
  1.5500000E+03  7.8988353E-04
  1.6000000E+03  7.5600160E-04
  1.6500000E+03  7.2399764E-04
  1.7000000E+03  6.9380526E-04
  1.8000000E+03  6.3865624E-04
  1.9000000E+03  5.8944359E-04
  2.0000000E+03  5.4535792E-04
  2.1000000E+03  5.0584262E-04
  2.2000000E+03  4.7026902E-04
  2.3000000E+03  4.3812188E-04
  2.4000000E+03  4.0898263E-04
  2.5000000E+03  3.8251203E-04
  2.6000000E+03  3.5841182E-04
  2.7000000E+03  3.3640963E-04
  2.8000000E+03  3.1626931E-04
  2.9000000E+03  2.9778871E-04
  3.0000000E+03  2.8079276E-04
  3.1000000E+03  2.6512949E-04
  3.2000000E+03  2.5066634E-04
  3.4000000E+03  2.2488698E-04
  3.6000000E+03  2.0267340E-04
  3.8000000E+03  1.8341004E-04
  4.0000000E+03  1.6660715E-04
  4.2000000E+03  1.5187166E-04
  4.4000000E+03  1.3888525E-04
  4.6000000E+03  1.2738804E-04
  4.8000000E+03  1.1716620E-04
  5.0000000E+03  1.0804252E-04
  5.2500000E+03  9.7959378E-05
  5.5000000E+03  8.9125375E-05
  5.7500000E+03  8.1348174E-05
  6.0000000E+03  7.4470690E-05
  6.5000000E+03  6.2920056E-05
  6.7500000E+03  5.8049908E-05
  7.0000000E+03  5.3677841E-05
  7.2500000E+03  4.9740370E-05
  7.5000000E+03  4.6183957E-05
  8.0000000E+03  4.0038186E-05
  8.5000000E+03  3.4946332E-05
  9.0000000E+03  3.0688413E-05
  9.5000000E+03  2.7098513E-05
  1.0000000E+04  2.4049390E-05
  1.0500000E+04  2.1441912E-05
  1.1000000E+04  1.9198154E-05
  1.1500000E+04  1.7256318E-05
  1.2000000E+04  1.5566924E-05
  1.2500000E+04  1.4089989E-05
  1.3000000E+04  1.2792943E-05
  1.3500000E+04  1.1649080E-05
  1.4000000E+04  1.0636343E-05
  1.4500000E+04  9.7364036E-06
  1.5000000E+04  8.9339460E-06
  1.6000000E+04  7.5719884E-06
  1.7000000E+04  6.4694199E-06
  1.8000000E+04  5.5673846E-06
  1.9000000E+04  4.8224064E-06
  2.0000000E+04  4.2018813E-06
  2.1000000E+04  3.6810166E-06
  2.2000000E+04  3.2407217E-06
  2.3000000E+04  2.8661313E-06
  2.4000000E+04  2.5455479E-06
  2.5000000E+04  2.2696824E-06
  2.6000000E+04  2.0310924E-06
  2.7000000E+04  1.8237675E-06
  2.8000000E+04  1.6428181E-06
  2.9000000E+04  1.4842395E-06
  3.0000000E+04  1.3447301E-06
  3.1000000E+04  1.2215522E-06
  3.2000000E+04  1.1124233E-06
  3.3000000E+04  1.0154300E-06
  3.4000000E+04  9.2896070E-07
  3.5000000E+04  8.5165162E-07
  3.6000000E+04  7.8234383E-07
  3.8000000E+04  6.6391766E-07
  4.0000000E+04  5.6733584E-07
  4.2000000E+04  4.8787709E-07
  4.4000000E+04  4.2198180E-07
  4.6000000E+04  3.6693374E-07
  4.8000000E+04  3.2063726E-07
  5.0000000E+04  2.8145889E-07
  5.2500000E+04  2.4056405E-07
  5.5000000E+04  2.0685802E-07
  5.7500000E+04  1.7886644E-07
  5.8750000E+04  1.6664942E-07
  6.0000000E+04  1.5545856E-07
  6.2500000E+04  1.3575809E-07
  6.5000000E+04  1.1907922E-07
  6.7500000E+04  1.0488060E-07
  7.0000000E+04  9.2731305E-08
  7.2500000E+04  8.2285647E-08
  7.5000000E+04  7.3264330E-08
  7.7500000E+04  6.5440209E-08
  8.0000000E+04  5.8627442E-08
  8.2500000E+04  5.2673083E-08
  8.5000000E+04  4.7450567E-08
  8.7500000E+04  4.2854623E-08
  9.0000000E+04  3.8797268E-08
  9.2500000E+04  3.5204618E-08
  9.5000000E+04  3.2014356E-08
  1.0000000E+05  2.6637818E-08
  1.0500000E+05  2.2332671E-08
  1.1000000E+05  1.8853486E-08
  1.1500000E+05  1.6017976E-08
  1.2000000E+05  1.3689070E-08
  1.2500000E+05  1.1762528E-08
  1.3000000E+05  1.0158250E-08
  1.3500000E+05  8.8140959E-09
  1.4000000E+05  7.6814280E-09
  1.4500000E+05  6.7218594E-09
  1.5000000E+05  5.9048574E-09
  1.5500000E+05  5.2059656E-09
  1.6000000E+05  4.6054647E-09
  1.6500000E+05  4.0873528E-09
  1.7000000E+05  3.6385673E-09
  1.7500000E+05  3.2483867E-09
  1.8000000E+05  2.9079648E-09
  1.8500000E+05  2.6099652E-09
  1.9000000E+05  2.3482750E-09
  1.9500000E+05  2.1177780E-09
  2.0000000E+05  1.9141745E-09
  2.0500000E+05  1.7338354E-09
  2.1000000E+05  1.5736860E-09
  2.1500000E+05  1.4311119E-09
  2.2000000E+05  1.3038822E-09
  2.2500000E+05  1.1900868E-09
  2.3000000E+05  1.0880848E-09
  2.4000000E+05  9.1399833E-10
  2.5000000E+05  7.7244761E-10
  2.6000000E+05  6.5650923E-10
  2.7000000E+05  5.6090461E-10
  2.8000000E+05  4.8157027E-10
  2.9000000E+05  4.1535015E-10
  3.0000000E+05  3.5977247E-10
  3.1000000E+05  3.1288649E-10
  3.2000000E+05  2.7314163E-10
  3.3000000E+05  2.3929682E-10
  3.4000000E+05  2.1035247E-10
  3.5000000E+05  1.8549869E-10
  3.6000000E+05  1.6407557E-10
  3.7000000E+05  1.4554245E-10
  3.8000000E+05  1.2945420E-10
  3.9000000E+05  1.1544254E-10
  4.0000000E+05  1.0320142E-10
  4.1000000E+05  9.2475382E-11
  4.2000000E+05  8.3050299E-11
  4.3000000E+05  7.4746002E-11
  4.4000000E+05  6.7410320E-11
  4.5000000E+05  6.0914265E-11
  4.6000000E+05  5.5148120E-11
  4.7000000E+05  5.0018257E-11
  4.8000000E+05  4.5444528E-11
  5.0000000E+05  3.7699758E-11
  5.1250000E+05  3.3651483E-11
  5.2500000E+05  3.0107465E-11
  5.3750000E+05  2.6996320E-11
  5.5000000E+05  2.4257962E-11
  5.6250000E+05  2.1841631E-11
  5.7500000E+05  1.9704292E-11
  5.8750000E+05  1.7809341E-11
  6.0000000E+05  1.6125545E-11
  6.2500000E+05  1.3288271E-11
  6.5000000E+05  1.1020578E-11
  6.6250000E+05  1.0058981E-11
  6.7500000E+05  9.1944957E-12
  7.0000000E+05  7.7137454E-12
  7.2500000E+05  6.5051923E-12
  7.5000000E+05  5.5127809E-12
  7.7500000E+05  4.6931939E-12
  8.0000000E+05  4.0126986E-12
  8.2500000E+05  3.4448353E-12
  8.5000000E+05  2.9687059E-12
  8.7500000E+05  2.5676962E-12
  9.0000000E+05  2.2285170E-12
  9.2500000E+05  1.9404787E-12
  9.5000000E+05  1.6949351E-12
  9.7500000E+05  1.4848560E-12
  1.0000000E+06  1.3044969E-12
  1.0250000E+06  1.1491418E-12
  1.0500000E+06  1.0149016E-12
  1.0750000E+06  8.9855672E-13
  1.1000000E+06  7.9743044E-13
  1.1250000E+06  7.0928924E-13
  1.1500000E+06  6.3226273E-13
  1.1750000E+06  5.6477914E-13
  1.2000000E+06  5.0551256E-13
  1.2250000E+06  4.5334089E-13
  1.2500000E+06  4.0731153E-13
  1.2750000E+06  3.6661339E-13
  1.3000000E+06  3.3055395E-13
  1.3250000E+06  2.9854024E-13
  1.3500000E+06  2.7006314E-13
  1.4000000E+06  2.2202601E-13
  1.4500000E+06  1.8360526E-13
  1.5000000E+06  1.5266984E-13
  1.5500000E+06  1.2760474E-13
  1.6000000E+06  1.0717584E-13
  1.6500000E+06  9.0432785E-14
  1.7000000E+06  7.6638404E-14
  1.7500000E+06  6.5216838E-14
  1.8000000E+06  5.5715327E-14
  1.8500000E+06  4.7775734E-14
  1.9000000E+06  4.1113102E-14
  1.9500000E+06  3.5499425E-14
  2.0000000E+06  3.0751309E-14
  2.0500000E+06  2.6720489E-14
  2.1000000E+06  2.3286522E-14
  2.1500000E+06  2.0351158E-14
  2.2000000E+06  1.7833896E-14
  2.2500000E+06  1.5668507E-14
  2.3000000E+06  1.3800324E-14
  2.3500000E+06  1.2184044E-14
  2.4000000E+06  1.0781932E-14
  2.4500000E+06  9.5624473E-15
  2.5000000E+06  8.4991447E-15
  2.5500000E+06  7.5697550E-15
  2.6000000E+06  6.7554177E-15
  2.6500000E+06  6.0401908E-15
  2.7000000E+06  5.4105779E-15
  2.7500000E+06  4.8551172E-15
  2.8000000E+06  4.3640449E-15
  2.8500000E+06  3.9290426E-15
  2.9000000E+06  3.5430871E-15
  3.0000000E+06  2.8949423E-15
  3.1000000E+06  2.3801751E-15
  
  
#  84  13  N4  EION =  5.030000000E+02 eV   283
#  S(0) = 3.224819E+00
  4.9829467E+00  0.0000000E+00
  4.9829467E+02  0.0000000E+00
  4.9829467E+02  6.7042530E-04
  5.0300000E+02  6.7042530E-04
  5.0300495E+02  6.7042530E-04
  5.0355483E+02  6.7753541E-04
  5.0410470E+02  6.8439628E-04
  5.0465458E+02  6.9128842E-04
  5.0520446E+02  6.9850043E-04
  5.0630421E+02  7.1514984E-04
  5.0740396E+02  7.3727381E-04
  5.0850371E+02  7.6865742E-04
  5.0960347E+02  8.1404186E-04
  5.1070322E+02  8.7855224E-04
  5.1125309E+02  9.1927308E-04
  5.1180297E+02  9.6583929E-04
  5.1235285E+02  1.0180150E-03
  5.1290272E+02  1.0748884E-03
  5.1400248E+02  1.1972474E-03
  5.1510223E+02  1.3181520E-03
  5.1565210E+02  1.3731975E-03
  5.1620198E+02  1.4227141E-03
  5.1730173E+02  1.5028449E-03
  5.1840149E+02  1.5580619E-03
  5.1950124E+02  1.5932370E-03
  5.2060099E+02  1.6144002E-03
  5.2170074E+02  1.6268653E-03
  5.2280050E+02  1.6343320E-03
  5.2390025E+02  1.6393254E-03
  5.2500000E+02  1.6432040E-03
  5.2812500E+02  1.6538441E-03
  5.3125000E+02  1.6660702E-03
  5.3437500E+02  1.6782793E-03
  5.3750000E+02  1.6884862E-03
  5.4062500E+02  1.6958107E-03
  5.4375000E+02  1.7004555E-03
  5.5000000E+02  1.7051464E-03
  5.5625000E+02  1.7100040E-03
  5.6250000E+02  1.7197612E-03
  5.6875000E+02  1.7354916E-03
  5.7500000E+02  1.7559099E-03
  5.8125000E+02  1.7788173E-03
  5.8750000E+02  1.8020480E-03
  6.0000000E+02  1.8440198E-03
  6.1250000E+02  1.8780233E-03
  6.2500000E+02  1.9073283E-03
  6.3750000E+02  1.9355528E-03
  6.5000000E+02  1.9634829E-03
  6.6250000E+02  1.9896752E-03
  6.7500000E+02  2.0123069E-03
  6.8750000E+02  2.0303445E-03
  7.0000000E+02  2.0441154E-03
  7.2500000E+02  2.0625264E-03
  7.5000000E+02  2.0733639E-03
  8.0000000E+02  2.0704966E-03
  8.2500000E+02  2.0569749E-03
  8.5000000E+02  2.0383928E-03
  8.7500000E+02  2.0163297E-03
  9.0000000E+02  1.9906355E-03
  9.5000000E+02  1.9291092E-03
  1.0000000E+03  1.8597933E-03
  1.0500000E+03  1.7870446E-03
  1.1000000E+03  1.7113219E-03
  1.1500000E+03  1.6354297E-03
  1.2000000E+03  1.5608682E-03
  1.2500000E+03  1.4877302E-03
  1.3000000E+03  1.4168991E-03
  1.3500000E+03  1.3489189E-03
  1.4000000E+03  1.2837923E-03
  1.4500000E+03  1.2215830E-03
  1.5000000E+03  1.1624502E-03
  1.6000000E+03  1.0532601E-03
  1.7000000E+03  9.5518855E-04
  1.8000000E+03  8.6758098E-04
  1.9000000E+03  7.8942510E-04
  2.0000000E+03  7.1955627E-04
  2.1000000E+03  6.5707241E-04
  2.2000000E+03  6.0115383E-04
  2.3000000E+03  5.5104272E-04
  2.4000000E+03  5.0605488E-04
  2.5000000E+03  4.6558127E-04
  2.6000000E+03  4.2909389E-04
  2.7000000E+03  3.9613626E-04
  2.8000000E+03  3.6630968E-04
  2.9000000E+03  3.3926634E-04
  3.0000000E+03  3.1470162E-04
  3.1000000E+03  2.9234811E-04
  3.2000000E+03  2.7197095E-04
  3.4000000E+03  2.3634336E-04
  3.6000000E+03  2.0644134E-04
  3.8000000E+03  1.8118806E-04
  4.0000000E+03  1.5973575E-04
  4.2000000E+03  1.4141193E-04
  4.4000000E+03  1.2567933E-04
  4.6000000E+03  1.1210582E-04
  4.8000000E+03  1.0034147E-04
  5.0000000E+03  9.0101222E-05
  5.2500000E+03  7.9092425E-05
  5.5000000E+03  6.9735005E-05
  5.7500000E+03  6.1737389E-05
  6.0000000E+03  5.4866792E-05
  6.5000000E+03  4.3793002E-05
  6.7500000E+03  3.9314140E-05
  7.0000000E+03  3.5398003E-05
  7.2500000E+03  3.1961201E-05
  7.5000000E+03  2.8934538E-05
  8.0000000E+03  2.3889717E-05
  8.5000000E+03  1.9902932E-05
  9.0000000E+03  1.6716947E-05
  9.5000000E+03  1.4145316E-05
  1.0000000E+04  1.2050529E-05
  1.0500000E+04  1.0329795E-05
  1.1000000E+04  8.9054094E-06
  1.1500000E+04  7.7179592E-06
  1.2000000E+04  6.7215416E-06
  1.2500000E+04  5.8803393E-06
  1.3000000E+04  5.1661614E-06
  1.3500000E+04  4.5566364E-06
  1.4000000E+04  4.0338711E-06
  1.4500000E+04  3.5834535E-06
  1.5000000E+04  3.1936971E-06
  1.5500000E+04  2.8550649E-06
  1.6000000E+04  2.5597279E-06
  1.6500000E+04  2.3012233E-06
  1.7000000E+04  2.0741883E-06
  1.8000000E+04  1.6973613E-06
  1.9000000E+04  1.4014000E-06
  2.0000000E+04  1.1664360E-06
  2.1000000E+04  9.7806434E-07
  2.2000000E+04  8.2569119E-07
  2.3000000E+04  7.0142305E-07
  2.4000000E+04  5.9930807E-07
  2.5000000E+04  5.1480948E-07
  2.6000000E+04  4.4443407E-07
  2.7000000E+04  3.8546697E-07
  2.8000000E+04  3.3578020E-07
  2.9000000E+04  2.9369241E-07
  3.0000000E+04  2.5786506E-07
  3.1000000E+04  2.2722515E-07
  3.2000000E+04  2.0090696E-07
  3.3000000E+04  1.7820764E-07
  3.4000000E+04  1.5855317E-07
  3.5000000E+04  1.4147230E-07
  3.6000000E+04  1.2657615E-07
  3.8000000E+04  1.0210157E-07
  4.0000000E+04  8.3136768E-08
  4.2000000E+04  6.8276110E-08
  4.4000000E+04  5.6512195E-08
  4.6000000E+04  4.7112502E-08
  4.8000000E+04  3.9537376E-08
  5.0000000E+04  3.3384339E-08
  5.2500000E+04  2.7237579E-08
  5.5000000E+04  2.2404381E-08
  5.7500000E+04  1.8567381E-08
  5.8750000E+04  1.6947279E-08
  6.0000000E+04  1.5494268E-08
  6.2500000E+04  1.3012861E-08
  6.5000000E+04  1.0994071E-08
  6.7500000E+04  9.3401062E-09
  7.0000000E+04  7.9761620E-09
  7.2500000E+04  6.8445002E-09
  7.5000000E+04  5.9001784E-09
  7.7500000E+04  5.1079417E-09
  8.0000000E+04  4.4399324E-09
  8.2500000E+04  3.8739842E-09
  8.5000000E+04  3.3923441E-09
  8.7500000E+04  2.9807079E-09
  9.0000000E+04  2.6274827E-09
  9.2500000E+04  2.3232222E-09
  9.5000000E+04  2.0601886E-09
  9.7500000E+04  1.8320116E-09
  1.0000000E+05  1.6334219E-09
  1.0250000E+05  1.4600423E-09
  1.0500000E+05  1.3082208E-09
  1.1000000E+05  1.0575000E-09
  1.1500000E+05  8.6212204E-10
  1.2000000E+05  7.0836709E-10
  1.2500000E+05  5.8626611E-10
  1.3000000E+05  4.8848499E-10
  1.3500000E+05  4.0956648E-10
  1.4000000E+05  3.4540748E-10
  1.4500000E+05  2.9289265E-10
  1.5000000E+05  2.4963470E-10
  1.5500000E+05  2.1378898E-10
  1.6000000E+05  1.8391870E-10
  1.6500000E+05  1.5889626E-10
  1.7000000E+05  1.3783043E-10
  1.7500000E+05  1.2001216E-10
  1.8000000E+05  1.0487373E-10
  1.8500000E+05  9.1957885E-11
  1.9000000E+05  8.0894249E-11
  1.9500000E+05  7.1381203E-11
  2.0000000E+05  6.3171871E-11
  2.0500000E+05  5.6063208E-11
  2.1000000E+05  4.9887441E-11
  2.1500000E+05  4.4505337E-11
  2.2000000E+05  3.9800858E-11
  2.2500000E+05  3.5676908E-11
  2.3000000E+05  3.2051932E-11
  2.4000000E+05  2.6034467E-11
  2.5000000E+05  2.1315049E-11
  2.6000000E+05  1.7579650E-11
  2.7000000E+05  1.4597922E-11
  2.8000000E+05  1.2198979E-11
  2.9000000E+05  1.0254698E-11
  3.0000000E+05  8.6680575E-12
  3.1000000E+05  7.3649321E-12
  3.2000000E+05  6.2881982E-12
  3.3000000E+05  5.3934725E-12
  3.4000000E+05  4.6460134E-12
  3.5000000E+05  4.0184352E-12
  3.6000000E+05  3.4890039E-12
  3.7000000E+05  3.0403597E-12
  3.8000000E+05  2.6585540E-12
  3.9000000E+05  2.3323153E-12
  4.0000000E+05  2.0524860E-12
  4.1000000E+05  1.8115864E-12
  4.2000000E+05  1.6034781E-12
  4.3000000E+05  1.4231005E-12
  4.4000000E+05  1.2662633E-12
  4.6000000E+05  1.0098461E-12
  4.7000000E+05  9.0491731E-13
  4.8000000E+05  8.1264340E-13
  5.0000000E+05  6.5939441E-13
  5.1250000E+05  5.8093477E-13
  5.2500000E+05  5.1326928E-13
  5.3750000E+05  4.5471739E-13
  5.5000000E+05  4.0388975E-13
  5.6250000E+05  3.5963274E-13
  5.7500000E+05  3.2098458E-13
  5.8750000E+05  2.8714024E-13
  6.0000000E+05  2.5742341E-13
  6.2500000E+05  2.0817916E-13
  6.5000000E+05  1.6965691E-13
  6.6250000E+05  1.5357271E-13
  6.7500000E+05  1.3925200E-13
  7.0000000E+05  1.1505471E-13
  7.2500000E+05  9.5649225E-14
  7.5000000E+05  7.9974938E-14
  7.7500000E+05  6.7229625E-14
  8.0000000E+05  5.6801004E-14
  8.2500000E+05  4.8217799E-14
  8.5000000E+05  4.1114404E-14
  8.7500000E+05  3.5205100E-14
  9.0000000E+05  3.0265036E-14
  9.2500000E+05  2.6116104E-14
  9.5000000E+05  2.2616335E-14
  9.7500000E+05  1.9651891E-14
  1.0000000E+06  1.7130982E-14
  1.0250000E+06  1.4979213E-14
  1.0500000E+06  1.3135981E-14
  1.0750000E+06  1.1551679E-14
  1.1000000E+06  1.0185515E-14
  1.1250000E+06  9.0038037E-15
  1.1500000E+06  7.9786149E-15
  1.1750000E+06  7.0866981E-15
  1.2000000E+06  6.3086215E-15
  1.2250000E+06  5.6280861E-15
  1.2500000E+06  5.0313740E-15
  1.3000000E+06  4.0448565E-15
  1.3500000E+06  3.2759295E-15
  1.4000000E+06  2.6715170E-15
  1.4500000E+06  2.1926708E-15
  1.5000000E+06  1.8105140E-15
  1.5500000E+06  1.5034231E-15
  1.6000000E+06  1.2550594E-15
  1.6500000E+06  1.0529714E-15
  1.7000000E+06  8.8759563E-16
  1.7500000E+06  7.5153168E-16
  1.8000000E+06  6.3901333E-16
  1.8500000E+06  5.4551966E-16
  1.9000000E+06  4.6748095E-16
  1.9500000E+06  4.0206082E-16
  2.0000000E+06  3.4699276E-16
  2.0500000E+06  3.0045237E-16
  2.1000000E+06  2.6096597E-16
  2.1500000E+06  2.2734064E-16
  2.2000000E+06  1.9860596E-16
  2.2500000E+06  1.7396975E-16
  2.3000000E+06  1.5278877E-16
  2.3500000E+06  1.3453231E-16
  2.4000000E+06  1.1875720E-16
  2.4500000E+06  1.0509250E-16
  
  
#  84  14  N5  EION =  4.780000000E+02 eV   281
#  S(0) = 4.935145E+00
  4.6366412E+00  0.0000000E+00
  4.6366412E+02  0.0000000E+00
  4.6366412E+02  1.0349067E-03
  4.7800000E+02  1.0349067E-03
  4.7800469E+02  1.0349067E-03
  4.7840375E+02  1.0345127E-03
  4.7880281E+02  1.0344778E-03
  4.7920188E+02  1.0349615E-03
  4.7960094E+02  1.0361242E-03
  4.8000000E+02  1.0381319E-03
  4.8125000E+02  1.0519544E-03
  4.8250000E+02  1.0826877E-03
  4.8312500E+02  1.1072259E-03
  4.8375000E+02  1.1397692E-03
  4.8500000E+02  1.2353836E-03
  4.8625000E+02  1.3817194E-03
  4.8687500E+02  1.4760026E-03
  4.8750000E+02  1.5834731E-03
  4.8812500E+02  1.7019178E-03
  4.8875000E+02  1.8274092E-03
  4.9000000E+02  2.0798749E-03
  4.9062500E+02  2.1965914E-03
  4.9125000E+02  2.3016716E-03
  4.9187500E+02  2.3925352E-03
  4.9250000E+02  2.4688864E-03
  4.9375000E+02  2.5804844E-03
  4.9500000E+02  2.6488556E-03
  4.9750000E+02  2.7128670E-03
  4.9875000E+02  2.7285420E-03
  5.0000000E+02  2.7407489E-03
  5.0312500E+02  2.7688130E-03
  5.0625000E+02  2.7990095E-03
  5.0937500E+02  2.8285951E-03
  5.1250000E+02  2.8536492E-03
  5.1562500E+02  2.8722838E-03
  5.1875000E+02  2.8846444E-03
  5.2500000E+02  2.8970791E-03
  5.3125000E+02  2.9057069E-03
  5.3750000E+02  2.9208008E-03
  5.4375000E+02  2.9456444E-03
  5.5000000E+02  2.9787661E-03
  5.6250000E+02  3.0551813E-03
  5.7500000E+02  3.1249126E-03
  5.8750000E+02  3.1799502E-03
  5.9375000E+02  3.2033434E-03
  6.0000000E+02  3.2252891E-03
  6.2500000E+02  3.3079339E-03
  6.3750000E+02  3.3452436E-03
  6.5000000E+02  3.3762232E-03
  6.6250000E+02  3.3994433E-03
  6.7500000E+02  3.4151935E-03
  7.0000000E+02  3.4311138E-03
  7.2500000E+02  3.4339153E-03
  7.5000000E+02  3.4239879E-03
  7.7500000E+02  3.3996614E-03
  8.0000000E+02  3.3632720E-03
  8.2500000E+02  3.3196491E-03
  8.5000000E+02  3.2708008E-03
  9.0000000E+02  3.1581283E-03
  9.5000000E+02  3.0301896E-03
  1.0000000E+03  2.8978111E-03
  1.0500000E+03  2.7628424E-03
  1.1000000E+03  2.6279980E-03
  1.1500000E+03  2.4963497E-03
  1.2000000E+03  2.3694634E-03
  1.2500000E+03  2.2471113E-03
  1.3000000E+03  2.1300261E-03
  1.3500000E+03  2.0191484E-03
  1.4000000E+03  1.9142466E-03
  1.4500000E+03  1.8148322E-03
  1.5000000E+03  1.7208764E-03
  1.6000000E+03  1.5492421E-03
  1.7000000E+03  1.3973158E-03
  1.8000000E+03  1.2627041E-03
  1.9000000E+03  1.1434692E-03
  2.0000000E+03  1.0378286E-03
  2.1000000E+03  9.4407581E-04
  2.2000000E+03  8.6064155E-04
  2.3000000E+03  7.8621783E-04
  2.4000000E+03  7.1969657E-04
  2.5000000E+03  6.6011283E-04
  2.6000000E+03  6.0662791E-04
  2.7000000E+03  5.5851226E-04
  2.8000000E+03  5.1513110E-04
  2.9000000E+03  4.7593399E-04
  3.0000000E+03  4.4044348E-04
  3.1000000E+03  4.0824426E-04
  3.2000000E+03  3.7897410E-04
  3.4000000E+03  3.2799530E-04
  3.6000000E+03  2.8541526E-04
  3.8000000E+03  2.4961411E-04
  4.0000000E+03  2.1932604E-04
  4.2000000E+03  1.9355378E-04
  4.4000000E+03  1.7150530E-04
  4.6000000E+03  1.5254692E-04
  4.8000000E+03  1.3616805E-04
  5.0000000E+03  1.2195442E-04
  5.2500000E+03  1.0672310E-04
  5.5000000E+03  9.3819981E-05
  5.7500000E+03  8.2826229E-05
  6.0000000E+03  7.3409283E-05
  6.5000000E+03  5.8293410E-05
  6.7500000E+03  5.2205237E-05
  7.0000000E+03  4.6895808E-05
  7.2500000E+03  4.2247635E-05
  7.5000000E+03  3.8163598E-05
  8.0000000E+03  3.1378252E-05
  8.5000000E+03  2.6038736E-05
  9.0000000E+03  2.1788917E-05
  9.5000000E+03  1.8371475E-05
  1.0000000E+04  1.5597627E-05
  1.0500000E+04  1.3326870E-05
  1.1000000E+04  1.1453315E-05
  1.1500000E+04  9.8962835E-06
  1.2000000E+04  8.5936449E-06
  1.2500000E+04  7.4970877E-06
  1.3000000E+04  6.5686971E-06
  1.3500000E+04  5.7784681E-06
  1.4000000E+04  5.1024743E-06
  1.4500000E+04  4.5214942E-06
  1.5000000E+04  4.0199808E-06
  1.6000000E+04  3.2070253E-06
  1.7000000E+04  2.5871918E-06
  1.8000000E+04  2.1081852E-06
  1.9000000E+04  1.7335014E-06
  2.0000000E+04  1.4371969E-06
  2.1000000E+04  1.2005369E-06
  2.2000000E+04  1.0097930E-06
  2.3000000E+04  8.5477248E-07
  2.4000000E+04  7.2781607E-07
  2.5000000E+04  6.2310407E-07
  2.6000000E+04  5.3616950E-07
  2.7000000E+04  4.6355157E-07
  2.8000000E+04  4.0254548E-07
  2.9000000E+04  3.5102001E-07
  3.0000000E+04  3.0728347E-07
  3.1000000E+04  2.6998347E-07
  3.2000000E+04  2.3803143E-07
  3.3000000E+04  2.1054595E-07
  3.4000000E+04  1.8680916E-07
  3.5000000E+04  1.6623308E-07
  3.6000000E+04  1.4833351E-07
  3.8000000E+04  1.1902923E-07
  4.0000000E+04  9.6429452E-08
  4.2000000E+04  7.8801540E-08
  4.4000000E+04  6.4909041E-08
  4.6000000E+04  5.3856627E-08
  4.8000000E+04  4.4987190E-08
  5.0000000E+04  3.7812549E-08
  5.2500000E+04  3.0677551E-08
  5.5000000E+04  2.5094990E-08
  5.7500000E+04  2.0684528E-08
  5.8750000E+04  1.8829071E-08
  6.0000000E+04  1.7168893E-08
  6.2500000E+04  1.4343397E-08
  6.5000000E+04  1.2055210E-08
  6.7500000E+04  1.0189001E-08
  7.0000000E+04  8.6568810E-09
  7.2500000E+04  7.3912619E-09
  7.5000000E+04  6.3397360E-09
  7.7500000E+04  5.4613408E-09
  8.0000000E+04  4.7238179E-09
  8.2500000E+04  4.1015922E-09
  8.5000000E+04  3.5742547E-09
  8.7500000E+04  3.1254165E-09
  9.0000000E+04  2.7418396E-09
  9.2500000E+04  2.4127726E-09
  9.5000000E+04  2.1294369E-09
  9.7500000E+04  1.8846304E-09
  1.0000000E+05  1.6724157E-09
  1.0250000E+05  1.4878750E-09
  1.0500000E+05  1.3269175E-09
  1.1000000E+05  1.0626388E-09
  1.1500000E+05  8.5830330E-10
  1.2000000E+05  6.9874810E-10
  1.2500000E+05  5.7301954E-10
  1.3000000E+05  4.7310695E-10
  1.3500000E+05  3.9308514E-10
  1.4000000E+05  3.2852423E-10
  1.4500000E+05  2.7608003E-10
  1.5000000E+05  2.3320550E-10
  1.5500000E+05  1.9794370E-10
  1.6000000E+05  1.6877884E-10
  1.6500000E+05  1.4452839E-10
  1.7000000E+05  1.2426316E-10
  1.7500000E+05  1.0724805E-10
  1.8000000E+05  9.2897804E-11
  1.8500000E+05  8.0743744E-11
  1.9000000E+05  7.0408392E-11
  1.9500000E+05  6.1586051E-11
  2.0000000E+05  5.4027889E-11
  2.0500000E+05  4.7530388E-11
  2.1000000E+05  4.1926311E-11
  2.1500000E+05  3.7077631E-11
  2.2000000E+05  3.2869944E-11
  2.2500000E+05  2.9208043E-11
  2.3000000E+05  2.6012384E-11
  2.4000000E+05  2.0763575E-11
  2.5000000E+05  1.6706176E-11
  2.6000000E+05  1.3541009E-11
  2.7000000E+05  1.1050907E-11
  2.8000000E+05  9.0764491E-12
  2.9000000E+05  7.4993626E-12
  3.0000000E+05  6.2310282E-12
  3.1000000E+05  5.2044362E-12
  3.2000000E+05  4.3684858E-12
  3.3000000E+05  3.6839017E-12
  3.4000000E+05  3.1202694E-12
  3.5000000E+05  2.6538640E-12
  3.6000000E+05  2.2660598E-12
  3.7000000E+05  1.9421446E-12
  3.8000000E+05  1.6704268E-12
  3.9000000E+05  1.4415597E-12
  4.0000000E+05  1.2480329E-12
  4.1000000E+05  1.0837814E-12
  4.2000000E+05  9.4388373E-13
  4.3000000E+05  8.2432695E-13
  4.4000000E+05  7.2182458E-13
  4.5000000E+05  6.3367343E-13
  4.6000000E+05  5.5764101E-13
  4.7000000E+05  4.9187635E-13
  4.8000000E+05  4.3483913E-13
  5.0000000E+05  3.4201025E-13
  5.1250000E+05  2.9555025E-13
  5.2500000E+05  2.5616100E-13
  5.3750000E+05  2.2265224E-13
  5.5000000E+05  1.9405306E-13
  5.6250000E+05  1.6956797E-13
  5.7500000E+05  1.4854249E-13
  5.8750000E+05  1.3043607E-13
  6.0000000E+05  1.1480055E-13
  6.2500000E+05  8.9512483E-14
  6.5000000E+05  7.0370324E-14
  6.6250000E+05  6.2574991E-14
  6.7500000E+05  5.5745796E-14
  7.0000000E+05  4.4476235E-14
  7.2500000E+05  3.5722077E-14
  7.5000000E+05  2.8870685E-14
  7.7500000E+05  2.3470668E-14
  8.0000000E+05  1.9186405E-14
  8.2500000E+05  1.5766177E-14
  8.5000000E+05  1.3019672E-14
  8.7500000E+05  1.0801914E-14
  9.0000000E+05  9.0016805E-15
  9.2500000E+05  7.5330705E-15
  9.5000000E+05  6.3293138E-15
  9.7500000E+05  5.3381956E-15
  1.0000000E+06  4.5186483E-15
  1.0250000E+06  3.8381961E-15
  1.0500000E+06  3.2710230E-15
  1.0750000E+06  2.7965053E-15
  1.1000000E+06  2.3980888E-15
  1.1250000E+06  2.0624248E-15
  1.1500000E+06  1.7787025E-15
  1.1750000E+06  1.5381299E-15
  1.2000000E+06  1.3335284E-15
  1.2250000E+06  1.1590139E-15
  1.2500000E+06  1.0097461E-15
  1.2750000E+06  8.8172908E-16
  1.3000000E+06  7.7165282E-16
  1.3250000E+06  6.7676642E-16
  1.3500000E+06  5.9477668E-16
  1.4000000E+06  4.6212710E-16
  1.4500000E+06  3.6176276E-16
  1.5000000E+06  2.8519475E-16
  1.5500000E+06  2.2632507E-16
  1.6000000E+06  1.8073035E-16
  1.6500000E+06  1.4517272E-16
  1.7000000E+06  1.1726164E-16
  1.7500000E+06  9.5218811E-17
  1.8000000E+06  7.7709896E-17
  1.8500000E+06  6.3725802E-17
  1.9000000E+06  5.2498148E-17
  1.9500000E+06  4.3436913E-17
  2.0000000E+06  3.6087442E-17
  2.0500000E+06  3.0098141E-17
  2.1000000E+06  2.5195419E-17
  2.1500000E+06  2.1165928E-17
  2.2000000E+06  1.7843193E-17
  2.2500000E+06  1.5094490E-17
  2.3000000E+06  1.2813352E-17
  
  
#  84  17  O1  EION =  1.810000000E+02 eV   255
#  S(0) = 4.309023E-01
  1.7793780E+00  0.0000000E+00
  1.7793780E+02  0.0000000E+00
  1.7793780E+02  4.6907969E-04
  1.8100000E+02  4.6907969E-04
  1.8100272E+02  4.6907969E-04
  1.8122765E+02  4.7155092E-04
  1.8145259E+02  4.7391362E-04
  1.8167752E+02  4.7617580E-04
  1.8190245E+02  4.7834486E-04
  1.8235231E+02  4.8243034E-04
  1.8280218E+02  4.8621829E-04
  1.8370190E+02  4.9305715E-04
  1.8460163E+02  4.9911106E-04
  1.8640109E+02  5.0949342E-04
  1.8820054E+02  5.1817428E-04
  1.9000000E+02  5.2552682E-04
  1.9500000E+02  5.4020640E-04
  2.0000000E+02  5.4767172E-04
  2.0500000E+02  5.4948169E-04
  2.1000000E+02  5.4742366E-04
  2.1500000E+02  5.4316700E-04
  2.2000000E+02  5.3799615E-04
  2.2500000E+02  5.3275192E-04
  2.3000000E+02  5.2788990E-04
  2.3500000E+02  5.2358221E-04
  2.4000000E+02  5.1981682E-04
  2.4500000E+02  5.1647448E-04
  2.5000000E+02  5.1338904E-04
  2.6000000E+02  5.0733443E-04
  2.7000000E+02  5.0061779E-04
  2.8000000E+02  4.9281037E-04
  2.9000000E+02  4.8401173E-04
  3.0000000E+02  4.7459552E-04
  3.1000000E+02  4.6497498E-04
  3.2000000E+02  4.5544304E-04
  3.4000000E+02  4.3707879E-04
  3.5000000E+02  4.2819218E-04
  3.6000000E+02  4.1939715E-04
  3.7000000E+02  4.1063814E-04
  3.8000000E+02  4.0188541E-04
  4.0000000E+02  3.8452209E-04
  4.2000000E+02  3.6768333E-04
  4.4000000E+02  3.5173418E-04
  4.6000000E+02  3.3674906E-04
  4.8000000E+02  3.2262283E-04
  5.0000000E+02  3.0918287E-04
  5.2500000E+02  2.9325946E-04
  5.5000000E+02  2.7831681E-04
  5.7500000E+02  2.6443768E-04
  6.0000000E+02  2.5159132E-04
  6.5000000E+02  2.2851315E-04
  6.7500000E+02  2.1806584E-04
  7.0000000E+02  2.0826881E-04
  7.2500000E+02  1.9911782E-04
  7.5000000E+02  1.9058593E-04
  8.0000000E+02  1.7512788E-04
  8.5000000E+02  1.6147539E-04
  9.0000000E+02  1.4935740E-04
  9.5000000E+02  1.3858785E-04
  1.0000000E+03  1.2899747E-04
  1.0500000E+03  1.2039127E-04
  1.1000000E+03  1.1262450E-04
  1.1500000E+03  1.0561167E-04
  1.2000000E+03  9.9270030E-05
  1.2500000E+03  9.3505996E-05
  1.3000000E+03  8.8240897E-05
  1.3500000E+03  8.3419349E-05
  1.4000000E+03  7.8997690E-05
  1.4500000E+03  7.4935325E-05
  1.5000000E+03  7.1192489E-05
  1.6000000E+03  6.4531016E-05
  1.7000000E+03  5.8791823E-05
  1.8000000E+03  5.3809222E-05
  1.9000000E+03  4.9455448E-05
  2.0000000E+03  4.5628361E-05
  2.1000000E+03  4.2243532E-05
  2.2000000E+03  3.9232875E-05
  2.3000000E+03  3.6541740E-05
  2.4000000E+03  3.4125427E-05
  2.5000000E+03  3.1946968E-05
  2.6000000E+03  2.9975540E-05
  2.7000000E+03  2.8185213E-05
  2.8000000E+03  2.6553997E-05
  2.9000000E+03  2.5063183E-05
  3.0000000E+03  2.3696777E-05
  3.1000000E+03  2.2441028E-05
  3.2000000E+03  2.1284064E-05
  3.4000000E+03  1.9226645E-05
  3.6000000E+03  1.7456957E-05
  3.8000000E+03  1.5922989E-05
  4.0000000E+03  1.4584143E-05
  4.2000000E+03  1.3408302E-05
  4.4000000E+03  1.2369774E-05
  4.6000000E+03  1.1447786E-05
  4.8000000E+03  1.0625381E-05
  5.0000000E+03  9.8885995E-06
  5.2500000E+03  9.0705847E-06
  5.5000000E+03  8.3499025E-06
  5.7500000E+03  7.7116259E-06
  6.0000000E+03  7.1436086E-06
  6.5000000E+03  6.1801752E-06
  6.7500000E+03  5.7695725E-06
  7.0000000E+03  5.3982626E-06
  7.2500000E+03  5.0613549E-06
  7.5000000E+03  4.7547211E-06
  8.0000000E+03  4.2186913E-06
  8.5000000E+03  3.7674640E-06
  9.0000000E+03  3.3839784E-06
  9.5000000E+03  3.0552960E-06
  1.0000000E+04  2.7714583E-06
  1.0500000E+04  2.5246732E-06
  1.1000000E+04  2.3087693E-06
  1.1500000E+04  2.1188117E-06
  1.2000000E+04  1.9508155E-06
  1.2500000E+04  1.8015340E-06
  1.3000000E+04  1.6682993E-06
  1.3500000E+04  1.5489026E-06
  1.4000000E+04  1.4415028E-06
  1.4500000E+04  1.3445539E-06
  1.5000000E+04  1.2567499E-06
  1.5500000E+04  1.1769828E-06
  1.6000000E+04  1.1043074E-06
  1.6500000E+04  1.0379129E-06
  1.7000000E+04  9.7710131E-07
  1.8000000E+04  8.6989111E-07
  1.9000000E+04  7.7872699E-07
  2.0000000E+04  7.0058698E-07
  2.1000000E+04  6.3312785E-07
  2.2000000E+04  5.7450988E-07
  2.3000000E+04  5.2327241E-07
  2.4000000E+04  4.7824377E-07
  2.5000000E+04  4.3847520E-07
  2.6000000E+04  4.0319222E-07
  2.7000000E+04  3.7175741E-07
  2.8000000E+04  3.4364195E-07
  2.9000000E+04  3.1840394E-07
  3.0000000E+04  2.9567193E-07
  3.1000000E+04  2.7513210E-07
  3.2000000E+04  2.5651801E-07
  3.3000000E+04  2.3960239E-07
  3.4000000E+04  2.2419019E-07
  3.5000000E+04  2.1011326E-07
  3.6000000E+04  1.9722587E-07
  3.8000000E+04  1.7452908E-07
  4.0000000E+04  1.5526694E-07
  4.2000000E+04  1.3879833E-07
  4.4000000E+04  1.2462337E-07
  4.6000000E+04  1.1234774E-07
  4.8000000E+04  1.0165713E-07
  5.0000000E+04  9.2298772E-08
  5.2500000E+04  8.2165619E-08
  5.5000000E+04  7.3475919E-08
  5.7500000E+04  6.5977637E-08
  5.8750000E+04  6.2611038E-08
  6.0000000E+04  5.9470536E-08
  6.2500000E+04  5.3794012E-08
  6.5000000E+04  4.8818192E-08
  6.7500000E+04  4.4437181E-08
  7.0000000E+04  4.0563929E-08
  7.2500000E+04  3.7126407E-08
  7.5000000E+04  3.4064628E-08
  7.7500000E+04  3.1328337E-08
  8.0000000E+04  2.8875209E-08
  8.2500000E+04  2.6669419E-08
  8.5000000E+04  2.4680482E-08
  8.7500000E+04  2.2882341E-08
  9.0000000E+04  2.1252625E-08
  9.2500000E+04  1.9772053E-08
  9.5000000E+04  1.8423946E-08
  1.0000000E+05  1.6069075E-08
  1.0500000E+05  1.4092970E-08
  1.1000000E+05  1.2422646E-08
  1.1500000E+05  1.1001407E-08
  1.2000000E+05  9.7847453E-09
  1.2500000E+05  8.7373648E-09
  1.3000000E+05  7.8310287E-09
  1.3500000E+05  7.0429614E-09
  1.4000000E+05  6.3546527E-09
  1.4500000E+05  5.7509630E-09
  1.5000000E+05  5.2194222E-09
  1.5500000E+05  4.7496908E-09
  1.6000000E+05  4.3331490E-09
  1.6500000E+05  3.9625720E-09
  1.7000000E+05  3.6318742E-09
  1.7500000E+05  3.3359056E-09
  1.8000000E+05  3.0702886E-09
  1.8500000E+05  2.8312869E-09
  1.9000000E+05  2.6156984E-09
  1.9500000E+05  2.4207691E-09
  2.0000000E+05  2.2441218E-09
  2.0500000E+05  2.0836983E-09
  2.1000000E+05  1.9377096E-09
  2.2000000E+05  1.6829935E-09
  2.3000000E+05  1.4696843E-09
  2.4000000E+05  1.2898338E-09
  2.5000000E+05  1.1372397E-09
  2.6000000E+05  1.0070177E-09
  2.7000000E+05  8.9528702E-10
  2.8000000E+05  7.9893886E-10
  2.9000000E+05  7.1546473E-10
  3.0000000E+05  6.4282601E-10
  3.1000000E+05  5.7935478E-10
  3.2000000E+05  5.2367729E-10
  3.3000000E+05  4.7465577E-10
  3.4000000E+05  4.3134382E-10
  3.5000000E+05  3.9295032E-10
  3.6000000E+05  3.5881141E-10
  3.7000000E+05  3.2836690E-10
  3.8000000E+05  3.0114153E-10
  3.9000000E+05  2.7673047E-10
  4.0000000E+05  2.5478709E-10
  4.1000000E+05  2.3501370E-10
  4.2000000E+05  2.1715414E-10
  4.3000000E+05  2.0098727E-10
  4.4000000E+05  1.8632155E-10
  4.5000000E+05  1.7299057E-10
  4.6000000E+05  1.6084932E-10
  4.7000000E+05  1.4977104E-10
  4.8000000E+05  1.3964460E-10
  5.0000000E+05  1.2186812E-10
  5.1250000E+05  1.1220305E-10
  5.2500000E+05  1.0349033E-10
  5.3750000E+05  9.5618271E-11
  5.5000000E+05  8.8490303E-11
  5.7500000E+05  7.6142254E-11
  5.8750000E+05  7.0785619E-11
  6.0000000E+05  6.5897071E-11
  6.2500000E+05  5.7334963E-11
  6.5000000E+05  5.0131549E-11
  6.7500000E+05  4.4033701E-11
  7.0000000E+05  3.8842108E-11
  7.2500000E+05  3.4398548E-11
  7.5000000E+05  3.0576381E-11
  7.7500000E+05  2.7273461E-11
  8.0000000E+05  2.4406774E-11
  8.2500000E+05  2.1908418E-11
  8.5000000E+05  1.9722602E-11
  8.7500000E+05  1.7803231E-11
  9.0000000E+05  1.6112028E-11
  9.2500000E+05  1.4617040E-11
  9.5000000E+05  1.3291446E-11
  9.7500000E+05  1.2112630E-11
  1.0000000E+06  1.1061459E-11
  1.0250000E+06  1.0121682E-11
  1.0500000E+06  9.2794202E-12
  1.0750000E+06  8.5227712E-12
  1.1000000E+06  7.8414909E-12
  1.1250000E+06  7.2266675E-12
  1.1500000E+06  6.6705660E-12
  1.1750000E+06  6.1664996E-12
  1.2000000E+06  5.7086681E-12
  1.2250000E+06  5.2920267E-12
  1.2500000E+06  4.9122724E-12
  1.3000000E+06  4.2491558E-12
  1.3500000E+06  3.6944764E-12
  
  
#  84  18  O2  EION =  1.390000000E+02 eV   282
#  S(0) = 5.628254E-01
  1.3590201E+00  0.0000000E+00
  1.3590201E+02  0.0000000E+00
  1.3590201E+02  3.5426506E-03
  1.3900000E+02  3.5426506E-03
  1.3900272E+02  3.5426506E-03
  1.3910245E+02  3.5842280E-03
  1.3920218E+02  3.6244763E-03
  1.3930190E+02  3.6633897E-03
  1.3940163E+02  3.7009654E-03
  1.3960109E+02  3.7721070E-03
  1.3980054E+02  3.8379347E-03
  1.4000000E+02  3.8985209E-03
  1.4250000E+02  4.2798288E-03
  1.4312500E+02  4.2930311E-03
  1.4375000E+02  4.2852184E-03
  1.4437500E+02  4.2611150E-03
  1.4500000E+02  4.2246298E-03
  1.4562500E+02  4.1789257E-03
  1.4625000E+02  4.1265205E-03
  1.4687500E+02  4.0693931E-03
  1.4750000E+02  4.0090809E-03
  1.4875000E+02  3.8833698E-03
  1.5000000E+02  3.7558808E-03
  1.5125000E+02  3.6302957E-03
  1.5250000E+02  3.5086035E-03
  1.5375000E+02  3.3917893E-03
  1.5500000E+02  3.2802498E-03
  1.6000000E+02  2.8856704E-03
  1.6250000E+02  2.7159066E-03
  1.6500000E+02  2.5614687E-03
  1.6750000E+02  2.4203174E-03
  1.7000000E+02  2.2907166E-03
  1.7500000E+02  2.0606344E-03
  1.8000000E+02  1.8624305E-03
  1.8500000E+02  1.6900978E-03
  1.9000000E+02  1.5393950E-03
  1.9500000E+02  1.4071379E-03
  2.0000000E+02  1.2907640E-03
  2.0500000E+02  1.1881074E-03
  2.1000000E+02  1.0972971E-03
  2.1500000E+02  1.0167161E-03
  2.2000000E+02  9.4498152E-04
  2.2500000E+02  8.8093305E-04
  2.3000000E+02  8.2359035E-04
  2.3500000E+02  7.7214927E-04
  2.4000000E+02  7.2591680E-04
  2.4500000E+02  6.8431989E-04
  2.5000000E+02  6.4685325E-04
  2.6000000E+02  5.8258713E-04
  2.7000000E+02  5.3011288E-04
  2.8000000E+02  4.8696349E-04
  2.9000000E+02  4.5112883E-04
  3.0000000E+02  4.2101075E-04
  3.1000000E+02  3.9538055E-04
  3.2000000E+02  3.7331945E-04
  3.3000000E+02  3.5416781E-04
  3.4000000E+02  3.3742688E-04
  3.5000000E+02  3.2272206E-04
  3.6000000E+02  3.0975625E-04
  3.8000000E+02  2.8803341E-04
  3.9000000E+02  2.7886093E-04
  4.0000000E+02  2.7057757E-04
  4.1000000E+02  2.6303597E-04
  4.2000000E+02  2.5611805E-04
  4.4000000E+02  2.4379606E-04
  4.6000000E+02  2.3305424E-04
  4.8000000E+02  2.2354732E-04
  5.0000000E+02  2.1503822E-04
  5.2500000E+02  2.0552491E-04
  5.5000000E+02  1.9700364E-04
  5.7500000E+02  1.8926000E-04
  6.0000000E+02  1.8213878E-04
  6.5000000E+02  1.6935836E-04
  6.7500000E+02  1.6357278E-04
  7.0000000E+02  1.5813522E-04
  7.2500000E+02  1.5301023E-04
  7.5000000E+02  1.4816660E-04
  8.0000000E+02  1.3921467E-04
  8.5000000E+02  1.3108934E-04
  9.0000000E+02  1.2368742E-04
  9.5000000E+02  1.1694278E-04
  1.0000000E+03  1.1075779E-04
  1.0500000E+03  1.0505287E-04
  1.1000000E+03  9.9790116E-05
  1.1500000E+03  9.4934513E-05
  1.2000000E+03  9.0437685E-05
  1.2500000E+03  8.6255648E-05
  1.3000000E+03  8.2359166E-05
  1.3500000E+03  7.8727629E-05
  1.4000000E+03  7.5340474E-05
  1.4500000E+03  7.2174307E-05
  1.5000000E+03  6.9207472E-05
  1.6000000E+03  6.3802199E-05
  1.7000000E+03  5.9013026E-05
  1.8000000E+03  5.4750465E-05
  1.9000000E+03  5.0939223E-05
  2.0000000E+03  4.7515948E-05
  2.1000000E+03  4.4427305E-05
  2.2000000E+03  4.1629541E-05
  2.3000000E+03  3.9086537E-05
  2.4000000E+03  3.6767754E-05
  2.5000000E+03  3.4647165E-05
  2.6000000E+03  3.2702478E-05
  2.7000000E+03  3.0914473E-05
  2.8000000E+03  2.9266491E-05
  2.9000000E+03  2.7744076E-05
  3.0000000E+03  2.6334627E-05
  3.1000000E+03  2.5027118E-05
  3.2000000E+03  2.3811858E-05
  3.4000000E+03  2.1624914E-05
  3.6000000E+03  1.9716522E-05
  3.8000000E+03  1.8041283E-05
  4.0000000E+03  1.6562805E-05
  4.2000000E+03  1.5251583E-05
  4.4000000E+03  1.4083487E-05
  4.6000000E+03  1.3038597E-05
  4.8000000E+03  1.2100345E-05
  5.0000000E+03  1.1254856E-05
  5.2500000E+03  1.0310817E-05
  5.5000000E+03  9.4746245E-06
  5.7500000E+03  8.7307203E-06
  6.0000000E+03  8.0662507E-06
  6.5000000E+03  6.9345319E-06
  6.7500000E+03  6.4506947E-06
  7.0000000E+03  6.0125630E-06
  7.2500000E+03  5.6146672E-06
  7.5000000E+03  5.2523500E-06
  8.0000000E+03  4.6189691E-06
  8.5000000E+03  4.0863262E-06
  9.0000000E+03  3.6345934E-06
  9.5000000E+03  3.2485783E-06
  1.0000000E+04  2.9164791E-06
  1.0500000E+04  2.6289972E-06
  1.1000000E+04  2.3787288E-06
  1.1500000E+04  2.1597239E-06
  1.2000000E+04  1.9671589E-06
  1.2500000E+04  1.7970915E-06
  1.3000000E+04  1.6462757E-06
  1.3500000E+04  1.5120203E-06
  1.4000000E+04  1.3920802E-06
  1.4500000E+04  1.2845702E-06
  1.5000000E+04  1.1878993E-06
  1.5500000E+04  1.1007181E-06
  1.6000000E+04  1.0218765E-06
  1.6500000E+04  9.5038965E-07
  1.7000000E+04  8.8541093E-07
  1.8000000E+04  7.7215139E-07
  1.9000000E+04  6.7733248E-07
  2.0000000E+04  5.9732711E-07
  2.1000000E+04  5.2933937E-07
  2.2000000E+04  4.7118836E-07
  2.3000000E+04  4.2115472E-07
  2.4000000E+04  3.7787003E-07
  2.5000000E+04  3.4023473E-07
  2.6000000E+04  3.0735825E-07
  2.7000000E+04  2.7851375E-07
  2.8000000E+04  2.5310390E-07
  2.9000000E+04  2.3063472E-07
  3.0000000E+04  2.1069520E-07
  3.1000000E+04  1.9294133E-07
  3.2000000E+04  1.7708371E-07
  3.3000000E+04  1.6287760E-07
  3.4000000E+04  1.5011519E-07
  3.5000000E+04  1.3861919E-07
  3.6000000E+04  1.2823774E-07
  3.7000000E+04  1.1884026E-07
  3.8000000E+04  1.1031404E-07
  3.9000000E+04  1.0256148E-07
  4.0000000E+04  9.5497751E-08
  4.2000000E+04  8.3150240E-08
  4.4000000E+04  7.2783543E-08
  4.6000000E+04  6.4020484E-08
  4.8000000E+04  5.6566450E-08
  5.0000000E+04  5.0189125E-08
  5.1250000E+04  4.6666327E-08
  5.2500000E+04  4.3453679E-08
  5.3750000E+04  4.0518366E-08
  5.5000000E+04  3.7831619E-08
  5.7500000E+04  3.3105681E-08
  5.8750000E+04  3.1024513E-08
  6.0000000E+04  2.9107201E-08
  6.2500000E+04  2.5703897E-08
  6.5000000E+04  2.2791087E-08
  6.7500000E+04  2.0285223E-08
  7.0000000E+04  1.8119085E-08
  7.2500000E+04  1.6238201E-08
  7.5000000E+04  1.4598135E-08
  7.7500000E+04  1.3162398E-08
  8.0000000E+04  1.1900859E-08
  8.2500000E+04  1.0788495E-08
  8.5000000E+04  9.8044184E-09
  8.7500000E+04  8.9311040E-09
  9.0000000E+04  8.1537821E-09
  9.2500000E+04  7.4599497E-09
  9.5000000E+04  6.8389788E-09
  9.7500000E+04  6.2817995E-09
  1.0000000E+05  5.7806431E-09
  1.0250000E+05  5.3288313E-09
  1.0500000E+05  4.9206035E-09
  1.0750000E+05  4.5509739E-09
  1.1000000E+05  4.2156143E-09
  1.1250000E+05  3.9107567E-09
  1.1500000E+05  3.6331113E-09
  1.2000000E+05  3.1482852E-09
  1.2500000E+05  2.7420263E-09
  1.3000000E+05  2.3994728E-09
  1.3500000E+05  2.1089579E-09
  1.4000000E+05  1.8612421E-09
  1.4500000E+05  1.6489507E-09
  1.5000000E+05  1.4661548E-09
  1.5500000E+05  1.3080554E-09
  1.6000000E+05  1.1707433E-09
  1.6500000E+05  1.0510151E-09
  1.7000000E+05  9.4623019E-10
  1.7500000E+05  8.5420062E-10
  1.8000000E+05  7.7310423E-10
  1.8500000E+05  7.0141623E-10
  1.9000000E+05  6.3785474E-10
  1.9500000E+05  5.8133744E-10
  2.0000000E+05  5.3094684E-10
  2.0500000E+05  4.8590215E-10
  2.1000000E+05  4.4553637E-10
  2.1500000E+05  4.0927776E-10
  2.2000000E+05  3.7663451E-10
  2.2500000E+05  3.4718225E-10
  2.3000000E+05  3.2055369E-10
  2.3500000E+05  2.9642995E-10
  2.4000000E+05  2.7453341E-10
  2.4500000E+05  2.5462173E-10
  2.5000000E+05  2.3648287E-10
  2.6000000E+05  2.0480181E-10
  2.7000000E+05  1.7825286E-10
  2.8000000E+05  1.5587020E-10
  2.9000000E+05  1.3689348E-10
  3.0000000E+05  1.2071942E-10
  3.1000000E+05  1.0686578E-10
  3.2000000E+05  9.4944377E-11
  3.3000000E+05  8.4640695E-11
  3.4000000E+05  7.5698354E-11
  3.5000000E+05  6.7907141E-11
  3.6000000E+05  6.1093758E-11
  3.7000000E+05  5.5114590E-11
  3.8000000E+05  4.9850033E-11
  3.9000000E+05  4.5200014E-11
  4.0000000E+05  4.1080418E-11
  4.1000000E+05  3.7420252E-11
  4.2000000E+05  3.4159363E-11
  4.3000000E+05  3.1246592E-11
  4.4000000E+05  2.8638264E-11
  4.5000000E+05  2.6296956E-11
  4.6000000E+05  2.4190502E-11
  4.7000000E+05  2.2291170E-11
  4.8000000E+05  2.0574975E-11
  5.0000000E+05  1.7611488E-11
  5.1250000E+05  1.6028421E-11
  5.2500000E+05  1.4619630E-11
  5.3750000E+05  1.3362567E-11
  5.5000000E+05  1.2238016E-11
  5.7500000E+05  1.0323041E-11
  5.8750000E+05  9.5063673E-12
  6.0000000E+05  8.7690339E-12
  6.1250000E+05  8.1019561E-12
  6.2500000E+05  7.4972401E-12
  6.3750000E+05  6.9480065E-12
  6.5000000E+05  6.4482468E-12
  6.7500000E+05  5.5767437E-12
  7.0000000E+05  4.8478284E-12
  7.2500000E+05  4.2343456E-12
  7.5000000E+05  3.7149898E-12
  7.7500000E+05  3.2729152E-12
  8.0000000E+05  2.8947046E-12
  8.2500000E+05  2.5695933E-12
  8.5000000E+05  2.2888776E-12
  8.7500000E+05  2.0454731E-12
  9.0000000E+05  1.8335657E-12
  9.2500000E+05  1.6483640E-12
  9.5000000E+05  1.4859105E-12
  9.7500000E+05  1.3429197E-12
  1.0000000E+06  1.2166678E-12
  1.0250000E+06  1.1048864E-12
  1.0500000E+06  1.0056542E-12
  1.0750000E+06  9.1733719E-13
  
  
#  84  19  O3  EION =  1.120000000E+02 eV   286
#  S(0) = 1.477185E+00
  1.0778577E+00  0.0000000E+00
  1.0778577E+02  0.0000000E+00
  1.0778577E+02  7.4827044E-03
  1.1200000E+02  7.4827044E-03
  1.1200272E+02  7.4827044E-03
  1.1215259E+02  7.5263398E-03
  1.1230245E+02  7.5671708E-03
  1.1245231E+02  7.6052210E-03
  1.1260218E+02  7.6405228E-03
  1.1290190E+02  7.7030493E-03
  1.1320163E+02  7.7551525E-03
  1.1380109E+02  7.8301183E-03
  1.1440054E+02  7.8699893E-03
  1.1500000E+02  7.8797394E-03
  1.1625000E+02  7.8242598E-03
  1.1750000E+02  7.6972621E-03
  1.1875000E+02  7.5272928E-03
  1.2000000E+02  7.3336579E-03
  1.2125000E+02  7.1287645E-03
  1.2250000E+02  6.9203467E-03
  1.2375000E+02  6.7131299E-03
  1.2500000E+02  6.5099495E-03
  1.2750000E+02  6.1216191E-03
  1.3000000E+02  5.7614856E-03
  1.3250000E+02  5.4306674E-03
  1.3500000E+02  5.1283201E-03
  1.4000000E+02  4.6022839E-03
  1.4500000E+02  4.1681198E-03
  1.5000000E+02  3.8104576E-03
  1.5500000E+02  3.5153274E-03
  1.6000000E+02  3.2705515E-03
  1.6250000E+02  3.1637511E-03
  1.6500000E+02  3.0658005E-03
  1.7000000E+02  2.8925360E-03
  1.7500000E+02  2.7438951E-03
  1.8000000E+02  2.6145492E-03
  1.8500000E+02  2.5004629E-03
  1.9000000E+02  2.3986739E-03
  1.9500000E+02  2.3070366E-03
  2.0000000E+02  2.2240149E-03
  2.1000000E+02  2.0795409E-03
  2.2000000E+02  1.9587780E-03
  2.3000000E+02  1.8569843E-03
  2.4000000E+02  1.7700802E-03
  2.5000000E+02  1.6945402E-03
  2.6000000E+02  1.6275497E-03
  2.7000000E+02  1.5669867E-03
  2.8000000E+02  1.5114282E-03
  2.9000000E+02  1.4599306E-03
  3.0000000E+02  1.4118982E-03
  3.1000000E+02  1.3669273E-03
  3.2000000E+02  1.3246855E-03
  3.4000000E+02  1.2473018E-03
  3.6000000E+02  1.1777730E-03
  3.8000000E+02  1.1146057E-03
  4.0000000E+02  1.0567931E-03
  4.2000000E+02  1.0036545E-03
  4.4000000E+02  9.5464114E-04
  4.6000000E+02  9.0924245E-04
  4.8000000E+02  8.6704988E-04
  5.0000000E+02  8.2774662E-04
  5.2500000E+02  7.8230237E-04
  5.5000000E+02  7.4061523E-04
  5.7500000E+02  7.0229670E-04
  6.0000000E+02  6.6692411E-04
  6.5000000E+02  6.0375366E-04
  6.7500000E+02  5.7549362E-04
  7.0000000E+02  5.4920713E-04
  7.2500000E+02  5.2474117E-04
  7.5000000E+02  5.0193684E-04
  8.0000000E+02  4.6062577E-04
  8.5000000E+02  4.2419799E-04
  9.0000000E+02  3.9202364E-04
  9.5000000E+02  3.6348048E-04
  1.0000000E+03  3.3796203E-04
  1.0500000E+03  3.1505151E-04
  1.1000000E+03  2.9444476E-04
  1.1500000E+03  2.7584331E-04
  1.2000000E+03  2.5896576E-04
  1.2500000E+03  2.4358987E-04
  1.3000000E+03  2.2955247E-04
  1.3500000E+03  2.1671341E-04
  1.4000000E+03  2.0493990E-04
  1.4500000E+03  1.9410832E-04
  1.5000000E+03  1.8411338E-04
  1.6000000E+03  1.6630105E-04
  1.7000000E+03  1.5095104E-04
  1.8000000E+03  1.3762887E-04
  1.9000000E+03  1.2598820E-04
  2.0000000E+03  1.1575190E-04
  2.1000000E+03  1.0669770E-04
  2.2000000E+03  9.8647750E-05
  2.3000000E+03  9.1457711E-05
  2.4000000E+03  8.5008527E-05
  2.5000000E+03  7.9201192E-05
  2.6000000E+03  7.3952880E-05
  2.7000000E+03  6.9193738E-05
  2.8000000E+03  6.4864554E-05
  2.9000000E+03  6.0914913E-05
  3.0000000E+03  5.7301661E-05
  3.1000000E+03  5.3987666E-05
  3.2000000E+03  5.0940831E-05
  3.4000000E+03  4.5540798E-05
  3.6000000E+03  4.0918445E-05
  3.8000000E+03  3.6932533E-05
  4.0000000E+03  3.3472628E-05
  4.2000000E+03  3.0451285E-05
  4.4000000E+03  2.7798525E-05
  4.6000000E+03  2.5457750E-05
  4.8000000E+03  2.3382772E-05
  5.0000000E+03  2.1535602E-05
  5.2500000E+03  1.9499578E-05
  5.5000000E+03  1.7720489E-05
  5.7500000E+03  1.6157890E-05
  6.0000000E+03  1.4778951E-05
  6.5000000E+03  1.2469136E-05
  6.7500000E+03  1.1497486E-05
  7.0000000E+03  1.0626342E-05
  7.2500000E+03  9.8427160E-06
  7.5000000E+03  9.1356637E-06
  7.7500000E+03  8.4958777E-06
  8.0000000E+03  7.9153944E-06
  8.2500000E+03  7.3873537E-06
  8.5000000E+03  6.9058382E-06
  9.0000000E+03  6.0625904E-06
  9.5000000E+03  5.3522434E-06
  1.0000000E+04  4.7492757E-06
  1.0500000E+04  4.2339004E-06
  1.1000000E+04  3.7905997E-06
  1.1500000E+04  3.4070793E-06
  1.2000000E+04  3.0735053E-06
  1.2500000E+04  2.7819428E-06
  1.3000000E+04  2.5259371E-06
  1.3500000E+04  2.3001981E-06
  1.4000000E+04  2.1003608E-06
  1.4500000E+04  1.9227989E-06
  1.5000000E+04  1.7644821E-06
  1.5500000E+04  1.6228652E-06
  1.6000000E+04  1.4957994E-06
  1.6500000E+04  1.3814609E-06
  1.7000000E+04  1.2782953E-06
  1.7500000E+04  1.1849717E-06
  1.8000000E+04  1.1003456E-06
  1.8500000E+04  1.0234294E-06
  1.9000000E+04  9.5336751E-07
  2.0000000E+04  8.3092624E-07
  2.1000000E+04  7.2813184E-07
  2.2000000E+04  6.4122067E-07
  2.3000000E+04  5.6726249E-07
  2.4000000E+04  5.0395261E-07
  2.5000000E+04  4.4946040E-07
  2.6000000E+04  4.0231955E-07
  2.7000000E+04  3.6134595E-07
  2.8000000E+04  3.2557614E-07
  2.9000000E+04  2.9422086E-07
  3.0000000E+04  2.6662945E-07
  3.1000000E+04  2.4226227E-07
  3.2000000E+04  2.2066926E-07
  3.3000000E+04  2.0147310E-07
  3.4000000E+04  1.8435594E-07
  3.5000000E+04  1.6904879E-07
  3.6000000E+04  1.5532298E-07
  3.7000000E+04  1.4298331E-07
  3.8000000E+04  1.3186254E-07
  3.9000000E+04  1.2181682E-07
  4.0000000E+04  1.1272200E-07
  4.1000000E+04  1.0447052E-07
  4.2000000E+04  9.6968952E-08
  4.3000000E+04  9.0135879E-08
  4.4000000E+04  8.3900148E-08
  4.6000000E+04  7.2978803E-08
  4.8000000E+04  6.3790609E-08
  5.0000000E+04  5.6012535E-08
  5.1250000E+04  5.1752028E-08
  5.2500000E+04  4.7890840E-08
  5.3750000E+04  4.4384512E-08
  5.5000000E+04  4.1194306E-08
  5.7500000E+04  3.5631072E-08
  5.8750000E+04  3.3202338E-08
  6.0000000E+04  3.0977229E-08
  6.2500000E+04  2.7059168E-08
  6.5000000E+04  2.3741008E-08
  6.7500000E+04  2.0915441E-08
  7.0000000E+04  1.8497004E-08
  7.2500000E+04  1.6417123E-08
  7.5000000E+04  1.4620379E-08
  7.7500000E+04  1.3061693E-08
  8.0000000E+04  1.1704168E-08
  8.2500000E+04  1.0517427E-08
  8.5000000E+04  9.4763253E-09
  8.7500000E+04  8.5599445E-09
  9.0000000E+04  7.7507932E-09
  9.2500000E+04  7.0341794E-09
  9.5000000E+04  6.3977109E-09
  9.7500000E+04  5.8308917E-09
  1.0000000E+05  5.3247973E-09
  1.0250000E+05  4.8718113E-09
  1.0500000E+05  4.4654088E-09
  1.0750000E+05  4.0999814E-09
  1.1000000E+05  3.7706922E-09
  1.1250000E+05  3.4733569E-09
  1.1500000E+05  3.2043449E-09
  1.1750000E+05  2.9604972E-09
  1.2000000E+05  2.7390580E-09
  1.2250000E+05  2.5376164E-09
  1.2500000E+05  2.3540584E-09
  1.3000000E+05  2.0333830E-09
  1.3500000E+05  1.7646442E-09
  1.4000000E+05  1.5381423E-09
  1.4500000E+05  1.3462173E-09
  1.5000000E+05  1.1827757E-09
  1.5500000E+05  1.0429361E-09
  1.6000000E+05  9.2276211E-10
  1.6500000E+05  8.1905902E-10
  1.7000000E+05  7.2921859E-10
  1.7500000E+05  6.5109937E-10
  1.8000000E+05  5.8293348E-10
  1.8500000E+05  5.2325443E-10
  1.9000000E+05  4.7084024E-10
  1.9500000E+05  4.2466813E-10
  2.0000000E+05  3.8387830E-10
  2.0500000E+05  3.4774506E-10
  2.1000000E+05  3.1565351E-10
  2.1500000E+05  2.8708075E-10
  2.2000000E+05  2.6158050E-10
  2.2500000E+05  2.3877058E-10
  2.3000000E+05  2.1832266E-10
  2.3500000E+05  1.9995383E-10
  2.4000000E+05  1.8341958E-10
  2.4500000E+05  1.6850799E-10
  2.5000000E+05  1.5503489E-10
  2.5500000E+05  1.4283981E-10
  2.6000000E+05  1.3178255E-10
  2.6500000E+05  1.2174036E-10
  2.7000000E+05  1.1260551E-10
  2.8000000E+05  9.6689892E-11
  2.9000000E+05  8.3403392E-11
  3.0000000E+05  7.2250753E-11
  3.1000000E+05  6.2841088E-11
  3.2000000E+05  5.4863648E-11
  3.3000000E+05  4.8069713E-11
  3.4000000E+05  4.2258927E-11
  3.5000000E+05  3.7268917E-11
  3.6000000E+05  3.2967318E-11
  3.7000000E+05  2.9245678E-11
  3.8000000E+05  2.6014702E-11
  3.9000000E+05  2.3200518E-11
  4.0000000E+05  2.0741735E-11
  4.1000000E+05  1.8587111E-11
  4.2000000E+05  1.6693689E-11
  4.3000000E+05  1.5025321E-11
  4.4000000E+05  1.3551466E-11
  4.5000000E+05  1.2246231E-11
  4.6000000E+05  1.1087587E-11
  4.7000000E+05  1.0056739E-11
  4.8000000E+05  9.1375935E-12
  5.0000000E+05  7.5810614E-12
  5.1250000E+05  6.7673729E-12
  5.2500000E+05  6.0549902E-12
  5.3750000E+05  5.4295770E-12
  5.5000000E+05  4.8790656E-12
  5.6250000E+05  4.3932634E-12
  5.7500000E+05  3.9635304E-12
  5.8750000E+05  3.5825156E-12
  6.0000000E+05  3.2439456E-12
  6.1250000E+05  2.9424496E-12
  6.2500000E+05  2.6734148E-12
  6.3750000E+05  2.4328673E-12
  6.5000000E+05  2.2173775E-12
  6.6250000E+05  2.0239782E-12
  6.7500000E+05  1.8500954E-12
  6.8750000E+05  1.6934912E-12
  7.0000000E+05  1.5522176E-12
  7.1250000E+05  1.4245762E-12
  7.2500000E+05  1.3090785E-12
  7.3750000E+05  1.2044168E-12
  7.5000000E+05  1.1094402E-12
  7.6250000E+05  1.0231341E-12
  7.7500000E+05  9.4460150E-13
  8.0000000E+05  8.0774706E-13
  8.2500000E+05  6.9350150E-13
  8.5000000E+05  5.9764076E-13
  8.7500000E+05  5.1682786E-13
  9.0000000E+05  4.4846275E-13
  9.2500000E+05  3.9047176E-13
  9.5000000E+05  3.4114394E-13
  
  
#  84  15  N6  EION =  1.930000000E+02 eV   293
#  S(0) = 1.048668E+01
  1.9146941E+00  0.0000000E+00
  1.9146941E+02  0.0000000E+00
  1.9146941E+02  8.3034586E-04
  1.9300000E+02  8.3034586E-04
  1.9300272E+02  8.3034586E-04
  1.9317765E+02  8.6552352E-04
  1.9335259E+02  8.9923556E-04
  1.9352752E+02  9.3145220E-04
  1.9370245E+02  9.6215538E-04
  1.9405231E+02  1.0190023E-03
  1.9440218E+02  1.0698312E-03
  1.9510190E+02  1.1542526E-03
  1.9580163E+02  1.2178313E-03
  1.9720109E+02  1.2949841E-03
  1.9860054E+02  1.3255421E-03
  2.0000000E+02  1.3284402E-03
  2.0125000E+02  1.3180420E-03
  2.0250000E+02  1.3013926E-03
  2.0375000E+02  1.2820888E-03
  2.0500000E+02  1.2623805E-03
  2.0750000E+02  1.2268570E-03
  2.1000000E+02  1.2010241E-03
  2.1500000E+02  1.1886241E-03
  2.2000000E+02  1.2378571E-03
  2.2500000E+02  1.3549744E-03
  2.3000000E+02  1.5410277E-03
  2.3500000E+02  1.7953191E-03
  2.4000000E+02  2.1197626E-03
  2.4500000E+02  2.5196374E-03
  2.5000000E+02  3.0007091E-03
  2.5500000E+02  3.5652053E-03
  2.6000000E+02  4.2091983E-03
  2.7000000E+02  5.6852181E-03
  2.7500000E+02  6.4822416E-03
  2.8000000E+02  7.2962803E-03
  2.8500000E+02  8.1137643E-03
  2.9000000E+02  8.9265721E-03
  3.0000000E+02  1.0514004E-02
  3.1000000E+02  1.2018242E-02
  3.2000000E+02  1.3390368E-02
  3.3000000E+02  1.4583693E-02
  3.4000000E+02  1.5570205E-02
  3.5000000E+02  1.6356247E-02
  3.6000000E+02  1.6965093E-02
  3.8000000E+02  1.7768372E-02
  4.0000000E+02  1.8127288E-02
  4.2000000E+02  1.8114263E-02
  4.4000000E+02  1.7823217E-02
  4.6000000E+02  1.7358413E-02
  4.8000000E+02  1.6793378E-02
  5.0000000E+02  1.6158725E-02
  5.2500000E+02  1.5296614E-02
  5.5000000E+02  1.4403093E-02
  5.7500000E+02  1.3517392E-02
  6.0000000E+02  1.2663875E-02
  6.5000000E+02  1.1063119E-02
  6.7500000E+02  1.0324384E-02
  7.0000000E+02  9.6335300E-03
  7.2500000E+02  8.9896495E-03
  7.5000000E+02  8.3904121E-03
  8.0000000E+02  7.3156925E-03
  8.5000000E+02  6.3897071E-03
  9.0000000E+02  5.5961354E-03
  9.5000000E+02  4.9159374E-03
  1.0000000E+03  4.3304807E-03
  1.0500000E+03  3.8261979E-03
  1.1000000E+03  3.3915292E-03
  1.1500000E+03  3.0155295E-03
  1.2000000E+03  2.6889929E-03
  1.2500000E+03  2.4045653E-03
  1.3000000E+03  2.1561444E-03
  1.3500000E+03  1.9385622E-03
  1.4000000E+03  1.7474465E-03
  1.4500000E+03  1.5790965E-03
  1.5000000E+03  1.4303382E-03
  1.6000000E+03  1.1812852E-03
  1.7000000E+03  9.8357529E-04
  1.8000000E+03  8.2517964E-04
  1.9000000E+03  6.9714296E-04
  2.0000000E+03  5.9276890E-04
  2.1000000E+03  5.0701507E-04
  2.2000000E+03  4.3604794E-04
  2.3000000E+03  3.7692719E-04
  2.4000000E+03  3.2737200E-04
  2.5000000E+03  2.8559602E-04
  2.6000000E+03  2.5018888E-04
  2.7000000E+03  2.2002844E-04
  2.8000000E+03  1.9421537E-04
  2.9000000E+03  1.7202434E-04
  3.0000000E+03  1.5286679E-04
  3.1000000E+03  1.3626218E-04
  3.2000000E+03  1.2181608E-04
  3.4000000E+03  9.8153316E-05
  3.6000000E+03  7.9880583E-05
  3.8000000E+03  6.5600425E-05
  4.0000000E+03  5.4318576E-05
  4.2000000E+03  4.5316817E-05
  4.4000000E+03  3.8068929E-05
  4.6000000E+03  3.2184411E-05
  4.8000000E+03  2.7370050E-05
  5.0000000E+03  2.3403245E-05
  5.2500000E+03  1.9380320E-05
  5.5000000E+03  1.6166274E-05
  5.7500000E+03  1.3576075E-05
  6.0000000E+03  1.1471818E-05
  6.5000000E+03  8.3302712E-06
  6.7500000E+03  7.1531585E-06
  7.0000000E+03  6.1711221E-06
  7.2500000E+03  5.3472781E-06
  7.5000000E+03  4.6525163E-06
  7.7500000E+03  4.0637176E-06
  8.0000000E+03  3.5624027E-06
  8.2500000E+03  3.1337089E-06
  8.5000000E+03  2.7656066E-06
  8.7500000E+03  2.4483000E-06
  9.0000000E+03  2.1737686E-06
  9.2500000E+03  1.9354078E-06
  9.5000000E+03  1.7277569E-06
  1.0000000E+04  1.3872006E-06
  1.0500000E+04  1.1240508E-06
  1.1000000E+04  9.1849297E-07
  1.1500000E+04  7.5632084E-07
  1.2000000E+04  6.2720438E-07
  1.2500000E+04  5.2353847E-07
  1.3000000E+04  4.3965847E-07
  1.3500000E+04  3.7129888E-07
  1.4000000E+04  3.1521496E-07
  1.4500000E+04  2.6891584E-07
  1.5000000E+04  2.3047269E-07
  1.5500000E+04  1.9837902E-07
  1.6000000E+04  1.7144943E-07
  1.6500000E+04  1.4874500E-07
  1.7000000E+04  1.2951652E-07
  1.7500000E+04  1.1316237E-07
  1.8000000E+04  9.9196772E-08
  1.8500000E+04  8.7225381E-08
  1.9000000E+04  7.6926197E-08
  1.9500000E+04  6.8035004E-08
  2.0000000E+04  6.0334013E-08
  2.0500000E+04  5.3642928E-08
  2.1000000E+04  4.7811837E-08
  2.2000000E+04  3.8249268E-08
  2.3000000E+04  3.0867286E-08
  2.4000000E+04  2.5111387E-08
  2.5000000E+04  2.0581711E-08
  2.6000000E+04  1.6986247E-08
  2.7000000E+04  1.4109367E-08
  2.8000000E+04  1.1790231E-08
  2.9000000E+04  9.9075922E-09
  3.0000000E+04  8.3692407E-09
  3.1000000E+04  7.1044845E-09
  3.2000000E+04  6.0586558E-09
  3.3000000E+04  5.1891429E-09
  3.4000000E+04  4.4625166E-09
  3.5000000E+04  3.8523690E-09
  3.6000000E+04  3.3376969E-09
  3.7000000E+04  2.9016925E-09
  3.8000000E+04  2.5308293E-09
  3.9000000E+04  2.2141598E-09
  4.0000000E+04  1.9427800E-09
  4.1000000E+04  1.7094110E-09
  4.2000000E+04  1.5080703E-09
  4.3000000E+04  1.3338188E-09
  4.4000000E+04  1.1825617E-09
  4.6000000E+04  9.3596856E-10
  4.8000000E+04  7.4717111E-10
  5.0000000E+04  6.0120686E-10
  5.1250000E+04  5.2682740E-10
  5.2500000E+04  4.6292690E-10
  5.3750000E+04  4.0785618E-10
  5.5000000E+04  3.6025178E-10
  5.7500000E+04  2.8310525E-10
  6.0000000E+04  2.2450359E-10
  6.2500000E+04  1.7953603E-10
  6.5000000E+04  1.4470263E-10
  6.6250000E+04  1.3026817E-10
  6.7500000E+04  1.1747986E-10
  7.0000000E+04  9.6028831E-11
  7.2500000E+04  7.8994103E-11
  7.5000000E+04  6.5367339E-11
  7.7500000E+04  5.4392110E-11
  8.0000000E+04  4.5495686E-11
  8.2500000E+04  3.8240682E-11
  8.5000000E+04  3.2290617E-11
  8.7500000E+04  2.7384685E-11
  9.0000000E+04  2.3319382E-11
  9.2500000E+04  1.9934793E-11
  9.5000000E+04  1.7104350E-11
  9.7500000E+04  1.4727291E-11
  1.0000000E+05  1.2722995E-11
  1.0250000E+05  1.1026632E-11
  1.0500000E+05  9.5857135E-12
  1.0750000E+05  8.3575487E-12
  1.1000000E+05  7.3072598E-12
  1.1250000E+05  6.4062458E-12
  1.1500000E+05  5.6309512E-12
  1.2000000E+05  4.3828882E-12
  1.2500000E+05  3.4433548E-12
  1.3000000E+05  2.7287528E-12
  1.3500000E+05  2.1799748E-12
  1.4000000E+05  1.7547386E-12
  1.4500000E+05  1.4224396E-12
  1.5000000E+05  1.1607008E-12
  1.5500000E+05  9.5300402E-13
  1.6000000E+05  7.8703760E-13
  1.6500000E+05  6.5354323E-13
  1.7000000E+05  5.4550131E-13
  1.7500000E+05  4.5754705E-13
  1.8000000E+05  3.8554908E-13
  1.8500000E+05  3.2630353E-13
  1.9000000E+05  2.7730934E-13
  1.9500000E+05  2.3660164E-13
  2.0000000E+05  2.0262725E-13
  2.0500000E+05  1.7415140E-13
  2.1000000E+05  1.5018717E-13
  2.1500000E+05  1.2994155E-13
  2.2000000E+05  1.1277426E-13
  2.2500000E+05  9.8165914E-14
  2.3000000E+05  8.5693217E-14
  2.3500000E+05  7.5009572E-14
  2.4000000E+05  6.5830021E-14
  2.4500000E+05  5.7919365E-14
  2.5000000E+05  5.1082791E-14
  2.6000000E+05  4.0010797E-14
  2.7000000E+05  3.1611693E-14
  2.8000000E+05  2.5178571E-14
  2.9000000E+05  2.0206718E-14
  3.0000000E+05  1.6331725E-14
  3.1000000E+05  1.3287695E-14
  3.2000000E+05  1.0878610E-14
  3.3000000E+05  8.9586249E-15
  3.4000000E+05  7.4183223E-15
  3.5000000E+05  6.1749144E-15
  3.6000000E+05  5.1652360E-15
  3.7000000E+05  4.3407578E-15
  3.8000000E+05  3.6639438E-15
  3.9000000E+05  3.1055620E-15
  4.0000000E+05  2.6426987E-15
  4.1000000E+05  2.2572821E-15
  4.2000000E+05  1.9349769E-15
  4.3000000E+05  1.6643479E-15
  4.4000000E+05  1.4362258E-15
  4.5000000E+05  1.2432219E-15
  4.6000000E+05  1.0793525E-15
  4.7000000E+05  9.3974915E-16
  4.8000000E+05  8.2043311E-16
  5.0000000E+05  6.3017844E-16
  5.1250000E+05  5.3702960E-16
  5.2500000E+05  4.5929252E-16
  5.3750000E+05  3.9415250E-16
  5.5000000E+05  3.3935579E-16
  5.6250000E+05  2.9308892E-16
  5.7500000E+05  2.5388560E-16
  5.8750000E+05  2.2055475E-16
  6.0000000E+05  1.9212465E-16
  6.1250000E+05  1.6779918E-16
  6.2500000E+05  1.4692346E-16
  6.3750000E+05  1.2895666E-16
  6.5000000E+05  1.1345065E-16
  6.6250000E+05  1.0003277E-16
  6.7500000E+05  8.8392130E-17
  7.0000000E+05  6.9443108E-17
  7.2500000E+05  5.4979748E-17
  7.5000000E+05  4.3843966E-17
  7.7500000E+05  3.5200436E-17
  8.0000000E+05  2.8440507E-17
  8.2500000E+05  2.3116326E-17
  8.5000000E+05  1.8895027E-17
  8.7500000E+05  1.5527086E-17
  9.0000000E+05  1.2823747E-17
  9.2500000E+05  1.0641320E-17
  9.5000000E+05  8.8698308E-18
  9.7500000E+05  7.4245146E-18
  1.0000000E+06  6.2396668E-18
  1.0250000E+06  5.2640179E-18
  1.0500000E+06  4.4572162E-18
  1.0750000E+06  3.7873275E-18
  1.1000000E+06  3.2289452E-18
  1.1250000E+06  2.7617068E-18
  1.1500000E+06  2.3692604E-18
  1.1750000E+06  2.0384536E-18
  1.2000000E+06  1.7586559E-18
  1.2250000E+06  1.5212362E-18
  1.2500000E+06  1.3191758E-18
  1.2750000E+06  1.1467422E-18
  1.3000000E+06  9.9920542E-19
  1.3250000E+06  8.7264952E-19
  1.3500000E+06  7.6382234E-19
  1.3750000E+06  6.7001575E-19
  1.4000000E+06  5.8897545E-19
  1.4250000E+06  5.1881807E-19
  1.4500000E+06  4.5795737E-19
  1.5000000E+06  3.5897618E-19
  
  
#  84  16  N7  EION =  1.870000000E+02 eV   294
#  S(0) = 1.400732E+01
  1.8547072E+00  0.0000000E+00
  1.8547072E+02  0.0000000E+00
  1.8547072E+02  1.0648088E-03
  1.8700000E+02  1.0648088E-03
  1.8700272E+02  1.0648088E-03
  1.8715259E+02  1.1040201E-03
  1.8730245E+02  1.1420142E-03
  1.8745231E+02  1.1787659E-03
  1.8760218E+02  1.2142564E-03
  1.8790190E+02  1.2814080E-03
  1.8820163E+02  1.3434316E-03
  1.8880109E+02  1.4523238E-03
  1.8940054E+02  1.5419616E-03
  1.9000000E+02  1.6140314E-03
  1.9125000E+02  1.7167646E-03
  1.9250000E+02  1.7705713E-03
  1.9375000E+02  1.7914130E-03
  1.9500000E+02  1.7913037E-03
  1.9750000E+02  1.7593033E-03
  1.9875000E+02  1.7369612E-03
  2.0000000E+02  1.7142049E-03
  2.0250000E+02  1.6737265E-03
  2.0500000E+02  1.6461337E-03
  2.0750000E+02  1.6358952E-03
  2.1000000E+02  1.6459149E-03
  2.1500000E+02  1.7344922E-03
  2.2000000E+02  1.9208939E-03
  2.2500000E+02  2.2057465E-03
  2.3000000E+02  2.5879392E-03
  2.3500000E+02  3.0705271E-03
  2.4000000E+02  3.6607653E-03
  2.4500000E+02  4.3655310E-03
  2.5000000E+02  5.1856348E-03
  2.5500000E+02  6.1126677E-03
  2.6000000E+02  7.1284669E-03
  2.6500000E+02  8.2084337E-03
  2.7000000E+02  9.3265961E-03
  2.7500000E+02  1.0460792E-02
  2.8000000E+02  1.1593668E-02
  2.9000000E+02  1.3815925E-02
  3.0000000E+02  1.5932947E-02
  3.1000000E+02  1.7885256E-02
  3.2000000E+02  1.9605926E-02
  3.3000000E+02  2.1043965E-02
  3.4000000E+02  2.2193283E-02
  3.5000000E+02  2.3079824E-02
  3.6000000E+02  2.3747435E-02
  3.8000000E+02  2.4564912E-02
  4.0000000E+02  2.4811772E-02
  4.2000000E+02  2.4587723E-02
  4.4000000E+02  2.4038752E-02
  4.6000000E+02  2.3296915E-02
  4.8000000E+02  2.2445876E-02
  5.0000000E+02  2.1515143E-02
  5.2500000E+02  2.0283494E-02
  5.5000000E+02  1.9033665E-02
  5.7500000E+02  1.7813726E-02
  6.0000000E+02  1.6647809E-02
  6.5000000E+02  1.4478917E-02
  6.7500000E+02  1.3487800E-02
  7.0000000E+02  1.2564970E-02
  7.2500000E+02  1.1707659E-02
  7.5000000E+02  1.0912121E-02
  8.0000000E+02  9.4906511E-03
  8.5000000E+02  8.2715737E-03
  9.0000000E+02  7.2309712E-03
  9.5000000E+02  6.3413789E-03
  1.0000000E+03  5.5775933E-03
  1.0500000E+03  4.9213831E-03
  1.1000000E+03  4.3568943E-03
  1.1500000E+03  3.8693716E-03
  1.2000000E+03  3.4466196E-03
  1.2500000E+03  3.0789262E-03
  1.3000000E+03  2.7582164E-03
  1.3500000E+03  2.4776663E-03
  1.4000000E+03  2.2315197E-03
  1.4500000E+03  2.0149140E-03
  1.5000000E+03  1.8236929E-03
  1.6000000E+03  1.5039627E-03
  1.7000000E+03  1.2505765E-03
  1.8000000E+03  1.0478865E-03
  1.9000000E+03  8.8427012E-04
  2.0000000E+03  7.5106057E-04
  2.1000000E+03  6.4174439E-04
  2.2000000E+03  5.5137823E-04
  2.3000000E+03  4.7617583E-04
  2.4000000E+03  4.1320365E-04
  2.5000000E+03  3.6016708E-04
  2.6000000E+03  3.1525652E-04
  2.7000000E+03  2.7703377E-04
  2.8000000E+03  2.4434742E-04
  2.9000000E+03  2.1626978E-04
  3.0000000E+03  1.9204874E-04
  3.1000000E+03  1.7107081E-04
  3.2000000E+03  1.5283283E-04
  3.4000000E+03  1.2298871E-04
  3.6000000E+03  9.9972397E-05
  3.8000000E+03  8.2007043E-05
  4.0000000E+03  6.7830147E-05
  4.2000000E+03  5.6530863E-05
  4.4000000E+03  4.7442613E-05
  4.6000000E+03  4.0071287E-05
  4.8000000E+03  3.4046279E-05
  5.0000000E+03  2.9086509E-05
  5.2500000E+03  2.4061503E-05
  5.5000000E+03  2.0051085E-05
  5.7500000E+03  1.6822340E-05
  6.0000000E+03  1.4201859E-05
  6.5000000E+03  1.0294810E-05
  6.7500000E+03  8.8328414E-06
  7.0000000E+03  7.6141680E-06
  7.2500000E+03  6.5926241E-06
  7.5000000E+03  5.7318053E-06
  7.7500000E+03  5.0028234E-06
  8.0000000E+03  4.3826056E-06
  8.2500000E+03  3.8526080E-06
  8.5000000E+03  3.3978325E-06
  9.0000000E+03  2.6673480E-06
  9.5000000E+03  2.1175466E-06
  1.0000000E+04  1.6982423E-06
  1.0500000E+04  1.3746107E-06
  1.1000000E+04  1.1220803E-06
  1.1500000E+04  9.2305410E-07
  1.2000000E+04  7.6475053E-07
  1.2500000E+04  6.3776952E-07
  1.3000000E+04  5.3511653E-07
  1.3500000E+04  4.5152960E-07
  1.4000000E+04  3.8300973E-07
  1.4500000E+04  3.2648973E-07
  1.5000000E+04  2.7959648E-07
  1.5500000E+04  2.4047792E-07
  1.6000000E+04  2.0767795E-07
  1.6500000E+04  1.8004404E-07
  1.7000000E+04  1.5665720E-07
  1.7500000E+04  1.3677998E-07
  1.8000000E+04  1.1981732E-07
  1.8500000E+04  1.0528647E-07
  1.9000000E+04  9.2793498E-08
  2.0000000E+04  7.2685872E-08
  2.1000000E+04  5.7529468E-08
  2.2000000E+04  4.5969248E-08
  2.3000000E+04  3.7055596E-08
  2.4000000E+04  3.0113311E-08
  2.5000000E+04  2.4655998E-08
  2.6000000E+04  2.0328812E-08
  2.7000000E+04  1.6869991E-08
  2.8000000E+04  1.4084481E-08
  2.9000000E+04  1.1825379E-08
  3.0000000E+04  9.9810756E-09
  3.1000000E+04  8.4660899E-09
  3.2000000E+04  7.2143783E-09
  3.3000000E+04  6.1745063E-09
  3.4000000E+04  5.3061631E-09
  3.5000000E+04  4.5775345E-09
  3.6000000E+04  3.9633375E-09
  3.7000000E+04  3.4433559E-09
  3.8000000E+04  3.0013344E-09
  3.9000000E+04  2.6241283E-09
  4.0000000E+04  2.3010541E-09
  4.2000000E+04  1.7839510E-09
  4.4000000E+04  1.3971518E-09
  4.6000000E+04  1.1044240E-09
  4.8000000E+04  8.8052933E-10
  5.0000000E+04  7.0760361E-10
  5.1250000E+04  6.1955919E-10
  5.2500000E+04  5.4396794E-10
  5.3750000E+04  4.7886471E-10
  5.5000000E+04  4.2262544E-10
  5.7500000E+04  3.3157627E-10
  6.0000000E+04  2.6251073E-10
  6.2500000E+04  2.0958964E-10
  6.5000000E+04  1.6865434E-10
  6.6250000E+04  1.5171010E-10
  6.7500000E+04  1.3670903E-10
  7.0000000E+04  1.1157285E-10
  7.2500000E+04  9.1639640E-11
  7.5000000E+04  7.5715847E-11
  7.7500000E+04  6.2907433E-11
  8.0000000E+04  5.2538262E-11
  8.2500000E+04  4.4092505E-11
  8.5000000E+04  3.7173970E-11
  8.7500000E+04  3.1476030E-11
  9.0000000E+04  2.6759721E-11
  9.2500000E+04  2.2837477E-11
  9.5000000E+04  1.9561030E-11
  9.7500000E+04  1.6812470E-11
  1.0000000E+05  1.4497574E-11
  1.0250000E+05  1.2540650E-11
  1.0500000E+05  1.0880457E-11
  1.0750000E+05  9.4672068E-12
  1.1000000E+05  8.2602464E-12
  1.1250000E+05  7.2262688E-12
  1.1500000E+05  6.3378602E-12
  1.2000000E+05  4.9109264E-12
  1.2500000E+05  3.8402390E-12
  1.3000000E+05  3.0286914E-12
  1.3500000E+05  2.4077181E-12
  1.4000000E+05  1.9283493E-12
  1.4500000E+05  1.5551986E-12
  1.5000000E+05  1.2624469E-12
  1.5500000E+05  1.0310807E-12
  1.6000000E+05  8.4696473E-13
  1.6500000E+05  6.9949667E-13
  1.7000000E+05  5.8065839E-13
  1.7500000E+05  4.8433813E-13
  1.8000000E+05  4.0584169E-13
  1.8500000E+05  3.4153892E-13
  1.9000000E+05  2.8860442E-13
  1.9500000E+05  2.4482513E-13
  2.0000000E+05  2.0845635E-13
  2.0500000E+05  1.7811496E-13
  2.1000000E+05  1.5269953E-13
  2.1500000E+05  1.3132827E-13
  2.2000000E+05  1.1329170E-13
  2.2500000E+05  9.8016105E-14
  2.3000000E+05  8.5035487E-14
  2.3500000E+05  7.3969745E-14
  2.4000000E+05  6.4507518E-14
  2.4500000E+05  5.6392730E-14
  2.5000000E+05  4.9414062E-14
  2.6000000E+05  3.8194254E-14
  2.7000000E+05  2.9769476E-14
  2.8000000E+05  2.3384034E-14
  2.9000000E+05  1.8502212E-14
  3.0000000E+05  1.4739699E-14
  3.1000000E+05  1.1817812E-14
  3.2000000E+05  9.5325521E-15
  3.3000000E+05  7.7332209E-15
  3.4000000E+05  6.3075130E-15
  3.5000000E+05  5.1710677E-15
  3.6000000E+05  4.2600311E-15
  3.7000000E+05  3.5257376E-15
  3.8000000E+05  2.9308528E-15
  3.9000000E+05  2.4465489E-15
  4.0000000E+05  2.0504127E-15
  4.1000000E+05  1.7249278E-15
  4.2000000E+05  1.4563435E-15
  4.3000000E+05  1.2338052E-15
  4.4000000E+05  1.0486997E-15
  4.5000000E+05  8.9415787E-16
  4.6000000E+05  7.6467481E-16
  4.7000000E+05  6.5581870E-16
  4.8000000E+05  5.6400591E-16
  5.0000000E+05  4.2040875E-16
  5.1250000E+05  3.5162762E-16
  5.2500000E+05  2.9516751E-16
  5.3750000E+05  2.4863172E-16
  5.5000000E+05  2.1012616E-16
  5.6250000E+05  1.7814696E-16
  5.7500000E+05  1.5149407E-16
  5.8750000E+05  1.2920505E-16
  6.0000000E+05  1.1050471E-16
  6.1250000E+05  9.4766167E-17
  6.2500000E+05  8.1480407E-17
  6.3750000E+05  7.0232576E-17
  6.5000000E+05  6.0683418E-17
  6.6250000E+05  5.2554532E-17
  6.7500000E+05  4.5616684E-17
  6.8750000E+05  3.9680508E-17
  7.0000000E+05  3.4589122E-17
  7.1250000E+05  3.0212161E-17
  7.2500000E+05  2.6440922E-17
  7.5000000E+05  2.0366703E-17
  7.7500000E+05  1.5800733E-17
  8.0000000E+05  1.2341412E-17
  8.2500000E+05  9.7009107E-18
  8.5000000E+05  7.6712047E-18
  8.7500000E+05  6.1006407E-18
  9.0000000E+05  4.8778329E-18
  9.2500000E+05  3.9202463E-18
  9.5000000E+05  3.1661917E-18
  9.7500000E+05  2.5692532E-18
  1.0000000E+06  2.0942425E-18
  1.0250000E+06  1.7143346E-18
  1.0500000E+06  1.4090225E-18
  1.0750000E+06  1.1625362E-18
  1.1000000E+06  9.6267949E-19
  1.1250000E+06  7.9999247E-19
  1.1500000E+06  6.6707503E-19
  1.1750000E+06  5.5809153E-19
  1.2000000E+06  4.6842171E-19
  1.2250000E+06  3.9439320E-19
  1.2500000E+06  3.3306524E-19
  1.2750000E+06  2.8207625E-19
  1.3000000E+06  2.3953813E-19
  1.3250000E+06  2.0393522E-19
  1.3500000E+06  1.7404528E-19
  1.3750000E+06  1.4887870E-19
  1.4000000E+06  1.2763825E-19
  1.4250000E+06  1.0967685E-19
  1.4500000E+06  9.4458687E-20
  1.4750000E+06  8.1539164E-20
  1.5000000E+06  7.0548940E-20
  1.5250000E+06  6.1180813E-20
  
  
#  84  20  O4  EION =  4.100000000E+01 eV   303
#  S(0) = 6.557562E+00
  3.5392002E-01  0.0000000E+00
  3.5392002E+01  0.0000000E+00
  3.5392002E+01  1.2068689E-02
  4.1000000E+01  1.2068689E-02
  4.1002721E+01  1.2068689E-02
  4.1102449E+01  1.2205681E-02
  4.1202177E+01  1.2352003E-02
  4.1301905E+01  1.2507980E-02
  4.1401633E+01  1.2673943E-02
  4.1601088E+01  1.3037211E-02
  4.1800544E+01  1.3444647E-02
  4.2000000E+01  1.3899259E-02
  4.2500000E+01  1.5267636E-02
  4.3000000E+01  1.7007937E-02
  4.3500000E+01  1.9183131E-02
  4.4000000E+01  2.1864840E-02
  4.5000000E+01  2.9080096E-02
  4.6000000E+01  3.9403161E-02
  4.7000000E+01  5.3667315E-02
  4.7500000E+01  6.2521857E-02
  4.8000000E+01  7.2615754E-02
  4.8500000E+01  8.3968151E-02
  4.9000000E+01  9.6537347E-02
  4.9500000E+01  1.1019298E-01
  5.0000000E+01  1.2471884E-01
  5.0625000E+01  1.4357714E-01
  5.1250000E+01  1.6242268E-01
  5.1875000E+01  1.8024577E-01
  5.2500000E+01  1.9604738E-01
  5.2812500E+01  2.0292713E-01
  5.3125000E+01  2.0900979E-01
  5.3750000E+01  2.1856787E-01
  5.4375000E+01  2.2461096E-01
  5.5000000E+01  2.2727716E-01
  5.6250000E+01  2.2430325E-01
  5.7500000E+01  2.1396238E-01
  5.8125000E+01  2.0729241E-01
  5.8750000E+01  2.0013758E-01
  5.9375000E+01  1.9276021E-01
  6.0000000E+01  1.8535529E-01
  6.0625000E+01  1.7806718E-01
  6.1250000E+01  1.7098274E-01
  6.2500000E+01  1.5760002E-01
  6.3750000E+01  1.4540139E-01
  6.5000000E+01  1.3435960E-01
  6.7500000E+01  1.1534441E-01
  7.0000000E+01  9.9622966E-02
  7.2500000E+01  8.6413485E-02
  7.5000000E+01  7.5170338E-02
  7.7500000E+01  6.5522376E-02
  8.0000000E+01  5.7212759E-02
  8.2500000E+01  5.0045840E-02
  8.5000000E+01  4.3865810E-02
  8.7500000E+01  3.8537647E-02
  9.0000000E+01  3.3944402E-02
  9.2500000E+01  2.9981741E-02
  9.5000000E+01  2.6558325E-02
  9.7500000E+01  2.3594933E-02
  1.0000000E+02  2.1022525E-02
  1.0250000E+02  1.8782712E-02
  1.0500000E+02  1.6826049E-02
  1.0750000E+02  1.5110330E-02
  1.1000000E+02  1.3600579E-02
  1.1250000E+02  1.2267512E-02
  1.1500000E+02  1.1086363E-02
  1.1750000E+02  1.0036500E-02
  1.2000000E+02  9.1006681E-03
  1.2250000E+02  8.2643716E-03
  1.2500000E+02  7.5153088E-03
  1.3000000E+02  6.2384051E-03
  1.3500000E+02  5.2034636E-03
  1.4000000E+02  4.3605788E-03
  1.4500000E+02  3.6717956E-03
  1.5000000E+02  3.1075620E-03
  1.5500000E+02  2.6442127E-03
  1.6000000E+02  2.2631816E-03
  1.6500000E+02  1.9491801E-03
  1.7000000E+02  1.6900346E-03
  1.7500000E+02  1.4759774E-03
  1.8000000E+02  1.2988782E-03
  1.8500000E+02  1.1522740E-03
  1.9000000E+02  1.0309824E-03
  1.9500000E+02  9.3068241E-04
  2.0000000E+02  8.4780264E-04
  2.0500000E+02  7.7941086E-04
  2.1000000E+02  7.2313649E-04
  2.1500000E+02  6.7706803E-04
  2.2000000E+02  6.3951289E-04
  2.2500000E+02  6.0898162E-04
  2.3000000E+02  5.8431612E-04
  2.4000000E+02  5.4910161E-04
  2.5000000E+02  5.2782637E-04
  2.6000000E+02  5.1615274E-04
  2.7000000E+02  5.1115857E-04
  2.8000000E+02  5.1070389E-04
  2.9000000E+02  5.1321529E-04
  3.0000000E+02  5.1758016E-04
  3.1000000E+02  5.2297385E-04
  3.2000000E+02  5.2873414E-04
  3.4000000E+02  5.3985051E-04
  3.6000000E+02  5.4893569E-04
  3.8000000E+02  5.5535754E-04
  4.0000000E+02  5.5911855E-04
  4.2000000E+02  5.6033614E-04
  4.4000000E+02  5.5918783E-04
  4.6000000E+02  5.5593552E-04
  4.8000000E+02  5.5086445E-04
  5.0000000E+02  5.4429289E-04
  5.2500000E+02  5.3449308E-04
  5.5000000E+02  5.2341317E-04
  5.7500000E+02  5.1134641E-04
  6.0000000E+02  4.9851864E-04
  6.5000000E+02  4.7161809E-04
  6.7500000E+02  4.5798459E-04
  7.0000000E+02  4.4440235E-04
  7.2500000E+02  4.3095081E-04
  7.5000000E+02  4.1769388E-04
  8.0000000E+02  3.9197126E-04
  8.5000000E+02  3.6753290E-04
  9.0000000E+02  3.4453306E-04
  9.5000000E+02  3.2302362E-04
  1.0000000E+03  3.0298043E-04
  1.0500000E+03  2.8434445E-04
  1.1000000E+03  2.6703818E-04
  1.1500000E+03  2.5097703E-04
  1.2000000E+03  2.3607936E-04
  1.2500000E+03  2.2226679E-04
  1.3000000E+03  2.0945980E-04
  1.3500000E+03  1.9757397E-04
  1.4000000E+03  1.8652973E-04
  1.4500000E+03  1.7625630E-04
  1.5000000E+03  1.6669373E-04
  1.6000000E+03  1.4948753E-04
  1.7000000E+03  1.3451470E-04
  1.8000000E+03  1.2143106E-04
  1.9000000E+03  1.0995170E-04
  2.0000000E+03  9.9841014E-05
  2.1000000E+03  9.0903401E-05
  2.2000000E+03  8.2975722E-05
  2.3000000E+03  7.5921023E-05
  2.4000000E+03  6.9623843E-05
  2.5000000E+03  6.3986396E-05
  2.6000000E+03  5.8925487E-05
  2.7000000E+03  5.4370052E-05
  2.8000000E+03  5.0259219E-05
  2.9000000E+03  4.6540659E-05
  3.0000000E+03  4.3169228E-05
  3.1000000E+03  4.0105837E-05
  3.2000000E+03  3.7316550E-05
  3.4000000E+03  3.2445891E-05
  3.6000000E+03  2.8362423E-05
  3.8000000E+03  2.4915569E-05
  4.0000000E+03  2.1987763E-05
  4.2000000E+03  1.9486371E-05
  4.4000000E+03  1.7337757E-05
  4.6000000E+03  1.5482891E-05
  4.8000000E+03  1.3874088E-05
  5.0000000E+03  1.2472578E-05
  5.2500000E+03  1.0964415E-05
  5.5000000E+03  9.6810141E-06
  5.7500000E+03  8.5828013E-06
  6.0000000E+03  7.6381639E-06
  6.5000000E+03  6.1127661E-06
  6.7500000E+03  5.4946217E-06
  7.0000000E+03  4.9534752E-06
  7.2500000E+03  4.4779634E-06
  7.5000000E+03  4.0586570E-06
  7.7500000E+03  3.6876866E-06
  8.0000000E+03  3.3584506E-06
  8.2500000E+03  3.0653838E-06
  8.5000000E+03  2.8037763E-06
  9.0000000E+03  2.3595162E-06
  9.5000000E+03  2.0001332E-06
  1.0000000E+04  1.7067739E-06
  1.0500000E+04  1.4653287E-06
  1.1000000E+04  1.2651057E-06
  1.1500000E+04  1.0979088E-06
  1.2000000E+04  9.5739001E-07
  1.2500000E+04  8.3858664E-07
  1.3000000E+04  7.3758432E-07
  1.3500000E+04  6.5127053E-07
  1.4000000E+04  5.7715193E-07
  1.4500000E+04  5.1321656E-07
  1.5000000E+04  4.5783030E-07
  1.5500000E+04  4.0965783E-07
  1.6000000E+04  3.6760152E-07
  1.6500000E+04  3.3075411E-07
  1.7000000E+04  2.9836180E-07
  1.7500000E+04  2.6979522E-07
  1.8000000E+04  2.4452650E-07
  1.8500000E+04  2.2211088E-07
  1.9000000E+04  2.0217206E-07
  2.0000000E+04  1.6849313E-07
  2.1000000E+04  1.4145240E-07
  2.2000000E+04  1.1954887E-07
  2.3000000E+04  1.0166222E-07
  2.4000000E+04  8.6946405E-08
  2.5000000E+04  7.4755450E-08
  2.6000000E+04  6.4591295E-08
  2.7000000E+04  5.6066347E-08
  2.8000000E+04  4.8876374E-08
  2.9000000E+04  4.2780653E-08
  3.0000000E+04  3.7587329E-08
  3.1000000E+04  3.3142452E-08
  3.2000000E+04  2.9321667E-08
  3.3000000E+04  2.6023911E-08
  3.4000000E+04  2.3166588E-08
  3.5000000E+04  2.0681825E-08
  3.6000000E+04  1.8513548E-08
  3.7000000E+04  1.6615216E-08
  3.8000000E+04  1.4948019E-08
  3.9000000E+04  1.3479458E-08
  4.0000000E+04  1.2182197E-08
  4.1000000E+04  1.1033155E-08
  4.2000000E+04  1.0012769E-08
  4.3000000E+04  9.1043954E-09
  4.4000000E+04  8.2938297E-09
  4.6000000E+04  6.9191726E-09
  4.8000000E+04  5.8104605E-09
  5.0000000E+04  4.9092070E-09
  5.1250000E+04  4.4311873E-09
  5.2500000E+04  4.0081691E-09
  5.3750000E+04  3.6328717E-09
  5.5000000E+04  3.2991009E-09
  5.7500000E+04  2.7357537E-09
  5.8750000E+04  2.4977617E-09
  6.0000000E+04  2.2842431E-09
  6.2500000E+04  1.9194280E-09
  6.5000000E+04  1.6224451E-09
  6.7500000E+04  1.3789930E-09
  7.0000000E+04  1.1781231E-09
  7.2500000E+04  1.0113786E-09
  7.5000000E+04  8.7217271E-10
  7.7500000E+04  7.5533524E-10
  8.0000000E+04  6.5677799E-10
  8.2500000E+04  5.7324593E-10
  8.5000000E+04  5.0213102E-10
  8.7500000E+04  4.4133079E-10
  9.0000000E+04  3.8914061E-10
  9.2500000E+04  3.4417074E-10
  9.5000000E+04  3.0528225E-10
  9.7500000E+04  2.7153716E-10
  1.0000000E+05  2.4215943E-10
  1.0250000E+05  2.1650417E-10
  1.0500000E+05  1.9403305E-10
  1.0750000E+05  1.7429493E-10
  1.1000000E+05  1.5691023E-10
  1.1250000E+05  1.4155849E-10
  1.1500000E+05  1.2796818E-10
  1.2000000E+05  1.0518211E-10
  1.2500000E+05  8.7079821E-11
  1.3000000E+05  7.2577677E-11
  1.3500000E+05  6.0869036E-11
  1.4000000E+05  5.1347113E-11
  1.4500000E+05  4.3550951E-11
  1.5000000E+05  3.7127222E-11
  1.5500000E+05  3.1802803E-11
  1.6000000E+05  2.7364865E-11
  1.6500000E+05  2.3646314E-11
  1.7000000E+05  2.0515053E-11
  1.7500000E+05  1.7865954E-11
  1.8000000E+05  1.5614829E-11
  1.8500000E+05  1.3693850E-11
  1.9000000E+05  1.2048062E-11
  1.9500000E+05  1.0632700E-11
  2.0000000E+05  9.4111129E-12
  2.0500000E+05  8.3531483E-12
  2.1000000E+05  7.4338878E-12
  2.1500000E+05  6.6326480E-12
  2.2000000E+05  5.9321892E-12
  2.2500000E+05  5.3180848E-12
  2.3000000E+05  4.7782157E-12
  2.3500000E+05  4.3023630E-12
  2.4000000E+05  3.8818802E-12
  2.4500000E+05  3.5094264E-12
  2.5000000E+05  3.1787482E-12
  2.6000000E+05  2.6221116E-12
  2.7000000E+05  2.1777003E-12
  2.8000000E+05  1.8200860E-12
  2.9000000E+05  1.5301990E-12
  3.0000000E+05  1.2935986E-12
  3.1000000E+05  1.0992490E-12
  3.2000000E+05  9.3864230E-13
  3.3000000E+05  8.0516744E-13
  3.4000000E+05  6.9364898E-13
  3.5000000E+05  6.0000639E-13
  3.6000000E+05  5.2099996E-13
  3.7000000E+05  4.5404178E-13
  3.8000000E+05  3.9705252E-13
  3.9000000E+05  3.4835193E-13
  4.0000000E+05  3.0657550E-13
  4.1000000E+05  2.7060905E-13
  4.2000000E+05  2.3953776E-13
  4.3000000E+05  2.1260699E-13
  4.4000000E+05  1.8919120E-13
  4.5000000E+05  1.6876831E-13
  4.6000000E+05  1.5090247E-13
  4.7000000E+05  1.3522897E-13
  4.8000000E+05  1.2144141E-13
  5.0000000E+05  9.8533147E-14
  5.1250000E+05  8.6806017E-14
  5.2500000E+05  7.6698474E-14
  5.3750000E+05  6.7960593E-14
  
  
#  84  21  O5  EION =  3.800000000E+01 eV   303
#  S(0) = 1.013717E+01
  2.0531695E-01  0.0000000E+00
  2.0531695E+01  0.0000000E+00
  2.0531695E+01  2.2736970E-02
  3.8000000E+01  2.2736970E-02
  3.8002721E+01  2.2736970E-02
  3.8102585E+01  2.2919839E-02
  3.8202449E+01  2.3119390E-02
  3.8302313E+01  2.3336118E-02
  3.8402177E+01  2.3570528E-02
  3.8601905E+01  2.4094504E-02
  3.8801633E+01  2.4695644E-02
  3.9201088E+01  2.6147937E-02
  3.9600544E+01  2.7966905E-02
  4.0000000E+01  3.0196443E-02
  4.0500000E+01  3.3640450E-02
  4.1000000E+01  3.7910655E-02
  4.1500000E+01  4.3126203E-02
  4.2000000E+01  4.9418435E-02
  4.2500000E+01  5.6929096E-02
  4.3000000E+01  6.5806574E-02
  4.4000000E+01  8.8246441E-02
  4.4500000E+01  1.0206331E-01
  4.5000000E+01  1.1772013E-01
  4.5500000E+01  1.3522211E-01
  4.6000000E+01  1.5448329E-01
  4.6500000E+01  1.7528825E-01
  4.7000000E+01  1.9729958E-01
  4.8000000E+01  2.4279386E-01
  4.8500000E+01  2.6492796E-01
  4.9000000E+01  2.8563606E-01
  4.9500000E+01  3.0420851E-01
  5.0000000E+01  3.2005338E-01
  5.0625000E+01  3.3534731E-01
  5.1250000E+01  3.4538048E-01
  5.1875000E+01  3.5027604E-01
  5.2500000E+01  3.5053502E-01
  5.3750000E+01  3.4041695E-01
  5.4375000E+01  3.3165890E-01
  5.5000000E+01  3.2142741E-01
  5.5625000E+01  3.1030681E-01
  5.6250000E+01  2.9873573E-01
  5.7500000E+01  2.7547043E-01
  5.8125000E+01  2.6418255E-01
  5.8750000E+01  2.5326725E-01
  6.0000000E+01  2.3276937E-01
  6.2500000E+01  1.9733179E-01
  6.5000000E+01  1.6840027E-01
  6.7500000E+01  1.4453271E-01
  7.0000000E+01  1.2455194E-01
  7.2500000E+01  1.0763256E-01
  7.5000000E+01  9.3201656E-02
  7.7500000E+01  8.0851803E-02
  8.0000000E+01  7.0269844E-02
  8.2500000E+01  6.1202063E-02
  8.5000000E+01  5.3431937E-02
  9.0000000E+01  4.1059177E-02
  9.2500000E+01  3.6150262E-02
  9.5000000E+01  3.1923393E-02
  9.7500000E+01  2.8273353E-02
  1.0000000E+02  2.5111930E-02
  1.0250000E+02  2.2364509E-02
  1.0500000E+02  1.9968170E-02
  1.0750000E+02  1.7870907E-02
  1.1000000E+02  1.6029184E-02
  1.1250000E+02  1.4406469E-02
  1.1500000E+02  1.2972344E-02
  1.1750000E+02  1.1701404E-02
  1.2000000E+02  1.0572379E-02
  1.2500000E+02  8.6704001E-03
  1.3000000E+02  7.1519831E-03
  1.3500000E+02  5.9336376E-03
  1.4000000E+02  4.9519119E-03
  1.4500000E+02  4.1590519E-03
  1.5000000E+02  3.5169750E-03
  1.5500000E+02  2.9963357E-03
  1.6000000E+02  2.5736048E-03
  1.6500000E+02  2.2298101E-03
  1.7000000E+02  1.9502704E-03
  1.7500000E+02  1.7229578E-03
  1.8000000E+02  1.5381296E-03
  1.8500000E+02  1.3880956E-03
  1.9000000E+02  1.2666758E-03
  1.9500000E+02  1.1688692E-03
  2.0000000E+02  1.0903285E-03
  2.0500000E+02  1.0275577E-03
  2.1000000E+02  9.7789382E-04
  2.1500000E+02  9.3915912E-04
  2.2000000E+02  9.0925312E-04
  2.2500000E+02  8.8649667E-04
  2.3000000E+02  8.6959833E-04
  2.4000000E+02  8.4939277E-04
  2.5000000E+02  8.4196123E-04
  2.6000000E+02  8.4262456E-04
  2.7000000E+02  8.4833964E-04
  2.8000000E+02  8.5704613E-04
  2.9000000E+02  8.6718007E-04
  3.0000000E+02  8.7774334E-04
  3.1000000E+02  8.8798786E-04
  3.2000000E+02  8.9734284E-04
  3.4000000E+02  9.1240122E-04
  3.6000000E+02  9.2178278E-04
  3.8000000E+02  9.2575821E-04
  4.0000000E+02  9.2499921E-04
  4.2000000E+02  9.2008678E-04
  4.4000000E+02  9.1157232E-04
  4.6000000E+02  9.0005510E-04
  4.8000000E+02  8.8609581E-04
  5.0000000E+02  8.7026722E-04
  5.2500000E+02  8.4867974E-04
  5.5000000E+02  8.2578915E-04
  5.7500000E+02  8.0198370E-04
  6.0000000E+02  7.7757094E-04
  6.5000000E+02  7.2840990E-04
  6.7500000E+02  7.0424359E-04
  7.0000000E+02  6.8054817E-04
  7.2500000E+02  6.5740064E-04
  7.5000000E+02  6.3486060E-04
  8.0000000E+02  5.9178901E-04
  8.5000000E+02  5.5155993E-04
  9.0000000E+02  5.1423138E-04
  9.5000000E+02  4.7973772E-04
  1.0000000E+03  4.4792129E-04
  1.0500000E+03  4.1859817E-04
  1.1000000E+03  3.9158038E-04
  1.1500000E+03  3.6668410E-04
  1.2000000E+03  3.4373939E-04
  1.2500000E+03  3.2258843E-04
  1.3000000E+03  3.0307912E-04
  1.3500000E+03  2.8505936E-04
  1.4000000E+03  2.6838997E-04
  1.4500000E+03  2.5294881E-04
  1.5000000E+03  2.3863274E-04
  1.6000000E+03  2.1301203E-04
  1.7000000E+03  1.9086287E-04
  1.8000000E+03  1.7162087E-04
  1.9000000E+03  1.5482715E-04
  2.0000000E+03  1.4010744E-04
  2.1000000E+03  1.2715389E-04
  2.2000000E+03  1.1571180E-04
  2.3000000E+03  1.0556904E-04
  2.4000000E+03  9.6548091E-05
  2.5000000E+03  8.8499610E-05
  2.6000000E+03  8.1297314E-05
  2.7000000E+03  7.4833955E-05
  2.8000000E+03  6.9018127E-05
  2.9000000E+03  6.3771602E-05
  3.0000000E+03  5.9027176E-05
  3.1000000E+03  5.4726902E-05
  3.2000000E+03  5.0820675E-05
  3.4000000E+03  4.4022226E-05
  3.6000000E+03  3.8346585E-05
  3.8000000E+03  3.3574587E-05
  4.0000000E+03  2.9536054E-05
  4.2000000E+03  2.6097610E-05
  4.4000000E+03  2.3153731E-05
  4.6000000E+03  2.0620182E-05
  4.8000000E+03  1.8429195E-05
  5.0000000E+03  1.6525868E-05
  5.2500000E+03  1.4483823E-05
  5.5000000E+03  1.2751623E-05
  5.7500000E+03  1.1273850E-05
  6.0000000E+03  1.0006404E-05
  6.5000000E+03  7.9679341E-06
  6.7500000E+03  7.1451602E-06
  7.0000000E+03  6.4266447E-06
  7.2500000E+03  5.7967743E-06
  7.5000000E+03  5.2426284E-06
  7.7500000E+03  4.7534511E-06
  8.0000000E+03  4.3202407E-06
  8.2500000E+03  3.9354268E-06
  8.5000000E+03  3.5926167E-06
  9.0000000E+03  3.0121314E-06
  9.5000000E+03  2.5443037E-06
  1.0000000E+04  2.1637794E-06
  1.0500000E+04  1.8516556E-06
  1.1000000E+04  1.5936594E-06
  1.1500000E+04  1.3788875E-06
  1.2000000E+04  1.1989230E-06
  1.2500000E+04  1.0472062E-06
  1.3000000E+04  9.1857895E-07
  1.3500000E+04  8.0895135E-07
  1.4000000E+04  7.1505630E-07
  1.4500000E+04  6.3426450E-07
  1.5000000E+04  5.6444590E-07
  1.5500000E+04  5.0386424E-07
  1.6000000E+04  4.5109580E-07
  1.6500000E+04  4.0496648E-07
  1.7000000E+04  3.6450301E-07
  1.7500000E+04  3.2889456E-07
  1.8000000E+04  2.9746246E-07
  1.8500000E+04  2.6963616E-07
  1.9000000E+04  2.4493380E-07
  2.0000000E+04  2.0332776E-07
  2.1000000E+04  1.7004780E-07
  2.2000000E+04  1.4318792E-07
  2.3000000E+04  1.2133052E-07
  2.4000000E+04  1.0340863E-07
  2.5000000E+04  8.8610309E-08
  2.6000000E+04  7.6311496E-08
  2.7000000E+04  6.6028034E-08
  2.8000000E+04  5.7381023E-08
  2.9000000E+04  5.0071500E-08
  3.0000000E+04  4.3861862E-08
  3.1000000E+04  3.8561972E-08
  3.2000000E+04  3.4018646E-08
  3.3000000E+04  3.0107713E-08
  3.4000000E+04  2.6727949E-08
  3.5000000E+04  2.3796383E-08
  3.6000000E+04  2.1244629E-08
  3.7000000E+04  1.9016057E-08
  3.8000000E+04  1.7063561E-08
  3.9000000E+04  1.5347780E-08
  4.0000000E+04  1.3835678E-08
  4.1000000E+04  1.2499421E-08
  4.2000000E+04  1.1315468E-08
  4.3000000E+04  1.0263836E-08
  4.4000000E+04  9.3275014E-09
  4.6000000E+04  7.7446036E-09
  4.8000000E+04  6.4733455E-09
  5.0000000E+04  5.4442406E-09
  5.1250000E+04  4.9002355E-09
  5.2500000E+04  4.4200304E-09
  5.3750000E+04  3.9950525E-09
  5.5000000E+04  3.6180246E-09
  5.7500000E+04  2.9839299E-09
  5.8750000E+04  2.7170266E-09
  6.0000000E+04  2.4781344E-09
  6.2500000E+04  2.0713682E-09
  6.5000000E+04  1.7417572E-09
  6.7500000E+04  1.4727819E-09
  7.0000000E+04  1.2518443E-09
  7.2500000E+04  1.0692491E-09
  7.5000000E+04  9.1747287E-10
  7.7500000E+04  7.9063194E-10
  8.0000000E+04  6.8409063E-10
  8.2500000E+04  5.9417090E-10
  8.5000000E+04  5.1793620E-10
  8.7500000E+04  4.5302742E-10
  9.0000000E+04  3.9753826E-10
  9.2500000E+04  3.4991975E-10
  9.5000000E+04  3.0890667E-10
  9.7500000E+04  2.7346046E-10
  1.0000000E+05  2.4272466E-10
  1.0250000E+05  2.1598981E-10
  1.0500000E+05  1.9266554E-10
  1.0750000E+05  1.7225862E-10
  1.1000000E+05  1.5435532E-10
  1.1250000E+05  1.3860742E-10
  1.1500000E+05  1.2472073E-10
  1.1750000E+05  1.1244583E-10
  1.2000000E+05  1.0157060E-10
  1.2250000E+05  9.1914023E-11
  1.2500000E+05  8.3321204E-11
  1.3000000E+05  6.8813608E-11
  1.3500000E+05  5.7190157E-11
  1.4000000E+05  4.7809473E-11
  1.4500000E+05  4.0187094E-11
  1.5000000E+05  3.3953831E-11
  1.5500000E+05  2.8825984E-11
  1.6000000E+05  2.4583746E-11
  1.6500000E+05  2.1055526E-11
  1.7000000E+05  1.8106467E-11
  1.7500000E+05  1.5629860E-11
  1.8000000E+05  1.3540725E-11
  1.8500000E+05  1.1770985E-11
  1.9000000E+05  1.0265797E-11
  1.9500000E+05  8.9807391E-12
  2.0000000E+05  7.8796448E-12
  2.0500000E+05  6.9329249E-12
  2.1000000E+05  6.1162610E-12
  2.1500000E+05  5.4095777E-12
  2.2000000E+05  4.7962327E-12
  2.2500000E+05  4.2623750E-12
  2.3000000E+05  3.7964314E-12
  2.3500000E+05  3.3886953E-12
  2.4000000E+05  3.0309973E-12
  2.4500000E+05  2.7164384E-12
  2.5000000E+05  2.4391740E-12
  2.5500000E+05  2.1942377E-12
  2.6000000E+05  1.9773956E-12
  2.6500000E+05  1.7850283E-12
  2.7000000E+05  1.6140330E-12
  2.8000000E+05  1.3258598E-12
  2.9000000E+05  1.0956428E-12
  3.0000000E+05  9.1046757E-13
  3.1000000E+05  7.6056599E-13
  3.2000000E+05  6.3848443E-13
  3.3000000E+05  5.3849123E-13
  3.4000000E+05  4.5614904E-13
  3.5000000E+05  3.8799843E-13
  3.6000000E+05  3.3132698E-13
  3.7000000E+05  2.8399136E-13
  3.8000000E+05  2.4428607E-13
  3.9000000E+05  2.1084623E-13
  4.0000000E+05  1.8256881E-13
  4.1000000E+05  1.5856103E-13
  4.2000000E+05  1.3810138E-13
  4.3000000E+05  1.2060363E-13
  4.4000000E+05  1.0559078E-13
  4.5000000E+05  9.2679585E-14
  4.6000000E+05  8.1552500E-14
  4.7000000E+05  7.1942413E-14
  4.8000000E+05  6.3624420E-14
  
  
#  84  24  P1  EION =  1.171500000E+01 eV   250
#  S(0) = 1.116424E+00
  5.8575000E-02  0.0000000E+00
  5.8575000E+00  0.0000000E+00
  5.8575000E+00  1.5560406E-01
  1.1715000E+01  1.5560406E-01
  1.1715000E+01  1.4002767E-02
  1.1717721E+01  1.4002767E-02
  1.1821250E+01  1.3705245E-02
  1.1924778E+01  1.3415061E-02
  1.2028307E+01  1.3132026E-02
  1.2131835E+01  1.2855959E-02
  1.2338892E+01  1.2324017E-02
  1.2545949E+01  1.1817847E-02
  1.2960063E+01  1.0877593E-02
  1.3374177E+01  1.0025338E-02
  1.4202405E+01  8.5500553E-03
  1.5030633E+01  7.3309613E-03
  1.5858861E+01  6.3190918E-03
  1.6687088E+01  5.4753778E-03
  1.7515316E+01  4.7686792E-03
  1.8343544E+01  4.1741350E-03
  1.9171772E+01  3.6718291E-03
  2.0000000E+01  3.2457426E-03
  2.0500000E+01  3.0198659E-03
  2.1000000E+01  2.8146012E-03
  2.2000000E+01  2.4576749E-03
  2.3000000E+01  2.1607411E-03
  2.4000000E+01  1.9125831E-03
  2.5000000E+01  1.7042867E-03
  2.6000000E+01  1.5287384E-03
  2.7000000E+01  1.3802217E-03
  2.8000000E+01  1.2541006E-03
  2.9000000E+01  1.1466267E-03
  3.0000000E+01  1.0547210E-03
  3.1000000E+01  9.7586989E-04
  3.2000000E+01  9.0799533E-04
  3.3000000E+01  8.4937716E-04
  3.4000000E+01  7.9859477E-04
  3.5000000E+01  7.5445361E-04
  3.6000000E+01  7.1595968E-04
  3.7000000E+01  6.8228702E-04
  3.8000000E+01  6.5272462E-04
  3.9000000E+01  6.2668378E-04
  4.0000000E+01  6.0367164E-04
  4.2000000E+01  5.6507781E-04
  4.4000000E+01  5.3426746E-04
  4.6000000E+01  5.0928034E-04
  4.8000000E+01  4.8869590E-04
  5.0000000E+01  4.7145475E-04
  5.2500000E+01  4.5343715E-04
  5.5000000E+01  4.3833231E-04
  5.7500000E+01  4.2536443E-04
  6.0000000E+01  4.1398752E-04
  6.5000000E+01  3.9454813E-04
  6.7500000E+01  3.8600030E-04
  7.0000000E+01  3.7801459E-04
  7.2500000E+01  3.7047992E-04
  7.5000000E+01  3.6331077E-04
  8.0000000E+01  3.4983126E-04
  8.5000000E+01  3.3722320E-04
  9.0000000E+01  3.2527795E-04
  9.5000000E+01  3.1387218E-04
  1.0000000E+02  3.0293707E-04
  1.0500000E+02  2.9243903E-04
  1.1000000E+02  2.8236594E-04
  1.1500000E+02  2.7271571E-04
  1.2000000E+02  2.6349530E-04
  1.2500000E+02  2.5470568E-04
  1.3000000E+02  2.4634928E-04
  1.3500000E+02  2.3842218E-04
  1.4000000E+02  2.3091340E-04
  1.4500000E+02  2.2380715E-04
  1.5000000E+02  2.1708532E-04
  1.6000000E+02  2.0469732E-04
  1.7000000E+02  1.9354272E-04
  1.8000000E+02  1.8341701E-04
  1.9000000E+02  1.7413861E-04
  2.0000000E+02  1.6556789E-04
  2.1000000E+02  1.5759858E-04
  2.2000000E+02  1.5016367E-04
  2.3000000E+02  1.4321845E-04
  2.4000000E+02  1.3672795E-04
  2.5000000E+02  1.3066880E-04
  2.6000000E+02  1.2501637E-04
  2.7000000E+02  1.1974190E-04
  2.8000000E+02  1.1481547E-04
  2.9000000E+02  1.1020910E-04
  3.0000000E+02  1.0589324E-04
  3.1000000E+02  1.0183930E-04
  3.2000000E+02  9.8022543E-05
  3.4000000E+02  9.1024711E-05
  3.6000000E+02  8.4777241E-05
  3.8000000E+02  7.9186726E-05
  4.0000000E+02  7.4181789E-05
  4.2000000E+02  6.9689634E-05
  4.4000000E+02  6.5632195E-05
  4.6000000E+02  6.1944722E-05
  4.8000000E+02  5.8572712E-05
  5.0000000E+02  5.5471756E-05
  5.2500000E+02  5.1929501E-05
  5.5000000E+02  4.8723259E-05
  5.7500000E+02  4.5818418E-05
  6.0000000E+02  4.3178227E-05
  6.5000000E+02  3.8564582E-05
  6.7500000E+02  3.6542000E-05
  7.0000000E+02  3.4682740E-05
  7.2500000E+02  3.2970262E-05
  7.5000000E+02  3.1390138E-05
  8.0000000E+02  2.8576975E-05
  8.5000000E+02  2.6148649E-05
  9.0000000E+02  2.4025694E-05
  9.5000000E+02  2.2156926E-05
  1.0000000E+03  2.0507137E-05
  1.0500000E+03  1.9044498E-05
  1.1000000E+03  1.7740743E-05
  1.1500000E+03  1.6573057E-05
  1.2000000E+03  1.5523353E-05
  1.2500000E+03  1.4576480E-05
  1.3000000E+03  1.3718811E-05
  1.3500000E+03  1.2938185E-05
  1.4000000E+03  1.2224573E-05
  1.4500000E+03  1.1570181E-05
  1.5000000E+03  1.0968852E-05
  1.6000000E+03  9.9044118E-06
  1.7000000E+03  8.9947842E-06
  1.8000000E+03  8.2111614E-06
  1.9000000E+03  7.5299118E-06
  2.0000000E+03  6.9323941E-06
  2.1000000E+03  6.4051790E-06
  2.2000000E+03  5.9380427E-06
  2.3000000E+03  5.5222369E-06
  2.4000000E+03  5.1501244E-06
  2.5000000E+03  4.8154552E-06
  2.6000000E+03  4.5131918E-06
  2.7000000E+03  4.2391954E-06
  2.8000000E+03  3.9899804E-06
  2.9000000E+03  3.7626092E-06
  3.0000000E+03  3.5545818E-06
  3.1000000E+03  3.3637469E-06
  3.2000000E+03  3.1882197E-06
  3.4000000E+03  2.8766563E-06
  3.6000000E+03  2.6091106E-06
  3.8000000E+03  2.3775913E-06
  4.0000000E+03  2.1759171E-06
  4.2000000E+03  1.9991036E-06
  4.4000000E+03  1.8431416E-06
  4.6000000E+03  1.7048188E-06
  4.8000000E+03  1.5815357E-06
  5.0000000E+03  1.4711631E-06
  5.2500000E+03  1.3487247E-06
  5.5000000E+03  1.2409744E-06
  5.7500000E+03  1.1456493E-06
  6.0000000E+03  1.0608843E-06
  6.5000000E+03  9.1720704E-07
  6.7500000E+03  8.5600819E-07
  7.0000000E+03  8.0068936E-07
  7.2500000E+03  7.5052015E-07
  7.5000000E+03  7.0488157E-07
  8.0000000E+03  6.2515519E-07
  8.5000000E+03  5.5809121E-07
  9.0000000E+03  5.0112841E-07
  9.5000000E+03  4.5233128E-07
  1.0000000E+04  4.1021068E-07
  1.0500000E+04  3.7360237E-07
  1.1000000E+04  3.4158560E-07
  1.1500000E+04  3.1342476E-07
  1.2000000E+04  2.8852633E-07
  1.2500000E+04  2.6640697E-07
  1.3000000E+04  2.4666968E-07
  1.3500000E+04  2.2898594E-07
  1.4000000E+04  2.1308202E-07
  1.4500000E+04  1.9872819E-07
  1.5000000E+04  1.8573058E-07
  1.5500000E+04  1.7392472E-07
  1.6000000E+04  1.6317022E-07
  1.6500000E+04  1.5334668E-07
  1.7000000E+04  1.4435044E-07
  1.8000000E+04  1.2849322E-07
  1.9000000E+04  1.1501279E-07
  2.0000000E+04  1.0346116E-07
  2.1000000E+04  9.3490312E-08
  2.2000000E+04  8.4827041E-08
  2.3000000E+04  7.7255137E-08
  2.4000000E+04  7.0601710E-08
  2.5000000E+04  6.4726603E-08
  2.6000000E+04  5.9514974E-08
  2.7000000E+04  5.4872183E-08
  2.8000000E+04  5.0719829E-08
  2.9000000E+04  4.6992619E-08
  3.0000000E+04  4.3635746E-08
  3.1000000E+04  4.0602878E-08
  3.2000000E+04  3.7854618E-08
  3.3000000E+04  3.5357300E-08
  3.4000000E+04  3.3082044E-08
  3.5000000E+04  3.1003968E-08
  3.6000000E+04  2.9101545E-08
  3.8000000E+04  2.5751256E-08
  4.0000000E+04  2.2908234E-08
  4.2000000E+04  2.0477768E-08
  4.4000000E+04  1.8385995E-08
  4.6000000E+04  1.6574617E-08
  4.8000000E+04  1.4997155E-08
  5.0000000E+04  1.3616262E-08
  5.2500000E+04  1.2121066E-08
  5.5000000E+04  1.0838941E-08
  5.7500000E+04  9.7326910E-09
  5.8750000E+04  9.2360224E-09
  6.0000000E+04  8.7727157E-09
  6.2500000E+04  7.9352851E-09
  6.5000000E+04  7.2012342E-09
  6.7500000E+04  6.5549444E-09
  7.0000000E+04  5.9835747E-09
  7.2500000E+04  5.4764950E-09
  7.5000000E+04  5.0248507E-09
  7.7500000E+04  4.6212247E-09
  8.0000000E+04  4.2593701E-09
  8.2500000E+04  3.9339992E-09
  8.5000000E+04  3.6406133E-09
  8.7500000E+04  3.3753677E-09
  9.0000000E+04  3.1349643E-09
  9.2500000E+04  2.9165617E-09
  9.5000000E+04  2.7177012E-09
  1.0000000E+05  2.3703410E-09
  1.0500000E+05  2.0788584E-09
  1.1000000E+05  1.8324800E-09
  1.1500000E+05  1.6228408E-09
  1.2000000E+05  1.4433780E-09
  1.2500000E+05  1.2888859E-09
  1.3000000E+05  1.1551995E-09
  1.3500000E+05  1.0389587E-09
  1.4000000E+05  9.3743292E-10
  1.4500000E+05  8.4838783E-10
  1.5000000E+05  7.6998317E-10
  1.5500000E+05  7.0069349E-10
  1.6000000E+05  6.3924803E-10
  1.6500000E+05  5.8458253E-10
  1.7000000E+05  5.3580021E-10
  1.7500000E+05  4.9214179E-10
  1.8000000E+05  4.5296080E-10
  1.8500000E+05  4.1770512E-10
  1.9000000E+05  3.8590184E-10
  1.9500000E+05  3.5714445E-10
  2.0000000E+05  3.3108329E-10
  2.0500000E+05  3.0741631E-10
  2.1000000E+05  2.8588065E-10
  2.2000000E+05  2.4831349E-10
  2.3000000E+05  2.1685384E-10
  2.4000000E+05  1.9031213E-10
  2.5000000E+05  1.6777160E-10
  2.6000000E+05  1.4854481E-10
  2.7000000E+05  1.3208741E-10
  
  
#  84  25  P2  EION =  1.171500000E+01 eV   260
#  S(0) = 3.271139E+00
  9.2028863E-02  0.0000000E+00
  9.2028863E+00  0.0000000E+00
  9.2028863E+00  3.1744710E-01
  1.1715000E+01  3.1744710E-01
  1.1717721E+01  3.1744710E-01
  1.1774177E+01  3.1642007E-01
  1.1830633E+01  3.1532111E-01
  1.1887088E+01  3.1415350E-01
  1.1943544E+01  3.1292045E-01
  1.2000000E+01  3.1162507E-01
  1.2500000E+01  2.9788371E-01
  1.3000000E+01  2.8127439E-01
  1.3500000E+01  2.6317364E-01
  1.4000000E+01  2.4458252E-01
  1.4500000E+01  2.2619943E-01
  1.5000000E+01  2.0848723E-01
  1.5500000E+01  1.9173149E-01
  1.6000000E+01  1.7608858E-01
  1.6500000E+01  1.6162392E-01
  1.7000000E+01  1.4834120E-01
  1.8000000E+01  1.2515214E-01
  1.9000000E+01  1.0600141E-01
  2.0000000E+01  9.0255576E-02
  2.1000000E+01  7.7308149E-02
  2.2000000E+01  6.6631773E-02
  2.3000000E+01  5.7788896E-02
  2.4000000E+01  5.0425184E-02
  2.5000000E+01  4.4257202E-02
  2.6000000E+01  3.9059457E-02
  2.7000000E+01  3.4652686E-02
  2.8000000E+01  3.0894212E-02
  2.9000000E+01  2.7670063E-02
  3.0000000E+01  2.4888870E-02
  3.1000000E+01  2.2476951E-02
  3.2000000E+01  2.0374677E-02
  3.3000000E+01  1.8533418E-02
  3.4000000E+01  1.6913411E-02
  3.5000000E+01  1.5481881E-02
  3.6000000E+01  1.4211707E-02
  3.7000000E+01  1.3080353E-02
  3.8000000E+01  1.2068937E-02
  3.9000000E+01  1.1161615E-02
  4.0000000E+01  1.0345023E-02
  4.1000000E+01  9.6078032E-03
  4.2000000E+01  8.9402949E-03
  4.3000000E+01  8.3342449E-03
  4.4000000E+01  7.7825551E-03
  4.6000000E+01  6.8186074E-03
  4.8000000E+01  6.0086820E-03
  5.0000000E+01  5.3226030E-03
  5.1250000E+01  4.9461529E-03
  5.2500000E+01  4.6043317E-03
  5.3750000E+01  4.2931983E-03
  5.5000000E+01  4.0093462E-03
  5.7500000E+01  3.5120798E-03
  5.8750000E+01  3.2938731E-03
  6.0000000E+01  3.0932391E-03
  6.2500000E+01  2.7379817E-03
  6.5000000E+01  2.4347970E-03
  6.7500000E+01  2.1745875E-03
  7.0000000E+01  1.9501172E-03
  7.2500000E+01  1.7555661E-03
  7.5000000E+01  1.5861952E-03
  7.7500000E+01  1.4381352E-03
  8.0000000E+01  1.3081960E-03
  8.2500000E+01  1.1937307E-03
  8.5000000E+01  1.0925325E-03
  8.7500000E+01  1.0027547E-03
  9.0000000E+01  9.2284548E-04
  9.2500000E+01  8.5149258E-04
  9.5000000E+01  7.8758368E-04
  9.7500000E+01  7.3017400E-04
  1.0000000E+02  6.7845790E-04
  1.0250000E+02  6.3174571E-04
  1.0500000E+02  5.8944494E-04
  1.0750000E+02  5.5104493E-04
  1.1000000E+02  5.1610419E-04
  1.1250000E+02  4.8424136E-04
  1.1500000E+02  4.5512498E-04
  1.2000000E+02  4.0400757E-04
  1.2500000E+02  3.6083465E-04
  1.3000000E+02  3.2412711E-04
  1.3500000E+02  2.9272287E-04
  1.4000000E+02  2.6569985E-04
  1.4500000E+02  2.4232123E-04
  1.5000000E+02  2.2199259E-04
  1.5500000E+02  2.0422851E-04
  1.6000000E+02  1.8862993E-04
  1.6500000E+02  1.7487023E-04
  1.7000000E+02  1.6267974E-04
  1.7500000E+02  1.5183271E-04
  1.8000000E+02  1.4214144E-04
  1.8500000E+02  1.3344951E-04
  1.9000000E+02  1.2562625E-04
  1.9500000E+02  1.1856215E-04
  2.0000000E+02  1.1216424E-04
  2.0500000E+02  1.0635313E-04
  2.1000000E+02  1.0106109E-04
  2.2000000E+02  9.1812089E-05
  2.3000000E+02  8.4042479E-05
  2.4000000E+02  7.7463225E-05
  2.5000000E+02  7.1846364E-05
  2.6000000E+02  6.7014873E-05
  2.7000000E+02  6.2825017E-05
  2.8000000E+02  5.9160599E-05
  2.9000000E+02  5.5930708E-05
  3.0000000E+02  5.3063697E-05
  3.1000000E+02  5.0502418E-05
  3.2000000E+02  4.8200705E-05
  3.4000000E+02  4.4236722E-05
  3.6000000E+02  4.0954898E-05
  3.8000000E+02  3.8199619E-05
  4.0000000E+02  3.5853728E-05
  4.2000000E+02  3.3828666E-05
  4.4000000E+02  3.2054114E-05
  4.6000000E+02  3.0477639E-05
  4.8000000E+02  2.9060453E-05
  5.0000000E+02  2.7773200E-05
  5.2500000E+02  2.6314373E-05
  5.5000000E+02  2.4995519E-05
  5.7500000E+02  2.3794473E-05
  6.0000000E+02  2.2695381E-05
  6.5000000E+02  2.0755547E-05
  6.7500000E+02  1.9896145E-05
  7.0000000E+02  1.9100398E-05
  7.2500000E+02  1.8361916E-05
  7.5000000E+02  1.7674971E-05
  8.0000000E+02  1.6436025E-05
  8.5000000E+02  1.5344565E-05
  9.0000000E+02  1.4366669E-05
  9.5000000E+02  1.3483153E-05
  1.0000000E+03  1.2682907E-05
  1.0500000E+03  1.1956542E-05
  1.1000000E+03  1.1295977E-05
  1.1500000E+03  1.0693950E-05
  1.2000000E+03  1.0143816E-05
  1.2500000E+03  9.6397434E-06
  1.3000000E+03  9.1758352E-06
  1.3500000E+03  8.7463452E-06
  1.4000000E+03  8.3466526E-06
  1.4500000E+03  7.9737473E-06
  1.5000000E+03  7.6257154E-06
  1.6000000E+03  6.9971622E-06
  1.7000000E+03  6.4472244E-06
  1.8000000E+03  5.9635796E-06
  1.9000000E+03  5.5342982E-06
  2.0000000E+03  5.1494971E-06
  2.1000000E+03  4.8031681E-06
  2.2000000E+03  4.4912094E-06
  2.3000000E+03  4.2095055E-06
  2.4000000E+03  3.9538684E-06
  2.5000000E+03  3.7208176E-06
  2.6000000E+03  3.5075999E-06
  2.7000000E+03  3.3119666E-06
  2.8000000E+03  3.1319947E-06
  2.9000000E+03  2.9660748E-06
  3.0000000E+03  2.8128258E-06
  3.1000000E+03  2.6710260E-06
  3.2000000E+03  2.5395482E-06
  3.4000000E+03  2.3034959E-06
  3.6000000E+03  2.0978392E-06
  3.8000000E+03  1.9176316E-06
  4.0000000E+03  1.7589873E-06
  4.2000000E+03  1.6186025E-06
  4.4000000E+03  1.4937352E-06
  4.6000000E+03  1.3821592E-06
  4.8000000E+03  1.2820498E-06
  5.0000000E+03  1.1918934E-06
  5.2500000E+03  1.0913192E-06
  5.5000000E+03  1.0023574E-06
  5.7500000E+03  9.2332612E-07
  6.0000000E+03  8.5279784E-07
  6.5000000E+03  7.3274275E-07
  6.7500000E+03  6.8144006E-07
  7.0000000E+03  6.3500186E-07
  7.2500000E+03  5.9284771E-07
  7.5000000E+03  5.5448129E-07
  8.0000000E+03  4.8745800E-07
  8.5000000E+03  4.3113683E-07
  9.0000000E+03  3.8339724E-07
  9.5000000E+03  3.4262061E-07
  1.0000000E+04  3.0755136E-07
  1.0500000E+04  2.7720200E-07
  1.1000000E+04  2.5078740E-07
  1.1500000E+04  2.2767715E-07
  1.2000000E+04  2.0736060E-07
  1.2500000E+04  1.8942056E-07
  1.3000000E+04  1.7351362E-07
  1.3500000E+04  1.5935515E-07
  1.4000000E+04  1.4670777E-07
  1.4500000E+04  1.3537225E-07
  1.5000000E+04  1.2518049E-07
  1.5500000E+04  1.1598997E-07
  1.6000000E+04  1.0767926E-07
  1.6500000E+04  1.0014442E-07
  1.7000000E+04  9.3296102E-08
  1.8000000E+04  8.1360677E-08
  1.9000000E+04  7.1369838E-08
  2.0000000E+04  6.2940647E-08
  2.1000000E+04  5.5777756E-08
  2.2000000E+04  4.9650873E-08
  2.3000000E+04  4.4378982E-08
  2.4000000E+04  3.9818367E-08
  2.5000000E+04  3.5853372E-08
  2.6000000E+04  3.2389918E-08
  2.7000000E+04  2.9351144E-08
  2.8000000E+04  2.6673994E-08
  2.9000000E+04  2.4306531E-08
  3.0000000E+04  2.2205584E-08
  3.1000000E+04  2.0334983E-08
  3.2000000E+04  1.8664226E-08
  3.3000000E+04  1.7167472E-08
  3.4000000E+04  1.5822789E-08
  3.5000000E+04  1.4611481E-08
  3.6000000E+04  1.3517562E-08
  3.7000000E+04  1.2527292E-08
  3.8000000E+04  1.1628811E-08
  3.9000000E+04  1.0811845E-08
  4.0000000E+04  1.0067457E-08
  4.2000000E+04  8.7662187E-09
  4.4000000E+04  7.6736747E-09
  4.6000000E+04  6.7500900E-09
  4.8000000E+04  5.9644332E-09
  5.0000000E+04  5.2922332E-09
  5.1250000E+04  4.9209005E-09
  5.2500000E+04  4.5822506E-09
  5.3750000E+04  4.2728258E-09
  5.5000000E+04  3.9895948E-09
  5.7500000E+04  3.4913765E-09
  5.8750000E+04  3.2719674E-09
  6.0000000E+04  3.0698288E-09
  6.2500000E+04  2.7110148E-09
  6.5000000E+04  2.4039022E-09
  6.7500000E+04  2.1396842E-09
  7.0000000E+04  1.9112756E-09
  7.2500000E+04  1.7129364E-09
  7.5000000E+04  1.5399837E-09
  7.7500000E+04  1.3885726E-09
  8.0000000E+04  1.2555272E-09
  8.2500000E+04  1.1382099E-09
  8.5000000E+04  1.0344188E-09
  8.7500000E+04  9.4230669E-10
  9.0000000E+04  8.6031664E-10
  9.2500000E+04  7.8713082E-10
  9.5000000E+04  7.2162889E-10
  9.7500000E+04  6.6285466E-10
  1.0000000E+05  6.0998866E-10
  1.0250000E+05  5.6232605E-10
  1.0500000E+05  5.1925900E-10
  1.0750000E+05  4.8026158E-10
  1.1000000E+05  4.4487743E-10
  1.1250000E+05  4.1271049E-10
  1.1500000E+05  3.8341531E-10
  1.2000000E+05  3.3226535E-10
  1.2500000E+05  2.8941355E-10
  1.3000000E+05  2.5327673E-10
  1.3500000E+05  2.2261020E-10
  1.4000000E+05  1.9643856E-10
  1.4500000E+05  1.7401357E-10
  1.5000000E+05  1.5473659E-10
  
  
#  84  26  P3  EION =  8.430000000E+00 eV   265
#  S(0) = 3.227222E+00
  5.3337950E-02  0.0000000E+00
  5.3337950E+00  0.0000000E+00
  5.3337950E+00  3.9236034E-01
  8.4300000E+00  3.9236034E-01
  8.4327211E+00  3.9236034E-01
  8.4461769E+00  3.9134128E-01
  8.4596327E+00  3.9032184E-01
  8.4730885E+00  3.8930208E-01
  8.4865442E+00  3.8828205E-01
  8.5000000E+00  3.8726179E-01
  8.7500000E+00  3.6832094E-01
  9.0000000E+00  3.4957770E-01
  9.2500000E+00  3.3122863E-01
  9.5000000E+00  3.1341595E-01
  1.0000000E+01  2.7976661E-01
  1.0500000E+01  2.4907478E-01
  1.1000000E+01  2.2145635E-01
  1.1500000E+01  1.9683348E-01
  1.2000000E+01  1.7502053E-01
  1.2500000E+01  1.5577870E-01
  1.3000000E+01  1.3885014E-01
  1.3500000E+01  1.2397857E-01
  1.4000000E+01  1.1092120E-01
  1.4500000E+01  9.9454749E-02
  1.5000000E+01  8.9378062E-02
  1.5500000E+01  8.0512622E-02
  1.6000000E+01  7.2701310E-02
  1.6500000E+01  6.5806851E-02
  1.7000000E+01  5.9710112E-02
  1.7500000E+01  5.4307641E-02
  1.8000000E+01  4.9510229E-02
  1.8500000E+01  4.5240638E-02
  1.9000000E+01  4.1432335E-02
  1.9500000E+01  3.8027796E-02
  2.0000000E+01  3.4977332E-02
  2.0500000E+01  3.2238015E-02
  2.1000000E+01  2.9772621E-02
  2.1500000E+01  2.7548912E-02
  2.2000000E+01  2.5538890E-02
  2.2500000E+01  2.3718184E-02
  2.3000000E+01  2.2065564E-02
  2.4000000E+01  1.9192766E-02
  2.5000000E+01  1.6798187E-02
  2.6000000E+01  1.4787533E-02
  2.7000000E+01  1.3087530E-02
  2.8000000E+01  1.1640788E-02
  2.9000000E+01  1.0402021E-02
  3.0000000E+01  9.3352103E-03
  3.1000000E+01  8.4115218E-03
  3.2000000E+01  7.6076916E-03
  3.3000000E+01  6.9048362E-03
  3.4000000E+01  6.2875292E-03
  3.5000000E+01  5.7430865E-03
  3.6000000E+01  5.2610162E-03
  3.7000000E+01  4.8325968E-03
  3.8000000E+01  4.4505399E-03
  3.9000000E+01  4.1087133E-03
  4.0000000E+01  3.8019374E-03
  4.1000000E+01  3.5258286E-03
  4.2000000E+01  3.2766451E-03
  4.3000000E+01  3.0511771E-03
  4.4000000E+01  2.8466704E-03
  4.6000000E+01  2.4913790E-03
  4.8000000E+01  2.1952875E-03
  5.0000000E+01  1.9466390E-03
  5.1250000E+01  1.8112145E-03
  5.2500000E+01  1.6889462E-03
  5.3750000E+01  1.5782940E-03
  5.5000000E+01  1.4779295E-03
  5.7500000E+01  1.3035938E-03
  5.8750000E+01  1.2277408E-03
  6.0000000E+01  1.1583733E-03
  6.2500000E+01  1.0364850E-03
  6.5000000E+01  9.3344828E-04
  6.7500000E+01  8.4574871E-04
  7.0000000E+01  7.7062081E-04
  7.2500000E+01  7.0586292E-04
  7.5000000E+01  6.4970179E-04
  7.7500000E+01  6.0071811E-04
  8.0000000E+01  5.5776070E-04
  8.2500000E+01  5.1988488E-04
  8.5000000E+01  4.8632160E-04
  8.7500000E+01  4.5644020E-04
  9.0000000E+01  4.2971703E-04
  9.2500000E+01  4.0571719E-04
  9.5000000E+01  3.8407820E-04
  1.0000000E+02  3.4671668E-04
  1.0500000E+02  3.1572791E-04
  1.1000000E+02  2.8972866E-04
  1.1500000E+02  2.6769761E-04
  1.2000000E+02  2.4886332E-04
  1.2500000E+02  2.3262822E-04
  1.3000000E+02  2.1852573E-04
  1.3500000E+02  2.0618753E-04
  1.4000000E+02  1.9531215E-04
  1.4500000E+02  1.8565853E-04
  1.5000000E+02  1.7703238E-04
  1.5500000E+02  1.6927163E-04
  1.6000000E+02  1.6224436E-04
  1.6500000E+02  1.5584327E-04
  1.7000000E+02  1.4998053E-04
  1.8000000E+02  1.3959213E-04
  1.9000000E+02  1.3063436E-04
  2.0000000E+02  1.2280282E-04
  2.1000000E+02  1.1587660E-04
  2.2000000E+02  1.0969176E-04
  2.3000000E+02  1.0412277E-04
  2.4000000E+02  9.9069900E-05
  2.5000000E+02  9.4453235E-05
  2.6000000E+02  9.0209567E-05
  2.7000000E+02  8.6290282E-05
  2.8000000E+02  8.2655992E-05
  2.9000000E+02  7.9274521E-05
  3.0000000E+02  7.6121857E-05
  3.1000000E+02  7.3177722E-05
  3.2000000E+02  7.0424020E-05
  3.4000000E+02  6.5426326E-05
  3.6000000E+02  6.1020894E-05
  3.8000000E+02  5.7116965E-05
  4.0000000E+02  5.3638102E-05
  4.2000000E+02  5.0519995E-05
  4.4000000E+02  4.7707933E-05
  4.6000000E+02  4.5156372E-05
  4.8000000E+02  4.2824041E-05
  5.0000000E+02  4.0677533E-05
  5.2500000E+02  3.8218567E-05
  5.5000000E+02  3.5976419E-05
  5.7500000E+02  3.3923975E-05
  6.0000000E+02  3.2043075E-05
  6.5000000E+02  2.8734877E-05
  6.7500000E+02  2.7278709E-05
  7.0000000E+02  2.5937194E-05
  7.2500000E+02  2.4699243E-05
  7.5000000E+02  2.3555132E-05
  8.0000000E+02  2.1514038E-05
  8.2500000E+02  2.0599581E-05
  8.5000000E+02  1.9744633E-05
  8.7500000E+02  1.8942386E-05
  9.0000000E+02  1.8187605E-05
  9.5000000E+02  1.6806433E-05
  1.0000000E+03  1.5576574E-05
  1.0500000E+03  1.4478261E-05
  1.1000000E+03  1.3495166E-05
  1.1500000E+03  1.2612892E-05
  1.2000000E+03  1.1818586E-05
  1.2500000E+03  1.1101169E-05
  1.3000000E+03  1.0449928E-05
  1.3500000E+03  9.8550068E-06
  1.4000000E+03  9.3085427E-06
  1.4500000E+03  8.8051685E-06
  1.5000000E+03  8.3410517E-06
  1.6000000E+03  7.5169138E-06
  1.7000000E+03  6.8112063E-06
  1.8000000E+03  6.2030008E-06
  1.9000000E+03  5.6731925E-06
  2.0000000E+03  5.2065542E-06
  2.1000000E+03  4.7935397E-06
  2.2000000E+03  4.4273586E-06
  2.3000000E+03  4.1015891E-06
  2.4000000E+03  3.8101247E-06
  2.5000000E+03  3.5479806E-06
  2.6000000E+03  3.3112024E-06
  2.7000000E+03  3.0965666E-06
  2.8000000E+03  2.9013677E-06
  2.9000000E+03  2.7233902E-06
  3.0000000E+03  2.5607616E-06
  3.1000000E+03  2.4118444E-06
  3.2000000E+03  2.2751425E-06
  3.4000000E+03  2.0330877E-06
  3.6000000E+03  1.8258323E-06
  3.8000000E+03  1.6471750E-06
  4.0000000E+03  1.4923297E-06
  4.2000000E+03  1.3572915E-06
  4.4000000E+03  1.2388009E-06
  4.6000000E+03  1.1342661E-06
  4.8000000E+03  1.0416042E-06
  5.0000000E+03  9.5911239E-07
  5.2500000E+03  8.6821572E-07
  5.5000000E+03  7.8886059E-07
  5.7500000E+03  7.1923156E-07
  6.0000000E+03  6.5781315E-07
  6.5000000E+03  5.5491621E-07
  6.7500000E+03  5.1162452E-07
  7.0000000E+03  4.7281395E-07
  7.2500000E+03  4.3790891E-07
  7.5000000E+03  4.0642211E-07
  7.7500000E+03  3.7793843E-07
  8.0000000E+03  3.5210137E-07
  8.2500000E+03  3.2860295E-07
  8.5000000E+03  3.0717805E-07
  9.0000000E+03  2.6966345E-07
  9.5000000E+03  2.3806550E-07
  1.0000000E+04  2.1124558E-07
  1.0500000E+04  1.8832234E-07
  1.1000000E+04  1.6860520E-07
  1.1500000E+04  1.5154719E-07
  1.2000000E+04  1.3671085E-07
  1.2500000E+04  1.2374320E-07
  1.3000000E+04  1.1235707E-07
  1.3500000E+04  1.0231712E-07
  1.4000000E+04  9.3429158E-08
  1.4500000E+04  8.5531890E-08
  1.5000000E+04  7.8490552E-08
  1.5500000E+04  7.2191958E-08
  1.6000000E+04  6.6540556E-08
  1.6500000E+04  6.1455285E-08
  1.7000000E+04  5.6867029E-08
  1.7500000E+04  5.2716599E-08
  1.8000000E+04  4.8953080E-08
  1.8500000E+04  4.5532517E-08
  1.9000000E+04  4.2416833E-08
  2.0000000E+04  3.6971896E-08
  2.1000000E+04  3.2400307E-08
  2.2000000E+04  2.8534354E-08
  2.3000000E+04  2.5244025E-08
  2.4000000E+04  2.2427429E-08
  2.5000000E+04  2.0003407E-08
  2.6000000E+04  1.7906507E-08
  2.7000000E+04  1.6083783E-08
  2.8000000E+04  1.4492272E-08
  2.9000000E+04  1.3096997E-08
  3.0000000E+04  1.1869160E-08
  3.1000000E+04  1.0784837E-08
  3.2000000E+04  9.8240013E-09
  3.3000000E+04  8.9698167E-09
  3.4000000E+04  8.2081108E-09
  3.5000000E+04  7.5269010E-09
  3.6000000E+04  6.9160215E-09
  3.7000000E+04  6.3668019E-09
  3.8000000E+04  5.8718108E-09
  3.9000000E+04  5.4246550E-09
  4.0000000E+04  5.0198121E-09
  4.1000000E+04  4.6524974E-09
  4.2000000E+04  4.3185541E-09
  4.3000000E+04  4.0143600E-09
  4.4000000E+04  3.7367493E-09
  4.6000000E+04  3.2505157E-09
  4.8000000E+04  2.8414199E-09
  5.0000000E+04  2.4950888E-09
  5.1250000E+04  2.3053742E-09
  5.2500000E+04  2.1334348E-09
  5.3750000E+04  1.9772918E-09
  5.5000000E+04  1.8352214E-09
  5.7500000E+04  1.5874603E-09
  5.8750000E+04  1.4792908E-09
  6.0000000E+04  1.3801874E-09
  6.2500000E+04  1.2056759E-09
  6.5000000E+04  1.0578775E-09
  6.7500000E+04  9.3201515E-10
  7.0000000E+04  8.2428389E-10
  7.2500000E+04  7.3162836E-10
  7.5000000E+04  6.5157916E-10
  7.7500000E+04  5.8212849E-10
  8.0000000E+04  5.2163682E-10
  8.2500000E+04  4.6875792E-10
  8.5000000E+04  4.2237547E-10
  8.7500000E+04  3.8155831E-10
  9.0000000E+04  3.4551794E-10
  9.2500000E+04  3.1358825E-10
  9.5000000E+04  2.8521125E-10
  9.7500000E+04  2.5991756E-10
  1.0000000E+05  2.3732260E-10
  1.0250000E+05  2.1711070E-10
  1.0500000E+05  1.9900542E-10
  1.0750000E+05  1.8276366E-10


==> anc/colstop/sbethe/sdbase/oos85.tab <==
# Atomic number = 85   (At)
#
#      W/eV         OOS*eV
  
  
#  85   1  K1  EION =  9.572900000E+04 eV   227
#  S(0) = 8.010403E-01
  9.5719637E+02  0.0000000E+00
  9.5719637E+04  0.0000000E+00
  9.5719637E+04  1.5032480E-05
  9.5729000E+04  1.5032480E-05
  9.5729961E+04  1.5032480E-05
  9.5730795E+04  1.5197107E-05
  9.5731629E+04  1.5342941E-05
  9.5732463E+04  1.5475474E-05
  9.5733297E+04  1.5598327E-05
  9.5734965E+04  1.5823508E-05
  9.5736633E+04  1.6028542E-05
  9.5739969E+04  1.6389314E-05
  9.5743305E+04  1.6684701E-05
  9.5749977E+04  1.7070805E-05
  9.5756648E+04  1.7215127E-05
  9.5763320E+04  1.7200116E-05
  9.5769992E+04  1.7113016E-05
  9.5773328E+04  1.7063308E-05
  9.5776664E+04  1.7016780E-05
  9.5783336E+04  1.6945033E-05
  9.5796680E+04  1.6904163E-05
  9.5810024E+04  1.6949420E-05
  9.5823368E+04  1.6998300E-05
  9.5836712E+04  1.7009394E-05
  9.5850056E+04  1.6987207E-05
  9.5863399E+04  1.6955901E-05
  9.5890087E+04  1.6931406E-05
  9.5903431E+04  1.6938636E-05
  9.5916775E+04  1.6947816E-05
  9.5930119E+04  1.6950936E-05
  9.5936791E+04  1.6949394E-05
  9.5943463E+04  1.6945846E-05
  9.5996838E+04  1.6898708E-05
  9.6023526E+04  1.6893906E-05
  9.6050214E+04  1.6891450E-05
  9.6103589E+04  1.6861518E-05
  9.6156965E+04  1.6833544E-05
  9.6263716E+04  1.6786693E-05
  9.6370467E+04  1.6737086E-05
  9.6477218E+04  1.6682067E-05
  9.6583969E+04  1.6633461E-05
  9.6797471E+04  1.6528969E-05
  9.7010972E+04  1.6424904E-05
  9.7224474E+04  1.6324646E-05
  9.7437976E+04  1.6224638E-05
  9.8291984E+04  1.5838227E-05
  9.9145992E+04  1.5462978E-05
  1.0000000E+05  1.5097188E-05
  1.0500000E+05  1.3151422E-05
  1.1000000E+05  1.1512359E-05
  1.1500000E+05  1.0124778E-05
  1.2000000E+05  8.9424263E-06
  1.2500000E+05  7.9295832E-06
  1.3000000E+05  7.0577539E-06
  1.3500000E+05  6.3038600E-06
  1.4000000E+05  5.6491153E-06
  1.4500000E+05  5.0781546E-06
  1.5000000E+05  4.5783368E-06
  1.5500000E+05  4.1392033E-06
  1.6000000E+05  3.7520567E-06
  1.6500000E+05  3.4096286E-06
  1.7000000E+05  3.1058146E-06
  1.8000000E+05  2.5942274E-06
  1.9000000E+05  2.1847791E-06
  2.0000000E+05  1.8537991E-06
  2.1000000E+05  1.5838048E-06
  2.2000000E+05  1.3617137E-06
  2.3000000E+05  1.1776168E-06
  2.4000000E+05  1.0239259E-06
  2.5000000E+05  8.9477151E-07
  2.6000000E+05  7.8556907E-07
  2.7000000E+05  6.9270802E-07
  2.8000000E+05  6.1332014E-07
  2.9000000E+05  5.4511078E-07
  3.0000000E+05  4.8623002E-07
  3.1000000E+05  4.3517752E-07
  3.2000000E+05  3.9072786E-07
  3.3000000E+05  3.5187503E-07
  3.4000000E+05  3.1778805E-07
  3.5000000E+05  2.8777705E-07
  3.6000000E+05  2.6126653E-07
  3.8000000E+05  2.1689323E-07
  4.0000000E+05  1.8164457E-07
  4.2000000E+05  1.5334337E-07
  4.4000000E+05  1.3039783E-07
  4.6000000E+05  1.1162784E-07
  4.8000000E+05  9.6147257E-08
  5.0000000E+05  8.3282919E-08
  5.2500000E+05  7.0105463E-08
  5.5000000E+05  5.9453540E-08
  5.7500000E+05  5.0763946E-08
  5.8750000E+05  4.7019042E-08
  6.0000000E+05  4.3615514E-08
  6.2500000E+05  3.7689382E-08
  6.5000000E+05  3.2741506E-08
  6.7500000E+05  2.8583138E-08
  7.0000000E+05  2.5066907E-08
  7.2500000E+05  2.2076747E-08
  7.5000000E+05  1.9520460E-08
  7.7500000E+05  1.7324265E-08
  8.0000000E+05  1.5428690E-08
  8.2500000E+05  1.3785464E-08
  8.5000000E+05  1.2355169E-08
  8.7500000E+05  1.1105421E-08
  9.0000000E+05  1.0009463E-08
  9.2500000E+05  9.0450723E-09
  9.5000000E+05  8.1936991E-09
  1.0000000E+06  6.7702303E-09
  1.0500000E+06  5.6414974E-09
  1.1000000E+06  4.7371837E-09
  1.1500000E+06  4.0058322E-09
  1.2000000E+06  3.4092634E-09
  1.2500000E+06  2.9187915E-09
  1.3000000E+06  2.5126140E-09
  1.3500000E+06  2.1739819E-09
  1.4000000E+06  1.8899038E-09
  1.4500000E+06  1.6502105E-09
  1.5000000E+06  1.4468745E-09
  1.5500000E+06  1.2735101E-09
  1.6000000E+06  1.1250002E-09
  1.6500000E+06  9.9721602E-10
  1.7000000E+06  8.8680532E-10
  1.7500000E+06  7.9102988E-10
  1.8000000E+06  7.0764018E-10
  1.8500000E+06  6.3477840E-10
  1.9000000E+06  5.7090257E-10
  1.9500000E+06  5.1472675E-10
  2.0000000E+06  4.6517361E-10
  2.0500000E+06  4.2133681E-10
  2.1000000E+06  3.8245079E-10
  2.2000000E+06  3.1703100E-10
  2.3000000E+06  2.6478656E-10
  2.4000000E+06  2.2268786E-10
  2.5000000E+06  1.8848304E-10
  2.6000000E+06  1.6047897E-10
  2.7000000E+06  1.3738886E-10
  2.8000000E+06  1.1822496E-10
  2.9000000E+06  1.0222200E-10
  3.0000000E+06  8.8782051E-11
  3.1000000E+06  7.7434103E-11
  3.2000000E+06  6.7804270E-11
  3.3000000E+06  5.9593598E-11
  3.4000000E+06  5.2561551E-11
  3.5000000E+06  4.6513463E-11
  3.6000000E+06  4.1290871E-11
  3.7000000E+06  3.6764098E-11
  3.8000000E+06  3.2826414E-11
  3.9000000E+06  2.9389529E-11
  4.0000000E+06  2.6380058E-11
  4.1000000E+06  2.3736722E-11
  4.2000000E+06  2.1408145E-11
  4.3000000E+06  1.9351086E-11
  4.4000000E+06  1.7529011E-11
  4.6000000E+06  1.4470476E-11
  4.8000000E+06  1.2035565E-11
  5.0000000E+06  1.0079841E-11
  5.1250000E+06  9.0520027E-12
  5.2500000E+06  8.1483653E-12
  5.3750000E+06  7.3516468E-12
  5.5000000E+06  6.6472759E-12
  5.7500000E+06  5.4681019E-12
  5.8750000E+06  4.9738916E-12
  6.0000000E+06  4.5326543E-12
  6.2500000E+06  3.7838181E-12
  6.5000000E+06  3.1793462E-12
  6.7500000E+06  2.6876256E-12
  7.0000000E+06  2.2847495E-12
  7.2500000E+06  1.9524565E-12
  7.5000000E+06  1.6766679E-12
  7.7500000E+06  1.4464394E-12
  8.0000000E+06  1.2531930E-12
  8.2500000E+06  1.0901538E-12
  8.5000000E+06  9.5193450E-13
  8.7500000E+06  8.3422304E-13
  9.0000000E+06  7.3354541E-13
  9.2500000E+06  6.4708606E-13
  9.5000000E+06  5.7255098E-13
  9.7500000E+06  5.0806113E-13
  1.0000000E+07  4.5206937E-13
  1.0250000E+07  4.0329563E-13
  1.0500000E+07  3.6067621E-13
  1.0750000E+07  3.2332334E-13
  1.1000000E+07  2.9049302E-13
  1.1250000E+07  2.6155894E-13
  1.1500000E+07  2.3599204E-13
  1.2000000E+07  1.9323356E-13
  1.2500000E+07  1.5937161E-13
  1.3000000E+07  1.3232267E-13
  1.3500000E+07  1.1054317E-13
  1.4000000E+07  9.2876954E-14
  1.4500000E+07  7.8448633E-14
  1.5000000E+07  6.6589290E-14
  1.5500000E+07  5.6783434E-14
  1.6000000E+07  4.8630329E-14
  1.6500000E+07  4.1815990E-14
  1.7000000E+07  3.6092725E-14
  1.7500000E+07  3.1263767E-14
  1.8000000E+07  2.7171663E-14
  1.8500000E+07  2.3689727E-14
  1.9000000E+07  2.0715518E-14
  1.9500000E+07  1.8165732E-14
  2.0000000E+07  1.5972229E-14
  2.0500000E+07  1.4079007E-14
  2.1000000E+07  1.2439865E-14
  2.1500000E+07  1.1016513E-14
  2.2000000E+07  9.7770793E-15
  2.2500000E+07  8.6949086E-15
  2.3000000E+07  7.7476372E-15
  2.3500000E+07  6.9164374E-15
  2.4000000E+07  6.1854015E-15
  2.4500000E+07  5.5410408E-15
  2.5000000E+07  4.9718507E-15
  2.5500000E+07  4.4680026E-15
  2.6000000E+07  4.0211021E-15
  2.6500000E+07  3.6239581E-15
  2.7000000E+07  3.2703918E-15
  2.8000000E+07  2.6734482E-15
  2.9000000E+07  2.1958927E-15
  3.0000000E+07  1.8117446E-15
  3.1000000E+07  1.5011176E-15
  3.2000000E+07  1.2484259E-15
  3.3000000E+07  1.0415482E-15
  3.4000000E+07  8.7124073E-16
  3.5000000E+07  7.3044849E-16
  3.6000000E+07  6.1404372E-16
  3.7000000E+07  5.1787271E-16
  3.8000000E+07  4.3840149E-16
  
  
#  85   2  L1  EION =  1.749000000E+04 eV   247
#  S(0) = 9.291127E-01
  1.7482439E+02  0.0000000E+00
  1.7482439E+04  0.0000000E+00
  1.7482439E+04  4.8389588E-05
  1.7490000E+04  4.8389588E-05
  1.7490175E+04  4.8389588E-05
  1.7490573E+04  4.8761828E-05
  1.7490971E+04  4.9107628E-05
  1.7491370E+04  4.9430696E-05
  1.7491768E+04  4.9734184E-05
  1.7492565E+04  5.0292630E-05
  1.7493361E+04  5.0799489E-05
  1.7494954E+04  5.1700798E-05
  1.7496548E+04  5.2493078E-05
  1.7499734E+04  5.3837567E-05
  1.7502920E+04  5.4908472E-05
  1.7509293E+04  5.6298331E-05
  1.7515666E+04  5.6842312E-05
  1.7522039E+04  5.6825752E-05
  1.7528412E+04  5.6537439E-05
  1.7531598E+04  5.6361441E-05
  1.7534784E+04  5.6189769E-05
  1.7541157E+04  5.5903341E-05
  1.7553903E+04  5.5653600E-05
  1.7566649E+04  5.5718501E-05
  1.7579394E+04  5.5842811E-05
  1.7592140E+04  5.5867682E-05
  1.7604885E+04  5.5777028E-05
  1.7617631E+04  5.5633997E-05
  1.7630377E+04  5.5506229E-05
  1.7643122E+04  5.5427453E-05
  1.7655868E+04  5.5393840E-05
  1.7668614E+04  5.5379547E-05
  1.7694105E+04  5.5314699E-05
  1.7719596E+04  5.5162236E-05
  1.7745087E+04  5.4996177E-05
  1.7770579E+04  5.4876533E-05
  1.7783324E+04  5.4831654E-05
  1.7796070E+04  5.4787828E-05
  1.7821561E+04  5.4682670E-05
  1.7847052E+04  5.4550254E-05
  1.7872544E+04  5.4406196E-05
  1.7898035E+04  5.4277390E-05
  1.7923526E+04  5.4164379E-05
  1.7949017E+04  5.4055833E-05
  1.7974509E+04  5.3941425E-05
  1.8000000E+04  5.3814187E-05
  1.8062500E+04  5.3499259E-05
  1.8125000E+04  5.3214637E-05
  1.8187500E+04  5.2918384E-05
  1.8250000E+04  5.2616576E-05
  1.8375000E+04  5.2043570E-05
  1.8500000E+04  5.1461792E-05
  1.8750000E+04  5.0342690E-05
  1.9000000E+04  4.9261783E-05
  1.9500000E+04  4.7189228E-05
  2.0000000E+04  4.5236099E-05
  2.1000000E+04  4.1637994E-05
  2.2000000E+04  3.8408403E-05
  2.3000000E+04  3.5502690E-05
  2.4000000E+04  3.2883288E-05
  2.5000000E+04  3.0516556E-05
  2.6000000E+04  2.8373087E-05
  2.7000000E+04  2.6427390E-05
  2.8000000E+04  2.4657151E-05
  2.9000000E+04  2.3042957E-05
  3.0000000E+04  2.1567864E-05
  3.1000000E+04  2.0217075E-05
  3.2000000E+04  1.8977641E-05
  3.4000000E+04  1.6788775E-05
  3.6000000E+04  1.4925756E-05
  3.8000000E+04  1.3329620E-05
  4.0000000E+04  1.1953861E-05
  4.2000000E+04  1.0761453E-05
  4.4000000E+04  9.7226339E-06
  4.6000000E+04  8.8132971E-06
  4.8000000E+04  8.0137613E-06
  5.0000000E+04  7.3078498E-06
  5.2500000E+04  6.5369551E-06
  5.5000000E+04  5.8702777E-06
  5.7500000E+04  5.2907217E-06
  6.0000000E+04  4.7844649E-06
  6.5000000E+04  3.9488420E-06
  6.7500000E+04  3.6026149E-06
  7.0000000E+04  3.2952318E-06
  7.2500000E+04  3.0213981E-06
  7.5000000E+04  2.7766633E-06
  8.0000000E+04  2.3600309E-06
  8.5000000E+04  2.0215296E-06
  9.0000000E+04  1.7437355E-06
  9.5000000E+04  1.5136903E-06
  1.0000000E+05  1.3216183E-06
  1.0500000E+05  1.1600495E-06
  1.1000000E+05  1.0232072E-06
  1.1500000E+05  9.0657730E-07
  1.2000000E+05  8.0659657E-07
  1.2500000E+05  7.2042766E-07
  1.3000000E+05  6.4579176E-07
  1.3500000E+05  5.8084478E-07
  1.4000000E+05  5.2408378E-07
  1.4500000E+05  4.7427538E-07
  1.5000000E+05  4.3040141E-07
  1.5500000E+05  3.9161634E-07
  1.6000000E+05  3.5721407E-07
  1.6500000E+05  3.2660209E-07
  1.7000000E+05  2.9928070E-07
  1.8000000E+05  2.5287936E-07
  1.9000000E+05  2.1531905E-07
  2.0000000E+05  1.8462255E-07
  2.1000000E+05  1.5931597E-07
  2.2000000E+05  1.3828600E-07
  2.3000000E+05  1.2068170E-07
  2.4000000E+05  1.0584542E-07
  2.5000000E+05  9.3263783E-08
  2.6000000E+05  8.2532329E-08
  2.7000000E+05  7.3329623E-08
  2.8000000E+05  6.5398190E-08
  2.9000000E+05  5.8530261E-08
  3.0000000E+05  5.2557013E-08
  3.1000000E+05  4.7340368E-08
  3.2000000E+05  4.2766719E-08
  3.3000000E+05  3.8742062E-08
  3.4000000E+05  3.5188189E-08
  3.5000000E+05  3.2039698E-08
  3.6000000E+05  2.9241646E-08
  3.7000000E+05  2.6747670E-08
  3.8000000E+05  2.4518468E-08
  3.9000000E+05  2.2520586E-08
  4.0000000E+05  2.0725449E-08
  4.2000000E+05  1.7648825E-08
  4.4000000E+05  1.5130441E-08
  4.6000000E+05  1.3051734E-08
  4.8000000E+05  1.1322743E-08
  5.0000000E+05  9.8744247E-09
  5.2500000E+05  8.3783487E-09
  5.5000000E+05  7.1582855E-09
  5.7500000E+05  6.1547306E-09
  5.8750000E+05  5.7196473E-09
  6.0000000E+05  5.3227380E-09
  6.2500000E+05  4.6279573E-09
  6.5000000E+05  4.0438649E-09
  6.7500000E+05  3.5497735E-09
  7.0000000E+05  3.1294011E-09
  7.2500000E+05  2.7698278E-09
  7.5000000E+05  2.4607187E-09
  7.7500000E+05  2.1937459E-09
  8.0000000E+05  1.9621532E-09
  8.2500000E+05  1.7604237E-09
  8.5000000E+05  1.5840245E-09
  8.7500000E+05  1.4292106E-09
  9.0000000E+05  1.2928718E-09
  9.2500000E+05  1.1724113E-09
  9.5000000E+05  1.0656505E-09
  9.7500000E+05  9.7075405E-10
  1.0000000E+06  8.8616841E-10
  1.0250000E+06  8.1057368E-10
  1.0500000E+06  7.4284396E-10
  1.1000000E+06  6.2725910E-10
  1.1500000E+06  5.3320435E-10
  1.2000000E+06  4.5603855E-10
  1.2500000E+06  3.9225016E-10
  1.3000000E+06  3.3915238E-10
  1.3500000E+06  2.9466846E-10
  1.4000000E+06  2.5717796E-10
  1.4500000E+06  2.2540547E-10
  1.5000000E+06  1.9833916E-10
  1.5500000E+06  1.7517002E-10
  1.6000000E+06  1.5524663E-10
  1.6500000E+06  1.3804105E-10
  1.7000000E+06  1.2312276E-10
  1.7500000E+06  1.1013856E-10
  1.8000000E+06  9.8797141E-11
  1.8500000E+06  8.8856986E-11
  1.9000000E+06  8.0116896E-11
  1.9500000E+06  7.2408461E-11
  2.0000000E+06  6.5590107E-11
  2.0500000E+06  5.9542347E-11
  2.1000000E+06  5.4163936E-11
  2.2000000E+06  4.5083200E-11
  2.3000000E+06  3.7797927E-11
  2.4000000E+06  3.1902092E-11
  2.5000000E+06  2.7092326E-11
  2.6000000E+06  2.3139450E-11
  2.7000000E+06  1.9868541E-11
  2.8000000E+06  1.7144697E-11
  2.9000000E+06  1.4862936E-11
  3.0000000E+06  1.2940876E-11
  3.1000000E+06  1.1313372E-11
  3.2000000E+06  9.9285352E-12
  3.3000000E+06  8.7447428E-12
  3.4000000E+06  7.7284001E-12
  3.5000000E+06  6.8522335E-12
  3.6000000E+06  6.0939747E-12
  3.7000000E+06  5.4353487E-12
  3.8000000E+06  4.8612737E-12
  3.9000000E+06  4.3592405E-12
  4.0000000E+06  3.9188262E-12
  4.1000000E+06  3.5313056E-12
  4.2000000E+06  3.1893463E-12
  4.3000000E+06  2.8867639E-12
  4.4000000E+06  2.6183225E-12
  4.5000000E+06  2.3795727E-12
  4.6000000E+06  2.1667210E-12
  4.7000000E+06  1.9765216E-12
  4.8000000E+06  1.8061888E-12
  5.0000000E+06  1.5158573E-12
  5.1250000E+06  1.3629669E-12
  5.2500000E+06  1.2283566E-12
  5.3750000E+06  1.1095078E-12
  5.5000000E+06  1.0042936E-12
  5.7500000E+06  8.2782572E-13
  5.8750000E+06  7.5372912E-13
  6.0000000E+06  6.8749970E-13
  6.2500000E+06  5.7492217E-13
  6.5000000E+06  4.8386451E-13
  6.7500000E+06  4.0965090E-13
  7.0000000E+06  3.4873704E-13
  7.2500000E+06  2.9841031E-13
  7.5000000E+06  2.5657571E-13
  7.7500000E+06  2.2160100E-13
  8.0000000E+06  1.9220424E-13
  8.2500000E+06  1.6737079E-13
  8.5000000E+06  1.4629223E-13
  8.7500000E+06  1.2832046E-13
  9.0000000E+06  1.1293260E-13
  9.2500000E+06  9.9704228E-14
  9.5000000E+06  8.8289032E-14
  9.7500000E+06  7.8402982E-14
  1.0000000E+07  6.9811955E-14
  1.0250000E+07  6.2322045E-14
  1.0500000E+07  5.5771923E-14
  1.0750000E+07  5.0026793E-14
  1.1000000E+07  4.4973559E-14
  1.1250000E+07  4.0516948E-14
  1.1500000E+07  3.6576308E-14
  1.1750000E+07  3.3083216E-14
  1.2000000E+07  2.9979465E-14
  1.2250000E+07  2.7215373E-14
  1.2500000E+07  2.4748398E-14
  1.3000000E+07  2.0564978E-14
  1.3500000E+07  1.7193581E-14
  1.4000000E+07  1.4457147E-14
  1.4500000E+07  1.2220723E-14
  1.5000000E+07  1.0380259E-14
  1.5500000E+07  8.8559435E-15
  1.6000000E+07  7.5863388E-15
  1.6500000E+07  6.5249003E-15
  1.7000000E+07  5.6346967E-15
  
  
#  85   3  L2  EION =  1.678200000E+04 eV   249
#  S(0) = 1.073088E+00
  1.6780261E+02  0.0000000E+00
  1.6780261E+04  0.0000000E+00
  1.6780261E+04  8.8203528E-05
  1.6782000E+04  8.8203528E-05
  1.6782168E+04  8.8203528E-05
  1.6782339E+04  9.1333612E-05
  1.6782509E+04  9.4285936E-05
  1.6782679E+04  9.7060390E-05
  1.6782849E+04  9.9658394E-05
  1.6783189E+04  1.0433714E-04
  1.6783530E+04  1.0835654E-04
  1.6784211E+04  1.1461088E-04
  1.6784891E+04  1.1885721E-04
  1.6785572E+04  1.2153955E-04
  1.6786253E+04  1.2305107E-04
  1.6786933E+04  1.2371330E-04
  1.6787614E+04  1.2377681E-04
  1.6788976E+04  1.2281443E-04
  1.6790337E+04  1.2114916E-04
  1.6791699E+04  1.1929247E-04
  1.6793060E+04  1.1749674E-04
  1.6798506E+04  1.1236138E-04
  1.6801229E+04  1.1104907E-04
  1.6803952E+04  1.1037619E-04
  1.6809397E+04  1.1032512E-04
  1.6814843E+04  1.1119297E-04
  1.6820289E+04  1.1231271E-04
  1.6825735E+04  1.1329636E-04
  1.6831181E+04  1.1396870E-04
  1.6836626E+04  1.1430349E-04
  1.6842072E+04  1.1436149E-04
  1.6847518E+04  1.1423843E-04
  1.6858409E+04  1.1381358E-04
  1.6869301E+04  1.1352239E-04
  1.6880193E+04  1.1348193E-04
  1.6891084E+04  1.1358467E-04
  1.6901976E+04  1.1367418E-04
  1.6912867E+04  1.1364846E-04
  1.6923759E+04  1.1349033E-04
  1.6934651E+04  1.1324614E-04
  1.6956434E+04  1.1273990E-04
  1.6978217E+04  1.1241588E-04
  1.7000000E+04  1.1219567E-04
  1.7031250E+04  1.1174681E-04
  1.7062500E+04  1.1115289E-04
  1.7093750E+04  1.1063848E-04
  1.7109375E+04  1.1042342E-04
  1.7125000E+04  1.1021062E-04
  1.7156250E+04  1.0974599E-04
  1.7187500E+04  1.0921437E-04
  1.7250000E+04  1.0822395E-04
  1.7281250E+04  1.0776452E-04
  1.7312500E+04  1.0728887E-04
  1.7343750E+04  1.0678377E-04
  1.7375000E+04  1.0627990E-04
  1.7437500E+04  1.0534109E-04
  1.7500000E+04  1.0438603E-04
  1.7625000E+04  1.0249542E-04
  1.7750000E+04  1.0064738E-04
  1.8000000E+04  9.7072081E-05
  1.8500000E+04  9.0424186E-05
  1.9000000E+04  8.4364994E-05
  2.0000000E+04  7.3735934E-05
  2.1000000E+04  6.4750363E-05
  2.2000000E+04  5.7118565E-05
  2.3000000E+04  5.0604346E-05
  2.4000000E+04  4.5016699E-05
  2.5000000E+04  4.0200078E-05
  2.6000000E+04  3.6028196E-05
  2.7000000E+04  3.2398293E-05
  2.8000000E+04  2.9226311E-05
  2.9000000E+04  2.6443222E-05
  3.0000000E+04  2.3992015E-05
  3.1000000E+04  2.1825364E-05
  3.2000000E+04  1.9903779E-05
  3.4000000E+04  1.6668419E-05
  3.6000000E+04  1.4077801E-05
  3.8000000E+04  1.1981438E-05
  4.0000000E+04  1.0268714E-05
  4.2000000E+04  8.8571610E-06
  4.4000000E+04  7.6844871E-06
  4.6000000E+04  6.7030811E-06
  4.8000000E+04  5.8761671E-06
  5.0000000E+04  5.1750516E-06
  5.2500000E+04  4.4415938E-06
  5.5000000E+04  3.8355074E-06
  5.7500000E+04  3.3308207E-06
  6.0000000E+04  2.9075995E-06
  6.5000000E+04  2.2470462E-06
  6.7500000E+04  1.9880289E-06
  7.0000000E+04  1.7656993E-06
  7.2500000E+04  1.5739313E-06
  7.5000000E+04  1.4077708E-06
  7.7500000E+04  1.2631833E-06
  8.0000000E+04  1.1368630E-06
  8.2500000E+04  1.0260852E-06
  8.5000000E+04  9.2859122E-07
  9.0000000E+04  7.6623326E-07
  9.5000000E+04  6.3808277E-07
  1.0000000E+05  5.3579209E-07
  1.0500000E+05  4.5330924E-07
  1.1000000E+05  3.8618056E-07
  1.1500000E+05  3.3108368E-07
  1.2000000E+05  2.8550943E-07
  1.2500000E+05  2.4754105E-07
  1.3000000E+05  2.1569901E-07
  1.3500000E+05  1.8883024E-07
  1.4000000E+05  1.6602799E-07
  1.4500000E+05  1.4657333E-07
  1.5000000E+05  1.2989184E-07
  1.5500000E+05  1.1552119E-07
  1.6000000E+05  1.0308678E-07
  1.6500000E+05  9.2283200E-08
  1.7000000E+05  8.2859890E-08
  1.7500000E+05  7.4610202E-08
  1.8000000E+05  6.7362776E-08
  1.8500000E+05  6.0974793E-08
  1.9000000E+05  5.5326662E-08
  2.0000000E+05  4.5863268E-08
  2.1000000E+05  3.8339602E-08
  2.2000000E+05  3.2297333E-08
  2.3000000E+05  2.7399758E-08
  2.4000000E+05  2.3396212E-08
  2.5000000E+05  2.0097833E-08
  2.6000000E+05  1.7360712E-08
  2.7000000E+05  1.5074074E-08
  2.8000000E+05  1.3151833E-08
  2.9000000E+05  1.1526496E-08
  3.0000000E+05  1.0144711E-08
  3.1000000E+05  8.9639813E-09
  3.2000000E+05  7.9502117E-09
  3.3000000E+05  7.0758639E-09
  3.4000000E+05  6.3185529E-09
  3.5000000E+05  5.6599762E-09
  3.6000000E+05  5.0850841E-09
  3.7000000E+05  4.5814346E-09
  3.8000000E+05  4.1386908E-09
  3.9000000E+05  3.7482235E-09
  4.0000000E+05  3.4027970E-09
  4.2000000E+05  2.8236272E-09
  4.4000000E+05  2.3627678E-09
  4.6000000E+05  1.9923547E-09
  4.8000000E+05  1.6918855E-09
  5.0000000E+05  1.4460823E-09
  5.2500000E+05  1.1984201E-09
  5.5000000E+05  1.0016743E-09
  5.7500000E+05  8.4377086E-10
  5.8750000E+05  7.7651819E-10
  6.0000000E+05  7.1584796E-10
  6.2500000E+05  6.1131763E-10
  6.5000000E+05  5.2522154E-10
  6.7500000E+05  4.5378596E-10
  7.0000000E+05  3.9410978E-10
  7.2500000E+05  3.4394067E-10
  7.5000000E+05  3.0151436E-10
  7.7500000E+05  2.6543769E-10
  8.0000000E+05  2.3460176E-10
  8.2500000E+05  2.0811736E-10
  8.5000000E+05  1.8526675E-10
  8.7500000E+05  1.6546684E-10
  9.0000000E+05  1.4824094E-10
  9.2500000E+05  1.3319712E-10
  9.5000000E+05  1.2001151E-10
  1.0000000E+06  9.8183138E-11
  1.0500000E+06  8.1089280E-11
  1.1000000E+06  6.7549006E-11
  1.1500000E+06  5.6711390E-11
  1.2000000E+06  4.7954106E-11
  1.2500000E+06  4.0815979E-11
  1.3000000E+06  3.4950998E-11
  1.3500000E+06  3.0096495E-11
  1.4000000E+06  2.6050914E-11
  1.4500000E+06  2.2658063E-11
  1.5000000E+06  1.9795823E-11
  1.5500000E+06  1.7367911E-11
  1.6000000E+06  1.5297809E-11
  1.6500000E+06  1.3524262E-11
  1.7000000E+06  1.1997898E-11
  1.7500000E+06  1.0678668E-11
  1.8000000E+06  9.5338955E-12
  1.8500000E+06  8.5367525E-12
  1.9000000E+06  7.6650926E-12
  1.9500000E+06  6.9005397E-12
  2.0000000E+06  6.2277687E-12
  2.0500000E+06  5.6339448E-12
  2.1000000E+06  5.1082740E-12
  2.2000000E+06  4.2263189E-12
  2.3000000E+06  3.5242696E-12
  2.4000000E+06  2.9601251E-12
  2.5000000E+06  2.5028519E-12
  2.6000000E+06  2.1292379E-12
  2.7000000E+06  1.8217202E-12
  2.8000000E+06  1.5668691E-12
  2.9000000E+06  1.3543142E-12
  3.0000000E+06  1.1759796E-12
  3.1000000E+06  1.0255242E-12
  3.2000000E+06  8.9793234E-13
  3.3000000E+06  7.8920434E-13
  3.4000000E+06  6.9612801E-13
  3.5000000E+06  6.1610632E-13
  3.6000000E+06  5.4702668E-13
  3.7000000E+06  4.8716205E-13
  3.8000000E+06  4.3509309E-13
  3.9000000E+06  3.8964742E-13
  4.0000000E+06  3.4985209E-13
  4.2000000E+06  2.8409812E-13
  4.4000000E+06  2.3278163E-13
  4.6000000E+06  1.9230530E-13
  4.8000000E+06  1.6006772E-13
  5.0000000E+06  1.3416165E-13
  5.1250000E+06  1.2054046E-13
  5.2500000E+06  1.0856078E-13
  5.3750000E+06  9.7994442E-14
  5.5000000E+06  8.8649066E-14
  5.7500000E+06  7.2994440E-14
  5.8750000E+06  6.6429030E-14
  6.0000000E+06  6.0564801E-14
  6.2500000E+06  5.0606054E-14
  6.5000000E+06  4.2560237E-14
  6.7500000E+06  3.6009628E-14
  7.0000000E+06  3.0638077E-14
  7.2500000E+06  2.6203877E-14
  7.5000000E+06  2.2520619E-14
  7.7500000E+06  1.9443307E-14
  8.0000000E+06  1.6858244E-14
  8.2500000E+06  1.4675592E-14
  8.5000000E+06  1.2823853E-14
  8.7500000E+06  1.1245737E-14
  9.0000000E+06  9.8950390E-15
  9.2500000E+06  8.7342985E-15
  9.5000000E+06  7.7329744E-15
  9.7500000E+06  6.8660345E-15
  1.0000000E+07  6.1128577E-15
  1.0250000E+07  5.4563742E-15
  1.0500000E+07  4.8823888E-15
  1.0750000E+07  4.3790458E-15
  1.1000000E+07  3.9363945E-15
  1.1250000E+07  3.5460515E-15
  1.1500000E+07  3.2009364E-15
  1.2000000E+07  2.6232813E-15
  1.2500000E+07  2.1653366E-15
  1.3000000E+07  1.7992383E-15
  1.3500000E+07  1.5042908E-15
  1.4000000E+07  1.2648891E-15
  1.4500000E+07  1.0691263E-15
  1.5000000E+07  9.0795073E-16
  1.5500000E+07  7.7446645E-16
  1.6000000E+07  6.6348051E-16
  1.6500000E+07  5.7087602E-16
  
  
#  85   4  L3  EION =  1.421200000E+04 eV   250
#  S(0) = 1.948012E+00
  1.4210198E+02  0.0000000E+00
  1.4210198E+04  0.0000000E+00
  1.4210198E+04  1.9013101E-04
  1.4212000E+04  1.9013101E-04
  1.4212142E+04  1.9013101E-04
  1.4212367E+04  1.9931950E-04
  1.4212592E+04  2.0794150E-04
  1.4212817E+04  2.1599098E-04
  1.4213042E+04  2.2346957E-04
  1.4213491E+04  2.3675203E-04
  1.4213941E+04  2.4791316E-04
  1.4214841E+04  2.6461818E-04
  1.4215740E+04  2.7524833E-04
  1.4216640E+04  2.8142024E-04
  1.4217539E+04  2.8447204E-04
  1.4218439E+04  2.8542144E-04
  1.4219339E+04  2.8500530E-04
  1.4221138E+04  2.8198628E-04
  1.4222937E+04  2.7788827E-04
  1.4224736E+04  2.7382368E-04
  1.4226535E+04  2.7025247E-04
  1.4233731E+04  2.6232612E-04
  1.4237330E+04  2.6144400E-04
  1.4240928E+04  2.6182498E-04
  1.4244526E+04  2.6296241E-04
  1.4248124E+04  2.6445832E-04
  1.4255321E+04  2.6743824E-04
  1.4262517E+04  2.6944006E-04
  1.4269714E+04  2.7018809E-04
  1.4276910E+04  2.6998316E-04
  1.4284107E+04  2.6929897E-04
  1.4291303E+04  2.6853923E-04
  1.4298500E+04  2.6794786E-04
  1.4312892E+04  2.6749050E-04
  1.4327285E+04  2.6755577E-04
  1.4356071E+04  2.6680936E-04
  1.4370464E+04  2.6586479E-04
  1.4384857E+04  2.6490150E-04
  1.4399250E+04  2.6411537E-04
  1.4413643E+04  2.6351349E-04
  1.4442428E+04  2.6243921E-04
  1.4471214E+04  2.6101394E-04
  1.4500000E+04  2.5941277E-04
  1.4531250E+04  2.5789835E-04
  1.4562500E+04  2.5655331E-04
  1.4593750E+04  2.5508919E-04
  1.4625000E+04  2.5352227E-04
  1.4687500E+04  2.5056823E-04
  1.4750000E+04  2.4771752E-04
  1.4812500E+04  2.4477349E-04
  1.4875000E+04  2.4195116E-04
  1.5000000E+04  2.3633109E-04
  1.5500000E+04  2.1546068E-04
  1.6000000E+04  1.9693663E-04
  1.7000000E+04  1.6571151E-04
  1.8000000E+04  1.4054731E-04
  1.9000000E+04  1.2006086E-04
  2.0000000E+04  1.0324214E-04
  2.1000000E+04  8.9325828E-05
  2.2000000E+04  7.7723281E-05
  2.3000000E+04  6.7981801E-05
  2.4000000E+04  5.9748897E-05
  2.5000000E+04  5.2748274E-05
  2.6000000E+04  4.6761498E-05
  2.7000000E+04  4.1614580E-05
  2.8000000E+04  3.7167837E-05
  2.9000000E+04  3.3308346E-05
  3.0000000E+04  2.9944149E-05
  3.1000000E+04  2.6999854E-05
  3.2000000E+04  2.4413326E-05
  3.4000000E+04  2.0115887E-05
  3.6000000E+04  1.6732806E-05
  3.8000000E+04  1.4038112E-05
  4.0000000E+04  1.1868892E-05
  4.2000000E+04  1.0105825E-05
  4.4000000E+04  8.6602642E-06
  4.6000000E+04  7.4654981E-06
  4.8000000E+04  6.4707181E-06
  5.0000000E+04  5.6368129E-06
  5.2500000E+04  4.7749693E-06
  5.5000000E+04  4.0719726E-06
  5.7500000E+04  3.4937945E-06
  6.0000000E+04  3.0146589E-06
  6.5000000E+04  2.2789937E-06
  6.7500000E+04  1.9952409E-06
  7.0000000E+04  1.7541491E-06
  7.2500000E+04  1.5482389E-06
  7.5000000E+04  1.3715214E-06
  8.0000000E+04  1.0872556E-06
  8.5000000E+04  8.7252202E-07
  9.0000000E+04  7.0789755E-07
  9.5000000E+04  5.8000938E-07
  1.0000000E+05  4.7947044E-07
  1.0500000E+05  3.9957612E-07
  1.1000000E+05  3.3546211E-07
  1.1500000E+05  2.8354875E-07
  1.2000000E+05  2.4116746E-07
  1.2500000E+05  2.0630508E-07
  1.3000000E+05  1.7742636E-07
  1.3500000E+05  1.5334857E-07
  1.4000000E+05  1.3315211E-07
  1.4500000E+05  1.1611578E-07
  1.5000000E+05  1.0166936E-07
  1.5500000E+05  8.9358637E-08
  1.6000000E+05  7.8819284E-08
  1.6500000E+05  6.9757089E-08
  1.7000000E+05  6.1933007E-08
  1.8000000E+05  4.9252645E-08
  1.9000000E+05  3.9593426E-08
  2.0000000E+05  3.2140293E-08
  2.1000000E+05  2.6322105E-08
  2.2000000E+05  2.1731944E-08
  2.3000000E+05  1.8075490E-08
  2.4000000E+05  1.5136923E-08
  2.5000000E+05  1.2755986E-08
  2.6000000E+05  1.0812296E-08
  2.7000000E+05  9.2144596E-09
  2.8000000E+05  7.8924014E-09
  2.9000000E+05  6.7918988E-09
  3.0000000E+05  5.8706425E-09
  3.1000000E+05  5.0953537E-09
  3.2000000E+05  4.4396607E-09
  3.3000000E+05  3.8825229E-09
  3.4000000E+05  3.4070434E-09
  3.5000000E+05  2.9995667E-09
  3.6000000E+05  2.6489944E-09
  3.8000000E+05  2.0839080E-09
  4.0000000E+05  1.6568193E-09
  4.2000000E+05  1.3299816E-09
  4.4000000E+05  1.0770168E-09
  4.6000000E+05  8.7919604E-10
  4.8000000E+05  7.2302819E-10
  5.0000000E+05  5.9866575E-10
  5.2500000E+05  4.7703766E-10
  5.5000000E+05  3.8355836E-10
  5.7500000E+05  3.1095303E-10
  6.0000000E+05  2.5401364E-10
  6.2500000E+05  2.0896171E-10
  6.5000000E+05  1.7302190E-10
  6.6250000E+05  1.5780276E-10
  6.7500000E+05  1.4413237E-10
  7.0000000E+05  1.2074526E-10
  7.2500000E+05  1.0168733E-10
  7.5000000E+05  8.6061220E-11
  7.7500000E+05  7.3174840E-11
  8.0000000E+05  6.2490127E-11
  8.2500000E+05  5.3585649E-11
  8.5000000E+05  4.6129025E-11
  8.7500000E+05  3.9856401E-11
  9.0000000E+05  3.4557040E-11
  9.2500000E+05  3.0061652E-11
  9.5000000E+05  2.6233500E-11
  9.7500000E+05  2.2961559E-11
  1.0000000E+06  2.0155222E-11
  1.0250000E+06  1.7740200E-11
  1.0500000E+06  1.5655308E-11
  1.1000000E+06  1.2282064E-11
  1.1500000E+06  9.7243685E-12
  1.2000000E+06  7.7646181E-12
  1.2500000E+06  6.2484733E-12
  1.3000000E+06  5.0650046E-12
  1.3500000E+06  4.1335296E-12
  1.4000000E+06  3.3947151E-12
  1.4500000E+06  2.8044753E-12
  1.5000000E+06  2.3297425E-12
  1.5500000E+06  1.9454923E-12
  1.6000000E+06  1.6326244E-12
  1.6500000E+06  1.3764466E-12
  1.7000000E+06  1.1655747E-12
  1.7500000E+06  9.9112565E-13
  1.8000000E+06  8.4612244E-13
  1.8500000E+06  7.2505107E-13
  1.9000000E+06  6.2352839E-13
  1.9500000E+06  5.3805065E-13
  2.0000000E+06  4.6580222E-13
  2.0500000E+06  4.0450902E-13
  2.1000000E+06  3.5232570E-13
  2.1500000E+06  3.0774783E-13
  2.2000000E+06  2.6954352E-13
  2.2500000E+06  2.3669974E-13
  2.3000000E+06  2.0838020E-13
  2.4000000E+06  1.6265799E-13
  2.5000000E+06  1.2810741E-13
  2.6000000E+06  1.0173620E-13
  2.7000000E+06  8.1420022E-14
  2.8000000E+06  6.5632474E-14
  2.9000000E+06  5.3264438E-14
  3.0000000E+06  4.3501565E-14
  3.1000000E+06  3.5740103E-14
  3.2000000E+06  2.9528353E-14
  3.3000000E+06  2.4525486E-14
  3.4000000E+06  2.0472261E-14
  3.5000000E+06  1.7169945E-14
  3.6000000E+06  1.4465088E-14
  3.7000000E+06  1.2238385E-14
  3.8000000E+06  1.0396479E-14
  3.9000000E+06  8.8658930E-15
  4.0000000E+06  7.5884612E-15
  4.1000000E+06  6.5178833E-15
  4.2000000E+06  5.6171136E-15
  4.3000000E+06  4.8563554E-15
  4.4000000E+06  4.2115241E-15
  4.5000000E+06  3.6630625E-15
  4.6000000E+06  3.1950203E-15
  4.7000000E+06  2.7943322E-15
  4.8000000E+06  2.4502553E-15
  5.0000000E+06  1.8979851E-15
  5.1250000E+06  1.6256649E-15
  5.2500000E+06  1.3972353E-15
  5.3750000E+06  1.2048753E-15
  5.5000000E+06  1.0422859E-15
  5.6250000E+06  9.0436933E-16
  5.7500000E+06  7.8698188E-16
  5.8750000E+06  6.8674034E-16
  6.0000000E+06  6.0087106E-16
  6.2500000E+06  4.6351460E-16
  6.5000000E+06  3.6097732E-16
  6.6250000E+06  3.1962811E-16
  6.7500000E+06  2.8361900E-16
  7.0000000E+06  2.2468027E-16
  7.2500000E+06  1.7936213E-16
  7.5000000E+06  1.4421738E-16
  7.7500000E+06  1.1674287E-16
  8.0000000E+06  9.5102469E-17
  8.2500000E+06  7.7936389E-17
  8.5000000E+06  6.4228516E-17
  8.7500000E+06  5.3213158E-17
  9.0000000E+06  4.4308721E-17
  9.2500000E+06  3.7070107E-17
  9.5000000E+06  3.1154251E-17
  9.7500000E+06  2.6294928E-17
  1.0000000E+07  2.2284216E-17
  1.0250000E+07  1.8958739E-17
  1.0500000E+07  1.6189354E-17
  1.0750000E+07  1.3873435E-17
  1.1000000E+07  1.1929005E-17
  1.1250000E+07  1.0290256E-17
  1.1500000E+07  8.9040978E-18
  1.1750000E+07  7.7275204E-18
  1.2000000E+07  6.7255098E-18
  1.2250000E+07  5.8694377E-18
  1.2500000E+07  5.1358019E-18
  1.2750000E+07  4.5052339E-18
  1.3000000E+07  3.9617018E-18
  1.3250000E+07  3.4918835E-18
  1.3500000E+07  3.0846910E-18
  1.4000000E+07  2.4226473E-18
  1.4500000E+07  1.9179866E-18
  1.5000000E+07  1.5299363E-18
  1.5500000E+07  1.2291910E-18
  
  
#  85   5  M1  EION =  4.320000000E+03 eV   260
#  S(0) = 8.814595E-01
  4.3132750E+01  0.0000000E+00
  4.3132750E+03  0.0000000E+00
  4.3132750E+03  1.3019889E-04
  4.3200000E+03  1.3019889E-04
  4.3200429E+03  1.3019889E-04
  4.3202927E+03  1.3092211E-04
  4.3205426E+03  1.3161203E-04
  4.3207925E+03  1.3227147E-04
  4.3210423E+03  1.3290299E-04
  4.3215421E+03  1.3409134E-04
  4.3220418E+03  1.3519318E-04
  4.3230413E+03  1.3718728E-04
  4.3240407E+03  1.3896280E-04
  4.3260396E+03  1.4204020E-04
  4.3280386E+03  1.4464607E-04
  4.3320364E+03  1.4875580E-04
  4.3360343E+03  1.5158726E-04
  4.3440300E+03  1.5409429E-04
  4.3480279E+03  1.5419739E-04
  4.3520257E+03  1.5383772E-04
  4.3560236E+03  1.5321371E-04
  4.3600214E+03  1.5248138E-04
  4.3640193E+03  1.5175214E-04
  4.3680171E+03  1.5109699E-04
  4.3720150E+03  1.5055432E-04
  4.3760129E+03  1.5013725E-04
  4.3840086E+03  1.4965041E-04
  4.3920043E+03  1.4949287E-04
  4.4000000E+03  1.4947345E-04
  4.4125000E+03  1.4936608E-04
  4.4250000E+03  1.4894961E-04
  4.4312500E+03  1.4863310E-04
  4.4375000E+03  1.4827304E-04
  4.4437500E+03  1.4789546E-04
  4.4500000E+03  1.4752177E-04
  4.4625000E+03  1.4685014E-04
  4.4750000E+03  1.4631265E-04
  4.4875000E+03  1.4588169E-04
  4.5000000E+03  1.4548636E-04
  4.5250000E+03  1.4458083E-04
  4.5375000E+03  1.4404145E-04
  4.5500000E+03  1.4346726E-04
  4.5750000E+03  1.4234716E-04
  4.5875000E+03  1.4183369E-04
  4.6000000E+03  1.4135568E-04
  4.6250000E+03  1.4044399E-04
  4.6500000E+03  1.3950103E-04
  4.6750000E+03  1.3849494E-04
  4.7000000E+03  1.3747107E-04
  4.7500000E+03  1.3555654E-04
  4.7750000E+03  1.3464828E-04
  4.8000000E+03  1.3373272E-04
  4.8500000E+03  1.3184530E-04
  4.9000000E+03  1.3001812E-04
  4.9500000E+03  1.2825876E-04
  5.0000000E+03  1.2651792E-04
  5.1250000E+03  1.2226383E-04
  5.2500000E+03  1.1821792E-04
  5.5000000E+03  1.1067698E-04
  5.7500000E+03  1.0380723E-04
  6.0000000E+03  9.7515187E-05
  6.5000000E+03  8.6481879E-05
  6.7500000E+03  8.1620970E-05
  7.0000000E+03  7.7142237E-05
  7.2500000E+03  7.3007262E-05
  7.5000000E+03  6.9182328E-05
  8.0000000E+03  6.2348283E-05
  8.5000000E+03  5.6442902E-05
  9.0000000E+03  5.1309432E-05
  9.5000000E+03  4.6821712E-05
  1.0000000E+04  4.2877608E-05
  1.0500000E+04  3.9394430E-05
  1.1000000E+04  3.6304413E-05
  1.1500000E+04  3.3551336E-05
  1.2000000E+04  3.1088656E-05
  1.2500000E+04  2.8877525E-05
  1.3000000E+04  2.6885300E-05
  1.3500000E+04  2.5084402E-05
  1.4000000E+04  2.3451433E-05
  1.4500000E+04  2.1966425E-05
  1.5000000E+04  2.0612275E-05
  1.6000000E+04  1.8239640E-05
  1.7000000E+04  1.6237880E-05
  1.8000000E+04  1.4534515E-05
  1.9000000E+04  1.3073842E-05
  2.0000000E+04  1.1812501E-05
  2.1000000E+04  1.0716351E-05
  2.2000000E+04  9.7582140E-06
  2.3000000E+04  8.9162508E-06
  2.4000000E+04  8.1727493E-06
  2.5000000E+04  7.5132243E-06
  2.6000000E+04  6.9257399E-06
  2.7000000E+04  6.4003913E-06
  2.8000000E+04  5.9289049E-06
  2.9000000E+04  5.5043282E-06
  3.0000000E+04  5.1207840E-06
  3.1000000E+04  4.7732781E-06
  3.2000000E+04  4.4575463E-06
  3.4000000E+04  3.9072747E-06
  3.6000000E+04  3.4462962E-06
  3.8000000E+04  3.0567655E-06
  4.0000000E+04  2.7250346E-06
  4.2000000E+04  2.4405267E-06
  4.4000000E+04  2.1949495E-06
  4.6000000E+04  1.9817305E-06
  4.8000000E+04  1.7956091E-06
  5.0000000E+04  1.6323370E-06
  5.2500000E+04  1.4551683E-06
  5.5000000E+04  1.3029101E-06
  5.7500000E+04  1.1712754E-06
  6.0000000E+04  1.0568453E-06
  6.5000000E+04  8.6911041E-07
  6.7500000E+04  7.9174484E-07
  7.0000000E+04  7.2326614E-07
  7.2500000E+04  6.6242579E-07
  7.5000000E+04  6.0818182E-07
  7.7500000E+04  5.5965975E-07
  8.0000000E+04  5.1612167E-07
  8.2500000E+04  4.7694179E-07
  8.5000000E+04  4.4158689E-07
  9.0000000E+04  3.8059093E-07
  9.5000000E+04  3.3019290E-07
  1.0000000E+05  2.8818953E-07
  1.0500000E+05  2.5290691E-07
  1.1000000E+05  2.2305739E-07
  1.1500000E+05  1.9763885E-07
  1.2000000E+05  1.7586334E-07
  1.2500000E+05  1.5710531E-07
  1.3000000E+05  1.4086366E-07
  1.3500000E+05  1.2673386E-07
  1.4000000E+05  1.1438679E-07
  1.4500000E+05  1.0355277E-07
  1.5000000E+05  9.4009536E-08
  1.5500000E+05  8.5572671E-08
  1.6000000E+05  7.8088340E-08
  1.6500000E+05  7.1427551E-08
  1.7000000E+05  6.5481601E-08
  1.7500000E+05  6.0158442E-08
  1.8000000E+05  5.5379793E-08
  1.8500000E+05  5.1078816E-08
  1.9000000E+05  4.7198207E-08
  2.0000000E+05  4.0507538E-08
  2.1000000E+05  3.4987888E-08
  2.2000000E+05  3.0397692E-08
  2.3000000E+05  2.6552309E-08
  2.4000000E+05  2.3309057E-08
  2.5000000E+05  2.0556530E-08
  2.6000000E+05  1.8206918E-08
  2.7000000E+05  1.6190415E-08
  2.8000000E+05  1.4451089E-08
  2.9000000E+05  1.2943794E-08
  3.0000000E+05  1.1631834E-08
  3.1000000E+05  1.0485181E-08
  3.2000000E+05  9.4791137E-09
  3.3000000E+05  8.5931600E-09
  3.4000000E+05  7.8102800E-09
  3.5000000E+05  7.1162175E-09
  3.6000000E+05  6.4989849E-09
  3.7000000E+05  5.9484575E-09
  3.8000000E+05  5.4560500E-09
  3.9000000E+05  5.0144532E-09
  4.0000000E+05  4.6174193E-09
  4.2000000E+05  3.9363442E-09
  4.4000000E+05  3.3782022E-09
  4.6000000E+05  2.9169988E-09
  4.8000000E+05  2.5329777E-09
  5.0000000E+05  2.2109683E-09
  5.2500000E+05  1.8779803E-09
  5.5000000E+05  1.6061174E-09
  5.7500000E+05  1.3822608E-09
  5.8750000E+05  1.2851336E-09
  6.0000000E+05  1.1964843E-09
  6.2500000E+05  1.0411961E-09
  6.5000000E+05  9.1052654E-10
  6.7500000E+05  7.9989325E-10
  7.0000000E+05  7.0568719E-10
  7.2500000E+05  6.2504160E-10
  7.5000000E+05  5.5566132E-10
  7.7500000E+05  4.9569531E-10
  8.0000000E+05  4.4364009E-10
  8.2500000E+05  3.9826655E-10
  8.5000000E+05  3.5856433E-10
  8.7500000E+05  3.2369824E-10
  9.0000000E+05  2.9297418E-10
  9.2500000E+05  2.6581234E-10
  9.5000000E+05  2.4172603E-10
  9.7500000E+05  2.2030485E-10
  1.0000000E+06  2.0120125E-10
  1.0250000E+06  1.8411976E-10
  1.0500000E+06  1.6880813E-10
  1.0750000E+06  1.5505024E-10
  1.1000000E+06  1.4266027E-10
  1.1250000E+06  1.3147788E-10
  1.1500000E+06  1.2136431E-10
  1.2000000E+06  1.0387747E-10
  1.2500000E+06  8.9410154E-11
  1.3000000E+06  7.7358045E-11
  1.3500000E+06  6.7253689E-11
  1.4000000E+06  5.8731976E-11
  1.4500000E+06  5.1505293E-11
  1.5000000E+06  4.5345222E-11
  1.5500000E+06  4.0068986E-11
  1.6000000E+06  3.5529328E-11
  1.6500000E+06  3.1606827E-11
  1.7000000E+06  2.8204014E-11
  1.7500000E+06  2.5240879E-11
  1.8000000E+06  2.2651384E-11
  1.8500000E+06  2.0380750E-11
  1.9000000E+06  1.8383315E-11
  1.9500000E+06  1.6620847E-11
  2.0000000E+06  1.5061211E-11
  2.0500000E+06  1.3677271E-11
  2.1000000E+06  1.2446015E-11
  2.1500000E+06  1.1347854E-11
  2.2000000E+06  1.0366053E-11
  2.2500000E+06  9.4862633E-12
  2.3000000E+06  8.6961461E-12
  2.4000000E+06  7.3438036E-12
  2.5000000E+06  6.2398776E-12
  2.6000000E+06  5.3320980E-12
  2.7000000E+06  4.5805198E-12
  2.8000000E+06  3.9543156E-12
  2.9000000E+06  3.4294812E-12
  3.0000000E+06  2.9871710E-12
  3.1000000E+06  2.6124743E-12
  3.2000000E+06  2.2935066E-12
  3.3000000E+06  2.0207321E-12
  3.4000000E+06  1.7864509E-12
  3.5000000E+06  1.5844085E-12
  3.6000000E+06  1.4094957E-12
  3.7000000E+06  1.2575161E-12
  3.8000000E+06  1.1250044E-12
  3.9000000E+06  1.0090857E-12
  4.0000000E+06  9.0736326E-13
  4.1000000E+06  8.1783070E-13
  4.2000000E+06  7.3880184E-13
  4.3000000E+06  6.6885392E-13
  4.4000000E+06  6.0678206E-13
  4.5000000E+06  5.5156231E-13
  4.6000000E+06  5.0232117E-13
  4.7000000E+06  4.5831098E-13
  4.8000000E+06  4.1888974E-13
  5.0000000E+06  3.5167715E-13
  5.1250000E+06  3.1627086E-13
  5.2500000E+06  2.8508989E-13
  5.3750000E+06  2.5755289E-13
  5.5000000E+06  2.3316892E-13
  5.6250000E+06  2.1152240E-13
  5.7500000E+06  1.9225978E-13
  5.8750000E+06  1.7507891E-13
  6.0000000E+06  1.5972077E-13
  6.1250000E+06  1.4596261E-13
  6.2500000E+06  1.3361142E-13
  6.3750000E+06  1.2249984E-13
  6.5000000E+06  1.1248318E-13
  6.6250000E+06  1.0343606E-13
  6.7500000E+06  9.5249432E-14
  7.0000000E+06  8.1091535E-14
  7.2500000E+06  6.9395160E-14
  7.5000000E+06  5.9684232E-14
  
  
#  85   6  M2  EION =  4.005000000E+03 eV   263
#  S(0) = 1.190851E+00
  4.0030434E+01  0.0000000E+00
  4.0030434E+03  0.0000000E+00
  4.0030434E+03  1.8617372E-04
  4.0050000E+03  1.8617372E-04
  4.0050399E+03  1.8617372E-04
  4.0051922E+03  1.9199619E-04
  4.0053446E+03  1.9753911E-04
  4.0054969E+03  2.0280013E-04
  4.0056492E+03  2.0777910E-04
  4.0059538E+03  2.1689968E-04
  4.0062584E+03  2.2493436E-04
  4.0068677E+03  2.3797646E-04
  4.0074769E+03  2.4747415E-04
  4.0080862E+03  2.5406742E-04
  4.0086954E+03  2.5836775E-04
  4.0093047E+03  2.6090954E-04
  4.0099139E+03  2.6213456E-04
  4.0111324E+03  2.6196437E-04
  4.0123509E+03  2.5981669E-04
  4.0135694E+03  2.5681556E-04
  4.0147879E+03  2.5357937E-04
  4.0172249E+03  2.4754604E-04
  4.0196619E+03  2.4276984E-04
  4.0220989E+03  2.3935215E-04
  4.0245359E+03  2.3712335E-04
  4.0294099E+03  2.3533673E-04
  4.0342839E+03  2.3579580E-04
  4.0367209E+03  2.3647750E-04
  4.0391579E+03  2.3730514E-04
  4.0440319E+03  2.3906147E-04
  4.0489059E+03  2.4058159E-04
  4.0537799E+03  2.4163416E-04
  4.0586539E+03  2.4217127E-04
  4.0635279E+03  2.4226079E-04
  4.0732760E+03  2.4159705E-04
  4.0781500E+03  2.4109547E-04
  4.0830240E+03  2.4060663E-04
  4.0927720E+03  2.3986173E-04
  4.1025200E+03  2.3948831E-04
  4.1122680E+03  2.3934631E-04
  4.1220160E+03  2.3922295E-04
  4.1415120E+03  2.3849954E-04
  4.1610080E+03  2.3714942E-04
  4.1805040E+03  2.3574818E-04
  4.1902520E+03  2.3515385E-04
  4.2000000E+03  2.3462908E-04
  4.2250000E+03  2.3340341E-04
  4.2500000E+03  2.3199967E-04
  4.2625000E+03  2.3120829E-04
  4.2750000E+03  2.3038969E-04
  4.3000000E+03  2.2881585E-04
  4.3250000E+03  2.2738611E-04
  4.3500000E+03  2.2602786E-04
  4.3750000E+03  2.2460573E-04
  4.4000000E+03  2.2311015E-04
  4.4500000E+03  2.2014203E-04
  4.4750000E+03  2.1874453E-04
  4.5000000E+03  2.1736541E-04
  4.5500000E+03  2.1451781E-04
  4.6000000E+03  2.1166516E-04
  4.7000000E+03  2.0617001E-04
  4.7500000E+03  2.0342653E-04
  4.8000000E+03  2.0070611E-04
  4.9000000E+03  1.9546099E-04
  4.9500000E+03  1.9285519E-04
  5.0000000E+03  1.9028015E-04
  5.1250000E+03  1.8407014E-04
  5.2500000E+03  1.7804151E-04
  5.5000000E+03  1.6668245E-04
  5.7500000E+03  1.5614570E-04
  6.0000000E+03  1.4640330E-04
  6.5000000E+03  1.2905010E-04
  6.7500000E+03  1.2132513E-04
  7.0000000E+03  1.1417007E-04
  7.2500000E+03  1.0753908E-04
  7.5000000E+03  1.0138946E-04
  8.0000000E+03  9.0380015E-05
  8.5000000E+03  8.0863694E-05
  9.0000000E+03  7.2607306E-05
  9.5000000E+03  6.5416819E-05
  1.0000000E+04  5.9130721E-05
  1.0500000E+04  5.3613839E-05
  1.1000000E+04  4.8753808E-05
  1.1500000E+04  4.4457284E-05
  1.2000000E+04  4.0645777E-05
  1.2500000E+04  3.7253244E-05
  1.3000000E+04  3.4224111E-05
  1.3500000E+04  3.1511291E-05
  1.4000000E+04  2.9074764E-05
  1.4500000E+04  2.6880370E-05
  1.5000000E+04  2.4898889E-05
  1.6000000E+04  2.1477661E-05
  1.7000000E+04  1.8648546E-05
  1.8000000E+04  1.6289198E-05
  1.9000000E+04  1.4306364E-05
  2.0000000E+04  1.2628136E-05
  2.1000000E+04  1.1198453E-05
  2.2000000E+04  9.9731917E-06
  2.3000000E+04  8.9172841E-06
  2.4000000E+04  8.0026335E-06
  2.5000000E+04  7.2065411E-06
  2.6000000E+04  6.5105388E-06
  2.7000000E+04  5.8994955E-06
  2.8000000E+04  5.3609356E-06
  2.9000000E+04  4.8845122E-06
  3.0000000E+04  4.4615949E-06
  3.1000000E+04  4.0849469E-06
  3.2000000E+04  3.7484703E-06
  3.4000000E+04  3.1761556E-06
  3.6000000E+04  2.7118604E-06
  3.8000000E+04  2.3315115E-06
  4.0000000E+04  2.0171691E-06
  4.2000000E+04  1.7552826E-06
  4.4000000E+04  1.5354901E-06
  4.6000000E+04  1.3497778E-06
  4.8000000E+04  1.1918839E-06
  5.0000000E+04  1.0568684E-06
  5.2500000E+04  9.1435947E-07
  5.5000000E+04  7.9549297E-07
  5.7500000E+04  6.9564587E-07
  6.0000000E+04  6.1122934E-07
  6.5000000E+04  4.7802048E-07
  6.7500000E+04  4.2522607E-07
  7.0000000E+04  3.7961839E-07
  7.2500000E+04  3.4004101E-07
  7.5000000E+04  3.0555105E-07
  7.7500000E+04  2.7537495E-07
  8.0000000E+04  2.4887423E-07
  8.2500000E+04  2.2551902E-07
  8.5000000E+04  2.0486730E-07
  9.0000000E+04  1.7025040E-07
  9.5000000E+04  1.4270000E-07
  1.0000000E+05  1.2054119E-07
  1.0500000E+05  1.0254752E-07
  1.1000000E+05  8.7808057E-08
  1.1500000E+05  7.5637463E-08
  1.2000000E+05  6.5513919E-08
  1.2500000E+05  5.7035840E-08
  1.3000000E+05  4.9891055E-08
  1.3500000E+05  4.3834645E-08
  1.4000000E+05  3.8672833E-08
  1.4500000E+05  3.4251076E-08
  1.5000000E+05  3.0445206E-08
  1.5500000E+05  2.7154782E-08
  1.6000000E+05  2.4298023E-08
  1.6500000E+05  2.1807936E-08
  1.7000000E+05  1.9629333E-08
  1.7500000E+05  1.7716506E-08
  1.8000000E+05  1.6031402E-08
  1.8500000E+05  1.4542189E-08
  1.9000000E+05  1.3222121E-08
  2.0000000E+05  1.1002573E-08
  2.1000000E+05  9.2300834E-09
  2.2000000E+05  7.8007274E-09
  2.3000000E+05  6.6377388E-09
  2.4000000E+05  5.6836809E-09
  2.5000000E+05  4.8950763E-09
  2.6000000E+05  4.2386516E-09
  2.7000000E+05  3.6886877E-09
  2.8000000E+05  3.2251210E-09
  2.9000000E+05  2.8321646E-09
  3.0000000E+05  2.4972974E-09
  3.1000000E+05  2.2105148E-09
  3.2000000E+05  1.9637654E-09
  3.3000000E+05  1.7505276E-09
  3.4000000E+05  1.5654855E-09
  3.5000000E+05  1.4042813E-09
  3.6000000E+05  1.2633232E-09
  3.7000000E+05  1.1396349E-09
  3.8000000E+05  1.0307380E-09
  3.9000000E+05  9.3455937E-10
  4.0000000E+05  8.4935701E-10
  4.2000000E+05  7.0622606E-10
  4.4000000E+05  5.9205714E-10
  4.6000000E+05  5.0009027E-10
  4.8000000E+05  4.2533696E-10
  5.0000000E+05  3.6406883E-10
  5.1250000E+05  3.3134171E-10
  5.2500000E+05  3.0221852E-10
  5.3750000E+05  2.7623259E-10
  5.5000000E+05  2.5298633E-10
  5.7500000E+05  2.1340132E-10
  5.8750000E+05  1.9651980E-10
  6.0000000E+05  1.8127840E-10
  6.2500000E+05  1.5498924E-10
  6.5000000E+05  1.3330582E-10
  6.7500000E+05  1.1529134E-10
  7.0000000E+05  1.0022403E-10
  7.2500000E+05  8.7542730E-11
  7.5000000E+05  7.6807248E-11
  7.7500000E+05  6.7669396E-11
  8.0000000E+05  5.9851689E-11
  8.2500000E+05  5.3131365E-11
  8.5000000E+05  4.7328341E-11
  8.7500000E+05  4.2296145E-11
  9.0000000E+05  3.7914932E-11
  9.2500000E+05  3.4086077E-11
  9.5000000E+05  3.0727975E-11
  9.7500000E+05  2.7772767E-11
  1.0000000E+06  2.5163762E-11
  1.0250000E+06  2.2853372E-11
  1.0500000E+06  2.0801476E-11
  1.1000000E+06  1.7342416E-11
  1.1500000E+06  1.4571108E-11
  1.2000000E+06  1.2329809E-11
  1.2500000E+06  1.0501463E-11
  1.3000000E+06  8.9981134E-12
  1.3500000E+06  7.7528968E-12
  1.4000000E+06  6.7144634E-12
  1.4500000E+06  5.8430027E-12
  1.5000000E+06  5.1073809E-12
  1.5500000E+06  4.4830367E-12
  1.6000000E+06  3.9504330E-12
  1.6500000E+06  3.4939128E-12
  1.7000000E+06  3.1008402E-12
  1.7500000E+06  2.7609586E-12
  1.8000000E+06  2.4658928E-12
  1.8500000E+06  2.2087664E-12
  1.9000000E+06  1.9839035E-12
  1.9500000E+06  1.7865927E-12
  2.0000000E+06  1.6129037E-12
  2.0500000E+06  1.4595433E-12
  2.1000000E+06  1.3237399E-12
  2.2000000E+06  1.0957910E-12
  2.3000000E+06  9.1423482E-13
  2.4000000E+06  7.6825992E-13
  2.5000000E+06  6.4987391E-13
  2.6000000E+06  5.5309540E-13
  2.7000000E+06  4.7339864E-13
  2.8000000E+06  4.0732169E-13
  2.9000000E+06  3.5218985E-13
  3.0000000E+06  3.0591758E-13
  3.1000000E+06  2.6686573E-13
  3.2000000E+06  2.3373648E-13
  3.3000000E+06  2.0549481E-13
  3.4000000E+06  1.8130972E-13
  3.5000000E+06  1.6050940E-13
  3.6000000E+06  1.4254747E-13
  3.7000000E+06  1.2697705E-13
  3.8000000E+06  1.1343065E-13
  3.9000000E+06  1.0160452E-13
  4.0000000E+06  9.1246386E-14
  4.1000000E+06  8.2145725E-14
  4.2000000E+06  7.4126118E-14
  4.3000000E+06  6.7039114E-14
  4.4000000E+06  6.0759313E-14
  4.6000000E+06  5.0211846E-14
  4.8000000E+06  4.1807949E-14
  5.0000000E+06  3.5052062E-14
  5.1250000E+06  3.1498869E-14
  5.2500000E+06  2.8373228E-14
  5.3750000E+06  2.5615772E-14
  5.5000000E+06  2.3176447E-14
  5.7500000E+06  1.9089104E-14
  5.8750000E+06  1.7374460E-14
  6.0000000E+06  1.5842744E-14
  6.2500000E+06  1.3241206E-14
  6.5000000E+06  1.1139094E-14
  6.7500000E+06  9.4270268E-15
  7.0000000E+06  8.0221910E-15
  7.2500000E+06  6.8615608E-15
  7.5000000E+06  5.8973050E-15
  7.7500000E+06  5.0923724E-15
  
  
#  85   7  M3  EION =  3.420000000E+03 eV   264
#  S(0) = 2.724035E+00
  3.4179404E+01  0.0000000E+00
  3.4179404E+03  0.0000000E+00
  3.4179404E+03  5.8372049E-04
  3.4200000E+03  5.8372049E-04
  3.4200340E+03  5.8372049E-04
  3.4201746E+03  6.0073606E-04
  3.4203152E+03  6.1713247E-04
  3.4204558E+03  6.3289955E-04
  3.4205964E+03  6.4803098E-04
  3.4208776E+03  6.7637918E-04
  3.4211588E+03  7.0219301E-04
  3.4217212E+03  7.4648795E-04
  3.4222836E+03  7.8174326E-04
  3.4234083E+03  8.2966719E-04
  3.4245331E+03  8.5520781E-04
  3.4256579E+03  8.6619071E-04
  3.4267827E+03  8.6825878E-04
  3.4279075E+03  8.6516809E-04
  3.4290323E+03  8.5931448E-04
  3.4312819E+03  8.4467854E-04
  3.4335314E+03  8.3044984E-04
  3.4357810E+03  8.1863118E-04
  3.4380306E+03  8.0964378E-04
  3.4470289E+03  7.9646871E-04
  3.4515280E+03  7.9816343E-04
  3.4560272E+03  8.0198865E-04
  3.4605263E+03  8.0624890E-04
  3.4650255E+03  8.0986792E-04
  3.4695246E+03  8.1229027E-04
  3.4740238E+03  8.1336048E-04
  3.4830221E+03  8.1204348E-04
  3.4920204E+03  8.0809382E-04
  3.5010187E+03  8.0369463E-04
  3.5100170E+03  8.0005154E-04
  3.5190153E+03  7.9741005E-04
  3.5280136E+03  7.9544337E-04
  3.5460102E+03  7.9157130E-04
  3.5640068E+03  7.8600288E-04
  3.5730051E+03  7.8265885E-04
  3.5820034E+03  7.7918571E-04
  3.6000000E+03  7.7255024E-04
  3.6250000E+03  7.6462228E-04
  3.6500000E+03  7.5717886E-04
  3.6625000E+03  7.5324986E-04
  3.6750000E+03  7.4913120E-04
  3.7000000E+03  7.4074345E-04
  3.7500000E+03  7.2516856E-04
  3.8000000E+03  7.1030321E-04
  3.8250000E+03  7.0268021E-04
  3.8500000E+03  6.9516642E-04
  3.9000000E+03  6.8086989E-04
  3.9500000E+03  6.6696776E-04
  4.0000000E+03  6.5310721E-04
  4.1000000E+03  6.2685964E-04
  4.2000000E+03  6.0172445E-04
  4.3000000E+03  5.7799751E-04
  4.4000000E+03  5.5540529E-04
  4.6000000E+03  5.1360361E-04
  4.8000000E+03  4.7591766E-04
  5.0000000E+03  4.4174988E-04
  5.2500000E+03  4.0355223E-04
  5.5000000E+03  3.6960652E-04
  5.7500000E+03  3.3934971E-04
  6.0000000E+03  3.1230296E-04
  6.5000000E+03  2.6622487E-04
  6.7500000E+03  2.4654091E-04
  7.0000000E+03  2.2873920E-04
  7.2500000E+03  2.1260069E-04
  7.5000000E+03  1.9793612E-04
  8.0000000E+03  1.7239421E-04
  8.5000000E+03  1.5103813E-04
  9.0000000E+03  1.3304422E-04
  9.5000000E+03  1.1777658E-04
  1.0000000E+04  1.0473904E-04
  1.0500000E+04  9.3538918E-05
  1.1000000E+04  8.3863826E-05
  1.1500000E+04  7.5463151E-05
  1.2000000E+04  6.8134124E-05
  1.2500000E+04  6.1711461E-05
  1.3000000E+04  5.6059610E-05
  1.3500000E+04  5.1066622E-05
  1.4000000E+04  4.6639538E-05
  1.4500000E+04  4.2700693E-05
  1.5000000E+04  3.9184887E-05
  1.6000000E+04  3.3210658E-05
  1.7000000E+04  2.8368669E-05
  1.8000000E+04  2.4404516E-05
  1.9000000E+04  2.1129364E-05
  2.0000000E+04  1.8401021E-05
  2.1000000E+04  1.6111027E-05
  2.2000000E+04  1.4175668E-05
  2.3000000E+04  1.2529636E-05
  2.4000000E+04  1.1121468E-05
  2.5000000E+04  9.9102560E-06
  2.6000000E+04  8.8631984E-06
  2.7000000E+04  7.9537966E-06
  2.8000000E+04  7.1604886E-06
  2.9000000E+04  6.4656113E-06
  3.0000000E+04  5.8546052E-06
  3.1000000E+04  5.3154002E-06
  3.2000000E+04  4.8379336E-06
  3.4000000E+04  4.0358193E-06
  3.6000000E+04  3.3954153E-06
  3.8000000E+04  2.8786277E-06
  4.0000000E+04  2.4575498E-06
  4.2000000E+04  2.1114348E-06
  4.4000000E+04  1.8246535E-06
  4.6000000E+04  1.5852879E-06
  4.8000000E+04  1.3841486E-06
  5.0000000E+04  1.2140776E-06
  5.2500000E+04  1.0367191E-06
  5.5000000E+04  8.9068425E-07
  5.7500000E+04  7.6952525E-07
  6.0000000E+04  6.6830076E-07
  6.5000000E+04  5.1118452E-07
  6.7500000E+04  4.4994101E-07
  7.0000000E+04  3.9757686E-07
  7.2500000E+04  3.5258786E-07
  7.5000000E+04  3.1375986E-07
  7.7500000E+04  2.8010634E-07
  8.0000000E+04  2.5082084E-07
  8.2500000E+04  2.2524021E-07
  8.5000000E+04  2.0281602E-07
  9.0000000E+04  1.6568908E-07
  9.5000000E+04  1.3661491E-07
  1.0000000E+05  1.1358948E-07
  1.0500000E+05  9.5167641E-08
  1.1000000E+05  8.0291583E-08
  1.1500000E+05  6.8176404E-08
  1.2000000E+05  5.8232467E-08
  1.2500000E+05  5.0011743E-08
  1.3000000E+05  4.3170220E-08
  1.3500000E+05  3.7441201E-08
  1.4000000E+05  3.2616090E-08
  1.4500000E+05  2.8530369E-08
  1.5000000E+05  2.5053278E-08
  1.5500000E+05  2.2080150E-08
  1.6000000E+05  1.9526640E-08
  1.6500000E+05  1.7324334E-08
  1.7000000E+05  1.5417422E-08
  1.7500000E+05  1.3760117E-08
  1.8000000E+05  1.2314657E-08
  1.8500000E+05  1.1049737E-08
  1.9000000E+05  9.9392834E-09
  2.0000000E+05  8.0980238E-09
  2.1000000E+05  6.6546173E-09
  2.2000000E+05  5.5114405E-09
  2.3000000E+05  4.5975229E-09
  2.4000000E+05  3.8605744E-09
  2.5000000E+05  3.2616001E-09
  2.6000000E+05  2.7711906E-09
  2.7000000E+05  2.3669340E-09
  2.8000000E+05  2.0315860E-09
  2.9000000E+05  1.7517587E-09
  3.0000000E+05  1.5169724E-09
  3.1000000E+05  1.3189595E-09
  3.2000000E+05  1.1511503E-09
  3.3000000E+05  1.0082885E-09
  3.4000000E+05  8.8614187E-10
  3.5000000E+05  7.8128252E-10
  3.6000000E+05  6.9091757E-10
  3.7000000E+05  6.1275964E-10
  3.8000000E+05  5.4492605E-10
  3.9000000E+05  4.8585972E-10
  4.0000000E+05  4.3426695E-10
  4.2000000E+05  3.4935864E-10
  4.4000000E+05  2.8348164E-10
  4.6000000E+05  2.3184905E-10
  4.8000000E+05  1.9100216E-10
  5.0000000E+05  1.5840983E-10
  5.1250000E+05  1.4137724E-10
  5.2500000E+05  1.2646869E-10
  5.3750000E+05  1.1338318E-10
  5.5000000E+05  1.0186742E-10
  5.7500000E+05  8.2721870E-11
  6.0000000E+05  6.7679686E-11
  6.2500000E+05  5.5757384E-11
  6.5000000E+05  4.6231024E-11
  6.6250000E+05  4.2192222E-11
  6.7500000E+05  3.8561729E-11
  7.0000000E+05  3.2344209E-11
  7.2500000E+05  2.7270722E-11
  7.5000000E+05  2.3105490E-11
  7.7500000E+05  1.9666353E-11
  8.0000000E+05  1.6811483E-11
  8.2500000E+05  1.4429646E-11
  8.5000000E+05  1.2432992E-11
  8.7500000E+05  1.0751693E-11
  9.0000000E+05  9.3299070E-12
  9.2500000E+05  8.1227173E-12
  9.5000000E+05  7.0938016E-12
  9.7500000E+05  6.2136340E-12
  1.0000000E+06  5.4580972E-12
  1.0250000E+06  4.8073990E-12
  1.0500000E+06  4.2452229E-12
  1.0750000E+06  3.7580612E-12
  1.1000000E+06  3.3346864E-12
  1.1250000E+06  2.9657312E-12
  1.1500000E+06  2.6433505E-12
  1.2000000E+06  2.1129688E-12
  1.2500000E+06  1.7021533E-12
  1.3000000E+06  1.3811172E-12
  1.3500000E+06  1.1281672E-12
  1.4000000E+06  9.2733053E-13
  1.4500000E+06  7.6672819E-13
  1.5000000E+06  6.3743892E-13
  1.5500000E+06  5.3270232E-13
  1.6000000E+06  4.4735352E-13
  1.6500000E+06  3.7741571E-13
  1.7000000E+06  3.1980423E-13
  1.7500000E+06  2.7210996E-13
  1.8000000E+06  2.3243911E-13
  1.8500000E+06  1.9929387E-13
  1.9000000E+06  1.7148273E-13
  1.9500000E+06  1.4805255E-13
  2.0000000E+06  1.2823704E-13
  2.0500000E+06  1.1141686E-13
  2.1000000E+06  9.7089020E-14
  2.1500000E+06  8.4843143E-14
  2.2000000E+06  7.4342968E-14
  2.2500000E+06  6.5311810E-14
  2.3000000E+06  5.7521110E-14
  2.3500000E+06  5.0781351E-14
  2.4000000E+06  4.4934807E-14
  2.4500000E+06  3.9849752E-14
  2.5000000E+06  3.5415797E-14
  2.6000000E+06  2.8144510E-14
  2.7000000E+06  2.2538545E-14
  2.8000000E+06  1.8179085E-14
  2.9000000E+06  1.4761606E-14
  3.0000000E+06  1.2062328E-14
  3.1000000E+06  9.9151958E-15
  3.2000000E+06  8.1958627E-15
  3.3000000E+06  6.8104265E-15
  3.4000000E+06  5.6874120E-15
  3.5000000E+06  4.7720007E-15
  3.6000000E+06  4.0218475E-15
  3.7000000E+06  3.4040195E-15
  3.8000000E+06  2.8927384E-15
  3.9000000E+06  2.4677036E-15
  4.0000000E+06  2.1128361E-15
  4.1000000E+06  1.8153290E-15
  4.2000000E+06  1.5649274E-15
  4.3000000E+06  1.3533789E-15
  4.4000000E+06  1.1740102E-15
  4.5000000E+06  1.0213995E-15
  4.6000000E+06  8.9112407E-16
  4.7000000E+06  7.7956117E-16
  4.8000000E+06  6.8373120E-16
  5.0000000E+06  5.2985334E-16
  5.1250000E+06  4.5394793E-16
  5.2500000E+06  3.9026124E-16
  5.3750000E+06  3.3661997E-16
  5.5000000E+06  2.9127184E-16
  5.6250000E+06  2.5279513E-16
  5.7500000E+06  2.2003426E-16
  5.8750000E+06  1.9204684E-16
  6.0000000E+06  1.6806099E-16
  6.1250000E+06  1.4744210E-16
  6.2500000E+06  1.2966941E-16
  6.3750000E+06  1.1431182E-16
  6.5000000E+06  1.0100876E-16
  6.6250000E+06  8.9457822E-17
  6.7500000E+06  7.9404749E-17
  
  
#  85   8  M4  EION =  2.910000000E+03 eV   265
#  S(0) = 3.677484E+00
  2.9065923E+01  0.0000000E+00
  2.9065923E+03  0.0000000E+00
  2.9065923E+03  5.0858741E-05
  2.9100000E+03  5.0858741E-05
  2.9100291E+03  5.0858741E-05
  2.9101697E+03  5.2506300E-05
  2.9103103E+03  5.4305672E-05
  2.9104509E+03  5.6268674E-05
  2.9105914E+03  5.8407903E-05
  2.9108726E+03  6.3269769E-05
  2.9111537E+03  6.9010149E-05
  2.9117161E+03  8.3686237E-05
  2.9122784E+03  1.0375853E-04
  2.9128407E+03  1.3093456E-04
  2.9134030E+03  1.6740749E-04
  2.9139653E+03  2.1596741E-04
  2.9142465E+03  2.4584291E-04
  2.9145277E+03  2.8011176E-04
  2.9150900E+03  3.6412544E-04
  2.9156523E+03  4.7307427E-04
  2.9167769E+03  7.8850150E-04
  2.9173392E+03  1.0055255E-03
  2.9179016E+03  1.2661121E-03
  2.9184639E+03  1.5679811E-03
  2.9190262E+03  1.9024307E-03
  2.9201508E+03  2.5989939E-03
  2.9207132E+03  2.9150412E-03
  2.9212755E+03  3.1823800E-03
  2.9218378E+03  3.3883995E-03
  2.9224001E+03  3.5300608E-03
  2.9235247E+03  3.6485035E-03
  2.9246494E+03  3.6173914E-03
  2.9257740E+03  3.5165982E-03
  2.9268987E+03  3.3951688E-03
  2.9280233E+03  3.2776372E-03
  2.9302726E+03  3.0851784E-03
  2.9325218E+03  2.9509861E-03
  2.9347711E+03  2.8590771E-03
  2.9370204E+03  2.7935041E-03
  2.9392697E+03  2.7428291E-03
  2.9415189E+03  2.6997060E-03
  2.9460175E+03  2.6214144E-03
  2.9550146E+03  2.4748142E-03
  2.9595131E+03  2.4117166E-03
  2.9640116E+03  2.3591857E-03
  2.9730087E+03  2.2857223E-03
  2.9820058E+03  2.2432801E-03
  2.9910029E+03  2.2156595E-03
  3.0000000E+03  2.1914921E-03
  3.0125000E+03  2.1561067E-03
  3.0250000E+03  2.1205769E-03
  3.0375000E+03  2.0897826E-03
  3.0500000E+03  2.0651794E-03
  3.0625000E+03  2.0446813E-03
  3.0750000E+03  2.0253578E-03
  3.1000000E+03  1.9839333E-03
  3.1500000E+03  1.9024860E-03
  3.1750000E+03  1.8667065E-03
  3.2000000E+03  1.8305942E-03
  3.2500000E+03  1.7580308E-03
  3.2750000E+03  1.7240851E-03
  3.3000000E+03  1.6913714E-03
  3.3500000E+03  1.6266990E-03
  3.4000000E+03  1.5645943E-03
  3.5000000E+03  1.4500724E-03
  3.6000000E+03  1.3450124E-03
  3.8000000E+03  1.1621278E-03
  4.0000000E+03  1.0092700E-03
  4.2000000E+03  8.8109324E-04
  4.4000000E+03  7.7292407E-04
  4.6000000E+03  6.8110749E-04
  4.8000000E+03  6.0264763E-04
  5.0000000E+03  5.3531176E-04
  5.2500000E+03  4.6396255E-04
  5.5000000E+03  4.0420457E-04
  5.7500000E+03  3.5382962E-04
  6.0000000E+03  3.1111474E-04
  6.5000000E+03  2.4349065E-04
  6.7500000E+03  2.1662045E-04
  7.0000000E+03  1.9337976E-04
  7.2500000E+03  1.7319259E-04
  7.5000000E+03  1.5558736E-04
  8.0000000E+03  1.2663480E-04
  8.5000000E+03  1.0413977E-04
  9.0000000E+03  8.6438725E-05
  9.5000000E+03  7.2350515E-05
  1.0000000E+04  6.1021727E-05
  1.0500000E+04  5.1825589E-05
  1.1000000E+04  4.4296252E-05
  1.1500000E+04  3.8083007E-05
  1.2000000E+04  3.2918579E-05
  1.2500000E+04  2.8597131E-05
  1.3000000E+04  2.4958646E-05
  1.3500000E+04  2.1877553E-05
  1.4000000E+04  1.9254480E-05
  1.4500000E+04  1.7010168E-05
  1.5000000E+04  1.5080930E-05
  1.6000000E+04  1.1971189E-05
  1.7000000E+04  9.6165401E-06
  1.8000000E+04  7.8079225E-06
  1.9000000E+04  6.4007538E-06
  2.0000000E+04  5.2931601E-06
  2.1000000E+04  4.4121428E-06
  2.2000000E+04  3.7045966E-06
  2.3000000E+04  3.1313504E-06
  2.4000000E+04  2.6631461E-06
  2.5000000E+04  2.2778752E-06
  2.6000000E+04  1.9586531E-06
  2.7000000E+04  1.6924579E-06
  2.8000000E+04  1.4691542E-06
  2.9000000E+04  1.2807864E-06
  3.0000000E+04  1.1210603E-06
  3.1000000E+04  9.8495904E-07
  3.2000000E+04  8.6845605E-07
  3.4000000E+04  6.8184293E-07
  3.6000000E+04  5.4177626E-07
  3.8000000E+04  4.3514351E-07
  4.0000000E+04  3.5292070E-07
  4.2000000E+04  2.8878297E-07
  4.4000000E+04  2.3822385E-07
  4.6000000E+04  1.9798376E-07
  4.8000000E+04  1.6567300E-07
  5.0000000E+04  1.3951740E-07
  5.2500000E+04  1.1348087E-07
  5.5000000E+04  9.3083210E-08
  5.7500000E+04  7.6944256E-08
  6.0000000E+04  6.4058194E-08
  6.5000000E+04  4.5263570E-08
  6.7500000E+04  3.8382433E-08
  7.0000000E+04  3.2720476E-08
  7.2500000E+04  2.8032407E-08
  7.5000000E+04  2.4127891E-08
  7.7500000E+04  2.0858051E-08
  8.0000000E+04  1.8105556E-08
  8.2500000E+04  1.5777272E-08
  8.5000000E+04  1.3798781E-08
  9.0000000E+04  1.0663263E-08
  9.5000000E+04  8.3436669E-09
  1.0000000E+05  6.6027828E-09
  1.0500000E+05  5.2790942E-09
  1.1000000E+05  4.2606087E-09
  1.1500000E+05  3.4684048E-09
  1.2000000E+05  2.8460341E-09
  1.2500000E+05  2.3525690E-09
  1.3000000E+05  1.9579640E-09
  1.3500000E+05  1.6399091E-09
  1.4000000E+05  1.3816600E-09
  1.4500000E+05  1.1705245E-09
  1.5000000E+05  9.9679434E-10
  1.5500000E+05  8.5297870E-10
  1.6000000E+05  7.3325051E-10
  1.6500000E+05  6.3304295E-10
  1.7000000E+05  5.4875121E-10
  1.7500000E+05  4.7751041E-10
  1.8000000E+05  4.1702924E-10
  1.8500000E+05  3.6546412E-10
  1.9000000E+05  3.2132321E-10
  2.0000000E+05  2.5068003E-10
  2.1000000E+05  1.9778742E-10
  2.2000000E+05  1.5766863E-10
  2.3000000E+05  1.2687659E-10
  2.4000000E+05  1.0298542E-10
  2.5000000E+05  8.4262709E-11
  2.6000000E+05  6.9454619E-11
  2.7000000E+05  5.7642358E-11
  2.8000000E+05  4.8144835E-11
  2.9000000E+05  4.0451845E-11
  3.0000000E+05  3.4177427E-11
  3.1000000E+05  2.9026858E-11
  3.2000000E+05  2.4773156E-11
  3.3000000E+05  2.1240116E-11
  3.4000000E+05  1.8289893E-11
  3.5000000E+05  1.5813865E-11
  3.6000000E+05  1.3725875E-11
  3.7000000E+05  1.1957149E-11
  3.8000000E+05  1.0452457E-11
  3.9000000E+05  9.1671800E-12
  4.0000000E+05  8.0650878E-12
  4.2000000E+05  6.2974712E-12
  4.4000000E+05  4.9707101E-12
  4.6000000E+05  3.9623784E-12
  4.8000000E+05  3.1872824E-12
  5.0000000E+05  2.5852129E-12
  5.2500000E+05  2.0113914E-12
  5.5000000E+05  1.5820753E-12
  5.7500000E+05  1.2568208E-12
  6.0000000E+05  1.0075655E-12
  6.2500000E+05  8.1453258E-13
  6.5000000E+05  6.6358605E-13
  6.6250000E+05  6.0057897E-13
  6.7500000E+05  5.4449001E-13
  7.0000000E+05  4.4974192E-13
  7.2500000E+05  3.7378150E-13
  7.5000000E+05  3.1244517E-13
  7.7500000E+05  2.6258498E-13
  8.0000000E+05  2.2179918E-13
  8.2500000E+05  1.8823979E-13
  8.5000000E+05  1.6047356E-13
  8.7500000E+05  1.3738056E-13
  9.0000000E+05  1.1807970E-13
  9.2500000E+05  1.0187326E-13
  9.5000000E+05  8.8205293E-14
  9.7500000E+05  7.6630247E-14
  1.0000000E+06  6.6788958E-14
  1.0250000E+06  5.8390335E-14
  1.0500000E+06  5.1197282E-14
  1.1000000E+06  3.9686322E-14
  1.1500000E+06  3.1079242E-14
  1.2000000E+06  2.4568117E-14
  1.2500000E+06  1.9589600E-14
  1.3000000E+06  1.5745225E-14
  1.3500000E+06  1.2749436E-14
  1.4000000E+06  1.0395136E-14
  1.4500000E+06  8.5303729E-15
  1.5000000E+06  7.0424751E-15
  1.5500000E+06  5.8470797E-15
  1.6000000E+06  4.8804588E-15
  1.6500000E+06  4.0940682E-15
  1.7000000E+06  3.4506360E-15
  1.7500000E+06  2.9213310E-15
  1.8000000E+06  2.4836879E-15
  1.8500000E+06  2.1200842E-15
  1.9000000E+06  1.8166096E-15
  1.9500000E+06  1.5622187E-15
  2.0000000E+06  1.3480903E-15
  2.0500000E+06  1.1671417E-15
  2.1000000E+06  1.0136568E-15
  2.2000000E+06  7.7139416E-16
  2.3000000E+06  5.9352314E-16
  2.4000000E+06  4.6130845E-16
  2.5000000E+06  3.6191098E-16
  2.6000000E+06  2.8639894E-16
  2.7000000E+06  2.2847289E-16
  2.8000000E+06  1.8363362E-16
  2.9000000E+06  1.4863069E-16
  3.0000000E+06  1.2109020E-16
  3.1000000E+06  9.9260632E-17
  3.2000000E+06  8.1837424E-17
  3.3000000E+06  6.7840244E-17
  3.4000000E+06  5.6526388E-17
  3.5000000E+06  4.7328718E-17
  3.6000000E+06  3.9810605E-17
  3.7000000E+06  3.3633533E-17
  3.8000000E+06  2.8533252E-17
  3.9000000E+06  2.4302202E-17
  4.0000000E+06  2.0776502E-17
  4.1000000E+06  1.7826026E-17
  4.2000000E+06  1.5346883E-17
  4.3000000E+06  1.3255701E-17
  4.4000000E+06  1.1485234E-17
  4.5000000E+06  9.9809852E-18
  4.6000000E+06  8.6985919E-18
  4.7000000E+06  7.6017878E-18
  4.8000000E+06  6.6608290E-18
  5.0000000E+06  5.1525785E-18
  5.1250000E+06  4.4100005E-18
  5.2500000E+06  3.7877959E-18
  5.3750000E+06  3.2643502E-18
  5.5000000E+06  2.8222610E-18
  5.6250000E+06  2.4474901E-18
  5.7500000E+06  2.1286578E-18
  5.8750000E+06  1.8564983E-18
  6.0000000E+06  1.6234728E-18
  6.2500000E+06  1.2511685E-18
  6.5000000E+06  9.7385973E-19
  
  
#  85   9  M5  EION =  2.788000000E+03 eV   263
#  S(0) = 5.451299E+00
  2.7796276E+01  0.0000000E+00
  2.7796276E+03  0.0000000E+00
  2.7796276E+03  6.8612707E-05
  2.7880000E+03  6.8612707E-05
  2.7880279E+03  6.8612707E-05
  2.7881775E+03  7.1079187E-05
  2.7883272E+03  7.3809268E-05
  2.7884768E+03  7.6824185E-05
  2.7886265E+03  8.0146644E-05
  2.7889258E+03  8.7812956E-05
  2.7892251E+03  9.7023602E-05
  2.7898237E+03  1.2109851E-04
  2.7904223E+03  1.5479669E-04
  2.7910209E+03  2.0127587E-04
  2.7916195E+03  2.6461607E-04
  2.7922181E+03  3.5002130E-04
  2.7928167E+03  4.6399645E-04
  2.7934153E+03  6.1442080E-04
  2.7940139E+03  8.1037331E-04
  2.7946125E+03  1.0614835E-03
  2.7952111E+03  1.3764853E-03
  2.7958097E+03  1.7607635E-03
  2.7964084E+03  2.2131743E-03
  2.7970070E+03  2.7217992E-03
  2.7976056E+03  3.2630466E-03
  2.7988028E+03  4.3005215E-03
  2.7994014E+03  4.7245667E-03
  2.8000000E+03  5.0538406E-03
  2.8007812E+03  5.3349186E-03
  2.8015625E+03  5.4665459E-03
  2.8023438E+03  5.4883270E-03
  2.8031250E+03  5.4383637E-03
  2.8039062E+03  5.3484634E-03
  2.8046875E+03  5.2407568E-03
  2.8062500E+03  5.0198509E-03
  2.8078125E+03  4.8276105E-03
  2.8093750E+03  4.6743868E-03
  2.8125000E+03  4.4645190E-03
  2.8156250E+03  4.3350947E-03
  2.8187500E+03  4.2424508E-03
  2.8218750E+03  4.1626020E-03
  2.8250000E+03  4.0853053E-03
  2.8312500E+03  3.9324987E-03
  2.8375000E+03  3.7946738E-03
  2.8437500E+03  3.6853122E-03
  2.8500000E+03  3.6064739E-03
  2.8625000E+03  3.5144180E-03
  2.8750000E+03  3.4580599E-03
  2.8875000E+03  3.4026138E-03
  2.9000000E+03  3.3446644E-03
  2.9250000E+03  3.2486886E-03
  2.9500000E+03  3.1806098E-03
  2.9750000E+03  3.1127070E-03
  2.9875000E+03  3.0768985E-03
  3.0000000E+03  3.0415529E-03
  3.0250000E+03  2.9761971E-03
  3.0500000E+03  2.9162647E-03
  3.1000000E+03  2.7958476E-03
  3.1500000E+03  2.6801775E-03
  3.2000000E+03  2.5728820E-03
  3.3000000E+03  2.3696145E-03
  3.4000000E+03  2.1867470E-03
  3.5000000E+03  2.0210824E-03
  3.6000000E+03  1.8704036E-03
  3.8000000E+03  1.6092481E-03
  4.0000000E+03  1.3924548E-03
  4.2000000E+03  1.2116052E-03
  4.4000000E+03  1.0593951E-03
  4.6000000E+03  9.3071574E-04
  4.8000000E+03  8.2123149E-04
  5.0000000E+03  7.2750080E-04
  5.2500000E+03  6.2847994E-04
  5.5000000E+03  5.4584811E-04
  5.7500000E+03  4.7643468E-04
  6.0000000E+03  4.1776701E-04
  6.5000000E+03  3.2528805E-04
  6.7500000E+03  2.8869627E-04
  7.0000000E+03  2.5712728E-04
  7.2500000E+03  2.2977210E-04
  7.5000000E+03  2.0597010E-04
  8.0000000E+03  1.6695119E-04
  8.5000000E+03  1.3676058E-04
  9.0000000E+03  1.1309762E-04
  9.5000000E+03  9.4333099E-05
  1.0000000E+04  7.9295891E-05
  1.0500000E+04  6.7129915E-05
  1.1000000E+04  5.7200510E-05
  1.1500000E+04  4.9031426E-05
  1.2000000E+04  4.2260985E-05
  1.2500000E+04  3.6611521E-05
  1.3000000E+04  3.1867720E-05
  1.3500000E+04  2.7861102E-05
  1.4000000E+04  2.4458690E-05
  1.4500000E+04  2.1554686E-05
  1.5000000E+04  1.9064300E-05
  1.6000000E+04  1.5063485E-05
  1.7000000E+04  1.2047415E-05
  1.8000000E+04  9.7404296E-06
  1.9000000E+04  7.9526802E-06
  2.0000000E+04  6.5509160E-06
  2.1000000E+04  5.4400133E-06
  2.2000000E+04  4.5510135E-06
  2.3000000E+04  3.8332272E-06
  2.4000000E+04  3.2489145E-06
  2.5000000E+04  2.7696479E-06
  2.6000000E+04  2.3737847E-06
  2.7000000E+04  2.0446809E-06
  2.8000000E+04  1.7694203E-06
  2.9000000E+04  1.5378928E-06
  3.0000000E+04  1.3421204E-06
  3.1000000E+04  1.1757616E-06
  3.2000000E+04  1.0337398E-06
  3.4000000E+04  8.0711704E-07
  3.6000000E+04  6.3787746E-07
  3.8000000E+04  5.0966125E-07
  4.0000000E+04  4.1126018E-07
  4.2000000E+04  3.3485260E-07
  4.4000000E+04  2.7488825E-07
  4.6000000E+04  2.2736903E-07
  4.8000000E+04  1.8937475E-07
  5.0000000E+04  1.5874564E-07
  5.2500000E+04  1.2839385E-07
  5.5000000E+04  1.0473349E-07
  5.7500000E+04  8.6103984E-08
  6.0000000E+04  7.1300248E-08
  6.5000000E+04  4.9853868E-08
  6.7500000E+04  4.2057270E-08
  7.0000000E+04  3.5670607E-08
  7.2500000E+04  3.0405687E-08
  7.5000000E+04  2.6039731E-08
  7.7500000E+04  2.2399100E-08
  8.0000000E+04  1.9347435E-08
  8.2500000E+04  1.6776890E-08
  8.5000000E+04  1.4601594E-08
  9.0000000E+04  1.1174838E-08
  9.5000000E+04  8.6603357E-09
  1.0000000E+05  6.7883226E-09
  1.0500000E+05  5.3762539E-09
  1.1000000E+05  4.2983568E-09
  1.1500000E+05  3.4665360E-09
  1.2000000E+05  2.8181540E-09
  1.2500000E+05  2.3080668E-09
  1.3000000E+05  1.9033314E-09
  1.3500000E+05  1.5796257E-09
  1.4000000E+05  1.3188027E-09
  1.4500000E+05  1.1071900E-09
  1.5000000E+05  9.3438856E-10
  1.5500000E+05  7.9242080E-10
  1.6000000E+05  6.7511863E-10
  1.6500000E+05  5.7767568E-10
  1.7000000E+05  4.9631921E-10
  1.7500000E+05  4.2806847E-10
  1.8000000E+05  3.7055338E-10
  1.8500000E+05  3.2187770E-10
  1.9000000E+05  2.8051546E-10
  2.0000000E+05  2.1502440E-10
  2.1000000E+05  1.6670039E-10
  2.2000000E+05  1.3057651E-10
  2.3000000E+05  1.0325050E-10
  2.4000000E+05  8.2354248E-11
  2.5000000E+05  6.6214832E-11
  2.6000000E+05  5.3634267E-11
  2.7000000E+05  4.3744091E-11
  2.8000000E+05  3.5907323E-11
  2.9000000E+05  2.9651757E-11
  3.0000000E+05  2.4623902E-11
  3.1000000E+05  2.0556691E-11
  3.2000000E+05  1.7246616E-11
  3.3000000E+05  1.4537333E-11
  3.4000000E+05  1.2307833E-11
  3.5000000E+05  1.0463813E-11
  3.6000000E+05  8.9312801E-12
  3.7000000E+05  7.6517970E-12
  3.8000000E+05  6.5789429E-12
  3.9000000E+05  5.6756428E-12
  4.0000000E+05  4.9121238E-12
  4.2000000E+05  3.7128167E-12
  4.4000000E+05  2.8377939E-12
  4.6000000E+05  2.1912221E-12
  4.8000000E+05  1.7078864E-12
  5.0000000E+05  1.3427080E-12
  5.2500000E+05  1.0051605E-12
  5.5000000E+05  7.6109356E-13
  5.7500000E+05  5.8233909E-13
  6.0000000E+05  4.4987095E-13
  6.2500000E+05  3.5063589E-13
  6.5000000E+05  2.7554945E-13
  6.6250000E+05  2.4498096E-13
  6.7500000E+05  2.1820617E-13
  7.0000000E+05  1.7403419E-13
  7.2500000E+05  1.3973358E-13
  7.5000000E+05  1.1289754E-13
  7.7500000E+05  9.1753325E-14
  8.0000000E+05  7.4983140E-14
  8.2500000E+05  6.1599062E-14
  8.5000000E+05  5.0854471E-14
  8.7500000E+05  4.2180805E-14
  9.0000000E+05  3.5141999E-14
  9.2500000E+05  2.9401349E-14
  9.5000000E+05  2.4697213E-14
  9.7500000E+05  2.0825034E-14
  1.0000000E+06  1.7623971E-14
  1.0250000E+06  1.4966850E-14
  1.0500000E+06  1.2752600E-14
  1.0750000E+06  1.0900496E-14
  1.1000000E+06  9.3457582E-15
  1.1250000E+06  8.0361672E-15
  1.1500000E+06  6.9294435E-15
  1.2000000E+06  5.1934147E-15
  1.2500000E+06  3.9312234E-15
  1.3000000E+06  3.0033862E-15
  1.3500000E+06  2.3143360E-15
  1.4000000E+06  1.7977328E-15
  1.4500000E+06  1.4069675E-15
  1.5000000E+06  1.1089263E-15
  1.5500000E+06  8.7983089E-16
  1.6000000E+06  7.0243812E-16
  1.6500000E+06  5.6413011E-16
  1.7000000E+06  4.5559210E-16
  1.7500000E+06  3.6989038E-16
  1.8000000E+06  3.0182403E-16
  1.8500000E+06  2.4746365E-16
  1.9000000E+06  2.0381994E-16
  1.9500000E+06  1.6860384E-16
  2.0000000E+06  1.4005162E-16
  2.0500000E+06  1.1679637E-16
  2.1000000E+06  9.7772682E-17
  2.1500000E+06  8.2145504E-17
  2.2000000E+06  6.9256986E-17
  2.2500000E+06  5.8586307E-17
  2.3000000E+06  4.9719063E-17
  2.3500000E+06  4.2324153E-17
  2.4000000E+06  3.6135973E-17
  2.4500000E+06  3.0940551E-17
  2.5000000E+06  2.6564808E-17
  2.6000000E+06  1.9736382E-17
  2.7000000E+06  1.4808722E-17
  2.8000000E+06  1.1214599E-17
  2.9000000E+06  8.5667249E-18
  3.0000000E+06  6.5974058E-18
  3.1000000E+06  5.1196682E-18
  3.2000000E+06  4.0015132E-18
  3.3000000E+06  3.1488294E-18
  3.4000000E+06  2.4938086E-18
  3.5000000E+06  1.9871227E-18
  3.6000000E+06  1.5925785E-18
  3.7000000E+06  1.2833894E-18
  3.8000000E+06  1.0396127E-18
  3.9000000E+06  8.4629995E-19
  4.0000000E+06  6.9216608E-19
  4.1000000E+06  5.6864599E-19
  4.2000000E+06  4.6918567E-19
  4.3000000E+06  3.8873015E-19
  4.4000000E+06  3.2335963E-19
  4.5000000E+06  2.7001759E-19
  4.6000000E+06  2.2630279E-19
  4.7000000E+06  1.9032744E-19
  4.8000000E+06  1.6060318E-19
  5.0000000E+06  1.1543009E-19
  5.1250000E+06  9.4465682E-20
  5.2500000E+06  7.7654804E-20
  5.3750000E+06  6.4114915E-20
  5.5000000E+06  5.3162238E-20
  
  
#  85  10  N1  EION =  1.044000000E+03 eV   276
#  S(0) = 7.247724E-01
  1.0384546E+01  0.0000000E+00
  1.0384546E+03  0.0000000E+00
  1.0384546E+03  2.9493617E-04
  1.0440000E+03  2.9493617E-04
  1.0440102E+03  2.9493617E-04
  1.0443097E+03  2.9717853E-04
  1.0446092E+03  2.9930187E-04
  1.0449087E+03  3.0131688E-04
  1.0452082E+03  3.0323316E-04
  1.0458072E+03  3.0680330E-04
  1.0464061E+03  3.1007125E-04
  1.0476041E+03  3.1587825E-04
  1.0488020E+03  3.2092219E-04
  1.0500000E+03  3.2536865E-04
  1.0531250E+03  3.3479604E-04
  1.0562500E+03  3.4169614E-04
  1.0593750E+03  3.4647486E-04
  1.0625000E+03  3.4943137E-04
  1.0656250E+03  3.5086754E-04
  1.0687500E+03  3.5109629E-04
  1.0718750E+03  3.5042296E-04
  1.0750000E+03  3.4912587E-04
  1.0781250E+03  3.4744335E-04
  1.0812500E+03  3.4556802E-04
  1.0875000E+03  3.4178392E-04
  1.0937500E+03  3.3848433E-04
  1.1000000E+03  3.3590871E-04
  1.1062500E+03  3.3401258E-04
  1.1125000E+03  3.3261237E-04
  1.1187500E+03  3.3148473E-04
  1.1250000E+03  3.3042953E-04
  1.1312500E+03  3.2929803E-04
  1.1375000E+03  3.2800548E-04
  1.1500000E+03  3.2487609E-04
  1.1625000E+03  3.2126436E-04
  1.1750000E+03  3.1760071E-04
  1.1875000E+03  3.1418740E-04
  1.2000000E+03  3.1110187E-04
  1.2125000E+03  3.0824161E-04
  1.2250000E+03  3.0545349E-04
  1.2375000E+03  3.0260753E-04
  1.2500000E+03  2.9965868E-04
  1.2750000E+03  2.9355858E-04
  1.2875000E+03  2.9053846E-04
  1.3000000E+03  2.8760443E-04
  1.3125000E+03  2.8477978E-04
  1.3250000E+03  2.8204202E-04
  1.3375000E+03  2.7936344E-04
  1.3500000E+03  2.7671715E-04
  1.3750000E+03  2.7142386E-04
  1.4000000E+03  2.6611585E-04
  1.4250000E+03  2.6090559E-04
  1.4500000E+03  2.5587683E-04
  1.4750000E+03  2.5105744E-04
  1.5000000E+03  2.4637016E-04
  1.5500000E+03  2.3720981E-04
  1.5750000E+03  2.3275796E-04
  1.6000000E+03  2.2842174E-04
  1.6250000E+03  2.2422352E-04
  1.6500000E+03  2.2016062E-04
  1.7000000E+03  2.1231418E-04
  1.7500000E+03  2.0477568E-04
  1.8000000E+03  1.9762958E-04
  1.8500000E+03  1.9085434E-04
  1.9000000E+03  1.8438985E-04
  2.0000000E+03  1.7235682E-04
  2.1000000E+03  1.6142833E-04
  2.2000000E+03  1.5147651E-04
  2.3000000E+03  1.4240495E-04
  2.4000000E+03  1.3409814E-04
  2.5000000E+03  1.2648518E-04
  2.6000000E+03  1.1950468E-04
  2.7000000E+03  1.1307999E-04
  2.8000000E+03  1.0715022E-04
  2.9000000E+03  1.0166969E-04
  3.0000000E+03  9.6596628E-05
  3.1000000E+03  9.1892655E-05
  3.2000000E+03  8.7523219E-05
  3.4000000E+03  7.9666581E-05
  3.6000000E+03  7.2817505E-05
  3.8000000E+03  6.6811099E-05
  4.0000000E+03  6.1515085E-05
  4.2000000E+03  5.6821993E-05
  4.4000000E+03  5.2643786E-05
  4.6000000E+03  4.8907846E-05
  4.8000000E+03  4.5553875E-05
  5.0000000E+03  4.2531493E-05
  5.2500000E+03  3.9155941E-05
  5.5000000E+03  3.6164165E-05
  5.7500000E+03  3.3500072E-05
  6.0000000E+03  3.1117477E-05
  6.5000000E+03  2.7049828E-05
  6.7500000E+03  2.5305802E-05
  7.0000000E+03  2.3723224E-05
  7.2500000E+03  2.2282745E-05
  7.5000000E+03  2.0967841E-05
  8.0000000E+03  1.8659993E-05
  8.5000000E+03  1.6707882E-05
  9.0000000E+03  1.5042089E-05
  9.5000000E+03  1.3609320E-05
  1.0000000E+04  1.2368157E-05
  1.0500000E+04  1.1286010E-05
  1.1000000E+04  1.0336924E-05
  1.1500000E+04  9.5000288E-06
  1.2000000E+04  8.7583881E-06
  1.2500000E+04  8.0981398E-06
  1.3000000E+04  7.5078543E-06
  1.3500000E+04  6.9780315E-06
  1.4000000E+04  6.5007308E-06
  1.4500000E+04  6.0692717E-06
  1.5000000E+04  5.6779977E-06
  1.6000000E+04  4.9974649E-06
  1.7000000E+04  4.4283375E-06
  1.8000000E+04  3.9477176E-06
  1.9000000E+04  3.5382962E-06
  2.0000000E+04  3.1867956E-06
  2.1000000E+04  2.8828910E-06
  2.2000000E+04  2.6184570E-06
  2.3000000E+04  2.3870292E-06
  2.4000000E+04  2.1834116E-06
  2.5000000E+04  2.0033892E-06
  2.6000000E+04  1.8435133E-06
  2.7000000E+04  1.7009406E-06
  2.8000000E+04  1.5733091E-06
  2.9000000E+04  1.4586446E-06
  3.0000000E+04  1.3552859E-06
  3.1000000E+04  1.2618277E-06
  3.2000000E+04  1.1770745E-06
  3.4000000E+04  1.0297390E-06
  3.6000000E+04  9.0669647E-07
  3.8000000E+04  8.0301231E-07
  4.0000000E+04  7.1493124E-07
  4.2000000E+04  6.3955578E-07
  4.4000000E+04  5.7462324E-07
  4.6000000E+04  5.1834638E-07
  4.8000000E+04  4.6929966E-07
  5.0000000E+04  4.2633525E-07
  5.2500000E+04  3.7977961E-07
  5.5000000E+04  3.3982506E-07
  5.7500000E+04  3.0532383E-07
  5.8750000E+04  2.8982541E-07
  6.0000000E+04  2.7536317E-07
  6.2500000E+04  2.4921045E-07
  6.5000000E+04  2.2627245E-07
  6.7500000E+04  2.0606489E-07
  7.0000000E+04  1.8818966E-07
  7.2500000E+04  1.7231717E-07
  7.5000000E+04  1.5817267E-07
  7.7500000E+04  1.4552590E-07
  8.0000000E+04  1.3418276E-07
  8.2500000E+04  1.2397882E-07
  8.5000000E+04  1.1477410E-07
  8.7500000E+04  1.0644894E-07
  9.0000000E+04  9.8900589E-08
  9.2500000E+04  9.2040434E-08
  9.5000000E+04  8.5791787E-08
  1.0000000E+05  7.4871155E-08
  1.0500000E+05  6.5701129E-08
  1.1000000E+05  5.7945379E-08
  1.1500000E+05  5.1342394E-08
  1.2000000E+05  4.5686691E-08
  1.2500000E+05  4.0815321E-08
  1.3000000E+05  3.6597844E-08
  1.3500000E+05  3.2928979E-08
  1.4000000E+05  2.9723132E-08
  1.4500000E+05  2.6910202E-08
  1.5000000E+05  2.4432405E-08
  1.5500000E+05  2.2241832E-08
  1.6000000E+05  2.0298528E-08
  1.6500000E+05  1.8568988E-08
  1.7000000E+05  1.7024990E-08
  1.7500000E+05  1.5642644E-08
  1.8000000E+05  1.4401635E-08
  1.8500000E+05  1.3284612E-08
  1.9000000E+05  1.2276700E-08
  1.9500000E+05  1.1365095E-08
  2.0000000E+05  1.0538742E-08
  2.0500000E+05  9.7880614E-09
  2.1000000E+05  9.1047259E-09
  2.2000000E+05  7.9119719E-09
  2.3000000E+05  6.9125830E-09
  2.4000000E+05  6.0695337E-09
  2.5000000E+05  5.3539120E-09
  2.6000000E+05  4.7429302E-09
  2.7000000E+05  4.2184734E-09
  2.8000000E+05  3.7660262E-09
  2.9000000E+05  3.3738689E-09
  3.0000000E+05  3.0324718E-09
  3.1000000E+05  2.7340353E-09
  3.2000000E+05  2.4721382E-09
  3.3000000E+05  2.2414644E-09
  3.4000000E+05  2.0375892E-09
  3.5000000E+05  1.8568111E-09
  3.6000000E+05  1.6960177E-09
  3.7000000E+05  1.5525800E-09
  3.8000000E+05  1.4242667E-09
  3.9000000E+05  1.3091772E-09
  4.0000000E+05  1.2056866E-09
  4.1000000E+05  1.1124009E-09
  4.2000000E+05  1.0281200E-09
  4.3000000E+05  9.5180690E-10
  4.4000000E+05  8.8256288E-10
  4.6000000E+05  7.6225619E-10
  4.8000000E+05  6.6206131E-10
  5.0000000E+05  5.7802570E-10
  5.1250000E+05  5.3231690E-10
  5.2500000E+05  4.9109913E-10
  5.3750000E+05  4.5384707E-10
  5.5000000E+05  4.2010655E-10
  5.7500000E+05  3.6163478E-10
  5.8750000E+05  3.3626109E-10
  6.0000000E+05  3.1309988E-10
  6.2500000E+05  2.7252139E-10
  6.5000000E+05  2.3836806E-10
  6.7500000E+05  2.0944497E-10
  7.0000000E+05  1.8481121E-10
  7.2500000E+05  1.6371921E-10
  7.5000000E+05  1.4557017E-10
  7.7500000E+05  1.2988087E-10
  8.0000000E+05  1.1625887E-10
  8.2500000E+05  1.0438340E-10
  8.5000000E+05  9.3990657E-11
  8.7500000E+05  8.4862485E-11
  9.0000000E+05  7.6817528E-11
  9.2500000E+05  6.9704271E-11
  9.5000000E+05  6.3395555E-11
  9.7500000E+05  5.7784164E-11
  1.0000000E+06  5.2779276E-11
  1.0250000E+06  4.8303641E-11
  1.0500000E+06  4.4291296E-11
  1.0750000E+06  4.0685695E-11
  1.1000000E+06  3.7438216E-11
  1.1250000E+06  3.4506918E-11
  1.1500000E+06  3.1855503E-11
  1.1750000E+06  2.9452466E-11
  1.2000000E+06  2.7270392E-11
  1.2250000E+06  2.5285344E-11
  1.2500000E+06  2.3476362E-11
  1.3000000E+06  2.0315213E-11
  1.3500000E+06  1.7664514E-11
  1.4000000E+06  1.5428626E-11
  1.4500000E+06  1.3532198E-11
  1.5000000E+06  1.1915391E-11
  1.5500000E+06  1.0530337E-11
  1.6000000E+06  9.3384581E-12
  1.6500000E+06  8.3084557E-12
  1.7000000E+06  7.4147869E-12
  1.7500000E+06  6.6364833E-12
  1.8000000E+06  5.9562358E-12
  1.8500000E+06  5.3596829E-12
  1.9000000E+06  4.8348527E-12
  1.9500000E+06  4.3717185E-12
  2.0000000E+06  3.9618458E-12
  2.0500000E+06  3.5981099E-12
  2.1000000E+06  3.2744700E-12
  2.1500000E+06  2.9857857E-12
  2.2000000E+06  2.7276656E-12
  2.2500000E+06  2.4963452E-12
  2.3000000E+06  2.2885871E-12
  2.3500000E+06  2.1015975E-12
  2.4000000E+06  1.9329583E-12
  2.4500000E+06  1.7805719E-12
  2.5000000E+06  1.6426134E-12
  2.5500000E+06  1.5174915E-12
  2.6000000E+06  1.4038147E-12
  2.6500000E+06  1.3003657E-12
  2.7000000E+06  1.2060754E-12
  2.8000000E+06  1.0413128E-12
  2.9000000E+06  9.0322564E-13
  3.0000000E+06  7.8684781E-13
  3.1000000E+06  6.8822759E-13
  3.2000000E+06  6.0422585E-13
  3.3000000E+06  5.3233818E-13
  3.4000000E+06  4.7059035E-13
  3.5000000E+06  4.1738567E-13
  3.6000000E+06  3.7139949E-13
  
  
#  85  11  N2  EION =  9.040000000E+02 eV   278
#  S(0) = 8.494134E-01
  9.0029131E+00  0.0000000E+00
  9.0029131E+02  0.0000000E+00
  9.0029131E+02  2.5807380E-04
  9.0400000E+02  2.5807380E-04
  9.0400891E+02  2.5807380E-04
  9.0415263E+02  2.6163143E-04
  9.0429635E+02  2.6504410E-04
  9.0444008E+02  2.6831032E-04
  9.0458380E+02  2.7142955E-04
  9.0487124E+02  2.7722937E-04
  9.0515869E+02  2.8245580E-04
  9.0573358E+02  2.9128461E-04
  9.0630846E+02  2.9816659E-04
  9.0745824E+02  3.0727838E-04
  9.0860802E+02  3.1201351E-04
  9.0975780E+02  3.1405400E-04
  9.1090757E+02  3.1450685E-04
  9.1205735E+02  3.1405639E-04
  9.1320713E+02  3.1311434E-04
  9.1550668E+02  3.1063727E-04
  9.1780624E+02  3.0806976E-04
  9.2010579E+02  3.0575927E-04
  9.2240535E+02  3.0381708E-04
  9.3160356E+02  2.9967673E-04
  9.4080178E+02  2.9947311E-04
  9.4540089E+02  3.0000264E-04
  9.5000000E+02  3.0061465E-04
  9.5625000E+02  3.0131674E-04
  9.6250000E+02  3.0172166E-04
  9.6875000E+02  3.0181604E-04
  9.7500000E+02  3.0166828E-04
  9.8750000E+02  3.0100558E-04
  1.0000000E+03  3.0028865E-04
  1.0125000E+03  2.9970527E-04
  1.0250000E+03  2.9918361E-04
  1.0500000E+03  2.9787089E-04
  1.0625000E+03  2.9703421E-04
  1.0750000E+03  2.9613668E-04
  1.1000000E+03  2.9430953E-04
  1.1250000E+03  2.9241933E-04
  1.1500000E+03  2.9031602E-04
  1.1750000E+03  2.8800552E-04
  1.2000000E+03  2.8561184E-04
  1.2250000E+03  2.8318240E-04
  1.2500000E+03  2.8067987E-04
  1.3000000E+03  2.7529392E-04
  1.3500000E+03  2.6965883E-04
  1.3750000E+03  2.6682509E-04
  1.4000000E+03  2.6395420E-04
  1.4250000E+03  2.6102093E-04
  1.4500000E+03  2.5804496E-04
  1.5000000E+03  2.5207246E-04
  1.6000000E+03  2.4020827E-04
  1.6500000E+03  2.3429350E-04
  1.7000000E+03  2.2845350E-04
  1.7500000E+03  2.2274585E-04
  1.8000000E+03  2.1713888E-04
  1.8500000E+03  2.1161814E-04
  1.9000000E+03  2.0622313E-04
  1.9500000E+03  2.0098150E-04
  2.0000000E+03  1.9588256E-04
  2.1000000E+03  1.8606583E-04
  2.2000000E+03  1.7679230E-04
  2.3000000E+03  1.6807626E-04
  2.4000000E+03  1.5988011E-04
  2.5000000E+03  1.5217403E-04
  2.6000000E+03  1.4493252E-04
  2.7000000E+03  1.3813367E-04
  2.8000000E+03  1.3175192E-04
  2.9000000E+03  1.2575769E-04
  3.0000000E+03  1.2012309E-04
  3.1000000E+03  1.1482300E-04
  3.2000000E+03  1.0983409E-04
  3.4000000E+03  1.0070555E-04
  3.6000000E+03  9.2583655E-05
  3.8000000E+03  8.5335486E-05
  4.0000000E+03  7.8847000E-05
  4.2000000E+03  7.3020731E-05
  4.4000000E+03  6.7773470E-05
  4.6000000E+03  6.3034050E-05
  4.8000000E+03  5.8741477E-05
  5.0000000E+03  5.4843313E-05
  5.2500000E+03  5.0456953E-05
  5.5000000E+03  4.6541502E-05
  5.7500000E+03  4.3034011E-05
  6.0000000E+03  3.9881492E-05
  6.5000000E+03  3.4468808E-05
  6.7500000E+03  3.2138008E-05
  7.0000000E+03  3.0018750E-05
  7.2500000E+03  2.8086950E-05
  7.5000000E+03  2.6321819E-05
  8.0000000E+03  2.3221908E-05
  8.5000000E+03  2.0600873E-05
  9.0000000E+03  1.8367878E-05
  9.5000000E+03  1.6452320E-05
  1.0000000E+04  1.4798723E-05
  1.0500000E+04  1.3363011E-05
  1.1000000E+04  1.2109833E-05
  1.1500000E+04  1.1010603E-05
  1.2000000E+04  1.0042011E-05
  1.2500000E+04  9.1849202E-06
  1.3000000E+04  8.4234979E-06
  1.3500000E+04  7.7445707E-06
  1.4000000E+04  7.1371123E-06
  1.4500000E+04  6.5918383E-06
  1.5000000E+04  6.1008937E-06
  1.5500000E+04  5.6575999E-06
  1.6000000E+04  5.2562506E-06
  1.6500000E+04  4.8919501E-06
  1.7000000E+04  4.5604807E-06
  1.8000000E+04  3.9819258E-06
  1.9000000E+04  3.4967502E-06
  2.0000000E+04  3.0867574E-06
  2.1000000E+04  2.7378807E-06
  2.2000000E+04  2.4391186E-06
  2.3000000E+04  2.1817789E-06
  2.4000000E+04  1.9589260E-06
  2.5000000E+04  1.7649792E-06
  2.6000000E+04  1.5954110E-06
  2.7000000E+04  1.4465208E-06
  2.8000000E+04  1.3152633E-06
  2.9000000E+04  1.1991166E-06
  3.0000000E+04  1.0959795E-06
  3.1000000E+04  1.0040916E-06
  3.2000000E+04  9.2197082E-07
  3.3000000E+04  8.4836287E-07
  3.4000000E+04  7.8220151E-07
  3.5000000E+04  7.2257639E-07
  3.6000000E+04  6.6870723E-07
  3.8000000E+04  5.7564242E-07
  4.0000000E+04  4.9865046E-07
  4.2000000E+04  4.3444004E-07
  4.4000000E+04  3.8049339E-07
  4.6000000E+04  3.3486260E-07
  4.8000000E+04  2.9602502E-07
  5.0000000E+04  2.6277891E-07
  5.2500000E+04  2.2764517E-07
  5.5000000E+04  1.9830091E-07
  5.7500000E+04  1.7361950E-07
  5.8750000E+04  1.6274584E-07
  6.0000000E+04  1.5272557E-07
  6.2500000E+04  1.3493231E-07
  6.5000000E+04  1.1969576E-07
  6.7500000E+04  1.0658150E-07
  7.0000000E+04  9.5239909E-08
  7.2500000E+04  8.5387499E-08
  7.5000000E+04  7.6792862E-08
  7.7500000E+04  6.9265927E-08
  8.0000000E+04  6.2649639E-08
  8.2500000E+04  5.6813510E-08
  8.5000000E+04  5.1648557E-08
  8.7500000E+04  4.7063319E-08
  9.0000000E+04  4.2980677E-08
  9.2500000E+04  3.9335328E-08
  9.5000000E+04  3.6071740E-08
  9.7500000E+04  3.3142506E-08
  1.0000000E+05  3.0507000E-08
  1.0250000E+05  2.8130289E-08
  1.0500000E+05  2.5982230E-08
  1.1000000E+05  2.2271132E-08
  1.1500000E+05  1.9203186E-08
  1.2000000E+05  1.6648397E-08
  1.2500000E+05  1.4506593E-08
  1.3000000E+05  1.2699804E-08
  1.3500000E+05  1.1166793E-08
  1.4000000E+05  9.8590560E-09
  1.4500000E+05  8.7378608E-09
  1.5000000E+05  7.7720576E-09
  1.5500000E+05  6.9364211E-09
  1.6000000E+05  6.2103920E-09
  1.6500000E+05  5.5771135E-09
  1.7000000E+05  5.0226866E-09
  1.7500000E+05  4.5355894E-09
  1.8000000E+05  4.1062222E-09
  1.8500000E+05  3.7265488E-09
  1.9000000E+05  3.3898123E-09
  1.9500000E+05  3.0903057E-09
  2.0000000E+05  2.8231894E-09
  2.0500000E+05  2.5843437E-09
  2.1000000E+05  2.3702486E-09
  2.1500000E+05  2.1778862E-09
  2.2000000E+05  2.0046596E-09
  2.2500000E+05  1.8483274E-09
  2.3000000E+05  1.7069489E-09
  2.4000000E+05  1.4625302E-09
  2.5000000E+05  1.2603502E-09
  2.6000000E+05  1.0919417E-09
  2.7000000E+05  9.5075429E-10
  2.8000000E+05  8.3167391E-10
  2.9000000E+05  7.3067337E-10
  3.0000000E+05  6.4455685E-10
  3.1000000E+05  5.7076883E-10
  3.2000000E+05  5.0725121E-10
  3.3000000E+05  4.5233543E-10
  3.4000000E+05  4.0466034E-10
  3.5000000E+05  3.6310962E-10
  3.6000000E+05  3.2676273E-10
  3.7000000E+05  2.9485676E-10
  3.8000000E+05  2.6675629E-10
  3.9000000E+05  2.4192946E-10
  4.0000000E+05  2.1992913E-10
  4.1000000E+05  2.0037771E-10
  4.2000000E+05  1.8295499E-10
  4.3000000E+05  1.6738856E-10
  4.4000000E+05  1.5344585E-10
  4.5000000E+05  1.4092761E-10
  4.6000000E+05  1.2966258E-10
  4.7000000E+05  1.1950309E-10
  4.8000000E+05  1.1032136E-10
  5.0000000E+05  9.4462228E-11
  5.1250000E+05  8.5988060E-11
  5.2500000E+05  7.8445252E-11
  5.3750000E+05  7.1713428E-11
  5.5000000E+05  6.5690005E-11
  5.7500000E+05  5.5429837E-11
  5.8750000E+05  5.1052929E-11
  6.0000000E+05  4.7100497E-11
  6.2500000E+05  4.0281273E-11
  6.5000000E+05  3.4654749E-11
  6.7500000E+05  2.9978749E-11
  7.0000000E+05  2.6066638E-11
  7.2500000E+05  2.2773217E-11
  7.5000000E+05  1.9984478E-11
  7.7500000E+05  1.7610196E-11
  8.0000000E+05  1.5578460E-11
  8.2500000E+05  1.3831535E-11
  8.5000000E+05  1.2322753E-11
  8.7500000E+05  1.1014146E-11
  9.0000000E+05  9.8746360E-12
  9.2500000E+05  8.8786335E-12
  9.5000000E+05  8.0049564E-12
  9.7500000E+05  7.2359887E-12
  1.0000000E+06  6.5570100E-12
  1.0250000E+06  5.9556617E-12
  1.0500000E+06  5.4215215E-12
  1.0750000E+06  4.9457658E-12
  1.1000000E+06  4.5208962E-12
  1.1250000E+06  4.1405160E-12
  1.1500000E+06  3.7991497E-12
  1.1750000E+06  3.4920961E-12
  1.2000000E+06  3.2153023E-12
  1.2250000E+06  2.9652634E-12
  1.2500000E+06  2.7389391E-12
  1.3000000E+06  2.3471917E-12
  1.3500000E+06  2.0226605E-12
  1.4000000E+06  1.7519796E-12
  1.4500000E+06  1.5247866E-12
  1.5000000E+06  1.3329785E-12
  1.5500000E+06  1.1701616E-12
  1.6000000E+06  1.0312494E-12
  1.6500000E+06  9.1216542E-13
  1.7000000E+06  8.0962044E-13
  1.7500000E+06  7.2094378E-13
  1.8000000E+06  6.4395389E-13
  1.8500000E+06  5.7685835E-13
  1.9000000E+06  5.1817663E-13
  1.9500000E+06  4.6667989E-13
  2.0000000E+06  4.2134328E-13
  2.0500000E+06  3.8130833E-13
  2.1000000E+06  3.4585304E-13
  2.1500000E+06  3.1436725E-13
  2.2000000E+06  2.8633323E-13
  2.2500000E+06  2.6131003E-13
  2.3000000E+06  2.3892069E-13
  2.3500000E+06  2.1884183E-13
  2.4000000E+06  2.0079526E-13
  2.4500000E+06  1.8454096E-13
  2.5000000E+06  1.6987121E-13
  2.6000000E+06  1.4458799E-13
  2.7000000E+06  1.2376575E-13
  2.8000000E+06  1.0650162E-13
  2.9000000E+06  9.2097100E-14
  3.0000000E+06  8.0005189E-14
  3.1000000E+06  6.9796180E-14
  3.2000000E+06  6.1130853E-14
  3.3000000E+06  5.3742052E-14
  3.4000000E+06  4.7417633E-14
  3.5000000E+06  4.1984335E-14
  
  
#  85  12  N3  EION =  7.610000000E+02 eV   278
#  S(0) = 2.451353E+00
  7.5786267E+00  0.0000000E+00
  7.5786267E+02  0.0000000E+00
  7.5786267E+02  1.3458656E-03
  7.6100000E+02  1.3458656E-03
  7.6100742E+02  1.3458656E-03
  7.6112927E+02  1.3682912E-03
  7.6125112E+02  1.3900326E-03
  7.6137297E+02  1.4110790E-03
  7.6149482E+02  1.4314226E-03
  7.6173853E+02  1.4699868E-03
  7.6198223E+02  1.5057226E-03
  7.6246964E+02  1.5688847E-03
  7.6295704E+02  1.6215462E-03
  7.6393186E+02  1.6993316E-03
  7.6490667E+02  1.7478601E-03
  7.6588149E+02  1.7754419E-03
  7.6685630E+02  1.7887144E-03
  7.6783112E+02  1.7925412E-03
  7.6880593E+02  1.7903249E-03
  7.7075556E+02  1.7762682E-03
  7.7270519E+02  1.7572932E-03
  7.7465482E+02  1.7380734E-03
  7.7660445E+02  1.7205335E-03
  7.8050371E+02  1.6926864E-03
  7.8440297E+02  1.6742242E-03
  7.8830222E+02  1.6632205E-03
  7.9220148E+02  1.6574534E-03
  7.9610074E+02  1.6549202E-03
  8.0000000E+02  1.6539813E-03
  8.0625000E+02  1.6528633E-03
  8.1250000E+02  1.6497801E-03
  8.1875000E+02  1.6437560E-03
  8.2500000E+02  1.6350990E-03
  8.3750000E+02  1.6134351E-03
  8.5000000E+02  1.5911199E-03
  8.6250000E+02  1.5708520E-03
  8.7500000E+02  1.5522534E-03
  8.8750000E+02  1.5339524E-03
  9.0000000E+02  1.5150429E-03
  9.1250000E+02  1.4954760E-03
  9.2500000E+02  1.4757063E-03
  9.5000000E+02  1.4374566E-03
  9.7500000E+02  1.4015140E-03
  1.0000000E+03  1.3665228E-03
  1.0250000E+03  1.3317731E-03
  1.0500000E+03  1.2978561E-03
  1.0750000E+03  1.2653948E-03
  1.1000000E+03  1.2342114E-03
  1.1500000E+03  1.1742215E-03
  1.2000000E+03  1.1174500E-03
  1.2500000E+03  1.0646391E-03
  1.3000000E+03  1.0149235E-03
  1.3500000E+03  9.6795278E-04
  1.4000000E+03  9.2411556E-04
  1.4500000E+03  8.8289507E-04
  1.5000000E+03  8.4403173E-04
  1.6000000E+03  7.7310471E-04
  1.7000000E+03  7.1021732E-04
  1.8000000E+03  6.5418115E-04
  1.9000000E+03  6.0417379E-04
  2.0000000E+03  5.5940818E-04
  2.1000000E+03  5.1916830E-04
  2.2000000E+03  4.8287808E-04
  2.3000000E+03  4.5010027E-04
  2.4000000E+03  4.2040519E-04
  2.5000000E+03  3.9340161E-04
  2.6000000E+03  3.6878013E-04
  2.7000000E+03  3.4628046E-04
  2.8000000E+03  3.2567396E-04
  2.9000000E+03  3.0676013E-04
  3.0000000E+03  2.8936226E-04
  3.1000000E+03  2.7332465E-04
  3.2000000E+03  2.5851100E-04
  3.4000000E+03  2.3209217E-04
  3.6000000E+03  2.0930917E-04
  3.8000000E+03  1.8953648E-04
  4.0000000E+03  1.7227664E-04
  4.2000000E+03  1.5713007E-04
  4.4000000E+03  1.4377282E-04
  4.6000000E+03  1.3194019E-04
  4.8000000E+03  1.2141419E-04
  5.0000000E+03  1.1201409E-04
  5.2500000E+03  1.0161978E-04
  5.5000000E+03  9.2507951E-05
  5.7500000E+03  8.4481697E-05
  6.0000000E+03  7.7379971E-05
  6.5000000E+03  6.5442219E-05
  6.7500000E+03  6.0404381E-05
  7.0000000E+03  5.5879641E-05
  7.2500000E+03  5.1803046E-05
  7.5000000E+03  4.8119437E-05
  8.0000000E+03  4.1749417E-05
  8.5000000E+03  3.6466863E-05
  9.0000000E+03  3.2046082E-05
  9.5000000E+03  2.8316132E-05
  1.0000000E+04  2.5145643E-05
  1.0500000E+04  2.2432450E-05
  1.1000000E+04  2.0096220E-05
  1.1500000E+04  1.8073150E-05
  1.2000000E+04  1.6312080E-05
  1.2500000E+04  1.4771645E-05
  1.3000000E+04  1.3418140E-05
  1.3500000E+04  1.2223898E-05
  1.4000000E+04  1.1166061E-05
  1.4500000E+04  1.0225626E-05
  1.5000000E+04  9.3866980E-06
  1.6000000E+04  7.9619748E-06
  1.7000000E+04  6.8076875E-06
  1.8000000E+04  5.8626320E-06
  1.9000000E+04  5.0815662E-06
  2.0000000E+04  4.4305321E-06
  2.1000000E+04  3.8836938E-06
  2.2000000E+04  3.4211463E-06
  2.3000000E+04  3.0273794E-06
  2.4000000E+04  2.6901843E-06
  2.5000000E+04  2.3998573E-06
  2.6000000E+04  2.1486211E-06
  2.7000000E+04  1.9301917E-06
  2.8000000E+04  1.7394535E-06
  2.9000000E+04  1.5722146E-06
  3.0000000E+04  1.4250173E-06
  3.1000000E+04  1.2949932E-06
  3.2000000E+04  1.1797491E-06
  3.3000000E+04  1.0772781E-06
  3.4000000E+04  9.8588887E-07
  3.5000000E+04  9.0414983E-07
  3.6000000E+04  8.3084339E-07
  3.8000000E+04  7.0551923E-07
  4.0000000E+04  6.0324366E-07
  4.2000000E+04  5.1904767E-07
  4.4000000E+04  4.4918245E-07
  4.6000000E+04  3.9078516E-07
  4.8000000E+04  3.4164551E-07
  5.0000000E+04  3.0003973E-07
  5.2500000E+04  2.5658734E-07
  5.5000000E+04  2.2075219E-07
  5.7500000E+04  1.9097564E-07
  5.8750000E+04  1.7797418E-07
  6.0000000E+04  1.6606160E-07
  6.2500000E+04  1.4508257E-07
  6.5000000E+04  1.2731253E-07
  6.7500000E+04  1.1217790E-07
  7.0000000E+04  9.9221814E-08
  7.2500000E+04  8.8077638E-08
  7.5000000E+04  7.8449030E-08
  7.7500000E+04  7.0094899E-08
  8.0000000E+04  6.2817878E-08
  8.2500000E+04  5.6455464E-08
  8.5000000E+04  5.0873129E-08
  8.7500000E+04  4.5958916E-08
  9.0000000E+04  4.1619201E-08
  9.2500000E+04  3.7775346E-08
  9.5000000E+04  3.4361006E-08
  1.0000000E+05  2.8604458E-08
  1.0250000E+05  2.6173639E-08
  1.0500000E+05  2.3992562E-08
  1.1000000E+05  2.0263576E-08
  1.1500000E+05  1.7223013E-08
  1.2000000E+05  1.4724552E-08
  1.2500000E+05  1.2656858E-08
  1.3000000E+05  1.0934339E-08
  1.3500000E+05  9.4905555E-09
  1.4000000E+05  8.2734825E-09
  1.4500000E+05  7.2420421E-09
  1.5000000E+05  6.3635534E-09
  1.5500000E+05  5.6118278E-09
  1.6000000E+05  4.9657380E-09
  1.6500000E+05  4.4081345E-09
  1.7000000E+05  3.9250137E-09
  1.7500000E+05  3.5048754E-09
  1.8000000E+05  3.1382264E-09
  1.8500000E+05  2.8171924E-09
  1.9000000E+05  2.5352110E-09
  1.9500000E+05  2.2867876E-09
  2.0000000E+05  2.0673027E-09
  2.0500000E+05  1.8728570E-09
  2.1000000E+05  1.7001461E-09
  2.1500000E+05  1.5463597E-09
  2.2000000E+05  1.4090993E-09
  2.2500000E+05  1.2863107E-09
  2.3000000E+05  1.1762289E-09
  2.4000000E+05  9.8830874E-10
  2.5000000E+05  8.3546340E-10
  2.6000000E+05  7.1023732E-10
  2.7000000E+05  6.0694450E-10
  2.8000000E+05  5.2120715E-10
  2.9000000E+05  4.4962430E-10
  3.0000000E+05  3.8953164E-10
  3.1000000E+05  3.3882567E-10
  3.2000000E+05  2.9583373E-10
  3.3000000E+05  2.5921678E-10
  3.4000000E+05  2.2789606E-10
  3.5000000E+05  2.0099712E-10
  3.6000000E+05  1.7780726E-10
  3.7000000E+05  1.5774253E-10
  3.8000000E+05  1.4032208E-10
  3.9000000E+05  1.2514798E-10
  4.0000000E+05  1.1188948E-10
  4.1000000E+05  1.0027044E-10
  4.2000000E+05  9.0059396E-11
  4.3000000E+05  8.1061530E-11
  4.4000000E+05  7.3112281E-11
  4.5000000E+05  6.6072132E-11
  4.6000000E+05  5.9822397E-11
  4.7000000E+05  5.4261779E-11
  4.8000000E+05  4.9303544E-11
  5.0000000E+05  4.0906620E-11
  5.1250000E+05  3.6516860E-11
  5.2500000E+05  3.2673502E-11
  5.3750000E+05  2.9299243E-11
  5.5000000E+05  2.6329018E-11
  5.6250000E+05  2.3707853E-11
  5.7500000E+05  2.1389138E-11
  5.8750000E+05  1.9333221E-11
  6.0000000E+05  1.7506262E-11
  6.2500000E+05  1.4427449E-11
  6.5000000E+05  1.1966406E-11
  6.6250000E+05  1.0922726E-11
  6.7500000E+05  9.9843929E-12
  7.0000000E+05  8.3770180E-12
  7.2500000E+05  7.0649791E-12
  7.5000000E+05  5.9874911E-12
  7.7500000E+05  5.0975761E-12
  8.0000000E+05  4.3586449E-12
  8.2500000E+05  3.7419886E-12
  8.5000000E+05  3.2249266E-12
  8.7500000E+05  2.7894237E-12
  9.0000000E+05  2.4210532E-12
  9.2500000E+05  2.1082092E-12
  9.5000000E+05  1.8415041E-12
  9.7500000E+05  1.6133068E-12
  1.0000000E+06  1.4173825E-12
  1.0250000E+06  1.2486126E-12
  1.0500000E+06  1.1027761E-12
  1.0750000E+06  9.7637765E-13
  1.1000000E+06  8.6651107E-13
  1.1250000E+06  7.7075090E-13
  1.1500000E+06  6.8706532E-13
  1.1750000E+06  6.1374636E-13
  1.2000000E+06  5.4935343E-13
  1.2250000E+06  4.9266778E-13
  1.2500000E+06  4.4265480E-13
  1.2750000E+06  3.9843355E-13
  1.3000000E+06  3.5925174E-13
  1.3250000E+06  3.2446523E-13
  1.3500000E+06  2.9352096E-13
  1.4000000E+06  2.4132035E-13
  1.4500000E+06  1.9956776E-13
  1.5000000E+06  1.6594796E-13
  1.5500000E+06  1.3870661E-13
  1.6000000E+06  1.1650331E-13
  1.6500000E+06  9.8305620E-14
  1.7000000E+06  8.3312492E-14
  1.7500000E+06  7.0898171E-14
  1.8000000E+06  6.0570648E-14
  1.8500000E+06  5.1940690E-14
  1.9000000E+06  4.4698571E-14
  1.9500000E+06  3.8596436E-14
  2.0000000E+06  3.3434934E-14
  2.0500000E+06  2.9052947E-14
  2.1000000E+06  2.5319633E-14
  2.1500000E+06  2.2128301E-14
  2.2000000E+06  1.9391605E-14
  2.2500000E+06  1.7037630E-14
  2.3000000E+06  1.5006922E-14
  2.3500000E+06  1.3250150E-14
  2.4000000E+06  1.1726179E-14
  2.4500000E+06  1.0400516E-14
  2.5000000E+06  9.2442924E-15
  2.5500000E+06  8.2332899E-15
  2.6000000E+06  7.3471203E-15
  2.6500000E+06  6.5685648E-15
  2.7000000E+06  5.8831678E-15
  2.7500000E+06  5.2787622E-15
  2.8000000E+06  4.7448898E-15
  2.8500000E+06  4.2725353E-15
  2.9000000E+06  3.8539176E-15
  2.9500000E+06  3.4823120E-15
  
  
#  85  13  N4  EION =  5.350000000E+02 eV   283
#  S(0) = 3.256192E+00
  5.3085098E+00  0.0000000E+00
  5.3085098E+02  0.0000000E+00
  5.3085098E+02  5.9503922E-04
  5.3500000E+02  5.9503922E-04
  5.3500527E+02  5.9503922E-04
  5.3575501E+02  6.0969108E-04
  5.3650474E+02  6.2494593E-04
  5.3725448E+02  6.4206875E-04
  5.3800422E+02  6.6268395E-04
  5.3875395E+02  6.8894294E-04
  5.3950369E+02  7.2371781E-04
  5.4025342E+02  7.7078966E-04
  5.4100316E+02  8.3487465E-04
  5.4175290E+02  9.2131514E-04
  5.4250263E+02  1.0349462E-03
  5.4325237E+02  1.1778652E-03
  5.4362724E+02  1.2594860E-03
  5.4400211E+02  1.3463178E-03
  5.4475184E+02  1.5278127E-03
  5.4512671E+02  1.6177069E-03
  5.4550158E+02  1.7033405E-03
  5.4587645E+02  1.7821723E-03
  5.4625132E+02  1.8525320E-03
  5.4662619E+02  1.9131480E-03
  5.4700105E+02  1.9630286E-03
  5.4737592E+02  2.0022325E-03
  5.4775079E+02  2.0316650E-03
  5.4850053E+02  2.0651369E-03
  5.4925026E+02  2.0724268E-03
  5.5000000E+02  2.0631768E-03
  5.5078125E+02  2.0438959E-03
  5.5156250E+02  2.0201361E-03
  5.5312500E+02  1.9722430E-03
  5.5468750E+02  1.9321213E-03
  5.5625000E+02  1.9019763E-03
  5.5937500E+02  1.8658907E-03
  5.6250000E+02  1.8492233E-03
  5.6562500E+02  1.8407864E-03
  5.6875000E+02  1.8345236E-03
  5.7500000E+02  1.8206055E-03
  5.8125000E+02  1.8063617E-03
  5.8750000E+02  1.7978009E-03
  5.9375000E+02  1.7980904E-03
  6.0000000E+02  1.8068070E-03
  6.0625000E+02  1.8215205E-03
  6.1250000E+02  1.8392620E-03
  6.1875000E+02  1.8575100E-03
  6.2500000E+02  1.8745528E-03
  6.3750000E+02  1.9027955E-03
  6.5000000E+02  1.9252064E-03
  6.6250000E+02  1.9462001E-03
  6.7500000E+02  1.9679186E-03
  6.8750000E+02  1.9895184E-03
  7.0000000E+02  2.0089729E-03
  7.1250000E+02  2.0245866E-03
  7.2500000E+02  2.0361147E-03
  7.3750000E+02  2.0441414E-03
  7.5000000E+02  2.0498176E-03
  7.7500000E+02  2.0566069E-03
  7.8750000E+02  2.0579669E-03
  8.0000000E+02  2.0575380E-03
  8.2500000E+02  2.0506282E-03
  8.5000000E+02  2.0363405E-03
  9.0000000E+02  1.9948957E-03
  9.5000000E+02  1.9412560E-03
  1.0000000E+03  1.8767622E-03
  1.0500000E+03  1.8077439E-03
  1.1000000E+03  1.7358787E-03
  1.1500000E+03  1.6624345E-03
  1.2000000E+03  1.5893092E-03
  1.2500000E+03  1.5178706E-03
  1.3000000E+03  1.4481031E-03
  1.3500000E+03  1.3804081E-03
  1.4000000E+03  1.3155649E-03
  1.4500000E+03  1.2536529E-03
  1.5000000E+03  1.1944414E-03
  1.6000000E+03  1.0843421E-03
  1.7000000E+03  9.8545260E-04
  1.8000000E+03  8.9665314E-04
  1.9000000E+03  8.1705166E-04
  2.0000000E+03  7.4579281E-04
  2.1000000E+03  6.8199186E-04
  2.2000000E+03  6.2477941E-04
  2.3000000E+03  5.7337756E-04
  2.4000000E+03  5.2713011E-04
  2.5000000E+03  4.8545747E-04
  2.6000000E+03  4.4784262E-04
  2.7000000E+03  4.1382908E-04
  2.8000000E+03  3.8301464E-04
  2.9000000E+03  3.5504596E-04
  3.0000000E+03  3.2961348E-04
  3.1000000E+03  3.0644607E-04
  3.2000000E+03  2.8530528E-04
  3.4000000E+03  2.4828899E-04
  3.6000000E+03  2.1716465E-04
  3.8000000E+03  1.9083510E-04
  4.0000000E+03  1.6843415E-04
  4.2000000E+03  1.4927300E-04
  4.4000000E+03  1.3280004E-04
  4.6000000E+03  1.1857064E-04
  4.8000000E+03  1.0622407E-04
  5.0000000E+03  9.5465888E-05
  5.2500000E+03  8.3887637E-05
  5.5000000E+03  7.4034673E-05
  5.7500000E+03  6.5603969E-05
  6.0000000E+03  5.8353353E-05
  6.5000000E+03  4.6649666E-05
  6.7500000E+03  4.1909620E-05
  7.0000000E+03  3.7761873E-05
  7.2500000E+03  3.4118951E-05
  7.5000000E+03  3.0908207E-05
  8.0000000E+03  2.5550444E-05
  8.5000000E+03  2.1310536E-05
  9.0000000E+03  1.7918139E-05
  9.5000000E+03  1.5176671E-05
  1.0000000E+04  1.2941039E-05
  1.0500000E+04  1.1102729E-05
  1.1000000E+04  9.5795721E-06
  1.1500000E+04  8.3086597E-06
  1.2000000E+04  7.2413152E-06
  1.2500000E+04  6.3395252E-06
  1.3000000E+04  5.5733379E-06
  1.3500000E+04  4.9189579E-06
  1.4000000E+04  4.3573406E-06
  1.4500000E+04  3.8731324E-06
  1.5000000E+04  3.4538726E-06
  1.5500000E+04  3.0893856E-06
  1.6000000E+04  2.7713128E-06
  1.6500000E+04  2.4927496E-06
  1.7000000E+04  2.2479624E-06
  1.8000000E+04  1.8413515E-06
  1.9000000E+04  1.5216729E-06
  2.0000000E+04  1.2676334E-06
  2.1000000E+04  1.0637816E-06
  2.2000000E+04  8.9874225E-07
  2.3000000E+04  7.6403231E-07
  2.4000000E+04  6.5324995E-07
  2.5000000E+04  5.6151067E-07
  2.6000000E+04  4.8505046E-07
  2.7000000E+04  4.2094178E-07
  2.8000000E+04  3.6688805E-07
  2.9000000E+04  3.2107316E-07
  3.0000000E+04  2.8205043E-07
  3.1000000E+04  2.4865939E-07
  3.2000000E+04  2.1996291E-07
  3.3000000E+04  1.9519972E-07
  3.4000000E+04  1.7374785E-07
  3.5000000E+04  1.5509632E-07
  3.6000000E+04  1.3882309E-07
  3.8000000E+04  1.1206914E-07
  4.0000000E+04  9.1321337E-08
  4.2000000E+04  7.5051100E-08
  4.4000000E+04  6.2161967E-08
  4.6000000E+04  5.1856073E-08
  4.8000000E+04  4.3545098E-08
  5.0000000E+04  3.6789995E-08
  5.2500000E+04  3.0037164E-08
  5.5000000E+04  2.4723460E-08
  5.7500000E+04  2.0502019E-08
  5.8750000E+04  1.8718675E-08
  6.0000000E+04  1.7118732E-08
  6.2500000E+04  1.4385116E-08
  6.5000000E+04  1.2159787E-08
  6.7500000E+04  1.0335561E-08
  7.0000000E+04  8.8303918E-09
  7.2500000E+04  7.5809105E-09
  7.5000000E+04  6.5377648E-09
  7.7500000E+04  5.6622164E-09
  8.0000000E+04  4.9236336E-09
  8.2500000E+04  4.2976303E-09
  8.5000000E+04  3.7646675E-09
  8.7500000E+04  3.3089930E-09
  9.0000000E+04  2.9178344E-09
  9.2500000E+04  2.5807784E-09
  9.5000000E+04  2.2892915E-09
  9.7500000E+04  2.0363464E-09
  1.0000000E+05  1.8161289E-09
  1.0250000E+05  1.6238068E-09
  1.0500000E+05  1.4553463E-09
  1.1000000E+05  1.1770256E-09
  1.1500000E+05  9.6001808E-10
  1.2000000E+05  7.8915126E-10
  1.2500000E+05  6.5339339E-10
  1.3000000E+05  5.4462473E-10
  1.3500000E+05  4.5680034E-10
  1.4000000E+05  3.8537217E-10
  1.4500000E+05  3.2688503E-10
  1.5000000E+05  2.7869040E-10
  1.5500000E+05  2.3874062E-10
  1.6000000E+05  2.0543984E-10
  1.6500000E+05  1.7753519E-10
  1.7000000E+05  1.5403616E-10
  1.7500000E+05  1.3415434E-10
  1.8000000E+05  1.1725829E-10
  1.8500000E+05  1.0283926E-10
  1.9000000E+05  9.0485031E-11
  1.9500000E+05  7.9859817E-11
  2.0000000E+05  7.0688691E-11
  2.0500000E+05  6.2745476E-11
  2.1000000E+05  5.5843243E-11
  2.2000000E+05  4.4566865E-11
  2.3000000E+05  3.5900641E-11
  2.4000000E+05  2.9168523E-11
  2.5000000E+05  2.3886926E-11
  2.6000000E+05  1.9705314E-11
  2.7000000E+05  1.6366481E-11
  2.8000000E+05  1.3679534E-11
  2.9000000E+05  1.1501302E-11
  3.0000000E+05  9.7233570E-12
  3.1000000E+05  8.2628166E-12
  3.2000000E+05  7.0557810E-12
  3.3000000E+05  6.0525995E-12
  3.4000000E+05  5.2144000E-12
  3.5000000E+05  4.5105282E-12
  3.6000000E+05  3.9166494E-12
  3.7000000E+05  3.4133248E-12
  3.8000000E+05  2.9849322E-12
  3.9000000E+05  2.6188438E-12
  4.0000000E+05  2.3047977E-12
  4.1000000E+05  2.0344129E-12
  4.2000000E+05  1.8008106E-12
  4.3000000E+05  1.5983189E-12
  4.4000000E+05  1.4222395E-12
  4.6000000E+05  1.1343323E-12
  4.8000000E+05  9.1288342E-13
  5.0000000E+05  7.4077223E-13
  5.1250000E+05  6.5264763E-13
  5.2500000E+05  5.7664250E-13
  5.3750000E+05  5.1087108E-13
  5.5000000E+05  4.5377397E-13
  5.7500000E+05  3.6063807E-13
  6.0000000E+05  2.8922971E-13
  6.2500000E+05  2.3390354E-13
  6.5000000E+05  1.9062172E-13
  6.6250000E+05  1.7254976E-13
  6.7500000E+05  1.5645900E-13
  7.0000000E+05  1.2927060E-13
  7.2500000E+05  1.0746629E-13
  7.5000000E+05  8.9854590E-14
  7.7500000E+05  7.5534090E-14
  8.0000000E+05  6.3816648E-14
  8.2500000E+05  5.4172665E-14
  8.5000000E+05  4.6191344E-14
  8.7500000E+05  3.9551709E-14
  9.0000000E+05  3.4001176E-14
  9.2500000E+05  2.9339628E-14
  9.5000000E+05  2.5407533E-14
  9.7500000E+05  2.2076961E-14
  1.0000000E+06  1.9244755E-14
  1.0250000E+06  1.6827306E-14
  1.0500000E+06  1.4756505E-14
  1.0750000E+06  1.2976607E-14
  1.1000000E+06  1.1441793E-14
  1.1250000E+06  1.0114224E-14
  1.1500000E+06  8.9625179E-15
  1.2000000E+06  7.0864707E-15
  1.2500000E+06  5.6516667E-15
  1.3000000E+06  4.5434887E-15
  1.3500000E+06  3.6797585E-15
  1.4000000E+06  3.0008390E-15
  1.4500000E+06  2.4629670E-15
  1.5000000E+06  2.0336956E-15
  1.5500000E+06  1.6887390E-15
  1.6000000E+06  1.4097550E-15
  1.6500000E+06  1.1827620E-15
  1.7000000E+06  9.9701755E-16
  1.7500000E+06  8.4420194E-16
  1.8000000E+06  7.1783088E-16
  1.8500000E+06  6.1281991E-16
  1.9000000E+06  5.2515699E-16
  1.9500000E+06  4.5166013E-16
  2.0000000E+06  3.8978898E-16
  2.0500000E+06  3.3750195E-16
  2.1000000E+06  2.9315007E-16
  2.1500000E+06  2.5539402E-16
  2.2000000E+06  2.2313897E-16
  2.2500000E+06  1.9548976E-16
  2.3000000E+06  1.7171205E-16
  2.3500000E+06  1.5120071E-16
  2.4000000E+06  1.3345619E-16
  2.4500000E+06  1.1806825E-16
  2.5000000E+06  1.0469376E-16
  2.6000000E+06  8.2872246E-17
  
  
#  85  14  N5  EION =  5.080000000E+02 eV   282
#  S(0) = 4.984574E+00
  4.9768651E+00  0.0000000E+00
  4.9768651E+02  0.0000000E+00
  4.9768651E+02  9.0056703E-04
  5.0800000E+02  9.0056703E-04
  5.0800499E+02  9.0056703E-04
  5.0885474E+02  9.1312725E-04
  5.0970449E+02  9.2953775E-04
  5.1055424E+02  9.5313618E-04
  5.1140399E+02  9.8838101E-04
  5.1225374E+02  1.0414293E-03
  5.1310349E+02  1.1207235E-03
  5.1395324E+02  1.2372653E-03
  5.1480299E+02  1.4039007E-03
  5.1565274E+02  1.6322511E-03
  5.1607762E+02  1.7713000E-03
  5.1650249E+02  1.9260859E-03
  5.1692737E+02  2.0941108E-03
  5.1735224E+02  2.2719678E-03
  5.1820200E+02  2.6342784E-03
  5.1862687E+02  2.8064546E-03
  5.1905175E+02  2.9646596E-03
  5.1947662E+02  3.1035992E-03
  5.1990150E+02  3.2207989E-03
  5.2075125E+02  3.3878294E-03
  5.2160100E+02  3.4728199E-03
  5.2330050E+02  3.4855803E-03
  5.2415025E+02  3.4528922E-03
  5.2500000E+02  3.4118572E-03
  5.2656250E+02  3.3355439E-03
  5.2812500E+02  3.2720801E-03
  5.2968750E+02  3.2251172E-03
  5.3125000E+02  3.1925646E-03
  5.3437500E+02  3.1575742E-03
  5.3750000E+02  3.1438956E-03
  5.4062500E+02  3.1368821E-03
  5.4375000E+02  3.1294624E-03
  5.5000000E+02  3.1073813E-03
  5.5625000E+02  3.0835807E-03
  5.6250000E+02  3.0697210E-03
  5.6875000E+02  3.0708412E-03
  5.7500000E+02  3.0857520E-03
  5.8125000E+02  3.1100772E-03
  5.8750000E+02  3.1388125E-03
  6.0000000E+02  3.1942623E-03
  6.1250000E+02  3.2367805E-03
  6.2500000E+02  3.2691939E-03
  6.3750000E+02  3.2987803E-03
  6.5000000E+02  3.3287931E-03
  6.6250000E+02  3.3578370E-03
  6.7500000E+02  3.3824753E-03
  6.8750000E+02  3.4004959E-03
  7.0000000E+02  3.4115093E-03
  7.2500000E+02  3.4185131E-03
  7.5000000E+02  3.4142999E-03
  8.0000000E+02  3.3733274E-03
  8.2500000E+02  3.3353349E-03
  8.5000000E+02  3.2902863E-03
  8.7500000E+02  3.2409584E-03
  9.0000000E+02  3.1876484E-03
  9.5000000E+02  3.0682610E-03
  1.0000000E+03  2.9399592E-03
  1.0500000E+03  2.8098711E-03
  1.1000000E+03  2.6783001E-03
  1.1500000E+03  2.5483429E-03
  1.2000000E+03  2.4227093E-03
  1.2500000E+03  2.3011315E-03
  1.3000000E+03  2.1844078E-03
  1.3500000E+03  2.0732947E-03
  1.4000000E+03  1.9677123E-03
  1.4500000E+03  1.8675264E-03
  1.5000000E+03  1.7727849E-03
  1.6000000E+03  1.5991016E-03
  1.7000000E+03  1.4444948E-03
  1.8000000E+03  1.3072988E-03
  1.9000000E+03  1.1856594E-03
  2.0000000E+03  1.0775059E-03
  2.1000000E+03  9.8123840E-04
  2.2000000E+03  8.9545762E-04
  2.3000000E+03  8.1887714E-04
  2.4000000E+03  7.5036125E-04
  2.5000000E+03  6.8891545E-04
  2.6000000E+03  6.3368273E-04
  2.7000000E+03  5.8392814E-04
  2.8000000E+03  5.3901434E-04
  2.9000000E+03  4.9838755E-04
  3.0000000E+03  4.6156550E-04
  3.1000000E+03  4.2812710E-04
  3.2000000E+03  3.9770412E-04
  3.4000000E+03  3.4465332E-04
  3.6000000E+03  3.0027449E-04
  3.8000000E+03  2.6290726E-04
  4.0000000E+03  2.3125179E-04
  4.2000000E+03  2.0428201E-04
  4.4000000E+03  1.8118165E-04
  4.6000000E+03  1.6129657E-04
  4.8000000E+03  1.4409882E-04
  5.0000000E+03  1.2915957E-04
  5.2500000E+03  1.1313376E-04
  5.5000000E+03  9.9542881E-05
  5.7500000E+03  8.7951917E-05
  6.0000000E+03  7.8014583E-05
  6.5000000E+03  6.2042987E-05
  6.7500000E+03  5.5601611E-05
  7.0000000E+03  4.9979588E-05
  7.2500000E+03  4.5054026E-05
  7.5000000E+03  4.0723190E-05
  8.0000000E+03  3.3520715E-05
  8.5000000E+03  2.7845761E-05
  9.0000000E+03  2.3323670E-05
  9.5000000E+03  1.9683352E-05
  1.0000000E+04  1.6725596E-05
  1.0500000E+04  1.4301976E-05
  1.1000000E+04  1.2300542E-05
  1.1500000E+04  1.0635876E-05
  1.2000000E+04  9.2421275E-06
  1.2500000E+04  8.0680264E-06
  1.3000000E+04  7.0733014E-06
  1.3500000E+04  6.2260604E-06
  1.4000000E+04  5.5008449E-06
  1.4500000E+04  4.8771887E-06
  1.5000000E+04  4.3385275E-06
  1.6000000E+04  3.4646525E-06
  1.7000000E+04  2.7976729E-06
  1.8000000E+04  2.2817238E-06
  1.9000000E+04  1.8777644E-06
  2.0000000E+04  1.5580246E-06
  2.1000000E+04  1.3024303E-06
  2.2000000E+04  1.0962603E-06
  2.3000000E+04  9.2857535E-07
  2.4000000E+04  7.9114794E-07
  2.5000000E+04  6.7772206E-07
  2.6000000E+04  5.8349208E-07
  2.7000000E+04  5.0473178E-07
  2.8000000E+04  4.3852686E-07
  2.9000000E+04  3.8257968E-07
  3.0000000E+04  3.3506493E-07
  3.1000000E+04  2.9452233E-07
  3.2000000E+04  2.5977609E-07
  3.3000000E+04  2.2987354E-07
  3.4000000E+04  2.0403810E-07
  3.5000000E+04  1.8163341E-07
  3.6000000E+04  1.6213533E-07
  3.8000000E+04  1.3019633E-07
  4.0000000E+04  1.0554680E-07
  4.2000000E+04  8.6307023E-08
  4.4000000E+04  7.1134436E-08
  4.6000000E+04  5.9056114E-08
  4.8000000E+04  4.9357621E-08
  5.0000000E+04  4.1507847E-08
  5.2500000E+04  3.3696578E-08
  5.5000000E+04  2.7580841E-08
  5.7500000E+04  2.2746067E-08
  5.8750000E+04  2.0711146E-08
  6.0000000E+04  1.8889855E-08
  6.2500000E+04  1.5788860E-08
  6.5000000E+04  1.3276197E-08
  6.7500000E+04  1.1225851E-08
  7.0000000E+04  9.5417402E-09
  7.2500000E+04  8.1499395E-09
  7.5000000E+04  6.9930804E-09
  7.7500000E+04  6.0262980E-09
  8.0000000E+04  5.2142508E-09
  8.2500000E+04  4.5289029E-09
  8.5000000E+04  3.9478658E-09
  8.7500000E+04  3.4531547E-09
  9.0000000E+04  3.0302377E-09
  9.2500000E+04  2.6673078E-09
  9.5000000E+04  2.3547215E-09
  1.0000000E+05  1.8503030E-09
  1.0250000E+05  1.6465340E-09
  1.0500000E+05  1.4687568E-09
  1.1000000E+05  1.1767498E-09
  1.1500000E+05  9.5086096E-10
  1.2000000E+05  7.7439138E-10
  1.2500000E+05  6.3527317E-10
  1.3000000E+05  5.2467545E-10
  1.3500000E+05  4.3606190E-10
  1.4000000E+05  3.6454422E-10
  1.4500000E+05  3.0643076E-10
  1.5000000E+05  2.5890738E-10
  1.5500000E+05  2.1981118E-10
  1.6000000E+05  1.8746673E-10
  1.6500000E+05  1.6056610E-10
  1.7000000E+05  1.3808101E-10
  1.7500000E+05  1.1919787E-10
  1.8000000E+05  1.0326883E-10
  1.8500000E+05  8.9774893E-11
  1.9000000E+05  7.8297898E-11
  1.9500000E+05  6.8499171E-11
  2.0000000E+05  6.0102994E-11
  2.0500000E+05  5.2883800E-11
  2.1000000E+05  4.6656185E-11
  2.2000000E+05  3.6589657E-11
  2.3000000E+05  2.8964660E-11
  2.4000000E+05  2.3126615E-11
  2.5000000E+05  1.8612353E-11
  2.6000000E+05  1.5089726E-11
  2.7000000E+05  1.2317622E-11
  2.8000000E+05  1.0118973E-11
  2.9000000E+05  8.3623642E-12
  3.0000000E+05  6.9493105E-12
  3.1000000E+05  5.8053275E-12
  3.2000000E+05  4.8735999E-12
  3.3000000E+05  4.1104392E-12
  3.4000000E+05  3.4820010E-12
  3.5000000E+05  2.9618864E-12
  3.6000000E+05  2.5293656E-12
  3.7000000E+05  2.1680537E-12
  3.8000000E+05  1.8649255E-12
  3.9000000E+05  1.6095706E-12
  4.0000000E+05  1.3936233E-12
  4.1000000E+05  1.2103254E-12
  4.2000000E+05  1.0541902E-12
  4.3000000E+05  9.2074419E-13
  4.4000000E+05  8.0632295E-13
  4.5000000E+05  7.0791242E-13
  4.6000000E+05  6.2302332E-13
  4.7000000E+05  5.4959168E-13
  4.8000000E+05  4.8589964E-13
  5.0000000E+05  3.8222692E-13
  5.1250000E+05  3.3033223E-13
  5.2500000E+05  2.8633095E-13
  5.3750000E+05  2.4889513E-13
  5.5000000E+05  2.1694130E-13
  5.6250000E+05  1.8958159E-13
  5.7500000E+05  1.6608554E-13
  5.8750000E+05  1.4584984E-13
  6.0000000E+05  1.2837426E-13
  6.2500000E+05  1.0010709E-13
  6.5000000E+05  7.8706850E-14
  6.6250000E+05  6.9991102E-14
  6.7500000E+05  6.2355125E-14
  7.0000000E+05  4.9753202E-14
  7.2500000E+05  3.9963075E-14
  7.5000000E+05  3.2300206E-14
  7.7500000E+05  2.6260126E-14
  8.0000000E+05  2.1467665E-14
  8.2500000E+05  1.7641438E-14
  8.5000000E+05  1.4568707E-14
  8.7500000E+05  1.2087391E-14
  9.0000000E+05  1.0073130E-14
  9.2500000E+05  8.4298623E-15
  9.5000000E+05  7.0829094E-15
  9.7500000E+05  5.9738683E-15
  1.0000000E+06  5.0568004E-15
  1.0250000E+06  4.2953727E-15
  1.0500000E+06  3.6606986E-15
  1.0750000E+06  3.1297007E-15
  1.1000000E+06  2.6838551E-15
  1.1250000E+06  2.3082254E-15
  1.1500000E+06  1.9907153E-15
  1.1750000E+06  1.7214881E-15
  1.2000000E+06  1.4925119E-15
  1.2250000E+06  1.2972036E-15
  1.2500000E+06  1.1301473E-15
  1.2750000E+06  9.8687223E-16
  1.3000000E+06  8.6367545E-16
  1.3250000E+06  7.5747937E-16
  1.3500000E+06  6.6571783E-16
  1.4000000E+06  5.1725954E-16
  1.4500000E+06  4.0493374E-16
  1.5000000E+06  3.1923816E-16
  1.5500000E+06  2.5334798E-16
  1.6000000E+06  2.0231352E-16
  1.6500000E+06  1.6251256E-16
  1.7000000E+06  1.3127081E-16
  1.7500000E+06  1.0659680E-16
  1.8000000E+06  8.6996148E-17
  1.8500000E+06  7.1339737E-17
  1.9000000E+06  5.8768312E-17
  1.9500000E+06  4.8623509E-17
  2.0000000E+06  4.0397802E-17
  2.0500000E+06  3.3697184E-17
  2.1000000E+06  2.8214015E-17
  2.1500000E+06  2.3707638E-17
  2.2000000E+06  1.9988804E-17
  2.2500000E+06  1.6907912E-17
  2.3000000E+06  1.4346899E-17
  2.3500000E+06  1.2211872E-17
  2.4000000E+06  1.0426851E-17
  2.4500000E+06  8.9301561E-18
  2.5000000E+06  7.6716064E-18
  
  
#  85  17  O1  EION =  1.960000000E+02 eV   258
#  S(0) = 4.341010E-01
  1.9286930E+00  0.0000000E+00
  1.9286930E+02  0.0000000E+00
  1.9286930E+02  4.4502327E-04
  1.9600000E+02  4.4502327E-04
  1.9600272E+02  4.4502327E-04
  1.9620259E+02  4.4792742E-04
  1.9640245E+02  4.5073405E-04
  1.9660231E+02  4.5344800E-04
  1.9680218E+02  4.5607386E-04
  1.9720190E+02  4.6107845E-04
  1.9760163E+02  4.6577975E-04
  1.9840109E+02  4.7438265E-04
  1.9920054E+02  4.8207136E-04
  2.0000000E+02  4.8899079E-04
  2.0125000E+02  4.9852223E-04
  2.0250000E+02  5.0673931E-04
  2.0375000E+02  5.1384557E-04
  2.0500000E+02  5.1998291E-04
  2.0750000E+02  5.2974290E-04
  2.1000000E+02  5.3662623E-04
  2.1500000E+02  5.4353936E-04
  2.2000000E+02  5.4386275E-04
  2.2500000E+02  5.4023657E-04
  2.3000000E+02  5.3469366E-04
  2.3500000E+02  5.2860294E-04
  2.4000000E+02  5.2276047E-04
  2.4500000E+02  5.1753590E-04
  2.5000000E+02  5.1301631E-04
  2.5500000E+02  5.0912175E-04
  2.6000000E+02  5.0568570E-04
  2.7000000E+02  4.9942661E-04
  2.8000000E+02  4.9293474E-04
  2.9000000E+02  4.8551697E-04
  3.0000000E+02  4.7710435E-04
  3.1000000E+02  4.6801066E-04
  3.2000000E+02  4.5865216E-04
  3.3000000E+02  4.4936140E-04
  3.4000000E+02  4.4032456E-04
  3.5000000E+02  4.3156927E-04
  3.6000000E+02  4.2304735E-04
  3.7000000E+02  4.1465738E-04
  3.8000000E+02  4.0632472E-04
  3.9000000E+02  3.9800497E-04
  4.0000000E+02  3.8969214E-04
  4.2000000E+02  3.7326661E-04
  4.4000000E+02  3.5744221E-04
  4.6000000E+02  3.4250387E-04
  4.8000000E+02  3.2845973E-04
  5.0000000E+02  3.1516831E-04
  5.2500000E+02  2.9939577E-04
  5.5000000E+02  2.8450407E-04
  5.7500000E+02  2.7054476E-04
  6.0000000E+02  2.5758378E-04
  6.5000000E+02  2.3432117E-04
  6.7500000E+02  2.2380140E-04
  7.0000000E+02  2.1390563E-04
  7.2500000E+02  2.0461883E-04
  7.5000000E+02  1.9593551E-04
  8.0000000E+02  1.8020618E-04
  8.5000000E+02  1.6631262E-04
  9.0000000E+02  1.5395444E-04
  9.5000000E+02  1.4293625E-04
  1.0000000E+03  1.3311490E-04
  1.0500000E+03  1.2430548E-04
  1.1000000E+03  1.1634548E-04
  1.1500000E+03  1.0914379E-04
  1.2000000E+03  1.0262586E-04
  1.2500000E+03  9.6701970E-05
  1.3000000E+03  9.1289324E-05
  1.3500000E+03  8.6327865E-05
  1.4000000E+03  8.1774318E-05
  1.4500000E+03  7.7589202E-05
  1.5000000E+03  7.3732571E-05
  1.6000000E+03  6.6864338E-05
  1.7000000E+03  6.0941871E-05
  1.8000000E+03  5.5798546E-05
  1.9000000E+03  5.1302620E-05
  2.0000000E+03  4.7348499E-05
  2.1000000E+03  4.3849792E-05
  2.2000000E+03  4.0736643E-05
  2.3000000E+03  3.7953004E-05
  2.4000000E+03  3.5453067E-05
  2.5000000E+03  3.3198790E-05
  2.6000000E+03  3.1158353E-05
  2.7000000E+03  2.9304993E-05
  2.8000000E+03  2.7616012E-05
  2.9000000E+03  2.6072085E-05
  3.0000000E+03  2.4656699E-05
  3.1000000E+03  2.3355661E-05
  3.2000000E+03  2.2156717E-05
  3.4000000E+03  2.0023981E-05
  3.6000000E+03  1.8188736E-05
  3.8000000E+03  1.6597279E-05
  4.0000000E+03  1.5207678E-05
  4.2000000E+03  1.3986761E-05
  4.4000000E+03  1.2907988E-05
  4.6000000E+03  1.1949898E-05
  4.8000000E+03  1.1094975E-05
  5.0000000E+03  1.0328796E-05
  5.2500000E+03  9.4778345E-06
  5.5000000E+03  8.7278300E-06
  5.7500000E+03  8.0633268E-06
  6.0000000E+03  7.4717415E-06
  6.5000000E+03  6.4677656E-06
  6.7500000E+03  6.0396654E-06
  7.0000000E+03  5.6524375E-06
  7.2500000E+03  5.3010162E-06
  7.5000000E+03  4.9811020E-06
  8.0000000E+03  4.4216394E-06
  8.5000000E+03  3.9504404E-06
  9.0000000E+03  3.5498205E-06
  9.5000000E+03  3.2063300E-06
  1.0000000E+04  2.9095893E-06
  1.0500000E+04  2.6514823E-06
  1.1000000E+04  2.4255864E-06
  1.1500000E+04  2.2267643E-06
  1.2000000E+04  2.0508663E-06
  1.2500000E+04  1.8945105E-06
  1.3000000E+04  1.7549166E-06
  1.3500000E+04  1.6297819E-06
  1.4000000E+04  1.5171865E-06
  1.4500000E+04  1.4155185E-06
  1.5000000E+04  1.3234163E-06
  1.5500000E+04  1.2397244E-06
  1.6000000E+04  1.1634560E-06
  1.6500000E+04  1.0937639E-06
  1.7000000E+04  1.0299184E-06
  1.8000000E+04  9.1732493E-07
  1.9000000E+04  8.2154576E-07
  2.0000000E+04  7.3942030E-07
  2.1000000E+04  6.6849568E-07
  2.2000000E+04  6.0684484E-07
  2.3000000E+04  5.5293756E-07
  2.4000000E+04  5.0554628E-07
  2.5000000E+04  4.6367676E-07
  2.6000000E+04  4.2651704E-07
  2.7000000E+04  3.9339871E-07
  2.8000000E+04  3.6376720E-07
  2.9000000E+04  3.3715944E-07
  3.0000000E+04  3.1318632E-07
  3.1000000E+04  2.9151886E-07
  3.2000000E+04  2.7187742E-07
  3.3000000E+04  2.5402306E-07
  3.4000000E+04  2.3775075E-07
  3.5000000E+04  2.2288374E-07
  3.6000000E+04  2.0926906E-07
  3.8000000E+04  1.8528202E-07
  4.0000000E+04  1.6491520E-07
  4.2000000E+04  1.4749421E-07
  4.4000000E+04  1.3249272E-07
  4.6000000E+04  1.1949554E-07
  4.8000000E+04  1.0817176E-07
  5.0000000E+04  9.8255109E-08
  5.2500000E+04  8.7512702E-08
  5.5000000E+04  7.8296096E-08
  5.7500000E+04  7.0339430E-08
  5.8750000E+04  6.6765796E-08
  6.0000000E+04  6.3431427E-08
  6.2500000E+04  5.7402552E-08
  6.5000000E+04  5.2115614E-08
  6.7500000E+04  4.7458685E-08
  7.0000000E+04  4.3339746E-08
  7.2500000E+04  3.9682669E-08
  7.5000000E+04  3.6424055E-08
  7.7500000E+04  3.3510761E-08
  8.0000000E+04  3.0897990E-08
  8.2500000E+04  2.8547793E-08
  8.5000000E+04  2.6427870E-08
  8.7500000E+04  2.4510608E-08
  9.0000000E+04  2.2772313E-08
  9.2500000E+04  2.1192570E-08
  9.5000000E+04  1.9753709E-08
  1.0000000E+05  1.7239196E-08
  1.0500000E+05  1.5127895E-08
  1.1000000E+05  1.3342264E-08
  1.1500000E+05  1.1822058E-08
  1.2000000E+05  1.0519984E-08
  1.2500000E+05  9.3985111E-09
  1.3000000E+05  8.4275889E-09
  1.3500000E+05  7.5829652E-09
  1.4000000E+05  6.8449209E-09
  1.4500000E+05  6.1973222E-09
  1.5000000E+05  5.6268748E-09
  1.5500000E+05  5.1225512E-09
  1.6000000E+05  4.6751513E-09
  1.6500000E+05  4.2769592E-09
  1.7000000E+05  3.9214737E-09
  1.7500000E+05  3.6031927E-09
  1.8000000E+05  3.3174419E-09
  1.8500000E+05  3.0602320E-09
  1.9000000E+05  2.8281416E-09
  1.9500000E+05  2.6182257E-09
  2.0000000E+05  2.4279392E-09
  2.0500000E+05  2.2550754E-09
  2.1000000E+05  2.0977160E-09
  2.2000000E+05  1.8230315E-09
  2.3000000E+05  1.5928584E-09
  2.4000000E+05  1.3986808E-09
  2.5000000E+05  1.2338465E-09
  2.6000000E+05  1.0931082E-09
  2.7000000E+05  9.7229296E-10
  2.8000000E+05  8.6805784E-10
  2.9000000E+05  7.7770573E-10
  3.0000000E+05  6.9904419E-10
  3.1000000E+05  6.3027859E-10
  3.2000000E+05  5.6993077E-10
  3.3000000E+05  5.1677635E-10
  3.4000000E+05  4.6979601E-10
  3.5000000E+05  4.2813680E-10
  3.6000000E+05  3.9108116E-10
  3.7000000E+05  3.5802298E-10
  3.8000000E+05  3.2844833E-10
  3.9000000E+05  3.0191962E-10
  4.0000000E+05  2.7806303E-10
  4.1000000E+05  2.5655792E-10
  4.2000000E+05  2.3712811E-10
  4.3000000E+05  2.1953487E-10
  4.4000000E+05  2.0357115E-10
  4.5000000E+05  1.8905659E-10
  4.6000000E+05  1.7583381E-10
  4.7000000E+05  1.6376531E-10
  4.8000000E+05  1.5273052E-10
  5.0000000E+05  1.3335112E-10
  5.1250000E+05  1.2280969E-10
  5.2500000E+05  1.1330388E-10
  5.3750000E+05  1.0471260E-10
  5.5000000E+05  9.6931127E-11
  5.7500000E+05  8.3445458E-11
  5.8750000E+05  7.7592943E-11
  6.0000000E+05  7.2250480E-11
  6.2500000E+05  6.2889953E-11
  6.5000000E+05  5.5011158E-11
  6.7500000E+05  4.8338700E-11
  7.0000000E+05  4.2655585E-11
  7.2500000E+05  3.7789310E-11
  7.5000000E+05  3.3601716E-11
  7.7500000E+05  2.9981380E-11
  8.0000000E+05  2.6837852E-11
  8.2500000E+05  2.4097234E-11
  8.5000000E+05  2.1698744E-11
  8.7500000E+05  1.9592095E-11
  9.0000000E+05  1.7735432E-11
  9.2500000E+05  1.6093761E-11
  9.5000000E+05  1.4637712E-11
  9.7500000E+05  1.3342525E-11
  1.0000000E+06  1.2187262E-11
  1.0250000E+06  1.1154146E-11
  1.0500000E+06  1.0227989E-11
  1.0750000E+06  9.3957635E-12
  1.1000000E+06  8.6462542E-12
  1.1250000E+06  7.9697036E-12
  1.1500000E+06  7.3576416E-12
  1.1750000E+06  6.8027423E-12
  1.2000000E+06  6.2986485E-12
  1.2250000E+06  5.8398287E-12
  1.2500000E+06  5.4215626E-12
  1.3000000E+06  4.6910318E-12
  1.3500000E+06  4.0797850E-12
  
  
#  85  18  O2  EION =  1.530000000E+02 eV   288
#  S(0) = 5.471899E-01
  1.4981543E+00  0.0000000E+00
  1.4981543E+02  0.0000000E+00
  1.4981543E+02  3.3198740E-03
  1.5300000E+02  3.3198740E-03
  1.5300272E+02  3.3198740E-03
  1.5309019E+02  3.3523593E-03
  1.5317765E+02  3.3836270E-03
  1.5326512E+02  3.4136783E-03
  1.5335259E+02  3.4425168E-03
  1.5352752E+02  3.4965842E-03
  1.5370245E+02  3.5459095E-03
  1.5405231E+02  3.6308197E-03
  1.5440218E+02  3.6984687E-03
  1.5510190E+02  3.7881482E-03
  1.5580163E+02  3.8280774E-03
  1.5650136E+02  3.8308436E-03
  1.5720109E+02  3.8070740E-03
  1.5790082E+02  3.7650944E-03
  1.5860054E+02  3.7111238E-03
  1.5930027E+02  3.6496625E-03
  1.6000000E+02  3.5838925E-03
  1.6062500E+02  3.5233207E-03
  1.6125000E+02  3.4621761E-03
  1.6250000E+02  3.3409976E-03
  1.6375000E+02  3.2239993E-03
  1.6500000E+02  3.1127226E-03
  1.6750000E+02  2.9086679E-03
  1.7000000E+02  2.7277499E-03
  1.7250000E+02  2.5666819E-03
  1.7500000E+02  2.4222003E-03
  1.7750000E+02  2.2915570E-03
  1.8000000E+02  2.1725431E-03
  1.8250000E+02  2.0634053E-03
  1.8500000E+02  1.9627539E-03
  1.8750000E+02  1.8694866E-03
  1.9000000E+02  1.7827244E-03
  1.9500000E+02  1.6260256E-03
  2.0000000E+02  1.4884349E-03
  2.0500000E+02  1.3670043E-03
  2.1000000E+02  1.2594949E-03
  2.1500000E+02  1.1640664E-03
  2.2000000E+02  1.0791372E-03
  2.2500000E+02  1.0033320E-03
  2.3000000E+02  9.3546560E-04
  2.3500000E+02  8.7452832E-04
  2.4000000E+02  8.1967762E-04
  2.4500000E+02  7.7020214E-04
  2.5000000E+02  7.2551573E-04
  2.5500000E+02  6.8510578E-04
  2.6000000E+02  6.4854428E-04
  2.7000000E+02  5.8545094E-04
  2.8000000E+02  5.3357870E-04
  2.9000000E+02  4.9069350E-04
  3.0000000E+02  4.5494078E-04
  3.1000000E+02  4.2478847E-04
  3.2000000E+02  3.9905608E-04
  3.3000000E+02  3.7684020E-04
  3.4000000E+02  3.5748985E-04
  3.5000000E+02  3.4052495E-04
  3.6000000E+02  3.2557888E-04
  3.8000000E+02  3.0065159E-04
  4.0000000E+02  2.8084628E-04
  4.1000000E+02  2.7240564E-04
  4.2000000E+02  2.6473282E-04
  4.3000000E+02  2.5770551E-04
  4.4000000E+02  2.5122598E-04
  4.6000000E+02  2.3960953E-04
  4.8000000E+02  2.2941824E-04
  5.0000000E+02  2.2036543E-04
  5.2500000E+02  2.1033267E-04
  5.5000000E+02  2.0143045E-04
  5.7500000E+02  1.9341279E-04
  6.0000000E+02  1.8609098E-04
  6.5000000E+02  1.7304357E-04
  6.7500000E+02  1.6715957E-04
  7.0000000E+02  1.6163720E-04
  7.2500000E+02  1.5643923E-04
  7.5000000E+02  1.5153254E-04
  8.0000000E+02  1.4248086E-04
  8.5000000E+02  1.3427840E-04
  9.0000000E+02  1.2679575E-04
  9.5000000E+02  1.1996977E-04
  1.0000000E+03  1.1371420E-04
  1.0500000E+03  1.0794286E-04
  1.1000000E+03  1.0260966E-04
  1.1500000E+03  9.7681922E-05
  1.2000000E+03  9.3116512E-05
  1.2500000E+03  8.8869556E-05
  1.3000000E+03  8.4908903E-05
  1.3500000E+03  8.1213392E-05
  1.4000000E+03  7.7763226E-05
  1.4500000E+03  7.4536246E-05
  1.5000000E+03  7.1510593E-05
  1.6000000E+03  6.5992225E-05
  1.7000000E+03  6.1096706E-05
  1.8000000E+03  5.6735527E-05
  1.9000000E+03  5.2831774E-05
  2.0000000E+03  4.9321445E-05
  2.1000000E+03  4.6151230E-05
  2.2000000E+03  4.3277132E-05
  2.3000000E+03  4.0662761E-05
  2.4000000E+03  3.8277277E-05
  2.5000000E+03  3.6094239E-05
  2.6000000E+03  3.4090951E-05
  2.7000000E+03  3.2247854E-05
  2.8000000E+03  3.0547991E-05
  2.9000000E+03  2.8976637E-05
  3.0000000E+03  2.7520957E-05
  3.1000000E+03  2.6169720E-05
  3.2000000E+03  2.4913051E-05
  3.4000000E+03  2.2649582E-05
  3.6000000E+03  2.0672112E-05
  3.8000000E+03  1.8934276E-05
  4.0000000E+03  1.7398880E-05
  4.2000000E+03  1.6035745E-05
  4.4000000E+03  1.4820174E-05
  4.6000000E+03  1.3731766E-05
  4.8000000E+03  1.2753542E-05
  5.0000000E+03  1.1871270E-05
  5.2500000E+03  1.0885253E-05
  5.5000000E+03  1.0011006E-05
  5.7500000E+03  9.2324941E-06
  6.0000000E+03  8.5364595E-06
  6.5000000E+03  7.3494181E-06
  6.7500000E+03  6.8413025E-06
  7.0000000E+03  6.3808622E-06
  7.2500000E+03  5.9624319E-06
  7.5000000E+03  5.5811619E-06
  8.0000000E+03  4.9139735E-06
  8.5000000E+03  4.3521623E-06
  9.0000000E+03  3.8751370E-06
  9.5000000E+03  3.4670654E-06
  1.0000000E+04  3.1156155E-06
  1.0500000E+04  2.8110670E-06
  1.1000000E+04  2.5456772E-06
  1.1500000E+04  2.3132183E-06
  1.2000000E+04  2.1086378E-06
  1.2500000E+04  1.9278021E-06
  1.3000000E+04  1.7673041E-06
  1.3500000E+04  1.6243163E-06
  1.4000000E+04  1.4964773E-06
  1.4500000E+04  1.3818036E-06
  1.5000000E+04  1.2786194E-06
  1.5500000E+04  1.1855022E-06
  1.6000000E+04  1.1012384E-06
  1.6500000E+04  1.0247880E-06
  1.7000000E+04  9.5525565E-07
  1.8000000E+04  8.3395529E-07
  1.9000000E+04  7.3229188E-07
  2.0000000E+04  6.4642053E-07
  2.1000000E+04  5.7337416E-07
  2.2000000E+04  5.1083593E-07
  2.3000000E+04  4.5697738E-07
  2.4000000E+04  4.1034173E-07
  2.5000000E+04  3.6975750E-07
  2.6000000E+04  3.3427528E-07
  2.7000000E+04  3.0311969E-07
  2.8000000E+04  2.7565290E-07
  2.9000000E+04  2.5134686E-07
  3.0000000E+04  2.2976182E-07
  3.1000000E+04  2.1052948E-07
  3.2000000E+04  1.9333979E-07
  3.3000000E+04  1.7793049E-07
  3.4000000E+04  1.6407863E-07
  3.5000000E+04  1.5159391E-07
  3.6000000E+04  1.4031316E-07
  3.7000000E+04  1.3009595E-07
  3.8000000E+04  1.2082102E-07
  3.9000000E+04  1.1238327E-07
  4.0000000E+04  1.0469133E-07
  4.2000000E+04  9.1235978E-08
  4.4000000E+04  7.9928601E-08
  4.6000000E+04  7.0361907E-08
  4.8000000E+04  6.2217431E-08
  5.0000000E+04  5.5243801E-08
  5.1250000E+04  5.1389159E-08
  5.2500000E+04  4.7872223E-08
  5.3750000E+04  4.4657407E-08
  5.5000000E+04  4.1713496E-08
  5.7500000E+04  3.6531845E-08
  5.8750000E+04  3.4248512E-08
  6.0000000E+04  3.2144081E-08
  6.2500000E+04  2.8406401E-08
  6.5000000E+04  2.5204909E-08
  6.7500000E+04  2.2448630E-08
  7.0000000E+04  2.0064307E-08
  7.2500000E+04  1.7992538E-08
  7.5000000E+04  1.6184826E-08
  7.7500000E+04  1.4601322E-08
  8.0000000E+04  1.3209092E-08
  8.2500000E+04  1.1980769E-08
  8.5000000E+04  1.0893491E-08
  8.7500000E+04  9.9280648E-09
  9.0000000E+04  9.0683018E-09
  9.2500000E+04  8.3004892E-09
  9.5000000E+04  7.6129640E-09
  9.7500000E+04  6.9957681E-09
  1.0000000E+05  6.4403681E-09
  1.0250000E+05  5.9394259E-09
  1.0500000E+05  5.4866079E-09
  1.0750000E+05  5.0764294E-09
  1.1000000E+05  4.7041268E-09
  1.1250000E+05  4.3655502E-09
  1.1500000E+05  4.0570743E-09
  1.2000000E+05  3.5181078E-09
  1.2500000E+05  3.0661494E-09
  1.3000000E+05  2.6847928E-09
  1.3500000E+05  2.3611492E-09
  1.4000000E+05  2.0850046E-09
  1.4500000E+05  1.8482024E-09
  1.5000000E+05  1.6441807E-09
  1.5500000E+05  1.4676240E-09
  1.6000000E+05  1.3141990E-09
  1.6500000E+05  1.1803519E-09
  1.7000000E+05  1.0631517E-09
  1.7500000E+05  9.6016817E-10
  1.8000000E+05  8.6937677E-10
  1.8500000E+05  7.8908234E-10
  1.9000000E+05  7.1785903E-10
  1.9500000E+05  6.5450235E-10
  2.0000000E+05  5.9799068E-10
  2.0500000E+05  5.4745410E-10
  2.1000000E+05  5.0214924E-10
  2.1500000E+05  4.6143857E-10
  2.2000000E+05  4.2477356E-10
  2.2500000E+05  3.9168080E-10
  2.3000000E+05  3.6175038E-10
  2.3500000E+05  3.3462629E-10
  2.4000000E+05  3.0999845E-10
  2.4500000E+05  2.8759605E-10
  2.5000000E+05  2.6718200E-10
  2.6000000E+05  2.3151161E-10
  2.7000000E+05  2.0160258E-10
  2.8000000E+05  1.7637338E-10
  2.9000000E+05  1.5497199E-10
  3.0000000E+05  1.3672196E-10
  3.1000000E+05  1.2108235E-10
  3.2000000E+05  1.0761767E-10
  3.3000000E+05  9.5974994E-11
  3.4000000E+05  8.5866404E-11
  3.5000000E+05  7.7055668E-11
  3.6000000E+05  6.9347825E-11
  3.7000000E+05  6.2581206E-11
  3.8000000E+05  5.6621135E-11
  3.9000000E+05  5.1354900E-11
  4.0000000E+05  4.6687762E-11
  4.1000000E+05  4.2539744E-11
  4.2000000E+05  3.8843055E-11
  4.3000000E+05  3.5540012E-11
  4.4000000E+05  3.2581347E-11
  4.5000000E+05  2.9924826E-11
  4.6000000E+05  2.7534135E-11
  4.7000000E+05  2.5377951E-11
  4.8000000E+05  2.3429181E-11
  5.0000000E+05  2.0062886E-11
  5.1250000E+05  1.8263961E-11
  5.2500000E+05  1.6662637E-11
  5.3750000E+05  1.5233398E-11
  5.5000000E+05  1.3954498E-11
  5.7500000E+05  1.1775895E-11
  5.8750000E+05  1.0846454E-11
  6.0000000E+05  1.0007114E-11
  6.1250000E+05  9.2475781E-12
  6.2500000E+05  8.5588948E-12
  6.3750000E+05  7.9332640E-12
  6.5000000E+05  7.3638705E-12
  6.7500000E+05  6.3706446E-12
  7.0000000E+05  5.5396079E-12
  7.2500000E+05  4.8399403E-12
  7.5000000E+05  4.2474510E-12
  7.7500000E+05  3.7429984E-12
  8.0000000E+05  3.3113126E-12
  8.2500000E+05  2.9401234E-12
  8.5000000E+05  2.6195135E-12
  8.7500000E+05  2.3414170E-12
  9.0000000E+05  2.0992387E-12
  9.2500000E+05  1.8875527E-12
  9.5000000E+05  1.7018659E-12
  9.7500000E+05  1.5384392E-12
  1.0000000E+06  1.3941391E-12
  1.0250000E+06  1.2663275E-12
  1.0500000E+06  1.1527833E-12
  1.0750000E+06  1.0516291E-12
  1.1000000E+06  9.6127253E-13
  1.1250000E+06  8.8037136E-13
  1.1500000E+06  8.0778120E-13
  1.1750000E+06  7.4251335E-13
  1.2000000E+06  6.8371138E-13
  
  
#  85  19  O3  EION =  1.230000000E+02 eV   289
#  S(0) = 1.486121E+00
  1.1848059E+00  0.0000000E+00
  1.1848059E+02  0.0000000E+00
  1.1848059E+02  6.6724921E-03
  1.2300000E+02  6.6724921E-03
  1.2300272E+02  6.6724921E-03
  1.2310259E+02  6.6934150E-03
  1.2320245E+02  6.7132316E-03
  1.2330231E+02  6.7319497E-03
  1.2340218E+02  6.7495790E-03
  1.2360190E+02  6.7816202E-03
  1.2380163E+02  6.8094714E-03
  1.2420109E+02  6.8531852E-03
  1.2460054E+02  6.8820525E-03
  1.2500000E+02  6.8975771E-03
  1.2625000E+02  6.8769646E-03
  1.2687500E+02  6.8371770E-03
  1.2750000E+02  6.7837844E-03
  1.2812500E+02  6.7202956E-03
  1.2875000E+02  6.6494777E-03
  1.3000000E+02  6.4939198E-03
  1.3125000E+02  6.3288349E-03
  1.3250000E+02  6.1609307E-03
  1.3375000E+02  5.9940012E-03
  1.3500000E+02  5.8301869E-03
  1.3750000E+02  5.5161841E-03
  1.4000000E+02  5.2233761E-03
  1.4250000E+02  4.9527752E-03
  1.4500000E+02  4.7040671E-03
  1.5000000E+02  4.2683893E-03
  1.6000000E+02  3.6063936E-03
  1.6500000E+02  3.3576738E-03
  1.7000000E+02  3.1501532E-03
  1.7500000E+02  2.9752270E-03
  1.8000000E+02  2.8257561E-03
  1.8500000E+02  2.6960481E-03
  1.9000000E+02  2.5817457E-03
  1.9500000E+02  2.4796116E-03
  2.0000000E+02  2.3873525E-03
  2.1000000E+02  2.2264630E-03
  2.2000000E+02  2.0910431E-03
  2.3000000E+02  1.9764023E-03
  2.4000000E+02  1.8788288E-03
  2.5000000E+02  1.7948481E-03
  2.6000000E+02  1.7213304E-03
  2.7000000E+02  1.6557123E-03
  2.8000000E+02  1.5960617E-03
  2.9000000E+02  1.5410810E-03
  3.0000000E+02  1.4899306E-03
  3.1000000E+02  1.4420765E-03
  3.2000000E+02  1.3971680E-03
  3.4000000E+02  1.3150370E-03
  3.6000000E+02  1.2415292E-03
  3.8000000E+02  1.1749426E-03
  4.0000000E+02  1.1140885E-03
  4.2000000E+02  1.0581619E-03
  4.4000000E+02  1.0065994E-03
  4.6000000E+02  9.5888470E-04
  4.8000000E+02  9.1455990E-04
  5.0000000E+02  8.7326906E-04
  5.2500000E+02  8.2548918E-04
  5.5000000E+02  7.8160050E-04
  5.7500000E+02  7.4125437E-04
  6.0000000E+02  7.0403851E-04
  6.5000000E+02  6.3758944E-04
  6.7500000E+02  6.0783908E-04
  7.0000000E+02  5.8013862E-04
  7.2500000E+02  5.5433760E-04
  7.5000000E+02  5.3028931E-04
  8.0000000E+02  4.8676401E-04
  8.5000000E+02  4.4837604E-04
  9.0000000E+02  4.1442232E-04
  9.5000000E+02  3.8429898E-04
  1.0000000E+03  3.5738368E-04
  1.0500000E+03  3.3321252E-04
  1.1000000E+03  3.1145565E-04
  1.1500000E+03  2.9181113E-04
  1.2000000E+03  2.7399107E-04
  1.2500000E+03  2.5775907E-04
  1.3000000E+03  2.4293694E-04
  1.3500000E+03  2.2937566E-04
  1.4000000E+03  2.1693819E-04
  1.4500000E+03  2.0549535E-04
  1.5000000E+03  1.9493608E-04
  1.6000000E+03  1.7611515E-04
  1.7000000E+03  1.5989558E-04
  1.8000000E+03  1.4581893E-04
  1.9000000E+03  1.3351636E-04
  2.0000000E+03  1.2269577E-04
  2.1000000E+03  1.1312376E-04
  2.2000000E+03  1.0461290E-04
  2.3000000E+03  9.7010920E-05
  2.4000000E+03  9.0192067E-05
  2.5000000E+03  8.4051516E-05
  2.6000000E+03  7.8501587E-05
  2.7000000E+03  7.3468410E-05
  2.8000000E+03  6.8889382E-05
  2.9000000E+03  6.4711223E-05
  3.0000000E+03  6.0888341E-05
  3.1000000E+03  5.7381522E-05
  3.2000000E+03  5.4156871E-05
  3.4000000E+03  4.8440192E-05
  3.6000000E+03  4.3544955E-05
  3.8000000E+03  3.9322053E-05
  4.0000000E+03  3.5654921E-05
  4.2000000E+03  3.2451271E-05
  4.4000000E+03  2.9637261E-05
  4.6000000E+03  2.7153170E-05
  4.8000000E+03  2.4950271E-05
  5.0000000E+03  2.2988477E-05
  5.2500000E+03  2.0825214E-05
  5.5000000E+03  1.8934067E-05
  5.7500000E+03  1.7272276E-05
  6.0000000E+03  1.5805116E-05
  6.5000000E+03  1.3345848E-05
  6.7500000E+03  1.2310677E-05
  7.0000000E+03  1.1382269E-05
  7.2500000E+03  1.0546867E-05
  7.5000000E+03  9.7928394E-06
  7.7500000E+03  9.1102924E-06
  8.0000000E+03  8.4907710E-06
  8.2500000E+03  7.9270118E-06
  8.5000000E+03  7.4127512E-06
  9.0000000E+03  6.5117508E-06
  9.5000000E+03  5.7522995E-06
  1.0000000E+04  5.1072569E-06
  1.0500000E+04  4.5555852E-06
  1.1000000E+04  4.0807863E-06
  1.1500000E+04  3.6697838E-06
  1.2000000E+04  3.3121138E-06
  1.2500000E+04  2.9993286E-06
  1.3000000E+04  2.7245524E-06
  1.3500000E+04  2.4821474E-06
  1.4000000E+04  2.2674590E-06
  1.4500000E+04  2.0766185E-06
  1.5000000E+04  1.9063916E-06
  1.5500000E+04  1.7540603E-06
  1.6000000E+04  1.6173283E-06
  1.6500000E+04  1.4942461E-06
  1.7000000E+04  1.3831507E-06
  1.7500000E+04  1.2826182E-06
  1.8000000E+04  1.1914236E-06
  1.8500000E+04  1.1085091E-06
  1.9000000E+04  1.0329583E-06
  2.0000000E+04  9.0086126E-07
  2.1000000E+04  7.8989005E-07
  2.2000000E+04  6.9600739E-07
  2.3000000E+04  6.1606867E-07
  2.4000000E+04  5.4759948E-07
  2.5000000E+04  4.8863341E-07
  2.6000000E+04  4.3759461E-07
  2.7000000E+04  3.9320985E-07
  2.8000000E+04  3.5444261E-07
  2.9000000E+04  3.2044340E-07
  3.0000000E+04  2.9051149E-07
  3.1000000E+04  2.6406548E-07
  3.2000000E+04  2.4062020E-07
  3.3000000E+04  2.1976875E-07
  3.4000000E+04  2.0116817E-07
  3.5000000E+04  1.8452808E-07
  3.6000000E+04  1.6960150E-07
  3.7000000E+04  1.5617754E-07
  3.8000000E+04  1.4407540E-07
  3.9000000E+04  1.3313954E-07
  4.0000000E+04  1.2323561E-07
  4.1000000E+04  1.1424723E-07
  4.2000000E+04  1.0607323E-07
  4.3000000E+04  9.8625437E-08
  4.4000000E+04  9.1826760E-08
  4.6000000E+04  7.9914544E-08
  4.8000000E+04  6.9887341E-08
  5.0000000E+04  6.1394669E-08
  5.1250000E+04  5.6740845E-08
  5.2500000E+04  5.2521937E-08
  5.3750000E+04  4.8689638E-08
  5.5000000E+04  4.5201847E-08
  5.7500000E+04  3.9117151E-08
  5.8750000E+04  3.6459653E-08
  6.0000000E+04  3.4024306E-08
  6.2500000E+04  2.9734390E-08
  6.5000000E+04  2.6099476E-08
  6.7500000E+04  2.3002689E-08
  7.0000000E+04  2.0350899E-08
  7.2500000E+04  1.8069334E-08
  7.5000000E+04  1.6097538E-08
  7.7500000E+04  1.4386309E-08
  8.0000000E+04  1.2895357E-08
  8.2500000E+04  1.1591494E-08
  8.5000000E+04  1.0447240E-08
  8.7500000E+04  9.4397232E-09
  9.0000000E+04  8.5498106E-09
  9.2500000E+04  7.7614269E-09
  9.5000000E+04  7.0610070E-09
  9.7500000E+04  6.4370568E-09
  1.0000000E+05  5.8797984E-09
  1.0250000E+05  5.3808828E-09
  1.0500000E+05  4.9331556E-09
  1.0750000E+05  4.5304657E-09
  1.1000000E+05  4.1675073E-09
  1.1250000E+05  3.8396893E-09
  1.1500000E+05  3.5430276E-09
  1.1750000E+05  3.2740545E-09
  1.2000000E+05  3.0297438E-09
  1.2250000E+05  2.8074478E-09
  1.2500000E+05  2.6048438E-09
  1.3000000E+05  2.2507870E-09
  1.3500000E+05  1.9539551E-09
  1.4000000E+05  1.7036800E-09
  1.4500000E+05  1.4915351E-09
  1.5000000E+05  1.3108141E-09
  1.5500000E+05  1.1561423E-09
  1.6000000E+05  1.0231826E-09
  1.6500000E+05  9.0841348E-10
  1.7000000E+05  8.0895904E-10
  1.7500000E+05  7.2245726E-10
  1.8000000E+05  6.4695767E-10
  1.8500000E+05  5.8084189E-10
  1.9000000E+05  5.2276097E-10
  1.9500000E+05  4.7158550E-10
  2.0000000E+05  4.2636585E-10
  2.0500000E+05  3.8630029E-10
  2.1000000E+05  3.5070933E-10
  2.1500000E+05  3.1901493E-10
  2.2000000E+05  2.9072363E-10
  2.2500000E+05  2.6541267E-10
  2.3000000E+05  2.4271878E-10
  2.3500000E+05  2.2232886E-10
  2.4000000E+05  2.0397231E-10
  2.4500000E+05  1.8741453E-10
  2.5000000E+05  1.7245166E-10
  2.5500000E+05  1.5890605E-10
  2.6000000E+05  1.4662250E-10
  2.6500000E+05  1.3546505E-10
  2.7000000E+05  1.2531435E-10
  2.8000000E+05  1.0762551E-10
  2.9000000E+05  9.2855038E-11
  3.0000000E+05  8.0453737E-11
  3.1000000E+05  6.9988064E-11
  3.2000000E+05  6.1113366E-11
  3.3000000E+05  5.3553763E-11
  3.4000000E+05  4.7086929E-11
  3.5000000E+05  4.1532613E-11
  3.6000000E+05  3.6743790E-11
  3.7000000E+05  3.2599956E-11
  3.8000000E+05  2.9001887E-11
  3.9000000E+05  2.5867484E-11
  4.0000000E+05  2.3128526E-11
  4.1000000E+05  2.0728065E-11
  4.2000000E+05  1.8618351E-11
  4.3000000E+05  1.6759187E-11
  4.4000000E+05  1.5116608E-11
  4.5000000E+05  1.3661797E-11
  4.6000000E+05  1.2370240E-11
  4.7000000E+05  1.1221015E-11
  4.8000000E+05  1.0196209E-11
  5.0000000E+05  8.4604820E-12
  5.1250000E+05  7.5529832E-12
  5.2500000E+05  6.7583960E-12
  5.3750000E+05  6.0607590E-12
  5.5000000E+05  5.4466319E-12
  5.7500000E+05  4.4251869E-12
  5.8750000E+05  4.0000373E-12
  6.0000000E+05  3.6222102E-12
  6.1250000E+05  3.2857195E-12
  6.2500000E+05  2.9854273E-12
  6.3750000E+05  2.7169126E-12
  6.5000000E+05  2.4763579E-12
  6.6250000E+05  2.2604583E-12
  6.7500000E+05  2.0663453E-12
  6.8750000E+05  1.8915234E-12
  7.0000000E+05  1.7338157E-12
  7.1250000E+05  1.5913185E-12
  7.2500000E+05  1.4623651E-12
  7.3750000E+05  1.3454933E-12
  7.5000000E+05  1.2394174E-12
  7.6250000E+05  1.1430050E-12
  7.7500000E+05  1.0552567E-12
  7.8750000E+05  9.7529037E-13
  8.0000000E+05  9.0232548E-13
  8.2500000E+05  7.7470247E-13
  8.5000000E+05  6.6770309E-13
  8.7500000E+05  5.7759638E-13
  9.0000000E+05  5.0137745E-13
  9.2500000E+05  4.3662328E-13
  9.5000000E+05  3.8138367E-13
  9.7500000E+05  3.3408018E-13
  1.0000000E+06  2.9344898E-13
  1.0250000E+06  2.5847152E-13
  1.0500000E+06  2.2829385E-13
  1.0750000E+06  2.0219762E-13
  
  
#  85  15  N6  EION =  2.170000000E+02 eV   293
#  S(0) = 1.047526E+01
  2.1545507E+00  0.0000000E+00
  2.1545507E+02  0.0000000E+00
  2.1545507E+02  9.0929778E-04
  2.1700000E+02  9.0929778E-04
  2.1700272E+02  9.0929778E-04
  2.1715259E+02  9.4021132E-04
  2.1730245E+02  9.6956201E-04
  2.1745231E+02  9.9733966E-04
  2.1760218E+02  1.0235455E-03
  2.1790190E+02  1.0712976E-03
  2.1820163E+02  1.1130138E-03
  2.1880109E+02  1.1796354E-03
  2.1940054E+02  1.2265832E-03
  2.2000000E+02  1.2574137E-03
  2.2125000E+02  1.2842612E-03
  2.2250000E+02  1.2797665E-03
  2.2375000E+02  1.2595825E-03
  2.2500000E+02  1.2327643E-03
  2.2625000E+02  1.2042837E-03
  2.2750000E+02  1.1767774E-03
  2.2875000E+02  1.1516004E-03
  2.3000000E+02  1.1294244E-03
  2.3500000E+02  1.0751160E-03
  2.3750000E+02  1.0697364E-03
  2.4000000E+02  1.0797267E-03
  2.4500000E+02  1.1490788E-03
  2.5000000E+02  1.2879004E-03
  2.5500000E+02  1.4966291E-03
  2.6000000E+02  1.7747145E-03
  2.6500000E+02  2.1249348E-03
  2.7000000E+02  2.5534126E-03
  2.7500000E+02  3.0659487E-03
  2.8000000E+02  3.6634866E-03
  2.8500000E+02  4.3396347E-03
  2.9000000E+02  5.0802861E-03
  2.9500000E+02  5.8664308E-03
  3.0000000E+02  6.6781674E-03
  3.0500000E+02  7.4989215E-03
  3.1000000E+02  8.3160085E-03
  3.2000000E+02  9.9119987E-03
  3.4000000E+02  1.2814569E-02
  3.5000000E+02  1.4032886E-02
  3.6000000E+02  1.5045855E-02
  3.7000000E+02  1.5852416E-02
  3.8000000E+02  1.6474341E-02
  4.0000000E+02  1.7292603E-02
  4.2000000E+02  1.7677304E-02
  4.4000000E+02  1.7705421E-02
  4.6000000E+02  1.7456055E-02
  4.8000000E+02  1.7030756E-02
  5.0000000E+02  1.6505107E-02
  5.2500000E+02  1.5757374E-02
  5.5000000E+02  1.4938174E-02
  5.7500000E+02  1.4089513E-02
  6.0000000E+02  1.3247916E-02
  6.5000000E+02  1.1656886E-02
  6.7500000E+02  1.0910389E-02
  7.0000000E+02  1.0203698E-02
  7.2500000E+02  9.5407856E-03
  7.5000000E+02  8.9214068E-03
  8.0000000E+02  7.8059990E-03
  8.5000000E+02  6.8382252E-03
  9.0000000E+02  6.0023514E-03
  9.5000000E+02  5.2838679E-03
  1.0000000E+03  4.6638187E-03
  1.0500000E+03  4.1273237E-03
  1.1000000E+03  3.6635158E-03
  1.1500000E+03  3.2617315E-03
  1.2000000E+03  2.9121537E-03
  1.2500000E+03  2.6069874E-03
  1.3000000E+03  2.3400201E-03
  1.3500000E+03  2.1059175E-03
  1.4000000E+03  1.9000370E-03
  1.4500000E+03  1.7184416E-03
  1.5000000E+03  1.5577991E-03
  1.6000000E+03  1.2884924E-03
  1.7000000E+03  1.0743390E-03
  1.8000000E+03  9.0250126E-04
  1.9000000E+03  7.6340437E-04
  2.0000000E+03  6.4985494E-04
  2.1000000E+03  5.5643983E-04
  2.2000000E+03  4.7903902E-04
  2.3000000E+03  4.1448520E-04
  2.4000000E+03  3.6031840E-04
  2.5000000E+03  3.1460886E-04
  2.6000000E+03  2.7583066E-04
  2.7000000E+03  2.4276835E-04
  2.8000000E+03  2.1444692E-04
  2.9000000E+03  1.9007915E-04
  3.0000000E+03  1.6902562E-04
  3.1000000E+03  1.5076381E-04
  3.2000000E+03  1.3486444E-04
  3.4000000E+03  1.0879518E-04
  3.6000000E+03  8.8638595E-05
  3.8000000E+03  7.2867815E-05
  4.0000000E+03  6.0394845E-05
  4.2000000E+03  5.0432637E-05
  4.4000000E+03  4.2403801E-05
  4.6000000E+03  3.5879346E-05
  4.8000000E+03  3.0536799E-05
  5.0000000E+03  2.6131090E-05
  5.2500000E+03  2.1658992E-05
  5.5000000E+03  1.8082580E-05
  5.7500000E+03  1.5197640E-05
  6.0000000E+03  1.2851868E-05
  6.5000000E+03  9.3456813E-06
  6.7500000E+03  8.0303991E-06
  7.0000000E+03  6.9322693E-06
  7.2500000E+03  6.0103580E-06
  7.5000000E+03  5.2323638E-06
  7.7500000E+03  4.5726134E-06
  8.0000000E+03  4.0105627E-06
  8.2500000E+03  3.5296661E-06
  8.5000000E+03  3.1165179E-06
  8.7500000E+03  2.7601960E-06
  9.0000000E+03  2.4517534E-06
  9.2500000E+03  2.1838218E-06
  9.5000000E+03  1.9503051E-06
  1.0000000E+04  1.5670932E-06
  1.0500000E+04  1.2707544E-06
  1.1000000E+04  1.0391052E-06
  1.1500000E+04  8.5622541E-07
  1.2000000E+04  7.1052828E-07
  1.2500000E+04  5.9347719E-07
  1.3000000E+04  4.9870930E-07
  1.3500000E+04  4.2143016E-07
  1.4000000E+04  3.5799093E-07
  1.4500000E+04  3.0558904E-07
  1.5000000E+04  2.6205318E-07
  1.5500000E+04  2.2568684E-07
  1.6000000E+04  1.9515456E-07
  1.6500000E+04  1.6939806E-07
  1.7000000E+04  1.4757258E-07
  1.7500000E+04  1.2899948E-07
  1.8000000E+04  1.1313052E-07
  1.8500000E+04  9.9520480E-08
  1.9000000E+04  8.7805642E-08
  2.0000000E+04  6.8919481E-08
  2.1000000E+04  5.4653133E-08
  2.2000000E+04  4.3749588E-08
  2.3000000E+04  3.5326053E-08
  2.4000000E+04  2.8753563E-08
  2.5000000E+04  2.3578087E-08
  2.6000000E+04  1.9467753E-08
  2.7000000E+04  1.6177281E-08
  2.8000000E+04  1.3523555E-08
  2.9000000E+04  1.1368434E-08
  3.0000000E+04  9.6067893E-09
  3.1000000E+04  8.1579670E-09
  3.2000000E+04  6.9595598E-09
  3.3000000E+04  5.9628950E-09
  3.4000000E+04  5.1297723E-09
  3.5000000E+04  4.4300038E-09
  3.6000000E+04  3.8395695E-09
  3.7000000E+04  3.3392408E-09
  3.8000000E+04  2.9135400E-09
  3.9000000E+04  2.5499393E-09
  4.0000000E+04  2.2382457E-09
  4.1000000E+04  1.9701244E-09
  4.2000000E+04  1.7387249E-09
  4.3000000E+04  1.5383913E-09
  4.4000000E+04  1.3644340E-09
  4.6000000E+04  1.0806847E-09
  4.8000000E+04  8.6328067E-10
  5.0000000E+04  6.9507535E-10
  5.1250000E+04  6.0931049E-10
  5.2500000E+04  5.3559551E-10
  5.3750000E+04  4.7203850E-10
  5.5000000E+04  4.1707477E-10
  5.7500000E+04  3.2794887E-10
  6.0000000E+04  2.6019726E-10
  6.2500000E+04  2.0817407E-10
  6.5000000E+04  1.6785194E-10
  6.6250000E+04  1.5113664E-10
  6.7500000E+04  1.3632426E-10
  7.0000000E+04  1.1147067E-10
  7.2500000E+04  9.1726838E-11
  7.5000000E+04  7.5928083E-11
  7.7500000E+04  6.3200043E-11
  8.0000000E+04  5.2880221E-11
  8.2500000E+04  4.4462335E-11
  8.5000000E+04  3.7556808E-11
  8.7500000E+04  3.1861620E-11
  9.0000000E+04  2.7141017E-11
  9.2500000E+04  2.3209690E-11
  9.5000000E+04  1.9920990E-11
  9.7500000E+04  1.7158167E-11
  1.0000000E+05  1.4827809E-11
  1.0250000E+05  1.2854790E-11
  1.0500000E+05  1.1178284E-11
  1.0750000E+05  9.7488098E-12
  1.1000000E+05  8.5259351E-12
  1.1250000E+05  7.4765054E-12
  1.1500000E+05  6.5732095E-12
  1.2000000E+05  5.1184432E-12
  1.2500000E+05  4.0226942E-12
  1.3000000E+05  3.1888746E-12
  1.3500000E+05  2.5482846E-12
  1.4000000E+05  2.0517353E-12
  1.4500000E+05  1.6635929E-12
  1.5000000E+05  1.3577865E-12
  1.5500000E+05  1.1150618E-12
  1.6000000E+05  9.2106200E-13
  1.6500000E+05  7.6498634E-13
  1.7000000E+05  6.3864343E-13
  1.7500000E+05  5.3577132E-13
  1.8000000E+05  4.5154648E-13
  1.8500000E+05  3.8222737E-13
  1.9000000E+05  3.2489276E-13
  1.9500000E+05  2.7724720E-13
  2.0000000E+05  2.3747598E-13
  2.0500000E+05  2.0413614E-13
  2.1000000E+05  1.7607414E-13
  2.1500000E+05  1.5236300E-13
  2.2000000E+05  1.3225408E-13
  2.2500000E+05  1.1514002E-13
  2.3000000E+05  1.0052567E-13
  2.3500000E+05  8.8005636E-14
  2.4000000E+05  7.7246563E-14
  2.4500000E+05  6.7973286E-14
  2.5000000E+05  5.9957864E-14
  2.6000000E+05  4.6973770E-14
  2.7000000E+05  3.7121180E-14
  2.8000000E+05  2.9572595E-14
  2.9000000E+05  2.3737141E-14
  3.0000000E+05  1.9188054E-14
  3.1000000E+05  1.5613795E-14
  3.2000000E+05  1.2784599E-14
  3.3000000E+05  1.0529454E-14
  3.4000000E+05  8.7200220E-15
  3.5000000E+05  7.2591787E-15
  3.6000000E+05  6.0728025E-15
  3.7000000E+05  5.1039351E-15
  3.8000000E+05  4.3085141E-15
  3.9000000E+05  3.6522195E-15
  4.0000000E+05  3.1081451E-15
  4.1000000E+05  2.6550681E-15
  4.2000000E+05  2.2761512E-15
  4.3000000E+05  1.9579627E-15
  4.4000000E+05  1.6897305E-15
  4.5000000E+05  1.4627722E-15
  4.6000000E+05  1.2700562E-15
  4.7000000E+05  1.1058615E-15
  4.8000000E+05  9.6551338E-16
  5.0000000E+05  7.4168908E-16
  5.1250000E+05  6.3209053E-16
  5.2500000E+05  5.4061981E-16
  5.3750000E+05  4.6396867E-16
  5.5000000E+05  3.9948724E-16
  5.6250000E+05  3.4504142E-16
  5.7500000E+05  2.9890492E-16
  5.8750000E+05  2.5967605E-16
  6.0000000E+05  2.2621158E-16
  6.1250000E+05  1.9757517E-16
  6.2500000E+05  1.7299710E-16
  6.3750000E+05  1.5184223E-16
  6.5000000E+05  1.3358402E-16
  6.6250000E+05  1.1778440E-16
  6.7500000E+05  1.0407765E-16
  7.0000000E+05  8.1766564E-17
  7.2500000E+05  6.4738844E-17
  7.5000000E+05  5.1630298E-17
  7.7500000E+05  4.1456772E-17
  8.0000000E+05  3.3500211E-17
  8.2500000E+05  2.7231689E-17
  8.5000000E+05  2.2259092E-17
  8.7500000E+05  1.8289192E-17
  9.0000000E+05  1.5101485E-17
  9.2500000E+05  1.2528309E-17
  9.5000000E+05  1.0440673E-17
  9.7500000E+05  8.7387166E-18
  1.0000000E+06  7.3444421E-18
  1.0250000E+06  6.1966380E-18
  1.0500000E+06  5.2473643E-18
  1.0750000E+06  4.4588610E-18
  1.1000000E+06  3.8012181E-18
  1.1250000E+06  3.2507034E-18
  1.1500000E+06  2.7883061E-18
  1.1750000E+06  2.3986530E-18
  1.2000000E+06  2.0692632E-18
  1.2250000E+06  1.7899664E-18
  1.2500000E+06  1.5524284E-18
  1.2750000E+06  1.3497978E-18
  1.3000000E+06  1.1764450E-18
  1.3250000E+06  1.0277284E-18
  1.3500000E+06  8.9980729E-19
  1.4000000E+06  6.9412841E-19
  1.4500000E+06  5.3973631E-19
  1.5000000E+06  4.2281137E-19
  1.5500000E+06  3.3352659E-19
  1.6000000E+06  2.6485055E-19
  1.6500000E+06  2.1168992E-19
  1.7000000E+06  1.7028253E-19
  
  
#  85  16  N7  EION =  2.110000000E+02 eV   291
#  S(0) = 1.399249E+01
  2.0946453E+00  0.0000000E+00
  2.0946453E+02  0.0000000E+00
  2.0946453E+02  1.1273906E-03
  2.1100000E+02  1.1273906E-03
  2.1100272E+02  1.1273906E-03
  2.1122765E+02  1.1868460E-03
  2.1145259E+02  1.2425221E-03
  2.1167752E+02  1.2943642E-03
  2.1190245E+02  1.3423700E-03
  2.1235231E+02  1.4270839E-03
  2.1280218E+02  1.4974309E-03
  2.1370190E+02  1.5999148E-03
  2.1460163E+02  1.6609786E-03
  2.1550136E+02  1.6916853E-03
  2.1640109E+02  1.7012867E-03
  2.1730082E+02  1.6968539E-03
  2.1820054E+02  1.6835216E-03
  2.1910027E+02  1.6649009E-03
  2.2000000E+02  1.6434836E-03
  2.2125000E+02  1.6121672E-03
  2.2250000E+02  1.5815561E-03
  2.2500000E+02  1.5284754E-03
  2.2750000E+02  1.4910130E-03
  2.3000000E+02  1.4719711E-03
  2.3500000E+02  1.4963026E-03
  2.4000000E+02  1.6140135E-03
  2.4500000E+02  1.8316923E-03
  2.5000000E+02  2.1489664E-03
  2.5500000E+02  2.5650172E-03
  2.6000000E+02  3.0841978E-03
  2.6500000E+02  3.7147582E-03
  2.7000000E+02  4.4633110E-03
  2.7500000E+02  5.3286318E-03
  2.8000000E+02  6.2986242E-03
  2.9000000E+02  8.4589227E-03
  2.9500000E+02  9.5940650E-03
  3.0000000E+02  1.0734206E-02
  3.0500000E+02  1.1863658E-02
  3.1000000E+02  1.2973201E-02
  3.2000000E+02  1.5105523E-02
  3.3000000E+02  1.7081672E-02
  3.4000000E+02  1.8837374E-02
  3.5000000E+02  2.0317930E-02
  3.6000000E+02  2.1502876E-02
  3.8000000E+02  2.3099048E-02
  4.0000000E+02  2.3944782E-02
  4.2000000E+02  2.4238394E-02
  4.4000000E+02  2.4075604E-02
  4.6000000E+02  2.3584515E-02
  4.8000000E+02  2.2896684E-02
  5.0000000E+02  2.2101094E-02
  5.2500000E+02  2.1002432E-02
  5.5000000E+02  1.9831355E-02
  5.7500000E+02  1.8642597E-02
  6.0000000E+02  1.7481689E-02
  6.5000000E+02  1.5309287E-02
  6.7500000E+02  1.4299189E-02
  7.0000000E+02  1.3348871E-02
  7.2500000E+02  1.2461350E-02
  7.5000000E+02  1.1634957E-02
  8.0000000E+02  1.0152926E-02
  8.5000000E+02  8.8730217E-03
  9.0000000E+02  7.7727584E-03
  9.5000000E+02  6.8300864E-03
  1.0000000E+03  6.0185145E-03
  1.0500000E+03  5.3182432E-03
  1.1000000E+03  4.7143152E-03
  1.1500000E+03  4.1920564E-03
  1.2000000E+03  3.7383651E-03
  1.2500000E+03  3.3429537E-03
  1.3000000E+03  2.9975637E-03
  1.3500000E+03  2.6950997E-03
  1.4000000E+03  2.4294173E-03
  1.4500000E+03  2.1953329E-03
  1.5000000E+03  1.9884692E-03
  1.6000000E+03  1.6421644E-03
  1.7000000E+03  1.3672831E-03
  1.8000000E+03  1.1470811E-03
  1.9000000E+03  9.6909665E-04
  2.0000000E+03  8.2399857E-04
  2.1000000E+03  7.0477989E-04
  2.2000000E+03  6.0611644E-04
  2.3000000E+03  5.2392158E-04
  2.4000000E+03  4.5502546E-04
  2.5000000E+03  3.9694475E-04
  2.6000000E+03  3.4771837E-04
  2.7000000E+03  3.0578615E-04
  2.8000000E+03  2.6989794E-04
  2.9000000E+03  2.3904551E-04
  3.0000000E+03  2.1241070E-04
  3.1000000E+03  1.8932557E-04
  3.2000000E+03  1.6924185E-04
  3.4000000E+03  1.3634621E-04
  3.6000000E+03  1.1094602E-04
  3.8000000E+03  9.1097999E-05
  4.0000000E+03  7.5419387E-05
  4.2000000E+03  6.2911215E-05
  4.4000000E+03  5.2841538E-05
  4.6000000E+03  4.4667185E-05
  4.8000000E+03  3.7980305E-05
  5.0000000E+03  3.2471276E-05
  5.2500000E+03  2.6884951E-05
  5.5000000E+03  2.2422366E-05
  5.7500000E+03  1.8826352E-05
  6.0000000E+03  1.5905328E-05
  6.5000000E+03  1.1545336E-05
  6.7500000E+03  9.9120481E-06
  7.0000000E+03  8.5495861E-06
  7.2500000E+03  7.4067092E-06
  7.5000000E+03  6.4430178E-06
  7.7500000E+03  5.6264287E-06
  8.0000000E+03  4.9312892E-06
  8.2500000E+03  4.3369553E-06
  8.5000000E+03  3.8267135E-06
  9.0000000E+03  3.0065459E-06
  9.5000000E+03  2.3886830E-06
  1.0000000E+04  1.9170916E-06
  1.0500000E+04  1.5528382E-06
  1.1000000E+04  1.2684188E-06
  1.1500000E+04  1.0441180E-06
  1.2000000E+04  8.6560322E-07
  1.2500000E+04  7.2232633E-07
  1.3000000E+04  6.0643335E-07
  1.3500000E+04  5.1201206E-07
  1.4000000E+04  4.3456729E-07
  1.4500000E+04  3.7064968E-07
  1.5000000E+04  3.1758910E-07
  1.5500000E+04  2.7330107E-07
  1.6000000E+04  2.3614605E-07
  1.6500000E+04  2.0482585E-07
  1.7000000E+04  1.7830492E-07
  1.7500000E+04  1.5575195E-07
  1.8000000E+04  1.3649585E-07
  1.8500000E+04  1.1999201E-07
  1.9000000E+04  1.0579579E-07
  2.0000000E+04  8.2931035E-08
  2.1000000E+04  6.5681239E-08
  2.2000000E+04  5.2513745E-08
  2.3000000E+04  4.2353370E-08
  2.4000000E+04  3.4434919E-08
  2.5000000E+04  2.8206602E-08
  2.6000000E+04  2.3265509E-08
  2.7000000E+04  1.9314164E-08
  2.8000000E+04  1.6130706E-08
  2.9000000E+04  1.3547924E-08
  3.0000000E+04  1.1438689E-08
  3.1000000E+04  9.7055696E-09
  3.2000000E+04  8.2732470E-09
  3.3000000E+04  7.0830299E-09
  3.4000000E+04  6.0889013E-09
  3.5000000E+04  5.2545310E-09
  3.6000000E+04  4.5510341E-09
  3.7000000E+04  3.9553070E-09
  3.8000000E+04  3.4487702E-09
  3.9000000E+04  3.0163984E-09
  4.0000000E+04  2.6459761E-09
  4.2000000E+04  2.0528378E-09
  4.4000000E+04  1.6088874E-09
  4.6000000E+04  1.2726834E-09
  4.8000000E+04  1.0153535E-09
  5.0000000E+04  8.1645915E-10
  5.1250000E+04  7.1513184E-10
  5.2500000E+04  6.2809723E-10
  5.3750000E+04  5.5310510E-10
  5.5000000E+04  4.8829519E-10
  5.7500000E+04  3.8330723E-10
  6.0000000E+04  3.0360871E-10
  6.2500000E+04  2.4249955E-10
  6.5000000E+04  1.9520394E-10
  6.6250000E+04  1.7561986E-10
  6.7500000E+04  1.5827811E-10
  7.0000000E+04  1.2921207E-10
  7.2500000E+04  1.0615549E-10
  7.5000000E+04  8.7732171E-11
  7.7500000E+04  7.2910383E-11
  8.0000000E+04  6.0909263E-11
  8.2500000E+04  5.1132651E-11
  8.5000000E+04  4.3122550E-11
  8.7500000E+04  3.6524453E-11
  9.0000000E+04  3.1061960E-11
  9.2500000E+04  2.6518073E-11
  9.5000000E+04  2.2721306E-11
  9.7500000E+04  1.9535312E-11
  1.0000000E+05  1.6851139E-11
  1.0250000E+05  1.4581262E-11
  1.0500000E+05  1.2654874E-11
  1.0750000E+05  1.1014412E-11
  1.1000000E+05  9.6128731E-12
  1.1250000E+05  8.4117567E-12
  1.1500000E+05  7.3793711E-12
  1.2000000E+05  5.7203697E-12
  1.2500000E+05  4.4747821E-12
  1.3000000E+05  3.5301704E-12
  1.3500000E+05  2.8070737E-12
  1.4000000E+05  2.2486777E-12
  1.4500000E+05  1.8138880E-12
  1.5000000E+05  1.4726971E-12
  1.5500000E+05  1.2029947E-12
  1.6000000E+05  9.8833307E-13
  1.6500000E+05  8.1636921E-13
  1.7000000E+05  6.7776709E-13
  1.7500000E+05  5.6540934E-13
  1.8000000E+05  4.7382927E-13
  1.8500000E+05  3.9879865E-13
  1.9000000E+05  3.3702564E-13
  1.9500000E+05  2.8593111E-13
  2.0000000E+05  2.4348143E-13
  2.0500000E+05  2.0806417E-13
  2.1000000E+05  1.7839494E-13
  2.1500000E+05  1.5344528E-13
  2.2000000E+05  1.3238749E-13
  2.2500000E+05  1.1455198E-13
  2.3000000E+05  9.9394836E-14
  2.3500000E+05  8.6472435E-14
  2.4000000E+05  7.5421439E-14
  2.4500000E+05  6.5943047E-14
  2.5000000E+05  5.7790697E-14
  2.6000000E+05  4.4681439E-14
  2.7000000E+05  3.4835218E-14
  2.8000000E+05  2.7370291E-14
  2.9000000E+05  2.1661495E-14
  3.0000000E+05  1.7260293E-14
  3.1000000E+05  1.3841391E-14
  3.2000000E+05  1.1166657E-14
  3.3000000E+05  9.0601429E-15
  3.4000000E+05  7.3906713E-15
  3.5000000E+05  6.0596633E-15
  3.6000000E+05  4.9924765E-15
  3.7000000E+05  4.1322040E-15
  3.8000000E+05  3.4351733E-15
  3.9000000E+05  2.8676532E-15
  4.0000000E+05  2.4034166E-15
  4.1000000E+05  2.0219625E-15
  4.2000000E+05  1.7071896E-15
  4.3000000E+05  1.4463835E-15
  4.4000000E+05  1.2294514E-15
  4.5000000E+05  1.0483383E-15
  4.6000000E+05  8.9658927E-16
  4.7000000E+05  7.6900892E-16
  4.8000000E+05  6.6139731E-16
  5.0000000E+05  4.9307264E-16
  5.1250000E+05  4.1243703E-16
  5.2500000E+05  3.4623948E-16
  5.3750000E+05  2.9167258E-16
  5.5000000E+05  2.4651745E-16
  5.6250000E+05  2.0901265E-16
  5.7500000E+05  1.7775256E-16
  5.8750000E+05  1.5160950E-16
  6.0000000E+05  1.2967495E-16
  6.1250000E+05  1.1121402E-16
  6.2500000E+05  9.5629675E-17
  6.3750000E+05  8.2435016E-17
  6.5000000E+05  7.1232006E-17
  6.6250000E+05  6.1694142E-17
  6.7500000E+05  5.3552671E-17
  6.8750000E+05  4.6585634E-17
  7.0000000E+05  4.0609294E-17
  7.1250000E+05  3.5471111E-17
  7.2500000E+05  3.1043798E-17
  7.5000000E+05  2.3912868E-17
  7.7500000E+05  1.8553020E-17
  8.0000000E+05  1.4492521E-17
  8.2500000E+05  1.1392918E-17
  8.5000000E+05  9.0098710E-18
  8.7500000E+05  7.1654340E-18
  9.0000000E+05  5.7291377E-18
  9.2500000E+05  4.6043341E-18
  9.5000000E+05  3.7186780E-18
  9.7500000E+05  3.0176721E-18
  1.0000000E+06  2.4599234E-18
  1.0250000E+06  2.0138379E-18
  1.0500000E+06  1.6552970E-18
  1.0750000E+06  1.3657761E-18
  1.1000000E+06  1.1309643E-18
  1.1250000E+06  9.3978407E-19
  1.1500000E+06  7.8357236E-19
  1.1750000E+06  6.5548853E-19
  1.2000000E+06  5.5011053E-19
  1.2250000E+06  4.6312493E-19
  1.2500000E+06  3.9107594E-19
  1.2750000E+06  3.3118733E-19
  1.3000000E+06  2.8123814E-19
  1.3250000E+06  2.3944466E-19
  1.3500000E+06  2.0436808E-19
  1.3750000E+06  1.7484322E-19
  1.4000000E+06  1.4993005E-19
  1.4250000E+06  1.2886500E-19
  1.4500000E+06  1.1101694E-19
  1.4750000E+06  9.5863069E-20
  1.5000000E+06  8.2969647E-20
  1.5250000E+06  7.1976323E-20
  
  
#  85  20  O4  EION =  4.800000000E+01 eV   301
#  S(0) = 6.536229E+00
  4.3454861E-01  0.0000000E+00
  4.3454861E+01  0.0000000E+00
  4.3454861E+01  1.0282452E-02
  4.8000000E+01  1.0282452E-02
  4.8002721E+01  1.0282452E-02
  4.8102585E+01  1.0441186E-02
  4.8202449E+01  1.0610254E-02
  4.8302313E+01  1.0790107E-02
  4.8402177E+01  1.0981212E-02
  4.8601905E+01  1.1399155E-02
  4.8801633E+01  1.1868197E-02
  4.9201088E+01  1.2977710E-02
  4.9600544E+01  1.4349627E-02
  5.0000000E+01  1.6030367E-02
  5.0625000E+01  1.9411207E-02
  5.1250000E+01  2.3933380E-02
  5.1875000E+01  2.9909371E-02
  5.2500000E+01  3.7720729E-02
  5.3125000E+01  4.7816711E-02
  5.3750000E+01  6.0694720E-02
  5.4375000E+01  7.6845845E-02
  5.5000000E+01  9.6643794E-02
  5.5312500E+01  1.0795366E-01
  5.5625000E+01  1.2016310E-01
  5.5937500E+01  1.3320726E-01
  5.6250000E+01  1.4694792E-01
  5.6562500E+01  1.6119979E-01
  5.6875000E+01  1.7574371E-01
  5.7500000E+01  2.0449068E-01
  5.8125000E+01  2.3053581E-01
  5.8437500E+01  2.4175066E-01
  5.8750000E+01  2.5139476E-01
  5.9062500E+01  2.5925333E-01
  5.9375000E+01  2.6525389E-01
  5.9687500E+01  2.6941715E-01
  6.0000000E+01  2.7179943E-01
  6.0625000E+01  2.7164959E-01
  6.1250000E+01  2.6627496E-01
  6.1875000E+01  2.5733965E-01
  6.2500000E+01  2.4626329E-01
  6.3125000E+01  2.3417653E-01
  6.3750000E+01  2.2189160E-01
  6.4375000E+01  2.0988626E-01
  6.5000000E+01  1.9843471E-01
  6.6250000E+01  1.7772371E-01
  6.7500000E+01  1.5997608E-01
  7.0000000E+01  1.3198254E-01
  7.1250000E+01  1.2085568E-01
  7.2500000E+01  1.1114748E-01
  7.3750000E+01  1.0258454E-01
  7.5000000E+01  9.4951398E-02
  7.7500000E+01  8.1862651E-02
  8.0000000E+01  7.0985732E-02
  8.2500000E+01  6.1788691E-02
  8.5000000E+01  5.3935553E-02
  8.7500000E+01  4.7199576E-02
  9.0000000E+01  4.1409448E-02
  9.2500000E+01  3.6427871E-02
  9.5000000E+01  3.2137872E-02
  1.0000000E+02  2.5243845E-02
  1.0250000E+02  2.2476794E-02
  1.0500000E+02  2.0073588E-02
  1.0750000E+02  1.7978881E-02
  1.1000000E+02  1.6146561E-02
  1.1250000E+02  1.4537696E-02
  1.1500000E+02  1.3119431E-02
  1.1750000E+02  1.1864652E-02
  1.2000000E+02  1.0750651E-02
  1.2500000E+02  8.8717363E-03
  1.3000000E+02  7.3644349E-03
  1.3500000E+02  6.1447229E-03
  1.4000000E+02  5.1512644E-03
  1.4500000E+02  4.3386399E-03
  1.5000000E+02  3.6715901E-03
  1.5500000E+02  3.1229994E-03
  1.6000000E+02  2.6707958E-03
  1.6500000E+02  2.2975400E-03
  1.7000000E+02  1.9889867E-03
  1.7500000E+02  1.7334559E-03
  1.8000000E+02  1.5217097E-03
  1.8500000E+02  1.3460533E-03
  1.9000000E+02  1.2001856E-03
  1.9500000E+02  1.0791136E-03
  2.0000000E+02  9.7869945E-04
  2.0500000E+02  8.9550981E-04
  2.1000000E+02  8.2666372E-04
  2.2000000E+02  7.2306617E-04
  2.2500000E+02  6.8485314E-04
  2.3000000E+02  6.5369953E-04
  2.3500000E+02  6.2842176E-04
  2.4000000E+02  6.0809827E-04
  2.5000000E+02  5.7937405E-04
  2.6000000E+02  5.6237279E-04
  2.7000000E+02  5.5353003E-04
  2.8000000E+02  5.5035852E-04
  2.9000000E+02  5.5102690E-04
  3.0000000E+02  5.5417961E-04
  3.1000000E+02  5.5885337E-04
  3.2000000E+02  5.6429839E-04
  3.4000000E+02  5.7542084E-04
  3.6000000E+02  5.8501041E-04
  3.8000000E+02  5.9199316E-04
  4.0000000E+02  5.9629142E-04
  4.2000000E+02  5.9799310E-04
  4.4000000E+02  5.9725701E-04
  4.6000000E+02  5.9430573E-04
  4.8000000E+02  5.8941306E-04
  5.0000000E+02  5.8286725E-04
  5.2500000E+02  5.7290442E-04
  5.5000000E+02  5.6151482E-04
  5.7500000E+02  5.4905319E-04
  6.0000000E+02  5.3575434E-04
  6.5000000E+02  5.0764933E-04
  6.7500000E+02  4.9331205E-04
  7.0000000E+02  4.7899296E-04
  7.2500000E+02  4.6478953E-04
  7.5000000E+02  4.5077731E-04
  8.0000000E+02  4.2353448E-04
  8.5000000E+02  3.9756186E-04
  9.0000000E+02  3.7305491E-04
  9.5000000E+02  3.5010699E-04
  1.0000000E+03  3.2869143E-04
  1.0500000E+03  3.0873866E-04
  1.1000000E+03  2.9017990E-04
  1.1500000E+03  2.7294108E-04
  1.2000000E+03  2.5693878E-04
  1.2500000E+03  2.4208572E-04
  1.3000000E+03  2.2829627E-04
  1.3500000E+03  2.1548477E-04
  1.4000000E+03  2.0357019E-04
  1.4500000E+03  1.9247919E-04
  1.5000000E+03  1.8214823E-04
  1.6000000E+03  1.6354056E-04
  1.7000000E+03  1.4732729E-04
  1.8000000E+03  1.3314083E-04
  1.9000000E+03  1.2067769E-04
  2.0000000E+03  1.0968793E-04
  2.1000000E+03  9.9963229E-05
  2.2000000E+03  9.1329198E-05
  2.3000000E+03  8.3639040E-05
  2.4000000E+03  7.6768506E-05
  2.5000000E+03  7.0612249E-05
  2.6000000E+03  6.5080661E-05
  2.7000000E+03  6.0097215E-05
  2.8000000E+03  5.5596310E-05
  2.9000000E+03  5.1521503E-05
  3.0000000E+03  4.7824052E-05
  3.1000000E+03  4.4461730E-05
  3.2000000E+03  4.1397848E-05
  3.4000000E+03  3.6041643E-05
  3.6000000E+03  3.1544506E-05
  3.8000000E+03  2.7743162E-05
  4.0000000E+03  2.4509943E-05
  4.2000000E+03  2.1744140E-05
  4.4000000E+03  1.9365597E-05
  4.6000000E+03  1.7309947E-05
  4.8000000E+03  1.5525113E-05
  5.0000000E+03  1.3968692E-05
  5.2500000E+03  1.2292026E-05
  5.5000000E+03  1.0863582E-05
  5.7500000E+03  9.6399101E-06
  6.0000000E+03  8.5862811E-06
  6.5000000E+03  6.8825566E-06
  6.7500000E+03  6.1912285E-06
  7.0000000E+03  5.5855213E-06
  7.2500000E+03  5.0528617E-06
  7.5000000E+03  4.5828052E-06
  8.0000000E+03  3.7970078E-06
  8.5000000E+03  3.1736707E-06
  9.0000000E+03  2.6737701E-06
  9.5000000E+03  2.2688873E-06
  1.0000000E+04  1.9380117E-06
  1.0500000E+04  1.6653968E-06
  1.1000000E+04  1.4390949E-06
  1.1500000E+04  1.2499378E-06
  1.2000000E+04  1.0908177E-06
  1.2500000E+04  9.5617190E-07
  1.3000000E+04  8.4160775E-07
  1.3500000E+04  7.4362901E-07
  1.4000000E+04  6.5943206E-07
  1.4500000E+04  5.8675240E-07
  1.5000000E+04  5.2374910E-07
  1.5500000E+04  4.6891661E-07
  1.6000000E+04  4.2101637E-07
  1.6500000E+04  3.7902380E-07
  1.7000000E+04  3.4208708E-07
  1.8000000E+04  2.8064889E-07
  1.9000000E+04  2.3226138E-07
  2.0000000E+04  1.9374604E-07
  2.1000000E+04  1.6279220E-07
  2.2000000E+04  1.3769580E-07
  2.3000000E+04  1.1718378E-07
  2.4000000E+04  1.0029391E-07
  2.5000000E+04  8.6290812E-08
  2.6000000E+04  7.4606989E-08
  2.7000000E+04  6.4800415E-08
  2.8000000E+04  5.6523853E-08
  2.9000000E+04  4.9502351E-08
  3.0000000E+04  4.3516606E-08
  3.1000000E+04  3.8390503E-08
  3.2000000E+04  3.3981674E-08
  3.3000000E+04  3.0174330E-08
  3.4000000E+04  2.6873782E-08
  3.5000000E+04  2.4002169E-08
  3.6000000E+04  2.1495126E-08
  3.7000000E+04  1.9299198E-08
  3.8000000E+04  1.7369790E-08
  3.9000000E+04  1.5669534E-08
  4.0000000E+04  1.4166983E-08
  4.2000000E+04  1.1652774E-08
  4.4000000E+04  9.6591308E-09
  4.6000000E+04  8.0636292E-09
  4.8000000E+04  6.7758983E-09
  5.0000000E+04  5.7284195E-09
  5.1250000E+04  5.1725455E-09
  5.2500000E+04  4.6804366E-09
  5.3750000E+04  4.2436740E-09
  5.5000000E+04  3.8550926E-09
  5.7500000E+04  3.1988815E-09
  5.8750000E+04  2.9215079E-09
  6.0000000E+04  2.6725719E-09
  6.2500000E+04  2.2470345E-09
  6.5000000E+04  1.9003991E-09
  6.7500000E+04  1.6160730E-09
  7.0000000E+04  1.3813446E-09
  7.2500000E+04  1.1863885E-09
  7.5000000E+04  1.0235471E-09
  7.7500000E+04  8.8680562E-10
  8.0000000E+04  7.7140534E-10
  8.2500000E+04  6.7355507E-10
  8.5000000E+04  5.9021548E-10
  8.7500000E+04  5.1893516E-10
  9.0000000E+04  4.5772542E-10
  9.2500000E+04  4.0496420E-10
  9.5000000E+04  3.5932159E-10
  9.7500000E+04  3.1970191E-10
  1.0000000E+05  2.8519827E-10
  1.0250000E+05  2.5505672E-10
  1.0500000E+05  2.2864771E-10
  1.0750000E+05  2.0544344E-10
  1.1000000E+05  1.8499973E-10
  1.1250000E+05  1.6694143E-10
  1.1500000E+05  1.5095057E-10
  1.2000000E+05  1.2412893E-10
  1.2500000E+05  1.0280958E-10
  1.3000000E+05  8.5721907E-11
  1.3500000E+05  7.1919548E-11
  1.4000000E+05  6.0690186E-11
  1.4500000E+05  5.1492406E-11
  1.5000000E+05  4.3910989E-11
  1.5500000E+05  3.7624812E-11
  1.6000000E+05  3.2383521E-11
  1.6500000E+05  2.7990474E-11
  1.7000000E+05  2.4290150E-11
  1.7500000E+05  2.1158735E-11
  1.8000000E+05  1.8497031E-11
  1.8500000E+05  1.6225092E-11
  1.9000000E+05  1.4278127E-11
  1.9500000E+05  1.2603345E-11
  2.0000000E+05  1.1157514E-11
  2.0500000E+05  9.9050595E-12
  2.1000000E+05  8.8165751E-12
  2.1500000E+05  7.8676437E-12
  2.2000000E+05  7.0379078E-12
  2.2500000E+05  6.3103266E-12
  2.3000000E+05  5.6705812E-12
  2.3500000E+05  5.1065952E-12
  2.4000000E+05  4.6081486E-12
  2.4500000E+05  4.1665626E-12
  2.5000000E+05  3.7744432E-12
  2.6000000E+05  3.1142321E-12
  2.7000000E+05  2.5869753E-12
  2.8000000E+05  2.1625812E-12
  2.9000000E+05  1.8184759E-12
  3.0000000E+05  1.5375594E-12
  3.1000000E+05  1.3067586E-12
  3.2000000E+05  1.1159920E-12
  3.3000000E+05  9.5742281E-13
  3.4000000E+05  8.2491484E-13
  3.5000000E+05  7.1362906E-13
  3.6000000E+05  6.1972355E-13
  3.7000000E+05  5.4012867E-13
  3.8000000E+05  4.7237712E-13
  3.9000000E+05  4.1447436E-13
  4.0000000E+05  3.6479882E-13
  4.1000000E+05  3.2202566E-13
  4.2000000E+05  2.8506764E-13
  4.3000000E+05  2.5302830E-13
  4.4000000E+05  2.2516532E-13
  4.5000000E+05  2.0086183E-13
  4.6000000E+05  1.7960259E-13
  4.7000000E+05  1.6095540E-13
  4.8000000E+05  1.4455638E-13
  5.0000000E+05  1.1731900E-13
  5.1250000E+05  1.0337083E-13
  5.2500000E+05  9.1337721E-14
  5.3750000E+05  8.0921073E-14
  5.5000000E+05  7.1874489E-14
  5.7500000E+05  5.7116818E-14
  5.8750000E+05  5.1096419E-14
  6.0000000E+05  4.5814805E-14
  
  
#  85  21  O5  EION =  4.400000000E+01 eV   301
#  S(0) = 9.959135E+00
  3.1958944E-01  0.0000000E+00
  3.1958944E+01  0.0000000E+00
  3.1958944E+01  1.8863655E-02
  4.4000000E+01  1.8863655E-02
  4.4002721E+01  1.8863655E-02
  4.4102585E+01  1.9092316E-02
  4.4202449E+01  1.9338263E-02
  4.4302313E+01  1.9602194E-02
  4.4402177E+01  1.9884831E-02
  4.4601905E+01  2.0509253E-02
  4.4801633E+01  2.1217834E-02
  4.5201088E+01  2.2915105E-02
  4.5600544E+01  2.5037063E-02
  4.6000000E+01  2.7653486E-02
  4.6500000E+01  3.1749319E-02
  4.7000000E+01  3.6931776E-02
  4.7500000E+01  4.3419794E-02
  4.8000000E+01  5.1469441E-02
  4.8500000E+01  6.1374751E-02
  4.9000000E+01  7.3464057E-02
  5.0000000E+01  1.0559806E-01
  5.0625000E+01  1.3200383E-01
  5.0937500E+01  1.4719895E-01
  5.1250000E+01  1.6373599E-01
  5.1562500E+01  1.8155942E-01
  5.1875000E+01  2.0058531E-01
  5.2187500E+01  2.2064118E-01
  5.2500000E+01  2.4147870E-01
  5.3125000E+01  2.8425514E-01
  5.3750000E+01  3.2565840E-01
  5.4375000E+01  3.6201476E-01
  5.4687500E+01  3.7724200E-01
  5.5000000E+01  3.9002845E-01
  5.5312500E+01  4.0019548E-01
  5.5625000E+01  4.0771644E-01
  5.5937500E+01  4.1262083E-01
  5.6250000E+01  4.1498522E-01
  5.6875000E+01  4.1291596E-01
  5.7500000E+01  4.0375035E-01
  5.8125000E+01  3.8969957E-01
  5.8750000E+01  3.7273185E-01
  5.9375000E+01  3.5441605E-01
  6.0000000E+01  3.3584772E-01
  6.0625000E+01  3.1767828E-01
  6.1250000E+01  3.0032402E-01
  6.1875000E+01  2.8401378E-01
  6.2500000E+01  2.6880039E-01
  6.3750000E+01  2.4162722E-01
  6.5000000E+01  2.1839538E-01
  6.6250000E+01  1.9845935E-01
  6.7500000E+01  1.8121659E-01
  6.8750000E+01  1.6615058E-01
  7.0000000E+01  1.5285587E-01
  7.1250000E+01  1.4101039E-01
  7.2500000E+01  1.3036928E-01
  7.3750000E+01  1.2074290E-01
  7.5000000E+01  1.1198353E-01
  7.7500000E+01  9.6634276E-02
  8.0000000E+01  8.3659774E-02
  8.2500000E+01  7.2621763E-02
  8.5000000E+01  6.3199828E-02
  8.7500000E+01  5.5146971E-02
  9.0000000E+01  4.8256227E-02
  9.2500000E+01  4.2353602E-02
  9.5000000E+01  3.7288887E-02
  9.7500000E+01  3.2933194E-02
  1.0000000E+02  2.9177326E-02
  1.0250000E+02  2.5927996E-02
  1.0500000E+02  2.3106949E-02
  1.0750000E+02  2.0649062E-02
  1.1000000E+02  1.8499294E-02
  1.1250000E+02  1.6612115E-02
  1.1500000E+02  1.4949776E-02
  1.2000000E+02  1.2178215E-02
  1.2500000E+02  9.9888090E-03
  1.3000000E+02  8.2438056E-03
  1.3500000E+02  6.8431734E-03
  1.4000000E+02  5.7139672E-03
  1.4500000E+02  4.8000345E-03
  1.5000000E+02  4.0589137E-03
  1.5500000E+02  3.4565903E-03
  1.6000000E+02  2.9664055E-03
  1.6500000E+02  2.5671677E-03
  1.7000000E+02  2.2415170E-03
  1.7500000E+02  1.9759321E-03
  1.8000000E+02  1.7594304E-03
  1.8500000E+02  1.5830287E-03
  1.9000000E+02  1.4395123E-03
  1.9500000E+02  1.3231102E-03
  2.0000000E+02  1.2292025E-03
  2.0500000E+02  1.1537562E-03
  2.1000000E+02  1.0934008E-03
  2.2000000E+02  1.0082254E-03
  2.2500000E+02  9.7942418E-04
  2.3000000E+02  9.5753440E-04
  2.3500000E+02  9.4129168E-04
  2.4000000E+02  9.2969433E-04
  2.5000000E+02  9.1713888E-04
  2.6000000E+02  9.1449446E-04
  2.7000000E+02  9.1803941E-04
  2.8000000E+02  9.2541010E-04
  2.9000000E+02  9.3487285E-04
  3.0000000E+02  9.4517582E-04
  3.1000000E+02  9.5549348E-04
  3.2000000E+02  9.6516285E-04
  3.4000000E+02  9.8106776E-04
  3.6000000E+02  9.9134161E-04
  3.8000000E+02  9.9591666E-04
  4.0000000E+02  9.9549885E-04
  4.2000000E+02  9.9071599E-04
  4.4000000E+02  9.8212815E-04
  4.6000000E+02  9.7031926E-04
  4.8000000E+02  9.5585843E-04
  5.0000000E+02  9.3930667E-04
  5.2500000E+02  9.1657084E-04
  5.5000000E+02  8.9238125E-04
  5.7500000E+02  8.6720294E-04
  6.0000000E+02  8.4134975E-04
  6.5000000E+02  7.8906345E-04
  6.7500000E+02  7.6326166E-04
  7.0000000E+02  7.3793160E-04
  7.2500000E+02  7.1317357E-04
  7.5000000E+02  6.8905923E-04
  8.0000000E+02  6.4292817E-04
  8.5000000E+02  5.9973789E-04
  9.0000000E+02  5.5959598E-04
  9.5000000E+02  5.2248110E-04
  1.0000000E+03  4.8821215E-04
  1.0500000E+03  4.5657784E-04
  1.1000000E+03  4.2739630E-04
  1.1500000E+03  4.0049203E-04
  1.2000000E+03  3.7568466E-04
  1.2500000E+03  3.5279689E-04
  1.3000000E+03  3.3166295E-04
  1.3500000E+03  3.1212523E-04
  1.4000000E+03  2.9403948E-04
  1.4500000E+03  2.7727711E-04
  1.5000000E+03  2.6172740E-04
  1.6000000E+03  2.3387592E-04
  1.7000000E+03  2.0977209E-04
  1.8000000E+03  1.8880795E-04
  1.9000000E+03  1.7049061E-04
  2.0000000E+03  1.5441951E-04
  2.1000000E+03  1.4026415E-04
  2.2000000E+03  1.2775017E-04
  2.3000000E+03  1.1664858E-04
  2.4000000E+03  1.0676706E-04
  2.5000000E+03  9.7943669E-05
  2.6000000E+03  9.0041572E-05
  2.7000000E+03  8.2944603E-05
  2.8000000E+03  7.6553697E-05
  2.9000000E+03  7.0784004E-05
  3.0000000E+03  6.5562569E-05
  3.1000000E+03  6.0826454E-05
  3.2000000E+03  5.6521203E-05
  3.4000000E+03  4.9020475E-05
  3.6000000E+03  4.2750017E-05
  3.8000000E+03  3.7471041E-05
  4.0000000E+03  3.2997894E-05
  4.2000000E+03  2.9184928E-05
  4.4000000E+03  2.5916785E-05
  4.6000000E+03  2.3101234E-05
  4.8000000E+03  2.0663961E-05
  5.0000000E+03  1.8544686E-05
  5.2500000E+03  1.6268653E-05
  5.5000000E+03  1.4335870E-05
  5.7500000E+03  1.2685272E-05
  6.0000000E+03  1.1268236E-05
  6.5000000E+03  8.9862362E-06
  6.7500000E+03  8.0640125E-06
  7.0000000E+03  7.2580336E-06
  7.2500000E+03  6.5509706E-06
  7.5000000E+03  5.9284678E-06
  8.0000000E+03  4.8912512E-06
  8.5000000E+03  4.0719794E-06
  9.0000000E+03  3.4175866E-06
  9.5000000E+03  2.8895971E-06
  1.0000000E+04  2.4596815E-06
  1.0500000E+04  2.1066901E-06
  1.1000000E+04  1.8146348E-06
  1.1500000E+04  1.5712902E-06
  1.2000000E+04  1.3672102E-06
  1.2500000E+04  1.1950255E-06
  1.3000000E+04  1.0489350E-06
  1.3500000E+04  9.2433469E-07
  1.4000000E+04  8.1754330E-07
  1.4500000E+04  7.2559551E-07
  1.5000000E+04  6.4608708E-07
  1.5500000E+04  5.7705677E-07
  1.6000000E+04  5.1689505E-07
  1.6500000E+04  4.6427366E-07
  1.7000000E+04  4.1809084E-07
  1.8000000E+04  3.4151652E-07
  1.9000000E+04  2.8145848E-07
  2.0000000E+04  2.3384387E-07
  2.1000000E+04  1.9572351E-07
  2.2000000E+04  1.6493061E-07
  2.3000000E+04  1.3985226E-07
  2.4000000E+04  1.1927350E-07
  2.5000000E+04  1.0226895E-07
  2.6000000E+04  8.8126746E-08
  2.7000000E+04  7.6294154E-08
  2.8000000E+04  6.6338274E-08
  2.9000000E+04  5.7917323E-08
  3.0000000E+04  5.0759467E-08
  3.1000000E+04  4.4647014E-08
  3.2000000E+04  3.9404458E-08
  3.3000000E+04  3.4889433E-08
  3.4000000E+04  3.0985816E-08
  3.5000000E+04  2.7598361E-08
  3.6000000E+04  2.4648525E-08
  3.7000000E+04  2.2071230E-08
  3.8000000E+04  1.9812317E-08
  3.9000000E+04  1.7826506E-08
  4.0000000E+04  1.6075780E-08
  4.2000000E+04  1.3156328E-08
  4.4000000E+04  1.0851863E-08
  4.6000000E+04  9.0157606E-09
  4.8000000E+04  7.5402214E-09
  5.0000000E+04  6.3450229E-09
  5.2500000E+04  5.1547339E-09
  5.5000000E+04  4.2220273E-09
  5.7500000E+04  3.4841021E-09
  5.8750000E+04  3.1733418E-09
  6.0000000E+04  2.8951086E-09
  6.2500000E+04  2.4211455E-09
  6.5000000E+04  2.0368622E-09
  6.7500000E+04  1.7231020E-09
  7.0000000E+04  1.4652459E-09
  7.2500000E+04  1.2520363E-09
  7.5000000E+04  1.0747323E-09
  7.7500000E+04  9.2649414E-10
  8.0000000E+04  8.0192945E-10
  8.2500000E+04  6.9675765E-10
  8.5000000E+04  6.0755936E-10
  8.7500000E+04  5.3158631E-10
  9.0000000E+04  4.6661661E-10
  9.2500000E+04  4.1084405E-10
  9.5000000E+04  3.6279282E-10
  9.7500000E+04  3.2125103E-10
  1.0000000E+05  2.8521892E-10
  1.0250000E+05  2.5386806E-10
  1.0500000E+05  2.2650888E-10
  1.0750000E+05  2.0256506E-10
  1.1000000E+05  1.8155310E-10
  1.1250000E+05  1.6306594E-10
  1.1500000E+05  1.4675959E-10
  1.2000000E+05  1.1956597E-10
  1.2500000E+05  9.8119129E-11
  1.3000000E+05  8.1062379E-11
  1.3500000E+05  6.7391156E-11
  1.4000000E+05  5.6353798E-11
  1.4500000E+05  4.7382253E-11
  1.5000000E+05  4.0043421E-11
  1.5500000E+05  3.4004328E-11
  1.6000000E+05  2.9006874E-11
  1.6500000E+05  2.4849494E-11
  1.7000000E+05  2.1373713E-11
  1.7500000E+05  1.8454099E-11
  1.8000000E+05  1.5990725E-11
  1.8500000E+05  1.3903517E-11
  1.9000000E+05  1.2127952E-11
  1.9500000E+05  1.0611757E-11
  2.0000000E+05  9.3123635E-12
  2.0500000E+05  8.1949369E-12
  2.1000000E+05  7.2308421E-12
  2.1500000E+05  6.3964355E-12
  2.2000000E+05  5.6721124E-12
  2.2500000E+05  5.0415523E-12
  2.3000000E+05  4.4911158E-12
  2.3500000E+05  4.0093622E-12
  2.4000000E+05  3.5866610E-12
  2.4500000E+05  3.2148784E-12
  2.5000000E+05  2.8871233E-12
  2.6000000E+05  2.3411321E-12
  2.7000000E+05  1.9113805E-12
  2.8000000E+05  1.5704632E-12
  2.9000000E+05  1.2980374E-12
  3.0000000E+05  1.0788540E-12
  3.1000000E+05  9.0137761E-13
  3.2000000E+05  7.5680748E-13
  3.3000000E+05  6.3837593E-13
  3.4000000E+05  5.4083937E-13
  3.5000000E+05  4.6010618E-13
  3.6000000E+05  3.9296049E-13
  3.7000000E+05  3.3686073E-13
  3.8000000E+05  2.8978733E-13
  3.9000000E+05  2.5012629E-13
  4.0000000E+05  2.1658211E-13
  4.1000000E+05  1.8810863E-13
  4.2000000E+05  1.6385565E-13
  4.3000000E+05  1.4312910E-13
  4.4000000E+05  1.2535934E-13
  4.5000000E+05  1.1007467E-13
  4.6000000E+05  9.6885784E-14
  4.7000000E+05  8.5471126E-14
  4.8000000E+05  7.5563910E-14
  5.0000000E+05  5.9423736E-14
  5.1250000E+05  5.1347797E-14
  5.2500000E+05  4.4510341E-14
  5.3750000E+05  3.8705804E-14
  
  
#  85  24  P1  EION =  1.900000000E+01 eV   250
#  S(0) = 6.863804E-01
  9.5000000E-02  0.0000000E+00
  9.5000000E+00  0.0000000E+00
  9.5000000E+00  5.0613439E-02
  1.9000000E+01  5.0613439E-02
  1.9000000E+01  1.0412401E-02
  1.9002721E+01  1.0412401E-02
  1.9102653E+01  1.0236831E-02
  1.9202585E+01  1.0064549E-02
  1.9302517E+01  9.8955047E-03
  1.9402449E+01  9.7296459E-03
  1.9602313E+01  9.4072734E-03
  1.9802177E+01  9.0970146E-03
  2.0201905E+01  8.5111687E-03
  2.0601633E+01  7.9688230E-03
  2.1401088E+01  7.0020728E-03
  2.2200544E+01  6.1732403E-03
  2.3000000E+01  5.4616295E-03
  2.4000000E+01  4.7096268E-03
  2.5000000E+01  4.0843464E-03
  2.6000000E+01  3.5623558E-03
  2.7000000E+01  3.1248164E-03
  2.8000000E+01  2.7565844E-03
  2.9000000E+01  2.4454611E-03
  3.0000000E+01  2.1815897E-03
  3.1000000E+01  1.9569721E-03
  3.2000000E+01  1.7650933E-03
  3.3000000E+01  1.6006317E-03
  3.4000000E+01  1.4592056E-03
  3.5000000E+01  1.3372037E-03
  3.6000000E+01  1.2316396E-03
  3.7000000E+01  1.1400220E-03
  3.8000000E+01  1.0602796E-03
  3.9000000E+01  9.9067363E-04
  4.0000000E+01  9.2974303E-04
  4.1000000E+01  8.7625976E-04
  4.2000000E+01  8.2918217E-04
  4.3000000E+01  7.8762612E-04
  4.4000000E+01  7.5084725E-04
  4.6000000E+01  6.8914271E-04
  4.8000000E+01  6.3999303E-04
  5.0000000E+01  6.0038300E-04
  5.1250000E+01  5.7945980E-04
  5.2500000E+01  5.6095110E-04
  5.3750000E+01  5.4450316E-04
  5.5000000E+01  5.2981734E-04
  5.7500000E+01  5.0475063E-04
  5.8750000E+01  4.9397993E-04
  6.0000000E+01  4.8417081E-04
  6.2500000E+01  4.6693660E-04
  6.5000000E+01  4.5222651E-04
  6.7500000E+01  4.3943703E-04
  7.0000000E+01  4.2812390E-04
  7.2500000E+01  4.1795706E-04
  7.5000000E+01  4.0868736E-04
  8.0000000E+01  3.9213341E-04
  8.5000000E+01  3.7742676E-04
  9.0000000E+01  3.6395165E-04
  9.5000000E+01  3.5133764E-04
  1.0000000E+02  3.3936202E-04
  1.0500000E+02  3.2790139E-04
  1.1000000E+02  3.1688668E-04
  1.1500000E+02  3.0629448E-04
  1.2000000E+02  2.9611451E-04
  1.2500000E+02  2.8635535E-04
  1.3000000E+02  2.7702313E-04
  1.3500000E+02  2.6812273E-04
  1.4000000E+02  2.5965651E-04
  1.4500000E+02  2.5161850E-04
  1.5000000E+02  2.4399562E-04
  1.6000000E+02  2.2992571E-04
  1.7000000E+02  2.1726271E-04
  1.8000000E+02  2.0579927E-04
  1.9000000E+02  1.9533064E-04
  2.0000000E+02  1.8568759E-04
  2.1000000E+02  1.7674196E-04
  2.2000000E+02  1.6839908E-04
  2.3000000E+02  1.6060385E-04
  2.4000000E+02  1.5331504E-04
  2.5000000E+02  1.4650209E-04
  2.6000000E+02  1.4014138E-04
  2.7000000E+02  1.3420618E-04
  2.8000000E+02  1.2866442E-04
  2.9000000E+02  1.2348434E-04
  3.0000000E+02  1.1863584E-04
  3.1000000E+02  1.1408665E-04
  3.2000000E+02  1.0980721E-04
  3.4000000E+02  1.0196191E-04
  3.6000000E+02  9.4952936E-05
  3.8000000E+02  8.8671230E-05
  4.0000000E+02  8.3037778E-05
  4.2000000E+02  7.7980623E-05
  4.4000000E+02  7.3418166E-05
  4.6000000E+02  6.9277503E-05
  4.8000000E+02  6.5497306E-05
  5.0000000E+02  6.2025883E-05
  5.2500000E+02  5.8061445E-05
  5.5000000E+02  5.4470768E-05
  5.7500000E+02  5.1216311E-05
  6.0000000E+02  4.8259281E-05
  6.5000000E+02  4.3094649E-05
  6.7500000E+02  4.0830278E-05
  7.0000000E+02  3.8747631E-05
  7.2500000E+02  3.6827954E-05
  7.5000000E+02  3.5055706E-05
  8.0000000E+02  3.1900280E-05
  8.5000000E+02  2.9180057E-05
  9.0000000E+02  2.6805059E-05
  9.5000000E+02  2.4715019E-05
  1.0000000E+03  2.2870081E-05
  1.0500000E+03  2.1234882E-05
  1.1000000E+03  1.9777378E-05
  1.1500000E+03  1.8471713E-05
  1.2000000E+03  1.7297962E-05
  1.2500000E+03  1.6239576E-05
  1.3000000E+03  1.5281610E-05
  1.3500000E+03  1.4410318E-05
  1.4000000E+03  1.3614294E-05
  1.4500000E+03  1.2884540E-05
  1.5000000E+03  1.2214039E-05
  1.6000000E+03  1.1027172E-05
  1.7000000E+03  1.0013038E-05
  1.8000000E+03  9.1397532E-06
  1.9000000E+03  8.3810404E-06
  2.0000000E+03  7.7159297E-06
  2.1000000E+03  7.1291449E-06
  2.2000000E+03  6.6091305E-06
  2.3000000E+03  6.1461916E-06
  2.4000000E+03  5.7320007E-06
  2.5000000E+03  5.3596910E-06
  2.6000000E+03  5.0235837E-06
  2.7000000E+03  4.7189491E-06
  2.8000000E+03  4.4418324E-06
  2.9000000E+03  4.1889696E-06
  3.0000000E+03  3.9576210E-06
  3.1000000E+03  3.7454213E-06
  3.2000000E+03  3.5502819E-06
  3.4000000E+03  3.2039547E-06
  3.6000000E+03  2.9065407E-06
  3.8000000E+03  2.6491569E-06
  4.0000000E+03  2.4249617E-06
  4.2000000E+03  2.2283920E-06
  4.4000000E+03  2.0549578E-06
  4.6000000E+03  1.9010943E-06
  4.8000000E+03  1.7639471E-06
  5.0000000E+03  1.6411693E-06
  5.2500000E+03  1.5049651E-06
  5.5000000E+03  1.3850693E-06
  5.7500000E+03  1.2789601E-06
  6.0000000E+03  1.1845765E-06
  6.5000000E+03  1.0245430E-06
  6.7500000E+03  9.5636439E-07
  7.0000000E+03  8.9473395E-07
  7.2500000E+03  8.3883701E-07
  7.5000000E+03  7.8798060E-07
  8.0000000E+03  6.9911044E-07
  8.5000000E+03  6.2432597E-07
  9.0000000E+03  5.6078971E-07
  9.5000000E+03  5.0634799E-07
  1.0000000E+04  4.5934146E-07
  1.0500000E+04  4.1847489E-07
  1.1000000E+04  3.8272454E-07
  1.1500000E+04  3.5127177E-07
  1.2000000E+04  3.2345531E-07
  1.2500000E+04  2.9873671E-07
  1.3000000E+04  2.7667430E-07
  1.3500000E+04  2.5690276E-07
  1.4000000E+04  2.3911743E-07
  1.4500000E+04  2.2306220E-07
  1.5000000E+04  2.0852075E-07
  1.5500000E+04  1.9530957E-07
  1.6000000E+04  1.8327223E-07
  1.6500000E+04  1.7227465E-07
  1.7000000E+04  1.6220138E-07
  1.8000000E+04  1.4444132E-07
  1.9000000E+04  1.2933825E-07
  2.0000000E+04  1.1639186E-07
  2.1000000E+04  1.0521387E-07
  2.2000000E+04  9.5499454E-08
  2.3000000E+04  8.7006757E-08
  2.4000000E+04  7.9541936E-08
  2.5000000E+04  7.2947999E-08
  2.6000000E+04  6.7096675E-08
  2.7000000E+04  6.1882349E-08
  2.8000000E+04  5.7217459E-08
  2.9000000E+04  5.3028980E-08
  3.0000000E+04  4.9255574E-08
  3.1000000E+04  4.5845386E-08
  3.2000000E+04  4.2754346E-08
  3.3000000E+04  3.9944813E-08
  3.4000000E+04  3.7384480E-08
  3.5000000E+04  3.5045493E-08
  3.6000000E+04  3.2903705E-08
  3.8000000E+04  2.9130462E-08
  4.0000000E+04  2.5926816E-08
  4.2000000E+04  2.3186700E-08
  4.4000000E+04  2.0827400E-08
  4.6000000E+04  1.8783560E-08
  4.8000000E+04  1.7003020E-08
  5.0000000E+04  1.5443834E-08
  5.2500000E+04  1.3754909E-08
  5.5000000E+04  1.2305955E-08
  5.7500000E+04  1.1055141E-08
  5.8750000E+04  1.0493372E-08
  6.0000000E+04  9.9692248E-09
  6.2500000E+04  9.0215375E-09
  6.5000000E+04  8.1905002E-09
  6.7500000E+04  7.4585096E-09
  7.0000000E+04  6.8110954E-09
  7.2500000E+04  6.2362907E-09
  7.5000000E+04  5.7241302E-09
  7.7500000E+04  5.2662594E-09
  8.0000000E+04  4.8556343E-09
  8.2500000E+04  4.4862848E-09
  8.5000000E+04  4.1531307E-09
  8.7500000E+04  3.8518295E-09
  9.0000000E+04  3.5786548E-09
  9.2500000E+04  3.3303959E-09
  9.5000000E+04  3.1042738E-09
  1.0000000E+05  2.7090994E-09
  1.0500000E+05  2.3772934E-09
  1.1000000E+05  2.0966849E-09
  1.1500000E+05  1.8578042E-09
  1.2000000E+05  1.6532062E-09
  1.2500000E+05  1.4769855E-09
  1.3000000E+05  1.3244174E-09
  1.3500000E+05  1.1916905E-09
  1.4000000E+05  1.0757066E-09
  1.4500000E+05  9.7393347E-10
  1.5000000E+05  8.8428496E-10
  1.5500000E+05  8.0502967E-10
  1.6000000E+05  7.3472205E-10
  1.6500000E+05  6.7214903E-10
  1.7000000E+05  6.1628852E-10
  1.7500000E+05  5.6627542E-10
  1.8000000E+05  5.2137424E-10
  1.8500000E+05  4.8095708E-10
  1.9000000E+05  4.4448575E-10
  1.9500000E+05  4.1149719E-10
  2.0000000E+05  3.8159186E-10
  2.0500000E+05  3.5442371E-10
  2.1000000E+05  3.2969188E-10
  2.2000000E+05  2.8652040E-10
  2.3000000E+05  2.5034709E-10
  2.4000000E+05  2.1983544E-10
  2.5000000E+05  1.9393915E-10
  2.6000000E+05  1.7182448E-10
  2.7000000E+05  1.5282827E-10
  2.8000000E+05  1.3642563E-10
  2.9000000E+05  1.2221221E-10
  3.0000000E+05  1.0986000E-10
  
  
#  85  25  P2  EION =  1.100000000E+01 eV   266
#  S(0) = 3.298647E+00
  8.6033822E-02  0.0000000E+00
  8.6033822E+00  0.0000000E+00
  8.6033822E+00  3.1156673E-01
  1.1000000E+01  3.1156673E-01
  1.1002721E+01  3.1156673E-01
  1.1052585E+01  3.1113771E-01
  1.1102449E+01  3.1063538E-01
  1.1152313E+01  3.1006218E-01
  1.1202177E+01  3.0942056E-01
  1.1301905E+01  3.0794149E-01
  1.1401633E+01  3.0621694E-01
  1.1601088E+01  3.0210346E-01
  1.1800544E+01  2.9721864E-01
  1.2000000E+01  2.9169074E-01
  1.2500000E+01  2.7575599E-01
  1.3000000E+01  2.5804133E-01
  1.3500000E+01  2.3969312E-01
  1.4000000E+01  2.2150847E-01
  1.4500000E+01  2.0400631E-01
  1.5000000E+01  1.8749691E-01
  1.5500000E+01  1.7214139E-01
  1.6000000E+01  1.5799900E-01
  1.6500000E+01  1.4506252E-01
  1.7000000E+01  1.3328370E-01
  1.8000000E+01  1.1290193E-01
  1.9000000E+01  9.6189007E-02
  2.0000000E+01  8.2483432E-02
  2.1000000E+01  7.1206457E-02
  2.2000000E+01  6.1879900E-02
  2.3000000E+01  5.4119340E-02
  2.4000000E+01  4.7619691E-02
  2.5000000E+01  4.2139963E-02
  2.6000000E+01  3.7489818E-02
  2.7000000E+01  3.3518557E-02
  2.8000000E+01  3.0106325E-02
  2.9000000E+01  2.7157378E-02
  3.0000000E+01  2.4594698E-02
  3.1000000E+01  2.2356077E-02
  3.2000000E+01  2.0390862E-02
  3.3000000E+01  1.8657645E-02
  3.4000000E+01  1.7122343E-02
  3.5000000E+01  1.5756719E-02
  3.6000000E+01  1.4537320E-02
  3.7000000E+01  1.3444489E-02
  3.8000000E+01  1.2461705E-02
  3.9000000E+01  1.1575029E-02
  4.0000000E+01  1.0772607E-02
  4.1000000E+01  1.0044331E-02
  4.2000000E+01  9.3815580E-03
  4.3000000E+01  8.7768525E-03
  4.4000000E+01  8.2237881E-03
  4.6000000E+01  7.2510505E-03
  4.8000000E+01  6.4269017E-03
  5.0000000E+01  5.7234018E-03
  5.1250000E+01  5.3351360E-03
  5.2500000E+01  4.9811179E-03
  5.3750000E+01  4.6576066E-03
  5.5000000E+01  4.3613506E-03
  5.7500000E+01  3.8396786E-03
  5.8750000E+01  3.6096242E-03
  6.0000000E+01  3.3974476E-03
  6.2500000E+01  3.0201672E-03
  6.5000000E+01  2.6964795E-03
  6.7500000E+01  2.4173169E-03
  7.0000000E+01  2.1754157E-03
  7.2500000E+01  1.9648735E-03
  7.5000000E+01  1.7808569E-03
  7.7500000E+01  1.6193916E-03
  8.0000000E+01  1.4771817E-03
  8.2500000E+01  1.3514785E-03
  8.5000000E+01  1.2399799E-03
  8.7500000E+01  1.1407519E-03
  9.0000000E+01  1.0521628E-03
  9.2500000E+01  9.7282768E-04
  9.5000000E+01  9.0156936E-04
  9.7500000E+01  8.3738478E-04
  1.0000000E+02  7.7941591E-04
  1.0250000E+02  7.2692617E-04
  1.0500000E+02  6.7928084E-04
  1.1000000E+02  5.9640111E-04
  1.1500000E+02  5.2720703E-04
  1.2000000E+02  4.6898562E-04
  1.2500000E+02  4.1964548E-04
  1.3000000E+02  3.7756403E-04
  1.3500000E+02  3.4145895E-04
  1.4000000E+02  3.1030837E-04
  1.4500000E+02  2.8329190E-04
  1.5000000E+02  2.5974517E-04
  1.5500000E+02  2.3912303E-04
  1.6000000E+02  2.2097673E-04
  1.6500000E+02  2.0493804E-04
  1.7000000E+02  1.9070172E-04
  1.7500000E+02  1.7801212E-04
  1.8000000E+02  1.6665633E-04
  1.8500000E+02  1.5645640E-04
  1.9000000E+02  1.4726362E-04
  1.9500000E+02  1.3895306E-04
  2.0000000E+02  1.3141825E-04
  2.0500000E+02  1.2456802E-04
  2.1000000E+02  1.1832463E-04
  2.2000000E+02  1.0740239E-04
  2.3000000E+02  9.8217970E-05
  2.4000000E+02  9.0434913E-05
  2.5000000E+02  8.3787490E-05
  2.6000000E+02  7.8068613E-05
  2.7000000E+02  7.3109012E-05
  2.8000000E+02  6.8772155E-05
  2.9000000E+02  6.4951056E-05
  3.0000000E+02  6.1560976E-05
  3.1000000E+02  5.8534084E-05
  3.2000000E+02  5.5815582E-05
  3.4000000E+02  5.1138645E-05
  3.6000000E+02  4.7272065E-05
  3.8000000E+02  4.4030432E-05
  4.0000000E+02  4.1274772E-05
  4.2000000E+02  3.8899981E-05
  4.4000000E+02  3.6822933E-05
  4.6000000E+02  3.4981750E-05
  4.8000000E+02  3.3330769E-05
  5.0000000E+02  3.1835365E-05
  5.2500000E+02  3.0146223E-05
  5.5000000E+02  2.8624309E-05
  5.7500000E+02  2.7242471E-05
  6.0000000E+02  2.5980858E-05
  6.5000000E+02  2.3758721E-05
  6.7500000E+02  2.2775210E-05
  7.0000000E+02  2.1864589E-05
  7.2500000E+02  2.1019339E-05
  7.5000000E+02  2.0232991E-05
  8.0000000E+02  1.8814819E-05
  8.5000000E+02  1.7566372E-05
  9.0000000E+02  1.6449920E-05
  9.5000000E+02  1.5443039E-05
  1.0000000E+03  1.4531803E-05
  1.0500000E+03  1.3704708E-05
  1.1000000E+03  1.2952066E-05
  1.1500000E+03  1.2265491E-05
  1.2000000E+03  1.1637763E-05
  1.2500000E+03  1.1062524E-05
  1.3000000E+03  1.0533208E-05
  1.3500000E+03  1.0043365E-05
  1.4000000E+03  9.5877801E-06
  1.4500000E+03  9.1629205E-06
  1.5000000E+03  8.7663892E-06
  1.6000000E+03  8.0496889E-06
  1.7000000E+03  7.4218737E-06
  1.8000000E+03  6.8692982E-06
  1.9000000E+03  6.3787340E-06
  2.0000000E+03  5.9391593E-06
  2.1000000E+03  5.5434976E-06
  2.2000000E+03  5.1867141E-06
  2.3000000E+03  4.8641039E-06
  2.4000000E+03  4.5711981E-06
  2.5000000E+03  4.3042282E-06
  2.6000000E+03  4.0600039E-06
  2.7000000E+03  3.8358206E-06
  2.8000000E+03  3.6294045E-06
  2.9000000E+03  3.4389495E-06
  3.0000000E+03  3.2629461E-06
  3.1000000E+03  3.1000450E-06
  3.2000000E+03  2.9489669E-06
  3.4000000E+03  2.6775512E-06
  3.6000000E+03  2.4408008E-06
  3.8000000E+03  2.2331477E-06
  4.0000000E+03  2.0502307E-06
  4.2000000E+03  1.8882371E-06
  4.4000000E+03  1.7439800E-06
  4.6000000E+03  1.6149286E-06
  4.8000000E+03  1.4990544E-06
  5.0000000E+03  1.3946567E-06
  5.2500000E+03  1.2781241E-06
  5.5000000E+03  1.1749383E-06
  5.7500000E+03  1.0831595E-06
  6.0000000E+03  1.0011696E-06
  6.5000000E+03  8.6143254E-07
  6.7500000E+03  8.0165774E-07
  7.0000000E+03  7.4752051E-07
  7.2500000E+03  6.9834937E-07
  7.5000000E+03  6.5356762E-07
  8.0000000E+03  5.7525563E-07
  8.5000000E+03  5.0935964E-07
  9.0000000E+03  4.5343774E-07
  9.5000000E+03  4.0561927E-07
  1.0000000E+04  3.6445009E-07
  1.0500000E+04  3.2878557E-07
  1.1000000E+04  2.9771474E-07
  1.1500000E+04  2.7050538E-07
  1.2000000E+04  2.4656376E-07
  1.2500000E+04  2.2540442E-07
  1.3000000E+04  2.0662748E-07
  1.3500000E+04  1.8990127E-07
  1.4000000E+04  1.7494891E-07
  1.4500000E+04  1.6153775E-07
  1.5000000E+04  1.4947134E-07
  1.5500000E+04  1.3858296E-07
  1.6000000E+04  1.2873045E-07
  1.6500000E+04  1.1979205E-07
  1.7000000E+04  1.1166299E-07
  1.8000000E+04  9.7482866E-08
  1.9000000E+04  8.5599533E-08
  2.0000000E+04  7.5562989E-08
  2.1000000E+04  6.7025825E-08
  2.2000000E+04  5.9716807E-08
  2.3000000E+04  5.3422132E-08
  2.4000000E+04  4.7971613E-08
  2.5000000E+04  4.3228373E-08
  2.6000000E+04  3.9081427E-08
  2.7000000E+04  3.5440117E-08
  2.8000000E+04  3.2229876E-08
  2.9000000E+04  2.9388991E-08
  3.0000000E+04  2.6866072E-08
  3.1000000E+04  2.4618081E-08
  3.2000000E+04  2.2608792E-08
  3.3000000E+04  2.0807559E-08
  3.4000000E+04  1.9188337E-08
  3.5000000E+04  1.7728887E-08
  3.6000000E+04  1.6410142E-08
  3.7000000E+04  1.5215693E-08
  3.8000000E+04  1.4131368E-08
  3.9000000E+04  1.3144888E-08
  4.0000000E+04  1.2245575E-08
  4.2000000E+04  1.0672363E-08
  4.4000000E+04  9.3502294E-09
  4.6000000E+04  8.2315704E-09
  4.8000000E+04  7.2791598E-09
  5.0000000E+04  6.4636166E-09
  5.1250000E+04  6.0128064E-09
  5.2500000E+04  5.6014774E-09
  5.3750000E+04  5.2254707E-09
  5.5000000E+04  4.8811382E-09
  5.7500000E+04  4.2750434E-09
  5.8750000E+04  4.0079518E-09
  6.0000000E+04  3.7617804E-09
  6.2500000E+04  3.3245386E-09
  6.5000000E+04  2.9500017E-09
  6.7500000E+04  2.6275317E-09
  7.0000000E+04  2.3485631E-09
  7.2500000E+04  2.1061509E-09
  7.5000000E+04  1.8946251E-09
  7.7500000E+04  1.7093264E-09
  8.0000000E+04  1.5464032E-09
  8.2500000E+04  1.4026544E-09
  8.5000000E+04  1.2754058E-09
  8.7500000E+04  1.1624124E-09
  9.0000000E+04  1.0617814E-09
  9.2500000E+04  9.7190949E-10
  9.5000000E+04  8.9143288E-10
  9.7500000E+04  8.1918691E-10
  1.0000000E+05  7.5417315E-10
  1.0250000E+05  6.9553266E-10
  1.0500000E+05  6.4252411E-10
  1.0750000E+05  5.9450561E-10
  1.1000000E+05  5.5091964E-10
  1.1250000E+05  5.1128047E-10
  1.1500000E+05  4.7516374E-10
  1.2000000E+05  4.1205615E-10
  1.2500000E+05  3.5913083E-10
  1.3000000E+05  3.1447269E-10
  1.3500000E+05  2.7657739E-10
  1.4000000E+05  2.4424953E-10
  1.4500000E+05  2.1652476E-10
  1.5000000E+05  1.9262631E-10
  1.5500000E+05  1.7192910E-10
  1.6000000E+05  1.5393746E-10
  1.6500000E+05  1.3825497E-10
  1.7000000E+05  1.2454839E-10
  
  
#  85  26  P3  EION =  9.300000000E+00 eV   267
#  S(0) = 4.912752E+00
  6.3990076E-02  0.0000000E+00
  6.3990076E+00  0.0000000E+00
  6.3990076E+00  5.8003580E-01
  9.3000000E+00  5.8003580E-01
  9.3027211E+00  5.8003580E-01
  9.3421769E+00  5.7676567E-01
  9.3816327E+00  5.7345323E-01
  9.4210885E+00  5.7010100E-01
  9.4605442E+00  5.6671142E-01
  9.5000000E+00  5.6328687E-01
  9.7500000E+00  5.4091876E-01
  1.0000000E+01  5.1775752E-01
  1.0250000E+01  4.9423450E-01
  1.0500000E+01  4.7069792E-01
  1.0750000E+01  4.4742443E-01
  1.1000000E+01  4.2462915E-01
  1.1250000E+01  4.0247571E-01
  1.1500000E+01  3.8108402E-01
  1.2000000E+01  3.4089175E-01
  1.2500000E+01  3.0440165E-01
  1.3000000E+01  2.7165189E-01
  1.3500000E+01  2.4249123E-01
  1.4000000E+01  2.1666363E-01
  1.4500000E+01  1.9386447E-01
  1.5000000E+01  1.7377621E-01
  1.6000000E+01  1.4051674E-01
  1.6500000E+01  1.2679423E-01
  1.7000000E+01  1.1468796E-01
  1.7500000E+01  1.0399061E-01
  1.8000000E+01  9.4521086E-02
  1.8500000E+01  8.6121384E-02
  1.9000000E+01  7.8654760E-02
  1.9500000E+01  7.2002616E-02
  2.0000000E+01  6.6062654E-02
  2.0500000E+01  6.0746327E-02
  2.1000000E+01  5.5977180E-02
  2.1500000E+01  5.1689079E-02
  2.2000000E+01  4.7824725E-02
  2.2500000E+01  4.4334469E-02
  2.3000000E+01  4.1175187E-02
  2.3500000E+01  3.8309360E-02
  2.4000000E+01  3.5704282E-02
  2.5000000E+01  3.1165753E-02
  2.6000000E+01  2.7371140E-02
  2.7000000E+01  2.4175045E-02
  2.8000000E+01  2.1464361E-02
  2.9000000E+01  1.9150396E-02
  3.0000000E+01  1.7163050E-02
  3.1000000E+01  1.5446475E-02
  3.2000000E+01  1.3955875E-02
  3.3000000E+01  1.2655037E-02
  3.4000000E+01  1.1514499E-02
  3.5000000E+01  1.0510140E-02
  3.6000000E+01  9.6220812E-03
  3.7000000E+01  8.8338371E-03
  3.8000000E+01  8.1316756E-03
  3.9000000E+01  7.5040925E-03
  4.0000000E+01  6.9413809E-03
  4.1000000E+01  6.4353263E-03
  4.2000000E+01  5.9789609E-03
  4.3000000E+01  5.5663191E-03
  4.4000000E+01  5.1922712E-03
  4.6000000E+01  4.5429346E-03
  4.8000000E+01  4.0023176E-03
  5.0000000E+01  3.5486627E-03
  5.1250000E+01  3.3017186E-03
  5.2500000E+01  3.0788520E-03
  5.3750000E+01  2.8772191E-03
  5.5000000E+01  2.6943802E-03
  5.7500000E+01  2.3768961E-03
  5.8750000E+01  2.2388011E-03
  6.0000000E+01  2.1125307E-03
  6.2500000E+01  1.8906865E-03
  6.5000000E+01  1.7031734E-03
  6.7500000E+01  1.5435745E-03
  7.0000000E+01  1.4068323E-03
  7.2500000E+01  1.2889416E-03
  7.5000000E+01  1.1866735E-03
  7.7500000E+01  1.0974380E-03
  8.0000000E+01  1.0191470E-03
  8.2500000E+01  9.5008699E-04
  8.5000000E+01  8.8885915E-04
  8.7500000E+01  8.3431852E-04
  9.0000000E+01  7.8551784E-04
  9.2500000E+01  7.4166926E-04
  9.5000000E+01  7.0211567E-04
  1.0000000E+02  6.3377783E-04
  1.0500000E+02  5.7705313E-04
  1.1000000E+02  5.2943249E-04
  1.1500000E+02  4.8905815E-04
  1.2000000E+02  4.5452660E-04
  1.2500000E+02  4.2474933E-04
  1.3000000E+02  3.9887201E-04
  1.3500000E+02  3.7622241E-04
  1.4000000E+02  3.5625036E-04
  1.4500000E+02  3.3851303E-04
  1.5000000E+02  3.2265535E-04
  1.5500000E+02  3.0838231E-04
  1.6000000E+02  2.9545254E-04
  1.6500000E+02  2.8366986E-04
  1.7000000E+02  2.7287427E-04
  1.8000000E+02  2.5373975E-04
  1.9000000E+02  2.3723943E-04
  2.0000000E+02  2.2281932E-04
  2.1000000E+02  2.1007750E-04
  2.2000000E+02  1.9871369E-04
  2.3000000E+02  1.8849720E-04
  2.4000000E+02  1.7924379E-04
  2.5000000E+02  1.7080444E-04
  2.6000000E+02  1.6306066E-04
  2.7000000E+02  1.5592013E-04
  2.8000000E+02  1.4930820E-04
  2.9000000E+02  1.4316354E-04
  3.0000000E+02  1.3743979E-04
  3.1000000E+02  1.3209831E-04
  3.2000000E+02  1.2710487E-04
  3.4000000E+02  1.1804623E-04
  3.6000000E+02  1.1006271E-04
  3.8000000E+02  1.0298757E-04
  4.0000000E+02  9.6681458E-05
  4.2000000E+02  9.1028612E-05
  4.4000000E+02  8.5931440E-05
  4.6000000E+02  8.1308819E-05
  4.8000000E+02  7.7087515E-05
  5.0000000E+02  7.3207680E-05
  5.2500000E+02  6.8769562E-05
  5.5000000E+02  6.4727786E-05
  5.7500000E+02  6.1031014E-05
  6.0000000E+02  5.7644694E-05
  6.5000000E+02  5.1689768E-05
  6.7500000E+02  4.9068014E-05
  7.0000000E+02  4.6651752E-05
  7.2500000E+02  4.4420953E-05
  7.5000000E+02  4.2358300E-05
  8.0000000E+02  3.8676416E-05
  8.5000000E+02  3.5485621E-05
  9.0000000E+02  3.2682795E-05
  9.5000000E+02  3.0200244E-05
  1.0000000E+03  2.7990613E-05
  1.0500000E+03  2.6016947E-05
  1.1000000E+03  2.4249551E-05
  1.1500000E+03  2.2662628E-05
  1.2000000E+03  2.1233606E-05
  1.2500000E+03  1.9942968E-05
  1.3000000E+03  1.8771834E-05
  1.3500000E+03  1.7702729E-05
  1.4000000E+03  1.6721604E-05
  1.4500000E+03  1.5818458E-05
  1.5000000E+03  1.4985922E-05
  1.6000000E+03  1.3507017E-05
  1.7000000E+03  1.2239809E-05
  1.8000000E+03  1.1147389E-05
  1.9000000E+03  1.0196203E-05
  2.0000000E+03  9.3592839E-06
  2.1000000E+03  8.6188476E-06
  2.2000000E+03  7.9619444E-06
  2.3000000E+03  7.3770398E-06
  2.4000000E+03  6.8537388E-06
  2.5000000E+03  6.3834278E-06
  2.6000000E+03  5.9588685E-06
  2.7000000E+03  5.5739968E-06
  2.8000000E+03  5.2238012E-06
  2.9000000E+03  4.9043573E-06
  3.0000000E+03  4.6124192E-06
  3.1000000E+03  4.3451228E-06
  3.2000000E+03  4.0997908E-06
  3.4000000E+03  3.6653362E-06
  3.6000000E+03  3.2931255E-06
  3.8000000E+03  2.9721594E-06
  4.0000000E+03  2.6939753E-06
  4.2000000E+03  2.4513160E-06
  4.4000000E+03  2.2382406E-06
  4.6000000E+03  2.0501275E-06
  4.8000000E+03  1.8833388E-06
  5.0000000E+03  1.7348698E-06
  5.2500000E+03  1.5712566E-06
  5.5000000E+03  1.4283347E-06
  5.7500000E+03  1.3028299E-06
  6.0000000E+03  1.1920551E-06
  6.5000000E+03  1.0063562E-06
  6.7500000E+03  9.2819475E-07
  7.0000000E+03  8.5811119E-07
  7.2500000E+03  7.9506631E-07
  7.5000000E+03  7.3817744E-07
  7.7500000E+03  6.8669412E-07
  8.0000000E+03  6.3997451E-07
  8.2500000E+03  5.9746682E-07
  8.5000000E+03  5.5869582E-07
  9.0000000E+03  4.9077502E-07
  9.5000000E+03  4.3353007E-07
  1.0000000E+04  3.8491172E-07
  1.0500000E+04  3.4333284E-07
  1.1000000E+04  3.0754930E-07
  1.1500000E+04  2.7657500E-07
  1.2000000E+04  2.4962091E-07
  1.2500000E+04  2.2605001E-07
  1.3000000E+04  2.0534383E-07
  1.3500000E+04  1.8707728E-07
  1.4000000E+04  1.7089941E-07
  1.4500000E+04  1.5651859E-07
  1.5000000E+04  1.4369105E-07
  1.5500000E+04  1.3221196E-07
  1.6000000E+04  1.2190829E-07
  1.6500000E+04  1.1263316E-07
  1.7000000E+04  1.0426131E-07
  1.7500000E+04  9.6685435E-08
  1.8000000E+04  8.9813251E-08
  1.8500000E+04  8.3565064E-08
  1.9000000E+04  7.7871811E-08
  2.0000000E+04  6.7917493E-08
  2.1000000E+04  5.9554930E-08
  2.2000000E+04  5.2479631E-08
  2.3000000E+04  4.6454715E-08
  2.4000000E+04  4.1293953E-08
  2.5000000E+04  3.6849301E-08
  2.6000000E+04  3.3002031E-08
  2.7000000E+04  2.9656190E-08
  2.8000000E+04  2.6733669E-08
  2.9000000E+04  2.4170462E-08
  3.0000000E+04  2.1913778E-08
  3.1000000E+04  1.9919811E-08
  3.2000000E+04  1.8152008E-08
  3.3000000E+04  1.6579710E-08
  3.4000000E+04  1.5177077E-08
  3.5000000E+04  1.3922228E-08
  3.6000000E+04  1.2796550E-08
  3.7000000E+04  1.1784151E-08
  3.8000000E+04  1.0871404E-08
  3.9000000E+04  1.0046586E-08
  4.0000000E+04  9.2995716E-09
  4.1000000E+04  8.6215875E-09
  4.2000000E+04  8.0050088E-09
  4.3000000E+04  7.4431886E-09
  4.4000000E+04  6.9303158E-09
  4.6000000E+04  6.0316474E-09
  4.8000000E+04  5.2751385E-09
  5.0000000E+04  4.6343662E-09
  5.1250000E+04  4.2832182E-09
  5.2500000E+04  3.9648744E-09
  5.3750000E+04  3.6756918E-09
  5.5000000E+04  3.4124956E-09
  5.7500000E+04  2.9533068E-09
  5.8750000E+04  2.7527455E-09
  6.0000000E+04  2.5689442E-09
  6.2500000E+04  2.2451605E-09
  6.5000000E+04  1.9707983E-09
  6.7500000E+04  1.7370407E-09
  7.0000000E+04  1.5368621E-09
  7.2500000E+04  1.3646223E-09
  7.5000000E+04  1.2157609E-09
  7.7500000E+04  1.0865660E-09
  8.0000000E+04  9.7399646E-10
  8.2500000E+04  8.7554586E-10
  8.5000000E+04  7.8913945E-10
  8.7500000E+04  7.1305117E-10
  9.0000000E+04  6.4584168E-10
  9.2500000E+04  5.8630317E-10
  9.5000000E+04  5.3341459E-10
  9.7500000E+04  4.8630916E-10
  1.0000000E+05  4.4424231E-10
  1.0250000E+05  4.0657195E-10
  1.0500000E+05  3.7275091E-10
  1.0750000E+05  3.4231147E-10
  1.1000000E+05  3.1485369E-10
  1.1250000E+05  2.9004822E-10
  1.1500000E+05  2.6761441E-10
  1.2000000E+05  2.2888981E-10


==> anc/colstop/sbethe/sdbase/oos86.tab <==
# Atomic number = 86   (Rn)
#
#      W/eV         OOS*eV
  
  
#  86   1  K1  EION =  9.840400000E+04 eV   229
#  S(0) = 7.963241E-01
  9.8400006E+02  0.0000000E+00
  9.8400006E+04  0.0000000E+00
  9.8400006E+04  1.4023294E-05
  9.8404000E+04  1.4023294E-05
  9.8404988E+04  1.4023294E-05
  9.8405611E+04  1.4198143E-05
  9.8406234E+04  1.4357596E-05
  9.8406857E+04  1.4504380E-05
  9.8407480E+04  1.4640617E-05
  9.8408726E+04  1.4887662E-05
  9.8409972E+04  1.5107888E-05
  9.8412464E+04  1.5487494E-05
  9.8414956E+04  1.5801868E-05
  9.8419941E+04  1.6266116E-05
  9.8424925E+04  1.6540440E-05
  9.8434894E+04  1.6681438E-05
  9.8439879E+04  1.6636511E-05
  9.8444863E+04  1.6564022E-05
  9.8449847E+04  1.6488516E-05
  9.8454832E+04  1.6424767E-05
  9.8459816E+04  1.6379767E-05
  9.8464801E+04  1.6355005E-05
  9.8474769E+04  1.6355805E-05
  9.8484738E+04  1.6393795E-05
  9.8494707E+04  1.6434564E-05
  9.8504676E+04  1.6457400E-05
  9.8514645E+04  1.6457257E-05
  9.8524614E+04  1.6439991E-05
  9.8544551E+04  1.6394603E-05
  9.8564489E+04  1.6377146E-05
  9.8584427E+04  1.6387192E-05
  9.8594395E+04  1.6393897E-05
  9.8604364E+04  1.6397384E-05
  9.8624302E+04  1.6390879E-05
  9.8644240E+04  1.6371355E-05
  9.8664177E+04  1.6352391E-05
  9.8684115E+04  1.6341751E-05
  9.8704052E+04  1.6339581E-05
  9.8723990E+04  1.6338729E-05
  9.8763865E+04  1.6324043E-05
  9.8803741E+04  1.6297286E-05
  9.8843616E+04  1.6280124E-05
  9.8883491E+04  1.6269512E-05
  9.8963242E+04  1.6229284E-05
  9.9003117E+04  1.6210674E-05
  9.9042993E+04  1.6194872E-05
  9.9202494E+04  1.6120013E-05
  9.9361995E+04  1.6047866E-05
  9.9680998E+04  1.5902394E-05
  1.0000000E+05  1.5761024E-05
  1.0250000E+05  1.4715756E-05
  1.0500000E+05  1.3750175E-05
  1.0750000E+05  1.2861143E-05
  1.1000000E+05  1.2043767E-05
  1.1500000E+05  1.0598281E-05
  1.2000000E+05  9.3661058E-06
  1.2500000E+05  8.3097834E-06
  1.3000000E+05  7.3998480E-06
  1.3500000E+05  6.6124883E-06
  1.4000000E+05  5.9282761E-06
  1.4500000E+05  5.3312910E-06
  1.5000000E+05  4.8084232E-06
  1.5500000E+05  4.3488186E-06
  1.6000000E+05  3.9434421E-06
  1.6500000E+05  3.5847370E-06
  1.7000000E+05  3.2663551E-06
  1.8000000E+05  2.7299415E-06
  1.9000000E+05  2.3003275E-06
  2.0000000E+05  1.9528283E-06
  2.1000000E+05  1.6691952E-06
  2.2000000E+05  1.4357604E-06
  2.3000000E+05  1.2421648E-06
  2.4000000E+05  1.0804704E-06
  2.5000000E+05  9.4453132E-07
  2.6000000E+05  8.2954615E-07
  2.7000000E+05  7.3173017E-07
  2.8000000E+05  6.4807612E-07
  2.9000000E+05  5.7617644E-07
  3.0000000E+05  5.1408983E-07
  3.1000000E+05  4.6024058E-07
  3.2000000E+05  4.1334197E-07
  3.3000000E+05  3.7233654E-07
  3.4000000E+05  3.3635102E-07
  3.5000000E+05  3.0466003E-07
  3.6000000E+05  2.7665817E-07
  3.8000000E+05  2.2977159E-07
  4.0000000E+05  1.9250892E-07
  4.2000000E+05  1.6257743E-07
  4.4000000E+05  1.3829995E-07
  4.6000000E+05  1.1843256E-07
  4.8000000E+05  1.0204076E-07
  5.0000000E+05  8.8414360E-08
  5.2500000E+05  7.4451076E-08
  5.5000000E+05  6.3159449E-08
  5.7500000E+05  5.3944590E-08
  5.8750000E+05  4.9972237E-08
  6.0000000E+05  4.6361386E-08
  6.2500000E+05  4.0072774E-08
  6.5000000E+05  3.4820616E-08
  6.7500000E+05  3.0405238E-08
  7.0000000E+05  2.6670661E-08
  7.2500000E+05  2.3493992E-08
  7.5000000E+05  2.0777601E-08
  7.7500000E+05  1.8443315E-08
  8.0000000E+05  1.6428107E-08
  8.2500000E+05  1.4680818E-08
  8.5000000E+05  1.3159646E-08
  8.7500000E+05  1.1830245E-08
  9.0000000E+05  1.0664231E-08
  9.2500000E+05  9.6380234E-09
  9.5000000E+05  8.7319342E-09
  1.0000000E+06  7.2166493E-09
  1.0500000E+06  6.0147803E-09
  1.1000000E+06  5.0516293E-09
  1.1500000E+06  4.2725142E-09
  1.2000000E+06  3.6368498E-09
  1.2500000E+06  3.1141323E-09
  1.3000000E+06  2.6811719E-09
  1.3500000E+06  2.3201499E-09
  1.4000000E+06  2.0172405E-09
  1.4500000E+06  1.7616200E-09
  1.5000000E+06  1.5447425E-09
  1.5500000E+06  1.3598081E-09
  1.6000000E+06  1.2013671E-09
  1.6500000E+06  1.0650217E-09
  1.7000000E+06  9.4720034E-10
  1.7500000E+06  8.4498539E-10
  1.8000000E+06  7.5597974E-10
  1.8500000E+06  6.7820337E-10
  1.9000000E+06  6.1001257E-10
  1.9500000E+06  5.5003642E-10
  2.0000000E+06  4.9712632E-10
  2.0500000E+06  4.5031579E-10
  2.1000000E+06  4.0878834E-10
  2.2000000E+06  3.3891616E-10
  2.3000000E+06  2.8310736E-10
  2.4000000E+06  2.3813013E-10
  2.5000000E+06  2.0158148E-10
  2.6000000E+06  1.7165427E-10
  2.7000000E+06  1.4697510E-10
  2.8000000E+06  1.2648984E-10
  2.9000000E+06  1.0938158E-10
  3.0000000E+06  9.5011775E-11
  3.1000000E+06  8.2877261E-11
  3.2000000E+06  7.2578672E-11
  3.3000000E+06  6.3796793E-11
  3.4000000E+06  5.6274744E-11
  3.5000000E+06  4.9804563E-11
  3.6000000E+06  4.4216934E-11
  3.7000000E+06  3.9373243E-11
  3.8000000E+06  3.5159445E-11
  3.9000000E+06  3.1481198E-11
  4.0000000E+06  2.8260079E-11
  4.1000000E+06  2.5430606E-11
  4.2000000E+06  2.2937844E-11
  4.3000000E+06  2.0735538E-11
  4.4000000E+06  1.8784610E-11
  4.6000000E+06  1.5509284E-11
  4.8000000E+06  1.2901320E-11
  5.0000000E+06  1.0806335E-11
  5.1250000E+06  9.7052223E-12
  5.2500000E+06  8.7371026E-12
  5.3750000E+06  7.8834599E-12
  5.5000000E+06  7.1286877E-12
  5.7500000E+06  5.8649293E-12
  5.8750000E+06  5.3351822E-12
  6.0000000E+06  4.8621761E-12
  6.2500000E+06  4.0593423E-12
  6.5000000E+06  3.4112167E-12
  6.7500000E+06  2.8839271E-12
  7.0000000E+06  2.4518469E-12
  7.2500000E+06  2.0954100E-12
  7.5000000E+06  1.7995416E-12
  7.7500000E+06  1.5525225E-12
  8.0000000E+06  1.3451647E-12
  8.2500000E+06  1.1702083E-12
  8.5000000E+06  1.0218748E-12
  8.7500000E+06  8.9553886E-13
  9.0000000E+06  7.8747540E-13
  9.2500000E+06  6.9466631E-13
  9.5000000E+06  6.1465246E-13
  9.7500000E+06  5.4541904E-13
  1.0000000E+07  4.8530687E-13
  1.0250000E+07  4.3294277E-13
  1.0500000E+07  3.8718455E-13
  1.0750000E+07  3.4707901E-13
  1.1000000E+07  3.1182748E-13
  1.1250000E+07  2.8075809E-13
  1.1500000E+07  2.5330340E-13
  1.2000000E+07  2.0738615E-13
  1.2500000E+07  1.7102179E-13
  1.3000000E+07  1.4197437E-13
  1.3500000E+07  1.1858626E-13
  1.4000000E+07  9.9615703E-14
  1.4500000E+07  8.4122968E-14
  1.5000000E+07  7.1389707E-14
  1.5500000E+07  6.0862178E-14
  1.6000000E+07  5.2110013E-14
  1.6500000E+07  4.4795898E-14
  1.7000000E+07  3.8653578E-14
  1.7500000E+07  3.3471617E-14
  1.8000000E+07  2.9080991E-14
  1.8500000E+07  2.5345669E-14
  1.9000000E+07  2.2155592E-14
  1.9500000E+07  1.9421264E-14
  2.0000000E+07  1.7069526E-14
  2.0500000E+07  1.5040234E-14
  2.1000000E+07  1.3283712E-14
  2.1500000E+07  1.1758801E-14
  2.2000000E+07  1.0431254E-14
  2.2500000E+07  9.2724542E-15
  2.3000000E+07  8.2583822E-15
  2.3500000E+07  7.3688102E-15
  2.4000000E+07  6.5866525E-15
  2.4500000E+07  5.8974276E-15
  2.5000000E+07  5.2888206E-15
  2.6000000E+07  4.2728659E-15
  2.7000000E+07  3.4713260E-15
  2.8000000E+07  2.8344311E-15
  2.9000000E+07  2.3251437E-15
  3.0000000E+07  1.9156789E-15
  3.1000000E+07  1.5848172E-15
  3.2000000E+07  1.3161716E-15
  3.3000000E+07  1.0967574E-15
  3.4000000E+07  9.1647299E-16
  3.5000000E+07  7.6757744E-16
  3.6000000E+07  6.4414559E-16
  3.8000000E+07  4.5721949E-16
  3.9000000E+07  3.8716496E-16
  
  
#  86   2  L1  EION =  1.805500000E+04 eV   246
#  S(0) = 9.212862E-01
  1.8051735E+02  0.0000000E+00
  1.8051735E+04  0.0000000E+00
  1.8051735E+04  4.4661047E-05
  1.8055000E+04  4.4661047E-05
  1.8055180E+04  4.4661047E-05
  1.8055550E+04  4.5103513E-05
  1.8055919E+04  4.5519613E-05
  1.8056288E+04  4.5912083E-05
  1.8056657E+04  4.6283344E-05
  1.8057395E+04  4.6970495E-05
  1.8058133E+04  4.7595102E-05
  1.8059609E+04  4.8696686E-05
  1.8061086E+04  4.9645623E-05
  1.8064038E+04  5.1203786E-05
  1.8066991E+04  5.2404880E-05
  1.8072896E+04  5.3954408E-05
  1.8078801E+04  5.4623662E-05
  1.8084706E+04  5.4713536E-05
  1.8090611E+04  5.4494916E-05
  1.8093564E+04  5.4336117E-05
  1.8096516E+04  5.4169838E-05
  1.8102421E+04  5.3863570E-05
  1.8108327E+04  5.3637426E-05
  1.8114232E+04  5.3508067E-05
  1.8120137E+04  5.3465174E-05
  1.8126042E+04  5.3485220E-05
  1.8137852E+04  5.3606311E-05
  1.8149662E+04  5.3697216E-05
  1.8161473E+04  5.3685223E-05
  1.8173283E+04  5.3586037E-05
  1.8185093E+04  5.3453952E-05
  1.8196903E+04  5.3338503E-05
  1.8208714E+04  5.3264707E-05
  1.8220524E+04  5.3229930E-05
  1.8232334E+04  5.3217354E-05
  1.8244144E+04  5.3205059E-05
  1.8267765E+04  5.3129684E-05
  1.8291385E+04  5.2987090E-05
  1.8315006E+04  5.2840918E-05
  1.8338626E+04  5.2735022E-05
  1.8362247E+04  5.2658533E-05
  1.8385867E+04  5.2574987E-05
  1.8409488E+04  5.2467870E-05
  1.8433108E+04  5.2344229E-05
  1.8480349E+04  5.2117806E-05
  1.8527590E+04  5.1930347E-05
  1.8574831E+04  5.1722973E-05
  1.8622072E+04  5.1495386E-05
  1.8669313E+04  5.1292292E-05
  1.8716554E+04  5.1092728E-05
  1.8763795E+04  5.0883354E-05
  1.8811036E+04  5.0671204E-05
  1.8905518E+04  5.0263118E-05
  1.9000000E+04  4.9858235E-05
  2.0000000E+04  4.5826385E-05
  2.1000000E+04  4.2238500E-05
  2.2000000E+04  3.9011168E-05
  2.3000000E+04  3.6101495E-05
  2.4000000E+04  3.3472667E-05
  2.5000000E+04  3.1093702E-05
  2.6000000E+04  2.8935669E-05
  2.7000000E+04  2.6974040E-05
  2.8000000E+04  2.5187099E-05
  2.9000000E+04  2.3555774E-05
  3.0000000E+04  2.2063448E-05
  3.1000000E+04  2.0695549E-05
  3.2000000E+04  1.9439265E-05
  3.4000000E+04  1.7217847E-05
  3.6000000E+04  1.5324149E-05
  3.8000000E+04  1.3699410E-05
  4.0000000E+04  1.2297144E-05
  4.2000000E+04  1.1080276E-05
  4.4000000E+04  1.0018951E-05
  4.6000000E+04  9.0889362E-06
  4.8000000E+04  8.2704190E-06
  5.0000000E+04  7.5470907E-06
  5.2500000E+04  6.7564209E-06
  5.5000000E+04  6.0719658E-06
  5.7500000E+04  5.4764052E-06
  6.0000000E+04  4.9557190E-06
  6.5000000E+04  4.0952750E-06
  6.7500000E+04  3.7383617E-06
  7.0000000E+04  3.4212754E-06
  7.2500000E+04  3.1386139E-06
  7.5000000E+04  2.8858347E-06
  8.0000000E+04  2.4551392E-06
  8.5000000E+04  2.1048356E-06
  9.0000000E+04  1.8170710E-06
  9.5000000E+04  1.5785503E-06
  1.0000000E+05  1.3792323E-06
  1.0500000E+05  1.2114341E-06
  1.1000000E+05  1.0692096E-06
  1.1500000E+05  9.4790685E-07
  1.2000000E+05  8.4385131E-07
  1.2500000E+05  7.5411373E-07
  1.3000000E+05  6.7634037E-07
  1.3500000E+05  6.0862462E-07
  1.4000000E+05  5.4941159E-07
  1.4500000E+05  4.9742461E-07
  1.5000000E+05  4.5160880E-07
  1.5500000E+05  4.1108779E-07
  1.6000000E+05  3.7512934E-07
  1.6500000E+05  3.4311849E-07
  1.7000000E+05  3.1453643E-07
  1.8000000E+05  2.6596509E-07
  1.9000000E+05  2.2661795E-07
  2.0000000E+05  1.9443794E-07
  2.1000000E+05  1.6789019E-07
  2.2000000E+05  1.4581456E-07
  2.3000000E+05  1.2732352E-07
  2.4000000E+05  1.1173079E-07
  2.5000000E+05  9.8500235E-08
  2.6000000E+05  8.7209207E-08
  2.7000000E+05  7.7521639E-08
  2.8000000E+05  6.9168180E-08
  2.9000000E+05  6.1931352E-08
  3.0000000E+05  5.5634355E-08
  3.1000000E+05  5.0132527E-08
  3.2000000E+05  4.5306776E-08
  3.3000000E+05  4.1058510E-08
  3.4000000E+05  3.7305675E-08
  3.5000000E+05  3.3979633E-08
  3.6000000E+05  3.1022681E-08
  3.7000000E+05  2.8386106E-08
  3.8000000E+05  2.6028609E-08
  3.9000000E+05  2.3915025E-08
  4.0000000E+05  2.2015296E-08
  4.2000000E+05  1.8757862E-08
  4.4000000E+05  1.6089845E-08
  4.6000000E+05  1.3886346E-08
  4.8000000E+05  1.2052541E-08
  5.0000000E+05  1.0515622E-08
  5.2500000E+05  8.9271331E-09
  5.5000000E+05  7.6309457E-09
  5.7500000E+05  6.5641818E-09
  5.8750000E+05  6.1015071E-09
  6.0000000E+05  5.6793206E-09
  6.2500000E+05  4.9400260E-09
  6.5000000E+05  4.3182180E-09
  6.7500000E+05  3.7919890E-09
  7.0000000E+05  3.3440868E-09
  7.2500000E+05  2.9608118E-09
  7.5000000E+05  2.6312024E-09
  7.7500000E+05  2.3464213E-09
  8.0000000E+05  2.0992950E-09
  8.2500000E+05  1.8839642E-09
  8.5000000E+05  1.6956132E-09
  8.7500000E+05  1.5302612E-09
  9.0000000E+05  1.3846006E-09
  9.2500000E+05  1.2558691E-09
  9.5000000E+05  1.1417487E-09
  9.7500000E+05  1.0402857E-09
  1.0000000E+06  9.4982575E-10
  1.0250000E+06  8.6896295E-10
  1.0500000E+06  7.9649752E-10
  1.1000000E+06  6.7279336E-10
  1.1500000E+06  5.7209308E-10
  1.2000000E+06  4.8944524E-10
  1.2500000E+06  4.2110162E-10
  1.3000000E+06  3.6419330E-10
  1.3500000E+06  3.1650211E-10
  1.4000000E+06  2.7629715E-10
  1.4500000E+06  2.4221539E-10
  1.5000000E+06  2.1317479E-10
  1.5500000E+06  1.8831006E-10
  1.6000000E+06  1.6692419E-10
  1.6500000E+06  1.4845200E-10
  1.7000000E+06  1.3243237E-10
  1.7500000E+06  1.1848690E-10
  1.8000000E+06  1.0630345E-10
  1.8500000E+06  9.5623199E-11
  1.9000000E+06  8.6230610E-11
  1.9500000E+06  7.7945303E-11
  2.0000000E+06  7.0615573E-11
  2.0500000E+06  6.4113310E-11
  2.1000000E+06  5.8329890E-11
  2.1500000E+06  5.3172844E-11
  2.2000000E+06  4.8563220E-11
  2.2500000E+06  4.4433386E-11
  2.3000000E+06  4.0725210E-11
  2.4000000E+06  3.4380233E-11
  2.5000000E+06  2.9202943E-11
  2.6000000E+06  2.4947325E-11
  2.7000000E+06  2.1425307E-11
  2.8000000E+06  1.8491734E-11
  2.9000000E+06  1.6033685E-11
  3.0000000E+06  1.3962618E-11
  3.1000000E+06  1.2208574E-11
  3.2000000E+06  1.0715801E-11
  3.3000000E+06  9.4395615E-12
  3.4000000E+06  8.3437057E-12
  3.5000000E+06  7.3988680E-12
  3.6000000E+06  6.5810686E-12
  3.7000000E+06  5.8706202E-12
  3.8000000E+06  5.2512779E-12
  3.9000000E+06  4.7095702E-12
  4.0000000E+06  4.2342727E-12
  4.1000000E+06  3.8159924E-12
  4.2000000E+06  3.4468374E-12
  4.3000000E+06  3.1201507E-12
  4.4000000E+06  2.8302939E-12
  4.5000000E+06  2.5724736E-12
  4.6000000E+06  2.3426011E-12
  4.7000000E+06  2.1371750E-12
  4.8000000E+06  1.9531881E-12
  5.0000000E+06  1.6395318E-12
  5.1250000E+06  1.4743258E-12
  5.2500000E+06  1.3288508E-12
  5.3750000E+06  1.2003925E-12
  5.5000000E+06  1.0866578E-12
  5.7500000E+06  8.9587093E-13
  5.8750000E+06  8.1575058E-13
  6.0000000E+06  7.4413021E-13
  6.2500000E+06  6.2237141E-13
  6.5000000E+06  5.2386874E-13
  6.7500000E+06  4.4357415E-13
  7.0000000E+06  3.7765878E-13
  7.2500000E+06  3.2319149E-13
  7.5000000E+06  2.7790809E-13
  7.7500000E+06  2.4004460E-13
  8.0000000E+06  2.0821553E-13
  8.2500000E+06  1.8132438E-13
  8.5000000E+06  1.5849692E-13
  8.7500000E+06  1.3903191E-13
  9.0000000E+06  1.2236366E-13
  9.2500000E+06  1.0803315E-13
  9.5000000E+06  9.5665868E-14
  9.7500000E+06  8.4954572E-14
  1.0000000E+07  7.5645940E-14
  1.0250000E+07  6.7530104E-14
  1.0500000E+07  6.0432300E-14
  1.0750000E+07  5.4206358E-14
  1.1000000E+07  4.8729699E-14
  1.1250000E+07  4.3899127E-14
  1.1500000E+07  3.9627435E-14
  1.1750000E+07  3.5840755E-14
  1.2000000E+07  3.2476298E-14
  1.2250000E+07  2.9480387E-14
  1.2500000E+07  2.6806987E-14
  1.3000000E+07  2.2274747E-14
  1.3500000E+07  1.8621935E-14
  1.4000000E+07  1.5654438E-14
  1.4500000E+07  1.3226191E-14
  1.5000000E+07  1.1227822E-14
  1.5500000E+07  9.5767353E-15
  1.6000000E+07  8.2072350E-15
  
  
#  86   3  L2  EION =  1.733400000E+04 eV   247
#  S(0) = 1.067905E+00
  1.7332243E+02  0.0000000E+00
  1.7332243E+04  0.0000000E+00
  1.7332243E+04  1.0358412E-04
  1.7334000E+04  1.0358412E-04
  1.7334174E+04  1.0358412E-04
  1.7334304E+04  1.0611032E-04
  1.7334434E+04  1.0848231E-04
  1.7334564E+04  1.1070206E-04
  1.7334694E+04  1.1277234E-04
  1.7334954E+04  1.1647922E-04
  1.7335214E+04  1.1963787E-04
  1.7335735E+04  1.2447961E-04
  1.7336255E+04  1.2765772E-04
  1.7336775E+04  1.2952702E-04
  1.7337295E+04  1.3040188E-04
  1.7337815E+04  1.3054339E-04
  1.7338335E+04  1.3015915E-04
  1.7339376E+04  1.2841592E-04
  1.7340416E+04  1.2603365E-04
  1.7341456E+04  1.2348007E-04
  1.7342497E+04  1.2099591E-04
  1.7344578E+04  1.1662898E-04
  1.7346658E+04  1.1321934E-04
  1.7348739E+04  1.1069496E-04
  1.7350820E+04  1.0890602E-04
  1.7354981E+04  1.0696319E-04
  1.7359142E+04  1.0646035E-04
  1.7363304E+04  1.0676768E-04
  1.7367465E+04  1.0746359E-04
  1.7371627E+04  1.0826971E-04
  1.7375788E+04  1.0901229E-04
  1.7379950E+04  1.0959708E-04
  1.7384111E+04  1.0998921E-04
  1.7392434E+04  1.1024183E-04
  1.7400757E+04  1.1003564E-04
  1.7409079E+04  1.0969063E-04
  1.7417402E+04  1.0941961E-04
  1.7425725E+04  1.0930293E-04
  1.7434048E+04  1.0932443E-04
  1.7450694E+04  1.0952245E-04
  1.7467339E+04  1.0954688E-04
  1.7483985E+04  1.0928563E-04
  1.7500630E+04  1.0890754E-04
  1.7517276E+04  1.0859258E-04
  1.7533922E+04  1.0838992E-04
  1.7567213E+04  1.0807562E-04
  1.7583859E+04  1.0784182E-04
  1.7600504E+04  1.0755113E-04
  1.7667087E+04  1.0651183E-04
  1.7733670E+04  1.0557948E-04
  1.7866835E+04  1.0363722E-04
  1.8000000E+04  1.0169859E-04
  1.8500000E+04  9.4794789E-05
  1.9000000E+04  8.8476947E-05
  1.9500000E+04  8.2715567E-05
  2.0000000E+04  7.7428912E-05
  2.1000000E+04  6.8087682E-05
  2.2000000E+04  6.0132949E-05
  2.3000000E+04  5.3330593E-05
  2.4000000E+04  4.7485789E-05
  2.5000000E+04  4.2441238E-05
  2.6000000E+04  3.8067071E-05
  2.7000000E+04  3.4257357E-05
  2.8000000E+04  3.0925365E-05
  2.9000000E+04  2.7999494E-05
  3.0000000E+04  2.5420523E-05
  3.1000000E+04  2.3139247E-05
  3.2000000E+04  2.1114545E-05
  3.4000000E+04  1.7702164E-05
  3.6000000E+04  1.4966292E-05
  3.8000000E+04  1.2749754E-05
  4.0000000E+04  1.0936874E-05
  4.2000000E+04  9.4412708E-06
  4.4000000E+04  8.1976106E-06
  4.6000000E+04  7.1558980E-06
  4.8000000E+04  6.2774613E-06
  5.0000000E+04  5.5320920E-06
  5.2500000E+04  4.7517168E-06
  5.5000000E+04  4.1063149E-06
  5.7500000E+04  3.5684649E-06
  6.0000000E+04  3.1170951E-06
  6.5000000E+04  2.4118903E-06
  6.7500000E+04  2.1350864E-06
  7.0000000E+04  1.8973437E-06
  7.2500000E+04  1.6921618E-06
  7.5000000E+04  1.5142787E-06
  7.7500000E+04  1.3594074E-06
  8.0000000E+04  1.2240327E-06
  8.2500000E+04  1.1052553E-06
  8.5000000E+04  1.0006710E-06
  9.0000000E+04  8.2638828E-07
  9.5000000E+04  6.8870638E-07
  1.0000000E+05  5.7871839E-07
  1.0500000E+05  4.8996116E-07
  1.1000000E+05  4.1767405E-07
  1.1500000E+05  3.5830302E-07
  1.2000000E+05  3.0916162E-07
  1.2500000E+05  2.6819634E-07
  1.3000000E+05  2.3382092E-07
  1.3500000E+05  2.0479829E-07
  1.4000000E+05  1.8015506E-07
  1.4500000E+05  1.5911897E-07
  1.5000000E+05  1.4107265E-07
  1.5500000E+05  1.2551892E-07
  1.6000000E+05  1.1205476E-07
  1.6500000E+05  1.0035137E-07
  1.7000000E+05  9.0138924E-08
  1.7500000E+05  8.1194748E-08
  1.8000000E+05  7.3334109E-08
  1.8500000E+05  6.6402996E-08
  1.9000000E+05  6.0272386E-08
  2.0000000E+05  4.9995235E-08
  2.1000000E+05  4.1819094E-08
  2.2000000E+05  3.5248625E-08
  2.3000000E+05  2.9919690E-08
  2.4000000E+05  2.5561029E-08
  2.5000000E+05  2.1968120E-08
  2.6000000E+05  1.8985040E-08
  2.7000000E+05  1.6491690E-08
  2.8000000E+05  1.4394689E-08
  2.9000000E+05  1.2620784E-08
  3.0000000E+05  1.1112044E-08
  3.1000000E+05  9.8222993E-09
  3.2000000E+05  8.7144908E-09
  3.3000000E+05  7.7586742E-09
  3.4000000E+05  6.9304987E-09
  3.5000000E+05  6.2100438E-09
  3.6000000E+05  5.5809237E-09
  3.7000000E+05  5.0295879E-09
  3.8000000E+05  4.5447734E-09
  3.9000000E+05  4.1170738E-09
  4.0000000E+05  3.7385990E-09
  4.2000000E+05  3.1037592E-09
  4.4000000E+05  2.5983365E-09
  4.6000000E+05  2.1919049E-09
  4.8000000E+05  1.8620673E-09
  5.0000000E+05  1.5921210E-09
  5.2500000E+05  1.3200100E-09
  5.5000000E+05  1.1037395E-09
  5.7500000E+05  9.3008877E-10
  5.8750000E+05  8.5610599E-10
  6.0000000E+05  7.8935115E-10
  6.2500000E+05  6.7430482E-10
  6.5000000E+05  5.7951318E-10
  6.7500000E+05  5.0083632E-10
  7.0000000E+05  4.3508963E-10
  7.2500000E+05  3.7980038E-10
  7.5000000E+05  3.3303098E-10
  7.7500000E+05  2.9325061E-10
  8.0000000E+05  2.5924051E-10
  8.2500000E+05  2.3002305E-10
  8.5000000E+05  2.0480851E-10
  8.7500000E+05  1.8295520E-10
  9.0000000E+05  1.6393857E-10
  9.2500000E+05  1.4732740E-10
  9.5000000E+05  1.3276523E-10
  9.7500000E+05  1.1995585E-10
  1.0000000E+06  1.0865189E-10
  1.0250000E+06  9.8645792E-11
  1.0500000E+06  8.9762579E-11
  1.1000000E+06  7.4795071E-11
  1.1500000E+06  6.2811131E-11
  1.2000000E+06  5.3124778E-11
  1.2500000E+06  4.5227434E-11
  1.3000000E+06  3.8737200E-11
  1.3500000E+06  3.3363970E-11
  1.4000000E+06  2.8885102E-11
  1.4500000E+06  2.5128063E-11
  1.5000000E+06  2.1957934E-11
  1.5500000E+06  1.9268316E-11
  1.6000000E+06  1.6974643E-11
  1.6500000E+06  1.5009203E-11
  1.7000000E+06  1.3317407E-11
  1.7500000E+06  1.1854960E-11
  1.8000000E+06  1.0585701E-11
  1.8500000E+06  9.4799451E-12
  1.9000000E+06  8.5131872E-12
  1.9500000E+06  7.6650919E-12
  2.0000000E+06  6.9187025E-12
  2.0500000E+06  6.2598123E-12
  2.1000000E+06  5.6764691E-12
  2.2000000E+06  4.6975763E-12
  2.3000000E+06  3.9181696E-12
  2.4000000E+06  3.2917206E-12
  2.5000000E+06  2.7838426E-12
  2.6000000E+06  2.3687966E-12
  2.7000000E+06  2.0270971E-12
  2.8000000E+06  1.7438481E-12
  2.9000000E+06  1.5075550E-12
  3.0000000E+06  1.3092686E-12
  3.1000000E+06  1.1419569E-12
  3.2000000E+06  1.0000502E-12
  3.3000000E+06  8.7910427E-13
  3.4000000E+06  7.7554989E-13
  3.5000000E+06  6.8650290E-13
  3.6000000E+06  6.0961855E-13
  3.7000000E+06  5.4297982E-13
  3.8000000E+06  4.8501068E-13
  3.9000000E+06  4.3440872E-13
  4.0000000E+06  3.9009249E-13
  4.1000000E+06  3.5115987E-13
  4.2000000E+06  3.1685504E-13
  4.3000000E+06  2.8654211E-13
  4.4000000E+06  2.5968401E-13
  4.6000000E+06  2.1457856E-13
  4.8000000E+06  1.7864472E-13
  5.0000000E+06  1.4976083E-13
  5.1250000E+06  1.3457095E-13
  5.2500000E+06  1.2120986E-13
  5.3750000E+06  1.0942365E-13
  5.5000000E+06  9.8998230E-14
  5.7500000E+06  8.1531843E-14
  5.8750000E+06  7.4205455E-14
  6.0000000E+06  6.7660827E-14
  6.2500000E+06  5.6544827E-14
  6.5000000E+06  4.7562075E-14
  6.7500000E+06  4.0247141E-14
  7.0000000E+06  3.4247732E-14
  7.2500000E+06  2.9294470E-14
  7.5000000E+06  2.5179444E-14
  7.7500000E+06  2.1740899E-14
  8.0000000E+06  1.8851975E-14
  8.2500000E+06  1.6412416E-14
  8.5000000E+06  1.4342432E-14
  8.7500000E+06  1.2578093E-14
  9.0000000E+06  1.1067849E-14
  9.2500000E+06  9.7698767E-15
  9.5000000E+06  8.6500700E-15
  9.7500000E+06  7.6804697E-15
  1.0000000E+07  6.8380394E-15
  1.0250000E+07  6.1037055E-15
  1.0500000E+07  5.4616052E-15
  1.0750000E+07  4.8984900E-15
  1.1000000E+07  4.4032485E-15
  1.1250000E+07  3.9665223E-15
  1.1500000E+07  3.5803938E-15
  1.2000000E+07  2.9340785E-15
  1.2500000E+07  2.4216624E-15
  1.3000000E+07  2.0119436E-15
  1.3500000E+07  1.6818049E-15
  1.4000000E+07  1.4138786E-15
  1.4500000E+07  1.1949168E-15
  1.5000000E+07  1.0147248E-15
  1.5500000E+07  8.6548980E-16
  1.6000000E+07  7.4121429E-16
  1.6500000E+07  6.3735726E-16
  1.7000000E+07  5.5028981E-16
  
  
#  86   4  L3  EION =  1.461500000E+04 eV   247
#  S(0) = 1.934499E+00
  1.4613196E+02  0.0000000E+00
  1.4613196E+04  0.0000000E+00
  1.4613196E+04  2.1755939E-04
  1.4615000E+04  2.1755939E-04
  1.4615146E+04  2.1755939E-04
  1.4615297E+04  2.2423977E-04
  1.4615447E+04  2.3055671E-04
  1.4615597E+04  2.3651007E-04
  1.4615748E+04  2.4210241E-04
  1.4616048E+04  2.5222584E-04
  1.4616349E+04  2.6098938E-04
  1.4616950E+04  2.7479386E-04
  1.4617552E+04  2.8433519E-04
  1.4618754E+04  2.9399952E-04
  1.4619957E+04  2.9573547E-04
  1.4621160E+04  2.9337142E-04
  1.4622362E+04  2.8914761E-04
  1.4623565E+04  2.8428999E-04
  1.4624768E+04  2.7943853E-04
  1.4627173E+04  2.7083835E-04
  1.4629578E+04  2.6421317E-04
  1.4631984E+04  2.5947934E-04
  1.4634389E+04  2.5632649E-04
  1.4639200E+04  2.5349120E-04
  1.4644010E+04  2.5357492E-04
  1.4646416E+04  2.5422750E-04
  1.4648821E+04  2.5509671E-04
  1.4653632E+04  2.5707698E-04
  1.4658442E+04  2.5891341E-04
  1.4663253E+04  2.6029205E-04
  1.4668064E+04  2.6111128E-04
  1.4672874E+04  2.6140930E-04
  1.4682496E+04  2.6092857E-04
  1.4692117E+04  2.5990844E-04
  1.4711360E+04  2.5871251E-04
  1.4720981E+04  2.5869742E-04
  1.4730602E+04  2.5881509E-04
  1.4749845E+04  2.5867835E-04
  1.4769088E+04  2.5773332E-04
  1.4788330E+04  2.5650527E-04
  1.4807573E+04  2.5552561E-04
  1.4826816E+04  2.5483556E-04
  1.4846058E+04  2.5418866E-04
  1.4884544E+04  2.5239281E-04
  1.4923029E+04  2.5042747E-04
  1.4961515E+04  2.4880973E-04
  1.5000000E+04  2.4716396E-04
  1.5125000E+04  2.4155310E-04
  1.5250000E+04  2.3605427E-04
  1.5500000E+04  2.2558903E-04
  1.5750000E+04  2.1563144E-04
  1.6000000E+04  2.0621070E-04
  1.6500000E+04  1.8897577E-04
  1.7000000E+04  1.7359551E-04
  1.8000000E+04  1.4734674E-04
  1.9000000E+04  1.2595903E-04
  2.0000000E+04  1.0837940E-04
  2.1000000E+04  9.3821234E-05
  2.2000000E+04  8.1674183E-05
  2.3000000E+04  7.1469821E-05
  2.4000000E+04  6.2840726E-05
  2.5000000E+04  5.5499952E-05
  2.6000000E+04  4.9219611E-05
  2.7000000E+04  4.3818114E-05
  2.8000000E+04  3.9149633E-05
  2.9000000E+04  3.5096173E-05
  3.0000000E+04  3.1561615E-05
  3.1000000E+04  2.8467161E-05
  3.2000000E+04  2.5747775E-05
  3.4000000E+04  2.1227414E-05
  3.6000000E+04  1.7666623E-05
  3.8000000E+04  1.4828743E-05
  4.0000000E+04  1.2543030E-05
  4.2000000E+04  1.0684357E-05
  4.4000000E+04  9.1597039E-06
  4.6000000E+04  7.8990162E-06
  4.8000000E+04  6.8489211E-06
  5.0000000E+04  5.9683029E-06
  5.2500000E+04  5.0578090E-06
  5.5000000E+04  4.3148053E-06
  5.7500000E+04  3.7034733E-06
  6.0000000E+04  3.1966666E-06
  6.5000000E+04  2.4181043E-06
  6.7500000E+04  2.1176486E-06
  7.0000000E+04  1.8622838E-06
  7.2500000E+04  1.6441174E-06
  7.5000000E+04  1.4568267E-06
  8.0000000E+04  1.1554316E-06
  8.5000000E+04  9.2764087E-07
  9.0000000E+04  7.5292275E-07
  9.5000000E+04  6.1713302E-07
  1.0000000E+05  5.1033808E-07
  1.0500000E+05  4.2543951E-07
  1.1000000E+05  3.5728498E-07
  1.1500000E+05  3.0208124E-07
  1.2000000E+05  2.5699933E-07
  1.2500000E+05  2.1990432E-07
  1.3000000E+05  1.8916743E-07
  1.3500000E+05  1.6353355E-07
  1.4000000E+05  1.4202638E-07
  1.4500000E+05  1.2388005E-07
  1.5000000E+05  1.0848886E-07
  1.5500000E+05  9.5370187E-08
  1.6000000E+05  8.4136791E-08
  1.6500000E+05  7.4475917E-08
  1.7000000E+05  6.6133372E-08
  1.8000000E+05  5.2609159E-08
  1.9000000E+05  4.2303656E-08
  2.0000000E+05  3.4349334E-08
  2.1000000E+05  2.8138081E-08
  2.2000000E+05  2.3236467E-08
  2.3000000E+05  1.9330910E-08
  2.4000000E+05  1.6191388E-08
  2.5000000E+05  1.3647051E-08
  2.6000000E+05  1.1569526E-08
  2.7000000E+05  9.8613235E-09
  2.8000000E+05  8.4476818E-09
  2.9000000E+05  7.2707371E-09
  3.0000000E+05  6.2853249E-09
  3.1000000E+05  5.4559159E-09
  3.2000000E+05  4.7543503E-09
  3.3000000E+05  4.1581531E-09
  3.4000000E+05  3.6492726E-09
  3.5000000E+05  3.2131196E-09
  3.6000000E+05  2.8378335E-09
  3.8000000E+05  2.2328167E-09
  4.0000000E+05  1.7754607E-09
  4.2000000E+05  1.4253994E-09
  4.4000000E+05  1.1544172E-09
  4.6000000E+05  9.4247609E-10
  4.8000000E+05  7.7513899E-10
  5.0000000E+05  6.4186580E-10
  5.2500000E+05  5.1150687E-10
  5.5000000E+05  4.1130494E-10
  5.7500000E+05  3.3346958E-10
  6.0000000E+05  2.7242270E-10
  6.2500000E+05  2.2411655E-10
  6.5000000E+05  1.8557777E-10
  6.6250000E+05  1.6925724E-10
  6.7500000E+05  1.5459711E-10
  7.0000000E+05  1.2951580E-10
  7.2500000E+05  1.0907633E-10
  7.5000000E+05  9.2316765E-11
  7.7500000E+05  7.8495096E-11
  8.0000000E+05  6.7034469E-11
  8.2500000E+05  5.7483049E-11
  8.5000000E+05  4.9484462E-11
  8.7500000E+05  4.2755802E-11
  9.0000000E+05  3.7071098E-11
  9.2500000E+05  3.2248801E-11
  9.5000000E+05  2.8142245E-11
  9.7500000E+05  2.4632332E-11
  1.0000000E+06  2.1621867E-11
  1.0250000E+06  1.9031161E-11
  1.0500000E+06  1.6794582E-11
  1.1000000E+06  1.3175886E-11
  1.1500000E+06  1.0432086E-11
  1.2000000E+06  8.3297541E-12
  1.2500000E+06  6.7032996E-12
  1.3000000E+06  5.4337196E-12
  1.3500000E+06  4.4344590E-12
  1.4000000E+06  3.6418737E-12
  1.4500000E+06  3.0086772E-12
  1.5000000E+06  2.4993956E-12
  1.5500000E+06  2.0871800E-12
  1.6000000E+06  1.7515398E-12
  1.6500000E+06  1.4767135E-12
  1.7000000E+06  1.2504879E-12
  1.7500000E+06  1.0633353E-12
  1.8000000E+06  9.0777204E-13
  1.8500000E+06  7.7788355E-13
  1.9000000E+06  6.6896762E-13
  1.9500000E+06  5.7726524E-13
  2.0000000E+06  4.9975558E-13
  2.0500000E+06  4.3399890E-13
  2.1000000E+06  3.7801529E-13
  2.1500000E+06  3.3019070E-13
  2.2000000E+06  2.8920360E-13
  2.2500000E+06  2.5396726E-13
  2.3000000E+06  2.2358453E-13
  2.4000000E+06  1.7453076E-13
  2.5000000E+06  1.3746194E-13
  2.6000000E+06  1.0916800E-13
  2.7000000E+06  8.7369978E-14
  2.8000000E+06  7.0430577E-14
  2.9000000E+06  5.7160059E-14
  3.0000000E+06  4.6684789E-14
  3.1000000E+06  3.8356913E-14
  3.2000000E+06  3.1691707E-14
  3.3000000E+06  2.6323448E-14
  3.4000000E+06  2.1973976E-14
  3.5000000E+06  1.8430133E-14
  3.6000000E+06  1.5527324E-14
  3.7000000E+06  1.3137585E-14
  3.8000000E+06  1.1160779E-14
  3.9000000E+06  9.5180587E-15
  4.0000000E+06  8.1470043E-15
  4.1000000E+06  6.9979299E-15
  4.2000000E+06  6.0310754E-15
  4.3000000E+06  5.2144686E-15
  4.4000000E+06  4.5222709E-15
  4.5000000E+06  3.9334993E-15
  4.6000000E+06  3.4310398E-15
  4.7000000E+06  3.0008750E-15
  4.8000000E+06  2.6314756E-15
  5.0000000E+06  2.0385334E-15
  5.1250000E+06  1.7461412E-15
  5.2500000E+06  1.5008628E-15
  5.3750000E+06  1.2943042E-15
  5.5000000E+06  1.1197047E-15
  5.6250000E+06  9.7159335E-16
  5.7500000E+06  8.4552232E-16
  5.8750000E+06  7.3786030E-16
  6.0000000E+06  6.4563019E-16
  6.2500000E+06  4.9808948E-16
  6.5000000E+06  3.8794056E-16
  6.6250000E+06  3.4351924E-16
  6.7500000E+06  3.0483326E-16
  7.0000000E+06  2.4150936E-16
  7.2500000E+06  1.9281532E-16
  7.5000000E+06  1.5504931E-16
  7.7500000E+06  1.2552298E-16
  8.0000000E+06  1.0226420E-16
  8.2500000E+06  8.3812491E-17
  8.5000000E+06  6.9076585E-17
  8.7500000E+06  5.7234230E-17
  9.0000000E+06  4.7660728E-17
  9.2500000E+06  3.9877876E-17
  9.5000000E+06  3.3516954E-17
  9.7500000E+06  2.8291680E-17
  1.0000000E+07  2.3978502E-17
  1.0250000E+07  2.0401813E-17
  1.0500000E+07  1.7422855E-17
  1.0750000E+07  1.4931432E-17
  1.1000000E+07  1.2839528E-17
  1.1250000E+07  1.1076444E-17
  1.1500000E+07  9.5851151E-18
  1.1750000E+07  8.3192746E-18
  1.2000000E+07  7.2411986E-18
  1.2250000E+07  6.3200207E-18
  1.2500000E+07  5.5304323E-18
  1.2750000E+07  4.8515986E-18
  1.3000000E+07  4.2663007E-18
  1.3250000E+07  3.7602650E-18
  1.3500000E+07  3.3216696E-18
  1.4000000E+07  2.6088390E-18
  1.4500000E+07  2.0660253E-18
  
  
#  86   5  M1  EION =  4.483000000E+03 eV   260
#  S(0) = 8.715749E-01
  4.4798424E+01  0.0000000E+00
  4.4798424E+03  0.0000000E+00
  4.4798424E+03  1.1936444E-04
  4.4830000E+03  1.1936444E-04
  4.4830445E+03  1.1936444E-04
  4.4834100E+03  1.2064793E-04
  4.4837755E+03  1.2185623E-04
  4.4841409E+03  1.2299661E-04
  4.4845064E+03  1.2407556E-04
  4.4852374E+03  1.2607152E-04
  4.4859684E+03  1.2788259E-04
  4.4874303E+03  1.3106199E-04
  4.4888923E+03  1.3377793E-04
  4.4918162E+03  1.3817131E-04
  4.4947400E+03  1.4148220E-04
  4.5005878E+03  1.4559192E-04
  4.5064356E+03  1.4719800E-04
  4.5122834E+03  1.4721423E-04
  4.5181311E+03  1.4641252E-04
  4.5210550E+03  1.4588682E-04
  4.5239789E+03  1.4534633E-04
  4.5298267E+03  1.4434885E-04
  4.5356745E+03  1.4357774E-04
  4.5415222E+03  1.4307152E-04
  4.5473700E+03  1.4279829E-04
  4.5532178E+03  1.4269259E-04
  4.5649133E+03  1.4269338E-04
  4.5766089E+03  1.4261015E-04
  4.5824567E+03  1.4246793E-04
  4.5883044E+03  1.4225396E-04
  4.6000000E+03  1.4166923E-04
  4.6125000E+03  1.4095496E-04
  4.6250000E+03  1.4030013E-04
  4.6375000E+03  1.3977470E-04
  4.6500000E+03  1.3936256E-04
  4.6625000E+03  1.3900096E-04
  4.6750000E+03  1.3862765E-04
  4.7000000E+03  1.3771586E-04
  4.7250000E+03  1.3665209E-04
  4.7500000E+03  1.3564334E-04
  4.7750000E+03  1.3476004E-04
  4.8000000E+03  1.3392593E-04
  4.8250000E+03  1.3304542E-04
  4.8500000E+03  1.3211025E-04
  4.9000000E+03  1.3027042E-04
  4.9250000E+03  1.2941617E-04
  4.9500000E+03  1.2858078E-04
  4.9750000E+03  1.2773905E-04
  5.0000000E+03  1.2687361E-04
  5.0312500E+03  1.2578341E-04
  5.0625000E+03  1.2472633E-04
  5.0937500E+03  1.2370363E-04
  5.1250000E+03  1.2269543E-04
  5.1875000E+03  1.2068800E-04
  5.2500000E+03  1.1869589E-04
  5.3125000E+03  1.1677801E-04
  5.3750000E+03  1.1491067E-04
  5.4375000E+03  1.1305448E-04
  5.5000000E+03  1.1124725E-04
  5.5625000E+03  1.0949926E-04
  5.6250000E+03  1.0778268E-04
  5.6875000E+03  1.0609127E-04
  5.7500000E+03  1.0443889E-04
  5.8750000E+03  1.0126048E-04
  6.0000000E+03  9.8213591E-05
  6.2500000E+03  9.2488889E-05
  6.5000000E+03  8.7239467E-05
  6.7500000E+03  8.2401651E-05
  7.0000000E+03  7.7935677E-05
  7.2500000E+03  7.3808116E-05
  7.5000000E+03  6.9986621E-05
  8.0000000E+03  6.3149333E-05
  8.5000000E+03  5.7230364E-05
  9.0000000E+03  5.2076577E-05
  9.5000000E+03  4.7564522E-05
  1.0000000E+04  4.3593824E-05
  1.0500000E+04  4.0082816E-05
  1.1000000E+04  3.6964840E-05
  1.1500000E+04  3.4184277E-05
  1.2000000E+04  3.1694581E-05
  1.2500000E+04  2.9457315E-05
  1.3000000E+04  2.7440065E-05
  1.3500000E+04  2.5615229E-05
  1.4000000E+04  2.3959389E-05
  1.4500000E+04  2.2452625E-05
  1.5000000E+04  2.1077825E-05
  1.6000000E+04  1.8667068E-05
  1.7000000E+04  1.6631102E-05
  1.8000000E+04  1.4897048E-05
  1.9000000E+04  1.3408818E-05
  2.0000000E+04  1.2122694E-05
  2.1000000E+04  1.1004205E-05
  2.2000000E+04  1.0025888E-05
  2.3000000E+04  9.1656486E-06
  2.4000000E+04  8.4055557E-06
  2.5000000E+04  7.7309337E-06
  2.6000000E+04  7.1296802E-06
  2.7000000E+04  6.5917453E-06
  2.8000000E+04  6.1087291E-06
  2.9000000E+04  5.6735674E-06
  3.0000000E+04  5.2802870E-06
  3.1000000E+04  4.9238085E-06
  3.2000000E+04  4.5997921E-06
  3.4000000E+04  4.0347595E-06
  3.6000000E+04  3.5610705E-06
  3.8000000E+04  3.1605283E-06
  4.0000000E+04  2.8192014E-06
  4.2000000E+04  2.5262875E-06
  4.4000000E+04  2.2733091E-06
  4.6000000E+04  2.0535436E-06
  4.8000000E+04  1.8616067E-06
  5.0000000E+04  1.6931472E-06
  5.2500000E+04  1.5102495E-06
  5.5000000E+04  1.3529751E-06
  5.7500000E+04  1.2169263E-06
  6.0000000E+04  1.0985943E-06
  6.5000000E+04  9.0430878E-07
  6.7500000E+04  8.2418269E-07
  7.0000000E+04  7.5322691E-07
  7.2500000E+04  6.9015694E-07
  7.5000000E+04  6.3390030E-07
  7.7500000E+04  5.8355642E-07
  8.0000000E+04  5.3836505E-07
  8.2500000E+04  4.9768120E-07
  8.5000000E+04  4.6095503E-07
  9.0000000E+04  3.9755873E-07
  9.5000000E+04  3.4514048E-07
  1.0000000E+05  3.0142418E-07
  1.0500000E+05  2.6467939E-07
  1.1000000E+05  2.3357389E-07
  1.1500000E+05  2.0707041E-07
  1.2000000E+05  1.8435266E-07
  1.2500000E+05  1.6477235E-07
  1.3000000E+05  1.4780996E-07
  1.3500000E+05  1.3304568E-07
  1.4000000E+05  1.2013793E-07
  1.4500000E+05  1.0880668E-07
  1.5000000E+05  9.8820922E-08
  1.5500000E+05  8.9988990E-08
  1.6000000E+05  8.2150905E-08
  1.6500000E+05  7.5172442E-08
  1.7000000E+05  6.8940440E-08
  1.7500000E+05  6.3359055E-08
  1.8000000E+05  5.8346735E-08
  1.8500000E+05  5.3833809E-08
  1.9000000E+05  4.9760526E-08
  2.0000000E+05  4.2734143E-08
  2.1000000E+05  3.6933749E-08
  2.2000000E+05  3.2107083E-08
  2.3000000E+05  2.8061198E-08
  2.4000000E+05  2.4646880E-08
  2.5000000E+05  2.1747570E-08
  2.6000000E+05  1.9271352E-08
  2.7000000E+05  1.7145119E-08
  2.8000000E+05  1.5310258E-08
  2.9000000E+05  1.3719428E-08
  3.0000000E+05  1.2334124E-08
  3.1000000E+05  1.1122826E-08
  3.2000000E+05  1.0059573E-08
  3.3000000E+05  9.1228653E-09
  3.4000000E+05  8.2947959E-09
  3.5000000E+05  7.5603789E-09
  3.6000000E+05  6.9070111E-09
  3.7000000E+05  6.3240432E-09
  3.8000000E+05  5.8024366E-09
  3.9000000E+05  5.3344925E-09
  4.0000000E+05  4.9136285E-09
  4.2000000E+05  4.1913254E-09
  4.4000000E+05  3.5990130E-09
  4.6000000E+05  3.1092717E-09
  4.8000000E+05  2.7012603E-09
  5.0000000E+05  2.3589591E-09
  5.2500000E+05  2.0047987E-09
  5.5000000E+05  1.7154745E-09
  5.7500000E+05  1.4770938E-09
  5.8750000E+05  1.3736191E-09
  6.0000000E+05  1.2791505E-09
  6.2500000E+05  1.1136057E-09
  6.5000000E+05  9.7424001E-10
  6.7500000E+05  8.5619201E-10
  7.0000000E+05  7.5562923E-10
  7.2500000E+05  6.6950631E-10
  7.5000000E+05  5.9538408E-10
  7.7500000E+05  5.3129457E-10
  8.0000000E+05  4.7563917E-10
  8.2500000E+05  4.2711087E-10
  8.5000000E+05  3.8463456E-10
  8.7500000E+05  3.4732098E-10
  9.0000000E+05  3.1443072E-10
  9.2500000E+05  2.8534580E-10
  9.5000000E+05  2.5954734E-10
  9.7500000E+05  2.3659761E-10
  1.0000000E+06  2.1612582E-10
  1.0250000E+06  1.9781657E-10
  1.0500000E+06  1.8140056E-10
  1.1000000E+06  1.5335736E-10
  1.1500000E+06  1.3050800E-10
  1.2000000E+06  1.1173846E-10
  1.2500000E+06  9.6204672E-11
  1.3000000E+06  8.3259961E-11
  1.3500000E+06  7.2403905E-11
  1.4000000E+06  6.3245548E-11
  1.4500000E+06  5.5476778E-11
  1.5000000E+06  4.8852858E-11
  1.5500000E+06  4.3177900E-11
  1.6000000E+06  3.8294003E-11
  1.6500000E+06  3.4073056E-11
  1.7000000E+06  3.0410483E-11
  1.7500000E+06  2.7220425E-11
  1.8000000E+06  2.4432010E-11
  1.8500000E+06  2.1986454E-11
  1.9000000E+06  1.9834759E-11
  1.9500000E+06  1.7935874E-11
  2.0000000E+06  1.6255261E-11
  2.0500000E+06  1.4763741E-11
  2.1000000E+06  1.3436569E-11
  2.1500000E+06  1.2252677E-11
  2.2000000E+06  1.1194069E-11
  2.2500000E+06  1.0245317E-11
  2.3000000E+06  9.3931510E-12
  2.4000000E+06  7.9343299E-12
  2.5000000E+06  6.7431878E-12
  2.6000000E+06  5.7634414E-12
  2.7000000E+06  4.9520938E-12
  2.8000000E+06  4.2759546E-12
  2.9000000E+06  3.7091653E-12
  3.0000000E+06  3.2314026E-12
  3.1000000E+06  2.8265846E-12
  3.2000000E+06  2.4818971E-12
  3.3000000E+06  2.1870641E-12
  3.4000000E+06  1.9337905E-12
  3.5000000E+06  1.7153340E-12
  3.6000000E+06  1.5261837E-12
  3.7000000E+06  1.3618100E-12
  3.8000000E+06  1.2184716E-12
  3.9000000E+06  1.0930645E-12
  4.0000000E+06  9.8300112E-13
  4.1000000E+06  8.8611506E-13
  4.2000000E+06  8.0058477E-13
  4.3000000E+06  7.2487314E-13
  4.4000000E+06  6.5767815E-13
  4.5000000E+06  5.9789299E-13
  4.6000000E+06  5.4457356E-13
  4.7000000E+06  4.9691187E-13
  4.8000000E+06  4.5421412E-13
  5.0000000E+06  3.8140152E-13
  5.1250000E+06  3.4303875E-13
  5.2500000E+06  3.0925047E-13
  5.3750000E+06  2.7940797E-13
  5.5000000E+06  2.5298004E-13
  5.7500000E+06  2.0863328E-13
  5.8750000E+06  1.9000432E-13
  6.0000000E+06  1.7334917E-13
  6.2500000E+06  1.4502976E-13
  6.5000000E+06  1.2211490E-13
  6.7500000E+06  1.0342696E-13
  7.0000000E+06  8.8073748E-14
  7.2500000E+06  7.5376092E-14
  7.5000000E+06  6.4819628E-14
  7.7500000E+06  5.6002797E-14
  
  
#  86   6  M2  EION =  4.162000000E+03 eV   264
#  S(0) = 1.180949E+00
  4.1600590E+01  0.0000000E+00
  4.1600590E+03  0.0000000E+00
  4.1600590E+03  2.1336358E-04
  4.1620000E+03  2.1336358E-04
  4.1620415E+03  2.1336358E-04
  4.1621601E+03  2.1818157E-04
  4.1622787E+03  2.2274723E-04
  4.1623973E+03  2.2706173E-04
  4.1625160E+03  2.3112762E-04
  4.1627532E+03  2.3852963E-04
  4.1629904E+03  2.4499497E-04
  4.1634649E+03  2.5533950E-04
  4.1639394E+03  2.6266965E-04
  4.1644139E+03  2.6752583E-04
  4.1648884E+03  2.7041719E-04
  4.1653629E+03  2.7178953E-04
  4.1658373E+03  2.7201519E-04
  4.1667863E+03  2.7016642E-04
  4.1677353E+03  2.6657748E-04
  4.1686842E+03  2.6225523E-04
  4.1696332E+03  2.5776719E-04
  4.1715311E+03  2.4936653E-04
  4.1734290E+03  2.4237138E-04
  4.1753270E+03  2.3687605E-04
  4.1772249E+03  2.3271348E-04
  4.1810207E+03  2.2752178E-04
  4.1848166E+03  2.2526793E-04
  4.1886124E+03  2.2484088E-04
  4.1924083E+03  2.2546609E-04
  4.1962041E+03  2.2660279E-04
  4.2000000E+03  2.2788046E-04
  4.2062500E+03  2.2970079E-04
  4.2125000E+03  2.3078201E-04
  4.2187500E+03  2.3108935E-04
  4.2250000E+03  2.3082646E-04
  4.2312500E+03  2.3026102E-04
  4.2375000E+03  2.2962241E-04
  4.2437500E+03  2.2906203E-04
  4.2500000E+03  2.2865415E-04
  4.2625000E+03  2.2828627E-04
  4.2750000E+03  2.2821737E-04
  4.2875000E+03  2.2804579E-04
  4.3000000E+03  2.2757178E-04
  4.3125000E+03  2.2683018E-04
  4.3250000E+03  2.2597201E-04
  4.3500000E+03  2.2444491E-04
  4.3625000E+03  2.2384976E-04
  4.3750000E+03  2.2330610E-04
  4.4000000E+03  2.2214608E-04
  4.4250000E+03  2.2073762E-04
  4.4500000E+03  2.1923910E-04
  4.4750000E+03  2.1786170E-04
  4.5000000E+03  2.1659829E-04
  4.5500000E+03  2.1400841E-04
  4.5750000E+03  2.1261949E-04
  4.6000000E+03  2.1124822E-04
  4.6250000E+03  2.0992429E-04
  4.6500000E+03  2.0865302E-04
  4.7000000E+03  2.0609209E-04
  4.7500000E+03  2.0344815E-04
  4.8000000E+03  2.0087921E-04
  5.0000000E+03  1.9087819E-04
  5.2500000E+03  1.7903964E-04
  5.5000000E+03  1.6796949E-04
  5.7500000E+03  1.5767399E-04
  6.0000000E+03  1.4809344E-04
  6.5000000E+03  1.3096180E-04
  6.7500000E+03  1.2330654E-04
  7.0000000E+03  1.1619622E-04
  7.2500000E+03  1.0959041E-04
  7.5000000E+03  1.0345046E-04
  8.0000000E+03  9.2425306E-05
  8.5000000E+03  8.2860927E-05
  9.0000000E+03  7.4536587E-05
  9.5000000E+03  6.7266753E-05
  1.0000000E+04  6.0895675E-05
  1.0500000E+04  5.5292043E-05
  1.1000000E+04  5.0345610E-05
  1.1500000E+04  4.5964501E-05
  1.2000000E+04  4.2071627E-05
  1.2500000E+04  3.8601438E-05
  1.3000000E+04  3.5498448E-05
  1.3500000E+04  3.2715769E-05
  1.4000000E+04  3.0213405E-05
  1.4500000E+04  2.7957124E-05
  1.5000000E+04  2.5917532E-05
  1.6000000E+04  2.2390694E-05
  1.7000000E+04  1.9468788E-05
  1.8000000E+04  1.7027902E-05
  1.9000000E+04  1.4973336E-05
  2.0000000E+04  1.3231874E-05
  2.1000000E+04  1.1746330E-05
  2.2000000E+04  1.0471590E-05
  2.3000000E+04  9.3717511E-06
  2.4000000E+04  8.4179900E-06
  2.5000000E+04  7.5869924E-06
  2.6000000E+04  6.8597573E-06
  2.7000000E+04  6.2206996E-06
  2.8000000E+04  5.6569517E-06
  2.9000000E+04  5.1578282E-06
  3.0000000E+04  4.7144063E-06
  3.1000000E+04  4.3191966E-06
  3.2000000E+04  3.9658812E-06
  3.4000000E+04  3.3643162E-06
  3.6000000E+04  2.8756631E-06
  3.8000000E+04  2.4748810E-06
  4.0000000E+04  2.1432813E-06
  4.2000000E+04  1.8667272E-06
  4.4000000E+04  1.6343945E-06
  4.6000000E+04  1.4379023E-06
  4.8000000E+04  1.2706940E-06
  5.0000000E+04  1.1275924E-06
  5.2500000E+04  9.7641174E-07
  5.5000000E+04  8.5019099E-07
  5.7500000E+04  7.4406978E-07
  6.0000000E+04  6.5427106E-07
  6.5000000E+04  5.1240141E-07
  6.7500000E+04  4.5610873E-07
  7.0000000E+04  4.0744432E-07
  7.2500000E+04  3.6518559E-07
  7.5000000E+04  3.2833494E-07
  7.7500000E+04  2.9607322E-07
  8.0000000E+04  2.6772391E-07
  8.2500000E+04  2.4272511E-07
  8.5000000E+04  2.2060775E-07
  8.7500000E+04  2.0097833E-07
  9.0000000E+04  1.8350518E-07
  9.2500000E+04  1.6790757E-07
  9.5000000E+04  1.5394685E-07
  1.0000000E+05  1.3015061E-07
  1.0500000E+05  1.1081008E-07
  1.1000000E+05  9.4954005E-08
  1.1500000E+05  8.1850917E-08
  1.2000000E+05  7.0943462E-08
  1.2500000E+05  6.1802283E-08
  1.3000000E+05  5.4093375E-08
  1.3500000E+05  4.7554497E-08
  1.4000000E+05  4.1977989E-08
  1.4500000E+05  3.7198131E-08
  1.5000000E+05  3.3081686E-08
  1.5500000E+05  2.9520793E-08
  1.6000000E+05  2.6427582E-08
  1.6500000E+05  2.3730028E-08
  1.7000000E+05  2.1368761E-08
  1.7500000E+05  1.9294577E-08
  1.8000000E+05  1.7466497E-08
  1.8500000E+05  1.5850222E-08
  1.9000000E+05  1.4416916E-08
  2.0000000E+05  1.2005529E-08
  2.1000000E+05  1.0078353E-08
  2.2000000E+05  8.5231243E-09
  2.3000000E+05  7.2568505E-09
  2.4000000E+05  6.2173864E-09
  2.5000000E+05  5.3576525E-09
  2.6000000E+05  4.6415986E-09
  2.7000000E+05  4.0413400E-09
  2.8000000E+05  3.5351096E-09
  2.9000000E+05  3.1057695E-09
  3.0000000E+05  2.7397191E-09
  3.1000000E+05  2.4260841E-09
  3.2000000E+05  2.1561098E-09
  3.3000000E+05  1.9227008E-09
  3.4000000E+05  1.7200714E-09
  3.5000000E+05  1.5434762E-09
  3.6000000E+05  1.3890013E-09
  3.7000000E+05  1.2534028E-09
  3.8000000E+05  1.1339783E-09
  3.9000000E+05  1.0284660E-09
  4.0000000E+05  9.3496460E-10
  4.2000000E+05  7.7782005E-10
  4.4000000E+05  6.5239984E-10
  4.6000000E+05  5.5131422E-10
  4.8000000E+05  4.6910662E-10
  5.0000000E+05  4.0169614E-10
  5.1250000E+05  3.6567410E-10
  5.2500000E+05  3.3360991E-10
  5.3750000E+05  3.0499237E-10
  5.5000000E+05  2.7938561E-10
  5.7500000E+05  2.3576588E-10
  5.8750000E+05  2.1715735E-10
  6.0000000E+05  2.0035314E-10
  6.2500000E+05  1.7135933E-10
  6.5000000E+05  1.4743502E-10
  6.7500000E+05  1.2755094E-10
  7.0000000E+05  1.1091391E-10
  7.2500000E+05  9.6906868E-11
  7.5000000E+05  8.5045540E-11
  7.7500000E+05  7.4946593E-11
  8.0000000E+05  6.6304234E-11
  8.2500000E+05  5.8872953E-11
  8.5000000E+05  5.2454301E-11
  8.7500000E+05  4.6886848E-11
  9.0000000E+05  4.2038474E-11
  9.2500000E+05  3.7800416E-11
  9.5000000E+05  3.4082660E-11
  9.7500000E+05  3.0810304E-11
  1.0000000E+06  2.7920737E-11
  1.0250000E+06  2.5361403E-11
  1.0500000E+06  2.3087989E-11
  1.1000000E+06  1.9254504E-11
  1.1500000E+06  1.6182230E-11
  1.2000000E+06  1.3696801E-11
  1.2500000E+06  1.1668727E-11
  1.3000000E+06  1.0000666E-11
  1.3500000E+06  8.6186357E-12
  1.4000000E+06  7.4658289E-12
  1.4500000E+06  6.4981854E-12
  1.5000000E+06  5.6812148E-12
  1.5500000E+06  4.9876898E-12
  1.6000000E+06  4.3959497E-12
  1.6500000E+06  3.8886382E-12
  1.7000000E+06  3.4517524E-12
  1.7500000E+06  3.0739213E-12
  1.8000000E+06  2.7458565E-12
  1.8500000E+06  2.4599281E-12
  1.9000000E+06  2.2098351E-12
  1.9500000E+06  1.9903493E-12
  2.0000000E+06  1.7971094E-12
  2.0500000E+06  1.6264604E-12
  2.1000000E+06  1.4753258E-12
  2.1500000E+06  1.3411052E-12
  2.2000000E+06  1.2215922E-12
  2.2500000E+06  1.1149079E-12
  2.3000000E+06  1.0194466E-12
  2.4000000E+06  8.5687762E-13
  2.5000000E+06  7.2500335E-13
  2.6000000E+06  6.1717473E-13
  2.7000000E+06  5.2835764E-13
  2.8000000E+06  4.5470158E-13
  2.9000000E+06  3.9323195E-13
  3.0000000E+06  3.4162973E-13
  3.1000000E+06  2.9807167E-13
  3.2000000E+06  2.6111335E-13
  3.3000000E+06  2.2960238E-13
  3.4000000E+06  2.0261311E-13
  3.5000000E+06  1.7939730E-13
  3.6000000E+06  1.5934634E-13
  3.7000000E+06  1.4196233E-13
  3.8000000E+06  1.2683577E-13
  3.9000000E+06  1.1362814E-13
  4.0000000E+06  1.0205826E-13
  4.1000000E+06  9.1891477E-14
  4.2000000E+06  8.2931141E-14
  4.3000000E+06  7.5011716E-14
  4.4000000E+06  6.7993328E-14
  4.6000000E+06  5.6202898E-14
  4.8000000E+06  4.6806024E-14
  5.0000000E+06  3.9250026E-14
  5.1250000E+06  3.5275348E-14
  5.2500000E+06  3.1778578E-14
  5.3750000E+06  2.8693431E-14
  5.5000000E+06  2.5963942E-14
  5.7500000E+06  2.1389590E-14
  5.8750000E+06  1.9470201E-14
  6.0000000E+06  1.7755264E-14
  6.2500000E+06  1.4841825E-14
  6.5000000E+06  1.2487106E-14
  6.7500000E+06  1.0569423E-14
  7.0000000E+06  8.9961306E-15
  7.2500000E+06  7.6963548E-15
  7.5000000E+06  6.6156466E-15
  7.7500000E+06  5.7122970E-15
  8.0000000E+06  4.9538713E-15
  8.2500000E+06  4.3143910E-15
  
  
#  86   7  M3  EION =  3.542000000E+03 eV   264
#  S(0) = 2.708931E+00
  3.5399616E+01  0.0000000E+00
  3.5399616E+03  0.0000000E+00
  3.5399616E+03  6.5798650E-04
  3.5420000E+03  6.5798650E-04
  3.5420352E+03  6.5798650E-04
  3.5422163E+03  6.8159300E-04
  3.5423975E+03  7.0370406E-04
  3.5425786E+03  7.2431363E-04
  3.5427597E+03  7.4343234E-04
  3.5431220E+03  7.7730950E-04
  3.5434843E+03  8.0566799E-04
  3.5442089E+03  8.4772320E-04
  3.5449334E+03  8.7379328E-04
  3.5456580E+03  8.8798593E-04
  3.5463825E+03  8.9375989E-04
  3.5471071E+03  8.9379435E-04
  3.5478317E+03  8.9006441E-04
  3.5492808E+03  8.7652368E-04
  3.5507299E+03  8.5998074E-04
  3.5521790E+03  8.4358416E-04
  3.5536281E+03  8.2866696E-04
  3.5594246E+03  7.8838695E-04
  3.5623229E+03  7.7814696E-04
  3.5652211E+03  7.7251382E-04
  3.5681193E+03  7.7020646E-04
  3.5710176E+03  7.7019274E-04
  3.5768141E+03  7.7394721E-04
  3.5826106E+03  7.7918898E-04
  3.5884070E+03  7.8340042E-04
  3.6000000E+03  7.8563704E-04
  3.6125000E+03  7.8122287E-04
  3.6250000E+03  7.7535284E-04
  3.6375000E+03  7.7109760E-04
  3.6500000E+03  7.6848998E-04
  3.6750000E+03  7.6350088E-04
  3.6875000E+03  7.5976618E-04
  3.7000000E+03  7.5539476E-04
  3.7250000E+03  7.4664546E-04
  3.7375000E+03  7.4279042E-04
  3.7500000E+03  7.3925502E-04
  3.7750000E+03  7.3234188E-04
  3.7875000E+03  7.2868784E-04
  3.8000000E+03  7.2484254E-04
  3.8250000E+03  7.1692903E-04
  3.8500000E+03  7.0928656E-04
  3.8750000E+03  7.0216545E-04
  3.9000000E+03  6.9524840E-04
  3.9500000E+03  6.8108347E-04
  4.0000000E+03  6.6706676E-04
  4.0500000E+03  6.5384988E-04
  4.1000000E+03  6.4079764E-04
  4.1500000E+03  6.2785161E-04
  4.2000000E+03  6.1544480E-04
  4.4000000E+03  5.6867084E-04
  4.6000000E+03  5.2633570E-04
  4.8000000E+03  4.8801029E-04
  5.0000000E+03  4.5336720E-04
  5.2500000E+03  4.1443971E-04
  5.5000000E+03  3.7989324E-04
  5.7500000E+03  3.4905499E-04
  6.0000000E+03  3.2145542E-04
  6.5000000E+03  2.7438910E-04
  6.7500000E+03  2.5426084E-04
  7.0000000E+03  2.3604316E-04
  7.2500000E+03  2.1951486E-04
  7.5000000E+03  2.0448507E-04
  8.0000000E+03  1.7828005E-04
  8.5000000E+03  1.5634165E-04
  9.0000000E+03  1.3783577E-04
  9.5000000E+03  1.2211638E-04
  1.0000000E+04  1.0867994E-04
  1.0500000E+04  9.7127197E-05
  1.1000000E+04  8.7138643E-05
  1.1500000E+04  7.8458926E-05
  1.2000000E+04  7.0881083E-05
  1.2500000E+04  6.4235780E-05
  1.3000000E+04  5.8384056E-05
  1.3500000E+04  5.3211289E-05
  1.4000000E+04  4.8622129E-05
  1.4500000E+04  4.4536830E-05
  1.5000000E+04  4.0888353E-05
  1.6000000E+04  3.4684075E-05
  1.7000000E+04  2.9650867E-05
  1.8000000E+04  2.5526535E-05
  1.9000000E+04  2.2116231E-05
  2.0000000E+04  1.9273091E-05
  2.1000000E+04  1.6884995E-05
  2.2000000E+04  1.4865327E-05
  2.3000000E+04  1.3146461E-05
  2.4000000E+04  1.1675073E-05
  2.5000000E+04  1.0408736E-05
  2.6000000E+04  9.3134144E-06
  2.7000000E+04  8.3615886E-06
  2.8000000E+04  7.5308531E-06
  2.9000000E+04  6.8028428E-06
  3.0000000E+04  6.1624099E-06
  3.1000000E+04  5.5969882E-06
  3.2000000E+04  5.0960968E-06
  3.4000000E+04  4.2541404E-06
  3.6000000E+04  3.5814258E-06
  3.8000000E+04  3.0381884E-06
  4.0000000E+04  2.5952711E-06
  4.2000000E+04  2.2309813E-06
  4.4000000E+04  1.9289648E-06
  4.6000000E+04  1.6767428E-06
  4.8000000E+04  1.4646878E-06
  5.0000000E+04  1.2852959E-06
  5.2500000E+04  1.0981155E-06
  5.5000000E+04  9.4390405E-07
  5.7500000E+04  8.1589075E-07
  6.0000000E+04  7.0888377E-07
  6.5000000E+04  5.4267338E-07
  6.7500000E+04  4.7783929E-07
  7.0000000E+04  4.2238151E-07
  7.2500000E+04  3.7471521E-07
  7.5000000E+04  3.3356069E-07
  7.7500000E+04  2.9787763E-07
  8.0000000E+04  2.6681510E-07
  8.2500000E+04  2.3967310E-07
  8.5000000E+04  2.1587261E-07
  9.0000000E+04  1.7644930E-07
  9.5000000E+04  1.4555905E-07
  1.0000000E+05  1.2108222E-07
  1.0500000E+05  1.0148922E-07
  1.1000000E+05  8.5659847E-08
  1.1500000E+05  7.2762444E-08
  1.2000000E+05  6.2171918E-08
  1.2500000E+05  5.3413089E-08
  1.3000000E+05  4.6120940E-08
  1.3500000E+05  4.0012356E-08
  1.4000000E+05  3.4865794E-08
  1.4500000E+05  3.0506463E-08
  1.5000000E+05  2.6795383E-08
  1.5500000E+05  2.3621254E-08
  1.6000000E+05  2.0894350E-08
  1.6500000E+05  1.8541881E-08
  1.7000000E+05  1.6504436E-08
  1.7500000E+05  1.4733257E-08
  1.8000000E+05  1.3188121E-08
  1.8500000E+05  1.1835677E-08
  1.9000000E+05  1.0648139E-08
  2.0000000E+05  8.6784786E-09
  2.1000000E+05  7.1338310E-09
  2.2000000E+05  5.9100392E-09
  2.3000000E+05  4.9313517E-09
  2.4000000E+05  4.1419344E-09
  2.5000000E+05  3.5001291E-09
  2.6000000E+05  2.9745078E-09
  2.7000000E+05  2.5411137E-09
  2.8000000E+05  2.1815080E-09
  2.9000000E+05  1.8813714E-09
  3.0000000E+05  1.6294907E-09
  3.1000000E+05  1.4170171E-09
  3.2000000E+05  1.2369176E-09
  3.3000000E+05  1.0835644E-09
  3.4000000E+05  9.5242468E-10
  3.5000000E+05  8.3982634E-10
  3.6000000E+05  7.4277728E-10
  3.7000000E+05  6.5882632E-10
  3.8000000E+05  5.8595521E-10
  3.9000000E+05  5.2249441E-10
  4.0000000E+05  4.6705650E-10
  4.2000000E+05  3.7580458E-10
  4.4000000E+05  3.0498978E-10
  4.6000000E+05  2.4947551E-10
  4.8000000E+05  2.0555003E-10
  5.0000000E+05  1.7049597E-10
  5.1250000E+05  1.5217473E-10
  5.2500000E+05  1.3613681E-10
  5.3750000E+05  1.2205878E-10
  5.5000000E+05  1.0966847E-10
  5.7500000E+05  8.9066327E-11
  6.0000000E+05  7.2877233E-11
  6.2500000E+05  6.0044256E-11
  6.5000000E+05  4.9789126E-11
  6.6250000E+05  4.5441030E-11
  6.7500000E+05  4.1532335E-11
  7.0000000E+05  3.4837948E-11
  7.2500000E+05  2.9374889E-11
  7.5000000E+05  2.4889489E-11
  7.7500000E+05  2.1185747E-11
  8.0000000E+05  1.8111031E-11
  8.2500000E+05  1.5545625E-11
  8.5000000E+05  1.3394984E-11
  8.7500000E+05  1.1583944E-11
  9.0000000E+05  1.0052391E-11
  9.2500000E+05  8.7519596E-12
  9.5000000E+05  7.6435337E-12
  9.7500000E+05  6.6953159E-12
  1.0000000E+06  5.8813325E-12
  1.0250000E+06  5.1802704E-12
  1.0500000E+06  4.5745650E-12
  1.0750000E+06  4.0496729E-12
  1.1000000E+06  3.5935033E-12
  1.1250000E+06  3.1959657E-12
  1.1500000E+06  2.8486073E-12
  1.2000000E+06  2.2771192E-12
  1.2500000E+06  1.8344448E-12
  1.3000000E+06  1.4884945E-12
  1.3500000E+06  1.2159063E-12
  1.4000000E+06  9.9947571E-13
  1.4500000E+06  8.2640161E-13
  1.5000000E+06  6.8706948E-13
  1.5500000E+06  5.7419419E-13
  1.6000000E+06  4.8220999E-13
  1.6500000E+06  4.0683210E-13
  1.7000000E+06  3.4473747E-13
  1.7500000E+06  2.9333056E-13
  1.8000000E+06  2.5057089E-13
  1.8500000E+06  2.1484447E-13
  1.9000000E+06  1.8486726E-13
  1.9500000E+06  1.5961206E-13
  2.0000000E+06  1.3825281E-13
  2.0500000E+06  1.2012188E-13
  2.1000000E+06  1.0467715E-13
  2.1500000E+06  9.1476335E-14
  2.2000000E+06  8.0157041E-14
  2.2500000E+06  7.0421096E-14
  2.3000000E+06  6.2022203E-14
  2.3500000E+06  5.4756128E-14
  2.4000000E+06  4.8452893E-14
  2.4500000E+06  4.2970528E-14
  2.5000000E+06  3.8190059E-14
  2.5500000E+06  3.4011458E-14
  2.6000000E+06  3.0350371E-14
  2.6500000E+06  2.7135435E-14
  2.7000000E+06  2.4306103E-14
  2.8000000E+06  1.9605765E-14
  2.9000000E+06  1.5920989E-14
  3.0000000E+06  1.3010458E-14
  3.1000000E+06  1.0695136E-14
  3.2000000E+06  8.8409907E-15
  3.3000000E+06  7.3468300E-15
  3.4000000E+06  6.1356271E-15
  3.5000000E+06  5.1482943E-15
  3.6000000E+06  4.3391800E-15
  3.7000000E+06  3.6727723E-15
  3.8000000E+06  3.1212724E-15
  3.9000000E+06  2.6627879E-15
  4.0000000E+06  2.2799777E-15
  4.1000000E+06  1.9590306E-15
  4.2000000E+06  1.6888881E-15
  4.3000000E+06  1.4606512E-15
  4.4000000E+06  1.2671241E-15
  4.5000000E+06  1.1024616E-15
  4.6000000E+06  9.6189403E-16
  4.7000000E+06  8.4151348E-16
  4.8000000E+06  7.3810587E-16
  5.0000000E+06  5.7204879E-16
  5.1250000E+06  4.9012534E-16
  5.2500000E+06  4.2138293E-16
  5.3750000E+06  3.6347854E-16
  5.5000000E+06  3.1452343E-16
  5.6250000E+06  2.7298802E-16
  5.7500000E+06  2.3762642E-16
  5.8750000E+06  2.0741963E-16
  6.0000000E+06  1.8153313E-16
  6.1250000E+06  1.5928071E-16
  6.2500000E+06  1.4009585E-16
  6.3750000E+06  1.2350972E-16
  6.5000000E+06  1.0913514E-16
  6.6250000E+06  9.6648261E-17
  6.7500000E+06  8.5776471E-17
  7.0000000E+06  6.7993490E-17
  
  
#  86   8  M4  EION =  3.019000000E+03 eV   266
#  S(0) = 3.641623E+00
  3.0164316E+01  0.0000000E+00
  3.0164316E+03  0.0000000E+00
  3.0164316E+03  5.1981735E-05
  3.0190000E+03  5.1981735E-05
  3.0190302E+03  5.1981735E-05
  3.0191567E+03  5.4157569E-05
  3.0192832E+03  5.6533324E-05
  3.0194098E+03  5.9124594E-05
  3.0195363E+03  6.1948105E-05
  3.0197893E+03  6.8364896E-05
  3.0200423E+03  7.5943660E-05
  3.0205484E+03  9.5352597E-05
  3.0210545E+03  1.2201593E-04
  3.0215605E+03  1.5838662E-04
  3.0220666E+03  2.0773348E-04
  3.0225726E+03  2.7440251E-04
  3.0230787E+03  3.6413732E-04
  3.0235848E+03  4.8443453E-04
  3.0240908E+03  6.4486382E-04
  3.0245969E+03  8.5716755E-04
  3.0251030E+03  1.1347521E-03
  3.0256090E+03  1.4910353E-03
  3.0261151E+03  1.9357585E-03
  3.0266211E+03  2.4678423E-03
  3.0268742E+03  2.7620842E-03
  3.0271272E+03  3.0691950E-03
  3.0276333E+03  3.6952828E-03
  3.0281393E+03  4.2845521E-03
  3.0286454E+03  4.7703219E-03
  3.0291514E+03  5.1039455E-03
  3.0296575E+03  5.2785032E-03
  3.0301636E+03  5.3081702E-03
  3.0306696E+03  5.2299870E-03
  3.0311757E+03  5.0839285E-03
  3.0316817E+03  4.9014815E-03
  3.0321878E+03  4.7045849E-03
  3.0331999E+03  4.3230857E-03
  3.0342121E+03  3.9934038E-03
  3.0352242E+03  3.7250755E-03
  3.0362363E+03  3.5107614E-03
  3.0372484E+03  3.3408714E-03
  3.0392727E+03  3.0978346E-03
  3.0412969E+03  2.9401199E-03
  3.0433212E+03  2.8333013E-03
  3.0453454E+03  2.7565918E-03
  3.0473696E+03  2.6973573E-03
  3.0493939E+03  2.6480313E-03
  3.0514181E+03  2.6041178E-03
  3.0595151E+03  2.4503248E-03
  3.0635636E+03  2.3831043E-03
  3.0676121E+03  2.3243618E-03
  3.0757091E+03  2.2354915E-03
  3.0838060E+03  2.1802130E-03
  3.0919030E+03  2.1467127E-03
  3.0959515E+03  2.1343382E-03
  3.1000000E+03  2.1233181E-03
  3.1125000E+03  2.0906177E-03
  3.1250000E+03  2.0556380E-03
  3.1500000E+03  1.9934445E-03
  3.1625000E+03  1.9710090E-03
  3.1750000E+03  1.9521433E-03
  3.2000000E+03  1.9151671E-03
  3.2250000E+03  1.8749555E-03
  3.2500000E+03  1.8368242E-03
  3.2750000E+03  1.8028072E-03
  3.3000000E+03  1.7698643E-03
  3.3500000E+03  1.7020567E-03
  3.3750000E+03  1.6696157E-03
  3.4000000E+03  1.6387075E-03
  3.5000000E+03  1.5196896E-03
  3.6000000E+03  1.4116064E-03
  3.8000000E+03  1.2213659E-03
  4.0000000E+03  1.0619821E-03
  4.2000000E+03  9.2787944E-04
  4.4000000E+03  8.1454487E-04
  4.6000000E+03  7.1829317E-04
  4.8000000E+03  6.3606345E-04
  5.0000000E+03  5.6536750E-04
  5.2500000E+03  4.9041101E-04
  5.5000000E+03  4.2759867E-04
  5.7500000E+03  3.7460493E-04
  6.0000000E+03  3.2962719E-04
  6.5000000E+03  2.5832625E-04
  6.7500000E+03  2.2995893E-04
  7.0000000E+03  2.0540492E-04
  7.2500000E+03  1.8406232E-04
  7.5000000E+03  1.6543737E-04
  8.0000000E+03  1.3478163E-04
  8.5000000E+03  1.1093802E-04
  9.0000000E+03  9.2157721E-05
  9.5000000E+03  7.7196992E-05
  1.0000000E+04  6.5156743E-05
  1.0500000E+04  5.5375909E-05
  1.1000000E+04  4.7361957E-05
  1.1500000E+04  4.0744180E-05
  1.2000000E+04  3.5239957E-05
  1.2500000E+04  3.0631365E-05
  1.3000000E+04  2.6748799E-05
  1.3500000E+04  2.3459127E-05
  1.4000000E+04  2.0656923E-05
  1.4500000E+04  1.8258059E-05
  1.5000000E+04  1.6194905E-05
  1.6000000E+04  1.2866898E-05
  1.7000000E+04  1.0344630E-05
  1.8000000E+04  8.4055698E-06
  1.9000000E+04  6.8956810E-06
  2.0000000E+04  5.7063267E-06
  2.1000000E+04  4.7595960E-06
  2.2000000E+04  3.9987618E-06
  2.3000000E+04  3.3819505E-06
  2.4000000E+04  2.8778605E-06
  2.5000000E+04  2.4628240E-06
  2.6000000E+04  2.1187528E-06
  2.7000000E+04  1.8316875E-06
  2.8000000E+04  1.5907573E-06
  2.9000000E+04  1.3874240E-06
  3.0000000E+04  1.2149288E-06
  3.1000000E+04  1.0678822E-06
  3.2000000E+04  9.4195619E-07
  3.4000000E+04  7.4012806E-07
  3.6000000E+04  5.8852269E-07
  3.8000000E+04  4.7301956E-07
  4.0000000E+04  3.8389372E-07
  4.2000000E+04  3.1432419E-07
  4.4000000E+04  2.5944759E-07
  4.6000000E+04  2.1574416E-07
  4.8000000E+04  1.8063160E-07
  5.0000000E+04  1.5219179E-07
  5.2500000E+04  1.2386432E-07
  5.5000000E+04  1.0165761E-07
  5.7500000E+04  8.4076667E-08
  6.0000000E+04  7.0031243E-08
  6.5000000E+04  4.9529959E-08
  6.7500000E+04  4.2018275E-08
  7.0000000E+04  3.5834668E-08
  7.2500000E+04  3.0712465E-08
  7.5000000E+04  2.6444618E-08
  7.7500000E+04  2.2869095E-08
  8.0000000E+04  1.9858134E-08
  8.2500000E+04  1.7310285E-08
  8.5000000E+04  1.5144450E-08
  9.0000000E+04  1.1710326E-08
  9.5000000E+04  9.1681730E-09
  1.0000000E+05  7.2590936E-09
  1.0500000E+05  5.8066721E-09
  1.1000000E+05  4.6885298E-09
  1.1500000E+05  3.8183664E-09
  1.2000000E+05  3.1344229E-09
  1.2500000E+05  2.5918978E-09
  1.3000000E+05  2.1578829E-09
  1.3500000E+05  1.8079283E-09
  1.4000000E+05  1.5236757E-09
  1.4500000E+05  1.2912033E-09
  1.5000000E+05  1.0998558E-09
  1.5500000E+05  9.4140898E-10
  1.6000000E+05  8.0946330E-10
  1.6500000E+05  6.9900076E-10
  1.7000000E+05  6.0605910E-10
  1.7500000E+05  5.2748855E-10
  1.8000000E+05  4.6076917E-10
  1.8500000E+05  4.0387278E-10
  1.9000000E+05  3.5515772E-10
  2.0000000E+05  2.7717088E-10
  2.1000000E+05  2.1875750E-10
  2.2000000E+05  1.7443544E-10
  2.3000000E+05  1.4040606E-10
  2.4000000E+05  1.1399493E-10
  2.5000000E+05  9.3291481E-11
  2.6000000E+05  7.6912388E-11
  2.7000000E+05  6.3843641E-11
  2.8000000E+05  5.3333430E-11
  2.9000000E+05  4.4818343E-11
  3.0000000E+05  3.7872018E-11
  3.1000000E+05  3.2168850E-11
  3.2000000E+05  2.7457989E-11
  3.3000000E+05  2.3544620E-11
  3.4000000E+05  2.0276320E-11
  3.5000000E+05  1.7532977E-11
  3.6000000E+05  1.5219279E-11
  3.8000000E+05  1.1591402E-11
  4.0000000E+05  8.9449853E-12
  4.2000000E+05  6.9852236E-12
  4.4000000E+05  5.5140161E-12
  4.6000000E+05  4.3957605E-12
  4.8000000E+05  3.5360673E-12
  5.0000000E+05  2.8682243E-12
  5.2500000E+05  2.2316633E-12
  5.5000000E+05  1.7553722E-12
  5.7500000E+05  1.3945080E-12
  6.0000000E+05  1.1179500E-12
  6.2500000E+05  9.0376551E-13
  6.5000000E+05  7.3627520E-13
  6.6250000E+05  6.6636154E-13
  6.7500000E+05  6.0412399E-13
  7.0000000E+05  4.9898923E-13
  7.2500000E+05  4.1470231E-13
  7.5000000E+05  3.4664354E-13
  7.7500000E+05  2.9131973E-13
  8.0000000E+05  2.4606541E-13
  8.2500000E+05  2.0882961E-13
  8.5000000E+05  1.7802184E-13
  8.7500000E+05  1.5239954E-13
  9.0000000E+05  1.3098523E-13
  9.2500000E+05  1.1300479E-13
  9.5000000E+05  9.7841260E-14
  9.7500000E+05  8.5000093E-14
  1.0000000E+06  7.4082645E-14
  1.0250000E+06  6.4765878E-14
  1.0500000E+06  5.6786680E-14
  1.1000000E+06  4.4018030E-14
  1.1500000E+06  3.4470780E-14
  1.2000000E+06  2.7248532E-14
  1.2500000E+06  2.1726323E-14
  1.3000000E+06  1.7462236E-14
  1.3500000E+06  1.4139535E-14
  1.4000000E+06  1.1528414E-14
  1.4500000E+06  9.4602690E-15
  1.5000000E+06  7.8101069E-15
  1.5500000E+06  6.4843606E-15
  1.6000000E+06  5.4123534E-15
  1.6500000E+06  4.5402448E-15
  1.7000000E+06  3.8266916E-15
  1.7500000E+06  3.2397100E-15
  1.8000000E+06  2.7543832E-15
  1.8500000E+06  2.3511669E-15
  1.9000000E+06  2.0146333E-15
  1.9500000E+06  1.7325312E-15
  2.0000000E+06  1.4950768E-15
  2.0500000E+06  1.2944146E-15
  2.1000000E+06  1.1242055E-15
  2.2000000E+06  8.5553841E-16
  2.3000000E+06  6.5827891E-16
  2.4000000E+06  5.1165576E-16
  2.5000000E+06  4.0142768E-16
  2.6000000E+06  3.1768455E-16
  2.7000000E+06  2.5343934E-16
  2.8000000E+06  2.0370465E-16
  2.9000000E+06  1.6487922E-16
  3.0000000E+06  1.3433193E-16
  3.1000000E+06  1.1012047E-16
  3.2000000E+06  9.0796882E-17
  3.3000000E+06  7.5272922E-17
  3.4000000E+06  6.2724262E-17
  3.5000000E+06  5.2521641E-17
  3.6000000E+06  4.4181311E-17
  3.7000000E+06  3.7328218E-17
  3.8000000E+06  3.1669577E-17
  3.9000000E+06  2.6975348E-17
  4.0000000E+06  2.3063532E-17
  4.1000000E+06  1.9789619E-17
  4.2000000E+06  1.7038319E-17
  4.3000000E+06  1.4717161E-17
  4.4000000E+06  1.2751675E-17
  4.6000000E+06  9.6578683E-18
  4.8000000E+06  7.3957195E-18
  5.0000000E+06  5.7215665E-18
  5.1250000E+06  4.8972851E-18
  5.2500000E+06  4.2065634E-18
  5.3750000E+06  3.6254588E-18
  5.5000000E+06  3.1347071E-18
  5.7500000E+06  2.3648238E-18
  6.0000000E+06  1.8040464E-18
  6.2500000E+06  1.3904003E-18
  6.5000000E+06  1.0819944E-18
  6.6250000E+06  9.5780773E-19
  6.7500000E+06  8.4978104E-19
  
  
#  86   9  M5  EION =  2.890000000E+03 eV   263
#  S(0) = 5.393538E+00
  2.8876015E+01  0.0000000E+00
  2.8876015E+03  0.0000000E+00
  2.8876015E+03  6.9429089E-05
  2.8900000E+03  6.9429089E-05
  2.8900289E+03  6.9429089E-05
  2.8920231E+03  1.6747083E-04
  2.8922724E+03  1.9082440E-04
  2.8925217E+03  2.1796644E-04
  2.8927709E+03  2.4945994E-04
  2.8930202E+03  2.8594958E-04
  2.8935188E+03  3.7697079E-04
  2.8940173E+03  4.9825832E-04
  2.8945159E+03  6.5911667E-04
  2.8950144E+03  8.7128559E-04
  2.8955130E+03  1.1490856E-03
  2.8960116E+03  1.5089920E-03
  2.8965101E+03  1.9679751E-03
  2.8970087E+03  2.5402382E-03
  2.8975072E+03  3.2306157E-03
  2.8980058E+03  4.0258255E-03
  2.8985043E+03  4.8876226E-03
  2.8990029E+03  5.7498345E-03
  2.8995014E+03  6.5284792E-03
  2.8997507E+03  6.8636189E-03
  2.9000000E+03  7.1533088E-03
  2.9003906E+03  7.5030680E-03
  2.9007813E+03  7.7221204E-03
  2.9015625E+03  7.8264206E-03
  2.9023438E+03  7.6160205E-03
  2.9031250E+03  7.2542780E-03
  2.9039063E+03  6.8519853E-03
  2.9046875E+03  6.4648772E-03
  2.9054688E+03  6.1185623E-03
  2.9062500E+03  5.8178392E-03
  2.9078125E+03  5.3455580E-03
  2.9093750E+03  5.0093826E-03
  2.9109375E+03  4.7693172E-03
  2.9125000E+03  4.5953046E-03
  2.9156250E+03  4.3671207E-03
  2.9187500E+03  4.2224166E-03
  2.9218750E+03  4.1128182E-03
  2.9250000E+03  4.0168920E-03
  2.9312500E+03  3.8413846E-03
  2.9375000E+03  3.6887136E-03
  2.9437500E+03  3.5683661E-03
  2.9500000E+03  3.4815311E-03
  2.9625000E+03  3.3812387E-03
  2.9750000E+03  3.3241100E-03
  2.9875000E+03  3.2705821E-03
  3.0000000E+03  3.2138212E-03
  3.0125000E+03  3.1608914E-03
  3.0250000E+03  3.1170926E-03
  3.0375000E+03  3.0817763E-03
  3.0500000E+03  3.0509471E-03
  3.0750000E+03  2.9884627E-03
  3.0875000E+03  2.9550411E-03
  3.1000000E+03  2.9216778E-03
  3.1250000E+03  2.8592432E-03
  3.1500000E+03  2.8030919E-03
  3.2000000E+03  2.6920071E-03
  3.3000000E+03  2.4829598E-03
  3.4000000E+03  2.2919335E-03
  3.6000000E+03  1.9637128E-03
  3.8000000E+03  1.6914350E-03
  4.0000000E+03  1.4649435E-03
  4.2000000E+03  1.2753641E-03
  4.4000000E+03  1.1161133E-03
  4.6000000E+03  9.8110293E-04
  4.8000000E+03  8.6620259E-04
  5.0000000E+03  7.6784745E-04
  5.2500000E+03  6.6386234E-04
  5.5000000E+03  5.7700481E-04
  5.7500000E+03  5.0397946E-04
  6.0000000E+03  4.4220925E-04
  6.5000000E+03  3.4473096E-04
  6.7500000E+03  3.0611840E-04
  7.0000000E+03  2.7278434E-04
  7.2500000E+03  2.4388204E-04
  7.5000000E+03  2.1871962E-04
  8.0000000E+03  1.7743866E-04
  8.5000000E+03  1.4546727E-04
  9.0000000E+03  1.2038747E-04
  9.5000000E+03  1.0048383E-04
  1.0000000E+04  8.4521427E-05
  1.0500000E+04  7.1598301E-05
  1.1000000E+04  6.1044310E-05
  1.1500000E+04  5.2355865E-05
  1.2000000E+04  4.5150709E-05
  1.2500000E+04  3.9135163E-05
  1.3000000E+04  3.4081284E-05
  1.3500000E+04  2.9810562E-05
  1.4000000E+04  2.6182060E-05
  1.4500000E+04  2.3083591E-05
  1.5000000E+04  2.0425195E-05
  1.6000000E+04  1.6151688E-05
  1.7000000E+04  1.2927323E-05
  1.8000000E+04  1.0459072E-05
  1.9000000E+04  8.5449434E-06
  2.0000000E+04  7.0430524E-06
  2.1000000E+04  5.8520300E-06
  2.2000000E+04  4.8983387E-06
  2.3000000E+04  4.1278806E-06
  2.4000000E+04  3.5003544E-06
  2.5000000E+04  2.9853824E-06
  2.6000000E+04  2.5598222E-06
  2.7000000E+04  2.2058684E-06
  2.8000000E+04  1.9096936E-06
  2.9000000E+04  1.6604702E-06
  3.0000000E+04  1.4496500E-06
  3.1000000E+04  1.2704346E-06
  3.2000000E+04  1.1173795E-06
  3.4000000E+04  8.7302257E-07
  3.6000000E+04  6.9041344E-07
  3.8000000E+04  5.5197777E-07
  4.0000000E+04  4.4566712E-07
  4.2000000E+04  3.6306824E-07
  4.4000000E+04  2.9820775E-07
  4.6000000E+04  2.4678007E-07
  4.8000000E+04  2.0563905E-07
  5.0000000E+04  1.7245635E-07
  5.2500000E+04  1.3955636E-07
  5.5000000E+04  1.1389495E-07
  5.7500000E+04  9.3679037E-08
  6.0000000E+04  7.7606571E-08
  6.5000000E+04  5.4306635E-08
  6.7500000E+04  4.5830584E-08
  7.0000000E+04  3.8884646E-08
  7.2500000E+04  3.3156563E-08
  7.5000000E+04  2.8404840E-08
  7.7500000E+04  2.4441196E-08
  8.0000000E+04  2.1117700E-08
  8.2500000E+04  1.8317304E-08
  8.5000000E+04  1.5946774E-08
  9.0000000E+04  1.2210857E-08
  9.5000000E+04  9.4679529E-09
  1.0000000E+05  7.4247829E-09
  1.0500000E+05  5.8828217E-09
  1.1000000E+05  4.7051974E-09
  1.1500000E+05  3.7960016E-09
  1.2000000E+05  3.0870101E-09
  1.2500000E+05  2.5290245E-09
  1.3000000E+05  2.0861238E-09
  1.3500000E+05  1.7317789E-09
  1.4000000E+05  1.4461839E-09
  1.4500000E+05  1.2144079E-09
  1.5000000E+05  1.0250930E-09
  1.5500000E+05  8.6952222E-10
  1.6000000E+05  7.4095156E-10
  1.6500000E+05  6.3412516E-10
  1.7000000E+05  5.4491700E-10
  1.7500000E+05  4.7006544E-10
  1.8000000E+05  4.0697630E-10
  1.8500000E+05  3.5357388E-10
  1.9000000E+05  3.0818770E-10
  2.0000000E+05  2.3630869E-10
  2.1000000E+05  1.8325486E-10
  2.2000000E+05  1.4358371E-10
  2.3000000E+05  1.1356591E-10
  2.4000000E+05  9.0604776E-11
  2.5000000E+05  7.2865696E-11
  2.6000000E+05  5.9034613E-11
  2.7000000E+05  4.8158525E-11
  2.8000000E+05  3.9538418E-11
  2.9000000E+05  3.2655982E-11
  3.0000000E+05  2.7123085E-11
  3.1000000E+05  2.2646414E-11
  3.2000000E+05  1.9002406E-11
  3.3000000E+05  1.6019290E-11
  3.4000000E+05  1.3564077E-11
  3.5000000E+05  1.1533074E-11
  3.6000000E+05  9.8449120E-12
  3.7000000E+05  8.4353308E-12
  3.8000000E+05  7.2532698E-12
  3.9000000E+05  6.2579239E-12
  4.0000000E+05  5.4165209E-12
  4.2000000E+05  4.0947087E-12
  4.4000000E+05  3.1301573E-12
  4.6000000E+05  2.4173233E-12
  4.8000000E+05  1.8843714E-12
  5.0000000E+05  1.4816471E-12
  5.2500000E+05  1.1093363E-12
  5.5000000E+05  8.4008583E-13
  5.7500000E+05  6.4285576E-13
  6.0000000E+05  4.9667428E-13
  6.2500000E+05  3.8715142E-13
  6.5000000E+05  3.0427080E-13
  6.6250000E+05  2.7052632E-13
  6.7500000E+05  2.4096817E-13
  7.0000000E+05  1.9220092E-13
  7.2500000E+05  1.5432866E-13
  7.5000000E+05  1.2469574E-13
  7.7500000E+05  1.0134609E-13
  8.0000000E+05  8.2825512E-14
  8.2500000E+05  6.8043630E-14
  8.5000000E+05  5.6176298E-14
  8.7500000E+05  4.6595886E-14
  9.0000000E+05  3.8820974E-14
  9.2500000E+05  3.2479800E-14
  9.5000000E+05  2.7283441E-14
  9.7500000E+05  2.3005997E-14
  1.0000000E+06  1.9469834E-14
  1.0250000E+06  1.6534507E-14
  1.0500000E+06  1.4088393E-14
  1.0750000E+06  1.2042333E-14
  1.1000000E+06  1.0324774E-14
  1.1250000E+06  8.8780320E-15
  1.1500000E+06  7.6554016E-15
  1.2000000E+06  5.7375542E-15
  1.2500000E+06  4.3431623E-15
  1.3000000E+06  3.3181338E-15
  1.3500000E+06  2.5568947E-15
  1.4000000E+06  1.9861701E-15
  1.4500000E+06  1.5544716E-15
  1.5000000E+06  1.2252112E-15
  1.5500000E+06  9.7211541E-16
  1.6000000E+06  7.7613380E-16
  1.6500000E+06  6.2332554E-16
  1.7000000E+06  5.0340277E-16
  1.7500000E+06  4.0870972E-16
  1.8000000E+06  3.3350231E-16
  1.8500000E+06  2.7343965E-16
  1.9000000E+06  2.2521830E-16
  1.9500000E+06  1.8630828E-16
  2.0000000E+06  1.5476054E-16
  2.0500000E+06  1.2906462E-16
  2.1000000E+06  1.0804337E-16
  2.1500000E+06  9.0774636E-17
  2.2000000E+06  7.6531881E-17
  2.2500000E+06  6.4739847E-17
  2.3000000E+06  5.4940908E-17
  2.3500000E+06  4.6769330E-17
  2.4000000E+06  3.9931475E-17
  2.4500000E+06  3.4190769E-17
  2.5000000E+06  2.9355874E-17
  2.6000000E+06  2.1810794E-17
  2.7000000E+06  1.6365443E-17
  2.8000000E+06  1.2393475E-17
  2.9000000E+06  9.4672405E-18
  3.0000000E+06  7.2910976E-18
  3.1000000E+06  5.6582903E-18
  3.2000000E+06  4.4228440E-18
  3.3000000E+06  3.4806562E-18
  3.4000000E+06  2.7567733E-18
  3.5000000E+06  2.1967176E-18
  3.6000000E+06  1.7605368E-18
  3.7000000E+06  1.4186935E-18
  3.8000000E+06  1.1491853E-18
  3.9000000E+06  9.3550076E-19
  4.0000000E+06  7.6516087E-19
  4.1000000E+06  6.2867233E-19
  4.2000000E+06  5.1876744E-19
  4.3000000E+06  4.2984851E-19
  4.4000000E+06  3.5758162E-19
  4.5000000E+06  2.9859303E-19
  4.6000000E+06  2.5024247E-19
  4.7000000E+06  2.1045325E-19
  4.8000000E+06  1.7758395E-19
  5.0000000E+06  1.2765519E-19
  5.1250000E+06  1.0449358E-19
  5.2500000E+06  8.5916206E-20
  5.3750000E+06  7.0946841E-20
  5.5000000E+06  5.8831664E-20
  5.7500000E+06  4.0947259E-20
  
  
#  86  10  N1  EION =  1.096000000E+03 eV   277
#  S(0) = 7.158844E-01
  1.0928478E+01  0.0000000E+00
  1.0928478E+03  0.0000000E+00
  1.0928478E+03  2.7022652E-04
  1.0960000E+03  2.7022652E-04
  1.0960107E+03  2.7022652E-04
  1.0962102E+03  2.7198889E-04
  1.0964097E+03  2.7369457E-04
  1.0966091E+03  2.7534636E-04
  1.0968086E+03  2.7694686E-04
  1.0972075E+03  2.8000389E-04
  1.0976064E+03  2.8288391E-04
  1.0984043E+03  2.8817606E-04
  1.0992021E+03  2.9293160E-04
  1.1000000E+03  2.9723391E-04
  1.1015625E+03  3.0457717E-04
  1.1031250E+03  3.1074814E-04
  1.1046875E+03  3.1595363E-04
  1.1062500E+03  3.2033015E-04
  1.1093750E+03  3.2696643E-04
  1.1125000E+03  3.3124104E-04
  1.1187500E+03  3.3450936E-04
  1.1218750E+03  3.3429556E-04
  1.1250000E+03  3.3330618E-04
  1.1281250E+03  3.3181914E-04
  1.1312500E+03  3.3005752E-04
  1.1343750E+03  3.2819172E-04
  1.1375000E+03  3.2634497E-04
  1.1406250E+03  3.2460144E-04
  1.1437500E+03  3.2301170E-04
  1.1500000E+03  3.2037763E-04
  1.1625000E+03  3.1705855E-04
  1.1687500E+03  3.1600160E-04
  1.1750000E+03  3.1506902E-04
  1.1812500E+03  3.1410172E-04
  1.1875000E+03  3.1299684E-04
  1.2000000E+03  3.1024795E-04
  1.2125000E+03  3.0694507E-04
  1.2250000E+03  3.0349470E-04
  1.2375000E+03  3.0023278E-04
  1.2500000E+03  2.9728425E-04
  1.2750000E+03  2.9203296E-04
  1.2875000E+03  2.8945179E-04
  1.3000000E+03  2.8677470E-04
  1.3125000E+03  2.8400306E-04
  1.3250000E+03  2.8117292E-04
  1.3500000E+03  2.7560498E-04
  1.3750000E+03  2.7038165E-04
  1.3875000E+03  2.6789491E-04
  1.4000000E+03  2.6544923E-04
  1.4250000E+03  2.6059204E-04
  1.4500000E+03  2.5570693E-04
  1.4750000E+03  2.5085852E-04
  1.5000000E+03  2.4616151E-04
  1.5250000E+03  2.4164505E-04
  1.5500000E+03  2.3729216E-04
  1.6000000E+03  2.2880902E-04
  1.6500000E+03  2.2060940E-04
  1.7000000E+03  2.1285369E-04
  1.7500000E+03  2.0552728E-04
  1.8000000E+03  1.9848779E-04
  1.8500000E+03  1.9174394E-04
  1.8750000E+03  1.8851225E-04
  1.9000000E+03  1.8536910E-04
  1.9500000E+03  1.7929978E-04
  2.0000000E+03  1.7347705E-04
  2.1000000E+03  1.6262784E-04
  2.2000000E+03  1.5274940E-04
  2.3000000E+03  1.4369770E-04
  2.4000000E+03  1.3543351E-04
  2.5000000E+03  1.2784158E-04
  2.6000000E+03  1.2085003E-04
  2.7000000E+03  1.1441742E-04
  2.8000000E+03  1.0848456E-04
  2.9000000E+03  1.0299623E-04
  3.0000000E+03  9.7908887E-05
  3.1000000E+03  9.3185055E-05
  3.2000000E+03  8.8792420E-05
  3.4000000E+03  8.0887128E-05
  3.6000000E+03  7.3989570E-05
  3.8000000E+03  6.7935080E-05
  4.0000000E+03  6.2591435E-05
  4.2000000E+03  5.7851688E-05
  4.4000000E+03  5.3628266E-05
  4.6000000E+03  4.9848891E-05
  4.8000000E+03  4.6453456E-05
  5.0000000E+03  4.3391663E-05
  5.2500000E+03  3.9969745E-05
  5.5000000E+03  3.6934746E-05
  5.7500000E+03  3.4230431E-05
  6.0000000E+03  3.1810435E-05
  6.5000000E+03  2.7675561E-05
  6.7500000E+03  2.5901331E-05
  7.0000000E+03  2.4290555E-05
  7.2500000E+03  2.2823705E-05
  7.5000000E+03  2.1484130E-05
  8.0000000E+03  1.9131661E-05
  8.5000000E+03  1.7140385E-05
  9.0000000E+03  1.5439914E-05
  9.5000000E+03  1.3976336E-05
  1.0000000E+04  1.2707749E-05
  1.0500000E+04  1.1601076E-05
  1.1000000E+04  1.0629954E-05
  1.1500000E+04  9.7731927E-06
  1.2000000E+04  9.0135925E-06
  1.2500000E+04  8.3370648E-06
  1.3000000E+04  7.7319771E-06
  1.3500000E+04  7.1886647E-06
  1.4000000E+04  6.6990377E-06
  1.4500000E+04  6.2562865E-06
  1.5000000E+04  5.8546485E-06
  1.6000000E+04  5.1557882E-06
  1.7000000E+04  4.5710212E-06
  1.8000000E+04  4.0769502E-06
  1.9000000E+04  3.6558778E-06
  2.0000000E+04  3.2942147E-06
  2.1000000E+04  2.9813913E-06
  2.2000000E+04  2.7090854E-06
  2.3000000E+04  2.4706725E-06
  2.4000000E+04  2.2608269E-06
  2.5000000E+04  2.0752267E-06
  2.6000000E+04  1.9103351E-06
  2.7000000E+04  1.7632351E-06
  2.8000000E+04  1.6315035E-06
  2.9000000E+04  1.5131138E-06
  3.0000000E+04  1.4063607E-06
  3.1000000E+04  1.3098011E-06
  3.2000000E+04  1.2222069E-06
  3.4000000E+04  1.0698623E-06
  3.6000000E+04  9.4256043E-07
  3.8000000E+04  8.3522659E-07
  4.0000000E+04  7.4399639E-07
  4.2000000E+04  6.6588673E-07
  4.4000000E+04  5.9856629E-07
  4.6000000E+04  5.4019322E-07
  4.8000000E+04  4.8929714E-07
  5.0000000E+04  4.4469377E-07
  5.2500000E+04  3.9634007E-07
  5.5000000E+04  3.5482184E-07
  5.7500000E+04  3.1895306E-07
  5.8750000E+04  3.0283458E-07
  6.0000000E+04  2.8779030E-07
  6.2500000E+04  2.6057583E-07
  6.5000000E+04  2.3669594E-07
  6.7500000E+04  2.1564952E-07
  7.0000000E+04  1.9702431E-07
  7.2500000E+04  1.8047890E-07
  7.5000000E+04  1.6572876E-07
  7.7500000E+04  1.5253527E-07
  8.0000000E+04  1.4069724E-07
  8.2500000E+04  1.3004417E-07
  8.5000000E+04  1.2043087E-07
  8.7500000E+04  1.1173314E-07
  9.0000000E+04  1.0384428E-07
  9.2500000E+04  9.6672282E-08
  9.5000000E+04  9.0137483E-08
  1.0000000E+05  7.8711452E-08
  1.0500000E+05  6.9111200E-08
  1.1000000E+05  6.0986774E-08
  1.1500000E+05  5.4066006E-08
  1.2000000E+05  4.8135004E-08
  1.2500000E+05  4.3023931E-08
  1.3000000E+05  3.8596736E-08
  1.3500000E+05  3.4743561E-08
  1.4000000E+05  3.1375032E-08
  1.4500000E+05  2.8417986E-08
  1.5000000E+05  2.5812099E-08
  1.5500000E+05  2.3507311E-08
  1.6000000E+05  2.1461848E-08
  1.6500000E+05  1.9640672E-08
  1.7000000E+05  1.8014240E-08
  1.7500000E+05  1.6557536E-08
  1.8000000E+05  1.5249284E-08
  1.8500000E+05  1.4071313E-08
  1.9000000E+05  1.3008035E-08
  1.9500000E+05  1.2046032E-08
  2.0000000E+05  1.1173710E-08
  2.0500000E+05  1.0381018E-08
  2.1000000E+05  9.6592185E-09
  2.2000000E+05  8.3987544E-09
  2.3000000E+05  7.3419998E-09
  2.4000000E+05  6.4500503E-09
  2.5000000E+05  5.6925070E-09
  2.6000000E+05  5.0453947E-09
  2.7000000E+05  4.4896424E-09
  2.8000000E+05  4.0099594E-09
  2.9000000E+05  3.5939936E-09
  3.0000000E+05  3.2316988E-09
  3.1000000E+05  2.9148504E-09
  3.2000000E+05  2.6366761E-09
  3.3000000E+05  2.3915660E-09
  3.4000000E+05  2.1748477E-09
  3.5000000E+05  1.9826089E-09
  3.6000000E+05  1.8115576E-09
  3.7000000E+05  1.6589122E-09
  3.8000000E+05  1.5223127E-09
  3.9000000E+05  1.3997486E-09
  4.0000000E+05  1.2894996E-09
  4.1000000E+05  1.1900887E-09
  4.2000000E+05  1.1002443E-09
  4.3000000E+05  1.0188670E-09
  4.4000000E+05  9.4500414E-10
  4.6000000E+05  8.1661257E-10
  4.8000000E+05  7.0962101E-10
  5.0000000E+05  6.1983916E-10
  5.1250000E+05  5.7098568E-10
  5.2500000E+05  5.2691930E-10
  5.3750000E+05  4.8708069E-10
  5.5000000E+05  4.5098622E-10
  5.7500000E+05  3.8840654E-10
  5.8750000E+05  3.6123775E-10
  6.0000000E+05  3.3643118E-10
  6.2500000E+05  2.9295440E-10
  6.5000000E+05  2.5634474E-10
  6.7500000E+05  2.2532742E-10
  7.0000000E+05  1.9889804E-10
  7.2500000E+05  1.7625882E-10
  7.5000000E+05  1.5677067E-10
  7.7500000E+05  1.3991767E-10
  8.0000000E+05  1.2528030E-10
  8.2500000E+05  1.1251535E-10
  8.5000000E+05  1.0134057E-10
  8.7500000E+05  9.1522457E-11
  9.0000000E+05  8.2866864E-11
  9.2500000E+05  7.5211506E-11
  9.5000000E+05  6.8420103E-11
  9.7500000E+05  6.2377691E-11
  1.0000000E+06  5.6986917E-11
  1.0250000E+06  5.2164969E-11
  1.0500000E+06  4.7841118E-11
  1.0750000E+06  4.3954727E-11
  1.1000000E+06  4.0453628E-11
  1.1250000E+06  3.7292771E-11
  1.1500000E+06  3.4433157E-11
  1.1750000E+06  3.1840925E-11
  1.2000000E+06  2.9486590E-11
  1.2250000E+06  2.7344408E-11
  1.2500000E+06  2.5391852E-11
  1.3000000E+06  2.1978900E-11
  1.3500000E+06  1.9116102E-11
  1.4000000E+06  1.6700580E-11
  1.4500000E+06  1.4651239E-11
  1.5000000E+06  1.2903638E-11
  1.5500000E+06  1.1406181E-11
  1.6000000E+06  1.0117276E-11
  1.6500000E+06  9.0031714E-12
  1.7000000E+06  8.0363119E-12
  1.7500000E+06  7.1940764E-12
  1.8000000E+06  6.4578007E-12
  1.8500000E+06  5.8119951E-12
  1.9000000E+06  5.2437392E-12
  1.9500000E+06  4.7422061E-12
  2.0000000E+06  4.2982808E-12
  2.0500000E+06  3.9042617E-12
  2.1000000E+06  3.5536177E-12
  2.1500000E+06  3.2407900E-12
  2.2000000E+06  2.9610316E-12
  2.2500000E+06  2.7102767E-12
  2.3000000E+06  2.4850279E-12
  2.3500000E+06  2.2822672E-12
  2.4000000E+06  2.0993822E-12
  2.4500000E+06  1.9341053E-12
  2.5000000E+06  1.7844610E-12
  2.5500000E+06  1.6487258E-12
  2.6000000E+06  1.5253924E-12
  2.6500000E+06  1.4131401E-12
  2.7000000E+06  1.3108080E-12
  2.8000000E+06  1.1319425E-12
  2.9000000E+06  9.8198586E-13
  3.0000000E+06  8.5558508E-13
  3.1000000E+06  7.4849397E-13
  3.2000000E+06  6.5730216E-13
  3.3000000E+06  5.7927070E-13
  3.4000000E+06  5.1219687E-13
  3.5000000E+06  4.5430979E-13
  3.6000000E+06  4.0419845E-13
  3.7000000E+06  3.6069464E-13
  3.8000000E+06  3.2282016E-13
  
  
#  86  11  N2  EION =  9.510000000E+02 eV   277
#  S(0) = 8.424701E-01
  9.4731811E+00  0.0000000E+00
  9.4731811E+02  0.0000000E+00
  9.4731811E+02  2.6914287E-04
  9.5100000E+02  2.6914287E-04
  9.5100939E+02  2.6914287E-04
  9.5108594E+02  2.7117765E-04
  9.5116249E+02  2.7315060E-04
  9.5123903E+02  2.7506172E-04
  9.5131558E+02  2.7691110E-04
  9.5146868E+02  2.8042587E-04
  9.5162177E+02  2.8369855E-04
  9.5192796E+02  2.8954061E-04
  9.5223416E+02  2.9449650E-04
  9.5284654E+02  3.0205361E-04
  9.5345892E+02  3.0702101E-04
  9.5407130E+02  3.1002566E-04
  9.5468369E+02  3.1159828E-04
  9.5529607E+02  3.1215610E-04
  9.5590845E+02  3.1201268E-04
  9.5713322E+02  3.1047284E-04
  9.5835798E+02  3.0812834E-04
  9.5958275E+02  3.0554635E-04
  9.6080751E+02  3.0299622E-04
  9.6325704E+02  2.9840466E-04
  9.6570657E+02  2.9466035E-04
  9.6815610E+02  2.9172523E-04
  9.7060563E+02  2.8949389E-04
  9.7550470E+02  2.8671854E-04
  9.8040376E+02  2.8558128E-04
  9.8530282E+02  2.8547176E-04
  9.9020188E+02  2.8590841E-04
  9.9510094E+02  2.8653971E-04
  1.0000000E+03  2.8713903E-04
  1.0062500E+03  2.8767544E-04
  1.0125000E+03  2.8789721E-04
  1.0187500E+03  2.8784628E-04
  1.0250000E+03  2.8760854E-04
  1.0375000E+03  2.8690730E-04
  1.0500000E+03  2.8624662E-04
  1.0625000E+03  2.8572865E-04
  1.0750000E+03  2.8525289E-04
  1.1000000E+03  2.8401374E-04
  1.1250000E+03  2.8238506E-04
  1.1500000E+03  2.8068785E-04
  1.1750000E+03  2.7894329E-04
  1.2000000E+03  2.7700762E-04
  1.2250000E+03  2.7487938E-04
  1.2500000E+03  2.7266699E-04
  1.2750000E+03  2.7043788E-04
  1.3000000E+03  2.6814916E-04
  1.3500000E+03  2.6324104E-04
  1.3750000E+03  2.6066920E-04
  1.4000000E+03  2.5808255E-04
  1.4250000E+03  2.5548486E-04
  1.4500000E+03  2.5286846E-04
  1.5000000E+03  2.4749550E-04
  1.6000000E+03  2.3657635E-04
  1.7000000E+03  2.2572095E-04
  1.7500000E+03  2.2034904E-04
  1.8000000E+03  2.1506543E-04
  1.8500000E+03  2.0988474E-04
  1.9000000E+03  2.0479453E-04
  2.0000000E+03  1.9490934E-04
  2.1000000E+03  1.8551708E-04
  2.2000000E+03  1.7660424E-04
  2.3000000E+03  1.6816294E-04
  2.4000000E+03  1.6019565E-04
  2.5000000E+03  1.5269412E-04
  2.6000000E+03  1.4563138E-04
  2.7000000E+03  1.3897508E-04
  2.8000000E+03  1.3270449E-04
  2.9000000E+03  1.2680086E-04
  3.0000000E+03  1.2124211E-04
  3.1000000E+03  1.1600567E-04
  3.2000000E+03  1.1106982E-04
  3.4000000E+03  1.0201906E-04
  3.6000000E+03  9.3943377E-05
  3.8000000E+03  8.6717675E-05
  4.0000000E+03  8.0234340E-05
  4.2000000E+03  7.4400674E-05
  4.4000000E+03  6.9136919E-05
  4.6000000E+03  6.4374462E-05
  4.8000000E+03  6.0054195E-05
  5.0000000E+03  5.6125115E-05
  5.2500000E+03  5.1697224E-05
  5.5000000E+03  4.7738497E-05
  5.7500000E+03  4.4187108E-05
  6.0000000E+03  4.0990853E-05
  6.5000000E+03  3.5493174E-05
  6.7500000E+03  3.3121578E-05
  7.0000000E+03  3.0962849E-05
  7.2500000E+03  2.8993035E-05
  7.5000000E+03  2.7191434E-05
  8.0000000E+03  2.4023187E-05
  8.5000000E+03  2.1339766E-05
  9.0000000E+03  1.9050031E-05
  9.5000000E+03  1.7082939E-05
  1.0000000E+04  1.5382529E-05
  1.0500000E+04  1.3904274E-05
  1.1000000E+04  1.2612413E-05
  1.1500000E+04  1.1477980E-05
  1.2000000E+04  1.0477321E-05
  1.2500000E+04  9.5909721E-06
  1.3000000E+04  8.8028189E-06
  1.3500000E+04  8.0994322E-06
  1.4000000E+04  7.4695551E-06
  1.4500000E+04  6.9037022E-06
  1.5000000E+04  6.3938369E-06
  1.6000000E+04  5.5156946E-06
  1.6500000E+04  5.1365448E-06
  1.7000000E+04  4.7913359E-06
  1.8000000E+04  4.1882335E-06
  1.9000000E+04  3.6818601E-06
  2.0000000E+04  3.2534642E-06
  2.1000000E+04  2.8885291E-06
  2.2000000E+04  2.5756898E-06
  2.3000000E+04  2.3059546E-06
  2.4000000E+04  2.0721447E-06
  2.5000000E+04  1.8684760E-06
  2.6000000E+04  1.6902516E-06
  2.7000000E+04  1.5336293E-06
  2.8000000E+04  1.3954441E-06
  2.9000000E+04  1.2730724E-06
  3.0000000E+04  1.1643268E-06
  3.1000000E+04  1.0673729E-06
  3.2000000E+04  9.8066496E-07
  3.3000000E+04  9.0289388E-07
  3.4000000E+04  8.3294596E-07
  3.5000000E+04  7.6986972E-07
  3.6000000E+04  7.1284880E-07
  3.8000000E+04  6.1425639E-07
  4.0000000E+04  5.3260393E-07
  4.2000000E+04  4.6443786E-07
  4.4000000E+04  4.0711329E-07
  4.6000000E+04  3.5858154E-07
  4.8000000E+04  3.1723937E-07
  5.0000000E+04  2.8182021E-07
  5.2500000E+04  2.4435731E-07
  5.5000000E+04  2.1303840E-07
  5.7500000E+04  1.8667259E-07
  5.8750000E+04  1.7504928E-07
  6.0000000E+04  1.6433373E-07
  6.2500000E+04  1.4529434E-07
  6.5000000E+04  1.2897793E-07
  6.7500000E+04  1.1492368E-07
  7.0000000E+04  1.0276034E-07
  7.2500000E+04  9.2186729E-08
  7.5000000E+04  8.2956813E-08
  7.7500000E+04  7.4868328E-08
  8.0000000E+04  6.7754039E-08
  8.2500000E+04  6.1474907E-08
  8.5000000E+04  5.5914726E-08
  8.7500000E+04  5.0975904E-08
  9.0000000E+04  4.6576101E-08
  9.2500000E+04  4.2645543E-08
  9.5000000E+04  3.9124865E-08
  9.7500000E+04  3.5963358E-08
  1.0000000E+05  3.3117542E-08
  1.0250000E+05  3.0550011E-08
  1.0500000E+05  2.8228467E-08
  1.1000000E+05  2.4215115E-08
  1.1500000E+05  2.0894584E-08
  1.2000000E+05  1.8127304E-08
  1.2500000E+05  1.5805630E-08
  1.3000000E+05  1.3845728E-08
  1.3500000E+05  1.2181692E-08
  1.4000000E+05  1.0761271E-08
  1.4500000E+05  9.5427153E-09
  1.5000000E+05  8.4924240E-09
  1.5500000E+05  7.5831680E-09
  1.6000000E+05  6.7927436E-09
  1.6500000E+05  6.1029344E-09
  1.7000000E+05  5.4987098E-09
  1.7500000E+05  4.9676040E-09
  1.8000000E+05  4.4992255E-09
  1.8500000E+05  4.0848703E-09
  1.9000000E+05  3.7172144E-09
  1.9500000E+05  3.3900695E-09
  2.0000000E+05  3.0981850E-09
  2.0500000E+05  2.8370893E-09
  2.1000000E+05  2.6029597E-09
  2.1500000E+05  2.3925170E-09
  2.2000000E+05  2.2029391E-09
  2.2500000E+05  2.0317896E-09
  2.3000000E+05  1.8769577E-09
  2.4000000E+05  1.6091487E-09
  2.5000000E+05  1.3874785E-09
  2.6000000E+05  1.2027230E-09
  2.7000000E+05  1.0477410E-09
  2.8000000E+05  9.1695400E-10
  2.9000000E+05  8.0596677E-10
  3.0000000E+05  7.1128824E-10
  3.1000000E+05  6.3012485E-10
  3.2000000E+05  5.6022569E-10
  3.3000000E+05  4.9976538E-10
  3.4000000E+05  4.4725455E-10
  3.5000000E+05  4.0147099E-10
  3.6000000E+05  3.6140622E-10
  3.7000000E+05  3.2622382E-10
  3.8000000E+05  2.9522671E-10
  3.9000000E+05  2.6783109E-10
  4.0000000E+05  2.4354596E-10
  4.1000000E+05  2.2195667E-10
  4.2000000E+05  2.0271172E-10
  4.3000000E+05  1.8551193E-10
  4.4000000E+05  1.7010175E-10
  4.5000000E+05  1.5626213E-10
  4.6000000E+05  1.4380470E-10
  4.7000000E+05  1.3256693E-10
  4.8000000E+05  1.2240816E-10
  5.0000000E+05  1.0485505E-10
  5.1250000E+05  9.5471994E-11
  5.2500000E+05  8.7117829E-11
  5.3750000E+05  7.9659923E-11
  5.5000000E+05  7.2985136E-11
  5.7500000E+05  6.1611311E-11
  5.8750000E+05  5.6757560E-11
  6.0000000E+05  5.2373531E-11
  6.2500000E+05  4.4807234E-11
  6.5000000E+05  3.8561732E-11
  6.7500000E+05  3.3369357E-11
  7.0000000E+05  2.9023661E-11
  7.2500000E+05  2.5363909E-11
  7.5000000E+05  2.2263927E-11
  7.7500000E+05  1.9623856E-11
  8.0000000E+05  1.7364047E-11
  8.2500000E+05  1.5420516E-11
  8.5000000E+05  1.3741518E-11
  8.7500000E+05  1.2284923E-11
  9.0000000E+05  1.1016228E-11
  9.2500000E+05  9.9070287E-12
  9.5000000E+05  8.9338205E-12
  9.7500000E+05  8.0770541E-12
  1.0000000E+06  7.3203928E-12
  1.0250000E+06  6.6501162E-12
  1.0500000E+06  6.0546514E-12
  1.0750000E+06  5.5241958E-12
  1.1000000E+06  5.0504097E-12
  1.1250000E+06  4.6261757E-12
  1.1500000E+06  4.2453996E-12
  1.1750000E+06  3.9028455E-12
  1.2000000E+06  3.5940000E-12
  1.2250000E+06  3.3149611E-12
  1.2500000E+06  3.0623443E-12
  1.3000000E+06  2.6249774E-12
  1.3500000E+06  2.2625445E-12
  1.4000000E+06  1.9601762E-12
  1.4500000E+06  1.7063372E-12
  1.5000000E+06  1.4919951E-12
  1.5500000E+06  1.3100172E-12
  1.6000000E+06  1.1547261E-12
  1.6500000E+06  1.0215727E-12
  1.7000000E+06  9.0688722E-13
  1.7500000E+06  8.0769122E-13
  1.8000000E+06  7.2155226E-13
  1.8500000E+06  6.4647116E-13
  1.9000000E+06  5.8079611E-13
  1.9500000E+06  5.2315491E-13
  2.0000000E+06  4.7240239E-13
  2.0500000E+06  4.2757899E-13
  2.1000000E+06  3.8787723E-13
  2.1500000E+06  3.5261478E-13
  2.2000000E+06  3.2121303E-13
  2.2500000E+06  2.9317922E-13
  2.3000000E+06  2.6809217E-13
  2.3500000E+06  2.4559067E-13
  2.4000000E+06  2.2536396E-13
  2.4500000E+06  2.0714410E-13
  2.5000000E+06  1.9069917E-13
  2.6000000E+06  1.6235427E-13
  2.7000000E+06  1.3900764E-13
  2.8000000E+06  1.1964418E-13
  2.9000000E+06  1.0347843E-13
  3.0000000E+06  8.9900006E-14
  3.1000000E+06  7.8434516E-14
  3.2000000E+06  6.8711028E-14
  3.3000000E+06  6.0430583E-14
  
  
#  86  12  N3  EION =  7.980000000E+02 eV   278
#  S(0) = 2.450949E+00
  7.9491874E+00  0.0000000E+00
  7.9491874E+02  0.0000000E+00
  7.9491874E+02  1.4525288E-03
  7.9800000E+02  1.4525288E-03
  7.9800780E+02  1.4525288E-03
  7.9810741E+02  1.4727653E-03
  7.9820702E+02  1.4923276E-03
  7.9830663E+02  1.5112111E-03
  7.9840624E+02  1.5294130E-03
  7.9860546E+02  1.5637747E-03
  7.9880468E+02  1.5954389E-03
  7.9920312E+02  1.6509238E-03
  7.9960156E+02  1.6965833E-03
  8.0000000E+02  1.7333699E-03
  8.0078125E+02  1.7838144E-03
  8.0156250E+02  1.8120235E-03
  8.0234375E+02  1.8246475E-03
  8.0312500E+02  1.8267900E-03
  8.0390625E+02  1.8221408E-03
  8.0468750E+02  1.8132717E-03
  8.0546875E+02  1.8019350E-03
  8.0625000E+02  1.7893056E-03
  8.0781250E+02  1.7630042E-03
  8.0937500E+02  1.7378296E-03
  8.1093750E+02  1.7151211E-03
  8.1250000E+02  1.6952672E-03
  8.1875000E+02  1.6418807E-03
  8.2500000E+02  1.6181242E-03
  8.3125000E+02  1.6101983E-03
  8.3750000E+02  1.6086807E-03
  8.4375000E+02  1.6078140E-03
  8.5000000E+02  1.6047480E-03
  8.6250000E+02  1.5901357E-03
  8.6875000E+02  1.5799259E-03
  8.7500000E+02  1.5689973E-03
  8.8125000E+02  1.5580588E-03
  8.8750000E+02  1.5475345E-03
  9.0000000E+02  1.5282439E-03
  9.1250000E+02  1.5106740E-03
  9.2500000E+02  1.4934431E-03
  9.3750000E+02  1.4756122E-03
  9.5000000E+02  1.4570549E-03
  9.7500000E+02  1.4196287E-03
  1.0000000E+03  1.3842207E-03
  1.0250000E+03  1.3506282E-03
  1.0500000E+03  1.3174838E-03
  1.0750000E+03  1.2846195E-03
  1.1000000E+03  1.2527727E-03
  1.1250000E+03  1.2223391E-03
  1.1500000E+03  1.1930262E-03
  1.1750000E+03  1.1644332E-03
  1.2000000E+03  1.1364444E-03
  1.2500000E+03  1.0829261E-03
  1.3000000E+03  1.0331439E-03
  1.3500000E+03  9.8619339E-04
  1.4000000E+03  9.4176615E-04
  1.4500000E+03  9.0023028E-04
  1.5000000E+03  8.6120865E-04
  1.6000000E+03  7.8949005E-04
  1.7000000E+03  7.2591439E-04
  1.8000000E+03  6.6916124E-04
  1.9000000E+03  6.1848293E-04
  2.0000000E+03  5.7297865E-04
  2.1000000E+03  5.3210653E-04
  2.2000000E+03  4.9524811E-04
  2.3000000E+03  4.6185564E-04
  2.4000000E+03  4.3157129E-04
  2.5000000E+03  4.0404726E-04
  2.6000000E+03  3.7895023E-04
  2.7000000E+03  3.5600160E-04
  2.8000000E+03  3.3496595E-04
  2.9000000E+03  3.1564147E-04
  3.0000000E+03  2.9785399E-04
  3.1000000E+03  2.8144967E-04
  3.2000000E+03  2.6629166E-04
  3.4000000E+03  2.3924519E-04
  3.6000000E+03  2.1590549E-04
  3.8000000E+03  1.9563560E-04
  4.0000000E+03  1.7792953E-04
  4.2000000E+03  1.6238092E-04
  4.4000000E+03  1.4866036E-04
  4.6000000E+03  1.3649848E-04
  4.8000000E+03  1.2567334E-04
  5.0000000E+03  1.1600076E-04
  5.2500000E+03  1.0529890E-04
  5.5000000E+03  9.5911556E-05
  5.7500000E+03  8.7637602E-05
  6.0000000E+03  8.0312455E-05
  6.5000000E+03  6.7988832E-05
  6.7500000E+03  6.2783972E-05
  7.0000000E+03  5.8107026E-05
  7.2500000E+03  5.3891369E-05
  7.5000000E+03  5.0080320E-05
  8.0000000E+03  4.3485441E-05
  8.5000000E+03  3.8011733E-05
  9.0000000E+03  3.3427301E-05
  9.5000000E+03  2.9556249E-05
  1.0000000E+04  2.6263364E-05
  1.0500000E+04  2.3443465E-05
  1.1000000E+04  2.1013779E-05
  1.1500000E+04  1.8908482E-05
  1.2000000E+04  1.7074759E-05
  1.2500000E+04  1.5469880E-05
  1.3000000E+04  1.4059006E-05
  1.3500000E+04  1.2813525E-05
  1.4000000E+04  1.1709776E-05
  1.4500000E+04  1.0728075E-05
  1.5000000E+04  9.8519534E-06
  1.6000000E+04  8.3631562E-06
  1.7000000E+04  7.1560059E-06
  1.8000000E+04  6.1669328E-06
  1.9000000E+04  5.3489032E-06
  2.0000000E+04  4.6665941E-06
  2.1000000E+04  4.0931085E-06
  2.2000000E+04  3.6077125E-06
  2.3000000E+04  3.1942411E-06
  2.4000000E+04  2.8399613E-06
  2.5000000E+04  2.5347506E-06
  2.6000000E+04  2.2704895E-06
  2.7000000E+04  2.0406142E-06
  2.8000000E+04  1.8397794E-06
  2.9000000E+04  1.6636017E-06
  3.0000000E+04  1.5084640E-06
  3.1000000E+04  1.3713641E-06
  3.2000000E+04  1.2497958E-06
  3.3000000E+04  1.1416565E-06
  3.4000000E+04  1.0451733E-06
  3.5000000E+04  9.5884468E-07
  3.6000000E+04  8.8139343E-07
  3.8000000E+04  7.4891419E-07
  4.0000000E+04  6.4072663E-07
  4.2000000E+04  5.5160788E-07
  4.4000000E+04  4.7761383E-07
  4.6000000E+04  4.1573071E-07
  4.8000000E+04  3.6363006E-07
  5.0000000E+04  3.1949472E-07
  5.2500000E+04  2.7337526E-07
  5.5000000E+04  2.3531836E-07
  5.7500000E+04  2.0367795E-07
  5.8750000E+04  1.8985700E-07
  6.0000000E+04  1.7719028E-07
  6.2500000E+04  1.5487485E-07
  6.5000000E+04  1.3596349E-07
  6.7500000E+04  1.1984915E-07
  7.0000000E+04  1.0604810E-07
  7.2500000E+04  9.4171952E-08
  7.5000000E+04  8.3906656E-08
  7.7500000E+04  7.4996603E-08
  8.0000000E+04  6.7232433E-08
  8.2500000E+04  6.0441663E-08
  8.5000000E+04  5.4481422E-08
  8.7500000E+04  4.9232782E-08
  9.0000000E+04  4.4596260E-08
  9.2500000E+04  4.0488249E-08
  9.5000000E+04  3.6838185E-08
  1.0000000E+05  3.0681638E-08
  1.0500000E+05  2.5746650E-08
  1.1000000E+05  2.1754430E-08
  1.1500000E+05  1.8497677E-08
  1.2000000E+05  1.5820356E-08
  1.2500000E+05  1.3603686E-08
  1.3000000E+05  1.1756302E-08
  1.3500000E+05  1.0207260E-08
  1.4000000E+05  8.9009770E-09
  1.4500000E+05  7.7935494E-09
  1.5000000E+05  6.8500309E-09
  1.5500000E+05  6.0424076E-09
  1.6000000E+05  5.3480717E-09
  1.6500000E+05  4.7486602E-09
  1.7000000E+05  4.2291728E-09
  1.7500000E+05  3.7772899E-09
  1.8000000E+05  3.3828395E-09
  1.8500000E+05  3.0373809E-09
  1.9000000E+05  2.7338772E-09
  1.9500000E+05  2.4664354E-09
  2.0000000E+05  2.2300998E-09
  2.0500000E+05  2.0206848E-09
  2.1000000E+05  1.8346426E-09
  2.2000000E+05  1.5210451E-09
  2.3000000E+05  1.2700423E-09
  2.4000000E+05  1.0674208E-09
  2.5000000E+05  9.0256569E-10
  2.6000000E+05  7.6746090E-10
  2.7000000E+05  6.5598988E-10
  2.8000000E+05  5.6344101E-10
  2.9000000E+05  4.8615254E-10
  3.0000000E+05  4.2125506E-10
  3.1000000E+05  3.6648273E-10
  3.2000000E+05  3.2003340E-10
  3.3000000E+05  2.8046382E-10
  3.4000000E+05  2.4661101E-10
  3.5000000E+05  2.1753223E-10
  3.6000000E+05  1.9245894E-10
  3.7000000E+05  1.7076125E-10
  3.8000000E+05  1.5192031E-10
  3.9000000E+05  1.3550669E-10
  4.0000000E+05  1.2116335E-10
  4.1000000E+05  1.0859210E-10
  4.2000000E+05  9.7542930E-11
  4.3000000E+05  8.7805403E-11
  4.4000000E+05  7.9201734E-11
  4.5000000E+05  7.1581180E-11
  4.6000000E+05  6.4815486E-11
  4.7000000E+05  5.8795176E-11
  4.8000000E+05  5.3426510E-11
  5.0000000E+05  4.4333246E-11
  5.1250000E+05  3.9578771E-11
  5.2500000E+05  3.5415690E-11
  5.3750000E+05  3.1760404E-11
  5.5000000E+05  2.8542526E-11
  5.6250000E+05  2.5702576E-11
  5.7500000E+05  2.3190119E-11
  5.8750000E+05  2.0962248E-11
  6.0000000E+05  1.8982339E-11
  6.2500000E+05  1.5645430E-11
  6.5000000E+05  1.2977734E-11
  6.6250000E+05  1.1846316E-11
  6.7500000E+05  1.0829045E-11
  7.0000000E+05  9.0863146E-12
  7.2500000E+05  7.6636540E-12
  7.5000000E+05  6.4952267E-12
  7.7500000E+05  5.5301383E-12
  8.0000000E+05  4.7287378E-12
  8.2500000E+05  4.0599058E-12
  8.5000000E+05  3.4990561E-12
  8.7500000E+05  3.0266408E-12
  9.0000000E+05  2.6270237E-12
  9.2500000E+05  2.2876282E-12
  9.5000000E+05  1.9982792E-12
  9.7500000E+05  1.7507019E-12
  1.0000000E+06  1.5381338E-12
  1.0250000E+06  1.3550223E-12
  1.0500000E+06  1.1967883E-12
  1.0750000E+06  1.0596405E-12
  1.1000000E+06  9.4042641E-13
  1.1250000E+06  8.3651538E-13
  1.1500000E+06  7.4570417E-13
  1.1750000E+06  6.6614059E-13
  1.2000000E+06  5.9626213E-13
  1.2250000E+06  5.3474642E-13
  1.2500000E+06  4.8047087E-13
  1.2750000E+06  4.3247970E-13
  1.3000000E+06  3.8995680E-13
  1.3250000E+06  3.5220334E-13
  1.3500000E+06  3.1861929E-13
  1.4000000E+06  2.6196425E-13
  1.4500000E+06  2.1664746E-13
  1.5000000E+06  1.8015676E-13
  1.5500000E+06  1.5058823E-13
  1.6000000E+06  1.2648701E-13
  1.6500000E+06  1.0673295E-13
  1.7000000E+06  9.0456981E-14
  1.7500000E+06  7.6980102E-14
  1.8000000E+06  6.5768357E-14
  1.8500000E+06  5.6399271E-14
  1.9000000E+06  4.8536675E-14
  1.9500000E+06  4.1911599E-14
  2.0000000E+06  3.6307704E-14
  2.0500000E+06  3.1550105E-14
  2.1000000E+06  2.7496761E-14
  2.1500000E+06  2.4031787E-14
  2.2000000E+06  2.1060226E-14
  2.2500000E+06  1.8503968E-14
  2.3000000E+06  1.6298545E-14
  2.3500000E+06  1.4390470E-14
  2.4000000E+06  1.2735194E-14
  2.4500000E+06  1.1295485E-14
  2.5000000E+06  1.0040113E-14
  2.5500000E+06  8.9427180E-15
  2.6000000E+06  7.9810475E-15
  2.6500000E+06  7.1363182E-15
  2.7000000E+06  6.3926243E-15
  2.7500000E+06  5.7364544E-15
  2.8000000E+06  5.1563095E-15
  2.8500000E+06  4.6424929E-15
  2.9000000E+06  4.1867221E-15
  3.0000000E+06  3.4215624E-15
  3.1000000E+06  2.8140428E-15
  
  
#  86  13  N4  EION =  5.670000000E+02 eV   284
#  S(0) = 3.286673E+00
  5.6383338E+00  0.0000000E+00
  5.6383338E+02  0.0000000E+00
  5.6383338E+02  5.3907015E-04
  5.6700000E+02  5.3907015E-04
  5.6700560E+02  5.3907015E-04
  5.6780504E+02  5.5943816E-04
  5.6860448E+02  5.8323796E-04
  5.6900420E+02  5.9741043E-04
  5.6940392E+02  6.1380834E-04
  5.7020336E+02  6.5622774E-04
  5.7100280E+02  7.1834133E-04
  5.7140252E+02  7.6033644E-04
  5.7180224E+02  8.1217835E-04
  5.7260168E+02  9.5543580E-04
  5.7340112E+02  1.1712923E-03
  5.7380084E+02  1.3138291E-03
  5.7420056E+02  1.4819019E-03
  5.7460028E+02  1.6747924E-03
  5.7480014E+02  1.7792100E-03
  5.7500000E+02  1.8880524E-03
  5.7539062E+02  2.1087097E-03
  5.7578125E+02  2.3288094E-03
  5.7617188E+02  2.5342122E-03
  5.7656250E+02  2.7124201E-03
  5.7695312E+02  2.8528734E-03
  5.7734375E+02  2.9488184E-03
  5.7812500E+02  3.0199431E-03
  5.7890625E+02  2.9713795E-03
  5.7929688E+02  2.9211729E-03
  5.7968750E+02  2.8625677E-03
  5.8007812E+02  2.8000725E-03
  5.8046875E+02  2.7365298E-03
  5.8085938E+02  2.6741156E-03
  5.8125000E+02  2.6144791E-03
  5.8203125E+02  2.5061576E-03
  5.8281250E+02  2.4132117E-03
  5.8437500E+02  2.2705115E-03
  5.8593750E+02  2.1725125E-03
  5.8750000E+02  2.1054606E-03
  5.8906250E+02  2.0593164E-03
  5.9062500E+02  2.0271547E-03
  5.9375000E+02  1.9874239E-03
  5.9687500E+02  1.9637702E-03
  5.9843750E+02  1.9544857E-03
  6.0000000E+02  1.9459190E-03
  6.0625000E+02  1.9141827E-03
  6.1250000E+02  1.8865071E-03
  6.1875000E+02  1.8677475E-03
  6.2500000E+02  1.8602312E-03
  6.3125000E+02  1.8628077E-03
  6.3750000E+02  1.8724926E-03
  6.4375000E+02  1.8859259E-03
  6.5000000E+02  1.9002424E-03
  6.6250000E+02  1.9250442E-03
  6.7500000E+02  1.9426112E-03
  6.8750000E+02  1.9567332E-03
  7.0000000E+02  1.9713884E-03
  7.1250000E+02  1.9874314E-03
  7.2500000E+02  2.0033217E-03
  7.5000000E+02  2.0268791E-03
  7.7500000E+02  2.0368264E-03
  8.0000000E+02  2.0392655E-03
  8.2500000E+02  2.0375255E-03
  8.5000000E+02  2.0300266E-03
  8.7500000E+02  2.0155296E-03
  9.0000000E+02  1.9957990E-03
  9.2500000E+02  1.9729398E-03
  9.5000000E+02  1.9479822E-03
  1.0000000E+03  1.8903275E-03
  1.0500000E+03  1.8246850E-03
  1.1000000E+03  1.7563192E-03
  1.1500000E+03  1.6860991E-03
  1.2000000E+03  1.6149395E-03
  1.2500000E+03  1.5448620E-03
  1.3000000E+03  1.4763452E-03
  1.3500000E+03  1.4097211E-03
  1.4000000E+03  1.3453253E-03
  1.4500000E+03  1.2834730E-03
  1.5000000E+03  1.2243486E-03
  1.6000000E+03  1.1141750E-03
  1.7000000E+03  1.0144196E-03
  1.8000000E+03  9.2459521E-04
  1.9000000E+03  8.4395663E-04
  2.0000000E+03  7.7152340E-04
  2.1000000E+03  7.0641432E-04
  2.2000000E+03  6.4792194E-04
  2.3000000E+03  5.9532602E-04
  2.4000000E+03  5.4794265E-04
  2.5000000E+03  5.0517721E-04
  2.6000000E+03  4.6651090E-04
  2.7000000E+03  4.3149054E-04
  2.8000000E+03  3.9971963E-04
  2.9000000E+03  3.7084777E-04
  3.0000000E+03  3.4456532E-04
  3.1000000E+03  3.2059915E-04
  3.2000000E+03  2.9870838E-04
  3.4000000E+03  2.6032714E-04
  3.6000000E+03  2.2799882E-04
  3.8000000E+03  2.0060615E-04
  4.0000000E+03  1.7726514E-04
  4.2000000E+03  1.5727152E-04
  4.4000000E+03  1.4006011E-04
  4.6000000E+03  1.2517445E-04
  4.8000000E+03  1.1224344E-04
  5.0000000E+03  1.0096365E-04
  5.2500000E+03  8.8809998E-05
  5.5000000E+03  7.8454730E-05
  5.7500000E+03  6.9584131E-05
  6.0000000E+03  6.1947166E-05
  6.5000000E+03  4.9602432E-05
  6.7500000E+03  4.4595859E-05
  7.0000000E+03  4.0211198E-05
  7.2500000E+03  3.6357053E-05
  7.5000000E+03  3.2957439E-05
  8.0000000E+03  2.7278185E-05
  8.5000000E+03  2.2777619E-05
  9.0000000E+03  1.9172110E-05
  9.5000000E+03  1.6254952E-05
  1.0000000E+04  1.3873393E-05
  1.0500000E+04  1.1913051E-05
  1.1000000E+04  1.0287210E-05
  1.1500000E+04  8.9293829E-06
  1.2000000E+04  7.7880743E-06
  1.2500000E+04  6.8230182E-06
  1.3000000E+04  6.0024533E-06
  1.3500000E+04  5.3011272E-06
  1.4000000E+04  4.6988049E-06
  1.4500000E+04  4.1791599E-06
  1.5000000E+04  3.7289328E-06
  1.6000000E+04  2.9953120E-06
  1.7000000E+04  2.4321695E-06
  1.8000000E+04  1.9941747E-06
  1.9000000E+04  1.6494716E-06
  2.0000000E+04  1.3752817E-06
  2.1000000E+04  1.1550576E-06
  2.2000000E+04  9.7660745E-07
  2.3000000E+04  8.3083041E-07
  2.4000000E+04  7.1085185E-07
  2.5000000E+04  6.1142260E-07
  2.6000000E+04  5.2849402E-07
  2.7000000E+04  4.5891459E-07
  2.8000000E+04  4.0021018E-07
  2.9000000E+04  3.5042292E-07
  3.0000000E+04  3.0799189E-07
  3.1000000E+04  2.7166403E-07
  3.2000000E+04  2.4042695E-07
  3.3000000E+04  2.1345768E-07
  3.4000000E+04  1.9008326E-07
  3.5000000E+04  1.6975053E-07
  3.6000000E+04  1.5200249E-07
  3.8000000E+04  1.2280555E-07
  4.0000000E+04  1.0014474E-07
  4.2000000E+04  8.2360770E-08
  4.4000000E+04  6.8262287E-08
  4.6000000E+04  5.6981618E-08
  4.8000000E+04  4.7878548E-08
  5.0000000E+04  4.0474951E-08
  5.2500000E+04  3.3068758E-08
  5.5000000E+04  2.7236676E-08
  5.7500000E+04  2.2600160E-08
  5.8750000E+04  2.0640450E-08
  6.0000000E+04  1.8881708E-08
  6.2500000E+04  1.5875379E-08
  6.5000000E+04  1.3426554E-08
  6.7500000E+04  1.1417955E-08
  7.0000000E+04  9.7597510E-09
  7.2500000E+04  8.3825178E-09
  7.5000000E+04  7.2321500E-09
  7.7500000E+04  6.2661535E-09
  8.0000000E+04  5.4509105E-09
  8.2500000E+04  4.7596417E-09
  8.5000000E+04  4.1708759E-09
  8.7500000E+04  3.6672954E-09
  9.0000000E+04  3.2348524E-09
  9.2500000E+04  2.8620890E-09
  9.5000000E+04  2.5396115E-09
  1.0000000E+05  2.0158894E-09
  1.0500000E+05  1.6163027E-09
  1.1000000E+05  1.3078653E-09
  1.1500000E+05  1.0672405E-09
  1.2000000E+05  8.7767722E-10
  1.2500000E+05  7.2698981E-10
  1.3000000E+05  6.0620306E-10
  1.3500000E+05  5.0863168E-10
  1.4000000E+05  4.2924358E-10
  1.4500000E+05  3.6421397E-10
  1.5000000E+05  3.1060894E-10
  1.5500000E+05  2.6615917E-10
  1.6000000E+05  2.2909554E-10
  1.6500000E+05  1.9802850E-10
  1.7000000E+05  1.7185888E-10
  1.7500000E+05  1.4971153E-10
  1.8000000E+05  1.3088531E-10
  1.8500000E+05  1.1481507E-10
  1.9000000E+05  1.0104277E-10
  1.9500000E+05  8.9195185E-11
  2.0000000E+05  7.8966677E-11
  2.0500000E+05  7.0105741E-11
  2.1000000E+05  6.2404467E-11
  2.2000000E+05  4.9819077E-11
  2.3000000E+05  4.0143307E-11
  2.4000000E+05  3.2624383E-11
  2.5000000E+05  2.6723628E-11
  2.6000000E+05  2.2050434E-11
  2.7000000E+05  1.8318060E-11
  2.8000000E+05  1.5313633E-11
  2.9000000E+05  1.2877450E-11
  3.0000000E+05  1.0888510E-11
  3.1000000E+05  9.2543015E-12
  3.2000000E+05  7.9034922E-12
  3.3000000E+05  6.7806279E-12
  3.4000000E+05  5.8422749E-12
  3.5000000E+05  5.0541797E-12
  3.6000000E+05  4.3891461E-12
  3.7000000E+05  3.8254417E-12
  3.8000000E+05  3.3455973E-12
  3.9000000E+05  2.9354915E-12
  4.0000000E+05  2.5836477E-12
  4.1000000E+05  2.2806905E-12
  4.2000000E+05  2.0189228E-12
  4.3000000E+05  1.7919973E-12
  4.4000000E+05  1.5946561E-12
  4.6000000E+05  1.2719513E-12
  4.8000000E+05  1.0237053E-12
  5.0000000E+05  8.3074514E-13
  5.1250000E+05  7.3193750E-13
  5.2500000E+05  6.4671402E-13
  5.3750000E+05  5.7296195E-13
  5.5000000E+05  5.0893411E-13
  5.7500000E+05  4.0448772E-13
  6.0000000E+05  3.2440222E-13
  6.2500000E+05  2.6234930E-13
  6.5000000E+05  2.1380309E-13
  6.6250000E+05  1.9353270E-13
  6.7500000E+05  1.7548449E-13
  7.0000000E+05  1.4498866E-13
  7.2500000E+05  1.2053204E-13
  7.5000000E+05  1.0077797E-13
  7.7500000E+05  8.4715266E-14
  8.0000000E+05  7.1572239E-14
  8.2500000E+05  6.0755007E-14
  8.5000000E+05  5.1802905E-14
  8.7500000E+05  4.4355871E-14
  9.0000000E+05  3.8130517E-14
  9.2500000E+05  3.2902334E-14
  9.5000000E+05  2.8492357E-14
  9.7500000E+05  2.4757082E-14
  1.0000000E+06  2.1580803E-14
  1.0250000E+06  1.8869731E-14
  1.0500000E+06  1.6547462E-14
  1.0750000E+06  1.4551460E-14
  1.1000000E+06  1.2830311E-14
  1.1250000E+06  1.1341559E-14
  1.1500000E+06  1.0050010E-14
  1.2000000E+06  7.9461798E-15
  1.2500000E+06  6.3372104E-15
  1.3000000E+06  5.0945556E-15
  1.3500000E+06  4.1260274E-15
  1.4000000E+06  3.3647347E-15
  1.4500000E+06  2.7616039E-15
  1.5000000E+06  2.2802658E-15
  1.5500000E+06  1.8934879E-15
  1.6000000E+06  1.5806895E-15
  1.6500000E+06  1.3261829E-15
  1.7000000E+06  1.1179165E-15
  1.7500000E+06  9.4656660E-16
  1.8000000E+06  8.0486833E-16
  1.8500000E+06  6.8712454E-16
  1.9000000E+06  5.8883824E-16
  1.9500000E+06  5.0643760E-16
  2.0000000E+06  4.3706958E-16
  2.0500000E+06  3.7844367E-16
  2.1000000E+06  3.2871173E-16
  2.1500000E+06  2.8637425E-16
  2.2000000E+06  2.5020890E-16
  2.2500000E+06  2.1921489E-16
  2.3000000E+06  1.9256787E-16
  2.3500000E+06  1.6958641E-16
  2.4000000E+06  1.4970698E-16
  2.4500000E+06  1.3246178E-16
  2.5000000E+06  1.1746092E-16
  2.6000000E+06  9.2946939E-17
  2.7000000E+06  7.4151854E-17
  2.8000000E+06  5.9626703E-17
  
  
#  86  14  N5  EION =  5.380000000E+02 eV   281
#  S(0) = 5.031513E+00
  5.3496725E+00  0.0000000E+00
  5.3496725E+02  0.0000000E+00
  5.3496725E+02  8.0097206E-04
  5.3800000E+02  8.0097206E-04
  5.3800530E+02  8.0097206E-04
  5.3920477E+02  8.3667762E-04
  5.4040424E+02  8.9522426E-04
  5.4100397E+02  9.4069847E-04
  5.4160371E+02  1.0033566E-03
  5.4220344E+02  1.0902342E-03
  5.4280318E+02  1.2108018E-03
  5.4400265E+02  1.6054218E-03
  5.4460238E+02  1.9111481E-03
  5.4490225E+02  2.0978083E-03
  5.4520212E+02  2.3080777E-03
  5.4550199E+02  2.5416828E-03
  5.4580185E+02  2.7973746E-03
  5.4610172E+02  3.0707134E-03
  5.4640159E+02  3.3558660E-03
  5.4670146E+02  3.6457304E-03
  5.4700132E+02  3.9308617E-03
  5.4760106E+02  4.4453227E-03
  5.4820079E+02  4.8316899E-03
  5.4880053E+02  5.0587351E-03
  5.4940026E+02  5.1335347E-03
  5.5000000E+02  5.0964148E-03
  5.5078125E+02  4.9463198E-03
  5.5156250E+02  4.7481667E-03
  5.5234375E+02  4.5460100E-03
  5.5312500E+02  4.3591806E-03
  5.5468750E+02  4.0563865E-03
  5.5625000E+02  3.8413727E-03
  5.5781250E+02  3.6925681E-03
  5.5937500E+02  3.5901973E-03
  5.6093750E+02  3.5196055E-03
  5.6250000E+02  3.4704166E-03
  5.6562500E+02  3.4096519E-03
  5.6875000E+02  3.3728789E-03
  5.7187500E+02  3.3439406E-03
  5.7500000E+02  3.3164976E-03
  5.8125000E+02  3.2629335E-03
  5.8750000E+02  3.2189514E-03
  5.9375000E+02  3.1926623E-03
  6.0000000E+02  3.1852919E-03
  6.1250000E+02  3.2104532E-03
  6.2500000E+02  3.2529999E-03
  6.3750000E+02  3.2867747E-03
  6.5000000E+02  3.3088015E-03
  6.6250000E+02  3.3263363E-03
  6.7500000E+02  3.3449405E-03
  7.0000000E+02  3.3835418E-03
  7.2500000E+02  3.4048456E-03
  7.3750000E+02  3.4065899E-03
  7.5000000E+02  3.4042094E-03
  7.7500000E+02  3.3924788E-03
  8.0000000E+02  3.3739880E-03
  8.5000000E+02  3.3066737E-03
  8.7500000E+02  3.2603115E-03
  9.0000000E+02  3.2101335E-03
  9.2500000E+02  3.1569529E-03
  9.5000000E+02  3.1005689E-03
  1.0000000E+03  2.9780839E-03
  1.0500000E+03  2.8512179E-03
  1.1000000E+03  2.7239210E-03
  1.1500000E+03  2.5967542E-03
  1.2000000E+03  2.4717536E-03
  1.2500000E+03  2.3516119E-03
  1.3000000E+03  2.2358400E-03
  1.3500000E+03  2.1243987E-03
  1.4000000E+03  2.0184657E-03
  1.4500000E+03  1.9181528E-03
  1.5000000E+03  1.8228537E-03
  1.6000000E+03  1.6469720E-03
  1.7000000E+03  1.4905514E-03
  1.8000000E+03  1.3510681E-03
  1.9000000E+03  1.2268643E-03
  2.0000000E+03  1.1164074E-03
  2.1000000E+03  1.0179720E-03
  2.2000000E+03  9.3006457E-04
  2.3000000E+03  8.5140409E-04
  2.4000000E+03  7.8090152E-04
  2.5000000E+03  7.1760181E-04
  2.6000000E+03  6.6065116E-04
  2.7000000E+03  6.0930149E-04
  2.8000000E+03  5.6290350E-04
  2.9000000E+03  5.2089283E-04
  3.0000000E+03  4.8277825E-04
  3.1000000E+03  4.4813233E-04
  3.2000000E+03  4.1658115E-04
  3.4000000E+03  3.6149101E-04
  3.6000000E+03  3.1533075E-04
  3.8000000E+03  2.7640524E-04
  4.0000000E+03  2.4338396E-04
  4.2000000E+03  2.1521431E-04
  4.4000000E+03  1.9105726E-04
  4.6000000E+03  1.7023923E-04
  4.8000000E+03  1.5221575E-04
  5.0000000E+03  1.3654389E-04
  5.2500000E+03  1.1971501E-04
  5.5000000E+03  1.0542780E-04
  5.7500000E+03  9.3230694E-05
  6.0000000E+03  8.2763710E-05
  6.5000000E+03  6.5918227E-05
  6.7500000E+03  5.9115372E-05
  7.0000000E+03  5.3173216E-05
  7.2500000E+03  4.7963367E-05
  7.5000000E+03  4.3379347E-05
  8.0000000E+03  3.5748093E-05
  8.5000000E+03  2.9727441E-05
  9.0000000E+03  2.4924210E-05
  9.5000000E+03  2.1053364E-05
  1.0000000E+04  1.7905071E-05
  1.0500000E+04  1.5322840E-05
  1.1000000E+04  1.3188510E-05
  1.1500000E+04  1.1411832E-05
  1.2000000E+04  9.9231328E-06
  1.2500000E+04  8.6681205E-06
  1.3000000E+04  7.6041090E-06
  1.3500000E+04  6.6972543E-06
  1.4000000E+04  5.9205239E-06
  1.4500000E+04  5.2521674E-06
  1.5000000E+04  4.6745647E-06
  1.6000000E+04  3.7367609E-06
  1.7000000E+04  3.0202459E-06
  1.8000000E+04  2.4654346E-06
  1.9000000E+04  2.0306450E-06
  2.0000000E+04  1.6861975E-06
  2.1000000E+04  1.4106206E-06
  2.2000000E+04  1.1881541E-06
  2.3000000E+04  1.0070767E-06
  2.4000000E+04  8.5856636E-07
  2.5000000E+04  7.3590891E-07
  2.6000000E+04  6.3394320E-07
  2.7000000E+04  5.4866447E-07
  2.8000000E+04  4.7693827E-07
  2.9000000E+04  4.1629138E-07
  3.0000000E+04  3.6475789E-07
  3.1000000E+04  3.2076416E-07
  3.2000000E+04  2.8304208E-07
  3.4000000E+04  2.2249012E-07
  3.6000000E+04  1.7693013E-07
  3.8000000E+04  1.4217641E-07
  4.0000000E+04  1.1533529E-07
  4.2000000E+04  9.4370663E-08
  4.4000000E+04  7.7827222E-08
  4.6000000E+04  6.4649570E-08
  4.8000000E+04  5.4062113E-08
  5.0000000E+04  4.5487940E-08
  5.2500000E+04  3.6950652E-08
  5.5000000E+04  3.0262069E-08
  5.7500000E+04  2.4971100E-08
  5.8750000E+04  2.2743145E-08
  6.0000000E+04  2.0748497E-08
  6.2500000E+04  1.7350903E-08
  6.5000000E+04  1.4596409E-08
  6.7500000E+04  1.2347571E-08
  7.0000000E+04  1.0499522E-08
  7.2500000E+04  8.9715284E-09
  7.5000000E+04  7.7009127E-09
  7.7500000E+04  6.6386327E-09
  8.0000000E+04  5.7460255E-09
  8.2500000E+04  4.9924061E-09
  8.5000000E+04  4.3532643E-09
  8.7500000E+04  3.8089000E-09
  9.0000000E+04  3.3433857E-09
  9.2500000E+04  2.9437759E-09
  9.5000000E+04  2.5994931E-09
  1.0000000E+05  2.0436902E-09
  1.0500000E+05  1.6230448E-09
  1.1000000E+05  1.3009421E-09
  1.1500000E+05  1.0516470E-09
  1.2000000E+05  8.5680021E-10
  1.2500000E+05  7.0312553E-10
  1.3000000E+05  5.8090448E-10
  1.3500000E+05  4.8294077E-10
  1.4000000E+05  4.0384903E-10
  1.4500000E+05  3.3955959E-10
  1.5000000E+05  2.8696981E-10
  1.5500000E+05  2.4369384E-10
  1.6000000E+05  2.0788202E-10
  1.6500000E+05  1.7809015E-10
  1.7000000E+05  1.5318275E-10
  1.7500000E+05  1.3226086E-10
  1.8000000E+05  1.1460830E-10
  1.8500000E+05  9.9651275E-11
  1.9000000E+05  8.6927411E-11
  1.9500000E+05  7.6062114E-11
  2.0000000E+05  6.6750328E-11
  2.0500000E+05  5.8742445E-11
  2.1000000E+05  5.1833279E-11
  2.2000000E+05  4.0662367E-11
  2.3000000E+05  3.2198143E-11
  2.4000000E+05  2.5715514E-11
  2.5000000E+05  2.0701305E-11
  2.6000000E+05  1.6787435E-11
  2.7000000E+05  1.3706578E-11
  2.8000000E+05  1.1262383E-11
  2.9000000E+05  9.3091045E-12
  3.0000000E+05  7.7374744E-12
  3.1000000E+05  6.4648265E-12
  3.2000000E+05  5.4280874E-12
  3.3000000E+05  4.5787498E-12
  3.4000000E+05  3.8792281E-12
  3.5000000E+05  3.3001896E-12
  3.6000000E+05  2.8185925E-12
  3.7000000E+05  2.4162271E-12
  3.8000000E+05  2.0786158E-12
  3.9000000E+05  1.7941810E-12
  4.0000000E+05  1.5536147E-12
  4.1000000E+05  1.3493978E-12
  4.2000000E+05  1.1754266E-12
  4.3000000E+05  1.0267230E-12
  4.4000000E+05  8.9920835E-13
  4.6000000E+05  6.9490774E-13
  4.8000000E+05  5.4204658E-13
  5.0000000E+05  4.2645567E-13
  5.1250000E+05  3.6858767E-13
  5.2500000E+05  3.1951682E-13
  5.3750000E+05  2.7776373E-13
  5.5000000E+05  2.4212142E-13
  5.6250000E+05  2.1160086E-13
  5.7500000E+05  1.8538815E-13
  5.8750000E+05  1.6281090E-13
  6.0000000E+05  1.4331158E-13
  6.2500000E+05  1.1176745E-13
  6.5000000E+05  8.7883105E-14
  6.6250000E+05  7.8154713E-14
  6.7500000E+05  6.9631037E-14
  7.0000000E+05  5.5562952E-14
  7.2500000E+05  4.4632673E-14
  7.5000000E+05  3.6076563E-14
  7.7500000E+05  2.9331804E-14
  8.0000000E+05  2.3979832E-14
  8.2500000E+05  1.9706643E-14
  8.5000000E+05  1.6274778E-14
  8.7500000E+05  1.3503311E-14
  9.0000000E+05  1.1253410E-14
  9.2500000E+05  9.4178246E-15
  9.5000000E+05  7.9131763E-15
  9.7500000E+05  6.6742501E-15
  1.0000000E+06  5.6497455E-15
  1.0250000E+06  4.7990890E-15
  1.0500000E+06  4.0900237E-15
  1.0750000E+06  3.4967773E-15
  1.1000000E+06  2.9986608E-15
  1.1250000E+06  2.5789904E-15
  1.1500000E+06  2.2242535E-15
  1.1750000E+06  1.9234606E-15
  1.2000000E+06  1.6676382E-15
  1.2250000E+06  1.4494311E-15
  1.2500000E+06  1.2627884E-15
  1.2750000E+06  1.1027146E-15
  1.3000000E+06  9.6507165E-16
  1.3250000E+06  8.4642052E-16
  1.3500000E+06  7.4389411E-16
  1.4000000E+06  5.7801340E-16
  1.4500000E+06  4.5250054E-16
  1.5000000E+06  3.5674256E-16
  1.5500000E+06  2.8311583E-16
  1.6000000E+06  2.2609052E-16
  1.6500000E+06  1.8161815E-16
  1.7000000E+06  1.4670907E-16
  1.7500000E+06  1.1913763E-16
  1.8000000E+06  9.7234113E-17
  1.8500000E+06  7.9736717E-17
  1.9000000E+06  6.5685328E-17
  1.9500000E+06  5.4344908E-17
  2.0000000E+06  4.5149114E-17
  2.0500000E+06  3.7658606E-17
  2.1000000E+06  3.1530672E-17
  2.1500000E+06  2.6496477E-17
  2.2000000E+06  2.2343637E-17
  2.2500000E+06  1.8904103E-17
  2.3000000E+06  1.6044485E-17
  2.3500000E+06  1.3658374E-17
  2.4000000E+06  1.1660544E-17
  2.4500000E+06  9.9829820E-18
  2.5000000E+06  8.5706930E-18
  2.5500000E+06  7.3786437E-18
  2.6000000E+06  6.3698797E-18
  2.6500000E+06  5.5140130E-18
  
  
#  86  17  O1  EION =  2.120000000E+02 eV   263
#  S(0) = 4.368554E-01
  2.0880229E+00  0.0000000E+00
  2.0880229E+02  0.0000000E+00
  2.0880229E+02  4.2680541E-04
  2.1200000E+02  4.2680541E-04
  2.1200272E+02  4.2680541E-04
  2.1220265E+02  4.3006925E-04
  2.1240259E+02  4.3323375E-04
  2.1260252E+02  4.3630290E-04
  2.1280245E+02  4.3928052E-04
  2.1320231E+02  4.4497568E-04
  2.1360218E+02  4.5034671E-04
  2.1440190E+02  4.6021388E-04
  2.1520163E+02  4.6905406E-04
  2.1680109E+02  4.8417893E-04
  2.1840054E+02  4.9652696E-04
  2.2000000E+02  5.0662192E-04
  2.2250000E+02  5.1870823E-04
  2.2500000E+02  5.2709925E-04
  2.2750000E+02  5.3249248E-04
  2.3000000E+02  5.3546108E-04
  2.3250000E+02  5.3650377E-04
  2.3500000E+02  5.3605878E-04
  2.3750000E+02  5.3450653E-04
  2.4000000E+02  5.3216986E-04
  2.4500000E+02  5.2615557E-04
  2.5000000E+02  5.1954719E-04
  2.5500000E+02  5.1321402E-04
  2.6000000E+02  5.0755760E-04
  2.7000000E+02  4.9849678E-04
  2.8000000E+02  4.9153516E-04
  2.8500000E+02  4.8837096E-04
  2.9000000E+02  4.8519370E-04
  2.9500000E+02  4.8188758E-04
  3.0000000E+02  4.7837672E-04
  3.1000000E+02  4.7064596E-04
  3.2000000E+02  4.6209216E-04
  3.3000000E+02  4.5307003E-04
  3.4000000E+02  4.4396622E-04
  3.5000000E+02  4.3504867E-04
  3.6000000E+02  4.2644316E-04
  3.8000000E+02  4.1007756E-04
  3.9000000E+02  4.0214366E-04
  4.0000000E+02  3.9426948E-04
  4.1000000E+02  3.8640742E-04
  4.2000000E+02  3.7856240E-04
  4.4000000E+02  3.6306714E-04
  4.6000000E+02  3.4815112E-04
  4.8000000E+02  3.3406468E-04
  5.0000000E+02  3.2082794E-04
  5.2500000E+02  3.0524889E-04
  5.5000000E+02  2.9052437E-04
  5.7500000E+02  2.7658168E-04
  6.0000000E+02  2.6350135E-04
  6.5000000E+02  2.3999515E-04
  6.7500000E+02  2.2941425E-04
  7.0000000E+02  2.1946679E-04
  7.2500000E+02  2.1008516E-04
  7.5000000E+02  2.0126482E-04
  8.0000000E+02  1.8523811E-04
  8.5000000E+02  1.7110808E-04
  8.7500000E+02  1.6464860E-04
  9.0000000E+02  1.5853893E-04
  9.2500000E+02  1.5275229E-04
  9.5000000E+02  1.4727781E-04
  1.0000000E+03  1.3721790E-04
  1.0500000E+03  1.2820624E-04
  1.1000000E+03  1.2006115E-04
  1.1500000E+03  1.1267504E-04
  1.2000000E+03  1.0598011E-04
  1.2500000E+03  9.9895507E-05
  1.3000000E+03  9.4336014E-05
  1.3500000E+03  8.9235957E-05
  1.4000000E+03  8.4551390E-05
  1.4500000E+03  8.0244044E-05
  1.5000000E+03  7.6274682E-05
  1.6000000E+03  6.9201110E-05
  1.7000000E+03  6.3093974E-05
  1.8000000E+03  5.7789933E-05
  1.9000000E+03  5.3153570E-05
  2.0000000E+03  4.9073190E-05
  2.1000000E+03  4.5460388E-05
  2.2000000E+03  4.2244289E-05
  2.3000000E+03  3.9367723E-05
  2.4000000E+03  3.6783904E-05
  2.5000000E+03  3.4453762E-05
  2.6000000E+03  3.2344370E-05
  2.7000000E+03  3.0428046E-05
  2.8000000E+03  2.8681353E-05
  2.9000000E+03  2.7084349E-05
  3.0000000E+03  2.5619995E-05
  3.1000000E+03  2.4273663E-05
  3.2000000E+03  2.3032726E-05
  3.4000000E+03  2.0824642E-05
  3.6000000E+03  1.8923823E-05
  3.8000000E+03  1.7274875E-05
  4.0000000E+03  1.5834529E-05
  4.2000000E+03  1.4568548E-05
  4.4000000E+03  1.3449538E-05
  4.6000000E+03  1.2455348E-05
  4.8000000E+03  1.1567897E-05
  5.0000000E+03  1.0772302E-05
  5.2500000E+03  9.8883590E-06
  5.5000000E+03  9.1089901E-06
  5.7500000E+03  8.4182142E-06
  6.0000000E+03  7.8030111E-06
  6.5000000E+03  6.7583741E-06
  6.7500000E+03  6.3127025E-06
  7.0000000E+03  5.9094727E-06
  7.2500000E+03  5.5434471E-06
  7.5000000E+03  5.2101629E-06
  8.0000000E+03  4.6271077E-06
  8.5000000E+03  4.1358002E-06
  9.0000000E+03  3.7179142E-06
  9.5000000E+03  3.3594895E-06
  1.0000000E+04  3.0497333E-06
  1.0500000E+04  2.7802062E-06
  1.1000000E+04  2.5442303E-06
  1.1500000E+04  2.3364636E-06
  1.2000000E+04  2.1525895E-06
  1.2500000E+04  1.9890891E-06
  1.3000000E+04  1.8430695E-06
  1.3500000E+04  1.7121341E-06
  1.4000000E+04  1.5942842E-06
  1.4500000E+04  1.4878414E-06
  1.5000000E+04  1.3913878E-06
  1.5500000E+04  1.3037193E-06
  1.6000000E+04  1.2238078E-06
  1.6500000E+04  1.1507701E-06
  1.7000000E+04  1.0838452E-06
  1.8000000E+04  9.6578613E-07
  1.9000000E+04  8.6531880E-07
  2.0000000E+04  7.7914098E-07
  2.1000000E+04  7.0468965E-07
  2.2000000E+04  6.3995089E-07
  2.3000000E+04  5.8332460E-07
  2.4000000E+04  5.3352623E-07
  2.5000000E+04  4.8951524E-07
  2.6000000E+04  4.5044201E-07
  2.7000000E+04  4.1560709E-07
  2.8000000E+04  3.8443001E-07
  2.9000000E+04  3.5642578E-07
  3.0000000E+04  3.3118665E-07
  3.1000000E+04  3.0836788E-07
  3.2000000E+04  2.8767648E-07
  3.3000000E+04  2.6886220E-07
  3.4000000E+04  2.5171022E-07
  3.5000000E+04  2.3603529E-07
  3.6000000E+04  2.2167696E-07
  3.8000000E+04  1.9636987E-07
  4.0000000E+04  1.7487110E-07
  4.2000000E+04  1.5647293E-07
  4.4000000E+04  1.4062289E-07
  4.6000000E+04  1.2688471E-07
  4.8000000E+04  1.1491035E-07
  5.0000000E+04  1.0441970E-07
  5.2500000E+04  9.3050469E-08
  5.5000000E+04  8.3291442E-08
  5.7500000E+04  7.4862641E-08
  5.8750000E+04  7.1075657E-08
  6.0000000E+04  6.7541436E-08
  6.2500000E+04  6.1149125E-08
  6.5000000E+04  5.5541065E-08
  6.7500000E+04  5.0599219E-08
  7.0000000E+04  4.6226508E-08
  7.2500000E+04  4.2342569E-08
  7.5000000E+04  3.8880449E-08
  7.7500000E+04  3.5784010E-08
  8.0000000E+04  3.3005931E-08
  8.2500000E+04  3.0506117E-08
  8.5000000E+04  2.8250432E-08
  8.7500000E+04  2.6209683E-08
  9.0000000E+04  2.4358807E-08
  9.2500000E+04  2.2676202E-08
  9.5000000E+04  2.1143160E-08
  1.0000000E+05  1.8462835E-08
  1.0500000E+05  1.6210982E-08
  1.1000000E+05  1.4305419E-08
  1.1500000E+05  1.2682241E-08
  1.2000000E+05  1.1291236E-08
  1.2500000E+05  1.0092544E-08
  1.3000000E+05  9.0542437E-09
  1.3500000E+05  8.1505641E-09
  1.4000000E+05  7.3605411E-09
  1.4500000E+05  6.6670174E-09
  1.5000000E+05  6.0558495E-09
  1.5500000E+05  5.5152991E-09
  1.6000000E+05  5.0355674E-09
  1.6500000E+05  4.6084319E-09
  1.7000000E+05  4.2269619E-09
  1.7500000E+05  3.8852890E-09
  1.8000000E+05  3.5784256E-09
  1.8500000E+05  3.3021128E-09
  1.9000000E+05  3.0526974E-09
  1.9500000E+05  2.8270339E-09
  2.0000000E+05  2.6224033E-09
  2.0500000E+05  2.4364478E-09
  2.1000000E+05  2.2671171E-09
  2.2000000E+05  1.9714023E-09
  2.3000000E+05  1.7234614E-09
  2.4000000E+05  1.5141773E-09
  2.5000000E+05  1.3364238E-09
  2.6000000E+05  1.1845753E-09
  2.7000000E+05  1.0541561E-09
  2.8000000E+05  9.4157899E-10
  2.9000000E+05  8.4394948E-10
  3.0000000E+05  7.5891365E-10
  3.1000000E+05  6.8454353E-10
  3.2000000E+05  6.1924942E-10
  3.3000000E+05  5.6171335E-10
  3.4000000E+05  5.1083798E-10
  3.5000000E+05  4.6570516E-10
  3.6000000E+05  4.2554339E-10
  3.7000000E+05  3.8970107E-10
  3.8000000E+05  3.5762509E-10
  3.9000000E+05  3.2884406E-10
  4.0000000E+05  3.0295435E-10
  4.1000000E+05  2.7960923E-10
  4.2000000E+05  2.5851006E-10
  4.3000000E+05  2.3939879E-10
  4.4000000E+05  2.2205169E-10
  4.5000000E+05  2.0627421E-10
  4.6000000E+05  1.9189662E-10
  4.7000000E+05  1.7877050E-10
  4.8000000E+05  1.6676563E-10
  5.0000000E+05  1.4567519E-10
  5.1250000E+05  1.3419853E-10
  5.2500000E+05  1.2384616E-10
  5.3750000E+05  1.1448681E-10
  5.5000000E+05  1.0600694E-10
  5.7500000E+05  9.1304092E-11
  5.8750000E+05  8.4920412E-11
  6.0000000E+05  7.9091386E-11
  6.2500000E+05  6.8874161E-11
  6.5000000E+05  6.0269842E-11
  6.7500000E+05  5.2979549E-11
  7.0000000E+05  4.6767573E-11
  7.2500000E+05  4.1446377E-11
  7.5000000E+05  3.6865647E-11
  7.7500000E+05  3.2904091E-11
  8.0000000E+05  2.9463148E-11
  8.2500000E+05  2.6462215E-11
  8.5000000E+05  2.3834987E-11
  8.7500000E+05  2.1526617E-11
  9.0000000E+05  1.9491484E-11
  9.2500000E+05  1.7691452E-11
  9.5000000E+05  1.6094495E-11
  9.7500000E+05  1.4673595E-11
  1.0000000E+06  1.3405871E-11
  1.0250000E+06  1.2271863E-11
  1.0500000E+06  1.1254949E-11
  1.0750000E+06  1.0340880E-11
  1.1000000E+06  9.5173978E-12
  1.1250000E+06  8.7739342E-12
  1.1500000E+06  8.1013407E-12
  1.1750000E+06  7.4916680E-12
  1.2000000E+06  6.9379890E-12
  1.2250000E+06  6.4342502E-12
  1.2500000E+06  5.9751202E-12
  1.3000000E+06  5.1724220E-12
  1.3500000E+06  4.4986750E-12
  1.4000000E+06  3.9296997E-12
  1.4500000E+06  3.4470828E-12
  1.5000000E+06  3.0362352E-12
  
  
#  86  18  O2  EION =  1.670000000E+02 eV   281
#  S(0) = 5.349959E-01
  1.6372808E+00  0.0000000E+00
  1.6372808E+02  0.0000000E+00
  1.6372808E+02  3.1287152E-03
  1.6700000E+02  3.1287152E-03
  1.6700272E+02  3.1287152E-03
  1.6707765E+02  3.1529389E-03
  1.6715259E+02  3.1761271E-03
  1.6722752E+02  3.1982868E-03
  1.6730245E+02  3.2194267E-03
  1.6745231E+02  3.2586925E-03
  1.6760218E+02  3.2940313E-03
  1.6790190E+02  3.3534690E-03
  1.6820163E+02  3.3989834E-03
  1.6880109E+02  3.4539559E-03
  1.6940054E+02  3.4705177E-03
  1.7000000E+02  3.4591938E-03
  1.7062500E+02  3.4269386E-03
  1.7125000E+02  3.3810598E-03
  1.7187500E+02  3.3268593E-03
  1.7250000E+02  3.2680256E-03
  1.7312500E+02  3.2070585E-03
  1.7375000E+02  3.1456129E-03
  1.7437500E+02  3.0847577E-03
  1.7500000E+02  3.0251606E-03
  1.7625000E+02  2.9111441E-03
  1.7750000E+02  2.8049116E-03
  1.7875000E+02  2.7064589E-03
  1.8000000E+02  2.6152480E-03
  1.8250000E+02  2.4517234E-03
  1.8500000E+02  2.3089405E-03
  1.8750000E+02  2.1825371E-03
  1.9000000E+02  2.0692432E-03
  1.9250000E+02  1.9666269E-03
  1.9500000E+02  1.8728622E-03
  1.9750000E+02  1.7865604E-03
  2.0000000E+02  1.7066517E-03
  2.0500000E+02  1.5628600E-03
  2.1000000E+02  1.4367127E-03
  2.1500000E+02  1.3251155E-03
  2.2000000E+02  1.2259039E-03
  2.2500000E+02  1.1374168E-03
  2.3000000E+02  1.0582750E-03
  2.3500000E+02  9.8728690E-04
  2.4000000E+02  9.2341882E-04
  2.4500000E+02  8.6578375E-04
  2.5000000E+02  8.1363272E-04
  2.6000000E+02  7.2338427E-04
  2.7000000E+02  6.4879493E-04
  2.8000000E+02  5.8702481E-04
  2.9000000E+02  5.3580394E-04
  3.0000000E+02  4.9320466E-04
  3.1000000E+02  4.5755789E-04
  3.2000000E+02  4.2744043E-04
  3.3000000E+02  4.0170748E-04
  3.4000000E+02  3.7946071E-04
  3.5000000E+02  3.6003204E-04
  3.6000000E+02  3.4294126E-04
  3.8000000E+02  3.1440390E-04
  4.0000000E+02  2.9180425E-04
  4.2000000E+02  2.7363601E-04
  4.4000000E+02  2.5869342E-04
  4.6000000E+02  2.4606126E-04
  4.8000000E+02  2.3511663E-04
  5.0000000E+02  2.2546171E-04
  5.2500000E+02  2.1483465E-04
  5.5000000E+02  2.0548310E-04
  5.7500000E+02  1.9714188E-04
  6.0000000E+02  1.8959394E-04
  6.5000000E+02  1.7627319E-04
  6.7500000E+02  1.7029940E-04
  7.0000000E+02  1.6470064E-04
  7.2500000E+02  1.5943531E-04
  7.5000000E+02  1.5447026E-04
  8.0000000E+02  1.4533409E-04
  8.5000000E+02  1.3708185E-04
  9.0000000E+02  1.2954835E-04
  9.5000000E+02  1.2266228E-04
  1.0000000E+03  1.1635285E-04
  1.0500000E+03  1.1053680E-04
  1.1000000E+03  1.0515735E-04
  1.1500000E+03  1.0017680E-04
  1.2000000E+03  9.5556753E-05
  1.2500000E+03  9.1258200E-05
  1.3000000E+03  8.7248785E-05
  1.3500000E+03  8.3504677E-05
  1.4000000E+03  8.0004961E-05
  1.4500000E+03  7.6728534E-05
  1.5000000E+03  7.3654147E-05
  1.6000000E+03  6.8040792E-05
  1.7000000E+03  6.3055049E-05
  1.8000000E+03  5.8610525E-05
  1.9000000E+03  5.4627498E-05
  2.0000000E+03  5.1040498E-05
  2.1000000E+03  4.7797338E-05
  2.2000000E+03  4.4854609E-05
  2.3000000E+03  4.2175847E-05
  2.4000000E+03  3.9730015E-05
  2.5000000E+03  3.7490298E-05
  2.6000000E+03  3.5433590E-05
  2.7000000E+03  3.3540018E-05
  2.8000000E+03  3.1792391E-05
  2.9000000E+03  3.0175782E-05
  3.0000000E+03  2.8677179E-05
  3.1000000E+03  2.7285195E-05
  3.2000000E+03  2.5989816E-05
  3.4000000E+03  2.3654523E-05
  3.6000000E+03  2.1611905E-05
  3.8000000E+03  1.9814782E-05
  4.0000000E+03  1.8225261E-05
  4.2000000E+03  1.6812575E-05
  4.4000000E+03  1.5551526E-05
  4.6000000E+03  1.4421287E-05
  4.8000000E+03  1.3404513E-05
  5.0000000E+03  1.2486659E-05
  5.2500000E+03  1.1459912E-05
  5.5000000E+03  1.0548630E-05
  5.7500000E+03  9.7363465E-06
  6.0000000E+03  9.0094283E-06
  6.5000000E+03  7.7680421E-06
  6.7500000E+03  7.2359802E-06
  7.0000000E+03  6.7534828E-06
  7.2500000E+03  6.3147064E-06
  7.5000000E+03  5.9146249E-06
  8.0000000E+03  5.2138125E-06
  8.5000000E+03  4.6229159E-06
  9.0000000E+03  4.1205996E-06
  9.5000000E+03  3.6904162E-06
  1.0000000E+04  3.3195255E-06
  1.0500000E+04  2.9977984E-06
  1.1000000E+04  2.7171605E-06
  1.1500000E+04  2.4711113E-06
  1.2000000E+04  2.2543720E-06
  1.2500000E+04  2.0626204E-06
  1.3000000E+04  1.8922906E-06
  1.3500000E+04  1.7404212E-06
  1.4000000E+04  1.6045368E-06
  1.4500000E+04  1.4825558E-06
  1.5000000E+04  1.3727183E-06
  1.5500000E+04  1.2735292E-06
  1.6000000E+04  1.1837118E-06
  1.6500000E+04  1.1021709E-06
  1.7000000E+04  1.0279635E-06
  1.8000000E+04  8.9839580E-07
  1.9000000E+04  7.8968242E-07
  2.0000000E+04  6.9775910E-07
  2.1000000E+04  6.1948548E-07
  2.2000000E+04  5.5240673E-07
  2.3000000E+04  4.9458371E-07
  2.4000000E+04  4.4447013E-07
  2.5000000E+04  4.0082145E-07
  2.6000000E+04  3.6262810E-07
  2.7000000E+04  3.2906491E-07
  2.8000000E+04  2.9945253E-07
  2.9000000E+04  2.7322818E-07
  3.0000000E+04  2.4992283E-07
  3.1000000E+04  2.2914335E-07
  3.2000000E+04  2.1055847E-07
  3.3000000E+04  1.9388773E-07
  3.4000000E+04  1.7889258E-07
  3.5000000E+04  1.6536924E-07
  3.6000000E+04  1.5314289E-07
  3.7000000E+04  1.4206300E-07
  3.8000000E+04  1.3199947E-07
  3.9000000E+04  1.2283949E-07
  4.0000000E+04  1.1448490E-07
  4.2000000E+04  9.9859785E-08
  4.4000000E+04  8.7557815E-08
  4.6000000E+04  7.7140339E-08
  4.8000000E+04  6.8264028E-08
  5.0000000E+04  6.0657615E-08
  5.2500000E+04  5.2610172E-08
  5.5000000E+04  4.5880532E-08
  5.7500000E+04  4.0213516E-08
  5.8750000E+04  3.7714682E-08
  6.0000000E+04  3.5410681E-08
  6.2500000E+04  3.1316107E-08
  6.5000000E+04  2.7806185E-08
  6.7500000E+04  2.4782093E-08
  7.0000000E+04  2.2164202E-08
  7.2500000E+04  1.9887897E-08
  7.5000000E+04  1.7900391E-08
  7.7500000E+04  1.6158276E-08
  8.0000000E+04  1.4625648E-08
  8.2500000E+04  1.3272652E-08
  8.5000000E+04  1.2074329E-08
  8.7500000E+04  1.1009712E-08
  9.0000000E+04  1.0061107E-08
  9.2500000E+04  9.2135158E-09
  9.5000000E+04  8.4541756E-09
  9.7500000E+04  7.7721821E-09
  1.0000000E+05  7.1581853E-09
  1.0250000E+05  6.6041397E-09
  1.0500000E+05  6.1030977E-09
  1.0750000E+05  5.6490403E-09
  1.1000000E+05  5.2367369E-09
  1.1250000E+05  4.8616292E-09
  1.1500000E+05  4.5197333E-09
  1.2000000E+05  3.9220342E-09
  1.2500000E+05  3.4204519E-09
  1.3000000E+05  2.9969232E-09
  1.3500000E+05  2.6372460E-09
  1.4000000E+05  2.3301571E-09
  1.4500000E+05  2.0666554E-09
  1.5000000E+05  1.8394945E-09
  1.5500000E+05  1.6428005E-09
  1.6000000E+05  1.4717822E-09
  1.6500000E+05  1.3225079E-09
  1.7000000E+05  1.1917330E-09
  1.7500000E+05  1.0767655E-09
  1.8000000E+05  9.7536125E-10
  1.8500000E+05  8.8564024E-10
  1.9000000E+05  8.0602026E-10
  1.9500000E+05  7.3516411E-10
  2.0000000E+05  6.7193703E-10
  2.0500000E+05  6.1537241E-10
  2.1000000E+05  5.6464382E-10
  2.1500000E+05  5.1904220E-10
  2.2000000E+05  4.7795720E-10
  2.2500000E+05  4.4086190E-10
  2.3000000E+05  4.0729985E-10
  2.3500000E+05  3.7687445E-10
  2.4000000E+05  3.4924014E-10
  2.4500000E+05  3.2409499E-10
  2.5000000E+05  3.0117455E-10
  2.6000000E+05  2.6110663E-10
  2.7000000E+05  2.2749040E-10
  2.8000000E+05  1.9911780E-10
  2.9000000E+05  1.7503702E-10
  3.0000000E+05  1.5449195E-10
  3.1000000E+05  1.3687746E-10
  3.2000000E+05  1.2170579E-10
  3.3000000E+05  1.0858127E-10
  3.4000000E+05  9.7181049E-11
  3.5000000E+05  8.7240175E-11
  3.6000000E+05  7.8540066E-11
  3.7000000E+05  7.0899426E-11
  3.8000000E+05  6.4167120E-11
  3.9000000E+05  5.8216575E-11
  4.0000000E+05  5.2941279E-11
  4.1000000E+05  4.8251250E-11
  4.2000000E+05  4.4070196E-11
  4.3000000E+05  4.0333189E-11
  4.4000000E+05  3.6984770E-11
  4.5000000E+05  3.3977413E-11
  4.6000000E+05  3.1270241E-11
  4.7000000E+05  2.8827984E-11
  4.8000000E+05  2.6620114E-11
  5.0000000E+05  2.2804938E-11
  5.1250000E+05  2.0765357E-11
  5.2500000E+05  1.8949281E-11
  5.3750000E+05  1.7327896E-11
  5.5000000E+05  1.5876638E-11
  5.7500000E+05  1.3403451E-11
  5.8750000E+05  1.2347954E-11
  6.0000000E+05  1.1394580E-11
  6.1250000E+05  1.0531687E-11
  6.2500000E+05  9.7491464E-12
  6.3750000E+05  9.0381196E-12
  6.5000000E+05  8.3908831E-12
  6.7500000E+05  7.2615461E-12
  7.0000000E+05  6.3162506E-12
  7.2500000E+05  5.5200853E-12
  7.5000000E+05  4.8456462E-12
  7.7500000E+05  4.2712368E-12
  8.0000000E+05  3.7795409E-12
  8.2500000E+05  3.3566382E-12
  8.5000000E+05  2.9912720E-12
  8.7500000E+05  2.6742823E-12
  9.0000000E+05  2.3981735E-12
  9.2500000E+05  2.1567752E-12
  9.5000000E+05  1.9449778E-12
  9.7500000E+05  1.7585289E-12
  1.0000000E+06  1.5938648E-12
  1.0250000E+06  1.4479862E-12
  1.0500000E+06  1.3183667E-12
  1.0750000E+06  1.2028702E-12
  1.1000000E+06  1.0996846E-12
  1.1250000E+06  1.0072818E-12
  1.1500000E+06  9.2435859E-13
  1.1750000E+06  8.4978902E-13
  1.2000000E+06  7.8259729E-13
  
  
#  86  19  O3  EION =  1.340000000E+02 eV   287
#  S(0) = 1.501152E+00
  1.2915592E+00  0.0000000E+00
  1.2915592E+02  0.0000000E+00
  1.2915592E+02  6.0000298E-03
  1.3400000E+02  6.0000298E-03
  1.3400272E+02  6.0000298E-03
  1.3410245E+02  6.0138798E-03
  1.3420218E+02  6.0268001E-03
  1.3430190E+02  6.0388010E-03
  1.3440163E+02  6.0498950E-03
  1.3460109E+02  6.0694222E-03
  1.3480054E+02  6.0855172E-03
  1.3500000E+02  6.0983376E-03
  1.3625000E+02  6.1155627E-03
  1.3687500E+02  6.0927726E-03
  1.3750000E+02  6.0557684E-03
  1.3812500E+02  6.0084667E-03
  1.3875000E+02  5.9538824E-03
  1.4000000E+02  5.8312758E-03
  1.4125000E+02  5.6996187E-03
  1.4250000E+02  5.5650261E-03
  1.4375000E+02  5.4306958E-03
  1.4500000E+02  5.2983339E-03
  1.4750000E+02  5.0428898E-03
  1.5000000E+02  4.8024322E-03
  1.5500000E+02  4.3706908E-03
  1.6000000E+02  4.0039575E-03
  1.7000000E+02  3.4406981E-03
  1.7500000E+02  3.2274360E-03
  1.8000000E+02  3.0486647E-03
  1.8250000E+02  2.9698994E-03
  1.8500000E+02  2.8971349E-03
  1.9000000E+02  2.7667672E-03
  1.9500000E+02  2.6527064E-03
  2.0000000E+02  2.5512423E-03
  2.0500000E+02  2.4596551E-03
  2.1000000E+02  2.3760555E-03
  2.1500000E+02  2.2991371E-03
  2.2000000E+02  2.2280600E-03
  2.3000000E+02  2.1011859E-03
  2.4000000E+02  1.9921483E-03
  2.5000000E+02  1.8982600E-03
  2.6000000E+02  1.8167692E-03
  2.7000000E+02  1.7450213E-03
  2.8000000E+02  1.6807179E-03
  2.9000000E+02  1.6220701E-03
  3.0000000E+02  1.5678416E-03
  3.1000000E+02  1.5172314E-03
  3.2000000E+02  1.4697305E-03
  3.4000000E+02  1.3828482E-03
  3.6000000E+02  1.3052209E-03
  3.8000000E+02  1.2351694E-03
  4.0000000E+02  1.1713014E-03
  4.2000000E+02  1.1126417E-03
  4.4000000E+02  1.0585501E-03
  4.6000000E+02  1.0085317E-03
  4.8000000E+02  9.6211421E-04
  5.0000000E+02  9.1889489E-04
  5.2500000E+02  8.6885923E-04
  5.5000000E+02  8.2281084E-04
  5.7500000E+02  7.8042498E-04
  6.0000000E+02  7.4134697E-04
  6.5000000E+02  6.7167123E-04
  6.7500000E+02  6.4046934E-04
  7.0000000E+02  6.1137068E-04
  7.2500000E+02  5.8422966E-04
  7.5000000E+02  5.5891864E-04
  8.0000000E+02  5.1315822E-04
  8.5000000E+02  4.7283079E-04
  9.0000000E+02  4.3710659E-04
  9.5000000E+02  4.0537342E-04
  1.0000000E+03  3.7703887E-04
  1.0500000E+03  3.5161221E-04
  1.1000000E+03  3.2870849E-04
  1.1500000E+03  3.0800481E-04
  1.2000000E+03  2.8922252E-04
  1.2500000E+03  2.7212566E-04
  1.3000000E+03  2.5651793E-04
  1.3500000E+03  2.4223292E-04
  1.4000000E+03  2.2912484E-04
  1.4500000E+03  2.1706189E-04
  1.5000000E+03  2.0592979E-04
  1.6000000E+03  1.8608774E-04
  1.7000000E+03  1.6899045E-04
  1.8000000E+03  1.5415367E-04
  1.9000000E+03  1.4118188E-04
  2.0000000E+03  1.2976776E-04
  2.1000000E+03  1.1966929E-04
  2.2000000E+03  1.1069033E-04
  2.3000000E+03  1.0267036E-04
  2.4000000E+03  9.5476666E-05
  2.5000000E+03  8.8998296E-05
  2.6000000E+03  8.3142471E-05
  2.7000000E+03  7.7831198E-05
  2.8000000E+03  7.2998490E-05
  2.9000000E+03  6.8588200E-05
  3.0000000E+03  6.4552299E-05
  3.1000000E+03  6.0849486E-05
  3.2000000E+03  5.7444066E-05
  3.4000000E+03  5.1405433E-05
  3.6000000E+03  4.6232700E-05
  3.8000000E+03  4.1768774E-05
  4.0000000E+03  3.7890835E-05
  4.2000000E+03  3.4501664E-05
  4.4000000E+03  3.1523486E-05
  4.6000000E+03  2.8893407E-05
  4.8000000E+03  2.6560126E-05
  5.0000000E+03  2.4481436E-05
  5.2500000E+03  2.2188336E-05
  5.5000000E+03  2.0182779E-05
  5.7500000E+03  1.8419665E-05
  6.0000000E+03  1.6862341E-05
  6.5000000E+03  1.4250162E-05
  6.7500000E+03  1.3149917E-05
  7.0000000E+03  1.2162795E-05
  7.2500000E+03  1.1274270E-05
  7.5000000E+03  1.0472021E-05
  7.7500000E+03  9.7455649E-06
  8.0000000E+03  9.0859493E-06
  8.2500000E+03  8.4854938E-06
  8.5000000E+03  7.9375778E-06
  9.0000000E+03  6.9771736E-06
  9.5000000E+03  6.1671671E-06
  1.0000000E+04  5.4787768E-06
  1.0500000E+04  4.8896879E-06
  1.1000000E+04  4.3823969E-06
  1.1500000E+04  3.9430251E-06
  1.2000000E+04  3.5604633E-06
  1.2500000E+04  3.2257382E-06
  1.3000000E+04  2.9315431E-06
  1.3500000E+04  2.6718837E-06
  1.4000000E+04  2.4418086E-06
  1.4500000E+04  2.2372009E-06
  1.5000000E+04  2.0546173E-06
  1.5500000E+04  1.8911627E-06
  1.6000000E+04  1.7443897E-06
  1.6500000E+04  1.6122194E-06
  1.7000000E+04  1.4928778E-06
  1.7500000E+04  1.3848450E-06
  1.8000000E+04  1.2868131E-06
  1.8500000E+04  1.1976523E-06
  1.9000000E+04  1.1163832E-06
  2.0000000E+04  9.7422081E-07
  2.1000000E+04  8.5471971E-07
  2.2000000E+04  7.5355976E-07
  2.3000000E+04  6.6737427E-07
  2.4000000E+04  5.9351268E-07
  2.5000000E+04  5.2986758E-07
  2.6000000E+04  4.7474928E-07
  2.7000000E+04  4.2679197E-07
  2.8000000E+04  3.8488324E-07
  2.9000000E+04  3.4811110E-07
  3.0000000E+04  3.1572301E-07
  3.1000000E+04  2.8709416E-07
  3.2000000E+04  2.6170290E-07
  3.3000000E+04  2.3911144E-07
  3.4000000E+04  2.1895065E-07
  3.5000000E+04  2.0090783E-07
  3.6000000E+04  1.8471696E-07
  3.7000000E+04  1.7015075E-07
  3.8000000E+04  1.5701430E-07
  3.9000000E+04  1.4513983E-07
  4.0000000E+04  1.3438240E-07
  4.1000000E+04  1.2461636E-07
  4.2000000E+04  1.1573248E-07
  4.3000000E+04  1.0763550E-07
  4.4000000E+04  1.0024210E-07
  4.6000000E+04  8.7282564E-08
  4.8000000E+04  7.6367954E-08
  5.0000000E+04  6.7118959E-08
  5.1250000E+04  6.2048629E-08
  5.2500000E+04  5.7450758E-08
  5.3750000E+04  5.3272996E-08
  5.5000000E+04  4.9469706E-08
  5.7500000E+04  4.2831869E-08
  5.8750000E+04  3.9931598E-08
  6.0000000E+04  3.7273080E-08
  6.2500000E+04  3.2588291E-08
  6.5000000E+04  2.8616848E-08
  6.7500000E+04  2.5231750E-08
  7.0000000E+04  2.2331750E-08
  7.2500000E+04  1.9835531E-08
  7.5000000E+04  1.7677315E-08
  7.7500000E+04  1.5803545E-08
  8.0000000E+04  1.4170346E-08
  8.2500000E+04  1.2741563E-08
  8.5000000E+04  1.1487246E-08
  8.7500000E+04  1.0382452E-08
  9.0000000E+04  9.4063065E-09
  9.2500000E+04  8.5412593E-09
  9.5000000E+04  7.7724973E-09
  9.7500000E+04  7.0874650E-09
  1.0000000E+05  6.4754790E-09
  1.0250000E+05  5.9274155E-09
  1.0500000E+05  5.4354535E-09
  1.0750000E+05  4.9928661E-09
  1.1000000E+05  4.5938489E-09
  1.1250000E+05  4.2333776E-09
  1.1500000E+05  3.9070900E-09
  1.1750000E+05  3.6111889E-09
  1.2000000E+05  3.3423597E-09
  1.2250000E+05  3.0977014E-09
  1.2500000E+05  2.8746690E-09
  1.3000000E+05  2.4847949E-09
  1.3500000E+05  2.1578063E-09
  1.4000000E+05  1.8820015E-09
  1.4500000E+05  1.6481336E-09
  1.5000000E+05  1.4488407E-09
  1.5500000E+05  1.2782198E-09
  1.6000000E+05  1.1315055E-09
  1.6500000E+05  1.0048272E-09
  1.7000000E+05  8.9502234E-10
  1.7500000E+05  7.9949291E-10
  1.8000000E+05  7.1609283E-10
  1.8500000E+05  6.4304085E-10
  1.9000000E+05  5.7885181E-10
  1.9500000E+05  5.2228189E-10
  2.0000000E+05  4.7228497E-10
  2.0500000E+05  4.2797765E-10
  2.1000000E+05  3.8861097E-10
  2.1500000E+05  3.5354767E-10
  2.2000000E+05  3.2224358E-10
  2.2500000E+05  2.9423232E-10
  2.3000000E+05  2.6911306E-10
  2.3500000E+05  2.4654028E-10
  2.4000000E+05  2.2621526E-10
  2.4500000E+05  2.0787904E-10
  2.5000000E+05  1.9130650E-10
  2.5500000E+05  1.7630144E-10
  2.6000000E+05  1.6269242E-10
  2.6500000E+05  1.5032924E-10
  2.7000000E+05  1.3908003E-10
  2.8000000E+05  1.1947301E-10
  2.9000000E+05  1.0309675E-10
  3.0000000E+05  8.9344147E-11
  3.1000000E+05  7.7735713E-11
  3.2000000E+05  6.7890038E-11
  3.3000000E+05  5.9501659E-11
  3.4000000E+05  5.2324395E-11
  3.5000000E+05  4.6158656E-11
  3.6000000E+05  4.0841689E-11
  3.7000000E+05  3.6240089E-11
  3.8000000E+05  3.2243960E-11
  3.9000000E+05  2.8762338E-11
  4.0000000E+05  2.5719589E-11
  4.1000000E+05  2.3052552E-11
  4.2000000E+05  2.0708262E-11
  4.3000000E+05  1.8642131E-11
  4.4000000E+05  1.6816478E-11
  4.5000000E+05  1.5199342E-11
  4.6000000E+05  1.3763526E-11
  4.7000000E+05  1.2485816E-11
  4.8000000E+05  1.1346334E-11
  5.0000000E+05  9.4161381E-12
  5.1250000E+05  8.4068217E-12
  5.2500000E+05  7.5229869E-12
  5.3750000E+05  6.7469037E-12
  5.5000000E+05  6.0636431E-12
  5.6250000E+05  5.4605901E-12
  5.7500000E+05  4.9270470E-12
  5.8750000E+05  4.4539115E-12
  6.0000000E+05  4.0334137E-12
  6.1250000E+05  3.6589013E-12
  6.2500000E+05  3.3246622E-12
  6.3750000E+05  3.0257780E-12
  6.5000000E+05  2.7580019E-12
  6.6250000E+05  2.5176574E-12
  6.7500000E+05  2.3015537E-12
  6.8750000E+05  2.1069150E-12
  7.0000000E+05  1.9313199E-12
  7.1250000E+05  1.7726515E-12
  7.2500000E+05  1.6290563E-12
  7.3750000E+05  1.4989076E-12
  7.5000000E+05  1.3807756E-12
  7.6250000E+05  1.2734004E-12
  7.7500000E+05  1.1756700E-12
  8.0000000E+05  1.0053323E-12
  8.2500000E+05  8.6317491E-13
  8.5000000E+05  7.4398481E-13
  8.7500000E+05  6.4360901E-13
  9.0000000E+05  5.5870105E-13
  9.2500000E+05  4.8656186E-13
  9.5000000E+05  4.2501929E-13
  9.7500000E+05  3.7231543E-13
  1.0000000E+06  3.2704313E-13
  1.0250000E+06  2.8806861E-13
  1.0500000E+06  2.5444115E-13
  1.0750000E+06  2.2536085E-13
  
  
#  86  15  N6  EION =  2.420000000E+02 eV   290
#  S(0) = 1.046464E+01
  2.4043713E+00  0.0000000E+00
  2.4043713E+02  0.0000000E+00
  2.4043713E+02  9.9210680E-04
  2.4200000E+02  9.9210680E-04
  2.4200272E+02  9.9210680E-04
  2.4220265E+02  1.0326356E-03
  2.4240259E+02  1.0693627E-03
  2.4260252E+02  1.1023538E-03
  2.4280245E+02  1.1317245E-03
  2.4320231E+02  1.1802478E-03
  2.4360218E+02  1.2164535E-03
  2.4440190E+02  1.2587941E-03
  2.4520163E+02  1.2719161E-03
  2.4600136E+02  1.2664867E-03
  2.4680109E+02  1.2501174E-03
  2.4760082E+02  1.2278669E-03
  2.4840054E+02  1.2029541E-03
  2.4920027E+02  1.1773614E-03
  2.5000000E+02  1.1522733E-03
  2.5250000E+02  1.0829557E-03
  2.5500000E+02  1.0309049E-03
  2.5750000E+02  9.9573385E-04
  2.6000000E+02  9.7621196E-04
  2.6250000E+02  9.7184000E-04
  2.6500000E+02  9.8293004E-04
  2.6750000E+02  1.0103172E-03
  2.7000000E+02  1.0549621E-03
  2.7500000E+02  1.1986901E-03
  2.7750000E+02  1.2981636E-03
  2.8000000E+02  1.4158905E-03
  2.8500000E+02  1.7057298E-03
  2.9000000E+02  2.0700237E-03
  2.9500000E+02  2.5143668E-03
  3.0000000E+02  3.0446277E-03
  3.0500000E+02  3.6619262E-03
  3.1000000E+02  4.3595669E-03
  3.1500000E+02  5.1223263E-03
  3.2000000E+02  5.9292102E-03
  3.2500000E+02  6.7580417E-03
  3.3000000E+02  7.5902371E-03
  3.3500000E+02  8.4118721E-03
  3.4000000E+02  9.2155707E-03
  3.6000000E+02  1.2166750E-02
  3.7000000E+02  1.3425853E-02
  3.8000000E+02  1.4490400E-02
  3.9000000E+02  1.5342533E-02
  4.0000000E+02  1.5996974E-02
  4.1000000E+02  1.6484195E-02
  4.2000000E+02  1.6840694E-02
  4.3000000E+02  1.7090392E-02
  4.4000000E+02  1.7248539E-02
  4.6000000E+02  1.7322051E-02
  4.8000000E+02  1.7119917E-02
  5.0000000E+02  1.6731402E-02
  5.2500000E+02  1.6103871E-02
  5.5000000E+02  1.5389002E-02
  5.7500000E+02  1.4613229E-02
  6.0000000E+02  1.3806956E-02
  6.5000000E+02  1.2229989E-02
  6.7500000E+02  1.1486653E-02
  7.0000000E+02  1.0774527E-02
  7.2500000E+02  1.0097994E-02
  7.5000000E+02  9.4600679E-03
  8.0000000E+02  8.3048959E-03
  8.5000000E+02  7.2997003E-03
  9.0000000E+02  6.4230169E-03
  9.5000000E+02  5.6652568E-03
  1.0000000E+03  5.0107747E-03
  1.0500000E+03  4.4421151E-03
  1.1000000E+03  3.9483558E-03
  1.1500000E+03  3.5199882E-03
  1.2000000E+03  3.1467909E-03
  1.2500000E+03  2.8201951E-03
  1.3000000E+03  2.5338656E-03
  1.3500000E+03  2.2825110E-03
  1.4000000E+03  2.0612903E-03
  1.4500000E+03  1.8659165E-03
  1.5000000E+03  1.6928186E-03
  1.6000000E+03  1.4021564E-03
  1.7000000E+03  1.1706946E-03
  1.8000000E+03  9.8470764E-04
  1.9000000E+03  8.3394917E-04
  2.0000000E+03  7.1070325E-04
  2.1000000E+03  6.0917147E-04
  2.2000000E+03  5.2494634E-04
  2.3000000E+03  4.5462651E-04
  2.4000000E+03  3.9556286E-04
  2.5000000E+03  3.4567407E-04
  2.6000000E+03  3.0331161E-04
  2.7000000E+03  2.6716113E-04
  2.8000000E+03  2.3616763E-04
  2.9000000E+03  2.0947875E-04
  3.0000000E+03  1.8640149E-04
  3.1000000E+03  1.6636911E-04
  3.2000000E+03  1.4891561E-04
  3.4000000E+03  1.2026954E-04
  3.6000000E+03  9.8092629E-05
  3.8000000E+03  8.0721052E-05
  4.0000000E+03  6.6967374E-05
  4.2000000E+03  5.5971351E-05
  4.4000000E+03  4.7101096E-05
  4.6000000E+03  3.9886558E-05
  4.8000000E+03  3.3973997E-05
  5.0000000E+03  2.9094289E-05
  5.2500000E+03  2.4136730E-05
  5.5000000E+03  2.0168324E-05
  5.7500000E+03  1.6964231E-05
  6.0000000E+03  1.4356675E-05
  6.5000000E+03  1.0454704E-05
  6.7500000E+03  8.9892644E-06
  7.0000000E+03  7.7648779E-06
  7.2500000E+03  6.7362380E-06
  7.5000000E+03  5.8675885E-06
  7.7500000E+03  5.1304938E-06
  8.0000000E+03  4.5021782E-06
  8.2500000E+03  3.9642802E-06
  8.5000000E+03  3.5019092E-06
  9.0000000E+03  2.7573784E-06
  9.5000000E+03  2.1952182E-06
  1.0000000E+04  1.7652360E-06
  1.0500000E+04  1.4324672E-06
  1.1000000E+04  1.1721513E-06
  1.1500000E+04  9.6650090E-07
  1.2000000E+04  8.0255825E-07
  1.2500000E+04  6.7076885E-07
  1.3000000E+04  5.6400586E-07
  1.3500000E+04  4.7689519E-07
  1.4000000E+04  4.0534481E-07
  1.4500000E+04  3.4620999E-07
  1.5000000E+04  2.9705307E-07
  1.5500000E+04  2.5596867E-07
  1.6000000E+04  2.2145634E-07
  1.6500000E+04  1.9232652E-07
  1.7000000E+04  1.6762929E-07
  1.7500000E+04  1.4660124E-07
  1.8000000E+04  1.2862540E-07
  1.8500000E+04  1.1320053E-07
  1.9000000E+04  9.9916965E-08
  2.0000000E+04  7.8486712E-08
  2.1000000E+04  6.2283877E-08
  2.2000000E+04  4.9889906E-08
  2.3000000E+04  4.0307551E-08
  2.4000000E+04  3.2825645E-08
  2.5000000E+04  2.6930295E-08
  2.6000000E+04  2.2245549E-08
  2.7000000E+04  1.8493300E-08
  2.8000000E+04  1.5465742E-08
  2.9000000E+04  1.3005992E-08
  3.0000000E+04  1.0994566E-08
  3.1000000E+04  9.3397365E-09
  3.2000000E+04  7.9704855E-09
  3.3000000E+04  6.8313918E-09
  3.4000000E+04  5.8789378E-09
  3.5000000E+04  5.0787192E-09
  3.6000000E+04  4.4033475E-09
  3.7000000E+04  3.8308890E-09
  3.8000000E+04  3.3436852E-09
  3.9000000E+04  2.9274398E-09
  4.0000000E+04  2.5705175E-09
  4.2000000E+04  1.9982676E-09
  4.4000000E+04  1.5692169E-09
  4.6000000E+04  1.2437436E-09
  4.8000000E+04  9.9420146E-10
  5.0000000E+04  8.0099629E-10
  5.1250000E+04  7.0242743E-10
  5.2500000E+04  6.1767048E-10
  5.3750000E+04  5.4456161E-10
  5.5000000E+04  4.8131066E-10
  5.7500000E+04  3.7868546E-10
  6.0000000E+04  3.0061274E-10
  6.2500000E+04  2.4062294E-10
  6.5000000E+04  1.9409748E-10
  6.6250000E+04  1.7480262E-10
  6.7500000E+04  1.5770015E-10
  7.0000000E+04  1.2899453E-10
  7.2500000E+04  1.0618163E-10
  7.5000000E+04  8.7920878E-11
  7.7500000E+04  7.3205075E-11
  8.0000000E+04  6.1270467E-11
  8.2500000E+04  5.1532980E-11
  8.5000000E+04  4.3543009E-11
  8.7500000E+04  3.6951895E-11
  9.0000000E+04  3.1487336E-11
  9.2500000E+04  2.6935231E-11
  9.5000000E+04  2.3126149E-11
  9.7500000E+04  1.9925208E-11
  1.0000000E+05  1.7224479E-11
  1.0250000E+05  1.4937145E-11
  1.0500000E+05  1.2992919E-11
  1.0750000E+05  1.1334615E-11
  1.1000000E+05  9.9155027E-12
  1.1250000E+05  8.6972621E-12
  1.1500000E+05  7.6483230E-12
  1.2000000E+05  5.9582309E-12
  1.2500000E+05  4.6844905E-12
  1.3000000E+05  3.7147306E-12
  1.3500000E+05  2.9693785E-12
  1.4000000E+05  2.3914085E-12
  1.4500000E+05  1.9394765E-12
  1.5000000E+05  1.5833130E-12
  1.5500000E+05  1.3005500E-12
  1.6000000E+05  1.0744991E-12
  1.6500000E+05  8.9259922E-13
  1.7000000E+05  7.4532157E-13
  1.7500000E+05  6.2538025E-13
  1.8000000E+05  5.2716194E-13
  1.8500000E+05  4.4631164E-13
  1.9000000E+05  3.7942828E-13
  1.9500000E+05  3.2383878E-13
  2.0000000E+05  2.7742929E-13
  2.0500000E+05  2.3851863E-13
  2.1000000E+05  2.0576266E-13
  2.1500000E+05  1.7808110E-13
  2.2000000E+05  1.5460140E-13
  2.2500000E+05  1.3461554E-13
  2.3000000E+05  1.1754631E-13
  2.3500000E+05  1.0292100E-13
  2.4000000E+05  9.0350909E-14
  2.4500000E+05  7.9515127E-14
  2.5000000E+05  7.0147779E-14
  2.6000000E+05  5.4970471E-14
  2.7000000E+05  4.3450284E-14
  2.8000000E+05  3.4621575E-14
  2.9000000E+05  2.7794741E-14
  3.0000000E+05  2.2471569E-14
  3.1000000E+05  1.8288222E-14
  3.2000000E+05  1.4976288E-14
  3.3000000E+05  1.2335930E-14
  3.4000000E+05  1.0217124E-14
  3.5000000E+05  8.5063007E-15
  3.6000000E+05  7.1167647E-15
  3.7000000E+05  5.9818801E-15
  3.8000000E+05  5.0500866E-15
  3.9000000E+05  4.2812158E-15
  4.0000000E+05  3.6437661E-15
  4.1000000E+05  3.1128846E-15
  4.2000000E+05  2.6688561E-15
  4.3000000E+05  2.2959534E-15
  4.4000000E+05  1.9815644E-15
  4.5000000E+05  1.7155256E-15
  4.6000000E+05  1.4896050E-15
  4.7000000E+05  1.2971043E-15
  4.8000000E+05  1.1325487E-15
  5.0000000E+05  8.7009268E-16
  5.1250000E+05  7.4156352E-16
  5.2500000E+05  6.3428459E-16
  5.3750000E+05  5.4437922E-16
  5.5000000E+05  4.6874206E-16
  5.6250000E+05  4.0487237E-16
  5.7500000E+05  3.5074726E-16
  5.8750000E+05  3.0472381E-16
  6.0000000E+05  2.6546182E-16
  6.2500000E+05  2.0302597E-16
  6.5000000E+05  1.5678138E-16
  6.6250000E+05  1.3824274E-16
  6.7500000E+05  1.2215955E-16
  7.0000000E+05  9.5979500E-17
  7.2500000E+05  7.5996236E-17
  7.5000000E+05  6.0608261E-17
  7.7500000E+05  4.8661522E-17
  8.0000000E+05  3.9316190E-17
  8.2500000E+05  3.1954870E-17
  8.5000000E+05  2.6118262E-17
  8.7500000E+05  2.1461744E-17
  9.0000000E+05  1.7724370E-17
  9.2500000E+05  1.4707387E-17
  9.5000000E+05  1.2258675E-17
  9.7500000E+05  1.0260981E-17
  1.0000000E+06  8.6233463E-18
  1.0250000E+06  7.2747541E-18
  1.0500000E+06  6.1593775E-18
  1.0750000E+06  5.2330820E-18
  1.1000000E+06  4.4607966E-18
  1.1250000E+06  3.8145660E-18
  1.1500000E+06  3.2719535E-18
  1.1750000E+06  2.8148313E-18
  1.2000000E+06  2.4284947E-18
  1.2250000E+06  2.1009693E-18
  1.2500000E+06  1.8224354E-18
  1.2750000E+06  1.5848143E-18
  1.3000000E+06  1.3814827E-18
  1.3250000E+06  1.2069911E-18
  1.3500000E+06  1.0568376E-18
  1.4000000E+06  8.1525189E-19
  1.4500000E+06  6.3380694E-19
  1.5000000E+06  4.9639035E-19
  1.5500000E+06  3.9149418E-19
  1.6000000E+06  3.1084599E-19
  1.6500000E+06  2.4843651E-19
  1.7000000E+06  1.9983316E-19
  
  
#  86  16  N7  EION =  2.350000000E+02 eV   289
#  S(0) = 1.397892E+01
  2.3345713E+00  0.0000000E+00
  2.3345713E+02  0.0000000E+00
  2.3345713E+02  1.1911632E-03
  2.3500000E+02  1.1911632E-03
  2.3500272E+02  1.1911632E-03
  2.3512765E+02  1.2249150E-03
  2.3525259E+02  1.2571566E-03
  2.3537752E+02  1.2878774E-03
  2.3550245E+02  1.3170756E-03
  2.3575231E+02  1.3709354E-03
  2.3600218E+02  1.4188658E-03
  2.3650190E+02  1.4978890E-03
  2.3700163E+02  1.5566082E-03
  2.3800109E+02  1.6250244E-03
  2.3900054E+02  1.6470087E-03
  2.4000000E+02  1.6407353E-03
  2.4125000E+02  1.6116613E-03
  2.4250000E+02  1.5723069E-03
  2.4375000E+02  1.5305375E-03
  2.4500000E+02  1.4903524E-03
  2.4750000E+02  1.4214472E-03
  2.5000000E+02  1.3714091E-03
  2.5500000E+02  1.3311347E-03
  2.5750000E+02  1.3423411E-03
  2.6000000E+02  1.3762683E-03
  2.6500000E+02  1.5183104E-03
  2.7000000E+02  1.7647781E-03
  2.8000000E+02  2.5691496E-03
  2.8500000E+02  3.1301958E-03
  2.9000000E+02  3.8065724E-03
  2.9500000E+02  4.6040072E-03
  3.0000000E+02  5.5195434E-03
  3.1000000E+02  7.6335960E-03
  3.1500000E+02  8.7750549E-03
  3.2000000E+02  9.9332388E-03
  3.3000000E+02  1.2211797E-02
  3.4000000E+02  1.4368860E-02
  3.6000000E+02  1.8149020E-02
  3.7000000E+02  1.9673330E-02
  3.8000000E+02  2.0901096E-02
  3.9000000E+02  2.1843926E-02
  4.0000000E+02  2.2539338E-02
  4.2000000E+02  2.3385343E-02
  4.4000000E+02  2.3699911E-02
  4.6000000E+02  2.3587079E-02
  4.8000000E+02  2.3144972E-02
  5.0000000E+02  2.2496926E-02
  5.2500000E+02  2.1542459E-02
  5.5000000E+02  2.0491461E-02
  5.7500000E+02  1.9379293E-02
  6.0000000E+02  1.8246892E-02
  6.5000000E+02  1.6080081E-02
  6.7500000E+02  1.5067812E-02
  7.0000000E+02  1.4104083E-02
  7.2500000E+02  1.3193864E-02
  7.5000000E+02  1.2339873E-02
  8.0000000E+02  1.0802520E-02
  8.5000000E+02  9.4706900E-03
  9.0000000E+02  8.3148442E-03
  9.5000000E+02  7.3203964E-03
  1.0000000E+03  6.4634619E-03
  1.0500000E+03  5.7208191E-03
  1.1000000E+03  5.0778965E-03
  1.1500000E+03  4.5212454E-03
  1.2000000E+03  4.0369918E-03
  1.2500000E+03  3.6138916E-03
  1.3000000E+03  3.2436002E-03
  1.3500000E+03  2.9190260E-03
  1.4000000E+03  2.6336953E-03
  1.4500000E+03  2.3819708E-03
  1.5000000E+03  2.1591812E-03
  1.6000000E+03  1.7856442E-03
  1.7000000E+03  1.4887452E-03
  1.8000000E+03  1.2505743E-03
  1.9000000E+03  1.0578007E-03
  2.0000000E+03  9.0042137E-04
  2.1000000E+03  7.7093698E-04
  2.2000000E+03  6.6365382E-04
  2.3000000E+03  5.7418458E-04
  2.4000000E+03  4.9911721E-04
  2.5000000E+03  4.3577480E-04
  2.6000000E+03  3.8203995E-04
  2.7000000E+03  3.3622663E-04
  2.8000000E+03  2.9698308E-04
  2.9000000E+03  2.6321832E-04
  3.0000000E+03  2.3404623E-04
  3.1000000E+03  2.0874288E-04
  3.2000000E+03  1.8671349E-04
  3.4000000E+03  1.5059516E-04
  3.6000000E+03  1.2267157E-04
  3.8000000E+03  1.0082661E-04
  4.0000000E+03  8.3552227E-05
  4.2000000E+03  6.9757380E-05
  4.4000000E+03  5.8641623E-05
  4.6000000E+03  4.9610229E-05
  4.8000000E+03  4.2216135E-05
  5.0000000E+03  3.6119585E-05
  5.2500000E+03  2.9932157E-05
  5.5000000E+03  2.4984742E-05
  5.7500000E+03  2.0994413E-05
  6.0000000E+03  1.7750282E-05
  6.5000000E+03  1.2902488E-05
  6.7500000E+03  1.1084395E-05
  7.0000000E+03  9.5666793E-06
  7.2500000E+03  8.2926741E-06
  7.5000000E+03  7.2176952E-06
  7.7500000E+03  6.3062361E-06
  8.0000000E+03  5.5298805E-06
  8.2500000E+03  4.8657378E-06
  8.5000000E+03  4.2952586E-06
  9.0000000E+03  3.3775793E-06
  9.5000000E+03  2.6856027E-06
  1.0000000E+04  2.1569943E-06
  1.0500000E+04  1.7483877E-06
  1.1000000E+04  1.4291110E-06
  1.1500000E+04  1.1771560E-06
  1.2000000E+04  9.7650850E-07
  1.2500000E+04  8.1537329E-07
  1.3000000E+04  6.8496148E-07
  1.3500000E+04  5.7865236E-07
  1.4000000E+04  4.9140963E-07
  1.4500000E+04  4.1936656E-07
  1.5000000E+04  3.5952843E-07
  1.5500000E+04  3.0955651E-07
  1.6000000E+04  2.6761063E-07
  1.6500000E+04  2.3223309E-07
  1.7000000E+04  2.0226074E-07
  1.7500000E+04  1.7675947E-07
  1.8000000E+04  1.5497490E-07
  1.8500000E+04  1.3629459E-07
  1.9000000E+04  1.2021833E-07
  2.0000000E+04  9.4307600E-08
  2.1000000E+04  7.4742301E-08
  2.2000000E+04  5.9794929E-08
  2.3000000E+04  4.8252409E-08
  2.4000000E+04  3.9250625E-08
  2.5000000E+04  3.2165823E-08
  2.6000000E+04  2.6542141E-08
  2.7000000E+04  2.2042717E-08
  2.8000000E+04  1.8416088E-08
  2.9000000E+04  1.5472598E-08
  3.0000000E+04  1.3067948E-08
  3.1000000E+04  1.1091467E-08
  3.2000000E+04  9.4575516E-09
  3.3000000E+04  8.0994569E-09
  3.4000000E+04  6.9648269E-09
  3.5000000E+04  6.0123093E-09
  3.6000000E+04  5.2090121E-09
  3.7000000E+04  4.5286162E-09
  3.8000000E+04  3.9499526E-09
  3.9000000E+04  3.4558984E-09
  4.0000000E+04  3.0325287E-09
  4.1000000E+04  2.6684615E-09
  4.2000000E+04  2.3543491E-09
  4.3000000E+04  2.0824794E-09
  4.4000000E+04  1.8464622E-09
  4.6000000E+04  1.4616055E-09
  4.8000000E+04  1.1668447E-09
  5.0000000E+04  9.3886439E-10
  5.1250000E+04  8.2265268E-10
  5.2500000E+04  7.2278972E-10
  5.3750000E+04  6.3670693E-10
  5.5000000E+04  5.6228029E-10
  5.7500000E+04  4.4164079E-10
  6.0000000E+04  3.4999017E-10
  6.2500000E+04  2.7966722E-10
  6.5000000E+04  2.2520706E-10
  6.6250000E+04  2.0264710E-10
  6.7500000E+04  1.8266546E-10
  7.0000000E+04  1.4916430E-10
  7.2500000E+04  1.2258008E-10
  7.5000000E+04  1.0133197E-10
  7.7500000E+04  8.4233731E-11
  8.0000000E+04  7.0386777E-11
  8.2500000E+04  5.9104553E-11
  8.5000000E+04  4.9859407E-11
  8.7500000E+04  4.2242791E-11
  9.0000000E+04  3.5936001E-11
  9.2500000E+04  3.0688743E-11
  9.5000000E+04  2.6303258E-11
  9.7500000E+04  2.2622333E-11
  1.0000000E+05  1.9520334E-11
  1.0250000E+05  1.6896328E-11
  1.0500000E+05  1.4668672E-11
  1.0750000E+05  1.2771005E-11
  1.1000000E+05  1.1149146E-11
  1.1250000E+05  9.7587190E-12
  1.1500000E+05  8.5631969E-12
  1.2000000E+05  6.6410823E-12
  1.2500000E+05  5.1970122E-12
  1.3000000E+05  4.1012566E-12
  1.3500000E+05  3.2620638E-12
  1.4000000E+05  2.6137610E-12
  1.4500000E+05  2.1088033E-12
  1.5000000E+05  1.7124452E-12
  1.5500000E+05  1.3990665E-12
  1.6000000E+05  1.1495950E-12
  1.6500000E+05  9.4970979E-13
  1.7000000E+05  7.8857594E-13
  1.7500000E+05  6.5793196E-13
  1.8000000E+05  5.5143146E-13
  1.8500000E+05  4.6416496E-13
  1.9000000E+05  3.9230926E-13
  1.9500000E+05  3.3286828E-13
  2.0000000E+05  2.8347926E-13
  2.0500000E+05  2.4226856E-13
  2.1000000E+05  2.0774336E-13
  2.1500000E+05  1.7870806E-13
  2.2000000E+05  1.5420028E-13
  2.2500000E+05  1.3344132E-13
  2.3000000E+05  1.1579853E-13
  2.3500000E+05  1.0075591E-13
  2.4000000E+05  8.7890818E-14
  2.4500000E+05  7.6855653E-14
  2.5000000E+05  6.7363505E-14
  2.6000000E+05  5.2097356E-14
  2.7000000E+05  4.0628071E-14
  2.8000000E+05  3.1929995E-14
  2.9000000E+05  2.5276139E-14
  3.0000000E+05  2.0144868E-14
  3.1000000E+05  1.6157756E-14
  3.2000000E+05  1.3037681E-14
  3.3000000E+05  1.0579828E-14
  3.4000000E+05  8.6314542E-15
  3.5000000E+05  7.0777495E-15
  3.6000000E+05  5.8317749E-15
  3.7000000E+05  4.8272272E-15
  3.8000000E+05  4.0131996E-15
  3.9000000E+05  3.3503569E-15
  4.0000000E+05  2.8081045E-15
  4.1000000E+05  2.3625198E-15
  4.2000000E+05  1.9948099E-15
  4.3000000E+05  1.6901321E-15
  4.4000000E+05  1.4367015E-15
  4.5000000E+05  1.2251111E-15
  4.6000000E+05  1.0478215E-15
  4.7000000E+05  8.9876428E-16
  4.8000000E+05  7.7303386E-16
  5.0000000E+05  5.7635973E-16
  5.1250000E+05  4.8213908E-16
  5.2500000E+05  4.0478639E-16
  5.3750000E+05  3.4102211E-16
  5.5000000E+05  2.8825405E-16
  5.6250000E+05  2.4442337E-16
  5.7500000E+05  2.0788690E-16
  5.8750000E+05  1.7732704E-16
  6.0000000E+05  1.5168262E-16
  6.1250000E+05  1.3009554E-16
  6.2500000E+05  1.1186926E-16
  6.3750000E+05  9.6436326E-17
  6.5000000E+05  8.3332437E-17
  6.6250000E+05  7.2176381E-17
  6.7500000E+05  6.2654123E-17
  6.8750000E+05  5.4506137E-17
  7.0000000E+05  4.7517219E-17
  7.1250000E+05  4.1508372E-17
  7.2500000E+05  3.6330400E-17
  7.5000000E+05  2.7988436E-17
  7.7500000E+05  2.1715519E-17
  8.0000000E+05  1.6961666E-17
  8.2500000E+05  1.3333017E-17
  8.5000000E+05  1.0544278E-17
  8.7500000E+05  8.3870404E-18
  9.0000000E+05  6.7075915E-18
  9.2500000E+05  5.3919714E-18
  9.5000000E+05  4.3553301E-18
  9.7500000E+05  3.5340142E-18
  1.0000000E+06  2.8800393E-18
  1.0250000E+06  2.3569545E-18
  1.0500000E+06  1.9367361E-18
  1.0750000E+06  1.5977246E-18
  1.1000000E+06  1.3230976E-18
  1.1250000E+06  1.0996964E-18
  1.1500000E+06  9.1721451E-19
  1.1750000E+06  7.6756905E-19
  1.2000000E+06  6.4438929E-19
  1.2250000E+06  5.4262977E-19
  1.2500000E+06  4.5827434E-19
  1.2750000E+06  3.8811246E-19
  1.3000000E+06  3.2956935E-19
  1.3250000E+06  2.8057161E-19
  1.3500000E+06  2.3944292E-19
  1.3750000E+06  2.0482307E-19
  1.4000000E+06  1.7561213E-19
  1.4250000E+06  1.5091507E-19
  1.4500000E+06  1.2999181E-19
  1.4750000E+06  1.1222909E-19
  1.5000000E+06  9.7118081E-20
  1.5250000E+06  8.4235941E-20
  
  
#  86  20  O4  EION =  5.500000000E+01 eV   303
#  S(0) = 6.514781E+00
  5.2126623E-01  0.0000000E+00
  5.2126623E+01  0.0000000E+00
  5.2126623E+01  9.1057832E-03
  5.5000000E+01  9.1057832E-03
  5.5002721E+01  9.1057832E-03
  5.5127585E+01  9.3371419E-03
  5.5252449E+01  9.5881778E-03
  5.5377313E+01  9.8601861E-03
  5.5502177E+01  1.0154540E-02
  5.5751905E+01  1.0816226E-02
  5.6001633E+01  1.1586061E-02
  5.6501088E+01  1.3510173E-02
  5.7000544E+01  1.6067743E-02
  5.7500000E+01  1.9440072E-02
  5.7812500E+01  2.2065782E-02
  5.8125000E+01  2.5170397E-02
  5.8437500E+01  2.8835500E-02
  5.8750000E+01  3.3156042E-02
  5.9062500E+01  3.8241999E-02
  5.9375000E+01  4.4219557E-02
  5.9687500E+01  5.1232115E-02
  6.0000000E+01  5.9440105E-02
  6.0625000E+01  8.0150288E-02
  6.0937500E+01  9.3019159E-02
  6.1250000E+01  1.0779700E-01
  6.1562500E+01  1.2460676E-01
  6.1875000E+01  1.4349936E-01
  6.2187500E+01  1.6443332E-01
  6.2500000E+01  1.8714264E-01
  6.2812500E+01  2.1122602E-01
  6.3125000E+01  2.3602459E-01
  6.3750000E+01  2.8384036E-01
  6.4062500E+01  3.0473020E-01
  6.4375000E+01  3.2227820E-01
  6.4687500E+01  3.3564117E-01
  6.5000000E+01  3.4432200E-01
  6.5312500E+01  3.4847198E-01
  6.5625000E+01  3.4847162E-01
  6.5937500E+01  3.4479886E-01
  6.6250000E+01  3.3809558E-01
  6.6562500E+01  3.2915135E-01
  6.6875000E+01  3.1867720E-01
  6.7187500E+01  3.0727446E-01
  6.7500000E+01  2.9541888E-01
  6.8125000E+01  2.7161324E-01
  6.8750000E+01  2.4908084E-01
  6.9375000E+01  2.2867795E-01
  7.0000000E+01  2.1053052E-01
  7.1250000E+01  1.8057720E-01
  7.2500000E+01  1.5746873E-01
  7.3125000E+01  1.4790020E-01
  7.3750000E+01  1.3938798E-01
  7.5000000E+01  1.2492414E-01
  7.6250000E+01  1.1308467E-01
  7.7500000E+01  1.0317631E-01
  7.8750000E+01  9.4716289E-02
  8.0000000E+01  8.7364501E-02
  8.1250000E+01  8.0879985E-02
  8.2500000E+01  7.5088626E-02
  8.5000000E+01  6.5113356E-02
  8.7500000E+01  5.6771091E-02
  9.0000000E+01  4.9679688E-02
  9.2500000E+01  4.3599106E-02
  9.5000000E+01  3.8364334E-02
  9.7500000E+01  3.3849163E-02
  1.0000000E+02  2.9949969E-02
  1.0250000E+02  2.6578397E-02
  1.0500000E+02  2.3658237E-02
  1.0750000E+02  2.1123057E-02
  1.1000000E+02  1.8915994E-02
  1.1250000E+02  1.6988411E-02
  1.1500000E+02  1.5298643E-02
  1.2000000E+02  1.2499119E-02
  1.2500000E+02  1.0299710E-02
  1.3000000E+02  8.5479482E-03
  1.3500000E+02  7.1362386E-03
  1.4000000E+02  5.9883969E-03
  1.4500000E+02  5.0486742E-03
  1.5000000E+02  4.2760453E-03
  1.5500000E+02  3.6386227E-03
  1.6000000E+02  3.1117598E-03
  1.6500000E+02  2.6755612E-03
  1.7000000E+02  2.3138831E-03
  1.7500000E+02  2.0137642E-03
  1.8000000E+02  1.7643297E-03
  1.8500000E+02  1.5568774E-03
  1.9000000E+02  1.3842644E-03
  1.9500000E+02  1.2405118E-03
  2.0000000E+02  1.1208086E-03
  2.0500000E+02  1.0212221E-03
  2.1000000E+02  9.3848937E-04
  2.1500000E+02  8.6985546E-04
  2.2000000E+02  8.1300404E-04
  2.2500000E+02  7.6608052E-04
  2.3000000E+02  7.2758730E-04
  2.4000000E+02  6.7054315E-04
  2.5000000E+02  6.3334873E-04
  2.6000000E+02  6.1027322E-04
  2.7000000E+02  5.9699782E-04
  2.8000000E+02  5.9056934E-04
  2.9000000E+02  5.8889187E-04
  3.0000000E+02  5.9041742E-04
  3.1000000E+02  5.9400099E-04
  3.2000000E+02  5.9881082E-04
  3.4000000E+02  6.0962358E-04
  3.6000000E+02  6.1958694E-04
  3.8000000E+02  6.2711433E-04
  4.0000000E+02  6.3191335E-04
  4.2000000E+02  6.3405560E-04
  4.4000000E+02  6.3372895E-04
  4.6000000E+02  6.3114787E-04
  4.8000000E+02  6.2653582E-04
  5.0000000E+02  6.2012490E-04
  5.2500000E+02  6.1009935E-04
  5.5000000E+02  5.9846060E-04
  5.7500000E+02  5.8565821E-04
  6.0000000E+02  5.7196724E-04
  6.5000000E+02  5.4287698E-04
  6.7500000E+02  5.2791120E-04
  7.0000000E+02  5.1289713E-04
  7.2500000E+02  4.9797593E-04
  7.5000000E+02  4.8325524E-04
  8.0000000E+02  4.5462159E-04
  8.5000000E+02  4.2720793E-04
  9.0000000E+02  4.0124449E-04
  9.5000000E+02  3.7691949E-04
  1.0000000E+03  3.5420107E-04
  1.0500000E+03  3.3298004E-04
  1.1000000E+03  3.1319787E-04
  1.1500000E+03  2.9481148E-04
  1.2000000E+03  2.7774340E-04
  1.2500000E+03  2.6188663E-04
  1.3000000E+03  2.4714072E-04
  1.3500000E+03  2.3341980E-04
  1.4000000E+03  2.2064785E-04
  1.4500000E+03  2.0875324E-04
  1.5000000E+03  1.9766904E-04
  1.6000000E+03  1.7768743E-04
  1.7000000E+03  1.6025344E-04
  1.8000000E+03  1.4497625E-04
  1.9000000E+03  1.3153559E-04
  2.0000000E+03  1.1967037E-04
  2.1000000E+03  1.0916117E-04
  2.2000000E+03  9.9822426E-05
  2.3000000E+03  9.1497537E-05
  2.4000000E+03  8.4053511E-05
  2.5000000E+03  7.7377473E-05
  2.6000000E+03  7.1373508E-05
  2.7000000E+03  6.5959803E-05
  2.8000000E+03  6.1066180E-05
  2.9000000E+03  5.6632198E-05
  3.0000000E+03  5.2605611E-05
  3.1000000E+03  4.8941116E-05
  3.2000000E+03  4.5599322E-05
  3.4000000E+03  3.9750849E-05
  3.6000000E+03  3.4833355E-05
  3.8000000E+03  3.0670992E-05
  4.0000000E+03  2.7126067E-05
  4.2000000E+03  2.4089845E-05
  4.4000000E+03  2.1475677E-05
  4.6000000E+03  1.9213877E-05
  4.8000000E+03  1.7247990E-05
  5.0000000E+03  1.5531977E-05
  5.2500000E+03  1.3681417E-05
  5.5000000E+03  1.2103018E-05
  5.7500000E+03  1.0749410E-05
  6.0000000E+03  9.5827022E-06
  6.5000000E+03  7.6935048E-06
  6.7500000E+03  6.9258878E-06
  7.0000000E+03  6.2527974E-06
  7.2500000E+03  5.6604230E-06
  7.5000000E+03  5.1372771E-06
  8.0000000E+03  4.2617984E-06
  8.5000000E+03  3.5663701E-06
  9.0000000E+03  3.0079436E-06
  9.5000000E+03  2.5551176E-06
  1.0000000E+04  2.1846432E-06
  1.0500000E+04  1.8790742E-06
  1.1000000E+04  1.6251580E-06
  1.1500000E+04  1.4127139E-06
  1.2000000E+04  1.2338414E-06
  1.2500000E+04  1.0823501E-06
  1.3000000E+04  9.5334732E-07
  1.3500000E+04  8.4293450E-07
  1.4000000E+04  7.4798244E-07
  1.4500000E+04  6.6596128E-07
  1.5000000E+04  5.9481255E-07
  1.5500000E+04  5.3285133E-07
  1.6000000E+04  4.7869033E-07
  1.6500000E+04  4.3118096E-07
  1.7000000E+04  3.8936767E-07
  1.8000000E+04  3.1976180E-07
  1.9000000E+04  2.6488384E-07
  2.0000000E+04  2.2115858E-07
  2.1000000E+04  1.8598410E-07
  2.2000000E+04  1.5743966E-07
  2.3000000E+04  1.3408908E-07
  2.4000000E+04  1.1484590E-07
  2.5000000E+04  9.8879084E-08
  2.6000000E+04  8.5546731E-08
  2.7000000E+04  7.4348456E-08
  2.8000000E+04  6.4890849E-08
  2.9000000E+04  5.6862167E-08
  3.0000000E+04  5.0013569E-08
  3.1000000E+04  4.4145065E-08
  3.2000000E+04  3.9094868E-08
  3.3000000E+04  3.4731304E-08
  3.4000000E+04  3.0946619E-08
  3.5000000E+04  2.7652154E-08
  3.6000000E+04  2.4774574E-08
  3.7000000E+04  2.2252937E-08
  3.8000000E+04  2.0036374E-08
  3.9000000E+04  1.8082234E-08
  4.0000000E+04  1.6354611E-08
  4.2000000E+04  1.3462102E-08
  4.4000000E+04  1.1166745E-08
  4.6000000E+04  9.3284581E-09
  4.8000000E+04  7.8437504E-09
  5.0000000E+04  6.6352452E-09
  5.2500000E+04  5.4252993E-09
  5.5000000E+04  4.4716718E-09
  5.7500000E+04  3.7129109E-09
  5.8750000E+04  3.3920183E-09
  6.0000000E+04  3.1039268E-09
  6.2500000E+04  2.6112160E-09
  6.5000000E+04  2.2096076E-09
  6.7500000E+04  1.8799918E-09
  7.0000000E+04  1.6077183E-09
  7.2500000E+04  1.3814560E-09
  7.5000000E+04  1.1923681E-09
  7.7500000E+04  1.0335093E-09
  8.0000000E+04  8.9938111E-10
  8.2500000E+04  7.8560087E-10
  8.5000000E+04  6.8865291E-10
  8.7500000E+04  6.0570009E-10
  9.0000000E+04  5.3443954E-10
  9.2500000E+04  4.7299194E-10
  9.5000000E+04  4.1981586E-10
  9.7500000E+04  3.7364079E-10
  1.0000000E+05  3.3341474E-10
  1.0250000E+05  2.9826280E-10
  1.0500000E+05  2.6745415E-10
  1.1000000E+05  2.1651194E-10
  1.1500000E+05  1.7674969E-10
  1.2000000E+05  1.4541051E-10
  1.2500000E+05  1.2048743E-10
  1.3000000E+05  1.0050162E-10
  1.3500000E+05  8.4351001E-11
  1.4000000E+05  7.1205550E-11
  1.4500000E+05  6.0434048E-11
  1.5000000E+05  5.1552150E-11
  1.5500000E+05  4.4185085E-11
  1.6000000E+05  3.8040535E-11
  1.6500000E+05  3.2888796E-11
  1.7000000E+05  2.8548127E-11
  1.7500000E+05  2.4873780E-11
  1.8000000E+05  2.1749741E-11
  1.8500000E+05  1.9082477E-11
  1.9000000E+05  1.6796163E-11
  1.9500000E+05  1.4829001E-11
  2.0000000E+05  1.3130369E-11
  2.0500000E+05  1.1658602E-11
  2.1000000E+05  1.0379246E-11
  2.1500000E+05  9.2636885E-12
  2.2000000E+05  8.2880667E-12
  2.2500000E+05  7.4323993E-12
  2.3000000E+05  6.6798923E-12
  2.4000000E+05  5.4298708E-12
  2.5000000E+05  4.4486321E-12
  2.6000000E+05  3.6713493E-12
  2.7000000E+05  3.0504225E-12
  2.8000000E+05  2.5505038E-12
  2.9000000E+05  2.1450645E-12
  3.0000000E+05  1.8140010E-12
  3.1000000E+05  1.5419408E-12
  3.2000000E+05  1.3170265E-12
  3.3000000E+05  1.1300388E-12
  3.4000000E+05  9.7375682E-13
  3.5000000E+05  8.4248437E-13
  3.6000000E+05  7.3169728E-13
  3.7000000E+05  6.3777991E-13
  3.8000000E+05  5.5782577E-13
  3.9000000E+05  4.8948506E-13
  4.0000000E+05  4.3084783E-13
  4.1000000E+05  3.8035365E-13
  4.2000000E+05  3.3672136E-13
  4.3000000E+05  2.9889419E-13
  4.4000000E+05  2.6599652E-13
  4.5000000E+05  2.3729947E-13
  4.6000000E+05  2.1219420E-13
  4.7000000E+05  1.9017035E-13
  4.8000000E+05  1.7079850E-13
  5.0000000E+05  1.3861604E-13
  5.1250000E+05  1.2213521E-13
  5.2500000E+05  1.0792004E-13
  5.3750000E+05  9.5618604E-14
  5.5000000E+05  8.4939634E-14
  5.7500000E+05  6.7517914E-14
  5.8750000E+05  6.0402930E-14
  6.0000000E+05  5.4153295E-14
  6.2500000E+05  4.3790792E-14
  6.5000000E+05  3.5684791E-14
  6.7500000E+05  2.9295056E-14
  
  
#  86  21  O5  EION =  5.100000000E+01 eV   300
#  S(0) = 9.769864E+00
  4.8190864E-01  0.0000000E+00
  4.8190864E+01  0.0000000E+00
  4.8190864E+01  1.6268407E-02
  5.1000000E+01  1.6268407E-02
  5.1002721E+01  1.6268407E-02
  5.1077585E+01  1.6469543E-02
  5.1152449E+01  1.6681618E-02
  5.1227313E+01  1.6905036E-02
  5.1302177E+01  1.7140217E-02
  5.1451905E+01  1.7647616E-02
  5.1601633E+01  1.8207471E-02
  5.1901088E+01  1.9500471E-02
  5.2200544E+01  2.1054049E-02
  5.2500000E+01  2.2908280E-02
  5.3125000E+01  2.7958276E-02
  5.3437500E+01  3.1211949E-02
  5.3750000E+01  3.5057088E-02
  5.4062500E+01  3.9589005E-02
  5.4375000E+01  4.4918056E-02
  5.4687500E+01  5.1171604E-02
  5.5000000E+01  5.8495838E-02
  5.5312500E+01  6.7057093E-02
  5.5625000E+01  7.7043250E-02
  5.6250000E+01  1.0213999E-01
  5.6875000E+01  1.3562507E-01
  5.7187500E+01  1.5609241E-01
  5.7500000E+01  1.7929815E-01
  5.7812500E+01  2.0532512E-01
  5.8125000E+01  2.3417570E-01
  5.8437500E+01  2.6559131E-01
  5.8750000E+01  2.9913841E-01
  5.9062500E+01  3.3412470E-01
  5.9375000E+01  3.6944751E-01
  6.0000000E+01  4.3590361E-01
  6.0312500E+01  4.6428089E-01
  6.0625000E+01  4.8767247E-01
  6.0937500E+01  5.0508076E-01
  6.1250000E+01  5.1627754E-01
  6.1562500E+01  5.2143576E-01
  6.1875000E+01  5.2091328E-01
  6.2187500E+01  5.1533660E-01
  6.2500000E+01  5.0572414E-01
  6.3125000E+01  4.7830168E-01
  6.3750000E+01  4.4521994E-01
  6.4375000E+01  4.1091772E-01
  6.5000000E+01  3.7812237E-01
  6.5625000E+01  3.4803153E-01
  6.6250000E+01  3.2098041E-01
  6.7500000E+01  2.7577236E-01
  6.8750000E+01  2.4040356E-01
  7.0000000E+01  2.1244791E-01
  7.1250000E+01  1.8992957E-01
  7.2500000E+01  1.7140741E-01
  7.3750000E+01  1.5586304E-01
  7.5000000E+01  1.4257251E-01
  7.6250000E+01  1.3102257E-01
  7.7500000E+01  1.2084480E-01
  7.8750000E+01  1.1177063E-01
  8.0000000E+01  1.0360393E-01
  8.1250000E+01  9.6199094E-02
  8.2500000E+01  8.9444379E-02
  8.5000000E+01  7.7569041E-02
  8.7500000E+01  6.7491145E-02
  9.0000000E+01  5.8888757E-02
  9.2500000E+01  5.1522729E-02
  9.5000000E+01  4.5205931E-02
  1.0000000E+02  3.5114416E-02
  1.0250000E+02  3.1092049E-02
  1.0500000E+02  2.7615672E-02
  1.0750000E+02  2.4602367E-02
  1.1000000E+02  2.1981267E-02
  1.1250000E+02  1.9693203E-02
  1.1500000E+02  1.7688688E-02
  1.1750000E+02  1.5925943E-02
  1.2000000E+02  1.4370362E-02
  1.2500000E+02  1.1769965E-02
  1.3000000E+02  9.7079017E-03
  1.3500000E+02  8.0575853E-03
  1.4000000E+02  6.7273447E-03
  1.4500000E+02  5.6500533E-03
  1.5000000E+02  4.7745277E-03
  1.5500000E+02  4.0613718E-03
  1.6000000E+02  3.4796632E-03
  1.6500000E+02  3.0043638E-03
  1.7000000E+02  2.6159119E-03
  1.7500000E+02  2.2981268E-03
  1.8000000E+02  2.0380751E-03
  1.8500000E+02  1.8254448E-03
  1.9000000E+02  1.6517638E-03
  2.0000000E+02  1.3948310E-03
  2.0500000E+02  1.3015309E-03
  2.1000000E+02  1.2264731E-03
  2.1500000E+02  1.1663274E-03
  2.2000000E+02  1.1185047E-03
  2.3000000E+02  1.0520773E-03
  2.4000000E+02  1.0136765E-03
  2.5000000E+02  9.9392137E-04
  2.6000000E+02  9.8651863E-04
  2.7000000E+02  9.8698979E-04
  2.8000000E+02  9.9229914E-04
  2.9000000E+02  1.0005203E-03
  3.0000000E+02  1.0101869E-03
  3.1000000E+02  1.0202933E-03
  3.2000000E+02  1.0301316E-03
  3.4000000E+02  1.0469758E-03
  3.6000000E+02  1.0584626E-03
  3.8000000E+02  1.0639804E-03
  4.0000000E+02  1.0641611E-03
  4.2000000E+02  1.0597268E-03
  4.4000000E+02  1.0513250E-03
  4.6000000E+02  1.0395372E-03
  4.8000000E+02  1.0248800E-03
  5.0000000E+02  1.0078511E-03
  5.2500000E+02  9.8416772E-04
  5.5000000E+02  9.5879299E-04
  5.7500000E+02  9.3234724E-04
  6.0000000E+02  9.0519276E-04
  6.5000000E+02  8.5007647E-04
  6.7500000E+02  8.2270126E-04
  7.0000000E+02  7.9574659E-04
  7.2500000E+02  7.6938029E-04
  7.5000000E+02  7.4371947E-04
  8.0000000E+02  6.9463300E-04
  8.5000000E+02  6.4851738E-04
  9.0000000E+02  6.0553903E-04
  9.5000000E+02  5.6580830E-04
  1.0000000E+03  5.2910901E-04
  1.0500000E+03  4.9515745E-04
  1.1000000E+03  4.6378479E-04
  1.1500000E+03  4.3485543E-04
  1.2000000E+03  4.0818713E-04
  1.2500000E+03  3.8356482E-04
  1.3000000E+03  3.6079578E-04
  1.3500000E+03  3.3971999E-04
  1.4000000E+03  3.2019770E-04
  1.4500000E+03  3.0209985E-04
  1.5000000E+03  2.8530717E-04
  1.6000000E+03  2.5520949E-04
  1.7000000E+03  2.2913225E-04
  1.8000000E+03  2.0642348E-04
  1.9000000E+03  1.8655807E-04
  2.0000000E+03  1.6911269E-04
  2.1000000E+03  1.5373539E-04
  2.2000000E+03  1.4013149E-04
  2.3000000E+03  1.2805453E-04
  2.4000000E+03  1.1729699E-04
  2.5000000E+03  1.0768405E-04
  2.6000000E+03  9.9068184E-05
  2.7000000E+03  9.1324311E-05
  2.8000000E+03  8.4345723E-05
  2.9000000E+03  7.8040948E-05
  3.0000000E+03  7.2331256E-05
  3.1000000E+03  6.7148688E-05
  3.2000000E+03  6.2434402E-05
  3.4000000E+03  5.4212996E-05
  3.6000000E+03  4.7331232E-05
  3.8000000E+03  4.1530451E-05
  4.0000000E+03  3.6609318E-05
  4.2000000E+03  3.2409739E-05
  4.4000000E+03  2.8806374E-05
  4.6000000E+03  2.5698880E-05
  4.8000000E+03  2.3006305E-05
  5.0000000E+03  2.0662900E-05
  5.2500000E+03  1.8143700E-05
  5.5000000E+03  1.6002180E-05
  5.7500000E+03  1.4171493E-05
  6.0000000E+03  1.2598368E-05
  6.5000000E+03  1.0061752E-05
  6.7500000E+03  9.0353631E-06
  7.0000000E+03  8.1376839E-06
  7.2500000E+03  7.3496156E-06
  7.5000000E+03  6.6553157E-06
  8.0000000E+03  5.4973365E-06
  8.5000000E+03  4.5815243E-06
  9.0000000E+03  3.8491635E-06
  9.5000000E+03  3.2576156E-06
  1.0000000E+04  2.7754453E-06
  1.0500000E+04  2.3791578E-06
  1.1000000E+04  2.0509733E-06
  1.1500000E+04  1.7772825E-06
  1.2000000E+04  1.5475601E-06
  1.2500000E+04  1.3535868E-06
  1.3000000E+04  1.1888862E-06
  1.3500000E+04  1.0483136E-06
  1.4000000E+04  9.2775162E-07
  1.4500000E+04  8.2388088E-07
  1.5000000E+04  7.3400766E-07
  1.5500000E+04  6.5593293E-07
  1.6000000E+04  5.8785063E-07
  1.6500000E+04  5.2826915E-07
  1.7000000E+04  4.7595050E-07
  1.8000000E+04  3.8913856E-07
  1.9000000E+04  3.2098564E-07
  2.0000000E+04  2.6690398E-07
  2.1000000E+04  2.2356824E-07
  2.2000000E+04  1.8853313E-07
  2.3000000E+04  1.5997698E-07
  2.4000000E+04  1.3652658E-07
  2.5000000E+04  1.1713513E-07
  2.6000000E+04  1.0099671E-07
  2.7000000E+04  8.7485078E-08
  2.8000000E+04  7.6109375E-08
  2.9000000E+04  6.6481809E-08
  3.0000000E+04  5.8293734E-08
  3.1000000E+04  5.1297798E-08
  3.2000000E+04  4.5294445E-08
  3.3000000E+04  4.0121699E-08
  3.4000000E+04  3.5647356E-08
  3.5000000E+04  3.1762919E-08
  3.6000000E+04  2.8378868E-08
  3.7000000E+04  2.5420990E-08
  3.8000000E+04  2.2827489E-08
  3.9000000E+04  2.0546680E-08
  4.0000000E+04  1.8535143E-08
  4.2000000E+04  1.5179034E-08
  4.4000000E+04  1.2528114E-08
  4.6000000E+04  1.0414618E-08
  4.8000000E+04  8.7151138E-09
  5.0000000E+04  7.3376890E-09
  5.2500000E+04  5.9650504E-09
  5.5000000E+04  4.8887175E-09
  5.7500000E+04  4.0366004E-09
  5.8750000E+04  3.6775772E-09
  6.0000000E+04  3.3560341E-09
  6.2500000E+04  2.8080534E-09
  6.5000000E+04  2.3635039E-09
  6.7500000E+04  2.0003409E-09
  7.0000000E+04  1.7017309E-09
  7.2500000E+04  1.4547042E-09
  7.5000000E+04  1.2491844E-09
  7.7500000E+04  1.0772818E-09
  8.0000000E+04  9.3277314E-10
  8.2500000E+04  8.1071520E-10
  8.5000000E+04  7.0715746E-10
  8.7500000E+04  6.1892317E-10
  9.0000000E+04  5.4344273E-10
  9.2500000E+04  4.7862638E-10
  9.5000000E+04  4.2276595E-10
  9.7500000E+04  3.7445828E-10
  1.0000000E+05  3.3254537E-10
  1.0250000E+05  2.9606728E-10
  1.0500000E+05  2.6422477E-10
  1.1000000E+05  2.1188136E-10
  1.1500000E+05  1.7134917E-10
  1.2000000E+05  1.3965479E-10
  1.2500000E+05  1.1464673E-10
  1.3000000E+05  9.4749140E-11
  1.3500000E+05  7.8794564E-11
  1.4000000E+05  6.5908983E-11
  1.4500000E+05  5.5431559E-11
  1.5000000E+05  4.6858200E-11
  1.5500000E+05  3.9801164E-11
  1.6000000E+05  3.3959757E-11
  1.6500000E+05  2.9099048E-11
  1.7000000E+05  2.5034266E-11
  1.7500000E+05  2.1619115E-11
  1.8000000E+05  1.8737010E-11
  1.8500000E+05  1.6294499E-11
  1.9000000E+05  1.4216260E-11
  1.9500000E+05  1.2441259E-11
  2.0000000E+05  1.0919778E-11
  2.0500000E+05  9.6111249E-12
  2.1000000E+05  8.4818402E-12
  2.1500000E+05  7.5042935E-12
  2.2000000E+05  6.6555700E-12
  2.2500000E+05  5.9165896E-12
  2.3000000E+05  5.2714043E-12
  2.4000000E+05  4.2110154E-12
  2.5000000E+05  3.3906215E-12
  2.6000000E+05  2.7501106E-12
  2.7000000E+05  2.2458154E-12
  2.8000000E+05  1.8456506E-12
  2.9000000E+05  1.5257959E-12
  3.0000000E+05  1.2683905E-12
  3.1000000E+05  1.0599179E-12
  3.2000000E+05  8.9006252E-13
  3.3000000E+05  7.5088885E-13
  3.4000000E+05  6.3624731E-13
  3.5000000E+05  5.4133854E-13
  3.6000000E+05  4.6239145E-13
  3.7000000E+05  3.9642483E-13
  3.8000000E+05  3.4106821E-13
  3.9000000E+05  2.9442598E-13
  4.0000000E+05  2.5497330E-13
  4.1000000E+05  2.2147780E-13
  4.2000000E+05  1.9293925E-13
  4.3000000E+05  1.6854207E-13
  4.4000000E+05  1.4761834E-13
  4.5000000E+05  1.2961948E-13
  4.6000000E+05  1.1409215E-13
  4.7000000E+05  1.0065999E-13
  4.8000000E+05  8.9009411E-14
  5.0000000E+05  7.0045196E-14
  5.1250000E+05  6.0548734E-14
  5.2500000E+05  5.2491776E-14
  5.3750000E+05  4.5631469E-14
  5.5000000E+05  3.9770429E-14
  5.7500000E+05  3.0440944E-14
  5.8750000E+05  2.6734441E-14
  6.0000000E+05  2.3539402E-14
  
  
#  86  24  P1  EION =  2.400000000E+01 eV   252
#  S(0) = 2.417313E-01
  2.0082093E-01  0.0000000E+00
  2.0082093E+01  0.0000000E+00
  2.0082093E+01  8.2151303E-03
  2.4000000E+01  8.2151303E-03
  2.4002721E+01  8.2151303E-03
  2.4102585E+01  8.1006885E-03
  2.4202449E+01  7.9879009E-03
  2.4302313E+01  7.8767568E-03
  2.4402177E+01  7.7672450E-03
  2.4601905E+01  7.5530658E-03
  2.4801633E+01  7.3452534E-03
  2.5201088E+01  6.9482348E-03
  2.5600544E+01  6.5751289E-03
  2.6000000E+01  6.2247853E-03
  2.7000000E+01  5.4396739E-03
  2.8000000E+01  4.7710947E-03
  2.9000000E+01  4.2016696E-03
  3.0000000E+01  3.7160394E-03
  3.1000000E+01  3.3010176E-03
  3.2000000E+01  2.9454623E-03
  3.3000000E+01  2.6400342E-03
  3.4000000E+01  2.3769335E-03
  3.5000000E+01  2.1496547E-03
  3.6000000E+01  1.9527667E-03
  3.7000000E+01  1.7817302E-03
  3.8000000E+01  1.6327497E-03
  3.9000000E+01  1.5026317E-03
  4.0000000E+01  1.3886896E-03
  4.1000000E+01  1.2886610E-03
  4.2000000E+01  1.2006224E-03
  4.3000000E+01  1.1229503E-03
  4.4000000E+01  1.0542563E-03
  4.5000000E+01  9.9335894E-04
  4.6000000E+01  9.3924781E-04
  4.7000000E+01  8.9105395E-04
  4.8000000E+01  8.4803140E-04
  5.0000000E+01  7.7502104E-04
  5.1250000E+01  7.3673331E-04
  5.2500000E+01  7.0310995E-04
  5.3750000E+01  6.7347126E-04
  5.5000000E+01  6.4725392E-04
  5.7500000E+01  6.0323814E-04
  5.8750000E+01  5.8468745E-04
  6.0000000E+01  5.6803532E-04
  6.2500000E+01  5.3944886E-04
  6.5000000E+01  5.1588008E-04
  6.7500000E+01  4.9613871E-04
  7.0000000E+01  4.7934738E-04
  7.2500000E+01  4.6484103E-04
  7.5000000E+01  4.5212124E-04
  7.7500000E+01  4.4080535E-04
  8.0000000E+01  4.3060071E-04
  8.2500000E+01  4.2128109E-04
  8.5000000E+01  4.1267011E-04
  9.0000000E+01  3.9705279E-04
  9.5000000E+01  3.8296405E-04
  1.0000000E+02  3.6991890E-04
  1.0500000E+02  3.5761763E-04
  1.1000000E+02  3.4588685E-04
  1.1500000E+02  3.3462531E-04
  1.2000000E+02  3.2379073E-04
  1.2500000E+02  3.1336172E-04
  1.3000000E+02  3.0334242E-04
  1.3500000E+02  2.9373751E-04
  1.4000000E+02  2.8455316E-04
  1.4500000E+02  2.7579454E-04
  1.5000000E+02  2.6745840E-04
  1.6000000E+02  2.5201154E-04
  1.7000000E+02  2.3808584E-04
  1.8000000E+02  2.2549023E-04
  1.9000000E+02  2.1402545E-04
  2.0000000E+02  2.0349903E-04
  2.1000000E+02  1.9375964E-04
  2.2000000E+02  1.8468905E-04
  2.3000000E+02  1.7620810E-04
  2.4000000E+02  1.6826823E-04
  2.5000000E+02  1.6083019E-04
  2.6000000E+02  1.5387023E-04
  2.7000000E+02  1.4736471E-04
  2.8000000E+02  1.4128549E-04
  2.9000000E+02  1.3560153E-04
  3.0000000E+02  1.3028314E-04
  3.1000000E+02  1.2529850E-04
  3.2000000E+02  1.2061419E-04
  3.4000000E+02  1.1203487E-04
  3.6000000E+02  1.0436631E-04
  3.8000000E+02  9.7478251E-05
  4.0000000E+02  9.1283206E-05
  4.2000000E+02  8.5711540E-05
  4.4000000E+02  8.0686375E-05
  4.6000000E+02  7.6133532E-05
  4.8000000E+02  7.1987144E-05
  5.0000000E+02  6.8185878E-05
  5.2500000E+02  6.3846903E-05
  5.5000000E+02  5.9912669E-05
  5.7500000E+02  5.6341130E-05
  6.0000000E+02  5.3092735E-05
  6.5000000E+02  4.7421548E-05
  6.7500000E+02  4.4936525E-05
  7.0000000E+02  4.2648972E-05
  7.2500000E+02  4.0536881E-05
  7.5000000E+02  3.8584147E-05
  8.0000000E+02  3.5105376E-05
  8.5000000E+02  3.2110028E-05
  9.0000000E+02  2.9497667E-05
  9.5000000E+02  2.7198773E-05
  1.0000000E+03  2.5168629E-05
  1.0500000E+03  2.3368564E-05
  1.1000000E+03  2.1763326E-05
  1.1500000E+03  2.0324430E-05
  1.2000000E+03  1.9030565E-05
  1.2500000E+03  1.7864218E-05
  1.3000000E+03  1.6809297E-05
  1.3500000E+03  1.5850374E-05
  1.4000000E+03  1.4974576E-05
  1.4500000E+03  1.4171742E-05
  1.5000000E+03  1.3434112E-05
  1.6000000E+03  1.2128502E-05
  1.7000000E+03  1.1012938E-05
  1.8000000E+03  1.0052225E-05
  1.9000000E+03  9.2177744E-06
  2.0000000E+03  8.4867501E-06
  2.1000000E+03  7.8420562E-06
  2.2000000E+03  7.2705900E-06
  2.3000000E+03  6.7616296E-06
  2.4000000E+03  6.3062817E-06
  2.5000000E+03  5.8971721E-06
  2.6000000E+03  5.5280140E-06
  2.7000000E+03  5.1934527E-06
  2.8000000E+03  4.8890426E-06
  2.9000000E+03  4.6111987E-06
  3.0000000E+03  4.3569698E-06
  3.1000000E+03  4.1237989E-06
  3.2000000E+03  3.9094060E-06
  3.4000000E+03  3.5289232E-06
  3.6000000E+03  3.2021048E-06
  3.8000000E+03  2.9192268E-06
  4.0000000E+03  2.6728370E-06
  4.2000000E+03  2.4567954E-06
  4.4000000E+03  2.2661171E-06
  4.6000000E+03  2.0968917E-06
  4.8000000E+03  1.9460361E-06
  5.0000000E+03  1.8110022E-06
  5.2500000E+03  1.6612008E-06
  5.5000000E+03  1.5292882E-06
  5.7500000E+03  1.4124814E-06
  6.0000000E+03  1.3085422E-06
  6.5000000E+03  1.1322545E-06
  6.7500000E+03  1.0571365E-06
  7.0000000E+03  9.8922630E-07
  7.2500000E+03  9.2762586E-07
  7.5000000E+03  8.7156945E-07
  8.0000000E+03  7.7357590E-07
  8.5000000E+03  6.9107660E-07
  9.0000000E+03  6.2096369E-07
  9.5000000E+03  5.6087042E-07
  1.0000000E+04  5.0897029E-07
  1.0500000E+04  4.6383688E-07
  1.1000000E+04  4.2434254E-07
  1.1500000E+04  3.8958584E-07
  1.2000000E+04  3.5883892E-07
  1.2500000E+04  3.3150897E-07
  1.3000000E+04  3.0710935E-07
  1.3500000E+04  2.8523739E-07
  1.4000000E+04  2.6555730E-07
  1.4500000E+04  2.4778703E-07
  1.5000000E+04  2.3168838E-07
  1.5500000E+04  2.1705918E-07
  1.6000000E+04  2.0372702E-07
  1.6500000E+04  1.9154409E-07
  1.7000000E+04  1.8038306E-07
  1.8000000E+04  1.6070013E-07
  1.9000000E+04  1.4395566E-07
  2.0000000E+04  1.2959654E-07
  2.1000000E+04  1.1719443E-07
  2.2000000E+04  1.0641311E-07
  2.3000000E+04  9.6985201E-08
  2.4000000E+04  8.8695897E-08
  2.5000000E+04  8.1371301E-08
  2.6000000E+04  7.4869521E-08
  2.7000000E+04  6.9073786E-08
  2.8000000E+04  6.3887236E-08
  2.9000000E+04  5.9229015E-08
  3.0000000E+04  5.5031180E-08
  3.1000000E+04  5.1236293E-08
  3.2000000E+04  4.7795553E-08
  3.3000000E+04  4.4667286E-08
  3.4000000E+04  4.1815715E-08
  3.5000000E+04  3.9209980E-08
  3.6000000E+04  3.6823321E-08
  3.8000000E+04  3.2617109E-08
  4.0000000E+04  2.9044101E-08
  4.2000000E+04  2.5986676E-08
  4.4000000E+04  2.3353071E-08
  4.6000000E+04  2.1070675E-08
  4.8000000E+04  1.9081470E-08
  5.0000000E+04  1.7338805E-08
  5.2500000E+04  1.5450292E-08
  5.5000000E+04  1.3829389E-08
  5.7500000E+04  1.2429554E-08
  5.8750000E+04  1.1800649E-08
  6.0000000E+04  1.1213730E-08
  6.2500000E+04  1.0152188E-08
  6.5000000E+04  9.2209064E-09
  6.7500000E+04  8.4002975E-09
  7.0000000E+04  7.6742421E-09
  7.2500000E+04  7.0293774E-09
  7.5000000E+04  6.4545626E-09
  7.7500000E+04  5.9404621E-09
  8.0000000E+04  5.4792164E-09
  8.2500000E+04  5.0641762E-09
  8.5000000E+04  4.6896788E-09
  8.7500000E+04  4.3508793E-09
  9.0000000E+04  4.0436137E-09
  9.2500000E+04  3.7642894E-09
  9.5000000E+04  3.5097968E-09
  1.0000000E+05  3.0648496E-09
  1.0500000E+05  2.6910331E-09
  1.1000000E+05  2.3747095E-09
  1.1500000E+05  2.1052672E-09
  1.2000000E+05  1.8743627E-09
  1.2500000E+05  1.6753755E-09
  1.3000000E+05  1.5030122E-09
  1.3500000E+05  1.3530010E-09
  1.4000000E+05  1.2218644E-09
  1.4500000E+05  1.1067495E-09
  1.5000000E+05  1.0053035E-09
  1.5500000E+05  9.1557494E-10
  1.6000000E+05  8.3593807E-10
  1.6500000E+05  7.6503109E-10
  1.7000000E+05  7.0170554E-10
  1.7500000E+05  6.4498833E-10
  1.8000000E+05  5.9405098E-10
  1.8500000E+05  5.4818553E-10
  1.9000000E+05  5.0678486E-10
  1.9500000E+05  4.6932639E-10
  2.0000000E+05  4.3535871E-10
  2.0500000E+05  4.0449058E-10
  2.1000000E+05  3.7638180E-10
  2.2000000E+05  3.2729256E-10
  2.3000000E+05  2.8613272E-10
  2.4000000E+05  2.5138846E-10
  2.5000000E+05  2.2187711E-10
  2.6000000E+05  1.9666747E-10
  2.7000000E+05  1.7501867E-10
  2.8000000E+05  1.5633514E-10
  2.9000000E+05  1.4013077E-10
  3.0000000E+05  1.2601003E-10
  3.1000000E+05  1.1365132E-10
  3.2000000E+05  1.0279847E-10
  3.3000000E+05  9.3244495E-11
  3.4000000E+05  8.4813286E-11
  
  
#  86  25  P2  EION =  1.400000000E+01 eV   271
#  S(0) = 3.320173E+00
  1.1680378E-01  0.0000000E+00
  1.1680378E+01  0.0000000E+00
  1.1680378E+01  3.0960450E-01
  1.4000000E+01  3.0960450E-01
  1.4002721E+01  3.0960450E-01
  1.4052449E+01  3.0940867E-01
  1.4102177E+01  3.0912644E-01
  1.4151905E+01  3.0876055E-01
  1.4201633E+01  3.0831369E-01
  1.4301088E+01  3.0718784E-01
  1.4400544E+01  3.0577031E-01
  1.4500000E+01  3.0408212E-01
  1.5000000E+01  2.9220455E-01
  1.5250000E+01  2.8464200E-01
  1.5500000E+01  2.7634222E-01
  1.5750000E+01  2.6752334E-01
  1.6000000E+01  2.5837112E-01
  1.6500000E+01  2.3965977E-01
  1.7000000E+01  2.2113432E-01
  1.7500000E+01  2.0337447E-01
  1.8000000E+01  1.8670825E-01
  1.8500000E+01  1.7129106E-01
  1.9000000E+01  1.5716582E-01
  2.0000000E+01  1.3264516E-01
  2.1000000E+01  1.1256418E-01
  2.2000000E+01  9.6171266E-02
  2.2500000E+01  8.9132828E-02
  2.3000000E+01  8.2759294E-02
  2.3500000E+01  7.6979759E-02
  2.4000000E+01  7.1730575E-02
  2.5000000E+01  6.2602790E-02
  2.6000000E+01  5.4994641E-02
  2.7000000E+01  4.8607096E-02
  2.8000000E+01  4.3205906E-02
  2.9000000E+01  3.8607130E-02
  3.0000000E+01  3.4665677E-02
  3.1000000E+01  3.1266400E-02
  3.2000000E+01  2.8317413E-02
  3.3000000E+01  2.5744806E-02
  3.4000000E+01  2.3488842E-02
  3.5000000E+01  2.1500824E-02
  3.6000000E+01  1.9740876E-02
  3.7000000E+01  1.8176115E-02
  3.8000000E+01  1.6779235E-02
  3.9000000E+01  1.5527506E-02
  4.0000000E+01  1.4401827E-02
  4.1000000E+01  1.3386099E-02
  4.2000000E+01  1.2466707E-02
  4.3000000E+01  1.1632039E-02
  4.4000000E+01  1.0872167E-02
  4.6000000E+01  9.5439285E-03
  4.8000000E+01  8.4268266E-03
  5.0000000E+01  7.4792478E-03
  5.1250000E+01  6.9586315E-03
  5.2500000E+01  6.4853760E-03
  5.3750000E+01  6.0540919E-03
  5.5000000E+01  5.6601490E-03
  5.7500000E+01  4.9687471E-03
  5.8750000E+01  4.6647443E-03
  6.0000000E+01  4.3848679E-03
  6.2500000E+01  3.8883849E-03
  6.5000000E+01  3.4635930E-03
  6.7500000E+01  3.0981553E-03
  7.0000000E+01  2.7821895E-03
  7.2500000E+01  2.5077450E-03
  7.5000000E+01  2.2683501E-03
  7.7500000E+01  2.0586827E-03
  8.0000000E+01  1.8743532E-03
  8.2500000E+01  1.7117111E-03
  8.5000000E+01  1.5677039E-03
  8.7500000E+01  1.4397663E-03
  9.0000000E+01  1.3257377E-03
  9.2500000E+01  1.2237912E-03
  9.5000000E+01  1.1323728E-03
  9.7500000E+01  1.0501580E-03
  1.0000000E+02  9.7601582E-04
  1.0250000E+02  9.0897737E-04
  1.0500000E+02  8.4820922E-04
  1.0750000E+02  7.9299211E-04
  1.1000000E+02  7.4270318E-04
  1.1250000E+02  6.9680170E-04
  1.1500000E+02  6.5481892E-04
  1.2000000E+02  5.8102217E-04
  1.2500000E+02  5.1859668E-04
  1.3000000E+02  4.6543917E-04
  1.3500000E+02  4.1990102E-04
  1.4000000E+02  3.8066943E-04
  1.4500000E+02  3.4669360E-04
  1.5000000E+02  3.1712433E-04
  1.5500000E+02  2.9126887E-04
  1.6000000E+02  2.6855503E-04
  1.6500000E+02  2.4851188E-04
  1.7000000E+02  2.3075086E-04
  1.7500000E+02  2.1494666E-04
  1.8000000E+02  2.0082662E-04
  1.8500000E+02  1.8816322E-04
  1.9000000E+02  1.7676575E-04
  1.9500000E+02  1.6647438E-04
  2.0000000E+02  1.5715367E-04
  2.0500000E+02  1.4868795E-04
  2.1000000E+02  1.4097812E-04
  2.2000000E+02  1.2750266E-04
  2.3000000E+02  1.1618411E-04
  2.4000000E+02  1.0660551E-04
  2.5000000E+02  9.8439209E-05
  2.6000000E+02  9.1429093E-05
  2.7000000E+02  8.5368069E-05
  2.8000000E+02  8.0085472E-05
  2.9000000E+02  7.5447015E-05
  3.0000000E+02  7.1345485E-05
  3.1000000E+02  6.7694183E-05
  3.2000000E+02  6.4423359E-05
  3.3000000E+02  6.1477195E-05
  3.4000000E+02  5.8812143E-05
  3.5000000E+02  5.6392249E-05
  3.6000000E+02  5.4187214E-05
  3.8000000E+02  5.0321568E-05
  4.0000000E+02  4.7048322E-05
  4.2000000E+02  4.4241778E-05
  4.4000000E+02  4.1801028E-05
  4.6000000E+02  3.9650061E-05
  4.8000000E+02  3.7731967E-05
  5.0000000E+02  3.6003454E-05
  5.2500000E+02  3.4060495E-05
  5.5000000E+02  3.2317779E-05
  5.7500000E+02  3.0741241E-05
  6.0000000E+02  2.9305839E-05
  6.5000000E+02  2.6784634E-05
  6.7500000E+02  2.5670373E-05
  7.0000000E+02  2.4638781E-05
  7.2500000E+02  2.3681006E-05
  7.5000000E+02  2.2790008E-05
  8.0000000E+02  2.1184397E-05
  8.5000000E+02  1.9774815E-05
  9.0000000E+02  1.8519247E-05
  9.5000000E+02  1.7389828E-05
  1.0000000E+03  1.6367856E-05
  1.0500000E+03  1.5439336E-05
  1.1000000E+03  1.4593626E-05
  1.1500000E+03  1.3821601E-05
  1.2000000E+03  1.3115550E-05
  1.2500000E+03  1.2468643E-05
  1.3000000E+03  1.1873805E-05
  1.3500000E+03  1.1323904E-05
  1.4000000E+03  1.0813094E-05
  1.4500000E+03  1.0337125E-05
  1.5000000E+03  9.8929399E-06
  1.6000000E+03  9.0894024E-06
  1.7000000E+03  8.3845223E-06
  1.8000000E+03  7.7636507E-06
  1.9000000E+03  7.2126393E-06
  2.0000000E+03  6.7194686E-06
  2.1000000E+03  6.2756919E-06
  2.2000000E+03  5.8750094E-06
  2.3000000E+03  5.5121104E-06
  2.4000000E+03  5.1824978E-06
  2.5000000E+03  4.8822821E-06
  2.6000000E+03  4.6077991E-06
  2.7000000E+03  4.3557630E-06
  2.8000000E+03  4.1234711E-06
  2.9000000E+03  3.9089301E-06
  3.0000000E+03  3.7105570E-06
  3.1000000E+03  3.5269144E-06
  3.2000000E+03  3.3565908E-06
  3.4000000E+03  3.0504694E-06
  3.6000000E+03  2.7831679E-06
  3.8000000E+03  2.5485132E-06
  4.0000000E+03  2.3417088E-06
  4.2000000E+03  2.1584338E-06
  4.4000000E+03  1.9950419E-06
  4.6000000E+03  1.8487093E-06
  4.8000000E+03  1.7172375E-06
  5.0000000E+03  1.5987590E-06
  5.2500000E+03  1.4664449E-06
  5.5000000E+03  1.3491592E-06
  5.7500000E+03  1.2447047E-06
  6.0000000E+03  1.1512957E-06
  6.5000000E+03  9.9193046E-07
  6.7500000E+03  9.2369840E-07
  7.0000000E+03  8.6186863E-07
  7.2500000E+03  8.0567904E-07
  7.5000000E+03  7.5447308E-07
  8.0000000E+03  6.6483539E-07
  8.5000000E+03  5.8931024E-07
  9.0000000E+03  5.2514284E-07
  9.5000000E+03  4.7021591E-07
  1.0000000E+04  4.2288004E-07
  1.0500000E+04  3.8183461E-07
  1.1000000E+04  3.4604320E-07
  1.1500000E+04  3.1467218E-07
  1.2000000E+04  2.8704512E-07
  1.2500000E+04  2.6260847E-07
  1.3000000E+04  2.4090589E-07
  1.3500000E+04  2.2155859E-07
  1.4000000E+04  2.0425010E-07
  1.4500000E+04  1.8871449E-07
  1.5000000E+04  1.7472705E-07
  1.5500000E+04  1.6209690E-07
  1.6000000E+04  1.5066108E-07
  1.6500000E+04  1.4027984E-07
  1.7000000E+04  1.3083287E-07
  1.8000000E+04  1.1433957E-07
  1.9000000E+04  1.0050222E-07
  2.0000000E+04  8.8802923E-08
  2.1000000E+04  7.8841635E-08
  2.2000000E+04  7.0305660E-08
  2.3000000E+04  6.2947888E-08
  2.4000000E+04  5.6571170E-08
  2.5000000E+04  5.1016945E-08
  2.6000000E+04  4.6156819E-08
  2.7000000E+04  4.1885897E-08
  2.8000000E+04  3.8117772E-08
  2.9000000E+04  3.4780781E-08
  3.0000000E+04  3.1815177E-08
  3.1000000E+04  2.9170897E-08
  3.2000000E+04  2.6805801E-08
  3.3000000E+04  2.4684233E-08
  3.4000000E+04  2.2775860E-08
  3.5000000E+04  2.1054766E-08
  3.6000000E+04  1.9498710E-08
  3.7000000E+04  1.8088537E-08
  3.8000000E+04  1.6807693E-08
  3.9000000E+04  1.5641823E-08
  4.0000000E+04  1.4578436E-08
  4.2000000E+04  1.2716852E-08
  4.4000000E+04  1.1150880E-08
  4.6000000E+04  9.8247142E-09
  4.8000000E+04  8.6946794E-09
  5.0000000E+04  7.7262649E-09
  5.2500000E+04  6.7016420E-09
  5.5000000E+04  5.8447502E-09
  5.7500000E+04  5.1231186E-09
  5.8750000E+04  4.8049057E-09
  6.0000000E+04  4.5114957E-09
  6.2500000E+04  3.9900391E-09
  6.5000000E+04  3.5430160E-09
  6.7500000E+04  3.1578470E-09
  7.0000000E+04  2.8243956E-09
  7.2500000E+04  2.5344379E-09
  7.5000000E+04  2.2812546E-09
  7.7500000E+04  2.0593203E-09
  8.0000000E+04  1.8640644E-09
  8.2500000E+04  1.6916859E-09
  8.5000000E+04  1.5390069E-09
  8.7500000E+04  1.4033580E-09
  9.0000000E+04  1.2824861E-09
  9.2500000E+04  1.1744815E-09
  9.5000000E+04  1.0777189E-09
  9.7500000E+04  9.9080965E-10
  1.0000000E+05  9.1256298E-10
  1.0250000E+05  8.4195415E-10
  1.0500000E+05  7.7809821E-10
  1.0750000E+05  7.2022849E-10
  1.1000000E+05  6.6767873E-10
  1.1250000E+05  6.1986836E-10
  1.1500000E+05  5.7628994E-10
  1.2000000E+05  5.0010397E-10
  1.2500000E+05  4.3616683E-10
  1.3000000E+05  3.8217602E-10
  1.3500000E+05  3.3632098E-10
  1.4000000E+05  2.9716662E-10
  1.4500000E+05  2.6356888E-10
  1.5000000E+05  2.3460693E-10
  1.5500000E+05  2.0953308E-10
  1.6000000E+05  1.8773312E-10
  1.6500000E+05  1.6869989E-10
  1.7000000E+05  1.5201679E-10
  1.7500000E+05  1.3734059E-10
  1.8000000E+05  1.2439456E-10
  1.8500000E+05  1.1294925E-10
  1.9000000E+05  1.0280812E-10
  
  
#  86  26  P3  EION =  1.070000000E+01 eV   280
#  S(0) = 6.613881E+00
  7.9270259E-02  0.0000000E+00
  7.9270259E+00  0.0000000E+00
  7.9270259E+00  7.6373126E-01
  1.0700000E+01  7.6373126E-01
  1.0702721E+01  7.6373126E-01
  1.0762177E+01  7.5872576E-01
  1.0821633E+01  7.5351975E-01
  1.0881088E+01  7.4812625E-01
  1.0940544E+01  7.4255784E-01
  1.1000000E+01  7.3682681E-01
  1.1500000E+01  6.8372418E-01
  1.1750000E+01  6.5505679E-01
  1.2000000E+01  6.2578448E-01
  1.2250000E+01  5.9638018E-01
  1.2500000E+01  5.6722411E-01
  1.2750000E+01  5.3861417E-01
  1.3000000E+01  5.1077762E-01
  1.3250000E+01  4.8388161E-01
  1.3500000E+01  4.5804313E-01
  1.4000000E+01  4.0980898E-01
  1.4500000E+01  3.6632382E-01
  1.5000000E+01  3.2750044E-01
  1.6000000E+01  2.6262928E-01
  1.6500000E+01  2.3579947E-01
  1.7000000E+01  2.1216533E-01
  1.7500000E+01  1.9134417E-01
  1.8000000E+01  1.7298617E-01
  1.8500000E+01  1.5677871E-01
  1.9000000E+01  1.4244526E-01
  1.9500000E+01  1.2974430E-01
  2.0000000E+01  1.1846555E-01
  2.0500000E+01  1.0842705E-01
  2.1000000E+01  9.9471364E-02
  2.1500000E+01  9.1462699E-02
  2.2000000E+01  8.4283699E-02
  2.2500000E+01  7.7833100E-02
  2.3000000E+01  7.2023336E-02
  2.3500000E+01  6.6778592E-02
  2.4000000E+01  6.2033164E-02
  2.4500000E+01  5.7729990E-02
  2.5000000E+01  5.3819408E-02
  2.5500000E+01  5.0258112E-02
  2.6000000E+01  4.7008283E-02
  2.7000000E+01  4.1314627E-02
  2.8000000E+01  3.6518954E-02
  2.9000000E+01  3.2450965E-02
  3.0000000E+01  2.8977305E-02
  3.1000000E+01  2.5992776E-02
  3.2000000E+01  2.3413649E-02
  3.3000000E+01  2.1172830E-02
  3.4000000E+01  1.9216131E-02
  3.5000000E+01  1.7499481E-02
  3.6000000E+01  1.5986806E-02
  3.7000000E+01  1.4648397E-02
  3.8000000E+01  1.3459615E-02
  3.9000000E+01  1.2399919E-02
  4.0000000E+01  1.1452118E-02
  4.1000000E+01  1.0601707E-02
  4.2000000E+01  9.8363905E-03
  4.3000000E+01  9.1457389E-03
  4.4000000E+01  8.5208358E-03
  4.5000000E+01  7.9540067E-03
  4.6000000E+01  7.4386364E-03
  4.7000000E+01  6.9690315E-03
  4.8000000E+01  6.5402367E-03
  5.0000000E+01  5.7882848E-03
  5.1250000E+01  5.3797033E-03
  5.2500000E+01  5.0114425E-03
  5.3750000E+01  4.6786806E-03
  5.5000000E+01  4.3772652E-03
  5.7500000E+01  3.8546746E-03
  5.8750000E+01  3.6277046E-03
  6.0000000E+01  3.4203591E-03
  6.2500000E+01  3.0565354E-03
  6.5000000E+01  2.7495069E-03
  6.7500000E+01  2.4885988E-03
  7.0000000E+01  2.2653825E-03
  7.2500000E+01  2.0732000E-03
  7.5000000E+01  1.9067218E-03
  7.7500000E+01  1.7616409E-03
  8.0000000E+01  1.6344989E-03
  8.2500000E+01  1.5224787E-03
  8.5000000E+01  1.4232643E-03
  8.7500000E+01  1.3349637E-03
  9.0000000E+01  1.2560193E-03
  9.2500000E+01  1.1851359E-03
  9.5000000E+01  1.1212339E-03
  9.7500000E+01  1.0634093E-03
  1.0000000E+02  1.0109028E-03
  1.0250000E+02  9.6307412E-04
  1.0500000E+02  9.1937728E-04
  1.1000000E+02  8.4257103E-04
  1.1500000E+02  7.7746544E-04
  1.2000000E+02  7.2178927E-04
  1.2500000E+02  6.7379045E-04
  1.3000000E+02  6.3209068E-04
  1.3500000E+02  5.9560725E-04
  1.4000000E+02  5.6346028E-04
  1.4500000E+02  5.3493273E-04
  1.5000000E+02  5.0945106E-04
  1.5500000E+02  4.8654085E-04
  1.6000000E+02  4.6580939E-04
  1.6500000E+02  4.4693746E-04
  1.7000000E+02  4.2966403E-04
  1.8000000E+02  3.9908972E-04
  1.9000000E+02  3.7276520E-04
  2.0000000E+02  3.4978720E-04
  2.1000000E+02  3.2950705E-04
  2.2000000E+02  3.1144331E-04
  2.3000000E+02  2.9522861E-04
  2.4000000E+02  2.8056921E-04
  2.5000000E+02  2.6722545E-04
  2.6000000E+02  2.5500546E-04
  2.7000000E+02  2.4375624E-04
  2.8000000E+02  2.3335368E-04
  2.9000000E+02  2.2369574E-04
  3.0000000E+02  2.1470422E-04
  3.1000000E+02  2.0631545E-04
  3.2000000E+02  1.9847352E-04
  3.4000000E+02  1.8424464E-04
  3.6000000E+02  1.7170052E-04
  3.8000000E+02  1.6058091E-04
  4.0000000E+02  1.5066849E-04
  4.2000000E+02  1.4178448E-04
  4.4000000E+02  1.3377981E-04
  4.6000000E+02  1.2653015E-04
  4.8000000E+02  1.1992304E-04
  5.0000000E+02  1.1386509E-04
  5.2500000E+02  1.0695248E-04
  5.5000000E+02  1.0066693E-04
  5.7500000E+02  9.4920365E-05
  6.0000000E+02  8.9655683E-05
  6.5000000E+02  8.0392472E-05
  6.7500000E+02  7.6310391E-05
  7.0000000E+02  7.2545006E-05
  7.2500000E+02  6.9065575E-05
  7.5000000E+02  6.5846517E-05
  8.0000000E+02  6.0098873E-05
  8.5000000E+02  5.5123536E-05
  9.0000000E+02  5.0764967E-05
  9.5000000E+02  4.6911645E-05
  1.0000000E+03  4.3481487E-05
  1.0500000E+03  4.0414568E-05
  1.1000000E+03  3.7665705E-05
  1.1500000E+03  3.5195856E-05
  1.2000000E+03  3.2971172E-05
  1.2500000E+03  3.0962173E-05
  1.3000000E+03  2.9140342E-05
  1.3500000E+03  2.7479051E-05
  1.4000000E+03  2.5956632E-05
  1.4500000E+03  2.4556677E-05
  1.5000000E+03  2.3266487E-05
  1.6000000E+03  2.0972734E-05
  1.7000000E+03  1.9004933E-05
  1.8000000E+03  1.7307990E-05
  1.9000000E+03  1.5831631E-05
  2.0000000E+03  1.4534790E-05
  2.1000000E+03  1.3388267E-05
  2.2000000E+03  1.2370049E-05
  2.3000000E+03  1.1462166E-05
  2.4000000E+03  1.0649899E-05
  2.5000000E+03  9.9207378E-06
  2.6000000E+03  9.2631469E-06
  2.7000000E+03  8.6670398E-06
  2.8000000E+03  8.1242540E-06
  2.9000000E+03  7.6288006E-06
  3.0000000E+03  7.1759075E-06
  3.1000000E+03  6.7613046E-06
  3.2000000E+03  6.3808741E-06
  3.3000000E+03  6.0306336E-06
  3.4000000E+03  5.7071763E-06
  3.5000000E+03  5.4076185E-06
  3.6000000E+03  5.1297069E-06
  3.8000000E+03  4.6315874E-06
  4.0000000E+03  4.1998949E-06
  4.2000000E+03  3.8232469E-06
  4.4000000E+03  3.4922663E-06
  4.6000000E+03  3.1998443E-06
  4.8000000E+03  2.9405348E-06
  5.0000000E+03  2.7097762E-06
  5.2500000E+03  2.4554814E-06
  5.5000000E+03  2.2331915E-06
  5.7500000E+03  2.0377980E-06
  6.0000000E+03  1.8652246E-06
  6.5000000E+03  1.5758073E-06
  6.7500000E+03  1.4539572E-06
  7.0000000E+03  1.3446824E-06
  7.2500000E+03  1.2463601E-06
  7.5000000E+03  1.1576089E-06
  7.7500000E+03  1.0772571E-06
  8.0000000E+03  1.0043072E-06
  8.2500000E+03  9.3790661E-07
  8.5000000E+03  8.7732044E-07
  9.0000000E+03  7.7113097E-07
  9.5000000E+03  6.8157886E-07
  1.0000000E+04  6.0548021E-07
  1.0500000E+04  5.4036572E-07
  1.1000000E+04  4.8429802E-07
  1.1500000E+04  4.3574104E-07
  1.2000000E+04  3.9346516E-07
  1.2500000E+04  3.5647741E-07
  1.3000000E+04  3.2396951E-07
  1.3500000E+04  2.9527854E-07
  1.4000000E+04  2.6985697E-07
  1.4500000E+04  2.4724961E-07
  1.5000000E+04  2.2707584E-07
  1.5500000E+04  2.0901565E-07
  1.6000000E+04  1.9279854E-07
  1.6500000E+04  1.7819470E-07
  1.7000000E+04  1.6500812E-07
  1.7500000E+04  1.5307084E-07
  1.8000000E+04  1.4223840E-07
  1.8500000E+04  1.3238605E-07
  1.9000000E+04  1.2340562E-07
  2.0000000E+04  1.0769614E-07
  2.1000000E+04  9.4490763E-08
  2.2000000E+04  8.3312249E-08
  2.3000000E+04  7.3788356E-08
  2.4000000E+04  6.5625784E-08
  2.5000000E+04  5.8591539E-08
  2.6000000E+04  5.2499218E-08
  2.7000000E+04  4.7198221E-08
  2.8000000E+04  4.2565776E-08
  2.9000000E+04  3.8501030E-08
  3.0000000E+04  3.4920719E-08
  3.1000000E+04  3.1755748E-08
  3.2000000E+04  2.8948491E-08
  3.3000000E+04  2.6450633E-08
  3.4000000E+04  2.4221423E-08
  3.5000000E+04  2.2226328E-08
  3.6000000E+04  2.0435952E-08
  3.7000000E+04  1.8825174E-08
  3.8000000E+04  1.7372451E-08
  3.9000000E+04  1.6059239E-08
  4.0000000E+04  1.4869516E-08
  4.1000000E+04  1.3789395E-08
  4.2000000E+04  1.2806800E-08
  4.3000000E+04  1.1911205E-08
  4.4000000E+04  1.1093400E-08
  4.6000000E+04  9.6598286E-09
  4.8000000E+04  8.4523853E-09
  5.0000000E+04  7.4291426E-09
  5.1250000E+04  6.8681712E-09
  5.2500000E+04  6.3594535E-09
  5.3750000E+04  5.8972007E-09
  5.5000000E+04  5.4763665E-09
  5.7500000E+04  4.7418500E-09
  5.8750000E+04  4.4208998E-09
  6.0000000E+04  4.1266916E-09
  6.2500000E+04  3.6082159E-09
  6.5000000E+04  3.1686587E-09
  6.7500000E+04  2.7939764E-09
  7.0000000E+04  2.4729713E-09
  7.2500000E+04  2.1966476E-09
  7.5000000E+04  1.9577281E-09
  7.7500000E+04  1.7502871E-09
  8.0000000E+04  1.5694698E-09
  8.2500000E+04  1.4112756E-09
  8.5000000E+04  1.2723903E-09
  8.7500000E+04  1.1500541E-09
  9.0000000E+04  1.0419584E-09
  9.2500000E+04  9.4616269E-10
  9.5000000E+04  8.6102857E-10
  9.7500000E+04  7.8516677E-10
  1.0000000E+05  7.1739372E-10
  1.0250000E+05  6.5669725E-10
  1.0500000E+05  6.0221027E-10
  1.0750000E+05  5.5318742E-10
  1.1000000E+05  5.0898607E-10
  1.1250000E+05  4.6905228E-10
  1.1500000E+05  4.3290587E-10
  1.1750000E+05  4.0012808E-10
  1.2000000E+05  3.7035282E-10
  1.2250000E+05  3.4325917E-10
  1.2500000E+05  3.1856291E-10
  1.3000000E+05  2.7538333E-10
  1.3500000E+05  2.3913973E-10
  1.4000000E+05  2.0853596E-10
  1.4500000E+05  1.8259261E-10
  1.5000000E+05  1.6053269E-10


==> anc/colstop/sbethe/sdbase/oos87.tab <==
# Atomic number = 87   (Fr)
#
#      W/eV         OOS*eV
  
  
#  87   1  K1  EION =  1.011340000E+05 eV   228
#  S(0) = 7.858173E-01
  1.0112990E+03  0.0000000E+00
  1.0112990E+05  0.0000000E+00
  1.0112990E+05  1.3949658E-05
  1.0113400E+05  1.3949658E-05
  1.0113502E+05  1.3949658E-05
  1.0113577E+05  1.4299949E-05
  1.0113652E+05  1.4606217E-05
  1.0113728E+05  1.4873293E-05
  1.0113803E+05  1.5105436E-05
  1.0113954E+05  1.5479467E-05
  1.0114105E+05  1.5753417E-05
  1.0114407E+05  1.6077813E-05
  1.0114558E+05  1.6158361E-05
  1.0114709E+05  1.6200406E-05
  1.0115011E+05  1.6205180E-05
  1.0115313E+05  1.6149266E-05
  1.0115615E+05  1.6069886E-05
  1.0115917E+05  1.5989698E-05
  1.0116521E+05  1.5869899E-05
  1.0117125E+05  1.5821172E-05
  1.0117729E+05  1.5827738E-05
  1.0118333E+05  1.5861608E-05
  1.0118937E+05  1.5898480E-05
  1.0119541E+05  1.5923496E-05
  1.0120144E+05  1.5931540E-05
  1.0120748E+05  1.5924690E-05
  1.0121956E+05  1.5889859E-05
  1.0123164E+05  1.5863120E-05
  1.0124372E+05  1.5860904E-05
  1.0125580E+05  1.5873540E-05
  1.0127995E+05  1.5883908E-05
  1.0129203E+05  1.5873079E-05
  1.0130411E+05  1.5858937E-05
  1.0131619E+05  1.5847961E-05
  1.0132826E+05  1.5843294E-05
  1.0142489E+05  1.5808906E-05
  1.0152151E+05  1.5774424E-05
  1.0161814E+05  1.5736696E-05
  1.0171476E+05  1.5692946E-05
  1.0181139E+05  1.5653701E-05
  1.0190801E+05  1.5612143E-05
  1.0229451E+05  1.5444649E-05
  1.0268101E+05  1.5281605E-05
  1.0345401E+05  1.4965007E-05
  1.0422700E+05  1.4659062E-05
  1.0500000E+05  1.4360169E-05
  1.1000000E+05  1.2590024E-05
  1.1500000E+05  1.1085149E-05
  1.2000000E+05  9.8020534E-06
  1.2500000E+05  8.7014652E-06
  1.3000000E+05  7.7526734E-06
  1.3500000E+05  6.9311118E-06
  1.4000000E+05  6.2167335E-06
  1.4500000E+05  5.5930733E-06
  1.5000000E+05  5.0465515E-06
  1.5500000E+05  4.5659150E-06
  1.6000000E+05  4.1417905E-06
  1.6500000E+05  3.7663320E-06
  1.7000000E+05  3.4329407E-06
  1.8000000E+05  2.8709216E-06
  1.9000000E+05  2.4204797E-06
  2.0000000E+05  2.0558969E-06
  2.1000000E+05  1.7581428E-06
  2.2000000E+05  1.5129522E-06
  2.3000000E+05  1.3095040E-06
  2.4000000E+05  1.1394993E-06
  2.5000000E+05  9.9651072E-07
  2.6000000E+05  8.7551243E-07
  2.7000000E+05  7.7254045E-07
  2.8000000E+05  6.8444432E-07
  2.9000000E+05  6.0869969E-07
  3.0000000E+05  5.4327096E-07
  3.1000000E+05  4.8650468E-07
  3.2000000E+05  4.3705014E-07
  3.3000000E+05  3.9379725E-07
  3.4000000E+05  3.5582843E-07
  3.5000000E+05  3.2238165E-07
  3.6000000E+05  2.9282055E-07
  3.8000000E+05  2.4330456E-07
  4.0000000E+05  2.0393318E-07
  4.2000000E+05  1.7229346E-07
  4.4000000E+05  1.4661945E-07
  4.6000000E+05  1.2560067E-07
  4.8000000E+05  1.0825226E-07
  5.0000000E+05  9.3825355E-08
  5.2500000E+05  7.9036105E-08
  5.5000000E+05  6.7071673E-08
  5.7500000E+05  5.7304032E-08
  5.8750000E+05  5.3092222E-08
  6.0000000E+05  4.9263032E-08
  6.2500000E+05  4.2592519E-08
  6.5000000E+05  3.7019638E-08
  6.7500000E+05  3.2333215E-08
  7.0000000E+05  2.8368272E-08
  7.2500000E+05  2.4994746E-08
  7.5000000E+05  2.2109287E-08
  7.7500000E+05  1.9629129E-08
  8.0000000E+05  1.7487503E-08
  8.2500000E+05  1.5630203E-08
  8.5000000E+05  1.4012930E-08
  8.7500000E+05  1.2599271E-08
  9.0000000E+05  1.1359127E-08
  9.2500000E+05  1.0267488E-08
  9.5000000E+05  9.3034662E-09
  9.7500000E+05  8.4495370E-09
  1.0000000E+06  7.6909297E-09
  1.0250000E+06  7.0151433E-09
  1.0500000E+06  6.4115541E-09
  1.1000000E+06  5.3860200E-09
  1.1500000E+06  4.5562394E-09
  1.2000000E+06  3.8790857E-09
  1.2500000E+06  3.3221350E-09
  1.3000000E+06  2.8607293E-09
  1.3500000E+06  2.4759181E-09
  1.4000000E+06  2.1529937E-09
  1.4500000E+06  1.8804386E-09
  1.5000000E+06  1.6491580E-09
  1.5500000E+06  1.4519135E-09
  1.6000000E+06  1.2829025E-09
  1.6500000E+06  1.1374421E-09
  1.7000000E+06  1.0117285E-09
  1.7500000E+06  9.0265352E-10
  1.8000000E+06  8.0766324E-10
  1.8500000E+06  7.2464801E-10
  1.9000000E+06  6.5185622E-10
  1.9500000E+06  5.8782667E-10
  2.0000000E+06  5.3133504E-10
  2.0500000E+06  4.8135099E-10
  2.1000000E+06  4.3700399E-10
  2.2000000E+06  3.6237736E-10
  2.3000000E+06  3.0276000E-10
  2.4000000E+06  2.5470506E-10
  2.5000000E+06  2.1564936E-10
  2.6000000E+06  1.8366457E-10
  2.7000000E+06  1.5728472E-10
  2.8000000E+06  1.3538438E-10
  2.9000000E+06  1.1709148E-10
  3.0000000E+06  1.0172431E-10
  3.1000000E+06  8.8745649E-11
  3.2000000E+06  7.7728970E-11
  3.3000000E+06  6.8333339E-11
  3.4000000E+06  6.0284444E-11
  3.5000000E+06  5.3360245E-11
  3.6000000E+06  4.7379906E-11
  3.7000000E+06  4.2195314E-11
  3.8000000E+06  3.7684519E-11
  3.9000000E+06  3.3746572E-11
  4.0000000E+06  3.0297572E-11
  4.1000000E+06  2.7267483E-11
  4.2000000E+06  2.4597593E-11
  4.3000000E+06  2.2238493E-11
  4.4000000E+06  2.0148432E-11
  4.6000000E+06  1.6639028E-11
  4.8000000E+06  1.3844169E-11
  5.0000000E+06  1.1598562E-11
  5.1250000E+06  1.0418045E-11
  5.2500000E+06  9.3799591E-12
  5.3750000E+06  8.4645063E-12
  5.5000000E+06  7.6549911E-12
  5.7500000E+06  6.2993766E-12
  5.8750000E+06  5.7310418E-12
  6.0000000E+06  5.2235273E-12
  6.2500000E+06  4.3619752E-12
  6.5000000E+06  3.6662755E-12
  6.7500000E+06  3.1001599E-12
  7.0000000E+06  2.6361771E-12
  7.2500000E+06  2.2533558E-12
  7.5000000E+06  1.9355292E-12
  7.7500000E+06  1.6701265E-12
  8.0000000E+06  1.4472926E-12
  8.2500000E+06  1.2592430E-12
  8.5000000E+06  1.0997831E-12
  8.7500000E+06  9.6395056E-13
  9.0000000E+06  8.4774767E-13
  9.2500000E+06  7.4793446E-13
  9.5000000E+06  6.6186987E-13
  9.7500000E+06  5.8738961E-13
  1.0000000E+07  5.2271151E-13
  1.0250000E+07  4.6636109E-13
  1.0500000E+07  4.1711264E-13
  1.0750000E+07  3.7394265E-13
  1.1000000E+07  3.3599319E-13
  1.1250000E+07  3.0254236E-13
  1.1500000E+07  2.7298043E-13
  1.2000000E+07  2.2353231E-13
  1.2500000E+07  1.8436397E-13
  1.3000000E+07  1.5307036E-13
  1.3500000E+07  1.2786919E-13
  1.4000000E+07  1.0742471E-13
  1.4500000E+07  9.0725833E-14
  1.5000000E+07  7.6999609E-14
  1.5500000E+07  6.5649642E-14
  1.6000000E+07  5.6212391E-14
  1.6500000E+07  4.8324775E-14
  1.7000000E+07  4.1700155E-14
  1.7500000E+07  3.6110747E-14
  1.8000000E+07  3.1374458E-14
  1.8500000E+07  2.7344798E-14
  1.9000000E+07  2.3903152E-14
  1.9500000E+07  2.0953016E-14
  2.0000000E+07  1.8415504E-14
  2.0500000E+07  1.6225814E-14
  2.1000000E+07  1.4330424E-14
  2.1500000E+07  1.2684918E-14
  2.2000000E+07  1.1252339E-14
  2.2500000E+07  1.0001812E-14
  2.3000000E+07  8.9074437E-15
  2.3500000E+07  7.9474222E-15
  2.4000000E+07  7.1033122E-15
  2.4500000E+07  6.3594880E-15
  2.5000000E+07  5.7026627E-15
  2.5500000E+07  5.1215020E-15
  2.6000000E+07  4.6063034E-15
  2.6500000E+07  4.1487100E-15
  2.7000000E+07  3.7415313E-15
  2.8000000E+07  3.0545077E-15
  2.9000000E+07  2.5051308E-15
  3.0000000E+07  2.0633037E-15
  3.1000000E+07  1.7062165E-15
  3.2000000E+07  1.4162848E-15
  3.3000000E+07  1.1798050E-15
  3.4000000E+07  9.8581498E-16
  3.5000000E+07  8.2578026E-16
  3.6000000E+07  6.9312342E-16
  3.7000000E+07  5.8278915E-16
  3.8000000E+07  4.9109643E-16
  3.9000000E+07  4.1500020E-16
  4.0000000E+07  3.5187131E-16
  
  
#  87   2  L1  EION =  1.863700000E+04 eV   245
#  S(0) = 9.133505E-01
  1.8633577E+02  0.0000000E+00
  1.8633577E+04  0.0000000E+00
  1.8633577E+04  4.4757358E-05
  1.8637000E+04  4.4757358E-05
  1.8637186E+04  4.4757358E-05
  1.8637470E+04  4.5264693E-05
  1.8637753E+04  4.5746566E-05
  1.8638037E+04  4.6204031E-05
  1.8638320E+04  4.6638113E-05
  1.8638887E+04  4.7440077E-05
  1.8639454E+04  4.8160010E-05
  1.8640588E+04  4.9381125E-05
  1.8641721E+04  5.0350591E-05
  1.8643989E+04  5.1692547E-05
  1.8646257E+04  5.2443757E-05
  1.8648524E+04  5.2791627E-05
  1.8650792E+04  5.2874213E-05
  1.8653059E+04  5.2792745E-05
  1.8655327E+04  5.2620059E-05
  1.8659862E+04  5.2188273E-05
  1.8664397E+04  5.1811041E-05
  1.8668933E+04  5.1567872E-05
  1.8673468E+04  5.1460596E-05
  1.8682538E+04  5.1514653E-05
  1.8687073E+04  5.1594930E-05
  1.8691608E+04  5.1668330E-05
  1.8696144E+04  5.1717054E-05
  1.8700679E+04  5.1733553E-05
  1.8709749E+04  5.1679811E-05
  1.8718819E+04  5.1563772E-05
  1.8727890E+04  5.1452982E-05
  1.8736960E+04  5.1385175E-05
  1.8746030E+04  5.1362434E-05
  1.8755101E+04  5.1365339E-05
  1.8764171E+04  5.1369412E-05
  1.8782312E+04  5.1321374E-05
  1.8800452E+04  5.1206139E-05
  1.8818593E+04  5.1096808E-05
  1.8827663E+04  5.1058456E-05
  1.8836734E+04  5.1030175E-05
  1.8854875E+04  5.0982668E-05
  1.8891156E+04  5.0834353E-05
  1.8909297E+04  5.0740406E-05
  1.8927437E+04  5.0655117E-05
  1.8945578E+04  5.0586106E-05
  1.8963719E+04  5.0523921E-05
  1.8981859E+04  5.0455615E-05
  1.9000000E+04  5.0379106E-05
  1.9062500E+04  5.0102339E-05
  1.9125000E+04  4.9858703E-05
  1.9187500E+04  4.9592357E-05
  1.9250000E+04  4.9339482E-05
  1.9375000E+04  4.8826025E-05
  1.9500000E+04  4.8325330E-05
  1.9750000E+04  4.7333197E-05
  2.0000000E+04  4.6366999E-05
  2.0500000E+04  4.4526265E-05
  2.1000000E+04  4.2783885E-05
  2.2000000E+04  3.9566257E-05
  2.3000000E+04  3.6659093E-05
  2.4000000E+04  3.4027058E-05
  2.5000000E+04  3.1640394E-05
  2.6000000E+04  2.9471883E-05
  2.7000000E+04  2.7497918E-05
  2.8000000E+04  2.5697243E-05
  2.9000000E+04  2.4051378E-05
  3.0000000E+04  2.2544071E-05
  3.1000000E+04  2.1161012E-05
  3.2000000E+04  1.9889592E-05
  3.4000000E+04  1.7638463E-05
  3.6000000E+04  1.5716315E-05
  3.8000000E+04  1.4064723E-05
  4.0000000E+04  1.2637347E-05
  4.2000000E+04  1.1397128E-05
  4.4000000E+04  1.0314173E-05
  4.6000000E+04  9.3641771E-06
  4.8000000E+04  8.5272330E-06
  5.0000000E+04  7.7869220E-06
  5.2500000E+04  6.9768961E-06
  5.5000000E+04  6.2749678E-06
  5.7500000E+04  5.6636238E-06
  6.0000000E+04  5.1286655E-06
  6.5000000E+04  4.2435754E-06
  6.7500000E+04  3.8760144E-06
  7.0000000E+04  3.5492405E-06
  7.2500000E+04  3.2577498E-06
  7.5000000E+04  2.9969097E-06
  8.0000000E+04  2.5520928E-06
  8.5000000E+04  2.1899051E-06
  9.0000000E+04  1.8920764E-06
  9.5000000E+04  1.6449830E-06
  1.0000000E+05  1.4383211E-06
  1.0500000E+05  1.2641990E-06
  1.1000000E+05  1.1165017E-06
  1.1500000E+05  9.9044074E-07
  1.2000000E+05  8.8223001E-07
  1.2500000E+05  7.8884917E-07
  1.3000000E+05  7.0786867E-07
  1.3500000E+05  6.3731974E-07
  1.4000000E+05  5.7559504E-07
  1.4500000E+05  5.2137418E-07
  1.5000000E+05  4.7356555E-07
  1.5500000E+05  4.3126139E-07
  1.6000000E+05  3.9370303E-07
  1.6500000E+05  3.6025295E-07
  1.7000000E+05  3.3037288E-07
  1.8000000E+05  2.7956479E-07
  1.9000000E+05  2.3837349E-07
  2.0000000E+05  2.0466041E-07
  2.1000000E+05  1.7682862E-07
  2.2000000E+05  1.5367001E-07
  2.3000000E+05  1.3425973E-07
  2.4000000E+05  1.1788204E-07
  2.5000000E+05  1.0397752E-07
  2.6000000E+05  9.2104828E-08
  2.7000000E+05  8.1912840E-08
  2.8000000E+05  7.3119988E-08
  2.9000000E+05  6.5498803E-08
  3.0000000E+05  5.8864254E-08
  3.1000000E+05  5.3064871E-08
  3.2000000E+05  4.7975909E-08
  3.3000000E+05  4.3494039E-08
  3.4000000E+05  3.9533219E-08
  3.5000000E+05  3.6021451E-08
  3.6000000E+05  3.2898193E-08
  3.8000000E+05  2.7620383E-08
  4.0000000E+05  2.3376074E-08
  4.2000000E+05  1.9928878E-08
  4.4000000E+05  1.7103658E-08
  4.6000000E+05  1.4768950E-08
  4.8000000E+05  1.2824851E-08
  5.0000000E+05  1.1194621E-08
  5.2500000E+05  9.5087359E-09
  5.5000000E+05  8.1322418E-09
  5.7500000E+05  6.9987464E-09
  5.8750000E+05  6.5069258E-09
  6.0000000E+05  6.0580261E-09
  6.2500000E+05  5.2716634E-09
  6.5000000E+05  4.6099507E-09
  6.7500000E+05  4.0496940E-09
  7.0000000E+05  3.5726233E-09
  7.2500000E+05  3.1642226E-09
  7.5000000E+05  2.8128694E-09
  7.7500000E+05  2.5091907E-09
  8.0000000E+05  2.2455740E-09
  8.2500000E+05  2.0157975E-09
  8.5000000E+05  1.8147464E-09
  8.7500000E+05  1.6381912E-09
  9.0000000E+05  1.4826155E-09
  9.2500000E+05  1.3450815E-09
  9.5000000E+05  1.2231235E-09
  9.7500000E+05  1.1146627E-09
  1.0000000E+06  1.0179394E-09
  1.0250000E+06  9.3145733E-10
  1.0500000E+06  8.5393924E-10
  1.1000000E+06  7.2157004E-10
  1.1500000E+06  6.1377412E-10
  1.2000000E+06  5.2526963E-10
  1.2500000E+06  4.5205706E-10
  1.3000000E+06  3.9107463E-10
  1.3500000E+06  3.3995373E-10
  1.4000000E+06  2.9684483E-10
  1.4500000E+06  2.6029124E-10
  1.5000000E+06  2.2913616E-10
  1.5500000E+06  2.0245407E-10
  1.6000000E+06  1.7949947E-10
  1.6500000E+06  1.5966769E-10
  1.7000000E+06  1.4246528E-10
  1.7500000E+06  1.2748715E-10
  1.8000000E+06  1.1439897E-10
  1.8500000E+06  1.0292344E-10
  1.9000000E+06  9.2829496E-11
  1.9500000E+06  8.3923749E-11
  2.0000000E+06  7.6043652E-11
  2.0500000E+06  6.9051909E-11
  2.1000000E+06  6.2832088E-11
  2.2000000E+06  5.2326236E-11
  2.3000000E+06  4.3892921E-11
  2.4000000E+06  3.7064475E-11
  2.5000000E+06  3.1491223E-11
  2.6000000E+06  2.6908747E-11
  2.7000000E+06  2.3115053E-11
  2.8000000E+06  1.9954380E-11
  2.9000000E+06  1.7305516E-11
  3.0000000E+06  1.5073295E-11
  3.1000000E+06  1.3182416E-11
  3.2000000E+06  1.1572867E-11
  3.3000000E+06  1.0196495E-11
  3.4000000E+06  9.0144232E-12
  3.5000000E+06  7.9950602E-12
  3.6000000E+06  7.1125977E-12
  3.7000000E+06  6.3458415E-12
  3.8000000E+06  5.6772981E-12
  3.9000000E+06  5.0924609E-12
  4.0000000E+06  4.5792426E-12
  4.1000000E+06  4.1275253E-12
  4.2000000E+06  3.7288043E-12
  4.3000000E+06  3.3759018E-12
  4.4000000E+06  3.0627355E-12
  4.5000000E+06  2.7841353E-12
  4.6000000E+06  2.5356920E-12
  4.7000000E+06  2.3136322E-12
  4.8000000E+06  2.1147170E-12
  5.0000000E+06  1.7755465E-12
  5.1250000E+06  1.5968702E-12
  5.2500000E+06  1.4395156E-12
  5.3750000E+06  1.3005513E-12
  5.5000000E+06  1.1774991E-12
  5.7500000E+06  9.7103841E-13
  5.8750000E+06  8.8431515E-13
  6.0000000E+06  8.0678022E-13
  6.2500000E+06  6.7493704E-13
  6.5000000E+06  5.6824561E-13
  6.7500000E+06  4.8125369E-13
  7.0000000E+06  4.0982463E-13
  7.2500000E+06  3.5078958E-13
  7.5000000E+06  3.0169952E-13
  7.7500000E+06  2.6064531E-13
  8.0000000E+06  2.2612670E-13
  8.2500000E+06  1.9695665E-13
  8.5000000E+06  1.7218936E-13
  8.7500000E+06  1.5106620E-13
  9.0000000E+06  1.3297492E-13
  9.2500000E+06  1.1741851E-13
  9.5000000E+06  1.0399126E-13
  9.7500000E+06  9.2360155E-14
  1.0000000E+07  8.2250555E-14
  1.0250000E+07  7.3434937E-14
  1.0500000E+07  6.5723966E-14
  1.0750000E+07  5.8959370E-14
  1.1000000E+07  5.3008213E-14
  1.1250000E+07  4.7758531E-14
  1.1500000E+07  4.3115700E-14
  1.1750000E+07  3.8999454E-14
  1.2000000E+07  3.5341497E-14
  1.2250000E+07  3.2083619E-14
  1.2500000E+07  2.9175935E-14
  1.3000000E+07  2.4245377E-14
  1.3500000E+07  2.0271865E-14
  1.4000000E+07  1.7045044E-14
  1.4500000E+07  1.4405164E-14
  1.5000000E+07  1.2230922E-14
  1.5500000E+07  1.0430929E-14
  1.6000000E+07  8.9354607E-15
  1.6500000E+07  7.6885376E-15
  
  
#  87   3  L2  EION =  1.790300000E+04 eV   248
#  S(0) = 1.060858E+00
  1.7899065E+02  0.0000000E+00
  1.7899065E+04  0.0000000E+00
  1.7899065E+04  1.8578100E-04
  1.7903000E+04  1.8578100E-04
  1.7903180E+04  1.8578100E-04
  1.7903331E+04  1.8066588E-04
  1.7903482E+04  1.7594286E-04
  1.7903634E+04  1.7157485E-04
  1.7903785E+04  1.6752850E-04
  1.7904087E+04  1.6028448E-04
  1.7904390E+04  1.5400779E-04
  1.7904995E+04  1.4373950E-04
  1.7905600E+04  1.3577169E-04
  1.7906205E+04  1.2947876E-04
  1.7906810E+04  1.2443775E-04
  1.7907416E+04  1.2035446E-04
  1.7908021E+04  1.1701865E-04
  1.7909231E+04  1.1201281E-04
  1.7910441E+04  1.0858950E-04
  1.7911651E+04  1.0625201E-04
  1.7912862E+04  1.0468403E-04
  1.7915282E+04  1.0307149E-04
  1.7917703E+04  1.0268968E-04
  1.7920123E+04  1.0295672E-04
  1.7922544E+04  1.0352616E-04
  1.7924964E+04  1.0418557E-04
  1.7927385E+04  1.0480765E-04
  1.7929805E+04  1.0532314E-04
  1.7932226E+04  1.0570298E-04
  1.7937067E+04  1.0606314E-04
  1.7941908E+04  1.0602680E-04
  1.7946749E+04  1.0579949E-04
  1.7951590E+04  1.0554907E-04
  1.7956431E+04  1.0537426E-04
  1.7961272E+04  1.0531026E-04
  1.7970954E+04  1.0545787E-04
  1.7980636E+04  1.0572815E-04
  1.7990318E+04  1.0587715E-04
  1.8000000E+04  1.0583458E-04
  1.8015625E+04  1.0554991E-04
  1.8031250E+04  1.0532288E-04
  1.8039062E+04  1.0527100E-04
  1.8046875E+04  1.0524089E-04
  1.8062500E+04  1.0516917E-04
  1.8093750E+04  1.0474417E-04
  1.8109375E+04  1.0448690E-04
  1.8125000E+04  1.0427503E-04
  1.8140625E+04  1.0410249E-04
  1.8156250E+04  1.0393153E-04
  1.8187500E+04  1.0349846E-04
  1.8218750E+04  1.0301980E-04
  1.8250000E+04  1.0261172E-04
  1.8312500E+04  1.0176815E-04
  1.8375000E+04  1.0090017E-04
  1.8437500E+04  1.0006606E-04
  1.8500000E+04  9.9210826E-05
  1.8750000E+04  9.5899294E-05
  1.9000000E+04  9.2695472E-05
  1.9500000E+04  8.6688105E-05
  2.0000000E+04  8.1191923E-05
  2.1000000E+04  7.1492275E-05
  2.2000000E+04  6.3220426E-05
  2.3000000E+04  5.6130285E-05
  2.4000000E+04  5.0028146E-05
  2.5000000E+04  4.4753575E-05
  2.6000000E+04  4.0174091E-05
  2.7000000E+04  3.6181466E-05
  2.8000000E+04  3.2686187E-05
  2.9000000E+04  2.9614278E-05
  3.0000000E+04  2.6904414E-05
  3.1000000E+04  2.4505519E-05
  3.2000000E+04  2.2374870E-05
  3.4000000E+04  1.8780259E-05
  3.6000000E+04  1.5894511E-05
  3.8000000E+04  1.3553708E-05
  4.0000000E+04  1.1637036E-05
  4.2000000E+04  1.0054166E-05
  4.4000000E+04  8.7366800E-06
  4.6000000E+04  7.6321459E-06
  4.8000000E+04  6.6999584E-06
  5.0000000E+04  5.9083665E-06
  5.2500000E+04  5.0789163E-06
  5.5000000E+04  4.3923381E-06
  5.7500000E+04  3.8197103E-06
  6.0000000E+04  3.3387871E-06
  6.5000000E+04  2.5866298E-06
  6.7500000E+04  2.2910940E-06
  7.0000000E+04  2.0371050E-06
  7.2500000E+04  1.8177713E-06
  7.5000000E+04  1.6275113E-06
  7.7500000E+04  1.4617735E-06
  8.0000000E+04  1.3168243E-06
  8.2500000E+04  1.1895822E-06
  8.5000000E+04  1.0774899E-06
  9.0000000E+04  8.9056834E-07
  9.5000000E+04  7.4277201E-07
  1.0000000E+05  6.2460698E-07
  1.0500000E+05  5.2917721E-07
  1.1000000E+05  4.5139910E-07
  1.1500000E+05  3.8747407E-07
  1.2000000E+05  3.3452878E-07
  1.2500000E+05  2.9036504E-07
  1.3000000E+05  2.5328377E-07
  1.3500000E+05  2.2195895E-07
  1.4000000E+05  1.9534657E-07
  1.4500000E+05  1.7261784E-07
  1.5000000E+05  1.5310977E-07
  1.5500000E+05  1.3628819E-07
  1.6000000E+05  1.2171984E-07
  1.6500000E+05  1.0905106E-07
  1.7000000E+05  9.7991495E-08
  1.7500000E+05  8.8301427E-08
  1.8000000E+05  7.9781866E-08
  1.8500000E+05  7.2266845E-08
  1.9000000E+05  6.5617284E-08
  2.0000000E+05  5.4464309E-08
  2.1000000E+05  4.5585315E-08
  2.2000000E+05  3.8445419E-08
  2.3000000E+05  3.2651100E-08
  2.4000000E+05  2.7909037E-08
  2.5000000E+05  2.3997923E-08
  2.6000000E+05  2.0748936E-08
  2.7000000E+05  1.8031972E-08
  2.8000000E+05  1.5745808E-08
  2.9000000E+05  1.3811001E-08
  3.0000000E+05  1.2164690E-08
  3.1000000E+05  1.0756752E-08
  3.2000000E+05  9.5469369E-09
  3.3000000E+05  8.5027058E-09
  3.4000000E+05  7.5975875E-09
  3.5000000E+05  6.8099182E-09
  3.6000000E+05  6.1218690E-09
  3.7000000E+05  5.5186902E-09
  3.8000000E+05  4.9881190E-09
  3.9000000E+05  4.5199102E-09
  4.0000000E+05  4.1054658E-09
  4.2000000E+05  3.4100008E-09
  4.4000000E+05  2.8560157E-09
  4.6000000E+05  2.4103088E-09
  4.8000000E+05  2.0484266E-09
  5.0000000E+05  1.7521236E-09
  5.2500000E+05  1.4533048E-09
  5.5000000E+05  1.2156926E-09
  5.7500000E+05  1.0248191E-09
  5.8750000E+05  9.4347193E-10
  6.0000000E+05  8.7005741E-10
  6.2500000E+05  7.4349728E-10
  6.5000000E+05  6.3917967E-10
  6.7500000E+05  5.5256626E-10
  7.0000000E+05  4.8016378E-10
  7.2500000E+05  4.1925834E-10
  7.5000000E+05  3.6772301E-10
  7.7500000E+05  3.2387659E-10
  8.0000000E+05  2.8637999E-10
  8.2500000E+05  2.5415904E-10
  8.5000000E+05  2.2634601E-10
  8.7500000E+05  2.0223530E-10
  9.0000000E+05  1.8124989E-10
  9.2500000E+05  1.6291525E-10
  9.5000000E+05  1.4683897E-10
  1.0000000E+06  1.2021053E-10
  1.0500000E+06  9.9342895E-11
  1.1000000E+06  8.2802257E-11
  1.1500000E+06  6.9554896E-11
  1.2000000E+06  5.8844396E-11
  1.2500000E+06  5.0109633E-11
  1.3000000E+06  4.2929210E-11
  1.3500000E+06  3.6983031E-11
  1.4000000E+06  3.2025372E-11
  1.4500000E+06  2.7865750E-11
  1.5000000E+06  2.4355166E-11
  1.5500000E+06  2.1376086E-11
  1.6000000E+06  1.8835064E-11
  1.6500000E+06  1.6657262E-11
  1.7000000E+06  1.4782334E-11
  1.7500000E+06  1.3161302E-11
  1.8000000E+06  1.1754171E-11
  1.8500000E+06  1.0528099E-11
  1.9000000E+06  9.4559704E-12
  1.9500000E+06  8.5152821E-12
  2.0000000E+06  7.6872689E-12
  2.0500000E+06  6.9562100E-12
  2.1000000E+06  6.3088780E-12
  2.2000000E+06  5.2223901E-12
  2.3000000E+06  4.3570915E-12
  2.4000000E+06  3.6614197E-12
  2.5000000E+06  3.0972697E-12
  2.6000000E+06  2.6361219E-12
  2.7000000E+06  2.2563842E-12
  2.8000000E+06  1.9415392E-12
  2.9000000E+06  1.6788337E-12
  3.0000000E+06  1.4583339E-12
  3.1000000E+06  1.2722374E-12
  3.2000000E+06  1.1143642E-12
  3.3000000E+06  9.7978339E-13
  3.4000000E+06  8.6453319E-13
  3.5000000E+06  7.6541093E-13
  3.6000000E+06  6.7981229E-13
  3.7000000E+06  6.0560743E-13
  3.8000000E+06  5.4104518E-13
  3.9000000E+06  4.8467825E-13
  4.0000000E+06  4.3530470E-13
  4.2000000E+06  3.5368949E-13
  4.4000000E+06  2.8995898E-13
  4.6000000E+06  2.3966461E-13
  4.8000000E+06  1.9958650E-13
  5.0000000E+06  1.6736241E-13
  5.1250000E+06  1.5041179E-13
  5.2500000E+06  1.3549912E-13
  5.3750000E+06  1.2234187E-13
  5.5000000E+06  1.1070173E-13
  5.7500000E+06  9.1195901E-14
  5.8750000E+06  8.3012414E-14
  6.0000000E+06  7.5701219E-14
  6.2500000E+06  6.3280904E-14
  6.5000000E+06  5.3241557E-14
  6.7500000E+06  4.5064012E-14
  7.0000000E+06  3.8355323E-14
  7.2500000E+06  3.2815042E-14
  7.5000000E+06  2.8211283E-14
  7.7500000E+06  2.4363523E-14
  8.0000000E+06  2.1130136E-14
  8.2500000E+06  1.8399168E-14
  8.5000000E+06  1.6081472E-14
  8.7500000E+06  1.4105605E-14
  9.0000000E+06  1.2413964E-14
  9.2500000E+06  1.0959826E-14
  9.5000000E+06  9.7050674E-15
  9.7500000E+06  8.6184312E-15
  1.0000000E+07  7.6741582E-15
  1.0250000E+07  6.8509196E-15
  1.0500000E+07  6.1309711E-15
  1.0750000E+07  5.4994872E-15
  1.1000000E+07  4.9440335E-15
  1.1250000E+07  4.4541393E-15
  1.1500000E+07  4.0209538E-15
  1.2000000E+07  3.2957645E-15
  1.2500000E+07  2.7206901E-15
  1.3000000E+07  2.2607310E-15
  1.3500000E+07  1.8899735E-15
  1.4000000E+07  1.5889902E-15
  1.4500000E+07  1.3430260E-15
  1.5000000E+07  1.1407011E-15
  1.5500000E+07  9.7318515E-16
  1.6000000E+07  8.3365806E-16
  1.6500000E+07  7.1684327E-16
  1.7000000E+07  6.1872589E-16
  1.7500000E+07  5.3607883E-16
  
  
#  87   4  L3  EION =  1.502800000E+04 eV   248
#  S(0) = 1.919870E+00
  1.5024702E+02  0.0000000E+00
  1.5024702E+04  0.0000000E+00
  1.5024702E+04  4.4183463E-04
  1.5028000E+04  4.4183463E-04
  1.5028150E+04  4.4183463E-04
  1.5028340E+04  4.2862274E-04
  1.5028530E+04  4.1638352E-04
  1.5028720E+04  4.0505757E-04
  1.5028910E+04  3.9457979E-04
  1.5029289E+04  3.7590725E-04
  1.5029669E+04  3.5987145E-04
  1.5030428E+04  3.3406092E-04
  1.5031187E+04  3.1451311E-04
  1.5031947E+04  2.9945448E-04
  1.5032706E+04  2.8769090E-04
  1.5033465E+04  2.7840281E-04
  1.5034224E+04  2.7101409E-04
  1.5035743E+04  2.6038362E-04
  1.5037261E+04  2.5359815E-04
  1.5038780E+04  2.4937119E-04
  1.5040298E+04  2.4689603E-04
  1.5043335E+04  2.4521949E-04
  1.5046373E+04  2.4590796E-04
  1.5049410E+04  2.4753896E-04
  1.5052447E+04  2.4932075E-04
  1.5058521E+04  2.5191162E-04
  1.5064595E+04  2.5272622E-04
  1.5067632E+04  2.5263159E-04
  1.5070669E+04  2.5234788E-04
  1.5076743E+04  2.5159006E-04
  1.5088891E+04  2.5075629E-04
  1.5094965E+04  2.5084576E-04
  1.5101039E+04  2.5111381E-04
  1.5113187E+04  2.5156961E-04
  1.5125335E+04  2.5142113E-04
  1.5137483E+04  2.5079620E-04
  1.5149632E+04  2.5012242E-04
  1.5161780E+04  2.4965131E-04
  1.5173928E+04  2.4936124E-04
  1.5198224E+04  2.4869717E-04
  1.5210372E+04  2.4816391E-04
  1.5222520E+04  2.4755528E-04
  1.5271113E+04  2.4547788E-04
  1.5319705E+04  2.4343650E-04
  1.5416890E+04  2.3930766E-04
  1.5611260E+04  2.3113427E-04
  1.5805630E+04  2.2330646E-04
  1.6000000E+04  2.1576345E-04
  1.7000000E+04  1.8169311E-04
  1.8000000E+04  1.5432193E-04
  1.9000000E+04  1.3202012E-04
  2.0000000E+04  1.1366703E-04
  2.1000000E+04  9.8452637E-05
  2.2000000E+04  8.5749852E-05
  2.3000000E+04  7.5069904E-05
  2.4000000E+04  6.6034360E-05
  2.5000000E+04  5.8343857E-05
  2.6000000E+04  5.1761382E-05
  2.7000000E+04  4.6097741E-05
  2.8000000E+04  4.1200795E-05
  2.9000000E+04  3.6947376E-05
  3.0000000E+04  3.3237128E-05
  3.1000000E+04  2.9987718E-05
  3.2000000E+04  2.7131210E-05
  3.4000000E+04  2.2380615E-05
  3.6000000E+04  1.8636138E-05
  3.8000000E+04  1.5650128E-05
  4.0000000E+04  1.3243813E-05
  4.2000000E+04  1.1286092E-05
  4.4000000E+04  9.6794366E-06
  4.6000000E+04  8.3503663E-06
  4.8000000E+04  7.2428553E-06
  5.0000000E+04  6.3137270E-06
  5.2500000E+04  5.3526830E-06
  5.5000000E+04  4.5680873E-06
  5.7500000E+04  3.9222701E-06
  6.0000000E+04  3.3866664E-06
  6.5000000E+04  2.5634328E-06
  6.7500000E+04  2.2455719E-06
  7.0000000E+04  1.9753284E-06
  7.2500000E+04  1.7443805E-06
  7.5000000E+04  1.5460599E-06
  7.7500000E+04  1.3749855E-06
  8.0000000E+04  1.2267864E-06
  8.2500000E+04  1.0978902E-06
  8.5000000E+04  9.8535953E-07
  9.0000000E+04  8.0009401E-07
  9.5000000E+04  6.5604317E-07
  1.0000000E+05  5.4270433E-07
  1.0500000E+05  4.5256883E-07
  1.1000000E+05  3.8018405E-07
  1.1500000E+05  3.2153406E-07
  1.2000000E+05  2.7362250E-07
  1.2500000E+05  2.3418736E-07
  1.3000000E+05  2.0150221E-07
  1.3500000E+05  1.7423620E-07
  1.4000000E+05  1.5135391E-07
  1.4500000E+05  1.3204271E-07
  1.5000000E+05  1.1565977E-07
  1.5500000E+05  1.0169277E-07
  1.6000000E+05  8.9730494E-08
  1.6500000E+05  7.9440724E-08
  1.7000000E+05  7.0553435E-08
  1.8000000E+05  5.6142363E-08
  1.9000000E+05  4.5157383E-08
  2.0000000E+05  3.6675971E-08
  2.1000000E+05  3.0051204E-08
  2.2000000E+05  2.4821851E-08
  2.3000000E+05  2.0654090E-08
  2.4000000E+05  1.7302996E-08
  2.5000000E+05  1.4586584E-08
  2.6000000E+05  1.2368087E-08
  2.7000000E+05  1.0543612E-08
  2.8000000E+05  9.0334631E-09
  2.9000000E+05  7.7759505E-09
  3.0000000E+05  6.7229092E-09
  3.1000000E+05  5.8364395E-09
  3.2000000E+05  5.0864996E-09
  3.3000000E+05  4.4491080E-09
  3.4000000E+05  3.9049964E-09
  3.5000000E+05  3.4385905E-09
  3.6000000E+05  3.0372286E-09
  3.8000000E+05  2.3900751E-09
  4.0000000E+05  1.9007721E-09
  4.2000000E+05  1.5261946E-09
  4.4000000E+05  1.2361890E-09
  4.6000000E+05  1.0093372E-09
  4.8000000E+05  8.3020421E-10
  5.0000000E+05  6.8751929E-10
  5.2500000E+05  5.4793741E-10
  5.5000000E+05  4.4063304E-10
  5.7500000E+05  3.5727150E-10
  6.0000000E+05  2.9188413E-10
  6.2500000E+05  2.4013897E-10
  6.5000000E+05  1.9885328E-10
  6.6250000E+05  1.8136854E-10
  6.7500000E+05  1.6566213E-10
  7.0000000E+05  1.3878965E-10
  7.2500000E+05  1.1688942E-10
  7.5000000E+05  9.8931361E-11
  7.7500000E+05  8.4120788E-11
  8.0000000E+05  7.1839807E-11
  8.2500000E+05  6.1604448E-11
  8.5000000E+05  5.3032960E-11
  8.7500000E+05  4.5822252E-11
  9.0000000E+05  3.9730200E-11
  9.2500000E+05  3.4562264E-11
  9.5000000E+05  3.0161290E-11
  9.7500000E+05  2.6399665E-11
  1.0000000E+06  2.3173258E-11
  1.0250000E+06  2.0396698E-11
  1.0500000E+06  1.7999667E-11
  1.1000000E+06  1.4121382E-11
  1.1500000E+06  1.1180762E-11
  1.2000000E+06  8.9276235E-12
  1.2500000E+06  7.1844821E-12
  1.3000000E+06  5.8238053E-12
  1.3500000E+06  4.7528373E-12
  1.4000000E+06  3.9033654E-12
  1.4500000E+06  3.2247174E-12
  1.5000000E+06  2.6788797E-12
  1.5500000E+06  2.2370776E-12
  1.6000000E+06  1.8773487E-12
  1.6500000E+06  1.5827993E-12
  1.7000000E+06  1.3403387E-12
  1.7500000E+06  1.1397532E-12
  1.8000000E+06  9.7302236E-13
  1.8500000E+06  8.3380770E-13
  1.9000000E+06  7.1707005E-13
  1.9500000E+06  6.1878108E-13
  2.0000000E+06  5.3570344E-13
  2.0500000E+06  4.6522242E-13
  2.1000000E+06  4.0521609E-13
  2.1500000E+06  3.5395452E-13
  2.2000000E+06  3.1002130E-13
  2.2500000E+06  2.7225191E-13
  2.3000000E+06  2.3968487E-13
  2.4000000E+06  1.8710433E-13
  2.5000000E+06  1.4737040E-13
  2.6000000E+06  1.1704187E-13
  2.7000000E+06  9.3675763E-14
  2.8000000E+06  7.5516975E-14
  2.9000000E+06  6.1290471E-14
  3.0000000E+06  5.0060033E-14
  3.1000000E+06  4.1131480E-14
  3.2000000E+06  3.3985379E-14
  3.3000000E+06  2.8229735E-14
  3.4000000E+06  2.3566345E-14
  3.5000000E+06  1.9766632E-14
  3.6000000E+06  1.6654121E-14
  3.7000000E+06  1.4091630E-14
  3.8000000E+06  1.1971824E-14
  3.9000000E+06  1.0210208E-14
  4.0000000E+06  8.7398702E-15
  4.1000000E+06  7.5075455E-15
  4.2000000E+06  6.4706068E-15
  4.3000000E+06  5.5947688E-15
  4.4000000E+06  4.8523263E-15
  4.5000000E+06  4.2207861E-15
  4.6000000E+06  3.6818016E-15
  4.7000000E+06  3.2203453E-15
  4.8000000E+06  2.8240586E-15
  5.0000000E+06  2.1879267E-15
  5.1250000E+06  1.8742193E-15
  5.2500000E+06  1.6110493E-15
  5.3750000E+06  1.3894138E-15
  5.5000000E+06  1.2020615E-15
  5.6250000E+06  1.0431237E-15
  5.7500000E+06  9.0782987E-16
  5.8750000E+06  7.9228498E-16
  6.0000000E+06  6.9329581E-16
  6.1250000E+06  6.0823401E-16
  6.2500000E+06  5.3492806E-16
  6.3750000E+06  4.7157700E-16
  6.5000000E+06  4.1668190E-16
  6.6250000E+06  3.6899096E-16
  6.7500000E+06  3.2745534E-16
  7.0000000E+06  2.5946195E-16
  7.2500000E+06  2.0717192E-16
  7.5000000E+06  1.6661277E-16
  7.7500000E+06  1.3489963E-16
  8.0000000E+06  1.0991595E-16
  8.2500000E+06  9.0094082E-17
  8.5000000E+06  7.4262493E-17
  8.7500000E+06  6.1538238E-17
  9.0000000E+06  5.1250556E-17
  9.2500000E+06  4.2886014E-17
  9.5000000E+06  3.6048801E-17
  9.7500000E+06  3.0431703E-17
  1.0000000E+07  2.5794723E-17
  1.0250000E+07  2.1949265E-17
  1.0500000E+07  1.8746272E-17
  1.0750000E+07  1.6067283E-17
  1.1000000E+07  1.3817665E-17
  1.1250000E+07  1.1921442E-17
  1.1500000E+07  1.0317300E-17
  1.1750000E+07  8.9555303E-18
  1.2000000E+07  7.7956573E-18
  1.2250000E+07  6.8045667E-18
  1.2500000E+07  5.9550428E-18
  1.2750000E+07  5.2246717E-18
  1.3000000E+07  4.5949283E-18
  1.3250000E+07  4.0504441E-18
  1.3500000E+07  3.5784238E-18
  1.4000000E+07  2.8108967E-18
  1.4500000E+07  2.2260922E-18
  1.4750000E+07  1.9868587E-18
  1.5000000E+07  1.7766948E-18
  
  
#  87   5  M1  EION =  4.652000000E+03 eV   258
#  S(0) = 8.616140E-01
  4.6486625E+01  0.0000000E+00
  4.6486625E+03  0.0000000E+00
  4.6486625E+03  1.2062721E-04
  4.6520000E+03  1.2062721E-04
  4.6520462E+03  1.2062721E-04
  4.6522774E+03  1.2175546E-04
  4.6525086E+03  1.2283599E-04
  4.6527397E+03  1.2387037E-04
  4.6529709E+03  1.2486016E-04
  4.6534333E+03  1.2671204E-04
  4.6538956E+03  1.2840344E-04
  4.6548203E+03  1.3134895E-04
  4.6557450E+03  1.3377852E-04
  4.6575945E+03  1.3736648E-04
  4.6594439E+03  1.3963434E-04
  4.6612933E+03  1.4093736E-04
  4.6631427E+03  1.4154827E-04
  4.6649922E+03  1.4167701E-04
  4.6668416E+03  1.4148405E-04
  4.6705404E+03  1.4058730E-04
  4.6742393E+03  1.3949233E-04
  4.6779381E+03  1.3851596E-04
  4.6797875E+03  1.3811686E-04
  4.6816370E+03  1.3778515E-04
  4.6890347E+03  1.3708281E-04
  4.6964323E+03  1.3705112E-04
  4.7038300E+03  1.3721090E-04
  4.7112277E+03  1.3724686E-04
  4.7186254E+03  1.3705488E-04
  4.7260231E+03  1.3667962E-04
  4.7334208E+03  1.3622559E-04
  4.7408185E+03  1.3579060E-04
  4.7482162E+03  1.3543155E-04
  4.7556139E+03  1.3515940E-04
  4.7704092E+03  1.3478200E-04
  4.7852046E+03  1.3439903E-04
  4.8000000E+03  1.3387246E-04
  4.8125000E+03  1.3334864E-04
  4.8250000E+03  1.3282991E-04
  4.8375000E+03  1.3236053E-04
  4.8500000E+03  1.3194890E-04
  4.8625000E+03  1.3156326E-04
  4.8750000E+03  1.3117367E-04
  4.9000000E+03  1.3030831E-04
  4.9250000E+03  1.2938864E-04
  4.9500000E+03  1.2852372E-04
  4.9625000E+03  1.2812148E-04
  4.9750000E+03  1.2772460E-04
  5.0000000E+03  1.2691306E-04
  5.0312500E+03  1.2585748E-04
  5.0625000E+03  1.2480535E-04
  5.0937500E+03  1.2381394E-04
  5.1250000E+03  1.2283210E-04
  5.1562500E+03  1.2183401E-04
  5.1875000E+03  1.2084195E-04
  5.2187500E+03  1.1986772E-04
  5.2500000E+03  1.1891384E-04
  5.3750000E+03  1.1516904E-04
  5.5000000E+03  1.1159821E-04
  5.7500000E+03  1.0487487E-04
  6.0000000E+03  9.8701826E-05
  6.5000000E+03  8.7828576E-05
  6.7500000E+03  8.3021926E-05
  7.0000000E+03  7.8583402E-05
  7.2500000E+03  7.4476184E-05
  7.5000000E+03  7.0668700E-05
  8.0000000E+03  6.3845649E-05
  8.5000000E+03  5.7928119E-05
  9.0000000E+03  5.2766069E-05
  9.5000000E+03  4.8239125E-05
  1.0000000E+04  4.4250478E-05
  1.0500000E+04  4.0719643E-05
  1.1000000E+04  3.7579850E-05
  1.1500000E+04  3.4776825E-05
  1.2000000E+04  3.2264935E-05
  1.2500000E+04  3.0005710E-05
  1.3000000E+04  2.7966856E-05
  1.3500000E+04  2.6121033E-05
  1.4000000E+04  2.4444994E-05
  1.4500000E+04  2.2918837E-05
  1.5000000E+04  2.1525462E-05
  1.6000000E+04  1.9080009E-05
  1.7000000E+04  1.7012530E-05
  1.8000000E+04  1.5249944E-05
  1.9000000E+04  1.3735901E-05
  2.0000000E+04  1.2426409E-05
  2.1000000E+04  1.1286743E-05
  2.2000000E+04  1.0289205E-05
  2.3000000E+04  9.4114902E-06
  2.4000000E+04  8.6354741E-06
  2.5000000E+04  7.9463139E-06
  2.6000000E+04  7.3317608E-06
  2.7000000E+04  6.7816354E-06
  2.8000000E+04  6.2874237E-06
  2.9000000E+04  5.8419616E-06
  3.0000000E+04  5.4391860E-06
  3.1000000E+04  5.0739396E-06
  3.2000000E+04  4.7418135E-06
  3.4000000E+04  4.1622940E-06
  3.6000000E+04  3.6760940E-06
  3.8000000E+04  3.2646826E-06
  4.0000000E+04  2.9138628E-06
  4.2000000E+04  2.6126148E-06
  4.4000000E+04  2.3522856E-06
  4.6000000E+04  2.1260069E-06
  4.8000000E+04  1.9282751E-06
  5.0000000E+04  1.7546397E-06
  5.2500000E+04  1.5660171E-06
  5.5000000E+04  1.4037226E-06
  5.7500000E+04  1.2632501E-06
  6.0000000E+04  1.1410025E-06
  6.5000000E+04  9.4013183E-07
  6.7500000E+04  8.5722564E-07
  7.0000000E+04  7.8377261E-07
  7.2500000E+04  7.1845250E-07
  7.5000000E+04  6.6016261E-07
  7.7500000E+04  6.0797656E-07
  8.0000000E+04  5.6111190E-07
  8.2500000E+04  5.1890452E-07
  8.5000000E+04  4.8078807E-07
  9.0000000E+04  4.1495530E-07
  9.5000000E+04  3.6048347E-07
  1.0000000E+05  3.1502364E-07
  1.0500000E+05  2.7678870E-07
  1.1000000E+05  2.4440178E-07
  1.1500000E+05  2.1679009E-07
  1.2000000E+05  1.9310905E-07
  1.2500000E+05  1.7268727E-07
  1.3000000E+05  1.5498656E-07
  1.3500000E+05  1.3957185E-07
  1.4000000E+05  1.2608879E-07
  1.4500000E+05  1.1424689E-07
  1.5000000E+05  1.0380636E-07
  1.5500000E+05  9.4568095E-08
  1.6000000E+05  8.6365885E-08
  1.6500000E+05  7.9060210E-08
  1.7000000E+05  7.2533379E-08
  1.7500000E+05  6.6685658E-08
  1.8000000E+05  6.1432171E-08
  1.8500000E+05  5.6700371E-08
  1.9000000E+05  5.2428008E-08
  2.0000000E+05  4.5054442E-08
  2.1000000E+05  3.8963409E-08
  2.2000000E+05  3.3891684E-08
  2.3000000E+05  2.9637810E-08
  2.4000000E+05  2.6045888E-08
  2.5000000E+05  2.2994059E-08
  2.6000000E+05  2.0386182E-08
  2.7000000E+05  1.8145746E-08
  2.8000000E+05  1.6211371E-08
  2.9000000E+05  1.4533452E-08
  3.0000000E+05  1.3071626E-08
  3.1000000E+05  1.1792839E-08
  3.2000000E+05  1.0669854E-08
  3.3000000E+05  9.6801017E-09
  3.4000000E+05  8.8047803E-09
  3.5000000E+05  8.0281435E-09
  3.6000000E+05  7.3369435E-09
  3.7000000E+05  6.7199848E-09
  3.8000000E+05  6.1677652E-09
  3.9000000E+05  5.6721836E-09
  4.0000000E+05  5.2263095E-09
  4.2000000E+05  4.4607091E-09
  4.4000000E+05  3.8324965E-09
  4.6000000E+05  3.3127575E-09
  4.8000000E+05  2.8795020E-09
  5.0000000E+05  2.5158166E-09
  5.2500000E+05  2.1393023E-09
  5.5000000E+05  1.8315289E-09
  5.7500000E+05  1.5778043E-09
  5.8750000E+05  1.4676235E-09
  6.0000000E+05  1.3670056E-09
  6.2500000E+05  1.1906161E-09
  6.5000000E+05  1.0420447E-09
  6.7500000E+05  9.1613975E-10
  7.0000000E+05  8.0883647E-10
  7.2500000E+05  7.1690219E-10
  7.5000000E+05  6.3774660E-10
  7.7500000E+05  5.6927894E-10
  8.0000000E+05  5.0980000E-10
  8.2500000E+05  4.5791997E-10
  8.5000000E+05  4.1249514E-10
  8.7500000E+05  3.7257880E-10
  9.0000000E+05  3.3738338E-10
  9.2500000E+05  3.0625056E-10
  9.5000000E+05  2.7862741E-10
  9.7500000E+05  2.5404753E-10
  1.0000000E+06  2.3211570E-10
  1.0250000E+06  2.1249564E-10
  1.0500000E+06  1.9490007E-10
  1.1000000E+06  1.6483180E-10
  1.1500000E+06  1.4032217E-10
  1.2000000E+06  1.2018098E-10
  1.2500000E+06  1.0350595E-10
  1.3000000E+06  8.9605485E-11
  1.3500000E+06  7.7944069E-11
  1.4000000E+06  6.8103227E-11
  1.4500000E+06  5.9753053E-11
  1.5000000E+06  5.2631363E-11
  1.5500000E+06  4.6528264E-11
  1.6000000E+06  4.1274534E-11
  1.6500000E+06  3.6732828E-11
  1.7000000E+06  3.2791004E-11
  1.7500000E+06  2.9356986E-11
  1.8000000E+06  2.6354737E-11
  1.8500000E+06  2.3721142E-11
  1.9000000E+06  2.1403564E-11
  1.9500000E+06  1.9357905E-11
  2.0000000E+06  1.7547056E-11
  2.0500000E+06  1.5939663E-11
  2.1000000E+06  1.4509128E-11
  2.1500000E+06  1.3232806E-11
  2.2000000E+06  1.2091349E-11
  2.2500000E+06  1.1068168E-11
  2.3000000E+06  1.0148995E-11
  2.4000000E+06  8.5750974E-12
  2.5000000E+06  7.2896393E-12
  2.6000000E+06  6.2320647E-12
  2.7000000E+06  5.3560565E-12
  2.8000000E+06  4.6258467E-12
  2.9000000E+06  4.0135721E-12
  3.0000000E+06  3.4973481E-12
  3.1000000E+06  3.0598498E-12
  3.2000000E+06  2.6872650E-12
  3.3000000E+06  2.3685084E-12
  3.4000000E+06  2.0946273E-12
  3.5000000E+06  1.8583488E-12
  3.6000000E+06  1.6537275E-12
  3.7000000E+06  1.4758767E-12
  3.8000000E+06  1.3207591E-12
  3.9000000E+06  1.1850229E-12
  4.0000000E+06  1.0658737E-12
  4.1000000E+06  9.6097196E-13
  4.2000000E+06  8.6835080E-13
  4.3000000E+06  7.8634972E-13
  4.4000000E+06  7.1356186E-13
  4.5000000E+06  6.4879105E-13
  4.6000000E+06  5.9101673E-13
  4.7000000E+06  5.3936529E-13
  4.8000000E+06  4.9308661E-13
  5.0000000E+06  4.1415088E-13
  5.1250000E+06  3.7255258E-13
  5.2500000E+06  3.3590886E-13
  5.3750000E+06  3.0353958E-13
  5.5000000E+06  2.7486981E-13
  5.7500000E+06  2.2675085E-13
  5.8750000E+06  2.0653214E-13
  6.0000000E+06  1.8845230E-13
  6.1250000E+06  1.7225063E-13
  6.2500000E+06  1.5770229E-13
  6.3750000E+06  1.4461280E-13
  6.5000000E+06  1.3281350E-13
  6.7500000E+06  1.1251658E-13
  7.0000000E+06  9.5843016E-14
  7.2500000E+06  8.2051866E-14
  7.5000000E+06  7.0573491E-14
  7.7500000E+06  6.0972657E-14
  8.0000000E+06  5.2907960E-14
  
  
#  87   6  M2  EION =  4.324000000E+03 eV   260
#  S(0) = 1.170692E+00
  4.3202574E+01  0.0000000E+00
  4.3202574E+03  0.0000000E+00
  4.3202574E+03  3.8652273E-04
  4.3240000E+03  3.8652273E-04
  4.3240431E+03  3.8652273E-04
  4.3241025E+03  3.8224399E-04
  4.3241618E+03  3.7810026E-04
  4.3242212E+03  3.7408639E-04
  4.3242805E+03  3.7019743E-04
  4.3243992E+03  3.6277527E-04
  4.3245179E+03  3.5579768E-04
  4.3247552E+03  3.4304586E-04
  4.3249926E+03  3.3170713E-04
  4.3254673E+03  3.1251169E-04
  4.3259421E+03  2.9698442E-04
  4.3264168E+03  2.8425626E-04
  4.3268915E+03  2.7370282E-04
  4.3273662E+03  2.6486765E-04
  4.3278410E+03  2.5741091E-04
  4.3287904E+03  2.4566282E-04
  4.3297399E+03  2.3702077E-04
  4.3306894E+03  2.3058833E-04
  4.3316388E+03  2.2577802E-04
  4.3325883E+03  2.2218815E-04
  4.3335377E+03  2.1953393E-04
  4.3344872E+03  2.1760702E-04
  4.3354367E+03  2.1625077E-04
  4.3373356E+03  2.1479377E-04
  4.3392345E+03  2.1447041E-04
  4.3411334E+03  2.1482970E-04
  4.3430324E+03  2.1556623E-04
  4.3449313E+03  2.1647016E-04
  4.3468302E+03  2.1739872E-04
  4.3506280E+03  2.1899414E-04
  4.3544259E+03  2.1999831E-04
  4.3620216E+03  2.2032765E-04
  4.3658194E+03  2.1998322E-04
  4.3696173E+03  2.1953167E-04
  4.3734151E+03  2.1909696E-04
  4.3772129E+03  2.1875349E-04
  4.3848086E+03  2.1843552E-04
  4.3924043E+03  2.1851023E-04
  4.4000000E+03  2.1871818E-04
  4.4125000E+03  2.1878600E-04
  4.4250000E+03  2.1830509E-04
  4.4375000E+03  2.1756968E-04
  4.4500000E+03  2.1692048E-04
  4.4625000E+03  2.1645198E-04
  4.4750000E+03  2.1606198E-04
  4.5000000E+03  2.1502690E-04
  4.5250000E+03  2.1366797E-04
  4.5500000E+03  2.1243270E-04
  4.5625000E+03  2.1187952E-04
  4.5750000E+03  2.1132102E-04
  4.6000000E+03  2.1011313E-04
  4.6250000E+03  2.0880233E-04
  4.6500000E+03  2.0754724E-04
  4.6750000E+03  2.0635904E-04
  4.7000000E+03  2.0517890E-04
  4.7250000E+03  2.0394231E-04
  4.7500000E+03  2.0268435E-04
  4.7750000E+03  2.0146813E-04
  4.8000000E+03  2.0028176E-04
  4.9000000E+03  1.9549499E-04
  5.0000000E+03  1.9081286E-04
  5.2500000E+03  1.7945071E-04
  5.5000000E+03  1.6874553E-04
  5.7500000E+03  1.5870749E-04
  6.0000000E+03  1.4935601E-04
  6.5000000E+03  1.3252036E-04
  6.7500000E+03  1.2496263E-04
  7.0000000E+03  1.1792686E-04
  7.2500000E+03  1.1137485E-04
  7.5000000E+03  1.0527070E-04
  8.0000000E+03  9.4274012E-05
  8.5000000E+03  8.4696364E-05
  9.0000000E+03  7.6334157E-05
  9.5000000E+03  6.9009656E-05
  1.0000000E+04  6.2572920E-05
  1.0500000E+04  5.6898075E-05
  1.1000000E+04  5.1878498E-05
  1.1500000E+04  4.7424315E-05
  1.2000000E+04  4.3459322E-05
  1.2500000E+04  3.9918920E-05
  1.3000000E+04  3.6748467E-05
  1.3500000E+04  3.3901355E-05
  1.4000000E+04  3.1337719E-05
  1.4500000E+04  2.9023349E-05
  1.5000000E+04  2.6928848E-05
  1.6000000E+04  2.3301350E-05
  1.7000000E+04  2.0290170E-05
  1.8000000E+04  1.7770245E-05
  1.9000000E+04  1.5645697E-05
  2.0000000E+04  1.3842214E-05
  2.1000000E+04  1.2301612E-05
  2.2000000E+04  1.0977909E-05
  2.3000000E+04  9.8344322E-06
  2.4000000E+04  8.8416938E-06
  2.5000000E+04  7.9758002E-06
  2.6000000E+04  7.2172559E-06
  2.7000000E+04  6.5500421E-06
  2.8000000E+04  5.9609189E-06
  2.9000000E+04  5.4388765E-06
  3.0000000E+04  4.9747107E-06
  3.1000000E+04  4.5606869E-06
  3.2000000E+04  4.1902739E-06
  3.4000000E+04  3.5589386E-06
  3.6000000E+04  3.0454218E-06
  3.8000000E+04  2.6237292E-06
  4.0000000E+04  2.2744282E-06
  4.2000000E+04  1.9827978E-06
  4.4000000E+04  1.7375510E-06
  4.6000000E+04  1.5299376E-06
  4.8000000E+04  1.3531048E-06
  5.0000000E+04  1.2016349E-06
  5.2500000E+04  1.0414661E-06
  5.5000000E+04  9.0761008E-07
  5.7500000E+04  7.9496498E-07
  6.0000000E+04  6.9956175E-07
  6.5000000E+04  5.4865565E-07
  6.7500000E+04  4.8870598E-07
  7.0000000E+04  4.3684243E-07
  7.2500000E+04  3.9177434E-07
  7.5000000E+04  3.5244769E-07
  7.7500000E+04  3.1799633E-07
  8.0000000E+04  2.8770436E-07
  8.2500000E+04  2.6097677E-07
  8.5000000E+04  2.3731650E-07
  9.0000000E+04  1.9759408E-07
  9.5000000E+04  1.6591623E-07
  1.0000000E+05  1.4038920E-07
  1.0500000E+05  1.1962317E-07
  1.1000000E+05  1.0258387E-07
  1.1500000E+05  8.8491578E-08
  1.2000000E+05  7.6751611E-08
  1.2500000E+05  6.6905529E-08
  1.3000000E+05  5.8596352E-08
  1.3500000E+05  5.1543609E-08
  1.4000000E+05  4.5525042E-08
  1.4500000E+05  4.0363133E-08
  1.5000000E+05  3.5915070E-08
  1.5500000E+05  3.2065169E-08
  1.6000000E+05  2.8719113E-08
  1.6500000E+05  2.5799553E-08
  1.7000000E+05  2.3242688E-08
  1.7500000E+05  2.0995616E-08
  1.8000000E+05  1.9014246E-08
  1.8500000E+05  1.7261662E-08
  1.9000000E+05  1.5706808E-08
  2.0000000E+05  1.3089342E-08
  2.1000000E+05  1.0995824E-08
  2.2000000E+05  9.3051095E-09
  2.3000000E+05  7.9275598E-09
  2.4000000E+05  6.7960037E-09
  2.5000000E+05  5.8595134E-09
  2.6000000E+05  5.0790625E-09
  2.7000000E+05  4.4244481E-09
  2.8000000E+05  3.8720773E-09
  2.9000000E+05  3.4033625E-09
  3.0000000E+05  3.0035435E-09
  3.1000000E+05  2.6608122E-09
  3.2000000E+05  2.3656567E-09
  3.3000000E+05  2.1103651E-09
  3.4000000E+05  1.8886455E-09
  3.5000000E+05  1.6953351E-09
  3.6000000E+05  1.5261739E-09
  3.7000000E+05  1.3776284E-09
  3.8000000E+05  1.2467541E-09
  3.9000000E+05  1.1310860E-09
  4.0000000E+05  1.0285510E-09
  4.2000000E+05  8.5614330E-10
  4.4000000E+05  7.1845876E-10
  4.6000000E+05  6.0742654E-10
  4.8000000E+05  5.1708183E-10
  5.0000000E+05  4.4296180E-10
  5.1250000E+05  4.0333900E-10
  5.2500000E+05  3.6805969E-10
  5.3750000E+05  3.3656402E-10
  5.5000000E+05  3.0837466E-10
  5.7500000E+05  2.6033834E-10
  5.8750000E+05  2.3983824E-10
  6.0000000E+05  2.2132162E-10
  6.2500000E+05  1.8936312E-10
  6.5000000E+05  1.6298187E-10
  6.7500000E+05  1.4104733E-10
  7.0000000E+05  1.2268797E-10
  7.2500000E+05  1.0722545E-10
  7.5000000E+05  9.4127148E-11
  7.7500000E+05  8.2971469E-11
  8.0000000E+05  7.3422079E-11
  8.2500000E+05  6.5208660E-11
  8.5000000E+05  5.8112613E-11
  8.7500000E+05  5.1956049E-11
  9.0000000E+05  4.6593338E-11
  9.2500000E+05  4.1904583E-11
  9.5000000E+05  3.7790526E-11
  9.7500000E+05  3.4168586E-11
  1.0000000E+06  3.0969705E-11
  1.0250000E+06  2.8135866E-11
  1.0500000E+06  2.5618139E-11
  1.1000000E+06  2.1371522E-11
  1.1500000E+06  1.7966906E-11
  1.2000000E+06  1.5211676E-11
  1.2500000E+06  1.2962767E-11
  1.3000000E+06  1.1112572E-11
  1.3500000E+06  9.5792540E-12
  1.4000000E+06  8.2999308E-12
  1.4500000E+06  7.2258245E-12
  1.5000000E+06  6.3187495E-12
  1.5500000E+06  5.5485570E-12
  1.6000000E+06  4.8912568E-12
  1.6500000E+06  4.3276199E-12
  1.7000000E+06  3.8421294E-12
  1.7500000E+06  3.4221834E-12
  1.8000000E+06  3.0574861E-12
  1.8500000E+06  2.7395776E-12
  1.9000000E+06  2.4614688E-12
  1.9500000E+06  2.2173569E-12
  2.0000000E+06  2.0024010E-12
  2.0500000E+06  1.8125445E-12
  2.1000000E+06  1.6443725E-12
  2.2000000E+06  1.3619728E-12
  2.3000000E+06  1.1369233E-12
  2.4000000E+06  9.5588157E-13
  2.5000000E+06  8.0897976E-13
  2.6000000E+06  6.8883215E-13
  2.7000000E+06  5.8984554E-13
  2.8000000E+06  5.0773825E-13
  2.9000000E+06  4.3920055E-13
  3.0000000E+06  3.8165172E-13
  3.1000000E+06  3.3306307E-13
  3.2000000E+06  2.9182736E-13
  3.3000000E+06  2.5666202E-13
  3.4000000E+06  2.2653652E-13
  3.5000000E+06  2.0061761E-13
  3.6000000E+06  1.7822766E-13
  3.7000000E+06  1.5881226E-13
  3.8000000E+06  1.4191526E-13
  3.9000000E+06  1.2715947E-13
  4.0000000E+06  1.1423133E-13
  4.1000000E+06  1.0286909E-13
  4.2000000E+06  9.2853369E-14
  4.3000000E+06  8.3999575E-14
  4.4000000E+06  7.6151750E-14
  4.6000000E+06  6.2964896E-14
  4.8000000E+06  5.2452286E-14
  5.0000000E+06  4.3996979E-14
  5.1250000E+06  3.9548184E-14
  5.2500000E+06  3.5633511E-14
  5.3750000E+06  3.2178945E-14
  5.5000000E+06  2.9122056E-14
  5.7500000E+06  2.3998022E-14
  5.8750000E+06  2.1847748E-14
  6.0000000E+06  1.9926448E-14
  6.2500000E+06  1.6662089E-14
  6.5000000E+06  1.4022537E-14
  6.7500000E+06  1.1871036E-14
  7.0000000E+06  1.0104511E-14
  7.2500000E+06  8.6454659E-15
  7.5000000E+06  7.4342408E-15
  
  
#  87   7  M3  EION =  3.666000000E+03 eV   262
#  S(0) = 2.693283E+00
  3.6627904E+01  0.0000000E+00
  3.6627904E+03  0.0000000E+00
  3.6627904E+03  1.3306952E-03
  3.6660000E+03  1.3306952E-03
  3.6660364E+03  1.3306952E-03
  3.6661411E+03  1.3087668E-03
  3.6662458E+03  1.2877220E-03
  3.6663504E+03  1.2675398E-03
  3.6664551E+03  1.2481947E-03
  3.6666644E+03  1.2118992E-03
  3.6668737E+03  1.1785886E-03
  3.6672924E+03  1.1199159E-03
  3.6677110E+03  1.0702827E-03
  3.6685483E+03  9.9195947E-04
  3.6693855E+03  9.3400719E-04
  3.6702228E+03  8.9023575E-04
  3.6710601E+03  8.5663097E-04
  3.6718974E+03  8.3052066E-04
  3.6727346E+03  8.1007155E-04
  3.6744092E+03  7.8133188E-04
  3.6760837E+03  7.6366738E-04
  3.6777583E+03  7.5321824E-04
  3.6794328E+03  7.4759285E-04
  3.6827819E+03  7.4498643E-04
  3.6861310E+03  7.4808217E-04
  3.6894801E+03  7.5284603E-04
  3.6911546E+03  7.5514981E-04
  3.6928292E+03  7.5719085E-04
  3.6995273E+03  7.6164923E-04
  3.7062255E+03  7.6083419E-04
  3.7129237E+03  7.5757499E-04
  3.7196219E+03  7.5429423E-04
  3.7330182E+03  7.5094691E-04
  3.7397164E+03  7.5042461E-04
  3.7464146E+03  7.4993954E-04
  3.7598109E+03  7.4768894E-04
  3.7732073E+03  7.4364435E-04
  3.7866036E+03  7.3917103E-04
  3.8000000E+03  7.3528037E-04
  3.8125000E+03  7.3216895E-04
  3.8250000E+03  7.2911836E-04
  3.8500000E+03  7.2206325E-04
  3.8750000E+03  7.1438398E-04
  3.9000000E+03  7.0732584E-04
  3.9500000E+03  6.9355170E-04
  3.9750000E+03  6.8638459E-04
  4.0000000E+03  6.7948392E-04
  4.0500000E+03  6.6625366E-04
  4.1000000E+03  6.5295794E-04
  4.1500000E+03  6.4018194E-04
  4.2000000E+03  6.2773360E-04
  4.3000000E+03  6.0358813E-04
  4.4000000E+03  5.8057847E-04
  4.6000000E+03  5.3788729E-04
  4.8000000E+03  4.9918789E-04
  5.0000000E+03  4.6406514E-04
  5.2500000E+03  4.2461922E-04
  5.5000000E+03  3.8949990E-04
  5.7500000E+03  3.5816205E-04
  6.0000000E+03  3.3009652E-04
  6.5000000E+03  2.8215996E-04
  6.7500000E+03  2.6163177E-04
  7.0000000E+03  2.4303782E-04
  7.2500000E+03  2.2615588E-04
  7.5000000E+03  2.1079381E-04
  8.0000000E+03  1.8398011E-04
  8.5000000E+03  1.6149795E-04
  9.0000000E+03  1.4251136E-04
  9.5000000E+03  1.2636801E-04
  1.0000000E+04  1.1255254E-04
  1.0500000E+04  1.0066242E-04
  1.1000000E+04  9.0373911E-05
  1.1500000E+04  8.1425815E-05
  1.2000000E+04  7.3607162E-05
  1.2500000E+04  6.6745608E-05
  1.3000000E+04  6.0699405E-05
  1.3500000E+04  5.5351244E-05
  1.4000000E+04  5.0603518E-05
  1.4500000E+04  4.6374536E-05
  1.5000000E+04  4.2595613E-05
  1.6000000E+04  3.6164453E-05
  1.7000000E+04  3.0942001E-05
  1.8000000E+04  2.6658652E-05
  1.9000000E+04  2.3113805E-05
  2.0000000E+04  2.0156111E-05
  2.1000000E+04  1.7669898E-05
  2.2000000E+04  1.5565739E-05
  2.3000000E+04  1.3773742E-05
  2.4000000E+04  1.2238762E-05
  2.5000000E+04  1.0916885E-05
  2.6000000E+04  9.7728575E-06
  2.7000000E+04  8.7781590E-06
  2.8000000E+04  7.9095494E-06
  2.9000000E+04  7.1479673E-06
  3.0000000E+04  6.4776821E-06
  3.1000000E+04  5.8856357E-06
  3.2000000E+04  5.3609297E-06
  3.4000000E+04  4.4784099E-06
  3.6000000E+04  3.7727422E-06
  3.8000000E+04  3.2024867E-06
  4.0000000E+04  2.7372293E-06
  4.2000000E+04  2.3543245E-06
  4.4000000E+04  2.0366861E-06
  4.6000000E+04  1.7712677E-06
  4.8000000E+04  1.5479971E-06
  5.0000000E+04  1.3590196E-06
  5.2500000E+04  1.1617284E-06
  5.5000000E+04  9.9909148E-07
  5.7500000E+04  8.6400840E-07
  6.0000000E+04  7.5103163E-07
  6.5000000E+04  5.7542091E-07
  6.7500000E+04  5.0687069E-07
  7.0000000E+04  4.4820869E-07
  7.2500000E+04  3.9776748E-07
  7.5000000E+04  3.5419990E-07
  7.7500000E+04  3.1641041E-07
  8.0000000E+04  2.8350247E-07
  8.2500000E+04  2.5473812E-07
  8.5000000E+04  2.2950669E-07
  9.0000000E+04  1.8769420E-07
  9.5000000E+04  1.5491277E-07
  1.0000000E+05  1.2892325E-07
  1.0500000E+05  1.0810877E-07
  1.1000000E+05  9.1284413E-08
  1.1500000E+05  7.7570061E-08
  1.2000000E+05  6.6303841E-08
  1.2500000E+05  5.6982355E-08
  1.3000000E+05  4.9218743E-08
  1.3500000E+05  4.2712828E-08
  1.4000000E+05  3.7229604E-08
  1.4500000E+05  3.2583572E-08
  1.5000000E+05  2.8627189E-08
  1.5500000E+05  2.5242254E-08
  1.6000000E+05  2.2333428E-08
  1.6500000E+05  1.9823342E-08
  1.7000000E+05  1.7648834E-08
  1.7500000E+05  1.5758047E-08
  1.8000000E+05  1.4108184E-08
  1.8500000E+05  1.2663749E-08
  1.9000000E+05  1.1395166E-08
  2.0000000E+05  9.2904609E-09
  2.1000000E+05  7.6392777E-09
  2.2000000E+05  6.3306171E-09
  2.3000000E+05  5.2837096E-09
  2.4000000E+05  4.4390035E-09
  2.5000000E+05  3.7520504E-09
  2.6000000E+05  3.1893025E-09
  2.7000000E+05  2.7251776E-09
  2.8000000E+05  2.3399790E-09
  2.9000000E+05  2.0184067E-09
  3.0000000E+05  1.7484774E-09
  3.1000000E+05  1.5207321E-09
  3.2000000E+05  1.3276506E-09
  3.3000000E+05  1.1632135E-09
  3.4000000E+05  1.0225715E-09
  3.5000000E+05  9.0179469E-10
  3.6000000E+05  7.9768008E-10
  3.7000000E+05  7.0760369E-10
  3.8000000E+05  6.2940464E-10
  3.9000000E+05  5.6129489E-10
  4.0000000E+05  5.0178822E-10
  4.2000000E+05  4.0382227E-10
  4.4000000E+05  3.2778110E-10
  4.6000000E+05  2.6815810E-10
  4.8000000E+05  2.2097296E-10
  5.0000000E+05  1.8331107E-10
  5.1250000E+05  1.6362420E-10
  5.2500000E+05  1.4638920E-10
  5.3750000E+05  1.3125906E-10
  5.5000000E+05  1.1794171E-10
  5.7500000E+05  9.5795847E-11
  6.0000000E+05  7.8391402E-11
  6.2500000E+05  6.4593198E-11
  6.5000000E+05  5.3565292E-11
  6.6250000E+05  4.8889104E-11
  6.7500000E+05  4.4685240E-11
  7.0000000E+05  3.7484820E-11
  7.2500000E+05  3.1608355E-11
  7.5000000E+05  2.6783223E-11
  7.7500000E+05  2.2798720E-11
  8.0000000E+05  1.9490744E-11
  8.2500000E+05  1.6730562E-11
  8.5000000E+05  1.4416502E-11
  8.7500000E+05  1.2467744E-11
  9.0000000E+05  1.0819644E-11
  9.2500000E+05  9.4201968E-12
  9.5000000E+05  8.2273383E-12
  9.7500000E+05  7.2068668E-12
  1.0000000E+06  6.3308412E-12
  1.0250000E+06  5.5763286E-12
  1.0500000E+06  4.9244239E-12
  1.0750000E+06  4.3594785E-12
  1.1000000E+06  3.8684848E-12
  1.1250000E+06  3.4405870E-12
  1.1500000E+06  3.0666915E-12
  1.2000000E+06  2.4515284E-12
  1.2500000E+06  1.9750135E-12
  1.3000000E+06  1.6026105E-12
  1.3500000E+06  1.3091683E-12
  1.4000000E+06  1.0761705E-12
  1.4500000E+06  8.8984110E-13
  1.5000000E+06  7.3983280E-13
  1.5500000E+06  6.1830552E-13
  1.6000000E+06  5.1926894E-13
  1.6500000E+06  4.3811032E-13
  1.7000000E+06  3.7125197E-13
  1.7500000E+06  3.1589985E-13
  1.8000000E+06  2.6985743E-13
  1.8500000E+06  2.3138725E-13
  1.9000000E+06  1.9910705E-13
  1.9500000E+06  1.7191100E-13
  2.0000000E+06  1.4890979E-13
  2.0500000E+06  1.2938465E-13
  2.1000000E+06  1.1275187E-13
  2.1500000E+06  9.8535268E-14
  2.2000000E+06  8.6344698E-14
  2.2500000E+06  7.5859129E-14
  2.3000000E+06  6.6813362E-14
  2.3500000E+06  5.8987487E-14
  2.4000000E+06  5.2198488E-14
  2.4500000E+06  4.6293506E-14
  2.5000000E+06  4.1144432E-14
  2.6000000E+06  3.2700028E-14
  2.7000000E+06  2.6189245E-14
  2.8000000E+06  2.1125842E-14
  2.9000000E+06  1.7156208E-14
  3.0000000E+06  1.4020513E-14
  3.1000000E+06  1.1525994E-14
  3.2000000E+06  9.5283099E-15
  3.3000000E+06  7.9184494E-15
  3.4000000E+06  6.6134152E-15
  3.5000000E+06  5.5495400E-15
  3.6000000E+06  4.6776432E-15
  3.7000000E+06  3.9594760E-15
  3.8000000E+06  3.3651033E-15
  3.9000000E+06  2.8709511E-15
  4.0000000E+06  2.4583428E-15
  4.1000000E+06  2.1124002E-15
  4.2000000E+06  1.8212085E-15
  4.3000000E+06  1.5751775E-15
  4.4000000E+06  1.3665525E-15
  4.5000000E+06  1.1890350E-15
  4.6000000E+06  1.0374861E-15
  4.7000000E+06  9.0769591E-16
  4.8000000E+06  7.9620099E-16
  5.0000000E+06  6.1714738E-16
  5.1250000E+06  5.2880592E-16
  5.2500000E+06  4.5467140E-16
  5.3750000E+06  3.9221845E-16
  5.5000000E+06  3.3941207E-16
  5.6250000E+06  2.9460424E-16
  5.7500000E+06  2.5645440E-16
  5.8750000E+06  2.2386722E-16
  6.0000000E+06  1.9594278E-16
  6.1250000E+06  1.7194006E-16
  6.2500000E+06  1.5124733E-16
  6.3750000E+06  1.3335761E-16
  6.5000000E+06  1.1784919E-16
  6.6250000E+06  1.0437095E-16
  6.7500000E+06  9.2630568E-17
  7.0000000E+06  7.3415602E-17
  7.2500000E+06  5.8650504E-17
  
  
#  87   8  M4  EION =  3.134000000E+03 eV   266
#  S(0) = 3.606434E+00
  3.1326503E+01  0.0000000E+00
  3.1326503E+03  0.0000000E+00
  3.1326503E+03  1.4909538E-04
  3.1340000E+03  1.4909538E-04
  3.1340314E+03  1.4909538E-04
  3.1340829E+03  1.5752374E-04
  3.1341345E+03  1.6648002E-04
  3.1341860E+03  1.7599635E-04
  3.1342375E+03  1.8610695E-04
  3.1343406E+03  2.0825944E-04
  3.1344437E+03  2.3325961E-04
  3.1346498E+03  2.9332181E-04
  3.1348560E+03  3.6989725E-04
  3.1349591E+03  4.1579875E-04
  3.1350621E+03  4.6770402E-04
  3.1352683E+03  5.9295572E-04
  3.1354745E+03  7.5387091E-04
  3.1356806E+03  9.6136245E-04
  3.1358868E+03  1.2299214E-03
  3.1360929E+03  1.5787196E-03
  3.1362991E+03  2.0328282E-03
  3.1365052E+03  2.6241863E-03
  3.1369175E+03  4.3779441E-03
  3.1371237E+03  5.6190768E-03
  3.1373298E+03  7.1283334E-03
  3.1374329E+03  7.9690461E-03
  3.1375360E+03  8.8509128E-03
  3.1376390E+03  9.7548026E-03
  3.1377421E+03  1.0649918E-02
  3.1379483E+03  1.2267330E-02
  3.1380514E+03  1.2915980E-02
  3.1381544E+03  1.3424699E-02
  3.1383606E+03  1.3975080E-02
  3.1385667E+03  1.3890150E-02
  3.1387729E+03  1.3315349E-02
  3.1389790E+03  1.2465324E-02
  3.1391852E+03  1.1507749E-02
  3.1393913E+03  1.0549372E-02
  3.1395975E+03  9.6547059E-03
  3.1398036E+03  8.8545359E-03
  3.1402159E+03  7.5346822E-03
  3.1406283E+03  6.5393520E-03
  3.1410406E+03  5.7879492E-03
  3.1414529E+03  5.2146582E-03
  3.1418652E+03  4.7703247E-03
  3.1422775E+03  4.4207859E-03
  3.1431021E+03  3.9164923E-03
  3.1439267E+03  3.5803943E-03
  3.1447513E+03  3.3478991E-03
  3.1455759E+03  3.1823170E-03
  3.1464005E+03  3.0615069E-03
  3.1472251E+03  2.9714111E-03
  3.1488743E+03  2.8490447E-03
  3.1505235E+03  2.7701393E-03
  3.1521728E+03  2.7120761E-03
  3.1538220E+03  2.6632303E-03
  3.1604188E+03  2.4872630E-03
  3.1637173E+03  2.4068111E-03
  3.1670157E+03  2.3368195E-03
  3.1703141E+03  2.2793697E-03
  3.1736126E+03  2.2341494E-03
  3.1802094E+03  2.1728487E-03
  3.1835078E+03  2.1520389E-03
  3.1868063E+03  2.1349480E-03
  3.1934031E+03  2.1059235E-03
  3.2000000E+03  2.0784871E-03
  3.2125000E+03  2.0277248E-03
  3.2250000E+03  1.9863745E-03
  3.2375000E+03  1.9572174E-03
  3.2500000E+03  1.9344278E-03
  3.2750000E+03  1.8894304E-03
  3.3000000E+03  1.8472923E-03
  3.3250000E+03  1.8126292E-03
  3.3500000E+03  1.7786635E-03
  3.3750000E+03  1.7440698E-03
  3.4000000E+03  1.7116371E-03
  3.5000000E+03  1.5896387E-03
  3.6000000E+03  1.4778097E-03
  3.8000000E+03  1.2808785E-03
  4.0000000E+03  1.1152763E-03
  4.2000000E+03  9.7543895E-04
  4.4000000E+03  8.5714340E-04
  4.6000000E+03  7.5636271E-04
  4.8000000E+03  6.7022271E-04
  5.0000000E+03  5.9618364E-04
  5.2500000E+03  5.1759257E-04
  5.5000000E+03  4.5166091E-04
  5.7500000E+03  3.9599040E-04
  6.0000000E+03  3.4870333E-04
  6.5000000E+03  2.7364887E-04
  6.7500000E+03  2.4375031E-04
  7.0000000E+03  2.1785189E-04
  7.2500000E+03  1.9532607E-04
  7.5000000E+03  1.7565578E-04
  8.0000000E+03  1.4324717E-04
  8.5000000E+03  1.1801090E-04
  9.0000000E+03  9.8115154E-05
  9.5000000E+03  8.2252330E-05
  1.0000000E+04  6.9474925E-05
  1.0500000E+04  5.9086717E-05
  1.1000000E+04  5.0569082E-05
  1.1500000E+04  4.3530685E-05
  1.2000000E+04  3.7672761E-05
  1.2500000E+04  3.2764893E-05
  1.3000000E+04  2.8627717E-05
  1.3500000E+04  2.5120288E-05
  1.4000000E+04  2.2130944E-05
  1.4500000E+04  1.9570509E-05
  1.5000000E+04  1.7367254E-05
  1.6000000E+04  1.3810681E-05
  1.7000000E+04  1.1112651E-05
  1.8000000E+04  9.0366485E-06
  1.9000000E+04  7.4187977E-06
  2.0000000E+04  6.1434172E-06
  2.1000000E+04  5.1274745E-06
  2.2000000E+04  4.3104633E-06
  2.3000000E+04  3.6476839E-06
  2.4000000E+04  3.1056988E-06
  2.5000000E+04  2.6592046E-06
  2.6000000E+04  2.2888524E-06
  2.7000000E+04  1.9796996E-06
  2.8000000E+04  1.7201022E-06
  2.9000000E+04  1.5009104E-06
  3.0000000E+04  1.3148767E-06
  3.1000000E+04  1.1562186E-06
  3.2000000E+04  1.0202909E-06
  3.4000000E+04  8.0230218E-07
  3.6000000E+04  6.3842974E-07
  3.8000000E+04  5.1348854E-07
  4.0000000E+04  4.1701203E-07
  4.2000000E+04  3.4165417E-07
  4.4000000E+04  2.8217344E-07
  4.6000000E+04  2.3477411E-07
  4.8000000E+04  1.9666969E-07
  5.0000000E+04  1.6578906E-07
  5.2500000E+04  1.3501192E-07
  5.5000000E+04  1.1086931E-07
  5.7500000E+04  9.1744114E-08
  6.0000000E+04  7.6456231E-08
  6.5000000E+04  5.4124200E-08
  6.7500000E+04  4.5935468E-08
  7.0000000E+04  3.9191436E-08
  7.2500000E+04  3.3602565E-08
  7.5000000E+04  2.8943963E-08
  8.0000000E+04  2.1750350E-08
  8.5000000E+04  1.6598392E-08
  9.0000000E+04  1.2842406E-08
  9.5000000E+04  1.0060200E-08
  1.0000000E+05  7.9695799E-09
  1.0500000E+05  6.3781312E-09
  1.1000000E+05  5.1522918E-09
  1.1500000E+05  4.1978319E-09
  1.2000000E+05  3.4472729E-09
  1.2500000E+05  2.8516396E-09
  1.3000000E+05  2.3749406E-09
  1.3500000E+05  1.9904203E-09
  1.4000000E+05  1.6779778E-09
  1.4500000E+05  1.4223640E-09
  1.5000000E+05  1.2119025E-09
  1.5500000E+05  1.0375761E-09
  1.6000000E+05  8.9236547E-10
  1.6500000E+05  7.7076547E-10
  1.7000000E+05  6.6842698E-10
  1.8000000E+05  5.0839159E-10
  1.9000000E+05  3.9200984E-10
  2.0000000E+05  3.0603459E-10
  2.1000000E+05  2.4161341E-10
  2.2000000E+05  1.9271562E-10
  2.3000000E+05  1.5516078E-10
  2.4000000E+05  1.2600450E-10
  2.5000000E+05  1.0314262E-10
  2.6000000E+05  8.5051147E-11
  2.7000000E+05  7.0612536E-11
  2.8000000E+05  5.8997951E-11
  2.9000000E+05  4.9586145E-11
  3.0000000E+05  4.1906804E-11
  3.1000000E+05  3.5600632E-11
  3.2000000E+05  3.0390801E-11
  3.3000000E+05  2.6062269E-11
  3.4000000E+05  2.2446717E-11
  3.5000000E+05  1.9411478E-11
  3.6000000E+05  1.6851283E-11
  3.8000000E+05  1.2836246E-11
  4.0000000E+05  9.9068142E-12
  4.2000000E+05  7.7370961E-12
  4.4000000E+05  6.1080264E-12
  4.6000000E+05  4.8696237E-12
  4.8000000E+05  3.9174602E-12
  5.0000000E+05  3.1777111E-12
  5.2500000E+05  2.4725517E-12
  5.5000000E+05  1.9448929E-12
  5.7500000E+05  1.5450868E-12
  6.0000000E+05  1.2386709E-12
  6.2500000E+05  1.0013531E-12
  6.5000000E+05  8.1576775E-13
  6.6250000E+05  7.3830005E-13
  6.7500000E+05  6.6933772E-13
  7.0000000E+05  5.5284350E-13
  7.2500000E+05  4.5945082E-13
  7.5000000E+05  3.8404044E-13
  7.7500000E+05  3.2274124E-13
  8.0000000E+05  2.7259972E-13
  8.2500000E+05  2.3134340E-13
  8.5000000E+05  1.9720994E-13
  8.7500000E+05  1.6882243E-13
  9.0000000E+05  1.4509758E-13
  9.2500000E+05  1.2517750E-13
  9.5000000E+05  1.0837858E-13
  1.0000000E+06  8.2058394E-14
  1.0500000E+06  6.2898327E-14
  1.1000000E+06  4.8754034E-14
  1.1500000E+06  3.8178590E-14
  1.2000000E+06  3.0178873E-14
  1.2500000E+06  2.4062473E-14
  1.3000000E+06  1.9339676E-14
  1.3500000E+06  1.5659603E-14
  1.4000000E+06  1.2767700E-14
  1.4500000E+06  1.0477200E-14
  1.5000000E+06  8.6496348E-15
  1.5500000E+06  7.1813597E-15
  1.6000000E+06  5.9940931E-15
  1.6500000E+06  5.0282146E-15
  1.7000000E+06  4.2379491E-15
  1.7500000E+06  3.5878767E-15
  1.8000000E+06  3.0503972E-15
  1.8500000E+06  2.6038589E-15
  1.9000000E+06  2.2311709E-15
  2.0000000E+06  1.6557988E-15
  2.1000000E+06  1.2450877E-15
  2.2000000E+06  9.4756916E-16
  2.3000000E+06  7.2913005E-16
  2.4000000E+06  5.6675667E-16
  2.5000000E+06  4.4467655E-16
  2.6000000E+06  3.5192228E-16
  2.7000000E+06  2.8076432E-16
  2.8000000E+06  2.2568128E-16
  2.9000000E+06  1.8268169E-16
  3.0000000E+06  1.4884786E-16
  3.1000000E+06  1.2202760E-16
  3.2000000E+06  1.0061862E-16
  3.3000000E+06  8.3417925E-17
  3.4000000E+06  6.9514070E-17
  3.5000000E+06  5.8210363E-17
  3.6000000E+06  4.8970316E-17
  3.7000000E+06  4.1377700E-17
  3.8000000E+06  3.5107742E-17
  3.9000000E+06  2.9905581E-17
  4.0000000E+06  2.5570004E-17
  4.1000000E+06  2.1941271E-17
  4.2000000E+06  1.8891855E-17
  4.3000000E+06  1.6319374E-17
  4.4000000E+06  1.4141223E-17
  4.6000000E+06  1.0712501E-17
  4.8000000E+06  8.2047263E-18
  5.0000000E+06  6.3479438E-18
  5.1250000E+06  5.4334376E-18
  5.2500000E+06  4.6670230E-18
  5.3750000E+06  4.0222377E-18
  5.5000000E+06  3.4777672E-18
  5.7500000E+06  2.6239759E-18
  6.0000000E+06  2.0023238E-18
  6.2500000E+06  1.5436680E-18
  6.5000000E+06  1.2012649E-18
  6.6250000E+06  1.0632564E-18
  6.7500000E+06  9.4315223E-19
  7.0000000E+06  7.4683452E-19
  
  
#  87   9  M5  EION =  2.998000000E+03 eV   261
#  S(0) = 5.338118E+00
  2.9968354E+01  0.0000000E+00
  2.9968354E+03  0.0000000E+00
  2.9968354E+03  1.9176101E-04
  2.9980000E+03  1.9176101E-04
  2.9980300E+03  1.9176101E-04
  2.9980792E+03  2.0248416E-04
  2.9981285E+03  2.1382564E-04
  2.9981777E+03  2.2581949E-04
  2.9982270E+03  2.3850174E-04
  2.9983255E+03  2.6608632E-04
  2.9984240E+03  2.9691276E-04
  2.9986210E+03  3.6983555E-04
  2.9988180E+03  4.6086607E-04
  2.9990150E+03  5.7457413E-04
  2.9992120E+03  7.1679247E-04
  2.9994090E+03  8.9498874E-04
  2.9996060E+03  1.1187536E-03
  2.9998030E+03  1.4004082E-03
  3.0000000E+03  1.7557578E-03
  3.0001953E+03  2.2006410E-03
  3.0003906E+03  2.7624563E-03
  3.0005859E+03  3.4715483E-03
  3.0007812E+03  4.3637603E-03
  3.0011719E+03  6.8507800E-03
  3.0013672E+03  8.5027445E-03
  3.0015625E+03  1.0424806E-02
  3.0017578E+03  1.2535473E-02
  3.0019531E+03  1.4689962E-02
  3.0021484E+03  1.6659957E-02
  3.0023437E+03  1.8187720E-02
  3.0025391E+03  1.9113219E-02
  3.0027344E+03  1.9399770E-02
  3.0029297E+03  1.9092621E-02
  3.0031250E+03  1.8358167E-02
  3.0033203E+03  1.7375953E-02
  3.0035156E+03  1.6286450E-02
  3.0037109E+03  1.5182359E-02
  3.0039062E+03  1.4123833E-02
  3.0042969E+03  1.2264627E-02
  3.0046875E+03  1.0767566E-02
  3.0050781E+03  9.5892637E-03
  3.0054687E+03  8.6616870E-03
  3.0058594E+03  7.9271463E-03
  3.0062500E+03  7.3395113E-03
  3.0070312E+03  6.4762119E-03
  3.0078125E+03  5.8897314E-03
  3.0085937E+03  5.4778424E-03
  3.0093750E+03  5.1806467E-03
  3.0109375E+03  4.7963514E-03
  3.0125000E+03  4.5709447E-03
  3.0140625E+03  4.4272737E-03
  3.0156250E+03  4.3256977E-03
  3.0171875E+03  4.2449227E-03
  3.0187500E+03  4.1735738E-03
  3.0218750E+03  4.0400385E-03
  3.0250000E+03  3.9116353E-03
  3.0312500E+03  3.6879102E-03
  3.0375000E+03  3.5311039E-03
  3.0406250E+03  3.4763919E-03
  3.0437500E+03  3.4338263E-03
  3.0500000E+03  3.3726841E-03
  3.0562500E+03  3.3271224E-03
  3.0625000E+03  3.2853995E-03
  3.0687500E+03  3.2438064E-03
  3.0750000E+03  3.2032375E-03
  3.1000000E+03  3.0828646E-03
  3.1125000E+03  3.0441848E-03
  3.1250000E+03  3.0076428E-03
  3.1375000E+03  2.9699809E-03
  3.1500000E+03  2.9329774E-03
  3.1750000E+03  2.8687092E-03
  3.2000000E+03  2.8123978E-03
  3.3000000E+03  2.5953077E-03
  3.4000000E+03  2.3989312E-03
  3.5000000E+03  2.2202410E-03
  3.6000000E+03  2.0579041E-03
  3.8000000E+03  1.7749656E-03
  4.0000000E+03  1.5387988E-03
  4.2000000E+03  1.3408924E-03
  4.4000000E+03  1.1741510E-03
  4.6000000E+03  1.0329109E-03
  4.8000000E+03  9.1250035E-04
  5.0000000E+03  8.0933446E-04
  5.2500000E+03  7.0024057E-04
  5.5000000E+03  6.0907289E-04
  5.7500000E+03  5.3236784E-04
  6.0000000E+03  4.6743337E-04
  6.5000000E+03  3.6484348E-04
  6.7500000E+03  3.2415834E-04
  7.0000000E+03  2.8900906E-04
  7.2500000E+03  2.5851362E-04
  7.5000000E+03  2.3194976E-04
  8.0000000E+03  1.8833905E-04
  8.5000000E+03  1.5452923E-04
  9.0000000E+03  1.2798116E-04
  9.5000000E+03  1.0689687E-04
  1.0000000E+04  8.9975712E-05
  1.0500000E+04  7.6266155E-05
  1.1000000E+04  6.5062334E-05
  1.1500000E+04  5.5833468E-05
  1.2000000E+04  4.8175761E-05
  1.2500000E+04  4.1778787E-05
  1.3000000E+04  3.6401529E-05
  1.3500000E+04  3.1855198E-05
  1.4000000E+04  2.7990606E-05
  1.4500000E+04  2.4688950E-05
  1.5000000E+04  2.1854912E-05
  1.6000000E+04  1.7296079E-05
  1.7000000E+04  1.3853543E-05
  1.8000000E+04  1.1216206E-05
  1.9000000E+04  9.1694430E-06
  2.0000000E+04  7.5623736E-06
  2.1000000E+04  6.2871184E-06
  2.2000000E+04  5.2653574E-06
  2.3000000E+04  4.4394367E-06
  2.4000000E+04  3.7663733E-06
  2.5000000E+04  3.2137509E-06
  2.6000000E+04  2.7568568E-06
  2.7000000E+04  2.3766665E-06
  2.8000000E+04  2.0583996E-06
  2.9000000E+04  1.7904738E-06
  3.0000000E+04  1.5637420E-06
  3.1000000E+04  1.3709261E-06
  3.2000000E+04  1.2061942E-06
  3.4000000E+04  9.4305735E-07
  3.6000000E+04  7.4628006E-07
  3.8000000E+04  5.9700694E-07
  4.0000000E+04  4.8230306E-07
  4.2000000E+04  3.9313028E-07
  4.4000000E+04  3.2306794E-07
  4.6000000E+04  2.6748552E-07
  4.8000000E+04  2.2299744E-07
  5.0000000E+04  1.8709719E-07
  5.2500000E+04  1.5148371E-07
  5.5000000E+04  1.2368998E-07
  5.7500000E+04  1.0178250E-07
  6.0000000E+04  8.4356373E-08
  6.5000000E+04  5.9077023E-08
  6.7500000E+04  4.9874793E-08
  7.0000000E+04  4.2330771E-08
  7.2500000E+04  3.6107172E-08
  7.5000000E+04  3.0942576E-08
  8.0000000E+04  2.3018413E-08
  8.5000000E+04  1.7391960E-08
  9.0000000E+04  1.3324548E-08
  9.5000000E+04  1.0336599E-08
  1.0000000E+05  8.1097173E-09
  1.0500000E+05  6.4282506E-09
  1.1000000E+05  5.1434691E-09
  1.1500000E+05  4.1510877E-09
  1.2000000E+05  3.3768983E-09
  1.2500000E+05  2.7673623E-09
  1.3000000E+05  2.2833679E-09
  1.3500000E+05  1.8960147E-09
  1.4000000E+05  1.5837209E-09
  1.4500000E+05  1.3302068E-09
  1.5000000E+05  1.1230814E-09
  1.5500000E+05  9.5283360E-10
  1.6000000E+05  8.1210233E-10
  1.6500000E+05  6.9514715E-10
  1.7000000E+05  5.9746079E-10
  1.8000000E+05  4.4637004E-10
  1.9000000E+05  3.3812628E-10
  2.0000000E+05  2.5934261E-10
  2.1000000E+05  2.0117512E-10
  2.2000000E+05  1.5766767E-10
  2.3000000E+05  1.2473801E-10
  2.4000000E+05  9.9542852E-11
  2.5000000E+05  8.0072615E-11
  2.6000000E+05  6.4887844E-11
  2.7000000E+05  5.2944352E-11
  2.8000000E+05  4.3475933E-11
  2.9000000E+05  3.5914437E-11
  3.0000000E+05  2.9834319E-11
  3.1000000E+05  2.4913891E-11
  3.2000000E+05  2.0907900E-11
  3.3000000E+05  1.7627862E-11
  3.4000000E+05  1.4927835E-11
  3.5000000E+05  1.2694003E-11
  3.6000000E+05  1.0837001E-11
  3.8000000E+05  7.9856426E-12
  4.0000000E+05  5.9644264E-12
  4.2000000E+05  4.5096016E-12
  4.4000000E+05  3.4478178E-12
  4.6000000E+05  2.6630146E-12
  4.8000000E+05  2.0761730E-12
  5.0000000E+05  1.6326626E-12
  5.2500000E+05  1.2225841E-12
  5.5000000E+05  9.2597115E-13
  5.7500000E+05  7.0866227E-13
  6.0000000E+05  5.4757556E-13
  6.2500000E+05  4.2686874E-13
  6.5000000E+05  3.3551350E-13
  6.6250000E+05  2.9831549E-13
  6.7500000E+05  2.6573056E-13
  7.0000000E+05  2.1196567E-13
  7.2500000E+05  1.7020864E-13
  7.5000000E+05  1.3753360E-13
  7.7500000E+05  1.1178491E-13
  8.0000000E+05  9.1360069E-14
  8.2500000E+05  7.5057395E-14
  8.5000000E+05  6.1968468E-14
  8.7500000E+05  5.1401384E-14
  9.0000000E+05  4.2825404E-14
  9.2500000E+05  3.5830645E-14
  9.5000000E+05  3.0098538E-14
  1.0000000E+06  2.1479093E-14
  1.0500000E+06  1.5542474E-14
  1.1000000E+06  1.1390503E-14
  1.1500000E+06  8.4456613E-15
  1.2000000E+06  6.3298894E-15
  1.2500000E+06  4.7915930E-15
  1.3000000E+06  3.6607823E-15
  1.3500000E+06  2.8209815E-15
  1.4000000E+06  2.1913430E-15
  1.4500000E+06  1.7150704E-15
  1.5000000E+06  1.3518049E-15
  1.5500000E+06  1.0725665E-15
  1.6000000E+06  8.5634311E-16
  1.6500000E+06  6.8775590E-16
  1.7000000E+06  5.5545114E-16
  1.7500000E+06  4.5097872E-16
  1.8000000E+06  3.6800124E-16
  1.8500000E+06  3.0173019E-16
  1.9000000E+06  2.4852238E-16
  1.9500000E+06  2.0558785E-16
  2.0000000E+06  1.7077671E-16
  2.0500000E+06  1.4242262E-16
  2.1000000E+06  1.1922674E-16
  2.1500000E+06  1.0017118E-16
  2.2000000E+06  8.4454260E-17
  2.2500000E+06  7.1441398E-17
  2.3000000E+06  6.0627747E-17
  2.4000000E+06  4.4063999E-17
  2.5000000E+06  3.2394095E-17
  2.6000000E+06  2.4069119E-17
  2.7000000E+06  1.8061206E-17
  2.8000000E+06  1.3678568E-17
  2.9000000E+06  1.0449355E-17
  3.0000000E+06  8.0475724E-18
  3.1000000E+06  6.2453616E-18
  3.2000000E+06  4.8817032E-18
  3.3000000E+06  3.8417217E-18
  3.4000000E+06  3.0426805E-18
  3.5000000E+06  2.4244614E-18
  3.6000000E+06  1.9429986E-18
  3.7000000E+06  1.5656970E-18
  3.8000000E+06  1.2682628E-18
  3.9000000E+06  1.0324583E-18
  4.0000000E+06  8.4449850E-19
  4.1000000E+06  6.9389907E-19
  4.2000000E+06  5.7263613E-19
  4.3000000E+06  4.7453159E-19
  4.4000000E+06  3.9479458E-19
  4.5000000E+06  3.2969504E-19
  4.6000000E+06  2.7631872E-19
  4.7000000E+06  2.3237635E-19
  4.8000000E+06  1.9606043E-19
  5.0000000E+06  1.4088755E-19
  5.1250000E+06  1.1531109E-19
  5.2500000E+06  9.4817212E-20
  
  
#  87  10  N1  EION =  1.153000000E+03 eV   276
#  S(0) = 7.066576E-01
  1.1496425E+01  0.0000000E+00
  1.1496425E+03  0.0000000E+00
  1.1496425E+03  2.7905318E-04
  1.1530000E+03  2.7905318E-04
  1.1530113E+03  2.7905318E-04
  1.1533050E+03  2.8224207E-04
  1.1535987E+03  2.8525030E-04
  1.1538923E+03  2.8808540E-04
  1.1541860E+03  2.9075477E-04
  1.1547734E+03  2.9562517E-04
  1.1553607E+03  2.9991725E-04
  1.1565355E+03  3.0697170E-04
  1.1577102E+03  3.1229113E-04
  1.1588849E+03  3.1619068E-04
  1.1600596E+03  3.1893511E-04
  1.1612343E+03  3.2074652E-04
  1.1624090E+03  3.2181130E-04
  1.1647585E+03  3.2230027E-04
  1.1671079E+03  3.2136594E-04
  1.1694574E+03  3.1966937E-04
  1.1718068E+03  3.1765201E-04
  1.1741562E+03  3.1559696E-04
  1.1765057E+03  3.1367501E-04
  1.1788551E+03  3.1197861E-04
  1.1812045E+03  3.1054675E-04
  1.1859034E+03  3.0846837E-04
  1.1906023E+03  3.0724791E-04
  1.1953011E+03  3.0656824E-04
  1.2000000E+03  3.0612105E-04
  1.2062500E+03  3.0549054E-04
  1.2125000E+03  3.0454724E-04
  1.2187500E+03  3.0322302E-04
  1.2250000E+03  3.0160691E-04
  1.2312500E+03  2.9984995E-04
  1.2375000E+03  2.9809902E-04
  1.2437500E+03  2.9645188E-04
  1.2500000E+03  2.9495392E-04
  1.2625000E+03  2.9235136E-04
  1.2687500E+03  2.9115902E-04
  1.2750000E+03  2.8997525E-04
  1.2875000E+03  2.8749086E-04
  1.3000000E+03  2.8479435E-04
  1.3125000E+03  2.8197905E-04
  1.3250000E+03  2.7920277E-04
  1.3375000E+03  2.7656357E-04
  1.3500000E+03  2.7406473E-04
  1.3625000E+03  2.7164335E-04
  1.3750000E+03  2.6923263E-04
  1.3875000E+03  2.6678065E-04
  1.4000000E+03  2.6429488E-04
  1.4250000E+03  2.5934118E-04
  1.4500000E+03  2.5460298E-04
  1.4625000E+03  2.5232228E-04
  1.4750000E+03  2.5007239E-04
  1.5000000E+03  2.4561316E-04
  1.5500000E+03  2.3680521E-04
  1.5750000E+03  2.3259891E-04
  1.6000000E+03  2.2852178E-04
  1.6500000E+03  2.2059819E-04
  1.7000000E+03  2.1297468E-04
  1.7500000E+03  2.0575510E-04
  1.8000000E+03  1.9886996E-04
  1.8500000E+03  1.9224715E-04
  1.9000000E+03  1.8595972E-04
  2.0000000E+03  1.7422588E-04
  2.1000000E+03  1.6349795E-04
  2.2000000E+03  1.5371295E-04
  2.3000000E+03  1.4473304E-04
  2.4000000E+03  1.3650488E-04
  2.5000000E+03  1.2895064E-04
  2.6000000E+03  1.2199444E-04
  2.7000000E+03  1.1557362E-04
  2.8000000E+03  1.0963962E-04
  2.9000000E+03  1.0414734E-04
  3.0000000E+03  9.9055008E-05
  3.1000000E+03  9.4325129E-05
  3.2000000E+03  8.9924164E-05
  3.4000000E+03  8.1993496E-05
  3.6000000E+03  7.5062540E-05
  3.8000000E+03  6.8970929E-05
  4.0000000E+03  6.3588923E-05
  4.2000000E+03  5.8810696E-05
  4.4000000E+03  5.4549361E-05
  4.6000000E+03  5.0733051E-05
  4.8000000E+03  4.7301976E-05
  5.0000000E+03  4.4206010E-05
  5.2500000E+03  4.0743570E-05
  5.5000000E+03  3.7670369E-05
  5.7500000E+03  3.4929890E-05
  6.0000000E+03  3.2475712E-05
  6.5000000E+03  2.8278831E-05
  6.7500000E+03  2.6476564E-05
  7.0000000E+03  2.4839525E-05
  7.2500000E+03  2.3348102E-05
  7.5000000E+03  2.1985538E-05
  8.0000000E+03  1.9591234E-05
  8.5000000E+03  1.7562830E-05
  9.0000000E+03  1.5829393E-05
  9.5000000E+03  1.4336491E-05
  1.0000000E+04  1.3041664E-05
  1.0500000E+04  1.1911420E-05
  1.1000000E+04  1.0919072E-05
  1.1500000E+04  1.0043138E-05
  1.2000000E+04  9.2661635E-06
  1.2500000E+04  8.5738439E-06
  1.3000000E+04  7.9543691E-06
  1.3500000E+04  7.3979123E-06
  1.4000000E+04  6.8962501E-06
  1.4500000E+04  6.4424561E-06
  1.5000000E+04  6.0306604E-06
  1.6000000E+04  5.3138002E-06
  1.7000000E+04  4.7136308E-06
  1.8000000E+04  4.2062857E-06
  1.9000000E+04  3.7736906E-06
  2.0000000E+04  3.4019628E-06
  2.1000000E+04  3.0802941E-06
  2.2000000E+04  2.8001716E-06
  2.3000000E+04  2.5548156E-06
  2.4000000E+04  2.3387730E-06
  2.5000000E+04  2.1476177E-06
  2.6000000E+04  1.9777264E-06
  2.7000000E+04  1.8261097E-06
  2.8000000E+04  1.6902840E-06
  2.9000000E+04  1.5681714E-06
  3.0000000E+04  1.4580232E-06
  3.1000000E+04  1.3583588E-06
  3.2000000E+04  1.2679183E-06
  3.4000000E+04  1.1105497E-06
  3.6000000E+04  9.7896971E-07
  3.8000000E+04  8.6796497E-07
  4.0000000E+04  7.7356322E-07
  4.2000000E+04  6.9269639E-07
  4.4000000E+04  6.2296559E-07
  4.6000000E+04  5.6247409E-07
  4.8000000E+04  5.0970742E-07
  5.0000000E+04  4.6344483E-07
  5.2500000E+04  4.1326909E-07
  5.5000000E+04  3.7016487E-07
  5.7500000E+04  3.3290793E-07
  5.8750000E+04  3.1615963E-07
  6.0000000E+04  3.0052386E-07
  6.2500000E+04  2.7222995E-07
  6.5000000E+04  2.4739182E-07
  6.7500000E+04  2.2549126E-07
  7.0000000E+04  2.0610195E-07
  7.2500000E+04  1.8887060E-07
  7.5000000E+04  1.7350262E-07
  7.7500000E+04  1.5975104E-07
  8.0000000E+04  1.4740754E-07
  8.2500000E+04  1.3629547E-07
  8.5000000E+04  1.2626433E-07
  8.7500000E+04  1.1718533E-07
  9.0000000E+04  1.0894779E-07
  9.2500000E+04  1.0145621E-07
  9.5000000E+04  9.4627930E-08
  1.0000000E+05  8.2683062E-08
  1.0500000E+05  7.2640762E-08
  1.1000000E+05  6.4137406E-08
  1.1500000E+05  5.6889887E-08
  1.2000000E+05  5.0675498E-08
  1.2500000E+05  4.5317387E-08
  1.3000000E+05  4.0673832E-08
  1.3500000E+05  3.6630367E-08
  1.4000000E+05  3.3093845E-08
  1.4500000E+05  2.9987911E-08
  1.5000000E+05  2.7249582E-08
  1.5500000E+05  2.4826604E-08
  1.6000000E+05  2.2675352E-08
  1.6500000E+05  2.0759210E-08
  1.7000000E+05  1.9047300E-08
  1.7500000E+05  1.7513458E-08
  1.8000000E+05  1.6135417E-08
  1.8500000E+05  1.4894151E-08
  1.9000000E+05  1.3773342E-08
  1.9500000E+05  1.2758938E-08
  2.0000000E+05  1.1838794E-08
  2.0500000E+05  1.1002379E-08
  2.1000000E+05  1.0240526E-08
  2.2000000E+05  8.9095154E-09
  2.3000000E+05  7.7929375E-09
  2.4000000E+05  6.8499333E-09
  2.5000000E+05  6.0485787E-09
  2.6000000E+05  5.3636798E-09
  2.7000000E+05  4.7751783E-09
  2.8000000E+05  4.2669797E-09
  2.9000000E+05  3.8260776E-09
  3.0000000E+05  3.4418883E-09
  3.1000000E+05  3.1057436E-09
  3.2000000E+05  2.8105004E-09
  3.3000000E+05  2.5502391E-09
  3.4000000E+05  2.3200272E-09
  3.5000000E+05  2.1157339E-09
  3.6000000E+05  1.9338839E-09
  3.7000000E+05  1.7715394E-09
  3.8000000E+05  1.6262066E-09
  3.9000000E+05  1.4957599E-09
  4.0000000E+05  1.3783808E-09
  4.1000000E+05  1.2725072E-09
  4.2000000E+05  1.1767921E-09
  4.3000000E+05  1.0900703E-09
  4.4000000E+05  1.0113316E-09
  4.6000000E+05  8.7440113E-10
  4.8000000E+05  7.6022302E-10
  5.0000000E+05  6.6435415E-10
  5.1250000E+05  6.1216599E-10
  5.2500000E+05  5.6507758E-10
  5.3750000E+05  5.2249469E-10
  5.5000000E+05  4.8390319E-10
  5.7500000E+05  4.1696724E-10
  5.8750000E+05  3.8789498E-10
  6.0000000E+05  3.6134294E-10
  6.2500000E+05  3.1478744E-10
  6.5000000E+05  2.7556473E-10
  6.7500000E+05  2.4231790E-10
  7.0000000E+05  2.1397668E-10
  7.2500000E+05  1.8968980E-10
  7.5000000E+05  1.6877476E-10
  7.7500000E+05  1.5068033E-10
  8.0000000E+05  1.3495846E-10
  8.2500000E+05  1.2124266E-10
  8.5000000E+05  1.0923130E-10
  8.7500000E+05  9.8674731E-11
  9.0000000E+05  8.9365262E-11
  9.2500000E+05  8.1129223E-11
  9.5000000E+05  7.3820736E-11
  9.7500000E+05  6.7316677E-11
  1.0000000E+06  6.1512679E-11
  1.0250000E+06  5.6319911E-11
  1.0500000E+06  5.1662442E-11
  1.0750000E+06  4.7475148E-11
  1.1000000E+06  4.3702017E-11
  1.1250000E+06  4.0294711E-11
  1.1500000E+06  3.7211384E-11
  1.2000000E+06  3.1876160E-11
  1.2250000E+06  2.9565034E-11
  1.2500000E+06  2.7458156E-11
  1.3000000E+06  2.3774648E-11
  1.3500000E+06  2.0683988E-11
  1.4000000E+06  1.8075399E-11
  1.4500000E+06  1.5861552E-11
  1.5000000E+06  1.3973070E-11
  1.5500000E+06  1.2354417E-11
  1.6000000E+06  1.0960802E-11
  1.6500000E+06  9.7558715E-12
  1.7000000E+06  8.7099505E-12
  1.7500000E+06  7.7986593E-12
  1.8000000E+06  7.0018584E-12
  1.8500000E+06  6.3028261E-12
  1.9000000E+06  5.6876117E-12
  1.9500000E+06  5.1445248E-12
  2.0000000E+06  4.6637273E-12
  2.0500000E+06  4.2369060E-12
  2.1000000E+06  3.8570081E-12
  2.1500000E+06  3.5180281E-12
  2.2000000E+06  3.2148349E-12
  2.2500000E+06  2.9430293E-12
  2.3000000E+06  2.6988277E-12
  2.3500000E+06  2.4789678E-12
  2.4000000E+06  2.2806267E-12
  2.4500000E+06  2.1013533E-12
  2.5000000E+06  1.9390141E-12
  2.6000000E+06  1.6579226E-12
  2.7000000E+06  1.4250539E-12
  2.8000000E+06  1.2309093E-12
  2.9000000E+06  1.0680916E-12
  3.0000000E+06  9.3079870E-13
  3.1000000E+06  8.1443980E-13
  3.2000000E+06  7.1535020E-13
  3.3000000E+06  6.3057866E-13
  3.4000000E+06  5.5772622E-13
  3.5000000E+06  4.9484792E-13
  3.6000000E+06  4.4035980E-13
  3.7000000E+06  3.9297809E-13
  3.8000000E+06  3.5166463E-13
  3.9000000E+06  3.1554870E-13
  4.0000000E+06  2.8389509E-13
  
  
#  87  11  N2  EION =  1.003000000E+03 eV   276
#  S(0) = 8.345709E-01
  9.9897728E+00  0.0000000E+00
  9.9897728E+02  0.0000000E+00
  9.9897728E+02  3.9332416E-04
  1.0030000E+03  3.9332416E-04
  1.0030099E+03  3.9332416E-04
  1.0030834E+03  3.9000532E-04
  1.0031568E+03  3.8681002E-04
  1.0032302E+03  3.8373251E-04
  1.0033036E+03  3.8076731E-04
  1.0034505E+03  3.7515303E-04
  1.0035973E+03  3.6992815E-04
  1.0038910E+03  3.6050912E-04
  1.0041847E+03  3.5226875E-04
  1.0047721E+03  3.3858424E-04
  1.0053594E+03  3.2772792E-04
  1.0059468E+03  3.1894313E-04
  1.0065342E+03  3.1171760E-04
  1.0071216E+03  3.0569491E-04
  1.0077089E+03  3.0062056E-04
  1.0088837E+03  2.9261875E-04
  1.0100584E+03  2.8670615E-04
  1.0112332E+03  2.8227959E-04
  1.0124079E+03  2.7895240E-04
  1.0147574E+03  2.7462221E-04
  1.0171070E+03  2.7237069E-04
  1.0194565E+03  2.7142132E-04
  1.0218060E+03  2.7127612E-04
  1.0241555E+03  2.7159777E-04
  1.0265050E+03  2.7215410E-04
  1.0288545E+03  2.7278801E-04
  1.0312040E+03  2.7339831E-04
  1.0359030E+03  2.7433923E-04
  1.0406020E+03  2.7480973E-04
  1.0453010E+03  2.7487706E-04
  1.0500000E+03  2.7468489E-04
  1.0562500E+03  2.7426326E-04
  1.0625000E+03  2.7385502E-04
  1.0687500E+03  2.7356235E-04
  1.0750000E+03  2.7339056E-04
  1.0812500E+03  2.7329359E-04
  1.0875000E+03  2.7321139E-04
  1.1000000E+03  2.7292493E-04
  1.1125000E+03  2.7241240E-04
  1.1250000E+03  2.7177552E-04
  1.1375000E+03  2.7112899E-04
  1.1500000E+03  2.7050167E-04
  1.2000000E+03  2.6756752E-04
  1.2250000E+03  2.6586843E-04
  1.2500000E+03  2.6412014E-04
  1.3000000E+03  2.6021966E-04
  1.3500000E+03  2.5603143E-04
  1.4000000E+03  2.5158419E-04
  1.4500000E+03  2.4689432E-04
  1.4750000E+03  2.4452976E-04
  1.5000000E+03  2.4213165E-04
  1.5500000E+03  2.3720813E-04
  1.6000000E+03  2.3224628E-04
  1.7000000E+03  2.2227027E-04
  1.8000000E+03  2.1238332E-04
  1.9000000E+03  2.0272418E-04
  2.0000000E+03  1.9340379E-04
  2.1000000E+03  1.8444305E-04
  2.2000000E+03  1.7591158E-04
  2.3000000E+03  1.6780583E-04
  2.4000000E+03  1.6011389E-04
  2.5000000E+03  1.5283415E-04
  2.6000000E+03  1.4595678E-04
  2.7000000E+03  1.3946534E-04
  2.8000000E+03  1.3333906E-04
  2.9000000E+03  1.2755700E-04
  3.0000000E+03  1.2209901E-04
  3.1000000E+03  1.1694550E-04
  3.2000000E+03  1.1207784E-04
  3.4000000E+03  1.0312952E-04
  3.6000000E+03  9.5122365E-05
  3.8000000E+03  8.7939907E-05
  4.0000000E+03  8.1480449E-05
  4.2000000E+03  7.5655865E-05
  4.4000000E+03  7.0389964E-05
  4.6000000E+03  6.5616969E-05
  4.8000000E+03  6.1280027E-05
  5.0000000E+03  5.7329960E-05
  5.2500000E+03  5.2871644E-05
  5.5000000E+03  4.8879254E-05
  5.7500000E+03  4.5292098E-05
  6.0000000E+03  4.2058858E-05
  6.5000000E+03  3.6486330E-05
  6.7500000E+03  3.4078146E-05
  7.0000000E+03  3.1883822E-05
  7.2500000E+03  2.9879458E-05
  7.5000000E+03  2.8044369E-05
  8.0000000E+03  2.4812650E-05
  8.5000000E+03  2.2070669E-05
  9.0000000E+03  1.9727184E-05
  9.5000000E+03  1.7710895E-05
  1.0000000E+04  1.5965521E-05
  1.0500000E+04  1.4446191E-05
  1.1000000E+04  1.3116808E-05
  1.1500000E+04  1.1948080E-05
  1.2000000E+04  1.0916046E-05
  1.2500000E+04  1.0000971E-05
  1.3000000E+04  9.1864849E-06
  1.3500000E+04  8.4589297E-06
  1.4000000E+04  7.8068437E-06
  1.4500000E+04  7.2205519E-06
  1.5000000E+04  6.6918501E-06
  1.6000000E+04  5.7802605E-06
  1.7000000E+04  5.0272564E-06
  1.8000000E+04  4.3994867E-06
  1.9000000E+04  3.8717552E-06
  2.0000000E+04  3.4247710E-06
  2.1000000E+04  3.0435806E-06
  2.2000000E+04  2.7164619E-06
  2.3000000E+04  2.4341320E-06
  2.4000000E+04  2.1891687E-06
  2.5000000E+04  1.9755875E-06
  2.6000000E+04  1.7885235E-06
  2.7000000E+04  1.6239929E-06
  2.8000000E+04  1.4787119E-06
  2.9000000E+04  1.3499558E-06
  3.0000000E+04  1.2354502E-06
  3.1000000E+04  1.1332871E-06
  3.2000000E+04  1.0418568E-06
  3.3000000E+04  9.5979502E-07
  3.4000000E+04  8.8594028E-07
  3.5000000E+04  8.1929938E-07
  3.6000000E+04  7.5901971E-07
  3.8000000E+04  6.5470435E-07
  4.0000000E+04  5.6821787E-07
  4.2000000E+04  4.9594234E-07
  4.4000000E+04  4.3510318E-07
  4.6000000E+04  3.8354882E-07
  4.8000000E+04  3.3959372E-07
  5.0000000E+04  3.0190478E-07
  5.2500000E+04  2.6200589E-07
  5.5000000E+04  2.2861913E-07
  5.7500000E+04  2.0048725E-07
  5.8750000E+04  1.8807719E-07
  6.0000000E+04  1.7663154E-07
  6.2500000E+04  1.5628268E-07
  6.5000000E+04  1.3883027E-07
  6.7500000E+04  1.2378608E-07
  7.0000000E+04  1.1075654E-07
  7.2500000E+04  9.9422015E-08
  7.5000000E+04  8.9521201E-08
  7.7500000E+04  8.0839175E-08
  8.0000000E+04  7.3198077E-08
  8.2500000E+04  6.6449923E-08
  8.5000000E+04  6.0470962E-08
  8.7500000E+04  5.5157194E-08
  9.0000000E+04  5.0420815E-08
  9.2500000E+04  4.6187377E-08
  9.5000000E+04  4.2393493E-08
  9.7500000E+04  3.8984986E-08
  1.0000000E+05  3.5915379E-08
  1.0250000E+05  3.3144662E-08
  1.0500000E+05  3.0638282E-08
  1.1000000E+05  2.6302669E-08
  1.1500000E+05  2.2712580E-08
  1.2000000E+05  1.9718330E-08
  1.2500000E+05  1.7204363E-08
  1.3000000E+05  1.5080593E-08
  1.3500000E+05  1.3276183E-08
  1.4000000E+05  1.1734934E-08
  1.4500000E+05  1.0411903E-08
  1.5000000E+05  9.2708848E-09
  1.5500000E+05  8.2825198E-09
  1.6000000E+05  7.4228488E-09
  1.6500000E+05  6.6722065E-09
  1.7000000E+05  6.0143614E-09
  1.7500000E+05  5.4358413E-09
  1.8000000E+05  4.9254080E-09
  1.8500000E+05  4.4736426E-09
  1.9000000E+05  4.0726156E-09
  1.9500000E+05  3.7156234E-09
  2.0000000E+05  3.3969760E-09
  2.0500000E+05  3.1118250E-09
  2.1000000E+05  2.8560246E-09
  2.1500000E+05  2.6260168E-09
  2.2000000E+05  2.4187377E-09
  2.2500000E+05  2.2315403E-09
  2.3000000E+05  2.0621312E-09
  2.4000000E+05  1.7689629E-09
  2.5000000E+05  1.5261462E-09
  2.6000000E+05  1.3236419E-09
  2.7000000E+05  1.1536728E-09
  2.8000000E+05  1.0101587E-09
  2.9000000E+05  8.8830575E-10
  3.0000000E+05  7.8430460E-10
  3.1000000E+05  6.9510556E-10
  3.2000000E+05  6.1824999E-10
  3.3000000E+05  5.5174282E-10
  3.4000000E+05  4.9395526E-10
  3.5000000E+05  4.4355002E-10
  3.6000000E+05  3.9942319E-10
  3.7000000E+05  3.6065879E-10
  3.8000000E+05  3.2649311E-10
  3.9000000E+05  2.9628637E-10
  4.0000000E+05  2.6950031E-10
  4.1000000E+05  2.4568011E-10
  4.2000000E+05  2.2443987E-10
  4.3000000E+05  2.0545105E-10
  4.4000000E+05  1.8843297E-10
  4.5000000E+05  1.7314495E-10
  4.6000000E+05  1.5937991E-10
  4.7000000E+05  1.4695916E-10
  4.8000000E+05  1.3572800E-10
  5.0000000E+05  1.1631464E-10
  5.1250000E+05  1.0593306E-10
  5.2500000E+05  9.6687146E-11
  5.3750000E+05  8.8430773E-11
  5.5000000E+05  8.1039327E-11
  5.7500000E+05  6.8439602E-11
  5.8750000E+05  6.3060744E-11
  6.0000000E+05  5.8201323E-11
  6.2500000E+05  4.9811871E-11
  6.5000000E+05  4.2884039E-11
  6.7500000E+05  3.7122062E-11
  7.0000000E+05  3.2297794E-11
  7.2500000E+05  2.8233594E-11
  7.5000000E+05  2.4789895E-11
  7.7500000E+05  2.1856176E-11
  8.0000000E+05  1.9344262E-11
  8.2500000E+05  1.7183289E-11
  8.5000000E+05  1.5315925E-11
  8.7500000E+05  1.3695492E-11
  9.0000000E+05  1.2283762E-11
  9.2500000E+05  1.1049241E-11
  9.5000000E+05  9.9658466E-12
  9.7500000E+05  9.0118780E-12
  1.0000000E+06  8.1691917E-12
  1.0250000E+06  7.4225499E-12
  1.0500000E+06  6.7590997E-12
  1.0750000E+06  6.1679543E-12
  1.1000000E+06  5.6398561E-12
  1.1250000E+06  5.1669030E-12
  1.1500000E+06  4.7423263E-12
  1.1750000E+06  4.3603077E-12
  1.2000000E+06  4.0158302E-12
  1.2250000E+06  3.7045543E-12
  1.2500000E+06  3.4227150E-12
  1.3000000E+06  2.9346601E-12
  1.3500000E+06  2.5301179E-12
  1.4000000E+06  2.1925278E-12
  1.4500000E+06  1.9090408E-12
  1.5000000E+06  1.6696007E-12
  1.5500000E+06  1.4662664E-12
  1.6000000E+06  1.2927166E-12
  1.6500000E+06  1.1438808E-12
  1.7000000E+06  1.0156647E-12
  1.7500000E+06  9.0474391E-13
  1.8000000E+06  8.0840249E-13
  1.8500000E+06  7.2441041E-13
  1.9000000E+06  6.5092574E-13
  1.9500000E+06  5.8641844E-13
  2.0000000E+06  5.2961152E-13
  2.0500000E+06  4.7943407E-13
  2.1000000E+06  4.3498414E-13
  2.1500000E+06  3.9549939E-13
  2.2000000E+06  3.6033295E-13
  2.2500000E+06  3.2893390E-13
  2.3000000E+06  3.0083142E-13
  2.3500000E+06  2.7562171E-13
  2.4000000E+06  2.5295732E-13
  2.4500000E+06  2.3253836E-13
  2.5000000E+06  2.1410518E-13
  2.6000000E+06  1.8232439E-13
  2.7000000E+06  1.5613909E-13
  2.8000000E+06  1.3441890E-13
  2.9000000E+06  1.1628839E-13
  3.0000000E+06  1.0106164E-13
  3.1000000E+06  8.8200197E-14
  3.2000000E+06  7.7279074E-14
  3.3000000E+06  6.7964507E-14
  3.4000000E+06  5.9989914E-14
  3.5000000E+06  5.3137298E-14
  
  
#  87  12  N3  EION =  8.390000000E+02 eV   278
#  S(0) = 2.447414E+00
  8.3553156E+00  0.0000000E+00
  8.3553156E+02  0.0000000E+00
  8.3553156E+02  2.5427287E-03
  8.3900000E+02  2.5427287E-03
  8.3900823E+02  2.5427287E-03
  8.3914563E+02  2.4981865E-03
  8.3928302E+02  2.4559612E-03
  8.3942042E+02  2.4159726E-03
  8.3955782E+02  2.3781232E-03
  8.3983261E+02  2.3084125E-03
  8.4010741E+02  2.2459522E-03
  8.4065699E+02  2.1394687E-03
  8.4120658E+02  2.0528467E-03
  8.4175617E+02  1.9815964E-03
  8.4230576E+02  1.9223607E-03
  8.4285535E+02  1.8726377E-03
  8.4340494E+02  1.8305496E-03
  8.4450411E+02  1.7639003E-03
  8.4560329E+02  1.7144463E-03
  8.4670247E+02  1.6772370E-03
  8.4780165E+02  1.6490382E-03
  8.4890082E+02  1.6276418E-03
  8.5000000E+02  1.6114792E-03
  8.5156250E+02  1.5953093E-03
  8.5312500E+02  1.5850340E-03
  8.5625000E+02  1.5758517E-03
  8.5937500E+02  1.5750220E-03
  8.6250000E+02  1.5774558E-03
  8.6562500E+02  1.5802421E-03
  8.6875000E+02  1.5818655E-03
  8.7187500E+02  1.5817229E-03
  8.7500000E+02  1.5797735E-03
  8.8125000E+02  1.5716733E-03
  8.8750000E+02  1.5606636E-03
  8.9375000E+02  1.5493475E-03
  9.0000000E+02  1.5390583E-03
  9.1250000E+02  1.5219952E-03
  9.2500000E+02  1.5064765E-03
  9.3750000E+02  1.4895026E-03
  9.5000000E+02  1.4710463E-03
  9.6250000E+02  1.4524550E-03
  9.7500000E+02  1.4346305E-03
  9.8750000E+02  1.4175687E-03
  1.0000000E+03  1.4008084E-03
  1.0250000E+03  1.3669161E-03
  1.0500000E+03  1.3332318E-03
  1.0750000E+03  1.3010650E-03
  1.1000000E+03  1.2700396E-03
  1.1250000E+03  1.2394736E-03
  1.1500000E+03  1.2096325E-03
  1.2000000E+03  1.1532052E-03
  1.2500000E+03  1.0998857E-03
  1.3000000E+03  1.0496345E-03
  1.3500000E+03  1.0026244E-03
  1.4000000E+03  9.5810295E-04
  1.4500000E+03  9.1629409E-04
  1.5000000E+03  8.7699213E-04
  1.6000000E+03  8.0479799E-04
  1.7000000E+03  7.4063204E-04
  1.8000000E+03  6.8328383E-04
  1.9000000E+03  6.3203073E-04
  2.0000000E+03  5.8594472E-04
  2.1000000E+03  5.4447294E-04
  2.2000000E+03  5.0705211E-04
  2.3000000E+03  4.7317194E-04
  2.4000000E+03  4.4239941E-04
  2.5000000E+03  4.1438178E-04
  2.6000000E+03  3.8881381E-04
  2.7000000E+03  3.6542664E-04
  2.8000000E+03  3.4398495E-04
  2.9000000E+03  3.2428260E-04
  3.0000000E+03  3.0613947E-04
  3.1000000E+03  2.8939808E-04
  3.2000000E+03  2.7392013E-04
  3.4000000E+03  2.4628176E-04
  3.6000000E+03  2.2240961E-04
  3.8000000E+03  2.0166109E-04
  4.0000000E+03  1.8352407E-04
  4.2000000E+03  1.6758657E-04
  4.4000000E+03  1.5351409E-04
  4.6000000E+03  1.4103287E-04
  4.8000000E+03  1.2991690E-04
  5.0000000E+03  1.1997836E-04
  5.2500000E+03  1.0897472E-04
  5.5000000E+03  9.9315962E-05
  5.7500000E+03  9.0797467E-05
  6.0000000E+03  8.3251607E-05
  6.5000000E+03  7.0547423E-05
  6.7500000E+03  6.5177597E-05
  7.0000000E+03  6.0349773E-05
  7.2500000E+03  5.5995863E-05
  7.5000000E+03  5.2057977E-05
  8.0000000E+03  4.5239226E-05
  8.5000000E+03  3.9574897E-05
  9.0000000E+03  3.4826884E-05
  9.5000000E+03  3.0814544E-05
  1.0000000E+04  2.7398952E-05
  1.0500000E+04  2.4471912E-05
  1.1000000E+04  2.1948208E-05
  1.1500000E+04  1.9760046E-05
  1.2000000E+04  1.7852998E-05
  1.2500000E+04  1.6182994E-05
  1.3000000E+04  1.4714076E-05
  1.3500000E+04  1.3416686E-05
  1.4000000E+04  1.2266375E-05
  1.4500000E+04  1.1242786E-05
  1.5000000E+04  1.0328871E-05
  1.6000000E+04  8.7748809E-06
  1.7000000E+04  7.5138619E-06
  1.8000000E+04  6.4798767E-06
  1.9000000E+04  5.6240950E-06
  2.0000000E+04  4.9098096E-06
  2.1000000E+04  4.3090537E-06
  2.2000000E+04  3.8002535E-06
  2.3000000E+04  3.3665805E-06
  2.4000000E+04  2.9947727E-06
  2.5000000E+04  2.6742785E-06
  2.6000000E+04  2.3966321E-06
  2.7000000E+04  2.1549855E-06
  2.8000000E+04  1.9437586E-06
  2.9000000E+04  1.7583737E-06
  3.0000000E+04  1.5950516E-06
  3.1000000E+04  1.4506533E-06
  3.2000000E+04  1.3225576E-06
  3.3000000E+04  1.2085640E-06
  3.4000000E+04  1.1068165E-06
  3.5000000E+04  1.0157423E-06
  3.6000000E+04  9.3400273E-07
  3.8000000E+04  7.9411448E-07
  4.0000000E+04  6.7979936E-07
  4.2000000E+04  5.8557320E-07
  4.4000000E+04  5.0729209E-07
  4.6000000E+04  4.4178668E-07
  4.8000000E+04  3.8660684E-07
  5.0000000E+04  3.3983925E-07
  5.2500000E+04  2.9094261E-07
  5.5000000E+04  2.5057050E-07
  5.7500000E+04  2.1698666E-07
  5.8750000E+04  2.0231082E-07
  6.0000000E+04  1.8885708E-07
  6.2500000E+04  1.6514621E-07
  6.5000000E+04  1.4504244E-07
  6.7500000E+04  1.2790397E-07
  7.0000000E+04  1.1321920E-07
  7.2500000E+04  1.0057717E-07
  7.5000000E+04  8.9645388E-08
  7.7500000E+04  8.0153078E-08
  8.0000000E+04  7.1878366E-08
  8.2500000E+04  6.4638402E-08
  8.5000000E+04  5.8281682E-08
  8.7500000E+04  5.2682020E-08
  9.0000000E+04  4.7733819E-08
  9.2500000E+04  4.3348308E-08
  9.5000000E+04  3.9450535E-08
  1.0000000E+05  3.2873462E-08
  1.0500000E+05  2.7598564E-08
  1.1000000E+05  2.3329222E-08
  1.1500000E+05  1.9844750E-08
  1.2000000E+05  1.6978932E-08
  1.2500000E+05  1.4605182E-08
  1.3000000E+05  1.2626085E-08
  1.3500000E+05  1.0965960E-08
  1.4000000E+05  9.5654884E-09
  1.4500000E+05  8.3777975E-09
  1.5000000E+05  7.3655614E-09
  1.5500000E+05  6.4988441E-09
  1.6000000E+05  5.7534768E-09
  1.6500000E+05  5.1098265E-09
  1.7000000E+05  4.5518498E-09
  1.7500000E+05  4.0663625E-09
  1.8000000E+05  3.6424749E-09
  1.8500000E+05  3.2711485E-09
  1.9000000E+05  2.9448453E-09
  1.9500000E+05  2.6572503E-09
  2.0000000E+05  2.4030514E-09
  2.0500000E+05  2.1777618E-09
  2.1000000E+05  1.9775781E-09
  2.2000000E+05  1.6400523E-09
  2.3000000E+05  1.3698037E-09
  2.4000000E+05  1.1515751E-09
  2.5000000E+05  9.7396778E-10
  2.6000000E+05  8.2837011E-10
  2.7000000E+05  7.0820912E-10
  2.8000000E+05  6.0841946E-10
  2.9000000E+05  5.2506337E-10
  3.0000000E+05  4.5505442E-10
  3.1000000E+05  3.9595492E-10
  3.2000000E+05  3.4582554E-10
  3.3000000E+05  3.0311286E-10
  3.4000000E+05  2.6656461E-10
  3.5000000E+05  2.3516513E-10
  3.6000000E+05  2.0808629E-10
  3.7000000E+05  1.8464927E-10
  3.8000000E+05  1.6429487E-10
  3.9000000E+05  1.4656018E-10
  4.0000000E+05  1.3106027E-10
  4.1000000E+05  1.1747364E-10
  4.2000000E+05  1.0553064E-10
  4.3000000E+05  9.5004243E-11
  4.4000000E+05  8.5702552E-11
  4.5000000E+05  7.7462863E-11
  4.6000000E+05  7.0146732E-11
  4.7000000E+05  6.3635975E-11
  4.8000000E+05  5.7829397E-11
  5.0000000E+05  4.7993155E-11
  5.1250000E+05  4.2849526E-11
  5.2500000E+05  3.8345268E-11
  5.3750000E+05  3.4390054E-11
  5.5000000E+05  3.0907820E-11
  5.6250000E+05  2.7834286E-11
  5.7500000E+05  2.5114940E-11
  5.8750000E+05  2.2703404E-11
  6.0000000E+05  2.0560096E-11
  6.2500000E+05  1.6947420E-11
  6.5000000E+05  1.4058924E-11
  6.6250000E+05  1.2833768E-11
  6.7500000E+05  1.1732165E-11
  7.0000000E+05  9.8448302E-12
  7.2500000E+05  8.3039686E-12
  7.5000000E+05  7.0383250E-12
  7.7500000E+05  5.9928339E-12
  8.0000000E+05  5.1245981E-12
  8.2500000E+05  4.3999458E-12
  8.5000000E+05  3.7922650E-12
  8.7500000E+05  3.2803865E-12
  9.0000000E+05  2.8473734E-12
  9.2500000E+05  2.4795989E-12
  9.5000000E+05  2.1660398E-12
  9.7500000E+05  1.8977343E-12
  1.0000000E+06  1.6673586E-12
  1.0250000E+06  1.4688994E-12
  1.0500000E+06  1.2973975E-12
  1.0750000E+06  1.1487460E-12
  1.1000000E+06  1.0195300E-12
  1.1250000E+06  9.0689918E-13
  1.1500000E+06  8.0846553E-13
  1.1750000E+06  7.2222159E-13
  1.2000000E+06  6.4647413E-13
  1.2250000E+06  5.7979036E-13
  1.2500000E+06  5.2095386E-13
  1.2750000E+06  4.6892881E-13
  1.3000000E+06  4.2283069E-13
  1.3250000E+06  3.8190209E-13
  1.3500000E+06  3.4549273E-13
  1.4000000E+06  2.8406953E-13
  1.4500000E+06  2.3493666E-13
  1.5000000E+06  1.9537138E-13
  1.5500000E+06  1.6331059E-13
  1.6000000E+06  1.3717764E-13
  1.6500000E+06  1.1575799E-13
  1.7000000E+06  9.8109261E-14
  1.7500000E+06  8.3495192E-14
  1.8000000E+06  7.1336887E-14
  1.8500000E+06  6.1176377E-14
  1.9000000E+06  5.2649271E-14
  1.9500000E+06  4.5464042E-14
  2.0000000E+06  3.9386188E-14
  2.0500000E+06  3.4226129E-14
  2.1000000E+06  2.9829869E-14
  2.1500000E+06  2.6071738E-14
  2.2000000E+06  2.2848743E-14
  2.2500000E+06  2.0076139E-14
  2.3000000E+06  1.7683917E-14
  2.3500000E+06  1.5614020E-14
  2.4000000E+06  1.3818166E-14
  2.4500000E+06  1.2256036E-14
  2.5000000E+06  1.0893817E-14
  2.5500000E+06  9.7030595E-15
  2.6000000E+06  8.6597555E-15
  2.6500000E+06  7.7435703E-15
  2.7000000E+06  6.9371810E-15
  2.7500000E+06  6.2258556E-15
  2.8000000E+06  5.5970512E-15
  2.8500000E+06  5.0400568E-15
  2.9000000E+06  4.5457005E-15
  3.0000000E+06  3.7145983E-15
  3.1000000E+06  3.0535305E-15
  3.2000000E+06  2.5247615E-15
  
  
#  87  13  N4  EION =  6.030000000E+02 eV   281
#  S(0) = 3.315153E+00
  5.9983046E+00  0.0000000E+00
  5.9983046E+02  0.0000000E+00
  5.9983046E+02  6.0438876E-04
  6.0300000E+02  6.0438876E-04
  6.0300598E+02  6.0438876E-04
  6.0315283E+02  6.1977209E-04
  6.0329969E+02  6.3746017E-04
  6.0344655E+02  6.5790182E-04
  6.0359340E+02  6.8163739E-04
  6.0374026E+02  7.0931790E-04
  6.0388711E+02  7.4173137E-04
  6.0418083E+02  8.2479874E-04
  6.0447454E+02  9.4129895E-04
  6.0476825E+02  1.1068787E-03
  6.0491511E+02  1.2150127E-03
  6.0506197E+02  1.3449908E-03
  6.0520882E+02  1.5015465E-03
  6.0535568E+02  1.6903036E-03
  6.0564939E+02  2.1918800E-03
  6.0594310E+02  2.9114765E-03
  6.0608996E+02  3.3719767E-03
  6.0623682E+02  3.9039143E-03
  6.0638367E+02  4.5031975E-03
  6.0653053E+02  5.1566717E-03
  6.0682424E+02  6.4795922E-03
  6.0697110E+02  7.0549951E-03
  6.0711795E+02  7.5079581E-03
  6.0726481E+02  7.7964758E-03
  6.0741167E+02  7.9042077E-03
  6.0770538E+02  7.6786383E-03
  6.0799909E+02  7.0822961E-03
  6.0814595E+02  6.7273915E-03
  6.0829280E+02  6.3686822E-03
  6.0858652E+02  5.6967606E-03
  6.0873337E+02  5.3938900E-03
  6.0888023E+02  5.1156168E-03
  6.0917394E+02  4.6335019E-03
  6.0946766E+02  4.2392436E-03
  6.0976137E+02  3.9169434E-03
  6.1005508E+02  3.6530553E-03
  6.1034879E+02  3.4353154E-03
  6.1064251E+02  3.2543279E-03
  6.1122993E+02  2.9749690E-03
  6.1181736E+02  2.7735034E-03
  6.1240478E+02  2.6246276E-03
  6.1299221E+02  2.5123385E-03
  6.1357963E+02  2.4262517E-03
  6.1416706E+02  2.3593368E-03
  6.1475448E+02  2.3067456E-03
  6.1592933E+02  2.2315634E-03
  6.1710418E+02  2.1825211E-03
  6.1827903E+02  2.1492304E-03
  6.1945389E+02  2.1254113E-03
  6.2180359E+02  2.0919846E-03
  6.2415329E+02  2.0655295E-03
  6.2650299E+02  2.0403220E-03
  6.2885269E+02  2.0154074E-03
  6.3120239E+02  1.9916137E-03
  6.3590179E+02  1.9516655E-03
  6.4060120E+02  1.9255842E-03
  6.4530060E+02  1.9128395E-03
  6.5000000E+02  1.9098830E-03
  6.5625000E+02  1.9140875E-03
  6.6250000E+02  1.9208477E-03
  6.6875000E+02  1.9263785E-03
  6.7500000E+02  1.9300695E-03
  6.8750000E+02  1.9365053E-03
  7.0000000E+02  1.9480853E-03
  7.1250000E+02  1.9642778E-03
  7.2500000E+02  1.9798808E-03
  7.3750000E+02  1.9916504E-03
  7.5000000E+02  1.9999131E-03
  7.7500000E+02  2.0128831E-03
  8.0000000E+02  2.0225897E-03
  8.2500000E+02  2.0238375E-03
  8.5000000E+02  2.0176012E-03
  8.7500000E+02  2.0072984E-03
  9.0000000E+02  1.9931169E-03
  9.2500000E+02  1.9739323E-03
  9.5000000E+02  1.9509743E-03
  1.0000000E+03  1.8983428E-03
  1.0500000E+03  1.8380303E-03
  1.1000000E+03  1.7727480E-03
  1.1500000E+03  1.7054414E-03
  1.2000000E+03  1.6367818E-03
  1.2500000E+03  1.5685518E-03
  1.3000000E+03  1.5013253E-03
  1.3500000E+03  1.4356641E-03
  1.4000000E+03  1.3721289E-03
  1.4500000E+03  1.3108555E-03
  1.5000000E+03  1.2519179E-03
  1.6000000E+03  1.1417483E-03
  1.7000000E+03  1.0417128E-03
  1.8000000E+03  9.5115050E-04
  1.9000000E+03  8.6953849E-04
  2.0000000E+03  7.9609225E-04
  2.1000000E+03  7.2998297E-04
  2.2000000E+03  6.7042907E-04
  2.3000000E+03  6.1673377E-04
  2.4000000E+03  5.6826607E-04
  2.5000000E+03  5.2445729E-04
  2.6000000E+03  4.8479892E-04
  2.7000000E+03  4.4883878E-04
  2.8000000E+03  4.1617684E-04
  2.9000000E+03  3.8646022E-04
  3.0000000E+03  3.5937760E-04
  3.1000000E+03  3.3465432E-04
  3.2000000E+03  3.1204808E-04
  3.4000000E+03  2.7235408E-04
  3.6000000E+03  2.3885878E-04
  3.8000000E+03  2.1042942E-04
  4.0000000E+03  1.8616721E-04
  4.2000000E+03  1.6535390E-04
  4.4000000E+03  1.4741191E-04
  4.6000000E+03  1.3187401E-04
  4.8000000E+03  1.1836021E-04
  5.0000000E+03  1.0655907E-04
  5.2500000E+03  9.3829247E-05
  5.5000000E+03  8.2970423E-05
  5.7500000E+03  7.3658155E-05
  6.0000000E+03  6.5632153E-05
  6.5000000E+03  5.2638980E-05
  6.7500000E+03  4.7361983E-05
  7.0000000E+03  4.2736525E-05
  7.2500000E+03  3.8667327E-05
  7.5000000E+03  3.5075148E-05
  8.0000000E+03  2.9067610E-05
  8.5000000E+03  2.4300180E-05
  9.0000000E+03  2.0475825E-05
  9.5000000E+03  1.7377837E-05
  1.0000000E+04  1.4845800E-05
  1.0500000E+04  1.2759397E-05
  1.1000000E+04  1.1027291E-05
  1.1500000E+04  9.5793725E-06
  1.2000000E+04  8.3612732E-06
  1.2500000E+04  7.3304337E-06
  1.3000000E+04  6.4532533E-06
  1.3500000E+04  5.7029832E-06
  1.4000000E+04  5.0581740E-06
  1.4500000E+04  4.5015038E-06
  1.5000000E+04  4.0188888E-06
  1.6000000E+04  3.2317935E-06
  1.7000000E+04  2.6269111E-06
  1.8000000E+04  2.1559452E-06
  1.9000000E+04  1.7849169E-06
  2.0000000E+04  1.4895013E-06
  2.1000000E+04  1.2520114E-06
  2.2000000E+04  1.0594022E-06
  2.3000000E+04  9.0192697E-07
  2.4000000E+04  7.7221768E-07
  2.5000000E+04  6.6464290E-07
  2.6000000E+04  5.7485585E-07
  2.7000000E+04  4.9947035E-07
  2.8000000E+04  4.3582580E-07
  2.9000000E+04  3.8181514E-07
  3.0000000E+04  3.3575737E-07
  3.1000000E+04  2.9630214E-07
  3.2000000E+04  2.6235759E-07
  3.4000000E+04  2.0760930E-07
  3.6000000E+04  1.6615740E-07
  3.8000000E+04  1.3434764E-07
  4.0000000E+04  1.0963873E-07
  4.2000000E+04  9.0232519E-08
  4.4000000E+04  7.4836811E-08
  4.6000000E+04  6.2509720E-08
  4.8000000E+04  5.2555672E-08
  5.0000000E+04  4.4454828E-08
  5.2500000E+04  3.6345686E-08
  5.5000000E+04  2.9955392E-08
  5.7500000E+04  2.4871548E-08
  6.0000000E+04  2.0791638E-08
  6.2500000E+04  1.7490954E-08
  6.5000000E+04  1.4800726E-08
  6.7500000E+04  1.2592846E-08
  7.0000000E+04  1.0769119E-08
  7.2500000E+04  9.2536140E-09
  7.5000000E+04  7.9871224E-09
  7.7500000E+04  6.9231122E-09
  8.0000000E+04  6.0247475E-09
  8.2500000E+04  5.2626699E-09
  8.5000000E+04  4.6133304E-09
  8.7500000E+04  4.0577253E-09
  9.0000000E+04  3.5804294E-09
  9.2500000E+04  3.1688554E-09
  9.5000000E+04  2.8126795E-09
  1.0000000E+05  2.2339488E-09
  1.0500000E+05  1.7921162E-09
  1.1000000E+05  1.4508665E-09
  1.1500000E+05  1.1844946E-09
  1.2000000E+05  9.7453721E-10
  1.2500000E+05  8.0755409E-10
  1.3000000E+05  6.7364230E-10
  1.3500000E+05  5.6542106E-10
  1.4000000E+05  4.7733145E-10
  1.4500000E+05  4.0514583E-10
  1.5000000E+05  3.4562024E-10
  1.5500000E+05  2.9624437E-10
  1.6000000E+05  2.5505998E-10
  1.6500000E+05  2.2052834E-10
  1.7000000E+05  1.9143193E-10
  1.7500000E+05  1.6680096E-10
  1.8000000E+05  1.4585805E-10
  1.8500000E+05  1.2797648E-10
  1.9000000E+05  1.1264818E-10
  2.0000000E+05  8.8069802E-11
  2.1000000E+05  6.9622502E-11
  2.2000000E+05  5.5599139E-11
  2.3000000E+05  4.4813868E-11
  2.4000000E+05  3.6429908E-11
  2.5000000E+05  2.9848207E-11
  2.6000000E+05  2.4634176E-11
  2.7000000E+05  2.0468701E-11
  2.8000000E+05  1.7114787E-11
  2.9000000E+05  1.4394567E-11
  3.0000000E+05  1.2173248E-11
  3.1000000E+05  1.0347739E-11
  3.2000000E+05  8.8385143E-12
  3.3000000E+05  7.5837415E-12
  3.4000000E+05  6.5349877E-12
  3.5000000E+05  5.6540407E-12
  3.6000000E+05  4.9105486E-12
  3.7000000E+05  4.2802565E-12
  3.8000000E+05  3.7436651E-12
  3.9000000E+05  3.2850081E-12
  4.0000000E+05  2.8914689E-12
  4.2000000E+05  2.2597317E-12
  4.4000000E+05  1.7850399E-12
  4.6000000E+05  1.4239250E-12
  4.8000000E+05  1.1460944E-12
  5.0000000E+05  9.3011486E-13
  5.2500000E+05  7.2410888E-13
  5.5000000E+05  5.6986287E-13
  5.7500000E+05  4.5292423E-13
  6.0000000E+05  3.6325380E-13
  6.2500000E+05  2.9377094E-13
  6.5000000E+05  2.3941064E-13
  6.6250000E+05  2.1671229E-13
  6.7500000E+05  1.9650213E-13
  7.0000000E+05  1.6235288E-13
  7.2500000E+05  1.3496577E-13
  7.5000000E+05  1.1284445E-13
  7.7500000E+05  9.4856952E-14
  8.0000000E+05  8.0139244E-14
  8.2500000E+05  6.8026249E-14
  8.5000000E+05  5.8001986E-14
  8.7500000E+05  4.9663172E-14
  9.0000000E+05  4.2692409E-14
  9.2500000E+05  3.6838253E-14
  9.5000000E+05  3.1900279E-14
  9.7500000E+05  2.7717796E-14
  1.0000000E+06  2.4161267E-14
  1.0250000E+06  2.1125689E-14
  1.0500000E+06  1.8525518E-14
  1.1000000E+06  1.4363741E-14
  1.1500000E+06  1.1251086E-14
  1.2000000E+06  8.8958224E-15
  1.2500000E+06  7.0945210E-15
  1.3000000E+06  5.7033039E-15
  1.3500000E+06  4.6190070E-15
  1.4000000E+06  3.7667524E-15
  1.4500000E+06  3.0915836E-15
  1.5000000E+06  2.5527559E-15
  1.5500000E+06  2.1197691E-15
  1.6000000E+06  1.7695889E-15
  1.6500000E+06  1.4846628E-15
  1.7000000E+06  1.2515068E-15
  1.7500000E+06  1.0596837E-15
  1.8000000E+06  9.0105774E-16
  1.8500000E+06  7.6924760E-16
  1.9000000E+06  6.5921670E-16
  1.9500000E+06  5.6696786E-16
  2.0000000E+06  4.8931202E-16
  2.0500000E+06  4.2368663E-16
  2.1000000E+06  3.6802183E-16
  2.1500000E+06  3.2063751E-16
  2.2000000E+06  2.8015996E-16
  2.2500000E+06  2.4546346E-16
  2.3000000E+06  2.1562497E-16
  2.4000000E+06  1.6761308E-16
  2.5000000E+06  1.3149657E-16
  2.6000000E+06  1.0408191E-16
  
  
#  87  14  N5  EION =  5.720000000E+02 eV   284
#  S(0) = 5.080664E+00
  5.6913664E+00  0.0000000E+00
  5.6913664E+02  0.0000000E+00
  5.6913664E+02  7.8958752E-04
  5.7200000E+02  7.8958752E-04
  5.7200566E+02  7.8958752E-04
  5.7215537E+02  8.1444393E-04
  5.7230509E+02  8.4303720E-04
  5.7245481E+02  8.7606282E-04
  5.7260453E+02  9.1435027E-04
  5.7290396E+02  1.0108836E-03
  5.7320339E+02  1.1432314E-03
  5.7350283E+02  1.3268047E-03
  5.7380226E+02  1.5841568E-03
  5.7410170E+02  1.9482702E-03
  5.7440113E+02  2.4668343E-03
  5.7470057E+02  3.2061141E-03
  5.7500000E+02  4.2498086E-03
  5.7519531E+02  5.1344636E-03
  5.7539062E+02  6.1973078E-03
  5.7548828E+02  6.7918819E-03
  5.7558594E+02  7.4240102E-03
  5.7568359E+02  8.0870333E-03
  5.7578125E+02  8.7678884E-03
  5.7617188E+02  1.1329502E-02
  5.7636719E+02  1.2264013E-02
  5.7656250E+02  1.2807052E-02
  5.7675781E+02  1.2932036E-02
  5.7695312E+02  1.2714764E-02
  5.7734375E+02  1.1627502E-02
  5.7753906E+02  1.0943892E-02
  5.7773438E+02  1.0260171E-02
  5.7792969E+02  9.6117791E-03
  5.7812500E+02  9.0125391E-03
  5.7851563E+02  7.9846026E-03
  5.7890625E+02  7.1714017E-03
  5.7929688E+02  6.5321275E-03
  5.7968750E+02  6.0285254E-03
  5.8007813E+02  5.6279200E-03
  5.8046875E+02  5.3063095E-03
  5.8125000E+02  4.8316772E-03
  5.8203125E+02  4.5082794E-03
  5.8281250E+02  4.2813896E-03
  5.8359375E+02  4.1185480E-03
  5.8437500E+02  3.9995180E-03
  5.8515625E+02  3.9111525E-03
  5.8593750E+02  3.8445787E-03
  5.8750000E+02  3.7538558E-03
  5.8906250E+02  3.6959903E-03
  5.9062500E+02  3.6542524E-03
  5.9218750E+02  3.6196446E-03
  5.9375000E+02  3.5875357E-03
  6.0000000E+02  3.4624817E-03
  6.0312500E+02  3.4064793E-03
  6.0625000E+02  3.3603588E-03
  6.0937500E+02  3.3257998E-03
  6.1250000E+02  3.3024607E-03
  6.1875000E+02  3.2826972E-03
  6.2500000E+02  3.2843336E-03
  6.3125000E+02  3.2928386E-03
  6.3750000E+02  3.3001536E-03
  6.4375000E+02  3.3041733E-03
  6.5000000E+02  3.3062350E-03
  6.7500000E+02  3.3300499E-03
  6.8750000E+02  3.3509504E-03
  7.0000000E+02  3.3678286E-03
  7.1250000E+02  3.3778281E-03
  7.2500000E+02  3.3831494E-03
  7.5000000E+02  3.3894542E-03
  8.0000000E+02  3.3724327E-03
  8.5000000E+02  3.3139573E-03
  9.0000000E+02  3.2294591E-03
  9.5000000E+02  3.1248649E-03
  1.0000000E+03  3.0101254E-03
  1.0500000E+03  2.8877565E-03
  1.1000000E+03  2.7635132E-03
  1.1500000E+03  2.6394030E-03
  1.2000000E+03  2.5165225E-03
  1.2500000E+03  2.3975390E-03
  1.3000000E+03  2.2825297E-03
  1.3500000E+03  2.1716693E-03
  1.4000000E+03  2.0658750E-03
  1.4500000E+03  1.9652699E-03
  1.5000000E+03  1.8695729E-03
  1.6000000E+03  1.6926111E-03
  1.7000000E+03  1.5342524E-03
  1.8000000E+03  1.3929496E-03
  1.9000000E+03  1.2668203E-03
  2.0000000E+03  1.1542105E-03
  2.1000000E+03  1.0536416E-03
  2.2000000E+03  9.6371646E-04
  2.3000000E+03  8.8317291E-04
  2.4000000E+03  8.1089131E-04
  2.5000000E+03  7.4589384E-04
  2.6000000E+03  6.8732915E-04
  2.7000000E+03  6.3445458E-04
  2.8000000E+03  5.8662285E-04
  2.9000000E+03  5.4326845E-04
  3.0000000E+03  5.0389720E-04
  3.1000000E+03  4.6807643E-04
  3.2000000E+03  4.3542671E-04
  3.4000000E+03  3.7834812E-04
  3.6000000E+03  3.3044521E-04
  3.8000000E+03  2.8998967E-04
  4.0000000E+03  2.5562243E-04
  4.2000000E+03  2.2626680E-04
  4.4000000E+03  2.0106263E-04
  4.6000000E+03  1.7931807E-04
  4.8000000E+03  1.6047258E-04
  5.0000000E+03  1.4406895E-04
  5.2500000E+03  1.2643427E-04
  5.5000000E+03  1.1144565E-04
  5.7500000E+03  9.8636675E-05
  6.0000000E+03  8.7634007E-05
  6.5000000E+03  6.9902356E-05
  6.7500000E+03  6.2732367E-05
  7.0000000E+03  5.6464711E-05
  7.2500000E+03  5.0965361E-05
  7.5000000E+03  4.6123015E-05
  8.0000000E+03  3.8053320E-05
  8.5000000E+03  3.1678482E-05
  9.0000000E+03  2.6586574E-05
  9.5000000E+03  2.2478449E-05
  1.0000000E+04  1.9133672E-05
  1.0500000E+04  1.6387621E-05
  1.1000000E+04  1.4115825E-05
  1.1500000E+04  1.2223093E-05
  1.2000000E+04  1.0635877E-05
  1.2500000E+04  9.2968001E-06
  1.3000000E+04  8.1607044E-06
  1.3500000E+04  7.1917609E-06
  1.4000000E+04  6.3613200E-06
  1.4500000E+04  5.6463098E-06
  1.5000000E+04  5.0280293E-06
  1.6000000E+04  4.0233694E-06
  1.7000000E+04  3.2549714E-06
  1.8000000E+04  2.6594025E-06
  1.9000000E+04  2.1922383E-06
  2.0000000E+04  1.8218170E-06
  2.1000000E+04  1.5252107E-06
  2.2000000E+04  1.2855756E-06
  2.3000000E+04  1.0903752E-06
  2.4000000E+04  9.3016531E-07
  2.5000000E+04  7.9775362E-07
  2.6000000E+04  6.8760694E-07
  2.7000000E+04  5.9542850E-07
  2.8000000E+04  5.1785297E-07
  2.9000000E+04  4.5222331E-07
  3.0000000E+04  3.9642596E-07
  3.1000000E+04  3.4876776E-07
  3.2000000E+04  3.0788364E-07
  3.4000000E+04  2.4221207E-07
  3.6000000E+04  1.9275765E-07
  3.8000000E+04  1.5500374E-07
  4.0000000E+04  1.2582416E-07
  4.2000000E+04  1.0301758E-07
  4.4000000E+04  8.5009081E-08
  4.6000000E+04  7.0655662E-08
  4.8000000E+04  5.9116821E-08
  5.0000000E+04  4.9766946E-08
  5.2500000E+04  4.0451635E-08
  5.5000000E+04  3.3148767E-08
  5.7500000E+04  2.7368268E-08
  6.0000000E+04  2.2752201E-08
  6.5000000E+04  1.6021391E-08
  6.7500000E+04  1.3558979E-08
  7.0000000E+04  1.1534422E-08
  7.2500000E+04  9.8597110E-09
  7.5000000E+04  8.4664788E-09
  7.7500000E+04  7.3011973E-09
  8.0000000E+04  6.3216545E-09
  8.2500000E+04  5.4943308E-09
  8.5000000E+04  4.7924319E-09
  9.0000000E+04  3.6828480E-09
  9.5000000E+04  2.8650013E-09
  1.0000000E+05  2.2535872E-09
  1.0500000E+05  1.7905971E-09
  1.1000000E+05  1.4358857E-09
  1.1500000E+05  1.1612158E-09
  1.2000000E+05  9.4643341E-10
  1.2500000E+05  7.7696047E-10
  1.3000000E+05  6.4211831E-10
  1.3500000E+05  5.3399575E-10
  1.4000000E+05  4.4667026E-10
  1.4500000E+05  3.7566469E-10
  1.5000000E+05  3.1756313E-10
  1.5500000E+05  2.6973748E-10
  1.6000000E+05  2.3015020E-10
  1.6500000E+05  1.9720960E-10
  1.7000000E+05  1.6966322E-10
  1.7500000E+05  1.4651937E-10
  1.8000000E+05  1.2698799E-10
  1.8500000E+05  1.1043578E-10
  1.9000000E+05  9.6352189E-11
  2.0000000E+05  7.4012847E-11
  2.1000000E+05  5.7491446E-11
  2.2000000E+05  4.5114943E-11
  2.3000000E+05  3.5734250E-11
  2.4000000E+05  2.8547544E-11
  2.5000000E+05  2.2987123E-11
  2.6000000E+05  1.8645644E-11
  2.7000000E+05  1.5227248E-11
  2.8000000E+05  1.2514563E-11
  2.9000000E+05  1.0346166E-11
  3.0000000E+05  8.6010263E-12
  3.1000000E+05  7.1875582E-12
  3.2000000E+05  6.0358626E-12
  3.3000000E+05  5.0921640E-12
  3.4000000E+05  4.3147810E-12
  3.5000000E+05  3.6711828E-12
  3.6000000E+05  3.1358116E-12
  3.7000000E+05  2.6884590E-12
  3.8000000E+05  2.3130501E-12
  3.9000000E+05  1.9967311E-12
  4.0000000E+05  1.7291688E-12
  4.1000000E+05  1.5020129E-12
  4.2000000E+05  1.3084817E-12
  4.3000000E+05  1.1430431E-12
  4.4000000E+05  1.0011648E-12
  4.6000000E+05  7.7382263E-13
  4.8000000E+05  6.0369410E-13
  5.0000000E+05  4.7502557E-13
  5.1250000E+05  4.1060173E-13
  5.2500000E+05  3.5596622E-13
  5.3750000E+05  3.0947407E-13
  5.5000000E+05  2.6978279E-13
  5.7500000E+05  2.0659648E-13
  6.0000000E+05  1.5972618E-13
  6.2500000E+05  1.2458306E-13
  6.5000000E+05  9.7969843E-14
  6.6250000E+05  8.7128840E-14
  6.7500000E+05  7.7629751E-14
  7.0000000E+05  6.1950459E-14
  7.2500000E+05  4.9767048E-14
  7.5000000E+05  4.0229120E-14
  7.7500000E+05  3.2709810E-14
  8.0000000E+05  2.6742780E-14
  8.2500000E+05  2.1978159E-14
  8.5000000E+05  1.8151369E-14
  8.7500000E+05  1.5060797E-14
  9.0000000E+05  1.2551718E-14
  9.2500000E+05  1.0504595E-14
  9.5000000E+05  8.8264849E-15
  9.7500000E+05  7.4446901E-15
  1.0000000E+06  6.3020180E-15
  1.0250000E+06  5.3532304E-15
  1.0500000E+06  4.5623558E-15
  1.0750000E+06  3.9006523E-15
  1.1000000E+06  3.3450466E-15
  1.1250000E+06  2.8769323E-15
  1.1500000E+06  2.4812397E-15
  1.1750000E+06  2.1457135E-15
  1.2000000E+06  1.8603469E-15
  1.2250000E+06  1.6169370E-15
  1.2500000E+06  1.4087355E-15
  1.3000000E+06  1.0766282E-15
  1.3500000E+06  8.2990216E-16
  1.4000000E+06  6.4486045E-16
  1.4500000E+06  5.0484678E-16
  1.5000000E+06  3.9802268E-16
  1.5500000E+06  3.1588493E-16
  1.6000000E+06  2.5226525E-16
  1.6500000E+06  2.0264814E-16
  1.7000000E+06  1.6369957E-16
  1.7500000E+06  1.3293716E-16
  1.8000000E+06  1.0849836E-16
  1.8500000E+06  8.8975624E-17
  1.9000000E+06  7.3297961E-17
  1.9500000E+06  6.0644956E-17
  2.0000000E+06  5.0384231E-17
  2.0500000E+06  4.2025491E-17
  2.1000000E+06  3.5186512E-17
  2.1500000E+06  2.9567657E-17
  2.2000000E+06  2.4932799E-17
  2.2500000E+06  2.1094955E-17
  2.3000000E+06  1.7905305E-17
  2.3500000E+06  1.5244709E-17
  2.4000000E+06  1.3017625E-17
  2.4500000E+06  1.1147163E-17
  2.5000000E+06  9.5711762E-18
  2.5500000E+06  8.2392346E-18
  2.6000000E+06  7.1105099E-18
  2.6500000E+06  6.1517386E-18
  2.7000000E+06  5.3354237E-18
  2.8000000E+06  4.0428716E-18
  
  
#  87  17  O1  EION =  2.310000000E+02 eV   263
#  S(0) = 4.376121E-01
  2.2755863E+00  0.0000000E+00
  2.2755863E+02  0.0000000E+00
  2.2755863E+02  4.7852972E-04
  2.3100000E+02  4.7852972E-04
  2.3100272E+02  4.7852972E-04
  2.3122765E+02  4.8244495E-04
  2.3145259E+02  4.8617169E-04
  2.3167752E+02  4.8971584E-04
  2.3190245E+02  4.9308332E-04
  2.3235231E+02  4.9931146E-04
  2.3280218E+02  5.0490216E-04
  2.3370190E+02  5.1434749E-04
  2.3460163E+02  5.2175383E-04
  2.3640109E+02  5.3161879E-04
  2.3820054E+02  5.3650290E-04
  2.4000000E+02  5.3793628E-04
  2.4125000E+02  5.3751964E-04
  2.4250000E+02  5.3629229E-04
  2.4375000E+02  5.3449086E-04
  2.4500000E+02  5.3230338E-04
  2.4750000E+02  5.2732713E-04
  2.5000000E+02  5.2218285E-04
  2.5250000E+02  5.1733176E-04
  2.5500000E+02  5.1300308E-04
  2.5750000E+02  5.0927914E-04
  2.6000000E+02  5.0615207E-04
  2.7000000E+02  4.9808401E-04
  2.7500000E+02  4.9539495E-04
  2.8000000E+02  4.9276119E-04
  2.8500000E+02  4.8981659E-04
  2.9000000E+02  4.8640441E-04
  3.0000000E+02  4.7829775E-04
  3.1000000E+02  4.6932221E-04
  3.1500000E+02  4.6483145E-04
  3.2000000E+02  4.6045029E-04
  3.3000000E+02  4.5210514E-04
  3.4000000E+02  4.4420810E-04
  3.5000000E+02  4.3646641E-04
  3.6000000E+02  4.2861905E-04
  3.7000000E+02  4.2057575E-04
  3.8000000E+02  4.1238599E-04
  3.9000000E+02  4.0419131E-04
  4.0000000E+02  3.9612075E-04
  4.1000000E+02  3.8826905E-04
  4.2000000E+02  3.8064845E-04
  4.4000000E+02  3.6599281E-04
  4.6000000E+02  3.5181607E-04
  4.8000000E+02  3.3802398E-04
  5.0000000E+02  3.2475705E-04
  5.2500000E+02  3.0916561E-04
  5.5000000E+02  2.9462564E-04
  5.7500000E+02  2.8094722E-04
  5.8750000E+02  2.7437941E-04
  6.0000000E+02  2.6799943E-04
  6.2500000E+02  2.5583798E-04
  6.5000000E+02  2.4447054E-04
  6.7500000E+02  2.3384391E-04
  7.0000000E+02  2.2387642E-04
  7.2500000E+02  2.1447937E-04
  7.5000000E+02  2.0561659E-04
  8.0000000E+02  1.8948261E-04
  8.2500000E+02  1.8213658E-04
  8.5000000E+02  1.7519996E-04
  8.7500000E+02  1.6864039E-04
  9.0000000E+02  1.6244186E-04
  9.5000000E+02  1.5105476E-04
  1.0000000E+03  1.4085020E-04
  1.0500000E+03  1.3165577E-04
  1.1000000E+03  1.2335605E-04
  1.1500000E+03  1.1584591E-04
  1.2000000E+03  1.0901970E-04
  1.2500000E+03  1.0279176E-04
  1.3000000E+03  9.7099450E-05
  1.3500000E+03  9.1887949E-05
  1.4000000E+03  8.7103200E-05
  1.4500000E+03  8.2696135E-05
  1.5000000E+03  7.8625680E-05
  1.6000000E+03  7.1365481E-05
  1.7000000E+03  6.5101347E-05
  1.8000000E+03  5.9657474E-05
  1.9000000E+03  5.4893964E-05
  2.0000000E+03  5.0698869E-05
  2.1000000E+03  4.6982972E-05
  2.2000000E+03  4.3674388E-05
  2.3000000E+03  4.0714414E-05
  2.4000000E+03  3.8054702E-05
  2.5000000E+03  3.5655101E-05
  2.6000000E+03  3.3481991E-05
  2.7000000E+03  3.1507093E-05
  2.8000000E+03  2.9706462E-05
  2.9000000E+03  2.8059702E-05
  3.0000000E+03  2.6549371E-05
  3.1000000E+03  2.5160465E-05
  3.2000000E+03  2.3880016E-05
  3.4000000E+03  2.1600931E-05
  3.6000000E+03  1.9638178E-05
  3.8000000E+03  1.7934780E-05
  4.0000000E+03  1.6446235E-05
  4.2000000E+03  1.5137331E-05
  4.4000000E+03  1.3979922E-05
  4.6000000E+03  1.2951251E-05
  4.8000000E+03  1.2032701E-05
  5.0000000E+03  1.1208907E-05
  5.2500000E+03  1.0293204E-05
  5.5000000E+03  9.4854326E-06
  5.7500000E+03  8.7691676E-06
  6.0000000E+03  8.1310115E-06
  6.5000000E+03  7.0468357E-06
  6.7500000E+03  6.5840614E-06
  7.0000000E+03  6.1652179E-06
  7.2500000E+03  5.7848933E-06
  7.5000000E+03  5.4384834E-06
  8.0000000E+03  4.8322267E-06
  8.5000000E+03  4.3211255E-06
  9.0000000E+03  3.8862053E-06
  9.5000000E+03  3.5130090E-06
  1.0000000E+04  3.1903585E-06
  1.0500000E+04  2.9095064E-06
  1.1000000E+04  2.6635255E-06
  1.1500000E+04  2.4468722E-06
  1.2000000E+04  2.2550660E-06
  1.2500000E+04  2.0844534E-06
  1.3000000E+04  1.9320306E-06
  1.3500000E+04  1.7953093E-06
  1.4000000E+04  1.6722135E-06
  1.4500000E+04  1.5609992E-06
  1.5000000E+04  1.4601926E-06
  1.5500000E+04  1.3685418E-06
  1.6000000E+04  1.2849774E-06
  1.6500000E+04  1.2085818E-06
  1.7000000E+04  1.1385636E-06
  1.8000000E+04  1.0150088E-06
  1.9000000E+04  9.0982169E-07
  2.0000000E+04  8.1955872E-07
  2.1000000E+04  7.4154806E-07
  2.2000000E+04  6.7369027E-07
  2.3000000E+04  6.1431608E-07
  2.4000000E+04  5.6208408E-07
  2.5000000E+04  5.1590733E-07
  2.6000000E+04  4.7489789E-07
  2.7000000E+04  4.3832450E-07
  2.8000000E+04  4.0558035E-07
  2.9000000E+04  3.7615864E-07
  3.0000000E+04  3.4963340E-07
  3.1000000E+04  3.2564435E-07
  3.2000000E+04  3.0388519E-07
  3.3000000E+04  2.8409422E-07
  3.4000000E+04  2.6604669E-07
  3.5000000E+04  2.4954875E-07
  3.6000000E+04  2.3443243E-07
  3.8000000E+04  2.0777889E-07
  4.0000000E+04  1.8512457E-07
  4.2000000E+04  1.6572794E-07
  4.4000000E+04  1.4900990E-07
  4.6000000E+04  1.3451292E-07
  4.8000000E+04  1.2187171E-07
  5.0000000E+04  1.1079219E-07
  5.2500000E+04  9.8779426E-08
  5.5000000E+04  8.8463167E-08
  5.7500000E+04  7.9549085E-08
  5.8750000E+04  7.5542710E-08
  6.0000000E+04  7.1802909E-08
  6.2500000E+04  6.5036539E-08
  6.5000000E+04  5.9097716E-08
  6.7500000E+04  5.3862168E-08
  7.0000000E+04  4.9227649E-08
  7.2500000E+04  4.5109503E-08
  7.5000000E+04  4.1437177E-08
  7.7500000E+04  3.8151489E-08
  8.0000000E+04  3.5202525E-08
  8.2500000E+04  3.2547969E-08
  8.5000000E+04  3.0151783E-08
  8.7500000E+04  2.7983140E-08
  9.0000000E+04  2.6015581E-08
  9.2500000E+04  2.4226301E-08
  9.5000000E+04  2.2595544E-08
  1.0000000E+05  1.9743086E-08
  1.0500000E+05  1.7345199E-08
  1.1000000E+05  1.5314887E-08
  1.1500000E+05  1.3584474E-08
  1.2000000E+05  1.2100758E-08
  1.2500000E+05  1.0821491E-08
  1.3000000E+05  9.7128400E-09
  1.3500000E+05  8.7474831E-09
  1.4000000E+05  7.9031736E-09
  1.4500000E+05  7.1616712E-09
  1.5000000E+05  6.5079265E-09
  1.5500000E+05  5.9294508E-09
  1.6000000E+05  5.4158289E-09
  1.6500000E+05  4.9583296E-09
  1.7000000E+05  4.5495871E-09
  1.7500000E+05  4.1833588E-09
  1.8000000E+05  3.8543281E-09
  1.8500000E+05  3.5579504E-09
  1.9000000E+05  3.2903270E-09
  1.9500000E+05  3.0481013E-09
  2.0000000E+05  2.8283743E-09
  2.0500000E+05  2.6286334E-09
  2.1000000E+05  2.4466930E-09
  2.2000000E+05  2.1288202E-09
  2.3000000E+05  1.8621510E-09
  2.4000000E+05  1.6369283E-09
  2.5000000E+05  1.4455254E-09
  2.6000000E+05  1.2819251E-09
  2.7000000E+05  1.1413394E-09
  2.8000000E+05  1.0199273E-09
  2.9000000E+05  9.1458621E-10
  3.0000000E+05  8.2279125E-10
  3.1000000E+05  7.4247361E-10
  3.2000000E+05  6.7192722E-10
  3.3000000E+05  6.0973730E-10
  3.4000000E+05  5.5472528E-10
  3.5000000E+05  5.0590434E-10
  3.6000000E+05  4.6244422E-10
  3.7000000E+05  4.2364320E-10
  3.8000000E+05  3.8890568E-10
  3.9000000E+05  3.5772407E-10
  4.0000000E+05  3.2966413E-10
  4.1000000E+05  3.0435299E-10
  4.2000000E+05  2.8146928E-10
  4.3000000E+05  2.6073510E-10
  4.4000000E+05  2.4190934E-10
  4.6000000E+05  2.0916991E-10
  4.8000000E+05  1.8186962E-10
  5.0000000E+05  1.5894594E-10
  5.1250000E+05  1.4646619E-10
  5.2500000E+05  1.3520531E-10
  5.3750000E+05  1.2502134E-10
  5.5000000E+05  1.1579147E-10
  5.7500000E+05  9.9781267E-11
  5.8750000E+05  9.2827011E-11
  6.0000000E+05  8.6475319E-11
  6.2500000E+05  7.5337853E-11
  6.5000000E+05  6.5954075E-11
  6.7500000E+05  5.7999687E-11
  7.0000000E+05  5.1218820E-11
  7.2500000E+05  4.5407780E-11
  7.5000000E+05  4.0403232E-11
  7.7500000E+05  3.6073335E-11
  8.0000000E+05  3.2310937E-11
  8.2500000E+05  2.9028390E-11
  8.5000000E+05  2.6153563E-11
  8.7500000E+05  2.3626765E-11
  9.0000000E+05  2.1398360E-11
  9.2500000E+05  1.9426854E-11
  9.5000000E+05  1.7677367E-11
  9.7500000E+05  1.6120447E-11
  1.0000000E+06  1.4731092E-11
  1.0250000E+06  1.3487993E-11
  1.0500000E+06  1.2372956E-11
  1.0750000E+06  1.1370395E-11
  1.1000000E+06  1.0466911E-11
  1.1250000E+06  9.6509871E-12
  1.1500000E+06  8.9126659E-12
  1.1750000E+06  8.2432846E-12
  1.2000000E+06  7.6352855E-12
  1.2250000E+06  7.0820572E-12
  1.2500000E+06  6.5777612E-12
  1.3000000E+06  5.6959104E-12
  1.3500000E+06  4.9554671E-12
  1.4000000E+06  4.3299175E-12
  1.4500000E+06  3.7991167E-12
  1.5000000E+06  3.3471116E-12
  
  
#  87  18  O2  EION =  1.830000000E+02 eV   285
#  S(0) = 5.183452E-01
  1.7890678E+00  0.0000000E+00
  1.7890678E+02  0.0000000E+00
  1.7890678E+02  3.8507822E-03
  1.8300000E+02  3.8507822E-03
  1.8300272E+02  3.8507822E-03
  1.8309019E+02  3.8002943E-03
  1.8317765E+02  3.7519621E-03
  1.8326512E+02  3.7056635E-03
  1.8335259E+02  3.6612834E-03
  1.8352752E+02  3.5778504E-03
  1.8370245E+02  3.5008699E-03
  1.8405231E+02  3.3635616E-03
  1.8440218E+02  3.2447461E-03
  1.8475204E+02  3.1408776E-03
  1.8510190E+02  3.0492186E-03
  1.8545177E+02  2.9676382E-03
  1.8580163E+02  2.8944610E-03
  1.8650136E+02  2.7682606E-03
  1.8720109E+02  2.6627904E-03
  1.8790082E+02  2.5728384E-03
  1.8860054E+02  2.4948114E-03
  1.8930027E+02  2.4261551E-03
  1.9000000E+02  2.3650044E-03
  1.9062500E+02  2.3155849E-03
  1.9125000E+02  2.2702681E-03
  1.9250000E+02  2.1896046E-03
  1.9375000E+02  2.1193558E-03
  1.9500000E+02  2.0570240E-03
  1.9625000E+02  2.0008376E-03
  1.9750000E+02  1.9495020E-03
  1.9875000E+02  1.9020485E-03
  2.0000000E+02  1.8577411E-03
  2.0250000E+02  1.7764258E-03
  2.0500000E+02  1.7023770E-03
  2.0750000E+02  1.6336689E-03
  2.1000000E+02  1.5691400E-03
  2.1500000E+02  1.4501238E-03
  2.2000000E+02  1.3424619E-03
  2.2500000E+02  1.2448952E-03
  2.3000000E+02  1.1565580E-03
  2.4000000E+02  1.0044715E-03
  2.5000000E+02  8.8048516E-04
  2.6000000E+02  7.7962508E-04
  2.7000000E+02  6.9746103E-04
  2.8000000E+02  6.3004807E-04
  2.9000000E+02  5.7406061E-04
  3.0000000E+02  5.2691886E-04
  3.1000000E+02  4.8678728E-04
  3.2000000E+02  4.5241348E-04
  3.3000000E+02  4.2289453E-04
  3.4000000E+02  3.9752443E-04
  3.5000000E+02  3.7566231E-04
  3.6000000E+02  3.5672766E-04
  3.7000000E+02  3.4019877E-04
  3.8000000E+02  3.2562571E-04
  3.9000000E+02  3.1266299E-04
  4.0000000E+02  3.0104281E-04
  4.2000000E+02  2.8107546E-04
  4.4000000E+02  2.6463513E-04
  4.6000000E+02  2.5091136E-04
  4.8000000E+02  2.3924679E-04
  5.0000000E+02  2.2910019E-04
  5.2500000E+02  2.1801935E-04
  5.5000000E+02  2.0831397E-04
  5.7500000E+02  1.9970191E-04
  6.0000000E+02  1.9196589E-04
  6.5000000E+02  1.7843422E-04
  6.7500000E+02  1.7240793E-04
  7.0000000E+02  1.6677546E-04
  7.2500000E+02  1.6149315E-04
  7.5000000E+02  1.5652359E-04
  8.0000000E+02  1.4737773E-04
  8.5000000E+02  1.3911238E-04
  9.0000000E+02  1.3159132E-04
  9.5000000E+02  1.2471278E-04
  1.0000000E+03  1.1839502E-04
  1.0500000E+03  1.1257066E-04
  1.1000000E+03  1.0718394E-04
  1.1500000E+03  1.0218867E-04
  1.2000000E+03  9.7545900E-05
  1.2500000E+03  9.3223800E-05
  1.3000000E+03  8.9194018E-05
  1.3500000E+03  8.5428992E-05
  1.4000000E+03  8.1903385E-05
  1.4500000E+03  7.8595655E-05
  1.5000000E+03  7.5488488E-05
  1.6000000E+03  6.9815439E-05
  1.7000000E+03  6.4773589E-05
  1.8000000E+03  6.0269710E-05
  1.9000000E+03  5.6227209E-05
  2.0000000E+03  5.2583065E-05
  2.1000000E+03  4.9285316E-05
  2.2000000E+03  4.6290438E-05
  2.3000000E+03  4.3561603E-05
  2.4000000E+03  4.1067509E-05
  2.5000000E+03  3.8781373E-05
  2.6000000E+03  3.6680171E-05
  2.7000000E+03  3.4744051E-05
  2.8000000E+03  3.2955795E-05
  2.9000000E+03  3.1300420E-05
  3.0000000E+03  2.9764839E-05
  3.1000000E+03  2.8337566E-05
  3.2000000E+03  2.7008490E-05
  3.4000000E+03  2.4610217E-05
  3.6000000E+03  2.2509920E-05
  3.8000000E+03  2.0659814E-05
  4.0000000E+03  1.9021501E-05
  4.2000000E+03  1.7563791E-05
  4.4000000E+03  1.6261170E-05
  4.6000000E+03  1.5092521E-05
  4.8000000E+03  1.4040181E-05
  5.0000000E+03  1.3089287E-05
  5.2500000E+03  1.2024410E-05
  5.5000000E+03  1.1078207E-05
  5.7500000E+03  1.0233914E-05
  6.0000000E+03  9.4776130E-06
  6.5000000E+03  8.1843115E-06
  6.7500000E+03  7.6292680E-06
  7.0000000E+03  7.1255128E-06
  7.2500000E+03  6.6670384E-06
  7.5000000E+03  6.2486794E-06
  8.0000000E+03  5.5150868E-06
  8.5000000E+03  4.8957347E-06
  9.0000000E+03  4.3685705E-06
  9.5000000E+03  3.9165739E-06
  1.0000000E+04  3.5264421E-06
  1.0500000E+04  3.1876660E-06
  1.1000000E+04  2.8918564E-06
  1.1500000E+04  2.6322523E-06
  1.2000000E+04  2.4033582E-06
  1.2500000E+04  2.2006696E-06
  1.3000000E+04  2.0204680E-06
  1.3500000E+04  1.8596628E-06
  1.4000000E+04  1.7156681E-06
  1.4500000E+04  1.5863075E-06
  1.5000000E+04  1.4697390E-06
  1.5500000E+04  1.3643965E-06
  1.6000000E+04  1.2689416E-06
  1.6500000E+04  1.1822256E-06
  1.7000000E+04  1.1032585E-06
  1.8000000E+04  9.6525702E-07
  1.9000000E+04  8.4933426E-07
  2.0000000E+04  7.5120833E-07
  2.1000000E+04  6.6756671E-07
  2.2000000E+04  5.9581703E-07
  2.3000000E+04  5.3390915E-07
  2.4000000E+04  4.8020633E-07
  2.5000000E+04  4.3339009E-07
  2.6000000E+04  3.9239018E-07
  2.7000000E+04  3.5633113E-07
  2.8000000E+04  3.2449158E-07
  2.9000000E+04  2.9627342E-07
  3.0000000E+04  2.7117782E-07
  3.1000000E+04  2.4878626E-07
  3.2000000E+04  2.2874588E-07
  3.3000000E+04  2.1075769E-07
  3.4000000E+04  1.9456719E-07
  3.5000000E+04  1.7995681E-07
  3.6000000E+04  1.6673980E-07
  3.7000000E+04  1.5475527E-07
  3.8000000E+04  1.4386404E-07
  3.9000000E+04  1.3394537E-07
  4.0000000E+04  1.2489410E-07
  4.2000000E+04  1.0903767E-07
  4.4000000E+04  9.5687208E-08
  4.6000000E+04  8.4371568E-08
  4.8000000E+04  7.4721620E-08
  5.0000000E+04  6.6445425E-08
  5.2500000E+04  5.7681664E-08
  5.5000000E+04  5.0346153E-08
  5.7500000E+04  4.4163429E-08
  5.8750000E+04  4.1435410E-08
  6.0000000E+04  3.8919036E-08
  6.2500000E+04  3.4444328E-08
  6.5000000E+04  3.0605511E-08
  6.7500000E+04  2.7295537E-08
  7.0000000E+04  2.4428074E-08
  7.2500000E+04  2.1933013E-08
  7.5000000E+04  1.9753030E-08
  7.7500000E+04  1.7840954E-08
  8.0000000E+04  1.6157743E-08
  8.2500000E+04  1.4670913E-08
  8.5000000E+04  1.3353287E-08
  8.7500000E+04  1.2182020E-08
  9.0000000E+04  1.1137821E-08
  9.2500000E+04  1.0204328E-08
  9.5000000E+04  9.3676067E-09
  9.7500000E+04  8.6157475E-09
  1.0000000E+05  7.9385299E-09
  1.0250000E+05  7.3271543E-09
  1.0500000E+05  6.7740180E-09
  1.0750000E+05  6.2725312E-09
  1.1000000E+05  5.8169650E-09
  1.1250000E+05  5.4023245E-09
  1.1500000E+05  5.0242428E-09
  1.2000000E+05  4.3629018E-09
  1.2500000E+05  3.8074955E-09
  1.3000000E+05  3.3381821E-09
  1.3500000E+05  2.9393477E-09
  1.4000000E+05  2.5986010E-09
  1.4500000E+05  2.3060333E-09
  1.5000000E+05  2.0536625E-09
  1.5500000E+05  1.8350135E-09
  1.6000000E+05  1.6448009E-09
  1.6500000E+05  1.4786849E-09
  1.7000000E+05  1.3330815E-09
  1.7500000E+05  1.2050155E-09
  1.8000000E+05  1.0920043E-09
  1.8500000E+05  9.9196711E-10
  1.9000000E+05  9.0315181E-10
  1.9500000E+05  8.2407717E-10
  2.0000000E+05  7.5348606E-10
  2.0500000E+05  6.9030742E-10
  2.1000000E+05  6.3362499E-10
  2.1500000E+05  5.8265217E-10
  2.2000000E+05  5.3671146E-10
  2.2500000E+05  4.9521737E-10
  2.3000000E+05  4.5766244E-10
  2.3500000E+05  4.2360564E-10
  2.4000000E+05  3.9266257E-10
  2.4500000E+05  3.6449732E-10
  2.5000000E+05  3.3881559E-10
  2.6000000E+05  2.9389991E-10
  2.7000000E+05  2.5619419E-10
  2.8000000E+05  2.2435229E-10
  2.9000000E+05  1.9731259E-10
  3.0000000E+05  1.7423124E-10
  3.1000000E+05  1.5443248E-10
  3.2000000E+05  1.3737140E-10
  3.3000000E+05  1.2260573E-10
  3.4000000E+05  1.0977443E-10
  3.5000000E+05  9.8581012E-11
  3.6000000E+05  8.8780777E-11
  3.7000000E+05  8.0170649E-11
  3.8000000E+05  7.2581271E-11
  3.9000000E+05  6.5870750E-11
  4.0000000E+05  5.9919650E-11
  4.1000000E+05  5.4627036E-11
  4.2000000E+05  4.9907291E-11
  4.3000000E+05  4.5687521E-11
  4.4000000E+05  4.1905431E-11
  4.5000000E+05  3.8507601E-11
  4.6000000E+05  3.5448073E-11
  4.7000000E+05  3.2687176E-11
  4.8000000E+05  3.0190569E-11
  5.0000000E+05  2.5874789E-11
  5.1250000E+05  2.3566652E-11
  5.2500000E+05  2.1510862E-11
  5.3750000E+05  1.9674968E-11
  5.5000000E+05  1.8031292E-11
  5.7500000E+05  1.5229163E-11
  5.8750000E+05  1.4032825E-11
  6.0000000E+05  1.2951968E-11
  6.1250000E+05  1.1973448E-11
  6.2500000E+05  1.1085834E-11
  6.3750000E+05  1.0279154E-11
  6.5000000E+05  9.5446930E-12
  6.7500000E+05  8.2627995E-12
  7.0000000E+05  7.1894396E-12
  7.2500000E+05  6.2851150E-12
  7.5000000E+05  5.5187976E-12
  7.7500000E+05  4.8659188E-12
  8.0000000E+05  4.3068737E-12
  8.2500000E+05  3.8259059E-12
  8.5000000E+05  3.4102668E-12
  8.7500000E+05  3.0495754E-12
  9.0000000E+05  2.7353250E-12
  9.2500000E+05  2.4605070E-12
  9.5000000E+05  2.2193192E-12
  9.7500000E+05  2.0069338E-12
  1.0000000E+06  1.8193166E-12
  1.0250000E+06  1.6530808E-12
  1.0500000E+06  1.5053685E-12
  1.0750000E+06  1.3737577E-12
  1.1000000E+06  1.2561877E-12
  1.1250000E+06  1.1508930E-12
  1.1500000E+06  1.0563597E-12
  1.1750000E+06  9.7128840E-13
  1.2000000E+06  8.9456053E-13
  1.2250000E+06  8.2520988E-13
  1.2500000E+06  7.6240639E-13
  1.2750000E+06  7.0543568E-13
  1.3000000E+06  6.5367143E-13
  1.3250000E+06  6.0656280E-13
  1.3500000E+06  5.6362443E-13
  
  
#  87  19  O3  EION =  1.470000000E+02 eV   289
#  S(0) = 1.497208E+00
  1.4250958E+00  0.0000000E+00
  1.4250958E+02  0.0000000E+00
  1.4250958E+02  6.1224366E-03
  1.4700000E+02  6.1224366E-03
  1.4700272E+02  6.1224366E-03
  1.4715259E+02  6.0753055E-03
  1.4730245E+02  6.0297756E-03
  1.4745231E+02  5.9857821E-03
  1.4760218E+02  5.9432511E-03
  1.4790190E+02  5.8622647E-03
  1.4820163E+02  5.7861990E-03
  1.4880109E+02  5.6466037E-03
  1.4940054E+02  5.5206775E-03
  1.5000000E+02  5.4056226E-03
  1.5125000E+02  5.1924231E-03
  1.5250000E+02  5.0063643E-03
  1.5375000E+02  4.8407602E-03
  1.5500000E+02  4.6915162E-03
  1.5750000E+02  4.4319283E-03
  1.6000000E+02  4.2132060E-03
  1.6250000E+02  4.0263356E-03
  1.6500000E+02  3.8648743E-03
  1.6750000E+02  3.7238937E-03
  1.7000000E+02  3.5994859E-03
  1.7250000E+02  3.4884952E-03
  1.7500000E+02  3.3883536E-03
  1.7750000E+02  3.2969755E-03
  1.8000000E+02  3.2126842E-03
  1.8500000E+02  3.0603242E-03
  1.9000000E+02  2.9239438E-03
  1.9500000E+02  2.7996068E-03
  2.0000000E+02  2.6855160E-03
  2.0500000E+02  2.5809878E-03
  2.1000000E+02  2.4857257E-03
  2.2000000E+02  2.3214143E-03
  2.3000000E+02  2.1873856E-03
  2.4000000E+02  2.0762902E-03
  2.5000000E+02  1.9811859E-03
  2.6000000E+02  1.8971358E-03
  2.7000000E+02  1.8213103E-03
  2.8000000E+02  1.7522597E-03
  2.9000000E+02  1.6892066E-03
  3.0000000E+02  1.6314507E-03
  3.1000000E+02  1.5782980E-03
  3.2000000E+02  1.5289837E-03
  3.4000000E+02  1.4394245E-03
  3.6000000E+02  1.3591911E-03
  3.8000000E+02  1.2865255E-03
  4.0000000E+02  1.2203270E-03
  4.2000000E+02  1.1596398E-03
  4.4000000E+02  1.1036621E-03
  4.6000000E+02  1.0518494E-03
  4.8000000E+02  1.0037619E-03
  5.0000000E+02  9.5902116E-04
  5.2500000E+02  9.0726825E-04
  5.5000000E+02  8.5960248E-04
  5.7500000E+02  8.1564308E-04
  6.0000000E+02  7.7507384E-04
  6.5000000E+02  7.0265479E-04
  6.7500000E+02  6.7021354E-04
  7.0000000E+02  6.3998658E-04
  7.2500000E+02  6.1178569E-04
  7.5000000E+02  5.8544442E-04
  8.0000000E+02  5.3772637E-04
  8.5000000E+02  4.9567270E-04
  9.0000000E+02  4.5840688E-04
  9.5000000E+02  4.2527874E-04
  1.0000000E+03  3.9568322E-04
  1.0500000E+03  3.6910415E-04
  1.1000000E+03  3.4514528E-04
  1.1500000E+03  3.2347995E-04
  1.2000000E+03  3.0382469E-04
  1.2500000E+03  2.8593605E-04
  1.3000000E+03  2.6960373E-04
  1.3500000E+03  2.5464528E-04
  1.4000000E+03  2.4090547E-04
  1.4500000E+03  2.2825480E-04
  1.5000000E+03  2.1658223E-04
  1.6000000E+03  1.9579065E-04
  1.7000000E+03  1.7786958E-04
  1.8000000E+03  1.6230393E-04
  1.9000000E+03  1.4869089E-04
  2.0000000E+03  1.3671209E-04
  2.1000000E+03  1.2611300E-04
  2.2000000E+03  1.1668731E-04
  2.3000000E+03  1.0826610E-04
  2.4000000E+03  1.0071017E-04
  2.5000000E+03  9.3903709E-05
  2.6000000E+03  8.7749896E-05
  2.7000000E+03  8.2167221E-05
  2.8000000E+03  7.7086626E-05
  2.9000000E+03  7.2449316E-05
  3.0000000E+03  6.8204952E-05
  3.1000000E+03  6.4310207E-05
  3.2000000E+03  6.0727633E-05
  3.4000000E+03  5.4373108E-05
  3.6000000E+03  4.8927570E-05
  3.8000000E+03  4.4226169E-05
  4.0000000E+03  4.0140063E-05
  4.2000000E+03  3.6567318E-05
  4.4000000E+03  3.3426484E-05
  4.6000000E+03  3.0651653E-05
  4.8000000E+03  2.8188927E-05
  5.0000000E+03  2.5993921E-05
  5.2500000E+03  2.3571236E-05
  5.5000000E+03  2.1451174E-05
  5.7500000E+03  1.9586442E-05
  6.0000000E+03  1.7938576E-05
  6.5000000E+03  1.5172751E-05
  6.7500000E+03  1.4007035E-05
  7.0000000E+03  1.2960725E-05
  7.2500000E+03  1.2018525E-05
  7.5000000E+03  1.1167472E-05
  7.7500000E+03  1.0396538E-05
  8.0000000E+03  9.6962899E-06
  8.2500000E+03  9.0586273E-06
  8.5000000E+03  8.4765612E-06
  9.0000000E+03  7.4557905E-06
  9.5000000E+03  6.5943105E-06
  1.0000000E+04  5.8617213E-06
  1.0500000E+04  5.2344359E-06
  1.1000000E+04  4.6939399E-06
  1.1500000E+04  4.2255461E-06
  1.2000000E+04  3.8174924E-06
  1.2500000E+04  3.4602739E-06
  1.3000000E+04  3.1461481E-06
  1.3500000E+04  2.8687612E-06
  1.4000000E+04  2.6228616E-06
  1.4500000E+04  2.4040813E-06
  1.5000000E+04  2.2087651E-06
  1.5500000E+04  2.0338380E-06
  1.6000000E+04  1.8766997E-06
  1.6500000E+04  1.7351400E-06
  1.7000000E+04  1.6072722E-06
  1.7500000E+04  1.4914791E-06
  1.8000000E+04  1.3863682E-06
  1.8500000E+04  1.2907361E-06
  1.9000000E+04  1.2035393E-06
  2.0000000E+04  1.0509346E-06
  2.1000000E+04  9.2257519E-07
  2.2000000E+04  8.1385064E-07
  2.3000000E+04  7.2116591E-07
  2.4000000E+04  6.4168886E-07
  2.5000000E+04  5.7316677E-07
  2.6000000E+04  5.1379279E-07
  2.7000000E+04  4.6210583E-07
  2.8000000E+04  4.1691521E-07
  2.9000000E+04  3.7724423E-07
  3.0000000E+04  3.4228649E-07
  3.1000000E+04  3.1137217E-07
  3.2000000E+04  2.8394185E-07
  3.3000000E+04  2.5952590E-07
  3.4000000E+04  2.3772810E-07
  3.5000000E+04  2.1821268E-07
  3.6000000E+04  2.0069377E-07
  3.7000000E+04  1.8492708E-07
  3.8000000E+04  1.7070299E-07
  3.9000000E+04  1.5784101E-07
  4.0000000E+04  1.4618513E-07
  4.1000000E+04  1.3560006E-07
  4.2000000E+04  1.2596816E-07
  4.3000000E+04  1.1718677E-07
  4.4000000E+04  1.0916611E-07
  4.6000000E+04  9.5101227E-08
  4.8000000E+04  8.3249331E-08
  5.0000000E+04  7.3200962E-08
  5.1250000E+04  6.7690193E-08
  5.2500000E+04  6.2691433E-08
  5.3750000E+04  5.8148087E-08
  5.5000000E+04  5.4010803E-08
  5.7500000E+04  4.6787091E-08
  5.8750000E+04  4.3629536E-08
  6.0000000E+04  4.0734419E-08
  6.2500000E+04  3.5630768E-08
  6.5000000E+04  3.1302100E-08
  6.7500000E+04  2.7610762E-08
  7.0000000E+04  2.4446964E-08
  7.2500000E+04  2.1722482E-08
  7.5000000E+04  1.9365921E-08
  7.7500000E+04  1.7319121E-08
  8.0000000E+04  1.5534413E-08
  8.2500000E+04  1.3972504E-08
  8.5000000E+04  1.2600827E-08
  8.7500000E+04  1.1392247E-08
  9.0000000E+04  1.0324051E-08
  9.2500000E+04  9.3771336E-09
  9.5000000E+04  8.5353634E-09
  9.7500000E+04  7.7850607E-09
  1.0000000E+05  7.1145799E-09
  1.0250000E+05  6.5139698E-09
  1.0500000E+05  5.9746979E-09
  1.0750000E+05  5.4894239E-09
  1.1000000E+05  5.0518122E-09
  1.1250000E+05  4.6563779E-09
  1.1500000E+05  4.2983586E-09
  1.1750000E+05  3.9736069E-09
  1.2000000E+05  3.6785016E-09
  1.2250000E+05  3.4098724E-09
  1.2500000E+05  3.1649370E-09
  1.3000000E+05  2.7366466E-09
  1.3500000E+05  2.3772965E-09
  1.4000000E+05  2.0740803E-09
  1.4500000E+05  1.8168765E-09
  1.5000000E+05  1.5976232E-09
  1.5500000E+05  1.4098533E-09
  1.6000000E+05  1.2483438E-09
  1.6500000E+05  1.1088504E-09
  1.7000000E+05  9.8790402E-10
  1.7500000E+05  8.8265374E-10
  1.8000000E+05  7.9074399E-10
  1.8500000E+05  7.1021898E-10
  1.9000000E+05  6.3944752E-10
  1.9500000E+05  5.7706299E-10
  2.0000000E+05  5.2191556E-10
  2.0500000E+05  4.7303389E-10
  2.1000000E+05  4.2959431E-10
  2.1500000E+05  3.9089584E-10
  2.2000000E+05  3.5633978E-10
  2.2500000E+05  3.2541304E-10
  2.3000000E+05  2.9767450E-10
  2.3500000E+05  2.7274384E-10
  2.4000000E+05  2.5029219E-10
  2.4500000E+05  2.3003433E-10
  2.5000000E+05  2.1172229E-10
  2.5500000E+05  1.9513984E-10
  2.6000000E+05  1.8009803E-10
  2.6500000E+05  1.6643131E-10
  2.7000000E+05  1.5399430E-10
  2.8000000E+05  1.3231266E-10
  2.9000000E+05  1.1419900E-10
  3.0000000E+05  9.8983696E-11
  3.1000000E+05  8.6137735E-11
  3.2000000E+05  7.5240170E-11
  3.3000000E+05  6.5953785E-11
  3.4000000E+05  5.8006726E-11
  3.5000000E+05  5.1178519E-11
  3.6000000E+05  4.5289318E-11
  3.7000000E+05  4.0191669E-11
  3.8000000E+05  3.5764081E-11
  3.9000000E+05  3.1905980E-11
  4.0000000E+05  2.8533729E-11
  4.1000000E+05  2.5577473E-11
  4.2000000E+05  2.2978626E-11
  4.3000000E+05  2.0687855E-11
  4.4000000E+05  1.8663468E-11
  4.5000000E+05  1.6870095E-11
  4.6000000E+05  1.5277638E-11
  4.7000000E+05  1.3860398E-11
  4.8000000E+05  1.2596366E-11
  5.0000000E+05  1.0454930E-11
  5.1250000E+05  9.3350085E-12
  5.2500000E+05  8.3542287E-12
  5.3750000E+05  7.4929432E-12
  5.5000000E+05  6.7346066E-12
  5.7500000E+05  5.4729646E-12
  5.8750000E+05  4.9477057E-12
  6.0000000E+05  4.4808424E-12
  6.1250000E+05  4.0649984E-12
  6.2500000E+05  3.6938406E-12
  6.3750000E+05  3.3619172E-12
  6.5000000E+05  3.0645195E-12
  6.6250000E+05  2.7975707E-12
  6.7500000E+05  2.5575318E-12
  6.8750000E+05  2.3413238E-12
  7.0000000E+05  2.1462608E-12
  7.1250000E+05  1.9699952E-12
  7.2500000E+05  1.8104707E-12
  7.3750000E+05  1.6658825E-12
  7.5000000E+05  1.5346432E-12
  7.6250000E+05  1.4153543E-12
  7.7500000E+05  1.3067808E-12
  7.8750000E+05  1.2078304E-12
  8.0000000E+05  1.1175350E-12
  8.2500000E+05  9.5956805E-13
  8.5000000E+05  8.2708298E-13
  8.7500000E+05  7.1547062E-13
  9.0000000E+05  6.2104884E-13
  9.2500000E+05  5.4085594E-13
  9.5000000E+05  4.7249246E-13
  9.7500000E+05  4.1400468E-13
  1.0000000E+06  3.6378761E-13
  1.0250000E+06  3.2051736E-13
  1.0500000E+06  2.8310671E-13
  1.0750000E+06  2.5065891E-13
  1.1000000E+06  2.2243224E-13
  1.1250000E+06  1.9782370E-13
  1.1500000E+06  1.7633132E-13
  1.1750000E+06  1.5752624E-13
  1.2000000E+06  1.4104173E-13
  
  
#  87  15  N6  EION =  2.680000000E+02 eV   290
#  S(0) = 1.045418E+01
  2.6438886E+00  0.0000000E+00
  2.6438886E+02  0.0000000E+00
  2.6438886E+02  1.7488779E-03
  2.6800000E+02  1.7488779E-03
  2.6800272E+02  1.7488779E-03
  2.6810259E+02  1.7132900E-03
  2.6820245E+02  1.6795315E-03
  2.6830231E+02  1.6474895E-03
  2.6840218E+02  1.6170575E-03
  2.6860190E+02  1.5606286E-03
  2.6880163E+02  1.5095177E-03
  2.6920109E+02  1.4208028E-03
  2.6960054E+02  1.3467996E-03
  2.7000000E+02  1.2844259E-03
  2.7062500E+02  1.2048219E-03
  2.7125000E+02  1.1417931E-03
  2.7187500E+02  1.0910709E-03
  2.7250000E+02  1.0497117E-03
  2.7375000E+02  9.8731993E-04
  2.7500000E+02  9.4379797E-04
  2.7750000E+02  8.9145637E-04
  2.7875000E+02  8.7674730E-04
  2.8000000E+02  8.6751238E-04
  2.8250000E+02  8.6231235E-04
  2.8500000E+02  8.7252420E-04
  2.9000000E+02  9.3827767E-04
  2.9500000E+02  1.0679838E-03
  3.0000000E+02  1.2640929E-03
  3.0250000E+02  1.3886336E-03
  3.0500000E+02  1.5326096E-03
  3.1000000E+02  1.8857106E-03
  3.1500000E+02  2.3348032E-03
  3.2000000E+02  2.8823810E-03
  3.2500000E+02  3.5188983E-03
  3.3000000E+02  4.2264299E-03
  3.3500000E+02  4.9850027E-03
  3.4000000E+02  5.7785404E-03
  3.5000000E+02  7.4275123E-03
  3.6000000E+02  9.0943604E-03
  3.7000000E+02  1.0679856E-02
  3.8000000E+02  1.2090420E-02
  3.9000000E+02  1.3284892E-02
  4.0000000E+02  1.4274102E-02
  4.2000000E+02  1.5732303E-02
  4.4000000E+02  1.6573483E-02
  4.6000000E+02  1.6913270E-02
  4.8000000E+02  1.6930227E-02
  5.0000000E+02  1.6735235E-02
  5.2500000E+02  1.6264405E-02
  5.5000000E+02  1.5631697E-02
  5.7500000E+02  1.4922440E-02
  6.0000000E+02  1.4178392E-02
  6.5000000E+02  1.2653461E-02
  6.7500000E+02  1.1917141E-02
  7.0000000E+02  1.1209887E-02
  7.2500000E+02  1.0533040E-02
  7.5000000E+02  9.8905554E-03
  8.0000000E+02  8.7156713E-03
  8.5000000E+02  7.6832801E-03
  9.0000000E+02  6.7813179E-03
  9.5000000E+02  5.9959227E-03
  1.0000000E+03  5.3132941E-03
  1.0500000E+03  4.7200012E-03
  1.1000000E+03  4.2036522E-03
  1.1500000E+03  3.7532120E-03
  1.2000000E+03  3.3595290E-03
  1.2500000E+03  3.0149608E-03
  1.3000000E+03  2.7126884E-03
  1.3500000E+03  2.4466849E-03
  1.4000000E+03  2.2119014E-03
  1.4500000E+03  2.0041624E-03
  1.5000000E+03  1.8199196E-03
  1.6000000E+03  1.5101601E-03
  1.7000000E+03  1.2630383E-03
  1.8000000E+03  1.0640531E-03
  1.9000000E+03  9.0242170E-04
  2.0000000E+03  7.7007229E-04
  2.1000000E+03  6.6089127E-04
  2.2000000E+03  5.7020025E-04
  2.3000000E+03  4.9438344E-04
  2.4000000E+03  4.3062124E-04
  2.5000000E+03  3.7669667E-04
  2.6000000E+03  3.3085309E-04
  2.7000000E+03  2.9168818E-04
  2.8000000E+03  2.5807469E-04
  2.9000000E+03  2.2910065E-04
  3.0000000E+03  2.0402360E-04
  3.1000000E+03  1.8223559E-04
  3.2000000E+03  1.6323605E-04
  3.4000000E+03  1.3201521E-04
  3.6000000E+03  1.0780830E-04
  3.8000000E+03  8.8820085E-05
  4.0000000E+03  7.3767247E-05
  4.2000000E+03  6.1718477E-05
  4.4000000E+03  5.1988411E-05
  4.6000000E+03  4.4066373E-05
  4.8000000E+03  3.7567587E-05
  5.0000000E+03  3.2198964E-05
  5.2500000E+03  2.6739128E-05
  5.5000000E+03  2.2364004E-05
  5.7500000E+03  1.8828088E-05
  6.0000000E+03  1.5947830E-05
  6.5000000E+03  1.1631981E-05
  6.7500000E+03  1.0008856E-05
  7.0000000E+03  8.6516211E-06
  7.2500000E+03  7.5105112E-06
  7.5000000E+03  6.5461868E-06
  7.7500000E+03  5.7273283E-06
  8.0000000E+03  5.0288345E-06
  8.2500000E+03  4.4304610E-06
  8.5000000E+03  3.9157827E-06
  9.0000000E+03  3.0863123E-06
  9.5000000E+03  2.4593388E-06
  1.0000000E+04  1.9793061E-06
  1.0500000E+04  1.6074636E-06
  1.1000000E+04  1.3163387E-06
  1.1500000E+04  1.0861716E-06
  1.2000000E+04  9.0255273E-07
  1.2500000E+04  7.5484633E-07
  1.3000000E+04  6.3511205E-07
  1.3500000E+04  5.3735720E-07
  1.4000000E+04  4.5701571E-07
  1.4500000E+04  3.9057628E-07
  1.5000000E+04  3.3531529E-07
  1.5500000E+04  2.8910290E-07
  1.6000000E+04  2.5026105E-07
  1.6500000E+04  2.1745862E-07
  1.7000000E+04  1.8963225E-07
  1.7500000E+04  1.6592700E-07
  1.8000000E+04  1.4565163E-07
  1.8500000E+04  1.2824435E-07
  1.9000000E+04  1.1324582E-07
  2.0000000E+04  8.9031007E-08
  2.1000000E+04  7.0705288E-08
  2.2000000E+04  5.6674907E-08
  2.3000000E+04  4.5818351E-08
  2.4000000E+04  3.7335096E-08
  2.5000000E+04  3.0646083E-08
  2.6000000E+04  2.5327287E-08
  2.7000000E+04  2.1064754E-08
  2.8000000E+04  1.7623672E-08
  2.9000000E+04  1.4826632E-08
  3.0000000E+04  1.2538410E-08
  3.1000000E+04  1.0655117E-08
  3.2000000E+04  9.0962669E-09
  3.3000000E+04  7.7990093E-09
  3.4000000E+04  6.7139663E-09
  3.5000000E+04  5.8020807E-09
  3.6000000E+04  5.0322444E-09
  3.7000000E+04  4.3795332E-09
  3.8000000E+04  3.8238751E-09
  3.9000000E+04  3.3490155E-09
  4.0000000E+04  2.9417206E-09
  4.2000000E+04  2.2884367E-09
  4.4000000E+04  1.7983410E-09
  4.6000000E+04  1.4263299E-09
  4.8000000E+04  1.1409214E-09
  5.0000000E+04  9.1979894E-10
  5.1250000E+04  8.0692385E-10
  5.2500000E+04  7.0982381E-10
  5.3750000E+04  6.2603243E-10
  5.5000000E+04  5.5350870E-10
  5.7500000E+04  4.3576729E-10
  6.0000000E+04  3.4612464E-10
  6.2500000E+04  2.7719432E-10
  6.5000000E+04  2.2369962E-10
  6.6250000E+04  2.0150442E-10
  6.7500000E+04  1.8182580E-10
  7.0000000E+04  1.4878402E-10
  7.2500000E+04  1.2251336E-10
  7.5000000E+04  1.0147677E-10
  7.7500000E+04  8.4518366E-11
  8.0000000E+04  7.0760967E-11
  8.2500000E+04  5.9533254E-11
  8.5000000E+04  5.0318204E-11
  8.7500000E+04  4.2714701E-11
  9.0000000E+04  3.6409298E-11
  9.2500000E+04  3.1155436E-11
  9.5000000E+04  2.6757990E-11
  9.7500000E+04  2.3061620E-11
  1.0000000E+05  1.9942000E-11
  1.0250000E+05  1.7299104E-11
  1.0500000E+05  1.5051951E-11
  1.0750000E+05  1.3134655E-11
  1.1000000E+05  1.1493373E-11
  1.1250000E+05  1.0083950E-11
  1.1500000E+05  8.8700086E-12
  1.2000000E+05  6.9131623E-12
  1.2500000E+05  5.4374990E-12
  1.3000000E+05  4.3133982E-12
  1.3500000E+05  3.4490132E-12
  1.4000000E+05  2.7784650E-12
  1.4500000E+05  2.2539571E-12
  1.5000000E+05  1.8404712E-12
  1.5500000E+05  1.5121126E-12
  1.6000000E+05  1.2495492E-12
  1.6500000E+05  1.0382218E-12
  1.7000000E+05  8.6708244E-13
  1.7500000E+05  7.2768110E-13
  1.8000000E+05  6.1350588E-13
  1.8500000E+05  5.1950341E-13
  1.9000000E+05  4.4172640E-13
  1.9500000E+05  3.7707185E-13
  2.0000000E+05  3.2308554E-13
  2.0500000E+05  2.7781525E-13
  2.1000000E+05  2.3969984E-13
  2.1500000E+05  2.0748440E-13
  2.2000000E+05  1.8015514E-13
  2.2500000E+05  1.5688922E-13
  2.3000000E+05  1.3701570E-13
  2.3500000E+05  1.1998510E-13
  2.4000000E+05  1.0534553E-13
  2.4500000E+05  9.2723917E-14
  2.5000000E+05  8.1811127E-14
  2.6000000E+05  6.4126050E-14
  2.7000000E+05  5.0698536E-14
  2.8000000E+05  4.0405298E-14
  2.9000000E+05  3.2443985E-14
  3.0000000E+05  2.6234762E-14
  3.1000000E+05  2.1354045E-14
  3.2000000E+05  1.7489252E-14
  3.3000000E+05  1.4407593E-14
  3.4000000E+05  1.1934258E-14
  3.5000000E+05  9.9368787E-15
  3.6000000E+05  8.3143948E-15
  3.7000000E+05  6.9891103E-15
  3.8000000E+05  5.9008891E-15
  3.9000000E+05  5.0028709E-15
  4.0000000E+05  4.2582957E-15
  4.1000000E+05  3.6381572E-15
  4.2000000E+05  3.1194419E-15
  4.3000000E+05  2.6837901E-15
  4.4000000E+05  2.3164766E-15
  4.5000000E+05  2.0056307E-15
  4.6000000E+05  1.7416376E-15
  4.7000000E+05  1.5166749E-15
  4.8000000E+05  1.3243500E-15
  5.0000000E+05  1.0175565E-15
  5.1250000E+05  8.6729295E-16
  5.2500000E+05  7.4186304E-16
  5.3750000E+05  6.3673984E-16
  5.5000000E+05  5.4829597E-16
  5.6250000E+05  4.7360903E-16
  5.7500000E+05  4.1031435E-16
  5.8750000E+05  3.5649145E-16
  6.0000000E+05  3.1057371E-16
  6.1250000E+05  2.7127780E-16
  6.2500000E+05  2.3754836E-16
  6.3750000E+05  2.0851425E-16
  6.5000000E+05  1.8345334E-16
  6.6250000E+05  1.6176487E-16
  6.7500000E+05  1.4294734E-16
  7.0000000E+05  1.1231237E-16
  7.2500000E+05  8.8926761E-17
  7.5000000E+05  7.0919845E-17
  7.7500000E+05  5.6941952E-17
  8.0000000E+05  4.6009072E-17
  8.2500000E+05  3.7396783E-17
  8.5000000E+05  3.0566990E-17
  8.7500000E+05  2.5116564E-17
  9.0000000E+05  2.0741155E-17
  9.2500000E+05  1.7209140E-17
  9.5000000E+05  1.4342862E-17
  9.7500000E+05  1.2005146E-17
  1.0000000E+06  1.0089298E-17
  1.0250000E+06  8.5118484E-18
  1.0500000E+06  7.2072677E-18
  1.0750000E+06  6.1238156E-18
  1.1000000E+06  5.2204239E-18
  1.1250000E+06  4.4644054E-18
  1.1500000E+06  3.8295444E-18
  1.1750000E+06  3.2946570E-18
  1.2000000E+06  2.8425571E-18
  1.2250000E+06  2.4592481E-18
  1.2500000E+06  2.1332514E-18
  1.2750000E+06  1.8551234E-18
  1.3000000E+06  1.6171197E-18
  1.3250000E+06  1.4128670E-18
  1.3500000E+06  1.2370995E-18
  1.4000000E+06  9.5430100E-19
  1.4500000E+06  7.4192898E-19
  1.5000000E+06  5.8113336E-19
  1.5500000E+06  4.5843261E-19
  1.6000000E+06  3.6408137E-19
  1.6500000E+06  2.9098227E-19
  1.7000000E+06  2.3394613E-19
  1.7500000E+06  1.8914775E-19
  1.8000000E+06  1.5375753E-19
  1.8500000E+06  1.2565174E-19
  1.9000000E+06  1.0321516E-19
  
  
#  87  16  N7  EION =  2.600000000E+02 eV   286
#  S(0) = 1.396562E+01
  2.5699470E+00  0.0000000E+00
  2.5699470E+02  0.0000000E+00
  2.5699470E+02  2.3711409E-03
  2.6000000E+02  2.3711409E-03
  2.6000272E+02  2.3711409E-03
  2.6012769E+02  2.3196933E-03
  2.6025265E+02  2.2705834E-03
  2.6037762E+02  2.2237659E-03
  2.6050259E+02  2.1791730E-03
  2.6075252E+02  2.0963229E-03
  2.6100245E+02  2.0212942E-03
  2.6150231E+02  1.8916508E-03
  2.6200218E+02  1.7845904E-03
  2.6300190E+02  1.6206334E-03
  2.6400163E+02  1.5032868E-03
  2.6500136E+02  1.4169294E-03
  2.6600109E+02  1.3520381E-03
  2.6700082E+02  1.3025951E-03
  2.6800054E+02  1.2646643E-03
  2.7000000E+02  1.2135772E-03
  2.7250000E+02  1.1820075E-03
  2.7500000E+02  1.1765791E-03
  2.7750000E+02  1.1936569E-03
  2.8000000E+02  1.2329466E-03
  2.8500000E+02  1.3809550E-03
  2.8750000E+02  1.4903462E-03
  2.9000000E+02  1.6234700E-03
  2.9500000E+02  1.9640947E-03
  3.0000000E+02  2.4160670E-03
  3.0500000E+02  2.9967232E-03
  3.1000000E+02  3.7150337E-03
  3.1500000E+02  4.5638579E-03
  3.1750000E+02  5.0306568E-03
  3.2000000E+02  5.5211487E-03
  3.3000000E+02  7.6499331E-03
  3.4000000E+02  9.9275467E-03
  3.5000000E+02  1.2242115E-02
  3.6000000E+02  1.4462648E-02
  3.7000000E+02  1.6452443E-02
  3.8000000E+02  1.8138293E-02
  3.9000000E+02  1.9528328E-02
  4.0000000E+02  2.0659544E-02
  4.1000000E+02  2.1561045E-02
  4.2000000E+02  2.2244519E-02
  4.4000000E+02  2.3025431E-02
  4.6000000E+02  2.3218158E-02
  4.8000000E+02  2.3047226E-02
  5.0000000E+02  2.2625470E-02
  5.2500000E+02  2.1829739E-02
  5.5000000E+02  2.0868472E-02
  5.7500000E+02  1.9836619E-02
  6.0000000E+02  1.8775048E-02
  6.5000000E+02  1.6652115E-02
  6.7500000E+02  1.5645320E-02
  7.0000000E+02  1.4683324E-02
  7.2500000E+02  1.3768558E-02
  7.5000000E+02  1.2905361E-02
  8.0000000E+02  1.1336729E-02
  8.5000000E+02  9.9672256E-03
  9.0000000E+02  8.7767449E-03
  9.5000000E+02  7.7445458E-03
  1.0000000E+03  6.8505895E-03
  1.0500000E+03  6.0758846E-03
  1.1000000E+03  5.4032645E-03
  1.1500000E+03  4.8177683E-03
  1.2000000E+03  4.3071237E-03
  1.2500000E+03  3.8610070E-03
  1.3000000E+03  3.4702306E-03
  1.3500000E+03  3.1268014E-03
  1.4000000E+03  2.8240736E-03
  1.4500000E+03  2.5565513E-03
  1.5000000E+03  2.3195617E-03
  1.6000000E+03  1.9217323E-03
  1.7000000E+03  1.6049426E-03
  1.8000000E+03  1.3502822E-03
  1.9000000E+03  1.1437408E-03
  2.0000000E+03  9.7485445E-04
  2.1000000E+03  8.3571400E-04
  2.2000000E+03  7.2027785E-04
  2.3000000E+03  6.2388451E-04
  2.4000000E+03  5.4290461E-04
  2.5000000E+03  4.7448854E-04
  2.6000000E+03  4.1638139E-04
  2.7000000E+03  3.6678528E-04
  2.8000000E+03  3.2425668E-04
  2.9000000E+03  2.8762902E-04
  3.0000000E+03  2.5595352E-04
  3.1000000E+03  2.2845402E-04
  3.2000000E+03  2.0449205E-04
  3.4000000E+03  1.6515837E-04
  3.6000000E+03  1.3470298E-04
  3.8000000E+03  1.1084426E-04
  4.0000000E+03  9.1953492E-05
  4.2000000E+03  7.6850291E-05
  4.4000000E+03  6.4667098E-05
  4.6000000E+03  5.4758279E-05
  4.8000000E+03  4.6637903E-05
  5.0000000E+03  3.9936210E-05
  5.2500000E+03  3.3127737E-05
  5.5000000E+03  2.7677996E-05
  5.7500000E+03  2.3278289E-05
  6.0000000E+03  1.9698068E-05
  6.5000000E+03  1.4340909E-05
  6.7500000E+03  1.2329029E-05
  7.0000000E+03  1.0648196E-05
  7.2500000E+03  9.2362146E-06
  7.5000000E+03  8.0439614E-06
  7.7500000E+03  7.0323605E-06
  8.0000000E+03  6.1701203E-06
  8.2500000E+03  5.4320237E-06
  8.5000000E+03  4.7976275E-06
  9.0000000E+03  3.7762673E-06
  9.5000000E+03  3.0052889E-06
  1.0000000E+04  2.4157562E-06
  1.0500000E+04  1.9596494E-06
  1.1000000E+04  1.6029667E-06
  1.1500000E+04  1.3212821E-06
  1.2000000E+04  1.0968029E-06
  1.2500000E+04  9.1641117E-07
  1.3000000E+04  7.7032390E-07
  1.3500000E+04  6.5116512E-07
  1.4000000E+04  5.5332046E-07
  1.4500000E+04  4.7247664E-07
  1.5000000E+04  4.0529102E-07
  1.5500000E+04  3.4915200E-07
  1.6000000E+04  3.0200374E-07
  1.6500000E+04  2.6221680E-07
  1.7000000E+04  2.2849050E-07
  1.7500000E+04  1.9977989E-07
  1.8000000E+04  1.7524075E-07
  1.8500000E+04  1.5418745E-07
  1.9000000E+04  1.3605974E-07
  2.0000000E+04  1.0682141E-07
  2.1000000E+04  8.4722533E-08
  2.2000000E+04  6.7824668E-08
  2.3000000E+04  5.4765281E-08
  2.4000000E+04  4.4572919E-08
  2.5000000E+04  3.6545618E-08
  2.6000000E+04  3.0169894E-08
  2.7000000E+04  2.5065956E-08
  2.8000000E+04  2.0950029E-08
  2.9000000E+04  1.7607920E-08
  3.0000000E+04  1.4876527E-08
  3.1000000E+04  1.2630670E-08
  3.2000000E+04  1.0773457E-08
  3.3000000E+04  9.2292962E-09
  3.4000000E+04  7.9388600E-09
  3.5000000E+04  6.8552646E-09
  3.6000000E+04  5.9411996E-09
  3.7000000E+04  5.1667965E-09
  3.8000000E+04  4.5080254E-09
  3.9000000E+04  3.9454441E-09
  4.0000000E+04  3.4632365E-09
  4.2000000E+04  2.6905236E-09
  4.4000000E+04  2.1115356E-09
  4.6000000E+04  1.6725530E-09
  4.8000000E+04  1.3361312E-09
  5.0000000E+04  1.0757610E-09
  5.1250000E+04  9.4296576E-10
  5.2500000E+04  8.2880401E-10
  5.3750000E+04  7.3035369E-10
  5.5000000E+04  6.4519803E-10
  5.7500000E+04  5.0708346E-10
  6.0000000E+04  4.0207341E-10
  6.2500000E+04  3.2143981E-10
  6.5000000E+04  2.5895297E-10
  6.6250000E+04  2.3305624E-10
  6.7500000E+04  2.1011299E-10
  7.0000000E+04  1.7163259E-10
  7.2500000E+04  1.4108432E-10
  7.5000000E+04  1.1665948E-10
  7.7500000E+04  9.6999442E-11
  8.0000000E+04  8.1074141E-11
  8.2500000E+04  6.8095966E-11
  8.5000000E+04  5.7459256E-11
  8.7500000E+04  4.8694840E-11
  9.0000000E+04  4.1436485E-11
  9.2500000E+04  3.5396450E-11
  9.5000000E+04  3.0347398E-11
  9.7500000E+04  2.6108614E-11
  1.0000000E+05  2.2535659E-11
  1.0250000E+05  1.9512464E-11
  1.0500000E+05  1.6945166E-11
  1.0750000E+05  1.4757486E-11
  1.1000000E+05  1.2887152E-11
  1.1250000E+05  1.1283165E-11
  1.1500000E+05  9.9035486E-12
  1.2000000E+05  7.6843436E-12
  1.2500000E+05  6.0159528E-12
  1.3000000E+05  4.7492161E-12
  1.3500000E+05  3.7785728E-12
  1.4000000E+05  3.0283884E-12
  1.4500000E+05  2.4438609E-12
  1.5000000E+05  1.9849077E-12
  1.5500000E+05  1.6219490E-12
  1.6000000E+05  1.3329479E-12
  1.6500000E+05  1.1013464E-12
  1.7000000E+05  9.1461282E-13
  1.7500000E+05  7.6318913E-13
  1.8000000E+05  6.3973062E-13
  1.8500000E+05  5.3855419E-13
  1.9000000E+05  4.5523347E-13
  1.9500000E+05  3.8629921E-13
  2.0000000E+05  3.2901550E-13
  2.0500000E+05  2.8121261E-13
  2.1000000E+05  2.4116132E-13
  2.1500000E+05  2.0747628E-13
  2.2000000E+05  1.7904205E-13
  2.2500000E+05  1.5495575E-13
  2.3000000E+05  1.3448372E-13
  2.3500000E+05  1.1702757E-13
  2.4000000E+05  1.0209717E-13
  2.4500000E+05  8.9289428E-14
  2.5000000E+05  7.8271585E-14
  2.6000000E+05  6.0549095E-14
  2.7000000E+05  4.7231446E-14
  2.8000000E+05  3.7129167E-14
  2.9000000E+05  2.9399089E-14
  3.0000000E+05  2.3436198E-14
  3.1000000E+05  1.8801573E-14
  3.2000000E+05  1.5173788E-14
  3.3000000E+05  1.2315256E-14
  3.4000000E+05  1.0048731E-14
  3.5000000E+05  8.2409381E-15
  3.6000000E+05  6.7909233E-15
  3.7000000E+05  5.6216707E-15
  3.8000000E+05  4.6740306E-15
  3.9000000E+05  3.9022856E-15
  4.0000000E+05  3.2708713E-15
  4.1000000E+05  2.7519731E-15
  4.2000000E+05  2.3237330E-15
  4.3000000E+05  1.9688824E-15
  4.4000000E+05  1.6737071E-15
  4.5000000E+05  1.4272583E-15
  4.6000000E+05  1.2207593E-15
  4.7000000E+05  1.0471444E-15
  4.8000000E+05  9.0070069E-16
  5.0000000E+05  6.7162764E-16
  5.1250000E+05  5.6188069E-16
  5.2500000E+05  4.7177398E-16
  5.3750000E+05  3.9748795E-16
  5.5000000E+05  3.3600465E-16
  5.6250000E+05  2.8492917E-16
  5.7500000E+05  2.4235073E-16
  5.8750000E+05  2.0673614E-16
  6.0000000E+05  1.7684996E-16
  6.1250000E+05  1.5169269E-16
  6.2500000E+05  1.3045230E-16
  6.3750000E+05  1.1246652E-16
  6.5000000E+05  9.7193792E-17
  6.6250000E+05  8.4189748E-17
  6.7500000E+05  7.3088506E-17
  7.0000000E+05  5.5437291E-17
  7.2500000E+05  4.2388939E-17
  7.5000000E+05  3.2657626E-17
  7.7500000E+05  2.5339743E-17
  8.0000000E+05  1.9793772E-17
  8.2500000E+05  1.5559829E-17
  8.5000000E+05  1.2305104E-17
  8.7500000E+05  9.7866837E-18
  9.0000000E+05  7.8257789E-18
  9.2500000E+05  6.2898455E-18
  9.5000000E+05  5.0799658E-18
  9.7500000E+05  4.1217979E-18
  1.0000000E+06  3.3591440E-18
  1.0250000E+06  2.7492380E-18
  1.0500000E+06  2.2592714E-18
  1.0750000E+06  1.8639364E-18
  1.1000000E+06  1.5436088E-18
  1.1250000E+06  1.2829679E-18
  1.1500000E+06  1.0700231E-18
  1.1750000E+06  8.9536609E-19
  1.2000000E+06  7.5157865E-19
  1.2250000E+06  6.3278325E-19
  1.2500000E+06  5.3430549E-19
  1.2750000E+06  4.5241097E-19
  1.3000000E+06  3.8409879E-19
  1.3250000E+06  3.2694810E-19
  1.3500000E+06  2.7899898E-19
  1.3750000E+06  2.3865946E-19
  1.4000000E+06  2.0463842E-19
  1.4250000E+06  1.7588345E-19
  1.4500000E+06  1.5152637E-19
  1.4750000E+06  1.3084938E-19
  1.5000000E+06  1.1325802E-19
  1.5250000E+06  9.8259073E-20
  
  
#  87  20  O4  EION =  6.500000000E+01 eV   300
#  S(0) = 6.485891E+00
  6.3036096E-01  0.0000000E+00
  6.3036096E+01  0.0000000E+00
  6.3036096E+01  1.4083183E-02
  6.5000000E+01  1.4083183E-02
  6.5002721E+01  1.4083183E-02
  6.5033954E+01  1.4420582E-02
  6.5065187E+01  1.4769926E-02
  6.5096420E+01  1.5131624E-02
  6.5127653E+01  1.5506102E-02
  6.5190119E+01  1.6295193E-02
  6.5252585E+01  1.7140939E-02
  6.5377517E+01  1.9018877E-02
  6.5502449E+01  2.1176170E-02
  6.5752313E+01  2.6505036E-02
  6.5877245E+01  2.9783805E-02
  6.6002177E+01  3.3559250E-02
  6.6252041E+01  4.2933541E-02
  6.6501905E+01  5.5453104E-02
  6.6626837E+01  6.3235792E-02
  6.6751769E+01  7.2268200E-02
  6.6876701E+01  8.2765525E-02
  6.7001633E+01  9.4981356E-02
  6.7251497E+01  1.2580223E-01
  6.7501361E+01  1.6768878E-01
  6.7751225E+01  2.2433706E-01
  6.8001088E+01  2.9967310E-01
  6.8126020E+01  3.4529305E-01
  6.8250952E+01  3.9621549E-01
  6.8375884E+01  4.5181257E-01
  6.8500816E+01  5.1110391E-01
  6.8625748E+01  5.7202067E-01
  6.8750680E+01  6.3142690E-01
  6.8875612E+01  6.8578138E-01
  6.9000544E+01  7.3168253E-01
  6.9125476E+01  7.6644935E-01
  6.9250408E+01  7.8801959E-01
  6.9375340E+01  7.9515734E-01
  6.9500272E+01  7.8876170E-01
  6.9750136E+01  7.4600110E-01
  7.0000000E+01  6.8024975E-01
  7.0156250E+01  6.3498717E-01
  7.0312500E+01  5.9009718E-01
  7.0468750E+01  5.4747906E-01
  7.0625000E+01  5.0810339E-01
  7.0937500E+01  4.3957200E-01
  7.1250000E+01  3.8403613E-01
  7.1562500E+01  3.3946493E-01
  7.1875000E+01  3.0351948E-01
  7.2187500E+01  2.7433545E-01
  7.2500000E+01  2.5037320E-01
  7.2812500E+01  2.3048329E-01
  7.3125000E+01  2.1379753E-01
  7.3437500E+01  1.9964984E-01
  7.3750000E+01  1.8753692E-01
  7.4375000E+01  1.6795149E-01
  7.5000000E+01  1.5285095E-01
  7.5625000E+01  1.4086703E-01
  7.6250000E+01  1.3111135E-01
  7.6875000E+01  1.2298797E-01
  7.7500000E+01  1.1608523E-01
  7.8125000E+01  1.1011161E-01
  7.8750000E+01  1.0485634E-01
  8.0000000E+01  9.5920085E-02
  8.1250000E+01  8.8446032E-02
  8.2500000E+01  8.1956454E-02
  8.3750000E+01  7.6169310E-02
  8.5000000E+01  7.0916281E-02
  8.7500000E+01  6.1648102E-02
  9.0000000E+01  5.3719523E-02
  9.5000000E+01  4.1131470E-02
  1.0000000E+02  3.1996065E-02
  1.0250000E+02  2.8410838E-02
  1.0500000E+02  2.5336546E-02
  1.0750000E+02  2.2684055E-02
  1.1000000E+02  2.0380225E-02
  1.1250000E+02  1.8365302E-02
  1.1500000E+02  1.6591679E-02
  1.1750000E+02  1.5021448E-02
  1.2000000E+02  1.3624284E-02
  1.2500000E+02  1.1257651E-02
  1.3000000E+02  9.3485651E-03
  1.3500000E+02  7.7991842E-03
  1.4000000E+02  6.5374219E-03
  1.4500000E+02  5.5076056E-03
  1.5000000E+02  4.6650838E-03
  1.5500000E+02  3.9737620E-03
  1.6000000E+02  3.4045647E-03
  1.6500000E+02  2.9341015E-03
  1.7000000E+02  2.5439118E-03
  1.7500000E+02  2.2191828E-03
  1.8000000E+02  1.9481919E-03
  1.8500000E+02  1.7217177E-03
  1.9000000E+02  1.5320887E-03
  1.9500000E+02  1.3732511E-03
  2.0000000E+02  1.2402534E-03
  2.0500000E+02  1.1289100E-03
  2.1000000E+02  1.0357702E-03
  2.2000000E+02  8.9321227E-04
  2.3000000E+02  7.9484043E-04
  2.4000000E+02  7.2805553E-04
  2.5000000E+02  6.8396921E-04
  2.6000000E+02  6.5593246E-04
  2.7000000E+02  6.3934826E-04
  2.8000000E+02  6.3062401E-04
  2.9000000E+02  6.2723926E-04
  3.0000000E+02  6.2745959E-04
  3.1000000E+02  6.3000754E-04
  3.2000000E+02  6.3396196E-04
  3.4000000E+02  6.4382574E-04
  3.6000000E+02  6.5369404E-04
  3.8000000E+02  6.6165091E-04
  4.0000000E+02  6.6689499E-04
  4.2000000E+02  6.6936611E-04
  4.4000000E+02  6.6924751E-04
  4.6000000E+02  6.6682963E-04
  4.8000000E+02  6.6236434E-04
  5.0000000E+02  6.5607183E-04
  5.2500000E+02  6.4604610E-04
  5.5000000E+02  6.3423550E-04
  5.7500000E+02  6.2115294E-04
  6.0000000E+02  6.0709011E-04
  6.5000000E+02  5.7698482E-04
  6.7500000E+02  5.6146709E-04
  7.0000000E+02  5.4590945E-04
  7.2500000E+02  5.3041129E-04
  7.5000000E+02  5.1504322E-04
  8.0000000E+02  4.8496901E-04
  8.5000000E+02  4.5620806E-04
  9.0000000E+02  4.2900069E-04
  9.5000000E+02  4.0336687E-04
  1.0000000E+03  3.7932460E-04
  1.0500000E+03  3.5688456E-04
  1.1000000E+03  3.3598924E-04
  1.1500000E+03  3.1653702E-04
  1.2000000E+03  2.9842844E-04
  1.2500000E+03  2.8157477E-04
  1.3000000E+03  2.6588987E-04
  1.3500000E+03  2.5128971E-04
  1.4000000E+03  2.3769384E-04
  1.4500000E+03  2.2502636E-04
  1.5000000E+03  2.1321514E-04
  1.6000000E+03  1.9189532E-04
  1.7000000E+03  1.7325761E-04
  1.8000000E+03  1.5690473E-04
  1.9000000E+03  1.4250490E-04
  2.0000000E+03  1.2978041E-04
  2.1000000E+03  1.1849818E-04
  2.2000000E+03  1.0846170E-04
  2.3000000E+03  9.9505222E-05
  2.4000000E+03  9.1488391E-05
  2.5000000E+03  8.4291970E-05
  2.6000000E+03  7.7814347E-05
  2.7000000E+03  7.1968571E-05
  2.8000000E+03  6.6679976E-05
  2.9000000E+03  6.1884224E-05
  3.0000000E+03  5.7525679E-05
  3.1000000E+03  5.3556061E-05
  3.2000000E+03  4.9933332E-05
  3.4000000E+03  4.3586290E-05
  3.6000000E+03  3.8241786E-05
  3.8000000E+03  3.3711631E-05
  4.0000000E+03  2.9848371E-05
  4.2000000E+03  2.6535372E-05
  4.4000000E+03  2.3679556E-05
  4.6000000E+03  2.1205911E-05
  4.8000000E+03  1.9053513E-05
  5.0000000E+03  1.7172642E-05
  5.2500000E+03  1.5141973E-05
  5.5000000E+03  1.3407966E-05
  5.7500000E+03  1.1919359E-05
  6.0000000E+03  1.0634984E-05
  6.5000000E+03  8.5522231E-06
  6.7500000E+03  7.7047626E-06
  7.0000000E+03  6.9610420E-06
  7.2500000E+03  6.3059912E-06
  7.5000000E+03  5.7270523E-06
  8.0000000E+03  4.7571624E-06
  8.5000000E+03  3.9856740E-06
  9.0000000E+03  3.3653732E-06
  9.5000000E+03  2.8617631E-06
  1.0000000E+04  2.4492659E-06
  1.0500000E+04  2.1086653E-06
  1.1000000E+04  1.8253465E-06
  1.1500000E+04  1.5880697E-06
  1.2000000E+04  1.3881029E-06
  1.2500000E+04  1.2185968E-06
  1.3000000E+04  1.0741325E-06
  1.3500000E+04  9.5038790E-07
  1.4000000E+04  8.4389032E-07
  1.4500000E+04  7.5182966E-07
  1.5000000E+04  6.7191736E-07
  1.6000000E+04  5.4136815E-07
  1.7000000E+04  4.4082640E-07
  1.8000000E+04  3.6238992E-07
  1.9000000E+04  3.0048443E-07
  2.0000000E+04  2.5111036E-07
  2.1000000E+04  2.1135379E-07
  2.2000000E+04  1.7906150E-07
  2.3000000E+04  1.5262196E-07
  2.4000000E+04  1.3081497E-07
  2.5000000E+04  1.1270638E-07
  2.6000000E+04  9.7574089E-08
  2.7000000E+04  8.4854756E-08
  2.8000000E+04  7.4105086E-08
  2.9000000E+04  6.4973533E-08
  3.0000000E+04  5.7179269E-08
  3.1000000E+04  5.0496420E-08
  3.2000000E+04  4.4742130E-08
  3.3000000E+04  3.9767479E-08
  3.4000000E+04  3.5450512E-08
  3.5000000E+04  3.1690821E-08
  3.6000000E+04  2.8405301E-08
  3.8000000E+04  2.2991745E-08
  4.0000000E+04  1.8781567E-08
  4.2000000E+04  1.5471241E-08
  4.4000000E+04  1.2842322E-08
  4.6000000E+04  1.0735373E-08
  4.8000000E+04  9.0325055E-09
  5.0000000E+04  7.6455109E-09
  5.2500000E+04  6.2558812E-09
  5.5000000E+04  5.1598016E-09
  5.7500000E+04  4.2870627E-09
  5.8750000E+04  3.9177692E-09
  6.0000000E+04  3.5861115E-09
  6.2500000E+04  3.0186151E-09
  6.5000000E+04  2.5557548E-09
  6.7500000E+04  2.1756371E-09
  7.0000000E+04  1.8614659E-09
  7.2500000E+04  1.6002429E-09
  7.5000000E+04  1.3818246E-09
  7.7500000E+04  1.1982336E-09
  8.0000000E+04  1.0431507E-09
  8.2500000E+04  9.1153585E-10
  8.5000000E+04  7.9934395E-10
  8.7500000E+04  7.0330877E-10
  9.0000000E+04  6.2077774E-10
  9.2500000E+04  5.4958510E-10
  9.5000000E+04  4.8795363E-10
  1.0000000E+05  3.8776387E-10
  1.0500000E+05  3.1122697E-10
  1.1000000E+05  2.5208026E-10
  1.1500000E+05  2.0588732E-10
  1.2000000E+05  1.6945972E-10
  1.2500000E+05  1.4047495E-10
  1.3000000E+05  1.1722076E-10
  1.3500000E+05  9.8420352E-11
  1.4000000E+05  8.3111612E-11
  1.4500000E+05  7.0562445E-11
  1.5000000E+05  6.0210816E-11
  1.5500000E+05  5.1621627E-11
  1.6000000E+05  4.4455347E-11
  1.6500000E+05  3.8445057E-11
  1.7000000E+05  3.3379483E-11
  1.7500000E+05  2.9090287E-11
  1.8000000E+05  2.5442497E-11
  1.8500000E+05  2.2327257E-11
  1.9000000E+05  1.9656290E-11
  1.9500000E+05  1.7357628E-11
  2.0000000E+05  1.5372297E-11
  2.0500000E+05  1.3651744E-11
  2.1000000E+05  1.2155811E-11
  2.2000000E+05  9.7098932E-12
  2.3000000E+05  7.8281962E-12
  2.4000000E+05  6.3650537E-12
  2.5000000E+05  5.2161474E-12
  2.6000000E+05  4.3057703E-12
  2.7000000E+05  3.5783123E-12
  2.8000000E+05  2.9924648E-12
  2.9000000E+05  2.5172189E-12
  3.0000000E+05  2.1290685E-12
  3.1000000E+05  1.8100317E-12
  3.2000000E+05  1.5462320E-12
  3.3000000E+05  1.3268763E-12
  3.4000000E+05  1.1435093E-12
  3.5000000E+05  9.8946043E-13
  3.6000000E+05  8.5943130E-13
  3.7000000E+05  7.4918693E-13
  3.8000000E+05  6.5532183E-13
  3.9000000E+05  5.7508201E-13
  4.0000000E+05  5.0622800E-13
  4.1000000E+05  4.4692957E-13
  4.2000000E+05  3.9568399E-13
  4.3000000E+05  3.5125171E-13
  4.4000000E+05  3.1260573E-13
  4.6000000E+05  2.4939534E-13
  4.8000000E+05  2.0075693E-13
  5.0000000E+05  1.6294218E-13
  5.1250000E+05  1.4357518E-13
  5.2500000E+05  1.2686842E-13
  5.3750000E+05  1.1240841E-13
  5.5000000E+05  9.9853193E-14
  5.7500000E+05  7.9369241E-14
  6.0000000E+05  6.3661759E-14
  6.2500000E+05  5.1491433E-14
  6.5000000E+05  4.1968483E-14
  6.6250000E+05  3.7990759E-14
  6.7500000E+05  3.4447944E-14
  7.0000000E+05  2.8458679E-14
  7.2500000E+05  2.3655713E-14
  7.5000000E+05  1.9780618E-14
  
  
#  87  21  O5  EION =  6.100000000E+01 eV   301
#  S(0) = 9.705230E+00
  5.9105111E-01  0.0000000E+00
  5.9105111E+01  0.0000000E+00
  5.9105111E+01  2.1067277E-02
  6.1000000E+01  2.1067277E-02
  6.1002721E+01  2.1067277E-02
  6.1052687E+01  2.1834753E-02
  6.1102653E+01  2.2644008E-02
  6.1152619E+01  2.3497234E-02
  6.1202585E+01  2.4396743E-02
  6.1302517E+01  2.6344548E-02
  6.1402449E+01  2.8508733E-02
  6.1602313E+01  3.3584697E-02
  6.1802177E+01  3.9852745E-02
  6.2002041E+01  4.7601133E-02
  6.2101973E+01  5.2141137E-02
  6.2201905E+01  5.7195533E-02
  6.2401769E+01  6.9101400E-02
  6.2601633E+01  8.3912924E-02
  6.2801497E+01  1.0238881E-01
  6.3001361E+01  1.2549543E-01
  6.3201225E+01  1.5445479E-01
  6.3401088E+01  1.9078852E-01
  6.3800816E+01  2.9324862E-01
  6.4000680E+01  3.6370269E-01
  6.4200544E+01  4.4963391E-01
  6.4300476E+01  4.9862485E-01
  6.4400408E+01  5.5152323E-01
  6.4500340E+01  6.0811709E-01
  6.4600272E+01  6.6771994E-01
  6.4800136E+01  7.9151342E-01
  6.5000000E+01  9.1207102E-01
  6.5156250E+01  9.9475634E-01
  6.5312500E+01  1.0591936E+00
  6.5468750E+01  1.0997831E+00
  6.5625000E+01  1.1158153E+00
  6.5937500E+01  1.0820423E+00
  6.6093750E+01  1.0402156E+00
  6.6250000E+01  9.8919227E-01
  6.6406250E+01  9.3368100E-01
  6.6562500E+01  8.7720865E-01
  6.6718750E+01  8.2194043E-01
  6.6875000E+01  7.6923617E-01
  6.7031250E+01  7.1997023E-01
  6.7187500E+01  6.7463105E-01
  6.7500000E+01  5.9552332E-01
  6.8125000E+01  4.7648906E-01
  6.8437500E+01  4.3215498E-01
  6.8750000E+01  3.9528088E-01
  6.9062500E+01  3.6437311E-01
  6.9375000E+01  3.3821716E-01
  7.0000000E+01  2.9665317E-01
  7.0625000E+01  2.6533583E-01
  7.1250000E+01  2.4100569E-01
  7.1875000E+01  2.2158308E-01
  7.2500000E+01  2.0569938E-01
  7.3125000E+01  1.9242646E-01
  7.3750000E+01  1.8111831E-01
  7.5000000E+01  1.6268125E-01
  7.6250000E+01  1.4799930E-01
  7.7500000E+01  1.3574354E-01
  7.8750000E+01  1.2514291E-01
  8.0000000E+01  1.1573827E-01
  8.2500000E+01  9.9507665E-02
  8.5000000E+01  8.5861481E-02
  9.0000000E+01  6.4466563E-02
  9.5000000E+01  4.9146958E-02
  9.7500000E+01  4.3206762E-02
  1.0000000E+02  3.8158275E-02
  1.0250000E+02  3.3844695E-02
  1.0500000E+02  3.0135192E-02
  1.0750000E+02  2.6924182E-02
  1.1000000E+02  2.4126206E-02
  1.1250000E+02  2.1673768E-02
  1.1500000E+02  1.9512678E-02
  1.2000000E+02  1.5900691E-02
  1.2500000E+02  1.3035742E-02
  1.3000000E+02  1.0745958E-02
  1.3500000E+02  8.9075907E-03
  1.4000000E+02  7.4276674E-03
  1.4500000E+02  6.2332542E-03
  1.5000000E+02  5.2666454E-03
  1.5500000E+02  4.4821370E-03
  1.6000000E+02  3.8433865E-03
  1.6500000E+02  3.3218973E-03
  1.7000000E+02  2.8951945E-03
  1.7500000E+02  2.5452837E-03
  1.8000000E+02  2.2582506E-03
  1.8500000E+02  2.0226827E-03
  1.9000000E+02  1.8293671E-03
  1.9500000E+02  1.6709235E-03
  2.0000000E+02  1.5413658E-03
  2.0500000E+02  1.4356476E-03
  2.1000000E+02  1.3495958E-03
  2.2000000E+02  1.2240343E-03
  2.3000000E+02  1.1441405E-03
  2.4000000E+02  1.0960103E-03
  2.5000000E+02  1.0696841E-03
  2.6000000E+02  1.0580944E-03
  2.7000000E+02  1.0562124E-03
  2.8000000E+02  1.0602804E-03
  2.9000000E+02  1.0677188E-03
  3.0000000E+02  1.0769201E-03
  3.1000000E+02  1.0866651E-03
  3.2000000E+02  1.0962181E-03
  3.4000000E+02  1.1130903E-03
  3.6000000E+02  1.1252170E-03
  3.8000000E+02  1.1315480E-03
  4.0000000E+02  1.1322253E-03
  4.2000000E+02  1.1279229E-03
  4.4000000E+02  1.1194003E-03
  4.6000000E+02  1.1073690E-03
  4.8000000E+02  1.0923945E-03
  5.0000000E+02  1.0749527E-03
  5.2500000E+02  1.0504888E-03
  5.5000000E+02  1.0240719E-03
  5.7500000E+02  9.9644925E-04
  6.0000000E+02  9.6800636E-04
  6.5000000E+02  9.1001661E-04
  6.7500000E+02  8.8121664E-04
  7.0000000E+02  8.5288554E-04
  7.2500000E+02  8.2511297E-04
  7.5000000E+02  7.9795760E-04
  8.0000000E+02  7.4577576E-04
  8.5000000E+02  6.9687525E-04
  9.0000000E+02  6.5136182E-04
  9.5000000E+02  6.0906159E-04
  1.0000000E+03  5.6985829E-04
  1.0500000E+03  5.3364604E-04
  1.1000000E+03  5.0022880E-04
  1.1500000E+03  4.6936611E-04
  1.2000000E+03  4.4084072E-04
  1.2500000E+03  4.1446579E-04
  1.3000000E+03  3.9006731E-04
  1.3500000E+03  3.6748167E-04
  1.4000000E+03  3.4655674E-04
  1.4500000E+03  3.2715263E-04
  1.5000000E+03  3.0913934E-04
  1.6000000E+03  2.7681786E-04
  1.7000000E+03  2.4876773E-04
  1.8000000E+03  2.2431684E-04
  1.9000000E+03  2.0291345E-04
  2.0000000E+03  1.8410244E-04
  2.1000000E+03  1.6750641E-04
  2.2000000E+03  1.5281068E-04
  2.3000000E+03  1.3975235E-04
  2.4000000E+03  1.2811062E-04
  2.5000000E+03  1.1769938E-04
  2.6000000E+03  1.0836106E-04
  2.7000000E+03  9.9961694E-05
  2.8000000E+03  9.2386874E-05
  2.9000000E+03  8.5538544E-05
  3.0000000E+03  7.9332320E-05
  3.1000000E+03  7.3695305E-05
  3.2000000E+03  6.8564302E-05
  3.4000000E+03  5.9607515E-05
  3.6000000E+03  5.2100328E-05
  3.8000000E+03  4.5764326E-05
  4.0000000E+03  4.0382715E-05
  4.2000000E+03  3.5784992E-05
  4.4000000E+03  3.1835792E-05
  4.6000000E+03  2.8426563E-05
  4.8000000E+03  2.5469547E-05
  5.0000000E+03  2.2893419E-05
  5.2500000E+03  2.0121130E-05
  5.5000000E+03  1.7761981E-05
  5.7500000E+03  1.5743311E-05
  6.0000000E+03  1.4007021E-05
  6.5000000E+03  1.1203565E-05
  6.7500000E+03  1.0067733E-05
  7.0000000E+03  9.0735741E-06
  7.2500000E+03  8.2001725E-06
  7.5000000E+03  7.4301520E-06
  8.0000000E+03  6.1446121E-06
  8.5000000E+03  5.1266221E-06
  9.0000000E+03  4.3115856E-06
  9.5000000E+03  3.6525224E-06
  1.0000000E+04  3.1147508E-06
  1.0500000E+04  2.6723215E-06
  1.1000000E+04  2.3055763E-06
  1.1500000E+04  1.9994520E-06
  1.2000000E+04  1.7422872E-06
  1.2500000E+04  1.5249659E-06
  1.3000000E+04  1.3402988E-06
  1.3500000E+04  1.1825699E-06
  1.4000000E+04  1.0472003E-06
  1.4500000E+04  9.3049518E-07
  1.5000000E+04  8.2945385E-07
  1.6000000E+04  6.6499234E-07
  1.7000000E+04  5.3893903E-07
  1.8000000E+04  4.4104698E-07
  1.9000000E+04  3.6412139E-07
  2.0000000E+04  3.0302248E-07
  2.1000000E+04  2.5402111E-07
  2.2000000E+04  2.1437253E-07
  2.3000000E+04  1.8203028E-07
  2.4000000E+04  1.5545042E-07
  2.5000000E+04  1.3345508E-07
  2.6000000E+04  1.1513683E-07
  2.7000000E+04  9.9790000E-08
  2.8000000E+04  8.6861071E-08
  2.9000000E+04  7.5912413E-08
  3.0000000E+04  6.6595466E-08
  3.1000000E+04  5.8630692E-08
  3.2000000E+04  5.1792423E-08
  3.3000000E+04  4.5897373E-08
  3.4000000E+04  4.0795849E-08
  3.5000000E+04  3.6364927E-08
  3.6000000E+04  3.2503123E-08
  3.8000000E+04  2.6164214E-08
  4.0000000E+04  2.1259181E-08
  4.2000000E+04  1.7421270E-08
  4.4000000E+04  1.4387737E-08
  4.6000000E+04  1.1967648E-08
  4.8000000E+04  1.0020416E-08
  5.0000000E+04  8.4412856E-09
  5.2500000E+04  6.8666513E-09
  5.5000000E+04  5.6310870E-09
  5.7500000E+04  4.6522702E-09
  5.8750000E+04  4.2396659E-09
  6.0000000E+04  3.8700223E-09
  6.2500000E+04  3.2397914E-09
  6.5000000E+04  2.7282240E-09
  6.7500000E+04  2.3100850E-09
  7.0000000E+04  1.9660932E-09
  7.2500000E+04  1.6813847E-09
  7.5000000E+04  1.4444049E-09
  7.7500000E+04  1.2461015E-09
  8.0000000E+04  1.0793299E-09
  8.2500000E+04  9.3841263E-10
  8.5000000E+04  8.1880958E-10
  8.7500000E+04  7.1686818E-10
  9.0000000E+04  6.2963245E-10
  9.2500000E+04  5.5469727E-10
  9.5000000E+04  4.9009594E-10
  9.7500000E+04  4.3421235E-10
  1.0000000E+05  3.8571220E-10
  1.0250000E+05  3.4348900E-10
  1.0500000E+05  3.0662123E-10
  1.1000000E+05  2.4599330E-10
  1.1500000E+05  1.9902177E-10
  1.2000000E+05  1.6227412E-10
  1.2500000E+05  1.3326538E-10
  1.3000000E+05  1.1017459E-10
  1.3500000E+05  9.1652072E-11
  1.4000000E+05  7.6686833E-11
  1.4500000E+05  6.4514136E-11
  1.5000000E+05  5.4550347E-11
  1.5500000E+05  4.6346325E-11
  1.6000000E+05  3.9553608E-11
  1.6500000E+05  3.3899829E-11
  1.7000000E+05  2.9170692E-11
  1.7500000E+05  2.5196456E-11
  1.8000000E+05  2.1841800E-11
  1.8500000E+05  1.8998217E-11
  1.9000000E+05  1.6578232E-11
  1.9500000E+05  1.4510945E-11
  2.0000000E+05  1.2738590E-11
  2.0500000E+05  1.1213875E-11
  2.1000000E+05  9.8979099E-12
  2.1500000E+05  8.7585699E-12
  2.2000000E+05  7.7692090E-12
  2.2500000E+05  6.9076347E-12
  2.3000000E+05  6.1552939E-12
  2.4000000E+05  4.9185033E-12
  2.5000000E+05  3.9613381E-12
  2.6000000E+05  3.2138246E-12
  2.7000000E+05  2.6251166E-12
  2.8000000E+05  2.1578435E-12
  2.9000000E+05  1.7842526E-12
  3.0000000E+05  1.4835284E-12
  3.1000000E+05  1.2399150E-12
  3.2000000E+05  1.0413845E-12
  3.3000000E+05  8.7868240E-13
  3.4000000E+05  7.4463454E-13
  3.5000000E+05  6.3364037E-13
  3.6000000E+05  5.4129793E-13
  3.7000000E+05  4.6412642E-13
  3.8000000E+05  3.9935758E-13
  3.9000000E+05  3.4477729E-13
  4.0000000E+05  2.9860492E-13
  4.1000000E+05  2.5940122E-13
  4.2000000E+05  2.2599748E-13
  4.3000000E+05  1.9744021E-13
  4.4000000E+05  1.7294799E-13
  4.5000000E+05  1.5187739E-13
  4.6000000E+05  1.3369680E-13
  4.7000000E+05  1.1796549E-13
  4.8000000E+05  1.0431663E-13
  5.0000000E+05  8.2090794E-14
  5.1250000E+05  7.0961547E-14
  5.2500000E+05  6.1523640E-14
  5.3750000E+05  5.3493233E-14
  5.5000000E+05  4.6638406E-14
  5.7500000E+05  3.5724527E-14
  5.8750000E+05  3.1378140E-14
  6.0000000E+05  2.7621671E-14
  6.1250000E+05  2.4366138E-14
  6.2500000E+05  2.1538212E-14
  6.3750000E+05  1.9077561E-14
  6.5000000E+05  1.6932898E-14
  6.7500000E+05  1.3422757E-14
  
  
#  87  24  P1  EION =  3.300000000E+01 eV   239
#  S(0) = 2.158785E-01
  2.9140045E-01  0.0000000E+00
  2.9140045E+01  0.0000000E+00
  2.9140045E+01  4.1271696E-03
  3.3000000E+01  4.1271696E-03
  3.3002721E+01  4.1271696E-03
  3.3202177E+01  4.0609899E-03
  3.3401633E+01  3.9951681E-03
  3.3601088E+01  3.9297842E-03
  3.3800544E+01  3.8649107E-03
  3.4000000E+01  3.8006121E-03
  3.5000000E+01  3.4886919E-03
  3.6000000E+01  3.1973545E-03
  3.7000000E+01  2.9288204E-03
  3.8000000E+01  2.6835438E-03
  4.0000000E+01  2.2598060E-03
  4.2000000E+01  1.9159764E-03
  4.4000000E+01  1.6393594E-03
  4.6000000E+01  1.4177753E-03
  4.8000000E+01  1.2405778E-03
  5.0000000E+01  1.0988436E-03
  5.1250000E+01  1.0249666E-03
  5.2500000E+01  9.6057964E-04
  5.3750000E+01  9.0438492E-04
  5.5000000E+01  8.5526309E-04
  5.7500000E+01  7.7448657E-04
  5.8750000E+01  7.4127481E-04
  6.0000000E+01  7.1198077E-04
  6.2500000E+01  6.6309118E-04
  6.5000000E+01  6.2436056E-04
  6.7500000E+01  5.9322193E-04
  7.0000000E+01  5.6777394E-04
  7.2500000E+01  5.4658869E-04
  7.5000000E+01  5.2860889E-04
  7.7500000E+01  5.1304007E-04
  8.0000000E+01  4.9929331E-04
  8.2500000E+01  4.8692731E-04
  8.5000000E+01  4.7561868E-04
  9.0000000E+01  4.5528079E-04
  9.5000000E+01  4.3705629E-04
  1.0000000E+02  4.2031794E-04
  1.0500000E+02  4.0475992E-04
  1.1000000E+02  3.9023167E-04
  1.1500000E+02  3.7664262E-04
  1.2000000E+02  3.6392443E-04
  1.2500000E+02  3.5200687E-04
  1.3000000E+02  3.4081227E-04
  1.3500000E+02  3.3026522E-04
  1.4000000E+02  3.2028425E-04
  1.4500000E+02  3.1080015E-04
  1.5000000E+02  3.0175125E-04
  1.6000000E+02  2.8476358E-04
  1.7000000E+02  2.6905620E-04
  1.8000000E+02  2.5449591E-04
  1.9000000E+02  2.4103596E-04
  2.0000000E+02  2.2863202E-04
  2.1000000E+02  2.1723096E-04
  2.2000000E+02  2.0674541E-04
  2.3000000E+02  1.9707499E-04
  2.4000000E+02  1.8812097E-04
  2.5000000E+02  1.7978931E-04
  2.6000000E+02  1.7200771E-04
  2.7000000E+02  1.6472752E-04
  2.8000000E+02  1.5790760E-04
  2.9000000E+02  1.5151707E-04
  3.0000000E+02  1.4553283E-04
  3.1000000E+02  1.3993087E-04
  3.2000000E+02  1.3468186E-04
  3.4000000E+02  1.2511840E-04
  3.6000000E+02  1.1662010E-04
  3.8000000E+02  1.0899424E-04
  4.0000000E+02  1.0210755E-04
  4.2000000E+02  9.5881143E-05
  4.4000000E+02  9.0243016E-05
  4.6000000E+02  8.5121543E-05
  4.8000000E+02  8.0453587E-05
  5.0000000E+02  7.6179853E-05
  5.2500000E+02  7.1314934E-05
  5.5000000E+02  6.6914811E-05
  5.7500000E+02  6.2932057E-05
  6.0000000E+02  5.9321274E-05
  6.5000000E+02  5.3018251E-05
  6.7500000E+02  5.0248393E-05
  7.0000000E+02  4.7697984E-05
  7.2500000E+02  4.5346021E-05
  7.5000000E+02  4.3172654E-05
  8.0000000E+02  3.9288540E-05
  8.5000000E+02  3.5924166E-05
  9.0000000E+02  3.2993066E-05
  9.5000000E+02  3.0424891E-05
  1.0000000E+03  2.8158305E-05
  1.0500000E+03  2.6145132E-05
  1.1000000E+03  2.4349347E-05
  1.1500000E+03  2.2741402E-05
  1.2000000E+03  2.1295583E-05
  1.2500000E+03  1.9989974E-05
  1.3000000E+03  1.8806402E-05
  1.3500000E+03  1.7729843E-05
  1.4000000E+03  1.6747589E-05
  1.4500000E+03  1.5848749E-05
  1.5000000E+03  1.5023893E-05
  1.6000000E+03  1.3564738E-05
  1.7000000E+03  1.2317505E-05
  1.8000000E+03  1.1242371E-05
  1.9000000E+03  1.0308208E-05
  2.0000000E+03  9.4904616E-06
  2.1000000E+03  8.7699889E-06
  2.2000000E+03  8.1316807E-06
  2.3000000E+03  7.5632610E-06
  2.4000000E+03  7.0545951E-06
  2.5000000E+03  6.5973392E-06
  2.6000000E+03  6.1845947E-06
  2.7000000E+03  5.8106142E-06
  2.8000000E+03  5.4705661E-06
  2.9000000E+03  5.1603636E-06
  3.0000000E+03  4.8765282E-06
  3.1000000E+03  4.6160831E-06
  3.2000000E+03  4.3764671E-06
  3.4000000E+03  3.9511588E-06
  3.6000000E+03  3.5861237E-06
  3.8000000E+03  3.2702579E-06
  4.0000000E+03  2.9949340E-06
  4.2000000E+03  2.7533878E-06
  4.4000000E+03  2.5402410E-06
  4.6000000E+03  2.3511508E-06
  4.8000000E+03  2.1825750E-06
  5.0000000E+03  2.0316077E-06
  5.2500000E+03  1.8640419E-06
  5.5000000E+03  1.7164364E-06
  5.7500000E+03  1.5857130E-06
  6.0000000E+03  1.4693779E-06
  6.5000000E+03  1.2720381E-06
  6.7500000E+03  1.1879221E-06
  7.0000000E+03  1.1118511E-06
  7.2500000E+03  1.0428250E-06
  7.5000000E+03  9.7999568E-07
  8.0000000E+03  8.7013650E-07
  8.5000000E+03  7.7762251E-07
  9.0000000E+03  6.9897478E-07
  9.5000000E+03  6.3154667E-07
  1.0000000E+04  5.7329605E-07
  1.0500000E+04  5.2262657E-07
  1.1000000E+04  4.7827559E-07
  1.1500000E+04  4.3923386E-07
  1.2000000E+04  4.0468661E-07
  1.2500000E+04  3.7397014E-07
  1.3000000E+04  3.4653964E-07
  1.3500000E+04  3.2194423E-07
  1.4000000E+04  2.9980790E-07
  1.4500000E+04  2.7981477E-07
  1.5000000E+04  2.6169804E-07
  1.5500000E+04  2.4523120E-07
  1.6000000E+04  2.3022096E-07
  1.6500000E+04  2.1650153E-07
  1.7000000E+04  2.0393004E-07
  1.8000000E+04  1.8175262E-07
  1.9000000E+04  1.6287942E-07
  2.0000000E+04  1.4669053E-07
  2.1000000E+04  1.3270399E-07
  2.2000000E+04  1.2054096E-07
  2.3000000E+04  1.0990084E-07
  2.4000000E+04  1.0054270E-07
  2.5000000E+04  9.2271296E-08
  2.6000000E+04  8.4927055E-08
  2.7000000E+04  7.8378518E-08
  2.8000000E+04  7.2516638E-08
  2.9000000E+04  6.7250373E-08
  3.0000000E+04  6.2503212E-08
  3.1000000E+04  5.8210471E-08
  3.2000000E+04  5.4317198E-08
  3.3000000E+04  5.0776463E-08
  3.4000000E+04  4.7547972E-08
  3.5000000E+04  4.4596971E-08
  3.6000000E+04  4.1893342E-08
  3.8000000E+04  3.7126776E-08
  4.0000000E+04  3.3075966E-08
  4.2000000E+04  2.9608145E-08
  4.4000000E+04  2.6619656E-08
  4.6000000E+04  2.4028531E-08
  4.8000000E+04  2.1769303E-08
  5.0000000E+04  1.9789300E-08
  5.2500000E+04  1.7642662E-08
  5.5000000E+04  1.5799340E-08
  5.7500000E+04  1.4206699E-08
  5.8750000E+04  1.3490944E-08
  6.0000000E+04  1.2822841E-08
  6.2500000E+04  1.1614124E-08
  6.5000000E+04  1.0553311E-08
  6.7500000E+04  9.6181666E-09
  7.0000000E+04  8.7904042E-09
  7.2500000E+04  8.0548913E-09
  7.5000000E+04  7.3990192E-09
  7.7500000E+04  6.8122129E-09
  8.0000000E+04  6.2855563E-09
  8.2500000E+04  5.8114941E-09
  8.5000000E+04  5.3835911E-09
  8.7500000E+04  4.9963413E-09
  9.0000000E+04  4.6450135E-09
  9.2500000E+04  4.3255264E-09
  9.5000000E+04  4.0343461E-09
  1.0000000E+05  3.5250171E-09
  1.0500000E+05  3.0968545E-09
  1.1000000E+05  2.7343404E-09
  1.1500000E+05  2.4253880E-09
  1.2000000E+05  2.1604853E-09
  1.2500000E+05  1.9320817E-09
  1.3000000E+05  1.7341379E-09
  1.3500000E+05  1.5617784E-09
  1.4000000E+05  1.4110328E-09
  1.4500000E+05  1.2786447E-09
  1.5000000E+05  1.1619270E-09
  1.5500000E+05  1.0586497E-09
  1.6000000E+05  9.6695254E-10
  1.6500000E+05  8.8527537E-10
  1.7000000E+05  8.1230240E-10
  1.7500000E+05  7.4691868E-10
  1.8000000E+05  6.8817540E-10
  1.8500000E+05  6.3526178E-10
  1.9000000E+05  5.8748217E-10
  1.9500000E+05  5.4423748E-10
  2.0000000E+05  5.0500986E-10
  2.0500000E+05  4.6935018E-10
  2.1000000E+05  4.3686779E-10
  2.2000000E+05  3.8011430E-10
  2.3000000E+05  3.3250012E-10
  2.4000000E+05  2.9228609E-10
  2.5000000E+05  2.5811173E-10
  2.6000000E+05  2.2890184E-10
  2.7000000E+05  2.0380043E-10
  2.8000000E+05  1.8212149E-10
  2.9000000E+05  1.6331241E-10
  3.0000000E+05  1.4692362E-10
  3.1000000E+05  1.3258613E-10
  3.2000000E+05  1.1999317E-10
  3.3000000E+05  1.0888888E-10
  3.4000000E+05  9.9061183E-11
  3.5000000E+05  9.0334037E-11
  3.6000000E+05  8.2565303E-11
  3.7000000E+05  7.5635836E-11
  3.8000000E+05  6.9442497E-11
  
  
#  87  25  P2  EION =  1.900000000E+01 eV   283
#  S(0) = 3.291904E+00
  1.4313870E-01  0.0000000E+00
  1.4313870E+01  0.0000000E+00
  1.4313870E+01  2.9864255E-01
  1.9000000E+01  2.9864255E-01
  1.9002721E+01  2.9864255E-01
  1.9052585E+01  2.9347800E-01
  1.9102449E+01  2.8845769E-01
  1.9152313E+01  2.8357642E-01
  1.9202177E+01  2.7882922E-01
  1.9301905E+01  2.6971793E-01
  1.9401633E+01  2.6108765E-01
  1.9601088E+01  2.4513913E-01
  1.9800544E+01  2.3074689E-01
  2.0000000E+01  2.1771014E-01
  2.0250000E+01  2.0302553E-01
  2.0500000E+01  1.8992449E-01
  2.0750000E+01  1.7817736E-01
  2.1000000E+01  1.6759486E-01
  2.1250000E+01  1.5802001E-01
  2.1500000E+01  1.4932188E-01
  2.1750000E+01  1.4139057E-01
  2.2000000E+01  1.3413328E-01
  2.2500000E+01  1.2133717E-01
  2.3000000E+01  1.1043002E-01
  2.3500000E+01  1.0103771E-01
  2.4000000E+01  9.2877104E-02
  2.4500000E+01  8.5730296E-02
  2.5000000E+01  7.9427053E-02
  2.5500000E+01  7.3832586E-02
  2.6000000E+01  6.8838861E-02
  2.6500000E+01  6.4358337E-02
  2.7000000E+01  6.0319370E-02
  2.7500000E+01  5.6662785E-02
  2.8000000E+01  5.3339336E-02
  2.9000000E+01  4.7532889E-02
  3.0000000E+01  4.2639497E-02
  3.1000000E+01  3.8468975E-02
  3.2000000E+01  3.4879490E-02
  3.3000000E+01  3.1763275E-02
  3.4000000E+01  2.9037175E-02
  3.5000000E+01  2.6636077E-02
  3.6000000E+01  2.4508333E-02
  3.7000000E+01  2.2612560E-02
  3.8000000E+01  2.0915193E-02
  3.9000000E+01  1.9388799E-02
  4.0000000E+01  1.8010737E-02
  4.1000000E+01  1.6762158E-02
  4.2000000E+01  1.5627276E-02
  4.3000000E+01  1.4592760E-02
  4.4000000E+01  1.3647247E-02
  4.6000000E+01  1.1985804E-02
  4.8000000E+01  1.0580071E-02
  5.0000000E+01  9.3824469E-03
  5.1250000E+01  8.7228507E-03
  5.2500000E+01  8.1226317E-03
  5.3750000E+01  7.5753781E-03
  5.5000000E+01  7.0755118E-03
  5.7500000E+01  6.1990493E-03
  5.8750000E+01  5.8143471E-03
  6.0000000E+01  5.4607096E-03
  6.2500000E+01  4.8350200E-03
  6.5000000E+01  4.3017686E-03
  6.7500000E+01  3.8448168E-03
  7.0000000E+01  3.4511878E-03
  7.2500000E+01  3.1103750E-03
  7.5000000E+01  2.8138557E-03
  7.7500000E+01  2.5546615E-03
  8.0000000E+01  2.3270788E-03
  8.2500000E+01  2.1264073E-03
  8.5000000E+01  1.9487522E-03
  8.7500000E+01  1.7908764E-03
  9.0000000E+01  1.6500774E-03
  9.2500000E+01  1.5240899E-03
  9.5000000E+01  1.4110014E-03
  9.7500000E+01  1.3091894E-03
  1.0000000E+02  1.2172772E-03
  1.0250000E+02  1.1340878E-03
  1.0500000E+02  1.0586072E-03
  1.1000000E+02  9.2738905E-04
  1.1500000E+02  8.1792874E-04
  1.2000000E+02  7.2588745E-04
  1.2500000E+02  6.4791679E-04
  1.3000000E+02  5.8140869E-04
  1.3500000E+02  5.2431370E-04
  1.4000000E+02  4.7500680E-04
  1.4500000E+02  4.3219062E-04
  1.5000000E+02  3.9482981E-04
  1.5500000E+02  3.6208263E-04
  1.6000000E+02  3.3325895E-04
  1.6500000E+02  3.0779669E-04
  1.7000000E+02  2.8522802E-04
  1.7500000E+02  2.6515907E-04
  1.8000000E+02  2.4725630E-04
  1.8500000E+02  2.3123665E-04
  1.9000000E+02  2.1685986E-04
  1.9500000E+02  2.0392031E-04
  2.0000000E+02  1.9223752E-04
  2.0500000E+02  1.8165629E-04
  2.1000000E+02  1.7204431E-04
  2.2000000E+02  1.5529005E-04
  2.3000000E+02  1.4123854E-04
  2.4000000E+02  1.2933794E-04
  2.5000000E+02  1.1917680E-04
  2.6000000E+02  1.1044302E-04
  2.7000000E+02  1.0289009E-04
  2.8000000E+02  9.6317744E-05
  2.9000000E+02  9.0564888E-05
  3.0000000E+02  8.5500843E-05
  3.1000000E+02  8.1013002E-05
  3.2000000E+02  7.7008866E-05
  3.3000000E+02  7.3414021E-05
  3.4000000E+02  7.0168785E-05
  3.5000000E+02  6.7224730E-05
  3.6000000E+02  6.4541687E-05
  3.8000000E+02  5.9830877E-05
  4.0000000E+02  5.5831695E-05
  4.2000000E+02  5.2395059E-05
  4.4000000E+02  4.9403810E-05
  4.6000000E+02  4.6768349E-05
  4.8000000E+02  4.4422930E-05
  5.0000000E+02  4.2318559E-05
  5.2500000E+02  3.9969496E-05
  5.5000000E+02  3.7881388E-05
  5.7500000E+02  3.6010992E-05
  6.0000000E+02  3.4322173E-05
  6.5000000E+02  3.1375272E-05
  6.7500000E+02  3.0076157E-05
  7.0000000E+02  2.8873546E-05
  7.2500000E+02  2.7755945E-05
  7.5000000E+02  2.6714043E-05
  8.0000000E+02  2.4827072E-05
  8.5000000E+02  2.3162827E-05
  9.0000000E+02  2.1684669E-05
  9.5000000E+02  2.0362593E-05
  1.0000000E+03  1.9171618E-05
  1.0500000E+03  1.8092412E-05
  1.1000000E+03  1.7110032E-05
  1.1500000E+03  1.6212250E-05
  1.2000000E+03  1.5389137E-05
  1.2500000E+03  1.4632305E-05
  1.3000000E+03  1.3934481E-05
  1.3500000E+03  1.3289314E-05
  1.4000000E+03  1.2691310E-05
  1.4500000E+03  1.2135626E-05
  1.5000000E+03  1.1617949E-05
  1.6000000E+03  1.0682179E-05
  1.7000000E+03  9.8603846E-06
  1.8000000E+03  9.1346801E-06
  1.9000000E+03  8.4897671E-06
  2.0000000E+03  7.9129588E-06
  2.1000000E+03  7.3944995E-06
  2.2000000E+03  6.9266776E-06
  2.3000000E+03  6.5029508E-06
  2.4000000E+03  6.1176582E-06
  2.5000000E+03  5.7660428E-06
  2.6000000E+03  5.4441390E-06
  2.7000000E+03  5.1486019E-06
  2.8000000E+03  4.8765560E-06
  2.9000000E+03  4.6254986E-06
  3.0000000E+03  4.3932493E-06
  3.1000000E+03  4.1779135E-06
  3.2000000E+03  3.9778466E-06
  3.4000000E+03  3.6179704E-06
  3.6000000E+03  3.3040423E-06
  3.8000000E+03  3.0284082E-06
  4.0000000E+03  2.7849543E-06
  4.2000000E+03  2.5688417E-06
  4.4000000E+03  2.3761534E-06
  4.6000000E+03  2.2036292E-06
  4.8000000E+03  2.0485328E-06
  5.0000000E+03  1.9085830E-06
  5.2500000E+03  1.7520744E-06
  5.5000000E+03  1.6131967E-06
  5.7500000E+03  1.4894235E-06
  6.0000000E+03  1.3786682E-06
  6.5000000E+03  1.1895363E-06
  6.7500000E+03  1.1084690E-06
  7.0000000E+03  1.0349452E-06
  7.2500000E+03  9.6807254E-07
  7.5000000E+03  9.0708587E-07
  8.0000000E+03  8.0022569E-07
  8.5000000E+03  7.1008626E-07
  9.0000000E+03  6.3342134E-07
  9.5000000E+03  5.6772954E-07
  1.0000000E+04  5.1105960E-07
  1.0500000E+04  4.6187236E-07
  1.1000000E+04  4.1894062E-07
  1.1500000E+04  3.8127659E-07
  1.2000000E+04  3.4807812E-07
  1.2500000E+04  3.1868829E-07
  1.3000000E+04  2.9256522E-07
  1.3500000E+04  2.6925873E-07
  1.4000000E+04  2.4839242E-07
  1.4500000E+04  2.2964970E-07
  1.5000000E+04  2.1276284E-07
  1.5500000E+04  1.9750424E-07
  1.6000000E+04  1.8367943E-07
  1.6500000E+04  1.7112150E-07
  1.7000000E+04  1.5968667E-07
  1.8000000E+04  1.3970532E-07
  1.9000000E+04  1.2292309E-07
  2.0000000E+04  1.0871948E-07
  2.1000000E+04  9.6613807E-08
  2.2000000E+04  8.6229857E-08
  2.3000000E+04  7.7270541E-08
  2.4000000E+04  6.9498976E-08
  2.5000000E+04  6.2724315E-08
  2.6000000E+04  5.6791531E-08
  2.7000000E+04  5.1573783E-08
  2.8000000E+04  4.6966592E-08
  2.9000000E+04  4.2883394E-08
  3.0000000E+04  3.9252001E-08
  3.1000000E+04  3.6011856E-08
  3.2000000E+04  3.3111899E-08
  3.3000000E+04  3.0508870E-08
  3.4000000E+04  2.8165945E-08
  3.5000000E+04  2.6051643E-08
  3.6000000E+04  2.4138946E-08
  3.7000000E+04  2.2404570E-08
  3.8000000E+04  2.0828381E-08
  3.9000000E+04  1.9392907E-08
  4.0000000E+04  1.8082935E-08
  4.2000000E+04  1.5787989E-08
  4.4000000E+04  1.3855653E-08
  4.6000000E+04  1.2217765E-08
  4.8000000E+04  1.0820914E-08
  5.0000000E+04  9.6228618E-09
  5.2500000E+04  8.3541654E-09
  5.5000000E+04  7.2921731E-09
  5.7500000E+04  6.3970262E-09
  5.8750000E+04  6.0020415E-09
  6.0000000E+04  5.6376902E-09
  6.2500000E+04  4.9897598E-09
  6.5000000E+04  4.4338739E-09
  6.7500000E+04  3.9545416E-09
  7.0000000E+04  3.5392691E-09
  7.2500000E+04  3.1779104E-09
  7.5000000E+04  2.8621695E-09
  7.7500000E+04  2.5852189E-09
  8.0000000E+04  2.3414075E-09
  8.2500000E+04  2.1260323E-09
  8.5000000E+04  1.9351590E-09
  8.7500000E+04  1.7654803E-09
  9.0000000E+04  1.6142032E-09
  9.2500000E+04  1.4789593E-09
  9.5000000E+04  1.3577314E-09
  9.7500000E+04  1.2487948E-09
  1.0000000E+05  1.1506699E-09
  1.0250000E+05  1.0620823E-09
  1.0500000E+05  9.8193089E-10
  1.0750000E+05  9.0926146E-10
  1.1000000E+05  8.4324426E-10
  1.1250000E+05  7.8315603E-10
  1.1500000E+05  7.2836436E-10
  1.2000000E+05  6.3251956E-10
  1.2500000E+05  5.5202422E-10
  1.3000000E+05  4.8400329E-10
  1.3500000E+05  4.2619412E-10
  1.4000000E+05  3.7680134E-10
  1.4500000E+05  3.3438993E-10
  1.5000000E+05  2.9780396E-10
  1.5500000E+05  2.6610554E-10
  1.6000000E+05  2.3852890E-10
  1.6500000E+05  2.1444507E-10
  1.7000000E+05  1.9333465E-10
  1.7500000E+05  1.7476640E-10
  1.8000000E+05  1.5838041E-10
  1.8500000E+05  1.4387497E-10
  1.9000000E+05  1.3099610E-10
  1.9500000E+05  1.1952909E-10
  2.0000000E+05  1.0929195E-10
  2.0500000E+05  1.0012978E-10
  2.1000000E+05  9.1909963E-11
  2.1500000E+05  8.4518563E-11
  2.2000000E+05  7.7857314E-11
  2.2500000E+05  7.1840730E-11
  2.3000000E+05  6.6394621E-11
  2.3500000E+05  6.1454685E-11
  2.4000000E+05  5.6965011E-11
  2.4500000E+05  5.2876878E-11
  2.5000000E+05  4.9148484E-11
  2.6000000E+05  4.2630410E-11
  2.7000000E+05  3.7167017E-11
  
  
#  87  26  P3  EION =  1.400000000E+01 eV   284
#  S(0) = 6.516176E+00
  9.5402288E-02  0.0000000E+00
  9.5402288E+00  0.0000000E+00
  9.5402288E+00  7.1489539E-01
  1.4000000E+01  7.1489539E-01
  1.4002721E+01  7.1489539E-01
  1.4052449E+01  7.0104293E-01
  1.4102177E+01  6.8754985E-01
  1.4151905E+01  6.7440658E-01
  1.4201633E+01  6.6160367E-01
  1.4301088E+01  6.3698119E-01
  1.4400544E+01  6.1360875E-01
  1.4500000E+01  5.9141519E-01
  1.5000000E+01  4.9540439E-01
  1.5250000E+01  4.5560551E-01
  1.5500000E+01  4.2026540E-01
  1.5750000E+01  3.8876758E-01
  1.6000000E+01  3.6059117E-01
  1.6250000E+01  3.3529602E-01
  1.6500000E+01  3.1250955E-01
  1.6750000E+01  2.9191565E-01
  1.7000000E+01  2.7324523E-01
  1.7250000E+01  2.5626841E-01
  1.7500000E+01  2.4078819E-01
  1.7750000E+01  2.2663500E-01
  1.8000000E+01  2.1366239E-01
  1.8500000E+01  1.9076767E-01
  1.9000000E+01  1.7127212E-01
  1.9500000E+01  1.5453791E-01
  2.0000000E+01  1.4006972E-01
  2.0500000E+01  1.2747831E-01
  2.1000000E+01  1.1645448E-01
  2.1500000E+01  1.0675003E-01
  2.2000000E+01  9.8163980E-02
  2.2500000E+01  9.0532154E-02
  2.3000000E+01  8.3719374E-02
  2.3500000E+01  7.7613533E-02
  2.4000000E+01  7.2121036E-02
  2.4500000E+01  6.7163239E-02
  2.5000000E+01  6.2673688E-02
  2.5500000E+01  5.8595915E-02
  2.6000000E+01  5.4881685E-02
  2.6500000E+01  5.1489616E-02
  2.7000000E+01  4.8384031E-02
  2.8000000E+01  4.2912815E-02
  2.9000000E+01  3.8265881E-02
  3.0000000E+01  3.4288387E-02
  3.1000000E+01  3.0860163E-02
  3.2000000E+01  2.7886761E-02
  3.3000000E+01  2.5293209E-02
  3.4000000E+01  2.3019281E-02
  3.5000000E+01  2.1016263E-02
  3.6000000E+01  1.9244300E-02
  3.7000000E+01  1.7670584E-02
  3.8000000E+01  1.6267935E-02
  3.9000000E+01  1.5013553E-02
  4.0000000E+01  1.3888349E-02
  4.1000000E+01  1.2876151E-02
  4.2000000E+01  1.1963142E-02
  4.3000000E+01  1.1137568E-02
  4.4000000E+01  1.0389317E-02
  4.6000000E+01  9.0908691E-03
  4.8000000E+01  8.0107374E-03
  5.0000000E+01  7.1053536E-03
  5.1250000E+01  6.6129548E-03
  5.2500000E+01  6.1688566E-03
  5.3750000E+01  5.7673073E-03
  5.5000000E+01  5.4033430E-03
  5.7500000E+01  4.7715502E-03
  5.8750000E+01  4.4967429E-03
  6.0000000E+01  4.2454050E-03
  6.2500000E+01  3.8035137E-03
  6.5000000E+01  3.4294467E-03
  6.7500000E+01  3.1104518E-03
  7.0000000E+01  2.8365556E-03
  7.2500000E+01  2.5998959E-03
  7.5000000E+01  2.3942146E-03
  7.7500000E+01  2.2144875E-03
  8.0000000E+01  2.0566545E-03
  8.2500000E+01  1.9174039E-03
  8.5000000E+01  1.7940111E-03
  8.7500000E+01  1.6842131E-03
  9.0000000E+01  1.5861290E-03
  9.2500000E+01  1.4981855E-03
  9.5000000E+01  1.4190392E-03
  1.0000000E+02  1.2827562E-03
  1.0500000E+02  1.1700754E-03
  1.1000000E+02  1.0756396E-03
  1.1500000E+02  9.9550066E-04
  1.2000000E+02  9.2667812E-04
  1.2500000E+02  8.6692605E-04
  1.3000000E+02  8.1455283E-04
  1.3500000E+02  7.6826247E-04
  1.4000000E+02  7.2704481E-04
  1.4500000E+02  6.9012368E-04
  1.5000000E+02  6.5687827E-04
  1.6000000E+02  5.9946740E-04
  1.7000000E+02  5.5169898E-04
  1.8000000E+02  5.1133449E-04
  1.9000000E+02  4.7670081E-04
  2.0000000E+02  4.4656726E-04
  2.1000000E+02  4.2001419E-04
  2.2000000E+02  3.9637624E-04
  2.3000000E+02  3.7517176E-04
  2.4000000E+02  3.5602721E-04
  2.5000000E+02  3.3865884E-04
  2.6000000E+02  3.2283613E-04
  2.7000000E+02  3.0836218E-04
  2.8000000E+02  2.9506650E-04
  2.9000000E+02  2.8280603E-04
  3.0000000E+02  2.7145886E-04
  3.1000000E+02  2.6092013E-04
  3.2000000E+02  2.5110077E-04
  3.4000000E+02  2.3332691E-04
  3.6000000E+02  2.1764802E-04
  3.8000000E+02  2.0369353E-04
  4.0000000E+02  1.9117547E-04
  4.2000000E+02  1.7987393E-04
  4.4000000E+02  1.6962694E-04
  4.6000000E+02  1.6030181E-04
  4.8000000E+02  1.5178503E-04
  5.0000000E+02  1.4397995E-04
  5.2500000E+02  1.3510215E-04
  5.5000000E+02  1.2708096E-04
  5.7500000E+02  1.1980773E-04
  6.0000000E+02  1.1318698E-04
  6.5000000E+02  1.0158762E-04
  6.7500000E+02  9.6478259E-05
  7.0000000E+02  9.1757033E-05
  7.2500000E+02  8.7381842E-05
  7.5000000E+02  8.3320544E-05
  8.0000000E+02  7.6030430E-05
  8.5000000E+02  6.9691952E-05
  9.0000000E+02  6.4145157E-05
  9.5000000E+02  5.9260034E-05
  1.0000000E+03  5.4930919E-05
  1.0500000E+03  5.1072560E-05
  1.1000000E+03  4.7615508E-05
  1.1500000E+03  4.4503895E-05
  1.2000000E+03  4.1693707E-05
  1.2500000E+03  3.9147994E-05
  1.3000000E+03  3.6834637E-05
  1.3500000E+03  3.4725636E-05
  1.4000000E+03  3.2797101E-05
  1.4500000E+03  3.1028194E-05
  1.5000000E+03  2.9400688E-05
  1.6000000E+03  2.6509973E-05
  1.7000000E+03  2.4028328E-05
  1.8000000E+03  2.1883758E-05
  1.9000000E+03  2.0016150E-05
  2.0000000E+03  1.8377099E-05
  2.1000000E+03  1.6930025E-05
  2.2000000E+03  1.5646351E-05
  2.3000000E+03  1.4502340E-05
  2.4000000E+03  1.3477968E-05
  2.5000000E+03  1.2556723E-05
  2.6000000E+03  1.1725020E-05
  2.7000000E+03  1.0971547E-05
  2.8000000E+03  1.0286740E-05
  2.9000000E+03  9.6624264E-06
  3.0000000E+03  9.0916076E-06
  3.1000000E+03  8.5682843E-06
  3.2000000E+03  8.0873129E-06
  3.4000000E+03  7.2352939E-06
  3.6000000E+03  6.5064085E-06
  3.8000000E+03  5.8779355E-06
  4.0000000E+03  5.3321536E-06
  4.2000000E+03  4.8553356E-06
  4.4000000E+03  4.4365802E-06
  4.6000000E+03  4.0669748E-06
  4.8000000E+03  3.7391718E-06
  5.0000000E+03  3.4471521E-06
  5.2500000E+03  3.1249969E-06
  5.5000000E+03  2.8432152E-06
  5.7500000E+03  2.5954746E-06
  6.0000000E+03  2.3766366E-06
  6.5000000E+03  2.0095451E-06
  6.7500000E+03  1.8549077E-06
  7.0000000E+03  1.7161503E-06
  7.2500000E+03  1.5912311E-06
  7.5000000E+03  1.4784217E-06
  7.7500000E+03  1.3762524E-06
  8.0000000E+03  1.2834675E-06
  8.2500000E+03  1.1989889E-06
  8.5000000E+03  1.1218871E-06
  9.0000000E+03  9.8669873E-07
  9.5000000E+03  8.7263084E-07
  1.0000000E+04  7.7564663E-07
  1.0500000E+04  6.9261529E-07
  1.1000000E+04  6.2108026E-07
  1.1500000E+04  5.5909387E-07
  1.2000000E+04  5.0509706E-07
  1.2500000E+04  4.5783024E-07
  1.3000000E+04  4.1626776E-07
  1.3500000E+04  3.7956802E-07
  1.4000000E+04  3.4703555E-07
  1.4500000E+04  3.1809186E-07
  1.5000000E+04  2.9225297E-07
  1.5500000E+04  2.6911179E-07
  1.6000000E+04  2.4832404E-07
  1.6500000E+04  2.2959709E-07
  1.7000000E+04  2.1268123E-07
  1.7500000E+04  1.9736244E-07
  1.8000000E+04  1.8345667E-07
  1.8500000E+04  1.7080492E-07
  1.9000000E+04  1.5926930E-07
  2.0000000E+04  1.3908128E-07
  2.1000000E+04  1.2210072E-07
  2.2000000E+04  1.0771681E-07
  2.3000000E+04  9.5454047E-08
  2.4000000E+04  8.4938387E-08
  2.5000000E+04  7.5872122E-08
  2.6000000E+04  6.8016137E-08
  2.7000000E+04  6.1176971E-08
  2.8000000E+04  5.5197045E-08
  2.9000000E+04  4.9947213E-08
  3.0000000E+04  4.5320874E-08
  3.1000000E+04  4.1229468E-08
  3.2000000E+04  3.7599010E-08
  3.3000000E+04  3.4367375E-08
  3.4000000E+04  3.1482153E-08
  3.5000000E+04  2.8898922E-08
  3.6000000E+04  2.6579871E-08
  3.7000000E+04  2.4492683E-08
  3.8000000E+04  2.2609629E-08
  3.9000000E+04  2.0906831E-08
  4.0000000E+04  1.9363648E-08
  4.1000000E+04  1.7962184E-08
  4.2000000E+04  1.6686872E-08
  4.3000000E+04  1.5524130E-08
  4.4000000E+04  1.4462078E-08
  4.6000000E+04  1.2599591E-08
  4.8000000E+04  1.1030052E-08
  5.0000000E+04  9.6992749E-09
  5.1250000E+04  8.9694098E-09
  5.2500000E+04  8.3073323E-09
  5.3750000E+04  7.7055510E-09
  5.5000000E+04  7.1575330E-09
  5.7500000E+04  6.2006389E-09
  5.8750000E+04  5.7823476E-09
  6.0000000E+04  5.3988083E-09
  6.2500000E+04  4.7226517E-09
  6.5000000E+04  4.1491320E-09
  6.7500000E+04  3.6600270E-09
  7.0000000E+04  3.2408007E-09
  7.2500000E+04  2.8797686E-09
  7.5000000E+04  2.5674737E-09
  7.7500000E+04  2.2962125E-09
  8.0000000E+04  2.0596728E-09
  8.2500000E+04  1.8526525E-09
  8.5000000E+04  1.6708389E-09
  8.7500000E+04  1.5106388E-09
  9.0000000E+04  1.3690422E-09
  9.2500000E+04  1.2435174E-09
  9.5000000E+04  1.1319265E-09
  9.7500000E+04  1.0324569E-09
  1.0000000E+05  9.4356556E-10
  1.0250000E+05  8.6393457E-10
  1.0500000E+05  7.9243363E-10
  1.0750000E+05  7.2809024E-10
  1.1000000E+05  6.7006496E-10
  1.1250000E+05  6.1763080E-10
  1.1500000E+05  5.7015641E-10
  1.1750000E+05  5.2709203E-10
  1.2000000E+05  4.8795764E-10
  1.2250000E+05  4.5233304E-10
  1.2500000E+05  4.1984956E-10
  1.3000000E+05  3.6304746E-10
  1.3500000E+05  3.1538726E-10
  1.4000000E+05  2.7517153E-10
  1.4500000E+05  2.4105708E-10
  1.5000000E+05  2.1197389E-10
  1.5500000E+05  1.8706412E-10
  1.6000000E+05  1.6563669E-10
  1.6500000E+05  1.4713117E-10
  1.7000000E+05  1.3108867E-10
  1.7500000E+05  1.1713110E-10
  1.8000000E+05  1.0494256E-10
  1.8500000E+05  9.4260002E-11
  1.9000000E+05  8.4865365E-11
  1.9500000E+05  7.6577144E-11
  2.0000000E+05  6.9247718E-11
  2.0500000E+05  6.2755461E-11
  2.1000000E+05  5.6995083E-11
  2.1500000E+05  5.1875232E-11
  
  
#  87  29  Q5  EION =  4.000000000E+00 eV   248
#  S(0) = 1.309950E+00
  2.0000000E-02  0.0000000E+00
  2.0000000E+00  0.0000000E+00
  2.0000000E+00  6.3170815E-01
  4.0000000E+00  6.3170815E-01
  4.0000000E+00  2.0792597E-02
  4.0027211E+00  2.0792597E-02
  4.0224490E+00  2.0431193E-02
  4.0421769E+00  2.0078278E-02
  4.0619048E+00  1.9733610E-02
  4.0816327E+00  1.9396951E-02
  4.1210885E+00  1.8746751E-02
  4.1605442E+00  1.8125943E-02
  4.2000000E+00  1.7532898E-02
  4.3000000E+00  1.6144145E-02
  4.4000000E+00  1.4902149E-02
  4.5000000E+00  1.3788140E-02
  4.6000000E+00  1.2786129E-02
  4.7000000E+00  1.1882433E-02
  4.8000000E+00  1.1065307E-02
  4.9000000E+00  1.0324632E-02
  5.0000000E+00  9.6516636E-03
  5.1250000E+00  8.8942090E-03
  5.2500000E+00  8.2180907E-03
  5.3750000E+00  7.6126122E-03
  5.5000000E+00  7.0687097E-03
  5.7500000E+00  6.1359196E-03
  5.8750000E+00  5.7347997E-03
  6.0000000E+00  5.3704563E-03
  6.2500000E+00  4.7358808E-03
  6.5000000E+00  4.2048672E-03
  6.7500000E+00  3.7566643E-03
  7.0000000E+00  3.3753299E-03
  7.2500000E+00  3.0484836E-03
  7.5000000E+00  2.7664145E-03
  7.7500000E+00  2.5214325E-03
  8.0000000E+00  2.3073965E-03
  8.2500000E+00  2.1193600E-03
  8.5000000E+00  1.9533106E-03
  8.7500000E+00  1.8059672E-03
  9.0000000E+00  1.6746313E-03
  9.2500000E+00  1.5570667E-03
  9.5000000E+00  1.4514110E-03
  9.7500000E+00  1.3561037E-03
  1.0000000E+01  1.2698286E-03
  1.0250000E+01  1.1914730E-03
  1.0500000E+01  1.1200885E-03
  1.1000000E+01  9.9510510E-04
  1.1500000E+01  8.8965985E-04
  1.2000000E+01  7.9984312E-04
  1.2500000E+01  7.2268170E-04
  1.3000000E+01  6.5588323E-04
  1.3500000E+01  5.9765703E-04
  1.4000000E+01  5.4658786E-04
  1.4500000E+01  5.0154572E-04
  1.5000000E+01  4.6161812E-04
  1.5500000E+01  4.2606221E-04
  1.6000000E+01  3.9426821E-04
  1.6500000E+01  3.6572971E-04
  1.7000000E+01  3.4002567E-04
  1.7500000E+01  3.1680197E-04
  1.8000000E+01  2.9575770E-04
  1.8500000E+01  2.7663856E-04
  1.9000000E+01  2.5922671E-04
  2.0000000E+01  2.2879556E-04
  2.1000000E+01  2.0324366E-04
  2.2000000E+01  1.8163867E-04
  2.3000000E+01  1.6326348E-04
  2.4000000E+01  1.4755154E-04
  2.5000000E+01  1.3405567E-04
  2.6000000E+01  1.2241501E-04
  2.7000000E+01  1.1233639E-04
  2.8000000E+01  1.0358141E-04
  2.9000000E+01  9.5951663E-05
  3.0000000E+01  8.9282967E-05
  3.1000000E+01  8.3438376E-05
  3.2000000E+01  7.8302643E-05
  3.3000000E+01  7.3777731E-05
  3.4000000E+01  6.9780831E-05
  3.5000000E+01  6.6242218E-05
  3.6000000E+01  6.3101367E-05
  3.8000000E+01  5.7810994E-05
  4.0000000E+01  5.3578124E-05
  4.2000000E+01  5.0150429E-05
  4.4000000E+01  4.7341433E-05
  4.6000000E+01  4.5006590E-05
  4.8000000E+01  4.3036753E-05
  5.0000000E+01  4.1348616E-05
  5.2500000E+01  3.9536850E-05
  5.5000000E+01  3.7971087E-05
  5.7500000E+01  3.6583744E-05
  6.0000000E+01  3.5326148E-05
  6.5000000E+01  3.3074716E-05
  6.7500000E+01  3.2039791E-05
  7.0000000E+01  3.1049173E-05
  7.2500000E+01  3.0095373E-05
  7.5000000E+01  2.9173245E-05
  8.0000000E+01  2.7415581E-05
  8.5000000E+01  2.5765390E-05
  9.0000000E+01  2.4221064E-05
  9.5000000E+01  2.2781754E-05
  1.0000000E+02  2.1446694E-05
  1.0500000E+02  2.0212928E-05
  1.1000000E+02  1.9076315E-05
  1.1500000E+02  1.8031495E-05
  1.2000000E+02  1.7072522E-05
  1.2500000E+02  1.6193255E-05
  1.3000000E+02  1.5387485E-05
  1.3500000E+02  1.4649348E-05
  1.4000000E+02  1.3973245E-05
  1.4500000E+02  1.3353852E-05
  1.5000000E+02  1.2786138E-05
  1.6000000E+02  1.1787574E-05
  1.7000000E+02  1.0943351E-05
  1.8000000E+02  1.0223378E-05
  1.9000000E+02  9.6016772E-06
  2.0000000E+02  9.0561034E-06
  2.1000000E+02  8.5693280E-06
  2.2000000E+02  8.1272950E-06
  2.3000000E+02  7.7201897E-06
  2.4000000E+02  7.3421587E-06
  2.5000000E+02  6.9890483E-06
  2.6000000E+02  6.6579652E-06
  2.7000000E+02  6.3470273E-06
  2.8000000E+02  6.0546294E-06
  2.9000000E+02  5.7799190E-06
  3.0000000E+02  5.5226804E-06
  3.1000000E+02  5.2824560E-06
  3.2000000E+02  5.0585055E-06
  3.4000000E+02  4.6551104E-06
  3.6000000E+02  4.3041377E-06
  3.8000000E+02  3.9984355E-06
  4.0000000E+02  3.7317571E-06
  4.2000000E+02  3.4971927E-06
  4.4000000E+02  3.2882876E-06
  4.6000000E+02  3.0999900E-06
  4.8000000E+02  2.9281541E-06
  5.0000000E+02  2.7697135E-06
  5.2500000E+02  2.5879227E-06
  5.5000000E+02  2.4223449E-06
  5.7500000E+02  2.2714362E-06
  6.0000000E+02  2.1342602E-06
  6.5000000E+02  1.8970857E-06
  6.7500000E+02  1.7948471E-06
  7.0000000E+02  1.7020665E-06
  7.2500000E+02  1.6174892E-06
  7.5000000E+02  1.5398041E-06
  8.0000000E+02  1.4011395E-06
  8.2500000E+02  1.3387640E-06
  8.5000000E+02  1.2803503E-06
  8.7500000E+02  1.2254935E-06
  9.0000000E+02  1.1739319E-06
  9.5000000E+02  1.0801112E-06
  1.0000000E+03  9.9765490E-07
  1.0500000E+03  9.2514867E-07
  1.1000000E+03  8.6121633E-07
  1.1500000E+03  8.0446639E-07
  1.2000000E+03  7.5342544E-07
  1.2500000E+03  7.0698903E-07
  1.3000000E+03  6.6459092E-07
  1.3500000E+03  6.2592500E-07
  1.4000000E+03  5.9068531E-07
  1.4500000E+03  5.5854972E-07
  1.5000000E+03  5.2920646E-07
  1.6000000E+03  4.7775421E-07
  1.6500000E+03  4.5501381E-07
  1.7000000E+03  4.3388105E-07
  1.7500000E+03  4.1413982E-07
  1.8000000E+03  3.9567849E-07
  1.9000000E+03  3.6237637E-07
  2.0000000E+03  3.3346444E-07
  2.1000000E+03  3.0815361E-07
  2.2000000E+03  2.8569271E-07
  2.3000000E+03  2.6560695E-07
  2.4000000E+03  2.4762442E-07
  2.5000000E+03  2.3150369E-07
  2.6000000E+03  2.1698672E-07
  2.7000000E+03  2.0383771E-07
  2.8000000E+03  1.9186798E-07
  2.9000000E+03  1.8094168E-07
  3.0000000E+03  1.7095056E-07
  3.1000000E+03  1.6179850E-07
  3.2000000E+03  1.5339200E-07
  3.3000000E+03  1.4564126E-07
  3.4000000E+03  1.3847012E-07
  3.5000000E+03  1.3181486E-07
  3.6000000E+03  1.2562874E-07
  3.8000000E+03  1.1451642E-07
  4.0000000E+03  1.0486313E-07
  4.2000000E+03  9.6411045E-08
  4.4000000E+03  8.8944964E-08
  4.6000000E+03  8.2309233E-08
  4.8000000E+03  7.6390054E-08
  5.0000000E+03  7.1091899E-08
  5.2500000E+03  6.5216719E-08
  5.5000000E+03  6.0046729E-08
  5.7500000E+03  5.5471823E-08
  6.0000000E+03  5.1401664E-08
  6.5000000E+03  4.4495444E-08
  6.7500000E+03  4.1550708E-08
  7.0000000E+03  3.8887343E-08
  7.2500000E+03  3.6470567E-08
  7.5000000E+03  3.4270832E-08
  8.0000000E+03  3.0425069E-08
  8.5000000E+03  2.7187280E-08
  9.0000000E+03  2.4435451E-08
  9.5000000E+03  2.2076694E-08
  1.0000000E+04  2.0039341E-08
  1.0500000E+04  1.8267380E-08
  1.1000000E+04  1.6716530E-08
  1.1500000E+04  1.5351429E-08
  1.2000000E+04  1.4143561E-08
  1.2500000E+04  1.3069696E-08
  1.3000000E+04  1.2110738E-08
  1.3500000E+04  1.1250875E-08
  1.4000000E+04  1.0476937E-08
  1.4500000E+04  9.7778943E-09
  1.5000000E+04  9.1444414E-09
  1.5500000E+04  8.5686760E-09
  1.6000000E+04  8.0438687E-09
  1.6500000E+04  7.5642623E-09
  1.7000000E+04  7.1248860E-09
  1.8000000E+04  6.3500704E-09
  1.9000000E+04  5.6907344E-09
  2.0000000E+04  5.1249322E-09
  2.1000000E+04  4.6360035E-09
  2.2000000E+04  4.2109390E-09
  2.3000000E+04  3.8392341E-09
  2.4000000E+04  3.5123317E-09
  2.5000000E+04  3.2233359E-09
  2.6000000E+04  2.9666973E-09
  2.7000000E+04  2.7378693E-09
  2.8000000E+04  2.5330646E-09
  2.9000000E+04  2.3490908E-09
  3.0000000E+04  2.1832569E-09
  3.1000000E+04  2.0332922E-09
  3.2000000E+04  1.8972772E-09
  3.3000000E+04  1.7735796E-09
  3.4000000E+04  1.6607964E-09
  3.5000000E+04  1.5577154E-09
  3.6000000E+04  1.4632800E-09
  3.8000000E+04  1.2967819E-09
  4.0000000E+04  1.1552641E-09
  4.2000000E+04  1.0341236E-09
  4.4000000E+04  9.2976893E-10
  4.6000000E+04  8.3929596E-10
  4.8000000E+04  7.6034629E-10
  5.0000000E+04  6.9106952E-10
  5.2500000E+04  6.1604555E-10


==> anc/colstop/sbethe/sdbase/oos88.tab <==
# Atomic number = 88   (Ra)
#
#      W/eV         OOS*eV
  
  
#  88   1  K1  EION =  1.039190000E+05 eV   229
#  S(0) = 7.826885E-01
  1.0391412E+03  0.0000000E+00
  1.0391412E+05  0.0000000E+00
  1.0391412E+05  1.5633141E-05
  1.0391900E+05  1.5633141E-05
  1.0392004E+05  1.5633141E-05
  1.0392089E+05  1.5649954E-05
  1.0392173E+05  1.5640520E-05
  1.0392257E+05  1.5613220E-05
  1.0392342E+05  1.5574633E-05
  1.0392511E+05  1.5482535E-05
  1.0392679E+05  1.5390969E-05
  1.0392848E+05  1.5313644E-05
  1.0393017E+05  1.5256318E-05
  1.0393354E+05  1.5203383E-05
  1.0393692E+05  1.5216203E-05
  1.0394029E+05  1.5266726E-05
  1.0394367E+05  1.5329020E-05
  1.0394704E+05  1.5384427E-05
  1.0395379E+05  1.5440752E-05
  1.0396054E+05  1.5428095E-05
  1.0396729E+05  1.5387020E-05
  1.0397404E+05  1.5354620E-05
  1.0398079E+05  1.5345281E-05
  1.0398754E+05  1.5354472E-05
  1.0399429E+05  1.5369902E-05
  1.0400104E+05  1.5380826E-05
  1.0400779E+05  1.5382230E-05
  1.0401454E+05  1.5375450E-05
  1.0402129E+05  1.5364680E-05
  1.0402804E+05  1.5354945E-05
  1.0404154E+05  1.5348115E-05
  1.0405504E+05  1.5354354E-05
  1.0408204E+05  1.5351231E-05
  1.0410904E+05  1.5331784E-05
  1.0412254E+05  1.5329580E-05
  1.0413603E+05  1.5329114E-05
  1.0416303E+05  1.5319996E-05
  1.0419003E+05  1.5304530E-05
  1.0421703E+05  1.5296128E-05
  1.0424403E+05  1.5288871E-05
  1.0429803E+05  1.5263695E-05
  1.0432503E+05  1.5255638E-05
  1.0435203E+05  1.5245508E-05
  1.0440602E+05  1.5222955E-05
  1.0446002E+05  1.5202423E-05
  1.0456802E+05  1.5159726E-05
  1.0478401E+05  1.5072441E-05
  1.0500000E+05  1.4983836E-05
  1.0625000E+05  1.4493615E-05
  1.0750000E+05  1.4029496E-05
  1.0875000E+05  1.3582105E-05
  1.1000000E+05  1.3151045E-05
  1.1250000E+05  1.2337723E-05
  1.1500000E+05  1.1586622E-05
  1.2000000E+05  1.0251101E-05
  1.2500000E+05  9.1052314E-06
  1.3000000E+05  8.1167625E-06
  1.3500000E+05  7.2602135E-06
  1.4000000E+05  6.5149186E-06
  1.4500000E+05  5.8638832E-06
  1.5000000E+05  5.2930612E-06
  1.6000000E+05  4.3473755E-06
  1.7000000E+05  3.6057926E-06
  1.8000000E+05  3.0173468E-06
  1.9000000E+05  2.5453826E-06
  2.0000000E+05  2.1631277E-06
  2.1000000E+05  1.8507519E-06
  2.2000000E+05  1.5933770E-06
  2.3000000E+05  1.3797076E-06
  2.4000000E+05  1.2010765E-06
  2.5000000E+05  1.0507646E-06
  2.6000000E+05  9.2351489E-07
  2.7000000E+05  8.1518015E-07
  2.8000000E+05  7.2246040E-07
  2.9000000E+05  6.4271218E-07
  3.0000000E+05  5.7380114E-07
  3.1000000E+05  5.1399424E-07
  3.2000000E+05  4.6187425E-07
  3.3000000E+05  4.1627640E-07
  3.4000000E+05  3.7623758E-07
  3.5000000E+05  3.4095736E-07
  3.6000000E+05  3.0976745E-07
  3.8000000E+05  2.5750331E-07
  4.0000000E+05  2.1592645E-07
  4.2000000E+05  1.8249896E-07
  4.4000000E+05  1.5536248E-07
  4.6000000E+05  1.3313728E-07
  4.8000000E+05  1.1478597E-07
  5.0000000E+05  9.9519443E-08
  5.2500000E+05  8.3863354E-08
  5.5000000E+05  7.1192465E-08
  5.7500000E+05  6.0844055E-08
  5.8750000E+05  5.6380580E-08
  6.0000000E+05  5.2321871E-08
  6.2500000E+05  4.5249747E-08
  6.5000000E+05  3.9339444E-08
  6.7500000E+05  3.4367760E-08
  7.0000000E+05  3.0160257E-08
  7.2500000E+05  2.6579389E-08
  7.5000000E+05  2.3515798E-08
  7.7500000E+05  2.0881888E-08
  8.0000000E+05  1.8606981E-08
  8.2500000E+05  1.6633664E-08
  8.5000000E+05  1.4915013E-08
  8.7500000E+05  1.3412448E-08
  9.0000000E+05  1.2094065E-08
  9.2500000E+05  1.0933350E-08
  9.5000000E+05  9.9081561E-09
  1.0000000E+06  8.1928979E-09
  1.0500000E+06  6.8316242E-09
  1.1000000E+06  5.7401482E-09
  1.1500000E+06  4.8567947E-09
  1.2000000E+06  4.1357568E-09
  1.2500000E+06  3.5425864E-09
  1.3000000E+06  3.0510773E-09
  1.3500000E+06  2.6410835E-09
  1.4000000E+06  2.2969669E-09
  1.4500000E+06  2.0064772E-09
  1.5000000E+06  1.7599394E-09
  1.5500000E+06  1.5496521E-09
  1.6000000E+06  1.3694401E-09
  1.6500000E+06  1.2143186E-09
  1.7000000E+06  1.0802382E-09
  1.7500000E+06  9.6388966E-10
  1.8000000E+06  8.6255295E-10
  1.8500000E+06  7.7398118E-10
  1.9000000E+06  6.9630858E-10
  1.9500000E+06  6.2797852E-10
  2.0000000E+06  5.6768644E-10
  2.0500000E+06  5.1433441E-10
  2.1000000E+06  4.6699465E-10
  2.2000000E+06  3.8732074E-10
  2.3000000E+06  3.2365924E-10
  2.4000000E+06  2.7233534E-10
  2.5000000E+06  2.3061604E-10
  2.6000000E+06  1.9644458E-10
  2.7000000E+06  1.6825685E-10
  2.8000000E+06  1.4485184E-10
  2.9000000E+06  1.2529899E-10
  3.0000000E+06  1.0887088E-10
  3.1000000E+06  9.4994226E-11
  3.2000000E+06  8.3213785E-11
  3.3000000E+06  7.3165556E-11
  3.4000000E+06  6.4556601E-11
  3.5000000E+06  5.7149699E-11
  3.6000000E+06  5.0751599E-11
  3.7000000E+06  4.5204035E-11
  3.8000000E+06  4.0376719E-11
  3.9000000E+06  3.6161863E-11
  4.0000000E+06  3.2469876E-11
  4.1000000E+06  2.9225953E-11
  4.2000000E+06  2.6367362E-11
  4.3000000E+06  2.3841285E-11
  4.4000000E+06  2.1603068E-11
  4.6000000E+06  1.7844296E-11
  4.8000000E+06  1.4850146E-11
  5.0000000E+06  1.2443878E-11
  5.1250000E+06  1.1178684E-11
  5.2500000E+06  1.0066002E-11
  5.3750000E+06  9.0846516E-12
  5.5000000E+06  8.2167690E-12
  5.7500000E+06  6.7631780E-12
  5.8750000E+06  6.1536650E-12
  6.0000000E+06  5.6093200E-12
  6.2500000E+06  4.6850964E-12
  6.5000000E+06  3.9386236E-12
  6.7500000E+06  3.3310595E-12
  7.0000000E+06  2.8330098E-12
  7.2500000E+06  2.4220069E-12
  7.5000000E+06  2.0807256E-12
  7.7500000E+06  1.7956897E-12
  8.0000000E+06  1.5563311E-12
  8.2500000E+06  1.3543010E-12
  8.5000000E+06  1.1829578E-12
  8.7500000E+06  1.0369805E-12
  9.0000000E+06  9.1208033E-13
  9.2500000E+06  8.0478075E-13
  9.5000000E+06  7.1224815E-13
  9.7500000E+06  6.3216019E-13
  1.0000000E+07  5.6260395E-13
  1.0250000E+07  5.0199641E-13
  1.0500000E+07  4.4902160E-13
  1.0750000E+07  4.0258069E-13
  1.1000000E+07  3.6175188E-13
  1.1250000E+07  3.2575935E-13
  1.1500000E+07  2.9394783E-13
  1.2000000E+07  2.4072894E-13
  1.2500000E+07  1.9856658E-13
  1.3000000E+07  1.6487586E-13
  1.3500000E+07  1.3774090E-13
  1.4000000E+07  1.1572498E-13
  1.4500000E+07  9.7739951E-14
  1.5000000E+07  8.2954380E-14
  1.5500000E+07  7.0727101E-14
  1.6000000E+07  6.0559487E-14
  1.6500000E+07  5.2060862E-14
  1.7000000E+07  4.4922842E-14
  1.7500000E+07  3.8900131E-14
  1.8000000E+07  3.3796513E-14
  1.8500000E+07  2.9454172E-14
  1.9000000E+07  2.5745422E-14
  1.9500000E+07  2.2566310E-14
  2.0000000E+07  1.9831816E-14
  2.0500000E+07  1.7472109E-14
  2.1000000E+07  1.5429556E-14
  2.1500000E+07  1.3656352E-14
  2.2000000E+07  1.2112652E-14
  2.2500000E+07  1.0765166E-14
  2.3000000E+07  9.5859755E-15
  2.3500000E+07  8.5515805E-15
  2.4000000E+07  7.6421221E-15
  2.4500000E+07  6.8407560E-15
  2.5000000E+07  6.1331582E-15
  2.6000000E+07  4.9521600E-15
  2.7000000E+07  4.0209032E-15
  2.8000000E+07  3.2813436E-15
  2.9000000E+07  2.6901339E-15
  3.0000000E+07  2.2146915E-15
  3.1000000E+07  1.8303772E-15
  3.2000000E+07  1.5183281E-15
  3.3000000E+07  1.2638831E-15
  3.4000000E+07  1.0555140E-15
  3.4500000E+07  9.6561930E-16
  3.5000000E+07  8.8392599E-16
  3.6000000E+07  7.4187511E-16
  3.7000000E+07  6.2374935E-16
  3.8000000E+07  5.2521662E-16
  4.0000000E+07  3.7483090E-16
  4.1000000E+07  3.1806494E-16
  
  
#  88   2  L1  EION =  1.923700000E+04 eV   245
#  S(0) = 9.055277E-01
  1.9232780E+02  0.0000000E+00
  1.9232780E+04  0.0000000E+00
  1.9232780E+04  5.1194330E-05
  1.9237000E+04  5.1194330E-05
  1.9237192E+04  5.1194330E-05
  1.9237788E+04  5.1180408E-05
  1.9238384E+04  5.1125093E-05
  1.9238980E+04  5.1038206E-05
  1.9239576E+04  5.0928213E-05
  1.9240768E+04  5.0666478E-05
  1.9241960E+04  5.0383888E-05
  1.9244344E+04  4.9860900E-05
  1.9246727E+04  4.9475731E-05
  1.9251495E+04  4.9170278E-05
  1.9256263E+04  4.9292198E-05
  1.9261030E+04  4.9560542E-05
  1.9265798E+04  4.9781478E-05
  1.9270565E+04  4.9876141E-05
  1.9275333E+04  4.9851243E-05
  1.9280100E+04  4.9755055E-05
  1.9284868E+04  4.9641053E-05
  1.9289635E+04  4.9547750E-05
  1.9294403E+04  4.9492770E-05
  1.9299170E+04  4.9475606E-05
  1.9303938E+04  4.9485318E-05
  1.9308706E+04  4.9506370E-05
  1.9313473E+04  4.9524952E-05
  1.9323008E+04  4.9522293E-05
  1.9332543E+04  4.9463862E-05
  1.9342078E+04  4.9387163E-05
  1.9351613E+04  4.9330146E-05
  1.9361149E+04  4.9302404E-05
  1.9370684E+04  4.9291770E-05
  1.9389754E+04  4.9246753E-05
  1.9408824E+04  4.9147650E-05
  1.9427894E+04  4.9058888E-05
  1.9446964E+04  4.9002781E-05
  1.9466035E+04  4.8940323E-05
  1.9504175E+04  4.8770426E-05
  1.9523245E+04  4.8699101E-05
  1.9542315E+04  4.8634641E-05
  1.9580456E+04  4.8485338E-05
  1.9618596E+04  4.8330092E-05
  1.9656737E+04  4.8192589E-05
  1.9694877E+04  4.8041922E-05
  1.9733017E+04  4.7891911E-05
  1.9771158E+04  4.7752634E-05
  1.9809298E+04  4.7604825E-05
  1.9847438E+04  4.7455249E-05
  1.9923719E+04  4.7171254E-05
  2.0000000E+04  4.6878739E-05
  2.0250000E+04  4.5948441E-05
  2.0500000E+04  4.5038827E-05
  2.1000000E+04  4.3298243E-05
  2.1500000E+04  4.1650879E-05
  2.2000000E+04  4.0087809E-05
  2.3000000E+04  3.7187875E-05
  2.4000000E+04  3.4556916E-05
  2.5000000E+04  3.2166421E-05
  2.6000000E+04  2.9990667E-05
  2.7000000E+04  2.8006920E-05
  2.8000000E+04  2.6194801E-05
  2.9000000E+04  2.4536354E-05
  3.0000000E+04  2.3015731E-05
  3.1000000E+04  2.1618954E-05
  3.2000000E+04  2.0333630E-05
  3.4000000E+04  1.8054796E-05
  3.6000000E+04  1.6105758E-05
  3.8000000E+04  1.4428528E-05
  4.0000000E+04  1.2976989E-05
  4.2000000E+04  1.1714164E-05
  4.4000000E+04  1.0610161E-05
  4.6000000E+04  9.6406340E-06
  4.8000000E+04  8.7856037E-06
  5.0000000E+04  8.0285729E-06
  5.2500000E+04  7.1994226E-06
  5.5000000E+04  6.4801771E-06
  5.7500000E+04  5.8531473E-06
  6.0000000E+04  5.3039676E-06
  6.5000000E+04  4.3942457E-06
  6.7500000E+04  4.0160144E-06
  7.0000000E+04  3.6795148E-06
  7.2500000E+04  3.3791476E-06
  7.5000000E+04  3.1101928E-06
  8.0000000E+04  2.6511325E-06
  8.5000000E+04  2.2769308E-06
  9.0000000E+04  1.9689086E-06
  9.5000000E+04  1.7131166E-06
  1.0000000E+05  1.4989914E-06
  1.0500000E+05  1.3184332E-06
  1.1000000E+05  1.1651584E-06
  1.1500000E+05  1.0342425E-06
  1.2000000E+05  9.2178713E-07
  1.2500000E+05  8.2468058E-07
  1.3000000E+05  7.4041736E-07
  1.3500000E+05  6.6696543E-07
  1.4000000E+05  6.0266510E-07
  1.4500000E+05  5.4615150E-07
  1.5000000E+05  4.9629578E-07
  1.5500000E+05  4.5215870E-07
  1.6000000E+05  4.1295452E-07
  1.6500000E+05  3.7802281E-07
  1.7000000E+05  3.4680566E-07
  1.8000000E+05  2.9369137E-07
  1.9000000E+05  2.5059640E-07
  2.0000000E+05  2.1529907E-07
  2.1000000E+05  1.8613902E-07
  2.2000000E+05  1.6185908E-07
  2.3000000E+05  1.4149614E-07
  2.4000000E+05  1.2430429E-07
  2.5000000E+05  1.0970015E-07
  2.6000000E+05  9.7223197E-08
  2.7000000E+05  8.6506822E-08
  2.8000000E+05  7.7256857E-08
  2.9000000E+05  6.9235536E-08
  3.0000000E+05  6.2249356E-08
  3.1000000E+05  5.6139816E-08
  3.2000000E+05  5.0776322E-08
  3.3000000E+05  4.6050659E-08
  3.4000000E+05  4.1872670E-08
  3.5000000E+05  3.8166868E-08
  3.6000000E+05  3.4869760E-08
  3.8000000E+05  2.9295138E-08
  4.0000000E+05  2.4808952E-08
  4.2000000E+05  2.1162876E-08
  4.4000000E+05  1.8172769E-08
  4.6000000E+05  1.5700316E-08
  4.8000000E+05  1.3640352E-08
  5.0000000E+05  1.1912021E-08
  5.2500000E+05  1.0123664E-08
  5.5000000E+05  8.6626152E-09
  5.7500000E+05  7.4587998E-09
  5.8750000E+05  6.9362514E-09
  6.0000000E+05  6.4591798E-09
  6.2500000E+05  5.6231510E-09
  6.5000000E+05  4.9193051E-09
  6.7500000E+05  4.3231015E-09
  7.0000000E+05  3.8151981E-09
  7.2500000E+05  3.3802223E-09
  7.5000000E+05  3.0058587E-09
  7.7500000E+05  2.6821704E-09
  8.0000000E+05  2.4010843E-09
  8.2500000E+05  2.1559984E-09
  8.5000000E+05  1.9414816E-09
  8.7500000E+05  1.7530420E-09
  9.0000000E+05  1.5869448E-09
  9.2500000E+05  1.4400687E-09
  9.5000000E+05  1.3097929E-09
  9.7500000E+05  1.1939065E-09
  1.0000000E+06  1.0905365E-09
  1.0250000E+06  9.9808947E-10
  1.0500000E+06  9.1520487E-10
  1.1000000E+06  7.7362226E-10
  1.1500000E+06  6.5827138E-10
  1.2000000E+06  5.6352710E-10
  1.2500000E+06  4.8512646E-10
  1.3000000E+06  4.1980223E-10
  1.3500000E+06  3.6502508E-10
  1.4000000E+06  3.1881926E-10
  1.4500000E+06  2.7962835E-10
  1.5000000E+06  2.4621636E-10
  1.5500000E+06  2.1759401E-10
  1.6000000E+06  1.9296396E-10
  1.6500000E+06  1.7167941E-10
  1.7000000E+06  1.5321243E-10
  1.7500000E+06  1.3712956E-10
  1.8000000E+06  1.2307314E-10
  1.8500000E+06  1.1074647E-10
  1.9000000E+06  9.9902190E-11
  1.9500000E+06  9.0333057E-11
  2.0000000E+06  8.1864710E-11
  2.0500000E+06  7.4349808E-11
  2.1000000E+06  6.7663420E-11
  2.1500000E+06  6.1699227E-11
  2.2000000E+06  5.6366425E-11
  2.2500000E+06  5.1587237E-11
  2.3000000E+06  4.7294816E-11
  2.4000000E+06  3.9947354E-11
  2.5000000E+06  3.3949020E-11
  2.6000000E+06  2.9015933E-11
  2.7000000E+06  2.4931059E-11
  2.8000000E+06  2.1526977E-11
  2.9000000E+06  1.8673430E-11
  3.0000000E+06  1.6268184E-11
  3.1000000E+06  1.4230316E-11
  3.2000000E+06  1.2495302E-11
  3.3000000E+06  1.1011335E-11
  3.4000000E+06  9.7365847E-12
  3.5000000E+06  8.6370714E-12
  3.6000000E+06  7.6850396E-12
  3.7000000E+06  6.8576919E-12
  3.8000000E+06  6.1362033E-12
  3.9000000E+06  5.5049540E-12
  4.0000000E+06  4.9509231E-12
  4.1000000E+06  4.4632092E-12
  4.2000000E+06  4.0326486E-12
  4.3000000E+06  3.6515074E-12
  4.4000000E+06  3.3132342E-12
  4.5000000E+06  3.0122579E-12
  4.6000000E+06  2.7438257E-12
  4.7000000E+06  2.5038697E-12
  4.8000000E+06  2.2888971E-12
  5.0000000E+06  1.9222798E-12
  5.1250000E+06  1.7291027E-12
  5.2500000E+06  1.5589482E-12
  5.3750000E+06  1.4086535E-12
  5.5000000E+06  1.2755460E-12
  5.7500000E+06  1.0521640E-12
  5.8750000E+06  9.5831348E-13
  6.0000000E+06  8.7439606E-13
  6.2500000E+06  7.3167567E-13
  6.5000000E+06  6.1615532E-13
  6.7500000E+06  5.2194185E-13
  7.0000000E+06  4.4456467E-13
  7.2500000E+06  3.8059868E-13
  7.5000000E+06  3.2739609E-13
  7.7500000E+06  2.8289291E-13
  8.0000000E+06  2.4546714E-13
  8.2500000E+06  2.1383457E-13
  8.5000000E+06  1.8697171E-13
  8.7500000E+06  1.6405751E-13
  9.0000000E+06  1.4442917E-13
  9.2500000E+06  1.2754849E-13
  9.5000000E+06  1.1297608E-13
  9.7500000E+06  1.0035132E-13
  1.0000000E+07  8.9376671E-14
  1.0250000E+07  7.9805468E-14
  1.0500000E+07  7.1432453E-14
  1.0750000E+07  6.4086085E-14
  1.1000000E+07  5.7622405E-14
  1.1250000E+07  5.1920046E-14
  1.1500000E+07  4.6876359E-14
  1.1750000E+07  4.2404270E-14
  1.2000000E+07  3.8429657E-14
  1.2250000E+07  3.4889220E-14
  1.2500000E+07  3.1728793E-14
  1.3000000E+07  2.6368399E-14
  1.3500000E+07  2.2047433E-14
  1.4000000E+07  1.8539291E-14
  1.4500000E+07  1.5670464E-14
  1.5000000E+07  1.3308219E-14
  1.5500000E+07  1.1350900E-14
  1.6000000E+07  9.7214815E-15
  1.6500000E+07  8.3606888E-15
  1.7000000E+07  7.2205182E-15
  
  
#  88   3  L2  EION =  1.848800000E+04 eV   247
#  S(0) = 1.065216E+00
  1.8475030E+02  0.0000000E+00
  1.8475030E+04  0.0000000E+00
  1.8475030E+04  1.0951635E-04
  1.8488000E+04  1.0951635E-04
  1.8488186E+04  1.0951635E-04
  1.8488386E+04  1.0863907E-04
  1.8488585E+04  1.0784089E-04
  1.8488785E+04  1.0711658E-04
  1.8488985E+04  1.0646087E-04
  1.8489385E+04  1.0533496E-04
  1.8489785E+04  1.0442506E-04
  1.8490585E+04  1.0312433E-04
  1.8491384E+04  1.0234481E-04
  1.8492984E+04  1.0177062E-04
  1.8494583E+04  1.0189705E-04
  1.8496183E+04  1.0228427E-04
  1.8497782E+04  1.0269260E-04
  1.8499382E+04  1.0300154E-04
  1.8500981E+04  1.0316426E-04
  1.8507379E+04  1.0260075E-04
  1.8510577E+04  1.0203411E-04
  1.8513776E+04  1.0155734E-04
  1.8520174E+04  1.0116078E-04
  1.8526572E+04  1.0138469E-04
  1.8532969E+04  1.0180280E-04
  1.8539367E+04  1.0208587E-04
  1.8545765E+04  1.0214022E-04
  1.8552162E+04  1.0204068E-04
  1.8558560E+04  1.0190888E-04
  1.8564958E+04  1.0182821E-04
  1.8571355E+04  1.0181979E-04
  1.8577753E+04  1.0186090E-04
  1.8590548E+04  1.0192454E-04
  1.8603344E+04  1.0182683E-04
  1.8616139E+04  1.0163689E-04
  1.8628935E+04  1.0148779E-04
  1.8641730E+04  1.0140050E-04
  1.8667321E+04  1.0118168E-04
  1.8680116E+04  1.0100551E-04
  1.8692911E+04  1.0082156E-04
  1.8705707E+04  1.0066499E-04
  1.8718502E+04  1.0052843E-04
  1.8744093E+04  1.0024114E-04
  1.8769684E+04  9.9889776E-05
  1.8795274E+04  9.9555039E-05
  1.8846456E+04  9.8921744E-05
  1.8897637E+04  9.8250318E-05
  1.8948819E+04  9.7612987E-05
  1.9000000E+04  9.6949517E-05
  1.9125000E+04  9.5380420E-05
  1.9250000E+04  9.3828464E-05
  1.9500000E+04  9.0790321E-05
  1.9750000E+04  8.7871449E-05
  2.0000000E+04  8.5067621E-05
  2.0500000E+04  7.9814403E-05
  2.1000000E+04  7.4983523E-05
  2.2000000E+04  6.6395033E-05
  2.3000000E+04  5.9019148E-05
  2.4000000E+04  5.2657282E-05
  2.5000000E+04  4.7149271E-05
  2.6000000E+04  4.2360806E-05
  2.7000000E+04  3.8181058E-05
  2.8000000E+04  3.4518209E-05
  2.9000000E+04  3.1296125E-05
  3.0000000E+04  2.8451414E-05
  3.1000000E+04  2.5931197E-05
  3.2000000E+04  2.3691146E-05
  3.4000000E+04  1.9908051E-05
  3.6000000E+04  1.6866985E-05
  3.8000000E+04  1.4397162E-05
  4.0000000E+04  1.2372544E-05
  4.2000000E+04  1.0698761E-05
  4.4000000E+04  9.3042392E-06
  4.6000000E+04  8.1340627E-06
  4.8000000E+04  7.1456439E-06
  5.0000000E+04  6.3056340E-06
  5.2500000E+04  5.4247228E-06
  5.5000000E+04  4.6949124E-06
  5.7500000E+04  4.0857293E-06
  6.0000000E+04  3.5737123E-06
  6.5000000E+04  2.7720849E-06
  6.7500000E+04  2.4567862E-06
  7.0000000E+04  2.1856431E-06
  7.2500000E+04  1.9513555E-06
  7.5000000E+04  1.7480072E-06
  7.7500000E+04  1.5707710E-06
  8.0000000E+04  1.4156834E-06
  8.2500000E+04  1.2794723E-06
  8.5000000E+04  1.1594202E-06
  8.7500000E+04  1.0532591E-06
  9.0000000E+04  9.5908734E-07
  9.2500000E+04  8.7530208E-07
  9.5000000E+04  8.0054699E-07
  1.0000000E+05  6.7368694E-07
  1.0500000E+05  5.7115529E-07
  1.1000000E+05  4.8752757E-07
  1.1500000E+05  4.1874708E-07
  1.2000000E+05  3.6174279E-07
  1.2500000E+05  3.1416357E-07
  1.3000000E+05  2.7419071E-07
  1.3500000E+05  2.4040403E-07
  1.4000000E+05  2.1168455E-07
  1.4500000E+05  1.8714346E-07
  1.5000000E+05  1.6606934E-07
  1.5500000E+05  1.4788865E-07
  1.6000000E+05  1.3213598E-07
  1.6500000E+05  1.1843122E-07
  1.7000000E+05  1.0646215E-07
  1.7500000E+05  9.5970838E-08
  1.8000000E+05  8.6743137E-08
  1.8500000E+05  7.8600320E-08
  1.9000000E+05  7.1392548E-08
  2.0000000E+05  5.9296901E-08
  2.1000000E+05  4.9660812E-08
  2.2000000E+05  4.1907070E-08
  2.3000000E+05  3.5610719E-08
  2.4000000E+05  3.0454772E-08
  2.5000000E+05  2.6199934E-08
  2.6000000E+05  2.2663540E-08
  2.7000000E+05  1.9704736E-08
  2.8000000E+05  1.7213877E-08
  2.9000000E+05  1.5104862E-08
  3.0000000E+05  1.3309526E-08
  3.1000000E+05  1.1773492E-08
  3.2000000E+05  1.0453071E-08
  3.3000000E+05  9.3129286E-09
  3.4000000E+05  8.3243058E-09
  3.5000000E+05  7.4636578E-09
  3.6000000E+05  6.7116005E-09
  3.7000000E+05  6.0520893E-09
  3.8000000E+05  5.4717795E-09
  3.9000000E+05  4.9595192E-09
  4.0000000E+05  4.5059466E-09
  4.2000000E+05  3.7445013E-09
  4.4000000E+05  3.1376285E-09
  4.6000000E+05  2.6491238E-09
  4.8000000E+05  2.2523024E-09
  5.0000000E+05  1.9272461E-09
  5.2500000E+05  1.5992758E-09
  5.5000000E+05  1.3383539E-09
  5.7500000E+05  1.1286601E-09
  5.8750000E+05  1.0392622E-09
  6.0000000E+05  9.5856501E-10
  6.2500000E+05  8.1940984E-10
  6.5000000E+05  7.0466749E-10
  6.7500000E+05  6.0936424E-10
  7.0000000E+05  5.2967125E-10
  7.2500000E+05  4.6261190E-10
  7.5000000E+05  4.0585225E-10
  7.7500000E+05  3.5754726E-10
  8.0000000E+05  3.1622662E-10
  8.2500000E+05  2.8071034E-10
  8.5000000E+05  2.5004512E-10
  8.7500000E+05  2.2345572E-10
  9.0000000E+05  2.0030783E-10
  9.2500000E+05  1.8007960E-10
  9.5000000E+05  1.6233941E-10
  9.7500000E+05  1.4672840E-10
  1.0000000E+06  1.3294670E-10
  1.0250000E+06  1.2074266E-10
  1.0500000E+06  1.0990420E-10
  1.1000000E+06  9.1633077E-11
  1.1500000E+06  7.6994911E-11
  1.2000000E+06  6.5156388E-11
  1.2500000E+06  5.5499032E-11
  1.3000000E+06  4.7558057E-11
  1.3500000E+06  4.0980324E-11
  1.4000000E+06  3.5494729E-11
  1.4500000E+06  3.0891099E-11
  1.5000000E+06  2.7004969E-11
  1.5500000E+06  2.3706547E-11
  1.6000000E+06  2.0892588E-11
  1.6500000E+06  1.8480392E-11
  1.7000000E+06  1.6403261E-11
  1.7500000E+06  1.4607064E-11
  1.8000000E+06  1.3047594E-11
  1.8500000E+06  1.1688543E-11
  1.9000000E+06  1.0499924E-11
  1.9500000E+06  9.4568534E-12
  2.0000000E+06  8.5385775E-12
  2.0500000E+06  7.7277065E-12
  2.1000000E+06  7.0096045E-12
  2.2000000E+06  5.8041045E-12
  2.3000000E+06  4.8437720E-12
  2.4000000E+06  4.0714884E-12
  2.5000000E+06  3.4450344E-12
  2.6000000E+06  2.9328144E-12
  2.7000000E+06  2.5109080E-12
  2.8000000E+06  2.1610208E-12
  2.9000000E+06  1.8690219E-12
  3.0000000E+06  1.6238948E-12
  3.1000000E+06  1.4169765E-12
  3.2000000E+06  1.2414024E-12
  3.3000000E+06  1.0916974E-12
  3.4000000E+06  9.6346471E-13
  3.5000000E+06  8.5315259E-13
  3.6000000E+06  7.5787257E-13
  3.7000000E+06  6.7526109E-13
  3.8000000E+06  6.0337373E-13
  3.9000000E+06  5.4060233E-13
  4.0000000E+06  4.8561086E-13
  4.1000000E+06  4.3728460E-13
  4.2000000E+06  3.9468940E-13
  4.3000000E+06  3.5703916E-13
  4.4000000E+06  3.2366979E-13
  4.6000000E+06  2.6760468E-13
  4.8000000E+06  2.2291403E-13
  5.0000000E+06  1.8697162E-13
  5.1250000E+06  1.6806142E-13
  5.2500000E+06  1.5142244E-13
  5.3750000E+06  1.3673993E-13
  5.5000000E+06  1.2374833E-13
  5.7500000E+06  1.0197233E-13
  5.8750000E+06  9.2833982E-14
  6.0000000E+06  8.4668393E-14
  6.2500000E+06  7.0793728E-14
  6.5000000E+06  5.9576108E-14
  6.7500000E+06  5.0436890E-14
  7.0000000E+06  4.2937664E-14
  7.2500000E+06  3.6743075E-14
  7.5000000E+06  3.1594359E-14
  7.7500000E+06  2.7290138E-14
  8.0000000E+06  2.3672414E-14
  8.2500000E+06  2.0616248E-14
  8.5000000E+06  1.8022135E-14
  8.7500000E+06  1.5810250E-14
  9.0000000E+06  1.3916199E-14
  9.2500000E+06  1.2287761E-14
  9.5000000E+06  1.0882341E-14
  9.7500000E+06  9.6650257E-15
  1.0000000E+07  8.6070389E-15
  1.0250000E+07  7.6845440E-15
  1.0500000E+07  6.8777058E-15
  1.0750000E+07  6.1699373E-15
  1.1000000E+07  5.5473017E-15
  1.1250000E+07  4.9980668E-15
  1.1500000E+07  4.5123209E-15
  1.2000000E+07  3.6989378E-15
  1.2500000E+07  3.0538344E-15
  1.3000000E+07  2.5379325E-15
  1.3500000E+07  2.1221486E-15
  1.4000000E+07  1.7844540E-15
  1.4500000E+07  1.5081460E-15
  1.5000000E+07  1.2805499E-15
  1.5500000E+07  1.0921501E-15
  1.6000000E+07  9.3564523E-16
  1.6500000E+07  8.0516490E-16
  
  
#  88   4  L3  EION =  1.544900000E+04 eV   247
#  S(0) = 1.910840E+00
  1.5438322E+02  0.0000000E+00
  1.5438322E+04  0.0000000E+00
  1.5438322E+04  2.8073964E-04
  1.5449000E+04  2.8073964E-04
  1.5449155E+04  2.8073964E-04
  1.5449370E+04  2.7679522E-04
  1.5449585E+04  2.7326927E-04
  1.5449800E+04  2.7011457E-04
  1.5450015E+04  2.6728997E-04
  1.5450446E+04  2.6249186E-04
  1.5450876E+04  2.5863803E-04
  1.5451737E+04  2.5307212E-04
  1.5452597E+04  2.4955220E-04
  1.5454319E+04  2.4621685E-04
  1.5456040E+04  2.4550300E-04
  1.5457762E+04  2.4586641E-04
  1.5459483E+04  2.4650402E-04
  1.5461204E+04  2.4701453E-04
  1.5462926E+04  2.4723180E-04
  1.5469811E+04  2.4548151E-04
  1.5473254E+04  2.4407830E-04
  1.5476697E+04  2.4297721E-04
  1.5483582E+04  2.4222074E-04
  1.5490468E+04  2.4285278E-04
  1.5497354E+04  2.4371980E-04
  1.5504239E+04  2.4410988E-04
  1.5511125E+04  2.4396021E-04
  1.5518010E+04  2.4355831E-04
  1.5531781E+04  2.4302404E-04
  1.5545553E+04  2.4302066E-04
  1.5559324E+04  2.4283198E-04
  1.5573095E+04  2.4225763E-04
  1.5586866E+04  2.4164694E-04
  1.5600637E+04  2.4121660E-04
  1.5614408E+04  2.4085027E-04
  1.5641950E+04  2.3979328E-04
  1.5669493E+04  2.3862980E-04
  1.5779662E+04  2.3428638E-04
  1.5889831E+04  2.2987422E-04
  1.6000000E+04  2.2553033E-04
  1.6500000E+04  2.0689939E-04
  1.7000000E+04  1.9011429E-04
  1.7500000E+04  1.7506521E-04
  1.8000000E+04  1.6154102E-04
  1.9000000E+04  1.3828897E-04
  2.0000000E+04  1.1914291E-04
  2.1000000E+04  1.0325451E-04
  2.2000000E+04  8.9976485E-05
  2.3000000E+04  7.8806462E-05
  2.4000000E+04  6.9350387E-05
  2.5000000E+04  6.1297757E-05
  2.6000000E+04  5.4402246E-05
  2.7000000E+04  4.8466843E-05
  2.8000000E+04  4.3332982E-05
  2.9000000E+04  3.8872194E-05
  3.0000000E+04  3.4979698E-05
  3.1000000E+04  3.1569532E-05
  3.2000000E+04  2.8570705E-05
  3.4000000E+04  2.3581125E-05
  3.6000000E+04  1.9645897E-05
  3.8000000E+04  1.6505992E-05
  4.0000000E+04  1.3974317E-05
  4.2000000E+04  1.1913584E-05
  4.4000000E+04  1.0221614E-05
  4.6000000E+04  8.8213654E-06
  4.8000000E+04  7.6540682E-06
  5.0000000E+04  6.6744110E-06
  5.2500000E+04  5.6606923E-06
  5.5000000E+04  4.8327417E-06
  5.7500000E+04  4.1509631E-06
  6.0000000E+04  3.5853207E-06
  6.5000000E+04  2.7154667E-06
  6.7500000E+04  2.3794325E-06
  7.0000000E+04  2.0936495E-06
  7.2500000E+04  1.8493488E-06
  7.5000000E+04  1.6395021E-06
  7.7500000E+04  1.4584358E-06
  8.0000000E+04  1.3015397E-06
  8.2500000E+04  1.1650448E-06
  8.5000000E+04  1.0458514E-06
  9.0000000E+04  8.4955023E-07
  9.5000000E+04  6.9685233E-07
  1.0000000E+05  5.7666125E-07
  1.0500000E+05  4.8104008E-07
  1.1000000E+05  4.0422266E-07
  1.1500000E+05  3.4196033E-07
  1.2000000E+05  2.9108191E-07
  1.2500000E+05  2.4919239E-07
  1.3000000E+05  2.1446333E-07
  1.3500000E+05  1.8548465E-07
  1.4000000E+05  1.6115898E-07
  1.4500000E+05  1.4062484E-07
  1.5000000E+05  1.2320048E-07
  1.5500000E+05  1.0834248E-07
  1.6000000E+05  9.5614505E-08
  1.6500000E+05  8.4663973E-08
  1.7000000E+05  7.5204217E-08
  1.8000000E+05  5.9860954E-08
  1.9000000E+05  4.8161555E-08
  2.0000000E+05  3.9125802E-08
  2.1000000E+05  3.2066036E-08
  2.2000000E+05  2.6491835E-08
  2.3000000E+05  2.2048129E-08
  2.4000000E+05  1.8474324E-08
  2.5000000E+05  1.5576749E-08
  2.6000000E+05  1.3209805E-08
  2.7000000E+05  1.1262870E-08
  2.8000000E+05  9.6510652E-09
  2.9000000E+05  8.3086702E-09
  3.0000000E+05  7.1843680E-09
  3.1000000E+05  6.2377663E-09
  3.2000000E+05  5.4368404E-09
  3.3000000E+05  4.7560237E-09
  3.4000000E+05  4.1747699E-09
  3.5000000E+05  3.6764672E-09
  3.6000000E+05  3.2476085E-09
  3.7000000E+05  2.8771505E-09
  3.8000000E+05  2.5560168E-09
  3.9000000E+05  2.2767117E-09
  4.0000000E+05  2.0330169E-09
  4.2000000E+05  1.6325763E-09
  4.4000000E+05  1.3225002E-09
  4.6000000E+05  1.0799150E-09
  4.8000000E+05  8.8833417E-10
  5.0000000E+05  7.3571668E-10
  5.2500000E+05  5.8640065E-10
  5.5000000E+05  4.7159943E-10
  5.7500000E+05  3.8240437E-10
  6.0000000E+05  3.1243465E-10
  6.2500000E+05  2.5705862E-10
  6.5000000E+05  2.1287273E-10
  6.6250000E+05  1.9415876E-10
  6.7500000E+05  1.7734762E-10
  7.0000000E+05  1.4858386E-10
  7.2500000E+05  1.2514113E-10
  7.5000000E+05  1.0591744E-10
  7.7500000E+05  9.0062535E-11
  8.0000000E+05  7.6915220E-11
  8.2500000E+05  6.5957530E-11
  8.5000000E+05  5.6780900E-11
  8.7500000E+05  4.9060942E-11
  9.0000000E+05  4.2538520E-11
  9.2500000E+05  3.7005431E-11
  9.5000000E+05  3.2293466E-11
  9.7500000E+05  2.8266022E-11
  1.0000000E+06  2.4811612E-11
  1.0250000E+06  2.1838827E-11
  1.0500000E+06  1.9272379E-11
  1.0750000E+06  1.7049996E-11
  1.1000000E+06  1.5119954E-11
  1.1250000E+06  1.3439131E-11
  1.1500000E+06  1.1971441E-11
  1.2000000E+06  9.5590037E-12
  1.2500000E+06  7.6926250E-12
  1.3000000E+06  6.2357478E-12
  1.3500000E+06  5.0890627E-12
  1.4000000E+06  4.1795342E-12
  1.4500000E+06  3.4528988E-12
  1.5000000E+06  2.8684576E-12
  1.5500000E+06  2.3954046E-12
  1.6000000E+06  2.0102268E-12
  1.6500000E+06  1.6948387E-12
  1.7000000E+06  1.4352258E-12
  1.7500000E+06  1.2204523E-12
  1.8000000E+06  1.0419286E-12
  1.8500000E+06  8.9286671E-13
  1.9000000E+06  7.6787043E-13
  1.9500000E+06  6.6262647E-13
  2.0000000E+06  5.7366876E-13
  2.0500000E+06  4.9819836E-13
  2.1000000E+06  4.3394386E-13
  2.1500000E+06  3.7905324E-13
  2.2000000E+06  3.3200989E-13
  2.2500000E+06  2.9156663E-13
  2.3000000E+06  2.5669373E-13
  2.3500000E+06  2.2653777E-13
  2.4000000E+06  2.0038893E-13
  2.4500000E+06  1.7765468E-13
  2.5000000E+06  1.5783878E-13
  2.6000000E+06  1.2535959E-13
  2.7000000E+06  1.0033626E-13
  2.8000000E+06  8.0889557E-14
  2.9000000E+06  6.5653838E-14
  3.0000000E+06  5.3626342E-14
  3.1000000E+06  4.4063669E-14
  3.2000000E+06  3.6409667E-14
  3.3000000E+06  3.0244724E-14
  3.4000000E+06  2.5249590E-14
  3.5000000E+06  2.1179504E-14
  3.6000000E+06  1.7845446E-14
  3.7000000E+06  1.5100444E-14
  3.8000000E+06  1.2829528E-14
  3.9000000E+06  1.0942208E-14
  4.0000000E+06  9.3668543E-15
  4.1000000E+06  8.0464554E-15
  4.2000000E+06  6.9353785E-15
  4.3000000E+06  5.9969100E-15
  4.4000000E+06  5.2013707E-15
  4.5000000E+06  4.5246548E-15
  4.6000000E+06  3.9470962E-15
  4.7000000E+06  3.4525903E-15
  4.8000000E+06  3.0278955E-15
  5.0000000E+06  2.3460935E-15
  5.1250000E+06  2.0098284E-15
  5.2500000E+06  1.7277156E-15
  5.3750000E+06  1.4901132E-15
  5.5000000E+06  1.2892535E-15
  5.6250000E+06  1.1188496E-15
  5.7500000E+06  9.7378954E-16
  5.8750000E+06  8.4989911E-16
  6.0000000E+06  7.4375607E-16
  6.1250000E+06  6.5254337E-16
  6.2500000E+06  5.7393322E-16
  6.3750000E+06  5.0599503E-16
  6.5000000E+06  4.4712195E-16
  6.6250000E+06  3.9597214E-16
  6.7500000E+06  3.5142134E-16
  7.0000000E+06  2.7848543E-16
  7.2500000E+06  2.2238768E-16
  7.5000000E+06  1.7887021E-16
  7.7500000E+06  1.4484045E-16
  8.0000000E+06  1.1802916E-16
  8.2500000E+06  9.6755202E-17
  8.5000000E+06  7.9762120E-17
  8.7500000E+06  6.6102924E-17
  9.0000000E+06  5.5058168E-17
  9.2500000E+06  4.6077150E-17
  9.5000000E+06  3.8735285E-17
  9.7500000E+06  3.2703005E-17
  1.0000000E+07  2.7722847E-17
  1.0250000E+07  2.3592417E-17
  1.0500000E+07  2.0151738E-17
  1.0750000E+07  1.7273664E-17
  1.1000000E+07  1.4856611E-17
  1.1250000E+07  1.2819016E-17
  1.1500000E+07  1.1095079E-17
  1.1750000E+07  9.6314518E-18
  1.2000000E+07  8.3846903E-18
  1.2250000E+07  7.3192662E-18
  1.2500000E+07  6.4060029E-18
  1.2750000E+07  5.6208252E-18
  1.3000000E+07  4.9438181E-18
  1.3250000E+07  4.3584600E-18
  1.3500000E+07  3.8509948E-18
  1.4000000E+07  3.0256381E-18
  1.4500000E+07  2.3964023E-18
  1.5000000E+07  1.9126140E-18
  
  
#  88   5  M1  EION =  4.827000000E+03 eV   260
#  S(0) = 8.516980E-01
  4.8228175E+01  0.0000000E+00
  4.8228175E+03  0.0000000E+00
  4.8228175E+03  1.3764351E-04
  4.8270000E+03  1.3764351E-04
  4.8270480E+03  1.3764351E-04
  4.8275884E+03  1.3738952E-04
  4.8281289E+03  1.3707125E-04
  4.8286694E+03  1.3670516E-04
  4.8292099E+03  1.3630561E-04
  4.8302908E+03  1.3545378E-04
  4.8313718E+03  1.3459310E-04
  4.8324527E+03  1.3377594E-04
  4.8335337E+03  1.3303516E-04
  4.8356956E+03  1.3184632E-04
  4.8378575E+03  1.3106843E-04
  4.8400194E+03  1.3066012E-04
  4.8443432E+03  1.3063898E-04
  4.8486670E+03  1.3113965E-04
  4.8529908E+03  1.3166801E-04
  4.8573146E+03  1.3196169E-04
  4.8616384E+03  1.3195800E-04
  4.8702860E+03  1.3135587E-04
  4.8746098E+03  1.3097354E-04
  4.8789336E+03  1.3064491E-04
  4.8832574E+03  1.3040306E-04
  4.8875812E+03  1.3024735E-04
  4.8962288E+03  1.3010195E-04
  4.9048764E+03  1.2998134E-04
  4.9135240E+03  1.2974392E-04
  4.9221716E+03  1.2939142E-04
  4.9308192E+03  1.2900554E-04
  4.9481144E+03  1.2838641E-04
  4.9567620E+03  1.2815802E-04
  4.9654096E+03  1.2793343E-04
  4.9740572E+03  1.2768327E-04
  4.9827048E+03  1.2739623E-04
  4.9913524E+03  1.2708209E-04
  5.0000000E+03  1.2676471E-04
  5.0156250E+03  1.2622811E-04
  5.0312500E+03  1.2575745E-04
  5.0468750E+03  1.2529435E-04
  5.0625000E+03  1.2479852E-04
  5.0781250E+03  1.2427523E-04
  5.0937500E+03  1.2375581E-04
  5.1093750E+03  1.2326994E-04
  5.1250000E+03  1.2280212E-04
  5.1562500E+03  1.2184394E-04
  5.1875000E+03  1.2086291E-04
  5.2187500E+03  1.1991376E-04
  5.2500000E+03  1.1899556E-04
  5.2812500E+03  1.1805447E-04
  5.3125000E+03  1.1712336E-04
  5.3437500E+03  1.1622553E-04
  5.3750000E+03  1.1533013E-04
  5.4375000E+03  1.1353926E-04
  5.4687500E+03  1.1267139E-04
  5.5000000E+03  1.1181292E-04
  5.5625000E+03  1.1010170E-04
  5.6250000E+03  1.0842836E-04
  5.7500000E+03  1.0519780E-04
  5.8750000E+03  1.0208646E-04
  6.0000000E+03  9.9105821E-05
  6.5000000E+03  8.8342481E-05
  6.7500000E+03  8.3575065E-05
  7.0000000E+03  7.9166703E-05
  7.2500000E+03  7.5082859E-05
  7.5000000E+03  7.1292924E-05
  8.0000000E+03  6.4491147E-05
  8.5000000E+03  5.8581536E-05
  9.0000000E+03  5.3416955E-05
  9.5000000E+03  4.8881622E-05
  1.0000000E+04  4.4879355E-05
  1.0500000E+04  4.1331489E-05
  1.1000000E+04  3.8173326E-05
  1.1500000E+04  3.5350859E-05
  1.2000000E+04  3.2818913E-05
  1.2500000E+04  3.0539592E-05
  1.3000000E+04  2.8480893E-05
  1.3500000E+04  2.6615678E-05
  1.4000000E+04  2.4920792E-05
  1.4500000E+04  2.3376411E-05
  1.5000000E+04  2.1965478E-05
  1.6000000E+04  1.9487036E-05
  1.7000000E+04  1.7389403E-05
  1.8000000E+04  1.5599351E-05
  1.9000000E+04  1.4060339E-05
  2.0000000E+04  1.2728161E-05
  2.1000000E+04  1.1567872E-05
  2.2000000E+04  1.0551564E-05
  2.3000000E+04  9.6567398E-06
  2.4000000E+04  8.8651030E-06
  2.5000000E+04  8.1616550E-06
  2.6000000E+04  7.5340090E-06
  2.7000000E+04  6.9718636E-06
  2.8000000E+04  6.4665967E-06
  2.9000000E+04  6.0109485E-06
  3.0000000E+04  5.5987718E-06
  3.1000000E+04  5.2248337E-06
  3.2000000E+04  4.8846586E-06
  3.4000000E+04  4.2907397E-06
  3.6000000E+04  3.7920790E-06
  3.8000000E+04  3.3698249E-06
  4.0000000E+04  3.0095203E-06
  4.2000000E+04  2.6999344E-06
  4.4000000E+04  2.4322412E-06
  4.6000000E+04  2.1994309E-06
  4.8000000E+04  1.9958817E-06
  5.0000000E+04  1.8170453E-06
  5.2500000E+04  1.6226647E-06
  5.5000000E+04  1.4553157E-06
  5.7500000E+04  1.3103854E-06
  6.0000000E+04  1.1841882E-06
  6.5000000E+04  9.7666699E-07
  6.7500000E+04  8.9094954E-07
  7.0000000E+04  8.1496917E-07
  7.2500000E+04  7.4737013E-07
  7.5000000E+04  6.8701939E-07
  7.7500000E+04  6.3296477E-07
  8.0000000E+04  5.8440166E-07
  8.2500000E+04  5.4064680E-07
  8.5000000E+04  5.0111724E-07
  9.0000000E+04  4.3280569E-07
  9.5000000E+04  3.7624209E-07
  1.0000000E+05  3.2900441E-07
  1.0500000E+05  2.8924840E-07
  1.1000000E+05  2.5555229E-07
  1.1500000E+05  2.2680741E-07
  1.2000000E+05  2.0214045E-07
  1.2500000E+05  1.8085685E-07
  1.3000000E+05  1.6239935E-07
  1.3500000E+05  1.4631737E-07
  1.4000000E+05  1.3224378E-07
  1.4500000E+05  1.1987730E-07
  1.5000000E+05  1.0896925E-07
  1.5500000E+05  9.9313023E-08
  1.6000000E+05  9.0736019E-08
  1.6500000E+05  8.3093320E-08
  1.7000000E+05  7.6262635E-08
  1.7500000E+05  7.0140280E-08
  1.8000000E+05  6.4637962E-08
  1.8500000E+05  5.9680203E-08
  1.9000000E+05  5.5202210E-08
  2.0000000E+05  4.7469783E-08
  2.1000000E+05  4.1078027E-08
  2.2000000E+05  3.5752516E-08
  2.3000000E+05  3.1283059E-08
  2.4000000E+05  2.7506896E-08
  2.5000000E+05  2.4296724E-08
  2.6000000E+05  2.1552050E-08
  2.7000000E+05  1.9192865E-08
  2.8000000E+05  1.7154948E-08
  2.9000000E+05  1.5386366E-08
  3.0000000E+05  1.3844834E-08
  3.1000000E+05  1.2495708E-08
  3.2000000E+05  1.1310429E-08
  3.3000000E+05  1.0265320E-08
  3.4000000E+05  9.3406500E-09
  3.5000000E+05  8.5198903E-09
  3.6000000E+05  7.7891299E-09
  3.7000000E+05  7.1366077E-09
  3.8000000E+05  6.5523376E-09
  3.9000000E+05  6.0278060E-09
  4.0000000E+05  5.5557247E-09
  4.2000000E+05  4.7447291E-09
  4.4000000E+05  4.0788480E-09
  4.6000000E+05  3.5276151E-09
  4.8000000E+05  3.0678352E-09
  5.0000000E+05  2.6816639E-09
  5.2500000E+05  2.2816259E-09
  5.5000000E+05  1.9544134E-09
  5.7500000E+05  1.6845071E-09
  5.8750000E+05  1.5672505E-09
  6.0000000E+05  1.4601429E-09
  6.2500000E+05  1.2723058E-09
  6.5000000E+05  1.1140131E-09
  6.7500000E+05  9.7980391E-10
  7.0000000E+05  8.6537015E-10
  7.2500000E+05  7.6728421E-10
  7.5000000E+05  6.8279777E-10
  7.7500000E+05  6.0969115E-10
  8.0000000E+05  5.4615902E-10
  8.2500000E+05  4.9072371E-10
  8.5000000E+05  4.4216899E-10
  8.7500000E+05  3.9948812E-10
  9.0000000E+05  3.6184346E-10
  9.2500000E+05  3.2853447E-10
  9.5000000E+05  2.9897244E-10
  9.7500000E+05  2.7266039E-10
  1.0000000E+06  2.4917697E-10
  1.0250000E+06  2.2816350E-10
  1.0500000E+06  2.0931358E-10
  1.1000000E+06  1.7709006E-10
  1.1500000E+06  1.5081158E-10
  1.2000000E+06  1.2920823E-10
  1.2500000E+06  1.1131633E-10
  1.3000000E+06  9.6396298E-11
  1.3500000E+06  8.3875182E-11
  1.4000000E+06  7.3305171E-11
  1.4500000E+06  6.4333446E-11
  1.5000000E+06  5.6679525E-11
  1.5500000E+06  5.0118671E-11
  1.6000000E+06  4.4469538E-11
  1.6500000E+06  3.9584872E-11
  1.7000000E+06  3.5344404E-11
  1.7500000E+06  3.1649349E-11
  1.8000000E+06  2.8418156E-11
  1.8500000E+06  2.5583130E-11
  1.9000000E+06  2.3087788E-11
  1.9500000E+06  2.0884795E-11
  2.0000000E+06  1.8934309E-11
  2.0500000E+06  1.7202658E-11
  2.1000000E+06  1.5661273E-11
  2.1500000E+06  1.4285824E-11
  2.2000000E+06  1.3055518E-11
  2.2500000E+06  1.1952525E-11
  2.3000000E+06  1.0961505E-11
  2.4000000E+06  9.2642218E-12
  2.5000000E+06  7.8775817E-12
  2.6000000E+06  6.7364437E-12
  2.7000000E+06  5.7909752E-12
  2.8000000E+06  5.0026769E-12
  2.9000000E+06  4.3415306E-12
  3.0000000E+06  3.7839557E-12
  3.1000000E+06  3.3112899E-12
  3.2000000E+06  2.9086642E-12
  3.3000000E+06  2.5641432E-12
  3.4000000E+06  2.2680786E-12
  3.5000000E+06  2.0126233E-12
  3.6000000E+06  1.7913549E-12
  3.7000000E+06  1.5989954E-12
  3.8000000E+06  1.4311864E-12
  3.9000000E+06  1.2843117E-12
  4.0000000E+06  1.1553587E-12
  4.1000000E+06  1.0418048E-12
  4.2000000E+06  9.4152796E-13
  4.3000000E+06  8.5273640E-13
  4.4000000E+06  7.7391094E-13
  4.5000000E+06  7.0375881E-13
  4.6000000E+06  6.4117681E-13
  4.7000000E+06  5.8522044E-13
  4.8000000E+06  5.3507854E-13
  5.0000000E+06  4.4953796E-13
  5.1250000E+06  4.0444956E-13
  5.2500000E+06  3.6472498E-13
  5.3750000E+06  3.2962866E-13
  5.5000000E+06  2.9853882E-13
  5.7500000E+06  2.4634608E-13
  5.8750000E+06  2.2441021E-13
  6.0000000E+06  2.0479136E-13
  6.2500000E+06  1.7141396E-13
  6.3750000E+06  1.5720205E-13
  6.5000000E+06  1.4438894E-13
  6.7500000E+06  1.2234483E-13
  7.0000000E+06  1.0423810E-13
  7.2500000E+06  8.9263762E-14
  7.5000000E+06  7.6800165E-14
  7.7500000E+06  6.6365101E-14
  8.0000000E+06  5.7586946E-14
  8.2500000E+06  5.0173400E-14
  8.5000000E+06  4.3887976E-14
  
  
#  88   6  M2  EION =  4.491000000E+03 eV   260
#  S(0) = 1.161161E+00
  4.4790028E+01  0.0000000E+00
  4.4790028E+03  0.0000000E+00
  4.4790028E+03  2.2665712E-04
  4.4910000E+03  2.2665712E-04
  4.4910448E+03  2.2665712E-04
  4.4912151E+03  2.2507200E-04
  4.4913853E+03  2.2360444E-04
  4.4915556E+03  2.2224851E-04
  4.4917258E+03  2.2099796E-04
  4.4920663E+03  2.1878790E-04
  4.4924068E+03  2.1692562E-04
  4.4930877E+03  2.1407008E-04
  4.4937687E+03  2.1213033E-04
  4.4951307E+03  2.1012777E-04
  4.4958116E+03  2.0975382E-04
  4.4964926E+03  2.0964901E-04
  4.4978545E+03  2.0994115E-04
  4.4992165E+03  2.1054850E-04
  4.5005784E+03  2.1119829E-04
  4.5019403E+03  2.1173676E-04
  4.5046642E+03  2.1223544E-04
  4.5073881E+03  2.1197024E-04
  4.5101120E+03  2.1120334E-04
  4.5128359E+03  2.1024856E-04
  4.5155597E+03  2.0935036E-04
  4.5182836E+03  2.0865460E-04
  4.5210075E+03  2.0821936E-04
  4.5237314E+03  2.0803871E-04
  4.5291791E+03  2.0824433E-04
  4.5319030E+03  2.0849941E-04
  4.5346269E+03  2.0877405E-04
  4.5400747E+03  2.0920625E-04
  4.5455224E+03  2.0934690E-04
  4.5509702E+03  2.0920922E-04
  4.5564179E+03  2.0891530E-04
  4.5618657E+03  2.0859712E-04
  4.5673134E+03  2.0834626E-04
  4.5727612E+03  2.0819001E-04
  4.5782090E+03  2.0811133E-04
  4.5891045E+03  2.0800585E-04
  4.6000000E+03  2.0773355E-04
  4.6125000E+03  2.0718047E-04
  4.6250000E+03  2.0658631E-04
  4.6312500E+03  2.0632627E-04
  4.6375000E+03  2.0609895E-04
  4.6500000E+03  2.0568408E-04
  4.6750000E+03  2.0468197E-04
  4.6875000E+03  2.0408132E-04
  4.7000000E+03  2.0349955E-04
  4.7125000E+03  2.0295589E-04
  4.7250000E+03  2.0244153E-04
  4.7500000E+03  2.0137037E-04
  4.7750000E+03  2.0019837E-04
  4.8000000E+03  1.9906786E-04
  4.9000000E+03  1.9458949E-04
  5.0000000E+03  1.9016182E-04
  5.2500000E+03  1.7939985E-04
  5.5000000E+03  1.6912865E-04
  5.7500000E+03  1.5942088E-04
  6.0000000E+03  1.5031951E-04
  6.5000000E+03  1.3384081E-04
  6.7500000E+03  1.2640666E-04
  7.0000000E+03  1.1946597E-04
  7.2500000E+03  1.1298613E-04
  7.5000000E+03  1.0693555E-04
  8.0000000E+03  9.5998541E-05
  8.5000000E+03  8.6435280E-05
  9.0000000E+03  7.8055175E-05
  9.5000000E+03  7.0691752E-05
  1.0000000E+04  6.4203126E-05
  1.0500000E+04  5.8468588E-05
  1.1000000E+04  5.3385029E-05
  1.1500000E+04  4.8864803E-05
  1.2000000E+04  4.4833563E-05
  1.2500000E+04  4.1228050E-05
  1.3000000E+04  3.7994267E-05
  1.3500000E+04  3.5086077E-05
  1.4000000E+04  3.2463885E-05
  1.4500000E+04  3.0093666E-05
  1.5000000E+04  2.7946060E-05
  1.6000000E+04  2.4220579E-05
  1.7000000E+04  2.1121868E-05
  1.8000000E+04  1.8523967E-05
  1.9000000E+04  1.6330029E-05
  2.0000000E+04  1.4464785E-05
  2.1000000E+04  1.2869162E-05
  2.2000000E+04  1.1496368E-05
  2.3000000E+04  1.0309011E-05
  2.4000000E+04  9.2769754E-06
  2.5000000E+04  8.3758196E-06
  2.6000000E+04  7.5855659E-06
  2.7000000E+04  6.8897807E-06
  2.8000000E+04  6.2748589E-06
  2.9000000E+04  5.7294751E-06
  3.0000000E+04  5.2441491E-06
  3.1000000E+04  4.8109047E-06
  3.2000000E+04  4.4229996E-06
  3.4000000E+04  3.7611489E-06
  3.6000000E+04  3.2220863E-06
  3.8000000E+04  2.7788642E-06
  4.0000000E+04  2.4113033E-06
  4.2000000E+04  2.1040941E-06
  4.4000000E+04  1.8454820E-06
  4.6000000E+04  1.6263424E-06
  4.8000000E+04  1.4395209E-06
  5.0000000E+04  1.2793551E-06
  5.2500000E+04  1.1098339E-06
  5.5000000E+04  9.6802235E-07
  5.7500000E+04  8.4857071E-07
  6.0000000E+04  7.4731302E-07
  6.5000000E+04  5.8695156E-07
  6.7500000E+04  5.2316905E-07
  7.0000000E+04  4.6794913E-07
  7.2500000E+04  4.1993075E-07
  7.5000000E+04  3.7800149E-07
  7.7500000E+04  3.4124651E-07
  8.0000000E+04  3.0890903E-07
  8.2500000E+04  2.8035966E-07
  8.5000000E+04  2.5507221E-07
  8.7500000E+04  2.3260466E-07
  9.0000000E+04  2.1258395E-07
  9.2500000E+04  1.9469392E-07
  9.5000000E+04  1.7866546E-07
  1.0000000E+05  1.5130639E-07
  1.0500000E+05  1.2902978E-07
  1.1000000E+05  1.1073523E-07
  1.1500000E+05  9.5592457E-08
  1.2000000E+05  8.2967566E-08
  1.2500000E+05  7.2371477E-08
  1.3000000E+05  6.3423081E-08
  1.3500000E+05  5.5822662E-08
  1.4000000E+05  4.9332558E-08
  1.4500000E+05  4.3762815E-08
  1.5000000E+05  3.8960492E-08
  1.5500000E+05  3.4801624E-08
  1.6000000E+05  3.1185083E-08
  1.6500000E+05  2.8027873E-08
  1.7000000E+05  2.5261497E-08
  1.7500000E+05  2.2829125E-08
  1.8000000E+05  2.0683370E-08
  1.8500000E+05  1.8784528E-08
  1.9000000E+05  1.7099184E-08
  2.0000000E+05  1.4260312E-08
  2.1000000E+05  1.1987909E-08
  2.2000000E+05  1.0151357E-08
  2.3000000E+05  8.6539302E-09
  2.4000000E+05  7.4230813E-09
  2.5000000E+05  6.4037704E-09
  2.6000000E+05  5.5537866E-09
  2.7000000E+05  4.8404391E-09
  2.8000000E+05  4.2381780E-09
  2.9000000E+05  3.7268617E-09
  3.0000000E+05  3.2904855E-09
  3.1000000E+05  2.9162379E-09
  3.2000000E+05  2.5937928E-09
  3.3000000E+05  2.3147733E-09
  3.4000000E+05  2.0723426E-09
  3.5000000E+05  1.8608880E-09
  3.6000000E+05  1.6757766E-09
  3.7000000E+05  1.5131639E-09
  3.8000000E+05  1.3698444E-09
  3.9000000E+05  1.2431328E-09
  4.0000000E+05  1.1307704E-09
  4.1000000E+05  1.0308489E-09
  4.2000000E+05  9.4174966E-10
  4.3000000E+05  8.6209435E-10
  4.4000000E+05  7.9070543E-10
  4.6000000E+05  6.6882929E-10
  4.8000000E+05  5.6960824E-10
  5.0000000E+05  4.8816539E-10
  5.1250000E+05  4.4461131E-10
  5.2500000E+05  4.0582089E-10
  5.3750000E+05  3.7118118E-10
  5.5000000E+05  3.4016948E-10
  5.7500000E+05  2.8730360E-10
  5.8750000E+05  2.6473406E-10
  6.0000000E+05  2.4434347E-10
  6.2500000E+05  2.0913898E-10
  6.5000000E+05  1.8006610E-10
  6.7500000E+05  1.5588432E-10
  7.0000000E+05  1.3563656E-10
  7.2500000E+05  1.1857766E-10
  7.5000000E+05  1.0412228E-10
  7.7500000E+05  9.1806789E-11
  8.0000000E+05  8.1261297E-11
  8.2500000E+05  7.2188542E-11
  8.5000000E+05  6.4347972E-11
  8.7500000E+05  5.7543739E-11
  9.0000000E+05  5.1615445E-11
  9.2500000E+05  4.6430973E-11
  9.5000000E+05  4.1880906E-11
  9.7500000E+05  3.7874186E-11
  1.0000000E+06  3.4334679E-11
  1.0250000E+06  3.1198433E-11
  1.0500000E+06  2.8411500E-11
  1.1000000E+06  2.3709613E-11
  1.1500000E+06  1.9938800E-11
  1.2000000E+06  1.6886259E-11
  1.2500000E+06  1.4393851E-11
  1.3000000E+06  1.2342663E-11
  1.3500000E+06  1.0642271E-11
  1.4000000E+06  9.2231785E-12
  1.4500000E+06  8.0314374E-12
  1.5000000E+06  7.0247904E-12
  1.5500000E+06  6.1698634E-12
  1.6000000E+06  5.4400941E-12
  1.6500000E+06  4.8141867E-12
  1.7000000E+06  4.2749495E-12
  1.7500000E+06  3.8084183E-12
  1.8000000E+06  3.4031826E-12
  1.8500000E+06  3.0498663E-12
  1.9000000E+06  2.7407245E-12
  1.9500000E+06  2.4693249E-12
  2.0000000E+06  2.2302996E-12
  2.0500000E+06  2.0191486E-12
  2.1000000E+06  1.8320844E-12
  2.1500000E+06  1.6659050E-12
  2.2000000E+06  1.5178923E-12
  2.2500000E+06  1.3857310E-12
  2.3000000E+06  1.2674410E-12
  2.4000000E+06  1.0659143E-12
  2.5000000E+06  9.0234651E-13
  2.6000000E+06  7.6852789E-13
  2.7000000E+06  6.5824695E-13
  2.8000000E+06  5.6674955E-13
  2.9000000E+06  4.9035866E-13
  3.0000000E+06  4.2620300E-13
  3.1000000E+06  3.7202387E-13
  3.2000000E+06  3.2603232E-13
  3.3000000E+06  2.8680166E-13
  3.4000000E+06  2.5318657E-13
  3.5000000E+06  2.2426041E-13
  3.6000000E+06  1.9926885E-13
  3.7000000E+06  1.7759408E-13
  3.8000000E+06  1.5872741E-13
  3.9000000E+06  1.4224829E-13
  4.0000000E+06  1.2780736E-13
  4.1000000E+06  1.1511311E-13
  4.2000000E+06  1.0392131E-13
  4.3000000E+06  9.4026396E-14
  4.4000000E+06  8.5254577E-14
  4.5000000E+06  7.7458413E-14
  4.6000000E+06  7.0512340E-14
  4.7000000E+06  6.4309042E-14
  4.8000000E+06  5.8756539E-14
  5.0000000E+06  4.9298504E-14
  5.1250000E+06  4.4320950E-14
  5.2500000E+06  3.9940254E-14
  5.3750000E+06  3.6073777E-14
  5.5000000E+06  3.2651812E-14
  5.7500000E+06  2.6914195E-14
  5.8750000E+06  2.4505680E-14
  6.0000000E+06  2.2353246E-14
  6.2500000E+06  1.8695380E-14
  6.5000000E+06  1.5737594E-14
  6.7500000E+06  1.3326961E-14
  7.0000000E+06  1.1347566E-14
  7.2500000E+06  9.7111503E-15
  7.5000000E+06  8.3507215E-15
  7.7500000E+06  7.2144099E-15
  
  
#  88   7  M3  EION =  3.793000000E+03 eV   264
#  S(0) = 2.677964E+00
  3.7830400E+01  0.0000000E+00
  3.7830400E+03  0.0000000E+00
  3.7830400E+03  8.5134559E-04
  3.7930000E+03  8.5134559E-04
  3.7930377E+03  8.5134559E-04
  3.7932118E+03  8.4160706E-04
  3.7933858E+03  8.3270668E-04
  3.7935599E+03  8.2456698E-04
  3.7937340E+03  8.1711855E-04
  3.7940821E+03  8.0405282E-04
  3.7944302E+03  7.9308452E-04
  3.7951264E+03  7.7613293E-04
  3.7958226E+03  7.6421304E-04
  3.7972151E+03  7.5031185E-04
  3.7986075E+03  7.4441637E-04
  3.7993038E+03  7.4322444E-04
  3.8000000E+03  7.4277033E-04
  3.8015625E+03  7.4332276E-04
  3.8031250E+03  7.4472256E-04
  3.8046875E+03  7.4599890E-04
  3.8062500E+03  7.4668395E-04
  3.8093750E+03  7.4584429E-04
  3.8125000E+03  7.4271016E-04
  3.8156250E+03  7.3862964E-04
  3.8187500E+03  7.3476180E-04
  3.8218750E+03  7.3178429E-04
  3.8250000E+03  7.2992787E-04
  3.8312500E+03  7.2906900E-04
  3.8375000E+03  7.3006300E-04
  3.8437500E+03  7.3077586E-04
  3.8500000E+03  7.3025506E-04
  3.8562500E+03  7.2863831E-04
  3.8625000E+03  7.2655156E-04
  3.8687500E+03  7.2456610E-04
  3.8750000E+03  7.2296761E-04
  3.8875000E+03  7.2066199E-04
  3.9000000E+03  7.1821757E-04
  3.9125000E+03  7.1488617E-04
  3.9250000E+03  7.1119013E-04
  3.9375000E+03  7.0779365E-04
  3.9500000E+03  7.0473042E-04
  3.9750000E+03  6.9837050E-04
  4.0000000E+03  6.9134796E-04
  4.0250000E+03  6.8475835E-04
  4.0500000E+03  6.7829227E-04
  4.0750000E+03  6.7158376E-04
  4.1000000E+03  6.6497403E-04
  4.2000000E+03  6.3964121E-04
  4.4000000E+03  5.9238297E-04
  4.6000000E+03  5.4938871E-04
  4.8000000E+03  5.1028246E-04
  5.0000000E+03  4.7476612E-04
  5.2500000E+03  4.3478233E-04
  5.5000000E+03  3.9915015E-04
  5.7500000E+03  3.6731006E-04
  6.0000000E+03  3.3876968E-04
  6.5000000E+03  2.8996986E-04
  6.7500000E+03  2.6904616E-04
  7.0000000E+03  2.5007876E-04
  7.2500000E+03  2.3284637E-04
  7.5000000E+03  2.1715425E-04
  8.0000000E+03  1.8973139E-04
  8.5000000E+03  1.6671308E-04
  9.0000000E+03  1.4724737E-04
  9.5000000E+03  1.3067662E-04
  1.0000000E+04  1.1648287E-04
  1.0500000E+04  1.0425474E-04
  1.1000000E+04  9.3663696E-05
  1.1500000E+04  8.4445030E-05
  1.2000000E+04  7.6383752E-05
  1.2500000E+04  6.9304100E-05
  1.3000000E+04  6.3061379E-05
  1.3500000E+04  5.7535762E-05
  1.4000000E+04  5.2627436E-05
  1.4500000E+04  4.8252827E-05
  1.5000000E+04  4.4341570E-05
  1.6000000E+04  3.7680036E-05
  1.7000000E+04  3.2265162E-05
  1.8000000E+04  2.7819916E-05
  1.9000000E+04  2.4137946E-05
  2.0000000E+04  2.1063375E-05
  2.1000000E+04  1.8476969E-05
  2.2000000E+04  1.6286449E-05
  2.3000000E+04  1.4419647E-05
  2.4000000E+04  1.2819564E-05
  2.5000000E+04  1.1440786E-05
  2.6000000E+04  1.0246823E-05
  2.7000000E+04  9.2081365E-06
  2.8000000E+04  8.3006407E-06
  2.9000000E+04  7.5045677E-06
  3.0000000E+04  6.8035930E-06
  3.1000000E+04  6.1841586E-06
  3.2000000E+04  5.6349421E-06
  3.4000000E+04  4.7106392E-06
  3.6000000E+04  3.9709955E-06
  3.8000000E+04  3.3728578E-06
  4.0000000E+04  2.8845285E-06
  4.2000000E+04  2.4823846E-06
  4.4000000E+04  2.1485902E-06
  4.6000000E+04  1.8695157E-06
  4.8000000E+04  1.6346325E-06
  5.0000000E+04  1.4357247E-06
  5.2500000E+04  1.2279532E-06
  5.5000000E+04  1.0565773E-06
  5.7500000E+04  9.1415732E-07
  6.0000000E+04  7.9498150E-07
  6.5000000E+04  6.0960156E-07
  6.7500000E+04  5.3718618E-07
  7.0000000E+04  4.7518966E-07
  7.2500000E+04  4.2185926E-07
  7.5000000E+04  3.7577812E-07
  7.7500000E+04  3.3579340E-07
  8.0000000E+04  3.0096135E-07
  8.2500000E+04  2.7050481E-07
  8.5000000E+04  2.4378030E-07
  9.0000000E+04  1.9947336E-07
  9.5000000E+04  1.6471618E-07
  1.0000000E+05  1.3714536E-07
  1.0500000E+05  1.1505328E-07
  1.1000000E+05  9.7187738E-08
  1.1500000E+05  8.2618079E-08
  1.2000000E+05  7.0644113E-08
  1.2500000E+05  6.0733030E-08
  1.3000000E+05  5.2475172E-08
  1.3500000E+05  4.5552544E-08
  1.4000000E+05  3.9716095E-08
  1.4500000E+05  3.4769148E-08
  1.5000000E+05  3.0555204E-08
  1.5500000E+05  2.6948843E-08
  1.6000000E+05  2.3848875E-08
  1.6500000E+05  2.1173136E-08
  1.7000000E+05  1.8854530E-08
  1.7500000E+05  1.6837960E-08
  1.8000000E+05  1.5077936E-08
  1.8500000E+05  1.3536716E-08
  1.9000000E+05  1.2182842E-08
  2.0000000E+05  9.9359688E-09
  2.1000000E+05  8.1725868E-09
  2.2000000E+05  6.7745096E-09
  2.3000000E+05  5.6557057E-09
  2.4000000E+05  4.7527135E-09
  2.5000000E+05  4.0181509E-09
  2.6000000E+05  3.4162405E-09
  2.7000000E+05  2.9196896E-09
  2.8000000E+05  2.5074798E-09
  2.9000000E+05  2.1632789E-09
  3.0000000E+05  1.8742918E-09
  3.1000000E+05  1.6304165E-09
  3.2000000E+05  1.4236198E-09
  3.3000000E+05  1.2474702E-09
  3.4000000E+05  1.0967851E-09
  3.5000000E+05  9.6736356E-10
  3.6000000E+05  8.5578020E-10
  3.7000000E+05  7.5922804E-10
  3.8000000E+05  6.7539534E-10
  3.9000000E+05  6.0236903E-10
  4.0000000E+05  5.3855876E-10
  4.2000000E+05  4.3348953E-10
  4.4000000E+05  3.5191742E-10
  4.6000000E+05  2.8794554E-10
  4.8000000E+05  2.3730984E-10
  5.0000000E+05  1.9688721E-10
  5.1250000E+05  1.7575460E-10
  5.2500000E+05  1.5725229E-10
  5.3750000E+05  1.4100825E-10
  5.5000000E+05  1.2670927E-10
  5.7500000E+05  1.0292826E-10
  6.0000000E+05  8.4236024E-11
  6.2500000E+05  6.9414927E-11
  6.5000000E+05  5.7568196E-11
  6.6250000E+05  5.2544437E-11
  6.7500000E+05  4.8027904E-11
  7.0000000E+05  4.0291426E-11
  7.2500000E+05  3.3976916E-11
  7.5000000E+05  2.8791683E-11
  7.7500000E+05  2.4509501E-11
  8.0000000E+05  2.0954160E-11
  8.2500000E+05  1.7987410E-11
  8.5000000E+05  1.5500040E-11
  8.7500000E+05  1.3405223E-11
  9.0000000E+05  1.1633518E-11
  9.2500000E+05  1.0129056E-11
  9.5000000E+05  8.8466425E-12
  9.7500000E+05  7.7495306E-12
  1.0000000E+06  6.8076934E-12
  1.0250000E+06  5.9964838E-12
  1.0500000E+06  5.2955812E-12
  1.0750000E+06  4.6881615E-12
  1.1000000E+06  4.1602396E-12
  1.1250000E+06  3.7001465E-12
  1.1500000E+06  3.2981075E-12
  1.1750000E+06  2.9459064E-12
  1.2000000E+06  2.6366135E-12
  1.2250000E+06  2.3643652E-12
  1.2500000E+06  2.1241855E-12
  1.3000000E+06  1.7237048E-12
  1.3500000E+06  1.4081329E-12
  1.4000000E+06  1.1575575E-12
  1.4500000E+06  9.5716557E-13
  1.5000000E+06  7.9583131E-13
  1.5500000E+06  6.6512401E-13
  1.6000000E+06  5.5860308E-13
  1.6500000E+06  4.7130899E-13
  1.7000000E+06  3.9939453E-13
  1.7500000E+06  3.3985492E-13
  1.8000000E+06  2.9032810E-13
  1.8500000E+06  2.4894565E-13
  1.9000000E+06  2.1422102E-13
  1.9500000E+06  1.8496495E-13
  2.0000000E+06  1.6022101E-13
  2.0500000E+06  1.3921616E-13
  2.1000000E+06  1.2132258E-13
  2.1500000E+06  1.0602807E-13
  2.2000000E+06  9.2912955E-14
  2.2500000E+06  8.1631928E-14
  2.3000000E+06  7.1899731E-14
  2.3500000E+06  6.3479816E-14
  2.4000000E+06  5.6175307E-14
  2.4500000E+06  4.9821778E-14
  2.5000000E+06  4.4281440E-14
  2.5500000E+06  3.9438441E-14
  2.6000000E+06  3.5195060E-14
  2.6500000E+06  3.1468631E-14
  2.7000000E+06  2.8189010E-14
  2.8000000E+06  2.2740240E-14
  2.9000000E+06  1.8468324E-14
  3.0000000E+06  1.5093714E-14
  3.1000000E+06  1.2408992E-14
  3.2000000E+06  1.0258859E-14
  3.3000000E+06  8.5260342E-15
  3.4000000E+06  7.1212335E-15
  3.5000000E+06  5.9759714E-15
  3.6000000E+06  5.0373385E-15
  3.7000000E+06  4.2641793E-15
  3.8000000E+06  3.6242744E-15
  3.9000000E+06  3.0922467E-15
  4.0000000E+06  2.6479921E-15
  4.1000000E+06  2.2754964E-15
  4.2000000E+06  1.9619362E-15
  4.3000000E+06  1.6969915E-15
  4.4000000E+06  1.4723168E-15
  4.5000000E+06  1.2811326E-15
  4.6000000E+06  1.1179076E-15
  4.7000000E+06  9.7811018E-16
  4.8000000E+06  8.5801264E-16
  5.0000000E+06  6.6513073E-16
  5.1250000E+06  5.6996025E-16
  5.2500000E+06  4.9009111E-16
  5.3750000E+06  4.2280298E-16
  5.5000000E+06  3.6590387E-16
  5.6250000E+06  3.1761921E-16
  5.7500000E+06  2.7650561E-16
  5.8750000E+06  2.4138394E-16
  6.0000000E+06  2.1128703E-16
  6.1250000E+06  1.8541797E-16
  6.2500000E+06  1.6311714E-16
  6.3750000E+06  1.4383770E-16
  6.5000000E+06  1.2712486E-16
  6.6250000E+06  1.1259897E-16
  6.7500000E+06  9.9942098E-17
  7.0000000E+06  7.9213434E-17
  7.2500000E+06  6.3272958E-17
  7.3750000E+06  5.6708172E-17
  7.5000000E+06  5.0916859E-17
  
  
#  88   8  M4  EION =  3.254000000E+03 eV   264
#  S(0) = 3.505880E+00
  3.2480786E+01  0.0000000E+00
  3.2480786E+03  0.0000000E+00
  3.2480786E+03  1.0840656E-02
  3.2540000E+03  1.0840656E-02
  3.2540326E+03  1.0840656E-02
  3.2540611E+03  1.0192133E-02
  3.2540896E+03  9.6166204E-03
  3.2541181E+03  9.1031807E-03
  3.2541466E+03  8.6428772E-03
  3.2542036E+03  7.8534940E-03
  3.2542607E+03  7.2031836E-03
  3.2543747E+03  6.2006967E-03
  3.2544887E+03  5.4698687E-03
  3.2546028E+03  4.9178010E-03
  3.2547168E+03  4.4888311E-03
  3.2548308E+03  4.1478102E-03
  3.2549449E+03  3.8715702E-03
  3.2551730E+03  3.4547969E-03
  3.2554010E+03  3.1591143E-03
  3.2556291E+03  2.9416867E-03
  3.2558572E+03  2.7775256E-03
  3.2560853E+03  2.6511378E-03
  3.2563133E+03  2.5524350E-03
  3.2565414E+03  2.4745785E-03
  3.2567695E+03  2.4127725E-03
  3.2572256E+03  2.3243640E-03
  3.2576818E+03  2.2687562E-03
  3.2585941E+03  2.2164516E-03
  3.2595064E+03  2.2074706E-03
  3.2604187E+03  2.2190369E-03
  3.2613310E+03  2.2388826E-03
  3.2631556E+03  2.2783395E-03
  3.2649801E+03  2.3000879E-03
  3.2668047E+03  2.3009379E-03
  3.2686293E+03  2.2864201E-03
  3.2704539E+03  2.2637582E-03
  3.2722785E+03  2.2387736E-03
  3.2741031E+03  2.2151321E-03
  3.2759277E+03  2.1946237E-03
  3.2795769E+03  2.1640590E-03
  3.2832261E+03  2.1435548E-03
  3.2868753E+03  2.1267042E-03
  3.2905244E+03  2.1089223E-03
  3.2941736E+03  2.0885156E-03
  3.2978228E+03  2.0660466E-03
  3.3014720E+03  2.0431470E-03
  3.3051212E+03  2.0214368E-03
  3.3124196E+03  1.9855002E-03
  3.3197179E+03  1.9598771E-03
  3.3270163E+03  1.9403210E-03
  3.3416130E+03  1.9040719E-03
  3.3562098E+03  1.8691486E-03
  3.3708065E+03  1.8415993E-03
  3.3854033E+03  1.8188543E-03
  3.4000000E+03  1.7961550E-03
  3.4500000E+03  1.7261034E-03
  3.5000000E+03  1.6627940E-03
  3.6000000E+03  1.5475274E-03
  3.7000000E+03  1.4414914E-03
  3.8000000E+03  1.3439249E-03
  4.0000000E+03  1.1717937E-03
  4.2000000E+03  1.0260567E-03
  4.4000000E+03  9.0234771E-04
  4.6000000E+03  7.9687264E-04
  4.8000000E+03  7.0658674E-04
  5.0000000E+03  6.2891081E-04
  5.2500000E+03  5.4641453E-04
  5.5000000E+03  4.7716562E-04
  5.7500000E+03  4.1865655E-04
  6.0000000E+03  3.6892461E-04
  6.5000000E+03  2.8989732E-04
  6.7500000E+03  2.5837773E-04
  7.0000000E+03  2.3105616E-04
  7.2500000E+03  2.0727546E-04
  7.5000000E+03  1.8649424E-04
  8.0000000E+03  1.5222658E-04
  8.5000000E+03  1.2551648E-04
  9.0000000E+03  1.0443819E-04
  9.5000000E+03  8.7617611E-05
  1.0000000E+04  7.4058181E-05
  1.0500000E+04  6.3026296E-05
  1.1000000E+04  5.3974669E-05
  1.1500000E+04  4.6490060E-05
  1.2000000E+04  4.0256847E-05
  1.2500000E+04  3.5031493E-05
  1.3000000E+04  3.0624200E-05
  1.3500000E+04  2.6885753E-05
  1.4000000E+04  2.3697838E-05
  1.4500000E+04  2.0965943E-05
  1.5000000E+04  1.8613996E-05
  1.6000000E+04  1.4814790E-05
  1.7000000E+04  1.1930135E-05
  1.8000000E+04  9.7086780E-06
  1.9000000E+04  7.9761082E-06
  2.0000000E+04  6.6092829E-06
  2.1000000E+04  5.5197383E-06
  2.2000000E+04  4.6429622E-06
  2.3000000E+04  3.9312592E-06
  2.4000000E+04  3.3489252E-06
  2.5000000E+04  2.8689249E-06
  2.6000000E+04  2.4705696E-06
  2.7000000E+04  2.1378738E-06
  2.8000000E+04  1.8583729E-06
  2.9000000E+04  1.6222662E-06
  3.0000000E+04  1.4217878E-06
  3.1000000E+04  1.2507377E-06
  3.2000000E+04  1.1041328E-06
  3.4000000E+04  8.6888494E-07
  3.6000000E+04  6.9190477E-07
  3.8000000E+04  5.5687364E-07
  4.0000000E+04  4.5253526E-07
  4.2000000E+04  3.7098350E-07
  4.4000000E+04  3.0657393E-07
  4.6000000E+04  2.5521619E-07
  4.8000000E+04  2.1390599E-07
  5.0000000E+04  1.8040894E-07
  5.2500000E+04  1.4700447E-07
  5.5000000E+04  1.2078452E-07
  5.7500000E+04  1.0000132E-07
  6.0000000E+04  8.3378725E-08
  6.5000000E+04  5.9078574E-08
  6.7500000E+04  5.0161429E-08
  7.0000000E+04  4.2814180E-08
  7.2500000E+04  3.6722808E-08
  7.5000000E+04  3.1643265E-08
  7.7500000E+04  2.7384380E-08
  8.0000000E+04  2.3795263E-08
  8.2500000E+04  2.0755987E-08
  8.5000000E+04  1.8170604E-08
  9.0000000E+04  1.4067254E-08
  9.5000000E+04  1.1025842E-08
  1.0000000E+05  8.7390872E-09
  1.0500000E+05  6.9973619E-09
  1.1000000E+05  5.6550560E-09
  1.1500000E+05  4.6093875E-09
  1.2000000E+05  3.7867182E-09
  1.2500000E+05  3.1335698E-09
  1.3000000E+05  2.6106231E-09
  1.3500000E+05  2.1886352E-09
  1.4000000E+05  1.8456253E-09
  1.4500000E+05  1.5649085E-09
  1.5000000E+05  1.3337051E-09
  1.5500000E+05  1.1421417E-09
  1.6000000E+05  9.8252830E-10
  1.6500000E+05  8.4883172E-10
  1.7000000E+05  7.3628462E-10
  1.7500000E+05  6.4109439E-10
  1.8000000E+05  5.6022493E-10
  1.8500000E+05  4.9123140E-10
  1.9000000E+05  4.3213381E-10
  2.0000000E+05  3.3747040E-10
  2.1000000E+05  2.6651271E-10
  2.2000000E+05  2.1263498E-10
  2.3000000E+05  1.7124219E-10
  2.4000000E+05  1.3909674E-10
  2.5000000E+05  1.1388401E-10
  2.6000000E+05  9.3926994E-11
  2.7000000E+05  7.7995663E-11
  2.8000000E+05  6.5177430E-11
  2.9000000E+05  5.4788070E-11
  3.0000000E+05  4.6309510E-11
  3.1000000E+05  3.9345807E-11
  3.2000000E+05  3.3591790E-11
  3.3000000E+05  2.8810378E-11
  3.4000000E+05  2.4815981E-11
  3.5000000E+05  2.1462262E-11
  3.6000000E+05  1.8633079E-11
  3.7000000E+05  1.6235668E-11
  3.8000000E+05  1.4195488E-11
  3.9000000E+05  1.2452292E-11
  4.0000000E+05  1.0957132E-11
  4.2000000E+05  8.5582005E-12
  4.4000000E+05  6.7567732E-12
  4.6000000E+05  5.3871689E-12
  4.8000000E+05  4.3340172E-12
  5.0000000E+05  3.5157366E-12
  5.2500000E+05  2.7356542E-12
  5.5000000E+05  2.1518903E-12
  5.7500000E+05  1.7095471E-12
  6.0000000E+05  1.3705163E-12
  6.2500000E+05  1.1079317E-12
  6.5000000E+05  9.0258405E-13
  6.6250000E+05  8.1686639E-13
  6.7500000E+05  7.4055957E-13
  7.0000000E+05  6.1165809E-13
  7.2500000E+05  5.0831828E-13
  7.5000000E+05  4.2487671E-13
  7.7500000E+05  3.5705026E-13
  8.0000000E+05  3.0157068E-13
  8.2500000E+05  2.5592329E-13
  8.5000000E+05  2.1815782E-13
  8.7500000E+05  1.8675059E-13
  9.0000000E+05  1.6050277E-13
  9.2500000E+05  1.3846494E-13
  9.5000000E+05  1.1988054E-13
  9.7500000E+05  1.0414313E-13
  1.0000000E+06  9.0763872E-14
  1.0250000E+06  7.9346660E-14
  1.0500000E+06  6.9568893E-14
  1.1000000E+06  5.3922907E-14
  1.1500000E+06  4.2225162E-14
  1.2000000E+06  3.3376850E-14
  1.2500000E+06  2.6611908E-14
  1.3000000E+06  2.1388532E-14
  1.3500000E+06  1.7318465E-14
  1.4000000E+06  1.4120106E-14
  1.4500000E+06  1.1586877E-14
  1.5000000E+06  9.5656462E-15
  1.5500000E+06  7.9418130E-15
  1.6000000E+06  6.6288107E-15
  1.6500000E+06  5.5606861E-15
  1.7000000E+06  4.6867870E-15
  1.7500000E+06  3.9679210E-15
  1.8000000E+06  3.3735555E-15
  1.8500000E+06  2.8797453E-15
  1.9000000E+06  2.4675949E-15
  1.9500000E+06  2.1221046E-15
  2.0000000E+06  1.8312950E-15
  2.0500000E+06  1.5855471E-15
  2.1000000E+06  1.3770976E-15
  2.1500000E+06  1.1996501E-15
  2.2000000E+06  1.0480745E-15
  2.2500000E+06  9.1817297E-16
  2.3000000E+06  8.0649568E-16
  2.4000000E+06  6.2691658E-16
  2.5000000E+06  4.9190040E-16
  2.6000000E+06  3.8931818E-16
  2.7000000E+06  3.1061694E-16
  2.8000000E+06  2.4968900E-16
  2.9000000E+06  2.0212149E-16
  3.0000000E+06  1.6469134E-16
  3.1000000E+06  1.3502100E-16
  3.2000000E+06  1.1133903E-16
  3.3000000E+06  9.2313630E-17
  3.4000000E+06  7.6934734E-17
  3.5000000E+06  6.4430381E-17
  3.6000000E+06  5.4206866E-17
  3.7000000E+06  4.5804331E-17
  3.8000000E+06  3.8864430E-17
  3.9000000E+06  3.3106050E-17
  4.0000000E+06  2.8306987E-17
  4.1000000E+06  2.4290600E-17
  4.2000000E+06  2.0915707E-17
  4.3000000E+06  1.8068818E-17
  4.4000000E+06  1.5658376E-17
  4.5000000E+06  1.3610198E-17
  4.6000000E+06  1.1863909E-17
  4.7000000E+06  1.0370149E-17
  4.8000000E+06  9.0883866E-18
  5.0000000E+06  7.0330171E-18
  5.1250000E+06  6.0204811E-18
  5.2500000E+06  5.1716661E-18
  5.3750000E+06  4.4573390E-18
  5.5000000E+06  3.8539881E-18
  5.6250000E+06  3.3425769E-18
  5.7500000E+06  2.9076261E-18
  5.8750000E+06  2.5364943E-18
  6.0000000E+06  2.2187852E-18
  6.2500000E+06  1.7109007E-18
  6.5000000E+06  1.3319192E-18
  6.6250000E+06  1.1791049E-18
  6.7500000E+06  1.0460544E-18
  7.0000000E+06  8.2842833E-19
  7.2500000E+06  6.6132588E-19
  
  
#  88   9  M5  EION =  3.111000000E+03 eV   259
#  S(0) = 2.216648E+00
  3.1100566E+01  0.0000000E+00
  3.1100566E+03  0.0000000E+00
  3.1100566E+03  8.0003202E-02
  3.1110000E+03  8.0003202E-02
  3.1110311E+03  8.0003202E-02
  3.1110659E+03  6.6905899E-02
  3.1111006E+03  5.6800576E-02
  3.1111354E+03  4.8903099E-02
  3.1111701E+03  4.2642687E-02
  3.1112049E+03  3.7609168E-02
  3.1112396E+03  3.3507237E-02
  3.1112744E+03  3.0122412E-02
  3.1113091E+03  2.7297090E-02
  3.1113786E+03  2.2884557E-02
  3.1114482E+03  1.9631990E-02
  3.1115177E+03  1.7160242E-02
  3.1115872E+03  1.5233416E-02
  3.1116567E+03  1.3698785E-02
  3.1117262E+03  1.2453993E-02
  3.1117957E+03  1.1428345E-02
  3.1118652E+03  1.0571720E-02
  3.1120042E+03  9.2294990E-03
  3.1121432E+03  8.2336957E-03
  3.1122822E+03  7.4715070E-03
  3.1124212E+03  6.8733472E-03
  3.1125603E+03  6.3942396E-03
  3.1126993E+03  6.0039665E-03
  3.1129773E+03  5.4120145E-03
  3.1132553E+03  4.9905790E-03
  3.1135334E+03  4.6807289E-03
  3.1138114E+03  4.4475154E-03
  3.1140894E+03  4.2689779E-03
  3.1143674E+03  4.1306567E-03
  3.1149235E+03  3.9379492E-03
  3.1154796E+03  3.8193839E-03
  3.1165917E+03  3.7059228E-03
  3.1177038E+03  3.6752584E-03
  3.1188159E+03  3.6779711E-03
  3.1199280E+03  3.6899257E-03
  3.1243764E+03  3.6775334E-03
  3.1266007E+03  3.6299395E-03
  3.1288249E+03  3.5739398E-03
  3.1332733E+03  3.4765527E-03
  3.1377218E+03  3.4146735E-03
  3.1421702E+03  3.3751288E-03
  3.1466187E+03  3.3401570E-03
  3.1555156E+03  3.2566102E-03
  3.1599640E+03  3.2119580E-03
  3.1644124E+03  3.1710729E-03
  3.1733093E+03  3.1079772E-03
  3.1777578E+03  3.0848045E-03
  3.1822062E+03  3.0648945E-03
  3.1911031E+03  3.0286484E-03
  3.2000000E+03  2.9922410E-03
  3.2250000E+03  2.9023847E-03
  3.2375000E+03  2.8687971E-03
  3.2500000E+03  2.8368045E-03
  3.2625000E+03  2.8041049E-03
  3.2750000E+03  2.7724373E-03
  3.3000000E+03  2.7161085E-03
  3.3500000E+03  2.6099034E-03
  3.4000000E+03  2.5117293E-03
  3.5000000E+03  2.3272441E-03
  3.6000000E+03  2.1587275E-03
  3.8000000E+03  1.8640870E-03
  4.0000000E+03  1.6179083E-03
  4.2000000E+03  1.4109208E-03
  4.4000000E+03  1.2363621E-03
  4.6000000E+03  1.0882508E-03
  4.8000000E+03  9.6193365E-04
  5.0000000E+03  8.5365046E-04
  5.2500000E+03  7.3907518E-04
  5.5000000E+03  6.4326560E-04
  5.7500000E+03  5.6260272E-04
  6.0000000E+03  4.9427540E-04
  6.5000000E+03  3.8622955E-04
  6.7500000E+03  3.4333550E-04
  7.0000000E+03  3.0625580E-04
  7.2500000E+03  2.7406978E-04
  7.5000000E+03  2.4601748E-04
  8.0000000E+03  1.9992222E-04
  8.5000000E+03  1.6415517E-04
  9.0000000E+03  1.3604914E-04
  9.5000000E+03  1.1370932E-04
  1.0000000E+04  9.5768104E-05
  1.0500000E+04  8.1223065E-05
  1.1000000E+04  6.9329381E-05
  1.1500000E+04  5.9526622E-05
  1.2000000E+04  5.1388288E-05
  1.2500000E+04  4.4586273E-05
  1.3000000E+04  3.8865710E-05
  1.3500000E+04  3.4026797E-05
  1.4000000E+04  2.9911602E-05
  1.4500000E+04  2.6394273E-05
  1.5000000E+04  2.3373805E-05
  1.6000000E+04  1.8512143E-05
  1.7000000E+04  1.4838036E-05
  1.8000000E+04  1.2021200E-05
  1.9000000E+04  9.8336095E-06
  2.0000000E+04  8.1148389E-06
  2.1000000E+04  6.7501052E-06
  2.2000000E+04  5.6560175E-06
  2.3000000E+04  4.7711490E-06
  2.4000000E+04  4.0496763E-06
  2.5000000E+04  3.4570171E-06
  2.6000000E+04  2.9667954E-06
  2.7000000E+04  2.5586929E-06
  2.8000000E+04  2.2169164E-06
  2.9000000E+04  1.9290847E-06
  3.0000000E+04  1.6854137E-06
  3.1000000E+04  1.4781155E-06
  3.2000000E+04  1.3009479E-06
  3.4000000E+04  1.0178051E-06
  3.6000000E+04  8.0592945E-07
  3.8000000E+04  6.4510379E-07
  4.0000000E+04  5.2144995E-07
  4.2000000E+04  4.2526514E-07
  4.4000000E+04  3.4965246E-07
  4.6000000E+04  2.8963554E-07
  4.8000000E+04  2.4157396E-07
  5.0000000E+04  2.0277122E-07
  5.2500000E+04  1.6425860E-07
  5.5000000E+04  1.3418565E-07
  5.7500000E+04  1.1046922E-07
  6.0000000E+04  9.1594875E-08
  6.5000000E+04  6.4196494E-08
  6.7500000E+04  5.4216374E-08
  7.0000000E+04  4.6031453E-08
  7.2500000E+04  3.9276630E-08
  7.5000000E+04  3.3669273E-08
  7.7500000E+04  2.8988776E-08
  8.0000000E+04  2.5061692E-08
  8.2500000E+04  2.1750683E-08
  8.5000000E+04  1.8946267E-08
  9.0000000E+04  1.4522874E-08
  9.5000000E+04  1.1271668E-08
  1.0000000E+05  8.8473473E-09
  1.0500000E+05  7.0158964E-09
  1.1000000E+05  5.6158551E-09
  1.1500000E+05  4.5339670E-09
  1.2000000E+05  3.6895935E-09
  1.2500000E+05  3.0245389E-09
  1.3000000E+05  2.4962699E-09
  1.3500000E+05  2.0733411E-09
  1.4000000E+05  1.7322585E-09
  1.4500000E+05  1.4552964E-09
  1.5000000E+05  1.2289553E-09
  1.5500000E+05  1.0428673E-09
  1.6000000E+05  8.8900711E-10
  1.6500000E+05  7.6111500E-10
  1.7000000E+05  6.5427261E-10
  1.8000000E+05  4.8897547E-10
  1.9000000E+05  3.7051435E-10
  2.0000000E+05  2.8426683E-10
  2.1000000E+05  2.2057025E-10
  2.2000000E+05  1.7291408E-10
  2.3000000E+05  1.3683475E-10
  2.4000000E+05  1.0922264E-10
  2.5000000E+05  8.7879324E-11
  2.6000000E+05  7.1229544E-11
  2.7000000E+05  5.8130595E-11
  2.8000000E+05  4.7743779E-11
  2.9000000E+05  3.9446957E-11
  3.0000000E+05  3.2774129E-11
  3.1000000E+05  2.7372954E-11
  3.2000000E+05  2.2974734E-11
  3.3000000E+05  1.9372912E-11
  3.4000000E+05  1.6407509E-11
  3.5000000E+05  1.3953745E-11
  3.6000000E+05  1.1913644E-11
  3.7000000E+05  1.0209775E-11
  3.8000000E+05  8.7805939E-12
  3.9000000E+05  7.5769151E-12
  4.0000000E+05  6.5592158E-12
  4.2000000E+05  4.9600520E-12
  4.4000000E+05  3.7927398E-12
  4.6000000E+05  2.9298147E-12
  4.8000000E+05  2.2844723E-12
  5.0000000E+05  1.7966853E-12
  5.2500000E+05  1.3455990E-12
  5.5000000E+05  1.0192744E-12
  5.7500000E+05  7.8016143E-13
  6.0000000E+05  6.0288621E-13
  6.2500000E+05  4.7003161E-13
  6.5000000E+05  3.6946998E-13
  6.6250000E+05  3.2851977E-13
  6.7500000E+05  2.9264613E-13
  7.0000000E+05  2.3345072E-13
  7.2500000E+05  1.8747193E-13
  7.5000000E+05  1.5149050E-13
  7.7500000E+05  1.2313436E-13
  8.0000000E+05  1.0063964E-13
  8.2500000E+05  8.2683715E-14
  8.5000000E+05  6.8266688E-14
  8.7500000E+05  5.6626880E-14
  9.0000000E+05  4.7179934E-14
  9.2500000E+05  3.9474532E-14
  9.5000000E+05  3.3159879E-14
  9.7500000E+05  2.7961660E-14
  1.0000000E+06  2.3664136E-14
  1.0250000E+06  2.0096709E-14
  1.0500000E+06  1.7123772E-14
  1.1000000E+06  1.2549464E-14
  1.1500000E+06  9.3050419E-15
  1.2000000E+06  6.9740224E-15
  1.2500000E+06  5.2792269E-15
  1.3000000E+06  4.0333732E-15
  1.3500000E+06  3.1081374E-15
  1.4000000E+06  2.4144429E-15
  1.4500000E+06  1.8897093E-15
  1.5000000E+06  1.4894761E-15
  1.5500000E+06  1.1818173E-15
  1.6000000E+06  9.4358177E-16
  1.6500000E+06  7.5782867E-16
  1.7000000E+06  6.1205123E-16
  1.7500000E+06  4.9693969E-16
  1.8000000E+06  4.0551087E-16
  1.8500000E+06  3.3248875E-16
  1.9000000E+06  2.7385944E-16
  1.9500000E+06  2.2654921E-16
  2.0000000E+06  1.8818965E-16
  2.0500000E+06  1.5694522E-16
  2.1000000E+06  1.3138511E-16
  2.1500000E+06  1.1038778E-16
  2.2000000E+06  9.3069680E-17
  2.2500000E+06  7.8731227E-17
  2.3000000E+06  6.6815861E-17
  2.3500000E+06  5.6878903E-17
  2.4000000E+06  4.8563559E-17
  2.4500000E+06  4.1582346E-17
  2.5000000E+06  3.5702689E-17
  2.6000000E+06  2.6527533E-17
  2.7000000E+06  1.9906069E-17
  2.8000000E+06  1.5075986E-17
  2.9000000E+06  1.1517088E-17
  3.0000000E+06  8.8700069E-18
  3.1000000E+06  6.8836408E-18
  3.2000000E+06  5.3806286E-18
  3.3000000E+06  4.2344201E-18
  3.4000000E+06  3.3538331E-18
  3.5000000E+06  2.6725681E-18
  3.6000000E+06  2.1420042E-18
  3.7000000E+06  1.7261955E-18
  3.8000000E+06  1.3983663E-18
  3.9000000E+06  1.1384262E-18
  4.0000000E+06  9.3119626E-19
  4.1000000E+06  7.6513384E-19
  4.2000000E+06  6.3140410E-19
  4.3000000E+06  5.2320363E-19
  4.4000000E+06  4.3526339E-19
  4.5000000E+06  3.6347917E-19
  4.6000000E+06  3.0463530E-19
  4.7000000E+06  2.5620360E-19
  4.8000000E+06  2.1618722E-19
  5.0000000E+06  1.5538266E-19
  5.1250000E+06  1.2717328E-19
  5.2500000E+06  1.0455668E-19
  5.3750000E+06  8.6341853E-20
  5.5000000E+06  7.1607105E-20
  
  
#  88  10  N1  EION =  1.214000000E+03 eV   271
#  S(0) = 6.976054E-01
  1.2097073E+01  0.0000000E+00
  1.2097073E+03  0.0000000E+00
  1.2097073E+03  3.1710535E-04
  1.2140000E+03  3.1710535E-04
  1.2140119E+03  3.1710535E-04
  1.2176107E+03  3.0750465E-04
  1.2194101E+03  3.0340230E-04
  1.2212095E+03  3.0012659E-04
  1.2230089E+03  2.9769682E-04
  1.2248083E+03  2.9603595E-04
  1.2284071E+03  2.9451792E-04
  1.2320060E+03  2.9450791E-04
  1.2356048E+03  2.9508209E-04
  1.2392036E+03  2.9560273E-04
  1.2428024E+03  2.9572775E-04
  1.2464012E+03  2.9535788E-04
  1.2500000E+03  2.9455530E-04
  1.2562500E+03  2.9256635E-04
  1.2625000E+03  2.9047194E-04
  1.2687500E+03  2.8872493E-04
  1.2750000E+03  2.8740232E-04
  1.2812500E+03  2.8635098E-04
  1.2875000E+03  2.8535801E-04
  1.2937500E+03  2.8426418E-04
  1.3000000E+03  2.8301539E-04
  1.3062500E+03  2.8163697E-04
  1.3125000E+03  2.8020492E-04
  1.3250000E+03  2.7745341E-04
  1.3312500E+03  2.7619830E-04
  1.3375000E+03  2.7501711E-04
  1.3437500E+03  2.7387610E-04
  1.3500000E+03  2.7273689E-04
  1.3625000E+03  2.7038087E-04
  1.3750000E+03  2.6788971E-04
  1.3875000E+03  2.6538014E-04
  1.4000000E+03  2.6295408E-04
  1.4125000E+03  2.6064725E-04
  1.4250000E+03  2.5839786E-04
  1.4500000E+03  2.5385294E-04
  1.4750000E+03  2.4927481E-04
  1.4875000E+03  2.4706027E-04
  1.5000000E+03  2.4490423E-04
  1.5500000E+03  2.3645913E-04
  1.5750000E+03  2.3231206E-04
  1.6000000E+03  2.2829689E-04
  1.6250000E+03  2.2440855E-04
  1.6500000E+03  2.2057051E-04
  1.6625000E+03  2.1866890E-04
  1.6750000E+03  2.1678863E-04
  1.7000000E+03  2.1311369E-04
  1.7250000E+03  2.0954524E-04
  1.7500000E+03  2.0604848E-04
  1.7750000E+03  2.0260920E-04
  1.8000000E+03  1.9924368E-04
  1.8500000E+03  1.9277203E-04
  1.9000000E+03  1.8658572E-04
  1.9500000E+03  1.8064782E-04
  2.0000000E+03  1.7498327E-04
  2.1000000E+03  1.6439688E-04
  2.2000000E+03  1.5468350E-04
  2.3000000E+03  1.4577657E-04
  2.4000000E+03  1.3760114E-04
  2.5000000E+03  1.3007767E-04
  2.6000000E+03  1.2314068E-04
  2.7000000E+03  1.1673380E-04
  2.8000000E+03  1.1080699E-04
  2.9000000E+03  1.0531512E-04
  3.0000000E+03  1.0021772E-04
  3.1000000E+03  9.5478633E-05
  3.2000000E+03  9.1065538E-05
  3.4000000E+03  8.3104986E-05
  3.6000000E+03  7.6139531E-05
  3.8000000E+03  7.0010803E-05
  4.0000000E+03  6.4590335E-05
  4.2000000E+03  5.9773418E-05
  4.4000000E+03  5.5473998E-05
  4.6000000E+03  5.1620834E-05
  4.8000000E+03  4.8154260E-05
  5.0000000E+03  4.5023884E-05
  5.2500000E+03  4.1519934E-05
  5.5000000E+03  3.8407657E-05
  5.7500000E+03  3.5630913E-05
  6.0000000E+03  3.3142869E-05
  6.5000000E+03  2.8884038E-05
  6.7500000E+03  2.7053672E-05
  7.0000000E+03  2.5390386E-05
  7.2500000E+03  2.3874399E-05
  7.5000000E+03  2.2488786E-05
  8.0000000E+03  2.0052468E-05
  8.5000000E+03  1.7986962E-05
  9.0000000E+03  1.6220650E-05
  9.5000000E+03  1.4698440E-05
  1.0000000E+04  1.3377381E-05
  1.0500000E+04  1.2223587E-05
  1.1000000E+04  1.1210026E-05
  1.1500000E+04  1.0314920E-05
  1.2000000E+04  9.5205613E-06
  1.2500000E+04  8.8124349E-06
  1.3000000E+04  8.1785475E-06
  1.3500000E+04  7.6089221E-06
  1.4000000E+04  7.0951972E-06
  1.4500000E+04  6.6303274E-06
  1.5000000E+04  6.2083432E-06
  1.6000000E+04  5.4734092E-06
  1.7000000E+04  4.8577614E-06
  1.8000000E+04  4.3370620E-06
  1.9000000E+04  3.8928716E-06
  2.0000000E+04  3.5110093E-06
  2.1000000E+04  3.1804324E-06
  2.2000000E+04  2.8924352E-06
  2.3000000E+04  2.6400828E-06
  2.4000000E+04  2.4177948E-06
  2.5000000E+04  2.2210398E-06
  2.6000000E+04  2.0461072E-06
  2.7000000E+04  1.8899353E-06
  2.8000000E+04  1.7499794E-06
  2.9000000E+04  1.6241099E-06
  3.0000000E+04  1.5105344E-06
  3.1000000E+04  1.4077349E-06
  3.2000000E+04  1.3144193E-06
  3.3000000E+04  1.2294820E-06
  3.4000000E+04  1.1519727E-06
  3.5000000E+04  1.0810710E-06
  3.6000000E+04  1.0160654E-06
  3.8000000E+04  9.0134458E-07
  4.0000000E+04  8.0372990E-07
  4.2000000E+04  7.2006784E-07
  4.4000000E+04  6.4789142E-07
  4.6000000E+04  5.8524933E-07
  4.8000000E+04  5.3058224E-07
  5.0000000E+04  4.8263302E-07
  5.2500000E+04  4.3060410E-07
  5.5000000E+04  3.8588569E-07
  5.7500000E+04  3.4721504E-07
  5.8750000E+04  3.2982512E-07
  6.0000000E+04  3.1358664E-07
  6.2500000E+04  2.8419224E-07
  6.5000000E+04  2.5837668E-07
  6.7500000E+04  2.3560455E-07
  7.0000000E+04  2.1543509E-07
  7.2500000E+04  1.9750305E-07
  7.5000000E+04  1.8150381E-07
  7.7500000E+04  1.6718170E-07
  8.0000000E+04  1.5432108E-07
  8.2500000E+04  1.4273910E-07
  8.5000000E+04  1.3227991E-07
  8.7500000E+04  1.2281011E-07
  9.0000000E+04  1.1421504E-07
  9.2500000E+04  1.0639577E-07
  9.5000000E+04  9.9266532E-08
  1.0000000E+05  8.6789473E-08
  1.0500000E+05  7.6293322E-08
  1.1000000E+05  6.7400310E-08
  1.1500000E+05  5.9816340E-08
  1.2000000E+05  5.3309988E-08
  1.2500000E+05  4.7697280E-08
  1.3000000E+05  4.2830661E-08
  1.3500000E+05  3.8590867E-08
  1.4000000E+05  3.4880817E-08
  1.4500000E+05  3.1620982E-08
  1.5000000E+05  2.8745715E-08
  1.5500000E+05  2.6200489E-08
  1.6000000E+05  2.3939763E-08
  1.6500000E+05  2.1925303E-08
  1.7000000E+05  2.0124848E-08
  1.7500000E+05  1.8511053E-08
  1.8000000E+05  1.7060641E-08
  1.8500000E+05  1.5753711E-08
  1.9000000E+05  1.4573183E-08
  1.9500000E+05  1.3504348E-08
  2.0000000E+05  1.2534492E-08
  2.0500000E+05  1.1652588E-08
  2.1000000E+05  1.0849040E-08
  2.2000000E+05  9.4445401E-09
  2.3000000E+05  8.2656305E-09
  2.4000000E+05  7.2694401E-09
  2.5000000E+05  6.4224299E-09
  2.6000000E+05  5.6981140E-09
  2.7000000E+05  5.0754053E-09
  2.8000000E+05  4.5373860E-09
  2.9000000E+05  4.0703846E-09
  3.0000000E+05  3.6632676E-09
  3.1000000E+05  3.3069080E-09
  3.2000000E+05  2.9937742E-09
  3.3000000E+05  2.7176220E-09
  3.4000000E+05  2.4732478E-09
  3.5000000E+05  2.2562953E-09
  3.6000000E+05  2.0631001E-09
  3.7000000E+05  1.8905630E-09
  3.8000000E+05  1.7360515E-09
  3.9000000E+05  1.5973192E-09
  4.0000000E+05  1.4724410E-09
  4.1000000E+05  1.3597637E-09
  4.2000000E+05  1.2578623E-09
  4.3000000E+05  1.1655049E-09
  4.4000000E+05  1.0816228E-09
  4.6000000E+05  9.3568264E-10
  4.8000000E+05  8.1392191E-10
  5.0000000E+05  7.1162936E-10
  5.1250000E+05  6.5591914E-10
  5.2500000E+05  6.0563601E-10
  5.3750000E+05  5.6014958E-10
  5.5000000E+05  5.1891400E-10
  5.7500000E+05  4.4736026E-10
  5.8750000E+05  4.1626865E-10
  6.0000000E+05  3.8786456E-10
  6.2500000E+05  3.3804274E-10
  6.5000000E+05  2.9604771E-10
  6.7500000E+05  2.6043472E-10
  7.0000000E+05  2.3006320E-10
  7.2500000E+05  2.0402497E-10
  7.5000000E+05  1.8159187E-10
  7.7500000E+05  1.6217592E-10
  8.0000000E+05  1.4529933E-10
  8.2500000E+05  1.3057106E-10
  8.5000000E+05  1.1766902E-10
  8.7500000E+05  1.0632634E-10
  9.0000000E+05  9.6320652E-11
  9.2500000E+05  8.7466002E-11
  9.5000000E+05  7.9606132E-11
  9.7500000E+05  7.2609193E-11
  1.0000000E+06  6.6363495E-11
  1.0250000E+06  6.0773956E-11
  1.0500000E+06  5.5759310E-11
  1.0750000E+06  5.1249849E-11
  1.1000000E+06  4.7185569E-11
  1.1250000E+06  4.3514650E-11
  1.1500000E+06  4.0192202E-11
  1.1750000E+06  3.7179221E-11
  1.2000000E+06  3.4441722E-11
  1.2250000E+06  3.1950007E-11
  1.2500000E+06  2.9678059E-11
  1.3000000E+06  2.5704792E-11
  1.3500000E+06  2.2369731E-11
  1.4000000E+06  1.9553886E-11
  1.4500000E+06  1.7163423E-11
  1.5000000E+06  1.5123720E-11
  1.5500000E+06  1.3374992E-11
  1.6000000E+06  1.1869009E-11
  1.6500000E+06  1.0566610E-11
  1.7000000E+06  9.4358000E-12
  1.7500000E+06  8.4503017E-12
  1.8000000E+06  7.5884145E-12
  1.8500000E+06  6.8321162E-12
  1.9000000E+06  6.1663666E-12
  1.9500000E+06  5.5785549E-12
  2.0000000E+06  5.0580603E-12
  2.0500000E+06  4.5959070E-12
  2.1000000E+06  4.1844805E-12
  2.1500000E+06  3.8172973E-12
  2.2000000E+06  3.4888223E-12
  2.2500000E+06  3.1943109E-12
  2.3000000E+06  2.9296789E-12
  2.3500000E+06  2.6914003E-12
  2.4000000E+06  2.4764215E-12
  2.4500000E+06  2.2820879E-12
  2.5000000E+06  2.1060863E-12
  2.5500000E+06  1.9463991E-12
  2.6000000E+06  1.8012618E-12
  2.6500000E+06  1.6691276E-12
  2.7000000E+06  1.5486376E-12
  2.8000000E+06  1.3379577E-12
  2.9000000E+06  1.1612476E-12
  3.0000000E+06  1.0122306E-12
  3.1000000E+06  8.8591713E-13
  3.2000000E+06  7.7829754E-13
  3.3000000E+06  6.8616088E-13
  3.4000000E+06  6.0692467E-13
  3.5000000E+06  5.3853115E-13
  3.6000000E+06  4.7932296E-13
  3.7000000E+06  4.2791849E-13
  
  
#  88  11  N2  EION =  1.060000000E+03 eV   277
#  S(0) = 8.259953E-01
  1.0528060E+01  0.0000000E+00
  1.0528060E+03  0.0000000E+00
  1.0528060E+03  2.7927662E-04
  1.0600000E+03  2.7927662E-04
  1.0600105E+03  2.7927662E-04
  1.0601355E+03  2.7821230E-04
  1.0602604E+03  2.7719869E-04
  1.0603854E+03  2.7623415E-04
  1.0605104E+03  2.7531693E-04
  1.0607603E+03  2.7361731E-04
  1.0610102E+03  2.7208554E-04
  1.0615101E+03  2.6947085E-04
  1.0620100E+03  2.6737186E-04
  1.0630097E+03  2.6439017E-04
  1.0640094E+03  2.6260676E-04
  1.0650092E+03  2.6164849E-04
  1.0660089E+03  2.6125039E-04
  1.0670087E+03  2.6122120E-04
  1.0680084E+03  2.6142142E-04
  1.0700079E+03  2.6213208E-04
  1.0720073E+03  2.6287144E-04
  1.0740068E+03  2.6340498E-04
  1.0760063E+03  2.6365896E-04
  1.0800052E+03  2.6342574E-04
  1.0840042E+03  2.6262426E-04
  1.0880031E+03  2.6173241E-04
  1.0920021E+03  2.6104096E-04
  1.0960010E+03  2.6065148E-04
  1.1000000E+03  2.6053571E-04
  1.1062500E+03  2.6067661E-04
  1.1125000E+03  2.6088494E-04
  1.1187500E+03  2.6094146E-04
  1.1250000E+03  2.6080809E-04
  1.1312500E+03  2.6055215E-04
  1.1375000E+03  2.6026271E-04
  1.1500000E+03  2.5978079E-04
  1.1625000E+03  2.5940880E-04
  1.1750000E+03  2.5896310E-04
  1.1812500E+03  2.5868971E-04
  1.1875000E+03  2.5839096E-04
  1.2000000E+03  2.5776648E-04
  1.2250000E+03  2.5651817E-04
  1.2375000E+03  2.5584822E-04
  1.2500000E+03  2.5512565E-04
  1.3000000E+03  2.5199006E-04
  1.3500000E+03  2.4847024E-04
  1.4000000E+03  2.4469711E-04
  1.4500000E+03  2.4064674E-04
  1.5000000E+03  2.3643790E-04
  1.6000000E+03  2.2762184E-04
  1.7000000E+03  2.1855965E-04
  1.8000000E+03  2.0944559E-04
  1.9000000E+03  2.0046219E-04
  2.0000000E+03  1.9168400E-04
  2.1000000E+03  1.8321292E-04
  2.2000000E+03  1.7508307E-04
  2.3000000E+03  1.6731086E-04
  2.4000000E+03  1.5990684E-04
  2.5000000E+03  1.5287295E-04
  2.6000000E+03  1.4620273E-04
  2.7000000E+03  1.3988464E-04
  2.8000000E+03  1.3390417E-04
  2.9000000E+03  1.2824542E-04
  3.0000000E+03  1.2289177E-04
  3.1000000E+03  1.1782654E-04
  3.2000000E+03  1.1303328E-04
  3.4000000E+03  1.0419938E-04
  3.6000000E+03  9.6270273E-05
  3.8000000E+03  8.9138250E-05
  4.0000000E+03  8.2708155E-05
  4.2000000E+03  7.6896917E-05
  4.4000000E+03  7.1632900E-05
  4.6000000E+03  6.6853419E-05
  4.8000000E+03  6.2503266E-05
  5.0000000E+03  5.8534535E-05
  5.2500000E+03  5.4047554E-05
  5.5000000E+03  5.0022817E-05
  5.7500000E+03  4.6401121E-05
  6.0000000E+03  4.3132161E-05
  6.5000000E+03  3.7487566E-05
  6.7500000E+03  3.5043699E-05
  7.0000000E+03  3.2814294E-05
  7.2500000E+03  3.0775743E-05
  7.5000000E+03  2.8907563E-05
  8.0000000E+03  2.5613120E-05
  8.5000000E+03  2.2813031E-05
  9.0000000E+03  2.0415998E-05
  9.5000000E+03  1.8350552E-05
  1.0000000E+04  1.6560146E-05
  1.0500000E+04  1.4999605E-05
  1.1000000E+04  1.3632509E-05
  1.1500000E+04  1.2429250E-05
  1.2000000E+04  1.1365575E-05
  1.2500000E+04  1.0421480E-05
  1.3000000E+04  9.5803537E-06
  1.3500000E+04  8.8283152E-06
  1.4000000E+04  8.1536979E-06
  1.4500000E+04  7.5466468E-06
  1.5000000E+04  6.9987936E-06
  1.5500000E+04  6.5029984E-06
  1.6000000E+04  6.0531440E-06
  1.6500000E+04  5.6439664E-06
  1.7000000E+04  5.2709168E-06
  1.8000000E+04  4.6179370E-06
  1.9000000E+04  4.0683463E-06
  2.0000000E+04  3.6023139E-06
  2.1000000E+04  3.2044467E-06
  2.2000000E+04  2.8626632E-06
  2.3000000E+04  2.5673830E-06
  2.4000000E+04  2.3109404E-06
  2.5000000E+04  2.0871463E-06
  2.6000000E+04  1.8909656E-06
  2.7000000E+04  1.7182716E-06
  2.8000000E+04  1.5656589E-06
  2.9000000E+04  1.4302994E-06
  3.0000000E+04  1.3098315E-06
  3.1000000E+04  1.2022713E-06
  3.2000000E+04  1.1059440E-06
  3.3000000E+04  1.0194292E-06
  3.4000000E+04  9.4151663E-07
  3.5000000E+04  8.7117052E-07
  3.6000000E+04  8.0750108E-07
  3.8000000E+04  6.9722603E-07
  4.0000000E+04  6.0569900E-07
  4.2000000E+04  5.2913279E-07
  4.4000000E+04  4.6461976E-07
  4.6000000E+04  4.0990237E-07
  4.8000000E+04  3.6321000E-07
  5.0000000E+04  3.2314100E-07
  5.2500000E+04  2.8068521E-07
  5.5000000E+04  2.4512556E-07
  5.7500000E+04  2.1513605E-07
  5.8750000E+04  2.0189791E-07
  6.0000000E+04  1.8968342E-07
  6.2500000E+04  1.6795455E-07
  6.5000000E+04  1.4930397E-07
  6.7500000E+04  1.3321484E-07
  7.0000000E+04  1.1927012E-07
  7.2500000E+04  1.0713099E-07
  7.5000000E+04  9.6520239E-08
  7.7500000E+04  8.7209630E-08
  8.0000000E+04  7.9010197E-08
  8.2500000E+04  7.1764610E-08
  8.5000000E+04  6.5341193E-08
  8.7500000E+04  5.9629220E-08
  9.0000000E+04  5.4535155E-08
  9.2500000E+04  4.9979639E-08
  9.5000000E+04  4.5895064E-08
  9.7500000E+04  4.2223611E-08
  1.0000000E+05  3.8915646E-08
  1.0250000E+05  3.5928417E-08
  1.0500000E+05  3.3224975E-08
  1.1000000E+05  2.8545490E-08
  1.1500000E+05  2.4667443E-08
  1.2000000E+05  2.1430477E-08
  1.2500000E+05  1.8710696E-08
  1.3000000E+05  1.6411442E-08
  1.3500000E+05  1.4456608E-08
  1.4000000E+05  1.2785773E-08
  1.4500000E+05  1.1350595E-08
  1.5000000E+05  1.0112109E-08
  1.5500000E+05  9.0386970E-09
  1.6000000E+05  8.1045408E-09
  1.6500000E+05  7.2884312E-09
  1.7000000E+05  6.5728469E-09
  1.7500000E+05  5.9432385E-09
  1.8000000E+05  5.3874636E-09
  1.8500000E+05  4.8953405E-09
  1.9000000E+05  4.4582930E-09
  1.9500000E+05  4.0690678E-09
  2.0000000E+05  3.7215052E-09
  2.0500000E+05  3.4103538E-09
  2.1000000E+05  3.1311202E-09
  2.1500000E+05  2.8799465E-09
  2.2000000E+05  2.6535092E-09
  2.2500000E+05  2.4489363E-09
  2.3000000E+05  2.2637381E-09
  2.4000000E+05  1.9430845E-09
  2.5000000E+05  1.6773291E-09
  2.6000000E+05  1.4555566E-09
  2.7000000E+05  1.2693050E-09
  2.8000000E+05  1.1119542E-09
  2.9000000E+05  9.7828177E-10
  3.0000000E+05  8.6413436E-10
  3.1000000E+05  7.6618501E-10
  3.2000000E+05  6.8175018E-10
  3.3000000E+05  6.0865129E-10
  3.4000000E+05  5.4510886E-10
  3.5000000E+05  4.8966103E-10
  3.6000000E+05  4.4110037E-10
  3.7000000E+05  3.9842457E-10
  3.8000000E+05  3.6079755E-10
  3.9000000E+05  3.2751857E-10
  4.0000000E+05  2.9799785E-10
  4.1000000E+05  2.7173690E-10
  4.2000000E+05  2.4831274E-10
  4.3000000E+05  2.2736509E-10
  4.4000000E+05  2.0858585E-10
  4.5000000E+05  1.9171079E-10
  4.6000000E+05  1.7651251E-10
  4.7000000E+05  1.6279471E-10
  4.8000000E+05  1.5038742E-10
  5.0000000E+05  1.2893294E-10
  5.1250000E+05  1.1745520E-10
  5.2500000E+05  1.0723011E-10
  5.3750000E+05  9.8096903E-11
  5.5000000E+05  8.9918322E-11
  5.7500000E+05  7.5971511E-11
  5.8750000E+05  7.0015314E-11
  6.0000000E+05  6.4633029E-11
  6.1250000E+05  5.9759423E-11
  6.2500000E+05  5.5337766E-11
  6.3750000E+05  5.1318585E-11
  6.5000000E+05  4.7658623E-11
  6.7500000E+05  4.1269266E-11
  7.0000000E+05  3.5917731E-11
  7.2500000E+05  3.1407672E-11
  7.5000000E+05  2.7584840E-11
  7.7500000E+05  2.4327052E-11
  8.0000000E+05  2.1536786E-11
  8.2500000E+05  1.9135639E-11
  8.5000000E+05  1.7060161E-11
  8.7500000E+05  1.5258660E-11
  9.0000000E+05  1.3688786E-11
  9.2500000E+05  1.2315644E-11
  9.5000000E+05  1.1110337E-11
  9.7500000E+05  1.0048796E-11
  1.0000000E+06  9.1108903E-12
  1.0250000E+06  8.2797080E-12
  1.0500000E+06  7.5409825E-12
  1.0750000E+06  6.8826297E-12
  1.1000000E+06  6.2943766E-12
  1.1250000E+06  5.7674531E-12
  1.1500000E+06  5.2943443E-12
  1.1750000E+06  4.8685892E-12
  1.2000000E+06  4.4846142E-12
  1.2250000E+06  4.1375948E-12
  1.2500000E+06  3.8233442E-12
  1.3000000E+06  3.2790419E-12
  1.3500000E+06  2.8277484E-12
  1.4000000E+06  2.4510476E-12
  1.4500000E+06  2.1346449E-12
  1.5000000E+06  1.8673420E-12
  1.5500000E+06  1.6402920E-12
  1.6000000E+06  1.4464508E-12
  1.6500000E+06  1.2801713E-12
  1.7000000E+06  1.1368954E-12
  1.7500000E+06  1.0129216E-12
  1.8000000E+06  9.0522505E-13
  1.8500000E+06  8.1131862E-13
  1.9000000E+06  7.2914665E-13
  1.9500000E+06  6.5700108E-13
  2.0000000E+06  5.9345617E-13
  2.0500000E+06  5.3731673E-13
  2.1000000E+06  4.8757652E-13
  2.1500000E+06  4.4338492E-13
  2.2000000E+06  4.0402015E-13
  2.2500000E+06  3.6886733E-13
  2.3000000E+06  3.3740073E-13
  2.3500000E+06  3.0916937E-13
  2.4000000E+06  2.8378513E-13
  2.4500000E+06  2.6091300E-13
  2.5000000E+06  2.4026290E-13
  2.5500000E+06  2.2158291E-13
  2.6000000E+06  2.0465365E-13
  2.6500000E+06  1.8928359E-13
  2.7000000E+06  1.7530514E-13
  2.8000000E+06  1.5095287E-13
  2.9000000E+06  1.3061933E-13
  3.0000000E+06  1.1354174E-13
  3.1000000E+06  9.9118502E-14
  3.2000000E+06  8.6871829E-14
  3.3000000E+06  7.6421284E-14
  3.4000000E+06  6.7462487E-14
  3.5000000E+06  5.9753572E-14
  3.6000000E+06  5.3097640E-14
  3.7000000E+06  4.7331838E-14
  
  
#  88  12  N3  EION =  8.840000000E+02 eV   277
#  S(0) = 2.441817E+00
  8.7599936E+00  0.0000000E+00
  8.7599936E+02  0.0000000E+00
  8.7599936E+02  1.7704554E-03
  8.8400000E+02  1.7704554E-03
  8.8400867E+02  1.7704554E-03
  8.8420857E+02  1.7514476E-03
  8.8440846E+02  1.7342021E-03
  8.8460835E+02  1.7185404E-03
  8.8480824E+02  1.7043045E-03
  8.8520802E+02  1.6795667E-03
  8.8560781E+02  1.6590501E-03
  8.8640737E+02  1.6278679E-03
  8.8720694E+02  1.6064328E-03
  8.8800651E+02  1.5918890E-03
  8.8880607E+02  1.5822723E-03
  8.8960564E+02  1.5761844E-03
  8.9040520E+02  1.5726028E-03
  8.9200434E+02  1.5700957E-03
  8.9360347E+02  1.5706277E-03
  8.9520260E+02  1.5718599E-03
  8.9680173E+02  1.5725392E-03
  9.0000000E+02  1.5703906E-03
  9.0625000E+02  1.5549381E-03
  9.0937500E+02  1.5453656E-03
  9.1250000E+02  1.5365666E-03
  9.1562500E+02  1.5292270E-03
  9.1875000E+02  1.5234905E-03
  9.2500000E+02  1.5158019E-03
  9.3125000E+02  1.5103504E-03
  9.3750000E+02  1.5043796E-03
  9.4375000E+02  1.4967922E-03
  9.5000000E+02  1.4878628E-03
  9.5625000E+02  1.4784163E-03
  9.6250000E+02  1.4691592E-03
  9.6875000E+02  1.4604292E-03
  9.7500000E+02  1.4521919E-03
  9.8125000E+02  1.4442029E-03
  9.8750000E+02  1.4361976E-03
  1.0000000E+03  1.4195702E-03
  1.0250000E+03  1.3853092E-03
  1.0375000E+03  1.3689295E-03
  1.0500000E+03  1.3529536E-03
  1.0750000E+03  1.3209483E-03
  1.1000000E+03  1.2893821E-03
  1.1250000E+03  1.2591690E-03
  1.1500000E+03  1.2296207E-03
  1.1750000E+03  1.2006844E-03
  1.2000000E+03  1.1727234E-03
  1.2500000E+03  1.1193210E-03
  1.3000000E+03  1.0688708E-03
  1.3500000E+03  1.0214046E-03
  1.4000000E+03  9.7665881E-04
  1.4500000E+03  9.3450910E-04
  1.5000000E+03  8.9474989E-04
  1.6000000E+03  8.2192614E-04
  1.7000000E+03  7.5695173E-04
  1.8000000E+03  6.9892961E-04
  1.9000000E+03  6.4687877E-04
  2.0000000E+03  6.0011027E-04
  2.1000000E+03  5.5798123E-04
  2.2000000E+03  5.1991080E-04
  2.3000000E+03  4.8540971E-04
  2.4000000E+03  4.5406077E-04
  2.5000000E+03  4.2550459E-04
  2.6000000E+03  3.9942898E-04
  2.7000000E+03  3.7556217E-04
  2.8000000E+03  3.5366737E-04
  2.9000000E+03  3.3353772E-04
  3.0000000E+03  3.1499223E-04
  3.1000000E+03  2.9787205E-04
  3.2000000E+03  2.8203741E-04
  3.4000000E+03  2.5374602E-04
  3.6000000E+03  2.2929218E-04
  3.8000000E+03  2.0802403E-04
  4.0000000E+03  1.8942214E-04
  4.2000000E+03  1.7306712E-04
  4.4000000E+03  1.5861684E-04
  4.6000000E+03  1.4579226E-04
  4.8000000E+03  1.3436432E-04
  5.0000000E+03  1.2414229E-04
  5.2500000E+03  1.1281925E-04
  5.5000000E+03  1.0287436E-04
  5.7500000E+03  9.4098584E-05
  6.0000000E+03  8.6320593E-05
  6.5000000E+03  7.3215158E-05
  6.7500000E+03  6.7671679E-05
  7.0000000E+03  6.2685635E-05
  7.2500000E+03  5.8187124E-05
  7.5000000E+03  5.4116676E-05
  8.0000000E+03  4.7063923E-05
  8.5000000E+03  4.1200504E-05
  9.0000000E+03  3.6281913E-05
  9.5000000E+03  3.2122465E-05
  1.0000000E+04  2.8579217E-05
  1.0500000E+04  2.5540781E-05
  1.1000000E+04  2.2919384E-05
  1.1500000E+04  2.0645156E-05
  1.2000000E+04  1.8661968E-05
  1.2500000E+04  1.6924343E-05
  1.3000000E+04  1.5395151E-05
  1.3500000E+04  1.4043862E-05
  1.4000000E+04  1.2845195E-05
  1.4500000E+04  1.1778095E-05
  1.5000000E+04  1.0824923E-05
  1.6000000E+04  9.2032091E-06
  1.7000000E+04  7.8862294E-06
  1.8000000E+04  6.8055837E-06
  1.9000000E+04  5.9105757E-06
  2.0000000E+04  5.1630665E-06
  2.1000000E+04  4.5339752E-06
  2.2000000E+04  4.0008569E-06
  2.3000000E+04  3.5461921E-06
  2.4000000E+04  3.1561665E-06
  2.5000000E+04  2.8197861E-06
  2.6000000E+04  2.5282232E-06
  2.7000000E+04  2.2743350E-06
  2.8000000E+04  2.0522985E-06
  2.9000000E+04  1.8573340E-06
  3.0000000E+04  1.6854936E-06
  3.1000000E+04  1.5334971E-06
  3.2000000E+04  1.3986038E-06
  3.4000000E+04  1.1712788E-06
  3.6000000E+04  9.8904722E-07
  3.8000000E+04  8.4143099E-07
  4.0000000E+04  7.2072059E-07
  4.2000000E+04  6.2116151E-07
  4.4000000E+04  5.3840150E-07
  4.6000000E+04  4.6911014E-07
  4.8000000E+04  4.1071066E-07
  5.0000000E+04  3.6118960E-07
  5.2500000E+04  3.0938674E-07
  5.5000000E+04  2.6659090E-07
  5.7500000E+04  2.3097158E-07
  5.8750000E+04  2.1540007E-07
  6.0000000E+04  2.0112166E-07
  6.2500000E+04  1.7594821E-07
  6.5000000E+04  1.5459414E-07
  6.7500000E+04  1.3638148E-07
  7.0000000E+04  1.2076946E-07
  7.2500000E+04  1.0732344E-07
  7.5000000E+04  9.5691679E-08
  7.7500000E+04  8.5587601E-08
  8.0000000E+04  7.6776282E-08
  8.2500000E+04  6.9064045E-08
  8.5000000E+04  6.2290343E-08
  8.7500000E+04  5.6321409E-08
  9.0000000E+04  5.1045250E-08
  9.2500000E+04  4.6367660E-08
  9.5000000E+04  4.2209069E-08
  1.0000000E+05  3.5189011E-08
  1.0500000E+05  2.9555876E-08
  1.1000000E+05  2.4994330E-08
  1.1500000E+05  2.1269627E-08
  1.2000000E+05  1.8204878E-08
  1.2500000E+05  1.5665287E-08
  1.3000000E+05  1.3547076E-08
  1.3500000E+05  1.1769584E-08
  1.4000000E+05  1.0269561E-08
  1.4500000E+05  8.9970059E-09
  1.5000000E+05  7.9120862E-09
  1.5500000E+05  6.9828457E-09
  1.6000000E+05  6.1834751E-09
  1.6500000E+05  5.4929969E-09
  1.7000000E+05  4.8942637E-09
  1.7500000E+05  4.3731818E-09
  1.8000000E+05  3.9181058E-09
  1.8500000E+05  3.5193653E-09
  1.9000000E+05  3.1688933E-09
  1.9500000E+05  2.8599308E-09
  2.0000000E+05  2.5867901E-09
  2.0500000E+05  2.3446652E-09
  2.1000000E+05  2.1294805E-09
  2.2000000E+05  1.7665627E-09
  2.3000000E+05  1.4758819E-09
  2.4000000E+05  1.2410784E-09
  2.5000000E+05  1.0499246E-09
  2.6000000E+05  8.9317812E-10
  2.7000000E+05  7.6378155E-10
  2.8000000E+05  6.5629503E-10
  2.9000000E+05  5.6648837E-10
  3.0000000E+05  4.9104491E-10
  3.1000000E+05  4.2734417E-10
  3.2000000E+05  3.7330075E-10
  3.3000000E+05  3.2724387E-10
  3.4000000E+05  2.8782648E-10
  3.5000000E+05  2.5395609E-10
  3.6000000E+05  2.2474161E-10
  3.7000000E+05  1.9945237E-10
  3.8000000E+05  1.7748624E-10
  3.9000000E+05  1.5834467E-10
  4.0000000E+05  1.4161299E-10
  4.1000000E+05  1.2694475E-10
  4.2000000E+05  1.1404940E-10
  4.3000000E+05  1.0268229E-10
  4.4000000E+05  9.2636624E-11
  4.5000000E+05  8.3737018E-11
  4.6000000E+05  7.5834179E-11
  4.7000000E+05  6.8800648E-11
  4.8000000E+05  6.2527260E-11
  5.0000000E+05  5.1898810E-11
  5.1250000E+05  4.6340106E-11
  5.2500000E+05  4.1471865E-11
  5.3750000E+05  3.7196624E-11
  5.5000000E+05  3.3432300E-11
  5.6250000E+05  3.0109515E-11
  5.7500000E+05  2.7169426E-11
  5.8750000E+05  2.4561959E-11
  6.0000000E+05  2.2244367E-11
  6.2500000E+05  1.8337547E-11
  6.5000000E+05  1.5213451E-11
  6.6250000E+05  1.3888230E-11
  6.7500000E+05  1.2696579E-11
  7.0000000E+05  1.0654802E-11
  7.2500000E+05  8.9877032E-12
  7.5000000E+05  7.6182845E-12
  7.7500000E+05  6.4870049E-12
  8.0000000E+05  5.5474653E-12
  8.2500000E+05  4.7632444E-12
  8.5000000E+05  4.1055609E-12
  8.7500000E+05  3.5515253E-12
  9.0000000E+05  3.0828240E-12
  9.2500000E+05  2.6847210E-12
  9.5000000E+05  2.3452926E-12
  9.7500000E+05  2.0548413E-12
  1.0000000E+06  1.8054417E-12
  1.0250000E+06  1.5905874E-12
  1.0500000E+06  1.4049121E-12
  1.0750000E+06  1.2439715E-12
  1.1000000E+06  1.1040697E-12
  1.1250000E+06  9.8212197E-13
  1.1500000E+06  8.7554358E-13
  1.1750000E+06  7.8216164E-13
  1.2000000E+06  7.0014312E-13
  1.2250000E+06  6.2793674E-13
  1.2500000E+06  5.6422566E-13
  1.2750000E+06  5.0788888E-13
  1.3000000E+06  4.5796911E-13
  1.3250000E+06  4.1364657E-13
  1.3500000E+06  3.7421734E-13
  1.4000000E+06  3.0769800E-13
  1.4500000E+06  2.5448729E-13
  1.5000000E+06  2.1163735E-13
  1.5500000E+06  1.7691378E-13
  1.6000000E+06  1.4860909E-13
  1.6500000E+06  1.2540838E-13
  1.7000000E+06  1.0629139E-13
  1.7500000E+06  9.0460988E-14
  1.8000000E+06  7.7290388E-14
  1.8500000E+06  6.6283690E-14
  1.9000000E+06  5.7046262E-14
  1.9500000E+06  4.9262324E-14
  2.0000000E+06  4.2677879E-14
  2.0500000E+06  3.7087612E-14
  2.1000000E+06  3.2324741E-14
  2.1500000E+06  2.8253170E-14
  2.2000000E+06  2.4761358E-14
  2.2500000E+06  2.1757493E-14
  2.3000000E+06  1.9165707E-14
  2.3500000E+06  1.6923089E-14
  2.4000000E+06  1.4977280E-14
  2.4500000E+06  1.3284551E-14
  2.5000000E+06  1.1808268E-14
  2.5500000E+06  1.0517664E-14
  2.6000000E+06  9.3867737E-15
  2.6500000E+06  8.3936171E-15
  2.7000000E+06  7.5195314E-15
  2.7500000E+06  6.7486297E-15
  2.8000000E+06  6.0673323E-15
  2.8500000E+06  5.4639788E-15
  2.9000000E+06  4.9285808E-15
  2.9500000E+06  4.4525680E-15
  3.0000000E+06  4.0285671E-15
  3.0500000E+06  3.6502188E-15
  3.1000000E+06  3.3120262E-15
  3.2000000E+06  2.7378859E-15
  3.3000000E+06  2.2754155E-15
  3.4000000E+06  1.9009953E-15
  
  
#  88  13  N4  EION =  6.420000000E+02 eV   282
#  S(0) = 3.333334E+00
  6.3654623E+00  0.0000000E+00
  6.3654623E+02  0.0000000E+00
  6.3654623E+02  7.4644912E-03
  6.4200000E+02  7.4644912E-03
  6.4200637E+02  7.4644912E-03
  6.4201886E+02  7.2673883E-03
  6.4203135E+02  7.0810376E-03
  6.4204384E+02  6.9046428E-03
  6.4205633E+02  6.7374809E-03
  6.4208131E+02  6.4282845E-03
  6.4210629E+02  6.1488524E-03
  6.4215625E+02  5.6645244E-03
  6.4220621E+02  5.2604262E-03
  6.4225617E+02  4.9191494E-03
  6.4230613E+02  4.6278378E-03
  6.4235609E+02  4.3768220E-03
  6.4240605E+02  4.1587055E-03
  6.4250597E+02  3.7994441E-03
  6.4260589E+02  3.5171128E-03
  6.4270581E+02  3.2904836E-03
  6.4280573E+02  3.1053289E-03
  6.4300557E+02  2.8228679E-03
  6.4320541E+02  2.6196467E-03
  6.4340525E+02  2.4681724E-03
  6.4360509E+02  2.3522044E-03
  6.4380494E+02  2.2615789E-03
  6.4400478E+02  2.1896319E-03
  6.4420462E+02  2.1318228E-03
  6.4440446E+02  2.0849555E-03
  6.4480414E+02  2.0153954E-03
  6.4520382E+02  1.9686088E-03
  6.4560350E+02  1.9373236E-03
  6.4600318E+02  1.9169646E-03
  6.4640287E+02  1.9044944E-03
  6.4680255E+02  1.8978046E-03
  6.4760191E+02  1.8960775E-03
  6.4840127E+02  1.9036333E-03
  6.4920064E+02  1.9156165E-03
  6.5000000E+02  1.9289977E-03
  6.5156250E+02  1.9526982E-03
  6.5312500E+02  1.9684744E-03
  6.5468750E+02  1.9755669E-03
  6.5625000E+02  1.9758852E-03
  6.5937500E+02  1.9664235E-03
  6.6250000E+02  1.9558657E-03
  6.6562500E+02  1.9505190E-03
  6.6875000E+02  1.9503769E-03
  6.7187500E+02  1.9530174E-03
  6.7500000E+02  1.9558837E-03
  6.8125000E+02  1.9566316E-03
  6.8750000E+02  1.9507032E-03
  6.9375000E+02  1.9441254E-03
  7.0000000E+02  1.9418000E-03
  7.0625000E+02  1.9445185E-03
  7.1250000E+02  1.9503034E-03
  7.2500000E+02  1.9618058E-03
  7.3750000E+02  1.9687258E-03
  7.5000000E+02  1.9754940E-03
  7.6250000E+02  1.9844881E-03
  7.7500000E+02  1.9931270E-03
  7.8750000E+02  1.9989881E-03
  8.0000000E+02  2.0022033E-03
  8.2500000E+02  2.0060899E-03
  8.5000000E+02  2.0059391E-03
  8.7500000E+02  1.9987238E-03
  9.0000000E+02  1.9872017E-03
  9.2500000E+02  1.9724097E-03
  9.5000000E+02  1.9530920E-03
  1.0000000E+03  1.9061580E-03
  1.0500000E+03  1.8508175E-03
  1.1000000E+03  1.7896238E-03
  1.1500000E+03  1.7254369E-03
  1.2000000E+03  1.6593717E-03
  1.2500000E+03  1.5930590E-03
  1.3000000E+03  1.5274061E-03
  1.3500000E+03  1.4629412E-03
  1.4000000E+03  1.4000960E-03
  1.4500000E+03  1.3392884E-03
  1.5000000E+03  1.2807723E-03
  1.6000000E+03  1.1707682E-03
  1.7000000E+03  1.0702320E-03
  1.8000000E+03  9.7897345E-04
  1.9000000E+03  8.9644365E-04
  2.0000000E+03  8.2192526E-04
  2.1000000E+03  7.5467467E-04
  2.2000000E+03  6.9397106E-04
  2.3000000E+03  6.3914036E-04
  2.4000000E+03  5.8956352E-04
  2.5000000E+03  5.4468025E-04
  2.6000000E+03  5.0398813E-04
  2.7000000E+03  4.6703935E-04
  2.8000000E+03  4.3343637E-04
  2.9000000E+03  4.0282713E-04
  3.0000000E+03  3.7489989E-04
  3.1000000E+03  3.4937913E-04
  3.2000000E+03  3.2602077E-04
  3.4000000E+03  2.8495055E-04
  3.6000000E+03  2.5023448E-04
  3.8000000E+03  2.2072078E-04
  4.0000000E+03  1.9549334E-04
  4.2000000E+03  1.7382176E-04
  4.4000000E+03  1.5511706E-04
  4.6000000E+03  1.3889978E-04
  4.8000000E+03  1.2477860E-04
  5.0000000E+03  1.1243331E-04
  5.2500000E+03  9.9101297E-05
  5.5000000E+03  8.7715167E-05
  5.7500000E+03  7.7939732E-05
  6.0000000E+03  6.9505939E-05
  6.5000000E+03  5.5833983E-05
  6.7500000E+03  5.0273595E-05
  7.0000000E+03  4.5395555E-05
  7.2500000E+03  4.1100722E-05
  7.5000000E+03  3.7306520E-05
  8.0000000E+03  3.0954497E-05
  8.5000000E+03  2.5906901E-05
  9.0000000E+03  2.1852698E-05
  9.5000000E+03  1.8564645E-05
  1.0000000E+04  1.5874303E-05
  1.0500000E+04  1.3655171E-05
  1.1000000E+04  1.1811098E-05
  1.1500000E+04  1.0268184E-05
  1.2000000E+04  8.9690580E-06
  1.2500000E+04  7.8687654E-06
  1.3000000E+04  6.9317705E-06
  1.3500000E+04  6.1297632E-06
  1.4000000E+04  5.4400180E-06
  1.4500000E+04  4.8441634E-06
  1.5000000E+04  4.3272547E-06
  1.6000000E+04  3.4835011E-06
  1.7000000E+04  2.8343552E-06
  1.8000000E+04  2.3284000E-06
  1.9000000E+04  1.9294154E-06
  2.0000000E+04  1.6114449E-06
  2.1000000E+04  1.3555955E-06
  2.2000000E+04  1.1479199E-06
  2.3000000E+04  9.7798936E-07
  2.4000000E+04  8.3791221E-07
  2.5000000E+04  7.2165298E-07
  2.6000000E+04  6.2454914E-07
  2.7000000E+04  5.4296547E-07
  2.8000000E+04  4.7404383E-07
  2.9000000E+04  4.1551907E-07
  3.0000000E+04  3.6558272E-07
  3.1000000E+04  3.2278096E-07
  3.2000000E+04  2.8593758E-07
  3.4000000E+04  2.2647004E-07
  3.6000000E+04  1.8140245E-07
  3.8000000E+04  1.4678801E-07
  4.0000000E+04  1.1987868E-07
  4.2000000E+04  9.8728300E-08
  4.4000000E+04  8.1936941E-08
  4.6000000E+04  6.8483276E-08
  4.8000000E+04  5.7612533E-08
  5.0000000E+04  4.8760224E-08
  5.2500000E+04  3.9892967E-08
  5.5000000E+04  3.2900294E-08
  5.7500000E+04  2.7333447E-08
  5.8750000E+04  2.4978124E-08
  6.0000000E+04  2.2862973E-08
  6.2500000E+04  1.9244072E-08
  6.5000000E+04  1.6292718E-08
  6.7500000E+04  1.3869138E-08
  7.0000000E+04  1.1866153E-08
  7.2500000E+04  1.0200823E-08
  7.5000000E+04  8.8084352E-09
  7.7500000E+04  7.6381048E-09
  8.0000000E+04  6.6495298E-09
  8.2500000E+04  5.8105713E-09
  8.5000000E+04  5.0954344E-09
  8.7500000E+04  4.4832916E-09
  9.0000000E+04  3.9572314E-09
  9.2500000E+04  3.5034472E-09
  9.5000000E+04  3.1106090E-09
  1.0000000E+05  2.4720029E-09
  1.0500000E+05  1.9841547E-09
  1.1000000E+05  1.6071461E-09
  1.1500000E+05  1.3126998E-09
  1.2000000E+05  1.0804924E-09
  1.2500000E+05  8.9572321E-10
  1.3000000E+05  7.4747871E-10
  1.3500000E+05  6.2762135E-10
  1.4000000E+05  5.3001976E-10
  1.4500000E+05  4.5000876E-10
  1.5000000E+05  3.8400644E-10
  1.5500000E+05  3.2923936E-10
  1.6000000E+05  2.8354348E-10
  1.6500000E+05  2.4521760E-10
  1.7000000E+05  2.1291486E-10
  1.7500000E+05  1.8556208E-10
  1.8000000E+05  1.6229886E-10
  1.8500000E+05  1.4243128E-10
  1.9000000E+05  1.2539655E-10
  1.9500000E+05  1.1073582E-10
  2.0000000E+05  9.8073104E-11
  2.0500000E+05  8.7098842E-11
  2.1000000E+05  7.7556980E-11
  2.2000000E+05  6.1954874E-11
  2.3000000E+05  4.9951037E-11
  2.4000000E+05  4.0616648E-11
  2.5000000E+05  3.3286522E-11
  2.6000000E+05  2.7477932E-11
  2.7000000E+05  2.2836235E-11
  2.8000000E+05  1.9097951E-11
  2.9000000E+05  1.6065285E-11
  3.0000000E+05  1.3588287E-11
  3.1000000E+05  1.1552241E-11
  3.2000000E+05  9.8686421E-12
  3.3000000E+05  8.4686581E-12
  3.4000000E+05  7.2983443E-12
  3.5000000E+05  6.3151355E-12
  3.6000000E+05  5.4852218E-12
  3.7000000E+05  4.7815770E-12
  3.8000000E+05  4.1824666E-12
  3.9000000E+05  3.6703146E-12
  4.0000000E+05  3.2308314E-12
  4.1000000E+05  2.8523393E-12
  4.2000000E+05  2.5252478E-12
  4.3000000E+05  2.2416449E-12
  4.4000000E+05  1.9949753E-12
  4.6000000E+05  1.5915167E-12
  4.8000000E+05  1.2810686E-12
  5.0000000E+05  1.0397072E-12
  5.1250000E+05  9.1609669E-13
  5.2500000E+05  8.0946965E-13
  5.3750000E+05  7.1718639E-13
  5.5000000E+05  6.3706367E-13
  5.7500000E+05  5.0634708E-13
  6.0000000E+05  4.0610584E-13
  6.2500000E+05  3.2842869E-13
  6.5000000E+05  2.6765547E-13
  6.6250000E+05  2.4227880E-13
  6.7500000E+05  2.1968362E-13
  7.0000000E+05  1.8150378E-13
  7.2500000E+05  1.5088397E-13
  7.5000000E+05  1.2615159E-13
  7.7500000E+05  1.0604117E-13
  8.0000000E+05  8.9586722E-14
  8.2500000E+05  7.6044606E-14
  8.5000000E+05  6.4837827E-14
  8.7500000E+05  5.5515428E-14
  9.0000000E+05  4.7722515E-14
  9.2500000E+05  4.1177968E-14
  9.5000000E+05  3.5657740E-14
  9.7500000E+05  3.0982183E-14
  1.0000000E+06  2.7006440E-14
  1.0250000E+06  2.3613096E-14
  1.0500000E+06  2.0706505E-14
  1.0750000E+06  1.8208386E-14
  1.1000000E+06  1.6054367E-14
  1.1250000E+06  1.4191292E-14
  1.1500000E+06  1.2575083E-14
  1.2000000E+06  9.9425215E-15
  1.2500000E+06  7.9292276E-15
  1.3000000E+06  6.3742853E-15
  1.3500000E+06  5.1623707E-15
  1.4000000E+06  4.2098113E-15
  1.4500000E+06  3.4551983E-15
  1.5000000E+06  2.8529920E-15
  1.5500000E+06  2.3690948E-15
  1.6000000E+06  1.9777467E-15
  1.6500000E+06  1.6593219E-15
  1.7000000E+06  1.3987497E-15
  1.7500000E+06  1.1843683E-15
  1.8000000E+06  1.0070893E-15
  1.8500000E+06  8.5978287E-16
  1.9000000E+06  7.3681998E-16
  1.9500000E+06  6.3373044E-16
  2.0000000E+06  5.4694417E-16
  2.0500000E+06  4.7359482E-16
  2.1000000E+06  4.1137048E-16
  2.1500000E+06  3.5839615E-16
  2.2000000E+06  3.1314327E-16
  2.2500000E+06  2.7436028E-16
  2.3000000E+06  2.4101782E-16
  2.3500000E+06  2.1226394E-16
  2.4000000E+06  1.8739287E-16
  2.4500000E+06  1.6581871E-16
  2.5000000E+06  1.4705322E-16
  2.6000000E+06  1.1638239E-16
  2.7000000E+06  9.2854071E-17
  2.8000000E+06  7.4662275E-17
  
  
#  88  14  N5  EION =  6.090000000E+02 eV   280
#  S(0) = 5.127335E+00
  6.0815649E+00  0.0000000E+00
  6.0815649E+02  0.0000000E+00
  6.0815649E+02  6.5504671E-02
  6.0900000E+02  6.5504671E-02
  6.0900603E+02  6.5504671E-02
  6.0901403E+02  6.2657630E-02
  6.0902204E+02  5.9981935E-02
  6.0903005E+02  5.7467147E-02
  6.0903805E+02  5.5103121E-02
  6.0905407E+02  5.0788824E-02
  6.0907008E+02  4.6966767E-02
  6.0910211E+02  4.0550734E-02
  6.0913413E+02  3.5434783E-02
  6.0916616E+02  3.1305827E-02
  6.0919819E+02  2.7933007E-02
  6.0923021E+02  2.5145864E-02
  6.0926224E+02  2.2817671E-02
  6.0932629E+02  1.9180540E-02
  6.0939035E+02  1.6500828E-02
  6.0945440E+02  1.4466552E-02
  6.0951845E+02  1.2882830E-02
  6.0958251E+02  1.1623237E-02
  6.0964656E+02  1.0602977E-02
  6.0971061E+02  9.7634762E-03
  6.0977467E+02  9.0632220E-03
  6.0990277E+02  7.9678824E-03
  6.1003088E+02  7.1568689E-03
  6.1015898E+02  6.5371069E-03
  6.1028709E+02  6.0513018E-03
  6.1041520E+02  5.6624988E-03
  6.1054330E+02  5.3459199E-03
  6.1079951E+02  4.8657129E-03
  6.1105573E+02  4.5234006E-03
  6.1131194E+02  4.2710553E-03
  6.1156815E+02  4.0803525E-03
  6.1182436E+02  3.9335552E-03
  6.1208058E+02  3.8190242E-03
  6.1259300E+02  3.6573474E-03
  6.1310543E+02  3.5554030E-03
  6.1361785E+02  3.4914596E-03
  6.1413027E+02  3.4526350E-03
  6.1464270E+02  3.4307679E-03
  6.1515512E+02  3.4204118E-03
  6.1617997E+02  3.4201904E-03
  6.1720482E+02  3.4327277E-03
  6.1925452E+02  3.4601740E-03
  6.2130422E+02  3.4694509E-03
  6.2232907E+02  3.4664512E-03
  6.2335392E+02  3.4596021E-03
  6.2540362E+02  3.4392113E-03
  6.2950301E+02  3.3975462E-03
  6.3360241E+02  3.3761952E-03
  6.3770181E+02  3.3733915E-03
  6.4180121E+02  3.3772840E-03
  6.4590060E+02  3.3785224E-03
  6.5000000E+02  3.3736548E-03
  6.5625000E+02  3.3580756E-03
  6.6250000E+02  3.3429368E-03
  6.6875000E+02  3.3359346E-03
  6.7500000E+02  3.3375898E-03
  6.8125000E+02  3.3440588E-03
  6.8750000E+02  3.3510533E-03
  6.9375000E+02  3.3561459E-03
  7.0000000E+02  3.3589344E-03
  7.2500000E+02  3.3688327E-03
  7.3750000E+02  3.3769277E-03
  7.5000000E+02  3.3815697E-03
  7.7500000E+02  3.3781124E-03
  8.0000000E+02  3.3687611E-03
  8.5000000E+02  3.3216368E-03
  9.0000000E+02  3.2476164E-03
  9.5000000E+02  3.1514253E-03
  1.0000000E+03  3.0434844E-03
  1.0500000E+03  2.9264470E-03
  1.1000000E+03  2.8063684E-03
  1.1500000E+03  2.6846013E-03
  1.2000000E+03  2.5645759E-03
  1.2500000E+03  2.4466809E-03
  1.3000000E+03  2.3322240E-03
  1.3500000E+03  2.2221748E-03
  1.4000000E+03  2.1165776E-03
  1.4500000E+03  2.0155747E-03
  1.5000000E+03  1.9193108E-03
  1.6000000E+03  1.7410251E-03
  1.7000000E+03  1.5809084E-03
  1.8000000E+03  1.4374449E-03
  1.9000000E+03  1.3090738E-03
  2.0000000E+03  1.1942481E-03
  2.1000000E+03  1.0914877E-03
  2.2000000E+03  9.9942391E-04
  2.3000000E+03  9.1682251E-04
  2.4000000E+03  8.4258531E-04
  2.5000000E+03  7.7574403E-04
  2.6000000E+03  7.1544786E-04
  2.7000000E+03  6.6095155E-04
  2.8000000E+03  6.1160255E-04
  2.9000000E+03  5.6682957E-04
  3.0000000E+03  5.2613225E-04
  3.1000000E+03  4.8907174E-04
  3.2000000E+03  4.5526284E-04
  3.4000000E+03  3.9608509E-04
  3.6000000E+03  3.4634436E-04
  3.8000000E+03  3.0427865E-04
  4.0000000E+03  2.6849765E-04
  4.2000000E+03  2.3789650E-04
  4.4000000E+03  2.1159101E-04
  4.6000000E+03  1.8886951E-04
  4.8000000E+03  1.6915649E-04
  5.0000000E+03  1.5198214E-04
  5.2500000E+03  1.3350187E-04
  5.5000000E+03  1.1777814E-04
  5.7500000E+03  1.0432672E-04
  6.0000000E+03  9.2760825E-05
  6.5000000E+03  7.4098302E-05
  6.7500000E+03  6.6542785E-05
  7.0000000E+03  5.9933023E-05
  7.2500000E+03  5.4129169E-05
  7.5000000E+03  4.9015119E-05
  8.0000000E+03  4.0484538E-05
  8.5000000E+03  3.3737407E-05
  9.0000000E+03  2.8341902E-05
  9.5000000E+03  2.3984127E-05
  1.0000000E+04  2.0432508E-05
  1.0500000E+04  1.7513887E-05
  1.1000000E+04  1.5097185E-05
  1.1500000E+04  1.3082057E-05
  1.2000000E+04  1.1390884E-05
  1.2500000E+04  9.9630533E-06
  1.3000000E+04  8.7508193E-06
  1.3500000E+04  7.7162598E-06
  1.4000000E+04  6.8290288E-06
  1.4500000E+04  6.0646719E-06
  1.5000000E+04  5.4033464E-06
  1.6000000E+04  4.3278969E-06
  1.7000000E+04  3.5045312E-06
  1.8000000E+04  2.8657569E-06
  1.9000000E+04  2.3642573E-06
  2.0000000E+04  1.9662743E-06
  2.1000000E+04  1.6473411E-06
  2.2000000E+04  1.3894692E-06
  2.3000000E+04  1.1792582E-06
  2.4000000E+04  1.0066072E-06
  2.5000000E+04  8.6381715E-07
  2.6000000E+04  7.4496098E-07
  2.7000000E+04  6.4543318E-07
  2.8000000E+04  5.6162392E-07
  2.9000000E+04  4.9068117E-07
  3.0000000E+04  4.3033478E-07
  3.1000000E+04  3.7876527E-07
  3.2000000E+04  3.3450466E-07
  3.4000000E+04  2.6336226E-07
  3.6000000E+04  2.0974308E-07
  3.8000000E+04  1.6877796E-07
  4.0000000E+04  1.3709389E-07
  4.2000000E+04  1.1231327E-07
  4.4000000E+04  9.2733729E-08
  4.6000000E+04  7.7118886E-08
  4.8000000E+04  6.4558840E-08
  5.0000000E+04  5.4375924E-08
  5.2500000E+04  4.4224748E-08
  5.5000000E+04  3.6261565E-08
  5.7500000E+04  2.9954562E-08
  6.0000000E+04  2.4915139E-08
  6.5000000E+04  1.7561124E-08
  6.7500000E+04  1.4868555E-08
  7.0000000E+04  1.2653687E-08
  7.2500000E+04  1.0820701E-08
  7.5000000E+04  9.2951256E-09
  7.7500000E+04  8.0186283E-09
  8.0000000E+04  6.9451763E-09
  8.2500000E+04  6.0381952E-09
  8.5000000E+04  5.2684420E-09
  9.0000000E+04  4.0510075E-09
  9.5000000E+04  3.1531100E-09
  1.0000000E+05  2.4814650E-09
  1.0500000E+05  1.9725930E-09
  1.1000000E+05  1.5825292E-09
  1.1500000E+05  1.2803367E-09
  1.2000000E+05  1.0439241E-09
  1.2500000E+05  8.5730069E-10
  1.3000000E+05  7.0875048E-10
  1.3500000E+05  5.8958997E-10
  1.4000000E+05  4.9331483E-10
  1.4500000E+05  4.1500531E-10
  1.5000000E+05  3.5090689E-10
  1.5500000E+05  2.9813004E-10
  1.6000000E+05  2.5443278E-10
  1.6500000E+05  2.1806287E-10
  1.7000000E+05  1.8764163E-10
  1.7500000E+05  1.6207695E-10
  1.8000000E+05  1.4049813E-10
  1.8500000E+05  1.2220707E-10
  1.9000000E+05  1.0664098E-10
  2.0000000E+05  8.1943633E-11
  2.1000000E+05  6.3672032E-11
  2.2000000E+05  4.9979994E-11
  2.3000000E+05  3.9599010E-11
  2.4000000E+05  3.1643590E-11
  2.5000000E+05  2.5486632E-11
  2.6000000E+05  2.0678084E-11
  2.7000000E+05  1.6890919E-11
  2.8000000E+05  1.3884801E-11
  2.9000000E+05  1.1481256E-11
  3.0000000E+05  9.5464140E-12
  3.1000000E+05  7.9789433E-12
  3.2000000E+05  6.7014929E-12
  3.3000000E+05  5.6545432E-12
  3.4000000E+05  4.7919509E-12
  3.5000000E+05  4.0776897E-12
  3.6000000E+05  3.4834430E-12
  3.7000000E+05  2.9868198E-12
  3.8000000E+05  2.5700104E-12
  3.9000000E+05  2.2187681E-12
  4.0000000E+05  1.9216325E-12
  4.2000000E+05  1.4543741E-12
  4.4000000E+05  1.1129739E-12
  4.6000000E+05  8.6037616E-13
  4.8000000E+05  6.7131705E-13
  5.0000000E+05  5.2830885E-13
  5.1250000E+05  4.5669675E-13
  5.2500000E+05  3.9595976E-13
  5.3750000E+05  3.4427076E-13
  5.5000000E+05  3.0013868E-13
  5.7500000E+05  2.2987390E-13
  6.0000000E+05  1.7774451E-13
  6.2500000E+05  1.3865204E-13
  6.5000000E+05  1.0904405E-13
  6.6250000E+05  9.6981993E-14
  6.7500000E+05  8.6412396E-14
  7.0000000E+05  6.8964728E-14
  7.2500000E+05  5.5405876E-14
  7.5000000E+05  4.4790167E-14
  7.7500000E+05  3.6420398E-14
  8.0000000E+05  2.9777920E-14
  8.2500000E+05  2.4473585E-14
  8.5000000E+05  2.0213037E-14
  8.7500000E+05  1.6771951E-14
  9.0000000E+05  1.3978167E-14
  9.2500000E+05  1.1698660E-14
  9.5000000E+05  9.8299900E-15
  9.7500000E+05  8.2912355E-15
  1.0000000E+06  7.0187296E-15
  1.0250000E+06  5.9621092E-15
  1.0500000E+06  5.0813296E-15
  1.0750000E+06  4.3443932E-15
  1.1000000E+06  3.7256109E-15
  1.1250000E+06  3.2042661E-15
  1.1500000E+06  2.7635784E-15
  1.1750000E+06  2.3898996E-15
  1.2000000E+06  2.0720845E-15
  1.2250000E+06  1.8009974E-15
  1.2500000E+06  1.5691211E-15
  1.3000000E+06  1.1992427E-15
  1.3500000E+06  9.2444390E-16
  1.4000000E+06  7.1833637E-16
  1.4500000E+06  5.6237800E-16
  1.5000000E+06  4.4338707E-16
  1.5500000E+06  3.5189348E-16
  1.6000000E+06  2.8102750E-16
  1.6500000E+06  2.2575955E-16
  1.7000000E+06  1.8237519E-16
  1.7500000E+06  1.4810885E-16
  1.8000000E+06  1.2088532E-16
  1.8500000E+06  9.9136592E-17
  1.9000000E+06  8.1669711E-17
  1.9500000E+06  6.7571251E-17
  2.0000000E+06  5.6138003E-17
  2.0500000E+06  4.6824534E-17
  2.1000000E+06  3.9205158E-17
  2.1500000E+06  3.2945934E-17
  2.2000000E+06  2.7783237E-17
  2.2500000E+06  2.3507797E-17
  2.3000000E+06  1.9953478E-17
  2.3500000E+06  1.6987814E-17
  2.4000000E+06  1.4504668E-17
  2.4500000E+06  1.2418833E-17
  2.5000000E+06  1.0662077E-17
  2.5500000E+06  9.1787389E-18
  2.6000000E+06  7.9230923E-18
  2.6500000E+06  6.8575007E-18
  
  
#  88  17  O1  EION =  2.530000000E+02 eV   265
#  S(0) = 4.381214E-01
  2.4846502E+00  0.0000000E+00
  2.4846502E+02  0.0000000E+00
  2.4846502E+02  5.5822330E-04
  2.5300000E+02  5.5822330E-04
  2.5300272E+02  5.5822330E-04
  2.5335259E+02  5.5489365E-04
  2.5370245E+02  5.5168168E-04
  2.5405231E+02  5.4858768E-04
  2.5440218E+02  5.4561150E-04
  2.5510190E+02  5.4001049E-04
  2.5580163E+02  5.3487176E-04
  2.5720109E+02  5.2593268E-04
  2.5860054E+02  5.1866213E-04
  2.6000000E+02  5.1288613E-04
  2.6500000E+02  5.0150510E-04
  2.6750000E+02  4.9937961E-04
  2.7000000E+02  4.9846688E-04
  2.7250000E+02  4.9811750E-04
  2.7500000E+02  4.9785839E-04
  2.7750000E+02  4.9737860E-04
  2.8000000E+02  4.9650678E-04
  2.8500000E+02  4.9342584E-04
  2.9000000E+02  4.8893091E-04
  2.9500000E+02  4.8379077E-04
  3.0000000E+02  4.7868755E-04
  3.0500000E+02  4.7400400E-04
  3.1000000E+02  4.6982530E-04
  3.1500000E+02  4.6603843E-04
  3.2000000E+02  4.6245113E-04
  3.2500000E+02  4.5886994E-04
  3.3000000E+02  4.5516687E-04
  3.3500000E+02  4.5128189E-04
  3.4000000E+02  4.4723290E-04
  3.5000000E+02  4.3886488E-04
  3.6000000E+02  4.3058005E-04
  3.7000000E+02  4.2265781E-04
  3.8000000E+02  4.1503113E-04
  3.9000000E+02  4.0750240E-04
  4.0000000E+02  3.9991897E-04
  4.1000000E+02  3.9228184E-04
  4.2000000E+02  3.8467459E-04
  4.3000000E+02  3.7722132E-04
  4.4000000E+02  3.6997251E-04
  4.5000000E+02  3.6293001E-04
  4.6000000E+02  3.5605982E-04
  4.8000000E+02  3.4262953E-04
  5.0000000E+02  3.2960266E-04
  5.1250000E+02  3.2173455E-04
  5.2500000E+02  3.1412435E-04
  5.3750000E+02  3.0678504E-04
  5.5000000E+02  2.9967710E-04
  5.7500000E+02  2.8601966E-04
  6.0000000E+02  2.7310623E-04
  6.5000000E+02  2.4961483E-04
  6.7500000E+02  2.3894516E-04
  7.0000000E+02  2.2887444E-04
  7.2500000E+02  2.1938260E-04
  7.5000000E+02  2.1047380E-04
  7.7500000E+02  2.0210454E-04
  8.0000000E+02  1.9420778E-04
  8.2500000E+02  1.8673993E-04
  8.5000000E+02  1.7968759E-04
  9.0000000E+02  1.6675836E-04
  9.5000000E+02  1.5519002E-04
  1.0000000E+03  1.4478106E-04
  1.0500000E+03  1.3540464E-04
  1.1000000E+03  1.2693566E-04
  1.1500000E+03  1.1925780E-04
  1.2000000E+03  1.1227362E-04
  1.2500000E+03  1.0590084E-04
  1.3000000E+03  1.0007097E-04
  1.3500000E+03  9.4725743E-05
  1.4000000E+03  8.9813450E-05
  1.4500000E+03  8.5287960E-05
  1.5000000E+03  8.1109035E-05
  1.6000000E+03  7.3654709E-05
  1.7000000E+03  6.7218150E-05
  1.8000000E+03  6.1619289E-05
  1.9000000E+03  5.6716490E-05
  2.0000000E+03  5.2396910E-05
  2.1000000E+03  4.8569797E-05
  2.2000000E+03  4.5161464E-05
  2.3000000E+03  4.2111639E-05
  2.4000000E+03  3.9370596E-05
  2.5000000E+03  3.6897059E-05
  2.6000000E+03  3.4656491E-05
  2.7000000E+03  3.2619835E-05
  2.8000000E+03  3.0762500E-05
  2.9000000E+03  2.9063540E-05
  3.0000000E+03  2.7505037E-05
  3.1000000E+03  2.6071580E-05
  3.2000000E+03  2.4749859E-05
  3.4000000E+03  2.2396862E-05
  3.6000000E+03  2.0369903E-05
  3.8000000E+03  1.8610190E-05
  4.0000000E+03  1.7071907E-05
  4.2000000E+03  1.5718849E-05
  4.4000000E+03  1.4522005E-05
  4.6000000E+03  1.3457892E-05
  4.8000000E+03  1.2507336E-05
  5.0000000E+03  1.1654555E-05
  5.2500000E+03  1.0706324E-05
  5.5000000E+03  9.8695548E-06
  5.7500000E+03  9.1272926E-06
  6.0000000E+03  8.4657199E-06
  6.5000000E+03  7.3411756E-06
  6.7500000E+03  6.8609309E-06
  7.0000000E+03  6.4261416E-06
  7.2500000E+03  6.0312209E-06
  7.5000000E+03  5.6714176E-06
  8.0000000E+03  5.0414926E-06
  8.5000000E+03  4.5102033E-06
  9.0000000E+03  4.0579148E-06
  9.5000000E+03  3.6696617E-06
  1.0000000E+04  3.3338696E-06
  1.0500000E+04  3.0414765E-06
  1.1000000E+04  2.7853018E-06
  1.1500000E+04  2.5595969E-06
  1.2000000E+04  2.3597139E-06
  1.2500000E+04  2.1818612E-06
  1.3000000E+04  2.0229214E-06
  1.3500000E+04  1.8803113E-06
  1.4000000E+04  1.7518754E-06
  1.4500000E+04  1.6358030E-06
  1.5000000E+04  1.5305639E-06
  1.5500000E+04  1.4348578E-06
  1.6000000E+04  1.3475739E-06
  1.6500000E+04  1.2677581E-06
  1.7000000E+04  1.1945875E-06
  1.8000000E+04  1.0654254E-06
  1.9000000E+04  9.5541863E-07
  2.0000000E+04  8.6098659E-07
  2.1000000E+04  7.7934542E-07
  2.2000000E+04  7.0830445E-07
  2.3000000E+04  6.4612271E-07
  2.4000000E+04  5.9140254E-07
  2.5000000E+04  5.4301099E-07
  2.6000000E+04  5.0002149E-07
  2.7000000E+04  4.6167032E-07
  2.8000000E+04  4.2732371E-07
  2.9000000E+04  3.9645252E-07
  3.0000000E+04  3.6861206E-07
  3.1000000E+04  3.4342611E-07
  3.2000000E+04  3.2057469E-07
  3.3000000E+04  2.9978423E-07
  3.4000000E+04  2.8081979E-07
  3.5000000E+04  2.6347868E-07
  3.6000000E+04  2.4758534E-07
  3.8000000E+04  2.1955060E-07
  4.0000000E+04  1.9571018E-07
  4.2000000E+04  1.7528820E-07
  4.4000000E+04  1.5767835E-07
  4.6000000E+04  1.4240139E-07
  4.8000000E+04  1.2907456E-07
  5.0000000E+04  1.1738952E-07
  5.2500000E+04  1.0471471E-07
  5.5000000E+04  9.3824618E-08
  5.7500000E+04  8.4410203E-08
  5.8750000E+04  8.0177497E-08
  6.0000000E+04  7.6225559E-08
  6.2500000E+04  6.9073136E-08
  6.5000000E+04  6.2792889E-08
  6.7500000E+04  5.7254106E-08
  7.0000000E+04  5.2349209E-08
  7.2500000E+04  4.7989083E-08
  7.5000000E+04  4.4099426E-08
  7.7500000E+04  4.0617909E-08
  8.0000000E+04  3.7491968E-08
  8.2500000E+04  3.4677056E-08
  8.5000000E+04  3.2135220E-08
  8.7500000E+04  2.9833975E-08
  9.0000000E+04  2.7745419E-08
  9.2500000E+04  2.5845482E-08
  9.5000000E+04  2.4113310E-08
  1.0000000E+05  2.1082033E-08
  1.0500000E+05  1.8532266E-08
  1.1000000E+05  1.6372116E-08
  1.1500000E+05  1.4530042E-08
  1.2000000E+05  1.2949771E-08
  1.2500000E+05  1.1586580E-08
  1.3000000E+05  1.0404616E-08
  1.3500000E+05  9.3749006E-09
  1.4000000E+05  8.4738438E-09
  1.4500000E+05  7.6821234E-09
  1.5000000E+05  6.9837987E-09
  1.5500000E+05  6.3656284E-09
  1.6000000E+05  5.8165513E-09
  1.6500000E+05  5.3272796E-09
  1.7000000E+05  4.8899773E-09
  1.7500000E+05  4.4980029E-09
  1.8000000E+05  4.1457041E-09
  1.8500000E+05  3.8282498E-09
  1.9000000E+05  3.5414933E-09
  1.9500000E+05  3.2818625E-09
  2.0000000E+05  3.0462696E-09
  2.0500000E+05  2.8320370E-09
  2.1000000E+05  2.6368340E-09
  2.2000000E+05  2.2956328E-09
  2.3000000E+05  2.0092199E-09
  2.4000000E+05  1.7671830E-09
  2.5000000E+05  1.5613775E-09
  2.6000000E+05  1.3853728E-09
  2.7000000E+05  1.2340484E-09
  2.8000000E+05  1.1032956E-09
  2.9000000E+05  9.8979463E-10
  3.0000000E+05  8.9084303E-10
  3.1000000E+05  8.0422500E-10
  3.2000000E+05  7.2811165E-10
  3.3000000E+05  6.6098515E-10
  3.4000000E+05  6.0158076E-10
  3.5000000E+05  5.4883936E-10
  3.6000000E+05  5.0187020E-10
  3.7000000E+05  4.5992031E-10
  3.8000000E+05  4.2235018E-10
  3.9000000E+05  3.8861443E-10
  4.0000000E+05  3.5824593E-10
  4.1000000E+05  3.3084320E-10
  4.2000000E+05  3.0606020E-10
  4.3000000E+05  2.8359764E-10
  4.4000000E+05  2.6319581E-10
  4.6000000E+05  2.2769880E-10
  4.8000000E+05  1.9808132E-10
  5.0000000E+05  1.7319802E-10
  5.1250000E+05  1.5964560E-10
  5.2500000E+05  1.4741300E-10
  5.3750000E+05  1.3634693E-10
  5.5000000E+05  1.2631471E-10
  5.7500000E+05  1.0890548E-10
  5.8750000E+05  1.0134032E-10
  6.0000000E+05  9.4428740E-11
  6.2500000E+05  8.2304661E-11
  6.5000000E+05  7.2084236E-11
  6.7500000E+05  6.3416294E-11
  7.0000000E+05  5.6023610E-11
  7.2500000E+05  4.9685396E-11
  7.5000000E+05  4.4224519E-11
  7.7500000E+05  3.9497918E-11
  8.0000000E+05  3.5389272E-11
  8.2500000E+05  3.1803404E-11
  8.5000000E+05  2.8661935E-11
  8.7500000E+05  2.5899957E-11
  9.0000000E+05  2.3463427E-11
  9.2500000E+05  2.1307125E-11
  9.5000000E+05  1.9393043E-11
  9.7500000E+05  1.7689090E-11
  1.0000000E+06  1.6168064E-11
  1.0250000E+06  1.4806810E-11
  1.0500000E+06  1.3585539E-11
  1.0750000E+06  1.2487278E-11
  1.1000000E+06  1.1497415E-11
  1.1250000E+06  1.0603322E-11
  1.1500000E+06  9.7940565E-12
  1.1750000E+06  9.0601152E-12
  1.2000000E+06  8.3932203E-12
  1.2250000E+06  7.7861417E-12
  1.2500000E+06  7.2325622E-12
  1.3000000E+06  6.2644268E-12
  1.3500000E+06  5.4519038E-12
  1.4000000E+06  4.7660317E-12
  1.4500000E+06  4.1837260E-12
  1.5000000E+06  3.6866087E-12
  1.5500000E+06  3.2600552E-12
  1.6000000E+06  2.8925814E-12
  1.6500000E+06  2.5750825E-12
  1.7000000E+06  2.2999722E-12
  
  
#  88  18  O2  EION =  2.010000000E+02 eV   279
#  S(0) = 5.006553E-01
  1.9322357E+00  0.0000000E+00
  1.9322357E+02  0.0000000E+00
  1.9322357E+02  2.2089426E-03
  2.0100000E+02  2.2089426E-03
  2.0100272E+02  2.2089426E-03
  2.0111519E+02  2.1968183E-03
  2.0122765E+02  2.1850714E-03
  2.0134012E+02  2.1736895E-03
  2.0145259E+02  2.1626600E-03
  2.0167752E+02  2.1416064E-03
  2.0190245E+02  2.1218083E-03
  2.0235231E+02  2.0855888E-03
  2.0280218E+02  2.0532813E-03
  2.0370190E+02  1.9980268E-03
  2.0460163E+02  1.9521931E-03
  2.0550136E+02  1.9130758E-03
  2.0640109E+02  1.8787614E-03
  2.0730082E+02  1.8478799E-03
  2.0820054E+02  1.8194413E-03
  2.0910027E+02  1.7927288E-03
  2.1000000E+02  1.7672254E-03
  2.1125000E+02  1.7331305E-03
  2.1250000E+02  1.7000249E-03
  2.1500000E+02  1.6354817E-03
  2.1750000E+02  1.5724477E-03
  2.2000000E+02  1.5110160E-03
  2.2500000E+02  1.3947017E-03
  2.2750000E+02  1.3405261E-03
  2.3000000E+02  1.2892404E-03
  2.3500000E+02  1.1953242E-03
  2.4000000E+02  1.1122051E-03
  2.4500000E+02  1.0385279E-03
  2.5000000E+02  9.7284840E-04
  2.5500000E+02  9.1387472E-04
  2.6000000E+02  8.6054078E-04
  2.6500000E+02  8.1200645E-04
  2.7000000E+02  7.6764036E-04
  2.7500000E+02  7.2697412E-04
  2.8000000E+02  6.8967187E-04
  2.9000000E+02  6.2415620E-04
  3.0000000E+02  5.6931821E-04
  3.1000000E+02  5.2339311E-04
  3.2000000E+02  4.8460697E-04
  3.3000000E+02  4.5140708E-04
  3.4000000E+02  4.2267300E-04
  3.5000000E+02  3.9765124E-04
  3.6000000E+02  3.7584747E-04
  3.8000000E+02  3.4020127E-04
  3.9000000E+02  3.2556059E-04
  4.0000000E+02  3.1254823E-04
  4.1000000E+02  3.0088931E-04
  4.2000000E+02  2.9036915E-04
  4.4000000E+02  2.7216754E-04
  4.6000000E+02  2.5709197E-04
  4.8000000E+02  2.4439104E-04
  5.0000000E+02  2.3346370E-04
  5.2500000E+02  2.2164682E-04
  5.5000000E+02  2.1143296E-04
  5.7500000E+02  2.0248106E-04
  6.0000000E+02  1.9448846E-04
  6.5000000E+02  1.8061454E-04
  6.7500000E+02  1.7449264E-04
  7.0000000E+02  1.6880865E-04
  7.2500000E+02  1.6349728E-04
  7.5000000E+02  1.5850210E-04
  8.0000000E+02  1.4931514E-04
  8.5000000E+02  1.4104835E-04
  9.0000000E+02  1.3353476E-04
  9.5000000E+02  1.2665514E-04
  1.0000000E+03  1.2033650E-04
  1.0500000E+03  1.1451104E-04
  1.1000000E+03  1.0911876E-04
  1.1500000E+03  1.0411355E-04
  1.2000000E+03  9.9457410E-05
  1.2500000E+03  9.5117840E-05
  1.3000000E+03  9.1066439E-05
  1.3500000E+03  8.7277562E-05
  1.4000000E+03  8.3727941E-05
  1.4500000E+03  8.0396904E-05
  1.5000000E+03  7.7266217E-05
  1.6000000E+03  7.1542620E-05
  1.7000000E+03  6.6446073E-05
  1.8000000E+03  6.1886206E-05
  1.9000000E+03  5.7788468E-05
  2.0000000E+03  5.4090939E-05
  2.1000000E+03  5.0741807E-05
  2.2000000E+03  4.7697511E-05
  2.3000000E+03  4.4921173E-05
  2.4000000E+03  4.2381430E-05
  2.5000000E+03  4.0051462E-05
  2.6000000E+03  3.7908206E-05
  2.7000000E+03  3.5931759E-05
  2.8000000E+03  3.4104856E-05
  2.9000000E+03  3.2412457E-05
  3.0000000E+03  3.0841416E-05
  3.1000000E+03  2.9380209E-05
  3.2000000E+03  2.8018685E-05
  3.4000000E+03  2.5559735E-05
  3.6000000E+03  2.3403807E-05
  3.8000000E+03  2.1502485E-05
  4.0000000E+03  1.9816935E-05
  4.2000000E+03  1.8315592E-05
  4.4000000E+03  1.6972551E-05
  4.6000000E+03  1.5766359E-05
  4.8000000E+03  1.4679104E-05
  5.0000000E+03  1.3695738E-05
  5.2500000E+03  1.2593413E-05
  5.5000000E+03  1.1612887E-05
  5.7500000E+03  1.0737045E-05
  6.0000000E+03  9.9516898E-06
  6.5000000E+03  8.6068573E-06
  6.7500000E+03  8.0289298E-06
  7.0000000E+03  7.5039701E-06
  7.2500000E+03  7.0258163E-06
  7.5000000E+03  6.5891703E-06
  8.0000000E+03  5.8227167E-06
  8.5000000E+03  5.1747736E-06
  9.0000000E+03  4.6225918E-06
  9.5000000E+03  4.1485910E-06
  1.0000000E+04  3.7390152E-06
  1.0500000E+04  3.3829820E-06
  1.1000000E+04  3.0717928E-06
  1.1500000E+04  2.7984293E-06
  1.2000000E+04  2.5571807E-06
  1.2500000E+04  2.3433617E-06
  1.3000000E+04  2.1531011E-06
  1.3500000E+04  1.9831787E-06
  1.4000000E+04  1.8308980E-06
  1.4500000E+04  1.6939879E-06
  1.5000000E+04  1.5705252E-06
  1.5500000E+04  1.4588731E-06
  1.6000000E+04  1.3576316E-06
  1.6500000E+04  1.2655983E-06
  1.7000000E+04  1.1817356E-06
  1.8000000E+04  1.0350469E-06
  1.9000000E+04  9.1168441E-07
  2.0000000E+04  8.0714762E-07
  2.1000000E+04  7.1794970E-07
  2.2000000E+04  6.4135841E-07
  2.3000000E+04  5.7521077E-07
  2.4000000E+04  5.1777820E-07
  2.5000000E+04  4.6766698E-07
  2.6000000E+04  4.2374459E-07
  2.7000000E+04  3.8508383E-07
  2.8000000E+04  3.5092010E-07
  2.9000000E+04  3.2061908E-07
  3.0000000E+04  2.9365130E-07
  3.1000000E+04  2.6957224E-07
  3.2000000E+04  2.4800682E-07
  3.3000000E+04  2.2863700E-07
  3.4000000E+04  2.1119186E-07
  3.5000000E+04  1.9543964E-07
  3.6000000E+04  1.8118122E-07
  3.7000000E+04  1.6824494E-07
  3.8000000E+04  1.5648223E-07
  3.9000000E+04  1.4576410E-07
  4.0000000E+04  1.3597812E-07
  4.2000000E+04  1.1882182E-07
  4.4000000E+04  1.0436299E-07
  4.6000000E+04  9.2096741E-08
  4.8000000E+04  8.1627070E-08
  5.0000000E+04  7.2640452E-08
  5.2500000E+04  6.3116057E-08
  5.5000000E+04  5.5136397E-08
  5.7500000E+04  4.8404731E-08
  5.8750000E+04  4.5432553E-08
  6.0000000E+04  4.2689814E-08
  6.2500000E+04  3.7809632E-08
  6.5000000E+04  3.3619659E-08
  6.7500000E+04  3.0004167E-08
  7.0000000E+04  2.6869747E-08
  7.2500000E+04  2.4140482E-08
  7.5000000E+04  2.1754255E-08
  7.7500000E+04  1.9659910E-08
  8.0000000E+04  1.7815084E-08
  8.2500000E+04  1.6184502E-08
  8.5000000E+04  1.4738636E-08
  8.7500000E+04  1.3452645E-08
  9.0000000E+04  1.2305540E-08
  9.2500000E+04  1.1279509E-08
  9.5000000E+04  1.0359375E-08
  9.7500000E+04  9.5321535E-09
  1.0000000E+05  8.7866992E-09
  1.0250000E+05  8.1134093E-09
  1.0500000E+05  7.5039827E-09
  1.0750000E+05  6.9512205E-09
  1.1000000E+05  6.4488610E-09
  1.1250000E+05  5.9914416E-09
  1.1500000E+05  5.5741836E-09
  1.2000000E+05  4.8438906E-09
  1.2500000E+05  4.2301106E-09
  1.3000000E+05  3.7110963E-09
  1.3500000E+05  3.2697218E-09
  1.4000000E+05  2.8923841E-09
  1.4500000E+05  2.5681950E-09
  1.5000000E+05  2.2883768E-09
  1.5500000E+05  2.0458045E-09
  1.6000000E+05  1.8346596E-09
  1.6500000E+05  1.6501621E-09
  1.7000000E+05  1.4883620E-09
  1.7500000E+05  1.3459783E-09
  1.8000000E+05  1.2202718E-09
  1.8500000E+05  1.1089453E-09
  1.9000000E+05  1.0100635E-09
  1.9500000E+05  9.2198921E-10
  2.0000000E+05  8.4333163E-10
  2.0500000E+05  7.7290512E-10
  2.1000000E+05  7.0969497E-10
  2.1500000E+05  6.5282982E-10
  2.2000000E+05  6.0155888E-10
  2.2500000E+05  5.5523327E-10
  2.3000000E+05  5.1329043E-10
  2.3500000E+05  4.7524122E-10
  2.4000000E+05  4.4065911E-10
  2.4500000E+05  4.0917121E-10
  2.5000000E+05  3.8045069E-10
  2.6000000E+05  3.3019740E-10
  2.7000000E+05  2.8798573E-10
  2.8000000E+05  2.5231826E-10
  2.9000000E+05  2.2201349E-10
  3.0000000E+05  1.9613171E-10
  3.1000000E+05  1.7391988E-10
  3.2000000E+05  1.5477036E-10
  3.3000000E+05  1.3818967E-10
  3.4000000E+05  1.2377473E-10
  3.5000000E+05  1.1119444E-10
  3.6000000E+05  1.0017543E-10
  3.7000000E+05  9.0490756E-11
  3.8000000E+05  8.1951055E-11
  3.9000000E+05  7.4397580E-11
  4.0000000E+05  6.7696623E-11
  4.1000000E+05  6.1735119E-11
  4.2000000E+05  5.6417135E-11
  4.3000000E+05  5.1660967E-11
  4.4000000E+05  4.7396775E-11
  4.5000000E+05  4.3564666E-11
  4.6000000E+05  4.0113092E-11
  4.7000000E+05  3.6997545E-11
  4.8000000E+05  3.4179479E-11
  5.0000000E+05  2.9306166E-11
  5.1250000E+05  2.6698814E-11
  5.2500000E+05  2.4375857E-11
  5.3750000E+05  2.2300806E-11
  5.5000000E+05  2.0442526E-11
  5.7500000E+05  1.7273355E-11
  5.8750000E+05  1.5919797E-11
  6.0000000E+05  1.4696598E-11
  6.1250000E+05  1.3588946E-11
  6.2500000E+05  1.2583962E-11
  6.3750000E+05  1.1670412E-11
  6.5000000E+05  1.0838473E-11
  6.7500000E+05  9.3860265E-12
  7.0000000E+05  8.1694161E-12
  7.2500000E+05  7.1440460E-12
  7.5000000E+05  6.2748616E-12
  7.7500000E+05  5.5340984E-12
  8.0000000E+05  4.8995975E-12
  8.2500000E+05  4.3535463E-12
  8.5000000E+05  3.8815274E-12
  8.7500000E+05  3.4717969E-12
  9.0000000E+05  3.1147278E-12
  9.2500000E+05  2.8023859E-12
  9.5000000E+05  2.5282008E-12
  9.7500000E+05  2.2867039E-12
  1.0000000E+06  2.0733238E-12
  1.0250000E+06  1.8842223E-12
  1.0500000E+06  1.7161593E-12
  1.0750000E+06  1.5663884E-12
  1.1000000E+06  1.4325717E-12
  1.1250000E+06  1.3127058E-12
  1.1500000E+06  1.2050718E-12
  1.1750000E+06  1.1081946E-12
  1.2000000E+06  1.0208040E-12
  1.2250000E+06  9.4180256E-13
  1.2500000E+06  8.7024781E-13
  1.2750000E+06  8.0532856E-13
  1.3000000E+06  7.4633353E-13
  1.3250000E+06  6.9263696E-13
  1.3500000E+06  6.4368729E-13
  
  
#  88  19  O3  EION =  1.610000000E+02 eV   283
#  S(0) = 1.486053E+00
  1.5797503E+00  0.0000000E+00
  1.5797503E+02  0.0000000E+00
  1.5797503E+02  4.6098202E-03
  1.6100000E+02  4.6098202E-03
  1.6100272E+02  4.6098202E-03
  1.6122765E+02  4.5725318E-03
  1.6145259E+02  4.5369975E-03
  1.6167752E+02  4.5030950E-03
  1.6190245E+02  4.4707134E-03
  1.6235231E+02  4.4101185E-03
  1.6280218E+02  4.3545057E-03
  1.6370190E+02  4.2559251E-03
  1.6460163E+02  4.1711437E-03
  1.6640109E+02  4.0321295E-03
  1.6820054E+02  3.9213610E-03
  1.7000000E+02  3.8287743E-03
  1.7250000E+02  3.7184774E-03
  1.7500000E+02  3.6200653E-03
  1.7750000E+02  3.5275285E-03
  1.8000000E+02  3.4378650E-03
  1.8500000E+02  3.2637583E-03
  1.9000000E+02  3.0989269E-03
  1.9500000E+02  2.9487244E-03
  2.0000000E+02  2.8163509E-03
  2.0500000E+02  2.7017123E-03
  2.1000000E+02  2.6024059E-03
  2.1500000E+02  2.5151311E-03
  2.2000000E+02  2.4367531E-03
  2.2500000E+02  2.3648707E-03
  2.3000000E+02  2.2979935E-03
  2.4000000E+02  2.1765906E-03
  2.5000000E+02  2.0705083E-03
  2.6000000E+02  1.9785987E-03
  2.7000000E+02  1.8983503E-03
  2.8000000E+02  1.8267180E-03
  2.9000000E+02  1.7613154E-03
  3.0000000E+02  1.7008786E-03
  3.1000000E+02  1.6447861E-03
  3.2000000E+02  1.5927116E-03
  3.4000000E+02  1.4987944E-03
  3.6000000E+02  1.4154067E-03
  3.8000000E+02  1.3399886E-03
  4.0000000E+02  1.2712989E-03
  4.2000000E+02  1.2084064E-03
  4.4000000E+02  1.1504514E-03
  4.6000000E+02  1.0967956E-03
  4.8000000E+02  1.0470044E-03
  5.0000000E+02  1.0006495E-03
  5.2500000E+02  9.4697615E-04
  5.5000000E+02  8.9760143E-04
  5.7500000E+02  8.5209227E-04
  6.0000000E+02  8.1000094E-04
  6.5000000E+02  7.3473533E-04
  6.7500000E+02  7.0103926E-04
  7.0000000E+02  6.6963776E-04
  7.2500000E+02  6.4031630E-04
  7.5000000E+02  6.1290085E-04
  8.0000000E+02  5.6318540E-04
  8.5000000E+02  5.1936060E-04
  9.0000000E+02  4.8050134E-04
  9.5000000E+02  4.4591691E-04
  1.0000000E+03  4.1500485E-04
  1.0500000E+03  3.8723838E-04
  1.1000000E+03  3.6219753E-04
  1.1500000E+03  3.3953990E-04
  1.2000000E+03  3.1897293E-04
  1.2500000E+03  3.0024583E-04
  1.3000000E+03  2.8314344E-04
  1.3500000E+03  2.6747960E-04
  1.4000000E+03  2.5309417E-04
  1.4500000E+03  2.3984934E-04
  1.5000000E+03  2.2762585E-04
  1.6000000E+03  2.0584043E-04
  1.7000000E+03  1.8705180E-04
  1.8000000E+03  1.7072772E-04
  1.9000000E+03  1.5644955E-04
  2.0000000E+03  1.4388467E-04
  2.1000000E+03  1.3276586E-04
  2.2000000E+03  1.2287664E-04
  2.3000000E+03  1.1403988E-04
  2.4000000E+03  1.0610968E-04
  2.5000000E+03  9.8964758E-05
  2.6000000E+03  9.2503713E-05
  2.7000000E+03  8.6641204E-05
  2.8000000E+03  8.1304926E-05
  2.9000000E+03  7.6433316E-05
  3.0000000E+03  7.1973688E-05
  3.1000000E+03  6.7880736E-05
  3.2000000E+03  6.4115282E-05
  3.4000000E+03  5.7434983E-05
  3.6000000E+03  5.1708405E-05
  3.8000000E+03  4.6762536E-05
  4.0000000E+03  4.2462322E-05
  4.2000000E+03  3.8700898E-05
  4.4000000E+03  3.5392804E-05
  4.6000000E+03  3.2468915E-05
  4.8000000E+03  2.9872782E-05
  5.0000000E+03  2.7557936E-05
  5.2500000E+03  2.5001872E-05
  5.5000000E+03  2.2764008E-05
  5.7500000E+03  2.0794708E-05
  6.0000000E+03  1.9053611E-05
  6.5000000E+03  1.6129361E-05
  6.7500000E+03  1.4896062E-05
  7.0000000E+03  1.3788633E-05
  7.2500000E+03  1.2790999E-05
  7.5000000E+03  1.1889536E-05
  7.7500000E+03  1.1072643E-05
  8.0000000E+03  1.0330397E-05
  8.2500000E+03  9.6542645E-06
  8.5000000E+03  9.0368799E-06
  9.0000000E+03  7.9536556E-06
  9.5000000E+03  7.0388975E-06
  1.0000000E+04  6.2605368E-06
  1.0500000E+04  5.5936762E-06
  1.1000000E+04  5.0187611E-06
  1.1500000E+04  4.5202709E-06
  1.2000000E+04  4.0857700E-06
  1.2500000E+04  3.7052048E-06
  1.3000000E+04  3.3703825E-06
  1.3500000E+04  3.0745770E-06
  1.4000000E+04  2.8122271E-06
  1.4500000E+04  2.5787053E-06
  1.5000000E+04  2.3701383E-06
  1.5500000E+04  2.1832658E-06
  1.6000000E+04  2.0153294E-06
  1.6500000E+04  1.8639835E-06
  1.7000000E+04  1.7272251E-06
  1.7500000E+04  1.6033361E-06
  1.8000000E+04  1.4908368E-06
  1.8500000E+04  1.3884480E-06
  1.9000000E+04  1.2950597E-06
  2.0000000E+04  1.1315425E-06
  2.1000000E+04  9.9391991E-07
  2.2000000E+04  8.7728033E-07
  2.3000000E+04  7.7779140E-07
  2.4000000E+04  6.9243233E-07
  2.5000000E+04  6.1879920E-07
  2.6000000E+04  5.5496302E-07
  2.7000000E+04  4.9936320E-07
  2.8000000E+04  4.5072746E-07
  2.9000000E+04  4.0801169E-07
  3.0000000E+04  3.7035352E-07
  3.1000000E+04  3.3703627E-07
  3.2000000E+04  3.0746110E-07
  3.3000000E+04  2.8112505E-07
  3.4000000E+04  2.5760362E-07
  3.5000000E+04  2.3653685E-07
  3.6000000E+04  2.1761823E-07
  3.7000000E+04  2.0058567E-07
  3.8000000E+04  1.8521421E-07
  3.9000000E+04  1.7131005E-07
  4.0000000E+04  1.5870560E-07
  4.1000000E+04  1.4725551E-07
  4.2000000E+04  1.3683328E-07
  4.3000000E+04  1.2732854E-07
  4.4000000E+04  1.1864469E-07
  4.6000000E+04  1.0341060E-07
  4.8000000E+04  9.0566610E-08
  5.0000000E+04  7.9671595E-08
  5.1250000E+04  7.3694113E-08
  5.2500000E+04  6.8270400E-08
  5.3750000E+04  6.3339397E-08
  5.5000000E+04  5.8847839E-08
  5.7500000E+04  5.1002406E-08
  5.8750000E+04  4.7571708E-08
  6.0000000E+04  4.4425341E-08
  6.2500000E+04  3.8876725E-08
  6.5000000E+04  3.4168372E-08
  6.7500000E+04  3.0151360E-08
  7.0000000E+04  2.6706861E-08
  7.2500000E+04  2.3739363E-08
  7.5000000E+04  2.1171541E-08
  7.7500000E+04  1.8940371E-08
  8.0000000E+04  1.6994169E-08
  8.2500000E+04  1.5290303E-08
  8.5000000E+04  1.3793425E-08
  8.7500000E+04  1.2474076E-08
  9.0000000E+04  1.1307590E-08
  9.2500000E+04  1.0273217E-08
  9.5000000E+04  9.3534241E-09
  9.7500000E+04  8.5333412E-09
  1.0000000E+05  7.8003012E-09
  1.0250000E+05  7.1434758E-09
  1.0500000E+05  6.5535772E-09
  1.0750000E+05  6.0226127E-09
  1.1000000E+05  5.5436817E-09
  1.1250000E+05  5.1108079E-09
  1.1500000E+05  4.7188001E-09
  1.1750000E+05  4.3631369E-09
  1.2000000E+05  4.0398695E-09
  1.2250000E+05  3.7455402E-09
  1.2500000E+05  3.4771142E-09
  1.3000000E+05  3.0076071E-09
  1.3500000E+05  2.6135231E-09
  1.4000000E+05  2.2808792E-09
  1.4500000E+05  1.9986157E-09
  1.5000000E+05  1.7579197E-09
  1.5500000E+05  1.5517193E-09
  1.6000000E+05  1.3743019E-09
  1.6500000E+05  1.2210242E-09
  1.7000000E+05  1.0880896E-09
  1.7500000E+05  9.7237672E-10
  1.8000000E+05  8.7130535E-10
  1.8500000E+05  7.8273248E-10
  1.9000000E+05  7.0487017E-10
  1.9500000E+05  6.3622008E-10
  2.0000000E+05  5.7552114E-10
  2.0500000E+05  5.2170772E-10
  2.1000000E+05  4.7387603E-10
  2.1500000E+05  4.3125667E-10
  2.2000000E+05  3.9319240E-10
  2.2500000E+05  3.5911986E-10
  2.3000000E+05  3.2855463E-10
  2.3500000E+05  3.0107895E-10
  2.4000000E+05  2.7633149E-10
  2.4500000E+05  2.5399879E-10
  2.5000000E+05  2.3380825E-10
  2.5500000E+05  2.1552211E-10
  2.6000000E+05  1.9893255E-10
  2.6500000E+05  1.8385747E-10
  2.7000000E+05  1.7013694E-10
  2.8000000E+05  1.4621304E-10
  2.9000000E+05  1.2622112E-10
  3.0000000E+05  1.0942421E-10
  3.1000000E+05  9.5239895E-11
  3.2000000E+05  8.3204506E-11
  3.3000000E+05  7.2946470E-11
  3.4000000E+05  6.4166183E-11
  3.5000000E+05  5.6620632E-11
  3.6000000E+05  5.0111598E-11
  3.7000000E+05  4.4476534E-11
  3.8000000E+05  3.9581470E-11
  3.9000000E+05  3.5315461E-11
  4.0000000E+05  3.1586200E-11
  4.1000000E+05  2.8316567E-11
  4.2000000E+05  2.5441871E-11
  4.3000000E+05  2.2907641E-11
  4.4000000E+05  2.0667836E-11
  4.5000000E+05  1.8683405E-11
  4.6000000E+05  1.6921110E-11
  4.7000000E+05  1.5352568E-11
  4.8000000E+05  1.3953466E-11
  5.0000000E+05  1.1582910E-11
  5.1250000E+05  1.0342997E-11
  5.2500000E+05  9.2570200E-12
  5.3750000E+05  8.3032549E-12
  5.5000000E+05  7.4634062E-12
  5.6250000E+05  6.7220127E-12
  5.7500000E+05  6.0659616E-12
  5.8750000E+05  5.4840927E-12
  6.0000000E+05  4.9668774E-12
  6.1250000E+05  4.5061556E-12
  6.2500000E+05  4.0949188E-12
  6.3750000E+05  3.7271312E-12
  6.5000000E+05  3.3975800E-12
  6.6250000E+05  3.1017515E-12
  6.7500000E+05  2.8357277E-12
  6.8750000E+05  2.5960996E-12
  7.0000000E+05  2.3798942E-12
  7.1250000E+05  2.1845131E-12
  7.2500000E+05  2.0076801E-12
  7.3750000E+05  1.8473971E-12
  7.5000000E+05  1.7019064E-12
  7.6250000E+05  1.5696593E-12
  7.7500000E+05  1.4492879E-12
  8.0000000E+05  1.2394687E-12
  8.2500000E+05  1.0643180E-12
  8.5000000E+05  9.1741168E-13
  8.7500000E+05  7.9364222E-13
  9.0000000E+05  6.8892954E-13
  9.2500000E+05  5.9999184E-13
  9.5000000E+05  5.2417000E-13
  9.7500000E+05  4.5929862E-13
  1.0000000E+06  4.0359860E-13
  1.0250000E+06  3.5560232E-13
  1.0500000E+06  3.1410441E-13
  1.0750000E+06  2.7811059E-13
  1.1000000E+06  2.4679844E-13
  1.1250000E+06  2.1949925E-13
  1.1500000E+06  1.9565639E-13
  1.1750000E+06  1.7479424E-13
  1.2000000E+06  1.5650610E-13
  
  
#  88  15  N6  EION =  2.960000000E+02 eV   286
#  S(0) = 1.044425E+01
  2.8300097E+00  0.0000000E+00
  2.8300097E+02  0.0000000E+00
  2.8300097E+02  9.1049710E-04
  2.9600000E+02  9.1049710E-04
  2.9600299E+02  9.1049710E-04
  2.9640270E+02  8.9220350E-04
  2.9680240E+02  8.7678729E-04
  2.9720210E+02  8.6383769E-04
  2.9760180E+02  8.5297705E-04
  2.9840120E+02  8.3625695E-04
  2.9920060E+02  8.2455616E-04
  3.0000000E+02  8.1641184E-04
  3.0125000E+02  8.0845726E-04
  3.0250000E+02  8.0420231E-04
  3.0375000E+02  8.0220734E-04
  3.0500000E+02  8.0175662E-04
  3.0750000E+02  8.0491459E-04
  3.1000000E+02  8.1517300E-04
  3.1250000E+02  8.3612836E-04
  3.1500000E+02  8.7148544E-04
  3.2000000E+02  9.9783389E-04
  3.2250000E+02  1.0943981E-03
  3.2500000E+02  1.2166129E-03
  3.2750000E+02  1.3663074E-03
  3.3000000E+02  1.5442284E-03
  3.3500000E+02  1.9820330E-03
  3.3750000E+02  2.2381325E-03
  3.4000000E+02  2.5158355E-03
  3.4500000E+02  3.1288878E-03
  3.5000000E+02  3.8117298E-03
  3.6000000E+02  5.3643179E-03
  3.6500000E+02  6.2084391E-03
  3.7000000E+02  7.0697776E-03
  3.8000000E+02  8.7603334E-03
  3.9000000E+02  1.0333818E-02
  4.0000000E+02  1.1755305E-02
  4.1000000E+02  1.2988288E-02
  4.2000000E+02  1.4002801E-02
  4.3000000E+02  1.4804292E-02
  4.4000000E+02  1.5426169E-02
  4.6000000E+02  1.6245100E-02
  4.8000000E+02  1.6592441E-02
  4.9000000E+02  1.6630833E-02
  5.0000000E+02  1.6603395E-02
  5.1250000E+02  1.6498894E-02
  5.2500000E+02  1.6332002E-02
  5.5000000E+02  1.5840410E-02
  5.7500000E+02  1.5218154E-02
  6.0000000E+02  1.4532196E-02
  6.5000000E+02  1.3081310E-02
  6.7500000E+02  1.2359289E-02
  7.0000000E+02  1.1658948E-02
  7.2500000E+02  1.0984052E-02
  7.5000000E+02  1.0337869E-02
  8.0000000E+02  9.1464371E-03
  8.5000000E+02  8.0900701E-03
  9.0000000E+02  7.1600161E-03
  9.5000000E+02  6.3462847E-03
  1.0000000E+03  5.6362568E-03
  1.0500000E+03  5.0166055E-03
  1.1000000E+03  4.4751627E-03
  1.1500000E+03  4.0017601E-03
  1.2000000E+03  3.5873150E-03
  1.2500000E+03  3.2237098E-03
  1.3000000E+03  2.9039513E-03
  1.3500000E+03  2.6220594E-03
  1.4000000E+03  2.3729314E-03
  1.4500000E+03  2.1522254E-03
  1.5000000E+03  1.9562308E-03
  1.6000000E+03  1.6261038E-03
  1.7000000E+03  1.3621224E-03
  1.8000000E+03  1.1491471E-03
  1.9000000E+03  9.7587375E-04
  2.0000000E+03  8.3378775E-04
  2.1000000E+03  7.1641840E-04
  2.2000000E+03  6.1880157E-04
  2.3000000E+03  5.3709503E-04
  2.4000000E+03  4.6829888E-04
  2.5000000E+03  4.1005145E-04
  2.6000000E+03  3.6047926E-04
  2.7000000E+03  3.1808495E-04
  2.8000000E+03  2.8166354E-04
  2.9000000E+03  2.5023914E-04
  3.0000000E+03  2.2301636E-04
  3.1000000E+03  1.9934343E-04
  3.2000000E+03  1.7868337E-04
  3.4000000E+03  1.4469631E-04
  3.6000000E+03  1.1830754E-04
  3.8000000E+03  9.7580596E-05
  4.0000000E+03  8.1128951E-05
  4.2000000E+03  6.7945022E-05
  4.4000000E+03  5.7286592E-05
  4.6000000E+03  4.8600016E-05
  4.8000000E+03  4.1467432E-05
  5.0000000E+03  3.5570107E-05
  5.2500000E+03  2.9567126E-05
  5.5000000E+03  2.4751986E-05
  5.7500000E+03  2.0856616E-05
  6.0000000E+03  1.7680535E-05
  6.5000000E+03  1.2915472E-05
  6.7500000E+03  1.1121202E-05
  7.0000000E+03  9.6197053E-06
  7.2500000E+03  8.3563586E-06
  7.5000000E+03  7.2879628E-06
  7.7500000E+03  6.3801029E-06
  8.0000000E+03  5.6051752E-06
  8.2500000E+03  4.9409014E-06
  8.5000000E+03  4.3691926E-06
  9.0000000E+03  3.4470328E-06
  9.5000000E+03  2.7492485E-06
  1.0000000E+04  2.2144750E-06
  1.0500000E+04  1.7998537E-06
  1.1000000E+04  1.4749674E-06
  1.1500000E+04  1.2179114E-06
  1.2000000E+04  1.0126954E-06
  1.2500000E+04  8.4750659E-07
  1.3000000E+04  7.1351640E-07
  1.3500000E+04  6.0405700E-07
  1.4000000E+04  5.1404448E-07
  1.4500000E+04  4.3956605E-07
  1.5000000E+04  3.7758468E-07
  1.5500000E+04  3.2572437E-07
  1.6000000E+04  2.8211238E-07
  1.6500000E+04  2.4526220E-07
  1.7000000E+04  2.1398571E-07
  1.7500000E+04  1.8732745E-07
  1.8000000E+04  1.6451482E-07
  1.8500000E+04  1.4491935E-07
  1.9000000E+04  1.2802699E-07
  2.0000000E+04  1.0073513E-07
  2.1000000E+04  8.0061488E-08
  2.2000000E+04  6.4219455E-08
  2.3000000E+04  5.1950909E-08
  2.4000000E+04  4.2357011E-08
  2.5000000E+04  3.4786908E-08
  2.6000000E+04  2.8763604E-08
  2.7000000E+04  2.3933653E-08
  2.8000000E+04  2.0032417E-08
  2.9000000E+04  1.6859780E-08
  3.0000000E+04  1.4263148E-08
  3.1000000E+04  1.2125172E-08
  3.2000000E+04  1.0354842E-08
  3.3000000E+04  8.8810848E-09
  3.4000000E+04  7.6480312E-09
  3.5000000E+04  6.6114500E-09
  3.6000000E+04  5.7360875E-09
  3.7000000E+04  4.9937007E-09
  3.8000000E+04  4.3615355E-09
  3.9000000E+04  3.8211562E-09
  4.0000000E+04  3.3575435E-09
  4.2000000E+04  2.6136392E-09
  4.4000000E+04  2.0552585E-09
  4.6000000E+04  1.6311793E-09
  4.8000000E+04  1.3056278E-09
  5.0000000E+04  1.0532483E-09
  5.1250000E+04  9.2435162E-10
  5.2500000E+04  8.1342413E-10
  5.3750000E+04  7.1766070E-10
  5.5000000E+04  6.3474078E-10
  5.7500000E+04  5.0004431E-10
  6.0000000E+04  3.9741374E-10
  6.2500000E+04  3.1843775E-10
  6.5000000E+04  2.5710571E-10
  6.6250000E+04  2.3164680E-10
  6.7500000E+04  2.0906808E-10
  7.0000000E+04  1.7114168E-10
  7.2500000E+04  1.4097258E-10
  7.5000000E+04  1.1680440E-10
  7.7500000E+04  9.7314703E-11
  8.0000000E+04  8.1498553E-11
  8.2500000E+04  6.8586933E-11
  8.5000000E+04  5.7987223E-11
  8.7500000E+04  4.9239240E-11
  9.0000000E+04  4.1983044E-11
  9.2500000E+04  3.5935503E-11
  9.5000000E+04  3.0872526E-11
  9.7500000E+04  2.6615702E-11
  1.0000000E+05  2.3022216E-11
  1.0250000E+05  1.9977058E-11
  1.0500000E+05  1.7387124E-11
  1.0750000E+05  1.5176682E-11
  1.1000000E+05  1.3283887E-11
  1.1250000E+05  1.1658013E-11
  1.1500000E+05  1.0257220E-11
  1.2000000E+05  7.9981489E-12
  1.2500000E+05  6.2935401E-12
  1.3000000E+05  4.9943350E-12
  1.3500000E+05  3.9948168E-12
  1.4000000E+05  3.2190939E-12
  1.4500000E+05  2.6120808E-12
  1.5000000E+05  2.1334007E-12
  1.5500000E+05  1.7531669E-12
  1.6000000E+05  1.4490446E-12
  1.6500000E+05  1.2042122E-12
  1.7000000E+05  1.0058993E-12
  1.7500000E+05  8.4433337E-13
  1.8000000E+05  7.1198009E-13
  1.8500000E+05  6.0299204E-13
  1.9000000E+05  5.1280075E-13
  1.9500000E+05  4.3781404E-13
  2.0000000E+05  3.7519024E-13
  2.0500000E+05  3.2266880E-13
  2.1000000E+05  2.7844169E-13
  2.1500000E+05  2.4105524E-13
  2.2000000E+05  2.0933482E-13
  2.2500000E+05  1.8232680E-13
  2.3000000E+05  1.5925352E-13
  2.3500000E+05  1.3947805E-13
  2.4000000E+05  1.2247655E-13
  2.4500000E+05  1.0781657E-13
  2.5000000E+05  9.5139701E-14
  2.6000000E+05  7.4591695E-14
  2.7000000E+05  5.8986145E-14
  2.8000000E+05  4.7020052E-14
  2.9000000E+05  3.7762500E-14
  3.0000000E+05  3.0540505E-14
  3.1000000E+05  2.4862343E-14
  3.2000000E+05  2.0365145E-14
  3.3000000E+05  1.6778640E-14
  3.4000000E+05  1.3899758E-14
  3.5000000E+05  1.1574603E-14
  3.6000000E+05  9.6856460E-15
  3.7000000E+05  8.1425396E-15
  3.8000000E+05  6.8753422E-15
  3.9000000E+05  5.8295306E-15
  4.0000000E+05  4.9623268E-15
  4.1000000E+05  4.2399831E-15
  4.2000000E+05  3.6357220E-15
  4.3000000E+05  3.1281783E-15
  4.4000000E+05  2.7002152E-15
  4.5000000E+05  2.3380177E-15
  4.6000000E+05  2.0303948E-15
  4.7000000E+05  1.7682395E-15
  4.8000000E+05  1.5441083E-15
  5.0000000E+05  1.1865576E-15
  5.1250000E+05  1.0114157E-15
  5.2500000E+05  8.6520241E-16
  5.3750000E+05  7.4264397E-16
  5.5000000E+05  6.3951646E-16
  5.6250000E+05  5.5241971E-16
  5.7500000E+05  4.7860284E-16
  5.8750000E+05  4.1583020E-16
  6.0000000E+05  3.6227703E-16
  6.1250000E+05  3.1644751E-16
  6.2500000E+05  2.7711043E-16
  6.3750000E+05  2.4324905E-16
  6.5000000E+05  2.1402077E-16
  6.6250000E+05  1.8872476E-16
  6.7500000E+05  1.6677615E-16
  7.0000000E+05  1.3104102E-16
  7.2500000E+05  1.0375979E-16
  7.5000000E+05  8.2751896E-17
  7.7500000E+05  6.6443691E-17
  8.0000000E+05  5.3687586E-17
  8.2500000E+05  4.3638729E-17
  8.5000000E+05  3.5669505E-17
  8.7500000E+05  2.9309670E-17
  9.0000000E+05  2.4204037E-17
  9.2500000E+05  2.0082245E-17
  9.5000000E+05  1.6737013E-17
  9.7500000E+05  1.4008326E-17
  1.0000000E+06  1.1771843E-17
  1.0250000E+06  9.9303982E-18
  1.0500000E+06  8.4076212E-18
  1.0750000E+06  7.1431539E-18
  1.1000000E+06  6.0890648E-18
  1.1250000E+06  5.2070854E-18
  1.1500000E+06  4.4664860E-18
  1.1750000E+06  3.8424790E-18
  1.2000000E+06  3.3149845E-18
  1.2250000E+06  2.8676661E-18
  1.2500000E+06  2.4871802E-18
  1.2750000E+06  2.1625918E-18
  1.3000000E+06  1.8849074E-18
  1.3250000E+06  1.6467034E-18
  1.3500000E+06  1.4418315E-18
  1.4000000E+06  1.1124994E-18
  1.4500000E+06  8.6535631E-19
  1.5000000E+06  6.7822538E-19
  1.5500000E+06  5.3533291E-19
  1.6000000E+06  4.2532108E-19
  1.6500000E+06  3.3996989E-19
  1.7000000E+06  2.7327865E-19
  1.7500000E+06  2.2085116E-19
  1.8000000E+06  1.7943423E-19
  1.8500000E+06  1.4655671E-19
  
  
#  88  16  N7  EION =  2.870000000E+02 eV   283
#  S(0) = 1.395296E+01
  2.7628073E+00  0.0000000E+00
  2.7628073E+02  0.0000000E+00
  2.7628073E+02  1.3350295E-03
  2.8700000E+02  1.3350295E-03
  2.8700291E+02  1.3350295E-03
  2.8716537E+02  1.3172060E-03
  2.8732784E+02  1.3007762E-03
  2.8749030E+02  1.2856141E-03
  2.8765276E+02  1.2716066E-03
  2.8797769E+02  1.2466597E-03
  2.8830262E+02  1.2252408E-03
  2.8895247E+02  1.1908408E-03
  2.8960233E+02  1.1650326E-03
  2.9090204E+02  1.1306958E-03
  2.9220175E+02  1.1108339E-03
  2.9350145E+02  1.0994842E-03
  2.9480116E+02  1.0934224E-03
  2.9610087E+02  1.0909868E-03
  2.9740058E+02  1.0914886E-03
  3.0000000E+02  1.1014823E-03
  3.0500000E+02  1.1681149E-03
  3.1000000E+02  1.3269551E-03
  3.1250000E+02  1.4509734E-03
  3.1500000E+02  1.6097204E-03
  3.1750000E+02  1.8062293E-03
  3.2000000E+02  2.0422062E-03
  3.2500000E+02  2.6312360E-03
  3.3000000E+02  3.3595379E-03
  3.3500000E+02  4.2019469E-03
  3.4000000E+02  5.1422662E-03
  3.5000000E+02  7.2835166E-03
  3.5500000E+02  8.4522794E-03
  3.6000000E+02  9.6486401E-03
  3.7000000E+02  1.2003138E-02
  3.8000000E+02  1.4192386E-02
  3.9000000E+02  1.6165192E-02
  4.0000000E+02  1.7876137E-02
  4.1000000E+02  1.9279976E-02
  4.2000000E+02  2.0383423E-02
  4.4000000E+02  2.1867493E-02
  4.6000000E+02  2.2615649E-02
  4.8000000E+02  2.2793126E-02
  5.0000000E+02  2.2601029E-02
  5.2500000E+02  2.2039553E-02
  5.5000000E+02  2.1228990E-02
  5.7500000E+02  2.0288133E-02
  6.0000000E+02  1.9290492E-02
  6.5000000E+02  1.7240680E-02
  6.7500000E+02  1.6246700E-02
  7.0000000E+02  1.5288566E-02
  7.2500000E+02  1.4368963E-02
  7.5000000E+02  1.3496449E-02
  8.0000000E+02  1.1902555E-02
  8.5000000E+02  1.0495591E-02
  9.0000000E+02  9.2663452E-03
  9.5000000E+02  8.1966060E-03
  1.0000000E+03  7.2654640E-03
  1.0500000E+03  6.4551399E-03
  1.1000000E+03  5.7496186E-03
  1.1500000E+03  5.1345727E-03
  1.2000000E+03  4.5971715E-03
  1.2500000E+03  4.1263881E-03
  1.3000000E+03  3.7129558E-03
  1.3500000E+03  3.3490005E-03
  1.4000000E+03  3.0278068E-03
  1.4500000E+03  2.7436468E-03
  1.5000000E+03  2.4916249E-03
  1.6000000E+03  2.0678310E-03
  1.7000000E+03  1.7296160E-03
  1.8000000E+03  1.4572155E-03
  1.9000000E+03  1.2359335E-03
  2.0000000E+03  1.0547350E-03
  2.1000000E+03  9.0525209E-04
  2.2000000E+03  7.8107806E-04
  2.3000000E+03  6.7726232E-04
  2.4000000E+03  5.8994542E-04
  2.5000000E+03  5.1609366E-04
  2.6000000E+03  4.5330335E-04
  2.7000000E+03  3.9965562E-04
  2.8000000E+03  3.5360808E-04
  2.9000000E+03  3.1391268E-04
  3.0000000E+03  2.7955330E-04
  3.1000000E+03  2.4969786E-04
  3.2000000E+03  2.2366129E-04
  3.4000000E+03  1.8087295E-04
  3.6000000E+03  1.4769603E-04
  3.8000000E+03  1.2167220E-04
  4.0000000E+03  1.0104197E-04
  4.2000000E+03  8.4528824E-05
  4.4000000E+03  7.1193916E-05
  4.6000000E+03  6.0337665E-05
  4.8000000E+03  5.1432534E-05
  5.0000000E+03  4.4076759E-05
  5.2500000E+03  3.6597013E-05
  5.5000000E+03  3.0604149E-05
  5.7500000E+03  2.5761343E-05
  6.0000000E+03  2.1816887E-05
  6.5000000E+03  1.5907411E-05
  6.7500000E+03  1.3685402E-05
  7.0000000E+03  1.1827602E-05
  7.2500000E+03  1.0265805E-05
  7.5000000E+03  8.9461078E-06
  7.7500000E+03  7.8256061E-06
  8.0000000E+03  6.8699184E-06
  8.2500000E+03  6.0513176E-06
  8.5000000E+03  5.3473066E-06
  9.0000000E+03  4.2129284E-06
  9.5000000E+03  3.3557348E-06
  1.0000000E+04  2.6996460E-06
  1.0500000E+04  2.1915950E-06
  1.1000000E+04  1.7939717E-06
  1.1500000E+04  1.4797187E-06
  1.2000000E+04  1.2291131E-06
  1.2500000E+04  1.0275979E-06
  1.3000000E+04  8.6430421E-07
  1.3500000E+04  7.3103427E-07
  1.4000000E+04  6.2154247E-07
  1.4500000E+04  5.3102651E-07
  1.5000000E+04  4.5576296E-07
  1.5500000E+04  3.9284152E-07
  1.6000000E+04  3.3997020E-07
  1.6500000E+04  2.9533091E-07
  1.7000000E+04  2.5747185E-07
  1.7500000E+04  2.2522691E-07
  1.8000000E+04  1.9765351E-07
  1.8500000E+04  1.7398526E-07
  1.9000000E+04  1.5359581E-07
  2.0000000E+04  1.2068658E-07
  2.1000000E+04  9.5790452E-08
  2.2000000E+04  7.6736884E-08
  2.3000000E+04  6.1999568E-08
  2.4000000E+04  5.0488995E-08
  2.5000000E+04  4.1417188E-08
  2.6000000E+04  3.4207329E-08
  2.7000000E+04  2.8432406E-08
  2.8000000E+04  2.3772945E-08
  2.9000000E+04  1.9987711E-08
  3.0000000E+04  1.6892926E-08
  3.1000000E+04  1.4347317E-08
  3.2000000E+04  1.2241469E-08
  3.3000000E+04  1.0490055E-08
  3.4000000E+04  9.0260302E-09
  3.5000000E+04  7.7963355E-09
  3.6000000E+04  6.7587573E-09
  3.7000000E+04  5.8795111E-09
  3.8000000E+04  5.1313931E-09
  3.9000000E+04  4.4923693E-09
  4.0000000E+04  3.9445141E-09
  4.2000000E+04  3.0663098E-09
  4.4000000E+04  2.4079731E-09
  4.6000000E+04  1.9085780E-09
  4.8000000E+04  1.5256405E-09
  5.0000000E+04  1.2291035E-09
  5.1250000E+04  1.0777877E-09
  5.2500000E+04  9.4765020E-10
  5.3750000E+04  8.3537598E-10
  5.5000000E+04  7.3822557E-10
  5.7500000E+04  5.8056840E-10
  6.0000000E+04  4.6060383E-10
  6.2500000E+04  3.6841797E-10
  6.5000000E+04  2.9693081E-10
  6.6250000E+04  2.6728991E-10
  6.7500000E+04  2.4102178E-10
  7.0000000E+04  1.9694679E-10
  7.2500000E+04  1.6194069E-10
  7.5000000E+04  1.3394167E-10
  7.7500000E+04  1.1139731E-10
  8.0000000E+04  9.3129994E-11
  8.2500000E+04  7.8240146E-11
  8.5000000E+04  6.6034895E-11
  8.7500000E+04  5.5976315E-11
  9.0000000E+04  4.7644682E-11
  9.2500000E+04  4.0710399E-11
  9.5000000E+04  3.4912938E-11
  9.7500000E+04  3.0045077E-11
  1.0000000E+05  2.5941101E-11
  1.0250000E+05  2.2467768E-11
  1.0500000E+05  1.9517390E-11
  1.0750000E+05  1.7002577E-11
  1.1000000E+05  1.4852023E-11
  1.1250000E+05  1.3007218E-11
  1.1500000E+05  1.1419960E-11
  1.2000000E+05  8.8654115E-12
  1.2500000E+05  6.9436709E-12
  1.3000000E+05  5.4837220E-12
  1.3500000E+05  4.3643949E-12
  1.4000000E+05  3.4988496E-12
  1.4500000E+05  2.8241582E-12
  1.5000000E+05  2.2942519E-12
  1.5500000E+05  1.8750646E-12
  1.6000000E+05  1.5412070E-12
  1.6500000E+05  1.2736060E-12
  1.7000000E+05  1.0578133E-12
  1.7500000E+05  8.8279815E-13
  1.8000000E+05  7.4008352E-13
  1.8500000E+05  6.2310937E-13
  1.9000000E+05  5.2676546E-13
  1.9500000E+05  4.4704584E-13
  2.0000000E+05  3.8079157E-13
  2.0500000E+05  3.2549754E-13
  2.1000000E+05  2.7916627E-13
  2.1500000E+05  2.4019611E-13
  2.2000000E+05  2.0729724E-13
  2.2500000E+05  1.7942654E-13
  2.3000000E+05  1.5573652E-13
  2.3500000E+05  1.3553560E-13
  2.4000000E+05  1.1825683E-13
  2.4500000E+05  1.0343380E-13
  2.5000000E+05  9.0681459E-14
  2.6000000E+05  7.0166329E-14
  2.7000000E+05  5.4746937E-14
  2.8000000E+05  4.3048039E-14
  2.9000000E+05  3.4094124E-14
  3.0000000E+05  2.7185226E-14
  3.1000000E+05  2.1813928E-14
  3.2000000E+05  1.7608442E-14
  3.3000000E+05  1.4293776E-14
  3.4000000E+05  1.1664860E-14
  3.5000000E+05  9.5675361E-15
  3.6000000E+05  7.8849608E-15
  3.7000000E+05  6.5279488E-15
  3.8000000E+05  5.4279633E-15
  3.9000000E+05  4.5320067E-15
  4.0000000E+05  3.7988698E-15
  4.1000000E+05  3.1963260E-15
  4.2000000E+05  2.6990317E-15
  4.3000000E+05  2.2869447E-15
  4.4000000E+05  1.9441448E-15
  4.5000000E+05  1.6579280E-15
  4.6000000E+05  1.4181092E-15
  4.7000000E+05  1.2164848E-15
  4.8000000E+05  1.0464150E-15
  5.0000000E+05  7.8037295E-16
  5.1250000E+05  6.5290538E-16
  5.2500000E+05  5.4824328E-16
  5.3750000E+05  4.6195340E-16
  5.5000000E+05  3.9053276E-16
  5.6250000E+05  3.3119860E-16
  5.7500000E+05  2.8172972E-16
  5.8750000E+05  2.4034511E-16
  6.0000000E+05  2.0561122E-16
  6.1250000E+05  1.7636890E-16
  6.2500000E+05  1.5167650E-16
  6.3750000E+05  1.3076619E-16
  6.5000000E+05  1.1300964E-16
  6.6250000E+05  9.7890881E-17
  6.7500000E+05  8.4984794E-17
  7.0000000E+05  6.4465323E-17
  7.2500000E+05  4.9297742E-17
  7.5000000E+05  3.7985992E-17
  7.7500000E+05  2.9478884E-17
  8.0000000E+05  2.3030428E-17
  8.2500000E+05  1.8106137E-17
  8.5000000E+05  1.4319638E-17
  8.7500000E+05  1.1389211E-17
  9.0000000E+05  9.1073976E-18
  9.2500000E+05  7.3202474E-18
  9.5000000E+05  5.9126723E-18
  9.7500000E+05  4.7980433E-18
  1.0000000E+06  3.9108329E-18
  1.0250000E+06  3.2011694E-18
  1.0500000E+06  2.6308665E-18
  1.0750000E+06  2.1705326E-18
  1.1000000E+06  1.7974005E-18
  1.1250000E+06  1.4937300E-18
  1.1500000E+06  1.2456306E-18
  1.1750000E+06  1.0421757E-18
  1.2000000E+06  8.7473081E-19
  1.2250000E+06  7.3644424E-19
  1.2500000E+06  6.2185632E-19
  1.2750000E+06  5.2659931E-19
  1.3000000E+06  4.4716541E-19
  1.3250000E+06  3.8072483E-19
  1.3500000E+06  3.2498267E-19
  1.3750000E+06  2.7807836E-19
  1.4000000E+06  2.3849938E-19
  1.4250000E+06  2.0501151E-19
  1.4500000E+06  1.7660402E-19
  1.4750000E+06  1.5244713E-19
  1.5000000E+06  1.3186329E-19
  1.5250000E+06  1.1429247E-19
  1.5500000E+06  9.9266351E-20
  1.6000000E+06  7.5342885E-20
  
  
#  88  20  O4  EION =  7.700000000E+01 eV   298
#  S(0) = 5.975766E+00
  7.1357581E-01  0.0000000E+00
  7.1357581E+01  0.0000000E+00
  7.1357581E+01  5.1798672E-01
  7.7000000E+01  5.1798672E-01
  7.7002721E+01  5.1798672E-01
  7.7015217E+01  5.0281654E-01
  7.7027713E+01  4.8848051E-01
  7.7040208E+01  4.7491634E-01
  7.7052704E+01  4.6206750E-01
  7.7077696E+01  4.3831509E-01
  7.7102687E+01  4.1686461E-01
  7.7152670E+01  3.7971993E-01
  7.7202653E+01  3.4876078E-01
  7.7252636E+01  3.2263591E-01
  7.7302619E+01  3.0034943E-01
  7.7352602E+01  2.8115348E-01
  7.7402585E+01  2.6447722E-01
  7.7502551E+01  2.3700942E-01
  7.7602517E+01  2.1541143E-01
  7.7702483E+01  1.9805381E-01
  7.7802449E+01  1.8384691E-01
  7.7902415E+01  1.7203752E-01
  7.8002381E+01  1.6208999E-01
  7.8102347E+01  1.5361413E-01
  7.8202313E+01  1.4631954E-01
  7.8402245E+01  1.3444393E-01
  7.8602177E+01  1.2523053E-01
  7.8802109E+01  1.1790951E-01
  7.9002041E+01  1.1197709E-01
  7.9201973E+01  1.0709057E-01
  7.9401905E+01  1.0300923E-01
  7.9801769E+01  9.6611930E-02
  8.0201633E+01  9.1859643E-02
  8.0601497E+01  8.8210143E-02
  8.1001361E+01  8.5324905E-02
  8.1401225E+01  8.2981631E-02
  8.1801088E+01  8.1028382E-02
  8.2600816E+01  7.7892407E-02
  8.3400544E+01  7.5361523E-02
  8.4200272E+01  7.3128575E-02
  8.5000000E+01  7.1020160E-02
  8.6250000E+01  6.7766037E-02
  8.7500000E+01  6.4452151E-02
  8.8750000E+01  6.1076401E-02
  9.0000000E+01  5.7695905E-02
  9.1250000E+01  5.4380364E-02
  9.2500000E+01  5.1189139E-02
  9.3750000E+01  4.8163090E-02
  9.5000000E+01  4.5325055E-02
  9.7500000E+01  4.0232283E-02
  1.0000000E+02  3.5865220E-02
  1.0250000E+02  3.2111638E-02
  1.0500000E+02  2.8853858E-02
  1.0750000E+02  2.5993580E-02
  1.1000000E+02  2.3456834E-02
  1.1250000E+02  2.1191061E-02
  1.1500000E+02  1.9159792E-02
  1.1750000E+02  1.7336305E-02
  1.2000000E+02  1.5700445E-02
  1.2500000E+02  1.2922504E-02
  1.3000000E+02  1.0700490E-02
  1.3500000E+02  8.9217537E-03
  1.4000000E+02  7.4891755E-03
  1.4500000E+02  6.3251272E-03
  1.5000000E+02  5.3705525E-03
  1.5500000E+02  4.5820201E-03
  1.6000000E+02  3.9273715E-03
  1.6500000E+02  3.3824450E-03
  1.7000000E+02  2.9281585E-03
  1.7500000E+02  2.5492302E-03
  1.8000000E+02  2.2328591E-03
  1.8500000E+02  1.9685471E-03
  1.9000000E+02  1.7474194E-03
  1.9500000E+02  1.5622673E-03
  2.0000000E+02  1.4070679E-03
  2.0500000E+02  1.2768615E-03
  2.1000000E+02  1.1676341E-03
  2.1500000E+02  1.0760437E-03
  2.2000000E+02  9.9929812E-04
  2.2500000E+02  9.3507179E-04
  2.3000000E+02  8.8147011E-04
  2.4000000E+02  7.9999238E-04
  2.5000000E+02  7.4464743E-04
  2.6000000E+02  7.0832461E-04
  2.7000000E+02  6.8551334E-04
  2.8000000E+02  6.7237319E-04
  2.9000000E+02  6.6589306E-04
  3.0000000E+02  6.6387926E-04
  3.1000000E+02  6.6486025E-04
  3.2000000E+02  6.6779620E-04
  3.4000000E+02  6.7661350E-04
  3.6000000E+02  6.8626015E-04
  3.8000000E+02  6.9449690E-04
  4.0000000E+02  7.0021280E-04
  4.2000000E+02  7.0326087E-04
  4.4000000E+02  7.0377111E-04
  4.6000000E+02  7.0184447E-04
  4.8000000E+02  6.9764784E-04
  5.0000000E+02  6.9154692E-04
  5.2500000E+02  6.8179047E-04
  5.5000000E+02  6.7011617E-04
  5.7500000E+02  6.5688921E-04
  6.0000000E+02  6.4250737E-04
  6.5000000E+02  6.1172742E-04
  6.7500000E+02  5.9579322E-04
  7.0000000E+02  5.7969886E-04
  7.2500000E+02  5.6358476E-04
  7.5000000E+02  5.4758075E-04
  8.0000000E+02  5.1626917E-04
  8.5000000E+02  4.8622279E-04
  9.0000000E+02  4.5766769E-04
  9.5000000E+02  4.3072079E-04
  1.0000000E+03  4.0542032E-04
  1.0500000E+03  3.8175429E-04
  1.1000000E+03  3.5966980E-04
  1.1500000E+03  3.3908518E-04
  1.2000000E+03  3.1990983E-04
  1.2500000E+03  3.0205085E-04
  1.3000000E+03  2.8541650E-04
  1.3500000E+03  2.6991826E-04
  1.4000000E+03  2.5547199E-04
  1.4500000E+03  2.4199859E-04
  1.5000000E+03  2.2942410E-04
  1.6000000E+03  2.0670126E-04
  1.7000000E+03  1.8681376E-04
  1.8000000E+03  1.6934670E-04
  1.9000000E+03  1.5395118E-04
  2.0000000E+03  1.4033392E-04
  2.1000000E+03  1.2824863E-04
  2.2000000E+03  1.1748773E-04
  2.3000000E+03  1.0787604E-04
  2.4000000E+03  9.9265101E-05
  2.5000000E+03  9.1528688E-05
  2.6000000E+03  8.4559147E-05
  2.7000000E+03  7.8264290E-05
  2.8000000E+03  7.2564892E-05
  2.9000000E+03  6.7392641E-05
  3.0000000E+03  6.2688476E-05
  3.1000000E+03  5.8401091E-05
  3.2000000E+03  5.4485749E-05
  3.4000000E+03  4.7619322E-05
  3.6000000E+03  4.1829766E-05
  3.8000000E+03  3.6916011E-05
  4.0000000E+03  3.2720492E-05
  4.2000000E+03  2.9118282E-05
  4.4000000E+03  2.6009493E-05
  4.6000000E+03  2.3313643E-05
  4.8000000E+03  2.0965449E-05
  5.0000000E+03  1.8911537E-05
  5.2500000E+03  1.6691797E-05
  5.5000000E+03  1.4794187E-05
  5.7500000E+03  1.3163316E-05
  6.0000000E+03  1.1754754E-05
  6.5000000E+03  9.4675419E-06
  6.7500000E+03  8.5356613E-06
  7.0000000E+03  7.7171754E-06
  7.2500000E+03  6.9956991E-06
  7.5000000E+03  6.3575734E-06
  8.0000000E+03  5.2874271E-06
  8.5000000E+03  4.4350727E-06
  9.0000000E+03  3.7489059E-06
  9.5000000E+03  3.1911709E-06
  1.0000000E+04  2.7338380E-06
  1.0500000E+04  2.3558216E-06
  1.1000000E+04  2.0410664E-06
  1.1500000E+04  1.7772117E-06
  1.2000000E+04  1.5546449E-06
  1.2500000E+04  1.3658185E-06
  1.3000000E+04  1.2047556E-06
  1.3500000E+04  1.0666852E-06
  1.4000000E+04  9.4776993E-07
  1.4500000E+04  8.4490198E-07
  1.5000000E+04  7.5554815E-07
  1.5500000E+04  6.7763133E-07
  1.6000000E+04  6.0943841E-07
  1.6500000E+04  5.4954883E-07
  1.7000000E+04  4.9677896E-07
  1.8000000E+04  4.0879217E-07
  1.9000000E+04  3.3927756E-07
  2.0000000E+04  2.8378076E-07
  2.1000000E+04  2.3905273E-07
  2.2000000E+04  2.0269021E-07
  2.3000000E+04  1.7289288E-07
  2.4000000E+04  1.4829644E-07
  2.5000000E+04  1.2785554E-07
  2.6000000E+04  1.1076152E-07
  2.7000000E+04  9.6383005E-08
  2.8000000E+04  8.4222781E-08
  2.9000000E+04  7.3886260E-08
  3.0000000E+04  6.5057999E-08
  3.1000000E+04  5.7484091E-08
  3.2000000E+04  5.0958843E-08
  3.3000000E+04  4.5314625E-08
  3.4000000E+04  4.0414066E-08
  3.5000000E+04  3.6143990E-08
  3.6000000E+04  3.2410668E-08
  3.7000000E+04  2.9136116E-08
  3.8000000E+04  2.6255164E-08
  3.9000000E+04  2.3713115E-08
  4.0000000E+04  2.1463865E-08
  4.2000000E+04  1.7693610E-08
  4.4000000E+04  1.4697188E-08
  4.6000000E+04  1.2293997E-08
  4.8000000E+04  1.0350386E-08
  5.0000000E+04  8.7662788E-09
  5.2500000E+04  7.1780631E-09
  5.5000000E+04  5.9244168E-09
  5.7500000E+04  4.9255085E-09
  5.8750000E+04  4.5026058E-09
  6.0000000E+04  4.1226759E-09
  6.2500000E+04  3.4722705E-09
  6.5000000E+04  2.9414560E-09
  6.7500000E+04  2.5052707E-09
  7.0000000E+04  2.1445527E-09
  7.2500000E+04  1.8444639E-09
  7.5000000E+04  1.5934184E-09
  7.7500000E+04  1.3822986E-09
  8.0000000E+04  1.2038779E-09
  8.2500000E+04  1.0523892E-09
  8.5000000E+04  9.2320152E-10
  8.7500000E+04  8.1257330E-10
  9.0000000E+04  7.1746440E-10
  9.2500000E+04  6.3539137E-10
  9.5000000E+04  5.6431537E-10
  9.7500000E+04  5.0255449E-10
  1.0000000E+05  4.4871484E-10
  1.0250000E+05  4.0163615E-10
  1.0500000E+05  3.6034855E-10
  1.0750000E+05  3.2403808E-10
  1.1000000E+05  2.9201901E-10
  1.1250000E+05  2.6371161E-10
  1.1500000E+05  2.3862401E-10
  1.2000000E+05  1.9649416E-10
  1.2500000E+05  1.6295509E-10
  1.3000000E+05  1.3603401E-10
  1.3500000E+05  1.1425909E-10
  1.4000000E+05  9.6520607E-11
  1.4500000E+05  8.1973796E-11
  1.5000000E+05  6.9969780E-11
  1.5500000E+05  6.0005981E-11
  1.6000000E+05  5.1690029E-11
  1.6500000E+05  4.4713329E-11
  1.7000000E+05  3.8831512E-11
  1.7500000E+05  3.3849787E-11
  1.8000000E+05  2.9611901E-11
  1.8500000E+05  2.5991786E-11
  1.9000000E+05  2.2887178E-11
  1.9500000E+05  2.0214683E-11
  2.0000000E+05  1.7905948E-11
  2.0500000E+05  1.5904685E-11
  2.1000000E+05  1.4164322E-11
  2.1500000E+05  1.2646165E-11
  2.2000000E+05  1.1317926E-11
  2.2500000E+05  1.0152557E-11
  2.3000000E+05  9.1273150E-12
  2.4000000E+05  7.4233798E-12
  2.5000000E+05  6.0849617E-12
  2.6000000E+05  5.0241014E-12
  2.7000000E+05  4.1761642E-12
  2.8000000E+05  3.4931176E-12
  2.9000000E+05  2.9388896E-12
  3.0000000E+05  2.4861272E-12
  3.1000000E+05  2.1139013E-12
  3.2000000E+05  1.8060594E-12
  3.3000000E+05  1.5500359E-12
  3.4000000E+05  1.3359837E-12
  3.5000000E+05  1.1561306E-12
  3.6000000E+05  1.0043004E-12
  3.7000000E+05  8.7555463E-13
  3.8000000E+05  7.6592228E-13
  3.9000000E+05  6.7219163E-13
  4.0000000E+05  5.9175140E-13
  4.1000000E+05  5.2246748E-13
  4.2000000E+05  4.6258712E-13
  4.3000000E+05  4.1066411E-13
  4.4000000E+05  3.6549987E-13
  4.5000000E+05  3.2609654E-13
  4.6000000E+05  2.9162041E-13
  4.7000000E+05  2.6137232E-13
  4.8000000E+05  2.3476378E-13
  5.0000000E+05  1.9055292E-13
  5.1250000E+05  1.6790817E-13
  5.2500000E+05  1.4837326E-13
  5.3750000E+05  1.3146527E-13
  5.5000000E+05  1.1678464E-13
  5.7500000E+05  9.2831994E-14
  5.8750000E+05  8.3050917E-14
  6.0000000E+05  7.4461104E-14
  6.2500000E+05  6.0223182E-14
  6.5000000E+05  4.9082726E-14
  6.7500000E+05  4.0289154E-14
  7.0000000E+05  3.3291141E-14
  7.2500000E+05  2.7678144E-14
  7.5000000E+05  2.3142448E-14
  7.7500000E+05  1.9452023E-14
  8.0000000E+05  1.6431503E-14
  8.2500000E+05  1.3947150E-14
  8.5000000E+05  1.1894113E-14
  
  
#  88  21  O5  EION =  7.300000000E+01 eV   297
#  S(0) = 9.303804E+00
  7.2199004E-01  0.0000000E+00
  7.2199004E+01  0.0000000E+00
  7.2199004E+01  4.2441814E+00
  7.3000000E+01  4.2441814E+00
  7.3002721E+01  4.2441814E+00
  7.3008188E+01  4.1133986E+00
  7.3013654E+01  3.9880646E+00
  7.3019121E+01  3.8679581E+00
  7.3024588E+01  3.7528591E+00
  7.3035521E+01  3.5368260E+00
  7.3046454E+01  3.3383034E+00
  7.3068321E+01  2.9876639E+00
  7.3090187E+01  2.6898504E+00
  7.3112054E+01  2.4356110E+00
  7.3133920E+01  2.2173602E+00
  7.3155787E+01  2.0289286E+00
  7.3177653E+01  1.8653135E+00
  7.3221386E+01  1.5970534E+00
  7.3265119E+01  1.3883136E+00
  7.3308852E+01  1.2227829E+00
  7.3352585E+01  1.0892776E+00
  7.3396318E+01  9.7997031E-01
  7.3440051E+01  8.8927026E-01
  7.3483784E+01  8.1310810E-01
  7.3527517E+01  7.4846925E-01
  7.3614983E+01  6.4521898E-01
  7.3702449E+01  5.6696428E-01
  7.3789915E+01  5.0602531E-01
  7.3877381E+01  4.5748808E-01
  7.3964847E+01  4.1808642E-01
  7.4052313E+01  3.8557788E-01
  7.4139779E+01  3.5837910E-01
  7.4227245E+01  3.3534464E-01
  7.4314711E+01  3.1562821E-01
  7.4402177E+01  2.9859246E-01
  7.4577109E+01  2.7072021E-01
  7.4752041E+01  2.4896878E-01
  7.4926973E+01  2.3159390E-01
  7.5101905E+01  2.1744424E-01
  7.5276837E+01  2.0573194E-01
  7.5451769E+01  1.9590116E-01
  7.5626701E+01  1.8754967E-01
  7.5801633E+01  1.8037937E-01
  7.6151497E+01  1.6873425E-01
  7.6501361E+01  1.5970978E-01
  7.6851225E+01  1.5252405E-01
  7.7201088E+01  1.4666596E-01
  7.7900816E+01  1.3764483E-01
  7.8600544E+01  1.3090532E-01
  7.9300272E+01  1.2551027E-01
  8.0000000E+01  1.2091882E-01
  8.0625000E+01  1.1722921E-01
  8.1250000E+01  1.1377617E-01
  8.2500000E+01  1.0725003E-01
  8.3750000E+01  1.0097173E-01
  8.5000000E+01  9.4852507E-02
  8.7500000E+01  8.3240904E-02
  8.8750000E+01  7.7869604E-02
  9.0000000E+01  7.2844267E-02
  9.2500000E+01  6.3873900E-02
  9.5000000E+01  5.6262756E-02
  9.7500000E+01  4.9811432E-02
  1.0000000E+02  4.4299189E-02
  1.0250000E+02  3.9534658E-02
  1.0500000E+02  3.5369546E-02
  1.0750000E+02  3.1696317E-02
  1.1000000E+02  2.8438112E-02
  1.1250000E+02  2.5539883E-02
  1.1500000E+02  2.2959863E-02
  1.2000000E+02  1.8623318E-02
  1.2500000E+02  1.5200561E-02
  1.3000000E+02  1.2498890E-02
  1.3500000E+02  1.0356210E-02
  1.4000000E+02  8.6435671E-03
  1.4500000E+02  7.2626293E-03
  1.5000000E+02  6.1410220E-03
  1.5500000E+02  5.2248998E-03
  1.6000000E+02  4.4743885E-03
  1.6500000E+02  3.8582065E-03
  1.7000000E+02  3.3520901E-03
  1.7500000E+02  2.9360014E-03
  1.8000000E+02  2.5940216E-03
  1.8500000E+02  2.3128638E-03
  1.9000000E+02  2.0818061E-03
  1.9500000E+02  1.8921200E-03
  2.0000000E+02  1.7365862E-03
  2.0500000E+02  1.6092129E-03
  2.1000000E+02  1.5052152E-03
  2.2000000E+02  1.3520625E-03
  2.3000000E+02  1.2524648E-03
  2.4000000E+02  1.1899601E-03
  2.5000000E+02  1.1531398E-03
  2.6000000E+02  1.1340920E-03
  2.7000000E+02  1.1270336E-03
  2.8000000E+02  1.1278299E-03
  2.9000000E+02  1.1333461E-03
  3.0000000E+02  1.1413527E-03
  3.1000000E+02  1.1505492E-03
  3.2000000E+02  1.1599865E-03
  3.4000000E+02  1.1772446E-03
  3.6000000E+02  1.1901707E-03
  3.8000000E+02  1.1975151E-03
  4.0000000E+02  1.1990611E-03
  4.2000000E+02  1.1955027E-03
  4.4000000E+02  1.1875427E-03
  4.6000000E+02  1.1756984E-03
  4.8000000E+02  1.1605421E-03
  5.0000000E+02  1.1428210E-03
  5.2500000E+02  1.1180103E-03
  5.5000000E+02  1.0909582E-03
  5.7500000E+02  1.0622514E-03
  6.0000000E+02  1.0325271E-03
  6.5000000E+02  9.7211094E-04
  6.7500000E+02  9.4200724E-04
  7.0000000E+02  9.1221265E-04
  7.2500000E+02  8.8290384E-04
  7.5000000E+02  8.5423560E-04
  8.0000000E+02  7.9920461E-04
  8.5000000E+02  7.4749391E-04
  9.0000000E+02  6.9919036E-04
  9.5000000E+02  6.5426294E-04
  1.0000000E+03  6.1260104E-04
  1.0500000E+03  5.7404918E-04
  1.1000000E+03  5.3841298E-04
  1.1500000E+03  5.0547529E-04
  1.2000000E+03  4.7502342E-04
  1.2500000E+03  4.4685546E-04
  1.3000000E+03  4.2078246E-04
  1.3500000E+03  3.9662928E-04
  1.4000000E+03  3.7423467E-04
  1.4500000E+03  3.5345085E-04
  1.5000000E+03  3.3414250E-04
  1.6000000E+03  2.9946833E-04
  1.7000000E+03  2.6935118E-04
  1.8000000E+03  2.4307927E-04
  1.9000000E+03  2.2006548E-04
  2.0000000E+03  1.9982403E-04
  2.1000000E+03  1.8195232E-04
  2.2000000E+03  1.6611493E-04
  2.3000000E+03  1.5203154E-04
  2.4000000E+03  1.3946667E-04
  2.5000000E+03  1.2822168E-04
  2.6000000E+03  1.1812834E-04
  2.7000000E+03  1.0904353E-04
  2.8000000E+03  1.0084495E-04
  2.9000000E+03  9.3427765E-05
  3.0000000E+03  8.6701761E-05
  3.1000000E+03  8.0588954E-05
  3.2000000E+03  7.5021646E-05
  3.4000000E+03  6.5294922E-05
  3.6000000E+03  5.7132864E-05
  3.8000000E+03  5.0236255E-05
  4.0000000E+03  4.4372072E-05
  4.2000000E+03  3.9356709E-05
  4.4000000E+03  3.5044186E-05
  4.6000000E+03  3.1317461E-05
  4.8000000E+03  2.8082006E-05
  5.0000000E+03  2.5260875E-05
  5.2500000E+03  2.2222115E-05
  5.5000000E+03  1.9633527E-05
  5.7500000E+03  1.7416287E-05
  6.0000000E+03  1.5507422E-05
  6.5000000E+03  1.2421538E-05
  6.7500000E+03  1.1169766E-05
  7.0000000E+03  1.0073295E-05
  7.2500000E+03  9.1093073E-06
  7.5000000E+03  8.2588396E-06
  8.0000000E+03  6.8376582E-06
  8.5000000E+03  5.7109047E-06
  9.0000000E+03  4.8077668E-06
  9.5000000E+03  4.0766820E-06
  1.0000000E+04  3.4795417E-06
  1.0500000E+04  2.9877990E-06
  1.1000000E+04  2.5798041E-06
  1.1500000E+04  2.2389524E-06
  1.2000000E+04  1.9523770E-06
  1.2500000E+04  1.7100105E-06
  1.3000000E+04  1.5039067E-06
  1.3500000E+04  1.3277426E-06
  1.4000000E+04  1.1764483E-06
  1.4500000E+04  1.0459298E-06
  1.5000000E+04  9.3285959E-07
  1.6000000E+04  7.4866297E-07
  1.7000000E+04  6.0733108E-07
  1.8000000E+04  4.9746420E-07
  1.9000000E+04  4.1104778E-07
  2.0000000E+04  3.4235011E-07
  2.1000000E+04  2.8720820E-07
  2.2000000E+04  2.4255518E-07
  2.3000000E+04  2.0610257E-07
  2.4000000E+04  1.7612249E-07
  2.5000000E+04  1.5129576E-07
  2.6000000E+04  1.3060540E-07
  2.7000000E+04  1.1325997E-07
  2.8000000E+04  9.8638261E-08
  2.9000000E+04  8.6248773E-08
  3.0000000E+04  7.5699792E-08
  3.1000000E+04  6.6676946E-08
  3.2000000E+04  5.8926288E-08
  3.3000000E+04  5.2241436E-08
  3.4000000E+04  4.6453727E-08
  3.5000000E+04  4.1424579E-08
  3.6000000E+04  3.7039515E-08
  3.8000000E+04  2.9837438E-08
  4.0000000E+04  2.4260259E-08
  4.2000000E+04  1.9893345E-08
  4.4000000E+04  1.6439392E-08
  4.6000000E+04  1.3682170E-08
  4.8000000E+04  1.1462353E-08
  5.0000000E+04  9.6611383E-09
  5.2500000E+04  7.8639511E-09
  5.5000000E+04  6.4528248E-09
  5.7500000E+04  5.3342180E-09
  5.8750000E+04  4.8624663E-09
  6.0000000E+04  4.4397073E-09
  6.2500000E+04  3.7186071E-09
  6.5000000E+04  3.1329509E-09
  6.7500000E+04  2.6539973E-09
  7.0000000E+04  2.2597731E-09
  7.2500000E+04  1.9333305E-09
  7.5000000E+04  1.6614877E-09
  7.7500000E+04  1.4339115E-09
  8.0000000E+04  1.2424425E-09
  8.2500000E+04  1.0805929E-09
  8.5000000E+04  9.4317256E-10
  8.7500000E+04  8.2600342E-10
  9.0000000E+04  7.2570277E-10
  9.2500000E+04  6.3951702E-10
  9.5000000E+04  5.6519359E-10
  9.7500000E+04  5.0088070E-10
  1.0000000E+05  4.4504891E-10
  1.0250000E+05  3.9642935E-10
  1.0500000E+05  3.5396496E-10
  1.1000000E+05  2.8410668E-10
  1.1500000E+05  2.2995665E-10
  1.2000000E+05  1.8757254E-10
  1.2500000E+05  1.5409896E-10
  1.3000000E+05  1.2744262E-10
  1.3500000E+05  1.0605124E-10
  1.4000000E+05  8.8761517E-11
  1.4500000E+05  7.4693105E-11
  1.5000000E+05  6.3173837E-11
  1.5500000E+05  5.3686179E-11
  1.6000000E+05  4.5828426E-11
  1.6500000E+05  3.9286467E-11
  1.7000000E+05  3.3813058E-11
  1.7500000E+05  2.9212295E-11
  1.8000000E+05  2.5327934E-11
  1.8500000E+05  2.2034656E-11
  1.9000000E+05  1.9231404E-11
  1.9500000E+05  1.6836248E-11
  2.0000000E+05  1.4782419E-11
  2.0500000E+05  1.3015243E-11
  2.1000000E+05  1.1489748E-11
  2.2000000E+05  9.0215107E-12
  2.3000000E+05  7.1495697E-12
  2.4000000E+05  5.7146000E-12
  2.5000000E+05  4.6037280E-12
  2.6000000E+05  3.7359250E-12
  2.7000000E+05  3.0522950E-12
  2.8000000E+05  2.5095376E-12
  2.9000000E+05  2.0754859E-12
  3.0000000E+05  1.7260073E-12
  3.1000000E+05  1.4428311E-12
  3.2000000E+05  1.2120077E-12
  3.3000000E+05  1.0228018E-12
  3.4000000E+05  8.6688858E-13
  3.5000000E+05  7.3776726E-13
  3.6000000E+05  6.3032685E-13
  3.7000000E+05  5.4052488E-13
  3.8000000E+05  4.6514551E-13
  3.9000000E+05  4.0161602E-13
  4.0000000E+05  3.4786664E-13
  4.1000000E+05  3.0222406E-13
  4.2000000E+05  2.6332937E-13
  4.3000000E+05  2.3007388E-13
  4.4000000E+05  2.0154899E-13
  4.5000000E+05  1.7700692E-13
  4.6000000E+05  1.5582976E-13
  4.7000000E+05  1.3750491E-13
  4.8000000E+05  1.2160554E-13
  5.0000000E+05  9.5714159E-14
  5.1250000E+05  8.2747182E-14
  5.2500000E+05  7.1748056E-14
  5.3750000E+05  6.2386227E-14
  5.5000000E+05  5.4391985E-14
  5.6250000E+05  4.7544614E-14
  5.7500000E+05  4.1662566E-14
  5.8750000E+05  3.6595650E-14
  6.0000000E+05  3.2219167E-14
  6.2500000E+05  2.5138768E-14
  6.5000000E+05  1.9774793E-14
  6.6250000E+05  1.7588158E-14
  6.7500000E+05  1.5670966E-14
  7.0000000E+05  1.2503404E-14
  7.2500000E+05  1.0042386E-14
  7.5000000E+05  8.1198165E-15
  
  
#  88  24  P1  EION =  4.000000000E+01 eV   247
#  S(0) = 2.179132E-01
  3.5572694E-01  0.0000000E+00
  3.5572694E+01  0.0000000E+00
  3.5572694E+01  3.2118658E-03
  4.0000000E+01  3.2118658E-03
  4.0002721E+01  3.2118658E-03
  4.0202449E+01  3.1563271E-03
  4.0402177E+01  3.1014032E-03
  4.0601905E+01  3.0471484E-03
  4.0801633E+01  2.9936099E-03
  4.1201088E+01  2.8888394E-03
  4.1600544E+01  2.7873553E-03
  4.2000000E+01  2.6893427E-03
  4.3000000E+01  2.4598617E-03
  4.4000000E+01  2.2533209E-03
  4.5000000E+01  2.0689702E-03
  4.6000000E+01  1.9053229E-03
  4.8000000E+01  1.6327026E-03
  5.0000000E+01  1.4203455E-03
  5.1250000E+01  1.3120844E-03
  5.2500000E+01  1.2191921E-03
  5.3750000E+01  1.1392521E-03
  5.5000000E+01  1.0702122E-03
  5.7500000E+01  9.5818974E-04
  5.8750000E+01  9.1253810E-04
  6.0000000E+01  8.7237230E-04
  6.1250000E+01  8.3684350E-04
  6.2500000E+01  8.0524702E-04
  6.3750000E+01  7.7699251E-04
  6.5000000E+01  7.5159100E-04
  6.7500000E+01  7.0778129E-04
  7.0000000E+01  6.7130375E-04
  7.2500000E+01  6.4040559E-04
  7.5000000E+01  6.1385514E-04
  7.7500000E+01  5.9076947E-04
  8.0000000E+01  5.7050175E-04
  8.2500000E+01  5.5256082E-04
  8.5000000E+01  5.3656416E-04
  9.0000000E+01  5.0920890E-04
  9.5000000E+01  4.8650702E-04
  1.0000000E+02  4.6705993E-04
  1.0500000E+02  4.4984266E-04
  1.1000000E+02  4.3413308E-04
  1.1500000E+02  4.1946309E-04
  1.2000000E+02  4.0555280E-04
  1.2500000E+02  3.9227212E-04
  1.3000000E+02  3.7956633E-04
  1.3500000E+02  3.6743337E-04
  1.4000000E+02  3.5587866E-04
  1.4500000E+02  3.4489711E-04
  1.5000000E+02  3.3447536E-04
  1.6000000E+02  3.1517120E-04
  1.7000000E+02  2.9762295E-04
  1.8000000E+02  2.8149715E-04
  1.9000000E+02  2.6658148E-04
  2.0000000E+02  2.5277176E-04
  2.1000000E+02  2.4002319E-04
  2.2000000E+02  2.2829259E-04
  2.3000000E+02  2.1749212E-04
  2.4000000E+02  2.0752558E-04
  2.5000000E+02  1.9828432E-04
  2.6000000E+02  1.8966913E-04
  2.7000000E+02  1.8161363E-04
  2.8000000E+02  1.7407693E-04
  2.9000000E+02  1.6702178E-04
  3.0000000E+02  1.6041690E-04
  3.1000000E+02  1.5423360E-04
  3.2000000E+02  1.4844217E-04
  3.4000000E+02  1.3788017E-04
  3.6000000E+02  1.2845865E-04
  3.8000000E+02  1.2001348E-04
  4.0000000E+02  1.1242679E-04
  4.2000000E+02  1.0559013E-04
  4.4000000E+02  9.9407371E-05
  4.6000000E+02  9.3786266E-05
  4.8000000E+02  8.8647675E-05
  5.0000000E+02  8.3935854E-05
  5.2500000E+02  7.8586933E-05
  5.5000000E+02  7.3770300E-05
  5.7500000E+02  6.9407801E-05
  6.0000000E+02  6.5434530E-05
  6.5000000E+02  5.8486005E-05
  6.7500000E+02  5.5443633E-05
  7.0000000E+02  5.2645488E-05
  7.2500000E+02  5.0062888E-05
  7.5000000E+02  4.7672246E-05
  8.0000000E+02  4.3396105E-05
  8.5000000E+02  3.9695260E-05
  9.0000000E+02  3.6469273E-05
  9.5000000E+02  3.3637762E-05
  1.0000000E+03  3.1137032E-05
  1.0500000E+03  2.8916159E-05
  1.1000000E+03  2.6934541E-05
  1.1500000E+03  2.5158897E-05
  1.2000000E+03  2.3561324E-05
  1.2500000E+03  2.2118349E-05
  1.3000000E+03  2.0810266E-05
  1.3500000E+03  1.9620374E-05
  1.4000000E+03  1.8534496E-05
  1.4500000E+03  1.7540561E-05
  1.5000000E+03  1.6628268E-05
  1.6000000E+03  1.5014310E-05
  1.7000000E+03  1.3634669E-05
  1.8000000E+03  1.2445039E-05
  1.9000000E+03  1.1411244E-05
  2.0000000E+03  1.0506570E-05
  2.1000000E+03  9.7098358E-06
  2.2000000E+03  9.0040502E-06
  2.3000000E+03  8.3754965E-06
  2.4000000E+03  7.8130007E-06
  2.5000000E+03  7.3073761E-06
  2.6000000E+03  6.8510004E-06
  2.7000000E+03  6.4375003E-06
  2.8000000E+03  6.0615208E-06
  2.9000000E+03  5.7185382E-06
  3.0000000E+03  5.4047086E-06
  3.1000000E+03  5.1167420E-06
  3.2000000E+03  4.8518051E-06
  3.4000000E+03  4.3815221E-06
  3.6000000E+03  3.9778134E-06
  3.8000000E+03  3.6284241E-06
  4.0000000E+03  3.3238458E-06
  4.2000000E+03  3.0566004E-06
  4.4000000E+03  2.8207326E-06
  4.6000000E+03  2.6114404E-06
  4.8000000E+03  2.4248117E-06
  5.0000000E+03  2.2576384E-06
  5.2500000E+03  2.0720406E-06
  5.5000000E+03  1.9085152E-06
  5.7500000E+03  1.7636630E-06
  6.0000000E+03  1.6347207E-06
  6.5000000E+03  1.4158939E-06
  6.7500000E+03  1.3225774E-06
  7.0000000E+03  1.2381647E-06
  7.2500000E+03  1.1615520E-06
  7.5000000E+03  1.0918023E-06
  8.0000000E+03  9.6980691E-07
  8.5000000E+03  8.6703487E-07
  9.0000000E+03  7.7963625E-07
  9.5000000E+03  7.0468005E-07
  1.0000000E+04  6.3990394E-07
  1.0500000E+04  5.8354021E-07
  1.1000000E+04  5.3419075E-07
  1.1500000E+04  4.9073721E-07
  1.2000000E+04  4.5227594E-07
  1.2500000E+04  4.1807066E-07
  1.3000000E+04  3.8751641E-07
  1.3500000E+04  3.6011232E-07
  1.4000000E+04  3.3544081E-07
  1.4500000E+04  3.1315157E-07
  1.5000000E+04  2.9294880E-07
  1.5500000E+04  2.7458133E-07
  1.6000000E+04  2.5783468E-07
  1.6500000E+04  2.4252485E-07
  1.7000000E+04  2.2849320E-07
  1.8000000E+04  2.0373295E-07
  1.9000000E+04  1.8265330E-07
  2.0000000E+04  1.6456414E-07
  2.1000000E+04  1.4893012E-07
  2.2000000E+04  1.3533057E-07
  2.3000000E+04  1.2343073E-07
  2.4000000E+04  1.1296148E-07
  2.5000000E+04  1.0370486E-07
  2.6000000E+04  9.5483107E-08
  2.7000000E+04  8.8149877E-08
  2.8000000E+04  8.1583702E-08
  2.9000000E+04  7.5683024E-08
  3.0000000E+04  7.0362442E-08
  3.1000000E+04  6.5549761E-08
  3.2000000E+04  6.1183642E-08
  3.3000000E+04  5.7211704E-08
  3.4000000E+04  5.3588968E-08
  3.5000000E+04  5.0276640E-08
  3.6000000E+04  4.7241134E-08
  3.8000000E+04  4.1887499E-08
  4.0000000E+04  3.7335752E-08
  4.2000000E+04  3.3437305E-08
  4.4000000E+04  3.0076047E-08
  4.6000000E+04  2.7160335E-08
  4.8000000E+04  2.4617076E-08
  5.0000000E+04  2.2387372E-08
  5.2500000E+04  1.9969063E-08
  5.5000000E+04  1.7891468E-08
  5.7500000E+04  1.6095540E-08
  5.8750000E+04  1.5288138E-08
  6.0000000E+04  1.4534319E-08
  6.2500000E+04  1.3170082E-08
  6.5000000E+04  1.1972279E-08
  6.7500000E+04  1.0915959E-08
  7.0000000E+04  9.9805882E-09
  7.2500000E+04  9.1491472E-09
  7.5000000E+04  8.4074436E-09
  7.7500000E+04  7.7435764E-09
  8.0000000E+04  7.1475185E-09
  8.2500000E+04  6.6107801E-09
  8.5000000E+04  6.1261269E-09
  8.7500000E+04  5.6873655E-09
  9.0000000E+04  5.2891716E-09
  9.2500000E+04  4.9269500E-09
  9.5000000E+04  4.5967197E-09
  1.0000000E+05  4.0188327E-09
  1.0500000E+05  3.5327482E-09
  1.1000000E+05  3.1209425E-09
  1.1500000E+05  2.7697773E-09
  1.2000000E+05  2.4685265E-09
  1.2500000E+05  2.2086651E-09
  1.3000000E+05  1.9833551E-09
  1.3500000E+05  1.7870694E-09
  1.4000000E+05  1.6153094E-09
  1.4500000E+05  1.4643918E-09
  1.5000000E+05  1.3312779E-09
  1.5500000E+05  1.2134436E-09
  1.6000000E+05  1.1087805E-09
  1.6500000E+05  1.0155178E-09
  1.7000000E+05  9.3216186E-10
  1.7500000E+05  8.5744651E-10
  1.8000000E+05  7.9029421E-10
  1.8500000E+05  7.2978389E-10
  1.9000000E+05  6.7512504E-10
  1.9500000E+05  6.2563664E-10
  2.0000000E+05  5.8072997E-10
  2.0500000E+05  5.3989434E-10
  2.1000000E+05  5.0268540E-10
  2.2000000E+05  4.3764447E-10
  2.3000000E+05  3.8304528E-10
  2.4000000E+05  3.3690493E-10
  2.5000000E+05  2.9767182E-10
  2.6000000E+05  2.6411973E-10
  2.7000000E+05  2.3527208E-10
  2.8000000E+05  2.1034547E-10
  2.9000000E+05  1.8870751E-10
  3.0000000E+05  1.6984341E-10
  3.1000000E+05  1.5333097E-10
  3.2000000E+05  1.3882126E-10
  3.3000000E+05  1.2602447E-10
  3.4000000E+05  1.1469924E-10
  3.5000000E+05  1.0464363E-10
  3.6000000E+05  9.5688430E-11
  3.7000000E+05  8.7690693E-11
  3.8000000E+05  8.0528829E-11
  3.9000000E+05  7.4098952E-11
  4.0000000E+05  6.8311198E-11
  4.1000000E+05  6.3087899E-11
  4.2000000E+05  5.8362407E-11
  4.3000000E+05  5.4077325E-11
  4.4000000E+05  5.0183354E-11
  4.6000000E+05  4.3409546E-11
  4.8000000E+05  3.7768805E-11
  
  
#  88  25  P2  EION =  2.500000000E+01 eV   276
#  S(0) = 3.231375E+00
  7.4548805E-02  0.0000000E+00
  7.4548805E+00  0.0000000E+00
  7.4548805E+00  1.0962764E-01
  2.5000000E+01  1.0962764E-01
  2.5002721E+01  1.0962764E-01
  2.5102449E+01  1.0784257E-01
  2.5202177E+01  1.0610947E-01
  2.5301905E+01  1.0442640E-01
  2.5401633E+01  1.0279148E-01
  2.5601088E+01  9.9658728E-02
  2.5800544E+01  9.6697061E-02
  2.6000000E+01  9.3893267E-02
  2.6500000E+01  8.7480621E-02
  2.7000000E+01  8.1821159E-02
  2.7500000E+01  7.6783923E-02
  2.8000000E+01  7.2265444E-02
  2.8500000E+01  6.8183633E-02
  2.9000000E+01  6.4472897E-02
  2.9500000E+01  6.1080378E-02
  3.0000000E+01  5.7963111E-02
  3.1000000E+01  5.2419589E-02
  3.2000000E+01  4.7626786E-02
  3.3000000E+01  4.3433336E-02
  3.4000000E+01  3.9729923E-02
  3.5000000E+01  3.6435502E-02
  3.6000000E+01  3.3488423E-02
  3.7000000E+01  3.0840601E-02
  3.8000000E+01  2.8453595E-02
  3.9000000E+01  2.6296015E-02
  4.0000000E+01  2.4341636E-02
  4.1000000E+01  2.2568155E-02
  4.2000000E+01  2.0956393E-02
  4.3000000E+01  1.9489518E-02
  4.4000000E+01  1.8152802E-02
  4.6000000E+01  1.5818770E-02
  4.8000000E+01  1.3865601E-02
  5.0000000E+01  1.2222326E-02
  5.1250000E+01  1.1326818E-02
  5.2500000E+01  1.0518263E-02
  5.3750000E+01  9.7865280E-03
  5.5000000E+01  9.1227534E-03
  5.7500000E+01  7.9692297E-03
  5.8750000E+01  7.4668310E-03
  6.0000000E+01  7.0069063E-03
  6.2500000E+01  6.1969844E-03
  6.5000000E+01  5.5096489E-03
  6.7500000E+01  4.9218904E-03
  7.0000000E+01  4.4157967E-03
  7.2500000E+01  3.9773366E-03
  7.5000000E+01  3.5953674E-03
  7.7500000E+01  3.2609946E-03
  8.0000000E+01  2.9670087E-03
  8.2500000E+01  2.7075040E-03
  8.5000000E+01  2.4776222E-03
  8.7500000E+01  2.2732949E-03
  9.0000000E+01  2.0911104E-03
  9.2500000E+01  1.9281876E-03
  9.5000000E+01  1.7820742E-03
  9.7500000E+01  1.6506776E-03
  1.0000000E+02  1.5322055E-03
  1.0250000E+02  1.4251170E-03
  1.0500000E+02  1.3280848E-03
  1.0750000E+02  1.2399626E-03
  1.1000000E+02  1.1597553E-03
  1.1250000E+02  1.0865965E-03
  1.1500000E+02  1.0197333E-03
  1.2000000E+02  9.0234274E-04
  1.2500000E+02  8.0321209E-04
  1.3000000E+02  7.1893890E-04
  1.3500000E+02  6.4684742E-04
  1.4000000E+02  5.8480703E-04
  1.4500000E+02  5.3110823E-04
  1.5000000E+02  4.8437780E-04
  1.5500000E+02  4.4350543E-04
  1.6000000E+02  4.0758689E-04
  1.6500000E+02  3.7588214E-04
  1.7000000E+02  3.4779101E-04
  1.7500000E+02  3.2281718E-04
  1.8000000E+02  3.0054248E-04
  1.8500000E+02  2.8061480E-04
  1.9000000E+02  2.6273664E-04
  1.9500000E+02  2.4665389E-04
  2.0000000E+02  2.3214825E-04
  2.0500000E+02  2.1902642E-04
  2.1000000E+02  2.0711979E-04
  2.2000000E+02  1.8639642E-04
  2.3000000E+02  1.6904953E-04
  2.4000000E+02  1.5438166E-04
  2.5000000E+02  1.4186842E-04
  2.6000000E+02  1.3112114E-04
  2.7000000E+02  1.2183786E-04
  2.8000000E+02  1.1377170E-04
  2.9000000E+02  1.0671563E-04
  3.0000000E+02  1.0050407E-04
  3.1000000E+02  9.5002099E-05
  3.2000000E+02  9.0097518E-05
  3.3000000E+02  8.5699454E-05
  3.4000000E+02  8.1734750E-05
  3.5000000E+02  7.8146461E-05
  3.6000000E+02  7.4887645E-05
  3.8000000E+02  6.9203981E-05
  4.0000000E+02  6.4414188E-05
  4.2000000E+02  6.0313918E-05
  4.4000000E+02  5.6757285E-05
  4.6000000E+02  5.3637883E-05
  4.8000000E+02  5.0875341E-05
  5.0000000E+02  4.8408456E-05
  5.2500000E+02  4.5668266E-05
  5.5000000E+02  4.3240937E-05
  5.7500000E+02  4.1068830E-05
  6.0000000E+02  3.9108939E-05
  6.5000000E+02  3.5705217E-05
  6.7500000E+02  3.4214100E-05
  7.0000000E+02  3.2837835E-05
  7.2500000E+02  3.1561440E-05
  7.5000000E+02  3.0373376E-05
  8.0000000E+02  2.8226525E-05
  8.5000000E+02  2.6337207E-05
  9.0000000E+02  2.4659510E-05
  9.5000000E+02  2.3158263E-05
  1.0000000E+03  2.1806181E-05
  1.0500000E+03  2.0581749E-05
  1.1000000E+03  1.9467967E-05
  1.1500000E+03  1.8450814E-05
  1.2000000E+03  1.7518615E-05
  1.2500000E+03  1.6661523E-05
  1.3000000E+03  1.5871092E-05
  1.3500000E+03  1.5139988E-05
  1.4000000E+03  1.4461910E-05
  1.4500000E+03  1.3831480E-05
  1.5000000E+03  1.3244127E-05
  1.6000000E+03  1.2183093E-05
  1.7000000E+03  1.1251725E-05
  1.8000000E+03  1.0428488E-05
  1.9000000E+03  9.6964158E-06
  2.0000000E+03  9.0419339E-06
  2.1000000E+03  8.4539317E-06
  2.2000000E+03  7.9232384E-06
  2.3000000E+03  7.4422857E-06
  2.4000000E+03  7.0047874E-06
  2.5000000E+03  6.6054579E-06
  2.6000000E+03  6.2398041E-06
  2.7000000E+03  5.9039860E-06
  2.8000000E+03  5.5947167E-06
  2.9000000E+03  5.3091802E-06
  3.0000000E+03  5.0449472E-06
  3.1000000E+03  4.7998995E-06
  3.2000000E+03  4.5721780E-06
  3.4000000E+03  4.1623398E-06
  3.6000000E+03  3.8044812E-06
  3.8000000E+03  3.4900167E-06
  4.0000000E+03  3.2121118E-06
  4.2000000E+03  2.9652577E-06
  4.4000000E+03  2.7449656E-06
  4.6000000E+03  2.5475405E-06
  4.8000000E+03  2.3699167E-06
  5.0000000E+03  2.2095313E-06
  5.2500000E+03  2.0300392E-06
  5.5000000E+03  1.8706363E-06
  5.7500000E+03  1.7284526E-06
  6.0000000E+03  1.6011181E-06
  6.5000000E+03  1.3834146E-06
  6.7500000E+03  1.2899894E-06
  7.0000000E+03  1.2051942E-06
  7.2500000E+03  1.1280152E-06
  7.5000000E+03  1.0575823E-06
  8.0000000E+03  9.3405735E-07
  8.5000000E+03  8.2973858E-07
  9.0000000E+03  7.4091472E-07
  9.5000000E+03  6.6472368E-07
  1.0000000E+04  5.9893049E-07
  1.0500000E+04  5.4176999E-07
  1.1000000E+04  4.9183326E-07
  1.1500000E+04  4.4798488E-07
  1.2000000E+04  4.0930177E-07
  1.2500000E+04  3.7502749E-07
  1.3000000E+04  3.4453786E-07
  1.3500000E+04  3.1731414E-07
  1.4000000E+04  2.9292218E-07
  1.4500000E+04  2.7099652E-07
  1.5000000E+04  2.5122786E-07
  1.5500000E+04  2.3335306E-07
  1.6000000E+04  2.1714718E-07
  1.6500000E+04  2.0241710E-07
  1.7000000E+04  1.8899630E-07
  1.8000000E+04  1.6552473E-07
  1.9000000E+04  1.4578902E-07
  2.0000000E+04  1.2906755E-07
  2.1000000E+04  1.1480142E-07
  2.2000000E+04  1.0255283E-07
  2.3000000E+04  9.1975298E-08
  2.4000000E+04  8.2791970E-08
  2.5000000E+04  7.4779693E-08
  2.6000000E+04  6.7757211E-08
  2.7000000E+04  6.1576149E-08
  2.8000000E+04  5.6114175E-08
  2.9000000E+04  5.1269822E-08
  3.0000000E+04  4.6958401E-08
  3.1000000E+04  4.3108818E-08
  3.2000000E+04  3.9661087E-08
  3.3000000E+04  3.6564355E-08
  3.4000000E+04  3.3775301E-08
  3.5000000E+04  3.1256869E-08
  3.6000000E+04  2.8977230E-08
  3.7000000E+04  2.6908939E-08
  3.8000000E+04  2.5028249E-08
  3.9000000E+04  2.3314537E-08
  4.0000000E+04  2.1749838E-08
  4.2000000E+04  1.9006614E-08
  4.4000000E+04  1.6694633E-08
  4.6000000E+04  1.4733183E-08
  4.8000000E+04  1.3058944E-08
  5.0000000E+04  1.1621792E-08
  5.2500000E+04  1.0098557E-08
  5.5000000E+04  8.8223030E-09
  5.7500000E+04  7.7455994E-09
  5.8750000E+04  7.2701930E-09
  6.0000000E+04  6.8314746E-09
  6.2500000E+04  6.0508284E-09
  6.5000000E+04  5.3805564E-09
  6.7500000E+04  4.8021571E-09
  7.0000000E+04  4.3006962E-09
  7.2500000E+04  3.8640336E-09
  7.5000000E+04  3.4822347E-09
  7.7500000E+04  3.1471188E-09
  8.0000000E+04  2.8519126E-09
  8.2500000E+04  2.5909773E-09
  8.5000000E+04  2.3595923E-09
  8.7500000E+04  2.1537856E-09
  9.0000000E+04  1.9701999E-09
  9.2500000E+04  1.8059856E-09
  9.5000000E+04  1.6587145E-09
  9.7500000E+04  1.5263094E-09
  1.0000000E+05  1.4069876E-09
  1.0250000E+05  1.2992130E-09
  1.0500000E+05  1.2016579E-09
  1.0750000E+05  1.1131708E-09
  1.1000000E+05  1.0327499E-09
  1.1250000E+05  9.5952130E-10
  1.1500000E+05  8.9272035E-10
  1.2000000E+05  7.7579954E-10
  1.2500000E+05  6.7752770E-10
  1.3000000E+05  5.9442454E-10
  1.3500000E+05  5.2374912E-10
  1.4000000E+05  4.6332438E-10
  1.4500000E+05  4.1140799E-10
  1.5000000E+05  3.6659527E-10
  1.5500000E+05  3.2774599E-10
  1.6000000E+05  2.9392883E-10
  1.6500000E+05  2.6437865E-10
  1.7000000E+05  2.3846311E-10
  1.7500000E+05  2.1565692E-10
  1.8000000E+05  1.9552142E-10
  1.8500000E+05  1.7768867E-10
  1.9000000E+05  1.6184872E-10
  1.9500000E+05  1.4773940E-10
  2.0000000E+05  1.3513811E-10
  2.0500000E+05  1.2385513E-10
  2.1000000E+05  1.1372808E-10
  2.1500000E+05  1.0461745E-10
  2.2000000E+05  9.6403038E-11
  2.2500000E+05  8.8980859E-11
  2.3000000E+05  8.2260738E-11
  2.3500000E+05  7.6164286E-11
  2.4000000E+05  7.0623161E-11
  2.4500000E+05  6.5577626E-11
  2.5000000E+05  6.0975391E-11
  2.6000000E+05  5.2922681E-11
  2.7000000E+05  4.6158949E-11
  2.8000000E+05  4.0444297E-11
  2.9000000E+05  3.5588416E-11
  3.0000000E+05  3.1439939E-11
  3.1000000E+05  2.7878025E-11
  3.2000000E+05  2.4806690E-11
  3.3000000E+05  2.2148812E-11
  3.4000000E+05  1.9840718E-11
  
  
#  88  26  P3  EION =  1.900000000E+01 eV   283
#  S(0) = 6.227330E+00
  2.8152002E-02  0.0000000E+00
  2.8152002E+00  0.0000000E+00
  2.8152002E+00  2.5482509E-01
  1.9000000E+01  2.5482509E-01
  1.9002721E+01  2.5482509E-01
  1.9052585E+01  2.5172991E-01
  1.9102449E+01  2.4869730E-01
  1.9152313E+01  2.4572543E-01
  1.9202177E+01  2.4281258E-01
  1.9301905E+01  2.3715722E-01
  1.9401633E+01  2.3171846E-01
  1.9601088E+01  2.2144396E-01
  1.9800544E+01  2.1190341E-01
  2.0000000E+01  2.0302224E-01
  2.0500000E+01  1.8324755E-01
  2.1000000E+01  1.6640701E-01
  2.1500000E+01  1.5189966E-01
  2.2000000E+01  1.3927786E-01
  2.2500000E+01  1.2820179E-01
  2.3000000E+01  1.1840894E-01
  2.3500000E+01  1.0969341E-01
  2.4000000E+01  1.0189139E-01
  2.4500000E+01  9.4870980E-02
  2.5000000E+01  8.8524746E-02
  2.5500000E+01  8.2764304E-02
  2.6000000E+01  7.7516233E-02
  2.7000000E+01  6.8320957E-02
  2.8000000E+01  6.0551764E-02
  2.9000000E+01  5.3925587E-02
  3.0000000E+01  4.8230246E-02
  3.1000000E+01  4.3303144E-02
  3.2000000E+01  3.9017195E-02
  3.3000000E+01  3.5271412E-02
  3.4000000E+01  3.1984212E-02
  3.5000000E+01  2.9088856E-02
  3.6000000E+01  2.6530221E-02
  3.7000000E+01  2.4262149E-02
  3.8000000E+01  2.2245937E-02
  3.9000000E+01  2.0448676E-02
  4.0000000E+01  1.8842432E-02
  4.1000000E+01  1.7403269E-02
  4.2000000E+01  1.6110627E-02
  4.3000000E+01  1.4946841E-02
  4.4000000E+01  1.3896601E-02
  4.5000000E+01  1.2946683E-02
  4.6000000E+01  1.2085609E-02
  4.7000000E+01  1.1303372E-02
  4.8000000E+01  1.0591269E-02
  5.0000000E+01  9.3479813E-03
  5.1250000E+01  8.6755604E-03
  5.2500000E+01  8.0714663E-03
  5.3750000E+01  7.5272463E-03
  5.5000000E+01  7.0356649E-03
  5.7500000E+01  6.1864198E-03
  5.8750000E+01  5.8187407E-03
  6.0000000E+01  5.4834497E-03
  6.2500000E+01  4.8964403E-03
  6.5000000E+01  4.4022498E-03
  6.7500000E+01  3.9830235E-03
  7.0000000E+01  3.6248359E-03
  7.2500000E+01  3.3166839E-03
  7.5000000E+01  3.0498614E-03
  7.7500000E+01  2.8173675E-03
  8.0000000E+01  2.6135676E-03
  8.2500000E+01  2.4339203E-03
  8.5000000E+01  2.2747115E-03
  8.7500000E+01  2.1329091E-03
  9.0000000E+01  2.0060294E-03
  9.2500000E+01  1.8920296E-03
  9.5000000E+01  1.7892078E-03
  1.0000000E+02  1.6116251E-03
  1.0500000E+02  1.4643963E-03
  1.1000000E+02  1.3410341E-03
  1.1500000E+02  1.2366567E-03
  1.2000000E+02  1.1475383E-03
  1.2500000E+02  1.0707087E-03
  1.3000000E+02  1.0038593E-03
  1.3500000E+02  9.4516041E-04
  1.4000000E+02  8.9315384E-04
  1.4500000E+02  8.4670584E-04
  1.5000000E+02  8.0494308E-04
  1.5500000E+02  7.6717034E-04
  1.6000000E+02  7.3282754E-04
  1.6500000E+02  7.0148010E-04
  1.7000000E+02  6.7276991E-04
  1.8000000E+02  6.2207824E-04
  1.9000000E+02  5.7874354E-04
  2.0000000E+02  5.4124901E-04
  2.1000000E+02  5.0839700E-04
  2.2000000E+02  4.7928346E-04
  2.3000000E+02  4.5325567E-04
  2.4000000E+02  4.2981720E-04
  2.5000000E+02  4.0858500E-04
  2.6000000E+02  3.8925886E-04
  2.7000000E+02  3.7158949E-04
  2.8000000E+02  3.5535972E-04
  2.9000000E+02  3.4038608E-04
  3.0000000E+02  3.2651683E-04
  3.1000000E+02  3.1362923E-04
  3.2000000E+02  3.0162000E-04
  3.4000000E+02  2.7989332E-04
  3.6000000E+02  2.6076193E-04
  3.8000000E+02  2.4378634E-04
  4.0000000E+02  2.2862362E-04
  4.2000000E+02  2.1499966E-04
  4.4000000E+02  2.0268660E-04
  4.6000000E+02  1.9149832E-04
  4.8000000E+02  1.8128790E-04
  5.0000000E+02  1.7193748E-04
  5.2500000E+02  1.6130806E-04
  5.5000000E+02  1.5170211E-04
  5.7500000E+02  1.4298314E-04
  6.0000000E+02  1.3504032E-04
  6.5000000E+02  1.2112995E-04
  6.7500000E+02  1.1501253E-04
  7.0000000E+02  1.0936850E-04
  7.2500000E+02  1.0414612E-04
  7.5000000E+02  9.9303277E-05
  8.0000000E+02  9.0615700E-05
  8.5000000E+02  8.3061515E-05
  9.0000000E+02  7.6445780E-05
  9.5000000E+02  7.0614527E-05
  1.0000000E+03  6.5444964E-05
  1.0500000E+03  6.0838103E-05
  1.1000000E+03  5.6713390E-05
  1.1500000E+03  5.3004549E-05
  1.2000000E+03  4.9656896E-05
  1.2500000E+03  4.6624609E-05
  1.3000000E+03  4.3868527E-05
  1.3500000E+03  4.1354869E-05
  1.4000000E+03  3.9054972E-05
  1.4500000E+03  3.6944673E-05
  1.5000000E+03  3.5003550E-05
  1.6000000E+03  3.1560198E-05
  1.7000000E+03  2.8607199E-05
  1.8000000E+03  2.6053382E-05
  1.9000000E+03  2.3828587E-05
  2.0000000E+03  2.1877865E-05
  2.1000000E+03  2.0157185E-05
  2.2000000E+03  1.8630982E-05
  2.3000000E+03  1.7270489E-05
  2.4000000E+03  1.6052266E-05
  2.5000000E+03  1.4956936E-05
  2.6000000E+03  1.3968274E-05
  2.7000000E+03  1.3072632E-05
  2.8000000E+03  1.2258520E-05
  2.9000000E+03  1.1516257E-05
  3.0000000E+03  1.0837611E-05
  3.1000000E+03  1.0215508E-05
  3.2000000E+03  9.6438201E-06
  3.4000000E+03  8.6310313E-06
  3.6000000E+03  7.7642762E-06
  3.8000000E+03  7.0167663E-06
  4.0000000E+03  6.3676539E-06
  4.2000000E+03  5.8005104E-06
  4.4000000E+03  5.3022240E-06
  4.6000000E+03  4.8622025E-06
  4.8000000E+03  4.4718110E-06
  5.0000000E+03  4.1239572E-06
  5.2500000E+03  3.7401185E-06
  5.5000000E+03  3.4042873E-06
  5.7500000E+03  3.1089308E-06
  6.0000000E+03  2.8479361E-06
  6.5000000E+03  2.4098692E-06
  6.7500000E+03  2.2252218E-06
  7.0000000E+03  2.0594740E-06
  7.2500000E+03  1.9102033E-06
  7.5000000E+03  1.7753588E-06
  7.7500000E+03  1.6531955E-06
  8.0000000E+03  1.5422206E-06
  8.2500000E+03  1.4411516E-06
  8.5000000E+03  1.3488818E-06
  9.0000000E+03  1.1870316E-06
  9.5000000E+03  1.0503934E-06
  1.0000000E+04  9.3415854E-07
  1.0500000E+04  8.3459569E-07
  1.1000000E+04  7.4877577E-07
  1.1500000E+04  6.7437512E-07
  1.2000000E+04  6.0953251E-07
  1.2500000E+04  5.5274405E-07
  1.3000000E+04  5.0278524E-07
  1.3500000E+04  4.5865121E-07
  1.4000000E+04  4.1951118E-07
  1.4500000E+04  3.8467388E-07
  1.5000000E+04  3.5356073E-07
  1.5500000E+04  3.2568486E-07
  1.6000000E+04  3.0063438E-07
  1.6500000E+04  2.7805921E-07
  1.7000000E+04  2.5766036E-07
  1.7500000E+04  2.3918146E-07
  1.8000000E+04  2.2240167E-07
  1.8500000E+04  2.0713005E-07
  1.9000000E+04  1.9320101E-07
  2.0000000E+04  1.6881228E-07
  2.1000000E+04  1.4828585E-07
  2.2000000E+04  1.3088904E-07
  2.3000000E+04  1.1605015E-07
  2.4000000E+04  1.0331850E-07
  2.5000000E+04  9.2335520E-08
  2.6000000E+04  8.2813561E-08
  2.7000000E+04  7.4519930E-08
  2.8000000E+04  6.7264906E-08
  2.9000000E+04  6.0892771E-08
  3.0000000E+04  5.5274893E-08
  3.1000000E+04  5.0304388E-08
  3.2000000E+04  4.5891966E-08
  3.3000000E+04  4.1962647E-08
  3.4000000E+04  3.8453141E-08
  3.5000000E+04  3.5309779E-08
  3.6000000E+04  3.2486847E-08
  3.7000000E+04  2.9945257E-08
  3.8000000E+04  2.7651456E-08
  3.9000000E+04  2.5576538E-08
  4.0000000E+04  2.3695511E-08
  4.1000000E+04  2.1986694E-08
  4.2000000E+04  2.0431225E-08
  4.3000000E+04  1.9012641E-08
  4.4000000E+04  1.7716532E-08
  4.6000000E+04  1.5442659E-08
  4.8000000E+04  1.3525415E-08
  5.0000000E+04  1.1898994E-08
  5.1250000E+04  1.1006626E-08
  5.2500000E+04  1.0196901E-08
  5.3750000E+04  9.4607118E-09
  5.5000000E+04  8.7901112E-09
  5.7500000E+04  7.6187162E-09
  5.8750000E+04  7.1064562E-09
  6.0000000E+04  6.6366353E-09
  6.2500000E+04  5.8080627E-09
  6.5000000E+04  5.1049197E-09
  6.7500000E+04  4.5049864E-09
  7.0000000E+04  3.9905305E-09
  7.2500000E+04  3.5472949E-09
  7.5000000E+04  3.1637358E-09
  7.7500000E+04  2.8304446E-09
  8.0000000E+04  2.5397058E-09
  8.2500000E+04  2.2851568E-09
  8.5000000E+04  2.0615210E-09
  8.7500000E+04  1.8644006E-09
  9.0000000E+04  1.6901126E-09
  9.2500000E+04  1.5355583E-09
  9.5000000E+04  1.3981197E-09
  9.7500000E+04  1.2755758E-09
  1.0000000E+05  1.1660349E-09
  1.0250000E+05  1.0678797E-09
  1.0500000E+05  9.7972304E-10
  1.0750000E+05  9.0037106E-10
  1.1000000E+05  8.2879310E-10
  1.1250000E+05  7.6409655E-10
  1.1500000E+05  7.0550610E-10
  1.1750000E+05  6.5234642E-10
  1.2000000E+05  6.0402766E-10
  1.2250000E+05  5.6003329E-10
  1.2500000E+05  5.1990987E-10
  1.3000000E+05  4.4972695E-10
  1.3500000E+05  3.9081521E-10
  1.4000000E+05  3.4108524E-10
  1.4500000E+05  2.9888494E-10
  1.5000000E+05  2.6289785E-10
  1.5500000E+05  2.3206735E-10
  1.6000000E+05  2.0553978E-10
  1.6500000E+05  1.8262115E-10
  1.7000000E+05  1.6274397E-10
  1.7500000E+05  1.4544161E-10
  1.8000000E+05  1.3032806E-10
  1.8500000E+05  1.1708262E-10
  1.9000000E+05  1.0543790E-10
  1.9500000E+05  9.5169891E-11
  2.0000000E+05  8.6090600E-11
  2.0500000E+05  7.8041473E-11
  2.1000000E+05  7.0887805E-11
  2.1500000E+05  6.4514745E-11
  2.2000000E+05  5.8823918E-11
  2.2500000E+05  5.3729977E-11
  2.3000000E+05  4.9159392E-11
  2.3500000E+05  4.5049087E-11
  2.4000000E+05  4.1344756E-11
  2.4500000E+05  3.7999541E-11
  2.5000000E+05  3.4974060E-11
  2.5500000E+05  3.2234835E-11
  2.6000000E+05  2.9752099E-11
  2.6500000E+05  2.7499332E-11
  2.7000000E+05  2.5452909E-11
  
  
#  88  29  Q5  EION =  5.280000000E+00 eV   251
#  S(0) = 2.771360E+00
  2.6400000E-02  0.0000000E+00
  2.6400000E+00  0.0000000E+00
  2.6400000E+00  9.8225824E-01
  5.2800000E+00  9.8225824E-01
  5.2800000E+00  7.2610230E-02
  5.2827211E+00  7.2610230E-02
  5.3044490E+00  7.1510067E-02
  5.3261769E+00  7.0431861E-02
  5.3479048E+00  6.9375073E-02
  5.3696327E+00  6.8339178E-02
  5.4130885E+00  6.6328044E-02
  5.4565442E+00  6.4394567E-02
  5.5000000E+00  6.2535065E-02
  5.7500000E+00  5.3110941E-02
  5.8750000E+00  4.9100537E-02
  6.0000000E+00  4.5482579E-02
  6.1250000E+00  4.2210512E-02
  6.2500000E+00  3.9244206E-02
  6.3750000E+00  3.6548950E-02
  6.5000000E+00  3.4094634E-02
  6.7500000E+00  2.9807293E-02
  7.0000000E+00  2.6209633E-02
  7.2500000E+00  2.3168753E-02
  7.5000000E+00  2.0581222E-02
  7.7500000E+00  1.8365753E-02
  8.0000000E+00  1.6457894E-02
  8.2500000E+00  1.4806102E-02
  8.5000000E+00  1.3368845E-02
  8.7500000E+00  1.2112407E-02
  9.0000000E+00  1.1009224E-02
  9.2500000E+00  1.0036626E-02
  9.5000000E+00  9.1758488E-03
  9.7500000E+00  8.4112693E-03
  1.0000000E+01  7.7298190E-03
  1.0250000E+01  7.1204996E-03
  1.0500000E+01  6.5740177E-03
  1.0750000E+01  6.0824833E-03
  1.1000000E+01  5.6391615E-03
  1.1250000E+01  5.2382952E-03
  1.1500000E+01  4.8749248E-03
  1.1750000E+01  4.5447757E-03
  1.2000000E+01  4.2441487E-03
  1.2250000E+01  3.9698215E-03
  1.2500000E+01  3.7189904E-03
  1.3000000E+01  3.2783129E-03
  1.3500000E+01  2.9058546E-03
  1.4000000E+01  2.5889845E-03
  1.4500000E+01  2.3177689E-03
  1.5000000E+01  2.0843411E-03
  1.5500000E+01  1.8823941E-03
  1.6000000E+01  1.7068553E-03
  1.6500000E+01  1.5535862E-03
  1.7000000E+01  1.4192120E-03
  1.7500000E+01  1.3009467E-03
  1.8000000E+01  1.1964765E-03
  1.8500000E+01  1.1038818E-03
  1.9000000E+01  1.0215466E-03
  1.9500000E+01  9.4810806E-04
  2.0000000E+01  8.8241839E-04
  2.0500000E+01  8.2349829E-04
  2.1000000E+01  7.7050949E-04
  2.1500000E+01  7.2273593E-04
  2.2000000E+01  6.7956140E-04
  2.2500000E+01  6.4045283E-04
  2.3000000E+01  6.0494799E-04
  2.4000000E+01  5.4319374E-04
  2.5000000E+01  4.9166198E-04
  2.6000000E+01  4.4832302E-04
  2.7000000E+01  4.1160160E-04
  2.8000000E+01  3.8026782E-04
  2.9000000E+01  3.5334146E-04
  3.0000000E+01  3.3005065E-04
  3.1000000E+01  3.0977336E-04
  3.2000000E+01  2.9200437E-04
  3.3000000E+01  2.7634002E-04
  3.4000000E+01  2.6244836E-04
  3.5000000E+01  2.5005486E-04
  3.6000000E+01  2.3893658E-04
  3.7000000E+01  2.2890946E-04
  3.8000000E+01  2.1981841E-04
  3.9000000E+01  2.1153485E-04
  4.0000000E+01  2.0395185E-04
  4.2000000E+01  1.9054144E-04
  4.4000000E+01  1.7902040E-04
  4.6000000E+01  1.6898034E-04
  4.8000000E+01  1.6012355E-04
  5.0000000E+01  1.5222690E-04
  5.2500000E+01  1.4345618E-04
  5.5000000E+01  1.3568306E-04
  5.7500000E+01  1.2872750E-04
  6.0000000E+01  1.2245419E-04
  6.5000000E+01  1.1155648E-04
  6.7500000E+01  1.0678381E-04
  7.0000000E+01  1.0238621E-04
  7.2500000E+01  9.8319842E-05
  7.5000000E+01  9.4547640E-05
  8.0000000E+01  8.7768810E-05
  8.5000000E+01  8.1856562E-05
  9.0000000E+01  7.6668750E-05
  9.5000000E+01  7.2095577E-05
  1.0000000E+02  6.8047617E-05
  1.0500000E+02  6.4450482E-05
  1.1000000E+02  6.1236799E-05
  1.1500000E+02  5.8348291E-05
  1.2000000E+02  5.5733799E-05
  1.2500000E+02  5.3346014E-05
  1.3000000E+02  5.1147234E-05
  1.3500000E+02  4.9105506E-05
  1.4000000E+02  4.7194379E-05
  1.4500000E+02  4.5393419E-05
  1.5000000E+02  4.3688563E-05
  1.6000000E+02  4.0528207E-05
  1.7000000E+02  3.7659212E-05
  1.8000000E+02  3.5058138E-05
  1.9000000E+02  3.2705405E-05
  2.0000000E+02  3.0583248E-05
  2.1000000E+02  2.8671715E-05
  2.2000000E+02  2.6949972E-05
  2.3000000E+02  2.5398393E-05
  2.4000000E+02  2.3999630E-05
  2.5000000E+02  2.2737950E-05
  2.6000000E+02  2.1597861E-05
  2.7000000E+02  2.0563584E-05
  2.8000000E+02  1.9621603E-05
  2.9000000E+02  1.8758959E-05
  3.0000000E+02  1.7962273E-05
  3.1000000E+02  1.7220702E-05
  3.2000000E+02  1.6526032E-05
  3.4000000E+02  1.5258663E-05
  3.6000000E+02  1.4131160E-05
  3.8000000E+02  1.3124150E-05
  4.0000000E+02  1.2223214E-05
  4.2000000E+02  1.1417393E-05
  4.4000000E+02  1.0697829E-05
  4.6000000E+02  1.0054872E-05
  4.8000000E+02  9.4777616E-06
  5.0000000E+02  8.9572321E-06
  5.2500000E+02  8.3723806E-06
  5.5000000E+02  7.8461450E-06
  5.7500000E+02  7.3677004E-06
  6.0000000E+02  6.9309803E-06
  6.5000000E+02  6.1655275E-06
  6.7500000E+02  5.8315142E-06
  7.0000000E+02  5.5270257E-06
  7.2500000E+02  5.2489593E-06
  7.5000000E+02  4.9937382E-06
  8.0000000E+02  4.5403707E-06
  8.2500000E+02  4.3375851E-06
  8.5000000E+02  4.1482233E-06
  8.7500000E+02  3.9707880E-06
  9.0000000E+02  3.8042781E-06
  9.5000000E+02  3.5018283E-06
  1.0000000E+03  3.2364001E-06
  1.0500000E+03  3.0025656E-06
  1.1000000E+03  2.7950330E-06
  1.1500000E+03  2.6094962E-06
  1.2000000E+03  2.4423452E-06
  1.2500000E+03  2.2907662E-06
  1.3000000E+03  2.1530627E-06
  1.3500000E+03  2.0281192E-06
  1.4000000E+03  1.9148049E-06
  1.4500000E+03  1.8116191E-06
  1.5000000E+03  1.7170230E-06
  1.6000000E+03  1.5490370E-06
  1.7000000E+03  1.4051471E-06
  1.8000000E+03  1.2817410E-06
  1.9000000E+03  1.1748292E-06
  2.0000000E+03  1.0810826E-06
  2.1000000E+03  9.9843616E-07
  2.2000000E+03  9.2542172E-07
  2.3000000E+03  8.6061812E-07
  2.4000000E+03  8.0265093E-07
  2.5000000E+03  7.5044092E-07
  2.6000000E+03  7.0325734E-07
  2.7000000E+03  6.6054742E-07
  2.8000000E+03  6.2181357E-07
  2.9000000E+03  5.8655325E-07
  3.0000000E+03  5.5431217E-07
  3.1000000E+03  5.2471321E-07
  3.2000000E+03  4.9745687E-07
  3.4000000E+03  4.4905122E-07
  3.6000000E+03  4.0751954E-07
  3.8000000E+03  3.7161448E-07
  4.0000000E+03  3.4035173E-07
  4.2000000E+03  3.1294284E-07
  4.4000000E+03  2.8875800E-07
  4.6000000E+03  2.6729782E-07
  4.8000000E+03  2.4816186E-07
  5.0000000E+03  2.3102189E-07
  5.2500000E+03  2.1199549E-07
  5.5000000E+03  1.9523534E-07
  5.7500000E+03  1.8039269E-07
  6.0000000E+03  1.6718357E-07
  6.5000000E+03  1.4477442E-07
  6.7500000E+03  1.3522126E-07
  7.0000000E+03  1.2658106E-07
  7.2500000E+03  1.1874040E-07
  7.5000000E+03  1.1160305E-07
  8.0000000E+03  9.9121663E-08
  8.5000000E+03  8.8609168E-08
  9.0000000E+03  7.9670756E-08
  9.5000000E+03  7.2005797E-08
  1.0000000E+04  6.5382352E-08
  1.0500000E+04  5.9619265E-08
  1.1000000E+04  5.4573332E-08
  1.1500000E+04  5.0130366E-08
  1.2000000E+04  4.6198454E-08
  1.2500000E+04  4.2702522E-08
  1.3000000E+04  3.9580353E-08
  1.3500000E+04  3.6780262E-08
  1.4000000E+04  3.4259296E-08
  1.4500000E+04  3.1981718E-08
  1.5000000E+04  2.9917457E-08
  1.5500000E+04  2.8040934E-08
  1.6000000E+04  2.6330191E-08
  1.6500000E+04  2.4766286E-08
  1.7000000E+04  2.3332913E-08
  1.8000000E+04  2.0803330E-08
  1.9000000E+04  1.8649845E-08
  2.0000000E+04  1.6802308E-08
  2.1000000E+04  1.5205779E-08
  2.2000000E+04  1.3816972E-08
  2.3000000E+04  1.2601655E-08
  2.4000000E+04  1.1532465E-08
  2.5000000E+04  1.0587213E-08
  2.6000000E+04  9.7477064E-09
  2.7000000E+04  8.9989463E-09
  2.8000000E+04  8.3284976E-09
  2.9000000E+04  7.7259913E-09
  3.0000000E+04  7.1827168E-09
  3.1000000E+04  6.6913083E-09
  3.2000000E+04  6.2455105E-09
  3.3000000E+04  5.8399826E-09
  3.4000000E+04  5.4701361E-09
  3.5000000E+04  5.1320094E-09
  3.6000000E+04  4.8221581E-09
  3.8000000E+04  4.2756704E-09
  4.0000000E+04  3.8109731E-09
  4.2000000E+04  3.4129595E-09
  4.4000000E+04  3.0698394E-09
  4.6000000E+04  2.7722384E-09
  4.8000000E+04  2.5126375E-09
  5.0000000E+04  2.2850030E-09
  5.2500000E+04  2.0381245E-09
  5.5000000E+04  1.8261186E-09
  5.7500000E+04  1.6428999E-09
  5.8750000E+04  1.5604925E-09
  6.0000000E+04  1.4835077E-09
  6.2500000E+04  1.3440307E-09
  6.5000000E+04  1.2215966E-09
  6.7500000E+04  1.1139450E-09


==> anc/colstop/sbethe/sdbase/oos89.tab <==
# Atomic number = 89   (Ac)
#
#      W/eV         OOS*eV
  
  
#  89   1  K1  EION =  1.067590000E+05 eV   228
#  S(0) = 7.776627E-01
  1.0675347E+03  0.0000000E+00
  1.0675347E+05  0.0000000E+00
  1.0675347E+05  1.5737589E-05
  1.0675900E+05  1.5737589E-05
  1.0676007E+05  1.5737589E-05
  1.0676134E+05  1.5513319E-05
  1.0676260E+05  1.5309518E-05
  1.0676387E+05  1.5131708E-05
  1.0676513E+05  1.4982231E-05
  1.0676767E+05  1.4767087E-05
  1.0677020E+05  1.4650432E-05
  1.0677526E+05  1.4622984E-05
  1.0678032E+05  1.4729018E-05
  1.0678538E+05  1.4848025E-05
  1.0679045E+05  1.4921564E-05
  1.0679551E+05  1.4940076E-05
  1.0680057E+05  1.4920664E-05
  1.0680563E+05  1.4887144E-05
  1.0681070E+05  1.4858111E-05
  1.0681576E+05  1.4842845E-05
  1.0682082E+05  1.4842246E-05
  1.0682588E+05  1.4852131E-05
  1.0683095E+05  1.4866259E-05
  1.0684107E+05  1.4886417E-05
  1.0685119E+05  1.4882867E-05
  1.0686132E+05  1.4865226E-05
  1.0687144E+05  1.4851030E-05
  1.0688157E+05  1.4848350E-05
  1.0689169E+05  1.4854231E-05
  1.0690182E+05  1.4860041E-05
  1.0691194E+05  1.4860292E-05
  1.0692207E+05  1.4853869E-05
  1.0694232E+05  1.4836990E-05
  1.0696257E+05  1.4832064E-05
  1.0697269E+05  1.4832476E-05
  1.0698282E+05  1.4831814E-05
  1.0700307E+05  1.4824361E-05
  1.0702332E+05  1.4811536E-05
  1.0704357E+05  1.4803679E-05
  1.0708406E+05  1.4793812E-05
  1.0716506E+05  1.4761731E-05
  1.0724606E+05  1.4730570E-05
  1.0740806E+05  1.4671628E-05
  1.0773205E+05  1.4547871E-05
  1.0805604E+05  1.4424370E-05
  1.0870403E+05  1.4182594E-05
  1.0935201E+05  1.3949292E-05
  1.1000000E+05  1.3721489E-05
  1.1500000E+05  1.2102655E-05
  1.2000000E+05  1.0713578E-05
  1.2500000E+05  9.5212060E-06
  1.3000000E+05  8.4922075E-06
  1.3500000E+05  7.5999250E-06
  1.4000000E+05  6.8229927E-06
  1.4500000E+05  6.1438961E-06
  1.5000000E+05  5.5481338E-06
  1.5500000E+05  5.0236500E-06
  1.6000000E+05  4.5603832E-06
  1.6500000E+05  4.1498982E-06
  1.7000000E+05  3.7850920E-06
  1.8000000E+05  3.1693912E-06
  1.9000000E+05  2.6752002E-06
  2.0000000E+05  2.2746727E-06
  2.1000000E+05  1.9471619E-06
  2.2000000E+05  1.6771631E-06
  2.3000000E+05  1.4528958E-06
  2.4000000E+05  1.2653118E-06
  2.5000000E+05  1.1073933E-06
  2.6000000E+05  9.7364710E-07
  2.7000000E+05  8.5973454E-07
  2.8000000E+05  7.6220385E-07
  2.9000000E+05  6.7828655E-07
  3.0000000E+05  6.0574802E-07
  3.1000000E+05  5.4277155E-07
  3.2000000E+05  4.8787210E-07
  3.3000000E+05  4.3982769E-07
  3.4000000E+05  3.9762816E-07
  3.5000000E+05  3.6043353E-07
  3.6000000E+05  3.2754204E-07
  3.8000000E+05  2.7240541E-07
  4.0000000E+05  2.2852155E-07
  4.2000000E+05  1.9322276E-07
  4.4000000E+05  1.6455448E-07
  4.6000000E+05  1.4106493E-07
  4.8000000E+05  1.2166196E-07
  5.0000000E+05  1.0551450E-07
  5.2500000E+05  8.8948444E-08
  5.5000000E+05  7.5535481E-08
  5.7500000E+05  6.4576710E-08
  5.8750000E+05  5.9848620E-08
  6.0000000E+05  5.5548532E-08
  6.2500000E+05  4.8053910E-08
  6.5000000E+05  4.1788447E-08
  6.7500000E+05  3.6516387E-08
  7.0000000E+05  3.2053369E-08
  7.2500000E+05  2.8253992E-08
  7.5000000E+05  2.5002612E-08
  7.7500000E+05  2.2206559E-08
  8.0000000E+05  1.9791044E-08
  8.2500000E+05  1.7695299E-08
  8.5000000E+05  1.5869635E-08
  8.7500000E+05  1.4273191E-08
  9.0000000E+05  1.2872174E-08
  9.2500000E+05  1.1638484E-08
  9.5000000E+05  1.0548647E-08
  1.0000000E+06  8.7248022E-09
  1.0500000E+06  7.2769172E-09
  1.1000000E+06  6.1156752E-09
  1.1500000E+06  5.1756201E-09
  1.2000000E+06  4.4081193E-09
  1.2500000E+06  3.7765872E-09
  1.3000000E+06  3.2531848E-09
  1.3500000E+06  2.8165033E-09
  1.4000000E+06  2.4499206E-09
  1.4500000E+06  2.1404136E-09
  1.5000000E+06  1.8776933E-09
  1.5500000E+06  1.6535684E-09
  1.6000000E+06  1.4614699E-09
  1.6500000E+06  1.2960937E-09
  1.7000000E+06  1.1531304E-09
  1.7500000E+06  1.0290577E-09
  1.8000000E+06  9.2098014E-10
  1.8500000E+06  8.2650526E-10
  1.9000000E+06  7.4364629E-10
  1.9500000E+06  6.7074548E-10
  2.0000000E+06  6.0641335E-10
  2.0500000E+06  5.4948030E-10
  2.1000000E+06  4.9895788E-10
  2.2000000E+06  4.1391511E-10
  2.3000000E+06  3.4595055E-10
  2.4000000E+06  2.9114696E-10
  2.5000000E+06  2.4659092E-10
  2.6000000E+06  2.1008987E-10
  2.7000000E+06  1.7997585E-10
  2.8000000E+06  1.5496766E-10
  2.9000000E+06  1.3407225E-10
  3.0000000E+06  1.1651327E-10
  3.1000000E+06  1.0167887E-10
  3.2000000E+06  8.9083262E-11
  3.3000000E+06  7.8338033E-11
  3.4000000E+06  6.9130572E-11
  3.5000000E+06  6.1207666E-11
  3.6000000E+06  5.4362999E-11
  3.7000000E+06  4.8427496E-11
  3.8000000E+06  4.3261947E-11
  3.9000000E+06  3.8751181E-11
  4.0000000E+06  3.4799464E-11
  4.1000000E+06  3.1326878E-11
  4.2000000E+06  2.8266402E-11
  4.3000000E+06  2.5561594E-11
  4.4000000E+06  2.3164743E-11
  4.6000000E+06  1.9138919E-11
  4.8000000E+06  1.5931292E-11
  5.0000000E+06  1.3352823E-11
  5.1250000E+06  1.1996819E-11
  5.2500000E+06  1.0804107E-11
  5.3750000E+06  9.7520365E-12
  5.5000000E+06  8.8214989E-12
  5.7500000E+06  7.2627111E-12
  5.8750000E+06  6.6089689E-12
  6.0000000E+06  6.0250508E-12
  6.2500000E+06  5.0334534E-12
  6.5000000E+06  4.2323711E-12
  6.7500000E+06  3.5802150E-12
  7.0000000E+06  3.0455050E-12
  7.2500000E+06  2.6041668E-12
  7.5000000E+06  2.2376240E-12
  7.7500000E+06  1.9314282E-12
  8.0000000E+06  1.6742506E-12
  8.2500000E+06  1.4571406E-12
  8.5000000E+06  1.2729758E-12
  8.7500000E+06  1.1160505E-12
  9.0000000E+06  9.8176377E-13
  9.2500000E+06  8.6638365E-13
  9.5000000E+06  7.6686816E-13
  9.7500000E+06  6.8072422E-13
  1.0000000E+07  6.0589795E-13
  1.0250000E+07  5.4068917E-13
  1.0500000E+07  4.8368442E-13
  1.0750000E+07  4.3370353E-13
  1.1000000E+07  3.8975695E-13
  1.1250000E+07  3.5101133E-13
  1.1500000E+07  3.1676249E-13
  1.2000000E+07  2.5945636E-13
  1.2500000E+07  2.1404623E-13
  1.3000000E+07  1.7775300E-13
  1.3500000E+07  1.4851611E-13
  1.4000000E+07  1.2479090E-13
  1.4500000E+07  1.0540682E-13
  1.5000000E+07  8.9468911E-14
  1.5500000E+07  7.6287065E-14
  1.6000000E+07  6.5324391E-14
  1.6500000E+07  5.6160015E-14
  1.7000000E+07  4.8461785E-14
  1.7500000E+07  4.1965712E-14
  1.8000000E+07  3.6460487E-14
  1.8500000E+07  3.1776056E-14
  1.9000000E+07  2.7774831E-14
  1.9500000E+07  2.4344858E-14
  2.0000000E+07  2.1394487E-14
  2.0500000E+07  1.8848377E-14
  2.1000000E+07  1.6644361E-14
  2.1500000E+07  1.4730907E-14
  2.2000000E+07  1.3065100E-14
  2.2500000E+07  1.1611023E-14
  2.3000000E+07  1.0338550E-14
  2.3500000E+07  9.2223207E-15
  2.4000000E+07  8.2409109E-15
  2.4500000E+07  7.3761567E-15
  2.5000000E+07  6.6125974E-15
  2.6000000E+07  5.3382056E-15
  2.7000000E+07  4.3333280E-15
  2.8000000E+07  3.5354894E-15
  2.9000000E+07  2.8978483E-15
  3.0000000E+07  2.3851516E-15
  3.1000000E+07  1.9706681E-15
  3.1500000E+07  1.7936945E-15
  3.2000000E+07  1.6340326E-15
  3.3000000E+07  1.3594994E-15
  3.4000000E+07  1.1347407E-15
  3.5000000E+07  9.4997748E-16
  3.6000000E+07  7.9727387E-16
  3.7000000E+07  6.7043488E-16
  3.8000000E+07  5.6463707E-16
  3.9000000E+07  4.7613801E-16
  4.0000000E+07  4.0220798E-16
  4.1000000E+07  3.4056898E-16
  4.2000000E+07  2.8922503E-16
  
  
#  89   2  L1  EION =  1.985000000E+04 eV   246
#  S(0) = 8.976746E-01
  1.9845116E+02  0.0000000E+00
  1.9845116E+04  0.0000000E+00
  1.9845116E+04  5.1588462E-05
  1.9850000E+04  5.1588462E-05
  1.9850198E+04  5.1588462E-05
  1.9850667E+04  5.1188419E-05
  1.9851135E+04  5.0811300E-05
  1.9851603E+04  5.0456098E-05
  1.9852071E+04  5.0122023E-05
  1.9853007E+04  4.9514729E-05
  1.9853944E+04  4.8984917E-05
  1.9855816E+04  4.8140273E-05
  1.9857689E+04  4.7550337E-05
  1.9861434E+04  4.6969012E-05
  1.9865179E+04  4.6921173E-05
  1.9868924E+04  4.7140953E-05
  1.9872669E+04  4.7436474E-05
  1.9876414E+04  4.7689928E-05
  1.9880159E+04  4.7847250E-05
  1.9887649E+04  4.7873945E-05
  1.9891394E+04  4.7797231E-05
  1.9895139E+04  4.7703275E-05
  1.9898884E+04  4.7616540E-05
  1.9902629E+04  4.7552075E-05
  1.9910119E+04  4.7504423E-05
  1.9917609E+04  4.7534065E-05
  1.9925099E+04  4.7577425E-05
  1.9932589E+04  4.7588100E-05
  1.9940079E+04  4.7555482E-05
  1.9947569E+04  4.7495100E-05
  1.9955060E+04  4.7432635E-05
  1.9962550E+04  4.7385807E-05
  1.9970040E+04  4.7361326E-05
  1.9985020E+04  4.7349679E-05
  1.9992510E+04  4.7341329E-05
  2.0000000E+04  4.7321577E-05
  2.0015625E+04  4.7248267E-05
  2.0031250E+04  4.7167191E-05
  2.0046875E+04  4.7111002E-05
  2.0062500E+04  4.7073224E-05
  2.0093750E+04  4.6964634E-05
  2.0109375E+04  4.6895961E-05
  2.0125000E+04  4.6832194E-05
  2.0140625E+04  4.6780298E-05
  2.0156250E+04  4.6733700E-05
  2.0187500E+04  4.6620491E-05
  2.0218750E+04  4.6499507E-05
  2.0250000E+04  4.6389255E-05
  2.0375000E+04  4.5943537E-05
  2.0500000E+04  4.5499317E-05
  2.0750000E+04  4.4625392E-05
  2.1000000E+04  4.3769400E-05
  2.1500000E+04  4.2123086E-05
  2.2000000E+04  4.0563378E-05
  2.3000000E+04  3.7673408E-05
  2.4000000E+04  3.5049392E-05
  2.5000000E+04  3.2660059E-05
  2.6000000E+04  3.0481274E-05
  2.7000000E+04  2.8491395E-05
  2.8000000E+04  2.6670949E-05
  2.9000000E+04  2.5002624E-05
  3.0000000E+04  2.3471054E-05
  3.1000000E+04  2.2062592E-05
  3.2000000E+04  2.0765154E-05
  3.4000000E+04  1.8461579E-05
  3.6000000E+04  1.6487966E-05
  3.8000000E+04  1.4786941E-05
  4.0000000E+04  1.3312712E-05
  4.2000000E+04  1.2028463E-05
  4.4000000E+04  1.0904363E-05
  4.6000000E+04  9.9160684E-06
  4.8000000E+04  9.0435704E-06
  5.0000000E+04  8.2703098E-06
  5.2500000E+04  7.4225157E-06
  5.5000000E+04  6.6863145E-06
  5.7500000E+04  6.0438664E-06
  6.0000000E+04  5.4806658E-06
  6.5000000E+04  4.5465550E-06
  6.7500000E+04  4.1577184E-06
  7.0000000E+04  3.8115348E-06
  7.2500000E+04  3.5023101E-06
  7.5000000E+04  3.2252444E-06
  8.0000000E+04  2.7519132E-06
  8.5000000E+04  2.3656411E-06
  9.0000000E+04  2.0473519E-06
  9.5000000E+04  1.7827789E-06
  1.0000000E+05  1.5611055E-06
  1.0500000E+05  1.3740259E-06
  1.1000000E+05  1.2150913E-06
  1.1500000E+05  1.0792408E-06
  1.2000000E+05  9.6246598E-07
  1.2500000E+05  8.6156282E-07
  1.3000000E+05  7.7395058E-07
  1.3500000E+05  6.9753383E-07
  1.4000000E+05  6.3060003E-07
  1.4500000E+05  5.7174010E-07
  1.5000000E+05  5.1978743E-07
  1.5500000E+05  4.7377104E-07
  1.6000000E+05  4.3287811E-07
  1.6500000E+05  3.9642488E-07
  1.7000000E+05  3.6383355E-07
  1.8000000E+05  3.0834665E-07
  1.9000000E+05  2.6329051E-07
  2.0000000E+05  2.2635912E-07
  2.1000000E+05  1.9582743E-07
  2.2000000E+05  1.7038832E-07
  2.3000000E+05  1.4903956E-07
  2.4000000E+05  1.3100444E-07
  2.5000000E+05  1.1567503E-07
  2.6000000E+05  1.0257112E-07
  2.7000000E+05  9.1310217E-08
  2.8000000E+05  8.1585222E-08
  2.9000000E+05  7.3147771E-08
  3.0000000E+05  6.5795636E-08
  3.1000000E+05  5.9363094E-08
  3.2000000E+05  5.3713513E-08
  3.3000000E+05  4.8733626E-08
  3.4000000E+05  4.4329035E-08
  3.5000000E+05  4.0420663E-08
  3.6000000E+05  3.6941954E-08
  3.7000000E+05  3.3836655E-08
  3.8000000E+05  3.1057009E-08
  3.9000000E+05  2.8562304E-08
  4.0000000E+05  2.6317697E-08
  4.2000000E+05  2.2463269E-08
  4.4000000E+05  1.9300275E-08
  4.6000000E+05  1.6683267E-08
  4.8000000E+05  1.4501606E-08
  5.0000000E+05  1.2670167E-08
  5.2500000E+05  1.0774011E-08
  5.5000000E+05  9.2239407E-09
  5.7500000E+05  7.9460289E-09
  5.8750000E+05  7.3910822E-09
  6.0000000E+05  6.8842974E-09
  6.2500000E+05  5.9958598E-09
  6.5000000E+05  5.2475205E-09
  6.7500000E+05  4.6133340E-09
  7.0000000E+05  4.0728332E-09
  7.2500000E+05  3.6097432E-09
  7.5000000E+05  3.2110221E-09
  7.7500000E+05  2.8661415E-09
  8.0000000E+05  2.5665442E-09
  8.2500000E+05  2.3052300E-09
  8.5000000E+05  2.0764355E-09
  8.7500000E+05  1.8753906E-09
  9.0000000E+05  1.6981277E-09
  9.2500000E+05  1.5413305E-09
  9.5000000E+05  1.4022145E-09
  9.7500000E+05  1.2784305E-09
  1.0000000E+06  1.1679875E-09
  1.0250000E+06  1.0691911E-09
  1.0500000E+06  9.8059387E-10
  1.1000000E+06  8.2920584E-10
  1.1500000E+06  7.0581699E-10
  1.2000000E+06  6.0443082E-10
  1.2500000E+06  5.2050224E-10
  1.3000000E+06  4.5054709E-10
  1.3500000E+06  3.9186729E-10
  1.4000000E+06  3.4235412E-10
  1.4500000E+06  3.0034541E-10
  1.5000000E+06  2.6452083E-10
  1.5500000E+06  2.3382359E-10
  1.6000000E+06  2.0740153E-10
  1.6500000E+06  1.8456308E-10
  1.7000000E+06  1.6474363E-10
  1.7500000E+06  1.4747950E-10
  1.8000000E+06  1.3238778E-10
  1.8500000E+06  1.1915065E-10
  1.9000000E+06  1.0750304E-10
  1.9500000E+06  9.7222901E-11
  2.0000000E+06  8.8123436E-11
  2.0500000E+06  8.0046860E-11
  2.1000000E+06  7.2859438E-11
  2.1500000E+06  6.6447322E-11
  2.2000000E+06  6.0713224E-11
  2.2500000E+06  5.5573729E-11
  2.3000000E+06  5.0957078E-11
  2.4000000E+06  4.3052913E-11
  2.5000000E+06  3.6598060E-11
  2.6000000E+06  3.1287902E-11
  2.7000000E+06  2.6889627E-11
  2.8000000E+06  2.3223535E-11
  2.9000000E+06  2.0149667E-11
  3.0000000E+06  1.7558125E-11
  3.1000000E+06  1.5361929E-11
  3.2000000E+06  1.3491724E-11
  3.3000000E+06  1.1891822E-11
  3.4000000E+06  1.0517219E-11
  3.5000000E+06  9.3313544E-12
  3.6000000E+06  8.3043525E-12
  3.7000000E+06  7.4116771E-12
  3.8000000E+06  6.6330702E-12
  3.9000000E+06  5.9517198E-12
  4.0000000E+06  5.3536093E-12
  4.1000000E+06  4.8270016E-12
  4.2000000E+06  4.3620277E-12
  4.3000000E+06  3.9503567E-12
  4.4000000E+06  3.5849301E-12
  4.5000000E+06  3.2597459E-12
  4.6000000E+06  2.9696814E-12
  4.7000000E+06  2.7103506E-12
  4.8000000E+06  2.4779869E-12
  5.0000000E+06  2.0816269E-12
  5.1250000E+06  1.8727310E-12
  5.2500000E+06  1.6887022E-12
  5.3750000E+06  1.5261286E-12
  5.5000000E+06  1.3821263E-12
  5.7500000E+06  1.1404140E-12
  5.8750000E+06  1.0388407E-12
  6.0000000E+06  9.4800388E-13
  6.2500000E+06  7.9347799E-13
  6.5000000E+06  6.6836107E-13
  6.7500000E+06  5.6629230E-13
  7.0000000E+06  4.8244424E-13
  7.2500000E+06  4.1311583E-13
  7.5000000E+06  3.5544193E-13
  7.7500000E+06  3.0718800E-13
  8.0000000E+06  2.6659863E-13
  8.2500000E+06  2.3228458E-13
  8.5000000E+06  2.0313865E-13
  8.7500000E+06  1.7827233E-13
  9.0000000E+06  1.5696815E-13
  9.2500000E+06  1.3864315E-13
  9.5000000E+06  1.2282112E-13
  9.7500000E+06  1.0911123E-13
  1.0000000E+07  9.7191153E-14
  1.0250000E+07  8.6793728E-14
  1.0500000E+07  7.7696527E-14
  1.0750000E+07  6.9713606E-14
  1.1000000E+07  6.2688894E-14
  1.1250000E+07  5.6490876E-14
  1.1500000E+07  5.1008261E-14
  1.1750000E+07  4.6146507E-14
  1.2000000E+07  4.1825132E-14
  1.2250000E+07  3.7975399E-14
  1.2500000E+07  3.4538413E-14
  1.3000000E+07  2.8707376E-14
  1.3500000E+07  2.4005378E-14
  1.4000000E+07  2.0186941E-14
  1.4500000E+07  1.7065249E-14
  1.5000000E+07  1.4495771E-14
  1.5500000E+07  1.2367167E-14
  1.6000000E+07  1.0593469E-14
  1.6500000E+07  9.1091445E-15
  1.7000000E+07  7.8633973E-15
  1.7500000E+07  6.8147652E-15
  
  
#  89   3  L2  EION =  1.908600000E+04 eV   245
#  S(0) = 1.062644E+00
  1.9070057E+02  0.0000000E+00
  1.9070057E+04  0.0000000E+00
  1.9070057E+04  8.8062769E-05
  1.9086000E+04  8.8062769E-05
  1.9086192E+04  8.8062769E-05
  1.9086549E+04  8.8976311E-05
  1.9086906E+04  8.9774808E-05
  1.9087263E+04  9.0494020E-05
  1.9087619E+04  9.1157178E-05
  1.9088333E+04  9.2370216E-05
  1.9089047E+04  9.3480080E-05
  1.9090475E+04  9.5470367E-05
  1.9091903E+04  9.7162267E-05
  1.9094759E+04  9.9544461E-05
  1.9097614E+04  1.0060795E-04
  1.9100470E+04  1.0066227E-04
  1.9103326E+04  1.0013664E-04
  1.9104753E+04  9.9776741E-05
  1.9106181E+04  9.9401448E-05
  1.9109037E+04  9.8703977E-05
  1.9111893E+04  9.8173480E-05
  1.9114748E+04  9.7852380E-05
  1.9117604E+04  9.7728219E-05
  1.9120459E+04  9.7759223E-05
  1.9126171E+04  9.8076833E-05
  1.9129026E+04  9.8267014E-05
  1.9131882E+04  9.8431303E-05
  1.9137593E+04  9.8616993E-05
  1.9143305E+04  9.8606826E-05
  1.9149016E+04  9.8478535E-05
  1.9154727E+04  9.8330453E-05
  1.9160439E+04  9.8231601E-05
  1.9166150E+04  9.8205370E-05
  1.9171861E+04  9.8235807E-05
  1.9177572E+04  9.8291606E-05
  1.9188995E+04  9.8348750E-05
  1.9200418E+04  9.8255422E-05
  1.9211840E+04  9.8081513E-05
  1.9223263E+04  9.7935680E-05
  1.9234685E+04  9.7857878E-05
  1.9246108E+04  9.7805337E-05
  1.9268953E+04  9.7599105E-05
  1.9291799E+04  9.7290544E-05
  1.9314644E+04  9.7049117E-05
  1.9337489E+04  9.6823985E-05
  1.9360334E+04  9.6543823E-05
  1.9406025E+04  9.5985927E-05
  1.9451715E+04  9.5452233E-05
  1.9543096E+04  9.4357798E-05
  1.9634477E+04  9.3267129E-05
  1.9817238E+04  9.1129568E-05
  2.0000000E+04  8.9040569E-05
  2.0500000E+04  8.3584749E-05
  2.1000000E+04  7.8554444E-05
  2.1500000E+04  7.3921721E-05
  2.2000000E+04  6.9638229E-05
  2.3000000E+04  6.1979673E-05
  2.4000000E+04  5.5360367E-05
  2.5000000E+04  4.9618242E-05
  2.6000000E+04  4.4618787E-05
  2.7000000E+04  4.0249324E-05
  2.8000000E+04  3.6415964E-05
  2.9000000E+04  3.3040541E-05
  3.0000000E+04  3.0057835E-05
  3.1000000E+04  2.7413224E-05
  3.2000000E+04  2.5060811E-05
  3.4000000E+04  2.1083778E-05
  3.6000000E+04  1.7882525E-05
  3.8000000E+04  1.5279354E-05
  4.0000000E+04  1.3142941E-05
  4.2000000E+04  1.1374827E-05
  4.4000000E+04  9.9002391E-06
  4.6000000E+04  8.6617257E-06
  4.8000000E+04  7.6146754E-06
  5.0000000E+04  6.7241201E-06
  5.2500000E+04  5.7894091E-06
  5.5000000E+04  5.0143396E-06
  5.7500000E+04  4.3668418E-06
  6.0000000E+04  3.8221933E-06
  6.5000000E+04  2.9685720E-06
  6.7500000E+04  2.6324720E-06
  7.0000000E+04  2.3432559E-06
  7.2500000E+04  2.0932006E-06
  7.5000000E+04  1.8760405E-06
  7.7500000E+04  1.6866606E-06
  8.0000000E+04  1.5208586E-06
  8.2500000E+04  1.3751618E-06
  8.5000000E+04  1.2466859E-06
  9.0000000E+04  1.0321470E-06
  9.5000000E+04  8.6221236E-07
  1.0000000E+05  7.2612081E-07
  1.0500000E+05  6.1604151E-07
  1.1000000E+05  5.2619089E-07
  1.1500000E+05  4.5224048E-07
  1.2000000E+05  3.9091058E-07
  1.2500000E+05  3.3968859E-07
  1.3000000E+05  2.9662941E-07
  1.3500000E+05  2.6021310E-07
  1.4000000E+05  2.2924139E-07
  1.4500000E+05  2.0276182E-07
  1.5000000E+05  1.8001159E-07
  1.5500000E+05  1.6037544E-07
  1.6000000E+05  1.4335373E-07
  1.6500000E+05  1.2853827E-07
  1.7000000E+05  1.1559357E-07
  1.7500000E+05  1.0424234E-07
  1.8000000E+05  9.4254242E-08
  1.8500000E+05  8.5436985E-08
  1.9000000E+05  7.7629264E-08
  2.0000000E+05  6.4519777E-08
  2.1000000E+05  5.4068759E-08
  2.2000000E+05  4.5653753E-08
  2.3000000E+05  3.8816182E-08
  2.4000000E+05  3.3213734E-08
  2.5000000E+05  2.8587827E-08
  2.6000000E+05  2.4740964E-08
  2.7000000E+05  2.1520754E-08
  2.8000000E+05  1.8808508E-08
  2.9000000E+05  1.6510973E-08
  3.0000000E+05  1.4554283E-08
  3.1000000E+05  1.2879482E-08
  3.2000000E+05  1.1439181E-08
  3.3000000E+05  1.0195037E-08
  3.4000000E+05  9.1158254E-09
  3.5000000E+05  8.1759717E-09
  3.6000000E+05  7.3544134E-09
  3.7000000E+05  6.6337113E-09
  3.8000000E+05  5.9993527E-09
  3.9000000E+05  5.4392048E-09
  4.0000000E+05  4.9430798E-09
  4.2000000E+05  4.1098443E-09
  4.4000000E+05  3.4453882E-09
  4.6000000E+05  2.9102553E-09
  4.8000000E+05  2.4753467E-09
  5.0000000E+05  2.1189274E-09
  5.2500000E+05  1.7591417E-09
  5.5000000E+05  1.4727641E-09
  5.7500000E+05  1.2425046E-09
  5.8750000E+05  1.1443061E-09
  6.0000000E+05  1.0556459E-09
  6.2500000E+05  9.0271295E-10
  6.5000000E+05  7.7656155E-10
  6.7500000E+05  6.7174398E-10
  7.0000000E+05  5.8406464E-10
  7.2500000E+05  5.1026134E-10
  7.5000000E+05  4.4777442E-10
  7.7500000E+05  3.9457957E-10
  8.0000000E+05  3.4906351E-10
  8.2500000E+05  3.0993088E-10
  8.5000000E+05  2.7613465E-10
  8.7500000E+05  2.4682326E-10
  9.0000000E+05  2.2129983E-10
  9.2500000E+05  1.9899077E-10
  9.5000000E+05  1.7942150E-10
  9.7500000E+05  1.6219738E-10
  1.0000000E+06  1.4698868E-10
  1.0250000E+06  1.3351850E-10
  1.0500000E+06  1.2155344E-10
  1.1000000E+06  1.0137797E-10
  1.1500000E+06  8.5208618E-11
  1.2000000E+06  7.2127527E-11
  1.2500000E+06  6.1453355E-11
  1.3000000E+06  5.2673919E-11
  1.3500000E+06  4.5399822E-11
  1.4000000E+06  3.9331983E-11
  1.4500000E+06  3.4238455E-11
  1.5000000E+06  2.9937717E-11
  1.5500000E+06  2.6286509E-11
  1.6000000E+06  2.3170883E-11
  1.6500000E+06  2.0499547E-11
  1.7000000E+06  1.8198844E-11
  1.7500000E+06  1.6208964E-11
  1.8000000E+06  1.4481048E-11
  1.8500000E+06  1.2974951E-11
  1.9000000E+06  1.1657518E-11
  1.9500000E+06  1.0501221E-11
  2.0000000E+06  9.4830987E-12
  2.0500000E+06  8.5839092E-12
  2.1000000E+06  7.7874587E-12
  2.2000000E+06  6.4501059E-12
  2.3000000E+06  5.3844088E-12
  2.4000000E+06  4.5271568E-12
  2.5000000E+06  3.8316002E-12
  2.6000000E+06  3.2627376E-12
  2.7000000E+06  2.7940644E-12
  2.8000000E+06  2.4052990E-12
  2.9000000E+06  2.0807734E-12
  3.0000000E+06  1.8082731E-12
  3.1000000E+06  1.5781952E-12
  3.2000000E+06  1.3829306E-12
  3.3000000E+06  1.2164065E-12
  3.4000000E+06  1.0737437E-12
  3.5000000E+06  9.5099690E-13
  3.6000000E+06  8.4495650E-13
  3.7000000E+06  7.5299653E-13
  3.8000000E+06  6.7295707E-13
  3.9000000E+06  6.0305251E-13
  4.0000000E+06  5.4179986E-13
  4.1000000E+06  4.8796166E-13
  4.2000000E+06  4.4050044E-13
  4.3000000E+06  3.9854282E-13
  4.4000000E+06  3.6135062E-13
  4.6000000E+06  2.9884956E-13
  4.8000000E+06  2.4901392E-13
  5.0000000E+06  2.0892153E-13
  5.1250000E+06  1.8782274E-13
  5.2500000E+06  1.6925466E-13
  5.3750000E+06  1.5286698E-13
  5.5000000E+06  1.3836416E-13
  5.7500000E+06  1.1404964E-13
  5.8750000E+06  1.0384383E-13
  6.0000000E+06  9.4723243E-14
  6.2500000E+06  7.9223077E-14
  6.5000000E+06  6.6687816E-14
  6.7500000E+06  5.6471912E-14
  7.0000000E+06  4.8086608E-14
  7.2500000E+06  4.1158214E-14
  7.5000000E+06  3.5398262E-14
  7.7500000E+06  3.0582080E-14
  8.0000000E+06  2.6533227E-14
  8.2500000E+06  2.3112101E-14
  8.5000000E+06  2.0207539E-14
  8.7500000E+06  1.7730428E-14
  9.0000000E+06  1.5608868E-14
  9.2500000E+06  1.3784515E-14
  9.5000000E+06  1.2209762E-14
  9.7500000E+06  1.0845560E-14
  1.0000000E+07  9.6597140E-15
  1.0250000E+07  8.6255506E-15
  1.0500000E+07  7.7208778E-15
  1.0750000E+07  6.9271501E-15
  1.1000000E+07  6.2288032E-15
  1.1250000E+07  5.6127119E-15
  1.1500000E+07  5.0677778E-15
  1.2000000E+07  4.1551356E-15
  1.2500000E+07  3.4310682E-15
  1.3000000E+07  2.8517965E-15
  1.3500000E+07  2.3848041E-15
  1.4000000E+07  2.0056058E-15
  1.4500000E+07  1.6954485E-15
  1.5000000E+07  1.4400092E-15
  1.5500000E+07  1.2283241E-15
  1.6000000E+07  1.0521137E-15
  1.6500000E+07  9.0496531E-16
  1.7000000E+07  7.8167992E-16
  
  
#  89   4  L3  EION =  1.587400000E+04 eV   248
#  S(0) = 1.898889E+00
  1.5857131E+02  0.0000000E+00
  1.5857131E+04  0.0000000E+00
  1.5857131E+04  2.2542284E-04
  1.5874000E+04  2.2542284E-04
  1.5874159E+04  2.2542284E-04
  1.5875732E+04  2.2744534E-04
  1.5877305E+04  2.2996284E-04
  1.5878878E+04  2.3298479E-04
  1.5880451E+04  2.3598805E-04
  1.5882024E+04  2.3857298E-04
  1.5883597E+04  2.4052185E-04
  1.5886743E+04  2.4234708E-04
  1.5889889E+04  2.4194609E-04
  1.5893035E+04  2.4034079E-04
  1.5896181E+04  2.3843205E-04
  1.5899327E+04  2.3678611E-04
  1.5905619E+04  2.3508610E-04
  1.5911911E+04  2.3519838E-04
  1.5918203E+04  2.3600322E-04
  1.5924495E+04  2.3659828E-04
  1.5930787E+04  2.3666375E-04
  1.5937079E+04  2.3632738E-04
  1.5943371E+04  2.3587455E-04
  1.5949664E+04  2.3553172E-04
  1.5955956E+04  2.3537876E-04
  1.5962248E+04  2.3537885E-04
  1.5974832E+04  2.3544645E-04
  1.5987416E+04  2.3516533E-04
  1.5993708E+04  2.3489172E-04
  1.6000000E+04  2.3459081E-04
  1.6015625E+04  2.3395624E-04
  1.6031250E+04  2.3356926E-04
  1.6062500E+04  2.3257385E-04
  1.6093750E+04  2.3130376E-04
  1.6109375E+04  2.3078520E-04
  1.6125000E+04  2.3026712E-04
  1.6156250E+04  2.2903384E-04
  1.6187500E+04  2.2781184E-04
  1.6250000E+04  2.2547962E-04
  1.6312500E+04  2.2312227E-04
  1.6375000E+04  2.2075936E-04
  1.6500000E+04  2.1615725E-04
  1.6750000E+04  2.0726430E-04
  1.7000000E+04  1.9877399E-04
  1.7500000E+04  1.8307497E-04
  1.8000000E+04  1.6895743E-04
  1.9000000E+04  1.4472016E-04
  2.0000000E+04  1.2476728E-04
  2.1000000E+04  1.0819283E-04
  2.2000000E+04  9.4328982E-05
  2.3000000E+04  8.2657390E-05
  2.4000000E+04  7.2770506E-05
  2.5000000E+04  6.4346497E-05
  2.6000000E+04  5.7129491E-05
  2.7000000E+04  5.0914671E-05
  2.8000000E+04  4.5537040E-05
  2.9000000E+04  4.0862733E-05
  3.0000000E+04  3.6782504E-05
  3.1000000E+04  3.3206653E-05
  3.2000000E+04  3.0061117E-05
  3.4000000E+04  2.4825011E-05
  3.6000000E+04  2.0692863E-05
  3.8000000E+04  1.7393962E-05
  4.0000000E+04  1.4732676E-05
  4.2000000E+04  1.2565369E-05
  4.4000000E+04  1.0785071E-05
  4.6000000E+04  9.3110827E-06
  4.8000000E+04  8.0818167E-06
  5.0000000E+04  7.0497533E-06
  5.2500000E+04  5.9813766E-06
  5.5000000E+04  5.1084115E-06
  5.7500000E+04  4.3892771E-06
  6.0000000E+04  3.7924153E-06
  6.5000000E+04  2.8740768E-06
  6.7500000E+04  2.5191311E-06
  7.0000000E+04  2.2171704E-06
  7.2500000E+04  1.9589638E-06
  7.5000000E+04  1.7371092E-06
  7.7500000E+04  1.5456299E-06
  8.0000000E+04  1.3796675E-06
  8.2500000E+04  1.2352488E-06
  8.5000000E+04  1.1091057E-06
  9.0000000E+04  9.0128866E-07
  9.5000000E+04  7.3956282E-07
  1.0000000E+05  6.1221428E-07
  1.0500000E+05  5.1086052E-07
  1.1000000E+05  4.2940901E-07
  1.1500000E+05  3.6336866E-07
  1.2000000E+05  3.0938615E-07
  1.2500000E+05  2.6492788E-07
  1.3000000E+05  2.2805890E-07
  1.3500000E+05  1.9728660E-07
  1.4000000E+05  1.7144888E-07
  1.4500000E+05  1.4963323E-07
  1.5000000E+05  1.3111735E-07
  1.5500000E+05  1.1532521E-07
  1.6000000E+05  1.0179429E-07
  1.6500000E+05  9.0150714E-08
  1.7000000E+05  8.0090408E-08
  1.8000000E+05  6.3768922E-08
  1.9000000E+05  5.1319587E-08
  2.0000000E+05  4.1701741E-08
  2.1000000E+05  3.4185078E-08
  2.2000000E+05  2.8248568E-08
  2.3000000E+05  2.3514877E-08
  2.4000000E+05  1.9706977E-08
  2.5000000E+05  1.6618936E-08
  2.6000000E+05  1.4095893E-08
  2.7000000E+05  1.2020159E-08
  2.8000000E+05  1.0301417E-08
  2.9000000E+05  8.8697148E-09
  3.0000000E+05  7.6704223E-09
  3.1000000E+05  6.6605327E-09
  3.2000000E+05  5.8059378E-09
  3.3000000E+05  5.0794032E-09
  3.4000000E+05  4.4590407E-09
  3.5000000E+05  3.9271489E-09
  3.6000000E+05  3.4693315E-09
  3.7000000E+05  3.0738168E-09
  3.8000000E+05  2.7309296E-09
  3.9000000E+05  2.4326775E-09
  4.0000000E+05  2.1724287E-09
  4.2000000E+05  1.7447353E-09
  4.4000000E+05  1.4135074E-09
  4.6000000E+05  1.1543395E-09
  4.8000000E+05  9.4963720E-10
  5.0000000E+05  7.8654860E-10
  5.2500000E+05  6.2696981E-10
  5.5000000E+05  5.0426372E-10
  5.7500000E+05  4.0891709E-10
  6.0000000E+05  3.3411475E-10
  6.2500000E+05  2.7490916E-10
  6.5000000E+05  2.2766416E-10
  6.6250000E+05  2.0765357E-10
  6.7500000E+05  1.8967709E-10
  7.0000000E+05  1.5891822E-10
  7.2500000E+05  1.3384823E-10
  7.5000000E+05  1.1328927E-10
  7.7500000E+05  9.6332466E-11
  8.0000000E+05  8.2270995E-11
  8.2500000E+05  7.0551085E-11
  8.5000000E+05  6.0735902E-11
  8.7500000E+05  5.2478607E-11
  9.0000000E+05  4.5502107E-11
  9.2500000E+05  3.9583748E-11
  9.5000000E+05  3.4543639E-11
  9.7500000E+05  3.0235683E-11
  1.0000000E+06  2.6540643E-11
  1.0250000E+06  2.3360749E-11
  1.0500000E+06  2.0615477E-11
  1.1000000E+06  1.6173686E-11
  1.1500000E+06  1.2805758E-11
  1.2000000E+06  1.0225205E-11
  1.2500000E+06  8.2287830E-12
  1.3000000E+06  6.6704140E-12
  1.3500000E+06  5.4438515E-12
  1.4000000E+06  4.4709640E-12
  1.4500000E+06  3.6937022E-12
  1.5000000E+06  3.0685306E-12
  1.5500000E+06  2.5625052E-12
  1.6000000E+06  2.1504789E-12
  1.6500000E+06  1.8131060E-12
  1.7000000E+06  1.5353942E-12
  1.7500000E+06  1.3056454E-12
  1.8000000E+06  1.1146716E-12
  1.8500000E+06  9.5521213E-13
  1.9000000E+06  8.2149631E-13
  1.9500000E+06  7.0891090E-13
  2.0000000E+06  6.1374840E-13
  2.0500000E+06  5.3301423E-13
  2.1000000E+06  4.6427787E-13
  2.1500000E+06  4.0555776E-13
  2.2000000E+06  3.5523137E-13
  2.2500000E+06  3.1196461E-13
  2.3000000E+06  2.7465615E-13
  2.3500000E+06  2.4239350E-13
  2.4000000E+06  2.1441761E-13
  2.4500000E+06  1.9009481E-13
  2.5000000E+06  1.6889430E-13
  2.6000000E+06  1.3414573E-13
  2.7000000E+06  1.0737351E-13
  2.8000000E+06  8.6566772E-14
  2.9000000E+06  7.0264620E-14
  3.0000000E+06  5.7394702E-14
  3.1000000E+06  4.7162015E-14
  3.2000000E+06  3.8971638E-14
  3.3000000E+06  3.2374536E-14
  3.4000000E+06  2.7029040E-14
  3.5000000E+06  2.2673242E-14
  3.6000000E+06  1.9104933E-14
  3.7000000E+06  1.6166932E-14
  3.8000000E+06  1.3736271E-14
  3.9000000E+06  1.1716144E-14
  4.0000000E+06  1.0029903E-14
  4.1000000E+06  8.6165215E-15
  4.2000000E+06  7.4271499E-15
  4.3000000E+06  6.4224937E-15
  4.4000000E+06  5.5707917E-15
  4.5000000E+06  4.8462533E-15
  4.6000000E+06  4.2278444E-15
  4.7000000E+06  3.6983379E-15
  4.8000000E+06  3.2435665E-15
  5.0000000E+06  2.5134494E-15
  5.1250000E+06  2.1533392E-15
  5.2500000E+06  1.8512085E-15
  5.3750000E+06  1.5967333E-15
  5.5000000E+06  1.3815974E-15
  5.6250000E+06  1.1990703E-15
  5.7500000E+06  1.0436799E-15
  5.8750000E+06  9.1095832E-16
  6.0000000E+06  7.9724210E-16
  6.1250000E+06  6.9951547E-16
  6.2500000E+06  6.1528633E-16
  6.3750000E+06  5.4248772E-16
  6.5000000E+06  4.7939923E-16
  6.6250000E+06  4.2458392E-16
  6.7500000E+06  3.7683786E-16
  7.0000000E+06  2.9866444E-16
  7.2500000E+06  2.3853152E-16
  7.5000000E+06  1.9187851E-16
  7.7500000E+06  1.5539272E-16
  8.0000000E+06  1.2664325E-16
  8.2500000E+06  1.0382910E-16
  8.5000000E+06  8.5603865E-17
  8.7500000E+06  7.0952674E-17
  9.0000000E+06  5.9104476E-17
  9.2500000E+06  4.9469033E-17
  9.5000000E+06  4.1591293E-17
  9.7500000E+06  3.5118010E-17
  1.0000000E+07  2.9773200E-17
  1.0250000E+07  2.5339925E-17
  1.0500000E+07  2.1646644E-17
  1.0750000E+07  1.8556998E-17
  1.1000000E+07  1.5962032E-17
  1.1250000E+07  1.3774249E-17
  1.1500000E+07  1.1923048E-17
  1.1750000E+07  1.0351213E-17
  1.2000000E+07  9.0121506E-18
  1.2250000E+07  7.8677489E-18
  1.2500000E+07  6.8867109E-18
  1.2750000E+07  6.0432349E-18
  1.3000000E+07  5.3159459E-18
  1.3250000E+07  4.6870815E-18
  1.3500000E+07  4.1418576E-18
  1.4000000E+07  3.2549446E-18
  1.4500000E+07  2.5784148E-18
  1.5000000E+07  2.0579094E-18
  1.5500000E+07  1.6542960E-18
  
  
#  89   5  M1  EION =  5.005000000E+03 eV   260
#  S(0) = 8.418478E-01
  5.0001076E+01  0.0000000E+00
  5.0001076E+03  0.0000000E+00
  5.0001076E+03  1.3755935E-04
  5.0050000E+03  1.3755935E-04
  5.0050498E+03  1.3755935E-04
  5.0054325E+03  1.3649023E-04
  5.0058152E+03  1.3548667E-04
  5.0061980E+03  1.3454396E-04
  5.0065807E+03  1.3365814E-04
  5.0073462E+03  1.3204401E-04
  5.0081116E+03  1.3062200E-04
  5.0096426E+03  1.2828615E-04
  5.0111735E+03  1.2653568E-04
  5.0142354E+03  1.2442145E-04
  5.0157663E+03  1.2389797E-04
  5.0172973E+03  1.2363729E-04
  5.0203591E+03  1.2367062E-04
  5.0234210E+03  1.2412527E-04
  5.0264829E+03  1.2471367E-04
  5.0295448E+03  1.2524751E-04
  5.0326067E+03  1.2562402E-04
  5.0356685E+03  1.2580784E-04
  5.0387304E+03  1.2581083E-04
  5.0417923E+03  1.2567247E-04
  5.0479160E+03  1.2517132E-04
  5.0509779E+03  1.2489862E-04
  5.0540398E+03  1.2465347E-04
  5.0601636E+03  1.2430374E-04
  5.0662873E+03  1.2414133E-04
  5.0724111E+03  1.2409022E-04
  5.0785348E+03  1.2405324E-04
  5.0846586E+03  1.2396222E-04
  5.0907823E+03  1.2379113E-04
  5.0969061E+03  1.2355458E-04
  5.1030299E+03  1.2328616E-04
  5.1152774E+03  1.2278813E-04
  5.1275249E+03  1.2243429E-04
  5.1397724E+03  1.2215992E-04
  5.1520199E+03  1.2184802E-04
  5.1642674E+03  1.2146097E-04
  5.1765149E+03  1.2103429E-04
  5.2010100E+03  1.2027632E-04
  5.2255050E+03  1.1962178E-04
  5.2377525E+03  1.1926399E-04
  5.2500000E+03  1.1888589E-04
  5.2656250E+03  1.1839987E-04
  5.2812500E+03  1.1793258E-04
  5.2968750E+03  1.1749722E-04
  5.3125000E+03  1.1707254E-04
  5.3437500E+03  1.1617481E-04
  5.3750000E+03  1.1527379E-04
  5.4062500E+03  1.1440830E-04
  5.4375000E+03  1.1355690E-04
  5.4687500E+03  1.1269394E-04
  5.5000000E+03  1.1183550E-04
  5.5625000E+03  1.1018474E-04
  5.6250000E+03  1.0853519E-04
  5.7500000E+03  1.0536737E-04
  5.8750000E+03  1.0230647E-04
  6.0000000E+03  9.9378325E-05
  6.5000000E+03  8.8740334E-05
  6.7500000E+03  8.4020744E-05
  7.0000000E+03  7.9649895E-05
  7.2500000E+03  7.5596071E-05
  7.5000000E+03  7.1830269E-05
  8.0000000E+03  6.5062412E-05
  8.5000000E+03  5.9170445E-05
  9.0000000E+03  5.4012347E-05
  9.5000000E+03  4.9475247E-05
  1.0000000E+04  4.5465288E-05
  1.0500000E+04  4.1906082E-05
  1.1000000E+04  3.8733925E-05
  1.1500000E+04  3.5895751E-05
  1.2000000E+04  3.3347128E-05
  1.2500000E+04  3.1050632E-05
  1.3000000E+04  2.8974624E-05
  1.3500000E+04  2.7092192E-05
  1.4000000E+04  2.5380375E-05
  1.4500000E+04  2.3819464E-05
  1.5000000E+04  2.2392490E-05
  1.6000000E+04  1.9883582E-05
  1.7000000E+04  1.7757780E-05
  1.8000000E+04  1.5941862E-05
  1.9000000E+04  1.4379178E-05
  2.0000000E+04  1.3025370E-05
  2.1000000E+04  1.1845324E-05
  2.2000000E+04  1.0810963E-05
  2.3000000E+04  9.8996257E-06
  2.4000000E+04  9.0928656E-06
  2.5000000E+04  8.3755474E-06
  2.6000000E+04  7.7351599E-06
  2.7000000E+04  7.1612911E-06
  2.8000000E+04  6.6452200E-06
  2.9000000E+04  6.1795983E-06
  3.0000000E+04  5.7582002E-06
  3.1000000E+04  5.3757231E-06
  3.2000000E+04  5.0276285E-06
  3.4000000E+04  4.4195122E-06
  3.6000000E+04  3.9085349E-06
  3.8000000E+04  3.4755393E-06
  4.0000000E+04  3.1058191E-06
  4.2000000E+04  2.7879417E-06
  4.4000000E+04  2.5129138E-06
  4.6000000E+04  2.2735881E-06
  4.8000000E+04  2.0642286E-06
  5.0000000E+04  1.8801911E-06
  5.2500000E+04  1.6800453E-06
  5.5000000E+04  1.5076294E-06
  5.7500000E+04  1.3582244E-06
  6.0000000E+04  1.2280590E-06
  6.5000000E+04  1.0138451E-06
  6.7500000E+04  9.2529449E-07
  7.0000000E+04  8.4676469E-07
  7.2500000E+04  7.7686469E-07
  7.5000000E+04  7.1443146E-07
  7.7500000E+04  6.5848703E-07
  8.0000000E+04  6.0820476E-07
  8.2500000E+04  5.6288233E-07
  8.5000000E+04  5.2192029E-07
  9.0000000E+04  4.5109324E-07
  9.5000000E+04  3.9240402E-07
  1.0000000E+05  3.4335746E-07
  1.0500000E+05  3.0205213E-07
  1.1000000E+05  2.6702100E-07
  1.1500000E+05  2.3711952E-07
  1.2000000E+05  2.1144531E-07
  1.2500000E+05  1.8928041E-07
  1.3000000E+05  1.7004846E-07
  1.3500000E+05  1.5328306E-07
  1.4000000E+05  1.3860411E-07
  1.4500000E+05  1.2569954E-07
  1.5000000E+05  1.1431156E-07
  1.5500000E+05  1.0422593E-07
  1.6000000E+05  9.5263645E-08
  1.6500000E+05  8.7274258E-08
  1.7000000E+05  8.0130789E-08
  1.7500000E+05  7.3725546E-08
  1.8000000E+05  6.7966777E-08
  1.8500000E+05  6.2776000E-08
  1.9000000E+05  5.8085825E-08
  2.0000000E+05  4.9982808E-08
  2.1000000E+05  4.3280188E-08
  2.2000000E+05  3.7692064E-08
  2.3000000E+05  3.2999319E-08
  2.4000000E+05  2.9032164E-08
  2.5000000E+05  2.5657718E-08
  2.6000000E+05  2.2771012E-08
  2.7000000E+05  2.0288428E-08
  2.8000000E+05  1.8142819E-08
  2.9000000E+05  1.6279864E-08
  3.0000000E+05  1.4655306E-08
  3.1000000E+05  1.3232863E-08
  3.2000000E+05  1.1982612E-08
  3.3000000E+05  1.0879739E-08
  3.4000000E+05  9.9035551E-09
  3.5000000E+05  9.0367211E-09
  3.6000000E+05  8.2646383E-09
  3.7000000E+05  7.5749562E-09
  3.8000000E+05  6.9571809E-09
  3.9000000E+05  6.4023635E-09
  4.0000000E+05  5.9028435E-09
  4.2000000E+05  5.0442706E-09
  4.4000000E+05  4.3388514E-09
  4.6000000E+05  3.7545201E-09
  4.8000000E+05  3.2668500E-09
  5.0000000E+05  2.8570287E-09
  5.2500000E+05  2.4322447E-09
  5.5000000E+05  2.0845700E-09
  5.7500000E+05  1.7976096E-09
  5.8750000E+05  1.6728893E-09
  6.0000000E+05  1.5589326E-09
  6.2500000E+05  1.3590057E-09
  6.5000000E+05  1.1904409E-09
  6.7500000E+05  1.0474544E-09
  7.0000000E+05  9.2547951E-10
  7.2500000E+05  8.2088216E-10
  7.5000000E+05  7.3074784E-10
  7.7500000E+05  6.5272178E-10
  8.0000000E+05  5.8488822E-10
  8.2500000E+05  5.2567838E-10
  8.5000000E+05  4.7379993E-10
  8.7500000E+05  4.2818261E-10
  9.0000000E+05  3.8793541E-10
  9.2500000E+05  3.5231289E-10
  9.5000000E+05  3.2068845E-10
  9.7500000E+05  2.9253295E-10
  1.0000000E+06  2.6739766E-10
  1.0250000E+06  2.4490048E-10
  1.0500000E+06  2.2471483E-10
  1.1000000E+06  1.9019655E-10
  1.1500000E+06  1.6203425E-10
  1.2000000E+06  1.3887209E-10
  1.2500000E+06  1.1968119E-10
  1.3000000E+06  1.0367197E-10
  1.3500000E+06  9.0232347E-11
  1.4000000E+06  7.8883530E-11
  1.4500000E+06  6.9247800E-11
  1.5000000E+06  6.1024910E-11
  1.5500000E+06  5.3974287E-11
  1.6000000E+06  4.7901789E-11
  1.6500000E+06  4.2649712E-11
  1.7000000E+06  3.8089189E-11
  1.7500000E+06  3.4114324E-11
  1.8000000E+06  3.0637639E-11
  1.8500000E+06  2.7586531E-11
  1.9000000E+06  2.4900435E-11
  1.9500000E+06  2.2528572E-11
  2.0000000E+06  2.0428185E-11
  2.0500000E+06  1.8563120E-11
  2.1000000E+06  1.6902690E-11
  2.1500000E+06  1.5420755E-11
  2.2000000E+06  1.4094974E-11
  2.2500000E+06  1.2906185E-11
  2.3000000E+06  1.1837906E-11
  2.4000000E+06  1.0007883E-11
  2.5000000E+06  8.5123541E-12
  2.6000000E+06  7.2812351E-12
  2.7000000E+06  6.2609063E-12
  2.8000000E+06  5.4099437E-12
  2.9000000E+06  4.6960587E-12
  3.0000000E+06  4.0938741E-12
  3.1000000E+06  3.5832925E-12
  3.2000000E+06  3.1482821E-12
  3.3000000E+06  2.7759687E-12
  3.4000000E+06  2.4559472E-12
  3.5000000E+06  2.1797570E-12
  3.6000000E+06  1.9404795E-12
  3.7000000E+06  1.7324252E-12
  3.8000000E+06  1.5508931E-12
  3.9000000E+06  1.3919809E-12
  4.0000000E+06  1.2524347E-12
  4.1000000E+06  1.1295302E-12
  4.2000000E+06  1.0209771E-12
  4.3000000E+06  9.2484077E-13
  4.4000000E+06  8.3948122E-13
  4.5000000E+06  7.6350302E-13
  4.6000000E+06  6.9571390E-13
  4.7000000E+06  6.3509239E-13
  4.8000000E+06  5.8076128E-13
  5.0000000E+06  4.8805084E-13
  5.1250000E+06  4.3916959E-13
  5.2500000E+06  3.9609520E-13
  5.3750000E+06  3.5803290E-13
  5.5000000E+06  3.2431062E-13
  5.7500000E+06  2.6768872E-13
  5.8750000E+06  2.4388733E-13
  6.0000000E+06  2.2259755E-13
  6.1250000E+06  2.0351323E-13
  6.2500000E+06  1.8637044E-13
  6.3750000E+06  1.7094106E-13
  6.5000000E+06  1.5702758E-13
  6.7500000E+06  1.3308363E-13
  7.0000000E+06  1.1341028E-13
  7.2500000E+06  9.7140816E-14
  7.5000000E+06  8.3600597E-14
  7.7500000E+06  7.2264045E-14
  8.0000000E+06  6.2719858E-14
  8.2500000E+06  5.4647916E-14
  8.5000000E+06  4.7795941E-14
  8.7500000E+06  4.1958566E-14
  
  
#  89   6  M2  EION =  4.661000000E+03 eV   261
#  S(0) = 1.150545E+00
  4.6462538E+01  0.0000000E+00
  4.6462538E+03  0.0000000E+00
  4.6462538E+03  1.8028688E-04
  4.6610000E+03  1.8028688E-04
  4.6610466E+03  1.8028688E-04
  4.6612637E+03  1.8139159E-04
  4.6614808E+03  1.8239089E-04
  4.6616979E+03  1.8330761E-04
  4.6619150E+03  1.8415925E-04
  4.6623492E+03  1.8571787E-04
  4.6627835E+03  1.8714083E-04
  4.6636519E+03  1.8973473E-04
  4.6645204E+03  1.9210587E-04
  4.6662573E+03  1.9629588E-04
  4.6679942E+03  1.9966848E-04
  4.6697311E+03  2.0212054E-04
  4.6714681E+03  2.0365566E-04
  4.6732050E+03  2.0437802E-04
  4.6749419E+03  2.0445130E-04
  4.6784157E+03  2.0337028E-04
  4.6818896E+03  2.0166477E-04
  4.6853634E+03  2.0012045E-04
  4.6888372E+03  1.9908037E-04
  4.6957849E+03  1.9855028E-04
  4.6992588E+03  1.9878430E-04
  4.7027326E+03  1.9912911E-04
  4.7062064E+03  1.9945360E-04
  4.7096803E+03  1.9967463E-04
  4.7166279E+03  1.9971191E-04
  4.7235756E+03  1.9935059E-04
  4.7305233E+03  1.9889883E-04
  4.7374710E+03  1.9857692E-04
  4.7444186E+03  1.9843482E-04
  4.7513663E+03  1.9840259E-04
  4.7583140E+03  1.9836605E-04
  4.7652616E+03  1.9824976E-04
  4.7722093E+03  1.9802539E-04
  4.7861047E+03  1.9739539E-04
  4.8000000E+03  1.9681228E-04
  4.8125000E+03  1.9642113E-04
  4.8250000E+03  1.9606195E-04
  4.8375000E+03  1.9561883E-04
  4.8500000E+03  1.9509264E-04
  4.8625000E+03  1.9453392E-04
  4.8750000E+03  1.9401400E-04
  4.8875000E+03  1.9354142E-04
  4.9000000E+03  1.9308005E-04
  4.9250000E+03  1.9209339E-04
  4.9500000E+03  1.9100732E-04
  4.9750000E+03  1.8998942E-04
  5.0000000E+03  1.8899577E-04
  5.0312500E+03  1.8770785E-04
  5.0625000E+03  1.8640224E-04
  5.0937500E+03  1.8513660E-04
  5.1250000E+03  1.8388626E-04
  5.1875000E+03  1.8132712E-04
  5.2187500E+03  1.8008574E-04
  5.2500000E+03  1.7884866E-04
  5.3125000E+03  1.7634893E-04
  5.3750000E+03  1.7389797E-04
  5.5000000E+03  1.6907052E-04
  5.7500000E+03  1.5976159E-04
  6.0000000E+03  1.5095156E-04
  6.5000000E+03  1.3489221E-04
  6.7500000E+03  1.2760783E-04
  7.0000000E+03  1.2078643E-04
  7.2500000E+03  1.1440035E-04
  7.5000000E+03  1.0842153E-04
  8.0000000E+03  9.7577172E-05
  8.5000000E+03  8.8055631E-05
  9.0000000E+03  7.9680668E-05
  9.5000000E+03  7.2297417E-05
  1.0000000E+04  6.5772722E-05
  1.0500000E+04  5.9991155E-05
  1.1000000E+04  5.4853848E-05
  1.1500000E+04  5.0276238E-05
  1.2000000E+04  4.6186000E-05
  1.2500000E+04  4.2521243E-05
  1.3000000E+04  3.9228988E-05
  1.3500000E+04  3.6263725E-05
  1.4000000E+04  3.3586339E-05
  1.4500000E+04  3.1163055E-05
  1.5000000E+04  2.8964691E-05
  1.6000000E+04  2.5144745E-05
  1.7000000E+04  2.1960873E-05
  1.8000000E+04  1.9286590E-05
  1.9000000E+04  1.7024287E-05
  2.0000000E+04  1.5097900E-05
  2.1000000E+04  1.3447579E-05
  2.2000000E+04  1.2025800E-05
  2.3000000E+04  1.0794522E-05
  2.4000000E+04  9.7230381E-06
  2.5000000E+04  8.7863907E-06
  2.6000000E+04  7.9641463E-06
  2.7000000E+04  7.2394708E-06
  2.8000000E+04  6.5984109E-06
  2.9000000E+04  6.0293334E-06
  3.0000000E+04  5.5224898E-06
  3.1000000E+04  5.0696684E-06
  3.2000000E+04  4.6639198E-06
  3.4000000E+04  3.9708752E-06
  3.6000000E+04  3.4056328E-06
  3.8000000E+04  2.9402963E-06
  4.0000000E+04  2.5539413E-06
  4.2000000E+04  2.2306680E-06
  4.4000000E+04  1.9582510E-06
  4.6000000E+04  1.7271879E-06
  4.8000000E+04  1.5300184E-06
  5.0000000E+04  1.3608322E-06
  5.2500000E+04  1.1815959E-06
  5.5000000E+04  1.0315082E-06
  5.7500000E+04  9.0496638E-07
  6.0000000E+04  7.9760221E-07
  6.5000000E+04  6.2736131E-07
  6.7500000E+04  5.5956711E-07
  7.0000000E+04  5.0083059E-07
  7.2500000E+04  4.4971799E-07
  7.5000000E+04  4.0505655E-07
  7.7500000E+04  3.6588105E-07
  8.0000000E+04  3.3139241E-07
  8.2500000E+04  3.0092555E-07
  8.5000000E+04  2.7392408E-07
  8.7500000E+04  2.4992025E-07
  9.0000000E+04  2.2851907E-07
  9.2500000E+04  2.0938554E-07
  9.5000000E+04  1.9223437E-07
  1.0000000E+05  1.6293812E-07
  1.0500000E+05  1.3906229E-07
  1.1000000E+05  1.1943739E-07
  1.1500000E+05  1.0318005E-07
  1.2000000E+05  8.9615354E-08
  1.2500000E+05  7.8221993E-08
  1.3000000E+05  6.8593452E-08
  1.3500000E+05  6.0409809E-08
  1.4000000E+05  5.3417143E-08
  1.4500000E+05  4.7412378E-08
  1.5000000E+05  4.2231900E-08
  1.5500000E+05  3.7742989E-08
  1.6000000E+05  3.3837304E-08
  1.6500000E+05  3.0425880E-08
  1.7000000E+05  2.7435248E-08
  1.7500000E+05  2.4804412E-08
  1.8000000E+05  2.2482486E-08
  1.8500000E+05  2.0426812E-08
  1.9000000E+05  1.8601471E-08
  2.0000000E+05  1.5524872E-08
  2.1000000E+05  1.3060210E-08
  2.2000000E+05  1.1066773E-08
  2.3000000E+05  9.4402708E-09
  2.4000000E+05  8.1024245E-09
  2.5000000E+05  6.9937946E-09
  2.6000000E+05  6.0687672E-09
  2.7000000E+05  5.2919890E-09
  2.8000000E+05  4.6358099E-09
  2.9000000E+05  4.0784214E-09
  3.0000000E+05  3.6024843E-09
  3.1000000E+05  3.1941108E-09
  3.2000000E+05  2.8421004E-09
  3.3000000E+05  2.5373617E-09
  3.4000000E+05  2.2724705E-09
  3.5000000E+05  2.0413295E-09
  3.6000000E+05  1.8389036E-09
  3.7000000E+05  1.6610133E-09
  3.8000000E+05  1.5041719E-09
  3.9000000E+05  1.3654570E-09
  4.0000000E+05  1.2424082E-09
  4.2000000E+05  1.0353089E-09
  4.4000000E+05  8.6971422E-10
  4.6000000E+05  7.3601993E-10
  4.8000000E+05  6.2711952E-10
  5.0000000E+05  5.3768677E-10
  5.1250000E+05  4.8984058E-10
  5.2500000E+05  4.4721489E-10
  5.3750000E+05  4.0913962E-10
  5.5000000E+05  3.7504298E-10
  5.7500000E+05  3.1689614E-10
  5.8750000E+05  2.9206279E-10
  6.0000000E+05  2.6962184E-10
  6.2500000E+05  2.3086472E-10
  6.5000000E+05  1.9884413E-10
  6.7500000E+05  1.7219973E-10
  7.0000000E+05  1.4988144E-10
  7.2500000E+05  1.3107113E-10
  7.5000000E+05  1.1512602E-10
  7.7500000E+05  1.0153690E-10
  8.0000000E+05  8.9897288E-11
  8.2500000E+05  7.9880378E-11
  8.5000000E+05  7.1221638E-11
  8.7500000E+05  6.3705483E-11
  9.0000000E+05  5.7155254E-11
  9.2500000E+05  5.1425434E-11
  9.5000000E+05  4.6395516E-11
  9.7500000E+05  4.1965217E-11
  1.0000000E+06  3.8050668E-11
  1.0250000E+06  3.4581395E-11
  1.0500000E+06  3.1497929E-11
  1.1000000E+06  2.6294322E-11
  1.1500000E+06  2.2119555E-11
  1.2000000E+06  1.8738765E-11
  1.2500000E+06  1.5977445E-11
  1.3000000E+06  1.3704312E-11
  1.3500000E+06  1.1819446E-11
  1.4000000E+06  1.0245992E-11
  1.4500000E+06  8.9242699E-12
  1.5000000E+06  7.8075357E-12
  1.5500000E+06  6.8588714E-12
  1.6000000E+06  6.0488921E-12
  1.6500000E+06  5.3540329E-12
  1.7000000E+06  4.7552671E-12
  1.7500000E+06  4.2371332E-12
  1.8000000E+06  3.7869925E-12
  1.8500000E+06  3.3944555E-12
  1.9000000E+06  3.0509361E-12
  1.9500000E+06  2.7493034E-12
  2.0000000E+06  2.4836059E-12
  2.0500000E+06  2.2488534E-12
  2.1000000E+06  2.0408440E-12
  2.1500000E+06  1.8560254E-12
  2.2000000E+06  1.6913824E-12
  2.2500000E+06  1.5443461E-12
  2.3000000E+06  1.4127201E-12
  2.4000000E+06  1.1884236E-12
  2.5000000E+06  1.0063291E-12
  2.6000000E+06  8.5732271E-13
  2.7000000E+06  7.3449739E-13
  2.8000000E+06  6.3256393E-13
  2.9000000E+06  5.4743339E-13
  3.0000000E+06  4.7591675E-13
  3.1000000E+06  4.1550680E-13
  3.2000000E+06  3.6421656E-13
  3.3000000E+06  3.2045926E-13
  3.4000000E+06  2.8295904E-13
  3.5000000E+06  2.5068340E-13
  3.6000000E+06  2.2279195E-13
  3.7000000E+06  1.9859688E-13
  3.8000000E+06  1.7753219E-13
  3.9000000E+06  1.5912976E-13
  4.0000000E+06  1.4300056E-13
  4.1000000E+06  1.2881982E-13
  4.2000000E+06  1.1631527E-13
  4.3000000E+06  1.0525772E-13
  4.4000000E+06  9.5453477E-14
  4.6000000E+06  7.8971888E-14
  4.8000000E+06  6.5824886E-14
  5.0000000E+06  5.5244482E-14
  5.1250000E+06  4.9674975E-14
  5.2500000E+06  4.4772527E-14
  5.3750000E+06  4.0444907E-14
  5.5000000E+06  3.6614251E-14
  5.7500000E+06  3.0189966E-14
  5.8750000E+06  2.7492493E-14
  6.0000000E+06  2.5081316E-14
  6.2500000E+06  2.0982507E-14
  6.5000000E+06  1.7666993E-14
  6.7500000E+06  1.4964660E-14
  7.0000000E+06  1.2745914E-14
  7.2500000E+06  1.0911537E-14
  7.5000000E+06  9.3852446E-15
  7.7500000E+06  8.1085705E-15
  8.0000000E+06  7.0360339E-15
  8.2500000E+06  6.1311712E-15
  
  
#  89   7  M3  EION =  3.921000000E+03 eV   263
#  S(0) = 2.662825E+00
  3.9053954E+01  0.0000000E+00
  3.9053954E+03  0.0000000E+00
  3.9053954E+03  6.8364297E-04
  3.9210000E+03  6.8364297E-04
  3.9210390E+03  6.8364297E-04
  3.9220260E+03  6.8685410E-04
  3.9230131E+03  6.9004323E-04
  3.9240001E+03  6.9414906E-04
  3.9249871E+03  6.9900997E-04
  3.9269611E+03  7.0945087E-04
  3.9289351E+03  7.1870024E-04
  3.9309092E+03  7.2528824E-04
  3.9328832E+03  7.2881965E-04
  3.9348572E+03  7.2959126E-04
  3.9368312E+03  7.2824279E-04
  3.9407793E+03  7.2204693E-04
  3.9447273E+03  7.1495552E-04
  3.9486754E+03  7.0951293E-04
  3.9526234E+03  7.0643730E-04
  3.9605195E+03  7.0563425E-04
  3.9644676E+03  7.0635785E-04
  3.9684156E+03  7.0695545E-04
  3.9723637E+03  7.0707626E-04
  3.9763117E+03  7.0662258E-04
  3.9842078E+03  7.0438009E-04
  3.9921039E+03  7.0158845E-04
  4.0000000E+03  6.9933260E-04
  4.0062500E+03  6.9809265E-04
  4.0125000E+03  6.9713878E-04
  4.0250000E+03  6.9509363E-04
  4.0375000E+03  6.9207835E-04
  4.0500000E+03  6.8851806E-04
  4.0750000E+03  6.8231667E-04
  4.0875000E+03  6.7953665E-04
  4.1000000E+03  6.7652095E-04
  4.1125000E+03  6.7323266E-04
  4.1250000E+03  6.6989575E-04
  4.1500000E+03  6.6362210E-04
  4.1750000E+03  6.5761760E-04
  4.1875000E+03  6.5449232E-04
  4.2000000E+03  6.5132270E-04
  4.2500000E+03  6.3904772E-04
  4.3000000E+03  6.2704417E-04
  4.4000000E+03  6.0387163E-04
  4.6000000E+03  5.6064698E-04
  4.8000000E+03  5.2126210E-04
  5.0000000E+03  4.8533535E-04
  5.2500000E+03  4.4488760E-04
  5.5000000E+03  4.0876550E-04
  5.7500000E+03  3.7643877E-04
  6.0000000E+03  3.4743366E-04
  6.5000000E+03  2.9777992E-04
  6.7500000E+03  2.7646754E-04
  7.0000000E+03  2.5713526E-04
  7.2500000E+03  2.3955820E-04
  7.5000000E+03  2.2353914E-04
  8.0000000E+03  1.9551944E-04
  8.5000000E+03  1.7196702E-04
  9.0000000E+03  1.5202637E-04
  9.5000000E+03  1.3503216E-04
  1.0000000E+04  1.2045995E-04
  1.0500000E+04  1.0789368E-04
  1.1000000E+04  9.7000087E-05
  1.1500000E+04  8.7510132E-05
  1.2000000E+04  7.9205118E-05
  1.2500000E+04  7.1906015E-05
  1.3000000E+04  6.5465303E-05
  1.3500000E+04  5.9760707E-05
  1.4000000E+04  5.4690262E-05
  1.4500000E+04  5.0168499E-05
  1.5000000E+04  4.6123414E-05
  1.6000000E+04  3.9228566E-05
  1.7000000E+04  3.3618519E-05
  1.8000000E+04  2.9008857E-05
  1.9000000E+04  2.5187455E-05
  2.0000000E+04  2.1993917E-05
  2.1000000E+04  1.9305419E-05
  2.2000000E+04  1.7026821E-05
  2.3000000E+04  1.5083653E-05
  2.4000000E+04  1.3417056E-05
  2.5000000E+04  1.1980094E-05
  2.6000000E+04  1.0735032E-05
  2.7000000E+04  9.6512966E-06
  2.8000000E+04  8.7039480E-06
  2.9000000E+04  7.8725021E-06
  3.0000000E+04  7.1400327E-06
  3.1000000E+04  6.4924734E-06
  3.2000000E+04  5.9180714E-06
  3.4000000E+04  4.9508001E-06
  3.6000000E+04  4.1761784E-06
  3.8000000E+04  3.5493102E-06
  4.0000000E+04  3.0371863E-06
  4.2000000E+04  2.6151859E-06
  4.4000000E+04  2.2647048E-06
  4.6000000E+04  1.9715170E-06
  4.8000000E+04  1.7246251E-06
  5.0000000E+04  1.5154423E-06
  5.2500000E+04  1.2968205E-06
  5.5000000E+04  1.1163915E-06
  5.7500000E+04  9.6636604E-07
  6.0000000E+04  8.4076069E-07
  6.5000000E+04  6.4523983E-07
  6.7500000E+04  5.6880896E-07
  7.0000000E+04  5.0334643E-07
  7.2500000E+04  4.4701129E-07
  7.5000000E+04  3.9831478E-07
  7.7500000E+04  3.5604490E-07
  8.0000000E+04  3.1920898E-07
  8.2500000E+04  2.8698929E-07
  8.5000000E+04  2.5870850E-07
  9.0000000E+04  2.1180010E-07
  9.5000000E+04  1.7498090E-07
  1.0000000E+05  1.4575875E-07
  1.0500000E+05  1.2233172E-07
  1.1000000E+05  1.0337769E-07
  1.1500000E+05  8.7913445E-08
  1.2000000E+05  7.5198883E-08
  1.2500000E+05  6.4670568E-08
  1.3000000E+05  5.5895089E-08
  1.3500000E+05  4.8535860E-08
  1.4000000E+05  4.2329171E-08
  1.4500000E+05  3.7066694E-08
  1.5000000E+05  3.2582586E-08
  1.5500000E+05  2.8743882E-08
  1.6000000E+05  2.5443270E-08
  1.6500000E+05  2.2593595E-08
  1.7000000E+05  2.0123645E-08
  1.7500000E+05  1.7974925E-08
  1.8000000E+05  1.6099131E-08
  1.8500000E+05  1.4456174E-08
  1.9000000E+05  1.3012626E-08
  2.0000000E+05  1.0616224E-08
  2.1000000E+05  8.7347876E-09
  2.2000000E+05  7.2425928E-09
  2.3000000E+05  6.0480841E-09
  2.4000000E+05  5.0836978E-09
  2.5000000E+05  4.2989683E-09
  2.6000000E+05  3.6557799E-09
  2.7000000E+05  3.1250433E-09
  2.8000000E+05  2.6843492E-09
  2.9000000E+05  2.3162807E-09
  3.0000000E+05  2.0071898E-09
  3.1000000E+05  1.7462981E-09
  3.2000000E+05  1.5250313E-09
  3.3000000E+05  1.3365223E-09
  3.4000000E+05  1.1752360E-09
  3.5000000E+05  1.0366854E-09
  3.6000000E+05  9.1721221E-10
  3.7000000E+05  8.1381790E-10
  3.8000000E+05  7.2403230E-10
  3.9000000E+05  6.4581071E-10
  4.0000000E+05  5.7745290E-10
  4.1000000E+05  5.1753878E-10
  4.2000000E+05  4.6487745E-10
  4.3000000E+05  4.1846647E-10
  4.4000000E+05  3.7745888E-10
  4.6000000E+05  3.0888835E-10
  4.8000000E+05  2.5460303E-10
  5.0000000E+05  2.1125998E-10
  5.1250000E+05  1.8859781E-10
  5.2500000E+05  1.6875456E-10
  5.3750000E+05  1.5133175E-10
  5.5000000E+05  1.3599388E-10
  5.7500000E+05  1.1048209E-10
  6.0000000E+05  9.0426609E-11
  6.2500000E+05  7.4522681E-11
  6.5000000E+05  6.1809034E-11
  6.6250000E+05  5.6417222E-11
  6.7500000E+05  5.1569557E-11
  7.0000000E+05  4.3265289E-11
  7.2500000E+05  3.6486729E-11
  7.5000000E+05  3.0919989E-11
  7.7500000E+05  2.6322426E-11
  8.0000000E+05  2.2505012E-11
  8.2500000E+05  1.9319410E-11
  8.5000000E+05  1.6648426E-11
  8.7500000E+05  1.4398876E-11
  9.0000000E+05  1.2496219E-11
  9.2500000E+05  1.0880490E-11
  9.5000000E+05  9.5031791E-12
  9.7500000E+05  8.3248415E-12
  1.0000000E+06  7.3132451E-12
  1.0250000E+06  6.4419287E-12
  1.0500000E+06  5.6890737E-12
  1.0750000E+06  5.0366149E-12
  1.1000000E+06  4.4695345E-12
  1.1250000E+06  3.9753003E-12
  1.1500000E+06  3.5434185E-12
  1.1750000E+06  3.1650679E-12
  1.2000000E+06  2.8328078E-12
  1.2250000E+06  2.5403412E-12
  1.2500000E+06  2.2823230E-12
  1.3000000E+06  1.8520920E-12
  1.3500000E+06  1.5130683E-12
  1.4000000E+06  1.2438617E-12
  1.4500000E+06  1.0285607E-12
  1.5000000E+06  8.5521768E-13
  1.5500000E+06  7.1477819E-13
  1.6000000E+06  6.0032319E-13
  1.6500000E+06  5.0652470E-13
  1.7000000E+06  4.2924978E-13
  1.7500000E+06  3.6527029E-13
  1.8000000E+06  3.1204856E-13
  1.8500000E+06  2.6757755E-13
  1.9000000E+06  2.3026031E-13
  1.9500000E+06  1.9881921E-13
  2.0000000E+06  1.7222664E-13
  2.0500000E+06  1.4965197E-13
  2.1000000E+06  1.3042062E-13
  2.1500000E+06  1.1398223E-13
  2.2000000E+06  9.9885848E-14
  2.2500000E+06  8.7760446E-14
  2.3000000E+06  7.7299561E-14
  2.3500000E+06  6.8249048E-14
  2.4000000E+06  6.0397364E-14
  2.4500000E+06  5.3567809E-14
  2.5000000E+06  4.7612288E-14
  2.5500000E+06  4.2406270E-14
  2.6000000E+06  3.7844717E-14
  2.6500000E+06  3.3838773E-14
  2.7000000E+06  3.0313051E-14
  2.8000000E+06  2.4455144E-14
  2.9000000E+06  1.9862188E-14
  3.0000000E+06  1.6233780E-14
  3.1000000E+06  1.3347008E-14
  3.2000000E+06  1.1034953E-14
  3.3000000E+06  9.1715547E-15
  3.4000000E+06  7.6608419E-15
  3.5000000E+06  6.4291903E-15
  3.6000000E+06  5.4197137E-15
  3.7000000E+06  4.5881590E-15
  3.8000000E+06  3.8998844E-15
  3.9000000E+06  3.3276059E-15
  4.0000000E+06  2.8497103E-15
  4.1000000E+06  2.4489824E-15
  4.2000000E+06  2.1116365E-15
  4.3000000E+06  1.8265774E-15
  4.4000000E+06  1.5848327E-15
  4.5000000E+06  1.3791130E-15
  4.6000000E+06  1.2034708E-15
  4.7000000E+06  1.0530325E-15
  4.8000000E+06  9.2378887E-16
  5.0000000E+06  7.1620692E-16
  5.1250000E+06  6.1377603E-16
  5.2500000E+06  5.2780798E-16
  5.3750000E+06  4.5537601E-16
  5.5000000E+06  3.9412178E-16
  5.6250000E+06  3.4213615E-16
  5.7500000E+06  2.9786718E-16
  5.8750000E+06  2.6004715E-16
  6.0000000E+06  2.2763587E-16
  6.1250000E+06  1.9977659E-16
  6.2500000E+06  1.7576089E-16
  6.3750000E+06  1.5500013E-16
  6.5000000E+06  1.3700375E-16
  6.6250000E+06  1.2136241E-16
  6.7500000E+06  1.0773339E-16
  6.8750000E+06  9.5828801E-17
  7.0000000E+06  8.5406067E-17
  7.1250000E+06  7.6261106E-17
  7.2500000E+06  6.8221541E-17
  7.5000000E+06  5.4891262E-17
  7.7500000E+06  4.4473636E-17
  
  
#  89   8  M4  EION =  3.374000000E+03 eV   265
#  S(0) = 3.642883E+00
  3.1011858E+01  0.0000000E+00
  3.1011858E+03  0.0000000E+00
  3.1011858E+03  3.8454118E-04
  3.3740000E+03  3.8454118E-04
  3.3740338E+03  3.8454118E-04
  3.3743584E+03  4.5079772E-04
  3.3746829E+03  5.1625640E-04
  3.3750075E+03  5.8106387E-04
  3.3753321E+03  6.4531368E-04
  3.3759813E+03  7.7226185E-04
  3.3766304E+03  8.9689946E-04
  3.3779287E+03  1.1357238E-03
  3.3792270E+03  1.3520508E-03
  3.3805253E+03  1.5359228E-03
  3.3818237E+03  1.6815285E-03
  3.3831220E+03  1.7887681E-03
  3.3844203E+03  1.8622136E-03
  3.3857186E+03  1.9088660E-03
  3.3870169E+03  1.9360898E-03
  3.3883152E+03  1.9503343E-03
  3.3896135E+03  1.9566257E-03
  3.3922101E+03  1.9585262E-03
  3.3948068E+03  1.9577831E-03
  3.4000000E+03  1.9632436E-03
  3.4031250E+03  1.9681870E-03
  3.4062500E+03  1.9703365E-03
  3.4093750E+03  1.9677671E-03
  3.4125000E+03  1.9602565E-03
  3.4187500E+03  1.9349845E-03
  3.4218750E+03  1.9204568E-03
  3.4250000E+03  1.9064800E-03
  3.4312500E+03  1.8829174E-03
  3.4375000E+03  1.8657264E-03
  3.4437500E+03  1.8524394E-03
  3.4500000E+03  1.8400871E-03
  3.4562500E+03  1.8269349E-03
  3.4625000E+03  1.8129238E-03
  3.4750000E+03  1.7857876E-03
  3.4875000E+03  1.7639879E-03
  3.4937500E+03  1.7548489E-03
  3.5000000E+03  1.7462123E-03
  3.5125000E+03  1.7287713E-03
  3.5250000E+03  1.7105071E-03
  3.5500000E+03  1.6765072E-03
  3.5625000E+03  1.6616462E-03
  3.5750000E+03  1.6470873E-03
  3.6000000E+03  1.6172595E-03
  3.6500000E+03  1.5612343E-03
  3.7000000E+03  1.5074466E-03
  3.8000000E+03  1.4069264E-03
  4.0000000E+03  1.2288077E-03
  4.2000000E+03  1.0773507E-03
  4.4000000E+03  9.4839838E-04
  4.6000000E+03  8.3827991E-04
  4.8000000E+03  7.4380386E-04
  5.0000000E+03  6.6245259E-04
  5.2500000E+03  5.7599365E-04
  5.5000000E+03  5.0336871E-04
  5.7500000E+03  4.4196548E-04
  6.0000000E+03  3.8973534E-04
  6.5000000E+03  3.0665108E-04
  6.7500000E+03  2.7347773E-04
  7.0000000E+03  2.4470138E-04
  7.2500000E+03  2.1963525E-04
  7.5000000E+03  1.9771629E-04
  8.0000000E+03  1.6154217E-04
  8.5000000E+03  1.3331350E-04
  9.0000000E+03  1.1101485E-04
  9.5000000E+03  9.3204990E-05
  1.0000000E+04  7.8836490E-05
  1.0500000E+04  6.7137535E-05
  1.1000000E+04  5.7531843E-05
  1.1500000E+04  4.9583812E-05
  1.2000000E+04  4.2960520E-05
  1.2500000E+04  3.7404822E-05
  1.3000000E+04  3.2716224E-05
  1.3500000E+04  2.8736972E-05
  1.4000000E+04  2.5341935E-05
  1.4500000E+04  2.2431063E-05
  1.5000000E+04  1.9923804E-05
  1.6000000E+04  1.5870923E-05
  1.7000000E+04  1.2790905E-05
  1.8000000E+04  1.0417002E-05
  1.9000000E+04  8.5640736E-06
  2.0000000E+04  7.1012075E-06
  2.1000000E+04  5.9342872E-06
  2.2000000E+04  4.9946233E-06
  2.3000000E+04  4.2313956E-06
  2.4000000E+04  3.6065329E-06
  2.5000000E+04  3.0911883E-06
  2.6000000E+04  2.6632730E-06
  2.7000000E+04  2.3057076E-06
  2.8000000E+04  2.0051679E-06
  2.9000000E+04  1.7511711E-06
  3.0000000E+04  1.5354058E-06
  3.1000000E+04  1.3512340E-06
  3.2000000E+04  1.1933175E-06
  3.4000000E+04  9.3977196E-07
  3.6000000E+04  7.4888289E-07
  3.8000000E+04  6.0313611E-07
  4.0000000E+04  4.9044180E-07
  4.2000000E+04  4.0230229E-07
  4.4000000E+04  3.3264672E-07
  4.6000000E+04  2.7707324E-07
  4.8000000E+04  2.3234656E-07
  5.0000000E+04  1.9605944E-07
  5.2500000E+04  1.5985148E-07
  5.5000000E+04  1.3141322E-07
  5.7500000E+04  1.0885831E-07
  5.8750000E+04  9.9341023E-08
  6.0000000E+04  9.0808503E-08
  6.2500000E+04  7.6244093E-08
  6.5000000E+04  6.4401833E-08
  6.7500000E+04  5.4704324E-08
  7.0000000E+04  4.6710452E-08
  7.2500000E+04  4.0080126E-08
  7.5000000E+04  3.4548889E-08
  7.7500000E+04  2.9909466E-08
  8.0000000E+04  2.5998193E-08
  8.2500000E+04  2.2684930E-08
  8.5000000E+04  1.9865509E-08
  8.7500000E+04  1.7456040E-08
  9.0000000E+04  1.5388561E-08
  9.2500000E+04  1.3607714E-08
  9.5000000E+04  1.2068166E-08
  1.0000000E+05  9.5701914E-09
  1.0500000E+05  7.6665251E-09
  1.1000000E+05  6.1986469E-09
  1.1500000E+05  5.0545836E-09
  1.2000000E+05  4.1540788E-09
  1.2500000E+05  3.4388182E-09
  1.3000000E+05  2.8659025E-09
  1.3500000E+05  2.4034117E-09
  1.4000000E+05  2.0273426E-09
  1.4500000E+05  1.7194663E-09
  1.5000000E+05  1.4658126E-09
  1.5500000E+05  1.2555847E-09
  1.6000000E+05  1.0803710E-09
  1.6500000E+05  9.3356832E-10
  1.7000000E+05  8.0995703E-10
  1.7500000E+05  7.0538396E-10
  1.8000000E+05  6.1652320E-10
  1.8500000E+05  5.4069546E-10
  1.9000000E+05  4.7573035E-10
  1.9500000E+05  4.1986029E-10
  2.0000000E+05  3.7163833E-10
  2.0500000E+05  3.2987423E-10
  2.1000000E+05  2.9358443E-10
  2.2000000E+05  2.3429837E-10
  2.3000000E+05  1.8873612E-10
  2.4000000E+05  1.5334224E-10
  2.5000000E+05  1.2557406E-10
  2.6000000E+05  1.0358869E-10
  2.7000000E+05  8.6033966E-11
  2.8000000E+05  7.1906439E-11
  2.9000000E+05  6.0453499E-11
  3.0000000E+05  5.1105137E-11
  3.1000000E+05  4.3425682E-11
  3.2000000E+05  3.7079228E-11
  3.3000000E+05  3.1804719E-11
  3.4000000E+05  2.7397765E-11
  3.5000000E+05  2.3697195E-11
  3.6000000E+05  2.0575039E-11
  3.7000000E+05  1.7929066E-11
  3.8000000E+05  1.5677121E-11
  3.9000000E+05  1.3752802E-11
  4.0000000E+05  1.2102144E-11
  4.2000000E+05  9.4534056E-12
  4.4000000E+05  7.4641069E-12
  4.6000000E+05  5.9514854E-12
  4.8000000E+05  4.7882399E-12
  5.0000000E+05  3.8843419E-12
  5.1250000E+05  3.4216088E-12
  5.2500000E+05  3.0225695E-12
  5.3750000E+05  2.6773084E-12
  5.5000000E+05  2.3776268E-12
  5.7500000E+05  1.8888990E-12
  6.0000000E+05  1.5143008E-12
  6.2500000E+05  1.2241604E-12
  6.5000000E+05  9.9725932E-13
  6.6250000E+05  9.0254386E-13
  6.7500000E+05  8.1822681E-13
  7.0000000E+05  6.7579384E-13
  7.2500000E+05  5.6160612E-13
  7.5000000E+05  4.6940604E-13
  7.7500000E+05  3.9446122E-13
  8.0000000E+05  3.3316029E-13
  8.2500000E+05  2.8272428E-13
  8.5000000E+05  2.4099799E-13
  8.7500000E+05  2.0629757E-13
  9.0000000E+05  1.7729828E-13
  9.2500000E+05  1.5295098E-13
  9.5000000E+05  1.3241960E-13
  9.7500000E+05  1.1503395E-13
  1.0000000E+06  1.0025384E-13
  1.0250000E+06  8.7641534E-14
  1.0500000E+06  7.6840562E-14
  1.0750000E+06  6.7559219E-14
  1.1000000E+06  5.9557742E-14
  1.1250000E+06  5.2638213E-14
  1.1500000E+06  4.6636552E-14
  1.2000000E+06  3.6863036E-14
  1.2500000E+06  2.9390865E-14
  1.3000000E+06  2.3621586E-14
  1.3500000E+06  1.9126318E-14
  1.4000000E+06  1.5593948E-14
  1.4500000E+06  1.2796250E-14
  1.5000000E+06  1.0564056E-14
  1.5500000E+06  8.7707491E-15
  1.6000000E+06  7.3207108E-15
  1.6500000E+06  6.1411043E-15
  1.7000000E+06  5.1759959E-15
  1.7500000E+06  4.3821105E-15
  1.8000000E+06  3.7257288E-15
  1.8500000E+06  3.1804046E-15
  1.9000000E+06  2.7252651E-15
  1.9500000E+06  2.3437382E-15
  2.0000000E+06  2.0225921E-15
  2.0500000E+06  1.7512042E-15
  2.1000000E+06  1.5210016E-15
  2.1500000E+06  1.3250325E-15
  2.2000000E+06  1.1576331E-15
  2.2500000E+06  1.0141687E-15
  2.3000000E+06  8.9083030E-16
  2.4000000E+06  6.9249791E-16
  2.5000000E+06  5.4337968E-16
  2.6000000E+06  4.3008190E-16
  2.7000000E+06  3.4315917E-16
  2.8000000E+06  2.7586576E-16
  2.9000000E+06  2.2332729E-16
  3.0000000E+06  1.8198372E-16
  3.1000000E+06  1.4920850E-16
  3.2000000E+06  1.2304546E-16
  3.3000000E+06  1.0202435E-16
  3.4000000E+06  8.5030699E-17
  3.5000000E+06  7.1213060E-17
  3.6000000E+06  5.9916072E-17
  3.7000000E+06  5.0631803E-17
  3.8000000E+06  4.2963959E-17
  3.9000000E+06  3.6601391E-17
  4.0000000E+06  3.1298319E-17
  4.1000000E+06  2.6859512E-17
  4.2000000E+06  2.3129050E-17
  4.3000000E+06  1.9981761E-17
  4.4000000E+06  1.7316707E-17
  4.5000000E+06  1.5052098E-17
  4.6000000E+06  1.3121302E-17
  4.7000000E+06  1.1469805E-17
  4.8000000E+06  1.0052828E-17
  5.0000000E+06  7.7809040E-18
  5.1250000E+06  6.6616818E-18
  5.2500000E+06  5.7233309E-18
  5.3750000E+06  4.9334563E-18
  5.5000000E+06  4.2660515E-18
  5.6250000E+06  3.7001680E-18
  5.7500000E+06  3.2187691E-18
  5.8750000E+06  2.8079289E-18
  6.0000000E+06  2.4562215E-18
  6.2500000E+06  1.8941385E-18
  6.5000000E+06  1.4748621E-18
  6.6250000E+06  1.3058268E-18
  6.7500000E+06  1.1586257E-18
  7.0000000E+06  9.1770614E-19
  7.2500000E+06  7.3257265E-19
  7.5000000E+06  5.8915595E-19
  
  
#  89   9  M5  EION =  3.223000000E+03 eV   259
#  S(0) = 5.365361E+00
  2.9966702E+01  0.0000000E+00
  2.9966702E+03  0.0000000E+00
  2.9966702E+03  6.9782114E-04
  3.2230000E+03  6.9782114E-04
  3.2230322E+03  6.9782114E-04
  3.2233087E+03  7.9421825E-04
  3.2235853E+03  8.8766414E-04
  3.2238618E+03  9.7872800E-04
  3.2241383E+03  1.0678347E-03
  3.2246913E+03  1.2413201E-03
  3.2252443E+03  1.4095651E-03
  3.2263504E+03  1.7313050E-03
  3.2274564E+03  2.0295182E-03
  3.2285625E+03  2.2964148E-03
  3.2296685E+03  2.5246768E-03
  3.2307746E+03  2.7102629E-03
  3.2318806E+03  2.8533392E-03
  3.2340927E+03  3.0294647E-03
  3.2363048E+03  3.1025896E-03
  3.2374109E+03  3.1164023E-03
  3.2385169E+03  3.1215956E-03
  3.2407290E+03  3.1191442E-03
  3.2429411E+03  3.1123871E-03
  3.2451532E+03  3.1082892E-03
  3.2473653E+03  3.1082273E-03
  3.2495774E+03  3.1109619E-03
  3.2540016E+03  3.1165110E-03
  3.2584258E+03  3.1114241E-03
  3.2628500E+03  3.0917950E-03
  3.2672742E+03  3.0617811E-03
  3.2716984E+03  3.0283027E-03
  3.2761226E+03  2.9969582E-03
  3.2805468E+03  2.9705112E-03
  3.2849710E+03  2.9493206E-03
  3.2893951E+03  2.9320380E-03
  3.2938193E+03  2.9169277E-03
  3.3026677E+03  2.8873183E-03
  3.3115161E+03  2.8550919E-03
  3.3203645E+03  2.8226683E-03
  3.3292129E+03  2.7938230E-03
  3.3380613E+03  2.7695592E-03
  3.3469097E+03  2.7484119E-03
  3.3646064E+03  2.7069011E-03
  3.3823032E+03  2.6639416E-03
  3.4000000E+03  2.6248975E-03
  3.4250000E+03  2.5755930E-03
  3.4500000E+03  2.5256537E-03
  3.5000000E+03  2.4322939E-03
  3.5500000E+03  2.3428213E-03
  3.6000000E+03  2.2583233E-03
  3.7000000E+03  2.0989722E-03
  3.8000000E+03  1.9531051E-03
  4.0000000E+03  1.6970950E-03
  4.2000000E+03  1.4816173E-03
  4.4000000E+03  1.2992097E-03
  4.6000000E+03  1.1443348E-03
  4.8000000E+03  1.0121240E-03
  5.0000000E+03  8.9869250E-04
  5.2500000E+03  7.7859007E-04
  5.5000000E+03  6.7810009E-04
  5.7500000E+03  5.9345126E-04
  6.0000000E+03  5.2170480E-04
  6.5000000E+03  4.0813748E-04
  6.7500000E+03  3.6300603E-04
  7.0000000E+03  3.2396961E-04
  7.2500000E+03  2.9006204E-04
  7.5000000E+03  2.6049072E-04
  8.0000000E+03  2.1186480E-04
  8.5000000E+03  1.7409668E-04
  9.0000000E+03  1.4439181E-04
  9.5000000E+03  1.2076291E-04
  1.0000000E+04  1.0177287E-04
  1.0500000E+04  8.6367282E-05
  1.1000000E+04  7.3762005E-05
  1.1500000E+04  6.3366620E-05
  1.2000000E+04  5.4731419E-05
  1.2500000E+04  4.7510267E-05
  1.3000000E+04  4.1434100E-05
  1.3500000E+04  3.6291887E-05
  1.4000000E+04  3.1916690E-05
  1.4500000E+04  2.8175440E-05
  1.5000000E+04  2.4961265E-05
  1.6000000E+04  1.9784625E-05
  1.7000000E+04  1.5869341E-05
  1.8000000E+04  1.2865342E-05
  1.9000000E+04  1.0530743E-05
  2.0000000E+04  8.6952461E-06
  2.1000000E+04  7.2369136E-06
  2.2000000E+04  6.0670974E-06
  2.3000000E+04  5.1204533E-06
  2.4000000E+04  4.3482053E-06
  2.5000000E+04  3.7135208E-06
  2.6000000E+04  3.1882890E-06
  2.7000000E+04  2.7508459E-06
  2.8000000E+04  2.3843406E-06
  2.9000000E+04  2.0755570E-06
  3.0000000E+04  1.8140473E-06
  3.1000000E+04  1.5914897E-06
  3.2000000E+04  1.4012118E-06
  3.4000000E+04  1.0969641E-06
  3.6000000E+04  8.6914652E-07
  3.8000000E+04  6.9611348E-07
  4.0000000E+04  5.6299560E-07
  4.2000000E+04  4.5939096E-07
  4.4000000E+04  3.7790152E-07
  4.6000000E+04  3.1318634E-07
  4.8000000E+04  2.6133656E-07
  5.0000000E+04  2.1945523E-07
  5.2500000E+04  1.7786557E-07
  5.5000000E+04  1.4537198E-07
  5.7500000E+04  1.1973308E-07
  6.0000000E+04  9.9318605E-08
  6.5000000E+04  6.9664739E-08
  6.7500000E+04  5.8855843E-08
  7.0000000E+04  4.9987751E-08
  7.2500000E+04  4.2666398E-08
  7.5000000E+04  3.6586590E-08
  7.7500000E+04  3.1510056E-08
  8.0000000E+04  2.7249337E-08
  8.2500000E+04  2.3655935E-08
  8.5000000E+04  2.0611441E-08
  9.0000000E+04  1.5807426E-08
  9.5000000E+04  1.2274586E-08
  1.0000000E+05  9.6389183E-09
  1.0500000E+05  7.6468476E-09
  1.1000000E+05  6.1233072E-09
  1.1500000E+05  4.9454630E-09
  1.2000000E+05  4.0258146E-09
  1.2500000E+05  3.3011824E-09
  1.3000000E+05  2.7253763E-09
  1.3500000E+05  2.2642328E-09
  1.4000000E+05  1.8922133E-09
  1.4500000E+05  1.5900408E-09
  1.5000000E+05  1.3430311E-09
  1.5500000E+05  1.1399007E-09
  1.6000000E+05  9.7191054E-10
  1.6500000E+05  8.3224281E-10
  1.7000000E+05  7.1554014E-10
  1.7500000E+05  6.1756360E-10
  1.8000000E+05  5.3493918E-10
  1.8500000E+05  4.6496528E-10
  1.9000000E+05  4.0546609E-10
  2.0000000E+05  3.1117197E-10
  2.1000000E+05  2.4151232E-10
  2.2000000E+05  1.8938069E-10
  2.3000000E+05  1.4990281E-10
  2.4000000E+05  1.1968211E-10
  2.5000000E+05  9.6316768E-11
  2.6000000E+05  7.8085303E-11
  2.7000000E+05  6.3738544E-11
  2.8000000E+05  5.2359671E-11
  2.9000000E+05  4.3268430E-11
  3.0000000E+05  3.5955098E-11
  3.1000000E+05  3.0034269E-11
  3.2000000E+05  2.5211969E-11
  3.3000000E+05  2.1262157E-11
  3.4000000E+05  1.8009713E-11
  3.5000000E+05  1.5318014E-11
  3.6000000E+05  1.3079763E-11
  3.7000000E+05  1.1210166E-11
  3.8000000E+05  9.6417981E-12
  3.9000000E+05  8.3207507E-12
  4.0000000E+05  7.2037003E-12
  4.1000000E+05  6.2556527E-12
  4.2000000E+05  5.4481995E-12
  4.3000000E+05  4.7581675E-12
  4.4000000E+05  4.1665781E-12
  4.6000000E+05  3.2190130E-12
  4.8000000E+05  2.5102787E-12
  5.0000000E+05  1.9745115E-12
  5.1250000E+05  1.7063501E-12
  5.2500000E+05  1.4789881E-12
  5.3750000E+05  1.2855587E-12
  5.5000000E+05  1.1204604E-12
  5.7500000E+05  8.5771233E-13
  6.0000000E+05  6.6288565E-13
  6.2500000E+05  5.1685816E-13
  6.5000000E+05  4.0631266E-13
  6.6250000E+05  3.6129298E-13
  6.7500000E+05  3.2185229E-13
  7.0000000E+05  2.5676625E-13
  7.2500000E+05  2.0620755E-13
  7.5000000E+05  1.6663880E-13
  7.7500000E+05  1.3545332E-13
  8.0000000E+05  1.1071258E-13
  8.2500000E+05  9.0962603E-14
  8.5000000E+05  7.5104194E-14
  8.7500000E+05  6.2300039E-14
  9.0000000E+05  5.1907680E-14
  9.2500000E+05  4.3430860E-14
  9.5000000E+05  3.6483812E-14
  9.7500000E+05  3.0764857E-14
  1.0000000E+06  2.6036718E-14
  1.0250000E+06  2.2111759E-14
  1.0500000E+06  1.8840825E-14
  1.0750000E+06  1.6104762E-14
  1.1000000E+06  1.3807933E-14
  1.1250000E+06  1.1873229E-14
  1.1500000E+06  1.0238211E-14
  1.1750000E+06  8.8521063E-15
  1.2000000E+06  7.6734649E-15
  1.2250000E+06  6.6683196E-15
  1.2500000E+06  5.8087327E-15
  1.3000000E+06  4.4379548E-15
  1.3500000E+06  3.4199413E-15
  1.4000000E+06  2.6566877E-15
  1.4500000E+06  2.0793366E-15
  1.5000000E+06  1.6389656E-15
  1.5500000E+06  1.3004504E-15
  1.6000000E+06  1.0383197E-15
  1.6500000E+06  8.3393186E-16
  1.7000000E+06  6.7352639E-16
  1.7500000E+06  5.4686168E-16
  1.8000000E+06  4.4625509E-16
  1.8500000E+06  3.6590169E-16
  1.9000000E+06  3.0138520E-16
  1.9500000E+06  2.4932371E-16
  2.0000000E+06  2.0711126E-16
  2.0500000E+06  1.7272788E-16
  2.1000000E+06  1.4459907E-16
  2.1500000E+06  1.2149097E-16
  2.2000000E+06  1.0243147E-16
  2.2500000E+06  8.6650914E-17
  2.3000000E+06  7.3537055E-17
  2.3500000E+06  6.2600647E-17
  2.4000000E+06  5.3449022E-17
  2.4500000E+06  4.5765773E-17
  2.5000000E+06  3.9294919E-17
  2.5500000E+06  3.3828559E-17
  2.6000000E+06  2.9197215E-17
  2.6500000E+06  2.5262257E-17
  2.7000000E+06  2.1909870E-17
  2.8000000E+06  1.6594008E-17
  2.9000000E+06  1.2677185E-17
  3.0000000E+06  9.7638933E-18
  3.1000000E+06  7.5777108E-18
  3.2000000E+06  5.9234233E-18
  3.3000000E+06  4.6617566E-18
  3.4000000E+06  3.6924060E-18
  3.5000000E+06  2.9424414E-18
  3.6000000E+06  2.3583666E-18
  3.7000000E+06  1.9006228E-18
  3.8000000E+06  1.5397247E-18
  3.9000000E+06  1.2535488E-18
  4.0000000E+06  1.0253854E-18
  4.1000000E+06  8.4252906E-19
  4.2000000E+06  6.9526189E-19
  4.3000000E+06  5.7610460E-19
  4.4000000E+06  4.7926101E-19
  4.5000000E+06  4.0021500E-19
  4.6000000E+06  3.3542968E-19
  4.7000000E+06  2.8211847E-19
  4.8000000E+06  2.3807665E-19
  5.0000000E+06  1.7116166E-19
  5.1250000E+06  1.4010825E-19
  5.2500000E+06  1.1519417E-19
  5.3750000E+06  9.5116258E-20
  5.5000000E+06  7.8866210E-20
  5.6250000E+06  6.5658982E-20
  
  
#  89  10  N1  EION =  1.274000000E+03 eV   272
#  S(0) = 6.888082E-01
  1.2689182E+01  0.0000000E+00
  1.2689182E+03  0.0000000E+00
  1.2689182E+03  3.1423458E-04
  1.2740000E+03  3.1423458E-04
  1.2740125E+03  3.1423458E-04
  1.2743373E+03  3.1163299E-04
  1.2746622E+03  3.0919738E-04
  1.2749870E+03  3.0691473E-04
  1.2753119E+03  3.0477364E-04
  1.2759616E+03  3.0087730E-04
  1.2766112E+03  2.9744113E-04
  1.2779106E+03  2.9174418E-04
  1.2792100E+03  2.8735398E-04
  1.2818087E+03  2.8157800E-04
  1.2844075E+03  2.7869115E-04
  1.2870062E+03  2.7768718E-04
  1.2896050E+03  2.7781386E-04
  1.2922037E+03  2.7850926E-04
  1.2948025E+03  2.7936818E-04
  1.2974012E+03  2.8012041E-04
  1.3000000E+03  2.8060955E-04
  1.3031250E+03  2.8076197E-04
  1.3062500E+03  2.8045309E-04
  1.3093750E+03  2.7977569E-04
  1.3125000E+03  2.7885642E-04
  1.3156250E+03  2.7782329E-04
  1.3187500E+03  2.7678213E-04
  1.3218750E+03  2.7580796E-04
  1.3250000E+03  2.7494438E-04
  1.3312500E+03  2.7358621E-04
  1.3375000E+03  2.7260710E-04
  1.3437500E+03  2.7177228E-04
  1.3500000E+03  2.7087041E-04
  1.3562500E+03  2.6979564E-04
  1.3625000E+03  2.6855201E-04
  1.3687500E+03  2.6720580E-04
  1.3750000E+03  2.6585147E-04
  1.3812500E+03  2.6455675E-04
  1.3875000E+03  2.6335618E-04
  1.4000000E+03  2.6119823E-04
  1.4125000E+03  2.5913317E-04
  1.4250000E+03  2.5693386E-04
  1.4375000E+03  2.5460884E-04
  1.4437500E+03  2.5343599E-04
  1.4500000E+03  2.5228282E-04
  1.4625000E+03  2.5007275E-04
  1.4750000E+03  2.4796720E-04
  1.4875000E+03  2.4591313E-04
  1.5000000E+03  2.4383525E-04
  1.5125000E+03  2.4171362E-04
  1.5250000E+03  2.3958997E-04
  1.5375000E+03  2.3749737E-04
  1.5500000E+03  2.3545470E-04
  1.5625000E+03  2.3347162E-04
  1.5750000E+03  2.3152689E-04
  1.6000000E+03  2.2763997E-04
  1.6500000E+03  2.2001371E-04
  1.6750000E+03  2.1636807E-04
  1.7000000E+03  2.1280322E-04
  1.7500000E+03  2.0584472E-04
  1.8000000E+03  1.9921157E-04
  1.8500000E+03  1.9287189E-04
  1.9000000E+03  1.8676980E-04
  1.9500000E+03  1.8095759E-04
  2.0000000E+03  1.7539328E-04
  2.1000000E+03  1.6493535E-04
  2.2000000E+03  1.5534953E-04
  2.3000000E+03  1.4654452E-04
  2.4000000E+03  1.3843179E-04
  2.5000000E+03  1.3095664E-04
  2.6000000E+03  1.2405947E-04
  2.7000000E+03  1.1768368E-04
  2.8000000E+03  1.1177892E-04
  2.9000000E+03  1.0630126E-04
  3.0000000E+03  1.0121167E-04
  3.1000000E+03  9.6475313E-05
  3.2000000E+03  9.2060944E-05
  3.4000000E+03  8.4088892E-05
  3.6000000E+03  7.7103796E-05
  3.8000000E+03  7.0950505E-05
  4.0000000E+03  6.5502767E-05
  4.2000000E+03  6.0657223E-05
  4.4000000E+03  5.6328438E-05
  4.6000000E+03  5.2445418E-05
  4.8000000E+03  4.8948929E-05
  5.0000000E+03  4.5789274E-05
  5.2500000E+03  4.2250337E-05
  5.5000000E+03  3.9104630E-05
  5.7500000E+03  3.6295819E-05
  6.0000000E+03  3.3777330E-05
  6.5000000E+03  2.9462883E-05
  6.7500000E+03  2.7607054E-05
  7.0000000E+03  2.5919747E-05
  7.2500000E+03  2.4381125E-05
  7.5000000E+03  2.2974196E-05
  8.0000000E+03  2.0498877E-05
  8.5000000E+03  1.8398680E-05
  9.0000000E+03  1.6601421E-05
  9.5000000E+03  1.5051510E-05
  1.0000000E+04  1.3705576E-05
  1.0500000E+04  1.2529370E-05
  1.1000000E+04  1.1495551E-05
  1.1500000E+04  1.0582080E-05
  1.2000000E+04  9.7710253E-06
  1.2500000E+04  9.0476803E-06
  1.3000000E+04  8.3998873E-06
  1.3500000E+04  7.8175217E-06
  1.4000000E+04  7.2921013E-06
  1.4500000E+04  6.8164730E-06
  1.5000000E+04  6.3845698E-06
  1.6000000E+04  5.6320016E-06
  1.7000000E+04  5.0012020E-06
  1.8000000E+04  4.4674004E-06
  1.9000000E+04  4.0118040E-06
  2.0000000E+04  3.6199570E-06
  2.1000000E+04  3.2805873E-06
  2.2000000E+04  2.9848077E-06
  2.3000000E+04  2.7255323E-06
  2.4000000E+04  2.4970572E-06
  2.5000000E+04  2.2947492E-06
  2.6000000E+04  2.1148130E-06
  2.7000000E+04  1.9541157E-06
  2.8000000E+04  1.8100528E-06
  2.9000000E+04  1.6804447E-06
  3.0000000E+04  1.5634556E-06
  3.1000000E+04  1.4575310E-06
  3.2000000E+04  1.3613471E-06
  3.4000000E+04  1.1938290E-06
  3.6000000E+04  1.0535931E-06
  3.8000000E+04  9.3515014E-07
  4.0000000E+04  8.3431274E-07
  4.2000000E+04  7.4784347E-07
  4.4000000E+04  6.7320811E-07
  4.6000000E+04  6.0840106E-07
  4.8000000E+04  5.5181914E-07
  5.0000000E+04  5.0216874E-07
  5.2500000E+04  4.4826874E-07
  5.5000000E+04  4.0191899E-07
  5.7500000E+04  3.6181827E-07
  6.0000000E+04  3.2692997E-07
  6.5000000E+04  2.6961383E-07
  6.7500000E+04  2.4595720E-07
  7.0000000E+04  2.2499558E-07
  7.2500000E+04  2.0635158E-07
  7.5000000E+04  1.8971036E-07
  7.7500000E+04  1.7480773E-07
  8.0000000E+04  1.6142067E-07
  8.2500000E+04  1.4936001E-07
  8.5000000E+04  1.3846455E-07
  8.7500000E+04  1.2859626E-07
  9.0000000E+04  1.1963645E-07
  9.2500000E+04  1.1148258E-07
  9.5000000E+04  1.0404581E-07
  1.0000000E+05  9.1024272E-08
  1.0500000E+05  8.0063252E-08
  1.1000000E+05  7.0770926E-08
  1.1500000E+05  6.2841901E-08
  1.2000000E+05  5.6035746E-08
  1.2500000E+05  5.0161339E-08
  1.3000000E+05  4.5065315E-08
  1.3500000E+05  4.0623593E-08
  1.4000000E+05  3.6735068E-08
  1.4500000E+05  3.3316811E-08
  1.5000000E+05  3.0300410E-08
  1.5500000E+05  2.7629054E-08
  1.6000000E+05  2.5255269E-08
  1.6500000E+05  2.3139177E-08
  1.7000000E+05  2.1247119E-08
  1.7500000E+05  1.9550552E-08
  1.8000000E+05  1.8025164E-08
  1.8500000E+05  1.6650169E-08
  1.9000000E+05  1.5407728E-08
  1.9500000E+05  1.4282462E-08
  2.0000000E+05  1.3261072E-08
  2.0500000E+05  1.2332011E-08
  2.1000000E+05  1.1485227E-08
  2.2000000E+05  1.0004463E-08
  2.3000000E+05  8.7607534E-09
  2.4000000E+05  7.7091640E-09
  2.5000000E+05  6.8145377E-09
  2.6000000E+05  6.0490958E-09
  2.7000000E+05  5.3906971E-09
  2.8000000E+05  4.8215605E-09
  2.9000000E+05  4.3273038E-09
  3.0000000E+05  3.8962153E-09
  3.1000000E+05  3.5186935E-09
  3.2000000E+05  3.1868182E-09
  3.3000000E+05  2.8940171E-09
  3.4000000E+05  2.6348081E-09
  3.5000000E+05  2.4045970E-09
  3.6000000E+05  2.1995152E-09
  3.7000000E+05  2.0162901E-09
  3.8000000E+05  1.8521418E-09
  3.9000000E+05  1.7046992E-09
  4.0000000E+05  1.5719321E-09
  4.1000000E+05  1.4520951E-09
  4.2000000E+05  1.3436820E-09
  4.3000000E+05  1.2453901E-09
  4.4000000E+05  1.1560889E-09
  4.6000000E+05  1.0006477E-09
  4.8000000E+05  8.7088267E-10
  5.0000000E+05  7.6180591E-10
  5.1250000E+05  7.0237626E-10
  5.2500000E+05  6.4871934E-10
  5.3750000E+05  6.0016580E-10
  5.5000000E+05  5.5613618E-10
  5.7500000E+05  4.7970053E-10
  5.8750000E+05  4.4647289E-10
  6.0000000E+05  4.1610867E-10
  6.2500000E+05  3.6282653E-10
  6.5000000E+05  3.1789031E-10
  6.7500000E+05  2.7976329E-10
  7.0000000E+05  2.4723200E-10
  7.2500000E+05  2.1933013E-10
  7.5000000E+05  1.9528212E-10
  7.7500000E+05  1.7446110E-10
  8.0000000E+05  1.5635694E-10
  8.2500000E+05  1.4055173E-10
  8.5000000E+05  1.2670103E-10
  8.7500000E+05  1.1451965E-10
  9.0000000E+05  1.0377018E-10
  9.2500000E+05  9.4254181E-11
  9.5000000E+05  8.5804880E-11
  9.7500000E+05  7.8281382E-11
  1.0000000E+06  7.1564139E-11
  1.0250000E+06  6.5551264E-11
  1.0500000E+06  6.0155570E-11
  1.0750000E+06  5.5302268E-11
  1.1000000E+06  5.0926995E-11
  1.1250000E+06  4.6974174E-11
  1.1500000E+06  4.3395687E-11
  1.2000000E+06  3.7199945E-11
  1.2500000E+06  3.2065288E-11
  1.3000000E+06  2.7780989E-11
  1.3500000E+06  2.4183647E-11
  1.4000000E+06  2.1145398E-11
  1.4500000E+06  1.8565338E-11
  1.5000000E+06  1.6363227E-11
  1.5500000E+06  1.4474755E-11
  1.6000000E+06  1.2848017E-11
  1.6500000E+06  1.1440846E-11
  1.7000000E+06  1.0218779E-11
  1.7500000E+06  9.1534955E-12
  1.8000000E+06  8.2215960E-12
  1.8500000E+06  7.4036607E-12
  1.9000000E+06  6.6834867E-12
  1.9500000E+06  6.0474867E-12
  2.0000000E+06  5.4842173E-12
  2.0500000E+06  4.9839997E-12
  2.1000000E+06  4.5386151E-12
  2.1500000E+06  4.1410633E-12
  2.2000000E+06  3.7853608E-12
  2.2500000E+06  3.4663758E-12
  2.3000000E+06  3.1796963E-12
  2.3500000E+06  2.9215158E-12
  2.4000000E+06  2.6885377E-12
  2.4500000E+06  2.4778986E-12
  2.5000000E+06  2.2871054E-12
  2.6000000E+06  1.9566136E-12
  2.7000000E+06  1.6826641E-12
  2.8000000E+06  1.4541374E-12
  2.9000000E+06  1.2623782E-12
  3.0000000E+06  1.1006040E-12
  3.1000000E+06  9.6343848E-13
  3.2000000E+06  8.4658399E-13
  3.3000000E+06  7.4656483E-13
  3.4000000E+06  6.6056428E-13
  3.5000000E+06  5.8630131E-13
  3.6000000E+06  5.2192202E-13
  3.7000000E+06  4.6594006E-13
  3.8000000E+06  4.1713029E-13
  3.9000000E+06  3.7446122E-13
  
  
#  89  11  N2  EION =  1.116000000E+03 eV   277
#  S(0) = 8.174204E-01
  1.1076830E+01  0.0000000E+00
  1.1076830E+03  0.0000000E+00
  1.1076830E+03  2.3790857E-04
  1.1160000E+03  2.3790857E-04
  1.1160111E+03  2.3790857E-04
  1.1162235E+03  2.3825210E-04
  1.1164359E+03  2.3855337E-04
  1.1166483E+03  2.3882531E-04
  1.1168608E+03  2.3907771E-04
  1.1172856E+03  2.3955158E-04
  1.1177105E+03  2.4001413E-04
  1.1185602E+03  2.4097765E-04
  1.1194099E+03  2.4202735E-04
  1.1211094E+03  2.4430949E-04
  1.1228088E+03  2.4657921E-04
  1.1245083E+03  2.4857407E-04
  1.1262077E+03  2.5014419E-04
  1.1296066E+03  2.5188896E-04
  1.1330055E+03  2.5210435E-04
  1.1364044E+03  2.5142052E-04
  1.1398033E+03  2.5039568E-04
  1.1432022E+03  2.4940125E-04
  1.1466011E+03  2.4863186E-04
  1.1500000E+03  2.4814978E-04
  1.1562500E+03  2.4790243E-04
  1.1625000E+03  2.4808625E-04
  1.1687500E+03  2.4827935E-04
  1.1750000E+03  2.4828168E-04
  1.1812500E+03  2.4809098E-04
  1.1875000E+03  2.4779771E-04
  1.1937500E+03  2.4749603E-04
  1.2000000E+03  2.4724270E-04
  1.2125000E+03  2.4687976E-04
  1.2250000E+03  2.4652446E-04
  1.2375000E+03  2.4603466E-04
  1.2500000E+03  2.4545508E-04
  1.2750000E+03  2.4430386E-04
  1.3000000E+03  2.4307476E-04
  1.3250000E+03  2.4167807E-04
  1.3375000E+03  2.4096039E-04
  1.3500000E+03  2.4023796E-04
  1.3750000E+03  2.3871406E-04
  1.4000000E+03  2.3708058E-04
  1.4500000E+03  2.3367434E-04
  1.4750000E+03  2.3187995E-04
  1.5000000E+03  2.3001572E-04
  1.5250000E+03  2.2813283E-04
  1.5500000E+03  2.2622458E-04
  1.5750000E+03  2.2426585E-04
  1.6000000E+03  2.2227052E-04
  1.7000000E+03  2.1413774E-04
  1.8000000E+03  2.0584359E-04
  1.9000000E+03  1.9753615E-04
  2.0000000E+03  1.8937699E-04
  2.1000000E+03  1.8141722E-04
  2.2000000E+03  1.7371510E-04
  2.3000000E+03  1.6631616E-04
  2.4000000E+03  1.5923675E-04
  2.5000000E+03  1.5248070E-04
  2.6000000E+03  1.4604696E-04
  2.7000000E+03  1.3993035E-04
  2.8000000E+03  1.3412197E-04
  2.9000000E+03  1.2861044E-04
  3.0000000E+03  1.2338282E-04
  3.1000000E+03  1.1842543E-04
  3.2000000E+03  1.1372428E-04
  3.4000000E+03  1.0503561E-04
  3.6000000E+03  9.7210527E-05
  3.8000000E+03  9.0151509E-05
  4.0000000E+03  8.3771264E-05
  4.2000000E+03  7.7992422E-05
  4.4000000E+03  7.2746799E-05
  4.6000000E+03  6.7974320E-05
  4.8000000E+03  6.3622494E-05
  5.0000000E+03  5.9645893E-05
  5.2500000E+03  5.5142597E-05
  5.5000000E+03  5.1096107E-05
  5.7500000E+03  4.7448860E-05
  6.0000000E+03  4.4151980E-05
  6.5000000E+03  3.8447735E-05
  6.7500000E+03  3.5973262E-05
  7.0000000E+03  3.3713326E-05
  7.2500000E+03  3.1644628E-05
  7.5000000E+03  2.9746876E-05
  8.0000000E+03  2.6395501E-05
  8.5000000E+03  2.3541901E-05
  9.0000000E+03  2.1095020E-05
  9.5000000E+03  1.8983388E-05
  1.0000000E+04  1.7150336E-05
  1.0500000E+04  1.5550489E-05
  1.1000000E+04  1.4147201E-05
  1.1500000E+04  1.2910630E-05
  1.2000000E+04  1.1816295E-05
  1.2500000E+04  1.0843969E-05
  1.3000000E+04  9.9768271E-06
  1.3500000E+04  9.2007961E-06
  1.4000000E+04  8.5040333E-06
  1.4500000E+04  7.8765193E-06
  1.5000000E+04  7.3097375E-06
  1.5500000E+04  6.7964148E-06
  1.6000000E+04  6.3303101E-06
  1.6500000E+04  5.9060478E-06
  1.7000000E+04  5.5189800E-06
  1.8000000E+04  4.8408079E-06
  1.9000000E+04  4.2693055E-06
  2.0000000E+04  3.7841278E-06
  2.1000000E+04  3.3694582E-06
  2.2000000E+04  3.0128662E-06
  2.3000000E+04  2.7044841E-06
  2.4000000E+04  2.4364048E-06
  2.5000000E+04  2.2022403E-06
  2.6000000E+04  1.9967871E-06
  2.7000000E+04  1.8157766E-06
  2.8000000E+04  1.6556835E-06
  2.9000000E+04  1.5135778E-06
  3.0000000E+04  1.3870096E-06
  3.1000000E+04  1.2739201E-06
  3.2000000E+04  1.1725699E-06
  3.3000000E+04  1.0814820E-06
  3.4000000E+04  9.9939732E-07
  3.5000000E+04  9.2523745E-07
  3.6000000E+04  8.5807527E-07
  3.8000000E+04  7.4165066E-07
  4.0000000E+04  6.4491242E-07
  4.2000000E+04  5.6390281E-07
  4.4000000E+04  4.9557894E-07
  4.6000000E+04  4.3757569E-07
  4.8000000E+04  3.8803596E-07
  5.0000000E+04  3.4548793E-07
  5.2500000E+04  3.0036533E-07
  5.5000000E+04  2.6253631E-07
  5.7500000E+04  2.3060416E-07
  5.8750000E+04  2.1649919E-07
  6.0000000E+04  2.0347945E-07
  6.2500000E+04  1.8030411E-07
  6.5000000E+04  1.6039621E-07
  6.7500000E+04  1.4320937E-07
  7.0000000E+04  1.2830240E-07
  7.2500000E+04  1.1531646E-07
  7.5000000E+04  1.0395779E-07
  7.7500000E+04  9.3984410E-08
  8.0000000E+04  8.5195773E-08
  8.2500000E+04  7.7424797E-08
  8.5000000E+04  7.0531574E-08
  8.7500000E+04  6.4398368E-08
  9.0000000E+04  5.8925649E-08
  9.2500000E+04  5.4028922E-08
  9.5000000E+04  4.9636163E-08
  9.7500000E+04  4.5685740E-08
  1.0000000E+05  4.2124718E-08
  1.0250000E+05  3.8907474E-08
  1.0500000E+05  3.5994556E-08
  1.1000000E+05  3.0949249E-08
  1.1500000E+05  2.6764540E-08
  1.2000000E+05  2.3268845E-08
  1.2500000E+05  2.0329470E-08
  1.3000000E+05  1.7842786E-08
  1.3500000E+05  1.5727145E-08
  1.4000000E+05  1.3917669E-08
  1.4500000E+05  1.2362411E-08
  1.5000000E+05  1.1019483E-08
  1.5500000E+05  9.8548717E-09
  1.6000000E+05  8.8407808E-09
  1.6500000E+05  7.9543607E-09
  1.7000000E+05  7.1767240E-09
  1.7500000E+05  6.4921763E-09
  1.8000000E+05  5.8876120E-09
  1.8500000E+05  5.3520372E-09
  1.9000000E+05  4.8761877E-09
  1.9500000E+05  4.4522228E-09
  2.0000000E+05  4.0734801E-09
  2.0500000E+05  3.7342768E-09
  2.1000000E+05  3.4297477E-09
  2.1500000E+05  3.1557139E-09
  2.2000000E+05  2.9085740E-09
  2.2500000E+05  2.6852144E-09
  2.3000000E+05  2.4829359E-09
  2.4000000E+05  2.1325334E-09
  2.5000000E+05  1.8419350E-09
  2.6000000E+05  1.5992830E-09
  2.7000000E+05  1.3953759E-09
  2.8000000E+05  1.2230107E-09
  2.9000000E+05  1.0765022E-09
  3.0000000E+05  9.5132802E-10
  3.1000000E+05  8.4386317E-10
  3.2000000E+05  7.5118179E-10
  3.3000000E+05  6.7090684E-10
  3.4000000E+05  6.0109568E-10
  3.5000000E+05  5.4015175E-10
  3.6000000E+05  4.8675582E-10
  3.7000000E+05  4.3981229E-10
  3.8000000E+05  3.9840679E-10
  3.9000000E+05  3.6177274E-10
  4.0000000E+05  3.2926459E-10
  4.1000000E+05  3.0033637E-10
  4.2000000E+05  2.7452459E-10
  4.3000000E+05  2.5143434E-10
  4.4000000E+05  2.3072792E-10
  4.5000000E+05  2.1211561E-10
  4.6000000E+05  1.9534793E-10
  4.7000000E+05  1.8020944E-10
  4.8000000E+05  1.6651351E-10
  5.0000000E+05  1.4282179E-10
  5.1250000E+05  1.3014201E-10
  5.2500000E+05  1.1884265E-10
  5.3750000E+05  1.0874690E-10
  5.5000000E+05  9.9703844E-11
  5.7500000E+05  8.4276942E-11
  5.8750000E+05  7.7686165E-11
  6.0000000E+05  7.1729037E-11
  6.2500000E+05  6.1437584E-11
  6.5000000E+05  5.2931764E-11
  6.7500000E+05  4.5851541E-11
  7.0000000E+05  3.9918939E-11
  7.2500000E+05  3.4917327E-11
  7.5000000E+05  3.0676380E-11
  7.7500000E+05  2.7061114E-11
  8.0000000E+05  2.3963737E-11
  8.2500000E+05  2.1297532E-11
  8.5000000E+05  1.8992287E-11
  8.7500000E+05  1.6990800E-11
  9.0000000E+05  1.5246194E-11
  9.2500000E+05  1.3719826E-11
  9.5000000E+05  1.2379679E-11
  9.7500000E+05  1.1199098E-11
  1.0000000E+06  1.0155785E-11
  1.0250000E+06  9.2310000E-12
  1.0500000E+06  8.4089288E-12
  1.0750000E+06  7.6761689E-12
  1.1000000E+06  7.0213176E-12
  1.1250000E+06  6.4346376E-12
  1.1500000E+06  5.9077814E-12
  1.1750000E+06  5.4335707E-12
  1.2000000E+06  5.0058142E-12
  1.2250000E+06  4.6191551E-12
  1.2500000E+06  4.2689449E-12
  1.3000000E+06  3.6622088E-12
  1.3500000E+06  3.1590023E-12
  1.4000000E+06  2.7388598E-12
  1.4500000E+06  2.3858822E-12
  1.5000000E+06  2.0876066E-12
  1.5500000E+06  1.8341864E-12
  1.6000000E+06  1.6177823E-12
  1.6500000E+06  1.4321082E-12
  1.7000000E+06  1.2720883E-12
  1.7500000E+06  1.1335979E-12
  1.8000000E+06  1.0132653E-12
  1.8500000E+06  9.0831930E-13
  1.9000000E+06  8.1646922E-13
  1.9500000E+06  7.3581169E-13
  2.0000000E+06  6.6475765E-13
  2.0500000E+06  6.0197405E-13
  2.1000000E+06  5.4633811E-13
  2.1500000E+06  4.9690052E-13
  2.2000000E+06  4.5285555E-13
  2.2500000E+06  4.1351682E-13
  2.3000000E+06  3.7829781E-13
  2.3500000E+06  3.4669536E-13
  2.4000000E+06  3.1827626E-13
  2.4500000E+06  2.9266639E-13
  2.5000000E+06  2.6954170E-13
  2.5500000E+06  2.4862057E-13
  2.6000000E+06  2.2965766E-13
  2.6500000E+06  2.1243876E-13
  2.7000000E+06  1.9677643E-13
  2.8000000E+06  1.6948350E-13
  2.9000000E+06  1.4668639E-13
  3.0000000E+06  1.2753411E-13
  3.1000000E+06  1.1135666E-13
  3.2000000E+06  9.7621970E-14
  3.3000000E+06  8.5902909E-14
  3.4000000E+06  7.5856185E-14
  3.5000000E+06  6.7204900E-14
  3.6000000E+06  5.9725364E-14
  3.7000000E+06  5.3237862E-14
  3.8000000E+06  4.7593728E-14
  3.9000000E+06  4.2668753E-14
  
  
#  89  12  N3  EION =  9.280000000E+02 eV   278
#  S(0) = 2.438308E+00
  9.1610961E+00  0.0000000E+00
  9.1610961E+02  0.0000000E+00
  9.1610961E+02  1.4821705E-03
  9.2800000E+02  1.4821705E-03
  9.2800911E+02  1.4821705E-03
  9.2910866E+02  1.4821664E-03
  9.3020820E+02  1.4838285E-03
  9.3130775E+02  1.4884652E-03
  9.3240729E+02  1.4952800E-03
  9.3460638E+02  1.5112670E-03
  9.3680547E+02  1.5252926E-03
  9.3900456E+02  1.5342102E-03
  9.4120365E+02  1.5373933E-03
  9.4340273E+02  1.5356444E-03
  9.4560182E+02  1.5303491E-03
  9.5000000E+02  1.5146388E-03
  9.5312500E+02  1.5030124E-03
  9.5625000E+02  1.4929177E-03
  9.5937500E+02  1.4849524E-03
  9.6250000E+02  1.4790706E-03
  9.6875000E+02  1.4717642E-03
  9.7187500E+02  1.4692268E-03
  9.7500000E+02  1.4667745E-03
  9.8125000E+02  1.4609676E-03
  9.8750000E+02  1.4533362E-03
  9.9375000E+02  1.4443659E-03
  1.0000000E+03  1.4350191E-03
  1.0125000E+03  1.4177635E-03
  1.0250000E+03  1.4025503E-03
  1.0375000E+03  1.3872406E-03
  1.0500000E+03  1.3709543E-03
  1.0625000E+03  1.3544660E-03
  1.0750000E+03  1.3385695E-03
  1.0875000E+03  1.3233147E-03
  1.1000000E+03  1.3082244E-03
  1.1250000E+03  1.2777703E-03
  1.1500000E+03  1.2480471E-03
  1.1750000E+03  1.2195872E-03
  1.2000000E+03  1.1916081E-03
  1.2500000E+03  1.1378730E-03
  1.3000000E+03  1.0873570E-03
  1.3500000E+03  1.0395305E-03
  1.4000000E+03  9.9460422E-04
  1.4500000E+03  9.5205192E-04
  1.5000000E+03  9.1209082E-04
  1.6000000E+03  8.3851109E-04
  1.7000000E+03  7.7292600E-04
  1.8000000E+03  7.1415476E-04
  1.9000000E+03  6.6147549E-04
  2.0000000E+03  6.1406848E-04
  2.1000000E+03  5.7128030E-04
  2.2000000E+03  5.3258222E-04
  2.3000000E+03  4.9749421E-04
  2.4000000E+03  4.6559442E-04
  2.5000000E+03  4.3651782E-04
  2.6000000E+03  4.0994974E-04
  2.7000000E+03  3.8561713E-04
  2.8000000E+03  3.6328219E-04
  2.9000000E+03  3.4273708E-04
  3.0000000E+03  3.2379965E-04
  3.1000000E+03  3.0630982E-04
  3.2000000E+03  2.9012664E-04
  3.4000000E+03  2.6119646E-04
  3.6000000E+03  2.3617355E-04
  3.8000000E+03  2.1439636E-04
  4.0000000E+03  1.9533608E-04
  4.2000000E+03  1.7856617E-04
  4.4000000E+03  1.6374052E-04
  4.6000000E+03  1.5057650E-04
  4.8000000E+03  1.3884027E-04
  5.0000000E+03  1.2833682E-04
  5.2500000E+03  1.1669531E-04
  5.5000000E+03  1.0646488E-04
  5.7500000E+03  9.7432145E-05
  6.0000000E+03  8.9421936E-05
  6.5000000E+03  7.5915003E-05
  6.7500000E+03  7.0197622E-05
  7.0000000E+03  6.5052856E-05
  7.2500000E+03  6.0409083E-05
  7.5000000E+03  5.6205386E-05
  8.0000000E+03  4.8917327E-05
  8.5000000E+03  4.2853516E-05
  9.0000000E+03  3.7763021E-05
  9.5000000E+03  3.3455124E-05
  1.0000000E+04  2.9782915E-05
  1.0500000E+04  2.6631827E-05
  1.1000000E+04  2.3911537E-05
  1.1500000E+04  2.1550102E-05
  1.2000000E+04  1.9489688E-05
  1.2500000E+04  1.7683412E-05
  1.3000000E+04  1.6092973E-05
  1.3500000E+04  1.4686860E-05
  1.4000000E+04  1.3438970E-05
  1.4500000E+04  1.2327547E-05
  1.5000000E+04  1.1334352E-05
  1.6000000E+04  9.6435235E-06
  1.7000000E+04  8.2693559E-06
  1.8000000E+04  7.1409762E-06
  1.9000000E+04  6.2058016E-06
  2.0000000E+04  5.4242430E-06
  2.1000000E+04  4.7660919E-06
  2.2000000E+04  4.2080154E-06
  2.3000000E+04  3.7317926E-06
  2.4000000E+04  3.3230475E-06
  2.5000000E+04  2.9703316E-06
  2.6000000E+04  2.6644509E-06
  2.7000000E+04  2.3979605E-06
  2.8000000E+04  2.1647887E-06
  2.9000000E+04  1.9599502E-06
  3.0000000E+04  1.7793249E-06
  3.1000000E+04  1.6194876E-06
  3.2000000E+04  1.4775757E-06
  3.3000000E+04  1.3511837E-06
  3.4000000E+04  1.2382808E-06
  3.5000000E+04  1.1371445E-06
  3.6000000E+04  1.0463075E-06
  3.8000000E+04  8.9068956E-07
  4.0000000E+04  7.6335163E-07
  4.2000000E+04  6.5826095E-07
  4.4000000E+04  5.7085191E-07
  4.6000000E+04  4.9762771E-07
  4.8000000E+04  4.3588148E-07
  5.0000000E+04  3.8349656E-07
  5.2500000E+04  3.2866895E-07
  5.5000000E+04  2.8334888E-07
  5.7500000E+04  2.4560844E-07
  5.8750000E+04  2.2910317E-07
  6.0000000E+04  2.1396472E-07
  6.2500000E+04  1.8726538E-07
  6.5000000E+04  1.6460630E-07
  6.7500000E+04  1.4527183E-07
  7.0000000E+04  1.2869093E-07
  7.2500000E+04  1.1440445E-07
  7.5000000E+04  1.0204062E-07
  7.7500000E+04  9.1296420E-08
  8.0000000E+04  8.1923398E-08
  8.2500000E+04  7.3716599E-08
  8.5000000E+04  6.6506049E-08
  8.7500000E+04  6.0150066E-08
  9.0000000E+04  5.4529988E-08
  9.2500000E+04  4.9545982E-08
  9.5000000E+04  4.5113688E-08
  9.7500000E+04  4.1161523E-08
  1.0000000E+05  3.7628525E-08
  1.0250000E+05  3.4462585E-08
  1.0500000E+05  3.1619005E-08
  1.1000000E+05  2.6750286E-08
  1.1500000E+05  2.2772928E-08
  1.2000000E+05  1.9498858E-08
  1.2500000E+05  1.6784686E-08
  1.3000000E+05  1.4519961E-08
  1.3500000E+05  1.2618798E-08
  1.4000000E+05  1.1013832E-08
  1.4500000E+05  9.6517815E-09
  1.5000000E+05  8.4901848E-09
  1.5500000E+05  7.4949608E-09
  1.6000000E+05  6.6385742E-09
  1.6500000E+05  5.8986402E-09
  1.7000000E+05  5.2568521E-09
  1.7500000E+05  4.6981567E-09
  1.8000000E+05  4.2101124E-09
  1.8500000E+05  3.7823859E-09
  1.9000000E+05  3.4063534E-09
  1.9500000E+05  3.0747860E-09
  2.0000000E+05  2.7815997E-09
  2.0500000E+05  2.5216537E-09
  2.1000000E+05  2.2905871E-09
  2.1500000E+05  2.0846871E-09
  2.2000000E+05  1.9007819E-09
  2.2500000E+05  1.7361527E-09
  2.3000000E+05  1.5884617E-09
  2.4000000E+05  1.3360999E-09
  2.5000000E+05  1.1305896E-09
  2.6000000E+05  9.6202183E-10
  2.7000000E+05  8.2282854E-10
  2.8000000E+05  7.0717453E-10
  2.9000000E+05  6.1052062E-10
  3.0000000E+05  5.2930672E-10
  3.1000000E+05  4.6071916E-10
  3.2000000E+05  4.0251821E-10
  3.3000000E+05  3.5290900E-10
  3.4000000E+05  3.1044393E-10
  3.5000000E+05  2.7394862E-10
  3.6000000E+05  2.4246502E-10
  3.7000000E+05  2.1520742E-10
  3.8000000E+05  1.9152812E-10
  3.9000000E+05  1.7089071E-10
  4.0000000E+05  1.5284897E-10
  4.1000000E+05  1.3703011E-10
  4.2000000E+05  1.2312142E-10
  4.3000000E+05  1.1085958E-10
  4.4000000E+05  1.0002199E-10
  4.5000000E+05  9.0419803E-11
  4.6000000E+05  8.1892284E-11
  4.7000000E+05  7.4302139E-11
  4.8000000E+05  6.7531744E-11
  5.0000000E+05  5.6059950E-11
  5.1250000E+05  5.0059420E-11
  5.2500000E+05  4.4803730E-11
  5.3750000E+05  4.0187804E-11
  5.5000000E+05  3.6123142E-11
  5.6250000E+05  3.2534934E-11
  5.7500000E+05  2.9359720E-11
  5.8750000E+05  2.6543496E-11
  6.0000000E+05  2.4040162E-11
  6.2500000E+05  1.9819820E-11
  6.5000000E+05  1.6444627E-11
  6.6250000E+05  1.5012782E-11
  6.7500000E+05  1.3725188E-11
  7.0000000E+05  1.1518861E-11
  7.2500000E+05  9.7172201E-12
  7.5000000E+05  8.2371216E-12
  7.7500000E+05  7.0142933E-12
  8.0000000E+05  5.9986427E-12
  8.2500000E+05  5.1508420E-12
  8.5000000E+05  4.4398043E-12
  8.7500000E+05  3.8407998E-12
  9.0000000E+05  3.3340390E-12
  9.2500000E+05  2.9035950E-12
  9.5000000E+05  2.5365797E-12
  9.7500000E+05  2.2225108E-12
  1.0000000E+06  1.9528215E-12
  1.0250000E+06  1.7204778E-12
  1.0500000E+06  1.5196792E-12
  1.0750000E+06  1.3456230E-12
  1.1000000E+06  1.1943152E-12
  1.1250000E+06  1.0624215E-12
  1.1500000E+06  9.4714805E-13
  1.1750000E+06  8.4614579E-13
  1.2000000E+06  7.5743297E-13
  1.2250000E+06  6.7933228E-13
  1.2500000E+06  6.1041971E-13
  1.2750000E+06  5.4948269E-13
  1.3000000E+06  4.9548573E-13
  1.3250000E+06  4.4754215E-13
  1.3500000E+06  4.0489069E-13
  1.3750000E+06  3.6687603E-13
  1.4000000E+06  3.3293267E-13
  1.4250000E+06  3.0257145E-13
  1.4500000E+06  2.7536826E-13
  1.5000000E+06  2.2900980E-13
  1.5500000E+06  1.9144183E-13
  1.6000000E+06  1.6081798E-13
  1.6500000E+06  1.3571585E-13
  1.7000000E+06  1.1503162E-13
  1.7500000E+06  9.7902907E-14
  1.8000000E+06  8.3651605E-14
  1.8500000E+06  7.1741254E-14
  1.9000000E+06  6.1745045E-14
  1.9500000E+06  5.3321470E-14
  2.0000000E+06  4.6195786E-14
  2.0500000E+06  4.0145859E-14
  2.1000000E+06  3.4991234E-14
  2.1500000E+06  3.0584649E-14
  2.2000000E+06  2.6805417E-14
  2.2500000E+06  2.3554217E-14
  2.3000000E+06  2.0748991E-14
  2.3500000E+06  1.8321675E-14
  2.4000000E+06  1.6215610E-14
  2.4500000E+06  1.4383467E-14
  2.5000000E+06  1.2785580E-14
  2.5500000E+06  1.1388597E-14
  2.6000000E+06  1.0164389E-14
  2.6500000E+06  9.0891747E-15
  2.7000000E+06  8.1427816E-15
  2.7500000E+06  7.3080353E-15
  2.8000000E+06  6.5702754E-15
  2.8500000E+06  5.9169553E-15
  2.9000000E+06  5.3373111E-15
  2.9500000E+06  4.8220670E-15
  3.0000000E+06  4.3632084E-15
  3.0500000E+06  3.9538232E-15
  3.1000000E+06  3.5879381E-15
  3.2000000E+06  2.9666514E-15
  3.3000000E+06  2.4655830E-15
  3.4000000E+06  2.0593117E-15
  3.5000000E+06  1.7283421E-15
  3.6000000E+06  1.4574584E-15
  
  
#  89  13  N4  EION =  6.800000000E+02 eV   282
#  S(0) = 3.371336E+00
  5.9071553E+00  0.0000000E+00
  5.9071553E+02  0.0000000E+00
  5.9071553E+02  8.1479688E-04
  6.8000000E+02  8.1479688E-04
  6.8000675E+02  8.1479688E-04
  6.8100642E+02  9.3622053E-04
  6.8200608E+02  1.0580817E-03
  6.8300574E+02  1.1795971E-03
  6.8400540E+02  1.2979838E-03
  6.8500507E+02  1.4094880E-03
  6.8600473E+02  1.5104408E-03
  6.8700439E+02  1.5981077E-03
  6.8800405E+02  1.6711462E-03
  6.8900372E+02  1.7296436E-03
  6.9000338E+02  1.7748235E-03
  6.9200270E+02  1.8331893E-03
  6.9400203E+02  1.8630856E-03
  6.9600135E+02  1.8783778E-03
  6.9800068E+02  1.8878294E-03
  7.0000000E+02  1.8960077E-03
  7.0625000E+02  1.9258208E-03
  7.0937500E+02  1.9407795E-03
  7.1250000E+02  1.9526063E-03
  7.1562500E+02  1.9600723E-03
  7.1875000E+02  1.9632385E-03
  7.2500000E+02  1.9608686E-03
  7.3125000E+02  1.9556098E-03
  7.3750000E+02  1.9540682E-03
  7.4375000E+02  1.9572029E-03
  7.5000000E+02  1.9627248E-03
  7.5625000E+02  1.9679785E-03
  7.6250000E+02  1.9714501E-03
  7.6875000E+02  1.9731728E-03
  7.7500000E+02  1.9740276E-03
  7.8750000E+02  1.9767910E-03
  7.9375000E+02  1.9794175E-03
  8.0000000E+02  1.9824650E-03
  8.1250000E+02  1.9879574E-03
  8.2500000E+02  1.9904485E-03
  8.3750000E+02  1.9904823E-03
  8.5000000E+02  1.9896660E-03
  8.6250000E+02  1.9889263E-03
  8.7500000E+02  1.9874610E-03
  9.0000000E+02  1.9798225E-03
  9.2500000E+02  1.9668201E-03
  9.3750000E+02  1.9594996E-03
  9.5000000E+02  1.9514842E-03
  9.7500000E+02  1.9328344E-03
  1.0000000E+03  1.9106138E-03
  1.0500000E+03  1.8604989E-03
  1.1000000E+03  1.8034234E-03
  1.1500000E+03  1.7427085E-03
  1.2000000E+03  1.6793682E-03
  1.2500000E+03  1.6153077E-03
  1.3000000E+03  1.5513645E-03
  1.3500000E+03  1.4880468E-03
  1.4000000E+03  1.4262972E-03
  1.4500000E+03  1.3663119E-03
  1.5000000E+03  1.3082006E-03
  1.6000000E+03  1.1984522E-03
  1.7000000E+03  1.0978115E-03
  1.8000000E+03  1.0060812E-03
  1.9000000E+03  9.2277473E-04
  2.0000000E+03  8.4730867E-04
  2.1000000E+03  7.7902766E-04
  2.2000000E+03  7.1726090E-04
  2.3000000E+03  6.6136235E-04
  2.4000000E+03  6.1073183E-04
  2.5000000E+03  5.6482134E-04
  2.6000000E+03  5.2313698E-04
  2.7000000E+03  4.8523603E-04
  2.8000000E+03  4.5072395E-04
  2.9000000E+03  4.1924960E-04
  3.0000000E+03  3.9050134E-04
  3.1000000E+03  3.6420251E-04
  3.2000000E+03  3.4010754E-04
  3.4000000E+03  2.9768154E-04
  3.6000000E+03  2.6175432E-04
  3.8000000E+03  2.3116190E-04
  4.0000000E+03  2.0497566E-04
  4.2000000E+03  1.8244998E-04
  4.4000000E+03  1.6298176E-04
  4.6000000E+03  1.4608087E-04
  4.8000000E+03  1.3134754E-04
  5.0000000E+03  1.1845347E-04
  5.2500000E+03  1.0451296E-04
  5.5000000E+03  9.2592684E-05
  5.7500000E+03  8.2347258E-05
  6.0000000E+03  7.3498922E-05
  6.5000000E+03  5.9134783E-05
  6.7500000E+03  5.3284791E-05
  7.0000000E+03  4.8148382E-05
  7.2500000E+03  4.3622462E-05
  7.5000000E+03  3.9621064E-05
  8.0000000E+03  3.2915064E-05
  8.5000000E+03  2.7578965E-05
  9.0000000E+03  2.3287639E-05
  9.5000000E+03  1.9803183E-05
  1.0000000E+04  1.6949010E-05
  1.0500000E+04  1.4592317E-05
  1.1000000E+04  1.2632032E-05
  1.1500000E+04  1.0990387E-05
  1.2000000E+04  9.6069410E-06
  1.2500000E+04  8.4342788E-06
  1.3000000E+04  7.4348888E-06
  1.3500000E+04  6.5788517E-06
  1.4000000E+04  5.8421290E-06
  1.4500000E+04  5.2052744E-06
  1.5000000E+04  4.6524512E-06
  1.5500000E+04  4.1706853E-06
  1.6000000E+04  3.7492881E-06
  1.6500000E+04  3.3794052E-06
  1.7000000E+04  3.0536638E-06
  1.8000000E+04  2.5109202E-06
  1.9000000E+04  2.0825080E-06
  2.0000000E+04  1.7407694E-06
  2.1000000E+04  1.4655534E-06
  2.2000000E+04  1.2419704E-06
  2.3000000E+04  1.0588760E-06
  2.4000000E+04  9.0783187E-07
  2.5000000E+04  7.8237816E-07
  2.6000000E+04  6.7752085E-07
  2.7000000E+04  5.8936384E-07
  2.8000000E+04  5.1484122E-07
  2.9000000E+04  4.5152147E-07
  3.0000000E+04  3.9746205E-07
  3.1000000E+04  3.5110032E-07
  3.2000000E+04  3.1117116E-07
  3.3000000E+04  2.7664407E-07
  3.4000000E+04  2.4667497E-07
  3.5000000E+04  2.2056878E-07
  3.6000000E+04  1.9775014E-07
  3.7000000E+04  1.7774052E-07
  3.8000000E+04  1.6014014E-07
  3.9000000E+04  1.4461362E-07
  4.0000000E+04  1.3087835E-07
  4.2000000E+04  1.0786150E-07
  4.4000000E+04  8.9575300E-08
  4.6000000E+04  7.4914097E-08
  4.8000000E+04  6.3060059E-08
  5.0000000E+04  5.3401107E-08
  5.2500000E+04  4.3719540E-08
  5.5000000E+04  3.6079341E-08
  5.7500000E+04  2.9992892E-08
  5.8750000E+04  2.7416463E-08
  6.0000000E+04  2.5102024E-08
  6.2500000E+04  2.1140340E-08
  6.5000000E+04  1.7907511E-08
  6.7500000E+04  1.5251290E-08
  7.0000000E+04  1.3054838E-08
  7.2500000E+04  1.1227705E-08
  7.5000000E+04  9.6992780E-09
  7.7500000E+04  8.4139990E-09
  8.0000000E+04  7.3278387E-09
  8.2500000E+04  6.4056679E-09
  8.5000000E+04  5.6192787E-09
  8.7500000E+04  4.9458842E-09
  9.0000000E+04  4.3669703E-09
  9.2500000E+04  3.8674150E-09
  9.5000000E+04  3.4348043E-09
  9.7500000E+04  3.0588976E-09
  1.0000000E+05  2.7312079E-09
  1.0250000E+05  2.4446711E-09
  1.0500000E+05  2.1933824E-09
  1.1000000E+05  1.7775097E-09
  1.1500000E+05  1.4525320E-09
  1.2000000E+05  1.1961150E-09
  1.2500000E+05  9.9198147E-10
  1.3000000E+05  8.2812480E-10
  1.3500000E+05  6.9558707E-10
  1.4000000E+05  5.8761486E-10
  1.4500000E+05  4.9906754E-10
  1.5000000E+05  4.2599660E-10
  1.5500000E+05  3.6534357E-10
  1.6000000E+05  3.1472038E-10
  1.6500000E+05  2.7224885E-10
  1.7000000E+05  2.3644166E-10
  1.7500000E+05  2.0611327E-10
  1.8000000E+05  1.8031267E-10
  1.8500000E+05  1.5827262E-10
  1.9000000E+05  1.3937072E-10
  1.9500000E+05  1.2309939E-10
  2.0000000E+05  1.0904253E-10
  2.0500000E+05  9.6857473E-11
  2.1000000E+05  8.6260727E-11
  2.1500000E+05  7.7016733E-11
  2.2000000E+05  6.8928945E-11
  2.2500000E+05  6.1832721E-11
  2.3000000E+05  5.5589619E-11
  2.4000000E+05  4.5213332E-11
  2.5000000E+05  3.7062533E-11
  2.6000000E+05  3.0601745E-11
  2.7000000E+05  2.5437476E-11
  2.8000000E+05  2.1277295E-11
  2.9000000E+05  1.7901582E-11
  3.0000000E+05  1.5143799E-11
  3.1000000E+05  1.2876509E-11
  3.2000000E+05  1.1001349E-11
  3.3000000E+05  9.4418014E-12
  3.4000000E+05  8.1378972E-12
  3.5000000E+05  7.0423024E-12
  3.6000000E+05  6.1174010E-12
  3.7000000E+05  5.3331192E-12
  3.8000000E+05  4.6652706E-12
  3.9000000E+05  4.0942931E-12
  4.0000000E+05  3.6042785E-12
  4.1000000E+05  3.1822250E-12
  4.2000000E+05  2.8174547E-12
  4.3000000E+05  2.5011573E-12
  4.4000000E+05  2.2260313E-12
  4.5000000E+05  1.9859994E-12
  4.6000000E+05  1.7759843E-12
  4.7000000E+05  1.5917278E-12
  4.8000000E+05  1.4296451E-12
  5.0000000E+05  1.1603499E-12
  5.1250000E+05  1.0224220E-12
  5.2500000E+05  9.0343828E-13
  5.3750000E+05  8.0045607E-13
  5.5000000E+05  7.1104109E-13
  5.6250000E+05  6.3317073E-13
  5.7500000E+05  5.6515795E-13
  5.8750000E+05  5.0559018E-13
  6.0000000E+05  4.5328024E-13
  6.2500000E+05  3.6658256E-13
  6.5000000E+05  2.9874978E-13
  6.6250000E+05  2.7042480E-13
  6.7500000E+05  2.4520425E-13
  7.0000000E+05  2.0258786E-13
  7.2500000E+05  1.6840952E-13
  7.5000000E+05  1.4080248E-13
  7.7500000E+05  1.1835440E-13
  8.0000000E+05  9.9987224E-14
  8.2500000E+05  8.4871061E-14
  8.5000000E+05  7.2361970E-14
  8.7500000E+05  6.1956591E-14
  9.0000000E+05  5.3258674E-14
  9.2500000E+05  4.5954312E-14
  9.5000000E+05  3.9793309E-14
  9.7500000E+05  3.4575077E-14
  1.0000000E+06  3.0137940E-14
  1.0250000E+06  2.6350858E-14
  1.0500000E+06  2.3107072E-14
  1.0750000E+06  2.0319197E-14
  1.1000000E+06  1.7915374E-14
  1.1250000E+06  1.5836255E-14
  1.1500000E+06  1.4032634E-14
  1.1750000E+06  1.2463551E-14
  1.2000000E+06  1.1094785E-14
  1.2250000E+06  9.8976407E-15
  1.2500000E+06  8.8479877E-15
  1.3000000E+06  7.1127632E-15
  1.3500000E+06  5.7604237E-15
  1.4000000E+06  4.6975514E-15
  1.4500000E+06  3.8555620E-15
  1.5000000E+06  3.1836132E-15
  1.5500000E+06  2.6436541E-15
  1.6000000E+06  2.2069550E-15
  1.6500000E+06  1.8516286E-15
  1.7000000E+06  1.5608608E-15
  1.7500000E+06  1.3216392E-15
  1.8000000E+06  1.1238231E-15
  1.8500000E+06  9.5945614E-16
  1.9000000E+06  8.2225688E-16
  1.9500000E+06  7.0723585E-16
  2.0000000E+06  6.1040600E-16
  2.0500000E+06  5.2856643E-16
  2.1000000E+06  4.5913474E-16
  2.1500000E+06  4.0001724E-16
  2.2000000E+06  3.4950967E-16
  2.2500000E+06  3.0621886E-16
  2.3000000E+06  2.6899891E-16
  2.3500000E+06  2.3690334E-16
  2.4000000E+06  2.0914749E-16
  2.4500000E+06  1.8507780E-16
  2.5000000E+06  1.6414692E-16
  2.5500000E+06  1.4589687E-16
  2.6000000E+06  1.2994361E-16
  2.6500000E+06  1.1596389E-16
  2.7000000E+06  1.0368480E-16
  2.8000000E+06  8.3344953E-17
  2.9000000E+06  6.7473396E-17
  3.0000000E+06  5.5001901E-17
  
  
#  89  14  N5  EION =  6.450000000E+02 eV   280
#  S(0) = 5.183221E+00
  5.4505708E+00  0.0000000E+00
  5.4505708E+02  0.0000000E+00
  5.4505708E+02  1.2753997E-03
  6.4500000E+02  1.2753997E-03
  6.4500639E+02  1.2753997E-03
  6.4525607E+02  1.3442864E-03
  6.4550575E+02  1.4111952E-03
  6.4575543E+02  1.4764916E-03
  6.4600511E+02  1.5404595E-03
  6.4650447E+02  1.6652244E-03
  6.4700384E+02  1.7866176E-03
  6.4800256E+02  2.0208261E-03
  6.4900128E+02  2.2424550E-03
  6.5000000E+02  2.4474134E-03
  6.5156250E+02  2.7232862E-03
  6.5312500E+02  2.9344145E-03
  6.5468750E+02  3.0809614E-03
  6.5625000E+02  3.1734874E-03
  6.5781250E+02  3.2268735E-03
  6.5937500E+02  3.2553058E-03
  6.6093750E+02  3.2698398E-03
  6.6250000E+02  3.2780129E-03
  6.6406250E+02  3.2844058E-03
  6.6562500E+02  3.2914277E-03
  6.6875000E+02  3.3104423E-03
  6.7187500E+02  3.3344153E-03
  6.7500000E+02  3.3581514E-03
  6.7812500E+02  3.3768828E-03
  6.8125000E+02  3.3881149E-03
  6.8437500E+02  3.3917148E-03
  6.8750000E+02  3.3893019E-03
  6.9375000E+02  3.3759785E-03
  7.0000000E+02  3.3643493E-03
  7.0625000E+02  3.3611763E-03
  7.1250000E+02  3.3648624E-03
  7.1875000E+02  3.3706352E-03
  7.2500000E+02  3.3746451E-03
  7.3125000E+02  3.3754086E-03
  7.3750000E+02  3.3738567E-03
  7.5000000E+02  3.3701105E-03
  7.6250000E+02  3.3710346E-03
  7.7500000E+02  3.3733967E-03
  7.8750000E+02  3.3717264E-03
  8.0000000E+02  3.3652453E-03
  8.2500000E+02  3.3482785E-03
  8.5000000E+02  3.3277823E-03
  8.7500000E+02  3.2970407E-03
  9.0000000E+02  3.2603379E-03
  9.2500000E+02  3.2203499E-03
  9.5000000E+02  3.1744992E-03
  1.0000000E+03  3.0725131E-03
  1.0500000E+03  2.9618553E-03
  1.1000000E+03  2.8453615E-03
  1.1500000E+03  2.7275599E-03
  1.2000000E+03  2.6094177E-03
  1.2500000E+03  2.4932780E-03
  1.3000000E+03  2.3802331E-03
  1.3500000E+03  2.2707129E-03
  1.4000000E+03  2.1652208E-03
  1.4500000E+03  2.0641745E-03
  1.5000000E+03  1.9677791E-03
  1.6000000E+03  1.7885338E-03
  1.7000000E+03  1.6266997E-03
  1.8000000E+03  1.4812890E-03
  1.9000000E+03  1.3508942E-03
  2.0000000E+03  1.2340001E-03
  2.1000000E+03  1.1291658E-03
  2.2000000E+03  1.0350625E-03
  2.3000000E+03  9.5048723E-04
  2.4000000E+03  8.7436116E-04
  2.5000000E+03  8.0572593E-04
  2.6000000E+03  7.4373480E-04
  2.7000000E+03  6.8764245E-04
  2.8000000E+03  6.3679406E-04
  2.9000000E+03  5.9061490E-04
  3.0000000E+03  5.4860012E-04
  3.1000000E+03  5.1030647E-04
  3.2000000E+03  4.7534390E-04
  3.4000000E+03  4.1407772E-04
  3.6000000E+03  3.6250688E-04
  3.8000000E+03  3.1883110E-04
  4.0000000E+03  2.8162864E-04
  4.2000000E+03  2.4977123E-04
  4.4000000E+03  2.2235497E-04
  4.6000000E+03  1.9864966E-04
  4.8000000E+03  1.7806203E-04
  5.0000000E+03  1.6010760E-04
  5.2500000E+03  1.4076769E-04
  5.5000000E+03  1.2429512E-04
  5.7500000E+03  1.1018924E-04
  6.0000000E+03  9.8049296E-05
  6.5000000E+03  7.8435505E-05
  6.7500000E+03  7.0484977E-05
  7.0000000E+03  6.3524364E-05
  7.2500000E+03  5.7408017E-05
  7.5000000E+03  5.2014891E-05
  8.0000000E+03  4.3010126E-05
  8.5000000E+03  3.5879167E-05
  9.0000000E+03  3.0170181E-05
  9.5000000E+03  2.5554279E-05
  1.0000000E+04  2.1788508E-05
  1.0500000E+04  1.8690989E-05
  1.1000000E+04  1.6123885E-05
  1.1500000E+04  1.3981560E-05
  1.2000000E+04  1.2182223E-05
  1.2500000E+04  1.0661945E-05
  1.3000000E+04  9.3703178E-06
  1.3500000E+04  8.2672732E-06
  1.4000000E+04  7.3207192E-06
  1.4500000E+04  6.5047667E-06
  1.5000000E+04  5.7983992E-06
  1.6000000E+04  4.6488036E-06
  1.7000000E+04  3.7677868E-06
  1.8000000E+04  3.0836484E-06
  1.9000000E+04  2.5460604E-06
  2.0000000E+04  2.1190823E-06
  2.1000000E+04  1.7766410E-06
  2.2000000E+04  1.4995503E-06
  2.3000000E+04  1.2735087E-06
  2.4000000E+04  1.0877256E-06
  2.5000000E+04  9.3397224E-07
  2.6000000E+04  8.0590894E-07
  2.7000000E+04  6.9860583E-07
  2.8000000E+04  6.0819667E-07
  2.9000000E+04  5.3162485E-07
  3.0000000E+04  4.6645582E-07
  3.1000000E+04  4.1073691E-07
  3.2000000E+04  3.6289187E-07
  3.3000000E+04  3.2164055E-07
  3.4000000E+04  2.8593716E-07
  3.5000000E+04  2.5492271E-07
  3.6000000E+04  2.2788816E-07
  3.8000000E+04  1.8350431E-07
  4.0000000E+04  1.4915132E-07
  4.2000000E+04  1.2226534E-07
  4.4000000E+04  1.0100906E-07
  4.6000000E+04  8.4046938E-08
  4.8000000E+04  7.0395534E-08
  5.0000000E+04  5.9321868E-08
  5.2500000E+04  4.8276340E-08
  5.5000000E+04  3.9606204E-08
  5.7500000E+04  3.2735202E-08
  5.8750000E+04  2.9837999E-08
  6.0000000E+04  2.7241955E-08
  6.2500000E+04  2.2814545E-08
  6.5000000E+04  1.9219374E-08
  6.7500000E+04  1.6279660E-08
  7.0000000E+04  1.3860325E-08
  7.2500000E+04  1.1857204E-08
  7.5000000E+04  1.0189293E-08
  7.7500000E+04  8.7931134E-09
  8.0000000E+04  7.6185493E-09
  8.2500000E+04  6.6257669E-09
  8.5000000E+04  5.7828951E-09
  8.7500000E+04  5.0642805E-09
  9.0000000E+04  4.4491595E-09
  9.2500000E+04  3.9206338E-09
  9.5000000E+04  3.4648784E-09
  9.7500000E+04  3.0705277E-09
  1.0000000E+05  2.7281959E-09
  1.0250000E+05  2.4300978E-09
  1.0500000E+05  2.1697481E-09
  1.1000000E+05  1.7414680E-09
  1.1500000E+05  1.4095088E-09
  1.2000000E+05  1.1496882E-09
  1.2500000E+05  9.4449774E-10
  1.3000000E+05  7.8110058E-10
  1.3500000E+05  6.4997851E-10
  1.4000000E+05  5.4399990E-10
  1.4500000E+05  4.5776836E-10
  1.5000000E+05  3.8716324E-10
  1.5500000E+05  3.2901138E-10
  1.6000000E+05  2.8085044E-10
  1.6500000E+05  2.4075541E-10
  1.7000000E+05  2.0721039E-10
  1.7500000E+05  1.7901414E-10
  1.8000000E+05  1.5520901E-10
  1.8500000E+05  1.3502695E-10
  1.9000000E+05  1.1784838E-10
  1.9500000E+05  1.0317096E-10
  2.0000000E+05  9.0585383E-11
  2.0500000E+05  7.9756550E-11
  2.1000000E+05  7.0408801E-11
  2.2000000E+05  5.5284381E-11
  2.3000000E+05  4.3813906E-11
  2.4000000E+05  3.5021044E-11
  2.5000000E+05  2.8214087E-11
  2.6000000E+05  2.2896439E-11
  2.7000000E+05  1.8707209E-11
  2.8000000E+05  1.5381120E-11
  2.9000000E+05  1.2721083E-11
  3.0000000E+05  1.0579254E-11
  3.1000000E+05  8.8437137E-12
  3.2000000E+05  7.4289955E-12
  3.3000000E+05  6.2693169E-12
  3.4000000E+05  5.3136665E-12
  3.5000000E+05  4.5222102E-12
  3.6000000E+05  3.8636361E-12
  3.7000000E+05  3.3131759E-12
  3.8000000E+05  2.8511184E-12
  3.9000000E+05  2.4616939E-12
  4.0000000E+05  2.1322194E-12
  4.1000000E+05  1.8524425E-12
  4.2000000E+05  1.6140331E-12
  4.3000000E+05  1.4101932E-12
  4.4000000E+05  1.2353519E-12
  4.5000000E+05  1.0849247E-12
  4.6000000E+05  9.5512318E-13
  4.7000000E+05  8.4280458E-13
  4.8000000E+05  7.4535212E-13
  5.0000000E+05  5.8665361E-13
  5.1250000E+05  5.0717440E-13
  5.2500000E+05  4.3975860E-13
  5.3750000E+05  3.8238073E-13
  5.5000000E+05  3.3338751E-13
  5.6250000E+05  2.9142365E-13
  5.7500000E+05  2.5537365E-13
  5.8750000E+05  2.2431584E-13
  6.0000000E+05  1.9748584E-13
  6.2500000E+05  1.5406884E-13
  6.5000000E+05  1.2118094E-13
  6.6250000E+05  1.0778129E-13
  6.7500000E+05  9.6038877E-14
  7.0000000E+05  7.6653572E-14
  7.2500000E+05  6.1587378E-14
  7.5000000E+05  4.9790426E-14
  7.7500000E+05  4.0488590E-14
  8.0000000E+05  3.3105843E-14
  8.2500000E+05  2.7209923E-14
  8.5000000E+05  2.2473887E-14
  8.7500000E+05  1.8648552E-14
  9.0000000E+05  1.5542642E-14
  9.2500000E+05  1.3008344E-14
  9.5000000E+05  1.0930714E-14
  9.7500000E+05  9.2198278E-15
  1.0000000E+06  7.8049290E-15
  1.0250000E+06  6.6300440E-15
  1.0500000E+06  5.6506621E-15
  1.0750000E+06  4.8312138E-15
  1.1000000E+06  4.1431403E-15
  1.1250000E+06  3.5634085E-15
  1.1500000E+06  3.0733611E-15
  1.1750000E+06  2.6578222E-15
  1.2000000E+06  2.3043986E-15
  1.2250000E+06  2.0029323E-15
  1.2500000E+06  1.7450665E-15
  1.2750000E+06  1.5239019E-15
  1.3000000E+06  1.3337236E-15
  1.3250000E+06  1.1697829E-15
  1.3500000E+06  1.0281201E-15
  1.4000000E+06  7.9891574E-16
  1.4500000E+06  6.2548409E-16
  1.5000000E+06  4.9316060E-16
  1.5500000E+06  3.9141079E-16
  1.6000000E+06  3.1259465E-16
  1.6500000E+06  2.5112048E-16
  1.7000000E+06  2.0286149E-16
  1.7500000E+06  1.6474461E-16
  1.8000000E+06  1.3446323E-16
  1.8500000E+06  1.1027339E-16
  1.9000000E+06  9.0847216E-17
  1.9500000E+06  7.5167759E-17
  2.0000000E+06  6.2451499E-17
  2.0500000E+06  5.2091159E-17
  2.1000000E+06  4.3613795E-17
  2.1500000E+06  3.6648776E-17
  2.2000000E+06  3.0903771E-17
  2.2500000E+06  2.6147117E-17
  2.3000000E+06  2.2194361E-17
  2.3500000E+06  1.8897625E-17
  2.4000000E+06  1.6138154E-17
  2.4500000E+06  1.3820481E-17
  2.5000000E+06  1.1867517E-17
  2.5500000E+06  1.0216740E-17
  2.6000000E+06  8.8174160E-18
  2.6500000E+06  7.6284426E-18
  2.7000000E+06  6.6158998E-18
  2.7500000E+06  5.7516441E-18
  2.8000000E+06  5.0122831E-18
  2.8500000E+06  4.3783369E-18
  
  
#  89  17  O1  EION =  2.740000000E+02 eV   271
#  S(0) = 4.386587E-01
  2.6854812E+00  0.0000000E+00
  2.6854812E+02  0.0000000E+00
  2.6854812E+02  5.6296837E-04
  2.7400000E+02  5.6296837E-04
  2.7400274E+02  5.6296837E-04
  2.7415267E+02  5.6005136E-04
  2.7430260E+02  5.5723803E-04
  2.7445254E+02  5.5452387E-04
  2.7460247E+02  5.5190463E-04
  2.7490233E+02  5.4693513E-04
  2.7520219E+02  5.4230025E-04
  2.7580192E+02  5.3393252E-04
  2.7640165E+02  5.2662347E-04
  2.7760110E+02  5.1463226E-04
  2.7880055E+02  5.0545358E-04
  2.8000000E+02  4.9847042E-04
  2.8125000E+02  4.9303590E-04
  2.8250000E+02  4.8908900E-04
  2.8375000E+02  4.8631332E-04
  2.8500000E+02  4.8445212E-04
  2.8750000E+02  4.8266098E-04
  2.8875000E+02  4.8240651E-04
  2.9000000E+02  4.8240604E-04
  2.9250000E+02  4.8277443E-04
  2.9500000E+02  4.8315294E-04
  2.9750000E+02  4.8316629E-04
  3.0000000E+02  4.8262660E-04
  3.0500000E+02  4.7979761E-04
  3.1000000E+02  4.7521517E-04
  3.1500000E+02  4.6989089E-04
  3.1750000E+02  4.6722394E-04
  3.2000000E+02  4.6465170E-04
  3.2500000E+02  4.5992977E-04
  3.3000000E+02  4.5580118E-04
  3.3500000E+02  4.5212192E-04
  3.4000000E+02  4.4866115E-04
  3.4500000E+02  4.4519903E-04
  3.5000000E+02  4.4159566E-04
  3.5500000E+02  4.3778908E-04
  3.6000000E+02  4.3380545E-04
  3.7000000E+02  4.2557156E-04
  3.8000000E+02  4.1748723E-04
  3.9000000E+02  4.0984975E-04
  4.0000000E+02  4.0257084E-04
  4.1000000E+02  3.9542048E-04
  4.2000000E+02  3.8821057E-04
  4.3000000E+02  3.8093957E-04
  4.4000000E+02  3.7368903E-04
  4.5000000E+02  3.6659328E-04
  4.6000000E+02  3.5971726E-04
  4.7000000E+02  3.5305249E-04
  4.8000000E+02  3.4656686E-04
  5.0000000E+02  3.3389548E-04
  5.2500000E+02  3.1856071E-04
  5.5000000E+02  3.0409141E-04
  5.6250000E+02  2.9723679E-04
  5.7500000E+02  2.9058912E-04
  5.8750000E+02  2.8410755E-04
  6.0000000E+02  2.7778296E-04
  6.5000000E+02  2.5425465E-04
  6.7500000E+02  2.4356078E-04
  7.0000000E+02  2.3349702E-04
  7.2500000E+02  2.2397486E-04
  7.5000000E+02  2.1498225E-04
  7.7500000E+02  2.0652920E-04
  8.0000000E+02  1.9857514E-04
  8.2500000E+02  1.9105505E-04
  8.5000000E+02  1.8392806E-04
  9.0000000E+02  1.7081489E-04
  9.5000000E+02  1.5908877E-04
  1.0000000E+03  1.4852387E-04
  1.0500000E+03  1.3898177E-04
  1.1000000E+03  1.3035446E-04
  1.1500000E+03  1.2252746E-04
  1.2000000E+03  1.1540161E-04
  1.2500000E+03  1.0889453E-04
  1.3000000E+03  1.0293644E-04
  1.3500000E+03  9.7469007E-05
  1.4000000E+03  9.2441207E-05
  1.4500000E+03  8.7807086E-05
  1.5000000E+03  8.3525895E-05
  1.6000000E+03  7.5884411E-05
  1.7000000E+03  6.9281441E-05
  1.8000000E+03  6.3534207E-05
  1.9000000E+03  5.8498828E-05
  2.0000000E+03  5.4060441E-05
  2.1000000E+03  5.0126545E-05
  2.2000000E+03  4.6621918E-05
  2.3000000E+03  4.3484981E-05
  2.4000000E+03  4.0664879E-05
  2.5000000E+03  3.8119362E-05
  2.6000000E+03  3.5813073E-05
  2.7000000E+03  3.3716231E-05
  2.8000000E+03  3.1803624E-05
  2.9000000E+03  3.0053775E-05
  3.0000000E+03  2.8448295E-05
  3.1000000E+03  2.6971367E-05
  3.2000000E+03  2.5609315E-05
  3.4000000E+03  2.3183869E-05
  3.6000000E+03  2.1093812E-05
  3.8000000E+03  1.9278790E-05
  4.0000000E+03  1.7691685E-05
  4.2000000E+03  1.6295252E-05
  4.4000000E+03  1.5059653E-05
  4.6000000E+03  1.3960734E-05
  4.8000000E+03  1.2978770E-05
  5.0000000E+03  1.2097528E-05
  5.2500000E+03  1.1117305E-05
  5.5000000E+03  1.0251977E-05
  5.7500000E+03  9.4841008E-06
  6.0000000E+03  8.7994557E-06
  6.5000000E+03  7.6350916E-06
  6.7500000E+03  7.1375859E-06
  7.0000000E+03  6.6870281E-06
  7.2500000E+03  6.2776636E-06
  7.5000000E+03  5.9045967E-06
  8.0000000E+03  5.2511981E-06
  8.5000000E+03  4.6998462E-06
  9.0000000E+03  4.2302742E-06
  9.5000000E+03  3.8270246E-06
  1.0000000E+04  3.4781344E-06
  1.0500000E+04  3.1742316E-06
  1.1000000E+04  2.9078842E-06
  1.1500000E+04  2.6731402E-06
  1.2000000E+04  2.4651865E-06
  1.2500000E+04  2.2800956E-06
  1.3000000E+04  2.1146376E-06
  1.3500000E+04  1.9661349E-06
  1.4000000E+04  1.8323529E-06
  1.4500000E+04  1.7114145E-06
  1.5000000E+04  1.6017330E-06
  1.5500000E+04  1.5019600E-06
  1.6000000E+04  1.4109431E-06
  1.6500000E+04  1.3276929E-06
  1.7000000E+04  1.2513554E-06
  1.8000000E+04  1.1165571E-06
  1.9000000E+04  1.0017007E-06
  2.0000000E+04  9.0306623E-07
  2.1000000E+04  8.1776051E-07
  2.2000000E+04  7.4350514E-07
  2.3000000E+04  6.7848835E-07
  2.4000000E+04  6.2125466E-07
  2.5000000E+04  5.7062395E-07
  2.6000000E+04  5.2563111E-07
  2.7000000E+04  4.8548054E-07
  2.8000000E+04  4.4951178E-07
  2.9000000E+04  4.1717299E-07
  3.0000000E+04  3.8800019E-07
  3.1000000E+04  3.6160087E-07
  3.2000000E+04  3.3764122E-07
  3.3000000E+04  3.1583597E-07
  3.4000000E+04  2.9594007E-07
  3.5000000E+04  2.7774209E-07
  3.6000000E+04  2.6105885E-07
  3.8000000E+04  2.3161957E-07
  4.0000000E+04  2.0657271E-07
  4.2000000E+04  1.8510715E-07
  4.4000000E+04  1.6658842E-07
  4.6000000E+04  1.5051526E-07
  4.8000000E+04  1.3648771E-07
  5.0000000E+04  1.2418333E-07
  5.2500000E+04  1.1083107E-07
  5.5000000E+04  9.9353640E-08
  5.7500000E+04  8.9427007E-08
  5.8750000E+04  8.4962493E-08
  6.0000000E+04  8.0793194E-08
  6.2500000E+04  7.3244896E-08
  6.5000000E+04  6.6614152E-08
  6.7500000E+04  6.0763795E-08
  7.0000000E+04  5.5580889E-08
  7.2500000E+04  5.0971818E-08
  7.5000000E+04  4.6858495E-08
  7.7500000E+04  4.3175392E-08
  8.0000000E+04  3.9867229E-08
  8.2500000E+04  3.6887155E-08
  8.5000000E+04  3.4195241E-08
  8.7500000E+04  3.1757299E-08
  9.0000000E+04  2.9543940E-08
  9.2500000E+04  2.7529798E-08
  9.5000000E+04  2.5692896E-08
  1.0000000E+05  2.2476783E-08
  1.0500000E+05  1.9769852E-08
  1.1000000E+05  1.7475234E-08
  1.1500000E+05  1.5517429E-08
  1.2000000E+05  1.3836977E-08
  1.2500000E+05  1.2386604E-08
  1.3000000E+05  1.1128413E-08
  1.3500000E+05  1.0031770E-08
  1.4000000E+05  9.0717165E-09
  1.4500000E+05  8.2277841E-09
  1.5000000E+05  7.4830755E-09
  1.5500000E+05  6.8235527E-09
  1.6000000E+05  6.2374898E-09
  1.6500000E+05  5.7150438E-09
  1.7000000E+05  5.2479064E-09
  1.7500000E+05  4.8290313E-09
  1.8000000E+05  4.4524165E-09
  1.8500000E+05  4.1129284E-09
  1.9000000E+05  3.8061595E-09
  1.9500000E+05  3.5283117E-09
  2.0000000E+05  3.2761011E-09
  2.0500000E+05  3.0466794E-09
  2.1000000E+05  2.8375671E-09
  2.2000000E+05  2.4718785E-09
  2.3000000E+05  2.1647210E-09
  2.4000000E+05  1.9050054E-09
  2.5000000E+05  1.6840507E-09
  2.6000000E+05  1.4949933E-09
  2.7000000E+05  1.3323624E-09
  2.8000000E+05  1.1917671E-09
  2.9000000E+05  1.0696592E-09
  3.0000000E+05  9.6315059E-10
  3.1000000E+05  8.6987216E-10
  3.2000000E+05  7.8786860E-10
  3.3000000E+05  7.1551655E-10
  3.4000000E+05  6.5146223E-10
  3.5000000E+05  5.9457107E-10
  3.6000000E+05  5.4388760E-10
  3.7000000E+05  4.9860353E-10
  3.8000000E+05  4.5803226E-10
  3.9000000E+05  4.2158817E-10
  4.0000000E+05  3.8876974E-10
  4.1000000E+05  3.5914588E-10
  4.2000000E+05  3.3234482E-10
  4.3000000E+05  3.0804495E-10
  4.4000000E+05  2.8596712E-10
  4.6000000E+05  2.4753618E-10
  4.8000000E+05  2.1545160E-10
  5.0000000E+05  1.8848044E-10
  5.1250000E+05  1.7378429E-10
  5.2500000E+05  1.6051478E-10
  5.3750000E+05  1.4850656E-10
  5.5000000E+05  1.3761647E-10
  5.7500000E+05  1.1870957E-10
  5.8750000E+05  1.1048998E-10
  6.0000000E+05  1.0297856E-10
  6.2500000E+05  8.9797651E-11
  6.5000000E+05  7.8681184E-11
  6.7500000E+05  6.9248721E-11
  7.0000000E+05  6.1199964E-11
  7.2500000E+05  5.4295984E-11
  7.5000000E+05  4.8345163E-11
  7.7500000E+05  4.3192584E-11
  8.0000000E+05  3.8712122E-11
  8.2500000E+05  3.4800404E-11
  8.5000000E+05  3.1372280E-11
  8.7500000E+05  2.8357227E-11
  9.0000000E+05  2.5696539E-11
  9.2500000E+05  2.3341103E-11
  9.5000000E+05  2.1249620E-11
  9.7500000E+05  1.9387205E-11
  1.0000000E+06  1.7724266E-11
  1.0250000E+06  1.6235601E-11
  1.0500000E+06  1.4899662E-11
  1.0750000E+06  1.3697964E-11
  1.1000000E+06  1.2614595E-11
  1.1250000E+06  1.1635808E-11
  1.1500000E+06  1.0749690E-11
  1.1750000E+06  9.9458902E-12
  1.2000000E+06  9.2153860E-12
  1.2250000E+06  8.5502928E-12
  1.2500000E+06  7.9437067E-12
  1.3000000E+06  6.8825804E-12
  1.3500000E+06  5.9916749E-12
  1.4000000E+06  5.2393662E-12
  1.4500000E+06  4.6004982E-12
  1.5000000E+06  4.0549792E-12
  1.5500000E+06  3.5867984E-12
  1.6000000E+06  3.1832712E-12
  1.6500000E+06  2.8344328E-12
  1.7000000E+06  2.5320183E-12
  
  
#  89  18  O2  EION =  2.180000000E+02 eV   279
#  S(0) = 4.876577E-01
  2.0953476E+00  0.0000000E+00
  2.0953476E+02  0.0000000E+00
  2.0953476E+02  1.6667998E-03
  2.1800000E+02  1.6667998E-03
  2.1800272E+02  1.6667998E-03
  2.1820245E+02  1.6631692E-03
  2.1840218E+02  1.6593122E-03
  2.1860190E+02  1.6553020E-03
  2.1880163E+02  1.6511944E-03
  2.1920109E+02  1.6428458E-03
  2.1960054E+02  1.6344936E-03
  2.2000000E+02  1.6262614E-03
  2.2250000E+02  1.5789501E-03
  2.2375000E+02  1.5571882E-03
  2.2500000E+02  1.5357285E-03
  2.2625000E+02  1.5140633E-03
  2.2750000E+02  1.4919069E-03
  2.3000000E+02  1.4458178E-03
  2.3500000E+02  1.3490207E-03
  2.3750000E+02  1.3005203E-03
  2.4000000E+02  1.2531952E-03
  2.4250000E+02  1.2076385E-03
  2.4500000E+02  1.1642049E-03
  2.5000000E+02  1.0842658E-03
  2.5500000E+02  1.0134107E-03
  2.6000000E+02  9.5067061E-04
  2.6500000E+02  8.9478133E-04
  2.7000000E+02  8.4454103E-04
  2.7500000E+02  7.9894626E-04
  2.8000000E+02  7.5722407E-04
  2.8500000E+02  7.1881710E-04
  2.9000000E+02  6.8334437E-04
  2.9500000E+02  6.5056814E-04
  3.0000000E+02  6.2031411E-04
  3.1000000E+02  5.6685845E-04
  3.2000000E+02  5.2181070E-04
  3.3000000E+02  4.8373758E-04
  3.4000000E+02  4.5117017E-04
  3.5000000E+02  4.2290039E-04
  3.6000000E+02  3.9812209E-04
  3.8000000E+02  3.5724051E-04
  4.0000000E+02  3.2571862E-04
  4.1000000E+02  3.1262358E-04
  4.2000000E+02  3.0089207E-04
  4.3000000E+02  2.9030088E-04
  4.4000000E+02  2.8067649E-04
  4.6000000E+02  2.6390645E-04
  4.8000000E+02  2.4991384E-04
  5.0000000E+02  2.3804430E-04
  5.1250000E+02  2.3146247E-04
  5.2500000E+02  2.2539583E-04
  5.3750000E+02  2.1976820E-04
  5.5000000E+02  2.1453342E-04
  5.7500000E+02  2.0509327E-04
  5.8750000E+02  2.0080992E-04
  6.0000000E+02  1.9676824E-04
  6.2500000E+02  1.8929678E-04
  6.5000000E+02  1.8250155E-04
  6.7500000E+02  1.7625881E-04
  7.0000000E+02  1.7048660E-04
  7.2500000E+02  1.6511980E-04
  7.5000000E+02  1.6009526E-04
  8.0000000E+02  1.5088356E-04
  8.5000000E+02  1.4261343E-04
  9.0000000E+02  1.3511777E-04
  9.5000000E+02  1.2825835E-04
  1.0000000E+03  1.2195651E-04
  1.0500000E+03  1.1614692E-04
  1.1000000E+03  1.1076680E-04
  1.1500000E+03  1.0576816E-04
  1.2000000E+03  1.0111442E-04
  1.2500000E+03  9.6773568E-05
  1.3000000E+03  9.2717366E-05
  1.3500000E+03  8.8920592E-05
  1.4000000E+03  8.5360422E-05
  1.4500000E+03  8.2016505E-05
  1.5000000E+03  7.8870911E-05
  1.6000000E+03  7.3113042E-05
  1.7000000E+03  6.7978261E-05
  1.8000000E+03  6.3377882E-05
  1.9000000E+03  5.9238513E-05
  2.0000000E+03  5.5499011E-05
  2.1000000E+03  5.2108132E-05
  2.2000000E+03  4.9022697E-05
  2.3000000E+03  4.6206107E-05
  2.4000000E+03  4.3627179E-05
  2.5000000E+03  4.1259210E-05
  2.6000000E+03  3.9079200E-05
  2.7000000E+03  3.7067277E-05
  2.8000000E+03  3.5206175E-05
  2.9000000E+03  3.3480835E-05
  3.0000000E+03  3.1878081E-05
  3.1000000E+03  3.0386343E-05
  3.2000000E+03  2.8995422E-05
  3.4000000E+03  2.6480917E-05
  3.6000000E+03  2.4273579E-05
  3.8000000E+03  2.2324733E-05
  4.0000000E+03  2.0595154E-05
  4.2000000E+03  1.9052911E-05
  4.4000000E+03  1.7671822E-05
  4.6000000E+03  1.6430198E-05
  4.8000000E+03  1.5309909E-05
  5.0000000E+03  1.4295700E-05
  5.2500000E+03  1.3157626E-05
  5.5000000E+03  1.2144185E-05
  5.7500000E+03  1.1237999E-05
  6.0000000E+03  1.0424625E-05
  6.5000000E+03  9.0298636E-06
  6.7500000E+03  8.4296582E-06
  7.0000000E+03  7.8840040E-06
  7.2500000E+03  7.3866017E-06
  7.5000000E+03  6.9320299E-06
  8.0000000E+03  6.1332560E-06
  8.5000000E+03  5.4570741E-06
  9.0000000E+03  4.8801009E-06
  9.5000000E+03  4.3842356E-06
  1.0000000E+04  3.9552920E-06
  1.0500000E+04  3.5820311E-06
  1.1000000E+04  3.2554560E-06
  1.1500000E+04  2.9683000E-06
  1.2000000E+04  2.7146440E-06
  1.2500000E+04  2.4896275E-06
  1.3000000E+04  2.2892309E-06
  1.3500000E+04  2.1101071E-06
  1.4000000E+04  1.9494513E-06
  1.4500000E+04  1.8048994E-06
  1.5000000E+04  1.6744480E-06
  1.5500000E+04  1.5563907E-06
  1.6000000E+04  1.4492668E-06
  1.6500000E+04  1.3518208E-06
  1.7000000E+04  1.2629686E-06
  1.8000000E+04  1.1074107E-06
  1.9000000E+04  9.7643641E-07
  2.0000000E+04  8.6532754E-07
  2.1000000E+04  7.7042344E-07
  2.2000000E+04  6.8885201E-07
  2.3000000E+04  6.1833687E-07
  2.4000000E+04  5.5705675E-07
  2.5000000E+04  5.0354180E-07
  2.6000000E+04  4.5659654E-07
  2.7000000E+04  4.1524138E-07
  2.8000000E+04  3.7866789E-07
  2.9000000E+04  3.4620486E-07
  3.0000000E+04  3.1729167E-07
  3.1000000E+04  2.9145726E-07
  3.2000000E+04  2.6830382E-07
  3.3000000E+04  2.4749385E-07
  3.4000000E+04  2.2873961E-07
  3.5000000E+04  2.1179477E-07
  3.6000000E+04  1.9644761E-07
  3.7000000E+04  1.8251543E-07
  3.8000000E+04  1.6984004E-07
  3.9000000E+04  1.5828396E-07
  4.0000000E+04  1.4772735E-07
  4.2000000E+04  1.2920609E-07
  4.4000000E+04  1.1358179E-07
  4.6000000E+04  1.0031462E-07
  4.8000000E+04  8.8980723E-08
  5.0000000E+04  7.9244162E-08
  5.2500000E+04  6.8915773E-08
  5.5000000E+04  6.0254359E-08
  5.7500000E+04  5.2941023E-08
  5.8750000E+04  4.9709906E-08
  6.0000000E+04  4.6726965E-08
  6.2500000E+04  4.1416179E-08
  6.5000000E+04  3.6852894E-08
  6.7500000E+04  3.2912274E-08
  7.0000000E+04  2.9493481E-08
  7.2500000E+04  2.6514497E-08
  7.5000000E+04  2.3908164E-08
  7.7500000E+04  2.1619135E-08
  8.0000000E+04  1.9601541E-08
  8.2500000E+04  1.7817167E-08
  8.5000000E+04  1.6233998E-08
  8.7500000E+04  1.4825085E-08
  9.0000000E+04  1.3567642E-08
  9.2500000E+04  1.2442319E-08
  9.5000000E+04  1.1432617E-08
  9.7500000E+04  1.0524417E-08
  1.0000000E+05  9.7055897E-09
  1.0250000E+05  8.9656809E-09
  1.0500000E+05  8.2956486E-09
  1.0750000E+05  7.6876471E-09
  1.1000000E+05  7.1348480E-09
  1.1250000E+05  6.6312910E-09
  1.1500000E+05  6.1717595E-09
  1.2000000E+05  5.3670105E-09
  1.2500000E+05  4.6901413E-09
  1.3000000E+05  4.1173629E-09
  1.3500000E+05  3.6299262E-09
  1.4000000E+05  3.2129284E-09
  1.4500000E+05  2.8544353E-09
  1.5000000E+05  2.5448192E-09
  1.5500000E+05  2.2762593E-09
  1.6000000E+05  2.0423633E-09
  1.6500000E+05  1.8378751E-09
  1.7000000E+05  1.6584492E-09
  1.7500000E+05  1.5004740E-09
  1.8000000E+05  1.3609333E-09
  1.8500000E+05  1.2372963E-09
  1.9000000E+05  1.1274299E-09
  1.9500000E+05  1.0295280E-09
  2.0000000E+05  9.4205636E-10
  2.0500000E+05  8.6370577E-10
  2.1000000E+05  7.9335546E-10
  2.1500000E+05  7.3004247E-10
  2.2000000E+05  6.7293668E-10
  2.2500000E+05  6.2132024E-10
  2.3000000E+05  5.7457049E-10
  2.3500000E+05  5.3214585E-10
  2.4000000E+05  4.9357390E-10
  2.4500000E+05  4.5844145E-10
  2.5000000E+05  4.2638630E-10
  2.6000000E+05  3.7027229E-10
  2.7000000E+05  3.2310935E-10
  2.8000000E+05  2.8323537E-10
  2.9000000E+05  2.4933784E-10
  3.0000000E+05  2.2037220E-10
  3.1000000E+05  1.9550099E-10
  3.2000000E+05  1.7404818E-10
  3.3000000E+05  1.5546454E-10
  3.4000000E+05  1.3930118E-10
  3.5000000E+05  1.2518911E-10
  3.6000000E+05  1.1282345E-10
  3.7000000E+05  1.0195096E-10
  3.8000000E+05  9.2360238E-11
  3.9000000E+05  8.3873996E-11
  4.0000000E+05  7.6342872E-11
  4.1000000E+05  6.9640524E-11
  4.2000000E+05  6.3659706E-11
  4.3000000E+05  5.8309040E-11
  4.4000000E+05  5.3510385E-11
  4.5000000E+05  4.9196693E-11
  4.6000000E+05  4.5310242E-11
  4.7000000E+05  4.1801174E-11
  4.8000000E+05  3.8626296E-11
  5.0000000E+05  3.3133812E-11
  5.1250000E+05  3.0193970E-11
  5.2500000E+05  2.7574004E-11
  5.3750000E+05  2.5232965E-11
  5.5000000E+05  2.3135899E-11
  5.7500000E+05  1.9558085E-11
  5.8750000E+05  1.8029392E-11
  6.0000000E+05  1.6647577E-11
  6.1250000E+05  1.5395989E-11
  6.2500000E+05  1.4260142E-11
  6.3750000E+05  1.3227402E-11
  6.5000000E+05  1.2286718E-11
  6.7500000E+05  1.0643921E-11
  7.0000000E+05  9.2673417E-12
  7.2500000E+05  8.1067285E-12
  7.5000000E+05  7.1225582E-12
  7.7500000E+05  6.2835164E-12
  8.0000000E+05  5.5646039E-12
  8.2500000E+05  4.9457190E-12
  8.5000000E+05  4.4105855E-12
  8.7500000E+05  3.9459406E-12
  9.0000000E+05  3.5409112E-12
  9.2500000E+05  3.1865341E-12
  9.5000000E+05  2.8753827E-12
  9.7500000E+05  2.6012727E-12
  1.0000000E+06  2.3590272E-12
  1.0250000E+06  2.1442926E-12
  1.0500000E+06  1.9533957E-12
  1.0750000E+06  1.7832247E-12
  1.1000000E+06  1.6311332E-12
  1.1250000E+06  1.4948657E-12
  1.1500000E+06  1.3724907E-12
  1.1750000E+06  1.2623459E-12
  1.2000000E+06  1.1629962E-12
  1.2250000E+06  1.0731991E-12
  1.2500000E+06  9.9187182E-13
  1.2750000E+06  9.1806816E-13
  1.3000000E+06  8.5096358E-13
  1.3250000E+06  7.8983790E-13
  1.3500000E+06  7.3406036E-13
  1.4000000E+06  6.3640655E-13
  1.4500000E+06  5.5436539E-13
  1.5000000E+06  4.8509114E-13
  
  
#  89  19  O3  EION =  1.740000000E+02 eV   292
#  S(0) = 1.501013E+00
  1.7094289E+00  0.0000000E+00
  1.7094289E+02  0.0000000E+00
  1.7094289E+02  3.9205164E-03
  1.7400000E+02  3.9205164E-03
  1.7400272E+02  3.9205164E-03
  1.7430259E+02  3.8920513E-03
  1.7460245E+02  3.8651017E-03
  1.7490231E+02  3.8395887E-03
  1.7520218E+02  3.8154327E-03
  1.7580190E+02  3.7708762E-03
  1.7640163E+02  3.7308239E-03
  1.7760109E+02  3.6620246E-03
  1.7880054E+02  3.6051338E-03
  1.8000000E+02  3.5570373E-03
  1.8125000E+02  3.5136462E-03
  1.8250000E+02  3.4750242E-03
  1.8375000E+02  3.4395417E-03
  1.8500000E+02  3.4059686E-03
  1.8750000E+02  3.3411711E-03
  1.9000000E+02  3.2761738E-03
  1.9250000E+02  3.2092731E-03
  1.9500000E+02  3.1404719E-03
  1.9750000E+02  3.0706990E-03
  2.0000000E+02  3.0012474E-03
  2.0250000E+02  2.9334037E-03
  2.0500000E+02  2.8682309E-03
  2.0750000E+02  2.8064725E-03
  2.1000000E+02  2.7485588E-03
  2.1500000E+02  2.6445605E-03
  2.2000000E+02  2.5549315E-03
  2.2500000E+02  2.4766452E-03
  2.3000000E+02  2.4064699E-03
  2.3500000E+02  2.3418421E-03
  2.4000000E+02  2.2811232E-03
  2.5000000E+02  2.1689467E-03
  2.6000000E+02  2.0689522E-03
  2.7000000E+02  1.9814064E-03
  2.8000000E+02  1.9046599E-03
  2.9000000E+02  1.8359126E-03
  3.0000000E+02  1.7728199E-03
  3.1000000E+02  1.7141058E-03
  3.2000000E+02  1.6592704E-03
  3.4000000E+02  1.5603874E-03
  3.6000000E+02  1.4733754E-03
  3.8000000E+02  1.3950321E-03
  4.0000000E+02  1.3236505E-03
  4.2000000E+02  1.2583268E-03
  4.4000000E+02  1.1982515E-03
  4.6000000E+02  1.1426535E-03
  4.8000000E+02  1.0910377E-03
  5.0000000E+02  1.0430211E-03
  5.2500000E+02  9.8744517E-04
  5.5000000E+02  9.3626233E-04
  5.7500000E+02  8.8906363E-04
  6.0000000E+02  8.4542388E-04
  6.5000000E+02  7.6734270E-04
  6.7500000E+02  7.3234725E-04
  7.0000000E+02  6.9972578E-04
  7.2500000E+02  6.6926170E-04
  7.5000000E+02  6.4076701E-04
  8.0000000E+02  5.8905087E-04
  8.5000000E+02  5.4343187E-04
  9.0000000E+02  5.0296016E-04
  9.5000000E+02  4.6691129E-04
  1.0000000E+03  4.3467472E-04
  1.0500000E+03  4.0570579E-04
  1.1000000E+03  3.7956535E-04
  1.1500000E+03  3.5590309E-04
  1.2000000E+03  3.3441843E-04
  1.2500000E+03  3.1484981E-04
  1.3000000E+03  2.9697319E-04
  1.3500000E+03  2.8059550E-04
  1.4000000E+03  2.6555048E-04
  1.4500000E+03  2.5169491E-04
  1.5000000E+03  2.3890506E-04
  1.6000000E+03  2.1610446E-04
  1.7000000E+03  1.9643475E-04
  1.8000000E+03  1.7934112E-04
  1.9000000E+03  1.6438667E-04
  2.0000000E+03  1.5122408E-04
  2.1000000E+03  1.3957422E-04
  2.2000000E+03  1.2921088E-04
  2.3000000E+03  1.1994893E-04
  2.4000000E+03  1.1163584E-04
  2.5000000E+03  1.0414479E-04
  2.6000000E+03  9.7369739E-05
  2.7000000E+03  9.1221404E-05
  2.8000000E+03  8.5624121E-05
  2.9000000E+03  8.0513455E-05
  3.0000000E+03  7.5834249E-05
  3.1000000E+03  7.1539053E-05
  3.2000000E+03  6.7586842E-05
  3.4000000E+03  6.0573368E-05
  3.6000000E+03  5.4559221E-05
  3.8000000E+03  4.9363398E-05
  4.0000000E+03  4.4844346E-05
  4.2000000E+03  4.0890065E-05
  4.4000000E+03  3.7411047E-05
  4.6000000E+03  3.4334917E-05
  4.8000000E+03  3.1602562E-05
  5.0000000E+03  2.9165315E-05
  5.2500000E+03  2.6472940E-05
  5.5000000E+03  2.4114628E-05
  5.7500000E+03  2.2038391E-05
  6.0000000E+03  2.0201926E-05
  6.5000000E+03  1.7115505E-05
  6.7500000E+03  1.5812964E-05
  7.0000000E+03  1.4642893E-05
  7.2500000E+03  1.3588418E-05
  7.5000000E+03  1.2635238E-05
  7.7500000E+03  1.1771171E-05
  8.0000000E+03  1.0985788E-05
  8.2500000E+03  1.0270120E-05
  8.5000000E+03  9.6164218E-06
  9.0000000E+03  8.4689506E-06
  9.5000000E+03  7.4993530E-06
  1.0000000E+04  6.6738544E-06
  1.0500000E+04  5.9662156E-06
  1.1000000E+04  5.3558151E-06
  1.1500000E+04  4.8262784E-06
  1.2000000E+04  4.3644800E-06
  1.2500000E+04  3.9598043E-06
  1.3000000E+04  3.6035970E-06
  1.3500000E+04  3.2887505E-06
  1.4000000E+04  3.0093854E-06
  1.4500000E+04  2.7606079E-06
  1.5000000E+04  2.5383203E-06
  1.5500000E+04  2.3390721E-06
  1.6000000E+04  2.1599423E-06
  1.6500000E+04  1.9984466E-06
  1.7000000E+04  1.8524622E-06
  1.7500000E+04  1.7201678E-06
  1.8000000E+04  1.5999940E-06
  1.8500000E+04  1.4905836E-06
  1.9000000E+04  1.3907583E-06
  2.0000000E+04  1.2158891E-06
  2.1000000E+04  1.0686232E-06
  2.2000000E+04  9.4373811E-07
  2.3000000E+04  8.3715647E-07
  2.4000000E+04  7.4566254E-07
  2.5000000E+04  6.6669594E-07
  2.6000000E+04  5.9820092E-07
  2.7000000E+04  5.3851354E-07
  2.8000000E+04  4.8627672E-07
  2.9000000E+04  4.4037649E-07
  3.0000000E+04  3.9989242E-07
  3.1000000E+04  3.6405926E-07
  3.2000000E+04  3.3223722E-07
  3.3000000E+04  3.0388872E-07
  3.4000000E+04  2.7855982E-07
  3.5000000E+04  2.5586546E-07
  3.6000000E+04  2.3547761E-07
  3.7000000E+04  2.1711569E-07
  3.8000000E+04  2.0053876E-07
  3.9000000E+04  1.8553916E-07
  4.0000000E+04  1.7193725E-07
  4.1000000E+04  1.5957716E-07
  4.2000000E+04  1.4832320E-07
  4.3000000E+04  1.3805693E-07
  4.4000000E+04  1.2867462E-07
  4.6000000E+04  1.1220852E-07
  4.8000000E+04  9.8318471E-08
  5.0000000E+04  8.6530181E-08
  5.1250000E+04  8.0060042E-08
  5.2500000E+04  7.4187596E-08
  5.3750000E+04  6.8847104E-08
  5.5000000E+04  6.3981202E-08
  5.7500000E+04  5.5478519E-08
  5.8750000E+04  5.1758937E-08
  6.0000000E+04  4.8346761E-08
  6.2500000E+04  4.2327191E-08
  6.5000000E+04  3.7216762E-08
  6.7500000E+04  3.2854709E-08
  7.0000000E+04  2.9112694E-08
  7.2500000E+04  2.5887500E-08
  7.5000000E+04  2.3095527E-08
  7.7500000E+04  2.0668610E-08
  8.0000000E+04  1.8550837E-08
  8.2500000E+04  1.6696082E-08
  8.5000000E+04  1.5066080E-08
  8.7500000E+04  1.3628923E-08
  9.0000000E+04  1.2357876E-08
  9.2500000E+04  1.1230435E-08
  9.5000000E+04  1.0227583E-08
  9.7500000E+04  9.3331812E-09
  1.0000000E+05  8.5334829E-09
  1.0250000E+05  7.8167341E-09
  1.0500000E+05  7.1728498E-09
  1.0750000E+05  6.5931475E-09
  1.1000000E+05  6.0701287E-09
  1.1250000E+05  5.5972963E-09
  1.1500000E+05  5.1690046E-09
  1.1750000E+05  4.7803353E-09
  1.2000000E+05  4.4269918E-09
  1.2250000E+05  4.1052108E-09
  1.2500000E+05  3.8116885E-09
  1.3000000E+05  3.2981330E-09
  1.3500000E+05  2.8669095E-09
  1.4000000E+05  2.5027811E-09
  1.4500000E+05  2.1936924E-09
  1.5000000E+05  1.9300334E-09
  1.5500000E+05  1.7040892E-09
  1.6000000E+05  1.5096253E-09
  1.6500000E+05  1.3415723E-09
  1.7000000E+05  1.1957837E-09
  1.7500000E+05  1.0688490E-09
  1.8000000E+05  9.5794816E-10
  1.8500000E+05  8.6073820E-10
  1.9000000E+05  7.7526370E-10
  1.9500000E+05  6.9988550E-10
  2.0000000E+05  6.3322367E-10
  2.0500000E+05  5.7411185E-10
  2.1000000E+05  5.2156051E-10
  2.1500000E+05  4.7472709E-10
  2.2000000E+05  4.3289165E-10
  2.2500000E+05  3.9543687E-10
  2.3000000E+05  3.6183181E-10
  2.3500000E+05  3.3161851E-10
  2.4000000E+05  3.0440080E-10
  2.4500000E+05  2.7983498E-10
  2.5000000E+05  2.5762210E-10
  2.5500000E+05  2.3750144E-10
  2.6000000E+05  2.1924506E-10
  2.6500000E+05  2.0265315E-10
  2.7000000E+05  1.8755021E-10
  2.8000000E+05  1.6121128E-10
  2.9000000E+05  1.3919609E-10
  3.0000000E+05  1.2069491E-10
  3.1000000E+05  1.0506777E-10
  3.2000000E+05  9.1805215E-11
  3.3000000E+05  8.0499004E-11
  3.4000000E+05  7.0819815E-11
  3.5000000E+05  6.2500422E-11
  3.6000000E+05  5.5322720E-11
  3.7000000E+05  4.9107799E-11
  3.8000000E+05  4.3708186E-11
  3.9000000E+05  3.9001747E-11
  4.0000000E+05  3.4886876E-11
  4.1000000E+05  3.1278677E-11
  4.2000000E+05  2.8105924E-11
  4.3000000E+05  2.5308620E-11
  4.4000000E+05  2.2836045E-11
  4.5000000E+05  2.0645156E-11
  4.6000000E+05  1.8699312E-11
  4.7000000E+05  1.6967223E-11
  4.8000000E+05  1.5422083E-11
  5.0000000E+05  1.2803709E-11
  5.1250000E+05  1.1433972E-11
  5.2500000E+05  1.0234171E-11
  5.3750000E+05  9.1803444E-12
  5.5000000E+05  8.2523102E-12
  5.6250000E+05  7.4330065E-12
  5.7500000E+05  6.7079598E-12
  5.8750000E+05  6.0648508E-12
  6.0000000E+05  5.4931603E-12
  6.1250000E+05  4.9838792E-12
  6.2500000E+05  4.5292695E-12
  6.3750000E+05  4.1226667E-12
  6.5000000E+05  3.7583147E-12
  6.6250000E+05  3.4312286E-12
  6.7500000E+05  3.1370812E-12
  6.8750000E+05  2.8721068E-12
  7.0000000E+05  2.6330209E-12
  7.1250000E+05  2.4169515E-12
  7.2500000E+05  2.2213832E-12
  7.3750000E+05  2.0441078E-12
  7.5000000E+05  1.8831831E-12
  7.6250000E+05  1.7368977E-12
  7.7500000E+05  1.6037403E-12
  8.0000000E+05  1.3716173E-12
  8.2500000E+05  1.1778388E-12
  8.5000000E+05  1.0153086E-12
  8.7500000E+05  8.7838001E-13
  9.0000000E+05  7.6253084E-13
  9.2500000E+05  6.6412023E-13
  9.5000000E+05  5.8020295E-13
  9.7500000E+05  5.0838413E-13
  1.0000000E+06  4.4670915E-13
  1.0250000E+06  3.9357503E-13
  1.0500000E+06  3.4765818E-13
  1.0750000E+06  3.0786113E-13
  1.1000000E+06  2.7326997E-13
  1.1250000E+06  2.4311668E-13
  1.1500000E+06  2.1675670E-13
  1.1750000E+06  1.9365029E-13
  1.2000000E+06  1.7334366E-13
  1.2250000E+06  1.5545401E-13
  1.2500000E+06  1.3966231E-13
  1.2750000E+06  1.2570193E-13
  1.3000000E+06  1.1334225E-13
  1.3250000E+06  1.0238322E-13
  1.3500000E+06  9.2651191E-14
  
  
#  89  15  N6  EION =  3.220000000E+02 eV   285
#  S(0) = 1.043176E+01
  3.0530367E+00  0.0000000E+00
  3.0530367E+02  0.0000000E+00
  3.0530367E+02  6.6548540E-04
  3.2200000E+02  6.6548540E-04
  3.2200328E+02  6.6548540E-04
  3.2245320E+02  6.7282250E-04
  3.2290312E+02  6.7861506E-04
  3.2335304E+02  6.8345996E-04
  3.2380296E+02  6.8770197E-04
  3.2470279E+02  6.9509030E-04
  3.2560263E+02  7.0155077E-04
  3.2740230E+02  7.1244925E-04
  3.2920197E+02  7.2101415E-04
  3.3280131E+02  7.3527469E-04
  3.3460099E+02  7.4494624E-04
  3.3640066E+02  7.5959135E-04
  3.3820033E+02  7.8151097E-04
  3.4000000E+02  8.1259321E-04
  3.4500000E+02  9.5898424E-04
  3.5000000E+02  1.2153359E-03
  3.5250000E+02  1.3925701E-03
  3.5500000E+02  1.6046501E-03
  3.5750000E+02  1.8509500E-03
  3.6000000E+02  2.1286273E-03
  3.6500000E+02  2.7617099E-03
  3.7000000E+02  3.4720258E-03
  3.7500000E+02  4.2414120E-03
  3.8000000E+02  5.0631470E-03
  3.9000000E+02  6.8179437E-03
  3.9500000E+02  7.7064241E-03
  4.0000000E+02  8.5694351E-03
  4.0500000E+02  9.3932042E-03
  4.1000000E+02  1.0171034E-02
  4.2000000E+02  1.1590265E-02
  4.3000000E+02  1.2818450E-02
  4.4000000E+02  1.3829656E-02
  4.5000000E+02  1.4615299E-02
  4.6000000E+02  1.5209156E-02
  4.8000000E+02  1.5974866E-02
  5.0000000E+02  1.6297739E-02
  5.1250000E+02  1.6321826E-02
  5.2500000E+02  1.6250080E-02
  5.3750000E+02  1.6114003E-02
  5.5000000E+02  1.5926164E-02
  5.7500000E+02  1.5417141E-02
  6.0000000E+02  1.4798729E-02
  6.5000000E+02  1.3440844E-02
  6.7500000E+02  1.2740173E-02
  7.0000000E+02  1.2051882E-02
  7.2500000E+02  1.1386515E-02
  7.5000000E+02  1.0743458E-02
  8.0000000E+02  9.5430359E-03
  8.5000000E+02  8.4710193E-03
  9.0000000E+02  7.5184558E-03
  9.5000000E+02  6.6814216E-03
  1.0000000E+03  5.9473973E-03
  1.0500000E+03  5.3037641E-03
  1.1000000E+03  4.7397662E-03
  1.1500000E+03  4.2454181E-03
  1.2000000E+03  3.8116040E-03
  1.2500000E+03  3.4300890E-03
  1.3000000E+03  3.0937907E-03
  1.3500000E+03  2.7967252E-03
  1.4000000E+03  2.5337492E-03
  1.4500000E+03  2.3004343E-03
  1.5000000E+03  2.0929697E-03
  1.6000000E+03  1.7429101E-03
  1.7000000E+03  1.4623760E-03
  1.8000000E+03  1.2355979E-03
  1.9000000E+03  1.0507641E-03
  2.0000000E+03  8.9895196E-04
  2.1000000E+03  7.7336111E-04
  2.2000000E+03  6.6876158E-04
  2.3000000E+03  5.8109681E-04
  2.4000000E+03  5.0719346E-04
  2.5000000E+03  4.4454941E-04
  2.6000000E+03  3.9117674E-04
  2.7000000E+03  3.4548442E-04
  2.8000000E+03  3.0619042E-04
  2.9000000E+03  2.7225510E-04
  3.0000000E+03  2.4283012E-04
  3.1000000E+03  2.1721938E-04
  3.2000000E+03  1.9484860E-04
  3.4000000E+03  1.5800158E-04
  3.6000000E+03  1.2934787E-04
  3.8000000E+03  1.0681097E-04
  4.0000000E+03  8.8900002E-05
  4.2000000E+03  7.4529607E-05
  4.4000000E+03  6.2899101E-05
  4.6000000E+03  5.3410389E-05
  4.8000000E+03  4.5611447E-05
  5.0000000E+03  3.9157155E-05
  5.2500000E+03  3.2580790E-05
  5.5000000E+03  2.7300277E-05
  5.7500000E+03  2.3024272E-05
  6.0000000E+03  1.9534600E-05
  6.5000000E+03  1.4292330E-05
  6.7500000E+03  1.2315808E-05
  7.0000000E+03  1.0660487E-05
  7.2500000E+03  9.2666532E-06
  7.5000000E+03  8.0870442E-06
  7.7500000E+03  7.0839748E-06
  8.0000000E+03  6.2271983E-06
  8.2500000E+03  5.4922852E-06
  8.5000000E+03  4.8593845E-06
  9.0000000E+03  3.8376333E-06
  9.5000000E+03  3.0636283E-06
  1.0000000E+04  2.4698302E-06
  1.0500000E+04  2.0090097E-06
  1.1000000E+04  1.6476094E-06
  1.1500000E+04  1.3614320E-06
  1.2000000E+04  1.1327978E-06
  1.2500000E+04  9.4863157E-07
  1.3000000E+04  7.9915051E-07
  1.3500000E+04  6.7696162E-07
  1.4000000E+04  5.7642259E-07
  1.4500000E+04  4.9318721E-07
  1.5000000E+04  4.2388031E-07
  1.5500000E+04  3.6585984E-07
  1.6000000E+04  3.1704200E-07
  1.6500000E+04  2.7577169E-07
  1.7000000E+04  2.4072560E-07
  1.7500000E+04  2.1083933E-07
  1.8000000E+04  1.8525166E-07
  1.8500000E+04  1.6326156E-07
  1.9000000E+04  1.4429549E-07
  2.0000000E+04  1.1363180E-07
  2.1000000E+04  9.0382368E-08
  2.2000000E+04  7.2550536E-08
  2.3000000E+04  5.8729468E-08
  2.4000000E+04  4.7912982E-08
  2.5000000E+04  3.9371915E-08
  2.6000000E+04  3.2571479E-08
  2.7000000E+04  2.7115008E-08
  2.8000000E+04  2.2705198E-08
  2.9000000E+04  1.9117115E-08
  3.0000000E+04  1.6179099E-08
  3.1000000E+04  1.3758986E-08
  3.2000000E+04  1.1754228E-08
  3.3000000E+04  1.0084718E-08
  3.4000000E+04  8.6874234E-09
  3.5000000E+04  7.5123927E-09
  3.6000000E+04  6.5198156E-09
  3.7000000E+04  5.6777869E-09
  3.8000000E+04  4.9605863E-09
  3.9000000E+04  4.3473561E-09
  4.0000000E+04  3.8211037E-09
  4.2000000E+04  2.9763732E-09
  4.4000000E+04  2.3419902E-09
  4.6000000E+04  1.8599323E-09
  4.8000000E+04  1.4896649E-09
  5.0000000E+04  1.2024586E-09
  5.1250000E+04  1.0557027E-09
  5.2500000E+04  9.2935604E-10
  5.3750000E+04  8.2023831E-10
  5.5000000E+04  7.2571975E-10
  5.7500000E+04  5.7209644E-10
  6.0000000E+04  4.5495395E-10
  6.2500000E+04  3.6474474E-10
  6.5000000E+04  2.9464141E-10
  6.6250000E+04  2.6552717E-10
  6.7500000E+04  2.3969865E-10
  7.0000000E+04  1.9629501E-10
  7.2500000E+04  1.6175130E-10
  7.5000000E+04  1.3406644E-10
  7.7500000E+04  1.1173166E-10
  8.0000000E+04  9.3600101E-11
  8.2500000E+04  7.8793855E-11
  8.5000000E+04  6.6635639E-11
  8.7500000E+04  5.6598815E-11
  9.0000000E+04  4.8271527E-11
  9.2500000E+04  4.1329725E-11
  9.5000000E+04  3.5516826E-11
  9.7500000E+04  3.0628434E-11
  1.0000000E+05  2.6500823E-11
  1.0250000E+05  2.3002145E-11
  1.0500000E+05  2.0025676E-11
  1.0750000E+05  1.7484655E-11
  1.1000000E+05  1.5308225E-11
  1.1250000E+05  1.3438194E-11
  1.1500000E+05  1.1826568E-11
  1.2000000E+05  9.2263144E-12
  1.2500000E+05  7.2631422E-12
  1.3000000E+05  5.7660546E-12
  1.3500000E+05  4.6136968E-12
  1.4000000E+05  3.7189305E-12
  1.4500000E+05  3.0184852E-12
  1.5000000E+05  2.4659408E-12
  1.5500000E+05  2.0268964E-12
  1.6000000E+05  1.6756382E-12
  1.6500000E+05  1.3927931E-12
  1.7000000E+05  1.1636430E-12
  1.7500000E+05  9.7691624E-13
  1.8000000E+05  8.2392256E-13
  1.8500000E+05  6.9791569E-13
  1.9000000E+05  5.9362330E-13
  1.9500000E+05  5.0689843E-13
  2.0000000E+05  4.3446028E-13
  2.0500000E+05  3.7369855E-13
  2.1000000E+05  3.2252503E-13
  2.1500000E+05  2.7926036E-13
  2.2000000E+05  2.4254733E-13
  2.2500000E+05  2.1128401E-13
  2.3000000E+05  1.8457168E-13
  2.3500000E+05  1.6167417E-13
  2.4000000E+05  1.4198599E-13
  2.4500000E+05  1.2500716E-13
  2.5000000E+05  1.1032315E-13
  2.6000000E+05  8.6516895E-14
  2.7000000E+05  6.8431721E-14
  2.8000000E+05  5.4560707E-14
  2.9000000E+05  4.3826753E-14
  3.0000000E+05  3.5450996E-14
  3.1000000E+05  2.8864266E-14
  3.2000000E+05  2.3646445E-14
  3.3000000E+05  1.9484518E-14
  3.4000000E+05  1.6143187E-14
  3.5000000E+05  1.3444079E-14
  3.6000000E+05  1.1251021E-14
  3.7000000E+05  9.4592974E-15
  3.8000000E+05  7.9877966E-15
  3.9000000E+05  6.7732592E-15
  4.0000000E+05  5.7660659E-15
  4.1000000E+05  4.9270639E-15
  4.2000000E+05  4.2251785E-15
  4.3000000E+05  3.6356055E-15
  4.4000000E+05  3.1384450E-15
  4.5000000E+05  2.7176552E-15
  4.6000000E+05  2.3602422E-15
  4.7000000E+05  2.0556322E-15
  4.8000000E+05  1.7951844E-15
  5.0000000E+05  1.3796551E-15
  5.1250000E+05  1.1760895E-15
  5.2500000E+05  1.0061329E-15
  5.3750000E+05  8.6366134E-16
  5.5000000E+05  7.4376957E-16
  5.6250000E+05  6.4250751E-16
  5.7500000E+05  5.5667924E-16
  5.8750000E+05  4.8368733E-16
  6.0000000E+05  4.2141143E-16
  6.2500000E+05  3.2236322E-16
  6.5000000E+05  2.4898357E-16
  6.6250000E+05  2.1956048E-16
  6.7500000E+05  1.9403036E-16
  7.0000000E+05  1.5246222E-16
  7.2500000E+05  1.2072488E-16
  7.5000000E+05  9.6282648E-17
  7.7500000E+05  7.7306752E-17
  8.0000000E+05  6.2463828E-17
  8.2500000E+05  5.0771621E-17
  8.5000000E+05  4.1499850E-17
  8.7500000E+05  3.4100682E-17
  9.0000000E+05  2.8160431E-17
  9.2500000E+05  2.3364420E-17
  9.5000000E+05  1.9471597E-17
  9.7500000E+05  1.6296187E-17
  1.0000000E+06  1.3693801E-17
  1.0250000E+06  1.1551462E-17
  1.0500000E+06  9.7802819E-18
  1.0750000E+06  8.3098705E-18
  1.1000000E+06  7.0842307E-18
  1.1250000E+06  6.0586894E-18
  1.1500000E+06  5.1974336E-18
  1.1750000E+06  4.4716166E-18
  1.2000000E+06  3.8579142E-18
  1.2250000E+06  3.3373840E-18
  1.2500000E+06  2.8945532E-18
  1.2750000E+06  2.5167336E-18
  1.3000000E+06  2.1934827E-18
  1.3250000E+06  1.9161764E-18
  1.3500000E+06  1.6776685E-18
  1.4000000E+06  1.2942708E-18
  1.4500000E+06  1.0065759E-18
  1.5000000E+06  7.8876642E-19
  1.5500000E+06  6.2247292E-19
  1.6000000E+06  4.9449995E-19
  1.6500000E+06  3.9528278E-19
  1.7000000E+06  3.1782580E-19
  1.7500000E+06  2.5697084E-19
  1.8000000E+06  2.0887107E-19
  1.8500000E+06  1.7063440E-19
  1.9000000E+06  1.4007439E-19
  1.9500000E+06  1.1553122E-19
  2.0000000E+06  9.5728121E-20
  2.0500000E+06  7.9676469E-20
  
  
#  89  16  N7  EION =  3.130000000E+02 eV   283
#  S(0) = 1.394105E+01
  2.9508788E+00  0.0000000E+00
  2.9508788E+02  0.0000000E+00
  2.9508788E+02  9.6662624E-04
  3.1300000E+02  9.6662624E-04
  3.1300319E+02  9.6662624E-04
  3.1440255E+02  9.6492329E-04
  3.1580192E+02  9.6507146E-04
  3.1720128E+02  9.6826658E-04
  3.1860064E+02  9.7313247E-04
  3.2000000E+02  9.7864635E-04
  3.2500000E+02  1.0058110E-03
  3.3000000E+02  1.0834171E-03
  3.3250000E+02  1.1590672E-03
  3.3500000E+02  1.2664493E-03
  3.4000000E+02  1.5958057E-03
  3.4250000E+02  1.8270766E-03
  3.4500000E+02  2.1069006E-03
  3.4750000E+02  2.4355131E-03
  3.5000000E+02  2.8099086E-03
  3.5500000E+02  3.6744233E-03
  3.6000000E+02  4.6535751E-03
  3.6500000E+02  5.7166524E-03
  3.7000000E+02  6.8519100E-03
  3.7500000E+02  8.0488765E-03
  3.8000000E+02  9.2831919E-03
  3.8500000E+02  1.0520313E-02
  3.9000000E+02  1.1725313E-02
  3.9500000E+02  1.2875818E-02
  4.0000000E+02  1.3960680E-02
  4.1000000E+02  1.5934863E-02
  4.1500000E+02  1.6822586E-02
  4.2000000E+02  1.7640473E-02
  4.3000000E+02  1.9042737E-02
  4.4000000E+02  2.0129454E-02
  4.5000000E+02  2.0940202E-02
  4.6000000E+02  2.1538219E-02
  4.7000000E+02  2.1965136E-02
  4.8000000E+02  2.2238115E-02
  5.0000000E+02  2.2391014E-02
  5.1250000E+02  2.2286736E-02
  5.2500000E+02  2.2088135E-02
  5.3750000E+02  2.1815044E-02
  5.5000000E+02  2.1478160E-02
  5.7500000E+02  2.0660770E-02
  6.0000000E+02  1.9734735E-02
  6.5000000E+02  1.7787168E-02
  6.7500000E+02  1.6808881E-02
  7.0000000E+02  1.5861909E-02
  7.2500000E+02  1.4947852E-02
  7.5000000E+02  1.4071323E-02
  8.0000000E+02  1.2455889E-02
  8.5000000E+02  1.1019601E-02
  9.0000000E+02  9.7553733E-03
  9.5000000E+02  8.6500907E-03
  1.0000000E+03  7.6830067E-03
  1.0500000E+03  6.8387385E-03
  1.1000000E+03  6.1019244E-03
  1.1500000E+03  5.4577088E-03
  1.2000000E+03  4.8932953E-03
  1.2500000E+03  4.3977285E-03
  1.3000000E+03  3.9617148E-03
  1.3500000E+03  3.5772903E-03
  1.4000000E+03  3.2375645E-03
  1.4500000E+03  2.9366082E-03
  1.5000000E+03  2.6693466E-03
  1.6000000E+03  2.2191341E-03
  1.7000000E+03  1.8590539E-03
  1.8000000E+03  1.5684941E-03
  1.9000000E+03  1.3320662E-03
  2.0000000E+03  1.1381752E-03
  2.1000000E+03  9.7800093E-04
  2.2000000E+03  8.4477487E-04
  2.3000000E+03  7.3325619E-04
  2.4000000E+03  6.3935255E-04
  2.5000000E+03  5.5984258E-04
  2.6000000E+03  4.9217042E-04
  2.7000000E+03  4.3429358E-04
  2.8000000E+03  3.8456862E-04
  2.9000000E+03  3.4166410E-04
  3.0000000E+03  3.0449482E-04
  3.1000000E+03  2.7217121E-04
  3.2000000E+03  2.4396000E-04
  3.4000000E+03  1.9754646E-04
  3.6000000E+03  1.6150525E-04
  3.8000000E+03  1.3319559E-04
  4.0000000E+03  1.1072622E-04
  4.2000000E+03  9.2721115E-05
  4.4000000E+03  7.8165918E-05
  4.6000000E+03  6.6304175E-05
  4.8000000E+03  5.6565199E-05
  5.0000000E+03  4.8513752E-05
  5.2500000E+03  4.0319102E-05
  5.5000000E+03  3.3746911E-05
  5.7500000E+03  2.8430886E-05
  6.0000000E+03  2.4097097E-05
  6.5000000E+03  1.7596423E-05
  6.7500000E+03  1.5149109E-05
  7.0000000E+03  1.3101390E-05
  7.2500000E+03  1.1378681E-05
  7.5000000E+03  9.9219949E-06
  7.7500000E+03  8.6843468E-06
  8.0000000E+03  7.6280591E-06
  8.2500000E+03  6.7227227E-06
  8.5000000E+03  5.9436481E-06
  9.0000000E+03  4.6872688E-06
  9.5000000E+03  3.7368708E-06
  1.0000000E+04  3.0087271E-06
  1.0500000E+04  2.4443717E-06
  1.1000000E+04  2.0023152E-06
  1.1500000E+04  1.6526785E-06
  1.2000000E+04  1.3736599E-06
  1.2500000E+04  1.1491495E-06
  1.3000000E+04  9.6711082E-07
  1.3500000E+04  8.1845711E-07
  1.4000000E+04  6.9625867E-07
  1.4500000E+04  5.9518459E-07
  1.5000000E+04  5.1109902E-07
  1.5500000E+04  4.4076695E-07
  1.6000000E+04  3.8163923E-07
  1.6500000E+04  3.3169302E-07
  1.7000000E+04  2.8931265E-07
  1.7500000E+04  2.5319955E-07
  1.8000000E+04  2.2230349E-07
  1.8500000E+04  1.9577036E-07
  1.9000000E+04  1.7290217E-07
  2.0000000E+04  1.3596727E-07
  2.1000000E+04  1.0800020E-07
  2.2000000E+04  8.6577913E-08
  2.3000000E+04  6.9994915E-08
  2.4000000E+04  5.7032789E-08
  2.5000000E+04  4.6809753E-08
  2.6000000E+04  3.8679681E-08
  2.7000000E+04  3.2163788E-08
  2.8000000E+04  2.6903634E-08
  2.9000000E+04  2.2628350E-08
  3.0000000E+04  1.9131349E-08
  3.1000000E+04  1.6253727E-08
  3.2000000E+04  1.3872373E-08
  3.3000000E+04  1.1891191E-08
  3.4000000E+04  1.0234588E-08
  3.5000000E+04  8.8427485E-09
  3.6000000E+04  7.6680640E-09
  3.7000000E+04  6.6724043E-09
  3.8000000E+04  5.8250349E-09
  3.9000000E+04  5.1010689E-09
  4.0000000E+04  4.4802565E-09
  4.2000000E+04  3.4847993E-09
  4.4000000E+04  2.7382379E-09
  4.6000000E+04  2.1716528E-09
  4.8000000E+04  1.7369843E-09
  5.0000000E+04  1.4002105E-09
  5.1250000E+04  1.2282811E-09
  5.2500000E+04  1.0803613E-09
  5.3750000E+04  9.5270058E-10
  5.5000000E+04  8.4219521E-10
  5.7500000E+04  6.6276294E-10
  6.0000000E+04  5.2612422E-10
  6.2500000E+04  4.2104947E-10
  6.5000000E+04  3.3951006E-10
  6.6250000E+04  3.0568391E-10
  6.7500000E+04  2.7569759E-10
  7.0000000E+04  2.2536329E-10
  7.2500000E+04  1.8536594E-10
  7.5000000E+04  1.5336031E-10
  7.7500000E+04  1.2757992E-10
  8.0000000E+04  1.0668437E-10
  8.2500000E+04  8.9648280E-11
  8.5000000E+04  7.5680487E-11
  8.7500000E+04  6.4167129E-11
  9.0000000E+04  5.4629049E-11
  9.2500000E+04  4.6689659E-11
  9.5000000E+04  4.0050899E-11
  9.7500000E+04  3.4475715E-11
  1.0000000E+05  2.9774566E-11
  1.0250000E+05  2.5795059E-11
  1.0500000E+05  2.2414075E-11
  1.0750000E+05  1.9531621E-11
  1.1000000E+05  1.7066054E-11
  1.1250000E+05  1.4950418E-11
  1.1500000E+05  1.3129572E-11
  1.2000000E+05  1.0197841E-11
  1.2500000E+05  7.9910412E-12
  1.3000000E+05  6.3134677E-12
  1.3500000E+05  5.0265313E-12
  1.4000000E+05  4.0308769E-12
  1.4500000E+05  3.2544288E-12
  1.5000000E+05  2.6443615E-12
  1.5500000E+05  2.1616035E-12
  1.6000000E+05  1.7770203E-12
  1.6500000E+05  1.4687007E-12
  1.7000000E+05  1.2200251E-12
  1.7500000E+05  1.0183060E-12
  1.8000000E+05  8.5379029E-13
  1.8500000E+05  7.1892821E-13
  1.9000000E+05  6.0783643E-13
  1.9500000E+05  5.1590218E-13
  2.0000000E+05  4.3948744E-13
  2.0500000E+05  3.7570659E-13
  2.1000000E+05  3.2225799E-13
  2.1500000E+05  2.7729676E-13
  2.2000000E+05  2.3933728E-13
  2.2500000E+05  2.0717756E-13
  2.3000000E+05  1.7984062E-13
  2.3500000E+05  1.5652851E-13
  2.4000000E+05  1.3658721E-13
  2.4500000E+05  1.1947889E-13
  2.5000000E+05  1.0475947E-13
  2.6000000E+05  8.1077399E-14
  2.7000000E+05  6.3275097E-14
  2.8000000E+05  4.9765670E-14
  2.9000000E+05  3.9423656E-14
  3.0000000E+05  3.1441882E-14
  3.1000000E+05  2.5235009E-14
  3.2000000E+05  2.0374050E-14
  3.3000000E+05  1.6541768E-14
  3.4000000E+05  1.3501625E-14
  3.5000000E+05  1.1075672E-14
  3.6000000E+05  9.1290097E-15
  3.7000000E+05  7.5586654E-15
  3.8000000E+05  6.2855149E-15
  3.9000000E+05  5.2483653E-15
  4.0000000E+05  4.3996070E-15
  4.1000000E+05  3.7019850E-15
  4.2000000E+05  3.1261740E-15
  4.3000000E+05  2.6489876E-15
  4.4000000E+05  2.2520094E-15
  4.5000000E+05  1.9205402E-15
  4.6000000E+05  1.6427920E-15
  4.7000000E+05  1.4092645E-15
  4.8000000E+05  1.2122744E-15
  5.0000000E+05  9.0410797E-16
  5.1250000E+05  7.5645551E-16
  5.2500000E+05  6.3522143E-16
  5.3750000E+05  5.3527043E-16
  5.5000000E+05  4.5254363E-16
  5.6250000E+05  3.8381683E-16
  5.7500000E+05  3.2651664E-16
  5.8750000E+05  2.7857975E-16
  6.0000000E+05  2.3834457E-16
  6.1250000E+05  2.0446747E-16
  6.2500000E+05  1.7585759E-16
  6.3750000E+05  1.5162587E-16
  6.5000000E+05  1.3104523E-16
  6.6250000E+05  1.1351928E-16
  6.7500000E+05  9.8556560E-17
  6.8750000E+05  8.5750703E-17
  7.0000000E+05  7.4764650E-17
  7.1250000E+05  6.5318025E-17
  7.2500000E+05  5.7176916E-17
  7.5000000E+05  4.4059642E-17
  7.7500000E+05  3.4194107E-17
  8.0000000E+05  2.6715583E-17
  8.2500000E+05  2.1004509E-17
  8.5000000E+05  1.6612988E-17
  8.7500000E+05  1.3214087E-17
  9.0000000E+05  1.0567149E-17
  9.2500000E+05  8.4936941E-18
  9.5000000E+05  6.8604093E-18
  9.7500000E+05  5.5670136E-18
  1.0000000E+06  4.5375774E-18
  1.0250000E+06  3.7142548E-18
  1.0500000E+06  3.0526982E-18
  1.0750000E+06  2.5187342E-18
  1.1000000E+06  2.0859028E-18
  1.1250000E+06  1.7336076E-18
  1.1500000E+06  1.4457362E-18
  1.1750000E+06  1.2096320E-18
  1.2000000E+06  1.0152981E-18
  1.2250000E+06  8.5479612E-19
  1.2500000E+06  7.2179739E-19
  1.2750000E+06  6.1123633E-19
  1.3000000E+06  5.1903895E-19
  1.3250000E+06  4.4191326E-19
  1.3500000E+06  3.7719995E-19
  1.3750000E+06  3.2274387E-19
  1.4000000E+06  2.7679185E-19
  1.4250000E+06  2.3791247E-19
  1.4500000E+06  2.0493567E-19
  1.4750000E+06  1.7690875E-19
  1.5000000E+06  1.5304309E-19
  1.5250000E+06  1.3268149E-19
  1.5500000E+06  1.1527559E-19
  1.6000000E+06  8.7572798E-20
  
  
#  89  20  O4  EION =  8.800000000E+01 eV   297
#  S(0) = 6.457516E+00
  4.4000000E-01  0.0000000E+00
  4.4000000E+01  0.0000000E+00
  4.4000000E+01  9.1072271E-02
  8.8000000E+01  9.1072271E-02
  8.8000000E+01  1.6153181E-02
  8.8002721E+01  1.6153181E-02
  8.8090187E+01  1.6636879E-02
  8.8177653E+01  1.7114485E-02
  8.8265119E+01  1.7586170E-02
  8.8352585E+01  1.8052097E-02
  8.8527517E+01  1.8967270E-02
  8.8702449E+01  1.9861099E-02
  8.9052313E+01  2.1588325E-02
  8.9402177E+01  2.3239463E-02
  9.0101905E+01  2.6325587E-02
  9.0801633E+01  2.9127186E-02
  9.2201088E+01  3.3823955E-02
  9.3600544E+01  3.7185994E-02
  9.4300272E+01  3.8340005E-02
  9.5000000E+01  3.9149969E-02
  9.6250000E+01  3.9809275E-02
  9.7500000E+01  3.9619452E-02
  9.8750000E+01  3.8800961E-02
  1.0000000E+02  3.7566681E-02
  1.0125000E+02  3.6092910E-02
  1.0250000E+02  3.4510212E-02
  1.0375000E+02  3.2906707E-02
  1.0500000E+02  3.1336790E-02
  1.0625000E+02  2.9830897E-02
  1.0750000E+02  2.8402899E-02
  1.0875000E+02  2.7056901E-02
  1.1000000E+02  2.5790676E-02
  1.1250000E+02  2.3476011E-02
  1.1500000E+02  2.1408157E-02
  1.1750000E+02  1.9540357E-02
  1.2000000E+02  1.7838473E-02
  1.2500000E+02  1.4854266E-02
  1.3000000E+02  1.2363590E-02
  1.3500000E+02  1.0313761E-02
  1.4000000E+02  8.6458992E-03
  1.4500000E+02  7.2929491E-03
  1.5000000E+02  6.1905929E-03
  1.5500000E+02  5.2850453E-03
  1.6000000E+02  4.5345981E-03
  1.6500000E+02  3.9086599E-03
  1.7000000E+02  3.3843332E-03
  1.7500000E+02  2.9445568E-03
  1.8000000E+02  2.5754380E-03
  1.8500000E+02  2.2658077E-03
  1.9000000E+02  2.0060164E-03
  1.9500000E+02  1.7880458E-03
  2.0000000E+02  1.6050251E-03
  2.0500000E+02  1.4512604E-03
  2.1000000E+02  1.3220044E-03
  2.1500000E+02  1.2132909E-03
  2.2000000E+02  1.1218610E-03
  2.2500000E+02  1.0450242E-03
  2.3000000E+02  9.8053247E-04
  2.4000000E+02  8.8127585E-04
  2.4500000E+02  8.4367550E-04
  2.5000000E+02  8.1251975E-04
  2.5500000E+02  7.8684339E-04
  2.6000000E+02  7.6587671E-04
  2.7000000E+02  7.3546774E-04
  2.8000000E+02  7.1665843E-04
  2.9000000E+02  7.0614511E-04
  3.0000000E+02  7.0133677E-04
  3.1000000E+02  7.0029815E-04
  3.2000000E+02  7.0174489E-04
  3.4000000E+02  7.0881948E-04
  3.6000000E+02  7.1788106E-04
  3.8000000E+02  7.2625564E-04
  4.0000000E+02  7.3247801E-04
  4.2000000E+02  7.3599996E-04
  4.4000000E+02  7.3698580E-04
  4.6000000E+02  7.3557508E-04
  4.8000000E+02  7.3185381E-04
  5.0000000E+02  7.2606910E-04
  5.2500000E+02  7.1652902E-04
  5.5000000E+02  7.0496472E-04
  5.7500000E+02  6.9174811E-04
  6.0000000E+02  6.7723235E-04
  6.5000000E+02  6.4584707E-04
  6.7500000E+02  6.2951604E-04
  7.0000000E+02  6.1297419E-04
  7.2500000E+02  5.9635492E-04
  7.5000000E+02  5.7980027E-04
  8.0000000E+02  5.4731388E-04
  8.5000000E+02  5.1604826E-04
  9.0000000E+02  4.8624345E-04
  9.5000000E+02  4.5804848E-04
  1.0000000E+03  4.3152660E-04
  1.0500000E+03  4.0667624E-04
  1.1000000E+03  3.8345205E-04
  1.1500000E+03  3.6177601E-04
  1.2000000E+03  3.4155813E-04
  1.2500000E+03  3.2270621E-04
  1.3000000E+03  3.0512881E-04
  1.3500000E+03  2.8873671E-04
  1.4000000E+03  2.7344428E-04
  1.4500000E+03  2.5917053E-04
  1.5000000E+03  2.4583945E-04
  1.6000000E+03  2.2172544E-04
  1.7000000E+03  2.0059417E-04
  1.8000000E+03  1.8201353E-04
  1.9000000E+03  1.6561910E-04
  2.0000000E+03  1.5110382E-04
  2.1000000E+03  1.3820934E-04
  2.2000000E+03  1.2671758E-04
  2.3000000E+03  1.1644421E-04
  2.4000000E+03  1.0723286E-04
  2.5000000E+03  9.8950360E-05
  2.6000000E+03  9.1483059E-05
  2.7000000E+03  8.4733500E-05
  2.8000000E+03  7.8617861E-05
  2.9000000E+03  7.3063809E-05
  3.0000000E+03  6.8008745E-05
  3.1000000E+03  6.3398265E-05
  3.2000000E+03  5.9184913E-05
  3.4000000E+03  5.1788552E-05
  3.6000000E+03  4.5544343E-05
  3.8000000E+03  4.0238303E-05
  4.0000000E+03  3.5702397E-05
  4.2000000E+03  3.1803396E-05
  4.4000000E+03  2.8434759E-05
  4.6000000E+03  2.5510515E-05
  4.8000000E+03  2.2960789E-05
  5.0000000E+03  2.0728399E-05
  5.2500000E+03  1.8313222E-05
  5.5000000E+03  1.6246249E-05
  5.7500000E+03  1.4467973E-05
  6.0000000E+03  1.2930578E-05
  6.5000000E+03  1.0430759E-05
  6.7500000E+03  9.4108956E-06
  7.0000000E+03  8.5144054E-06
  7.2500000E+03  7.7235581E-06
  7.5000000E+03  7.0235584E-06
  7.7500000E+03  6.4020022E-06
  8.0000000E+03  5.8484404E-06
  8.2500000E+03  5.3540283E-06
  8.5000000E+03  4.9112500E-06
  9.0000000E+03  4.1558676E-06
  9.5000000E+03  3.5411691E-06
  1.0000000E+04  3.0365815E-06
  1.0500000E+04  2.6190768E-06
  1.1000000E+04  2.2711008E-06
  1.1500000E+04  1.9791245E-06
  1.2000000E+04  1.7326164E-06
  1.2500000E+04  1.5233000E-06
  1.3000000E+04  1.3446144E-06
  1.3500000E+04  1.1913179E-06
  1.4000000E+04  1.0591910E-06
  1.4500000E+04  9.4481316E-07
  1.5000000E+04  8.4539437E-07
  1.5500000E+04  7.5864481E-07
  1.6000000E+04  6.8267449E-07
  1.6500000E+04  6.1591497E-07
  1.7000000E+04  5.5705843E-07
  1.7500000E+04  5.0500919E-07
  1.8000000E+04  4.5884497E-07
  1.8500000E+04  4.1778620E-07
  1.9000000E+04  3.8117137E-07
  1.9500000E+04  3.4843698E-07
  2.0000000E+04  3.1910126E-07
  2.0500000E+04  2.9275083E-07
  2.1000000E+04  2.6902982E-07
  2.2000000E+04  2.2828784E-07
  2.3000000E+04  1.9487397E-07
  2.4000000E+04  1.6727015E-07
  2.5000000E+04  1.4431233E-07
  2.6000000E+04  1.2509933E-07
  2.7000000E+04  1.0892700E-07
  2.8000000E+04  9.5240412E-08
  2.9000000E+04  8.3598876E-08
  3.0000000E+04  7.3649844E-08
  3.1000000E+04  6.5109335E-08
  3.2000000E+04  5.7747134E-08
  3.3000000E+04  5.1375504E-08
  3.4000000E+04  4.5840490E-08
  3.5000000E+04  4.1015175E-08
  3.6000000E+04  3.6794385E-08
  3.7000000E+04  3.3090562E-08
  3.8000000E+04  2.9830493E-08
  3.9000000E+04  2.6952696E-08
  4.0000000E+04  2.4405321E-08
  4.1000000E+04  2.2144474E-08
  4.2000000E+04  2.0132864E-08
  4.3000000E+04  1.8338695E-08
  4.4000000E+04  1.6734770E-08
  4.6000000E+04  1.4007504E-08
  4.8000000E+04  1.1800313E-08
  5.0000000E+04  1.0000228E-08
  5.1250000E+04  9.0429812E-09
  5.2500000E+04  8.1942425E-09
  5.3750000E+04  7.4398305E-09
  5.5000000E+04  6.7676577E-09
  5.7500000E+04  5.6301558E-09
  5.8750000E+04  5.1483286E-09
  6.0000000E+04  4.7153189E-09
  6.2500000E+04  3.9736951E-09
  6.5000000E+04  3.3680597E-09
  6.7500000E+04  2.8700966E-09
  7.0000000E+04  2.4580557E-09
  7.2500000E+04  2.1150846E-09
  7.5000000E+04  1.8280166E-09
  7.7500000E+04  1.5864841E-09
  8.0000000E+04  1.3822649E-09
  8.2500000E+04  1.2087942E-09
  8.5000000E+04  1.0607973E-09
  8.7500000E+04  9.3401020E-10
  9.0000000E+04  8.2496678E-10
  9.2500000E+04  7.3083409E-10
  9.5000000E+04  6.4928529E-10
  9.7500000E+04  5.7839997E-10
  1.0000000E+05  5.1658583E-10
  1.0250000E+05  4.6251683E-10
  1.0500000E+05  4.1508412E-10
  1.0750000E+05  3.7335680E-10
  1.1000000E+05  3.3655035E-10
  1.1250000E+05  3.0400131E-10
  1.1500000E+05  2.7514660E-10
  1.1750000E+05  2.4950666E-10
  1.2000000E+05  2.2667177E-10
  1.2250000E+05  2.0629081E-10
  1.2500000E+05  1.8806203E-10
  1.3000000E+05  1.5705597E-10
  1.3500000E+05  1.3196550E-10
  1.4000000E+05  1.1151722E-10
  1.4500000E+05  9.4741376E-11
  1.5000000E+05  8.0892732E-11
  1.5500000E+05  6.9393762E-11
  1.6000000E+05  5.9793338E-11
  1.6500000E+05  5.1736474E-11
  1.7000000E+05  4.4941956E-11
  1.7500000E+05  3.9185545E-11
  1.8000000E+05  3.4287307E-11
  1.8500000E+05  3.0102026E-11
  1.9000000E+05  2.6511858E-11
  1.9500000E+05  2.3420672E-11
  2.0000000E+05  2.0749647E-11
  2.0500000E+05  1.8433850E-11
  2.1000000E+05  1.6419547E-11
  2.1500000E+05  1.4662078E-11
  2.2000000E+05  1.3124170E-11
  2.2500000E+05  1.1774594E-11
  2.3000000E+05  1.0587082E-11
  2.3500000E+05  9.5394630E-12
  2.4000000E+05  8.6129583E-12
  2.4500000E+05  7.7916083E-12
  2.5000000E+05  7.0618068E-12
  2.5500000E+05  6.4119179E-12
  2.6000000E+05  5.8319613E-12
  2.6500000E+05  5.3133522E-12
  2.7000000E+05  4.8486863E-12
  2.8000000E+05  4.0564206E-12
  2.9000000E+05  3.4134201E-12
  3.0000000E+05  2.8880208E-12
  3.1000000E+05  2.4559880E-12
  3.2000000E+05  2.0986142E-12
  3.3000000E+05  1.8013425E-12
  3.4000000E+05  1.5527623E-12
  3.5000000E+05  1.3438653E-12
  3.6000000E+05  1.1674913E-12
  3.7000000E+05  1.0179145E-12
  3.8000000E+05  8.9052900E-13
  3.9000000E+05  7.8160884E-13
  4.0000000E+05  6.8812357E-13
  4.1000000E+05  6.0759588E-13
  4.2000000E+05  5.3799100E-13
  4.3000000E+05  4.7762995E-13
  4.4000000E+05  4.2512117E-13
  4.5000000E+05  3.7930638E-13
  4.6000000E+05  3.3921767E-13
  4.7000000E+05  3.0404321E-13
  4.8000000E+05  2.7309948E-13
  5.0000000E+05  2.2168232E-13
  5.1250000E+05  1.9534466E-13
  5.2500000E+05  1.7262274E-13
  5.3750000E+05  1.5295520E-13
  5.5000000E+05  1.3587758E-13
  5.7500000E+05  1.0801208E-13
  5.8750000E+05  9.6632521E-14
  6.0000000E+05  8.6638624E-14
  6.1250000E+05  7.7839282E-14
  6.2500000E+05  7.0072858E-14
  6.3750000E+05  6.3202229E-14
  6.5000000E+05  5.7110535E-14
  6.6250000E+05  5.1697875E-14
  6.7500000E+05  4.6878605E-14
  6.8750000E+05  4.2579098E-14
  7.0000000E+05  3.8735744E-14
  7.2500000E+05  3.2204395E-14
  7.5000000E+05  2.6926590E-14
  7.7500000E+05  2.2632377E-14
  8.0000000E+05  1.9117709E-14
  8.2500000E+05  1.6226958E-14
  8.5000000E+05  1.3838111E-14
  
  
#  89  21  O5  EION =  8.300000000E+01 eV   298
#  S(0) = 9.648539E+00
  4.1500000E-01  0.0000000E+00
  4.1500000E+01  0.0000000E+00
  4.1500000E+01  1.4400376E-01
  8.3000000E+01  1.4400376E-01
  8.3000000E+01  2.8976803E-02
  8.3002721E+01  2.8976803E-02
  8.3090187E+01  2.9812248E-02
  8.3177653E+01  3.0628952E-02
  8.3265119E+01  3.1427863E-02
  8.3352585E+01  3.2209859E-02
  8.3527517E+01  3.3726248E-02
  8.3702449E+01  3.5183809E-02
  8.4052313E+01  3.7940895E-02
  8.4402177E+01  4.0511079E-02
  8.5101905E+01  4.5167647E-02
  8.5801633E+01  4.9250064E-02
  8.7201088E+01  5.5803507E-02
  8.8600544E+01  6.0201578E-02
  8.9300272E+01  6.1594010E-02
  9.0000000E+01  6.2472517E-02
  9.1250000E+01  6.2882256E-02
  9.2500000E+01  6.2058644E-02
  9.3750000E+01  6.0337176E-02
  9.5000000E+01  5.8037226E-02
  9.6250000E+01  5.5421816E-02
  9.7500000E+01  5.2684894E-02
  9.8750000E+01  4.9956390E-02
  1.0000000E+02  4.7315261E-02
  1.0125000E+02  4.4804259E-02
  1.0250000E+02  4.2441197E-02
  1.0375000E+02  4.0229216E-02
  1.0500000E+02  3.8162136E-02
  1.0750000E+02  3.4419943E-02
  1.1000000E+02  3.1120018E-02
  1.1250000E+02  2.8177251E-02
  1.1500000E+02  2.5528327E-02
  1.2000000E+02  2.0957318E-02
  1.2500000E+02  1.7211019E-02
  1.3000000E+02  1.4173838E-02
  1.3500000E+02  1.1736059E-02
  1.4000000E+02  9.7853549E-03
  1.4500000E+02  8.2188361E-03
  1.5000000E+02  6.9518586E-03
  1.5500000E+02  5.9189843E-03
  1.6000000E+02  5.0718204E-03
  1.6500000E+02  4.3739125E-03
  1.7000000E+02  3.7980184E-03
  1.7500000E+02  3.3222852E-03
  1.8000000E+02  2.9295099E-03
  1.8500000E+02  2.6052307E-03
  1.9000000E+02  2.3377890E-03
  1.9500000E+02  2.1173940E-03
  2.0000000E+02  1.9359751E-03
  2.0500000E+02  1.7869408E-03
  2.1000000E+02  1.6648167E-03
  2.2000000E+02  1.4834683E-03
  2.2500000E+02  1.4174511E-03
  2.3000000E+02  1.3641057E-03
  2.3500000E+02  1.3212637E-03
  2.4000000E+02  1.2872219E-03
  2.5000000E+02  1.2398391E-03
  2.6000000E+02  1.2129964E-03
  2.7000000E+02  1.2003927E-03
  2.8000000E+02  1.1973655E-03
  2.9000000E+02  1.2004985E-03
  3.0000000E+02  1.2071586E-03
  3.1000000E+02  1.2154739E-03
  3.2000000E+02  1.2244073E-03
  3.4000000E+02  1.2413980E-03
  3.6000000E+02  1.2547005E-03
  3.8000000E+02  1.2627468E-03
  4.0000000E+02  1.2649792E-03
  4.2000000E+02  1.2618133E-03
  4.4000000E+02  1.2541110E-03
  4.6000000E+02  1.2424445E-03
  4.8000000E+02  1.2272706E-03
  5.0000000E+02  1.2092606E-03
  5.2500000E+02  1.1838400E-03
  5.5000000E+02  1.1560509E-03
  5.7500000E+02  1.1264704E-03
  6.0000000E+02  1.0956817E-03
  6.5000000E+02  1.0327974E-03
  6.7500000E+02  1.0014003E-03
  7.0000000E+02  9.7027842E-04
  7.2500000E+02  9.3959729E-04
  7.5000000E+02  9.0953393E-04
  8.0000000E+02  8.5173302E-04
  8.5000000E+02  7.9732792E-04
  9.0000000E+02  7.4640300E-04
  9.5000000E+02  6.9896308E-04
  1.0000000E+03  6.5491913E-04
  1.0500000E+03  6.1411715E-04
  1.1000000E+03  5.7636271E-04
  1.1500000E+03  5.4143391E-04
  1.2000000E+03  5.0911098E-04
  1.2500000E+03  4.7918661E-04
  1.3000000E+03  4.5146676E-04
  1.3500000E+03  4.2577048E-04
  1.4000000E+03  4.0193015E-04
  1.4500000E+03  3.7979168E-04
  1.5000000E+03  3.5921368E-04
  1.6000000E+03  3.2223142E-04
  1.7000000E+03  2.9007856E-04
  1.8000000E+03  2.6200551E-04
  1.9000000E+03  2.3739288E-04
  2.0000000E+03  2.1572752E-04
  2.1000000E+03  1.9658360E-04
  2.2000000E+03  1.7960601E-04
  2.3000000E+03  1.6449766E-04
  2.4000000E+03  1.5100880E-04
  2.5000000E+03  1.3892855E-04
  2.6000000E+03  1.2807820E-04
  2.7000000E+03  1.1830555E-04
  2.8000000E+03  1.0948048E-04
  2.9000000E+03  1.0149135E-04
  3.0000000E+03  9.4242063E-05
  3.1000000E+03  8.7649486E-05
  3.2000000E+03  8.1641449E-05
  3.4000000E+03  7.1135402E-05
  3.6000000E+03  6.2309411E-05
  3.8000000E+03  5.4843639E-05
  4.0000000E+03  4.8488565E-05
  4.2000000E+03  4.3047580E-05
  4.4000000E+03  3.8364344E-05
  4.6000000E+03  3.4313346E-05
  4.8000000E+03  3.0793061E-05
  5.0000000E+03  2.7720773E-05
  5.2500000E+03  2.4408248E-05
  5.5000000E+03  2.1583554E-05
  5.7500000E+03  1.9161740E-05
  6.0000000E+03  1.7074834E-05
  6.5000000E+03  1.3696845E-05
  6.7500000E+03  1.2324878E-05
  7.0000000E+03  1.1122216E-05
  7.2500000E+03  1.0064107E-05
  7.5000000E+03  9.1299599E-06
  7.7500000E+03  8.3025612E-06
  8.0000000E+03  7.5674517E-06
  8.2500000E+03  6.9124259E-06
  8.5000000E+03  6.3271393E-06
  9.0000000E+03  5.3318521E-06
  9.5000000E+03  4.5253157E-06
  1.0000000E+04  3.8658850E-06
  1.0500000E+04  3.3223278E-06
  1.1000000E+04  2.8709326E-06
  1.1500000E+04  2.4934957E-06
  1.2000000E+04  2.1758981E-06
  1.2500000E+04  1.9070830E-06
  1.3000000E+04  1.6783155E-06
  1.3500000E+04  1.4826394E-06
  1.4000000E+04  1.3144725E-06
  1.4500000E+04  1.1693036E-06
  1.5000000E+04  1.0434632E-06
  1.5500000E+04  9.3394839E-07
  1.6000000E+04  8.3828727E-07
  1.6500000E+04  7.5443386E-07
  1.7000000E+04  6.8068653E-07
  1.7500000E+04  6.1562319E-07
  1.8000000E+04  5.5804972E-07
  1.8500000E+04  5.0695910E-07
  1.9000000E+04  4.6149880E-07
  2.0000000E+04  3.8467710E-07
  2.1000000E+04  3.2296279E-07
  2.2000000E+04  2.7294773E-07
  2.3000000E+04  2.3208665E-07
  2.4000000E+04  1.9845619E-07
  2.5000000E+04  1.7058693E-07
  2.6000000E+04  1.4734522E-07
  2.7000000E+04  1.2784828E-07
  2.8000000E+04  1.1140268E-07
  2.9000000E+04  9.7459470E-08
  3.0000000E+04  8.5580857E-08
  3.1000000E+04  7.5415243E-08
  3.2000000E+04  6.6678435E-08
  3.3000000E+04  5.9139329E-08
  3.4000000E+04  5.2608943E-08
  3.5000000E+04  4.6931900E-08
  3.6000000E+04  4.1979785E-08
  3.7000000E+04  3.7645966E-08
  3.8000000E+04  3.3841511E-08
  3.9000000E+04  3.0491926E-08
  4.0000000E+04  2.7534536E-08
  4.1000000E+04  2.4916409E-08
  4.2000000E+04  2.2592684E-08
  4.3000000E+04  2.0525202E-08
  4.4000000E+04  1.8681391E-08
  4.6000000E+04  1.5557129E-08
  4.8000000E+04  1.3040313E-08
  5.0000000E+04  1.0996949E-08
  5.1250000E+04  9.9142701E-09
  5.2500000E+04  8.9569178E-09
  5.3750000E+04  8.1082381E-09
  5.5000000E+04  7.3540702E-09
  5.7500000E+04  6.0826910E-09
  5.8750000E+04  5.5462622E-09
  6.0000000E+04  5.0654010E-09
  6.2500000E+04  4.2448480E-09
  6.5000000E+04  3.5780480E-09
  6.7500000E+04  3.0324433E-09
  7.0000000E+04  2.5831294E-09
  7.2500000E+04  2.2108876E-09
  7.5000000E+04  1.9007621E-09
  7.7500000E+04  1.6410227E-09
  8.0000000E+04  1.4224016E-09
  8.2500000E+04  1.2375270E-09
  8.5000000E+04  1.0804979E-09
  8.7500000E+04  9.4656191E-10
  9.0000000E+04  8.3186924E-10
  9.2500000E+04  7.3328473E-10
  9.5000000E+04  6.4824261E-10
  9.7500000E+04  5.7463275E-10
  1.0000000E+05  5.1071162E-10
  1.0250000E+05  4.5503216E-10
  1.0500000E+05  4.0638847E-10
  1.0750000E+05  3.6377158E-10
  1.1000000E+05  3.2633402E-10
  1.1250000E+05  2.9336145E-10
  1.1500000E+05  2.6424954E-10
  1.1750000E+05  2.3848529E-10
  1.2000000E+05  2.1563180E-10
  1.2250000E+05  1.9531582E-10
  1.2500000E+05  1.7721760E-10
  1.3000000E+05  1.4661362E-10
  1.3500000E+05  1.2204427E-10
  1.4000000E+05  1.0217827E-10
  1.4500000E+05  8.6007750E-11
  1.5000000E+05  7.2762840E-11
  1.5500000E+05  6.1850486E-11
  1.6000000E+05  5.2810170E-11
  1.6500000E+05  4.5281649E-11
  1.7000000E+05  3.8981247E-11
  1.7500000E+05  3.3684102E-11
  1.8000000E+05  2.9210809E-11
  1.8500000E+05  2.5417424E-11
  1.9000000E+05  2.2187834E-11
  1.9500000E+05  1.9427880E-11
  2.0000000E+05  1.7060805E-11
  2.0500000E+05  1.5023738E-11
  2.1000000E+05  1.3264958E-11
  2.1500000E+05  1.1741722E-11
  2.2000000E+05  1.0418567E-11
  2.2500000E+05  9.2659429E-12
  2.3000000E+05  8.2591382E-12
  2.3500000E+05  7.3774114E-12
  2.4000000E+05  6.6032922E-12
  2.4500000E+05  5.9220162E-12
  2.5000000E+05  5.3210658E-12
  2.5500000E+05  4.7897955E-12
  2.6000000E+05  4.3191239E-12
  2.6500000E+05  3.9012824E-12
  2.7000000E+05  3.5296066E-12
  2.8000000E+05  2.9026134E-12
  2.9000000E+05  2.4010683E-12
  3.0000000E+05  1.9971491E-12
  3.1000000E+05  1.6697853E-12
  3.2000000E+05  1.4028859E-12
  3.3000000E+05  1.1840642E-12
  3.4000000E+05  1.0037122E-12
  3.5000000E+05  8.5432512E-13
  3.6000000E+05  7.3000108E-13
  3.7000000E+05  6.2607103E-13
  3.8000000E+05  5.3881981E-13
  3.9000000E+05  4.6527467E-13
  4.0000000E+05  4.0304376E-13
  4.1000000E+05  3.5019311E-13
  4.2000000E+05  3.0515167E-13
  4.3000000E+05  2.6663733E-13
  4.4000000E+05  2.3359908E-13
  4.5000000E+05  2.0517149E-13
  4.6000000E+05  1.8063935E-13
  4.7000000E+05  1.5940939E-13
  4.8000000E+05  1.4098762E-13
  5.0000000E+05  1.1098443E-13
  5.1250000E+05  9.5956385E-14
  5.2500000E+05  8.3208273E-14
  5.3750000E+05  7.2357443E-14
  5.5000000E+05  6.3091523E-14
  5.6250000E+05  5.5154381E-14
  5.7500000E+05  4.8335168E-14
  5.8750000E+05  4.2459670E-14
  6.0000000E+05  3.7383408E-14
  6.1250000E+05  3.2986124E-14
  6.2500000E+05  2.9167463E-14
  6.3750000E+05  2.5843436E-14
  6.5000000E+05  2.2943365E-14
  6.6250000E+05  2.0407590E-14
  6.7500000E+05  1.8185609E-14
  6.8750000E+05  1.6234558E-14
  7.0000000E+05  1.4517845E-14
  7.1250000E+05  1.3004126E-14
  7.2500000E+05  1.1666679E-14
  7.3750000E+05  1.0482671E-14
  7.5000000E+05  9.4325402E-15
  7.6250000E+05  8.4994776E-15
  7.7500000E+05  7.6690265E-15
  8.0000000E+05  6.2686664E-15
  8.2500000E+05  5.1516875E-15
  8.5000000E+05  4.2567143E-15
  
  
#  89  24  P1  EION =  4.500000000E+01 eV   243
#  S(0) = 2.257791E-01
  4.0020162E-01  0.0000000E+00
  4.0020162E+01  0.0000000E+00
  4.0020162E+01  2.8160202E-03
  4.5000000E+01  2.8160202E-03
  4.5002721E+01  2.8160202E-03
  4.5202177E+01  2.7652043E-03
  4.5401633E+01  2.7154512E-03
  4.5601088E+01  2.6667609E-03
  4.5800544E+01  2.6191310E-03
  4.6000000E+01  2.5725562E-03
  4.7000000E+01  2.3546474E-03
  4.8000000E+01  2.1615581E-03
  4.9000000E+01  1.9912292E-03
  5.0000000E+01  1.8413559E-03
  5.1250000E+01  1.6792549E-03
  5.2500000E+01  1.5412446E-03
  5.3750000E+01  1.4235339E-03
  5.5000000E+01  1.3228460E-03
  5.7500000E+01  1.1618541E-03
  5.8750000E+01  1.0972584E-03
  6.0000000E+01  1.0409859E-03
  6.1250000E+01  9.9168656E-04
  6.2500000E+01  9.4823881E-04
  6.3750000E+01  9.0971466E-04
  6.5000000E+01  8.7534476E-04
  6.7500000E+01  8.1663159E-04
  7.0000000E+01  7.6822327E-04
  7.2500000E+01  7.2747917E-04
  7.5000000E+01  6.9259840E-04
  7.7500000E+01  6.6234249E-04
  8.0000000E+01  6.3584474E-04
  8.2500000E+01  6.1247265E-04
  8.5000000E+01  5.9174853E-04
  9.0000000E+01  5.5677332E-04
  9.5000000E+01  5.2850627E-04
  1.0000000E+02  5.0510502E-04
  1.0500000E+02  4.8513149E-04
  1.1000000E+02  4.6749324E-04
  1.1500000E+02  4.5141550E-04
  1.2000000E+02  4.3640172E-04
  1.2500000E+02  4.2216349E-04
  1.3000000E+02  4.0857498E-04
  1.3500000E+02  3.9558880E-04
  1.4000000E+02  3.8320793E-04
  1.4500000E+02  3.7143981E-04
  1.5000000E+02  3.6027457E-04
  1.6000000E+02  3.3965291E-04
  1.7000000E+02  3.2098478E-04
  1.8000000E+02  3.0387050E-04
  1.9000000E+02  2.8800264E-04
  2.0000000E+02  2.7325020E-04
  2.1000000E+02  2.5955826E-04
  2.2000000E+02  2.4691572E-04
  2.3000000E+02  2.3526549E-04
  2.4000000E+02  2.2451225E-04
  2.5000000E+02  2.1455298E-04
  2.6000000E+02  2.0527435E-04
  2.7000000E+02  1.9658891E-04
  2.8000000E+02  1.8844944E-04
  2.9000000E+02  1.8082003E-04
  3.0000000E+02  1.7366849E-04
  3.1000000E+02  1.6696807E-04
  3.2000000E+02  1.6069174E-04
  3.4000000E+02  1.4926556E-04
  3.6000000E+02  1.3908564E-04
  3.8000000E+02  1.2995300E-04
  4.0000000E+02  1.2174224E-04
  4.2000000E+02  1.1434260E-04
  4.4000000E+02  1.0765553E-04
  4.6000000E+02  1.0158281E-04
  4.8000000E+02  9.6033502E-05
  5.0000000E+02  9.0941676E-05
  5.2500000E+02  8.5158409E-05
  5.5000000E+02  7.9952696E-05
  5.7500000E+02  7.5241061E-05
  6.0000000E+02  7.0950097E-05
  6.5000000E+02  6.3440423E-05
  6.7500000E+02  6.0151836E-05
  7.0000000E+02  5.7127778E-05
  7.2500000E+02  5.4336537E-05
  7.5000000E+02  5.1751915E-05
  8.0000000E+02  4.7126454E-05
  8.5000000E+02  4.3122288E-05
  9.0000000E+02  3.9630679E-05
  9.5000000E+02  3.6563833E-05
  1.0000000E+03  3.3853670E-05
  1.0500000E+03  3.1445877E-05
  1.1000000E+03  2.9296684E-05
  1.1500000E+03  2.7370158E-05
  1.2000000E+03  2.5636198E-05
  1.2500000E+03  2.4069445E-05
  1.3000000E+03  2.2648624E-05
  1.3500000E+03  2.1355764E-05
  1.4000000E+03  2.0175609E-05
  1.4500000E+03  1.9095148E-05
  1.5000000E+03  1.8103252E-05
  1.6000000E+03  1.6348075E-05
  1.7000000E+03  1.4847405E-05
  1.8000000E+03  1.3553290E-05
  1.9000000E+03  1.2428657E-05
  2.0000000E+03  1.1444464E-05
  2.1000000E+03  1.0577695E-05
  2.2000000E+03  9.8098865E-06
  2.3000000E+03  9.1261259E-06
  2.4000000E+03  8.5142423E-06
  2.5000000E+03  7.9642283E-06
  2.6000000E+03  7.4677853E-06
  2.7000000E+03  7.0179777E-06
  2.8000000E+03  6.6089788E-06
  2.9000000E+03  6.2358644E-06
  3.0000000E+03  5.8944490E-06
  3.1000000E+03  5.5811512E-06
  3.2000000E+03  5.2928897E-06
  3.4000000E+03  4.7811588E-06
  3.6000000E+03  4.3418254E-06
  3.8000000E+03  3.9615592E-06
  4.0000000E+03  3.6300121E-06
  4.2000000E+03  3.3390524E-06
  4.4000000E+03  3.0822081E-06
  4.6000000E+03  2.8542608E-06
  4.8000000E+03  2.6509589E-06
  5.0000000E+03  2.4688154E-06
  5.2500000E+03  2.2665515E-06
  5.5000000E+03  2.0882938E-06
  5.7500000E+03  1.9303476E-06
  6.0000000E+03  1.7897107E-06
  6.5000000E+03  1.5509432E-06
  6.7500000E+03  1.4490836E-06
  7.0000000E+03  1.3569207E-06
  7.2500000E+03  1.2732539E-06
  7.5000000E+03  1.1970633E-06
  8.0000000E+03  1.0637544E-06
  8.5000000E+03  9.5140226E-07
  9.0000000E+03  8.5582204E-07
  9.5000000E+03  7.7382158E-07
  1.0000000E+04  7.0293440E-07
  1.0500000E+04  6.4123382E-07
  1.1000000E+04  5.8719604E-07
  1.1500000E+04  5.3960122E-07
  1.2000000E+04  4.9746281E-07
  1.2500000E+04  4.5997686E-07
  1.3000000E+04  4.2648275E-07
  1.3500000E+04  3.9643348E-07
  1.4000000E+04  3.6937302E-07
  1.4500000E+04  3.4491897E-07
  1.5000000E+04  3.2274851E-07
  1.5500000E+04  3.0258738E-07
  1.6000000E+04  2.8420117E-07
  1.6500000E+04  2.6738852E-07
  1.7000000E+04  2.5197585E-07
  1.8000000E+04  2.2476907E-07
  1.9000000E+04  2.0159665E-07
  2.0000000E+04  1.8170429E-07
  2.1000000E+04  1.6450581E-07
  2.2000000E+04  1.4954015E-07
  2.3000000E+04  1.3644059E-07
  2.4000000E+04  1.2491242E-07
  2.5000000E+04  1.1471681E-07
  2.6000000E+04  1.0565848E-07
  2.7000000E+04  9.7576532E-08
  2.8000000E+04  9.0337516E-08
  2.9000000E+04  8.3830097E-08
  3.0000000E+04  7.7960713E-08
  3.1000000E+04  7.2650204E-08
  3.2000000E+04  6.7831214E-08
  3.3000000E+04  6.3446141E-08
  3.4000000E+04  5.9445520E-08
  3.5000000E+04  5.5786692E-08
  3.6000000E+04  5.2432725E-08
  3.8000000E+04  4.6515014E-08
  4.0000000E+04  4.1480925E-08
  4.2000000E+04  3.7167217E-08
  4.4000000E+04  3.3446297E-08
  4.6000000E+04  3.0217275E-08
  4.8000000E+04  2.7399565E-08
  5.0000000E+04  2.4928229E-08
  5.2500000E+04  2.2246658E-08
  5.5000000E+04  1.9941807E-08
  5.7500000E+04  1.7948540E-08
  5.8750000E+04  1.7052119E-08
  6.0000000E+04  1.6215009E-08
  6.2500000E+04  1.4699555E-08
  6.5000000E+04  1.3368424E-08
  6.7500000E+04  1.2194038E-08
  7.0000000E+04  1.1153697E-08
  7.2500000E+04  1.0228580E-08
  7.5000000E+04  9.4029908E-09
  7.7500000E+04  8.6637619E-09
  8.0000000E+04  7.9997949E-09
  8.2500000E+04  7.4016902E-09
  8.5000000E+04  6.8614354E-09
  8.7500000E+04  6.3721689E-09
  9.0000000E+04  5.9279906E-09
  9.2500000E+04  5.5238072E-09
  9.5000000E+04  5.1552047E-09
  1.0000000E+05  4.5098756E-09
  1.0500000E+05  3.9667346E-09
  1.1000000E+05  3.5063158E-09
  1.1500000E+05  3.1134691E-09
  1.2000000E+05  2.7762802E-09
  1.2500000E+05  2.4852716E-09
  1.3000000E+05  2.2328324E-09
  1.3500000E+05  2.0128061E-09
  1.4000000E+05  1.8201803E-09
  1.4500000E+05  1.6508505E-09
  1.5000000E+05  1.5014299E-09
  1.5500000E+05  1.3691037E-09
  1.6000000E+05  1.2515191E-09
  1.6500000E+05  1.1466994E-09
  1.7000000E+05  1.0529761E-09
  1.7500000E+05  9.6893490E-10
  1.8000000E+05  8.9337173E-10
  1.8500000E+05  8.2525715E-10
  1.9000000E+05  7.6370725E-10
  1.9500000E+05  7.0796023E-10
  2.0000000E+05  6.5735739E-10
  2.0500000E+05  6.1132724E-10
  2.1000000E+05  5.6937222E-10
  2.2000000E+05  4.9600362E-10
  2.3000000E+05  4.3437847E-10
  2.4000000E+05  3.8227033E-10
  2.5000000E+05  3.3793683E-10
  2.6000000E+05  3.0000175E-10
  2.7000000E+05  2.6736869E-10
  2.8000000E+05  2.3915738E-10
  2.9000000E+05  2.1465611E-10
  3.0000000E+05  1.9328514E-10
  3.1000000E+05  1.7456898E-10
  3.2000000E+05  1.5811488E-10
  3.3000000E+05  1.4359674E-10
  3.4000000E+05  1.3074277E-10
  3.5000000E+05  1.1932537E-10
  3.6000000E+05  1.0915351E-10
  3.7000000E+05  1.0006575E-10
  3.8000000E+05  9.1924704E-11
  3.9000000E+05  8.4612984E-11
  4.0000000E+05  7.8029046E-11
  4.1000000E+05  7.2085121E-11
  4.2000000E+05  6.6705862E-11
  4.3000000E+05  6.1826348E-11
  4.4000000E+05  5.7390802E-11
  4.6000000E+05  4.9671477E-11
  4.8000000E+05  4.3239776E-11
  
  
#  89  25  P2  EION =  2.900000000E+01 eV   268
#  S(0) = 2.765333E+00
  6.0145298E-02  0.0000000E+00
  6.0145298E+00  0.0000000E+00
  6.0145298E+00  6.9931038E-02
  2.9000000E+01  6.9931038E-02
  2.9002721E+01  6.9931038E-02
  2.9202177E+01  6.8865439E-02
  2.9401633E+01  6.7788905E-02
  2.9601088E+01  6.6709717E-02
  2.9800544E+01  6.5634052E-02
  3.0000000E+01  6.4566486E-02
  3.0500000E+01  6.1945830E-02
  3.1000000E+01  5.9426177E-02
  3.1500000E+01  5.7019249E-02
  3.2000000E+01  5.4726744E-02
  3.4000000E+01  4.6610223E-02
  3.5000000E+01  4.3098738E-02
  3.6000000E+01  3.9892499E-02
  3.7000000E+01  3.6956694E-02
  3.8000000E+01  3.4263374E-02
  4.0000000E+01  2.9517019E-02
  4.2000000E+01  2.5510030E-02
  4.4000000E+01  2.2130213E-02
  4.6000000E+01  1.9281993E-02
  4.8000000E+01  1.6881459E-02
  5.0000000E+01  1.4855165E-02
  5.1250000E+01  1.3750256E-02
  5.2500000E+01  1.2753132E-02
  5.3750000E+01  1.1851738E-02
  5.5000000E+01  1.1035321E-02
  5.7500000E+01  9.6204405E-03
  5.8750000E+01  9.0061362E-03
  6.0000000E+01  8.4449314E-03
  6.2500000E+01  7.4595650E-03
  6.5000000E+01  6.6263133E-03
  6.7500000E+01  5.9158094E-03
  7.0000000E+01  5.3053273E-03
  7.2500000E+01  4.7771515E-03
  7.5000000E+01  4.3173834E-03
  7.7500000E+01  3.9150242E-03
  8.0000000E+01  3.5612320E-03
  8.2500000E+01  3.2488806E-03
  8.5000000E+01  2.9720857E-03
  8.7500000E+01  2.7259870E-03
  9.0000000E+01  2.5065132E-03
  9.2500000E+01  2.3102115E-03
  9.5000000E+01  2.1341555E-03
  9.7500000E+01  1.9758410E-03
  1.0000000E+02  1.8331168E-03
  1.0250000E+02  1.7041304E-03
  1.0500000E+02  1.5872820E-03
  1.0750000E+02  1.4811863E-03
  1.1000000E+02  1.3846428E-03
  1.1250000E+02  1.2966070E-03
  1.1500000E+02  1.2161660E-03
  1.2000000E+02  1.0749765E-03
  1.2500000E+02  9.5580201E-04
  1.3000000E+02  8.5453459E-04
  1.3500000E+02  7.6794545E-04
  1.4000000E+02  6.9347132E-04
  1.4500000E+02  6.2905176E-04
  1.5000000E+02  5.7302329E-04
  1.5500000E+02  5.2404247E-04
  1.6000000E+02  4.8101773E-04
  1.6500000E+02  4.4305517E-04
  1.7000000E+02  4.0942093E-04
  1.7500000E+02  3.7951964E-04
  1.8000000E+02  3.5285365E-04
  1.8500000E+02  3.2900114E-04
  1.9000000E+02  3.0760548E-04
  2.0000000E+02  2.7101393E-04
  2.0500000E+02  2.5533179E-04
  2.1000000E+02  2.4111465E-04
  2.1500000E+02  2.2818690E-04
  2.2000000E+02  2.1639824E-04
  2.3000000E+02  1.9573803E-04
  2.4000000E+02  1.7829034E-04
  2.5000000E+02  1.6341815E-04
  2.6000000E+02  1.5064871E-04
  2.7000000E+02  1.3962435E-04
  2.8000000E+02  1.3005668E-04
  2.9000000E+02  1.2170122E-04
  3.0000000E+02  1.1435848E-04
  3.1000000E+02  1.0786757E-04
  3.2000000E+02  1.0209330E-04
  3.3000000E+02  9.6925004E-05
  3.4000000E+02  9.2273119E-05
  3.5000000E+02  8.8067894E-05
  3.6000000E+02  8.4253869E-05
  3.8000000E+02  7.7617952E-05
  4.0000000E+02  7.2050176E-05
  4.2000000E+02  6.7305498E-05
  4.4000000E+02  6.3207186E-05
  4.6000000E+02  5.9626628E-05
  4.8000000E+02  5.6467111E-05
  5.0000000E+02  5.3655893E-05
  5.2500000E+02  5.0546223E-05
  5.5000000E+02  4.7803980E-05
  5.7500000E+02  4.5359492E-05
  6.0000000E+02  4.3160688E-05
  6.5000000E+02  3.9357809E-05
  6.7500000E+02  3.7698620E-05
  7.0000000E+02  3.6170806E-05
  7.2500000E+02  3.4756689E-05
  7.5000000E+02  3.3442561E-05
  8.0000000E+02  3.1072828E-05
  8.5000000E+02  2.8992132E-05
  9.0000000E+02  2.7147200E-05
  9.5000000E+02  2.5497788E-05
  1.0000000E+03  2.4013470E-05
  1.0500000E+03  2.2670206E-05
  1.1000000E+03  2.1448815E-05
  1.1500000E+03  2.0333554E-05
  1.2000000E+03  1.9311432E-05
  1.2500000E+03  1.8371555E-05
  1.3000000E+03  1.7504644E-05
  1.3500000E+03  1.6702710E-05
  1.4000000E+03  1.5958886E-05
  1.4500000E+03  1.5267280E-05
  1.5000000E+03  1.4622855E-05
  1.6000000E+03  1.3458431E-05
  1.7000000E+03  1.2436003E-05
  1.8000000E+03  1.1532125E-05
  1.9000000E+03  1.0728196E-05
  2.0000000E+03  1.0009282E-05
  2.1000000E+03  9.3632115E-06
  2.2000000E+03  8.7799714E-06
  2.3000000E+03  8.2512791E-06
  2.4000000E+03  7.7702252E-06
  2.5000000E+03  7.3310021E-06
  2.6000000E+03  6.9286848E-06
  2.7000000E+03  6.5590712E-06
  2.8000000E+03  6.2185638E-06
  2.9000000E+03  5.9040754E-06
  3.0000000E+03  5.6129402E-06
  3.1000000E+03  5.3428358E-06
  3.2000000E+03  5.0917271E-06
  3.4000000E+03  4.6395358E-06
  3.6000000E+03  4.2443988E-06
  3.8000000E+03  3.8969128E-06
  4.0000000E+03  3.5895861E-06
  4.2000000E+03  3.3163859E-06
  4.4000000E+03  3.0723978E-06
  4.6000000E+03  2.8535733E-06
  4.8000000E+03  2.6565494E-06
  5.0000000E+03  2.4785142E-06
  5.2500000E+03  2.2791071E-06
  5.5000000E+03  2.1018616E-06
  5.7500000E+03  1.9436270E-06
  6.0000000E+03  1.8017992E-06
  6.5000000E+03  1.5590268E-06
  6.7500000E+03  1.4547205E-06
  7.0000000E+03  1.3599797E-06
  7.2500000E+03  1.2736871E-06
  7.5000000E+03  1.1948836E-06
  8.0000000E+03  1.0565454E-06
  8.5000000E+03  9.3957322E-07
  9.0000000E+03  8.3986140E-07
  9.5000000E+03  7.5423870E-07
  1.0000000E+04  6.8022544E-07
  1.0500000E+04  6.1586071E-07
  1.1000000E+04  5.5957760E-07
  1.1500000E+04  5.1011218E-07
  1.2000000E+04  4.6643592E-07
  1.2500000E+04  4.2770522E-07
  1.3000000E+04  3.9322330E-07
  1.3500000E+04  3.6241053E-07
  1.4000000E+04  3.3478154E-07
  1.4500000E+04  3.0992763E-07
  1.5000000E+04  2.8750268E-07
  1.5500000E+04  2.6721202E-07
  1.6000000E+04  2.4880354E-07
  1.6500000E+04  2.3206061E-07
  1.7000000E+04  2.1679630E-07
  1.8000000E+04  1.9007692E-07
  1.9000000E+04  1.6758475E-07
  2.0000000E+04  1.4850745E-07
  2.1000000E+04  1.3221494E-07
  2.2000000E+04  1.1821307E-07
  2.3000000E+04  1.0611030E-07
  2.4000000E+04  9.5593440E-08
  2.5000000E+04  8.6409833E-08
  2.6000000E+04  7.8354076E-08
  2.7000000E+04  7.1257886E-08
  2.8000000E+04  6.4982407E-08
  2.9000000E+04  5.9412364E-08
  3.0000000E+04  5.4451472E-08
  3.1000000E+04  5.0018849E-08
  3.2000000E+04  4.6046219E-08
  3.3000000E+04  4.2475671E-08
  3.4000000E+04  3.9257837E-08
  3.5000000E+04  3.6350450E-08
  3.6000000E+04  3.3717176E-08
  3.7000000E+04  3.1326666E-08
  3.8000000E+04  2.9151771E-08
  3.9000000E+04  2.7168905E-08
  4.0000000E+04  2.5357504E-08
  4.2000000E+04  2.2179384E-08
  4.4000000E+04  1.9498280E-08
  4.6000000E+04  1.7221581E-08
  4.8000000E+04  1.5276557E-08
  5.0000000E+04  1.3605577E-08
  5.2500000E+04  1.1832943E-08
  5.5000000E+04  1.0346340E-08
  5.7500000E+04  9.0910598E-09
  5.8750000E+04  8.5364427E-09
  6.0000000E+04  8.0244124E-09
  6.2500000E+04  7.1127662E-09
  6.5000000E+04  6.3293947E-09
  6.7500000E+04  5.6528786E-09
  7.0000000E+04  5.0659161E-09
  7.2500000E+04  4.5544369E-09
  7.5000000E+04  4.1069195E-09
  7.7500000E+04  3.7138677E-09
  8.0000000E+04  3.3674104E-09
  8.2500000E+04  3.0609879E-09
  8.5000000E+04  2.7891051E-09
  8.7500000E+04  2.5471367E-09
  9.0000000E+04  2.3311724E-09
  9.2500000E+04  2.1378919E-09
  9.5000000E+04  1.9644640E-09
  9.7500000E+04  1.8084653E-09
  1.0000000E+05  1.6678136E-09
  1.0250000E+05  1.5407140E-09
  1.0500000E+05  1.4256137E-09
  1.0750000E+05  1.3211657E-09
  1.1000000E+05  1.2261974E-09
  1.1250000E+05  1.1396858E-09
  1.1500000E+05  1.0607355E-09
  1.2000000E+05  9.2246919E-10
  1.2500000E+05  8.0616899E-10
  1.3000000E+05  7.0774918E-10
  1.3500000E+05  6.2398916E-10
  1.4000000E+05  5.5232925E-10
  1.4500000E+05  4.9072000E-10
  1.5000000E+05  4.3750808E-10
  1.5500000E+05  3.9135034E-10
  1.6000000E+05  3.5114875E-10
  1.6500000E+05  3.1600040E-10
  1.7000000E+05  2.8515875E-10
  1.7500000E+05  2.5800331E-10
  1.8000000E+05  2.3401593E-10
  1.8500000E+05  2.1276182E-10
  1.9000000E+05  1.9387444E-10
  1.9500000E+05  1.7704351E-10
  2.0000000E+05  1.6200532E-10
  2.0500000E+05  1.4853489E-10
  2.1000000E+05  1.3643957E-10
  2.1500000E+05  1.2555387E-10
  2.2000000E+05  1.1573511E-10
  2.2500000E+05  1.0685994E-10
  2.3000000E+05  9.8821374E-11
  2.3500000E+05  9.1526336E-11
  2.4000000E+05  8.4893640E-11
  2.4500000E+05  7.8852272E-11
  2.5000000E+05  7.3339967E-11
  2.6000000E+05  6.3690106E-11
  2.7000000E+05  5.5579144E-11
  2.8000000E+05  4.8721374E-11
  2.9000000E+05  4.2891398E-11
  3.0000000E+05  3.7909814E-11
  3.1000000E+05  3.3632676E-11
  3.2000000E+05  2.9943381E-11
  3.3000000E+05  2.6746972E-11
  3.4000000E+05  2.3966024E-11
  3.5000000E+05  2.1537142E-11
  3.6000000E+05  1.9408824E-11
  3.7000000E+05  1.7538403E-11
  3.8000000E+05  1.5889940E-11
  
  
#  89  26  P3  EION =  2.200000000E+01 eV   280
#  S(0) = 6.195023E+00
  1.1000000E-01  0.0000000E+00
  1.1000000E+01  0.0000000E+00
  1.1000000E+01  3.9237518E-01
  2.2000000E+01  3.9237518E-01
  2.2000000E+01  1.5651439E-01
  2.2002721E+01  1.5651439E-01
  2.2102449E+01  1.5422969E-01
  2.2202177E+01  1.5198120E-01
  2.2301905E+01  1.4976981E-01
  2.2401633E+01  1.4759609E-01
  2.2601088E+01  1.4336276E-01
  2.2800544E+01  1.3928150E-01
  2.3000000E+01  1.3535030E-01
  2.4000000E+01  1.1775077E-01
  2.4500000E+01  1.1012806E-01
  2.5000000E+01  1.0317716E-01
  2.5500000E+01  9.6821648E-02
  2.6000000E+01  9.0994032E-02
  2.7000000E+01  8.0695299E-02
  2.8000000E+01  7.1899713E-02
  2.9000000E+01  6.4321759E-02
  3.0000000E+01  5.7745430E-02
  3.1000000E+01  5.2004653E-02
  3.2000000E+01  4.6969332E-02
  3.3000000E+01  4.2535603E-02
  3.4000000E+01  3.8619018E-02
  3.5000000E+01  3.5149773E-02
  3.6000000E+01  3.2069439E-02
  3.7000000E+01  2.9328416E-02
  3.8000000E+01  2.6884286E-02
  3.9000000E+01  2.4700592E-02
  4.0000000E+01  2.2745680E-02
  4.1000000E+01  2.0992184E-02
  4.2000000E+01  1.9416189E-02
  4.3000000E+01  1.7996915E-02
  4.4000000E+01  1.6716199E-02
  4.5000000E+01  1.5558163E-02
  4.6000000E+01  1.4508959E-02
  4.7000000E+01  1.3556432E-02
  4.8000000E+01  1.2689958E-02
  5.0000000E+01  1.1179027E-02
  5.1250000E+01  1.0363060E-02
  5.2500000E+01  9.6308435E-03
  5.3750000E+01  8.9719489E-03
  5.5000000E+01  8.3774630E-03
  5.7500000E+01  7.3520748E-03
  5.8750000E+01  6.9088443E-03
  6.0000000E+01  6.5050651E-03
  6.2500000E+01  5.7991416E-03
  6.5000000E+01  5.2059416E-03
  6.7500000E+01  4.7036199E-03
  7.0000000E+01  4.2751549E-03
  7.2500000E+01  3.9071808E-03
  7.5000000E+01  3.5890443E-03
  7.7500000E+01  3.3122596E-03
  8.0000000E+01  3.0699822E-03
  8.2500000E+01  2.8566575E-03
  8.5000000E+01  2.6677995E-03
  8.7500000E+01  2.4997375E-03
  9.0000000E+01  2.3494599E-03
  9.2500000E+01  2.2144899E-03
  9.5000000E+01  2.0927956E-03
  9.7500000E+01  1.9826805E-03
  1.0000000E+02  1.8827121E-03
  1.0250000E+02  1.7916890E-03
  1.0500000E+02  1.7085960E-03
  1.1000000E+02  1.5628097E-03
  1.1500000E+02  1.4395952E-03
  1.2000000E+02  1.3345335E-03
  1.2500000E+02  1.2441493E-03
  1.3000000E+02  1.1656386E-03
  1.3500000E+02  1.0968232E-03
  1.4000000E+02  1.0359464E-03
  1.4500000E+02  9.8162518E-04
  1.5000000E+02  9.3279422E-04
  1.5500000E+02  8.8863342E-04
  1.6000000E+02  8.4847970E-04
  1.6500000E+02  8.1180786E-04
  1.7000000E+02  7.7820712E-04
  1.8000000E+02  7.1887222E-04
  1.9000000E+02  6.6817189E-04
  2.0000000E+02  6.2433998E-04
  2.1000000E+02  5.8598282E-04
  2.2000000E+02  5.5201750E-04
  2.3000000E+02  5.2166193E-04
  2.4000000E+02  4.9433719E-04
  2.5000000E+02  4.6959282E-04
  2.6000000E+02  4.4708184E-04
  2.7000000E+02  4.2651816E-04
  2.8000000E+02  4.0765138E-04
  2.9000000E+02  3.9026412E-04
  3.0000000E+02  3.7417566E-04
  3.1000000E+02  3.5923876E-04
  3.2000000E+02  3.4533133E-04
  3.4000000E+02  3.2019924E-04
  3.6000000E+02  2.9810106E-04
  3.8000000E+02  2.7851997E-04
  4.0000000E+02  2.6105221E-04
  4.2000000E+02  2.4537623E-04
  4.4000000E+02  2.3122675E-04
  4.6000000E+02  2.1838606E-04
  4.8000000E+02  2.0668014E-04
  5.0000000E+02  1.9596931E-04
  5.2500000E+02  1.8380289E-04
  5.5000000E+02  1.7281692E-04
  5.7500000E+02  1.6285316E-04
  6.0000000E+02  1.5378189E-04
  6.5000000E+02  1.3790385E-04
  6.7500000E+02  1.3092483E-04
  7.0000000E+02  1.2448891E-04
  7.2500000E+02  1.1853674E-04
  7.5000000E+02  1.1301920E-04
  8.0000000E+02  1.0312481E-04
  8.5000000E+02  9.4523448E-05
  9.0000000E+02  8.6990837E-05
  9.5000000E+02  8.0351434E-05
  1.0000000E+03  7.4466577E-05
  1.0500000E+03  6.9223612E-05
  1.1000000E+03  6.4529869E-05
  1.1500000E+03  6.0309263E-05
  1.2000000E+03  5.6499401E-05
  1.2500000E+03  5.3048153E-05
  1.3000000E+03  4.9911134E-05
  1.3500000E+03  4.7050174E-05
  1.4000000E+03  4.4432814E-05
  1.4500000E+03  4.2031522E-05
  1.5000000E+03  3.9822896E-05
  1.6000000E+03  3.5905155E-05
  1.7000000E+03  3.2545707E-05
  1.8000000E+03  2.9641198E-05
  1.9000000E+03  2.7111514E-05
  2.0000000E+03  2.4893719E-05
  2.1000000E+03  2.2937664E-05
  2.2000000E+03  2.1202977E-05
  2.3000000E+03  1.9656916E-05
  2.4000000E+03  1.8272683E-05
  2.5000000E+03  1.7028150E-05
  2.6000000E+03  1.5904849E-05
  2.7000000E+03  1.4887274E-05
  2.8000000E+03  1.3962370E-05
  2.9000000E+03  1.3119111E-05
  3.0000000E+03  1.2348111E-05
  3.1000000E+03  1.1641315E-05
  3.2000000E+03  1.0991753E-05
  3.4000000E+03  9.8408819E-06
  3.6000000E+03  8.8558046E-06
  3.8000000E+03  8.0061133E-06
  4.0000000E+03  7.2681429E-06
  4.2000000E+03  6.6232301E-06
  4.4000000E+03  6.0564779E-06
  4.6000000E+03  5.5558616E-06
  4.8000000E+03  5.1115851E-06
  5.0000000E+03  4.7156036E-06
  5.2500000E+03  4.2785154E-06
  5.5000000E+03  3.8959545E-06
  5.7500000E+03  3.5593765E-06
  6.0000000E+03  3.2618447E-06
  6.5000000E+03  2.7621768E-06
  6.7500000E+03  2.5514472E-06
  7.0000000E+03  2.3622212E-06
  7.2500000E+03  2.1917486E-06
  7.5000000E+03  2.0377007E-06
  7.7500000E+03  1.8980952E-06
  8.0000000E+03  1.7712362E-06
  8.2500000E+03  1.6556659E-06
  8.5000000E+03  1.5501264E-06
  9.0000000E+03  1.3649223E-06
  9.5000000E+03  1.2084824E-06
  1.0000000E+04  1.0753327E-06
  1.0500000E+04  9.6122283E-07
  1.1000000E+04  8.6281450E-07
  1.1500000E+04  7.7745874E-07
  1.2000000E+04  7.0303312E-07
  1.2500000E+04  6.3782196E-07
  1.3000000E+04  5.8042746E-07
  1.3500000E+04  5.2970200E-07
  1.4000000E+04  4.8469658E-07
  1.4500000E+04  4.4462152E-07
  1.5000000E+04  4.0881572E-07
  1.5500000E+04  3.7672262E-07
  1.6000000E+04  3.4787120E-07
  1.6500000E+04  3.2186094E-07
  1.7000000E+04  2.9834969E-07
  1.7500000E+04  2.7704387E-07
  1.8000000E+04  2.5769055E-07
  1.8500000E+04  2.4007095E-07
  1.9000000E+04  2.2399526E-07
  2.0000000E+04  1.9583521E-07
  2.1000000E+04  1.7212069E-07
  2.2000000E+04  1.5201034E-07
  2.3000000E+04  1.3484743E-07
  2.4000000E+04  1.2011404E-07
  2.5000000E+04  1.0739783E-07
  2.6000000E+04  9.6367729E-08
  2.7000000E+04  8.6755752E-08
  2.8000000E+04  7.8343372E-08
  2.9000000E+04  7.0951247E-08
  3.0000000E+04  6.4431192E-08
  3.1000000E+04  5.8659999E-08
  3.2000000E+04  5.3534663E-08
  3.3000000E+04  4.8968628E-08
  3.4000000E+04  4.4888805E-08
  3.5000000E+04  4.1233201E-08
  3.6000000E+04  3.7949011E-08
  3.7000000E+04  3.4991069E-08
  3.8000000E+04  3.2320588E-08
  3.9000000E+04  2.9904135E-08
  4.0000000E+04  2.7712786E-08
  4.1000000E+04  2.5721438E-08
  4.2000000E+04  2.3908243E-08
  4.3000000E+04  2.2254124E-08
  4.4000000E+04  2.0742382E-08
  4.6000000E+04  1.8089125E-08
  4.8000000E+04  1.5850830E-08
  5.0000000E+04  1.3951122E-08
  5.1250000E+04  1.2908400E-08
  5.2500000E+04  1.1961969E-08
  5.3750000E+04  1.1101239E-08
  5.5000000E+04  1.0316971E-08
  5.7500000E+04  8.9464694E-09
  5.8750000E+04  8.3468989E-09
  6.0000000E+04  7.7968625E-09
  6.2500000E+04  6.8264748E-09
  6.5000000E+04  6.0025963E-09
  6.7500000E+04  5.2993266E-09
  7.0000000E+04  4.6959877E-09
  7.2500000E+04  4.1759491E-09
  7.5000000E+04  3.7257401E-09
  7.7500000E+04  3.3343766E-09
  8.0000000E+04  2.9928486E-09
  8.2500000E+04  2.6937231E-09
  8.5000000E+04  2.4308334E-09
  8.7500000E+04  2.1990369E-09
  9.0000000E+04  1.9940237E-09
  9.2500000E+04  1.8121662E-09
  9.5000000E+04  1.6503984E-09
  9.7500000E+04  1.5061187E-09
  1.0000000E+05  1.3771109E-09
  1.0250000E+05  1.2614804E-09
  1.0500000E+05  1.1576012E-09
  1.0750000E+05  1.0640737E-09
  1.1000000E+05  9.7968877E-10
  1.1250000E+05  9.0339882E-10
  1.1500000E+05  8.3429359E-10
  1.1750000E+05  7.7157994E-10
  1.2000000E+05  7.1456500E-10
  1.2250000E+05  6.6264185E-10
  1.2500000E+05  6.1527757E-10
  1.3000000E+05  5.3240445E-10
  1.3500000E+05  4.6281320E-10
  1.4000000E+05  4.0404595E-10
  1.4500000E+05  3.5415888E-10
  1.5000000E+05  3.1160252E-10
  1.5500000E+05  2.7513263E-10
  1.6000000E+05  2.4374329E-10
  1.6500000E+05  2.1661623E-10
  1.7000000E+05  1.9308222E-10
  1.7500000E+05  1.7259089E-10
  1.8000000E+05  1.5468730E-10
  1.8500000E+05  1.3899353E-10
  1.9000000E+05  1.2519411E-10
  1.9500000E+05  1.1302453E-10
  2.0000000E+05  1.0226197E-10
  2.0500000E+05  9.2717967E-11
  2.1000000E+05  8.4232702E-11
  2.1500000E+05  7.6670139E-11
  2.2000000E+05  6.9914115E-11
  2.2500000E+05  6.3865345E-11
  2.3000000E+05  5.8438480E-11
  2.3500000E+05  5.3559790E-11
  2.4000000E+05  4.9165410E-11
  2.4500000E+05  4.5199853E-11
  2.5000000E+05  4.1614406E-11
  2.6000000E+05  3.5418302E-11
  2.6500000E+05  3.2737926E-11
  2.7000000E+05  3.0296741E-11
  2.7500000E+05  2.8069848E-11
  2.8000000E+05  2.6036074E-11
  2.9000000E+05  2.2476400E-11
  3.0000000E+05  1.9491913E-11
  
  
#  89  27  P4  EION =  6.100000000E+00 eV   271
#  S(0) = 1.608099E+00
  3.6776803E-02  0.0000000E+00
  3.6776803E+00  0.0000000E+00
  3.6776803E+00  8.1936538E-02
  6.1000000E+00  8.1936538E-02
  6.1027211E+00  8.1936538E-02
  6.1424490E+00  8.2653648E-02
  6.1821769E+00  8.3340051E-02
  6.2219048E+00  8.3996935E-02
  6.2616327E+00  8.4625439E-02
  6.3410885E+00  8.5801567E-02
  6.4205442E+00  8.6876550E-02
  6.5000000E+00  8.7857785E-02
  6.7500000E+00  9.0406209E-02
  7.0000000E+00  9.2267461E-02
  7.2500000E+00  9.3577456E-02
  7.5000000E+00  9.4440765E-02
  7.7500000E+00  9.4938420E-02
  8.0000000E+00  9.5133625E-02
  8.2500000E+00  9.5076064E-02
  8.5000000E+00  9.4805048E-02
  9.0000000E+00  9.3742072E-02
  9.5000000E+00  9.2130426E-02
  1.0000000E+01  9.0095965E-02
  1.0500000E+01  8.7728782E-02
  1.1000000E+01  8.5097987E-02
  1.1500000E+01  8.2260305E-02
  1.2000000E+01  7.9264996E-02
  1.2500000E+01  7.6156304E-02
  1.3000000E+01  7.2974877E-02
  1.3500000E+01  6.9757950E-02
  1.4000000E+01  6.6539191E-02
  1.4500000E+01  6.3348698E-02
  1.5000000E+01  6.0212317E-02
  1.6000000E+01  5.4185756E-02
  1.7000000E+01  4.8586249E-02
  1.8000000E+01  4.3482048E-02
  1.9000000E+01  3.8895203E-02
  2.0000000E+01  3.4814869E-02
  2.1000000E+01  3.1209269E-02
  2.2000000E+01  2.8036044E-02
  2.3000000E+01  2.5248442E-02
  2.4000000E+01  2.2800217E-02
  2.5000000E+01  2.0647672E-02
  2.6000000E+01  1.8751485E-02
  2.7000000E+01  1.7076618E-02
  2.8000000E+01  1.5592673E-02
  2.9000000E+01  1.4273526E-02
  3.0000000E+01  1.3096601E-02
  3.1000000E+01  1.2042941E-02
  3.2000000E+01  1.1096291E-02
  3.3000000E+01  1.0242839E-02
  3.4000000E+01  9.4709822E-03
  3.5000000E+01  8.7708051E-03
  3.6000000E+01  8.1338497E-03
  3.7000000E+01  7.5529207E-03
  3.8000000E+01  7.0218757E-03
  3.9000000E+01  6.5354407E-03
  4.0000000E+01  6.0890335E-03
  4.2000000E+01  5.3008774E-03
  4.4000000E+01  4.6313913E-03
  4.6000000E+01  4.0601633E-03
  4.8000000E+01  3.5710980E-03
  5.0000000E+01  3.1511036E-03
  5.2500000E+01  2.7069736E-03
  5.5000000E+01  2.3369208E-03
  5.7500000E+01  2.0271725E-03
  6.0000000E+01  1.7666194E-03
  6.2500000E+01  1.5463511E-03
  6.5000000E+01  1.3591016E-03
  6.6250000E+01  1.2759910E-03
  6.7500000E+01  1.1990523E-03
  7.0000000E+01  1.0615297E-03
  7.2500000E+01  9.4272584E-04
  7.5000000E+01  8.3958792E-04
  7.7500000E+01  7.4965291E-04
  8.0000000E+01  6.7091444E-04
  8.2500000E+01  6.0172686E-04
  8.5000000E+01  5.4073461E-04
  8.7500000E+01  4.8682951E-04
  9.0000000E+01  4.3907989E-04
  9.2500000E+01  3.9669100E-04
  9.5000000E+01  3.5898855E-04
  9.7500000E+01  3.2540488E-04
  1.0000000E+02  2.9544672E-04
  1.0250000E+02  2.6868307E-04
  1.0500000E+02  2.4473828E-04
  1.0750000E+02  2.2328793E-04
  1.1000000E+02  2.0404761E-04
  1.1250000E+02  1.8676671E-04
  1.1500000E+02  1.7122451E-04
  1.2000000E+02  1.4460975E-04
  1.2250000E+02  1.3322074E-04
  1.2500000E+02  1.2292903E-04
  1.2750000E+02  1.1361739E-04
  1.3000000E+02  1.0518261E-04
  1.3500000E+02  9.0600094E-05
  1.4000000E+02  7.8580951E-05
  1.4500000E+02  6.8640169E-05
  1.5000000E+02  6.0396693E-05
  1.5500000E+02  5.3548372E-05
  1.6000000E+02  4.7847398E-05
  1.6500000E+02  4.3091707E-05
  1.7000000E+02  3.9117352E-05
  1.7500000E+02  3.5791467E-05
  1.8000000E+02  3.3006347E-05
  1.8500000E+02  3.0670935E-05
  1.9000000E+02  2.8708314E-05
  2.0000000E+02  2.5669302E-05
  2.0500000E+02  2.4502679E-05
  2.1000000E+02  2.3519859E-05
  2.1500000E+02  2.2690531E-05
  2.2000000E+02  2.1990448E-05
  2.2500000E+02  2.1399978E-05
  2.3000000E+02  2.0902198E-05
  2.3500000E+02  2.0482456E-05
  2.4000000E+02  2.0128625E-05
  2.5000000E+02  1.9579874E-05
  2.6000000E+02  1.9192450E-05
  2.7000000E+02  1.8919828E-05
  2.8000000E+02  1.8727013E-05
  2.9000000E+02  1.8587824E-05
  3.0000000E+02  1.8483436E-05
  3.1000000E+02  1.8399037E-05
  3.2000000E+02  1.8323301E-05
  3.4000000E+02  1.8178256E-05
  3.6000000E+02  1.8023838E-05
  3.8000000E+02  1.7846995E-05
  4.0000000E+02  1.7641163E-05
  4.2000000E+02  1.7405802E-05
  4.4000000E+02  1.7144462E-05
  4.6000000E+02  1.6860254E-05
  4.8000000E+02  1.6555156E-05
  5.0000000E+02  1.6231255E-05
  5.2500000E+02  1.5806087E-05
  5.5000000E+02  1.5367264E-05
  5.7500000E+02  1.4922293E-05
  6.0000000E+02  1.4476766E-05
  6.5000000E+02  1.3599626E-05
  6.7500000E+02  1.3172878E-05
  7.0000000E+02  1.2756039E-05
  7.2500000E+02  1.2349778E-05
  7.5000000E+02  1.1954187E-05
  8.0000000E+02  1.1195272E-05
  8.5000000E+02  1.0482698E-05
  9.0000000E+02  9.8198969E-06
  9.5000000E+02  9.2060171E-06
  1.0000000E+03  8.6382258E-06
  1.0500000E+03  8.1127016E-06
  1.1000000E+03  7.6254015E-06
  1.1500000E+03  7.1733273E-06
  1.2000000E+03  6.7546720E-06
  1.2500000E+03  6.3674540E-06
  1.3000000E+03  6.0090068E-06
  1.3500000E+03  5.6764674E-06
  1.4000000E+03  5.3673585E-06
  1.4500000E+03  5.0797277E-06
  1.5000000E+03  4.8119465E-06
  1.6000000E+03  4.3299169E-06
  1.7000000E+03  3.9099085E-06
  1.8000000E+03  3.5422245E-06
  1.9000000E+03  3.2189491E-06
  2.0000000E+03  2.9335681E-06
  2.1000000E+03  2.6806781E-06
  2.2000000E+03  2.4557742E-06
  2.3000000E+03  2.2550913E-06
  2.4000000E+03  2.0754671E-06
  2.5000000E+03  1.9142172E-06
  2.6000000E+03  1.7690237E-06
  2.7000000E+03  1.6378995E-06
  2.8000000E+03  1.5191577E-06
  2.9000000E+03  1.4113845E-06
  3.0000000E+03  1.3133687E-06
  3.1000000E+03  1.2240521E-06
  3.2000000E+03  1.1424971E-06
  3.4000000E+03  9.9945117E-07
  3.6000000E+03  8.7876549E-07
  3.8000000E+03  7.7625852E-07
  4.0000000E+03  6.8866488E-07
  4.2000000E+03  6.1340048E-07
  4.4000000E+03  5.4839902E-07
  4.6000000E+03  4.9199148E-07
  4.8000000E+03  4.4282036E-07
  5.0000000E+03  3.9977637E-07
  5.2500000E+03  3.5321384E-07
  5.5000000E+03  3.1336743E-07
  5.7500000E+03  2.7908737E-07
  5.8750000E+03  2.6373897E-07
  6.0000000E+03  2.4945084E-07
  6.2500000E+03  2.2371115E-07
  6.5000000E+03  2.0125984E-07
  6.7500000E+03  1.8159789E-07
  7.0000000E+03  1.6431358E-07
  7.2500000E+03  1.4906518E-07
  7.5000000E+03  1.3556756E-07
  7.7500000E+03  1.2358172E-07
  8.0000000E+03  1.1290630E-07
  8.2500000E+03  1.0337088E-07
  8.5000000E+03  9.4830650E-08
  8.7500000E+03  8.7162068E-08
  9.0000000E+03  8.0259321E-08
  9.2500000E+03  7.4031444E-08
  9.5000000E+03  6.8399970E-08
  9.7500000E+03  6.3296985E-08
  1.0000000E+04  5.8663521E-08
  1.0250000E+04  5.4448219E-08
  1.0500000E+04  5.0606221E-08
  1.1000000E+04  4.3889752E-08
  1.1500000E+04  3.8253294E-08
  1.2000000E+04  3.3493735E-08
  1.2500000E+04  2.9451490E-08
  1.3000000E+04  2.6000177E-08
  1.3500000E+04  2.3038831E-08
  1.4000000E+04  2.0486128E-08
  1.4500000E+04  1.8276077E-08
  1.5000000E+04  1.6354826E-08
  1.5500000E+04  1.4678181E-08
  1.6000000E+04  1.3209678E-08
  1.6500000E+04  1.1919069E-08
  1.7000000E+04  1.0781122E-08
  1.7500000E+04  9.7746933E-09
  1.8000000E+04  8.8819746E-09
  1.8500000E+04  8.0879086E-09
  1.9000000E+04  7.3797187E-09
  1.9500000E+04  6.7465213E-09
  2.0000000E+04  6.1790120E-09
  2.0500000E+04  5.6692078E-09
  2.1000000E+04  5.2102356E-09
  2.1500000E+04  4.7961587E-09
  2.2000000E+04  4.4218337E-09
  2.2500000E+04  4.0827916E-09
  2.3000000E+04  3.7751386E-09
  2.3500000E+04  3.4954722E-09
  2.4000000E+04  3.2408118E-09
  2.4500000E+04  3.0085400E-09
  2.5000000E+04  2.7963534E-09
  2.6000000E+04  2.4243428E-09
  2.7000000E+04  2.1111659E-09
  2.8000000E+04  1.8460920E-09
  2.9000000E+04  1.6205984E-09
  3.0000000E+04  1.4278661E-09
  3.1000000E+04  1.2624014E-09
  3.2000000E+04  1.1197505E-09
  3.3000000E+04  9.9628088E-10
  3.4000000E+04  8.8901339E-10
  3.5000000E+04  7.9549158E-10
  3.6000000E+04  7.1367950E-10
  3.7000000E+04  6.4188199E-10
  3.8000000E+04  5.7868152E-10
  3.9000000E+04  5.2288759E-10
  4.0000000E+04  4.7349626E-10
  4.1000000E+04  4.2965762E-10
  4.2000000E+04  3.9064950E-10
  4.3000000E+04  3.5585609E-10
  4.4000000E+04  3.2475040E-10
  4.5000000E+04  2.9687971E-10
  4.6000000E+04  2.7185420E-10
  4.7000000E+04  2.4933736E-10
  4.8000000E+04  2.2903787E-10
  5.0000000E+04  1.9411261E-10
  5.1250000E+04  1.7553908E-10
  5.2500000E+04  1.5907158E-10
  5.3750000E+04  1.4443558E-10
  5.5000000E+04  1.3139672E-10
  5.7500000E+04  1.0932971E-10
  5.8750000E+04  9.9978046E-11
  6.0000000E+04  9.1569497E-11
  6.1250000E+04  8.3993354E-11
  6.2500000E+04  7.7155534E-11
  6.3750000E+04  7.0976767E-11
  6.5000000E+04  6.5387072E-11
  6.7500000E+04  5.5733327E-11
  
  
#  89  29  Q5  EION =  6.100000000E+00 eV   251
#  S(0) = 2.823096E+00
  3.0500000E-02  0.0000000E+00
  3.0500000E+00  0.0000000E+00
  3.0500000E+00  8.5565278E-01
  6.1000000E+00  8.5565278E-01
  6.1000000E+00  7.9934740E-02
  6.1027211E+00  7.9934740E-02
  6.1225851E+00  7.8935792E-02
  6.1424490E+00  7.7953080E-02
  6.1623130E+00  7.6986284E-02
  6.1821769E+00  7.6035088E-02
  6.2219048E+00  7.4178261E-02
  6.2616327E+00  7.2380224E-02
  6.3410885E+00  6.8951509E-02
  6.4205442E+00  6.5731969E-02
  6.5000000E+00  6.2706106E-02
  6.6250000E+00  5.8304149E-02
  6.7500000E+00  5.4297697E-02
  6.8750000E+00  5.0643866E-02
  7.0000000E+00  4.7305198E-02
  7.2500000E+00  4.1445959E-02
  7.5000000E+00  3.6501862E-02
  7.7500000E+00  3.2302889E-02
  8.0000000E+00  2.8715269E-02
  8.2500000E+00  2.5632823E-02
  8.5000000E+00  2.2970591E-02
  8.7500000E+00  2.0660076E-02
  9.0000000E+00  1.8645657E-02
  9.2500000E+00  1.6881874E-02
  9.5000000E+00  1.5331333E-02
  9.7500000E+00  1.3963087E-02
  1.0000000E+01  1.2751404E-02
  1.0250000E+01  1.1674747E-02
  1.0500000E+01  1.0715029E-02
  1.0750000E+01  9.8569632E-03
  1.1000000E+01  9.0875954E-03
  1.1250000E+01  8.3958777E-03
  1.1500000E+01  7.7723784E-03
  1.1750000E+01  7.2089805E-03
  1.2000000E+01  6.6987087E-03
  1.2250000E+01  6.2355207E-03
  1.2500000E+01  5.8141726E-03
  1.3000000E+01  5.0793592E-03
  1.3500000E+01  4.4642485E-03
  1.4000000E+01  3.9457308E-03
  1.4500000E+01  3.5058115E-03
  1.5000000E+01  3.1303441E-03
  1.5500000E+01  2.8081155E-03
  1.6000000E+01  2.5301506E-03
  1.6500000E+01  2.2892182E-03
  1.7000000E+01  2.0794510E-03
  1.7500000E+01  1.8960418E-03
  1.8000000E+01  1.7350522E-03
  1.8500000E+01  1.5932098E-03
  1.9000000E+01  1.4677961E-03
  1.9500000E+01  1.3565418E-03
  2.0000000E+01  1.2575316E-03
  2.0500000E+01  1.1691509E-03
  2.1000000E+01  1.0900329E-03
  2.1500000E+01  1.0190103E-03
  2.2000000E+01  9.5508442E-04
  2.2500000E+01  8.9739939E-04
  2.3000000E+01  8.4521807E-04
  2.4000000E+01  7.5490256E-04
  2.5000000E+01  6.7997663E-04
  2.6000000E+01  6.1728502E-04
  2.7000000E+01  5.6439542E-04
  2.8000000E+01  5.1942510E-04
  2.9000000E+01  4.8090200E-04
  3.0000000E+01  4.4765614E-04
  3.1000000E+01  4.1876802E-04
  3.2000000E+01  3.9349485E-04
  3.3000000E+01  3.7123742E-04
  3.4000000E+01  3.5151610E-04
  3.5000000E+01  3.3393601E-04
  3.6000000E+01  3.1817295E-04
  3.7000000E+01  3.0396273E-04
  3.8000000E+01  2.9108658E-04
  3.9000000E+01  2.7936137E-04
  4.0000000E+01  2.6863483E-04
  4.2000000E+01  2.4968865E-04
  4.4000000E+01  2.3345014E-04
  4.6000000E+01  2.1934241E-04
  4.8000000E+01  2.0694426E-04
  5.0000000E+01  1.9593996E-04
  5.2500000E+01  1.8378457E-04
  5.5000000E+01  1.7308402E-04
  5.7500000E+01  1.6357483E-04
  6.0000000E+01  1.5505770E-04
  6.5000000E+01  1.4040819E-04
  6.7500000E+01  1.3405366E-04
  7.0000000E+01  1.2823221E-04
  7.2500000E+01  1.2287824E-04
  7.5000000E+01  1.1793672E-04
  8.0000000E+01  1.0911652E-04
  8.5000000E+01  1.0148836E-04
  9.0000000E+01  9.4845488E-05
  9.5000000E+01  8.9031957E-05
  1.0000000E+02  8.3921377E-05
  1.0500000E+02  7.9409921E-05
  1.1000000E+02  7.5405188E-05
  1.1500000E+02  7.1826003E-05
  1.2000000E+02  6.8603450E-05
  1.2500000E+02  6.5673033E-05
  1.3000000E+02  6.2983182E-05
  1.3500000E+02  6.0491361E-05
  1.4000000E+02  5.8162163E-05
  1.4500000E+02  5.5968230E-05
  1.5000000E+02  5.3890629E-05
  1.6000000E+02  5.0035024E-05
  1.7000000E+02  4.6526047E-05
  1.8000000E+02  4.3336120E-05
  1.9000000E+02  4.0442956E-05
  2.0000000E+02  3.7826144E-05
  2.1000000E+02  3.5462643E-05
  2.2000000E+02  3.3328006E-05
  2.3000000E+02  3.1399118E-05
  2.4000000E+02  2.9656250E-05
  2.5000000E+02  2.8081563E-05
  2.6000000E+02  2.6657270E-05
  2.7000000E+02  2.5364756E-05
  2.8000000E+02  2.4187787E-05
  2.9000000E+02  2.3110974E-05
  3.0000000E+02  2.2118064E-05
  3.1000000E+02  2.1195670E-05
  3.2000000E+02  2.0333340E-05
  3.4000000E+02  1.8761445E-05
  3.6000000E+02  1.7360434E-05
  3.8000000E+02  1.6108757E-05
  4.0000000E+02  1.4993756E-05
  4.2000000E+02  1.4000247E-05
  4.4000000E+02  1.3112471E-05
  4.6000000E+02  1.2317087E-05
  4.8000000E+02  1.1603223E-05
  5.0000000E+02  1.0961272E-05
  5.2500000E+02  1.0242820E-05
  5.5000000E+02  9.5977414E-06
  5.7500000E+02  9.0114330E-06
  6.0000000E+02  8.4765329E-06
  6.5000000E+02  7.5403104E-06
  6.7500000E+02  7.1317037E-06
  7.0000000E+02  6.7586474E-06
  7.2500000E+02  6.4175598E-06
  7.5000000E+02  6.1045814E-06
  8.0000000E+02  5.5500867E-06
  8.2500000E+02  5.3027275E-06
  8.5000000E+02  5.0718731E-06
  8.7500000E+02  4.8555061E-06
  9.0000000E+02  4.6522947E-06
  9.5000000E+02  4.2826441E-06
  1.0000000E+03  3.9575755E-06
  1.0500000E+03  3.6710146E-06
  1.1000000E+03  3.4170808E-06
  1.1500000E+03  3.1905789E-06
  1.2000000E+03  2.9866455E-06
  1.2500000E+03  2.8015232E-06
  1.3000000E+03  2.6331141E-06
  1.3500000E+03  2.4801889E-06
  1.4000000E+03  2.3414620E-06
  1.4500000E+03  2.2151610E-06
  1.5000000E+03  2.0994277E-06
  1.6000000E+03  1.8940930E-06
  1.7000000E+03  1.7182220E-06
  1.8000000E+03  1.5671816E-06
  1.9000000E+03  1.4363049E-06
  2.0000000E+03  1.3217191E-06
  2.1000000E+03  1.2207945E-06
  2.2000000E+03  1.1315756E-06
  2.3000000E+03  1.0523125E-06
  2.4000000E+03  9.8141834E-07
  2.5000000E+03  9.1762823E-07
  2.6000000E+03  8.6002652E-07
  2.7000000E+03  8.0789579E-07
  2.8000000E+03  7.6060374E-07
  2.9000000E+03  7.1753721E-07
  3.0000000E+03  6.7814911E-07
  3.1000000E+03  6.4198420E-07
  3.2000000E+03  6.0868101E-07
  3.4000000E+03  5.4954993E-07
  3.6000000E+03  4.9884407E-07
  3.8000000E+03  4.5501588E-07
  4.0000000E+03  4.1684281E-07
  4.2000000E+03  3.8336231E-07
  4.4000000E+03  3.5381074E-07
  4.6000000E+03  3.2758256E-07
  4.8000000E+03  3.0419226E-07
  5.0000000E+03  2.8324088E-07
  5.2500000E+03  2.5998244E-07
  5.5000000E+03  2.3949217E-07
  5.7500000E+03  2.2134333E-07
  6.0000000E+03  2.0518855E-07
  6.5000000E+03  1.7777210E-07
  6.7500000E+03  1.6607991E-07
  7.0000000E+03  1.5550265E-07
  7.2500000E+03  1.4590199E-07
  7.5000000E+03  1.3716051E-07
  8.0000000E+03  1.2186875E-07
  8.5000000E+03  1.0898392E-07
  9.0000000E+03  9.8024622E-08
  9.5000000E+03  8.8624023E-08
  1.0000000E+04  8.0498859E-08
  1.0500000E+04  7.3427509E-08
  1.1000000E+04  6.7234634E-08
  1.1500000E+04  6.1780317E-08
  1.2000000E+04  5.6951823E-08
  1.2500000E+04  5.2657167E-08
  1.3000000E+04  4.8820436E-08
  1.3500000E+04  4.5378659E-08
  1.4000000E+04  4.2279397E-08
  1.4500000E+04  3.9478782E-08
  1.5000000E+04  3.6939821E-08
  1.5500000E+04  3.4631080E-08
  1.6000000E+04  3.2525697E-08
  1.6500000E+04  3.0600597E-08
  1.7000000E+04  2.8835892E-08
  1.8000000E+04  2.5721022E-08
  1.9000000E+04  2.3068240E-08
  2.0000000E+04  2.0791070E-08
  2.1000000E+04  1.8822398E-08
  2.2000000E+04  1.7109456E-08
  2.3000000E+04  1.5610224E-08
  2.4000000E+04  1.4290899E-08
  2.5000000E+04  1.3124102E-08
  2.6000000E+04  1.2087487E-08
  2.7000000E+04  1.1162656E-08
  2.8000000E+04  1.0334336E-08
  2.9000000E+04  9.5897588E-09
  3.0000000E+04  8.9181854E-09
  3.1000000E+04  8.3105401E-09
  3.2000000E+04  7.7591249E-09
  3.3000000E+04  7.2573748E-09
  3.4000000E+04  6.7996470E-09
  3.5000000E+04  6.3810669E-09
  3.6000000E+04  5.9973930E-09
  3.8000000E+04  5.3204580E-09
  4.0000000E+04  4.7445613E-09
  4.2000000E+04  4.2510614E-09
  4.4000000E+04  3.8254055E-09
  4.6000000E+04  3.4560523E-09
  4.8000000E+04  3.1337616E-09
  5.0000000E+04  2.8510912E-09
  5.2500000E+04  2.5443633E-09
  5.5000000E+04  2.2807051E-09
  5.7500000E+04  2.0526886E-09
  6.0000000E+04  1.8544323E-09
  6.2500000E+04  1.6811862E-09
  6.5000000E+04  1.5290021E-09
  6.6250000E+04  1.4597659E-09
  6.7500000E+04  1.3946262E-09
  7.0000000E+04  1.2754338E-09
  7.2500000E+04  1.1694542E-09
  7.5000000E+04  1.0751010E-09


==> anc/colstop/sbethe/sdbase/oos90.tab <==
# Atomic number = 90   (Th)
#
#      W/eV         OOS*eV
  
  
#  90   1  K1  EION =  1.096540000E+05 eV   227
#  S(0) = 7.712770E-01
  1.0964839E+03  0.0000000E+00
  1.0964839E+05  0.0000000E+00
  1.0964839E+05  1.5241326E-05
  1.0965400E+05  1.5241326E-05
  1.0965510E+05  1.5241326E-05
  1.0965614E+05  1.5071106E-05
  1.0965719E+05  1.4911046E-05
  1.0965823E+05  1.4764687E-05
  1.0965928E+05  1.4634163E-05
  1.0966136E+05  1.4423681E-05
  1.0966345E+05  1.4278585E-05
  1.0966763E+05  1.4150214E-05
  1.0967180E+05  1.4165912E-05
  1.0967598E+05  1.4248038E-05
  1.0968016E+05  1.4340627E-05
  1.0968433E+05  1.4411539E-05
  1.0968851E+05  1.4449037E-05
  1.0969686E+05  1.4440620E-05
  1.0970521E+05  1.4390926E-05
  1.0971356E+05  1.4362061E-05
  1.0972191E+05  1.4366512E-05
  1.0973026E+05  1.4386778E-05
  1.0973862E+05  1.4402077E-05
  1.0974697E+05  1.4402938E-05
  1.0975532E+05  1.4392204E-05
  1.0976367E+05  1.4378136E-05
  1.0977202E+05  1.4368431E-05
  1.0978872E+05  1.4369188E-05
  1.0980543E+05  1.4377810E-05
  1.0982213E+05  1.4372875E-05
  1.0983048E+05  1.4366383E-05
  1.0983883E+05  1.4359506E-05
  1.0985553E+05  1.4351016E-05
  1.0987224E+05  1.4350266E-05
  1.0988894E+05  1.4349783E-05
  1.0990564E+05  1.4344401E-05
  1.0992235E+05  1.4334659E-05
  1.0995575E+05  1.4321528E-05
  1.0998916E+05  1.4314478E-05
  1.1002256E+05  1.4300831E-05
  1.1005597E+05  1.4287353E-05
  1.1008937E+05  1.4278688E-05
  1.1012278E+05  1.4266362E-05
  1.1018959E+05  1.4242605E-05
  1.1032321E+05  1.4195792E-05
  1.1045684E+05  1.4147282E-05
  1.1072408E+05  1.4050904E-05
  1.1125857E+05  1.3859975E-05
  1.1179306E+05  1.3673994E-05
  1.1286204E+05  1.3315561E-05
  1.1393102E+05  1.2968751E-05
  1.1500000E+05  1.2632020E-05
  1.2000000E+05  1.1190391E-05
  1.2500000E+05  9.9501305E-06
  1.3000000E+05  8.8795185E-06
  1.3500000E+05  7.9506804E-06
  1.4000000E+05  7.1413628E-06
  1.4500000E+05  6.4334903E-06
  1.5000000E+05  5.8121156E-06
  1.6000000E+05  4.7811021E-06
  1.7000000E+05  3.9710847E-06
  1.8000000E+05  3.3272626E-06
  1.9000000E+05  2.8101092E-06
  2.0000000E+05  2.3906840E-06
  2.1000000E+05  2.0475056E-06
  2.2000000E+05  1.7644267E-06
  2.3000000E+05  1.5291683E-06
  2.4000000E+05  1.3322932E-06
  2.5000000E+05  1.1664761E-06
  2.6000000E+05  1.0259781E-06
  2.7000000E+05  9.0626607E-07
  2.8000000E+05  8.0372973E-07
  2.9000000E+05  7.1547289E-07
  3.0000000E+05  6.3915616E-07
  3.1000000E+05  5.7287736E-07
  3.2000000E+05  5.1508022E-07
  3.3000000E+05  4.6448450E-07
  3.4000000E+05  4.2003061E-07
  3.5000000E+05  3.8083777E-07
  3.6000000E+05  3.4616969E-07
  3.8000000E+05  2.8803217E-07
  4.0000000E+05  2.4173663E-07
  4.2000000E+05  2.0448034E-07
  4.4000000E+05  1.7420878E-07
  4.6000000E+05  1.4939509E-07
  4.8000000E+05  1.2889020E-07
  5.0000000E+05  1.1181923E-07
  5.2500000E+05  9.4298740E-08
  5.5000000E+05  8.0107000E-08
  5.7500000E+05  6.8507367E-08
  5.8750000E+05  6.3501339E-08
  6.0000000E+05  5.8947644E-08
  6.2500000E+05  5.1008991E-08
  6.5000000E+05  4.4370121E-08
  6.7500000E+05  3.8782110E-08
  7.0000000E+05  3.4050241E-08
  7.2500000E+05  3.0020862E-08
  7.5000000E+05  2.6571751E-08
  7.7500000E+05  2.3604920E-08
  8.0000000E+05  2.1041263E-08
  8.2500000E+05  1.8816491E-08
  8.5000000E+05  1.6878020E-08
  8.7500000E+05  1.5182591E-08
  9.0000000E+05  1.3694420E-08
  9.2500000E+05  1.2383749E-08
  9.5000000E+05  1.1225706E-08
  1.0000000E+06  9.2872530E-09
  1.0500000E+06  7.7479195E-09
  1.1000000E+06  6.5129912E-09
  1.1500000E+06  5.5130287E-09
  1.2000000E+06  4.6964242E-09
  1.2500000E+06  4.0243394E-09
  1.3000000E+06  3.4672129E-09
  1.3500000E+06  3.0023059E-09
  1.4000000E+06  2.6119573E-09
  1.4500000E+06  2.2823282E-09
  1.5000000E+06  2.0024822E-09
  1.5500000E+06  1.7637104E-09
  1.6000000E+06  1.5590278E-09
  1.6500000E+06  1.3827933E-09
  1.7000000E+06  1.2304228E-09
  1.7500000E+06  1.0981687E-09
  1.8000000E+06  9.8295018E-10
  1.8500000E+06  8.8222103E-10
  1.9000000E+06  7.9386641E-10
  2.0000000E+06  6.4750730E-10
  2.1000000E+06  5.3288156E-10
  2.2000000E+06  4.4214582E-10
  2.3000000E+06  3.6961757E-10
  2.4000000E+06  3.1112286E-10
  2.5000000E+06  2.6355720E-10
  2.6000000E+06  2.2458401E-10
  2.7000000E+06  1.9242534E-10
  2.8000000E+06  1.6571487E-10
  2.9000000E+06  1.4339344E-10
  3.0000000E+06  1.2463308E-10
  3.1000000E+06  1.0878141E-10
  3.2000000E+06  9.5320279E-11
  3.3000000E+06  8.3835224E-11
  3.4000000E+06  7.3992474E-11
  3.5000000E+06  6.5521669E-11
  3.6000000E+06  5.8202564E-11
  3.7000000E+06  5.1854743E-11
  3.8000000E+06  4.6329637E-11
  3.9000000E+06  4.1504301E-11
  4.0000000E+06  3.7276511E-11
  4.1000000E+06  3.3560889E-11
  4.2000000E+06  3.0285818E-11
  4.3000000E+06  2.7390984E-11
  4.4000000E+06  2.4825401E-11
  4.6000000E+06  2.0515374E-11
  4.8000000E+06  1.7080573E-11
  5.0000000E+06  1.4319004E-11
  5.1250000E+06  1.2866513E-11
  5.2500000E+06  1.1588782E-11
  5.3750000E+06  1.0461568E-11
  5.5000000E+06  9.4644213E-12
  5.7500000E+06  7.7936905E-12
  5.8750000E+06  7.0928597E-12
  6.0000000E+06  6.4668131E-12
  6.2500000E+06  5.4035266E-12
  6.5000000E+06  4.5443858E-12
  6.7500000E+06  3.8448368E-12
  7.0000000E+06  3.2711501E-12
  7.2500000E+06  2.7975458E-12
  7.5000000E+06  2.4041345E-12
  7.7500000E+06  2.0754402E-12
  8.0000000E+06  1.7993243E-12
  8.2500000E+06  1.5661920E-12
  8.5000000E+06  1.3684055E-12
  8.7500000E+06  1.1998465E-12
  9.0000000E+06  1.0555827E-12
  9.2500000E+06  9.3161374E-13
  9.5000000E+06  8.2467704E-13
  9.7500000E+06  7.3209829E-13
  1.0000000E+07  6.5167421E-13
  1.0250000E+07  5.8158038E-13
  1.0500000E+07  5.2029905E-13
  1.0750000E+07  4.6656294E-13
  1.1000000E+07  4.1930955E-13
  1.1250000E+07  3.7764449E-13
  1.1500000E+07  3.4081184E-13
  1.2000000E+07  2.7917479E-13
  1.2500000E+07  2.3032511E-13
  1.3000000E+07  1.9127788E-13
  1.3500000E+07  1.5981867E-13
  1.4000000E+07  1.3428729E-13
  1.4500000E+07  1.1342598E-13
  1.5000000E+07  9.6272346E-14
  1.5500000E+07  8.2084076E-14
  1.6000000E+07  7.0283914E-14
  1.6500000E+07  6.0419212E-14
  1.7000000E+07  5.2132558E-14
  1.7500000E+07  4.5139907E-14
  1.8000000E+07  3.9213991E-14
  1.8500000E+07  3.4171706E-14
  1.9000000E+07  2.9864858E-14
  1.9500000E+07  2.6172910E-14
  2.0000000E+07  2.2997294E-14
  2.0500000E+07  2.0256956E-14
  2.1000000E+07  1.7884960E-14
  2.1500000E+07  1.5825821E-14
  2.2000000E+07  1.4033341E-14
  2.2500000E+07  1.2468894E-14
  2.3000000E+07  1.1100013E-14
  2.3500000E+07  9.8993551E-15
  2.4000000E+07  8.8438292E-15
  2.4500000E+07  7.9138675E-15
  2.5000000E+07  7.0928310E-15
  2.6000000E+07  5.7227794E-15
  2.7000000E+07  4.6427730E-15
  2.8000000E+07  3.7855968E-15
  2.9000000E+07  3.1009305E-15
  3.0000000E+07  2.5507146E-15
  3.1000000E+07  2.1060907E-15
  3.2000000E+07  1.7450107E-15
  3.3000000E+07  1.4505613E-15
  3.4000000E+07  1.2095476E-15
  3.5000000E+07  1.0115704E-15
  3.6000000E+07  8.4831044E-16
  3.7000000E+07  7.1297828E-16
  3.8000000E+07  6.0026508E-16
  3.9000000E+07  5.0602055E-16
  4.0000000E+07  4.2700795E-16
  4.1000000E+07  3.6086649E-16
  4.2000000E+07  3.0562718E-16
  4.3000000E+07  2.5955064E-16
  
  
#  90   2  L1  EION =  2.047500000E+04 eV   244
#  S(0) = 8.899415E-01
  2.0470030E+02  0.0000000E+00
  2.0470030E+04  0.0000000E+00
  2.0470030E+04  4.9646841E-05
  2.0475000E+04  4.9646841E-05
  2.0475205E+04  4.9646841E-05
  2.0475615E+04  4.9316932E-05
  2.0476025E+04  4.9003458E-05
  2.0476435E+04  4.8705637E-05
  2.0476845E+04  4.8422841E-05
  2.0477665E+04  4.7900380E-05
  2.0478485E+04  4.7432811E-05
  2.0480125E+04  4.6651493E-05
  2.0481765E+04  4.6057160E-05
  2.0485045E+04  4.5335819E-05
  2.0488325E+04  4.5079095E-05
  2.0491605E+04  4.5114200E-05
  2.0494885E+04  4.5300770E-05
  2.0496525E+04  4.5416966E-05
  2.0498165E+04  4.5534879E-05
  2.0501445E+04  4.5748139E-05
  2.0504724E+04  4.5903438E-05
  2.0508004E+04  4.5988595E-05
  2.0511284E+04  4.6008702E-05
  2.0514564E+04  4.5978674E-05
  2.0521124E+04  4.5842859E-05
  2.0527684E+04  4.5708093E-05
  2.0534244E+04  4.5637775E-05
  2.0540804E+04  4.5633977E-05
  2.0547364E+04  4.5666045E-05
  2.0553924E+04  4.5698122E-05
  2.0560484E+04  4.5706481E-05
  2.0567044E+04  4.5685517E-05
  2.0573604E+04  4.5641817E-05
  2.0580164E+04  4.5590087E-05
  2.0593284E+04  4.5508140E-05
  2.0606404E+04  4.5479441E-05
  2.0619523E+04  4.5472442E-05
  2.0632643E+04  4.5444499E-05
  2.0645763E+04  4.5388133E-05
  2.0658883E+04  4.5323067E-05
  2.0672003E+04  4.5270519E-05
  2.0678563E+04  4.5250312E-05
  2.0685123E+04  4.5234021E-05
  2.0711363E+04  4.5169973E-05
  2.0737602E+04  4.5071326E-05
  2.0790082E+04  4.4893949E-05
  2.0895041E+04  4.4539119E-05
  2.1000000E+04  4.4188572E-05
  2.2000000E+04  4.1006509E-05
  2.3000000E+04  3.8123441E-05
  2.4000000E+04  3.5509213E-05
  2.5000000E+04  3.3125543E-05
  2.6000000E+04  3.0947584E-05
  2.7000000E+04  2.8954741E-05
  2.8000000E+04  2.7128781E-05
  2.9000000E+04  2.5453015E-05
  3.0000000E+04  2.3912594E-05
  3.1000000E+04  2.2494288E-05
  3.2000000E+04  2.1186321E-05
  3.4000000E+04  1.8860619E-05
  3.6000000E+04  1.6864460E-05
  3.8000000E+04  1.5141240E-05
  4.0000000E+04  1.3645594E-05
  4.2000000E+04  1.2340940E-05
  4.4000000E+04  1.1197563E-05
  4.6000000E+04  1.0191159E-05
  4.8000000E+04  9.3017146E-06
  5.0000000E+04  8.5126456E-06
  5.2500000E+04  7.6466112E-06
  5.5000000E+04  6.8937507E-06
  5.7500000E+04  6.2361040E-06
  6.0000000E+04  5.6590362E-06
  6.5000000E+04  4.7007150E-06
  6.7500000E+04  4.3013156E-06
  7.0000000E+04  3.9454657E-06
  7.2500000E+04  3.6273865E-06
  7.5000000E+04  3.3421974E-06
  8.0000000E+04  2.8545441E-06
  8.5000000E+04  2.4561260E-06
  9.0000000E+04  2.1274812E-06
  9.5000000E+04  1.8540346E-06
  1.0000000E+05  1.6247187E-06
  1.0500000E+05  1.4310260E-06
  1.1000000E+05  1.2663429E-06
  1.1500000E+05  1.1254741E-06
  1.2000000E+05  1.0043004E-06
  1.2500000E+05  8.9952674E-07
  1.3000000E+05  8.0849617E-07
  1.3500000E+05  7.2905039E-07
  1.4000000E+05  6.5942341E-07
  1.4500000E+05  5.9816160E-07
  1.5000000E+05  5.4406065E-07
  1.5500000E+05  4.9611723E-07
  1.6000000E+05  4.5349126E-07
  1.6500000E+05  4.1547553E-07
  1.7000000E+05  3.8147196E-07
  1.8000000E+05  3.2354424E-07
  1.9000000E+05  2.7646803E-07
  2.0000000E+05  2.3785149E-07
  2.1000000E+05  2.0590378E-07
  2.2000000E+05  1.7926673E-07
  2.3000000E+05  1.5689823E-07
  2.4000000E+05  1.3799001E-07
  2.5000000E+05  1.2190904E-07
  2.6000000E+05  1.0815493E-07
  2.7000000E+05  9.6328864E-08
  2.8000000E+05  8.6110475E-08
  2.9000000E+05  7.7240508E-08
  3.0000000E+05  6.9507746E-08
  3.1000000E+05  6.2739020E-08
  3.2000000E+05  5.6791499E-08
  3.3000000E+05  5.1546697E-08
  3.4000000E+05  4.6905826E-08
  3.5000000E+05  4.2786108E-08
  3.6000000E+05  3.9117837E-08
  3.7000000E+05  3.5842059E-08
  3.8000000E+05  3.2908709E-08
  3.9000000E+05  3.0275103E-08
  4.0000000E+05  2.7904692E-08
  4.2000000E+05  2.3832186E-08
  4.4000000E+05  2.0488062E-08
  4.6000000E+05  1.7719493E-08
  4.8000000E+05  1.5410127E-08
  5.0000000E+05  1.3470413E-08
  5.2500000E+05  1.1460970E-08
  5.5000000E+05  9.8172633E-09
  5.7500000E+05  8.4613604E-09
  5.8750000E+05  7.8722919E-09
  6.0000000E+05  7.3342009E-09
  6.2500000E+05  6.3905197E-09
  6.5000000E+05  5.5952505E-09
  6.7500000E+05  4.9209722E-09
  7.0000000E+05  4.3460462E-09
  7.2500000E+05  3.8532528E-09
  7.5000000E+05  3.4287850E-09
  7.7500000E+05  3.0614916E-09
  8.0000000E+05  2.7423043E-09
  8.2500000E+05  2.4638021E-09
  8.5000000E+05  2.2198758E-09
  8.7500000E+05  2.0054671E-09
  9.0000000E+05  1.8163657E-09
  9.2500000E+05  1.6490503E-09
  9.5000000E+05  1.5005621E-09
  9.7500000E+05  1.3684039E-09
  1.0000000E+06  1.2504588E-09
  1.0250000E+06  1.1449252E-09
  1.0500000E+06  1.0502635E-09
  1.1000000E+06  8.8845875E-10
  1.1500000E+06  7.5652277E-10
  1.2000000E+06  6.4806880E-10
  1.2500000E+06  5.5825451E-10
  1.3000000E+06  4.8336717E-10
  1.3500000E+06  4.2053006E-10
  1.4000000E+06  3.6749335E-10
  1.4500000E+06  3.2248260E-10
  1.5000000E+06  2.8408739E-10
  1.5500000E+06  2.5117847E-10
  1.6000000E+06  2.2284527E-10
  1.6500000E+06  1.9834860E-10
  1.7000000E+06  1.7708478E-10
  1.7500000E+06  1.5855816E-10
  1.8000000E+06  1.4235931E-10
  1.8500000E+06  1.2814831E-10
  1.9000000E+06  1.1564151E-10
  1.9500000E+06  1.0460115E-10
  2.0000000E+06  9.4827170E-11
  2.0500000E+06  8.6150499E-11
  2.1000000E+06  7.8427742E-11
  2.1500000E+06  7.1536833E-11
  2.2000000E+06  6.5373480E-11
  2.2500000E+06  5.9848257E-11
  2.3000000E+06  5.4884242E-11
  2.4000000E+06  4.6383283E-11
  2.5000000E+06  3.9439075E-11
  2.6000000E+06  3.3724970E-11
  2.7000000E+06  2.8991082E-11
  2.8000000E+06  2.5044384E-11
  2.9000000E+06  2.1734503E-11
  3.0000000E+06  1.8943333E-11
  3.1000000E+06  1.6577396E-11
  3.2000000E+06  1.4562159E-11
  3.3000000E+06  1.2837786E-11
  3.4000000E+06  1.1355932E-11
  3.5000000E+06  1.0077299E-11
  3.6000000E+06  8.9697646E-12
  3.7000000E+06  8.0069299E-12
  3.8000000E+06  7.1669905E-12
  3.9000000E+06  6.4318493E-12
  4.0000000E+06  5.7864168E-12
  4.1000000E+06  5.2180557E-12
  4.2000000E+06  4.7161385E-12
  4.3000000E+06  4.2716896E-12
  4.4000000E+06  3.8771034E-12
  4.5000000E+06  3.5259127E-12
  4.6000000E+06  3.2125991E-12
  4.7000000E+06  2.9324381E-12
  4.8000000E+06  2.6813730E-12
  5.0000000E+06  2.2530255E-12
  5.1250000E+06  2.0272233E-12
  5.2500000E+06  1.8282706E-12
  5.3750000E+06  1.6524866E-12
  5.5000000E+06  1.4967594E-12
  5.7500000E+06  1.2353089E-12
  5.8750000E+06  1.1254182E-12
  6.0000000E+06  1.0271313E-12
  6.2500000E+06  8.5990422E-13
  6.5000000E+06  7.2447470E-13
  6.7500000E+06  6.1396774E-13
  7.0000000E+06  5.2316455E-13
  7.2500000E+06  4.4806512E-13
  7.5000000E+06  3.8557556E-13
  7.7500000E+06  3.3328197E-13
  8.0000000E+06  2.8928675E-13
  8.2500000E+06  2.5208737E-13
  8.5000000E+06  2.2048564E-13
  8.7500000E+06  1.9351982E-13
  9.0000000E+06  1.7041323E-13
  9.2500000E+06  1.5053499E-13
  9.5000000E+06  1.3336962E-13
  9.7500000E+06  1.1849371E-13
  1.0000000E+07  1.0555803E-13
  1.0250000E+07  9.4273149E-14
  1.0500000E+07  8.4398165E-14
  1.0750000E+07  7.5731663E-14
  1.1000000E+07  6.8104557E-14
  1.1250000E+07  6.1374338E-14
  1.1500000E+07  5.5420444E-14
  1.1750000E+07  5.0140498E-14
  1.2000000E+07  4.5447164E-14
  1.2250000E+07  4.1265809E-14
  1.2500000E+07  3.7532497E-14
  1.2750000E+07  3.4192289E-14
  1.3000000E+07  3.1197833E-14
  1.3250000E+07  2.8508258E-14
  1.3500000E+07  2.6088213E-14
  1.4000000E+07  2.1937649E-14
  1.4500000E+07  1.8544050E-14
  1.5000000E+07  1.5751986E-14
  1.5500000E+07  1.3440056E-14
  1.6000000E+07  1.1514124E-14
  1.6500000E+07  9.9009438E-15
  1.7000000E+07  8.5443774E-15
  1.7500000E+07  7.4006599E-15
  1.8000000E+07  6.4337994E-15
  
  
#  90   3  L2  EION =  1.969600000E+04 eV   246
#  S(0) = 1.060117E+00
  1.9679004E+02  0.0000000E+00
  1.9679004E+04  0.0000000E+00
  1.9679004E+04  8.4560372E-05
  1.9696000E+04  8.4560372E-05
  1.9696198E+04  8.4560372E-05
  1.9696435E+04  8.5200985E-05
  1.9696672E+04  8.5780686E-05
  1.9696910E+04  8.6312524E-05
  1.9697147E+04  8.6806420E-05
  1.9697622E+04  8.7708768E-05
  1.9698097E+04  8.8529072E-05
  1.9699046E+04  9.0009114E-05
  1.9699995E+04  9.1337595E-05
  1.9701894E+04  9.3610037E-05
  1.9703793E+04  9.5346594E-05
  1.9707590E+04  9.7181411E-05
  1.9711388E+04  9.7302767E-05
  1.9715185E+04  9.6560363E-05
  1.9718983E+04  9.5644938E-05
  1.9722780E+04  9.4930507E-05
  1.9726578E+04  9.4538604E-05
  1.9734173E+04  9.4552236E-05
  1.9737971E+04  9.4760284E-05
  1.9741768E+04  9.4978038E-05
  1.9745566E+04  9.5146505E-05
  1.9749363E+04  9.5237140E-05
  1.9756958E+04  9.5199943E-05
  1.9764553E+04  9.5013991E-05
  1.9772148E+04  9.4856500E-05
  1.9779743E+04  9.4807204E-05
  1.9787338E+04  9.4845361E-05
  1.9794933E+04  9.4906408E-05
  1.9802529E+04  9.4929708E-05
  1.9817719E+04  9.4801945E-05
  1.9832909E+04  9.4586329E-05
  1.9848099E+04  9.4456292E-05
  1.9855694E+04  9.4419906E-05
  1.9863289E+04  9.4386715E-05
  1.9878479E+04  9.4277435E-05
  1.9893669E+04  9.4101502E-05
  1.9908859E+04  9.3906908E-05
  1.9924049E+04  9.3742486E-05
  1.9939240E+04  9.3609329E-05
  1.9969620E+04  9.3308554E-05
  2.0000000E+04  9.2938503E-05
  2.0031250E+04  9.2602992E-05
  2.0062500E+04  9.2271009E-05
  2.0093750E+04  9.1908846E-05
  2.0125000E+04  9.1555444E-05
  2.0187500E+04  9.0872601E-05
  2.0250000E+04  9.0168620E-05
  2.0500000E+04  8.7448531E-05
  2.0750000E+04  8.4798479E-05
  2.1000000E+04  8.2246800E-05
  2.1500000E+04  7.7421546E-05
  2.2000000E+04  7.2969973E-05
  2.3000000E+04  6.5023309E-05
  2.4000000E+04  5.8147779E-05
  2.5000000E+04  5.2170928E-05
  2.6000000E+04  4.6958120E-05
  2.7000000E+04  4.2395599E-05
  2.8000000E+04  3.8388048E-05
  2.9000000E+04  3.4855515E-05
  3.0000000E+04  3.1731035E-05
  3.1000000E+04  2.8958362E-05
  3.2000000E+04  2.6490095E-05
  3.4000000E+04  2.2312710E-05
  3.6000000E+04  1.8945624E-05
  3.8000000E+04  1.6204157E-05
  4.0000000E+04  1.3951603E-05
  4.2000000E+04  1.2085330E-05
  4.4000000E+04  1.0527291E-05
  4.6000000E+04  9.2174480E-06
  4.8000000E+04  8.1091226E-06
  5.0000000E+04  7.1656718E-06
  5.2500000E+04  6.1745931E-06
  5.5000000E+04  5.3520461E-06
  5.7500000E+04  4.6643057E-06
  6.0000000E+04  4.0853512E-06
  6.5000000E+04  3.1769882E-06
  6.7500000E+04  2.8189568E-06
  7.0000000E+04  2.5106720E-06
  7.2500000E+04  2.2439662E-06
  7.5000000E+04  2.0122110E-06
  7.7500000E+04  1.8099893E-06
  8.0000000E+04  1.6328491E-06
  8.2500000E+04  1.4771087E-06
  8.5000000E+04  1.3397073E-06
  9.0000000E+04  1.1101041E-06
  9.5000000E+04  9.2807320E-07
  1.0000000E+05  7.8217173E-07
  1.0500000E+05  6.6406390E-07
  1.1000000E+05  5.6758817E-07
  1.1500000E+05  4.8812882E-07
  1.2000000E+05  4.2218607E-07
  1.2500000E+05  3.6707636E-07
  1.3000000E+05  3.2072100E-07
  1.3500000E+05  2.8149432E-07
  1.4000000E+05  2.4811396E-07
  1.4500000E+05  2.1956001E-07
  1.5000000E+05  1.9501509E-07
  1.5500000E+05  1.7381957E-07
  1.6000000E+05  1.5543751E-07
  1.6500000E+05  1.3943079E-07
  1.7000000E+05  1.2543914E-07
  1.7500000E+05  1.1316469E-07
  1.8000000E+05  1.0235984E-07
  1.8500000E+05  9.2817811E-08
  1.9000000E+05  8.4365083E-08
  2.0000000E+05  7.0164963E-08
  2.1000000E+05  5.8836559E-08
  2.2000000E+05  4.9709078E-08
  2.3000000E+05  4.2287942E-08
  2.4000000E+05  3.6203736E-08
  2.5000000E+05  3.1177202E-08
  2.6000000E+05  2.6994927E-08
  2.7000000E+05  2.3492145E-08
  2.8000000E+05  2.0540450E-08
  2.9000000E+05  1.8038902E-08
  3.0000000E+05  1.5907506E-08
  3.1000000E+05  1.4082382E-08
  3.2000000E+05  1.2512157E-08
  3.3000000E+05  1.1155242E-08
  3.4000000E+05  9.9777602E-09
  3.5000000E+05  8.9519495E-09
  3.6000000E+05  8.0549351E-09
  3.7000000E+05  7.2677707E-09
  3.8000000E+05  6.5746850E-09
  3.9000000E+05  5.9624866E-09
  4.0000000E+05  5.4200933E-09
  4.2000000E+05  4.5087567E-09
  4.4000000E+05  3.7816168E-09
  4.6000000E+05  3.1956932E-09
  4.8000000E+05  2.7192735E-09
  5.0000000E+05  2.3286543E-09
  5.2500000E+05  1.9341537E-09
  5.5000000E+05  1.6199853E-09
  5.7500000E+05  1.3672598E-09
  5.8750000E+05  1.2594435E-09
  6.0000000E+05  1.1620790E-09
  6.2500000E+05  9.9408032E-10
  6.5000000E+05  8.5544677E-10
  6.7500000E+05  7.4021583E-10
  7.0000000E+05  6.4379197E-10
  7.2500000E+05  5.6260093E-10
  7.5000000E+05  4.9383777E-10
  7.7500000E+05  4.3528273E-10
  8.0000000E+05  3.8516610E-10
  8.2500000E+05  3.4206674E-10
  8.5000000E+05  3.0483531E-10
  8.7500000E+05  2.7253657E-10
  9.0000000E+05  2.4440510E-10
  9.2500000E+05  2.1981081E-10
  9.5000000E+05  1.9823224E-10
  9.7500000E+05  1.7923559E-10
  1.0000000E+06  1.6245833E-10
  1.0250000E+06  1.4759607E-10
  1.0500000E+06  1.3439207E-10
  1.1000000E+06  1.1212175E-10
  1.1500000E+06  9.4267445E-11
  1.2000000E+06  7.9818495E-11
  1.2500000E+06  6.8024542E-11
  1.3000000E+06  5.8321390E-11
  1.3500000E+06  5.0279853E-11
  1.4000000E+06  4.3570111E-11
  1.4500000E+06  3.7936322E-11
  1.5000000E+06  3.3178278E-11
  1.5500000E+06  2.9137950E-11
  1.6000000E+06  2.5689589E-11
  1.6500000E+06  2.2732390E-11
  1.7000000E+06  2.0184986E-11
  1.7500000E+06  1.7981299E-11
  1.8000000E+06  1.6067344E-11
  1.8500000E+06  1.4398771E-11
  1.9000000E+06  1.2938952E-11
  1.9500000E+06  1.1657467E-11
  2.0000000E+06  1.0528936E-11
  2.0500000E+06  9.5320831E-12
  2.1000000E+06  8.6489929E-12
  2.2000000E+06  7.1658276E-12
  2.3000000E+06  5.9835775E-12
  2.4000000E+06  5.0322946E-12
  2.5000000E+06  4.2602387E-12
  2.6000000E+06  3.6286540E-12
  2.7000000E+06  3.1081814E-12
  2.8000000E+06  2.6763486E-12
  2.9000000E+06  2.3157889E-12
  3.0000000E+06  2.0129605E-12
  3.1000000E+06  1.7572159E-12
  3.2000000E+06  1.5401183E-12
  3.3000000E+06  1.3549339E-12
  3.4000000E+06  1.1962513E-12
  3.5000000E+06  1.0596937E-12
  3.6000000E+06  9.4169975E-13
  3.7000000E+06  8.3935547E-13
  3.8000000E+06  7.5026345E-13
  3.9000000E+06  6.7244100E-13
  4.0000000E+06  6.0424051E-13
  4.1000000E+06  5.4428638E-13
  4.2000000E+06  4.9142506E-13
  4.3000000E+06  4.4468557E-13
  4.4000000E+06  4.0324733E-13
  4.6000000E+06  3.3359388E-13
  4.8000000E+06  2.7803838E-13
  5.0000000E+06  2.3333210E-13
  5.1250000E+06  2.0980020E-13
  5.2500000E+06  1.8908763E-13
  5.3750000E+06  1.7080455E-13
  5.5000000E+06  1.5462199E-13
  5.7500000E+06  1.2748565E-13
  5.8750000E+06  1.1609286E-13
  6.0000000E+06  1.0590999E-13
  6.2500000E+06  8.8600610E-14
  6.5000000E+06  7.4598392E-14
  6.7500000E+06  6.3184184E-14
  7.0000000E+06  5.3813181E-14
  7.2500000E+06  4.6068601E-14
  7.5000000E+06  3.9628671E-14
  7.7500000E+06  3.4242764E-14
  8.0000000E+06  2.9714071E-14
  8.2500000E+06  2.5886814E-14
  8.5000000E+06  2.2636840E-14
  8.7500000E+06  1.9864622E-14
  9.0000000E+06  1.7489874E-14
  9.2500000E+06  1.5447448E-14
  9.5000000E+06  1.3684178E-14
  9.7500000E+06  1.2156441E-14
  1.0000000E+07  1.0828264E-14
  1.0250000E+07  9.6698338E-15
  1.0500000E+07  8.6563302E-15
  1.0750000E+07  7.7670086E-15
  1.1000000E+07  6.9844620E-15
  1.1250000E+07  6.2940253E-15
  1.1500000E+07  5.6832873E-15
  1.2000000E+07  4.6603184E-15
  1.2500000E+07  3.8485669E-15
  1.3000000E+07  3.1989438E-15
  1.3500000E+07  2.6750821E-15
  1.4000000E+07  2.2496443E-15
  1.4500000E+07  1.9018090E-15
  1.5000000E+07  1.6154641E-15
  1.5500000E+07  1.3782182E-15
  1.6000000E+07  1.1805100E-15
  1.6500000E+07  1.0150815E-15
  1.7000000E+07  8.7626757E-16
  1.7500000E+07  7.5943758E-16
  
  
#  90   4  L3  EION =  1.630300000E+04 eV   246
#  S(0) = 1.887958E+00
  1.6285192E+02  0.0000000E+00
  1.6285192E+04  0.0000000E+00
  1.6285192E+04  2.1870224E-04
  1.6303000E+04  2.1870224E-04
  1.6303163E+04  2.1870224E-04
  1.6304252E+04  2.2016067E-04
  1.6305341E+04  2.2157654E-04
  1.6306430E+04  2.2328713E-04
  1.6307518E+04  2.2521423E-04
  1.6309696E+04  2.2912393E-04
  1.6311874E+04  2.3234739E-04
  1.6316229E+04  2.3534578E-04
  1.6320584E+04  2.3454587E-04
  1.6324939E+04  2.3217703E-04
  1.6329294E+04  2.2993308E-04
  1.6333650E+04  2.2854083E-04
  1.6338005E+04  2.2805780E-04
  1.6346715E+04  2.2869184E-04
  1.6355426E+04  2.2949578E-04
  1.6364136E+04  2.2946732E-04
  1.6368492E+04  2.2921478E-04
  1.6372847E+04  2.2890926E-04
  1.6381557E+04  2.2840573E-04
  1.6390268E+04  2.2821417E-04
  1.6398978E+04  2.2823799E-04
  1.6407689E+04  2.2825748E-04
  1.6416399E+04  2.2812134E-04
  1.6425110E+04  2.2781460E-04
  1.6442530E+04  2.2705247E-04
  1.6459951E+04  2.2653060E-04
  1.6477372E+04  2.2613535E-04
  1.6494793E+04  2.2557669E-04
  1.6512214E+04  2.2487995E-04
  1.6547056E+04  2.2366883E-04
  1.6581898E+04  2.2249453E-04
  1.6651582E+04  2.1996601E-04
  1.6721265E+04  2.1743852E-04
  1.6790949E+04  2.1499141E-04
  1.6860633E+04  2.1253653E-04
  1.7000000E+04  2.0773064E-04
  1.7500000E+04  1.9143271E-04
  1.8000000E+04  1.7670349E-04
  1.8500000E+04  1.6341737E-04
  1.9000000E+04  1.5141063E-04
  2.0000000E+04  1.3061371E-04
  2.1000000E+04  1.1332948E-04
  2.2000000E+04  9.8859311E-05
  2.3000000E+04  8.6667213E-05
  2.4000000E+04  7.6332986E-05
  2.5000000E+04  6.7522976E-05
  2.6000000E+04  5.9971612E-05
  2.7000000E+04  5.3466059E-05
  2.8000000E+04  4.7834655E-05
  2.9000000E+04  4.2938025E-05
  3.0000000E+04  3.8662281E-05
  3.1000000E+04  3.4913887E-05
  3.2000000E+04  3.1615532E-05
  3.4000000E+04  2.6122639E-05
  3.6000000E+04  2.1785355E-05
  3.8000000E+04  1.8320800E-05
  4.0000000E+04  1.5524446E-05
  4.2000000E+04  1.3246047E-05
  4.4000000E+04  1.1373647E-05
  4.6000000E+04  9.8227540E-06
  4.8000000E+04  8.5288367E-06
  5.0000000E+04  7.4420904E-06
  5.2500000E+04  6.3166656E-06
  5.5000000E+04  5.3967055E-06
  5.7500000E+04  4.6385629E-06
  6.0000000E+04  4.0090922E-06
  6.5000000E+04  3.0400962E-06
  6.7500000E+04  2.6653847E-06
  7.0000000E+04  2.3465123E-06
  7.2500000E+04  2.0737657E-06
  7.5000000E+04  1.8393535E-06
  7.7500000E+04  1.6369821E-06
  8.0000000E+04  1.4615347E-06
  8.2500000E+04  1.3088250E-06
  8.5000000E+04  1.1754086E-06
  9.0000000E+04  9.5553694E-07
  9.5000000E+04  7.8435778E-07
  1.0000000E+05  6.4951232E-07
  1.0500000E+05  5.4215240E-07
  1.1000000E+05  4.5584431E-07
  1.1500000E+05  3.8584358E-07
  1.2000000E+05  3.2860629E-07
  1.2500000E+05  2.8145396E-07
  1.3000000E+05  2.4234019E-07
  1.3500000E+05  2.0968593E-07
  1.4000000E+05  1.8226138E-07
  1.4500000E+05  1.5910059E-07
  1.5000000E+05  1.3943874E-07
  1.5500000E+05  1.2266576E-07
  1.6000000E+05  1.0829158E-07
  1.6500000E+05  9.5920049E-08
  1.7000000E+05  8.5228862E-08
  1.8000000E+05  6.7879526E-08
  1.9000000E+05  5.4642017E-08
  2.0000000E+05  4.4412260E-08
  2.1000000E+05  3.6415201E-08
  2.2000000E+05  3.0097676E-08
  2.3000000E+05  2.5058974E-08
  2.4000000E+05  2.1004812E-08
  2.5000000E+05  1.7716371E-08
  2.6000000E+05  1.5029065E-08
  2.7000000E+05  1.2817779E-08
  2.8000000E+05  1.0986475E-08
  2.9000000E+05  9.4607591E-09
  3.0000000E+05  8.1825140E-09
  3.1000000E+05  7.1059826E-09
  3.2000000E+05  6.1948697E-09
  3.3000000E+05  5.4201858E-09
  3.4000000E+05  4.7586291E-09
  3.5000000E+05  4.1913538E-09
  3.6000000E+05  3.7030287E-09
  3.7000000E+05  3.2811154E-09
  3.8000000E+05  2.9153068E-09
  3.9000000E+05  2.5970891E-09
  4.0000000E+05  2.3193957E-09
  4.2000000E+05  1.8629811E-09
  4.4000000E+05  1.5094594E-09
  4.6000000E+05  1.2328119E-09
  4.8000000E+05  1.0142777E-09
  5.0000000E+05  8.4015023E-10
  5.2500000E+05  6.6975152E-10
  5.5000000E+05  5.3871096E-10
  5.7500000E+05  4.3687797E-10
  6.0000000E+05  3.5697984E-10
  6.2500000E+05  2.9373591E-10
  6.5000000E+05  2.4326483E-10
  6.6250000E+05  2.2188680E-10
  6.7500000E+05  2.0268132E-10
  7.0000000E+05  1.6981823E-10
  7.2500000E+05  1.4303200E-10
  7.5000000E+05  1.2106480E-10
  7.7500000E+05  1.0294591E-10
  8.0000000E+05  8.7920305E-11
  8.2500000E+05  7.5396443E-11
  8.5000000E+05  6.4907662E-11
  8.7500000E+05  5.6083473E-11
  9.0000000E+05  4.8627894E-11
  9.2500000E+05  4.2303064E-11
  9.5000000E+05  3.6916786E-11
  9.7500000E+05  3.2312941E-11
  1.0000000E+06  2.8364107E-11
  1.0250000E+06  2.4965798E-11
  1.0500000E+06  2.2031955E-11
  1.1000000E+06  1.7285029E-11
  1.1500000E+06  1.3685732E-11
  1.2000000E+06  1.0927910E-11
  1.2500000E+06  8.7943386E-12
  1.3000000E+06  7.1288965E-12
  1.3500000E+06  5.8180406E-12
  1.4000000E+06  4.7782912E-12
  1.4500000E+06  3.9476240E-12
  1.5000000E+06  3.2795072E-12
  1.5500000E+06  2.7387227E-12
  1.6000000E+06  2.2983918E-12
  1.6500000E+06  1.9378385E-12
  1.7000000E+06  1.6410416E-12
  1.7500000E+06  1.3955008E-12
  1.8000000E+06  1.1913983E-12
  1.8500000E+06  1.0209752E-12
  1.9000000E+06  8.7806362E-13
  1.9500000E+06  7.5773415E-13
  2.0000000E+06  6.5602501E-13
  2.0500000E+06  5.6973614E-13
  2.1000000E+06  4.9627032E-13
  2.1500000E+06  4.3350987E-13
  2.2000000E+06  3.7972064E-13
  2.2500000E+06  3.3347674E-13
  2.3000000E+06  2.9360103E-13
  2.3500000E+06  2.5911799E-13
  2.4000000E+06  2.2921629E-13
  2.4500000E+06  2.0321868E-13
  2.5000000E+06  1.8055791E-13
  2.6000000E+06  1.4341475E-13
  2.7000000E+06  1.1479672E-13
  2.8000000E+06  9.2555143E-14
  2.9000000E+06  7.5128686E-14
  3.0000000E+06  6.1370969E-14
  3.1000000E+06  5.0432031E-14
  3.2000000E+06  4.1675922E-14
  3.3000000E+06  3.4622728E-14
  3.4000000E+06  2.8907363E-14
  3.5000000E+06  2.4249978E-14
  3.6000000E+06  2.0434477E-14
  3.7000000E+06  1.7292858E-14
  3.8000000E+06  1.4693660E-14
  3.9000000E+06  1.2533385E-14
  4.0000000E+06  1.0730083E-14
  4.1000000E+06  9.2185128E-15
  4.2000000E+06  7.9464549E-15
  4.3000000E+06  6.8719059E-15
  4.4000000E+06  5.9609134E-15
  4.5000000E+06  5.1859057E-15
  4.6000000E+06  4.5243942E-15
  4.7000000E+06  3.9579588E-15
  4.8000000E+06  3.4714500E-15
  5.0000000E+06  2.6903273E-15
  5.1250000E+06  2.3050294E-15
  5.2500000E+06  1.9817470E-15
  5.3750000E+06  1.7094408E-15
  5.5000000E+06  1.4792170E-15
  5.6250000E+06  1.2838777E-15
  5.7500000E+06  1.1175703E-15
  5.8750000E+06  9.7551611E-16
  6.0000000E+06  8.5379654E-16
  6.1250000E+06  7.4918576E-16
  6.2500000E+06  6.5901795E-16
  6.3750000E+06  5.8108200E-16
  6.5000000E+06  5.1353747E-16
  6.6250000E+06  4.5484720E-16
  6.7500000E+06  4.0372306E-16
  7.0000000E+06  3.2001201E-16
  7.2500000E+06  2.5561231E-16
  7.5000000E+06  2.0564341E-16
  7.7500000E+06  1.6655998E-16
  8.0000000E+06  1.3576022E-16
  8.2500000E+06  1.1131642E-16
  8.5000000E+06  9.1787405E-17
  8.7500000E+06  7.6086547E-17
  9.0000000E+06  6.3388208E-17
  9.2500000E+06  5.3060310E-17
  9.5000000E+06  4.4615515E-17
  9.7500000E+06  3.7675535E-17
  1.0000000E+07  3.1944793E-17
  1.0250000E+07  2.7190934E-17
  1.0500000E+07  2.3230232E-17
  1.0750000E+07  1.9916585E-17
  1.1000000E+07  1.7133230E-17
  1.1250000E+07  1.4786397E-17
  1.1500000E+07  1.2800416E-17
  1.1750000E+07  1.1113946E-17
  1.2000000E+07  9.6770539E-18
  1.2250000E+07  8.4489076E-18
  1.2500000E+07  7.3959689E-18
  1.2750000E+07  6.4905860E-18
  1.3000000E+07  5.7098752E-18
  1.3250000E+07  5.0348205E-18
  1.3500000E+07  4.4495512E-18
  1.4000000E+07  3.4974814E-18
  1.4500000E+07  2.7711854E-18
  1.5000000E+07  2.2121149E-18
  1.5500000E+07  1.7783462E-18
  1.6000000E+07  1.4393083E-18
  
  
#  90   5  M1  EION =  5.185000000E+03 eV   260
#  S(0) = 8.325576E-01
  5.1800110E+01  0.0000000E+00
  5.1800110E+03  0.0000000E+00
  5.1800110E+03  1.3163016E-04
  5.1850000E+03  1.3163016E-04
  5.1850515E+03  1.3163016E-04
  5.1854575E+03  1.3055675E-04
  5.1858634E+03  1.2955311E-04
  5.1862693E+03  1.2861361E-04
  5.1866752E+03  1.2773357E-04
  5.1874871E+03  1.2613660E-04
  5.1882990E+03  1.2473663E-04
  5.1899227E+03  1.2245174E-04
  5.1915464E+03  1.2075381E-04
  5.1947938E+03  1.1873067E-04
  5.1964175E+03  1.1824133E-04
  5.1980412E+03  1.1800604E-04
  5.2012887E+03  1.1806409E-04
  5.2045361E+03  1.1851291E-04
  5.2077835E+03  1.1907289E-04
  5.2110309E+03  1.1956562E-04
  5.2142783E+03  1.1989786E-04
  5.2175258E+03  1.2004227E-04
  5.2207732E+03  1.2001593E-04
  5.2240206E+03  1.1986060E-04
  5.2305155E+03  1.1936155E-04
  5.2370103E+03  1.1887622E-04
  5.2402577E+03  1.1869586E-04
  5.2435052E+03  1.1856453E-04
  5.2500000E+03  1.1842747E-04
  5.2578125E+03  1.1837655E-04
  5.2656250E+03  1.1830418E-04
  5.2734375E+03  1.1812838E-04
  5.2812500E+03  1.1785594E-04
  5.2890625E+03  1.1754228E-04
  5.2968750E+03  1.1724536E-04
  5.3125000E+03  1.1680498E-04
  5.3281250E+03  1.1647956E-04
  5.3437500E+03  1.1608619E-04
  5.3593750E+03  1.1560157E-04
  5.3750000E+03  1.1512131E-04
  5.3906250E+03  1.1470068E-04
  5.4062500E+03  1.1432073E-04
  5.4375000E+03  1.1348724E-04
  5.4687500E+03  1.1260358E-04
  5.4843750E+03  1.1219620E-04
  5.5000000E+03  1.1180575E-04
  5.5312500E+03  1.1099225E-04
  5.5625000E+03  1.1015860E-04
  5.5937500E+03  1.0935242E-04
  5.6250000E+03  1.0857148E-04
  5.6562500E+03  1.0778261E-04
  5.6875000E+03  1.0698559E-04
  5.7187500E+03  1.0621276E-04
  5.7500000E+03  1.0545873E-04
  5.8125000E+03  1.0393806E-04
  5.8750000E+03  1.0245558E-04
  6.0000000E+03  9.9572783E-05
  6.5000000E+03  8.9085104E-05
  6.7500000E+03  8.4418050E-05
  7.0000000E+03  8.0088454E-05
  7.2500000E+03  7.6067762E-05
  7.5000000E+03  7.2328856E-05
  8.0000000E+03  6.5598720E-05
  8.5000000E+03  5.9728391E-05
  9.0000000E+03  5.4581433E-05
  9.5000000E+03  5.0045789E-05
  1.0000000E+04  4.6031464E-05
  1.0500000E+04  4.2463505E-05
  1.1000000E+04  3.9279587E-05
  1.1500000E+04  3.6427595E-05
  1.2000000E+04  3.3863939E-05
  1.2500000E+04  3.1551746E-05
  1.3000000E+04  2.9459703E-05
  1.3500000E+04  2.7561188E-05
  1.4000000E+04  2.5833417E-05
  1.4500000E+04  2.4256834E-05
  1.5000000E+04  2.2814560E-05
  1.6000000E+04  2.0276426E-05
  1.7000000E+04  1.8123429E-05
  1.8000000E+04  1.6282415E-05
  1.9000000E+04  1.4696668E-05
  2.0000000E+04  1.3321717E-05
  2.1000000E+04  1.2122308E-05
  2.2000000E+04  1.1070212E-05
  2.3000000E+04  1.0142620E-05
  2.4000000E+04  9.3209469E-06
  2.5000000E+04  8.5899299E-06
  2.6000000E+04  7.9369411E-06
  2.7000000E+04  7.3514629E-06
  2.8000000E+04  6.8246796E-06
  2.9000000E+04  6.3491585E-06
  3.0000000E+04  5.9185979E-06
  3.1000000E+04  5.5276276E-06
  3.2000000E+04  5.1716492E-06
  3.4000000E+04  4.5493805E-06
  3.6000000E+04  4.0261061E-06
  3.8000000E+04  3.5823693E-06
  4.0000000E+04  3.2032223E-06
  4.2000000E+04  2.8770325E-06
  4.4000000E+04  2.5946441E-06
  4.6000000E+04  2.3487734E-06
  4.8000000E+04  2.1335720E-06
  5.0000000E+04  1.9443011E-06
  5.2500000E+04  1.7383491E-06
  5.5000000E+04  1.5608257E-06
  5.7500000E+04  1.4069071E-06
  6.0000000E+04  1.2727352E-06
  6.5000000E+04  1.0517579E-06
  6.7500000E+04  9.6034105E-07
  7.0000000E+04  8.7923047E-07
  7.2500000E+04  8.0699956E-07
  7.5000000E+04  7.4245531E-07
  7.7500000E+04  6.8459405E-07
  8.0000000E+04  6.3256689E-07
  8.2500000E+04  5.8565243E-07
  8.5000000E+04  5.4323466E-07
  9.0000000E+04  4.6984915E-07
  9.5000000E+04  4.0899557E-07
  1.0000000E+05  3.5810520E-07
  1.0500000E+05  3.1521907E-07
  1.1000000E+05  2.7882463E-07
  1.1500000E+05  2.4774092E-07
  1.2000000E+05  2.2103642E-07
  1.2500000E+05  1.9796932E-07
  1.3000000E+05  1.7794393E-07
  1.3500000E+05  1.6047795E-07
  1.4000000E+05  1.4517797E-07
  1.4500000E+05  1.3172099E-07
  1.5000000E+05  1.1984001E-07
  1.5500000E+05  1.0931303E-07
  1.6000000E+05  9.9954433E-08
  1.6500000E+05  9.1608247E-08
  1.7000000E+05  8.4142695E-08
  1.7500000E+05  7.7445973E-08
  1.8000000E+05  7.1422812E-08
  1.8500000E+05  6.5991680E-08
  1.9000000E+05  6.1082532E-08
  2.0000000E+05  5.2596764E-08
  2.1000000E+05  4.5572773E-08
  2.2000000E+05  3.9712913E-08
  2.3000000E+05  3.4788918E-08
  2.4000000E+05  3.0623797E-08
  2.5000000E+05  2.7078941E-08
  2.6000000E+05  2.4044794E-08
  2.7000000E+05  2.1434025E-08
  2.8000000E+05  1.9176470E-08
  2.9000000E+05  1.7215337E-08
  3.0000000E+05  1.5504347E-08
  3.1000000E+05  1.4005536E-08
  3.2000000E+05  1.2687579E-08
  3.3000000E+05  1.1524485E-08
  3.4000000E+05  1.0494568E-08
  3.5000000E+05  9.5796438E-09
  3.6000000E+05  8.7643950E-09
  3.7000000E+05  8.0358622E-09
  3.8000000E+05  7.3830343E-09
  3.9000000E+05  6.7965173E-09
  4.0000000E+05  6.2682656E-09
  4.2000000E+05  5.3598469E-09
  4.4000000E+05  4.6129876E-09
  4.6000000E+05  3.9939414E-09
  4.8000000E+05  3.4769914E-09
  5.0000000E+05  3.0423169E-09
  5.2500000E+05  2.5914972E-09
  5.5000000E+05  2.2222781E-09
  5.7500000E+05  1.9173534E-09
  5.8750000E+05  1.7847684E-09
  6.0000000E+05  1.6635925E-09
  6.2500000E+05  1.4509138E-09
  6.5000000E+05  1.2714992E-09
  6.7500000E+05  1.1192300E-09
  7.0000000E+05  9.8927507E-10
  7.2500000E+05  8.7778661E-10
  7.5000000E+05  7.8167571E-10
  7.7500000E+05  6.9844439E-10
  8.0000000E+05  6.2605914E-10
  8.2500000E+05  5.6285435E-10
  8.5000000E+05  5.0745725E-10
  8.7500000E+05  4.5872969E-10
  9.0000000E+05  4.1572394E-10
  9.2500000E+05  3.7764696E-10
  9.5000000E+05  3.4383232E-10
  9.7500000E+05  3.1371777E-10
  1.0000000E+06  2.8682626E-10
  1.0250000E+06  2.6275129E-10
  1.0500000E+06  2.4114520E-10
  1.0750000E+06  2.2170927E-10
  1.1000000E+06  2.0418617E-10
  1.1250000E+06  1.8835369E-10
  1.1500000E+06  1.7401928E-10
  1.2000000E+06  1.4919716E-10
  1.2500000E+06  1.2862207E-10
  1.3000000E+06  1.1145147E-10
  1.3500000E+06  9.7031833E-11
  1.4000000E+06  8.4851599E-11
  1.4500000E+06  7.4506916E-11
  1.5000000E+06  6.5676468E-11
  1.5500000E+06  5.8102743E-11
  1.6000000E+06  5.1577901E-11
  1.6500000E+06  4.5933091E-11
  1.7000000E+06  4.1030321E-11
  1.7500000E+06  3.6756182E-11
  1.8000000E+06  3.3016939E-11
  1.8500000E+06  2.9734729E-11
  1.9000000E+06  2.6844571E-11
  1.9500000E+06  2.4291991E-11
  2.0000000E+06  2.2031115E-11
  2.0500000E+06  2.0023151E-11
  2.1000000E+06  1.8235170E-11
  2.1500000E+06  1.6639111E-11
  2.2000000E+06  1.5210984E-11
  2.2500000E+06  1.3930210E-11
  2.3000000E+06  1.2779079E-11
  2.4000000E+06  1.0806659E-11
  2.5000000E+06  9.1942910E-12
  2.6000000E+06  7.8666465E-12
  2.7000000E+06  6.7660453E-12
  2.8000000E+06  5.8478924E-12
  2.9000000E+06  5.0774268E-12
  3.0000000E+06  4.4273339E-12
  3.1000000E+06  3.8759916E-12
  3.2000000E+06  3.4061471E-12
  3.3000000E+06  3.0039373E-12
  3.4000000E+06  2.6581500E-12
  3.5000000E+06  2.3596634E-12
  3.6000000E+06  2.1010177E-12
  3.7000000E+06  1.8760798E-12
  3.8000000E+06  1.6797820E-12
  3.9000000E+06  1.5079167E-12
  4.0000000E+06  1.3569742E-12
  4.1000000E+06  1.2240138E-12
  4.2000000E+06  1.1065612E-12
  4.3000000E+06  1.0025257E-12
  4.4000000E+06  9.1013513E-13
  4.5000000E+06  8.2788222E-13
  4.6000000E+06  7.5448037E-13
  4.7000000E+06  6.8882792E-13
  4.8000000E+06  6.2997882E-13
  5.0000000E+06  5.2954004E-13
  5.1250000E+06  4.7657474E-13
  5.2500000E+06  4.2989536E-13
  5.3750000E+06  3.8864176E-13
  5.5000000E+06  3.5208653E-13
  5.7500000E+06  2.9069360E-13
  5.8750000E+06  2.6488096E-13
  6.0000000E+06  2.4178914E-13
  6.1250000E+06  2.2108674E-13
  6.2500000E+06  2.0248806E-13
  6.3750000E+06  1.8574605E-13
  6.5000000E+06  1.7064652E-13
  6.7500000E+06  1.4465461E-13
  7.0000000E+06  1.2329156E-13
  7.2500000E+06  1.0562057E-13
  7.5000000E+06  9.0915186E-14
  7.7500000E+06  7.8604770E-14
  8.0000000E+06  6.8241078E-14
  8.2500000E+06  5.9470622E-14
  8.5000000E+06  5.2015728E-14
  8.7500000E+06  4.5657217E-14
  9.0000000E+06  4.0215720E-14
  
  
#  90   6  M2  EION =  4.833000000E+03 eV   259
#  S(0) = 1.141230E+00
  4.8172940E+01  0.0000000E+00
  4.8172940E+03  0.0000000E+00
  4.8172940E+03  1.7106200E-04
  4.8330000E+03  1.7106200E-04
  4.8330483E+03  1.7106200E-04
  4.8333091E+03  1.7240495E-04
  4.8335700E+03  1.7359568E-04
  4.8338309E+03  1.7467085E-04
  4.8340917E+03  1.7565747E-04
  4.8346134E+03  1.7743971E-04
  4.8351352E+03  1.7904758E-04
  4.8361786E+03  1.8194235E-04
  4.8372221E+03  1.8454106E-04
  4.8393090E+03  1.8894670E-04
  4.8403524E+03  1.9072134E-04
  4.8413959E+03  1.9219133E-04
  4.8434828E+03  1.9422589E-04
  4.8455697E+03  1.9517194E-04
  4.8476565E+03  1.9526430E-04
  4.8497434E+03  1.9477308E-04
  4.8518303E+03  1.9394808E-04
  4.8539172E+03  1.9299099E-04
  4.8580910E+03  1.9121269E-04
  4.8622648E+03  1.9004141E-04
  4.8664386E+03  1.8955919E-04
  4.8747862E+03  1.8989978E-04
  4.8789600E+03  1.9025378E-04
  4.8831338E+03  1.9050867E-04
  4.8873076E+03  1.9059963E-04
  4.8914814E+03  1.9052618E-04
  4.8998290E+03  1.9007994E-04
  4.9081765E+03  1.8959777E-04
  4.9165241E+03  1.8932495E-04
  4.9248717E+03  1.8924341E-04
  4.9332193E+03  1.8920427E-04
  4.9499145E+03  1.8882612E-04
  4.9582621E+03  1.8848459E-04
  4.9666097E+03  1.8812192E-04
  4.9749572E+03  1.8780013E-04
  4.9833048E+03  1.8753175E-04
  4.9916524E+03  1.8730591E-04
  5.0000000E+03  1.8709017E-04
  5.0156250E+03  1.8660803E-04
  5.0312500E+03  1.8600977E-04
  5.0468750E+03  1.8537694E-04
  5.0625000E+03  1.8480766E-04
  5.0781250E+03  1.8427864E-04
  5.0937500E+03  1.8374254E-04
  5.1093750E+03  1.8316166E-04
  5.1250000E+03  1.8254095E-04
  5.1562500E+03  1.8135297E-04
  5.1875000E+03  1.8021814E-04
  5.2187500E+03  1.7904558E-04
  5.2500000E+03  1.7784838E-04
  5.3750000E+03  1.7320755E-04
  5.5000000E+03  1.6864963E-04
  5.7500000E+03  1.5978348E-04
  6.0000000E+03  1.5133160E-04
  6.5000000E+03  1.3574926E-04
  6.7500000E+03  1.2863651E-04
  7.0000000E+03  1.2195227E-04
  7.2500000E+03  1.1567534E-04
  7.5000000E+03  1.0978292E-04
  8.0000000E+03  9.9059201E-05
  8.5000000E+03  8.9600747E-05
  9.0000000E+03  8.1248815E-05
  9.5000000E+03  7.3860554E-05
  1.0000000E+04  6.7311329E-05
  1.0500000E+04  6.1492182E-05
  1.1000000E+04  5.6308683E-05
  1.1500000E+04  5.1679863E-05
  1.2000000E+04  4.7535623E-05
  1.2500000E+04  4.3815704E-05
  1.3000000E+04  4.0468241E-05
  1.3500000E+04  3.7448572E-05
  1.4000000E+04  3.4718092E-05
  1.4500000E+04  3.2243426E-05
  1.5000000E+04  2.9995598E-05
  1.6000000E+04  2.6083000E-05
  1.7000000E+04  2.2814983E-05
  1.8000000E+04  2.0064780E-05
  1.9000000E+04  1.7734219E-05
  2.0000000E+04  1.5746548E-05
  2.1000000E+04  1.4041213E-05
  2.2000000E+04  1.2570033E-05
  2.3000000E+04  1.1294340E-05
  2.4000000E+04  1.0182878E-05
  2.5000000E+04  9.2101846E-06
  2.6000000E+04  8.3553891E-06
  2.7000000E+04  7.6012661E-06
  2.8000000E+04  6.9335191E-06
  2.9000000E+04  6.3402145E-06
  3.0000000E+04  5.8113373E-06
  3.1000000E+04  5.3384425E-06
  3.2000000E+04  4.9143750E-06
  3.4000000E+04  4.1892506E-06
  3.6000000E+04  3.5970272E-06
  3.8000000E+04  3.1088569E-06
  4.0000000E+04  2.7030634E-06
  4.2000000E+04  2.3631495E-06
  4.4000000E+04  2.0764119E-06
  4.6000000E+04  1.8329636E-06
  4.8000000E+04  1.6250329E-06
  5.0000000E+04  1.4464551E-06
  5.2500000E+04  1.2570922E-06
  5.5000000E+04  1.0983671E-06
  5.7500000E+04  9.6441691E-07
  6.0000000E+04  8.5066544E-07
  6.5000000E+04  6.7007485E-07
  6.7500000E+04  5.9807179E-07
  7.0000000E+04  5.3564236E-07
  7.2500000E+04  4.8127757E-07
  7.5000000E+04  4.3374202E-07
  7.7500000E+04  3.9201815E-07
  8.0000000E+04  3.5526295E-07
  8.2500000E+04  3.2277422E-07
  8.5000000E+04  2.9396410E-07
  8.7500000E+04  2.6833806E-07
  9.0000000E+04  2.4547820E-07
  9.2500000E+04  2.2502988E-07
  9.5000000E+04  2.0669089E-07
  1.0000000E+05  1.7534335E-07
  1.0500000E+05  1.4977218E-07
  1.1000000E+05  1.2873549E-07
  1.1500000E+05  1.1129426E-07
  1.2000000E+05  9.6730313E-08
  1.2500000E+05  8.4488541E-08
  1.3000000E+05  7.4135621E-08
  1.3500000E+05  6.5330300E-08
  1.4000000E+05  5.7801539E-08
  1.4500000E+05  5.1332380E-08
  1.5000000E+05  4.5747916E-08
  1.5500000E+05  4.0906175E-08
  1.6000000E+05  3.6691182E-08
  1.6500000E+05  3.3007642E-08
  1.7000000E+05  2.9776813E-08
  1.7500000E+05  2.6933284E-08
  1.8000000E+05  2.4422451E-08
  1.8500000E+05  2.2198515E-08
  1.9000000E+05  2.0222891E-08
  2.0000000E+05  1.6890918E-08
  2.1000000E+05  1.4219524E-08
  2.2000000E+05  1.2057243E-08
  2.3000000E+05  1.0291711E-08
  2.4000000E+05  8.8385224E-09
  2.5000000E+05  7.6335358E-09
  2.6000000E+05  6.6274916E-09
  2.7000000E+05  5.7821881E-09
  2.8000000E+05  5.0677255E-09
  2.9000000E+05  4.4605044E-09
  3.0000000E+05  3.9417509E-09
  3.1000000E+05  3.4964204E-09
  3.2000000E+05  3.1123733E-09
  3.3000000E+05  2.7797512E-09
  3.4000000E+05  2.4904988E-09
  3.5000000E+05  2.2379966E-09
  3.6000000E+05  2.0167747E-09
  3.7000000E+05  1.8222906E-09
  3.8000000E+05  1.6507536E-09
  3.9000000E+05  1.4989859E-09
  4.0000000E+05  1.3643120E-09
  4.2000000E+05  1.1375376E-09
  4.4000000E+05  9.5609956E-10
  4.6000000E+05  8.0952935E-10
  4.8000000E+05  6.9007460E-10
  5.0000000E+05  5.9192330E-10
  5.1250000E+05  5.3939171E-10
  5.2500000E+05  4.9257818E-10
  5.3750000E+05  4.5075029E-10
  5.5000000E+05  4.1328296E-10
  5.7500000E+05  3.4936339E-10
  5.8750000E+05  3.2205407E-10
  6.0000000E+05  2.9736962E-10
  6.2500000E+05  2.5472330E-10
  6.5000000E+05  2.1947422E-10
  6.7500000E+05  1.9013128E-10
  7.0000000E+05  1.6554321E-10
  7.2500000E+05  1.4481252E-10
  7.5000000E+05  1.2723353E-10
  7.7500000E+05  1.1224702E-10
  8.0000000E+05  9.9406449E-11
  8.2500000E+05  8.8352651E-11
  8.5000000E+05  7.8794828E-11
  8.7500000E+05  7.0496036E-11
  9.0000000E+05  6.3261975E-11
  9.2500000E+05  5.6932450E-11
  9.5000000E+05  5.1374765E-11
  9.7500000E+05  4.6478453E-11
  1.0000000E+06  4.2151126E-11
  1.0250000E+06  3.8315174E-11
  1.0500000E+06  3.4905082E-11
  1.1000000E+06  2.9148636E-11
  1.1500000E+06  2.4528743E-11
  1.2000000E+06  2.0786223E-11
  1.2500000E+06  1.7728416E-11
  1.3000000E+06  1.5210386E-11
  1.3500000E+06  1.3121823E-11
  1.4000000E+06  1.1377852E-11
  1.4500000E+06  9.9125282E-12
  1.5000000E+06  8.6741691E-12
  1.5500000E+06  7.6219405E-12
  1.6000000E+06  6.7233282E-12
  1.6500000E+06  5.9522544E-12
  1.7000000E+06  5.2876612E-12
  1.7500000E+06  4.7124357E-12
  1.8000000E+06  4.2125897E-12
  1.8500000E+06  3.7766227E-12
  1.9000000E+06  3.3950268E-12
  1.9500000E+06  3.0599021E-12
  2.0000000E+06  2.7646533E-12
  2.0500000E+06  2.5037496E-12
  2.1000000E+06  2.2725326E-12
  2.1500000E+06  2.0670628E-12
  2.2000000E+06  1.8839957E-12
  2.2500000E+06  1.7204809E-12
  2.3000000E+06  1.5740808E-12
  2.4000000E+06  1.3245509E-12
  2.5000000E+06  1.1219063E-12
  2.6000000E+06  9.5603416E-13
  2.7000000E+06  8.1926938E-13
  2.8000000E+06  7.0574003E-13
  2.9000000E+06  6.1090432E-13
  3.0000000E+06  5.3121838E-13
  3.1000000E+06  4.6389417E-13
  3.2000000E+06  4.0672093E-13
  3.3000000E+06  3.5793306E-13
  3.4000000E+06  3.1611121E-13
  3.5000000E+06  2.8010716E-13
  3.6000000E+06  2.4898689E-13
  3.7000000E+06  2.2198581E-13
  3.8000000E+06  1.9847437E-13
  3.9000000E+06  1.7793159E-13
  4.0000000E+06  1.5992398E-13
  4.1000000E+06  1.4408940E-13
  4.2000000E+06  1.3012424E-13
  4.3000000E+06  1.1777294E-13
  4.4000000E+06  1.0681955E-13
  4.5000000E+06  9.7080967E-14
  4.6000000E+06  8.8401298E-14
  4.7000000E+06  8.0647280E-14
  4.8000000E+06  7.3704637E-14
  5.0000000E+06  6.1873711E-14
  5.1250000E+06  5.5644541E-14
  5.2500000E+06  5.0160520E-14
  5.3750000E+06  4.5318733E-14
  5.5000000E+06  4.1032328E-14
  5.7500000E+06  3.3842289E-14
  5.8750000E+06  3.0822693E-14
  6.0000000E+06  2.8123227E-14
  6.2500000E+06  2.3533220E-14
  6.5000000E+06  1.9819056E-14
  6.7500000E+06  1.6790841E-14
  7.0000000E+06  1.4304438E-14
  7.2500000E+06  1.2248926E-14
  7.5000000E+06  1.0538604E-14
  7.7500000E+06  9.1069867E-15
  8.0000000E+06  7.9026451E-15
  8.2500000E+06  6.8854027E-15
  8.5000000E+06  6.0228241E-15
  
  
#  90   7  M3  EION =  4.049000000E+03 eV   263
#  S(0) = 2.650289E+00
  4.0325293E+01  0.0000000E+00
  4.0325293E+03  0.0000000E+00
  4.0325293E+03  6.6217743E-04
  4.0490000E+03  6.6217743E-04
  4.0490403E+03  6.6217743E-04
  4.0509273E+03  6.6841077E-04
  4.0518708E+03  6.7192648E-04
  4.0528143E+03  6.7609546E-04
  4.0537578E+03  6.8066558E-04
  4.0547013E+03  6.8534656E-04
  4.0565883E+03  6.9407645E-04
  4.0584753E+03  7.0090995E-04
  4.0603623E+03  7.0528386E-04
  4.0641363E+03  7.0710072E-04
  4.0679103E+03  7.0279655E-04
  4.0716843E+03  6.9636754E-04
  4.0754583E+03  6.9048623E-04
  4.0792322E+03  6.8634627E-04
  4.0830062E+03  6.8411358E-04
  4.0867802E+03  6.8340165E-04
  4.0943282E+03  6.8418337E-04
  4.1018762E+03  6.8475638E-04
  4.1094242E+03  6.8361898E-04
  4.1169722E+03  6.8126790E-04
  4.1245202E+03  6.7876918E-04
  4.1320681E+03  6.7679486E-04
  4.1396161E+03  6.7541661E-04
  4.1547121E+03  6.7315310E-04
  4.1698081E+03  6.6984886E-04
  4.1849040E+03  6.6580361E-04
  4.2000000E+03  6.6211815E-04
  4.2125000E+03  6.5944349E-04
  4.2250000E+03  6.5679632E-04
  4.2375000E+03  6.5389988E-04
  4.2500000E+03  6.5079738E-04
  4.2625000E+03  6.4765695E-04
  4.2750000E+03  6.4462092E-04
  4.3000000E+03  6.3895754E-04
  4.3250000E+03  6.3318834E-04
  4.3500000E+03  6.2722650E-04
  4.3750000E+03  6.2140859E-04
  4.4000000E+03  6.1584315E-04
  4.4500000E+03  6.0453934E-04
  4.5000000E+03  5.9356573E-04
  4.5500000E+03  5.8283583E-04
  4.6000000E+03  5.7230820E-04
  4.8000000E+03  5.3260595E-04
  5.0000000E+03  4.9636868E-04
  5.2500000E+03  4.5538968E-04
  5.5000000E+03  4.1876290E-04
  5.7500000E+03  3.8592413E-04
  6.0000000E+03  3.5642939E-04
  6.5000000E+03  3.0588084E-04
  6.7500000E+03  2.8416192E-04
  7.0000000E+03  2.6444571E-04
  7.2500000E+03  2.4650512E-04
  7.5000000E+03  2.3014479E-04
  8.0000000E+03  2.0150540E-04
  8.5000000E+03  1.7739906E-04
  9.0000000E+03  1.5696693E-04
  9.5000000E+03  1.3953392E-04
  1.0000000E+04  1.2457020E-04
  1.0500000E+04  1.1165465E-04
  1.1000000E+04  1.0044853E-04
  1.1500000E+04  9.0678403E-05
  1.2000000E+04  8.2121707E-05
  1.2500000E+04  7.4596018E-05
  1.3000000E+04  6.7950914E-05
  1.3500000E+04  6.2061530E-05
  1.4000000E+04  5.6823693E-05
  1.4500000E+04  5.2149976E-05
  1.5000000E+04  4.7966678E-05
  1.6000000E+04  4.0830883E-05
  1.7000000E+04  3.5019254E-05
  1.8000000E+04  3.0239749E-05
  1.9000000E+04  2.6274301E-05
  2.0000000E+04  2.2957841E-05
  2.1000000E+04  2.0163838E-05
  2.2000000E+04  1.7794206E-05
  2.3000000E+04  1.5772092E-05
  2.4000000E+04  1.4036720E-05
  2.5000000E+04  1.2539581E-05
  2.6000000E+04  1.1241655E-05
  2.7000000E+04  1.0111306E-05
  2.8000000E+04  9.1227073E-06
  2.9000000E+04  8.2546377E-06
  3.0000000E+04  7.4895507E-06
  3.1000000E+04  6.8128556E-06
  3.2000000E+04  6.2123549E-06
  3.4000000E+04  5.2005390E-06
  3.6000000E+04  4.3896372E-06
  3.8000000E+04  3.7329549E-06
  4.0000000E+04  3.1961274E-06
  4.2000000E+04  2.7535037E-06
  4.4000000E+04  2.3856851E-06
  4.6000000E+04  2.0778284E-06
  4.8000000E+04  1.8184512E-06
  5.0000000E+04  1.5985827E-06
  5.2500000E+04  1.3686732E-06
  5.5000000E+04  1.1788228E-06
  5.7500000E+04  1.0208797E-06
  6.0000000E+04  8.8857864E-07
  6.5000000E+04  6.8249177E-07
  6.7500000E+04  6.0187483E-07
  7.0000000E+04  5.3279779E-07
  7.2500000E+04  4.7332810E-07
  7.5000000E+04  4.2190221E-07
  7.7500000E+04  3.7724676E-07
  8.0000000E+04  3.3831826E-07
  8.2500000E+04  3.0425675E-07
  8.5000000E+04  2.7434967E-07
  9.0000000E+04  2.2472170E-07
  9.5000000E+04  1.8574562E-07
  1.0000000E+05  1.5479534E-07
  1.0500000E+05  1.2997066E-07
  1.1000000E+05  1.0987653E-07
  1.1500000E+05  9.3474961E-08
  1.2000000E+05  7.9984148E-08
  1.2500000E+05  6.8808654E-08
  1.3000000E+05  5.9490261E-08
  1.3500000E+05  5.1672955E-08
  1.4000000E+05  4.5077693E-08
  1.4500000E+05  3.9483952E-08
  1.5000000E+05  3.4716122E-08
  1.5500000E+05  3.0633350E-08
  1.6000000E+05  2.7121910E-08
  1.6500000E+05  2.4089411E-08
  1.7000000E+05  2.1460349E-08
  1.7500000E+05  1.9172666E-08
  1.8000000E+05  1.7175104E-08
  1.8500000E+05  1.5425113E-08
  1.9000000E+05  1.3887205E-08
  2.0000000E+05  1.1333420E-08
  2.1000000E+05  9.3276794E-09
  2.2000000E+05  7.7363559E-09
  2.3000000E+05  6.4620870E-09
  2.4000000E+05  5.4329999E-09
  2.5000000E+05  4.5953892E-09
  2.6000000E+05  3.9086779E-09
  2.7000000E+05  3.3418904E-09
  2.8000000E+05  2.8711529E-09
  2.9000000E+05  2.4779054E-09
  3.0000000E+05  2.1476000E-09
  3.1000000E+05  1.8687458E-09
  3.2000000E+05  1.6322001E-09
  3.3000000E+05  1.4306390E-09
  3.4000000E+05  1.2581574E-09
  3.5000000E+05  1.1099666E-09
  3.6000000E+05  9.8216156E-10
  3.7000000E+05  8.7154084E-10
  3.8000000E+05  7.7546678E-10
  3.9000000E+05  6.9175560E-10
  4.0000000E+05  6.1859120E-10
  4.2000000E+05  4.9807973E-10
  4.4000000E+05  4.0447949E-10
  4.6000000E+05  3.3104671E-10
  4.8000000E+05  2.7290238E-10
  5.0000000E+05  2.2647073E-10
  5.1250000E+05  2.0219059E-10
  5.2500000E+05  1.8092869E-10
  5.3750000E+05  1.6225872E-10
  5.5000000E+05  1.4582169E-10
  5.7500000E+05  1.1847893E-10
  6.0000000E+05  9.6981261E-11
  6.2500000E+05  7.9931476E-11
  6.5000000E+05  6.6300104E-11
  6.6250000E+05  6.0518569E-11
  6.7500000E+05  5.5320252E-11
  7.0000000E+05  4.6414742E-11
  7.2500000E+05  3.9144890E-11
  7.5000000E+05  3.3174293E-11
  7.7500000E+05  2.8242847E-11
  8.0000000E+05  2.4147914E-11
  8.2500000E+05  2.0730487E-11
  8.5000000E+05  1.7864961E-11
  8.7500000E+05  1.5451460E-11
  9.0000000E+05  1.3410071E-11
  9.2500000E+05  1.1676484E-11
  9.5000000E+05  1.0198665E-11
  9.7500000E+05  8.9343009E-12
  1.0000000E+06  7.8488171E-12
  1.0250000E+06  6.9138308E-12
  1.0500000E+06  6.1059409E-12
  1.0750000E+06  5.4057721E-12
  1.1000000E+06  4.7972157E-12
  1.1250000E+06  4.2668274E-12
  1.1500000E+06  3.8033452E-12
  1.1750000E+06  3.3973031E-12
  1.2000000E+06  3.0407173E-12
  1.2250000E+06  2.7268319E-12
  1.2500000E+06  2.4499118E-12
  1.3000000E+06  1.9881494E-12
  1.3500000E+06  1.6242679E-12
  1.4000000E+06  1.3353175E-12
  1.4500000E+06  1.1042225E-12
  1.5000000E+06  9.1815819E-13
  1.5500000E+06  7.6740698E-13
  1.6000000E+06  6.4454354E-13
  1.6500000E+06  5.4385009E-13
  1.7000000E+06  4.6089213E-13
  1.7500000E+06  3.9220594E-13
  1.8000000E+06  3.3506808E-13
  1.8500000E+06  2.8732407E-13
  1.9000000E+06  2.4725959E-13
  1.9500000E+06  2.1350307E-13
  2.0000000E+06  1.8495140E-13
  2.0500000E+06  1.6071299E-13
  2.1000000E+06  1.4006382E-13
  2.1500000E+06  1.2241322E-13
  2.2000000E+06  1.0727714E-13
  2.2500000E+06  9.4257276E-14
  2.3000000E+06  8.3024570E-14
  2.3500000E+06  7.3306105E-14
  2.4000000E+06  6.4874715E-14
  2.4500000E+06  5.7540676E-14
  2.5000000E+06  5.1144989E-14
  2.5500000E+06  4.5553977E-14
  2.6000000E+06  4.0654901E-14
  2.6500000E+06  3.6352409E-14
  2.7000000E+06  3.2565596E-14
  2.8000000E+06  2.6273732E-14
  2.9000000E+06  2.1340409E-14
  3.0000000E+06  1.7443008E-14
  3.1000000E+06  1.4342100E-14
  3.2000000E+06  1.1858409E-14
  3.3000000E+06  9.8565585E-15
  3.4000000E+06  8.2335006E-15
  3.5000000E+06  6.9101838E-15
  3.6000000E+06  5.8255241E-15
  3.7000000E+06  4.9320003E-15
  3.8000000E+06  4.1924010E-15
  3.9000000E+06  3.5774178E-15
  4.0000000E+06  3.0638336E-15
  4.1000000E+06  2.6331548E-15
  4.2000000E+06  2.2705746E-15
  4.3000000E+06  1.9641762E-15
  4.4000000E+06  1.7043221E-15
  4.5000000E+06  1.4831817E-15
  4.6000000E+06  1.2943650E-15
  4.7000000E+06  1.1326349E-15
  4.8000000E+06  9.9368254E-16
  5.0000000E+06  7.7048696E-16
  5.1250000E+06  6.6034014E-16
  5.2500000E+06  5.6788984E-16
  5.3750000E+06  4.8999150E-16
  5.5000000E+06  4.2411089E-16
  5.6250000E+06  3.6819598E-16
  5.7500000E+06  3.2057774E-16
  5.8750000E+06  2.7989301E-16
  6.0000000E+06  2.4502383E-16
  6.1250000E+06  2.1504933E-16
  6.2500000E+06  1.8920812E-16
  6.3750000E+06  1.6686837E-16
  6.5000000E+06  1.4750383E-16
  6.6250000E+06  1.3067401E-16
  6.7500000E+06  1.1600981E-16
  6.8750000E+06  1.0320122E-16
  7.0000000E+06  9.1987023E-17
  7.1250000E+06  8.2146437E-17
  7.2500000E+06  7.3492388E-17
  7.5000000E+06  5.9134958E-17
  7.7500000E+06  4.7907195E-17
  8.0000000E+06  3.9065244E-17
  
  
#  90   8  M4  EION =  3.494000000E+03 eV   263
#  S(0) = 3.761995E+00
  3.1120603E+01  0.0000000E+00
  3.1120603E+03  0.0000000E+00
  3.1120603E+03  2.5824974E-04
  3.4940000E+03  2.5824974E-04
  3.4940350E+03  2.5824974E-04
  3.4942005E+03  2.8343303E-04
  3.4943661E+03  3.0900874E-04
  3.4945317E+03  3.3494890E-04
  3.4946972E+03  3.6122792E-04
  3.4950284E+03  4.1470833E-04
  3.4953595E+03  4.6926964E-04
  3.4960218E+03  5.8092897E-04
  3.4966841E+03  6.9472742E-04
  3.4980087E+03  9.2203784E-04
  3.4993332E+03  1.1368823E-03
  3.5006578E+03  1.3260716E-03
  3.5013201E+03  1.4081447E-03
  3.5019823E+03  1.4811060E-03
  3.5033069E+03  1.5997190E-03
  3.5046315E+03  1.6849410E-03
  3.5072806E+03  1.7802175E-03
  3.5086052E+03  1.8033952E-03
  3.5099297E+03  1.8173648E-03
  3.5112543E+03  1.8258079E-03
  3.5125788E+03  1.8312575E-03
  3.5152280E+03  1.8389562E-03
  3.5205262E+03  1.8548972E-03
  3.5231754E+03  1.8627397E-03
  3.5258245E+03  1.8685369E-03
  3.5311227E+03  1.8701459E-03
  3.5364210E+03  1.8584756E-03
  3.5417192E+03  1.8392164E-03
  3.5470175E+03  1.8189527E-03
  3.5523157E+03  1.8016419E-03
  3.5576140E+03  1.7882157E-03
  3.5682105E+03  1.7685907E-03
  3.5788070E+03  1.7495924E-03
  3.5894035E+03  1.7282810E-03
  3.6000000E+03  1.7079806E-03
  3.6125000E+03  1.6884621E-03
  3.6250000E+03  1.6722143E-03
  3.6500000E+03  1.6392994E-03
  3.6750000E+03  1.6074169E-03
  3.6875000E+03  1.5934319E-03
  3.7000000E+03  1.5798790E-03
  3.7250000E+03  1.5522462E-03
  3.7500000E+03  1.5249635E-03
  3.7750000E+03  1.4995029E-03
  3.8000000E+03  1.4745622E-03
  3.8500000E+03  1.4250785E-03
  3.9000000E+03  1.3784910E-03
  4.0000000E+03  1.2897883E-03
  4.2000000E+03  1.1321735E-03
  4.4000000E+03  9.9775325E-04
  4.6000000E+03  8.8268279E-04
  4.8000000E+03  7.8375443E-04
  5.0000000E+03  6.9844506E-04
  5.2500000E+03  6.0770684E-04
  5.5000000E+03  5.3143193E-04
  5.7500000E+03  4.6690322E-04
  6.0000000E+03  4.1198456E-04
  6.5000000E+03  3.2455402E-04
  6.7500000E+03  2.8960798E-04
  7.0000000E+03  2.5927171E-04
  7.2500000E+03  2.3283155E-04
  7.5000000E+03  2.0969833E-04
  8.0000000E+03  1.7148605E-04
  8.5000000E+03  1.4163491E-04
  9.0000000E+03  1.1803306E-04
  9.5000000E+03  9.9166840E-05
  1.0000000E+04  8.3934504E-05
  1.0500000E+04  7.1523436E-05
  1.1000000E+04  6.1326355E-05
  1.1500000E+04  5.2883820E-05
  1.2000000E+04  4.5844338E-05
  1.2500000E+04  3.9936267E-05
  1.3000000E+04  3.4947646E-05
  1.3500000E+04  3.0711622E-05
  1.4000000E+04  2.7095738E-05
  1.4500000E+04  2.3994055E-05
  1.5000000E+04  2.1321212E-05
  1.6000000E+04  1.6997898E-05
  1.7000000E+04  1.3709616E-05
  1.8000000E+04  1.1173197E-05
  1.9000000E+04  9.1919418E-06
  2.0000000E+04  7.6266609E-06
  2.1000000E+04  6.3772142E-06
  2.2000000E+04  5.3704618E-06
  2.3000000E+04  4.5522546E-06
  2.4000000E+04  3.8820011E-06
  2.5000000E+04  3.3289241E-06
  2.6000000E+04  2.8694431E-06
  2.7000000E+04  2.4853148E-06
  2.8000000E+04  2.1622981E-06
  2.9000000E+04  1.8891839E-06
  3.0000000E+04  1.6570798E-06
  3.1000000E+04  1.4588800E-06
  3.2000000E+04  1.2888681E-06
  3.4000000E+04  1.0157515E-06
  3.6000000E+04  8.0997977E-07
  3.8000000E+04  6.5276312E-07
  4.0000000E+04  5.3112159E-07
  4.2000000E+04  4.3592584E-07
  4.4000000E+04  3.6064939E-07
  4.6000000E+04  3.0055732E-07
  4.8000000E+04  2.5216767E-07
  5.0000000E+04  2.1288806E-07
  5.2500000E+04  1.7367215E-07
  5.5000000E+04  1.4285277E-07
  5.7500000E+04  1.1839527E-07
  5.8750000E+04  1.0807082E-07
  6.0000000E+04  9.8812172E-08
  6.2500000E+04  8.3002280E-08
  6.5000000E+04  7.0140947E-08
  6.7500000E+04  5.9603971E-08
  7.0000000E+04  5.0914218E-08
  7.2500000E+04  4.3703639E-08
  7.5000000E+04  3.7685906E-08
  7.7500000E+04  3.2636484E-08
  8.0000000E+04  2.8377992E-08
  8.2500000E+04  2.4769326E-08
  8.5000000E+04  2.1697497E-08
  8.7500000E+04  1.9071468E-08
  9.0000000E+04  1.6817461E-08
  9.2500000E+04  1.4875356E-08
  9.5000000E+04  1.3195906E-08
  1.0000000E+05  1.0469809E-08
  1.0500000E+05  8.3911710E-09
  1.1000000E+05  6.7875507E-09
  1.1500000E+05  5.5370854E-09
  1.2000000E+05  4.5523738E-09
  1.2500000E+05  3.7698882E-09
  1.3000000E+05  3.1428695E-09
  1.3500000E+05  2.6365086E-09
  1.4000000E+05  2.2246176E-09
  1.4500000E+05  1.8873011E-09
  1.5000000E+05  1.6093046E-09
  1.5500000E+05  1.3788328E-09
  1.6000000E+05  1.1866929E-09
  1.6500000E+05  1.0256666E-09
  1.7000000E+05  8.9004520E-10
  1.7500000E+05  7.7528454E-10
  1.8000000E+05  6.7774501E-10
  1.8500000E+05  5.9449377E-10
  1.9000000E+05  5.2315411E-10
  1.9500000E+05  4.6178991E-10
  2.0000000E+05  4.0881597E-10
  2.0500000E+05  3.6292805E-10
  2.1000000E+05  3.2304811E-10
  2.2000000E+05  2.5788119E-10
  2.3000000E+05  2.0778399E-10
  2.4000000E+05  1.6885612E-10
  2.5000000E+05  1.3830715E-10
  2.6000000E+05  1.1411408E-10
  2.7000000E+05  9.4792081E-11
  2.8000000E+05  7.9238948E-11
  2.9000000E+05  6.6627801E-11
  3.0000000E+05  5.6332148E-11
  3.1000000E+05  4.7873021E-11
  3.2000000E+05  4.0881104E-11
  3.3000000E+05  3.5069304E-11
  3.4000000E+05  3.0212764E-11
  3.5000000E+05  2.6134143E-11
  3.6000000E+05  2.2692632E-11
  3.7000000E+05  1.9775706E-11
  3.8000000E+05  1.7292908E-11
  3.9000000E+05  1.5171120E-11
  4.0000000E+05  1.3350920E-11
  4.2000000E+05  1.0429796E-11
  4.4000000E+05  8.2356214E-12
  4.6000000E+05  6.5670226E-12
  4.8000000E+05  5.2837002E-12
  5.0000000E+05  4.2864121E-12
  5.1250000E+05  3.7758411E-12
  5.2500000E+05  3.3355321E-12
  5.3750000E+05  2.9545504E-12
  5.5000000E+05  2.6238538E-12
  5.7500000E+05  2.0845278E-12
  6.0000000E+05  1.6711317E-12
  6.2500000E+05  1.3509312E-12
  6.5000000E+05  1.1005174E-12
  6.6250000E+05  9.9598624E-13
  6.7500000E+05  9.0293088E-13
  7.0000000E+05  7.4573681E-13
  7.2500000E+05  6.1971609E-13
  7.5000000E+05  5.1796270E-13
  7.7500000E+05  4.3525367E-13
  8.0000000E+05  3.6760340E-13
  8.2500000E+05  3.1194483E-13
  8.5000000E+05  2.6589917E-13
  8.7500000E+05  2.2760783E-13
  9.0000000E+05  1.9560851E-13
  9.2500000E+05  1.6874312E-13
  9.5000000E+05  1.4608880E-13
  9.7500000E+05  1.2690584E-13
  1.0000000E+06  1.1059804E-13
  1.0250000E+06  9.6682371E-14
  1.0500000E+06  8.4765493E-14
  1.0750000E+06  7.4525535E-14
  1.1000000E+06  6.5697902E-14
  1.1250000E+06  5.8064145E-14
  1.1500000E+06  5.1443178E-14
  1.2000000E+06  4.0661560E-14
  1.2500000E+06  3.2419051E-14
  1.3000000E+06  2.6055156E-14
  1.3500000E+06  2.1096632E-14
  1.4000000E+06  1.7200236E-14
  1.4500000E+06  1.4114218E-14
  1.5000000E+06  1.1652019E-14
  1.5500000E+06  9.6739872E-15
  1.6000000E+06  8.0746287E-15
  1.6500000E+06  6.7735716E-15
  1.7000000E+06  5.7091008E-15
  1.7500000E+06  4.8334763E-15
  1.8000000E+06  4.1095071E-15
  1.8500000E+06  3.5080303E-15
  1.9000000E+06  3.0060282E-15
  1.9500000E+06  2.5852232E-15
  2.0000000E+06  2.2310193E-15
  2.0500000E+06  1.9316971E-15
  2.1000000E+06  1.6777990E-15
  2.1500000E+06  1.4616565E-15
  2.2000000E+06  1.2770222E-15
  2.2500000E+06  1.1187842E-15
  2.3000000E+06  9.8274310E-16
  2.4000000E+06  7.6398425E-16
  2.5000000E+06  5.9951094E-16
  2.6000000E+06  4.7454598E-16
  2.7000000E+06  3.7866522E-16
  2.8000000E+06  3.0442776E-16
  2.9000000E+06  2.4646090E-16
  3.0000000E+06  2.0084289E-16
  3.1000000E+06  1.6467870E-16
  3.2000000E+06  1.3581066E-16
  3.3000000E+06  1.1261599E-16
  3.4000000E+06  9.3864588E-17
  3.5000000E+06  7.8616922E-17
  3.6000000E+06  6.6150031E-17
  3.7000000E+06  5.5903733E-17
  3.8000000E+06  4.7440947E-17
  3.9000000E+06  4.0418459E-17
  4.0000000E+06  3.4565142E-17
  4.1000000E+06  2.9665559E-17
  4.2000000E+06  2.5547633E-17
  4.3000000E+06  2.2073235E-17
  4.4000000E+06  1.9130935E-17
  4.5000000E+06  1.6630419E-17
  4.6000000E+06  1.4498172E-17
  4.7000000E+06  1.2674070E-17
  4.8000000E+06  1.1108732E-17
  5.0000000E+06  8.5985008E-18
  5.1250000E+06  7.3618791E-18
  5.2500000E+06  6.3252416E-18
  5.3750000E+06  5.4528224E-18
  5.5000000E+06  4.7158396E-18
  5.6250000E+06  4.0910178E-18
  5.7500000E+06  3.5594193E-18
  5.8750000E+06  3.1055907E-18
  6.0000000E+06  2.7168911E-18
  6.2500000E+06  2.0951619E-18
  6.5000000E+06  1.6310989E-18
  6.6250000E+06  1.4440725E-18
  6.7500000E+06  1.2813031E-18
  
  
#  90   9  M5  EION =  3.335000000E+03 eV   258
#  S(0) = 5.408314E+00
  2.9399341E+01  0.0000000E+00
  2.9399341E+03  0.0000000E+00
  2.9399341E+03  4.4874029E-04
  3.3350000E+03  4.4874029E-04
  3.3350333E+03  4.4874029E-04
  3.3354394E+03  5.5796120E-04
  3.3358454E+03  6.6828998E-04
  3.3362514E+03  7.7949644E-04
  3.3366575E+03  8.9134451E-04
  3.3374696E+03  1.1157810E-03
  3.3382817E+03  1.3386108E-03
  3.3399058E+03  1.7635651E-03
  3.3415300E+03  2.1332390E-03
  3.3431542E+03  2.4240865E-03
  3.3447783E+03  2.6309849E-03
  3.3464025E+03  2.7647837E-03
  3.3480267E+03  2.8438339E-03
  3.3496508E+03  2.8865474E-03
  3.3512750E+03  2.9076607E-03
  3.3528992E+03  2.9174379E-03
  3.3545233E+03  2.9223016E-03
  3.3577717E+03  2.9298325E-03
  3.3610200E+03  2.9405027E-03
  3.3642683E+03  2.9523110E-03
  3.3675167E+03  2.9605522E-03
  3.3707650E+03  2.9617887E-03
  3.3740133E+03  2.9550041E-03
  3.3772617E+03  2.9412703E-03
  3.3805100E+03  2.9227730E-03
  3.3870067E+03  2.8813326E-03
  3.3935033E+03  2.8449670E-03
  3.3967517E+03  2.8303250E-03
  3.4000000E+03  2.8177999E-03
  3.4125000E+03  2.7796831E-03
  3.4250000E+03  2.7404323E-03
  3.4312500E+03  2.7194425E-03
  3.4375000E+03  2.6990805E-03
  3.4500000E+03  2.6638751E-03
  3.4750000E+03  2.6085576E-03
  3.4875000E+03  2.5807337E-03
  3.5000000E+03  2.5525906E-03
  3.5250000E+03  2.5020899E-03
  3.5500000E+03  2.4564342E-03
  3.5750000E+03  2.4099263E-03
  3.6000000E+03  2.3653184E-03
  3.6500000E+03  2.2816648E-03
  3.7000000E+03  2.2005120E-03
  3.8000000E+03  2.0491879E-03
  4.0000000E+03  1.7828998E-03
  4.2000000E+03  1.5578319E-03
  4.4000000E+03  1.3672309E-03
  4.6000000E+03  1.2049659E-03
  4.8000000E+03  1.0663446E-03
  5.0000000E+03  9.4730535E-04
  5.2500000E+03  8.2118138E-04
  5.5000000E+03  7.1559865E-04
  5.7500000E+03  6.2661675E-04
  6.0000000E+03  5.5115726E-04
  6.5000000E+03  4.3162354E-04
  6.7500000E+03  3.8408689E-04
  7.0000000E+03  3.4294447E-04
  7.2500000E+03  3.0718501E-04
  7.5000000E+03  2.7598296E-04
  8.0000000E+03  2.2464132E-04
  8.5000000E+03  1.8472595E-04
  9.0000000E+03  1.5330769E-04
  9.5000000E+03  1.2829833E-04
  1.0000000E+04  1.0818563E-04
  1.0500000E+04  9.1859263E-05
  1.1000000E+04  7.8492976E-05
  1.1500000E+04  6.7464078E-05
  1.2000000E+04  5.8297980E-05
  1.2500000E+04  5.0629155E-05
  1.3000000E+04  4.4173318E-05
  1.3500000E+04  3.8707361E-05
  1.4000000E+04  3.4054716E-05
  1.4500000E+04  3.0074559E-05
  1.5000000E+04  2.6653770E-05
  1.6000000E+04  2.1141251E-05
  1.7000000E+04  1.6968862E-05
  1.8000000E+04  1.3765372E-05
  1.9000000E+04  1.1274099E-05
  2.0000000E+04  9.3142065E-06
  2.1000000E+04  7.7561245E-06
  2.2000000E+04  6.5055991E-06
  2.3000000E+04  5.4931116E-06
  2.4000000E+04  4.6667392E-06
  2.5000000E+04  3.9872520E-06
  2.6000000E+04  3.4246929E-06
  2.7000000E+04  2.9559617E-06
  2.8000000E+04  2.5630838E-06
  2.9000000E+04  2.2319530E-06
  3.0000000E+04  1.9514133E-06
  3.1000000E+04  1.7125762E-06
  3.2000000E+04  1.5083101E-06
  3.4000000E+04  1.1815399E-06
  3.6000000E+04  9.3670674E-07
  3.8000000E+04  7.5064147E-07
  4.0000000E+04  6.0741844E-07
  4.2000000E+04  4.9588989E-07
  4.4000000E+04  4.0812334E-07
  4.6000000E+04  3.3838899E-07
  4.8000000E+04  2.8249135E-07
  5.0000000E+04  2.3731981E-07
  5.2500000E+04  1.9244075E-07
  5.5000000E+04  1.5735867E-07
  5.7500000E+04  1.2966336E-07
  6.0000000E+04  1.0760087E-07
  6.5000000E+04  7.5532297E-08
  6.7500000E+04  6.3835647E-08
  7.0000000E+04  5.4235474E-08
  7.2500000E+04  4.6306850E-08
  7.5000000E+04  3.9720470E-08
  7.7500000E+04  3.4219137E-08
  8.0000000E+04  2.9600457E-08
  8.2500000E+04  2.5704007E-08
  8.5000000E+04  2.2401813E-08
  8.7500000E+04  1.9591157E-08
  9.0000000E+04  1.7189097E-08
  9.2500000E+04  1.5128281E-08
  9.5000000E+04  1.3353735E-08
  1.0000000E+05  1.0490976E-08
  1.0500000E+05  8.3262546E-09
  1.1000000E+05  6.6699347E-09
  1.1500000E+05  5.3888834E-09
  1.2000000E+05  4.3882444E-09
  1.2500000E+05  3.5994905E-09
  1.3000000E+05  2.9725019E-09
  1.3500000E+05  2.4701963E-09
  1.4000000E+05  2.0648431E-09
  1.4500000E+05  1.7354989E-09
  1.5000000E+05  1.4662038E-09
  1.5500000E+05  1.2446921E-09
  1.6000000E+05  1.0614589E-09
  1.6500000E+05  9.0908512E-10
  1.7000000E+05  7.8173958E-10
  1.7500000E+05  6.7480836E-10
  1.8000000E+05  5.8461667E-10
  1.8500000E+05  5.0822112E-10
  1.9000000E+05  4.4325101E-10
  2.0000000E+05  3.4026437E-10
  2.1000000E+05  2.6416156E-10
  2.2000000E+05  2.0719290E-10
  2.3000000E+05  1.6404134E-10
  2.4000000E+05  1.3100042E-10
  2.5000000E+05  1.0544860E-10
  2.6000000E+05  8.5506560E-11
  2.7000000E+05  6.9810220E-11
  2.8000000E+05  5.7358145E-11
  2.9000000E+05  4.7407333E-11
  3.0000000E+05  3.9400905E-11
  3.1000000E+05  3.2917649E-11
  3.2000000E+05  2.7636268E-11
  3.3000000E+05  2.3309663E-11
  3.4000000E+05  1.9746365E-11
  3.5000000E+05  1.6796955E-11
  3.6000000E+05  1.4344054E-11
  3.7000000E+05  1.2294884E-11
  3.8000000E+05  1.0575672E-11
  3.9000000E+05  9.1274171E-12
  4.0000000E+05  7.9026815E-12
  4.1000000E+05  6.8631404E-12
  4.2000000E+05  5.9776826E-12
  4.3000000E+05  5.2209342E-12
  4.4000000E+05  4.5721034E-12
  4.6000000E+05  3.5327533E-12
  4.8000000E+05  2.7552693E-12
  5.0000000E+05  2.1674603E-12
  5.1250000E+05  1.8732232E-12
  5.2500000E+05  1.6237351E-12
  5.3750000E+05  1.4114659E-12
  5.5000000E+05  1.2302734E-12
  5.7500000E+05  9.4188236E-13
  6.0000000E+05  7.2801356E-13
  6.2500000E+05  5.6769235E-13
  6.5000000E+05  4.4631198E-13
  6.6250000E+05  3.9687581E-13
  6.7500000E+05  3.5356372E-13
  7.0000000E+05  2.8208389E-13
  7.2500000E+05  2.2655351E-13
  7.5000000E+05  1.8309019E-13
  7.7500000E+05  1.4883259E-13
  8.0000000E+05  1.2165281E-13
  8.2500000E+05  9.9954631E-14
  8.5000000E+05  8.2531024E-14
  8.7500000E+05  6.8462426E-14
  9.0000000E+05  5.7043294E-14
  9.2500000E+05  4.7728597E-14
  9.5000000E+05  4.0094624E-14
  9.7500000E+05  3.3810003E-14
  1.0000000E+06  2.8614092E-14
  1.0250000E+06  2.4300758E-14
  1.0500000E+06  2.0706128E-14
  1.0750000E+06  1.7699283E-14
  1.1000000E+06  1.5175126E-14
  1.1250000E+06  1.3048919E-14
  1.1500000E+06  1.1252045E-14
  1.1750000E+06  9.7287088E-15
  1.2000000E+06  8.4333638E-15
  1.2250000E+06  7.3286863E-15
  1.2500000E+06  6.3839781E-15
  1.3000000E+06  4.8774613E-15
  1.3500000E+06  3.7586498E-15
  1.4000000E+06  2.9198292E-15
  1.4500000E+06  2.2853203E-15
  1.5000000E+06  1.8013517E-15
  1.5500000E+06  1.4293180E-15
  1.6000000E+06  1.1412291E-15
  1.6500000E+06  9.1659925E-16
  1.7000000E+06  7.4030464E-16
  1.7500000E+06  6.0108966E-16
  1.8000000E+06  4.9051222E-16
  1.8500000E+06  4.0219338E-16
  1.9000000E+06  3.3127996E-16
  1.9500000E+06  2.7405575E-16
  2.0000000E+06  2.2765730E-16
  2.0500000E+06  1.8986471E-16
  2.1000000E+06  1.5894730E-16
  2.1500000E+06  1.3354856E-16
  2.2000000E+06  1.1259964E-16
  2.2500000E+06  9.5254381E-17
  2.3000000E+06  8.0839819E-17
  2.3500000E+06  6.8818274E-17
  2.4000000E+06  5.8758293E-17
  2.4500000E+06  5.0312254E-17
  2.5000000E+06  4.3198905E-17
  2.5500000E+06  3.7189780E-17
  2.6000000E+06  3.2098608E-17
  2.6500000E+06  2.7772978E-17
  2.7000000E+06  2.4087745E-17
  2.8000000E+06  1.8243957E-17
  2.9000000E+06  1.3937907E-17
  3.0000000E+06  1.0734916E-17
  3.1000000E+06  8.3312836E-18
  3.2000000E+06  6.5124994E-18
  3.3000000E+06  5.1254571E-18
  3.4000000E+06  4.0598253E-18
  3.5000000E+06  3.2353697E-18
  3.6000000E+06  2.5932535E-18
  3.7000000E+06  2.0899879E-18
  3.8000000E+06  1.6931793E-18
  3.9000000E+06  1.3785163E-18
  4.0000000E+06  1.1276303E-18
  4.1000000E+06  9.2655434E-19
  4.2000000E+06  7.6460067E-19
  4.3000000E+06  6.3354383E-19
  4.4000000E+06  5.2702203E-19
  4.5000000E+06  4.4007686E-19
  4.6000000E+06  3.6882197E-19
  4.7000000E+06  3.1019683E-19
  4.8000000E+06  2.6177898E-19
  5.0000000E+06  1.8823637E-19
  5.1250000E+06  1.5411072E-19
  5.2500000E+06  1.2672674E-19
  5.3750000E+06  1.0464376E-19
  5.5000000E+06  8.6758063E-20
  5.7500000E+06  6.0339320E-20
  5.8750000E+06  5.0607723E-20
  
  
#  90  10  N1  EION =  1.333000000E+03 eV   273
#  S(0) = 6.812595E-01
  1.3278065E+01  0.0000000E+00
  1.3278065E+03  0.0000000E+00
  1.3278065E+03  3.0048476E-04
  1.3330000E+03  3.0048476E-04
  1.3330131E+03  3.0048476E-04
  1.3332254E+03  2.9883553E-04
  1.3334377E+03  2.9725632E-04
  1.3336501E+03  2.9574328E-04
  1.3338624E+03  2.9429291E-04
  1.3342871E+03  2.9156759E-04
  1.3347118E+03  2.8905764E-04
  1.3355611E+03  2.8460945E-04
  1.3364104E+03  2.8082423E-04
  1.3381091E+03  2.7488432E-04
  1.3398078E+03  2.7068113E-04
  1.3415065E+03  2.6781997E-04
  1.3432052E+03  2.6599625E-04
  1.3449039E+03  2.6496416E-04
  1.3466026E+03  2.6452076E-04
  1.3500000E+03  2.6475338E-04
  1.3531250E+03  2.6558732E-04
  1.3562500E+03  2.6647126E-04
  1.3593750E+03  2.6709688E-04
  1.3625000E+03  2.6732601E-04
  1.3687500E+03  2.6661306E-04
  1.3750000E+03  2.6491769E-04
  1.3812500E+03  2.6303013E-04
  1.3843750E+03  2.6218217E-04
  1.3875000E+03  2.6143970E-04
  1.3937500E+03  2.6026677E-04
  1.4000000E+03  2.5939223E-04
  1.4062500E+03  2.5861698E-04
  1.4125000E+03  2.5777240E-04
  1.4187500E+03  2.5677645E-04
  1.4250000E+03  2.5563442E-04
  1.4375000E+03  2.5315349E-04
  1.4500000E+03  2.5083007E-04
  1.4625000E+03  2.4881260E-04
  1.4750000E+03  2.4691331E-04
  1.4875000E+03  2.4492181E-04
  1.5000000E+03  2.4280746E-04
  1.5125000E+03  2.4065646E-04
  1.5250000E+03  2.3858676E-04
  1.5375000E+03  2.3661977E-04
  1.5500000E+03  2.3472094E-04
  1.5750000E+03  2.3090049E-04
  1.6000000E+03  2.2700972E-04
  1.6250000E+03  2.2324899E-04
  1.6500000E+03  2.1966350E-04
  1.6750000E+03  2.1609917E-04
  1.6875000E+03  2.1431757E-04
  1.7000000E+03  2.1255524E-04
  1.7250000E+03  2.0911563E-04
  1.7500000E+03  2.0577339E-04
  1.8000000E+03  1.9928886E-04
  1.8250000E+03  1.9612117E-04
  1.8500000E+03  1.9302513E-04
  1.8750000E+03  1.9001526E-04
  1.9000000E+03  1.8707593E-04
  1.9500000E+03  1.8134623E-04
  2.0000000E+03  1.7584434E-04
  2.0500000E+03  1.7059571E-04
  2.1000000E+03  1.6555636E-04
  2.2000000E+03  1.5606809E-04
  2.3000000E+03  1.4734596E-04
  2.4000000E+03  1.3930892E-04
  2.5000000E+03  1.3188090E-04
  2.6000000E+03  1.2501636E-04
  2.7000000E+03  1.1866465E-04
  2.8000000E+03  1.1277713E-04
  2.9000000E+03  1.0731013E-04
  3.0000000E+03  1.0222562E-04
  3.1000000E+03  9.7489707E-05
  3.2000000E+03  9.3072130E-05
  3.4000000E+03  8.5085584E-05
  3.6000000E+03  7.8078661E-05
  3.8000000E+03  7.1898992E-05
  4.0000000E+03  6.6422145E-05
  4.2000000E+03  6.1545961E-05
  4.4000000E+03  5.7186080E-05
  4.6000000E+03  5.3272301E-05
  4.8000000E+03  4.9745805E-05
  5.0000000E+03  4.6556944E-05
  5.2500000E+03  4.2982442E-05
  5.5000000E+03  3.9802652E-05
  5.7500000E+03  3.6961644E-05
  6.0000000E+03  3.4412770E-05
  6.5000000E+03  3.0042418E-05
  6.7500000E+03  2.8161065E-05
  7.0000000E+03  2.6449749E-05
  7.2500000E+03  2.4888512E-05
  7.5000000E+03  2.3460266E-05
  8.0000000E+03  2.0945931E-05
  8.5000000E+03  1.8811061E-05
  9.0000000E+03  1.6982889E-05
  9.5000000E+03  1.5405322E-05
  1.0000000E+04  1.4034558E-05
  1.0500000E+04  1.2835982E-05
  1.1000000E+04  1.1781945E-05
  1.1500000E+04  1.0850143E-05
  1.2000000E+04  1.0022424E-05
  1.2500000E+04  9.2838870E-06
  1.3000000E+04  8.6222070E-06
  1.3500000E+04  8.0271195E-06
  1.4000000E+04  7.4900152E-06
  1.4500000E+04  7.0036336E-06
  1.5000000E+04  6.5618156E-06
  1.6000000E+04  5.7916030E-06
  1.7000000E+04  5.1456353E-06
  1.8000000E+04  4.5987025E-06
  1.9000000E+04  4.1316719E-06
  2.0000000E+04  3.7298061E-06
  2.1000000E+04  3.3816127E-06
  2.2000000E+04  3.0780192E-06
  2.3000000E+04  2.8117915E-06
  2.4000000E+04  2.5771020E-06
  2.5000000E+04  2.3692153E-06
  2.6000000E+04  2.1842515E-06
  2.7000000E+04  2.0190064E-06
  2.8000000E+04  1.8708155E-06
  2.9000000E+04  1.7374485E-06
  3.0000000E+04  1.6170268E-06
  3.1000000E+04  1.5079588E-06
  3.2000000E+04  1.4088891E-06
  3.4000000E+04  1.2362659E-06
  3.6000000E+04  1.0916702E-06
  3.8000000E+04  9.6947519E-07
  4.0000000E+04  8.6538714E-07
  4.2000000E+04  7.7608414E-07
  4.4000000E+04  6.9896494E-07
  4.6000000E+04  6.3196963E-07
  4.8000000E+04  5.7345075E-07
  5.0000000E+04  5.2207864E-07
  5.2500000E+04  4.6628367E-07
  5.5000000E+04  4.1828058E-07
  5.7500000E+04  3.7672966E-07
  5.8750000E+04  3.5803127E-07
  6.0000000E+04  3.4056300E-07
  6.2500000E+04  3.0892149E-07
  6.5000000E+04  2.8110808E-07
  6.7500000E+04  2.5655264E-07
  7.0000000E+04  2.3478553E-07
  7.2500000E+04  2.1541729E-07
  7.5000000E+04  1.9812280E-07
  7.7500000E+04  1.8262909E-07
  8.0000000E+04  1.6870579E-07
  8.2500000E+04  1.5615741E-07
  8.5000000E+04  1.4481722E-07
  8.7500000E+04  1.3454243E-07
  9.0000000E+04  1.2521023E-07
  9.2500000E+04  1.1671457E-07
  9.5000000E+04  1.0896346E-07
  1.0000000E+05  9.5385115E-08
  1.0500000E+05  8.3948508E-08
  1.1000000E+05  7.4247459E-08
  1.1500000E+05  6.5965133E-08
  1.2000000E+05  5.8851839E-08
  1.2500000E+05  5.2709001E-08
  1.3000000E+05  4.7377295E-08
  1.3500000E+05  4.2727799E-08
  1.4000000E+05  3.8655452E-08
  1.4500000E+05  3.5074022E-08
  1.5000000E+05  3.1912266E-08
  1.5500000E+05  2.9110979E-08
  1.6000000E+05  2.6620690E-08
  1.6500000E+05  2.4399826E-08
  1.7000000E+05  2.2413288E-08
  1.7500000E+05  2.0631310E-08
  1.8000000E+05  1.9028534E-08
  1.8500000E+05  1.7583259E-08
  1.9000000E+05  1.6276845E-08
  1.9500000E+05  1.5093220E-08
  2.0000000E+05  1.4018478E-08
  2.0500000E+05  1.3040548E-08
  2.1000000E+05  1.2148922E-08
  2.2000000E+05  1.0589003E-08
  2.3000000E+05  9.2780274E-09
  2.4000000E+05  8.1689339E-09
  2.5000000E+05  7.2248565E-09
  2.6000000E+05  6.4166543E-09
  2.7000000E+05  5.7211008E-09
  2.8000000E+05  5.1195384E-09
  2.9000000E+05  4.5968665E-09
  3.0000000E+05  4.1407775E-09
  3.1000000E+05  3.7411766E-09
  3.2000000E+05  3.3897333E-09
  3.3000000E+05  3.0795339E-09
  3.4000000E+05  2.8048090E-09
  3.5000000E+05  2.5607181E-09
  3.6000000E+05  2.3431839E-09
  3.7000000E+05  2.1487563E-09
  3.8000000E+05  1.9745042E-09
  3.9000000E+05  1.8179270E-09
  4.0000000E+05  1.6768830E-09
  4.1000000E+05  1.5495307E-09
  4.2000000E+05  1.4342815E-09
  4.3000000E+05  1.3297593E-09
  4.4000000E+05  1.2347685E-09
  4.6000000E+05  1.0693495E-09
  4.8000000E+05  9.3117063E-10
  5.0000000E+05  8.1495163E-10
  5.1250000E+05  7.5160040E-10
  5.2500000E+05  6.9438362E-10
  5.3750000E+05  6.4259235E-10
  5.5000000E+05  5.9561204E-10
  5.7500000E+05  5.1401739E-10
  5.8750000E+05  4.7853129E-10
  6.0000000E+05  4.4609425E-10
  6.2500000E+05  3.8915234E-10
  6.5000000E+05  3.4110521E-10
  6.7500000E+05  3.0031897E-10
  7.0000000E+05  2.6550245E-10
  7.2500000E+05  2.3562695E-10
  7.5000000E+05  2.0986663E-10
  7.7500000E+05  1.8755368E-10
  8.0000000E+05  1.6814443E-10
  8.2500000E+05  1.5119348E-10
  8.5000000E+05  1.3633373E-10
  8.7500000E+05  1.2326088E-10
  9.0000000E+05  1.1172146E-10
  9.2500000E+05  1.0150323E-10
  9.5000000E+05  9.2427734E-11
  9.7500000E+05  8.4344161E-11
  1.0000000E+06  7.7124581E-11
  1.0250000E+06  7.0660022E-11
  1.0500000E+06  6.4857310E-11
  1.0750000E+06  5.9636533E-11
  1.1000000E+06  5.4928908E-11
  1.1250000E+06  5.0674990E-11
  1.1500000E+06  4.6823239E-11
  1.2000000E+06  4.0152694E-11
  1.2500000E+06  3.4622558E-11
  1.3000000E+06  3.0006482E-11
  1.3500000E+06  2.6129013E-11
  1.4000000E+06  2.2852967E-11
  1.4500000E+06  2.0070050E-11
  1.5000000E+06  1.7694056E-11
  1.5500000E+06  1.5655860E-11
  1.6000000E+06  1.3899652E-11
  1.6500000E+06  1.2380080E-11
  1.7000000E+06  1.1060073E-11
  1.7500000E+06  9.9091590E-12
  1.8000000E+06  8.9021499E-12
  1.8500000E+06  8.0181169E-12
  1.9000000E+06  7.2395872E-12
  1.9500000E+06  6.5519065E-12
  2.0000000E+06  5.9427336E-12
  2.0500000E+06  5.4016335E-12
  2.1000000E+06  4.9197487E-12
  2.1500000E+06  4.4895362E-12
  2.2000000E+06  4.1045481E-12
  2.2500000E+06  3.7592513E-12
  2.3000000E+06  3.4488822E-12
  2.3500000E+06  3.1693270E-12
  2.4000000E+06  2.9170224E-12
  2.4500000E+06  2.6888728E-12
  2.5000000E+06  2.4821834E-12
  2.6000000E+06  2.1240676E-12
  2.7000000E+06  1.8271382E-12
  2.8000000E+06  1.5793873E-12
  2.9000000E+06  1.3714530E-12
  3.0000000E+06  1.1959780E-12
  3.1000000E+06  1.0471436E-12
  3.2000000E+06  9.2030589E-13
  3.3000000E+06  8.1172964E-13
  3.4000000E+06  7.1838344E-13
  3.5000000E+06  6.3778705E-13
  3.6000000E+06  5.6791741E-13
  3.7000000E+06  5.0711688E-13
  3.8000000E+06  4.5403306E-13
  3.9000000E+06  4.0756766E-13
  4.0000000E+06  3.6679568E-13
  4.1000000E+06  3.3093244E-13
  
  
#  90  11  N2  EION =  1.171000000E+03 eV   276
#  S(0) = 8.100105E-01
  1.1622041E+01  0.0000000E+00
  1.1622041E+03  0.0000000E+00
  1.1622041E+03  2.2575923E-04
  1.1710000E+03  2.2575923E-04
  1.1710116E+03  2.2575923E-04
  1.1713739E+03  2.2637522E-04
  1.1717363E+03  2.2687855E-04
  1.1720986E+03  2.2731894E-04
  1.1724610E+03  2.2772789E-04
  1.1731857E+03  2.2852228E-04
  1.1739104E+03  2.2934053E-04
  1.1746351E+03  2.3020203E-04
  1.1753598E+03  2.3110033E-04
  1.1768093E+03  2.3293695E-04
  1.1775340E+03  2.3383617E-04
  1.1782587E+03  2.3469923E-04
  1.1797081E+03  2.3626393E-04
  1.1826069E+03  2.3854391E-04
  1.1855058E+03  2.3964155E-04
  1.1884046E+03  2.3979141E-04
  1.1942023E+03  2.3858115E-04
  1.1971012E+03  2.3775994E-04
  1.2000000E+03  2.3701856E-04
  1.2031250E+03  2.3639703E-04
  1.2062500E+03  2.3598835E-04
  1.2093750E+03  2.3577574E-04
  1.2125000E+03  2.3571592E-04
  1.2187500E+03  2.3584662E-04
  1.2250000E+03  2.3601701E-04
  1.2312500E+03  2.3603690E-04
  1.2375000E+03  2.3588332E-04
  1.2437500E+03  2.3562200E-04
  1.2500000E+03  2.3533569E-04
  1.2625000E+03  2.3487590E-04
  1.2687500E+03  2.3471015E-04
  1.2750000E+03  2.3455610E-04
  1.2875000E+03  2.3419541E-04
  1.2937500E+03  2.3396825E-04
  1.3000000E+03  2.3371640E-04
  1.3125000E+03  2.3317537E-04
  1.3250000E+03  2.3263965E-04
  1.3375000E+03  2.3211394E-04
  1.3500000E+03  2.3157004E-04
  1.3750000E+03  2.3034875E-04
  1.4000000E+03  2.2903918E-04
  1.4250000E+03  2.2770014E-04
  1.4500000E+03  2.2626056E-04
  1.5000000E+03  2.2319328E-04
  1.6000000E+03  2.1652040E-04
  1.7000000E+03  2.0933276E-04
  1.8000000E+03  2.0186721E-04
  1.9000000E+03  1.9430691E-04
  2.0000000E+03  1.8674826E-04
  2.1000000E+03  1.7933512E-04
  2.2000000E+03  1.7210073E-04
  2.3000000E+03  1.6509269E-04
  2.4000000E+03  1.5834947E-04
  2.5000000E+03  1.5188548E-04
  2.6000000E+03  1.4570370E-04
  2.7000000E+03  1.3980346E-04
  2.8000000E+03  1.3418077E-04
  2.9000000E+03  1.2882870E-04
  3.0000000E+03  1.2373819E-04
  3.1000000E+03  1.1889868E-04
  3.2000000E+03  1.1429892E-04
  3.4000000E+03  1.0577197E-04
  3.6000000E+03  9.8065257E-05
  3.8000000E+03  9.1091526E-05
  4.0000000E+03  8.4770956E-05
  4.2000000E+03  7.9031987E-05
  4.4000000E+03  7.3811104E-05
  4.6000000E+03  6.9052082E-05
  4.8000000E+03  6.4704958E-05
  5.0000000E+03  6.0725771E-05
  5.2500000E+03  5.6211359E-05
  5.5000000E+03  5.2147593E-05
  5.7500000E+03  4.8478879E-05
  6.0000000E+03  4.5157540E-05
  6.5000000E+03  3.9399126E-05
  6.7500000E+03  3.6896322E-05
  7.0000000E+03  3.4607832E-05
  7.2500000E+03  3.2510655E-05
  7.5000000E+03  3.0584755E-05
  8.0000000E+03  2.7178768E-05
  8.5000000E+03  2.4273439E-05
  9.0000000E+03  2.1778066E-05
  9.5000000E+03  1.9621278E-05
  1.0000000E+04  1.7746345E-05
  1.0500000E+04  1.6107755E-05
  1.1000000E+04  1.4668678E-05
  1.1500000E+04  1.3399073E-05
  1.2000000E+04  1.2274251E-05
  1.2500000E+04  1.1273786E-05
  1.3000000E+04  1.0380663E-05
  1.3500000E+04  9.5806261E-06
  1.4000000E+04  8.8616629E-06
  1.4500000E+04  8.2136009E-06
  1.5000000E+04  7.6277814E-06
  1.6000000E+04  6.6143037E-06
  1.7000000E+04  5.7735625E-06
  1.8000000E+04  5.0698721E-06
  1.9000000E+04  4.4761316E-06
  2.0000000E+04  3.9714885E-06
  2.1000000E+04  3.5397089E-06
  2.2000000E+04  3.1680159E-06
  2.3000000E+04  2.8462543E-06
  2.4000000E+04  2.5662784E-06
  2.5000000E+04  2.3214984E-06
  2.6000000E+04  2.1065428E-06
  2.7000000E+04  1.9170009E-06
  2.8000000E+04  1.7492257E-06
  2.9000000E+04  1.6001844E-06
  3.0000000E+04  1.4673390E-06
  3.1000000E+04  1.3485543E-06
  3.2000000E+04  1.2420253E-06
  3.3000000E+04  1.1462182E-06
  3.4000000E+04  1.0598244E-06
  3.5000000E+04  9.8172211E-07
  3.6000000E+04  9.1094638E-07
  3.8000000E+04  7.8815190E-07
  4.0000000E+04  6.8600791E-07
  4.2000000E+04  6.0038226E-07
  4.4000000E+04  5.2809444E-07
  4.6000000E+04  4.6666906E-07
  4.8000000E+04  4.1416039E-07
  5.0000000E+04  3.6902477E-07
  5.2500000E+04  3.2111542E-07
  5.5000000E+04  2.8091212E-07
  5.7500000E+04  2.4694533E-07
  5.8750000E+04  2.3193178E-07
  6.0000000E+04  2.1806754E-07
  6.2500000E+04  1.9337410E-07
  6.5000000E+04  1.7214548E-07
  6.7500000E+04  1.5380456E-07
  7.0000000E+04  1.3788498E-07
  7.2500000E+04  1.2400721E-07
  7.5000000E+04  1.1186024E-07
  7.7500000E+04  1.0118770E-07
  8.0000000E+04  9.1777042E-08
  8.2500000E+04  8.3451022E-08
  8.5000000E+04  7.6061115E-08
  8.7500000E+04  6.9482257E-08
  9.0000000E+04  6.3608660E-08
  9.2500000E+04  5.8350457E-08
  9.5000000E+04  5.3630997E-08
  9.7500000E+04  4.9384656E-08
  1.0000000E+05  4.5555038E-08
  1.0250000E+05  4.2093512E-08
  1.0500000E+05  3.8957999E-08
  1.1000000E+05  3.3523655E-08
  1.1500000E+05  2.9012521E-08
  1.2000000E+05  2.5241152E-08
  1.2500000E+05  2.2067568E-08
  1.3000000E+05  1.9380806E-08
  1.3500000E+05  1.7093357E-08
  1.4000000E+05  1.5135645E-08
  1.4500000E+05  1.3451915E-08
  1.5000000E+05  1.1997167E-08
  1.5500000E+05  1.0734840E-08
  1.6000000E+05  9.6350422E-09
  1.6500000E+05  8.6731835E-09
  1.7000000E+05  7.8289258E-09
  1.7500000E+05  7.0853593E-09
  1.8000000E+05  6.4283551E-09
  1.8500000E+05  5.8460522E-09
  1.9000000E+05  5.3284500E-09
  1.9500000E+05  4.8670812E-09
  2.0000000E+05  4.4547478E-09
  2.0500000E+05  4.0853072E-09
  2.1000000E+05  3.7534989E-09
  2.1500000E+05  3.4548023E-09
  2.2000000E+05  3.1853197E-09
  2.2500000E+05  2.9416797E-09
  2.3000000E+05  2.7209574E-09
  2.4000000E+05  2.3384103E-09
  2.5000000E+05  2.0209410E-09
  2.6000000E+05  1.7556817E-09
  2.7000000E+05  1.5326424E-09
  2.8000000E+05  1.3439979E-09
  2.9000000E+05  1.1835662E-09
  3.0000000E+05  1.0464253E-09
  3.1000000E+05  9.2862767E-10
  3.2000000E+05  8.2698553E-10
  3.3000000E+05  7.3890819E-10
  3.4000000E+05  6.6227747E-10
  3.5000000E+05  5.9535162E-10
  3.6000000E+05  5.3669069E-10
  3.7000000E+05  4.8509816E-10
  3.8000000E+05  4.3957486E-10
  3.9000000E+05  3.9928266E-10
  4.0000000E+05  3.6351551E-10
  4.1000000E+05  3.3167620E-10
  4.2000000E+05  3.0325756E-10
  4.3000000E+05  2.7782722E-10
  4.4000000E+05  2.5501530E-10
  4.5000000E+05  2.3450430E-10
  4.6000000E+05  2.1602080E-10
  4.7000000E+05  1.9932859E-10
  4.8000000E+05  1.8422294E-10
  5.0000000E+05  1.5808251E-10
  5.1250000E+05  1.4408639E-10
  5.2500000E+05  1.3161028E-10
  5.3750000E+05  1.2045992E-10
  5.5000000E+05  1.1046943E-10
  5.7500000E+05  9.3419505E-11
  5.8750000E+05  8.6132511E-11
  6.0000000E+05  7.9544504E-11
  6.2500000E+05  6.8159114E-11
  6.5000000E+05  5.8744767E-11
  6.7500000E+05  5.0904902E-11
  7.0000000E+05  4.4333197E-11
  7.2500000E+05  3.8790785E-11
  7.5000000E+05  3.4089758E-11
  7.7500000E+05  3.0081008E-11
  8.0000000E+05  2.6645395E-11
  8.2500000E+05  2.3687093E-11
  8.5000000E+05  2.1128510E-11
  8.7500000E+05  1.8906423E-11
  9.0000000E+05  1.6969000E-11
  9.2500000E+05  1.5273508E-11
  9.5000000E+05  1.3784523E-11
  9.7500000E+05  1.2472532E-11
  1.0000000E+06  1.1312835E-11
  1.0250000E+06  1.0284672E-11
  1.0500000E+06  9.3705158E-12
  1.0750000E+06  8.5555091E-12
  1.1000000E+06  7.8270079E-12
  1.1250000E+06  7.1742139E-12
  1.1500000E+06  6.5878722E-12
  1.1750000E+06  6.0600239E-12
  1.2000000E+06  5.5838034E-12
  1.2250000E+06  5.1532692E-12
  1.2500000E+06  4.7632633E-12
  1.3000000E+06  4.0874443E-12
  1.3500000E+06  3.5267882E-12
  1.4000000E+06  3.0585430E-12
  1.4500000E+06  2.6650347E-12
  1.5000000E+06  2.3324136E-12
  1.5500000E+06  2.0497379E-12
  1.6000000E+06  1.8082931E-12
  1.6500000E+06  1.6010878E-12
  1.7000000E+06  1.4224744E-12
  1.7500000E+06  1.2678625E-12
  1.8000000E+06  1.1334977E-12
  1.8500000E+06  1.0162927E-12
  1.9000000E+06  9.1369424E-13
  1.9500000E+06  8.2358065E-13
  2.0000000E+06  7.4418054E-13
  2.0500000E+06  6.7400849E-13
  2.1000000E+06  6.1181350E-13
  2.1500000E+06  5.5653805E-13
  2.2000000E+06  5.0728434E-13
  2.2500000E+06  4.6328715E-13
  2.3000000E+06  4.2389195E-13
  2.3500000E+06  3.8853704E-13
  2.4000000E+06  3.5673881E-13
  2.4500000E+06  3.2807962E-13
  2.5000000E+06  3.0219767E-13
  2.5500000E+06  2.7877874E-13
  2.6000000E+06  2.5754911E-13
  2.6500000E+06  2.3826972E-13
  2.7000000E+06  2.2073122E-13
  2.8000000E+06  1.9016419E-13
  2.9000000E+06  1.6462637E-13
  3.0000000E+06  1.4316490E-13
  3.1000000E+06  1.2503095E-13
  3.2000000E+06  1.0963065E-13
  3.3000000E+06  9.6489278E-14
  3.4000000E+06  8.5223921E-14
  3.5000000E+06  7.5523786E-14
  3.6000000E+06  6.7136457E-14
  3.7000000E+06  5.9855809E-14
  3.8000000E+06  5.3514349E-14
  3.9000000E+06  4.7975155E-14
  4.0000000E+06  4.3123369E-14
  4.1000000E+06  3.8862206E-14
  
  
#  90  12  N3  EION =  9.700000000E+02 eV   276
#  S(0) = 2.440542E+00
  9.5739260E+00  0.0000000E+00
  9.5739260E+02  0.0000000E+00
  9.5739260E+02  1.4443075E-03
  9.7000000E+02  1.4443075E-03
  9.7000951E+02  1.4443075E-03
  9.7150903E+02  1.4453916E-03
  9.7225879E+02  1.4467818E-03
  9.7300856E+02  1.4493916E-03
  9.7375832E+02  1.4530615E-03
  9.7450808E+02  1.4575138E-03
  9.7600761E+02  1.4676102E-03
  9.7900666E+02  1.4863803E-03
  9.8050618E+02  1.4929291E-03
  9.8200570E+02  1.4970424E-03
  9.8500475E+02  1.4983472E-03
  9.8800380E+02  1.4926133E-03
  9.9400190E+02  1.4721416E-03
  9.9700095E+02  1.4618234E-03
  1.0000000E+03  1.4529832E-03
  1.0062500E+03  1.4402313E-03
  1.0125000E+03  1.4332147E-03
  1.0187500E+03  1.4282573E-03
  1.0250000E+03  1.4226404E-03
  1.0312500E+03  1.4154164E-03
  1.0375000E+03  1.4069252E-03
  1.0437500E+03  1.3979855E-03
  1.0500000E+03  1.3893066E-03
  1.0562500E+03  1.3812070E-03
  1.0625000E+03  1.3736772E-03
  1.0750000E+03  1.3593230E-03
  1.0875000E+03  1.3444542E-03
  1.1000000E+03  1.3288073E-03
  1.1250000E+03  1.2982057E-03
  1.1375000E+03  1.2837520E-03
  1.1500000E+03  1.2694270E-03
  1.1625000E+03  1.2550190E-03
  1.1750000E+03  1.2405529E-03
  1.2000000E+03  1.2123529E-03
  1.2250000E+03  1.1853545E-03
  1.2500000E+03  1.1588824E-03
  1.2750000E+03  1.1329061E-03
  1.3000000E+03  1.1078333E-03
  1.3500000E+03  1.0599086E-03
  1.4000000E+03  1.0143693E-03
  1.4500000E+03  9.7165128E-04
  1.5000000E+03  9.3106861E-04
  1.6000000E+03  8.5678313E-04
  1.7000000E+03  7.9030530E-04
  1.8000000E+03  7.3073789E-04
  1.9000000E+03  6.7722033E-04
  2.0000000E+03  6.2906377E-04
  2.1000000E+03  5.8555905E-04
  2.2000000E+03  5.4615986E-04
  2.3000000E+03  5.1040845E-04
  2.4000000E+03  4.7788682E-04
  2.5000000E+03  4.4822768E-04
  2.6000000E+03  4.2111247E-04
  2.7000000E+03  3.9626586E-04
  2.8000000E+03  3.7344790E-04
  2.9000000E+03  3.5244900E-04
  3.0000000E+03  3.3308511E-04
  3.1000000E+03  3.1519442E-04
  3.2000000E+03  2.9863414E-04
  3.4000000E+03  2.6901456E-04
  3.6000000E+03  2.4337853E-04
  3.8000000E+03  2.2105446E-04
  4.0000000E+03  2.0150531E-04
  4.2000000E+03  1.8429735E-04
  4.4000000E+03  1.6907707E-04
  4.6000000E+03  1.5555523E-04
  4.8000000E+03  1.4349365E-04
  5.0000000E+03  1.3269411E-04
  5.2500000E+03  1.2071908E-04
  5.5000000E+03  1.1019024E-04
  5.7500000E+03  1.0088911E-04
  6.0000000E+03  9.2636615E-05
  6.5000000E+03  7.8711600E-05
  6.7500000E+03  7.2813314E-05
  7.0000000E+03  6.7503544E-05
  7.2500000E+03  6.2708905E-05
  7.5000000E+03  5.8366928E-05
  8.0000000E+03  5.0834863E-05
  8.5000000E+03  4.4563419E-05
  9.0000000E+03  3.9294938E-05
  9.5000000E+03  3.4833443E-05
  1.0000000E+04  3.1027866E-05
  1.0500000E+04  2.7760338E-05
  1.1000000E+04  2.4937865E-05
  1.1500000E+04  2.2486334E-05
  1.2000000E+04  2.0346141E-05
  1.2500000E+04  1.8468946E-05
  1.3000000E+04  1.6815241E-05
  1.3500000E+04  1.5352497E-05
  1.4000000E+04  1.4053755E-05
  1.4500000E+04  1.2896533E-05
  1.5000000E+04  1.1861979E-05
  1.6000000E+04  1.0099707E-05
  1.7000000E+04  8.6664131E-06
  1.8000000E+04  7.4886639E-06
  1.9000000E+04  6.5119392E-06
  2.0000000E+04  5.6951513E-06
  2.1000000E+04  5.0069279E-06
  2.2000000E+04  4.4230215E-06
  2.3000000E+04  3.9244835E-06
  2.4000000E+04  3.4963581E-06
  2.5000000E+04  3.1267289E-06
  2.6000000E+04  2.8060194E-06
  2.7000000E+04  2.5264746E-06
  2.8000000E+04  2.2817658E-06
  2.9000000E+04  2.0666940E-06
  3.0000000E+04  1.8769614E-06
  3.1000000E+04  1.7089936E-06
  3.2000000E+04  1.5598014E-06
  3.3000000E+04  1.4268724E-06
  3.4000000E+04  1.3080845E-06
  3.5000000E+04  1.2016370E-06
  3.6000000E+04  1.1059955E-06
  3.8000000E+04  9.4206364E-07
  4.0000000E+04  8.0783556E-07
  4.2000000E+04  6.9699109E-07
  4.4000000E+04  6.0474347E-07
  4.6000000E+04  5.2742432E-07
  4.8000000E+04  4.6219162E-07
  5.0000000E+04  4.0682199E-07
  5.2500000E+04  3.4884070E-07
  5.5000000E+04  3.0088750E-07
  5.7500000E+04  2.6093351E-07
  5.8750000E+04  2.4345353E-07
  6.0000000E+04  2.2741719E-07
  6.2500000E+04  1.9912427E-07
  6.5000000E+04  1.7510167E-07
  6.7500000E+04  1.5459468E-07
  7.0000000E+04  1.3700071E-07
  7.2500000E+04  1.2183512E-07
  7.5000000E+04  1.0870534E-07
  7.7500000E+04  9.7291218E-08
  8.0000000E+04  8.7330120E-08
  8.2500000E+04  7.8605340E-08
  8.5000000E+04  7.0937089E-08
  8.7500000E+04  6.4175449E-08
  9.0000000E+04  5.8194803E-08
  9.2500000E+04  5.2889428E-08
  9.5000000E+04  4.8169961E-08
  9.7500000E+04  4.3960560E-08
  1.0000000E+05  4.0196604E-08
  1.0250000E+05  3.6822831E-08
  1.0500000E+05  3.3791823E-08
  1.1000000E+05  2.8600372E-08
  1.1500000E+05  2.4357441E-08
  1.2000000E+05  2.0863247E-08
  1.2500000E+05  1.7965400E-08
  1.3000000E+05  1.5546472E-08
  1.3500000E+05  1.3515112E-08
  1.4000000E+05  1.1799626E-08
  1.4500000E+05  1.0343291E-08
  1.5000000E+05  9.1008857E-09
  1.5500000E+05  8.0361012E-09
  1.6000000E+05  7.1195903E-09
  1.6500000E+05  6.3274863E-09
  1.7000000E+05  5.6402658E-09
  1.7500000E+05  5.0418703E-09
  1.8000000E+05  4.5190204E-09
  1.8500000E+05  4.0606833E-09
  1.9000000E+05  3.6576504E-09
  1.9500000E+05  3.3022012E-09
  2.0000000E+05  2.9878346E-09
  2.0500000E+05  2.7090557E-09
  2.1000000E+05  2.4612022E-09
  2.1500000E+05  2.2403041E-09
  2.2000000E+05  2.0429687E-09
  2.2500000E+05  1.8662869E-09
  2.3000000E+05  1.7077567E-09
  2.4000000E+05  1.4368096E-09
  2.5000000E+05  1.2160981E-09
  2.6000000E+05  1.0350123E-09
  2.7000000E+05  8.8544506E-10
  2.8000000E+05  7.6114241E-10
  2.9000000E+05  6.5723689E-10
  3.0000000E+05  5.6991010E-10
  3.1000000E+05  4.9614382E-10
  3.2000000E+05  4.3353539E-10
  3.3000000E+05  3.8015893E-10
  3.4000000E+05  3.3446088E-10
  3.5000000E+05  2.9518049E-10
  3.6000000E+05  2.6128887E-10
  3.7000000E+05  2.3194201E-10
  3.8000000E+05  2.0644413E-10
  3.9000000E+05  1.8421885E-10
  4.0000000E+05  1.6478653E-10
  4.1000000E+05  1.4774638E-10
  4.2000000E+05  1.3276214E-10
  4.3000000E+05  1.1955058E-10
  4.4000000E+05  1.0787230E-10
  4.5000000E+05  9.7524146E-11
  4.6000000E+05  8.8333203E-11
  4.7000000E+05  8.0151766E-11
  4.8000000E+05  7.2853288E-11
  5.0000000E+05  6.0485215E-11
  5.1250000E+05  5.4015036E-11
  5.2500000E+05  4.8347465E-11
  5.3750000E+05  4.3369335E-11
  5.5000000E+05  3.8985332E-11
  5.6250000E+05  3.5114897E-11
  5.7500000E+05  3.1689683E-11
  5.8750000E+05  2.8651512E-11
  6.0000000E+05  2.5950706E-11
  6.2500000E+05  2.1396994E-11
  6.5000000E+05  1.7754716E-11
  6.6250000E+05  1.6209422E-11
  6.7500000E+05  1.4819734E-11
  7.0000000E+05  1.2438299E-11
  7.2500000E+05  1.0493515E-11
  7.5000000E+05  8.8957127E-12
  7.7500000E+05  7.5755432E-12
  8.0000000E+05  6.4789593E-12
  8.2500000E+05  5.5635312E-12
  8.5000000E+05  4.7957195E-12
  8.7500000E+05  4.1488442E-12
  9.0000000E+05  3.6015539E-12
  9.2500000E+05  3.1366625E-12
  9.5000000E+05  2.7402610E-12
  9.7500000E+05  2.4010355E-12
  1.0000000E+06  2.1097376E-12
  1.0250000E+06  1.8587728E-12
  1.0500000E+06  1.6418776E-12
  1.0750000E+06  1.4538640E-12
  1.1000000E+06  1.2904184E-12
  1.1250000E+06  1.1479404E-12
  1.1500000E+06  1.0234129E-12
  1.1750000E+06  9.1429942E-13
  1.2000000E+06  8.1845973E-13
  1.2250000E+06  7.3408246E-13
  1.2500000E+06  6.5962974E-13
  1.2750000E+06  5.9379200E-13
  1.3000000E+06  5.3545094E-13
  1.3250000E+06  4.8364888E-13
  1.3500000E+06  4.3756358E-13
  1.3750000E+06  3.9648735E-13
  1.4000000E+06  3.5980963E-13
  1.4250000E+06  3.2700224E-13
  1.4500000E+06  2.9760714E-13
  1.5000000E+06  2.4751300E-13
  1.5500000E+06  2.0691695E-13
  1.6000000E+06  1.7382381E-13
  1.6500000E+06  1.4669673E-13
  1.7000000E+06  1.2434319E-13
  1.7500000E+06  1.0583154E-13
  1.8000000E+06  9.0429202E-14
  1.8500000E+06  7.7556573E-14
  1.9000000E+06  6.6752403E-14
  1.9500000E+06  5.7647627E-14
  2.0000000E+06  4.9945420E-14
  2.0500000E+06  4.3405795E-14
  2.1000000E+06  3.7833782E-14
  2.1500000E+06  3.3070266E-14
  2.2000000E+06  2.8984813E-14
  2.2500000E+06  2.5470058E-14
  2.3000000E+06  2.2437305E-14
  2.3500000E+06  1.9812997E-14
  2.4000000E+06  1.7535910E-14
  2.4500000E+06  1.5554928E-14
  2.5000000E+06  1.3827241E-14
  2.5500000E+06  1.2316835E-14
  2.6000000E+06  1.0993313E-14
  2.6500000E+06  9.8309443E-15
  2.7000000E+06  8.8078872E-15
  2.7500000E+06  7.9055066E-15
  2.8000000E+06  7.1078630E-15
  2.8500000E+06  6.4013449E-15
  2.9000000E+06  5.7742995E-15
  2.9500000E+06  5.2167239E-15
  3.0000000E+06  4.7200089E-15
  3.0500000E+06  4.2767427E-15
  3.1000000E+06  3.8806015E-15
  3.2000000E+06  3.2084416E-15
  3.3000000E+06  2.6673358E-15
  
  
#  90  13  N4  EION =  7.170000000E+02 eV   281
#  S(0) = 3.387614E+00
  6.1338228E+00  0.0000000E+00
  6.1338228E+02  0.0000000E+00
  6.1338228E+02  7.1599924E-04
  7.1700000E+02  7.1599924E-04
  7.1700709E+02  7.1599924E-04
  7.1720692E+02  7.3508077E-04
  7.1740674E+02  7.5476184E-04
  7.1760656E+02  7.7499913E-04
  7.1780638E+02  7.9575347E-04
  7.1820603E+02  8.3866896E-04
  7.1860568E+02  8.8323198E-04
  7.1940497E+02  9.7620922E-04
  7.2020426E+02  1.0723946E-03
  7.2180284E+02  1.2642891E-03
  7.2340142E+02  1.4389885E-03
  7.2420071E+02  1.5149653E-03
  7.2500000E+02  1.5818909E-03
  7.2656250E+02  1.6859501E-03
  7.2812500E+02  1.7579454E-03
  7.2968750E+02  1.8050552E-03
  7.3125000E+02  1.8350570E-03
  7.3281250E+02  1.8544448E-03
  7.3437500E+02  1.8678967E-03
  7.3593750E+02  1.8784413E-03
  7.3750000E+02  1.8878401E-03
  7.4062500E+02  1.9062427E-03
  7.4375000E+02  1.9248136E-03
  7.4687500E+02  1.9419393E-03
  7.5000000E+02  1.9556561E-03
  7.5625000E+02  1.9694844E-03
  7.6250000E+02  1.9687944E-03
  7.6875000E+02  1.9631978E-03
  7.7500000E+02  1.9598949E-03
  7.8125000E+02  1.9609006E-03
  7.8750000E+02  1.9647411E-03
  7.9375000E+02  1.9689252E-03
  8.0000000E+02  1.9717052E-03
  8.0625000E+02  1.9726847E-03
  8.1250000E+02  1.9723688E-03
  8.2500000E+02  1.9716047E-03
  8.3750000E+02  1.9735401E-03
  8.5000000E+02  1.9764693E-03
  8.7500000E+02  1.9756181E-03
  8.8750000E+02  1.9725354E-03
  9.0000000E+02  1.9693706E-03
  9.1250000E+02  1.9661816E-03
  9.2500000E+02  1.9620632E-03
  9.5000000E+02  1.9495859E-03
  9.7500000E+02  1.9331495E-03
  1.0000000E+03  1.9150550E-03
  1.0500000E+03  1.8704539E-03
  1.1000000E+03  1.8186056E-03
  1.1500000E+03  1.7614907E-03
  1.2000000E+03  1.7015429E-03
  1.2500000E+03  1.6398973E-03
  1.3000000E+03  1.5777173E-03
  1.3500000E+03  1.5161629E-03
  1.4000000E+03  1.4552968E-03
  1.4500000E+03  1.3959166E-03
  1.5000000E+03  1.3383962E-03
  1.6000000E+03  1.2290499E-03
  1.7000000E+03  1.1280562E-03
  1.8000000E+03  1.0356555E-03
  1.9000000E+03  9.5146303E-04
  2.0000000E+03  8.7493744E-04
  2.1000000E+03  8.0549644E-04
  2.2000000E+03  7.4252924E-04
  2.3000000E+03  6.8542842E-04
  2.4000000E+03  6.3361639E-04
  2.5000000E+03  5.8655974E-04
  2.6000000E+03  5.4377262E-04
  2.7000000E+03  5.0481755E-04
  2.8000000E+03  4.6930211E-04
  2.9000000E+03  4.3687609E-04
  3.0000000E+03  4.0722723E-04
  3.1000000E+03  3.8007760E-04
  3.2000000E+03  3.5517996E-04
  3.4000000E+03  3.1128419E-04
  3.6000000E+03  2.7405197E-04
  3.8000000E+03  2.4229973E-04
  4.0000000E+03  2.1508161E-04
  4.2000000E+03  1.9163718E-04
  4.4000000E+03  1.7135091E-04
  4.6000000E+03  1.5372044E-04
  4.8000000E+03  1.3833417E-04
  5.0000000E+03  1.2485424E-04
  5.2500000E+03  1.1026456E-04
  5.5000000E+03  9.7775626E-05
  5.7500000E+03  8.7030262E-05
  6.0000000E+03  7.7740817E-05
  6.5000000E+03  6.2640356E-05
  6.7500000E+03  5.6482619E-05
  7.0000000E+03  5.1071769E-05
  7.2500000E+03  4.6300448E-05
  7.5000000E+03  4.2079056E-05
  8.0000000E+03  3.4997289E-05
  8.5000000E+03  2.9355006E-05
  9.0000000E+03  2.4812070E-05
  9.5000000E+03  2.1119240E-05
  1.0000000E+04  1.8091254E-05
  1.0500000E+04  1.5588611E-05
  1.1000000E+04  1.3505015E-05
  1.1500000E+04  1.1758592E-05
  1.2000000E+04  1.0285642E-05
  1.2500000E+04  9.0361475E-06
  1.3000000E+04  7.9704963E-06
  1.3500000E+04  7.0570691E-06
  1.4000000E+04  6.2704378E-06
  1.4500000E+04  5.5900113E-06
  1.5000000E+04  4.9990112E-06
  1.5500000E+04  4.4836811E-06
  1.6000000E+04  4.0326772E-06
  1.6500000E+04  3.6365970E-06
  1.7000000E+04  3.2876076E-06
  1.8000000E+04  2.7057127E-06
  1.9000000E+04  2.2459703E-06
  2.0000000E+04  1.8789187E-06
  2.1000000E+04  1.5830702E-06
  2.2000000E+04  1.3425334E-06
  2.3000000E+04  1.1454052E-06
  2.4000000E+04  9.8266400E-07
  2.5000000E+04  8.4739992E-07
  2.6000000E+04  7.3426675E-07
  2.7000000E+04  6.3909021E-07
  2.8000000E+04  5.5858384E-07
  2.9000000E+04  4.9013933E-07
  3.0000000E+04  4.3167139E-07
  3.1000000E+04  3.8150154E-07
  3.2000000E+04  3.3827005E-07
  3.3000000E+04  3.0086875E-07
  3.4000000E+04  2.6838931E-07
  3.5000000E+04  2.4008328E-07
  3.6000000E+04  2.1533084E-07
  3.8000000E+04  1.7450845E-07
  4.0000000E+04  1.4272208E-07
  4.2000000E+04  1.1770096E-07
  4.4000000E+04  9.7808652E-08
  4.6000000E+04  8.1849263E-08
  4.8000000E+04  6.8937609E-08
  5.0000000E+04  5.8410660E-08
  5.2500000E+04  4.7852377E-08
  5.5000000E+04  3.9514685E-08
  5.7500000E+04  3.2868289E-08
  5.8750000E+04  3.0053471E-08
  6.0000000E+04  2.7524112E-08
  6.2500000E+04  2.3192663E-08
  6.5000000E+04  1.9656058E-08
  6.7500000E+04  1.6748622E-08
  7.0000000E+04  1.4343169E-08
  7.2500000E+04  1.2341163E-08
  7.5000000E+04  1.0665634E-08
  7.7500000E+04  9.2560009E-09
  8.0000000E+04  8.0642243E-09
  8.2500000E+04  7.0519554E-09
  8.5000000E+04  6.1883848E-09
  8.7500000E+04  5.4486120E-09
  9.0000000E+04  4.8123984E-09
  9.2500000E+04  4.2632050E-09
  9.5000000E+04  3.7874473E-09
  9.7500000E+04  3.3739142E-09
  1.0000000E+05  3.0133112E-09
  1.0250000E+05  2.6978991E-09
  1.0500000E+05  2.4212065E-09
  1.1000000E+05  1.9631042E-09
  1.1500000E+05  1.6049355E-09
  1.2000000E+05  1.3221859E-09
  1.2500000E+05  1.0969815E-09
  1.3000000E+05  9.1612889E-10
  1.3500000E+05  7.6978047E-10
  1.4000000E+05  6.5050899E-10
  1.4500000E+05  5.5265774E-10
  1.5000000E+05  4.7187962E-10
  1.5500000E+05  4.0480599E-10
  1.6000000E+05  3.4880587E-10
  1.6500000E+05  3.0180914E-10
  1.7000000E+05  2.6217552E-10
  1.7500000E+05  2.2859706E-10
  1.8000000E+05  2.0002432E-10
  1.8500000E+05  1.7561036E-10
  1.9000000E+05  1.5466772E-10
  1.9500000E+05  1.3663564E-10
  2.0000000E+05  1.2105436E-10
  2.0500000E+05  1.0754514E-10
  2.1000000E+05  9.5794556E-11
  2.1500000E+05  8.5542093E-11
  2.2000000E+05  7.6570353E-11
  2.2500000E+05  6.8697181E-11
  2.3000000E+05  6.1769377E-11
  2.4000000E+05  5.0252370E-11
  2.5000000E+05  4.1202760E-11
  2.6000000E+05  3.4027518E-11
  2.7000000E+05  2.8290677E-11
  2.8000000E+05  2.3668127E-11
  2.9000000E+05  1.9916396E-11
  3.0000000E+05  1.6850785E-11
  3.1000000E+05  1.4329914E-11
  3.2000000E+05  1.2244650E-11
  3.3000000E+05  1.0510072E-11
  3.4000000E+05  9.0595983E-12
  3.5000000E+05  7.8406699E-12
  3.6000000E+05  6.8115168E-12
  3.7000000E+05  5.9387317E-12
  3.8000000E+05  5.1954364E-12
  3.9000000E+05  4.5598885E-12
  4.0000000E+05  4.0144056E-12
  4.1000000E+05  3.5445337E-12
  4.2000000E+05  3.1383993E-12
  4.3000000E+05  2.7862051E-12
  4.4000000E+05  2.4798309E-12
  4.6000000E+05  1.9786200E-12
  4.8000000E+05  1.5928622E-12
  5.0000000E+05  1.2928863E-12
  5.1250000E+05  1.1392327E-12
  5.2500000E+05  1.0066763E-12
  5.3750000E+05  8.9194120E-13
  5.5000000E+05  7.9231737E-13
  5.6250000E+05  7.0555319E-13
  5.7500000E+05  6.2977033E-13
  5.8750000E+05  5.6339569E-13
  6.0000000E+05  5.0510703E-13
  6.2500000E+05  4.0849788E-13
  6.5000000E+05  3.3290844E-13
  6.6250000E+05  3.0134405E-13
  6.7500000E+05  2.7323890E-13
  7.0000000E+05  2.2574777E-13
  7.2500000E+05  1.8765972E-13
  7.5000000E+05  1.5689478E-13
  7.7500000E+05  1.3187912E-13
  8.0000000E+05  1.1141128E-13
  8.2500000E+05  9.4566348E-14
  8.5000000E+05  8.0626700E-14
  8.7500000E+05  6.9031423E-14
  9.0000000E+05  5.9339024E-14
  9.2500000E+05  5.1199727E-14
  9.5000000E+05  4.4334697E-14
  9.7500000E+05  3.8520366E-14
  1.0000000E+06  3.3576486E-14
  1.0250000E+06  2.9356968E-14
  1.0500000E+06  2.5742826E-14
  1.0750000E+06  2.2636677E-14
  1.1000000E+06  1.9958450E-14
  1.1250000E+06  1.7642024E-14
  1.1500000E+06  1.5632578E-14
  1.1750000E+06  1.3884480E-14
  1.2000000E+06  1.2359599E-14
  1.2250000E+06  1.1025960E-14
  1.2500000E+06  9.8566503E-15
  1.3000000E+06  7.9236182E-15
  1.3500000E+06  6.4170834E-15
  1.4000000E+06  5.2329862E-15
  1.4500000E+06  4.2949657E-15
  1.5000000E+06  3.5464069E-15
  1.5500000E+06  2.9449234E-15
  1.6000000E+06  2.4584914E-15
  1.6500000E+06  2.0627098E-15
  1.7000000E+06  1.7388373E-15
  1.7500000E+06  1.4723740E-15
  1.8000000E+06  1.2520217E-15
  1.8500000E+06  1.0689197E-15
  1.9000000E+06  9.1607455E-16
  1.9500000E+06  7.8793169E-16
  2.0000000E+06  6.8005442E-16
  2.0500000E+06  5.8887989E-16
  2.1000000E+06  5.1153227E-16
  2.1500000E+06  4.4567911E-16
  2.2000000E+06  3.8941984E-16
  2.2500000E+06  3.4119896E-16
  2.3000000E+06  2.9973821E-16
  2.3500000E+06  2.6398315E-16
  2.4000000E+06  2.3305998E-16
  2.4500000E+06  2.0624183E-16
  2.5000000E+06  1.8292189E-16
  2.5500000E+06  1.6259182E-16
  2.6000000E+06  1.4482333E-16
  2.6500000E+06  1.2925520E-16
  2.7000000E+06  1.1558252E-16
  2.8000000E+06  9.2929712E-17
  2.9000000E+06  7.5230558E-17
  3.0000000E+06  6.1303068E-17
  3.1000000E+06  5.0272849E-17
  3.1500000E+06  4.5631907E-17
  
  
#  90  14  N5  EION =  6.790000000E+02 eV   281
#  S(0) = 5.230694E+00
  5.3435349E+00  0.0000000E+00
  5.3435349E+02  0.0000000E+00
  5.3435349E+02  1.0650462E-03
  6.7900000E+02  1.0650462E-03
  6.7900671E+02  1.0650462E-03
  6.7953154E+02  1.1856526E-03
  6.8005637E+02  1.3078092E-03
  6.8058121E+02  1.4311888E-03
  6.8110604E+02  1.5553807E-03
  6.8215570E+02  1.8037610E-03
  6.8320537E+02  2.0465432E-03
  6.8425503E+02  2.2758202E-03
  6.8530470E+02  2.4839281E-03
  6.8635436E+02  2.6650933E-03
  6.8740403E+02  2.8164094E-03
  6.8845369E+02  2.9379273E-03
  6.8950335E+02  3.0320668E-03
  6.9160268E+02  3.1543283E-03
  6.9370201E+02  3.2175357E-03
  6.9580134E+02  3.2499981E-03
  6.9790067E+02  3.2696940E-03
  7.0000000E+02  3.2860833E-03
  7.0625000E+02  3.3403528E-03
  7.0937500E+02  3.3675404E-03
  7.1250000E+02  3.3894850E-03
  7.1562500E+02  3.4037697E-03
  7.1875000E+02  3.4100603E-03
  7.2500000E+02  3.4047213E-03
  7.3125000E+02  3.3900216E-03
  7.3750000E+02  3.3789946E-03
  7.4375000E+02  3.3756751E-03
  7.5000000E+02  3.3777099E-03
  7.6250000E+02  3.3819413E-03
  7.6875000E+02  3.3799717E-03
  7.7500000E+02  3.3758745E-03
  7.8750000E+02  3.3669684E-03
  7.9375000E+02  3.3641478E-03
  8.0000000E+02  3.3624129E-03
  8.2500000E+02  3.3540557E-03
  8.3750000E+02  3.3439392E-03
  8.5000000E+02  3.3316627E-03
  8.7500000E+02  3.3067430E-03
  9.0000000E+02  3.2768650E-03
  9.2500000E+02  3.2388300E-03
  9.5000000E+02  3.1972555E-03
  9.7500000E+02  3.1530837E-03
  1.0000000E+03  3.1040857E-03
  1.0500000E+03  2.9991536E-03
  1.1000000E+03  2.8881669E-03
  1.1500000E+03  2.7734095E-03
  1.2000000E+03  2.6584358E-03
  1.2500000E+03  2.5441323E-03
  1.3000000E+03  2.4320542E-03
  1.3500000E+03  2.3233213E-03
  1.4000000E+03  2.2182625E-03
  1.4500000E+03  2.1171438E-03
  1.5000000E+03  2.0202296E-03
  1.6000000E+03  1.8396983E-03
  1.7000000E+03  1.6761541E-03
  1.8000000E+03  1.5285898E-03
  1.9000000E+03  1.3958712E-03
  2.0000000E+03  1.2766376E-03
  2.1000000E+03  1.1694966E-03
  2.2000000E+03  1.0731515E-03
  2.3000000E+03  9.8642004E-04
  2.4000000E+03  9.0823929E-04
  2.5000000E+03  8.3765875E-04
  2.6000000E+03  7.7383469E-04
  2.7000000E+03  7.1602077E-04
  2.8000000E+03  6.6355895E-04
  2.9000000E+03  6.1586948E-04
  3.0000000E+03  5.7244224E-04
  3.1000000E+03  5.3282781E-04
  3.2000000E+03  4.9663022E-04
  3.4000000E+03  4.3312902E-04
  3.6000000E+03  3.7960133E-04
  3.8000000E+03  3.3421054E-04
  4.0000000E+03  2.9550181E-04
  4.2000000E+03  2.6231566E-04
  4.4000000E+03  2.3372376E-04
  4.6000000E+03  2.0897620E-04
  4.8000000E+03  1.8746287E-04
  5.0000000E+03  1.6868433E-04
  5.2500000E+03  1.4843732E-04
  5.5000000E+03  1.3117451E-04
  5.7500000E+03  1.1637776E-04
  6.0000000E+03  1.0363185E-04
  6.5000000E+03  8.3014188E-05
  6.7500000E+03  7.4646923E-05
  7.0000000E+03  6.7316247E-05
  7.2500000E+03  6.0870324E-05
  7.5000000E+03  5.5182866E-05
  8.0000000E+03  4.5677987E-05
  8.5000000E+03  3.8142194E-05
  9.0000000E+03  3.2102552E-05
  9.5000000E+03  2.7214349E-05
  1.0000000E+04  2.3222639E-05
  1.0500000E+04  1.9936338E-05
  1.1000000E+04  1.7210479E-05
  1.1500000E+04  1.4933854E-05
  1.2000000E+04  1.3020279E-05
  1.2500000E+04  1.1402333E-05
  1.3000000E+04  1.0026808E-05
  1.3500000E+04  8.8513676E-06
  1.4000000E+04  7.8420778E-06
  1.4500000E+04  6.9715485E-06
  1.5000000E+04  6.2175219E-06
  1.6000000E+04  4.9894341E-06
  1.7000000E+04  4.0473598E-06
  1.8000000E+04  3.3151534E-06
  1.9000000E+04  2.7393120E-06
  2.0000000E+04  2.2815873E-06
  2.1000000E+04  1.9142089E-06
  2.2000000E+04  1.6167251E-06
  2.3000000E+04  1.3738780E-06
  2.4000000E+04  1.1741498E-06
  2.5000000E+04  1.0087497E-06
  2.6000000E+04  8.7090086E-07
  2.7000000E+04  7.5533086E-07
  2.8000000E+04  6.5790159E-07
  2.9000000E+04  5.7533965E-07
  3.0000000E+04  5.0503635E-07
  3.1000000E+04  4.4489821E-07
  3.2000000E+04  3.9323421E-07
  3.3000000E+04  3.4867015E-07
  3.4000000E+04  3.1008291E-07
  3.5000000E+04  2.7654964E-07
  3.6000000E+04  2.4730800E-07
  3.8000000E+04  1.9927411E-07
  4.0000000E+04  1.6206996E-07
  4.2000000E+04  1.3293348E-07
  4.4000000E+04  1.0988386E-07
  4.6000000E+04  9.1480155E-08
  4.8000000E+04  7.6660429E-08
  5.0000000E+04  6.4632798E-08
  5.2500000E+04  5.2629083E-08
  5.5000000E+04  4.3201183E-08
  5.7500000E+04  3.5725366E-08
  5.8750000E+04  3.2571810E-08
  6.0000000E+04  2.9745297E-08
  6.2500000E+04  2.4922930E-08
  6.5000000E+04  2.1005031E-08
  6.7500000E+04  1.7799857E-08
  7.0000000E+04  1.5160798E-08
  7.2500000E+04  1.2974759E-08
  7.5000000E+04  1.1153756E-08
  7.7500000E+04  9.6287982E-09
  8.0000000E+04  8.3453924E-09
  8.2500000E+04  7.2602050E-09
  8.5000000E+04  6.3385538E-09
  8.7500000E+04  5.5525114E-09
  9.0000000E+04  4.8794575E-09
  9.2500000E+04  4.3009754E-09
  9.5000000E+04  3.8019945E-09
  9.7500000E+04  3.3701215E-09
  1.0000000E+05  2.9951160E-09
  1.0250000E+05  2.6684807E-09
  1.0500000E+05  2.3831349E-09
  1.1000000E+05  1.9135659E-09
  1.1500000E+05  1.5494333E-09
  1.2000000E+05  1.2643042E-09
  1.2500000E+05  1.0390290E-09
  1.3000000E+05  8.5956486E-10
  1.3500000E+05  7.1549418E-10
  1.4000000E+05  5.9900712E-10
  1.4500000E+05  5.0419230E-10
  1.5000000E+05  4.2653435E-10
  1.5500000E+05  3.6255492E-10
  1.6000000E+05  3.0955296E-10
  1.6500000E+05  2.6541598E-10
  1.7000000E+05  2.2848047E-10
  1.7500000E+05  1.9742762E-10
  1.8000000E+05  1.7120522E-10
  1.8500000E+05  1.4896924E-10
  1.9000000E+05  1.3003883E-10
  1.9500000E+05  1.1386180E-10
  2.0000000E+05  9.9987992E-11
  2.0500000E+05  8.8048743E-11
  2.1000000E+05  7.7740778E-11
  2.1500000E+05  6.8813507E-11
  2.2000000E+05  6.1058989E-11
  2.2500000E+05  5.4303987E-11
  2.3000000E+05  4.8403634E-11
  2.4000000E+05  3.8699716E-11
  2.5000000E+05  3.1185436E-11
  2.6000000E+05  2.5313711E-11
  2.7000000E+05  2.0686811E-11
  2.8000000E+05  1.7012311E-11
  2.9000000E+05  1.4072946E-11
  3.0000000E+05  1.1705673E-11
  3.1000000E+05  9.7870248E-12
  3.2000000E+05  8.2227169E-12
  3.3000000E+05  6.9401633E-12
  3.4000000E+05  5.8830618E-12
  3.5000000E+05  5.0074338E-12
  3.6000000E+05  4.2787000E-12
  3.7000000E+05  3.6695038E-12
  3.8000000E+05  3.1580744E-12
  3.9000000E+05  2.7269873E-12
  4.0000000E+05  2.3622216E-12
  4.1000000E+05  2.0524413E-12
  4.2000000E+05  1.7884378E-12
  4.3000000E+05  1.5626954E-12
  4.4000000E+05  1.3690518E-12
  4.5000000E+05  1.2024341E-12
  4.6000000E+05  1.0586501E-12
  4.7000000E+05  9.3422244E-13
  4.8000000E+05  8.2625556E-13
  5.0000000E+05  6.5041666E-13
  5.1250000E+05  5.6234369E-13
  5.2500000E+05  4.8763248E-13
  5.3750000E+05  4.2403995E-13
  5.5000000E+05  3.6973548E-13
  5.6250000E+05  3.2321859E-13
  5.7500000E+05  2.8325412E-13
  5.8750000E+05  2.4882132E-13
  6.0000000E+05  2.1907344E-13
  6.2500000E+05  1.7092928E-13
  6.5000000E+05  1.3445566E-13
  6.6250000E+05  1.1959366E-13
  6.7500000E+05  1.0656896E-13
  7.0000000E+05  8.5064917E-14
  7.2500000E+05  6.8350321E-14
  7.5000000E+05  5.5261457E-14
  7.7500000E+05  4.4940079E-14
  8.0000000E+05  3.6747516E-14
  8.2500000E+05  3.0204428E-14
  8.5000000E+05  2.4948180E-14
  8.7500000E+05  2.0702382E-14
  9.0000000E+05  1.7254891E-14
  9.2500000E+05  1.4441751E-14
  9.5000000E+05  1.2135439E-14
  9.7500000E+05  1.0236177E-14
  1.0000000E+06  8.6654474E-15
  1.0250000E+06  7.3611329E-15
  1.0500000E+06  6.2738345E-15
  1.0750000E+06  5.3640745E-15
  1.1000000E+06  4.6001546E-15
  1.1250000E+06  3.9565081E-15
  1.1500000E+06  3.4124254E-15
  1.1750000E+06  2.9510614E-15
  1.2000000E+06  2.5586604E-15
  1.2250000E+06  2.2239461E-15
  1.2500000E+06  1.9376412E-15
  1.2750000E+06  1.6920862E-15
  1.3000000E+06  1.4809356E-15
  1.3250000E+06  1.2989154E-15
  1.3500000E+06  1.1416285E-15
  1.4000000E+06  8.8713921E-16
  1.4250000E+06  7.8425861E-16
  1.4500000E+06  6.9456800E-16
  1.5000000E+06  5.4763700E-16
  1.5500000E+06  4.3465370E-16
  1.6000000E+06  3.4713694E-16
  1.6500000E+06  2.7887771E-16
  1.7000000E+06  2.2529088E-16
  1.7500000E+06  1.8296342E-16
  1.8000000E+06  1.4933514E-16
  1.8500000E+06  1.2247057E-16
  1.9000000E+06  1.0089645E-16
  1.9500000E+06  8.3483966E-17
  2.0000000E+06  6.9362780E-17
  2.0500000E+06  5.7858228E-17
  2.1000000E+06  4.8444384E-17
  2.1500000E+06  4.0709055E-17
  2.2000000E+06  3.4327712E-17
  2.2500000E+06  2.9043437E-17
  2.3000000E+06  2.4651697E-17
  2.3500000E+06  2.0988940E-17
  2.4000000E+06  1.7923835E-17
  2.4500000E+06  1.5350316E-17
  2.5000000E+06  1.3182412E-17
  2.5500000E+06  1.1350424E-17
  2.6000000E+06  9.7976195E-18
  2.6500000E+06  8.4776433E-18
  2.7000000E+06  7.3524892E-18
  2.7500000E+06  6.3911152E-18
  2.8000000E+06  5.5679399E-18
  2.8500000E+06  4.8616098E-18
  2.9000000E+06  4.2542640E-18
  2.9500000E+06  3.7309367E-18
  
  
#  90  17  O1  EION =  2.930000000E+02 eV   273
#  S(0) = 4.397856E-01
  2.8742474E+00  0.0000000E+00
  2.8742474E+02  0.0000000E+00
  2.8742474E+02  5.5121338E-04
  2.9300000E+02  5.5121338E-04
  2.9300290E+02  5.5121338E-04
  2.9317782E+02  5.4786338E-04
  2.9335275E+02  5.4464977E-04
  2.9352768E+02  5.4156568E-04
  2.9370261E+02  5.3860468E-04
  2.9405246E+02  5.3302845E-04
  2.9440232E+02  5.2787771E-04
  2.9510203E+02  5.1870522E-04
  2.9580174E+02  5.1083435E-04
  2.9720116E+02  4.9824330E-04
  2.9860058E+02  4.8893572E-04
  3.0000000E+02  4.8211481E-04
  3.0125000E+02  4.7765097E-04
  3.0250000E+02  4.7439339E-04
  3.0375000E+02  4.7208841E-04
  3.0500000E+02  4.7052805E-04
  3.0750000E+02  4.6897745E-04
  3.0875000E+02  4.6872088E-04
  3.1000000E+02  4.6866726E-04
  3.1250000E+02  4.6884460E-04
  3.1500000E+02  4.6900314E-04
  3.1750000E+02  4.6883184E-04
  3.2000000E+02  4.6817372E-04
  3.2500000E+02  4.6531425E-04
  3.3000000E+02  4.6087489E-04
  3.3500000E+02  4.5571647E-04
  3.4000000E+02  4.5057596E-04
  3.4500000E+02  4.4587107E-04
  3.5000000E+02  4.4171609E-04
  3.6000000E+02  4.3458848E-04
  3.6500000E+02  4.3123179E-04
  3.7000000E+02  4.2779760E-04
  3.7500000E+02  4.2421267E-04
  3.8000000E+02  4.2046066E-04
  3.9000000E+02  4.1265516E-04
  3.9500000E+02  4.0873238E-04
  4.0000000E+02  4.0487726E-04
  4.1000000E+02  3.9747445E-04
  4.2000000E+02  3.9048050E-04
  4.3000000E+02  3.8370858E-04
  4.4000000E+02  3.7696936E-04
  4.5000000E+02  3.7017467E-04
  4.6000000E+02  3.6337225E-04
  4.7000000E+02  3.5664858E-04
  4.8000000E+02  3.5010437E-04
  4.9000000E+02  3.4377011E-04
  5.0000000E+02  3.3762220E-04
  5.1250000E+02  3.3014664E-04
  5.2500000E+02  3.2281535E-04
  5.3750000E+02  3.1559061E-04
  5.5000000E+02  3.0851712E-04
  5.7500000E+02  2.9496668E-04
  5.8750000E+02  2.8852734E-04
  6.0000000E+02  2.8230108E-04
  6.2500000E+02  2.7033452E-04
  6.5000000E+02  2.5894251E-04
  6.7500000E+02  2.4820124E-04
  7.0000000E+02  2.3810045E-04
  7.2500000E+02  2.2858584E-04
  7.5000000E+02  2.1959063E-04
  7.7500000E+02  2.1106513E-04
  8.0000000E+02  2.0300681E-04
  8.2500000E+02  1.9541201E-04
  8.5000000E+02  1.8824105E-04
  9.0000000E+02  1.7498835E-04
  9.5000000E+02  1.6306334E-04
  1.0000000E+03  1.5234645E-04
  1.0500000E+03  1.4265427E-04
  1.1000000E+03  1.3385965E-04
  1.1500000E+03  1.2587012E-04
  1.2000000E+03  1.1859406E-04
  1.2500000E+03  1.1194856E-04
  1.3000000E+03  1.0586097E-04
  1.3500000E+03  1.0026863E-04
  1.4000000E+03  9.5119588E-05
  1.4500000E+03  9.0369715E-05
  1.5000000E+03  8.5979608E-05
  1.6000000E+03  7.8140149E-05
  1.7000000E+03  7.1362787E-05
  1.8000000E+03  6.5460895E-05
  1.9000000E+03  6.0287535E-05
  2.0000000E+03  5.5725706E-05
  2.1000000E+03  5.1681051E-05
  2.2000000E+03  4.8076834E-05
  2.3000000E+03  4.4850066E-05
  2.4000000E+03  4.1948719E-05
  2.5000000E+03  3.9329491E-05
  2.6000000E+03  3.6956115E-05
  2.7000000E+03  3.4798051E-05
  2.8000000E+03  3.2829395E-05
  2.9000000E+03  3.1028090E-05
  3.0000000E+03  2.9375245E-05
  3.1000000E+03  2.7854597E-05
  3.2000000E+03  2.6452090E-05
  3.4000000E+03  2.3954236E-05
  3.6000000E+03  2.1801405E-05
  3.8000000E+03  1.9931611E-05
  4.0000000E+03  1.8296302E-05
  4.2000000E+03  1.6857111E-05
  4.4000000E+03  1.5583379E-05
  4.6000000E+03  1.4450296E-05
  4.8000000E+03  1.3437585E-05
  5.0000000E+03  1.2528538E-05
  5.2500000E+03  1.1517116E-05
  5.5000000E+03  1.0623974E-05
  5.7500000E+03  9.8311783E-06
  6.0000000E+03  9.1241024E-06
  6.5000000E+03  7.9210557E-06
  6.7500000E+03  7.4067970E-06
  7.0000000E+03  6.9409432E-06
  7.2500000E+03  6.5175717E-06
  7.5000000E+03  6.1316434E-06
  8.0000000E+03  5.4554848E-06
  8.5000000E+03  4.8846752E-06
  9.0000000E+03  4.3983390E-06
  9.5000000E+03  3.9805374E-06
  1.0000000E+04  3.6189338E-06
  1.0500000E+04  3.3038528E-06
  1.1000000E+04  3.0276235E-06
  1.1500000E+04  2.7840980E-06
  1.2000000E+04  2.5683027E-06
  1.2500000E+04  2.3761786E-06
  1.3000000E+04  2.2043853E-06
  1.3500000E+04  2.0501540E-06
  1.4000000E+04  1.9111736E-06
  1.4500000E+04  1.7855024E-06
  1.5000000E+04  1.6714990E-06
  1.5500000E+04  1.5677681E-06
  1.6000000E+04  1.4731171E-06
  1.6500000E+04  1.3865220E-06
  1.7000000E+04  1.3070991E-06
  1.8000000E+04  1.1668063E-06
  1.9000000E+04  1.0472180E-06
  2.0000000E+04  9.4447969E-07
  2.1000000E+04  8.5559205E-07
  2.2000000E+04  7.7819343E-07
  2.3000000E+04  7.1040285E-07
  2.4000000E+04  6.5070880E-07
  2.5000000E+04  5.9788538E-07
  2.6000000E+04  5.5092988E-07
  2.7000000E+04  5.0901564E-07
  2.8000000E+04  4.7145601E-07
  2.9000000E+04  4.3767697E-07
  3.0000000E+04  4.0719582E-07
  3.1000000E+04  3.7960454E-07
  3.2000000E+04  3.5455614E-07
  3.3000000E+04  3.3175386E-07
  3.4000000E+04  3.1094269E-07
  3.5000000E+04  2.9190255E-07
  3.6000000E+04  2.7444268E-07
  3.8000000E+04  2.4362095E-07
  4.0000000E+04  2.1738399E-07
  4.2000000E+04  1.9488709E-07
  4.4000000E+04  1.7546981E-07
  4.6000000E+04  1.5860996E-07
  4.8000000E+04  1.4389013E-07
  5.0000000E+04  1.3097323E-07
  5.2500000E+04  1.1694972E-07
  5.5000000E+04  1.0488924E-07
  5.7500000E+04  9.4453551E-08
  5.8750000E+04  8.9758590E-08
  6.0000000E+04  8.5373199E-08
  6.2500000E+04  7.7431307E-08
  6.5000000E+04  7.0451954E-08
  6.7500000E+04  6.4291410E-08
  7.0000000E+04  5.8831466E-08
  7.2500000E+04  5.3974122E-08
  7.5000000E+04  4.9637584E-08
  7.7500000E+04  4.5753187E-08
  8.0000000E+04  4.2262973E-08
  8.2500000E+04  3.9117773E-08
  8.5000000E+04  3.6275683E-08
  8.7500000E+04  3.3700845E-08
  9.0000000E+04  3.1362414E-08
  9.2500000E+04  2.9233756E-08
  9.5000000E+04  2.7291786E-08
  1.0000000E+05  2.3890151E-08
  1.0500000E+05  2.1025342E-08
  1.1000000E+05  1.8595469E-08
  1.1500000E+05  1.6521092E-08
  1.2000000E+05  1.4739617E-08
  1.2500000E+05  1.3201267E-08
  1.3000000E+05  1.1866097E-08
  1.3500000E+05  1.0701796E-08
  1.4000000E+05  9.6820381E-09
  1.4500000E+05  8.7852150E-09
  1.5000000E+05  7.9934794E-09
  1.5500000E+05  7.2920095E-09
  1.6000000E+05  6.6684180E-09
  1.6500000E+05  6.1122952E-09
  1.7000000E+05  5.6148489E-09
  1.7500000E+05  5.1686194E-09
  1.8000000E+05  4.7672514E-09
  1.8500000E+05  4.4053087E-09
  1.9000000E+05  4.0781260E-09
  1.9500000E+05  3.7816846E-09
  2.0000000E+05  3.5125069E-09
  2.0500000E+05  3.2675734E-09
  2.1000000E+05  3.0442539E-09
  2.2000000E+05  2.6535474E-09
  2.3000000E+05  2.3251827E-09
  2.4000000E+05  2.0473708E-09
  2.5000000E+05  1.8108770E-09
  2.6000000E+05  1.6084035E-09
  2.7000000E+05  1.4341372E-09
  2.8000000E+05  1.2834119E-09
  2.9000000E+05  1.1524496E-09
  3.0000000E+05  1.0381688E-09
  3.1000000E+05  9.3803831E-10
  3.2000000E+05  8.4996930E-10
  3.3000000E+05  7.7222902E-10
  3.4000000E+05  7.0337296E-10
  3.5000000E+05  6.4219056E-10
  3.6000000E+05  5.8766182E-10
  3.7000000E+05  5.3892335E-10
  3.8000000E+05  4.9524112E-10
  3.9000000E+05  4.5598852E-10
  4.0000000E+05  4.2062883E-10
  4.1000000E+05  3.8870062E-10
  4.2000000E+05  3.5980569E-10
  4.3000000E+05  3.3359897E-10
  4.4000000E+05  3.0978093E-10
  4.6000000E+05  2.6830069E-10
  4.8000000E+05  2.3364786E-10
  5.0000000E+05  2.0449999E-10
  5.1250000E+05  1.8861063E-10
  5.2500000E+05  1.7425939E-10
  5.3750000E+05  1.6126845E-10
  5.5000000E+05  1.4948375E-10
  5.7500000E+05  1.2901482E-10
  5.8750000E+05  1.2011208E-10
  6.0000000E+05  1.1197393E-10
  6.2500000E+05  9.7687023E-11
  6.5000000E+05  8.5631309E-11
  6.7500000E+05  7.5397112E-11
  7.0000000E+05  6.6660346E-11
  7.2500000E+05  5.9162851E-11
  7.5000000E+05  5.2697479E-11
  7.7500000E+05  4.7096911E-11
  8.0000000E+05  4.2224935E-11
  8.2500000E+05  3.7969904E-11
  8.5000000E+05  3.4239706E-11
  8.7500000E+05  3.0957915E-11
  9.0000000E+05  2.8060886E-11
  9.2500000E+05  2.5495353E-11
  9.5000000E+05  2.3216561E-11
  9.7500000E+05  2.1186739E-11
  1.0000000E+06  1.9373829E-11
  1.0250000E+06  1.7750506E-11
  1.0500000E+06  1.6293397E-11
  1.0750000E+06  1.4982417E-11
  1.1000000E+06  1.3800264E-11
  1.1250000E+06  1.2731995E-11
  1.1500000E+06  1.1764658E-11
  1.1750000E+06  1.0887000E-11
  1.2000000E+06  1.0089214E-11
  1.2250000E+06  9.3627271E-12
  1.2500000E+06  8.7000265E-12
  1.3000000E+06  7.5403542E-12
  1.3500000E+06  6.5662090E-12
  1.4000000E+06  5.7432047E-12
  1.4500000E+06  5.0441652E-12
  1.5000000E+06  4.4473990E-12
  1.5500000E+06  3.9353694E-12
  1.6000000E+06  3.4939477E-12
  1.6500000E+06  3.1117172E-12
  1.7000000E+06  2.7795861E-12
  1.7500000E+06  2.4902433E-12
  1.8000000E+06  2.2375314E-12
  
  
#  90  18  O2  EION =  2.330000000E+02 eV   275
#  S(0) = 4.861248E-01
  2.2429137E+00  0.0000000E+00
  2.2429137E+02  0.0000000E+00
  2.2429137E+02  1.5349423E-03
  2.3300000E+02  1.5349423E-03
  2.3300272E+02  1.5349423E-03
  2.3335259E+02  1.5296501E-03
  2.3370245E+02  1.5237865E-03
  2.3405231E+02  1.5176325E-03
  2.3440218E+02  1.5113658E-03
  2.3510190E+02  1.4988916E-03
  2.3580163E+02  1.4868020E-03
  2.3720109E+02  1.4640424E-03
  2.3860054E+02  1.4426689E-03
  2.4000000E+02  1.4218574E-03
  2.4250000E+02  1.3842284E-03
  2.4500000E+02  1.3448135E-03
  2.4750000E+02  1.3036627E-03
  2.5000000E+02  1.2615575E-03
  2.5250000E+02  1.2193961E-03
  2.5500000E+02  1.1779344E-03
  2.5750000E+02  1.1377223E-03
  2.6000000E+02  1.0991189E-03
  2.6250000E+02  1.0623297E-03
  2.6500000E+02  1.0274447E-03
  2.7000000E+02  9.6334446E-04
  2.8000000E+02  8.5526257E-04
  2.8500000E+02  8.0935172E-04
  2.9000000E+02  7.6765403E-04
  2.9500000E+02  7.2945941E-04
  3.0000000E+02  6.9423260E-04
  3.0500000E+02  6.6159210E-04
  3.1000000E+02  6.3129378E-04
  3.1500000E+02  6.0316832E-04
  3.2000000E+02  5.7711139E-04
  3.4000000E+02  4.9140741E-04
  3.5000000E+02  4.5782830E-04
  3.6000000E+02  4.2885769E-04
  3.7000000E+02  4.0353054E-04
  3.8000000E+02  3.8117144E-04
  4.0000000E+02  3.4388956E-04
  4.2000000E+02  3.1476388E-04
  4.3000000E+02  3.0257853E-04
  4.4000000E+02  2.9163849E-04
  4.5000000E+02  2.8172738E-04
  4.6000000E+02  2.7268607E-04
  4.8000000E+02  2.5684817E-04
  5.0000000E+02  2.4351617E-04
  5.1250000E+02  2.3623098E-04
  5.2500000E+02  2.2960612E-04
  5.3750000E+02  2.2352489E-04
  5.5000000E+02  2.1789800E-04
  5.7500000E+02  2.0779402E-04
  6.0000000E+02  1.9896042E-04
  6.5000000E+02  1.8412019E-04
  6.7500000E+02  1.7772246E-04
  7.0000000E+02  1.7183160E-04
  7.2500000E+02  1.6637935E-04
  7.5000000E+02  1.6130457E-04
  8.0000000E+02  1.5206625E-04
  8.5000000E+02  1.4380372E-04
  9.0000000E+02  1.3633075E-04
  9.5000000E+02  1.2951084E-04
  1.0000000E+03  1.2324841E-04
  1.0500000E+03  1.1747127E-04
  1.1000000E+03  1.1211811E-04
  1.1500000E+03  1.0714078E-04
  1.2000000E+03  1.0250438E-04
  1.2500000E+03  9.8177933E-05
  1.3000000E+03  9.4131542E-05
  1.3500000E+03  9.0338847E-05
  1.4000000E+03  8.6777809E-05
  1.4500000E+03  8.3429385E-05
  1.5000000E+03  8.0276533E-05
  1.6000000E+03  7.4498393E-05
  1.7000000E+03  6.9338373E-05
  1.8000000E+03  6.4709286E-05
  1.9000000E+03  6.0538818E-05
  2.0000000E+03  5.6766720E-05
  2.1000000E+03  5.3342476E-05
  2.2000000E+03  5.0223477E-05
  2.3000000E+03  4.7373543E-05
  2.4000000E+03  4.4761782E-05
  2.5000000E+03  4.2361698E-05
  2.6000000E+03  4.0150426E-05
  2.7000000E+03  3.8108175E-05
  2.8000000E+03  3.6217731E-05
  2.9000000E+03  3.4464054E-05
  3.0000000E+03  3.2833967E-05
  3.1000000E+03  3.1315866E-05
  3.2000000E+03  2.9899496E-05
  3.4000000E+03  2.7336649E-05
  3.6000000E+03  2.5084155E-05
  3.8000000E+03  2.3093125E-05
  4.0000000E+03  2.1324245E-05
  4.2000000E+03  1.9745488E-05
  4.4000000E+03  1.8330378E-05
  4.6000000E+03  1.7056904E-05
  4.8000000E+03  1.5906738E-05
  5.0000000E+03  1.4864527E-05
  5.2500000E+03  1.3693931E-05
  5.5000000E+03  1.2650459E-05
  5.7500000E+03  1.1716464E-05
  6.0000000E+03  1.0877292E-05
  6.5000000E+03  9.4363269E-06
  6.7500000E+03  8.8154210E-06
  7.0000000E+03  8.2504853E-06
  7.2500000E+03  7.7351004E-06
  7.5000000E+03  7.2637379E-06
  8.0000000E+03  6.4345800E-06
  8.5000000E+03  5.7317325E-06
  9.0000000E+03  5.1312576E-06
  9.5000000E+03  4.6145923E-06
  1.0000000E+04  4.1671639E-06
  1.0500000E+04  3.7774113E-06
  1.1000000E+04  3.4360684E-06
  1.1500000E+04  3.1356424E-06
  1.2000000E+04  2.8700225E-06
  1.2500000E+04  2.6341863E-06
  1.3000000E+04  2.4239758E-06
  1.3500000E+04  2.2359264E-06
  1.4000000E+04  2.0671317E-06
  1.4500000E+04  1.9151407E-06
  1.5000000E+04  1.7778745E-06
  1.5500000E+04  1.6535613E-06
  1.6000000E+04  1.5406830E-06
  1.6500000E+04  1.4379341E-06
  1.7000000E+04  1.3441864E-06
  1.8000000E+04  1.1799085E-06
  1.9000000E+04  1.0414312E-06
  2.0000000E+04  9.2382886E-07
  2.1000000E+04  8.2327464E-07
  2.2000000E+04  7.3676218E-07
  2.3000000E+04  6.6190588E-07
  2.4000000E+04  5.9679483E-07
  2.5000000E+04  5.3988536E-07
  2.6000000E+04  4.8992082E-07
  2.7000000E+04  4.4587058E-07
  2.8000000E+04  4.0688340E-07
  2.9000000E+04  3.7225197E-07
  3.0000000E+04  3.4138504E-07
  3.1000000E+04  3.1378544E-07
  3.2000000E+04  2.8903308E-07
  3.3000000E+04  2.6677128E-07
  3.4000000E+04  2.4669578E-07
  3.5000000E+04  2.2854590E-07
  3.6000000E+04  2.1209743E-07
  3.7000000E+04  1.9715683E-07
  3.8000000E+04  1.8355634E-07
  3.9000000E+04  1.7115012E-07
  4.0000000E+04  1.5981091E-07
  4.2000000E+04  1.3990163E-07
  4.4000000E+04  1.2309003E-07
  4.6000000E+04  1.0880150E-07
  4.8000000E+04  9.6584422E-08
  5.0000000E+04  8.6080489E-08
  5.2500000E+04  7.4928260E-08
  5.5000000E+04  6.5567138E-08
  5.7500000E+04  5.7655874E-08
  5.8750000E+04  5.4158291E-08
  6.0000000E+04  5.0928005E-08
  6.2500000E+04  4.5173403E-08
  6.5000000E+04  4.0224895E-08
  6.7500000E+04  3.5948384E-08
  7.0000000E+04  3.2235467E-08
  7.2500000E+04  2.8997913E-08
  7.5000000E+04  2.6163428E-08
  7.7500000E+04  2.3672388E-08
  8.0000000E+04  2.1475346E-08
  8.2500000E+04  1.9531075E-08
  8.5000000E+04  1.7805018E-08
  8.7500000E+04  1.6268066E-08
  9.0000000E+04  1.4895589E-08
  9.2500000E+04  1.3666662E-08
  9.5000000E+04  1.2563431E-08
  9.7500000E+04  1.1570608E-08
  1.0000000E+05  1.0675051E-08
  1.0250000E+05  9.8654277E-09
  1.0500000E+05  9.1319291E-09
  1.0750000E+05  8.4660410E-09
  1.1000000E+05  7.8603489E-09
  1.1250000E+05  7.3083780E-09
  1.1500000E+05  6.8044583E-09
  1.2000000E+05  5.9214564E-09
  1.2500000E+05  5.1782011E-09
  1.3000000E+05  4.5487869E-09
  1.3500000E+05  4.0127800E-09
  1.4000000E+05  3.5539256E-09
  1.4500000E+05  3.1591958E-09
  1.5000000E+05  2.8180732E-09
  1.5500000E+05  2.5220086E-09
  1.6000000E+05  2.2640102E-09
  1.6500000E+05  2.0383261E-09
  1.7000000E+05  1.8401976E-09
  1.7500000E+05  1.6656672E-09
  1.8000000E+05  1.5114280E-09
  1.8500000E+05  1.3747034E-09
  1.9000000E+05  1.2531517E-09
  1.9500000E+05  1.1447897E-09
  2.0000000E+05  1.0479309E-09
  2.0500000E+05  9.6113572E-10
  2.1000000E+05  8.8317116E-10
  2.1500000E+05  8.1297742E-10
  2.2000000E+05  7.4964062E-10
  2.2500000E+05  6.9237046E-10
  2.3000000E+05  6.4048123E-10
  2.3500000E+05  5.9337617E-10
  2.4000000E+05  5.5053447E-10
  2.4500000E+05  5.1150040E-10
  2.5000000E+05  4.7587413E-10
  2.6000000E+05  4.1348013E-10
  2.7000000E+05  3.6100712E-10
  2.8000000E+05  3.1661757E-10
  2.9000000E+05  2.7886009E-10
  3.0000000E+05  2.4657893E-10
  3.1000000E+05  2.1884688E-10
  3.2000000E+05  1.9491493E-10
  3.3000000E+05  1.7417420E-10
  3.4000000E+05  1.5612676E-10
  3.5000000E+05  1.4036308E-10
  3.6000000E+05  1.2654455E-10
  3.7000000E+05  1.1438973E-10
  3.8000000E+05  1.0366364E-10
  3.9000000E+05  9.4169141E-11
  4.0000000E+05  8.5740129E-11
  4.1000000E+05  7.8236076E-11
  4.2000000E+05  7.1537632E-11
  4.3000000E+05  6.5543052E-11
  4.4000000E+05  6.0165284E-11
  4.5000000E+05  5.5329584E-11
  4.6000000E+05  5.0971571E-11
  4.7000000E+05  4.7035623E-11
  4.8000000E+05  4.3473540E-11
  5.0000000E+05  3.7308772E-11
  5.1250000E+05  3.4007690E-11
  5.2500000E+05  3.1064873E-11
  5.3750000E+05  2.8434558E-11
  5.5000000E+05  2.6077671E-11
  5.7500000E+05  2.2054954E-11
  5.8750000E+05  2.0335508E-11
  6.0000000E+05  1.8780910E-11
  6.1250000E+05  1.7372517E-11
  6.2500000E+05  1.6094095E-11
  6.3750000E+05  1.4931473E-11
  6.5000000E+05  1.3872250E-11
  6.7500000E+05  1.2021828E-11
  7.0000000E+05  1.0470569E-11
  7.2500000E+05  9.1621426E-12
  7.5000000E+05  8.0522431E-12
  7.7500000E+05  7.1057304E-12
  8.0000000E+05  6.2945099E-12
  8.2500000E+05  5.5959580E-12
  8.5000000E+05  4.9917555E-12
  8.7500000E+05  4.4669768E-12
  9.0000000E+05  4.0093920E-12
  9.2500000E+05  3.6089214E-12
  9.5000000E+05  3.2572092E-12
  9.7500000E+05  2.9472938E-12
  1.0000000E+06  2.6733454E-12
  1.0250000E+06  2.4304600E-12
  1.0500000E+06  2.2144977E-12
  1.0750000E+06  2.0219503E-12
  1.1000000E+06  1.8498326E-12
  1.1250000E+06  1.6955971E-12
  1.1500000E+06  1.5570608E-12
  1.1750000E+06  1.4323458E-12
  1.2000000E+06  1.3198310E-12
  1.2250000E+06  1.2181128E-12
  1.2500000E+06  1.1259697E-12
  1.2750000E+06  1.0423351E-12
  1.3000000E+06  9.6627909E-13
  1.3250000E+06  8.9698906E-13
  1.3500000E+06  8.3375294E-13
  1.4000000E+06  7.2302123E-13
  1.4500000E+06  6.2997143E-13
  1.5000000E+06  5.5138325E-13
  
  
#  90  19  O3  EION =  1.850000000E+02 eV   289
#  S(0) = 1.529518E+00
  1.8198183E+00  0.0000000E+00
  1.8198183E+02  0.0000000E+00
  1.8198183E+02  3.7427348E-03
  1.8500000E+02  3.7427348E-03
  1.8500272E+02  3.7427348E-03
  1.8525259E+02  3.7210791E-03
  1.8550245E+02  3.7003707E-03
  1.8575231E+02  3.6805706E-03
  1.8600218E+02  3.6616393E-03
  1.8650190E+02  3.6262271E-03
  1.8700163E+02  3.5938270E-03
  1.8800109E+02  3.5369083E-03
  1.8900054E+02  3.4887594E-03
  1.9000000E+02  3.4475710E-03
  1.9125000E+02  3.4035798E-03
  1.9250000E+02  3.3657575E-03
  1.9375000E+02  3.3322505E-03
  1.9500000E+02  3.3016249E-03
  1.9750000E+02  3.2449002E-03
  2.0000000E+02  3.1897839E-03
  2.0250000E+02  3.1334429E-03
  2.0500000E+02  3.0749899E-03
  2.0750000E+02  3.0147278E-03
  2.1000000E+02  2.9535813E-03
  2.1500000E+02  2.8331335E-03
  2.2000000E+02  2.7213284E-03
  2.2500000E+02  2.6221275E-03
  2.3000000E+02  2.5358569E-03
  2.4000000E+02  2.3937409E-03
  2.4500000E+02  2.3327093E-03
  2.5000000E+02  2.2756719E-03
  2.5500000E+02  2.2215628E-03
  2.6000000E+02  2.1699271E-03
  2.7000000E+02  2.0740360E-03
  2.8000000E+02  1.9886126E-03
  2.9000000E+02  1.9131953E-03
  3.0000000E+02  1.8458135E-03
  3.1000000E+02  1.7842518E-03
  3.2000000E+02  1.7269780E-03
  3.4000000E+02  1.6228258E-03
  3.6000000E+02  1.5311799E-03
  3.8000000E+02  1.4496669E-03
  4.0000000E+02  1.3757105E-03
  4.2000000E+02  1.3079553E-03
  4.4000000E+02  1.2456966E-03
  4.6000000E+02  1.1882065E-03
  4.8000000E+02  1.1348356E-03
  5.0000000E+02  1.0851630E-03
  5.2500000E+02  1.0277140E-03
  5.5000000E+02  9.7483098E-04
  5.7500000E+02  9.2599057E-04
  6.0000000E+02  8.8077859E-04
  6.5000000E+02  7.9995875E-04
  6.7500000E+02  7.6369666E-04
  7.0000000E+02  7.2983861E-04
  7.2500000E+02  6.9821338E-04
  7.5000000E+02  6.6865355E-04
  8.0000000E+02  6.1496923E-04
  8.5000000E+02  5.6751220E-04
  9.0000000E+02  5.2542379E-04
  9.5000000E+02  4.8792436E-04
  1.0000000E+03  4.5433700E-04
  1.0500000E+03  4.2413351E-04
  1.1000000E+03  3.9687785E-04
  1.1500000E+03  3.7220347E-04
  1.2000000E+03  3.4979575E-04
  1.2500000E+03  3.2937853E-04
  1.3000000E+03  3.1071592E-04
  1.3500000E+03  2.9360968E-04
  1.4000000E+03  2.7789074E-04
  1.4500000E+03  2.6341232E-04
  1.5000000E+03  2.5004630E-04
  1.6000000E+03  2.2621708E-04
  1.7000000E+03  2.0565875E-04
  1.8000000E+03  1.8779121E-04
  1.9000000E+03  1.7215824E-04
  2.0000000E+03  1.5839725E-04
  2.1000000E+03  1.4621693E-04
  2.2000000E+03  1.3538113E-04
  2.3000000E+03  1.2569655E-04
  2.4000000E+03  1.1700383E-04
  2.5000000E+03  1.0917050E-04
  2.6000000E+03  1.0208570E-04
  2.7000000E+03  9.5656117E-05
  2.8000000E+03  8.9802665E-05
  2.9000000E+03  8.4457973E-05
  3.0000000E+03  7.9564354E-05
  3.1000000E+03  7.5072112E-05
  3.2000000E+03  7.0938285E-05
  3.4000000E+03  6.3601462E-05
  3.6000000E+03  5.7308518E-05
  3.8000000E+03  5.1870370E-05
  4.0000000E+03  4.7139536E-05
  4.2000000E+03  4.2999216E-05
  4.4000000E+03  3.9355643E-05
  4.6000000E+03  3.6132976E-05
  4.8000000E+03  3.3269501E-05
  5.0000000E+03  3.0714529E-05
  5.2500000E+03  2.7891225E-05
  5.5000000E+03  2.5417307E-05
  5.7500000E+03  2.3238410E-05
  6.0000000E+03  2.1310358E-05
  6.5000000E+03  1.8068199E-05
  6.7500000E+03  1.6699173E-05
  7.0000000E+03  1.5468940E-05
  7.2500000E+03  1.4359861E-05
  7.5000000E+03  1.3356984E-05
  7.7500000E+03  1.2447567E-05
  8.0000000E+03  1.1620699E-05
  8.2500000E+03  1.0866996E-05
  8.5000000E+03  1.0178349E-05
  9.0000000E+03  8.9690132E-06
  9.5000000E+03  7.9465714E-06
  1.0000000E+04  7.0756156E-06
  1.0500000E+04  6.3286236E-06
  1.1000000E+04  5.6839543E-06
  1.1500000E+04  5.1244165E-06
  1.2000000E+04  4.6362234E-06
  1.2500000E+04  4.2082200E-06
  1.3000000E+04  3.8313091E-06
  1.3500000E+04  3.4980163E-06
  1.4000000E+04  3.2021570E-06
  1.4500000E+04  2.9385813E-06
  1.5000000E+04  2.7029755E-06
  1.5500000E+04  2.4917061E-06
  1.6000000E+04  2.3016961E-06
  1.6500000E+04  2.1303279E-06
  1.7000000E+04  1.9753642E-06
  1.7500000E+04  1.8348843E-06
  1.8000000E+04  1.7072325E-06
  1.8500000E+04  1.5909762E-06
  1.9000000E+04  1.4848714E-06
  2.0000000E+04  1.2989186E-06
  2.1000000E+04  1.1422274E-06
  2.2000000E+04  1.0092761E-06
  2.3000000E+04  8.9575030E-07
  2.4000000E+04  7.9824494E-07
  2.5000000E+04  7.1404761E-07
  2.6000000E+04  6.4097974E-07
  2.7000000E+04  5.7727732E-07
  2.8000000E+04  5.2150098E-07
  2.9000000E+04  4.7246860E-07
  3.0000000E+04  4.2920304E-07
  3.1000000E+04  3.9089152E-07
  3.2000000E+04  3.5685441E-07
  3.3000000E+04  3.2652044E-07
  3.4000000E+04  2.9940705E-07
  3.5000000E+04  2.7510469E-07
  3.6000000E+04  2.5326437E-07
  3.7000000E+04  2.3358743E-07
  3.8000000E+04  2.1581731E-07
  3.9000000E+04  1.9973278E-07
  4.0000000E+04  1.8514242E-07
  4.1000000E+04  1.7188005E-07
  4.2000000E+04  1.5980094E-07
  4.3000000E+04  1.4877873E-07
  4.4000000E+04  1.3870273E-07
  4.6000000E+04  1.2101208E-07
  4.8000000E+04  1.0608132E-07
  5.0000000E+04  9.3403597E-08
  5.1250000E+04  8.6442600E-08
  5.2500000E+04  8.0122844E-08
  5.3750000E+04  7.4373969E-08
  5.5000000E+04  6.9134559E-08
  5.7500000E+04  5.9975664E-08
  5.8750000E+04  5.5967463E-08
  6.0000000E+04  5.2289612E-08
  6.2500000E+04  4.5799047E-08
  6.5000000E+04  4.0286189E-08
  6.7500000E+04  3.5578523E-08
  7.0000000E+04  3.1538267E-08
  7.2500000E+04  2.8054569E-08
  7.5000000E+04  2.5037604E-08
  7.7500000E+04  2.2414103E-08
  8.0000000E+04  2.0123935E-08
  8.2500000E+04  1.8117476E-08
  8.5000000E+04  1.6353539E-08
  8.7500000E+04  1.4797771E-08
  9.0000000E+04  1.3421379E-08
  9.2500000E+04  1.2200119E-08
  9.5000000E+04  1.1113494E-08
  9.7500000E+04  1.0144106E-08
  1.0000000E+05  9.2771247E-09
  1.0250000E+05  8.4998665E-09
  1.0500000E+05  7.8014441E-09
  1.0750000E+05  7.1724825E-09
  1.1000000E+05  6.6048826E-09
  1.1250000E+05  6.0916255E-09
  1.1500000E+05  5.6266113E-09
  1.1750000E+05  5.2045240E-09
  1.2000000E+05  4.8207182E-09
  1.2250000E+05  4.4711242E-09
  1.2500000E+05  4.1521675E-09
  1.3000000E+05  3.5939494E-09
  1.3500000E+05  3.1250446E-09
  1.4000000E+05  2.7289519E-09
  1.4500000E+05  2.3926133E-09
  1.5000000E+05  2.1056154E-09
  1.5500000E+05  1.8595950E-09
  1.6000000E+05  1.6477900E-09
  1.6500000E+05  1.4646999E-09
  1.7000000E+05  1.3058238E-09
  1.7500000E+05  1.1674587E-09
  1.8000000E+05  1.0465414E-09
  1.8500000E+05  9.4052614E-10
  1.9000000E+05  8.4728768E-10
  1.9500000E+05  7.6504416E-10
  2.0000000E+05  6.9229526E-10
  2.0500000E+05  6.2777267E-10
  2.1000000E+05  5.7040005E-10
  2.1500000E+05  5.1926060E-10
  2.2000000E+05  4.7357073E-10
  2.2500000E+05  4.3265825E-10
  2.3000000E+05  3.9594490E-10
  2.3500000E+05  3.6293181E-10
  2.4000000E+05  3.3318731E-10
  2.4500000E+05  3.0633687E-10
  2.5000000E+05  2.8205463E-10
  2.5500000E+05  2.6005639E-10
  2.6000000E+05  2.4009360E-10
  2.6500000E+05  2.2194840E-10
  2.7000000E+05  2.0542935E-10
  2.8000000E+05  1.7661531E-10
  2.9000000E+05  1.5252555E-10
  3.0000000E+05  1.3227650E-10
  3.1000000E+05  1.1516954E-10
  3.2000000E+05  1.0064826E-10
  3.3000000E+05  8.8266576E-11
  3.4000000E+05  7.7664602E-11
  3.5000000E+05  6.8550307E-11
  3.6000000E+05  6.0685389E-11
  3.7000000E+05  5.3874346E-11
  3.8000000E+05  4.7955969E-11
  3.9000000E+05  4.2796697E-11
  4.0000000E+05  3.8285358E-11
  4.1000000E+05  3.4329031E-11
  4.2000000E+05  3.0849746E-11
  4.3000000E+05  2.7781823E-11
  4.4000000E+05  2.5069731E-11
  4.5000000E+05  2.2666354E-11
  4.6000000E+05  2.0531577E-11
  4.7000000E+05  1.8631135E-11
  4.8000000E+05  1.6935668E-11
  5.0000000E+05  1.4062217E-11
  5.1250000E+05  1.2558850E-11
  5.2500000E+05  1.1241868E-11
  5.3750000E+05  1.0085005E-11
  5.5000000E+05  9.0661348E-12
  5.6250000E+05  8.1665542E-12
  5.7500000E+05  7.3703972E-12
  5.8750000E+05  6.6641572E-12
  6.0000000E+05  6.0362991E-12
  6.1250000E+05  5.4769425E-12
  6.2500000E+05  4.9775994E-12
  6.3750000E+05  4.5309578E-12
  6.5000000E+05  4.1307018E-12
  6.6250000E+05  3.7713616E-12
  6.7500000E+05  3.4481886E-12
  6.8750000E+05  3.1570502E-12
  7.0000000E+05  2.8943418E-12
  7.1250000E+05  2.6569122E-12
  7.2500000E+05  2.4420006E-12
  7.3750000E+05  2.2471834E-12
  7.5000000E+05  2.0703285E-12
  7.6250000E+05  1.9095568E-12
  7.7500000E+05  1.7632088E-12
  8.0000000E+05  1.5080811E-12
  8.2500000E+05  1.2950858E-12
  8.5000000E+05  1.1164271E-12
  8.7500000E+05  9.6590180E-13
  9.0000000E+05  8.3854183E-13
  9.2500000E+05  7.3034731E-13
  9.5000000E+05  6.3808231E-13
  9.7500000E+05  5.5911549E-13
  1.0000000E+06  4.9129917E-13
  1.0250000E+06  4.3287211E-13
  1.0500000E+06  3.8237982E-13
  1.0750000E+06  3.3861614E-13
  1.1000000E+06  3.0057654E-13
  1.1250000E+06  2.6741659E-13
  1.1500000E+06  2.3842759E-13
  1.1750000E+06  2.1301608E-13
  1.2000000E+06  1.9068312E-13
  1.2250000E+06  1.7100780E-13
  1.2500000E+06  1.5363939E-13
  1.2750000E+06  1.3828478E-13
  1.3000000E+06  1.2469041E-13
  1.3250000E+06  1.1263635E-13
  1.3500000E+06  1.0193167E-13
  
  
#  90  15  N6  EION =  3.470000000E+02 eV   287
#  S(0) = 1.042484E+01
  3.2920087E+00  0.0000000E+00
  3.2920087E+02  0.0000000E+00
  3.2920087E+02  6.1401166E-04
  3.4700000E+02  6.1401166E-04
  3.4700353E+02  6.1401166E-04
  3.4732844E+02  6.1963182E-04
  3.4765335E+02  6.2431483E-04
  3.4797826E+02  6.2833223E-04
  3.4830317E+02  6.3186932E-04
  3.4895300E+02  6.3797230E-04
  3.4960282E+02  6.4323809E-04
  3.5090247E+02  6.5226757E-04
  3.5220212E+02  6.5986878E-04
  3.5480141E+02  6.7166177E-04
  3.5740071E+02  6.8109881E-04
  3.5870035E+02  6.8641679E-04
  3.6000000E+02  6.9319663E-04
  3.6250000E+02  7.1347028E-04
  3.6500000E+02  7.4786228E-04
  3.6750000E+02  8.0080666E-04
  3.7000000E+02  8.7586955E-04
  3.7500000E+02  1.1058928E-03
  3.7750000E+02  1.2675528E-03
  3.8000000E+02  1.4637238E-03
  3.8250000E+02  1.6951115E-03
  3.8500000E+02  1.9606475E-03
  3.8750000E+02  2.2572027E-03
  3.9000000E+02  2.5807465E-03
  3.9500000E+02  3.2914930E-03
  4.0000000E+02  4.0667055E-03
  4.0500000E+02  4.8937471E-03
  4.1000000E+02  5.7635671E-03
  4.1500000E+02  6.6610651E-03
  4.2000000E+02  7.5616098E-03
  4.2500000E+02  8.4403464E-03
  4.3000000E+02  9.2766849E-03
  4.3500000E+02  1.0061770E-02
  4.4000000E+02  1.0793469E-02
  4.5000000E+02  1.2102784E-02
  4.6000000E+02  1.3206311E-02
  4.7000000E+02  1.4089034E-02
  4.8000000E+02  1.4754776E-02
  4.9000000E+02  1.5241806E-02
  5.0000000E+02  1.5592256E-02
  5.1250000E+02  1.5879216E-02
  5.2500000E+02  1.6020323E-02
  5.3750000E+02  1.6033637E-02
  5.5000000E+02  1.5953058E-02
  5.6250000E+02  1.5806568E-02
  5.7500000E+02  1.5613626E-02
  6.0000000E+02  1.5119452E-02
  6.5000000E+02  1.3868895E-02
  6.7500000E+02  1.3203427E-02
  7.0000000E+02  1.2533019E-02
  7.2500000E+02  1.1871025E-02
  7.5000000E+02  1.1228961E-02
  8.0000000E+02  1.0021434E-02
  8.5000000E+02  8.9237911E-03
  9.0000000E+02  7.9458575E-03
  9.5000000E+02  7.0785503E-03
  1.0000000E+03  6.3134460E-03
  1.0500000E+03  5.6408254E-03
  1.1000000E+03  5.0498918E-03
  1.1500000E+03  4.5300818E-03
  1.2000000E+03  4.0722635E-03
  1.2500000E+03  3.6687777E-03
  1.3000000E+03  3.3126690E-03
  1.3500000E+03  2.9976973E-03
  1.4000000E+03  2.7184825E-03
  1.4500000E+03  2.4704101E-03
  1.5000000E+03  2.2495124E-03
  1.6000000E+03  1.8760993E-03
  1.7000000E+03  1.5762375E-03
  1.8000000E+03  1.3334328E-03
  1.9000000E+03  1.1352553E-03
  2.0000000E+03  9.7227583E-04
  2.1000000E+03  8.3728779E-04
  2.2000000E+03  7.2473827E-04
  2.3000000E+03  6.3031259E-04
  2.4000000E+03  5.5063098E-04
  2.5000000E+03  4.8302527E-04
  2.6000000E+03  4.2537296E-04
  2.7000000E+03  3.7597372E-04
  2.8000000E+03  3.3345619E-04
  2.9000000E+03  2.9670713E-04
  3.0000000E+03  2.6481751E-04
  3.1000000E+03  2.3704077E-04
  3.2000000E+03  2.1276047E-04
  3.4000000E+03  1.7272829E-04
  3.6000000E+03  1.4155759E-04
  3.8000000E+03  1.1701152E-04
  4.0000000E+03  9.7482673E-05
  4.2000000E+03  8.1798296E-05
  4.4000000E+03  6.9091836E-05
  4.6000000E+03  5.8715665E-05
  4.8000000E+03  5.0180116E-05
  5.0000000E+03  4.3110758E-05
  5.2500000E+03  3.5901646E-05
  5.5000000E+03  3.0107767E-05
  5.7500000E+03  2.5411957E-05
  6.0000000E+03  2.1576533E-05
  6.5000000E+03  1.5808438E-05
  6.7500000E+03  1.3631200E-05
  7.0000000E+03  1.1806511E-05
  7.2500000E+03  1.0269033E-05
  7.5000000E+03  8.9670106E-06
  7.7500000E+03  7.8591533E-06
  8.0000000E+03  6.9123007E-06
  8.2500000E+03  6.0996491E-06
  8.5000000E+03  5.3994052E-06
  9.0000000E+03  4.2680472E-06
  9.5000000E+03  3.4101463E-06
  1.0000000E+04  2.7513675E-06
  1.0500000E+04  2.2396754E-06
  1.1000000E+04  1.8380552E-06
  1.1500000E+04  1.5197925E-06
  1.2000000E+04  1.2653505E-06
  1.2500000E+04  1.0602630E-06
  1.3000000E+04  8.9370129E-07
  1.3500000E+04  7.5747382E-07
  1.4000000E+04  6.4532263E-07
  1.4500000E+04  5.5242588E-07
  1.5000000E+04  4.7503625E-07
  1.5500000E+04  4.1021796E-07
  1.6000000E+04  3.5565453E-07
  1.6500000E+04  3.0950537E-07
  1.7000000E+04  2.7029836E-07
  1.7500000E+04  2.3684869E-07
  1.8000000E+04  2.0819705E-07
  1.8500000E+04  1.8356254E-07
  1.9000000E+04  1.6230635E-07
  2.0000000E+04  1.2791821E-07
  2.1000000E+04  1.0182208E-07
  2.2000000E+04  8.1790378E-08
  2.3000000E+04  6.6251848E-08
  2.4000000E+04  5.4082026E-08
  2.5000000E+04  4.4465573E-08
  2.6000000E+04  3.6803882E-08
  2.7000000E+04  3.0652593E-08
  2.8000000E+04  2.5678461E-08
  2.9000000E+04  2.1629175E-08
  3.0000000E+04  1.8311943E-08
  3.1000000E+04  1.5578261E-08
  3.2000000E+04  1.3312879E-08
  3.3000000E+04  1.1425663E-08
  3.4000000E+04  9.8456135E-09
  3.5000000E+04  8.5164793E-09
  3.6000000E+04  7.3934169E-09
  3.7000000E+04  6.4404454E-09
  3.8000000E+04  5.6285320E-09
  3.9000000E+04  4.9341427E-09
  4.0000000E+04  4.3381024E-09
  4.2000000E+04  3.3810336E-09
  4.4000000E+04  2.6619506E-09
  4.6000000E+04  2.1152700E-09
  4.8000000E+04  1.6951665E-09
  5.0000000E+04  1.3691374E-09
  5.2500000E+04  1.0589287E-09
  5.5000000E+04  8.2747022E-10
  5.7500000E+04  6.5273032E-10
  6.0000000E+04  5.1939009E-10
  6.2500000E+04  4.1663730E-10
  6.5000000E+04  3.3673122E-10
  6.6250000E+04  3.0352934E-10
  6.7500000E+04  2.7406558E-10
  7.0000000E+04  2.2453248E-10
  7.2500000E+04  1.8508990E-10
  7.5000000E+04  1.5346330E-10
  7.7500000E+04  1.2793733E-10
  8.0000000E+04  1.0720776E-10
  8.2500000E+04  9.0274681E-11
  8.5000000E+04  7.6365602E-11
  8.7500000E+04  6.4880259E-11
  9.0000000E+04  5.5349037E-11
  9.2500000E+04  4.7401973E-11
  9.5000000E+04  4.0745850E-11
  9.7500000E+04  3.5147100E-11
  1.0000000E+05  3.0418617E-11
  1.0250000E+05  2.6409723E-11
  1.0500000E+05  2.2998469E-11
  1.1000000E+05  1.7590116E-11
  1.1500000E+05  1.3596355E-11
  1.2000000E+05  1.0612059E-11
  1.2500000E+05  8.3577553E-12
  1.3000000E+05  6.6376905E-12
  1.3500000E+05  5.3130222E-12
  1.4000000E+05  4.2839940E-12
  1.4500000E+05  3.4781108E-12
  1.5000000E+05  2.8421421E-12
  1.5500000E+05  2.3366388E-12
  1.6000000E+05  1.9321036E-12
  1.6500000E+05  1.6062827E-12
  1.7000000E+05  1.3422541E-12
  1.7500000E+05  1.1270621E-12
  1.8000000E+05  9.5071417E-13
  1.8500000E+05  8.0544823E-13
  1.9000000E+05  6.8519545E-13
  1.9500000E+05  5.8518257E-13
  2.0000000E+05  5.0163269E-13
  2.0500000E+05  4.3154000E-13
  2.1000000E+05  3.7249926E-13
  2.1500000E+05  3.2257610E-13
  2.2000000E+05  2.8020710E-13
  2.2500000E+05  2.4412267E-13
  2.3000000E+05  2.1328709E-13
  2.4000000E+05  1.6411880E-13
  2.5000000E+05  1.2755196E-13
  2.6000000E+05  1.0005111E-13
  2.7000000E+05  7.9154204E-14
  2.8000000E+05  6.3122762E-14
  2.9000000E+05  5.0713908E-14
  3.0000000E+05  4.1028985E-14
  3.1000000E+05  3.3411074E-14
  3.2000000E+05  2.7375137E-14
  3.3000000E+05  2.2559681E-14
  3.4000000E+05  1.8692946E-14
  3.5000000E+05  1.5568973E-14
  3.6000000E+05  1.3030446E-14
  3.7000000E+05  1.0956266E-14
  3.8000000E+05  9.2526142E-15
  3.9000000E+05  7.8463485E-15
  4.0000000E+05  6.6800859E-15
  4.1000000E+05  5.7085186E-15
  4.2000000E+05  4.8956694E-15
  4.3000000E+05  4.2128314E-15
  4.4000000E+05  3.6369780E-15
  4.5000000E+05  3.1495455E-15
  4.6000000E+05  2.7354966E-15
  4.7000000E+05  2.3825940E-15
  4.8000000E+05  2.0808343E-15
  5.0000000E+05  1.5993428E-15
  5.1250000E+05  1.3634343E-15
  5.2500000E+05  1.1664613E-15
  5.3750000E+05  1.0013341E-15
  5.5000000E+05  8.6237102E-16
  5.6250000E+05  7.4499631E-16
  5.7500000E+05  6.4550682E-16
  5.8750000E+05  5.6089190E-16
  6.0000000E+05  4.8869446E-16
  6.2500000E+05  3.7385461E-16
  6.5000000E+05  2.8876449E-16
  6.6250000E+05  2.5464307E-16
  6.7500000E+05  2.2503522E-16
  7.0000000E+05  1.7682654E-16
  7.2500000E+05  1.4001924E-16
  7.5000000E+05  1.1167272E-16
  7.7500000E+05  8.9664929E-17
  8.0000000E+05  7.2448759E-17
  8.2500000E+05  5.8885817E-17
  8.5000000E+05  4.8130531E-17
  8.7500000E+05  3.9548628E-17
  9.0000000E+05  3.2660536E-17
  9.2500000E+05  2.7100436E-17
  9.5000000E+05  2.2587697E-17
  9.7500000E+05  1.8906089E-17
  1.0000000E+06  1.5887877E-17
  1.0250000E+06  1.3402240E-17
  1.0500000E+06  1.1346583E-17
  1.0750000E+06  9.6396997E-18
  1.1000000E+06  8.2169592E-18
  1.1250000E+06  7.0266804E-18
  1.1500000E+06  6.0273206E-18
  1.1750000E+06  5.1853445E-18
  1.2000000E+06  4.4736053E-18
  1.2250000E+06  3.8700374E-18
  1.2500000E+06  3.3566325E-18
  1.2750000E+06  2.9186355E-18
  1.3000000E+06  2.5439091E-18
  1.3250000E+06  2.2224366E-18
  1.3500000E+06  1.9459244E-18
  1.4000000E+06  1.5013656E-18
  1.4500000E+06  1.1676952E-18
  1.5000000E+06  9.1507611E-19
  1.5500000E+06  7.2226636E-19
  1.6000000E+06  5.7396954E-19
  1.6500000E+06  4.5902811E-19
  1.7000000E+06  3.6925937E-19
  1.7500000E+06  2.9865519E-19
  1.8000000E+06  2.4276385E-19
  1.8500000E+06  1.9827502E-19
  1.9000000E+06  1.6268845E-19
  1.9500000E+06  1.3408722E-19
  2.0000000E+06  1.1099391E-19
  2.0500000E+06  9.2265638E-20
  2.1000000E+06  7.7013906E-20
  2.1500000E+06  6.4542612E-20
  2.2000000E+06  5.4304009E-20
  
  
#  90  16  N7  EION =  3.380000000E+02 eV   281
#  S(0) = 1.393283E+01
  3.1910173E+00  0.0000000E+00
  3.1910173E+02  0.0000000E+00
  3.1910173E+02  8.9613897E-04
  3.3800000E+02  8.9613897E-04
  3.3800343E+02  8.9613897E-04
  3.3910326E+02  8.9579318E-04
  3.4020308E+02  8.9525631E-04
  3.4130291E+02  8.9640216E-04
  3.4240274E+02  8.9897632E-04
  3.4350257E+02  9.0241659E-04
  3.4460240E+02  9.0628602E-04
  3.4680206E+02  9.1468897E-04
  3.4900171E+02  9.2509737E-04
  3.5120137E+02  9.4111663E-04
  3.5560069E+02  1.0096036E-03
  3.6000000E+02  1.1554290E-03
  3.6500000E+02  1.4496346E-03
  3.6750000E+02  1.6594563E-03
  3.7000000E+02  1.9166097E-03
  3.7250000E+02  2.2230556E-03
  3.7500000E+02  2.5783407E-03
  3.7750000E+02  2.9789147E-03
  3.8000000E+02  3.4195547E-03
  3.8500000E+02  4.3957575E-03
  3.9000000E+02  5.4658251E-03
  3.9500000E+02  6.6085580E-03
  4.0000000E+02  7.8113234E-03
  4.0500000E+02  9.0552550E-03
  4.1000000E+02  1.0308194E-02
  4.1500000E+02  1.1534712E-02
  4.2000000E+02  1.2704110E-02
  4.2500000E+02  1.3802008E-02
  4.3000000E+02  1.4822823E-02
  4.4000000E+02  1.6645555E-02
  4.5000000E+02  1.8178162E-02
  4.6000000E+02  1.9403648E-02
  4.7000000E+02  2.0322573E-02
  4.8000000E+02  2.0987214E-02
  5.0000000E+02  2.1773023E-02
  5.2500000E+02  2.2010772E-02
  5.3750000E+02  2.1897145E-02
  5.5000000E+02  2.1683239E-02
  5.6250000E+02  2.1404316E-02
  5.7500000E+02  2.1073699E-02
  6.0000000E+02  2.0278101E-02
  6.5000000E+02  1.8443154E-02
  6.7500000E+02  1.7500054E-02
  7.0000000E+02  1.6559464E-02
  7.2500000E+02  1.5642876E-02
  7.5000000E+02  1.4765117E-02
  8.0000000E+02  1.3120988E-02
  8.5000000E+02  1.1645904E-02
  9.0000000E+02  1.0339511E-02
  9.5000000E+02  9.1863515E-03
  1.0000000E+03  8.1763333E-03
  1.0500000E+03  7.2912807E-03
  1.1000000E+03  6.5152351E-03
  1.1500000E+03  5.8346837E-03
  1.2000000E+03  5.2373753E-03
  1.2500000E+03  4.7123210E-03
  1.3000000E+03  4.2496930E-03
  1.3500000E+03  3.8410618E-03
  1.4000000E+03  3.4793279E-03
  1.4500000E+03  3.1584094E-03
  1.5000000E+03  2.8730681E-03
  1.6000000E+03  2.3917008E-03
  1.7000000E+03  2.0060790E-03
  1.8000000E+03  1.6944677E-03
  1.9000000E+03  1.4405827E-03
  2.0000000E+03  1.2321270E-03
  2.1000000E+03  1.0597310E-03
  2.2000000E+03  9.1619227E-04
  2.3000000E+03  7.9592510E-04
  2.4000000E+03  6.9456236E-04
  2.5000000E+03  6.0866171E-04
  2.6000000E+03  5.3548918E-04
  2.7000000E+03  4.7285787E-04
  2.8000000E+03  4.1900613E-04
  2.9000000E+03  3.7250581E-04
  3.0000000E+03  3.3219214E-04
  3.1000000E+03  2.9710945E-04
  3.2000000E+03  2.6646941E-04
  3.4000000E+03  2.1601193E-04
  3.6000000E+03  1.7678290E-04
  3.8000000E+03  1.4593486E-04
  4.0000000E+03  1.2142498E-04
  4.2000000E+03  1.0176571E-04
  4.4000000E+03  8.5859326E-05
  4.6000000E+03  7.2885520E-05
  4.8000000E+03  6.2224800E-05
  5.0000000E+03  5.3404450E-05
  5.2500000E+03  4.4420018E-05
  5.5000000E+03  3.7208400E-05
  5.7500000E+03  3.1370494E-05
  6.0000000E+03  2.6607578E-05
  6.5000000E+03  1.9455583E-05
  6.7500000E+03  1.6760156E-05
  7.0000000E+03  1.4503344E-05
  7.2500000E+03  1.2603516E-05
  7.5000000E+03  1.0996070E-05
  7.7500000E+03  9.6295219E-06
  8.0000000E+03  8.4625516E-06
  8.2500000E+03  7.4617928E-06
  8.5000000E+03  6.6001426E-06
  9.0000000E+03  5.2095580E-06
  9.5000000E+03  4.1566228E-06
  1.0000000E+04  3.3492003E-06
  1.0500000E+04  2.7228831E-06
  1.1000000E+04  2.2319168E-06
  1.1500000E+04  1.8433249E-06
  1.2000000E+04  1.5330160E-06
  1.2500000E+04  1.2831770E-06
  1.3000000E+04  1.0804883E-06
  1.3500000E+04  9.1488287E-07
  1.4000000E+04  7.7868098E-07
  1.4500000E+04  6.6597075E-07
  1.5000000E+04  5.7216113E-07
  1.5500000E+04  4.9365980E-07
  1.6000000E+04  4.2763495E-07
  1.6500000E+04  3.7183843E-07
  1.7000000E+04  3.2447356E-07
  1.7500000E+04  2.8409549E-07
  1.8000000E+04  2.4953554E-07
  1.8500000E+04  2.1984338E-07
  1.9000000E+04  1.9424182E-07
  2.0000000E+04  1.5286628E-07
  2.1000000E+04  1.2151068E-07
  2.2000000E+04  9.7473656E-08
  2.3000000E+04  7.8852015E-08
  2.4000000E+04  6.4285833E-08
  2.5000000E+04  5.2789846E-08
  2.6000000E+04  4.3641574E-08
  2.7000000E+04  3.6305343E-08
  2.8000000E+04  3.0379819E-08
  2.9000000E+04  2.5561390E-08
  3.0000000E+04  2.1618334E-08
  3.1000000E+04  1.8372382E-08
  3.2000000E+04  1.5685276E-08
  3.3000000E+04  1.3448953E-08
  3.4000000E+04  1.1578437E-08
  3.5000000E+04  1.0006468E-08
  3.6000000E+04  8.6794384E-09
  3.7000000E+04  7.5543734E-09
  3.8000000E+04  6.5966560E-09
  3.9000000E+04  5.7782505E-09
  4.0000000E+04  5.0763248E-09
  4.2000000E+04  3.9504790E-09
  4.4000000E+04  3.1057998E-09
  4.6000000E+04  2.4645032E-09
  4.8000000E+04  1.9723122E-09
  5.0000000E+04  1.5907917E-09
  5.2500000E+04  1.2282538E-09
  5.5000000E+04  9.5812481E-10
  5.7500000E+04  7.5446758E-10
  6.0000000E+04  5.9927757E-10
  6.2500000E+04  4.7985169E-10
  6.5000000E+04  3.8711165E-10
  6.6250000E+04  3.4862048E-10
  6.7500000E+04  3.1448839E-10
  7.0000000E+04  2.5717070E-10
  7.2500000E+04  2.1159913E-10
  7.5000000E+04  1.7511542E-10
  7.7500000E+04  1.4571665E-10
  8.0000000E+04  1.2188056E-10
  8.2500000E+04  1.0244068E-10
  8.5000000E+04  8.6497938E-11
  8.7500000E+04  7.3354433E-11
  9.0000000E+04  6.2464278E-11
  9.2500000E+04  5.3397838E-11
  9.5000000E+04  4.5815441E-11
  9.7500000E+04  3.9446931E-11
  1.0000000E+05  3.4076150E-11
  1.0250000E+05  2.9529178E-11
  1.0500000E+05  2.5665439E-11
  1.0750000E+05  2.2370741E-11
  1.1000000E+05  1.9551893E-11
  1.1250000E+05  1.7132551E-11
  1.1500000E+05  1.5049878E-11
  1.2000000E+05  1.1695389E-11
  1.2500000E+05  9.1688320E-12
  1.3000000E+05  7.2470550E-12
  1.3500000E+05  5.7719927E-12
  1.4000000E+05  4.6301784E-12
  1.4500000E+05  3.7392999E-12
  1.5000000E+05  3.0390266E-12
  1.5500000E+05  2.4847096E-12
  1.6000000E+05  2.0430014E-12
  1.6500000E+05  1.6887903E-12
  1.7000000E+05  1.4030398E-12
  1.7500000E+05  1.1712102E-12
  1.8000000E+05  9.8211167E-13
  1.8500000E+05  8.2707636E-13
  1.9000000E+05  6.9934997E-13
  1.9500000E+05  5.9363623E-13
  2.0000000E+05  5.0575728E-13
  2.0500000E+05  4.3239888E-13
  2.1000000E+05  3.7091780E-13
  2.1500000E+05  3.1919522E-13
  2.2000000E+05  2.7552422E-13
  2.2500000E+05  2.3852272E-13
  2.3000000E+05  2.0706717E-13
  2.3500000E+05  1.8024066E-13
  2.4000000E+05  1.5729181E-13
  2.4500000E+05  1.3760242E-13
  2.5000000E+05  1.2066176E-13
  2.6000000E+05  9.3404040E-14
  2.7000000E+05  7.2911082E-14
  2.8000000E+05  5.7357086E-14
  2.9000000E+05  4.5447772E-14
  3.0000000E+05  3.6254540E-14
  3.1000000E+05  2.9103784E-14
  3.2000000E+05  2.3502192E-14
  3.3000000E+05  1.9085046E-14
  3.4000000E+05  1.5580115E-14
  3.5000000E+05  1.2782583E-14
  3.6000000E+05  1.0537250E-14
  3.7000000E+05  8.7256251E-15
  3.8000000E+05  7.2566070E-15
  3.9000000E+05  6.0597144E-15
  4.0000000E+05  5.0800869E-15
  4.1000000E+05  4.2747853E-15
  4.2000000E+05  3.6100274E-15
  4.3000000E+05  3.0590968E-15
  4.4000000E+05  2.6007578E-15
  4.5000000E+05  2.2180398E-15
  4.6000000E+05  1.8973315E-15
  4.7000000E+05  1.6276723E-15
  4.8000000E+05  1.4001981E-15
  5.0000000E+05  1.0443386E-15
  5.1250000E+05  8.7383218E-16
  5.2500000E+05  7.3382961E-16
  5.3750000E+05  6.1840021E-16
  5.5000000E+05  5.2285717E-16
  5.6250000E+05  4.4347818E-16
  5.7500000E+05  3.7729262E-16
  5.8750000E+05  3.2191867E-16
  6.0000000E+05  2.7543826E-16
  6.1250000E+05  2.3630028E-16
  6.2500000E+05  2.0324569E-16
  6.3750000E+05  1.7524873E-16
  6.5000000E+05  1.5146998E-16
  6.6250000E+05  1.3122006E-16
  6.7500000E+05  1.1393092E-16
  7.0000000E+05  8.6436872E-17
  7.2500000E+05  6.6108598E-17
  7.5000000E+05  5.0944870E-17
  7.7500000E+05  3.9539301E-17
  8.0000000E+05  3.0893311E-17
  8.2500000E+05  2.4290942E-17
  8.5000000E+05  1.9214097E-17
  8.7500000E+05  1.5284614E-17
  9.0000000E+05  1.2224144E-17
  9.2500000E+05  9.8262987E-18
  9.5000000E+05  7.9370029E-18
  9.7500000E+05  6.4404256E-18
  1.0000000E+06  5.2490047E-18
  1.0250000E+06  4.2961068E-18
  1.0500000E+06  3.5305683E-18
  1.0750000E+06  2.9128921E-18
  1.1000000E+06  2.4124299E-18
  1.1250000E+06  2.0052161E-18
  1.1500000E+06  1.6724858E-18
  1.1750000E+06  1.3995324E-18
  1.2000000E+06  1.1747700E-18
  1.2250000E+06  9.8902527E-19
  1.2500000E+06  8.3502268E-19
  1.2750000E+06  7.0696397E-19
  1.3000000E+06  6.0017538E-19
  1.3250000E+06  5.1087557E-19
  1.3500000E+06  4.3599630E-19
  1.3750000E+06  3.7304047E-19
  1.4000000E+06  3.1996046E-19
  1.4250000E+06  2.7507470E-19
  1.4500000E+06  2.3701084E-19
  1.4750000E+06  2.0464526E-19
  1.5000000E+06  1.7705450E-19
  1.5250000E+06  1.5347681E-19
  1.5500000E+06  1.3328264E-19
  1.6000000E+06  1.0106672E-19
  1.6500000E+06  7.7204843E-20
  1.7000000E+06  5.9416498E-20
  
  
#  90  20  O4  EION =  9.700000000E+01 eV   298
#  S(0) = 5.771349E+00
  4.8500000E-01  0.0000000E+00
  4.8500000E+01  0.0000000E+00
  4.8500000E+01  7.1720591E-02
  9.7000000E+01  7.1720591E-02
  9.7000000E+01  1.1298701E-02
  9.7002721E+01  1.1298701E-02
  9.7302449E+01  1.2358879E-02
  9.7602177E+01  1.3423235E-02
  9.7901905E+01  1.4487056E-02
  9.8201633E+01  1.5546286E-02
  9.8801088E+01  1.7636435E-02
  9.9400544E+01  1.9665937E-02
  1.0000000E+02  2.1607844E-02
  1.0125000E+02  2.5260704E-02
  1.0187500E+02  2.6833032E-02
  1.0250000E+02  2.8207500E-02
  1.0312500E+02  2.9370636E-02
  1.0375000E+02  3.0316375E-02
  1.0437500E+02  3.1046043E-02
  1.0500000E+02  3.1567746E-02
  1.0625000E+02  3.2046238E-02
  1.0750000E+02  3.1901440E-02
  1.0875000E+02  3.1302396E-02
  1.1000000E+02  3.0404146E-02
  1.1125000E+02  2.9331220E-02
  1.1250000E+02  2.8174383E-02
  1.1375000E+02  2.6994848E-02
  1.1500000E+02  2.5831028E-02
  1.1625000E+02  2.4704705E-02
  1.1750000E+02  2.3627012E-02
  1.2000000E+02  2.1628556E-02
  1.2500000E+02  1.8195010E-02
  1.2750000E+02  1.6702915E-02
  1.3000000E+02  1.5330326E-02
  1.3250000E+02  1.4063901E-02
  1.3500000E+02  1.2895930E-02
  1.4000000E+02  1.0836938E-02
  1.4500000E+02  9.1212973E-03
  1.5000000E+02  7.7093045E-03
  1.5500000E+02  6.5526018E-03
  1.6000000E+02  5.6025555E-03
  1.6250000E+02  5.1915537E-03
  1.6500000E+02  4.8170544E-03
  1.7000000E+02  4.1625453E-03
  1.7500000E+02  3.6137221E-03
  1.8000000E+02  3.1515715E-03
  1.8500000E+02  2.7617024E-03
  1.9000000E+02  2.4326144E-03
  1.9500000E+02  2.1549986E-03
  2.0000000E+02  1.9208483E-03
  2.0500000E+02  1.7234845E-03
  2.1000000E+02  1.5571014E-03
  2.1500000E+02  1.4168429E-03
  2.2000000E+02  1.2986011E-03
  2.2500000E+02  1.1989111E-03
  2.3000000E+02  1.1148816E-03
  2.3500000E+02  1.0441219E-03
  2.4000000E+02  9.8460612E-04
  2.5000000E+02  8.9269798E-04
  2.6000000E+02  8.2867440E-04
  2.7000000E+02  7.8494880E-04
  2.8000000E+02  7.5619509E-04
  2.9000000E+02  7.3829286E-04
  3.0000000E+02  7.2827534E-04
  3.1000000E+02  7.2371098E-04
  3.2000000E+02  7.2278049E-04
  3.3000000E+02  7.2423946E-04
  3.4000000E+02  7.2719628E-04
  3.5000000E+02  7.3098672E-04
  3.6000000E+02  7.3520191E-04
  3.8000000E+02  7.4373622E-04
  4.0000000E+02  7.5093643E-04
  4.2000000E+02  7.5566070E-04
  4.4000000E+02  7.5777544E-04
  4.6000000E+02  7.5744043E-04
  4.8000000E+02  7.5480327E-04
  5.0000000E+02  7.5004618E-04
  5.2500000E+02  7.4155027E-04
  5.5000000E+02  7.3072949E-04
  5.7500000E+02  7.1808331E-04
  6.0000000E+02  7.0403888E-04
  6.5000000E+02  6.7311942E-04
  6.7500000E+02  6.5678393E-04
  7.0000000E+02  6.4015049E-04
  7.2500000E+02  6.2338468E-04
  7.5000000E+02  6.0662647E-04
  8.0000000E+02  5.7356182E-04
  8.5000000E+02  5.4154575E-04
  9.0000000E+02  5.1087701E-04
  9.5000000E+02  4.8176879E-04
  1.0000000E+03  4.5433673E-04
  1.0500000E+03  4.2858086E-04
  1.1000000E+03  4.0445105E-04
  1.1500000E+03  3.8188045E-04
  1.2000000E+03  3.6079081E-04
  1.2500000E+03  3.4109764E-04
  1.3000000E+03  3.2271466E-04
  1.3500000E+03  3.0555531E-04
  1.4000000E+03  2.8953378E-04
  1.4500000E+03  2.7456765E-04
  1.5000000E+03  2.6057941E-04
  1.6000000E+03  2.3525051E-04
  1.7000000E+03  2.1302597E-04
  1.8000000E+03  1.9346153E-04
  1.9000000E+03  1.7618125E-04
  2.0000000E+03  1.6086737E-04
  2.1000000E+03  1.4725179E-04
  2.2000000E+03  1.3510768E-04
  2.3000000E+03  1.2424291E-04
  2.4000000E+03  1.1449428E-04
  2.5000000E+03  1.0572265E-04
  2.6000000E+03  9.7809114E-05
  2.7000000E+03  9.0651631E-05
  2.8000000E+03  8.4162351E-05
  2.9000000E+03  7.8265386E-05
  3.0000000E+03  7.2894925E-05
  3.1000000E+03  6.7993734E-05
  3.2000000E+03  6.3511898E-05
  3.4000000E+03  5.5636996E-05
  3.6000000E+03  4.8980754E-05
  3.8000000E+03  4.3318145E-05
  4.0000000E+03  3.8472386E-05
  4.2000000E+03  3.4302879E-05
  4.4000000E+03  3.0696845E-05
  4.6000000E+03  2.7563309E-05
  4.8000000E+03  2.4828464E-05
  5.0000000E+03  2.2431856E-05
  5.2500000E+03  1.9836555E-05
  5.5000000E+03  1.7613128E-05
  5.7500000E+03  1.5698327E-05
  6.0000000E+03  1.4041324E-05
  6.5000000E+03  1.1343536E-05
  6.7500000E+03  1.0241515E-05
  7.0000000E+03  9.2720574E-06
  7.2500000E+03  8.4162092E-06
  7.5000000E+03  7.6581402E-06
  7.7500000E+03  6.9845665E-06
  8.0000000E+03  6.3842877E-06
  8.2500000E+03  5.8478153E-06
  8.5000000E+03  5.3670800E-06
  9.0000000E+03  4.5462472E-06
  9.5000000E+03  3.8775570E-06
  1.0000000E+04  3.3280816E-06
  1.0500000E+04  2.8729905E-06
  1.1000000E+04  2.4933344E-06
  1.1500000E+04  2.1744937E-06
  1.2000000E+04  1.9050759E-06
  1.2500000E+04  1.6761196E-06
  1.3000000E+04  1.4805157E-06
  1.3500000E+04  1.3125793E-06
  1.4000000E+04  1.1677306E-06
  1.4500000E+04  1.0422542E-06
  1.5000000E+04  9.3311718E-07
  1.5500000E+04  8.3782824E-07
  1.6000000E+04  7.5432962E-07
  1.6500000E+04  6.8091240E-07
  1.7000000E+04  6.1615058E-07
  1.7500000E+04  5.5884865E-07
  1.8000000E+04  5.0799966E-07
  1.8500000E+04  4.6275187E-07
  1.9000000E+04  4.2238214E-07
  2.0000000E+04  3.5390049E-07
  2.1000000E+04  2.9860847E-07
  2.2000000E+04  2.5358105E-07
  2.3000000E+04  2.1662304E-07
  2.4000000E+04  1.8606787E-07
  2.5000000E+04  1.6063665E-07
  2.6000000E+04  1.3933857E-07
  2.7000000E+04  1.2139886E-07
  2.8000000E+04  1.0620655E-07
  2.9000000E+04  9.3276102E-08
  3.0000000E+04  8.2218850E-08
  3.1000000E+04  7.2721493E-08
  3.2000000E+04  6.4529892E-08
  3.3000000E+04  5.7436671E-08
  3.4000000E+04  5.1271663E-08
  3.5000000E+04  4.5894493E-08
  3.6000000E+04  4.1188768E-08
  3.7000000E+04  3.7057536E-08
  3.8000000E+04  3.3419681E-08
  3.9000000E+04  3.0207049E-08
  4.0000000E+04  2.7362133E-08
  4.1000000E+04  2.4836223E-08
  4.2000000E+04  2.2587920E-08
  4.3000000E+04  2.0581909E-08
  4.4000000E+04  1.8787966E-08
  4.6000000E+04  1.5736062E-08
  4.8000000E+04  1.3264518E-08
  5.0000000E+04  1.1247582E-08
  5.1250000E+04  1.0174489E-08
  5.2500000E+04  9.2226901E-09
  5.3750000E+04  8.3763714E-09
  5.5000000E+04  7.6220495E-09
  5.7500000E+04  6.3448954E-09
  5.8750000E+04  5.8036424E-09
  6.0000000E+04  5.3170724E-09
  6.2500000E+04  4.4833320E-09
  6.5000000E+04  3.8020601E-09
  6.7500000E+04  3.2415828E-09
  7.0000000E+04  2.7775560E-09
  7.2500000E+04  2.3911072E-09
  7.5000000E+04  2.0674835E-09
  7.7500000E+04  1.7950611E-09
  8.0000000E+04  1.5646167E-09
  8.2500000E+04  1.3687825E-09
  8.5000000E+04  1.2016353E-09
  8.7500000E+04  1.0583845E-09
  9.0000000E+04  9.3513373E-10
  9.2500000E+04  8.2869702E-10
  9.5000000E+04  7.3645634E-10
  9.7500000E+04  6.5624997E-10
  1.0000000E+05  5.8628469E-10
  1.0250000E+05  5.2506654E-10
  1.0500000E+05  4.7134574E-10
  1.0750000E+05  4.2407272E-10
  1.1000000E+05  3.8236266E-10
  1.1250000E+05  3.4546698E-10
  1.1500000E+05  3.1275016E-10
  1.1750000E+05  2.8367078E-10
  1.2000000E+05  2.5776614E-10
  1.2250000E+05  2.3463961E-10
  1.2500000E+05  2.1395019E-10
  1.3000000E+05  1.7874666E-10
  1.3500000E+05  1.5024678E-10
  1.4000000E+05  1.2701002E-10
  1.4500000E+05  1.0793882E-10
  1.5000000E+05  9.2189380E-11
  1.5500000E+05  7.9107445E-11
  1.6000000E+05  6.8181740E-11
  1.6500000E+05  5.9009781E-11
  1.7000000E+05  5.1272584E-11
  1.7500000E+05  4.4715686E-11
  1.8000000E+05  3.9134818E-11
  1.8500000E+05  3.4365056E-11
  1.9000000E+05  3.0272527E-11
  1.9500000E+05  2.6747985E-11
  2.0000000E+05  2.3701833E-11
  2.0500000E+05  2.1060237E-11
  2.1000000E+05  1.8762080E-11
  2.1500000E+05  1.6756557E-11
  2.2000000E+05  1.5001253E-11
  2.2500000E+05  1.3460625E-11
  2.3000000E+05  1.2104770E-11
  2.3500000E+05  1.0908441E-11
  2.4000000E+05  9.8502498E-12
  2.4500000E+05  8.9120166E-12
  2.5000000E+05  8.0782367E-12
  2.5500000E+05  7.3356476E-12
  2.6000000E+05  6.6728723E-12
  2.6500000E+05  6.0801234E-12
  2.7000000E+05  5.5489576E-12
  2.8000000E+05  4.6431358E-12
  2.9000000E+05  3.9077985E-12
  3.0000000E+05  3.3068222E-12
  3.1000000E+05  2.8125482E-12
  3.2000000E+05  2.4036155E-12
  3.3000000E+05  2.0633969E-12
  3.4000000E+05  1.7788563E-12
  3.5000000E+05  1.5397009E-12
  3.6000000E+05  1.3377498E-12
  3.7000000E+05  1.1664591E-12
  3.8000000E+05  1.0205641E-12
  3.9000000E+05  8.9580418E-13
  4.0000000E+05  7.8871326E-13
  4.1000000E+05  6.9645700E-13
  4.2000000E+05  6.1670718E-13
  4.3000000E+05  5.4754247E-13
  4.4000000E+05  4.8737032E-13
  4.5000000E+05  4.3486514E-13
  4.6000000E+05  3.8891911E-13
  4.7000000E+05  3.4860284E-13
  4.8000000E+05  3.1313380E-13
  5.0000000E+05  2.5419293E-13
  5.1250000E+05  2.2399900E-13
  5.2500000E+05  1.9794872E-13
  5.3750000E+05  1.7539895E-13
  5.5000000E+05  1.5581761E-13
  5.6250000E+05  1.3876260E-13
  5.7500000E+05  1.2386510E-13
  5.8750000E+05  1.1081622E-13
  6.0000000E+05  9.9356310E-14
  6.1250000E+05  8.9266324E-14
  6.2500000E+05  8.0360823E-14
  6.3750000E+05  7.2482291E-14
  6.5000000E+05  6.5496556E-14
  6.6250000E+05  5.9288992E-14
  6.7500000E+05  5.3761383E-14
  7.0000000E+05  4.4420184E-14
  7.2500000E+05  3.6928010E-14
  7.5000000E+05  3.0876405E-14
  7.7500000E+05  2.5956036E-14
  8.0000000E+05  2.1930113E-14
  8.2500000E+05  1.8615892E-14
  8.5000000E+05  1.5871962E-14
  8.7500000E+05  1.3588147E-14
  9.0000000E+05  1.1678875E-14
  9.2500000E+05  1.0076619E-14
  9.5000000E+05  8.7269669E-15
  
  
#  90  21  O5  EION =  9.100000000E+01 eV   297
#  S(0) = 9.598753E+00
  4.5500000E-01  0.0000000E+00
  4.5500000E+01  0.0000000E+00
  4.5500000E+01  1.3553101E-01
  9.1000000E+01  1.3553101E-01
  9.1000000E+01  1.9417457E-02
  9.1002721E+01  1.9417457E-02
  9.1202585E+01  2.0684048E-02
  9.1402449E+01  2.1931765E-02
  9.1602313E+01  2.3160049E-02
  9.1802177E+01  2.4368483E-02
  9.2201905E+01  2.6724380E-02
  9.2601633E+01  2.8996547E-02
  9.3401088E+01  3.3274418E-02
  9.4200544E+01  3.7162150E-02
  9.5000000E+01  4.0608847E-02
  9.6250000E+01  4.4995001E-02
  9.6875000E+01  4.6692118E-02
  9.7500000E+01  4.8049222E-02
  9.8125000E+01  4.9070809E-02
  9.8750000E+01  4.9770434E-02
  1.0000000E+02  5.0294676E-02
  1.0125000E+02  4.9851168E-02
  1.0250000E+02  4.8700839E-02
  1.0375000E+02  4.7086595E-02
  1.0500000E+02  4.5206357E-02
  1.0625000E+02  4.3206043E-02
  1.0750000E+02  4.1184887E-02
  1.0875000E+02  3.9205131E-02
  1.1000000E+02  3.7302010E-02
  1.1250000E+02  3.3783341E-02
  1.1500000E+02  3.0653717E-02
  1.1750000E+02  2.7868011E-02
  1.2000000E+02  2.5368814E-02
  1.2250000E+02  2.3107611E-02
  1.2500000E+02  2.1049616E-02
  1.3000000E+02  1.7457728E-02
  1.3500000E+02  1.4481958E-02
  1.4000000E+02  1.2046665E-02
  1.4500000E+02  1.0072959E-02
  1.5000000E+02  8.4784579E-03
  1.5500000E+02  7.1867582E-03
  1.6000000E+02  6.1341293E-03
  1.6500000E+02  5.2706519E-03
  1.7000000E+02  4.5584360E-03
  1.7500000E+02  3.9689076E-03
  1.8000000E+02  3.4799641E-03
  1.8500000E+02  3.0742639E-03
  1.9000000E+02  2.7377233E-03
  1.9500000E+02  2.4587256E-03
  2.0000000E+02  2.2277600E-03
  2.0500000E+02  2.0367955E-03
  2.1000000E+02  1.8792122E-03
  2.1500000E+02  1.7495676E-03
  2.2000000E+02  1.6431923E-03
  2.2500000E+02  1.5561508E-03
  2.3000000E+02  1.4853350E-03
  2.3500000E+02  1.4280032E-03
  2.4000000E+02  1.3817695E-03
  2.4500000E+02  1.3447812E-03
  2.5000000E+02  1.3155234E-03
  2.6000000E+02  1.2751089E-03
  2.7000000E+02  1.2526180E-03
  2.8000000E+02  1.2425573E-03
  2.9000000E+02  1.2409900E-03
  3.0000000E+02  1.2449014E-03
  3.1000000E+02  1.2519244E-03
  3.2000000E+02  1.2604007E-03
  3.4000000E+02  1.2778526E-03
  3.6000000E+02  1.2924255E-03
  3.8000000E+02  1.3024412E-03
  4.0000000E+02  1.3069424E-03
  4.2000000E+02  1.3057587E-03
  4.4000000E+02  1.2996642E-03
  4.6000000E+02  1.2893786E-03
  4.8000000E+02  1.2754415E-03
  5.0000000E+02  1.2584155E-03
  5.2500000E+02  1.2337476E-03
  5.5000000E+02  1.2062745E-03
  5.7500000E+02  1.1767997E-03
  6.0000000E+02  1.1459703E-03
  6.5000000E+02  1.0823114E-03
  6.7500000E+02  1.0502429E-03
  7.0000000E+02  1.0183747E-03
  7.2500000E+02  9.8690473E-04
  7.5000000E+02  9.5600221E-04
  8.0000000E+02  8.9637447E-04
  8.5000000E+02  8.4001995E-04
  9.0000000E+02  7.8708834E-04
  9.5000000E+02  7.3767711E-04
  1.0000000E+03  6.9175915E-04
  1.0500000E+03  6.4915966E-04
  1.1000000E+03  6.0966552E-04
  1.1500000E+03  5.7306586E-04
  1.2000000E+03  5.3915210E-04
  1.2500000E+03  5.0772240E-04
  1.3000000E+03  4.7858484E-04
  1.3500000E+03  4.5155742E-04
  1.4000000E+03  4.2646766E-04
  1.4500000E+03  4.0315578E-04
  1.5000000E+03  3.8147518E-04
  1.6000000E+03  3.4248121E-04
  1.7000000E+03  3.0854597E-04
  1.8000000E+03  2.7889045E-04
  1.9000000E+03  2.5286965E-04
  2.0000000E+03  2.2994808E-04
  2.1000000E+03  2.0968047E-04
  2.2000000E+03  1.9169492E-04
  2.3000000E+03  1.7567984E-04
  2.4000000E+03  1.6137308E-04
  2.5000000E+03  1.4855310E-04
  2.6000000E+03  1.3703201E-04
  2.7000000E+03  1.2664968E-04
  2.8000000E+03  1.1726916E-04
  2.9000000E+03  1.0877283E-04
  3.0000000E+03  1.0105925E-04
  3.1000000E+03  9.4040674E-05
  3.2000000E+03  8.7640915E-05
  3.4000000E+03  7.6440838E-05
  3.6000000E+03  6.7021660E-05
  3.8000000E+03  5.9045992E-05
  4.0000000E+03  5.2250582E-05
  4.2000000E+03  4.6427388E-05
  4.4000000E+03  4.1410520E-05
  4.6000000E+03  3.7066868E-05
  4.8000000E+03  3.3288953E-05
  5.0000000E+03  2.9989132E-05
  5.2500000E+03  2.6428195E-05
  5.5000000E+03  2.3388781E-05
  5.7500000E+03  2.0780457E-05
  6.0000000E+03  1.8530860E-05
  6.5000000E+03  1.4885187E-05
  6.7500000E+03  1.3402773E-05
  7.0000000E+03  1.2102367E-05
  7.2500000E+03  1.0957480E-05
  7.5000000E+03  9.9460609E-06
  7.7500000E+03  9.0496603E-06
  8.0000000E+03  8.2527677E-06
  8.2500000E+03  7.5422795E-06
  8.5000000E+03  6.9070823E-06
  9.0000000E+03  5.8260761E-06
  9.5000000E+03  4.9491918E-06
  1.0000000E+04  4.2315596E-06
  1.0500000E+04  3.6394932E-06
  1.1000000E+04  3.1473917E-06
  1.1500000E+04  2.7355814E-06
  1.2000000E+04  2.3887884E-06
  1.2500000E+04  2.0950414E-06
  1.3000000E+04  1.8448766E-06
  1.3500000E+04  1.6307514E-06
  1.4000000E+04  1.4466083E-06
  1.4500000E+04  1.2875484E-06
  1.5000000E+04  1.1495840E-06
  1.5500000E+04  1.0294492E-06
  1.6000000E+04  9.2445397E-07
  1.6500000E+04  8.3237030E-07
  1.7000000E+04  7.5134388E-07
  1.7500000E+04  6.7982405E-07
  1.8000000E+04  6.1650788E-07
  1.8500000E+04  5.6029595E-07
  1.9000000E+04  5.1025699E-07
  2.0000000E+04  4.2564611E-07
  2.1000000E+04  3.5762013E-07
  2.2000000E+04  3.0244799E-07
  2.3000000E+04  2.5734089E-07
  2.4000000E+04  2.2018978E-07
  2.5000000E+04  1.8938223E-07
  2.6000000E+04  1.6367344E-07
  2.7000000E+04  1.4209346E-07
  2.8000000E+04  1.2387988E-07
  2.9000000E+04  1.0842882E-07
  3.0000000E+04  9.5258372E-08
  3.1000000E+04  8.3981277E-08
  3.2000000E+04  7.4284321E-08
  3.3000000E+04  6.5912661E-08
  3.4000000E+04  5.8657773E-08
  3.5000000E+04  5.2348119E-08
  3.6000000E+04  4.6841848E-08
  3.7000000E+04  4.2021110E-08
  3.8000000E+04  3.7787567E-08
  3.9000000E+04  3.4058801E-08
  4.0000000E+04  3.0765442E-08
  4.1000000E+04  2.7848877E-08
  4.2000000E+04  2.5259405E-08
  4.3000000E+04  2.2954734E-08
  4.4000000E+04  2.0898751E-08
  4.6000000E+04  1.7413423E-08
  4.8000000E+04  1.4604119E-08
  5.0000000E+04  1.2322034E-08
  5.1250000E+04  1.1112342E-08
  5.2500000E+04  1.0042336E-08
  5.3750000E+04  9.0934917E-09
  5.5000000E+04  8.2500559E-09
  5.7500000E+04  6.8275633E-09
  5.8750000E+04  6.2271081E-09
  6.0000000E+04  5.6886997E-09
  6.2500000E+04  4.7695703E-09
  6.5000000E+04  4.0222622E-09
  6.7500000E+04  3.4104648E-09
  7.0000000E+04  2.9063888E-09
  7.2500000E+04  2.4885789E-09
  7.5000000E+04  2.1403305E-09
  7.7500000E+04  1.8485349E-09
  8.0000000E+04  1.6028304E-09
  8.2500000E+04  1.3949711E-09
  8.5000000E+04  1.2183530E-09
  8.7500000E+04  1.0676551E-09
  9.0000000E+04  9.3856493E-10
  9.2500000E+04  8.2756910E-10
  9.5000000E+04  7.3179100E-10
  9.7500000E+04  6.4886391E-10
  1.0000000E+05  5.7683146E-10
  1.0250000E+05  5.1406929E-10
  1.0500000E+05  4.5922334E-10
  1.0750000E+05  4.1116028E-10
  1.1000000E+05  3.6892793E-10
  1.1250000E+05  3.3172338E-10
  1.1500000E+05  2.9886719E-10
  1.1750000E+05  2.6978245E-10
  1.2000000E+05  2.4397773E-10
  1.2250000E+05  2.2103311E-10
  1.2500000E+05  2.0058875E-10
  1.3000000E+05  1.6600676E-10
  1.3500000E+05  1.3823261E-10
  1.4000000E+05  1.1576672E-10
  1.4500000E+05  9.7473382E-11
  1.5000000E+05  8.2484705E-11
  1.5500000E+05  7.0131811E-11
  1.6000000E+05  5.9895092E-11
  1.6500000E+05  5.1367924E-11
  1.7000000E+05  4.4229973E-11
  1.7500000E+05  3.8227225E-11
  1.8000000E+05  3.3156942E-11
  1.8500000E+05  2.8856403E-11
  1.9000000E+05  2.5194312E-11
  1.9500000E+05  2.2064163E-11
  2.0000000E+05  1.9379108E-11
  2.0500000E+05  1.7067990E-11
  2.1000000E+05  1.5072259E-11
  2.1500000E+05  1.3343522E-11
  2.2000000E+05  1.1841619E-11
  2.2500000E+05  1.0533080E-11
  2.3000000E+05  9.3899126E-12
  2.3500000E+05  8.3886149E-12
  2.4000000E+05  7.5093905E-12
  2.4500000E+05  6.7355058E-12
  2.5000000E+05  6.0527713E-12
  2.5500000E+05  5.4491175E-12
  2.6000000E+05  4.9142472E-12
  2.6500000E+05  4.4393504E-12
  2.7000000E+05  4.0168684E-12
  2.8000000E+05  3.3040365E-12
  2.9000000E+05  2.7336879E-12
  3.0000000E+05  2.2742499E-12
  3.1000000E+05  1.9018062E-12
  3.2000000E+05  1.5980878E-12
  3.3000000E+05  1.3490280E-12
  3.4000000E+05  1.1437136E-12
  3.5000000E+05  9.7361804E-13
  3.6000000E+05  8.3203569E-13
  3.7000000E+05  7.1366016E-13
  3.8000000E+05  6.1426790E-13
  3.9000000E+05  5.3047835E-13
  4.0000000E+05  4.5957072E-13
  4.1000000E+05  3.9934448E-13
  4.2000000E+05  3.4801179E-13
  4.3000000E+05  3.0411341E-13
  4.4000000E+05  2.6645296E-13
  4.5000000E+05  2.3404529E-13
  4.6000000E+05  2.0607607E-13
  4.7000000E+05  1.8186975E-13
  4.8000000E+05  1.6086375E-13
  5.0000000E+05  1.2664812E-13
  5.1250000E+05  1.0950816E-13
  5.2500000E+05  9.4967285E-14
  5.3750000E+05  8.2589435E-14
  5.5000000E+05  7.2018638E-14
  5.6250000E+05  6.2962981E-14
  5.7500000E+05  5.5182141E-14
  5.8750000E+05  4.8477545E-14
  6.0000000E+05  4.2684496E-14
  6.1250000E+05  3.7665900E-14
  6.2500000E+05  3.3307349E-14
  6.3750000E+05  2.9513090E-14
  6.5000000E+05  2.6202536E-14
  6.6250000E+05  2.3307656E-14
  6.7500000E+05  2.0770854E-14
  6.8750000E+05  1.8543242E-14
  7.0000000E+05  1.6583077E-14
  7.1250000E+05  1.4854603E-14
  7.2500000E+05  1.3327330E-14
  7.3750000E+05  1.1975207E-14
  7.5000000E+05  1.0775912E-14
  7.6250000E+05  9.7102643E-15
  7.7500000E+05  8.7617661E-15
  8.0000000E+05  7.1622513E-15
  8.2500000E+05  5.8863307E-15
  8.5000000E+05  4.8639483E-15
  
  
#  90  24  P1  EION =  5.000000000E+01 eV   246
#  S(0) = 2.321176E-01
  4.5002659E-01  0.0000000E+00
  4.5002659E+01  0.0000000E+00
  4.5002659E+01  2.8538393E-03
  5.0000000E+01  2.8538393E-03
  5.0002721E+01  2.8538393E-03
  5.0252449E+01  2.7938375E-03
  5.0502177E+01  2.7352617E-03
  5.0751905E+01  2.6781183E-03
  5.1001633E+01  2.6224086E-03
  5.1501088E+01  2.5152686E-03
  5.2000544E+01  2.4137594E-03
  5.2500000E+01  2.3177444E-03
  5.5000000E+01  1.9127663E-03
  5.7500000E+01  1.6126624E-03
  5.8750000E+01  1.4931757E-03
  6.0000000E+01  1.3900429E-03
  6.1250000E+01  1.3007417E-03
  6.2500000E+01  1.2231204E-03
  6.3750000E+01  1.1553584E-03
  6.5000000E+01  1.0959224E-03
  6.6250000E+01  1.0435251E-03
  6.7500000E+01  9.9708650E-04
  6.8750000E+01  9.5570364E-04
  7.0000000E+01  9.1862094E-04
  7.2500000E+01  8.5493454E-04
  7.5000000E+01  8.0213209E-04
  7.7500000E+01  7.5750890E-04
  8.0000000E+01  7.1918752E-04
  8.2500000E+01  6.8585751E-04
  8.5000000E+01  6.5659360E-04
  8.7500000E+01  6.3071964E-04
  9.0000000E+01  6.0772721E-04
  9.2500000E+01  5.8721222E-04
  9.5000000E+01  5.6884364E-04
  1.0000000E+02  5.3743527E-04
  1.0500000E+02  5.1159925E-04
  1.1000000E+02  4.8983034E-04
  1.1500000E+02  4.7094978E-04
  1.2000000E+02  4.5407599E-04
  1.2500000E+02  4.3860033E-04
  1.3000000E+02  4.2412579E-04
  1.3500000E+02  4.1043561E-04
  1.4000000E+02  3.9741381E-04
  1.4500000E+02  3.8502336E-04
  1.5000000E+02  3.7324894E-04
  1.6000000E+02  3.5149823E-04
  1.7000000E+02  3.3196254E-04
  1.8000000E+02  3.1428208E-04
  1.9000000E+02  2.9806499E-04
  2.0000000E+02  2.8303383E-04
  2.1000000E+02  2.6903269E-04
  2.2000000E+02  2.5601322E-04
  2.3000000E+02  2.4395100E-04
  2.4000000E+02  2.3279737E-04
  2.5000000E+02  2.2248831E-04
  2.6000000E+02  2.1292289E-04
  2.7000000E+02  2.0400026E-04
  2.8000000E+02  1.9564476E-04
  2.9000000E+02  1.8780024E-04
  3.0000000E+02  1.8042097E-04
  3.1000000E+02  1.7348246E-04
  3.2000000E+02  1.6696658E-04
  3.4000000E+02  1.5510244E-04
  3.6000000E+02  1.4457099E-04
  3.8000000E+02  1.3514410E-04
  4.0000000E+02  1.2664540E-04
  4.2000000E+02  1.1895800E-04
  4.4000000E+02  1.1200771E-04
  4.6000000E+02  1.0570811E-04
  4.8000000E+02  9.9959532E-05
  5.0000000E+02  9.4684495E-05
  5.2500000E+02  8.8684916E-05
  5.5000000E+02  8.3275424E-05
  5.7500000E+02  7.8378764E-05
  6.0000000E+02  7.3924296E-05
  6.5000000E+02  6.6132529E-05
  6.7500000E+02  6.2715357E-05
  7.0000000E+02  5.9570776E-05
  7.2500000E+02  5.6668207E-05
  7.5000000E+02  5.3981602E-05
  8.0000000E+02  4.9174700E-05
  8.5000000E+02  4.5012254E-05
  9.0000000E+02  4.1379994E-05
  9.5000000E+02  3.8186079E-05
  1.0000000E+03  3.5362150E-05
  1.0500000E+03  3.2853957E-05
  1.1000000E+03  3.0615399E-05
  1.1500000E+03  2.8607917E-05
  1.2000000E+03  2.6799892E-05
  1.2500000E+03  2.5165224E-05
  1.3000000E+03  2.3682022E-05
  1.3500000E+03  2.2331845E-05
  1.4000000E+03  2.1099032E-05
  1.4500000E+03  1.9970175E-05
  1.5000000E+03  1.8933708E-05
  1.6000000E+03  1.7099271E-05
  1.7000000E+03  1.5530440E-05
  1.8000000E+03  1.4177351E-05
  1.9000000E+03  1.3001370E-05
  2.0000000E+03  1.1972161E-05
  2.1000000E+03  1.1065702E-05
  2.2000000E+03  1.0262757E-05
  2.3000000E+03  9.5477678E-06
  2.4000000E+03  8.9079963E-06
  2.5000000E+03  8.3329599E-06
  2.6000000E+03  7.8139728E-06
  2.7000000E+03  7.3437832E-06
  2.8000000E+03  6.9162968E-06
  2.9000000E+03  6.5263548E-06
  3.0000000E+03  6.1695626E-06
  3.1000000E+03  5.8421622E-06
  3.2000000E+03  5.5409242E-06
  3.4000000E+03  5.0061511E-06
  3.6000000E+03  4.5470286E-06
  3.8000000E+03  4.1496377E-06
  4.0000000E+03  3.8031743E-06
  4.2000000E+03  3.4991166E-06
  4.4000000E+03  3.2306685E-06
  4.6000000E+03  2.9923736E-06
  4.8000000E+03  2.7798158E-06
  5.0000000E+03  2.5893692E-06
  5.2500000E+03  2.3778672E-06
  5.5000000E+03  2.1914310E-06
  5.7500000E+03  2.0261948E-06
  6.0000000E+03  1.8790336E-06
  6.5000000E+03  1.6291235E-06
  6.7500000E+03  1.5224775E-06
  7.0000000E+03  1.4259601E-06
  7.2500000E+03  1.3383189E-06
  7.5000000E+03  1.2584923E-06
  8.0000000E+03  1.1187847E-06
  8.5000000E+03  1.0009973E-06
  9.0000000E+03  9.0075303E-07
  9.5000000E+03  8.1472172E-07
  1.0000000E+04  7.4033121E-07
  1.0500000E+04  6.7556568E-07
  1.1000000E+04  6.1882777E-07
  1.1500000E+04  5.6883997E-07
  1.2000000E+04  5.2457034E-07
  1.2500000E+04  4.8517779E-07
  1.3000000E+04  4.4997119E-07
  1.3500000E+04  4.1837820E-07
  1.4000000E+04  3.8992137E-07
  1.4500000E+04  3.6419970E-07
  1.5000000E+04  3.4087439E-07
  1.5500000E+04  3.1965767E-07
  1.6000000E+04  3.0030388E-07
  1.6500000E+04  2.8260227E-07
  1.7000000E+04  2.6637114E-07
  1.8000000E+04  2.3771108E-07
  1.9000000E+04  2.1329141E-07
  2.0000000E+04  1.9232036E-07
  2.1000000E+04  1.7418277E-07
  2.2000000E+04  1.5839475E-07
  2.3000000E+04  1.4457107E-07
  2.4000000E+04  1.3240193E-07
  2.5000000E+04  1.2163620E-07
  2.6000000E+04  1.1206857E-07
  2.7000000E+04  1.0352988E-07
  2.8000000E+04  9.5879727E-08
  2.9000000E+04  8.9000877E-08
  3.0000000E+04  8.2794756E-08
  3.1000000E+04  7.7177979E-08
  3.2000000E+04  7.2079610E-08
  3.3000000E+04  6.7439007E-08
  3.4000000E+04  6.3204085E-08
  3.5000000E+04  5.9329916E-08
  3.6000000E+04  5.5777625E-08
  3.8000000E+04  4.9507762E-08
  4.0000000E+04  4.4171722E-08
  4.2000000E+04  3.9597182E-08
  4.4000000E+04  3.5649354E-08
  4.6000000E+04  3.2221781E-08
  4.8000000E+04  2.9229503E-08
  5.0000000E+04  2.6604001E-08
  5.2500000E+04  2.3753943E-08
  5.5000000E+04  2.1303176E-08
  5.7500000E+04  1.9182795E-08
  5.8750000E+04  1.8228894E-08
  6.0000000E+04  1.7337912E-08
  6.2500000E+04  1.5724415E-08
  6.5000000E+04  1.4306568E-08
  6.7500000E+04  1.3055175E-08
  7.0000000E+04  1.1946188E-08
  7.2500000E+04  1.0959657E-08
  7.5000000E+04  1.0078936E-08
  7.7500000E+04  9.2900539E-09
  8.0000000E+04  8.5812345E-09
  8.2500000E+04  7.9424987E-09
  8.5000000E+04  7.3653388E-09
  8.7500000E+04  6.8424674E-09
  9.0000000E+04  6.3676168E-09
  9.2500000E+04  5.9353746E-09
  9.5000000E+04  5.5410497E-09
  1.0000000E+05  4.8503496E-09
  1.0500000E+05  4.2686699E-09
  1.1000000E+05  3.7753197E-09
  1.1500000E+05  3.3541611E-09
  1.2000000E+05  2.9924768E-09
  1.2500000E+05  2.6801531E-09
  1.3000000E+05  2.4090819E-09
  1.3500000E+05  2.1727062E-09
  1.4000000E+05  1.9656803E-09
  1.4500000E+05  1.7836151E-09
  1.5000000E+05  1.6228850E-09
  1.5500000E+05  1.4804772E-09
  1.6000000E+05  1.3538762E-09
  1.6500000E+05  1.2409699E-09
  1.7000000E+05  1.1399750E-09
  1.7500000E+05  1.0493782E-09
  1.8000000E+05  9.6789071E-10
  1.8500000E+05  8.9440992E-10
  1.9000000E+05  8.2798854E-10
  1.9500000E+05  7.6780975E-10
  2.0000000E+05  7.1316643E-10
  2.0500000E+05  6.6344444E-10
  2.1000000E+05  6.1810912E-10
  2.2000000E+05  5.3878896E-10
  2.3000000E+05  4.7212069E-10
  2.4000000E+05  4.1571446E-10
  2.5000000E+05  3.6769801E-10
  2.6000000E+05  3.2659038E-10
  2.7000000E+05  2.9121071E-10
  2.8000000E+05  2.6061023E-10
  2.9000000E+05  2.3402093E-10
  3.0000000E+05  2.1081690E-10
  3.1000000E+05  1.9048483E-10
  3.2000000E+05  1.7260146E-10
  3.3000000E+05  1.5681567E-10
  3.4000000E+05  1.4283444E-10
  3.5000000E+05  1.3041189E-10
  3.6000000E+05  1.1934048E-10
  3.7000000E+05  1.0944448E-10
  3.8000000E+05  1.0057462E-10
  3.9000000E+05  9.2603638E-11
  4.0000000E+05  8.5422847E-11
  4.1000000E+05  7.8938965E-11
  4.2000000E+05  7.3071418E-11
  4.3000000E+05  6.7750379E-11
  4.4000000E+05  6.2915037E-11
  4.6000000E+05  5.4493702E-11
  4.8000000E+05  4.7454689E-11
  5.0000000E+05  4.1529160E-11
  5.1250000E+05  3.8299651E-11
  5.2500000E+05  3.5385576E-11
  5.3750000E+05  3.2751749E-11
  
  
#  90  25  P2  EION =  3.300000000E+01 eV   265
#  S(0) = 2.769826E+00
  8.7856608E-02  0.0000000E+00
  8.7856608E+00  0.0000000E+00
  8.7856608E+00  6.6219022E-02
  3.3000000E+01  6.6219022E-02
  3.3002721E+01  6.6219022E-02
  3.3202177E+01  6.5312123E-02
  3.3401633E+01  6.4387246E-02
  3.3601088E+01  6.3452845E-02
  3.3800544E+01  6.2515347E-02
  3.4000000E+01  6.1579629E-02
  3.4500000E+01  5.9263854E-02
  3.5000000E+01  5.7016496E-02
  3.5500000E+01  5.4853948E-02
  3.6000000E+01  5.2781902E-02
  3.7000000E+01  4.8906823E-02
  3.8000000E+01  4.5366301E-02
  3.9000000E+01  4.2124475E-02
  4.0000000E+01  3.9147708E-02
  4.1000000E+01  3.6407653E-02
  4.2000000E+01  3.3881134E-02
  4.4000000E+01  2.9395830E-02
  4.6000000E+01  2.5571838E-02
  4.8000000E+01  2.2315379E-02
  5.0000000E+01  1.9546117E-02
  5.2500000E+01  1.6661452E-02
  5.5000000E+01  1.4304216E-02
  5.7500000E+01  1.2370700E-02
  6.0000000E+01  1.0775607E-02
  6.2500000E+01  9.4503549E-03
  6.5000000E+01  8.3406182E-03
  6.6250000E+01  7.8528515E-03
  6.7500000E+01  7.4037549E-03
  7.0000000E+01  6.6064741E-03
  7.2500000E+01  5.9227309E-03
  7.5000000E+01  5.3321745E-03
  7.7500000E+01  4.8187760E-03
  8.0000000E+01  4.3698760E-03
  8.2500000E+01  3.9753495E-03
  8.5000000E+01  3.6270507E-03
  8.7500000E+01  3.3183502E-03
  9.0000000E+01  3.0437629E-03
  9.2500000E+01  2.7987573E-03
  9.5000000E+01  2.5795026E-03
  9.7500000E+01  2.3827531E-03
  1.0000000E+02  2.2057471E-03
  1.0250000E+02  2.0461082E-03
  1.0500000E+02  1.9017870E-03
  1.0750000E+02  1.7710120E-03
  1.1000000E+02  1.6522460E-03
  1.1250000E+02  1.5441528E-03
  1.1500000E+02  1.4455683E-03
  1.2000000E+02  1.2729810E-03
  1.2500000E+02  1.1277648E-03
  1.3000000E+02  1.0047325E-03
  1.3500000E+02  8.9982354E-04
  1.4000000E+02  8.0984004E-04
  1.4500000E+02  7.3222812E-04
  1.5000000E+02  6.6492655E-04
  1.5500000E+02  6.0626632E-04
  1.6000000E+02  5.5488888E-04
  1.6500000E+02  5.0967825E-04
  1.7000000E+02  4.6971757E-04
  1.7500000E+02  4.3425399E-04
  1.8000000E+02  4.0267101E-04
  1.8500000E+02  3.7445126E-04
  1.9000000E+02  3.4915819E-04
  1.9500000E+02  3.2642823E-04
  2.0000000E+02  3.0595224E-04
  2.0500000E+02  2.8746333E-04
  2.1000000E+02  2.7072890E-04
  2.2000000E+02  2.4172556E-04
  2.3000000E+02  2.1760205E-04
  2.4000000E+02  1.9733378E-04
  2.5000000E+02  1.8013024E-04
  2.6000000E+02  1.6539924E-04
  2.7000000E+02  1.5270173E-04
  2.8000000E+02  1.4169324E-04
  2.9000000E+02  1.3209693E-04
  3.0000000E+02  1.2368869E-04
  3.1000000E+02  1.1628621E-04
  3.2000000E+02  1.0973240E-04
  3.3000000E+02  1.0389226E-04
  3.4000000E+02  9.8656659E-05
  3.5000000E+02  9.3938478E-05
  3.6000000E+02  8.9669563E-05
  3.8000000E+02  8.2261632E-05
  4.0000000E+02  7.6072411E-05
  4.2000000E+02  7.0834258E-05
  4.4000000E+02  6.6345956E-05
  4.6000000E+02  6.2448855E-05
  4.8000000E+02  5.9024477E-05
  5.0000000E+02  5.5989430E-05
  5.2500000E+02  5.2648846E-05
  5.5000000E+02  4.9720298E-05
  5.7500000E+02  4.7123345E-05
  6.0000000E+02  4.4797384E-05
  6.5000000E+02  4.0794104E-05
  6.7500000E+02  3.9055018E-05
  7.0000000E+02  3.7458121E-05
  7.2500000E+02  3.5984151E-05
  7.5000000E+02  3.4617668E-05
  8.0000000E+02  3.2159837E-05
  8.5000000E+02  3.0006660E-05
  9.0000000E+02  2.8100210E-05
  9.5000000E+02  2.6397510E-05
  1.0000000E+03  2.4867054E-05
  1.0500000E+03  2.3483702E-05
  1.1000000E+03  2.2226483E-05
  1.1500000E+03  2.1078288E-05
  1.2000000E+03  2.0025542E-05
  1.2500000E+03  1.9057130E-05
  1.3000000E+03  1.8163602E-05
  1.3500000E+03  1.7336866E-05
  1.4000000E+03  1.6569956E-05
  1.4500000E+03  1.5856832E-05
  1.5000000E+03  1.5192235E-05
  1.6000000E+03  1.3990788E-05
  1.7000000E+03  1.2935148E-05
  1.8000000E+03  1.2001536E-05
  1.9000000E+03  1.1170862E-05
  2.0000000E+03  1.0427660E-05
  2.1000000E+03  9.7594372E-06
  2.2000000E+03  9.1560054E-06
  2.3000000E+03  8.6088876E-06
  2.4000000E+03  8.1109325E-06
  2.5000000E+03  7.6561243E-06
  2.6000000E+03  7.2393903E-06
  2.7000000E+03  6.8564240E-06
  2.8000000E+03  6.5035330E-06
  2.9000000E+03  6.1775277E-06
  3.0000000E+03  5.8756397E-06
  3.1000000E+03  5.5954603E-06
  3.2000000E+03  5.3348842E-06
  3.4000000E+03  4.8653679E-06
  3.6000000E+03  4.4547649E-06
  3.8000000E+03  4.0934214E-06
  4.0000000E+03  3.7736456E-06
  4.2000000E+03  3.4891950E-06
  4.4000000E+03  3.2349654E-06
  4.6000000E+03  3.0067728E-06
  4.8000000E+03  2.8011625E-06
  5.0000000E+03  2.6152425E-06
  5.2500000E+03  2.4068478E-06
  5.5000000E+03  2.2214545E-06
  5.7500000E+03  2.0558038E-06
  6.0000000E+03  1.9072064E-06
  6.5000000E+03  1.6525550E-06
  6.7500000E+03  1.5430202E-06
  7.0000000E+03  1.4434583E-06
  7.2500000E+03  1.3527110E-06
  7.5000000E+03  1.2697832E-06
  8.0000000E+03  1.1240657E-06
  8.5000000E+03  1.0007032E-06
  9.0000000E+03  8.9542331E-07
  9.5000000E+03  8.0492201E-07
  1.0000000E+04  7.2661243E-07
  1.0500000E+04  6.5844561E-07
  1.1000000E+04  5.9878223E-07
  1.1500000E+04  5.4629891E-07
  1.2000000E+04  4.9991798E-07
  1.2500000E+04  4.5875477E-07
  1.3000000E+04  4.2207790E-07
  1.3500000E+04  3.8927842E-07
  1.4000000E+04  3.5984603E-07
  1.4500000E+04  3.3335056E-07
  1.5000000E+04  3.0942747E-07
  1.5500000E+04  2.8776616E-07
  1.6000000E+04  2.6810091E-07
  1.6500000E+04  2.5020331E-07
  1.7000000E+04  2.3387616E-07
  1.8000000E+04  2.0527127E-07
  1.9000000E+04  1.8116471E-07
  2.0000000E+04  1.6069623E-07
  2.1000000E+04  1.4319789E-07
  2.2000000E+04  1.2814524E-07
  2.3000000E+04  1.1512227E-07
  2.4000000E+04  1.0379591E-07
  2.5000000E+04  9.3897132E-08
  2.6000000E+04  8.5206985E-08
  2.7000000E+04  7.7545906E-08
  2.8000000E+04  7.0765640E-08
  2.9000000E+04  6.4743067E-08
  3.0000000E+04  5.9375284E-08
  3.1000000E+04  5.4575777E-08
  3.2000000E+04  5.0271455E-08
  3.3000000E+04  4.6400270E-08
  3.4000000E+04  4.2909289E-08
  3.5000000E+04  3.9753169E-08
  3.6000000E+04  3.6892910E-08
  3.7000000E+04  3.4294842E-08
  3.8000000E+04  3.1929789E-08
  3.9000000E+04  2.9772384E-08
  4.0000000E+04  2.7800500E-08
  4.2000000E+04  2.4338217E-08
  4.4000000E+04  2.1414555E-08
  4.6000000E+04  1.8929603E-08
  4.8000000E+04  1.6804821E-08
  5.0000000E+04  1.4977907E-08
  5.2500000E+04  1.3038146E-08
  5.5000000E+04  1.1409852E-08
  5.7500000E+04  1.0033697E-08
  5.8750000E+04  9.4252761E-09
  6.0000000E+04  8.8633390E-09
  6.2500000E+04  7.8622364E-09
  6.5000000E+04  7.0013223E-09
  6.7500000E+04  6.2572814E-09
  7.0000000E+04  5.6112653E-09
  7.2500000E+04  5.0479319E-09
  7.5000000E+04  4.5547091E-09
  7.7500000E+04  4.1212280E-09
  8.0000000E+04  3.7388895E-09
  8.2500000E+04  3.4005243E-09
  8.5000000E+04  3.1001220E-09
  8.7500000E+04  2.8326200E-09
  9.0000000E+04  2.5937346E-09
  9.2500000E+04  2.3798259E-09
  9.5000000E+04  2.1877886E-09
  9.7500000E+04  2.0149630E-09
  1.0000000E+05  1.8590633E-09
  1.0250000E+05  1.7181180E-09
  1.0500000E+05  1.5904211E-09
  1.0750000E+05  1.4744912E-09
  1.1000000E+05  1.3690384E-09
  1.1250000E+05  1.2729360E-09
  1.1500000E+05  1.1851972E-09
  1.2000000E+05  1.0314491E-09
  1.2500000E+05  9.0202655E-10
  1.3000000E+05  7.9242124E-10
  1.3500000E+05  6.9907695E-10
  1.4000000E+05  6.1916463E-10
  1.4500000E+05  5.5041680E-10
  1.5000000E+05  4.9100279E-10
  1.5500000E+05  4.3943447E-10
  1.6000000E+05  3.9449466E-10
  1.6500000E+05  3.5518195E-10
  1.7000000E+05  3.2066784E-10
  1.7500000E+05  2.9026330E-10
  1.8000000E+05  2.6339259E-10
  1.8500000E+05  2.3957232E-10
  1.9000000E+05  2.1839476E-10
  1.9500000E+05  1.9951458E-10
  2.0000000E+05  1.8263813E-10
  2.0500000E+05  1.6751476E-10
  2.1000000E+05  1.5392975E-10
  2.1500000E+05  1.4169854E-10
  2.2000000E+05  1.3066197E-10
  2.2500000E+05  1.2068234E-10
  2.3000000E+05  1.1164019E-10
  2.3500000E+05  1.0343155E-10
  2.4000000E+05  9.5965681E-11
  2.4500000E+05  8.9163191E-11
  2.5000000E+05  8.2954420E-11
  2.6000000E+05  7.2080244E-11
  2.7000000E+05  6.2934558E-11
  2.8000000E+05  5.5197307E-11
  2.9000000E+05  4.8615948E-11
  3.0000000E+05  4.2989362E-11
  3.1000000E+05  3.8156047E-11
  3.2000000E+05  3.3985047E-11
  3.3000000E+05  3.0369622E-11
  3.4000000E+05  2.7222708E-11
  3.5000000E+05  2.4472990E-11
  3.6000000E+05  2.2062542E-11
  3.7000000E+05  1.9943361E-11
  3.8000000E+05  1.8074982E-11
  
  
#  90  26  P3  EION =  2.500000000E+01 eV   275
#  S(0) = 6.195803E+00
  1.2500000E-01  0.0000000E+00
  1.2500000E+01  0.0000000E+00
  1.2500000E+01  3.4441252E-01
  2.5000000E+01  3.4441252E-01
  2.5000000E+01  1.5005294E-01
  2.5002721E+01  1.5005294E-01
  2.5102449E+01  1.4796417E-01
  2.5202177E+01  1.4590489E-01
  2.5301905E+01  1.4387621E-01
  2.5401633E+01  1.4187896E-01
  2.5601088E+01  1.3798077E-01
  2.5800544E+01  1.3421248E-01
  2.6000000E+01  1.3057380E-01
  2.7000000E+01  1.1418588E-01
  2.8000000E+01  1.0050572E-01
  2.9000000E+01  8.8999116E-02
  3.0000000E+01  7.9223523E-02
  3.1000000E+01  7.0838670E-02
  3.2000000E+01  6.3586373E-02
  3.3000000E+01  5.7269556E-02
  3.4000000E+01  5.1735733E-02
  3.5000000E+01  4.6864971E-02
  3.6000000E+01  4.2561270E-02
  3.7000000E+01  3.8746439E-02
  3.8000000E+01  3.5355780E-02
  3.9000000E+01  3.2335084E-02
  4.0000000E+01  2.9638276E-02
  4.1000000E+01  2.7225883E-02
  4.2000000E+01  2.5063908E-02
  4.3000000E+01  2.3122737E-02
  4.4000000E+01  2.1376695E-02
  4.5000000E+01  1.9803245E-02
  4.6000000E+01  1.8382737E-02
  4.7000000E+01  1.7097915E-02
  4.8000000E+01  1.5933627E-02
  5.0000000E+01  1.3915163E-02
  5.1250000E+01  1.2832232E-02
  5.2500000E+01  1.1865282E-02
  5.3750000E+01  1.0999439E-02
  5.5000000E+01  1.0222005E-02
  5.7500000E+01  8.8902788E-03
  5.8750000E+01  8.3185730E-03
  6.0000000E+01  7.7999810E-03
  6.2500000E+01  6.8988459E-03
  6.5000000E+01  6.1475131E-03
  6.7500000E+01  5.5159914E-03
  7.0000000E+01  4.9811672E-03
  7.2500000E+01  4.5250195E-03
  7.5000000E+01  4.1333797E-03
  7.7500000E+01  3.7949562E-03
  8.0000000E+01  3.5007216E-03
  8.2500000E+01  3.2433955E-03
  8.5000000E+01  3.0170372E-03
  8.7500000E+01  2.8168410E-03
  9.0000000E+01  2.6388584E-03
  9.2500000E+01  2.4798378E-03
  9.5000000E+01  2.3371074E-03
  9.7500000E+01  2.2084643E-03
  1.0000000E+02  2.0920749E-03
  1.0250000E+02  1.9863970E-03
  1.0500000E+02  1.8901399E-03
  1.1000000E+02  1.7217167E-03
  1.1500000E+02  1.5798289E-03
  1.2000000E+02  1.4592317E-03
  1.2500000E+02  1.3559036E-03
  1.3000000E+02  1.2666158E-03
  1.3500000E+02  1.1888084E-03
  1.4000000E+02  1.1204324E-03
  1.4500000E+02  1.0598080E-03
  1.5000000E+02  1.0056193E-03
  1.5500000E+02  9.5683312E-04
  1.6000000E+02  9.1262663E-04
  1.6500000E+02  8.7233883E-04
  1.7000000E+02  8.3546496E-04
  1.8000000E+02  7.7040126E-04
  1.9000000E+02  7.1486876E-04
  2.0000000E+02  6.6698003E-04
  2.1000000E+02  6.2524753E-04
  2.2000000E+02  5.8846181E-04
  2.3000000E+02  5.5570888E-04
  2.4000000E+02  5.2629439E-04
  2.5000000E+02  4.9968469E-04
  2.6000000E+02  4.7548978E-04
  2.7000000E+02  4.5339967E-04
  2.8000000E+02  4.3315008E-04
  2.9000000E+02  4.1451082E-04
  3.0000000E+02  3.9728833E-04
  3.1000000E+02  3.8131922E-04
  3.2000000E+02  3.6646441E-04
  3.4000000E+02  3.3964050E-04
  3.6000000E+02  3.1607017E-04
  3.8000000E+02  2.9520105E-04
  4.0000000E+02  2.7659658E-04
  4.2000000E+02  2.5990788E-04
  4.4000000E+02  2.4485545E-04
  4.6000000E+02  2.3121254E-04
  4.8000000E+02  2.1879090E-04
  5.0000000E+02  2.0743099E-04
  5.2500000E+02  1.9452507E-04
  5.5000000E+02  1.8287158E-04
  5.7500000E+02  1.7231019E-04
  6.0000000E+02  1.6270261E-04
  6.5000000E+02  1.4588329E-04
  6.7500000E+02  1.3848721E-04
  7.0000000E+02  1.3167020E-04
  7.2500000E+02  1.2537207E-04
  7.5000000E+02  1.1953841E-04
  8.0000000E+02  1.0907792E-04
  8.5000000E+02  9.9977743E-05
  9.0000000E+02  9.2006560E-05
  9.5000000E+02  8.4982258E-05
  1.0000000E+03  7.8758833E-05
  1.0500000E+03  7.3216327E-05
  1.1000000E+03  6.8254301E-05
  1.1500000E+03  6.3790858E-05
  1.2000000E+03  5.9760334E-05
  1.2500000E+03  5.6108285E-05
  1.3000000E+03  5.2788381E-05
  1.3500000E+03  4.9760822E-05
  1.4000000E+03  4.6991631E-05
  1.4500000E+03  4.4451641E-05
  1.5000000E+03  4.2115648E-05
  1.6000000E+03  3.7971454E-05
  1.7000000E+03  3.4417396E-05
  1.8000000E+03  3.1345408E-05
  1.9000000E+03  2.8670521E-05
  2.0000000E+03  2.6325463E-05
  2.1000000E+03  2.4257217E-05
  2.2000000E+03  2.2423444E-05
  2.3000000E+03  2.0789570E-05
  2.4000000E+03  1.9326971E-05
  2.5000000E+03  1.8012031E-05
  2.6000000E+03  1.6825223E-05
  2.7000000E+03  1.5750260E-05
  2.8000000E+03  1.4773394E-05
  2.9000000E+03  1.3882919E-05
  3.0000000E+03  1.3068819E-05
  3.1000000E+03  1.2322510E-05
  3.2000000E+03  1.1636600E-05
  3.4000000E+03  1.0421225E-05
  3.6000000E+03  9.3808174E-06
  3.8000000E+03  8.4833379E-06
  4.0000000E+03  7.7038441E-06
  4.2000000E+03  7.0225834E-06
  4.4000000E+03  6.4237676E-06
  4.6000000E+03  5.8946949E-06
  4.8000000E+03  5.4250530E-06
  5.0000000E+03  5.0063707E-06
  5.2500000E+03  4.5441050E-06
  5.5000000E+03  4.1393789E-06
  5.7500000E+03  3.7831808E-06
  6.0000000E+03  3.4682011E-06
  6.5000000E+03  2.9389810E-06
  6.7500000E+03  2.7156790E-06
  7.0000000E+03  2.5150996E-06
  7.2500000E+03  2.3343423E-06
  7.5000000E+03  2.1709506E-06
  7.7500000E+03  2.0228331E-06
  8.0000000E+03  1.8882000E-06
  8.2500000E+03  1.7655127E-06
  8.5000000E+03  1.6534431E-06
  9.0000000E+03  1.4567025E-06
  9.5000000E+03  1.2904315E-06
  1.0000000E+04  1.1488425E-06
  1.0500000E+04  1.0274406E-06
  1.1000000E+04  9.2269413E-07
  1.1500000E+04  8.3179924E-07
  1.2000000E+04  7.5250822E-07
  1.2500000E+04  6.8300349E-07
  1.3000000E+04  6.2180379E-07
  1.3500000E+04  5.6769260E-07
  1.4000000E+04  5.1966357E-07
  1.4500000E+04  4.7687895E-07
  1.5000000E+04  4.3863716E-07
  1.5500000E+04  4.0434737E-07
  1.6000000E+04  3.7350954E-07
  1.6500000E+04  3.4569843E-07
  1.7000000E+04  3.2055061E-07
  1.7500000E+04  2.9775411E-07
  1.8000000E+04  2.7703997E-07
  1.8500000E+04  2.5817549E-07
  1.9000000E+04  2.4095866E-07
  2.0000000E+04  2.1078628E-07
  2.1000000E+04  1.8536253E-07
  2.2000000E+04  1.6379105E-07
  2.3000000E+04  1.4537159E-07
  2.4000000E+04  1.2955151E-07
  2.5000000E+04  1.1589066E-07
  2.6000000E+04  1.0403546E-07
  2.7000000E+04  9.3699604E-08
  2.8000000E+04  8.4649533E-08
  2.9000000E+04  7.6693497E-08
  3.0000000E+04  6.9672996E-08
  3.1000000E+04  6.3456196E-08
  3.2000000E+04  5.7932852E-08
  3.3000000E+04  5.3010297E-08
  3.4000000E+04  4.8610246E-08
  3.5000000E+04  4.4666265E-08
  3.6000000E+04  4.1121732E-08
  3.7000000E+04  3.7928194E-08
  3.8000000E+04  3.5044027E-08
  3.9000000E+04  3.2433344E-08
  4.0000000E+04  3.0065094E-08
  4.1000000E+04  2.7912325E-08
  4.2000000E+04  2.5951568E-08
  4.3000000E+04  2.4162324E-08
  4.4000000E+04  2.2526637E-08
  4.6000000E+04  1.9654709E-08
  4.8000000E+04  1.7230679E-08
  5.0000000E+04  1.5172299E-08
  5.1250000E+04  1.4042042E-08
  5.2500000E+04  1.3015868E-08
  5.3750000E+04  1.2082361E-08
  5.5000000E+04  1.1231557E-08
  5.7500000E+04  9.7442222E-09
  5.8750000E+04  9.0932900E-09
  6.0000000E+04  8.4959877E-09
  6.2500000E+04  7.4418344E-09
  6.5000000E+04  6.5464159E-09
  6.7500000E+04  5.7817325E-09
  7.0000000E+04  5.1254203E-09
  7.2500000E+04  4.5594858E-09
  7.5000000E+04  4.0693480E-09
  7.7500000E+04  3.6431118E-09
  8.0000000E+04  3.2710145E-09
  8.2500000E+04  2.9449984E-09
  8.5000000E+04  2.6583757E-09
  8.7500000E+04  2.4055676E-09
  9.0000000E+04  2.1818979E-09
  9.2500000E+04  1.9834293E-09
  9.5000000E+04  1.8068328E-09
  9.7500000E+04  1.6492825E-09
  1.0000000E+05  1.5083702E-09
  1.0250000E+05  1.3820359E-09
  1.0500000E+05  1.2685116E-09
  1.0750000E+05  1.1662745E-09
  1.1000000E+05  1.0740090E-09
  1.1250000E+05  9.9057487E-10
  1.1500000E+05  9.1498097E-10
  1.1750000E+05  8.4636354E-10
  1.2000000E+05  7.8396779E-10
  1.2250000E+05  7.2713243E-10
  1.2500000E+05  6.7527664E-10
  1.3000000E+05  5.8451852E-10
  1.3500000E+05  5.0827765E-10
  1.4000000E+05  4.4387245E-10
  1.4500000E+05  3.8918077E-10
  1.5000000E+05  3.4251027E-10
  1.5500000E+05  3.0250164E-10
  1.6000000E+05  2.6805584E-10
  1.6500000E+05  2.3827871E-10
  1.7000000E+05  2.1243863E-10
  1.7500000E+05  1.8993364E-10
  1.8000000E+05  1.7026593E-10
  1.8500000E+05  1.5302174E-10
  1.9000000E+05  1.3785563E-10
  1.9500000E+05  1.2447787E-10
  2.0000000E+05  1.1264433E-10
  2.0500000E+05  1.0214847E-10
  2.1000000E+05  9.2815117E-11
  2.1500000E+05  8.4495104E-11
  2.2000000E+05  7.7061048E-11
  2.2500000E+05  7.0404055E-11
  2.3000000E+05  6.4430498E-11
  2.3500000E+05  5.9059478E-11
  2.4000000E+05  5.4220900E-11
  2.4500000E+05  4.9853849E-11
  2.5000000E+05  4.5904827E-11
  2.6000000E+05  3.9079009E-11
  2.6500000E+05  3.6125610E-11
  2.7000000E+05  3.3435406E-11
  2.7500000E+05  3.0981031E-11
  2.8000000E+05  2.8739219E-11
  2.9000000E+05  2.4814751E-11
  3.0000000E+05  2.1523720E-11
  
  
#  90  22  O6  EION =  6.000000000E+00 eV   310
#  S(0) = 1.766644E+00
  3.0000000E-02  0.0000000E+00
  3.0000000E+00  0.0000000E+00
  3.0000000E+00  8.3869163E-03
  6.0000000E+00  8.3869163E-03
  6.0000000E+00  5.7473805E-04
  6.0027211E+00  5.7473805E-04
  6.0275851E+00  5.8495182E-04
  6.0524490E+00  5.9532724E-04
  6.0773130E+00  6.0586241E-04
  6.1021769E+00  6.1655548E-04
  6.1519048E+00  6.3840818E-04
  6.2016327E+00  6.6087091E-04
  6.3010885E+00  7.0757165E-04
  6.4005442E+00  7.5655106E-04
  6.5000000E+00  8.0770879E-04
  6.7500000E+00  9.4530842E-04
  7.0000000E+00  1.0947426E-03
  7.2500000E+00  1.2548681E-03
  7.5000000E+00  1.4247230E-03
  8.0000000E+00  1.7905370E-03
  8.5000000E+00  2.1872583E-03
  9.0000000E+00  2.6115608E-03
  9.5000000E+00  3.0612622E-03
  1.0000000E+01  3.5349818E-03
  1.0500000E+01  4.0318831E-03
  1.1000000E+01  4.5514772E-03
  1.1500000E+01  5.0934718E-03
  1.2000000E+01  5.6576524E-03
  1.2500000E+01  6.2437898E-03
  1.3000000E+01  6.8515537E-03
  1.3500000E+01  7.4804563E-03
  1.4000000E+01  8.1298086E-03
  1.4500000E+01  8.7986266E-03
  1.5000000E+01  9.4857105E-03
  1.6000000E+01  1.0908012E-02
  1.7000000E+01  1.2380383E-02
  1.8000000E+01  1.3881679E-02
  1.9000000E+01  1.5386864E-02
  2.0000000E+01  1.6868525E-02
  2.1000000E+01  1.8299465E-02
  2.2000000E+01  1.9654376E-02
  2.3000000E+01  2.0912564E-02
  2.4000000E+01  2.2058309E-02
  2.5000000E+01  2.3083051E-02
  2.6000000E+01  2.3983091E-02
  2.7000000E+01  2.4761036E-02
  2.8000000E+01  2.5422920E-02
  2.9000000E+01  2.5977138E-02
  3.0000000E+01  2.6434294E-02
  3.1000000E+01  2.6804607E-02
  3.2000000E+01  2.7097708E-02
  3.4000000E+01  2.7486907E-02
  3.6000000E+01  2.7655249E-02
  3.8000000E+01  2.7635810E-02
  4.0000000E+01  2.7443137E-02
  4.2000000E+01  2.7085620E-02
  4.4000000E+01  2.6568020E-02
  4.6000000E+01  2.5899097E-02
  4.8000000E+01  2.5095310E-02
  5.0000000E+01  2.4176950E-02
  5.2500000E+01  2.2907842E-02
  5.5000000E+01  2.1555322E-02
  5.7500000E+01  2.0167176E-02
  6.0000000E+01  1.8784710E-02
  6.5000000E+01  1.6141169E-02
  6.7500000E+01  1.4907471E-02
  7.0000000E+01  1.3740451E-02
  7.2500000E+01  1.2639319E-02
  7.5000000E+01  1.1602932E-02
  8.0000000E+01  9.7179427E-03
  8.5000000E+01  8.0707700E-03
  9.0000000E+01  6.6499918E-03
  9.5000000E+01  5.4421023E-03
  1.0000000E+02  4.4276341E-03
  1.0500000E+02  3.5841676E-03
  1.1000000E+02  2.8874263E-03
  1.1500000E+02  2.3144649E-03
  1.1750000E+02  2.0680569E-03
  1.2000000E+02  1.8451170E-03
  1.2250000E+02  1.6435103E-03
  1.2500000E+02  1.4613561E-03
  1.3000000E+02  1.1488716E-03
  1.3500000E+02  8.9634046E-04
  1.4000000E+02  6.9417957E-04
  1.4500000E+02  5.3376870E-04
  1.4750000E+02  4.6657724E-04
  1.5000000E+02  4.0675665E-04
  1.5250000E+02  3.5352545E-04
  1.5500000E+02  3.0622116E-04
  1.5750000E+02  2.6427081E-04
  1.6000000E+02  2.2717345E-04
  1.6125000E+02  2.1033984E-04
  1.6250000E+02  1.9462493E-04
  1.6500000E+02  1.6642505E-04
  1.6750000E+02  1.4224484E-04
  1.7000000E+02  1.2167883E-04
  1.7250000E+02  1.0429586E-04
  1.7500000E+02  8.9672564E-05
  1.7625000E+02  8.3270813E-05
  1.7750000E+02  7.7413617E-05
  1.7875000E+02  7.2059909E-05
  1.8000000E+02  6.7183685E-05
  1.8500000E+02  5.1968890E-05
  1.8750000E+02  4.6579062E-05
  1.9000000E+02  4.2417620E-05
  1.9250000E+02  3.9334201E-05
  1.9500000E+02  3.7216728E-05
  1.9625000E+02  3.6496654E-05
  1.9750000E+02  3.5995404E-05
  2.0000000E+02  3.5641651E-05
  2.0250000E+02  3.6080828E-05
  2.0500000E+02  3.7204582E-05
  2.1000000E+02  4.1229754E-05
  2.1250000E+02  4.4029564E-05
  2.1500000E+02  4.7287242E-05
  2.2000000E+02  5.4902641E-05
  2.2250000E+02  5.9069215E-05
  2.2500000E+02  6.3337401E-05
  2.2750000E+02  6.7680115E-05
  2.3000000E+02  7.2083693E-05
  2.4000000E+02  9.0039888E-05
  2.5000000E+02  1.0795364E-04
  2.6000000E+02  1.2515725E-04
  2.7000000E+02  1.4113796E-04
  2.8000000E+02  1.5556540E-04
  2.9000000E+02  1.6828134E-04
  3.0000000E+02  1.7927094E-04
  3.1000000E+02  1.8862461E-04
  3.2000000E+02  1.9648797E-04
  3.4000000E+02  2.0812955E-04
  3.6000000E+02  2.1502616E-04
  3.8000000E+02  2.1811700E-04
  4.0000000E+02  2.1830641E-04
  4.2000000E+02  2.1628949E-04
  4.4000000E+02  2.1255783E-04
  4.6000000E+02  2.0754451E-04
  4.8000000E+02  2.0163768E-04
  5.0000000E+02  1.9515357E-04
  5.2500000E+02  1.8656475E-04
  5.5000000E+02  1.7769803E-04
  5.7500000E+02  1.6877065E-04
  6.0000000E+02  1.5995875E-04
  6.5000000E+02  1.4313634E-04
  6.7500000E+02  1.3523733E-04
  7.0000000E+02  1.2771210E-04
  7.2500000E+02  1.2057108E-04
  7.5000000E+02  1.1381736E-04
  8.0000000E+02  1.0144997E-04
  8.5000000E+02  9.0520104E-05
  9.0000000E+02  8.0896976E-05
  9.5000000E+02  7.2433598E-05
  1.0000000E+03  6.4987292E-05
  1.0500000E+03  5.8430907E-05
  1.1000000E+03  5.2652044E-05
  1.1500000E+03  4.7550818E-05
  1.2000000E+03  4.3039104E-05
  1.2500000E+03  3.9040529E-05
  1.3000000E+03  3.5488865E-05
  1.3500000E+03  3.2326910E-05
  1.4000000E+03  2.9505515E-05
  1.4500000E+03  2.6982387E-05
  1.5000000E+03  2.4721076E-05
  1.6000000E+03  2.0862136E-05
  1.7000000E+03  1.7723208E-05
  1.8000000E+03  1.5149292E-05
  1.9000000E+03  1.3023136E-05
  2.0000000E+03  1.1254873E-05
  2.1000000E+03  9.7746823E-06
  2.2000000E+03  8.5280287E-06
  2.3000000E+03  7.4721316E-06
  2.4000000E+03  6.5731524E-06
  2.5000000E+03  5.8040413E-06
  2.6000000E+03  5.1429960E-06
  2.7000000E+03  4.5723516E-06
  2.8000000E+03  4.0777235E-06
  2.9000000E+03  3.6473314E-06
  3.0000000E+03  3.2714709E-06
  3.1000000E+03  2.9421032E-06
  3.2000000E+03  2.6525390E-06
  3.3000000E+03  2.3971851E-06
  3.4000000E+03  2.1713410E-06
  3.5000000E+03  1.9710400E-06
  3.6000000E+03  1.7929193E-06
  3.7000000E+03  1.6341191E-06
  3.8000000E+03  1.4921991E-06
  3.9000000E+03  1.3650698E-06
  4.0000000E+03  1.2509360E-06
  4.2000000E+03  1.0556760E-06
  4.4000000E+03  8.9637354E-07
  4.6000000E+03  7.6544256E-07
  4.8000000E+03  6.5709307E-07
  5.0000000E+03  5.6685976E-07
  5.1250000E+03  5.1808579E-07
  5.2500000E+03  4.7432317E-07
  5.3750000E+03  4.3497452E-07
  5.5000000E+03  3.9952330E-07
  5.7500000E+03  3.3858000E-07
  5.8750000E+03  3.1235891E-07
  6.0000000E+03  2.8856161E-07
  6.2500000E+03  2.4723015E-07
  6.5000000E+03  2.1286049E-07
  6.7500000E+03  1.8411109E-07
  7.0000000E+03  1.5993008E-07
  7.2500000E+03  1.3948618E-07
  7.5000000E+03  1.2211775E-07
  7.7500000E+03  1.0729463E-07
  8.0000000E+03  9.4589264E-08
  8.2500000E+03  8.3654738E-08
  8.5000000E+03  7.4208007E-08
  8.7500000E+03  6.6016883E-08
  9.0000000E+03  5.8889931E-08
  9.2500000E+03  5.2668544E-08
  9.5000000E+03  4.7220707E-08
  9.7500000E+03  4.2436059E-08
  1.0000000E+04  3.8221959E-08
  1.0250000E+04  3.4500339E-08
  1.0500000E+04  3.1205150E-08
  1.0750000E+04  2.8280317E-08
  1.1000000E+04  2.5678065E-08
  1.1250000E+04  2.3357559E-08
  1.1500000E+04  2.1283784E-08
  1.1750000E+04  1.9426626E-08
  1.2000000E+04  1.7760112E-08
  1.2250000E+04  1.6261774E-08
  1.2500000E+04  1.4912131E-08
  1.3000000E+04  1.2593341E-08
  1.3500000E+04  1.0692503E-08
  1.4000000E+04  9.1243499E-09
  1.4500000E+04  7.8229241E-09
  1.5000000E+04  6.7368065E-09
  1.5500000E+04  5.8256132E-09
  1.6000000E+04  5.0573931E-09
  1.6500000E+04  4.4066946E-09
  1.7000000E+04  3.8531170E-09
  1.7500000E+04  3.3802088E-09
  1.8000000E+04  2.9746265E-09
  1.8500000E+04  2.6254891E-09
  1.9000000E+04  2.3238781E-09
  1.9500000E+04  2.0624481E-09
  2.0000000E+04  1.8351230E-09
  2.0500000E+04  1.6368541E-09
  2.1000000E+04  1.4634267E-09
  2.1500000E+04  1.3113083E-09
  2.2000000E+04  1.1775272E-09
  2.2500000E+04  1.0595753E-09
  2.3000000E+04  9.5532787E-10
  2.3500000E+04  8.6297832E-10
  2.4000000E+04  7.8098566E-10
  2.4500000E+04  7.0803166E-10
  2.5000000E+04  6.4298563E-10
  2.5500000E+04  5.8487494E-10
  2.6000000E+04  5.3286044E-10
  2.6500000E+04  4.8621625E-10
  2.7000000E+04  4.4431296E-10
  2.8000000E+04  3.7261105E-10
  2.9000000E+04  3.1416467E-10
  3.0000000E+04  2.6622669E-10
  3.1000000E+04  2.2667780E-10
  3.2000000E+04  1.9386973E-10
  3.3000000E+04  1.6651140E-10
  3.4000000E+04  1.4358514E-10
  3.5000000E+04  1.2428346E-10
  3.6000000E+04  1.0796130E-10
  3.7000000E+04  9.4100625E-11
  3.8000000E+04  8.2283292E-11
  3.9000000E+04  7.2169932E-11
  4.0000000E+04  6.3483605E-11
  4.1000000E+04  5.5997264E-11
  4.2000000E+04  4.9523994E-11
  4.3000000E+04  4.3909223E-11
  4.4000000E+04  3.9024587E-11
  4.5000000E+04  3.4763036E-11
  4.6000000E+04  3.1034962E-11
  4.7000000E+04  2.7765082E-11
  4.8000000E+04  2.4889919E-11
  5.0000000E+04  2.0117092E-11
  5.1250000E+04  1.7675696E-11
  5.2500000E+04  1.5572186E-11
  5.3750000E+04  1.3754119E-11
  5.5000000E+04  1.2178058E-11
  5.6250000E+04  1.0807901E-11
  5.7500000E+04  9.6135198E-12
  5.8750000E+04  8.5696545E-12
  6.0000000E+04  7.6550547E-12
  6.1250000E+04  6.8517848E-12
  6.2500000E+04  6.1446654E-12
  6.3750000E+04  5.5208134E-12
  6.5000000E+04  4.9692516E-12
  6.6250000E+04  4.4805993E-12
  6.7500000E+04  4.0468196E-12
  6.8750000E+04  3.6610090E-12
  7.0000000E+04  3.3172217E-12
  7.1250000E+04  3.0103246E-12
  7.2500000E+04  2.7358773E-12
  7.3750000E+04  2.4900306E-12
  7.5000000E+04  2.2694403E-12
  7.6250000E+04  2.0711946E-12
  7.7500000E+04  1.8927531E-12
  8.0000000E+04  1.5866809E-12
  8.2500000E+04  1.3365535E-12
  8.5000000E+04  1.1310311E-12
  8.7500000E+04  9.6128456E-13
  9.0000000E+04  8.2036756E-13
  9.2500000E+04  7.0279918E-13
  9.5000000E+04  6.0425113E-13
  9.7500000E+04  5.2128378E-13
  1.0000000E+05  4.5117367E-13
  1.0250000E+05  3.9174872E-13
  1.0500000E+05  3.4123027E-13
  1.0750000E+05  2.9815594E-13
  
  
#  90  27  P4  EION =  6.000000000E+00 eV   269
#  S(0) = 1.646476E+00
  3.5321226E-02  0.0000000E+00
  3.5321226E+00  0.0000000E+00
  3.5321226E+00  7.8158582E-02
  6.0000000E+00  7.8158582E-02
  6.0027211E+00  7.8158582E-02
  6.0524490E+00  7.9110774E-02
  6.1021769E+00  8.0018276E-02
  6.1519048E+00  8.0883048E-02
  6.2016327E+00  8.1706949E-02
  6.3010885E+00  8.3239113E-02
  6.4005442E+00  8.4627879E-02
  6.5000000E+00  8.5885062E-02
  6.7500000E+00  8.8532571E-02
  7.0000000E+00  9.0556607E-02
  7.2500000E+00  9.2069043E-02
  7.5000000E+00  9.3157720E-02
  8.0000000E+00  9.4327043E-02
  8.5000000E+00  9.4467064E-02
  9.0000000E+00  9.3838396E-02
  9.5000000E+00  9.2615624E-02
  1.0000000E+01  9.0920882E-02
  1.0500000E+01  8.8844518E-02
  1.1000000E+01  8.6457792E-02
  1.1500000E+01  8.3820474E-02
  1.2000000E+01  8.0985337E-02
  1.2500000E+01  7.8000338E-02
  1.3000000E+01  7.4909734E-02
  1.3500000E+01  7.1754511E-02
  1.4000000E+01  6.8571835E-02
  1.4500000E+01  6.5395366E-02
  1.5000000E+01  6.2254071E-02
  1.6000000E+01  5.6173198E-02
  1.7000000E+01  5.0477499E-02
  1.8000000E+01  4.5252439E-02
  1.9000000E+01  4.0532930E-02
  2.0000000E+01  3.6317421E-02
  2.1000000E+01  3.2580214E-02
  2.2000000E+01  2.9282637E-02
  2.3000000E+01  2.6379990E-02
  2.4000000E+01  2.3826856E-02
  2.5000000E+01  2.1579621E-02
  2.6000000E+01  1.9598600E-02
  2.7000000E+01  1.7848064E-02
  2.8000000E+01  1.6296887E-02
  2.9000000E+01  1.4918067E-02
  3.0000000E+01  1.3688233E-02
  3.1000000E+01  1.2587667E-02
  3.2000000E+01  1.1599356E-02
  3.3000000E+01  1.0708847E-02
  3.4000000E+01  9.9039566E-03
  3.5000000E+01  9.1742211E-03
  3.6000000E+01  8.5107145E-03
  3.7000000E+01  7.9058462E-03
  3.8000000E+01  7.3531192E-03
  3.9000000E+01  6.8469385E-03
  4.0000000E+01  6.3824578E-03
  4.2000000E+01  5.5623391E-03
  4.4000000E+01  4.8653337E-03
  4.6000000E+01  4.2700426E-03
  4.8000000E+01  3.7597167E-03
  5.0000000E+01  3.3207880E-03
  5.2500000E+01  2.8558036E-03
  5.5000000E+01  2.4676278E-03
  5.7500000E+01  2.1421502E-03
  6.0000000E+01  1.8680063E-03
  6.2500000E+01  1.6360266E-03
  6.5000000E+01  1.4387127E-03
  6.6250000E+01  1.3511202E-03
  6.7500000E+01  1.2700316E-03
  7.0000000E+01  1.1251009E-03
  7.2500000E+01  9.9992238E-04
  7.5000000E+01  8.9128186E-04
  7.7500000E+01  7.9657249E-04
  8.0000000E+01  7.1365839E-04
  8.2500000E+01  6.4079138E-04
  8.5000000E+01  5.7653464E-04
  8.7500000E+01  5.1971073E-04
  9.0000000E+01  4.6933229E-04
  9.2500000E+01  4.2456156E-04
  9.5000000E+01  3.8469189E-04
  9.7500000E+01  3.4913086E-04
  1.0000000E+02  3.1736446E-04
  1.0250000E+02  2.8894411E-04
  1.0500000E+02  2.6347971E-04
  1.0750000E+02  2.4063596E-04
  1.1000000E+02  2.2011843E-04
  1.1250000E+02  2.0166698E-04
  1.1500000E+02  1.8505195E-04
  1.2000000E+02  1.5655218E-04
  1.2250000E+02  1.4433604E-04
  1.2500000E+02  1.3328510E-04
  1.2750000E+02  1.2327615E-04
  1.3000000E+02  1.1420052E-04
  1.3500000E+02  9.8485064E-05
  1.4000000E+02  8.5501616E-05
  1.4500000E+02  7.4736147E-05
  1.5000000E+02  6.5785385E-05
  1.5500000E+02  5.8329073E-05
  1.6000000E+02  5.2104000E-05
  1.6500000E+02  4.6895619E-05
  1.7000000E+02  4.2530315E-05
  1.7500000E+02  3.8866634E-05
  1.8000000E+02  3.5789246E-05
  1.8500000E+02  3.3200713E-05
  1.9000000E+02  3.1019051E-05
  2.0000000E+02  2.7627092E-05
  2.0500000E+02  2.6319115E-05
  2.1000000E+02  2.5213885E-05
  2.1500000E+02  2.4278445E-05
  2.2000000E+02  2.3486402E-05
  2.2500000E+02  2.2816344E-05
  2.3000000E+02  2.2249466E-05
  2.3500000E+02  2.1769301E-05
  2.4000000E+02  2.1362251E-05
  2.5000000E+02  2.0724088E-05
  2.6000000E+02  2.0264782E-05
  2.7000000E+02  1.9934589E-05
  2.8000000E+02  1.9696470E-05
  2.9000000E+02  1.9522384E-05
  3.0000000E+02  1.9391186E-05
  3.1000000E+02  1.9286136E-05
  3.2000000E+02  1.9194368E-05
  3.4000000E+02  1.9025598E-05
  3.6000000E+02  1.8851474E-05
  3.8000000E+02  1.8656694E-05
  4.0000000E+02  1.8436020E-05
  4.2000000E+02  1.8188532E-05
  4.4000000E+02  1.7916147E-05
  4.6000000E+02  1.7621249E-05
  4.8000000E+02  1.7306593E-05
  5.0000000E+02  1.6974926E-05
  5.2500000E+02  1.6541306E-05
  5.5000000E+02  1.6092535E-05
  5.7500000E+02  1.5634573E-05
  6.0000000E+02  1.5173982E-05
  6.5000000E+02  1.4264677E-05
  6.7500000E+02  1.3822161E-05
  7.0000000E+02  1.3390306E-05
  7.2500000E+02  1.2969790E-05
  7.5000000E+02  1.2560434E-05
  8.0000000E+02  1.1774657E-05
  8.5000000E+02  1.1035228E-05
  9.0000000E+02  1.0345128E-05
  9.5000000E+02  9.7045707E-06
  1.0000000E+03  9.1119684E-06
  1.0500000E+03  8.5635543E-06
  1.1000000E+03  8.0548136E-06
  1.1500000E+03  7.5823782E-06
  1.2000000E+03  7.1441223E-06
  1.2500000E+03  6.7378858E-06
  1.3000000E+03  6.3612671E-06
  1.3500000E+03  6.0118323E-06
  1.4000000E+03  5.6873222E-06
  1.4500000E+03  5.3855318E-06
  1.5000000E+03  5.1043961E-06
  1.6000000E+03  4.5970872E-06
  1.7000000E+03  4.1541710E-06
  1.8000000E+03  3.7666405E-06
  1.9000000E+03  3.4258327E-06
  2.0000000E+03  3.1244182E-06
  2.1000000E+03  2.8569558E-06
  2.2000000E+03  2.6190886E-06
  2.3000000E+03  2.4068922E-06
  2.4000000E+03  2.2168303E-06
  2.5000000E+03  2.0459645E-06
  2.6000000E+03  1.8919311E-06
  2.7000000E+03  1.7527577E-06
  2.8000000E+03  1.6267307E-06
  2.9000000E+03  1.5123333E-06
  3.0000000E+03  1.4082408E-06
  3.1000000E+03  1.3133089E-06
  3.2000000E+03  1.2265457E-06
  3.4000000E+03  1.0741820E-06
  3.6000000E+03  9.4546275E-07
  3.8000000E+03  8.3602266E-07
  4.0000000E+03  7.4243333E-07
  4.2000000E+03  6.6194789E-07
  4.4000000E+03  5.9236337E-07
  4.6000000E+03  5.3191077E-07
  4.8000000E+03  4.7915769E-07
  5.0000000E+03  4.3293215E-07
  5.2500000E+03  3.8287553E-07
  5.5000000E+03  3.3999168E-07
  5.7500000E+03  3.0306024E-07
  5.8750000E+03  2.8651243E-07
  6.0000000E+03  2.7110053E-07
  6.2500000E+03  2.4331786E-07
  6.5000000E+03  2.1906361E-07
  6.7500000E+03  1.9780515E-07
  7.0000000E+03  1.7910255E-07
  7.2500000E+03  1.6259034E-07
  7.5000000E+03  1.4796335E-07
  7.7500000E+03  1.3496552E-07
  8.0000000E+03  1.2338093E-07
  8.2500000E+03  1.1302667E-07
  8.5000000E+03  1.0374724E-07
  8.7500000E+03  9.5409839E-08
  9.0000000E+03  8.7900629E-08
  9.2500000E+03  8.1121668E-08
  9.5000000E+03  7.4988422E-08
  9.7500000E+03  6.9427688E-08
  1.0000000E+04  6.4375867E-08
  1.0250000E+04  5.9777537E-08
  1.0500000E+04  5.5584264E-08
  1.1000000E+04  4.8248265E-08
  1.1500000E+04  4.2086050E-08
  1.2000000E+04  3.6878036E-08
  1.2500000E+04  3.2451414E-08
  1.3000000E+04  2.8669009E-08
  1.3500000E+04  2.5421084E-08
  1.4000000E+04  2.2619221E-08
  1.4500000E+04  2.0191672E-08
  1.5000000E+04  1.8079859E-08
  1.5500000E+04  1.6235672E-08
  1.6000000E+04  1.4619393E-08
  1.6500000E+04  1.3198052E-08
  1.7000000E+04  1.1944126E-08
  1.7500000E+04  1.0834526E-08
  1.8000000E+04  9.8497812E-09
  1.8500000E+04  8.9734138E-09
  1.9000000E+04  8.1914351E-09
  1.9500000E+04  7.4919234E-09
  2.0000000E+04  6.8646824E-09
  2.0500000E+04  6.3009606E-09
  2.1000000E+04  5.7932191E-09
  2.1500000E+04  5.3349431E-09
  2.2000000E+04  4.9204856E-09
  2.2500000E+04  4.5449377E-09
  2.3000000E+04  4.2040204E-09
  2.3500000E+04  3.8939929E-09
  2.4000000E+04  3.6115769E-09
  2.4500000E+04  3.3538923E-09
  2.5000000E+04  3.1184030E-09
  2.6000000E+04  2.7053162E-09
  2.7000000E+04  2.3573136E-09
  2.8000000E+04  2.0625622E-09
  2.9000000E+04  1.8116588E-09
  3.0000000E+04  1.5970745E-09
  3.1000000E+04  1.4127393E-09
  3.2000000E+04  1.2537287E-09
  3.3000000E+04  1.1160234E-09
  3.4000000E+04  9.9632495E-10
  3.5000000E+04  8.9191190E-10
  3.6000000E+04  8.0052749E-10
  3.7000000E+04  7.2029166E-10
  3.8000000E+04  6.4963130E-10
  3.9000000E+04  5.8722450E-10
  4.0000000E+04  5.3195599E-10
  4.1000000E+04  4.8288110E-10
  4.2000000E+04  4.3919676E-10
  4.3000000E+04  4.0021778E-10
  4.4000000E+04  3.6535754E-10
  4.5000000E+04  3.3411175E-10
  4.6000000E+04  3.0604603E-10
  4.7000000E+04  2.8078525E-10
  4.8000000E+04  2.5800453E-10
  5.0000000E+04  2.1879187E-10
  5.1250000E+04  1.9792766E-10
  5.2500000E+04  1.7942232E-10
  5.3750000E+04  1.6296916E-10
  5.5000000E+04  1.4830625E-10
  5.7500000E+04  1.2347808E-10
  5.8750000E+04  1.1295084E-10
  6.0000000E+04  1.0348212E-10
  6.1250000E+04  9.4947966E-11
  6.2500000E+04  8.7243045E-11
  6.3750000E+04  8.0278624E-11
  6.5000000E+04  7.3976334E-11
  6.7500000E+04  6.3087440E-11
  
  
#  90  29  Q5  EION =  6.000000000E+00 eV   251
#  S(0) = 2.816853E+00
  3.0000000E-02  0.0000000E+00
  3.0000000E+00  0.0000000E+00
  3.0000000E+00  8.6376389E-01
  6.0000000E+00  8.6376389E-01
  6.0000000E+00  8.2188376E-02
  6.0027211E+00  8.2188376E-02
  6.0275851E+00  8.0943073E-02
  6.0524490E+00  7.9722354E-02
  6.0773130E+00  7.8525622E-02
  6.1021769E+00  7.7352304E-02
  6.1519048E+00  7.5073663E-02
  6.2016327E+00  7.2882133E-02
  6.3010885E+00  6.8744342E-02
  6.4005442E+00  6.4908997E-02
  6.5000000E+00  6.1349303E-02
  6.7500000E+00  5.3465144E-02
  7.0000000E+00  4.6858724E-02
  7.2500000E+00  4.1283924E-02
  7.5000000E+00  3.6548956E-02
  7.7500000E+00  3.2502956E-02
  8.0000000E+00  2.9026211E-02
  8.2500000E+00  2.6022954E-02
  8.5000000E+00  2.3415984E-02
  8.7500000E+00  2.1142627E-02
  9.0000000E+00  1.9151659E-02
  9.2500000E+00  1.7400948E-02
  9.5000000E+00  1.5855651E-02
  9.7500000E+00  1.4486766E-02
  1.0000000E+01  1.3270047E-02
  1.0250000E+01  1.2185120E-02
  1.0500000E+01  1.1214768E-02
  1.0750000E+01  1.0344404E-02
  1.1000000E+01  9.5615858E-03
  1.1250000E+01  8.8556861E-03
  1.1500000E+01  8.2175748E-03
  1.1750000E+01  7.6393806E-03
  1.2000000E+01  7.1143109E-03
  1.2250000E+01  6.6364557E-03
  1.2500000E+01  6.2006826E-03
  1.3000000E+01  5.4380096E-03
  1.3500000E+01  4.7966521E-03
  1.4000000E+01  4.2536556E-03
  1.4500000E+01  3.7910664E-03
  1.5000000E+01  3.3946887E-03
  1.5500000E+01  3.0532300E-03
  1.6000000E+01  2.7576029E-03
  1.6500000E+01  2.5004667E-03
  1.7000000E+01  2.2758315E-03
  1.7500000E+01  2.0787815E-03
  1.8000000E+01  1.9052693E-03
  1.8500000E+01  1.7519211E-03
  1.9000000E+01  1.6159303E-03
  1.9500000E+01  1.4949414E-03
  2.0000000E+01  1.3869625E-03
  2.0500000E+01  1.2903117E-03
  2.1000000E+01  1.2035591E-03
  2.1500000E+01  1.1254801E-03
  2.2000000E+01  1.0550256E-03
  2.2500000E+01  9.9129437E-04
  2.3000000E+01  9.3350767E-04
  2.4000000E+01  8.3315582E-04
  2.5000000E+01  7.4955206E-04
  2.6000000E+01  6.7932862E-04
  2.7000000E+01  6.1987881E-04
  2.8000000E+01  5.6917727E-04
  2.9000000E+01  5.2562987E-04
  3.0000000E+01  4.8796840E-04
  3.1000000E+01  4.5518903E-04
  3.2000000E+01  4.2647692E-04
  3.3000000E+01  4.0117386E-04
  3.4000000E+01  3.7874915E-04
  3.5000000E+01  3.5876336E-04
  3.6000000E+01  3.4085513E-04
  3.7000000E+01  3.2472852E-04
  3.8000000E+01  3.1013665E-04
  3.9000000E+01  2.9687205E-04
  4.0000000E+01  2.8476174E-04
  4.2000000E+01  2.6344561E-04
  4.4000000E+01  2.4527065E-04
  4.6000000E+01  2.2956963E-04
  4.8000000E+01  2.1585127E-04
  5.0000000E+01  2.0374558E-04
  5.2500000E+01  1.9045813E-04
  5.5000000E+01  1.7883915E-04
  5.7500000E+01  1.6857837E-04
  6.0000000E+01  1.5944093E-04
  6.5000000E+01  1.4384291E-04
  6.7500000E+01  1.3712295E-04
  7.0000000E+01  1.3099034E-04
  7.2500000E+01  1.2536890E-04
  7.5000000E+01  1.2019526E-04
  8.0000000E+01  1.1099108E-04
  8.5000000E+01  1.0305348E-04
  9.0000000E+01  9.6150200E-05
  9.5000000E+01  9.0109439E-05
  1.0000000E+02  8.4797757E-05
  1.0500000E+02  8.0108451E-05
  1.1000000E+02  7.5949263E-05
  1.1500000E+02  7.2241012E-05
  1.2000000E+02  6.8915324E-05
  1.2500000E+02  6.5908126E-05
  1.3000000E+02  6.3167387E-05
  1.3500000E+02  6.0647920E-05
  1.4000000E+02  5.8310523E-05
  1.4500000E+02  5.6124536E-05
  1.5000000E+02  5.4066719E-05
  1.6000000E+02  5.0268161E-05
  1.7000000E+02  4.6819391E-05
  1.8000000E+02  4.3677632E-05
  1.9000000E+02  4.0815543E-05
  2.0000000E+02  3.8215372E-05
  2.1000000E+02  3.5857055E-05
  2.2000000E+02  3.3718774E-05
  2.3000000E+02  3.1779442E-05
  2.4000000E+02  3.0020318E-05
  2.5000000E+02  2.8424213E-05
  2.6000000E+02  2.6974994E-05
  2.7000000E+02  2.5657614E-05
  2.8000000E+02  2.4458507E-05
  2.9000000E+02  2.3363811E-05
  3.0000000E+02  2.2357980E-05
  3.1000000E+02  2.1427951E-05
  3.2000000E+02  2.0563096E-05
  3.4000000E+02  1.8995004E-05
  3.6000000E+02  1.7600379E-05
  3.8000000E+02  1.6350490E-05
  4.0000000E+02  1.5228834E-05
  4.2000000E+02  1.4222476E-05
  4.4000000E+02  1.3320771E-05
  4.6000000E+02  1.2512765E-05
  4.8000000E+02  1.1787083E-05
  5.0000000E+02  1.1133569E-05
  5.2500000E+02  1.0402366E-05
  5.5000000E+02  9.7489905E-06
  5.7500000E+02  9.1593032E-06
  6.0000000E+02  8.6228686E-06
  6.5000000E+02  7.6805034E-06
  6.7500000E+02  7.2663756E-06
  7.0000000E+02  6.8863798E-06
  7.2500000E+02  6.5376727E-06
  7.5000000E+02  6.2175300E-06
  8.0000000E+02  5.6527005E-06
  8.2500000E+02  5.4020982E-06
  8.5000000E+02  5.1687787E-06
  8.7500000E+02  4.9504355E-06
  9.0000000E+02  4.7454585E-06
  9.5000000E+02  4.3718122E-06
  1.0000000E+03  4.0411290E-06
  1.0500000E+03  3.7482215E-06
  1.1000000E+03  3.4888188E-06
  1.1500000E+03  3.2582269E-06
  1.2000000E+03  3.0510774E-06
  1.2500000E+03  2.8631852E-06
  1.3000000E+03  2.6921054E-06
  1.3500000E+03  2.5363420E-06
  1.4000000E+03  2.3944792E-06
  1.4500000E+03  2.2650014E-06
  1.5000000E+03  2.1464437E-06
  1.6000000E+03  1.9372277E-06
  1.6500000E+03  1.8444671E-06
  1.7000000E+03  1.7584216E-06
  1.7500000E+03  1.6783716E-06
  1.8000000E+03  1.6037873E-06
  1.9000000E+03  1.4694354E-06
  2.0000000E+03  1.3524169E-06
  2.1000000E+03  1.2496911E-06
  2.2000000E+03  1.1586012E-06
  2.3000000E+03  1.0773057E-06
  2.4000000E+03  1.0045837E-06
  2.5000000E+03  9.3938185E-07
  2.6000000E+03  8.8066896E-07
  2.7000000E+03  8.2752461E-07
  2.8000000E+03  7.7919806E-07
  2.9000000E+03  7.3509794E-07
  3.0000000E+03  6.9473833E-07
  3.1000000E+03  6.5770208E-07
  3.2000000E+03  6.2363276E-07
  3.4000000E+03  5.6321009E-07
  3.6000000E+03  5.1143610E-07
  3.8000000E+03  4.6666616E-07
  4.0000000E+03  4.2762031E-07
  4.2000000E+03  3.9334108E-07
  4.4000000E+03  3.6308047E-07
  4.6000000E+03  3.3623017E-07
  4.8000000E+03  3.1229121E-07
  5.0000000E+03  2.9085287E-07
  5.2500000E+03  2.6705531E-07
  5.5000000E+03  2.4608663E-07
  5.7500000E+03  2.2750824E-07
  6.0000000E+03  2.1096551E-07
  6.5000000E+03  1.8287642E-07
  6.7500000E+03  1.7089135E-07
  7.0000000E+03  1.6004580E-07
  7.2500000E+03  1.5019882E-07
  7.5000000E+03  1.4123076E-07
  8.0000000E+03  1.2553735E-07
  8.5000000E+03  1.1230833E-07
  9.0000000E+03  1.0105151E-07
  9.5000000E+03  9.1392064E-08
  1.0000000E+04  8.3040532E-08
  1.0500000E+04  7.5770507E-08
  1.1000000E+04  6.9402754E-08
  1.1500000E+04  6.3793618E-08
  1.2000000E+04  5.8826784E-08
  1.2500000E+04  5.4407513E-08
  1.3000000E+04  5.0457945E-08
  1.3500000E+04  4.6913633E-08
  1.4000000E+04  4.3720915E-08
  1.4500000E+04  4.0835022E-08
  1.5000000E+04  3.8218220E-08
  1.5500000E+04  3.5838379E-08
  1.6000000E+04  3.3667873E-08
  1.6500000E+04  3.1682822E-08
  1.7000000E+04  2.9862667E-08
  1.8000000E+04  2.6648441E-08
  1.9000000E+04  2.3909785E-08
  2.0000000E+04  2.1558306E-08
  2.1000000E+04  1.9524819E-08
  2.2000000E+04  1.7754776E-08
  2.3000000E+04  1.6204902E-08
  2.4000000E+04  1.4840510E-08
  2.5000000E+04  1.3633480E-08
  2.6000000E+04  1.2560808E-08
  2.7000000E+04  1.1603536E-08
  2.8000000E+04  1.0745924E-08
  2.9000000E+04  9.9748186E-09
  3.0000000E+04  9.2791549E-09
  3.1000000E+04  8.6495756E-09
  3.2000000E+04  8.0781190E-09
  3.3000000E+04  7.5579776E-09
  3.4000000E+04  7.0833065E-09
  3.5000000E+04  6.6490666E-09
  3.6000000E+04  6.2509039E-09
  3.8000000E+04  5.5481522E-09
  4.0000000E+04  4.9500980E-09
  4.2000000E+04  4.4374115E-09
  4.4000000E+04  3.9949697E-09
  4.6000000E+04  3.6108397E-09
  4.8000000E+04  3.2755050E-09
  5.0000000E+04  2.9812858E-09
  5.2500000E+04  2.6618946E-09
  5.5000000E+04  2.3872151E-09
  5.7500000E+04  2.1495495E-09
  6.0000000E+04  1.9428103E-09
  6.2500000E+04  1.7620775E-09
  6.5000000E+04  1.6032557E-09
  6.6250000E+04  1.5309791E-09
  6.7500000E+04  1.4629664E-09
  7.0000000E+04  1.3384835E-09
  7.2500000E+04  1.2277593E-09
  7.5000000E+04  1.1291451E-09


==> anc/colstop/sbethe/sdbase/oos91.tab <==
# Atomic number = 91   (Pa)
#
#      W/eV         OOS*eV
  
  
#  91   1  K1  EION =  1.126040000E+05 eV   229
#  S(0) = 7.655848E-01
  1.1259832E+03  0.0000000E+00
  1.1259832E+05  0.0000000E+00
  1.1259832E+05  1.4740569E-05
  1.1260400E+05  1.4740569E-05
  1.1260513E+05  1.4740569E-05
  1.1260700E+05  1.4473508E-05
  1.1260887E+05  1.4237295E-05
  1.1261074E+05  1.4044588E-05
  1.1261261E+05  1.3898399E-05
  1.1261636E+05  1.3732467E-05
  1.1262010E+05  1.3694762E-05
  1.1262758E+05  1.3806566E-05
  1.1263132E+05  1.3881839E-05
  1.1263507E+05  1.3941273E-05
  1.1264255E+05  1.3989894E-05
  1.1265003E+05  1.3967501E-05
  1.1265752E+05  1.3925727E-05
  1.1266500E+05  1.3900271E-05
  1.1267249E+05  1.3899494E-05
  1.1267997E+05  1.3914043E-05
  1.1268745E+05  1.3930031E-05
  1.1269494E+05  1.3937993E-05
  1.1270242E+05  1.3935358E-05
  1.1270991E+05  1.3925420E-05
  1.1272487E+05  1.3904702E-05
  1.1273984E+05  1.3901854E-05
  1.1275481E+05  1.3909750E-05
  1.1276978E+05  1.3911560E-05
  1.1278475E+05  1.3903112E-05
  1.1279971E+05  1.3891838E-05
  1.1281468E+05  1.3886004E-05
  1.1282965E+05  1.3885320E-05
  1.1284462E+05  1.3885445E-05
  1.1287455E+05  1.3875018E-05
  1.1290449E+05  1.3861147E-05
  1.1293443E+05  1.3854503E-05
  1.1296436E+05  1.3847400E-05
  1.1302423E+05  1.3824054E-05
  1.1305417E+05  1.3816458E-05
  1.1308410E+05  1.3806471E-05
  1.1320385E+05  1.3766296E-05
  1.1332359E+05  1.3726423E-05
  1.1356308E+05  1.3645348E-05
  1.1404205E+05  1.3482645E-05
  1.1452103E+05  1.3322901E-05
  1.1500000E+05  1.3167509E-05
  1.2000000E+05  1.1679159E-05
  1.2500000E+05  1.0390833E-05
  1.3000000E+05  9.2775978E-06
  1.3500000E+05  8.3114878E-06
  1.4000000E+05  7.4692081E-06
  1.4500000E+05  6.7320050E-06
  1.5000000E+05  6.0844740E-06
  1.5500000E+05  5.5137826E-06
  1.6000000E+05  5.0091842E-06
  1.6500000E+05  4.5616457E-06
  1.7000000E+05  4.1635482E-06
  1.8000000E+05  3.4908269E-06
  1.9000000E+05  2.9500374E-06
  2.0000000E+05  2.5111321E-06
  2.1000000E+05  2.1517822E-06
  2.2000000E+05  1.8551871E-06
  2.3000000E+05  1.6085603E-06
  2.4000000E+05  1.4020658E-06
  2.5000000E+05  1.2280625E-06
  2.6000000E+05  1.0805623E-06
  2.7000000E+05  9.5483052E-07
  2.8000000E+05  8.4709473E-07
  2.9000000E+05  7.5432752E-07
  3.0000000E+05  6.7408123E-07
  3.1000000E+05  6.0436567E-07
  3.2000000E+05  5.4355140E-07
  3.3000000E+05  4.9029742E-07
  3.4000000E+05  4.4349382E-07
  3.5000000E+05  4.0221701E-07
  3.6000000E+05  3.6569524E-07
  3.8000000E+05  3.0442462E-07
  4.0000000E+05  2.5560901E-07
  4.2000000E+05  2.1630561E-07
  4.4000000E+05  1.8435615E-07
  4.6000000E+05  1.5815577E-07
  4.8000000E+05  1.3649614E-07
  5.0000000E+05  1.1845682E-07
  5.2500000E+05  9.9934872E-08
  5.5000000E+05  8.4925472E-08
  5.7500000E+05  7.2652526E-08
  5.8750000E+05  6.7354369E-08
  6.0000000E+05  6.2534044E-08
  6.2500000E+05  5.4128340E-08
  6.5000000E+05  4.7096514E-08
  6.7500000E+05  4.1175840E-08
  7.0000000E+05  3.6160763E-08
  7.2500000E+05  3.1889003E-08
  7.5000000E+05  2.8231421E-08
  7.7500000E+05  2.5084467E-08
  8.0000000E+05  2.2364506E-08
  8.2500000E+05  2.0003545E-08
  8.5000000E+05  1.7945963E-08
  8.7500000E+05  1.6145984E-08
  9.0000000E+05  1.4565732E-08
  9.2500000E+05  1.3173699E-08
  9.5000000E+05  1.1943550E-08
  1.0000000E+06  9.8838859E-09
  1.0500000E+06  8.2477838E-09
  1.1000000E+06  6.9348445E-09
  1.1500000E+06  5.8714304E-09
  1.2000000E+06  5.0027938E-09
  1.2500000E+06  4.2877209E-09
  1.3000000E+06  3.6948307E-09
  1.3500000E+06  3.1999797E-09
  1.4000000E+06  2.7844100E-09
  1.4500000E+06  2.4334187E-09
  1.5000000E+06  2.1353856E-09
  1.5500000E+06  1.8810544E-09
  1.6000000E+06  1.6629992E-09
  1.6500000E+06  1.4752226E-09
  1.7000000E+06  1.3128495E-09
  1.7500000E+06  1.1718937E-09
  1.8000000E+06  1.0490778E-09
  1.8500000E+06  9.4169272E-10
  1.9000000E+06  8.4748807E-10
  1.9500000E+06  7.6458550E-10
  2.0000000E+06  6.9141042E-10
  2.0500000E+06  6.2663712E-10
  2.1000000E+06  5.6914486E-10
  2.2000000E+06  4.7234031E-10
  2.3000000E+06  3.9494480E-10
  2.4000000E+06  3.3251179E-10
  2.5000000E+06  2.8173326E-10
  2.6000000E+06  2.4011947E-10
  2.7000000E+06  2.0577583E-10
  2.8000000E+06  1.7724582E-10
  2.9000000E+06  1.5339976E-10
  3.0000000E+06  1.3335438E-10
  3.1000000E+06  1.1641381E-10
  3.2000000E+06  1.0202554E-10
  3.3000000E+06  8.9747554E-11
  3.4000000E+06  7.9223801E-11
  3.5000000E+06  7.0165634E-11
  3.6000000E+06  6.2337861E-11
  3.7000000E+06  5.5547828E-11
  3.8000000E+06  4.9636897E-11
  3.9000000E+06  4.4473796E-11
  4.0000000E+06  3.9949368E-11
  4.1000000E+06  3.5972437E-11
  4.2000000E+06  3.2466525E-11
  4.3000000E+06  2.9367225E-11
  4.4000000E+06  2.6620079E-11
  4.6000000E+06  2.2004233E-11
  4.8000000E+06  1.8324898E-11
  5.0000000E+06  1.5366006E-11
  5.1250000E+06  1.3809393E-11
  5.2500000E+06  1.2439848E-11
  5.3750000E+06  1.1231456E-11
  5.5000000E+06  1.0162355E-11
  5.7500000E+06  8.3707432E-12
  5.8750000E+06  7.6190733E-12
  6.0000000E+06  6.9475296E-12
  6.2500000E+06  5.8067387E-12
  6.5000000E+06  4.8846988E-12
  6.7500000E+06  4.1337214E-12
  7.0000000E+06  3.5177047E-12
  7.2500000E+06  3.0090418E-12
  7.5000000E+06  2.5864238E-12
  7.7500000E+06  2.2332570E-12
  8.0000000E+06  1.9365233E-12
  8.2500000E+06  1.6859334E-12
  8.5000000E+06  1.4732955E-12
  8.7500000E+06  1.2920448E-12
  9.0000000E+06  1.1368885E-12
  9.2500000E+06  1.0035345E-12
  9.5000000E+06  8.8848129E-13
  9.7500000E+06  7.8885794E-13
  1.0000000E+07  7.0229881E-13
  1.0250000E+07  6.2684535E-13
  1.0500000E+07  5.6086831E-13
  1.0750000E+07  5.0300628E-13
  1.1000000E+07  4.5211758E-13
  1.1250000E+07  4.0724105E-13
  1.1500000E+07  3.6756441E-13
  1.2000000E+07  3.0115648E-13
  1.2500000E+07  2.4851249E-13
  1.3000000E+07  2.0642175E-13
  1.3500000E+07  1.7250256E-13
  1.4000000E+07  1.4496840E-13
  1.4500000E+07  1.2246587E-13
  1.5000000E+07  1.0395944E-13
  1.5500000E+07  8.8649633E-14
  1.6000000E+07  7.5914624E-14
  1.6500000E+07  6.5266899E-14
  1.7000000E+07  5.6321201E-14
  1.7500000E+07  4.8771237E-14
  1.8000000E+07  4.2372018E-14
  1.8500000E+07  3.6926331E-14
  1.9000000E+07  3.2274391E-14
  1.9500000E+07  2.8286169E-14
  2.0000000E+07  2.4855337E-14
  2.0500000E+07  2.1894504E-14
  2.1000000E+07  1.9331457E-14
  2.1500000E+07  1.7106284E-14
  2.2000000E+07  1.5169108E-14
  2.2500000E+07  1.3478233E-14
  2.3000000E+07  1.1998668E-14
  2.3500000E+07  1.0700891E-14
  2.4000000E+07  9.5599397E-15
  2.4500000E+07  8.5546654E-15
  2.5000000E+07  7.6670881E-15
  2.5500000E+07  6.8818730E-15
  2.6000000E+07  6.1858983E-15
  2.6500000E+07  5.5678993E-15
  2.7000000E+07  5.0181861E-15
  2.8000000E+07  4.0913212E-15
  2.9000000E+07  3.3510314E-15
  3.0000000E+07  2.7562403E-15
  3.1000000E+07  2.2756532E-15
  3.2000000E+07  1.8853585E-15
  3.3000000E+07  1.5669599E-15
  3.4000000E+07  1.3062434E-15
  3.5000000E+07  1.0920268E-15
  3.6000000E+07  9.1544125E-16
  3.7000000E+07  7.6933425E-16
  3.8000000E+07  6.4783871E-16
  3.9000000E+07  5.4635479E-16
  4.0000000E+07  4.6127158E-16
  4.1000000E+07  3.8975536E-16
  4.2000000E+07  3.2973548E-16
  4.3000000E+07  2.7949481E-16
  4.4000000E+07  2.3750445E-16
  4.5000000E+07  2.0243182E-16
  
  
#  91   2  L1  EION =  2.111200000E+04 eV   244
#  S(0) = 8.821332E-01
  2.1106964E+02  0.0000000E+00
  2.1106964E+04  0.0000000E+00
  2.1106964E+04  4.7700468E-05
  2.1112000E+04  4.7700468E-05
  2.1112211E+04  4.7700468E-05
  2.1112905E+04  4.7195166E-05
  2.1113598E+04  4.6730488E-05
  2.1114292E+04  4.6303490E-05
  2.1114985E+04  4.5912133E-05
  2.1116373E+04  4.5230254E-05
  2.1117760E+04  4.4673823E-05
  2.1120534E+04  4.3892166E-05
  2.1123309E+04  4.3471228E-05
  2.1128857E+04  4.3336016E-05
  2.1131632E+04  4.3462134E-05
  2.1134406E+04  4.3635578E-05
  2.1137180E+04  4.3814113E-05
  2.1139955E+04  4.3969704E-05
  2.1142729E+04  4.4086711E-05
  2.1145503E+04  4.4159522E-05
  2.1151052E+04  4.4184052E-05
  2.1156601E+04  4.4101666E-05
  2.1162149E+04  4.3985712E-05
  2.1167698E+04  4.3889648E-05
  2.1173247E+04  4.3837263E-05
  2.1178795E+04  4.3827837E-05
  2.1189893E+04  4.3873971E-05
  2.1200990E+04  4.3897286E-05
  2.1212087E+04  4.3850909E-05
  2.1223185E+04  4.3771404E-05
  2.1234282E+04  4.3708824E-05
  2.1245379E+04  4.3681332E-05
  2.1256477E+04  4.3675040E-05
  2.1267574E+04  4.3663896E-05
  2.1278672E+04  4.3634998E-05
  2.1289769E+04  4.3588425E-05
  2.1300866E+04  4.3537281E-05
  2.1311964E+04  4.3492972E-05
  2.1334158E+04  4.3434648E-05
  2.1356353E+04  4.3384214E-05
  2.1378548E+04  4.3310060E-05
  2.1422937E+04  4.3158216E-05
  2.1445132E+04  4.3100120E-05
  2.1467327E+04  4.3033254E-05
  2.1511716E+04  4.2885364E-05
  2.1556106E+04  4.2752172E-05
  2.1600495E+04  4.2618006E-05
  2.1644884E+04  4.2473531E-05
  2.1689274E+04  4.2343659E-05
  2.1733663E+04  4.2207536E-05
  2.1822442E+04  4.1934058E-05
  2.2000000E+04  4.1395167E-05
  2.3000000E+04  3.8522991E-05
  2.4000000E+04  3.5919329E-05
  2.5000000E+04  3.3546340E-05
  2.6000000E+04  3.1374276E-05
  2.7000000E+04  2.9383360E-05
  2.8000000E+04  2.7555730E-05
  2.9000000E+04  2.5875988E-05
  3.0000000E+04  2.4329773E-05
  3.1000000E+04  2.2904321E-05
  3.2000000E+04  2.1588213E-05
  3.4000000E+04  1.9244324E-05
  3.6000000E+04  1.7228747E-05
  3.8000000E+04  1.5485834E-05
  4.0000000E+04  1.3970797E-05
  4.2000000E+04  1.2647389E-05
  4.4000000E+04  1.1486085E-05
  4.6000000E+04  1.0462681E-05
  4.8000000E+04  9.5572079E-06
  5.0000000E+04  8.7530804E-06
  5.2500000E+04  7.8695620E-06
  5.5000000E+04  7.1006402E-06
  5.7500000E+04  6.4282605E-06
  6.0000000E+04  5.8376925E-06
  6.5000000E+04  4.8556694E-06
  6.7500000E+04  4.4458793E-06
  7.0000000E+04  4.0804950E-06
  7.2500000E+04  3.7536590E-06
  7.5000000E+04  3.4604198E-06
  8.0000000E+04  2.9585290E-06
  8.5000000E+04  2.5479933E-06
  9.0000000E+04  2.2089867E-06
  9.5000000E+04  1.9266362E-06
  1.0000000E+05  1.6896336E-06
  1.0500000E+05  1.4892754E-06
  1.1000000E+05  1.3187867E-06
  1.1500000E+05  1.1728410E-06
  1.2000000E+05  1.0472098E-06
  1.2500000E+05  9.3850813E-07
  1.3000000E+05  8.4400380E-07
  1.3500000E+05  7.6147555E-07
  1.4000000E+05  6.8910491E-07
  1.4500000E+05  6.2539326E-07
  1.5000000E+05  5.6909870E-07
  1.5500000E+05  5.1918578E-07
  1.6000000E+05  4.7478673E-07
  1.6500000E+05  4.3517089E-07
  1.7000000E+05  3.9971994E-07
  1.8000000E+05  3.3928751E-07
  1.9000000E+05  2.9013524E-07
  2.0000000E+05  2.4978437E-07
  2.1000000E+05  2.1637742E-07
  2.2000000E+05  1.8850439E-07
  2.3000000E+05  1.6508257E-07
  2.4000000E+05  1.4527156E-07
  2.5000000E+05  1.2841267E-07
  2.6000000E+05  1.1398493E-07
  2.7000000E+05  1.0157283E-07
  2.8000000E+05  9.0842374E-08
  2.9000000E+05  8.1523151E-08
  3.0000000E+05  7.3394733E-08
  3.1000000E+05  6.6276284E-08
  3.2000000E+05  6.0018586E-08
  3.3000000E+05  5.4497808E-08
  3.4000000E+05  4.9610634E-08
  3.5000000E+05  4.5270451E-08
  3.6000000E+05  4.1404312E-08
  3.8000000E+05  3.4856522E-08
  4.0000000E+05  2.9575641E-08
  4.2000000E+05  2.5274816E-08
  4.4000000E+05  2.1740856E-08
  4.6000000E+05  1.8813294E-08
  4.8000000E+05  1.6369849E-08
  5.0000000E+05  1.4316349E-08
  5.2500000E+05  1.2187758E-08
  5.5000000E+05  1.0445476E-08
  5.7500000E+05  9.0073967E-09
  5.8750000E+05  8.3823545E-09
  6.0000000E+05  7.8112441E-09
  6.2500000E+05  6.8092592E-09
  6.5000000E+05  5.9644269E-09
  6.7500000E+05  5.2477789E-09
  7.0000000E+05  4.6364456E-09
  7.2500000E+05  4.1122185E-09
  7.5000000E+05  3.6604870E-09
  7.7500000E+05  3.2694461E-09
  8.0000000E+05  2.9294924E-09
  8.2500000E+05  2.6327645E-09
  8.5000000E+05  2.3727871E-09
  8.7500000E+05  2.1441971E-09
  9.0000000E+05  1.9425271E-09
  9.2500000E+05  1.7640383E-09
  9.5000000E+05  1.6055880E-09
  9.7500000E+05  1.4645229E-09
  1.0000000E+06  1.3385936E-09
  1.0250000E+06  1.2258857E-09
  1.0500000E+06  1.1247627E-09
  1.1000000E+06  9.5185176E-10
  1.1500000E+06  8.1079729E-10
  1.2000000E+06  6.9480205E-10
  1.2500000E+06  5.9870696E-10
  1.3000000E+06  5.1855405E-10
  1.3500000E+06  4.5127578E-10
  1.4000000E+06  3.9447239E-10
  1.4500000E+06  3.4625022E-10
  1.5000000E+06  3.0510343E-10
  1.5500000E+06  2.6982584E-10
  1.6000000E+06  2.3944504E-10
  1.6500000E+06  2.1317162E-10
  1.7000000E+06  1.9036043E-10
  1.7500000E+06  1.7048125E-10
  1.8000000E+06  1.5309591E-10
  1.8500000E+06  1.3784057E-10
  1.9000000E+06  1.2441168E-10
  1.9500000E+06  1.1255483E-10
  2.0000000E+06  1.0205590E-10
  2.0500000E+06  9.2733945E-11
  2.1000000E+06  8.4435393E-11
  2.1500000E+06  7.7029464E-11
  2.2000000E+06  7.0404376E-11
  2.2500000E+06  6.4464270E-11
  2.3000000E+06  5.9126670E-11
  2.4000000E+06  4.9983846E-11
  2.5000000E+06  4.2512950E-11
  2.6000000E+06  3.6363545E-11
  2.7000000E+06  3.1267512E-11
  2.8000000E+06  2.7017730E-11
  2.9000000E+06  2.3452777E-11
  3.0000000E+06  2.0445809E-11
  3.1000000E+06  1.7896380E-11
  3.2000000E+06  1.5724358E-11
  3.3000000E+06  1.3865400E-11
  3.4000000E+06  1.2267518E-11
  3.5000000E+06  1.0888459E-11
  3.6000000E+06  9.6936843E-12
  3.7000000E+06  8.6548017E-12
  3.8000000E+06  7.7483507E-12
  3.9000000E+06  6.9548526E-12
  4.0000000E+06  6.2580598E-12
  4.1000000E+06  5.6443633E-12
  4.2000000E+06  5.1023173E-12
  4.3000000E+06  4.6222568E-12
  4.4000000E+06  4.1959870E-12
  4.5000000E+06  3.8165367E-12
  4.6000000E+06  3.4779569E-12
  4.7000000E+06  3.1751543E-12
  4.8000000E+06  2.9037545E-12
  5.0000000E+06  2.4406019E-12
  5.1250000E+06  2.1963883E-12
  5.2500000E+06  1.9811717E-12
  5.3750000E+06  1.7909827E-12
  5.5000000E+06  1.6224647E-12
  5.7500000E+06  1.3394717E-12
  5.8750000E+06  1.2204985E-12
  6.0000000E+06  1.1140735E-12
  6.2500000E+06  9.3296393E-13
  6.5000000E+06  7.8624863E-13
  6.7500000E+06  6.6649507E-13
  7.0000000E+06  5.6806361E-13
  7.2500000E+06  4.8663336E-13
  7.5000000E+06  4.1886056E-13
  7.7500000E+06  3.6213489E-13
  8.0000000E+06  3.1440110E-13
  8.2500000E+06  2.7403133E-13
  8.5000000E+06  2.3972789E-13
  8.7500000E+06  2.1044946E-13
  9.0000000E+06  1.8535530E-13
  9.2500000E+06  1.6376233E-13
  9.5000000E+06  1.4511246E-13
  9.7500000E+06  1.2894723E-13
  1.0000000E+07  1.1488805E-13
  1.0250000E+07  1.0262109E-13
  1.0500000E+07  9.1885031E-14
  1.0750000E+07  8.2461377E-14
  1.1000000E+07  7.4166637E-14
  1.1250000E+07  6.6846137E-14
  1.1500000E+07  6.0369019E-14
  1.1750000E+07  5.4624185E-14
  1.2000000E+07  4.9516982E-14
  1.2250000E+07  4.4966429E-14
  1.2500000E+07  4.0903033E-14
  1.3000000E+07  3.4007090E-14
  1.3500000E+07  2.8443051E-14
  1.4000000E+07  2.3921505E-14
  1.4500000E+07  2.0223238E-14
  1.5000000E+07  1.7179995E-14
  1.5500000E+07  1.4661057E-14
  1.6000000E+07  1.2563428E-14
  1.6500000E+07  1.0806719E-14
  1.7000000E+07  9.3279310E-15
  1.7500000E+07  8.0784846E-15
  1.8000000E+07  7.0203644E-15
  1.8500000E+07  6.1220956E-15
  
  
#  91   3  L2  EION =  2.031800000E+04 eV   246
#  S(0) = 1.057969E+00
  2.0300269E+02  0.0000000E+00
  2.0300269E+04  0.0000000E+00
  2.0300269E+04  8.1828512E-05
  2.0318000E+04  8.1828512E-05
  2.0318204E+04  8.1828512E-05
  2.0318470E+04  8.2513499E-05
  2.0318737E+04  8.3124468E-05
  2.0319003E+04  8.3678730E-05
  2.0319269E+04  8.4189087E-05
  2.0319802E+04  8.5113681E-05
  2.0320335E+04  8.5948631E-05
  2.0321400E+04  8.7447783E-05
  2.0322465E+04  8.8785124E-05
  2.0324596E+04  9.1031466E-05
  2.0326726E+04  9.2669520E-05
  2.0330988E+04  9.4153580E-05
  2.0333118E+04  9.4188562E-05
  2.0335249E+04  9.3929930E-05
  2.0337380E+04  9.3504321E-05
  2.0339510E+04  9.3014015E-05
  2.0343771E+04  9.2109424E-05
  2.0348033E+04  9.1523088E-05
  2.0352294E+04  9.1296443E-05
  2.0360816E+04  9.1530388E-05
  2.0365078E+04  9.1749136E-05
  2.0369339E+04  9.1919786E-05
  2.0373600E+04  9.2005331E-05
  2.0377861E+04  9.2004765E-05
  2.0386384E+04  9.1838634E-05
  2.0394906E+04  9.1644412E-05
  2.0403429E+04  9.1559525E-05
  2.0411951E+04  9.1583674E-05
  2.0420473E+04  9.1642951E-05
  2.0437518E+04  9.1614493E-05
  2.0446041E+04  9.1513092E-05
  2.0454563E+04  9.1394654E-05
  2.0471608E+04  9.1221304E-05
  2.0480131E+04  9.1175033E-05
  2.0488653E+04  9.1140141E-05
  2.0505698E+04  9.1035417E-05
  2.0522743E+04  9.0854881E-05
  2.0556833E+04  9.0482765E-05
  2.0573878E+04  9.0343580E-05
  2.0590922E+04  9.0192827E-05
  2.0625012E+04  8.9819634E-05
  2.0659102E+04  8.9462525E-05
  2.0727282E+04  8.8765716E-05
  2.0795461E+04  8.8055421E-05
  2.0863641E+04  8.7348470E-05
  2.1000000E+04  8.5951170E-05
  2.1500000E+04  8.0989917E-05
  2.2000000E+04  7.6361318E-05
  2.2500000E+04  7.2078884E-05
  2.3000000E+04  6.8109978E-05
  2.4000000E+04  6.0981357E-05
  2.5000000E+04  5.4775650E-05
  2.6000000E+04  4.9351638E-05
  2.7000000E+04  4.4596999E-05
  2.8000000E+04  4.0414845E-05
  2.9000000E+04  3.6724140E-05
  3.0000000E+04  3.3456377E-05
  3.1000000E+04  3.0553867E-05
  3.2000000E+04  2.7967856E-05
  3.4000000E+04  2.3586244E-05
  3.6000000E+04  2.0049579E-05
  3.8000000E+04  1.7166305E-05
  4.0000000E+04  1.4794368E-05
  4.2000000E+04  1.2826968E-05
  4.4000000E+04  1.1182780E-05
  4.6000000E+04  9.7991554E-06
  4.8000000E+04  8.6273276E-06
  5.0000000E+04  7.6289737E-06
  5.2500000E+04  6.5792882E-06
  5.5000000E+04  5.7072903E-06
  5.7500000E+04  4.9775745E-06
  6.0000000E+04  4.3627841E-06
  6.5000000E+04  3.3971345E-06
  6.7500000E+04  3.0161120E-06
  7.0000000E+04  2.6878153E-06
  7.2500000E+04  2.4036192E-06
  7.5000000E+04  2.1565171E-06
  7.7500000E+04  1.9407813E-06
  8.0000000E+04  1.7516987E-06
  8.2500000E+04  1.5853707E-06
  8.5000000E+04  1.4385542E-06
  8.7500000E+04  1.3085373E-06
  9.0000000E+04  1.1930421E-06
  9.2500000E+04  1.0901463E-06
  9.5000000E+04  9.9822015E-07
  1.0000000E+05  8.4193207E-07
  1.0500000E+05  7.1531406E-07
  1.1000000E+05  6.1180812E-07
  1.1500000E+05  5.2649716E-07
  1.2000000E+05  4.5564989E-07
  1.2500000E+05  3.9640302E-07
  1.3000000E+05  3.4653690E-07
  1.3500000E+05  3.0431457E-07
  1.4000000E+05  2.6836478E-07
  1.4500000E+05  2.3759634E-07
  1.5000000E+05  2.1113421E-07
  1.5500000E+05  1.8827175E-07
  1.6000000E+05  1.6843457E-07
  1.6500000E+05  1.5115283E-07
  1.7000000E+05  1.3603997E-07
  1.7500000E+05  1.2277624E-07
  1.8000000E+05  1.1109575E-07
  1.8500000E+05  1.0077629E-07
  1.9000000E+05  9.1631330E-08
  2.0000000E+05  7.6259897E-08
  2.1000000E+05  6.3988352E-08
  2.2000000E+05  5.4094338E-08
  2.3000000E+05  4.6044863E-08
  2.4000000E+05  3.9441532E-08
  2.5000000E+05  3.3982992E-08
  2.6000000E+05  2.9438781E-08
  2.7000000E+05  2.5630877E-08
  2.8000000E+05  2.2420465E-08
  2.9000000E+05  1.9698356E-08
  3.0000000E+05  1.7377973E-08
  3.1000000E+05  1.5390146E-08
  3.2000000E+05  1.3679223E-08
  3.3000000E+05  1.2200126E-08
  3.4000000E+05  1.0916118E-08
  3.5000000E+05  9.7970846E-09
  3.6000000E+05  8.8182004E-09
  3.7000000E+05  7.9588928E-09
  3.8000000E+05  7.2020317E-09
  3.9000000E+05  6.5332850E-09
  4.0000000E+05  5.9406067E-09
  4.2000000E+05  4.9443411E-09
  4.4000000E+05  4.1489866E-09
  4.6000000E+05  3.5077555E-09
  4.8000000E+05  2.9861021E-09
  5.0000000E+05  2.5581948E-09
  5.2500000E+05  2.1258203E-09
  5.5000000E+05  1.7813111E-09
  5.7500000E+05  1.5040440E-09
  5.8750000E+05  1.3857158E-09
  6.0000000E+05  1.2788351E-09
  6.2500000E+05  1.0943593E-09
  6.5000000E+05  9.4206710E-10
  6.7500000E+05  8.1543486E-10
  7.0000000E+05  7.0943293E-10
  7.2500000E+05  6.2014646E-10
  7.5000000E+05  5.4450244E-10
  7.7500000E+05  4.8006842E-10
  8.0000000E+05  4.2490386E-10
  8.2500000E+05  3.7744998E-10
  8.5000000E+05  3.3644609E-10
  8.7500000E+05  3.0086580E-10
  9.0000000E+05  2.6986865E-10
  9.2500000E+05  2.4276266E-10
  9.5000000E+05  2.1897501E-10
  9.7500000E+05  1.9802908E-10
  1.0000000E+06  1.7952637E-10
  1.0250000E+06  1.6313224E-10
  1.0500000E+06  1.4856445E-10
  1.1000000E+06  1.2398735E-10
  1.1500000E+06  1.0427705E-10
  1.2000000E+06  8.8320999E-11
  1.2500000E+06  7.5292702E-11
  1.3000000E+06  6.4570576E-11
  1.3500000E+06  5.5681871E-11
  1.4000000E+06  4.8263253E-11
  1.4500000E+06  4.2032741E-11
  1.5000000E+06  3.6769507E-11
  1.5500000E+06  3.2299154E-11
  1.6000000E+06  2.8482883E-11
  1.6500000E+06  2.5209430E-11
  1.7000000E+06  2.2388987E-11
  1.7500000E+06  1.9948602E-11
  1.8000000E+06  1.7828656E-11
  1.8500000E+06  1.5980152E-11
  1.9000000E+06  1.4362606E-11
  1.9500000E+06  1.2942404E-11
  2.0000000E+06  1.1691494E-11
  2.0500000E+06  1.0586355E-11
  2.1000000E+06  9.6071821E-12
  2.2000000E+06  7.9622676E-12
  2.3000000E+06  6.6506702E-12
  2.4000000E+06  5.5949668E-12
  2.5000000E+06  4.7379121E-12
  2.6000000E+06  4.0366155E-12
  2.7000000E+06  3.4585594E-12
  2.8000000E+06  2.9788276E-12
  2.9000000E+06  2.5781642E-12
  3.0000000E+06  2.2415585E-12
  3.1000000E+06  1.9572165E-12
  3.2000000E+06  1.7157900E-12
  3.3000000E+06  1.5098130E-12
  3.4000000E+06  1.3332807E-12
  3.5000000E+06  1.1813332E-12
  3.6000000E+06  1.0500160E-12
  3.7000000E+06  9.3609273E-13
  3.8000000E+06  8.3690054E-13
  3.9000000E+06  7.5023740E-13
  4.0000000E+06  6.7427333E-13
  4.1000000E+06  6.0748051E-13
  4.2000000E+06  5.4857795E-13
  4.3000000E+06  4.9648720E-13
  4.4000000E+06  4.5029663E-13
  4.6000000E+06  3.7263656E-13
  4.8000000E+06  3.1067638E-13
  5.0000000E+06  2.6080166E-13
  5.1250000E+06  2.3454308E-13
  5.2500000E+06  2.1142637E-13
  5.3750000E+06  1.9101742E-13
  5.5000000E+06  1.7294984E-13
  5.7500000E+06  1.4264402E-13
  5.8750000E+06  1.2991692E-13
  6.0000000E+06  1.1853944E-13
  6.2500000E+06  9.9194794E-14
  6.5000000E+06  8.3541630E-14
  6.7500000E+06  7.0778392E-14
  7.0000000E+06  6.0297158E-14
  7.2500000E+06  5.1632740E-14
  7.5000000E+06  4.4425927E-14
  7.7500000E+06  3.8396962E-14
  8.0000000E+06  3.3326150E-14
  8.2500000E+06  2.9039646E-14
  8.5000000E+06  2.5398893E-14
  8.7500000E+06  2.2292723E-14
  9.0000000E+06  1.9631421E-14
  9.2500000E+06  1.7342152E-14
  9.5000000E+06  1.5365429E-14
  9.7500000E+06  1.3652419E-14
  1.0000000E+07  1.2162857E-14
  1.0250000E+07  1.0863389E-14
  1.0500000E+07  9.7262555E-15
  1.0750000E+07  8.7282613E-15
  1.1000000E+07  7.8499348E-15
  1.1250000E+07  7.0748664E-15
  1.1500000E+07  6.3891746E-15
  1.2000000E+07  5.2404903E-15
  1.2500000E+07  4.3287691E-15
  1.3000000E+07  3.5989152E-15
  1.3500000E+07  3.0100927E-15
  1.4000000E+07  2.5317077E-15
  1.4500000E+07  2.1405057E-15
  1.5000000E+07  1.8185795E-15
  1.5500000E+07  1.5519429E-15
  1.6000000E+07  1.3297652E-15
  1.6500000E+07  1.1436251E-15
  1.7000000E+07  9.8709490E-16
  1.7500000E+07  8.5512719E-16
  1.8000000E+07  7.4356557E-16
  
  
#  91   4  L3  EION =  1.673500000E+04 eV   248
#  S(0) = 1.877334E+00
  1.6716638E+02  0.0000000E+00
  1.6716638E+04  0.0000000E+00
  1.6716638E+04  2.1396467E-04
  1.6735000E+04  2.1396467E-04
  1.6735167E+04  2.1396467E-04
  1.6736823E+04  2.1547078E-04
  1.6738478E+04  2.1741323E-04
  1.6740133E+04  2.1994624E-04
  1.6741788E+04  2.2258320E-04
  1.6743443E+04  2.2493119E-04
  1.6745099E+04  2.2676171E-04
  1.6748409E+04  2.2861362E-04
  1.6751719E+04  2.2841286E-04
  1.6755030E+04  2.2701192E-04
  1.6758340E+04  2.2522310E-04
  1.6761651E+04  2.2359077E-04
  1.6768271E+04  2.2168134E-04
  1.6774892E+04  2.2149107E-04
  1.6781513E+04  2.2209937E-04
  1.6788134E+04  2.2265584E-04
  1.6794755E+04  2.2277992E-04
  1.6801376E+04  2.2250886E-04
  1.6814617E+04  2.2168384E-04
  1.6827859E+04  2.2138720E-04
  1.6834480E+04  2.2140590E-04
  1.6841100E+04  2.2142317E-04
  1.6854342E+04  2.2122914E-04
  1.6867584E+04  2.2072394E-04
  1.6894067E+04  2.1978430E-04
  1.6920550E+04  2.1918593E-04
  1.6933792E+04  2.1876109E-04
  1.6947033E+04  2.1826401E-04
  1.6973517E+04  2.1731346E-04
  1.7000000E+04  2.1653329E-04
  1.7031250E+04  2.1548388E-04
  1.7062500E+04  2.1435414E-04
  1.7093750E+04  2.1334185E-04
  1.7125000E+04  2.1230378E-04
  1.7187500E+04  2.1015762E-04
  1.7250000E+04  2.0807943E-04
  1.7375000E+04  2.0394462E-04
  1.7500000E+04  1.9990758E-04
  1.7750000E+04  1.9209050E-04
  1.8000000E+04  1.8462261E-04
  1.8500000E+04  1.7077079E-04
  1.9000000E+04  1.5824525E-04
  2.0000000E+04  1.3657895E-04
  2.1000000E+04  1.1857827E-04
  2.2000000E+04  1.0349460E-04
  2.3000000E+04  9.0775228E-05
  2.4000000E+04  7.9986420E-05
  2.5000000E+04  7.0783532E-05
  2.6000000E+04  6.2891319E-05
  2.7000000E+04  5.6088995E-05
  2.8000000E+04  5.0198208E-05
  2.9000000E+04  4.5074086E-05
  3.0000000E+04  4.0598153E-05
  3.1000000E+04  3.6672938E-05
  3.2000000E+04  3.3217902E-05
  3.4000000E+04  2.7461502E-05
  3.6000000E+04  2.2913512E-05
  3.8000000E+04  1.9278647E-05
  4.0000000E+04  1.6343300E-05
  4.2000000E+04  1.3950480E-05
  4.4000000E+04  1.1983151E-05
  4.6000000E+04  1.0352924E-05
  4.8000000E+04  8.9922683E-06
  5.0000000E+04  7.8490361E-06
  5.2500000E+04  6.6646397E-06
  5.5000000E+04  5.6960692E-06
  5.7500000E+04  4.8975495E-06
  6.0000000E+04  4.2343078E-06
  6.5000000E+04  3.2128061E-06
  6.7500000E+04  2.8175917E-06
  7.0000000E+04  2.4811695E-06
  7.2500000E+04  2.1933274E-06
  7.5000000E+04  1.9458725E-06
  7.7500000E+04  1.7321841E-06
  8.0000000E+04  1.5468777E-06
  8.2500000E+04  1.3855472E-06
  8.5000000E+04  1.2445657E-06
  9.0000000E+04  1.0121498E-06
  9.5000000E+04  8.3112758E-07
  1.0000000E+05  6.8847182E-07
  1.0500000E+05  5.7485150E-07
  1.1000000E+05  4.8347889E-07
  1.1500000E+05  4.0934641E-07
  1.2000000E+05  3.4871211E-07
  1.2500000E+05  2.9874687E-07
  1.3000000E+05  2.5728845E-07
  1.3500000E+05  2.2266781E-07
  1.4000000E+05  1.9358474E-07
  1.4500000E+05  1.6901760E-07
  1.5000000E+05  1.4815729E-07
  1.5500000E+05  1.3035825E-07
  1.6000000E+05  1.1510174E-07
  1.6500000E+05  1.0196831E-07
  1.7000000E+05  9.0616684E-08
  1.8000000E+05  7.2191032E-08
  1.9000000E+05  5.8127843E-08
  2.0000000E+05  4.7256854E-08
  2.1000000E+05  3.8756211E-08
  2.2000000E+05  3.2039175E-08
  2.3000000E+05  2.6680563E-08
  2.4000000E+05  2.2368050E-08
  2.5000000E+05  1.8869326E-08
  2.6000000E+05  1.6009616E-08
  2.7000000E+05  1.3656032E-08
  2.8000000E+05  1.1706542E-08
  2.9000000E+05  1.0082095E-08
  3.0000000E+05  8.7209241E-09
  3.1000000E+05  7.5743846E-09
  3.2000000E+05  6.6038883E-09
  3.3000000E+05  5.7786077E-09
  3.4000000E+05  5.0737573E-09
  3.5000000E+05  4.4692886E-09
  3.6000000E+05  3.9488916E-09
  3.7000000E+05  3.4992232E-09
  3.8000000E+05  3.1093133E-09
  3.9000000E+05  2.7700991E-09
  4.0000000E+05  2.4740586E-09
  4.2000000E+05  1.9874338E-09
  4.4000000E+05  1.6104584E-09
  4.6000000E+05  1.3154198E-09
  4.8000000E+05  1.0823307E-09
  5.0000000E+05  8.9658607E-10
  5.2500000E+05  7.1479939E-10
  5.5000000E+05  5.7498601E-10
  5.7500000E+05  4.6632471E-10
  6.0000000E+05  3.8106159E-10
  6.2500000E+05  3.1356564E-10
  6.5000000E+05  2.5969751E-10
  6.6250000E+05  2.3687953E-10
  6.7500000E+05  2.1637986E-10
  7.0000000E+05  1.8130085E-10
  7.2500000E+05  1.5270702E-10
  7.5000000E+05  1.2925637E-10
  7.7500000E+05  1.0991317E-10
  8.0000000E+05  9.3871787E-11
  8.2500000E+05  8.0501005E-11
  8.5000000E+05  6.9302784E-11
  8.7500000E+05  5.9881624E-11
  9.0000000E+05  5.1921535E-11
  9.2500000E+05  4.5168588E-11
  9.5000000E+05  3.9417607E-11
  9.7500000E+05  3.4501952E-11
  1.0000000E+06  3.0285625E-11
  1.0250000E+06  2.6657104E-11
  1.0500000E+06  2.3524524E-11
  1.1000000E+06  1.8456081E-11
  1.1500000E+06  1.4613004E-11
  1.2000000E+06  1.1668377E-11
  1.2500000E+06  9.3902672E-12
  1.3000000E+06  7.6120050E-12
  1.3500000E+06  6.2123651E-12
  1.4000000E+06  5.1021969E-12
  1.4500000E+06  4.2152688E-12
  1.5000000E+06  3.5018965E-12
  1.5500000E+06  2.9244752E-12
  1.6000000E+06  2.4543070E-12
  1.6500000E+06  2.0693175E-12
  1.7000000E+06  1.7524013E-12
  1.7500000E+06  1.4902126E-12
  1.8000000E+06  1.2722711E-12
  1.8500000E+06  1.0902936E-12
  1.9000000E+06  9.3769446E-13
  1.9500000E+06  8.0920879E-13
  2.0000000E+06  7.0060491E-13
  2.0500000E+06  6.0846516E-13
  2.1000000E+06  5.3001610E-13
  2.1500000E+06  4.6299676E-13
  2.2000000E+06  4.0555607E-13
  2.2500000E+06  3.5617205E-13
  2.3000000E+06  3.1358813E-13
  2.4000000E+06  2.4482981E-13
  2.5000000E+06  1.9286510E-13
  2.6000000E+06  1.5319690E-13
  2.7000000E+06  1.2263225E-13
  2.8000000E+06  9.8876887E-14
  2.9000000E+06  8.0263752E-14
  3.0000000E+06  6.5568754E-14
  3.1000000E+06  5.3884256E-14
  3.2000000E+06  4.4531082E-14
  3.3000000E+06  3.6996689E-14
  3.4000000E+06  3.0891156E-14
  3.5000000E+06  2.5915596E-14
  3.6000000E+06  2.1839241E-14
  3.7000000E+06  1.8482678E-14
  3.8000000E+06  1.5705520E-14
  3.9000000E+06  1.3397236E-14
  4.0000000E+06  1.1470296E-14
  4.1000000E+06  9.8550124E-15
  4.2000000E+06  8.4956063E-15
  4.3000000E+06  7.3472097E-15
  4.4000000E+06  6.3735593E-15
  4.5000000E+06  5.5452072E-15
  4.6000000E+06  4.8381319E-15
  4.7000000E+06  4.2326560E-15
  4.8000000E+06  3.7125955E-15
  5.0000000E+06  2.8775509E-15
  5.1250000E+06  2.4656210E-15
  5.2500000E+06  2.1199690E-15
  5.3750000E+06  1.8287990E-15
  5.5000000E+06  1.5826096E-15
  5.6250000E+06  1.3737102E-15
  5.7500000E+06  1.1958477E-15
  5.8750000E+06  1.0439151E-15
  6.0000000E+06  9.1372433E-16
  6.1250000E+06  8.0182721E-16
  6.2500000E+06  7.0537357E-16
  6.3750000E+06  6.2199943E-16
  6.5000000E+06  5.4973716E-16
  6.6250000E+06  4.8694339E-16
  6.7500000E+06  4.3224110E-16
  7.0000000E+06  3.4266269E-16
  7.2500000E+06  2.7374090E-16
  7.5000000E+06  2.2025725E-16
  7.7500000E+06  1.7842015E-16
  8.0000000E+06  1.4544649E-16
  8.2500000E+06  1.1927413E-16
  8.5000000E+06  9.8361493E-17
  8.7500000E+06  8.1546270E-17
  9.0000000E+06  6.7945148E-17
  9.2500000E+06  5.6881796E-17
  9.5000000E+06  4.7834666E-17
  9.7500000E+06  4.0398852E-17
  1.0000000E+07  3.4257985E-17
  1.0250000E+07  2.9163344E-17
  1.0500000E+07  2.4918253E-17
  1.0750000E+07  2.1366331E-17
  1.1000000E+07  1.8382553E-17
  1.1250000E+07  1.5866487E-17
  1.1500000E+07  1.3737083E-17
  1.1750000E+07  1.1928631E-17
  1.2000000E+07  1.0387623E-17
  1.2250000E+07  9.0703093E-18
  1.2500000E+07  7.9407709E-18
  1.2750000E+07  6.9693905E-18
  1.3000000E+07  6.1316570E-18
  1.3250000E+07  5.4072122E-18
  1.3500000E+07  4.7790871E-18
  1.4000000E+07  3.7572595E-18
  1.4500000E+07  2.9777074E-18
  1.5000000E+07  2.3775586E-18
  1.5500000E+07  1.9116736E-18
  1.6000000E+07  1.5473389E-18
  1.6500000E+07  1.2604282E-18
  1.6750000E+07  1.1402019E-18
  
  
#  91   5  M1  EION =  5.368000000E+03 eV   256
#  S(0) = 8.232396E-01
  5.3629355E+01  0.0000000E+00
  5.3629355E+03  0.0000000E+00
  5.3629355E+03  1.2577288E-04
  5.3680000E+03  1.2577288E-04
  5.3680534E+03  1.2577288E-04
  5.3684657E+03  1.2475386E-04
  5.3688780E+03  1.2380164E-04
  5.3692904E+03  1.2291054E-04
  5.3697027E+03  1.2207583E-04
  5.3705274E+03  1.2056033E-04
  5.3713520E+03  1.1922987E-04
  5.3730014E+03  1.1705038E-04
  5.3746507E+03  1.1541833E-04
  5.3779494E+03  1.1343677E-04
  5.3795987E+03  1.1293675E-04
  5.3812480E+03  1.1267785E-04
  5.3845467E+03  1.1266949E-04
  5.3878454E+03  1.1305090E-04
  5.3911440E+03  1.1356151E-04
  5.3944427E+03  1.1403083E-04
  5.3977414E+03  1.1436512E-04
  5.4010400E+03  1.1453090E-04
  5.4043387E+03  1.1453687E-04
  5.4076374E+03  1.1441665E-04
  5.4142347E+03  1.1397164E-04
  5.4175333E+03  1.1372628E-04
  5.4208320E+03  1.1350361E-04
  5.4274293E+03  1.1317988E-04
  5.4340267E+03  1.1302229E-04
  5.4406240E+03  1.1296705E-04
  5.4472213E+03  1.1292895E-04
  5.4604160E+03  1.1269425E-04
  5.4670133E+03  1.1248279E-04
  5.4736107E+03  1.1224105E-04
  5.4868053E+03  1.1178482E-04
  5.4934027E+03  1.1160468E-04
  5.5000000E+03  1.1145470E-04
  5.5156250E+03  1.1115461E-04
  5.5312500E+03  1.1080064E-04
  5.5390625E+03  1.1058896E-04
  5.5468750E+03  1.1036150E-04
  5.5625000E+03  1.0991381E-04
  5.5781250E+03  1.0951683E-04
  5.5937500E+03  1.0916413E-04
  5.6093750E+03  1.0880684E-04
  5.6171875E+03  1.0861472E-04
  5.6250000E+03  1.0841562E-04
  5.6562500E+03  1.0759820E-04
  5.6875000E+03  1.0685001E-04
  5.7500000E+03  1.0534665E-04
  5.8750000E+03  1.0241758E-04
  6.0000000E+03  9.9599326E-05
  6.5000000E+03  8.9291771E-05
  6.7500000E+03  8.4681076E-05
  7.0000000E+03  8.0404286E-05
  7.2500000E+03  7.6425330E-05
  7.5000000E+03  7.2720477E-05
  8.0000000E+03  6.6041836E-05
  8.5000000E+03  6.0204579E-05
  9.0000000E+03  5.5077997E-05
  9.5000000E+03  5.0553158E-05
  1.0000000E+04  4.6541788E-05
  1.0500000E+04  4.2971430E-05
  1.1000000E+04  3.9781370E-05
  1.1500000E+04  3.6920556E-05
  1.2000000E+04  3.4346049E-05
  1.2500000E+04  3.2021763E-05
  1.3000000E+04  2.9916890E-05
  1.3500000E+04  2.8005100E-05
  1.4000000E+04  2.6263869E-05
  1.4500000E+04  2.4673814E-05
  1.5000000E+04  2.3218201E-05
  1.6000000E+04  2.0654139E-05
  1.7000000E+04  1.8476576E-05
  1.8000000E+04  1.6612586E-05
  1.9000000E+04  1.5005511E-05
  2.0000000E+04  1.3610841E-05
  2.1000000E+04  1.2393244E-05
  2.2000000E+04  1.1324392E-05
  2.3000000E+04  1.0381367E-05
  2.4000000E+04  9.5454753E-06
  2.5000000E+04  8.8013466E-06
  2.6000000E+04  8.1362558E-06
  2.7000000E+04  7.5395946E-06
  2.8000000E+04  7.0024646E-06
  2.9000000E+04  6.5173581E-06
  3.0000000E+04  6.0779058E-06
  3.1000000E+04  5.6786759E-06
  3.2000000E+04  5.3150149E-06
  3.4000000E+04  4.6789193E-06
  3.6000000E+04  4.1435918E-06
  3.8000000E+04  3.6892980E-06
  4.0000000E+04  3.3008615E-06
  4.2000000E+04  2.9664627E-06
  4.4000000E+04  2.6767898E-06
  4.6000000E+04  2.4244305E-06
  4.8000000E+04  2.2034274E-06
  5.0000000E+04  2.0089516E-06
  5.2500000E+04  1.7972162E-06
  5.5000000E+04  1.6145973E-06
  5.7500000E+04  1.4561691E-06
  6.0000000E+04  1.3179893E-06
  6.5000000E+04  1.0902339E-06
  6.7500000E+04  9.9593979E-07
  7.0000000E+04  9.1223565E-07
  7.2500000E+04  8.3766017E-07
  7.5000000E+04  7.7099039E-07
  7.7500000E+04  7.1119725E-07
  8.0000000E+04  6.5741003E-07
  8.2500000E+04  6.0888830E-07
  8.5000000E+04  5.6499960E-07
  9.0000000E+04  4.8902589E-07
  9.5000000E+04  4.2597949E-07
  1.0000000E+05  3.7321846E-07
  1.0500000E+05  3.2872640E-07
  1.1000000E+05  2.9094534E-07
  1.1500000E+05  2.5865786E-07
  1.2000000E+05  2.3090314E-07
  1.2500000E+05  2.0691558E-07
  1.3000000E+05  1.8607990E-07
  1.3500000E+05  1.6789780E-07
  1.4000000E+05  1.5196255E-07
  1.4500000E+05  1.3793999E-07
  1.5000000E+05  1.2555384E-07
  1.5500000E+05  1.1457428E-07
  1.6000000E+05  1.0480902E-07
  1.6500000E+05  9.6096407E-08
  1.7000000E+05  8.8299858E-08
  1.7500000E+05  8.1303404E-08
  1.8000000E+05  7.5008177E-08
  1.8500000E+05  6.9329549E-08
  1.9000000E+05  6.4194787E-08
  2.0000000E+05  5.5314324E-08
  2.1000000E+05  4.7958554E-08
  2.2000000E+05  4.1817868E-08
  2.3000000E+05  3.6654646E-08
  2.4000000E+05  3.2284532E-08
  2.5000000E+05  2.8563059E-08
  2.6000000E+05  2.5375966E-08
  2.7000000E+05  2.2632118E-08
  2.8000000E+05  2.0258256E-08
  2.9000000E+05  1.8195051E-08
  3.0000000E+05  1.6394131E-08
  3.1000000E+05  1.4815802E-08
  3.2000000E+05  1.3427289E-08
  3.3000000E+05  1.2201381E-08
  3.4000000E+05  1.1115369E-08
  3.5000000E+05  1.0150209E-08
  3.6000000E+05  9.2898510E-09
  3.7000000E+05  8.5207092E-09
  3.8000000E+05  7.8312350E-09
  3.9000000E+05  7.2115708E-09
  4.0000000E+05  6.6532662E-09
  4.2000000E+05  5.6926619E-09
  4.4000000E+05  4.9023497E-09
  4.6000000E+05  4.2468591E-09
  4.8000000E+05  3.6991386E-09
  5.0000000E+05  3.2383282E-09
  5.1250000E+05  2.9870772E-09
  5.2500000E+05  2.7601115E-09
  5.3750000E+05  2.5546285E-09
  5.5000000E+05  2.3682002E-09
  5.7500000E+05  2.0443340E-09
  5.8750000E+05  1.9034476E-09
  6.0000000E+05  1.7746467E-09
  6.2500000E+05  1.5484926E-09
  6.5000000E+05  1.3576117E-09
  6.7500000E+05  1.1955333E-09
  7.0000000E+05  1.0571432E-09
  7.2500000E+05  9.3836550E-10
  7.5000000E+05  8.3592654E-10
  7.7500000E+05  7.4717843E-10
  8.0000000E+05  6.6996418E-10
  8.2500000E+05  6.0251606E-10
  8.5000000E+05  5.4337713E-10
  8.7500000E+05  4.9133987E-10
  9.0000000E+05  4.4539830E-10
  9.2500000E+05  4.0471004E-10
  9.5000000E+05  3.6856641E-10
  9.7500000E+05  3.3636855E-10
  1.0000000E+06  3.0760845E-10
  1.0250000E+06  2.8185329E-10
  1.0500000E+06  2.5873283E-10
  1.0750000E+06  2.3792922E-10
  1.1000000E+06  2.1916860E-10
  1.1250000E+06  2.0221423E-10
  1.1500000E+06  1.8686088E-10
  1.2000000E+06  1.6026652E-10
  1.2500000E+06  1.3821349E-10
  1.3000000E+06  1.1980217E-10
  1.3500000E+06  1.0433467E-10
  1.4000000E+06  9.1264559E-11
  1.4500000E+06  8.0160439E-11
  1.5000000E+06  7.0678866E-11
  1.5500000E+06  6.2544391E-11
  1.6000000E+06  5.5534584E-11
  1.6500000E+06  4.9468674E-11
  1.7000000E+06  4.4198862E-11
  1.7500000E+06  3.9603624E-11
  1.8000000E+06  3.5582511E-11
  1.8500000E+06  3.2052062E-11
  1.9000000E+06  2.8942600E-11
  1.9500000E+06  2.6195702E-11
  2.0000000E+06  2.3762179E-11
  2.0500000E+06  2.1600431E-11
  2.1000000E+06  1.9675131E-11
  2.1500000E+06  1.7956175E-11
  2.2000000E+06  1.6417809E-11
  2.2500000E+06  1.5037932E-11
  2.3000000E+06  1.3797520E-11
  2.3500000E+06  1.2680148E-11
  2.4000000E+06  1.1671595E-11
  2.4500000E+06  1.0759510E-11
  2.5000000E+06  9.9331480E-12
  2.6000000E+06  8.5012191E-12
  2.7000000E+06  7.3138092E-12
  2.8000000E+06  6.3229780E-12
  2.9000000E+06  5.4913249E-12
  3.0000000E+06  4.7894437E-12
  3.1000000E+06  4.1940375E-12
  3.2000000E+06  3.6865182E-12
  3.3000000E+06  3.2519505E-12
  3.4000000E+06  2.8782561E-12
  3.5000000E+06  2.5556079E-12
  3.6000000E+06  2.2759643E-12
  3.7000000E+06  2.0327127E-12
  3.8000000E+06  1.8203874E-12
  3.9000000E+06  1.6344498E-12
  4.0000000E+06  1.4711138E-12
  4.1000000E+06  1.3272066E-12
  4.2000000E+06  1.2000588E-12
  4.3000000E+06  1.0874151E-12
  4.4000000E+06  9.8736326E-13
  4.5000000E+06  8.9827577E-13
  4.6000000E+06  8.1876310E-13
  4.7000000E+06  7.4763499E-13
  4.8000000E+06  6.8386862E-13
  5.0000000E+06  5.7501421E-13
  5.1250000E+06  5.1759702E-13
  5.2500000E+06  4.6698461E-13
  5.3750000E+06  4.2224702E-13
  5.5000000E+06  3.8259741E-13
  5.7500000E+06  3.1598821E-13
  5.8750000E+06  2.8797334E-13
  6.0000000E+06  2.6290617E-13
  6.1250000E+06  2.4042859E-13
  6.2500000E+06  2.2023231E-13
  6.3750000E+06  2.0205061E-13
  6.5000000E+06  1.8565189E-13
  6.7500000E+06  1.5742289E-13
  7.0000000E+06  1.3421726E-13
  7.2500000E+06  1.1501000E-13
  7.5000000E+06  9.9010441E-14
  7.7500000E+06  8.5606013E-14
  8.0000000E+06  7.4325911E-14
  8.2500000E+06  6.4796106E-14
  
  
#  91   6  M2  EION =  5.008000000E+03 eV   259
#  S(0) = 1.132010E+00
  4.9916279E+01  0.0000000E+00
  4.9916279E+03  0.0000000E+00
  4.9916279E+03  1.6346674E-04
  5.0080000E+03  1.6346674E-04
  5.0080500E+03  1.6346674E-04
  5.0082390E+03  1.6440837E-04
  5.0084281E+03  1.6526534E-04
  5.0086171E+03  1.6605297E-04
  5.0088061E+03  1.6678358E-04
  5.0091842E+03  1.6811145E-04
  5.0095622E+03  1.6930748E-04
  5.0103183E+03  1.7144379E-04
  5.0110744E+03  1.7336472E-04
  5.0125866E+03  1.7679440E-04
  5.0140988E+03  1.7974340E-04
  5.0156110E+03  1.8217303E-04
  5.0171232E+03  1.8404417E-04
  5.0186353E+03  1.8535787E-04
  5.0201475E+03  1.8615529E-04
  5.0261963E+03  1.8573740E-04
  5.0292206E+03  1.8450331E-04
  5.0322450E+03  1.8323382E-04
  5.0352694E+03  1.8218010E-04
  5.0382938E+03  1.8144622E-04
  5.0413181E+03  1.8103826E-04
  5.0443425E+03  1.8090550E-04
  5.0503913E+03  1.8115531E-04
  5.0534156E+03  1.8138159E-04
  5.0564400E+03  1.8159351E-04
  5.0624888E+03  1.8183464E-04
  5.0685375E+03  1.8177226E-04
  5.0745863E+03  1.8149044E-04
  5.0806350E+03  1.8113679E-04
  5.0866838E+03  1.8083106E-04
  5.0927325E+03  1.8063319E-04
  5.1048300E+03  1.8050165E-04
  5.1169275E+03  1.8041155E-04
  5.1290250E+03  1.8011122E-04
  5.1350738E+03  1.7989074E-04
  5.1411225E+03  1.7964873E-04
  5.1532200E+03  1.7919209E-04
  5.1774150E+03  1.7854122E-04
  5.1895125E+03  1.7823290E-04
  5.2016100E+03  1.7785849E-04
  5.2137075E+03  1.7742657E-04
  5.2258050E+03  1.7697525E-04
  5.2379025E+03  1.7655297E-04
  5.2500000E+03  1.7616608E-04
  5.3125000E+03  1.7408930E-04
  5.3750000E+03  1.7197400E-04
  5.5000000E+03  1.6771283E-04
  5.7500000E+03  1.5932840E-04
  6.0000000E+03  1.5127187E-04
  6.5000000E+03  1.3626792E-04
  6.7500000E+03  1.2935847E-04
  7.0000000E+03  1.2284003E-04
  7.2500000E+03  1.1669755E-04
  7.5000000E+03  1.1091377E-04
  8.0000000E+03  1.0034705E-04
  8.5000000E+03  9.0986288E-05
  9.0000000E+03  8.2683954E-05
  9.5000000E+03  7.5314470E-05
  1.0000000E+04  6.8759468E-05
  1.0500000E+04  6.2919047E-05
  1.1000000E+04  5.7703001E-05
  1.1500000E+04  5.3033979E-05
  1.2000000E+04  4.8845045E-05
  1.2500000E+04  4.5077788E-05
  1.3000000E+04  4.1681756E-05
  1.3500000E+04  3.8613248E-05
  1.4000000E+04  3.5834416E-05
  1.4500000E+04  3.3312355E-05
  1.5000000E+04  3.1018463E-05
  1.6000000E+04  2.7018497E-05
  1.7000000E+04  2.3670132E-05
  1.8000000E+04  2.0846729E-05
  1.9000000E+04  1.8449837E-05
  2.0000000E+04  1.6402228E-05
  2.1000000E+04  1.4642809E-05
  2.2000000E+04  1.3122828E-05
  2.3000000E+04  1.1803092E-05
  2.4000000E+04  1.0651838E-05
  2.5000000E+04  9.6431582E-06
  2.6000000E+04  8.7557685E-06
  2.7000000E+04  7.9720837E-06
  2.8000000E+04  7.2774820E-06
  2.9000000E+04  6.6597430E-06
  3.0000000E+04  6.1085990E-06
  3.1000000E+04  5.6153793E-06
  3.2000000E+04  5.1727303E-06
  3.4000000E+04  4.4149884E-06
  3.6000000E+04  3.7952511E-06
  3.8000000E+04  3.2837351E-06
  4.0000000E+04  2.8580209E-06
  4.2000000E+04  2.5010177E-06
  4.4000000E+04  2.1995454E-06
  4.6000000E+04  1.9433315E-06
  4.8000000E+04  1.7242913E-06
  5.0000000E+04  1.5360038E-06
  5.2500000E+04  1.3361550E-06
  5.5000000E+04  1.1684720E-06
  5.7500000E+04  1.0268269E-06
  6.0000000E+04  9.0643208E-07
  6.5000000E+04  7.1505679E-07
  6.7500000E+04  6.3865999E-07
  7.0000000E+04  5.7237113E-07
  7.2500000E+04  5.1460384E-07
  7.5000000E+04  4.6405835E-07
  7.7500000E+04  4.1966312E-07
  8.0000000E+04  3.8052975E-07
  8.2500000E+04  3.4591771E-07
  8.5000000E+04  3.1520659E-07
  8.7500000E+04  2.8787412E-07
  9.0000000E+04  2.6347865E-07
  9.2500000E+04  2.4164514E-07
  9.5000000E+04  2.2205382E-07
  1.0000000E+05  1.8854141E-07
  1.0500000E+05  1.6117878E-07
  1.1000000E+05  1.3864845E-07
  1.1500000E+05  1.1995328E-07
  1.2000000E+05  1.0432988E-07
  1.2500000E+05  9.1187646E-08
  1.3000000E+05  8.0065214E-08
  1.3500000E+05  7.0598882E-08
  1.4000000E+05  6.2499599E-08
  1.4500000E+05  5.5535828E-08
  1.5000000E+05  4.9520749E-08
  1.5500000E+05  4.4302631E-08
  1.6000000E+05  3.9757451E-08
  1.6500000E+05  3.5783224E-08
  1.7000000E+05  3.2295631E-08
  1.7500000E+05  2.9224591E-08
  1.8000000E+05  2.6511564E-08
  1.8500000E+05  2.4107423E-08
  1.9000000E+05  2.1970757E-08
  1.9500000E+05  2.0066515E-08
  2.0000000E+05  1.8364904E-08
  2.0500000E+05  1.6840509E-08
  2.1000000E+05  1.5471569E-08
  2.2000000E+05  1.3127843E-08
  2.3000000E+05  1.1212771E-08
  2.4000000E+05  9.6354117E-09
  2.5000000E+05  8.3266096E-09
  2.6000000E+05  7.2332112E-09
  2.7000000E+05  6.3139646E-09
  2.8000000E+05  5.5365639E-09
  2.9000000E+05  4.8754938E-09
  3.0000000E+05  4.3104442E-09
  3.1000000E+05  3.8251302E-09
  3.2000000E+05  3.4064034E-09
  3.3000000E+05  3.0435799E-09
  3.4000000E+05  2.7279255E-09
  3.5000000E+05  2.4522590E-09
  3.6000000E+05  2.2106442E-09
  3.7000000E+05  1.9981490E-09
  3.8000000E+05  1.8106554E-09
  3.9000000E+05  1.6447097E-09
  4.0000000E+05  1.4974028E-09
  4.1000000E+05  1.3662743E-09
  4.2000000E+05  1.2492343E-09
  4.3000000E+05  1.1445017E-09
  4.4000000E+05  1.0505528E-09
  4.6000000E+05  8.8995684E-10
  4.8000000E+05  7.5899763E-10
  5.0000000E+05  6.5133629E-10
  5.1250000E+05  5.9369116E-10
  5.2500000E+05  5.4230541E-10
  5.3750000E+05  4.9637887E-10
  5.5000000E+05  4.5522848E-10
  5.7500000E+05  3.8499733E-10
  5.8750000E+05  3.5497958E-10
  6.0000000E+05  3.2784035E-10
  6.2500000E+05  2.8093684E-10
  6.5000000E+05  2.4215226E-10
  6.7500000E+05  2.0985306E-10
  7.0000000E+05  1.8277691E-10
  7.2500000E+05  1.5993973E-10
  7.5000000E+05  1.4056756E-10
  7.7500000E+05  1.2404672E-10
  8.0000000E+05  1.0988697E-10
  8.2500000E+05  9.7693836E-11
  8.5000000E+05  8.7147720E-11
  8.7500000E+05  7.7988145E-11
  9.0000000E+05  7.0001561E-11
  9.2500000E+05  6.3011879E-11
  9.5000000E+05  5.6873103E-11
  9.7500000E+05  5.1463645E-11
  1.0000000E+06  4.6681762E-11
  1.0250000E+06  4.2441936E-11
  1.0500000E+06  3.8671979E-11
  1.1000000E+06  3.2306022E-11
  1.1500000E+06  2.7194894E-11
  1.2000000E+06  2.3052990E-11
  1.2500000E+06  1.9667820E-11
  1.3000000E+06  1.6879380E-11
  1.3500000E+06  1.4565815E-11
  1.4000000E+06  1.2633364E-11
  1.4500000E+06  1.1009187E-11
  1.5000000E+06  9.6361935E-12
  1.5500000E+06  8.4692631E-12
  1.6000000E+06  7.4724531E-12
  1.6500000E+06  6.6169241E-12
  1.7000000E+06  5.8793788E-12
  1.7500000E+06  5.2408786E-12
  1.8000000E+06  4.6859359E-12
  1.8500000E+06  4.2018150E-12
  1.9000000E+06  3.7779867E-12
  1.9500000E+06  3.4057010E-12
  2.0000000E+06  3.0776515E-12
  2.0500000E+06  2.7877093E-12
  2.1000000E+06  2.5307110E-12
  2.1500000E+06  2.3022897E-12
  2.2000000E+06  2.0987371E-12
  2.2500000E+06  1.9168933E-12
  2.3000000E+06  1.7540556E-12
  2.4000000E+06  1.4764454E-12
  2.5000000E+06  1.2509313E-12
  2.6000000E+06  1.0662863E-12
  2.7000000E+06  9.1399965E-13
  2.8000000E+06  7.8755080E-13
  2.9000000E+06  6.8189531E-13
  3.0000000E+06  5.9309594E-13
  3.1000000E+06  5.1805425E-13
  3.2000000E+06  4.5431302E-13
  3.3000000E+06  3.9990906E-13
  3.4000000E+06  3.5326331E-13
  3.5000000E+06  3.1309801E-13
  3.6000000E+06  2.7837298E-13
  3.7000000E+06  2.4823697E-13
  3.8000000E+06  2.2198941E-13
  3.9000000E+06  1.9905052E-13
  4.0000000E+06  1.7893817E-13
  4.1000000E+06  1.6124958E-13
  4.2000000E+06  1.4564677E-13
  4.3000000E+06  1.3184508E-13
  4.4000000E+06  1.1960379E-13
  4.5000000E+06  1.0871865E-13
  4.6000000E+06  9.9015611E-14
  4.7000000E+06  9.0345926E-14
  4.8000000E+06  8.2582050E-14
  5.0000000E+06  6.9348003E-14
  5.1250000E+06  6.2377951E-14
  5.2500000E+06  5.6240379E-14
  5.3750000E+06  5.0820540E-14
  5.5000000E+06  4.6021547E-14
  5.7500000E+06  3.7969905E-14
  5.8750000E+06  3.4587713E-14
  6.0000000E+06  3.1563622E-14
  6.2500000E+06  2.6420373E-14
  6.5000000E+06  2.2256852E-14
  6.7500000E+06  1.8860922E-14
  7.0000000E+06  1.6071720E-14
  7.2500000E+06  1.3765851E-14
  7.5000000E+06  1.1847376E-14
  7.7500000E+06  1.0241501E-14
  8.0000000E+06  8.8897259E-15
  8.2500000E+06  7.7463776E-15
  8.5000000E+06  6.7756686E-15
  8.7500000E+06  5.9485394E-15
  
  
#  91   7  M3  EION =  4.178000000E+03 eV   261
#  S(0) = 2.638316E+00
  4.1610134E+01  0.0000000E+00
  4.1610134E+03  0.0000000E+00
  4.1610134E+03  6.4665146E-04
  4.1780000E+03  6.4665146E-04
  4.1780416E+03  6.4665146E-04
  4.1785905E+03  6.4817313E-04
  4.1791395E+03  6.4923100E-04
  4.1796885E+03  6.5031464E-04
  4.1802374E+03  6.5161779E-04
  4.1813354E+03  6.5503196E-04
  4.1824333E+03  6.5931117E-04
  4.1846291E+03  6.6878163E-04
  4.1868250E+03  6.7718020E-04
  4.1890208E+03  6.8299256E-04
  4.1912166E+03  6.8584962E-04
  4.1934125E+03  6.8608720E-04
  4.1956083E+03  6.8437101E-04
  4.2000000E+03  6.7792317E-04
  4.2031250E+03  6.7290011E-04
  4.2062500E+03  6.6863019E-04
  4.2093750E+03  6.6551019E-04
  4.2125000E+03  6.6357601E-04
  4.2187500E+03  6.6245454E-04
  4.2218750E+03  6.6268959E-04
  4.2250000E+03  6.6308226E-04
  4.2312500E+03  6.6356624E-04
  4.2375000E+03  6.6303985E-04
  4.2437500E+03  6.6154145E-04
  4.2500000E+03  6.5955665E-04
  4.2625000E+03  6.5597654E-04
  4.2750000E+03  6.5379946E-04
  4.2875000E+03  6.5198975E-04
  4.3000000E+03  6.4950395E-04
  4.3062500E+03  6.4799051E-04
  4.3125000E+03  6.4639956E-04
  4.3250000E+03  6.4327854E-04
  4.3375000E+03  6.4052896E-04
  4.3500000E+03  6.3802747E-04
  4.3750000E+03  6.3273665E-04
  4.4000000E+03  6.2684293E-04
  4.4250000E+03  6.2128169E-04
  4.4500000E+03  6.1596308E-04
  4.4750000E+03  6.1043737E-04
  4.5000000E+03  6.0482131E-04
  4.5500000E+03  5.9422223E-04
  4.5750000E+03  5.8889123E-04
  4.6000000E+03  5.8358691E-04
  4.7000000E+03  5.6321628E-04
  4.8000000E+03  5.4365040E-04
  5.0000000E+03  5.0708230E-04
  5.2500000E+03  4.6569368E-04
  5.5000000E+03  4.2861220E-04
  5.7500000E+03  3.9530269E-04
  6.0000000E+03  3.6533978E-04
  6.5000000E+03  3.1392416E-04
  6.7500000E+03  2.9180913E-04
  7.0000000E+03  2.7172115E-04
  7.2500000E+03  2.5342974E-04
  7.5000000E+03  2.3673679E-04
  8.0000000E+03  2.0748677E-04
  8.5000000E+03  1.8284106E-04
  9.0000000E+03  1.6192342E-04
  9.5000000E+03  1.4405914E-04
  1.0000000E+04  1.2870816E-04
  1.0500000E+04  1.1544592E-04
  1.1000000E+04  1.0392922E-04
  1.1500000E+04  9.3880089E-05
  1.2000000E+04  8.5072257E-05
  1.2500000E+04  7.7320129E-05
  1.3000000E+04  7.0470395E-05
  1.3500000E+04  6.4395777E-05
  1.4000000E+04  5.8989903E-05
  1.4500000E+04  5.4163479E-05
  1.5000000E+04  4.9841120E-05
  1.6000000E+04  4.2462511E-05
  1.7000000E+04  3.6447348E-05
  1.8000000E+04  3.1496079E-05
  1.9000000E+04  2.7384750E-05
  2.0000000E+04  2.3943633E-05
  2.1000000E+04  2.1042517E-05
  2.2000000E+04  1.8580355E-05
  2.3000000E+04  1.6477925E-05
  2.4000000E+04  1.4672511E-05
  2.5000000E+04  1.3114037E-05
  2.6000000E+04  1.1762181E-05
  2.7000000E+04  1.0584238E-05
  2.8000000E+04  9.5534918E-06
  2.9000000E+04  8.6479725E-06
  3.0000000E+04  7.8495081E-06
  3.1000000E+04  7.1429782E-06
  3.2000000E+04  6.5157354E-06
  3.4000000E+04  5.4582343E-06
  3.6000000E+04  4.6100816E-06
  3.8000000E+04  3.9227539E-06
  4.0000000E+04  3.3605111E-06
  4.2000000E+04  2.8966511E-06
  4.4000000E+04  2.5109664E-06
  4.6000000E+04  2.1879823E-06
  4.8000000E+04  1.9157214E-06
  5.0000000E+04  1.6848194E-06
  5.2500000E+04  1.4432475E-06
  5.5000000E+04  1.2436566E-06
  5.7500000E+04  1.0775227E-06
  6.0000000E+04  9.3829076E-07
  6.5000000E+04  7.2125790E-07
  6.7500000E+04  6.3630070E-07
  7.0000000E+04  5.6347414E-07
  7.2500000E+04  5.0075119E-07
  7.5000000E+04  4.4649118E-07
  7.7500000E+04  3.9935736E-07
  8.0000000E+04  3.5825390E-07
  8.2500000E+04  3.2227724E-07
  8.5000000E+04  2.9067840E-07
  9.0000000E+04  2.3821962E-07
  9.5000000E+04  1.9699685E-07
  1.0000000E+05  1.6424522E-07
  1.0500000E+05  1.3796284E-07
  1.1000000E+05  1.1667897E-07
  1.1500000E+05  9.9298751E-08
  1.2000000E+05  8.4997101E-08
  1.2500000E+05  7.3145301E-08
  1.3000000E+05  6.3259314E-08
  1.3500000E+05  5.4962918E-08
  1.4000000E+05  4.7961101E-08
  1.4500000E+05  4.2020634E-08
  1.5000000E+05  3.6955724E-08
  1.5500000E+05  3.2617303E-08
  1.6000000E+05  2.8884962E-08
  1.6500000E+05  2.5660844E-08
  1.7000000E+05  2.2864953E-08
  1.7500000E+05  2.0431530E-08
  1.8000000E+05  1.8306230E-08
  1.8500000E+05  1.6443927E-08
  1.9000000E+05  1.4806976E-08
  2.0000000E+05  1.2087949E-08
  2.1000000E+05  9.9516396E-09
  2.2000000E+05  8.2561469E-09
  2.3000000E+05  6.8980368E-09
  2.4000000E+05  5.8009193E-09
  2.5000000E+05  4.9076920E-09
  2.6000000E+05  4.1751911E-09
  2.7000000E+05  3.5704586E-09
  2.8000000E+05  3.0680895E-09
  2.9000000E+05  2.6483266E-09
  3.0000000E+05  2.2956781E-09
  3.1000000E+05  1.9979033E-09
  3.2000000E+05  1.7452607E-09
  3.3000000E+05  1.5299448E-09
  3.4000000E+05  1.3456624E-09
  3.5000000E+05  1.1873082E-09
  3.6000000E+05  1.0507177E-09
  3.7000000E+05  9.3247630E-10
  3.8000000E+05  8.2977002E-10
  3.9000000E+05  7.4026870E-10
  4.0000000E+05  6.6203416E-10
  4.2000000E+05  5.3314988E-10
  4.4000000E+05  4.3302580E-10
  4.6000000E+05  3.5445977E-10
  4.8000000E+05  2.9223990E-10
  5.0000000E+05  2.4254597E-10
  5.1250000E+05  2.1655698E-10
  5.2500000E+05  1.9379687E-10
  5.3750000E+05  1.7380979E-10
  5.5000000E+05  1.5621182E-10
  5.7500000E+05  1.2693452E-10
  6.0000000E+05  1.0391235E-10
  6.2500000E+05  8.5651035E-11
  6.5000000E+05  7.1049506E-11
  6.6250000E+05  6.4856078E-11
  6.7500000E+05  5.9287176E-11
  7.0000000E+05  4.9746181E-11
  7.2500000E+05  4.1956876E-11
  7.5000000E+05  3.5559122E-11
  7.7500000E+05  3.0274478E-11
  8.0000000E+05  2.5886009E-11
  8.2500000E+05  2.2223445E-11
  8.5000000E+05  1.9152235E-11
  8.7500000E+05  1.6565379E-11
  9.0000000E+05  1.4377265E-11
  9.2500000E+05  1.2518997E-11
  9.5000000E+05  1.0934833E-11
  9.7500000E+05  9.5794391E-12
  1.0000000E+06  8.4157687E-12
  1.0250000E+06  7.4134080E-12
  1.0500000E+06  6.5472782E-12
  1.0750000E+06  5.7966138E-12
  1.1000000E+06  5.1441529E-12
  1.1250000E+06  4.5754884E-12
  1.1500000E+06  4.0785504E-12
  1.1750000E+06  3.6431922E-12
  1.2000000E+06  3.2608548E-12
  1.2250000E+06  2.9242960E-12
  1.2500000E+06  2.6273679E-12
  1.3000000E+06  2.1322311E-12
  1.3500000E+06  1.7420363E-12
  1.4000000E+06  1.4321802E-12
  1.4500000E+06  1.1843577E-12
  1.5000000E+06  9.8481890E-13
  1.5500000E+06  8.2314577E-13
  1.6000000E+06  6.9137857E-13
  1.6500000E+06  5.8338694E-13
  1.7000000E+06  4.9441492E-13
  1.7500000E+06  4.2074748E-13
  1.8000000E+06  3.5946387E-13
  1.8500000E+06  3.0825374E-13
  1.9000000E+06  2.6527892E-13
  1.9500000E+06  2.2906901E-13
  2.0000000E+06  1.9844140E-13
  2.0500000E+06  1.7244010E-13
  2.1000000E+06  1.5028862E-13
  2.1500000E+06  1.3135341E-13
  2.2000000E+06  1.1511529E-13
  2.2500000E+06  1.0114703E-13
  2.3000000E+06  8.9095713E-14
  2.3500000E+06  7.8668656E-14
  2.4000000E+06  6.9622266E-14
  2.4500000E+06  6.1753108E-14
  2.5000000E+06  5.4890673E-14
  2.5500000E+06  4.8891585E-14
  2.6000000E+06  4.3634903E-14
  2.6500000E+06  3.9018309E-14
  2.7000000E+06  3.4954978E-14
  2.8000000E+06  2.8203425E-14
  2.9000000E+06  2.2909304E-14
  3.0000000E+06  1.8726544E-14
  3.1000000E+06  1.5398376E-14
  3.2000000E+06  1.2732531E-14
  3.3000000E+06  1.0583784E-14
  3.4000000E+06  8.8415537E-15
  3.5000000E+06  7.4210004E-15
  3.6000000E+06  6.2565716E-15
  3.7000000E+06  5.2972742E-15
  3.8000000E+06  4.5031858E-15
  3.9000000E+06  3.8428593E-15
  4.0000000E+06  3.2913805E-15
  4.1000000E+06  2.8289022E-15
  4.2000000E+06  2.4395300E-15
  4.3000000E+06  2.1104719E-15
  4.4000000E+06  1.8313829E-15
  4.5000000E+06  1.5938581E-15
  4.6000000E+06  1.3910387E-15
  4.7000000E+06  1.2173043E-15
  4.8000000E+06  1.0680301E-15
  5.0000000E+06  8.2823506E-16
  5.1250000E+06  7.0988531E-16
  5.2500000E+06  6.1054271E-16
  5.3750000E+06  5.2683110E-16
  5.5000000E+06  4.5603064E-16
  5.6250000E+06  3.9593846E-16
  5.7500000E+06  3.4476216E-16
  5.8750000E+06  3.0103713E-16
  6.0000000E+06  2.6356119E-16
  6.1250000E+06  2.3134231E-16
  6.2500000E+06  2.0356082E-16
  6.3750000E+06  1.7953746E-16
  6.5000000E+06  1.5870718E-16
  6.6250000E+06  1.4059832E-16
  6.7500000E+06  1.2481706E-16
  7.0000000E+06  9.8971464E-17
  7.2500000E+06  7.9095102E-17
  7.3750000E+06  7.0908670E-17
  
  
#  91   8  M4  EION =  3.613000000E+03 eV   261
#  S(0) = 3.758418E+00
  3.1647193E+01  0.0000000E+00
  3.1647193E+03  0.0000000E+00
  3.1647193E+03  1.9308616E-04
  3.6130000E+03  1.9308616E-04
  3.6130362E+03  1.9308616E-04
  3.6131822E+03  2.0993639E-04
  3.6133283E+03  2.2722972E-04
  3.6134744E+03  2.4494608E-04
  3.6136204E+03  2.6306656E-04
  3.6139126E+03  3.0044854E-04
  3.6142047E+03  3.3923873E-04
  3.6147889E+03  4.2051860E-04
  3.6153732E+03  5.0585109E-04
  3.6165417E+03  6.8415641E-04
  3.6177103E+03  8.6441309E-04
  3.6188788E+03  1.0365370E-03
  3.6200473E+03  1.1918206E-03
  3.6206316E+03  1.2612011E-03
  3.6212158E+03  1.3244831E-03
  3.6223843E+03  1.4322846E-03
  3.6247214E+03  1.5788603E-03
  3.6270584E+03  1.6568637E-03
  3.6293955E+03  1.6956604E-03
  3.6317325E+03  1.7158862E-03
  3.6340696E+03  1.7289127E-03
  3.6364066E+03  1.7398633E-03
  3.6387437E+03  1.7503716E-03
  3.6410807E+03  1.7603840E-03
  3.6457548E+03  1.7759873E-03
  3.6504289E+03  1.7817146E-03
  3.6551030E+03  1.7769166E-03
  3.6597771E+03  1.7647767E-03
  3.6644512E+03  1.7496122E-03
  3.6691253E+03  1.7348504E-03
  3.6737994E+03  1.7222972E-03
  3.6784735E+03  1.7122435E-03
  3.6831476E+03  1.7041554E-03
  3.6878217E+03  1.6970686E-03
  3.6971699E+03  1.6828413E-03
  3.7065181E+03  1.6665582E-03
  3.7158663E+03  1.6494717E-03
  3.7252145E+03  1.6338826E-03
  3.7345627E+03  1.6207480E-03
  3.7439108E+03  1.6093232E-03
  3.7626072E+03  1.5871869E-03
  3.7813036E+03  1.5637846E-03
  3.8000000E+03  1.5419760E-03
  3.8250000E+03  1.5162383E-03
  3.8500000E+03  1.4905270E-03
  3.9000000E+03  1.4409585E-03
  3.9500000E+03  1.3943583E-03
  4.0000000E+03  1.3494330E-03
  4.1000000E+03  1.2648097E-03
  4.2000000E+03  1.1864634E-03
  4.4000000E+03  1.0468925E-03
  4.6000000E+03  9.2694957E-04
  4.8000000E+03  8.2381386E-04
  5.0000000E+03  7.3463876E-04
  5.2500000E+03  6.3967124E-04
  5.5000000E+03  5.5977508E-04
  5.7500000E+03  4.9213389E-04
  6.0000000E+03  4.3452945E-04
  6.5000000E+03  3.4274476E-04
  6.7500000E+03  3.0602596E-04
  7.0000000E+03  2.7412707E-04
  7.2500000E+03  2.4630423E-04
  7.5000000E+03  2.2194632E-04
  8.0000000E+03  1.8167686E-04
  8.5000000E+03  1.5018258E-04
  9.0000000E+03  1.2525587E-04
  9.5000000E+03  1.0531281E-04
  1.0000000E+04  8.9198246E-05
  1.0500000E+04  7.6058419E-05
  1.1000000E+04  6.5255001E-05
  1.1500000E+04  5.6304597E-05
  1.2000000E+04  4.8837052E-05
  1.2500000E+04  4.2566055E-05
  1.3000000E+04  3.7268036E-05
  1.3500000E+04  3.2766889E-05
  1.4000000E+04  2.8922738E-05
  1.4500000E+04  2.5623626E-05
  1.5000000E+04  2.2779309E-05
  1.6000000E+04  1.8175557E-05
  1.7000000E+04  1.4670950E-05
  1.8000000E+04  1.1965471E-05
  1.9000000E+04  9.8505327E-06
  2.0000000E+04  8.1784251E-06
  2.1000000E+04  6.8427894E-06
  2.2000000E+04  5.7658918E-06
  2.3000000E+04  4.8901378E-06
  2.4000000E+04  4.1723253E-06
  2.5000000E+04  3.5796763E-06
  2.6000000E+04  3.0870606E-06
  2.7000000E+04  2.6750253E-06
  2.8000000E+04  2.3283758E-06
  2.9000000E+04  2.0351456E-06
  3.0000000E+04  1.7858369E-06
  3.1000000E+04  1.5728563E-06
  3.2000000E+04  1.3900916E-06
  3.4000000E+04  1.0963224E-06
  3.6000000E+04  8.7482833E-07
  3.8000000E+04  7.0548269E-07
  4.0000000E+04  5.7437117E-07
  4.2000000E+04  4.7170052E-07
  4.4000000E+04  3.9046511E-07
  4.6000000E+04  3.2557908E-07
  4.8000000E+04  2.7330047E-07
  5.0000000E+04  2.3084170E-07
  5.2500000E+04  1.8842777E-07
  5.5000000E+04  1.5507494E-07
  5.7500000E+04  1.2859159E-07
  5.8750000E+04  1.1740720E-07
  6.0000000E+04  1.0737470E-07
  6.2500000E+04  9.0236791E-08
  6.5000000E+04  7.6288109E-08
  6.7500000E+04  6.4854843E-08
  7.0000000E+04  5.5421654E-08
  7.2500000E+04  4.7590808E-08
  7.5000000E+04  4.1052729E-08
  7.7500000E+04  3.5564547E-08
  8.0000000E+04  3.0934298E-08
  8.2500000E+04  2.7009201E-08
  8.5000000E+04  2.3666871E-08
  8.7500000E+04  2.0808662E-08
  9.0000000E+04  1.8354594E-08
  9.2500000E+04  1.6239469E-08
  9.5000000E+04  1.4409859E-08
  1.0000000E+05  1.1438783E-08
  1.0500000E+05  9.1721304E-09
  1.1000000E+05  7.4225618E-09
  1.1500000E+05  6.0576266E-09
  1.2000000E+05  4.9822786E-09
  1.2500000E+05  4.1273944E-09
  1.3000000E+05  3.4420794E-09
  1.3500000E+05  2.8884253E-09
  1.4000000E+05  2.4378999E-09
  1.4500000E+05  2.0688167E-09
  1.5000000E+05  1.7645425E-09
  1.5500000E+05  1.5122096E-09
  1.6000000E+05  1.3017847E-09
  1.6500000E+05  1.1253869E-09
  1.7000000E+05  9.7678215E-10
  1.7500000E+05  8.5100545E-10
  1.8000000E+05  7.4407870E-10
  1.8500000E+05  6.5279568E-10
  1.9000000E+05  5.7455755E-10
  2.0000000E+05  4.4912774E-10
  2.1000000E+05  3.5500577E-10
  2.2000000E+05  2.8346762E-10
  2.3000000E+05  2.2845555E-10
  2.4000000E+05  1.8569647E-10
  2.5000000E+05  1.5213206E-10
  2.6000000E+05  1.2554432E-10
  2.7000000E+05  1.0430490E-10
  2.8000000E+05  8.7204664E-11
  2.9000000E+05  7.3336285E-11
  3.0000000E+05  6.2012185E-11
  3.1000000E+05  5.2706480E-11
  3.2000000E+05  4.5013572E-11
  3.3000000E+05  3.8618142E-11
  3.4000000E+05  3.3273176E-11
  3.5000000E+05  2.8783794E-11
  3.6000000E+05  2.4995237E-11
  3.7000000E+05  2.1783825E-11
  3.8000000E+05  1.9050110E-11
  3.9000000E+05  1.6713677E-11
  4.0000000E+05  1.4709167E-11
  4.2000000E+05  1.1491884E-11
  4.4000000E+05  9.0749194E-12
  4.6000000E+05  7.2366794E-12
  4.8000000E+05  5.8227500E-12
  5.0000000E+05  4.7238736E-12
  5.1250000E+05  4.1612592E-12
  5.2500000E+05  3.6760502E-12
  5.3750000E+05  3.2562041E-12
  5.5000000E+05  2.8917619E-12
  5.7500000E+05  2.2973794E-12
  6.0000000E+05  1.8417674E-12
  6.2500000E+05  1.4888607E-12
  6.5000000E+05  1.2128653E-12
  6.6250000E+05  1.0976548E-12
  6.7500000E+05  9.9509246E-13
  7.0000000E+05  8.2183830E-13
  7.2500000E+05  6.8294244E-13
  7.5000000E+05  5.7079387E-13
  7.7500000E+05  4.7963634E-13
  8.0000000E+05  4.0507710E-13
  8.2500000E+05  3.4373567E-13
  8.5000000E+05  2.9298995E-13
  8.7500000E+05  2.5079106E-13
  9.0000000E+05  2.1552707E-13
  9.2500000E+05  1.8592145E-13
  9.5000000E+05  1.6095709E-13
  9.7500000E+05  1.3981874E-13
  1.0000000E+06  1.2184927E-13
  1.0250000E+06  1.0651619E-13
  1.0500000E+06  9.3385881E-14
  1.1000000E+06  7.2377390E-14
  1.1500000E+06  5.6672102E-14
  1.2000000E+06  4.4793528E-14
  1.2500000E+06  3.5712660E-14
  1.3000000E+06  2.8701763E-14
  1.3500000E+06  2.3239338E-14
  1.4000000E+06  1.8947134E-14
  1.4500000E+06  1.5547718E-14
  1.5000000E+06  1.2835486E-14
  1.5500000E+06  1.0656593E-14
  1.6000000E+06  8.8948318E-15
  1.6500000E+06  7.4616745E-15
  1.7000000E+06  6.2891366E-15
  1.7500000E+06  5.3246235E-15
  1.8000000E+06  4.5271629E-15
  1.8500000E+06  3.8646230E-15
  1.9000000E+06  3.3116483E-15
  1.9500000E+06  2.8481074E-15
  2.0000000E+06  2.4579246E-15
  2.0500000E+06  2.1281932E-15
  2.1000000E+06  1.8484984E-15
  2.1500000E+06  1.6103953E-15
  2.2000000E+06  1.4070034E-15
  2.2500000E+06  1.2326918E-15
  2.3000000E+06  1.0828325E-15
  2.4000000E+06  8.4184729E-16
  2.5000000E+06  6.6064538E-16
  2.6000000E+06  5.2295252E-16
  2.7000000E+06  4.1729977E-16
  2.8000000E+06  3.3550007E-16
  2.9000000E+06  2.7163484E-16
  3.0000000E+06  2.2137757E-16
  3.1000000E+06  1.8153347E-16
  3.2000000E+06  1.4972371E-16
  3.3000000E+06  1.2416136E-16
  3.4000000E+06  1.0349339E-16
  3.5000000E+06  8.6686258E-17
  3.6000000E+06  7.2944070E-17
  3.7000000E+06  6.1649604E-17
  3.8000000E+06  5.2320790E-17
  3.9000000E+06  4.4579088E-17
  4.0000000E+06  3.8125619E-17
  4.1000000E+06  3.2723036E-17
  4.2000000E+06  2.8181933E-17
  4.3000000E+06  2.4350350E-17
  4.4000000E+06  2.1105604E-17
  4.5000000E+06  1.8348180E-17
  4.6000000E+06  1.5997004E-17
  4.7000000E+06  1.3985693E-17
  4.8000000E+06  1.2259689E-17
  5.0000000E+06  9.4915431E-18
  5.1250000E+06  8.1276019E-18
  5.2500000E+06  6.9840026E-18
  5.3750000E+06  6.0213514E-18
  5.5000000E+06  5.2079545E-18
  5.6250000E+06  4.5181873E-18
  5.7500000E+06  3.9312365E-18
  5.8750000E+06  3.4301220E-18
  6.0000000E+06  3.0009324E-18
  6.2500000E+06  2.3145467E-18
  6.5000000E+06  1.8022712E-18
  6.6250000E+06  1.5957391E-18
  6.7500000E+06  1.4159407E-18
  7.0000000E+06  1.1218663E-18
  
  
#  91   9  M5  EION =  3.446000000E+03 eV   259
#  S(0) = 5.779141E+00
  2.8512723E+01  0.0000000E+00
  2.8512723E+03  0.0000000E+00
  2.8512723E+03  3.2475561E-04
  3.4460000E+03  3.2475561E-04
  3.4460344E+03  3.2475561E-04
  3.4462750E+03  3.7463292E-04
  3.4465156E+03  4.2590177E-04
  3.4467561E+03  4.7843687E-04
  3.4469967E+03  5.3212613E-04
  3.4474779E+03  6.4255543E-04
  3.4479590E+03  7.5639290E-04
  3.4489213E+03  9.9104483E-04
  3.4498836E+03  1.2290892E-03
  3.4518081E+03  1.6846073E-03
  3.4527704E+03  1.8876877E-03
  3.4537327E+03  2.0672351E-03
  3.4556573E+03  2.3477661E-03
  3.4575818E+03  2.5300250E-03
  3.4595064E+03  2.6373015E-03
  3.4614310E+03  2.6960442E-03
  3.4633556E+03  2.7273160E-03
  3.4652801E+03  2.7450131E-03
  3.4691293E+03  2.7677354E-03
  3.4729784E+03  2.7889697E-03
  3.4749030E+03  2.7992834E-03
  3.4768275E+03  2.8084488E-03
  3.4806767E+03  2.8206588E-03
  3.4845258E+03  2.8221966E-03
  3.4883750E+03  2.8132684E-03
  3.4922241E+03  2.7966983E-03
  3.4999224E+03  2.7551148E-03
  3.5076207E+03  2.7187570E-03
  3.5153189E+03  2.6927963E-03
  3.5230172E+03  2.6725894E-03
  3.5307155E+03  2.6524916E-03
  3.5384138E+03  2.6301996E-03
  3.5538103E+03  2.5841296E-03
  3.5692069E+03  2.5462888E-03
  3.5769052E+03  2.5304700E-03
  3.5846034E+03  2.5152650E-03
  3.6000000E+03  2.4840219E-03
  3.7000000E+03  2.3013167E-03
  3.8000000E+03  2.1438942E-03
  4.0000000E+03  1.8680338E-03
  4.2000000E+03  1.6339673E-03
  4.4000000E+03  1.4353307E-03
  4.6000000E+03  1.2658840E-03
  4.8000000E+03  1.1209394E-03
  5.0000000E+03  9.9637062E-04
  5.2500000E+03  8.6425489E-04
  5.5000000E+03  7.5357760E-04
  5.7500000E+03  6.6025382E-04
  6.0000000E+03  5.8107255E-04
  6.5000000E+03  4.5553983E-04
  6.7500000E+03  4.0557677E-04
  7.0000000E+03  3.6231323E-04
  7.2500000E+03  3.2468975E-04
  7.5000000E+03  2.9183956E-04
  8.0000000E+03  2.3774305E-04
  8.5000000E+03  1.9564901E-04
  9.0000000E+03  1.6248481E-04
  9.5000000E+03  1.3606584E-04
  1.0000000E+04  1.1480479E-04
  1.0500000E+04  9.7535073E-05
  1.1000000E+04  8.3387850E-05
  1.1500000E+04  7.1707932E-05
  1.2000000E+04  6.1995571E-05
  1.2500000E+04  5.3865559E-05
  1.3000000E+04  4.7018158E-05
  1.3500000E+04  4.1217980E-05
  1.4000000E+04  3.6278647E-05
  1.4500000E+04  3.2051425E-05
  1.5000000E+04  2.8416774E-05
  1.6000000E+04  2.2556209E-05
  1.7000000E+04  1.8117024E-05
  1.8000000E+04  1.4706253E-05
  1.9000000E+04  1.2051991E-05
  2.0000000E+04  9.9625390E-06
  2.1000000E+04  8.3004578E-06
  2.2000000E+04  6.9656994E-06
  2.3000000E+04  5.8844290E-06
  2.4000000E+04  5.0014657E-06
  2.5000000E+04  4.2750938E-06
  2.6000000E+04  3.6734416E-06
  2.7000000E+04  3.1719184E-06
  2.8000000E+04  2.7513799E-06
  2.9000000E+04  2.3967957E-06
  3.0000000E+04  2.0962716E-06
  3.1000000E+04  1.8403276E-06
  3.2000000E+04  1.6213548E-06
  3.4000000E+04  1.2708875E-06
  3.6000000E+04  1.0081345E-06
  3.8000000E+04  8.0833275E-07
  4.0000000E+04  6.5445028E-07
  4.2000000E+04  5.3455738E-07
  4.4000000E+04  4.4016042E-07
  4.6000000E+04  3.6512116E-07
  4.8000000E+04  3.0494274E-07
  5.0000000E+04  2.5628961E-07
  5.2500000E+04  2.0792784E-07
  5.5000000E+04  1.7010326E-07
  5.7500000E+04  1.4022784E-07
  5.8750000E+04  1.2766092E-07
  6.0000000E+04  1.1641714E-07
  6.2500000E+04  9.7281639E-08
  6.5000000E+04  8.1784720E-08
  6.7500000E+04  6.9144653E-08
  7.0000000E+04  5.8766069E-08
  7.2500000E+04  5.0191367E-08
  7.5000000E+04  4.3065795E-08
  7.7500000E+04  3.7112106E-08
  8.0000000E+04  3.2112047E-08
  8.2500000E+04  2.7892591E-08
  8.5000000E+04  2.4315629E-08
  8.7500000E+04  2.1270260E-08
  9.0000000E+04  1.8666913E-08
  9.2500000E+04  1.6432834E-08
  9.5000000E+04  1.4508616E-08
  1.0000000E+05  1.1403310E-08
  1.0500000E+05  9.0540910E-09
  1.1000000E+05  7.2558095E-09
  1.1500000E+05  5.8643685E-09
  1.2000000E+05  4.7770556E-09
  1.2500000E+05  3.9196502E-09
  1.3000000E+05  3.2378385E-09
  1.3500000E+05  2.6914220E-09
  1.4000000E+05  2.2503288E-09
  1.4500000E+05  1.8918398E-09
  1.5000000E+05  1.5986325E-09
  1.5500000E+05  1.3573882E-09
  1.6000000E+05  1.1577854E-09
  1.6500000E+05  9.9176293E-10
  1.7000000E+05  8.5298187E-10
  1.7500000E+05  7.3642542E-10
  1.8000000E+05  6.3809790E-10
  1.8500000E+05  5.5479712E-10
  1.9000000E+05  4.8394298E-10
  1.9500000E+05  4.2344573E-10
  2.0000000E+05  3.7160409E-10
  2.0500000E+05  3.2702598E-10
  2.1000000E+05  2.8856719E-10
  2.2000000E+05  2.2639126E-10
  2.3000000E+05  1.7928374E-10
  2.4000000E+05  1.4320522E-10
  2.5000000E+05  1.1529785E-10
  2.6000000E+05  9.3512528E-11
  2.7000000E+05  7.6361647E-11
  2.8000000E+05  6.2752781E-11
  2.9000000E+05  5.1875214E-11
  3.0000000E+05  4.3121341E-11
  3.1000000E+05  3.6031464E-11
  3.2000000E+05  3.0254815E-11
  3.3000000E+05  2.5521623E-11
  3.4000000E+05  2.1622810E-11
  3.5000000E+05  1.8395184E-11
  3.6000000E+05  1.5710518E-11
  3.7000000E+05  1.3467426E-11
  3.8000000E+05  1.1585275E-11
  3.9000000E+05  9.9995791E-12
  4.0000000E+05  8.6584836E-12
  4.1000000E+05  7.5200726E-12
  4.2000000E+05  6.5503127E-12
  4.3000000E+05  5.7214446E-12
  4.4000000E+05  5.0107262E-12
  4.6000000E+05  3.8721350E-12
  4.8000000E+05  3.0203096E-12
  5.0000000E+05  2.3762197E-12
  5.1250000E+05  2.0537802E-12
  5.2500000E+05  1.7803605E-12
  5.3750000E+05  1.5477144E-12
  5.5000000E+05  1.3491146E-12
  5.7500000E+05  1.0329840E-12
  6.0000000E+05  7.9851300E-13
  6.2500000E+05  6.2272643E-13
  6.5000000E+05  4.8962085E-13
  6.6250000E+05  4.3540456E-13
  6.7500000E+05  3.8790206E-13
  7.0000000E+05  3.0950097E-13
  7.2500000E+05  2.4858820E-13
  7.5000000E+05  2.0090836E-13
  7.7500000E+05  1.6332468E-13
  8.0000000E+05  1.3350395E-13
  8.2500000E+05  1.0969596E-13
  8.5000000E+05  9.0577150E-14
  8.7500000E+05  7.5139005E-14
  9.0000000E+05  6.2607657E-14
  9.2500000E+05  5.2385305E-14
  9.5000000E+05  4.4007175E-14
  9.7500000E+05  3.7109733E-14
  1.0000000E+06  3.1407018E-14
  1.0250000E+06  2.6672861E-14
  1.0500000E+06  2.2727456E-14
  1.0750000E+06  1.9427146E-14
  1.1000000E+06  1.6656612E-14
  1.1250000E+06  1.4322865E-14
  1.1500000E+06  1.2350597E-14
  1.1750000E+06  1.0678571E-14
  1.2000000E+06  9.2567929E-15
  1.2250000E+06  8.0442942E-15
  1.2500000E+06  7.0073768E-15
  1.3000000E+06  5.3538053E-15
  1.3500000E+06  4.1257686E-15
  1.4000000E+06  3.2050430E-15
  1.4500000E+06  2.5085718E-15
  1.5000000E+06  1.9773428E-15
  1.5500000E+06  1.5689810E-15
  1.6000000E+06  1.2527593E-15
  1.6500000E+06  1.0061916E-15
  1.7000000E+06  8.1267755E-16
  1.7500000E+06  6.5986192E-16
  1.8000000E+06  5.3847892E-16
  1.8500000E+06  4.4152846E-16
  1.9000000E+06  3.6368418E-16
  1.9500000E+06  3.0086673E-16
  2.0000000E+06  2.4993249E-16
  2.0500000E+06  2.0844459E-16
  2.1000000E+06  1.7450334E-16
  2.1500000E+06  1.4661983E-16
  2.2000000E+06  1.2362106E-16
  2.2500000E+06  1.0457842E-16
  2.3000000E+06  8.8753257E-17
  2.3500000E+06  7.5555362E-17
  2.4000000E+06  6.4511080E-17
  2.4500000E+06  5.5238705E-17
  2.5000000E+06  4.7429397E-17
  2.5500000E+06  4.0832300E-17
  2.6000000E+06  3.5242904E-17
  2.6500000E+06  3.0493886E-17
  2.7000000E+06  2.6447868E-17
  2.8000000E+06  2.0031827E-17
  2.9000000E+06  1.5304037E-17
  3.0000000E+06  1.1787353E-17
  3.1000000E+06  9.1483243E-18
  3.2000000E+06  7.1513876E-18
  3.3000000E+06  5.6284297E-18
  3.4000000E+06  4.4583230E-18
  3.5000000E+06  3.5530007E-18
  3.6000000E+06  2.8478816E-18
  3.7000000E+06  2.2952233E-18
  3.8000000E+06  1.8594621E-18
  3.9000000E+06  1.5139120E-18
  4.0000000E+06  1.2384105E-18
  4.1000000E+06  1.0176231E-18
  4.2000000E+06  8.3981064E-19
  4.3000000E+06  6.9593285E-19
  4.4000000E+06  5.7898774E-19
  4.5000000E+06  4.8352165E-19
  4.6000000E+06  4.0526525E-19
  4.7000000E+06  3.4086012E-19
  4.8000000E+06  2.8765152E-19
  5.0000000E+06  2.0681726E-19
  5.1250000E+06  1.6931301E-19
  5.2500000E+06  1.3922667E-19
  5.3750000E+06  1.1497319E-19
  5.5000000E+06  9.5330572E-20
  5.7500000E+06  6.6304931E-20
  5.8750000E+06  5.5607573E-20
  6.0000000E+06  4.6804306E-20
  6.1250000E+06  3.9533020E-20
  
  
#  91  10  N1  EION =  1.390000000E+03 eV   274
#  S(0) = 6.737265E-01
  1.3847177E+01  0.0000000E+00
  1.3847177E+03  0.0000000E+00
  1.3847177E+03  2.8703554E-04
  1.3900000E+03  2.8703554E-04
  1.3900136E+03  2.8703554E-04
  1.3902633E+03  2.8520292E-04
  1.3905129E+03  2.8346082E-04
  1.3907626E+03  2.8180340E-04
  1.3910123E+03  2.8022542E-04
  1.3915116E+03  2.7728916E-04
  1.3920109E+03  2.7461904E-04
  1.3930095E+03  2.6997253E-04
  1.3940082E+03  2.6611508E-04
  1.3960054E+03  2.6029168E-04
  1.3980027E+03  2.5642381E-04
  1.4000000E+03  2.5400951E-04
  1.4031250E+03  2.5226842E-04
  1.4062500E+03  2.5208034E-04
  1.4093750E+03  2.5266485E-04
  1.4125000E+03  2.5348143E-04
  1.4156250E+03  2.5418436E-04
  1.4187500E+03  2.5458726E-04
  1.4218750E+03  2.5462569E-04
  1.4250000E+03  2.5431963E-04
  1.4312500E+03  2.5297090E-04
  1.4375000E+03  2.5122864E-04
  1.4437500E+03  2.4962312E-04
  1.4500000E+03  2.4837480E-04
  1.4562500E+03  2.4745499E-04
  1.4625000E+03  2.4671043E-04
  1.4687500E+03  2.4597592E-04
  1.4750000E+03  2.4514143E-04
  1.4812500E+03  2.4416584E-04
  1.4875000E+03  2.4307762E-04
  1.4937500E+03  2.4192945E-04
  1.5000000E+03  2.4078756E-04
  1.5125000E+03  2.3867615E-04
  1.5250000E+03  2.3683074E-04
  1.5375000E+03  2.3507963E-04
  1.5500000E+03  2.3324653E-04
  1.5625000E+03  2.3130382E-04
  1.5750000E+03  2.2932296E-04
  1.5875000E+03  2.2740579E-04
  1.6000000E+03  2.2558470E-04
  1.6125000E+03  2.2382934E-04
  1.6250000E+03  2.2209453E-04
  1.6375000E+03  2.2033242E-04
  1.6500000E+03  2.1853980E-04
  1.6625000E+03  2.1674978E-04
  1.6750000E+03  2.1498670E-04
  1.7000000E+03  2.1158212E-04
  1.7250000E+03  2.0830815E-04
  1.7500000E+03  2.0503194E-04
  1.7625000E+03  2.0339952E-04
  1.7750000E+03  2.0178793E-04
  1.8000000E+03  1.9864493E-04
  1.8500000E+03  1.9258790E-04
  1.9000000E+03  1.8673193E-04
  1.9500000E+03  1.8111884E-04
  2.0000000E+03  1.7576093E-04
  2.0500000E+03  1.7058288E-04
  2.1000000E+03  1.6562229E-04
  2.2000000E+03  1.5630993E-04
  2.3000000E+03  1.4769771E-04
  2.4000000E+03  1.3975672E-04
  2.5000000E+03  1.3242002E-04
  2.6000000E+03  1.2561870E-04
  2.7000000E+03  1.1931418E-04
  2.8000000E+03  1.1346463E-04
  2.9000000E+03  1.0802882E-04
  3.0000000E+03  1.0296878E-04
  3.1000000E+03  9.8251363E-05
  3.2000000E+03  9.3847002E-05
  3.4000000E+03  8.5874575E-05
  3.6000000E+03  7.8869804E-05
  3.8000000E+03  7.2684135E-05
  4.0000000E+03  6.7195698E-05
  4.2000000E+03  6.2304128E-05
  4.4000000E+03  5.7926353E-05
  4.6000000E+03  5.3993178E-05
  4.8000000E+03  5.0446453E-05
  5.0000000E+03  4.7237077E-05
  5.2500000E+03  4.3636834E-05
  5.5000000E+03  4.0431176E-05
  5.7500000E+03  3.7564909E-05
  6.0000000E+03  3.4991901E-05
  6.5000000E+03  3.0575962E-05
  6.7500000E+03  2.8673122E-05
  7.0000000E+03  2.6941412E-05
  7.2500000E+03  2.5360865E-05
  7.5000000E+03  2.3914303E-05
  8.0000000E+03  2.1366013E-05
  8.5000000E+03  1.9200506E-05
  9.0000000E+03  1.7344713E-05
  9.5000000E+03  1.5742214E-05
  1.0000000E+04  1.4348894E-05
  1.0500000E+04  1.3129865E-05
  1.1000000E+04  1.2057235E-05
  1.1500000E+04  1.1108492E-05
  1.2000000E+04  1.0265297E-05
  1.2500000E+04  9.5125933E-06
  1.3000000E+04  8.8379146E-06
  1.3500000E+04  8.2308717E-06
  1.4000000E+04  7.6827512E-06
  1.4500000E+04  7.1861985E-06
  1.5000000E+04  6.7349728E-06
  1.6000000E+04  5.9479606E-06
  1.7000000E+04  5.2874783E-06
  1.8000000E+04  4.7279314E-06
  1.9000000E+04  4.2498735E-06
  2.0000000E+04  3.8383182E-06
  2.1000000E+04  3.4815652E-06
  2.2000000E+04  3.1703757E-06
  2.3000000E+04  2.8973743E-06
  2.4000000E+04  2.6566193E-06
  2.5000000E+04  2.4432787E-06
  2.6000000E+04  2.2533917E-06
  2.7000000E+04  2.0836871E-06
  2.8000000E+04  1.9314433E-06
  2.9000000E+04  1.7943812E-06
  3.0000000E+04  1.6705808E-06
  3.1000000E+04  1.5584155E-06
  3.2000000E+04  1.4564990E-06
  3.4000000E+04  1.2788320E-06
  3.6000000E+04  1.1299202E-06
  3.8000000E+04  1.0040039E-06
  4.0000000E+04  8.9668603E-07
  4.2000000E+04  8.0456303E-07
  4.4000000E+04  7.2496803E-07
  4.6000000E+04  6.5578848E-07
  4.8000000E+04  5.9533368E-07
  5.0000000E+04  5.4223840E-07
  5.2500000E+04  4.8454459E-07
  5.5000000E+04  4.3488250E-07
  5.7500000E+04  3.9187459E-07
  5.8750000E+04  3.7251362E-07
  6.0000000E+04  3.5442219E-07
  6.2500000E+04  3.2164090E-07
  6.5000000E+04  2.9281286E-07
  6.7500000E+04  2.6735075E-07
  7.0000000E+04  2.4477048E-07
  7.2500000E+04  2.2467043E-07
  7.5000000E+04  2.0671531E-07
  7.7500000E+04  1.9062350E-07
  8.0000000E+04  1.7615714E-07
  8.2500000E+04  1.6311440E-07
  8.5000000E+04  1.5132313E-07
  8.7500000E+04  1.4063579E-07
  9.0000000E+04  1.3092546E-07
  9.2500000E+04  1.2208251E-07
  9.5000000E+04  1.1401187E-07
  1.0000000E+05  9.9867013E-08
  1.0500000E+05  8.7945754E-08
  1.1000000E+05  7.7827457E-08
  1.1500000E+05  6.9183887E-08
  1.2000000E+05  6.1756310E-08
  1.2500000E+05  5.5338747E-08
  1.3000000E+05  4.9765783E-08
  1.3500000E+05  4.4903521E-08
  1.4000000E+05  4.0642761E-08
  1.4500000E+05  3.6893860E-08
  1.5000000E+05  3.3582754E-08
  1.5500000E+05  3.0647849E-08
  1.6000000E+05  2.8037650E-08
  1.6500000E+05  2.5708883E-08
  1.7000000E+05  2.3624991E-08
  1.7500000E+05  2.1754947E-08
  1.8000000E+05  2.0072306E-08
  1.8500000E+05  1.8554437E-08
  1.9000000E+05  1.7181893E-08
  1.9500000E+05  1.5937903E-08
  2.0000000E+05  1.4807952E-08
  2.0500000E+05  1.3779440E-08
  2.1000000E+05  1.2841391E-08
  2.2000000E+05  1.1199497E-08
  2.3000000E+05  9.8187821E-09
  2.4000000E+05  8.6499811E-09
  2.5000000E+05  7.6544955E-09
  2.6000000E+05  6.8018064E-09
  2.7000000E+05  6.0675751E-09
  2.8000000E+05  5.4322348E-09
  2.9000000E+05  4.8799398E-09
  3.0000000E+05  4.3977689E-09
  3.1000000E+05  3.9751182E-09
  3.2000000E+05  3.6032323E-09
  3.3000000E+05  3.2748407E-09
  3.4000000E+05  2.9838753E-09
  3.5000000E+05  2.7252462E-09
  3.6000000E+05  2.4946628E-09
  3.7000000E+05  2.2884929E-09
  3.8000000E+05  2.1036482E-09
  3.9000000E+05  1.9374928E-09
  4.0000000E+05  1.7877671E-09
  4.1000000E+05  1.6525274E-09
  4.2000000E+05  1.5300964E-09
  4.3000000E+05  1.4190221E-09
  4.4000000E+05  1.3180435E-09
  4.6000000E+05  1.1421156E-09
  4.8000000E+05  9.9506996E-10
  5.0000000E+05  8.7132167E-10
  5.1250000E+05  8.0383490E-10
  5.2500000E+05  7.4286198E-10
  5.3750000E+05  6.8765243E-10
  5.5000000E+05  6.3755584E-10
  5.7500000E+05  5.5051053E-10
  5.8750000E+05  5.1263681E-10
  6.0000000E+05  4.7800713E-10
  6.2500000E+05  4.1719027E-10
  6.5000000E+05  3.6584546E-10
  6.7500000E+05  3.2223795E-10
  7.0000000E+05  2.8499591E-10
  7.2500000E+05  2.5302497E-10
  7.5000000E+05  2.2544575E-10
  7.7500000E+05  2.0154699E-10
  8.0000000E+05  1.8074958E-10
  8.2500000E+05  1.6257907E-10
  8.5000000E+05  1.4664425E-10
  8.7500000E+05  1.3262073E-10
  9.0000000E+05  1.2023810E-10
  9.2500000E+05  1.0926986E-10
  9.5000000E+05  9.9525405E-11
  9.7500000E+05  9.0843631E-11
  1.0000000E+06  8.3087758E-11
  1.0250000E+06  7.6141198E-11
  1.0500000E+06  6.9904240E-11
  1.0750000E+06  6.4291306E-11
  1.1000000E+06  5.9228692E-11
  1.1250000E+06  5.4652774E-11
  1.1500000E+06  5.0508418E-11
  1.2000000E+06  4.3328662E-11
  1.2500000E+06  3.7374015E-11
  1.3000000E+06  3.2401866E-11
  1.3500000E+06  2.8223898E-11
  1.4000000E+06  2.4692708E-11
  1.4500000E+06  2.1692010E-11
  1.5000000E+06  1.9129254E-11
  1.5500000E+06  1.6930188E-11
  1.6000000E+06  1.5034829E-11
  1.6500000E+06  1.3394416E-11
  1.7000000E+06  1.1969068E-11
  1.7500000E+06  1.0725990E-11
  1.8000000E+06  9.6380737E-12
  1.8500000E+06  8.6827922E-12
  1.9000000E+06  7.8413339E-12
  1.9500000E+06  7.0979172E-12
  2.0000000E+06  6.4392430E-12
  2.0500000E+06  5.8540598E-12
  2.1000000E+06  5.3328154E-12
  2.1500000E+06  4.8673704E-12
  2.2000000E+06  4.4507655E-12
  2.2500000E+06  4.0770342E-12
  2.3000000E+06  3.7410410E-12
  2.3500000E+06  3.4383495E-12
  2.4000000E+06  3.1651167E-12
  2.4500000E+06  2.9180037E-12
  2.5000000E+06  2.6941010E-12
  2.6000000E+06  2.3060769E-12
  2.7000000E+06  1.9842568E-12
  2.8000000E+06  1.7156649E-12
  2.9000000E+06  1.4901833E-12
  3.0000000E+06  1.2998556E-12
  3.1000000E+06  1.1383769E-12
  3.2000000E+06  1.0007185E-12
  3.3000000E+06  8.8284154E-13
  3.4000000E+06  7.8147653E-13
  3.5000000E+06  6.9395962E-13
  3.6000000E+06  6.1809741E-13
  3.7000000E+06  5.5208505E-13
  3.8000000E+06  4.9443604E-13
  3.9000000E+06  4.4392093E-13
  4.0000000E+06  3.9953626E-13
  4.1000000E+06  3.6044909E-13
  4.2000000E+06  3.2594946E-13
  4.3000000E+06  2.9543083E-13
  
  
#  91  11  N2  EION =  1.225000000E+03 eV   274
#  S(0) = 8.024258E-01
  1.2158650E+01  0.0000000E+00
  1.2158650E+03  0.0000000E+00
  1.2158650E+03  2.1482912E-04
  1.2250000E+03  2.1482912E-04
  1.2250121E+03  2.1482912E-04
  1.2253245E+03  2.1533856E-04
  1.2256368E+03  2.1575626E-04
  1.2259491E+03  2.1611636E-04
  1.2262615E+03  2.1644219E-04
  1.2268862E+03  2.1704920E-04
  1.2275109E+03  2.1765045E-04
  1.2281356E+03  2.1827514E-04
  1.2287603E+03  2.1893045E-04
  1.2300097E+03  2.2031283E-04
  1.2312591E+03  2.2172383E-04
  1.2325085E+03  2.2307930E-04
  1.2337579E+03  2.2431171E-04
  1.2350073E+03  2.2537601E-04
  1.2375061E+03  2.2692211E-04
  1.2400048E+03  2.2770909E-04
  1.2450024E+03  2.2760493E-04
  1.2475012E+03  2.2707709E-04
  1.2500000E+03  2.2643603E-04
  1.2531250E+03  2.2563334E-04
  1.2562500E+03  2.2494697E-04
  1.2593750E+03  2.2443682E-04
  1.2625000E+03  2.2411278E-04
  1.2656250E+03  2.2395234E-04
  1.2687500E+03  2.2391507E-04
  1.2718750E+03  2.2395672E-04
  1.2750000E+03  2.2403452E-04
  1.2812500E+03  2.2417341E-04
  1.2875000E+03  2.2417966E-04
  1.2937500E+03  2.2403548E-04
  1.3000000E+03  2.2379517E-04
  1.3062500E+03  2.2352925E-04
  1.3125000E+03  2.2328720E-04
  1.3187500E+03  2.2308894E-04
  1.3250000E+03  2.2292799E-04
  1.3375000E+03  2.2263377E-04
  1.3500000E+03  2.2226427E-04
  1.3625000E+03  2.2180008E-04
  1.3750000E+03  2.2130085E-04
  1.3875000E+03  2.2081421E-04
  1.4000000E+03  2.2033231E-04
  1.4250000E+03  2.1928616E-04
  1.4500000E+03  2.1811475E-04
  1.4750000E+03  2.1691136E-04
  1.5000000E+03  2.1565773E-04
  1.5500000E+03  2.1291717E-04
  1.6000000E+03  2.1003874E-04
  1.6500000E+03  2.0695670E-04
  1.7000000E+03  2.0379886E-04
  1.8000000E+03  1.9716810E-04
  1.9000000E+03  1.9033543E-04
  2.0000000E+03  1.8346001E-04
  2.1000000E+03  1.7659364E-04
  2.2000000E+03  1.6986356E-04
  2.3000000E+03  1.6329425E-04
  2.4000000E+03  1.5692040E-04
  2.5000000E+03  1.5077579E-04
  2.6000000E+03  1.4487482E-04
  2.7000000E+03  1.3922031E-04
  2.8000000E+03  1.3381157E-04
  2.9000000E+03  1.2864532E-04
  3.0000000E+03  1.2371620E-04
  3.1000000E+03  1.1901705E-04
  3.2000000E+03  1.1453940E-04
  3.4000000E+03  1.0621135E-04
  3.6000000E+03  9.8655172E-05
  3.8000000E+03  9.1794780E-05
  4.0000000E+03  8.5558678E-05
  4.2000000E+03  7.9881593E-05
  4.4000000E+03  7.4704883E-05
  4.6000000E+03  6.9976131E-05
  4.8000000E+03  6.5648603E-05
  5.0000000E+03  6.1680427E-05
  5.2500000E+03  5.7169661E-05
  5.5000000E+03  5.3101290E-05
  5.7500000E+03  4.9422376E-05
  6.0000000E+03  4.6086524E-05
  6.5000000E+03  4.0289758E-05
  6.7500000E+03  3.7765161E-05
  7.0000000E+03  3.5454038E-05
  7.2500000E+03  3.3333715E-05
  7.5000000E+03  3.1384390E-05
  8.0000000E+03  2.7931645E-05
  8.5000000E+03  2.4980818E-05
  9.0000000E+03  2.2441978E-05
  9.5000000E+03  2.0244111E-05
  1.0000000E+04  1.8330629E-05
  1.0500000E+04  1.6656028E-05
  1.1000000E+04  1.5183412E-05
  1.1500000E+04  1.3882629E-05
  1.2000000E+04  1.2728859E-05
  1.2500000E+04  1.1701528E-05
  1.3000000E+04  1.0783473E-05
  1.3500000E+04  9.9602940E-06
  1.4000000E+04  9.2198437E-06
  1.4500000E+04  8.5518204E-06
  1.5000000E+04  7.9474466E-06
  1.6000000E+04  6.9006396E-06
  1.7000000E+04  6.0309568E-06
  1.8000000E+04  5.3020424E-06
  1.9000000E+04  4.6862340E-06
  2.0000000E+04  4.1622095E-06
  2.1000000E+04  3.7133420E-06
  2.2000000E+04  3.3265274E-06
  2.3000000E+04  2.9913356E-06
  2.4000000E+04  2.6993906E-06
  2.5000000E+04  2.4439096E-06
  2.6000000E+04  2.2193565E-06
  2.7000000E+04  2.0211817E-06
  2.8000000E+04  1.8456206E-06
  2.9000000E+04  1.6895383E-06
  3.0000000E+04  1.5503102E-06
  3.1000000E+04  1.4257266E-06
  3.2000000E+04  1.3139171E-06
  3.3000000E+04  1.2132917E-06
  3.4000000E+04  1.1224925E-06
  3.5000000E+04  1.0403549E-06
  3.6000000E+04  9.6587617E-07
  3.8000000E+04  8.3654343E-07
  4.0000000E+04  7.2883916E-07
  4.2000000E+04  6.3845664E-07
  4.4000000E+04  5.6207649E-07
  4.6000000E+04  4.9711248E-07
  4.8000000E+04  4.4152909E-07
  5.0000000E+04  3.9370979E-07
  5.2500000E+04  3.4290600E-07
  5.5000000E+04  3.0023290E-07
  5.7500000E+04  2.6414658E-07
  5.8750000E+04  2.4818559E-07
  6.0000000E+04  2.3344020E-07
  6.2500000E+04  2.0716134E-07
  6.5000000E+04  1.8455173E-07
  6.7500000E+04  1.6500277E-07
  7.0000000E+04  1.4802215E-07
  7.2500000E+04  1.3320890E-07
  7.5000000E+04  1.2023427E-07
  7.7500000E+04  1.0882704E-07
  8.0000000E+04  9.8762102E-08
  8.2500000E+04  8.9851719E-08
  8.5000000E+04  8.1938446E-08
  8.7500000E+04  7.4889608E-08
  9.0000000E+04  6.8592913E-08
  9.2500000E+04  6.2952913E-08
  9.5000000E+04  5.7888150E-08
  9.7500000E+04  5.3328828E-08
  1.0000000E+05  4.9214939E-08
  1.0250000E+05  4.5494702E-08
  1.0500000E+05  4.2123294E-08
  1.1000000E+05  3.6276286E-08
  1.1500000E+05  3.1418484E-08
  1.2000000E+05  2.7354038E-08
  1.2500000E+05  2.3931207E-08
  1.3000000E+05  2.1031310E-08
  1.3500000E+05  1.8560681E-08
  1.4000000E+05  1.6444779E-08
  1.4500000E+05  1.4623827E-08
  1.5000000E+05  1.3049548E-08
  1.5500000E+05  1.1682685E-08
  1.6000000E+05  1.0491122E-08
  1.6500000E+05  9.4484336E-09
  1.7000000E+05  8.5327458E-09
  1.7500000E+05  7.7258603E-09
  1.8000000E+05  7.0125598E-09
  1.8500000E+05  6.3800616E-09
  1.9000000E+05  5.8175825E-09
  1.9500000E+05  5.3159873E-09
  2.0000000E+05  4.8675078E-09
  2.0500000E+05  4.4655125E-09
  2.1000000E+05  4.1043193E-09
  2.1500000E+05  3.7790425E-09
  2.2000000E+05  3.4854673E-09
  2.2500000E+05  3.2199467E-09
  2.3000000E+05  2.9793151E-09
  2.4000000E+05  2.5620477E-09
  2.5000000E+05  2.2155325E-09
  2.6000000E+05  1.9258196E-09
  2.7000000E+05  1.6820715E-09
  2.8000000E+05  1.4757922E-09
  2.9000000E+05  1.3002655E-09
  3.0000000E+05  1.1501409E-09
  3.1000000E+05  1.0211246E-09
  3.2000000E+05  9.0974778E-10
  3.3000000E+05  8.1318985E-10
  3.4000000E+05  7.2914323E-10
  3.5000000E+05  6.5570930E-10
  3.6000000E+05  5.9131734E-10
  3.7000000E+05  5.3466147E-10
  3.8000000E+05  4.8465093E-10
  3.9000000E+05  4.4037045E-10
  4.0000000E+05  4.0104865E-10
  4.1000000E+05  3.6603277E-10
  4.2000000E+05  3.3476823E-10
  4.3000000E+05  3.0678214E-10
  4.4000000E+05  2.8166978E-10
  4.5000000E+05  2.5908355E-10
  4.6000000E+05  2.3872397E-10
  4.7000000E+05  2.2033224E-10
  4.8000000E+05  2.0368403E-10
  5.0000000E+05  1.7486305E-10
  5.1250000E+05  1.5942521E-10
  5.2500000E+05  1.4565962E-10
  5.3750000E+05  1.3335304E-10
  5.5000000E+05  1.2232335E-10
  5.7500000E+05  1.0349207E-10
  5.8750000E+05  9.5440439E-11
  6.0000000E+05  8.8159307E-11
  6.2500000E+05  7.5571779E-11
  6.5000000E+05  6.5158892E-11
  6.7500000E+05  5.6483897E-11
  7.0000000E+05  4.9209246E-11
  7.2500000E+05  4.3071576E-11
  7.5000000E+05  3.7863645E-11
  7.7500000E+05  3.3421067E-11
  8.0000000E+05  2.9612421E-11
  8.2500000E+05  2.6331894E-11
  8.5000000E+05  2.3493773E-11
  8.7500000E+05  2.1028186E-11
  9.0000000E+05  1.8877849E-11
  9.2500000E+05  1.6995522E-11
  9.5000000E+05  1.5342040E-11
  9.7500000E+05  1.3884766E-11
  1.0000000E+06  1.2596367E-11
  1.0250000E+06  1.1453850E-11
  1.0500000E+06  1.0437804E-11
  1.0750000E+06  9.5317690E-12
  1.1000000E+06  8.7217395E-12
  1.1250000E+06  7.9957495E-12
  1.1500000E+06  7.3435414E-12
  1.1750000E+06  6.7562914E-12
  1.2000000E+06  6.2263850E-12
  1.2250000E+06  5.7472305E-12
  1.2500000E+06  5.3131049E-12
  1.3000000E+06  4.5606402E-12
  1.3500000E+06  3.9361882E-12
  1.4000000E+06  3.4145010E-12
  1.4500000E+06  2.9759600E-12
  1.5000000E+06  2.6051829E-12
  1.5500000E+06  2.2900073E-12
  1.6000000E+06  2.0207409E-12
  1.6500000E+06  1.7896049E-12
  1.7000000E+06  1.5903152E-12
  1.7500000E+06  1.4177634E-12
  1.8000000E+06  1.2677730E-12
  1.8500000E+06  1.1369084E-12
  1.9000000E+06  1.0223287E-12
  1.9500000E+06  9.2167227E-13
  2.0000000E+06  8.3296677E-13
  2.0500000E+06  7.5455755E-13
  2.1000000E+06  6.8505063E-13
  2.1500000E+06  6.2326680E-13
  2.2000000E+06  5.6820470E-13
  2.2500000E+06  5.1901084E-13
  2.3000000E+06  4.7495518E-13
  2.3500000E+06  4.3541113E-13
  2.4000000E+06  3.9983922E-13
  2.4500000E+06  3.6777348E-13
  2.5000000E+06  3.3881028E-13
  2.6000000E+06  2.8883414E-13
  2.7000000E+06  2.4760993E-13
  2.8000000E+06  2.1337500E-13
  2.9000000E+06  1.8476717E-13
  3.0000000E+06  1.6072283E-13
  3.1000000E+06  1.4040401E-13
  3.2000000E+06  1.2314310E-13
  3.3000000E+06  1.0840596E-13
  3.4000000E+06  9.5764319E-14
  3.5000000E+06  8.4873524E-14
  3.6000000E+06  7.5458319E-14
  3.7000000E+06  6.7292926E-14
  3.8000000E+06  6.0189467E-14
  
  
#  91  12  N3  EION =  1.011000000E+03 eV   276
#  S(0) = 2.443225E+00
  9.9791224E+00  0.0000000E+00
  9.9791224E+02  0.0000000E+00
  9.9791224E+02  1.4161346E-03
  1.0110000E+03  1.4161346E-03
  1.0110099E+03  1.4161346E-03
  1.0114973E+03  1.4160308E-03
  1.0119847E+03  1.4154506E-03
  1.0124720E+03  1.4150287E-03
  1.0129594E+03  1.4150437E-03
  1.0139342E+03  1.4166734E-03
  1.0149089E+03  1.4202351E-03
  1.0168584E+03  1.4308812E-03
  1.0188079E+03  1.4426187E-03
  1.0207574E+03  1.4524993E-03
  1.0227069E+03  1.4590764E-03
  1.0266059E+03  1.4615784E-03
  1.0305050E+03  1.4534986E-03
  1.0344040E+03  1.4406451E-03
  1.0383030E+03  1.4274414E-03
  1.0422020E+03  1.4162418E-03
  1.0461010E+03  1.4077885E-03
  1.0500000E+03  1.4018367E-03
  1.0562500E+03  1.3956631E-03
  1.0625000E+03  1.3908222E-03
  1.0687500E+03  1.3851791E-03
  1.0750000E+03  1.3780854E-03
  1.0812500E+03  1.3699039E-03
  1.0875000E+03  1.3613542E-03
  1.0937500E+03  1.3530510E-03
  1.1000000E+03  1.3452744E-03
  1.1125000E+03  1.3311203E-03
  1.1250000E+03  1.3173575E-03
  1.1375000E+03  1.3028614E-03
  1.1500000E+03  1.2878758E-03
  1.1750000E+03  1.2590704E-03
  1.1875000E+03  1.2453895E-03
  1.2000000E+03  1.2317753E-03
  1.2125000E+03  1.2180793E-03
  1.2250000E+03  1.2043586E-03
  1.2500000E+03  1.1776437E-03
  1.2750000E+03  1.1520511E-03
  1.3000000E+03  1.1269785E-03
  1.3250000E+03  1.1023277E-03
  1.3500000E+03  1.0785164E-03
  1.4000000E+03  1.0330272E-03
  1.4500000E+03  9.8971626E-04
  1.4750000E+03  9.6908930E-04
  1.5000000E+03  9.4906168E-04
  1.5500000E+03  9.1040951E-04
  1.6000000E+03  8.7395462E-04
  1.7000000E+03  8.0675249E-04
  1.8000000E+03  7.4653886E-04
  1.9000000E+03  6.9229729E-04
  2.0000000E+03  6.4342781E-04
  2.1000000E+03  5.9929050E-04
  2.2000000E+03  5.5927319E-04
  2.3000000E+03  5.2291221E-04
  2.4000000E+03  4.8981068E-04
  2.5000000E+03  4.5960646E-04
  2.6000000E+03  4.3197947E-04
  2.7000000E+03  4.0665074E-04
  2.8000000E+03  3.8337836E-04
  2.9000000E+03  3.6195074E-04
  3.0000000E+03  3.4218257E-04
  3.1000000E+03  3.2391051E-04
  3.2000000E+03  3.0699052E-04
  3.4000000E+03  2.7671093E-04
  3.6000000E+03  2.5048579E-04
  3.8000000E+03  2.2763446E-04
  4.0000000E+03  2.0761202E-04
  4.2000000E+03  1.8997825E-04
  4.4000000E+03  1.7437393E-04
  4.6000000E+03  1.6050367E-04
  4.8000000E+03  1.4812459E-04
  5.0000000E+03  1.3703558E-04
  5.2500000E+03  1.2473363E-04
  5.5000000E+03  1.1391135E-04
  5.7500000E+03  1.0434595E-04
  6.0000000E+03  9.5854933E-05
  6.5000000E+03  8.1517547E-05
  6.7500000E+03  7.5440186E-05
  7.0000000E+03  6.9966734E-05
  7.2500000E+03  6.5022222E-05
  7.5000000E+03  6.0542778E-05
  8.0000000E+03  5.2767922E-05
  8.5000000E+03  4.6289548E-05
  9.0000000E+03  4.0843384E-05
  9.5000000E+03  3.6228317E-05
  1.0000000E+04  3.2289206E-05
  1.0500000E+04  2.8904925E-05
  1.1000000E+04  2.5979857E-05
  1.1500000E+04  2.3437761E-05
  1.2000000E+04  2.1217284E-05
  1.2500000E+04  1.9268641E-05
  1.3000000E+04  1.7551122E-05
  1.3500000E+04  1.6031195E-05
  1.4000000E+04  1.4681055E-05
  1.4500000E+04  1.3477500E-05
  1.5000000E+04  1.2401063E-05
  1.6000000E+04  1.0566354E-05
  1.7000000E+04  9.0730080E-06
  1.8000000E+04  7.8450506E-06
  1.9000000E+04  6.8260140E-06
  2.0000000E+04  5.9733139E-06
  2.1000000E+04  5.2544050E-06
  2.2000000E+04  4.6441186E-06
  2.3000000E+04  4.1227735E-06
  2.4000000E+04  3.6748252E-06
  2.5000000E+04  3.2878838E-06
  2.6000000E+04  2.9519873E-06
  2.7000000E+04  2.6590629E-06
  2.8000000E+04  2.4025219E-06
  2.9000000E+04  2.1769490E-06
  3.0000000E+04  1.9778645E-06
  3.1000000E+04  1.8015426E-06
  3.2000000E+04  1.6448657E-06
  3.3000000E+04  1.5052122E-06
  3.4000000E+04  1.3803670E-06
  3.5000000E+04  1.2684498E-06
  3.6000000E+04  1.1678577E-06
  3.8000000E+04  9.9535281E-07
  4.0000000E+04  8.5401273E-07
  4.2000000E+04  7.3722386E-07
  4.4000000E+04  6.3997317E-07
  4.6000000E+04  5.5841632E-07
  4.8000000E+04  4.8957317E-07
  5.0000000E+04  4.3111048E-07
  5.2500000E+04  3.6985867E-07
  5.5000000E+04  3.1917292E-07
  5.7500000E+04  2.7692021E-07
  5.8750000E+04  2.5842750E-07
  6.0000000E+04  2.4145796E-07
  6.2500000E+04  2.1150820E-07
  6.5000000E+04  1.8606721E-07
  6.7500000E+04  1.6433983E-07
  7.0000000E+04  1.4569097E-07
  7.2500000E+04  1.2960953E-07
  7.5000000E+04  1.1568134E-07
  7.7500000E+04  1.0356856E-07
  8.0000000E+04  9.2993899E-08
  8.2500000E+04  8.3728453E-08
  8.5000000E+04  7.5582245E-08
  8.7500000E+04  6.8396804E-08
  9.0000000E+04  6.2039307E-08
  9.2500000E+04  5.6397924E-08
  9.5000000E+04  5.1378093E-08
  1.0000000E+05  4.2893831E-08
  1.0500000E+05  3.6075136E-08
  1.1000000E+05  3.0545499E-08
  1.1500000E+05  2.6024107E-08
  1.2000000E+05  2.2298994E-08
  1.2500000E+05  1.9208380E-08
  1.3000000E+05  1.6627539E-08
  1.3500000E+05  1.4459408E-08
  1.4000000E+05  1.2627780E-08
  1.4500000E+05  1.1072329E-08
  1.5000000E+05  9.7449424E-09
  1.5500000E+05  8.6069763E-09
  1.6000000E+05  7.6271864E-09
  1.6500000E+05  6.7801549E-09
  1.7000000E+05  6.0450834E-09
  1.7500000E+05  5.4048590E-09
  1.8000000E+05  4.8453278E-09
  1.8500000E+05  4.3547240E-09
  1.9000000E+05  3.9232221E-09
  1.9500000E+05  3.5425832E-09
  2.0000000E+05  3.2058693E-09
  2.0500000E+05  2.9072144E-09
  2.1000000E+05  2.6416399E-09
  2.2000000E+05  2.1933858E-09
  2.2500000E+05  2.0039738E-09
  2.3000000E+05  1.8339947E-09
  2.4000000E+05  1.5434154E-09
  2.5000000E+05  1.3066428E-09
  2.6000000E+05  1.1123251E-09
  2.7000000E+05  9.5178568E-10
  2.8000000E+05  8.1833010E-10
  2.9000000E+05  7.0674746E-10
  3.0000000E+05  6.1294834E-10
  3.1000000E+05  5.3369899E-10
  3.2000000E+05  4.6642399E-10
  3.3000000E+05  4.0905848E-10
  3.4000000E+05  3.5993645E-10
  3.5000000E+05  3.1770570E-10
  3.6000000E+05  2.8126263E-10
  3.7000000E+05  2.4970164E-10
  3.8000000E+05  2.2227598E-10
  3.9000000E+05  1.9836700E-10
  4.0000000E+05  1.7745982E-10
  4.1000000E+05  1.5912415E-10
  4.2000000E+05  1.4299885E-10
  4.3000000E+05  1.2877968E-10
  4.4000000E+05  1.1620941E-10
  4.5000000E+05  1.0506975E-10
  4.6000000E+05  9.5174841E-11
  4.7000000E+05  8.6365910E-11
  4.8000000E+05  7.8506921E-11
  5.0000000E+05  6.5187267E-11
  5.1250000E+05  5.8218366E-11
  5.2500000E+05  5.2113389E-11
  5.3750000E+05  4.6750619E-11
  5.5000000E+05  4.2027512E-11
  5.6250000E+05  3.7857369E-11
  5.7500000E+05  3.4166634E-11
  5.8750000E+05  3.0892699E-11
  6.0000000E+05  2.7982098E-11
  6.2500000E+05  2.3074159E-11
  6.5000000E+05  1.9148035E-11
  6.6250000E+05  1.7482161E-11
  6.7500000E+05  1.5983953E-11
  7.0000000E+05  1.3416357E-11
  7.2500000E+05  1.1319349E-11
  7.5000000E+05  9.5963437E-12
  7.7500000E+05  8.1726279E-12
  8.0000000E+05  6.9899594E-12
  8.2500000E+05  6.0026080E-12
  8.5000000E+05  5.1744239E-12
  8.7500000E+05  4.4766469E-12
  9.0000000E+05  3.8862581E-12
  9.2500000E+05  3.3847308E-12
  9.5000000E+05  2.9570716E-12
  9.7500000E+05  2.5910824E-12
  1.0000000E+06  2.2767918E-12
  1.0250000E+06  2.0060100E-12
  1.0500000E+06  1.7719812E-12
  1.0750000E+06  1.5691098E-12
  1.1000000E+06  1.3927427E-12
  1.1250000E+06  1.2389953E-12
  1.1500000E+06  1.1046138E-12
  1.1750000E+06  9.8686245E-13
  1.2000000E+06  8.8343317E-13
  1.2250000E+06  7.9237209E-13
  1.2500000E+06  7.1202027E-13
  1.2750000E+06  6.4096500E-13
  1.3000000E+06  5.7799980E-13
  1.3250000E+06  5.2209148E-13
  1.3500000E+06  4.7235285E-13
  1.4000000E+06  3.8843420E-13
  1.4500000E+06  3.2129791E-13
  1.5000000E+06  2.6722802E-13
  1.5500000E+06  2.2340775E-13
  1.6000000E+06  1.8768418E-13
  1.6500000E+06  1.5839932E-13
  1.7000000E+06  1.3426676E-13
  1.7500000E+06  1.1428129E-13
  1.8000000E+06  9.7652317E-14
  1.8500000E+06  8.3754224E-14
  1.9000000E+06  7.2089102E-14
  1.9500000E+06  6.2258529E-14
  2.0000000E+06  5.3942013E-14
  2.0500000E+06  4.6880518E-14
  2.1000000E+06  4.0863656E-14
  2.1500000E+06  3.5719711E-14
  2.2000000E+06  3.1307919E-14
  2.2500000E+06  2.7512416E-14
  2.3000000E+06  2.4237414E-14
  2.3500000E+06  2.1403450E-14
  2.4000000E+06  1.8944395E-14
  2.4500000E+06  1.6805019E-14
  2.5000000E+06  1.4939040E-14
  2.5500000E+06  1.3307564E-14
  2.6000000E+06  1.1877819E-14
  2.6500000E+06  1.0622065E-14
  2.7000000E+06  9.5167436E-15
  2.7500000E+06  8.5417996E-15
  2.8000000E+06  7.6801127E-15
  2.8500000E+06  6.9170090E-15
  2.9000000E+06  6.2398590E-15
  2.9500000E+06  5.6378176E-15
  3.0000000E+06  5.1015553E-15
  3.0500000E+06  4.6230262E-15
  3.1000000E+06  4.1952744E-15
  3.2000000E+06  3.4688282E-15
  3.3000000E+06  2.8832502E-15
  3.4000000E+06  2.4088618E-15
  3.5000000E+06  2.0226542E-15
  
  
#  91  13  N4  EION =  7.520000000E+02 eV   281
#  S(0) = 3.396092E+00
  6.4461388E+00  0.0000000E+00
  6.4461388E+02  0.0000000E+00
  6.4461388E+02  6.5238728E-04
  7.5200000E+02  6.5238728E-04
  7.5200743E+02  6.5238728E-04
  7.5215741E+02  6.6368057E-04
  7.5230739E+02  6.7543855E-04
  7.5245736E+02  6.8764095E-04
  7.5260734E+02  7.0026869E-04
  7.5290730E+02  7.2672872E-04
  7.5320725E+02  7.5468211E-04
  7.5380716E+02  8.1455253E-04
  7.5440706E+02  8.7885686E-04
  7.5560688E+02  1.0164928E-03
  7.5680669E+02  1.1585159E-03
  7.5800651E+02  1.2956925E-03
  7.5920632E+02  1.4201557E-03
  7.5980623E+02  1.4758852E-03
  7.6040613E+02  1.5267622E-03
  7.6160595E+02  1.6135632E-03
  7.6400558E+02  1.7325670E-03
  7.6640520E+02  1.7984179E-03
  7.6880483E+02  1.8349112E-03
  7.7120446E+02  1.8581145E-03
  7.7360409E+02  1.8764493E-03
  7.7600372E+02  1.8933901E-03
  7.7840335E+02  1.9097644E-03
  7.8080297E+02  1.9252045E-03
  7.8560223E+02  1.9503435E-03
  7.9040149E+02  1.9647656E-03
  7.9280112E+02  1.9679598E-03
  7.9520074E+02  1.9689824E-03
  7.9760037E+02  1.9683888E-03
  8.0000000E+02  1.9667593E-03
  8.0625000E+02  1.9611479E-03
  8.1250000E+02  1.9578561E-03
  8.1562500E+02  1.9576932E-03
  8.1875000E+02  1.9583671E-03
  8.2500000E+02  1.9612696E-03
  8.3125000E+02  1.9643348E-03
  8.3750000E+02  1.9660541E-03
  8.4375000E+02  1.9660098E-03
  8.5000000E+02  1.9646873E-03
  8.6250000E+02  1.9615377E-03
  8.7500000E+02  1.9607819E-03
  8.8125000E+02  1.9611279E-03
  8.8750000E+02  1.9614091E-03
  9.0000000E+02  1.9606122E-03
  9.1250000E+02  1.9572329E-03
  9.2500000E+02  1.9524327E-03
  9.3750000E+02  1.9473683E-03
  9.5000000E+02  1.9425448E-03
  9.7500000E+02  1.9308382E-03
  1.0000000E+03  1.9144169E-03
  1.0250000E+03  1.8955147E-03
  1.0500000E+03  1.8753582E-03
  1.1000000E+03  1.8279198E-03
  1.1500000E+03  1.7751081E-03
  1.2000000E+03  1.7183199E-03
  1.2500000E+03  1.6594014E-03
  1.3000000E+03  1.5995923E-03
  1.3500000E+03  1.5393776E-03
  1.4000000E+03  1.4801491E-03
  1.4500000E+03  1.4217888E-03
  1.5000000E+03  1.3647746E-03
  1.6000000E+03  1.2563406E-03
  1.7000000E+03  1.1555471E-03
  1.8000000E+03  1.0627711E-03
  1.9000000E+03  9.7798040E-04
  2.0000000E+03  9.0069733E-04
  2.1000000E+03  8.3036560E-04
  2.2000000E+03  7.6642137E-04
  2.3000000E+03  7.0830419E-04
  2.4000000E+03  6.5546890E-04
  2.5000000E+03  6.0740198E-04
  2.6000000E+03  5.6363055E-04
  2.7000000E+03  5.2372436E-04
  2.8000000E+03  4.8729580E-04
  2.9000000E+03  4.5399693E-04
  3.0000000E+03  4.2351654E-04
  3.1000000E+03  3.9557673E-04
  3.2000000E+03  3.6992942E-04
  3.4000000E+03  3.2465115E-04
  3.6000000E+03  2.8618147E-04
  3.8000000E+03  2.5332243E-04
  4.0000000E+03  2.2511463E-04
  4.2000000E+03  2.0078519E-04
  4.4000000E+03  1.7970635E-04
  4.6000000E+03  1.6136559E-04
  4.8000000E+03  1.4534210E-04
  5.0000000E+03  1.3128885E-04
  5.2500000E+03  1.1606064E-04
  5.5000000E+03  1.0300967E-04
  5.7500000E+03  9.1769080E-05
  6.0000000E+03  8.2041914E-05
  6.5000000E+03  6.6207543E-05
  6.7500000E+03  5.9741619E-05
  7.0000000E+03  5.4055308E-05
  7.2500000E+03  4.9037205E-05
  7.5000000E+03  4.4594209E-05
  8.0000000E+03  3.7133051E-05
  8.5000000E+03  3.1180705E-05
  9.0000000E+03  2.6382283E-05
  9.5000000E+03  2.2477332E-05
  1.0000000E+04  1.9271994E-05
  1.0500000E+04  1.6620108E-05
  1.1000000E+04  1.4410170E-05
  1.1500000E+04  1.2556197E-05
  1.2000000E+04  1.0991219E-05
  1.2500000E+04  9.6625991E-06
  1.3000000E+04  8.5286103E-06
  1.3500000E+04  7.5559089E-06
  1.4000000E+04  6.7176589E-06
  1.4500000E+04  5.9921129E-06
  1.5000000E+04  5.3615323E-06
  1.6000000E+04  4.3295984E-06
  1.7000000E+04  3.5330840E-06
  1.8000000E+04  2.9103829E-06
  1.9000000E+04  2.4179367E-06
  2.0000000E+04  2.0244248E-06
  2.1000000E+04  1.7069813E-06
  2.2000000E+04  1.4486792E-06
  2.3000000E+04  1.2368281E-06
  2.4000000E+04  1.0618036E-06
  2.5000000E+04  9.1622655E-07
  2.6000000E+04  7.9438471E-07
  2.7000000E+04  6.9181497E-07
  2.8000000E+04  6.0500043E-07
  2.9000000E+04  5.3114842E-07
  3.0000000E+04  4.6802485E-07
  3.1000000E+04  4.1383021E-07
  3.2000000E+04  3.6710578E-07
  3.3000000E+04  3.2666199E-07
  3.4000000E+04  2.9152331E-07
  3.5000000E+04  2.6088543E-07
  3.6000000E+04  2.3408183E-07
  3.8000000E+04  1.8984871E-07
  4.0000000E+04  1.5537889E-07
  4.2000000E+04  1.2822502E-07
  4.4000000E+04  1.0662196E-07
  4.6000000E+04  8.9278582E-08
  4.8000000E+04  7.5238420E-08
  5.0000000E+04  6.3784580E-08
  5.2500000E+04  5.2289380E-08
  5.5000000E+04  4.3205646E-08
  5.7500000E+04  3.5959855E-08
  5.8750000E+04  3.2889733E-08
  6.0000000E+04  3.0130116E-08
  6.2500000E+04  2.5402277E-08
  6.5000000E+04  2.1539812E-08
  6.7500000E+04  1.8362737E-08
  7.0000000E+04  1.5732792E-08
  7.2500000E+04  1.3542830E-08
  7.5000000E+04  1.1709107E-08
  7.7500000E+04  1.0165660E-08
  8.0000000E+04  8.8601659E-09
  8.2500000E+04  7.7508340E-09
  8.5000000E+04  6.8040722E-09
  8.7500000E+04  5.9927174E-09
  9.0000000E+04  5.2946809E-09
  9.2500000E+04  4.6919043E-09
  9.5000000E+04  4.1695496E-09
  9.7500000E+04  3.7153656E-09
  1.0000000E+05  3.3191899E-09
  1.0250000E+05  2.9725574E-09
  1.0500000E+05  2.6683875E-09
  1.1000000E+05  2.1645842E-09
  1.1500000E+05  1.7704738E-09
  1.2000000E+05  1.4591935E-09
  1.2500000E+05  1.2111454E-09
  1.3000000E+05  1.0118576E-09
  1.3500000E+05  8.5052182E-10
  1.4000000E+05  7.1898176E-10
  1.4500000E+05  6.1102340E-10
  1.5000000E+05  5.2186914E-10
  1.5500000E+05  4.4781495E-10
  1.6000000E+05  3.8596653E-10
  1.6500000E+05  3.3404578E-10
  1.7000000E+05  2.9024710E-10
  1.7500000E+05  2.5312990E-10
  1.8000000E+05  2.2153778E-10
  1.8500000E+05  1.9453720E-10
  1.9000000E+05  1.7137036E-10
  1.9500000E+05  1.5141879E-10
  2.0000000E+05  1.3417525E-10
  2.0500000E+05  1.1922177E-10
  2.1000000E+05  1.0621239E-10
  2.2000000E+05  8.4923024E-11
  2.3000000E+05  6.8526346E-11
  2.4000000E+05  5.5763566E-11
  2.5000000E+05  4.5732075E-11
  2.6000000E+05  3.7776093E-11
  2.7000000E+05  3.1413383E-11
  2.8000000E+05  2.6285301E-11
  2.9000000E+05  2.2122333E-11
  3.0000000E+05  1.8719988E-11
  3.1000000E+05  1.5921688E-11
  3.2000000E+05  1.3606519E-11
  3.3000000E+05  1.1680376E-11
  3.4000000E+05  1.0069471E-11
  3.5000000E+05  8.7155282E-12
  3.6000000E+05  7.5722233E-12
  3.7000000E+05  6.6025062E-12
  3.8000000E+05  5.7765662E-12
  3.9000000E+05  5.0702793E-12
  4.0000000E+05  4.4640213E-12
  4.1000000E+05  3.9417486E-12
  4.2000000E+05  3.4902819E-12
  4.3000000E+05  3.0987442E-12
  4.4000000E+05  2.7581192E-12
  4.6000000E+05  2.2008193E-12
  4.8000000E+05  1.7718432E-12
  5.0000000E+05  1.4382289E-12
  5.1250000E+05  1.2673338E-12
  5.2500000E+05  1.1198968E-12
  5.3750000E+05  9.9227668E-13
  5.5000000E+05  8.8146067E-13
  5.6250000E+05  7.8494543E-13
  5.7500000E+05  7.0064266E-13
  5.8750000E+05  6.2680348E-13
  6.0000000E+05  5.6195787E-13
  6.2500000E+05  4.5447734E-13
  6.5000000E+05  3.7037859E-13
  6.6250000E+05  3.3526016E-13
  6.7500000E+05  3.0399017E-13
  7.0000000E+05  2.5115086E-13
  7.2500000E+05  2.0877358E-13
  7.5000000E+05  1.7454449E-13
  7.7500000E+05  1.4671256E-13
  8.0000000E+05  1.2394074E-13
  8.2500000E+05  1.0519980E-13
  8.5000000E+05  8.9691209E-14
  8.7500000E+05  7.6790935E-14
  9.0000000E+05  6.6007836E-14
  9.2500000E+05  5.6952783E-14
  9.5000000E+05  4.9315561E-14
  9.7500000E+05  4.2847400E-14
  1.0000000E+06  3.7347709E-14
  1.0250000E+06  3.2653921E-14
  1.0500000E+06  2.8633617E-14
  1.0750000E+06  2.5178431E-14
  1.1000000E+06  2.2199280E-14
  1.1250000E+06  1.9622608E-14
  1.1500000E+06  1.7387426E-14
  1.1750000E+06  1.5442961E-14
  1.2000000E+06  1.3746796E-14
  1.2250000E+06  1.2263367E-14
  1.2500000E+06  1.0962750E-14
  1.3000000E+06  8.8127315E-15
  1.3500000E+06  7.1371718E-15
  1.4000000E+06  5.8202626E-15
  1.4500000E+06  4.7770261E-15
  1.5000000E+06  3.9444743E-15
  1.5500000E+06  3.2754747E-15
  1.6000000E+06  2.7344358E-15
  1.6500000E+06  2.2942318E-15
  1.7000000E+06  1.9340230E-15
  1.7500000E+06  1.6376746E-15
  1.8000000E+06  1.3926122E-15
  1.8500000E+06  1.1889753E-15
  1.9000000E+06  1.0189822E-15
  1.9500000E+06  8.7645793E-16
  2.0000000E+06  7.5647209E-16
  2.0500000E+06  6.5506413E-16
  2.1000000E+06  5.6903652E-16
  2.1500000E+06  4.9579485E-16
  2.2000000E+06  4.3322361E-16
  2.2500000E+06  3.7959164E-16
  2.3000000E+06  3.3347650E-16
  2.3500000E+06  2.9370458E-16
  2.4000000E+06  2.5930401E-16
  2.4500000E+06  2.2946763E-16
  2.5000000E+06  2.0352166E-16
  2.6000000E+06  1.6113245E-16
  2.7000000E+06  1.2860807E-16
  2.8000000E+06  1.0342142E-16
  2.9000000E+06  8.3746173E-17
  3.0000000E+06  6.8251858E-17
  3.1000000E+06  5.5964119E-17
  3.2000000E+06  4.6160334E-17
  3.3000000E+06  3.8292556E-17
  
  
#  91  14  N5  EION =  7.120000000E+02 eV   280
#  S(0) = 5.282757E+00
  5.2131851E+00  0.0000000E+00
  5.2131851E+02  0.0000000E+00
  5.2131851E+02  9.3971565E-04
  7.1200000E+02  9.3971565E-04
  7.1200703E+02  9.3971565E-04
  7.1233185E+02  1.0015895E-03
  7.1265667E+02  1.0657192E-03
  7.1298150E+02  1.1318602E-03
  7.1330632E+02  1.1997961E-03
  7.1395597E+02  1.3402338E-03
  7.1460562E+02  1.4853543E-03
  7.1590492E+02  1.7820609E-03
  7.1720422E+02  2.0731060E-03
  7.1850351E+02  2.3413504E-03
  7.1980281E+02  2.5733982E-03
  7.2110211E+02  2.7623951E-03
  7.2240141E+02  2.9082676E-03
  7.2500000E+02  3.0926436E-03
  7.2656250E+02  3.1549058E-03
  7.2812500E+02  3.1953540E-03
  7.2968750E+02  3.2228259E-03
  7.3125000E+02  3.2433476E-03
  7.3437500E+02  3.2768845E-03
  7.3750000E+02  3.3092642E-03
  7.4375000E+02  3.3705002E-03
  7.5000000E+02  3.4077886E-03
  7.5625000E+02  3.4143592E-03
  7.6250000E+02  3.4026609E-03
  7.6875000E+02  3.3881254E-03
  7.7500000E+02  3.3791772E-03
  7.8750000E+02  3.3777557E-03
  8.0000000E+02  3.3767067E-03
  8.1250000E+02  3.3658081E-03
  8.2500000E+02  3.3531691E-03
  8.3750000E+02  3.3447703E-03
  8.5000000E+02  3.3382284E-03
  8.7500000E+02  3.3156635E-03
  8.8750000E+02  3.3003359E-03
  9.0000000E+02  3.2850634E-03
  9.1250000E+02  3.2698725E-03
  9.2500000E+02  3.2540247E-03
  9.5000000E+02  3.2165475E-03
  9.7500000E+02  3.1736778E-03
  1.0000000E+03  3.1289475E-03
  1.0500000E+03  3.0308107E-03
  1.1000000E+03  2.9247149E-03
  1.1500000E+03  2.8143917E-03
  1.2000000E+03  2.7020575E-03
  1.2500000E+03  2.5902360E-03
  1.3000000E+03  2.4798830E-03
  1.3500000E+03  2.3719846E-03
  1.4000000E+03  2.2674432E-03
  1.4500000E+03  2.1667037E-03
  1.5000000E+03  2.0698722E-03
  1.6000000E+03  1.8882762E-03
  1.7000000E+03  1.7234133E-03
  1.8000000E+03  1.5741762E-03
  1.9000000E+03  1.4394608E-03
  2.0000000E+03  1.3181059E-03
  2.1000000E+03  1.2088490E-03
  2.2000000E+03  1.1104322E-03
  2.3000000E+03  1.0216954E-03
  2.4000000E+03  9.4158777E-04
  2.5000000E+03  8.6916963E-04
  2.6000000E+03  8.0360242E-04
  2.7000000E+03  7.4414219E-04
  2.8000000E+03  6.9012996E-04
  2.9000000E+03  6.4098362E-04
  3.0000000E+03  5.9618900E-04
  3.1000000E+03  5.5529239E-04
  3.2000000E+03  5.1789303E-04
  3.4000000E+03  4.5220969E-04
  3.6000000E+03  3.9676444E-04
  3.8000000E+03  3.4968584E-04
  4.0000000E+03  3.0948917E-04
  4.2000000E+03  2.7498771E-04
  4.4000000E+03  2.4522821E-04
  4.6000000E+03  2.1944297E-04
  4.8000000E+03  1.9700658E-04
  5.0000000E+03  1.7740455E-04
  5.2500000E+03  1.5624820E-04
  5.5000000E+03  1.3819092E-04
  5.7500000E+03  1.2269866E-04
  6.0000000E+03  1.0934203E-04
  6.5000000E+03  8.7709579E-05
  6.7500000E+03  7.8919627E-05
  7.0000000E+03  7.1212978E-05
  7.2500000E+03  6.4431812E-05
  7.5000000E+03  5.8444635E-05
  8.0000000E+03  4.8429686E-05
  8.5000000E+03  4.0480157E-05
  9.0000000E+03  3.4101937E-05
  9.5000000E+03  2.8934412E-05
  1.0000000E+04  2.4710542E-05
  1.0500000E+04  2.1229952E-05
  1.1000000E+04  1.8340465E-05
  1.1500000E+04  1.5925232E-05
  1.2000000E+04  1.3893609E-05
  1.2500000E+04  1.2174614E-05
  1.3000000E+04  1.0712178E-05
  1.3500000E+04  9.4616611E-06
  1.4000000E+04  8.3872467E-06
  1.4500000E+04  7.4600033E-06
  1.5000000E+04  6.6564076E-06
  1.6000000E+04  5.3465837E-06
  1.7000000E+04  4.3408282E-06
  1.8000000E+04  3.5584225E-06
  1.9000000E+04  2.9425832E-06
  2.0000000E+04  2.4526767E-06
  2.1000000E+04  2.0591713E-06
  2.2000000E+04  1.7403015E-06
  2.3000000E+04  1.4798167E-06
  2.4000000E+04  1.2654398E-06
  2.5000000E+04  1.0877957E-06
  2.6000000E+04  9.3965183E-07
  2.7000000E+04  8.1537741E-07
  2.8000000E+04  7.1055109E-07
  2.9000000E+04  6.2167297E-07
  3.0000000E+04  5.4595214E-07
  3.1000000E+04  4.8114768E-07
  3.2000000E+04  4.2544855E-07
  3.3000000E+04  3.7738219E-07
  3.4000000E+04  3.3574429E-07
  3.5000000E+04  2.9954478E-07
  3.6000000E+04  2.6796553E-07
  3.8000000E+04  2.1606316E-07
  4.0000000E+04  1.7583406E-07
  4.2000000E+04  1.4430793E-07
  4.4000000E+04  1.1935249E-07
  4.6000000E+04  9.9415572E-08
  4.8000000E+04  8.3352503E-08
  5.0000000E+04  7.0308993E-08
  5.2500000E+04  5.7284222E-08
  5.5000000E+04  4.7048333E-08
  5.7500000E+04  3.8927211E-08
  5.8750000E+04  3.5499998E-08
  6.0000000E+04  3.2427390E-08
  6.2500000E+04  2.7183154E-08
  6.5000000E+04  2.2920335E-08
  6.7500000E+04  1.9431271E-08
  7.0000000E+04  1.6557120E-08
  7.2500000E+04  1.4175269E-08
  7.5000000E+04  1.2190288E-08
  7.7500000E+04  1.0527322E-08
  8.0000000E+04  9.1272186E-09
  8.2500000E+04  7.9429126E-09
  8.5000000E+04  6.9367175E-09
  8.7500000E+04  6.0782750E-09
  9.0000000E+04  5.3429902E-09
  9.2500000E+04  4.7108275E-09
  9.5000000E+04  4.1653814E-09
  9.7500000E+04  3.6931568E-09
  1.0000000E+05  3.2830010E-09
  1.0250000E+05  2.9256560E-09
  1.0500000E+05  2.6134038E-09
  1.1000000E+05  2.0993741E-09
  1.1500000E+05  1.7005770E-09
  1.2000000E+05  1.3881657E-09
  1.2500000E+05  1.1412318E-09
  1.3000000E+05  9.4443264E-10
  1.3500000E+05  7.8638441E-10
  1.4000000E+05  6.5854946E-10
  1.4500000E+05  5.5446203E-10
  1.5000000E+05  4.6918141E-10
  1.5500000E+05  3.9890031E-10
  1.6000000E+05  3.4066161E-10
  1.6500000E+05  2.9215123E-10
  1.7000000E+05  2.5154576E-10
  1.7500000E+05  2.1739942E-10
  1.8000000E+05  1.8855871E-10
  1.8500000E+05  1.6409766E-10
  1.9000000E+05  1.4326894E-10
  1.9500000E+05  1.2546639E-10
  2.0000000E+05  1.1019585E-10
  2.0500000E+05  9.7052510E-11
  2.1000000E+05  8.5703170E-11
  2.1500000E+05  7.5872477E-11
  2.2000000E+05  6.7331925E-11
  2.2500000E+05  5.9891124E-11
  2.3000000E+05  5.3390824E-11
  2.4000000E+05  4.2698048E-11
  2.5000000E+05  3.4415819E-11
  2.6000000E+05  2.7942346E-11
  2.7000000E+05  2.2840021E-11
  2.8000000E+05  1.8786996E-11
  2.9000000E+05  1.5544064E-11
  3.0000000E+05  1.2931718E-11
  3.1000000E+05  1.0813989E-11
  3.2000000E+05  9.0870047E-12
  3.3000000E+05  7.6707898E-12
  3.4000000E+05  6.5033026E-12
  3.5000000E+05  5.5360702E-12
  3.6000000E+05  4.7309707E-12
  3.7000000E+05  4.0578337E-12
  3.8000000E+05  3.4926432E-12
  3.9000000E+05  3.0161768E-12
  4.0000000E+05  2.6129669E-12
  4.1000000E+05  2.2705020E-12
  4.2000000E+05  1.9786133E-12
  4.3000000E+05  1.7290013E-12
  4.4000000E+05  1.5148623E-12
  4.5000000E+05  1.3305948E-12
  4.6000000E+05  1.1715681E-12
  4.7000000E+05  1.0339397E-12
  4.8000000E+05  9.1450998E-13
  5.0000000E+05  7.1998237E-13
  5.1250000E+05  6.2253789E-13
  5.2500000E+05  5.3987029E-13
  5.3750000E+05  4.6950000E-13
  5.5000000E+05  4.0940298E-13
  5.6250000E+05  3.5791990E-13
  5.7500000E+05  3.1368503E-13
  5.8750000E+05  2.7556994E-13
  6.0000000E+05  2.4263843E-13
  6.2500000E+05  1.8933658E-13
  6.5000000E+05  1.4895006E-13
  6.6250000E+05  1.3249207E-13
  6.7500000E+05  1.1806786E-13
  7.0000000E+05  9.4251302E-14
  7.2500000E+05  7.5737252E-14
  7.5000000E+05  6.1237837E-14
  7.7500000E+05  4.9803133E-14
  8.0000000E+05  4.0726113E-14
  8.2500000E+05  3.3476109E-14
  8.5000000E+05  2.7651625E-14
  8.7500000E+05  2.2946580E-14
  9.0000000E+05  1.9125983E-14
  9.2500000E+05  1.6008230E-14
  9.5000000E+05  1.3452075E-14
  9.7500000E+05  1.1346991E-14
  1.0000000E+06  9.6059935E-15
  1.0250000E+06  8.1602553E-15
  1.0500000E+06  6.9550338E-15
  1.0750000E+06  5.9465801E-15
  1.1000000E+06  5.0997665E-15
  1.1250000E+06  4.3862603E-15
  1.1500000E+06  3.7831117E-15
  1.1750000E+06  3.2716536E-15
  1.2000000E+06  2.8366409E-15
  1.2250000E+06  2.4655760E-15
  1.2500000E+06  2.1481761E-15
  1.2750000E+06  1.8759509E-15
  1.3000000E+06  1.6418669E-15
  1.3250000E+06  1.4400776E-15
  1.3500000E+06  1.2657085E-15
  1.4000000E+06  9.8358175E-16
  1.4500000E+06  7.7009694E-16
  1.5000000E+06  6.0720502E-16
  1.5500000E+06  4.8194295E-16
  1.6000000E+06  3.8490931E-16
  1.6500000E+06  3.0922473E-16
  1.7000000E+06  2.4980964E-16
  1.7500000E+06  2.0288035E-16
  1.8000000E+06  1.6559699E-16
  1.8500000E+06  1.3581220E-16
  1.9000000E+06  1.1189173E-16
  1.9500000E+06  9.2584091E-17
  2.0000000E+06  7.6924909E-17
  2.0500000E+06  6.4166749E-17
  2.1000000E+06  5.3726988E-17
  2.1500000E+06  4.5148789E-17
  2.2000000E+06  3.8072100E-17
  2.2500000E+06  3.2211772E-17
  2.3000000E+06  2.7340988E-17
  2.3500000E+06  2.3278474E-17
  2.4000000E+06  1.9878668E-17
  2.4500000E+06  1.7024202E-17
  2.5000000E+06  1.4620078E-17
  2.5500000E+06  1.2589025E-17
  2.6000000E+06  1.0867889E-17
  2.6500000E+06  9.4050686E-18
  2.7000000E+06  8.1582766E-18
  2.7500000E+06  7.0927268E-18
  2.8000000E+06  6.1797024E-18
  2.8500000E+06  5.3954865E-18
  2.9000000E+06  4.7205469E-18
  2.9500000E+06  4.1385302E-18
  3.0000000E+06  3.6356715E-18
  3.0500000E+06  3.2003666E-18
  3.1000000E+06  2.8228168E-18
  
  
#  91  17  O1  EION =  3.120000000E+02 eV   269
#  S(0) = 4.404706E-01
  3.0632899E+00  0.0000000E+00
  3.0632899E+02  0.0000000E+00
  3.0632899E+02  5.3868374E-04
  3.1200000E+02  5.3868374E-04
  3.1200305E+02  5.3868374E-04
  3.1220297E+02  5.3495173E-04
  3.1240290E+02  5.3138992E-04
  3.1260282E+02  5.2798853E-04
  3.1280275E+02  5.2473867E-04
  3.1320259E+02  5.1866086E-04
  3.1360244E+02  5.1309717E-04
  3.1440214E+02  5.0331420E-04
  3.1520183E+02  4.9505632E-04
  3.1680122E+02  4.8215152E-04
  3.1840061E+02  4.7292023E-04
  3.2000000E+02  4.6639491E-04
  3.2250000E+02  4.6004259E-04
  3.2500000E+02  4.5682545E-04
  3.2750000E+02  4.5548628E-04
  3.2875000E+02  4.5523315E-04
  3.3000000E+02  4.5513972E-04
  3.3250000E+02  4.5516299E-04
  3.3500000E+02  4.5513711E-04
  3.3750000E+02  4.5480487E-04
  3.4000000E+02  4.5403696E-04
  3.4500000E+02  4.5112835E-04
  3.5000000E+02  4.4680004E-04
  3.5500000E+02  4.4179628E-04
  3.6000000E+02  4.3677339E-04
  3.6500000E+02  4.3212604E-04
  3.7000000E+02  4.2798617E-04
  3.7500000E+02  4.2429541E-04
  3.8000000E+02  4.2090136E-04
  3.8500000E+02  4.1763078E-04
  3.9000000E+02  4.1433746E-04
  3.9500000E+02  4.1093444E-04
  4.0000000E+02  4.0739198E-04
  4.1000000E+02  3.9999368E-04
  4.1500000E+02  3.9624386E-04
  4.2000000E+02  3.9253691E-04
  4.3000000E+02  3.8539005E-04
  4.4000000E+02  3.7865338E-04
  4.5000000E+02  3.7220260E-04
  4.6000000E+02  3.6586174E-04
  4.7000000E+02  3.5950328E-04
  4.8000000E+02  3.5312105E-04
  4.9000000E+02  3.4678120E-04
  5.0000000E+02  3.4056298E-04
  5.1250000E+02  3.3306049E-04
  5.2500000E+02  3.2584765E-04
  5.3750000E+02  3.1886092E-04
  5.5000000E+02  3.1202920E-04
  5.6250000E+02  3.0529862E-04
  5.7500000E+02  2.9868958E-04
  5.8750000E+02  2.9224993E-04
  6.0000000E+02  2.8600527E-04
  6.2500000E+02  2.7411459E-04
  6.3750000E+02  2.6844386E-04
  6.5000000E+02  2.6291669E-04
  6.6250000E+02  2.5751059E-04
  6.7500000E+02  2.5222975E-04
  7.0000000E+02  2.4210134E-04
  7.2500000E+02  2.3257253E-04
  7.5000000E+02  2.2357937E-04
  8.0000000E+02  2.0699314E-04
  8.2500000E+02  1.9933813E-04
  8.5000000E+02  1.9209260E-04
  8.7500000E+02  1.8524234E-04
  9.0000000E+02  1.7875303E-04
  9.5000000E+02  1.6672374E-04
  1.0000000E+03  1.5585087E-04
  1.0500000E+03  1.4602926E-04
  1.1000000E+03  1.3711613E-04
  1.1500000E+03  1.2899804E-04
  1.2000000E+03  1.2158922E-04
  1.2500000E+03  1.1481451E-04
  1.3000000E+03  1.0860737E-04
  1.3500000E+03  1.0290597E-04
  1.4000000E+03  9.7653837E-05
  1.4500000E+03  9.2803333E-05
  1.5000000E+03  8.8315386E-05
  1.6000000E+03  8.0293232E-05
  1.7000000E+03  7.3352474E-05
  1.8000000E+03  6.7305575E-05
  1.9000000E+03  6.2002894E-05
  2.0000000E+03  5.7325072E-05
  2.1000000E+03  5.3176009E-05
  2.2000000E+03  4.9477514E-05
  2.3000000E+03  4.6165443E-05
  2.4000000E+03  4.3186713E-05
  2.5000000E+03  4.0497116E-05
  2.6000000E+03  3.8059599E-05
  2.7000000E+03  3.5842896E-05
  2.8000000E+03  3.3820515E-05
  2.9000000E+03  3.1969855E-05
  3.0000000E+03  3.0271552E-05
  3.1000000E+03  2.8708940E-05
  3.2000000E+03  2.7267606E-05
  3.4000000E+03  2.4700299E-05
  3.6000000E+03  2.2487241E-05
  3.8000000E+03  2.0564790E-05
  4.0000000E+03  1.8883143E-05
  4.2000000E+03  1.7402835E-05
  4.4000000E+03  1.6092369E-05
  4.6000000E+03  1.4926381E-05
  4.8000000E+03  1.3884117E-05
  5.0000000E+03  1.2948366E-05
  5.2500000E+03  1.1906909E-05
  5.5000000E+03  1.0986912E-05
  5.7500000E+03  1.0170044E-05
  6.0000000E+03  9.4413233E-06
  6.5000000E+03  8.2009691E-06
  6.7500000E+03  7.6705246E-06
  7.0000000E+03  7.1898698E-06
  7.2500000E+03  6.7529286E-06
  7.5000000E+03  6.3545287E-06
  8.0000000E+03  5.6562692E-06
  8.5000000E+03  5.0665394E-06
  9.0000000E+03  4.5638737E-06
  9.5000000E+03  4.1318814E-06
  1.0000000E+04  3.7578626E-06
  1.0500000E+04  3.4318584E-06
  1.1000000E+04  3.1459639E-06
  1.1500000E+04  2.8938437E-06
  1.2000000E+04  2.6703684E-06
  1.2500000E+04  2.4713502E-06
  1.3000000E+04  2.2933431E-06
  1.3500000E+04  2.1334900E-06
  1.4000000E+04  1.9894053E-06
  1.4500000E+04  1.8590844E-06
  1.5000000E+04  1.7408324E-06
  1.5500000E+04  1.6332082E-06
  1.6000000E+04  1.5349803E-06
  1.6500000E+04  1.4450907E-06
  1.7000000E+04  1.3626266E-06
  1.8000000E+04  1.2169129E-06
  1.9000000E+04  1.0926501E-06
  2.0000000E+04  9.8585304E-07
  2.1000000E+04  8.9341919E-07
  2.2000000E+04  8.1290411E-07
  2.3000000E+04  7.4236131E-07
  2.4000000E+04  6.8022434E-07
  2.5000000E+04  6.2522231E-07
  2.6000000E+04  5.7631535E-07
  2.7000000E+04  5.3264594E-07
  2.8000000E+04  4.9350195E-07
  2.9000000E+04  4.5828806E-07
  3.0000000E+04  4.2650345E-07
  3.1000000E+04  3.9772433E-07
  3.2000000E+04  3.7159020E-07
  3.4000000E+04  3.2606770E-07
  3.6000000E+04  2.8794954E-07
  3.8000000E+04  2.5574438E-07
  4.0000000E+04  2.2831555E-07
  4.2000000E+04  2.0478541E-07
  4.4000000E+04  1.8446745E-07
  4.6000000E+04  1.6681787E-07
  4.8000000E+04  1.5140150E-07
  5.0000000E+04  1.3786739E-07
  5.2500000E+04  1.2316726E-07
  5.5000000E+04  1.1051920E-07
  5.7500000E+04  9.9570338E-08
  5.8750000E+04  9.4642827E-08
  6.0000000E+04  9.0039184E-08
  6.2500000E+04  8.1699342E-08
  6.5000000E+04  7.4367244E-08
  6.7500000E+04  6.7892831E-08
  7.0000000E+04  6.2152480E-08
  7.2500000E+04  5.7043689E-08
  7.5000000E+04  5.2480912E-08
  7.7500000E+04  4.8392319E-08
  8.0000000E+04  4.4717271E-08
  8.2500000E+04  4.1404322E-08
  8.5000000E+04  3.8409605E-08
  8.7500000E+04  3.5695538E-08
  9.0000000E+04  3.3229805E-08
  9.2500000E+04  3.0984502E-08
  9.5000000E+04  2.8935433E-08
  1.0000000E+05  2.5344461E-08
  1.0500000E+05  2.2318324E-08
  1.1000000E+05  1.9750154E-08
  1.1500000E+05  1.7556532E-08
  1.2000000E+05  1.5671669E-08
  1.2500000E+05  1.4043207E-08
  1.3000000E+05  1.2629116E-08
  1.3500000E+05  1.1395385E-08
  1.4000000E+05  1.0314284E-08
  1.4500000E+05  9.3630665E-09
  1.5000000E+05  8.5229386E-09
  1.5500000E+05  7.7782713E-09
  1.6000000E+05  7.1159968E-09
  1.6500000E+05  6.5251319E-09
  1.7000000E+05  5.9963982E-09
  1.7500000E+05  5.5219216E-09
  1.8000000E+05  5.0949902E-09
  1.8500000E+05  4.7098602E-09
  1.9000000E+05  4.3615964E-09
  1.9500000E+05  4.0459428E-09
  2.0000000E+05  3.7592180E-09
  2.0500000E+05  3.4982262E-09
  2.1000000E+05  3.2601836E-09
  2.2000000E+05  2.8435143E-09
  2.3000000E+05  2.4931070E-09
  2.4000000E+05  2.1964663E-09
  2.5000000E+05  1.9438014E-09
  2.6000000E+05  1.7273705E-09
  2.7000000E+05  1.5409989E-09
  2.8000000E+05  1.3797223E-09
  2.9000000E+05  1.2395197E-09
  3.0000000E+05  1.1171124E-09
  3.1000000E+05  1.0098096E-09
  3.2000000E+05  9.1538953E-10
  3.3000000E+05  8.3200743E-10
  3.4000000E+05  7.5812360E-10
  3.5000000E+05  6.9244663E-10
  3.6000000E+05  6.3388845E-10
  3.7000000E+05  5.8152794E-10
  3.8000000E+05  5.3458179E-10
  3.9000000E+05  4.9238116E-10
  4.0000000E+05  4.5435216E-10
  4.1000000E+05  4.2000084E-10
  4.2000000E+05  3.8890110E-10
  4.3000000E+05  3.6068419E-10
  4.4000000E+05  3.3502998E-10
  4.6000000E+05  2.9033084E-10
  4.8000000E+05  2.5296820E-10
  5.0000000E+05  2.2152508E-10
  5.1250000E+05  2.0437690E-10
  5.2500000E+05  1.8888300E-10
  5.3750000E+05  1.7485251E-10
  5.5000000E+05  1.6212016E-10
  5.7500000E+05  1.3999439E-10
  5.8750000E+05  1.3036670E-10
  6.0000000E+05  1.2156349E-10
  6.2500000E+05  1.0610330E-10
  6.5000000E+05  9.3050911E-11
  6.7500000E+05  8.1964936E-11
  7.0000000E+05  7.2496504E-11
  7.2500000E+05  6.4367529E-11
  7.5000000E+05  5.7354648E-11
  7.7500000E+05  5.1277185E-11
  8.0000000E+05  4.5988050E-11
  8.2500000E+05  4.1366737E-11
  8.5000000E+05  3.7313859E-11
  8.7500000E+05  3.3746987E-11
  9.0000000E+05  3.0597371E-11
  9.2500000E+05  2.7807405E-11
  9.5000000E+05  2.5328618E-11
  9.7500000E+05  2.3120043E-11
  1.0000000E+06  2.1146916E-11
  1.0250000E+06  1.9379614E-11
  1.0500000E+06  1.7792799E-11
  1.0750000E+06  1.6364717E-11
  1.1000000E+06  1.5076629E-11
  1.1250000E+06  1.3912339E-11
  1.1500000E+06  1.2857800E-11
  1.1750000E+06  1.1900804E-11
  1.2000000E+06  1.1030701E-11
  1.2250000E+06  1.0238182E-11
  1.2500000E+06  9.5150997E-12
  1.3000000E+06  8.2495073E-12
  1.3500000E+06  7.1862098E-12
  1.4000000E+06  6.2877281E-12
  1.4500000E+06  5.5241571E-12
  1.5000000E+06  4.8716725E-12
  1.5500000E+06  4.3112986E-12
  1.6000000E+06  3.8281424E-12
  1.6500000E+06  3.4103781E-12
  1.7000000E+06  3.0481337E-12
  
  
#  91  18  O2  EION =  2.480000000E+02 eV   280
#  S(0) = 4.851395E-01
  2.3911987E+00  0.0000000E+00
  2.3911987E+02  0.0000000E+00
  2.3911987E+02  1.4349715E-03
  2.4800000E+02  1.4349715E-03
  2.4800272E+02  1.4349715E-03
  2.4820245E+02  1.4323627E-03
  2.4840218E+02  1.4295248E-03
  2.4860190E+02  1.4265224E-03
  2.4880163E+02  1.4234056E-03
  2.4920109E+02  1.4169756E-03
  2.4960054E+02  1.4104515E-03
  2.5000000E+02  1.4039603E-03
  2.5500000E+02  1.3326855E-03
  2.5625000E+02  1.3161885E-03
  2.5750000E+02  1.2994915E-03
  2.5875000E+02  1.2824418E-03
  2.6000000E+02  1.2649855E-03
  2.6250000E+02  1.2289558E-03
  2.6500000E+02  1.1919321E-03
  2.6750000E+02  1.1546353E-03
  2.7000000E+02  1.1177201E-03
  2.7250000E+02  1.0816909E-03
  2.7500000E+02  1.0468984E-03
  2.8000000E+02  9.8180105E-04
  2.8500000E+02  9.2310100E-04
  2.9000000E+02  8.7053124E-04
  2.9500000E+02  8.2339548E-04
  3.0000000E+02  7.8088185E-04
  3.0500000E+02  7.4222711E-04
  3.1000000E+02  7.0678686E-04
  3.1500000E+02  6.7405654E-04
  3.2000000E+02  6.4366196E-04
  3.3000000E+02  5.8896080E-04
  3.3500000E+02  5.6438309E-04
  3.4000000E+02  5.4153295E-04
  3.5000000E+02  5.0071656E-04
  3.6000000E+02  4.6575196E-04
  3.7000000E+02  4.3568734E-04
  3.8000000E+02  4.0955500E-04
  3.9000000E+02  3.8654380E-04
  4.0000000E+02  3.6611592E-04
  4.2000000E+02  3.3173545E-04
  4.4000000E+02  3.0456830E-04
  4.5000000E+02  2.9313832E-04
  4.6000000E+02  2.8284236E-04
  4.7000000E+02  2.7348740E-04
  4.8000000E+02  2.6493856E-04
  5.0000000E+02  2.4988659E-04
  5.2500000E+02  2.3425340E-04
  5.3750000E+02  2.2753107E-04
  5.5000000E+02  2.2138863E-04
  5.6250000E+02  2.1573345E-04
  5.7500000E+02  2.1049516E-04
  6.0000000E+02  2.0105723E-04
  6.5000000E+02  1.8540777E-04
  6.7500000E+02  1.7879794E-04
  7.0000000E+02  1.7276542E-04
  7.2500000E+02  1.6720978E-04
  7.5000000E+02  1.6206122E-04
  8.0000000E+02  1.5276372E-04
  8.5000000E+02  1.4451764E-04
  9.0000000E+02  1.3707889E-04
  9.5000000E+02  1.3031069E-04
  1.0000000E+03  1.2410982E-04
  1.0500000E+03  1.1838551E-04
  1.1000000E+03  1.1307904E-04
  1.1500000E+03  1.0814748E-04
  1.2000000E+03  1.0355198E-04
  1.2500000E+03  9.9258552E-05
  1.3000000E+03  9.5237939E-05
  1.3500000E+03  9.1464809E-05
  1.4000000E+03  8.7918024E-05
  1.4500000E+03  8.4579976E-05
  1.5000000E+03  8.1434664E-05
  1.6000000E+03  7.5663987E-05
  1.7000000E+03  7.0502129E-05
  1.8000000E+03  6.5863736E-05
  1.9000000E+03  6.1678365E-05
  2.0000000E+03  5.7887537E-05
  2.1000000E+03  5.4442046E-05
  2.2000000E+03  5.1300222E-05
  2.3000000E+03  4.8426548E-05
  2.4000000E+03  4.5790578E-05
  2.5000000E+03  4.3366140E-05
  2.6000000E+03  4.1130592E-05
  2.7000000E+03  3.9064301E-05
  2.8000000E+03  3.7150167E-05
  2.9000000E+03  3.5373229E-05
  3.0000000E+03  3.3720366E-05
  3.1000000E+03  3.2180029E-05
  3.2000000E+03  3.0742015E-05
  3.4000000E+03  2.8137778E-05
  3.6000000E+03  2.5846480E-05
  3.8000000E+03  2.3819144E-05
  4.0000000E+03  2.2016087E-05
  4.2000000E+03  2.0404912E-05
  4.4000000E+03  1.8959154E-05
  4.6000000E+03  1.7656946E-05
  4.8000000E+03  1.6479888E-05
  5.0000000E+03  1.5412360E-05
  5.2500000E+03  1.4212019E-05
  5.5000000E+03  1.3140809E-05
  5.7500000E+03  1.2181040E-05
  6.0000000E+03  1.1317926E-05
  6.5000000E+03  9.8338321E-06
  6.7500000E+03  9.1934556E-06
  7.0000000E+03  8.6103082E-06
  7.2500000E+03  8.0778784E-06
  7.5000000E+03  7.5905502E-06
  8.0000000E+03  6.7323793E-06
  8.5000000E+03  6.0039390E-06
  9.0000000E+03  5.3808047E-06
  9.5000000E+03  4.8440037E-06
  1.0000000E+04  4.3786186E-06
  1.0500000E+04  3.9727970E-06
  1.1000000E+04  3.6170256E-06
  1.1500000E+04  3.3036021E-06
  1.2000000E+04  3.0262366E-06
  1.2500000E+04  2.7797539E-06
  1.3000000E+04  2.5598662E-06
  1.3500000E+04  2.3629977E-06
  1.4000000E+04  2.1861465E-06
  1.4500000E+04  2.0267784E-06
  1.5000000E+04  1.8827428E-06
  1.5500000E+04  1.7522050E-06
  1.6000000E+04  1.6335921E-06
  1.6500000E+04  1.5255503E-06
  1.7000000E+04  1.4269091E-06
  1.8000000E+04  1.2538960E-06
  1.9000000E+04  1.1078827E-06
  2.0000000E+04  9.8374306E-07
  2.1000000E+04  8.7748846E-07
  2.2000000E+04  7.8598100E-07
  2.3000000E+04  7.0672788E-07
  2.4000000E+04  6.3773020E-07
  2.5000000E+04  5.7737153E-07
  2.6000000E+04  5.2433462E-07
  2.7000000E+04  4.7753806E-07
  2.8000000E+04  4.3608796E-07
  2.9000000E+04  3.9924099E-07
  3.0000000E+04  3.6637533E-07
  3.1000000E+04  3.3696774E-07
  3.2000000E+04  3.1057576E-07
  3.3000000E+04  2.8682357E-07
  3.4000000E+04  2.6539030E-07
  3.5000000E+04  2.4600084E-07
  3.6000000E+04  2.2841840E-07
  3.7000000E+04  2.1243842E-07
  3.8000000E+04  1.9788351E-07
  3.9000000E+04  1.8459930E-07
  4.0000000E+04  1.7245108E-07
  4.2000000E+04  1.5110513E-07
  4.4000000E+04  1.3306275E-07
  4.6000000E+04  1.1771398E-07
  4.8000000E+04  1.0457875E-07
  5.0000000E+04  9.3275844E-08
  5.2500000E+04  8.1264553E-08
  5.5000000E+04  7.1172812E-08
  5.7500000E+04  6.2636461E-08
  5.8750000E+04  5.8860046E-08
  6.0000000E+04  5.5370766E-08
  6.2500000E+04  4.9150989E-08
  6.5000000E+04  4.3798214E-08
  6.7500000E+04  3.9168815E-08
  7.0000000E+04  3.5146585E-08
  7.2500000E+04  3.1636855E-08
  7.5000000E+04  2.8561984E-08
  7.7500000E+04  2.5857901E-08
  8.0000000E+04  2.3471435E-08
  8.2500000E+04  2.1358230E-08
  8.5000000E+04  1.9481079E-08
  8.7500000E+04  1.7808621E-08
  9.0000000E+04  1.6314307E-08
  9.2500000E+04  1.4975563E-08
  9.5000000E+04  1.3773119E-08
  9.7500000E+04  1.2690463E-08
  1.0000000E+05  1.1713394E-08
  1.0250000E+05  1.0829658E-08
  1.0500000E+05  1.0028646E-08
  1.0750000E+05  9.3011404E-09
  1.1000000E+05  8.6391131E-09
  1.1250000E+05  8.0355478E-09
  1.1500000E+05  7.4842980E-09
  1.2000000E+05  6.5177916E-09
  1.2500000E+05  5.7036249E-09
  1.3000000E+05  5.0136548E-09
  1.3500000E+05  4.4256636E-09
  1.4000000E+05  3.9219651E-09
  1.4500000E+05  3.4883756E-09
  1.5000000E+05  3.1134370E-09
  1.5500000E+05  2.7878286E-09
  1.6000000E+05  2.5039223E-09
  1.6500000E+05  2.2554383E-09
  1.7000000E+05  2.0371780E-09
  1.7500000E+05  1.8448152E-09
  1.8000000E+05  1.6747325E-09
  1.8500000E+05  1.5238912E-09
  1.9000000E+05  1.3897268E-09
  1.9500000E+05  1.2700666E-09
  2.0000000E+05  1.1630621E-09
  2.0500000E+05  1.0671348E-09
  2.1000000E+05  9.8093222E-10
  2.1500000E+05  9.0329099E-10
  2.2000000E+05  8.3320755E-10
  2.2500000E+05  7.6981338E-10
  2.3000000E+05  7.1235459E-10
  2.3500000E+05  6.6017479E-10
  2.4000000E+05  6.1270100E-10
  2.4500000E+05  5.6943164E-10
  2.5000000E+05  5.2992662E-10
  2.6000000E+05  4.6070692E-10
  2.7000000E+05  4.0245843E-10
  2.8000000E+05  3.5315519E-10
  2.9000000E+05  3.1119511E-10
  3.0000000E+05  2.7530154E-10
  3.1000000E+05  2.4444987E-10
  3.2000000E+05  2.1781227E-10
  3.3000000E+05  1.9471560E-10
  3.4000000E+05  1.7460902E-10
  3.5000000E+05  1.5703919E-10
  3.6000000E+05  1.4163097E-10
  3.7000000E+05  1.2807241E-10
  3.8000000E+05  1.1610290E-10
  3.9000000E+05  1.0550374E-10
  4.0000000E+05  9.6090588E-11
  4.1000000E+05  8.7707440E-11
  4.2000000E+05  8.0221736E-11
  4.3000000E+05  7.3520427E-11
  4.4000000E+05  6.7506748E-11
  4.5000000E+05  6.2097571E-11
  4.6000000E+05  5.7221269E-11
  4.7000000E+05  5.2815940E-11
  4.8000000E+05  4.8827925E-11
  5.0000000E+05  4.1923213E-11
  5.1250000E+05  3.8224323E-11
  5.2500000E+05  3.4925858E-11
  5.3750000E+05  3.1976796E-11
  5.5000000E+05  2.9333554E-11
  5.7500000E+05  2.4820299E-11
  5.8750000E+05  2.2890417E-11
  6.0000000E+05  2.1145122E-11
  6.1250000E+05  1.9563579E-11
  6.2500000E+05  1.8127647E-11
  6.3750000E+05  1.6821481E-11
  6.5000000E+05  1.5631218E-11
  6.7500000E+05  1.3551218E-11
  7.0000000E+05  1.1806791E-11
  7.2500000E+05  1.0334860E-11
  7.5000000E+05  9.0857888E-12
  7.7500000E+05  8.0201968E-12
  8.0000000E+05  7.1065964E-12
  8.2500000E+05  6.3196299E-12
  8.5000000E+05  5.6387532E-12
  8.7500000E+05  5.0472175E-12
  9.0000000E+05  4.5312891E-12
  9.2500000E+05  4.0796420E-12
  9.5000000E+05  3.6828850E-12
  9.7500000E+05  3.3331926E-12
  1.0000000E+06  3.0240106E-12
  1.0250000E+06  2.7498251E-12
  1.0500000E+06  2.5059805E-12
  1.0750000E+06  2.2885294E-12
  1.1000000E+06  2.0941122E-12
  1.1250000E+06  1.9198586E-12
  1.1500000E+06  1.7633073E-12
  1.1750000E+06  1.6223416E-12
  1.2000000E+06  1.4951347E-12
  1.2250000E+06  1.3801053E-12
  1.2500000E+06  1.2758818E-12
  1.2750000E+06  1.1812708E-12
  1.3000000E+06  1.0952300E-12
  1.3250000E+06  1.0168462E-12
  1.3500000E+06  9.4531808E-13
  1.4000000E+06  8.2008736E-13
  1.4500000E+06  7.1480794E-13
  1.5000000E+06  6.2576970E-13
  1.5500000E+06  5.5004864E-13
  1.6000000E+06  4.8534312E-13
  1.6500000E+06  4.2982531E-13
  1.7000000E+06  3.8200502E-13
  
  
#  91  19  O3  EION =  1.950000000E+02 eV   290
#  S(0) = 1.557853E+00
  1.9198392E+00  0.0000000E+00
  1.9198392E+02  0.0000000E+00
  1.9198392E+02  3.6031373E-03
  1.9500000E+02  3.6031373E-03
  1.9500272E+02  3.6031373E-03
  1.9525259E+02  3.5831316E-03
  1.9550245E+02  3.5639845E-03
  1.9575231E+02  3.5456624E-03
  1.9600218E+02  3.5281315E-03
  1.9650190E+02  3.4953080E-03
  1.9700163E+02  3.4652476E-03
  1.9800109E+02  3.4124047E-03
  1.9900054E+02  3.3677270E-03
  2.0000000E+02  3.3295947E-03
  2.0125000E+02  3.2890561E-03
  2.0250000E+02  3.2544606E-03
  2.0375000E+02  3.2240936E-03
  2.0500000E+02  3.1966133E-03
  2.0750000E+02  3.1463975E-03
  2.1000000E+02  3.0981865E-03
  2.1250000E+02  3.0490616E-03
  2.1500000E+02  2.9979170E-03
  2.1750000E+02  2.9447968E-03
  2.2000000E+02  2.8903914E-03
  2.2500000E+02  2.7816071E-03
  2.3000000E+02  2.6787229E-03
  2.3500000E+02  2.5860587E-03
  2.4000000E+02  2.5046887E-03
  2.5000000E+02  2.3702178E-03
  2.5500000E+02  2.3127228E-03
  2.6000000E+02  2.2591626E-03
  2.6500000E+02  2.2083718E-03
  2.7000000E+02  2.1597631E-03
  2.8000000E+02  2.0686596E-03
  2.9000000E+02  1.9863460E-03
  3.0000000E+02  1.9130019E-03
  3.1000000E+02  1.8473588E-03
  3.2000000E+02  1.7875128E-03
  3.3000000E+02  1.7319031E-03
  3.4000000E+02  1.6796108E-03
  3.5000000E+02  1.6303312E-03
  3.6000000E+02  1.5839173E-03
  3.8000000E+02  1.4990175E-03
  4.0000000E+02  1.4227250E-03
  4.2000000E+02  1.3530251E-03
  4.4000000E+02  1.2888781E-03
  4.6000000E+02  1.2297062E-03
  4.8000000E+02  1.1748592E-03
  5.0000000E+02  1.1238081E-03
  5.2500000E+02  1.0647224E-03
  5.5000000E+02  1.0103626E-03
  5.7500000E+02  9.6017116E-04
  6.0000000E+02  9.1363972E-04
  6.5000000E+02  8.3036934E-04
  6.7500000E+02  7.9302033E-04
  7.0000000E+02  7.5811902E-04
  7.2500000E+02  7.2547951E-04
  7.5000000E+02  6.9494772E-04
  8.0000000E+02  6.3948651E-04
  8.5000000E+02  5.9041281E-04
  9.0000000E+02  5.4685010E-04
  9.5000000E+02  5.0801517E-04
  1.0000000E+03  4.7318739E-04
  1.0500000E+03  4.4184617E-04
  1.1000000E+03  4.1356827E-04
  1.1500000E+03  3.8795992E-04
  1.2000000E+03  3.6468243E-04
  1.2500000E+03  3.4345628E-04
  1.3000000E+03  3.2404529E-04
  1.3500000E+03  3.0624789E-04
  1.4000000E+03  2.8989114E-04
  1.4500000E+03  2.7482411E-04
  1.5000000E+03  2.6091336E-04
  1.6000000E+03  2.3610661E-04
  1.7000000E+03  2.1469647E-04
  1.8000000E+03  1.9608199E-04
  1.9000000E+03  1.7979108E-04
  2.0000000E+03  1.6544828E-04
  2.1000000E+03  1.5275135E-04
  2.2000000E+03  1.4145496E-04
  2.3000000E+03  1.3135801E-04
  2.4000000E+03  1.2229459E-04
  2.5000000E+03  1.1412672E-04
  2.6000000E+03  1.0673889E-04
  2.7000000E+03  1.0003385E-04
  2.8000000E+03  9.3929179E-05
  2.9000000E+03  8.8354642E-05
  3.0000000E+03  8.3250135E-05
  3.1000000E+03  7.8563929E-05
  3.2000000E+03  7.4251305E-05
  3.4000000E+03  6.6596444E-05
  3.6000000E+03  6.0030044E-05
  3.8000000E+03  5.4354947E-05
  4.0000000E+03  4.9416696E-05
  4.2000000E+03  4.5093177E-05
  4.4000000E+03  4.1287191E-05
  4.6000000E+03  3.7920225E-05
  4.8000000E+03  3.4927935E-05
  5.0000000E+03  3.2257205E-05
  5.2500000E+03  2.9304727E-05
  5.5000000E+03  2.6716527E-05
  5.7500000E+03  2.4436200E-05
  6.0000000E+03  2.2417730E-05
  6.5000000E+03  1.9021628E-05
  6.7500000E+03  1.7586736E-05
  7.0000000E+03  1.6296838E-05
  7.2500000E+03  1.5133559E-05
  7.5000000E+03  1.4081312E-05
  7.7500000E+03  1.3126810E-05
  8.0000000E+03  1.2258671E-05
  8.2500000E+03  1.1467100E-05
  8.5000000E+03  1.0743634E-05
  9.0000000E+03  9.4725990E-06
  9.5000000E+03  8.3973875E-06
  1.0000000E+04  7.4809886E-06
  1.0500000E+04  6.6946172E-06
  1.1000000E+04  6.0156265E-06
  1.1500000E+04  5.4260170E-06
  1.2000000E+04  4.9113451E-06
  1.2500000E+04  4.4599199E-06
  1.3000000E+04  4.0622043E-06
  1.3500000E+04  3.7103601E-06
  1.4000000E+04  3.3978994E-06
  1.4500000E+04  3.1194179E-06
  1.5000000E+04  2.8703877E-06
  1.5500000E+04  2.6469929E-06
  1.6000000E+04  2.4460013E-06
  1.6500000E+04  2.2646619E-06
  1.7000000E+04  2.1006222E-06
  1.7500000E+04  1.9518625E-06
  1.8000000E+04  1.8166410E-06
  1.8500000E+04  1.6934503E-06
  1.9000000E+04  1.5809811E-06
  2.0000000E+04  1.3837863E-06
  2.1000000E+04  1.2175259E-06
  2.2000000E+04  1.0763768E-06
  2.3000000E+04  9.5578676E-07
  2.4000000E+04  8.5216113E-07
  2.5000000E+04  7.6263493E-07
  2.6000000E+04  6.8490544E-07
  2.7000000E+04  6.1710707E-07
  2.8000000E+04  5.5771707E-07
  2.9000000E+04  5.0548456E-07
  3.0000000E+04  4.5937518E-07
  3.1000000E+04  4.1852826E-07
  3.2000000E+04  3.8222376E-07
  3.3000000E+04  3.4985627E-07
  3.4000000E+04  3.2091414E-07
  3.5000000E+04  2.9496297E-07
  3.6000000E+04  2.7163243E-07
  3.7000000E+04  2.5060552E-07
  3.8000000E+04  2.3160979E-07
  3.9000000E+04  2.1441024E-07
  4.0000000E+04  1.9880345E-07
  4.1000000E+04  1.8461277E-07
  4.2000000E+04  1.7168430E-07
  4.3000000E+04  1.5988363E-07
  4.4000000E+04  1.4909295E-07
  4.6000000E+04  1.3013994E-07
  4.8000000E+04  1.1413549E-07
  5.0000000E+04  1.0053943E-07
  5.1250000E+04  9.3071316E-08
  5.2500000E+04  8.6289239E-08
  5.3750000E+04  8.0118101E-08
  5.5000000E+04  7.4492337E-08
  5.7500000E+04  6.4654280E-08
  5.8750000E+04  6.0347201E-08
  6.0000000E+04  5.6394138E-08
  6.2500000E+04  4.9415430E-08
  6.5000000E+04  4.3485225E-08
  6.7500000E+04  3.8418917E-08
  7.0000000E+04  3.4068999E-08
  7.2500000E+04  3.0316744E-08
  7.5000000E+04  2.7065910E-08
  7.7500000E+04  2.4237954E-08
  8.0000000E+04  2.1768395E-08
  8.2500000E+04  1.9603991E-08
  8.5000000E+04  1.7700542E-08
  8.7500000E+04  1.6021164E-08
  9.0000000E+04  1.4534932E-08
  9.2500000E+04  1.3215805E-08
  9.5000000E+04  1.2041755E-08
  9.7500000E+04  1.0994074E-08
  1.0000000E+05  1.0056815E-08
  1.0250000E+05  9.2163293E-09
  1.0500000E+05  8.4609011E-09
  1.0750000E+05  7.7804364E-09
  1.1000000E+05  7.1662128E-09
  1.1250000E+05  6.6106681E-09
  1.1500000E+05  6.1072276E-09
  1.1750000E+05  5.6501605E-09
  1.2000000E+05  5.2344577E-09
  1.2250000E+05  4.8557299E-09
  1.2500000E+05  4.5101216E-09
  1.3000000E+05  3.9050834E-09
  1.3500000E+05  3.3966594E-09
  1.4000000E+05  2.9670328E-09
  1.4500000E+05  2.6020962E-09
  1.5000000E+05  2.2905949E-09
  1.5500000E+05  2.0234864E-09
  1.6000000E+05  1.7934571E-09
  1.6500000E+05  1.5945556E-09
  1.7000000E+05  1.4219108E-09
  1.7500000E+05  1.2715139E-09
  1.8000000E+05  1.1400486E-09
  1.8500000E+05  1.0247582E-09
  1.9000000E+05  9.2334026E-10
  1.9500000E+05  8.3386362E-10
  2.0000000E+05  7.5470110E-10
  2.0500000E+05  6.8447641E-10
  2.1000000E+05  6.2202142E-10
  2.1500000E+05  5.6634103E-10
  2.2000000E+05  5.1658466E-10
  2.2500000E+05  4.7202283E-10
  2.3000000E+05  4.3202793E-10
  2.3500000E+05  3.9605831E-10
  2.4000000E+05  3.6364518E-10
  2.4500000E+05  3.3438163E-10
  2.5000000E+05  3.0791350E-10
  2.5500000E+05  2.8393172E-10
  2.6000000E+05  2.6216601E-10
  2.6500000E+05  2.4237940E-10
  2.7000000E+05  2.2436368E-10
  2.8000000E+05  1.9293304E-10
  2.9000000E+05  1.6664927E-10
  3.0000000E+05  1.4455098E-10
  3.1000000E+05  1.2587778E-10
  3.2000000E+05  1.1002384E-10
  3.3000000E+05  9.6503272E-11
  3.4000000E+05  8.4924037E-11
  3.5000000E+05  7.4967903E-11
  3.6000000E+05  6.6375140E-11
  3.7000000E+05  5.8932620E-11
  3.8000000E+05  5.2464567E-11
  3.9000000E+05  4.6825320E-11
  4.0000000E+05  4.1893622E-11
  4.1000000E+05  3.7568104E-11
  4.2000000E+05  3.3763691E-11
  4.3000000E+05  3.0408704E-11
  4.4000000E+05  2.7442528E-11
  4.5000000E+05  2.4813712E-11
  4.6000000E+05  2.2478445E-11
  4.7000000E+05  2.0399305E-11
  4.8000000E+05  1.8544223E-11
  5.0000000E+05  1.5399803E-11
  5.1250000E+05  1.3754435E-11
  5.2500000E+05  1.2312930E-11
  5.3750000E+05  1.1046588E-11
  5.5000000E+05  9.9312246E-12
  5.7500000E+05  8.0747070E-12
  5.8750000E+05  7.3014149E-12
  6.0000000E+05  6.6138893E-12
  6.1250000E+05  6.0013220E-12
  6.2500000E+05  5.4544305E-12
  6.3750000E+05  4.9652221E-12
  6.5000000E+05  4.5267913E-12
  6.6250000E+05  4.1331563E-12
  6.7500000E+05  3.7791226E-12
  6.8750000E+05  3.4601691E-12
  7.0000000E+05  3.1723505E-12
  7.1250000E+05  2.9122167E-12
  7.2500000E+05  2.6767451E-12
  7.3750000E+05  2.4632819E-12
  7.5000000E+05  2.2694927E-12
  7.6250000E+05  2.0933197E-12
  7.7500000E+05  1.9329461E-12
  7.8750000E+05  1.7867647E-12
  8.0000000E+05  1.6533515E-12
  8.2500000E+05  1.4199115E-12
  8.5000000E+05  1.2240888E-12
  8.7500000E+05  1.0590897E-12
  9.0000000E+05  9.1947450E-13
  9.2500000E+05  8.0086318E-13
  9.5000000E+05  6.9971155E-13
  9.7500000E+05  6.1313686E-13
  1.0000000E+06  5.3878533E-13
  1.0250000E+06  4.7472598E-13
  1.0500000E+06  4.1936430E-13
  1.0750000E+06  3.7137813E-13
  1.1000000E+06  3.2966643E-13
  1.1250000E+06  2.9330400E-13
  1.1500000E+06  2.6151434E-13
  1.1750000E+06  2.3364712E-13
  1.2000000E+06  2.0915554E-13
  1.2250000E+06  1.8757823E-13
  1.2500000E+06  1.6853062E-13
  1.2750000E+06  1.5169127E-13
  1.3000000E+06  1.3678213E-13
  1.3250000E+06  1.2356202E-13
  1.3500000E+06  1.1182159E-13
  
  
#  91  15  N6  EION =  3.720000000E+02 eV   284
#  S(0) = 1.041819E+01
  3.5345940E+00  0.0000000E+00
  3.5345940E+02  0.0000000E+00
  3.5345940E+02  5.7448915E-04
  3.7200000E+02  5.7448915E-04
  3.7200377E+02  5.7448915E-04
  3.7240358E+02  5.8083627E-04
  3.7280339E+02  5.8591582E-04
  3.7320320E+02  5.9015583E-04
  3.7360302E+02  5.9382695E-04
  3.7440264E+02  6.0009138E-04
  3.7520226E+02  6.0547104E-04
  3.7680151E+02  6.1462086E-04
  3.7840075E+02  6.2211229E-04
  3.8000000E+02  6.2822409E-04
  3.8500000E+02  6.4600701E-04
  3.8750000E+02  6.6222757E-04
  3.9000000E+02  6.9012111E-04
  3.9250000E+02  7.3408467E-04
  3.9500000E+02  7.9771912E-04
  4.0000000E+02  9.9723671E-04
  4.0250000E+02  1.1398756E-03
  4.0500000E+02  1.3152426E-03
  4.0750000E+02  1.5253262E-03
  4.1000000E+02  1.7703927E-03
  4.1500000E+02  2.3583151E-03
  4.1750000E+02  2.6940266E-03
  4.2000000E+02  3.0521297E-03
  4.2500000E+02  3.8212596E-03
  4.3000000E+02  4.6463102E-03
  4.4000000E+02  6.4171686E-03
  4.4500000E+02  7.3281397E-03
  4.5000000E+02  8.2223123E-03
  4.5500000E+02  9.0772819E-03
  4.6000000E+02  9.8775453E-03
  4.6500000E+02  1.0618288E-02
  4.7000000E+02  1.1301162E-02
  4.8000000E+02  1.2501997E-02
  4.9000000E+02  1.3489118E-02
  5.0000000E+02  1.4255117E-02
  5.0625000E+02  1.4628216E-02
  5.1250000E+02  1.4929018E-02
  5.2500000E+02  1.5361073E-02
  5.3750000E+02  1.5624151E-02
  5.5000000E+02  1.5751373E-02
  5.7500000E+02  1.5674705E-02
  5.8750000E+02  1.5522619E-02
  6.0000000E+02  1.5327007E-02
  6.2500000E+02  1.4840146E-02
  6.5000000E+02  1.4257433E-02
  6.7500000E+02  1.3625621E-02
  7.0000000E+02  1.2985381E-02
  7.2500000E+02  1.2340224E-02
  7.5000000E+02  1.1702603E-02
  8.0000000E+02  1.0490585E-02
  8.5000000E+02  9.3775141E-03
  9.0000000E+02  8.3745615E-03
  9.5000000E+02  7.4794759E-03
  1.0000000E+03  6.6866709E-03
  1.0500000E+03  5.9860799E-03
  1.1000000E+03  5.3672123E-03
  1.1500000E+03  4.8218114E-03
  1.2000000E+03  4.3409428E-03
  1.2500000E+03  3.9159571E-03
  1.3000000E+03  3.5397657E-03
  1.3500000E+03  3.2063239E-03
  1.4000000E+03  2.9102854E-03
  1.4500000E+03  2.6469651E-03
  1.5000000E+03  2.4122683E-03
  1.6000000E+03  2.0149498E-03
  1.7000000E+03  1.6952455E-03
  1.8000000E+03  1.4358972E-03
  1.9000000E+03  1.2238806E-03
  2.0000000E+03  1.0492826E-03
  2.1000000E+03  9.0449741E-04
  2.2000000E+03  7.8364746E-04
  2.3000000E+03  6.8215488E-04
  2.4000000E+03  5.9642781E-04
  2.5000000E+03  5.2362619E-04
  2.6000000E+03  4.6148837E-04
  2.7000000E+03  4.0820067E-04
  2.8000000E+03  3.6229880E-04
  2.9000000E+03  3.2259324E-04
  3.0000000E+03  2.8811188E-04
  3.1000000E+03  2.5805561E-04
  3.2000000E+03  2.3176430E-04
  3.4000000E+03  1.8837438E-04
  3.6000000E+03  1.5454700E-04
  3.8000000E+03  1.2787808E-04
  4.0000000E+03  1.0663668E-04
  4.2000000E+03  8.9558561E-05
  4.4000000E+03  7.5709437E-05
  4.6000000E+03  6.4390380E-05
  4.8000000E+03  5.5071688E-05
  5.0000000E+03  4.7347423E-05
  5.2500000E+03  3.9463539E-05
  5.5000000E+03  3.3121612E-05
  5.7500000E+03  2.7977384E-05
  6.0000000E+03  2.3772427E-05
  6.5000000E+03  1.7441581E-05
  6.7500000E+03  1.5049221E-05
  7.0000000E+03  1.3042859E-05
  7.2500000E+03  1.1351180E-05
  7.5000000E+03  9.9176548E-06
  7.7500000E+03  8.6971542E-06
  8.0000000E+03  7.6534044E-06
  8.2500000E+03  6.7570710E-06
  8.5000000E+03  5.9842906E-06
  9.0000000E+03  4.7347610E-06
  9.5000000E+03  3.7862929E-06
  1.0000000E+04  3.0572839E-06
  1.0500000E+04  2.4905466E-06
  1.1000000E+04  2.0453615E-06
  1.1500000E+04  1.6923113E-06
  1.2000000E+04  1.4098582E-06
  1.2500000E+04  1.1820452E-06
  1.3000000E+04  9.9691440E-07
  1.3500000E+04  8.4541199E-07
  1.4000000E+04  7.2061884E-07
  1.4500000E+04  6.1719783E-07
  1.5000000E+04  5.3099789E-07
  1.5500000E+04  4.5876613E-07
  1.6000000E+04  3.9793425E-07
  1.6500000E+04  3.4646013E-07
  1.7000000E+04  3.0270968E-07
  1.7500000E+04  2.6536719E-07
  1.8000000E+04  2.3336726E-07
  1.8500000E+04  2.0584226E-07
  1.9000000E+04  1.8208182E-07
  2.0000000E+04  1.4361806E-07
  2.1000000E+04  1.1440498E-07
  2.2000000E+04  9.1962365E-08
  2.3000000E+04  7.4539950E-08
  2.4000000E+04  6.0884550E-08
  2.5000000E+04  5.0086493E-08
  2.6000000E+04  4.1477638E-08
  2.7000000E+04  3.4561645E-08
  2.8000000E+04  2.8965950E-08
  2.9000000E+04  2.4408220E-08
  3.0000000E+04  2.0672637E-08
  3.1000000E+04  1.7592854E-08
  3.2000000E+04  1.5039607E-08
  3.3000000E+04  1.2911749E-08
  3.4000000E+04  1.1129612E-08
  3.5000000E+04  9.6300214E-09
  3.6000000E+04  8.3625427E-09
  3.7000000E+04  7.2867122E-09
  3.8000000E+04  6.3698871E-09
  3.9000000E+04  5.5855871E-09
  4.0000000E+04  4.9122105E-09
  4.2000000E+04  3.8305849E-09
  4.4000000E+04  3.0175562E-09
  4.6000000E+04  2.3991827E-09
  4.8000000E+04  1.9237664E-09
  5.0000000E+04  1.5546348E-09
  5.2500000E+04  1.2032292E-09
  5.5000000E+04  9.4085836E-10
  5.7500000E+04  7.4265000E-10
  6.0000000E+04  5.9130123E-10
  6.2500000E+04  4.7458888E-10
  6.5000000E+04  3.8376805E-10
  6.6250000E+04  3.4601297E-10
  6.7500000E+04  3.1249831E-10
  7.0000000E+04  2.5613017E-10
  7.2500000E+04  2.1121980E-10
  7.5000000E+04  1.7519107E-10
  7.7500000E+04  1.4609947E-10
  8.0000000E+04  1.2246453E-10
  8.2500000E+04  1.0315081E-10
  8.5000000E+04  8.7281394E-11
  8.7500000E+04  7.4173938E-11
  9.0000000E+04  6.3293730E-11
  9.2500000E+04  5.4219591E-11
  9.5000000E+04  4.6617803E-11
  9.7500000E+04  4.0222355E-11
  1.0000000E+05  3.4819962E-11
  1.0250000E+05  3.0238788E-11
  1.0500000E+05  2.6339712E-11
  1.0750000E+05  2.3009545E-11
  1.1000000E+05  2.0155805E-11
  1.1250000E+05  1.7702592E-11
  1.1500000E+05  1.5587302E-11
  1.2000000E+05  1.2171855E-11
  1.2500000E+05  9.5904299E-12
  1.3000000E+05  7.6197874E-12
  1.3500000E+05  6.1013933E-12
  1.4000000E+05  4.9212963E-12
  1.4500000E+05  3.9966928E-12
  1.5000000E+05  3.2667574E-12
  1.5500000E+05  2.6863743E-12
  1.6000000E+05  2.2217693E-12
  1.6500000E+05  1.8474604E-12
  1.7000000E+05  1.5440718E-12
  1.7500000E+05  1.2967529E-12
  1.8000000E+05  1.0940381E-12
  1.8500000E+05  9.2702150E-13
  1.9000000E+05  7.8874004E-13
  1.9500000E+05  6.7371500E-13
  2.0000000E+05  5.7760947E-13
  2.0500000E+05  4.9697150E-13
  2.1000000E+05  4.2903875E-13
  2.1500000E+05  3.7158913E-13
  2.2000000E+05  3.2282614E-13
  2.2500000E+05  2.8129057E-13
  2.3000000E+05  2.4579203E-13
  2.4000000E+05  1.8917769E-13
  2.5000000E+05  1.4706280E-13
  2.6000000E+05  1.1538219E-13
  2.7000000E+05  9.1303299E-14
  2.8000000E+05  7.2826084E-14
  2.9000000E+05  5.8520796E-14
  3.0000000E+05  4.7353155E-14
  3.1000000E+05  3.8566976E-14
  3.2000000E+05  3.1603925E-14
  3.3000000E+05  2.6047806E-14
  3.4000000E+05  2.1585643E-14
  3.5000000E+05  1.7980099E-14
  3.6000000E+05  1.5049810E-14
  3.7000000E+05  1.2655227E-14
  3.8000000E+05  1.0688231E-14
  3.9000000E+05  9.0644640E-15
  4.0000000E+05  7.7176897E-15
  4.1000000E+05  6.5956331E-15
  4.2000000E+05  5.6568022E-15
  4.3000000E+05  4.8680811E-15
  4.4000000E+05  4.2028976E-15
  4.5000000E+05  3.6398249E-15
  4.6000000E+05  3.1615028E-15
  4.7000000E+05  2.7538018E-15
  4.8000000E+05  2.4051711E-15
  5.0000000E+05  1.8488571E-15
  5.1250000E+05  1.5762665E-15
  5.2500000E+05  1.3486448E-15
  5.3750000E+05  1.1578021E-15
  5.5000000E+05  9.9717844E-16
  5.6250000E+05  8.6149286E-16
  5.7500000E+05  7.4647155E-16
  5.8750000E+05  6.4864012E-16
  6.0000000E+05  5.6516191E-16
  6.2500000E+05  4.3237292E-16
  6.5000000E+05  3.3397820E-16
  6.6250000E+05  2.9451953E-16
  6.7500000E+05  2.6027901E-16
  7.0000000E+05  2.0452417E-16
  7.2500000E+05  1.6195337E-16
  7.5000000E+05  1.2916823E-16
  7.7500000E+05  1.0371531E-16
  8.0000000E+05  8.3804671E-17
  8.2500000E+05  6.8118414E-17
  8.5000000E+05  5.5677489E-17
  8.7500000E+05  4.5748587E-17
  9.0000000E+05  3.7778080E-17
  9.2500000E+05  3.1344204E-17
  9.5000000E+05  2.6123356E-17
  9.7500000E+05  2.1865419E-17
  1.0000000E+06  1.8375682E-17
  1.0250000E+06  1.5502147E-17
  1.0500000E+06  1.3125513E-17
  1.0750000E+06  1.1151599E-17
  1.1000000E+06  9.5057841E-18
  1.1250000E+06  8.1285640E-18
  1.1500000E+06  6.9720960E-18
  1.1750000E+06  5.9977440E-18
  1.2000000E+06  5.1741800E-18
  1.2250000E+06  4.4758854E-18
  1.2500000E+06  3.8819934E-18
  1.2750000E+06  3.3754055E-18
  1.3000000E+06  2.9420620E-18
  1.3250000E+06  2.5703605E-18
  1.3500000E+06  2.2506928E-18
  1.4000000E+06  1.7368001E-18
  1.4500000E+06  1.3510076E-18
  1.5000000E+06  1.0587065E-18
  1.5500000E+06  8.3537203E-19
  1.6000000E+06  6.6346663E-19
  1.6500000E+06  5.3023054E-19
  1.7000000E+06  4.2628116E-19
  1.7500000E+06  3.4465488E-19
  1.8000000E+06  2.8014709E-19
  1.8500000E+06  2.2885903E-19
  1.9000000E+06  1.8784884E-19
  1.9500000E+06  1.5488782E-19
  2.0000000E+06  1.2827876E-19
  2.0500000E+06  1.0670528E-19
  2.1000000E+06  8.9140281E-20
  
  
#  91  16  N7  EION =  3.620000000E+02 eV   278
#  S(0) = 1.392497E+01
  3.4255505E+00  0.0000000E+00
  3.4255505E+02  0.0000000E+00
  3.4255505E+02  8.4307409E-04
  3.6200000E+02  8.4307409E-04
  3.6200366E+02  8.4307409E-04
  3.6380330E+02  8.3988340E-04
  3.6560293E+02  8.3967403E-04
  3.6740256E+02  8.4320207E-04
  3.6920220E+02  8.4838212E-04
  3.7100183E+02  8.5427256E-04
  3.7280147E+02  8.6127931E-04
  3.7460110E+02  8.7089052E-04
  3.7640073E+02  8.8528168E-04
  3.7820037E+02  9.0690269E-04
  3.8000000E+02  9.3813354E-04
  3.8500000E+02  1.0921741E-03
  3.9000000E+02  1.3748345E-03
  3.9250000E+02  1.5762867E-03
  3.9500000E+02  1.8235830E-03
  3.9750000E+02  2.1195547E-03
  4.0000000E+02  2.4645461E-03
  4.0500000E+02  3.2909378E-03
  4.0750000E+02  3.7623220E-03
  4.1000000E+02  4.2643298E-03
  4.1500000E+02  5.3413952E-03
  4.2000000E+02  6.4941421E-03
  4.3000000E+02  8.9606517E-03
  4.3500000E+02  1.0225307E-02
  4.4000000E+02  1.1464520E-02
  4.4500000E+02  1.2646752E-02
  4.5000000E+02  1.3750451E-02
  4.6000000E+02  1.5707569E-02
  4.7000000E+02  1.7350367E-02
  4.8000000E+02  1.8691452E-02
  4.9000000E+02  1.9725870E-02
  5.0000000E+02  2.0472848E-02
  5.1250000E+02  2.1091741E-02
  5.2500000E+02  2.1459026E-02
  5.3750000E+02  2.1635531E-02
  5.5000000E+02  2.1644841E-02
  5.6250000E+02  2.1516320E-02
  5.7500000E+02  2.1292120E-02
  5.8750000E+02  2.1002684E-02
  6.0000000E+02  2.0668477E-02
  6.5000000E+02  1.9014870E-02
  6.7500000E+02  1.8107617E-02
  7.0000000E+02  1.7196111E-02
  7.2500000E+02  1.6292756E-02
  7.5000000E+02  1.5411047E-02
  8.0000000E+02  1.3752762E-02
  8.5000000E+02  1.2248260E-02
  9.0000000E+02  1.0902785E-02
  9.5000000E+02  9.7127913E-03
  1.0000000E+03  8.6618548E-03
  1.0500000E+03  7.7372408E-03
  1.1000000E+03  6.9250520E-03
  1.1500000E+03  6.2112977E-03
  1.2000000E+03  5.5828323E-03
  1.2500000E+03  5.0286078E-03
  1.3000000E+03  4.5393943E-03
  1.3500000E+03  4.1068584E-03
  1.4000000E+03  3.7235652E-03
  1.4500000E+03  3.3831195E-03
  1.5000000E+03  3.0800415E-03
  1.6000000E+03  2.5678168E-03
  1.7000000E+03  2.1565986E-03
  1.8000000E+03  1.8237428E-03
  1.9000000E+03  1.5521724E-03
  2.0000000E+03  1.3289239E-03
  2.1000000E+03  1.1440890E-03
  2.2000000E+03  9.9003324E-04
  2.3000000E+03  8.6082788E-04
  2.4000000E+03  7.5183032E-04
  2.5000000E+03  6.5937703E-04
  2.6000000E+03  5.8055538E-04
  2.7000000E+03  5.1303291E-04
  2.8000000E+03  4.5492915E-04
  2.9000000E+03  4.0471843E-04
  3.0000000E+03  3.6115520E-04
  3.1000000E+03  3.2321685E-04
  3.2000000E+03  2.9005934E-04
  3.4000000E+03  2.3540215E-04
  3.6000000E+03  1.9285515E-04
  3.8000000E+03  1.5935963E-04
  4.0000000E+03  1.3271801E-04
  4.2000000E+03  1.1132785E-04
  4.4000000E+03  9.4004277E-05
  4.6000000E+03  7.9861497E-05
  4.8000000E+03  6.8230437E-05
  5.0000000E+03  5.8599996E-05
  5.2500000E+03  4.8782659E-05
  5.5000000E+03  4.0895528E-05
  5.7500000E+03  3.4505318E-05
  6.0000000E+03  2.9287600E-05
  6.5000000E+03  2.1444218E-05
  6.7500000E+03  1.8485028E-05
  7.0000000E+03  1.6005719E-05
  7.2500000E+03  1.3917240E-05
  7.5000000E+03  1.2149076E-05
  7.7500000E+03  1.0644981E-05
  8.0000000E+03  9.3597997E-06
  8.2500000E+03  8.2570448E-06
  8.5000000E+03  7.3070578E-06
  9.0000000E+03  5.7727333E-06
  9.5000000E+03  4.6098143E-06
  1.0000000E+04  3.7172325E-06
  1.0500000E+04  3.0242640E-06
  1.1000000E+04  2.4806208E-06
  1.1500000E+04  2.0500184E-06
  1.2000000E+04  1.7059289E-06
  1.2500000E+04  1.4287192E-06
  1.3000000E+04  1.2036918E-06
  1.3500000E+04  1.0197342E-06
  1.4000000E+04  8.6836105E-07
  1.4500000E+04  7.4303387E-07
  1.5000000E+04  6.3867399E-07
  1.5500000E+04  5.5130494E-07
  1.6000000E+04  4.7778939E-07
  1.6500000E+04  4.1563558E-07
  1.7000000E+04  3.6285151E-07
  1.7500000E+04  3.1783476E-07
  1.8000000E+04  2.7928866E-07
  1.8500000E+04  2.4615802E-07
  1.9000000E+04  2.1757963E-07
  2.0000000E+04  1.7136547E-07
  2.1000000E+04  1.3631485E-07
  2.2000000E+04  1.0942354E-07
  2.3000000E+04  8.8574893E-08
  2.4000000E+04  7.2254646E-08
  2.5000000E+04  5.9365278E-08
  2.6000000E+04  4.9101549E-08
  2.7000000E+04  4.0865826E-08
  2.8000000E+04  3.4210018E-08
  2.9000000E+04  2.8794957E-08
  3.0000000E+04  2.4361627E-08
  3.1000000E+04  2.0710521E-08
  3.2000000E+04  1.7686800E-08
  3.3000000E+04  1.5169456E-08
  3.4000000E+04  1.3063243E-08
  3.5000000E+04  1.1292660E-08
  3.6000000E+04  9.7975414E-09
  3.7000000E+04  8.5296632E-09
  3.8000000E+04  7.4501461E-09
  3.9000000E+04  6.5274575E-09
  4.0000000E+04  5.7359176E-09
  4.2000000E+04  4.4659789E-09
  4.4000000E+04  3.5128479E-09
  4.6000000E+04  2.7889342E-09
  4.8000000E+04  2.2331168E-09
  5.0000000E+04  1.8021046E-09
  5.2500000E+04  1.3923325E-09
  5.5000000E+04  1.0868223E-09
  5.7500000E+04  8.5635103E-10
  6.0000000E+04  6.8060728E-10
  6.2500000E+04  5.4527394E-10
  6.5000000E+04  4.4011369E-10
  6.6250000E+04  3.9644544E-10
  6.7500000E+04  3.5771005E-10
  7.0000000E+04  2.9263342E-10
  7.2500000E+04  2.4086472E-10
  7.5000000E+04  1.9939938E-10
  7.7500000E+04  1.6597106E-10
  8.0000000E+04  1.3885665E-10
  8.2500000E+04  1.1673616E-10
  8.5000000E+04  9.8590564E-11
  8.7500000E+04  8.3627140E-11
  9.0000000E+04  7.1226189E-11
  9.2500000E+04  6.0900309E-11
  9.5000000E+04  5.2263627E-11
  9.7500000E+04  4.5008639E-11
  1.0000000E+05  3.8889321E-11
  1.0250000E+05  3.3707836E-11
  1.0500000E+05  2.9304256E-11
  1.0750000E+05  2.5548660E-11
  1.1000000E+05  2.2334994E-11
  1.1250000E+05  1.9576299E-11
  1.1500000E+05  1.7200959E-11
  1.2000000E+05  1.3373604E-11
  1.2500000E+05  1.0489492E-11
  1.3000000E+05  8.2946080E-12
  1.3500000E+05  6.6089101E-12
  1.4000000E+05  5.3033471E-12
  1.4500000E+05  4.2842271E-12
  1.5000000E+05  3.4828038E-12
  1.5500000E+05  2.8481606E-12
  1.6000000E+05  2.3422652E-12
  1.6500000E+05  1.9364780E-12
  1.7000000E+05  1.6090557E-12
  1.7500000E+05  1.3433648E-12
  1.8000000E+05  1.1266070E-12
  1.8500000E+05  9.4886909E-13
  1.9000000E+05  8.0242121E-13
  1.9500000E+05  6.8119809E-13
  2.0000000E+05  5.8041464E-13
  2.0500000E+05  4.9627461E-13
  2.1000000E+05  4.2574999E-13
  2.1500000E+05  3.6641288E-13
  2.2000000E+05  3.1630727E-13
  2.2500000E+05  2.7385010E-13
  2.3000000E+05  2.3775436E-13
  2.3500000E+05  2.0696925E-13
  2.4000000E+05  1.8063274E-13
  2.4500000E+05  1.5803537E-13
  2.5000000E+05  1.3859132E-13
  2.6000000E+05  1.0730281E-13
  2.7000000E+05  8.3776847E-14
  2.8000000E+05  6.5918708E-14
  2.9000000E+05  5.2242917E-14
  3.0000000E+05  4.1683898E-14
  3.1000000E+05  3.3469242E-14
  3.2000000E+05  2.7032978E-14
  3.3000000E+05  2.1956410E-14
  3.4000000E+05  1.7927227E-14
  3.5000000E+05  1.4710568E-14
  3.6000000E+05  1.2128308E-14
  3.7000000E+05  1.0044395E-14
  3.8000000E+05  8.3542351E-15
  3.9000000E+05  6.9769094E-15
  4.0000000E+05  5.8494242E-15
  4.1000000E+05  4.9224616E-15
  4.2000000E+05  4.1571994E-15
  4.3000000E+05  3.5229095E-15
  4.4000000E+05  2.9951653E-15
  4.5000000E+05  2.5544617E-15
  4.6000000E+05  2.1851521E-15
  4.7000000E+05  1.8746282E-15
  4.8000000E+05  1.6126828E-15
  5.0000000E+05  1.2028930E-15
  5.1250000E+05  1.0065458E-15
  5.2500000E+05  8.4532626E-16
  5.3750000E+05  7.1240281E-16
  5.5000000E+05  6.0237599E-16
  5.6250000E+05  5.1095845E-16
  5.7500000E+05  4.3472937E-16
  5.8750000E+05  3.7094671E-16
  6.0000000E+05  3.1740389E-16
  6.1250000E+05  2.7231706E-16
  6.2500000E+05  2.3423718E-16
  6.3750000E+05  2.0198266E-16
  6.5000000E+05  1.7458659E-16
  6.6250000E+05  1.5125493E-16
  6.7500000E+05  1.3133341E-16
  7.0000000E+05  9.9650023E-17
  7.2500000E+05  7.6220757E-17
  7.5000000E+05  5.8741237E-17
  7.7500000E+05  4.5592445E-17
  8.0000000E+05  3.5624457E-17
  8.2500000E+05  2.8012352E-17
  8.5000000E+05  2.2158903E-17
  8.7500000E+05  1.7627999E-17
  9.0000000E+05  1.4098845E-17
  9.2500000E+05  1.1333654E-17
  9.5000000E+05  9.1549142E-18
  9.7500000E+05  7.4292047E-18
  1.0000000E+06  6.0554577E-18
  1.0250000E+06  4.9566332E-18
  1.0500000E+06  4.0736638E-18
  1.0750000E+06  3.3609945E-18
  1.1000000E+06  2.7833219E-18
  1.1250000E+06  2.3131588E-18
  1.1500000E+06  1.9289960E-18
  1.1750000E+06  1.6139223E-18
  1.2000000E+06  1.3545862E-18
  1.2250000E+06  1.1403946E-18
  1.2500000E+06  9.6290268E-19
  1.2750000E+06  8.1535180E-19
  1.3000000E+06  6.9231206E-19
  1.3250000E+06  5.8940209E-19
  1.3500000E+06  5.0306810E-19
  1.3750000E+06  4.3042803E-19
  1.4000000E+06  3.6913840E-19
  1.4250000E+06  3.1728661E-19
  1.4500000E+06  2.7330620E-19
  1.4750000E+06  2.3591090E-19
  1.5000000E+06  2.0404985E-19
  1.5250000E+06  1.7685467E-19
  1.5500000E+06  1.5359947E-19
  1.6000000E+06  1.1657665E-19
  
  
#  91  20  O4  EION =  1.040000000E+02 eV   296
#  S(0) = 5.050016E+00
  5.2000000E-01  0.0000000E+00
  5.2000000E+01  0.0000000E+00
  5.2000000E+01  5.4965219E-02
  1.0400000E+02  5.4965219E-02
  1.0400000E+02  8.9742708E-03
  1.0400272E+02  8.9742708E-03
  1.0415265E+02  9.3258315E-03
  1.0430259E+02  9.6841927E-03
  1.0445252E+02  1.0048653E-02
  1.0460245E+02  1.0418559E-02
  1.0490231E+02  1.1172290E-02
  1.0520218E+02  1.1940843E-02
  1.0580190E+02  1.3505935E-02
  1.0640163E+02  1.5082722E-02
  1.0760109E+02  1.8155048E-02
  1.0880054E+02  2.0938255E-02
  1.0940027E+02  2.2162385E-02
  1.1000000E+02  2.3250871E-02
  1.1062500E+02  2.4228219E-02
  1.1125000E+02  2.5038404E-02
  1.1187500E+02  2.5680647E-02
  1.1250000E+02  2.6159811E-02
  1.1375000E+02  2.6669962E-02
  1.1500000E+02  2.6677996E-02
  1.1625000E+02  2.6311190E-02
  1.1750000E+02  2.5688537E-02
  1.1875000E+02  2.4907551E-02
  1.2000000E+02  2.4041092E-02
  1.2250000E+02  2.2236046E-02
  1.2375000E+02  2.1350313E-02
  1.2500000E+02  2.0493441E-02
  1.2750000E+02  1.8883278E-02
  1.3000000E+02  1.7411386E-02
  1.3250000E+02  1.6062481E-02
  1.3500000E+02  1.4818724E-02
  1.3750000E+02  1.3666132E-02
  1.4000000E+02  1.2595474E-02
  1.4500000E+02  1.0681537E-02
  1.4750000E+02  9.8331321E-03
  1.5000000E+02  9.0539495E-03
  1.5500000E+02  7.6912502E-03
  1.6000000E+02  6.5620365E-03
  1.6500000E+02  5.6289611E-03
  1.7000000E+02  4.8556189E-03
  1.7500000E+02  4.2105608E-03
  1.8000000E+02  3.6689845E-03
  1.8500000E+02  3.2117311E-03
  1.9000000E+02  2.8245252E-03
  1.9500000E+02  2.4960050E-03
  2.0000000E+02  2.2173887E-03
  2.1000000E+02  1.7809666E-03
  2.1500000E+02  1.6115112E-03
  2.2000000E+02  1.4681005E-03
  2.2500000E+02  1.3467975E-03
  2.3000000E+02  1.2442301E-03
  2.3500000E+02  1.1575291E-03
  2.4000000E+02  1.0842999E-03
  2.4500000E+02  1.0225388E-03
  2.5000000E+02  9.7048690E-04
  2.6000000E+02  8.8997252E-04
  2.7000000E+02  8.3374359E-04
  2.8000000E+02  7.9529392E-04
  2.9000000E+02  7.6997159E-04
  3.0000000E+02  7.5430027E-04
  3.1000000E+02  7.4567287E-04
  3.2000000E+02  7.4194217E-04
  3.3000000E+02  7.4152661E-04
  3.4000000E+02  7.4327278E-04
  3.5000000E+02  7.4629832E-04
  3.6000000E+02  7.5000492E-04
  3.8000000E+02  7.5817797E-04
  4.0000000E+02  7.6579800E-04
  4.2000000E+02  7.7149409E-04
  4.4000000E+02  7.7468862E-04
  4.6000000E+02  7.7533212E-04
  4.8000000E+02  7.7360803E-04
  5.0000000E+02  7.6979077E-04
  5.2500000E+02  7.6240109E-04
  5.5000000E+02  7.5243925E-04
  5.7500000E+02  7.4042407E-04
  6.0000000E+02  7.2691208E-04
  6.5000000E+02  6.9674098E-04
  6.7500000E+02  6.8054249E-04
  7.0000000E+02  6.6394411E-04
  7.2500000E+02  6.4716695E-04
  7.5000000E+02  6.3035824E-04
  8.0000000E+02  5.9699412E-04
  8.5000000E+02  5.6444063E-04
  9.0000000E+02  5.3315132E-04
  9.5000000E+02  5.0337868E-04
  1.0000000E+03  4.7523515E-04
  1.0500000E+03  4.4873504E-04
  1.1000000E+03  4.2384182E-04
  1.1500000E+03  4.0050722E-04
  1.2000000E+03  3.7867149E-04
  1.2500000E+03  3.5825877E-04
  1.3000000E+03  3.3918320E-04
  1.3500000E+03  3.2135799E-04
  1.4000000E+03  3.0469721E-04
  1.4500000E+03  2.8911804E-04
  1.5000000E+03  2.7454246E-04
  1.6000000E+03  2.4811535E-04
  1.7000000E+03  2.2489187E-04
  1.8000000E+03  2.0442179E-04
  1.9000000E+03  1.8632159E-04
  2.0000000E+03  1.7026530E-04
  2.1000000E+03  1.5597682E-04
  2.2000000E+03  1.4322188E-04
  2.3000000E+03  1.3180160E-04
  2.4000000E+03  1.2154675E-04
  2.5000000E+03  1.1231286E-04
  2.6000000E+03  1.0397633E-04
  2.7000000E+03  9.6430985E-05
  2.8000000E+03  8.9585348E-05
  2.9000000E+03  8.3360368E-05
  3.0000000E+03  7.7687518E-05
  3.1000000E+03  7.2507178E-05
  3.2000000E+03  6.7767288E-05
  3.4000000E+03  5.9432004E-05
  3.6000000E+03  5.2378921E-05
  3.8000000E+03  4.6372037E-05
  4.0000000E+03  4.1225525E-05
  4.2000000E+03  3.6792060E-05
  4.4000000E+03  3.2953888E-05
  4.6000000E+03  2.9615668E-05
  4.8000000E+03  2.6699504E-05
  5.0000000E+03  2.4141515E-05
  5.2500000E+03  2.1368486E-05
  5.5000000E+03  1.8990241E-05
  5.7500000E+03  1.6940126E-05
  6.0000000E+03  1.5164374E-05
  6.5000000E+03  1.2269411E-05
  6.7500000E+03  1.1085290E-05
  7.0000000E+03  1.0042772E-05
  7.2500000E+03  9.1217224E-06
  7.5000000E+03  8.3053059E-06
  7.7500000E+03  7.5793820E-06
  8.0000000E+03  6.9320171E-06
  8.2500000E+03  6.3530922E-06
  8.5000000E+03  5.8339942E-06
  9.0000000E+03  4.9468895E-06
  9.5000000E+03  4.2234058E-06
  1.0000000E+04  3.6282839E-06
  1.0500000E+04  3.1348992E-06
  1.1000000E+04  2.7229084E-06
  1.1500000E+04  2.3766003E-06
  1.2000000E+04  2.0837206E-06
  1.2500000E+04  1.8346205E-06
  1.3000000E+04  1.6216391E-06
  1.3500000E+04  1.4386447E-06
  1.4000000E+04  1.2806933E-06
  1.4500000E+04  1.1437714E-06
  1.5000000E+04  1.0245998E-06
  1.5500000E+04  9.2048303E-07
  1.6000000E+04  8.2919302E-07
  1.6500000E+04  7.4887801E-07
  1.7000000E+04  6.7799170E-07
  1.7500000E+04  6.1523680E-07
  1.8000000E+04  5.5951989E-07
  1.8500000E+04  5.0991550E-07
  1.9000000E+04  4.6563739E-07
  2.0000000E+04  3.9047436E-07
  2.1000000E+04  3.2973406E-07
  2.2000000E+04  2.8022824E-07
  2.3000000E+04  2.3956186E-07
  2.4000000E+04  2.0591494E-07
  2.5000000E+04  1.7788974E-07
  2.6000000E+04  1.5440256E-07
  2.7000000E+04  1.3460539E-07
  2.8000000E+04  1.1782900E-07
  2.9000000E+04  1.0354124E-07
  3.0000000E+04  9.1315845E-08
  3.1000000E+04  8.0808971E-08
  3.2000000E+04  7.1741536E-08
  3.3000000E+04  6.3885679E-08
  3.4000000E+04  5.7054297E-08
  3.5000000E+04  5.1092948E-08
  3.6000000E+04  4.5873499E-08
  3.7000000E+04  4.1289156E-08
  3.8000000E+04  3.7250519E-08
  3.9000000E+04  3.3682431E-08
  4.0000000E+04  3.0521446E-08
  4.1000000E+04  2.7713797E-08
  4.2000000E+04  2.5213761E-08
  4.3000000E+04  2.2982321E-08
  4.4000000E+04  2.0986065E-08
  4.6000000E+04  1.7588254E-08
  4.8000000E+04  1.4834766E-08
  5.0000000E+04  1.2586338E-08
  5.1250000E+04  1.1389489E-08
  5.2500000E+04  1.0327536E-08
  5.3750000E+04  9.3829361E-09
  5.5000000E+04  8.5407252E-09
  5.7500000E+04  7.1140600E-09
  5.8750000E+04  6.5091431E-09
  6.0000000E+04  5.9651685E-09
  6.2500000E+04  5.0326404E-09
  6.5000000E+04  4.2701899E-09
  6.7500000E+04  3.6425660E-09
  7.0000000E+04  3.1226593E-09
  7.2500000E+04  2.6894422E-09
  7.5000000E+04  2.3264678E-09
  7.7500000E+04  2.0207706E-09
  8.0000000E+04  1.7620573E-09
  8.2500000E+04  1.5421015E-09
  8.5000000E+04  1.3542858E-09
  8.7500000E+04  1.1932557E-09
  9.0000000E+04  1.0546537E-09
  9.2500000E+04  9.3491529E-10
  9.5000000E+04  8.3110978E-10
  9.7500000E+04  7.4081632E-10
  1.0000000E+05  6.6202588E-10
  1.0250000E+05  5.9306398E-10
  1.0500000E+05  5.3252929E-10
  1.0750000E+05  4.7924451E-10
  1.1000000E+05  4.3221676E-10
  1.1250000E+05  3.9060569E-10
  1.1500000E+05  3.5369760E-10
  1.1750000E+05  3.2088431E-10
  1.2000000E+05  2.9164592E-10
  1.2250000E+05  2.6553662E-10
  1.2500000E+05  2.4217308E-10
  1.3000000E+05  2.0240579E-10
  1.3500000E+05  1.7019689E-10
  1.4000000E+05  1.4392503E-10
  1.4500000E+05  1.2235424E-10
  1.5000000E+05  1.0453380E-10
  1.5500000E+05  8.9726272E-11
  1.6000000E+05  7.7355157E-11
  1.6500000E+05  6.6966462E-11
  1.7000000E+05  5.8200218E-11
  1.7500000E+05  5.0769147E-11
  1.8000000E+05  4.4442534E-11
  1.8500000E+05  3.9034039E-11
  1.9000000E+05  3.4392348E-11
  1.9500000E+05  3.0393946E-11
  2.0000000E+05  2.6937495E-11
  2.0500000E+05  2.3939460E-11
  2.1000000E+05  2.1330681E-11
  2.1500000E+05  1.9053645E-11
  2.2000000E+05  1.7060332E-11
  2.2500000E+05  1.5310487E-11
  2.3000000E+05  1.3770236E-11
  2.3500000E+05  1.2410976E-11
  2.4000000E+05  1.1208468E-11
  2.4500000E+05  1.0142108E-11
  2.5000000E+05  9.1943198E-12
  2.6000000E+05  7.5964548E-12
  2.7000000E+05  6.3182554E-12
  2.8000000E+05  5.2878411E-12
  2.9000000E+05  4.4511704E-12
  3.0000000E+05  3.7672259E-12
  3.1000000E+05  3.2045956E-12
  3.2000000E+05  2.7390184E-12
  3.3000000E+05  2.3516066E-12
  3.4000000E+05  2.0275469E-12
  3.5000000E+05  1.7551390E-12
  3.6000000E+05  1.5250782E-12
  3.7000000E+05  1.3299204E-12
  3.8000000E+05  1.1636755E-12
  3.9000000E+05  1.0214962E-12
  4.0000000E+05  8.9943872E-13
  4.1000000E+05  7.9427832E-13
  4.2000000E+05  7.0336537E-13
  4.3000000E+05  6.2451281E-13
  4.4000000E+05  5.5590739E-13
  4.5000000E+05  4.9603938E-13
  4.6000000E+05  4.4364688E-13
  4.7000000E+05  3.9767115E-13
  4.8000000E+05  3.5722065E-13
  5.0000000E+05  2.8999638E-13
  5.1250000E+05  2.5555636E-13
  5.2500000E+05  2.2584120E-13
  5.3750000E+05  2.0011793E-13
  5.5000000E+05  1.7778003E-13
  5.6250000E+05  1.5832348E-13
  5.7500000E+05  1.4132774E-13
  5.8750000E+05  1.2644061E-13
  6.0000000E+05  1.1336597E-13
  6.1250000E+05  1.0185404E-13
  6.2500000E+05  9.1693301E-14
  6.3750000E+05  8.2704093E-14
  6.5000000E+05  7.4733364E-14
  6.6250000E+05  6.7650365E-14
  6.7500000E+05  6.1343066E-14
  7.0000000E+05  5.0683911E-14
  7.2500000E+05  4.2134474E-14
  7.5000000E+05  3.5228952E-14
  7.7500000E+05  2.9614469E-14
  8.0000000E+05  2.5020782E-14
  8.2500000E+05  2.1239241E-14
  8.5000000E+05  1.8108423E-14
  8.7500000E+05  1.5502581E-14
  9.0000000E+05  1.3324085E-14
  9.2500000E+05  1.1495903E-14
  9.5000000E+05  9.9559598E-15
  
  
#  91  21  O5  EION =  9.700000000E+01 eV   298
#  S(0) = 9.547287E+00
  4.8500000E-01  0.0000000E+00
  4.8500000E+01  0.0000000E+00
  4.8500000E+01  1.2918972E-01
  9.7000000E+01  1.2918972E-01
  9.7000000E+01  1.4994757E-02
  9.7002721E+01  1.4994757E-02
  9.7302449E+01  1.6299980E-02
  9.7602177E+01  1.7614009E-02
  9.7901905E+01  1.8930585E-02
  9.8201633E+01  2.0244375E-02
  9.8801088E+01  2.2844938E-02
  9.9400544E+01  2.5380980E-02
  1.0000000E+02  2.7819856E-02
  1.0125000E+02  3.2455562E-02
  1.0250000E+02  3.6274442E-02
  1.0375000E+02  3.9099584E-02
  1.0437500E+02  4.0117327E-02
  1.0500000E+02  4.0876395E-02
  1.0625000E+02  4.1674341E-02
  1.0750000E+02  4.1651204E-02
  1.0875000E+02  4.1003010E-02
  1.1000000E+02  3.9921705E-02
  1.1125000E+02  3.8570107E-02
  1.1250000E+02  3.7072945E-02
  1.1375000E+02  3.5518549E-02
  1.1500000E+02  3.3965486E-02
  1.1625000E+02  3.2449451E-02
  1.1750000E+02  3.0990656E-02
  1.2000000E+02  2.8275138E-02
  1.2500000E+02  2.3621986E-02
  1.2750000E+02  2.1618383E-02
  1.3000000E+02  1.9787949E-02
  1.3250000E+02  1.8109056E-02
  1.3500000E+02  1.6567582E-02
  1.4000000E+02  1.3860742E-02
  1.4500000E+02  1.1611096E-02
  1.5000000E+02  9.7638749E-03
  1.5500000E+02  8.2575163E-03
  1.6000000E+02  7.0300318E-03
  1.6250000E+02  6.5032789E-03
  1.6500000E+02  6.0262938E-03
  1.7000000E+02  5.2009858E-03
  1.7500000E+02  4.5187808E-03
  1.8000000E+02  3.9524833E-03
  1.8500000E+02  3.4812626E-03
  1.9000000E+02  3.0886565E-03
  1.9500000E+02  2.7616120E-03
  2.0000000E+02  2.4892586E-03
  2.0500000E+02  2.2627997E-03
  2.1000000E+02  2.0747668E-03
  2.1500000E+02  1.9189606E-03
  2.2000000E+02  1.7902641E-03
  2.3000000E+02  1.5973657E-03
  2.3500000E+02  1.5264118E-03
  2.4000000E+02  1.4688709E-03
  2.4500000E+02  1.4223909E-03
  2.5000000E+02  1.3851232E-03
  2.6000000E+02  1.3324162E-03
  2.7000000E+02  1.3010418E-03
  2.8000000E+02  1.2844403E-03
  2.9000000E+02  1.2780926E-03
  3.0000000E+02  1.2787468E-03
  3.1000000E+02  1.2838460E-03
  3.2000000E+02  1.2914335E-03
  3.3000000E+02  1.3001330E-03
  3.4000000E+02  1.3089412E-03
  3.5000000E+02  1.3171484E-03
  3.6000000E+02  1.3244719E-03
  3.8000000E+02  1.3358505E-03
  4.0000000E+02  1.3421177E-03
  4.2000000E+02  1.3428217E-03
  4.4000000E+02  1.3383460E-03
  4.6000000E+02  1.3293304E-03
  4.8000000E+02  1.3165055E-03
  5.0000000E+02  1.3005230E-03
  5.2500000E+02  1.2768625E-03
  5.5000000E+02  1.2499208E-03
  5.7500000E+02  1.2206901E-03
  6.0000000E+02  1.1900127E-03
  6.5000000E+02  1.1261429E-03
  6.7500000E+02  1.0936400E-03
  7.0000000E+02  1.0612457E-03
  7.2500000E+02  1.0292364E-03
  7.5000000E+02  9.9776296E-04
  8.0000000E+02  9.3675595E-04
  8.5000000E+02  8.7879225E-04
  9.0000000E+02  8.2425626E-04
  9.5000000E+02  7.7326699E-04
  1.0000000E+03  7.2577717E-04
  1.0500000E+03  6.8162305E-04
  1.1000000E+03  6.4060334E-04
  1.1500000E+03  6.0253071E-04
  1.2000000E+03  5.6721786E-04
  1.2500000E+03  5.3446776E-04
  1.3000000E+03  5.0408248E-04
  1.3500000E+03  4.7587468E-04
  1.4000000E+03  4.4966787E-04
  1.4500000E+03  4.2529847E-04
  1.5000000E+03  4.0261653E-04
  1.6000000E+03  3.6177917E-04
  1.7000000E+03  3.2619716E-04
  1.8000000E+03  2.9507135E-04
  1.9000000E+03  2.6773691E-04
  2.0000000E+03  2.4363955E-04
  2.1000000E+03  2.2231717E-04
  2.2000000E+03  2.0338294E-04
  2.3000000E+03  1.8651232E-04
  2.4000000E+03  1.7143192E-04
  2.5000000E+03  1.5791046E-04
  2.6000000E+03  1.4575167E-04
  2.7000000E+03  1.3478818E-04
  2.8000000E+03  1.2487676E-04
  2.9000000E+03  1.1589436E-04
  3.0000000E+03  1.0773496E-04
  3.1000000E+03  1.0030675E-04
  3.2000000E+03  9.3529989E-05
  3.4000000E+03  8.1661474E-05
  3.6000000E+03  7.1670640E-05
  3.8000000E+03  6.3202607E-05
  4.0000000E+03  5.5979902E-05
  4.2000000E+03  4.9783979E-05
  4.4000000E+03  4.4441155E-05
  4.6000000E+03  3.9811582E-05
  4.8000000E+03  3.5781604E-05
  5.0000000E+03  3.2258473E-05
  5.2500000E+03  2.8452815E-05
  5.5000000E+03  2.5201321E-05
  5.7500000E+03  2.2408518E-05
  6.0000000E+03  1.9997749E-05
  6.5000000E+03  1.6086087E-05
  6.7500000E+03  1.4493578E-05
  7.0000000E+03  1.3095557E-05
  7.2500000E+03  1.1863861E-05
  7.5000000E+03  1.0775019E-05
  8.0000000E+03  8.9504009E-06
  8.5000000E+03  7.4986234E-06
  9.0000000E+03  6.3311053E-06
  9.5000000E+03  5.3830702E-06
  1.0000000E+04  4.6064599E-06
  1.0500000E+04  3.9651494E-06
  1.1000000E+04  3.4316538E-06
  1.1500000E+04  2.9848318E-06
  1.2000000E+04  2.6082558E-06
  1.2500000E+04  2.2890392E-06
  1.3000000E+04  2.0169858E-06
  1.3500000E+04  1.7839630E-06
  1.4000000E+04  1.5834343E-06
  1.4500000E+04  1.4101099E-06
  1.5000000E+04  1.2596808E-06
  1.5500000E+04  1.1286156E-06
  1.6000000E+04  1.0140031E-06
  1.6500000E+04  9.1343097E-07
  1.7000000E+04  8.2488983E-07
  1.7500000E+04  7.4669835E-07
  1.8000000E+04  6.7744293E-07
  1.8500000E+04  6.1593005E-07
  1.9000000E+04  5.6114812E-07
  2.0000000E+04  4.6845985E-07
  2.1000000E+04  3.9387982E-07
  2.2000000E+04  3.3334588E-07
  2.3000000E+04  2.8381906E-07
  2.4000000E+04  2.4299923E-07
  2.5000000E+04  2.0912660E-07
  2.6000000E+04  1.8084170E-07
  2.7000000E+04  1.5708450E-07
  2.8000000E+04  1.3702127E-07
  2.9000000E+04  1.1999127E-07
  3.0000000E+04  1.0546688E-07
  3.1000000E+04  9.3023852E-08
  3.2000000E+04  8.2318863E-08
  3.3000000E+04  7.3072424E-08
  3.4000000E+04  6.5055706E-08
  3.5000000E+04  5.8080359E-08
  3.6000000E+04  5.1990542E-08
  3.7000000E+04  4.6656719E-08
  3.8000000E+04  4.1970738E-08
  3.9000000E+04  3.7841915E-08
  4.0000000E+04  3.4193882E-08
  4.1000000E+04  3.0962084E-08
  4.2000000E+04  2.8091760E-08
  4.3000000E+04  2.5536290E-08
  4.4000000E+04  2.3255847E-08
  4.6000000E+04  1.9388279E-08
  4.8000000E+04  1.6269063E-08
  5.0000000E+04  1.3733829E-08
  5.1250000E+04  1.2389362E-08
  5.2500000E+04  1.1199763E-08
  5.3750000E+04  1.0144539E-08
  5.5000000E+04  9.2062546E-09
  5.7500000E+04  7.6231059E-09
  5.8750000E+04  6.9545400E-09
  6.0000000E+04  6.3548898E-09
  6.2500000E+04  5.3307981E-09
  6.5000000E+04  4.4977040E-09
  6.7500000E+04  3.8153245E-09
  7.0000000E+04  3.2528143E-09
  7.2500000E+04  2.7863480E-09
  7.5000000E+04  2.3973664E-09
  7.7500000E+04  2.0712979E-09
  8.0000000E+04  1.7966193E-09
  8.2500000E+04  1.5641562E-09
  8.5000000E+04  1.3665574E-09
  8.7500000E+04  1.1978968E-09
  9.0000000E+04  1.0533697E-09
  9.2500000E+04  9.2906003E-10
  9.5000000E+04  8.2175982E-10
  9.7500000E+04  7.2882880E-10
  1.0000000E+05  6.4808352E-10
  1.0250000E+05  5.7771038E-10
  1.0500000E+05  5.1619702E-10
  1.0750000E+05  4.6227723E-10
  1.1000000E+05  4.1488683E-10
  1.1250000E+05  3.7312819E-10
  1.1500000E+05  3.3624145E-10
  1.1750000E+05  3.0358127E-10
  1.2000000E+05  2.7459780E-10
  1.2250000E+05  2.4882108E-10
  1.2500000E+05  2.2584830E-10
  1.3000000E+05  1.8697749E-10
  1.3500000E+05  1.5574623E-10
  1.4000000E+05  1.3047424E-10
  1.4500000E+05  1.0988851E-10
  1.5000000E+05  9.3015800E-11
  1.5500000E+05  7.9105736E-11
  1.6000000E+05  6.7575156E-11
  1.6500000E+05  5.7967533E-11
  1.7000000E+05  4.9923070E-11
  1.7500000E+05  4.3156340E-11
  1.8000000E+05  3.7439456E-11
  1.8500000E+05  3.2589448E-11
  1.9000000E+05  2.8458631E-11
  1.9500000E+05  2.4927170E-11
  2.0000000E+05  2.1897318E-11
  2.0500000E+05  1.9288965E-11
  2.1000000E+05  1.7036181E-11
  2.1500000E+05  1.5084462E-11
  2.2000000E+05  1.3388566E-11
  2.2500000E+05  1.1910783E-11
  2.3000000E+05  1.0619567E-11
  2.3500000E+05  9.4884303E-12
  2.4000000E+05  8.4950551E-12
  2.4500000E+05  7.6205752E-12
  2.5000000E+05  6.8489893E-12
  2.5500000E+05  6.1666845E-12
  2.6000000E+05  5.5620454E-12
  2.6500000E+05  5.0251330E-12
  2.7000000E+05  4.5474192E-12
  2.8000000E+05  3.7412489E-12
  2.9000000E+05  3.0960618E-12
  3.0000000E+05  2.5762168E-12
  3.1000000E+05  2.1547092E-12
  3.2000000E+05  1.8109064E-12
  3.3000000E+05  1.5289185E-12
  3.4000000E+05  1.2964144E-12
  3.5000000E+05  1.1037579E-12
  3.6000000E+05  9.4336904E-13
  3.7000000E+05  8.0924834E-13
  3.8000000E+05  6.9661937E-13
  3.9000000E+05  6.0165809E-13
  4.0000000E+05  5.2128614E-13
  4.1000000E+05  4.5301330E-13
  4.2000000E+05  3.9481594E-13
  4.3000000E+05  3.4504207E-13
  4.4000000E+05  3.0233703E-13
  4.5000000E+05  2.6558518E-13
  4.6000000E+05  2.3386420E-13
  4.7000000E+05  2.0640882E-13
  4.8000000E+05  1.8258164E-13
  5.0000000E+05  1.4376691E-13
  5.1250000E+05  1.2432071E-13
  5.2500000E+05  1.0782162E-13
  5.3750000E+05  9.3775320E-14
  5.5000000E+05  8.1778325E-14
  5.6250000E+05  7.1499928E-14
  5.7500000E+05  6.2667918E-14
  5.8750000E+05  5.5057252E-14
  6.0000000E+05  4.8481196E-14
  6.1250000E+05  4.2784250E-14
  6.2500000E+05  3.7836458E-14
  6.3750000E+05  3.3528849E-14
  6.5000000E+05  2.9769804E-14
  6.6250000E+05  2.6482064E-14
  6.7500000E+05  2.3600286E-14
  6.8750000E+05  2.1069048E-14
  7.0000000E+05  1.8841258E-14
  7.1250000E+05  1.6876810E-14
  7.2500000E+05  1.5141384E-14
  7.3750000E+05  1.3605537E-14
  7.5000000E+05  1.2243954E-14
  7.6250000E+05  1.1034823E-14
  7.7500000E+05  9.9593041E-15
  8.0000000E+05  8.1457323E-15
  8.2500000E+05  6.6965518E-15
  8.5000000E+05  5.5313867E-15
  8.7500000E+05  4.5892482E-15
  9.0000000E+05  3.8240968E-15
  9.2500000E+05  3.2004558E-15
  9.5000000E+05  2.6902812E-15
  
  
#  91  24  P1  EION =  5.000000000E+01 eV   244
#  S(0) = 2.381566E-01
  4.5003730E-01  0.0000000E+00
  4.5003730E+01  0.0000000E+00
  4.5003730E+01  2.9218016E-03
  5.0000000E+01  2.9218016E-03
  5.0002721E+01  2.9218016E-03
  5.0252449E+01  2.8643449E-03
  5.0502177E+01  2.8081031E-03
  5.0751905E+01  2.7530921E-03
  5.1001633E+01  2.6993215E-03
  5.1501088E+01  2.5955174E-03
  5.2000544E+01  2.4966793E-03
  5.2500000E+01  2.4027401E-03
  5.5000000E+01  2.0013388E-03
  5.7500000E+01  1.6977861E-03
  5.8750000E+01  1.5752342E-03
  6.0000000E+01  1.4685758E-03
  6.1250000E+01  1.3755026E-03
  6.2500000E+01  1.2940146E-03
  6.3750000E+01  1.2223965E-03
  6.5000000E+01  1.1591870E-03
  6.6250000E+01  1.1031459E-03
  6.7500000E+01  1.0532226E-03
  6.8750000E+01  1.0085301E-03
  7.0000000E+01  9.6831977E-04
  7.2500000E+01  8.9892001E-04
  7.5000000E+01  8.4108174E-04
  7.7500000E+01  7.9202015E-04
  8.0000000E+01  7.4977006E-04
  8.2500000E+01  7.1293951E-04
  8.5000000E+01  6.8053508E-04
  8.7500000E+01  6.5182775E-04
  9.0000000E+01  6.2626947E-04
  9.2500000E+01  6.0342884E-04
  9.5000000E+01  5.8295410E-04
  1.0000000E+02  5.4793894E-04
  1.0500000E+02  5.1923333E-04
  1.1000000E+02  4.9525455E-04
  1.1500000E+02  4.7473965E-04
  1.2000000E+02  4.5671025E-04
  1.2500000E+02  4.4045676E-04
  1.3000000E+02  4.2548294E-04
  1.3500000E+02  4.1148322E-04
  1.4000000E+02  3.9827028E-04
  1.4500000E+02  3.8575727E-04
  1.5000000E+02  3.7389542E-04
  1.6000000E+02  3.5202995E-04
  1.7000000E+02  3.3245675E-04
  1.8000000E+02  3.1484773E-04
  1.9000000E+02  2.9880685E-04
  2.0000000E+02  2.8401334E-04
  2.1000000E+02  2.7024910E-04
  2.2000000E+02  2.5742436E-04
  2.3000000E+02  2.4549580E-04
  2.4000000E+02  2.3443243E-04
  2.5000000E+02  2.2419262E-04
  2.6000000E+02  2.1469373E-04
  2.7000000E+02  2.0584769E-04
  2.8000000E+02  1.9757638E-04
  2.9000000E+02  1.8980946E-04
  3.0000000E+02  1.8249160E-04
  3.1000000E+02  1.7559506E-04
  3.2000000E+02  1.6910147E-04
  3.4000000E+02  1.5723539E-04
  3.6000000E+02  1.4669489E-04
  3.8000000E+02  1.3727451E-04
  4.0000000E+02  1.2877171E-04
  4.2000000E+02  1.2105921E-04
  4.4000000E+02  1.1406694E-04
  4.6000000E+02  1.0771731E-04
  4.8000000E+02  1.0192370E-04
  5.0000000E+02  9.6613986E-05
  5.2500000E+02  9.0571054E-05
  5.5000000E+02  8.5104191E-05
  5.7500000E+02  8.0143634E-05
  6.0000000E+02  7.5632764E-05
  6.5000000E+02  6.7748734E-05
  6.7500000E+02  6.4281544E-05
  7.0000000E+02  6.1084588E-05
  7.2500000E+02  5.8132239E-05
  7.5000000E+02  5.5401399E-05
  8.0000000E+02  5.0516484E-05
  8.5000000E+02  4.6276987E-05
  9.0000000E+02  4.2569864E-05
  9.5000000E+02  3.9308649E-05
  1.0000000E+03  3.6424261E-05
  1.0500000E+03  3.3860498E-05
  1.1000000E+03  3.1570053E-05
  1.1500000E+03  2.9513612E-05
  1.2000000E+03  2.7659381E-05
  1.2500000E+03  2.5981540E-05
  1.3000000E+03  2.4458294E-05
  1.3500000E+03  2.3071015E-05
  1.4000000E+03  2.1803759E-05
  1.4500000E+03  2.0642860E-05
  1.5000000E+03  1.9576499E-05
  1.6000000E+03  1.7687835E-05
  1.7000000E+03  1.6071133E-05
  1.8000000E+03  1.4675685E-05
  1.9000000E+03  1.3462134E-05
  2.0000000E+03  1.2399503E-05
  2.1000000E+03  1.1463221E-05
  2.2000000E+03  1.0633585E-05
  2.3000000E+03  9.8946340E-06
  2.4000000E+03  9.2332756E-06
  2.5000000E+03  8.6387241E-06
  2.6000000E+03  8.1020375E-06
  2.7000000E+03  7.6157471E-06
  2.8000000E+03  7.1735726E-06
  2.9000000E+03  6.7701950E-06
  3.0000000E+03  6.4010809E-06
  3.1000000E+03  6.0623522E-06
  3.2000000E+03  5.7506743E-06
  3.4000000E+03  5.1973208E-06
  3.6000000E+03  4.7221835E-06
  3.8000000E+03  4.3108482E-06
  4.0000000E+03  3.9521245E-06
  4.2000000E+03  3.6372270E-06
  4.4000000E+03  3.3591692E-06
  4.6000000E+03  3.1123167E-06
  4.8000000E+03  2.8920758E-06
  5.0000000E+03  2.6946803E-06
  5.2500000E+03  2.4753851E-06
  5.5000000E+03  2.2820299E-06
  5.7500000E+03  2.1106308E-06
  6.0000000E+03  1.9579429E-06
  6.5000000E+03  1.6985205E-06
  6.7500000E+03  1.5877604E-06
  7.0000000E+03  1.4874913E-06
  7.2500000E+03  1.3964196E-06
  7.5000000E+03  1.3134471E-06
  8.0000000E+03  1.1681809E-06
  8.5000000E+03  1.0456502E-06
  9.0000000E+03  9.4132450E-07
  9.5000000E+03  8.5175363E-07
  1.0000000E+04  7.7427164E-07
  1.0500000E+04  7.0678953E-07
  1.1000000E+04  6.4765184E-07
  1.1500000E+04  5.9553354E-07
  1.2000000E+04  5.4936346E-07
  1.2500000E+04  5.0826818E-07
  1.3000000E+04  4.7152936E-07
  1.3500000E+04  4.3855180E-07
  1.4000000E+04  4.0883907E-07
  1.4500000E+04  3.8197450E-07
  1.5000000E+04  3.5760619E-07
  1.5500000E+04  3.3543510E-07
  1.6000000E+04  3.1520575E-07
  1.6500000E+04  2.9669880E-07
  1.7000000E+04  2.7972507E-07
  1.8000000E+04  2.4974305E-07
  1.9000000E+04  2.2418526E-07
  2.0000000E+04  2.0222739E-07
  2.1000000E+04  1.8322875E-07
  2.2000000E+04  1.6668507E-07
  2.3000000E+04  1.5219473E-07
  2.4000000E+04  1.3943456E-07
  2.5000000E+04  1.2814250E-07
  2.6000000E+04  1.1810410E-07
  2.7000000E+04  1.0914262E-07
  2.8000000E+04  1.0111133E-07
  2.9000000E+04  9.3887598E-08
  3.0000000E+04  8.7368303E-08
  3.1000000E+04  8.1466216E-08
  3.2000000E+04  7.6107222E-08
  3.4000000E+04  6.6774219E-08
  3.6000000E+04  5.8961145E-08
  3.8000000E+04  5.2361379E-08
  4.0000000E+04  4.6741301E-08
  4.2000000E+04  4.1920711E-08
  4.4000000E+04  3.7758705E-08
  4.6000000E+04  3.4143730E-08
  4.8000000E+04  3.0986578E-08
  5.0000000E+04  2.8215291E-08
  5.2500000E+04  2.5205596E-08
  5.5000000E+04  2.2616212E-08
  5.7500000E+04  2.0374774E-08
  5.8750000E+04  1.9366063E-08
  6.0000000E+04  1.8423684E-08
  6.2500000E+04  1.6716605E-08
  6.5000000E+04  1.5215927E-08
  6.7500000E+04  1.3890884E-08
  7.0000000E+04  1.2716140E-08
  7.2500000E+04  1.1670692E-08
  7.5000000E+04  1.0737015E-08
  7.7500000E+04  9.9003968E-09
  8.0000000E+04  9.1484189E-09
  8.2500000E+04  8.4705478E-09
  8.5000000E+04  7.8578015E-09
  8.7500000E+04  7.3024870E-09
  9.0000000E+04  6.7979925E-09
  9.2500000E+04  6.3386111E-09
  9.5000000E+04  5.9193931E-09
  1.0000000E+05  5.1847607E-09
  1.0500000E+05  4.5657098E-09
  1.1000000E+05  4.0403427E-09
  1.1500000E+05  3.5915867E-09
  1.2000000E+05  3.2059929E-09
  1.2500000E+05  2.8728555E-09
  1.3000000E+05  2.5835770E-09
  1.3500000E+05  2.3311986E-09
  1.4000000E+05  2.1100463E-09
  1.4500000E+05  1.9154641E-09
  1.5000000E+05  1.7436053E-09
  1.5500000E+05  1.5912715E-09
  1.6000000E+05  1.4557903E-09
  1.6500000E+05  1.3349173E-09
  1.7000000E+05  1.2267561E-09
  1.7500000E+05  1.1296964E-09
  1.8000000E+05  1.0423639E-09
  1.8500000E+05  9.6358193E-10
  1.9000000E+05  8.9233982E-10
  1.9500000E+05  8.2776644E-10
  2.0000000E+05  7.6910928E-10
  2.0500000E+05  7.1571599E-10
  2.1000000E+05  6.6701793E-10
  2.2000000E+05  5.8178019E-10
  2.3000000E+05  5.1010064E-10
  2.4000000E+05  4.4941856E-10
  2.5000000E+05  3.9772911E-10
  2.6000000E+05  3.5344972E-10
  2.7000000E+05  3.1531882E-10
  2.8000000E+05  2.8232170E-10
  2.9000000E+05  2.5363590E-10
  3.0000000E+05  2.2859055E-10
  3.1000000E+05  2.0663519E-10
  3.2000000E+05  1.8731559E-10
  3.3000000E+05  1.7025476E-10
  3.4000000E+05  1.5513795E-10
  3.5000000E+05  1.4170093E-10
  3.6000000E+05  1.2972052E-10
  3.7000000E+05  1.1900766E-10
  3.8000000E+05  1.0940175E-10
  3.9000000E+05  1.0076583E-10
  4.0000000E+05  9.2982980E-11
  4.1000000E+05  8.5952873E-11
  4.2000000E+05  7.9588791E-11
  4.3000000E+05  7.3815539E-11
  4.4000000E+05  6.8567583E-11
  4.6000000E+05  5.9423389E-11
  4.8000000E+05  5.1775424E-11
  5.0000000E+05  4.5333380E-11
  5.1250000E+05  4.1820736E-11
  5.2500000E+05  3.8650148E-11
  5.3750000E+05  3.5783600E-11
  
  
#  91  25  P2  EION =  3.200000000E+01 eV   265
#  S(0) = 2.776160E+00
  7.1050752E-02  0.0000000E+00
  7.1050752E+00  0.0000000E+00
  7.1050752E+00  6.4003129E-02
  3.2000000E+01  6.4003129E-02
  3.2002721E+01  6.4003129E-02
  3.2202449E+01  6.3183679E-02
  3.2402177E+01  6.2343347E-02
  3.2601905E+01  6.1490552E-02
  3.2801633E+01  6.0631758E-02
  3.3201088E+01  5.8914743E-02
  3.3600544E+01  5.7219345E-02
  3.4000000E+01  5.5560969E-02
  3.5000000E+01  5.1616487E-02
  3.6000000E+01  4.7987564E-02
  3.7000000E+01  4.4658268E-02
  3.8000000E+01  4.1599014E-02
  3.9000000E+01  3.8780499E-02
  4.0000000E+01  3.6177480E-02
  4.1000000E+01  3.3769117E-02
  4.2000000E+01  3.1538320E-02
  4.4000000E+01  2.7554514E-02
  4.6000000E+01  2.4133391E-02
  4.8000000E+01  2.1199690E-02
  5.0000000E+01  1.8687423E-02
  5.2500000E+01  1.6049696E-02
  5.5000000E+01  1.3875166E-02
  5.7500000E+01  1.2076190E-02
  6.0000000E+01  1.0580028E-02
  6.2500000E+01  9.3275939E-03
  6.5000000E+01  8.2716179E-03
  6.6250000E+01  7.8052385E-03
  6.7500000E+01  7.3745749E-03
  7.0000000E+01  6.6068497E-03
  7.2500000E+01  5.9450920E-03
  7.5000000E+01  5.3708362E-03
  7.7500000E+01  4.8694570E-03
  8.0000000E+01  4.4292932E-03
  8.2500000E+01  4.0409610E-03
  8.5000000E+01  3.6968903E-03
  8.7500000E+01  3.3908578E-03
  9.0000000E+01  3.1177331E-03
  9.2500000E+01  2.8732440E-03
  9.5000000E+01  2.6537645E-03
  9.7500000E+01  2.4562307E-03
  1.0000000E+02  2.2780170E-03
  1.0250000E+02  2.1168551E-03
  1.0500000E+02  1.9707856E-03
  1.0750000E+02  1.8381075E-03
  1.1000000E+02  1.7173385E-03
  1.1250000E+02  1.6071842E-03
  1.1500000E+02  1.5065119E-03
  1.2000000E+02  1.3297607E-03
  1.2500000E+02  1.1804996E-03
  1.3000000E+02  1.0536069E-03
  1.3500000E+02  9.4506198E-04
  1.4000000E+02  8.5168589E-04
  1.4500000E+02  7.7092853E-04
  1.5000000E+02  7.0072991E-04
  1.5500000E+02  6.3941586E-04
  1.6000000E+02  5.8561334E-04
  1.6500000E+02  5.3818826E-04
  1.7000000E+02  4.9620606E-04
  1.7500000E+02  4.5889571E-04
  1.8000000E+02  4.2561826E-04
  1.8500000E+02  3.9583688E-04
  1.9000000E+02  3.6910081E-04
  1.9500000E+02  3.4503677E-04
  2.0000000E+02  3.2332575E-04
  2.0500000E+02  3.0369197E-04
  2.1000000E+02  2.8589573E-04
  2.2000000E+02  2.5500660E-04
  2.3000000E+02  2.2928980E-04
  2.4000000E+02  2.0767571E-04
  2.5000000E+02  1.8933097E-04
  2.6000000E+02  1.7362602E-04
  2.7000000E+02  1.6008260E-04
  2.8000000E+02  1.4832646E-04
  2.9000000E+02  1.3806689E-04
  3.0000000E+02  1.2907404E-04
  3.1000000E+02  1.2115892E-04
  3.2000000E+02  1.1415603E-04
  3.3000000E+02  1.0792355E-04
  3.4000000E+02  1.0234635E-04
  3.5000000E+02  9.7330417E-05
  3.6000000E+02  9.2798439E-05
  3.8000000E+02  8.4940036E-05
  4.0000000E+02  7.8377872E-05
  4.2000000E+02  7.2838148E-05
  4.4000000E+02  6.8109965E-05
  4.6000000E+02  6.4019648E-05
  4.8000000E+02  6.0437439E-05
  5.0000000E+02  5.7271689E-05
  5.2500000E+02  5.3796222E-05
  5.5000000E+02  5.0757680E-05
  5.7500000E+02  4.8072526E-05
  6.0000000E+02  4.5676943E-05
  6.5000000E+02  4.1569365E-05
  6.7500000E+02  3.9788890E-05
  7.0000000E+02  3.8156935E-05
  7.2500000E+02  3.6654078E-05
  7.5000000E+02  3.5263957E-05
  8.0000000E+02  3.2768398E-05
  8.5000000E+02  3.0584281E-05
  9.0000000E+02  2.8652647E-05
  9.5000000E+02  2.6929801E-05
  1.0000000E+03  2.5382274E-05
  1.0500000E+03  2.3983547E-05
  1.1000000E+03  2.2712070E-05
  1.1500000E+03  2.1550427E-05
  1.2000000E+03  2.0484928E-05
  1.2500000E+03  1.9504412E-05
  1.3000000E+03  1.8599382E-05
  1.3500000E+03  1.7761690E-05
  1.4000000E+03  1.6984316E-05
  1.4500000E+03  1.6261165E-05
  1.5000000E+03  1.5586890E-05
  1.6000000E+03  1.4366866E-05
  1.7000000E+03  1.3293616E-05
  1.8000000E+03  1.2343481E-05
  1.9000000E+03  1.1497378E-05
  2.0000000E+03  1.0739778E-05
  2.1000000E+03  1.0058126E-05
  2.2000000E+03  9.4421696E-06
  2.3000000E+03  8.8833638E-06
  2.4000000E+03  8.3744847E-06
  2.5000000E+03  7.9094497E-06
  2.6000000E+03  7.4831276E-06
  2.7000000E+03  7.0911598E-06
  2.8000000E+03  6.7298067E-06
  2.9000000E+03  6.3958332E-06
  3.0000000E+03  6.0864283E-06
  3.1000000E+03  5.7991458E-06
  3.2000000E+03  5.5318489E-06
  3.4000000E+03  5.0499436E-06
  3.6000000E+03  4.6282041E-06
  3.8000000E+03  4.2567494E-06
  4.0000000E+03  3.9276930E-06
  4.2000000E+03  3.6347089E-06
  4.4000000E+03  3.3726525E-06
  4.6000000E+03  3.1372703E-06
  4.8000000E+03  2.9250135E-06
  5.0000000E+03  2.7329157E-06
  5.2500000E+03  2.5173948E-06
  5.5000000E+03  2.3254854E-06
  5.7500000E+03  2.1538682E-06
  6.0000000E+03  1.9997864E-06
  6.5000000E+03  1.7353953E-06
  6.7500000E+03  1.6215247E-06
  7.0000000E+03  1.5179397E-06
  7.2500000E+03  1.4234531E-06
  7.5000000E+03  1.3370446E-06
  8.0000000E+03  1.1850527E-06
  8.5000000E+03  1.0562072E-06
  9.0000000E+03  9.4611171E-07
  9.5000000E+03  8.5136069E-07
  1.0000000E+04  7.6928396E-07
  1.0500000E+04  6.9776389E-07
  1.1000000E+04  6.3510422E-07
  1.1500000E+04  5.7993363E-07
  1.2000000E+04  5.3113376E-07
  1.2500000E+04  4.8778578E-07
  1.3000000E+04  4.4912949E-07
  1.3500000E+04  4.1453150E-07
  1.4000000E+04  3.8346059E-07
  1.4500000E+04  3.5546867E-07
  1.5000000E+04  3.3017575E-07
  1.5500000E+04  3.0725779E-07
  1.6000000E+04  2.8643728E-07
  1.6500000E+04  2.6747550E-07
  1.7000000E+04  2.5016615E-07
  1.8000000E+04  2.1981201E-07
  1.9000000E+04  1.9420065E-07
  2.0000000E+04  1.7243028E-07
  2.1000000E+04  1.5379944E-07
  2.2000000E+04  1.3775654E-07
  2.3000000E+04  1.2386361E-07
  2.4000000E+04  1.1176959E-07
  2.5000000E+04  1.0119067E-07
  2.6000000E+04  9.1895623E-08
  2.7000000E+04  8.3694664E-08
  2.8000000E+04  7.6430947E-08
  2.9000000E+04  6.9974080E-08
  3.0000000E+04  6.4214990E-08
  3.1000000E+04  5.9061917E-08
  3.2000000E+04  5.4437298E-08
  3.3000000E+04  5.0275252E-08
  3.4000000E+04  4.6519536E-08
  3.5000000E+04  4.3121936E-08
  3.6000000E+04  4.0040954E-08
  3.7000000E+04  3.7240736E-08
  3.8000000E+04  3.4690196E-08
  3.9000000E+04  3.2362287E-08
  4.0000000E+04  3.0233407E-08
  4.2000000E+04  2.6492592E-08
  4.4000000E+04  2.3330606E-08
  4.6000000E+04  2.0640577E-08
  4.8000000E+04  1.8338387E-08
  5.0000000E+04  1.6357244E-08
  5.2500000E+04  1.4251817E-08
  5.5000000E+04  1.2482760E-08
  5.7500000E+04  1.0986274E-08
  5.8750000E+04  1.0324213E-08
  6.0000000E+04  9.7124743E-09
  6.2500000E+04  8.6219858E-09
  6.5000000E+04  7.6834550E-09
  6.7500000E+04  6.8717101E-09
  7.0000000E+04  6.1663860E-09
  7.2500000E+04  5.5508954E-09
  7.5000000E+04  5.0116355E-09
  7.7500000E+04  4.5373790E-09
  8.0000000E+04  4.1188080E-09
  8.2500000E+04  3.7481476E-09
  8.5000000E+04  3.4188760E-09
  8.7500000E+04  3.1254957E-09
  9.0000000E+04  2.8633530E-09
  9.2500000E+04  2.6284909E-09
  9.5000000E+04  2.4175317E-09
  9.7500000E+04  2.2275803E-09
  1.0000000E+05  2.0561473E-09
  1.0250000E+05  1.9010843E-09
  1.0500000E+05  1.7605310E-09
  1.0750000E+05  1.6328714E-09
  1.1000000E+05  1.5166974E-09
  1.1250000E+05  1.4107787E-09
  1.1500000E+05  1.3140372E-09
  1.2000000E+05  1.1444110E-09
  1.2500000E+05  1.0015104E-09
  1.3000000E+05  8.8040048E-10
  1.3500000E+05  7.7718531E-10
  1.4000000E+05  6.8876282E-10
  1.4500000E+05  6.1264437E-10
  1.5000000E+05  5.4681916E-10
  1.5500000E+05  4.8965161E-10
  1.6000000E+05  4.3980326E-10
  1.6500000E+05  3.9617239E-10
  1.7000000E+05  3.5784683E-10
  1.7500000E+05  3.2406747E-10
  1.8000000E+05  2.9419949E-10
  1.8500000E+05  2.6770955E-10
  1.9000000E+05  2.4414755E-10
  1.9500000E+05  2.2313211E-10
  2.0000000E+05  2.0433873E-10
  2.0500000E+05  1.8749030E-10
  2.1000000E+05  1.7234935E-10
  2.1500000E+05  1.5871165E-10
  2.2000000E+05  1.4640102E-10
  2.2500000E+05  1.3526504E-10
  2.3000000E+05  1.2517143E-10
  2.3500000E+05  1.1600496E-10
  2.4000000E+05  1.0766506E-10
  2.4500000E+05  1.0006367E-10
  2.5000000E+05  9.3123486E-11
  2.6000000E+05  8.0962636E-11
  2.7000000E+05  7.0728570E-11
  2.8000000E+05  6.2065485E-11
  2.9000000E+05  5.4692460E-11
  3.0000000E+05  4.8385646E-11
  3.1000000E+05  4.2965185E-11
  3.2000000E+05  3.8285147E-11
  3.3000000E+05  3.4226525E-11
  3.4000000E+05  3.0692197E-11
  3.5000000E+05  2.7602576E-11
  3.6000000E+05  2.4893020E-11
  3.7000000E+05  2.2509936E-11
  3.8000000E+05  2.0408115E-11
  
  
#  91  26  P3  EION =  2.400000000E+01 eV   276
#  S(0) = 6.194023E+00
  1.2000000E-01  0.0000000E+00
  1.2000000E+01  0.0000000E+00
  1.2000000E+01  3.5671057E-01
  2.4000000E+01  3.5671057E-01
  2.4000000E+01  1.4713615E-01
  2.4002721E+01  1.4713615E-01
  2.4102449E+01  1.4513274E-01
  2.4202177E+01  1.4315657E-01
  2.4301905E+01  1.4120880E-01
  2.4401633E+01  1.3929030E-01
  2.4601088E+01  1.3554327E-01
  2.4800544E+01  1.3191803E-01
  2.5000000E+01  1.2841476E-01
  2.6000000E+01  1.1260515E-01
  2.7000000E+01  9.9370182E-02
  2.8000000E+01  8.8211877E-02
  2.9000000E+01  7.8712443E-02
  3.0000000E+01  7.0548461E-02
  3.1000000E+01  6.3473483E-02
  3.2000000E+01  5.7298834E-02
  3.3000000E+01  5.1878299E-02
  3.4000000E+01  4.7096813E-02
  3.5000000E+01  4.2862308E-02
  3.6000000E+01  3.9099872E-02
  3.7000000E+01  3.5747602E-02
  3.8000000E+01  3.2753696E-02
  3.9000000E+01  3.0074170E-02
  4.0000000E+01  2.7671349E-02
  4.1000000E+01  2.5512784E-02
  4.2000000E+01  2.3570170E-02
  4.3000000E+01  2.1818940E-02
  4.4000000E+01  2.0237467E-02
  4.5000000E+01  1.8806856E-02
  4.6000000E+01  1.7510457E-02
  4.7000000E+01  1.6333606E-02
  4.8000000E+01  1.5263425E-02
  5.0000000E+01  1.3398825E-02
  5.1250000E+01  1.2393174E-02
  5.2500000E+01  1.1491812E-02
  5.3750000E+01  1.0681798E-02
  5.5000000E+01  9.9519865E-03
  5.7500000E+01  8.6959081E-03
  5.8750000E+01  8.1541953E-03
  6.0000000E+01  7.6614270E-03
  6.2500000E+01  6.8018321E-03
  6.5000000E+01  6.0816208E-03
  6.7500000E+01  5.4735690E-03
  7.0000000E+01  4.9565253E-03
  7.2500000E+01  4.5139193E-03
  7.5000000E+01  4.1326283E-03
  7.7500000E+01  3.8021441E-03
  8.0000000E+01  3.5140403E-03
  8.2500000E+01  3.2614460E-03
  8.5000000E+01  3.0387666E-03
  8.7500000E+01  2.8414429E-03
  9.0000000E+01  2.6656904E-03
  9.2500000E+01  2.5083979E-03
  9.5000000E+01  2.3669992E-03
  9.7500000E+01  2.2393597E-03
  1.0000000E+02  2.1236945E-03
  1.0250000E+02  2.0185053E-03
  1.0500000E+02  1.9225442E-03
  1.1000000E+02  1.7542306E-03
  1.1500000E+02  1.6119514E-03
  1.2000000E+02  1.4906444E-03
  1.2500000E+02  1.3864141E-03
  1.3000000E+02  1.2961435E-03
  1.3500000E+02  1.2173727E-03
  1.4000000E+02  1.1480849E-03
  1.4500000E+02  1.0866290E-03
  1.5000000E+02  1.0317023E-03
  1.5500000E+02  9.8225084E-04
  1.6000000E+02  9.3742647E-04
  1.6500000E+02  8.9655351E-04
  1.7000000E+02  8.5911570E-04
  1.8000000E+02  7.9292897E-04
  1.9000000E+02  7.3627086E-04
  2.0000000E+02  6.8730758E-04
  2.1000000E+02  6.4458357E-04
  2.2000000E+02  6.0692179E-04
  2.3000000E+02  5.7340422E-04
  2.4000000E+02  5.4330123E-04
  2.5000000E+02  5.1605575E-04
  2.6000000E+02  4.9126424E-04
  2.7000000E+02  4.6860513E-04
  2.8000000E+02  4.4781122E-04
  2.9000000E+02  4.2865868E-04
  3.0000000E+02  4.1095828E-04
  3.1000000E+02  3.9454520E-04
  3.2000000E+02  3.7927441E-04
  3.4000000E+02  3.5168451E-04
  3.6000000E+02  3.2742187E-04
  3.8000000E+02  3.0592365E-04
  4.0000000E+02  2.8674383E-04
  4.2000000E+02  2.6952608E-04
  4.4000000E+02  2.5398852E-04
  4.6000000E+02  2.3990388E-04
  4.8000000E+02  2.2707986E-04
  5.0000000E+02  2.1534968E-04
  5.2500000E+02  2.0201786E-04
  5.5000000E+02  1.8997455E-04
  5.7500000E+02  1.7905555E-04
  6.0000000E+02  1.6911842E-04
  6.5000000E+02  1.5170921E-04
  6.7500000E+02  1.4404901E-04
  7.0000000E+02  1.3698779E-04
  7.2500000E+02  1.3046440E-04
  7.5000000E+02  1.2442171E-04
  8.0000000E+02  1.1358057E-04
  8.5000000E+02  1.0414075E-04
  9.0000000E+02  9.5869629E-05
  9.5000000E+02  8.8580279E-05
  1.0000000E+03  8.2118519E-05
  1.0500000E+03  7.6359400E-05
  1.1000000E+03  7.1200716E-05
  1.1500000E+03  6.6558914E-05
  1.2000000E+03  6.2366095E-05
  1.2500000E+03  5.8565688E-05
  1.3000000E+03  5.5109736E-05
  1.3500000E+03  5.1957312E-05
  1.4000000E+03  4.9073428E-05
  1.4500000E+03  4.6427856E-05
  1.5000000E+03  4.3994234E-05
  1.6000000E+03  3.9674928E-05
  1.7000000E+03  3.5968645E-05
  1.8000000E+03  3.2764031E-05
  1.9000000E+03  2.9973106E-05
  2.0000000E+03  2.7525983E-05
  2.1000000E+03  2.5367500E-05
  2.2000000E+03  2.3453548E-05
  2.3000000E+03  2.1748094E-05
  2.4000000E+03  2.0221303E-05
  2.5000000E+03  1.8848561E-05
  2.6000000E+03  1.7609520E-05
  2.7000000E+03  1.6487214E-05
  2.8000000E+03  1.5467312E-05
  2.9000000E+03  1.4537581E-05
  3.0000000E+03  1.3687541E-05
  3.1000000E+03  1.2908216E-05
  3.2000000E+03  1.2191896E-05
  3.4000000E+03  1.0922554E-05
  3.6000000E+03  9.8359357E-06
  3.8000000E+03  8.8984501E-06
  4.0000000E+03  8.0839222E-06
  4.2000000E+03  7.3718004E-06
  4.4000000E+03  6.7457168E-06
  4.6000000E+03  6.1924405E-06
  4.8000000E+03  5.7011733E-06
  5.0000000E+03  5.2630572E-06
  5.2500000E+03  4.7791523E-06
  5.5000000E+03  4.3553326E-06
  5.7500000E+03  3.9822124E-06
  6.0000000E+03  3.6521514E-06
  6.5000000E+03  3.0972691E-06
  6.7500000E+03  2.8629992E-06
  7.0000000E+03  2.6524901E-06
  7.2500000E+03  2.4627162E-06
  7.5000000E+03  2.2911144E-06
  7.7500000E+03  2.1355014E-06
  8.0000000E+03  1.9940086E-06
  8.2500000E+03  1.8650286E-06
  8.5000000E+03  1.7471741E-06
  9.0000000E+03  1.5401849E-06
  9.5000000E+03  1.3651520E-06
  1.0000000E+04  1.2160212E-06
  1.0500000E+04  1.0880865E-06
  1.1000000E+04  9.7764837E-07
  1.1500000E+04  8.8176777E-07
  1.2000000E+04  7.9808759E-07
  1.2500000E+04  7.2470110E-07
  1.3000000E+04  6.6005378E-07
  1.3500000E+04  6.0286851E-07
  1.4000000E+04  5.5208851E-07
  1.4500000E+04  5.0683404E-07
  1.5000000E+04  4.6636815E-07
  1.5500000E+04  4.3006989E-07
  1.6000000E+04  3.9741334E-07
  1.6500000E+04  3.6795089E-07
  1.7000000E+04  3.4129989E-07
  1.7500000E+04  3.1713184E-07
  1.8000000E+04  2.9516361E-07
  1.8500000E+04  2.7515028E-07
  1.9000000E+04  2.5687907E-07
  2.0000000E+04  2.2484458E-07
  2.1000000E+04  1.9783600E-07
  2.2000000E+04  1.7490680E-07
  2.3000000E+04  1.5531725E-07
  2.4000000E+04  1.3848336E-07
  2.5000000E+04  1.2393970E-07
  2.6000000E+04  1.1131222E-07
  2.7000000E+04  1.0029787E-07
  2.8000000E+04  9.0649302E-08
  2.9000000E+04  8.2163322E-08
  3.0000000E+04  7.4671898E-08
  3.1000000E+04  6.8035224E-08
  3.2000000E+04  6.2136356E-08
  3.3000000E+04  5.6876969E-08
  3.4000000E+04  5.2173969E-08
  3.5000000E+04  4.7956811E-08
  3.6000000E+04  4.4165360E-08
  3.7000000E+04  4.0748141E-08
  3.8000000E+04  3.7660909E-08
  3.9000000E+04  3.4865500E-08
  4.0000000E+04  3.2328873E-08
  4.1000000E+04  3.0022330E-08
  4.2000000E+04  2.7920876E-08
  4.3000000E+04  2.6002671E-08
  4.4000000E+04  2.4248583E-08
  4.6000000E+04  2.1167501E-08
  4.8000000E+04  1.8565574E-08
  5.0000000E+04  1.6355045E-08
  5.1250000E+04  1.5140769E-08
  5.2500000E+04  1.4037993E-08
  5.3750000E+04  1.3034517E-08
  5.5000000E+04  1.2119687E-08
  5.7500000E+04  1.0519786E-08
  5.8750000E+04  9.8193146E-09
  6.0000000E+04  9.1763951E-09
  6.2500000E+04  8.0413333E-09
  6.5000000E+04  7.0767444E-09
  6.7500000E+04  6.2526223E-09
  7.0000000E+04  5.5449900E-09
  7.2500000E+04  4.9345468E-09
  7.5000000E+04  4.4056459E-09
  7.7500000E+04  3.9455179E-09
  8.0000000E+04  3.5436799E-09
  8.2500000E+04  3.1914767E-09
  8.5000000E+04  2.8817221E-09
  8.7500000E+04  2.6084186E-09
  9.0000000E+04  2.3665377E-09
  9.2500000E+04  2.1518439E-09
  9.5000000E+04  1.9607546E-09
  9.7500000E+04  1.7902269E-09
  1.0000000E+05  1.6376664E-09
  1.0250000E+05  1.5008525E-09
  1.0500000E+05  1.3778788E-09
  1.0750000E+05  1.2671031E-09
  1.1000000E+05  1.1671064E-09
  1.1250000E+05  1.0766588E-09
  1.1500000E+05  9.9469122E-10
  1.1750000E+05  9.2027172E-10
  1.2000000E+05  8.5258549E-10
  1.2250000E+05  7.9091844E-10
  1.2500000E+05  7.3464308E-10
  1.3000000E+05  6.3612152E-10
  1.3500000E+05  5.5332775E-10
  1.4000000E+05  4.8336147E-10
  1.4500000E+05  4.2392678E-10
  1.5000000E+05  3.7319212E-10
  1.5500000E+05  3.2968575E-10
  1.6000000E+05  2.9221724E-10
  1.6500000E+05  2.5981772E-10
  1.7000000E+05  2.3169416E-10
  1.7500000E+05  2.0719388E-10
  1.8000000E+05  1.8577697E-10
  1.8500000E+05  1.6699456E-10
  1.9000000E+05  1.5047177E-10
  1.9500000E+05  1.3589409E-10
  2.0000000E+05  1.2299644E-10
  2.0500000E+05  1.1155448E-10
  2.1000000E+05  1.0137791E-10
  2.1500000E+05  9.2304603E-11
  2.2000000E+05  8.4196091E-11
  2.2500000E+05  7.6933928E-11
  2.3000000E+05  7.0416251E-11
  2.3500000E+05  6.4555032E-11
  2.4000000E+05  5.9273993E-11
  2.4500000E+05  5.4506837E-11
  2.5000000E+05  5.0195340E-11
  2.6000000E+05  4.2741375E-11
  2.6500000E+05  3.9515503E-11
  2.7000000E+05  3.6576722E-11
  2.7500000E+05  3.3895221E-11
  2.8000000E+05  3.1445658E-11
  2.9000000E+05  2.7156795E-11
  3.0000000E+05  2.3559449E-11
  
  
#  91  22  O6  EION =  6.000000000E+00 eV   311
#  S(0) = 3.572885E+00
  3.0000000E-02  0.0000000E+00
  3.0000000E+00  0.0000000E+00
  3.0000000E+00  2.5068203E-02
  6.0000000E+00  2.5068203E-02
  6.0000000E+00  1.5309976E-03
  6.0027211E+00  1.5309976E-03
  6.0401531E+00  1.5433164E-03
  6.0775851E+00  1.5561136E-03
  6.1150171E+00  1.5693860E-03
  6.1524490E+00  1.5831304E-03
  6.2273130E+00  1.6120224E-03
  6.3021769E+00  1.6427633E-03
  6.4519048E+00  1.7096841E-03
  6.6016327E+00  1.7836757E-03
  6.9010885E+00  1.9520039E-03
  7.2005442E+00  2.1460634E-03
  7.5000000E+00  2.3642896E-03
  8.0000000E+00  2.7787592E-03
  8.5000000E+00  3.2512161E-03
  9.0000000E+00  3.7773571E-03
  9.5000000E+00  4.3539416E-03
  1.0000000E+01  4.9785998E-03
  1.0500000E+01  5.6496420E-03
  1.1000000E+01  6.3658884E-03
  1.1500000E+01  7.1265142E-03
  1.2000000E+01  7.9309158E-03
  1.2500000E+01  8.7785934E-03
  1.3000000E+01  9.6690383E-03
  1.3500000E+01  1.0601646E-02
  1.4000000E+01  1.1575648E-02
  1.4500000E+01  1.2589978E-02
  1.5000000E+01  1.3643336E-02
  1.6000000E+01  1.5859729E-02
  1.7000000E+01  1.8206027E-02
  1.8000000E+01  2.0656449E-02
  1.9000000E+01  2.3178523E-02
  2.0000000E+01  2.5734127E-02
  2.1000000E+01  2.8282329E-02
  2.2000000E+01  3.0781456E-02
  2.3000000E+01  3.3192778E-02
  2.4000000E+01  3.5482233E-02
  2.5000000E+01  3.7624065E-02
  2.6000000E+01  3.9599255E-02
  2.7000000E+01  4.1398790E-02
  2.8000000E+01  4.3020084E-02
  2.9000000E+01  4.4466479E-02
  3.0000000E+01  4.5747295E-02
  3.1000000E+01  4.6872964E-02
  3.2000000E+01  4.7855799E-02
  3.4000000E+01  4.9443352E-02
  3.6000000E+01  5.0595064E-02
  3.8000000E+01  5.1372580E-02
  4.0000000E+01  5.1805679E-02
  4.2000000E+01  5.1909845E-02
  4.4000000E+01  5.1685198E-02
  4.6000000E+01  5.1135821E-02
  4.8000000E+01  5.0274017E-02
  5.0000000E+01  4.9120824E-02
  5.2500000E+01  4.7326071E-02
  5.5000000E+01  4.5223347E-02
  5.7500000E+01  4.2905956E-02
  6.0000000E+01  4.0469012E-02
  6.5000000E+01  3.5520746E-02
  6.7500000E+01  3.3107916E-02
  7.0000000E+01  3.0775623E-02
  7.2500000E+01  2.8535265E-02
  7.5000000E+01  2.6394679E-02
  8.0000000E+01  2.2425180E-02
  8.5000000E+01  1.8872108E-02
  9.0000000E+01  1.5738498E-02
  9.5000000E+01  1.3018870E-02
  1.0000000E+02  1.0694517E-02
  1.0500000E+02  8.7346759E-03
  1.1000000E+02  7.0970207E-03
  1.1500000E+02  5.7371393E-03
  1.2000000E+02  4.6138580E-03
  1.2500000E+02  3.6890715E-03
  1.3000000E+02  2.9311575E-03
  1.3500000E+02  2.3130267E-03
  1.4000000E+02  1.8116152E-03
  1.4500000E+02  1.4076770E-03
  1.5000000E+02  1.0846261E-03
  1.5500000E+02  8.2828066E-04
  1.6000000E+02  6.2668483E-04
  1.6250000E+02  5.4323861E-04
  1.6500000E+02  4.6993234E-04
  1.7000000E+02  3.4976032E-04
  1.7250000E+02  3.0103307E-04
  1.7500000E+02  2.5874288E-04
  1.7750000E+02  2.2212472E-04
  1.7875000E+02  2.0573374E-04
  1.8000000E+02  1.9058716E-04
  1.8250000E+02  1.6397852E-04
  1.8500000E+02  1.4201769E-04
  1.9000000E+02  1.1015816E-04
  1.9250000E+02  9.9268901E-05
  1.9500000E+02  9.1168956E-05
  1.9750000E+02  8.5543802E-05
  2.0000000E+02  8.2177273E-05
  2.0125000E+02  8.1249087E-05
  2.0250000E+02  8.0756526E-05
  2.0500000E+02  8.0924119E-05
  2.0750000E+02  8.2436822E-05
  2.1000000E+02  8.5126534E-05
  2.1500000E+02  9.3560653E-05
  2.1750000E+02  9.9102775E-05
  2.2000000E+02  1.0538645E-04
  2.2250000E+02  1.1228217E-04
  2.2500000E+02  1.1967194E-04
  2.2750000E+02  1.2752335E-04
  2.3000000E+02  1.3581298E-04
  2.3500000E+02  1.5357243E-04
  2.4000000E+02  1.7259090E-04
  2.4500000E+02  1.9235637E-04
  2.5000000E+02  2.1220765E-04
  2.5500000E+02  2.3158700E-04
  2.6000000E+02  2.5031029E-04
  2.7000000E+02  2.8545282E-04
  2.8000000E+02  3.1742074E-04
  2.9000000E+02  3.4631061E-04
  3.0000000E+02  3.7192187E-04
  3.1000000E+02  3.9417846E-04
  3.2000000E+02  4.1315996E-04
  3.4000000E+02  4.4195579E-04
  3.6000000E+02  4.6016274E-04
  3.8000000E+02  4.6982041E-04
  4.0000000E+02  4.7279086E-04
  4.2000000E+02  4.7058723E-04
  4.4000000E+02  4.6434618E-04
  4.6000000E+02  4.5505847E-04
  4.8000000E+02  4.4356966E-04
  5.0000000E+02  4.3057442E-04
  5.2500000E+02  4.1297161E-04
  5.5000000E+02  3.9449597E-04
  5.7500000E+02  3.7568053E-04
  6.0000000E+02  3.5694563E-04
  6.5000000E+02  3.2081972E-04
  6.7500000E+02  3.0371033E-04
  7.0000000E+02  2.8732758E-04
  7.2500000E+02  2.7171274E-04
  7.5000000E+02  2.5689308E-04
  8.0000000E+02  2.2964976E-04
  8.5000000E+02  2.0545889E-04
  9.0000000E+02  1.8405460E-04
  9.5000000E+02  1.6514770E-04
  1.0000000E+03  1.4845483E-04
  1.0500000E+03  1.3371383E-04
  1.1000000E+03  1.2068732E-04
  1.1500000E+03  1.0916168E-04
  1.2000000E+03  9.8946530E-05
  1.2500000E+03  8.9875757E-05
  1.3000000E+03  8.1804243E-05
  1.3500000E+03  7.4605983E-05
  1.4000000E+03  6.8172442E-05
  1.4500000E+03  6.2410196E-05
  1.5000000E+03  5.7238588E-05
  1.6000000E+03  4.8396648E-05
  1.7000000E+03  4.1188126E-05
  1.8000000E+03  3.5265261E-05
  1.9000000E+03  3.0363618E-05
  2.0000000E+03  2.6279873E-05
  2.1000000E+03  2.2855791E-05
  2.2000000E+03  1.9967521E-05
  2.3000000E+03  1.7517653E-05
  2.4000000E+03  1.5428951E-05
  2.5000000E+03  1.3639579E-05
  2.6000000E+03  1.2099625E-05
  2.7000000E+03  1.0768590E-05
  2.8000000E+03  9.6134621E-06
  2.9000000E+03  8.6072002E-06
  3.0000000E+03  7.7275016E-06
  3.1000000E+03  6.9558552E-06
  3.2000000E+03  6.2768105E-06
  3.3000000E+03  5.6774154E-06
  3.4000000E+03  5.1467798E-06
  3.5000000E+03  4.6757102E-06
  3.6000000E+03  4.2564168E-06
  3.7000000E+03  3.8822716E-06
  3.8000000E+03  3.5476125E-06
  3.9000000E+03  3.2475856E-06
  4.0000000E+03  2.9780176E-06
  4.2000000E+03  2.5163424E-06
  4.4000000E+03  2.1391722E-06
  4.6000000E+03  1.8287779E-06
  4.8000000E+03  1.5715959E-06
  5.0000000E+03  1.3571556E-06
  5.1250000E+03  1.2411334E-06
  5.2500000E+03  1.1369601E-06
  5.3750000E+03  1.0432313E-06
  5.5000000E+03  9.5873176E-07
  5.7500000E+03  8.1333879E-07
  5.8750000E+03  7.5072675E-07
  6.0000000E+03  6.9387037E-07
  6.2500000E+03  5.9504260E-07
  6.5000000E+03  5.1277638E-07
  6.7500000E+03  4.4389524E-07
  7.0000000E+03  3.8590563E-07
  7.2500000E+03  3.3683476E-07
  7.5000000E+03  2.9511071E-07
  7.7500000E+03  2.5947263E-07
  8.0000000E+03  2.2890262E-07
  8.2500000E+03  2.0257395E-07
  8.5000000E+03  1.7981153E-07
  8.7500000E+03  1.6006107E-07
  9.0000000E+03  1.4286520E-07
  9.2500000E+03  1.2784468E-07
  9.5000000E+03  1.1468362E-07
  9.7500000E+03  1.0311777E-07
  1.0000000E+04  9.2925165E-08
  1.0250000E+04  8.3918628E-08
  1.0500000E+04  7.5939706E-08
  1.0750000E+04  6.8853787E-08
  1.1000000E+04  6.2546118E-08
  1.1250000E+04  5.6918570E-08
  1.1500000E+04  5.1886959E-08
  1.2000000E+04  4.3331670E-08
  1.2500000E+04  3.6410907E-08
  1.3000000E+04  3.0771443E-08
  1.3500000E+04  2.6144790E-08
  1.4000000E+04  2.2324984E-08
  1.4500000E+04  1.9152629E-08
  1.5000000E+04  1.6503361E-08
  1.5500000E+04  1.4279402E-08
  1.6000000E+04  1.2403303E-08
  1.6500000E+04  1.0813307E-08
  1.7000000E+04  9.4598819E-09
  1.7500000E+04  8.3030636E-09
  1.8000000E+04  7.3104221E-09
  1.8500000E+04  6.4554981E-09
  1.9000000E+04  5.7165926E-09
  1.9500000E+04  5.0758237E-09
  2.0000000E+04  4.5183882E-09
  2.0500000E+04  4.0319779E-09
  2.1000000E+04  3.6063146E-09
  2.1500000E+04  3.2327812E-09
  2.2000000E+04  2.9041266E-09
  2.2500000E+04  2.6142301E-09
  2.3000000E+04  2.3579045E-09
  2.3500000E+04  2.1307372E-09
  2.4000000E+04  1.9289629E-09
  2.4500000E+04  1.7493592E-09
  2.5000000E+04  1.5891610E-09
  2.5500000E+04  1.4459889E-09
  2.6000000E+04  1.3177890E-09
  2.6500000E+04  1.2027839E-09
  2.7000000E+04  1.0994317E-09
  2.8000000E+04  9.2249546E-10
  2.9000000E+04  7.7817856E-10
  3.0000000E+04  6.5974029E-10
  3.1000000E+04  5.6197586E-10
  3.2000000E+04  4.8083422E-10
  3.3000000E+04  4.1313986E-10
  3.4000000E+04  3.5638785E-10
  3.5000000E+04  3.0858924E-10
  3.6000000E+04  2.6815413E-10
  3.7000000E+04  2.3380498E-10
  3.8000000E+04  2.0451000E-10
  3.9000000E+04  1.7943136E-10
  4.0000000E+04  1.5788501E-10
  4.1000000E+04  1.3930989E-10
  4.2000000E+04  1.2324393E-10
  4.3000000E+04  1.0930491E-10
  4.4000000E+04  9.7175266E-11
  4.5000000E+04  8.6590088E-11
  4.6000000E+04  7.7327550E-11
  4.7000000E+04  6.9201256E-11
  4.8000000E+04  6.2054019E-11
  5.0000000E+04  5.0184822E-11
  5.1250000E+04  4.4110767E-11
  5.2500000E+04  3.8875541E-11
  5.3750000E+04  3.4349142E-11
  5.5000000E+04  3.0423874E-11
  5.6250000E+04  2.7010211E-11
  5.7500000E+04  2.4033420E-11
  5.8750000E+04  2.1430834E-11
  6.0000000E+04  1.9149723E-11
  6.1250000E+04  1.7145569E-11
  6.2500000E+04  1.5380691E-11
  6.3750000E+04  1.3823095E-11
  6.5000000E+04  1.2445516E-11
  6.6250000E+04  1.1224647E-11
  6.7500000E+04  1.0140515E-11
  6.8750000E+04  9.1759561E-12
  7.0000000E+04  8.3161908E-12
  7.1250000E+04  7.5484591E-12
  7.2500000E+04  6.8617179E-12
  7.5000000E+04  5.6941418E-12
  7.7500000E+04  4.7508075E-12
  8.0000000E+04  3.9839874E-12
  8.2500000E+04  3.3570408E-12
  8.5000000E+04  2.8416474E-12
  8.7500000E+04  2.4157630E-12
  9.0000000E+04  2.0620996E-12
  9.2500000E+04  1.7670226E-12
  9.5000000E+04  1.5197252E-12
  9.7500000E+04  1.3115913E-12
  1.0000000E+05  1.1357162E-12
  1.0250000E+05  9.8653633E-13
  1.0500000E+05  8.5954205E-13
  1.0750000E+05  7.5106030E-13
  1.1000000E+05  6.5808539E-13
  1.1250000E+05  5.7814106E-13
  1.1500000E+05  5.0918367E-13
  1.1750000E+05  4.4952415E-13
  1.2000000E+05  3.9776073E-13
  1.2250000E+05  3.5272563E-13
  1.2500000E+05  3.1345127E-13
  1.2750000E+05  2.7913279E-13
  1.3000000E+05  2.4908624E-13
  1.3250000E+05  2.2272865E-13
  1.3500000E+05  1.9956236E-13
  
  
#  91  27  P4  EION =  6.000000000E+00 eV   269
#  S(0) = 1.666069E+00
  3.5052926E-02  0.0000000E+00
  3.5052926E+00  0.0000000E+00
  3.5052926E+00  7.4728805E-02
  6.0000000E+00  7.4728805E-02
  6.0027211E+00  7.4728805E-02
  6.0524490E+00  7.5697686E-02
  6.1021769E+00  7.6624514E-02
  6.1519048E+00  7.7511048E-02
  6.2016327E+00  7.8358954E-02
  6.3010885E+00  7.9945166E-02
  6.4005442E+00  8.1394968E-02
  6.5000000E+00  8.2719087E-02
  6.7500000E+00  8.5554844E-02
  7.0000000E+00  8.7786759E-02
  7.2500000E+00  8.9518386E-02
  7.5000000E+00  9.0831799E-02
  8.0000000E+00  9.2452387E-02
  8.5000000E+00  9.3031480E-02
  9.0000000E+00  9.2820373E-02
  9.5000000E+00  9.1989120E-02
  1.0000000E+01  9.0657546E-02
  1.0500000E+01  8.8914613E-02
  1.1000000E+01  8.6830618E-02
  1.1500000E+01  8.4464623E-02
  1.2000000E+01  8.1868975E-02
  1.2500000E+01  7.9091557E-02
  1.3000000E+01  7.6176979E-02
  1.3500000E+01  7.3167115E-02
  1.4000000E+01  7.0100482E-02
  1.4500000E+01  6.7012558E-02
  1.5000000E+01  6.3934516E-02
  1.6000000E+01  5.7914316E-02
  1.7000000E+01  5.2209251E-02
  1.8000000E+01  4.6925307E-02
  1.9000000E+01  4.2115192E-02
  2.0000000E+01  3.7791513E-02
  2.1000000E+01  3.3938942E-02
  2.2000000E+01  3.0525938E-02
  2.3000000E+01  2.7512378E-02
  2.4000000E+01  2.4855470E-02
  2.5000000E+01  2.2512938E-02
  2.6000000E+01  2.0445516E-02
  2.7000000E+01  1.8617349E-02
  2.8000000E+01  1.6996853E-02
  2.9000000E+01  1.5556384E-02
  3.0000000E+01  1.4271855E-02
  3.1000000E+01  1.3122824E-02
  3.2000000E+01  1.2091562E-02
  3.3000000E+01  1.1162950E-02
  3.4000000E+01  1.0324212E-02
  3.5000000E+01  9.5643218E-03
  3.6000000E+01  8.8738614E-03
  3.7000000E+01  8.2448201E-03
  3.8000000E+01  7.6703214E-03
  3.9000000E+01  7.1444314E-03
  4.0000000E+01  6.6620237E-03
  4.2000000E+01  5.8104842E-03
  4.4000000E+01  5.0867262E-03
  4.6000000E+01  4.4682724E-03
  4.8000000E+01  3.9376253E-03
  5.0000000E+01  3.4806932E-03
  5.2500000E+01  2.9959407E-03
  5.5000000E+01  2.5906022E-03
  5.7500000E+01  2.2502209E-03
  6.0000000E+01  1.9631775E-03
  6.2500000E+01  1.7200592E-03
  6.5000000E+01  1.5131593E-03
  6.6250000E+01  1.4212939E-03
  6.7500000E+01  1.3362471E-03
  7.0000000E+01  1.1842515E-03
  7.2500000E+01  1.0530022E-03
  7.5000000E+01  9.3913460E-04
  7.7500000E+01  8.3990670E-04
  8.0000000E+01  7.5306038E-04
  8.2500000E+01  6.7674898E-04
  8.5000000E+01  6.0945536E-04
  8.7500000E+01  5.4993157E-04
  9.0000000E+01  4.9713388E-04
  9.2500000E+01  4.5018093E-04
  9.5000000E+01  4.0833206E-04
  9.7500000E+01  3.7096815E-04
  1.0000000E+02  3.3755368E-04
  1.0250000E+02  3.0762245E-04
  1.0500000E+02  2.8077018E-04
  1.1000000E+02  2.3496154E-04
  1.1250000E+02  2.1543290E-04
  1.1500000E+02  1.9782760E-04
  1.1750000E+02  1.8193732E-04
  1.2000000E+02  1.6758012E-04
  1.2250000E+02  1.5459415E-04
  1.2500000E+02  1.4283517E-04
  1.2750000E+02  1.3217479E-04
  1.3000000E+02  1.2249951E-04
  1.3500000E+02  1.0572163E-04
  1.4000000E+02  9.1831859E-05
  1.4500000E+02  8.0289970E-05
  1.5000000E+02  7.0671803E-05
  1.5500000E+02  6.2640085E-05
  1.6000000E+02  5.5917252E-05
  1.6500000E+02  5.0277211E-05
  1.7000000E+02  4.5537482E-05
  1.7500000E+02  4.1548683E-05
  1.8000000E+02  3.8188400E-05
  1.8500000E+02  3.5353464E-05
  1.9000000E+02  3.2957284E-05
  2.0000000E+02  2.9215944E-05
  2.0500000E+02  2.7766279E-05
  2.1000000E+02  2.6537563E-05
  2.1500000E+02  2.5494566E-05
  2.2000000E+02  2.4609015E-05
  2.2500000E+02  2.3857919E-05
  2.3000000E+02  2.3220716E-05
  2.3500000E+02  2.2679166E-05
  2.4000000E+02  2.2218244E-05
  2.5000000E+02  2.1490477E-05
  2.6000000E+02  2.0960427E-05
  2.7000000E+02  2.0574000E-05
  2.8000000E+02  2.0291165E-05
  2.9000000E+02  2.0081797E-05
  3.0000000E+02  1.9923347E-05
  3.1000000E+02  1.9798031E-05
  3.2000000E+02  1.9692012E-05
  3.4000000E+02  1.9505980E-05
  3.6000000E+02  1.9319950E-05
  3.8000000E+02  1.9115340E-05
  4.0000000E+02  1.8888377E-05
  4.2000000E+02  1.8637456E-05
  4.4000000E+02  1.8362278E-05
  4.6000000E+02  1.8064301E-05
  4.8000000E+02  1.7747429E-05
  5.0000000E+02  1.7415420E-05
  5.2500000E+02  1.6983047E-05
  5.5000000E+02  1.6534679E-05
  5.7500000E+02  1.6074714E-05
  6.0000000E+02  1.5610245E-05
  6.5000000E+02  1.4690141E-05
  6.7500000E+02  1.4241153E-05
  7.0000000E+02  1.3802209E-05
  7.2500000E+02  1.3374296E-05
  7.5000000E+02  1.2957736E-05
  8.0000000E+02  1.2159320E-05
  8.5000000E+02  1.1408140E-05
  9.0000000E+02  1.0704622E-05
  9.5000000E+02  1.0049227E-05
  1.0000000E+03  9.4415193E-06
  1.0500000E+03  8.8786387E-06
  1.1000000E+03  8.3567147E-06
  1.1500000E+03  7.8723241E-06
  1.2000000E+03  7.4225312E-06
  1.2500000E+03  7.0046330E-06
  1.3000000E+03  6.6163997E-06
  1.3500000E+03  6.2558778E-06
  1.4000000E+03  5.9210970E-06
  1.4500000E+03  5.6097856E-06
  1.5000000E+03  5.3196582E-06
  1.6000000E+03  4.7954178E-06
  1.7000000E+03  4.3369451E-06
  1.8000000E+03  3.9353864E-06
  1.9000000E+03  3.5819914E-06
  2.0000000E+03  3.2692711E-06
  2.1000000E+03  2.9916067E-06
  2.2000000E+03  2.7444807E-06
  2.3000000E+03  2.5238473E-06
  2.4000000E+03  2.3260772E-06
  2.5000000E+03  2.1481544E-06
  2.6000000E+03  1.9876667E-06
  2.7000000E+03  1.8426022E-06
  2.8000000E+03  1.7112005E-06
  2.9000000E+03  1.5918699E-06
  3.0000000E+03  1.4832122E-06
  3.1000000E+03  1.3840278E-06
  3.2000000E+03  1.2932989E-06
  3.4000000E+03  1.1338385E-06
  3.6000000E+03  9.9904182E-07
  3.8000000E+03  8.8434110E-07
  4.0000000E+03  7.8613623E-07
  4.2000000E+03  7.0157913E-07
  4.4000000E+03  6.2839425E-07
  4.6000000E+03  5.6474874E-07
  4.8000000E+03  5.0915456E-07
  5.0000000E+03  4.6039316E-07
  5.2500000E+03  4.0753920E-07
  5.5000000E+03  3.6221486E-07
  5.7500000E+03  3.2314641E-07
  5.8750000E+03  3.0562903E-07
  6.0000000E+03  2.8930671E-07
  6.2500000E+03  2.5986305E-07
  6.5000000E+03  2.3413599E-07
  6.7500000E+03  2.1156741E-07
  7.0000000E+03  1.9169596E-07
  7.2500000E+03  1.7413805E-07
  7.5000000E+03  1.5857313E-07
  7.7500000E+03  1.4473195E-07
  8.0000000E+03  1.3238727E-07
  8.2500000E+03  1.2134642E-07
  8.5000000E+03  1.1144544E-07
  8.7500000E+03  1.0254421E-07
  9.0000000E+03  9.4522511E-08
  9.2500000E+03  8.7276859E-08
  9.5000000E+03  8.0717850E-08
  9.7500000E+03  7.4768011E-08
  1.0000000E+04  6.9359983E-08
  1.0250000E+04  6.4435020E-08
  1.0500000E+04  5.9941754E-08
  1.1000000E+04  5.2075595E-08
  1.1500000E+04  4.5462074E-08
  1.2000000E+04  3.9867523E-08
  1.2500000E+04  3.5108015E-08
  1.3000000E+04  3.1037654E-08
  1.3500000E+04  2.7539683E-08
  1.4000000E+04  2.4519895E-08
  1.4500000E+04  2.1901745E-08
  1.5000000E+04  1.9622665E-08
  1.5500000E+04  1.7631212E-08
  1.6000000E+04  1.5884841E-08
  1.6500000E+04  1.4348181E-08
  1.7000000E+04  1.2991698E-08
  1.7500000E+04  1.1790617E-08
  1.8000000E+04  1.0724069E-08
  1.8500000E+04  9.7743949E-09
  1.9000000E+04  8.9265848E-09
  1.9500000E+04  8.1678338E-09
  2.0000000E+04  7.4871740E-09
  2.0500000E+04  6.8751795E-09
  2.1000000E+04  6.3237270E-09
  2.1500000E+04  5.8257932E-09
  2.2000000E+04  5.3752878E-09
  2.2500000E+04  4.9669129E-09
  2.3000000E+04  4.5960483E-09
  2.3500000E+04  4.2586539E-09
  2.4000000E+04  3.9511882E-09
  2.4500000E+04  3.6705389E-09
  2.5000000E+04  3.4139657E-09
  2.6000000E+04  2.9636497E-09
  2.7000000E+04  2.5840161E-09
  2.8000000E+04  2.2622576E-09
  2.9000000E+04  1.9881878E-09
  3.0000000E+04  1.7536445E-09
  3.1000000E+04  1.5520431E-09
  3.2000000E+04  1.3780382E-09
  3.3000000E+04  1.2272648E-09
  3.4000000E+04  1.0961381E-09
  3.5000000E+04  9.8169846E-10
  3.6000000E+04  8.8149025E-10
  3.7000000E+04  7.9346639E-10
  3.8000000E+04  7.1591301E-10
  3.9000000E+04  6.4738910E-10
  4.0000000E+04  5.8667808E-10
  4.1000000E+04  5.3274892E-10
  4.2000000E+04  4.8472470E-10
  4.3000000E+04  4.4185695E-10
  4.4000000E+04  4.0350461E-10
  4.5000000E+04  3.6911645E-10
  4.6000000E+04  3.3821747E-10
  4.7000000E+04  3.1039727E-10
  4.8000000E+04  2.8530027E-10
  5.0000000E+04  2.4208066E-10
  5.1250000E+04  2.1907300E-10
  5.2500000E+04  1.9865907E-10
  5.3750000E+04  1.8050250E-10
  5.5000000E+04  1.6431588E-10
  5.7500000E+04  1.3689392E-10
  5.8750000E+04  1.2526094E-10
  6.0000000E+04  1.1479424E-10
  6.1250000E+04  1.0535755E-10
  6.2500000E+04  9.6835101E-11
  6.3750000E+04  8.9129389E-11
  6.5000000E+04  8.2154263E-11
  6.7500000E+04  7.0097973E-11
  
  
#  91  29  Q5  EION =  6.000000000E+00 eV   253
#  S(0) = 2.810740E+00
  3.0000000E-02  0.0000000E+00
  3.0000000E+00  0.0000000E+00
  3.0000000E+00  8.5778094E-01
  6.0000000E+00  8.5778094E-01
  6.0000000E+00  8.4385757E-02
  6.0027211E+00  8.4385757E-02
  6.0275851E+00  8.3140551E-02
  6.0524490E+00  8.1919350E-02
  6.0773130E+00  8.0721588E-02
  6.1021769E+00  7.9546717E-02
  6.1519048E+00  7.7263497E-02
  6.2016327E+00  7.5065576E-02
  6.3010885E+00  7.0910232E-02
  6.4005442E+00  6.7051956E-02
  6.5000000E+00  6.3464958E-02
  6.7500000E+00  5.5498238E-02
  7.0000000E+00  4.8797017E-02
  7.2500000E+00  4.3121918E-02
  7.5000000E+00  3.8285518E-02
  7.7500000E+00  3.4139736E-02
  8.0000000E+00  3.0566580E-02
  8.2500000E+00  2.7471290E-02
  8.5000000E+00  2.4777203E-02
  8.7500000E+00  2.2421860E-02
  9.0000000E+00  2.0354053E-02
  9.2500000E+00  1.8531533E-02
  9.5000000E+00  1.6919254E-02
  9.7500000E+00  1.5487970E-02
  1.0000000E+01  1.4213164E-02
  1.0250000E+01  1.3074181E-02
  1.0500000E+01  1.2053527E-02
  1.0750000E+01  1.1136347E-02
  1.1000000E+01  1.0309940E-02
  1.1250000E+01  9.5634378E-03
  1.1500000E+01  8.8874817E-03
  1.1750000E+01  8.2739896E-03
  1.2000000E+01  7.7159726E-03
  1.2250000E+01  7.2073403E-03
  1.2500000E+01  6.7427937E-03
  1.3000000E+01  5.9279854E-03
  1.3500000E+01  5.2408280E-03
  1.4000000E+01  4.6574577E-03
  1.4500000E+01  4.1591552E-03
  1.5000000E+01  3.7310816E-03
  1.5500000E+01  3.3614001E-03
  1.6000000E+01  3.0405642E-03
  1.6500000E+01  2.7608429E-03
  1.7000000E+01  2.5159146E-03
  1.7500000E+01  2.3005808E-03
  1.8000000E+01  2.1105510E-03
  1.8500000E+01  1.9422434E-03
  1.9000000E+01  1.7926717E-03
  1.9500000E+01  1.6593252E-03
  2.0000000E+01  1.5400768E-03
  2.0500000E+01  1.4331279E-03
  2.1000000E+01  1.3369461E-03
  2.1500000E+01  1.2502170E-03
  2.2000000E+01  1.1718128E-03
  2.2500000E+01  1.1007635E-03
  2.3000000E+01  1.0362291E-03
  2.4000000E+01  9.2388152E-04
  2.5000000E+01  8.2998920E-04
  2.6000000E+01  7.5089370E-04
  2.7000000E+01  6.8375737E-04
  2.8000000E+01  6.2636684E-04
  2.9000000E+01  5.7697468E-04
  3.0000000E+01  5.3418790E-04
  3.1000000E+01  4.9689803E-04
  3.2000000E+01  4.6420397E-04
  3.3000000E+01  4.3537531E-04
  3.4000000E+01  4.0982018E-04
  3.5000000E+01  3.8704745E-04
  3.6000000E+01  3.6665194E-04
  3.7000000E+01  3.4830039E-04
  3.8000000E+01  3.3171368E-04
  3.9000000E+01  3.1665651E-04
  4.0000000E+01  3.0293214E-04
  4.2000000E+01  2.7884386E-04
  4.4000000E+01  2.5839554E-04
  4.6000000E+01  2.4081752E-04
  4.8000000E+01  2.2553903E-04
  5.0000000E+01  2.1212874E-04
  5.2500000E+01  1.9749780E-04
  5.5000000E+01  1.8478803E-04
  5.7500000E+01  1.7363512E-04
  6.0000000E+01  1.6376291E-04
  6.5000000E+01  1.4704820E-04
  6.7500000E+01  1.3990236E-04
  7.0000000E+01  1.3341045E-04
  7.2500000E+01  1.2748380E-04
  7.5000000E+01  1.2204917E-04
  8.0000000E+01  1.1242449E-04
  8.5000000E+01  1.0416269E-04
  9.0000000E+01  9.6999079E-05
  9.5000000E+01  9.0740542E-05
  1.0000000E+02  8.5241673E-05
  1.0500000E+02  8.0388962E-05
  1.1000000E+02  7.6087701E-05
  1.1500000E+02  7.2258654E-05
  1.2000000E+02  6.8833316E-05
  1.2500000E+02  6.5748388E-05
  1.3000000E+02  6.2951816E-05
  1.3500000E+02  6.0397061E-05
  1.4000000E+02  5.8042818E-05
  1.4500000E+02  5.5856363E-05
  1.5000000E+02  5.3811204E-05
  1.6000000E+02  5.0062905E-05
  1.7000000E+02  4.6679236E-05
  1.8000000E+02  4.3599696E-05
  1.9000000E+02  4.0788444E-05
  2.0000000E+02  3.8226582E-05
  2.1000000E+02  3.5895075E-05
  2.2000000E+02  3.3774722E-05
  2.3000000E+02  3.1846523E-05
  2.4000000E+02  3.0092398E-05
  2.5000000E+02  2.8495484E-05
  2.6000000E+02  2.7040646E-05
  2.7000000E+02  2.5714886E-05
  2.8000000E+02  2.4506246E-05
  2.9000000E+02  2.3402439E-05
  3.0000000E+02  2.2389941E-05
  3.1000000E+02  2.1457113E-05
  3.2000000E+02  2.0593920E-05
  3.3000000E+02  1.9790294E-05
  3.4000000E+02  1.9037470E-05
  3.5000000E+02  1.8328342E-05
  3.6000000E+02  1.7657756E-05
  3.8000000E+02  1.6421649E-05
  4.0000000E+02  1.5311161E-05
  4.2000000E+02  1.4311324E-05
  4.4000000E+02  1.3409385E-05
  4.6000000E+02  1.2594930E-05
  4.8000000E+02  1.1860506E-05
  5.0000000E+02  1.1198908E-05
  5.2500000E+02  1.0460676E-05
  5.5000000E+02  9.8046045E-06
  5.7500000E+02  9.2162290E-06
  5.8750000E+02  8.9432992E-06
  6.0000000E+02  8.6826964E-06
  6.2500000E+02  8.1940481E-06
  6.5000000E+02  7.7443190E-06
  6.7500000E+02  7.3305025E-06
  7.0000000E+02  6.9497950E-06
  7.2500000E+02  6.5995126E-06
  7.5000000E+02  6.2771320E-06
  8.0000000E+02  5.7065882E-06
  8.5000000E+02  5.2180799E-06
  9.0000000E+02  4.7938569E-06
  9.5000000E+02  4.4207502E-06
  1.0000000E+03  4.0891121E-06
  1.0500000E+03  3.7936711E-06
  1.1000000E+03  3.5312266E-06
  1.1500000E+03  3.2977982E-06
  1.2000000E+03  3.0885070E-06
  1.2500000E+03  2.8993938E-06
  1.3000000E+03  2.7275716E-06
  1.3500000E+03  2.5708574E-06
  1.4000000E+03  2.4274427E-06
  1.4500000E+03  2.2960390E-06
  1.5000000E+03  2.1756516E-06
  1.6000000E+03  1.9640351E-06
  1.6500000E+03  1.8705037E-06
  1.7000000E+03  1.7837010E-06
  1.7500000E+03  1.7027803E-06
  1.8000000E+03  1.6272227E-06
  1.9000000E+03  1.4909528E-06
  2.0000000E+03  1.3723759E-06
  2.1000000E+03  1.2683675E-06
  2.2000000E+03  1.1760552E-06
  2.3000000E+03  1.0935682E-06
  2.4000000E+03  1.0197977E-06
  2.5000000E+03  9.5374903E-07
  2.6000000E+03  8.9431673E-07
  2.7000000E+03  8.4047665E-07
  2.8000000E+03  7.9142251E-07
  2.9000000E+03  7.4660674E-07
  3.0000000E+03  7.0560901E-07
  3.1000000E+03  6.6805149E-07
  3.2000000E+03  6.3356603E-07
  3.4000000E+03  5.7243983E-07
  3.6000000E+03  5.1996399E-07
  3.8000000E+03  4.7451621E-07
  4.0000000E+03  4.3487065E-07
  4.2000000E+03  4.0008017E-07
  4.4000000E+03  3.6939086E-07
  4.6000000E+03  3.4217631E-07
  4.8000000E+03  3.1791283E-07
  5.0000000E+03  2.9617406E-07
  5.2500000E+03  2.7202924E-07
  5.5000000E+03  2.5074390E-07
  5.7500000E+03  2.3187749E-07
  6.0000000E+03  2.1507275E-07
  6.5000000E+03  1.8652760E-07
  6.7500000E+03  1.7434381E-07
  7.0000000E+03  1.6331637E-07
  7.2500000E+03  1.5330244E-07
  7.5000000E+03  1.4418071E-07
  8.0000000E+03  1.2821420E-07
  8.5000000E+03  1.1475014E-07
  9.0000000E+03  1.0328912E-07
  9.5000000E+03  9.3450864E-08
  1.0000000E+04  8.4941630E-08
  1.0500000E+04  7.7531415E-08
  1.1000000E+04  7.1038081E-08
  1.1500000E+04  6.5315975E-08
  1.2000000E+04  6.0247470E-08
  1.2500000E+04  5.5736642E-08
  1.3000000E+04  5.1704667E-08
  1.3500000E+04  4.8086240E-08
  1.4000000E+04  4.4826805E-08
  1.4500000E+04  4.1880216E-08
  1.5000000E+04  3.9207404E-08
  1.5500000E+04  3.6775280E-08
  1.6000000E+04  3.4555871E-08
  1.6500000E+04  3.2525420E-08
  1.7000000E+04  3.0663390E-08
  1.8000000E+04  2.7375294E-08
  1.9000000E+04  2.4572997E-08
  2.0000000E+04  2.2165339E-08
  2.1000000E+04  2.0082070E-08
  2.2000000E+04  1.8268075E-08
  2.3000000E+04  1.6679351E-08
  2.4000000E+04  1.5280420E-08
  2.5000000E+04  1.4042512E-08
  2.6000000E+04  1.2942102E-08
  2.7000000E+04  1.1959804E-08
  2.8000000E+04  1.1079520E-08
  2.9000000E+04  1.0287791E-08
  3.0000000E+04  9.5732949E-09
  3.1000000E+04  8.9264579E-09
  3.2000000E+04  8.3391498E-09
  3.3000000E+04  7.8044284E-09
  3.4000000E+04  7.3163285E-09
  3.5000000E+04  6.8697009E-09
  3.6000000E+04  6.4600818E-09
  3.8000000E+04  5.7368238E-09
  4.0000000E+04  5.1209648E-09
  4.2000000E+04  4.5927538E-09
  4.4000000E+04  4.1367410E-09
  4.6000000E+04  3.7406809E-09
  4.8000000E+04  3.3947730E-09
  5.0000000E+04  3.0911211E-09
  5.2500000E+04  2.7613252E-09
  5.5000000E+04  2.4775760E-09
  5.7500000E+04  2.2319731E-09
  6.0000000E+04  2.0182452E-09
  6.2500000E+04  1.8313238E-09
  6.5000000E+04  1.6669913E-09
  6.6250000E+04  1.5921816E-09
  6.7500000E+04  1.5217694E-09
  7.0000000E+04  1.3928515E-09
  7.2500000E+04  1.2781329E-09
  7.5000000E+04  1.1759197E-09


==> anc/colstop/sbethe/sdbase/oos92.tab <==
# Atomic number = 92   (U )
#
#      W/eV         OOS*eV
  
  
#  92   1  K1  EION =  1.156110000E+05 eV   228
#  S(0) = 7.596907E-01
  1.1560527E+03  0.0000000E+00
  1.1560527E+05  0.0000000E+00
  1.1560527E+05  1.4246589E-05
  1.1561100E+05  1.4246589E-05
  1.1561216E+05  1.4246589E-05
  1.1561388E+05  1.4029290E-05
  1.1561559E+05  1.3828795E-05
  1.1561730E+05  1.3656759E-05
  1.1561902E+05  1.3517872E-05
  1.1562245E+05  1.3337743E-05
  1.1562587E+05  1.3266194E-05
  1.1563273E+05  1.3316160E-05
  1.1563616E+05  1.3379854E-05
  1.1563959E+05  1.3442276E-05
  1.1564644E+05  1.3524631E-05
  1.1565330E+05  1.3539058E-05
  1.1566015E+05  1.3511506E-05
  1.1566701E+05  1.3476267E-05
  1.1568072E+05  1.3451835E-05
  1.1568758E+05  1.3462094E-05
  1.1569443E+05  1.3476167E-05
  1.1570129E+05  1.3486344E-05
  1.1570815E+05  1.3488767E-05
  1.1572186E+05  1.3474633E-05
  1.1573557E+05  1.3456888E-05
  1.1574928E+05  1.3452825E-05
  1.1575614E+05  1.3455311E-05
  1.1576299E+05  1.3458884E-05
  1.1577671E+05  1.3463298E-05
  1.1579042E+05  1.3459336E-05
  1.1580413E+05  1.3450018E-05
  1.1583155E+05  1.3437667E-05
  1.1585898E+05  1.3437535E-05
  1.1588640E+05  1.3429713E-05
  1.1590011E+05  1.3422868E-05
  1.1591383E+05  1.3416910E-05
  1.1594125E+05  1.3409410E-05
  1.1599610E+05  1.3395877E-05
  1.1605095E+05  1.3377055E-05
  1.1616064E+05  1.3343719E-05
  1.1627034E+05  1.3310094E-05
  1.1638003E+05  1.3274751E-05
  1.1648973E+05  1.3240499E-05
  1.1692851E+05  1.3099721E-05
  1.1736730E+05  1.2959848E-05
  1.1824486E+05  1.2690577E-05
  1.1912243E+05  1.2430789E-05
  1.2000000E+05  1.2177214E-05
  1.2500000E+05  1.0843467E-05
  1.3000000E+05  9.6868076E-06
  1.3500000E+05  8.6825082E-06
  1.4000000E+05  7.8066009E-06
  1.4500000E+05  7.0394987E-06
  1.5000000E+05  6.3652643E-06
  1.6000000E+05  5.2446699E-06
  1.7000000E+05  4.3625090E-06
  1.8000000E+05  3.6601018E-06
  1.9000000E+05  3.0949946E-06
  2.0000000E+05  2.6360211E-06
  2.1000000E+05  2.2599926E-06
  2.2000000E+05  1.9494434E-06
  2.3000000E+05  1.6910678E-06
  2.4000000E+05  1.4746229E-06
  2.5000000E+05  1.2921466E-06
  2.6000000E+05  1.1373928E-06
  2.7000000E+05  1.0054206E-06
  2.8000000E+05  8.9229189E-07
  2.9000000E+05  7.9484277E-07
  3.0000000E+05  7.1051597E-07
  3.1000000E+05  6.3722919E-07
  3.2000000E+05  5.7327840E-07
  3.3000000E+05  5.1725961E-07
  3.4000000E+05  4.6801078E-07
  3.5000000E+05  4.2456466E-07
  3.6000000E+05  3.8611224E-07
  3.8000000E+05  3.2157669E-07
  4.0000000E+05  2.7013291E-07
  4.2000000E+05  2.2869319E-07
  4.4000000E+05  1.9499154E-07
  4.6000000E+05  1.6734222E-07
  4.8000000E+05  1.4447529E-07
  5.0000000E+05  1.2542303E-07
  5.2500000E+05  1.0585293E-07
  5.5000000E+05  8.9987247E-08
  5.7500000E+05  7.7008796E-08
  5.8750000E+05  7.1404418E-08
  6.0000000E+05  6.6304542E-08
  6.2500000E+05  5.7408987E-08
  6.5000000E+05  4.9964825E-08
  6.7500000E+05  4.3694957E-08
  7.0000000E+05  3.8382468E-08
  7.2500000E+05  3.3856084E-08
  7.5000000E+05  2.9979432E-08
  7.7500000E+05  2.6643129E-08
  8.0000000E+05  2.3758811E-08
  8.2500000E+05  2.1254607E-08
  8.5000000E+05  1.9071708E-08
  8.7500000E+05  1.7161704E-08
  9.0000000E+05  1.5484526E-08
  9.2500000E+05  1.4006834E-08
  9.5000000E+05  1.2700752E-08
  1.0000000E+06  1.0513409E-08
  1.0500000E+06  8.7753381E-09
  1.1000000E+06  7.3801684E-09
  1.1500000E+06  6.2498517E-09
  1.2000000E+06  5.3263379E-09
  1.2500000E+06  4.5659149E-09
  1.3000000E+06  3.9352885E-09
  1.3500000E+06  3.4088345E-09
  1.4000000E+06  2.9666415E-09
  1.4500000E+06  2.5930970E-09
  1.5000000E+06  2.2758589E-09
  1.5500000E+06  2.0050951E-09
  1.6000000E+06  1.7729152E-09
  1.6500000E+06  1.5729452E-09
  1.7000000E+06  1.4000037E-09
  1.7500000E+06  1.2498530E-09
  1.8000000E+06  1.1190082E-09
  1.8500000E+06  1.0045885E-09
  1.9000000E+06  9.0420022E-10
  1.9500000E+06  8.1584541E-10
  2.0000000E+06  7.3784872E-10
  2.0500000E+06  6.6879954E-10
  2.1000000E+06  6.0750528E-10
  2.2000000E+06  5.0428284E-10
  2.3000000E+06  4.2173947E-10
  2.4000000E+06  3.5514090E-10
  2.5000000E+06  3.0096394E-10
  2.6000000E+06  2.5655653E-10
  2.7000000E+06  2.1990056E-10
  2.8000000E+06  1.8944474E-10
  2.9000000E+06  1.6398531E-10
  3.0000000E+06  1.4258065E-10
  3.1000000E+06  1.2448853E-10
  3.2000000E+06  1.0911957E-10
  3.3000000E+06  9.6002391E-11
  3.4000000E+06  8.4757376E-11
  3.5000000E+06  7.5076891E-11
  3.6000000E+06  6.6710160E-11
  3.7000000E+06  5.9451689E-11
  3.8000000E+06  5.3132218E-11
  3.9000000E+06  4.7611634E-11
  4.0000000E+06  4.2773402E-11
  4.1000000E+06  3.8520170E-11
  4.2000000E+06  3.4770272E-11
  4.3000000E+06  3.1454913E-11
  4.4000000E+06  2.8515909E-11
  4.6000000E+06  2.3576748E-11
  4.8000000E+06  1.9638612E-11
  5.0000000E+06  1.6470829E-11
  5.1250000E+06  1.4804048E-11
  5.2500000E+06  1.3337420E-11
  5.3750000E+06  1.2043244E-11
  5.5000000E+06  1.0898127E-11
  5.7500000E+06  8.9787789E-12
  5.8750000E+06  8.1733463E-12
  6.0000000E+06  7.4536695E-12
  6.2500000E+06  6.2308874E-12
  6.5000000E+06  5.2423776E-12
  6.7500000E+06  4.4371334E-12
  7.0000000E+06  3.7764990E-12
  7.2500000E+06  3.2308945E-12
  7.5000000E+06  2.7774949E-12
  7.7500000E+06  2.3985355E-12
  8.0000000E+06  2.0800783E-12
  8.2500000E+06  1.8111038E-12
  8.5000000E+06  1.5828374E-12
  8.7500000E+06  1.3882418E-12
  9.0000000E+06  1.2216407E-12
  9.2500000E+06  1.0784308E-12
  9.5000000E+06  9.5485802E-13
  9.7500000E+06  8.4784465E-13
  1.0000000E+07  7.5485442E-13
  1.0250000E+07  6.7378697E-13
  1.0500000E+07  6.0289505E-13
  1.0750000E+07  5.4071834E-13
  1.1000000E+07  4.8603077E-13
  1.1250000E+07  4.3780009E-13
  1.1500000E+07  3.9515410E-13
  1.2000000E+07  3.2376755E-13
  1.2500000E+07  2.6716945E-13
  1.3000000E+07  2.2191286E-13
  1.3500000E+07  1.8544031E-13
  1.4000000E+07  1.5583224E-13
  1.4500000E+07  1.3163376E-13
  1.5000000E+07  1.1173212E-13
  1.5500000E+07  9.5267994E-14
  1.6000000E+07  8.1572570E-14
  1.6500000E+07  7.0121645E-14
  1.7000000E+07  6.0501266E-14
  1.7500000E+07  5.2382132E-14
  1.8000000E+07  4.5500769E-14
  1.8500000E+07  3.9645113E-14
  1.9000000E+07  3.4643440E-14
  1.9500000E+07  3.0355813E-14
  2.0000000E+07  2.6667772E-14
  2.0500000E+07  2.3485269E-14
  2.1000000E+07  2.0730658E-14
  2.1500000E+07  1.8339500E-14
  2.2000000E+07  1.6258107E-14
  2.2500000E+07  1.4441606E-14
  2.3000000E+07  1.2852345E-14
  2.3500000E+07  1.1458611E-14
  2.4000000E+07  1.0233565E-14
  2.4500000E+07  9.1544222E-15
  2.5000000E+07  8.2018185E-15
  2.6000000E+07  6.6125811E-15
  2.7000000E+07  5.3602274E-15
  2.8000000E+07  4.3666270E-15
  2.9000000E+07  3.5734139E-15
  3.0000000E+07  2.9365499E-15
  3.1000000E+07  2.4223811E-15
  3.2000000E+07  2.0051156E-15
  3.3000000E+07  1.6649058E-15
  3.4000000E+07  1.3863920E-15
  3.5000000E+07  1.1576222E-15
  3.6000000E+07  9.6912652E-16
  3.7000000E+07  8.1335301E-16
  3.8000000E+07  6.8416680E-16
  3.8500000E+07  6.2791874E-16
  3.9000000E+07  5.7651140E-16
  4.0000000E+07  4.8641452E-16
  4.1000000E+07  4.1074901E-16
  4.2000000E+07  3.4704687E-16
  4.3000000E+07  2.9350048E-16
  4.4000000E+07  2.4862701E-16
  4.5000000E+07  2.1109427E-16
  4.6000000E+07  1.7973226E-16
  
  
#  92   2  L1  EION =  2.176200000E+04 eV   245
#  S(0) = 8.744212E-01
  2.1756906E+02  0.0000000E+00
  2.1756906E+04  0.0000000E+00
  2.1756906E+04  4.5793819E-05
  2.1762000E+04  4.5793819E-05
  2.1762218E+04  4.5793819E-05
  2.1762961E+04  4.5298895E-05
  2.1763704E+04  4.4845173E-05
  2.1764447E+04  4.4429360E-05
  2.1765190E+04  4.4049284E-05
  2.1766676E+04  4.3390142E-05
  2.1768162E+04  4.2856597E-05
  2.1771135E+04  4.2119946E-05
  2.1774107E+04  4.1739868E-05
  2.1780051E+04  4.1660376E-05
  2.1783024E+04  4.1797810E-05
  2.1785996E+04  4.1971742E-05
  2.1788968E+04  4.2141693E-05
  2.1791940E+04  4.2282209E-05
  2.1794913E+04  4.2380578E-05
  2.1797885E+04  4.2434061E-05
  2.1803830E+04  4.2427132E-05
  2.1809774E+04  4.2330581E-05
  2.1815719E+04  4.2217929E-05
  2.1821663E+04  4.2136169E-05
  2.1827608E+04  4.2100789E-05
  2.1833552E+04  4.2104030E-05
  2.1845442E+04  4.2151629E-05
  2.1857331E+04  4.2155028E-05
  2.1869220E+04  4.2093023E-05
  2.1875164E+04  4.2052757E-05
  2.1881109E+04  4.2015433E-05
  2.1892998E+04  4.1966550E-05
  2.1904887E+04  4.1950070E-05
  2.1916776E+04  4.1943941E-05
  2.1928665E+04  4.1924750E-05
  2.1940554E+04  4.1886141E-05
  2.1952444E+04  4.1835865E-05
  2.1976222E+04  4.1750696E-05
  2.2000000E+04  4.1701901E-05
  2.2031250E+04  4.1619772E-05
  2.2046875E+04  4.1565573E-05
  2.2062500E+04  4.1511758E-05
  2.2078125E+04  4.1466551E-05
  2.2093750E+04  4.1428298E-05
  2.2125000E+04  4.1346193E-05
  2.2187500E+04  4.1154933E-05
  2.2218750E+04  4.1070207E-05
  2.2250000E+04  4.0985891E-05
  2.2312500E+04  4.0797618E-05
  2.2343750E+04  4.0712379E-05
  2.2375000E+04  4.0627150E-05
  2.2437500E+04  4.0443513E-05
  2.2500000E+04  4.0268925E-05
  2.2625000E+04  3.9914833E-05
  2.2750000E+04  3.9567709E-05
  2.3000000E+04  3.8877616E-05
  2.3500000E+04  3.7550336E-05
  2.4000000E+04  3.6284170E-05
  2.5000000E+04  3.3923313E-05
  2.6000000E+04  3.1762328E-05
  2.7000000E+04  2.9777280E-05
  2.8000000E+04  2.7952089E-05
  2.9000000E+04  2.6271599E-05
  3.0000000E+04  2.4722527E-05
  3.1000000E+04  2.3292521E-05
  3.2000000E+04  2.1970583E-05
  3.4000000E+04  1.9612377E-05
  3.6000000E+04  1.7580442E-05
  3.8000000E+04  1.5820294E-05
  4.0000000E+04  1.4287864E-05
  4.2000000E+04  1.2947337E-05
  4.4000000E+04  1.1769455E-05
  4.6000000E+04  1.0730168E-05
  4.8000000E+04  9.8095851E-06
  5.0000000E+04  8.9911676E-06
  5.2500000E+04  8.0909449E-06
  5.5000000E+04  7.3065764E-06
  5.7500000E+04  6.6199550E-06
  6.0000000E+04  6.0162763E-06
  6.5000000E+04  5.0111038E-06
  6.7500000E+04  4.5911134E-06
  7.0000000E+04  4.2163452E-06
  7.2500000E+04  3.8808685E-06
  7.5000000E+04  3.5796675E-06
  8.0000000E+04  3.0636538E-06
  8.5000000E+04  2.6410563E-06
  9.0000000E+04  2.2917028E-06
  9.5000000E+04  2.0004374E-06
  1.0000000E+05  1.7557209E-06
  1.0500000E+05  1.5486587E-06
  1.1000000E+05  1.3723204E-06
  1.1500000E+05  1.2212499E-06
  1.2000000E+05  1.0911124E-06
  1.2500000E+05  9.7843351E-07
  1.3000000E+05  8.8040733E-07
  1.3500000E+05  7.9474997E-07
  1.4000000E+05  7.1959060E-07
  1.4500000E+05  6.5338640E-07
  1.5000000E+05  5.9485744E-07
  1.5500000E+05  5.4293635E-07
  1.6000000E+05  4.9672788E-07
  1.6500000E+05  4.5547758E-07
  1.7000000E+05  4.1854684E-07
  1.8000000E+05  3.5555081E-07
  1.9000000E+05  3.0427036E-07
  2.0000000E+05  2.6213927E-07
  2.1000000E+05  2.2723253E-07
  2.2000000E+05  1.9808771E-07
  2.3000000E+05  1.7358082E-07
  2.4000000E+05  1.5283886E-07
  2.5000000E+05  1.3517702E-07
  2.6000000E+05  1.2005333E-07
  2.7000000E+05  1.0703524E-07
  2.8000000E+05  9.5774858E-08
  2.9000000E+05  8.5990333E-08
  3.0000000E+05  7.7451810E-08
  3.1000000E+05  6.9970615E-08
  3.2000000E+05  6.3390964E-08
  3.3000000E+05  5.7583526E-08
  3.4000000E+05  5.2440357E-08
  3.5000000E+05  4.7870902E-08
  3.6000000E+05  4.3798854E-08
  3.8000000E+05  3.6898340E-08
  4.0000000E+05  3.1328800E-08
  4.2000000E+05  2.6789666E-08
  4.4000000E+05  2.3057395E-08
  4.6000000E+05  1.9963574E-08
  4.8000000E+05  1.7379817E-08
  5.0000000E+05  1.5207146E-08
  5.2500000E+05  1.2953657E-08
  5.5000000E+05  1.1107960E-08
  5.7500000E+05  9.5835923E-09
  5.8750000E+05  8.9207553E-09
  6.0000000E+05  8.3149428E-09
  6.2500000E+05  7.2516498E-09
  6.5000000E+05  6.3546628E-09
  6.7500000E+05  5.5934024E-09
  7.0000000E+05  4.9437099E-09
  7.2500000E+05  4.3863434E-09
  7.5000000E+05  3.9058557E-09
  7.7500000E+05  3.4897568E-09
  8.0000000E+05  3.1278816E-09
  8.2500000E+05  2.8119035E-09
  8.5000000E+05  2.5349618E-09
  8.7500000E+05  2.2913721E-09
  9.0000000E+05  2.0763991E-09
  9.2500000E+05  1.8860791E-09
  9.5000000E+05  1.7170782E-09
  9.7500000E+05  1.5665802E-09
  1.0000000E+06  1.4321960E-09
  1.0250000E+06  1.3118910E-09
  1.0500000E+06  1.2039257E-09
  1.1000000E+06  1.0192517E-09
  1.1500000E+06  8.6853369E-10
  1.2000000E+06  7.4453908E-10
  1.2500000E+06  6.4177611E-10
  1.3000000E+06  5.5602892E-10
  1.3500000E+06  4.8402897E-10
  1.4000000E+06  4.2321834E-10
  1.4500000E+06  3.7157828E-10
  1.5000000E+06  3.2750323E-10
  1.5500000E+06  2.8970616E-10
  1.6000000E+06  2.5714821E-10
  1.6500000E+06  2.2898517E-10
  1.7000000E+06  2.0452710E-10
  1.7500000E+06  1.8320705E-10
  1.8000000E+06  1.6455669E-10
  1.8500000E+06  1.4818744E-10
  1.9000000E+06  1.3377498E-10
  1.9500000E+06  1.2104732E-10
  2.0000000E+06  1.0977539E-10
  2.0500000E+06  9.9765366E-11
  2.1000000E+06  9.0852699E-11
  2.2000000E+06  7.5779292E-11
  2.3000000E+06  6.3659381E-11
  2.4000000E+06  5.3830813E-11
  2.5000000E+06  4.5797560E-11
  2.6000000E+06  3.9183628E-11
  2.7000000E+06  3.3701104E-11
  2.8000000E+06  2.9127624E-11
  2.9000000E+06  2.5289999E-11
  3.0000000E+06  2.2052204E-11
  3.1000000E+06  1.9306459E-11
  3.2000000E+06  1.6966737E-11
  3.3000000E+06  1.4963881E-11
  3.4000000E+06  1.3241992E-11
  3.5000000E+06  1.1755628E-11
  3.6000000E+06  1.0467635E-11
  3.7000000E+06  9.3474816E-12
  3.8000000E+06  8.3699336E-12
  3.9000000E+06  7.5140393E-12
  4.0000000E+06  6.7623195E-12
  4.1000000E+06  6.1001266E-12
  4.2000000E+06  5.5151398E-12
  4.3000000E+06  4.9969548E-12
  4.4000000E+06  4.5367527E-12
  4.6000000E+06  3.7613907E-12
  4.8000000E+06  3.1411795E-12
  5.0000000E+06  2.6408057E-12
  5.1250000E+06  2.3769182E-12
  5.2500000E+06  2.1443296E-12
  5.3750000E+06  1.9387573E-12
  5.5000000E+06  1.7565803E-12
  5.7500000E+06  1.4505766E-12
  5.8750000E+06  1.3218966E-12
  6.0000000E+06  1.2067689E-12
  6.2500000E+06  1.0108036E-12
  6.5000000E+06  8.5201295E-13
  6.7500000E+06  7.2237775E-13
  7.0000000E+06  6.1580666E-13
  7.2500000E+06  5.2762631E-13
  7.5000000E+06  4.5421902E-13
  7.7500000E+06  3.9276231E-13
  8.0000000E+06  3.4103655E-13
  8.2500000E+06  2.9728286E-13
  8.5000000E+06  2.6009823E-13
  8.7500000E+06  2.2835625E-13
  9.0000000E+06  2.0114688E-13
  9.2500000E+06  1.7773054E-13
  9.5000000E+06  1.5750300E-13
  9.7500000E+06  1.3996798E-13
  1.0000000E+07  1.2471578E-13
  1.0250000E+07  1.1140645E-13
  1.0500000E+07  9.9756877E-14
  1.0750000E+07  8.9530297E-14
  1.1000000E+07  8.0527911E-14
  1.1250000E+07  7.2582111E-14
  1.1500000E+07  6.5551050E-14
  1.1750000E+07  5.9314293E-14
  1.2000000E+07  5.3769237E-14
  1.2250000E+07  4.8828182E-14
  1.2500000E+07  4.4415912E-14
  1.3000000E+07  3.6927583E-14
  1.3500000E+07  3.0885276E-14
  1.4000000E+07  2.5974458E-14
  1.4500000E+07  2.1956918E-14
  1.5000000E+07  1.8650319E-14
  1.5500000E+07  1.5913462E-14
  1.6000000E+07  1.3635655E-14
  1.6500000E+07  1.1729046E-14
  1.7000000E+07  1.0124627E-14
  1.7500000E+07  8.7679422E-15
  1.8000000E+07  7.6167313E-15
  1.8500000E+07  6.6378661E-15
  1.9000000E+07  5.8037480E-15
  
  
#  92   3  L2  EION =  2.095300000E+04 eV   246
#  S(0) = 1.055468E+00
  2.0934761E+02  0.0000000E+00
  2.0934761E+04  0.0000000E+00
  2.0934761E+04  7.9578998E-05
  2.0953000E+04  7.9578998E-05
  2.0953210E+04  7.9578998E-05
  2.0953415E+04  8.0070801E-05
  2.0953619E+04  8.0518072E-05
  2.0953824E+04  8.0929224E-05
  2.0954028E+04  8.1310935E-05
  2.0954437E+04  8.2006203E-05
  2.0954846E+04  8.2634689E-05
  2.0955664E+04  8.3762644E-05
  2.0956482E+04  8.4780050E-05
  2.0958117E+04  8.6588062E-05
  2.0959753E+04  8.8112892E-05
  2.0961388E+04  8.9328495E-05
  2.0963024E+04  9.0219372E-05
  2.0964660E+04  9.0796531E-05
  2.0966295E+04  9.1093873E-05
  2.0969567E+04  9.1047031E-05
  2.0972838E+04  9.0493652E-05
  2.0974473E+04  9.0140163E-05
  2.0976109E+04  8.9780191E-05
  2.0979380E+04  8.9128070E-05
  2.0982651E+04  8.8645857E-05
  2.0985923E+04  8.8362060E-05
  2.0989194E+04  8.8256962E-05
  2.0992465E+04  8.8286534E-05
  2.0999007E+04  8.8547842E-05
  2.1005550E+04  8.8809091E-05
  2.1012092E+04  8.8906843E-05
  2.1018635E+04  8.8840246E-05
  2.1025177E+04  8.8691477E-05
  2.1031720E+04  8.8548959E-05
  2.1038262E+04  8.8463842E-05
  2.1044805E+04  8.8446255E-05
  2.1051347E+04  8.8474272E-05
  2.1057889E+04  8.8514658E-05
  2.1070974E+04  8.8526766E-05
  2.1084059E+04  8.8405531E-05
  2.1097144E+04  8.8237043E-05
  2.1110229E+04  8.8114803E-05
  2.1123314E+04  8.8047719E-05
  2.1136399E+04  8.7993092E-05
  2.1149483E+04  8.7901414E-05
  2.1162568E+04  8.7771086E-05
  2.1214908E+04  8.7273229E-05
  2.1267247E+04  8.6782472E-05
  2.1371926E+04  8.5774776E-05
  2.1581284E+04  8.3744659E-05
  2.1790642E+04  8.1756190E-05
  2.2000000E+04  7.9806250E-05
  2.3000000E+04  7.1247198E-05
  2.4000000E+04  6.3857732E-05
  2.5000000E+04  5.7426000E-05
  2.6000000E+04  5.1796160E-05
  2.7000000E+04  4.6850831E-05
  2.8000000E+04  4.2494708E-05
  2.9000000E+04  3.8645309E-05
  3.0000000E+04  3.5233236E-05
  3.1000000E+04  3.2199468E-05
  3.2000000E+04  2.9494046E-05
  3.4000000E+04  2.4904650E-05
  3.6000000E+04  2.1194824E-05
  3.8000000E+04  1.8166336E-05
  4.0000000E+04  1.5671847E-05
  4.2000000E+04  1.3600395E-05
  4.4000000E+04  1.1867373E-05
  4.6000000E+04  1.0407517E-05
  4.8000000E+04  9.1699635E-06
  5.0000000E+04  8.1146822E-06
  5.2500000E+04  7.0041238E-06
  5.5000000E+04  6.0806778E-06
  5.7500000E+04  5.3072183E-06
  6.0000000E+04  4.6550303E-06
  6.5000000E+04  3.6294853E-06
  6.7500000E+04  3.2243822E-06
  7.0000000E+04  2.8751023E-06
  7.2500000E+04  2.5725485E-06
  7.5000000E+04  2.3093243E-06
  7.7500000E+04  2.0793777E-06
  8.0000000E+04  1.8777274E-06
  8.2500000E+04  1.7002482E-06
  8.5000000E+04  1.5435073E-06
  8.7500000E+04  1.4046325E-06
  9.0000000E+04  1.2812090E-06
  9.2500000E+04  1.1711984E-06
  9.5000000E+04  1.0728720E-06
  1.0000000E+05  9.0559579E-07
  1.0500000E+05  7.6996452E-07
  1.1000000E+05  6.5900451E-07
  1.1500000E+05  5.6748304E-07
  1.2000000E+05  4.9142538E-07
  1.2500000E+05  4.2777944E-07
  1.3000000E+05  3.7417716E-07
  1.3500000E+05  3.2876423E-07
  1.4000000E+05  2.9007580E-07
  1.4500000E+05  2.5694528E-07
  1.5000000E+05  2.2843674E-07
  1.5500000E+05  2.0379386E-07
  1.6000000E+05  1.8240149E-07
  1.6500000E+05  1.6375622E-07
  1.7000000E+05  1.4744365E-07
  1.7500000E+05  1.3312078E-07
  1.8000000E+05  1.2050229E-07
  1.8500000E+05  1.0934961E-07
  1.9000000E+05  9.9462390E-08
  2.0000000E+05  8.2834089E-08
  2.1000000E+05  6.9549623E-08
  2.2000000E+05  5.8831656E-08
  2.3000000E+05  5.0106238E-08
  2.4000000E+05  4.2944030E-08
  2.5000000E+05  3.7020067E-08
  2.6000000E+05  3.2085668E-08
  2.7000000E+05  2.7948613E-08
  2.8000000E+05  2.4458935E-08
  2.9000000E+05  2.1498606E-08
  3.0000000E+05  1.8973992E-08
  3.1000000E+05  1.6810245E-08
  3.2000000E+05  1.4947112E-08
  3.3000000E+05  1.3335771E-08
  3.4000000E+05  1.1936411E-08
  3.5000000E+05  1.0716384E-08
  3.6000000E+05  9.6487647E-09
  3.7000000E+05  8.7112329E-09
  3.8000000E+05  7.8851927E-09
  3.9000000E+05  7.1550806E-09
  4.0000000E+05  6.5078125E-09
  4.2000000E+05  5.4193007E-09
  4.4000000E+05  4.5498015E-09
  4.6000000E+05  3.8484165E-09
  4.8000000E+05  3.2775367E-09
  5.0000000E+05  2.8090245E-09
  5.2500000E+05  2.3353846E-09
  5.5000000E+05  1.9577954E-09
  5.7500000E+05  1.6537557E-09
  5.8750000E+05  1.5239555E-09
  6.0000000E+05  1.4066861E-09
  6.2500000E+05  1.2042153E-09
  6.5000000E+05  1.0369996E-09
  6.7500000E+05  8.9790426E-10
  7.0000000E+05  7.8142723E-10
  7.2500000E+05  6.8328396E-10
  7.5000000E+05  6.0010900E-10
  7.7500000E+05  5.2923782E-10
  8.0000000E+05  4.6854428E-10
  8.2500000E+05  4.1631947E-10
  8.5000000E+05  3.7118088E-10
  8.7500000E+05  3.3200289E-10
  9.0000000E+05  2.9786321E-10
  9.2500000E+05  2.6800210E-10
  9.5000000E+05  2.4179050E-10
  9.7500000E+05  2.1870499E-10
  1.0000000E+06  1.9830788E-10
  1.0250000E+06  1.8023155E-10
  1.0500000E+06  1.6416582E-10
  1.1000000E+06  1.3705433E-10
  1.1500000E+06  1.1530395E-10
  1.2000000E+06  9.7690396E-11
  1.2500000E+06  8.3304023E-11
  1.3000000E+06  7.1460610E-11
  1.3500000E+06  6.1639553E-11
  1.4000000E+06  5.3440567E-11
  1.4500000E+06  4.6552896E-11
  1.5000000E+06  4.0733101E-11
  1.5500000E+06  3.5788882E-11
  1.6000000E+06  3.1567122E-11
  1.6500000E+06  2.7945041E-11
  1.7000000E+06  2.4823525E-11
  1.7500000E+06  2.2122056E-11
  1.8000000E+06  1.9774838E-11
  1.8500000E+06  1.7727779E-11
  1.9000000E+06  1.5936167E-11
  1.9500000E+06  1.4362858E-11
  2.0000000E+06  1.2976844E-11
  2.0500000E+06  1.1752128E-11
  2.1000000E+06  1.0666815E-11
  2.2000000E+06  8.8431578E-12
  2.3000000E+06  7.3886205E-12
  2.4000000E+06  6.2175668E-12
  2.5000000E+06  5.2666061E-12
  2.6000000E+06  4.4882370E-12
  2.7000000E+06  3.8464593E-12
  2.8000000E+06  3.3137052E-12
  2.9000000E+06  2.8686608E-12
  3.0000000E+06  2.4946973E-12
  3.1000000E+06  2.1787333E-12
  3.2000000E+06  1.9103972E-12
  3.3000000E+06  1.6814071E-12
  3.4000000E+06  1.4851046E-12
  3.5000000E+06  1.3161030E-12
  3.6000000E+06  1.1700177E-12
  3.7000000E+06  1.0432590E-12
  3.8000000E+06  9.3287209E-13
  3.9000000E+06  8.3641243E-13
  4.0000000E+06  7.5184769E-13
  4.1000000E+06  6.7748092E-13
  4.2000000E+06  6.1188899E-13
  4.3000000E+06  5.5387346E-13
  4.4000000E+06  5.0242101E-13
  4.6000000E+06  4.1589327E-13
  4.8000000E+06  3.4683521E-13
  5.0000000E+06  2.9122962E-13
  5.1250000E+06  2.6194677E-13
  5.2500000E+06  2.3616326E-13
  5.3750000E+06  2.1339630E-13
  5.5000000E+06  1.9323828E-13
  5.7500000E+06  1.5941930E-13
  5.8750000E+06  1.4521405E-13
  6.0000000E+06  1.3251357E-13
  6.2500000E+06  1.1091523E-13
  6.5000000E+06  9.3433272E-14
  6.7500000E+06  7.9174531E-14
  7.0000000E+06  6.7462126E-14
  7.2500000E+06  5.7777954E-14
  7.5000000E+06  4.9721632E-14
  7.7500000E+06  4.2981010E-14
  8.0000000E+06  3.7310652E-14
  8.2500000E+06  3.2516367E-14
  8.5000000E+06  2.8443449E-14
  8.7500000E+06  2.4967850E-14
  9.0000000E+06  2.1989467E-14
  9.2500000E+06  1.9427006E-14
  9.5000000E+06  1.7214077E-14
  9.7500000E+06  1.5296158E-14
  1.0000000E+07  1.3628242E-14
  1.0250000E+07  1.2173037E-14
  1.0500000E+07  1.0899501E-14
  1.0750000E+07  9.7816835E-15
  1.1000000E+07  8.7977963E-15
  1.1250000E+07  7.9294766E-15
  1.1500000E+07  7.1611930E-15
  1.2000000E+07  5.8739532E-15
  1.2500000E+07  4.8521441E-15
  1.3000000E+07  4.0341000E-15
  1.3500000E+07  3.3740410E-15
  1.4000000E+07  2.8376483E-15
  1.4500000E+07  2.3989120E-15
  1.5000000E+07  2.0378699E-15
  1.5500000E+07  1.7390000E-15
  1.6000000E+07  1.4900873E-15
  1.6500000E+07  1.2816083E-15
  1.7000000E+07  1.1061033E-15
  1.7500000E+07  9.5784534E-16
  1.8000000E+07  8.3231940E-16
  1.8500000E+07  7.2578130E-16
  
  
#  92   4  L3  EION =  1.717100000E+04 eV   247
#  S(0) = 1.866961E+00
  1.7152352E+02  0.0000000E+00
  1.7152352E+04  0.0000000E+00
  1.7152352E+04  2.1046802E-04
  1.7171000E+04  2.1046802E-04
  1.7171172E+04  2.1046802E-04
  1.7172467E+04  2.1083139E-04
  1.7173762E+04  2.1152153E-04
  1.7175057E+04  2.1280191E-04
  1.7176352E+04  2.1445331E-04
  1.7178942E+04  2.1792655E-04
  1.7180237E+04  2.1941878E-04
  1.7181532E+04  2.2062419E-04
  1.7184122E+04  2.2206649E-04
  1.7186712E+04  2.2231271E-04
  1.7191893E+04  2.2052787E-04
  1.7197073E+04  2.1790389E-04
  1.7202253E+04  2.1597790E-04
  1.7207433E+04  2.1513033E-04
  1.7212613E+04  2.1512453E-04
  1.7217793E+04  2.1553510E-04
  1.7222974E+04  2.1598581E-04
  1.7228154E+04  2.1625043E-04
  1.7233334E+04  2.1626108E-04
  1.7238514E+04  2.1606032E-04
  1.7243694E+04  2.1574568E-04
  1.7254055E+04  2.1514952E-04
  1.7274775E+04  2.1488843E-04
  1.7285136E+04  2.1486747E-04
  1.7295496E+04  2.1466380E-04
  1.7305856E+04  2.1429040E-04
  1.7316217E+04  2.1387006E-04
  1.7336937E+04  2.1323939E-04
  1.7378379E+04  2.1219977E-04
  1.7399100E+04  2.1145588E-04
  1.7419820E+04  2.1078049E-04
  1.7440541E+04  2.1020400E-04
  1.7461262E+04  2.0958320E-04
  1.7502703E+04  2.0817674E-04
  1.7585586E+04  2.0556418E-04
  1.7668469E+04  2.0291424E-04
  1.7834234E+04  1.9772479E-04
  1.8000000E+04  1.9266655E-04
  1.9000000E+04  1.6525699E-04
  2.0000000E+04  1.4268337E-04
  2.1000000E+04  1.2394535E-04
  2.2000000E+04  1.0824166E-04
  2.3000000E+04  9.4988606E-05
  2.4000000E+04  8.3737145E-05
  2.5000000E+04  7.4133850E-05
  2.6000000E+04  6.5893655E-05
  2.7000000E+04  5.8787941E-05
  2.8000000E+04  5.2631765E-05
  2.9000000E+04  4.7274617E-05
  3.0000000E+04  4.2593401E-05
  3.1000000E+04  3.8486786E-05
  3.2000000E+04  3.4870896E-05
  3.4000000E+04  2.8843782E-05
  3.6000000E+04  2.4079128E-05
  3.8000000E+04  2.0268994E-05
  4.0000000E+04  1.7190500E-05
  4.2000000E+04  1.4679754E-05
  4.4000000E+04  1.2614508E-05
  4.6000000E+04  1.0902395E-05
  4.8000000E+04  9.4728118E-06
  5.0000000E+04  8.2712003E-06
  5.2500000E+04  7.0258225E-06
  5.5000000E+04  6.0069496E-06
  5.7500000E+04  5.1666243E-06
  6.0000000E+04  4.4683974E-06
  6.5000000E+04  3.3924629E-06
  6.7500000E+04  2.9759786E-06
  7.0000000E+04  2.6213418E-06
  7.2500000E+04  2.3178268E-06
  7.5000000E+04  2.0568246E-06
  7.7500000E+04  1.8313774E-06
  8.0000000E+04  1.6358237E-06
  8.2500000E+04  1.4655296E-06
  8.5000000E+04  1.3166800E-06
  9.0000000E+04  1.0712117E-06
  9.5000000E+04  8.7994213E-07
  1.0000000E+05  7.2915115E-07
  1.0500000E+05  6.0900697E-07
  1.1000000E+05  5.1235439E-07
  1.1500000E+05  4.3391261E-07
  1.2000000E+05  3.6973401E-07
  1.2500000E+05  3.1683282E-07
  1.3000000E+05  2.7292636E-07
  1.3500000E+05  2.3625201E-07
  1.4000000E+05  2.0543620E-07
  1.4500000E+05  1.7939940E-07
  1.5000000E+05  1.5728634E-07
  1.5500000E+05  1.3841445E-07
  1.6000000E+05  1.2223518E-07
  1.6500000E+05  1.0830478E-07
  1.7000000E+05  9.6262133E-08
  1.8000000E+05  7.6710038E-08
  1.9000000E+05  6.1782397E-08
  2.0000000E+05  5.0239857E-08
  2.1000000E+05  4.1211666E-08
  2.2000000E+05  3.4076001E-08
  2.3000000E+05  2.8382095E-08
  2.4000000E+05  2.3798743E-08
  2.5000000E+05  2.0079527E-08
  2.6000000E+05  1.7039009E-08
  2.7000000E+05  1.4536164E-08
  2.8000000E+05  1.2462685E-08
  2.9000000E+05  1.0734642E-08
  3.0000000E+05  9.2864444E-09
  3.1000000E+05  8.0664259E-09
  3.2000000E+05  7.0335919E-09
  3.3000000E+05  6.1551899E-09
  3.4000000E+05  5.4048807E-09
  3.5000000E+05  4.7613546E-09
  3.6000000E+05  4.2072731E-09
  3.7000000E+05  3.7284515E-09
  3.8000000E+05  3.3132242E-09
  3.9000000E+05  2.9519525E-09
  4.0000000E+05  2.6366352E-09
  4.2000000E+05  2.1182665E-09
  4.4000000E+05  1.7166440E-09
  4.6000000E+05  1.4022757E-09
  4.8000000E+05  1.1538876E-09
  5.0000000E+05  9.5593115E-10
  5.2500000E+05  7.6217244E-10
  5.5000000E+05  6.1313552E-10
  5.7500000E+05  4.9729472E-10
  6.0000000E+05  4.0639017E-10
  6.2500000E+05  3.3442292E-10
  6.5000000E+05  2.7698233E-10
  6.6250000E+05  2.5264993E-10
  6.7500000E+05  2.3078909E-10
  7.0000000E+05  1.9337943E-10
  7.2500000E+05  1.6288434E-10
  7.5000000E+05  1.3787341E-10
  7.7500000E+05  1.1724256E-10
  8.0000000E+05  1.0013287E-10
  8.2500000E+05  8.5871267E-11
  8.5000000E+05  7.3926667E-11
  8.7500000E+05  6.3877326E-11
  9.0000000E+05  5.5386285E-11
  9.2500000E+05  4.8182803E-11
  9.5000000E+05  4.2048109E-11
  9.7500000E+05  3.6804493E-11
  1.0000000E+06  3.2306886E-11
  1.0250000E+06  2.8436305E-11
  1.0500000E+06  2.5094738E-11
  1.1000000E+06  1.9688089E-11
  1.1500000E+06  1.5588483E-11
  1.2000000E+06  1.2447289E-11
  1.2500000E+06  1.0017137E-11
  1.3000000E+06  8.1202150E-12
  1.3500000E+06  6.6271860E-12
  1.4000000E+06  5.4429379E-12
  1.4500000E+06  4.4968153E-12
  1.5000000E+06  3.7358259E-12
  1.5500000E+06  3.1198594E-12
  1.6000000E+06  2.6183035E-12
  1.6500000E+06  2.2076134E-12
  1.7000000E+06  1.8695434E-12
  1.7500000E+06  1.5898557E-12
  1.8000000E+06  1.3573672E-12
  1.8500000E+06  1.1632397E-12
  1.9000000E+06  1.0004476E-12
  1.9500000E+06  8.6337502E-13
  2.0000000E+06  7.4750960E-13
  2.0500000E+06  6.4920769E-13
  2.1000000E+06  5.6551194E-13
  2.1500000E+06  4.9401095E-13
  2.2000000E+06  4.3272991E-13
  2.2500000E+06  3.8004460E-13
  2.3000000E+06  3.3461386E-13
  2.3500000E+06  2.9532629E-13
  2.4000000E+06  2.6125749E-13
  2.4500000E+06  2.3163587E-13
  2.5000000E+06  2.0581522E-13
  2.6000000E+06  1.6349050E-13
  2.7000000E+06  1.3087806E-13
  2.8000000E+06  1.0553058E-13
  2.9000000E+06  8.5669332E-14
  3.0000000E+06  6.9988207E-14
  3.1000000E+06  5.7518883E-14
  3.2000000E+06  4.7536940E-14
  3.3000000E+06  3.9495747E-14
  3.4000000E+06  3.2979372E-14
  3.5000000E+06  2.7668908E-14
  3.6000000E+06  2.3318060E-14
  3.7000000E+06  1.9735331E-14
  3.8000000E+06  1.6770900E-14
  3.9000000E+06  1.4306826E-14
  4.0000000E+06  1.2249728E-14
  4.1000000E+06  1.0525261E-14
  4.2000000E+06  9.0739087E-15
  4.3000000E+06  7.8477931E-15
  4.4000000E+06  6.8082083E-15
  4.5000000E+06  5.9237196E-15
  4.6000000E+06  5.1686860E-15
  4.7000000E+06  4.5221049E-15
  4.8000000E+06  3.9667030E-15
  5.0000000E+06  3.0748355E-15
  5.1250000E+06  2.6348377E-15
  5.2500000E+06  2.2656135E-15
  5.3750000E+06  1.9545713E-15
  5.5000000E+06  1.6915664E-15
  5.6250000E+06  1.4683868E-15
  5.7500000E+06  1.2783545E-15
  5.8750000E+06  1.1160160E-15
  6.0000000E+06  9.7689929E-16
  6.1250000E+06  8.5732254E-16
  6.2500000E+06  7.5424279E-16
  6.3750000E+06  6.6513588E-16
  6.5000000E+06  5.8790062E-16
  6.6250000E+06  5.2078193E-16
  6.7500000E+06  4.6230905E-16
  7.0000000E+06  3.6654878E-16
  7.2500000E+06  2.9286231E-16
  7.5000000E+06  2.3567409E-16
  7.7500000E+06  1.9093327E-16
  8.0000000E+06  1.5566655E-16
  8.2500000E+06  1.2767065E-16
  8.5000000E+06  1.0529819E-16
  8.7500000E+06  8.7307068E-17
  9.0000000E+06  7.2753224E-17
  9.2500000E+06  6.0913711E-17
  9.5000000E+06  5.1230944E-17
  9.7500000E+06  4.3271964E-17
  1.0000000E+07  3.6698406E-17
  1.0250000E+07  3.1244217E-17
  1.0500000E+07  2.6699023E-17
  1.0750000E+07  2.2895558E-17
  1.1000000E+07  1.9700126E-17
  1.1250000E+07  1.7005322E-17
  1.1500000E+07  1.4724447E-17
  1.1750000E+07  1.2787198E-17
  1.2000000E+07  1.1136315E-17
  1.2250000E+07  9.7249634E-18
  1.2500000E+07  8.5146837E-18
  1.2750000E+07  7.4737701E-18
  1.3000000E+07  6.5759834E-18
  1.3250000E+07  5.7995300E-18
  1.3500000E+07  5.1262465E-18
  1.4000000E+07  4.0308724E-18
  1.4500000E+07  3.1951469E-18
  1.5000000E+07  2.5516835E-18
  1.5500000E+07  2.0520360E-18
  1.6000000E+07  1.6610756E-18
  1.6500000E+07  1.3530499E-18
  1.7000000E+07  1.1087710E-18
  
  
#  92   5  M1  EION =  5.553000000E+03 eV   257
#  S(0) = 8.139131E-01
  5.5478682E+01  0.0000000E+00
  5.5478682E+03  0.0000000E+00
  5.5478682E+03  1.2010222E-04
  5.5530000E+03  1.2010222E-04
  5.5530552E+03  1.2010222E-04
  5.5533629E+03  1.1938676E-04
  5.5536707E+03  1.1870670E-04
  5.5539784E+03  1.1805962E-04
  5.5542861E+03  1.1744339E-04
  5.5549016E+03  1.1629634E-04
  5.5555170E+03  1.1525334E-04
  5.5567479E+03  1.1344299E-04
  5.5579788E+03  1.1195432E-04
  5.5604406E+03  1.0977692E-04
  5.5629025E+03  1.0844944E-04
  5.5653643E+03  1.0775572E-04
  5.5678261E+03  1.0751564E-04
  5.5702879E+03  1.0757952E-04
  5.5727497E+03  1.0782580E-04
  5.5752115E+03  1.0815877E-04
  5.5776733E+03  1.0850676E-04
  5.5801351E+03  1.0881988E-04
  5.5825969E+03  1.0906713E-04
  5.5875206E+03  1.0931623E-04
  5.5924442E+03  1.0926135E-04
  5.5973678E+03  1.0900599E-04
  5.6022914E+03  1.0867189E-04
  5.6072150E+03  1.0835480E-04
  5.6121387E+03  1.0810916E-04
  5.6219859E+03  1.0786337E-04
  5.6269095E+03  1.0782341E-04
  5.6318331E+03  1.0779800E-04
  5.6416804E+03  1.0769768E-04
  5.6515276E+03  1.0746850E-04
  5.6613748E+03  1.0714714E-04
  5.6712221E+03  1.0682129E-04
  5.6810693E+03  1.0655093E-04
  5.6909166E+03  1.0634337E-04
  5.7007638E+03  1.0616979E-04
  5.7106110E+03  1.0598950E-04
  5.7204583E+03  1.0577762E-04
  5.7303055E+03  1.0553384E-04
  5.7401528E+03  1.0526947E-04
  5.7500000E+03  1.0500787E-04
  5.7656250E+03  1.0462959E-04
  5.7812500E+03  1.0429591E-04
  5.7968750E+03  1.0397442E-04
  5.8125000E+03  1.0362568E-04
  5.8281250E+03  1.0325393E-04
  5.8437500E+03  1.0287578E-04
  5.8593750E+03  1.0250937E-04
  5.8750000E+03  1.0216703E-04
  5.9375000E+03  1.0079725E-04
  6.0000000E+03  9.9422017E-05
  6.2500000E+03  9.4195515E-05
  6.5000000E+03  8.9332149E-05
  6.7500000E+03  8.4803539E-05
  7.0000000E+03  8.0583162E-05
  7.2500000E+03  7.6656981E-05
  7.5000000E+03  7.2994648E-05
  8.0000000E+03  6.6381079E-05
  8.5000000E+03  6.0589765E-05
  9.0000000E+03  5.5493204E-05
  9.5000000E+03  5.0988734E-05
  1.0000000E+04  4.6988495E-05
  1.0500000E+04  4.3422861E-05
  1.1000000E+04  4.0232588E-05
  1.1500000E+04  3.7368249E-05
  1.2000000E+04  3.4787701E-05
  1.2500000E+04  3.2455396E-05
  1.3000000E+04  3.0341232E-05
  1.3500000E+04  2.8419324E-05
  1.4000000E+04  2.6667422E-05
  1.4500000E+04  2.5066383E-05
  1.5000000E+04  2.3599642E-05
  1.6000000E+04  2.1013400E-05
  1.7000000E+04  1.8814297E-05
  1.8000000E+04  1.6929780E-05
  1.9000000E+04  1.5303382E-05
  2.0000000E+04  1.3890653E-05
  2.1000000E+04  1.2656250E-05
  2.2000000E+04  1.1571801E-05
  2.3000000E+04  1.0614320E-05
  2.4000000E+04  9.7650367E-06
  2.5000000E+04  9.0085027E-06
  2.6000000E+04  8.3319149E-06
  2.7000000E+04  7.7245912E-06
  2.8000000E+04  7.1775641E-06
  2.9000000E+04  6.6832614E-06
  3.0000000E+04  6.2352551E-06
  3.1000000E+04  5.8280601E-06
  3.2000000E+04  5.4569736E-06
  3.4000000E+04  4.8074729E-06
  3.6000000E+04  4.2604171E-06
  3.8000000E+04  3.7958171E-06
  4.0000000E+04  3.3982860E-06
  4.2000000E+04  3.0558299E-06
  4.4000000E+04  2.7589909E-06
  4.6000000E+04  2.5002349E-06
  4.8000000E+04  2.2735021E-06
  5.0000000E+04  2.0738766E-06
  5.2500000E+04  1.8564098E-06
  5.5000000E+04  1.6687325E-06
  5.7500000E+04  1.5058204E-06
  6.0000000E+04  1.3636500E-06
  6.5000000E+04  1.1291322E-06
  6.7500000E+04  1.0319625E-06
  7.0000000E+04  9.4566327E-07
  7.2500000E+04  8.6873929E-07
  7.5000000E+04  7.9993842E-07
  7.7500000E+04  7.3820639E-07
  8.0000000E+04  6.8265098E-07
  8.2500000E+04  6.3251317E-07
  8.5000000E+04  5.8714422E-07
  9.0000000E+04  5.0856259E-07
  9.5000000E+04  4.4330326E-07
  1.0000000E+05  3.8865164E-07
  1.0500000E+05  3.4253438E-07
  1.1000000E+05  3.0334822E-07
  1.1500000E+05  2.6983961E-07
  1.2000000E+05  2.4101832E-07
  1.2500000E+05  2.1609500E-07
  1.3000000E+05  1.9443485E-07
  1.3500000E+05  1.7552335E-07
  1.4000000E+05  1.5894050E-07
  1.4500000E+05  1.4434096E-07
  1.5000000E+05  1.3143902E-07
  1.5500000E+05  1.1999698E-07
  1.6000000E+05  1.0981587E-07
  1.6500000E+05  1.0072829E-07
  1.7000000E+05  9.2592769E-08
  1.7500000E+05  8.5289152E-08
  1.8000000E+05  7.8714944E-08
  1.8500000E+05  7.2782363E-08
  1.9000000E+05  6.7415948E-08
  2.0000000E+05  5.8129873E-08
  2.1000000E+05  5.0432761E-08
  2.2000000E+05  4.4002842E-08
  2.3000000E+05  3.8592990E-08
  2.4000000E+05  3.4011338E-08
  2.5000000E+05  3.0107438E-08
  2.6000000E+05  2.6762231E-08
  2.7000000E+05  2.3880698E-08
  2.8000000E+05  2.1386409E-08
  2.9000000E+05  1.9217437E-08
  3.0000000E+05  1.7323264E-08
  3.1000000E+05  1.5662415E-08
  3.2000000E+05  1.4200634E-08
  3.3000000E+05  1.2909467E-08
  3.4000000E+05  1.1765150E-08
  3.5000000E+05  1.0747746E-08
  3.6000000E+05  9.8404466E-09
  3.7000000E+05  9.0290146E-09
  3.8000000E+05  8.3013427E-09
  3.9000000E+05  7.6470937E-09
  4.0000000E+05  7.0574082E-09
  4.2000000E+05  6.0422806E-09
  4.4000000E+05  5.2065486E-09
  4.6000000E+05  4.5129489E-09
  4.8000000E+05  3.9330341E-09
  5.0000000E+05  3.4448536E-09
  5.2500000E+05  2.9379215E-09
  5.5000000E+05  2.5221941E-09
  5.7500000E+05  2.1784202E-09
  5.8750000E+05  2.0288037E-09
  6.0000000E+05  1.8919822E-09
  6.2500000E+05  1.6516497E-09
  6.5000000E+05  1.4487000E-09
  6.7500000E+05  1.2762900E-09
  7.0000000E+05  1.1290083E-09
  7.2500000E+05  1.0025405E-09
  7.5000000E+05  8.9342080E-10
  7.7500000E+05  7.9884438E-10
  8.0000000E+05  7.1652617E-10
  8.2500000E+05  6.4459249E-10
  8.5000000E+05  5.8149804E-10
  8.7500000E+05  5.2596140E-10
  9.0000000E+05  4.7691442E-10
  9.2500000E+05  4.3346243E-10
  9.5000000E+05  3.9485245E-10
  9.7500000E+05  3.6044787E-10
  1.0000000E+06  3.2970824E-10
  1.0250000E+06  3.0217282E-10
  1.0500000E+06  2.7744737E-10
  1.0750000E+06  2.5519343E-10
  1.1000000E+06  2.3511942E-10
  1.1250000E+06  2.1697334E-10
  1.1500000E+06  2.0053684E-10
  1.2000000E+06  1.7205747E-10
  1.2500000E+06  1.4843289E-10
  1.3000000E+06  1.2870303E-10
  1.3500000E+06  1.1212213E-10
  1.4000000E+06  9.8106173E-11
  1.4500000E+06  8.6194103E-11
  1.5000000E+06  7.6019212E-11
  1.5500000E+06  6.7287259E-11
  1.6000000E+06  5.9760482E-11
  1.6500000E+06  5.3245487E-11
  1.7000000E+06  4.7584076E-11
  1.7500000E+06  4.2646133E-11
  1.8000000E+06  3.8324086E-11
  1.8500000E+06  3.4528575E-11
  1.9000000E+06  3.1184975E-11
  1.9500000E+06  2.8230676E-11
  2.0000000E+06  2.5612921E-11
  2.0500000E+06  2.3287068E-11
  2.1000000E+06  2.1215202E-11
  2.1500000E+06  1.9365011E-11
  2.2000000E+06  1.7708861E-11
  2.2500000E+06  1.6223041E-11
  2.3000000E+06  1.4887155E-11
  2.4000000E+06  1.2597068E-11
  2.5000000E+06  1.0723868E-11
  2.6000000E+06  9.1805273E-12
  2.7000000E+06  7.9003516E-12
  2.8000000E+06  6.8317816E-12
  2.9000000E+06  5.9346184E-12
  3.0000000E+06  5.1772636E-12
  3.1000000E+06  4.5346651E-12
  3.2000000E+06  3.9868140E-12
  3.3000000E+06  3.5176125E-12
  3.4000000E+06  3.1140406E-12
  3.5000000E+06  2.7655091E-12
  3.6000000E+06  2.4633583E-12
  3.7000000E+06  2.2004710E-12
  3.8000000E+06  1.9709626E-12
  3.9000000E+06  1.7699430E-12
  4.0000000E+06  1.5933304E-12
  4.1000000E+06  1.4377014E-12
  4.2000000E+06  1.3001745E-12
  4.3000000E+06  1.1783156E-12
  4.4000000E+06  1.0700607E-12
  4.5000000E+06  9.7365353E-13
  4.6000000E+06  8.8759389E-13
  4.7000000E+06  8.1059671E-13
  4.8000000E+06  7.4155759E-13
  5.0000000E+06  6.2367463E-13
  5.1250000E+06  5.6147983E-13
  5.2500000E+06  5.0664681E-13
  5.3750000E+06  4.5817108E-13
  5.5000000E+06  4.1520278E-13
  5.7500000E+06  3.4300743E-13
  5.8750000E+06  3.1263809E-13
  6.0000000E+06  2.8546092E-13
  6.1250000E+06  2.6108799E-13
  6.2500000E+06  2.3918475E-13
  6.3750000E+06  2.1946229E-13
  6.5000000E+06  2.0167038E-13
  6.7500000E+06  1.7103471E-13
  7.0000000E+06  1.4584514E-13
  7.2500000E+06  1.2499823E-13
  7.5000000E+06  1.0763483E-13
  7.7500000E+06  9.3086536E-14
  8.0000000E+06  8.0830945E-14
  8.2500000E+06  7.0463512E-14
  8.5000000E+06  6.1661247E-14
  8.7500000E+06  5.4160769E-14
  
  
#  92   6  M2  EION =  5.187000000E+03 eV   260
#  S(0) = 1.122808E+00
  5.1701685E+01  0.0000000E+00
  5.1701685E+03  0.0000000E+00
  5.1701685E+03  1.5688840E-04
  5.1870000E+03  1.5688840E-04
  5.1870518E+03  1.5688840E-04
  5.1872485E+03  1.5778195E-04
  5.1874452E+03  1.5858864E-04
  5.1876420E+03  1.5932488E-04
  5.1878387E+03  1.6000376E-04
  5.1882321E+03  1.6122919E-04
  5.1886255E+03  1.6232610E-04
  5.1894124E+03  1.6427812E-04
  5.1901992E+03  1.6603437E-04
  5.1917729E+03  1.6918679E-04
  5.1933466E+03  1.7191479E-04
  5.1949203E+03  1.7416840E-04
  5.1964940E+03  1.7590141E-04
  5.1980678E+03  1.7710980E-04
  5.1996415E+03  1.7783053E-04
  5.2059363E+03  1.7731315E-04
  5.2090837E+03  1.7610225E-04
  5.2122311E+03  1.7487260E-04
  5.2153785E+03  1.7385971E-04
  5.2185259E+03  1.7315827E-04
  5.2216733E+03  1.7276999E-04
  5.2248207E+03  1.7264329E-04
  5.2311155E+03  1.7287157E-04
  5.2374104E+03  1.7326531E-04
  5.2405578E+03  1.7340026E-04
  5.2437052E+03  1.7346455E-04
  5.2468526E+03  1.7345425E-04
  5.2500000E+03  1.7337809E-04
  5.2578125E+03  1.7301005E-04
  5.2656250E+03  1.7259934E-04
  5.2734375E+03  1.7231764E-04
  5.2812500E+03  1.7219055E-04
  5.2890625E+03  1.7215020E-04
  5.2968750E+03  1.7210030E-04
  5.3125000E+03  1.7177075E-04
  5.3281250E+03  1.7121641E-04
  5.3437500E+03  1.7072089E-04
  5.3593750E+03  1.7035573E-04
  5.3750000E+03  1.6999743E-04
  5.3906250E+03  1.6954569E-04
  5.4062500E+03  1.6902202E-04
  5.4375000E+03  1.6804965E-04
  5.4687500E+03  1.6716563E-04
  5.4843750E+03  1.6668006E-04
  5.5000000E+03  1.6616335E-04
  5.5312500E+03  1.6517042E-04
  5.5625000E+03  1.6422928E-04
  5.5937500E+03  1.6326161E-04
  5.6250000E+03  1.6226328E-04
  5.6875000E+03  1.6033775E-04
  5.7500000E+03  1.5838670E-04
  5.8750000E+03  1.5456946E-04
  6.0000000E+03  1.5079934E-04
  6.5000000E+03  1.3645454E-04
  6.7500000E+03  1.2977570E-04
  7.0000000E+03  1.2345061E-04
  7.2500000E+03  1.1746772E-04
  7.5000000E+03  1.1181496E-04
  8.0000000E+03  1.0144259E-04
  8.5000000E+03  9.2209574E-05
  9.0000000E+03  8.3986276E-05
  9.5000000E+03  7.6656576E-05
  1.0000000E+04  7.0116356E-05
  1.0500000E+04  6.4269703E-05
  1.1000000E+04  5.9034885E-05
  1.1500000E+04  5.4337179E-05
  1.2000000E+04  5.0112889E-05
  1.2500000E+04  4.6306229E-05
  1.3000000E+04  4.2868307E-05
  1.3500000E+04  3.9756655E-05
  1.4000000E+04  3.6934265E-05
  1.4500000E+04  3.4368906E-05
  1.5000000E+04  3.2032406E-05
  1.6000000E+04  2.7950530E-05
  1.7000000E+04  2.4525747E-05
  1.8000000E+04  2.1631976E-05
  1.9000000E+04  1.9170773E-05
  2.0000000E+04  1.7064660E-05
  2.1000000E+04  1.5252142E-05
  2.2000000E+04  1.3684027E-05
  2.3000000E+04  1.2320659E-05
  2.4000000E+04  1.1129847E-05
  2.5000000E+04  1.0085271E-05
  2.6000000E+04  9.1652772E-06
  2.7000000E+04  8.3519396E-06
  2.8000000E+04  7.6303369E-06
  2.9000000E+04  6.9879754E-06
  3.0000000E+04  6.4143457E-06
  3.1000000E+04  5.9005630E-06
  3.2000000E+04  5.4390808E-06
  3.4000000E+04  4.6481990E-06
  3.6000000E+04  4.0004248E-06
  3.8000000E+04  3.4650566E-06
  4.0000000E+04  3.0189419E-06
  4.2000000E+04  2.6444008E-06
  4.4000000E+04  2.3277781E-06
  4.6000000E+04  2.0584157E-06
  4.8000000E+04  1.8279141E-06
  5.0000000E+04  1.6295947E-06
  5.2500000E+04  1.4188955E-06
  5.5000000E+04  1.2419282E-06
  5.7500000E+04  1.0922965E-06
  6.0000000E+04  9.6499662E-07
  6.5000000E+04  7.6239143E-07
  6.7500000E+04  6.8141117E-07
  7.0000000E+04  6.1109194E-07
  7.2500000E+04  5.4976772E-07
  7.5000000E+04  4.9607246E-07
  7.7500000E+04  4.4887911E-07
  8.0000000E+04  4.0725245E-07
  8.2500000E+04  3.7041236E-07
  8.5000000E+04  3.3770478E-07
  8.7500000E+04  3.0857875E-07
  9.0000000E+04  2.8256802E-07
  9.2500000E+04  2.5927641E-07
  9.5000000E+04  2.3836588E-07
  1.0000000E+05  2.0257068E-07
  1.0500000E+05  1.7331660E-07
  1.1000000E+05  1.4920739E-07
  1.1500000E+05  1.2918524E-07
  1.2000000E+05  1.1243952E-07
  1.2500000E+05  9.8342457E-08
  1.3000000E+05  8.6403261E-08
  1.3500000E+05  7.6234735E-08
  1.4000000E+05  6.7528861E-08
  1.4500000E+05  6.0038766E-08
  1.5000000E+05  5.3565118E-08
  1.5500000E+05  4.7945890E-08
  1.6000000E+05  4.3048562E-08
  1.6500000E+05  3.8764103E-08
  1.7000000E+05  3.5002303E-08
  1.7500000E+05  3.1688137E-08
  1.8000000E+05  2.8758906E-08
  1.8500000E+05  2.6161961E-08
  1.9000000E+05  2.3852897E-08
  2.0000000E+05  1.9953613E-08
  2.1000000E+05  1.6822251E-08
  2.2000000E+05  1.4283742E-08
  2.3000000E+05  1.2207989E-08
  2.4000000E+05  1.0497097E-08
  2.5000000E+05  9.0765609E-09
  2.6000000E+05  7.8890737E-09
  2.7000000E+05  6.8901277E-09
  2.8000000E+05  6.0448426E-09
  2.9000000E+05  5.3256537E-09
  3.0000000E+05  4.7106055E-09
  3.1000000E+05  4.1820832E-09
  3.2000000E+05  3.7258578E-09
  3.3000000E+05  3.3303606E-09
  3.4000000E+05  2.9861286E-09
  3.5000000E+05  2.6853768E-09
  3.6000000E+05  2.4216668E-09
  3.7000000E+05  2.1896469E-09
  3.8000000E+05  1.9848473E-09
  3.9000000E+05  1.8035172E-09
  4.0000000E+05  1.6424960E-09
  4.2000000E+05  1.3710852E-09
  4.4000000E+05  1.1536555E-09
  4.6000000E+05  9.7779950E-10
  4.8000000E+05  8.3431652E-10
  5.0000000E+05  7.1629729E-10
  5.1250000E+05  6.5307971E-10
  5.2500000E+05  5.9670941E-10
  5.3750000E+05  5.4631329E-10
  5.5000000E+05  5.0114556E-10
  5.7500000E+05  4.2402797E-10
  5.8750000E+05  3.9105419E-10
  6.0000000E+05  3.6123521E-10
  6.2500000E+05  3.0968202E-10
  6.5000000E+05  2.6703208E-10
  6.7500000E+05  2.3149775E-10
  7.0000000E+05  2.0169743E-10
  7.2500000E+05  1.7655326E-10
  7.5000000E+05  1.5521697E-10
  7.7500000E+05  1.3701529E-10
  8.0000000E+05  1.2140989E-10
  8.2500000E+05  1.0796758E-10
  8.5000000E+05  9.6337417E-11
  8.7500000E+05  8.6233321E-11
  9.0000000E+05  7.7420664E-11
  9.2500000E+05  6.9705947E-11
  9.5000000E+05  6.2928733E-11
  9.7500000E+05  5.6955301E-11
  1.0000000E+06  5.1673706E-11
  1.0250000E+06  4.6989823E-11
  1.0500000E+06  4.2824164E-11
  1.1000000E+06  3.5787941E-11
  1.1500000E+06  3.0136428E-11
  1.2000000E+06  2.5554885E-11
  1.2500000E+06  2.1809075E-11
  1.3000000E+06  1.8722540E-11
  1.3500000E+06  1.6160850E-11
  1.4000000E+06  1.4020522E-11
  1.4500000E+06  1.2221131E-11
  1.5000000E+06  1.0699618E-11
  1.5500000E+06  9.4061302E-12
  1.6000000E+06  8.3009504E-12
  1.6500000E+06  7.3521988E-12
  1.7000000E+06  6.5341118E-12
  1.7500000E+06  5.8257314E-12
  1.8000000E+06  5.2099165E-12
  1.8500000E+06  4.6725695E-12
  1.9000000E+06  4.2020367E-12
  1.9500000E+06  3.7886399E-12
  2.0000000E+06  3.4242951E-12
  2.0500000E+06  3.1022184E-12
  2.1000000E+06  2.8166925E-12
  2.1500000E+06  2.5628772E-12
  2.2000000E+06  2.3366604E-12
  2.2500000E+06  2.1345379E-12
  2.3000000E+06  1.9535122E-12
  2.4000000E+06  1.6448214E-12
  2.5000000E+06  1.3939839E-12
  2.6000000E+06  1.1885487E-12
  2.7000000E+06  1.0190706E-12
  2.8000000E+06  8.7831101E-13
  2.9000000E+06  7.6066858E-13
  3.0000000E+06  6.6177041E-13
  3.1000000E+06  5.7817336E-13
  3.2000000E+06  5.0714639E-13
  3.3000000E+06  4.4650803E-13
  3.4000000E+06  3.9450437E-13
  3.5000000E+06  3.4971643E-13
  3.6000000E+06  3.1098831E-13
  3.7000000E+06  2.7737307E-13
  3.8000000E+06  2.4809061E-13
  3.9000000E+06  2.2249499E-13
  4.0000000E+06  2.0004912E-13
  4.1000000E+06  1.8030444E-13
  4.2000000E+06  1.6288466E-13
  4.3000000E+06  1.4747283E-13
  4.4000000E+06  1.3380096E-13
  4.5000000E+06  1.2164152E-13
  4.6000000E+06  1.1080072E-13
  4.7000000E+06  1.0111287E-13
  4.8000000E+06  9.2435917E-14
  5.0000000E+06  7.7642549E-14
  5.1250000E+06  6.9849678E-14
  5.2500000E+06  6.2986534E-14
  5.3750000E+06  5.6925036E-14
  5.5000000E+06  5.1557029E-14
  5.7500000E+06  4.2548544E-14
  5.8750000E+06  3.8763561E-14
  6.0000000E+06  3.5378890E-14
  6.2500000E+06  2.9621290E-14
  6.5000000E+06  2.4959183E-14
  6.7500000E+06  2.1155235E-14
  7.0000000E+06  1.8029811E-14
  7.2500000E+06  1.5445262E-14
  7.5000000E+06  1.3294992E-14
  7.7500000E+06  1.1495351E-14
  8.0000000E+06  9.9805648E-15
  8.2500000E+06  8.6987956E-15
  8.5000000E+06  7.6091860E-15
  8.7500000E+06  6.6796409E-15
  9.0000000E+06  5.8839879E-15
  
  
#  92   7  M3  EION =  4.308000000E+03 eV   260
#  S(0) = 2.626814E+00
  4.2907413E+01  0.0000000E+00
  4.2907413E+03  0.0000000E+00
  4.2907413E+03  6.3483116E-04
  4.3080000E+03  6.3483116E-04
  4.3080429E+03  6.3483116E-04
  4.3091924E+03  6.3542521E-04
  4.3103418E+03  6.3635623E-04
  4.3114913E+03  6.3871753E-04
  4.3126407E+03  6.4220932E-04
  4.3149397E+03  6.5057209E-04
  4.3172386E+03  6.5820985E-04
  4.3195375E+03  6.6346299E-04
  4.3218365E+03  6.6590757E-04
  4.3264343E+03  6.6396118E-04
  4.3287332E+03  6.6093566E-04
  4.3310322E+03  6.5741110E-04
  4.3356300E+03  6.5064481E-04
  4.3402279E+03  6.4578638E-04
  4.3448257E+03  6.4323029E-04
  4.3540214E+03  6.4269196E-04
  4.3586193E+03  6.4315653E-04
  4.3632172E+03  6.4335329E-04
  4.3678150E+03  6.4304562E-04
  4.3724129E+03  6.4221999E-04
  4.3816086E+03  6.3962195E-04
  4.3908043E+03  6.3693228E-04
  4.4000000E+03  6.3493574E-04
  4.4062500E+03  6.3395512E-04
  4.4125000E+03  6.3311833E-04
  4.4250000E+03  6.3124542E-04
  4.4375000E+03  6.2867829E-04
  4.4500000E+03  6.2568980E-04
  4.4750000E+03  6.2025006E-04
  4.4875000E+03  6.1789527E-04
  4.5000000E+03  6.1548628E-04
  4.5125000E+03  6.1285890E-04
  4.5250000E+03  6.1009063E-04
  4.5500000E+03  6.0459248E-04
  4.5750000E+03  5.9953997E-04
  4.6000000E+03  5.9445283E-04
  4.7000000E+03  5.7400229E-04
  4.8000000E+03  5.5431605E-04
  5.0000000E+03  5.1753787E-04
  5.2500000E+03  4.7578786E-04
  5.5000000E+03  4.3824782E-04
  5.7500000E+03  4.0453231E-04
  6.0000000E+03  3.7413400E-04
  6.5000000E+03  3.2188827E-04
  6.7500000E+03  2.9938964E-04
  7.0000000E+03  2.7894003E-04
  7.2500000E+03  2.6030893E-04
  7.5000000E+03  2.4329540E-04
  8.0000000E+03  2.1345081E-04
  8.5000000E+03  1.8827695E-04
  9.0000000E+03  1.6688554E-04
  9.5000000E+03  1.4859601E-04
  1.0000000E+04  1.3286475E-04
  1.0500000E+04  1.1925967E-04
  1.1000000E+04  1.0743517E-04
  1.1500000E+04  9.7109031E-05
  1.2000000E+04  8.8051393E-05
  1.2500000E+04  8.0073555E-05
  1.3000000E+04  7.3019568E-05
  1.3500000E+04  6.6759716E-05
  1.4000000E+04  6.1185592E-05
  1.4500000E+04  5.6206040E-05
  1.5000000E+04  5.1744094E-05
  1.6000000E+04  4.4121334E-05
  1.7000000E+04  3.7901110E-05
  1.8000000E+04  3.2776480E-05
  1.9000000E+04  2.8517676E-05
  2.0000000E+04  2.4950376E-05
  2.1000000E+04  2.1940692E-05
  2.2000000E+04  1.9384641E-05
  2.3000000E+04  1.7200624E-05
  2.4000000E+04  1.5323996E-05
  2.5000000E+04  1.3703097E-05
  2.6000000E+04  1.2296308E-05
  2.7000000E+04  1.1069845E-05
  2.8000000E+04  9.9960950E-06
  2.9000000E+04  9.0523374E-06
  3.0000000E+04  8.2197668E-06
  3.1000000E+04  7.4827292E-06
  3.2000000E+04  6.8281229E-06
  3.4000000E+04  5.7238309E-06
  3.6000000E+04  4.8374800E-06
  3.8000000E+04  4.1186943E-06
  4.0000000E+04  3.5303364E-06
  4.2000000E+04  3.0446362E-06
  4.4000000E+04  2.6405619E-06
  4.6000000E+04  2.3019961E-06
  4.8000000E+04  2.0164549E-06
  5.0000000E+04  1.7741732E-06
  5.2500000E+04  1.5205650E-06
  5.5000000E+04  1.3109145E-06
  5.7500000E+04  1.1363162E-06
  6.0000000E+04  9.8991755E-07
  6.5000000E+04  7.6155695E-07
  6.7500000E+04  6.7210444E-07
  7.0000000E+04  5.9539237E-07
  7.2500000E+04  5.2929655E-07
  7.5000000E+04  4.7209681E-07
  7.7500000E+04  4.2239106E-07
  8.0000000E+04  3.7902946E-07
  8.2500000E+04  3.4106355E-07
  8.5000000E+04  3.0770676E-07
  8.7500000E+04  2.7830347E-07
  9.0000000E+04  2.5230463E-07
  9.2500000E+04  2.2924830E-07
  9.5000000E+04  2.0874413E-07
  1.0000000E+05  1.7411686E-07
  1.0500000E+05  1.4631570E-07
  1.1000000E+05  1.2379159E-07
  1.1500000E+05  1.0539065E-07
  1.2000000E+05  9.0242913E-08
  1.2500000E+05  7.7685099E-08
  1.3000000E+05  6.7206339E-08
  1.3500000E+05  5.8409398E-08
  1.4000000E+05  5.0982661E-08
  1.4500000E+05  4.4679676E-08
  1.5000000E+05  3.9304044E-08
  1.5500000E+05  3.4698133E-08
  1.6000000E+05  3.0734584E-08
  1.6500000E+05  2.7309847E-08
  1.7000000E+05  2.4339240E-08
  1.7500000E+05  2.1753134E-08
  1.8000000E+05  1.9493977E-08
  1.8500000E+05  1.7513954E-08
  1.9000000E+05  1.5773167E-08
  2.0000000E+05  1.2880830E-08
  2.1000000E+05  1.0607528E-08
  2.2000000E+05  8.8026995E-09
  2.3000000E+05  7.3565561E-09
  2.4000000E+05  6.1879779E-09
  2.5000000E+05  5.2363079E-09
  2.6000000E+05  4.4556817E-09
  2.7000000E+05  3.8110642E-09
  2.8000000E+05  3.2754407E-09
  2.9000000E+05  2.8277959E-09
  3.0000000E+05  2.4516469E-09
  3.1000000E+05  2.1339668E-09
  3.2000000E+05  1.8643857E-09
  3.3000000E+05  1.6345934E-09
  3.4000000E+05  1.4378877E-09
  3.5000000E+05  1.2688314E-09
  3.6000000E+05  1.1229883E-09
  3.7000000E+05  9.9671986E-10
  3.8000000E+05  8.8702698E-10
  3.9000000E+05  7.9142572E-10
  4.0000000E+05  7.0784943E-10
  4.1000000E+05  6.3457120E-10
  4.2000000E+05  5.7014234E-10
  4.3000000E+05  5.1334281E-10
  4.4000000E+05  4.6314130E-10
  4.6000000E+05  3.7916300E-10
  4.8000000E+05  3.1264567E-10
  5.0000000E+05  2.5951132E-10
  5.1250000E+05  2.3171979E-10
  5.2500000E+05  2.0737902E-10
  5.3750000E+05  1.8600213E-10
  5.5000000E+05  1.6717903E-10
  5.7500000E+05  1.3586029E-10
  6.0000000E+05  1.1122977E-10
  6.2500000E+05  9.1690389E-11
  6.5000000E+05  7.6065126E-11
  6.6250000E+05  6.9436925E-11
  6.7500000E+05  6.3476793E-11
  7.0000000E+05  5.3264814E-11
  7.2500000E+05  4.4927019E-11
  7.5000000E+05  3.8078268E-11
  7.7500000E+05  3.2420728E-11
  8.0000000E+05  2.7722310E-11
  8.2500000E+05  2.3800842E-11
  8.5000000E+05  2.0512357E-11
  8.7500000E+05  1.7742347E-11
  9.0000000E+05  1.5399198E-11
  9.2500000E+05  1.3409184E-11
  9.5000000E+05  1.1712647E-11
  9.7500000E+05  1.0261067E-11
  1.0000000E+06  9.0147864E-12
  1.0250000E+06  7.9412453E-12
  1.0500000E+06  7.0135927E-12
  1.0750000E+06  6.2095931E-12
  1.1000000E+06  5.5107598E-12
  1.1250000E+06  4.9016647E-12
  1.1500000E+06  4.3693838E-12
  1.1750000E+06  3.9030521E-12
  1.2000000E+06  3.4935044E-12
  1.2250000E+06  3.1329850E-12
  1.2500000E+06  2.8149108E-12
  1.3000000E+06  2.2844988E-12
  1.3500000E+06  1.8664947E-12
  1.4000000E+06  1.5345475E-12
  1.4500000E+06  1.2690509E-12
  1.5000000E+06  1.0552776E-12
  1.5500000E+06  8.8206670E-13
  1.6000000E+06  7.4089122E-13
  1.6500000E+06  6.2518510E-13
  1.7000000E+06  5.2985430E-13
  1.7500000E+06  4.5091959E-13
  1.8000000E+06  3.8525238E-13
  1.8500000E+06  3.3037779E-13
  1.9000000E+06  2.8432666E-13
  1.9500000E+06  2.4552354E-13
  2.0000000E+06  2.1270154E-13
  2.0500000E+06  1.8483669E-13
  2.1000000E+06  1.6109717E-13
  2.1500000E+06  1.4080424E-13
  2.2000000E+06  1.2340161E-13
  2.2500000E+06  1.0843144E-13
  2.3000000E+06  9.5515463E-14
  2.3500000E+06  8.4340029E-14
  2.4000000E+06  7.4644085E-14
  2.4500000E+06  6.6209601E-14
  2.5000000E+06  5.8853885E-14
  2.5500000E+06  5.2423334E-14
  2.6000000E+06  4.6788382E-14
  2.6500000E+06  4.1839403E-14
  2.7000000E+06  3.7483378E-14
  2.8000000E+06  3.0245206E-14
  2.9000000E+06  2.4569252E-14
  3.0000000E+06  2.0084643E-14
  3.1000000E+06  1.6516150E-14
  3.2000000E+06  1.3657665E-14
  3.3000000E+06  1.1353516E-14
  3.4000000E+06  9.4851740E-15
  3.5000000E+06  7.9617069E-15
  3.6000000E+06  6.7128519E-15
  3.7000000E+06  5.6839489E-15
  3.8000000E+06  4.8322009E-15
  3.9000000E+06  4.1238948E-15
  4.0000000E+06  3.5323170E-15
  4.1000000E+06  3.0361851E-15
  4.2000000E+06  2.6184561E-15
  4.3000000E+06  2.2654125E-15
  4.4000000E+06  1.9659615E-15
  4.5000000E+06  1.7110911E-15
  4.6000000E+06  1.4934472E-15
  4.7000000E+06  1.3070032E-15
  4.8000000E+06  1.1467998E-15
  5.0000000E+06  8.8942992E-16
  5.1250000E+06  7.6239575E-16
  5.2500000E+06  6.5575653E-16
  5.3750000E+06  5.6588979E-16
  5.5000000E+06  4.8987622E-16
  5.6250000E+06  4.2535306E-16
  5.7500000E+06  3.7039829E-16
  5.8750000E+06  3.2344111E-16
  6.0000000E+06  2.8319253E-16
  6.1250000E+06  2.4859060E-16
  6.2500000E+06  2.1875586E-16
  6.3750000E+06  1.9295784E-16
  6.5000000E+06  1.7058906E-16
  6.6250000E+06  1.5114254E-16
  6.7500000E+06  1.3419371E-16
  6.8750000E+06  1.1938593E-16
  7.0000000E+06  1.0642036E-16
  7.1250000E+06  9.5044833E-17
  7.2500000E+06  8.5044603E-17
  7.5000000E+06  6.8463215E-17
  
  
#  92   8  M4  EION =  3.733000000E+03 eV   263
#  S(0) = 3.721988E+00
  3.2765367E+01  0.0000000E+00
  3.2765367E+03  0.0000000E+00
  3.2765367E+03  1.5332702E-04
  3.7330000E+03  1.5332702E-04
  3.7330374E+03  1.5332702E-04
  3.7331420E+03  1.6266410E-04
  3.7332466E+03  1.7223794E-04
  3.7333512E+03  1.8204289E-04
  3.7334559E+03  1.9207347E-04
  3.7336651E+03  2.1279046E-04
  3.7338744E+03  2.3434782E-04
  3.7342929E+03  2.7982498E-04
  3.7347114E+03  3.2819028E-04
  3.7355485E+03  4.3228307E-04
  3.7363855E+03  5.4381898E-04
  3.7380596E+03  7.7626070E-04
  3.7388966E+03  8.9027854E-04
  3.7397336E+03  9.9853934E-04
  3.7405707E+03  1.0984996E-03
  3.7414077E+03  1.1884016E-03
  3.7422447E+03  1.2673260E-03
  3.7430818E+03  1.3351226E-03
  3.7447558E+03  1.4396653E-03
  3.7464299E+03  1.5099029E-03
  3.7497780E+03  1.5852103E-03
  3.7514521E+03  1.6051996E-03
  3.7531262E+03  1.6197856E-03
  3.7564743E+03  1.6419456E-03
  3.7598224E+03  1.6608186E-03
  3.7665187E+03  1.6900036E-03
  3.7732149E+03  1.6994571E-03
  3.7799112E+03  1.6901202E-03
  3.7866075E+03  1.6722929E-03
  3.7933037E+03  1.6550110E-03
  3.8000000E+03  1.6417930E-03
  3.8062500E+03  1.6325749E-03
  3.8125000E+03  1.6245219E-03
  3.8250000E+03  1.6067401E-03
  3.8375000E+03  1.5861199E-03
  3.8500000E+03  1.5670683E-03
  3.8625000E+03  1.5516175E-03
  3.8750000E+03  1.5380195E-03
  3.8875000E+03  1.5241523E-03
  3.9000000E+03  1.5095997E-03
  3.9250000E+03  1.4818134E-03
  3.9500000E+03  1.4576656E-03
  3.9750000E+03  1.4337183E-03
  4.0000000E+03  1.4095839E-03
  4.0250000E+03  1.3870248E-03
  4.0500000E+03  1.3652728E-03
  4.0750000E+03  1.3435091E-03
  4.1000000E+03  1.3218735E-03
  4.1500000E+03  1.2810162E-03
  4.2000000E+03  1.2410839E-03
  4.4000000E+03  1.0966129E-03
  4.6000000E+03  9.7211473E-04
  4.8000000E+03  8.6461687E-04
  5.0000000E+03  7.7168624E-04
  5.2500000E+03  6.7245072E-04
  5.5000000E+03  5.8887576E-04
  5.7500000E+03  5.1806555E-04
  6.0000000E+03  4.5772113E-04
  6.5000000E+03  3.6148444E-04
  6.7500000E+03  3.2295112E-04
  7.0000000E+03  2.8945801E-04
  7.2500000E+03  2.6022352E-04
  7.5000000E+03  2.3461113E-04
  8.0000000E+03  1.9223092E-04
  8.5000000E+03  1.5904912E-04
  9.0000000E+03  1.3275863E-04
  9.5000000E+03  1.1170444E-04
  1.0000000E+04  9.4677956E-05
  1.0500000E+04  8.0784168E-05
  1.1000000E+04  6.9352619E-05
  1.1500000E+04  5.9875491E-05
  1.2000000E+04  5.1963548E-05
  1.2500000E+04  4.5315415E-05
  1.3000000E+04  3.9695618E-05
  1.3500000E+04  3.4918513E-05
  1.4000000E+04  3.0836580E-05
  1.4500000E+04  2.7331670E-05
  1.5000000E+04  2.4308487E-05
  1.6000000E+04  1.9411972E-05
  1.7000000E+04  1.5681266E-05
  1.8000000E+04  1.2798896E-05
  1.9000000E+04  1.0543950E-05
  2.0000000E+04  8.7598515E-06
  2.1000000E+04  7.3337813E-06
  2.2000000E+04  6.1832186E-06
  2.3000000E+04  5.2469817E-06
  2.4000000E+04  4.4791445E-06
  2.5000000E+04  3.8448410E-06
  2.6000000E+04  3.3173228E-06
  2.7000000E+04  2.8758715E-06
  2.8000000E+04  2.5042957E-06
  2.9000000E+04  2.1898359E-06
  3.0000000E+04  1.9223596E-06
  3.1000000E+04  1.6937624E-06
  3.2000000E+04  1.4975170E-06
  3.4000000E+04  1.1819006E-06
  3.6000000E+04  9.4376036E-07
  3.8000000E+04  7.6156236E-07
  4.0000000E+04  6.2040857E-07
  4.2000000E+04  5.0980570E-07
  4.4000000E+04  4.2224258E-07
  4.6000000E+04  3.5226293E-07
  4.8000000E+04  2.9584974E-07
  5.0000000E+04  2.5000916E-07
  5.2500000E+04  2.0419134E-07
  5.5000000E+04  1.6814013E-07
  5.7500000E+04  1.3949776E-07
  5.8750000E+04  1.2739644E-07
  6.0000000E+04  1.1653854E-07
  6.2500000E+04  9.7983575E-08
  6.5000000E+04  8.2873976E-08
  6.7500000E+04  7.0483227E-08
  7.0000000E+04  6.0255409E-08
  7.2500000E+04  5.1761241E-08
  7.5000000E+04  4.4666421E-08
  7.7500000E+04  3.8708557E-08
  8.0000000E+04  3.3680168E-08
  8.2500000E+04  2.9416042E-08
  8.5000000E+04  2.5783775E-08
  8.7500000E+04  2.2676601E-08
  9.0000000E+04  2.0007930E-08
  9.2500000E+04  1.7707144E-08
  9.5000000E+04  1.5716350E-08
  1.0000000E+05  1.2482198E-08
  1.0500000E+05  1.0013517E-08
  1.1000000E+05  8.1070455E-09
  1.1500000E+05  6.6189812E-09
  1.2000000E+05  5.4460935E-09
  1.2500000E+05  4.5132624E-09
  1.3000000E+05  3.7651523E-09
  1.3500000E+05  3.1605329E-09
  1.4000000E+05  2.6683557E-09
  1.4500000E+05  2.2650113E-09
  1.5000000E+05  1.9323838E-09
  1.5500000E+05  1.6564543E-09
  1.6000000E+05  1.4262866E-09
  1.6500000E+05  1.2332868E-09
  1.7000000E+05  1.0706543E-09
  1.7500000E+05  9.3297217E-10
  1.8000000E+05  8.1589804E-10
  1.8500000E+05  7.1593071E-10
  1.9000000E+05  6.3023170E-10
  2.0000000E+05  4.9280245E-10
  2.1000000E+05  3.8963936E-10
  2.2000000E+05  3.1120364E-10
  2.3000000E+05  2.5086906E-10
  2.4000000E+05  2.0395966E-10
  2.5000000E+05  1.6712782E-10
  2.6000000E+05  1.3794478E-10
  2.7000000E+05  1.1462688E-10
  2.8000000E+05  9.5849307E-11
  2.9000000E+05  8.0617570E-11
  3.0000000E+05  6.8177908E-11
  3.1000000E+05  5.7953753E-11
  3.2000000E+05  4.9500263E-11
  3.3000000E+05  4.2471515E-11
  3.4000000E+05  3.6596483E-11
  3.5000000E+05  3.1661295E-11
  3.6000000E+05  2.7496045E-11
  3.7000000E+05  2.3964933E-11
  3.8000000E+05  2.0958768E-11
  3.9000000E+05  1.8389249E-11
  4.0000000E+05  1.6184583E-11
  4.2000000E+05  1.2645661E-11
  4.4000000E+05  9.9867250E-12
  4.6000000E+05  7.9642224E-12
  4.8000000E+05  6.4084060E-12
  5.0000000E+05  5.1991603E-12
  5.1250000E+05  4.5800039E-12
  5.2500000E+05  4.0460136E-12
  5.3750000E+05  3.5839445E-12
  5.5000000E+05  3.1828413E-12
  5.7500000E+05  2.5286443E-12
  6.0000000E+05  2.0271616E-12
  6.2500000E+05  1.6387134E-12
  6.5000000E+05  1.3349172E-12
  6.6250000E+05  1.2081010E-12
  6.7500000E+05  1.0952069E-12
  7.0000000E+05  9.0450082E-13
  7.2500000E+05  7.5161597E-13
  7.5000000E+05  6.2817460E-13
  7.7500000E+05  5.2784008E-13
  8.0000000E+05  4.4577642E-13
  8.2500000E+05  3.7826215E-13
  8.5000000E+05  3.2241094E-13
  8.7500000E+05  2.7596756E-13
  9.0000000E+05  2.3715762E-13
  9.2500000E+05  2.0457592E-13
  9.5000000E+05  1.7710272E-13
  9.7500000E+05  1.5384057E-13
  1.0000000E+06  1.3406617E-13
  1.0250000E+06  1.1719342E-13
  1.0500000E+06  1.0274501E-13
  1.1000000E+06  7.9628518E-14
  1.1500000E+06  6.2348291E-14
  1.2000000E+06  4.9279088E-14
  1.2500000E+06  3.9288237E-14
  1.3000000E+06  3.1574964E-14
  1.3500000E+06  2.5565448E-14
  1.4000000E+06  2.0843486E-14
  1.4500000E+06  1.7103803E-14
  1.5000000E+06  1.4120145E-14
  1.5500000E+06  1.1723204E-14
  1.6000000E+06  9.7851344E-15
  1.6500000E+06  8.2085500E-15
  1.7000000E+06  6.9186699E-15
  1.7500000E+06  5.8576420E-15
  1.8000000E+06  4.9803939E-15
  1.8500000E+06  4.2515764E-15
  1.9000000E+06  3.6432904E-15
  1.9500000E+06  3.1333861E-15
  2.0000000E+06  2.7041776E-15
  2.0500000E+06  2.3414662E-15
  2.1000000E+06  2.0337940E-15
  2.1500000E+06  1.7718700E-15
  2.2000000E+06  1.5481244E-15
  2.2500000E+06  1.3563630E-15
  2.3000000E+06  1.1914955E-15
  2.4000000E+06  9.2636258E-16
  2.5000000E+06  7.2699845E-16
  2.6000000E+06  5.7550926E-16
  2.7000000E+06  4.5927408E-16
  2.8000000E+06  3.6927691E-16
  2.9000000E+06  2.9900270E-16
  3.0000000E+06  2.4369367E-16
  3.1000000E+06  1.9984061E-16
  3.2000000E+06  1.6483032E-16
  3.3000000E+06  1.3669783E-16
  3.4000000E+06  1.1395311E-16
  3.5000000E+06  9.5456759E-17
  3.6000000E+06  8.0331678E-17
  3.7000000E+06  6.7898436E-17
  3.8000000E+06  5.7627173E-17
  3.9000000E+06  4.9102378E-17
  4.0000000E+06  4.1995947E-17
  4.1000000E+06  3.6047004E-17
  4.2000000E+06  3.1047025E-17
  4.3000000E+06  2.6828437E-17
  4.4000000E+06  2.3255833E-17
  4.5000000E+06  2.0219466E-17
  4.6000000E+06  1.7630017E-17
  4.7000000E+06  1.5414472E-17
  4.8000000E+06  1.3512899E-17
  5.0000000E+06  1.0462691E-17
  5.1250000E+06  8.9596206E-18
  5.2500000E+06  7.6993331E-18
  5.3750000E+06  6.6384440E-18
  5.5000000E+06  5.7420495E-18
  5.6250000E+06  4.9819243E-18
  5.7500000E+06  4.3351344E-18
  5.8750000E+06  3.7829643E-18
  6.0000000E+06  3.3100759E-18
  6.2500000E+06  2.5537912E-18
  6.5000000E+06  1.9892030E-18
  6.6250000E+06  1.7614805E-18
  6.7500000E+06  1.5631320E-18
  7.0000000E+06  1.2384885E-18
  7.2500000E+06  9.8900817E-19
  7.3750000E+06  8.8630697E-19
  
  
#  92   9  M5  EION =  3.557000000E+03 eV   258
#  S(0) = 6.684662E+00
  2.7329714E+01  0.0000000E+00
  2.7329714E+03  0.0000000E+00
  2.7329714E+03  2.5069383E-04
  3.5570000E+03  2.5069383E-04
  3.5570355E+03  2.5069383E-04
  3.5571698E+03  2.7241467E-04
  3.5573041E+03  2.9467329E-04
  3.5574383E+03  3.1744838E-04
  3.5575726E+03  3.4071989E-04
  3.5578411E+03  3.8867691E-04
  3.5581097E+03  4.3840081E-04
  3.5586467E+03  5.4261032E-04
  3.5591838E+03  6.5228882E-04
  3.5602579E+03  8.8365745E-04
  3.5613320E+03  1.1230125E-03
  3.5634802E+03  1.5845194E-03
  3.5645543E+03  1.7881859E-03
  3.5656284E+03  1.9654436E-03
  3.5677767E+03  2.2342214E-03
  3.5699249E+03  2.4015099E-03
  3.5720731E+03  2.4971844E-03
  3.5742213E+03  2.5502638E-03
  3.5763695E+03  2.5812539E-03
  3.5785178E+03  2.6022834E-03
  3.5806660E+03  2.6195178E-03
  3.5828142E+03  2.6354690E-03
  3.5871107E+03  2.6646640E-03
  3.5914071E+03  2.6860075E-03
  3.5957036E+03  2.6948563E-03
  3.6000000E+03  2.6907260E-03
  3.6062500E+03  2.6684798E-03
  3.6125000E+03  2.6392660E-03
  3.6187500E+03  2.6127998E-03
  3.6250000E+03  2.5922864E-03
  3.6375000E+03  2.5623498E-03
  3.6500000E+03  2.5317676E-03
  3.6625000E+03  2.4972580E-03
  3.6750000E+03  2.4655413E-03
  3.6812500E+03  2.4518707E-03
  3.6875000E+03  2.4394660E-03
  3.7000000E+03  2.4163770E-03
  3.7250000E+03  2.3684768E-03
  3.7500000E+03  2.3219798E-03
  3.7750000E+03  2.2813005E-03
  3.8000000E+03  2.2409272E-03
  3.8500000E+03  2.1628130E-03
  3.9000000E+03  2.0900328E-03
  4.0000000E+03  1.9530373E-03
  4.2000000E+03  1.7101857E-03
  4.4000000E+03  1.5038145E-03
  4.6000000E+03  1.3275994E-03
  4.8000000E+03  1.1763089E-03
  5.0000000E+03  1.0462252E-03
  5.2500000E+03  9.0811780E-04
  5.5000000E+03  7.9230465E-04
  5.7500000E+03  6.9458806E-04
  6.0000000E+03  6.1163784E-04
  6.5000000E+03  4.8002972E-04
  6.7500000E+03  4.2760141E-04
  7.0000000E+03  3.8217971E-04
  7.2500000E+03  3.4266074E-04
  7.5000000E+03  3.0813863E-04
  8.0000000E+03  2.5123445E-04
  8.5000000E+03  2.0691431E-04
  9.0000000E+03  1.7196444E-04
  9.5000000E+03  1.4409907E-04
  1.0000000E+04  1.2165816E-04
  1.0500000E+04  1.0341783E-04
  1.1000000E+04  8.8466098E-05
  1.1500000E+04  7.6114712E-05
  1.2000000E+04  6.5838284E-05
  1.2500000E+04  5.7231608E-05
  1.3000000E+04  4.9979103E-05
  1.3500000E+04  4.3832856E-05
  1.4000000E+04  3.8596428E-05
  1.4500000E+04  3.4112990E-05
  1.5000000E+04  3.0256412E-05
  1.6000000E+04  2.4034318E-05
  1.7000000E+04  1.9317662E-05
  1.8000000E+04  1.5691084E-05
  1.9000000E+04  1.2866950E-05
  2.0000000E+04  1.0642338E-05
  2.1000000E+04  8.8716599E-06
  2.2000000E+04  7.4488692E-06
  2.3000000E+04  6.2956529E-06
  2.4000000E+04  5.3534501E-06
  2.5000000E+04  4.5779628E-06
  2.6000000E+04  3.9353279E-06
  2.7000000E+04  3.3994050E-06
  2.8000000E+04  2.9498314E-06
  2.9000000E+04  2.5706129E-06
  3.0000000E+04  2.2490872E-06
  3.1000000E+04  1.9751558E-06
  3.2000000E+04  1.7407110E-06
  3.4000000E+04  1.3652971E-06
  3.6000000E+04  1.0836627E-06
  3.8000000E+04  8.6937656E-07
  4.0000000E+04  7.0424608E-07
  4.2000000E+04  5.7552141E-07
  4.4000000E+04  4.7411931E-07
  4.6000000E+04  3.9347215E-07
  4.8000000E+04  3.2876611E-07
  5.0000000E+04  2.7642874E-07
  5.2500000E+04  2.2437948E-07
  5.5000000E+04  1.8364950E-07
  5.7500000E+04  1.5146306E-07
  5.8750000E+04  1.3791903E-07
  6.0000000E+04  1.2579817E-07
  6.2500000E+04  1.0516304E-07
  6.5000000E+04  8.8444298E-08
  6.7500000E+04  7.4801967E-08
  7.0000000E+04  6.3596008E-08
  7.2500000E+04  5.4334244E-08
  7.5000000E+04  4.6634975E-08
  7.7500000E+04  4.0199783E-08
  8.0000000E+04  3.4793610E-08
  8.2500000E+04  3.0230036E-08
  8.5000000E+04  2.6360238E-08
  8.7500000E+04  2.3064643E-08
  9.0000000E+04  2.0246635E-08
  9.2500000E+04  1.7827718E-08
  9.5000000E+04  1.5743781E-08
  1.0000000E+05  1.2379549E-08
  1.0500000E+05  9.8332835E-09
  1.1000000E+05  7.8833076E-09
  1.1500000E+05  6.3738618E-09
  1.2000000E+05  5.1938571E-09
  1.2500000E+05  4.2629974E-09
  1.3000000E+05  3.5225041E-09
  1.3500000E+05  2.9288515E-09
  1.4000000E+05  2.4494695E-09
  1.4500000E+05  2.0597428E-09
  1.5000000E+05  1.7408968E-09
  1.5500000E+05  1.4784884E-09
  1.6000000E+05  1.2613205E-09
  1.6500000E+05  1.0806475E-09
  1.7000000E+05  9.2958869E-10
  1.7500000E+05  8.0269564E-10
  1.8000000E+05  6.9562795E-10
  1.8500000E+05  6.0490726E-10
  1.9000000E+05  5.2772957E-10
  2.0000000E+05  4.0533716E-10
  2.1000000E+05  3.1484328E-10
  2.2000000E+05  2.4706609E-10
  2.3000000E+05  1.9570197E-10
  2.4000000E+05  1.5635432E-10
  2.5000000E+05  1.2591142E-10
  2.6000000E+05  1.0214157E-10
  2.7000000E+05  8.3424343E-11
  2.8000000E+05  6.8569567E-11
  2.9000000E+05  5.6693722E-11
  3.0000000E+05  4.7134518E-11
  3.1000000E+05  3.9390902E-11
  3.2000000E+05  3.3080449E-11
  3.3000000E+05  2.7908944E-11
  3.4000000E+05  2.3648356E-11
  3.5000000E+05  2.0120670E-11
  3.6000000E+05  1.7185987E-11
  3.7000000E+05  1.4733668E-11
  3.8000000E+05  1.2675695E-11
  3.9000000E+05  1.0941660E-11
  4.0000000E+05  9.4749447E-12
  4.1000000E+05  8.2297829E-12
  4.2000000E+05  7.1689966E-12
  4.3000000E+05  6.2622519E-12
  4.4000000E+05  5.4846953E-12
  4.6000000E+05  4.2389012E-12
  4.8000000E+05  3.3067641E-12
  5.0000000E+05  2.6018676E-12
  5.1250000E+05  2.2489548E-12
  5.2500000E+05  1.9496742E-12
  5.3750000E+05  1.6950073E-12
  5.5000000E+05  1.4775959E-12
  5.7500000E+05  1.1314891E-12
  6.0000000E+05  8.7475056E-13
  6.2500000E+05  6.8224620E-13
  6.5000000E+05  5.3646471E-13
  6.6250000E+05  4.7708003E-13
  6.7500000E+05  4.2504644E-13
  7.0000000E+05  3.3916094E-13
  7.2500000E+05  2.7242736E-13
  7.5000000E+05  2.2018703E-13
  7.7500000E+05  1.7900558E-13
  8.0000000E+05  1.4632805E-13
  8.2500000E+05  1.2023757E-13
  8.5000000E+05  9.9284628E-14
  8.7500000E+05  8.2364630E-14
  9.0000000E+05  6.8629847E-14
  9.2500000E+05  5.7425341E-14
  9.5000000E+05  4.8241924E-14
  9.7500000E+05  4.0681297E-14
  1.0000000E+06  3.4430117E-14
  1.0250000E+06  2.9240538E-14
  1.0500000E+06  2.4915507E-14
  1.0750000E+06  2.1297578E-14
  1.1000000E+06  1.8260366E-14
  1.1250000E+06  1.5701954E-14
  1.1500000E+06  1.3539804E-14
  1.1750000E+06  1.1706794E-14
  1.2000000E+06  1.0148124E-14
  1.2250000E+06  8.8188832E-15
  1.2500000E+06  7.6821303E-15
  1.3000000E+06  5.8693564E-15
  1.3500000E+06  4.5230949E-15
  1.4000000E+06  3.5137368E-15
  1.4500000E+06  2.7502205E-15
  1.5000000E+06  2.1678488E-15
  1.5500000E+06  1.7201686E-15
  1.6000000E+06  1.3734956E-15
  1.6500000E+06  1.1031795E-15
  1.7000000E+06  8.9102517E-16
  1.7500000E+06  7.2348919E-16
  1.8000000E+06  5.9041270E-16
  1.8500000E+06  4.8412051E-16
  1.9000000E+06  3.9877374E-16
  1.9500000E+06  3.2990064E-16
  2.0000000E+06  2.7405511E-16
  2.0500000E+06  2.2856581E-16
  2.1000000E+06  1.9135034E-16
  2.1500000E+06  1.6077655E-16
  2.2000000E+06  1.3555853E-16
  2.2500000E+06  1.1467821E-16
  2.3000000E+06  9.7325712E-17
  2.3500000E+06  8.2853896E-17
  2.4000000E+06  7.0743415E-17
  2.4500000E+06  6.0575754E-17
  2.5000000E+06  5.2012297E-17
  2.5500000E+06  4.4778010E-17
  2.6000000E+06  3.8648691E-17
  2.6500000E+06  3.3440902E-17
  2.7000000E+06  2.9004025E-17
  2.8000000E+06  2.1968212E-17
  2.9000000E+06  1.6783770E-17
  3.0000000E+06  1.2927395E-17
  3.1000000E+06  1.0033403E-17
  3.2000000E+06  7.8434818E-18
  3.3000000E+06  6.1733006E-18
  3.4000000E+06  4.8900521E-18
  3.5000000E+06  3.8971728E-18
  3.6000000E+06  3.1238493E-18
  3.7000000E+06  2.5177290E-18
  3.8000000E+06  2.0398102E-18
  3.9000000E+06  1.6608265E-18
  4.0000000E+06  1.3586637E-18
  4.1000000E+06  1.1164998E-18
  4.2000000E+06  9.2145536E-19
  4.3000000E+06  7.6361544E-19
  4.4000000E+06  6.3530355E-19
  4.5000000E+06  5.3054305E-19
  4.6000000E+06  4.4465731E-19
  4.7000000E+06  3.7396883E-19
  4.8000000E+06  3.1556876E-19
  5.0000000E+06  2.2685401E-19
  5.1250000E+06  1.8570171E-19
  5.2500000E+06  1.5270294E-19
  5.3750000E+06  1.2612002E-19
  5.5000000E+06  1.0460934E-19
  5.6250000E+06  8.7127052E-20
  
  
#  92  10  N1  EION =  1.446000000E+03 eV   272
#  S(0) = 6.662400E-01
  1.4406375E+01  0.0000000E+00
  1.4406375E+03  0.0000000E+00
  1.4406375E+03  2.7411927E-04
  1.4460000E+03  2.7411927E-04
  1.4460142E+03  2.7411927E-04
  1.4462135E+03  2.7272630E-04
  1.4464128E+03  2.7138858E-04
  1.4466121E+03  2.7010320E-04
  1.4468114E+03  2.6886746E-04
  1.4472099E+03  2.6653513E-04
  1.4476085E+03  2.6437394E-04
  1.4484057E+03  2.6050653E-04
  1.4492028E+03  2.5716729E-04
  1.4500000E+03  2.5428154E-04
  1.4515625E+03  2.4972564E-04
  1.4531250E+03  2.4635925E-04
  1.4546875E+03  2.4393643E-04
  1.4562500E+03  2.4226497E-04
  1.4593750E+03  2.4057574E-04
  1.4609375E+03  2.4031708E-04
  1.4625000E+03  2.4031877E-04
  1.4656250E+03  2.4079970E-04
  1.4687500E+03  2.4153216E-04
  1.4718750E+03  2.4219854E-04
  1.4750000E+03  2.4261900E-04
  1.4812500E+03  2.4250921E-04
  1.4875000E+03  2.4137104E-04
  1.4937500E+03  2.3978676E-04
  1.4968750E+03  2.3899236E-04
  1.5000000E+03  2.3825363E-04
  1.5062500E+03  2.3701559E-04
  1.5125000E+03  2.3608957E-04
  1.5187500E+03  2.3536303E-04
  1.5250000E+03  2.3469142E-04
  1.5312500E+03  2.3395775E-04
  1.5375000E+03  2.3310807E-04
  1.5437500E+03  2.3214227E-04
  1.5500000E+03  2.3110156E-04
  1.5625000E+03  2.2900265E-04
  1.5750000E+03  2.2710813E-04
  1.5875000E+03  2.2543227E-04
  1.5937500E+03  2.2462546E-04
  1.6000000E+03  2.2381220E-04
  1.6125000E+03  2.2210885E-04
  1.6250000E+03  2.2031219E-04
  1.6375000E+03  2.1848839E-04
  1.6500000E+03  2.1672119E-04
  1.6625000E+03  2.1504258E-04
  1.6750000E+03  2.1342199E-04
  1.6875000E+03  2.1182319E-04
  1.7000000E+03  2.1020670E-04
  1.7125000E+03  2.0855835E-04
  1.7250000E+03  2.0690623E-04
  1.7500000E+03  2.0368084E-04
  1.7625000E+03  2.0212174E-04
  1.7750000E+03  2.0059845E-04
  1.8000000E+03  1.9759539E-04
  1.8250000E+03  1.9457967E-04
  1.8500000E+03  1.9161180E-04
  1.8750000E+03  1.8874151E-04
  1.9000000E+03  1.8594038E-04
  1.9500000E+03  1.8047564E-04
  2.0000000E+03  1.7519971E-04
  2.0500000E+03  1.7016135E-04
  2.1000000E+03  1.6531482E-04
  2.2000000E+03  1.5615569E-04
  2.3000000E+03  1.4771217E-04
  2.4000000E+03  1.3988413E-04
  2.5000000E+03  1.3264354E-04
  2.6000000E+03  1.2593798E-04
  2.7000000E+03  1.1970510E-04
  2.8000000E+03  1.1391022E-04
  2.9000000E+03  1.0851873E-04
  3.0000000E+03  1.0349622E-04
  3.1000000E+03  9.8810038E-05
  3.2000000E+03  9.4431213E-05
  3.4000000E+03  8.6495050E-05
  3.6000000E+03  7.9511252E-05
  3.8000000E+03  7.3335641E-05
  4.0000000E+03  6.7849477E-05
  4.2000000E+03  6.2954565E-05
  4.4000000E+03  5.8569383E-05
  4.6000000E+03  5.4625903E-05
  4.8000000E+03  5.1066937E-05
  5.0000000E+03  4.7843957E-05
  5.2500000E+03  4.4225573E-05
  5.5000000E+03  4.1001129E-05
  5.7500000E+03  3.8115464E-05
  6.0000000E+03  3.5523037E-05
  6.5000000E+03  3.1070091E-05
  6.7500000E+03  2.9149444E-05
  7.0000000E+03  2.7400387E-05
  7.2500000E+03  2.5803138E-05
  7.5000000E+03  2.4340610E-05
  8.0000000E+03  2.1762534E-05
  8.5000000E+03  1.9569846E-05
  9.0000000E+03  1.7689261E-05
  9.5000000E+03  1.6064165E-05
  1.0000000E+04  1.4650249E-05
  1.0500000E+04  1.3412422E-05
  1.1000000E+04  1.2322610E-05
  1.1500000E+04  1.1358132E-05
  1.2000000E+04  1.0500503E-05
  1.2500000E+04  9.7345275E-06
  1.3000000E+04  9.0476257E-06
  1.3500000E+04  8.4293058E-06
  1.4000000E+04  7.8707617E-06
  1.4500000E+04  7.3645590E-06
  1.5000000E+04  6.9043835E-06
  1.6000000E+04  6.1013238E-06
  1.7000000E+04  5.4269181E-06
  1.8000000E+04  4.8552232E-06
  1.9000000E+04  4.3665103E-06
  2.0000000E+04  3.9455639E-06
  2.1000000E+04  3.5804946E-06
  2.2000000E+04  3.2619068E-06
  2.3000000E+04  2.9822967E-06
  2.4000000E+04  2.7356125E-06
  2.5000000E+04  2.5169327E-06
  2.6000000E+04  2.3222199E-06
  2.7000000E+04  2.1481380E-06
  2.8000000E+04  1.9919111E-06
  2.9000000E+04  1.8512137E-06
  3.0000000E+04  1.7240861E-06
  3.1000000E+04  1.6088671E-06
  3.2000000E+04  1.5041414E-06
  3.4000000E+04  1.3214904E-06
  3.6000000E+04  1.1683058E-06
  3.8000000E+04  1.0386996E-06
  4.0000000E+04  9.2817395E-07
  4.2000000E+04  8.3324585E-07
  4.4000000E+04  7.5118484E-07
  4.6000000E+04  6.7982657E-07
  4.8000000E+04  6.1743843E-07
  5.0000000E+04  5.6262036E-07
  5.2500000E+04  5.0302558E-07
  5.5000000E+04  4.5170071E-07
  5.7500000E+04  4.0723073E-07
  6.0000000E+04  3.6848668E-07
  6.5000000E+04  3.0471009E-07
  6.7500000E+04  2.7833462E-07
  7.0000000E+04  2.5493455E-07
  7.2500000E+04  2.3409621E-07
  7.5000000E+04  2.1547406E-07
  7.7500000E+04  1.9877788E-07
  8.0000000E+04  1.8376246E-07
  8.2500000E+04  1.7021958E-07
  8.5000000E+04  1.5797161E-07
  9.0000000E+04  1.3677276E-07
  9.5000000E+04  1.1918267E-07
  1.0000000E+05  1.0446229E-07
  1.0500000E+05  9.2048148E-08
  1.1000000E+05  8.1505162E-08
  1.1500000E+05  7.2493565E-08
  1.2000000E+05  6.4745349E-08
  1.2500000E+05  5.8047171E-08
  1.3000000E+05  5.2227584E-08
  1.3500000E+05  4.7147675E-08
  1.4000000E+05  4.2694066E-08
  1.4500000E+05  3.8773619E-08
  1.5000000E+05  3.5309368E-08
  1.5500000E+05  3.2237344E-08
  1.6000000E+05  2.9504023E-08
  1.6500000E+05  2.7064389E-08
  1.7000000E+05  2.4880398E-08
  1.7500000E+05  2.2919752E-08
  1.8000000E+05  2.1154906E-08
  1.8500000E+05  1.9562277E-08
  1.9000000E+05  1.8121600E-08
  2.0000000E+05  1.5628513E-08
  2.1000000E+05  1.3561835E-08
  2.2000000E+05  1.1835200E-08
  2.3000000E+05  1.0382292E-08
  2.4000000E+05  9.1516314E-09
  2.5000000E+05  8.1028606E-09
  2.6000000E+05  7.2040418E-09
  2.7000000E+05  6.4296836E-09
  2.8000000E+05  5.7592802E-09
  2.9000000E+05  5.1762170E-09
  3.0000000E+05  4.6669365E-09
  3.1000000E+05  4.2203062E-09
  3.2000000E+05  3.8271327E-09
  3.3000000E+05  3.4797815E-09
  3.4000000E+05  3.1718802E-09
  3.5000000E+05  2.8980809E-09
  3.6000000E+05  2.6538735E-09
  3.7000000E+05  2.4354369E-09
  3.8000000E+05  2.2395187E-09
  3.9000000E+05  2.0633418E-09
  4.0000000E+05  1.9045261E-09
  4.1000000E+05  1.7610240E-09
  4.2000000E+05  1.6310675E-09
  4.3000000E+05  1.5131254E-09
  4.4000000E+05  1.4058675E-09
  4.6000000E+05  1.2189122E-09
  4.8000000E+05  1.0625555E-09
  5.0000000E+05  9.3089505E-10
  5.1250000E+05  8.5906026E-10
  5.2500000E+05  7.9413661E-10
  5.3750000E+05  7.3532961E-10
  5.5000000E+05  6.8195059E-10
  5.7500000E+05  5.8915812E-10
  5.8750000E+05  5.4876561E-10
  6.0000000E+05  5.1182256E-10
  6.2500000E+05  4.4691742E-10
  6.5000000E+05  3.9209264E-10
  6.7500000E+05  3.4550575E-10
  7.0000000E+05  3.0569930E-10
  7.2500000E+05  2.7151088E-10
  7.5000000E+05  2.4200588E-10
  7.7500000E+05  2.1642763E-10
  8.0000000E+05  1.9415962E-10
  8.2500000E+05  1.7469648E-10
  8.5000000E+05  1.5762171E-10
  8.7500000E+05  1.4258981E-10
  9.0000000E+05  1.2931258E-10
  9.2500000E+05  1.1754840E-10
  9.5000000E+05  1.0709363E-10
  9.7500000E+05  9.7776094E-11
  1.0000000E+06  8.9449667E-11
  1.0250000E+06  8.1989839E-11
  1.0500000E+06  7.5290225E-11
  1.0750000E+06  6.9259507E-11
  1.1000000E+06  6.3818963E-11
  1.1250000E+06  5.8900507E-11
  1.1500000E+06  5.4445063E-11
  1.2000000E+06  4.6723910E-11
  1.2500000E+06  4.0317099E-11
  1.3000000E+06  3.4964716E-11
  1.3500000E+06  3.0465392E-11
  1.4000000E+06  2.6661451E-11
  1.4500000E+06  2.3428182E-11
  1.5000000E+06  2.0666098E-11
  1.5500000E+06  1.8295316E-11
  1.6000000E+06  1.6251327E-11
  1.6500000E+06  1.4481719E-11
  1.7000000E+06  1.2943671E-11
  1.7500000E+06  1.1601952E-11
  1.8000000E+06  1.0427417E-11
  1.8500000E+06  9.3958306E-12
  1.9000000E+06  8.4869482E-12
  1.9500000E+06  7.6837827E-12
  2.0000000E+06  6.9720194E-12
  2.0500000E+06  6.3395472E-12
  2.1000000E+06  5.7760803E-12
  2.1500000E+06  5.2728503E-12
  2.2000000E+06  4.8223565E-12
  2.2500000E+06  4.4181606E-12
  2.3000000E+06  4.0547188E-12
  2.3500000E+06  3.7272430E-12
  2.4000000E+06  3.4315855E-12
  2.4500000E+06  3.1641433E-12
  2.5000000E+06  2.9217778E-12
  2.6000000E+06  2.5016547E-12
  2.7000000E+06  2.1531094E-12
  2.8000000E+06  1.8621381E-12
  2.9000000E+06  1.6178125E-12
  3.0000000E+06  1.4115300E-12
  3.1000000E+06  1.2364703E-12
  3.2000000E+06  1.0871899E-12
  3.3000000E+06  9.5931754E-13
  3.4000000E+06  8.4932295E-13
  3.5000000E+06  7.5433098E-13
  3.6000000E+06  6.7198622E-13
  3.7000000E+06  6.0034241E-13
  3.8000000E+06  5.3778229E-13
  3.9000000E+06  4.8296620E-13
  4.0000000E+06  4.3477964E-13
  4.1000000E+06  3.9229589E-13
  4.2000000E+06  3.5475438E-13
  4.3000000E+06  3.2151033E-13
  4.4000000E+06  2.9201030E-13
  
  
#  92  11  N2  EION =  1.278000000E+03 eV   272
#  S(0) = 7.946087E-01
  1.2686287E+01  0.0000000E+00
  1.2686287E+03  0.0000000E+00
  1.2686287E+03  2.0466443E-04
  1.2780000E+03  2.0466443E-04
  1.2780126E+03  2.0466443E-04
  1.2782875E+03  2.0506040E-04
  1.2785623E+03  2.0538417E-04
  1.2788372E+03  2.0565963E-04
  1.2791120E+03  2.0590394E-04
  1.2796617E+03  2.0634471E-04
  1.2802114E+03  2.0676785E-04
  1.2813107E+03  2.0766173E-04
  1.2824101E+03  2.0865566E-04
  1.2846089E+03  2.1080466E-04
  1.2868076E+03  2.1283163E-04
  1.2890063E+03  2.1445252E-04
  1.2912051E+03  2.1555469E-04
  1.2934038E+03  2.1615017E-04
  1.2956025E+03  2.1631932E-04
  1.3000000E+03  2.1580366E-04
  1.3031250E+03  2.1509553E-04
  1.3062500E+03  2.1434107E-04
  1.3093750E+03  2.1366765E-04
  1.3125000E+03  2.1314092E-04
  1.3187500E+03  2.1257381E-04
  1.3250000E+03  2.1249690E-04
  1.3312500E+03  2.1262119E-04
  1.3375000E+03  2.1272013E-04
  1.3500000E+03  2.1253995E-04
  1.3562500E+03  2.1231197E-04
  1.3625000E+03  2.1206787E-04
  1.3687500E+03  2.1184700E-04
  1.3750000E+03  2.1166546E-04
  1.3875000E+03  2.1138371E-04
  1.4000000E+03  2.1109318E-04
  1.4125000E+03  2.1071572E-04
  1.4250000E+03  2.1027489E-04
  1.4375000E+03  2.0982238E-04
  1.4500000E+03  2.0938464E-04
  1.5000000E+03  2.0745306E-04
  1.6000000E+03  2.0284510E-04
  1.7000000E+03  1.9754891E-04
  1.8000000E+03  1.9178109E-04
  1.9000000E+03  1.8571410E-04
  1.9500000E+03  1.8261001E-04
  2.0000000E+03  1.7948213E-04
  2.0500000E+03  1.7636391E-04
  2.1000000E+03  1.7323943E-04
  2.2000000E+03  1.6701260E-04
  2.3000000E+03  1.6090697E-04
  2.4000000E+03  1.5494657E-04
  2.5000000E+03  1.4915412E-04
  2.6000000E+03  1.4355798E-04
  2.7000000E+03  1.3817284E-04
  2.8000000E+03  1.3300248E-04
  2.9000000E+03  1.2804657E-04
  3.0000000E+03  1.2330240E-04
  3.1000000E+03  1.1876576E-04
  3.2000000E+03  1.1443093E-04
  3.4000000E+03  1.0633905E-04
  3.6000000E+03  9.8965948E-05
  3.8000000E+03  9.2247472E-05
  4.0000000E+03  8.6121051E-05
  4.2000000E+03  8.0528201E-05
  4.4000000E+03  7.5415488E-05
  4.6000000E+03  7.0734633E-05
  4.8000000E+03  6.6441981E-05
  5.0000000E+03  6.2498425E-05
  5.2500000E+03  5.8007192E-05
  5.5000000E+03  5.3947822E-05
  5.7500000E+03  5.0269908E-05
  6.0000000E+03  4.6929669E-05
  6.5000000E+03  4.1112467E-05
  6.7500000E+03  3.8573140E-05
  7.0000000E+03  3.6245436E-05
  7.2500000E+03  3.4107382E-05
  7.5000000E+03  3.2139587E-05
  8.0000000E+03  2.8648658E-05
  8.5000000E+03  2.5659247E-05
  9.0000000E+03  2.3082517E-05
  9.5000000E+03  2.0848119E-05
  1.0000000E+04  1.8899823E-05
  1.0500000E+04  1.7192296E-05
  1.1000000E+04  1.5688701E-05
  1.1500000E+04  1.4358871E-05
  1.2000000E+04  1.3177926E-05
  1.2500000E+04  1.2125207E-05
  1.3000000E+04  1.1183455E-05
  1.3500000E+04  1.0338170E-05
  1.4000000E+04  9.5770999E-06
  1.4500000E+04  8.8898423E-06
  1.5000000E+04  8.2675198E-06
  1.5500000E+04  7.7025243E-06
  1.6000000E+04  7.1883073E-06
  1.6500000E+04  6.7192088E-06
  1.7000000E+04  6.2903192E-06
  1.8000000E+04  5.5366125E-06
  1.9000000E+04  4.8990185E-06
  2.0000000E+04  4.3557882E-06
  2.1000000E+04  3.8899313E-06
  2.2000000E+04  3.4880372E-06
  2.3000000E+04  3.1394173E-06
  2.4000000E+04  2.8354765E-06
  2.5000000E+04  2.5692458E-06
  2.6000000E+04  2.3350326E-06
  2.7000000E+04  2.1281520E-06
  2.8000000E+04  1.9447243E-06
  2.9000000E+04  1.7815167E-06
  3.0000000E+04  1.6358192E-06
  3.1000000E+04  1.5053483E-06
  3.2000000E+04  1.3881702E-06
  3.3000000E+04  1.2826393E-06
  3.4000000E+04  1.1873490E-06
  3.5000000E+04  1.1010923E-06
  3.6000000E+04  1.0228290E-06
  3.8000000E+04  8.8680257E-07
  4.0000000E+04  7.7339357E-07
  4.2000000E+04  6.7812082E-07
  4.4000000E+04  5.9752599E-07
  4.6000000E+04  5.2891110E-07
  4.8000000E+04  4.7015052E-07
  5.0000000E+04  4.1955400E-07
  5.2500000E+04  3.6575018E-07
  5.5000000E+04  3.2051315E-07
  5.7500000E+04  2.8222327E-07
  5.8750000E+04  2.6527622E-07
  6.0000000E+04  2.4961315E-07
  6.2500000E+04  2.2168162E-07
  6.5000000E+04  1.9763076E-07
  6.7500000E+04  1.7681954E-07
  7.0000000E+04  1.5872908E-07
  7.2500000E+04  1.4293637E-07
  7.5000000E+04  1.2909427E-07
  7.7500000E+04  1.1691623E-07
  8.0000000E+04  1.0616429E-07
  8.2500000E+04  9.6639776E-08
  8.5000000E+04  8.8175985E-08
  8.7500000E+04  8.0632381E-08
  9.0000000E+04  7.3889929E-08
  9.2500000E+04  6.7847374E-08
  9.5000000E+04  6.2418248E-08
  9.7500000E+04  5.7528428E-08
  1.0000000E+05  5.3114140E-08
  1.0250000E+05  4.9120327E-08
  1.0500000E+05  4.5499302E-08
  1.1000000E+05  3.9215223E-08
  1.1500000E+05  3.3989828E-08
  1.2000000E+05  2.9614279E-08
  1.2500000E+05  2.5926609E-08
  1.3000000E+05  2.2800008E-08
  1.3500000E+05  2.0134332E-08
  1.4000000E+05  1.7849839E-08
  1.4500000E+05  1.5882525E-08
  1.5000000E+05  1.4180655E-08
  1.5500000E+05  1.2702133E-08
  1.6000000E+05  1.1412489E-08
  1.6500000E+05  1.0283339E-08
  1.7000000E+05  9.2911826E-09
  1.7500000E+05  8.4164571E-09
  1.8000000E+05  7.6427967E-09
  1.8500000E+05  6.9564463E-09
  1.9000000E+05  6.3457942E-09
  1.9500000E+05  5.8009979E-09
  2.0000000E+05  5.3136818E-09
  2.0500000E+05  4.8766914E-09
  2.1000000E+05  4.4838943E-09
  2.1500000E+05  4.1300155E-09
  2.2000000E+05  3.8105026E-09
  2.2500000E+05  3.5214141E-09
  2.3000000E+05  3.2593280E-09
  2.4000000E+05  2.8046198E-09
  2.5000000E+05  2.4267562E-09
  2.6000000E+05  2.1106284E-09
  2.7000000E+05  1.8444915E-09
  2.8000000E+05  1.6191324E-09
  2.9000000E+05  1.4272630E-09
  3.0000000E+05  1.2630734E-09
  3.1000000E+05  1.1218980E-09
  3.2000000E+05  9.9996517E-10
  3.3000000E+05  8.9420585E-10
  3.4000000E+05  8.0210785E-10
  3.5000000E+05  7.2160332E-10
  3.6000000E+05  6.5098103E-10
  3.7000000E+05  5.8881774E-10
  3.8000000E+05  5.3392404E-10
  3.9000000E+05  4.8530141E-10
  4.0000000E+05  4.4210793E-10
  4.1000000E+05  4.0363082E-10
  4.2000000E+05  3.6926422E-10
  4.3000000E+05  3.3849126E-10
  4.4000000E+05  3.1086944E-10
  4.5000000E+05  2.8601862E-10
  4.6000000E+05  2.6361114E-10
  4.7000000E+05  2.4336359E-10
  4.8000000E+05  2.2503023E-10
  5.0000000E+05  1.9327880E-10
  5.1250000E+05  1.7626380E-10
  5.2500000E+05  1.6108712E-10
  5.3750000E+05  1.4751497E-10
  5.5000000E+05  1.3534756E-10
  5.7500000E+05  1.1456569E-10
  5.8750000E+05  1.0567657E-10
  6.0000000E+05  9.7636060E-11
  6.1250000E+05  9.0348490E-11
  6.2500000E+05  8.3730581E-11
  6.3750000E+05  7.7709626E-11
  6.5000000E+05  7.2221983E-11
  6.7500000E+05  6.2629921E-11
  7.0000000E+05  5.4582892E-11
  7.2500000E+05  4.7790932E-11
  7.5000000E+05  4.2025697E-11
  7.7500000E+05  3.7105938E-11
  8.0000000E+05  3.2886749E-11
  8.2500000E+05  2.9251465E-11
  8.5000000E+05  2.6105518E-11
  8.7500000E+05  2.3371781E-11
  9.0000000E+05  2.0986974E-11
  9.2500000E+05  1.8898879E-11
  9.5000000E+05  1.7064170E-11
  9.7500000E+05  1.5446743E-11
  1.0000000E+06  1.4016370E-11
  1.0250000E+06  1.2747634E-11
  1.0500000E+06  1.1619072E-11
  1.0750000E+06  1.0612482E-11
  1.1000000E+06  9.7123674E-12
  1.1250000E+06  8.9054837E-12
  1.1500000E+06  8.1804719E-12
  1.1750000E+06  7.5275542E-12
  1.2000000E+06  6.9382897E-12
  1.2250000E+06  6.4053705E-12
  1.2500000E+06  5.9224511E-12
  1.3000000E+06  5.0852086E-12
  1.3500000E+06  4.3901849E-12
  1.4000000E+06  3.8093721E-12
  1.4500000E+06  3.3209945E-12
  1.5000000E+06  2.9079673E-12
  1.5500000E+06  2.5567779E-12
  1.6000000E+06  2.2566593E-12
  1.6500000E+06  1.9989723E-12
  1.7000000E+06  1.7767401E-12
  1.7500000E+06  1.5842870E-12
  1.8000000E+06  1.4169684E-12
  1.8500000E+06  1.2709602E-12
  1.9000000E+06  1.1430965E-12
  1.9500000E+06  1.0307464E-12
  2.0000000E+06  9.3171320E-13
  2.0500000E+06  8.4415476E-13
  2.1000000E+06  7.6652101E-13
  2.1500000E+06  6.9750064E-13
  2.2000000E+06  6.3597936E-13
  2.2500000E+06  5.8100691E-13
  2.3000000E+06  5.3176989E-13
  2.3500000E+06  4.8756946E-13
  2.4000000E+06  4.4780371E-13
  2.4500000E+06  4.1195275E-13
  2.5000000E+06  3.7956623E-13
  2.5500000E+06  3.5025288E-13
  2.6000000E+06  3.2367186E-13
  2.6500000E+06  2.9952545E-13
  2.7000000E+06  2.7755296E-13
  2.8000000E+06  2.3924200E-13
  2.9000000E+06  2.0721685E-13
  3.0000000E+06  1.8029070E-13
  3.1000000E+06  1.5752941E-13
  3.2000000E+06  1.3819117E-13
  3.3000000E+06  1.2168151E-13
  3.4000000E+06  1.0752023E-13
  3.5000000E+06  9.5319393E-14
  3.6000000E+06  8.4763975E-14
  3.7000000E+06  7.5599197E-14
  3.8000000E+06  6.7618017E-14
  3.9000000E+06  6.0647491E-14
  
  
#  92  12  N3  EION =  1.050000000E+03 eV   276
#  S(0) = 2.446145E+00
  1.0366011E+01  0.0000000E+00
  1.0366011E+03  0.0000000E+00
  1.0366011E+03  1.3939788E-03
  1.0500000E+03  1.3939788E-03
  1.0500103E+03  1.3939788E-03
  1.0512600E+03  1.3897240E-03
  1.0518849E+03  1.3881864E-03
  1.0525098E+03  1.3876360E-03
  1.0531347E+03  1.3880690E-03
  1.0537595E+03  1.3893666E-03
  1.0550093E+03  1.3939101E-03
  1.0575088E+03  1.4065420E-03
  1.0600082E+03  1.4181544E-03
  1.0625077E+03  1.4252665E-03
  1.0650072E+03  1.4271297E-03
  1.0700062E+03  1.4186640E-03
  1.0750052E+03  1.4027245E-03
  1.0775046E+03  1.3945797E-03
  1.0800041E+03  1.3871256E-03
  1.0850031E+03  1.3752161E-03
  1.0900021E+03  1.3672714E-03
  1.0950010E+03  1.3621094E-03
  1.1000000E+03  1.3582084E-03
  1.1125000E+03  1.3472039E-03
  1.1187500E+03  1.3398853E-03
  1.1250000E+03  1.3318453E-03
  1.1375000E+03  1.3159226E-03
  1.1500000E+03  1.3018314E-03
  1.1625000E+03  1.2887378E-03
  1.1750000E+03  1.2752422E-03
  1.1812500E+03  1.2682269E-03
  1.1875000E+03  1.2610938E-03
  1.2000000E+03  1.2468874E-03
  1.2250000E+03  1.2199524E-03
  1.2500000E+03  1.1940305E-03
  1.2625000E+03  1.1809912E-03
  1.2750000E+03  1.1679948E-03
  1.3000000E+03  1.1427755E-03
  1.3250000E+03  1.1185631E-03
  1.3500000E+03  1.0948079E-03
  1.4000000E+03  1.0488926E-03
  1.4500000E+03  1.0057561E-03
  1.4750000E+03  9.8493559E-04
  1.5000000E+03  9.6464973E-04
  1.5500000E+03  9.2598588E-04
  1.6000000E+03  8.8924602E-04
  1.7000000E+03  8.2162092E-04
  1.8000000E+03  7.6074598E-04
  1.9000000E+03  7.0606577E-04
  2.0000000E+03  6.5662225E-04
  2.1000000E+03  6.1192782E-04
  2.2000000E+03  5.7141816E-04
  2.3000000E+03  5.3456542E-04
  2.4000000E+03  5.0097304E-04
  2.5000000E+03  4.7029513E-04
  2.6000000E+03  4.4221852E-04
  2.7000000E+03  4.1646459E-04
  2.8000000E+03  3.9278917E-04
  2.9000000E+03  3.7097950E-04
  3.0000000E+03  3.5084877E-04
  3.1000000E+03  3.3223289E-04
  3.2000000E+03  3.1498679E-04
  3.4000000E+03  2.8410482E-04
  3.6000000E+03  2.5733772E-04
  3.8000000E+03  2.3399795E-04
  4.0000000E+03  2.1353442E-04
  4.2000000E+03  1.9550129E-04
  4.4000000E+03  1.7953482E-04
  4.6000000E+03  1.6533572E-04
  4.8000000E+03  1.5265625E-04
  5.0000000E+03  1.4129162E-04
  5.2500000E+03  1.2867725E-04
  5.5000000E+03  1.1757446E-04
  5.7500000E+03  1.0775544E-04
  6.0000000E+03  9.9034141E-05
  6.5000000E+03  8.4297489E-05
  6.7500000E+03  7.8046653E-05
  7.0000000E+03  7.2414276E-05
  7.2500000E+03  6.7323774E-05
  7.5000000E+03  6.2710016E-05
  8.0000000E+03  5.4697306E-05
  8.5000000E+03  4.8015693E-05
  9.0000000E+03  4.2394587E-05
  9.5000000E+03  3.7627960E-05
  1.0000000E+04  3.3556784E-05
  1.0500000E+04  3.0056806E-05
  1.1000000E+04  2.7029885E-05
  1.1500000E+04  2.4397719E-05
  1.2000000E+04  2.2097265E-05
  1.2500000E+04  2.0077344E-05
  1.3000000E+04  1.8296071E-05
  1.3500000E+04  1.6718933E-05
  1.4000000E+04  1.5317297E-05
  1.4500000E+04  1.4067260E-05
  1.5000000E+04  1.2948755E-05
  1.6000000E+04  1.1041167E-05
  1.7000000E+04  9.4872805E-06
  1.8000000E+04  8.2086092E-06
  1.9000000E+04  7.1467655E-06
  2.0000000E+04  6.2576782E-06
  2.1000000E+04  5.5076398E-06
  2.2000000E+04  4.8705601E-06
  2.3000000E+04  4.3260263E-06
  2.4000000E+04  3.8579055E-06
  2.5000000E+04  3.4533300E-06
  2.6000000E+04  3.1019506E-06
  2.7000000E+04  2.7953763E-06
  2.8000000E+04  2.5267541E-06
  2.9000000E+04  2.2904506E-06
  3.0000000E+04  2.0818038E-06
  3.1000000E+04  1.8969333E-06
  3.2000000E+04  1.7325919E-06
  3.3000000E+04  1.5860480E-06
  3.4000000E+04  1.4549921E-06
  3.5000000E+04  1.3374630E-06
  3.6000000E+04  1.2317882E-06
  3.8000000E+04  1.0504742E-06
  4.0000000E+04  9.0181826E-07
  4.2000000E+04  7.7890803E-07
  4.4000000E+04  6.7650059E-07
  4.6000000E+04  5.9057193E-07
  4.8000000E+04  5.1800084E-07
  5.0000000E+04  4.5634211E-07
  5.2500000E+04  3.9170808E-07
  5.5000000E+04  3.3819411E-07
  5.7500000E+04  2.9356047E-07
  5.8750000E+04  2.7401825E-07
  6.0000000E+04  2.5608129E-07
  6.2500000E+04  2.2441306E-07
  6.5000000E+04  1.9750007E-07
  6.7500000E+04  1.7450546E-07
  7.0000000E+04  1.5476057E-07
  7.2500000E+04  1.3772711E-07
  7.5000000E+04  1.2296858E-07
  7.7500000E+04  1.1012881E-07
  8.0000000E+04  9.8915379E-08
  8.2500000E+04  8.9086778E-08
  8.5000000E+04  8.0442496E-08
  8.7500000E+04  7.2815229E-08
  9.0000000E+04  6.6064695E-08
  9.2500000E+04  6.0072739E-08
  9.5000000E+04  5.4739413E-08
  1.0000000E+05  4.5721599E-08
  1.0500000E+05  3.8470270E-08
  1.1000000E+05  3.2586920E-08
  1.1500000E+05  2.7774106E-08
  1.2000000E+05  2.3807190E-08
  1.2500000E+05  2.0514631E-08
  1.3000000E+05  1.7764104E-08
  1.3500000E+05  1.5452573E-08
  1.4000000E+05  1.3499112E-08
  1.4500000E+05  1.1839639E-08
  1.5000000E+05  1.0423027E-08
  1.5500000E+05  9.2081946E-09
  1.6000000E+05  8.1619185E-09
  1.6500000E+05  7.2571587E-09
  1.7000000E+05  6.4717809E-09
  1.7500000E+05  5.7875661E-09
  1.8000000E+05  5.1894415E-09
  1.8500000E+05  4.6648763E-09
  1.9000000E+05  4.2034037E-09
  1.9500000E+05  3.7962419E-09
  2.0000000E+05  3.4359936E-09
  2.0500000E+05  3.1164028E-09
  2.1000000E+05  2.8321591E-09
  2.1500000E+05  2.5787372E-09
  2.2000000E+05  2.3522684E-09
  2.2500000E+05  2.1494343E-09
  2.3000000E+05  1.9673801E-09
  2.4000000E+05  1.6560866E-09
  2.5000000E+05  1.4023610E-09
  2.6000000E+05  1.1940730E-09
  2.7000000E+05  1.0219478E-09
  2.8000000E+05  8.7882653E-10
  2.9000000E+05  7.5913523E-10
  3.0000000E+05  6.5849831E-10
  3.1000000E+05  5.7345439E-10
  3.2000000E+05  5.0124604E-10
  3.3000000E+05  4.3966206E-10
  3.4000000E+05  3.8691811E-10
  3.5000000E+05  3.4156583E-10
  3.6000000E+05  3.0242279E-10
  3.7000000E+05  2.6851857E-10
  3.8000000E+05  2.3905264E-10
  3.9000000E+05  2.1336155E-10
  4.0000000E+05  1.9089306E-10
  4.1000000E+05  1.7118559E-10
  4.2000000E+05  1.5385174E-10
  4.3000000E+05  1.3856514E-10
  4.4000000E+05  1.2504977E-10
  4.5000000E+05  1.1307136E-10
  4.6000000E+05  1.0243042E-10
  4.7000000E+05  9.2956503E-11
  4.8000000E+05  8.4503518E-11
  5.0000000E+05  7.0175390E-11
  5.1250000E+05  6.2677856E-11
  5.2500000E+05  5.6109144E-11
  5.3750000E+05  5.0338491E-11
  5.5000000E+05  4.5255727E-11
  5.6250000E+05  4.0767683E-11
  5.7500000E+05  3.6795302E-11
  5.8750000E+05  3.3271275E-11
  6.0000000E+05  3.0138121E-11
  6.2500000E+05  2.4854408E-11
  6.5000000E+05  2.0627177E-11
  6.6250000E+05  1.8833384E-11
  6.7500000E+05  1.7220043E-11
  7.0000000E+05  1.4454933E-11
  7.2500000E+05  1.2196405E-11
  7.5000000E+05  1.0340527E-11
  7.7500000E+05  8.8068920E-12
  8.0000000E+05  7.5328113E-12
  8.2500000E+05  6.4690609E-12
  8.5000000E+05  5.5767312E-12
  8.7500000E+05  4.8248708E-12
  9.0000000E+05  4.1887002E-12
  9.2500000E+05  3.6482677E-12
  9.5000000E+05  3.1874206E-12
  9.7500000E+05  2.7930148E-12
  1.0000000E+06  2.4543058E-12
  1.0250000E+06  2.1624711E-12
  1.0500000E+06  1.9102342E-12
  1.0750000E+06  1.6915700E-12
  1.1000000E+06  1.5014680E-12
  1.1250000E+06  1.3357447E-12
  1.1500000E+06  1.1908941E-12
  1.1750000E+06  1.0639677E-12
  1.2000000E+06  9.5247783E-13
  1.2250000E+06  8.5431845E-13
  1.2500000E+06  7.6770161E-13
  1.2750000E+06  6.9110466E-13
  1.3000000E+06  6.2322723E-13
  1.3250000E+06  5.6295578E-13
  1.3500000E+06  5.0933427E-13
  1.3750000E+06  4.6153965E-13
  1.4000000E+06  4.1886163E-13
  1.4250000E+06  3.8068573E-13
  1.4500000E+06  3.4647913E-13
  1.5000000E+06  2.8818173E-13
  1.5500000E+06  2.4093388E-13
  1.6000000E+06  2.0241526E-13
  1.6500000E+06  1.7083834E-13
  1.7000000E+06  1.4481608E-13
  1.7500000E+06  1.2326483E-13
  1.8000000E+06  1.0533234E-13
  1.8500000E+06  9.0344243E-14
  1.9000000E+06  7.7763869E-14
  1.9500000E+06  6.7161753E-14
  2.0000000E+06  5.8192385E-14
  2.0500000E+06  5.0576407E-14
  2.1000000E+06  4.4086880E-14
  2.1500000E+06  3.8538614E-14
  2.2000000E+06  3.3779827E-14
  2.2500000E+06  2.9685593E-14
  2.3000000E+06  2.6152686E-14
  2.3500000E+06  2.3095480E-14
  2.4000000E+06  2.0442676E-14
  2.4500000E+06  1.8134715E-14
  2.5000000E+06  1.6121676E-14
  2.5500000E+06  1.4361587E-14
  2.6000000E+06  1.2819041E-14
  2.6500000E+06  1.1464100E-14
  2.7000000E+06  1.0271381E-14
  2.7500000E+06  9.2192741E-15
  2.8000000E+06  8.2893298E-15
  2.8500000E+06  7.4657559E-15
  2.9000000E+06  6.7350025E-15
  2.9500000E+06  6.0854070E-15
  3.0000000E+06  5.5068788E-15
  3.0500000E+06  4.9907041E-15
  3.1000000E+06  4.5293531E-15
  3.2000000E+06  3.7458928E-15
  3.3000000E+06  3.1139185E-15
  3.4000000E+06  2.6013061E-15
  3.5000000E+06  2.1835443E-15
  3.6000000E+06  1.8415075E-15
  
  
#  92  13  N4  EION =  7.850000000E+02 eV   277
#  S(0) = 3.396944E+00
  6.8468003E+00  0.0000000E+00
  6.8468003E+02  0.0000000E+00
  6.8468003E+02  6.0469250E-04
  7.8500000E+02  6.0469250E-04
  7.8500778E+02  6.0469250E-04
  7.8519518E+02  6.1610158E-04
  7.8538258E+02  6.2827260E-04
  7.8556999E+02  6.4117386E-04
  7.8575739E+02  6.5477539E-04
  7.8613219E+02  6.8396473E-04
  7.8650700E+02  7.1561806E-04
  7.8725661E+02  7.8543637E-04
  7.8800622E+02  8.6240536E-04
  7.8950544E+02  1.0296685E-03
  7.9100467E+02  1.2000190E-03
  7.9250389E+02  1.3570708E-03
  7.9400311E+02  1.4896369E-03
  7.9550233E+02  1.5936066E-03
  7.9700156E+02  1.6707426E-03
  7.9850078E+02  1.7259944E-03
  8.0000000E+02  1.7651017E-03
  8.0156250E+02  1.7941869E-03
  8.0312500E+02  1.8157388E-03
  8.0625000E+02  1.8474764E-03
  8.0937500E+02  1.8733736E-03
  8.1250000E+02  1.8970462E-03
  8.1875000E+02  1.9356919E-03
  8.2500000E+02  1.9564424E-03
  8.3125000E+02  1.9605196E-03
  8.3750000E+02  1.9562023E-03
  8.4375000E+02  1.9512315E-03
  8.5000000E+02  1.9492661E-03
  8.6250000E+02  1.9527076E-03
  8.7500000E+02  1.9548423E-03
  8.8125000E+02  1.9535207E-03
  8.8750000E+02  1.9511739E-03
  9.0000000E+02  1.9464120E-03
  9.1250000E+02  1.9439596E-03
  9.2500000E+02  1.9427129E-03
  9.3750000E+02  1.9401286E-03
  9.5000000E+02  1.9352272E-03
  9.6250000E+02  1.9289944E-03
  9.7500000E+02  1.9225544E-03
  9.8750000E+02  1.9163608E-03
  1.0000000E+03  1.9099987E-03
  1.0250000E+03  1.8943109E-03
  1.0500000E+03  1.8749765E-03
  1.0750000E+03  1.8544577E-03
  1.1000000E+03  1.8327065E-03
  1.1250000E+03  1.8087562E-03
  1.1500000E+03  1.7832815E-03
  1.2000000E+03  1.7301467E-03
  1.2500000E+03  1.6739999E-03
  1.3000000E+03  1.6163656E-03
  1.3500000E+03  1.5584734E-03
  1.4000000E+03  1.5003504E-03
  1.4500000E+03  1.4433731E-03
  1.5000000E+03  1.3875078E-03
  1.6000000E+03  1.2800504E-03
  1.7000000E+03  1.1799311E-03
  1.8000000E+03  1.0872875E-03
  1.9000000E+03  1.0021594E-03
  2.0000000E+03  9.2436312E-04
  2.1000000E+03  8.5339675E-04
  2.2000000E+03  7.8871847E-04
  2.3000000E+03  7.2979473E-04
  2.4000000E+03  6.7611416E-04
  2.5000000E+03  6.2718895E-04
  2.6000000E+03  5.8256376E-04
  2.7000000E+03  5.4182020E-04
  2.8000000E+03  5.0457776E-04
  2.9000000E+03  4.7049317E-04
  3.0000000E+03  4.3925793E-04
  3.1000000E+03  4.1059542E-04
  3.2000000E+03  3.8425817E-04
  3.4000000E+03  3.3769691E-04
  3.6000000E+03  2.9806826E-04
  3.8000000E+03  2.6416542E-04
  4.0000000E+03  2.3501808E-04
  4.2000000E+03  2.0984313E-04
  4.4000000E+03  1.8800403E-04
  4.6000000E+03  1.6897840E-04
  4.8000000E+03  1.5233664E-04
  5.0000000E+03  1.3772523E-04
  5.2500000E+03  1.2187461E-04
  5.5000000E+03  1.0827352E-04
  5.7500000E+03  9.6545163E-05
  6.0000000E+03  8.6384931E-05
  6.5000000E+03  6.9822573E-05
  6.7500000E+03  6.3050135E-05
  7.0000000E+03  5.7089150E-05
  7.2500000E+03  5.1824303E-05
  7.5000000E+03  4.7159192E-05
  8.0000000E+03  3.9316640E-05
  8.5000000E+03  3.3051569E-05
  9.0000000E+03  2.7994710E-05
  9.5000000E+03  2.3874625E-05
  1.0000000E+04  2.0488982E-05
  1.0500000E+04  1.7685031E-05
  1.1000000E+04  1.5346096E-05
  1.1500000E+04  1.3382103E-05
  1.2000000E+04  1.1722819E-05
  1.2500000E+04  1.0312979E-05
  1.3000000E+04  9.1087260E-06
  1.3500000E+04  8.0749881E-06
  1.4000000E+04  7.1835099E-06
  1.4500000E+04  6.4113745E-06
  1.5000000E+04  5.7398754E-06
  1.5500000E+04  5.1536491E-06
  1.6000000E+04  4.6400090E-06
  1.6500000E+04  4.1884241E-06
  1.7000000E+04  3.7901078E-06
  1.8000000E+04  3.1249815E-06
  1.9000000E+04  2.5984780E-06
  2.0000000E+04  2.1773705E-06
  2.1000000E+04  1.8373749E-06
  2.2000000E+04  1.5604971E-06
  2.3000000E+04  1.3332343E-06
  2.4000000E+04  1.1453369E-06
  2.5000000E+04  9.8894140E-07
  2.6000000E+04  8.5795484E-07
  2.7000000E+04  7.4761385E-07
  2.8000000E+04  6.5416273E-07
  2.9000000E+04  5.7461662E-07
  3.0000000E+04  5.0658633E-07
  3.1000000E+04  4.4814628E-07
  3.2000000E+04  3.9773453E-07
  3.3000000E+04  3.5407653E-07
  3.4000000E+04  3.1612642E-07
  3.5000000E+04  2.8302141E-07
  3.6000000E+04  2.5404619E-07
  3.8000000E+04  2.0619877E-07
  4.0000000E+04  1.6888175E-07
  4.2000000E+04  1.3946260E-07
  4.4000000E+04  1.1604056E-07
  4.6000000E+04  9.7224269E-08
  4.8000000E+04  8.1982076E-08
  5.0000000E+04  6.9540129E-08
  5.2500000E+04  5.7045297E-08
  5.5000000E+04  4.7164937E-08
  5.7500000E+04  3.9278580E-08
  5.8750000E+04  3.5935446E-08
  6.0000000E+04  3.2929522E-08
  6.2500000E+04  2.7777469E-08
  6.5000000E+04  2.3566004E-08
  6.7500000E+04  2.0099953E-08
  7.0000000E+04  1.7229283E-08
  7.2500000E+04  1.4837641E-08
  7.5000000E+04  1.2834059E-08
  7.7500000E+04  1.1146853E-08
  8.0000000E+04  9.7191202E-09
  8.2500000E+04  8.5053926E-09
  8.5000000E+04  7.4691066E-09
  8.7500000E+04  6.5806815E-09
  9.0000000E+04  5.8160506E-09
  9.2500000E+04  5.1555288E-09
  9.5000000E+04  4.5829340E-09
  9.7500000E+04  4.0848999E-09
  1.0000000E+05  3.6503362E-09
  1.0250000E+05  3.2699998E-09
  1.0500000E+05  2.9361561E-09
  1.1000000E+05  2.3829734E-09
  1.1500000E+05  1.9500021E-09
  1.2000000E+05  1.6078558E-09
  1.2500000E+05  1.3350814E-09
  1.3000000E+05  1.1158277E-09
  1.3500000E+05  9.3825169E-10
  1.4000000E+05  7.9341173E-10
  1.4500000E+05  6.7449151E-10
  1.5000000E+05  5.7624857E-10
  1.5500000E+05  4.9461671E-10
  1.6000000E+05  4.2641733E-10
  1.6500000E+05  3.6914726E-10
  1.7000000E+05  3.2082176E-10
  1.7500000E+05  2.7985696E-10
  1.8000000E+05  2.4498099E-10
  1.8500000E+05  2.1516652E-10
  1.9000000E+05  1.8957929E-10
  1.9500000E+05  1.6753832E-10
  2.0000000E+05  1.4848497E-10
  2.0500000E+05  1.3195870E-10
  2.1000000E+05  1.1757822E-10
  2.1500000E+05  1.0502646E-10
  2.2000000E+05  9.4038703E-11
  2.2500000E+05  8.4393032E-11
  2.3000000E+05  7.5902729E-11
  2.4000000E+05  6.1781594E-11
  2.5000000E+05  5.0679144E-11
  2.6000000E+05  4.1871364E-11
  2.7000000E+05  3.4825623E-11
  2.8000000E+05  2.9145692E-11
  2.9000000E+05  2.4533719E-11
  3.0000000E+05  2.0763620E-11
  3.1000000E+05  1.7662251E-11
  3.2000000E+05  1.5095881E-11
  3.3000000E+05  1.2960390E-11
  3.4000000E+05  1.1174116E-11
  3.5000000E+05  9.6725635E-12
  3.6000000E+05  8.4044496E-12
  3.7000000E+05  7.3287420E-12
  3.8000000E+05  6.4124204E-12
  3.9000000E+05  5.6287632E-12
  4.0000000E+05  4.9560298E-12
  4.1000000E+05  4.3764403E-12
  4.2000000E+05  3.8753859E-12
  4.3000000E+05  3.4408092E-12
  4.4000000E+05  3.0627141E-12
  4.6000000E+05  2.4440489E-12
  4.8000000E+05  1.9677807E-12
  5.0000000E+05  1.5973509E-12
  5.1250000E+05  1.4075840E-12
  5.2500000E+05  1.2438576E-12
  5.3750000E+05  1.1021310E-12
  5.5000000E+05  9.7906089E-13
  5.6250000E+05  8.7186913E-13
  5.7500000E+05  7.7823781E-13
  5.8750000E+05  6.9622560E-13
  6.0000000E+05  6.2420059E-13
  6.2500000E+05  5.0481673E-13
  6.5000000E+05  4.1140148E-13
  6.6250000E+05  3.7239209E-13
  6.7500000E+05  3.3765737E-13
  7.0000000E+05  2.7896325E-13
  7.2500000E+05  2.3189029E-13
  7.5000000E+05  1.9386821E-13
  7.7500000E+05  1.6295205E-13
  8.0000000E+05  1.3765692E-13
  8.2500000E+05  1.1683965E-13
  8.5000000E+05  9.9613247E-14
  8.7500000E+05  8.5284376E-14
  9.0000000E+05  7.3307335E-14
  9.2500000E+05  6.3249799E-14
  9.5000000E+05  5.4767145E-14
  9.7500000E+05  4.7583047E-14
  1.0000000E+06  4.1474716E-14
  1.0250000E+06  3.6261596E-14
  1.0500000E+06  3.1796612E-14
  1.0750000E+06  2.7959385E-14
  1.1000000E+06  2.4650941E-14
  1.1250000E+06  2.1789553E-14
  1.1500000E+06  1.9307453E-14
  1.1750000E+06  1.7148234E-14
  1.2000000E+06  1.5264766E-14
  1.2250000E+06  1.3617532E-14
  1.2500000E+06  1.2173280E-14
  1.3000000E+06  9.7857826E-15
  1.3500000E+06  7.9251378E-15
  1.4000000E+06  6.4627948E-15
  1.4500000E+06  5.3044006E-15
  1.5000000E+06  4.3799855E-15
  1.5500000E+06  3.6371794E-15
  1.6000000E+06  3.0364325E-15
  1.6500000E+06  2.5476297E-15
  1.7000000E+06  2.1476414E-15
  1.7500000E+06  1.8185654E-15
  1.8000000E+06  1.5464476E-15
  1.8500000E+06  1.3203375E-15
  1.9000000E+06  1.1315918E-15
  1.9500000E+06  9.7334739E-16
  2.0000000E+06  8.4012449E-16
  2.0500000E+06  7.2752450E-16
  2.1000000E+06  6.3199746E-16
  2.1500000E+06  5.5066396E-16
  2.2000000E+06  4.8117760E-16
  2.2500000E+06  4.2161813E-16
  2.3000000E+06  3.7040768E-16
  2.3500000E+06  3.2624379E-16
  2.4000000E+06  2.8804706E-16
  2.4500000E+06  2.5491971E-16
  2.5000000E+06  2.2611207E-16
  2.5500000E+06  2.0099458E-16
  2.6000000E+06  1.7903829E-16
  2.6500000E+06  1.5979810E-16
  2.7000000E+06  1.4289820E-16
  2.8000000E+06  1.1489434E-16
  2.9000000E+06  9.3020996E-17
  3.0000000E+06  7.5819102E-17
  
  
#  92  14  N5  EION =  7.430000000E+02 eV   280
#  S(0) = 5.342018E+00
  5.0415199E+00  0.0000000E+00
  5.0415199E+02  0.0000000E+00
  5.0415199E+02  8.5067435E-04
  7.4300000E+02  8.5067435E-04
  7.4300734E+02  8.5067435E-04
  7.4318216E+02  8.7831600E-04
  7.4335698E+02  9.0682811E-04
  7.4353179E+02  9.3616969E-04
  7.4370661E+02  9.6630267E-04
  7.4405624E+02  1.0288015E-03
  7.4440587E+02  1.0940544E-03
  7.4510514E+02  1.2317763E-03
  7.4580441E+02  1.3773100E-03
  7.4720294E+02  1.6820623E-03
  7.4860147E+02  1.9867900E-03
  7.4930073E+02  2.1322170E-03
  7.5000000E+02  2.2697788E-03
  7.5156250E+02  2.5400821E-03
  7.5312500E+02  2.7520597E-03
  7.5468750E+02  2.9076209E-03
  7.5625000E+02  3.0163921E-03
  7.5781250E+02  3.0904633E-03
  7.5937500E+02  3.1409516E-03
  7.6093750E+02  3.1765869E-03
  7.6250000E+02  3.2035531E-03
  7.6562500E+02  3.2459361E-03
  7.6875000E+02  3.2837068E-03
  7.7187500E+02  3.3196894E-03
  7.7500000E+02  3.3519565E-03
  7.8125000E+02  3.3956736E-03
  7.8750000E+02  3.4077955E-03
  7.9375000E+02  3.3989567E-03
  7.9687500E+02  3.3915591E-03
  8.0000000E+02  3.3842220E-03
  8.0625000E+02  3.3731557E-03
  8.1250000E+02  3.3681511E-03
  8.2500000E+02  3.3666880E-03
  8.3750000E+02  3.3593278E-03
  8.4375000E+02  3.3520874E-03
  8.5000000E+02  3.3439605E-03
  8.6250000E+02  3.3291675E-03
  8.7500000E+02  3.3184073E-03
  8.8750000E+02  3.3085758E-03
  9.0000000E+02  3.2957797E-03
  9.1250000E+02  3.2797144E-03
  9.2500000E+02  3.2620154E-03
  9.5000000E+02  3.2274209E-03
  9.7500000E+02  3.1905617E-03
  1.0000000E+03  3.1473001E-03
  1.0500000E+03  3.0547890E-03
  1.1000000E+03  2.9533597E-03
  1.1500000E+03  2.8474312E-03
  1.2000000E+03  2.7384880E-03
  1.2500000E+03  2.6290846E-03
  1.3000000E+03  2.5207178E-03
  1.3500000E+03  2.4143693E-03
  1.4000000E+03  2.3107987E-03
  1.4500000E+03  2.2104584E-03
  1.5000000E+03  2.1139212E-03
  1.6000000E+03  1.9324858E-03
  1.7000000E+03  1.7665552E-03
  1.8000000E+03  1.6161585E-03
  1.9000000E+03  1.4800222E-03
  2.0000000E+03  1.3569946E-03
  2.1000000E+03  1.2459526E-03
  2.2000000E+03  1.1457438E-03
  2.3000000E+03  1.0552476E-03
  2.4000000E+03  9.7343379E-04
  2.5000000E+03  8.9937184E-04
  2.6000000E+03  8.3223155E-04
  2.7000000E+03  7.7127281E-04
  2.8000000E+03  7.1583909E-04
  2.9000000E+03  6.6534803E-04
  3.0000000E+03  6.1928426E-04
  3.1000000E+03  5.7719146E-04
  3.2000000E+03  5.3866574E-04
  3.4000000E+03  4.7092555E-04
  3.6000000E+03  4.1365982E-04
  3.8000000E+03  3.6496940E-04
  4.0000000E+03  3.2334320E-04
  4.2000000E+03  2.8757211E-04
  4.4000000E+03  2.5668356E-04
  4.6000000E+03  2.2989006E-04
  4.8000000E+03  2.0655169E-04
  5.0000000E+03  1.8614294E-04
  5.2500000E+03  1.6409504E-04
  5.5000000E+03  1.4525614E-04
  5.7500000E+03  1.2907573E-04
  6.0000000E+03  1.1511248E-04
  6.5000000E+03  9.2470209E-05
  6.7500000E+03  8.3258656E-05
  7.0000000E+03  7.5176084E-05
  7.2500000E+03  6.8058875E-05
  7.5000000E+03  6.1770636E-05
  8.0000000E+03  5.1242034E-05
  8.5000000E+03  4.2874645E-05
  9.0000000E+03  3.6153591E-05
  9.5000000E+03  3.0702559E-05
  1.0000000E+04  2.6242538E-05
  1.0500000E+04  2.2563924E-05
  1.1000000E+04  1.9507363E-05
  1.1500000E+04  1.6950355E-05
  1.2000000E+04  1.4797784E-05
  1.2500000E+04  1.2975097E-05
  1.3000000E+04  1.1423354E-05
  1.3500000E+04  1.0095579E-05
  1.4000000E+04  8.9540620E-06
  1.4500000E+04  7.9683120E-06
  1.5000000E+04  7.1135179E-06
  1.6000000E+04  5.7191403E-06
  1.7000000E+04  4.6473833E-06
  1.8000000E+04  3.8128623E-06
  1.9000000E+04  3.1554367E-06
  2.0000000E+04  2.6320251E-06
  2.1000000E+04  2.2112867E-06
  2.2000000E+04  1.8701006E-06
  2.3000000E+04  1.5911916E-06
  2.4000000E+04  1.3614988E-06
  2.5000000E+04  1.1710404E-06
  2.6000000E+04  1.0121124E-06
  2.7000000E+04  8.7871247E-07
  2.8000000E+04  7.6612440E-07
  2.9000000E+04  6.7061324E-07
  3.0000000E+04  5.8919874E-07
  3.1000000E+04  5.1948644E-07
  3.2000000E+04  4.5954017E-07
  3.3000000E+04  4.0778476E-07
  3.4000000E+04  3.6293143E-07
  3.5000000E+04  3.2391999E-07
  3.6000000E+04  2.8987385E-07
  3.8000000E+04  2.3388525E-07
  4.0000000E+04  1.9045772E-07
  4.2000000E+04  1.5640213E-07
  4.4000000E+04  1.2942766E-07
  4.6000000E+04  1.0786507E-07
  4.8000000E+04  9.0482600E-08
  5.0000000E+04  7.6360364E-08
  5.2500000E+04  6.2250577E-08
  5.5000000E+04  5.1155419E-08
  5.7500000E+04  4.2347588E-08
  5.8750000E+04  3.8629026E-08
  6.0000000E+04  3.5294317E-08
  6.2500000E+04  2.9600550E-08
  6.5000000E+04  2.4970005E-08
  6.7500000E+04  2.1178109E-08
  7.0000000E+04  1.8053019E-08
  7.2500000E+04  1.5462045E-08
  7.5000000E+04  1.3301851E-08
  7.7500000E+04  1.1491340E-08
  8.0000000E+04  9.9664037E-09
  8.2500000E+04  8.6760152E-09
  8.5000000E+04  7.5792955E-09
  8.7500000E+04  6.6432974E-09
  9.0000000E+04  5.8413166E-09
  9.2500000E+04  5.1515933E-09
  9.5000000E+04  4.5563052E-09
  1.0000000E+05  3.5928949E-09
  1.0500000E+05  2.8614161E-09
  1.1000000E+05  2.2996041E-09
  1.1500000E+05  1.8635340E-09
  1.2000000E+05  1.5217716E-09
  1.2500000E+05  1.2515237E-09
  1.3000000E+05  1.0360581E-09
  1.3500000E+05  8.6295153E-10
  1.4000000E+05  7.2288495E-10
  1.4500000E+05  6.0879853E-10
  1.5000000E+05  5.1529496E-10
  1.5500000E+05  4.3821326E-10
  1.6000000E+05  3.7432042E-10
  1.6500000E+05  3.2108589E-10
  1.7000000E+05  2.7651513E-10
  1.7500000E+05  2.3902546E-10
  1.8000000E+05  2.0735373E-10
  1.8500000E+05  1.8048596E-10
  1.9000000E+05  1.5760362E-10
  1.9500000E+05  1.3804229E-10
  2.0000000E+05  1.2126014E-10
  2.0500000E+05  1.0681328E-10
  2.1000000E+05  9.4336360E-11
  2.2000000E+05  7.4135433E-11
  2.3000000E+05  5.8801373E-11
  2.4000000E+05  4.7036957E-11
  2.5000000E+05  3.7922286E-11
  2.6000000E+05  3.0796363E-11
  2.7000000E+05  2.5178404E-11
  2.8000000E+05  2.0714738E-11
  2.9000000E+05  1.7142437E-11
  3.0000000E+05  1.4264116E-11
  3.1000000E+05  1.1930265E-11
  3.2000000E+05  1.0026650E-11
  3.3000000E+05  8.4652842E-12
  3.4000000E+05  7.1778934E-12
  3.5000000E+05  6.1111324E-12
  3.6000000E+05  5.2230383E-12
  3.7000000E+05  4.4803958E-12
  3.8000000E+05  3.8567582E-12
  3.9000000E+05  3.3309487E-12
  4.0000000E+05  2.8859240E-12
  4.1000000E+05  2.5078991E-12
  4.2000000E+05  2.1856698E-12
  4.3000000E+05  1.9100864E-12
  4.4000000E+05  1.6736452E-12
  4.5000000E+05  1.4701686E-12
  4.6000000E+05  1.2945497E-12
  4.7000000E+05  1.1425509E-12
  4.8000000E+05  1.0106420E-12
  5.0000000E+05  7.9576730E-13
  5.1250000E+05  6.8811859E-13
  5.2500000E+05  5.9678662E-13
  5.3750000E+05  5.1903459E-13
  5.5000000E+05  4.5262848E-13
  5.6250000E+05  3.9573658E-13
  5.7500000E+05  3.4685093E-13
  5.8750000E+05  3.0472521E-13
  6.0000000E+05  2.6832564E-13
  6.2500000E+05  2.0940423E-13
  6.5000000E+05  1.6475391E-13
  6.6250000E+05  1.4655658E-13
  6.7500000E+05  1.3060696E-13
  7.0000000E+05  1.0426953E-13
  7.2500000E+05  8.3793767E-14
  7.5000000E+05  6.7756500E-14
  7.7500000E+05  5.5107904E-14
  8.0000000E+05  4.5066516E-14
  8.2500000E+05  3.7045676E-14
  8.5000000E+05  3.0601464E-14
  8.7500000E+05  2.5395474E-14
  9.0000000E+05  2.1167868E-14
  9.2500000E+05  1.7717800E-14
  9.5000000E+05  1.4889039E-14
  9.7500000E+05  1.2559343E-14
  1.0000000E+06  1.0632501E-14
  1.0250000E+06  9.0323840E-15
  1.0500000E+06  7.6984369E-15
  1.0750000E+06  6.5822574E-15
  1.1000000E+06  5.6449754E-15
  1.1250000E+06  4.8552374E-15
  1.1500000E+06  4.1876439E-15
  1.1750000E+06  3.6215340E-15
  1.2000000E+06  3.1400340E-15
  1.2250000E+06  2.7293113E-15
  1.2500000E+06  2.3779848E-15
  1.2750000E+06  2.0766577E-15
  1.3000000E+06  1.8175452E-15
  1.3250000E+06  1.5941767E-15
  1.3500000E+06  1.4011579E-15
  1.4000000E+06  1.0888507E-15
  1.4500000E+06  8.5252545E-16
  1.5000000E+06  6.7220759E-16
  1.5500000E+06  5.3354858E-16
  1.6000000E+06  4.2614024E-16
  1.6500000E+06  3.4236321E-16
  1.7000000E+06  2.7659160E-16
  1.7500000E+06  2.2463782E-16
  1.8000000E+06  1.8335950E-16
  1.8500000E+06  1.5038135E-16
  1.9000000E+06  1.2389559E-16
  1.9500000E+06  1.0251749E-16
  2.0000000E+06  8.5179595E-17
  2.0500000E+06  7.1054189E-17
  2.1000000E+06  5.9495819E-17
  2.1500000E+06  4.9998418E-17
  2.2000000E+06  4.2163204E-17
  2.2500000E+06  3.5674428E-17
  2.3000000E+06  3.0280902E-17
  2.3500000E+06  2.5781894E-17
  2.4000000E+06  2.2016368E-17
  2.4500000E+06  1.8854549E-17
  2.5000000E+06  1.6191363E-17
  2.5500000E+06  1.3941414E-17
  2.6000000E+06  1.2035046E-17
  2.6500000E+06  1.0415221E-17
  2.7000000E+06  9.0349821E-18
  2.7500000E+06  7.8556602E-18
  2.8000000E+06  6.8453511E-18
  2.8500000E+06  5.9776396E-18
  2.9000000E+06  5.2305828E-18
  3.0000000E+06  4.0284241E-18
  3.1000000E+06  3.1263358E-18
  3.2000000E+06  2.4445092E-18
  
  
#  92  17  O1  EION =  3.290000000E+02 eV   268
#  S(0) = 4.408206E-01
  3.2324498E+00  0.0000000E+00
  3.2324498E+02  0.0000000E+00
  3.2324498E+02  5.2611626E-04
  3.2900000E+02  5.2611626E-04
  3.2900320E+02  5.2611626E-04
  3.2914066E+02  5.2359697E-04
  3.2927812E+02  5.2115644E-04
  3.2941558E+02  5.1879148E-04
  3.2955304E+02  5.1649917E-04
  3.2982796E+02  5.1212138E-04
  3.3010288E+02  5.0800226E-04
  3.3065272E+02  5.0046706E-04
  3.3120256E+02  4.9376436E-04
  3.3230224E+02  4.8244996E-04
  3.3340192E+02  4.7340527E-04
  3.3450160E+02  4.6616304E-04
  3.3560128E+02  4.6037561E-04
  3.3670096E+02  4.5577495E-04
  3.3780064E+02  4.5214817E-04
  3.4000000E+02  4.4715365E-04
  3.4250000E+02  4.4406049E-04
  3.4500000E+02  4.4266490E-04
  3.4750000E+02  4.4218133E-04
  3.5000000E+02  4.4205389E-04
  3.5500000E+02  4.4149760E-04
  3.5750000E+02  4.4070880E-04
  3.6000000E+02  4.3949923E-04
  3.6500000E+02  4.3594639E-04
  3.7000000E+02  4.3137175E-04
  3.7500000E+02  4.2643316E-04
  3.8000000E+02  4.2163490E-04
  3.8500000E+02  4.1724666E-04
  3.9000000E+02  4.1333005E-04
  3.9500000E+02  4.0980423E-04
  4.0000000E+02  4.0652709E-04
  4.0500000E+02  4.0334736E-04
  4.1000000E+02  4.0014487E-04
  4.1500000E+02  3.9684641E-04
  4.2000000E+02  3.9343365E-04
  4.3000000E+02  3.8634908E-04
  4.3500000E+02  3.8277219E-04
  4.4000000E+02  3.7923580E-04
  4.5000000E+02  3.7241836E-04
  4.6000000E+02  3.6598930E-04
  4.7000000E+02  3.5986065E-04
  4.8000000E+02  3.5386348E-04
  4.9000000E+02  3.4788506E-04
  5.0000000E+02  3.4188352E-04
  5.1250000E+02  3.3444001E-04
  5.2500000E+02  3.2717676E-04
  5.3750000E+02  3.2019312E-04
  5.5000000E+02  3.1348079E-04
  5.6250000E+02  3.0696884E-04
  5.7500000E+02  3.0060128E-04
  5.8750000E+02  2.9433668E-04
  6.0000000E+02  2.8817732E-04
  6.2500000E+02  2.7634488E-04
  6.5000000E+02  2.6523849E-04
  6.6250000E+02  2.5993551E-04
  6.7500000E+02  2.5477218E-04
  7.0000000E+02  2.4479064E-04
  7.2500000E+02  2.3528258E-04
  7.5000000E+02  2.2632299E-04
  7.7500000E+02  2.1786826E-04
  8.0000000E+02  2.0984268E-04
  8.2500000E+02  2.0221822E-04
  8.5000000E+02  1.9498262E-04
  9.0000000E+02  1.8160874E-04
  9.5000000E+02  1.6955897E-04
  1.0000000E+03  1.5864957E-04
  1.0500000E+03  1.4875111E-04
  1.1000000E+03  1.3976055E-04
  1.1500000E+03  1.3157247E-04
  1.2000000E+03  1.2409261E-04
  1.2500000E+03  1.1723891E-04
  1.3000000E+03  1.1094516E-04
  1.3500000E+03  1.0515825E-04
  1.4000000E+03  9.9828095E-05
  1.4500000E+03  9.4905616E-05
  1.5000000E+03  9.0347966E-05
  1.6000000E+03  8.2189713E-05
  1.7000000E+03  7.5120011E-05
  1.8000000E+03  6.8954291E-05
  1.9000000E+03  6.3543981E-05
  2.0000000E+03  5.8768751E-05
  2.1000000E+03  5.4531309E-05
  2.2000000E+03  5.0752410E-05
  2.3000000E+03  4.7366993E-05
  2.4000000E+03  4.4321248E-05
  2.5000000E+03  4.1570307E-05
  2.6000000E+03  3.9076523E-05
  2.7000000E+03  3.6808137E-05
  2.8000000E+03  3.4738171E-05
  2.9000000E+03  3.2843619E-05
  3.0000000E+03  3.1104757E-05
  3.1000000E+03  2.9504583E-05
  3.2000000E+03  2.8028391E-05
  3.4000000E+03  2.5398464E-05
  3.6000000E+03  2.3130837E-05
  3.8000000E+03  2.1160478E-05
  4.0000000E+03  1.9436424E-05
  4.2000000E+03  1.7918424E-05
  4.4000000E+03  1.6574329E-05
  4.6000000E+03  1.5378112E-05
  4.8000000E+03  1.4308495E-05
  5.0000000E+03  1.3347945E-05
  5.2500000E+03  1.2278657E-05
  5.5000000E+03  1.1333817E-05
  5.7500000E+03  1.0494586E-05
  6.0000000E+03  9.7456315E-06
  6.5000000E+03  8.4702211E-06
  6.7500000E+03  7.9245506E-06
  7.0000000E+03  7.4299632E-06
  7.2500000E+03  6.9802310E-06
  7.5000000E+03  6.5700538E-06
  8.0000000E+03  5.8508648E-06
  8.5000000E+03  5.2431500E-06
  9.0000000E+03  4.7249176E-06
  9.5000000E+03  4.2793586E-06
  1.0000000E+04  3.8934464E-06
  1.0500000E+04  3.5569534E-06
  1.1000000E+04  3.2617627E-06
  1.1500000E+04  3.0013596E-06
  1.2000000E+04  2.7704712E-06
  1.2500000E+04  2.5647904E-06
  1.3000000E+04  2.3807712E-06
  1.3500000E+04  2.2154727E-06
  1.4000000E+04  2.0664386E-06
  1.4500000E+04  1.9316042E-06
  1.5000000E+04  1.8092236E-06
  1.6000000E+04  1.5961020E-06
  1.7000000E+04  1.4175713E-06
  1.8000000E+04  1.2665623E-06
  1.9000000E+04  1.1377254E-06
  2.0000000E+04  1.0269496E-06
  2.1000000E+04  9.3103383E-07
  2.2000000E+04  8.4745476E-07
  2.3000000E+04  7.7420128E-07
  2.4000000E+04  7.0965557E-07
  2.5000000E+04  6.5250337E-07
  2.6000000E+04  6.0166894E-07
  2.7000000E+04  5.5626501E-07
  2.8000000E+04  5.1555430E-07
  2.9000000E+04  4.7892029E-07
  3.0000000E+04  4.4584430E-07
  3.1000000E+04  4.1588746E-07
  3.2000000E+04  3.8867629E-07
  3.4000000E+04  3.4125806E-07
  3.6000000E+04  3.0153023E-07
  3.8000000E+04  2.6794703E-07
  4.0000000E+04  2.3933058E-07
  4.2000000E+04  2.1477018E-07
  4.4000000E+04  1.9355239E-07
  4.6000000E+04  1.7511228E-07
  4.8000000E+04  1.5899825E-07
  5.0000000E+04  1.4484589E-07
  5.2500000E+04  1.2946745E-07
  5.5000000E+04  1.1622936E-07
  5.7500000E+04  1.0476439E-07
  5.8750000E+04  9.9602920E-08
  6.0000000E+04  9.4779669E-08
  6.2500000E+04  8.6039231E-08
  6.5000000E+04  7.8351607E-08
  6.7500000E+04  7.1560334E-08
  7.0000000E+04  6.5536632E-08
  7.2500000E+04  6.0173629E-08
  7.5000000E+04  5.5382044E-08
  7.7500000E+04  5.1086852E-08
  8.0000000E+04  4.7224692E-08
  8.2500000E+04  4.3741788E-08
  8.5000000E+04  4.0592303E-08
  8.7500000E+04  3.7736976E-08
  9.0000000E+04  3.5142018E-08
  9.2500000E+04  3.2778240E-08
  9.5000000E+04  3.0620346E-08
  1.0000000E+05  2.6836954E-08
  1.0500000E+05  2.3646777E-08
  1.1000000E+05  2.0937773E-08
  1.1500000E+05  1.8622462E-08
  1.2000000E+05  1.6631883E-08
  1.2500000E+05  1.4911184E-08
  1.3000000E+05  1.3416286E-08
  1.3500000E+05  1.2111465E-08
  1.4000000E+05  1.0967561E-08
  1.4500000E+05  9.9606242E-09
  1.5000000E+05  9.0708691E-09
  1.5500000E+05  8.2818565E-09
  1.6000000E+05  7.5798338E-09
  1.6500000E+05  6.9532360E-09
  1.7000000E+05  6.3922946E-09
  1.7500000E+05  5.8887165E-09
  1.8000000E+05  5.4354291E-09
  1.8500000E+05  5.0263753E-09
  1.9000000E+05  4.6563475E-09
  1.9500000E+05  4.3208525E-09
  2.0000000E+05  4.0160006E-09
  2.0500000E+05  3.7384137E-09
  2.1000000E+05  3.4851493E-09
  2.2000000E+05  3.0416225E-09
  2.3000000E+05  2.6683978E-09
  2.4000000E+05  2.3522549E-09
  2.5000000E+05  2.0828232E-09
  2.6000000E+05  1.8518979E-09
  2.7000000E+05  1.6529341E-09
  2.8000000E+05  1.4806690E-09
  2.9000000E+05  1.3308377E-09
  3.0000000E+05  1.1999601E-09
  3.1000000E+05  1.0851780E-09
  3.2000000E+05  9.8413078E-10
  3.3000000E+05  8.9485759E-10
  3.4000000E+05  8.1572089E-10
  3.5000000E+05  7.4534643E-10
  3.6000000E+05  6.8257535E-10
  3.7000000E+05  6.2642585E-10
  3.8000000E+05  5.7606198E-10
  3.9000000E+05  5.3076994E-10
  4.0000000E+05  4.8993809E-10
  4.1000000E+05  4.5304043E-10
  4.2000000E+05  4.1962338E-10
  4.3000000E+05  3.8929431E-10
  4.4000000E+05  3.6171191E-10
  4.6000000E+05  3.1363410E-10
  4.8000000E+05  2.7342451E-10
  5.0000000E+05  2.3956353E-10
  5.1250000E+05  2.2108702E-10
  5.2500000E+05  2.0438678E-10
  5.3750000E+05  1.8925888E-10
  5.5000000E+05  1.7552651E-10
  5.7500000E+05  1.5165294E-10
  5.8750000E+05  1.4126020E-10
  6.0000000E+05  1.3175468E-10
  6.2500000E+05  1.1505368E-10
  6.5000000E+05  1.0094565E-10
  6.7500000E+05  8.8956791E-11
  7.0000000E+05  7.8712290E-11
  7.2500000E+05  6.9913178E-11
  7.5000000E+05  6.2319103E-11
  7.7500000E+05  5.5735434E-11
  8.0000000E+05  5.0003581E-11
  8.2500000E+05  4.4993513E-11
  8.5000000E+05  4.0597993E-11
  8.7500000E+05  3.6728078E-11
  9.0000000E+05  3.3309602E-11
  9.2500000E+05  3.0280420E-11
  9.5000000E+05  2.7588218E-11
  9.7500000E+05  2.5188764E-11
  1.0000000E+06  2.3044491E-11
  1.0250000E+06  2.1123375E-11
  1.0500000E+06  1.9398015E-11
  1.0750000E+06  1.7844884E-11
  1.1000000E+06  1.6443703E-11
  1.1250000E+06  1.5176937E-11
  1.1500000E+06  1.4029375E-11
  1.1750000E+06  1.2987771E-11
  1.2000000E+06  1.2040562E-11
  1.2250000E+06  1.1177638E-11
  1.2500000E+06  1.0390136E-11
  1.3000000E+06  9.0111814E-12
  1.3500000E+06  7.8519263E-12
  1.4000000E+06  6.8718882E-12
  1.4500000E+06  6.0389954E-12
  1.5000000E+06  5.3274960E-12
  1.5500000E+06  4.7165758E-12
  1.6000000E+06  4.1895120E-12
  1.6500000E+06  3.7328623E-12
  1.7000000E+06  3.3360536E-12
  1.7500000E+06  2.9903651E-12
  1.8000000E+06  2.6884321E-12
  
  
#  92  18  O2  EION =  2.610000000E+02 eV   280
#  S(0) = 4.843693E-01
  2.5198042E+00  0.0000000E+00
  2.5198042E+02  0.0000000E+00
  2.5198042E+02  1.3552773E-03
  2.6100000E+02  1.3552773E-03
  2.6100272E+02  1.3552773E-03
  2.6122765E+02  1.3525030E-03
  2.6145259E+02  1.3494646E-03
  2.6167752E+02  1.3462453E-03
  2.6190245E+02  1.3429076E-03
  2.6235231E+02  1.3360544E-03
  2.6280218E+02  1.3291577E-03
  2.6370190E+02  1.3157157E-03
  2.6460163E+02  1.3030152E-03
  2.6640109E+02  1.2796516E-03
  2.6820054E+02  1.2578605E-03
  2.6910027E+02  1.2471526E-03
  2.7000000E+02  1.2364172E-03
  2.7250000E+02  1.2059247E-03
  2.7500000E+02  1.1741195E-03
  2.7750000E+02  1.1412323E-03
  2.8000000E+02  1.1078196E-03
  2.8250000E+02  1.0744632E-03
  2.8500000E+02  1.0416496E-03
  2.8750000E+02  1.0097400E-03
  2.9000000E+02  9.7897998E-04
  2.9500000E+02  9.2143138E-04
  3.0000000E+02  8.6940003E-04
  3.1000000E+02  7.8041434E-04
  3.1500000E+02  7.4217732E-04
  3.2000000E+02  7.0724932E-04
  3.2500000E+02  6.7509145E-04
  3.3000000E+02  6.4528030E-04
  3.4000000E+02  5.9153955E-04
  3.5000000E+02  5.4454950E-04
  3.5500000E+02  5.2336305E-04
  3.6000000E+02  5.0363511E-04
  3.7000000E+02  4.6826316E-04
  3.8000000E+02  4.3774618E-04
  3.9000000E+02  4.1125841E-04
  4.0000000E+02  3.8800386E-04
  4.1000000E+02  3.6736470E-04
  4.2000000E+02  3.4891853E-04
  4.4000000E+02  3.1765621E-04
  4.6000000E+02  2.9270405E-04
  4.8000000E+02  2.7255532E-04
  4.9000000E+02  2.6383310E-04
  5.0000000E+02  2.5584018E-04
  5.1250000E+02  2.4673014E-04
  5.2500000E+02  2.3849214E-04
  5.5000000E+02  2.2428691E-04
  5.7500000E+02  2.1248116E-04
  5.8750000E+02  2.0727008E-04
  6.0000000E+02  2.0242863E-04
  6.2500000E+02  1.9366236E-04
  6.5000000E+02  1.8593646E-04
  6.7500000E+02  1.7906966E-04
  7.0000000E+02  1.7287934E-04
  7.2500000E+02  1.6722875E-04
  7.5000000E+02  1.6202021E-04
  8.0000000E+02  1.5267063E-04
  8.5000000E+02  1.4445922E-04
  9.0000000E+02  1.3709486E-04
  9.5000000E+02  1.3040990E-04
  1.0000000E+03  1.2430104E-04
  1.0500000E+03  1.1866767E-04
  1.1000000E+03  1.1344436E-04
  1.1500000E+03  1.0859133E-04
  1.2000000E+03  1.0406813E-04
  1.2500000E+03  9.9836502E-05
  1.3000000E+03  9.5867721E-05
  1.3500000E+03  9.2139879E-05
  1.4000000E+03  8.8633412E-05
  1.4500000E+03  8.5330699E-05
  1.5000000E+03  8.2215816E-05
  1.6000000E+03  7.6492320E-05
  1.7000000E+03  7.1361319E-05
  1.8000000E+03  6.6741320E-05
  1.9000000E+03  6.2565376E-05
  2.0000000E+03  5.8777433E-05
  2.1000000E+03  5.5329999E-05
  2.2000000E+03  5.2182579E-05
  2.3000000E+03  4.9300552E-05
  2.4000000E+03  4.6654157E-05
  2.5000000E+03  4.4217751E-05
  2.6000000E+03  4.1969117E-05
  2.7000000E+03  3.9888945E-05
  2.8000000E+03  3.7960391E-05
  2.9000000E+03  3.6168681E-05
  3.0000000E+03  3.4500839E-05
  3.1000000E+03  3.2945421E-05
  3.2000000E+03  3.1492285E-05
  3.4000000E+03  2.8857881E-05
  3.6000000E+03  2.6536895E-05
  3.8000000E+03  2.4480759E-05
  4.0000000E+03  2.2650139E-05
  4.2000000E+03  2.1012865E-05
  4.4000000E+03  1.9542301E-05
  4.6000000E+03  1.8216247E-05
  4.8000000E+03  1.7016219E-05
  5.0000000E+03  1.5926792E-05
  5.2500000E+03  1.4700753E-05
  5.5000000E+03  1.3605540E-05
  5.7500000E+03  1.2623171E-05
  6.0000000E+03  1.1738722E-05
  6.5000000E+03  1.0215699E-05
  6.7500000E+03  9.5576271E-06
  7.0000000E+03  8.9578531E-06
  7.2500000E+03  8.4097865E-06
  7.5000000E+03  7.9077416E-06
  8.0000000E+03  7.0226511E-06
  8.5000000E+03  6.2702751E-06
  9.0000000E+03  5.6258046E-06
  9.5000000E+03  5.0699331E-06
  1.0000000E+04  4.5874537E-06
  1.0500000E+04  4.1662646E-06
  1.1000000E+04  3.7966363E-06
  1.1500000E+04  3.4706819E-06
  1.2000000E+04  3.1819539E-06
  1.2500000E+04  2.9251417E-06
  1.3000000E+04  2.6958399E-06
  1.3500000E+04  2.4903702E-06
  1.4000000E+04  2.3056419E-06
  1.4500000E+04  2.1390441E-06
  1.5000000E+04  1.9883595E-06
  1.5500000E+04  1.8516949E-06
  1.6000000E+04  1.7274260E-06
  1.6500000E+04  1.6141540E-06
  1.7000000E+04  1.5106684E-06
  1.8000000E+04  1.3289859E-06
  1.9000000E+04  1.1754692E-06
  2.0000000E+04  1.0448011E-06
  2.1000000E+04  9.3283822E-07
  2.2000000E+04  8.3631649E-07
  2.3000000E+04  7.5263978E-07
  2.4000000E+04  6.7972390E-07
  2.5000000E+04  6.1588164E-07
  2.6000000E+04  5.5973635E-07
  2.7000000E+04  5.1015672E-07
  2.8000000E+04  4.6620681E-07
  2.9000000E+04  4.2710779E-07
  3.0000000E+04  3.9220764E-07
  3.1000000E+04  3.6095730E-07
  3.2000000E+04  3.3289212E-07
  3.3000000E+04  3.0761709E-07
  3.4000000E+04  2.8479473E-07
  3.5000000E+04  2.6413552E-07
  3.6000000E+04  2.4539012E-07
  3.7000000E+04  2.2834299E-07
  3.8000000E+04  2.1280711E-07
  3.9000000E+04  1.9861963E-07
  4.0000000E+04  1.8563832E-07
  4.2000000E+04  1.6281087E-07
  4.4000000E+04  1.4349698E-07
  4.6000000E+04  1.2705098E-07
  4.8000000E+04  1.1296412E-07
  5.0000000E+04  1.0083196E-07
  5.2500000E+04  8.7927721E-08
  5.5000000E+04  7.7075273E-08
  5.7500000E+04  6.7887057E-08
  5.8750000E+04  6.3819551E-08
  6.0000000E+04  6.0059718E-08
  6.2500000E+04  5.3353584E-08
  6.5000000E+04  4.7577652E-08
  6.7500000E+04  4.2578448E-08
  7.0000000E+04  3.8231702E-08
  7.2500000E+04  3.4436097E-08
  7.5000000E+04  3.1108480E-08
  7.7500000E+04  2.8180181E-08
  8.0000000E+04  2.5594171E-08
  8.2500000E+04  2.3302844E-08
  8.5000000E+04  2.1266242E-08
  8.7500000E+04  1.9450660E-08
  9.0000000E+04  1.7827549E-08
  9.2500000E+04  1.6372624E-08
  9.5000000E+04  1.5065137E-08
  9.7500000E+04  1.3887301E-08
  1.0000000E+05  1.2823807E-08
  1.0250000E+05  1.1861439E-08
  1.0500000E+05  1.0988747E-08
  1.0750000E+05  1.0195779E-08
  1.1000000E+05  9.4738601E-09
  1.1250000E+05  8.8154080E-09
  1.1500000E+05  8.2137758E-09
  1.2000000E+05  7.1583004E-09
  1.2500000E+05  6.2684940E-09
  1.3000000E+05  5.5138625E-09
  1.3500000E+05  4.8703117E-09
  1.4000000E+05  4.3186454E-09
  1.4500000E+05  3.8434551E-09
  1.5000000E+05  3.4322834E-09
  1.5500000E+05  3.0749910E-09
  1.6000000E+05  2.7632750E-09
  1.6500000E+05  2.4902972E-09
  1.7000000E+05  2.2503927E-09
  1.7500000E+05  2.0388442E-09
  1.8000000E+05  1.8517045E-09
  1.8500000E+05  1.6856557E-09
  1.9000000E+05  1.5378964E-09
  1.9500000E+05  1.4060514E-09
  2.0000000E+05  1.2880993E-09
  2.0500000E+05  1.1823128E-09
  2.1000000E+05  1.0872110E-09
  2.1500000E+05  1.0015199E-09
  2.2000000E+05  9.2413986E-10
  2.2500000E+05  8.5411875E-10
  2.3000000E+05  7.9062986E-10
  2.3500000E+05  7.3295313E-10
  2.4000000E+05  6.8045964E-10
  2.4500000E+05  6.3259872E-10
  2.5000000E+05  5.8888698E-10
  2.6000000E+05  5.1225982E-10
  2.7000000E+05  4.4773804E-10
  2.8000000E+05  3.9309278E-10
  2.9000000E+05  3.4656019E-10
  3.0000000E+05  3.0673382E-10
  3.1000000E+05  2.7248414E-10
  3.2000000E+05  2.4289806E-10
  3.3000000E+05  2.1723264E-10
  3.4000000E+05  1.9487963E-10
  3.5000000E+05  1.7533816E-10
  3.6000000E+05  1.5819356E-10
  3.7000000E+05  1.4310082E-10
  3.8000000E+05  1.2977159E-10
  3.9000000E+05  1.1796381E-10
  4.0000000E+05  1.0747335E-10
  4.1000000E+05  9.8127411E-11
  4.2000000E+05  8.9779096E-11
  4.3000000E+05  8.2303069E-11
  4.4000000E+05  7.5592007E-11
  4.5000000E+05  6.9553679E-11
  4.6000000E+05  6.4108583E-11
  4.7000000E+05  5.9187983E-11
  4.8000000E+05  5.4732273E-11
  5.0000000E+05  4.7014786E-11
  5.1250000E+05  4.2878747E-11
  5.2500000E+05  3.9189318E-11
  5.3750000E+05  3.5889715E-11
  5.5000000E+05  3.2931420E-11
  5.7500000E+05  2.7878108E-11
  5.8750000E+05  2.5716381E-11
  6.0000000E+05  2.3760888E-11
  6.1250000E+05  2.1988400E-11
  6.2500000E+05  2.0378690E-11
  6.3750000E+05  1.8914094E-11
  6.5000000E+05  1.7579151E-11
  6.7500000E+05  1.5245574E-11
  7.0000000E+05  1.3287698E-11
  7.2500000E+05  1.1635040E-11
  7.5000000E+05  1.0232094E-11
  7.7500000E+05  9.0348126E-12
  8.0000000E+05  8.0079621E-12
  8.2500000E+05  7.1231627E-12
  8.5000000E+05  6.3574119E-12
  8.7500000E+05  5.6919489E-12
  9.0000000E+05  5.1113809E-12
  9.2500000E+05  4.6030079E-12
  9.5000000E+05  4.1562981E-12
  9.7500000E+05  3.7624731E-12
  1.0000000E+06  3.4141818E-12
  1.0250000E+06  3.1052404E-12
  1.0500000E+06  2.8304251E-12
  1.0750000E+06  2.5853050E-12
  1.1000000E+06  2.3661075E-12
  1.1250000E+06  2.1696070E-12
  1.1500000E+06  1.9930369E-12
  1.1750000E+06  1.8340170E-12
  1.2000000E+06  1.6904930E-12
  1.2250000E+06  1.5606866E-12
  1.2500000E+06  1.4430542E-12
  1.2750000E+06  1.3362530E-12
  1.3000000E+06  1.2391098E-12
  1.3250000E+06  1.1505969E-12
  1.3500000E+06  1.0698121E-12
  1.4000000E+06  9.2834051E-13
  1.4500000E+06  8.0937157E-13
  1.5000000E+06  7.0872842E-13
  1.5500000E+06  6.2311730E-13
  1.6000000E+06  5.4994378E-13
  1.6500000E+06  4.8714632E-13
  1.7000000E+06  4.3304380E-13
  
  
#  92  19  O3  EION =  2.030000000E+02 eV   287
#  S(0) = 1.585583E+00
  1.9995825E+00  0.0000000E+00
  1.9995825E+02  0.0000000E+00
  1.9995825E+02  3.4865505E-03
  2.0300000E+02  3.4865505E-03
  2.0300272E+02  3.4865505E-03
  2.0335259E+02  3.4607040E-03
  2.0370245E+02  3.4363681E-03
  2.0405231E+02  3.4134642E-03
  2.0440218E+02  3.3919122E-03
  2.0510190E+02  3.3525466E-03
  2.0580163E+02  3.3176539E-03
  2.0720109E+02  3.2590248E-03
  2.0860054E+02  3.2120111E-03
  2.1000000E+02  3.1734113E-03
  2.1250000E+02  3.1179250E-03
  2.1500000E+02  3.0716554E-03
  2.1750000E+02  3.0285561E-03
  2.2000000E+02  2.9852647E-03
  2.2250000E+02  2.9402507E-03
  2.2500000E+02  2.8931864E-03
  2.2750000E+02  2.8444736E-03
  2.3000000E+02  2.7948837E-03
  2.3500000E+02  2.6965675E-03
  2.4000000E+02  2.6042112E-03
  2.4500000E+02  2.5210875E-03
  2.5000000E+02  2.4478033E-03
  2.6000000E+02  2.3254462E-03
  2.6500000E+02  2.2725613E-03
  2.7000000E+02  2.2230464E-03
  2.7500000E+02  2.1758900E-03
  2.8000000E+02  2.1306113E-03
  2.9000000E+02  2.0452743E-03
  3.0000000E+02  1.9675364E-03
  3.1000000E+02  1.8977324E-03
  3.2000000E+02  1.8349496E-03
  3.3000000E+02  1.7775654E-03
  3.4000000E+02  1.7241659E-03
  3.5000000E+02  1.6738453E-03
  3.6000000E+02  1.6262676E-03
  3.8000000E+02  1.5388299E-03
  4.0000000E+02  1.4606117E-03
  4.2000000E+02  1.3896131E-03
  4.4000000E+02  1.3242858E-03
  4.6000000E+02  1.2639472E-03
  4.8000000E+02  1.2080555E-03
  5.0000000E+02  1.1560837E-03
  5.2500000E+02  1.0958955E-03
  5.5000000E+02  1.0404665E-03
  5.7500000E+02  9.8930487E-04
  6.0000000E+02  9.4187001E-04
  6.5000000E+02  8.5679574E-04
  6.7500000E+02  8.1860111E-04
  7.0000000E+02  7.8292369E-04
  7.2500000E+02  7.4953864E-04
  7.5000000E+02  7.1826050E-04
  8.0000000E+02  6.6135585E-04
  8.5000000E+02  6.1100949E-04
  9.0000000E+02  5.6625390E-04
  9.5000000E+02  5.2628571E-04
  1.0000000E+03  4.9042595E-04
  1.0500000E+03  4.5813990E-04
  1.1000000E+03  4.2898755E-04
  1.1500000E+03  4.0256512E-04
  1.2000000E+03  3.7852312E-04
  1.2500000E+03  3.5658253E-04
  1.3000000E+03  3.3651213E-04
  1.3500000E+03  3.1810802E-04
  1.4000000E+03  3.0118921E-04
  1.4500000E+03  2.8559826E-04
  1.5000000E+03  2.7119763E-04
  1.6000000E+03  2.4550092E-04
  1.7000000E+03  2.2330607E-04
  1.8000000E+03  2.0399954E-04
  1.9000000E+03  1.8709694E-04
  2.0000000E+03  1.7221163E-04
  2.1000000E+03  1.5903156E-04
  2.2000000E+03  1.4730305E-04
  2.3000000E+03  1.3681809E-04
  2.4000000E+03  1.2740494E-04
  2.5000000E+03  1.1892075E-04
  2.6000000E+03  1.1124586E-04
  2.7000000E+03  1.0427950E-04
  2.8000000E+03  9.7936216E-05
  2.9000000E+03  9.2143167E-05
  3.0000000E+03  8.6837996E-05
  3.1000000E+03  8.1966971E-05
  3.2000000E+03  7.7483622E-05
  3.4000000E+03  6.9523838E-05
  3.6000000E+03  6.2693674E-05
  3.8000000E+03  5.6788881E-05
  4.0000000E+03  5.1649790E-05
  4.2000000E+03  4.7149938E-05
  4.4000000E+03  4.3187749E-05
  4.6000000E+03  3.9681077E-05
  4.8000000E+03  3.6563250E-05
  5.0000000E+03  3.3779650E-05
  5.2500000E+03  3.0701729E-05
  5.5000000E+03  2.8002661E-05
  5.7500000E+03  2.5623532E-05
  6.0000000E+03  2.3516573E-05
  6.5000000E+03  1.9969489E-05
  6.7500000E+03  1.8469987E-05
  7.0000000E+03  1.7121518E-05
  7.2500000E+03  1.5904975E-05
  7.5000000E+03  1.4804153E-05
  7.7500000E+03  1.3805239E-05
  8.0000000E+03  1.2896396E-05
  8.2500000E+03  1.2067438E-05
  8.5000000E+03  1.1309560E-05
  9.0000000E+03  9.9774613E-06
  9.5000000E+03  8.8499333E-06
  1.0000000E+04  7.8884112E-06
  1.0500000E+04  7.0628808E-06
  1.1000000E+04  6.3497119E-06
  1.1500000E+04  5.7301153E-06
  1.2000000E+04  5.1890078E-06
  1.2500000E+04  4.7141756E-06
  1.3000000E+04  4.2956493E-06
  1.3500000E+04  3.9252311E-06
  1.4000000E+04  3.5961330E-06
  1.4500000E+04  3.3026994E-06
  1.5000000E+04  3.0401905E-06
  1.5500000E+04  2.8046104E-06
  1.6000000E+04  2.5925731E-06
  1.6500000E+04  2.4011957E-06
  1.7000000E+04  2.2280122E-06
  1.7500000E+04  2.0709042E-06
  1.8000000E+04  1.9280448E-06
  1.8500000E+04  1.7978521E-06
  1.9000000E+04  1.6789519E-06
  2.0000000E+04  1.4703857E-06
  2.1000000E+04  1.2944337E-06
  2.2000000E+04  1.1449729E-06
  2.3000000E+04  1.0172135E-06
  2.4000000E+04  9.0737036E-07
  2.5000000E+04  8.1242524E-07
  2.6000000E+04  7.2995113E-07
  2.7000000E+04  6.5798084E-07
  2.8000000E+04  5.9490796E-07
  2.9000000E+04  5.3941199E-07
  3.0000000E+04  4.9040051E-07
  3.1000000E+04  4.4696423E-07
  3.2000000E+04  4.0834230E-07
  3.3000000E+04  3.7389489E-07
  3.4000000E+04  3.4308102E-07
  3.5000000E+04  3.1544121E-07
  3.6000000E+04  2.9058357E-07
  3.7000000E+04  2.6817247E-07
  3.8000000E+04  2.4791935E-07
  3.9000000E+04  2.2957524E-07
  4.0000000E+04  2.1292454E-07
  4.1000000E+04  1.9777995E-07
  4.2000000E+04  1.8397828E-07
  4.3000000E+04  1.7137689E-07
  4.4000000E+04  1.5985076E-07
  4.6000000E+04  1.3959778E-07
  4.8000000E+04  1.2248665E-07
  5.0000000E+04  1.0794321E-07
  5.1250000E+04  9.9951604E-08
  5.2500000E+04  9.2692047E-08
  5.3750000E+04  8.6084615E-08
  5.5000000E+04  8.0059497E-08
  5.7500000E+04  6.9519029E-08
  5.8750000E+04  6.4902669E-08
  6.0000000E+04  6.0664710E-08
  6.2500000E+04  5.3180419E-08
  6.5000000E+04  4.6817668E-08
  6.7500000E+04  4.1379417E-08
  7.0000000E+04  3.6708159E-08
  7.2500000E+04  3.2677058E-08
  7.5000000E+04  2.9183257E-08
  7.7500000E+04  2.6142779E-08
  8.0000000E+04  2.3486653E-08
  8.2500000E+04  2.1157906E-08
  8.5000000E+04  1.9109223E-08
  8.7500000E+04  1.7301104E-08
  9.0000000E+04  1.5700423E-08
  9.2500000E+04  1.4279273E-08
  9.5000000E+04  1.3014040E-08
  9.7500000E+04  1.1884663E-08
  1.0000000E+05  1.0874036E-08
  1.0250000E+05  9.9675143E-09
  1.0500000E+05  9.1525229E-09
  1.0750000E+05  8.4182239E-09
  1.1000000E+05  7.7552486E-09
  1.1250000E+05  7.1554713E-09
  1.1500000E+05  6.6118254E-09
  1.1750000E+05  6.1181492E-09
  1.2000000E+05  5.6690559E-09
  1.2250000E+05  5.2598238E-09
  1.2500000E+05  4.8863043E-09
  1.3000000E+05  4.2322161E-09
  1.3500000E+05  3.6823686E-09
  1.4000000E+05  3.2175717E-09
  1.4500000E+05  2.8226248E-09
  1.5000000E+05  2.4853964E-09
  1.5500000E+05  2.1961359E-09
  1.6000000E+05  1.9469550E-09
  1.6500000E+05  1.7314324E-09
  1.7000000E+05  1.5443103E-09
  1.7500000E+05  1.3812601E-09
  1.8000000E+05  1.2386994E-09
  1.8500000E+05  1.1136492E-09
  1.9000000E+05  1.0036206E-09
  1.9500000E+05  9.0652576E-10
  2.0000000E+05  8.2060499E-10
  2.0500000E+05  7.4436980E-10
  2.1000000E+05  6.7655636E-10
  2.1500000E+05  6.1608781E-10
  2.2000000E+05  5.6204335E-10
  2.2500000E+05  5.1363302E-10
  2.3000000E+05  4.7017698E-10
  2.3500000E+05  4.3108843E-10
  2.4000000E+05  3.9585936E-10
  2.4500000E+05  3.6404878E-10
  2.5000000E+05  3.3527276E-10
  2.5500000E+05  3.0919623E-10
  2.6000000E+05  2.8552608E-10
  2.6500000E+05  2.6400531E-10
  2.7000000E+05  2.4440808E-10
  2.8000000E+05  2.1021191E-10
  2.9000000E+05  1.8160856E-10
  3.0000000E+05  1.5755456E-10
  3.1000000E+05  1.3722435E-10
  3.2000000E+05  1.1996007E-10
  3.3000000E+05  1.0523398E-10
  3.4000000E+05  9.2620138E-11
  3.5000000E+05  8.1772670E-11
  3.6000000E+05  7.2409170E-11
  3.7000000E+05  6.4297839E-11
  3.8000000E+05  5.7247481E-11
  3.9000000E+05  5.1099639E-11
  4.0000000E+05  4.5722400E-11
  4.1000000E+05  4.1005481E-11
  4.2000000E+05  3.6856301E-11
  4.3000000E+05  3.3196846E-11
  4.4000000E+05  2.9961129E-11
  4.5000000E+05  2.7093139E-11
  4.6000000E+05  2.4545172E-11
  4.7000000E+05  2.2276472E-11
  4.8000000E+05  2.0252103E-11
  5.0000000E+05  1.6820382E-11
  5.1250000E+05  1.5024456E-11
  5.2500000E+05  1.3450882E-11
  5.3750000E+05  1.2068368E-11
  5.5000000E+05  1.0850546E-11
  5.6250000E+05  9.7751234E-12
  5.7500000E+05  8.8231878E-12
  5.8750000E+05  7.9786333E-12
  6.0000000E+05  7.2277026E-12
  6.1250000E+05  6.5586086E-12
  6.2500000E+05  5.9612233E-12
  6.3750000E+05  5.4268198E-12
  6.5000000E+05  4.9478588E-12
  6.6250000E+05  4.5178096E-12
  6.7500000E+05  4.1310017E-12
  6.8750000E+05  3.7824995E-12
  7.0000000E+05  3.4679972E-12
  7.1250000E+05  3.1837304E-12
  7.2500000E+05  2.9264004E-12
  7.3750000E+05  2.6931110E-12
  7.5000000E+05  2.4813139E-12
  7.6250000E+05  2.2887627E-12
  7.7500000E+05  2.1134734E-12
  8.0000000E+05  1.8078601E-12
  8.2500000E+05  1.5526802E-12
  8.5000000E+05  1.3386077E-12
  8.7500000E+05  1.1582209E-12
  9.0000000E+05  1.0055767E-12
  9.2500000E+05  8.7588971E-13
  9.5000000E+05  7.6528730E-13
  9.7500000E+05  6.7061938E-13
  1.0000000E+06  5.8931387E-13
  1.0250000E+06  5.1926067E-13
  1.0500000E+06  4.5871716E-13
  1.0750000E+06  4.0623821E-13
  1.1000000E+06  3.6062023E-13
  1.1250000E+06  3.2085160E-13
  1.1500000E+06  2.8608327E-13
  1.1750000E+06  2.5560412E-13
  1.2000000E+06  2.2881625E-13
  1.2250000E+06  2.0521521E-13
  1.2500000E+06  1.8438053E-13
  1.2750000E+06  1.6596081E-13
  1.3000000E+06  1.4965206E-13
  1.3250000E+06  1.3519058E-13
  1.3500000E+06  1.2234746E-13
  
  
#  92  15  N6  EION =  3.960000000E+02 eV   285
#  S(0) = 1.041207E+01
  3.7697196E+00  0.0000000E+00
  3.7697196E+02  0.0000000E+00
  3.7697196E+02  5.4267693E-04
  3.9600000E+02  5.4267693E-04
  3.9600401E+02  5.4267693E-04
  3.9630396E+02  5.4706506E-04
  3.9660391E+02  5.5071727E-04
  3.9690386E+02  5.5383454E-04
  3.9720381E+02  5.5655898E-04
  3.9780371E+02  5.6120516E-04
  3.9840361E+02  5.6516640E-04
  3.9960341E+02  5.7195112E-04
  4.0080321E+02  5.7779459E-04
  4.0320281E+02  5.8730938E-04
  4.0560241E+02  5.9454890E-04
  4.1040161E+02  6.1107524E-04
  4.1280120E+02  6.2753908E-04
  4.1520080E+02  6.5467229E-04
  4.1760040E+02  6.9586098E-04
  4.2000000E+02  7.5403618E-04
  4.2500000E+02  9.4211983E-04
  4.2750000E+02  1.0766054E-03
  4.3000000E+02  1.2423345E-03
  4.3250000E+02  1.4415615E-03
  4.3500000E+02  1.6754132E-03
  4.4000000E+02  2.2428774E-03
  4.4500000E+02  2.9235837E-03
  4.5000000E+02  3.6880470E-03
  4.5500000E+02  4.5139141E-03
  4.6000000E+02  5.3866338E-03
  4.7000000E+02  7.2103872E-03
  4.7500000E+02  8.1150553E-03
  4.8000000E+02  8.9805964E-03
  4.8500000E+02  9.7907346E-03
  4.9000000E+02  1.0536594E-02
  5.0000000E+02  1.1840168E-02
  5.1250000E+02  1.3148705E-02
  5.2500000E+02  1.4116344E-02
  5.3750000E+02  1.4764243E-02
  5.5000000E+02  1.5164722E-02
  5.7500000E+02  1.5501123E-02
  5.8750000E+02  1.5497505E-02
  6.0000000E+02  1.5404752E-02
  6.2500000E+02  1.5042319E-02
  6.5000000E+02  1.4558175E-02
  6.7500000E+02  1.3990441E-02
  7.0000000E+02  1.3376518E-02
  7.2500000E+02  1.2753077E-02
  7.5000000E+02  1.2134484E-02
  7.7500000E+02  1.1520444E-02
  8.0000000E+02  1.0923378E-02
  8.2500000E+02  1.0351929E-02
  8.5000000E+02  9.8042398E-03
  9.0000000E+02  8.7812740E-03
  9.5000000E+02  7.8655025E-03
  1.0000000E+03  7.0472351E-03
  1.0500000E+03  6.3209675E-03
  1.1000000E+03  5.6789780E-03
  1.1500000E+03  5.1100609E-03
  1.2000000E+03  4.6062908E-03
  1.2500000E+03  4.1605356E-03
  1.3000000E+03  3.7655316E-03
  1.3500000E+03  3.4148209E-03
  1.4000000E+03  3.1028288E-03
  1.4500000E+03  2.8247393E-03
  1.5000000E+03  2.5764429E-03
  1.6000000E+03  2.1553545E-03
  1.7000000E+03  1.8159067E-03
  1.8000000E+03  1.5401014E-03
  1.9000000E+03  1.3142840E-03
  2.0000000E+03  1.1280515E-03
  2.1000000E+03  9.7341436E-04
  2.2000000E+03  8.4418503E-04
  2.3000000E+03  7.3553535E-04
  2.4000000E+03  6.4366828E-04
  2.5000000E+03  5.6557701E-04
  2.6000000E+03  4.9886320E-04
  2.7000000E+03  4.4160104E-04
  2.8000000E+03  3.9223421E-04
  2.9000000E+03  3.4949711E-04
  3.0000000E+03  3.1235428E-04
  3.1000000E+03  2.7995413E-04
  3.2000000E+03  2.5159235E-04
  3.4000000E+03  2.0473809E-04
  3.6000000E+03  1.6816210E-04
  3.8000000E+03  1.3929007E-04
  4.0000000E+03  1.1626618E-04
  4.2000000E+03  9.7734764E-05
  4.4000000E+03  8.2692745E-05
  4.6000000E+03  7.0387529E-05
  4.8000000E+03  6.0247689E-05
  5.0000000E+03  5.1835579E-05
  5.2500000E+03  4.3242244E-05
  5.5000000E+03  3.6323482E-05
  5.7500000E+03  3.0706517E-05
  6.0000000E+03  2.6111200E-05
  6.5000000E+03  1.9184589E-05
  6.7500000E+03  1.6564121E-05
  7.0000000E+03  1.4364941E-05
  7.2500000E+03  1.2509452E-05
  7.5000000E+03  1.0936096E-05
  7.7500000E+03  9.5956972E-06
  8.0000000E+03  8.4487157E-06
  8.2500000E+03  7.4631517E-06
  8.5000000E+03  6.6129546E-06
  9.0000000E+03  5.2371473E-06
  9.5000000E+03  4.1917474E-06
  1.0000000E+04  3.3874559E-06
  1.0500000E+04  2.7616281E-06
  1.1000000E+04  2.2696109E-06
  1.1500000E+04  1.8791132E-06
  1.2000000E+04  1.5664741E-06
  1.2500000E+04  1.3141429E-06
  1.3000000E+04  1.1089569E-06
  1.3500000E+04  9.4094363E-07
  1.4000000E+04  8.0247253E-07
  1.4500000E+04  6.8765475E-07
  1.5000000E+04  5.9190813E-07
  1.5500000E+04  5.1163812E-07
  1.6000000E+04  4.4400486E-07
  1.6500000E+04  3.8674968E-07
  1.7000000E+04  3.3806423E-07
  1.7500000E+04  2.9649166E-07
  1.8000000E+04  2.6085159E-07
  1.8500000E+04  2.3018238E-07
  1.9000000E+04  2.0369657E-07
  2.0000000E+04  1.6079532E-07
  2.1000000E+04  1.2818514E-07
  2.2000000E+04  1.0311265E-07
  2.3000000E+04  8.3633647E-08
  2.4000000E+04  6.8354690E-08
  2.5000000E+04  5.6264208E-08
  2.6000000E+04  4.6618445E-08
  2.7000000E+04  3.8864468E-08
  2.8000000E+04  3.2587021E-08
  2.9000000E+04  2.7471201E-08
  3.0000000E+04  2.3276073E-08
  3.1000000E+04  1.9815759E-08
  3.2000000E+04  1.6945788E-08
  3.3000000E+04  1.4553048E-08
  3.4000000E+04  1.2548327E-08
  3.5000000E+04  1.0860841E-08
  3.6000000E+04  9.4340995E-09
  3.7000000E+04  8.2227476E-09
  3.8000000E+04  7.1901468E-09
  3.9000000E+04  6.3065636E-09
  4.0000000E+04  5.5477540E-09
  4.2000000E+04  4.3284983E-09
  4.4000000E+04  3.4116062E-09
  4.6000000E+04  2.7139281E-09
  4.8000000E+04  2.1773109E-09
  5.0000000E+04  1.7604772E-09
  5.2500000E+04  1.3634503E-09
  5.5000000E+04  1.0668421E-09
  5.7500000E+04  8.4262915E-10
  6.0000000E+04  6.7130948E-10
  6.2500000E+04  5.3911418E-10
  6.5000000E+04  4.3617822E-10
  6.6250000E+04  3.9336534E-10
  6.7500000E+04  3.5534933E-10
  7.0000000E+04  2.9138315E-10
  7.2500000E+04  2.4039085E-10
  7.5000000E+04  1.9946141E-10
  7.7500000E+04  1.6639649E-10
  8.0000000E+04  1.3952202E-10
  8.2500000E+04  1.1755307E-10
  8.5000000E+04  9.9495634E-11
  8.7500000E+04  8.4576000E-11
  9.0000000E+04  7.2188147E-11
  9.2500000E+04  6.1854301E-11
  9.5000000E+04  5.3195269E-11
  9.7500000E+04  4.5908682E-11
  1.0000000E+05  3.9752182E-11
  1.0250000E+05  3.4530471E-11
  1.0500000E+05  3.0085362E-11
  1.0750000E+05  2.6288107E-11
  1.1000000E+05  2.3033448E-11
  1.1250000E+05  2.0234949E-11
  1.1500000E+05  1.7821335E-11
  1.2000000E+05  1.3922843E-11
  1.2500000E+05  1.0975012E-11
  1.3000000E+05  8.7235005E-12
  1.3500000E+05  6.9878093E-12
  1.4000000E+05  5.6382125E-12
  1.4500000E+05  4.5803407E-12
  1.5000000E+05  3.7448454E-12
  1.5500000E+05  3.0802753E-12
  1.6000000E+05  2.5481088E-12
  1.6500000E+05  2.1192571E-12
  1.7000000E+05  1.7715710E-12
  1.7500000E+05  1.4880724E-12
  1.8000000E+05  1.2556567E-12
  1.8500000E+05  1.0641375E-12
  1.9000000E+05  9.0554325E-13
  1.9500000E+05  7.7360028E-13
  2.0000000E+05  6.6334268E-13
  2.0500000E+05  5.7081704E-13
  2.1000000E+05  4.9285855E-13
  2.1500000E+05  4.2692091E-13
  2.2000000E+05  3.7094558E-13
  2.2500000E+05  3.2326046E-13
  2.3000000E+05  2.8250118E-13
  2.4000000E+05  2.1748544E-13
  2.5000000E+05  1.6910916E-13
  2.6000000E+05  1.3270935E-13
  2.7000000E+05  1.0503703E-13
  2.8000000E+05  8.3797569E-14
  2.9000000E+05  6.7349816E-14
  3.0000000E+05  5.4506712E-14
  3.1000000E+05  4.4400284E-14
  3.2000000E+05  3.6389349E-14
  3.3000000E+05  2.9995841E-14
  3.4000000E+05  2.4860190E-14
  3.5000000E+05  2.0709740E-14
  3.6000000E+05  1.7336137E-14
  3.7000000E+05  1.4578970E-14
  3.8000000E+05  1.2313860E-14
  3.9000000E+05  1.0443794E-14
  4.0000000E+05  8.8926283E-15
  4.1000000E+05  7.6002350E-15
  4.2000000E+05  6.5188388E-15
  4.3000000E+05  5.6102990E-15
  4.4000000E+05  4.8440179E-15
  4.5000000E+05  4.1953246E-15
  4.6000000E+05  3.6442315E-15
  4.7000000E+05  3.1744707E-15
  4.8000000E+05  2.7727431E-15
  5.0000000E+05  2.1316371E-15
  5.1250000E+05  1.8174653E-15
  5.2500000E+05  1.5551030E-15
  5.3750000E+05  1.3351191E-15
  5.5000000E+05  1.1499565E-15
  5.6250000E+05  9.9352931E-16
  5.7500000E+05  8.6091314E-16
  5.8750000E+05  7.4810693E-16
  6.0000000E+05  6.5184451E-16
  6.2500000E+05  4.9871081E-16
  6.5000000E+05  3.8524043E-16
  6.6250000E+05  3.3973668E-16
  6.7500000E+05  3.0025040E-16
  7.0000000E+05  2.3595173E-16
  7.2500000E+05  1.8685279E-16
  7.5000000E+05  1.4903545E-16
  7.7500000E+05  1.1967238E-16
  8.0000000E+05  9.6701297E-17
  8.2500000E+05  7.8603258E-17
  8.5000000E+05  6.4249155E-17
  8.7500000E+05  5.2792765E-17
  9.0000000E+05  4.3594809E-17
  9.2500000E+05  3.6168770E-17
  9.5000000E+05  3.0141891E-17
  9.7500000E+05  2.5226250E-17
  1.0000000E+06  2.1197981E-17
  1.0250000E+06  1.7881979E-17
  1.0500000E+06  1.5140352E-17
  1.0750000E+06  1.2864066E-17
  1.1000000E+06  1.0966565E-17
  1.1250000E+06  9.3787771E-18
  1.1500000E+06  8.0453155E-18
  1.1750000E+06  6.9215886E-18
  1.2000000E+06  5.9715018E-18
  1.2250000E+06  5.1656947E-18
  1.2500000E+06  4.4801896E-18
  1.2750000E+06  3.8953302E-18
  1.3000000E+06  3.3949545E-18
  1.3250000E+06  2.9657333E-18
  1.3500000E+06  2.5966131E-18
  1.4000000E+06  2.0034105E-18
  1.4500000E+06  1.5584601E-18
  1.5000000E+06  1.2216179E-18
  1.5500000E+06  9.6433282E-19
  1.6000000E+06  7.6618963E-19
  1.6500000E+06  6.1245166E-19
  1.7000000E+06  4.9240015E-19
  1.7500000E+06  3.9808781E-19
  1.8000000E+06  3.2356522E-19
  1.8500000E+06  2.6434303E-19
  1.9000000E+06  2.1700773E-19
  1.9500000E+06  1.7896475E-19
  2.0000000E+06  1.4823062E-19
  2.0500000E+06  1.2328007E-19
  2.1000000E+06  1.0293968E-19
  2.1500000E+06  8.6293247E-20
  2.2000000E+06  7.2617768E-20
  2.2500000E+06  6.1340624E-20
  
  
#  92  16  N7  EION =  3.860000000E+02 eV   279
#  S(0) = 1.391791E+01
  3.6631288E+00  0.0000000E+00
  3.6631288E+02  0.0000000E+00
  3.6631288E+02  8.0115162E-04
  3.8600000E+02  8.0115162E-04
  3.8600390E+02  8.0115162E-04
  3.8740351E+02  7.9544841E-04
  3.8880312E+02  7.9175904E-04
  3.9020273E+02  7.9136080E-04
  3.9160234E+02  7.9313158E-04
  3.9440156E+02  7.9953513E-04
  3.9720078E+02  8.0821096E-04
  4.0000000E+02  8.2258558E-04
  4.1000000E+02  1.0311092E-03
  4.1500000E+02  1.2973468E-03
  4.1750000E+02  1.4871113E-03
  4.2000000E+02  1.7206194E-03
  4.2250000E+02  2.0011530E-03
  4.2500000E+02  2.3299958E-03
  4.3000000E+02  3.1270895E-03
  4.3500000E+02  4.0815871E-03
  4.4000000E+02  5.1512755E-03
  4.4500000E+02  6.3043676E-03
  4.5000000E+02  7.5208157E-03
  4.5500000E+02  8.7803365E-03
  4.6000000E+02  1.0054947E-02
  4.6500000E+02  1.1308022E-02
  4.7000000E+02  1.2505360E-02
  4.7500000E+02  1.3623305E-02
  4.8000000E+02  1.4649949E-02
  4.9000000E+02  1.6439038E-02
  5.0000000E+02  1.7905269E-02
  5.1250000E+02  1.9308105E-02
  5.2500000E+02  2.0255016E-02
  5.3125000E+02  2.0582528E-02
  5.3750000E+02  2.0833173E-02
  5.5000000E+02  2.1160134E-02
  5.6250000E+02  2.1303267E-02
  5.7500000E+02  2.1295758E-02
  5.8750000E+02  2.1158974E-02
  6.0000000E+02  2.0924675E-02
  6.2500000E+02  2.0293404E-02
  6.5000000E+02  1.9530489E-02
  6.7500000E+02  1.8678685E-02
  7.0000000E+02  1.7792072E-02
  7.2500000E+02  1.6913023E-02
  7.5000000E+02  1.6041806E-02
  8.0000000E+02  1.4373320E-02
  8.5000000E+02  1.2846313E-02
  9.0000000E+02  1.1469221E-02
  9.5000000E+02  1.0241380E-02
  1.0000000E+03  9.1527966E-03
  1.0500000E+03  8.1921602E-03
  1.1000000E+03  7.3441483E-03
  1.1500000E+03  6.5957394E-03
  1.2000000E+03  5.9361512E-03
  1.2500000E+03  5.3539380E-03
  1.3000000E+03  4.8386823E-03
  1.3500000E+03  4.3819261E-03
  1.4000000E+03  3.9764115E-03
  1.4500000E+03  3.6157497E-03
  1.5000000E+03  3.2943599E-03
  1.6000000E+03  2.7505413E-03
  1.7000000E+03  2.3131865E-03
  1.8000000E+03  1.9585508E-03
  1.9000000E+03  1.6687506E-03
  2.0000000E+03  1.4301911E-03
  2.1000000E+03  1.2324444E-03
  2.2000000E+03  1.0674521E-03
  2.3000000E+03  9.2893895E-04
  2.4000000E+03  8.1198229E-04
  2.5000000E+03  7.1269169E-04
  2.6000000E+03  6.2797000E-04
  2.7000000E+03  5.5533473E-04
  2.8000000E+03  4.9278267E-04
  2.9000000E+03  4.3868702E-04
  3.0000000E+03  3.9171887E-04
  3.1000000E+03  3.5078644E-04
  3.2000000E+03  3.1498778E-04
  3.4000000E+03  2.5592155E-04
  3.6000000E+03  2.0988700E-04
  3.8000000E+03  1.7360497E-04
  4.0000000E+03  1.4471638E-04
  4.2000000E+03  1.2149783E-04
  4.4000000E+03  1.0267477E-04
  4.6000000E+03  8.7294393E-05
  4.8000000E+03  7.4635718E-05
  5.0000000E+03  6.4146528E-05
  5.2500000E+03  5.3444520E-05
  5.5000000E+03  4.4838761E-05
  5.7500000E+03  3.7860591E-05
  6.0000000E+03  3.2158534E-05
  6.5000000E+03  2.3578154E-05
  6.7500000E+03  2.0337377E-05
  7.0000000E+03  1.7620318E-05
  7.2500000E+03  1.5330090E-05
  7.5000000E+03  1.3389913E-05
  7.7500000E+03  1.1738510E-05
  8.0000000E+03  1.0326647E-05
  8.2500000E+03  9.1145134E-06
  8.5000000E+03  8.0697328E-06
  9.0000000E+03  6.3810275E-06
  9.5000000E+03  5.0998351E-06
  1.0000000E+04  4.1155692E-06
  1.0500000E+04  3.3507658E-06
  1.1000000E+04  2.7502870E-06
  1.1500000E+04  2.2743146E-06
  1.2000000E+04  1.8937081E-06
  1.2500000E+04  1.5868798E-06
  1.3000000E+04  1.3376614E-06
  1.3500000E+04  1.1338139E-06
  1.4000000E+04  9.6598501E-07
  1.4500000E+04  8.2696569E-07
  1.5000000E+04  7.1115038E-07
  1.5500000E+04  6.1414670E-07
  1.6000000E+04  5.3248871E-07
  1.6500000E+04  4.6342202E-07
  1.7000000E+04  4.0474307E-07
  1.7500000E+04  3.5467847E-07
  1.8000000E+04  3.1179269E-07
  1.8500000E+04  2.7491734E-07
  1.9000000E+04  2.4309638E-07
  2.0000000E+04  1.9160903E-07
  2.1000000E+04  1.5252812E-07
  2.2000000E+04  1.2252208E-07
  2.3000000E+04  9.9240884E-08
  2.4000000E+04  8.1003238E-08
  2.5000000E+04  6.6589664E-08
  2.6000000E+04  5.5104589E-08
  2.7000000E+04  4.5883159E-08
  2.8000000E+04  3.8426501E-08
  2.9000000E+04  3.2356681E-08
  3.0000000E+04  2.7384838E-08
  3.1000000E+04  2.3288397E-08
  3.2000000E+04  1.9894520E-08
  3.3000000E+04  1.7067959E-08
  3.4000000E+04  1.4702191E-08
  3.5000000E+04  1.2712801E-08
  3.6000000E+04  1.1032467E-08
  3.7000000E+04  9.6071508E-09
  3.8000000E+04  8.3932718E-09
  3.9000000E+04  7.3555058E-09
  4.0000000E+04  6.4650719E-09
  4.2000000E+04  5.0360646E-09
  4.4000000E+04  3.9631333E-09
  4.6000000E+04  3.1479466E-09
  4.8000000E+04  2.5218247E-09
  5.0000000E+04  2.0361061E-09
  5.2500000E+04  1.5741175E-09
  5.5000000E+04  1.2294958E-09
  5.7500000E+04  9.6936085E-10
  6.0000000E+04  7.7088004E-10
  6.2500000E+04  6.1794227E-10
  6.5000000E+04  4.9902325E-10
  6.6250000E+04  4.4961844E-10
  6.7500000E+04  4.0578163E-10
  7.0000000E+04  3.3210227E-10
  7.2500000E+04  2.7345587E-10
  7.5000000E+04  2.2645656E-10
  7.7500000E+04  1.8854922E-10
  8.0000000E+04  1.5778945E-10
  8.2500000E+04  1.3268554E-10
  8.5000000E+04  1.1208542E-10
  8.7500000E+04  9.5093517E-11
  9.0000000E+04  8.1008836E-11
  9.2500000E+04  6.9278682E-11
  9.5000000E+04  5.9465441E-11
  9.7500000E+04  5.1220805E-11
  1.0000000E+05  4.4265950E-11
  1.0250000E+05  3.8376310E-11
  1.0500000E+05  3.3370230E-11
  1.0750000E+05  2.9100151E-11
  1.1000000E+05  2.5445636E-11
  1.1250000E+05  2.2307948E-11
  1.1500000E+05  1.9605817E-11
  1.2000000E+05  1.5250802E-11
  1.2500000E+05  1.1967530E-11
  1.3000000E+05  9.4675168E-12
  1.3500000E+05  7.5465590E-12
  1.4000000E+05  6.0580120E-12
  1.4500000E+05  4.8954266E-12
  1.5000000E+05  3.9807487E-12
  1.5500000E+05  3.2561312E-12
  1.6000000E+05  2.6783215E-12
  1.6500000E+05  2.2147040E-12
  1.7000000E+05  1.8405125E-12
  1.7500000E+05  1.5368075E-12
  1.8000000E+05  1.2889994E-12
  1.8500000E+05  1.0857702E-12
  1.9000000E+05  9.1829367E-13
  1.9500000E+05  7.7964574E-13
  2.0000000E+05  6.6436217E-13
  2.0500000E+05  5.6810605E-13
  2.1000000E+05  4.8741744E-13
  2.1500000E+05  4.1952207E-13
  2.2000000E+05  3.6218464E-13
  2.2500000E+05  3.1359549E-13
  2.3000000E+05  2.7228276E-13
  2.3500000E+05  2.3704474E-13
  2.4000000E+05  2.0689637E-13
  2.4500000E+05  1.8102693E-13
  2.5000000E+05  1.5876665E-13
  2.6000000E+05  1.2294427E-13
  2.7000000E+05  9.6006273E-14
  2.8000000E+05  7.5555524E-14
  2.9000000E+05  5.9892276E-14
  3.0000000E+05  4.7797128E-14
  3.1000000E+05  3.8385652E-14
  3.2000000E+05  3.1009998E-14
  3.3000000E+05  2.5191329E-14
  3.4000000E+05  2.0572261E-14
  3.5000000E+05  1.6883829E-14
  3.6000000E+05  1.3922133E-14
  3.7000000E+05  1.1531506E-14
  3.8000000E+05  9.5922171E-15
  3.9000000E+05  8.0115878E-15
  4.0000000E+05  6.7174548E-15
  4.1000000E+05  5.6533128E-15
  4.2000000E+05  4.7746759E-15
  4.3000000E+05  4.0463403E-15
  4.4000000E+05  3.4403104E-15
  4.5000000E+05  2.9342116E-15
  4.6000000E+05  2.5100782E-15
  4.7000000E+05  2.1534355E-15
  4.8000000E+05  1.8525729E-15
  5.0000000E+05  1.3818899E-15
  5.1250000E+05  1.1563632E-15
  5.2500000E+05  9.7118002E-16
  5.3750000E+05  8.1849583E-16
  5.5000000E+05  6.9211178E-16
  5.6250000E+05  5.8710439E-16
  5.7500000E+05  4.9954393E-16
  5.8750000E+05  4.2628009E-16
  6.0000000E+05  3.6477642E-16
  6.1250000E+05  3.1298211E-16
  6.2500000E+05  2.6923229E-16
  6.3750000E+05  2.3217101E-16
  6.5000000E+05  2.0068932E-16
  6.6250000E+05  1.7387625E-16
  6.7500000E+05  1.5098093E-16
  6.8750000E+05  1.3138254E-16
  7.0000000E+05  1.1456619E-16
  7.1250000E+05  1.0010355E-16
  7.2500000E+05  8.7637295E-17
  7.5000000E+05  6.7546527E-17
  7.7500000E+05  5.2432691E-17
  8.0000000E+05  4.0973857E-17
  8.2500000E+05  3.2221825E-17
  8.5000000E+05  2.5490495E-17
  8.7500000E+05  2.0279189E-17
  9.0000000E+05  1.6219588E-17
  9.2500000E+05  1.3038704E-17
  9.5000000E+05  1.0532515E-17
  9.7500000E+05  8.5474687E-18
  1.0000000E+06  6.9672559E-18
  1.0250000E+06  5.7032247E-18
  1.0500000E+06  4.6874255E-18
  1.0750000E+06  3.8674911E-18
  1.1000000E+06  3.2028449E-18
  1.1250000E+06  2.6618810E-18
  1.1500000E+06  2.2198547E-18
  1.1750000E+06  1.8573095E-18
  1.2000000E+06  1.5588779E-18
  1.2250000E+06  1.3123676E-18
  1.2500000E+06  1.1080663E-18
  1.2750000E+06  9.3821753E-19
  1.3000000E+06  7.9659126E-19
  1.3250000E+06  6.7815596E-19
  1.3500000E+06  5.7883488E-19
  1.3750000E+06  4.9531440E-19
  1.4000000E+06  4.2489164E-19
  1.4250000E+06  3.6534387E-19
  1.4500000E+06  3.1484739E-19
  1.4750000E+06  2.7190962E-19
  1.5000000E+06  2.3530443E-19
  1.5250000E+06  2.0402081E-19
  1.5500000E+06  1.7722223E-19
  1.6000000E+06  1.3443381E-19
  1.6500000E+06  1.0270528E-19
  1.7000000E+06  7.9032908E-20
  
  
#  92  20  O4  EION =  1.100000000E+02 eV   295
#  S(0) = 4.310004E+00
  5.5000000E-01  0.0000000E+00
  5.5000000E+01  0.0000000E+00
  5.5000000E+01  3.9757707E-02
  1.1000000E+02  3.9757707E-02
  1.1000000E+02  7.6279767E-03
  1.1000272E+02  7.6279767E-03
  1.1012765E+02  7.8281828E-03
  1.1025259E+02  8.0337651E-03
  1.1037752E+02  8.2444104E-03
  1.1050245E+02  8.4598195E-03
  1.1075231E+02  8.9037938E-03
  1.1100218E+02  9.3635120E-03
  1.1150190E+02  1.0322058E-02
  1.1200163E+02  1.1319951E-02
  1.1300109E+02  1.3374799E-02
  1.1400054E+02  1.5412715E-02
  1.1500000E+02  1.7324296E-02
  1.1562500E+02  1.8412339E-02
  1.1625000E+02  1.9394810E-02
  1.1687500E+02  2.0257901E-02
  1.1750000E+02  2.0992960E-02
  1.1875000E+02  2.2069641E-02
  1.2000000E+02  2.2649258E-02
  1.2250000E+02  2.2634419E-02
  1.2375000E+02  2.2228872E-02
  1.2500000E+02  2.1669236E-02
  1.2625000E+02  2.1017667E-02
  1.2750000E+02  2.0318927E-02
  1.2875000E+02  1.9603411E-02
  1.3000000E+02  1.8890708E-02
  1.3125000E+02  1.8192452E-02
  1.3250000E+02  1.7515182E-02
  1.3500000E+02  1.6232872E-02
  1.4000000E+02  1.3946480E-02
  1.4250000E+02  1.2922162E-02
  1.4500000E+02  1.1965429E-02
  1.4750000E+02  1.1071348E-02
  1.5000000E+02  1.0237209E-02
  1.5500000E+02  8.7436869E-03
  1.6000000E+02  7.4737617E-03
  1.6500000E+02  6.4083975E-03
  1.7000000E+02  5.5206567E-03
  1.7500000E+02  4.7810854E-03
  1.8000000E+02  4.1623102E-03
  1.8500000E+02  3.6415949E-03
  1.9000000E+02  3.2008508E-03
  1.9500000E+02  2.8263699E-03
  2.0000000E+02  2.5073393E-03
  2.0500000E+02  2.2354662E-03
  2.1000000E+02  2.0037706E-03
  2.1500000E+02  1.8065032E-03
  2.2000000E+02  1.6387222E-03
  2.2500000E+02  1.4961130E-03
  2.3000000E+02  1.3750195E-03
  2.3500000E+02  1.2722749E-03
  2.4000000E+02  1.1851483E-03
  2.4500000E+02  1.1113317E-03
  2.5000000E+02  1.0488933E-03
  2.6000000E+02  9.5158532E-04
  2.7000000E+02  8.8266482E-04
  2.8000000E+02  8.3446822E-04
  2.9000000E+02  8.0156951E-04
  3.0000000E+02  7.7997112E-04
  3.1000000E+02  7.6678924E-04
  3.2000000E+02  7.5971930E-04
  3.3000000E+02  7.5696027E-04
  3.4000000E+02  7.5714985E-04
  3.5000000E+02  7.5921384E-04
  3.6000000E+02  7.6233088E-04
  3.8000000E+02  7.6994883E-04
  4.0000000E+02  7.7763292E-04
  4.2000000E+02  7.8397874E-04
  4.4000000E+02  7.8816985E-04
  4.6000000E+02  7.8984610E-04
  4.8000000E+02  7.8903937E-04
  5.0000000E+02  7.8609957E-04
  5.2500000E+02  7.7980438E-04
  5.5000000E+02  7.7083250E-04
  5.7500000E+02  7.5960482E-04
  6.0000000E+02  7.4671387E-04
  6.5000000E+02  7.1746767E-04
  6.7500000E+02  7.0156720E-04
  7.0000000E+02  6.8515910E-04
  7.2500000E+02  6.6848913E-04
  7.5000000E+02  6.5172685E-04
  8.0000000E+02  6.1827028E-04
  8.5000000E+02  5.8539999E-04
  9.0000000E+02  5.5369369E-04
  9.5000000E+02  5.2344135E-04
  1.0000000E+03  4.9472894E-04
  1.0500000E+03  4.6759947E-04
  1.1000000E+03  4.4206083E-04
  1.1500000E+03  4.1808360E-04
  1.2000000E+03  3.9561430E-04
  1.2500000E+03  3.7458092E-04
  1.3000000E+03  3.5489771E-04
  1.3500000E+03  3.3647782E-04
  1.4000000E+03  3.1923753E-04
  1.4500000E+03  3.0309703E-04
  1.5000000E+03  2.8798028E-04
  1.6000000E+03  2.6053507E-04
  1.7000000E+03  2.3638041E-04
  1.8000000E+03  2.1506228E-04
  1.9000000E+03  1.9619073E-04
  2.0000000E+03  1.7943288E-04
  2.1000000E+03  1.6450582E-04
  2.2000000E+03  1.5116904E-04
  2.3000000E+03  1.3921792E-04
  2.4000000E+03  1.2847807E-04
  2.5000000E+03  1.1880034E-04
  2.6000000E+03  1.1005696E-04
  2.7000000E+03  1.0213800E-04
  2.8000000E+03  9.4948642E-05
  2.9000000E+03  8.8406871E-05
  3.0000000E+03  8.2441460E-05
  3.1000000E+03  7.6990380E-05
  3.2000000E+03  7.1999478E-05
  3.4000000E+03  6.3214464E-05
  3.6000000E+03  5.5771922E-05
  3.8000000E+03  4.9426425E-05
  4.0000000E+03  4.3984468E-05
  4.2000000E+03  3.9291979E-05
  4.4000000E+03  3.5225205E-05
  4.6000000E+03  3.1684169E-05
  4.8000000E+03  2.8587713E-05
  5.0000000E+03  2.5869243E-05
  5.2500000E+03  2.2919624E-05
  5.5000000E+03  2.0387291E-05
  5.7500000E+03  1.8202005E-05
  6.0000000E+03  1.6307249E-05
  6.5000000E+03  1.3214126E-05
  6.7500000E+03  1.1947308E-05
  7.0000000E+03  1.0831095E-05
  7.2500000E+03  9.8441856E-06
  7.5000000E+03  8.9687515E-06
  7.7500000E+03  8.1898048E-06
  8.0000000E+03  7.4946857E-06
  8.2500000E+03  6.8726518E-06
  8.5000000E+03  6.3145521E-06
  9.0000000E+03  5.3599612E-06
  9.5000000E+03  4.5805638E-06
  1.0000000E+04  3.9387712E-06
  1.0500000E+04  3.4061636E-06
  1.1000000E+04  2.9609996E-06
  1.1500000E+04  2.5864704E-06
  1.2000000E+04  2.2694511E-06
  1.2500000E+04  1.9995978E-06
  1.3000000E+04  1.7686900E-06
  1.3500000E+04  1.5701428E-06
  1.4000000E+04  1.3986420E-06
  1.4500000E+04  1.2498706E-06
  1.5000000E+04  1.1202986E-06
  1.5500000E+04  1.0070224E-06
  1.6000000E+04  9.0763985E-07
  1.6500000E+04  8.2015329E-07
  1.7000000E+04  7.4289337E-07
  1.7500000E+04  6.7445853E-07
  1.8000000E+04  6.1366669E-07
  1.8500000E+04  5.5951669E-07
  1.9000000E+04  5.1115742E-07
  2.0000000E+04  4.2901006E-07
  2.1000000E+04  3.6256665E-07
  2.2000000E+04  3.0836715E-07
  2.3000000E+04  2.6380965E-07
  2.4000000E+04  2.2691509E-07
  2.5000000E+04  1.9616237E-07
  2.6000000E+04  1.7037112E-07
  2.7000000E+04  1.4861706E-07
  2.8000000E+04  1.3017025E-07
  2.9000000E+04  1.1444992E-07
  3.0000000E+04  1.0099054E-07
  3.1000000E+04  8.9416342E-08
  3.2000000E+04  7.9422169E-08
  3.3000000E+04  7.0758704E-08
  3.4000000E+04  6.3221106E-08
  3.5000000E+04  5.6640181E-08
  3.6000000E+04  5.0875488E-08
  3.7000000E+04  4.5809904E-08
  3.8000000E+04  4.1345328E-08
  3.9000000E+04  3.7399239E-08
  4.0000000E+04  3.3901938E-08
  4.1000000E+04  3.0794329E-08
  4.2000000E+04  2.8026132E-08
  4.3000000E+04  2.5554420E-08
  4.4000000E+04  2.3342417E-08
  4.6000000E+04  1.9575460E-08
  4.8000000E+04  1.6520807E-08
  5.0000000E+04  1.4024893E-08
  5.1250000E+04  1.2695651E-08
  5.2500000E+04  1.1515799E-08
  5.3750000E+04  1.0465957E-08
  5.5000000E+04  9.5295908E-09
  5.7500000E+04  7.9426511E-09
  5.8750000E+04  7.2694437E-09
  6.0000000E+04  6.6638681E-09
  6.2500000E+04  5.6252699E-09
  6.5000000E+04  4.7755910E-09
  6.7500000E+04  4.0757634E-09
  7.0000000E+04  3.4957257E-09
  7.2500000E+04  3.0121479E-09
  7.5000000E+04  2.6067722E-09
  7.7500000E+04  2.2651979E-09
  8.0000000E+04  1.9759862E-09
  8.2500000E+04  1.7299906E-09
  8.5000000E+04  1.5198498E-09
  8.7500000E+04  1.3396043E-09
  9.0000000E+04  1.1844020E-09
  9.2500000E+04  1.0502720E-09
  9.5000000E+04  9.3394808E-10
  9.7500000E+04  8.3273081E-10
  1.0000000E+05  7.4437896E-10
  1.0250000E+05  6.6702372E-10
  1.0500000E+05  5.9910053E-10
  1.0750000E+05  5.3929443E-10
  1.1000000E+05  4.8649605E-10
  1.1250000E+05  4.3976608E-10
  1.1500000E+05  3.9830650E-10
  1.1750000E+05  3.6143707E-10
  1.2000000E+05  3.2857610E-10
  1.2250000E+05  2.9922469E-10
  1.2500000E+05  2.7295368E-10
  1.3000000E+05  2.2822226E-10
  1.3500000E+05  1.9197657E-10
  1.4000000E+05  1.6239949E-10
  1.4500000E+05  1.3810516E-10
  1.5000000E+05  1.1802708E-10
  1.5500000E+05  1.0133764E-10
  1.6000000E+05  8.7389535E-11
  1.6500000E+05  7.5672807E-11
  1.7000000E+05  6.5782945E-11
  1.7500000E+05  5.7396991E-11
  1.8000000E+05  5.0255485E-11
  1.8500000E+05  4.4148791E-11
  1.9000000E+05  3.8906619E-11
  1.9500000E+05  3.4389917E-11
  2.0000000E+05  3.0484557E-11
  2.0500000E+05  2.7096434E-11
  2.1000000E+05  2.4147612E-11
  2.1500000E+05  2.1573269E-11
  2.2000000E+05  1.9319267E-11
  2.2500000E+05  1.7340217E-11
  2.3000000E+05  1.5597917E-11
  2.3500000E+05  1.4060099E-11
  2.4000000E+05  1.2699415E-11
  2.4500000E+05  1.1492609E-11
  2.5000000E+05  1.0419838E-11
  2.6000000E+05  8.6108934E-12
  2.7000000E+05  7.1634488E-12
  2.8000000E+05  5.9962959E-12
  2.9000000E+05  5.0483736E-12
  3.0000000E+05  4.2733227E-12
  3.1000000E+05  3.6356261E-12
  3.2000000E+05  3.1078386E-12
  3.3000000E+05  2.6685856E-12
  3.4000000E+05  2.3011009E-12
  3.5000000E+05  1.9921397E-12
  3.6000000E+05  1.7311700E-12
  3.7000000E+05  1.5097639E-12
  3.8000000E+05  1.3211377E-12
  3.9000000E+05  1.1598006E-12
  4.0000000E+05  1.0212836E-12
  4.1000000E+05  9.0193139E-13
  4.2000000E+05  7.9874043E-13
  4.3000000E+05  7.0923119E-13
  4.4000000E+05  6.3134781E-13
  4.5000000E+05  5.6337855E-13
  4.6000000E+05  5.0389249E-13
  4.7000000E+05  4.5168891E-13
  4.8000000E+05  4.0575657E-13
  5.0000000E+05  3.2941677E-13
  5.1250000E+05  2.9030375E-13
  5.2500000E+05  2.5655476E-13
  5.3750000E+05  2.2733793E-13
  5.5000000E+05  2.0196488E-13
  5.6250000E+05  1.7986364E-13
  5.7500000E+05  1.6055701E-13
  5.8750000E+05  1.4364523E-13
  6.0000000E+05  1.2879217E-13
  6.1250000E+05  1.1571423E-13
  6.2500000E+05  1.0417120E-13
  6.3750000E+05  9.3958977E-14
  6.5000000E+05  8.4903687E-14
  6.6250000E+05  7.6856805E-14
  6.7500000E+05  6.9691074E-14
  7.0000000E+05  5.7580909E-14
  7.2500000E+05  4.7867437E-14
  7.5000000E+05  4.0021644E-14
  7.7500000E+05  3.3642707E-14
  8.0000000E+05  2.8423627E-14
  8.2500000E+05  2.4127354E-14
  8.5000000E+05  2.0570478E-14
  8.7500000E+05  1.7610113E-14
  9.0000000E+05  1.5135304E-14
  9.2500000E+05  1.3058502E-14
  9.5000000E+05  1.1309162E-14
  
  
#  92  21  O5  EION =  1.010000000E+02 eV   297
#  S(0) = 9.495034E+00
  5.0500000E-01  0.0000000E+00
  5.0500000E+01  0.0000000E+00
  5.0500000E+01  1.2500599E-01
  1.0100000E+02  1.2500599E-01
  1.0100000E+02  1.2482823E-02
  1.0100272E+02  1.2482823E-02
  1.0120259E+02  1.3099489E-02
  1.0140245E+02  1.3728325E-02
  1.0160231E+02  1.4367486E-02
  1.0180218E+02  1.5015293E-02
  1.0220190E+02  1.6330769E-02
  1.0260163E+02  1.7663456E-02
  1.0340109E+02  2.0339664E-02
  1.0420054E+02  2.2966405E-02
  1.0500000E+02  2.5470115E-02
  1.0625000E+02  2.8977255E-02
  1.0750000E+02  3.1804387E-02
  1.0875000E+02  3.3829561E-02
  1.0937500E+02  3.4533102E-02
  1.1000000E+02  3.5038821E-02
  1.1125000E+02  3.5510397E-02
  1.1250000E+02  3.5378459E-02
  1.1375000E+02  3.4794819E-02
  1.1500000E+02  3.3901008E-02
  1.1625000E+02  3.2813779E-02
  1.1750000E+02  3.1621570E-02
  1.1875000E+02  3.0386972E-02
  1.2000000E+02  2.9151367E-02
  1.2125000E+02  2.7940757E-02
  1.2250000E+02  2.6769697E-02
  1.2500000E+02  2.4571234E-02
  1.3000000E+02  2.0741417E-02
  1.3250000E+02  1.9068625E-02
  1.3500000E+02  1.7529428E-02
  1.3750000E+02  1.6109163E-02
  1.4000000E+02  1.4798297E-02
  1.4500000E+02  1.2480224E-02
  1.5000000E+02  1.0536059E-02
  1.6000000E+02  7.6014961E-03
  1.6500000E+02  6.5150688E-03
  1.7000000E+02  5.6215239E-03
  1.7500000E+02  4.8833905E-03
  1.8000000E+02  4.2707405E-03
  1.8500000E+02  3.7603672E-03
  1.9000000E+02  3.3340845E-03
  1.9500000E+02  2.9776722E-03
  2.0000000E+02  2.6796314E-03
  2.0500000E+02  2.4305232E-03
  2.1000000E+02  2.2226265E-03
  2.1500000E+02  2.0493861E-03
  2.2000000E+02  1.9053665E-03
  2.2500000E+02  1.7860579E-03
  2.3000000E+02  1.6875591E-03
  2.3500000E+02  1.6065519E-03
  2.4000000E+02  1.5403835E-03
  2.5000000E+02  1.4432454E-03
  2.6000000E+02  1.3809756E-03
  2.7000000E+02  1.3428656E-03
  2.8000000E+02  1.3213166E-03
  2.9000000E+02  1.3112466E-03
  3.0000000E+02  1.3091095E-03
  3.1000000E+02  1.3122744E-03
  3.2000000E+02  1.3187315E-03
  3.3000000E+02  1.3269533E-03
  3.4000000E+02  1.3357720E-03
  3.5000000E+02  1.3442867E-03
  3.6000000E+02  1.3520286E-03
  3.8000000E+02  1.3644023E-03
  4.0000000E+02  1.3718631E-03
  4.2000000E+02  1.3740458E-03
  4.4000000E+02  1.3710377E-03
  4.6000000E+02  1.3632133E-03
  4.8000000E+02  1.3513610E-03
  5.0000000E+02  1.3362829E-03
  5.2500000E+02  1.3136251E-03
  5.5000000E+02  1.2873937E-03
  5.7500000E+02  1.2585821E-03
  6.0000000E+02  1.2281496E-03
  6.5000000E+02  1.1643892E-03
  6.7500000E+02  1.1317182E-03
  7.0000000E+02  1.0990457E-03
  7.2500000E+02  1.0666920E-03
  7.5000000E+02  1.0348228E-03
  8.0000000E+02  9.7281981E-04
  8.5000000E+02  9.1364857E-04
  9.0000000E+02  8.5789207E-04
  9.5000000E+02  8.0566937E-04
  1.0000000E+03  7.5687448E-04
  1.0500000E+03  7.1139390E-04
  1.1000000E+03  6.6908574E-04
  1.1500000E+03  6.2977837E-04
  1.2000000E+03  5.9328483E-04
  1.2500000E+03  5.5940599E-04
  1.3000000E+03  5.2793835E-04
  1.3500000E+03  4.9869069E-04
  1.4000000E+03  4.7148741E-04
  1.4500000E+03  4.4616691E-04
  1.5000000E+03  4.2257984E-04
  1.6000000E+03  3.8006770E-04
  1.7000000E+03  3.4298221E-04
  1.8000000E+03  3.1050794E-04
  1.9000000E+03  2.8196274E-04
  2.0000000E+03  2.5677638E-04
  2.1000000E+03  2.3447248E-04
  2.2000000E+03  2.1465178E-04
  2.3000000E+03  1.9697881E-04
  2.4000000E+03  1.8117064E-04
  2.5000000E+03  1.6698761E-04
  2.6000000E+03  1.5422612E-04
  2.7000000E+03  1.4271235E-04
  2.8000000E+03  1.3229737E-04
  2.9000000E+03  1.2285322E-04
  3.0000000E+03  1.1426939E-04
  3.1000000E+03  1.0645017E-04
  3.2000000E+03  9.9312432E-05
  3.4000000E+03  8.6800949E-05
  3.6000000E+03  7.6257253E-05
  3.8000000E+03  6.7311643E-05
  4.0000000E+03  5.9674811E-05
  4.2000000E+03  5.3117880E-05
  4.4000000E+03  4.7458106E-05
  4.6000000E+03  4.2548702E-05
  4.8000000E+03  3.8271132E-05
  5.0000000E+03  3.4528579E-05
  5.2500000E+03  3.0482560E-05
  5.5000000E+03  2.7022314E-05
  5.7500000E+03  2.4047195E-05
  6.0000000E+03  2.1476594E-05
  6.5000000E+03  1.7300346E-05
  6.7500000E+03  1.5598046E-05
  7.0000000E+03  1.4102525E-05
  7.2500000E+03  1.2783982E-05
  7.5000000E+03  1.1617563E-05
  8.0000000E+03  9.6610685E-06
  8.5000000E+03  8.1024576E-06
  9.0000000E+03  6.8476055E-06
  9.5000000E+03  5.8275792E-06
  1.0000000E+04  4.9911680E-06
  1.0500000E+04  4.2998295E-06
  1.1000000E+04  3.7242063E-06
  1.1500000E+04  3.2416942E-06
  1.2000000E+04  2.8347121E-06
  1.2500000E+04  2.4894557E-06
  1.3000000E+04  2.1949934E-06
  1.3500000E+04  1.9425981E-06
  1.4000000E+04  1.7252507E-06
  1.4500000E+04  1.5372666E-06
  1.5000000E+04  1.3740126E-06
  1.5500000E+04  1.2316883E-06
  1.6000000E+04  1.1071588E-06
  1.6500000E+04  9.9782453E-07
  1.7000000E+04  9.0151880E-07
  1.7500000E+04  8.1642738E-07
  1.8000000E+04  7.4102400E-07
  1.8500000E+04  6.7401921E-07
  1.9000000E+04  6.1431948E-07
  2.0000000E+04  5.1324669E-07
  2.1000000E+04  4.3185390E-07
  2.2000000E+04  3.6573946E-07
  2.3000000E+04  3.1160735E-07
  2.4000000E+04  2.6696059E-07
  2.5000000E+04  2.2988743E-07
  2.6000000E+04  1.9890992E-07
  2.7000000E+04  1.7287487E-07
  2.8000000E+04  1.5087472E-07
  2.9000000E+04  1.3218979E-07
  3.0000000E+04  1.1624506E-07
  3.1000000E+04  1.0257788E-07
  3.2000000E+04  9.0813664E-08
  3.3000000E+04  8.0647293E-08
  3.4000000E+04  7.1828814E-08
  3.5000000E+04  6.4152364E-08
  3.6000000E+04  5.7447530E-08
  3.7000000E+04  5.1572586E-08
  3.8000000E+04  4.6409139E-08
  3.9000000E+04  4.1857866E-08
  4.0000000E+04  3.7835086E-08
  4.1000000E+04  3.4270028E-08
  4.2000000E+04  3.1102629E-08
  4.3000000E+04  2.8281735E-08
  4.4000000E+04  2.5763626E-08
  4.6000000E+04  2.1491046E-08
  4.8000000E+04  1.8043165E-08
  5.0000000E+04  1.5239244E-08
  5.1250000E+04  1.3751640E-08
  5.2500000E+04  1.2434969E-08
  5.3750000E+04  1.1266663E-08
  5.5000000E+04  1.0227513E-08
  5.7500000E+04  8.4734128E-09
  5.8750000E+04  7.7323285E-09
  6.0000000E+04  7.0674492E-09
  6.2500000E+04  5.9315018E-09
  6.5000000E+04  5.0069238E-09
  6.7500000E+04  4.2492230E-09
  7.0000000E+04  3.6243141E-09
  7.2500000E+04  3.1058565E-09
  7.5000000E+04  2.6733222E-09
  7.7500000E+04  2.3105860E-09
  8.0000000E+04  2.0048901E-09
  8.2500000E+04  1.7460730E-09
  8.5000000E+04  1.5259882E-09
  8.7500000E+04  1.3380659E-09
  9.0000000E+04  1.1769769E-09
  9.2500000E+04  1.0383760E-09
  9.5000000E+04  9.1870217E-10
  9.7500000E+04  8.1502311E-10
  1.0000000E+05  7.2491298E-10
  1.0250000E+05  6.4635602E-10
  1.0500000E+05  5.7767071E-10
  1.0750000E+05  5.1744871E-10
  1.1000000E+05  4.6450602E-10
  1.1250000E+05  4.1784357E-10
  1.1500000E+05  3.7661540E-10
  1.1750000E+05  3.4010283E-10
  1.2000000E+05  3.0769336E-10
  1.2250000E+05  2.7886338E-10
  1.2500000E+05  2.5316399E-10
  1.3000000E+05  2.0966632E-10
  1.3500000E+05  1.7470353E-10
  1.4000000E+05  1.4640116E-10
  1.4500000E+05  1.2333859E-10
  1.5000000E+05  1.0442928E-10
  1.5500000E+05  8.8835148E-11
  1.6000000E+05  7.5904630E-11
  1.6500000E+05  6.5127476E-11
  1.7000000E+05  5.6101375E-11
  1.7500000E+05  4.8507044E-11
  1.8000000E+05  4.2089474E-11
  1.8500000E+05  3.6643842E-11
  1.9000000E+05  3.2004775E-11
  1.9500000E+05  2.8038041E-11
  2.0000000E+05  2.4634115E-11
  2.0500000E+05  2.1703212E-11
  2.1000000E+05  1.9171417E-11
  2.1500000E+05  1.6977618E-11
  2.2000000E+05  1.5071072E-11
  2.2500000E+05  1.3409478E-11
  2.3000000E+05  1.1957441E-11
  2.3500000E+05  1.0685236E-11
  2.4000000E+05  9.5678148E-12
  2.4500000E+05  8.5840003E-12
  2.5000000E+05  7.7158272E-12
  2.5500000E+05  6.9480098E-12
  2.6000000E+05  6.2675036E-12
  2.6500000E+05  5.6631454E-12
  2.7000000E+05  5.1253551E-12
  2.8000000E+05  4.2176402E-12
  2.9000000E+05  3.4910135E-12
  3.0000000E+05  2.9054153E-12
  3.1000000E+05  2.4304867E-12
  3.2000000E+05  2.0430281E-12
  3.3000000E+05  1.7251688E-12
  3.4000000E+05  1.4630371E-12
  3.5000000E+05  1.2457906E-12
  3.6000000E+05  1.0648991E-12
  3.7000000E+05  9.1360912E-13
  3.8000000E+05  7.8654288E-13
  3.9000000E+05  6.7939386E-13
  4.0000000E+05  5.8869475E-13
  4.1000000E+05  5.1164015E-13
  4.2000000E+05  4.4594978E-13
  4.3000000E+05  3.8976173E-13
  4.4000000E+05  3.4154892E-13
  4.5000000E+05  3.0005338E-13
  4.6000000E+05  2.6423504E-13
  4.7000000E+05  2.3323075E-13
  4.8000000E+05  2.0632156E-13
  5.0000000E+05  1.6248145E-13
  5.1250000E+05  1.4051501E-13
  5.2500000E+05  1.2187609E-13
  5.3750000E+05  1.0600685E-13
  5.5000000E+05  9.2451845E-14
  5.6250000E+05  8.0837752E-14
  5.7500000E+05  7.0857225E-14
  5.8750000E+05  6.2256179E-14
  6.0000000E+05  5.4823773E-14
  6.1250000E+05  4.8384433E-14
  6.2500000E+05  4.2791428E-14
  6.3750000E+05  3.7921726E-14
  6.5000000E+05  3.3671877E-14
  6.6250000E+05  2.9954631E-14
  6.7500000E+05  2.6696186E-14
  6.8750000E+05  2.3833939E-14
  7.0000000E+05  2.1314689E-14
  7.1250000E+05  1.9093123E-14
  7.2500000E+05  1.7130460E-14
  7.3750000E+05  1.5393430E-14
  7.5000000E+05  1.3853425E-14
  7.6250000E+05  1.2485791E-14
  7.7500000E+05  1.1269235E-14
  8.0000000E+05  9.2177198E-15
  8.2500000E+05  7.5782642E-15
  8.5000000E+05  6.2599990E-15
  8.7500000E+05  5.1939730E-15
  9.0000000E+05  4.3281419E-15
  9.2500000E+05  3.6224012E-15
  9.5000000E+05  3.0450401E-15
  
  
#  92  24  P1  EION =  5.200000000E+01 eV   244
#  S(0) = 2.440911E-01
  4.7012093E-01  0.0000000E+00
  4.7012093E+01  0.0000000E+00
  4.7012093E+01  3.0080586E-03
  5.2000000E+01  3.0080586E-03
  5.2002721E+01  3.0080586E-03
  5.2102177E+01  2.9858504E-03
  5.2201633E+01  2.9638028E-03
  5.2301088E+01  2.9419179E-03
  5.2400544E+01  2.9201976E-03
  5.2500000E+01  2.8986429E-03
  5.3750000E+01  2.6422984E-03
  5.5000000E+01  2.4133234E-03
  5.6250000E+01  2.2108370E-03
  5.7500000E+01  2.0328332E-03
  6.0000000E+01  1.7402058E-03
  6.1250000E+01  1.6205086E-03
  6.2500000E+01  1.5154598E-03
  6.3750000E+01  1.4230396E-03
  6.5000000E+01  1.3414808E-03
  6.6250000E+01  1.2692529E-03
  6.7500000E+01  1.2050391E-03
  6.8750000E+01  1.1477121E-03
  7.0000000E+01  1.0963102E-03
  7.1250000E+01  1.0500126E-03
  7.2500000E+01  1.0081238E-03
  7.5000000E+01  9.3529017E-04
  7.7500000E+01  8.7407309E-04
  8.0000000E+01  8.2179252E-04
  8.2500000E+01  7.7652938E-04
  8.5000000E+01  7.3690326E-04
  8.7500000E+01  7.0191499E-04
  9.0000000E+01  6.7082578E-04
  9.2500000E+01  6.4307176E-04
  9.5000000E+01  6.1821190E-04
  1.0000000E+02  5.7577411E-04
  1.0500000E+02  5.4118259E-04
  1.1000000E+02  5.1261763E-04
  1.1500000E+02  4.8860714E-04
  1.2000000E+02  4.6797970E-04
  1.2500000E+02  4.4983100E-04
  1.3000000E+02  4.3348991E-04
  1.3500000E+02  4.1849369E-04
  1.4000000E+02  4.0453732E-04
  1.4500000E+02  3.9143502E-04
  1.5000000E+02  3.7908403E-04
  1.6000000E+02  3.5640610E-04
  1.7000000E+02  3.3619601E-04
  1.8000000E+02  3.1814028E-04
  1.9000000E+02  3.0185180E-04
  2.0000000E+02  2.8696643E-04
  2.1000000E+02  2.7319507E-04
  2.2000000E+02  2.6037615E-04
  2.3000000E+02  2.4842783E-04
  2.4000000E+02  2.3731161E-04
  2.5000000E+02  2.2699976E-04
  2.6000000E+02  2.1743328E-04
  2.7000000E+02  2.0853925E-04
  2.8000000E+02  2.0024470E-04
  2.9000000E+02  1.9247045E-04
  3.0000000E+02  1.8515139E-04
  3.1000000E+02  1.7824750E-04
  3.2000000E+02  1.7173390E-04
  3.4000000E+02  1.5978613E-04
  3.6000000E+02  1.4915105E-04
  3.8000000E+02  1.3965887E-04
  4.0000000E+02  1.3110325E-04
  4.2000000E+02  1.2333868E-04
  4.4000000E+02  1.1627889E-04
  4.6000000E+02  1.0984899E-04
  4.8000000E+02  1.0398087E-04
  5.0000000E+02  9.8612261E-05
  5.2500000E+02  9.2505360E-05
  5.5000000E+02  8.6969377E-05
  5.7500000E+02  8.1935343E-05
  6.0000000E+02  7.7355984E-05
  6.5000000E+02  6.9355822E-05
  6.7500000E+02  6.5833217E-05
  7.0000000E+02  6.2581406E-05
  7.2500000E+02  5.9577014E-05
  7.5000000E+02  5.6798396E-05
  8.0000000E+02  5.1827381E-05
  8.5000000E+02  4.7505803E-05
  9.0000000E+02  4.3722129E-05
  9.5000000E+02  4.0394391E-05
  1.0000000E+03  3.7450488E-05
  1.0500000E+03  3.4830384E-05
  1.1000000E+03  3.2486608E-05
  1.1500000E+03  3.0380787E-05
  1.2000000E+03  2.8481279E-05
  1.2500000E+03  2.6761868E-05
  1.3000000E+03  2.5200371E-05
  1.3500000E+03  2.3777713E-05
  1.4000000E+03  2.2477519E-05
  1.4500000E+03  2.1285794E-05
  1.5000000E+03  2.0190528E-05
  1.6000000E+03  1.8249283E-05
  1.7000000E+03  1.6586197E-05
  1.8000000E+03  1.5149777E-05
  1.9000000E+03  1.3899966E-05
  2.0000000E+03  1.2805169E-05
  2.1000000E+03  1.1840260E-05
  2.2000000E+03  1.0985039E-05
  2.3000000E+03  1.0223128E-05
  2.4000000E+03  9.5411046E-06
  2.5000000E+03  8.9279012E-06
  2.6000000E+03  8.3743288E-06
  2.7000000E+03  7.8726966E-06
  2.8000000E+03  7.4165354E-06
  2.9000000E+03  7.0003652E-06
  3.0000000E+03  6.6195136E-06
  3.1000000E+03  6.2699836E-06
  3.2000000E+03  5.9483397E-06
  3.4000000E+03  5.3772408E-06
  3.6000000E+03  4.8868350E-06
  3.8000000E+03  4.4622732E-06
  4.0000000E+03  4.0920149E-06
  4.2000000E+03  3.7669647E-06
  4.4000000E+03  3.4798732E-06
  4.6000000E+03  3.2249270E-06
  4.8000000E+03  2.9974296E-06
  5.0000000E+03  2.7935239E-06
  5.2500000E+03  2.5669811E-06
  5.5000000E+03  2.3671871E-06
  5.7500000E+03  2.1900183E-06
  6.0000000E+03  2.0321416E-06
  6.5000000E+03  1.7638068E-06
  6.7500000E+03  1.6492044E-06
  7.0000000E+03  1.5454363E-06
  7.2500000E+03  1.4511668E-06
  7.5000000E+03  1.3652604E-06
  8.0000000E+03  1.2147989E-06
  8.5000000E+03  1.0878240E-06
  9.0000000E+03  9.7967202E-07
  9.5000000E+03  8.8678277E-07
  1.0000000E+04  8.0640166E-07
  1.0500000E+04  7.3637063E-07
  1.1000000E+04  6.7497938E-07
  1.1500000E+04  6.2085865E-07
  1.2000000E+04  5.7290130E-07
  1.2500000E+04  5.3020415E-07
  1.3000000E+04  4.9202360E-07
  1.3500000E+04  4.5774307E-07
  1.4000000E+04  4.2684831E-07
  1.4500000E+04  3.9890773E-07
  1.5000000E+04  3.7355678E-07
  1.5500000E+04  3.5048568E-07
  1.6000000E+04  3.2942974E-07
  1.6500000E+04  3.1016177E-07
  1.7000000E+04  2.9248574E-07
  1.8000000E+04  2.6125238E-07
  1.9000000E+04  2.3461660E-07
  2.0000000E+04  2.1172400E-07
  2.1000000E+04  1.9190929E-07
  2.2000000E+04  1.7464842E-07
  2.3000000E+04  1.5952426E-07
  2.4000000E+04  1.4620142E-07
  2.5000000E+04  1.3440773E-07
  2.6000000E+04  1.2392031E-07
  2.7000000E+04  1.1455533E-07
  2.8000000E+04  1.0616013E-07
  2.9000000E+04  9.8607021E-08
  3.0000000E+04  9.1788563E-08
  3.1000000E+04  8.5613895E-08
  3.2000000E+04  8.0005817E-08
  3.4000000E+04  7.0234996E-08
  3.6000000E+04  6.2050953E-08
  3.8000000E+04  5.5134276E-08
  4.0000000E+04  4.9241473E-08
  4.2000000E+04  4.4184494E-08
  4.4000000E+04  3.9816224E-08
  4.6000000E+04  3.6020286E-08
  4.8000000E+04  3.2703671E-08
  5.0000000E+04  2.9791275E-08
  5.2500000E+04  2.6626970E-08
  5.5000000E+04  2.3903235E-08
  5.7500000E+04  2.1544369E-08
  5.8750000E+04  2.0482450E-08
  6.0000000E+04  1.9490154E-08
  6.2500000E+04  1.7692111E-08
  6.5000000E+04  1.6110835E-08
  6.7500000E+04  1.4714066E-08
  7.0000000E+04  1.3475235E-08
  7.2500000E+04  1.2372314E-08
  7.5000000E+04  1.1386925E-08
  7.7500000E+04  1.0503633E-08
  8.0000000E+04  9.7094072E-09
  8.2500000E+04  8.9931944E-09
  8.5000000E+04  8.3455654E-09
  8.7500000E+04  7.7584406E-09
  9.0000000E+04  7.2248718E-09
  9.2500000E+04  6.7388582E-09
  9.5000000E+04  6.2951946E-09
  1.0000000E+05  5.5173628E-09
  1.0500000E+05  4.8615071E-09
  1.1000000E+05  4.3045738E-09
  1.1500000E+05  3.8285788E-09
  1.2000000E+05  3.4193472E-09
  1.2500000E+05  3.0655918E-09
  1.3000000E+05  2.7582528E-09
  1.3500000E+05  2.4899946E-09
  1.4000000E+05  2.2548292E-09
  1.4500000E+05  2.0478299E-09
  1.5000000E+05  1.8649222E-09
  1.5500000E+05  1.7027194E-09
  1.6000000E+05  1.5583945E-09
  1.6500000E+05  1.4295756E-09
  1.7000000E+05  1.3142571E-09
  1.7500000E+05  1.2107348E-09
  1.8000000E+05  1.1175526E-09
  1.8500000E+05  1.0334629E-09
  1.9000000E+05  9.5739373E-10
  1.9500000E+05  8.8842085E-10
  2.0000000E+05  8.2574541E-10
  2.0500000E+05  7.6867447E-10
  2.1000000E+05  7.1660397E-10
  2.2000000E+05  6.2541653E-10
  2.3000000E+05  5.4868301E-10
  2.4000000E+05  4.8368389E-10
  2.5000000E+05  4.2828744E-10
  2.6000000E+05  3.8080805E-10
  2.7000000E+05  3.3990078E-10
  2.8000000E+05  3.0448345E-10
  2.9000000E+05  2.7367844E-10
  3.0000000E+05  2.4676966E-10
  3.1000000E+05  2.2316935E-10
  3.2000000E+05  2.0239226E-10
  3.3000000E+05  1.8403549E-10
  3.4000000E+05  1.6776256E-10
  3.5000000E+05  1.5329103E-10
  3.6000000E+05  1.4038254E-10
  3.7000000E+05  1.2883517E-10
  3.8000000E+05  1.1847723E-10
  3.9000000E+05  1.0916214E-10
  4.0000000E+05  1.0076450E-10
  4.1000000E+05  9.3176561E-11
  4.2000000E+05  8.6305197E-11
  4.3000000E+05  8.0069645E-11
  4.4000000E+05  7.4399522E-11
  4.6000000E+05  6.4514870E-11
  4.8000000E+05  5.6242289E-11
  5.0000000E+05  4.9269848E-11
  5.1250000E+05  4.5466220E-11
  5.2500000E+05  4.2031853E-11
  5.3750000E+05  3.8925856E-11
  
  
#  92  25  P2  EION =  3.400000000E+01 eV   269
#  S(0) = 2.783556E+00
  8.7871204E-02  0.0000000E+00
  8.7871204E+00  0.0000000E+00
  8.7871204E+00  6.2642593E-02
  3.4000000E+01  6.2642593E-02
  3.4002721E+01  6.2642593E-02
  3.4202449E+01  6.1874402E-02
  3.4402177E+01  6.1084484E-02
  3.4601905E+01  6.0281116E-02
  3.4801633E+01  5.9470656E-02
  3.5201088E+01  5.7846874E-02
  3.5600544E+01  5.6240036E-02
  3.6000000E+01  5.4665651E-02
  3.7000000E+01  5.0912868E-02
  3.8000000E+01  4.7452272E-02
  3.9000000E+01  4.4271399E-02
  4.0000000E+01  4.1343240E-02
  4.1000000E+01  3.8640366E-02
  4.2000000E+01  3.6138899E-02
  4.3000000E+01  3.3819079E-02
  4.4000000E+01  3.1664740E-02
  4.6000000E+01  2.7801136E-02
  4.8000000E+01  2.4462526E-02
  5.0000000E+01  2.1580917E-02
  5.2500000E+01  1.8532291E-02
  5.5000000E+01  1.6003223E-02
  5.7500000E+01  1.3903199E-02
  6.0000000E+01  1.2154236E-02
  6.2500000E+01  1.0690853E-02
  6.5000000E+01  9.4592218E-03
  6.6250000E+01  8.9163547E-03
  6.7500000E+01  8.4157962E-03
  7.0000000E+01  7.5256676E-03
  7.2500000E+01  6.7609831E-03
  7.5000000E+01  6.0996244E-03
  7.7500000E+01  5.5239388E-03
  8.0000000E+01  5.0198732E-03
  8.2500000E+01  4.5761388E-03
  8.5000000E+01  4.1836295E-03
  8.7500000E+01  3.8349636E-03
  9.0000000E+01  3.5240555E-03
  9.2500000E+01  3.2458969E-03
  9.5000000E+01  2.9962950E-03
  9.7500000E+01  2.7716945E-03
  1.0000000E+02  2.5690946E-03
  1.0250000E+02  2.3859120E-03
  1.0500000E+02  2.2199120E-03
  1.0750000E+02  2.0691630E-03
  1.1000000E+02  1.9319821E-03
  1.1250000E+02  1.8068973E-03
  1.1500000E+02  1.6926190E-03
  1.2000000E+02  1.4920895E-03
  1.2500000E+02  1.3228705E-03
  1.3000000E+02  1.1791056E-03
  1.3500000E+02  1.0561945E-03
  1.4000000E+02  9.5050800E-04
  1.4500000E+02  8.5914364E-04
  1.5000000E+02  7.7976358E-04
  1.5500000E+02  7.1047094E-04
  1.6000000E+02  6.4971169E-04
  1.6500000E+02  5.9620057E-04
  1.7000000E+02  5.4887499E-04
  1.7500000E+02  5.0685411E-04
  1.8000000E+02  4.6940420E-04
  1.8500000E+02  4.3591042E-04
  1.9000000E+02  4.0585534E-04
  1.9500000E+02  3.7880887E-04
  2.0000000E+02  3.5440856E-04
  2.0500000E+02  3.3234195E-04
  2.1000000E+02  3.1233918E-04
  2.2000000E+02  2.7762791E-04
  2.3000000E+02  2.4875543E-04
  2.4000000E+02  2.2453616E-04
  2.5000000E+02  2.0403411E-04
  2.6000000E+02  1.8653148E-04
  2.7000000E+02  1.7147006E-04
  2.8000000E+02  1.5841439E-04
  2.9000000E+02  1.4702973E-04
  3.0000000E+02  1.3705810E-04
  3.1000000E+02  1.2828856E-04
  3.2000000E+02  1.2054165E-04
  3.4000000E+02  1.0752753E-04
  3.5000000E+02  1.0202854E-04
  3.6000000E+02  9.7075344E-05
  3.7000000E+02  9.2592080E-05
  3.8000000E+02  8.8515849E-05
  4.0000000E+02  8.1392126E-05
  4.2000000E+02  7.5399005E-05
  4.4000000E+02  7.0305926E-05
  4.6000000E+02  6.5923779E-05
  4.8000000E+02  6.2109025E-05
  5.0000000E+02  5.8754706E-05
  5.2500000E+02  5.5086694E-05
  5.5000000E+02  5.1891627E-05
  5.7500000E+02  4.9081306E-05
  6.0000000E+02  4.6587417E-05
  6.5000000E+02  4.2336506E-05
  6.7500000E+02  4.0501378E-05
  7.0000000E+02  3.8823660E-05
  7.2500000E+02  3.7282986E-05
  7.5000000E+02  3.5861778E-05
  8.0000000E+02  3.3317985E-05
  8.5000000E+02  3.1097402E-05
  9.0000000E+02  2.9138109E-05
  9.5000000E+02  2.7394299E-05
  1.0000000E+03  2.5829472E-05
  1.0500000E+03  2.4415294E-05
  1.1000000E+03  2.3130133E-05
  1.1500000E+03  2.1956627E-05
  1.2000000E+03  2.0880654E-05
  1.2500000E+03  1.9890535E-05
  1.3000000E+03  1.8976433E-05
  1.3500000E+03  1.8130039E-05
  1.4000000E+03  1.7344238E-05
  1.4500000E+03  1.6612881E-05
  1.5000000E+03  1.5930621E-05
  1.6000000E+03  1.4695307E-05
  1.7000000E+03  1.3607630E-05
  1.8000000E+03  1.2643864E-05
  1.9000000E+03  1.1784947E-05
  2.0000000E+03  1.1015395E-05
  2.1000000E+03  1.0322595E-05
  2.2000000E+03  9.6961796E-06
  2.3000000E+03  9.1275293E-06
  2.4000000E+03  8.6094077E-06
  2.5000000E+03  8.1357159E-06
  2.6000000E+03  7.7012821E-06
  2.7000000E+03  7.3016924E-06
  2.8000000E+03  6.9331586E-06
  2.9000000E+03  6.5924025E-06
  3.0000000E+03  6.2765729E-06
  3.1000000E+03  5.9831899E-06
  3.2000000E+03  5.7100908E-06
  3.4000000E+03  5.2174141E-06
  3.6000000E+03  4.7859180E-06
  3.8000000E+03  4.4056139E-06
  4.0000000E+03  4.0685122E-06
  4.2000000E+03  3.7681505E-06
  4.4000000E+03  3.4992546E-06
  4.6000000E+03  3.2575060E-06
  4.8000000E+03  3.0393460E-06
  5.0000000E+03  2.8417891E-06
  5.2500000E+03  2.6199907E-06
  5.5000000E+03  2.4223112E-06
  5.7500000E+03  2.2453600E-06
  6.0000000E+03  2.0863452E-06
  6.5000000E+03  1.8131640E-06
  6.7500000E+03  1.6953696E-06
  7.0000000E+03  1.5881345E-06
  7.2500000E+03  1.4902467E-06
  7.5000000E+03  1.4006638E-06
  8.0000000E+03  1.2429280E-06
  8.5000000E+03  1.1090388E-06
  9.0000000E+03  9.9449404E-07
  9.5000000E+03  8.9580110E-07
  1.0000000E+04  8.1021782E-07
  1.0500000E+04  7.3556616E-07
  1.1000000E+04  6.7009914E-07
  1.1500000E+04  6.1240315E-07
  1.2000000E+04  5.6132443E-07
  1.2500000E+04  5.1591400E-07
  1.3000000E+04  4.7538547E-07
  1.3500000E+04  4.3908289E-07
  1.4000000E+04  4.0645577E-07
  1.4500000E+04  3.7703964E-07
  1.5000000E+04  3.5044037E-07
  1.5500000E+04  3.2632165E-07
  1.6000000E+04  3.0439522E-07
  1.6500000E+04  2.8441296E-07
  1.7000000E+04  2.6616028E-07
  1.8000000E+04  2.3412257E-07
  1.9000000E+04  2.0705873E-07
  2.0000000E+04  1.8402802E-07
  2.1000000E+04  1.6429782E-07
  2.2000000E+04  1.4729137E-07
  2.3000000E+04  1.3255011E-07
  2.4000000E+04  1.1970603E-07
  2.5000000E+04  1.0846134E-07
  2.6000000E+04  9.8573121E-08
  2.7000000E+04  8.9841825E-08
  2.8000000E+04  8.2102395E-08
  2.9000000E+04  7.5217504E-08
  3.0000000E+04  6.9072184E-08
  3.1000000E+04  6.3569650E-08
  3.2000000E+04  5.8628029E-08
  3.3000000E+04  5.4177731E-08
  3.4000000E+04  5.0159308E-08
  3.5000000E+04  4.6521763E-08
  3.6000000E+04  4.3221187E-08
  3.7000000E+04  4.0219620E-08
  3.8000000E+04  3.7484125E-08
  3.9000000E+04  3.4986025E-08
  4.0000000E+04  3.2700276E-08
  4.2000000E+04  2.8680719E-08
  4.4000000E+04  2.5279712E-08
  4.6000000E+04  2.2383589E-08
  4.8000000E+04  1.9902813E-08
  5.0000000E+04  1.7766195E-08
  5.2500000E+04  1.5493511E-08
  5.5000000E+04  1.3582094E-08
  5.7500000E+04  1.1963708E-08
  5.8750000E+04  1.1247238E-08
  6.0000000E+04  1.0584943E-08
  6.2500000E+04  9.4036043E-09
  6.5000000E+04  8.3860659E-09
  6.7500000E+04  7.5053104E-09
  7.0000000E+04  6.7394599E-09
  7.2500000E+04  6.0706785E-09
  7.5000000E+04  5.4843275E-09
  7.7500000E+04  4.9683158E-09
  8.0000000E+04  4.5126009E-09
  8.2500000E+04  4.1087975E-09
  8.5000000E+04  3.7498668E-09
  8.7500000E+04  3.4298726E-09
  9.0000000E+04  3.1437871E-09
  9.2500000E+04  2.8873333E-09
  9.5000000E+04  2.6568576E-09
  9.7500000E+04  2.4492269E-09
  1.0000000E+05  2.2617450E-09
  1.0250000E+05  2.0920839E-09
  1.0500000E+05  1.9382265E-09
  1.0750000E+05  1.7984198E-09
  1.1000000E+05  1.6711353E-09
  1.1250000E+05  1.5550371E-09
  1.1500000E+05  1.4489536E-09
  1.2000000E+05  1.2628358E-09
  1.2500000E+05  1.1059198E-09
  1.3000000E+05  9.7283284E-10
  1.3500000E+05  8.5932958E-10
  1.4000000E+05  7.6202715E-10
  1.4500000E+05  6.7820957E-10
  1.5000000E+05  6.0568075E-10
  1.5500000E+05  5.4265315E-10
  1.6000000E+05  4.8766296E-10
  1.6500000E+05  4.3950446E-10
  1.7000000E+05  3.9717879E-10
  1.7500000E+05  3.5985420E-10
  1.8000000E+05  3.2683480E-10
  1.8500000E+05  2.9753565E-10
  1.9000000E+05  2.7146279E-10
  1.9500000E+05  2.4819741E-10
  2.0000000E+05  2.2738294E-10
  2.0500000E+05  2.0871467E-10
  2.1000000E+05  1.9193135E-10
  2.1500000E+05  1.7680824E-10
  2.2000000E+05  1.6315136E-10
  2.2500000E+05  1.5079284E-10
  2.3000000E+05  1.3958692E-10
  2.3500000E+05  1.2940661E-10
  2.4000000E+05  1.2014101E-10
  2.4500000E+05  1.1169296E-10
  2.5000000E+05  1.0397718E-10
  2.6000000E+05  9.0451012E-11
  2.7000000E+05  7.9061252E-11
  2.8000000E+05  6.9414550E-11
  2.9000000E+05  6.1199601E-11
  3.0000000E+05  5.4168183E-11
  3.1000000E+05  4.8120975E-11
  3.2000000E+05  4.2896977E-11
  3.3000000E+05  3.8365264E-11
  3.4000000E+05  3.4418572E-11
  3.5000000E+05  3.0968482E-11
  3.6000000E+05  2.7941467E-11
  3.7000000E+05  2.5276308E-11
  3.8000000E+05  2.2921957E-11
  3.9000000E+05  2.0835665E-11
  4.0000000E+05  1.8981913E-11
  4.1000000E+05  1.7330860E-11
  4.2000000E+05  1.5856943E-11
  4.3000000E+05  1.4538198E-11
  
  
#  92  26  P3  EION =  2.400000000E+01 eV   278
#  S(0) = 6.190336E+00
  1.2000000E-01  0.0000000E+00
  1.2000000E+01  0.0000000E+00
  1.2000000E+01  3.5397834E-01
  2.4000000E+01  3.5397834E-01
  2.4000000E+01  1.4628914E-01
  2.4002721E+01  1.4628914E-01
  2.4102449E+01  1.4430913E-01
  2.4202177E+01  1.4235656E-01
  2.4301905E+01  1.4043248E-01
  2.4401633E+01  1.3853772E-01
  2.4601088E+01  1.3483808E-01
  2.4800544E+01  1.3125983E-01
  2.5000000E+01  1.2780284E-01
  2.6000000E+01  1.1220975E-01
  2.7000000E+01  9.9160777E-02
  2.8000000E+01  8.8158736E-02
  2.9000000E+01  7.8789306E-02
  3.0000000E+01  7.0732645E-02
  3.1000000E+01  6.3745363E-02
  3.2000000E+01  5.7641342E-02
  3.3000000E+01  5.2276539E-02
  3.4000000E+01  4.7537764E-02
  3.5000000E+01  4.3334635E-02
  3.6000000E+01  3.9593796E-02
  3.7000000E+01  3.6254778E-02
  3.8000000E+01  3.3267099E-02
  3.9000000E+01  3.0587991E-02
  4.0000000E+01  2.8180876E-02
  4.1000000E+01  2.6014280E-02
  4.2000000E+01  2.4060750E-02
  4.3000000E+01  2.2296453E-02
  4.4000000E+01  2.0700378E-02
  4.6000000E+01  1.7941523E-02
  4.8000000E+01  1.5661494E-02
  5.0000000E+01  1.3764612E-02
  5.1250000E+01  1.2739641E-02
  5.2500000E+01  1.1819797E-02
  5.3750000E+01  1.0992219E-02
  5.5000000E+01  1.0245796E-02
  5.7500000E+01  8.9593360E-03
  5.8750000E+01  8.4038029E-03
  6.0000000E+01  7.8980758E-03
  6.2500000E+01  7.0149616E-03
  6.5000000E+01  6.2741120E-03
  6.7500000E+01  5.6479432E-03
  7.0000000E+01  5.1149811E-03
  7.2500000E+01  4.6583811E-03
  7.5000000E+01  4.2647787E-03
  7.7500000E+01  3.9234665E-03
  8.0000000E+01  3.6258381E-03
  8.2500000E+01  3.3648659E-03
  8.5000000E+01  3.1348176E-03
  8.7500000E+01  2.9310073E-03
  9.0000000E+01  2.7495305E-03
  9.2500000E+01  2.5871726E-03
  9.5000000E+01  2.4412755E-03
  9.7500000E+01  2.3096138E-03
  1.0000000E+02  2.1903276E-03
  1.0250000E+02  2.0818570E-03
  1.0500000E+02  1.9828995E-03
  1.1000000E+02  1.8092718E-03
  1.1500000E+02  1.6623789E-03
  1.2000000E+02  1.5370137E-03
  1.2500000E+02  1.4291883E-03
  1.3000000E+02  1.3357520E-03
  1.3500000E+02  1.2542173E-03
  1.4000000E+02  1.1825363E-03
  1.4500000E+02  1.1190267E-03
  1.5000000E+02  1.0623498E-03
  1.5500000E+02  1.0113972E-03
  1.6000000E+02  9.6527158E-04
  1.6500000E+02  9.2325661E-04
  1.7000000E+02  8.8479501E-04
  1.8000000E+02  8.1679011E-04
  1.9000000E+02  7.5851431E-04
  2.0000000E+02  7.0809448E-04
  2.1000000E+02  6.6407387E-04
  2.2000000E+02  6.2529149E-04
  2.3000000E+02  5.9081676E-04
  2.4000000E+02  5.5988574E-04
  2.5000000E+02  5.3191175E-04
  2.6000000E+02  5.0646107E-04
  2.7000000E+02  4.8318918E-04
  2.8000000E+02  4.6181948E-04
  2.9000000E+02  4.4212997E-04
  3.0000000E+02  4.2393234E-04
  3.1000000E+02  4.0705973E-04
  3.2000000E+02  3.9136280E-04
  3.4000000E+02  3.6300576E-04
  3.6000000E+02  3.3806545E-04
  3.8000000E+02  3.1595599E-04
  4.0000000E+02  2.9622126E-04
  4.2000000E+02  2.7849980E-04
  4.4000000E+02  2.6250328E-04
  4.6000000E+02  2.4799792E-04
  4.8000000E+02  2.3478755E-04
  5.0000000E+02  2.2270433E-04
  5.2500000E+02  2.0897501E-04
  5.5000000E+02  1.9657197E-04
  5.7500000E+02  1.8531934E-04
  6.0000000E+02  1.7507063E-04
  6.5000000E+02  1.5711182E-04
  6.7500000E+02  1.4921066E-04
  7.0000000E+02  1.4192495E-04
  7.2500000E+02  1.3519020E-04
  7.5000000E+02  1.2894876E-04
  8.0000000E+02  1.1774938E-04
  8.5000000E+02  1.0799935E-04
  9.0000000E+02  9.9454456E-05
  9.5000000E+02  9.1919350E-05
  1.0000000E+03  8.5234506E-05
  1.0500000E+03  7.9272353E-05
  1.1000000E+03  7.3930668E-05
  1.1500000E+03  6.9124944E-05
  1.2000000E+03  6.4784022E-05
  1.2500000E+03  6.0848167E-05
  1.3000000E+03  5.7267374E-05
  1.3500000E+03  5.3999688E-05
  1.4000000E+03  5.1009270E-05
  1.4500000E+03  4.8265123E-05
  1.5000000E+03  4.5740206E-05
  1.6000000E+03  4.1257697E-05
  1.7000000E+03  3.7410160E-05
  1.8000000E+03  3.4082216E-05
  1.9000000E+03  3.1183188E-05
  2.0000000E+03  2.8641188E-05
  2.1000000E+03  2.6398990E-05
  2.2000000E+03  2.4410548E-05
  2.3000000E+03  2.2638421E-05
  2.4000000E+03  2.1051857E-05
  2.5000000E+03  1.9625453E-05
  2.6000000E+03  1.8338062E-05
  2.7000000E+03  1.7171958E-05
  2.8000000E+03  1.6112190E-05
  2.9000000E+03  1.5146042E-05
  3.0000000E+03  1.4262643E-05
  3.1000000E+03  1.3452684E-05
  3.2000000E+03  1.2708163E-05
  3.4000000E+03  1.1388739E-05
  3.6000000E+03  1.0259122E-05
  3.8000000E+03  9.2844597E-06
  4.0000000E+03  8.4375797E-06
  4.2000000E+03  7.6970497E-06
  4.4000000E+03  7.0457793E-06
  4.6000000E+03  6.4700433E-06
  4.8000000E+03  5.9587199E-06
  5.0000000E+03  5.5026628E-06
  5.2500000E+03  4.9988446E-06
  5.5000000E+03  4.5574219E-06
  5.7500000E+03  4.1686308E-06
  6.0000000E+03  3.8245714E-06
  6.5000000E+03  3.2458709E-06
  6.7500000E+03  3.0014233E-06
  7.0000000E+03  2.7816953E-06
  7.2500000E+03  2.5835444E-06
  7.5000000E+03  2.4043085E-06
  7.7500000E+03  2.2417195E-06
  8.0000000E+03  2.0938363E-06
  8.2500000E+03  1.9589894E-06
  8.5000000E+03  1.8357371E-06
  9.0000000E+03  1.6191763E-06
  9.5000000E+03  1.4359484E-06
  1.0000000E+04  1.2797527E-06
  1.0500000E+04  1.1456889E-06
  1.1000000E+04  1.0299029E-06
  1.1500000E+04  9.2933175E-07
  1.2000000E+04  8.4151816E-07
  1.2500000E+04  7.6447327E-07
  1.3000000E+04  6.9657435E-07
  1.3500000E+04  6.3648755E-07
  1.4000000E+04  5.8310888E-07
  1.4500000E+04  5.3551900E-07
  1.5000000E+04  4.9294755E-07
  1.5500000E+04  4.5474533E-07
  1.6000000E+04  4.2036249E-07
  1.6500000E+04  3.8933108E-07
  1.7000000E+04  3.6125091E-07
  1.7500000E+04  3.3577818E-07
  1.8000000E+04  3.1261636E-07
  1.8500000E+04  2.9150873E-07
  1.9000000E+04  2.7223226E-07
  2.0000000E+04  2.3841946E-07
  2.1000000E+04  2.0989456E-07
  2.2000000E+04  1.8566470E-07
  2.3000000E+04  1.6495316E-07
  2.4000000E+04  1.4714615E-07
  2.5000000E+04  1.3175426E-07
  2.6000000E+04  1.1838397E-07
  2.7000000E+04  1.0671626E-07
  2.8000000E+04  9.6490717E-08
  2.9000000E+04  8.7493307E-08
  3.0000000E+04  7.9546981E-08
  3.1000000E+04  7.2504371E-08
  3.2000000E+04  6.6242158E-08
  3.3000000E+04  6.0656617E-08
  3.4000000E+04  5.5660053E-08
  3.5000000E+04  5.1177991E-08
  3.6000000E+04  4.7146923E-08
  3.7000000E+04  4.3512463E-08
  3.8000000E+04  4.0227852E-08
  3.9000000E+04  3.7252738E-08
  4.0000000E+04  3.4552174E-08
  4.1000000E+04  3.2095797E-08
  4.2000000E+04  2.9857150E-08
  4.3000000E+04  2.7813111E-08
  4.4000000E+04  2.5943414E-08
  4.6000000E+04  2.2657926E-08
  4.8000000E+04  1.9881931E-08
  5.0000000E+04  1.7522359E-08
  5.1250000E+04  1.6225713E-08
  5.2500000E+04  1.5047799E-08
  5.3750000E+04  1.3975656E-08
  5.5000000E+04  1.2997963E-08
  5.7500000E+04  1.1287472E-08
  5.8750000E+04  1.0538294E-08
  6.0000000E+04  9.8505015E-09
  6.2500000E+04  8.6357879E-09
  6.5000000E+04  7.6030320E-09
  6.7500000E+04  6.7202761E-09
  7.0000000E+04  5.9619725E-09
  7.2500000E+04  5.3075474E-09
  7.5000000E+04  4.7403146E-09
  7.7500000E+04  4.2466509E-09
  8.0000000E+04  3.8153667E-09
  8.2500000E+04  3.4372199E-09
  8.5000000E+04  3.1045335E-09
  8.7500000E+04  2.8108987E-09
  9.0000000E+04  2.5509399E-09
  9.2500000E+04  2.3201279E-09
  9.5000000E+04  2.1146301E-09
  9.7500000E+04  1.9311907E-09
  1.0000000E+05  1.7670326E-09
  1.0250000E+05  1.6197789E-09
  1.0500000E+05  1.4873878E-09
  1.0750000E+05  1.3681000E-09
  1.1000000E+05  1.2603946E-09
  1.1250000E+05  1.1629524E-09
  1.1500000E+05  1.0746264E-09
  1.1750000E+05  9.9441636E-10
  1.2000000E+05  9.2144768E-10
  1.2250000E+05  8.5495375E-10
  1.2500000E+05  7.9426091E-10
  1.3000000E+05  6.8797444E-10
  1.3500000E+05  5.9862182E-10
  1.4000000E+05  5.2308626E-10
  1.4500000E+05  4.5889884E-10
  1.5000000E+05  4.0408903E-10
  1.5500000E+05  3.5707300E-10
  1.6000000E+05  3.1656947E-10
  1.6500000E+05  2.8153546E-10
  1.7000000E+05  2.5111691E-10
  1.7500000E+05  2.2461060E-10
  1.8000000E+05  2.0143441E-10
  1.8500000E+05  1.8110423E-10
  1.9000000E+05  1.6321564E-10
  1.9500000E+05  1.4742930E-10
  2.0000000E+05  1.3345932E-10
  2.0500000E+05  1.2106384E-10
  2.1000000E+05  1.1003750E-10
  2.1500000E+05  1.0020530E-10
  2.2000000E+05  9.1417558E-11
  2.2500000E+05  8.3545735E-11
  2.3000000E+05  7.6479195E-11
  2.3500000E+05  7.0122479E-11
  2.4000000E+05  6.4392982E-11
  2.4500000E+05  5.9219021E-11
  2.5000000E+05  5.4538369E-11
  2.5500000E+05  5.0296824E-11
  2.6000000E+05  4.6446911E-11
  2.6500000E+05  4.2946944E-11
  2.7000000E+05  3.9760248E-11
  2.8000000E+05  3.4200738E-11
  2.9000000E+05  2.9549762E-11
  3.0000000E+05  2.5635790E-11
  3.1000000E+05  2.2324236E-11
  3.2000000E+05  1.9511233E-11
  3.3000000E+05  1.7115099E-11
  3.4000000E+05  1.5068238E-11
  
  
#  92  22  O6  EION =  6.033000000E+00 eV   311
#  S(0) = 5.404003E+00
  3.0165000E-02  0.0000000E+00
  3.0165000E+00  0.0000000E+00
  3.0165000E+00  4.5283773E-02
  6.0330000E+00  4.5283773E-02
  6.0330000E+00  2.9902860E-03
  6.0357211E+00  2.9902860E-03
  6.1098281E+00  3.0001401E-03
  6.1839351E+00  3.0118754E-03
  6.2580421E+00  3.0254962E-03
  6.3321490E+00  3.0410038E-03
  6.4803630E+00  3.0776723E-03
  6.6285769E+00  3.1218458E-03
  6.9250048E+00  3.2324383E-03
  7.2214327E+00  3.3720797E-03
  7.8142885E+00  3.7350060E-03
  8.4071442E+00  4.2034380E-03
  9.0000000E+00  4.7708191E-03
  9.5000000E+00  5.3222710E-03
  1.0000000E+01  5.9377782E-03
  1.0500000E+01  6.6154210E-03
  1.1000000E+01  7.3537744E-03
  1.1500000E+01  8.1517995E-03
  1.2000000E+01  9.0087415E-03
  1.2500000E+01  9.9240218E-03
  1.3000000E+01  1.0897137E-02
  1.3500000E+01  1.1927585E-02
  1.4000000E+01  1.3014763E-02
  1.4500000E+01  1.4157869E-02
  1.5000000E+01  1.5355907E-02
  1.6000000E+01  1.7910919E-02
  1.7000000E+01  2.0664281E-02
  1.8000000E+01  2.3593400E-02
  1.9000000E+01  2.6668126E-02
  2.0000000E+01  2.9850945E-02
  2.1000000E+01  3.3099069E-02
  2.2000000E+01  3.6365990E-02
  2.3000000E+01  3.9604864E-02
  2.4000000E+01  4.2770872E-02
  2.5000000E+01  4.5825095E-02
  2.6000000E+01  4.8734422E-02
  2.7000000E+01  5.1475740E-02
  2.8000000E+01  5.4033333E-02
  2.9000000E+01  5.6399268E-02
  3.0000000E+01  5.8574360E-02
  3.1000000E+01  6.0562214E-02
  3.2000000E+01  6.2371397E-02
  3.4000000E+01  6.5498334E-02
  3.6000000E+01  6.8040732E-02
  3.8000000E+01  7.0073049E-02
  4.0000000E+01  7.1636541E-02
  4.2000000E+01  7.2753334E-02
  4.4000000E+01  7.3417803E-02
  4.6000000E+01  7.3623881E-02
  4.8000000E+01  7.3365915E-02
  5.0000000E+01  7.2648159E-02
  5.2500000E+01  7.1144909E-02
  5.5000000E+01  6.9047243E-02
  5.7500000E+01  6.6464103E-02
  6.0000000E+01  6.3527854E-02
  6.5000000E+01  5.7056534E-02
  6.7500000E+01  5.3713389E-02
  7.0000000E+01  5.0388831E-02
  7.2500000E+01  4.7121205E-02
  7.5000000E+01  4.3939685E-02
  8.0000000E+01  3.7900827E-02
  8.5000000E+01  3.2346663E-02
  9.0000000E+01  2.7327196E-02
  9.5000000E+01  2.2870480E-02
  1.0000000E+02  1.8985034E-02
  1.0500000E+02  1.5653727E-02
  1.1000000E+02  1.2831554E-02
  1.1500000E+02  1.0461793E-02
  1.2000000E+02  8.4861224E-03
  1.2500000E+02  6.8469491E-03
  1.3000000E+02  5.4939923E-03
  1.3500000E+02  4.3810949E-03
  1.4000000E+02  3.4682797E-03
  1.4500000E+02  2.7236523E-03
  1.5000000E+02  2.1222004E-03
  1.6000000E+02  1.2629700E-03
  1.6250000E+02  1.1050484E-03
  1.6500000E+02  9.6489941E-04
  1.6750000E+02  8.4044110E-04
  1.7000000E+02  7.2994153E-04
  1.7500000E+02  5.4516109E-04
  1.7625000E+02  5.0563569E-04
  1.7750000E+02  4.6851429E-04
  1.7875000E+02  4.3369952E-04
  1.8000000E+02  4.0123156E-04
  1.8250000E+02  3.4346388E-04
  1.8500000E+02  2.9498540E-04
  1.8750000E+02  2.5505836E-04
  1.9000000E+02  2.2272102E-04
  1.9250000E+02  1.9697674E-04
  1.9500000E+02  1.7690729E-04
  1.9750000E+02  1.6173426E-04
  2.0000000E+02  1.5083376E-04
  2.0250000E+02  1.4348036E-04
  2.0500000E+02  1.3894306E-04
  2.0625000E+02  1.3756450E-04
  2.0750000E+02  1.3671284E-04
  2.1000000E+02  1.3643939E-04
  2.1250000E+02  1.3788184E-04
  2.1500000E+02  1.4087555E-04
  2.1750000E+02  1.4530900E-04
  2.2000000E+02  1.5110701E-04
  2.2500000E+02  1.6660176E-04
  2.3000000E+02  1.8701082E-04
  2.3500000E+02  2.1188977E-04
  2.4000000E+02  2.4050572E-04
  2.4500000E+02  2.7166239E-04
  2.4750000E+02  2.8766463E-04
  2.5000000E+02  3.0360177E-04
  2.5250000E+02  3.1931992E-04
  2.5500000E+02  3.3477969E-04
  2.6000000E+02  3.6482199E-04
  2.7000000E+02  4.2112661E-04
  2.7500000E+02  4.4748701E-04
  2.8000000E+02  4.7287134E-04
  2.8500000E+02  4.9736959E-04
  2.9000000E+02  5.2087790E-04
  3.0000000E+02  5.6453058E-04
  3.1000000E+02  6.0321039E-04
  3.2000000E+02  6.3659128E-04
  3.4000000E+02  6.8822385E-04
  3.6000000E+02  7.2266007E-04
  3.8000000E+02  7.4313350E-04
  4.0000000E+02  7.5223243E-04
  4.2000000E+02  7.5234320E-04
  4.4000000E+02  7.4550676E-04
  4.6000000E+02  7.3343989E-04
  4.8000000E+02  7.1743369E-04
  5.0000000E+02  6.9855196E-04
  5.2500000E+02  6.7221209E-04
  5.5000000E+02  6.4405211E-04
  5.7500000E+02  6.1506044E-04
  6.0000000E+02  5.8591351E-04
  6.5000000E+02  5.2895418E-04
  6.7500000E+02  5.0170390E-04
  7.0000000E+02  4.7549740E-04
  7.2500000E+02  4.5043169E-04
  7.5000000E+02  4.2656327E-04
  8.0000000E+02  3.8247979E-04
  8.5000000E+02  3.4310486E-04
  9.0000000E+02  3.0807887E-04
  9.5000000E+02  2.7700771E-04
  1.0000000E+03  2.4949009E-04
  1.0500000E+03  2.2512548E-04
  1.1000000E+03  2.0353774E-04
  1.1500000E+03  1.8438833E-04
  1.2000000E+03  1.6737590E-04
  1.2500000E+03  1.5223614E-04
  1.3000000E+03  1.3873745E-04
  1.3500000E+03  1.2667787E-04
  1.4000000E+03  1.1588237E-04
  1.4500000E+03  1.0619918E-04
  1.5000000E+03  9.7496566E-05
  1.6000000E+03  8.2589728E-05
  1.7000000E+03  7.0409438E-05
  1.8000000E+03  6.0382255E-05
  1.9000000E+03  5.2068942E-05
  2.0000000E+03  4.5130637E-05
  2.1000000E+03  3.9303706E-05
  2.2000000E+03  3.4381481E-05
  2.3000000E+03  3.0200734E-05
  2.4000000E+03  2.6631537E-05
  2.5000000E+03  2.3569788E-05
  2.6000000E+03  2.0931467E-05
  2.7000000E+03  1.8648345E-05
  2.8000000E+03  1.6664704E-05
  2.9000000E+03  1.4934794E-05
  3.0000000E+03  1.3420824E-05
  3.1000000E+03  1.2091402E-05
  3.2000000E+03  1.0920324E-05
  3.3000000E+03  9.8856153E-06
  3.4000000E+03  8.9687708E-06
  3.5000000E+03  8.1541445E-06
  3.6000000E+03  7.4284513E-06
  3.8000000E+03  6.2002254E-06
  4.0000000E+03  5.2116862E-06
  4.2000000E+03  4.4092568E-06
  4.4000000E+03  3.7527837E-06
  4.6000000E+03  3.2118193E-06
  4.8000000E+03  2.7630371E-06
  5.0000000E+03  2.3884005E-06
  5.2500000E+03  2.0032358E-06
  5.5000000E+03  1.6910764E-06
  5.7500000E+03  1.4361163E-06
  5.8750000E+03  1.3262225E-06
  6.0000000E+03  1.2263743E-06
  6.2500000E+03  1.0526779E-06
  6.5000000E+03  9.0793912E-07
  6.7500000E+03  7.8663174E-07
  7.0000000E+03  6.8441190E-07
  7.2500000E+03  5.9783815E-07
  7.5000000E+03  5.2416506E-07
  7.7500000E+03  4.6118825E-07
  8.0000000E+03  4.0712636E-07
  8.2500000E+03  3.6053125E-07
  8.5000000E+03  3.2021931E-07
  8.7500000E+03  2.8521799E-07
  9.0000000E+03  2.5472405E-07
  9.2500000E+03  2.2807097E-07
  9.5000000E+03  2.0470317E-07
  9.7500000E+03  1.8415559E-07
  1.0000000E+04  1.6603730E-07
  1.0250000E+04  1.5001845E-07
  1.0500000E+04  1.3581963E-07
  1.0750000E+04  1.2320332E-07
  1.1000000E+04  1.1196693E-07
  1.1250000E+04  1.0193711E-07
  1.1500000E+04  9.2965062E-08
  1.2000000E+04  7.7699245E-08
  1.2500000E+04  6.5338897E-08
  1.3000000E+04  5.5258464E-08
  1.3500000E+04  4.6981995E-08
  1.4000000E+04  4.0143931E-08
  1.4500000E+04  3.4460986E-08
  1.5000000E+04  2.9711920E-08
  1.5500000E+04  2.5722677E-08
  1.6000000E+04  2.2355336E-08
  1.6500000E+04  1.9499870E-08
  1.7000000E+04  1.7067956E-08
  1.7500000E+04  1.4988262E-08
  1.8000000E+04  1.3202840E-08
  1.8500000E+04  1.1664370E-08
  1.9000000E+04  1.0334035E-08
  1.9500000E+04  9.1798330E-09
  2.0000000E+04  8.1752656E-09
  2.0500000E+04  7.2982944E-09
  2.1000000E+04  6.5305068E-09
  2.1500000E+04  5.8564582E-09
  2.2000000E+04  5.2631454E-09
  2.2500000E+04  4.7395846E-09
  2.3000000E+04  4.2764625E-09
  2.3500000E+04  3.8658548E-09
  2.4000000E+04  3.5009976E-09
  2.4500000E+04  3.1761003E-09
  2.5000000E+04  2.8861931E-09
  2.6000000E+04  2.3948226E-09
  2.7000000E+04  1.9991578E-09
  2.8000000E+04  1.6783276E-09
  2.9000000E+04  1.4164762E-09
  3.0000000E+04  1.2014511E-09
  3.1000000E+04  1.0238605E-09
  3.2000000E+04  8.7638943E-10
  3.3000000E+04  7.5329960E-10
  3.4000000E+04  6.5006103E-10
  3.5000000E+04  5.6307419E-10
  3.6000000E+04  4.8945993E-10
  3.7000000E+04  4.2690333E-10
  3.8000000E+04  3.7353363E-10
  3.9000000E+04  3.2783095E-10
  4.0000000E+04  2.8855368E-10
  4.1000000E+04  2.5468293E-10
  4.2000000E+04  2.2537931E-10
  4.3000000E+04  1.9994819E-10
  4.4000000E+04  1.7781234E-10
  4.5000000E+04  1.5848999E-10
  4.6000000E+04  1.4157766E-10
  4.7000000E+04  1.2673620E-10
  4.8000000E+04  1.1367955E-10
  5.0000000E+04  9.1988797E-11
  5.1250000E+04  8.0883908E-11
  5.2500000E+04  7.1309506E-11
  5.3750000E+04  6.3028725E-11
  5.5000000E+04  5.5845307E-11
  5.6250000E+04  4.9596068E-11
  5.7500000E+04  4.4144749E-11
  5.8750000E+04  3.9377081E-11
  6.0000000E+04  3.5196894E-11
  6.1250000E+04  3.1522986E-11
  6.2500000E+04  2.8286605E-11
  6.3750000E+04  2.5429373E-11
  6.5000000E+04  2.2901521E-11
  6.6250000E+04  2.0660499E-11
  6.7500000E+04  1.8669827E-11
  6.8750000E+04  1.6898155E-11
  7.0000000E+04  1.5318477E-11
  7.1250000E+04  1.3907478E-11
  7.2500000E+04  1.2644971E-11
  7.5000000E+04  1.0497643E-11
  7.7500000E+04  8.7618478E-12
  8.0000000E+04  7.3501927E-12
  8.2500000E+04  6.1955418E-12
  8.5000000E+04  5.2459680E-12
  8.7500000E+04  4.4610260E-12
  9.0000000E+04  3.8089882E-12
  9.2500000E+04  3.2648192E-12
  9.5000000E+04  2.8086598E-12
  9.7500000E+04  2.4246649E-12
  1.0000000E+05  2.1001175E-12
  1.0250000E+05  1.8247575E-12
  1.0500000E+05  1.5902733E-12
  1.0750000E+05  1.3898995E-12
  1.1000000E+05  1.2181037E-12
  1.1250000E+05  1.0703470E-12
  1.1500000E+05  9.4288584E-13
  1.1750000E+05  8.3261695E-13
  1.2000000E+05  7.3695827E-13
  1.2250000E+05  6.5375377E-13
  1.2500000E+05  5.8119455E-13
  1.2750000E+05  5.1775811E-13
  1.3000000E+05  4.6216226E-13
  1.3250000E+05  4.1332392E-13
  1.3500000E+05  3.7032529E-13
  1.3750000E+05  3.3238649E-13
  1.4000000E+05  2.9884848E-13
  1.4250000E+05  2.6915173E-13
  1.4500000E+05  2.4281338E-13
  1.5000000E+05  1.9859725E-13
  
  
#  92  27  P4  EION =  6.000000000E+00 eV   269
#  S(0) = 1.675315E+00
  3.4980001E-02  0.0000000E+00
  3.4980001E+00  0.0000000E+00
  3.4980001E+00  7.1895088E-02
  6.0000000E+00  7.1895088E-02
  6.0027211E+00  7.1895088E-02
  6.0524490E+00  7.2859860E-02
  6.1021769E+00  7.3784544E-02
  6.1519048E+00  7.4670784E-02
  6.2016327E+00  7.5520140E-02
  6.3010885E+00  7.7114053E-02
  6.4005442E+00  7.8577360E-02
  6.5000000E+00  7.9920117E-02
  6.7500000E+00  8.2821723E-02
  7.0000000E+00  8.5140944E-02
  7.2500000E+00  8.6975830E-02
  7.5000000E+00  8.8404368E-02
  8.0000000E+00  9.0279442E-02
  8.5000000E+00  9.1132705E-02
  9.0000000E+00  9.1205596E-02
  9.5000000E+00  9.0661689E-02
  1.0000000E+01  8.9615923E-02
  1.0500000E+01  8.8153140E-02
  1.1000000E+01  8.6339866E-02
  1.1500000E+01  8.4231672E-02
  1.2000000E+01  8.1877720E-02
  1.2500000E+01  7.9323134E-02
  1.3000000E+01  7.6610292E-02
  1.3500000E+01  7.3779522E-02
  1.4000000E+01  7.0868491E-02
  1.4500000E+01  6.7912495E-02
  1.5000000E+01  6.4943221E-02
  1.6000000E+01  5.9075660E-02
  1.7000000E+01  5.3448127E-02
  1.8000000E+01  4.8182757E-02
  1.9000000E+01  4.3348438E-02
  2.0000000E+01  3.8972074E-02
  2.1000000E+01  3.5049764E-02
  2.2000000E+01  3.1558516E-02
  2.3000000E+01  2.8464237E-02
  2.4000000E+01  2.5728083E-02
  2.5000000E+01  2.3310242E-02
  2.6000000E+01  2.1172792E-02
  2.7000000E+01  1.9280495E-02
  2.8000000E+01  1.7601900E-02
  2.9000000E+01  1.6109182E-02
  3.0000000E+01  1.4777905E-02
  3.1000000E+01  1.3587186E-02
  3.2000000E+01  1.2518809E-02
  3.3000000E+01  1.1557173E-02
  3.4000000E+01  1.0689043E-02
  3.5000000E+01  9.9029489E-03
  3.6000000E+01  9.1890715E-03
  3.7000000E+01  8.5390508E-03
  3.8000000E+01  7.9456883E-03
  3.9000000E+01  7.4027584E-03
  4.0000000E+01  6.9048906E-03
  4.2000000E+01  6.0263634E-03
  4.4000000E+01  5.2797407E-03
  4.6000000E+01  4.6415647E-03
  4.8000000E+01  4.0936421E-03
  5.0000000E+01  3.6213962E-03
  5.2500000E+01  3.1197787E-03
  5.5000000E+01  2.6997153E-03
  5.7500000E+01  2.3464569E-03
  6.0000000E+01  2.0481819E-03
  6.2500000E+01  1.7952893E-03
  6.5000000E+01  1.5799175E-03
  6.6250000E+01  1.4842574E-03
  6.7500000E+01  1.3956849E-03
  7.0000000E+01  1.2373733E-03
  7.2500000E+01  1.1006775E-03
  7.5000000E+01  9.8211053E-04
  7.7500000E+01  8.7881750E-04
  8.0000000E+01  7.8843668E-04
  8.2500000E+01  7.0903598E-04
  8.5000000E+01  6.3902687E-04
  8.7500000E+01  5.7709681E-04
  9.0000000E+01  5.2214981E-04
  9.2500000E+01  4.7326387E-04
  9.5000000E+01  4.2966590E-04
  9.7500000E+01  3.9071022E-04
  1.0000000E+02  3.5584030E-04
  1.0250000E+02  3.2457314E-04
  1.0500000E+02  2.9649121E-04
  1.1000000E+02  2.4850452E-04
  1.1250000E+02  2.2801177E-04
  1.1500000E+02  2.0951645E-04
  1.1750000E+02  1.9280434E-04
  1.2000000E+02  1.7768849E-04
  1.2250000E+02  1.6400229E-04
  1.2500000E+02  1.5159702E-04
  1.2750000E+02  1.4034009E-04
  1.3000000E+02  1.3011402E-04
  1.3500000E+02  1.1235645E-04
  1.4000000E+02  9.7627297E-05
  1.4500000E+02  8.5363842E-05
  1.5000000E+02  7.5123382E-05
  1.5500000E+02  6.6553206E-05
  1.6000000E+02  5.9362773E-05
  1.6500000E+02  5.3315592E-05
  1.7000000E+02  4.8221248E-05
  1.7500000E+02  4.3923192E-05
  1.8000000E+02  4.0292552E-05
  1.8500000E+02  3.7220968E-05
  1.9000000E+02  3.4617702E-05
  2.0000000E+02  3.0536100E-05
  2.0500000E+02  2.8946964E-05
  2.1000000E+02  2.7595916E-05
  2.1500000E+02  2.6445751E-05
  2.2000000E+02  2.5466522E-05
  2.2500000E+02  2.4633809E-05
  2.3000000E+02  2.3925470E-05
  2.3500000E+02  2.3321693E-05
  2.4000000E+02  2.2806191E-05
  2.5000000E+02  2.1988356E-05
  2.6000000E+02  2.1388557E-05
  2.7000000E+02  2.0947345E-05
  2.8000000E+02  2.0620832E-05
  2.9000000E+02  2.0376489E-05
  3.0000000E+02  2.0190762E-05
  3.1000000E+02  2.0045229E-05
  3.2000000E+02  1.9925397E-05
  3.3000000E+02  1.9821156E-05
  3.4000000E+02  1.9724813E-05
  3.5000000E+02  1.9630058E-05
  3.6000000E+02  1.9532620E-05
  3.8000000E+02  1.9325443E-05
  4.0000000E+02  1.9098479E-05
  4.2000000E+02  1.8849283E-05
  4.4000000E+02  1.8576810E-05
  4.6000000E+02  1.8282122E-05
  4.8000000E+02  1.7969263E-05
  5.0000000E+02  1.7642111E-05
  5.2500000E+02  1.7216562E-05
  5.5000000E+02  1.6774961E-05
  5.7500000E+02  1.6320981E-05
  6.0000000E+02  1.5861168E-05
  6.5000000E+02  1.4945360E-05
  6.7500000E+02  1.4496292E-05
  7.0000000E+02  1.4056135E-05
  7.2500000E+02  1.3626338E-05
  7.5000000E+02  1.3207840E-05
  8.0000000E+02  1.2406910E-05
  8.5000000E+02  1.1653691E-05
  9.0000000E+02  1.0945962E-05
  9.5000000E+02  1.0284177E-05
  1.0000000E+03  9.6688426E-06
  1.0500000E+03  9.0981406E-06
  1.1000000E+03  8.5691142E-06
  1.1500000E+03  8.0784612E-06
  1.2000000E+03  7.6225346E-06
  1.2500000E+03  7.1981364E-06
  1.3000000E+03  6.8030710E-06
  1.3500000E+03  6.4356647E-06
  1.4000000E+03  6.0941449E-06
  1.4500000E+03  5.7763664E-06
  1.5000000E+03  5.4801196E-06
  1.6000000E+03  4.9447701E-06
  1.7000000E+03  4.4761099E-06
  1.8000000E+03  4.0647169E-06
  1.9000000E+03  3.7022338E-06
  2.0000000E+03  3.3815583E-06
  2.1000000E+03  3.0967884E-06
  2.2000000E+03  2.8429975E-06
  2.3000000E+03  2.6160610E-06
  2.4000000E+03  2.4125076E-06
  2.5000000E+03  2.2293938E-06
  2.6000000E+03  2.0642134E-06
  2.7000000E+03  1.9148223E-06
  2.8000000E+03  1.7793746E-06
  2.9000000E+03  1.6562561E-06
  3.0000000E+03  1.5440660E-06
  3.1000000E+03  1.4415969E-06
  3.2000000E+03  1.3478175E-06
  3.4000000E+03  1.1828941E-06
  3.6000000E+03  1.0433747E-06
  3.8000000E+03  9.2454018E-07
  4.0000000E+03  8.2267223E-07
  4.2000000E+03  7.3485514E-07
  4.4000000E+03  6.5876492E-07
  4.6000000E+03  5.9252886E-07
  4.8000000E+03  5.3462565E-07
  5.0000000E+03  4.8380448E-07
  5.2500000E+03  4.2867312E-07
  5.5000000E+03  3.8134716E-07
  5.7500000E+03  3.4050959E-07
  5.8750000E+03  3.2218478E-07
  6.0000000E+03  3.0510177E-07
  6.2500000E+03  2.7426452E-07
  6.5000000E+03  2.4729573E-07
  6.7500000E+03  2.2361785E-07
  7.0000000E+03  2.0275291E-07
  7.2500000E+03  1.8430305E-07
  7.5000000E+03  1.6793540E-07
  7.7500000E+03  1.5337014E-07
  8.0000000E+03  1.4037087E-07
  8.2500000E+03  1.2873702E-07
  8.5000000E+03  1.1829773E-07
  8.7500000E+03  1.0890689E-07
  9.0000000E+03  1.0043902E-07
  9.2500000E+03  9.2786022E-08
  9.5000000E+03  8.5854456E-08
  9.7500000E+03  7.9563296E-08
  1.0000000E+04  7.3842054E-08
  1.0250000E+04  6.8629232E-08
  1.0500000E+04  6.3871019E-08
  1.1000000E+04  5.5535253E-08
  1.1500000E+04  4.8520742E-08
  1.2000000E+04  4.2582249E-08
  1.2500000E+04  3.7526423E-08
  1.3000000E+04  3.3199426E-08
  1.3500000E+04  2.9477984E-08
  1.4000000E+04  2.6262674E-08
  1.4500000E+04  2.3472853E-08
  1.5000000E+04  2.1042603E-08
  1.5500000E+04  1.8917654E-08
  1.6000000E+04  1.7053064E-08
  1.6500000E+04  1.5411423E-08
  1.7000000E+04  1.3961467E-08
  1.7500000E+04  1.2676944E-08
  1.8000000E+04  1.1535717E-08
  1.8500000E+04  1.0519041E-08
  1.9000000E+04  9.6109735E-09
  1.9500000E+04  8.7979073E-09
  2.0000000E+04  8.0681809E-09
  2.0500000E+04  7.4117668E-09
  2.1000000E+04  6.8200197E-09
  2.1500000E+04  6.2854626E-09
  2.2000000E+04  5.8016098E-09
  2.2500000E+04  5.3628213E-09
  2.3000000E+04  4.9641766E-09
  2.4000000E+04  4.2706267E-09
  2.5000000E+04  3.6924343E-09
  2.6000000E+04  3.2074460E-09
  2.7000000E+04  2.7983073E-09
  2.8000000E+04  2.4513126E-09
  2.9000000E+04  2.1555577E-09
  3.0000000E+04  1.9023007E-09
  3.1000000E+04  1.6844844E-09
  3.2000000E+04  1.4963768E-09
  3.3000000E+04  1.3332942E-09
  3.4000000E+04  1.1913878E-09
  3.5000000E+04  1.0674778E-09
  3.6000000E+04  9.5892397E-10
  3.7000000E+04  8.6352417E-10
  3.8000000E+04  7.7943375E-10
  3.9000000E+04  7.0510095E-10
  4.0000000E+04  6.3921529E-10
  4.1000000E+04  5.8066574E-10
  4.2000000E+04  5.2850678E-10
  4.3000000E+04  4.8193091E-10
  4.4000000E+04  4.4024612E-10
  4.5000000E+04  4.0285693E-10
  4.6000000E+04  3.6924996E-10
  4.7000000E+04  3.3898151E-10
  4.8000000E+04  3.1166700E-10
  5.0000000E+04  2.6460662E-10
  5.1250000E+04  2.3954178E-10
  5.2500000E+04  2.1729443E-10
  5.3750000E+04  1.9750015E-10
  5.5000000E+04  1.7984744E-10
  5.7500000E+04  1.4992697E-10
  5.8750000E+04  1.3722770E-10
  6.0000000E+04  1.2579792E-10
  6.1250000E+04  1.1548968E-10
  6.2500000E+04  1.0617722E-10
  6.3750000E+04  9.7754718E-11
  6.5000000E+04  9.0128580E-11
  6.7500000E+04  7.6941743E-11
  
  
#  92  29  Q5  EION =  6.000000000E+00 eV   257
#  S(0) = 2.805452E+00
  3.0000000E-02  0.0000000E+00
  3.0000000E+00  0.0000000E+00
  3.0000000E+00  8.5205888E-01
  6.0000000E+00  8.5205888E-01
  6.0000000E+00  8.6563250E-02
  6.0027211E+00  8.6563250E-02
  6.0275851E+00  8.5316980E-02
  6.0524490E+00  8.4094221E-02
  6.0773130E+00  8.2894428E-02
  6.1021769E+00  8.1717075E-02
  6.1519048E+00  7.9427619E-02
  6.2016327E+00  7.7221905E-02
  6.3010885E+00  7.3046857E-02
  6.4005442E+00  6.9164238E-02
  6.5000000E+00  6.5549136E-02
  6.7500000E+00  5.7499814E-02
  7.0000000E+00  5.0705580E-02
  7.2500000E+00  4.4932958E-02
  7.5000000E+00  3.9998366E-02
  7.7500000E+00  3.5756182E-02
  8.0000000E+00  3.2089935E-02
  8.2500000E+00  2.8905765E-02
  8.5000000E+00  2.6127479E-02
  8.7500000E+00  2.3692817E-02
  9.0000000E+00  2.1550574E-02
  9.2500000E+00  1.9658388E-02
  9.5000000E+00  1.7981031E-02
  9.7500000E+00  1.6489027E-02
  1.0000000E+01  1.5157607E-02
  1.0250000E+01  1.3965856E-02
  1.0500000E+01  1.2896022E-02
  1.0750000E+01  1.1932996E-02
  1.1000000E+01  1.1063840E-02
  1.1250000E+01  1.0277455E-02
  1.1500000E+01  9.5642705E-03
  1.1750000E+01  8.9160042E-03
  1.2000000E+01  8.3254825E-03
  1.2250000E+01  7.7864438E-03
  1.2500000E+01  7.2934313E-03
  1.3000000E+01  6.4269430E-03
  1.3500000E+01  5.6942692E-03
  1.4000000E+01  5.0706764E-03
  1.4500000E+01  4.5367114E-03
  1.5000000E+01  4.0769161E-03
  1.5500000E+01  3.6789283E-03
  1.6000000E+01  3.3327570E-03
  1.6500000E+01  3.0302920E-03
  1.7000000E+01  2.7648892E-03
  1.7500000E+01  2.5310736E-03
  1.8000000E+01  2.3243173E-03
  1.8500000E+01  2.1408346E-03
  1.9000000E+01  1.9774625E-03
  1.9500000E+01  1.8315373E-03
  2.0000000E+01  1.7007993E-03
  2.0500000E+01  1.5833339E-03
  2.1000000E+01  1.4775074E-03
  2.1500000E+01  1.3819164E-03
  2.2000000E+01  1.2953552E-03
  2.2500000E+01  1.2167850E-03
  2.3000000E+01  1.1453049E-03
  2.4000000E+01  1.0205811E-03
  2.5000000E+01  9.1603993E-04
  2.6000000E+01  8.2773229E-04
  2.7000000E+01  7.5258858E-04
  2.8000000E+01  6.8820650E-04
  2.9000000E+01  6.3268439E-04
  3.0000000E+01  5.8450340E-04
  3.1000000E+01  5.4244944E-04
  3.2000000E+01  5.0553429E-04
  3.3000000E+01  4.7295454E-04
  3.4000000E+01  4.4405618E-04
  3.5000000E+01  4.1829580E-04
  3.6000000E+01  3.9522380E-04
  3.7000000E+01  3.7446880E-04
  3.8000000E+01  3.5571890E-04
  3.9000000E+01  3.3871055E-04
  4.0000000E+01  3.2322268E-04
  4.2000000E+01  2.9608880E-04
  4.4000000E+01  2.7312483E-04
  4.6000000E+01  2.5345528E-04
  4.8000000E+01  2.3642700E-04
  5.0000000E+01  2.2154464E-04
  5.2500000E+01  2.0538831E-04
  5.5000000E+01  1.9143243E-04
  5.7500000E+01  1.7925492E-04
  6.0000000E+01  1.6853500E-04
  6.5000000E+01  1.5052558E-04
  6.7500000E+01  1.4288433E-04
  7.0000000E+01  1.3597420E-04
  7.2500000E+01  1.2969262E-04
  7.5000000E+01  1.2395527E-04
  8.0000000E+01  1.1384675E-04
  8.5000000E+01  1.0521901E-04
  9.0000000E+01  9.7769538E-05
  9.5000000E+01  9.1279469E-05
  1.0000000E+02  8.5587229E-05
  1.0500000E+02  8.0568988E-05
  1.1000000E+02  7.6124783E-05
  1.1500000E+02  7.2173076E-05
  1.2000000E+02  6.8643955E-05
  1.2500000E+02  6.5474408E-05
  1.3000000E+02  6.2612176E-05
  1.3500000E+02  6.0009942E-05
  1.4000000E+02  5.7625313E-05
  1.4500000E+02  5.5424295E-05
  1.5000000E+02  5.3378084E-05
  1.6000000E+02  4.9657370E-05
  1.7000000E+02  4.6325347E-05
  1.8000000E+02  4.3303804E-05
  1.9000000E+02  4.0546469E-05
  2.0000000E+02  3.8029963E-05
  2.1000000E+02  3.5734138E-05
  2.2000000E+02  3.3641555E-05
  2.3000000E+02  3.1734843E-05
  2.4000000E+02  2.9996570E-05
  2.5000000E+02  2.8410271E-05
  2.6000000E+02  2.6961431E-05
  2.7000000E+02  2.5637962E-05
  2.8000000E+02  2.4428688E-05
  2.9000000E+02  2.3322495E-05
  3.0000000E+02  2.2307869E-05
  3.1000000E+02  2.1374669E-05
  3.2000000E+02  2.0513728E-05
  3.3000000E+02  1.9714921E-05
  3.4000000E+02  1.8969174E-05
  3.5000000E+02  1.8269096E-05
  3.6000000E+02  1.7608959E-05
  3.8000000E+02  1.6393317E-05
  4.0000000E+02  1.5297509E-05
  4.2000000E+02  1.4306634E-05
  4.4000000E+02  1.3411517E-05
  4.6000000E+02  1.2603105E-05
  4.8000000E+02  1.1872546E-05
  5.0000000E+02  1.1211655E-05
  5.2500000E+02  1.0471621E-05
  5.5000000E+02  9.8143364E-06
  5.7500000E+02  9.2271220E-06
  5.8750000E+02  8.9554623E-06
  6.0000000E+02  8.6964313E-06
  6.2500000E+02  8.2114694E-06
  6.5000000E+02  7.7655014E-06
  6.7500000E+02  7.3547906E-06
  7.0000000E+02  6.9760867E-06
  7.2500000E+02  6.6266589E-06
  7.5000000E+02  6.3042167E-06
  8.0000000E+02  5.7316655E-06
  8.5000000E+02  5.2411484E-06
  9.0000000E+02  4.8172414E-06
  9.2500000E+02  4.6257327E-06
  9.5000000E+02  4.4456674E-06
  9.7500000E+02  4.2757327E-06
  1.0000000E+03  4.1149852E-06
  1.0500000E+03  3.8194040E-06
  1.1000000E+03  3.5558216E-06
  1.1500000E+03  3.3207051E-06
  1.2000000E+03  3.1100591E-06
  1.2500000E+03  2.9204574E-06
  1.3000000E+03  2.7487312E-06
  1.3500000E+03  2.5920824E-06
  1.4000000E+03  2.4483273E-06
  1.4500000E+03  2.3162081E-06
  1.5000000E+03  2.1949395E-06
  1.6000000E+03  1.9815952E-06
  1.6500000E+03  1.8873450E-06
  1.7000000E+03  1.7999553E-06
  1.7500000E+03  1.7185878E-06
  1.8000000E+03  1.6426725E-06
  1.9000000E+03  1.5056525E-06
  2.0000000E+03  1.3860168E-06
  2.1000000E+03  1.2808876E-06
  2.2000000E+03  1.1877500E-06
  2.3000000E+03  1.1047428E-06
  2.4000000E+03  1.0305054E-06
  2.5000000E+03  9.6389023E-07
  2.6000000E+03  9.0383660E-07
  2.7000000E+03  8.4942093E-07
  2.8000000E+03  7.9989323E-07
  2.9000000E+03  7.5469314E-07
  3.0000000E+03  7.1336723E-07
  3.1000000E+03  6.7551419E-07
  3.2000000E+03  6.4074973E-07
  3.4000000E+03  5.7907540E-07
  3.6000000E+03  5.2604474E-07
  3.8000000E+03  4.8011069E-07
  4.0000000E+03  4.4010148E-07
  4.2000000E+03  4.0502808E-07
  4.4000000E+03  3.7408274E-07
  4.6000000E+03  3.4662053E-07
  4.8000000E+03  3.2212105E-07
  5.0000000E+03  3.0016040E-07
  5.2500000E+03  2.7575965E-07
  5.5000000E+03  2.5424234E-07
  5.7500000E+03  2.3516695E-07
  6.0000000E+03  2.1817457E-07
  6.5000000E+03  1.8930935E-07
  6.7500000E+03  1.7698721E-07
  7.0000000E+03  1.6583257E-07
  7.2500000E+03  1.5570101E-07
  7.5000000E+03  1.4647004E-07
  8.0000000E+03  1.3030662E-07
  8.5000000E+03  1.1667038E-07
  9.0000000E+03  1.0505823E-07
  9.5000000E+03  9.5086787E-08
  1.0000000E+04  8.6459725E-08
  1.0500000E+04  7.8944888E-08
  1.1000000E+04  7.2358329E-08
  1.1500000E+04  6.6552570E-08
  1.2000000E+04  6.1408152E-08
  1.2500000E+04  5.6827804E-08
  1.3000000E+04  5.2731900E-08
  1.3500000E+04  4.9054592E-08
  1.4000000E+04  4.5740873E-08
  1.4500000E+04  4.2744473E-08
  1.5000000E+04  4.0026257E-08
  1.5500000E+04  3.7552948E-08
  1.6000000E+04  3.5296005E-08
  1.6500000E+04  3.3230818E-08
  1.7000000E+04  3.1336200E-08
  1.8000000E+04  2.7988000E-08
  1.9000000E+04  2.5132714E-08
  2.0000000E+04  2.2679322E-08
  2.1000000E+04  2.0556207E-08
  2.2000000E+04  1.8706779E-08
  2.3000000E+04  1.7086232E-08
  2.4000000E+04  1.5658714E-08
  2.5000000E+04  1.4395111E-08
  2.6000000E+04  1.3271527E-08
  2.7000000E+04  1.2268238E-08
  2.8000000E+04  1.1368868E-08
  2.9000000E+04  1.0559737E-08
  3.0000000E+04  9.8293415E-09
  3.1000000E+04  9.1679461E-09
  3.2000000E+04  8.5672730E-09
  3.4000000E+04  7.5207839E-09
  3.6000000E+04  6.6442661E-09
  3.8000000E+04  5.9035024E-09
  4.0000000E+04  5.2724179E-09
  4.2000000E+04  4.7308705E-09
  4.4000000E+04  4.2631000E-09
  4.6000000E+04  3.8566290E-09
  4.8000000E+04  3.5014787E-09
  5.0000000E+04  3.1895997E-09
  5.2500000E+04  2.8507476E-09
  5.5000000E+04  2.5591038E-09
  5.7500000E+04  2.3065549E-09
  5.8750000E+04  2.1928616E-09
  6.0000000E+04  2.0866178E-09
  6.2500000E+04  1.8940851E-09
  6.5000000E+04  1.7247647E-09
  6.7500000E+04  1.5752375E-09
  7.0000000E+04  1.4426696E-09
  7.2500000E+04  1.3246453E-09
  7.5000000E+04  1.2191300E-09
  7.7500000E+04  1.1244380E-09
  8.0000000E+04  1.0392389E-09
  8.2500000E+04  9.6249980E-10
  8.5000000E+04  8.9330544E-10


==> anc/colstop/sbethe/sdbase/oos93.tab <==
# Atomic number = 93   (Np)
#
#      W/eV         OOS*eV
  
  
#  93   1  K1  EION =  1.186760000E+05 eV   226
#  S(0) = 7.533985E-01
  1.1867022E+03  0.0000000E+00
  1.1867022E+05  0.0000000E+00
  1.1867022E+05  1.3763566E-05
  1.1867600E+05  1.3763566E-05
  1.1867719E+05  1.3763566E-05
  1.1867926E+05  1.3534118E-05
  1.1868133E+05  1.3323428E-05
  1.1868339E+05  1.3149183E-05
  1.1868546E+05  1.3016984E-05
  1.1868959E+05  1.2870076E-05
  1.1869373E+05  1.2842384E-05
  1.1869786E+05  1.2884202E-05
  1.1870199E+05  1.2953828E-05
  1.1870406E+05  1.2989474E-05
  1.1870613E+05  1.3022202E-05
  1.1871026E+05  1.3073015E-05
  1.1871853E+05  1.3106624E-05
  1.1872680E+05  1.3078593E-05
  1.1873506E+05  1.3040041E-05
  1.1874333E+05  1.3021017E-05
  1.1875160E+05  1.3024622E-05
  1.1875987E+05  1.3039239E-05
  1.1876814E+05  1.3051693E-05
  1.1877640E+05  1.3054767E-05
  1.1878467E+05  1.3048637E-05
  1.1879294E+05  1.3037594E-05
  1.1880947E+05  1.3020864E-05
  1.1882601E+05  1.3022282E-05
  1.1884254E+05  1.3029076E-05
  1.1885908E+05  1.3026751E-05
  1.1887561E+05  1.3016654E-05
  1.1890868E+05  1.3004611E-05
  1.1892522E+05  1.3004836E-05
  1.1894175E+05  1.3003722E-05
  1.1895829E+05  1.2998127E-05
  1.1897482E+05  1.2990627E-05
  1.1900789E+05  1.2979444E-05
  1.1904096E+05  1.2974429E-05
  1.1907403E+05  1.2964411E-05
  1.1914017E+05  1.2944190E-05
  1.1920632E+05  1.2925678E-05
  1.1947088E+05  1.2846641E-05
  1.1973544E+05  1.2766663E-05
  1.2000000E+05  1.2687437E-05
  1.2250000E+05  1.1969959E-05
  1.2500000E+05  1.1306113E-05
  1.2750000E+05  1.0685570E-05
  1.3000000E+05  1.0106823E-05
  1.3500000E+05  9.0635428E-06
  1.4000000E+05  8.1533249E-06
  1.4500000E+05  7.3558122E-06
  1.5000000E+05  6.6544102E-06
  1.5500000E+05  6.0354749E-06
  1.6000000E+05  5.4876027E-06
  1.6500000E+05  5.0011814E-06
  1.7000000E+05  4.5680778E-06
  1.8000000E+05  3.8352367E-06
  1.9000000E+05  3.2451525E-06
  2.0000000E+05  2.7655332E-06
  2.1000000E+05  2.3723214E-06
  2.2000000E+05  2.0473770E-06
  2.3000000E+05  1.7768679E-06
  2.4000000E+05  1.5501368E-06
  2.5000000E+05  1.3588918E-06
  2.6000000E+05  1.1966244E-06
  2.7000000E+05  1.0581836E-06
  2.8000000E+05  9.3945924E-07
  2.9000000E+05  8.3714971E-07
  3.0000000E+05  7.4858288E-07
  3.1000000E+05  6.7158371E-07
  3.2000000E+05  6.0436975E-07
  3.3000000E+05  5.4547322E-07
  3.4000000E+05  4.9367770E-07
  3.5000000E+05  4.4797092E-07
  3.6000000E+05  4.0750578E-07
  3.8000000E+05  3.3956372E-07
  4.0000000E+05  2.8537544E-07
  4.2000000E+05  2.4170289E-07
  4.4000000E+05  2.0616845E-07
  4.6000000E+05  1.7700240E-07
  4.8000000E+05  1.5287085E-07
  5.0000000E+05  1.3275681E-07
  5.2500000E+05  1.1208732E-07
  5.5000000E+05  9.5322801E-08
  5.7500000E+05  8.1603320E-08
  5.8750000E+05  7.5677129E-08
  6.0000000E+05  7.0283377E-08
  6.2500000E+05  6.0872666E-08
  6.5000000E+05  5.2994612E-08
  6.7500000E+05  4.6357099E-08
  7.0000000E+05  4.0731336E-08
  7.2500000E+05  3.5936605E-08
  7.5000000E+05  3.1828978E-08
  7.7500000E+05  2.8292953E-08
  8.0000000E+05  2.5235197E-08
  8.2500000E+05  2.2579780E-08
  8.5000000E+05  2.0264542E-08
  8.7500000E+05  1.8238305E-08
  9.0000000E+05  1.6458696E-08
  9.2500000E+05  1.4890450E-08
  9.5000000E+05  1.3504070E-08
  1.0000000E+06  1.1181647E-08
  1.0500000E+06  9.3356368E-09
  1.1000000E+06  7.8533742E-09
  1.1500000E+06  6.6521624E-09
  1.2000000E+06  5.6704700E-09
  1.2500000E+06  4.8619458E-09
  1.3000000E+06  4.1912766E-09
  1.3500000E+06  3.6312744E-09
  1.4000000E+06  3.1608072E-09
  1.4500000E+06  2.7633020E-09
  1.5000000E+06  2.4256530E-09
  1.5500000E+06  2.1374178E-09
  1.6000000E+06  1.8902150E-09
  1.6500000E+06  1.6772721E-09
  1.7000000E+06  1.4930825E-09
  1.7500000E+06  1.3331422E-09
  1.8000000E+06  1.1937466E-09
  1.8500000E+06  1.0718324E-09
  1.9000000E+06  9.6485427E-10
  1.9500000E+06  8.7068715E-10
  2.0000000E+06  7.8754897E-10
  2.0500000E+06  7.1393890E-10
  2.1000000E+06  6.4858799E-10
  2.2000000E+06  5.3851473E-10
  2.3000000E+06  4.5047298E-10
  2.4000000E+06  3.7942272E-10
  2.5000000E+06  3.2161223E-10
  2.6000000E+06  2.7421652E-10
  2.7000000E+06  2.3508579E-10
  2.8000000E+06  2.0256744E-10
  2.9000000E+06  1.7537905E-10
  3.0000000E+06  1.5251676E-10
  3.1000000E+06  1.3318909E-10
  3.2000000E+06  1.1676742E-10
  3.3000000E+06  1.0274920E-10
  3.4000000E+06  9.0729722E-11
  3.5000000E+06  8.0380922E-11
  3.6000000E+06  7.1435284E-11
  3.7000000E+06  6.3673407E-11
  3.8000000E+06  5.6914567E-11
  3.9000000E+06  5.1009176E-11
  4.0000000E+06  4.5832842E-11
  4.1000000E+06  4.1281670E-11
  4.2000000E+06  3.7268490E-11
  4.3000000E+06  3.3719855E-11
  4.4000000E+06  3.0573645E-11
  4.6000000E+06  2.5285267E-11
  4.8000000E+06  2.1067552E-11
  5.0000000E+06  1.7673909E-11
  5.1250000E+06  1.5887869E-11
  5.2500000E+06  1.4316034E-11
  5.3750000E+06  1.2928793E-11
  5.5000000E+06  1.1701153E-11
  5.7500000E+06  9.6431033E-12
  5.8750000E+06  8.7793090E-12
  6.0000000E+06  8.0073965E-12
  6.2500000E+06  6.6956325E-12
  6.5000000E+06  5.6349030E-12
  6.7500000E+06  4.7705667E-12
  7.0000000E+06  4.0612400E-12
  7.2500000E+06  3.4752675E-12
  7.5000000E+06  2.9882100E-12
  7.7500000E+06  2.5810355E-12
  8.0000000E+06  2.2387990E-12
  8.2500000E+06  1.9496777E-12
  8.5000000E+06  1.7042585E-12
  8.7500000E+06  1.4949967E-12
  9.0000000E+06  1.3158059E-12
  9.2500000E+06  1.1617479E-12
  9.5000000E+06  1.0287941E-12
  9.7500000E+06  9.1363988E-13
  1.0000000E+07  8.1355996E-13
  1.0250000E+07  7.2629680E-13
  1.0500000E+07  6.4997272E-13
  1.0750000E+07  5.8301918E-13
  1.1000000E+07  5.2412025E-13
  1.1250000E+07  4.7216739E-13
  1.1500000E+07  4.2622351E-13
  1.2000000E+07  3.4930141E-13
  1.2500000E+07  2.8829994E-13
  1.3000000E+07  2.3951106E-13
  1.3500000E+07  2.0018288E-13
  1.4000000E+07  1.6825012E-13
  1.4500000E+07  1.4214602E-13
  1.5000000E+07  1.2067203E-13
  1.5500000E+07  1.0290332E-13
  1.6000000E+07  8.8119972E-14
  1.6500000E+07  7.5757409E-14
  1.7000000E+07  6.5369680E-14
  1.7500000E+07  5.6601994E-14
  1.8000000E+07  4.9170112E-14
  1.8500000E+07  4.2845216E-14
  1.9000000E+07  3.7442084E-14
  1.9500000E+07  3.2809905E-14
  2.0000000E+07  2.8825150E-14
  2.0500000E+07  2.5386286E-14
  2.1000000E+07  2.2409493E-14
  2.1500000E+07  1.9825257E-14
  2.2000000E+07  1.7575645E-14
  2.2500000E+07  1.5612174E-14
  2.3000000E+07  1.3894171E-14
  2.3500000E+07  1.2387385E-14
  2.4000000E+07  1.1062875E-14
  2.4500000E+07  9.8960852E-15
  2.5000000E+07  8.8661104E-15
  2.5500000E+07  7.9551165E-15
  2.6000000E+07  7.1478461E-15
  2.6500000E+07  6.4312079E-15
  2.7000000E+07  5.7939372E-15
  2.8000000E+07  4.7198055E-15
  2.9000000E+07  3.8620706E-15
  3.0000000E+07  3.1730749E-15
  3.1000000E+07  2.6167041E-15
  3.1500000E+07  2.3793939E-15
  3.2000000E+07  2.1654500E-15
  3.3000000E+07  1.7979835E-15
  3.4000000E+07  1.4976046E-15
  3.5000000E+07  1.2509603E-15
  3.6000000E+07  1.0473142E-15
  3.7000000E+07  8.7836059E-16
  3.8000000E+07  7.3763149E-16
  3.9000000E+07  6.2023029E-16
  4.0000000E+07  5.2252402E-16
  4.1000000E+07  4.4135781E-16
  4.2000000E+07  3.7398471E-16
  
  
#  93   2  L1  EION =  2.242700000E+04 eV   243
#  S(0) = 8.666718E-01
  2.2421852E+02  0.0000000E+00
  2.2421852E+04  0.0000000E+00
  2.2421852E+04  4.3937686E-05
  2.2427000E+04  4.3937686E-05
  2.2427224E+04  4.3937686E-05
  2.2427672E+04  4.3659864E-05
  2.2428119E+04  4.3395975E-05
  2.2428567E+04  4.3145125E-05
  2.2429014E+04  4.2906642E-05
  2.2429909E+04  4.2464858E-05
  2.2430804E+04  4.2067687E-05
  2.2432594E+04  4.1398802E-05
  2.2434384E+04  4.0883917E-05
  2.2437964E+04  4.0245061E-05
  2.2441544E+04  4.0001217E-05
  2.2445124E+04  4.0010476E-05
  2.2448703E+04  4.0155334E-05
  2.2450493E+04  4.0249892E-05
  2.2452283E+04  4.0347587E-05
  2.2455863E+04  4.0528193E-05
  2.2459443E+04  4.0663974E-05
  2.2463023E+04  4.0742597E-05
  2.2466603E+04  4.0766451E-05
  2.2470183E+04  4.0746661E-05
  2.2477342E+04  4.0636091E-05
  2.2480922E+04  4.0572642E-05
  2.2484502E+04  4.0517065E-05
  2.2491662E+04  4.0447477E-05
  2.2498821E+04  4.0434416E-05
  2.2505981E+04  4.0455517E-05
  2.2513141E+04  4.0481321E-05
  2.2520300E+04  4.0490487E-05
  2.2527460E+04  4.0475882E-05
  2.2534620E+04  4.0440941E-05
  2.2541780E+04  4.0396924E-05
  2.2556099E+04  4.0320949E-05
  2.2570418E+04  4.0288963E-05
  2.2584738E+04  4.0281070E-05
  2.2599057E+04  4.0260516E-05
  2.2613376E+04  4.0215740E-05
  2.2627696E+04  4.0159823E-05
  2.2656335E+04  4.0076797E-05
  2.2684973E+04  4.0022868E-05
  2.2713612E+04  3.9941967E-05
  2.2727932E+04  3.9895201E-05
  2.2742251E+04  3.9851823E-05
  2.2756570E+04  3.9815707E-05
  2.2770890E+04  3.9783448E-05
  2.2799529E+04  3.9713726E-05
  2.2828167E+04  3.9633565E-05
  2.2885445E+04  3.9475690E-05
  2.3000000E+04  3.9170489E-05
  2.3500000E+04  3.7866938E-05
  2.4000000E+04  3.6606342E-05
  2.4500000E+04  3.5403958E-05
  2.5000000E+04  3.4256450E-05
  2.6000000E+04  3.2108126E-05
  2.7000000E+04  3.0134282E-05
  2.8000000E+04  2.8315435E-05
  2.9000000E+04  2.6637896E-05
  3.0000000E+04  2.5089038E-05
  3.1000000E+04  2.3657262E-05
  3.2000000E+04  2.2331948E-05
  3.4000000E+04  1.9963596E-05
  3.6000000E+04  1.7918590E-05
  3.8000000E+04  1.6143856E-05
  4.0000000E+04  1.4596178E-05
  4.2000000E+04  1.3240289E-05
  4.4000000E+04  1.2047272E-05
  4.6000000E+04  1.0993295E-05
  4.8000000E+04  1.0058601E-05
  5.0000000E+04  9.2267176E-06
  5.2500000E+04  8.3106285E-06
  5.5000000E+04  7.5114836E-06
  5.7500000E+04  6.8111518E-06
  6.0000000E+04  6.1947833E-06
  6.5000000E+04  5.1670608E-06
  6.7500000E+04  4.7370810E-06
  7.0000000E+04  4.3530911E-06
  7.2500000E+04  4.0091018E-06
  7.5000000E+04  3.7000357E-06
  8.0000000E+04  3.1700258E-06
  8.5000000E+04  2.7354270E-06
  9.0000000E+04  2.3757441E-06
  9.5000000E+04  2.0755538E-06
  1.0000000E+05  1.8230938E-06
  1.0500000E+05  1.6092871E-06
  1.1000000E+05  1.4270514E-06
  1.1500000E+05  1.2708047E-06
  1.2000000E+05  1.1361076E-06
  1.2500000E+05  1.0193984E-06
  1.3000000E+05  9.1779779E-07
  1.3500000E+05  8.2896063E-07
  1.4000000E+05  7.5096358E-07
  1.4500000E+05  6.8221994E-07
  1.5000000E+05  6.2141227E-07
  1.5500000E+05  5.6744083E-07
  1.6000000E+05  5.1938305E-07
  1.6500000E+05  4.7646082E-07
  1.7000000E+05  4.3801491E-07
  1.8000000E+05  3.7239063E-07
  1.9000000E+05  3.1892491E-07
  2.0000000E+05  2.7496314E-07
  2.1000000E+05  2.3851201E-07
  2.2000000E+05  2.0805592E-07
  2.3000000E+05  1.8242900E-07
  2.4000000E+05  1.6072500E-07
  2.5000000E+05  1.4223255E-07
  2.6000000E+05  1.2638823E-07
  2.7000000E+05  1.1274207E-07
  2.8000000E+05  1.0093197E-07
  2.9000000E+05  9.0664363E-08
  3.0000000E+05  8.1699713E-08
  3.1000000E+05  7.3841303E-08
  3.2000000E+05  6.6926620E-08
  3.3000000E+05  6.0820660E-08
  3.4000000E+05  5.5410703E-08
  3.5000000E+05  5.0602158E-08
  3.6000000E+05  4.6315257E-08
  3.8000000E+05  3.9046333E-08
  4.0000000E+05  3.3174961E-08
  4.2000000E+05  2.8386355E-08
  4.4000000E+05  2.4446272E-08
  4.6000000E+05  2.1178066E-08
  4.8000000E+05  1.8446986E-08
  5.0000000E+05  1.6149094E-08
  5.2500000E+05  1.3764238E-08
  5.5000000E+05  1.1809667E-08
  5.7500000E+05  1.0194375E-08
  5.8750000E+05  9.4916831E-09
  6.0000000E+05  8.8492629E-09
  6.2500000E+05  7.7212602E-09
  6.5000000E+05  6.7691806E-09
  6.7500000E+05  5.9607600E-09
  7.0000000E+05  5.2704917E-09
  7.2500000E+05  4.6780471E-09
  7.5000000E+05  4.1671003E-09
  7.7500000E+05  3.7244434E-09
  8.0000000E+05  3.3393200E-09
  8.2500000E+05  3.0029158E-09
  8.5000000E+05  2.7079657E-09
  8.7500000E+05  2.4484479E-09
  9.0000000E+05  2.2193439E-09
  9.2500000E+05  2.0164513E-09
  9.5000000E+05  1.8362332E-09
  9.7500000E+05  1.6756998E-09
  1.0000000E+06  1.5323143E-09
  1.0250000E+06  1.4039155E-09
  1.0500000E+06  1.2886556E-09
  1.1000000E+06  1.0914325E-09
  1.1500000E+06  9.3040178E-10
  1.2000000E+06  7.9786926E-10
  1.2500000E+06  6.8798621E-10
  1.3000000E+06  5.9626113E-10
  1.3500000E+06  5.1921200E-10
  1.4000000E+06  4.5411448E-10
  1.4500000E+06  3.9881681E-10
  1.5000000E+06  3.5160581E-10
  1.5500000E+06  3.1110746E-10
  1.6000000E+06  2.7621244E-10
  1.6500000E+06  2.4601943E-10
  1.7000000E+06  2.1979190E-10
  1.7500000E+06  1.9692434E-10
  1.8000000E+06  1.7691619E-10
  1.8500000E+06  1.5935152E-10
  1.9000000E+06  1.4388310E-10
  1.9500000E+06  1.3021973E-10
  2.0000000E+06  1.1811622E-10
  2.0500000E+06  1.0736522E-10
  2.1000000E+06  9.7790805E-11
  2.1500000E+06  8.9243112E-11
  2.2000000E+06  8.1593975E-11
  2.2500000E+06  7.4733420E-11
  2.3000000E+06  6.8566776E-11
  2.4000000E+06  5.7999138E-11
  2.5000000E+06  4.9358904E-11
  2.6000000E+06  4.2242887E-11
  2.7000000E+06  3.6342451E-11
  2.8000000E+06  3.1419075E-11
  2.9000000E+06  2.7286801E-11
  3.0000000E+06  2.3799466E-11
  3.1000000E+06  2.0841289E-11
  3.2000000E+06  1.8319863E-11
  3.3000000E+06  1.6160935E-11
  3.4000000E+06  1.4304456E-11
  3.5000000E+06  1.2701584E-11
  3.6000000E+06  1.1312365E-11
  3.7000000E+06  1.0103939E-11
  3.8000000E+06  9.0491358E-12
  3.9000000E+06  8.1253972E-12
  4.0000000E+06  7.3139067E-12
  4.1000000E+06  6.5989029E-12
  4.2000000E+06  5.9671346E-12
  4.3000000E+06  5.4074097E-12
  4.4000000E+06  4.9102364E-12
  4.5000000E+06  4.4675358E-12
  4.6000000E+06  4.0724073E-12
  4.7000000E+06  3.7189334E-12
  4.8000000E+06  3.4020294E-12
  5.0000000E+06  2.8609993E-12
  5.1250000E+06  2.5755887E-12
  5.2500000E+06  2.3239778E-12
  5.3750000E+06  2.1015495E-12
  5.5000000E+06  1.9043984E-12
  5.7500000E+06  1.5731596E-12
  5.8750000E+06  1.4338335E-12
  6.0000000E+06  1.3091610E-12
  6.2500000E+06  1.0968992E-12
  6.5000000E+06  9.2484924E-13
  6.7500000E+06  7.8434625E-13
  7.0000000E+06  6.6880714E-13
  7.2500000E+06  5.7318091E-13
  7.5000000E+06  4.9355524E-13
  7.7500000E+06  4.2687530E-13
  8.0000000E+06  3.7073872E-13
  8.2500000E+06  3.2324226E-13
  8.5000000E+06  2.8286765E-13
  8.7500000E+06  2.4839545E-13
  9.0000000E+06  2.1884012E-13
  9.2500000E+06  1.9340026E-13
  9.5000000E+06  1.7142043E-13
  9.7500000E+06  1.5236233E-13
  1.0000000E+07  1.3578170E-13
  1.0250000E+07  1.2131018E-13
  1.0500000E+07  1.0864097E-13
  1.0750000E+07  9.7517419E-14
  1.1000000E+07  8.7723929E-14
  1.1250000E+07  7.9078685E-14
  1.1500000E+07  7.1427746E-14
  1.1750000E+07  6.4640157E-14
  1.2000000E+07  5.8604329E-14
  1.2250000E+07  5.3224926E-14
  1.2500000E+07  4.8420240E-14
  1.3000000E+07  4.0263817E-14
  1.3500000E+07  3.3681536E-14
  1.4000000E+07  2.8332482E-14
  1.4500000E+07  2.3957083E-14
  1.5000000E+07  2.0354280E-14
  1.5500000E+07  1.7368428E-14
  1.6000000E+07  1.4879275E-14
  1.6500000E+07  1.2794486E-14
  1.7000000E+07  1.1043507E-14
  1.7500000E+07  9.5688799E-15
  
  
#  93   3  L2  EION =  2.160200000E+04 eV   245
#  S(0) = 1.054455E+00
  2.1583430E+02  0.0000000E+00
  2.1583430E+04  0.0000000E+00
  2.1583430E+04  7.7679394E-05
  2.1602000E+04  7.7679394E-05
  2.1602217E+04  7.7679394E-05
  2.1602528E+04  7.8329657E-05
  2.1602839E+04  7.8893129E-05
  2.1603149E+04  7.9393757E-05
  2.1603460E+04  7.9848401E-05
  2.1604082E+04  8.0663987E-05
  2.1604703E+04  8.1399309E-05
  2.1605946E+04  8.2730758E-05
  2.1607189E+04  8.3930126E-05
  2.1609675E+04  8.5926923E-05
  2.1612162E+04  8.7299686E-05
  2.1617134E+04  8.8232379E-05
  2.1619620E+04  8.8043895E-05
  2.1622106E+04  8.7627521E-05
  2.1624592E+04  8.7115519E-05
  2.1627078E+04  8.6604183E-05
  2.1632051E+04  8.5799634E-05
  2.1637023E+04  8.5400737E-05
  2.1641995E+04  8.5348225E-05
  2.1646968E+04  8.5494786E-05
  2.1651940E+04  8.5696022E-05
  2.1656912E+04  8.5852417E-05
  2.1661884E+04  8.5918590E-05
  2.1666857E+04  8.5894646E-05
  2.1671829E+04  8.5808788E-05
  2.1676801E+04  8.5696341E-05
  2.1681774E+04  8.5590740E-05
  2.1691718E+04  8.5470097E-05
  2.1701663E+04  8.5476415E-05
  2.1711607E+04  8.5527596E-05
  2.1721552E+04  8.5536527E-05
  2.1731496E+04  8.5471695E-05
  2.1741441E+04  8.5359118E-05
  2.1761330E+04  8.5149047E-05
  2.1781219E+04  8.5050452E-05
  2.1801109E+04  8.4948180E-05
  2.1811053E+04  8.4864318E-05
  2.1820998E+04  8.4765478E-05
  2.1840887E+04  8.4559167E-05
  2.1860776E+04  8.4396036E-05
  2.1880665E+04  8.4252836E-05
  2.1900554E+04  8.4091352E-05
  2.1920443E+04  8.3900410E-05
  2.1960222E+04  8.3523896E-05
  2.2000000E+04  8.3188342E-05
  2.2062500E+04  8.2606300E-05
  2.2125000E+04  8.2050001E-05
  2.2187500E+04  8.1478979E-05
  2.2250000E+04  8.0917138E-05
  2.2500000E+04  7.8703237E-05
  2.2750000E+04  7.6538759E-05
  2.3000000E+04  7.4450243E-05
  2.3500000E+04  7.0473941E-05
  2.4000000E+04  6.6778509E-05
  2.5000000E+04  6.0119838E-05
  2.6000000E+04  5.4286803E-05
  2.7000000E+04  4.9154887E-05
  2.8000000E+04  4.4626027E-05
  2.9000000E+04  4.0618263E-05
  3.0000000E+04  3.7061279E-05
  3.1000000E+04  3.3895243E-05
  3.2000000E+04  3.1069058E-05
  3.4000000E+04  2.6268633E-05
  3.6000000E+04  2.2382241E-05
  3.8000000E+04  1.9205216E-05
  4.0000000E+04  1.6585039E-05
  4.2000000E+04  1.4406623E-05
  4.4000000E+04  1.2582084E-05
  4.6000000E+04  1.1043538E-05
  4.8000000E+04  9.7380030E-06
  5.0000000E+04  8.6237409E-06
  5.2500000E+04  7.4500012E-06
  5.5000000E+04  6.4730546E-06
  5.7500000E+04  5.6540348E-06
  6.0000000E+04  4.9628383E-06
  6.5000000E+04  3.8746946E-06
  6.7500000E+04  3.4443766E-06
  7.0000000E+04  3.0731032E-06
  7.2500000E+04  2.7512869E-06
  7.5000000E+04  2.4711298E-06
  7.7500000E+04  2.2262447E-06
  8.0000000E+04  2.0113707E-06
  8.2500000E+04  1.8221493E-06
  8.5000000E+04  1.6549495E-06
  9.0000000E+04  1.3749415E-06
  9.5000000E+04  1.1523263E-06
  1.0000000E+05  9.7342692E-07
  1.0500000E+05  8.2824982E-07
  1.1000000E+05  7.0938698E-07
  1.1500000E+05  6.1127399E-07
  1.2000000E+05  5.2968116E-07
  1.2500000E+05  4.6135744E-07
  1.3000000E+05  4.0377897E-07
  1.3500000E+05  3.5496761E-07
  1.4000000E+05  3.1335982E-07
  1.4500000E+05  2.7770956E-07
  1.5000000E+05  2.4701641E-07
  1.5500000E+05  2.2047158E-07
  1.6000000E+05  1.9741682E-07
  1.6500000E+05  1.7731310E-07
  1.7000000E+05  1.5971652E-07
  1.7500000E+05  1.4425946E-07
  1.8000000E+05  1.3063593E-07
  1.8500000E+05  1.1859001E-07
  1.9000000E+05  1.0790665E-07
  2.0000000E+05  8.9929290E-08
  2.1000000E+05  7.5556570E-08
  2.2000000E+05  6.3952610E-08
  2.3000000E+05  5.4499739E-08
  2.4000000E+05  4.6735607E-08
  2.5000000E+05  4.0309996E-08
  2.6000000E+05  3.4954743E-08
  2.7000000E+05  3.0462432E-08
  2.8000000E+05  2.6671141E-08
  2.9000000E+05  2.3453373E-08
  3.0000000E+05  2.0707919E-08
  3.1000000E+05  1.8353836E-08
  3.2000000E+05  1.6325933E-08
  3.3000000E+05  1.4571358E-08
  3.4000000E+05  1.3046999E-08
  3.5000000E+05  1.1717478E-08
  3.6000000E+05  1.0553610E-08
  3.7000000E+05  9.5311908E-09
  3.8000000E+05  8.6300475E-09
  3.9000000E+05  7.8332874E-09
  4.0000000E+05  7.1267047E-09
  4.2000000E+05  5.9379035E-09
  4.4000000E+05  4.9877375E-09
  4.6000000E+05  4.2208583E-09
  4.8000000E+05  3.5963483E-09
  5.0000000E+05  3.0835707E-09
  5.2500000E+05  2.5649146E-09
  5.5000000E+05  2.1512146E-09
  5.7500000E+05  1.8179286E-09
  5.8750000E+05  1.6755910E-09
  6.0000000E+05  1.5469649E-09
  6.2500000E+05  1.3248132E-09
  6.5000000E+05  1.1412664E-09
  6.7500000E+05  9.8852599E-10
  7.0000000E+05  8.6057412E-10
  7.2500000E+05  7.5272393E-10
  7.5000000E+05  6.6129187E-10
  7.7500000E+05  5.8335982E-10
  8.0000000E+05  5.1659877E-10
  8.2500000E+05  4.5913628E-10
  8.5000000E+05  4.0945671E-10
  8.7500000E+05  3.6632569E-10
  9.0000000E+05  3.2873187E-10
  9.2500000E+05  2.9584171E-10
  9.5000000E+05  2.6696461E-10
  1.0000000E+06  2.1904447E-10
  1.0500000E+06  1.8140179E-10
  1.1000000E+06  1.5149795E-10
  1.1500000E+06  1.2749802E-10
  1.2000000E+06  1.0805592E-10
  1.2500000E+06  9.2170908E-11
  1.3000000E+06  7.9089806E-11
  1.3500000E+06  6.8239308E-11
  1.4000000E+06  5.9178450E-11
  1.4500000E+06  5.1564732E-11
  1.5000000E+06  4.5129718E-11
  1.5500000E+06  3.9661341E-11
  1.6000000E+06  3.4990772E-11
  1.6500000E+06  3.0982666E-11
  1.7000000E+06  2.7527729E-11
  1.7500000E+06  2.4537118E-11
  1.8000000E+06  2.1938176E-11
  1.8500000E+06  1.9671136E-11
  1.9000000E+06  1.7686593E-11
  1.9500000E+06  1.5943503E-11
  2.0000000E+06  1.4407607E-11
  2.0500000E+06  1.3050189E-11
  2.1000000E+06  1.1847063E-11
  2.2000000E+06  9.8249460E-12
  2.3000000E+06  8.2116098E-12
  2.4000000E+06  6.9122956E-12
  2.5000000E+06  5.8568433E-12
  2.6000000E+06  4.9926814E-12
  2.7000000E+06  4.2799660E-12
  2.8000000E+06  3.6881709E-12
  2.9000000E+06  3.1936792E-12
  3.0000000E+06  2.7780578E-12
  3.1000000E+06  2.4268046E-12
  3.2000000E+06  2.1284227E-12
  3.3000000E+06  1.8737322E-12
  3.4000000E+06  1.6553503E-12
  3.5000000E+06  1.4673010E-12
  3.6000000E+06  1.3047171E-12
  3.7000000E+06  1.1636118E-12
  3.8000000E+06  1.0407039E-12
  3.9000000E+06  9.3327861E-13
  4.0000000E+06  8.3907971E-13
  4.2000000E+06  6.8313048E-13
  4.4000000E+06  5.6111323E-13
  4.6000000E+06  4.6463602E-13
  4.8000000E+06  3.8761225E-13
  5.0000000E+06  3.2557157E-13
  5.1250000E+06  2.9289095E-13
  5.2500000E+06  2.6411019E-13
  5.3750000E+06  2.3869203E-13
  5.5000000E+06  2.1618282E-13
  5.7500000E+06  1.7841006E-13
  5.8750000E+06  1.6253986E-13
  6.0000000E+06  1.4834823E-13
  6.2500000E+06  1.2420770E-13
  6.5000000E+06  1.0466153E-13
  6.7500000E+06  8.8714339E-14
  7.0000000E+06  7.5611277E-14
  7.2500000E+06  6.4774157E-14
  7.5000000E+06  5.5756039E-14
  7.7500000E+06  4.8208535E-14
  8.0000000E+06  4.1857851E-14
  8.2500000E+06  3.6487154E-14
  8.5000000E+06  3.1923612E-14
  8.7500000E+06  2.8028560E-14
  9.0000000E+06  2.4690037E-14
  9.2500000E+06  2.1817107E-14
  9.5000000E+06  1.9335508E-14
  9.7500000E+06  1.7184272E-14
  1.0000000E+07  1.5313085E-14
  1.0250000E+07  1.3680211E-14
  1.0500000E+07  1.2250905E-14
  1.0750000E+07  1.0996116E-14
  1.1000000E+07  9.8914585E-15
  1.1250000E+07  8.9163799E-15
  1.1500000E+07  8.0534954E-15
  1.2000000E+07  6.6074423E-15
  1.2500000E+07  5.4593140E-15
  1.3000000E+07  4.5399696E-15
  1.3500000E+07  3.7979953E-15
  1.4000000E+07  3.1948141E-15
  1.4500000E+07  2.7012354E-15
  1.5000000E+07  2.2949132E-15
  1.5500000E+07  1.9585353E-15
  1.6000000E+07  1.6785088E-15
  1.6500000E+07  1.4440527E-15
  1.7000000E+07  1.2467060E-15
  1.7500000E+07  1.0797940E-15
  1.8000000E+07  9.3815973E-16
  1.8500000E+07  8.1773153E-16
  1.9000000E+07  7.1511111E-16
  
  
#  93   4  L3  EION =  1.761200000E+04 eV   248
#  S(0) = 1.856881E+00
  1.7593274E+02  0.0000000E+00
  1.7593274E+04  0.0000000E+00
  1.7593274E+04  2.0788950E-04
  1.7612000E+04  2.0788950E-04
  1.7612176E+04  2.0788950E-04
  1.7613388E+04  2.0725817E-04
  1.7614600E+04  2.0713864E-04
  1.7615812E+04  2.0771124E-04
  1.7617024E+04  2.0877045E-04
  1.7619448E+04  2.1146801E-04
  1.7621872E+04  2.1393212E-04
  1.7624296E+04  2.1555733E-04
  1.7626720E+04  2.1621346E-04
  1.7631567E+04  2.1527252E-04
  1.7636415E+04  2.1297848E-04
  1.7638839E+04  2.1182826E-04
  1.7641263E+04  2.1083239E-04
  1.7646111E+04  2.0947983E-04
  1.7650959E+04  2.0896395E-04
  1.7660654E+04  2.0939920E-04
  1.7670350E+04  2.1000727E-04
  1.7680045E+04  2.0989752E-04
  1.7689741E+04  2.0934406E-04
  1.7699437E+04  2.0886004E-04
  1.7709132E+04  2.0866161E-04
  1.7718828E+04  2.0865336E-04
  1.7728523E+04  2.0863383E-04
  1.7738219E+04  2.0847758E-04
  1.7747915E+04  2.0817279E-04
  1.7767306E+04  2.0744878E-04
  1.7786697E+04  2.0694896E-04
  1.7806088E+04  2.0655828E-04
  1.7825479E+04  2.0601242E-04
  1.7844871E+04  2.0535446E-04
  1.7883653E+04  2.0421422E-04
  1.7922435E+04  2.0309941E-04
  1.7941826E+04  2.0246714E-04
  1.7961218E+04  2.0184342E-04
  1.8000000E+04  2.0072120E-04
  1.8125000E+04  1.9692981E-04
  1.8250000E+04  1.9320399E-04
  1.8375000E+04  1.8957069E-04
  1.8500000E+04  1.8599246E-04
  1.8750000E+04  1.7907218E-04
  1.9000000E+04  1.7247053E-04
  2.0000000E+04  1.4894957E-04
  2.1000000E+04  1.2945250E-04
  2.2000000E+04  1.1311429E-04
  2.3000000E+04  9.9316408E-05
  2.4000000E+04  8.7593891E-05
  2.5000000E+04  7.7581707E-05
  2.6000000E+04  6.8985620E-05
  2.7000000E+04  6.1569148E-05
  2.8000000E+04  5.5140795E-05
  2.9000000E+04  4.9544531E-05
  3.0000000E+04  4.4652504E-05
  3.1000000E+04  4.0359417E-05
  3.2000000E+04  3.6578109E-05
  3.4000000E+04  3.0272404E-05
  3.6000000E+04  2.5284608E-05
  3.8000000E+04  2.1293848E-05
  4.0000000E+04  1.8067733E-05
  4.2000000E+04  1.5435291E-05
  4.4000000E+04  1.3268936E-05
  4.6000000E+04  1.1472223E-05
  4.8000000E+04  9.9713784E-06
  5.0000000E+04  8.7093843E-06
  5.2500000E+04  7.4008931E-06
  5.5000000E+04  6.3299288E-06
  5.7500000E+04  5.4462896E-06
  6.0000000E+04  4.7117954E-06
  6.5000000E+04  3.5793989E-06
  6.7500000E+04  3.1408378E-06
  7.0000000E+04  2.7672879E-06
  7.2500000E+04  2.4474931E-06
  7.5000000E+04  2.1724147E-06
  7.7500000E+04  1.9347450E-06
  8.0000000E+04  1.7285368E-06
  8.2500000E+04  1.5489203E-06
  8.5000000E+04  1.3918850E-06
  9.0000000E+04  1.1328325E-06
  9.5000000E+04  9.3089258E-07
  1.0000000E+05  7.7162660E-07
  1.0500000E+05  6.4468314E-07
  1.1000000E+05  5.4252549E-07
  1.1500000E+05  4.5958900E-07
  1.2000000E+05  3.9171226E-07
  1.2500000E+05  3.3574667E-07
  1.3000000E+05  2.8928423E-07
  1.3500000E+05  2.5046499E-07
  1.4000000E+05  2.1783901E-07
  1.4500000E+05  1.9026643E-07
  1.5000000E+05  1.6684395E-07
  1.5500000E+05  1.4685041E-07
  1.6000000E+05  1.2970617E-07
  1.6500000E+05  1.1494219E-07
  1.7000000E+05  1.0217663E-07
  1.8000000E+05  8.1445756E-08
  1.9000000E+05  6.5613213E-08
  2.0000000E+05  5.3367456E-08
  2.1000000E+05  4.3786706E-08
  2.2000000E+05  3.6212442E-08
  2.3000000E+05  3.0167175E-08
  2.4000000E+05  2.5299941E-08
  2.5000000E+05  2.1349572E-08
  2.6000000E+05  1.8119469E-08
  2.7000000E+05  1.5460087E-08
  2.8000000E+05  1.3256556E-08
  2.9000000E+05  1.1419834E-08
  3.0000000E+05  9.8803258E-09
  3.1000000E+05  8.5832004E-09
  3.2000000E+05  7.4849427E-09
  3.3000000E+05  6.5507808E-09
  3.4000000E+05  5.7527489E-09
  3.5000000E+05  5.0682162E-09
  3.6000000E+05  4.4787655E-09
  3.7000000E+05  3.9693282E-09
  3.8000000E+05  3.5275112E-09
  3.9000000E+05  3.1430716E-09
  4.0000000E+05  2.8075058E-09
  4.2000000E+05  2.2557874E-09
  4.4000000E+05  1.8282680E-09
  4.6000000E+05  1.4935877E-09
  4.8000000E+05  1.2291212E-09
  5.0000000E+05  1.0183296E-09
  5.2500000E+05  8.1198677E-10
  5.5000000E+05  6.5325375E-10
  5.7500000E+05  5.2986512E-10
  6.0000000E+05  4.3302924E-10
  6.2500000E+05  3.5636048E-10
  6.5000000E+05  2.9516332E-10
  6.6250000E+05  2.6923838E-10
  6.7500000E+05  2.4594611E-10
  7.0000000E+05  2.0608538E-10
  7.2500000E+05  1.7359077E-10
  7.5000000E+05  1.4693874E-10
  7.7500000E+05  1.2495338E-10
  8.0000000E+05  1.0671984E-10
  8.2500000E+05  9.1521112E-11
  8.5000000E+05  7.8791406E-11
  8.7500000E+05  6.8081366E-11
  9.0000000E+05  5.9031945E-11
  9.2500000E+05  5.1354610E-11
  9.5000000E+05  4.4816250E-11
  9.7500000E+05  3.9227511E-11
  1.0000000E+06  3.4433818E-11
  1.0250000E+06  3.0308400E-11
  1.0500000E+06  2.6746823E-11
  1.1000000E+06  2.0984257E-11
  1.1500000E+06  1.6614872E-11
  1.2000000E+06  1.3266987E-11
  1.2500000E+06  1.0676900E-11
  1.3000000E+06  8.6550939E-12
  1.3500000E+06  7.0637560E-12
  1.4000000E+06  5.8015400E-12
  1.4500000E+06  4.7931382E-12
  1.5000000E+06  3.9820587E-12
  1.5500000E+06  3.3255457E-12
  1.6000000E+06  2.7909687E-12
  1.6500000E+06  2.3532312E-12
  1.7000000E+06  1.9928896E-12
  1.7500000E+06  1.6947714E-12
  1.8000000E+06  1.4469590E-12
  1.8500000E+06  1.2400342E-12
  1.9000000E+06  1.0665099E-12
  1.9500000E+06  9.2040109E-13
  2.0000000E+06  7.9689776E-13
  2.0500000E+06  6.9211500E-13
  2.1000000E+06  6.0290017E-13
  2.1500000E+06  5.2668287E-13
  2.2000000E+06  4.6135821E-13
  2.2500000E+06  4.0519529E-13
  2.3000000E+06  3.5676504E-13
  2.4000000E+06  2.7856414E-13
  2.5000000E+06  2.1945945E-13
  2.6000000E+06  1.7433765E-13
  2.7000000E+06  1.3956852E-13
  2.8000000E+06  1.1254344E-13
  2.9000000E+06  9.1366720E-14
  3.0000000E+06  7.4646451E-14
  3.1000000E+06  6.1350531E-14
  3.2000000E+06  5.0706651E-14
  3.3000000E+06  4.2131904E-14
  3.4000000E+06  3.5182786E-14
  3.5000000E+06  2.9519301E-14
  3.6000000E+06  2.4878920E-14
  3.7000000E+06  2.1057556E-14
  3.8000000E+06  1.7895516E-14
  3.9000000E+06  1.5267072E-14
  4.0000000E+06  1.3072663E-14
  4.1000000E+06  1.1233008E-14
  4.2000000E+06  9.6846448E-15
  4.3000000E+06  8.3765135E-15
  4.4000000E+06  7.2673386E-15
  4.5000000E+06  6.3235983E-15
  4.6000000E+06  5.5179468E-15
  4.7000000E+06  4.8279832E-15
  4.8000000E+06  4.2352844E-15
  5.0000000E+06  3.2834455E-15
  5.1250000E+06  2.8138151E-15
  5.2500000E+06  2.4196963E-15
  5.3750000E+06  2.0876594E-15
  5.5000000E+06  1.8068835E-15
  5.6250000E+06  1.5686084E-15
  5.7500000E+06  1.3657100E-15
  5.8750000E+06  1.1923692E-15
  6.0000000E+06  1.0438143E-15
  6.1250000E+06  9.1611621E-16
  6.2500000E+06  8.0602797E-16
  6.3750000E+06  7.1085597E-16
  6.5000000E+06  6.2835794E-16
  6.6250000E+06  5.5666090E-16
  6.7500000E+06  4.9419517E-16
  7.0000000E+06  3.9188583E-16
  7.2500000E+06  3.1314987E-16
  7.5000000E+06  2.5203521E-16
  7.7500000E+06  2.0421675E-16
  8.0000000E+06  1.6651964E-16
  8.2500000E+06  1.3659087E-16
  8.5000000E+06  1.1267085E-16
  8.7500000E+06  9.3432784E-17
  9.0000000E+06  7.7868207E-17
  9.2500000E+06  6.5204834E-17
  9.5000000E+06  5.4846991E-17
  9.7500000E+06  4.6332085E-17
  1.0000000E+07  3.9298564E-17
  1.0250000E+07  3.3462099E-17
  1.0500000E+07  2.8597796E-17
  1.0750000E+07  2.4526830E-17
  1.1000000E+07  2.1106261E-17
  1.1250000E+07  1.8221256E-17
  1.1500000E+07  1.5779118E-17
  1.1750000E+07  1.3704673E-17
  1.2000000E+07  1.1936687E-17
  1.2250000E+07  1.0425068E-17
  1.2500000E+07  9.1286717E-18
  1.2750000E+07  8.0135752E-18
  1.3000000E+07  7.0517025E-18
  1.3250000E+07  6.2197337E-18
  1.3500000E+07  5.4982323E-18
  1.4000000E+07  4.3242341E-18
  1.4500000E+07  3.4284131E-18
  1.5000000E+07  2.7386058E-18
  1.5500000E+07  2.2028999E-18
  1.6000000E+07  1.7835668E-18
  1.6500000E+07  1.4529919E-18
  1.7000000E+07  1.1907013E-18
  1.7500000E+07  9.8129988E-19
  
  
#  93   5  M1  EION =  5.742000000E+03 eV   258
#  S(0) = 8.045050E-01
  5.7368041E+01  0.0000000E+00
  5.7368041E+03  0.0000000E+00
  5.7368041E+03  1.1463042E-04
  5.7420000E+03  1.1463042E-04
  5.7420571E+03  1.1463042E-04
  5.7424543E+03  1.1377433E-04
  5.7428514E+03  1.1297222E-04
  5.7432486E+03  1.1221934E-04
  5.7436457E+03  1.1151171E-04
  5.7444400E+03  1.1021932E-04
  5.7452343E+03  1.0907386E-04
  5.7468229E+03  1.0716348E-04
  5.7484114E+03  1.0568639E-04
  5.7500000E+03  1.0457248E-04
  5.7539062E+03  1.0302467E-04
  5.7578125E+03  1.0262974E-04
  5.7617188E+03  1.0286023E-04
  5.7656250E+03  1.0333799E-04
  5.7695312E+03  1.0381632E-04
  5.7734375E+03  1.0416012E-04
  5.7773438E+03  1.0432084E-04
  5.7812500E+03  1.0430866E-04
  5.7890625E+03  1.0394693E-04
  5.7929687E+03  1.0370092E-04
  5.7968750E+03  1.0346680E-04
  5.8007812E+03  1.0326917E-04
  5.8046875E+03  1.0311865E-04
  5.8125000E+03  1.0295185E-04
  5.8203125E+03  1.0289351E-04
  5.8281250E+03  1.0284335E-04
  5.8359375E+03  1.0273516E-04
  5.8437500E+03  1.0255396E-04
  5.8515625E+03  1.0232155E-04
  5.8593750E+03  1.0207805E-04
  5.8750000E+03  1.0166765E-04
  5.8906250E+03  1.0138431E-04
  5.9062500E+03  1.0112003E-04
  5.9218750E+03  1.0078910E-04
  5.9375000E+03  1.0040636E-04
  5.9687500E+03  9.9710778E-05
  5.9843750E+03  9.9413921E-05
  6.0000000E+03  9.9109924E-05
  6.0156250E+03  9.8778695E-05
  6.0312500E+03  9.8433119E-05
  6.0468750E+03  9.8087749E-05
  6.0625000E+03  9.7756644E-05
  6.0781250E+03  9.7446068E-05
  6.0937500E+03  9.7142255E-05
  6.1250000E+03  9.6507431E-05
  6.1875000E+03  9.5224645E-05
  6.2187500E+03  9.4612755E-05
  6.2500000E+03  9.4002731E-05
  6.3125000E+03  9.2764044E-05
  6.3437500E+03  9.2168574E-05
  6.3750000E+03  9.1580707E-05
  6.4375000E+03  9.0392197E-05
  6.5000000E+03  8.9232674E-05
  6.6250000E+03  8.6976179E-05
  6.7500000E+03  8.4790656E-05
  7.0000000E+03  8.0645424E-05
  7.2500000E+03  7.6774355E-05
  7.5000000E+03  7.3163358E-05
  8.0000000E+03  6.6627414E-05
  8.5000000E+03  6.0892335E-05
  9.0000000E+03  5.5835804E-05
  9.5000000E+03  5.1358536E-05
  1.0000000E+04  4.7377261E-05
  1.0500000E+04  4.3822501E-05
  1.1000000E+04  4.0637725E-05
  1.1500000E+04  3.7774447E-05
  1.2000000E+04  3.5192062E-05
  1.2500000E+04  3.2855568E-05
  1.3000000E+04  3.0735384E-05
  1.3500000E+04  2.8806220E-05
  1.4000000E+04  2.7046208E-05
  1.4500000E+04  2.5436458E-05
  1.5000000E+04  2.3960625E-05
  1.6000000E+04  2.1355660E-05
  1.7000000E+04  1.9137809E-05
  1.8000000E+04  1.7235038E-05
  1.9000000E+04  1.5591179E-05
  2.0000000E+04  1.4161935E-05
  2.1000000E+04  1.2912014E-05
  2.2000000E+04  1.1813046E-05
  2.3000000E+04  1.0842020E-05
  2.4000000E+04  9.9801184E-06
  2.5000000E+04  9.2118382E-06
  2.6000000E+04  8.5243183E-06
  2.7000000E+04  7.9068179E-06
  2.8000000E+04  7.3503129E-06
  2.9000000E+04  6.8471776E-06
  3.0000000E+04  6.3909331E-06
  3.1000000E+04  5.9760477E-06
  3.2000000E+04  5.5977756E-06
  3.4000000E+04  4.9352624E-06
  3.6000000E+04  4.3767801E-06
  3.8000000E+04  3.9021063E-06
  4.0000000E+04  3.4956605E-06
  4.2000000E+04  3.1452852E-06
  4.4000000E+04  2.8413874E-06
  4.6000000E+04  2.5763169E-06
  4.8000000E+04  2.3439176E-06
  5.0000000E+04  2.1391906E-06
  5.2500000E+04  1.9160358E-06
  5.5000000E+04  1.7233298E-06
  5.7500000E+04  1.5559530E-06
  6.0000000E+04  1.4098029E-06
  6.5000000E+04  1.1685287E-06
  6.7500000E+04  1.0684804E-06
  7.0000000E+04  9.7958081E-07
  7.2500000E+04  9.0030087E-07
  7.5000000E+04  8.2935990E-07
  7.7500000E+04  7.6567905E-07
  8.0000000E+04  7.0834467E-07
  8.2500000E+04  6.5657935E-07
  8.5000000E+04  6.0971843E-07
  9.0000000E+04  5.2850500E-07
  9.5000000E+04  4.6100889E-07
  1.0000000E+05  4.0444349E-07
  1.0500000E+05  3.5667880E-07
  1.1000000E+05  3.1606652E-07
  1.1500000E+05  2.8131695E-07
  1.2000000E+05  2.5141066E-07
  1.2500000E+05  2.2553434E-07
  1.3000000E+05  2.0303369E-07
  1.3500000E+05  1.8337801E-07
  1.4000000E+05  1.6613376E-07
  1.4500000E+05  1.5094443E-07
  1.5000000E+05  1.3751488E-07
  1.5500000E+05  1.2559935E-07
  1.6000000E+05  1.1499214E-07
  1.6500000E+05  1.0552009E-07
  1.7000000E+05  9.7036760E-08
  1.7500000E+05  8.9417730E-08
  1.8000000E+05  8.2556847E-08
  1.8500000E+05  7.6363148E-08
  1.9000000E+05  7.0758392E-08
  2.0000000E+05  6.1054599E-08
  2.1000000E+05  5.3005548E-08
  2.2000000E+05  4.6277084E-08
  2.3000000E+05  4.0612390E-08
  2.4000000E+05  3.5811937E-08
  2.5000000E+05  3.1719168E-08
  2.6000000E+05  2.8210116E-08
  2.7000000E+05  2.5185785E-08
  2.8000000E+05  2.2566493E-08
  2.9000000E+05  2.0287645E-08
  3.0000000E+05  1.8296519E-08
  3.1000000E+05  1.6549816E-08
  3.2000000E+05  1.5011754E-08
  3.3000000E+05  1.3652602E-08
  3.4000000E+05  1.2447512E-08
  3.5000000E+05  1.1375617E-08
  3.6000000E+05  1.0419318E-08
  3.7000000E+05  9.5637107E-09
  3.8000000E+05  8.7961143E-09
  3.9000000E+05  8.1056999E-09
  4.0000000E+05  7.4831822E-09
  4.2000000E+05  6.4109647E-09
  4.4000000E+05  5.5276249E-09
  4.6000000E+05  4.7940297E-09
  4.8000000E+05  4.1802914E-09
  5.0000000E+05  3.6633250E-09
  5.2500000E+05  3.1261566E-09
  5.5000000E+05  2.6853455E-09
  5.7500000E+05  2.3206099E-09
  5.8750000E+05  2.1618004E-09
  6.0000000E+05  2.0165299E-09
  6.2500000E+05  1.7612450E-09
  6.5000000E+05  1.5455421E-09
  6.7500000E+05  1.3621969E-09
  7.0000000E+05  1.2054948E-09
  7.2500000E+05  1.0708762E-09
  7.5000000E+05  9.5467402E-10
  7.7500000E+05  8.5391747E-10
  8.0000000E+05  7.6618482E-10
  8.2500000E+05  6.8948994E-10
  8.5000000E+05  6.2219434E-10
  8.7500000E+05  5.6293880E-10
  9.0000000E+05  5.1058974E-10
  9.2500000E+05  4.6419716E-10
  9.5000000E+05  4.2296130E-10
  9.7500000E+05  3.8620586E-10
  1.0000000E+06  3.5335641E-10
  1.0250000E+06  3.2392316E-10
  1.0500000E+06  2.9748680E-10
  1.1000000E+06  2.5221332E-10
  1.1500000E+06  2.1520603E-10
  1.2000000E+06  1.8471464E-10
  1.2500000E+06  1.5940933E-10
  1.3000000E+06  1.3826727E-10
  1.3500000E+06  1.2049344E-10
  1.4000000E+06  1.0546430E-10
  1.4500000E+06  9.2687107E-11
  1.5000000E+06  8.1769611E-11
  1.5500000E+06  7.2397287E-11
  1.6000000E+06  6.4315961E-11
  1.6500000E+06  5.7318879E-11
  1.7000000E+06  5.1236848E-11
  1.7500000E+06  4.5930639E-11
  1.8000000E+06  4.1285085E-11
  1.8500000E+06  3.7204447E-11
  1.9000000E+06  3.3608798E-11
  1.9500000E+06  3.0431075E-11
  2.0000000E+06  2.7614750E-11
  2.0500000E+06  2.5111981E-11
  2.1000000E+06  2.2882109E-11
  2.1500000E+06  2.0890453E-11
  2.2000000E+06  1.9107348E-11
  2.2500000E+06  1.7507335E-11
  2.3000000E+06  1.6068495E-11
  2.4000000E+06  1.3601202E-11
  2.5000000E+06  1.1582328E-11
  2.6000000E+06  9.9184450E-12
  2.7000000E+06  8.5379045E-12
  2.8000000E+06  7.3852504E-12
  2.9000000E+06  6.4172209E-12
  3.0000000E+06  5.5997931E-12
  3.1000000E+06  4.9060032E-12
  3.2000000E+06  4.3143200E-12
  3.3000000E+06  3.8074341E-12
  3.4000000E+06  3.3713449E-12
  3.5000000E+06  2.9946573E-12
  3.6000000E+06  2.6680429E-12
  3.7000000E+06  2.3838234E-12
  3.8000000E+06  2.1356443E-12
  3.9000000E+06  1.9182253E-12
  4.0000000E+06  1.7271605E-12
  4.1000000E+06  1.5587573E-12
  4.2000000E+06  1.4099096E-12
  4.3000000E+06  1.2779938E-12
  4.4000000E+06  1.1607839E-12
  4.5000000E+06  1.0563849E-12
  4.6000000E+06  9.6317778E-13
  4.7000000E+06  8.7977390E-13
  4.8000000E+06  8.0497895E-13
  5.0000000E+06  6.7723776E-13
  5.1250000E+06  6.0982255E-13
  5.2500000E+06  5.5037326E-13
  5.3750000E+06  4.9780446E-13
  5.5000000E+06  4.5119773E-13
  5.7500000E+06  3.7286554E-13
  5.8750000E+06  3.3990653E-13
  6.0000000E+06  3.1040765E-13
  6.1250000E+06  2.8394892E-13
  6.2500000E+06  2.6016807E-13
  6.3750000E+06  2.3875172E-13
  6.5000000E+06  2.1942808E-13
  6.7500000E+06  1.8614518E-13
  7.0000000E+06  1.5876853E-13
  7.2500000E+06  1.3610644E-13
  7.5000000E+06  1.1723245E-13
  7.7500000E+06  1.0141905E-13
  8.0000000E+06  8.8095832E-14
  8.2500000E+06  7.6813270E-14
  8.5000000E+06  6.7220770E-14
  8.7500000E+06  5.9037465E-14
  9.0000000E+06  5.2032818E-14
  
  
#  93   6  M2  EION =  5.370000000E+03 eV   257
#  S(0) = 1.113595E+00
  5.3528717E+01  0.0000000E+00
  5.3528717E+03  0.0000000E+00
  5.3528717E+03  1.5104208E-04
  5.3700000E+03  1.5104208E-04
  5.3700537E+03  1.5104208E-04
  5.3702567E+03  1.5185592E-04
  5.3704597E+03  1.5258385E-04
  5.3706628E+03  1.5324292E-04
  5.3708658E+03  1.5384664E-04
  5.3712719E+03  1.5492858E-04
  5.3716780E+03  1.5589158E-04
  5.3724902E+03  1.5760342E-04
  5.3733023E+03  1.5915210E-04
  5.3749266E+03  1.6196709E-04
  5.3765510E+03  1.6443751E-04
  5.3781753E+03  1.6649555E-04
  5.3797996E+03  1.6808360E-04
  5.3814240E+03  1.6918901E-04
  5.3830483E+03  1.6984126E-04
  5.3895456E+03  1.6926779E-04
  5.3927943E+03  1.6808999E-04
  5.3960429E+03  1.6689927E-04
  5.3992916E+03  1.6591805E-04
  5.4025402E+03  1.6523528E-04
  5.4057889E+03  1.6485179E-04
  5.4090376E+03  1.6471799E-04
  5.4155349E+03  1.6491064E-04
  5.4187835E+03  1.6509471E-04
  5.4220322E+03  1.6526400E-04
  5.4285295E+03  1.6543741E-04
  5.4350268E+03  1.6534509E-04
  5.4415241E+03  1.6506881E-04
  5.4480215E+03  1.6474140E-04
  5.4610161E+03  1.6429130E-04
  5.4675134E+03  1.6420568E-04
  5.4740107E+03  1.6417209E-04
  5.4870054E+03  1.6407517E-04
  5.4935027E+03  1.6395711E-04
  5.5000000E+03  1.6378842E-04
  5.5156250E+03  1.6328068E-04
  5.5312500E+03  1.6282740E-04
  5.5390625E+03  1.6264783E-04
  5.5468750E+03  1.6249059E-04
  5.5625000E+03  1.6216881E-04
  5.5937500E+03  1.6129486E-04
  5.6250000E+03  1.6039477E-04
  5.6406250E+03  1.5999577E-04
  5.6562500E+03  1.5959296E-04
  5.6718750E+03  1.5916300E-04
  5.6875000E+03  1.5869865E-04
  5.7187500E+03  1.5777901E-04
  5.7500000E+03  1.5692167E-04
  5.8125000E+03  1.5514246E-04
  5.8750000E+03  1.5336889E-04
  5.9375000E+03  1.5160447E-04
  6.0000000E+03  1.4983864E-04
  6.5000000E+03  1.3626084E-04
  6.7500000E+03  1.2986695E-04
  7.0000000E+03  1.2376113E-04
  7.2500000E+03  1.1796345E-04
  7.5000000E+03  1.1246530E-04
  8.0000000E+03  1.0232776E-04
  8.5000000E+03  9.3254412E-05
  9.0000000E+03  8.5138461E-05
  9.5000000E+03  7.7873371E-05
  1.0000000E+04  7.1367772E-05
  1.0500000E+04  6.5533231E-05
  1.1000000E+04  6.0293244E-05
  1.1500000E+04  5.5579550E-05
  1.2000000E+04  5.1330511E-05
  1.2500000E+04  4.7493198E-05
  1.3000000E+04  4.4020868E-05
  1.3500000E+04  4.0872411E-05
  1.4000000E+04  3.8011904E-05
  1.4500000E+04  3.5407864E-05
  1.5000000E+04  3.3032728E-05
  1.6000000E+04  2.8875239E-05
  1.7000000E+04  2.5378649E-05
  1.8000000E+04  2.2417885E-05
  1.9000000E+04  1.9894854E-05
  2.0000000E+04  1.7732033E-05
  2.1000000E+04  1.5867711E-05
  2.2000000E+04  1.4252374E-05
  2.3000000E+04  1.2846003E-05
  2.4000000E+04  1.1616039E-05
  2.5000000E+04  1.0535807E-05
  2.6000000E+04  9.5833212E-06
  2.7000000E+04  8.7403498E-06
  2.8000000E+04  7.9916881E-06
  2.9000000E+04  7.3245932E-06
  3.0000000E+04  6.7283258E-06
  3.1000000E+04  6.1937969E-06
  3.2000000E+04  5.7132780E-06
  3.4000000E+04  4.8888102E-06
  3.6000000E+04  4.2125315E-06
  3.8000000E+04  3.6528451E-06
  4.0000000E+04  3.1858790E-06
  4.2000000E+04  2.7933720E-06
  4.4000000E+04  2.4611975E-06
  4.6000000E+04  2.1783131E-06
  4.8000000E+04  1.9360047E-06
  5.0000000E+04  1.7273345E-06
  5.2500000E+04  1.5054220E-06
  5.5000000E+04  1.3188439E-06
  5.7500000E+04  1.1609318E-06
  6.0000000E+04  1.0264629E-06
  6.5000000E+04  8.1217558E-07
  6.7500000E+04  7.2641842E-07
  7.0000000E+04  6.5189381E-07
  7.2500000E+04  5.8685431E-07
  7.5000000E+04  5.2986566E-07
  7.7500000E+04  4.7974365E-07
  8.0000000E+04  4.3550495E-07
  8.2500000E+04  3.9632857E-07
  8.5000000E+04  3.6152572E-07
  8.7500000E+04  3.3051577E-07
  9.0000000E+04  3.0280705E-07
  9.2500000E+04  2.7798145E-07
  9.5000000E+04  2.5568205E-07
  1.0000000E+05  2.1748099E-07
  1.0500000E+05  1.8623080E-07
  1.1000000E+05  1.6045334E-07
  1.1500000E+05  1.3902747E-07
  1.2000000E+05  1.2109320E-07
  1.2500000E+05  1.0598398E-07
  1.3000000E+05  9.3178130E-08
  1.3500000E+05  8.2263809E-08
  1.4000000E+05  7.2913146E-08
  1.4500000E+05  6.4863104E-08
  1.5000000E+05  5.7901186E-08
  1.5500000E+05  5.1854545E-08
  1.6000000E+05  4.6581702E-08
  1.6500000E+05  4.1966181E-08
  1.7000000E+05  3.7911560E-08
  1.7500000E+05  3.4337598E-08
  1.8000000E+05  3.1177189E-08
  1.8500000E+05  2.8373957E-08
  1.9000000E+05  2.5880330E-08
  2.0000000E+05  2.1666649E-08
  2.1000000E+05  1.8279977E-08
  2.2000000E+05  1.5532336E-08
  2.3000000E+05  1.3283901E-08
  2.4000000E+05  1.1429377E-08
  2.5000000E+05  9.8885542E-09
  2.6000000E+05  8.5996947E-09
  2.7000000E+05  7.5148135E-09
  2.8000000E+05  6.5962793E-09
  2.9000000E+05  5.8143352E-09
  3.0000000E+05  5.1452664E-09
  3.1000000E+05  4.5700337E-09
  3.2000000E+05  4.0732463E-09
  3.3000000E+05  3.6423831E-09
  3.4000000E+05  3.2671976E-09
  3.5000000E+05  2.9392572E-09
  3.6000000E+05  2.6515855E-09
  3.7000000E+05  2.3983810E-09
  3.8000000E+05  2.1747955E-09
  3.9000000E+05  1.9767594E-09
  4.0000000E+05  1.8008408E-09
  4.2000000E+05  1.5041707E-09
  4.4000000E+05  1.2663511E-09
  4.6000000E+05  1.0738855E-09
  4.8000000E+05  9.1675803E-10
  5.0000000E+05  7.8744470E-10
  5.1250000E+05  7.1814792E-10
  5.2500000E+05  6.5633775E-10
  5.3750000E+05  6.0106179E-10
  5.5000000E+05  5.5150633E-10
  5.7500000E+05  4.6686280E-10
  5.8750000E+05  4.3065614E-10
  6.0000000E+05  3.9790498E-10
  6.2500000E+05  3.4126194E-10
  6.5000000E+05  2.9437964E-10
  6.7500000E+05  2.5530229E-10
  7.0000000E+05  2.2251739E-10
  7.2500000E+05  1.9484406E-10
  7.5000000E+05  1.7135257E-10
  7.7500000E+05  1.5130508E-10
  8.0000000E+05  1.3411146E-10
  8.2500000E+05  1.1929638E-10
  8.5000000E+05  1.0647462E-10
  8.7500000E+05  9.5332021E-11
  9.0000000E+05  8.5610851E-11
  9.2500000E+05  7.7098493E-11
  9.5000000E+05  6.9618611E-11
  9.7500000E+05  6.3024231E-11
  1.0000000E+06  5.7192228E-11
  1.0250000E+06  5.2019022E-11
  1.0500000E+06  4.7417125E-11
  1.1000000E+06  3.9641517E-11
  1.1500000E+06  3.3393546E-11
  1.2000000E+06  2.8326560E-11
  1.2500000E+06  2.4182422E-11
  1.3000000E+06  2.0766513E-11
  1.3500000E+06  1.7930507E-11
  1.4000000E+06  1.5560211E-11
  1.4500000E+06  1.3566888E-11
  1.5000000E+06  1.1880929E-11
  1.5500000E+06  1.0447271E-11
  1.6000000E+06  9.2220137E-12
  1.6500000E+06  8.1699077E-12
  1.7000000E+06  7.2624683E-12
  1.7500000E+06  6.4765311E-12
  1.8000000E+06  5.7931493E-12
  1.8500000E+06  5.1967330E-12
  1.9000000E+06  4.6743851E-12
  1.9500000E+06  4.2153817E-12
  2.0000000E+06  3.8107615E-12
  2.0500000E+06  3.4530050E-12
  2.1000000E+06  3.1357762E-12
  2.1500000E+06  2.8537150E-12
  2.2000000E+06  2.6022703E-12
  2.2500000E+06  2.3775647E-12
  2.3000000E+06  2.1762805E-12
  2.4000000E+06  1.8329745E-12
  2.5000000E+06  1.5539370E-12
  2.6000000E+06  1.3253397E-12
  2.7000000E+06  1.1366927E-12
  2.8000000E+06  9.7995954E-13
  2.9000000E+06  8.4892631E-13
  3.0000000E+06  7.3874032E-13
  3.1000000E+06  6.4557955E-13
  3.2000000E+06  5.6640966E-13
  3.3000000E+06  4.9880533E-13
  3.4000000E+06  4.4081548E-13
  3.5000000E+06  3.9086060E-13
  3.6000000E+06  3.4765444E-13
  3.7000000E+06  3.1014330E-13
  3.8000000E+06  2.7745933E-13
  3.9000000E+06  2.4888413E-13
  4.0000000E+06  2.2382012E-13
  4.1000000E+06  2.0176802E-13
  4.2000000E+06  1.8230888E-13
  4.3000000E+06  1.6508969E-13
  4.4000000E+06  1.4981182E-13
  4.5000000E+06  1.3622170E-13
  4.6000000E+06  1.2410327E-13
  4.7000000E+06  1.1327181E-13
  4.8000000E+06  1.0356891E-13
  5.0000000E+06  8.7022235E-14
  5.1250000E+06  7.8303391E-14
  5.2500000E+06  7.0623230E-14
  5.3750000E+06  6.3838860E-14
  5.5000000E+06  5.7829574E-14
  5.7500000E+06  4.7741919E-14
  5.8750000E+06  4.3502105E-14
  6.0000000E+06  3.9709876E-14
  6.2500000E+06  3.3257189E-14
  6.5000000E+06  2.8031076E-14
  6.7500000E+06  2.3766589E-14
  7.0000000E+06  2.0262220E-14
  7.2500000E+06  1.7362625E-14
  7.5000000E+06  1.4947942E-14
  7.7500000E+06  1.2925225E-14
  8.0000000E+06  1.1222907E-14
  8.2500000E+06  9.7845166E-15
  8.5000000E+06  8.5643614E-15
  
  
#  93   7  M3  EION =  4.440000000E+03 eV   260
#  S(0) = 2.615652E+00
  4.4226562E+01  0.0000000E+00
  4.4226562E+03  0.0000000E+00
  4.4226562E+03  6.2575380E-04
  4.4400000E+03  6.2575380E-04
  4.4400442E+03  6.2575380E-04
  4.4410439E+03  6.2398015E-04
  4.4420437E+03  6.2279549E-04
  4.4430434E+03  6.2302699E-04
  4.4440431E+03  6.2450577E-04
  4.4460426E+03  6.2972775E-04
  4.4480420E+03  6.3583839E-04
  4.4500414E+03  6.4115647E-04
  4.4520409E+03  6.4485630E-04
  4.4560398E+03  6.4686544E-04
  4.4600387E+03  6.4349428E-04
  4.4640376E+03  6.3780187E-04
  4.4680365E+03  6.3214712E-04
  4.4720354E+03  6.2776216E-04
  4.4760343E+03  6.2499559E-04
  4.4800332E+03  6.2366520E-04
  4.4880309E+03  6.2355880E-04
  4.4960287E+03  6.2405422E-04
  4.5040265E+03  6.2336852E-04
  4.5120243E+03  6.2148104E-04
  4.5200221E+03  6.1916364E-04
  4.5280199E+03  6.1710766E-04
  4.5360177E+03  6.1557677E-04
  4.5520133E+03  6.1340429E-04
  4.5680088E+03  6.1075973E-04
  4.5840044E+03  6.0724918E-04
  4.6000000E+03  6.0373833E-04
  4.6250000E+03  5.9909868E-04
  4.6500000E+03  5.9434793E-04
  4.6750000E+03  5.8910138E-04
  4.7000000E+03  5.8409403E-04
  4.8000000E+03  5.6461831E-04
  4.9000000E+03  5.4583010E-04
  5.0000000E+03  5.2778258E-04
  5.2500000E+03  4.8568773E-04
  5.5000000E+03  4.4782886E-04
  5.7500000E+03  4.1369607E-04
  6.0000000E+03  3.8290491E-04
  6.5000000E+03  3.2985390E-04
  6.7500000E+03  3.0697837E-04
  7.0000000E+03  2.8617139E-04
  7.2500000E+03  2.6720304E-04
  7.5000000E+03  2.4987249E-04
  8.0000000E+03  2.1944487E-04
  8.5000000E+03  1.9374342E-04
  9.0000000E+03  1.7188522E-04
  9.5000000E+03  1.5317228E-04
  1.0000000E+04  1.3706256E-04
  1.0500000E+04  1.2311628E-04
  1.1000000E+04  1.1098395E-04
  1.1500000E+04  1.0038061E-04
  1.2000000E+04  9.1072591E-05
  1.2500000E+04  8.2868248E-05
  1.3000000E+04  7.5608989E-05
  1.3500000E+04  6.9162800E-05
  1.4000000E+04  6.3419200E-05
  1.4500000E+04  5.8285263E-05
  1.5000000E+04  5.3682415E-05
  1.6000000E+04  4.5812933E-05
  1.7000000E+04  3.9385165E-05
  1.8000000E+04  3.4084813E-05
  1.9000000E+04  2.9676342E-05
  2.0000000E+04  2.5980837E-05
  2.1000000E+04  2.2860737E-05
  2.2000000E+04  2.0209112E-05
  2.3000000E+04  1.7941968E-05
  2.4000000E+04  1.5992725E-05
  2.5000000E+04  1.4308124E-05
  2.6000000E+04  1.2845238E-05
  2.7000000E+04  1.1569193E-05
  2.8000000E+04  1.0451468E-05
  2.9000000E+04  9.4685834E-06
  3.0000000E+04  8.6010934E-06
  3.1000000E+04  7.8328012E-06
  3.2000000E+04  7.1501449E-06
  3.4000000E+04  5.9978501E-06
  3.6000000E+04  5.0722706E-06
  3.8000000E+04  4.3211481E-06
  4.0000000E+04  3.7059211E-06
  4.2000000E+04  3.1977327E-06
  4.4000000E+04  2.7747090E-06
  4.6000000E+04  2.4200767E-06
  4.8000000E+04  2.1208338E-06
  5.0000000E+04  1.8668040E-06
  5.2500000E+04  1.6007631E-06
  5.5000000E+04  1.3807153E-06
  5.7500000E+04  1.1973635E-06
  6.0000000E+04  1.0435495E-06
  6.5000000E+04  8.0345935E-07
  6.7500000E+04  7.0934874E-07
  7.0000000E+04  6.2860854E-07
  7.2500000E+04  5.5901443E-07
  7.5000000E+04  4.9876434E-07
  7.7500000E+04  4.4638876E-07
  8.0000000E+04  4.0068206E-07
  8.2500000E+04  3.6064942E-07
  8.5000000E+04  3.2546550E-07
  8.7500000E+04  2.9444207E-07
  9.0000000E+04  2.6700254E-07
  9.2500000E+04  2.4266163E-07
  9.5000000E+04  2.2100920E-07
  1.0000000E+05  1.8442878E-07
  1.0500000E+05  1.5504511E-07
  1.1000000E+05  1.3122803E-07
  1.1500000E+05  1.1176246E-07
  1.2000000E+05  9.5731826E-08
  1.2500000E+05  8.2436985E-08
  1.3000000E+05  7.1339178E-08
  1.3500000E+05  6.2019305E-08
  1.4000000E+05  5.4148483E-08
  1.4500000E+05  4.7466500E-08
  1.5000000E+05  4.1765911E-08
  1.5500000E+05  3.6880167E-08
  1.6000000E+05  3.2674657E-08
  1.6500000E+05  2.9039906E-08
  1.7000000E+05  2.5886352E-08
  1.7500000E+05  2.3140326E-08
  1.8000000E+05  2.0740921E-08
  1.8500000E+05  1.8637528E-08
  1.9000000E+05  1.6787899E-08
  1.9500000E+05  1.5156609E-08
  2.0000000E+05  1.3713836E-08
  2.0500000E+05  1.2434373E-08
  2.1000000E+05  1.1296825E-08
  2.2000000E+05  9.3772593E-09
  2.3000000E+05  7.8386999E-09
  2.4000000E+05  6.5950833E-09
  2.5000000E+05  5.5820264E-09
  2.6000000E+05  4.7508351E-09
  2.7000000E+05  4.0642989E-09
  2.8000000E+05  3.4937156E-09
  2.9000000E+05  3.0167515E-09
  3.0000000E+05  2.6158855E-09
  3.1000000E+05  2.2772663E-09
  3.2000000E+05  1.9898653E-09
  3.3000000E+05  1.7448416E-09
  3.4000000E+05  1.5350635E-09
  3.5000000E+05  1.3547441E-09
  3.6000000E+05  1.1991612E-09
  3.7000000E+05  1.0644412E-09
  3.8000000E+05  9.4739029E-10
  3.9000000E+05  8.4536302E-10
  4.0000000E+05  7.5615808E-10
  4.1000000E+05  6.7793588E-10
  4.2000000E+05  6.0915282E-10
  4.3000000E+05  5.4850867E-10
  4.4000000E+05  4.9490413E-10
  4.6000000E+05  4.0522174E-10
  4.8000000E+05  3.3417475E-10
  5.0000000E+05  2.7741334E-10
  5.1250000E+05  2.4772116E-10
  5.2500000E+05  2.2171350E-10
  5.3750000E+05  1.9887083E-10
  5.5000000E+05  1.7875550E-10
  5.7500000E+05  1.4528307E-10
  6.0000000E+05  1.1895532E-10
  6.2500000E+05  9.8067181E-11
  6.5000000E+05  8.1361584E-11
  6.6250000E+05  7.4274557E-11
  6.7500000E+05  6.7901534E-11
  7.0000000E+05  5.6981364E-11
  7.2500000E+05  4.8064554E-11
  7.5000000E+05  4.0739597E-11
  7.7500000E+05  3.4688240E-11
  8.0000000E+05  2.9662437E-11
  8.2500000E+05  2.5467474E-11
  8.5000000E+05  2.1949464E-11
  8.7500000E+05  1.8985991E-11
  9.0000000E+05  1.6479089E-11
  9.2500000E+05  1.4349915E-11
  9.5000000E+05  1.2534669E-11
  9.7500000E+05  1.0981461E-11
  1.0000000E+06  9.6478795E-12
  1.0250000E+06  8.4991037E-12
  1.0500000E+06  7.5064187E-12
  1.0750000E+06  6.6460426E-12
  1.1000000E+06  5.8981997E-12
  1.1250000E+06  5.2463830E-12
  1.1500000E+06  4.6767626E-12
  1.1750000E+06  4.1777109E-12
  1.2000000E+06  3.7394202E-12
  1.2250000E+06  3.3535913E-12
  1.2500000E+06  3.0131793E-12
  1.3000000E+06  2.4454948E-12
  1.3500000E+06  1.9980993E-12
  1.4000000E+06  1.6428028E-12
  1.4500000E+06  1.3586256E-12
  1.5000000E+06  1.1298048E-12
  1.5500000E+06  9.4439551E-13
  1.6000000E+06  7.9327075E-13
  1.6500000E+06  6.6940446E-13
  1.7000000E+06  5.6734693E-13
  1.7500000E+06  4.8284037E-13
  1.8000000E+06  4.1253669E-13
  1.8500000E+06  3.5378684E-13
  1.9000000E+06  3.0448291E-13
  1.9500000E+06  2.6293835E-13
  2.0000000E+06  2.2779669E-13
  2.0500000E+06  1.9796152E-13
  2.1000000E+06  1.7254238E-13
  2.1500000E+06  1.5081272E-13
  2.2000000E+06  1.3217712E-13
  2.2500000E+06  1.1614565E-13
  2.3000000E+06  1.0231355E-13
  2.3500000E+06  9.0345174E-14
  2.4000000E+06  7.9961105E-14
  2.4500000E+06  7.0927939E-14
  2.5000000E+06  6.3050043E-14
  2.5500000E+06  5.6162906E-14
  2.6000000E+06  5.0127751E-14
  2.6500000E+06  4.4827171E-14
  2.7000000E+06  4.0161548E-14
  2.8000000E+06  3.2408584E-14
  2.9000000E+06  2.6328547E-14
  3.0000000E+06  2.1524349E-14
  3.1000000E+06  1.7701300E-14
  3.2000000E+06  1.4638702E-14
  3.3000000E+06  1.2169870E-14
  3.4000000E+06  1.0167883E-14
  3.5000000E+06  8.5353581E-15
  3.6000000E+06  7.1970381E-15
  3.7000000E+06  6.0943617E-15
  3.8000000E+06  5.1814776E-15
  3.9000000E+06  4.4222710E-15
  4.0000000E+06  3.7881298E-15
  4.1000000E+06  3.2562647E-15
  4.2000000E+06  2.8084252E-15
  4.3000000E+06  2.4299188E-15
  4.4000000E+06  2.1088602E-15
  4.5000000E+06  1.8355912E-15
  4.6000000E+06  1.6022269E-15
  4.7000000E+06  1.4023050E-15
  4.8000000E+06  1.2305095E-15
  5.0000000E+06  9.5448629E-16
  5.1250000E+06  8.1822871E-16
  5.2500000E+06  7.0383802E-16
  5.3750000E+06  6.0743253E-16
  5.5000000E+06  5.2588321E-16
  5.6250000E+06  4.5665585E-16
  5.7500000E+06  3.9768906E-16
  5.8750000E+06  3.4729878E-16
  6.0000000E+06  3.0410312E-16
  6.1250000E+06  2.6696372E-16
  6.2500000E+06  2.3493927E-16
  6.3750000E+06  2.0724822E-16
  6.5000000E+06  1.8323866E-16
  6.6250000E+06  1.6236614E-16
  6.7500000E+06  1.4417473E-16
  6.8750000E+06  1.2828135E-16
  7.0000000E+06  1.1436309E-16
  7.1250000E+06  1.0214730E-16
  7.2500000E+06  9.1404256E-17
  7.3750000E+06  8.1938402E-17
  7.5000000E+06  7.3582312E-17
  7.6250000E+06  6.6192374E-17
  7.7500000E+06  5.9645152E-17
  
  
#  93   8  M4  EION =  3.854000000E+03 eV   262
#  S(0) = 3.518484E+00
  3.4614370E+01  0.0000000E+00
  3.4614370E+03  0.0000000E+00
  3.4614370E+03  1.2668416E-04
  3.8540000E+03  1.2668416E-04
  3.8540386E+03  1.2668416E-04
  3.8541526E+03  1.3475359E-04
  3.8542666E+03  1.4308532E-04
  3.8543807E+03  1.5167438E-04
  3.8544947E+03  1.6051593E-04
  3.8547228E+03  1.7893762E-04
  3.8549508E+03  1.9831312E-04
  3.8554070E+03  2.3977763E-04
  3.8558631E+03  2.8460723E-04
  3.8567754E+03  3.8304019E-04
  3.8576876E+03  4.9063186E-04
  3.8595121E+03  7.1873927E-04
  3.8604244E+03  8.3135457E-04
  3.8613367E+03  9.3810635E-04
  3.8622489E+03  1.0361715E-03
  3.8631612E+03  1.1236981E-03
  3.8649857E+03  1.2646204E-03
  3.8668102E+03  1.3632669E-03
  3.8686347E+03  1.4289449E-03
  3.8704592E+03  1.4720034E-03
  3.8722838E+03  1.5009200E-03
  3.8741083E+03  1.5216188E-03
  3.8759328E+03  1.5378158E-03
  3.8795818E+03  1.5641288E-03
  3.8832309E+03  1.5863713E-03
  3.8868799E+03  1.6043953E-03
  3.8905289E+03  1.6167306E-03
  3.8941780E+03  1.6226767E-03
  3.8978270E+03  1.6227435E-03
  3.9014760E+03  1.6182945E-03
  3.9051251E+03  1.6110648E-03
  3.9087741E+03  1.6026462E-03
  3.9124232E+03  1.5942416E-03
  3.9197212E+03  1.5799818E-03
  3.9270193E+03  1.5696721E-03
  3.9343174E+03  1.5613777E-03
  3.9416154E+03  1.5528807E-03
  3.9562116E+03  1.5322646E-03
  3.9708077E+03  1.5109644E-03
  3.9854039E+03  1.4935886E-03
  3.9927019E+03  1.4860681E-03
  4.0000000E+03  1.4787891E-03
  4.0250000E+03  1.4524049E-03
  4.0500000E+03  1.4262951E-03
  4.0750000E+03  1.4035430E-03
  4.1000000E+03  1.3812131E-03
  4.1500000E+03  1.3371519E-03
  4.2000000E+03  1.2964000E-03
  4.3000000E+03  1.2187398E-03
  4.4000000E+03  1.1467166E-03
  4.6000000E+03  1.0176582E-03
  4.8000000E+03  9.0614362E-04
  5.0000000E+03  8.0940482E-04
  5.2500000E+03  7.0598412E-04
  5.5000000E+03  6.1868887E-04
  5.7500000E+03  5.4466260E-04
  6.0000000E+03  4.8153126E-04
  6.5000000E+03  3.8075607E-04
  6.7500000E+03  3.4036890E-04
  7.0000000E+03  3.0524564E-04
  7.2500000E+03  2.7457259E-04
  7.5000000E+03  2.4768100E-04
  8.0000000E+03  2.0314052E-04
  8.5000000E+03  1.6822836E-04
  9.0000000E+03  1.4053766E-04
  9.5000000E+03  1.1834005E-04
  1.0000000E+04  1.0037312E-04
  1.0500000E+04  8.5700567E-05
  1.1000000E+04  7.3619604E-05
  1.1500000E+04  6.3597235E-05
  1.2000000E+04  5.5224745E-05
  1.2500000E+04  4.8185423E-05
  1.3000000E+04  4.2231535E-05
  1.3500000E+04  3.7167694E-05
  1.4000000E+04  3.2838485E-05
  1.4500000E+04  2.9119399E-05
  1.5000000E+04  2.5909940E-05
  1.6000000E+04  2.0708251E-05
  1.7000000E+04  1.6741585E-05
  1.8000000E+04  1.3674411E-05
  1.9000000E+04  1.1273042E-05
  2.0000000E+04  9.3717107E-06
  2.1000000E+04  7.8508863E-06
  2.2000000E+04  6.6230727E-06
  2.3000000E+04  5.6233562E-06
  2.4000000E+04  4.8029750E-06
  2.5000000E+04  4.1248860E-06
  2.6000000E+04  3.5606534E-06
  2.7000000E+04  3.0882382E-06
  2.8000000E+04  2.6904072E-06
  2.9000000E+04  2.3535725E-06
  3.0000000E+04  2.0669377E-06
  3.1000000E+04  1.8218623E-06
  3.2000000E+04  1.6113853E-06
  3.4000000E+04  1.2726880E-06
  3.6000000E+04  1.0169453E-06
  3.8000000E+04  8.2114536E-07
  4.0000000E+04  6.6935539E-07
  4.2000000E+04  5.5034526E-07
  4.4000000E+04  4.5607098E-07
  4.6000000E+04  3.8068564E-07
  4.8000000E+04  3.1988206E-07
  5.0000000E+04  2.7044828E-07
  5.2500000E+04  2.2101172E-07
  5.5000000E+04  1.8208990E-07
  5.7500000E+04  1.5114926E-07
  5.8750000E+04  1.3807146E-07
  6.0000000E+04  1.2633426E-07
  6.2500000E+04  1.0626902E-07
  6.5000000E+04  8.9921461E-08
  6.7500000E+04  7.6509111E-08
  7.0000000E+04  6.5432982E-08
  7.2500000E+04  5.6230309E-08
  7.5000000E+04  4.8540532E-08
  7.7500000E+04  4.2080505E-08
  8.0000000E+04  3.6626238E-08
  8.2500000E+04  3.1999302E-08
  8.5000000E+04  2.8056634E-08
  8.7500000E+04  2.4682820E-08
  9.0000000E+04  2.1784220E-08
  9.2500000E+04  1.9284441E-08
  9.5000000E+04  1.7120833E-08
  1.0000000E+05  1.3604492E-08
  1.0500000E+05  1.0918978E-08
  1.1000000E+05  8.8440124E-09
  1.1500000E+05  7.2236608E-09
  1.2000000E+05  5.9459225E-09
  1.2500000E+05  4.9292653E-09
  1.3000000E+05  4.1135943E-09
  1.3500000E+05  3.4541161E-09
  1.4000000E+05  2.9170860E-09
  1.4500000E+05  2.4768327E-09
  1.5000000E+05  2.1136493E-09
  1.5500000E+05  1.8122797E-09
  1.6000000E+05  1.5608191E-09
  1.6500000E+05  1.3499083E-09
  1.7000000E+05  1.1721377E-09
  1.7500000E+05  1.0216035E-09
  1.8000000E+05  8.9357220E-10
  1.8500000E+05  7.8422547E-10
  1.9000000E+05  6.9046662E-10
  2.0000000E+05  5.4007012E-10
  2.1000000E+05  4.2713308E-10
  2.2000000E+05  3.4123805E-10
  2.3000000E+05  2.7514573E-10
  2.4000000E+05  2.2374543E-10
  2.5000000E+05  1.8337704E-10
  2.6000000E+05  1.5138427E-10
  2.7000000E+05  1.2581562E-10
  2.8000000E+05  1.0522122E-10
  2.9000000E+05  8.8512517E-11
  3.0000000E+05  7.4864160E-11
  3.1000000E+05  6.3644700E-11
  3.2000000E+05  5.4366870E-11
  3.3000000E+05  4.6651612E-11
  3.4000000E+05  4.0201878E-11
  3.5000000E+05  3.4783248E-11
  3.6000000E+05  3.0209470E-11
  3.7000000E+05  2.6331626E-11
  3.8000000E+05  2.3029955E-11
  3.9000000E+05  2.0207603E-11
  4.0000000E+05  1.7785812E-11
  4.2000000E+05  1.3897944E-11
  4.4000000E+05  1.0976440E-11
  4.6000000E+05  8.7539693E-12
  4.8000000E+05  7.0441644E-12
  5.0000000E+05  5.7151261E-12
  5.1250000E+05  5.0345956E-12
  5.2500000E+05  4.4476510E-12
  5.3750000E+05  3.9397425E-12
  5.5000000E+05  3.4988355E-12
  5.7500000E+05  2.7796973E-12
  6.0000000E+05  2.2284165E-12
  6.2500000E+05  1.8013862E-12
  6.5000000E+05  1.4674122E-12
  6.6250000E+05  1.3279980E-12
  6.7500000E+05  1.2038889E-12
  7.0000000E+05  9.9423808E-13
  7.2500000E+05  8.2616653E-13
  7.5000000E+05  6.9046426E-13
  7.7500000E+05  5.8016514E-13
  8.0000000E+05  4.8995291E-13
  8.2500000E+05  4.1573637E-13
  8.5000000E+05  3.5434228E-13
  8.7500000E+05  3.0329119E-13
  9.0000000E+05  2.6063224E-13
  9.2500000E+05  2.2482036E-13
  9.5000000E+05  1.9462438E-13
  9.7500000E+05  1.6905751E-13
  1.0000000E+06  1.4732444E-13
  1.0250000E+06  1.2878081E-13
  1.0500000E+06  1.1290193E-13
  1.1000000E+06  8.7497508E-14
  1.1500000E+06  6.8507803E-14
  1.2000000E+06  5.4146479E-14
  1.2500000E+06  4.3168385E-14
  1.3000000E+06  3.4693138E-14
  1.3500000E+06  2.8090013E-14
  1.4000000E+06  2.2901615E-14
  1.4500000E+06  1.8792552E-14
  1.5000000E+06  1.5514275E-14
  1.5500000E+06  1.2880741E-14
  1.6000000E+06  1.0751423E-14
  1.6500000E+06  9.0192723E-15
  1.7000000E+06  7.6021051E-15
  1.7500000E+06  6.4363523E-15
  1.8000000E+06  5.4725013E-15
  1.8500000E+06  4.6717267E-15
  1.9000000E+06  4.0033824E-15
  1.9500000E+06  3.4431340E-15
  2.0000000E+06  2.9715488E-15
  2.0500000E+06  2.5730248E-15
  2.1000000E+06  2.2349723E-15
  2.1500000E+06  1.9471827E-15
  2.2000000E+06  1.7013394E-15
  2.2500000E+06  1.4906374E-15
  2.3000000E+06  1.3094848E-15
  2.4000000E+06  1.0181612E-15
  2.5000000E+06  7.9909857E-16
  2.6000000E+06  6.3263182E-16
  2.7000000E+06  5.0489421E-16
  2.8000000E+06  4.0598350E-16
  2.9000000E+06  3.2874624E-16
  3.0000000E+06  2.6795701E-16
  3.1000000E+06  2.1975908E-16
  3.2000000E+06  1.8127803E-16
  3.3000000E+06  1.5035258E-16
  3.4000000E+06  1.2534512E-16
  3.5000000E+06  1.0500505E-16
  3.6000000E+06  8.8370653E-17
  3.7000000E+06  7.4696687E-17
  3.8000000E+06  6.3401227E-17
  3.9000000E+06  5.4027054E-17
  4.0000000E+06  4.6212677E-17
  4.1000000E+06  3.9670706E-17
  4.2000000E+06  3.4171634E-17
  4.3000000E+06  2.9531229E-17
  4.4000000E+06  2.5600865E-17
  4.5000000E+06  2.2260044E-17
  4.6000000E+06  1.9410650E-17
  4.7000000E+06  1.6972458E-17
  4.8000000E+06  1.4879598E-17
  5.0000000E+06  1.1522048E-17
  5.1250000E+06  9.8672896E-18
  5.2500000E+06  8.4797176E-18
  5.3750000E+06  7.3116277E-18
  5.5000000E+06  6.3246145E-18
  5.6250000E+06  5.4876259E-18
  5.7500000E+06  4.7754404E-18
  5.8750000E+06  4.1674655E-18
  6.0000000E+06  3.6468183E-18
  6.2500000E+06  2.8143284E-18
  6.5000000E+06  2.1929572E-18
  6.6250000E+06  1.9423011E-18
  6.7500000E+06  1.7239315E-18
  7.0000000E+06  1.3662512E-18
  7.2500000E+06  1.0910640E-18
  7.5000000E+06  8.7769149E-19
  
  
#  93   9  M5  EION =  3.669000000E+03 eV   257
#  S(0) = 7.785923E+00
  2.5878617E+01  0.0000000E+00
  2.5878617E+03  0.0000000E+00
  2.5878617E+03  2.0178097E-04
  3.6690000E+03  2.0178097E-04
  3.6690367E+03  2.0178097E-04
  3.6691390E+03  2.1498302E-04
  3.6692413E+03  2.2849840E-04
  3.6693436E+03  2.4231979E-04
  3.6694459E+03  2.5644014E-04
  3.6696506E+03  2.8555071E-04
  3.6698552E+03  3.1577783E-04
  3.6702644E+03  3.7938322E-04
  3.6706737E+03  4.4686860E-04
  3.6714922E+03  5.9191960E-04
  3.6723108E+03  7.4762417E-04
  3.6739478E+03  1.0757783E-03
  3.6755848E+03  1.3985915E-03
  3.6772219E+03  1.6861638E-03
  3.6780404E+03  1.8104165E-03
  3.6788589E+03  1.9201245E-03
  3.6804960E+03  2.0964099E-03
  3.6821330E+03  2.2216015E-03
  3.6837700E+03  2.3071005E-03
  3.6854071E+03  2.3645681E-03
  3.6870441E+03  2.4036618E-03
  3.6886812E+03  2.4314636E-03
  3.6919553E+03  2.4703793E-03
  3.6952293E+03  2.5007804E-03
  3.7017775E+03  2.5500453E-03
  3.7083257E+03  2.5749785E-03
  3.7148738E+03  2.5712908E-03
  3.7214220E+03  2.5495398E-03
  3.7345183E+03  2.5008554E-03
  3.7410665E+03  2.4837406E-03
  3.7476147E+03  2.4700476E-03
  3.7607110E+03  2.4428443E-03
  3.7672592E+03  2.4270968E-03
  3.7738073E+03  2.4105197E-03
  3.7869037E+03  2.3786644E-03
  3.7934518E+03  2.3647121E-03
  3.8000000E+03  2.3520736E-03
  3.8250000E+03  2.3086989E-03
  3.8375000E+03  2.2861555E-03
  3.8500000E+03  2.2633363E-03
  3.8750000E+03  2.2216164E-03
  3.9000000E+03  2.1840902E-03
  3.9500000E+03  2.1086552E-03
  3.9750000E+03  2.0735761E-03
  4.0000000E+03  2.0396023E-03
  4.0500000E+03  1.9720854E-03
  4.1000000E+03  1.9083712E-03
  4.2000000E+03  1.7876626E-03
  4.4000000E+03  1.5737619E-03
  4.6000000E+03  1.3904001E-03
  4.8000000E+03  1.2330641E-03
  5.0000000E+03  1.0973353E-03
  5.2500000E+03  9.5316884E-04
  5.5000000E+03  8.3213340E-04
  5.7500000E+03  7.2992489E-04
  6.0000000E+03  6.4311225E-04
  6.5000000E+03  5.0527966E-04
  6.7500000E+03  4.5032674E-04
  7.0000000E+03  4.0269050E-04
  7.2500000E+03  3.6122357E-04
  7.5000000E+03  3.2498353E-04
  8.0000000E+03  2.6520283E-04
  8.5000000E+03  2.1858858E-04
  9.0000000E+03  1.8180064E-04
  9.5000000E+03  1.5244298E-04
  1.0000000E+04  1.2878259E-04
  1.0500000E+04  1.0953817E-04
  1.1000000E+04  9.3753380E-05
  1.1500000E+04  8.0706042E-05
  1.2000000E+04  6.9844532E-05
  1.2500000E+04  6.0743023E-05
  1.3000000E+04  5.3069711E-05
  1.3500000E+04  4.6563716E-05
  1.4000000E+04  4.1018266E-05
  1.4500000E+04  3.6268159E-05
  1.5000000E+04  3.2180484E-05
  1.6000000E+04  2.5581652E-05
  1.7000000E+04  2.0575586E-05
  1.8000000E+04  1.6723712E-05
  1.9000000E+04  1.3722097E-05
  2.0000000E+04  1.1356163E-05
  2.1000000E+04  9.4718507E-06
  2.2000000E+04  7.9568793E-06
  2.3000000E+04  6.7282760E-06
  2.4000000E+04  5.7239594E-06
  2.5000000E+04  4.8969419E-06
  2.6000000E+04  4.2112837E-06
  2.7000000E+04  3.6392271E-06
  2.8000000E+04  3.1591388E-06
  2.9000000E+04  2.7540171E-06
  3.0000000E+04  2.4103963E-06
  3.1000000E+04  2.1175331E-06
  3.2000000E+04  1.8667966E-06
  3.4000000E+04  1.4650981E-06
  3.6000000E+04  1.1635548E-06
  3.8000000E+04  9.3398530E-07
  4.0000000E+04  7.5697912E-07
  4.2000000E+04  6.1892440E-07
  4.4000000E+04  5.1011811E-07
  4.6000000E+04  4.2354061E-07
  4.8000000E+04  3.5404438E-07
  5.0000000E+04  2.9780744E-07
  5.2500000E+04  2.4185323E-07
  5.5000000E+04  1.9804494E-07
  5.7500000E+04  1.6340870E-07
  6.0000000E+04  1.3577724E-07
  6.5000000E+04  9.5534984E-08
  6.7500000E+04  8.0828097E-08
  7.0000000E+04  6.8742923E-08
  7.2500000E+04  5.8750729E-08
  7.5000000E+04  5.0441273E-08
  7.7500000E+04  4.3493712E-08
  8.0000000E+04  3.7655232E-08
  8.2500000E+04  3.2725216E-08
  8.5000000E+04  2.8543451E-08
  9.0000000E+04  2.1934355E-08
  9.5000000E+04  1.7064049E-08
  1.0000000E+05  1.3423533E-08
  1.0500000E+05  1.0666916E-08
  1.1000000E+05  8.5549371E-09
  1.1500000E+05  6.9194088E-09
  1.2000000E+05  5.6403357E-09
  1.2500000E+05  4.6309353E-09
  1.3000000E+05  3.8276699E-09
  1.3500000E+05  3.1834708E-09
  1.4000000E+05  2.6631003E-09
  1.4500000E+05  2.2399195E-09
  1.5000000E+05  1.8936036E-09
  1.5500000E+05  1.6085122E-09
  1.6000000E+05  1.3725132E-09
  1.6500000E+05  1.1761272E-09
  1.7000000E+05  1.0118959E-09
  1.7500000E+05  8.7391073E-10
  1.8000000E+05  7.5746209E-10
  1.8500000E+05  6.5877498E-10
  1.9000000E+05  5.7480638E-10
  2.0000000E+05  4.4161530E-10
  2.1000000E+05  3.4310881E-10
  2.2000000E+05  2.6931134E-10
  2.3000000E+05  2.1337114E-10
  2.4000000E+05  1.7050804E-10
  2.5000000E+05  1.3733807E-10
  2.6000000E+05  1.1143345E-10
  2.7000000E+05  9.1030985E-11
  2.8000000E+05  7.4835461E-11
  2.9000000E+05  6.1885226E-11
  3.0000000E+05  5.1459189E-11
  3.1000000E+05  4.3011743E-11
  3.2000000E+05  3.6126464E-11
  3.3000000E+05  3.0482900E-11
  3.4000000E+05  2.5832610E-11
  3.5000000E+05  2.1981635E-11
  3.6000000E+05  1.8777523E-11
  3.7000000E+05  1.6099686E-11
  3.8000000E+05  1.3852175E-11
  3.9000000E+05  1.1958211E-11
  4.0000000E+05  1.0356041E-11
  4.1000000E+05  8.9957401E-12
  4.2000000E+05  7.8367593E-12
  4.3000000E+05  6.8460008E-12
  4.4000000E+05  5.9963347E-12
  4.6000000E+05  4.6348600E-12
  4.8000000E+05  3.6160410E-12
  5.0000000E+05  2.8455127E-12
  5.1250000E+05  2.4597076E-12
  5.2500000E+05  2.1325121E-12
  5.3750000E+05  1.8540736E-12
  5.5000000E+05  1.6163533E-12
  5.7500000E+05  1.2378832E-12
  6.0000000E+05  9.5710332E-13
  6.2500000E+05  7.4654643E-13
  6.5000000E+05  5.8707638E-13
  6.6250000E+05  5.2211018E-13
  6.7500000E+05  4.6518288E-13
  7.0000000E+05  3.7121298E-13
  7.2500000E+05  2.9819112E-13
  7.5000000E+05  2.4102348E-13
  7.7500000E+05  1.9595445E-13
  8.0000000E+05  1.6018982E-13
  8.2500000E+05  1.3163290E-13
  8.5000000E+05  1.0869786E-13
  8.7500000E+05  9.0176304E-14
  9.0000000E+05  7.5140791E-14
  9.2500000E+05  6.2874687E-14
  9.5000000E+05  5.2820771E-14
  9.7500000E+05  4.4543186E-14
  1.0000000E+06  3.7699021E-14
  1.0250000E+06  3.2017024E-14
  1.0500000E+06  2.7281513E-14
  1.0750000E+06  2.3320152E-14
  1.1000000E+06  1.9994589E-14
  1.1250000E+06  1.7193254E-14
  1.1500000E+06  1.4825789E-14
  1.1750000E+06  1.2818710E-14
  1.2000000E+06  1.1112020E-14
  1.2250000E+06  9.6565439E-15
  1.2500000E+06  8.4118350E-15
  1.3000000E+06  6.4269023E-15
  1.3500000E+06  4.9527845E-15
  1.4000000E+06  3.8475653E-15
  1.4500000E+06  3.0115357E-15
  1.5000000E+06  2.3738512E-15
  1.5500000E+06  1.8836486E-15
  1.6000000E+06  1.5040466E-15
  1.6500000E+06  1.2080534E-15
  1.7000000E+06  9.7574386E-16
  1.7500000E+06  7.9228965E-16
  1.8000000E+06  6.4656800E-16
  1.8500000E+06  5.3017456E-16
  1.9000000E+06  4.3671550E-16
  1.9500000E+06  3.6129474E-16
  2.0000000E+06  3.0013921E-16
  2.0500000E+06  2.5032393E-16
  2.1000000E+06  2.0956865E-16
  2.1500000E+06  1.7608621E-16
  2.2000000E+06  1.4846861E-16
  2.2500000E+06  1.2560109E-16
  2.3000000E+06  1.0659688E-16
  2.3500000E+06  9.0747396E-17
  2.4000000E+06  7.7483943E-17
  2.4500000E+06  6.6348223E-17
  2.5000000E+06  5.6969414E-17
  2.5500000E+06  4.9046314E-17
  2.6000000E+06  4.2333361E-17
  2.6500000E+06  3.6629634E-17
  2.7000000E+06  3.1770176E-17
  2.8000000E+06  2.4064090E-17
  2.9000000E+06  1.8385557E-17
  3.0000000E+06  1.4161528E-17
  3.1000000E+06  1.0991531E-17
  3.2000000E+06  8.5926720E-18
  3.3000000E+06  6.7630719E-18
  3.4000000E+06  5.3572845E-18
  3.5000000E+06  4.2695661E-18
  3.6000000E+06  3.4223626E-18
  3.7000000E+06  2.7583330E-18
  3.8000000E+06  2.2347532E-18
  3.9000000E+06  1.8195584E-18
  4.0000000E+06  1.4885211E-18
  4.1000000E+06  1.2232143E-18
  4.2000000E+06  1.0095348E-18
  4.3000000E+06  8.3662460E-19
  4.4000000E+06  6.9607447E-19
  4.5000000E+06  5.8133466E-19
  4.6000000E+06  4.8727727E-19
  4.7000000E+06  4.0986697E-19
  4.8000000E+06  3.4591073E-19
  5.0000000E+06  2.4873223E-19
  5.1250000E+06  2.0363316E-19
  5.2500000E+06  1.6744662E-19
  5.3750000E+06  1.3827613E-19
  5.5000000E+06  1.1466051E-19
  5.7500000E+06  7.9790771E-20
  
  
#  93  10  N1  EION =  1.504000000E+03 eV   273
#  S(0) = 6.586692E-01
  1.4985604E+01  0.0000000E+00
  1.4985604E+03  0.0000000E+00
  1.4985604E+03  2.6171550E-04
  1.5040000E+03  2.6171550E-04
  1.5040148E+03  2.6171550E-04
  1.5043147E+03  2.5974641E-04
  1.5046147E+03  2.5789290E-04
  1.5049147E+03  2.5614599E-04
  1.5052146E+03  2.5449771E-04
  1.5058145E+03  2.5146955E-04
  1.5064144E+03  2.4876064E-04
  1.5076142E+03  2.4415438E-04
  1.5088141E+03  2.4044761E-04
  1.5112137E+03  2.3511709E-04
  1.5136133E+03  2.3185643E-04
  1.5160129E+03  2.3005638E-04
  1.5184126E+03  2.2926841E-04
  1.5208122E+03  2.2914800E-04
  1.5232118E+03  2.2942802E-04
  1.5256115E+03  2.2990374E-04
  1.5280111E+03  2.3042376E-04
  1.5304107E+03  2.3088259E-04
  1.5328104E+03  2.3121365E-04
  1.5376096E+03  2.3137965E-04
  1.5424089E+03  2.3090869E-04
  1.5472081E+03  2.2999143E-04
  1.5520074E+03  2.2886875E-04
  1.5568067E+03  2.2774166E-04
  1.5616059E+03  2.2673626E-04
  1.5712044E+03  2.2523210E-04
  1.5808030E+03  2.2419109E-04
  1.5904015E+03  2.2318977E-04
  1.6000000E+03  2.2197298E-04
  1.6062500E+03  2.2105699E-04
  1.6125000E+03  2.2008660E-04
  1.6250000E+03  2.1815869E-04
  1.6375000E+03  2.1642353E-04
  1.6500000E+03  2.1487849E-04
  1.6625000E+03  2.1337856E-04
  1.6750000E+03  2.1180867E-04
  1.6812500E+03  2.1098781E-04
  1.6875000E+03  2.1015309E-04
  1.7000000E+03  2.0847209E-04
  1.7250000E+03  2.0527374E-04
  1.7375000E+03  2.0377185E-04
  1.7500000E+03  2.0229400E-04
  1.7625000E+03  2.0080990E-04
  1.7750000E+03  1.9929859E-04
  1.8000000E+03  1.9626150E-04
  1.8250000E+03  1.9333225E-04
  1.8500000E+03  1.9051999E-04
  1.8750000E+03  1.8775446E-04
  1.8875000E+03  1.8636544E-04
  1.9000000E+03  1.8497941E-04
  1.9250000E+03  1.8225796E-04
  1.9500000E+03  1.7962823E-04
  2.0000000E+03  1.7451981E-04
  2.0500000E+03  1.6957265E-04
  2.1000000E+03  1.6482202E-04
  2.2000000E+03  1.5587112E-04
  2.3000000E+03  1.4756738E-04
  2.4000000E+03  1.3988704E-04
  2.5000000E+03  1.3274925E-04
  2.6000000E+03  1.2612597E-04
  2.7000000E+03  1.1997839E-04
  2.8000000E+03  1.1425132E-04
  2.9000000E+03  1.0891195E-04
  3.0000000E+03  1.0393086E-04
  3.1000000E+03  9.9279407E-05
  3.2000000E+03  9.4929790E-05
  3.4000000E+03  8.7037799E-05
  3.6000000E+03  8.0082460E-05
  3.8000000E+03  7.3923518E-05
  4.0000000E+03  6.8445409E-05
  4.2000000E+03  6.3552280E-05
  4.4000000E+03  5.9164261E-05
  4.6000000E+03  5.5214505E-05
  4.8000000E+03  5.1646766E-05
  5.0000000E+03  4.8413377E-05
  5.2500000E+03  4.4780389E-05
  5.5000000E+03  4.1540132E-05
  5.7500000E+03  3.8638113E-05
  6.0000000E+03  3.6028931E-05
  6.5000000E+03  3.1542616E-05
  6.7500000E+03  2.9605989E-05
  7.0000000E+03  2.7841372E-05
  7.2500000E+03  2.6228966E-05
  7.5000000E+03  2.4751747E-05
  8.0000000E+03  2.2145949E-05
  8.5000000E+03  1.9927843E-05
  9.0000000E+03  1.8023997E-05
  9.5000000E+03  1.6377603E-05
  1.0000000E+04  1.4944188E-05
  1.0500000E+04  1.3688504E-05
  1.1000000E+04  1.2582319E-05
  1.1500000E+04  1.1602807E-05
  1.2000000E+04  1.0731349E-05
  1.2500000E+04  9.9526344E-06
  1.3000000E+04  9.2539744E-06
  1.3500000E+04  8.6247834E-06
  1.4000000E+04  8.0561727E-06
  1.4500000E+04  7.5406329E-06
  1.5000000E+04  7.0717855E-06
  1.6000000E+04  6.2531424E-06
  1.7000000E+04  5.5651753E-06
  1.8000000E+04  4.9816157E-06
  1.9000000E+04  4.4824740E-06
  2.0000000E+04  4.0523148E-06
  2.1000000E+04  3.6790733E-06
  2.2000000E+04  3.3532036E-06
  2.3000000E+04  3.0670789E-06
  2.4000000E+04  2.8145443E-06
  2.5000000E+04  2.5905895E-06
  2.6000000E+04  2.3911045E-06
  2.7000000E+04  2.2126906E-06
  2.8000000E+04  2.0525184E-06
  2.9000000E+04  1.9082176E-06
  3.0000000E+04  1.7777893E-06
  3.1000000E+04  1.6595392E-06
  3.2000000E+04  1.5520230E-06
  3.4000000E+04  1.3644161E-06
  3.6000000E+04  1.2069774E-06
  3.8000000E+04  1.0736925E-06
  4.0000000E+04  9.5996484E-07
  4.2000000E+04  8.6223329E-07
  4.4000000E+04  7.7770478E-07
  4.6000000E+04  7.0416429E-07
  4.8000000E+04  6.3983745E-07
  5.0000000E+04  5.8329015E-07
  5.2500000E+04  5.2178532E-07
  5.5000000E+04  4.6878769E-07
  5.7500000E+04  4.2284548E-07
  6.0000000E+04  3.8279952E-07
  6.2500000E+04  3.4771588E-07
  6.5000000E+04  3.1683564E-07
  6.7500000E+04  2.8953729E-07
  7.0000000E+04  2.6530820E-07
  7.2500000E+04  2.4372272E-07
  7.5000000E+04  2.2442520E-07
  7.7500000E+04  2.0711666E-07
  8.0000000E+04  1.9154453E-07
  8.2500000E+04  1.7749426E-07
  8.5000000E+04  1.6478271E-07
  8.7500000E+04  1.5325290E-07
  9.0000000E+04  1.4276972E-07
  9.2500000E+04  1.3321639E-07
  9.5000000E+04  1.2449152E-07
  1.0000000E+05  1.0918515E-07
  1.0500000E+05  9.6268549E-08
  1.1000000E+05  8.5292047E-08
  1.1500000E+05  7.5904446E-08
  1.2000000E+05  6.7828505E-08
  1.2500000E+05  6.0843247E-08
  1.3000000E+05  5.4771028E-08
  1.3500000E+05  4.9467884E-08
  1.4000000E+05  4.4816301E-08
  1.4500000E+05  4.0719706E-08
  1.5000000E+05  3.7098199E-08
  1.5500000E+05  3.3885296E-08
  1.6000000E+05  3.1025374E-08
  1.6500000E+05  2.8471639E-08
  1.7000000E+05  2.6184530E-08
  1.7500000E+05  2.4130461E-08
  1.8000000E+05  2.2280790E-08
  1.8500000E+05  2.0610980E-08
  1.9000000E+05  1.9099927E-08
  1.9500000E+05  1.7729416E-08
  2.0000000E+05  1.6483669E-08
  2.0500000E+05  1.5348975E-08
  2.1000000E+05  1.4313382E-08
  2.2000000E+05  1.2498981E-08
  2.3000000E+05  1.0971250E-08
  2.4000000E+05  9.6764227E-09
  2.5000000E+05  8.5723164E-09
  2.6000000E+05  7.6255304E-09
  2.7000000E+05  6.8093946E-09
  2.8000000E+05  6.1024441E-09
  2.9000000E+05  5.4872767E-09
  3.0000000E+05  4.9496885E-09
  3.1000000E+05  4.4780114E-09
  3.2000000E+05  4.0626024E-09
  3.3000000E+05  3.6954484E-09
  3.4000000E+05  3.3698548E-09
  3.5000000E+05  3.0801996E-09
  3.6000000E+05  2.8217401E-09
  3.7000000E+05  2.5904581E-09
  3.8000000E+05  2.3829348E-09
  3.9000000E+05  2.1962491E-09
  4.0000000E+05  2.0278956E-09
  4.1000000E+05  1.8757184E-09
  4.2000000E+05  1.7378556E-09
  4.3000000E+05  1.6126943E-09
  4.4000000E+05  1.4988320E-09
  4.6000000E+05  1.3002685E-09
  4.8000000E+05  1.1341005E-09
  5.0000000E+05  9.9409666E-10
  5.1250000E+05  9.1767403E-10
  5.2500000E+05  8.4858022E-10
  5.3750000E+05  7.8597515E-10
  5.5000000E+05  7.2913004E-10
  5.7500000E+05  6.3026504E-10
  5.8750000E+05  5.8720851E-10
  6.0000000E+05  5.4781709E-10
  6.2500000E+05  4.7858108E-10
  6.5000000E+05  4.2006655E-10
  6.7500000E+05  3.7031940E-10
  7.0000000E+05  3.2779212E-10
  7.2500000E+05  2.9124932E-10
  7.5000000E+05  2.5969783E-10
  7.7500000E+05  2.3233358E-10
  8.0000000E+05  2.0850123E-10
  8.2500000E+05  1.8766308E-10
  8.5000000E+05  1.6937535E-10
  8.7500000E+05  1.5326965E-10
  9.0000000E+05  1.3903865E-10
  9.2500000E+05  1.2642473E-10
  9.5000000E+05  1.1521097E-10
  9.7500000E+05  1.0521394E-10
  1.0000000E+06  9.6277817E-11
  1.0250000E+06  8.8269748E-11
  1.0500000E+06  8.1075981E-11
  1.0750000E+06  7.4598790E-11
  1.1000000E+06  6.8753922E-11
  1.1250000E+06  6.3468515E-11
  1.1500000E+06  5.8679362E-11
  1.2000000E+06  5.0376862E-11
  1.2500000E+06  4.3484837E-11
  1.3000000E+06  3.7725274E-11
  1.3500000E+06  3.2882159E-11
  1.4000000E+06  2.8786057E-11
  1.4500000E+06  2.5302994E-11
  1.5000000E+06  2.2326257E-11
  1.5500000E+06  1.9770279E-11
  1.6000000E+06  1.7565971E-11
  1.6500000E+06  1.5657107E-11
  1.7000000E+06  1.3997653E-11
  1.7500000E+06  1.2549695E-11
  1.8000000E+06  1.1281857E-11
  1.8500000E+06  1.0168052E-11
  1.9000000E+06  9.1864899E-12
  1.9500000E+06  8.3188918E-12
  2.0000000E+06  7.5498551E-12
  2.0500000E+06  6.8663436E-12
  2.1000000E+06  6.2572809E-12
  2.1500000E+06  5.7132209E-12
  2.2000000E+06  5.2260784E-12
  2.2500000E+06  4.7889127E-12
  2.3000000E+06  4.3957466E-12
  2.3500000E+06  4.0414172E-12
  2.4000000E+06  3.7214523E-12
  2.4500000E+06  3.4319685E-12
  2.5000000E+06  3.1695825E-12
  2.6000000E+06  2.7146466E-12
  2.7000000E+06  2.3371042E-12
  2.8000000E+06  2.0218336E-12
  2.9000000E+06  1.7570304E-12
  3.0000000E+06  1.5334039E-12
  3.1000000E+06  1.3435822E-12
  3.2000000E+06  1.1816755E-12
  3.3000000E+06  1.0429503E-12
  3.4000000E+06  9.2357971E-13
  3.5000000E+06  8.2045663E-13
  3.6000000E+06  7.3103718E-13
  3.7000000E+06  6.5322524E-13
  3.8000000E+06  5.8528353E-13
  3.9000000E+06  5.2575730E-13
  4.0000000E+06  4.7343194E-13
  4.1000000E+06  4.2729295E-13
  4.2000000E+06  3.8648913E-13
  4.3000000E+06  3.5031232E-13
  4.4000000E+06  3.1817383E-13
  4.5000000E+06  2.8956758E-13
  4.6000000E+06  2.6405641E-13
  
  
#  93  11  N2  EION =  1.331000000E+03 eV   273
#  S(0) = 7.865426E-01
  1.3214771E+01  0.0000000E+00
  1.3214771E+03  0.0000000E+00
  1.3214771E+03  1.9507947E-04
  1.3310000E+03  1.9507947E-04
  1.3310132E+03  1.9507947E-04
  1.3312505E+03  1.9536085E-04
  1.3314879E+03  1.9558944E-04
  1.3317252E+03  1.9578085E-04
  1.3319625E+03  1.9594677E-04
  1.3324372E+03  1.9623508E-04
  1.3329119E+03  1.9650126E-04
  1.3338612E+03  1.9705695E-04
  1.3348106E+03  1.9769607E-04
  1.3367092E+03  1.9920016E-04
  1.3386079E+03  2.0080264E-04
  1.3405066E+03  2.0227504E-04
  1.3424053E+03  2.0347455E-04
  1.3443040E+03  2.0434113E-04
  1.3462026E+03  2.0487476E-04
  1.3500000E+03  2.0510708E-04
  1.3531250E+03  2.0472813E-04
  1.3562500E+03  2.0409446E-04
  1.3593750E+03  2.0339077E-04
  1.3625000E+03  2.0273929E-04
  1.3687500E+03  2.0182300E-04
  1.3750000E+03  2.0146143E-04
  1.3812500E+03  2.0146095E-04
  1.3875000E+03  2.0157632E-04
  1.3937500E+03  2.0163945E-04
  1.4000000E+03  2.0158688E-04
  1.4125000E+03  2.0121744E-04
  1.4250000E+03  2.0079589E-04
  1.4375000E+03  2.0049552E-04
  1.4437500E+03  2.0037450E-04
  1.4500000E+03  2.0025091E-04
  1.4625000E+03  1.9995588E-04
  1.4750000E+03  1.9958486E-04
  1.4875000E+03  1.9917863E-04
  1.5000000E+03  1.9877451E-04
  1.5125000E+03  1.9838170E-04
  1.5250000E+03  1.9798030E-04
  1.5500000E+03  1.9709809E-04
  1.5750000E+03  1.9613599E-04
  1.6000000E+03  1.9515405E-04
  1.7000000E+03  1.9075221E-04
  1.8000000E+03  1.8579950E-04
  1.9000000E+03  1.8049452E-04
  2.0000000E+03  1.7497294E-04
  2.1000000E+03  1.6931250E-04
  2.2000000E+03  1.6365208E-04
  2.3000000E+03  1.5801336E-04
  2.4000000E+03  1.5247756E-04
  2.5000000E+03  1.4707204E-04
  2.6000000E+03  1.4181111E-04
  2.7000000E+03  1.3671702E-04
  2.8000000E+03  1.3180390E-04
  2.9000000E+03  1.2707687E-04
  3.0000000E+03  1.2253652E-04
  3.1000000E+03  1.1818086E-04
  3.2000000E+03  1.1400666E-04
  3.4000000E+03  1.0618364E-04
  3.6000000E+03  9.9022422E-05
  3.8000000E+03  9.2471236E-05
  4.0000000E+03  8.6476980E-05
  4.2000000E+03  8.0988327E-05
  4.4000000E+03  7.5957335E-05
  4.6000000E+03  7.1340022E-05
  4.8000000E+03  6.7096392E-05
  5.0000000E+03  6.3190008E-05
  5.2500000E+03  5.8731808E-05
  5.5000000E+03  5.4694018E-05
  5.7500000E+03  5.1028369E-05
  6.0000000E+03  4.7692920E-05
  6.5000000E+03  4.1870585E-05
  6.7500000E+03  3.9323499E-05
  7.0000000E+03  3.6985373E-05
  7.2500000E+03  3.4834858E-05
  7.5000000E+03  3.2853158E-05
  8.0000000E+03  2.9331784E-05
  8.5000000E+03  2.6310186E-05
  9.0000000E+03  2.3700833E-05
  9.5000000E+03  2.1434222E-05
  1.0000000E+04  1.9454670E-05
  1.0500000E+04  1.7717166E-05
  1.1000000E+04  1.6185040E-05
  1.1500000E+04  1.4828202E-05
  1.2000000E+04  1.3621786E-05
  1.2500000E+04  1.2545108E-05
  1.3000000E+04  1.1580858E-05
  1.3500000E+04  1.0714469E-05
  1.4000000E+04  9.9336189E-06
  1.4500000E+04  9.2278307E-06
  1.5000000E+04  8.5881515E-06
  1.6000000E+04  7.4774428E-06
  1.7000000E+04  6.5517775E-06
  1.8000000E+04  5.7737007E-06
  1.9000000E+04  5.1145994E-06
  2.0000000E+04  4.5523340E-06
  2.1000000E+04  4.0695828E-06
  2.2000000E+04  3.6526488E-06
  2.3000000E+04  3.2905999E-06
  2.4000000E+04  2.9746335E-06
  2.5000000E+04  2.6976033E-06
  2.6000000E+04  2.4536643E-06
  2.7000000E+04  2.2380027E-06
  2.8000000E+04  2.0466268E-06
  2.9000000E+04  1.8762072E-06
  3.0000000E+04  1.7239514E-06
  3.1000000E+04  1.5875036E-06
  3.2000000E+04  1.4648671E-06
  3.3000000E+04  1.3543418E-06
  3.4000000E+04  1.2544733E-06
  3.5000000E+04  1.1640121E-06
  3.6000000E+04  1.0818810E-06
  3.8000000E+04  9.3900227E-07
  4.0000000E+04  8.1974090E-07
  4.2000000E+04  7.1944136E-07
  4.4000000E+04  6.3450617E-07
  4.6000000E+04  5.6212525E-07
  4.8000000E+04  5.0008188E-07
  5.0000000E+04  4.4661168E-07
  5.2500000E+04  3.8969886E-07
  5.5000000E+04  3.4180043E-07
  5.7500000E+04  3.0121986E-07
  5.8750000E+04  2.8324670E-07
  6.0000000E+04  2.6662804E-07
  6.2500000E+04  2.3697388E-07
  6.5000000E+04  2.1141898E-07
  6.7500000E+04  1.8928906E-07
  7.0000000E+04  1.7003782E-07
  7.2500000E+04  1.5321961E-07
  7.5000000E+04  1.3846843E-07
  7.7500000E+04  1.2548184E-07
  8.0000000E+04  1.1400856E-07
  8.2500000E+04  1.0383869E-07
  8.5000000E+04  9.4795910E-08
  8.7500000E+04  8.6731503E-08
  9.0000000E+04  7.9519441E-08
  9.2500000E+04  7.3052462E-08
  9.5000000E+04  6.7238900E-08
  9.7500000E+04  6.2000125E-08
  1.0000000E+05  5.7268448E-08
  1.0250000E+05  5.2985398E-08
  1.0500000E+05  4.9100299E-08
  1.1000000E+05  4.2353386E-08
  1.1500000E+05  3.6738224E-08
  1.2000000E+05  3.2032404E-08
  1.2500000E+05  2.8063277E-08
  1.3000000E+05  2.4695548E-08
  1.3500000E+05  2.1822250E-08
  1.4000000E+05  1.9358129E-08
  1.4500000E+05  1.7234725E-08
  1.5000000E+05  1.5396657E-08
  1.5500000E+05  1.3798834E-08
  1.6000000E+05  1.2404319E-08
  1.6500000E+05  1.1182672E-08
  1.7000000E+05  1.0108664E-08
  1.7500000E+05  9.1612791E-09
  1.8000000E+05  8.3229286E-09
  1.8500000E+05  7.5788209E-09
  1.9000000E+05  6.9164637E-09
  1.9500000E+05  6.3252647E-09
  2.0000000E+05  5.7962066E-09
  2.0500000E+05  5.3215825E-09
  2.1000000E+05  4.8947816E-09
  2.1500000E+05  4.5101143E-09
  2.2000000E+05  4.1626675E-09
  2.2500000E+05  3.8481856E-09
  2.3000000E+05  3.5629720E-09
  2.4000000E+05  3.0678755E-09
  2.5000000E+05  2.6561646E-09
  2.6000000E+05  2.3114942E-09
  2.7000000E+05  2.0211467E-09
  2.8000000E+05  1.7751396E-09
  2.9000000E+05  1.5655714E-09
  3.0000000E+05  1.3861388E-09
  3.1000000E+05  1.2317765E-09
  3.2000000E+05  1.0983870E-09
  3.3000000E+05  9.8263447E-10
  3.4000000E+05  8.8178705E-10
  3.5000000E+05  7.9359517E-10
  3.6000000E+05  7.1619626E-10
  3.7000000E+05  6.4804031E-10
  3.8000000E+05  5.8783128E-10
  3.9000000E+05  5.3448029E-10
  4.0000000E+05  4.8706882E-10
  4.1000000E+05  4.4481893E-10
  4.2000000E+05  4.0706925E-10
  4.3000000E+05  3.7325534E-10
  4.4000000E+05  3.4289385E-10
  4.5000000E+05  3.1556937E-10
  4.6000000E+05  2.9092378E-10
  4.7000000E+05  2.6864731E-10
  4.8000000E+05  2.4847124E-10
  5.0000000E+05  2.1351461E-10
  5.1250000E+05  1.9477403E-10
  5.2500000E+05  1.7805297E-10
  5.3750000E+05  1.6309513E-10
  5.5000000E+05  1.4968143E-10
  5.7500000E+05  1.2676096E-10
  5.8750000E+05  1.1695288E-10
  6.0000000E+05  1.0807880E-10
  6.1250000E+05  1.0003369E-10
  6.2500000E+05  9.2726056E-11
  6.3750000E+05  8.6076013E-11
  6.5000000E+05  8.0013611E-11
  6.7500000E+05  6.9413493E-11
  7.0000000E+05  6.0517046E-11
  7.2500000E+05  5.3005068E-11
  7.5000000E+05  4.6626174E-11
  7.7500000E+05  4.1180777E-11
  8.0000000E+05  3.6509210E-11
  8.2500000E+05  3.2482855E-11
  8.5000000E+05  2.8997414E-11
  8.7500000E+05  2.5967755E-11
  9.0000000E+05  2.3324000E-11
  9.2500000E+05  2.1008490E-11
  9.5000000E+05  1.8973399E-11
  9.7500000E+05  1.7178857E-11
  1.0000000E+06  1.5591470E-11
  1.0250000E+06  1.4183142E-11
  1.0500000E+06  1.2930133E-11
  1.0750000E+06  1.1812307E-11
  1.1000000E+06  1.0812512E-11
  1.1250000E+06  9.9160900E-12
  1.1500000E+06  9.1104659E-12
  1.1750000E+06  8.3848169E-12
  1.2000000E+06  7.7297970E-12
  1.2250000E+06  7.1373072E-12
  1.2500000E+06  6.6003124E-12
  1.3000000E+06  5.6690771E-12
  1.3500000E+06  4.8957489E-12
  1.4000000E+06  4.2492736E-12
  1.4500000E+06  3.7055089E-12
  1.5000000E+06  3.2455082E-12
  1.5500000E+06  2.8542788E-12
  1.6000000E+06  2.5198655E-12
  1.6500000E+06  2.2326687E-12
  1.7000000E+06  1.9849287E-12
  1.7500000E+06  1.7703326E-12
  1.8000000E+06  1.5837140E-12
  1.8500000E+06  1.4208217E-12
  1.9000000E+06  1.2781391E-12
  1.9500000E+06  1.1527424E-12
  2.0000000E+06  1.0421895E-12
  2.0500000E+06  9.4443081E-13
  2.1000000E+06  8.5773862E-13
  2.1500000E+06  7.8065092E-13
  2.2000000E+06  7.1192571E-13
  2.2500000E+06  6.5050389E-13
  2.3000000E+06  5.9547918E-13
  2.3500000E+06  5.4607345E-13
  2.4000000E+06  5.0161650E-13
  2.4500000E+06  4.6152929E-13
  2.5000000E+06  4.2531005E-13
  2.5500000E+06  3.9252273E-13
  2.6000000E+06  3.6278732E-13
  2.6500000E+06  3.3577183E-13
  2.7000000E+06  3.1118540E-13
  2.8000000E+06  2.6830858E-13
  2.9000000E+06  2.3245722E-13
  3.0000000E+06  2.0230441E-13
  3.1000000E+06  1.7680672E-13
  3.2000000E+06  1.5513694E-13
  3.3000000E+06  1.3663318E-13
  3.4000000E+06  1.2076187E-13
  3.5000000E+06  1.0708836E-13
  3.6000000E+06  9.5258617E-14
  3.7000000E+06  8.4983524E-14
  3.8000000E+06  7.6026132E-14
  3.9000000E+06  6.8194162E-14
  4.0000000E+06  6.1327884E-14
  4.1000000E+06  5.5292446E-14
  
  
#  93  12  N3  EION =  1.089000000E+03 eV   276
#  S(0) = 2.449192E+00
  1.0754249E+01  0.0000000E+00
  1.0754249E+03  0.0000000E+00
  1.0754249E+03  1.3763309E-03
  1.0890000E+03  1.3763309E-03
  1.0890107E+03  1.3763309E-03
  1.0901096E+03  1.3687056E-03
  1.0912086E+03  1.3633329E-03
  1.0923075E+03  1.3615736E-03
  1.0934064E+03  1.3627789E-03
  1.0956043E+03  1.3703576E-03
  1.0978021E+03  1.3799175E-03
  1.0989011E+03  1.3842173E-03
  1.1000000E+03  1.3878242E-03
  1.1031250E+03  1.3933216E-03
  1.1062500E+03  1.3919066E-03
  1.1093750E+03  1.3854203E-03
  1.1125000E+03  1.3761976E-03
  1.1156250E+03  1.3661886E-03
  1.1187500E+03  1.3567112E-03
  1.1218750E+03  1.3484873E-03
  1.1250000E+03  1.3417794E-03
  1.1312500E+03  1.3325150E-03
  1.1375000E+03  1.3268390E-03
  1.1437500E+03  1.3222215E-03
  1.1500000E+03  1.3169902E-03
  1.1562500E+03  1.3105784E-03
  1.1625000E+03  1.3032050E-03
  1.1750000E+03  1.2877425E-03
  1.1875000E+03  1.2736661E-03
  1.1937500E+03  1.2672349E-03
  1.2000000E+03  1.2609837E-03
  1.2125000E+03  1.2483579E-03
  1.2250000E+03  1.2351037E-03
  1.2375000E+03  1.2215052E-03
  1.2500000E+03  1.2081716E-03
  1.2625000E+03  1.1953469E-03
  1.2750000E+03  1.1829288E-03
  1.3000000E+03  1.1582504E-03
  1.3250000E+03  1.1335496E-03
  1.3500000E+03  1.1097357E-03
  1.3750000E+03  1.0868033E-03
  1.4000000E+03  1.0642759E-03
  1.4500000E+03  1.0207465E-03
  1.5000000E+03  9.7980305E-04
  1.6000000E+03  9.0395667E-04
  1.7000000E+03  8.3580929E-04
  1.8000000E+03  7.7462272E-04
  1.9000000E+03  7.1937858E-04
  2.0000000E+03  6.6951342E-04
  2.1000000E+03  6.2429734E-04
  2.2000000E+03  5.8328446E-04
  2.3000000E+03  5.4598540E-04
  2.4000000E+03  5.1194769E-04
  2.5000000E+03  4.8082714E-04
  2.6000000E+03  4.5232100E-04
  2.7000000E+03  4.2615738E-04
  2.8000000E+03  4.0209322E-04
  2.9000000E+03  3.7991437E-04
  3.0000000E+03  3.5943319E-04
  3.1000000E+03  3.4048424E-04
  3.2000000E+03  3.2292177E-04
  3.4000000E+03  2.9145365E-04
  3.6000000E+03  2.6415746E-04
  3.8000000E+03  2.4033957E-04
  4.0000000E+03  2.1944308E-04
  4.2000000E+03  2.0101719E-04
  4.4000000E+03  1.8469362E-04
  4.6000000E+03  1.7016940E-04
  4.8000000E+03  1.5719363E-04
  5.0000000E+03  1.4555737E-04
  5.2500000E+03  1.3263336E-04
  5.5000000E+03  1.2125167E-04
  5.7500000E+03  1.1118137E-04
  6.0000000E+03  1.0223201E-04
  6.5000000E+03  8.7097350E-05
  6.7500000E+03  8.0673279E-05
  7.0000000E+03  7.4882458E-05
  7.2500000E+03  6.9646464E-05
  7.5000000E+03  6.4898688E-05
  8.0000000E+03  5.6648046E-05
  8.5000000E+03  4.9762747E-05
  9.0000000E+03  4.3966119E-05
  9.5000000E+03  3.9047274E-05
  1.0000000E+04  3.4843321E-05
  1.0500000E+04  3.1226916E-05
  1.1000000E+04  2.8097405E-05
  1.1500000E+04  2.5374442E-05
  1.2000000E+04  2.2993297E-05
  1.2500000E+04  2.0901390E-05
  1.3000000E+04  1.9055680E-05
  1.3500000E+04  1.7420673E-05
  1.4000000E+04  1.5966908E-05
  1.4500000E+04  1.4669778E-05
  1.5000000E+04  1.3508619E-05
  1.6000000E+04  1.1527048E-05
  1.7000000E+04  9.9116204E-06
  1.8000000E+04  8.5813301E-06
  1.9000000E+04  7.4758664E-06
  2.0000000E+04  6.5496615E-06
  2.1000000E+04  5.7678393E-06
  2.2000000E+04  5.1033822E-06
  2.3000000E+04  4.5351363E-06
  2.4000000E+04  4.0463736E-06
  2.5000000E+04  3.6237441E-06
  2.6000000E+04  3.2565032E-06
  2.7000000E+04  2.9359371E-06
  2.8000000E+04  2.6549253E-06
  2.9000000E+04  2.4076108E-06
  3.0000000E+04  2.1891462E-06
  3.1000000E+04  1.9954948E-06
  3.2000000E+04  1.8232766E-06
  3.3000000E+04  1.6696473E-06
  3.4000000E+04  1.5322018E-06
  3.5000000E+04  1.4088965E-06
  3.6000000E+04  1.2979879E-06
  3.8000000E+04  1.1075959E-06
  4.0000000E+04  9.5139413E-07
  4.2000000E+04  8.2216495E-07
  4.4000000E+04  7.1442977E-07
  4.6000000E+04  6.2398120E-07
  4.8000000E+04  5.4755310E-07
  5.0000000E+04  4.8258543E-07
  5.2500000E+04  4.1444749E-07
  5.5000000E+04  3.5800135E-07
  5.7500000E+04  3.1089769E-07
  5.8750000E+04  2.9026619E-07
  6.0000000E+04  2.7132488E-07
  6.2500000E+04  2.3787185E-07
  6.5000000E+04  2.0942921E-07
  6.7500000E+04  1.8511714E-07
  7.0000000E+04  1.6423225E-07
  7.2500000E+04  1.4620802E-07
  7.5000000E+04  1.3058501E-07
  7.7500000E+04  1.1698806E-07
  8.0000000E+04  1.0510905E-07
  8.2500000E+04  9.4693425E-08
  8.5000000E+04  8.5529778E-08
  8.7500000E+04  7.7441610E-08
  9.0000000E+04  7.0280898E-08
  9.2500000E+04  6.3922928E-08
  9.5000000E+04  5.8262170E-08
  1.0000000E+05  4.8686828E-08
  1.0500000E+05  4.0983157E-08
  1.1000000E+05  3.4729742E-08
  1.1500000E+05  2.9611877E-08
  1.2000000E+05  2.5391717E-08
  1.2500000E+05  2.1887547E-08
  1.3000000E+05  1.8959121E-08
  1.3500000E+05  1.6497183E-08
  1.4000000E+05  1.4415883E-08
  1.4500000E+05  1.2647219E-08
  1.5000000E+05  1.1136916E-08
  1.5500000E+05  9.8413454E-09
  1.6000000E+05  8.7252098E-09
  1.6500000E+05  7.7597721E-09
  1.7000000E+05  6.9215013E-09
  1.7500000E+05  6.1910229E-09
  1.8000000E+05  5.5523014E-09
  1.8500000E+05  4.9920013E-09
  1.9000000E+05  4.4989815E-09
  1.9500000E+05  4.0638935E-09
  2.0000000E+05  3.6788586E-09
  2.0500000E+05  3.3372115E-09
  2.1000000E+05  3.0332932E-09
  2.1500000E+05  2.7622810E-09
  2.2000000E+05  2.5200509E-09
  2.2500000E+05  2.3030647E-09
  2.3000000E+05  2.1082770E-09
  2.4000000E+05  1.7751358E-09
  2.5000000E+05  1.5035256E-09
  2.6000000E+05  1.2804958E-09
  2.7000000E+05  1.0961410E-09
  2.8000000E+05  9.4281354E-10
  2.9000000E+05  8.1455712E-10
  3.0000000E+05  7.0669472E-10
  3.1000000E+05  6.1552601E-10
  3.2000000E+05  5.3810244E-10
  3.3000000E+05  4.7205875E-10
  3.4000000E+05  4.1548568E-10
  3.5000000E+05  3.6683288E-10
  3.6000000E+05  3.2483443E-10
  3.7000000E+05  2.8845119E-10
  3.8000000E+05  2.5682600E-10
  3.9000000E+05  2.2924843E-10
  4.0000000E+05  2.0512698E-10
  4.1000000E+05  1.8396710E-10
  4.2000000E+05  1.6535364E-10
  4.3000000E+05  1.4893675E-10
  4.4000000E+05  1.3442052E-10
  4.5000000E+05  1.2155378E-10
  4.6000000E+05  1.1012261E-10
  4.7000000E+05  9.9944220E-11
  4.8000000E+05  9.0861925E-11
  5.0000000E+05  7.5465376E-11
  5.1250000E+05  6.7407783E-11
  5.2500000E+05  6.0347750E-11
  5.3750000E+05  5.4144900E-11
  5.5000000E+05  4.8680952E-11
  5.6250000E+05  4.3855905E-11
  5.7500000E+05  3.9584892E-11
  5.8750000E+05  3.5795651E-11
  6.0000000E+05  3.2426456E-11
  6.2500000E+05  2.6744115E-11
  6.5000000E+05  2.2197397E-11
  6.6250000E+05  2.0267865E-11
  6.7500000E+05  1.8532344E-11
  7.0000000E+05  1.5557596E-11
  7.2500000E+05  1.3127607E-11
  7.5000000E+05  1.1130677E-11
  7.7500000E+05  9.4803696E-12
  8.0000000E+05  8.1092787E-12
  8.2500000E+05  6.9644657E-12
  8.5000000E+05  6.0040765E-12
  8.7500000E+05  5.1948111E-12
  9.0000000E+05  4.5100215E-12
  9.2500000E+05  3.9282518E-12
  9.5000000E+05  3.4321312E-12
  9.7500000E+05  3.0075245E-12
  1.0000000E+06  2.6428722E-12
  1.0250000E+06  2.3286796E-12
  1.0500000E+06  2.0571151E-12
  1.0750000E+06  1.8216912E-12
  1.1000000E+06  1.6170128E-12
  1.1250000E+06  1.4385767E-12
  1.1500000E+06  1.2826089E-12
  1.1750000E+06  1.1459360E-12
  1.2000000E+06  1.0258806E-12
  1.2250000E+06  9.2017615E-13
  1.2500000E+06  8.2689868E-13
  1.2750000E+06  7.4440966E-13
  1.3000000E+06  6.7130951E-13
  1.3250000E+06  6.0639959E-13
  1.3500000E+06  5.4865054E-13
  1.3750000E+06  4.9717618E-13
  1.4000000E+06  4.5121172E-13
  1.4250000E+06  4.1009552E-13
  1.4500000E+06  3.7325389E-13
  1.5000000E+06  3.1046446E-13
  1.5500000E+06  2.5957415E-13
  1.6000000E+06  2.1808439E-13
  1.6500000E+06  1.8407048E-13
  1.7000000E+06  1.5603882E-13
  1.7500000E+06  1.3282241E-13
  1.8000000E+06  1.1350359E-13
  1.8500000E+06  9.7356192E-14
  1.9000000E+06  8.3802264E-14
  1.9500000E+06  7.2379261E-14
  2.0000000E+06  6.2715121E-14
  2.0500000E+06  5.4509003E-14
  2.1000000E+06  4.7516482E-14
  2.1500000E+06  4.1538070E-14
  2.2000000E+06  3.6410238E-14
  2.2500000E+06  3.1998372E-14
  2.3000000E+06  2.8191249E-14
  2.3500000E+06  2.4896623E-14
  2.4000000E+06  2.2037703E-14
  2.4500000E+06  1.9550344E-14
  2.5000000E+06  1.7380785E-14
  2.5500000E+06  1.5483813E-14
  2.6000000E+06  1.3821287E-14
  2.6500000E+06  1.2360933E-14
  2.7000000E+06  1.1075359E-14
  2.7500000E+06  9.9412661E-15
  2.8000000E+06  8.9387800E-15
  2.8500000E+06  8.0508944E-15
  2.9000000E+06  7.2630169E-15
  2.9500000E+06  6.5625974E-15
  3.0000000E+06  5.9388169E-15
  3.0500000E+06  5.3823256E-15
  3.1000000E+06  4.8850051E-15
  3.2000000E+06  4.0406045E-15
  3.3000000E+06  3.3595911E-15
  3.4000000E+06  2.8070036E-15
  3.5000000E+06  2.3561734E-15
  3.6000000E+06  1.9866885E-15
  3.7000000E+06  1.6825504E-15
  
  
#  93  13  N4  EION =  8.190000000E+02 eV   278
#  S(0) = 3.392298E+00
  7.3741518E+00  0.0000000E+00
  7.3741518E+02  0.0000000E+00
  7.3741518E+02  5.6617451E-04
  8.1900000E+02  5.6617451E-04
  8.1900812E+02  5.6617451E-04
  8.1920182E+02  5.7576874E-04
  8.1939552E+02  5.8615861E-04
  8.1958922E+02  5.9731759E-04
  8.1978292E+02  6.0922023E-04
  8.2017032E+02  6.3515823E-04
  8.2055772E+02  6.6377811E-04
  8.2133251E+02  7.2827116E-04
  8.2210731E+02  8.0100924E-04
  8.2365691E+02  9.6332106E-04
  8.2520650E+02  1.1331554E-03
  8.2598130E+02  1.2153061E-03
  8.2675609E+02  1.2930882E-03
  8.2753089E+02  1.3651218E-03
  8.2830569E+02  1.4305124E-03
  8.2985528E+02  1.5400593E-03
  8.3140487E+02  1.6226813E-03
  8.3295447E+02  1.6829367E-03
  8.3450406E+02  1.7264440E-03
  8.3605366E+02  1.7583322E-03
  8.3760325E+02  1.7826225E-03
  8.4070244E+02  1.8189030E-03
  8.4380162E+02  1.8479418E-03
  8.5000000E+02  1.8966716E-03
  8.5625000E+02  1.9303735E-03
  8.6250000E+02  1.9451537E-03
  8.6562500E+02  1.9467956E-03
  8.6875000E+02  1.9459968E-03
  8.7500000E+02  1.9412733E-03
  8.8125000E+02  1.9371307E-03
  8.8750000E+02  1.9358578E-03
  8.9375000E+02  1.9369131E-03
  9.0000000E+02  1.9386626E-03
  9.1250000E+02  1.9389122E-03
  9.1875000E+02  1.9367647E-03
  9.2500000E+02  1.9337409E-03
  9.3750000E+02  1.9276998E-03
  9.4375000E+02  1.9254742E-03
  9.5000000E+02  1.9237976E-03
  9.7500000E+02  1.9171975E-03
  9.8750000E+02  1.9112741E-03
  1.0000000E+03  1.9039822E-03
  1.0250000E+03  1.8892408E-03
  1.0500000E+03  1.8741790E-03
  1.0750000E+03  1.8555863E-03
  1.1000000E+03  1.8346172E-03
  1.1250000E+03  1.8131072E-03
  1.1500000E+03  1.7903164E-03
  1.2000000E+03  1.7400071E-03
  1.2500000E+03  1.6871638E-03
  1.3000000E+03  1.6320771E-03
  1.3500000E+03  1.5759560E-03
  1.4000000E+03  1.5200241E-03
  1.4500000E+03  1.4640778E-03
  1.5000000E+03  1.4092413E-03
  1.6000000E+03  1.3034661E-03
  1.7000000E+03  1.2039189E-03
  1.8000000E+03  1.1115824E-03
  1.9000000E+03  1.0263568E-03
  2.0000000E+03  9.4809255E-04
  2.1000000E+03  8.7651266E-04
  2.2000000E+03  8.1113515E-04
  2.3000000E+03  7.5144989E-04
  2.4000000E+03  6.9696227E-04
  2.5000000E+03  6.4720718E-04
  2.6000000E+03  6.0174763E-04
  2.7000000E+03  5.6017895E-04
  2.8000000E+03  5.2213006E-04
  2.9000000E+03  4.8726364E-04
  3.0000000E+03  4.5527480E-04
  3.1000000E+03  4.2588914E-04
  3.2000000E+03  3.9886001E-04
  3.4000000E+03  3.5100944E-04
  3.6000000E+03  3.1021340E-04
  3.8000000E+03  2.7525709E-04
  4.0000000E+03  2.4516073E-04
  4.2000000E+03  2.1913045E-04
  4.4000000E+03  1.9651973E-04
  4.6000000E+03  1.7679863E-04
  4.8000000E+03  1.5952958E-04
  5.0000000E+03  1.4435050E-04
  5.2500000E+03  1.2786444E-04
  5.5000000E+03  1.1370170E-04
  5.7500000E+03  1.0147599E-04
  6.0000000E+03  9.0873548E-05
  6.5000000E+03  7.3564373E-05
  6.7500000E+03  6.6476866E-05
  7.0000000E+03  6.0233566E-05
  7.2500000E+03  5.4715092E-05
  7.5000000E+03  4.9821521E-05
  8.0000000E+03  4.1586119E-05
  8.5000000E+03  3.4998355E-05
  9.0000000E+03  2.9674443E-05
  9.5000000E+03  2.5331774E-05
  1.0000000E+04  2.1759369E-05
  1.0500000E+04  1.8797736E-05
  1.1000000E+04  1.6324906E-05
  1.1500000E+04  1.4246600E-05
  1.2000000E+04  1.2489230E-05
  1.2500000E+04  1.0994833E-05
  1.3000000E+04  9.7173675E-06
  1.3500000E+04  8.6199769E-06
  1.4000000E+04  7.6729433E-06
  1.4500000E+04  6.8521420E-06
  1.5000000E+04  6.1378645E-06
  1.6000000E+04  4.9669057E-06
  1.7000000E+04  4.0610597E-06
  1.8000000E+04  3.3514245E-06
  1.9000000E+04  2.7891512E-06
  2.0000000E+04  2.3390334E-06
  2.1000000E+04  1.9753091E-06
  2.2000000E+04  1.6788705E-06
  2.3000000E+04  1.4353667E-06
  2.4000000E+04  1.2338941E-06
  2.5000000E+04  1.0660814E-06
  2.6000000E+04  9.2543797E-07
  2.7000000E+04  8.0688519E-07
  2.8000000E+04  7.0641630E-07
  2.9000000E+04  6.2084535E-07
  3.0000000E+04  5.4762016E-07
  3.1000000E+04  4.8468251E-07
  3.2000000E+04  4.3036203E-07
  3.3000000E+04  3.8329484E-07
  3.4000000E+04  3.4236109E-07
  3.5000000E+04  3.0663643E-07
  3.6000000E+04  2.7535405E-07
  3.8000000E+04  2.2366389E-07
  4.0000000E+04  1.8331694E-07
  4.2000000E+04  1.5148484E-07
  4.4000000E+04  1.2612376E-07
  4.6000000E+04  1.0573606E-07
  4.8000000E+04  8.9210542E-08
  5.0000000E+04  7.5713001E-08
  5.2500000E+04  6.2149505E-08
  5.5000000E+04  5.1416888E-08
  5.7500000E+04  4.2844813E-08
  5.8750000E+04  3.9209284E-08
  6.0000000E+04  3.5939475E-08
  6.2500000E+04  3.0332732E-08
  6.5000000E+04  2.5747022E-08
  6.7500000E+04  2.1970899E-08
  7.0000000E+04  1.8841782E-08
  7.2500000E+04  1.6233516E-08
  7.5000000E+04  1.4047395E-08
  7.7500000E+04  1.2205611E-08
  8.0000000E+04  1.0646378E-08
  8.2500000E+04  9.3202945E-09
  8.5000000E+04  8.1876124E-09
  8.7500000E+04  7.2161623E-09
  9.0000000E+04  6.3797592E-09
  9.2500000E+04  5.6569765E-09
  9.5000000E+04  5.0301918E-09
  9.7500000E+04  4.4848428E-09
  1.0000000E+05  4.0088413E-09
  1.0250000E+05  3.5921098E-09
  1.0500000E+05  3.2262121E-09
  1.1000000E+05  2.6196653E-09
  1.1500000E+05  2.1446730E-09
  1.2000000E+05  1.7691316E-09
  1.2500000E+05  1.4695917E-09
  1.3000000E+05  1.2287162E-09
  1.3500000E+05  1.0335447E-09
  1.4000000E+05  8.7428813E-10
  1.4500000E+05  7.4348091E-10
  1.5000000E+05  6.3537811E-10
  1.5500000E+05  5.4552232E-10
  1.6000000E+05  4.7042767E-10
  1.6500000E+05  4.0734804E-10
  1.7000000E+05  3.5410494E-10
  1.7500000E+05  3.0895901E-10
  1.8000000E+05  2.7051319E-10
  1.8500000E+05  2.3763882E-10
  1.9000000E+05  2.0941897E-10
  1.9500000E+05  1.8510483E-10
  2.0000000E+05  1.6408194E-10
  2.0500000E+05  1.4584370E-10
  2.1000000E+05  1.2997052E-10
  2.2000000E+05  1.0398071E-10
  2.3000000E+05  8.3950038E-11
  2.4000000E+05  6.8348669E-11
  2.5000000E+05  5.6078778E-11
  2.6000000E+05  4.6342176E-11
  2.7000000E+05  3.8551460E-11
  2.8000000E+05  3.2269478E-11
  2.9000000E+05  2.7167531E-11
  3.0000000E+05  2.2996062E-11
  3.1000000E+05  1.9563872E-11
  3.2000000E+05  1.6723251E-11
  3.3000000E+05  1.4359177E-11
  3.4000000E+05  1.2381406E-11
  3.5000000E+05  1.0718642E-11
  3.6000000E+05  9.3141903E-12
  3.7000000E+05  8.1226869E-12
  3.8000000E+05  7.1076132E-12
  3.9000000E+05  6.2394095E-12
  4.0000000E+05  5.4940230E-12
  4.1000000E+05  4.8517826E-12
  4.2000000E+05  4.2965227E-12
  4.3000000E+05  3.8148963E-12
  4.4000000E+05  3.3958374E-12
  4.5000000E+05  3.0301326E-12
  4.6000000E+05  2.7100802E-12
  4.7000000E+05  2.4292176E-12
  4.8000000E+05  2.1821016E-12
  5.0000000E+05  1.7714090E-12
  5.1250000E+05  1.5609997E-12
  5.2500000E+05  1.3794547E-12
  5.3750000E+05  1.2222972E-12
  5.5000000E+05  1.0858224E-12
  5.6250000E+05  9.6695150E-13
  5.7500000E+05  8.6311575E-13
  5.8750000E+05  7.7216340E-13
  6.0000000E+05  6.9228539E-13
  6.2500000E+05  5.5988165E-13
  6.5000000E+05  4.5627572E-13
  6.6250000E+05  4.1301004E-13
  6.7500000E+05  3.7448509E-13
  7.0000000E+05  3.0938565E-13
  7.2500000E+05  2.5717537E-13
  7.5000000E+05  2.1500402E-13
  7.7500000E+05  1.8071434E-13
  8.0000000E+05  1.5265927E-13
  8.2500000E+05  1.2957081E-13
  8.5000000E+05  1.1046518E-13
  8.7500000E+05  9.4573450E-14
  9.0000000E+05  8.1290362E-14
  9.2500000E+05  7.0136380E-14
  9.5000000E+05  6.0729214E-14
  9.7500000E+05  5.2762330E-14
  1.0000000E+06  4.5988584E-14
  1.0250000E+06  4.0207674E-14
  1.0500000E+06  3.5256451E-14
  1.0750000E+06  3.1001402E-14
  1.1000000E+06  2.7332759E-14
  1.1250000E+06  2.4159884E-14
  1.1500000E+06  2.1407628E-14
  1.1750000E+06  1.9013438E-14
  1.2000000E+06  1.6925048E-14
  1.2250000E+06  1.5098633E-14
  1.2500000E+06  1.3497315E-14
  1.3000000E+06  1.0850200E-14
  1.3500000E+06  8.7871960E-15
  1.4000000E+06  7.1657787E-15
  1.4500000E+06  5.8813631E-15
  1.5000000E+06  4.8563987E-15
  1.5500000E+06  4.0328210E-15
  1.6000000E+06  3.3667686E-15
  1.6500000E+06  2.8248287E-15
  1.7000000E+06  2.3813510E-15
  1.7500000E+06  2.0164910E-15
  1.8000000E+06  1.7147816E-15
  1.8500000E+06  1.4640870E-15
  1.9000000E+06  1.2548235E-15
  1.9500000E+06  1.0793790E-15
  2.0000000E+06  9.3167589E-16
  2.0500000E+06  8.0683506E-16
  2.1000000E+06  7.0091966E-16
  2.1500000E+06  6.1073780E-16
  2.2000000E+06  5.3368871E-16
  2.2500000E+06  4.6764369E-16
  2.3000000E+06  4.1085308E-16
  2.3500000E+06  3.6187321E-16
  2.4000000E+06  3.1950855E-16
  2.4500000E+06  2.8276454E-16
  2.5000000E+06  2.5081086E-16
  2.5500000E+06  2.2295190E-16
  2.6000000E+06  1.9860299E-16
  2.6500000E+06  1.7727011E-16
  2.7000000E+06  1.5853524E-16
  2.8000000E+06  1.2749682E-16
  2.9000000E+06  1.0324460E-16
  3.0000000E+06  8.4148524E-17
  3.1000000E+06  6.9014456E-17
  3.2000000E+06  5.6945915E-17
  
  
#  93  14  N5  EION =  7.740000000E+02 eV   277
#  S(0) = 5.393739E+00
  4.8468331E+00  0.0000000E+00
  4.8468331E+02  0.0000000E+00
  4.8468331E+02  7.8161506E-04
  7.7400000E+02  7.8161506E-04
  7.7400766E+02  7.8161506E-04
  7.7417012E+02  8.0339147E-04
  7.7433257E+02  8.2595809E-04
  7.7449502E+02  8.4928859E-04
  7.7465747E+02  8.7335805E-04
  7.7498238E+02  9.2361945E-04
  7.7530728E+02  9.7655923E-04
  7.7595709E+02  1.0897555E-03
  7.7660690E+02  1.2114562E-03
  7.7790651E+02  1.4735556E-03
  7.7920613E+02  1.7472875E-03
  7.8050575E+02  2.0153674E-03
  7.8180536E+02  2.2620358E-03
  7.8245517E+02  2.3736427E-03
  7.8310498E+02  2.4762108E-03
  7.8440460E+02  2.6529176E-03
  7.8700383E+02  2.8998490E-03
  7.8960307E+02  3.0404549E-03
  7.9220230E+02  3.1205495E-03
  7.9480153E+02  3.1720124E-03
  7.9740077E+02  3.2119095E-03
  8.0000000E+02  3.2475348E-03
  8.0625000E+02  3.3227742E-03
  8.1250000E+02  3.3727984E-03
  8.1875000E+02  3.3906992E-03
  8.2500000E+02  3.3854878E-03
  8.3125000E+02  3.3716134E-03
  8.3750000E+02  3.3593464E-03
  8.5000000E+02  3.3495596E-03
  8.5625000E+02  3.3481083E-03
  8.6250000E+02  3.3453758E-03
  8.6875000E+02  3.3401642E-03
  8.7500000E+02  3.3325477E-03
  8.8750000E+02  3.3143547E-03
  9.0000000E+02  3.2982903E-03
  9.1250000E+02  3.2856621E-03
  9.2500000E+02  3.2731209E-03
  9.5000000E+02  3.2393675E-03
  9.7500000E+02  3.2009921E-03
  1.0000000E+03  3.1632405E-03
  1.0250000E+03  3.1211265E-03
  1.0500000E+03  3.0747751E-03
  1.0750000E+03  3.0277281E-03
  1.1000000E+03  2.9795287E-03
  1.1500000E+03  2.8767313E-03
  1.2000000E+03  2.7720010E-03
  1.2500000E+03  2.6651361E-03
  1.3000000E+03  2.5590015E-03
  1.3500000E+03  2.4542844E-03
  1.4000000E+03  2.3518676E-03
  1.4500000E+03  2.2525523E-03
  1.5000000E+03  2.1563356E-03
  1.6000000E+03  1.9751094E-03
  1.7000000E+03  1.8087895E-03
  1.8000000E+03  1.6572006E-03
  1.9000000E+03  1.5197941E-03
  2.0000000E+03  1.3953438E-03
  2.1000000E+03  1.2827031E-03
  2.2000000E+03  1.1808164E-03
  2.3000000E+03  1.0886405E-03
  2.4000000E+03  1.0051824E-03
  2.5000000E+03  9.2953098E-04
  2.6000000E+03  8.6086347E-04
  2.7000000E+03  7.9844575E-04
  2.8000000E+03  7.4162318E-04
  2.9000000E+03  6.8981461E-04
  3.0000000E+03  6.4250375E-04
  3.1000000E+03  5.9923274E-04
  3.2000000E+03  5.5959529E-04
  3.4000000E+03  4.8981880E-04
  3.6000000E+03  4.3074504E-04
  3.8000000E+03  3.8044882E-04
  4.0000000E+03  3.3739573E-04
  4.2000000E+03  3.0035470E-04
  4.4000000E+03  2.6833352E-04
  4.6000000E+03  2.4052916E-04
  4.8000000E+03  2.1628555E-04
  5.0000000E+03  1.9506378E-04
  5.2500000E+03  1.7211444E-04
  5.5000000E+03  1.5248588E-04
  5.7500000E+03  1.3561062E-04
  6.0000000E+03  1.2103304E-04
  6.5000000E+03  9.7363270E-05
  6.7500000E+03  8.7722080E-05
  7.0000000E+03  7.9256334E-05
  7.2500000E+03  7.1796393E-05
  7.5000000E+03  6.5200776E-05
  8.0000000E+03  5.4146870E-05
  8.5000000E+03  4.5351269E-05
  9.0000000E+03  3.8278309E-05
  9.5000000E+03  3.2535848E-05
  1.0000000E+04  2.7832750E-05
  1.0500000E+04  2.3950051E-05
  1.1000000E+04  2.0721089E-05
  1.1500000E+04  1.8017624E-05
  1.2000000E+04  1.5739976E-05
  1.2500000E+04  1.3809943E-05
  1.3000000E+04  1.2165647E-05
  1.3500000E+04  1.0757732E-05
  1.4000000E+04  9.5465432E-06
  1.4500000E+04  8.4999938E-06
  1.5000000E+04  7.5919543E-06
  1.6000000E+04  6.1095363E-06
  1.7000000E+04  4.9689595E-06
  1.8000000E+04  4.0800256E-06
  1.9000000E+04  3.3791338E-06
  2.0000000E+04  2.8206672E-06
  2.1000000E+04  2.3714102E-06
  2.2000000E+04  2.0068359E-06
  2.3000000E+04  1.7086025E-06
  2.4000000E+04  1.4628335E-06
  2.5000000E+04  1.2589163E-06
  2.6000000E+04  1.0886535E-06
  2.7000000E+04  9.4565564E-07
  2.8000000E+04  8.2489915E-07
  2.9000000E+04  7.2240275E-07
  3.0000000E+04  6.3498838E-07
  3.1000000E+04  5.6010121E-07
  3.2000000E+04  4.9567411E-07
  3.3000000E+04  4.4002445E-07
  3.4000000E+04  3.9177485E-07
  3.5000000E+04  3.4979167E-07
  3.6000000E+04  3.1313717E-07
  3.8000000E+04  2.5282494E-07
  4.0000000E+04  2.0600981E-07
  4.2000000E+04  1.6927309E-07
  4.4000000E+04  1.4015664E-07
  4.6000000E+04  1.1686825E-07
  4.8000000E+04  9.8084145E-08
  5.0000000E+04  8.2815193E-08
  5.2500000E+04  6.7551332E-08
  5.5000000E+04  5.5541623E-08
  5.7500000E+04  4.6002444E-08
  5.8750000E+04  4.1973463E-08
  6.0000000E+04  3.8359437E-08
  6.2500000E+04  3.2186423E-08
  6.5000000E+04  2.7163615E-08
  6.7500000E+04  2.3048539E-08
  7.0000000E+04  1.9655529E-08
  7.2500000E+04  1.6841157E-08
  7.5000000E+04  1.4493700E-08
  7.7500000E+04  1.2525428E-08
  8.0000000E+04  1.0866956E-08
  8.2500000E+04  9.4630359E-09
  8.5000000E+04  8.2693892E-09
  8.7500000E+04  7.2503155E-09
  9.0000000E+04  6.3768654E-09
  9.2500000E+04  5.6254375E-09
  9.5000000E+04  4.9766945E-09
  9.7500000E+04  4.4147161E-09
  1.0000000E+05  3.9263345E-09
  1.0250000E+05  3.5006089E-09
  1.0500000E+05  3.1284139E-09
  1.1000000E+05  2.5152663E-09
  1.1500000E+05  2.0391301E-09
  1.2000000E+05  1.6658038E-09
  1.2500000E+05  1.3704727E-09
  1.3000000E+05  1.1349139E-09
  1.3500000E+05  9.4559281E-10
  1.4000000E+05  7.9235035E-10
  1.4500000E+05  6.6748806E-10
  1.5000000E+05  5.6511894E-10
  1.5500000E+05  4.8070261E-10
  1.6000000E+05  4.1070967E-10
  1.6500000E+05  3.5237643E-10
  1.7000000E+05  3.0352397E-10
  1.7500000E+05  2.6242316E-10
  1.8000000E+05  2.2769306E-10
  1.8500000E+05  1.9822456E-10
  1.9000000E+05  1.7312215E-10
  1.9500000E+05  1.5165902E-10
  2.0000000E+05  1.3324215E-10
  2.0500000E+05  1.1738541E-10
  2.1000000E+05  1.0368862E-10
  2.2000000E+05  8.1507634E-11
  2.3000000E+05  6.4665747E-11
  2.4000000E+05  5.1740978E-11
  2.5000000E+05  4.1724723E-11
  2.6000000E+05  3.3892005E-11
  2.7000000E+05  2.7715345E-11
  2.8000000E+05  2.2806622E-11
  2.9000000E+05  1.8877256E-11
  3.0000000E+05  1.5710564E-11
  3.1000000E+05  1.3142346E-11
  3.2000000E+05  1.1047133E-11
  3.3000000E+05  9.3282814E-12
  3.4000000E+05  7.9107792E-12
  3.5000000E+05  6.7359956E-12
  3.6000000E+05  5.7578047E-12
  3.7000000E+05  4.9396906E-12
  3.8000000E+05  4.2525733E-12
  3.9000000E+05  3.6731652E-12
  4.0000000E+05  3.1827169E-12
  4.1000000E+05  2.7660575E-12
  4.2000000E+05  2.4108559E-12
  4.3000000E+05  2.1070425E-12
  4.4000000E+05  1.8463586E-12
  4.5000000E+05  1.6220008E-12
  4.6000000E+05  1.4283438E-12
  4.7000000E+05  1.2607193E-12
  4.8000000E+05  1.1152390E-12
  5.0000000E+05  8.7823387E-13
  5.1250000E+05  7.5948589E-13
  5.2500000E+05  6.5872932E-13
  5.3750000E+05  5.7294746E-13
  5.5000000E+05  4.9967749E-13
  5.6250000E+05  4.3690035E-13
  5.7500000E+05  3.8295386E-13
  5.8750000E+05  3.3646409E-13
  6.0000000E+05  2.9629107E-13
  6.2500000E+05  2.3125477E-13
  6.5000000E+05  1.8196396E-13
  6.6250000E+05  1.6187350E-13
  6.7500000E+05  1.4426356E-13
  7.0000000E+05  1.1518191E-13
  7.2500000E+05  9.2570178E-14
  7.5000000E+05  7.4858216E-14
  7.7500000E+05  6.0887526E-14
  8.0000000E+05  4.9795650E-14
  8.2500000E+05  4.0935080E-14
  8.5000000E+05  3.3815766E-14
  8.7500000E+05  2.8064047E-14
  9.0000000E+05  2.3393016E-14
  9.2500000E+05  1.9580896E-14
  9.5000000E+05  1.6455152E-14
  9.7500000E+05  1.3880759E-14
  1.0000000E+06  1.1751445E-14
  1.0250000E+06  9.9831189E-15
  1.0500000E+06  8.5088905E-15
  1.0750000E+06  7.2752926E-15
  1.1000000E+06  6.2393858E-15
  1.1250000E+06  5.3665314E-15
  1.1500000E+06  4.6286659E-15
  1.1750000E+06  4.0029598E-15
  1.2000000E+06  3.4707675E-15
  1.2250000E+06  3.0168026E-15
  1.2500000E+06  2.6284872E-15
  1.2750000E+06  2.2954350E-15
  1.3000000E+06  2.0090415E-15
  1.3250000E+06  1.7621550E-15
  1.3500000E+06  1.5488125E-15
  1.4000000E+06  1.2036166E-15
  1.4500000E+06  9.4239812E-16
  1.5000000E+06  7.4308169E-16
  1.5500000E+06  5.8981000E-16
  1.6000000E+06  4.7108124E-16
  1.6500000E+06  3.7847533E-16
  1.7000000E+06  3.0577351E-16
  1.7500000E+06  2.4834546E-16
  1.8000000E+06  2.0271718E-16
  1.8500000E+06  1.6626309E-16
  1.9000000E+06  1.3698497E-16
  1.9500000E+06  1.1335214E-16
  2.0000000E+06  9.4184701E-17
  2.0500000E+06  7.8567785E-17
  2.1000000E+06  6.5788087E-17
  2.1500000E+06  5.5286435E-17
  2.2000000E+06  4.6622263E-17
  2.2500000E+06  3.9446940E-17
  2.3000000E+06  3.3483044E-17
  2.3500000E+06  2.8508707E-17
  2.4000000E+06  2.4345749E-17
  2.4500000E+06  2.0850483E-17
  2.5000000E+06  1.7906374E-17
  2.5500000E+06  1.5418664E-17
  2.6000000E+06  1.3310225E-17
  2.6500000E+06  1.1518042E-17
  2.7000000E+06  9.9904321E-18
  2.7500000E+06  8.6848770E-18
  2.8000000E+06  7.5665301E-18
  2.8500000E+06  6.6065665E-18
  2.9000000E+06  5.7808604E-18
  3.0000000E+06  4.4545267E-18
  
  
#  93  17  O1  EION =  3.460000000E+02 eV   268
#  S(0) = 4.407741E-01
  3.4016662E+00  0.0000000E+00
  3.4016662E+02  0.0000000E+00
  3.4016662E+02  5.1367619E-04
  3.4600000E+02  5.1367619E-04
  3.4600336E+02  5.1367619E-04
  3.4617832E+02  5.1056639E-04
  3.4635328E+02  5.0757793E-04
  3.4652823E+02  5.0470483E-04
  3.4670319E+02  5.0194139E-04
  3.4705311E+02  4.9672277E-04
  3.4740302E+02  4.9188380E-04
  3.4810286E+02  4.8321412E-04
  3.4880269E+02  4.7570767E-04
  3.5020235E+02  4.6351339E-04
  3.5160202E+02  4.5426188E-04
  3.5300168E+02  4.4724944E-04
  3.5440134E+02  4.4197112E-04
  3.5580101E+02  4.3804770E-04
  3.5720067E+02  4.3518425E-04
  3.6000000E+02  4.3173871E-04
  3.6250000E+02  4.3032157E-04
  3.6500000E+02  4.2973501E-04
  3.6750000E+02  4.2948213E-04
  3.7000000E+02  4.2922251E-04
  3.7250000E+02  4.2874082E-04
  3.7500000E+02  4.2792045E-04
  3.7750000E+02  4.2672090E-04
  3.8000000E+02  4.2515740E-04
  3.9000000E+02  4.1647724E-04
  3.9500000E+02  4.1167203E-04
  4.0000000E+02  4.0711349E-04
  4.0500000E+02  4.0297380E-04
  4.1000000E+02  3.9926397E-04
  4.1500000E+02  3.9588964E-04
  4.2000000E+02  3.9272028E-04
  4.2500000E+02  3.8962441E-04
  4.3000000E+02  3.8650470E-04
  4.3500000E+02  3.8330078E-04
  4.4000000E+02  3.8000329E-04
  4.5000000E+02  3.7320263E-04
  4.5500000E+02  3.6978508E-04
  4.6000000E+02  3.6640882E-04
  4.7000000E+02  3.5989971E-04
  4.8000000E+02  3.5376133E-04
  4.9000000E+02  3.4792509E-04
  5.0000000E+02  3.4223645E-04
  5.1250000E+02  3.3517747E-04
  5.2500000E+02  3.2811519E-04
  5.3750000E+02  3.2114563E-04
  5.5000000E+02  3.1437490E-04
  5.6250000E+02  3.0786732E-04
  5.7500000E+02  3.0161163E-04
  5.8750000E+02  2.9553449E-04
  6.0000000E+02  2.8958671E-04
  6.2500000E+02  2.7799935E-04
  6.3750000E+02  2.7238918E-04
  6.5000000E+02  2.6694680E-04
  6.6250000E+02  2.6167959E-04
  6.7500000E+02  2.5657136E-04
  7.0000000E+02  2.4677307E-04
  7.2500000E+02  2.3743972E-04
  7.3750000E+02  2.3292592E-04
  7.5000000E+02  2.2852355E-04
  7.7500000E+02  2.2008714E-04
  8.0000000E+02  2.1213277E-04
  8.5000000E+02  1.9737775E-04
  9.0000000E+02  1.8403076E-04
  9.5000000E+02  1.7198478E-04
  1.0000000E+03  1.6106136E-04
  1.0500000E+03  1.5114146E-04
  1.1000000E+03  1.4210936E-04
  1.1500000E+03  1.3386221E-04
  1.2000000E+03  1.2632311E-04
  1.2500000E+03  1.1941799E-04
  1.3000000E+03  1.1307082E-04
  1.3500000E+03  1.0722011E-04
  1.4000000E+03  1.0182095E-04
  1.4500000E+03  9.6832576E-05
  1.5000000E+03  9.2214112E-05
  1.6000000E+03  8.3942932E-05
  1.7000000E+03  7.6766066E-05
  1.8000000E+03  7.0497950E-05
  1.9000000E+03  6.4991836E-05
  2.0000000E+03  6.0128494E-05
  2.1000000E+03  5.5810455E-05
  2.2000000E+03  5.1957892E-05
  2.3000000E+03  4.8505066E-05
  2.4000000E+03  4.5397515E-05
  2.5000000E+03  4.2589818E-05
  2.6000000E+03  4.0043839E-05
  2.7000000E+03  3.7727352E-05
  2.8000000E+03  3.5613004E-05
  2.9000000E+03  3.3677424E-05
  3.0000000E+03  3.1900561E-05
  3.1000000E+03  3.0265137E-05
  3.2000000E+03  2.8756181E-05
  3.4000000E+03  2.6067267E-05
  3.6000000E+03  2.3748088E-05
  3.8000000E+03  2.1732372E-05
  4.0000000E+03  1.9968229E-05
  4.2000000E+03  1.8414540E-05
  4.4000000E+03  1.7038480E-05
  4.6000000E+03  1.5813561E-05
  4.8000000E+03  1.4718076E-05
  5.0000000E+03  1.3734036E-05
  5.2500000E+03  1.2638211E-05
  5.5000000E+03  1.1669598E-05
  5.7500000E+03  1.0809037E-05
  6.0000000E+03  1.0040850E-05
  6.5000000E+03  8.7320649E-06
  6.7500000E+03  8.1718175E-06
  7.0000000E+03  7.6638592E-06
  7.2500000E+03  7.2018387E-06
  7.5000000E+03  6.7803412E-06
  8.0000000E+03  6.0410206E-06
  8.5000000E+03  5.4159803E-06
  9.0000000E+03  4.8827225E-06
  9.5000000E+03  4.4240463E-06
  1.0000000E+04  4.0266127E-06
  1.0500000E+04  3.6799457E-06
  1.1000000E+04  3.3757217E-06
  1.1500000E+04  3.1072630E-06
  1.2000000E+04  2.8691575E-06
  1.2500000E+04  2.6569840E-06
  1.3000000E+04  2.4671014E-06
  1.3500000E+04  2.2964877E-06
  1.4000000E+04  2.1426190E-06
  1.4500000E+04  2.0033732E-06
  1.5000000E+04  1.8769550E-06
  1.6000000E+04  1.6567168E-06
  1.7000000E+04  1.4721303E-06
  1.8000000E+04  1.3159227E-06
  1.9000000E+04  1.1825882E-06
  2.0000000E+04  1.0678955E-06
  2.1000000E+04  9.6854701E-07
  2.2000000E+04  8.8194290E-07
  2.3000000E+04  8.0601075E-07
  2.4000000E+04  7.3908206E-07
  2.5000000E+04  6.7980155E-07
  2.6000000E+04  6.2705778E-07
  2.7000000E+04  5.7993352E-07
  2.8000000E+04  5.3766702E-07
  2.9000000E+04  4.9962166E-07
  3.0000000E+04  4.6526168E-07
  3.1000000E+04  4.3413338E-07
  3.2000000E+04  4.0585042E-07
  3.4000000E+04  3.5654459E-07
  3.6000000E+04  3.1521280E-07
  3.8000000E+04  2.8025544E-07
  4.0000000E+04  2.5045252E-07
  4.2000000E+04  2.2486064E-07
  4.4000000E+04  2.0274100E-07
  4.6000000E+04  1.8350843E-07
  4.8000000E+04  1.6669477E-07
  5.0000000E+04  1.5192193E-07
  5.2500000E+04  1.3586205E-07
  5.5000000E+04  1.2203044E-07
  5.7500000E+04  1.1004563E-07
  5.8750000E+04  1.0464820E-07
  6.0000000E+04  9.9603363E-08
  6.2500000E+04  9.0458610E-08
  6.5000000E+04  8.2412194E-08
  6.7500000E+04  7.5301123E-08
  7.0000000E+04  6.8991121E-08
  7.2500000E+04  6.3370894E-08
  7.5000000E+04  5.8347484E-08
  7.7500000E+04  5.3842768E-08
  8.0000000E+04  4.9790727E-08
  8.2500000E+04  4.6135295E-08
  8.5000000E+04  4.2828634E-08
  8.7500000E+04  3.9829762E-08
  9.0000000E+04  3.7103438E-08
  9.2500000E+04  3.4619205E-08
  9.5000000E+04  3.2350633E-08
  1.0000000E+05  2.8371324E-08
  1.0500000E+05  2.5013813E-08
  1.1000000E+05  2.2160958E-08
  1.1500000E+05  1.9721330E-08
  1.2000000E+05  1.7622783E-08
  1.2500000E+05  1.5807810E-08
  1.3000000E+05  1.4230169E-08
  1.3500000E+05  1.2852398E-08
  1.4000000E+05  1.1643934E-08
  1.4500000E+05  1.0579681E-08
  1.5000000E+05  9.6388803E-09
  1.5500000E+05  8.8042513E-09
  1.6000000E+05  8.0613336E-09
  1.6500000E+05  7.3979628E-09
  1.7000000E+05  6.8038558E-09
  1.7500000E+05  6.2702830E-09
  1.8000000E+05  5.7898029E-09
  1.8500000E+05  5.3560410E-09
  1.9000000E+05  4.9635151E-09
  1.9500000E+05  4.6074933E-09
  2.0000000E+05  4.2838768E-09
  2.0500000E+05  3.9891038E-09
  2.1000000E+05  3.7200695E-09
  2.2000000E+05  3.2486947E-09
  2.3000000E+05  2.8517815E-09
  2.4000000E+05  2.5153712E-09
  2.5000000E+05  2.2285059E-09
  2.6000000E+05  1.9825024E-09
  2.7000000E+05  1.7704291E-09
  2.8000000E+05  1.5867122E-09
  2.9000000E+05  1.4268371E-09
  3.0000000E+05  1.2871180E-09
  3.1000000E+05  1.1645253E-09
  3.2000000E+05  1.0565526E-09
  3.3000000E+05  9.6111704E-10
  3.4000000E+05  8.7647894E-10
  3.5000000E+05  8.0117850E-10
  3.6000000E+05  7.3398494E-10
  3.7000000E+05  6.7385519E-10
  3.8000000E+05  6.1990147E-10
  3.9000000E+05  5.7136456E-10
  4.0000000E+05  5.2759238E-10
  4.1000000E+05  4.8802394E-10
  4.2000000E+05  4.5217500E-10
  4.3000000E+05  4.1962620E-10
  4.4000000E+05  3.9001369E-10
  4.6000000E+05  3.3836921E-10
  4.8000000E+05  2.9514891E-10
  5.0000000E+05  2.5873332E-10
  5.1250000E+05  2.3885434E-10
  5.2500000E+05  2.2088044E-10
  5.3750000E+05  2.0459306E-10
  5.5000000E+05  1.8980293E-10
  5.7500000E+05  1.6407785E-10
  5.8750000E+05  1.5287386E-10
  6.0000000E+05  1.4262351E-10
  6.2500000E+05  1.2460692E-10
  6.5000000E+05  1.0937941E-10
  6.7500000E+05  9.6432163E-11
  7.0000000E+05  8.5362738E-11
  7.2500000E+05  7.5850249E-11
  7.5000000E+05  6.7636626E-11
  7.7500000E+05  6.0512787E-11
  8.0000000E+05  5.4308170E-11
  8.2500000E+05  4.8882815E-11
  8.5000000E+05  4.4121219E-11
  8.7500000E+05  3.9927545E-11
  9.0000000E+05  3.6221858E-11
  9.2500000E+05  3.2937145E-11
  9.5000000E+05  3.0016962E-11
  9.7500000E+05  2.7413552E-11
  1.0000000E+06  2.5086328E-11
  1.0250000E+06  2.3000679E-11
  1.0500000E+06  2.1126985E-11
  1.0750000E+06  1.9439807E-11
  1.1000000E+06  1.7917238E-11
  1.1250000E+06  1.6540347E-11
  1.1500000E+06  1.5292707E-11
  1.1750000E+06  1.4160014E-11
  1.2000000E+06  1.3129784E-11
  1.2250000E+06  1.2191080E-11
  1.2500000E+06  1.1334292E-11
  1.3000000E+06  9.8336744E-12
  1.3500000E+06  8.5716044E-12
  1.4000000E+06  7.5040431E-12
  1.4500000E+06  6.5962888E-12
  1.5000000E+06  5.8206402E-12
  1.5500000E+06  5.1547640E-12
  1.6000000E+06  4.5804154E-12
  1.6500000E+06  4.0827860E-12
  1.7000000E+06  3.6498293E-12
  1.7500000E+06  3.2718717E-12
  1.8000000E+06  2.9411366E-12
  1.8500000E+06  2.6510445E-12
  
  
#  93  18  O2  EION =  2.740000000E+02 eV   277
#  S(0) = 4.836754E-01
  2.6485614E+00  0.0000000E+00
  2.6485614E+02  0.0000000E+00
  2.6485614E+02  1.2901687E-03
  2.7400000E+02  1.2901687E-03
  2.7400273E+02  1.2901687E-03
  2.7430259E+02  1.2865161E-03
  2.7460245E+02  1.2824744E-03
  2.7490232E+02  1.2782071E-03
  2.7520218E+02  1.2738264E-03
  2.7580191E+02  1.2650069E-03
  2.7640164E+02  1.2563714E-03
  2.7760109E+02  1.2401180E-03
  2.7880055E+02  1.2252224E-03
  2.8000000E+02  1.2113289E-03
  2.8250000E+02  1.1838706E-03
  2.8500000E+02  1.1564516E-03
  2.8750000E+02  1.1280168E-03
  2.9000000E+02  1.0985069E-03
  2.9500000E+02  1.0379278E-03
  2.9750000E+02  1.0078205E-03
  3.0000000E+02  9.7835128E-04
  3.0250000E+02  9.4978195E-04
  3.0500000E+02  9.2228463E-04
  3.1000000E+02  8.7084610E-04
  3.1500000E+02  8.2423295E-04
  3.2000000E+02  7.8213200E-04
  3.3000000E+02  7.0927765E-04
  3.3500000E+02  6.7740634E-04
  3.4000000E+02  6.4794252E-04
  3.4500000E+02  6.2052815E-04
  3.5000000E+02  5.9490154E-04
  3.6000000E+02  5.4833266E-04
  3.7000000E+02  5.0739704E-04
  3.8000000E+02  4.7164427E-04
  3.9000000E+02  4.4059161E-04
  4.0000000E+02  4.1359304E-04
  4.1000000E+02  3.8994098E-04
  4.2000000E+02  3.6899278E-04
  4.3000000E+02  3.5026731E-04
  4.4000000E+02  3.3344180E-04
  4.6000000E+02  3.0474971E-04
  4.8000000E+02  2.8165417E-04
  4.9000000E+02  2.7178985E-04
  5.0000000E+02  2.6283339E-04
  5.1250000E+02  2.5270793E-04
  5.2500000E+02  2.4357465E-04
  5.5000000E+02  2.2780369E-04
  5.7500000E+02  2.1479035E-04
  5.8750000E+02  2.0911891E-04
  6.0000000E+02  2.0390404E-04
  6.2500000E+02  1.9456941E-04
  6.5000000E+02  1.8639909E-04
  6.7500000E+02  1.7918458E-04
  7.0000000E+02  1.7274953E-04
  7.2500000E+02  1.6694489E-04
  7.5000000E+02  1.6164556E-04
  8.0000000E+02  1.5220679E-04
  8.5000000E+02  1.4399175E-04
  9.0000000E+02  1.3669340E-04
  9.5000000E+02  1.3009668E-04
  1.0000000E+03  1.2408215E-04
  1.0500000E+03  1.1855058E-04
  1.1000000E+03  1.1342815E-04
  1.1500000E+03  1.0866812E-04
  1.2000000E+03  1.0423003E-04
  1.2500000E+03  1.0007576E-04
  1.3000000E+03  9.6175846E-05
  1.3500000E+03  9.2509877E-05
  1.4000000E+03  8.9059684E-05
  1.4500000E+03  8.5807351E-05
  1.5000000E+03  8.2736404E-05
  1.6000000E+03  7.7082839E-05
  1.7000000E+03  7.2003061E-05
  1.8000000E+03  6.7420324E-05
  1.9000000E+03  6.3271260E-05
  2.0000000E+03  5.9501975E-05
  2.1000000E+03  5.6066595E-05
  2.2000000E+03  5.2925931E-05
  2.3000000E+03  5.0046422E-05
  2.4000000E+03  4.7399206E-05
  2.5000000E+03  4.4959353E-05
  2.6000000E+03  4.2705230E-05
  2.7000000E+03  4.0617986E-05
  2.8000000E+03  3.8681149E-05
  2.9000000E+03  3.6880244E-05
  3.0000000E+03  3.5202533E-05
  3.1000000E+03  3.3636761E-05
  3.2000000E+03  3.2172941E-05
  3.4000000E+03  2.9516626E-05
  3.6000000E+03  2.7173384E-05
  3.8000000E+03  2.5094835E-05
  4.0000000E+03  2.3241892E-05
  4.2000000E+03  2.1582648E-05
  4.4000000E+03  2.0090744E-05
  4.6000000E+03  1.8744226E-05
  4.8000000E+03  1.7524667E-05
  5.0000000E+03  1.6416459E-05
  5.2500000E+03  1.5167799E-05
  5.5000000E+03  1.4050973E-05
  5.7500000E+03  1.3048165E-05
  6.0000000E+03  1.2144472E-05
  6.5000000E+03  1.0586105E-05
  6.7500000E+03  9.9117719E-06
  7.0000000E+03  9.2966144E-06
  7.2500000E+03  8.7339981E-06
  7.5000000E+03  8.2181941E-06
  8.0000000E+03  7.3077877E-06
  8.5000000E+03  6.5327554E-06
  9.0000000E+03  5.8679716E-06
  9.5000000E+03  5.2938484E-06
  1.0000000E+04  4.7949321E-06
  1.0500000E+04  4.3589055E-06
  1.1000000E+04  3.9758518E-06
  1.1500000E+04  3.6377206E-06
  1.2000000E+04  3.3379207E-06
  1.2500000E+04  3.0710161E-06
  1.3000000E+04  2.8324929E-06
  1.3500000E+04  2.6185785E-06
  1.4000000E+04  2.4261002E-06
  1.4500000E+04  2.2523750E-06
  1.5000000E+04  2.0951229E-06
  1.5500000E+04  1.9523954E-06
  1.6000000E+04  1.8225196E-06
  1.6500000E+04  1.7040539E-06
  1.7000000E+04  1.5957498E-06
  1.8000000E+04  1.4054246E-06
  1.9000000E+04  1.2444058E-06
  2.0000000E+04  1.1071921E-06
  2.1000000E+04  9.8949153E-07
  2.2000000E+04  8.8791885E-07
  2.3000000E+04  7.9977755E-07
  2.4000000E+04  7.2289970E-07
  2.5000000E+04  6.5552835E-07
  2.6000000E+04  5.9622868E-07
  2.7000000E+04  5.4382047E-07
  2.8000000E+04  4.9732645E-07
  2.9000000E+04  4.5593250E-07
  3.0000000E+04  4.1895643E-07
  3.1000000E+04  3.8582337E-07
  3.2000000E+04  3.5604651E-07
  3.3000000E+04  3.2921176E-07
  3.4000000E+04  3.0496510E-07
  3.5000000E+04  2.8300259E-07
  3.6000000E+04  2.6306228E-07
  3.7000000E+04  2.4491762E-07
  3.8000000E+04  2.2837187E-07
  3.9000000E+04  2.1325360E-07
  4.0000000E+04  1.9941302E-07
  4.2000000E+04  1.7505545E-07
  4.4000000E+04  1.5442606E-07
  4.6000000E+04  1.3684303E-07
  4.8000000E+04  1.2176856E-07
  5.0000000E+04  1.0877467E-07
  5.2500000E+04  9.4941188E-08
  5.5000000E+04  8.3295866E-08
  5.7500000E+04  7.3427194E-08
  5.8750000E+04  6.9055511E-08
  6.0000000E+04  6.5012778E-08
  6.2500000E+04  5.7797630E-08
  6.5000000E+04  5.1578307E-08
  6.7500000E+04  4.6191172E-08
  7.0000000E+04  4.1503622E-08
  7.2500000E+04  3.7407474E-08
  7.5000000E+04  3.3813883E-08
  7.7500000E+04  3.0649419E-08
  8.0000000E+04  2.7853049E-08
  8.2500000E+04  2.5373786E-08
  8.5000000E+04  2.3168801E-08
  8.7500000E+04  2.1201951E-08
  9.0000000E+04  1.9442604E-08
  9.2500000E+04  1.7864688E-08
  9.5000000E+04  1.6445918E-08
  9.7500000E+04  1.5167173E-08
  1.0000000E+05  1.4011989E-08
  1.0250000E+05  1.2966139E-08
  1.0500000E+05  1.2017294E-08
  1.0750000E+05  1.1154730E-08
  1.1000000E+05  1.0369096E-08
  1.1250000E+05  9.6522159E-09
  1.1500000E+05  8.9969189E-09
  1.2000000E+05  7.8466020E-09
  1.2500000E+05  6.8760839E-09
  1.3000000E+05  6.0523870E-09
  1.3500000E+05  5.3494298E-09
  1.4000000E+05  4.7464185E-09
  1.4500000E+05  4.2266545E-09
  1.5000000E+05  3.7766297E-09
  1.5500000E+05  3.3853397E-09
  1.6000000E+05  3.0437654E-09
  1.6500000E+05  2.7444718E-09
  1.7000000E+05  2.4812961E-09
  1.7500000E+05  2.2491036E-09
  1.8000000E+05  2.0435964E-09
  1.8500000E+05  1.8611599E-09
  1.9000000E+05  1.6987404E-09
  1.9500000E+05  1.5537476E-09
  2.0000000E+05  1.4239752E-09
  2.0500000E+05  1.3075371E-09
  2.1000000E+05  1.2028154E-09
  2.1500000E+05  1.1084176E-09
  2.2000000E+05  1.0231413E-09
  2.2500000E+05  9.4594498E-10
  2.3000000E+05  8.7592425E-10
  2.3500000E+05  8.1229079E-10
  2.4000000E+05  7.5435582E-10
  2.4500000E+05  7.0151590E-10
  2.5000000E+05  6.5324097E-10
  2.6000000E+05  5.6857401E-10
  2.7000000E+05  4.9723713E-10
  2.8000000E+05  4.3678252E-10
  2.9000000E+05  3.8527291E-10
  3.0000000E+05  3.4116273E-10
  3.1000000E+05  3.0320972E-10
  3.2000000E+05  2.7040849E-10
  3.3000000E+05  2.4194021E-10
  3.4000000E+05  2.1713425E-10
  3.5000000E+05  1.9543822E-10
  3.6000000E+05  1.7639481E-10
  3.7000000E+05  1.5962344E-10
  3.8000000E+05  1.4480583E-10
  3.9000000E+05  1.3167460E-10
  4.0000000E+05  1.2000412E-10
  4.1000000E+05  1.0960324E-10
  4.2000000E+05  1.0030941E-10
  4.3000000E+05  9.1983891E-11
  4.4000000E+05  8.4507833E-11
  4.5000000E+05  7.7779047E-11
  4.6000000E+05  7.1709411E-11
  4.7000000E+05  6.6222721E-11
  4.8000000E+05  6.1252877E-11
  5.0000000E+05  5.2641100E-11
  5.1250000E+05  4.8023680E-11
  5.2500000E+05  4.3903549E-11
  5.3750000E+05  4.0217674E-11
  5.5000000E+05  3.6912158E-11
  5.7500000E+05  3.1263518E-11
  5.8750000E+05  2.8846127E-11
  6.0000000E+05  2.6658768E-11
  6.1250000E+05  2.4675577E-11
  6.2500000E+05  2.2874034E-11
  6.3750000E+05  2.1234485E-11
  6.5000000E+05  1.9739720E-11
  6.7500000E+05  1.7125911E-11
  7.0000000E+05  1.4932028E-11
  7.2500000E+05  1.3079437E-11
  7.5000000E+05  1.1506163E-11
  7.7500000E+05  1.0163010E-11
  8.0000000E+05  9.0106329E-12
  8.2500000E+05  8.0173428E-12
  8.5000000E+05  7.1574400E-12
  8.7500000E+05  6.4099503E-12
  9.0000000E+05  5.7576461E-12
  9.2500000E+05  5.1863025E-12
  9.5000000E+05  4.6841217E-12
  9.7500000E+05  4.2412700E-12
  1.0000000E+06  3.8495142E-12
  1.0250000E+06  3.5019305E-12
  1.0500000E+06  3.1926677E-12
  1.0750000E+06  2.9167608E-12
  1.1000000E+06  2.6699803E-12
  1.1250000E+06  2.4487082E-12
  1.1500000E+06  2.2498391E-12
  1.1750000E+06  2.0707014E-12
  1.2000000E+06  1.9089887E-12
  1.2250000E+06  1.7627038E-12
  1.2500000E+06  1.6301135E-12
  1.2750000E+06  1.5097099E-12
  1.3000000E+06  1.4001754E-12
  1.3250000E+06  1.3003554E-12
  1.3500000E+06  1.2092361E-12
  1.4000000E+06  1.0496314E-12
  1.4500000E+06  9.1537569E-13
  1.5000000E+06  8.0176917E-13
  1.5500000E+06  7.0510443E-13
  1.6000000E+06  6.2245824E-13
  1.6500000E+06  5.5151057E-13
  1.7000000E+06  4.9036956E-13
  
  
#  93  19  O3  EION =  2.110000000E+02 eV   291
#  S(0) = 1.612537E+00
  2.0791282E+00  0.0000000E+00
  2.0791282E+02  0.0000000E+00
  2.0791282E+02  3.3856357E-03
  2.1100000E+02  3.3856357E-03
  2.1100272E+02  3.3856357E-03
  2.1122765E+02  3.3699393E-03
  2.1145259E+02  3.3548227E-03
  2.1167752E+02  3.3402691E-03
  2.1190245E+02  3.3262607E-03
  2.1235231E+02  3.2998077E-03
  2.1280218E+02  3.2753170E-03
  2.1370190E+02  3.2316425E-03
  2.1460163E+02  3.1941204E-03
  2.1640109E+02  3.1335913E-03
  2.1820054E+02  3.0870398E-03
  2.2000000E+02  3.0495200E-03
  2.2250000E+02  3.0058882E-03
  2.2500000E+02  2.9665568E-03
  2.2750000E+02  2.9277993E-03
  2.3000000E+02  2.8877243E-03
  2.3500000E+02  2.8018073E-03
  2.4000000E+02  2.7110709E-03
  2.4500000E+02  2.6214570E-03
  2.5000000E+02  2.5378407E-03
  2.5500000E+02  2.4626432E-03
  2.6000000E+02  2.3960940E-03
  2.7000000E+02  2.2838827E-03
  2.7500000E+02  2.2348835E-03
  2.8000000E+02  2.1887750E-03
  2.8500000E+02  2.1447070E-03
  2.9000000E+02  2.1022572E-03
  3.0000000E+02  2.0219210E-03
  3.1000000E+02  1.9482632E-03
  3.2000000E+02  1.8816847E-03
  3.3000000E+02  1.8215219E-03
  3.4000000E+02  1.7664036E-03
  3.5000000E+02  1.7150332E-03
  3.6000000E+02  1.6665598E-03
  3.8000000E+02  1.5770246E-03
  4.0000000E+02  1.4967065E-03
  4.2000000E+02  1.4242391E-03
  4.4000000E+02  1.3578587E-03
  4.6000000E+02  1.2965019E-03
  4.8000000E+02  1.2396144E-03
  5.0000000E+02  1.1867643E-03
  5.2500000E+02  1.1256085E-03
  5.5000000E+02  1.0692266E-03
  5.7500000E+02  1.0171484E-03
  6.0000000E+02  9.6888699E-04
  6.5000000E+02  8.8223400E-04
  6.7500000E+02  8.4324681E-04
  7.0000000E+02  8.0683314E-04
  7.2500000E+02  7.7276912E-04
  7.5000000E+02  7.4082692E-04
  8.0000000E+02  6.8258987E-04
  8.5000000E+02  6.3104293E-04
  9.0000000E+02  5.8518221E-04
  9.5000000E+02  5.4414058E-04
  1.0000000E+03  5.0730594E-04
  1.0500000E+03  4.7413604E-04
  1.1000000E+03  4.4414439E-04
  1.1500000E+03  4.1692808E-04
  1.2000000E+03  3.9215053E-04
  1.2500000E+03  3.6953091E-04
  1.3000000E+03  3.4883228E-04
  1.3500000E+03  3.2984553E-04
  1.4000000E+03  3.1238247E-04
  1.4500000E+03  2.9627972E-04
  1.5000000E+03  2.8139712E-04
  1.6000000E+03  2.5482299E-04
  1.7000000E+03  2.3185679E-04
  1.8000000E+03  2.1187132E-04
  1.9000000E+03  1.9436861E-04
  2.0000000E+03  1.7894990E-04
  2.1000000E+03  1.6529347E-04
  2.2000000E+03  1.5313773E-04
  2.3000000E+03  1.4226819E-04
  2.4000000E+03  1.3250768E-04
  2.5000000E+03  1.2370877E-04
  2.6000000E+03  1.1574786E-04
  2.7000000E+03  1.0852084E-04
  2.8000000E+03  1.0193936E-04
  2.9000000E+03  9.5928090E-05
  3.0000000E+03  9.0422509E-05
  3.1000000E+03  8.5367021E-05
  3.2000000E+03  8.0713523E-05
  3.4000000E+03  7.2450758E-05
  3.6000000E+03  6.5359161E-05
  3.8000000E+03  5.9226590E-05
  4.0000000E+03  5.3887451E-05
  4.2000000E+03  4.9210769E-05
  4.4000000E+03  4.5091807E-05
  4.6000000E+03  4.1445886E-05
  4.8000000E+03  3.8203731E-05
  5.0000000E+03  3.5308205E-05
  5.2500000E+03  3.2104961E-05
  5.5000000E+03  2.9294705E-05
  5.7500000E+03  2.6816786E-05
  6.0000000E+03  2.4621703E-05
  6.5000000E+03  2.0924234E-05
  6.7500000E+03  1.9360184E-05
  7.0000000E+03  1.7953128E-05
  7.2500000E+03  1.6683261E-05
  7.5000000E+03  1.5533782E-05
  7.7500000E+03  1.4490359E-05
  8.0000000E+03  1.3540709E-05
  8.2500000E+03  1.2674252E-05
  8.5000000E+03  1.1881842E-05
  9.0000000E+03  1.0488429E-05
  9.5000000E+03  9.3083188E-06
  1.0000000E+04  8.3014009E-06
  1.0500000E+04  7.4364399E-06
  1.1000000E+04  6.6888320E-06
  1.1500000E+04  6.0390023E-06
  1.2000000E+04  5.4712271E-06
  1.2500000E+04  4.9727676E-06
  1.3000000E+04  4.5332219E-06
  1.3500000E+04  4.1440323E-06
  1.4000000E+04  3.7981107E-06
  1.4500000E+04  3.4895493E-06
  1.5000000E+04  3.2133953E-06
  1.5500000E+04  2.9654723E-06
  1.6000000E+04  2.7422397E-06
  1.6500000E+04  2.5406825E-06
  1.7000000E+04  2.3582209E-06
  1.7500000E+04  2.1926377E-06
  1.8000000E+04  2.0420202E-06
  1.8500000E+04  1.9047117E-06
  1.9000000E+04  1.7792722E-06
  2.0000000E+04  1.5591338E-06
  2.1000000E+04  1.3733088E-06
  2.2000000E+04  1.2153731E-06
  2.3000000E+04  1.0802978E-06
  2.4000000E+04  9.6410578E-07
  2.5000000E+04  8.6362391E-07
  2.6000000E+04  7.7629909E-07
  2.7000000E+04  7.0006079E-07
  2.8000000E+04  6.3321754E-07
  2.9000000E+04  5.7437849E-07
  3.0000000E+04  5.2239258E-07
  3.1000000E+04  4.7630130E-07
  3.2000000E+04  4.3530228E-07
  3.3000000E+04  3.9872039E-07
  3.4000000E+04  3.6598465E-07
  3.5000000E+04  3.3660995E-07
  3.6000000E+04  3.1018242E-07
  3.7000000E+04  2.8634757E-07
  3.8000000E+04  2.6480048E-07
  3.9000000E+04  2.4527794E-07
  4.0000000E+04  2.2755195E-07
  4.2000000E+04  1.9672242E-07
  4.4000000E+04  1.7101012E-07
  4.6000000E+04  1.4941496E-07
  4.8000000E+04  1.3116037E-07
  5.0000000E+04  1.1563744E-07
  5.1250000E+04  1.0710431E-07
  5.2500000E+04  9.9350646E-08
  5.3750000E+04  9.2291542E-08
  5.5000000E+04  8.5852831E-08
  5.7500000E+04  7.4584500E-08
  5.8750000E+04  6.9647478E-08
  6.0000000E+04  6.5114045E-08
  6.2500000E+04  5.7105160E-08
  6.5000000E+04  5.0293333E-08
  6.7500000E+04  4.4468713E-08
  7.0000000E+04  3.9463470E-08
  7.2500000E+04  3.5142399E-08
  7.5000000E+04  3.1395811E-08
  7.7500000E+04  2.8134111E-08
  8.0000000E+04  2.5283686E-08
  8.2500000E+04  2.2783703E-08
  8.5000000E+04  2.0583622E-08
  8.7500000E+04  1.8641238E-08
  9.0000000E+04  1.6921147E-08
  9.2500000E+04  1.5393512E-08
  9.5000000E+04  1.4033078E-08
  9.7500000E+04  1.2818381E-08
  1.0000000E+05  1.1731110E-08
  1.0250000E+05  1.0755583E-08
  1.0500000E+05  9.8783273E-09
  1.0750000E+05  9.0877304E-09
  1.1000000E+05  8.3737508E-09
  1.1250000E+05  7.7276786E-09
  1.1500000E+05  7.1419375E-09
  1.1750000E+05  6.6099192E-09
  1.2000000E+05  6.1258446E-09
  1.2250000E+05  5.6846467E-09
  1.2500000E+05  5.2818716E-09
  1.3000000E+05  4.5763520E-09
  1.3500000E+05  3.9830481E-09
  1.4000000E+05  3.4813363E-09
  1.4500000E+05  3.0548760E-09
  1.5000000E+05  2.6906214E-09
  1.5500000E+05  2.3780827E-09
  1.6000000E+05  2.1087700E-09
  1.6500000E+05  1.8757696E-09
  1.7000000E+05  1.6734186E-09
  1.7500000E+05  1.4970535E-09
  1.8000000E+05  1.3428131E-09
  1.8500000E+05  1.2074857E-09
  1.9000000E+05  1.0883875E-09
  1.9500000E+05  9.8326602E-10
  2.0000000E+05  8.9022286E-10
  2.0500000E+05  8.0765168E-10
  2.1000000E+05  7.3418827E-10
  2.1500000E+05  6.6866982E-10
  2.2000000E+05  6.1010182E-10
  2.2500000E+05  5.5763072E-10
  2.3000000E+05  5.1052180E-10
  2.3500000E+05  4.6814075E-10
  2.4000000E+05  4.2993834E-10
  2.4500000E+05  3.9543774E-10
  2.5000000E+05  3.6422376E-10
  2.5500000E+05  3.3593400E-10
  2.6000000E+05  3.1025139E-10
  2.6500000E+05  2.8689788E-10
  2.7000000E+05  2.6562906E-10
  2.8000000E+05  2.2850949E-10
  2.9000000E+05  1.9745365E-10
  3.0000000E+05  1.7133135E-10
  3.1000000E+05  1.4924823E-10
  3.2000000E+05  1.3049154E-10
  3.3000000E+05  1.1448947E-10
  3.4000000E+05  1.0078030E-10
  3.5000000E+05  8.8989018E-11
  3.6000000E+05  7.8809236E-11
  3.7000000E+05  6.9989420E-11
  3.8000000E+05  6.2322070E-11
  3.9000000E+05  5.5635210E-11
  4.0000000E+05  4.9785688E-11
  4.1000000E+05  4.4653827E-11
  4.2000000E+05  4.0139130E-11
  4.3000000E+05  3.6156884E-11
  4.4000000E+05  3.2635416E-11
  4.5000000E+05  2.9513847E-11
  4.6000000E+05  2.6740320E-11
  4.7000000E+05  2.4270528E-11
  4.8000000E+05  2.2066496E-11
  5.0000000E+05  1.8329647E-11
  5.1250000E+05  1.6373749E-11
  5.2500000E+05  1.4659852E-11
  5.3750000E+05  1.3153931E-11
  5.5000000E+05  1.1827312E-11
  5.6250000E+05  1.0655740E-11
  5.7500000E+05  9.6186253E-12
  5.8750000E+05  8.6984391E-12
  6.0000000E+05  7.8802055E-12
  6.1250000E+05  7.1510940E-12
  6.2500000E+05  6.5000792E-12
  6.3750000E+05  5.9176611E-12
  6.5000000E+05  5.3956318E-12
  6.6250000E+05  4.9268813E-12
  6.7500000E+05  4.5052360E-12
  6.8750000E+05  4.1253219E-12
  7.0000000E+05  3.7824512E-12
  7.1250000E+05  3.4725260E-12
  7.2500000E+05  3.1919549E-12
  7.3750000E+05  2.9375841E-12
  7.5000000E+05  2.7066383E-12
  7.6250000E+05  2.4966707E-12
  7.7500000E+05  2.3055199E-12
  8.0000000E+05  1.9722363E-12
  8.2500000E+05  1.6939336E-12
  8.5000000E+05  1.4604473E-12
  8.7500000E+05  1.2636886E-12
  9.0000000E+05  1.0971826E-12
  9.2500000E+05  9.5571616E-13
  9.5000000E+05  8.3506868E-13
  9.7500000E+05  7.3180541E-13
  1.0000000E+06  6.4311687E-13
  1.0250000E+06  5.6669451E-13
  1.0500000E+06  5.0063442E-13
  1.0750000E+06  4.4335978E-13
  1.1000000E+06  3.9355961E-13
  1.1250000E+06  3.5014147E-13
  1.1500000E+06  3.1219037E-13
  1.1750000E+06  2.7893592E-13
  1.2000000E+06  2.4972744E-13
  1.2250000E+06  2.2401363E-13
  1.2500000E+06  2.0132409E-13
  1.2750000E+06  1.8125634E-13
  1.3000000E+06  1.6346766E-13
  1.3250000E+06  1.4766551E-13
  1.3500000E+06  1.3359936E-13
  1.3750000E+06  1.2105413E-13
  1.4000000E+06  1.0984775E-13
  1.4250000E+06  9.9825186E-14
  1.4500000E+06  9.0850470E-14
  1.4750000E+06  8.2804101E-14
  1.5000000E+06  7.5581001E-14
  1.5250000E+06  6.9088723E-14
  
  
#  93  15  N6  EION =  4.210000000E+02 eV   284
#  S(0) = 1.040613E+01
  4.0168298E+00  0.0000000E+00
  4.0168298E+02  0.0000000E+00
  4.0168298E+02  5.1644276E-04
  4.2100000E+02  5.1644276E-04
  4.2100426E+02  5.1644276E-04
  4.2147915E+02  5.2209690E-04
  4.2195405E+02  5.2633804E-04
  4.2242894E+02  5.2973175E-04
  4.2290383E+02  5.3260652E-04
  4.2385362E+02  5.3748785E-04
  4.2480341E+02  5.4173988E-04
  4.2670298E+02  5.4912038E-04
  4.2860255E+02  5.5516685E-04
  4.3240170E+02  5.6448732E-04
  4.3620085E+02  5.7695921E-04
  4.3810043E+02  5.8825232E-04
  4.4000000E+02  6.0517576E-04
  4.4500000E+02  6.8772622E-04
  4.5000000E+02  8.4473470E-04
  4.5500000E+02  1.1012015E-03
  4.5750000E+02  1.2744919E-03
  4.6000000E+02  1.4807542E-03
  4.6250000E+02  1.7208342E-03
  4.6500000E+02  1.9939548E-03
  4.7000000E+02  2.6302339E-03
  4.8000000E+02  4.1710362E-03
  4.8500000E+02  5.0326018E-03
  4.9000000E+02  5.9338499E-03
  4.9500000E+02  6.8562002E-03
  5.0000000E+02  7.7743720E-03
  5.0625000E+02  8.8769824E-03
  5.1250000E+02  9.8912757E-03
  5.1875000E+02  1.0800736E-02
  5.2500000E+02  1.1604365E-02
  5.3750000E+02  1.2929153E-02
  5.5000000E+02  1.3905636E-02
  5.6250000E+02  1.4559176E-02
  5.6875000E+02  1.4783234E-02
  5.7500000E+02  1.4953576E-02
  5.8750000E+02  1.5168922E-02
  6.0000000E+02  1.5261287E-02
  6.2500000E+02  1.5158841E-02
  6.5000000E+02  1.4795470E-02
  6.6250000E+02  1.4563362E-02
  6.7500000E+02  1.4313168E-02
  7.0000000E+02  1.3761738E-02
  7.2500000E+02  1.3165552E-02
  7.5000000E+02  1.2559863E-02
  8.0000000E+02  1.1370518E-02
  8.5000000E+02  1.0239107E-02
  9.0000000E+02  9.2054223E-03
  9.5000000E+02  8.2646734E-03
  1.0000000E+03  7.4239760E-03
  1.0500000E+03  6.6733387E-03
  1.1000000E+03  6.0047598E-03
  1.1500000E+03  5.4122831E-03
  1.2000000E+03  4.8865454E-03
  1.2500000E+03  4.4194349E-03
  1.3000000E+03  4.0042359E-03
  1.3500000E+03  3.6349021E-03
  1.4000000E+03  3.3060094E-03
  1.4500000E+03  3.0126179E-03
  1.5000000E+03  2.7503289E-03
  1.6000000E+03  2.3045034E-03
  1.7000000E+03  1.9441841E-03
  1.8000000E+03  1.6508629E-03
  1.9000000E+03  1.4103583E-03
  2.0000000E+03  1.2117648E-03
  2.1000000E+03  1.0466727E-03
  2.2000000E+03  9.0855670E-04
  2.3000000E+03  7.9231659E-04
  2.4000000E+03  6.9393732E-04
  2.5000000E+03  6.1023451E-04
  2.6000000E+03  5.3866525E-04
  2.7000000E+03  4.7718533E-04
  2.8000000E+03  4.2414074E-04
  2.9000000E+03  3.7818505E-04
  3.0000000E+03  3.3821598E-04
  3.1000000E+03  3.0332590E-04
  3.2000000E+03  2.7276347E-04
  3.4000000E+03  2.2222462E-04
  3.6000000E+03  1.8272189E-04
  3.8000000E+03  1.5150148E-04
  4.0000000E+03  1.2657718E-04
  4.2000000E+03  1.0649624E-04
  4.4000000E+03  9.0180929E-05
  4.6000000E+03  7.6821760E-05
  4.8000000E+03  6.5804208E-05
  5.0000000E+03  5.6656826E-05
  5.2500000E+03  4.7304467E-05
  5.5000000E+03  3.9767621E-05
  5.7500000E+03  3.3643565E-05
  6.0000000E+03  2.8629479E-05
  6.5000000E+03  2.1063709E-05
  6.7500000E+03  1.8198340E-05
  7.0000000E+03  1.5791995E-05
  7.2500000E+03  1.3760377E-05
  7.5000000E+03  1.2036579E-05
  7.7500000E+03  1.0567122E-05
  8.0000000E+03  9.3089648E-06
  8.2500000E+03  8.2272556E-06
  8.5000000E+03  7.2936064E-06
  9.0000000E+03  5.7815860E-06
  9.5000000E+03  4.6315269E-06
  1.0000000E+04  3.7458799E-06
  1.0500000E+04  3.0561379E-06
  1.1000000E+04  2.5134236E-06
  1.1500000E+04  2.0823568E-06
  1.2000000E+04  1.7369862E-06
  1.2500000E+04  1.4580487E-06
  1.3000000E+04  1.2310847E-06
  1.3500000E+04  1.0451276E-06
  1.4000000E+04  8.9178270E-07
  1.4500000E+04  7.6456598E-07
  1.5000000E+04  6.5842654E-07
  1.5500000E+04  5.6940124E-07
  1.6000000E+04  4.9435737E-07
  1.6500000E+04  4.3080091E-07
  1.7000000E+04  3.7673413E-07
  1.7500000E+04  3.3054713E-07
  1.8000000E+04  2.9093499E-07
  1.8500000E+04  2.5683409E-07
  1.9000000E+04  2.2737304E-07
  2.0000000E+04  1.7962465E-07
  2.1000000E+04  1.4330194E-07
  2.2000000E+04  1.1535373E-07
  2.3000000E+04  9.3624064E-08
  2.4000000E+04  7.6567527E-08
  2.5000000E+04  6.3060861E-08
  2.6000000E+04  5.2278000E-08
  2.7000000E+04  4.3604487E-08
  2.8000000E+04  3.6578411E-08
  2.9000000E+04  3.0849273E-08
  3.0000000E+04  2.6148751E-08
  3.1000000E+04  2.2269726E-08
  3.2000000E+04  1.9051055E-08
  3.3000000E+04  1.6366464E-08
  3.4000000E+04  1.4116360E-08
  3.5000000E+04  1.2221679E-08
  3.6000000E+04  1.0619239E-08
  3.7000000E+04  9.2582813E-09
  3.8000000E+04  8.0978177E-09
  3.9000000E+04  7.1045719E-09
  4.0000000E+04  6.2513774E-09
  4.2000000E+04  4.8799730E-09
  4.4000000E+04  3.8482083E-09
  4.6000000E+04  3.0627978E-09
  4.8000000E+04  2.4584470E-09
  5.0000000E+04  1.9888025E-09
  5.2500000E+04  1.5412663E-09
  5.5000000E+04  1.2067349E-09
  5.7500000E+04  9.5370700E-10
  6.0000000E+04  7.6025829E-10
  6.2500000E+04  6.1089217E-10
  6.5000000E+04  4.9451460E-10
  6.6250000E+04  4.4608947E-10
  6.7500000E+04  4.0307709E-10
  7.0000000E+04  3.3067173E-10
  7.2500000E+04  2.7291904E-10
  7.5000000E+04  2.2653919E-10
  7.7500000E+04  1.8905313E-10
  8.0000000E+04  1.5857148E-10
  8.2500000E+04  1.3364316E-10
  8.5000000E+04  1.1314578E-10
  8.7500000E+04  9.6205000E-11
  9.0000000E+04  8.2134837E-11
  9.2500000E+04  7.0394204E-11
  9.5000000E+04  6.0553933E-11
  9.7500000E+04  5.2271627E-11
  1.0000000E+05  4.5272466E-11
  1.0250000E+05  3.9334845E-11
  1.0500000E+05  3.4279269E-11
  1.0750000E+05  2.9959642E-11
  1.1000000E+05  2.6256509E-11
  1.1250000E+05  2.3071779E-11
  1.1500000E+05  2.0324540E-11
  1.2000000E+05  1.5885794E-11
  1.2500000E+05  1.2527802E-11
  1.3000000E+05  9.9618551E-12
  1.3500000E+05  7.9828716E-12
  1.4000000E+05  6.4433540E-12
  1.4500000E+05  5.2360750E-12
  1.5000000E+05  4.2821965E-12
  1.5500000E+05  3.5231811E-12
  1.6000000E+05  2.9151731E-12
  1.6500000E+05  2.4250443E-12
  1.7000000E+05  2.0275741E-12
  1.7500000E+05  1.7034140E-12
  1.8000000E+05  1.4376086E-12
  1.8500000E+05  1.2185302E-12
  1.9000000E+05  1.0370822E-12
  1.9500000E+05  8.8610273E-13
  2.0000000E+05  7.5991869E-13
  2.0500000E+05  6.5401239E-13
  2.1000000E+05  5.6476740E-13
  2.1500000E+05  4.8927377E-13
  2.2000000E+05  4.2517822E-13
  2.2500000E+05  3.7056860E-13
  2.3000000E+05  3.2388458E-13
  2.4000000E+05  2.4940473E-13
  2.5000000E+05  1.9397345E-13
  2.6000000E+05  1.5225590E-13
  2.7000000E+05  1.2053349E-13
  2.8000000E+05  9.6179596E-14
  2.9000000E+05  7.7315903E-14
  3.0000000E+05  6.2583186E-14
  3.1000000E+05  5.0987258E-14
  3.2000000E+05  4.1793780E-14
  3.3000000E+05  3.4455141E-14
  3.4000000E+05  2.8559347E-14
  3.5000000E+05  2.3793868E-14
  3.6000000E+05  1.9919775E-14
  3.7000000E+05  1.6753125E-14
  3.8000000E+05  1.4151327E-14
  3.9000000E+05  1.2003106E-14
  4.0000000E+05  1.0221047E-14
  4.1000000E+05  8.7361210E-15
  4.2000000E+05  7.4935191E-15
  4.3000000E+05  6.4494810E-15
  4.4000000E+05  5.5688786E-15
  4.5000000E+05  4.8233731E-15
  4.6000000E+05  4.1900039E-15
  4.7000000E+05  3.6500831E-15
  4.8000000E+05  3.1883334E-15
  5.0000000E+05  2.4513839E-15
  5.1250000E+05  2.0902126E-15
  5.2500000E+05  1.7885803E-15
  5.3750000E+05  1.5356508E-15
  5.5000000E+05  1.3227421E-15
  5.6250000E+05  1.1428652E-15
  5.7500000E+05  9.9036356E-16
  5.8750000E+05  8.6063795E-16
  6.0000000E+05  7.4993256E-16
  6.2500000E+05  5.7380774E-16
  6.5000000E+05  4.4327928E-16
  6.6250000E+05  3.9092805E-16
  6.7500000E+05  3.4549678E-16
  7.0000000E+05  2.7151185E-16
  7.2500000E+05  2.1501221E-16
  7.5000000E+05  1.7149193E-16
  7.7500000E+05  1.3769867E-16
  8.0000000E+05  1.1126158E-16
  8.2500000E+05  9.0434257E-17
  8.5000000E+05  7.3917831E-17
  8.7500000E+05  6.0738086E-17
  9.0000000E+05  5.0158285E-17
  9.2500000E+05  4.1617629E-17
  9.5000000E+05  3.4686283E-17
  9.7500000E+05  2.9032486E-17
  1.0000000E+06  2.4398312E-17
  1.0250000E+06  2.0582273E-17
  1.0500000E+06  1.7426122E-17
  1.0750000E+06  1.4804862E-17
  1.1000000E+06  1.2619345E-17
  1.1250000E+06  1.0790598E-17
  1.1500000E+06  9.2551178E-18
  1.1750000E+06  7.9615951E-18
  1.2000000E+06  6.8684092E-18
  1.2250000E+06  5.9416416E-18
  1.2500000E+06  5.1534824E-18
  1.2750000E+06  4.4811547E-18
  1.3000000E+06  3.9059598E-18
  1.3250000E+06  3.4124874E-18
  1.3500000E+06  2.9879906E-18
  1.4000000E+06  2.3054214E-18
  1.4500000E+06  1.7930932E-18
  1.5000000E+06  1.4051660E-18
  1.5500000E+06  1.1090018E-18
  1.6000000E+06  8.8110644E-19
  1.6500000E+06  7.0443176E-19
  1.7000000E+06  5.6650391E-19
  1.7500000E+06  4.5811967E-19
  1.8000000E+06  3.7243732E-19
  1.8500000E+06  3.0431444E-19
  1.9000000E+06  2.4985646E-19
  1.9500000E+06  2.0609181E-19
  2.0000000E+06  1.7073215E-19
  2.0500000E+06  1.4201654E-19
  2.1000000E+06  1.1858405E-19
  2.1500000E+06  9.9375996E-20
  2.2000000E+06  8.3568796E-20
  2.2500000E+06  7.0518193E-20
  2.3000000E+06  5.9709153E-20
  2.3500000E+06  5.0728158E-20
  
  
#  93  16  N7  EION =  4.100000000E+02 eV   278
#  S(0) = 1.391095E+01
  3.9030415E+00  0.0000000E+00
  3.9030415E+02  0.0000000E+00
  3.9030415E+02  7.6728912E-04
  4.1000000E+02  7.6728912E-04
  4.1000414E+02  7.6728912E-04
  4.1100372E+02  7.6019270E-04
  4.1200331E+02  7.5430754E-04
  4.1300289E+02  7.5068153E-04
  4.1400248E+02  7.4901304E-04
  4.1600165E+02  7.4950348E-04
  4.1800083E+02  7.5256247E-04
  4.1900041E+02  7.5455402E-04
  4.2000000E+02  7.5680371E-04
  4.2500000E+02  7.7692406E-04
  4.2750000E+02  7.9937797E-04
  4.3000000E+02  8.3652786E-04
  4.3500000E+02  9.7291948E-04
  4.4000000E+02  1.2202150E-03
  4.4250000E+02  1.3965311E-03
  4.4500000E+02  1.6139654E-03
  4.4750000E+02  1.8760139E-03
  4.5000000E+02  2.1849681E-03
  4.5500000E+02  2.9420487E-03
  4.5750000E+02  3.3846325E-03
  4.6000000E+02  3.8640343E-03
  4.6500000E+02  4.9134226E-03
  4.7000000E+02  6.0565396E-03
  4.8000000E+02  8.5307964E-03
  4.8500000E+02  9.8123755E-03
  4.9000000E+02  1.1079445E-02
  4.9500000E+02  1.2294711E-02
  5.0000000E+02  1.3431091E-02
  5.0625000E+02  1.4719047E-02
  5.1250000E+02  1.5856752E-02
  5.2500000E+02  1.7727692E-02
  5.5000000E+02  2.0033464E-02
  5.6250000E+02  2.0585449E-02
  5.7500000E+02  2.0875927E-02
  5.8750000E+02  2.0991610E-02
  6.0000000E+02  2.0965257E-02
  6.2500000E+02  2.0582788E-02
  6.5000000E+02  1.9941889E-02
  6.6250000E+02  1.9577372E-02
  6.7500000E+02  1.9189447E-02
  7.0000000E+02  1.8360972E-02
  7.2500000E+02  1.7498666E-02
  7.5000000E+02  1.6642327E-02
  8.0000000E+02  1.4982879E-02
  8.5000000E+02  1.3436490E-02
  9.0000000E+02  1.2032685E-02
  9.5000000E+02  1.0770749E-02
  1.0000000E+03  9.6487456E-03
  1.0500000E+03  8.6506017E-03
  1.1000000E+03  7.7685212E-03
  1.1500000E+03  6.9888405E-03
  1.2000000E+03  6.2980052E-03
  1.2500000E+03  5.6863993E-03
  1.3000000E+03  5.1447766E-03
  1.3500000E+03  4.6641865E-03
  1.4000000E+03  4.2368575E-03
  1.4500000E+03  3.8561172E-03
  1.5000000E+03  3.5162136E-03
  1.6000000E+03  2.9398912E-03
  1.7000000E+03  2.4755612E-03
  1.8000000E+03  2.0985138E-03
  1.9000000E+03  1.7899835E-03
  2.0000000E+03  1.5356727E-03
  2.1000000E+03  1.3246132E-03
  2.2000000E+03  1.1483167E-03
  2.3000000E+03  1.0001628E-03
  2.4000000E+03  8.7494800E-04
  2.5000000E+03  7.6855284E-04
  2.6000000E+03  6.7769353E-04
  2.7000000E+03  5.9973433E-04
  2.8000000E+03  5.3254613E-04
  2.9000000E+03  4.7439856E-04
  3.0000000E+03  4.2387676E-04
  3.1000000E+03  3.7981728E-04
  3.2000000E+03  3.4125860E-04
  3.4000000E+03  2.7757974E-04
  3.6000000E+03  2.2789035E-04
  3.8000000E+03  1.8868299E-04
  4.0000000E+03  1.5743030E-04
  4.2000000E+03  1.3228525E-04
  4.4000000E+03  1.1188155E-04
  4.6000000E+03  9.5195591E-05
  4.8000000E+03  8.1450913E-05
  5.0000000E+03  7.0052424E-05
  5.2500000E+03  5.8413002E-05
  5.5000000E+03  4.9045649E-05
  5.7500000E+03  4.1443916E-05
  6.0000000E+03  3.5227426E-05
  6.5000000E+03  2.5862600E-05
  6.7500000E+03  2.2321734E-05
  7.0000000E+03  1.9351170E-05
  7.2500000E+03  1.6845712E-05
  7.5000000E+03  1.4721924E-05
  7.7500000E+03  1.2913176E-05
  8.0000000E+03  1.1365903E-05
  8.2500000E+03  1.0036780E-05
  8.5000000E+03  8.8905485E-06
  9.0000000E+03  7.0364602E-06
  9.5000000E+03  5.6284155E-06
  1.0000000E+04  4.5456992E-06
  1.0500000E+04  3.7036691E-06
  1.1000000E+04  3.0420220E-06
  1.1500000E+04  2.5171667E-06
  1.2000000E+04  2.0971751E-06
  1.2500000E+04  1.7583760E-06
  1.3000000E+04  1.4830205E-06
  1.3500000E+04  1.2576659E-06
  1.4000000E+04  1.0720323E-06
  1.4500000E+04  9.1818674E-07
  1.5000000E+04  7.8995843E-07
  1.5500000E+04  6.8251025E-07
  1.6000000E+04  5.9202104E-07
  1.6500000E+04  5.1545256E-07
  1.7000000E+04  4.5037371E-07
  1.8000000E+04  3.4722667E-07
  1.9000000E+04  2.7093559E-07
  2.0000000E+04  2.1371243E-07
  2.1000000E+04  1.7024565E-07
  2.2000000E+04  1.3684698E-07
  2.3000000E+04  1.1091486E-07
  2.4000000E+04  9.0586134E-08
  2.5000000E+04  7.4508746E-08
  2.6000000E+04  6.1689618E-08
  2.7000000E+04  5.1390673E-08
  2.8000000E+04  4.3057806E-08
  2.9000000E+04  3.6271044E-08
  3.0000000E+04  3.0709177E-08
  3.1000000E+04  2.6124482E-08
  3.2000000E+04  2.2324431E-08
  3.3000000E+04  1.9158349E-08
  3.4000000E+04  1.6507496E-08
  3.5000000E+04  1.4277648E-08
  3.6000000E+04  1.2393616E-08
  3.7000000E+04  1.0795072E-08
  3.8000000E+04  9.4333387E-09
  3.9000000E+04  8.2689012E-09
  4.0000000E+04  7.2695458E-09
  4.2000000E+04  5.6652521E-09
  4.4000000E+04  4.4602842E-09
  4.6000000E+04  3.5444459E-09
  4.8000000E+04  2.8407737E-09
  5.0000000E+04  2.2947083E-09
  5.2500000E+04  1.7751067E-09
  5.5000000E+04  1.3873129E-09
  5.7500000E+04  1.0944420E-09
  6.0000000E+04  8.7085405E-10
  6.2500000E+04  6.9846670E-10
  6.5000000E+04  5.6434771E-10
  6.6250000E+04  5.0860167E-10
  6.7500000E+04  4.5912252E-10
  7.0000000E+04  3.7592343E-10
  7.2500000E+04  3.0966320E-10
  7.5000000E+04  2.5653400E-10
  7.7500000E+04  2.1366096E-10
  8.0000000E+04  1.7885568E-10
  8.2500000E+04  1.5043896E-10
  8.5000000E+04  1.2711282E-10
  8.7500000E+04  1.0786641E-10
  9.0000000E+04  9.1908167E-11
  9.2500000E+04  7.8614686E-11
  9.5000000E+04  6.7491917E-11
  9.7500000E+04  5.8145683E-11
  1.0000000E+05  5.0260230E-11
  1.0250000E+05  4.3581496E-11
  1.0500000E+05  3.7903998E-11
  1.0750000E+05  3.3060673E-11
  1.1000000E+05  2.8915043E-11
  1.1250000E+05  2.5355208E-11
  1.1500000E+05  2.2289027E-11
  1.2000000E+05  1.7345863E-11
  1.2500000E+05  1.3617756E-11
  1.3000000E+05  1.0777873E-11
  1.3500000E+05  8.5945955E-12
  1.4000000E+05  6.9019129E-12
  1.4500000E+05  5.5792863E-12
  1.5000000E+05  4.5381982E-12
  1.5500000E+05  3.7130585E-12
  1.6000000E+05  3.0548239E-12
  1.6500000E+05  2.5265046E-12
  1.7000000E+05  2.0999829E-12
  1.7500000E+05  1.7537202E-12
  1.8000000E+05  1.4711217E-12
  1.8500000E+05  1.2393204E-12
  1.9000000E+05  1.0482740E-12
  1.9500000E+05  8.9009423E-13
  2.0000000E+05  7.5855422E-13
  2.0500000E+05  6.4871211E-13
  2.1000000E+05  5.5662490E-13
  2.1500000E+05  4.7913026E-13
  2.2000000E+05  4.1367962E-13
  2.2500000E+05  3.5820979E-13
  2.3000000E+05  3.1104303E-13
  2.3500000E+05  2.7080921E-13
  2.4000000E+05  2.3638448E-13
  2.4500000E+05  2.0684352E-13
  2.5000000E+05  1.8142194E-13
  2.6000000E+05  1.4050862E-13
  2.7000000E+05  1.0974004E-13
  2.8000000E+05  8.6379248E-14
  2.9000000E+05  6.8485103E-14
  3.0000000E+05  5.4665182E-14
  3.1000000E+05  4.3909961E-14
  3.2000000E+05  3.5479888E-14
  3.3000000E+05  2.8827943E-14
  3.4000000E+05  2.3546081E-14
  3.5000000E+05  1.9327521E-14
  3.6000000E+05  1.5939543E-14
  3.7000000E+05  1.3204315E-14
  3.8000000E+05  1.0985057E-14
  3.9000000E+05  9.1759118E-15
  4.0000000E+05  7.6944380E-15
  4.1000000E+05  6.4760618E-15
  4.2000000E+05  5.4699336E-15
  4.3000000E+05  4.6358035E-15
  4.4000000E+05  3.9416568E-15
  4.5000000E+05  3.3619103E-15
  4.6000000E+05  2.8760285E-15
  4.7000000E+05  2.4674554E-15
  4.8000000E+05  2.1227804E-15
  5.0000000E+05  1.5835311E-15
  5.1250000E+05  1.3251375E-15
  5.2500000E+05  1.1129632E-15
  5.3750000E+05  9.3802305E-16
  5.5000000E+05  7.9321406E-16
  5.6250000E+05  6.7289528E-16
  5.7500000E+05  5.7256531E-16
  5.8750000E+05  4.8861550E-16
  6.0000000E+05  4.1814025E-16
  6.1250000E+05  3.5879019E-16
  6.2500000E+05  3.0865782E-16
  6.3750000E+05  2.6618845E-16
  6.5000000E+05  2.3011019E-16
  6.6250000E+05  1.9937889E-16
  6.7500000E+05  1.7313491E-16
  7.0000000E+05  1.3138862E-16
  7.2500000E+05  1.0051290E-16
  7.5000000E+05  7.7475637E-17
  7.7500000E+05  6.0143845E-17
  8.0000000E+05  4.7002163E-17
  8.2500000E+05  3.6964012E-17
  8.5000000E+05  2.9243095E-17
  8.7500000E+05  2.3265478E-17
  9.0000000E+05  1.8608776E-17
  9.2500000E+05  1.4959722E-17
  9.5000000E+05  1.2084330E-17
  9.7500000E+05  9.8067263E-18
  1.0000000E+06  7.9936469E-18
  1.0250000E+06  6.5434592E-18
  1.0500000E+06  5.3782109E-18
  1.0750000E+06  4.4377060E-18
  1.1000000E+06  3.6752527E-18
  1.1250000E+06  3.0545486E-18
  1.1500000E+06  2.5472216E-18
  1.1750000E+06  2.1309839E-18
  1.2000000E+06  1.7882837E-18
  1.2250000E+06  1.5052269E-18
  1.2500000E+06  1.2707065E-18
  1.2750000E+06  1.0758095E-18
  1.3000000E+06  9.1336055E-19
  1.3250000E+06  7.7756261E-19
  1.3500000E+06  6.6370088E-19
  1.3750000E+06  5.6794402E-19
  1.4000000E+06  4.8718040E-19
  1.4250000E+06  4.1887360E-19
  1.4500000E+06  3.6094859E-19
  1.4750000E+06  3.1170194E-19
  1.5000000E+06  2.6973123E-19
  1.5250000E+06  2.3387831E-19
  1.5500000E+06  2.0318272E-19
  1.6000000E+06  1.5420081E-19
  1.6500000E+06  1.1784946E-19
  1.7000000E+06  9.0669698E-20
  1.7500000E+06  7.0221268E-20
  1.8000000E+06  5.4744196E-20
  
  
#  93  20  O4  EION =  1.160000000E+02 eV   297
#  S(0) = 3.560113E+00
  5.8000000E-01  0.0000000E+00
  5.8000000E+01  0.0000000E+00
  5.8000000E+01  2.5589275E-02
  1.1600000E+02  2.5589275E-02
  1.1600000E+02  6.7533827E-03
  1.1600272E+02  6.7533827E-03
  1.1610265E+02  6.8651950E-03
  1.1620259E+02  6.9802542E-03
  1.1630252E+02  7.0984452E-03
  1.1640245E+02  7.2196555E-03
  1.1660231E+02  7.4707021E-03
  1.1680218E+02  7.7325513E-03
  1.1720190E+02  8.2854505E-03
  1.1760163E+02  8.8721439E-03
  1.1840109E+02  1.0122988E-02
  1.1920054E+02  1.1437568E-02
  1.2000000E+02  1.2768149E-02
  1.2125000E+02  1.4769247E-02
  1.2187500E+02  1.5689540E-02
  1.2250000E+02  1.6533295E-02
  1.2312500E+02  1.7287541E-02
  1.2375000E+02  1.7943360E-02
  1.2437500E+02  1.8495954E-02
  1.2500000E+02  1.8944375E-02
  1.2625000E+02  1.9541572E-02
  1.2750000E+02  1.9783746E-02
  1.2875000E+02  1.9741316E-02
  1.3000000E+02  1.9487901E-02
  1.3125000E+02  1.9088921E-02
  1.3250000E+02  1.8596959E-02
  1.3375000E+02  1.8051347E-02
  1.3500000E+02  1.7479690E-02
  1.3625000E+02  1.6900644E-02
  1.3750000E+02  1.6325890E-02
  1.3875000E+02  1.5762637E-02
  1.4000000E+02  1.5214531E-02
  1.4250000E+02  1.4169760E-02
  1.4500000E+02  1.3192917E-02
  1.4750000E+02  1.2278193E-02
  1.5000000E+02  1.1419435E-02
  1.5500000E+02  9.8538547E-03
  1.6000000E+02  8.4806331E-03
  1.6500000E+02  7.2949712E-03
  1.7000000E+02  6.2871627E-03
  1.7500000E+02  5.4392107E-03
  1.8000000E+02  4.7282500E-03
  1.8500000E+02  4.1310940E-03
  1.9000000E+02  3.6272625E-03
  1.9500000E+02  3.1998436E-03
  2.0000000E+02  2.8356667E-03
  2.0500000E+02  2.5243741E-03
  2.1000000E+02  2.2579659E-03
  2.1500000E+02  2.0299099E-03
  2.2000000E+02  1.8347889E-03
  2.2500000E+02  1.6680629E-03
  2.3000000E+02  1.5257075E-03
  2.3500000E+02  1.4043182E-03
  2.4000000E+02  1.3009224E-03
  2.5000000E+02  1.1381206E-03
  2.5500000E+02  1.0746310E-03
  2.6000000E+02  1.0208139E-03
  2.6500000E+02  9.7524147E-04
  2.7000000E+02  9.3675242E-04
  2.8000000E+02  8.7713471E-04
  2.9000000E+02  8.3540843E-04
  3.0000000E+02  8.0696292E-04
  3.1000000E+02  7.8837549E-04
  3.2000000E+02  7.7716053E-04
  3.4000000E+02  7.6931398E-04
  3.5000000E+02  7.6993991E-04
  3.6000000E+02  7.7219809E-04
  3.7000000E+02  7.7537087E-04
  3.8000000E+02  7.7903389E-04
  4.0000000E+02  7.8662854E-04
  4.2000000E+02  7.9338299E-04
  4.4000000E+02  7.9844336E-04
  4.6000000E+02  8.0122322E-04
  4.8000000E+02  8.0148563E-04
  5.0000000E+02  7.9951245E-04
  5.2500000E+02  7.9435039E-04
  5.5000000E+02  7.8647941E-04
  5.7500000E+02  7.7624350E-04
  6.0000000E+02  7.6415141E-04
  6.5000000E+02  7.3602877E-04
  6.7500000E+02  7.2057046E-04
  7.0000000E+02  7.0451494E-04
  7.2500000E+02  6.8808558E-04
  7.5000000E+02  6.7145758E-04
  8.0000000E+02  6.3807128E-04
  8.5000000E+02  6.0510243E-04
  9.0000000E+02  5.7314646E-04
  9.5000000E+02  5.4252643E-04
  1.0000000E+03  5.1335056E-04
  1.0500000E+03  4.8569514E-04
  1.1000000E+03  4.5961173E-04
  1.1500000E+03  4.3508690E-04
  1.2000000E+03  4.1206251E-04
  1.2500000E+03  3.9046675E-04
  1.3000000E+03  3.7022122E-04
  1.3500000E+03  3.5124543E-04
  1.4000000E+03  3.3346065E-04
  1.4500000E+03  3.1679134E-04
  1.5000000E+03  3.0116427E-04
  1.6000000E+03  2.7275755E-04
  1.7000000E+03  2.4771884E-04
  1.8000000E+03  2.2559025E-04
  1.9000000E+03  2.0597652E-04
  2.0000000E+03  1.8853962E-04
  2.1000000E+03  1.7299149E-04
  2.2000000E+03  1.5908657E-04
  2.3000000E+03  1.4661542E-04
  2.4000000E+03  1.3539914E-04
  2.5000000E+03  1.2528440E-04
  2.6000000E+03  1.1613965E-04
  2.7000000E+03  1.0785155E-04
  2.8000000E+03  1.0032219E-04
  2.9000000E+03  9.3466823E-05
  3.0000000E+03  8.7211740E-05
  3.1000000E+03  8.1492714E-05
  3.2000000E+03  7.6253611E-05
  3.4000000E+03  6.7024157E-05
  3.6000000E+03  5.9195970E-05
  3.8000000E+03  5.2513817E-05
  4.0000000E+03  4.6776737E-05
  4.2000000E+03  4.1824636E-05
  4.4000000E+03  3.7528877E-05
  4.6000000E+03  3.3785251E-05
  4.8000000E+03  3.0508694E-05
  5.0000000E+03  2.7629346E-05
  5.2500000E+03  2.4501838E-05
  5.5000000E+03  2.1813922E-05
  5.7500000E+03  1.9492165E-05
  6.0000000E+03  1.7477242E-05
  6.5000000E+03  1.4183654E-05
  6.7500000E+03  1.2832968E-05
  7.0000000E+03  1.1641895E-05
  7.2500000E+03  1.0587980E-05
  7.5000000E+03  9.6524190E-06
  8.0000000E+03  8.0755048E-06
  8.5000000E+03  6.8113994E-06
  9.0000000E+03  5.7876606E-06
  9.5000000E+03  4.9508735E-06
  1.0000000E+04  4.2611038E-06
  1.0500000E+04  3.6881185E-06
  1.1000000E+04  3.2087606E-06
  1.1500000E+04  2.8051064E-06
  1.2000000E+04  2.4631447E-06
  1.2500000E+04  2.1718229E-06
  1.3000000E+04  1.9223501E-06
  1.3500000E+04  1.7076785E-06
  1.4000000E+04  1.5221160E-06
  1.4500000E+04  1.3610348E-06
  1.5000000E+04  1.2206481E-06
  1.5500000E+04  1.0978386E-06
  1.6000000E+04  9.9002545E-07
  1.6500000E+04  8.9506119E-07
  1.7000000E+04  8.1114993E-07
  1.7500000E+04  7.3678278E-07
  1.8000000E+04  6.7068634E-07
  1.8500000E+04  6.1178143E-07
  1.9000000E+04  5.5915001E-07
  2.0000000E+04  4.6968411E-07
  2.1000000E+04  3.9725716E-07
  2.2000000E+04  3.3812750E-07
  2.3000000E+04  2.8947854E-07
  2.4000000E+04  2.4916580E-07
  2.5000000E+04  2.1553964E-07
  2.6000000E+04  1.8731895E-07
  2.7000000E+04  1.6349977E-07
  2.8000000E+04  1.4328873E-07
  2.9000000E+04  1.2605416E-07
  3.0000000E+04  1.1128941E-07
  3.1000000E+04  9.8585292E-08
  3.2000000E+04  8.7609281E-08
  3.3000000E+04  7.8089569E-08
  3.4000000E+04  6.9802688E-08
  3.5000000E+04  6.2563956E-08
  3.6000000E+04  5.6219989E-08
  3.7000000E+04  5.0642802E-08
  3.8000000E+04  4.5725133E-08
  3.9000000E+04  4.1376706E-08
  4.0000000E+04  3.7521231E-08
  4.2000000E+04  3.1039896E-08
  4.4000000E+04  2.5869640E-08
  4.6000000E+04  2.1708458E-08
  4.8000000E+04  1.8331898E-08
  5.0000000E+04  1.5571236E-08
  5.1250000E+04  1.4100275E-08
  5.2500000E+04  1.2794162E-08
  5.3750000E+04  1.1631565E-08
  5.5000000E+04  1.0594277E-08
  5.7500000E+04  8.8354420E-09
  5.8750000E+04  8.0889488E-09
  6.0000000E+04  7.4172412E-09
  6.2500000E+04  6.2647101E-09
  6.5000000E+04  5.3212709E-09
  6.7500000E+04  4.5437805E-09
  7.0000000E+04  3.8990233E-09
  7.2500000E+04  3.3612072E-09
  7.5000000E+04  2.9101374E-09
  7.7500000E+04  2.5298764E-09
  8.0000000E+04  2.2077585E-09
  8.2500000E+04  1.9336514E-09
  8.5000000E+04  1.6993960E-09
  8.7500000E+04  1.4983838E-09
  9.0000000E+04  1.3252319E-09
  9.2500000E+04  1.1755328E-09
  9.5000000E+04  1.0456596E-09
  9.7500000E+04  9.3261336E-10
  1.0000000E+05  8.3390314E-10
  1.0250000E+05  7.4745111E-10
  1.0500000E+05  6.7151699E-10
  1.0750000E+05  6.0463754E-10
  1.1000000E+05  5.4557782E-10
  1.1250000E+05  4.9329179E-10
  1.1500000E+05  4.4689039E-10
  1.2000000E+05  3.6881889E-10
  1.2500000E+05  3.0651241E-10
  1.3000000E+05  2.5638240E-10
  1.3500000E+05  2.1574433E-10
  1.4000000E+05  1.8256908E-10
  1.4500000E+05  1.5530839E-10
  1.5000000E+05  1.3277024E-10
  1.5500000E+05  1.1402917E-10
  1.6000000E+05  9.8361095E-11
  1.6500000E+05  8.5195327E-11
  1.7000000E+05  7.4078990E-11
  1.7500000E+05  6.4650366E-11
  1.8000000E+05  5.6618742E-11
  1.8500000E+05  4.9749144E-11
  1.9000000E+05  4.3850635E-11
  1.9500000E+05  3.8767249E-11
  2.0000000E+05  3.4370939E-11
  2.0500000E+05  3.0556087E-11
  2.1000000E+05  2.7235201E-11
  2.1500000E+05  2.4335490E-11
  2.2000000E+05  2.1796145E-11
  2.2500000E+05  1.9566166E-11
  2.3000000E+05  1.7602623E-11
  2.3500000E+05  1.5869244E-11
  2.4000000E+05  1.4335283E-11
  2.4500000E+05  1.2974587E-11
  2.5000000E+05  1.1764841E-11
  2.6000000E+05  9.7245034E-12
  2.7000000E+05  8.0914792E-12
  2.8000000E+05  6.7743623E-12
  2.9000000E+05  5.7043994E-12
  3.0000000E+05  4.8293754E-12
  3.1000000E+05  4.1092765E-12
  3.2000000E+05  3.5131771E-12
  3.3000000E+05  3.0169867E-12
  3.4000000E+05  2.6018028E-12
  3.5000000E+05  2.2526895E-12
  3.6000000E+05  1.9577655E-12
  3.7000000E+05  1.7075217E-12
  3.8000000E+05  1.4943025E-12
  3.9000000E+05  1.3119102E-12
  4.0000000E+05  1.1553001E-12
  4.1000000E+05  1.0203457E-12
  4.2000000E+05  9.0365526E-13
  4.3000000E+05  8.0242848E-13
  4.4000000E+05  7.1434316E-13
  4.5000000E+05  6.3746528E-13
  4.6000000E+05  5.7017794E-13
  4.7000000E+05  5.1112427E-13
  4.8000000E+05  4.5916145E-13
  5.0000000E+05  3.7279155E-13
  5.1250000E+05  3.2853620E-13
  5.2500000E+05  2.9034856E-13
  5.3750000E+05  2.5728818E-13
  5.5000000E+05  2.2857667E-13
  5.6250000E+05  2.0356691E-13
  5.7500000E+05  1.8171884E-13
  5.8750000E+05  1.6258011E-13
  6.0000000E+05  1.4577042E-13
  6.1250000E+05  1.3096893E-13
  6.2500000E+05  1.1790405E-13
  6.3750000E+05  1.0634514E-13
  6.5000000E+05  9.6095710E-14
  6.6250000E+05  8.6987797E-14
  6.7500000E+05  7.8877455E-14
  7.0000000E+05  6.5171664E-14
  7.2500000E+05  5.4178314E-14
  7.5000000E+05  4.5297595E-14
  7.7500000E+05  3.8075668E-14
  8.0000000E+05  3.2166248E-14
  8.2500000E+05  2.7302891E-14
  8.5000000E+05  2.3278663E-14
  8.7500000E+05  1.9931645E-14
  9.0000000E+05  1.7133918E-14
  9.2500000E+05  1.4784018E-14
  9.5000000E+05  1.2801288E-14
  9.7500000E+05  1.1121218E-14
  1.0000000E+06  9.6923559E-15
  1.0250000E+06  8.4733972E-15
  1.0500000E+06  7.4303801E-15
  1.0750000E+06  6.5352616E-15
  
  
#  93  21  O5  EION =  1.060000000E+02 eV   296
#  S(0) = 9.442452E+00
  5.3000000E-01  0.0000000E+00
  5.3000000E+01  0.0000000E+00
  5.3000000E+01  1.1937417E-01
  1.0600000E+02  1.1937417E-01
  1.0600000E+02  1.0872872E-02
  1.0600272E+02  1.0872872E-02
  1.0620259E+02  1.1323822E-02
  1.0640245E+02  1.1788262E-02
  1.0660231E+02  1.2264782E-02
  1.0680218E+02  1.2752076E-02
  1.0720190E+02  1.3754137E-02
  1.0760163E+02  1.4785287E-02
  1.0840109E+02  1.6900926E-02
  1.0920054E+02  1.9033450E-02
  1.1000000E+02  2.1119162E-02
  1.1125000E+02  2.4142084E-02
  1.1250000E+02  2.6699086E-02
  1.1375000E+02  2.8653248E-02
  1.1437500E+02  2.9385039E-02
  1.1500000E+02  2.9953863E-02
  1.1625000E+02  3.0631597E-02
  1.1750000E+02  3.0774121E-02
  1.1875000E+02  3.0495512E-02
  1.2000000E+02  2.9910882E-02
  1.2125000E+02  2.9120871E-02
  1.2250000E+02  2.8205564E-02
  1.2375000E+02  2.7224406E-02
  1.2500000E+02  2.6218717E-02
  1.2625000E+02  2.5216035E-02
  1.2750000E+02  2.4233247E-02
  1.3000000E+02  2.2362030E-02
  1.3500000E+02  1.9046264E-02
  1.3750000E+02  1.7582426E-02
  1.4000000E+02  1.6228512E-02
  1.4250000E+02  1.4973102E-02
  1.4500000E+02  1.3808552E-02
  1.5000000E+02  1.1732968E-02
  1.5500000E+02  9.9730887E-03
  1.6000000E+02  8.5002519E-03
  1.6500000E+02  7.2789349E-03
  1.7000000E+02  6.2700398E-03
  1.7500000E+02  5.4360909E-03
  1.8000000E+02  4.7445775E-03
  1.8500000E+02  4.1688336E-03
  1.9000000E+02  3.6878095E-03
  1.9500000E+02  3.2848337E-03
  2.0000000E+02  2.9468240E-03
  2.0500000E+02  2.6631951E-03
  2.1000000E+02  2.4252732E-03
  2.1500000E+02  2.2259660E-03
  2.2000000E+02  2.0592487E-03
  2.2500000E+02  1.9201197E-03
  2.3000000E+02  1.8044153E-03
  2.4000000E+02  1.6294015E-03
  2.5000000E+02  1.5117434E-03
  2.6000000E+02  1.4346611E-03
  2.7000000E+02  1.3861782E-03
  2.8000000E+02  1.3573221E-03
  2.9000000E+02  1.3419879E-03
  3.0000000E+02  1.3359879E-03
  3.1000000E+02  1.3363560E-03
  3.2000000E+02  1.3409471E-03
  3.3000000E+02  1.3481337E-03
  3.4000000E+02  1.3566126E-03
  3.5000000E+02  1.3653395E-03
  3.6000000E+02  1.3735805E-03
  3.8000000E+02  1.3873241E-03
  4.0000000E+02  1.3962964E-03
  4.2000000E+02  1.4002151E-03
  4.4000000E+02  1.3990742E-03
  4.6000000E+02  1.3929786E-03
  4.8000000E+02  1.3825544E-03
  5.0000000E+02  1.3686737E-03
  5.2500000E+02  1.3473340E-03
  5.5000000E+02  1.3222390E-03
  5.7500000E+02  1.2942708E-03
  6.0000000E+02  1.2643579E-03
  6.5000000E+02  1.2010738E-03
  6.7500000E+02  1.1684897E-03
  7.0000000E+02  1.1357701E-03
  7.2500000E+02  1.1032168E-03
  7.5000000E+02  1.0710315E-03
  8.0000000E+02  1.0082166E-03
  8.5000000E+02  9.4808893E-04
  9.0000000E+02  8.9125139E-04
  9.5000000E+02  8.3786049E-04
  1.0000000E+03  7.8782729E-04
  1.0500000E+03  7.4109175E-04
  1.1000000E+03  6.9757039E-04
  1.1500000E+03  6.5709694E-04
  1.2000000E+03  6.1946700E-04
  1.2500000E+03  5.8447762E-04
  1.3000000E+03  5.5193298E-04
  1.3500000E+03  5.2164756E-04
  1.4000000E+03  4.9344999E-04
  1.4500000E+03  4.6718183E-04
  1.5000000E+03  4.4269496E-04
  1.6000000E+03  3.9852081E-04
  1.7000000E+03  3.5994096E-04
  1.8000000E+03  3.2612182E-04
  1.9000000E+03  2.9636453E-04
  2.0000000E+03  2.7008448E-04
  2.1000000E+03  2.4679245E-04
  2.2000000E+03  2.2607767E-04
  2.3000000E+03  2.0759433E-04
  2.4000000E+03  1.9105035E-04
  2.5000000E+03  1.7619787E-04
  2.6000000E+03  1.6282612E-04
  2.7000000E+03  1.5075494E-04
  2.8000000E+03  1.3982989E-04
  2.9000000E+03  1.2991809E-04
  3.0000000E+03  1.2090473E-04
  3.1000000E+03  1.1269033E-04
  3.2000000E+03  1.0518838E-04
  3.4000000E+03  9.2029266E-05
  3.6000000E+03  8.0928563E-05
  3.8000000E+03  7.1500616E-05
  4.0000000E+03  6.3443945E-05
  4.2000000E+03  5.6520076E-05
  4.4000000E+03  5.0538656E-05
  4.6000000E+03  4.5346348E-05
  4.8000000E+03  4.0818619E-05
  5.0000000E+03  3.6853703E-05
  5.2500000E+03  3.2563093E-05
  5.5000000E+03  2.8890118E-05
  5.7500000E+03  2.5729382E-05
  6.0000000E+03  2.2996134E-05
  6.5000000E+03  1.8550309E-05
  6.7500000E+03  1.6735937E-05
  7.0000000E+03  1.5140769E-05
  7.2500000E+03  1.3733370E-05
  7.5000000E+03  1.2487502E-05
  8.0000000E+03  1.0395785E-05
  8.5000000E+03  8.7274701E-06
  9.0000000E+03  7.3828156E-06
  9.5000000E+03  6.2886706E-06
  1.0000000E+04  5.3906209E-06
  1.0500000E+04  4.6476640E-06
  1.1000000E+04  4.0285339E-06
  1.1500000E+04  3.5091311E-06
  1.2000000E+04  3.0706917E-06
  1.2500000E+04  2.6984706E-06
  1.3000000E+04  2.3807824E-06
  1.3500000E+04  2.1082919E-06
  1.4000000E+04  1.8734846E-06
  1.4500000E+04  1.6702707E-06
  1.5000000E+04  1.4936826E-06
  1.5500000E+04  1.3396432E-06
  1.6000000E+04  1.2047873E-06
  1.6500000E+04  1.0863224E-06
  1.7000000E+04  9.8191998E-07
  1.7500000E+04  8.8962869E-07
  1.8000000E+04  8.0780600E-07
  1.8500000E+04  7.3506340E-07
  1.9000000E+04  6.7022266E-07
  2.0000000E+04  5.6037766E-07
  2.1000000E+04  4.7184978E-07
  2.2000000E+04  3.9988540E-07
  2.3000000E+04  3.4092151E-07
  2.4000000E+04  2.9225645E-07
  2.5000000E+04  2.5182024E-07
  2.6000000E+04  2.1801137E-07
  2.7000000E+04  1.8957942E-07
  2.8000000E+04  1.6553975E-07
  2.9000000E+04  1.4511106E-07
  3.0000000E+04  1.2766876E-07
  3.1000000E+04  1.1271004E-07
  3.2000000E+04  9.9827562E-08
  3.3000000E+04  8.8689383E-08
  3.4000000E+04  7.9023409E-08
  3.5000000E+04  7.0605426E-08
  3.6000000E+04  6.3249734E-08
  3.7000000E+04  5.6801819E-08
  3.8000000E+04  5.1132535E-08
  3.9000000E+04  4.6133484E-08
  4.0000000E+04  4.1713295E-08
  4.1000000E+04  3.7794658E-08
  4.2000000E+04  3.4311929E-08
  4.3000000E+04  3.1209179E-08
  4.4000000E+04  2.8438585E-08
  4.6000000E+04  2.3735489E-08
  4.8000000E+04  1.9937989E-08
  5.0000000E+04  1.6848058E-08
  5.1250000E+04  1.5208007E-08
  5.2500000E+04  1.3755947E-08
  5.3750000E+04  1.2467112E-08
  5.5000000E+04  1.1320415E-08
  5.7500000E+04  9.3839496E-09
  5.8750000E+04  8.5654665E-09
  6.0000000E+04  7.8309465E-09
  6.2500000E+04  6.5755264E-09
  6.5000000E+04  5.5531782E-09
  6.7500000E+04  4.7149345E-09
  7.0000000E+04  4.0232638E-09
  7.2500000E+04  3.4491493E-09
  7.5000000E+04  2.9699667E-09
  7.7500000E+04  2.5679358E-09
  8.0000000E+04  2.2289833E-09
  8.2500000E+04  1.9418952E-09
  8.5000000E+04  1.6976772E-09
  8.7500000E+04  1.4890721E-09
  9.0000000E+04  1.3101913E-09
  9.2500000E+04  1.1562310E-09
  9.5000000E+04  1.0232529E-09
  9.7500000E+04  9.0801282E-10
  1.0000000E+05  8.0782551E-10
  1.0250000E+05  7.2045903E-10
  1.0500000E+05  6.4405075E-10
  1.0750000E+05  5.7704014E-10
  1.1000000E+05  5.1811480E-10
  1.1250000E+05  4.6616689E-10
  1.1500000E+05  4.2025806E-10
  1.1750000E+05  3.7959095E-10
  1.2000000E+05  3.4348582E-10
  1.2250000E+05  3.1136142E-10
  1.2500000E+05  2.8271930E-10
  1.3000000E+05  2.3422631E-10
  1.3500000E+05  1.9523293E-10
  1.4000000E+05  1.6365586E-10
  1.4500000E+05  1.3791558E-10
  1.5000000E+05  1.1680355E-10
  1.5500000E+05  9.9387188E-11
  1.6000000E+05  8.4941253E-11
  1.6500000E+05  7.2897594E-11
  1.7000000E+05  6.2808061E-11
  1.7500000E+05  5.4316853E-11
  1.8000000E+05  4.7139690E-11
  1.8500000E+05  4.1048165E-11
  1.9000000E+05  3.5857797E-11
  1.9500000E+05  3.1418796E-11
  2.0000000E+05  2.7608905E-11
  2.0500000E+05  2.4327874E-11
  2.1000000E+05  2.1493152E-11
  2.1500000E+05  1.9036470E-11
  2.2000000E+05  1.6901132E-11
  2.2500000E+05  1.5039862E-11
  2.3000000E+05  1.3413094E-11
  2.3500000E+05  1.1987596E-11
  2.4000000E+05  1.0735359E-11
  2.4500000E+05  9.6327002E-12
  2.5000000E+05  8.6595237E-12
  2.5500000E+05  7.7987291E-12
  2.6000000E+05  7.0357213E-12
  2.6500000E+05  6.3580086E-12
  2.7000000E+05  5.7548694E-12
  2.8000000E+05  4.7366753E-12
  2.9000000E+05  3.9214202E-12
  3.0000000E+05  3.2642480E-12
  3.1000000E+05  2.7311571E-12
  3.2000000E+05  2.2961578E-12
  3.3000000E+05  1.9392252E-12
  3.4000000E+05  1.6448129E-12
  3.5000000E+05  1.4007674E-12
  3.6000000E+05  1.1975258E-12
  3.7000000E+05  1.0275156E-12
  3.8000000E+05  8.8470534E-13
  3.9000000E+05  7.6426350E-13
  4.0000000E+05  6.6229924E-13
  4.1000000E+05  5.7566373E-13
  4.2000000E+05  5.0179710E-13
  4.3000000E+05  4.3860874E-13
  4.4000000E+05  3.8438377E-13
  4.5000000E+05  3.3770936E-13
  4.6000000E+05  2.9741719E-13
  4.7000000E+05  2.6253756E-13
  4.8000000E+05  2.3226260E-13
  5.0000000E+05  1.8293398E-13
  5.1250000E+05  1.5821476E-13
  5.2500000E+05  1.3723836E-13
  5.3750000E+05  1.1937758E-13
  5.5000000E+05  1.0412031E-13
  5.6250000E+05  9.1046702E-14
  5.7500000E+05  7.9811110E-14
  5.8750000E+05  7.0127751E-14
  6.0000000E+05  6.1759474E-14
  6.1250000E+05  5.4508781E-14
  6.2500000E+05  4.8210615E-14
  6.3750000E+05  4.2726569E-14
  6.5000000E+05  3.7940254E-14
  6.6250000E+05  3.3753503E-14
  6.7500000E+05  3.0083272E-14
  6.8750000E+05  2.6859111E-14
  7.0000000E+05  2.4021152E-14
  7.1250000E+05  2.1518392E-14
  7.2500000E+05  1.9307183E-14
  7.3750000E+05  1.7350072E-14
  7.5000000E+05  1.5614855E-14
  7.6250000E+05  1.4073782E-14
  7.7500000E+05  1.2702877E-14
  8.0000000E+05  1.0390925E-14
  8.2500000E+05  8.5432039E-15
  8.5000000E+05  7.0573835E-15
  8.7500000E+05  5.8558019E-15
  9.0000000E+05  4.8798291E-15
  9.2500000E+05  4.0842791E-15
  9.5000000E+05  3.4334211E-15
  
  
#  93  24  P1  EION =  5.400000000E+01 eV   245
#  S(0) = 2.500486E-01
  4.9024029E-01  0.0000000E+00
  4.9024029E+01  0.0000000E+00
  4.9024029E+01  3.1082231E-03
  5.4000000E+01  3.1082231E-03
  5.4002721E+01  3.1082231E-03
  5.4202177E+01  3.0651698E-03
  5.4401633E+01  3.0226651E-03
  5.4601088E+01  2.9807255E-03
  5.4800544E+01  2.9393655E-03
  5.5000000E+01  2.8985971E-03
  5.6250000E+01  2.6570520E-03
  5.7500000E+01  2.4399851E-03
  5.8750000E+01  2.2466980E-03
  6.0000000E+01  2.0755184E-03
  6.2500000E+01  1.7909243E-03
  6.5000000E+01  1.5689784E-03
  6.6250000E+01  1.4766675E-03
  6.7500000E+01  1.3946227E-03
  6.8750000E+01  1.3214642E-03
  7.0000000E+01  1.2559952E-03
  7.1250000E+01  1.1971820E-03
  7.2500000E+01  1.1441362E-03
  7.5000000E+01  1.0524048E-03
  7.7500000E+01  9.7592579E-04
  8.0000000E+01  9.1114041E-04
  8.2500000E+01  8.5546080E-04
  8.5000000E+01  8.0700891E-04
  8.7500000E+01  7.6441653E-04
  9.0000000E+01  7.2667812E-04
  9.2500000E+01  6.9304576E-04
  9.5000000E+01  6.6294056E-04
  1.0000000E+02  6.1157915E-04
  1.0500000E+02  5.6978929E-04
  1.1000000E+02  5.3546548E-04
  1.1500000E+02  5.0692048E-04
  1.2000000E+02  4.8278829E-04
  1.2500000E+02  4.6196909E-04
  1.3000000E+02  4.4362027E-04
  1.3500000E+02  4.2711441E-04
  1.4000000E+02  4.1201292E-04
  1.4500000E+02  3.9801506E-04
  1.5000000E+02  3.8494019E-04
  1.6000000E+02  3.6112103E-04
  1.7000000E+02  3.4002961E-04
  1.8000000E+02  3.2130744E-04
  1.9000000E+02  3.0457080E-04
  2.0000000E+02  2.8943068E-04
  2.1000000E+02  2.7554375E-04
  2.2000000E+02  2.6267804E-04
  2.3000000E+02  2.5069914E-04
  2.4000000E+02  2.3953724E-04
  2.5000000E+02  2.2916150E-04
  2.6000000E+02  2.1952592E-04
  2.7000000E+02  2.1057291E-04
  2.8000000E+02  2.0224070E-04
  2.9000000E+02  1.9445027E-04
  3.0000000E+02  1.8713186E-04
  3.1000000E+02  1.8023467E-04
  3.2000000E+02  1.7372374E-04
  3.4000000E+02  1.6174825E-04
  3.6000000E+02  1.5105477E-04
  3.8000000E+02  1.4150625E-04
  4.0000000E+02  1.3291509E-04
  4.2000000E+02  1.2512878E-04
  4.4000000E+02  1.1803809E-04
  4.6000000E+02  1.1156041E-04
  4.8000000E+02  1.0564071E-04
  5.0000000E+02  1.0022739E-04
  5.2500000E+02  9.4074165E-05
  5.5000000E+02  8.8495059E-05
  5.7500000E+02  8.3415929E-05
  6.0000000E+02  7.8789176E-05
  6.5000000E+02  7.0696804E-05
  6.7500000E+02  6.7133860E-05
  7.0000000E+02  6.3844679E-05
  7.2500000E+02  6.0803934E-05
  7.5000000E+02  5.7988848E-05
  8.0000000E+02  5.2946860E-05
  8.5000000E+02  4.8561019E-05
  9.0000000E+02  4.4719609E-05
  9.5000000E+02  4.1339284E-05
  1.0000000E+03  3.8346283E-05
  1.0500000E+03  3.5679098E-05
  1.1000000E+03  3.3290845E-05
  1.1500000E+03  3.1144380E-05
  1.2000000E+03  2.9208107E-05
  1.2500000E+03  2.7454812E-05
  1.3000000E+03  2.5861555E-05
  1.3500000E+03  2.4408940E-05
  1.4000000E+03  2.3080471E-05
  1.4500000E+03  2.1862046E-05
  1.5000000E+03  2.0741609E-05
  1.6000000E+03  1.8754479E-05
  1.7000000E+03  1.7050965E-05
  1.8000000E+03  1.5578768E-05
  1.9000000E+03  1.4297162E-05
  2.0000000E+03  1.3174023E-05
  2.1000000E+03  1.2183761E-05
  2.2000000E+03  1.1305764E-05
  2.3000000E+03  1.0523315E-05
  2.4000000E+03  9.8227276E-06
  2.5000000E+03  9.1927142E-06
  2.6000000E+03  8.6238848E-06
  2.7000000E+03  8.1083643E-06
  2.8000000E+03  7.6395241E-06
  2.9000000E+03  7.2117494E-06
  3.0000000E+03  6.8202537E-06
  3.1000000E+03  6.4609403E-06
  3.2000000E+03  6.1302841E-06
  3.4000000E+03  5.5431350E-06
  3.6000000E+03  5.0388549E-06
  3.8000000E+03  4.6021947E-06
  4.0000000E+03  4.2213201E-06
  4.2000000E+03  3.8869181E-06
  4.4000000E+03  3.5915714E-06
  4.6000000E+03  3.3293008E-06
  4.8000000E+03  3.0952326E-06
  5.0000000E+03  2.8853732E-06
  5.2500000E+03  2.6521386E-06
  5.5000000E+03  2.4464010E-06
  5.7500000E+03  2.2639431E-06
  6.0000000E+03  2.1013276E-06
  6.5000000E+03  1.8248407E-06
  6.7500000E+03  1.7067080E-06
  7.0000000E+03  1.5997142E-06
  7.2500000E+03  1.5024889E-06
  7.5000000E+03  1.4138686E-06
  8.0000000E+03  1.2586076E-06
  8.5000000E+03  1.1275297E-06
  9.0000000E+03  1.0158342E-06
  9.5000000E+03  9.1986064E-07
  1.0000000E+04  8.3677803E-07
  1.0500000E+04  7.6436852E-07
  1.1000000E+04  7.0087402E-07
  1.1500000E+04  6.4488436E-07
  1.2000000E+04  5.9525657E-07
  1.2500000E+04  5.5105843E-07
  1.3000000E+04  5.1152394E-07
  1.3500000E+04  4.7601862E-07
  1.4000000E+04  4.4401277E-07
  1.4500000E+04  4.1506088E-07
  1.5000000E+04  3.8878615E-07
  1.5500000E+04  3.6486845E-07
  1.6000000E+04  3.4303440E-07
  1.6500000E+04  3.2304946E-07
  1.7000000E+04  3.0471128E-07
  1.8000000E+04  2.7229666E-07
  1.9000000E+04  2.4464114E-07
  2.0000000E+04  2.2086212E-07
  2.1000000E+04  2.0027190E-07
  2.2000000E+04  1.8232856E-07
  2.3000000E+04  1.6660068E-07
  2.4000000E+04  1.5274136E-07
  2.5000000E+04  1.4046893E-07
  2.6000000E+04  1.2955249E-07
  2.7000000E+04  1.1980146E-07
  2.8000000E+04  1.1105758E-07
  2.9000000E+04  1.0318850E-07
  3.0000000E+04  9.6082899E-08
  3.1000000E+04  8.9646550E-08
  3.2000000E+04  8.3799320E-08
  3.4000000E+04  7.3607820E-08
  3.6000000E+04  6.5066697E-08
  3.8000000E+04  5.7844332E-08
  4.0000000E+04  5.1687922E-08
  4.2000000E+04  4.6402243E-08
  4.4000000E+04  4.1834487E-08
  4.6000000E+04  3.7863519E-08
  4.8000000E+04  3.4392351E-08
  5.0000000E+04  3.1342731E-08
  5.2500000E+04  2.8027716E-08
  5.5000000E+04  2.5173004E-08
  5.7500000E+04  2.2699735E-08
  5.8750000E+04  2.1585946E-08
  6.0000000E+04  2.0544936E-08
  6.2500000E+04  1.8657938E-08
  6.5000000E+04  1.6997656E-08
  6.7500000E+04  1.5530490E-08
  7.0000000E+04  1.4228734E-08
  7.2500000E+04  1.3069376E-08
  7.5000000E+04  1.2033190E-08
  7.7500000E+04  1.1104028E-08
  8.0000000E+04  1.0268255E-08
  8.2500000E+04  9.5143073E-09
  8.5000000E+04  8.8323148E-09
  8.7500000E+04  8.2138197E-09
  9.0000000E+04  7.6515445E-09
  9.2500000E+04  7.1392018E-09
  9.5000000E+04  6.6713369E-09
  1.0000000E+05  5.8506486E-09
  1.0500000E+05  5.1582132E-09
  1.1000000E+05  4.5698917E-09
  1.1500000E+05  4.0668136E-09
  1.2000000E+05  3.6340755E-09
  1.2500000E+05  3.2598069E-09
  1.3000000E+05  2.9344786E-09
  1.3500000E+05  2.6503741E-09
  1.4000000E+05  2.4011921E-09
  1.4500000E+05  2.1817500E-09
  1.5000000E+05  1.9877598E-09
  1.5500000E+05  1.8156551E-09
  1.6000000E+05  1.6624557E-09
  1.6500000E+05  1.5256580E-09
  1.7000000E+05  1.4031447E-09
  1.7500000E+05  1.2931169E-09
  1.8000000E+05  1.1940388E-09
  1.8500000E+05  1.1045947E-09
  1.9000000E+05  1.0236530E-09
  1.9500000E+05  9.5023771E-10
  2.0000000E+05  8.8350379E-10
  2.0500000E+05  8.2271759E-10
  2.1000000E+05  7.6723941E-10
  2.2000000E+05  6.7003803E-10
  2.3000000E+05  5.8819097E-10
  2.4000000E+05  5.1881522E-10
  2.5000000E+05  4.5965065E-10
  2.6000000E+05  4.0891155E-10
  2.7000000E+05  3.6517261E-10
  2.8000000E+05  3.2728535E-10
  2.9000000E+05  2.9431629E-10
  3.0000000E+05  2.6550303E-10
  3.1000000E+05  2.4021981E-10
  3.2000000E+05  2.1795029E-10
  3.3000000E+05  1.9826585E-10
  3.4000000E+05  1.8080832E-10
  3.5000000E+05  1.6527685E-10
  3.6000000E+05  1.5141739E-10
  3.7000000E+05  1.3901463E-10
  3.8000000E+05  1.2788534E-10
  3.9000000E+05  1.1787303E-10
  4.0000000E+05  1.0884342E-10
  4.1000000E+05  1.0068090E-10
  4.2000000E+05  9.3285679E-11
  4.3000000E+05  8.6571281E-11
  4.4000000E+05  8.0462592E-11
  4.6000000E+05  6.9809243E-11
  4.8000000E+05  6.0894481E-11
  5.0000000E+05  5.3384299E-11
  5.1250000E+05  4.9284166E-11
  5.2500000E+05  4.5575944E-11
  5.3750000E+05  4.2214280E-11
  5.5000000E+05  3.9160068E-11
  5.7500000E+05  3.3847631E-11
  5.8750000E+05  3.1536545E-11
  6.0000000E+05  2.9425097E-11
  
  
#  93  25  P2  EION =  3.500000000E+01 eV   267
#  S(0) = 2.791798E+00
  9.7362620E-02  0.0000000E+00
  9.7362620E+00  0.0000000E+00
  9.7362620E+00  6.1853972E-02
  3.5000000E+01  6.1853972E-02
  3.5002721E+01  6.1853972E-02
  3.5202177E+01  6.1113713E-02
  3.5401633E+01  6.0352200E-02
  3.5601088E+01  5.9577481E-02
  3.5800544E+01  5.8795746E-02
  3.6000000E+01  5.8011751E-02
  3.6500000E+01  5.6058478E-02
  3.7000000E+01  5.4148892E-02
  3.7500000E+01  5.2301054E-02
  3.8000000E+01  5.0522576E-02
  3.9000000E+01  4.7178407E-02
  4.0000000E+01  4.4103825E-02
  4.1000000E+01  4.1272059E-02
  4.2000000E+01  3.8655961E-02
  4.3000000E+01  3.6231918E-02
  4.4000000E+01  3.3980441E-02
  4.6000000E+01  2.9934657E-02
  4.8000000E+01  2.6421995E-02
  5.0000000E+01  2.3371683E-02
  5.2500000E+01  2.0121718E-02
  5.5000000E+01  1.7406303E-02
  5.7500000E+01  1.5138506E-02
  6.0000000E+01  1.3241764E-02
  6.2500000E+01  1.1650201E-02
  6.5000000E+01  1.0308472E-02
  6.6250000E+01  9.7166907E-03
  6.7500000E+01  9.1709499E-03
  7.0000000E+01  8.2004856E-03
  7.2500000E+01  7.3671375E-03
  7.5000000E+01  6.6468486E-03
  7.7500000E+01  6.0203287E-03
  8.0000000E+01  5.4721152E-03
  8.2500000E+01  4.9897685E-03
  8.5000000E+01  4.5632343E-03
  8.7500000E+01  4.1843651E-03
  9.0000000E+01  3.8464776E-03
  9.2500000E+01  3.5440607E-03
  9.5000000E+01  3.2725501E-03
  9.7500000E+01  3.0280805E-03
  1.0000000E+02  2.8073968E-03
  1.0250000E+02  2.6077214E-03
  1.0500000E+02  2.4266482E-03
  1.1000000E+02  2.1122722E-03
  1.1500000E+02  1.8506425E-03
  1.2000000E+02  1.6312763E-03
  1.2500000E+02  1.4460416E-03
  1.3000000E+02  1.2885808E-03
  1.3500000E+02  1.1538882E-03
  1.4000000E+02  1.0380057E-03
  1.4500000E+02  9.3776999E-04
  1.5000000E+02  8.5063444E-04
  1.5500000E+02  7.7453652E-04
  1.6000000E+02  7.0778576E-04
  1.6500000E+02  6.4898592E-04
  1.7000000E+02  5.9698002E-04
  1.7500000E+02  5.5080608E-04
  1.8000000E+02  5.0965841E-04
  1.8500000E+02  4.7286034E-04
  1.9000000E+02  4.3984208E-04
  1.9500000E+02  4.1012647E-04
  2.0000000E+02  3.8331230E-04
  2.0500000E+02  3.5905483E-04
  2.1000000E+02  3.3705696E-04
  2.2000000E+02  2.9886221E-04
  2.3000000E+02  2.6707744E-04
  2.4000000E+02  2.4042029E-04
  2.5000000E+02  2.1787853E-04
  2.6000000E+02  1.9866698E-04
  2.7000000E+02  1.8216183E-04
  2.8000000E+02  1.6787376E-04
  2.9000000E+02  1.5542567E-04
  3.0000000E+02  1.4452801E-04
  3.1000000E+02  1.3494568E-04
  3.2000000E+02  1.2648385E-04
  3.4000000E+02  1.1229729E-04
  3.5000000E+02  1.0632352E-04
  3.6000000E+02  1.0095621E-04
  3.7000000E+02  9.6109604E-05
  3.8000000E+02  9.1712840E-05
  4.0000000E+02  8.4050205E-05
  4.2000000E+02  7.7622431E-05
  4.4000000E+02  7.2174377E-05
  4.6000000E+02  6.7506005E-05
  4.8000000E+02  6.3464539E-05
  5.0000000E+02  5.9929250E-05
  5.2500000E+02  5.6079697E-05
  5.5000000E+02  5.2738988E-05
  5.7500000E+02  4.9812838E-05
  6.0000000E+02  4.7228231E-05
  6.5000000E+02  4.2849433E-05
  6.7500000E+02  4.0968683E-05
  7.0000000E+02  3.9254009E-05
  7.2500000E+02  3.7683290E-05
  7.5000000E+02  3.6237671E-05
  8.0000000E+02  3.3658304E-05
  8.5000000E+02  3.1414957E-05
  9.0000000E+02  2.9440818E-05
  9.5000000E+02  2.7686867E-05
  1.0000000E+03  2.6114601E-05
  1.0500000E+03  2.4694544E-05
  1.1000000E+03  2.3404886E-05
  1.1500000E+03  2.2228190E-05
  1.2000000E+03  2.1149799E-05
  1.2500000E+03  2.0157395E-05
  1.3000000E+03  1.9240778E-05
  1.3500000E+03  1.8391614E-05
  1.4000000E+03  1.7602826E-05
  1.4500000E+03  1.6868312E-05
  1.5000000E+03  1.6182799E-05
  1.6000000E+03  1.4940911E-05
  1.7000000E+03  1.3846629E-05
  1.8000000E+03  1.2876092E-05
  1.9000000E+03  1.2010318E-05
  2.0000000E+03  1.1234006E-05
  2.1000000E+03  1.0534609E-05
  2.2000000E+03  9.9017328E-06
  2.3000000E+03  9.3267647E-06
  2.4000000E+03  8.8025331E-06
  2.5000000E+03  8.3229883E-06
  2.6000000E+03  7.8829647E-06
  2.7000000E+03  7.4780246E-06
  2.8000000E+03  7.1043595E-06
  2.9000000E+03  6.7586862E-06
  3.0000000E+03  6.4381599E-06
  3.1000000E+03  6.1403013E-06
  3.2000000E+03  5.8629382E-06
  3.4000000E+03  5.3622683E-06
  3.6000000E+03  4.9233650E-06
  3.8000000E+03  4.5361651E-06
  4.0000000E+03  4.1926393E-06
  4.2000000E+03  3.8863134E-06
  4.4000000E+03  3.6119062E-06
  4.6000000E+03  3.3650541E-06
  4.8000000E+03  3.1421175E-06
  5.0000000E+03  2.9400530E-06
  5.2500000E+03  2.7129760E-06
  5.5000000E+03  2.5104114E-06
  5.7500000E+03  2.3289458E-06
  6.0000000E+03  2.1657414E-06
  6.5000000E+03  1.8850086E-06
  6.7500000E+03  1.7638035E-06
  7.0000000E+03  1.6533754E-06
  7.2500000E+03  1.5524955E-06
  7.5000000E+03  1.4601063E-06
  8.0000000E+03  1.2972604E-06
  8.5000000E+03  1.1588501E-06
  9.0000000E+03  1.0402889E-06
  9.5000000E+03  9.3801470E-07
  1.0000000E+04  8.4922702E-07
  1.0500000E+04  7.7169895E-07
  1.1000000E+04  7.0364217E-07
  1.1500000E+04  6.4360745E-07
  1.2000000E+04  5.9041021E-07
  1.2500000E+04  5.4307515E-07
  1.3000000E+04  5.0079348E-07
  1.3500000E+04  4.6289001E-07
  1.4000000E+04  4.2879759E-07
  1.4500000E+04  3.9803715E-07
  1.5000000E+04  3.7020177E-07
  1.5500000E+04  3.4494405E-07
  1.6000000E+04  3.2196607E-07
  1.6500000E+04  3.0101128E-07
  1.7000000E+04  2.8185764E-07
  1.8000000E+04  2.4820702E-07
  1.9000000E+04  2.1974631E-07
  2.0000000E+04  1.9549918E-07
  2.1000000E+04  1.7470454E-07
  2.2000000E+04  1.5676247E-07
  2.3000000E+04  1.4119531E-07
  2.4000000E+04  1.2761920E-07
  2.5000000E+04  1.1572319E-07
  2.6000000E+04  1.0525341E-07
  2.7000000E+04  9.6001127E-08
  2.8000000E+04  8.7793515E-08
  2.9000000E+04  8.0486629E-08
  3.0000000E+04  7.3959861E-08
  3.1000000E+04  6.8111605E-08
  3.2000000E+04  6.2855861E-08
  3.3000000E+04  5.8119489E-08
  3.4000000E+04  5.3839962E-08
  3.5000000E+04  4.9963608E-08
  3.6000000E+04  4.6444182E-08
  3.7000000E+04  4.3241681E-08
  3.8000000E+04  4.0321373E-08
  3.9000000E+04  3.7652997E-08
  4.0000000E+04  3.5210111E-08
  4.2000000E+04  3.0910889E-08
  4.4000000E+04  2.7269614E-08
  4.6000000E+04  2.4165945E-08
  4.8000000E+04  2.1504966E-08
  5.0000000E+04  1.9211148E-08
  5.2500000E+04  1.6768997E-08
  5.5000000E+04  1.4713047E-08
  5.7500000E+04  1.2970681E-08
  5.8750000E+04  1.2198807E-08
  6.0000000E+04  1.1484993E-08
  6.2500000E+04  1.0210976E-08
  6.5000000E+04  9.1127341E-09
  6.7500000E+04  8.1613948E-09
  7.0000000E+04  7.3335597E-09
  7.2500000E+04  6.6101334E-09
  7.5000000E+04  5.9754307E-09
  7.7500000E+04  5.4164881E-09
  8.0000000E+04  4.9225341E-09
  8.2500000E+04  4.4845711E-09
  8.5000000E+04  4.0950408E-09
  8.7500000E+04  3.7475637E-09
  9.0000000E+04  3.4367322E-09
  9.2500000E+04  3.1579431E-09
  9.5000000E+04  2.9072612E-09
  9.7500000E+04  2.6813104E-09
  1.0000000E+05  2.4771837E-09
  1.0250000E+05  2.2923695E-09
  1.0500000E+05  2.1246906E-09
  1.0750000E+05  1.9722536E-09
  1.1000000E+05  1.8334073E-09
  1.1250000E+05  1.7067076E-09
  1.1500000E+05  1.5908879E-09
  1.2000000E+05  1.3875654E-09
  1.2500000E+05  1.2160103E-09
  1.3000000E+05  1.0703985E-09
  1.3500000E+05  9.4612381E-10
  1.4000000E+05  8.3951314E-10
  1.4500000E+05  7.4761601E-10
  1.5000000E+05  6.6804511E-10
  1.5500000E+05  5.9885573E-10
  1.6000000E+05  5.3845413E-10
  1.6500000E+05  4.8552664E-10
  1.7000000E+05  4.3898425E-10
  1.7500000E+05  3.9791957E-10
  1.8000000E+05  3.6157295E-10
  1.8500000E+05  3.2930545E-10
  1.9000000E+05  3.0057729E-10
  1.9500000E+05  2.7493053E-10
  2.0000000E+05  2.5197514E-10
  2.0500000E+05  2.3137769E-10
  2.1000000E+05  2.1285215E-10
  2.1500000E+05  1.9615233E-10
  2.2000000E+05  1.8106564E-10
  2.2500000E+05  1.6740802E-10
  2.3000000E+05  1.5501957E-10
  2.3500000E+05  1.4376092E-10
  2.4000000E+05  1.3351030E-10
  2.4500000E+05  1.2416101E-10
  2.5000000E+05  1.1561928E-10
  2.6000000E+05  1.0063797E-10
  2.7000000E+05  8.8014843E-11
  2.8000000E+05  7.7316902E-11
  2.9000000E+05  6.8201352E-11
  3.0000000E+05  6.0394715E-11
  3.1000000E+05  5.3677234E-11
  3.2000000E+05  4.7871279E-11
  3.3000000E+05  4.2832316E-11
  3.4000000E+05  3.8441850E-11
  3.5000000E+05  3.4602148E-11
  3.6000000E+05  3.1231860E-11
  3.7000000E+05  2.8263216E-11
  3.8000000E+05  2.5639688E-11
  3.9000000E+05  2.3313926E-11
  4.0000000E+05  2.1246598E-11
  4.1000000E+05  1.9404660E-11
  4.2000000E+05  1.7759786E-11
  4.3000000E+05  1.6287620E-11
  
  
#  93  26  P3  EION =  2.500000000E+01 eV   277
#  S(0) = 6.185214E+00
  1.2500000E-01  0.0000000E+00
  1.2500000E+01  0.0000000E+00
  1.2500000E+01  3.3673821E-01
  2.5000000E+01  3.3673821E-01
  2.5000000E+01  1.4689478E-01
  2.5002721E+01  1.4689478E-01
  2.5102449E+01  1.4489473E-01
  2.5202177E+01  1.4292404E-01
  2.5301905E+01  1.4098361E-01
  2.5401633E+01  1.3907410E-01
  2.5601088E+01  1.3534934E-01
  2.5800544E+01  1.3175098E-01
  2.6000000E+01  1.2827813E-01
  2.7000000E+01  1.1264969E-01
  2.8000000E+01  9.9606423E-02
  2.9000000E+01  8.8626971E-02
  3.0000000E+01  7.9285615E-02
  3.1000000E+01  7.1256830E-02
  3.2000000E+01  6.4294335E-02
  3.3000000E+01  5.8210549E-02
  3.4000000E+01  5.2860767E-02
  3.5000000E+01  4.8131637E-02
  3.6000000E+01  4.3932929E-02
  3.7000000E+01  4.0191658E-02
  3.8000000E+01  3.6847847E-02
  3.9000000E+01  3.3851585E-02
  4.0000000E+01  3.1160716E-02
  4.1000000E+01  2.8739259E-02
  4.2000000E+01  2.6556318E-02
  4.3000000E+01  2.4584961E-02
  4.4000000E+01  2.2801831E-02
  4.6000000E+01  1.9720383E-02
  4.8000000E+01  1.7175289E-02
  5.0000000E+01  1.5059879E-02
  5.1250000E+01  1.3917944E-02
  5.2500000E+01  1.2894049E-02
  5.3750000E+01  1.1973721E-02
  5.5000000E+01  1.1144493E-02
  5.7500000E+01  9.7175510E-03
  5.8750000E+01  9.1023767E-03
  6.0000000E+01  8.5429640E-03
  6.2500000E+01  7.5676383E-03
  6.5000000E+01  6.7511398E-03
  6.7500000E+01  6.0623989E-03
  7.0000000E+01  5.4772984E-03
  7.2500000E+01  4.9769546E-03
  7.5000000E+01  4.5464355E-03
  7.7500000E+01  4.1738090E-03
  8.0000000E+01  3.8494885E-03
  8.2500000E+01  3.5656923E-03
  8.5000000E+01  3.3160450E-03
  8.7500000E+01  3.0953481E-03
  9.0000000E+01  2.8992817E-03
  9.2500000E+01  2.7242616E-03
  9.5000000E+01  2.5673319E-03
  9.7500000E+01  2.4260149E-03
  1.0000000E+02  2.2982322E-03
  1.0250000E+02  2.1822448E-03
  1.0500000E+02  2.0765941E-03
  1.1000000E+02  1.8915680E-03
  1.1500000E+02  1.7353191E-03
  1.2000000E+02  1.6021238E-03
  1.2500000E+02  1.4876583E-03
  1.3000000E+02  1.3885593E-03
  1.3500000E+02  1.3021825E-03
  1.4000000E+02  1.2263782E-03
  1.4500000E+02  1.1593648E-03
  1.5000000E+02  1.0997186E-03
  1.5500000E+02  1.0462502E-03
  1.6000000E+02  9.9798095E-04
  1.6500000E+02  9.5412619E-04
  1.7000000E+02  9.1406135E-04
  1.8000000E+02  8.4335969E-04
  1.9000000E+02  7.8283689E-04
  2.0000000E+02  7.3047630E-04
  2.1000000E+02  6.8476682E-04
  2.2000000E+02  6.4453484E-04
  2.3000000E+02  6.0883206E-04
  2.4000000E+02  5.7686060E-04
  2.5000000E+02  5.4799815E-04
  2.6000000E+02  5.2176887E-04
  2.7000000E+02  4.9779564E-04
  2.8000000E+02  4.7578171E-04
  2.9000000E+02  4.5549853E-04
  3.0000000E+02  4.3675342E-04
  3.1000000E+02  4.1937680E-04
  3.2000000E+02  4.0321641E-04
  3.4000000E+02  3.7404116E-04
  3.6000000E+02  3.4839541E-04
  3.8000000E+02  3.2565868E-04
  4.0000000E+02  3.0536059E-04
  4.2000000E+02  2.8713408E-04
  4.4000000E+02  2.7068131E-04
  4.6000000E+02  2.5575824E-04
  4.8000000E+02  2.4216381E-04
  5.0000000E+02  2.2973088E-04
  5.2500000E+02  2.1561145E-04
  5.5000000E+02  2.0285879E-04
  5.7500000E+02  1.9128342E-04
  6.0000000E+02  1.8073375E-04
  6.5000000E+02  1.6224687E-04
  6.7500000E+02  1.5411531E-04
  7.0000000E+02  1.4661443E-04
  7.2500000E+02  1.3967585E-04
  7.5000000E+02  1.3324224E-04
  8.0000000E+02  1.2169950E-04
  8.5000000E+02  1.1165696E-04
  9.0000000E+02  1.0285202E-04
  9.5000000E+02  9.5080306E-05
  1.0000000E+03  8.8181936E-05
  1.0500000E+03  8.2028218E-05
  1.1000000E+03  7.6514805E-05
  1.1500000E+03  7.1554884E-05
  1.2000000E+03  6.7074098E-05
  1.2500000E+03  6.3009868E-05
  1.3000000E+03  5.9310385E-05
  1.3500000E+03  5.5932899E-05
  1.4000000E+03  5.2840904E-05
  1.4500000E+03  5.0002808E-05
  1.5000000E+03  4.7391057E-05
  1.6000000E+03  4.2754164E-05
  1.7000000E+03  3.8773699E-05
  1.8000000E+03  3.5329524E-05
  1.9000000E+03  3.2328334E-05
  2.0000000E+03  2.9696599E-05
  2.1000000E+03  2.7375185E-05
  2.2000000E+03  2.5316153E-05
  2.3000000E+03  2.3480726E-05
  2.4000000E+03  2.1837364E-05
  2.5000000E+03  2.0359973E-05
  2.6000000E+03  1.9026656E-05
  2.7000000E+03  1.7818940E-05
  2.8000000E+03  1.6721276E-05
  2.9000000E+03  1.5720520E-05
  3.0000000E+03  1.4805492E-05
  3.1000000E+03  1.3966598E-05
  3.2000000E+03  1.3195551E-05
  3.4000000E+03  1.1829139E-05
  3.6000000E+03  1.0659118E-05
  3.8000000E+03  9.6493665E-06
  4.0000000E+03  8.7718004E-06
  4.2000000E+03  8.0043345E-06
  4.4000000E+03  7.3293683E-06
  4.6000000E+03  6.7326713E-06
  4.8000000E+03  6.2026241E-06
  5.0000000E+03  5.7297016E-06
  5.2500000E+03  5.2070613E-06
  5.5000000E+03  4.7490206E-06
  5.7500000E+03  4.3455067E-06
  6.0000000E+03  3.9883206E-06
  6.5000000E+03  3.3872420E-06
  6.7500000E+03  3.1332081E-06
  7.0000000E+03  2.9047880E-06
  7.2500000E+03  2.6987330E-06
  7.5000000E+03  2.5122898E-06
  7.7500000E+03  2.3431122E-06
  8.0000000E+03  2.1891913E-06
  8.2500000E+03  2.0487986E-06
  8.5000000E+03  1.9204412E-06
  9.0000000E+03  1.6948182E-06
  9.5000000E+03  1.5038215E-06
  1.0000000E+04  1.3409202E-06
  1.0500000E+04  1.2010330E-06
  1.1000000E+04  1.0801611E-06
  1.1500000E+04  9.7512508E-07
  1.2000000E+04  8.8337260E-07
  1.2500000E+04  8.0283722E-07
  1.3000000E+04  7.3183248E-07
  1.3500000E+04  6.6897166E-07
  1.4000000E+04  6.1310661E-07
  1.4500000E+04  5.6328071E-07
  1.5000000E+04  5.1869213E-07
  1.5500000E+04  4.7866490E-07
  1.6000000E+04  4.4262631E-07
  1.6500000E+04  4.1008882E-07
  1.7000000E+04  3.8063532E-07
  1.7500000E+04  3.5390745E-07
  1.8000000E+04  3.2959613E-07
  1.8500000E+04  3.0743372E-07
  1.9000000E+04  2.8718763E-07
  2.0000000E+04  2.5165828E-07
  2.1000000E+04  2.2166811E-07
  2.2000000E+04  1.9617969E-07
  2.3000000E+04  1.7438097E-07
  2.4000000E+04  1.5562989E-07
  2.5000000E+04  1.3941421E-07
  2.6000000E+04  1.2532179E-07
  2.7000000E+04  1.1301842E-07
  2.8000000E+04  1.0223109E-07
  2.9000000E+04  9.2735315E-08
  3.0000000E+04  8.4345334E-08
  3.1000000E+04  7.6906465E-08
  3.2000000E+04  7.0289254E-08
  3.3000000E+04  6.4384794E-08
  3.4000000E+04  5.9100966E-08
  3.5000000E+04  5.4359505E-08
  3.6000000E+04  5.0093632E-08
  3.7000000E+04  4.6246140E-08
  3.8000000E+04  4.2767823E-08
  3.9000000E+04  3.9616210E-08
  4.0000000E+04  3.6754516E-08
  4.1000000E+04  3.4150773E-08
  4.2000000E+04  3.1777117E-08
  4.3000000E+04  2.9609184E-08
  4.4000000E+04  2.7625611E-08
  4.6000000E+04  2.4138636E-08
  4.8000000E+04  2.1190879E-08
  5.0000000E+04  1.8684077E-08
  5.1250000E+04  1.7305991E-08
  5.2500000E+04  1.6053737E-08
  5.3750000E+04  1.4913615E-08
  5.5000000E+04  1.3873654E-08
  5.7500000E+04  1.2053528E-08
  5.8750000E+04  1.1256031E-08
  6.0000000E+04  1.0523703E-08
  6.2500000E+04  9.2298936E-09
  6.5000000E+04  8.1293977E-09
  6.7500000E+04  7.1883311E-09
  7.0000000E+04  6.3795961E-09
  7.2500000E+04  5.6813643E-09
  7.5000000E+04  5.0759256E-09
  7.7500000E+04  4.5488139E-09
  8.0000000E+04  4.0881418E-09
  8.2500000E+04  3.6840856E-09
  8.5000000E+04  3.3284827E-09
  8.7500000E+04  3.0145167E-09
  9.0000000E+04  2.7364688E-09
  9.2500000E+04  2.4895198E-09
  9.5000000E+04  2.2695899E-09
  9.7500000E+04  2.0732118E-09
  1.0000000E+05  1.8974270E-09
  1.0250000E+05  1.7397019E-09
  1.0500000E+05  1.5978598E-09
  1.0750000E+05  1.4700244E-09
  1.1000000E+05  1.3545732E-09
  1.1250000E+05  1.2500988E-09
  1.1500000E+05  1.1553771E-09
  1.1750000E+05  1.0693404E-09
  1.2000000E+05  9.9105458E-10
  1.2250000E+05  9.1970090E-10
  1.2500000E+05  8.5455944E-10
  1.3000000E+05  7.4044993E-10
  1.3500000E+05  6.4448464E-10
  1.4000000E+05  5.6332962E-10
  1.4500000E+05  4.9434345E-10
  1.5000000E+05  4.3541717E-10
  1.5500000E+05  3.8485490E-10
  1.6000000E+05  3.4128384E-10
  1.6500000E+05  3.0358593E-10
  1.7000000E+05  2.7084542E-10
  1.7500000E+05  2.4230810E-10
  1.8000000E+05  2.1734969E-10
  1.8500000E+05  1.9545088E-10
  1.9000000E+05  1.7617766E-10
  1.9500000E+05  1.5916578E-10
  2.0000000E+05  1.4410819E-10
  2.0500000E+05  1.3074504E-10
  2.1000000E+05  1.1885567E-10
  2.1500000E+05  1.0825194E-10
  2.2000000E+05  9.8772954E-11
  2.2500000E+05  9.0280479E-11
  2.3000000E+05  8.2655518E-11
  2.3500000E+05  7.5795378E-11
  2.4000000E+05  6.9611175E-11
  2.4500000E+05  6.4025762E-11
  2.5000000E+05  5.8972161E-11
  2.5500000E+05  5.4392022E-11
  2.6000000E+05  5.0234226E-11
  2.6500000E+05  4.6453880E-11
  2.7000000E+05  4.3011477E-11
  2.8000000E+05  3.7004816E-11
  2.9000000E+05  3.1978600E-11
  3.0000000E+05  2.7747885E-11
  3.1000000E+05  2.4167542E-11
  3.2000000E+05  2.1125588E-11
  3.3000000E+05  1.8533957E-11
  3.4000000E+05  1.6319738E-11
  
  
#  93  22  O6  EION =  6.000000000E+00 eV   311
#  S(0) = 7.251846E+00
  3.0000000E-02  0.0000000E+00
  3.0000000E+00  0.0000000E+00
  3.0000000E+00  6.7554472E-02
  6.0000000E+00  6.7554472E-02
  6.0000000E+00  4.8479946E-03
  6.0027211E+00  4.8479946E-03
  6.1026531E+00  4.8385422E-03
  6.2025851E+00  4.8322575E-03
  6.3025171E+00  4.8292105E-03
  6.4024490E+00  4.8294554E-03
  6.6023130E+00  4.8399769E-03
  6.8021769E+00  4.8640296E-03
  7.2019048E+00  4.9529514E-03
  7.6016327E+00  5.0958832E-03
  8.4010885E+00  5.5391050E-03
  9.2005442E+00  6.1826325E-03
  1.0000000E+01  7.0160602E-03
  1.0500000E+01  7.6302202E-03
  1.1000000E+01  8.3141393E-03
  1.1500000E+01  9.0667768E-03
  1.2000000E+01  9.8873801E-03
  1.2500000E+01  1.0775394E-02
  1.3000000E+01  1.1730372E-02
  1.3500000E+01  1.2751942E-02
  1.4000000E+01  1.3839693E-02
  1.4500000E+01  1.4993076E-02
  1.5000000E+01  1.6211439E-02
  1.6000000E+01  1.8838941E-02
  1.7000000E+01  2.1710766E-02
  1.8000000E+01  2.4809259E-02
  1.9000000E+01  2.8109630E-02
  2.0000000E+01  3.1579495E-02
  2.1000000E+01  3.5180164E-02
  2.2000000E+01  3.8867640E-02
  2.3000000E+01  4.2594989E-02
  2.4000000E+01  4.6314900E-02
  2.5000000E+01  4.9982827E-02
  2.6000000E+01  5.3557960E-02
  2.7000000E+01  5.7007603E-02
  2.8000000E+01  6.0305315E-02
  2.9000000E+01  6.3432804E-02
  3.0000000E+01  6.6380959E-02
  3.1000000E+01  6.9144354E-02
  3.2000000E+01  7.1724876E-02
  3.4000000E+01  7.6361931E-02
  3.6000000E+01  8.0353119E-02
  3.8000000E+01  8.3767446E-02
  4.0000000E+01  8.6649313E-02
  4.2000000E+01  8.9025354E-02
  4.4000000E+01  9.0886948E-02
  4.6000000E+01  9.2220418E-02
  4.8000000E+01  9.3000054E-02
  5.0000000E+01  9.3207460E-02
  5.2500000E+01  9.2665945E-02
  5.5000000E+01  9.1273120E-02
  5.7500000E+01  8.9116210E-02
  6.0000000E+01  8.6328286E-02
  6.5000000E+01  7.9408489E-02
  6.7500000E+01  7.5547493E-02
  7.0000000E+01  7.1562571E-02
  7.2500000E+01  6.7528929E-02
  7.5000000E+01  6.3507042E-02
  8.0000000E+01  5.5651444E-02
  8.5000000E+01  4.8195922E-02
  9.0000000E+01  4.1273907E-02
  9.5000000E+01  3.4973656E-02
  1.0000000E+02  2.9358860E-02
  1.0500000E+02  2.4451754E-02
  1.1000000E+02  2.0227833E-02
  1.1500000E+02  1.6635568E-02
  1.2000000E+02  1.3609056E-02
  1.2500000E+02  1.1075477E-02
  1.3000000E+02  8.9673489E-03
  1.3500000E+02  7.2190534E-03
  1.4000000E+02  5.7723383E-03
  1.4500000E+02  4.5809356E-03
  1.5000000E+02  3.6094243E-03
  1.6000000E+02  2.2026160E-03
  1.6250000E+02  1.9405091E-03
  1.6500000E+02  1.7062529E-03
  1.6750000E+02  1.4965161E-03
  1.7000000E+02  1.3086175E-03
  1.7500000E+02  9.8990527E-04
  1.7750000E+02  8.5567654E-04
  1.8000000E+02  7.3662266E-04
  1.8250000E+02  6.3302918E-04
  1.8500000E+02  5.4460910E-04
  1.8750000E+02  4.7029083E-04
  1.9000000E+02  4.0861386E-04
  1.9500000E+02  3.1692412E-04
  1.9750000E+02  2.8401131E-04
  2.0000000E+02  2.5807161E-04
  2.0250000E+02  2.3791232E-04
  2.0500000E+02  2.2244926E-04
  2.0750000E+02  2.1088149E-04
  2.1000000E+02  2.0262812E-04
  2.1250000E+02  1.9727815E-04
  2.1500000E+02  1.9455589E-04
  2.1750000E+02  1.9429774E-04
  2.2000000E+02  1.9643755E-04
  2.2500000E+02  2.0800311E-04
  2.3000000E+02  2.2878672E-04
  2.3500000E+02  2.5773355E-04
  2.3750000E+02  2.7491346E-04
  2.4000000E+02  2.9364077E-04
  2.4250000E+02  3.1365316E-04
  2.4500000E+02  3.3461831E-04
  2.4750000E+02  3.5612643E-04
  2.5000000E+02  3.7770507E-04
  2.5250000E+02  3.9908855E-04
  2.5500000E+02  4.2021633E-04
  2.6000000E+02  4.6154531E-04
  2.7000000E+02  5.4003189E-04
  2.7500000E+02  5.7730267E-04
  2.8000000E+02  6.1356827E-04
  2.8500000E+02  6.4894246E-04
  2.9000000E+02  6.8323260E-04
  3.0000000E+02  7.4778747E-04
  3.1000000E+02  8.0589522E-04
  3.2000000E+02  8.5666027E-04
  3.4000000E+02  9.3678136E-04
  3.6000000E+02  9.9265422E-04
  3.8000000E+02  1.0285921E-03
  4.0000000E+02  1.0476812E-03
  4.2000000E+02  1.0531879E-03
  4.4000000E+02  1.0482388E-03
  4.6000000E+02  1.0354149E-03
  4.8000000E+02  1.0164676E-03
  5.0000000E+02  9.9284446E-04
  5.2500000E+02  9.5869033E-04
  5.5000000E+02  9.2136369E-04
  5.7500000E+02  8.8242593E-04
  6.0000000E+02  8.4283547E-04
  6.5000000E+02  7.6430103E-04
  6.7500000E+02  7.2632881E-04
  7.0000000E+02  6.8966114E-04
  7.2500000E+02  6.5447225E-04
  7.5000000E+02  6.2084223E-04
  8.0000000E+02  5.5837104E-04
  8.5000000E+02  5.0219691E-04
  9.0000000E+02  4.5198449E-04
  9.5000000E+02  4.0727284E-04
  1.0000000E+03  3.6754820E-04
  1.0500000E+03  3.3227035E-04
  1.1000000E+03  3.0092007E-04
  1.1500000E+03  2.7303175E-04
  1.2000000E+03  2.4819353E-04
  1.2500000E+03  2.2604076E-04
  1.3000000E+03  2.0625103E-04
  1.3500000E+03  1.8854107E-04
  1.4000000E+03  1.7266355E-04
  1.4500000E+03  1.5840197E-04
  1.5000000E+03  1.4556727E-04
  1.6000000E+03  1.2354088E-04
  1.7000000E+03  1.0550167E-04
  1.8000000E+03  9.0621432E-05
  1.9000000E+03  7.8261705E-05
  2.0000000E+03  6.7928184E-05
  2.1000000E+03  5.9235952E-05
  2.2000000E+03  5.1882658E-05
  2.3000000E+03  4.5628609E-05
  2.4000000E+03  4.0282365E-05
  2.5000000E+03  3.5690360E-05
  2.6000000E+03  3.1728639E-05
  2.7000000E+03  2.8296442E-05
  2.8000000E+03  2.5311308E-05
  2.9000000E+03  2.2705332E-05
  3.0000000E+03  2.0422334E-05
  3.1000000E+03  1.8415614E-05
  3.2000000E+03  1.6646162E-05
  3.3000000E+03  1.5081247E-05
  3.4000000E+03  1.3693281E-05
  3.5000000E+03  1.2458922E-05
  3.6000000E+03  1.1358359E-05
  3.8000000E+03  9.4934802E-06
  4.0000000E+03  7.9903465E-06
  4.2000000E+03  6.7684945E-06
  4.4000000E+03  5.7674987E-06
  4.6000000E+03  4.9415334E-06
  4.8000000E+03  4.2554740E-06
  5.0000000E+03  3.6821088E-06
  5.2500000E+03  3.0919143E-06
  5.5000000E+03  2.6129603E-06
  5.7500000E+03  2.2212842E-06
  5.8750000E+03  2.0523138E-06
  6.0000000E+03  1.8987054E-06
  6.2500000E+03  1.6312818E-06
  6.5000000E+03  1.4082184E-06
  6.7500000E+03  1.2210866E-06
  7.0000000E+03  1.0632540E-06
  7.2500000E+03  9.2946205E-07
  7.5000000E+03  8.1551183E-07
  7.7500000E+03  7.1802816E-07
  8.0000000E+03  6.3428074E-07
  8.2500000E+03  5.6204777E-07
  8.5000000E+03  4.9951167E-07
  8.7500000E+03  4.4517769E-07
  9.0000000E+03  3.9781026E-07
  9.2500000E+03  3.5638326E-07
  9.5000000E+03  3.2004081E-07
  9.7500000E+03  2.8806590E-07
  1.0000000E+04  2.5985546E-07
  1.0250000E+04  2.3490024E-07
  1.0500000E+04  2.1276862E-07
  1.0750000E+04  1.9309348E-07
  1.1000000E+04  1.7556151E-07
  1.1250000E+04  1.5990446E-07
  1.1500000E+04  1.4589194E-07
  1.2000000E+04  1.2203363E-07
  1.2500000E+04  1.0269903E-07
  1.3000000E+04  8.6917451E-08
  1.3500000E+04  7.3949658E-08
  1.4000000E+04  6.3227377E-08
  1.4500000E+04  5.4309979E-08
  1.5000000E+04  4.6853044E-08
  1.5500000E+04  4.0585316E-08
  1.6000000E+04  3.5291593E-08
  1.6500000E+04  3.0800013E-08
  1.7000000E+04  2.6972537E-08
  1.7500000E+04  2.3697629E-08
  1.8000000E+04  2.0884657E-08
  1.8500000E+04  1.8459581E-08
  1.9000000E+04  1.6361615E-08
  1.9500000E+04  1.4540612E-08
  2.0000000E+04  1.2955007E-08
  2.0500000E+04  1.1570203E-08
  2.1000000E+04  1.0357284E-08
  2.1500000E+04  9.2919935E-09
  2.2000000E+04  8.3539005E-09
  2.2500000E+04  7.5257452E-09
  2.3000000E+04  6.7928887E-09
  2.3500000E+04  6.1428698E-09
  2.4000000E+04  5.5650484E-09
  2.4500000E+04  5.0503120E-09
  2.5000000E+04  4.5908363E-09
  2.6000000E+04  3.8116359E-09
  2.7000000E+04  3.1837540E-09
  2.8000000E+04  2.6742792E-09
  2.9000000E+04  2.2581938E-09
  3.0000000E+04  1.9163085E-09
  3.1000000E+04  1.6337823E-09
  3.2000000E+04  1.3990480E-09
  3.3000000E+04  1.2030257E-09
  3.4000000E+04  1.0385419E-09
  3.5000000E+04  8.9989215E-10
  3.6000000E+04  7.8251082E-10
  3.7000000E+04  6.8272456E-10
  3.8000000E+04  5.9756314E-10
  3.9000000E+04  5.2461205E-10
  4.0000000E+04  4.6189786E-10
  4.1000000E+04  4.0780042E-10
  4.2000000E+04  3.6098436E-10
  4.3000000E+04  3.2034420E-10
  4.4000000E+04  2.8496088E-10
  4.5000000E+04  2.5406701E-10
  4.6000000E+04  2.2701967E-10
  4.7000000E+04  2.0327833E-10
  4.8000000E+04  1.8238699E-10
  5.0000000E+04  1.4766824E-10
  5.1250000E+04  1.2988632E-10
  5.2500000E+04  1.1455040E-10
  5.3750000E+04  1.0128246E-10
  5.5000000E+04  8.9769217E-11
  5.6250000E+04  7.9750091E-11
  5.7500000E+04  7.1007458E-11
  5.8750000E+04  6.3358781E-11
  6.0000000E+04  5.6650419E-11
  6.1250000E+04  5.0752625E-11
  6.2500000E+04  4.5555517E-11
  6.3750000E+04  4.0965781E-11
  6.5000000E+04  3.6903846E-11
  6.6250000E+04  3.3301663E-11
  6.7500000E+04  3.0100883E-11
  7.0000000E+04  2.4709835E-11
  7.2500000E+04  2.0406632E-11
  7.5000000E+04  1.6948421E-11
  7.7500000E+04  1.4151504E-11
  8.0000000E+04  1.1875773E-11
  8.2500000E+04  1.0013541E-11
  8.5000000E+04  8.4814516E-12
  8.7500000E+04  7.2145292E-12
  9.0000000E+04  6.1617699E-12
  9.2500000E+04  5.2829038E-12
  9.5000000E+04  4.5459696E-12
  9.7500000E+04  3.9254545E-12
  1.0000000E+05  3.4008750E-12
  1.0250000E+05  2.9557003E-12
  1.0500000E+05  2.5765324E-12
  1.0750000E+05  2.2524606E-12
  1.1000000E+05  1.9745588E-12
  1.1250000E+05  1.7354924E-12
  1.1500000E+05  1.5292098E-12
  1.1750000E+05  1.3506972E-12
  1.2000000E+05  1.1957855E-12
  1.2250000E+05  1.0609945E-12
  1.2500000E+05  9.4341287E-13
  1.2750000E+05  8.4059597E-13
  1.3000000E+05  7.5048071E-13
  1.3250000E+05  6.7132040E-13
  1.3500000E+05  6.0163209E-13
  1.3750000E+05  5.4015326E-13
  1.4000000E+05  4.8580463E-13
  1.4250000E+05  4.3766153E-13
  1.4500000E+05  3.9493162E-13
  1.4750000E+05  3.5693433E-13
  1.5000000E+05  3.2308356E-13
  1.5250000E+05  2.9287342E-13
  1.5500000E+05  2.6586674E-13
  1.6000000E+05  2.2001168E-13
  1.6500000E+05  1.8305855E-13
  1.7000000E+05  1.5311905E-13
  
  
#  93  27  P4  EION =  6.000000000E+00 eV   269
#  S(0) = 1.678061E+00
  3.5102426E-02  0.0000000E+00
  3.5102426E+00  0.0000000E+00
  3.5102426E+00  6.9656996E-02
  6.0000000E+00  6.9656996E-02
  6.0027211E+00  6.9656996E-02
  6.0524490E+00  7.0607448E-02
  6.1021769E+00  7.1519113E-02
  6.1519048E+00  7.2393574E-02
  6.2016327E+00  7.3232339E-02
  6.3010885E+00  7.4808463E-02
  6.4005442E+00  7.6258188E-02
  6.5000000E+00  7.7591258E-02
  6.7500000E+00  8.0483785E-02
  7.0000000E+00  8.2812750E-02
  7.2500000E+00  8.4673102E-02
  7.5000000E+00  8.6140407E-02
  8.0000000E+00  8.8125559E-02
  8.5000000E+00  8.9123309E-02
  9.0000000E+00  8.9367179E-02
  9.5000000E+00  8.9014658E-02
  1.0000000E+01  8.8175502E-02
  1.0500000E+01  8.6929737E-02
  1.1000000E+01  8.5339205E-02
  1.1500000E+01  8.3454868E-02
  1.2000000E+01  8.1321456E-02
  1.2500000E+01  7.8979960E-02
  1.3000000E+01  7.6469043E-02
  1.3500000E+01  7.3825952E-02
  1.4000000E+01  7.1085969E-02
  1.4500000E+01  6.8282706E-02
  1.5000000E+01  6.5446973E-02
  1.6000000E+01  5.9788555E-02
  1.7000000E+01  5.4297815E-02
  1.8000000E+01  4.9107615E-02
  1.9000000E+01  4.4300020E-02
  2.0000000E+01  3.9915016E-02
  2.1000000E+01  3.5960073E-02
  2.2000000E+01  3.2421319E-02
  2.3000000E+01  2.9271537E-02
  2.4000000E+01  2.6476716E-02
  2.5000000E+01  2.4000352E-02
  2.6000000E+01  2.1806585E-02
  2.7000000E+01  1.9861406E-02
  2.8000000E+01  1.8133988E-02
  2.9000000E+01  1.6596720E-02
  3.0000000E+01  1.5225137E-02
  3.1000000E+01  1.3998162E-02
  3.2000000E+01  1.2897293E-02
  3.3000000E+01  1.1906602E-02
  3.4000000E+01  1.1012522E-02
  3.5000000E+01  1.0203241E-02
  3.6000000E+01  9.4686187E-03
  3.7000000E+01  8.8000077E-03
  3.8000000E+01  8.1899389E-03
  3.9000000E+01  7.6319364E-03
  4.0000000E+01  7.1204174E-03
  4.2000000E+01  6.2181396E-03
  4.4000000E+01  5.4514891E-03
  4.6000000E+01  4.7961113E-03
  4.8000000E+01  4.2331607E-03
  5.0000000E+01  3.7476037E-03
  5.2500000E+01  3.2313054E-03
  5.5000000E+01  2.7983705E-03
  5.7500000E+01  2.4337888E-03
  6.0000000E+01  2.1255684E-03
  6.2500000E+01  1.8639560E-03
  6.5000000E+01  1.6409722E-03
  6.6250000E+01  1.5418853E-03
  6.7500000E+01  1.4501185E-03
  7.0000000E+01  1.2860605E-03
  7.2500000E+01  1.1443869E-03
  7.5000000E+01  1.0215105E-03
  7.7500000E+01  9.1448196E-04
  8.0000000E+01  8.2085167E-04
  8.2500000E+01  7.3861337E-04
  8.5000000E+01  6.6611500E-04
  8.7500000E+01  6.0198502E-04
  9.0000000E+01  5.4507907E-04
  9.2500000E+01  4.9443707E-04
  9.5000000E+01  4.4925484E-04
  9.7500000E+01  4.0886034E-04
  1.0000000E+02  3.7267619E-04
  1.0250000E+02  3.4020302E-04
  1.0500000E+02  3.1101044E-04
  1.1000000E+02  2.6105140E-04
  1.1250000E+02  2.3968201E-04
  1.1500000E+02  2.2037466E-04
  1.1750000E+02  2.0291006E-04
  1.2000000E+02  1.8709707E-04
  1.2250000E+02  1.7276516E-04
  1.2500000E+02  1.5976190E-04
  1.2750000E+02  1.4795117E-04
  1.3000000E+02  1.3721214E-04
  1.3500000E+02  1.1853849E-04
  1.4000000E+02  1.0302088E-04
  1.4500000E+02  9.0077197E-05
  1.5000000E+02  7.9248202E-05
  1.5500000E+02  7.0167115E-05
  1.6000000E+02  6.2531562E-05
  1.6500000E+02  5.6095568E-05
  1.7000000E+02  5.0661460E-05
  1.7500000E+02  4.6066085E-05
  1.8000000E+02  4.2174587E-05
  1.8500000E+02  3.8873830E-05
  1.9000000E+02  3.6069271E-05
  2.0000000E+02  3.1654884E-05
  2.0500000E+02  2.9928321E-05
  2.1000000E+02  2.8456141E-05
  2.1500000E+02  2.7199315E-05
  2.2000000E+02  2.6126321E-05
  2.2500000E+02  2.5211373E-05
  2.3000000E+02  2.4430913E-05
  2.3500000E+02  2.3763778E-05
  2.4000000E+02  2.3192599E-05
  2.5000000E+02  2.2283159E-05
  2.6000000E+02  2.1613272E-05
  2.7000000E+02  2.1117619E-05
  2.8000000E+02  2.0748009E-05
  2.9000000E+02  2.0469244E-05
  3.0000000E+02  2.0256616E-05
  3.1000000E+02  2.0090967E-05
  3.2000000E+02  1.9957139E-05
  3.3000000E+02  1.9843855E-05
  3.4000000E+02  1.9742246E-05
  3.5000000E+02  1.9645027E-05
  3.6000000E+02  1.9547140E-05
  3.8000000E+02  1.9342799E-05
  4.0000000E+02  1.9120735E-05
  4.2000000E+02  1.8877312E-05
  4.4000000E+02  1.8611974E-05
  4.6000000E+02  1.8325803E-05
  4.8000000E+02  1.8021970E-05
  5.0000000E+02  1.7703604E-05
  5.2500000E+02  1.7288755E-05
  5.5000000E+02  1.6858399E-05
  5.7500000E+02  1.6416343E-05
  6.0000000E+02  1.5967634E-05
  6.5000000E+02  1.5067423E-05
  6.7500000E+02  1.4623286E-05
  7.0000000E+02  1.4186931E-05
  7.2500000E+02  1.3760228E-05
  7.5000000E+02  1.3344428E-05
  8.0000000E+02  1.2548493E-05
  8.5000000E+02  1.1799451E-05
  9.0000000E+02  1.1094226E-05
  9.5000000E+02  1.0433077E-05
  1.0000000E+03  9.8166782E-06
  1.0500000E+03  9.2438625E-06
  1.1000000E+03  8.7124368E-06
  1.1500000E+03  8.2194011E-06
  1.2000000E+03  7.7609515E-06
  1.2500000E+03  7.3337638E-06
  1.3000000E+03  6.9355811E-06
  1.3500000E+03  6.5647135E-06
  1.4000000E+03  6.2194125E-06
  1.4500000E+03  5.8977356E-06
  1.5000000E+03  5.5977295E-06
  1.6000000E+03  5.0557812E-06
  1.7000000E+03  4.5810583E-06
  1.8000000E+03  4.1633158E-06
  1.9000000E+03  3.7946766E-06
  2.0000000E+03  3.4685774E-06
  2.1000000E+03  3.1789232E-06
  2.2000000E+03  2.9204343E-06
  2.3000000E+03  2.6889483E-06
  2.4000000E+03  2.4811855E-06
  2.5000000E+03  2.2942994E-06
  2.6000000E+03  2.1256948E-06
  2.7000000E+03  1.9730959E-06
  2.8000000E+03  1.8345808E-06
  2.9000000E+03  1.7085545E-06
  3.0000000E+03  1.5936572E-06
  3.1000000E+03  1.4887003E-06
  3.2000000E+03  1.3926359E-06
  3.4000000E+03  1.2235959E-06
  3.6000000E+03  1.0804023E-06
  3.8000000E+03  9.5827121E-07
  4.0000000E+03  8.5345366E-07
  4.2000000E+03  7.6301083E-07
  4.4000000E+03  6.8459320E-07
  4.6000000E+03  6.1628707E-07
  4.8000000E+03  5.5652449E-07
  5.0000000E+03  5.0402058E-07
  5.2500000E+03  4.4700342E-07
  5.5000000E+03  3.9800575E-07
  5.7500000E+03  3.5568341E-07
  5.8750000E+03  3.3667855E-07
  6.0000000E+03  3.1895336E-07
  6.2500000E+03  2.8693552E-07
  6.5000000E+03  2.5891000E-07
  6.7500000E+03  2.3428406E-07
  7.0000000E+03  2.1256659E-07
  7.2500000E+03  1.9334847E-07
  7.5000000E+03  1.7628705E-07
  7.7500000E+03  1.6109403E-07
  8.0000000E+03  1.4752560E-07
  8.2500000E+03  1.3537469E-07
  8.5000000E+03  1.2446478E-07
  8.7500000E+03  1.1464479E-07
  9.0000000E+03  1.0578491E-07
  9.2500000E+03  9.7773207E-08
  9.5000000E+03  9.0512859E-08
  9.7500000E+03  8.3919864E-08
  1.0000000E+04  7.7921092E-08
  1.0250000E+04  7.2452686E-08
  1.0500000E+04  6.7458744E-08
  1.1000000E+04  5.8703875E-08
  1.1500000E+04  5.1329879E-08
  1.2000000E+04  4.5081432E-08
  1.2500000E+04  3.9757103E-08
  1.3000000E+04  3.5196731E-08
  1.3500000E+04  3.1271891E-08
  1.4000000E+04  2.7878779E-08
  1.4500000E+04  2.4932844E-08
  1.5000000E+04  2.2364864E-08
  1.5500000E+04  2.0117886E-08
  1.6000000E+04  1.8144842E-08
  1.6500000E+04  1.6406618E-08
  1.7000000E+04  1.4870481E-08
  1.7500000E+04  1.3508902E-08
  1.8000000E+04  1.2298605E-08
  1.8500000E+04  1.1219844E-08
  1.9000000E+04  1.0255829E-08
  1.9500000E+04  9.3922258E-09
  2.0000000E+04  8.6167606E-09
  2.0500000E+04  7.9188870E-09
  2.1000000E+04  7.2895025E-09
  2.1500000E+04  6.7207264E-09
  2.2000000E+04  6.2057146E-09
  2.2500000E+04  5.7385006E-09
  2.3000000E+04  5.3138736E-09
  2.4000000E+04  4.5747049E-09
  2.5000000E+04  3.9580045E-09
  2.6000000E+04  3.4403314E-09
  2.7000000E+04  3.0033164E-09
  2.8000000E+04  2.6324375E-09
  2.9000000E+04  2.3161273E-09
  3.0000000E+04  2.0451045E-09
  3.1000000E+04  1.8118720E-09
  3.2000000E+04  1.6103367E-09
  3.3000000E+04  1.4355174E-09
  3.4000000E+04  1.2833178E-09
  3.5000000E+04  1.1503521E-09
  3.6000000E+04  1.0338080E-09
  3.7000000E+04  9.3133828E-10
  3.8000000E+04  8.4097573E-10
  3.9000000E+04  7.6106437E-10
  4.0000000E+04  6.9020485E-10
  4.1000000E+04  6.2721011E-10
  4.2000000E+04  5.7106943E-10
  4.3000000E+04  5.2091926E-10
  4.4000000E+04  4.7601918E-10
  4.5000000E+04  4.3573181E-10
  4.6000000E+04  3.9950741E-10
  4.7000000E+04  3.6687064E-10
  4.8000000E+04  3.3740935E-10
  5.0000000E+04  2.8662678E-10
  5.1250000E+04  2.5956598E-10
  5.2500000E+04  2.3553831E-10
  5.3750000E+04  2.1415246E-10
  5.5000000E+04  1.9507384E-10
  5.7500000E+04  1.6272066E-10
  5.8750000E+04  1.4898205E-10
  6.0000000E+04  1.3661289E-10
  6.1250000E+04  1.2545396E-10
  6.2500000E+04  1.1536993E-10
  6.3750000E+04  1.0624690E-10
  6.5000000E+04  9.7984150E-11
  6.7500000E+04  8.3690827E-11
  
  
#  93  29  Q5  EION =  6.000000000E+00 eV   249
#  S(0) = 2.801264E+00
  3.0000000E-02  0.0000000E+00
  3.0000000E+00  0.0000000E+00
  3.0000000E+00  8.4658981E-01
  6.0000000E+00  8.4658981E-01
  6.0000000E+00  8.8773445E-02
  6.0027211E+00  8.8773445E-02
  6.0275851E+00  8.7525219E-02
  6.0524490E+00  8.6300058E-02
  6.0773130E+00  8.5097437E-02
  6.1021769E+00  8.3916850E-02
  6.1519048E+00  8.1619785E-02
  6.2016327E+00  7.9405054E-02
  6.3010885E+00  7.5208275E-02
  6.4005442E+00  7.1299747E-02
  6.5000000E+00  6.7655354E-02
  6.7500000E+00  5.9521689E-02
  7.0000000E+00  5.2633868E-02
  7.2500000E+00  4.6763798E-02
  7.5000000E+00  4.1731427E-02
  7.7500000E+00  3.7393386E-02
  8.0000000E+00  3.3634618E-02
  8.2500000E+00  3.0362090E-02
  8.5000000E+00  2.7500049E-02
  8.7500000E+00  2.4986410E-02
  9.0000000E+00  2.2769973E-02
  9.2500000E+00  2.0808270E-02
  9.5000000E+00  1.9065892E-02
  9.7500000E+00  1.7513142E-02
  1.0000000E+01  1.6125009E-02
  1.0250000E+01  1.4880330E-02
  1.0500000E+01  1.3761103E-02
  1.0750000E+01  1.2751975E-02
  1.1000000E+01  1.1839776E-02
  1.1250000E+01  1.1013184E-02
  1.1500000E+01  1.0262423E-02
  1.2000000E+01  8.9556095E-03
  1.2500000E+01  7.8638996E-03
  1.3000000E+01  6.9449285E-03
  1.3500000E+01  6.1659365E-03
  1.4000000E+01  5.5013345E-03
  1.4500000E+01  4.9309432E-03
  1.5000000E+01  4.4386899E-03
  1.5500000E+01  4.0116903E-03
  1.6000000E+01  3.6395107E-03
  1.6500000E+01  3.3136624E-03
  1.7000000E+01  3.0271783E-03
  1.7500000E+01  2.7743065E-03
  1.8000000E+01  2.5502802E-03
  1.8500000E+01  2.3511085E-03
  1.9000000E+01  2.1734502E-03
  1.9500000E+01  2.0144873E-03
  2.0000000E+01  1.8718258E-03
  2.0500000E+01  1.7434335E-03
  2.1000000E+01  1.6275741E-03
  2.1500000E+01  1.5227537E-03
  2.2000000E+01  1.4276873E-03
  2.2500000E+01  1.3412660E-03
  2.3000000E+01  1.2625267E-03
  2.4000000E+01  1.1248460E-03
  2.5000000E+01  1.0091303E-03
  2.6000000E+01  9.1113289E-04
  2.7000000E+01  8.2754622E-04
  2.8000000E+01  7.5577396E-04
  2.9000000E+01  6.9375601E-04
  3.0000000E+01  6.3984379E-04
  3.1000000E+01  5.9271447E-04
  3.2000000E+01  5.5129006E-04
  3.3000000E+01  5.1469176E-04
  3.4000000E+01  4.8220139E-04
  3.5000000E+01  4.5322160E-04
  3.6000000E+01  4.2725687E-04
  3.7000000E+01  4.0389629E-04
  3.8000000E+01  3.8279401E-04
  3.9000000E+01  3.6365731E-04
  4.0000000E+01  3.4623984E-04
  4.2000000E+01  3.1575789E-04
  4.4000000E+01  2.9001123E-04
  4.6000000E+01  2.6801374E-04
  4.8000000E+01  2.4902608E-04
  5.0000000E+01  2.3248557E-04
  5.2500000E+01  2.1460006E-04
  5.5000000E+01  1.9922199E-04
  5.7500000E+01  1.8586749E-04
  6.0000000E+01  1.7416787E-04
  6.5000000E+01  1.5464997E-04
  6.7500000E+01  1.4642705E-04
  7.0000000E+01  1.3902379E-04
  7.2500000E+01  1.3232222E-04
  7.5000000E+01  1.2622570E-04
  8.0000000E+01  1.1554223E-04
  8.5000000E+01  1.0648109E-04
  9.0000000E+01  9.8696667E-05
  9.5000000E+01  9.1940045E-05
  1.0000000E+02  8.6029613E-05
  1.0500000E+02  8.0827997E-05
  1.1000000E+02  7.6227238E-05
  1.1500000E+02  7.2141177E-05
  1.2000000E+02  6.8496983E-05
  1.2500000E+02  6.5230910E-05
  1.3000000E+02  6.2289870E-05
  1.3500000E+02  5.9625764E-05
  1.4000000E+02  5.7195499E-05
  1.4500000E+02  5.4964141E-05
  1.5000000E+02  5.2901171E-05
  1.6000000E+02  4.9179591E-05
  1.7000000E+02  4.5877391E-05
  1.8000000E+02  4.2899964E-05
  1.9000000E+02  4.0189909E-05
  2.0000000E+02  3.7717020E-05
  2.1000000E+02  3.5458178E-05
  2.2000000E+02  3.3396346E-05
  2.3000000E+02  3.1514945E-05
  2.4000000E+02  2.9797169E-05
  2.5000000E+02  2.8227106E-05
  2.6000000E+02  2.6790660E-05
  2.7000000E+02  2.5475918E-05
  2.8000000E+02  2.4271921E-05
  2.9000000E+02  2.3168332E-05
  3.0000000E+02  2.2155299E-05
  3.1000000E+02  2.1223967E-05
  3.2000000E+02  2.0366014E-05
  3.4000000E+02  1.8832212E-05
  3.6000000E+02  1.7489714E-05
  3.8000000E+02  1.6295643E-05
  4.0000000E+02  1.5221060E-05
  4.2000000E+02  1.4248279E-05
  4.4000000E+02  1.3366380E-05
  4.6000000E+02  1.2566106E-05
  4.8000000E+02  1.1840017E-05
  5.0000000E+02  1.1181166E-05
  5.2500000E+02  1.0442129E-05
  5.5000000E+02  9.7860120E-06
  5.7500000E+02  9.2012095E-06
  5.8750000E+02  8.9312755E-06
  6.0000000E+02  8.6743063E-06
  6.2500000E+02  8.1944088E-06
  6.5000000E+02  7.7541497E-06
  6.7500000E+02  7.3487661E-06
  7.0000000E+02  6.9743335E-06
  7.2500000E+02  6.6279093E-06
  7.5000000E+02  6.3073194E-06
  8.0000000E+02  5.7356429E-06
  8.5000000E+02  5.2447469E-06
  9.0000000E+02  4.8218223E-06
  9.2500000E+02  4.6313526E-06
  9.5000000E+02  4.4525238E-06
  9.7500000E+02  4.2839294E-06
  1.0000000E+03  4.1245229E-06
  1.0500000E+03  3.8310490E-06
  1.1000000E+03  3.5681790E-06
  1.1500000E+03  3.3325014E-06
  1.2000000E+03  3.1211049E-06
  1.2500000E+03  2.9312912E-06
  1.3000000E+03  2.7598707E-06
  1.3500000E+03  2.6036860E-06
  1.4000000E+03  2.4603125E-06
  1.4500000E+03  2.3283673E-06
  1.5000000E+03  2.2070097E-06
  1.6000000E+03  1.9927107E-06
  1.7000000E+03  1.8100687E-06
  1.8000000E+03  1.6526169E-06
  1.9000000E+03  1.5155778E-06
  2.0000000E+03  1.3953554E-06
  2.1000000E+03  1.2893928E-06
  2.2000000E+03  1.1957160E-06
  2.3000000E+03  1.1125056E-06
  2.4000000E+03  1.0380689E-06
  2.5000000E+03  9.7106056E-07
  2.6000000E+03  9.1051225E-07
  2.7000000E+03  8.5566950E-07
  2.8000000E+03  8.0587303E-07
  2.9000000E+03  7.6051057E-07
  3.0000000E+03  7.1904125E-07
  3.1000000E+03  6.8100701E-07
  3.2000000E+03  6.4601757E-07
  3.4000000E+03  5.8388149E-07
  3.6000000E+03  5.3048450E-07
  3.8000000E+03  4.8427895E-07
  4.0000000E+03  4.4406063E-07
  4.2000000E+03  4.0880319E-07
  4.4000000E+03  3.7767107E-07
  4.6000000E+03  3.5001714E-07
  4.8000000E+03  3.2533416E-07
  5.0000000E+03  3.0320615E-07
  5.2500000E+03  2.7862123E-07
  5.5000000E+03  2.5694621E-07
  5.7500000E+03  2.3773513E-07
  6.0000000E+03  2.2062200E-07
  6.5000000E+03  1.9154260E-07
  6.7500000E+03  1.7912344E-07
  7.0000000E+03  1.6787729E-07
  7.2500000E+03  1.5765934E-07
  7.5000000E+03  1.4834691E-07
  8.0000000E+03  1.3203436E-07
  8.5000000E+03  1.1826555E-07
  9.0000000E+03  1.0653522E-07
  9.5000000E+03  9.6458109E-08
  1.0000000E+04  8.7736219E-08
  1.0500000E+04  8.0136069E-08
  1.1000000E+04  7.3472582E-08
  1.1500000E+04  6.7597557E-08
  1.2000000E+04  6.2391158E-08
  1.2500000E+04  5.7755527E-08
  1.3000000E+04  5.3609736E-08
  1.3500000E+04  4.9886595E-08
  1.4000000E+04  4.6530190E-08
  1.4500000E+04  4.3493874E-08
  1.5000000E+04  4.0738343E-08
  1.6000000E+04  3.5940702E-08
  1.7000000E+04  3.1923035E-08
  1.8000000E+04  2.8525772E-08
  1.9000000E+04  2.5627601E-08
  2.0000000E+04  2.3135437E-08
  2.1000000E+04  2.0977388E-08
  2.2000000E+04  1.9096958E-08
  2.3000000E+04  1.7448958E-08
  2.4000000E+04  1.5996890E-08
  2.5000000E+04  1.4711146E-08
  2.6000000E+04  1.3567511E-08
  2.7000000E+04  1.2546019E-08
  2.8000000E+04  1.1630086E-08
  2.9000000E+04  1.0805827E-08
  3.0000000E+04  1.0061558E-08
  3.1000000E+04  9.3873966E-09
  3.2000000E+04  8.7749459E-09
  3.4000000E+04  7.7074922E-09
  3.6000000E+04  6.8129399E-09
  3.8000000E+04  6.0565447E-09
  4.0000000E+04  5.4118163E-09
  4.2000000E+04  4.8582920E-09
  4.4000000E+04  4.3799561E-09
  4.6000000E+04  3.9641228E-09
  4.8000000E+04  3.6006425E-09
  5.0000000E+04  3.2813228E-09
  5.2500000E+04  2.9342341E-09
  5.5000000E+04  2.6353531E-09
  5.7500000E+04  2.3764104E-09
  5.8750000E+04  2.2597971E-09
  6.0000000E+04  2.1507998E-09
  6.2500000E+04  1.9532124E-09
  6.5000000E+04  1.7793729E-09
  6.7500000E+04  1.6257929E-09
  7.0000000E+04  1.4895792E-09
  7.2500000E+04  1.3682641E-09
  7.5000000E+04  1.2597675E-09
  7.7500000E+04  1.1623657E-09
  8.0000000E+04  1.0746980E-09
  8.2500000E+04  9.9570770E-10
  8.5000000E+04  9.2445840E-10


==> anc/colstop/sbethe/sdbase/oos94.tab <==
# Atomic number = 94   (Pu)
#
#      W/eV         OOS*eV
  
  
#  94   1  K1  EION =  1.218000000E+05 eV   226
#  S(0) = 7.484244E-01
  1.2179417E+03  0.0000000E+00
  1.2179417E+05  0.0000000E+00
  1.2179417E+05  1.3294503E-05
  1.2180000E+05  1.3294503E-05
  1.2180122E+05  1.3294503E-05
  1.2180372E+05  1.3051878E-05
  1.2180622E+05  1.2831260E-05
  1.2180872E+05  1.2658542E-05
  1.2181122E+05  1.2539191E-05
  1.2181622E+05  1.2438257E-05
  1.2182122E+05  1.2459422E-05
  1.2182621E+05  1.2532997E-05
  1.2183121E+05  1.2609688E-05
  1.2183621E+05  1.2663258E-05
  1.2184121E+05  1.2686389E-05
  1.2185120E+05  1.2665942E-05
  1.2185620E+05  1.2642921E-05
  1.2186120E+05  1.2622631E-05
  1.2186620E+05  1.2609461E-05
  1.2187120E+05  1.2604487E-05
  1.2187619E+05  1.2606507E-05
  1.2188119E+05  1.2613121E-05
  1.2190119E+05  1.2636110E-05
  1.2191118E+05  1.2630630E-05
  1.2192118E+05  1.2618290E-05
  1.2194117E+05  1.2602140E-05
  1.2195117E+05  1.2603123E-05
  1.2196116E+05  1.2607063E-05
  1.2198115E+05  1.2610342E-05
  1.2200115E+05  1.2601307E-05
  1.2202114E+05  1.2590456E-05
  1.2204113E+05  1.2586933E-05
  1.2206112E+05  1.2587134E-05
  1.2208112E+05  1.2584050E-05
  1.2210111E+05  1.2576295E-05
  1.2212110E+05  1.2568510E-05
  1.2216109E+05  1.2559916E-05
  1.2220107E+05  1.2551321E-05
  1.2228104E+05  1.2527998E-05
  1.2236101E+05  1.2506490E-05
  1.2244098E+05  1.2484000E-05
  1.2276086E+05  1.2394501E-05
  1.2308073E+05  1.2303024E-05
  1.2372049E+05  1.2121528E-05
  1.2436024E+05  1.1945835E-05
  1.2500000E+05  1.1774651E-05
  1.3000000E+05  1.0536978E-05
  1.3500000E+05  9.4546445E-06
  1.4000000E+05  8.5093506E-06
  1.4500000E+05  7.6808311E-06
  1.5000000E+05  6.9517899E-06
  1.5500000E+05  6.3080646E-06
  1.6000000E+05  5.7378995E-06
  1.6500000E+05  5.2314023E-06
  1.7000000E+05  4.7801921E-06
  1.8000000E+05  4.0161834E-06
  1.9000000E+05  3.4004741E-06
  2.0000000E+05  2.8996386E-06
  2.1000000E+05  2.4887445E-06
  2.2000000E+05  2.1489692E-06
  2.3000000E+05  1.8659456E-06
  2.4000000E+05  1.6285933E-06
  2.5000000E+05  1.4282864E-06
  2.6000000E+05  1.2582484E-06
  2.7000000E+05  1.1131110E-06
  2.8000000E+05  9.8859063E-07
  2.9000000E+05  8.8124223E-07
  3.0000000E+05  7.8827748E-07
  3.1000000E+05  7.0742468E-07
  3.2000000E+05  6.3682203E-07
  3.3000000E+05  5.7493484E-07
  3.4000000E+05  5.2049173E-07
  3.5000000E+05  4.7243330E-07
  3.6000000E+05  4.2987339E-07
  3.8000000E+05  3.5838378E-07
  4.0000000E+05  3.0133489E-07
  4.2000000E+05  2.5533317E-07
  4.4000000E+05  2.1788550E-07
  4.6000000E+05  1.8713503E-07
  4.8000000E+05  1.6168155E-07
  5.0000000E+05  1.4045699E-07
  5.2500000E+05  1.1863686E-07
  5.5000000E+05  1.0093101E-07
  5.7500000E+05  8.6434975E-08
  5.8750000E+05  8.0171409E-08
  6.0000000E+05  7.4469472E-08
  6.2500000E+05  6.4518304E-08
  6.5000000E+05  5.6184839E-08
  6.7500000E+05  4.9161246E-08
  7.0000000E+05  4.3206364E-08
  7.2500000E+05  3.8129597E-08
  7.5000000E+05  3.3779111E-08
  7.7500000E+05  3.0033015E-08
  8.0000000E+05  2.6792769E-08
  8.2500000E+05  2.3978190E-08
  8.5000000E+05  2.1523615E-08
  8.7500000E+05  1.9374963E-08
  9.0000000E+05  1.7487444E-08
  9.2500000E+05  1.5823773E-08
  9.5000000E+05  1.4352756E-08
  1.0000000E+06  1.1887903E-08
  1.0500000E+06  9.9280265E-09
  1.1000000E+06  8.3538527E-09
  1.1500000E+06  7.0777940E-09
  1.2000000E+06  6.0346585E-09
  1.2500000E+06  5.1753179E-09
  1.3000000E+06  4.4623316E-09
  1.3500000E+06  3.8668662E-09
  1.4000000E+06  3.3665024E-09
  1.4500000E+06  2.9436548E-09
  1.5000000E+06  2.5844131E-09
  1.5500000E+06  2.2776904E-09
  1.6000000E+06  2.0145872E-09
  1.6500000E+06  1.7879108E-09
  1.7000000E+06  1.5918113E-09
  1.7500000E+06  1.4215033E-09
  1.8000000E+06  1.2730499E-09
  1.8500000E+06  1.1431955E-09
  1.9000000E+06  1.0292342E-09
  1.9500000E+06  9.2890681E-10
  2.0000000E+06  8.4031846E-10
  2.0500000E+06  7.6187307E-10
  2.1000000E+06  6.9222085E-10
  2.2000000E+06  5.7488186E-10
  2.3000000E+06  4.8100627E-10
  2.4000000E+06  4.0523089E-10
  2.5000000E+06  3.4356339E-10
  2.6000000E+06  2.9299641E-10
  2.7000000E+06  2.5123938E-10
  2.8000000E+06  2.1653064E-10
  2.9000000E+06  1.8750380E-10
  3.0000000E+06  1.6309037E-10
  3.1000000E+06  1.4244805E-10
  3.2000000E+06  1.2490725E-10
  3.3000000E+06  1.0993189E-10
  3.4000000E+06  9.7089767E-11
  3.5000000E+06  8.6030645E-11
  3.6000000E+06  7.6469093E-11
  3.7000000E+06  6.8171245E-11
  3.8000000E+06  6.0944482E-11
  3.9000000E+06  5.4629301E-11
  4.0000000E+06  4.9093002E-11
  4.1000000E+06  4.4224673E-11
  4.2000000E+06  3.9931202E-11
  4.3000000E+06  3.6134139E-11
  4.4000000E+06  3.2767140E-11
  4.6000000E+06  2.7106402E-11
  4.8000000E+06  2.2590592E-11
  5.0000000E+06  1.8956376E-11
  5.1250000E+06  1.7043426E-11
  5.2500000E+06  1.5359662E-11
  5.3750000E+06  1.3873389E-11
  5.5000000E+06  1.2557866E-11
  5.7500000E+06  1.0351881E-11
  5.8750000E+06  9.4257600E-12
  6.0000000E+06  8.5980345E-12
  6.2500000E+06  7.1911782E-12
  6.5000000E+06  6.0533319E-12
  6.7500000E+06  5.1259696E-12
  7.0000000E+06  4.3647525E-12
  7.2500000E+06  3.7357670E-12
  7.5000000E+06  3.2128335E-12
  7.7500000E+06  2.7755640E-12
  8.0000000E+06  2.4079518E-12
  8.2500000E+06  2.0973319E-12
  8.5000000E+06  1.8336148E-12
  8.7500000E+06  1.6087116E-12
  9.0000000E+06  1.4160960E-12
  9.2500000E+06  1.2504694E-12
  9.5000000E+06  1.1075079E-12
  9.7500000E+06  9.8366514E-13
  1.0000000E+07  8.7601751E-13
  1.0250000E+07  7.8214228E-13
  1.0500000E+07  7.0002330E-13
  1.0750000E+07  6.2797618E-13
  1.1000000E+07  5.6458780E-13
  1.1250000E+07  5.0866790E-13
  1.1500000E+07  4.5920995E-13
  1.1750000E+07  4.1535990E-13
  1.2000000E+07  3.7639065E-13
  1.2250000E+07  3.4168113E-13
  1.2500000E+07  3.1069911E-13
  1.3000000E+07  2.5814978E-13
  1.3500000E+07  2.1578241E-13
  1.4000000E+07  1.8137577E-13
  1.4500000E+07  1.5324546E-13
  1.5000000E+07  1.3010175E-13
  1.5500000E+07  1.1094923E-13
  1.6000000E+07  9.5013054E-14
  1.6500000E+07  8.1685109E-14
  1.7000000E+07  7.0484986E-14
  1.7500000E+07  6.1030646E-14
  1.8000000E+07  5.3016175E-14
  1.8500000E+07  4.6195045E-14
  1.9000000E+07  4.0367652E-14
  1.9500000E+07  3.5371518E-14
  2.0000000E+07  3.1073653E-14
  2.0500000E+07  2.7364574E-14
  2.1000000E+07  2.4153866E-14
  2.1500000E+07  2.1366555E-14
  2.2000000E+07  1.8940202E-14
  2.2500000E+07  1.6822562E-14
  2.3000000E+07  1.4969729E-14
  2.3500000E+07  1.3344735E-14
  2.4000000E+07  1.1916346E-14
  2.4500000E+07  1.0658083E-14
  2.5000000E+07  9.5474154E-15
  2.5500000E+07  8.5651025E-15
  2.6000000E+07  7.6946795E-15
  2.6500000E+07  6.9220211E-15
  2.7000000E+07  6.2349748E-15
  2.8000000E+07  5.0771921E-15
  2.9000000E+07  4.1530308E-15
  3.0000000E+07  3.4109136E-15
  3.1000000E+07  2.8117455E-15
  3.2000000E+07  2.3256925E-15
  3.3000000E+07  1.9298420E-15
  3.4000000E+07  1.6062717E-15
  3.5000000E+07  1.3408538E-15
  3.6000000E+07  1.1221744E-15
  3.7000000E+07  9.4104584E-16
  3.8000000E+07  7.9034164E-16
  3.9000000E+07  6.6448686E-16
  4.0000000E+07  5.5924994E-16
  4.2000000E+07  3.9845552E-16
  4.3000000E+07  3.3774226E-16
  
  
#  94   2  L1  EION =  2.310900000E+04 eV   243
#  S(0) = 8.585950E-01
  2.3103800E+02  0.0000000E+00
  2.3103800E+04  0.0000000E+00
  2.3103800E+04  4.2144125E-05
  2.3109000E+04  4.2144125E-05
  2.3109231E+04  4.2144125E-05
  2.3109927E+04  4.1752904E-05
  2.3110623E+04  4.1391002E-05
  2.3111319E+04  4.1055805E-05
  2.3112015E+04  4.0745638E-05
  2.3113407E+04  4.0196078E-05
  2.3114799E+04  3.9735449E-05
  2.3117582E+04  3.9055286E-05
  2.3120366E+04  3.8648229E-05
  2.3125933E+04  3.8409513E-05
  2.3128717E+04  3.8466754E-05
  2.3131501E+04  3.8581057E-05
  2.3134284E+04  3.8718429E-05
  2.3137068E+04  3.8853938E-05
  2.3142635E+04  3.9060211E-05
  2.3148202E+04  3.9145653E-05
  2.3153770E+04  3.9126795E-05
  2.3159337E+04  3.9049213E-05
  2.3164904E+04  3.8958418E-05
  2.3170472E+04  3.8885405E-05
  2.3176039E+04  3.8843468E-05
  2.3181606E+04  3.8831863E-05
  2.3187174E+04  3.8841511E-05
  2.3192741E+04  3.8859788E-05
  2.3198308E+04  3.8875972E-05
  2.3209443E+04  3.8875716E-05
  2.3220577E+04  3.8829220E-05
  2.3231712E+04  3.8765849E-05
  2.3242847E+04  3.8716328E-05
  2.3253981E+04  3.8691602E-05
  2.3265116E+04  3.8683669E-05
  2.3276250E+04  3.8675817E-05
  2.3287385E+04  3.8657107E-05
  2.3298520E+04  3.8625213E-05
  2.3309654E+04  3.8585407E-05
  2.3331923E+04  3.8514242E-05
  2.3354193E+04  3.8470067E-05
  2.3376462E+04  3.8429227E-05
  2.3398731E+04  3.8371918E-05
  2.3421000E+04  3.8305609E-05
  2.3443270E+04  3.8247464E-05
  2.3465539E+04  3.8200211E-05
  2.3510077E+04  3.8093920E-05
  2.3554616E+04  3.7975827E-05
  2.3599154E+04  3.7870640E-05
  2.3643693E+04  3.7762663E-05
  2.3821846E+04  3.7319963E-05
  2.4000000E+04  3.6886699E-05
  2.4500000E+04  3.5693850E-05
  2.5000000E+04  3.4552993E-05
  2.5500000E+04  3.3461184E-05
  2.6000000E+04  3.2417091E-05
  2.7000000E+04  3.0455794E-05
  2.8000000E+04  2.8647411E-05
  2.9000000E+04  2.6976376E-05
  3.0000000E+04  2.5430663E-05
  3.1000000E+04  2.3999673E-05
  3.2000000E+04  2.2673294E-05
  3.4000000E+04  2.0298666E-05
  3.6000000E+04  1.8243714E-05
  3.8000000E+04  1.6456887E-05
  4.0000000E+04  1.4895989E-05
  4.2000000E+04  1.3526401E-05
  4.4000000E+04  1.2319626E-05
  4.6000000E+04  1.1252099E-05
  4.8000000E+04  1.0304239E-05
  5.0000000E+04  9.4596842E-06
  5.2500000E+04  8.5285420E-06
  5.5000000E+04  7.7152676E-06
  5.7500000E+04  7.0017429E-06
  6.0000000E+04  6.3731013E-06
  6.5000000E+04  5.3234240E-06
  6.7500000E+04  4.8836624E-06
  7.0000000E+04  4.4906176E-06
  7.2500000E+04  4.1382435E-06
  7.5000000E+04  3.8214140E-06
  8.0000000E+04  3.2775409E-06
  8.5000000E+04  2.8310101E-06
  9.0000000E+04  2.4610246E-06
  9.5000000E+04  2.1519063E-06
  1.0000000E+05  1.8916812E-06
  1.0500000E+05  1.6710963E-06
  1.1000000E+05  1.4829214E-06
  1.1500000E+05  1.3214528E-06
  1.2000000E+05  1.1821479E-06
  1.2500000E+05  1.0613599E-06
  1.3000000E+05  9.5613665E-07
  1.3500000E+05  8.6407230E-07
  1.4000000E+05  7.8319217E-07
  1.4500000E+05  7.1186528E-07
  1.5000000E+05  6.4873706E-07
  1.5500000E+05  5.9267570E-07
  1.6000000E+05  5.4273092E-07
  1.6500000E+05  4.9810106E-07
  1.7000000E+05  4.5810642E-07
  1.8000000E+05  3.8979221E-07
  1.9000000E+05  3.3408661E-07
  2.0000000E+05  2.8824568E-07
  2.1000000E+05  2.5020725E-07
  2.2000000E+05  2.1840177E-07
  2.3000000E+05  1.9162098E-07
  2.4000000E+05  1.6892482E-07
  2.5000000E+05  1.4957487E-07
  2.6000000E+05  1.3298589E-07
  2.7000000E+05  1.1869014E-07
  2.8000000E+05  1.0631098E-07
  2.9000000E+05  9.5542909E-08
  3.0000000E+05  8.6136455E-08
  3.1000000E+05  7.7886648E-08
  3.2000000E+05  7.0624083E-08
  3.3000000E+05  6.4207951E-08
  3.4000000E+05  5.8520608E-08
  3.5000000E+05  5.3463297E-08
  3.6000000E+05  4.8952717E-08
  3.8000000E+05  4.1299929E-08
  4.0000000E+05  3.5113686E-08
  4.2000000E+05  3.0064580E-08
  4.4000000E+05  2.5907257E-08
  4.6000000E+05  2.2456598E-08
  4.8000000E+05  1.9571241E-08
  5.0000000E+05  1.7142102E-08
  5.2500000E+05  1.4619449E-08
  5.5000000E+05  1.2550556E-08
  5.7500000E+05  1.0839717E-08
  5.8750000E+05  1.0095119E-08
  6.0000000E+05  9.4141882E-09
  6.2500000E+05  8.2180756E-09
  6.5000000E+05  7.2079701E-09
  6.7500000E+05  6.3498422E-09
  7.0000000E+05  5.6167789E-09
  7.2500000E+05  4.9873159E-09
  7.5000000E+05  4.4442053E-09
  7.7500000E+05  3.9734883E-09
  8.0000000E+05  3.5637903E-09
  8.2500000E+05  3.2057854E-09
  8.5000000E+05  2.8917824E-09
  8.7500000E+05  2.6154037E-09
  9.0000000E+05  2.3713329E-09
  9.2500000E+05  2.1551159E-09
  9.5000000E+05  1.9630038E-09
  9.7500000E+05  1.7918264E-09
  1.0000000E+06  1.6388920E-09
  1.0250000E+06  1.5019065E-09
  1.0500000E+06  1.3789073E-09
  1.1000000E+06  1.1683627E-09
  1.1500000E+06  9.9637180E-10
  1.2000000E+06  8.5475564E-10
  1.2500000E+06  7.3729451E-10
  1.3000000E+06  6.3920772E-10
  1.3500000E+06  5.5678548E-10
  1.4000000E+06  4.8712375E-10
  1.4500000E+06  4.2792920E-10
  1.5000000E+06  3.7737535E-10
  1.5500000E+06  3.3399664E-10
  1.6000000E+06  2.9660914E-10
  1.6500000E+06  2.6425056E-10
  1.7000000E+06  2.3613412E-10
  1.7500000E+06  2.1161328E-10
  1.8000000E+06  1.9015350E-10
  1.8500000E+06  1.7131041E-10
  1.9000000E+06  1.5471284E-10
  1.9500000E+06  1.4004923E-10
  2.0000000E+06  1.2705706E-10
  2.0500000E+06  1.1551437E-10
  2.1000000E+06  1.0523272E-10
  2.1500000E+06  9.6051652E-11
  2.2000000E+06  8.7834066E-11
  2.2500000E+06  8.0462273E-11
  2.3000000E+06  7.3834928E-11
  2.4000000E+06  6.2475104E-11
  2.5000000E+06  5.3184261E-11
  2.6000000E+06  4.5529982E-11
  2.7000000E+06  3.9181244E-11
  2.8000000E+06  3.3882289E-11
  2.9000000E+06  2.9433652E-11
  3.0000000E+06  2.5678437E-11
  3.1000000E+06  2.2492260E-11
  3.2000000E+06  1.9775823E-11
  3.3000000E+06  1.7449338E-11
  3.4000000E+06  1.5448281E-11
  3.5000000E+06  1.3720164E-11
  3.6000000E+06  1.2222042E-11
  3.7000000E+06  1.0918592E-11
  3.8000000E+06  9.7806133E-12
  3.9000000E+06  8.7838494E-12
  4.0000000E+06  7.9080591E-12
  4.1000000E+06  7.1362785E-12
  4.2000000E+06  6.4542318E-12
  4.3000000E+06  5.8498558E-12
  4.4000000E+06  5.3129200E-12
  4.5000000E+06  4.8347184E-12
  4.6000000E+06  4.4078171E-12
  4.7000000E+06  4.0258474E-12
  4.8000000E+06  3.6833355E-12
  5.0000000E+06  3.0984510E-12
  5.1250000E+06  2.7898339E-12
  5.2500000E+06  2.5177206E-12
  5.3750000E+06  2.2771286E-12
  5.5000000E+06  2.0638423E-12
  5.7500000E+06  1.7054023E-12
  5.8750000E+06  1.5545947E-12
  6.0000000E+06  1.4196261E-12
  6.2500000E+06  1.1897826E-12
  6.5000000E+06  1.0034282E-12
  6.7500000E+06  8.5120274E-13
  7.0000000E+06  7.2598987E-13
  7.2500000E+06  6.2232859E-13
  7.5000000E+06  5.3599056E-13
  7.7500000E+06  4.6367295E-13
  8.0000000E+06  4.0277649E-13
  8.2500000E+06  3.5124141E-13
  8.5000000E+06  3.0742409E-13
  8.7500000E+06  2.7000437E-13
  9.0000000E+06  2.3791518E-13
  9.2500000E+06  2.1028893E-13
  9.5000000E+06  1.8641619E-13
  9.7500000E+06  1.6571351E-13
  1.0000000E+07  1.4769923E-13
  1.0250000E+07  1.3197395E-13
  1.0500000E+07  1.1820492E-13
  1.0750000E+07  1.0611381E-13
  1.1000000E+07  9.5466791E-14
  1.1250000E+07  8.6066670E-14
  1.1500000E+07  7.7746503E-14
  1.1750000E+07  7.0364456E-14
  1.2000000E+07  6.3799473E-14
  1.2250000E+07  5.7947954E-14
  1.2500000E+07  5.2721108E-14
  1.3000000E+07  4.3846615E-14
  1.3500000E+07  3.6682374E-14
  1.4000000E+07  3.0858367E-14
  1.4500000E+07  2.6093289E-14
  1.5000000E+07  2.2170753E-14
  1.5500000E+07  1.8921407E-14
  1.6000000E+07  1.6213376E-14
  1.6500000E+07  1.3944005E-14
  1.7000000E+07  1.2034049E-14
  1.7500000E+07  1.0422601E-14
  1.8000000E+07  9.0596655E-15
  
  
#  94   3  L2  EION =  2.226700000E+04 eV   245
#  S(0) = 1.053414E+00
  2.2248244E+02  0.0000000E+00
  2.2248244E+04  0.0000000E+00
  2.2248244E+04  7.6051308E-05
  2.2267000E+04  7.6051308E-05
  2.2267224E+04  7.6051308E-05
  2.2267510E+04  7.6570029E-05
  2.2267796E+04  7.7019672E-05
  2.2268082E+04  7.7418792E-05
  2.2268369E+04  7.7780749E-05
  2.2268941E+04  7.8429168E-05
  2.2269514E+04  7.9014383E-05
  2.2270659E+04  8.0084485E-05
  2.2271804E+04  8.1072249E-05
  2.2274094E+04  8.2807225E-05
  2.2276383E+04  8.4128461E-05
  2.2278673E+04  8.4973811E-05
  2.2280963E+04  8.5368216E-05
  2.2283253E+04  8.5395512E-05
  2.2285543E+04  8.5163190E-05
  2.2290123E+04  8.4322568E-05
  2.2294703E+04  8.3457151E-05
  2.2299283E+04  8.2854207E-05
  2.2303863E+04  8.2569205E-05
  2.2313022E+04  8.2654672E-05
  2.2317602E+04  8.2819635E-05
  2.2322182E+04  8.2960017E-05
  2.2326762E+04  8.3036862E-05
  2.2331342E+04  8.3042779E-05
  2.2335922E+04  8.2989768E-05
  2.2340501E+04  8.2901582E-05
  2.2349661E+04  8.2713471E-05
  2.2358821E+04  8.2607679E-05
  2.2367981E+04  8.2602104E-05
  2.2377140E+04  8.2643145E-05
  2.2395460E+04  8.2633849E-05
  2.2404619E+04  8.2552778E-05
  2.2413779E+04  8.2449638E-05
  2.2432098E+04  8.2278032E-05
  2.2441258E+04  8.2228292E-05
  2.2450418E+04  8.2192686E-05
  2.2468737E+04  8.2110188E-05
  2.2487057E+04  8.1964121E-05
  2.2505376E+04  8.1785865E-05
  2.2523695E+04  8.1627099E-05
  2.2542015E+04  8.1500738E-05
  2.2560334E+04  8.1373411E-05
  2.2596973E+04  8.1060890E-05
  2.2633612E+04  8.0736669E-05
  2.2670251E+04  8.0450333E-05
  2.2706890E+04  8.0136490E-05
  2.2853445E+04  7.8895316E-05
  2.3000000E+04  7.7666852E-05
  2.3500000E+04  7.3593408E-05
  2.4000000E+04  6.9765225E-05
  2.4500000E+04  6.6193128E-05
  2.5000000E+04  6.2860838E-05
  2.6000000E+04  5.6825915E-05
  2.7000000E+04  5.1510224E-05
  2.8000000E+04  4.6810703E-05
  2.9000000E+04  4.2645209E-05
  3.0000000E+04  3.8942971E-05
  3.1000000E+04  3.5643653E-05
  3.2000000E+04  3.2695391E-05
  3.4000000E+04  2.7680647E-05
  3.6000000E+04  2.3614109E-05
  3.8000000E+04  2.0285039E-05
  4.0000000E+04  1.7535861E-05
  4.2000000E+04  1.5247410E-05
  4.4000000E+04  1.3328525E-05
  4.6000000E+04  1.1708695E-05
  4.8000000E+04  1.0332818E-05
  5.0000000E+04  9.1574188E-06
  5.2500000E+04  7.9180704E-06
  5.5000000E+04  6.8854722E-06
  5.7500000E+04  6.0189830E-06
  6.0000000E+04  5.2870810E-06
  6.5000000E+04  4.1334949E-06
  6.7500000E+04  3.6767708E-06
  7.0000000E+04  3.2824373E-06
  7.2500000E+04  2.9404065E-06
  7.5000000E+04  2.6424613E-06
  7.7500000E+04  2.3818701E-06
  8.0000000E+04  2.1530813E-06
  8.2500000E+04  1.9514933E-06
  8.5000000E+04  1.7732708E-06
  9.0000000E+04  1.4745780E-06
  9.5000000E+04  1.2368785E-06
  1.0000000E+05  1.0456844E-06
  1.0500000E+05  8.9039844E-07
  1.1000000E+05  7.6315747E-07
  1.1500000E+05  6.5804964E-07
  1.2000000E+05  5.7057724E-07
  1.2500000E+05  4.9728044E-07
  1.3000000E+05  4.3547100E-07
  1.3500000E+05  3.8304069E-07
  1.4000000E+05  3.3832167E-07
  1.4500000E+05  2.9998410E-07
  1.5000000E+05  2.6695950E-07
  1.5500000E+05  2.3838350E-07
  1.6000000E+05  2.1355226E-07
  1.6500000E+05  1.9188908E-07
  1.7000000E+05  1.7291874E-07
  1.7500000E+05  1.5624753E-07
  1.8000000E+05  1.4154756E-07
  1.8500000E+05  1.2854442E-07
  1.9000000E+05  1.1700745E-07
  2.0000000E+05  9.7582643E-08
  2.1000000E+05  8.2041242E-08
  2.2000000E+05  6.9485002E-08
  2.3000000E+05  5.9249626E-08
  2.4000000E+05  5.0837513E-08
  2.5000000E+05  4.3871487E-08
  2.6000000E+05  3.8062540E-08
  2.7000000E+05  3.3187002E-08
  2.8000000E+05  2.9070153E-08
  2.9000000E+05  2.5574338E-08
  3.0000000E+05  2.2590229E-08
  3.1000000E+05  2.0030344E-08
  3.2000000E+05  1.7824187E-08
  3.3000000E+05  1.5914579E-08
  3.4000000E+05  1.4254854E-08
  3.5000000E+05  1.2806706E-08
  3.6000000E+05  1.1538513E-08
  3.7000000E+05  1.0424043E-08
  3.8000000E+05  9.4414221E-09
  3.9000000E+05  8.5723297E-09
  4.0000000E+05  7.8013489E-09
  4.2000000E+05  6.5035995E-09
  4.4000000E+05  5.4657399E-09
  4.6000000E+05  4.6276143E-09
  4.8000000E+05  3.9447249E-09
  5.0000000E+05  3.3837349E-09
  5.2500000E+05  2.8160158E-09
  5.5000000E+05  2.3629337E-09
  5.7500000E+05  1.9977318E-09
  5.8750000E+05  1.8417056E-09
  6.0000000E+05  1.7006769E-09
  6.2500000E+05  1.4570239E-09
  6.5000000E+05  1.2556251E-09
  6.7500000E+05  1.0879615E-09
  7.0000000E+05  9.4745461E-10
  7.2500000E+05  8.2897841E-10
  7.5000000E+05  7.2850356E-10
  7.7500000E+05  6.4283604E-10
  8.0000000E+05  5.6942527E-10
  8.2500000E+05  5.0622025E-10
  8.5000000E+05  4.5156030E-10
  8.7500000E+05  4.0409229E-10
  9.0000000E+05  3.6270723E-10
  9.2500000E+05  3.2649111E-10
  9.5000000E+05  2.9468639E-10
  1.0000000E+06  2.4189035E-10
  1.0500000E+06  2.0039941E-10
  1.1000000E+06  1.6742505E-10
  1.1500000E+06  1.4095089E-10
  1.2000000E+06  1.1949696E-10
  1.2500000E+06  1.0196222E-10
  1.3000000E+06  8.7517727E-11
  1.3500000E+06  7.5532453E-11
  1.4000000E+06  6.5520932E-11
  1.4500000E+06  5.7106003E-11
  1.5000000E+06  4.9991971E-11
  1.5500000E+06  4.3945069E-11
  1.6000000E+06  3.8779128E-11
  1.6500000E+06  3.4344822E-11
  1.7000000E+06  3.0521598E-11
  1.7500000E+06  2.7211460E-11
  1.8000000E+06  2.4334241E-11
  1.8500000E+06  2.1823988E-11
  1.9000000E+06  1.9626124E-11
  1.9500000E+06  1.7695301E-11
  2.0000000E+06  1.5993659E-11
  2.0500000E+06  1.4489451E-11
  2.1000000E+06  1.3155955E-11
  2.2000000E+06  1.0914118E-11
  2.3000000E+06  9.1248886E-12
  2.4000000E+06  7.6834855E-12
  2.5000000E+06  6.5122579E-12
  2.6000000E+06  5.5530005E-12
  2.7000000E+06  4.7616099E-12
  2.8000000E+06  4.1043001E-12
  2.9000000E+06  3.5549246E-12
  3.0000000E+06  3.0930630E-12
  3.1000000E+06  2.7026398E-12
  3.2000000E+06  2.3709063E-12
  3.3000000E+06  2.0876802E-12
  3.4000000E+06  1.8447742E-12
  3.5000000E+06  1.6355600E-12
  3.6000000E+06  1.4546391E-12
  3.7000000E+06  1.2975883E-12
  3.8000000E+06  1.1607645E-12
  3.9000000E+06  1.0411528E-12
  4.0000000E+06  9.3624710E-13
  4.1000000E+06  8.4395420E-13
  4.2000000E+06  7.6251904E-13
  4.3000000E+06  6.9046308E-13
  4.4000000E+06  6.2653562E-13
  4.6000000E+06  5.1897571E-13
  4.8000000E+06  4.3307735E-13
  5.0000000E+06  3.6386960E-13
  5.1250000E+06  3.2740561E-13
  5.2500000E+06  2.9528714E-13
  5.3750000E+06  2.6691573E-13
  5.5000000E+06  2.4178616E-13
  5.7500000E+06  1.9960372E-13
  5.8750000E+06  1.8187584E-13
  6.0000000E+06  1.6602039E-13
  6.2500000E+06  1.3904366E-13
  6.5000000E+06  1.1719506E-13
  6.7500000E+06  9.9364457E-14
  7.0000000E+06  8.4709698E-14
  7.2500000E+06  7.2585763E-14
  7.5000000E+06  6.2494053E-14
  7.7500000E+06  5.4045820E-14
  8.0000000E+06  4.6935508E-14
  8.2500000E+06  4.0921100E-14
  8.5000000E+06  3.5809520E-14
  8.7500000E+06  3.1445813E-14
  9.0000000E+06  2.7704855E-14
  9.2500000E+06  2.4484994E-14
  9.5000000E+06  2.1703179E-14
  9.7500000E+06  1.9291220E-14
  1.0000000E+07  1.7192854E-14
  1.0250000E+07  1.5361428E-14
  1.0500000E+07  1.3758082E-14
  1.0750000E+07  1.2350311E-14
  1.1000000E+07  1.1110817E-14
  1.1250000E+07  1.0016588E-14
  1.1500000E+07  9.0481466E-15
  1.2000000E+07  7.4248732E-15
  1.2500000E+07  6.1356514E-15
  1.3000000E+07  5.1030910E-15
  1.3500000E+07  4.2696068E-15
  1.4000000E+07  3.5919309E-15
  1.4500000E+07  3.0372487E-15
  1.5000000E+07  2.5804805E-15
  1.5500000E+07  2.2022355E-15
  1.6000000E+07  1.8873658E-15
  1.6500000E+07  1.6238758E-15
  1.7000000E+07  1.4021841E-15
  1.7500000E+07  1.2147236E-15
  1.8000000E+07  1.0554850E-15
  1.8500000E+07  9.1979173E-16
  1.9000000E+07  8.0395527E-16
  1.9500000E+07  7.0487971E-16
  
  
#  94   4  L3  EION =  1.805900000E+04 eV   246
#  S(0) = 1.847100E+00
  1.8040361E+02  0.0000000E+00
  1.8040361E+04  0.0000000E+00
  1.8040361E+04  2.0604443E-04
  1.8059000E+04  2.0604443E-04
  1.8059181E+04  2.0604443E-04
  1.8247345E+04  2.0084635E-04
  1.8435508E+04  1.9554044E-04
  1.8623672E+04  1.9019864E-04
  1.8811836E+04  1.8494486E-04
  1.9000000E+04  1.7984437E-04
  2.0000000E+04  1.5541639E-04
  2.1000000E+04  1.3511525E-04
  2.2000000E+04  1.1812231E-04
  2.3000000E+04  1.0376975E-04
  2.4000000E+04  9.1566759E-05
  2.5000000E+04  8.1135689E-05
  2.6000000E+04  7.2174855E-05
  2.7000000E+04  6.4439494E-05
  2.8000000E+04  5.7731531E-05
  2.9000000E+04  5.1889316E-05
  3.0000000E+04  4.6780329E-05
  3.1000000E+04  4.2295265E-05
  3.2000000E+04  3.8343516E-05
  3.4000000E+04  3.1750599E-05
  3.6000000E+04  2.6532599E-05
  3.8000000E+04  2.2355389E-05
  4.0000000E+04  1.8976813E-05
  4.2000000E+04  1.6218628E-05
  4.4000000E+04  1.3947751E-05
  4.6000000E+04  1.2063527E-05
  4.8000000E+04  1.0488942E-05
  5.0000000E+04  9.1644314E-06
  5.2500000E+04  7.7905628E-06
  5.5000000E+04  6.6656143E-06
  5.7500000E+04  5.7370633E-06
  5.8750000E+04  5.3335579E-06
  6.0000000E+04  4.9649502E-06
  6.2500000E+04  4.3185395E-06
  6.5000000E+04  3.7739522E-06
  6.7500000E+04  3.3124647E-06
  7.0000000E+04  2.9192681E-06
  7.2500000E+04  2.5825560E-06
  7.5000000E+04  2.2928460E-06
  7.7500000E+04  2.0424681E-06
  8.0000000E+04  1.8251788E-06
  8.2500000E+04  1.6358640E-06
  8.5000000E+04  1.4703110E-06
  8.7500000E+04  1.3250305E-06
  9.0000000E+04  1.1971180E-06
  9.2500000E+04  1.0841437E-06
  9.5000000E+04  9.8406588E-07
  1.0000000E+05  8.1597036E-07
  1.0500000E+05  6.8194035E-07
  1.1000000E+05  5.7404297E-07
  1.1500000E+05  4.8641860E-07
  1.2000000E+05  4.1468357E-07
  1.2500000E+05  3.5551993E-07
  1.3000000E+05  3.0638927E-07
  1.3500000E+05  2.6533032E-07
  1.4000000E+05  2.3081370E-07
  1.4500000E+05  2.0163665E-07
  1.5000000E+05  1.7684587E-07
  1.5500000E+05  1.5568003E-07
  1.6000000E+05  1.3752700E-07
  1.6500000E+05  1.2189140E-07
  1.7000000E+05  1.0836985E-07
  1.7500000E+05  9.6632004E-08
  1.8000000E+05  8.6405895E-08
  1.8500000E+05  7.7466452E-08
  1.9000000E+05  6.9626485E-08
  1.9500000E+05  6.2729628E-08
  2.0000000E+05  5.6644689E-08
  2.0500000E+05  5.1261134E-08
  2.1000000E+05  4.6485452E-08
  2.2000000E+05  3.8451906E-08
  2.3000000E+05  3.2038631E-08
  2.4000000E+05  2.6874015E-08
  2.5000000E+05  2.2681452E-08
  2.6000000E+05  1.9252681E-08
  2.7000000E+05  1.6429237E-08
  2.8000000E+05  1.4089381E-08
  2.9000000E+05  1.2138724E-08
  3.0000000E+05  1.0503476E-08
  3.1000000E+05  9.1254939E-09
  3.2000000E+05  7.9586233E-09
  3.3000000E+05  6.9659774E-09
  3.4000000E+05  6.1178847E-09
  3.5000000E+05  5.3903322E-09
  3.6000000E+05  4.7637729E-09
  3.7000000E+05  4.2222114E-09
  3.8000000E+05  3.7524909E-09
  3.9000000E+05  3.3437373E-09
  4.0000000E+05  2.9869200E-09
  4.1000000E+05  2.6745084E-09
  4.2000000E+05  2.4001965E-09
  4.3000000E+05  2.1586822E-09
  4.4000000E+05  1.9454910E-09
  4.6000000E+05  1.5894855E-09
  4.8000000E+05  1.3081372E-09
  5.0000000E+05  1.0838682E-09
  5.1250000E+05  9.6675806E-10
  5.2500000E+05  8.6431079E-10
  5.3750000E+05  7.7444108E-10
  5.5000000E+05  6.9539519E-10
  5.6250000E+05  6.2569270E-10
  5.7500000E+05  5.6407950E-10
  5.8750000E+05  5.0948963E-10
  6.0000000E+05  4.6101413E-10
  6.2500000E+05  3.7940713E-10
  6.5000000E+05  3.1426404E-10
  6.6250000E+05  2.8666625E-10
  6.7500000E+05  2.6187032E-10
  7.0000000E+05  2.1943475E-10
  7.2500000E+05  1.8483960E-10
  7.5000000E+05  1.5646359E-10
  7.7500000E+05  1.3305523E-10
  8.0000000E+05  1.1364089E-10
  8.2500000E+05  9.7457468E-11
  8.5000000E+05  8.3902747E-11
  8.7500000E+05  7.2498420E-11
  9.0000000E+05  6.2862273E-11
  9.2500000E+05  5.4687116E-11
  9.5000000E+05  4.7724720E-11
  9.7500000E+05  4.1773471E-11
  1.0000000E+06  3.6668790E-11
  1.0250000E+06  3.2275698E-11
  1.0500000E+06  2.8483001E-11
  1.0750000E+06  2.5198712E-11
  1.1000000E+06  2.2346427E-11
  1.1250000E+06  1.9862434E-11
  1.1500000E+06  1.7693413E-11
  1.1750000E+06  1.5794580E-11
  1.2000000E+06  1.4128197E-11
  1.2250000E+06  1.2662358E-11
  1.2500000E+06  1.1370001E-11
  1.3000000E+06  9.2170182E-12
  1.3500000E+06  7.5224565E-12
  1.4000000E+06  6.1783629E-12
  1.4500000E+06  5.1045327E-12
  1.5000000E+06  4.2408091E-12
  1.5500000E+06  3.5416746E-12
  1.6000000E+06  2.9723900E-12
  1.6500000E+06  2.5062318E-12
  1.7000000E+06  2.1224927E-12
  1.7500000E+06  1.8050157E-12
  1.8000000E+06  1.5411097E-12
  1.8500000E+06  1.3207451E-12
  1.9000000E+06  1.1359484E-12
  1.9500000E+06  9.8034603E-13
  2.0000000E+06  8.4881601E-13
  2.0500000E+06  7.3722131E-13
  2.1000000E+06  6.4220469E-13
  2.1500000E+06  5.6102940E-13
  2.2000000E+06  4.9145429E-13
  2.2500000E+06  4.3163629E-13
  2.3000000E+06  3.8005371E-13
  2.3500000E+06  3.3544526E-13
  2.4000000E+06  2.9676159E-13
  2.4500000E+06  2.6312678E-13
  2.5000000E+06  2.3380719E-13
  2.5500000E+06  2.0818635E-13
  2.6000000E+06  1.8574457E-13
  2.6500000E+06  1.6604255E-13
  2.7000000E+06  1.4870775E-13
  2.7500000E+06  1.3342335E-13
  2.8000000E+06  1.1991913E-13
  2.8500000E+06  1.0796403E-13
  2.9000000E+06  9.7359986E-14
  3.0000000E+06  7.9547749E-14
  3.1000000E+06  6.5382916E-14
  3.2000000E+06  5.4042817E-14
  3.3000000E+06  4.4906630E-14
  3.4000000E+06  3.7502071E-14
  3.5000000E+06  3.1467075E-14
  3.6000000E+06  2.6522047E-14
  3.7000000E+06  2.2449603E-14
  3.8000000E+06  1.9079643E-14
  3.9000000E+06  1.6278242E-14
  4.0000000E+06  1.3939337E-14
  4.1000000E+06  1.1978465E-14
  4.2000000E+06  1.0328005E-14
  4.3000000E+06  8.9335478E-15
  4.4000000E+06  7.7511082E-15
  4.5000000E+06  6.7449682E-15
  4.6000000E+06  5.8859929E-15
  4.7000000E+06  5.1503182E-15
  4.8000000E+06  4.5183178E-15
  5.0000000E+06  3.5032898E-15
  5.1250000E+06  3.0024450E-15
  5.2500000E+06  2.5821065E-15
  5.3750000E+06  2.2279580E-15
  5.5000000E+06  1.9284641E-15
  5.6250000E+06  1.6742867E-15
  5.7500000E+06  1.4578316E-15
  5.8750000E+06  1.2728964E-15
  6.0000000E+06  1.1143941E-15
  6.1250000E+06  9.7813599E-16
  6.2500000E+06  8.6066016E-16
  6.3750000E+06  7.5909463E-16
  6.5000000E+06  6.7104847E-16
  6.6250000E+06  5.9452440E-16
  6.7500000E+06  5.2784854E-16
  6.8750000E+06  4.6961355E-16
  7.0000000E+06  4.1863262E-16
  7.1250000E+06  3.7390191E-16
  7.2500000E+06  3.3456997E-16
  7.3750000E+06  2.9991260E-16
  7.5000000E+06  2.6931219E-16
  7.6250000E+06  2.4224068E-16
  7.7500000E+06  2.1824549E-16
  8.0000000E+06  1.7798265E-16
  8.2500000E+06  1.4601310E-16
  8.5000000E+06  1.2045916E-16
  8.7500000E+06  9.9904691E-17
  9.0000000E+06  8.3273211E-17
  9.2500000E+06  6.9740235E-17
  9.5000000E+06  5.8669749E-17
  9.7500000E+06  4.9567819E-17
  1.0000000E+07  4.2048395E-17
  1.0250000E+07  3.5807903E-17
  1.0500000E+07  3.0606235E-17
  1.0750000E+07  2.6252429E-17
  1.1000000E+07  2.2593814E-17
  1.1250000E+07  1.9507719E-17
  1.1500000E+07  1.6895101E-17
  1.1750000E+07  1.4675621E-17
  1.2000000E+07  1.2783822E-17
  1.2250000E+07  1.1166158E-17
  1.2500000E+07  9.7786518E-18
  1.2750000E+07  8.5850415E-18
  1.3000000E+07  7.5553164E-18
  1.3250000E+07  6.6645573E-18
  1.3500000E+07  5.8919935E-18
  1.3750000E+07  5.2202509E-18
  1.4000000E+07  4.6347495E-18
  1.4250000E+07  4.1232172E-18
  1.4500000E+07  3.6752931E-18
  1.4750000E+07  3.2821939E-18
  1.5000000E+07  2.9364572E-18
  1.5250000E+07  2.6317369E-18
  1.5500000E+07  2.3626221E-18
  1.6000000E+07  1.9133657E-18
  1.6500000E+07  1.5590271E-18
  1.7000000E+07  1.2777117E-18
  1.7500000E+07  1.0530135E-18
  1.8000000E+07  8.7248962E-19
  
  
#  94   5  M1  EION =  5.936000000E+03 eV   256
#  S(0) = 7.950370E-01
  5.9307405E+01  0.0000000E+00
  5.9307405E+03  0.0000000E+00
  5.9307405E+03  1.0939011E-04
  5.9360000E+03  1.0939011E-04
  5.9360591E+03  1.0939011E-04
  5.9364587E+03  1.0858300E-04
  5.9368583E+03  1.0782735E-04
  5.9372580E+03  1.0711847E-04
  5.9376576E+03  1.0645242E-04
  5.9384569E+03  1.0523616E-04
  5.9392561E+03  1.0415779E-04
  5.9408547E+03  1.0235620E-04
  5.9424532E+03  1.0095742E-04
  5.9456502E+03  9.9117165E-05
  5.9488473E+03  9.8227004E-05
  5.9520443E+03  9.7970950E-05
  5.9552414E+03  9.8099842E-05
  5.9584384E+03  9.8422685E-05
  5.9616354E+03  9.8800821E-05
  5.9648325E+03  9.9142272E-05
  5.9680295E+03  9.9394623E-05
  5.9712266E+03  9.9536978E-05
  5.9744236E+03  9.9571434E-05
  5.9808177E+03  9.9389921E-05
  5.9872118E+03  9.9039766E-05
  5.9936059E+03  9.8690784E-05
  6.0000000E+03  9.8435453E-05
  6.0078125E+03  9.8270796E-05
  6.0156250E+03  9.8208723E-05
  6.0234375E+03  9.8162253E-05
  6.0312500E+03  9.8070119E-05
  6.0390625E+03  9.7912484E-05
  6.0468750E+03  9.7705059E-05
  6.0546875E+03  9.7480376E-05
  6.0625000E+03  9.7268000E-05
  6.0703125E+03  9.7085394E-05
  6.0781250E+03  9.6936103E-05
  6.0937500E+03  9.6692004E-05
  6.1093750E+03  9.6432221E-05
  6.1171875E+03  9.6278511E-05
  6.1250000E+03  9.6110889E-05
  6.1406250E+03  9.5756857E-05
  6.1562500E+03  9.5425984E-05
  6.1718750E+03  9.5131268E-05
  6.1875000E+03  9.4858328E-05
  6.2187500E+03  9.4268595E-05
  6.2500000E+03  9.3633929E-05
  6.2812500E+03  9.3042234E-05
  6.3125000E+03  9.2476243E-05
  6.3437500E+03  9.1878821E-05
  6.3750000E+03  9.1285822E-05
  6.5000000E+03  8.9010909E-05
  6.6250000E+03  8.6810861E-05
  6.7500000E+03  8.4672343E-05
  7.0000000E+03  8.0604205E-05
  7.2500000E+03  7.6801936E-05
  7.5000000E+03  7.3242997E-05
  8.0000000E+03  6.6796042E-05
  8.5000000E+03  6.1124980E-05
  9.0000000E+03  5.6115962E-05
  9.5000000E+03  5.1672447E-05
  1.0000000E+04  4.7715456E-05
  1.0500000E+04  4.4177069E-05
  1.1000000E+04  4.1002309E-05
  1.1500000E+04  3.8144347E-05
  1.2000000E+04  3.5563478E-05
  1.2500000E+04  3.3225973E-05
  1.3000000E+04  3.1102653E-05
  1.3500000E+04  2.9168724E-05
  1.4000000E+04  2.7402803E-05
  1.4500000E+04  2.5786321E-05
  1.5000000E+04  2.4303164E-05
  1.6000000E+04  2.1682496E-05
  1.7000000E+04  1.9448356E-05
  1.8000000E+04  1.7529352E-05
  1.9000000E+04  1.5869697E-05
  2.0000000E+04  1.4425316E-05
  2.1000000E+04  1.3161034E-05
  2.2000000E+04  1.2048522E-05
  2.3000000E+04  1.1064776E-05
  2.4000000E+04  1.0190959E-05
  2.5000000E+04  9.4115351E-06
  2.6000000E+04  8.7136009E-06
  2.7000000E+04  8.0863712E-06
  2.8000000E+04  7.5207759E-06
  2.9000000E+04  7.0091447E-06
  3.0000000E+04  6.5449558E-06
  3.1000000E+04  6.1226368E-06
  3.2000000E+04  5.7374038E-06
  3.4000000E+04  5.0622493E-06
  3.6000000E+04  4.4926272E-06
  3.8000000E+04  4.0081033E-06
  4.0000000E+04  3.5929166E-06
  4.2000000E+04  3.2347586E-06
  4.4000000E+04  2.9239075E-06
  4.6000000E+04  2.6526056E-06
  4.8000000E+04  2.4146035E-06
  5.0000000E+04  2.2048248E-06
  5.2500000E+04  1.9760279E-06
  5.5000000E+04  1.7783254E-06
  5.7500000E+04  1.6065058E-06
  6.0000000E+04  1.4563902E-06
  6.5000000E+04  1.2083712E-06
  6.7500000E+04  1.1054442E-06
  7.0000000E+04  1.0139414E-06
  7.2500000E+04  9.3230082E-07
  7.5000000E+04  8.5921331E-07
  7.7500000E+04  7.9357591E-07
  8.0000000E+04  7.3445408E-07
  8.2500000E+04  6.8105209E-07
  8.5000000E+04  6.3268945E-07
  9.0000000E+04  5.4882407E-07
  9.5000000E+04  4.7907062E-07
  1.0000000E+05  4.2057116E-07
  1.0500000E+05  3.7113933E-07
  1.1000000E+05  3.2908210E-07
  1.1500000E+05  2.9307372E-07
  1.2000000E+05  2.6206560E-07
  1.2500000E+05  2.3522060E-07
  1.3000000E+05  2.1186472E-07
  1.3500000E+05  1.9145113E-07
  1.4000000E+05  1.7353278E-07
  1.4500000E+05  1.5774179E-07
  1.5000000E+05  1.4377355E-07
  1.5500000E+05  1.3137429E-07
  1.6000000E+05  1.2033141E-07
  1.6500000E+05  1.1046595E-07
  1.7000000E+05  1.0162648E-07
  1.7500000E+05  9.3684286E-08
  1.8000000E+05  8.6529470E-08
  1.8500000E+05  8.0067863E-08
  1.9000000E+05  7.4218423E-08
  2.0000000E+05  6.4085416E-08
  2.1000000E+05  5.5674312E-08
  2.2000000E+05  4.8638394E-08
  2.3000000E+05  4.2710982E-08
  2.4000000E+05  3.7684748E-08
  2.5000000E+05  3.3396906E-08
  2.6000000E+05  2.9718470E-08
  2.7000000E+05  2.6546381E-08
  2.8000000E+05  2.3797647E-08
  2.9000000E+05  2.1404940E-08
  3.0000000E+05  1.9313281E-08
  3.1000000E+05  1.7477487E-08
  3.2000000E+05  1.5860203E-08
  3.3000000E+05  1.4430371E-08
  3.4000000E+05  1.3162038E-08
  3.5000000E+05  1.2033404E-08
  3.6000000E+05  1.1026068E-08
  3.7000000E+05  1.0124435E-08
  3.8000000E+05  9.3152345E-09
  3.9000000E+05  8.5871234E-09
  4.0000000E+05  7.9303707E-09
  4.2000000E+05  6.7985736E-09
  4.4000000E+05  5.8654917E-09
  4.6000000E+05  5.0900625E-09
  4.8000000E+05  4.4409027E-09
  5.0000000E+05  3.8937640E-09
  5.2500000E+05  3.3248699E-09
  5.5000000E+05  2.8576997E-09
  5.7500000E+05  2.4709051E-09
  5.8750000E+05  2.3024131E-09
  6.0000000E+05  2.1482416E-09
  6.2500000E+05  1.8772068E-09
  6.5000000E+05  1.6480745E-09
  6.7500000E+05  1.4532135E-09
  7.0000000E+05  1.2865842E-09
  7.2500000E+05  1.1433679E-09
  7.5000000E+05  1.0196877E-09
  7.7500000E+05  9.1240173E-10
  8.0000000E+05  8.1894542E-10
  8.2500000E+05  7.3721434E-10
  8.5000000E+05  6.6547175E-10
  8.7500000E+05  6.0227685E-10
  9.0000000E+05  5.4642811E-10
  9.2500000E+05  4.9691793E-10
  9.5000000E+05  4.5289743E-10
  9.7500000E+05  4.1364812E-10
  1.0000000E+06  3.7855936E-10
  1.0250000E+06  3.4711033E-10
  1.0500000E+06  3.1885521E-10
  1.0750000E+06  2.9341100E-10
  1.1000000E+06  2.7044770E-10
  1.1250000E+06  2.4967994E-10
  1.1500000E+06  2.3086007E-10
  1.2000000E+06  1.9822926E-10
  1.2500000E+06  1.7113698E-10
  1.3000000E+06  1.4849190E-10
  1.3500000E+06  1.2944616E-10
  1.4000000E+06  1.1333528E-10
  1.4500000E+06  9.9634000E-11
  1.5000000E+06  8.7923596E-11
  1.5500000E+06  7.7867772E-11
  1.6000000E+06  6.9194576E-11
  1.6500000E+06  6.1682792E-11
  1.7000000E+06  5.5151412E-11
  1.7500000E+06  4.9451564E-11
  1.8000000E+06  4.4460113E-11
  1.8500000E+06  4.0074628E-11
  1.9000000E+06  3.6209497E-11
  1.9500000E+06  3.2792837E-11
  2.0000000E+06  2.9764038E-11
  2.0500000E+06  2.7071808E-11
  2.1000000E+06  2.4672569E-11
  2.1500000E+06  2.2529168E-11
  2.2000000E+06  2.0609830E-11
  2.2500000E+06  1.8887272E-11
  2.3000000E+06  1.7337989E-11
  2.4000000E+06  1.4680721E-11
  2.5000000E+06  1.2505688E-11
  2.6000000E+06  1.0712473E-11
  2.7000000E+06  9.2241062E-12
  2.8000000E+06  7.9810308E-12
  2.9000000E+06  6.9367556E-12
  3.0000000E+06  6.0546968E-12
  3.1000000E+06  5.3058535E-12
  3.2000000E+06  4.6670706E-12
  3.3000000E+06  4.1197222E-12
  3.4000000E+06  3.6487292E-12
  3.5000000E+06  3.2418031E-12
  3.6000000E+06  2.8888815E-12
  3.7000000E+06  2.5816862E-12
  3.8000000E+06  2.3133731E-12
  3.9000000E+06  2.0782595E-12
  4.0000000E+06  1.8716029E-12
  4.1000000E+06  1.6894255E-12
  4.2000000E+06  1.5283778E-12
  4.3000000E+06  1.3856270E-12
  4.4000000E+06  1.2587676E-12
  4.5000000E+06  1.1457520E-12
  4.6000000E+06  1.0448312E-12
  4.7000000E+06  9.5450657E-13
  4.8000000E+06  8.7348986E-13
  5.0000000E+06  7.3508903E-13
  5.1250000E+06  6.6203124E-13
  5.2500000E+06  5.9759605E-13
  5.3750000E+06  5.4060949E-13
  5.5000000E+06  4.9007768E-13
  5.7500000E+06  4.0512638E-13
  5.8750000E+06  3.6937241E-13
  6.0000000E+06  3.3736688E-13
  6.1250000E+06  3.0865551E-13
  6.2500000E+06  2.8284621E-13
  6.3750000E+06  2.5959975E-13
  6.5000000E+06  2.3862183E-13
  6.7500000E+06  2.0248036E-13
  7.0000000E+06  1.7274106E-13
  7.2500000E+06  1.4811448E-13
  7.5000000E+06  1.2760053E-13
  7.7500000E+06  1.1041482E-13
  8.0000000E+06  9.5936362E-14
  8.2500000E+06  8.3674573E-14
  8.5000000E+06  7.3239839E-14
  8.7500000E+06  6.4325975E-14
  9.0000000E+06  5.6687274E-14
  9.2500000E+06  5.0120836E-14
  
  
#  94   6  M2  EION =  5.557000000E+03 eV   257
#  S(0) = 1.104376E+00
  5.5397080E+01  0.0000000E+00
  5.5397080E+03  0.0000000E+00
  5.5397080E+03  1.4575846E-04
  5.5570000E+03  1.4575846E-04
  5.5570555E+03  1.4575846E-04
  5.5572063E+03  1.4628244E-04
  5.5573570E+03  1.4676046E-04
  5.5575078E+03  1.4719978E-04
  5.5576585E+03  1.4760644E-04
  5.5579600E+03  1.4834131E-04
  5.5582614E+03  1.4899678E-04
  5.5588644E+03  1.5015278E-04
  5.5594674E+03  1.5118649E-04
  5.5606733E+03  1.5307975E-04
  5.5618792E+03  1.5484295E-04
  5.5642910E+03  1.5796013E-04
  5.5654969E+03  1.5924446E-04
  5.5667028E+03  1.6031024E-04
  5.5691146E+03  1.6175850E-04
  5.5715264E+03  1.6236156E-04
  5.5763500E+03  1.6177558E-04
  5.5787618E+03  1.6100508E-04
  5.5811736E+03  1.6014713E-04
  5.5835854E+03  1.5931859E-04
  5.5859972E+03  1.5859324E-04
  5.5908208E+03  1.5758013E-04
  5.5956444E+03  1.5714779E-04
  5.6004680E+03  1.5713681E-04
  5.6052917E+03  1.5733641E-04
  5.6101153E+03  1.5756616E-04
  5.6149389E+03  1.5771162E-04
  5.6245861E+03  1.5762146E-04
  5.6294097E+03  1.5743221E-04
  5.6342333E+03  1.5720740E-04
  5.6438806E+03  1.5680955E-04
  5.6535278E+03  1.5659620E-04
  5.6631750E+03  1.5652791E-04
  5.6728222E+03  1.5647767E-04
  5.6824694E+03  1.5635151E-04
  5.6921167E+03  1.5612493E-04
  5.7114111E+03  1.5555306E-04
  5.7307056E+03  1.5509916E-04
  5.7403528E+03  1.5492214E-04
  5.7500000E+03  1.5474642E-04
  5.7656250E+03  1.5440565E-04
  5.7812500E+03  1.5399606E-04
  5.7968750E+03  1.5355842E-04
  5.8125000E+03  1.5315164E-04
  5.8281250E+03  1.5278270E-04
  5.8437500E+03  1.5242046E-04
  5.8750000E+03  1.5163730E-04
  6.0000000E+03  1.4839513E-04
  6.2500000E+03  1.4196391E-04
  6.5000000E+03  1.3567507E-04
  6.7500000E+03  1.2958992E-04
  7.0000000E+03  1.2375159E-04
  7.2500000E+03  1.1816415E-04
  7.5000000E+03  1.1284444E-04
  8.0000000E+03  1.0298383E-04
  8.5000000E+03  9.4104889E-05
  9.0000000E+03  8.6123971E-05
  9.5000000E+03  7.8950531E-05
  1.0000000E+04  7.2499900E-05
  1.0500000E+04  6.6696628E-05
  1.1000000E+04  6.1467510E-05
  1.1500000E+04  5.6750482E-05
  1.2000000E+04  5.2488320E-05
  1.2500000E+04  4.8630148E-05
  1.3000000E+04  4.5131624E-05
  1.3500000E+04  4.1953426E-05
  1.4000000E+04  3.9060831E-05
  1.4500000E+04  3.6423320E-05
  1.5000000E+04  3.4014003E-05
  1.6000000E+04  2.9788067E-05
  1.7000000E+04  2.6225025E-05
  1.8000000E+04  2.3201247E-05
  1.9000000E+04  2.0619347E-05
  2.0000000E+04  1.8402033E-05
  2.1000000E+04  1.6487544E-05
  2.2000000E+04  1.4826182E-05
  2.3000000E+04  1.3377678E-05
  2.4000000E+04  1.2109173E-05
  2.5000000E+04  1.0993702E-05
  2.6000000E+04  1.0008987E-05
  2.7000000E+04  9.1365251E-06
  2.8000000E+04  8.3608603E-06
  2.9000000E+04  7.6690143E-06
  3.0000000E+04  7.0500399E-06
  3.1000000E+04  6.4946546E-06
  3.2000000E+04  5.9949569E-06
  3.4000000E+04  5.1365594E-06
  3.6000000E+04  4.4313859E-06
  3.8000000E+04  3.8469747E-06
  4.0000000E+04  3.3587515E-06
  4.2000000E+04  2.9478854E-06
  4.4000000E+04  2.5997843E-06
  4.6000000E+04  2.3030247E-06
  4.8000000E+04  2.0485791E-06
  5.0000000E+04  1.8292512E-06
  5.2500000E+04  1.5957730E-06
  5.5000000E+04  1.3992651E-06
  5.7500000E+04  1.2327837E-06
  6.0000000E+04  1.0908844E-06
  6.5000000E+04  8.6446498E-07
  6.7500000E+04  7.7373744E-07
  7.0000000E+04  6.9483200E-07
  7.2500000E+04  6.2591779E-07
  7.5000000E+04  5.6549086E-07
  7.7500000E+04  5.1230828E-07
  8.0000000E+04  4.6533717E-07
  8.2500000E+04  4.2371460E-07
  8.5000000E+04  3.8671597E-07
  8.7500000E+04  3.5373003E-07
  9.0000000E+04  3.2423886E-07
  9.2500000E+04  2.9780172E-07
  9.5000000E+04  2.7404210E-07
  1.0000000E+05  2.3330893E-07
  1.0500000E+05  1.9995503E-07
  1.1000000E+05  1.7241713E-07
  1.1500000E+05  1.4950825E-07
  1.2000000E+05  1.3031693E-07
  1.2500000E+05  1.1413605E-07
  1.3000000E+05  1.0041175E-07
  1.3500000E+05  8.8706301E-08
  1.4000000E+05  7.8671033E-08
  1.4500000E+05  7.0025990E-08
  1.5000000E+05  6.2544805E-08
  1.5500000E+05  5.6043253E-08
  1.6000000E+05  5.0370441E-08
  1.6500000E+05  4.5402047E-08
  1.7000000E+05  4.1035093E-08
  1.7500000E+05  3.7183835E-08
  1.8000000E+05  3.3776521E-08
  1.8500000E+05  3.0752832E-08
  1.9000000E+05  2.8061844E-08
  2.0000000E+05  2.3511684E-08
  2.1000000E+05  1.9851476E-08
  2.2000000E+05  1.6879545E-08
  2.3000000E+05  1.4445741E-08
  2.4000000E+05  1.2436890E-08
  2.5000000E+05  1.0766716E-08
  2.6000000E+05  9.3687576E-09
  2.7000000E+05  8.1913225E-09
  2.8000000E+05  7.1938435E-09
  2.9000000E+05  6.3442182E-09
  3.0000000E+05  5.6168457E-09
  3.1000000E+05  4.9911616E-09
  3.2000000E+05  4.4505341E-09
  3.3000000E+05  3.9814259E-09
  3.4000000E+05  3.5727529E-09
  3.5000000E+05  3.2153874E-09
  3.6000000E+05  2.9017733E-09
  3.7000000E+05  2.6256231E-09
  3.8000000E+05  2.3816800E-09
  3.9000000E+05  2.1655296E-09
  4.0000000E+05  1.9734485E-09
  4.1000000E+05  1.8022836E-09
  4.2000000E+05  1.6493534E-09
  4.3000000E+05  1.5123699E-09
  4.4000000E+05  1.3893739E-09
  4.6000000E+05  1.1788415E-09
  4.8000000E+05  1.0068637E-09
  5.0000000E+05  8.6525142E-10
  5.1250000E+05  7.8933201E-10
  5.2500000E+05  7.2159367E-10
  5.3750000E+05  6.6099763E-10
  5.5000000E+05  6.0665617E-10
  5.7500000E+05  5.1379805E-10
  5.8750000E+05  4.7406085E-10
  6.0000000E+05  4.3810673E-10
  6.2500000E+05  3.7590149E-10
  6.5000000E+05  3.2439190E-10
  6.7500000E+05  2.8143890E-10
  7.0000000E+05  2.4538720E-10
  7.2500000E+05  2.1494423E-10
  7.5000000E+05  1.8909171E-10
  7.7500000E+05  1.6702115E-10
  8.0000000E+05  1.4808584E-10
  8.2500000E+05  1.3176473E-10
  8.5000000E+05  1.1763520E-10
  8.7500000E+05  1.0535249E-10
  9.0000000E+05  9.4633620E-11
  9.2500000E+05  8.5245040E-11
  9.5000000E+05  7.6992978E-11
  9.7500000E+05  6.9715897E-11
  1.0000000E+06  6.3278489E-11
  1.0250000E+06  5.7566905E-11
  1.0500000E+06  5.2484938E-11
  1.1000000E+06  4.3895493E-11
  1.1500000E+06  3.6990795E-11
  1.2000000E+06  3.1389009E-11
  1.2500000E+06  2.6805708E-11
  1.3000000E+06  2.3026462E-11
  1.3500000E+06  1.9887809E-11
  1.4000000E+06  1.7263821E-11
  1.4500000E+06  1.5056540E-11
  1.5000000E+06  1.3189078E-11
  1.5500000E+06  1.1600608E-11
  1.6000000E+06  1.0242644E-11
  1.6500000E+06  9.0762642E-12
  1.7000000E+06  8.0700106E-12
  1.7500000E+06  7.1982860E-12
  1.8000000E+06  6.4401392E-12
  1.8500000E+06  5.7783250E-12
  1.9000000E+06  5.1985735E-12
  1.9500000E+06  4.6890185E-12
  2.0000000E+06  4.2397454E-12
  2.0500000E+06  3.8424326E-12
  2.1000000E+06  3.4900661E-12
  2.1500000E+06  3.1767100E-12
  2.2000000E+06  2.8973213E-12
  2.2500000E+06  2.6475998E-12
  2.3000000E+06  2.4238673E-12
  2.4000000E+06  2.0421749E-12
  2.5000000E+06  1.7318324E-12
  2.6000000E+06  1.4775143E-12
  2.7000000E+06  1.2675819E-12
  2.8000000E+06  1.0931136E-12
  2.9000000E+06  9.4720743E-13
  3.0000000E+06  8.2447804E-13
  3.1000000E+06  7.2068338E-13
  3.2000000E+06  6.3245525E-13
  3.3000000E+06  5.5709907E-13
  3.4000000E+06  4.9244565E-13
  3.5000000E+06  4.3673843E-13
  3.6000000E+06  3.8854645E-13
  3.7000000E+06  3.4669750E-13
  3.8000000E+06  3.1022605E-13
  3.9000000E+06  2.7833268E-13
  4.0000000E+06  2.5035240E-13
  4.1000000E+06  2.2572940E-13
  4.2000000E+06  2.0399718E-13
  4.3000000E+06  1.8476266E-13
  4.4000000E+06  1.6769326E-13
  4.5000000E+06  1.5250660E-13
  4.6000000E+06  1.3896208E-13
  4.7000000E+06  1.2685394E-13
  4.8000000E+06  1.1600565E-13
  5.0000000E+06  9.7501623E-14
  5.1250000E+06  8.7749030E-14
  5.2500000E+06  7.9156639E-14
  5.3750000E+06  7.1564966E-14
  5.5000000E+06  6.4839317E-14
  5.7500000E+06  5.3546313E-14
  5.8750000E+06  4.8798761E-14
  6.0000000E+06  4.4551757E-14
  6.2500000E+06  3.7323564E-14
  6.5000000E+06  3.1467061E-14
  6.7500000E+06  2.6686315E-14
  7.0000000E+06  2.2756566E-14
  7.2500000E+06  1.9505102E-14
  7.5000000E+06  1.6797515E-14
  7.7500000E+06  1.4529222E-14
  8.0000000E+06  1.2618431E-14
  8.2500000E+06  1.1001670E-14
  8.5000000E+06  9.6286369E-15
  8.7500000E+06  8.4583476E-15
  
  
#  94   7  M3  EION =  4.574000000E+03 eV   259
#  S(0) = 2.604871E+00
  4.5567248E+01  0.0000000E+00
  4.5567248E+03  0.0000000E+00
  4.5567248E+03  6.1886853E-04
  4.5740000E+03  6.1886853E-04
  4.5740455E+03  6.1886853E-04
  4.5746944E+03  6.1589784E-04
  4.5753433E+03  6.1324373E-04
  4.5759921E+03  6.1132676E-04
  4.5766410E+03  6.1020754E-04
  4.5779387E+03  6.1002807E-04
  4.5792364E+03  6.1179638E-04
  4.5818319E+03  6.1787627E-04
  4.5844273E+03  6.2381929E-04
  4.5870228E+03  6.2757137E-04
  4.5896182E+03  6.2867753E-04
  4.5922137E+03  6.2752620E-04
  4.5948091E+03  6.2483338E-04
  4.5974046E+03  6.2133645E-04
  4.6000000E+03  6.1764224E-04
  4.6031250E+03  6.1352865E-04
  4.6062500E+03  6.1017251E-04
  4.6125000E+03  6.0616537E-04
  4.6187500E+03  6.0504987E-04
  4.6250000E+03  6.0529957E-04
  4.6375000E+03  6.0522796E-04
  4.6437500E+03  6.0411849E-04
  4.6500000E+03  6.0252736E-04
  4.6625000E+03  5.9924198E-04
  4.6750000E+03  5.9695181E-04
  4.6875000E+03  5.9535593E-04
  4.7000000E+03  5.9355778E-04
  4.7125000E+03  5.9119089E-04
  4.7250000E+03  5.8852130E-04
  4.7500000E+03  5.8363244E-04
  4.7750000E+03  5.7935896E-04
  4.7875000E+03  5.7705401E-04
  4.8000000E+03  5.7461352E-04
  4.8500000E+03  5.6507042E-04
  4.9000000E+03  5.5592145E-04
  4.9500000E+03  5.4666064E-04
  5.0000000E+03  5.3779904E-04
  5.1250000E+03  5.1608701E-04
  5.2500000E+03  4.9544727E-04
  5.5000000E+03  4.5726844E-04
  5.7500000E+03  4.2277416E-04
  6.0000000E+03  3.9161955E-04
  6.5000000E+03  3.3780708E-04
  6.7500000E+03  3.1456392E-04
  7.0000000E+03  2.9340643E-04
  7.2500000E+03  2.7410539E-04
  7.5000000E+03  2.5646042E-04
  8.0000000E+03  2.2545727E-04
  8.5000000E+03  1.9923715E-04
  9.0000000E+03  1.7691359E-04
  9.5000000E+03  1.5778339E-04
  1.0000000E+04  1.4129616E-04
  1.0500000E+04  1.2701100E-04
  1.1000000E+04  1.1457191E-04
  1.1500000E+04  1.0369142E-04
  1.2000000E+04  9.4132918E-05
  1.2500000E+04  8.5701596E-05
  1.3000000E+04  7.8236368E-05
  1.3500000E+04  7.1602989E-05
  1.4000000E+04  6.5688955E-05
  1.4500000E+04  6.0399577E-05
  1.5000000E+04  5.5654731E-05
  1.6000000E+04  4.7536230E-05
  1.7000000E+04  4.0898649E-05
  1.8000000E+04  3.5420412E-05
  1.9000000E+04  3.0860222E-05
  2.0000000E+04  2.7034599E-05
  2.1000000E+04  2.3802325E-05
  2.2000000E+04  2.1053502E-05
  2.3000000E+04  1.8701753E-05
  2.4000000E+04  1.6678536E-05
  2.5000000E+04  1.4928997E-05
  2.6000000E+04  1.3408879E-05
  2.7000000E+04  1.2082214E-05
  2.8000000E+04  1.0919565E-05
  2.9000000E+04  9.8966819E-06
  3.0000000E+04  8.9934732E-06
  3.1000000E+04  8.1931921E-06
  3.2000000E+04  7.4818100E-06
  3.4000000E+04  6.2803153E-06
  3.6000000E+04  5.3144871E-06
  3.8000000E+04  4.5301543E-06
  4.0000000E+04  3.8873085E-06
  4.2000000E+04  3.3559851E-06
  4.4000000E+04  2.9134530E-06
  4.6000000E+04  2.5422681E-06
  4.8000000E+04  2.2289006E-06
  5.0000000E+04  1.9627529E-06
  5.2500000E+04  1.6838800E-06
  5.5000000E+04  1.4530948E-06
  5.7500000E+04  1.2606979E-06
  6.0000000E+04  1.0992173E-06
  6.5000000E+04  8.4699150E-07
  6.7500000E+04  7.4805795E-07
  7.0000000E+04  6.6314526E-07
  7.2500000E+04  5.8992584E-07
  7.5000000E+04  5.2651327E-07
  7.7500000E+04  4.7136858E-07
  8.0000000E+04  4.2322861E-07
  8.2500000E+04  3.8105066E-07
  8.5000000E+04  3.4396937E-07
  9.0000000E+04  2.8232621E-07
  9.5000000E+04  2.3380335E-07
  1.0000000E+05  1.9519086E-07
  1.0500000E+05  1.6415976E-07
  1.1000000E+05  1.3899591E-07
  1.1500000E+05  1.1842089E-07
  1.2000000E+05  1.0146978E-07
  1.2500000E+05  8.7406215E-08
  1.3000000E+05  7.5662490E-08
  1.3500000E+05  6.5796791E-08
  1.4000000E+05  5.7462274E-08
  1.4500000E+05  5.0384420E-08
  1.5000000E+05  4.4344302E-08
  1.5500000E+05  3.9166083E-08
  1.6000000E+05  3.4707603E-08
  1.6500000E+05  3.0853210E-08
  1.7000000E+05  2.7508268E-08
  1.7500000E+05  2.4594902E-08
  1.8000000E+05  2.2048703E-08
  1.8500000E+05  1.9816145E-08
  1.9000000E+05  1.7852532E-08
  2.0000000E+05  1.4588105E-08
  2.1000000E+05  1.2020487E-08
  2.2000000E+05  9.9806338E-09
  2.3000000E+05  8.3451554E-09
  2.4000000E+05  7.0228175E-09
  2.5000000E+05  5.9453449E-09
  2.6000000E+05  5.0610795E-09
  2.7000000E+05  4.3305362E-09
  2.8000000E+05  3.7232441E-09
  2.9000000E+05  3.2154864E-09
  3.0000000E+05  2.7886530E-09
  3.1000000E+05  2.4280295E-09
  3.2000000E+05  2.1218973E-09
  3.3000000E+05  1.8608604E-09
  3.4000000E+05  1.6373373E-09
  3.5000000E+05  1.4451740E-09
  3.6000000E+05  1.2793480E-09
  3.7000000E+05  1.1357387E-09
  3.8000000E+05  1.0109481E-09
  3.9000000E+05  9.0216102E-10
  4.0000000E+05  8.0703449E-10
  4.1000000E+05  7.2361035E-10
  4.2000000E+05  6.5024526E-10
  4.3000000E+05  5.8555470E-10
  4.4000000E+05  5.2836796E-10
  4.6000000E+05  4.3267970E-10
  4.8000000E+05  3.5686241E-10
  5.0000000E+05  2.9628066E-10
  5.1250000E+05  2.6458627E-10
  5.2500000E+05  2.3682247E-10
  5.3750000E+05  2.1243543E-10
  5.5000000E+05  1.9095856E-10
  5.7500000E+05  1.5521708E-10
  6.0000000E+05  1.2710121E-10
  6.2500000E+05  1.0479172E-10
  6.5000000E+05  8.6947262E-11
  6.6250000E+05  7.9376407E-11
  6.7500000E+05  7.2567937E-11
  7.0000000E+05  6.0900842E-11
  7.2500000E+05  5.1373407E-11
  7.5000000E+05  4.3546325E-11
  7.7500000E+05  3.7079762E-11
  8.0000000E+05  3.1708825E-11
  8.2500000E+05  2.7225546E-11
  8.5000000E+05  2.3465547E-11
  8.7500000E+05  2.0298071E-11
  9.0000000E+05  1.7618470E-11
  9.2500000E+05  1.5342514E-11
  9.5000000E+05  1.3402047E-11
  9.7500000E+05  1.1741638E-11
  1.0000000E+06  1.0315974E-11
  1.0250000E+06  9.0878470E-12
  1.0500000E+06  8.0265674E-12
  1.0750000E+06  7.1067164E-12
  1.1000000E+06  6.3071574E-12
  1.1250000E+06  5.6102472E-12
  1.1500000E+06  5.0012048E-12
  1.1750000E+06  4.4676042E-12
  1.2000000E+06  3.9989644E-12
  1.2250000E+06  3.5864154E-12
  1.2500000E+06  3.2224272E-12
  1.3000000E+06  2.6154229E-12
  1.3500000E+06  2.1370266E-12
  1.4000000E+06  1.7570952E-12
  1.4500000E+06  1.4531986E-12
  1.5000000E+06  1.2084887E-12
  1.5500000E+06  1.0101993E-12
  1.6000000E+06  8.4857398E-13
  1.6500000E+06  7.1609885E-13
  1.7000000E+06  6.0694461E-13
  1.7500000E+06  5.1655779E-13
  1.8000000E+06  4.4135823E-13
  1.8500000E+06  3.7851384E-13
  1.9000000E+06  3.2577211E-13
  1.9500000E+06  2.8133086E-13
  2.0000000E+06  2.4373996E-13
  2.0500000E+06  2.1182674E-13
  2.1000000E+06  1.8463765E-13
  2.1500000E+06  1.6139332E-13
  2.2000000E+06  1.4145578E-13
  2.2500000E+06  1.2430070E-13
  2.3000000E+06  1.0949532E-13
  2.3500000E+06  9.6681920E-14
  2.4000000E+06  8.5564013E-14
  2.4500000E+06  7.5893357E-14
  2.5000000E+06  6.7461320E-14
  2.5500000E+06  6.0092071E-14
  2.6000000E+06  5.3636939E-14
  2.6500000E+06  4.7969220E-14
  2.7000000E+06  4.2981168E-14
  2.8000000E+06  3.4692078E-14
  2.9000000E+06  2.8189011E-14
  3.0000000E+06  2.3047719E-14
  3.1000000E+06  1.8955095E-14
  3.2000000E+06  1.5676196E-14
  3.3000000E+06  1.3033108E-14
  3.4000000E+06  1.0889900E-14
  3.5000000E+06  9.1421687E-15
  3.6000000E+06  7.7092930E-15
  3.7000000E+06  6.5285892E-15
  3.8000000E+06  5.5510239E-15
  3.9000000E+06  4.7379769E-15
  4.0000000E+06  4.0588391E-15
  4.1000000E+06  3.4892171E-15
  4.2000000E+06  3.0095661E-15
  4.3000000E+06  2.6041486E-15
  4.4000000E+06  2.2602367E-15
  4.5000000E+06  1.9674899E-15
  4.6000000E+06  1.7174701E-15
  4.7000000E+06  1.5032633E-15
  4.8000000E+06  1.3191812E-15
  5.0000000E+06  1.0233978E-15
  5.1250000E+06  8.7737750E-16
  5.2500000E+06  7.5478524E-16
  5.3750000E+06  6.5146109E-16
  5.5000000E+06  5.6405215E-16
  5.6250000E+06  4.8984343E-16
  5.7500000E+06  4.2662652E-16
  5.8750000E+06  3.7259767E-16
  6.0000000E+06  3.2627803E-16
  6.1250000E+06  2.8644916E-16
  6.2500000E+06  2.5210318E-16
  6.3750000E+06  2.2240339E-16
  6.5000000E+06  1.9665274E-16
  6.6250000E+06  1.7426770E-16
  6.7500000E+06  1.5475853E-16
  6.8750000E+06  1.3771387E-16
  7.0000000E+06  1.2278710E-16
  7.1250000E+06  1.0968525E-16
  7.2500000E+06  9.8159968E-17
  7.5000000E+06  7.9029151E-17
  7.7500000E+06  6.4058145E-17
  8.0000000E+06  5.2260697E-17
  
  
#  94   8  M4  EION =  3.977000000E+03 eV   263
#  S(0) = 3.322698E+00
  3.7323463E+01  0.0000000E+00
  3.7323463E+03  0.0000000E+00
  3.7323463E+03  1.0770771E-04
  3.9770000E+03  1.0770771E-04
  3.9770398E+03  1.0770771E-04
  3.9771833E+03  1.1591588E-04
  3.9773268E+03  1.2449622E-04
  3.9774703E+03  1.3344237E-04
  3.9776138E+03  1.4274806E-04
  3.9779008E+03  1.6241324E-04
  3.9781878E+03  1.8344177E-04
  3.9787618E+03  2.2938015E-04
  3.9793358E+03  2.8011209E-04
  3.9804839E+03  3.9377152E-04
  3.9816319E+03  5.1915484E-04
  3.9839279E+03  7.7869512E-04
  3.9850759E+03  8.9966258E-04
  3.9862239E+03  1.0080459E-03
  3.9873719E+03  1.1013088E-03
  3.9885199E+03  1.1789048E-03
  3.9896679E+03  1.2417903E-03
  3.9908159E+03  1.2918130E-03
  3.9931119E+03  1.3621289E-03
  3.9954080E+03  1.4062165E-03
  3.9965560E+03  1.4223248E-03
  3.9977040E+03  1.4359206E-03
  3.9988520E+03  1.4477362E-03
  4.0000000E+03  1.4583074E-03
  4.0062500E+03  1.5045484E-03
  4.0093750E+03  1.5225872E-03
  4.0125000E+03  1.5366911E-03
  4.0187500E+03  1.5514010E-03
  4.0250000E+03  1.5503011E-03
  4.0312500E+03  1.5402995E-03
  4.0375000E+03  1.5281947E-03
  4.0437500E+03  1.5177632E-03
  4.0500000E+03  1.5098024E-03
  4.0625000E+03  1.4973887E-03
  4.0750000E+03  1.4829938E-03
  4.0875000E+03  1.4659763E-03
  4.1000000E+03  1.4499600E-03
  4.1125000E+03  1.4366456E-03
  4.1250000E+03  1.4248817E-03
  4.1500000E+03  1.4005219E-03
  4.1750000E+03  1.3758315E-03
  4.1875000E+03  1.3647219E-03
  4.2000000E+03  1.3541991E-03
  4.2500000E+03  1.3120162E-03
  4.3000000E+03  1.2723713E-03
  4.4000000E+03  1.1977000E-03
  4.6000000E+03  1.0642965E-03
  4.8000000E+03  9.4866741E-04
  5.0000000E+03  8.4817577E-04
  5.2500000E+03  7.4055650E-04
  5.5000000E+03  6.4950252E-04
  5.7500000E+03  5.7217450E-04
  6.0000000E+03  5.0617590E-04
  6.5000000E+03  4.0072303E-04
  6.7500000E+03  3.5842334E-04
  7.0000000E+03  3.2161649E-04
  7.2500000E+03  2.8945675E-04
  7.5000000E+03  2.6124791E-04
  8.0000000E+03  2.1448077E-04
  8.5000000E+03  1.7778031E-04
  9.0000000E+03  1.4864140E-04
  9.5000000E+03  1.2525968E-04
  1.0000000E+04  1.0631731E-04
  1.0500000E+04  9.0835813E-05
  1.1000000E+04  7.8079654E-05
  1.1500000E+04  6.7489965E-05
  1.2000000E+04  5.8637913E-05
  1.2500000E+04  5.1190914E-05
  1.3000000E+04  4.4888657E-05
  1.3500000E+04  3.9525612E-05
  1.4000000E+04  3.4938248E-05
  1.4500000E+04  3.0995423E-05
  1.5000000E+04  2.7591267E-05
  1.6000000E+04  2.2070369E-05
  1.7000000E+04  1.7856689E-05
  1.8000000E+04  1.4595884E-05
  1.9000000E+04  1.2040973E-05
  2.0000000E+04  1.0016622E-05
  2.1000000E+04  8.3962899E-06
  2.2000000E+04  7.0872960E-06
  2.3000000E+04  6.0208246E-06
  2.4000000E+04  5.1451529E-06
  2.5000000E+04  4.4209608E-06
  2.6000000E+04  3.8180474E-06
  2.7000000E+04  3.3129916E-06
  2.8000000E+04  2.8874683E-06
  2.9000000E+04  2.5270210E-06
  3.0000000E+04  2.2201577E-06
  3.1000000E+04  1.9576760E-06
  3.2000000E+04  1.7321583E-06
  3.4000000E+04  1.3690530E-06
  3.6000000E+04  1.0946804E-06
  3.8000000E+04  8.8447415E-07
  4.0000000E+04  7.2141124E-07
  4.2000000E+04  5.9348492E-07
  4.4000000E+04  4.9208898E-07
  4.6000000E+04  4.1096407E-07
  4.8000000E+04  3.4549651E-07
  5.0000000E+04  2.9224375E-07
  5.2500000E+04  2.3895889E-07
  5.5000000E+04  1.9698269E-07
  5.7500000E+04  1.6359518E-07
  5.8750000E+04  1.4947733E-07
  6.0000000E+04  1.3680339E-07
  6.2500000E+04  1.1512852E-07
  6.5000000E+04  9.7460851E-08
  6.7500000E+04  8.2958590E-08
  7.0000000E+04  7.0976973E-08
  7.2500000E+04  6.1017668E-08
  7.5000000E+04  5.2692220E-08
  7.7500000E+04  4.5695429E-08
  8.0000000E+04  3.9785745E-08
  8.2500000E+04  3.4770670E-08
  8.5000000E+04  3.0495797E-08
  8.7500000E+04  2.6836509E-08
  9.0000000E+04  2.3691652E-08
  9.2500000E+04  2.0978674E-08
  9.5000000E+04  1.8629854E-08
  1.0000000E+05  1.4810945E-08
  1.0500000E+05  1.1892813E-08
  1.1000000E+05  9.6369892E-09
  1.1500000E+05  7.8745779E-09
  1.2000000E+05  6.4841941E-09
  1.2500000E+05  5.3774364E-09
  1.3000000E+05  4.4891202E-09
  1.3500000E+05  3.7706307E-09
  1.4000000E+05  3.1853326E-09
  1.4500000E+05  2.7053447E-09
  1.5000000E+05  2.3092544E-09
  1.5500000E+05  1.9804780E-09
  1.6000000E+05  1.7060701E-09
  1.6500000E+05  1.4758502E-09
  1.7000000E+05  1.2817557E-09
  1.7500000E+05  1.1173589E-09
  1.8000000E+05  9.7750533E-10
  1.8500000E+05  8.5803616E-10
  1.9000000E+05  7.5557730E-10
  1.9500000E+05  6.6737684E-10
  2.0000000E+05  5.9117940E-10
  2.0500000E+05  5.2512760E-10
  2.1000000E+05  4.6768479E-10
  2.2000000E+05  3.7372998E-10
  2.3000000E+05  3.0141453E-10
  2.4000000E+05  2.4515909E-10
  2.5000000E+05  2.0096630E-10
  2.6000000E+05  1.6593434E-10
  2.7000000E+05  1.3793068E-10
  2.8000000E+05  1.1537044E-10
  2.9000000E+05  9.7063361E-11
  3.0000000E+05  8.2106782E-11
  3.1000000E+05  6.9809876E-11
  3.2000000E+05  5.9639474E-11
  3.3000000E+05  5.1180779E-11
  3.4000000E+05  4.4108633E-11
  3.5000000E+05  3.8166369E-11
  3.6000000E+05  3.3150044E-11
  3.7000000E+05  2.8896571E-11
  3.8000000E+05  2.5274748E-11
  3.9000000E+05  2.2178451E-11
  4.0000000E+05  1.9521379E-11
  4.2000000E+05  1.5255358E-11
  4.4000000E+05  1.2049289E-11
  4.6000000E+05  9.6100698E-12
  4.8000000E+05  7.7333441E-12
  5.0000000E+05  6.2744503E-12
  5.1250000E+05  5.5273915E-12
  5.2500000E+05  4.8830473E-12
  5.3750000E+05  4.3254518E-12
  5.5000000E+05  3.8413986E-12
  5.7500000E+05  3.0518593E-12
  6.0000000E+05  2.4465890E-12
  6.2500000E+05  1.9777275E-12
  6.5000000E+05  1.6110342E-12
  6.6250000E+05  1.4579613E-12
  6.7500000E+05  1.3216930E-12
  7.0000000E+05  1.0915033E-12
  7.2500000E+05  9.0696814E-13
  7.5000000E+05  7.5797519E-13
  7.7500000E+05  6.3687534E-13
  8.0000000E+05  5.3783110E-13
  8.2500000E+05  4.5635010E-13
  8.5000000E+05  3.8894794E-13
  8.7500000E+05  3.3290205E-13
  9.0000000E+05  2.8607039E-13
  9.2500000E+05  2.4675655E-13
  9.5000000E+05  2.1360881E-13
  9.7500000E+05  1.8554368E-13
  1.0000000E+06  1.6168784E-13
  1.0250000E+06  1.4133370E-13
  1.0500000E+06  1.2390503E-13
  1.0750000E+06  1.0893036E-13
  1.1000000E+06  9.6022215E-14
  1.1250000E+06  8.4860729E-14
  1.1500000E+06  7.5180791E-14
  1.2000000E+06  5.9419519E-14
  1.2500000E+06  4.7371592E-14
  1.3000000E+06  3.8070625E-14
  1.3500000E+06  3.0824372E-14
  1.4000000E+06  2.5130834E-14
  1.4500000E+06  2.0621825E-14
  1.5000000E+06  1.7024506E-14
  1.5500000E+06  1.4134693E-14
  1.6000000E+06  1.1798174E-14
  1.6500000E+06  9.8974867E-15
  1.7000000E+06  8.3424401E-15
  1.7500000E+06  7.0632736E-15
  1.8000000E+06  6.0056456E-15
  1.8500000E+06  5.1269473E-15
  1.9000000E+06  4.3935577E-15
  1.9500000E+06  3.7787788E-15
  2.0000000E+06  3.2612904E-15
  2.0500000E+06  2.8239737E-15
  2.1000000E+06  2.4530125E-15
  2.1500000E+06  2.1372034E-15
  2.2000000E+06  1.8674200E-15
  2.2500000E+06  1.6361949E-15
  2.3000000E+06  1.4373921E-15
  2.4000000E+06  1.1176757E-15
  2.5000000E+06  8.7725785E-16
  2.6000000E+06  6.9456080E-16
  2.7000000E+06  5.5436333E-16
  2.8000000E+06  4.4579662E-16
  2.9000000E+06  3.6100991E-16
  3.0000000E+06  2.9427142E-16
  3.1000000E+06  2.4135131E-16
  3.2000000E+06  1.9909740E-16
  3.3000000E+06  1.6513966E-16
  3.4000000E+06  1.3768125E-16
  3.5000000E+06  1.1534918E-16
  3.6000000E+06  9.7086496E-17
  3.7000000E+06  8.2073523E-17
  3.8000000E+06  6.9670501E-17
  3.9000000E+06  5.9375259E-17
  4.0000000E+06  5.0791232E-17
  4.1000000E+06  4.3603524E-17
  4.2000000E+06  3.7560804E-17
  4.3000000E+06  3.2461186E-17
  4.4000000E+06  2.8141680E-17
  4.5000000E+06  2.4470083E-17
  4.6000000E+06  2.1338686E-17
  4.7000000E+06  1.8659362E-17
  4.8000000E+06  1.6359716E-17
  5.0000000E+06  1.2670937E-17
  5.1250000E+06  1.0853122E-17
  5.2500000E+06  9.3287425E-18
  5.3750000E+06  8.0452649E-18
  5.5000000E+06  6.9604606E-18
  5.6250000E+06  6.0402143E-18
  5.7500000E+06  5.2568528E-18
  5.8750000E+06  4.5878751E-18
  6.0000000E+06  4.0148314E-18
  6.2500000E+06  3.0983449E-18
  6.5000000E+06  2.4143955E-18
  6.6250000E+06  2.1385853E-18
  6.7500000E+06  1.8983455E-18
  7.0000000E+06  1.5049180E-18
  7.2500000E+06  1.2021149E-18
  7.5000000E+06  9.6714408E-19
  7.7500000E+06  7.8346184E-19
  
  
#  94   9  M5  EION =  3.783000000E+03 eV   256
#  S(0) = 8.535302E+00
  2.4190847E+01  0.0000000E+00
  2.4190847E+03  0.0000000E+00
  2.4190847E+03  1.6732508E-04
  3.7830000E+03  1.6732508E-04
  3.7830378E+03  1.6732508E-04
  3.7831438E+03  1.7845285E-04
  3.7832498E+03  1.8989366E-04
  3.7833559E+03  2.0164169E-04
  3.7834619E+03  2.1369127E-04
  3.7836739E+03  2.3867322E-04
  3.7838859E+03  2.6479687E-04
  3.7843100E+03  3.2030425E-04
  3.7847340E+03  3.7988561E-04
  3.7855821E+03  5.0990636E-04
  3.7864302E+03  6.5188204E-04
  3.7881265E+03  9.5736405E-04
  3.7898227E+03  1.2644609E-03
  3.7915189E+03  1.5427737E-03
  3.7932151E+03  1.7725722E-03
  3.7949113E+03  1.9482525E-03
  3.7966076E+03  2.0750979E-03
  3.7983038E+03  2.1635553E-03
  3.8000000E+03  2.2246241E-03
  3.8015625E+03  2.2646258E-03
  3.8031250E+03  2.2946234E-03
  3.8062500E+03  2.3383303E-03
  3.8093750E+03  2.3722328E-03
  3.8125000E+03  2.4015534E-03
  3.8187500E+03  2.4461656E-03
  3.8250000E+03  2.4656453E-03
  3.8312500E+03  2.4612974E-03
  3.8375000E+03  2.4432205E-03
  3.8437500E+03  2.4218571E-03
  3.8500000E+03  2.4032103E-03
  3.8625000E+03  2.3770198E-03
  3.8750000E+03  2.3543185E-03
  3.8875000E+03  2.3269581E-03
  3.9000000E+03  2.2982893E-03
  3.9250000E+03  2.2520156E-03
  3.9500000E+03  2.2114839E-03
  3.9750000E+03  2.1691828E-03
  3.9875000E+03  2.1495898E-03
  4.0000000E+03  2.1312563E-03
  4.0500000E+03  2.0603494E-03
  4.1000000E+03  1.9927856E-03
  4.2000000E+03  1.8674019E-03
  4.4000000E+03  1.6456925E-03
  4.6000000E+03  1.4553881E-03
  4.8000000E+03  1.2916858E-03
  5.0000000E+03  1.1503331E-03
  5.2500000E+03  9.9988994E-04
  5.5000000E+03  8.7348788E-04
  5.7500000E+03  7.6663657E-04
  6.0000000E+03  6.7581778E-04
  6.5000000E+03  5.3152286E-04
  6.7500000E+03  4.7395402E-04
  7.0000000E+03  4.2402393E-04
  7.2500000E+03  3.8053716E-04
  7.5000000E+03  3.4251322E-04
  8.0000000E+03  2.7975096E-04
  8.5000000E+03  2.3075907E-04
  9.0000000E+03  1.9206046E-04
  9.5000000E+03  1.6115350E-04
  1.0000000E+04  1.3622429E-04
  1.0500000E+04  1.1593445E-04
  1.1000000E+04  9.9281755E-05
  1.1500000E+04  8.5508992E-05
  1.2000000E+04  7.4037269E-05
  1.2500000E+04  6.4419447E-05
  1.3000000E+04  5.6306841E-05
  1.3500000E+04  4.9425155E-05
  1.4000000E+04  4.3556831E-05
  1.4500000E+04  3.8528000E-05
  1.5000000E+04  3.4198678E-05
  1.6000000E+04  2.7205740E-05
  1.7000000E+04  2.1896729E-05
  1.8000000E+04  1.7808883E-05
  1.9000000E+04  1.4621271E-05
  2.0000000E+04  1.2107147E-05
  2.1000000E+04  1.0103620E-05
  2.2000000E+04  8.4918868E-06
  2.3000000E+04  7.1841102E-06
  2.4000000E+04  6.1145268E-06
  2.5000000E+04  5.2333369E-06
  2.6000000E+04  4.5024285E-06
  2.7000000E+04  3.8923503E-06
  2.8000000E+04  3.3801385E-06
  2.9000000E+04  2.9477370E-06
  3.0000000E+04  2.5808374E-06
  3.1000000E+04  2.2680197E-06
  3.2000000E+04  2.0001058E-06
  3.4000000E+04  1.5706787E-06
  3.6000000E+04  1.2481197E-06
  3.8000000E+04  1.0024075E-06
  4.0000000E+04  8.1285149E-07
  4.2000000E+04  6.6493200E-07
  4.4000000E+04  5.4829374E-07
  4.6000000E+04  4.5544068E-07
  4.8000000E+04  3.8087334E-07
  5.0000000E+04  3.2050657E-07
  5.2500000E+04  2.6041516E-07
  5.5000000E+04  2.1334395E-07
  5.7500000E+04  1.7610994E-07
  5.8750000E+04  1.6043052E-07
  6.0000000E+04  1.4639219E-07
  6.2500000E+04  1.2247694E-07
  6.5000000E+04  1.0308384E-07
  6.7500000E+04  8.7246153E-08
  7.0000000E+04  7.4226650E-08
  7.2500000E+04  6.3457919E-08
  7.5000000E+04  5.4499512E-08
  7.7500000E+04  4.7006814E-08
  8.0000000E+04  4.0708188E-08
  8.2500000E+04  3.5388006E-08
  8.5000000E+04  3.0873971E-08
  8.7500000E+04  2.7027584E-08
  9.0000000E+04  2.3736858E-08
  9.2500000E+04  2.0910729E-08
  9.5000000E+04  1.8474769E-08
  1.0000000E+05  1.4539523E-08
  1.0500000E+05  1.1558408E-08
  1.1000000E+05  9.2734670E-09
  1.1500000E+05  7.5032750E-09
  1.2000000E+05  6.1183496E-09
  1.2500000E+05  5.0250075E-09
  1.3000000E+05  4.1546260E-09
  1.3500000E+05  3.4563621E-09
  1.4000000E+05  2.8921357E-09
  1.4500000E+05  2.4331475E-09
  1.5000000E+05  2.0574184E-09
  1.5500000E+05  1.7480295E-09
  1.6000000E+05  1.4918531E-09
  1.6500000E+05  1.2786264E-09
  1.7000000E+05  1.1002720E-09
  1.7500000E+05  9.5039039E-10
  1.8000000E+05  8.2387878E-10
  1.8500000E+05  7.1664454E-10
  1.9000000E+05  6.2538797E-10
  2.0000000E+05  4.8060431E-10
  2.1000000E+05  3.7349398E-10
  2.2000000E+05  2.9322973E-10
  2.3000000E+05  2.3237313E-10
  2.4000000E+05  1.8573228E-10
  2.5000000E+05  1.4963112E-10
  2.6000000E+05  1.2143160E-10
  2.7000000E+05  9.9217241E-11
  2.8000000E+05  8.1579953E-11
  2.9000000E+05  6.7474159E-11
  3.0000000E+05  5.6115715E-11
  3.1000000E+05  4.6911109E-11
  3.2000000E+05  3.9407318E-11
  3.3000000E+05  3.3255730E-11
  3.4000000E+05  2.8186000E-11
  3.5000000E+05  2.3987010E-11
  3.6000000E+05  2.0492807E-11
  3.7000000E+05  1.7572108E-11
  3.8000000E+05  1.5120436E-11
  3.9000000E+05  1.3054180E-11
  4.0000000E+05  1.1306066E-11
  4.1000000E+05  9.8216981E-12
  4.2000000E+05  8.5568850E-12
  4.3000000E+05  7.4755613E-12
  4.4000000E+05  6.5481592E-12
  4.6000000E+05  5.0619711E-12
  4.8000000E+05  3.9496792E-12
  5.0000000E+05  3.1083675E-12
  5.1250000E+05  2.6870869E-12
  5.2500000E+05  2.3297835E-12
  5.3750000E+05  2.0257052E-12
  5.5000000E+05  1.7660785E-12
  5.7500000E+05  1.3526958E-12
  6.0000000E+05  1.0459809E-12
  6.2500000E+05  8.1594788E-13
  6.5000000E+05  6.4170751E-13
  6.6250000E+05  5.7071859E-13
  6.7500000E+05  5.0851078E-13
  7.0000000E+05  4.0581681E-13
  7.2500000E+05  3.2600834E-13
  7.5000000E+05  2.6352244E-13
  7.7500000E+05  2.1425691E-13
  8.0000000E+05  1.7515944E-13
  8.2500000E+05  1.4393950E-13
  8.5000000E+05  1.1886435E-13
  8.7500000E+05  9.8613457E-14
  9.0000000E+05  8.2173301E-14
  9.2500000E+05  6.8760725E-14
  9.5000000E+05  5.7766698E-14
  9.7500000E+05  4.8714777E-14
  1.0000000E+06  4.1230137E-14
  1.0250000E+06  3.5016267E-14
  1.0500000E+06  2.9837382E-14
  1.0750000E+06  2.5505067E-14
  1.1000000E+06  2.1868047E-14
  1.1250000E+06  1.8804321E-14
  1.1500000E+06  1.6215079E-14
  1.1750000E+06  1.4019965E-14
  1.2000000E+06  1.2153368E-14
  1.2250000E+06  1.0561517E-14
  1.2500000E+06  9.2001752E-15
  1.3000000E+06  7.0292403E-15
  1.3500000E+06  5.4169800E-15
  1.4000000E+06  4.2081860E-15
  1.4500000E+06  3.2938146E-15
  1.5000000E+06  2.5963837E-15
  1.5500000E+06  2.0602573E-15
  1.6000000E+06  1.6450922E-15
  1.6500000E+06  1.3213654E-15
  1.7000000E+06  1.0672839E-15
  1.7500000E+06  8.6663032E-16
  1.8000000E+06  7.0724389E-16
  1.8500000E+06  5.7993512E-16
  1.9000000E+06  4.7771154E-16
  1.9500000E+06  3.9521762E-16
  2.0000000E+06  3.2832593E-16
  2.0500000E+06  2.7383705E-16
  2.1000000E+06  2.2925698E-16
  2.1500000E+06  1.9263106E-16
  2.2000000E+06  1.6241969E-16
  2.2500000E+06  1.3740410E-16
  2.3000000E+06  1.1661463E-16
  2.3500000E+06  9.9276314E-17
  2.4000000E+06  8.4767129E-17
  2.4500000E+06  7.2585667E-17
  2.5000000E+06  6.2326109E-17
  2.5500000E+06  5.3658869E-17
  2.6000000E+06  4.6315286E-17
  2.6500000E+06  4.0075567E-17
  2.7000000E+06  3.4759275E-17
  2.8000000E+06  2.6328431E-17
  2.9000000E+06  2.0115790E-17
  3.0000000E+06  1.5494613E-17
  3.1000000E+06  1.2026739E-17
  3.2000000E+06  9.4024378E-18
  3.3000000E+06  7.4007442E-18
  3.4000000E+06  5.8625366E-18
  3.5000000E+06  4.6722167E-18
  3.6000000E+06  3.7450730E-18
  3.7000000E+06  3.0184231E-18
  3.8000000E+06  2.4455307E-18
  3.9000000E+06  1.9912860E-18
  4.0000000E+06  1.6291244E-18
  4.1000000E+06  1.3388567E-18
  4.2000000E+06  1.1050441E-18
  4.3000000E+06  9.1580760E-19
  4.4000000E+06  7.6196191E-19
  4.5000000E+06  6.3635831E-19
  4.6000000E+06  5.3339439E-19
  4.7000000E+06  4.4865818E-19
  4.8000000E+06  3.7865903E-19
  5.0000000E+06  2.7232003E-19
  5.1250000E+06  2.2297254E-19
  5.2500000E+06  1.8337385E-19
  5.3750000E+06  1.5144048E-19
  5.5000000E+06  1.2557130E-19
  5.7500000E+06  8.7346985E-20
  5.8750000E+06  7.3261827E-20
  
  
#  94  10  N1  EION =  1.563000000E+03 eV   269
#  S(0) = 6.510617E-01
  1.5574834E+01  0.0000000E+00
  1.5574834E+03  0.0000000E+00
  1.5574834E+03  2.4990634E-04
  1.5630000E+03  2.4990634E-04
  1.5630154E+03  2.4990634E-04
  1.5632465E+03  2.4845213E-04
  1.5634777E+03  2.4706465E-04
  1.5637089E+03  2.4573979E-04
  1.5639400E+03  2.4447379E-04
  1.5644023E+03  2.4210494E-04
  1.5648646E+03  2.3993410E-04
  1.5657892E+03  2.3610914E-04
  1.5667139E+03  2.3287202E-04
  1.5685631E+03  2.2780866E-04
  1.5704123E+03  2.2421549E-04
  1.5722615E+03  2.2173931E-04
  1.5741108E+03  2.2011971E-04
  1.5759600E+03  2.1915318E-04
  1.5778092E+03  2.1867533E-04
  1.5815077E+03  2.1867026E-04
  1.5852062E+03  2.1929017E-04
  1.5889046E+03  2.2000698E-04
  1.5926031E+03  2.2051552E-04
  1.5963015E+03  2.2068204E-04
  1.6000000E+03  2.2049309E-04
  1.6031250E+03  2.2009936E-04
  1.6062500E+03  2.1954990E-04
  1.6125000E+03  2.1821624E-04
  1.6187500E+03  2.1688341E-04
  1.6250000E+03  2.1576438E-04
  1.6375000E+03  2.1422985E-04
  1.6437500E+03  2.1363940E-04
  1.6500000E+03  2.1303373E-04
  1.6625000E+03  2.1157257E-04
  1.6750000E+03  2.0981561E-04
  1.6875000E+03  2.0803674E-04
  1.7000000E+03  2.0643244E-04
  1.7125000E+03  2.0499856E-04
  1.7187500E+03  2.0430546E-04
  1.7250000E+03  2.0360843E-04
  1.7375000E+03  2.0216424E-04
  1.7500000E+03  2.0063937E-04
  1.7750000E+03  1.9756503E-04
  1.7875000E+03  1.9611020E-04
  1.8000000E+03  1.9471524E-04
  1.8250000E+03  1.9197712E-04
  1.8500000E+03  1.8918657E-04
  1.8625000E+03  1.8778357E-04
  1.8750000E+03  1.8640471E-04
  1.9000000E+03  1.8373774E-04
  1.9250000E+03  1.8115755E-04
  1.9500000E+03  1.7860554E-04
  1.9625000E+03  1.7732605E-04
  1.9750000E+03  1.7605156E-04
  2.0000000E+03  1.7355135E-04
  2.0250000E+03  1.7113570E-04
  2.0500000E+03  1.6877045E-04
  2.0750000E+03  1.6643093E-04
  2.1000000E+03  1.6412615E-04
  2.2000000E+03  1.5536137E-04
  2.3000000E+03  1.4723369E-04
  2.4000000E+03  1.3968161E-04
  2.5000000E+03  1.3267824E-04
  2.6000000E+03  1.2615470E-04
  2.7000000E+03  1.2008221E-04
  2.8000000E+03  1.1443280E-04
  2.9000000E+03  1.0915981E-04
  3.0000000E+03  1.0423184E-04
  3.1000000E+03  9.9622744E-05
  3.2000000E+03  9.5308403E-05
  3.4000000E+03  8.7471483E-05
  3.6000000E+03  8.0554930E-05
  3.8000000E+03  7.4422036E-05
  4.0000000E+03  6.8960284E-05
  4.2000000E+03  6.4076224E-05
  4.4000000E+03  5.9691812E-05
  4.6000000E+03  5.5741538E-05
  4.8000000E+03  5.2170138E-05
  5.0000000E+03  4.8930756E-05
  5.2500000E+03  4.5288122E-05
  5.5000000E+03  4.2036551E-05
  5.7500000E+03  3.9121917E-05
  6.0000000E+03  3.6499462E-05
  6.5000000E+03  3.1985743E-05
  6.7500000E+03  3.0035345E-05
  7.0000000E+03  2.8257221E-05
  7.2500000E+03  2.6631646E-05
  7.5000000E+03  2.5141604E-05
  8.0000000E+03  2.2511220E-05
  8.5000000E+03  2.0270124E-05
  9.0000000E+03  1.8345037E-05
  9.5000000E+03  1.6679074E-05
  1.0000000E+04  1.5227634E-05
  1.0500000E+04  1.3955351E-05
  1.1000000E+04  1.2833874E-05
  1.1500000E+04  1.1840263E-05
  1.2000000E+04  1.0955790E-05
  1.2500000E+04  1.0165044E-05
  1.3000000E+04  9.4552480E-06
  1.3500000E+04  8.8157342E-06
  1.4000000E+04  8.2375403E-06
  1.4500000E+04  7.7130912E-06
  1.5000000E+04  7.2359482E-06
  1.6000000E+04  6.4023549E-06
  1.7000000E+04  5.7013281E-06
  1.8000000E+04  5.1063066E-06
  1.9000000E+04  4.5970563E-06
  2.0000000E+04  4.1579468E-06
  2.1000000E+04  3.7767440E-06
  2.2000000E+04  3.4437678E-06
  2.3000000E+04  3.1512726E-06
  2.4000000E+04  2.8930075E-06
  2.5000000E+04  2.6638797E-06
  2.6000000E+04  2.4597082E-06
  2.7000000E+04  2.2770353E-06
  2.8000000E+04  2.1129807E-06
  2.9000000E+04  1.9651301E-06
  3.0000000E+04  1.8314475E-06
  3.1000000E+04  1.7102062E-06
  3.2000000E+04  1.5999341E-06
  3.4000000E+04  1.4074269E-06
  3.6000000E+04  1.2457753E-06
  3.8000000E+04  1.1088420E-06
  4.0000000E+04  9.9193438E-07
  4.2000000E+04  8.9141491E-07
  4.4000000E+04  8.0442932E-07
  4.6000000E+04  7.2871304E-07
  4.8000000E+04  6.6245114E-07
  5.0000000E+04  6.0417576E-07
  5.2500000E+04  5.4076006E-07
  5.5000000E+04  4.8608690E-07
  5.7500000E+04  4.3866826E-07
  6.0000000E+04  3.9731538E-07
  6.5000000E+04  3.2915258E-07
  6.7500000E+04  3.0092522E-07
  7.0000000E+04  2.7586098E-07
  7.2500000E+04  2.5352223E-07
  7.5000000E+04  2.3354324E-07
  7.7500000E+04  2.1561647E-07
  8.0000000E+04  1.9948190E-07
  8.2500000E+04  1.8491866E-07
  8.5000000E+04  1.7173819E-07
  8.7500000E+04  1.5977873E-07
  9.0000000E+04  1.4890100E-07
  9.2500000E+04  1.3898460E-07
  9.5000000E+04  1.2992505E-07
  1.0000000E+05  1.1402384E-07
  1.0500000E+05  1.0059678E-07
  1.1000000E+05  8.9179516E-08
  1.1500000E+05  7.9409077E-08
  1.2000000E+05  7.0998984E-08
  1.2500000E+05  6.3720794E-08
  1.3000000E+05  5.7390674E-08
  1.3500000E+05  5.1859516E-08
  1.4000000E+05  4.7005533E-08
  1.4500000E+05  4.2728606E-08
  1.5000000E+05  3.8945920E-08
  1.5500000E+05  3.5588517E-08
  1.6000000E+05  3.2598661E-08
  1.6500000E+05  2.9927779E-08
  1.7000000E+05  2.7534789E-08
  1.7500000E+05  2.5384778E-08
  1.8000000E+05  2.3447953E-08
  1.8500000E+05  2.1698786E-08
  1.9000000E+05  2.0115317E-08
  1.9500000E+05  1.8678584E-08
  2.0000000E+05  1.7372161E-08
  2.0500000E+05  1.6181775E-08
  2.1000000E+05  1.5094976E-08
  2.2000000E+05  1.3189928E-08
  2.3000000E+05  1.1584848E-08
  2.4000000E+05  1.0223627E-08
  2.5000000E+05  9.0622161E-09
  2.6000000E+05  8.0657209E-09
  2.7000000E+05  7.2062640E-09
  2.8000000E+05  6.4613961E-09
  2.9000000E+05  5.8129014E-09
  3.0000000E+05  5.2459004E-09
  3.1000000E+05  4.7481665E-09
  3.2000000E+05  4.3095943E-09
  3.3000000E+05  3.9217858E-09
  3.4000000E+05  3.5777213E-09
  3.5000000E+05  3.2715039E-09
  3.6000000E+05  2.9981544E-09
  3.7000000E+05  2.7534497E-09
  3.8000000E+05  2.5337958E-09
  3.9000000E+05  2.3361213E-09
  4.0000000E+05  2.1577916E-09
  4.1000000E+05  1.9965379E-09
  4.2000000E+05  1.8504005E-09
  4.3000000E+05  1.7176807E-09
  4.4000000E+05  1.5969015E-09
  4.6000000E+05  1.3861720E-09
  4.8000000E+05  1.2097062E-09
  5.0000000E+05  1.0609320E-09
  5.1250000E+05  9.7968222E-10
  5.2500000E+05  9.0619820E-10
  5.3750000E+05  8.3959267E-10
  5.5000000E+05  7.7909588E-10
  5.7500000E+05  6.7383274E-10
  5.8750000E+05  6.2796866E-10
  6.0000000E+05  5.8599604E-10
  6.2500000E+05  5.1219048E-10
  6.5000000E+05  4.4977753E-10
  6.7500000E+05  3.9668668E-10
  7.0000000E+05  3.5127786E-10
  7.2500000E+05  3.1224089E-10
  7.5000000E+05  2.7852119E-10
  7.7500000E+05  2.4926427E-10
  8.0000000E+05  2.2377320E-10
  8.2500000E+05  2.0147602E-10
  8.5000000E+05  1.8190048E-10
  8.7500000E+05  1.6465451E-10
  9.0000000E+05  1.4941080E-10
  9.2500000E+05  1.3589482E-10
  9.5000000E+05  1.2387531E-10
  9.7500000E+05  1.1315657E-10
  1.0000000E+06  1.0357238E-10
  1.0250000E+06  9.4980972E-11
  1.0500000E+06  8.7260972E-11
  1.0750000E+06  8.0308055E-11
  1.1000000E+06  7.4032256E-11
  1.1250000E+06  6.8355746E-11
  1.1500000E+06  6.3210985E-11
  1.2000000E+06  5.4289036E-11
  1.2500000E+06  4.6879551E-11
  1.3000000E+06  4.0684863E-11
  1.3500000E+06  3.5473654E-11
  1.4000000E+06  3.1064507E-11
  1.4500000E+06  2.7313962E-11
  1.5000000E+06  2.4107676E-11
  1.5500000E+06  2.1353818E-11
  1.6000000E+06  1.8978153E-11
  1.6500000E+06  1.6920297E-11
  1.7000000E+06  1.5130808E-11
  1.7500000E+06  1.3568974E-11
  1.8000000E+06  1.2201081E-11
  1.8500000E+06  1.0999075E-11
  1.9000000E+06  9.9395167E-12
  1.9500000E+06  9.0027340E-12
  2.0000000E+06  8.1721538E-12
  2.0500000E+06  7.4337608E-12
  2.1000000E+06  6.7756432E-12
  2.1500000E+06  6.1876391E-12
  2.2000000E+06  5.6610490E-12
  2.2500000E+06  5.1883991E-12
  2.3000000E+06  4.7632488E-12
  2.3500000E+06  4.3800331E-12
  2.4000000E+06  4.0339292E-12
  2.4500000E+06  3.7207464E-12
  2.5000000E+06  3.4368333E-12
  2.6000000E+06  2.9444574E-12
  2.7000000E+06  2.5357187E-12
  2.8000000E+06  2.1942961E-12
  2.9000000E+06  1.9074379E-12
  3.0000000E+06  1.6651041E-12
  3.1000000E+06  1.4593343E-12
  3.2000000E+06  1.2837774E-12
  3.3000000E+06  1.1333336E-12
  3.4000000E+06  1.0038712E-12
  3.5000000E+06  8.9202147E-13
  3.6000000E+06  7.9500947E-13
  3.7000000E+06  7.1054367E-13
  3.8000000E+06  6.3673564E-13
  3.9000000E+06  5.7202143E-13
  4.0000000E+06  5.1511671E-13
  4.1000000E+06  4.6496548E-13
  4.2000000E+06  4.2066867E-13
  4.3000000E+06  3.8145712E-13
  
  
#  94  11  N2  EION =  1.384000000E+03 eV   272
#  S(0) = 7.782058E-01
  1.3743975E+01  0.0000000E+00
  1.3743975E+03  0.0000000E+00
  1.3743975E+03  1.8595600E-04
  1.3840000E+03  1.8595600E-04
  1.3840138E+03  1.8595600E-04
  1.3842136E+03  1.8613411E-04
  1.3844134E+03  1.8627656E-04
  1.3846132E+03  1.8639271E-04
  1.3848131E+03  1.8648984E-04
  1.3852127E+03  1.8664879E-04
  1.3856124E+03  1.8678588E-04
  1.3864117E+03  1.8706497E-04
  1.3872110E+03  1.8740327E-04
  1.3888096E+03  1.8830011E-04
  1.3904083E+03  1.8939915E-04
  1.3920069E+03  1.9055088E-04
  1.3936055E+03  1.9163188E-04
  1.3952041E+03  1.9256112E-04
  1.3968028E+03  1.9329605E-04
  1.4000000E+03  1.9415289E-04
  1.4062500E+03  1.9399601E-04
  1.4093750E+03  1.9343013E-04
  1.4125000E+03  1.9277741E-04
  1.4156250E+03  1.9215339E-04
  1.4187500E+03  1.9162632E-04
  1.4250000E+03  1.9095912E-04
  1.4312500E+03  1.9074790E-04
  1.4375000E+03  1.9079166E-04
  1.4437500E+03  1.9089058E-04
  1.4500000E+03  1.9092320E-04
  1.4625000E+03  1.9069848E-04
  1.4750000E+03  1.9030055E-04
  1.4875000E+03  1.8997476E-04
  1.5000000E+03  1.8974271E-04
  1.5250000E+03  1.8921333E-04
  1.5375000E+03  1.8886257E-04
  1.5500000E+03  1.8849677E-04
  1.5625000E+03  1.8813903E-04
  1.5750000E+03  1.8778702E-04
  1.6000000E+03  1.8703442E-04
  1.6250000E+03  1.8619172E-04
  1.6500000E+03  1.8532101E-04
  1.6750000E+03  1.8442626E-04
  1.7000000E+03  1.8347661E-04
  1.8000000E+03  1.7933414E-04
  1.9000000E+03  1.7476266E-04
  2.0000000E+03  1.6990011E-04
  2.1000000E+03  1.6488391E-04
  2.2000000E+03  1.5976059E-04
  2.3000000E+03  1.5463677E-04
  2.4000000E+03  1.4953749E-04
  2.5000000E+03  1.4452258E-04
  2.6000000E+03  1.3962254E-04
  2.7000000E+03  1.3484748E-04
  2.8000000E+03  1.3021387E-04
  2.9000000E+03  1.2573418E-04
  3.0000000E+03  1.2141448E-04
  3.1000000E+03  1.1725648E-04
  3.2000000E+03  1.1325915E-04
  3.4000000E+03  1.0573606E-04
  3.6000000E+03  9.8814943E-05
  3.8000000E+03  9.2456261E-05
  4.0000000E+03  8.6616577E-05
  4.2000000E+03  8.1252112E-05
  4.4000000E+03  7.6320735E-05
  4.6000000E+03  7.1783018E-05
  4.8000000E+03  6.7602584E-05
  5.0000000E+03  6.3746190E-05
  5.2500000E+03  5.9335555E-05
  5.5000000E+03  5.5331691E-05
  5.7500000E+03  5.1689422E-05
  6.0000000E+03  4.8369070E-05
  6.5000000E+03  4.2558002E-05
  6.7500000E+03  4.0009812E-05
  7.0000000E+03  3.7667468E-05
  7.2500000E+03  3.5510240E-05
  7.5000000E+03  3.3519811E-05
  8.0000000E+03  2.9976584E-05
  8.5000000E+03  2.6929609E-05
  9.0000000E+03  2.4293247E-05
  9.5000000E+03  2.1999086E-05
  1.0000000E+04  1.9992152E-05
  1.0500000E+04  1.8227898E-05
  1.1000000E+04  1.6669945E-05
  1.1500000E+04  1.5288369E-05
  1.2000000E+04  1.4058391E-05
  1.2500000E+04  1.2959363E-05
  1.3000000E+04  1.1973976E-05
  1.3500000E+04  1.1087641E-05
  1.4000000E+04  1.0287992E-05
  1.4500000E+04  9.5645039E-06
  1.5000000E+04  8.9081689E-06
  1.6000000E+04  7.7670609E-06
  1.7000000E+04  6.8145028E-06
  1.8000000E+04  6.0126126E-06
  1.9000000E+04  5.3323882E-06
  2.0000000E+04  4.7513497E-06
  2.1000000E+04  4.2518725E-06
  2.2000000E+04  3.8200002E-06
  2.3000000E+04  3.4445738E-06
  2.4000000E+04  3.1165960E-06
  2.5000000E+04  2.8287531E-06
  2.6000000E+04  2.5750559E-06
  2.7000000E+04  2.3505653E-06
  2.8000000E+04  2.1511829E-06
  2.9000000E+04  1.9734861E-06
  3.0000000E+04  1.8146009E-06
  3.1000000E+04  1.6721019E-06
  3.2000000E+04  1.5439313E-06
  3.3000000E+04  1.4283348E-06
  3.4000000E+04  1.3238109E-06
  3.5000000E+04  1.2290691E-06
  3.6000000E+04  1.1429954E-06
  3.8000000E+04  9.9311917E-07
  4.0000000E+04  8.6786801E-07
  4.2000000E+04  7.6241315E-07
  4.4000000E+04  6.7301808E-07
  4.6000000E+04  5.9676056E-07
  4.8000000E+04  5.3133256E-07
  5.0000000E+04  4.7489477E-07
  5.2500000E+04  4.1476629E-07
  5.5000000E+04  3.6411060E-07
  5.7500000E+04  3.2115316E-07
  5.8750000E+04  3.0211412E-07
  6.0000000E+04  2.8450215E-07
  6.2500000E+04  2.5305567E-07
  6.5000000E+04  2.2593384E-07
  6.7500000E+04  2.0242848E-07
  7.0000000E+04  1.8196523E-07
  7.2500000E+04  1.6407512E-07
  7.5000000E+04  1.4837271E-07
  7.7500000E+04  1.3453932E-07
  8.0000000E+04  1.2230989E-07
  8.2500000E+04  1.1146285E-07
  8.5000000E+04  1.0181204E-07
  8.7500000E+04  9.3200285E-08
  9.0000000E+04  8.5494277E-08
  9.2500000E+04  7.8580510E-08
  9.5000000E+04  7.2361934E-08
  9.7500000E+04  6.6755248E-08
  1.0000000E+05  6.1688693E-08
  1.0250000E+05  5.7100251E-08
  1.0500000E+05  5.2936146E-08
  1.1000000E+05  4.5699798E-08
  1.1500000E+05  3.9672005E-08
  1.2000000E+05  3.4616154E-08
  1.2500000E+05  3.0348396E-08
  1.3000000E+05  2.6724528E-08
  1.3500000E+05  2.3630465E-08
  1.4000000E+05  2.0975187E-08
  1.4500000E+05  1.8685537E-08
  1.5000000E+05  1.6702300E-08
  1.5500000E+05  1.4977225E-08
  1.6000000E+05  1.3470750E-08
  1.6500000E+05  1.2150261E-08
  1.7000000E+05  1.0988715E-08
  1.7500000E+05  9.9635718E-09
  1.8000000E+05  9.0559493E-09
  1.8500000E+05  8.2499608E-09
  1.9000000E+05  7.5321810E-09
  1.9500000E+05  6.8912178E-09
  2.0000000E+05  6.3173671E-09
  2.0500000E+05  5.8023327E-09
  2.1000000E+05  5.3389959E-09
  2.1500000E+05  4.9212268E-09
  2.2000000E+05  4.5437300E-09
  2.2500000E+05  4.2019169E-09
  2.3000000E+05  3.8917997E-09
  2.4000000E+05  3.3531876E-09
  2.5000000E+05  2.9049815E-09
  2.6000000E+05  2.5295119E-09
  2.7000000E+05  2.2130215E-09
  2.8000000E+05  1.9447024E-09
  2.9000000E+05  1.7159945E-09
  3.0000000E+05  1.5200651E-09
  3.1000000E+05  1.3514208E-09
  3.2000000E+05  1.2056152E-09
  3.3000000E+05  1.0790265E-09
  3.4000000E+05  9.6868685E-10
  3.5000000E+05  8.7215060E-10
  3.6000000E+05  7.8739168E-10
  3.7000000E+05  7.1272309E-10
  3.8000000E+05  6.4673364E-10
  3.9000000E+05  5.8823754E-10
  4.0000000E+05  5.3623412E-10
  4.1000000E+05  4.8987542E-10
  4.2000000E+05  4.4844016E-10
  4.3000000E+05  4.1131250E-10
  4.4000000E+05  3.7796480E-10
  4.5000000E+05  3.4794334E-10
  4.6000000E+05  3.2085672E-10
  4.7000000E+05  2.9636632E-10
  4.8000000E+05  2.7417837E-10
  5.0000000E+05  2.3571975E-10
  5.1250000E+05  2.1509249E-10
  5.2500000E+05  1.9668210E-10
  5.3750000E+05  1.8020791E-10
  5.5000000E+05  1.6542994E-10
  5.7500000E+05  1.4016768E-10
  5.8750000E+05  1.2935302E-10
  6.0000000E+05  1.1956566E-10
  6.2500000E+05  1.0262679E-10
  6.5000000E+05  8.8594386E-11
  6.7500000E+05  7.6888047E-11
  7.0000000E+05  6.7058564E-11
  7.2500000E+05  5.8755130E-11
  7.5000000E+05  5.1701398E-11
  7.7500000E+05  4.5677805E-11
  8.0000000E+05  4.0508550E-11
  8.2500000E+05  3.6051803E-11
  8.5000000E+05  3.2192513E-11
  8.7500000E+05  2.8836801E-11
  9.0000000E+05  2.5907619E-11
  9.2500000E+05  2.3341384E-11
  9.5000000E+05  2.1085329E-11
  9.7500000E+05  1.9095446E-11
  1.0000000E+06  1.7334854E-11
  1.0250000E+06  1.5772499E-11
  1.0500000E+06  1.4382135E-11
  1.0750000E+06  1.3141491E-11
  1.1000000E+06  1.2031599E-11
  1.1250000E+06  1.1036243E-11
  1.1500000E+06  1.0141509E-11
  1.1750000E+06  9.3354232E-12
  1.2000000E+06  8.6076420E-12
  1.2250000E+06  7.9492067E-12
  1.2500000E+06  7.3523339E-12
  1.3000000E+06  6.3170049E-12
  1.3500000E+06  5.4569738E-12
  1.4000000E+06  4.7378097E-12
  1.4500000E+06  4.1327255E-12
  1.5000000E+06  3.6206957E-12
  1.5500000E+06  3.1850835E-12
  1.6000000E+06  2.8126236E-12
  1.6500000E+06  2.4926641E-12
  1.7000000E+06  2.2165911E-12
  1.7500000E+06  1.9773950E-12
  1.8000000E+06  1.7693363E-12
  1.8500000E+06  1.5876897E-12
  1.9000000E+06  1.4285451E-12
  1.9500000E+06  1.2886506E-12
  2.0000000E+06  1.1652897E-12
  2.0500000E+06  1.0561833E-12
  2.1000000E+06  9.5941004E-13
  2.1500000E+06  8.7334311E-13
  2.2000000E+06  7.9660006E-13
  2.2500000E+06  7.2800132E-13
  2.3000000E+06  6.6653689E-13
  2.3500000E+06  6.1133959E-13
  2.4000000E+06  5.6166244E-13
  2.4500000E+06  5.1686007E-13
  2.5000000E+06  4.7637328E-13
  2.5500000E+06  4.3971641E-13
  2.6000000E+06  4.0646618E-13
  2.6500000E+06  3.7625267E-13
  2.7000000E+06  3.4875176E-13
  2.8000000E+06  3.0078322E-13
  2.9000000E+06  2.6066498E-13
  3.0000000E+06  2.2691580E-13
  3.1000000E+06  1.9836926E-13
  3.2000000E+06  1.7410017E-13
  3.3000000E+06  1.5336971E-13
  3.4000000E+06  1.3558287E-13
  3.5000000E+06  1.2025730E-13
  3.6000000E+06  1.0699852E-13
  3.7000000E+06  9.5482303E-14
  3.8000000E+06  8.5442227E-14
  3.9000000E+06  7.6658264E-14
  4.0000000E+06  6.8949223E-14
  4.1000000E+06  6.2166246E-14
  4.2000000E+06  5.6183487E-14
  4.3000000E+06  5.0893883E-14
  
  
#  94  12  N3  EION =  1.128000000E+03 eV   275
#  S(0) = 2.452262E+00
  1.1143612E+01  0.0000000E+00
  1.1143612E+03  0.0000000E+00
  1.1143612E+03  1.3623278E-03
  1.1280000E+03  1.3623278E-03
  1.1280111E+03  1.3623278E-03
  1.1285608E+03  1.3559889E-03
  1.1291106E+03  1.3500663E-03
  1.1296603E+03  1.3451336E-03
  1.1302100E+03  1.3413462E-03
  1.1313094E+03  1.3370128E-03
  1.1324089E+03  1.3361724E-03
  1.1346078E+03  1.3408017E-03
  1.1368067E+03  1.3485762E-03
  1.1390056E+03  1.3555892E-03
  1.1412044E+03  1.3599794E-03
  1.1434033E+03  1.3612096E-03
  1.1456022E+03  1.3595152E-03
  1.1500000E+03  1.3499166E-03
  1.1531250E+03  1.3405706E-03
  1.1562500E+03  1.3309579E-03
  1.1593750E+03  1.3220895E-03
  1.1625000E+03  1.3144884E-03
  1.1687500E+03  1.3034643E-03
  1.1750000E+03  1.2967613E-03
  1.1812500E+03  1.2920528E-03
  1.1875000E+03  1.2874028E-03
  1.2000000E+03  1.2752208E-03
  1.2125000E+03  1.2605075E-03
  1.2250000E+03  1.2465111E-03
  1.2375000E+03  1.2340659E-03
  1.2500000E+03  1.2221246E-03
  1.2625000E+03  1.2097269E-03
  1.2750000E+03  1.1968467E-03
  1.2875000E+03  1.1839730E-03
  1.3000000E+03  1.1715116E-03
  1.3125000E+03  1.1595102E-03
  1.3250000E+03  1.1477551E-03
  1.3500000E+03  1.1242322E-03
  1.3750000E+03  1.1008239E-03
  1.4000000E+03  1.0783251E-03
  1.4250000E+03  1.0565820E-03
  1.4500000E+03  1.0352037E-03
  1.5000000E+03  9.9391210E-04
  1.6000000E+03  9.1793119E-04
  1.7000000E+03  8.4959644E-04
  1.8000000E+03  7.8793334E-04
  1.9000000E+03  7.3227505E-04
  2.0000000E+03  6.8197301E-04
  2.1000000E+03  6.3635462E-04
  2.2000000E+03  5.9487138E-04
  2.3000000E+03  5.5712163E-04
  2.4000000E+03  5.2267826E-04
  2.5000000E+03  4.9115581E-04
  2.6000000E+03  4.6225181E-04
  2.7000000E+03  4.3570052E-04
  2.8000000E+03  4.1126465E-04
  2.9000000E+03  3.8873156E-04
  3.0000000E+03  3.6791303E-04
  3.1000000E+03  3.4864317E-04
  3.2000000E+03  3.3077515E-04
  3.4000000E+03  2.9873948E-04
  3.6000000E+03  2.7092908E-04
  3.8000000E+03  2.4664502E-04
  4.0000000E+03  2.2532537E-04
  4.2000000E+03  2.0651453E-04
  4.4000000E+03  1.8984034E-04
  4.6000000E+03  1.7499615E-04
  4.8000000E+03  1.6172791E-04
  5.0000000E+03  1.4982401E-04
  5.2500000E+03  1.3659533E-04
  5.5000000E+03  1.2493760E-04
  5.7500000E+03  1.1461765E-04
  6.0000000E+03  1.0544240E-04
  6.5000000E+03  8.9913556E-05
  6.7500000E+03  8.3316825E-05
  7.0000000E+03  7.7367873E-05
  7.2500000E+03  7.1986786E-05
  7.5000000E+03  6.7105457E-05
  8.0000000E+03  5.8617459E-05
  8.5000000E+03  5.1528489E-05
  9.0000000E+03  4.5556076E-05
  9.5000000E+03  4.0484600E-05
  1.0000000E+04  3.6147370E-05
  1.0500000E+04  3.2413980E-05
  1.1000000E+04  2.9181294E-05
  1.1500000E+04  2.6366932E-05
  1.2000000E+04  2.3904494E-05
  1.2500000E+04  2.1740006E-05
  1.3000000E+04  1.9829265E-05
  1.3500000E+04  1.8135805E-05
  1.4000000E+04  1.6629342E-05
  1.4500000E+04  1.5284571E-05
  1.5000000E+04  1.4080227E-05
  1.6000000E+04  1.2023672E-05
  1.7000000E+04  1.0345773E-05
  1.8000000E+04  8.9630184E-06
  1.9000000E+04  7.8131637E-06
  2.0000000E+04  6.8491471E-06
  2.1000000E+04  6.0349129E-06
  2.2000000E+04  5.3425139E-06
  2.3000000E+04  4.7500486E-06
  2.4000000E+04  4.2401876E-06
  2.5000000E+04  3.7990925E-06
  2.6000000E+04  3.4156200E-06
  2.7000000E+04  3.0807266E-06
  2.8000000E+04  2.7870212E-06
  2.9000000E+04  2.5284206E-06
  3.0000000E+04  2.2998871E-06
  3.1000000E+04  2.0972252E-06
  3.2000000E+04  1.9169204E-06
  3.4000000E+04  1.6120018E-06
  3.6000000E+04  1.3664651E-06
  3.8000000E+04  1.1667286E-06
  4.0000000E+04  1.0027524E-06
  4.2000000E+04  8.6700726E-07
  4.4000000E+04  7.5377397E-07
  4.6000000E+04  6.5865722E-07
  4.8000000E+04  5.7824298E-07
  5.0000000E+04  5.0985321E-07
  5.2500000E+04  4.3808897E-07
  5.5000000E+04  3.7860619E-07
  5.7500000E+04  3.2894270E-07
  5.8750000E+04  3.0718181E-07
  6.0000000E+04  2.8719884E-07
  6.2500000E+04  2.5189398E-07
  6.5000000E+04  2.2186340E-07
  6.7500000E+04  1.9618295E-07
  7.0000000E+04  1.7411349E-07
  7.2500000E+04  1.5505935E-07
  7.5000000E+04  1.3853724E-07
  7.7500000E+04  1.2415245E-07
  8.0000000E+04  1.1158062E-07
  8.2500000E+04  1.0055369E-07
  8.5000000E+04  9.0848978E-08
  8.7500000E+04  8.2280506E-08
  9.0000000E+04  7.4692221E-08
  9.2500000E+04  6.7952589E-08
  9.5000000E+04  6.1950271E-08
  1.0000000E+05  5.1792981E-08
  1.0500000E+05  4.3616803E-08
  1.1000000E+05  3.6976588E-08
  1.1500000E+05  3.1539707E-08
  1.2000000E+05  2.7054590E-08
  1.2500000E+05  2.3328906E-08
  1.3000000E+05  2.0214159E-08
  1.3500000E+05  1.7594630E-08
  1.4000000E+05  1.5379346E-08
  1.4500000E+05  1.3496209E-08
  1.5000000E+05  1.1887649E-08
  1.5500000E+05  1.0507374E-08
  1.6000000E+05  9.3179183E-09
  1.6500000E+05  8.2887717E-09
  1.7000000E+05  7.3949453E-09
  1.7500000E+05  6.6158577E-09
  1.8000000E+05  5.9344699E-09
  1.8500000E+05  5.3366055E-09
  1.9000000E+05  4.8104161E-09
  1.9500000E+05  4.3459570E-09
  2.0000000E+05  3.9348468E-09
  2.0500000E+05  3.5699930E-09
  2.1000000E+05  3.2453706E-09
  2.1500000E+05  2.9558443E-09
  2.2000000E+05  2.6970220E-09
  2.2500000E+05  2.4651347E-09
  2.3000000E+05  2.2569376E-09
  2.4000000E+05  1.9007828E-09
  2.5000000E+05  1.6103252E-09
  2.6000000E+05  1.3717548E-09
  2.7000000E+05  1.1745034E-09
  2.8000000E+05  1.0104096E-09
  2.9000000E+05  8.7311527E-10
  3.0000000E+05  7.5762726E-10
  3.1000000E+05  6.5999378E-10
  3.2000000E+05  5.7706485E-10
  3.3000000E+05  5.0631244E-10
  3.4000000E+05  4.4569525E-10
  3.5000000E+05  3.9355553E-10
  3.6000000E+05  3.4853956E-10
  3.7000000E+05  3.0953621E-10
  3.8000000E+05  2.7562872E-10
  3.9000000E+05  2.4605707E-10
  4.0000000E+05  2.2018834E-10
  4.1000000E+05  1.9749315E-10
  4.2000000E+05  1.7752697E-10
  4.3000000E+05  1.5991511E-10
  4.4000000E+05  1.4434064E-10
  4.5000000E+05  1.3053449E-10
  4.6000000E+05  1.1826748E-10
  4.7000000E+05  1.0734379E-10
  4.8000000E+05  9.7595542E-11
  5.0000000E+05  8.1067929E-11
  5.1250000E+05  7.2417321E-11
  5.2500000E+05  6.4837047E-11
  5.3750000E+05  5.8176595E-11
  5.5000000E+05  5.2309121E-11
  5.6250000E+05  4.7127343E-11
  5.7500000E+05  4.2540215E-11
  5.8750000E+05  3.8470214E-11
  6.0000000E+05  3.4851119E-11
  6.2500000E+05  2.8746674E-11
  6.5000000E+05  2.3861553E-11
  6.6250000E+05  2.1788225E-11
  6.7500000E+05  1.9923274E-11
  7.0000000E+05  1.6726464E-11
  7.2500000E+05  1.4114850E-11
  7.5000000E+05  1.1968472E-11
  7.7500000E+05  1.0194495E-11
  8.0000000E+05  8.7205341E-12
  8.2500000E+05  7.4897432E-12
  8.5000000E+05  6.4571772E-12
  8.7500000E+05  5.5870627E-12
  9.0000000E+05  4.8507561E-12
  9.2500000E+05  4.2251919E-12
  9.5000000E+05  3.6916973E-12
  9.7500000E+05  3.2350791E-12
  1.0000000E+06  2.8429156E-12
  1.0250000E+06  2.5050046E-12
  1.0500000E+06  2.2129302E-12
  1.0750000E+06  1.9597198E-12
  1.1000000E+06  1.7395739E-12
  1.1250000E+06  1.5476500E-12
  1.1500000E+06  1.3798900E-12
  1.1750000E+06  1.2328812E-12
  1.2000000E+06  1.1037441E-12
  1.2250000E+06  9.9004147E-13
  1.2500000E+06  8.8970374E-13
  1.2750000E+06  8.0096857E-13
  1.3000000E+06  7.2233108E-13
  1.3250000E+06  6.5250237E-13
  1.3500000E+06  5.9037560E-13
  1.3750000E+06  5.3499783E-13
  1.4000000E+06  4.8554657E-13
  1.4250000E+06  4.4131031E-13
  1.4500000E+06  4.0167214E-13
  1.5000000E+06  3.3411474E-13
  1.5500000E+06  2.7935837E-13
  1.6000000E+06  2.3471525E-13
  1.6500000E+06  1.9811498E-13
  1.7000000E+06  1.6795095E-13
  1.7500000E+06  1.4296777E-13
  1.8000000E+06  1.2217812E-13
  1.8500000E+06  1.0480081E-13
  1.9000000E+06  9.0214108E-14
  1.9500000E+06  7.7920378E-14
  2.0000000E+06  6.7519247E-14
  2.0500000E+06  5.8686976E-14
  2.1000000E+06  5.1160550E-14
  2.1500000E+06  4.4725326E-14
  2.2000000E+06  3.9205379E-14
  2.2500000E+06  3.4455917E-14
  2.3000000E+06  3.0357318E-14
  2.3500000E+06  2.6810365E-14
  2.4000000E+06  2.3732442E-14
  2.4500000E+06  2.1054526E-14
  2.5000000E+06  1.8718746E-14
  2.5500000E+06  1.6676426E-14
  2.6000000E+06  1.4886487E-14
  2.6500000E+06  1.3314176E-14
  2.7000000E+06  1.1930000E-14
  2.7500000E+06  1.0708868E-14
  2.8000000E+06  9.6293699E-15
  2.8500000E+06  8.6731955E-15
  2.9000000E+06  7.8246545E-15
  2.9500000E+06  7.0702520E-15
  3.0000000E+06  6.3983523E-15
  3.0500000E+06  5.7989008E-15
  3.1000000E+06  5.2631898E-15
  3.2000000E+06  4.3537350E-15
  3.3000000E+06  3.6204166E-15
  3.4000000E+06  3.0254842E-15
  3.5000000E+06  2.5400393E-15
  3.6000000E+06  2.1418255E-15
  3.7000000E+06  1.8137144E-15
  3.8000000E+06  1.5422518E-15
  3.9000000E+06  1.3167474E-15
  
  
#  94  13  N4  EION =  8.530000000E+02 eV   279
#  S(0) = 3.382189E+00
  8.0277632E+00  0.0000000E+00
  8.0277632E+02  0.0000000E+00
  8.0277632E+02  5.3372257E-04
  8.5300000E+02  5.3372257E-04
  8.5300847E+02  5.3372257E-04
  8.5315532E+02  5.3960397E-04
  8.5330217E+02  5.4591969E-04
  8.5344902E+02  5.5266105E-04
  8.5359587E+02  5.5981970E-04
  8.5388957E+02  5.7535600E-04
  8.5418326E+02  5.9246413E-04
  8.5477066E+02  6.3113618E-04
  8.5535805E+02  6.7529496E-04
  8.5653284E+02  7.7759073E-04
  8.5770763E+02  8.9355241E-04
  8.6005720E+02  1.1382910E-03
  8.6123199E+02  1.2532347E-03
  8.6240678E+02  1.3563254E-03
  8.6358157E+02  1.4450430E-03
  8.6475636E+02  1.5189100E-03
  8.6593114E+02  1.5789435E-03
  8.6710593E+02  1.6270172E-03
  8.6945551E+02  1.6959305E-03
  8.7180508E+02  1.7412994E-03
  8.7415466E+02  1.7740662E-03
  8.7650424E+02  1.8005129E-03
  8.7885381E+02  1.8236982E-03
  8.8120339E+02  1.8447753E-03
  8.8590254E+02  1.8808782E-03
  8.9060169E+02  1.9070540E-03
  8.9530085E+02  1.9222443E-03
  9.0000000E+02  1.9280347E-03
  9.0625000E+02  1.9268225E-03
  9.1250000E+02  1.9223205E-03
  9.1875000E+02  1.9191182E-03
  9.2500000E+02  1.9184542E-03
  9.3750000E+02  1.9206139E-03
  9.5000000E+02  1.9192819E-03
  9.6250000E+02  1.9129617E-03
  9.7500000E+02  1.9059933E-03
  9.8125000E+02  1.9032659E-03
  9.8750000E+02  1.9010103E-03
  1.0000000E+03  1.8971266E-03
  1.0250000E+03  1.8854979E-03
  1.0375000E+03  1.8774320E-03
  1.0500000E+03  1.8691687E-03
  1.0625000E+03  1.8611236E-03
  1.0750000E+03  1.8531999E-03
  1.1000000E+03  1.8357408E-03
  1.1250000E+03  1.8152157E-03
  1.1500000E+03  1.7934029E-03
  1.1750000E+03  1.7712661E-03
  1.2000000E+03  1.7478172E-03
  1.2250000E+03  1.7228623E-03
  1.2500000E+03  1.6973418E-03
  1.3000000E+03  1.6451941E-03
  1.3500000E+03  1.5913858E-03
  1.4000000E+03  1.5369560E-03
  1.4500000E+03  1.4829448E-03
  1.5000000E+03  1.4292115E-03
  1.6000000E+03  1.3251437E-03
  1.7000000E+03  1.2266471E-03
  1.8000000E+03  1.1346279E-03
  1.9000000E+03  1.0495249E-03
  2.0000000E+03  9.7106240E-04
  2.1000000E+03  8.9900246E-04
  2.2000000E+03  8.3301241E-04
  2.3000000E+03  7.7264588E-04
  2.4000000E+03  7.1743339E-04
  2.5000000E+03  6.6692373E-04
  2.6000000E+03  6.2069567E-04
  2.7000000E+03  5.7835752E-04
  2.8000000E+03  5.3954875E-04
  2.9000000E+03  5.0393946E-04
  3.0000000E+03  4.7122989E-04
  3.1000000E+03  4.4114870E-04
  3.2000000E+03  4.1345125E-04
  3.4000000E+03  3.6434834E-04
  3.6000000E+03  3.2241196E-04
  3.8000000E+03  2.8642205E-04
  4.0000000E+03  2.5539059E-04
  4.2000000E+03  2.2851513E-04
  4.4000000E+03  2.0514015E-04
  4.6000000E+03  1.8472724E-04
  4.8000000E+03  1.6683217E-04
  5.0000000E+03  1.5108676E-04
  5.2500000E+03  1.3396600E-04
  5.5000000E+03  1.1923926E-04
  5.7500000E+03  1.0651234E-04
  6.0000000E+03  9.5464274E-05
  6.5000000E+03  7.7401908E-05
  6.7500000E+03  6.9995187E-05
  7.0000000E+03  6.3465126E-05
  7.2500000E+03  5.7688661E-05
  7.5000000E+03  5.2562515E-05
  8.0000000E+03  4.3926717E-05
  8.5000000E+03  3.7009395E-05
  9.0000000E+03  3.1412200E-05
  9.5000000E+03  2.6841335E-05
  1.0000000E+04  2.3077149E-05
  1.0500000E+04  1.9953353E-05
  1.1000000E+04  1.7342621E-05
  1.1500000E+04  1.5146425E-05
  1.2000000E+04  1.3287772E-05
  1.2500000E+04  1.1705955E-05
  1.3000000E+04  1.0352709E-05
  1.3500000E+04  9.1893611E-06
  1.4000000E+04  8.1847009E-06
  1.4500000E+04  7.3133711E-06
  1.5000000E+04  6.5546375E-06
  1.6000000E+04  5.3096952E-06
  1.7000000E+04  4.3455354E-06
  1.8000000E+04  3.5894353E-06
  1.9000000E+04  2.9897736E-06
  2.0000000E+04  2.5092949E-06
  2.1000000E+04  2.1207113E-06
  2.2000000E+04  1.8037600E-06
  2.3000000E+04  1.5432088E-06
  2.4000000E+04  1.3274754E-06
  2.5000000E+04  1.1476595E-06
  2.6000000E+04  9.9685503E-07
  2.7000000E+04  8.6965560E-07
  2.8000000E+04  7.6179215E-07
  2.9000000E+04  6.6986798E-07
  3.0000000E+04  5.9116097E-07
  3.1000000E+04  5.2347424E-07
  3.2000000E+04  4.6502368E-07
  3.3000000E+04  4.1435189E-07
  3.4000000E+04  3.7026151E-07
  3.5000000E+04  3.3176366E-07
  3.6000000E+04  2.9803755E-07
  3.8000000E+04  2.4227372E-07
  4.0000000E+04  1.9871137E-07
  4.2000000E+04  1.6431620E-07
  4.4000000E+04  1.3689347E-07
  4.6000000E+04  1.1483370E-07
  4.8000000E+04  9.6941539E-08
  5.0000000E+04  8.2319047E-08
  5.2500000E+04  6.7615847E-08
  5.5000000E+04  5.5973596E-08
  5.7500000E+04  4.6669096E-08
  5.8750000E+04  4.2721105E-08
  6.0000000E+04  3.9169220E-08
  6.2500000E+04  3.3076199E-08
  6.5000000E+04  2.8089983E-08
  6.7500000E+04  2.3981876E-08
  7.0000000E+04  2.0575886E-08
  7.2500000E+04  1.7735412E-08
  7.5000000E+04  1.5353530E-08
  7.7500000E+04  1.3345890E-08
  8.0000000E+04  1.1645482E-08
  8.2500000E+04  1.0198714E-08
  8.5000000E+04  8.9624422E-09
  8.7500000E+04  7.9017303E-09
  9.0000000E+04  6.9881287E-09
  9.2500000E+04  6.1983476E-09
  9.5000000E+04  5.5132249E-09
  9.7500000E+04  4.9169188E-09
  1.0000000E+05  4.3962736E-09
  1.0250000E+05  3.9403165E-09
  1.0500000E+05  3.5398588E-09
  1.1000000E+05  2.8757470E-09
  1.1500000E+05  2.3553985E-09
  1.2000000E+05  1.9437916E-09
  1.2500000E+05  1.6153293E-09
  1.3000000E+05  1.3510781E-09
  1.3500000E+05  1.1368758E-09
  1.4000000E+05  9.6201967E-10
  1.4500000E+05  8.1834453E-10
  1.5000000E+05  6.9956438E-10
  1.5500000E+05  6.0079938E-10
  1.6000000E+05  5.1823191E-10
  1.6500000E+05  4.4885336E-10
  1.7000000E+05  3.9027635E-10
  1.7500000E+05  3.4059406E-10
  1.8000000E+05  2.9827410E-10
  1.8500000E+05  2.6207803E-10
  1.9000000E+05  2.3099951E-10
  1.9500000E+05  2.0421649E-10
  2.0000000E+05  1.8105406E-10
  2.0500000E+05  1.6095558E-10
  2.1000000E+05  1.4345997E-10
  2.2000000E+05  1.1480603E-10
  2.3000000E+05  9.2714620E-11
  2.4000000E+05  7.5502810E-11
  2.5000000E+05  6.1962441E-11
  2.6000000E+05  5.1214767E-11
  2.7000000E+05  4.2612896E-11
  2.8000000E+05  3.5675254E-11
  2.9000000E+05  3.0039591E-11
  3.0000000E+05  2.5430806E-11
  3.1000000E+05  2.1638094E-11
  3.2000000E+05  1.8498545E-11
  3.3000000E+05  1.5885268E-11
  3.4000000E+05  1.3698695E-11
  3.5000000E+05  1.1860141E-11
  3.6000000E+05  1.0307012E-11
  3.7000000E+05  8.9892114E-12
  3.8000000E+05  7.8664133E-12
  3.9000000E+05  6.9059706E-12
  4.0000000E+05  6.0813129E-12
  4.1000000E+05  5.3707064E-12
  4.2000000E+05  4.7562881E-12
  4.3000000E+05  4.2233094E-12
  4.4000000E+05  3.7595382E-12
  4.6000000E+05  3.0005422E-12
  4.7000000E+05  2.6896551E-12
  4.8000000E+05  2.4161076E-12
  5.0000000E+05  1.9614558E-12
  5.1250000E+05  1.7285093E-12
  5.2500000E+05  1.5275102E-12
  5.3750000E+05  1.3535057E-12
  5.5000000E+05  1.2023966E-12
  5.6250000E+05  1.0707754E-12
  5.7500000E+05  9.5579889E-13
  5.8750000E+05  8.5508556E-13
  6.0000000E+05  7.6663313E-13
  6.2500000E+05  6.2001277E-13
  6.5000000E+05  5.0527903E-13
  6.6250000E+05  4.5736554E-13
  6.7500000E+05  4.1470162E-13
  7.0000000E+05  3.4260728E-13
  7.2500000E+05  2.8478631E-13
  7.5000000E+05  2.3808288E-13
  7.7500000E+05  2.0010851E-13
  8.0000000E+05  1.6903927E-13
  8.2500000E+05  1.4347080E-13
  8.5000000E+05  1.2231342E-13
  8.7500000E+05  1.0471539E-13
  9.0000000E+05  9.0006313E-14
  9.2500000E+05  7.7655092E-14
  9.5000000E+05  6.7238347E-14
  9.7500000E+05  5.8416609E-14
  1.0000000E+06  5.0916186E-14
  1.0250000E+06  4.4515252E-14
  1.0500000E+06  3.9033117E-14
  1.0750000E+06  3.4321902E-14
  1.1000000E+06  3.0260029E-14
  1.1250000E+06  2.6747114E-14
  1.1500000E+06  2.3699930E-14
  1.1750000E+06  2.1049205E-14
  1.2000000E+06  1.8737062E-14
  1.2250000E+06  1.6714977E-14
  1.2500000E+06  1.4942131E-14
  1.3000000E+06  1.2011572E-14
  1.3500000E+06  9.7277956E-15
  1.4000000E+06  7.9329202E-15
  1.4500000E+06  6.5110966E-15
  1.5000000E+06  5.3764513E-15
  1.5500000E+06  4.4647152E-15
  1.6000000E+06  3.7273636E-15
  1.6500000E+06  3.1274260E-15
  1.7000000E+06  2.6365026E-15
  1.7500000E+06  2.2326120E-15
  1.8000000E+06  1.8986195E-15
  1.8500000E+06  1.6210861E-15
  1.9000000E+06  1.3894053E-15
  1.9500000E+06  1.1951570E-15
  2.0000000E+06  1.0316200E-15
  2.0500000E+06  8.9339693E-16
  2.1000000E+06  7.7613083E-16
  2.1500000E+06  6.7628742E-16
  2.2000000E+06  5.9098588E-16
  2.2500000E+06  5.1786782E-16
  2.3000000E+06  4.5499511E-16
  2.3500000E+06  4.0076853E-16
  2.4000000E+06  3.5386330E-16
  2.4500000E+06  3.1317824E-16
  2.5000000E+06  2.7779494E-16
  2.5500000E+06  2.4694404E-16
  2.6000000E+06  2.1997882E-16
  2.6500000E+06  1.9635398E-16
  2.7000000E+06  1.7560830E-16
  2.8000000E+06  1.4124501E-16
  2.9000000E+06  1.1439977E-16
  3.0000000E+06  9.3257597E-17
  3.1000000E+06  7.6483838E-17
  3.2000000E+06  6.3093182E-17
  3.3000000E+06  5.2341472E-17
  
  
#  94  14  N5  EION =  8.050000000E+02 eV   279
#  S(0) = 5.448636E+00
  4.6295745E+00  0.0000000E+00
  4.6295745E+02  0.0000000E+00
  4.6295745E+02  7.2527329E-04
  8.0500000E+02  7.2527329E-04
  8.0500799E+02  7.2527329E-04
  8.0514859E+02  7.4140822E-04
  8.0528919E+02  7.5812253E-04
  8.0542979E+02  7.7540346E-04
  8.0557039E+02  7.9323889E-04
  8.0585159E+02  8.3052615E-04
  8.0613279E+02  8.6989273E-04
  8.0669519E+02  9.5449985E-04
  8.0725759E+02  1.0463065E-03
  8.0838239E+02  1.2480657E-03
  8.0950719E+02  1.4670641E-03
  8.1175679E+02  1.9167234E-03
  8.1288159E+02  2.1271119E-03
  8.1400639E+02  2.3171802E-03
  8.1513119E+02  2.4825243E-03
  8.1625599E+02  2.6217963E-03
  8.1738079E+02  2.7361001E-03
  8.1850559E+02  2.8281436E-03
  8.2075519E+02  2.9595180E-03
  8.2300479E+02  3.0431696E-03
  8.2525439E+02  3.1000596E-03
  8.2750399E+02  3.1433239E-03
  8.2975359E+02  3.1800637E-03
  8.3200319E+02  3.2134871E-03
  8.3650240E+02  3.2730978E-03
  8.4100160E+02  3.3202139E-03
  8.4550080E+02  3.3508204E-03
  8.5000000E+02  3.3647891E-03
  8.5625000E+02  3.3637546E-03
  8.6250000E+02  3.3515593E-03
  8.6875000E+02  3.3389080E-03
  8.7500000E+02  3.3305283E-03
  8.8750000E+02  3.3239582E-03
  9.0000000E+02  3.3156817E-03
  9.1250000E+02  3.2986737E-03
  9.2500000E+02  3.2789323E-03
  9.3750000E+02  3.2621406E-03
  9.5000000E+02  3.2479748E-03
  9.7500000E+02  3.2155684E-03
  1.0000000E+03  3.1751296E-03
  1.0250000E+03  3.1353811E-03
  1.0500000E+03  3.0941633E-03
  1.0750000E+03  3.0483902E-03
  1.1000000E+03  3.0009078E-03
  1.1250000E+03  2.9532189E-03
  1.1500000E+03  2.9041791E-03
  1.2000000E+03  2.8015529E-03
  1.2500000E+03  2.6986788E-03
  1.3000000E+03  2.5944076E-03
  1.3500000E+03  2.4917147E-03
  1.4000000E+03  2.3907597E-03
  1.4500000E+03  2.2921895E-03
  1.5000000E+03  2.1969653E-03
  1.6000000E+03  2.0160113E-03
  1.7000000E+03  1.8497105E-03
  1.8000000E+03  1.6973617E-03
  1.9000000E+03  1.5587236E-03
  2.0000000E+03  1.4329567E-03
  2.1000000E+03  1.3189180E-03
  2.2000000E+03  1.2155194E-03
  2.3000000E+03  1.1217802E-03
  2.4000000E+03  1.0367609E-03
  2.5000000E+03  9.5958242E-04
  2.6000000E+03  8.8943966E-04
  2.7000000E+03  8.2560577E-04
  2.8000000E+03  7.6743103E-04
  2.9000000E+03  7.1433534E-04
  3.0000000E+03  6.6580293E-04
  3.1000000E+03  6.2137480E-04
  3.2000000E+03  5.8064283E-04
  3.4000000E+03  5.0885581E-04
  3.6000000E+03  4.4799066E-04
  3.8000000E+03  3.9609896E-04
  4.0000000E+03  3.5162413E-04
  4.2000000E+03  3.1331556E-04
  4.4000000E+03  2.8016267E-04
  4.6000000E+03  2.5134489E-04
  4.8000000E+03  2.2619290E-04
  5.0000000E+03  2.0415532E-04
  5.2500000E+03  1.8029915E-04
  5.5000000E+03  1.5987281E-04
  5.7500000E+03  1.4229470E-04
  6.0000000E+03  1.2709616E-04
  6.5000000E+03  1.0238571E-04
  6.7500000E+03  9.2307668E-05
  7.0000000E+03  8.3451630E-05
  7.2500000E+03  7.5642261E-05
  7.5000000E+03  6.8733074E-05
  8.0000000E+03  5.7142724E-05
  8.5000000E+03  4.7909082E-05
  9.0000000E+03  4.0475505E-05
  9.5000000E+03  3.4433952E-05
  1.0000000E+04  2.9481045E-05
  1.0500000E+04  2.5388337E-05
  1.1000000E+04  2.1981759E-05
  1.1500000E+04  1.9127225E-05
  1.2000000E+04  1.6720418E-05
  1.2500000E+04  1.4679422E-05
  1.3000000E+04  1.2939360E-05
  1.3500000E+04  1.1448444E-05
  1.4000000E+04  1.0165028E-05
  1.4500000E+04  9.0553916E-06
  1.5000000E+04  8.0920538E-06
  1.6000000E+04  6.5181011E-06
  1.7000000E+04  5.3058647E-06
  1.8000000E+04  4.3602017E-06
  1.9000000E+04  3.6139368E-06
  2.0000000E+04  3.0188415E-06
  2.1000000E+04  2.5397569E-06
  2.2000000E+04  2.1507002E-06
  2.3000000E+04  1.8322236E-06
  2.4000000E+04  1.5696014E-06
  2.5000000E+04  1.3515648E-06
  2.6000000E+04  1.1694036E-06
  2.7000000E+04  1.0163238E-06
  2.8000000E+04  8.8698113E-07
  2.9000000E+04  7.7713809E-07
  3.0000000E+04  6.8340947E-07
  3.1000000E+04  6.0307285E-07
  3.2000000E+04  5.3392439E-07
  3.3000000E+04  4.7416917E-07
  3.4000000E+04  4.2233704E-07
  3.5000000E+04  3.7721743E-07
  3.6000000E+04  3.3780847E-07
  3.8000000E+04  2.7292726E-07
  4.0000000E+04  2.2252895E-07
  4.2000000E+04  1.8295379E-07
  4.4000000E+04  1.5156800E-07
  4.6000000E+04  1.2644969E-07
  4.8000000E+04  1.0617848E-07
  5.0000000E+04  8.9692105E-08
  5.2500000E+04  7.3202160E-08
  5.5000000E+04  6.0220229E-08
  5.7500000E+04  4.9903117E-08
  5.8750000E+04  4.5543792E-08
  6.0000000E+04  4.1632436E-08
  6.2500000E+04  3.4949092E-08
  6.5000000E+04  2.9508382E-08
  6.7500000E+04  2.5048807E-08
  7.0000000E+04  2.1370077E-08
  7.2500000E+04  1.8317370E-08
  7.5000000E+04  1.5770025E-08
  7.7500000E+04  1.3633275E-08
  8.0000000E+04  1.1832136E-08
  8.2500000E+04  1.0306868E-08
  8.5000000E+04  9.0095750E-09
  8.7500000E+04  7.9016269E-09
  9.0000000E+04  6.9516857E-09
  9.2500000E+04  6.1341938E-09
  9.5000000E+04  5.4282000E-09
  1.0000000E+05  4.2846612E-09
  1.0250000E+05  3.8209757E-09
  1.0500000E+05  3.4154907E-09
  1.1000000E+05  2.7472615E-09
  1.1500000E+05  2.2281105E-09
  1.2000000E+05  1.8208802E-09
  1.2500000E+05  1.4985960E-09
  1.3000000E+05  1.2414371E-09
  1.3500000E+05  1.0346771E-09
  1.4000000E+05  8.6725890E-10
  1.4500000E+05  7.3079902E-10
  1.5000000E+05  6.1888423E-10
  1.5500000E+05  5.2656725E-10
  1.6000000E+05  4.5000100E-10
  1.6500000E+05  3.8617188E-10
  1.7000000E+05  3.3270277E-10
  1.7500000E+05  2.8770662E-10
  1.8000000E+05  2.4967627E-10
  1.8500000E+05  2.1740082E-10
  1.9000000E+05  1.8990186E-10
  1.9500000E+05  1.6638505E-10
  2.0000000E+05  1.4620230E-10
  2.0500000E+05  1.2882230E-10
  2.1000000E+05  1.1380739E-10
  2.2000000E+05  8.9486379E-11
  2.3000000E+05  7.1014246E-11
  2.4000000E+05  5.6834608E-11
  2.5000000E+05  4.5843045E-11
  2.6000000E+05  3.7245544E-11
  2.7000000E+05  3.0464227E-11
  2.8000000E+05  2.5073761E-11
  2.9000000E+05  2.0757812E-11
  3.0000000E+05  1.7278824E-11
  3.1000000E+05  1.4456760E-11
  3.2000000E+05  1.2153997E-11
  3.3000000E+05  1.0264504E-11
  3.4000000E+05  8.7059873E-12
  3.5000000E+05  7.4141092E-12
  3.6000000E+05  6.3382397E-12
  3.7000000E+05  5.4382879E-12
  3.8000000E+05  4.6823223E-12
  3.9000000E+05  4.0447672E-12
  4.0000000E+05  3.5050292E-12
  4.1000000E+05  3.0464434E-12
  4.2000000E+05  2.6554566E-12
  4.3000000E+05  2.3209998E-12
  4.4000000E+05  2.0339934E-12
  4.5000000E+05  1.7869593E-12
  4.6000000E+05  1.5737129E-12
  4.7000000E+05  1.3891189E-12
  4.8000000E+05  1.2288994E-12
  5.0000000E+05  9.6785582E-13
  5.1250000E+05  8.3705019E-13
  5.2500000E+05  7.2605487E-13
  5.3750000E+05  6.3154938E-13
  5.5000000E+05  5.5082265E-13
  5.6250000E+05  4.8165167E-13
  5.7500000E+05  4.2220623E-13
  5.8750000E+05  3.7097379E-13
  6.0000000E+05  3.2669947E-13
  6.2500000E+05  2.5501690E-13
  6.5000000E+05  2.0068182E-13
  6.6250000E+05  1.7853318E-13
  6.7500000E+05  1.5911803E-13
  7.0000000E+05  1.2705262E-13
  7.2500000E+05  1.0211827E-13
  7.5000000E+05  8.2585023E-14
  7.7500000E+05  6.7176429E-14
  8.0000000E+05  5.4941998E-14
  8.2500000E+05  4.5167989E-14
  8.5000000E+05  3.7314198E-14
  8.7500000E+05  3.0968687E-14
  9.0000000E+05  2.5815106E-14
  9.2500000E+05  2.1608909E-14
  9.5000000E+05  1.8159874E-14
  9.7500000E+05  1.5319111E-14
  1.0000000E+06  1.2969412E-14
  1.0250000E+06  1.1018016E-14
  1.0500000E+06  9.3911283E-15
  1.0750000E+06  8.0297566E-15
  1.1000000E+06  6.8865257E-15
  1.1250000E+06  5.9232172E-15
  1.1500000E+06  5.1088678E-15
  1.1750000E+06  4.4182896E-15
  1.2000000E+06  3.8309102E-15
  1.2250000E+06  3.3298630E-15
  1.2500000E+06  2.9012693E-15
  1.2750000E+06  2.5336686E-15
  1.3000000E+06  2.2175657E-15
  1.3250000E+06  1.9450673E-15
  1.3500000E+06  1.7095923E-15
  1.4000000E+06  1.3285840E-15
  1.4500000E+06  1.0402629E-15
  1.5000000E+06  8.2026471E-16
  1.5500000E+06  6.5108827E-16
  1.6000000E+06  5.2003785E-16
  1.6500000E+06  4.1781876E-16
  1.7000000E+06  3.3756739E-16
  1.7500000E+06  2.7417351E-16
  1.8000000E+06  2.2380297E-16
  1.8500000E+06  1.8355840E-16
  1.9000000E+06  1.5123529E-16
  1.9500000E+06  1.2514457E-16
  2.0000000E+06  1.0398401E-16
  2.0500000E+06  8.6743695E-17
  2.1000000E+06  7.2635895E-17
  2.1500000E+06  6.1043072E-17
  2.2000000E+06  5.1478679E-17
  2.2500000E+06  4.3557472E-17
  2.3000000E+06  3.6973013E-17
  2.3500000E+06  3.1480548E-17
  2.4000000E+06  2.6883562E-17
  2.4500000E+06  2.3023577E-17
  2.5000000E+06  1.9772293E-17
  2.5500000E+06  1.7025441E-17
  2.6000000E+06  1.4697847E-17
  2.6500000E+06  1.2719743E-17
  2.7000000E+06  1.1033922E-17
  2.7500000E+06  9.5933138E-18
  2.8000000E+06  8.3590533E-18
  2.8500000E+06  7.2989441E-18
  2.9000000E+06  6.3863593E-18
  3.0000000E+06  4.9189995E-18
  3.1000000E+06  3.8190836E-18
  3.1500000E+06  3.3750033E-18
  
  
#  94  17  O1  EION =  3.560000000E+02 eV   266
#  S(0) = 4.404342E-01
  3.5009111E+00  0.0000000E+00
  3.5009111E+02  0.0000000E+00
  3.5009111E+02  5.0174589E-04
  3.5600000E+02  5.0174589E-04
  3.5600352E+02  5.0174589E-04
  3.5620334E+02  4.9829341E-04
  3.5640316E+02  4.9499252E-04
  3.5660299E+02  4.9183475E-04
  3.5680281E+02  4.8881217E-04
  3.5720246E+02  4.8314384E-04
  3.5760211E+02  4.7793506E-04
  3.5840141E+02  4.6872055E-04
  3.5920070E+02  4.6087196E-04
  3.6000000E+02  4.5416184E-04
  3.6125000E+02  4.4553932E-04
  3.6250000E+02  4.3875971E-04
  3.6375000E+02  4.3344334E-04
  3.6500000E+02  4.2930052E-04
  3.6750000E+02  4.2366750E-04
  3.7000000E+02  4.2050126E-04
  3.7250000E+02  4.1886498E-04
  3.7500000E+02  4.1808993E-04
  3.7750000E+02  4.1769856E-04
  3.8000000E+02  4.1735898E-04
  3.8250000E+02  4.1685493E-04
  3.8500000E+02  4.1606271E-04
  3.8750000E+02  4.1493072E-04
  3.9000000E+02  4.1345898E-04
  3.9500000E+02  4.0966588E-04
  4.0000000E+02  4.0516292E-04
  4.0500000E+02  4.0045970E-04
  4.1000000E+02  3.9593042E-04
  4.1500000E+02  3.9177094E-04
  4.2000000E+02  3.8802148E-04
  4.3000000E+02  3.8146290E-04
  4.3500000E+02  3.7842035E-04
  4.4000000E+02  3.7539575E-04
  4.5000000E+02  3.6917056E-04
  4.6000000E+02  3.6267011E-04
  4.7000000E+02  3.5612187E-04
  4.8000000E+02  3.4979241E-04
  4.9000000E+02  3.4381970E-04
  5.0000000E+02  3.3816546E-04
  5.1250000E+02  3.3137183E-04
  5.2500000E+02  3.2467422E-04
  5.3750000E+02  3.1799949E-04
  5.5000000E+02  3.1139710E-04
  5.7500000E+02  2.9879054E-04
  5.8750000E+02  2.9285154E-04
  6.0000000E+02  2.8710552E-04
  6.2500000E+02  2.7597903E-04
  6.5000000E+02  2.6526659E-04
  6.7500000E+02  2.5510087E-04
  7.0000000E+02  2.4555475E-04
  7.2500000E+02  2.3650024E-04
  7.5000000E+02  2.2786100E-04
  7.7500000E+02  2.1961309E-04
  8.0000000E+02  2.1179385E-04
  8.1250000E+02  2.0805107E-04
  8.2500000E+02  2.0440939E-04
  8.5000000E+02  1.9739110E-04
  8.7500000E+02  1.9068455E-04
  9.0000000E+02  1.8429017E-04
  9.5000000E+02  1.7244232E-04
  1.0000000E+03  1.6168945E-04
  1.0500000E+03  1.5188497E-04
  1.1000000E+03  1.4295656E-04
  1.1500000E+03  1.3479455E-04
  1.2000000E+03  1.2730541E-04
  1.2500000E+03  1.2043286E-04
  1.3000000E+03  1.1411835E-04
  1.3500000E+03  1.0829584E-04
  1.4000000E+03  1.0291098E-04
  1.4500000E+03  9.7924444E-05
  1.5000000E+03  9.3301507E-05
  1.6000000E+03  8.5014566E-05
  1.7000000E+03  7.7815989E-05
  1.8000000E+03  7.1520149E-05
  1.9000000E+03  6.5980862E-05
  2.0000000E+03  6.1081529E-05
  2.1000000E+03  5.6726657E-05
  2.2000000E+03  5.2837655E-05
  2.3000000E+03  4.9349420E-05
  2.4000000E+03  4.6207819E-05
  2.5000000E+03  4.3367573E-05
  2.6000000E+03  4.0790608E-05
  2.7000000E+03  3.8444720E-05
  2.8000000E+03  3.6302512E-05
  2.9000000E+03  3.4340576E-05
  3.0000000E+03  3.2538795E-05
  3.1000000E+03  3.0879807E-05
  3.2000000E+03  2.9348575E-05
  3.4000000E+03  2.6618652E-05
  3.6000000E+03  2.4262704E-05
  3.8000000E+03  2.2213932E-05
  4.0000000E+03  2.0419983E-05
  4.2000000E+03  1.8839397E-05
  4.4000000E+03  1.7438958E-05
  4.6000000E+03  1.6191786E-05
  4.8000000E+03  1.5075915E-05
  5.0000000E+03  1.4073215E-05
  5.2500000E+03  1.2956208E-05
  5.5000000E+03  1.1968399E-05
  5.7500000E+03  1.1090334E-05
  6.0000000E+03  1.0306168E-05
  6.5000000E+03  8.9694268E-06
  6.7500000E+03  8.3968840E-06
  7.0000000E+03  7.8775672E-06
  7.2500000E+03  7.4050264E-06
  7.5000000E+03  6.9737681E-06
  8.0000000E+03  6.2169345E-06
  8.5000000E+03  5.5766758E-06
  9.0000000E+03  5.0301081E-06
  9.5000000E+03  4.5597249E-06
  1.0000000E+04  4.1519393E-06
  1.0500000E+04  3.7960749E-06
  1.1000000E+04  3.4836441E-06
  1.1500000E+04  3.2078296E-06
  1.2000000E+04  2.9631070E-06
  1.2500000E+04  2.7449577E-06
  1.3000000E+04  2.5496592E-06
  1.3500000E+04  2.3741213E-06
  1.4000000E+04  2.2157602E-06
  1.4500000E+04  2.0724033E-06
  1.5000000E+04  1.9422127E-06
  1.6000000E+04  1.7153022E-06
  1.7000000E+04  1.5250138E-06
  1.8000000E+04  1.3638917E-06
  1.9000000E+04  1.2262900E-06
  2.0000000E+04  1.1078672E-06
  2.1000000E+04  1.0052402E-06
  2.2000000E+04  9.1573883E-07
  2.3000000E+04  8.3723375E-07
  2.4000000E+04  7.6800995E-07
  2.5000000E+04  7.0667342E-07
  2.6000000E+04  6.5208202E-07
  2.7000000E+04  6.0329161E-07
  2.8000000E+04  5.5951701E-07
  2.9000000E+04  5.2010151E-07
  3.0000000E+04  4.8449268E-07
  3.1000000E+04  4.5222287E-07
  3.2000000E+04  4.2289387E-07
  3.4000000E+04  3.7174267E-07
  3.6000000E+04  3.2883980E-07
  3.8000000E+04  2.9253346E-07
  4.0000000E+04  2.6156381E-07
  4.2000000E+04  2.3495615E-07
  4.4000000E+04  2.1194694E-07
  4.6000000E+04  1.9193123E-07
  4.8000000E+04  1.7442478E-07
  5.0000000E+04  1.5903639E-07
  5.2500000E+04  1.4229947E-07
  5.5000000E+04  1.2787751E-07
  5.7500000E+04  1.1537502E-07
  5.8750000E+04  1.0974238E-07
  6.0000000E+04  1.0447642E-07
  6.2500000E+04  9.4927540E-08
  6.5000000E+04  8.6521875E-08
  6.7500000E+04  7.9090307E-08
  7.0000000E+04  7.2493356E-08
  7.2500000E+04  6.6615228E-08
  7.5000000E+04  6.1359227E-08
  7.7500000E+04  5.6644098E-08
  8.0000000E+04  5.2401167E-08
  8.2500000E+04  4.8572113E-08
  8.5000000E+04  4.5107169E-08
  8.7500000E+04  4.1963662E-08
  9.0000000E+04  3.9104850E-08
  9.2500000E+04  3.6498984E-08
  9.5000000E+04  3.4118522E-08
  1.0000000E+05  2.9940879E-08
  1.0500000E+05  2.6413760E-08
  1.1000000E+05  2.3414994E-08
  1.1500000E+05  2.0849091E-08
  1.2000000E+05  1.8640665E-08
  1.2500000E+05  1.6729616E-08
  1.3000000E+05  1.5067609E-08
  1.3500000E+05  1.3615460E-08
  1.4000000E+05  1.2341167E-08
  1.4500000E+05  1.1218419E-08
  1.5000000E+05  1.0225449E-08
  1.5500000E+05  9.3441345E-09
  1.6000000E+05  8.5593082E-09
  1.6500000E+05  7.8582113E-09
  1.7000000E+05  7.2300587E-09
  1.7500000E+05  6.6656855E-09
  1.8000000E+05  6.1572702E-09
  1.8500000E+05  5.6981110E-09
  1.9000000E+05  5.2824433E-09
  1.9500000E+05  4.9052897E-09
  2.0000000E+05  4.5623384E-09
  2.0500000E+05  4.2498416E-09
  2.1000000E+05  3.9645324E-09
  2.2000000E+05  3.4643966E-09
  2.3000000E+05  3.0429923E-09
  2.4000000E+05  2.6856011E-09
  2.5000000E+05  2.3806672E-09
  2.6000000E+05  2.1190295E-09
  2.7000000E+05  1.8933587E-09
  2.8000000E+05  1.6977554E-09
  2.9000000E+05  1.5274397E-09
  3.0000000E+05  1.3785172E-09
  3.1000000E+05  1.2477860E-09
  3.2000000E+05  1.1325967E-09
  3.3000000E+05  1.0307405E-09
  3.4000000E+05  9.4036917E-10
  3.5000000E+05  8.5993151E-10
  3.6000000E+05  7.8811955E-10
  3.7000000E+05  7.2382682E-10
  3.8000000E+05  6.6611192E-10
  3.9000000E+05  6.1416994E-10
  4.0000000E+05  5.6730999E-10
  4.1000000E+05  5.2493640E-10
  4.2000000E+05  4.8653398E-10
  4.3000000E+05  4.5165626E-10
  4.4000000E+05  4.1991514E-10
  4.6000000E+05  3.6453134E-10
  4.8000000E+05  3.1814927E-10
  5.0000000E+05  2.7904311E-10
  5.1250000E+05  2.5768504E-10
  5.2500000E+05  2.3836742E-10
  5.3750000E+05  2.2085704E-10
  5.5000000E+05  2.0495163E-10
  5.7500000E+05  1.7727406E-10
  5.8750000E+05  1.6521381E-10
  6.0000000E+05  1.5417642E-10
  6.2500000E+05  1.3476715E-10
  6.5000000E+05  1.1835299E-10
  6.7500000E+05  1.0438969E-10
  7.0000000E+05  9.2446151E-11
  7.2500000E+05  8.2178010E-11
  7.5000000E+05  7.3307960E-11
  7.7500000E+05  6.5611279E-11
  8.0000000E+05  5.8904710E-11
  8.2500000E+05  5.3037944E-11
  8.5000000E+05  4.7886937E-11
  8.7500000E+05  4.3348672E-11
  9.0000000E+05  3.9337142E-11
  9.2500000E+05  3.5780160E-11
  9.5000000E+05  3.2616881E-11
  9.7500000E+05  2.9795827E-11
  1.0000000E+06  2.7273262E-11
  1.0250000E+06  2.5011893E-11
  1.0500000E+06  2.2979806E-11
  1.0750000E+06  2.1149569E-11
  1.1000000E+06  1.9497523E-11
  1.1250000E+06  1.8003195E-11
  1.1500000E+06  1.6648808E-11
  1.1750000E+06  1.5418882E-11
  1.2000000E+06  1.4299909E-11
  1.2250000E+06  1.3280069E-11
  1.2500000E+06  1.2348989E-11
  1.3000000E+06  1.0717728E-11
  1.3500000E+06  9.3453300E-12
  1.4000000E+06  8.1841014E-12
  1.4500000E+06  7.1963099E-12
  1.5000000E+06  6.3518944E-12
  1.5500000E+06  5.6266983E-12
  1.6000000E+06  5.0011650E-12
  1.6500000E+06  4.4592667E-12
  1.7000000E+06  3.9878472E-12
  1.7500000E+06  3.5761295E-12
  1.8000000E+06  3.2152653E-12
  1.8500000E+06  2.8981561E-12
  1.9000000E+06  2.6188997E-12
  1.9500000E+06  2.3724442E-12
  
  
#  94  18  O2  EION =  2.870000000E+02 eV   280
#  S(0) = 4.829559E-01
  2.7773867E+00  0.0000000E+00
  2.7773867E+02  0.0000000E+00
  2.7773867E+02  1.2361013E-03
  2.8700000E+02  1.2361013E-03
  2.8700286E+02  1.2361013E-03
  2.8730258E+02  1.2324615E-03
  2.8760229E+02  1.2284651E-03
  2.8790200E+02  1.2242677E-03
  2.8820172E+02  1.2199761E-03
  2.8880115E+02  1.2113761E-03
  2.8940057E+02  1.2029999E-03
  2.9000000E+02  1.1949806E-03
  2.9250000E+02  1.1653761E-03
  2.9375000E+02  1.1521940E-03
  2.9500000E+02  1.1395098E-03
  2.9625000E+02  1.1269990E-03
  2.9750000E+02  1.1144411E-03
  3.0000000E+02  1.0887243E-03
  3.0500000E+02  1.0345211E-03
  3.0750000E+02  1.0066632E-03
  3.1000000E+02  9.7886600E-04
  3.1250000E+02  9.5148919E-04
  3.1500000E+02  9.2480474E-04
  3.2000000E+02  8.7420068E-04
  3.2500000E+02  8.2780921E-04
  3.3000000E+02  7.8567957E-04
  3.3500000E+02  7.4748204E-04
  3.4000000E+02  7.1273206E-04
  3.4500000E+02  6.8092483E-04
  3.5000000E+02  6.5160433E-04
  3.5500000E+02  6.2438850E-04
  3.6000000E+02  5.9897744E-04
  3.7000000E+02  5.5274752E-04
  3.8000000E+02  5.1185011E-04
  3.9000000E+02  4.7579188E-04
  4.0000000E+02  4.4420466E-04
  4.1000000E+02  4.1662117E-04
  4.2000000E+02  3.9244807E-04
  4.3000000E+02  3.7108355E-04
  4.4000000E+02  3.5201048E-04
  4.5000000E+02  3.3486010E-04
  4.6000000E+02  3.1938012E-04
  4.8000000E+02  2.9284414E-04
  5.0000000E+02  2.7131008E-04
  5.1250000E+02  2.5987631E-04
  5.2500000E+02  2.4967203E-04
  5.3750000E+02  2.4048879E-04
  5.5000000E+02  2.3216464E-04
  5.7500000E+02  2.1771741E-04
  6.0000000E+02  2.0572903E-04
  6.2500000E+02  1.9562574E-04
  6.5000000E+02  1.8692279E-04
  6.6250000E+02  1.8298161E-04
  6.7500000E+02  1.7927897E-04
  7.0000000E+02  1.7251416E-04
  7.2500000E+02  1.6647663E-04
  7.5000000E+02  1.6102120E-04
  7.7500000E+02  1.5603671E-04
  8.0000000E+02  1.5143849E-04
  8.2500000E+02  1.4716479E-04
  8.5000000E+02  1.4317480E-04
  9.0000000E+02  1.3591247E-04
  9.5000000E+02  1.2939945E-04
  1.0000000E+03  1.2347618E-04
  1.0500000E+03  1.1805187E-04
  1.1000000E+03  1.1304191E-04
  1.1500000E+03  1.0838311E-04
  1.2000000E+03  1.0403870E-04
  1.2500000E+03  9.9976823E-05
  1.3000000E+03  9.6165278E-05
  1.3500000E+03  9.2577703E-05
  1.4000000E+03  8.9195533E-05
  1.4500000E+03  8.6003128E-05
  1.5000000E+03  8.2985993E-05
  1.6000000E+03  7.7425319E-05
  1.7000000E+03  7.2421143E-05
  1.8000000E+03  6.7897788E-05
  1.9000000E+03  6.3794062E-05
  2.0000000E+03  6.0058911E-05
  2.1000000E+03  5.6648885E-05
  2.2000000E+03  5.3526717E-05
  2.3000000E+03  5.0660268E-05
  2.4000000E+03  4.8021774E-05
  2.5000000E+03  4.5587147E-05
  2.6000000E+03  4.3335431E-05
  2.7000000E+03  4.1248317E-05
  2.8000000E+03  3.9309753E-05
  2.9000000E+03  3.7505630E-05
  3.0000000E+03  3.5823490E-05
  3.1000000E+03  3.4252301E-05
  3.2000000E+03  3.2782281E-05
  3.4000000E+03  3.0111802E-05
  3.6000000E+03  2.7752820E-05
  3.8000000E+03  2.5657706E-05
  4.0000000E+03  2.3787782E-05
  4.2000000E+03  2.2111435E-05
  4.4000000E+03  2.0602565E-05
  4.6000000E+03  1.9239326E-05
  4.8000000E+03  1.8003297E-05
  5.0000000E+03  1.6878954E-05
  5.2500000E+03  1.5610811E-05
  5.5000000E+03  1.4475358E-05
  5.7500000E+03  1.3454723E-05
  6.0000000E+03  1.2533940E-05
  6.5000000E+03  1.0943621E-05
  6.7500000E+03  1.0254465E-05
  7.0000000E+03  9.6252309E-06
  7.2500000E+03  9.0492472E-06
  7.5000000E+03  8.5207454E-06
  8.0000000E+03  7.5868072E-06
  8.5000000E+03  6.7905287E-06
  9.0000000E+03  6.1065585E-06
  9.5000000E+03  5.5150909E-06
  1.0000000E+04  5.0004751E-06
  1.0500000E+04  4.5502113E-06
  1.1000000E+04  4.1542243E-06
  1.1500000E+04  3.8043182E-06
  1.2000000E+04  3.4937763E-06
  1.2500000E+04  3.2170514E-06
  1.3000000E+04  2.9695309E-06
  1.3500000E+04  2.7473558E-06
  1.4000000E+04  2.5472787E-06
  1.4500000E+04  2.3665508E-06
  1.5000000E+04  2.2028328E-06
  1.5500000E+04  2.0541247E-06
  1.6000000E+04  1.9187085E-06
  1.6500000E+04  1.7951013E-06
  1.7000000E+04  1.6820187E-06
  1.8000000E+04  1.4831018E-06
  1.9000000E+04  1.3146025E-06
  2.0000000E+04  1.1708438E-06
  2.1000000E+04  1.0473914E-06
  2.2000000E+04  9.4074285E-07
  2.3000000E+04  8.4810430E-07
  2.4000000E+04  7.6722755E-07
  2.5000000E+04  6.9628791E-07
  2.6000000E+04  6.3379350E-07
  2.7000000E+04  5.7851602E-07
  2.8000000E+04  5.2943746E-07
  2.9000000E+04  4.8570884E-07
  3.0000000E+04  4.4661809E-07
  3.1000000E+04  4.1156484E-07
  3.2000000E+04  3.8004019E-07
  3.3000000E+04  3.5161079E-07
  3.4000000E+04  3.2590612E-07
  3.5000000E+04  3.0260796E-07
  3.6000000E+04  2.8144183E-07
  3.8000000E+04  2.4458615E-07
  4.0000000E+04  2.1378453E-07
  4.2000000E+04  1.8784893E-07
  4.4000000E+04  1.6586051E-07
  4.6000000E+04  1.4710090E-07
  4.8000000E+04  1.3100291E-07
  5.0000000E+04  1.1711458E-07
  5.2500000E+04  1.0231516E-07
  5.5000000E+04  8.9844464E-08
  5.7500000E+04  7.9266466E-08
  5.8750000E+04  7.4577364E-08
  6.0000000E+04  7.0239209E-08
  6.2500000E+04  6.2491972E-08
  6.5000000E+04  5.5808556E-08
  6.7500000E+04  5.0014914E-08
  7.0000000E+04  4.4969890E-08
  7.2500000E+04  4.0558192E-08
  7.5000000E+04  3.6685056E-08
  7.7500000E+04  3.3272136E-08
  8.0000000E+04  3.0254258E-08
  8.2500000E+04  2.7576919E-08
  8.5000000E+04  2.5194317E-08
  8.7500000E+04  2.3067780E-08
  9.0000000E+04  2.1164502E-08
  9.2500000E+04  1.9456540E-08
  9.5000000E+04  1.7920004E-08
  9.7500000E+04  1.6534387E-08
  1.0000000E+05  1.5282021E-08
  1.0250000E+05  1.4147629E-08
  1.0500000E+05  1.3117962E-08
  1.0750000E+05  1.2181492E-08
  1.1000000E+05  1.1328160E-08
  1.1250000E+05  1.0549164E-08
  1.1500000E+05  9.8367813E-09
  1.2000000E+05  8.5854836E-09
  1.2500000E+05  7.5289247E-09
  1.3000000E+05  6.6315245E-09
  1.3500000E+05  5.8651174E-09
  1.4000000E+05  5.2072270E-09
  1.4500000E+05  4.6397822E-09
  1.5000000E+05  4.1481547E-09
  1.5500000E+05  3.7204267E-09
  1.6000000E+05  3.3468227E-09
  1.6500000E+05  3.0192777E-09
  1.7000000E+05  2.7311015E-09
  1.7500000E+05  2.4767162E-09
  1.8000000E+05  2.2514494E-09
  1.8500000E+05  2.0513695E-09
  1.9000000E+05  1.8731550E-09
  1.9500000E+05  1.7139872E-09
  2.0000000E+05  1.5714639E-09
  2.0500000E+05  1.4435304E-09
  2.1000000E+05  1.3284227E-09
  2.1500000E+05  1.2246213E-09
  2.2000000E+05  1.1308134E-09
  2.2500000E+05  1.0458614E-09
  2.3000000E+05  9.6877641E-10
  2.3500000E+05  8.9869682E-10
  2.4000000E+05  8.3486950E-10
  2.4500000E+05  7.7663448E-10
  2.5000000E+05  7.2341187E-10
  2.6000000E+05  6.3002096E-10
  2.7000000E+05  5.5128360E-10
  2.8000000E+05  4.8451790E-10
  2.9000000E+05  4.2759878E-10
  3.0000000E+05  3.7882931E-10
  3.1000000E+05  3.3684472E-10
  3.2000000E+05  3.0054018E-10
  3.3000000E+05  2.6901563E-10
  3.4000000E+05  2.4153362E-10
  3.5000000E+05  2.1748636E-10
  3.6000000E+05  1.9637023E-10
  3.7000000E+05  1.7776580E-10
  3.8000000E+05  1.6132204E-10
  3.9000000E+05  1.4674392E-10
  4.0000000E+05  1.3378247E-10
  4.1000000E+05  1.2222669E-10
  4.2000000E+05  1.1189710E-10
  4.3000000E+05  1.0264044E-10
  4.4000000E+05  9.4325399E-11
  4.5000000E+05  8.6839051E-11
  4.6000000E+05  8.0083997E-11
  4.7000000E+05  7.3975945E-11
  4.8000000E+05  6.8441738E-11
  5.0000000E+05  5.8848290E-11
  5.1250000E+05  5.3702346E-11
  5.2500000E+05  4.9109135E-11
  5.3750000E+05  4.4998686E-11
  5.5000000E+05  4.1311173E-11
  5.7500000E+05  3.5006776E-11
  5.8750000E+05  3.2307547E-11
  6.0000000E+05  2.9864527E-11
  6.1250000E+05  2.7648999E-11
  6.2500000E+05  2.5635941E-11
  6.3750000E+05  2.3803489E-11
  6.5000000E+05  2.2132491E-11
  6.7500000E+05  1.9209557E-11
  7.0000000E+05  1.6755101E-11
  7.2500000E+05  1.4681580E-11
  7.5000000E+05  1.2919995E-11
  7.7500000E+05  1.1415518E-11
  8.0000000E+05  1.0124273E-11
  8.2500000E+05  9.0108983E-12
  8.5000000E+05  8.0467067E-12
  8.7500000E+05  7.2082784E-12
  9.0000000E+05  6.4763845E-12
  9.2500000E+05  5.8351486E-12
  9.5000000E+05  5.2713902E-12
  9.7500000E+05  4.7741159E-12
  1.0000000E+06  4.3341147E-12
  1.0250000E+06  3.9436345E-12
  1.0500000E+06  3.5961235E-12
  1.0750000E+06  3.2860221E-12
  1.1000000E+06  3.0085940E-12
  1.1250000E+06  2.7597890E-12
  1.1500000E+06  2.5361322E-12
  1.1750000E+06  2.3346301E-12
  1.2000000E+06  2.1526963E-12
  1.2250000E+06  1.9880906E-12
  1.2500000E+06  1.8388675E-12
  1.2750000E+06  1.7033318E-12
  1.3000000E+06  1.5800036E-12
  1.3250000E+06  1.4675886E-12
  1.3500000E+06  1.3649506E-12
  1.4000000E+06  1.1851200E-12
  1.4500000E+06  1.0338240E-12
  1.5000000E+06  9.0579688E-13
  1.5500000E+06  7.9685670E-13
  1.6000000E+06  7.0367664E-13
  1.6500000E+06  6.2359687E-13
  1.7000000E+06  5.5450361E-13
  1.7500000E+06  4.9467739E-13
  1.8000000E+06  4.4269681E-13
  
  
#  94  19  O3  EION =  2.190000000E+02 eV   290
#  S(0) = 1.638617E+00
  2.1585414E+00  0.0000000E+00
  2.1585414E+02  0.0000000E+00
  2.1585414E+02  3.2959724E-03
  2.1900000E+02  3.2959724E-03
  2.1900272E+02  3.2959724E-03
  2.1927765E+02  3.2780501E-03
  2.1955259E+02  3.2609149E-03
  2.1982752E+02  3.2445415E-03
  2.2010245E+02  3.2289028E-03
  2.2065231E+02  3.1997153E-03
  2.2120218E+02  3.1731198E-03
  2.2230190E+02  3.1267816E-03
  2.2340163E+02  3.0881369E-03
  2.2560109E+02  3.0279880E-03
  2.2780054E+02  2.9830186E-03
  2.3000000E+02  2.9466002E-03
  2.3250000E+02  2.9100552E-03
  2.3500000E+02  2.8748602E-03
  2.3750000E+02  2.8388148E-03
  2.4000000E+02  2.8009852E-03
  2.4500000E+02  2.7200566E-03
  2.5000000E+02  2.6358120E-03
  2.5500000E+02  2.5536318E-03
  2.6000000E+02  2.4774378E-03
  2.6500000E+02  2.4089538E-03
  2.7000000E+02  2.3481193E-03
  2.8000000E+02  2.2445503E-03
  2.8500000E+02  2.1988892E-03
  2.9000000E+02  2.1557119E-03
  2.9500000E+02  2.1143173E-03
  3.0000000E+02  2.0743288E-03
  3.1000000E+02  1.9983971E-03
  3.1500000E+02  1.9626138E-03
  3.2000000E+02  1.9284147E-03
  3.3000000E+02  1.8648114E-03
  3.4000000E+02  1.8070797E-03
  3.5000000E+02  1.7540725E-03
  3.6000000E+02  1.7045949E-03
  3.7000000E+02  1.6578591E-03
  3.8000000E+02  1.6134469E-03
  4.0000000E+02  1.5311892E-03
  4.2000000E+02  1.4570382E-03
  4.4000000E+02  1.3895559E-03
  4.6000000E+02  1.3273204E-03
  4.8000000E+02  1.2695544E-03
  5.0000000E+02  1.2158573E-03
  5.2500000E+02  1.1538043E-03
  5.5000000E+02  1.0966027E-03
  5.7500000E+02  1.0437023E-03
  6.0000000E+02  9.9466285E-04
  6.5000000E+02  9.0662297E-04
  6.7500000E+02  8.6693648E-04
  7.0000000E+02  8.2983495E-04
  7.2500000E+02  7.9512832E-04
  7.5000000E+02  7.6258044E-04
  8.0000000E+02  7.0315971E-04
  8.5000000E+02  6.5048139E-04
  9.0000000E+02  6.0358439E-04
  9.5000000E+02  5.6155825E-04
  1.0000000E+03  5.2380579E-04
  1.0500000E+03  4.8979393E-04
  1.1000000E+03  4.5900395E-04
  1.1500000E+03  4.3102925E-04
  1.2000000E+03  4.0555200E-04
  1.2500000E+03  3.8229059E-04
  1.3000000E+03  3.6099309E-04
  1.3500000E+03  3.4144151E-04
  1.4000000E+03  3.2344622E-04
  1.4500000E+03  3.0684277E-04
  1.5000000E+03  2.9148970E-04
  1.6000000E+03  2.6406199E-04
  1.7000000E+03  2.4034765E-04
  1.8000000E+03  2.1970156E-04
  1.9000000E+03  2.0161168E-04
  2.0000000E+03  1.8566839E-04
  2.1000000E+03  1.7154161E-04
  2.2000000E+03  1.5896293E-04
  2.3000000E+03  1.4771201E-04
  2.4000000E+03  1.3760662E-04
  2.5000000E+03  1.2849496E-04
  2.6000000E+03  1.2024962E-04
  2.7000000E+03  1.1276319E-04
  2.8000000E+03  1.0594446E-04
  2.9000000E+03  9.9715629E-05
  3.0000000E+03  9.4010032E-05
  3.1000000E+03  8.8770217E-05
  3.2000000E+03  8.3946470E-05
  3.4000000E+03  7.5379991E-05
  3.6000000E+03  6.8026452E-05
  3.8000000E+03  6.1666566E-05
  4.0000000E+03  5.6128574E-05
  4.2000000E+03  5.1276532E-05
  4.4000000E+03  4.7001843E-05
  4.6000000E+03  4.3216789E-05
  4.8000000E+03  3.9849827E-05
  5.0000000E+03  3.6842115E-05
  5.2500000E+03  3.3514081E-05
  5.5000000E+03  3.0593458E-05
  5.7500000E+03  2.8017156E-05
  6.0000000E+03  2.5733915E-05
  6.5000000E+03  2.1885804E-05
  6.7500000E+03  2.0257178E-05
  7.0000000E+03  1.8791529E-05
  7.2500000E+03  1.7468333E-05
  7.5000000E+03  1.6270175E-05
  7.7500000E+03  1.5182199E-05
  8.0000000E+03  1.4191669E-05
  8.2500000E+03  1.3287620E-05
  8.5000000E+03  1.2460570E-05
  9.0000000E+03  1.1005592E-05
  9.5000000E+03  9.7726322E-06
  1.0000000E+04  8.7200476E-06
  1.0500000E+04  7.8153904E-06
  1.1000000E+04  7.0330862E-06
  1.1500000E+04  6.3527763E-06
  1.2000000E+04  5.7580962E-06
  1.2500000E+04  5.2357825E-06
  1.3000000E+04  4.7750010E-06
  1.3500000E+04  4.3668356E-06
  1.4000000E+04  4.0038987E-06
  1.4500000E+04  3.6800297E-06
  1.5000000E+04  3.3900616E-06
  1.5500000E+04  3.1296357E-06
  1.6000000E+04  2.8950564E-06
  1.6500000E+04  2.6831760E-06
  1.7000000E+04  2.4913004E-06
  1.7500000E+04  2.3171133E-06
  1.8000000E+04  2.1586157E-06
  1.8500000E+04  2.0140757E-06
  1.9000000E+04  1.8819873E-06
  2.0000000E+04  1.6500739E-06
  2.1000000E+04  1.4541931E-06
  2.2000000E+04  1.2876177E-06
  2.3000000E+04  1.1450777E-06
  2.4000000E+04  1.0224026E-06
  2.5000000E+04  9.1626299E-07
  2.6000000E+04  8.2397829E-07
  2.7000000E+04  7.4337353E-07
  2.8000000E+04  6.7267111E-07
  2.9000000E+04  6.1040856E-07
  3.0000000E+04  5.5537498E-07
  3.1000000E+04  5.0656174E-07
  3.2000000E+04  4.6312421E-07
  3.3000000E+04  4.2435156E-07
  3.4000000E+04  3.8964235E-07
  3.5000000E+04  3.5848541E-07
  3.6000000E+04  3.3044448E-07
  3.7000000E+04  3.0514574E-07
  3.8000000E+04  2.8226752E-07
  3.9000000E+04  2.6153209E-07
  4.0000000E+04  2.4269880E-07
  4.2000000E+04  2.0992865E-07
  4.4000000E+04  1.8258206E-07
  4.6000000E+04  1.5960180E-07
  4.8000000E+04  1.4016627E-07
  5.0000000E+04  1.2363089E-07
  5.1250000E+04  1.1453768E-07
  5.2500000E+04  1.0627274E-07
  5.3750000E+04  9.8746107E-08
  5.5000000E+04  9.1879134E-08
  5.7500000E+04  7.9856770E-08
  5.8750000E+04  7.4587397E-08
  6.0000000E+04  6.9747619E-08
  6.2500000E+04  6.1194586E-08
  6.5000000E+04  5.3916673E-08
  6.7500000E+04  4.7690838E-08
  7.0000000E+04  4.2338616E-08
  7.2500000E+04  3.7716157E-08
  7.5000000E+04  3.3706694E-08
  7.7500000E+04  3.0214828E-08
  8.0000000E+04  2.7162144E-08
  8.2500000E+04  2.4483829E-08
  8.5000000E+04  2.2126014E-08
  8.7500000E+04  2.0043694E-08
  9.0000000E+04  1.8199103E-08
  9.2500000E+04  1.6560400E-08
  9.5000000E+04  1.5100624E-08
  9.7500000E+04  1.3796856E-08
  1.0000000E+05  1.2629534E-08
  1.0250000E+05  1.1581905E-08
  1.0500000E+05  1.0639568E-08
  1.0750000E+05  9.7901095E-09
  1.1000000E+05  9.0227887E-09
  1.1250000E+05  8.3282880E-09
  1.1500000E+05  7.6984992E-09
  1.1750000E+05  7.1263485E-09
  1.2000000E+05  6.6056480E-09
  1.2250000E+05  6.1309708E-09
  1.2500000E+05  5.6975455E-09
  1.3000000E+05  4.9381220E-09
  1.3500000E+05  4.2992538E-09
  1.4000000E+05  3.7588242E-09
  1.4500000E+05  3.2993011E-09
  1.5000000E+05  2.9066815E-09
  1.5500000E+05  2.5697018E-09
  1.6000000E+05  2.2792429E-09
  1.6500000E+05  2.0278759E-09
  1.7000000E+05  1.8095142E-09
  1.7500000E+05  1.6191437E-09
  1.8000000E+05  1.4526131E-09
  1.8500000E+05  1.3064682E-09
  1.9000000E+05  1.1778213E-09
  1.9500000E+05  1.0642482E-09
  2.0000000E+05  9.6370463E-10
  2.0500000E+05  8.7445999E-10
  2.1000000E+05  7.9504428E-10
  2.1500000E+05  7.2420431E-10
  2.2000000E+05  6.6086803E-10
  2.2500000E+05  6.0411526E-10
  2.3000000E+05  5.5315378E-10
  2.3500000E+05  5.0729947E-10
  2.4000000E+05  4.6595988E-10
  2.4500000E+05  4.2862051E-10
  2.5000000E+05  3.9483334E-10
  2.5500000E+05  3.6420722E-10
  2.6000000E+05  3.3639986E-10
  2.6500000E+05  3.1111104E-10
  2.7000000E+05  2.8807681E-10
  2.8000000E+05  2.4786913E-10
  2.9000000E+05  2.1422205E-10
  3.0000000E+05  1.8591412E-10
  3.1000000E+05  1.6197849E-10
  3.2000000E+05  1.4164437E-10
  3.3000000E+05  1.2429320E-10
  3.4000000E+05  1.0942542E-10
  3.5000000E+05  9.6635273E-11
  3.6000000E+05  8.5591269E-11
  3.7000000E+05  7.6021230E-11
  3.8000000E+05  6.7700544E-11
  3.9000000E+05  6.0442991E-11
  4.0000000E+05  5.4093478E-11
  4.1000000E+05  4.8522293E-11
  4.2000000E+05  4.3620512E-11
  4.3000000E+05  3.9296312E-11
  4.4000000E+05  3.5472000E-11
  4.5000000E+05  3.2081607E-11
  4.6000000E+05  2.9068928E-11
  4.7000000E+05  2.6385932E-11
  4.8000000E+05  2.3991442E-11
  5.0000000E+05  1.9931234E-11
  5.1250000E+05  1.7805829E-11
  5.2500000E+05  1.5943224E-11
  5.3750000E+05  1.4306487E-11
  5.5000000E+05  1.2864493E-11
  5.7500000E+05  1.0463400E-11
  5.8750000E+05  9.4629229E-12
  6.0000000E+05  8.5732226E-12
  6.1250000E+05  7.7803671E-12
  6.2500000E+05  7.0723853E-12
  6.3750000E+05  6.4389627E-12
  6.5000000E+05  5.8711862E-12
  6.6250000E+05  5.3613332E-12
  6.7500000E+05  4.9026968E-12
  6.8750000E+05  4.4894379E-12
  7.0000000E+05  4.1164608E-12
  7.1250000E+05  3.7793089E-12
  7.2500000E+05  3.4740767E-12
  7.3750000E+05  3.1973346E-12
  7.5000000E+05  2.9460653E-12
  7.7500000E+05  2.5096140E-12
  8.0000000E+05  2.1469367E-12
  8.2500000E+05  1.8440658E-12
  8.5000000E+05  1.5899529E-12
  8.7500000E+05  1.3758028E-12
  9.0000000E+05  1.1945718E-12
  9.2500000E+05  1.0405875E-12
  9.5000000E+05  9.0925749E-13
  9.7500000E+05  7.9684465E-13
  1.0000000E+06  7.0029304E-13
  1.0250000E+06  6.1709210E-13
  1.0500000E+06  5.4517080E-13
  1.0750000E+06  4.8281357E-13
  1.1000000E+06  4.2859374E-13
  1.1250000E+06  3.8132188E-13
  1.1500000E+06  3.4000152E-13
  1.1750000E+06  3.0379385E-13
  1.2000000E+06  2.7199044E-13
  1.2250000E+06  2.4399114E-13
  1.2500000E+06  2.1928399E-13
  1.2750000E+06  1.9743101E-13
  1.3000000E+06  1.7805926E-13
  1.3250000E+06  1.6085033E-13
  1.3500000E+06  1.4553157E-13
  1.3750000E+06  1.3186885E-13
  1.4000000E+06  1.1966397E-13
  1.4250000E+06  1.0874814E-13
  1.4500000E+06  9.8973344E-14
  1.4750000E+06  9.0209466E-14
  1.5000000E+06  8.2342104E-14
  1.5250000E+06  7.5270604E-14
  
  
#  94  15  N6  EION =  4.460000000E+02 eV   281
#  S(0) = 1.040058E+01
  4.2655553E+00  0.0000000E+00
  4.2655553E+02  0.0000000E+00
  4.2655553E+02  4.9447909E-04
  4.4600000E+02  4.9447909E-04
  4.4600451E+02  4.9447909E-04
  4.4635439E+02  4.9803977E-04
  4.4670428E+02  5.0082069E-04
  4.4705417E+02  5.0307977E-04
  4.4740405E+02  5.0498788E-04
  4.4810383E+02  5.0816905E-04
  4.4880360E+02  5.1089177E-04
  4.5020315E+02  5.1574092E-04
  4.5160270E+02  5.2011805E-04
  4.5440180E+02  5.2737661E-04
  4.5720090E+02  5.3296841E-04
  4.6000000E+02  5.3915491E-04
  4.7000000E+02  6.3023796E-04
  4.8000000E+02  9.7514137E-04
  4.8250000E+02  1.1231634E-03
  4.8500000E+02  1.3016097E-03
  4.8750000E+02  1.5122096E-03
  4.9000000E+02  1.7555958E-03
  4.9500000E+02  2.3366564E-03
  5.0000000E+02  3.0271339E-03
  5.0625000E+02  4.0081291E-03
  5.1250000E+02  5.0845066E-03
  5.1875000E+02  6.2231853E-03
  5.2500000E+02  7.3830875E-03
  5.3125000E+02  8.5117265E-03
  5.3750000E+02  9.5627162E-03
  5.4375000E+02  1.0506992E-02
  5.5000000E+02  1.1339675E-02
  5.7500000E+02  1.3690609E-02
  5.8750000E+02  1.4357793E-02
  6.0000000E+02  1.4752846E-02
  6.1250000E+02  1.4959151E-02
  6.2500000E+02  1.5038350E-02
  6.3750000E+02  1.5023934E-02
  6.5000000E+02  1.4929547E-02
  6.7500000E+02  1.4565449E-02
  7.0000000E+02  1.4083045E-02
  7.2500000E+02  1.3545375E-02
  7.5000000E+02  1.2965824E-02
  8.0000000E+02  1.1794739E-02
  8.5000000E+02  1.0668126E-02
  9.0000000E+02  9.6183845E-03
  9.5000000E+02  8.6633824E-03
  1.0000000E+03  7.7988373E-03
  1.0500000E+03  7.0250272E-03
  1.1000000E+03  6.3344241E-03
  1.1500000E+03  5.7183149E-03
  1.2000000E+03  5.1699032E-03
  1.2500000E+03  4.6820498E-03
  1.3000000E+03  4.2477892E-03
  1.3500000E+03  3.8605610E-03
  1.4000000E+03  3.5147076E-03
  1.4500000E+03  3.2055424E-03
  1.5000000E+03  2.9288630E-03
  1.6000000E+03  2.4580201E-03
  1.7000000E+03  2.0767311E-03
  1.8000000E+03  1.7656813E-03
  1.9000000E+03  1.5101645E-03
  2.0000000E+03  1.2988583E-03
  2.1000000E+03  1.1229786E-03
  2.2000000E+03  9.7567701E-04
  2.3000000E+03  8.5158291E-04
  2.4000000E+03  7.4645882E-04
  2.5000000E+03  6.5693880E-04
  2.6000000E+03  5.8033161E-04
  2.7000000E+03  5.1447115E-04
  2.8000000E+03  4.5760318E-04
  2.9000000E+03  4.0829842E-04
  3.0000000E+03  3.6538550E-04
  3.1000000E+03  3.2789923E-04
  3.2000000E+03  2.9504023E-04
  3.4000000E+03  2.4065079E-04
  3.6000000E+03  1.9808440E-04
  3.8000000E+03  1.6440308E-04
  4.0000000E+03  1.3748526E-04
  4.2000000E+03  1.1577606E-04
  4.4000000E+03  9.8120929E-05
  4.6000000E+03  8.3651869E-05
  4.8000000E+03  7.1708614E-05
  5.0000000E+03  6.1784280E-05
  5.2500000E+03  5.1628739E-05
  5.5000000E+03  4.3437567E-05
  5.7500000E+03  3.6776544E-05
  6.0000000E+03  3.1318462E-05
  6.5000000E+03  2.3073477E-05
  6.7500000E+03  1.9947405E-05
  7.0000000E+03  1.7320396E-05
  7.2500000E+03  1.5101081E-05
  7.5000000E+03  1.3216873E-05
  7.7500000E+03  1.1609714E-05
  8.0000000E+03  1.0232857E-05
  8.2500000E+03  9.0484278E-06
  8.5000000E+03  8.0255571E-06
  9.0000000E+03  6.3677641E-06
  9.5000000E+03  5.1055656E-06
  1.0000000E+04  4.1326410E-06
  1.0500000E+04  3.3742548E-06
  1.1000000E+04  2.7770296E-06
  1.1500000E+04  2.3022922E-06
  1.2000000E+04  1.9216533E-06
  1.2500000E+04  1.6140190E-06
  1.3000000E+04  1.3635430E-06
  1.3500000E+04  1.1581991E-06
  1.4000000E+04  9.8877122E-07
  1.4500000E+04  8.4813592E-07
  1.5000000E+04  7.3074258E-07
  1.5500000E+04  6.3223111E-07
  1.6000000E+04  5.4915241E-07
  1.6500000E+04  4.7876022E-07
  1.7000000E+04  4.1885333E-07
  1.7500000E+04  3.6765642E-07
  1.8000000E+04  3.2372984E-07
  1.8500000E+04  2.8589982E-07
  1.9000000E+04  2.5320437E-07
  2.0000000E+04  2.0018458E-07
  2.1000000E+04  1.5982135E-07
  2.2000000E+04  1.2874113E-07
  2.3000000E+04  1.0455895E-07
  2.4000000E+04  8.5563572E-08
  2.5000000E+04  7.0511287E-08
  2.6000000E+04  5.8486542E-08
  2.7000000E+04  4.8807845E-08
  2.8000000E+04  4.0962789E-08
  2.9000000E+04  3.4562237E-08
  3.0000000E+04  2.9308055E-08
  3.1000000E+04  2.4969957E-08
  3.2000000E+04  2.1368696E-08
  3.3000000E+04  1.8363741E-08
  3.4000000E+04  1.5844130E-08
  3.5000000E+04  1.3721709E-08
  3.6000000E+04  1.1926040E-08
  3.7000000E+04  1.0400509E-08
  3.8000000E+04  9.0993376E-09
  3.9000000E+04  7.9853382E-09
  4.0000000E+04  7.0281607E-09
  4.2000000E+04  5.4890916E-09
  4.4000000E+04  4.3306628E-09
  4.6000000E+04  3.4484545E-09
  4.8000000E+04  2.7693533E-09
  5.0000000E+04  2.2414084E-09
  5.1250000E+04  1.9711245E-09
  5.2500000E+04  1.7380856E-09
  5.3750000E+04  1.5365239E-09
  5.5000000E+04  1.3616614E-09
  5.7500000E+04  1.0767940E-09
  6.0000000E+04  8.5887619E-10
  6.2500000E+04  6.9052383E-10
  6.5000000E+04  5.5927561E-10
  6.6250000E+04  5.0463706E-10
  6.7500000E+04  4.5609171E-10
  7.0000000E+04  3.7433924E-10
  7.2500000E+04  3.0909494E-10
  7.5000000E+04  2.5667018E-10
  7.7500000E+04  2.1427698E-10
  8.0000000E+04  1.7978929E-10
  8.2500000E+04  1.5157313E-10
  8.5000000E+04  1.2836323E-10
  8.7500000E+04  1.0917346E-10
  9.0000000E+04  9.3230360E-11
  9.2500000E+04  7.9923396E-11
  9.5000000E+04  6.8767500E-11
  9.7500000E+04  5.9375469E-11
  1.0000000E+05  5.1436672E-11
  1.0250000E+05  4.4700597E-11
  1.0500000E+05  3.8964126E-11
  1.0750000E+05  3.4061815E-11
  1.1000000E+05  2.9858364E-11
  1.1250000E+05  2.6242636E-11
  1.1500000E+05  2.3122960E-11
  1.2000000E+05  1.8080992E-11
  1.2500000E+05  1.4265191E-11
  1.3000000E+05  1.1348080E-11
  1.3500000E+05  9.0972034E-12
  1.4000000E+05  7.3454295E-12
  1.4500000E+05  5.9710992E-12
  1.5000000E+05  4.8847626E-12
  1.5500000E+05  4.0200093E-12
  1.6000000E+05  3.3270612E-12
  1.6500000E+05  2.7682902E-12
  1.7000000E+05  2.3150226E-12
  1.7500000E+05  1.9452549E-12
  1.8000000E+05  1.6419854E-12
  1.8500000E+05  1.3919850E-12
  1.9000000E+05  1.1848906E-12
  1.9500000E+05  1.0125413E-12
  2.0000000E+05  8.6847386E-13
  2.0500000E+05  7.4754060E-13
  2.1000000E+05  6.4561862E-13
  2.1500000E+05  5.5938947E-13
  2.2000000E+05  4.8616946E-13
  2.2500000E+05  4.2377805E-13
  2.3000000E+05  3.7043545E-13
  2.3500000E+05  3.2468253E-13
  2.4000000E+05  2.8531827E-13
  2.4500000E+05  2.5135030E-13
  2.5000000E+05  2.2195557E-13
  2.6000000E+05  1.7425784E-13
  2.7000000E+05  1.3798012E-13
  2.8000000E+05  1.1012313E-13
  2.9000000E+05  8.8541193E-14
  3.0000000E+05  7.1681795E-14
  3.1000000E+05  5.8409369E-14
  3.2000000E+05  4.7884708E-14
  3.3000000E+05  3.9481850E-14
  3.4000000E+05  3.2729821E-14
  3.5000000E+05  2.7271320E-14
  3.6000000E+05  2.2833184E-14
  3.7000000E+05  1.9205024E-14
  3.8000000E+05  1.6223663E-14
  3.9000000E+05  1.3761758E-14
  4.0000000E+05  1.1719312E-14
  4.1000000E+05  1.0017328E-14
  4.2000000E+05  8.5930149E-15
  4.3000000E+05  7.3962241E-15
  4.4000000E+05  6.3867143E-15
  4.5000000E+05  5.5320308E-15
  4.6000000E+05  4.8058719E-15
  4.7000000E+05  4.1868193E-15
  4.8000000E+05  3.6573624E-15
  5.0000000E+05  2.8122678E-15
  5.1250000E+05  2.3980454E-15
  5.2500000E+05  2.0520813E-15
  5.3750000E+05  1.7619654E-15
  5.5000000E+05  1.5177488E-15
  5.6250000E+05  1.3114165E-15
  5.7500000E+05  1.1364808E-15
  5.8750000E+05  9.8766524E-16
  6.0000000E+05  8.6066089E-16
  6.2500000E+05  6.5858255E-16
  6.5000000E+05  5.0879661E-16
  6.6250000E+05  4.4871600E-16
  6.7500000E+05  3.9657479E-16
  7.0000000E+05  3.1165952E-16
  7.2500000E+05  2.4681192E-16
  7.5000000E+05  1.9686293E-16
  7.7500000E+05  1.5808035E-16
  8.0000000E+05  1.2774101E-16
  8.2500000E+05  1.0383841E-16
  8.5000000E+05  8.4879793E-17
  8.7500000E+05  6.9746830E-17
  9.0000000E+05  5.7595239E-17
  9.2500000E+05  4.7782995E-17
  9.5000000E+05  3.9818865E-17
  9.7500000E+05  3.3323187E-17
  1.0000000E+06  2.8000478E-17
  1.0250000E+06  2.3619423E-17
  1.0500000E+06  1.9997618E-17
  1.0750000E+06  1.6990756E-17
  1.1000000E+06  1.4484336E-17
  1.1250000E+06  1.2387033E-17
  1.1500000E+06  1.0625649E-17
  1.1750000E+06  9.1413106E-18
  1.2000000E+06  7.8863764E-18
  1.2250000E+06  6.8220764E-18
  1.2500000E+06  5.9167379E-18
  1.2750000E+06  5.1443888E-18
  1.3000000E+06  4.4836549E-18
  1.3250000E+06  3.9168845E-18
  1.3500000E+06  3.4294520E-18
  1.4000000E+06  2.6459909E-18
  1.4500000E+06  2.0581518E-18
  1.5000000E+06  1.6130596E-18
  1.5500000E+06  1.2731269E-18
  1.6000000E+06  1.0114152E-18
  1.6500000E+06  8.0843487E-19
  1.7000000E+06  6.4997599E-19
  1.7500000E+06  5.2551149E-19
  1.8000000E+06  4.2717038E-19
  1.8500000E+06  3.4901891E-19
  1.9000000E+06  2.8654687E-19
  1.9500000E+06  2.3632902E-19
  2.0000000E+06  1.9574903E-19
  2.0500000E+06  1.6279628E-19
  2.1000000E+06  1.3592638E-19
  2.1500000E+06  1.1393379E-19
  2.2000000E+06  9.5865913E-20
  2.2500000E+06  8.0967470E-20
  
  
#  94  16  N7  EION =  4.340000000E+02 eV   277
#  S(0) = 1.390458E+01
  4.1448093E+00  0.0000000E+00
  4.1448093E+02  0.0000000E+00
  4.1448093E+02  7.3962089E-04
  4.3400000E+02  7.3962089E-04
  4.3400437E+02  7.3962089E-04
  4.3520350E+02  7.2715737E-04
  4.3640262E+02  7.1822443E-04
  4.3760175E+02  7.1313727E-04
  4.3880087E+02  7.1086030E-04
  4.4000000E+02  7.1041222E-04
  4.4250000E+02  7.1254268E-04
  4.4500000E+02  7.1675800E-04
  4.4750000E+02  7.2352395E-04
  4.5000000E+02  7.3559801E-04
  4.5500000E+02  7.9176817E-04
  4.6000000E+02  9.1791992E-04
  4.6500000E+02  1.1453013E-03
  4.7000000E+02  1.5076625E-03
  4.7250000E+02  1.7497326E-03
  4.7500000E+02  2.0364636E-03
  4.7750000E+02  2.3688397E-03
  4.8000000E+02  2.7462559E-03
  4.8500000E+02  3.6251158E-03
  4.9000000E+02  4.6421858E-03
  4.9500000E+02  5.7641059E-03
  5.0000000E+02  6.9652869E-03
  5.0625000E+02  8.5427021E-03
  5.1250000E+02  1.0150989E-02
  5.1875000E+02  1.1719638E-02
  5.2500000E+02  1.3181045E-02
  5.3125000E+02  1.4495720E-02
  5.3750000E+02  1.5652119E-02
  5.5000000E+02  1.7531189E-02
  5.6250000E+02  1.8901621E-02
  5.7500000E+02  1.9815238E-02
  5.8125000E+02  2.0121397E-02
  5.8750000E+02  2.0346967E-02
  6.0000000E+02  2.0611869E-02
  6.2500000E+02  2.0656459E-02
  6.5000000E+02  2.0260469E-02
  6.7500000E+02  1.9613927E-02
  7.0000000E+02  1.8868295E-02
  7.2500000E+02  1.8059772E-02
  7.5000000E+02  1.7220942E-02
  8.0000000E+02  1.5574533E-02
  8.5000000E+02  1.4017521E-02
  9.0000000E+02  1.2590232E-02
  9.5000000E+02  1.1300314E-02
  1.0000000E+03  1.0142702E-02
  1.0500000E+03  9.1143831E-03
  1.1000000E+03  8.1980943E-03
  1.1500000E+03  7.3853715E-03
  1.2000000E+03  6.6655589E-03
  1.2500000E+03  6.0264947E-03
  1.3000000E+03  5.4585307E-03
  1.3500000E+03  4.9533847E-03
  1.4000000E+03  4.5036085E-03
  1.4500000E+03  4.1025517E-03
  1.5000000E+03  3.7442263E-03
  1.6000000E+03  3.1355162E-03
  1.7000000E+03  2.6438072E-03
  1.8000000E+03  2.2437364E-03
  1.9000000E+03  1.9158876E-03
  2.0000000E+03  1.6453251E-03
  2.1000000E+03  1.4205286E-03
  2.2000000E+03  1.2325620E-03
  2.3000000E+03  1.0744457E-03
  2.4000000E+03  9.4068728E-04
  2.5000000E+03  8.2693372E-04
  2.6000000E+03  7.2971017E-04
  2.7000000E+03  6.4622482E-04
  2.8000000E+03  5.7422008E-04
  2.9000000E+03  5.1185906E-04
  3.0000000E+03  4.5763857E-04
  3.1000000E+03  4.1032181E-04
  3.2000000E+03  3.6888543E-04
  3.4000000E+03  3.0039041E-04
  3.6000000E+03  2.4687800E-04
  3.8000000E+03  2.0460458E-04
  4.0000000E+03  1.7087080E-04
  4.2000000E+03  1.4370258E-04
  4.4000000E+03  1.2163677E-04
  4.6000000E+03  1.0357539E-04
  4.8000000E+03  8.8685279E-05
  5.0000000E+03  7.6327500E-05
  5.2500000E+03  6.3698170E-05
  5.5000000E+03  5.3524998E-05
  5.7500000E+03  4.5262299E-05
  6.0000000E+03  3.8500065E-05
  6.5000000E+03  2.8302763E-05
  6.7500000E+03  2.4443116E-05
  7.0000000E+03  2.1202991E-05
  7.2500000E+03  1.8468436E-05
  7.5000000E+03  1.6149029E-05
  7.7500000E+03  1.4172518E-05
  8.0000000E+03  1.2480779E-05
  8.2500000E+03  1.1026761E-05
  8.5000000E+03  9.7721528E-06
  9.0000000E+03  7.7412449E-06
  9.5000000E+03  6.1974125E-06
  1.0000000E+04  5.0091910E-06
  1.0500000E+04  4.0843096E-06
  1.1000000E+04  3.3569688E-06
  1.1500000E+04  2.7795635E-06
  1.2000000E+04  2.3171921E-06
  1.2500000E+04  1.9439562E-06
  1.3000000E+04  1.6404247E-06
  1.3500000E+04  1.3918660E-06
  1.4000000E+04  1.1870052E-06
  1.4500000E+04  1.0171386E-06
  1.5000000E+04  8.7548936E-07
  1.5500000E+04  7.5674011E-07
  1.6000000E+04  6.5669002E-07
  1.6500000E+04  5.7199687E-07
  1.7000000E+04  4.9998362E-07
  1.7500000E+04  4.3849394E-07
  1.8000000E+04  3.8578087E-07
  1.8500000E+04  3.4042124E-07
  1.9000000E+04  3.0124953E-07
  2.0000000E+04  2.3779942E-07
  2.1000000E+04  1.8956753E-07
  2.2000000E+04  1.5248145E-07
  2.3000000E+04  1.2366568E-07
  2.4000000E+04  1.0106077E-07
  2.5000000E+04  8.3171346E-08
  2.6000000E+04  6.8897956E-08
  2.7000000E+04  5.7423530E-08
  2.8000000E+04  4.8134166E-08
  2.9000000E+04  4.0564166E-08
  3.0000000E+04  3.4357185E-08
  3.1000000E+04  2.9238255E-08
  3.2000000E+04  2.4993552E-08
  3.3000000E+04  2.1455558E-08
  3.4000000E+04  1.8492167E-08
  3.5000000E+04  1.5998555E-08
  3.6000000E+04  1.3891026E-08
  3.7000000E+04  1.2102336E-08
  3.8000000E+04  1.0578191E-08
  3.9000000E+04  9.2745433E-09
  4.0000000E+04  8.1554714E-09
  4.2000000E+04  6.3584504E-09
  4.4000000E+04  5.0081839E-09
  4.6000000E+04  3.9815659E-09
  4.8000000E+04  3.1925103E-09
  5.0000000E+04  2.5799764E-09
  5.2500000E+04  1.9969095E-09
  5.5000000E+04  1.5615569E-09
  5.7500000E+04  1.2326035E-09
  6.0000000E+04  9.8134354E-10
  6.2500000E+04  7.8751697E-10
  6.5000000E+04  6.3662809E-10
  6.6250000E+04  5.7388487E-10
  6.7500000E+04  5.1818017E-10
  7.0000000E+04  4.2447342E-10
  7.2500000E+04  3.4980112E-10
  7.5000000E+04  2.8989467E-10
  7.7500000E+04  2.4152890E-10
  8.0000000E+04  2.0224639E-10
  8.2500000E+04  1.7016032E-10
  8.5000000E+04  1.4381158E-10
  8.7500000E+04  1.2206410E-10
  9.0000000E+04  1.0402741E-10
  9.2500000E+04  8.8998749E-11
  9.5000000E+04  7.6420953E-11
  9.7500000E+04  6.5850014E-11
  1.0000000E+05  5.6930108E-11
  1.0250000E+05  4.9374311E-11
  1.0500000E+05  4.2950327E-11
  1.0750000E+05  3.7469385E-11
  1.1000000E+05  3.2777358E-11
  1.1250000E+05  2.8747836E-11
  1.1500000E+05  2.5276668E-11
  1.2000000E+05  1.9679495E-11
  1.2500000E+05  1.5456618E-11
  1.3000000E+05  1.2238471E-11
  1.3500000E+05  9.7634277E-12
  1.4000000E+05  7.8436417E-12
  1.4500000E+05  6.3427712E-12
  1.5000000E+05  5.1608341E-12
  1.5500000E+05  4.2236639E-12
  1.6000000E+05  3.4757545E-12
  1.6500000E+05  2.8752297E-12
  1.7000000E+05  2.3902495E-12
  1.7500000E+05  1.9964272E-12
  1.8000000E+05  1.6749515E-12
  1.8500000E+05  1.4112111E-12
  1.9000000E+05  1.1938005E-12
  1.9500000E+05  1.0137651E-12
  2.0000000E+05  8.6403284E-13
  2.0500000E+05  7.3898605E-13
  2.1000000E+05  6.3414075E-13
  2.1500000E+05  5.4590074E-13
  2.2000000E+05  4.7136770E-13
  2.2500000E+05  4.0819480E-13
  2.3000000E+05  3.5447313E-13
  2.3500000E+05  3.0864369E-13
  2.4000000E+05  2.6942806E-13
  2.4500000E+05  2.3577380E-13
  2.5000000E+05  2.0681121E-13
  2.6000000E+05  1.6019564E-13
  2.7000000E+05  1.2513452E-13
  2.8000000E+05  9.8512229E-14
  2.9000000E+05  7.8118173E-14
  3.0000000E+05  6.2365815E-14
  3.1000000E+05  5.0104787E-14
  3.2000000E+05  4.0492632E-14
  3.3000000E+05  3.2906743E-14
  3.4000000E+05  2.6882439E-14
  3.5000000E+05  2.2069973E-14
  3.6000000E+05  1.8204159E-14
  3.7000000E+05  1.5082503E-14
  3.8000000E+05  1.2549211E-14
  3.9000000E+05  1.0483657E-14
  4.0000000E+05  8.7918878E-15
  4.1000000E+05  7.4003302E-15
  4.2000000E+05  6.2510298E-15
  4.3000000E+05  5.2980953E-15
  4.4000000E+05  4.5050113E-15
  4.5000000E+05  3.8425820E-15
  4.6000000E+05  3.2873574E-15
  4.7000000E+05  2.8204328E-15
  4.8000000E+05  2.4265054E-15
  5.0000000E+05  1.8101825E-15
  5.1250000E+05  1.5148555E-15
  5.2500000E+05  1.2723475E-15
  5.3750000E+05  1.0723897E-15
  5.5000000E+05  9.0686705E-16
  5.6250000E+05  7.6933437E-16
  5.7500000E+05  6.5464784E-16
  5.8750000E+05  5.5868353E-16
  6.0000000E+05  4.7812064E-16
  6.1250000E+05  4.1027383E-16
  6.2500000E+05  3.5296291E-16
  6.3750000E+05  3.0441129E-16
  6.5000000E+05  2.6316569E-16
  6.6250000E+05  2.2803278E-16
  6.7500000E+05  1.9802932E-16
  6.8750000E+05  1.7234255E-16
  7.0000000E+05  1.5029853E-16
  7.1250000E+05  1.3133694E-16
  7.2500000E+05  1.1499048E-16
  7.5000000E+05  8.8641746E-17
  7.7500000E+05  6.8816333E-17
  8.0000000E+05  5.3783024E-17
  8.2500000E+05  4.2299332E-17
  8.5000000E+05  3.3465952E-17
  8.7500000E+05  2.6626492E-17
  9.0000000E+05  2.1298013E-17
  9.2500000E+05  1.7122539E-17
  9.5000000E+05  1.3832475E-17
  9.7500000E+05  1.1226384E-17
  1.0000000E+06  9.1516528E-18
  1.0250000E+06  7.4918990E-18
  1.0500000E+06  6.1579239E-18
  1.0750000E+06  5.0810056E-18
  1.1000000E+06  4.2079062E-18
  1.1250000E+06  3.4971741E-18
  1.1500000E+06  2.9163860E-18
  1.1750000E+06  2.4400297E-18
  1.2000000E+06  2.0479360E-18
  1.2250000E+06  1.7240918E-18
  1.2500000E+06  1.4557312E-18
  1.2750000E+06  1.2326365E-18
  1.3000000E+06  1.0465987E-18
  1.3250000E+06  8.9099879E-19
  1.3500000E+06  7.6048068E-19
  1.3750000E+06  6.5069524E-19
  1.4000000E+06  5.5809855E-19
  1.4250000E+06  4.7978744E-19
  1.4500000E+06  4.1338117E-19
  1.4750000E+06  3.5692569E-19
  1.5000000E+06  3.0881187E-19
  1.5250000E+06  2.6771029E-19
  1.5500000E+06  2.3251920E-19
  1.6000000E+06  1.7637263E-19
  1.6500000E+06  1.3476568E-19
  1.7000000E+06  1.0373018E-19
  
  
#  94  20  O4  EION =  1.220000000E+02 eV   296
#  S(0) = 2.805539E+00
  6.1000000E-01  0.0000000E+00
  6.1000000E+01  0.0000000E+00
  6.1000000E+01  1.2499479E-02
  1.2200000E+02  1.2499479E-02
  1.2200000E+02  6.1378978E-03
  1.2200272E+02  6.1378978E-03
  1.2215259E+02  6.2582455E-03
  1.2230245E+02  6.3849330E-03
  1.2245231E+02  6.5176906E-03
  1.2260218E+02  6.6562580E-03
  1.2290190E+02  6.9498102E-03
  1.2320163E+02  7.2636189E-03
  1.2380109E+02  7.9443538E-03
  1.2440054E+02  8.6832680E-03
  1.2500000E+02  9.4649815E-03
  1.2625000E+02  1.1162965E-02
  1.2750000E+02  1.2831954E-02
  1.2812500E+02  1.3612281E-02
  1.2875000E+02  1.4336708E-02
  1.3000000E+02  1.5574436E-02
  1.3125000E+02  1.6489999E-02
  1.3187500E+02  1.6823326E-02
  1.3250000E+02  1.7077014E-02
  1.3375000E+02  1.7366431E-02
  1.3500000E+02  1.7409951E-02
  1.3625000E+02  1.7265082E-02
  1.3750000E+02  1.6985120E-02
  1.3875000E+02  1.6614320E-02
  1.4000000E+02  1.6186949E-02
  1.4125000E+02  1.5727852E-02
  1.4250000E+02  1.5254408E-02
  1.4375000E+02  1.4778040E-02
  1.4500000E+02  1.4306154E-02
  1.4750000E+02  1.3390956E-02
  1.5000000E+02  1.2523691E-02
  1.5500000E+02  1.0932716E-02
  1.6000000E+02  9.5119905E-03
  1.6500000E+02  8.2486264E-03
  1.7000000E+02  7.1413820E-03
  1.7500000E+02  6.1873101E-03
  1.8000000E+02  5.3758843E-03
  1.9000000E+02  4.1117714E-03
  1.9500000E+02  3.6220589E-03
  2.0000000E+02  3.2056418E-03
  2.0500000E+02  2.8499557E-03
  2.1000000E+02  2.5450627E-03
  2.1500000E+02  2.2831657E-03
  2.2000000E+02  2.0580744E-03
  2.2500000E+02  1.8646057E-03
  2.3000000E+02  1.6985404E-03
  2.4000000E+02  1.4341121E-03
  2.4500000E+02  1.3297706E-03
  2.5000000E+02  1.2406266E-03
  2.5500000E+02  1.1645543E-03
  2.6000000E+02  1.0997521E-03
  2.7000000E+02  9.9781161E-04
  2.8000000E+02  9.2457825E-04
  2.9000000E+02  8.7251358E-04
  3.0000000E+02  8.3607899E-04
  3.1000000E+02  8.1126153E-04
  3.2000000E+02  7.9513283E-04
  3.4000000E+02  7.8063145E-04
  3.5000000E+02  7.7922968E-04
  3.6000000E+02  7.8016061E-04
  3.7000000E+02  7.8253938E-04
  3.8000000E+02  7.8575479E-04
  4.0000000E+02  7.9311410E-04
  4.2000000E+02  8.0010764E-04
  4.4000000E+02  8.0583400E-04
  4.6000000E+02  8.0963270E-04
  4.8000000E+02  8.1105613E-04
  5.0000000E+02  8.1017685E-04
  5.2500000E+02  8.0622782E-04
  5.5000000E+02  7.9950308E-04
  5.7500000E+02  7.9038358E-04
  6.0000000E+02  7.7926489E-04
  6.5000000E+02  7.5251662E-04
  6.7500000E+02  7.3759991E-04
  7.0000000E+02  7.2201997E-04
  7.2500000E+02  7.0596027E-04
  7.5000000E+02  6.8957636E-04
  8.0000000E+02  6.5643432E-04
  8.5000000E+02  6.2355796E-04
  9.0000000E+02  5.9151249E-04
  9.5000000E+02  5.6062996E-04
  1.0000000E+03  5.3110190E-04
  1.0500000E+03  5.0304310E-04
  1.1000000E+03  4.7651835E-04
  1.1500000E+03  4.5152508E-04
  1.2000000E+03  4.2800858E-04
  1.2500000E+03  4.0590189E-04
  1.3000000E+03  3.8513920E-04
  1.3500000E+03  3.6565126E-04
  1.4000000E+03  3.4736553E-04
  1.4500000E+03  3.3020874E-04
  1.5000000E+03  3.1410904E-04
  1.6000000E+03  2.8480376E-04
  1.7000000E+03  2.5892806E-04
  1.8000000E+03  2.3602343E-04
  1.9000000E+03  2.1569343E-04
  2.0000000E+03  1.9759753E-04
  2.1000000E+03  1.8144426E-04
  2.2000000E+03  1.6698413E-04
  2.3000000E+03  1.5400354E-04
  2.4000000E+03  1.4231960E-04
  2.5000000E+03  1.3177508E-04
  2.6000000E+03  1.2223488E-04
  2.7000000E+03  1.1358244E-04
  2.8000000E+03  1.0571689E-04
  2.9000000E+03  9.8550852E-05
  3.0000000E+03  9.2008277E-05
  3.1000000E+03  8.6022833E-05
  3.2000000E+03  8.0536505E-05
  3.4000000E+03  7.0863747E-05
  3.6000000E+03  6.2651377E-05
  3.8000000E+03  5.5634522E-05
  4.0000000E+03  4.9603878E-05
  4.2000000E+03  4.4392898E-05
  4.4000000E+03  3.9868012E-05
  4.6000000E+03  3.5920936E-05
  4.8000000E+03  3.2463204E-05
  5.0000000E+03  2.9422076E-05
  5.2500000E+03  2.6115842E-05
  5.5000000E+03  2.3271445E-05
  5.7500000E+03  2.0812064E-05
  6.0000000E+03  1.8675648E-05
  6.5000000E+03  1.5178830E-05
  6.7500000E+03  1.3742948E-05
  7.0000000E+03  1.2475758E-05
  7.2500000E+03  1.1353658E-05
  7.5000000E+03  1.0356854E-05
  7.7500000E+03  9.4686748E-06
  8.0000000E+03  8.6750143E-06
  8.2500000E+03  7.9638838E-06
  8.5000000E+03  7.3250541E-06
  9.0000000E+03  6.2304796E-06
  9.5000000E+03  5.3347995E-06
  1.0000000E+04  4.5957182E-06
  1.0500000E+04  3.9811709E-06
  1.1000000E+04  3.4665670E-06
  1.1500000E+04  3.0328522E-06
  1.2000000E+04  2.6651156E-06
  1.2500000E+04  2.3515840E-06
  1.3000000E+04  2.0828848E-06
  1.3500000E+04  1.8514977E-06
  1.4000000E+04  1.6513438E-06
  1.4500000E+04  1.4774771E-06
  1.5000000E+04  1.3258471E-06
  1.5500000E+04  1.1931173E-06
  1.6000000E+04  1.0765234E-06
  1.6500000E+04  9.7376405E-07
  1.7000000E+04  8.8291334E-07
  1.7500000E+04  8.0235196E-07
  1.8000000E+04  7.3071243E-07
  1.8500000E+04  6.6683513E-07
  1.9000000E+04  6.0973296E-07
  2.0000000E+04  5.1260060E-07
  2.1000000E+04  4.3389770E-07
  2.2000000E+04  3.6959100E-07
  2.3000000E+04  3.1664114E-07
  2.4000000E+04  2.7273172E-07
  2.5000000E+04  2.3607934E-07
  2.6000000E+04  2.0529783E-07
  2.7000000E+04  1.7930005E-07
  2.8000000E+04  1.5722635E-07
  2.9000000E+04  1.3839183E-07
  3.0000000E+04  1.2224679E-07
  3.1000000E+04  1.0834703E-07
  3.2000000E+04  9.6331321E-08
  3.3000000E+04  8.5904266E-08
  3.4000000E+04  7.6822842E-08
  3.5000000E+04  6.8886096E-08
  3.6000000E+04  6.1927043E-08
  3.7000000E+04  5.5806281E-08
  3.8000000E+04  5.0406909E-08
  3.9000000E+04  4.5630487E-08
  4.0000000E+04  4.1393781E-08
  4.1000000E+04  3.7626148E-08
  4.2000000E+04  3.4267426E-08
  4.3000000E+04  3.1266198E-08
  4.4000000E+04  2.8578377E-08
  4.6000000E+04  2.3996445E-08
  4.8000000E+04  2.0276017E-08
  5.0000000E+04  1.7232312E-08
  5.1250000E+04  1.5609744E-08
  5.2500000E+04  1.4168497E-08
  5.3750000E+04  1.2885170E-08
  5.5000000E+04  1.1739776E-08
  5.7500000E+04  9.7967034E-09
  5.8750000E+04  8.9716156E-09
  6.0000000E+04  8.2289589E-09
  6.2500000E+04  6.9541301E-09
  6.5000000E+04  5.9099768E-09
  6.7500000E+04  5.0490089E-09
  7.0000000E+04  4.3346431E-09
  7.2500000E+04  3.7384563E-09
  7.5000000E+04  3.2381812E-09
  7.7500000E+04  2.8162362E-09
  8.0000000E+04  2.4586423E-09
  8.2500000E+04  2.1542114E-09
  8.5000000E+04  1.8939300E-09
  8.7500000E+04  1.6704934E-09
  9.0000000E+04  1.4779495E-09
  9.2500000E+04  1.3114222E-09
  9.5000000E+04  1.1668971E-09
  9.7500000E+04  1.0410535E-09
  1.0000000E+05  9.3113206E-10
  1.0250000E+05  8.3483017E-10
  1.0500000E+05  7.5021846E-10
  1.0750000E+05  6.7567408E-10
  1.1000000E+05  6.0982684E-10
  1.1250000E+05  5.5151569E-10
  1.1500000E+05  4.9975348E-10
  1.1750000E+05  4.5369821E-10
  1.2000000E+05  4.1262947E-10
  1.2250000E+05  3.7592898E-10
  1.2500000E+05  3.4306461E-10
  1.3000000E+05  2.8706891E-10
  1.3500000E+05  2.4165594E-10
  1.4000000E+05  2.0456724E-10
  1.4500000E+05  1.7407874E-10
  1.5000000E+05  1.4886247E-10
  1.5500000E+05  1.2788697E-10
  1.6000000E+05  1.1034488E-10
  1.6500000E+05  9.5599666E-11
  1.7000000E+05  8.3145972E-11
  1.7500000E+05  7.2580002E-11
  1.8000000E+05  6.3577098E-11
  1.8500000E+05  5.5874758E-11
  1.9000000E+05  4.9259599E-11
  1.9500000E+05  4.3557266E-11
  2.0000000E+05  3.8624573E-11
  2.0500000E+05  3.4343388E-11
  2.1000000E+05  3.0615816E-11
  2.1500000E+05  2.7360388E-11
  2.2000000E+05  2.4509027E-11
  2.2500000E+05  2.2004615E-11
  2.3000000E+05  1.9799055E-11
  2.3500000E+05  1.7851708E-11
  2.4000000E+05  1.6128118E-11
  2.4500000E+05  1.4598974E-11
  2.5000000E+05  1.3239262E-11
  2.6000000E+05  1.0945523E-11
  2.7000000E+05  9.1092103E-12
  2.8000000E+05  7.6277849E-12
  2.9000000E+05  6.4240838E-12
  3.0000000E+05  5.4394857E-12
  3.1000000E+05  4.6290568E-12
  3.2000000E+05  3.9580609E-12
  3.3000000E+05  3.3994337E-12
  3.4000000E+05  2.9319338E-12
  3.5000000E+05  2.5387731E-12
  3.6000000E+05  2.2065943E-12
  3.7000000E+05  1.9247040E-12
  3.8000000E+05  1.6844922E-12
  3.9000000E+05  1.4789873E-12
  4.0000000E+05  1.3025139E-12
  4.1000000E+05  1.1504285E-12
  4.2000000E+05  1.0189143E-12
  4.3000000E+05  9.0481932E-13
  4.4000000E+05  8.0552930E-13
  4.5000000E+05  7.1886661E-13
  4.6000000E+05  6.4301044E-13
  4.7000000E+05  5.7643265E-13
  4.8000000E+05  5.1784605E-13
  5.0000000E+05  4.2045940E-13
  5.1250000E+05  3.7055528E-13
  5.2500000E+05  3.2749094E-13
  5.3750000E+05  2.9020663E-13
  5.5000000E+05  2.5782515E-13
  5.6250000E+05  2.2961735E-13
  5.7500000E+05  2.0497470E-13
  5.8750000E+05  1.8338740E-13
  6.0000000E+05  1.6442678E-13
  6.1250000E+05  1.4773115E-13
  6.2500000E+05  1.3299427E-13
  6.3750000E+05  1.1995600E-13
  6.5000000E+05  1.0839471E-13
  6.6250000E+05  9.8120966E-14
  6.7500000E+05  8.8972410E-14
  7.0000000E+05  7.3511945E-14
  7.2500000E+05  6.1111048E-14
  7.5000000E+05  5.1093244E-14
  7.7500000E+05  4.2946647E-14
  8.0000000E+05  3.6280670E-14
  8.2500000E+05  3.0794773E-14
  8.5000000E+05  2.6255525E-14
  8.7500000E+05  2.2480259E-14
  9.0000000E+05  1.9324625E-14
  9.2500000E+05  1.6674121E-14
  9.5000000E+05  1.4437739E-14
  9.7500000E+05  1.2542705E-14
  1.0000000E+06  1.0930997E-14
  1.0250000E+06  9.5560474E-15
  1.0500000E+06  8.3795626E-15
  1.0750000E+06  7.3699171E-15
  
  
#  94  21  O5  EION =  1.110000000E+02 eV   298
#  S(0) = 9.389885E+00
  5.5500000E-01  0.0000000E+00
  5.5500000E+01  0.0000000E+00
  5.5500000E+01  1.1384598E-01
  1.1100000E+02  1.1384598E-01
  1.1100000E+02  9.7522205E-03
  1.1100272E+02  9.7522205E-03
  1.1120259E+02  1.0090509E-02
  1.1140245E+02  1.0441494E-02
  1.1160231E+02  1.0804152E-02
  1.1180218E+02  1.1177521E-02
  1.1220190E+02  1.1952753E-02
  1.1260163E+02  1.2760227E-02
  1.1340109E+02  1.4445450E-02
  1.1420054E+02  1.6181101E-02
  1.1500000E+02  1.7915085E-02
  1.1625000E+02  2.0500533E-02
  1.1750000E+02  2.2775518E-02
  1.1875000E+02  2.4603995E-02
  1.1937500E+02  2.5326066E-02
  1.2000000E+02  2.5915666E-02
  1.2125000E+02  2.6708631E-02
  1.2250000E+02  2.7034762E-02
  1.2500000E+02  2.6625449E-02
  1.2625000E+02  2.6066380E-02
  1.2750000E+02  2.5370435E-02
  1.2875000E+02  2.4592784E-02
  1.3000000E+02  2.3773470E-02
  1.3250000E+02  2.2112005E-02
  1.3375000E+02  2.1299751E-02
  1.3500000E+02  2.0510107E-02
  1.3750000E+02  1.9010384E-02
  1.4000000E+02  1.7618768E-02
  1.4500000E+02  1.5127575E-02
  1.5000000E+02  1.2967233E-02
  1.5500000E+02  1.1096150E-02
  1.6000000E+02  9.4933781E-03
  1.6500000E+02  8.1388392E-03
  1.7000000E+02  7.0060231E-03
  1.8000000E+02  5.2809055E-03
  1.8500000E+02  4.6291019E-03
  1.9000000E+02  4.0846646E-03
  1.9500000E+02  3.6284805E-03
  2.0000000E+02  3.2452243E-03
  2.0500000E+02  2.9227953E-03
  2.1000000E+02  2.6513789E-03
  2.1500000E+02  2.4229370E-03
  2.2000000E+02  2.2308957E-03
  2.2500000E+02  2.0696695E-03
  2.3000000E+02  1.9346170E-03
  2.3500000E+02  1.8218633E-03
  2.4000000E+02  1.7280580E-03
  2.5000000E+02  1.5864135E-03
  2.6000000E+02  1.4916970E-03
  2.7000000E+02  1.4304233E-03
  2.8000000E+02  1.3926286E-03
  2.9000000E+02  1.3709893E-03
  3.0000000E+02  1.3604902E-03
  3.1000000E+02  1.3575912E-03
  3.2000000E+02  1.3598464E-03
  3.4000000E+02  1.3731852E-03
  3.6000000E+02  1.3903143E-03
  3.8000000E+02  1.4054064E-03
  4.0000000E+02  1.4160158E-03
  4.2000000E+02  1.4216629E-03
  4.4000000E+02  1.4224080E-03
  4.6000000E+02  1.4182387E-03
  4.8000000E+02  1.4095325E-03
  5.0000000E+02  1.3970750E-03
  5.2500000E+02  1.3772132E-03
  5.5000000E+02  1.3534458E-03
  5.7500000E+02  1.3266122E-03
  6.0000000E+02  1.2975014E-03
  6.5000000E+02  1.2350375E-03
  6.7500000E+02  1.2027206E-03
  7.0000000E+02  1.1701556E-03
  7.2500000E+02  1.1375863E-03
  7.5000000E+02  1.1052218E-03
  8.0000000E+02  1.0418339E-03
  8.5000000E+02  9.8102977E-04
  9.0000000E+02  9.2330827E-04
  9.5000000E+02  8.6887281E-04
  1.0000000E+03  8.1775499E-04
  1.0500000E+03  7.6993117E-04
  1.1000000E+03  7.2532739E-04
  1.1500000E+03  6.8378239E-04
  1.2000000E+03  6.4508811E-04
  1.2500000E+03  6.0904573E-04
  1.3000000E+03  5.7547620E-04
  1.3500000E+03  5.4420646E-04
  1.4000000E+03  5.1506917E-04
  1.4500000E+03  4.8790510E-04
  1.5000000E+03  4.6256492E-04
  1.6000000E+03  4.1680425E-04
  1.7000000E+03  3.7678374E-04
  1.8000000E+03  3.4165722E-04
  1.9000000E+03  3.1071494E-04
  2.0000000E+03  2.8336157E-04
  2.1000000E+03  2.5909732E-04
  2.2000000E+03  2.3750119E-04
  2.3000000E+03  2.1821782E-04
  2.4000000E+03  2.0094645E-04
  2.5000000E+03  1.8543137E-04
  2.6000000E+03  1.7145488E-04
  2.7000000E+03  1.5883067E-04
  2.8000000E+03  1.4739883E-04
  2.9000000E+03  1.3702172E-04
  3.0000000E+03  1.2758034E-04
  3.1000000E+03  1.1897152E-04
  3.2000000E+03  1.1110551E-04
  3.4000000E+03  9.7298350E-05
  3.6000000E+03  8.5641108E-05
  3.8000000E+03  7.5732282E-05
  4.0000000E+03  6.7257104E-05
  4.2000000E+03  5.9966844E-05
  4.4000000E+03  5.3663227E-05
  4.6000000E+03  4.8186480E-05
  4.8000000E+03  4.3406855E-05
  5.0000000E+03  3.9218220E-05
  5.2500000E+03  3.4681853E-05
  5.5000000E+03  3.0794937E-05
  5.7500000E+03  2.7447020E-05
  6.0000000E+03  2.4549348E-05
  6.5000000E+03  1.9830385E-05
  6.7500000E+03  1.7902279E-05
  7.0000000E+03  1.6205909E-05
  7.2500000E+03  1.4708200E-05
  7.5000000E+03  1.3381515E-05
  7.7500000E+03  1.2202653E-05
  8.0000000E+03  1.1152045E-05
  8.2500000E+03  1.0213113E-05
  8.5000000E+03  9.3717514E-06
  9.0000000E+03  7.9352693E-06
  9.5000000E+03  6.7652145E-06
  1.0000000E+04  5.8039467E-06
  1.0500000E+04  5.0079781E-06
  1.1000000E+04  4.3441096E-06
  1.1500000E+04  3.7867263E-06
  1.2000000E+04  3.3158649E-06
  1.2500000E+04  2.9158243E-06
  1.3000000E+04  2.5741515E-06
  1.3500000E+04  2.2808897E-06
  1.4000000E+04  2.0280188E-06
  1.4500000E+04  1.8090342E-06
  1.5000000E+04  1.6186267E-06
  1.5500000E+04  1.4524357E-06
  1.6000000E+04  1.3068599E-06
  1.6500000E+04  1.1789092E-06
  1.7000000E+04  1.0660886E-06
  1.7500000E+04  9.6630588E-07
  1.8000000E+04  8.7779909E-07
  1.8500000E+04  7.9907788E-07
  1.9000000E+04  7.2887687E-07
  2.0000000E+04  6.0987718E-07
  2.1000000E+04  5.1389458E-07
  2.2000000E+04  4.3581177E-07
  2.3000000E+04  3.7178948E-07
  2.4000000E+04  3.1891397E-07
  2.5000000E+04  2.7495102E-07
  2.6000000E+04  2.3817073E-07
  2.7000000E+04  2.0722148E-07
  2.8000000E+04  1.8103830E-07
  2.9000000E+04  1.5877567E-07
  3.0000000E+04  1.3975729E-07
  3.1000000E+04  1.2343838E-07
  3.2000000E+04  1.0937744E-07
  3.3000000E+04  9.7214474E-08
  3.4000000E+04  8.6654238E-08
  3.5000000E+04  7.7453315E-08
  3.6000000E+04  6.9410012E-08
  3.7000000E+04  6.2356420E-08
  3.8000000E+04  5.6152128E-08
  3.9000000E+04  5.0679220E-08
  4.0000000E+04  4.5838260E-08
  4.1000000E+04  4.1545072E-08
  4.2000000E+04  3.7728153E-08
  4.3000000E+04  3.4326550E-08
  4.4000000E+04  3.1288129E-08
  4.6000000E+04  2.6128078E-08
  4.8000000E+04  2.1959196E-08
  5.0000000E+04  1.8565229E-08
  5.1250000E+04  1.6763032E-08
  5.2500000E+04  1.5166912E-08
  5.3750000E+04  1.3749781E-08
  5.5000000E+04  1.2488564E-08
  5.7500000E+04  1.0357807E-08
  5.8750000E+04  9.4568219E-09
  6.0000000E+04  8.6480453E-09
  6.2500000E+04  7.2651741E-09
  6.5000000E+04  6.1384641E-09
  6.7500000E+04  5.2141981E-09
  7.0000000E+04  4.4511848E-09
  7.2500000E+04  3.8175624E-09
  7.5000000E+04  3.2884770E-09
  7.7500000E+04  2.8443877E-09
  8.0000000E+04  2.4698211E-09
  8.2500000E+04  2.1524425E-09
  8.5000000E+04  1.8823546E-09
  8.7500000E+04  1.6515679E-09
  9.0000000E+04  1.4535969E-09
  9.2500000E+04  1.2831491E-09
  9.5000000E+04  1.1358835E-09
  9.7500000E+04  1.0082227E-09
  1.0000000E+05  8.9720454E-10
  1.0250000E+05  8.0036607E-10
  1.0500000E+05  7.1565108E-10
  1.0750000E+05  6.4133624E-10
  1.1000000E+05  5.7597173E-10
  1.1250000E+05  5.1833329E-10
  1.1500000E+05  4.6738360E-10
  1.1750000E+05  4.2224098E-10
  1.2000000E+05  3.8215359E-10
  1.2250000E+05  3.4647839E-10
  1.2500000E+05  3.1466378E-10
  1.3000000E+05  2.6078346E-10
  1.3500000E+05  2.1744115E-10
  1.4000000E+05  1.8232913E-10
  1.4500000E+05  1.5369705E-10
  1.5000000E+05  1.3020518E-10
  1.5500000E+05  1.1081928E-10
  1.6000000E+05  9.4734780E-11
  1.6500000E+05  8.1321154E-11
  1.7000000E+05  7.0080866E-11
  1.7500000E+05  6.0618762E-11
  1.8000000E+05  5.2619025E-11
  1.8500000E+05  4.5827826E-11
  1.9000000E+05  4.0040078E-11
  1.9500000E+05  3.5089201E-11
  2.0000000E+05  3.0839191E-11
  2.0500000E+05  2.7178488E-11
  2.1000000E+05  2.4015206E-11
  2.1500000E+05  2.1273339E-11
  2.2000000E+05  1.8889751E-11
  2.2500000E+05  1.6811783E-11
  2.3000000E+05  1.4995355E-11
  2.3500000E+05  1.3403438E-11
  2.4000000E+05  1.2004819E-11
  2.4500000E+05  1.0773098E-11
  2.5000000E+05  9.6858741E-12
  2.5500000E+05  8.7240800E-12
  2.6000000E+05  7.8714408E-12
  2.6500000E+05  7.1140245E-12
  2.7000000E+05  6.4398726E-12
  2.8000000E+05  5.3016044E-12
  2.9000000E+05  4.3900009E-12
  3.0000000E+05  3.6549994E-12
  3.1000000E+05  3.0586449E-12
  3.2000000E+05  2.5719211E-12
  3.3000000E+05  2.1724674E-12
  3.4000000E+05  1.8429200E-12
  3.5000000E+05  1.5697010E-12
  3.6000000E+05  1.3421245E-12
  3.7000000E+05  1.1517269E-12
  3.8000000E+05  9.9176564E-13
  3.9000000E+05  8.5683877E-13
  4.0000000E+05  7.4259569E-13
  4.1000000E+05  6.4551503E-13
  4.2000000E+05  5.6273326E-13
  4.3000000E+05  4.9191122E-13
  4.4000000E+05  4.3112967E-13
  4.5000000E+05  3.7880701E-13
  4.6000000E+05  3.3363515E-13
  4.7000000E+05  2.9452819E-13
  4.8000000E+05  2.6058141E-13
  5.0000000E+05  2.0526430E-13
  5.1250000E+05  1.7754115E-13
  5.2500000E+05  1.5401385E-13
  5.3750000E+05  1.3397960E-13
  5.5000000E+05  1.1686450E-13
  5.6250000E+05  1.0219793E-13
  5.7500000E+05  8.9592337E-14
  5.8750000E+05  7.8727355E-14
  6.0000000E+05  6.9337124E-14
  6.1250000E+05  6.1200246E-14
  6.2500000E+05  5.4131734E-14
  6.3750000E+05  4.7976535E-14
  6.5000000E+05  4.2604215E-14
  6.6250000E+05  3.7904723E-14
  6.7500000E+05  3.3784933E-14
  6.8750000E+05  3.0165818E-14
  7.0000000E+05  2.6980133E-14
  7.1250000E+05  2.4170505E-14
  7.2500000E+05  2.1687872E-14
  7.3750000E+05  1.9490177E-14
  7.5000000E+05  1.7541283E-14
  7.6250000E+05  1.5810070E-14
  7.7500000E+05  1.4269681E-14
  8.0000000E+05  1.1671669E-14
  8.2500000E+05  9.5961138E-15
  8.5000000E+05  7.9284712E-15
  8.7500000E+05  6.5812749E-15
  9.0000000E+05  5.4870518E-15
  9.2500000E+05  4.5935930E-15
  9.5000000E+05  3.8604475E-15
  9.7500000E+05  3.2560652E-15
  1.0000000E+06  2.7559395E-15
  1.0250000E+06  2.3408715E-15
  1.0500000E+06  1.9953745E-15
  1.0750000E+06  1.7069147E-15
  
  
#  94  24  P1  EION =  5.300000000E+01 eV   242
#  S(0) = 2.561412E-01
  4.8037436E-01  0.0000000E+00
  4.8037436E+01  0.0000000E+00
  4.8037436E+01  3.2187285E-03
  5.3000000E+01  3.2187285E-03
  5.3002721E+01  3.2187285E-03
  5.3227585E+01  3.1715077E-03
  5.3452449E+01  3.1248659E-03
  5.3677313E+01  3.0788310E-03
  5.3902177E+01  3.0334274E-03
  5.4351905E+01  2.9445923E-03
  5.4801633E+01  2.8584888E-03
  5.5701088E+01  2.6947764E-03
  5.6600544E+01  2.5425605E-03
  5.7500000E+01  2.4016967E-03
  6.0000000E+01  2.0657109E-03
  6.2500000E+01  1.8000396E-03
  6.5000000E+01  1.5897907E-03
  6.6250000E+01  1.5013210E-03
  6.7500000E+01  1.4220908E-03
  7.0000000E+01  1.2867439E-03
  7.2500000E+01  1.1759694E-03
  7.5000000E+01  1.0839342E-03
  7.7500000E+01  1.0063059E-03
  8.0000000E+01  9.3988624E-04
  8.2500000E+01  8.8232149E-04
  8.5000000E+01  8.3188106E-04
  8.7500000E+01  7.8729041E-04
  9.0000000E+01  7.4759656E-04
  9.2500000E+01  7.1208153E-04
  9.5000000E+01  6.8018470E-04
  1.0000000E+02  6.2553170E-04
  1.0500000E+02  5.8084976E-04
  1.1000000E+02  5.4402515E-04
  1.1500000E+02  5.1335113E-04
  1.2000000E+02  4.8743749E-04
  1.2500000E+02  4.6515977E-04
  1.3000000E+02  4.4563501E-04
  1.3500000E+02  4.2820148E-04
  1.4000000E+02  4.1237519E-04
  1.4500000E+02  3.9781957E-04
  1.5000000E+02  3.8431431E-04
  1.6000000E+02  3.5990420E-04
  1.7000000E+02  3.3844902E-04
  1.8000000E+02  3.1951359E-04
  1.9000000E+02  3.0268165E-04
  2.0000000E+02  2.8755129E-04
  2.1000000E+02  2.7375558E-04
  2.2000000E+02  2.6103562E-04
  2.3000000E+02  2.4922054E-04
  2.4000000E+02  2.3822107E-04
  2.5000000E+02  2.2799088E-04
  2.6000000E+02  2.1848227E-04
  2.7000000E+02  2.0964746E-04
  2.8000000E+02  2.0142978E-04
  2.9000000E+02  1.9375384E-04
  3.0000000E+02  1.8655349E-04
  3.1000000E+02  1.7977587E-04
  3.2000000E+02  1.7337842E-04
  3.4000000E+02  1.6159462E-04
  3.6000000E+02  1.5104701E-04
  3.8000000E+02  1.4160855E-04
  4.0000000E+02  1.3311773E-04
  4.2000000E+02  1.2543105E-04
  4.4000000E+02  1.1842459E-04
  4.6000000E+02  1.1201003E-04
  4.8000000E+02  1.0613826E-04
  5.0000000E+02  1.0076249E-04
  5.2500000E+02  9.4647814E-05
  5.5000000E+02  8.9104523E-05
  5.7500000E+02  8.4057076E-05
  6.0000000E+02  7.9451171E-05
  6.5000000E+02  7.1372211E-05
  6.7500000E+02  6.7814609E-05
  7.0000000E+02  6.4531605E-05
  7.2500000E+02  6.1494237E-05
  7.5000000E+02  5.8677423E-05
  8.0000000E+02  5.3621885E-05
  8.5000000E+02  4.9222760E-05
  9.0000000E+02  4.5368785E-05
  9.5000000E+02  4.1971453E-05
  1.0000000E+03  3.8958315E-05
  1.0500000E+03  3.6270664E-05
  1.1000000E+03  3.3862656E-05
  1.1500000E+03  3.1697291E-05
  1.2000000E+03  2.9742797E-05
  1.2500000E+03  2.7971503E-05
  1.3000000E+03  2.6360212E-05
  1.3500000E+03  2.4889700E-05
  1.4000000E+03  2.3543790E-05
  1.4500000E+03  2.2308586E-05
  1.5000000E+03  2.1172107E-05
  1.6000000E+03  1.9155129E-05
  1.7000000E+03  1.7424567E-05
  1.8000000E+03  1.5927703E-05
  1.9000000E+03  1.4623527E-05
  2.0000000E+03  1.3479754E-05
  2.1000000E+03  1.2470636E-05
  2.2000000E+03  1.1575400E-05
  2.3000000E+03  1.0777175E-05
  2.4000000E+03  1.0062146E-05
  2.5000000E+03  9.4189018E-06
  2.6000000E+03  8.8379375E-06
  2.7000000E+03  8.3112666E-06
  2.8000000E+03  7.8321613E-06
  2.9000000E+03  7.3949207E-06
  3.0000000E+03  6.9946848E-06
  3.1000000E+03  6.6272906E-06
  3.2000000E+03  6.2891526E-06
  3.4000000E+03  5.6886219E-06
  3.6000000E+03  5.1727609E-06
  3.8000000E+03  4.7259876E-06
  4.0000000E+03  4.3361940E-06
  4.2000000E+03  3.9938684E-06
  4.4000000E+03  3.6914443E-06
  4.6000000E+03  3.4228255E-06
  4.8000000E+03  3.1830489E-06
  5.0000000E+03  2.9680439E-06
  5.2500000E+03  2.7290522E-06
  5.5000000E+03  2.5181828E-06
  5.7500000E+03  2.3311163E-06
  6.0000000E+03  2.1643415E-06
  6.5000000E+03  1.8806574E-06
  6.7500000E+03  1.7594001E-06
  7.0000000E+03  1.6495509E-06
  7.2500000E+03  1.5497078E-06
  7.5000000E+03  1.4586782E-06
  8.0000000E+03  1.2991301E-06
  8.5000000E+03  1.1643602E-06
  9.0000000E+03  1.0494640E-06
  9.5000000E+03  9.5069804E-07
  1.0000000E+04  8.6516430E-07
  1.0500000E+04  7.9059022E-07
  1.1000000E+04  7.2517303E-07
  1.1500000E+04  6.6746735E-07
  1.2000000E+04  6.1630264E-07
  1.2500000E+04  5.7072339E-07
  1.3000000E+04  5.2994257E-07
  1.3500000E+04  4.9330731E-07
  1.4000000E+04  4.6027280E-07
  1.4500000E+04  4.3038156E-07
  1.5000000E+04  4.0324702E-07
  1.6000000E+04  3.5598103E-07
  1.7000000E+04  3.1637053E-07
  1.8000000E+04  2.8285057E-07
  1.9000000E+04  2.5423826E-07
  2.0000000E+04  2.2962521E-07
  2.1000000E+04  2.0830378E-07
  2.2000000E+04  1.8971615E-07
  2.3000000E+04  1.7341766E-07
  2.4000000E+04  1.5905023E-07
  2.5000000E+04  1.4632314E-07
  2.6000000E+04  1.3499836E-07
  2.7000000E+04  1.2487947E-07
  2.8000000E+04  1.1580321E-07
  2.9000000E+04  1.0763279E-07
  3.0000000E+04  1.0025303E-07
  3.1000000E+04  9.3566470E-08
  3.2000000E+04  8.7490194E-08
  3.4000000E+04  7.6894918E-08
  3.6000000E+04  6.8010247E-08
  3.8000000E+04  6.0493472E-08
  4.0000000E+04  5.4083166E-08
  4.2000000E+04  4.8576842E-08
  4.4000000E+04  4.3815874E-08
  4.6000000E+04  3.9674796E-08
  4.8000000E+04  3.6053332E-08
  5.0000000E+04  3.2870458E-08
  5.2500000E+04  2.9409131E-08
  5.5000000E+04  2.6426954E-08
  5.7500000E+04  2.3841975E-08
  5.8750000E+04  2.2677464E-08
  6.0000000E+04  2.1588801E-08
  6.2500000E+04  1.9614784E-08
  6.5000000E+04  1.7877197E-08
  6.7500000E+04  1.6341074E-08
  7.0000000E+04  1.4977575E-08
  7.2500000E+04  1.3762745E-08
  7.5000000E+04  1.2676570E-08
  7.7500000E+04  1.1702227E-08
  8.0000000E+04  1.0825504E-08
  8.2500000E+04  1.0034331E-08
  8.5000000E+04  9.3184072E-09
  8.7500000E+04  8.6689054E-09
  9.0000000E+04  8.0782351E-09
  9.2500000E+04  7.5398409E-09
  9.5000000E+04  7.0480320E-09
  1.0000000E+05  6.1849644E-09
  1.0500000E+05  5.4563217E-09
  1.1000000E+05  4.8368256E-09
  1.1500000E+05  4.3067499E-09
  1.2000000E+05  3.8505431E-09
  1.2500000E+05  3.4557959E-09
  1.3000000E+05  3.1125058E-09
  1.3500000E+05  2.8125585E-09
  1.4000000E+05  2.5493346E-09
  1.4500000E+05  2.3174064E-09
  1.5000000E+05  2.1122865E-09
  1.5500000E+05  1.9302368E-09
  1.6000000E+05  1.7681245E-09
  1.6500000E+05  1.6233111E-09
  1.7000000E+05  1.4935655E-09
  1.7500000E+05  1.3769925E-09
  1.8000000E+05  1.2719762E-09
  1.8500000E+05  1.1771326E-09
  1.9000000E+05  1.0912712E-09
  1.9500000E+05  1.0133640E-09
  2.0000000E+05  9.4252109E-10
  2.0500000E+05  8.7796903E-10
  2.1000000E+05  8.1903333E-10
  2.2000000E+05  7.1572276E-10
  2.3000000E+05  6.2867680E-10
  2.4000000E+05  5.5485276E-10
  2.5000000E+05  4.9186211E-10
  2.6000000E+05  4.3781216E-10
  2.7000000E+05  3.9119084E-10
  2.8000000E+05  3.5078103E-10
  2.9000000E+05  3.1559636E-10
  3.0000000E+05  2.8483143E-10
  3.1000000E+05  2.5782401E-10
  3.2000000E+05  2.3402606E-10
  3.3000000E+05  2.1298158E-10
  3.4000000E+05  1.9430955E-10
  3.5000000E+05  1.7768998E-10
  3.6000000E+05  1.6285306E-10
  3.7000000E+05  1.4957008E-10
  3.8000000E+05  1.3764632E-10
  3.9000000E+05  1.2691534E-10
  4.0000000E+05  1.1723410E-10
  4.1000000E+05  1.0847937E-10
  4.2000000E+05  1.0054472E-10
  4.3000000E+05  9.3337949E-11
  4.4000000E+05  8.6778941E-11
  4.6000000E+05  7.5334386E-11
  4.8000000E+05  6.5751240E-11
  5.0000000E+05  5.7672976E-11
  5.1250000E+05  5.3260518E-11
  5.2500000E+05  4.9268343E-11
  5.3750000E+05  4.5647935E-11
  5.5000000E+05  4.2357457E-11
  5.7500000E+05  3.6631225E-11
  5.8750000E+05  3.4138966E-11
  6.0000000E+05  3.1861363E-11
  
  
#  94  25  P2  EION =  3.400000000E+01 eV   264
#  S(0) = 2.800768E+00
  8.8898494E-02  0.0000000E+00
  8.8898494E+00  0.0000000E+00
  8.8898494E+00  6.1479512E-02
  3.4000000E+01  6.1479512E-02
  3.4002721E+01  6.1479512E-02
  3.4202585E+01  6.0746810E-02
  3.4402449E+01  5.9994165E-02
  3.4602313E+01  5.9229433E-02
  3.4802177E+01  5.8458636E-02
  3.5201905E+01  5.6916178E-02
  3.5601633E+01  5.5392009E-02
  3.6401088E+01  5.2449404E-02
  3.7200544E+01  4.9681106E-02
  3.8000000E+01  4.7093168E-02
  4.0000000E+01  4.1334039E-02
  4.1000000E+01  3.8783890E-02
  4.2000000E+01  3.6419867E-02
  4.3000000E+01  3.4222170E-02
  4.4000000E+01  3.2174823E-02
  4.6000000E+01  2.8481638E-02
  4.8000000E+01  2.5260402E-02
  5.0000000E+01  2.2451116E-02
  5.2500000E+01  1.9443294E-02
  5.5000000E+01  1.6915668E-02
  5.7500000E+01  1.4791902E-02
  6.0000000E+01  1.3004665E-02
  6.2500000E+01  1.1495855E-02
  6.5000000E+01  1.0216411E-02
  6.6250000E+01  9.6496946E-03
  6.7500000E+01  9.1256565E-03
  7.0000000E+01  8.1902766E-03
  7.2500000E+01  7.3831752E-03
  7.5000000E+01  6.6824899E-03
  7.7500000E+01  6.0705180E-03
  8.0000000E+01  5.5330157E-03
  8.2500000E+01  5.0584189E-03
  8.5000000E+01  4.6373564E-03
  8.7500000E+01  4.2621784E-03
  9.0000000E+01  3.9265783E-03
  9.2500000E+01  3.6253614E-03
  9.5000000E+01  3.3541799E-03
  9.7500000E+01  3.1093557E-03
  1.0000000E+02  2.8877943E-03
  1.0250000E+02  2.6868297E-03
  1.0500000E+02  2.5041539E-03
  1.1000000E+02  2.1859585E-03
  1.1500000E+02  1.9200600E-03
  1.2000000E+02  1.6962860E-03
  1.2500000E+02  1.5066950E-03
  1.3000000E+02  1.3450333E-03
  1.3500000E+02  1.2063530E-03
  1.4000000E+02  1.0867195E-03
  1.4500000E+02  9.8297384E-04
  1.5000000E+02  8.9257000E-04
  1.5500000E+02  8.1343840E-04
  1.6000000E+02  7.4387802E-04
  1.6500000E+02  6.8248386E-04
  1.7000000E+02  6.2808896E-04
  1.7500000E+02  5.7971844E-04
  1.8000000E+02  5.3655169E-04
  1.8500000E+02  4.9789769E-04
  1.9000000E+02  4.6317315E-04
  1.9500000E+02  4.3188738E-04
  2.0000000E+02  4.0362398E-04
  2.0500000E+02  3.7802507E-04
  2.1000000E+02  3.5478304E-04
  2.2000000E+02  3.1436175E-04
  2.3000000E+02  2.8065242E-04
  2.4000000E+02  2.5232958E-04
  2.5000000E+02  2.2835486E-04
  2.6000000E+02  2.0791385E-04
  2.7000000E+02  1.9034980E-04
  2.8000000E+02  1.7514612E-04
  2.9000000E+02  1.6190225E-04
  3.0000000E+02  1.5030553E-04
  3.1000000E+02  1.4010255E-04
  3.2000000E+02  1.3108742E-04
  3.4000000E+02  1.1597606E-04
  3.5000000E+02  1.0961971E-04
  3.6000000E+02  1.0391466E-04
  3.7000000E+02  9.8770028E-05
  3.8000000E+02  9.4110430E-05
  4.0000000E+02  8.6008998E-05
  4.2000000E+02  7.9227396E-05
  4.4000000E+02  7.3487060E-05
  4.6000000E+02  6.8580787E-05
  4.8000000E+02  6.4350068E-05
  5.0000000E+02  6.0663896E-05
  5.2500000E+02  5.6665281E-05
  5.5000000E+02  5.3208419E-05
  5.7500000E+02  5.0191496E-05
  6.0000000E+02  4.7535898E-05
  6.5000000E+02  4.3060306E-05
  6.7500000E+02  4.1148471E-05
  7.0000000E+02  3.9410434E-05
  7.2500000E+02  3.7821760E-05
  7.5000000E+02  3.6362238E-05
  8.0000000E+02  3.3765768E-05
  8.5000000E+02  3.1516884E-05
  9.0000000E+02  2.9543184E-05
  9.5000000E+02  2.7792022E-05
  1.0000000E+03  2.6224179E-05
  1.0500000E+03  2.4809801E-05
  1.1000000E+03  2.3526399E-05
  1.1500000E+03  2.2355977E-05
  1.2000000E+03  2.1283470E-05
  1.2500000E+03  2.0296287E-05
  1.3000000E+03  1.9384116E-05
  1.3500000E+03  1.8538710E-05
  1.4000000E+03  1.7753094E-05
  1.4500000E+03  1.7021249E-05
  1.5000000E+03  1.6337961E-05
  1.6000000E+03  1.5099385E-05
  1.7000000E+03  1.4007035E-05
  1.8000000E+03  1.3037103E-05
  1.9000000E+03  1.2170854E-05
  2.0000000E+03  1.1393307E-05
  2.1000000E+03  1.0692125E-05
  2.2000000E+03  1.0057050E-05
  2.3000000E+03  9.4795766E-06
  2.4000000E+03  8.9526402E-06
  2.5000000E+03  8.4702721E-06
  2.6000000E+03  8.0273581E-06
  2.7000000E+03  7.6194904E-06
  2.8000000E+03  7.2428839E-06
  2.9000000E+03  6.8942799E-06
  3.0000000E+03  6.5708578E-06
  3.1000000E+03  6.2701557E-06
  3.2000000E+03  5.9900125E-06
  3.4000000E+03  5.4839874E-06
  3.6000000E+03  5.0400101E-06
  3.8000000E+03  4.6479988E-06
  4.0000000E+03  4.2998999E-06
  4.2000000E+03  3.9892194E-06
  4.4000000E+03  3.7106608E-06
  4.6000000E+03  3.4598562E-06
  4.8000000E+03  3.2331731E-06
  5.0000000E+03  3.0275674E-06
  5.2500000E+03  2.7963249E-06
  5.5000000E+03  2.5898442E-06
  5.7500000E+03  2.4046857E-06
  6.0000000E+03  2.2380033E-06
  6.5000000E+03  1.9509213E-06
  6.7500000E+03  1.8268191E-06
  7.0000000E+03  1.7136617E-06
  7.2500000E+03  1.6102083E-06
  7.5000000E+03  1.5153902E-06
  8.0000000E+03  1.3480803E-06
  8.5000000E+03  1.2056756E-06
  9.0000000E+03  1.0835323E-06
  9.5000000E+03  9.7803857E-07
  1.0000000E+04  8.8635027E-07
  1.0500000E+04  8.0620246E-07
  1.1000000E+04  7.3577368E-07
  1.1500000E+04  6.7358584E-07
  1.2000000E+04  6.1842920E-07
  1.2500000E+04  5.6930670E-07
  1.3000000E+04  5.2539056E-07
  1.3500000E+04  4.8598904E-07
  1.4000000E+04  4.5052063E-07
  1.4500000E+04  4.1849374E-07
  1.5000000E+04  3.8949051E-07
  1.5500000E+04  3.6315390E-07
  1.6000000E+04  3.3917747E-07
  1.6500000E+04  3.1729707E-07
  1.7000000E+04  2.9728398E-07
  1.8000000E+04  2.6208969E-07
  1.9000000E+04  2.3228647E-07
  2.0000000E+04  2.0686580E-07
  2.1000000E+04  1.8504053E-07
  2.2000000E+04  1.6618948E-07
  2.3000000E+04  1.4981746E-07
  2.4000000E+04  1.3552607E-07
  2.5000000E+04  1.2299219E-07
  2.6000000E+04  1.1195161E-07
  2.7000000E+04  1.0218683E-07
  2.8000000E+04  9.3517657E-08
  2.9000000E+04  8.5793909E-08
  3.0000000E+04  7.8889669E-08
  3.1000000E+04  7.2698762E-08
  3.2000000E+04  6.7131231E-08
  3.3000000E+04  6.2110490E-08
  3.4000000E+04  5.7571031E-08
  3.5000000E+04  5.3456585E-08
  3.6000000E+04  4.9718653E-08
  3.8000000E+04  4.3209929E-08
  4.0000000E+04  3.7770275E-08
  4.2000000E+04  3.3189869E-08
  4.4000000E+04  2.9306446E-08
  4.6000000E+04  2.5993155E-08
  4.8000000E+04  2.3149844E-08
  5.0000000E+04  2.0696717E-08
  5.2500000E+04  1.8082528E-08
  5.5000000E+04  1.5879559E-08
  5.7500000E+04  1.4010838E-08
  5.8750000E+04  1.3182423E-08
  6.0000000E+04  1.2415990E-08
  6.2500000E+04  1.1047215E-08
  6.5000000E+04  9.8663315E-09
  6.7500000E+04  8.8425994E-09
  7.0000000E+04  7.9510885E-09
  7.2500000E+04  7.1714467E-09
  7.5000000E+04  6.4869460E-09
  7.7500000E+04  5.8837485E-09
  8.0000000E+04  5.3503431E-09
  8.2500000E+04  4.8771036E-09
  8.5000000E+04  4.4559393E-09
  8.7500000E+04  4.0800177E-09
  9.0000000E+04  3.7435457E-09
  9.2500000E+04  3.4415898E-09
  9.5000000E+04  3.1699298E-09
  9.7500000E+04  2.9249425E-09
  1.0000000E+05  2.7035057E-09
  1.0250000E+05  2.5029200E-09
  1.0500000E+05  2.3208440E-09
  1.0750000E+05  2.1552407E-09
  1.1000000E+05  2.0043327E-09
  1.1250000E+05  1.8665649E-09
  1.1500000E+05  1.7405729E-09
  1.2000000E+05  1.5192569E-09
  1.2500000E+05  1.3323711E-09
  1.3000000E+05  1.1736266E-09
  1.3500000E+05  1.0380451E-09
  1.4000000E+05  9.2165366E-10
  1.4500000E+05  8.2125850E-10
  1.5000000E+05  7.3427369E-10
  1.5500000E+05  6.5859113E-10
  1.6000000E+05  5.9248180E-10
  1.6500000E+05  5.3451942E-10
  1.7000000E+05  4.8352096E-10
  1.7500000E+05  4.3850016E-10
  1.8000000E+05  3.9863097E-10
  1.8500000E+05  3.6321828E-10
  1.9000000E+05  3.3167445E-10
  1.9500000E+05  3.0350071E-10
  2.0000000E+05  2.7827208E-10
  2.0500000E+05  2.5562511E-10
  2.1000000E+05  2.3524782E-10
  2.1500000E+05  2.1687151E-10
  2.2000000E+05  2.0026397E-10
  2.2500000E+05  1.8522391E-10
  2.3000000E+05  1.7157632E-10
  2.3500000E+05  1.5916868E-10
  2.4000000E+05  1.4786766E-10
  2.4500000E+05  1.3755644E-10
  2.5000000E+05  1.2813243E-10
  2.6000000E+05  1.1159533E-10
  2.7000000E+05  9.7652584E-11
  2.8000000E+05  8.5829493E-11
  2.9000000E+05  7.5749598E-11
  3.0000000E+05  6.7112292E-11
  3.1000000E+05  5.9675944E-11
  3.2000000E+05  5.3245257E-11
  3.3000000E+05  4.7661298E-11
  3.4000000E+05  4.2793676E-11
  3.5000000E+05  3.8534768E-11
  3.6000000E+05  3.4794900E-11
  3.7000000E+05  3.1499320E-11
  3.8000000E+05  2.8585654E-11
  3.9000000E+05  2.6001638E-11
  4.0000000E+05  2.3703864E-11
  4.1000000E+05  2.1655863E-11
  4.2000000E+05  1.9826352E-11
  4.3000000E+05  1.8188410E-11
  
  
#  94  26  P3  EION =  2.300000000E+01 eV   277
#  S(0) = 6.179005E+00
  1.1500000E-01  0.0000000E+00
  1.1500000E+01  0.0000000E+00
  1.1500000E+01  3.6228702E-01
  2.3000000E+01  3.6228702E-01
  2.3000000E+01  1.4863275E-01
  2.3002721E+01  1.4863275E-01
  2.3152585E+01  1.4555690E-01
  2.3302449E+01  1.4255584E-01
  2.3452313E+01  1.3963125E-01
  2.3602177E+01  1.3678370E-01
  2.3901905E+01  1.3131819E-01
  2.4201633E+01  1.2615109E-01
  2.4801088E+01  1.1665558E-01
  2.5400544E+01  1.0816805E-01
  2.6000000E+01  1.0055724E-01
  2.7000000E+01  8.9497785E-02
  2.8000000E+01  8.0106594E-02
  2.9000000E+01  7.2045133E-02
  3.0000000E+01  6.5059516E-02
  3.1000000E+01  5.8957570E-02
  3.2000000E+01  5.3591757E-02
  3.3000000E+01  4.8847006E-02
  3.4000000E+01  4.4632075E-02
  3.5000000E+01  4.0873440E-02
  3.6000000E+01  3.7510924E-02
  3.7000000E+01  3.4494622E-02
  3.8000000E+01  3.1782528E-02
  3.9000000E+01  2.9338892E-02
  4.0000000E+01  2.7133087E-02
  4.1000000E+01  2.5138463E-02
  4.2000000E+01  2.3331929E-02
  4.3000000E+01  2.1693118E-02
  4.4000000E+01  2.0204209E-02
  4.6000000E+01  1.7614790E-02
  4.8000000E+01  1.5457999E-02
  5.0000000E+01  1.3650616E-02
  5.1250000E+01  1.2668594E-02
  5.2500000E+01  1.1783847E-02
  5.3750000E+01  1.0984893E-02
  5.5000000E+01  1.0261759E-02
  5.7500000E+01  9.0094761E-03
  5.8750000E+01  8.4662097E-03
  6.0000000E+01  7.9702709E-03
  6.2500000E+01  7.1008813E-03
  6.5000000E+01  6.3680213E-03
  6.7500000E+01  5.7458691E-03
  7.0000000E+01  5.2142026E-03
  7.2500000E+01  4.7570510E-03
  7.5000000E+01  4.3616671E-03
  7.7500000E+01  4.0178124E-03
  8.0000000E+01  3.7171926E-03
  8.2500000E+01  3.4530107E-03
  8.5000000E+01  3.2197171E-03
  8.7500000E+01  3.0127134E-03
  9.0000000E+01  2.8281666E-03
  9.2500000E+01  2.6629139E-03
  9.5000000E+01  2.5143043E-03
  9.7500000E+01  2.3801031E-03
  1.0000000E+02  2.2584421E-03
  1.0250000E+02  2.1477510E-03
  1.0500000E+02  2.0467036E-03
  1.1000000E+02  1.8691886E-03
  1.1500000E+02  1.7187087E-03
  1.2000000E+02  1.5899816E-03
  1.2500000E+02  1.4789787E-03
  1.3000000E+02  1.3825831E-03
  1.3500000E+02  1.2983308E-03
  1.4000000E+02  1.2241912E-03
  1.4500000E+02  1.1585151E-03
  1.5000000E+02  1.0999611E-03
  1.5500000E+02  1.0473883E-03
  1.6000000E+02  9.9987158E-04
  1.6500000E+02  9.5666442E-04
  1.7000000E+02  9.1715817E-04
  1.8000000E+02  8.4733687E-04
  1.9000000E+02  7.8745353E-04
  2.0000000E+02  7.3552374E-04
  2.1000000E+02  6.9008587E-04
  2.2000000E+02  6.5002887E-04
  2.3000000E+02  6.1443449E-04
  2.4000000E+02  5.8253635E-04
  2.5000000E+02  5.5373236E-04
  2.6000000E+02  5.2754368E-04
  2.7000000E+02  5.0358778E-04
  2.8000000E+02  4.8157166E-04
  2.9000000E+02  4.6126950E-04
  3.0000000E+02  4.4248996E-04
  3.1000000E+02  4.2506584E-04
  3.2000000E+02  4.0885067E-04
  3.4000000E+02  3.7956053E-04
  3.6000000E+02  3.5379469E-04
  3.8000000E+02  3.3092595E-04
  4.0000000E+02  3.1048927E-04
  4.2000000E+02  2.9212353E-04
  4.4000000E+02  2.7553161E-04
  4.6000000E+02  2.6046851E-04
  4.8000000E+02  2.4673481E-04
  5.0000000E+02  2.3416760E-04
  5.2500000E+02  2.1989080E-04
  5.5000000E+02  2.0698944E-04
  5.7500000E+02  1.9527009E-04
  6.0000000E+02  1.8458107E-04
  6.5000000E+02  1.6583499E-04
  6.7500000E+02  1.5758289E-04
  7.0000000E+02  1.4996562E-04
  7.2500000E+02  1.4291408E-04
  7.5000000E+02  1.3637204E-04
  8.0000000E+02  1.2463059E-04
  8.5000000E+02  1.1441195E-04
  9.0000000E+02  1.0544377E-04
  9.5000000E+02  9.7519073E-05
  1.0000000E+03  9.0480932E-05
  1.0500000E+03  8.4200767E-05
  1.1000000E+03  7.8571422E-05
  1.1500000E+03  7.3503917E-05
  1.2000000E+03  6.8922965E-05
  1.2500000E+03  6.4765478E-05
  1.3000000E+03  6.0979196E-05
  1.3500000E+03  5.7520893E-05
  1.4000000E+03  5.4353591E-05
  1.4500000E+03  5.1445292E-05
  1.5000000E+03  4.8768136E-05
  1.6000000E+03  4.4013576E-05
  1.7000000E+03  3.9930172E-05
  1.8000000E+03  3.6394618E-05
  1.9000000E+03  3.3311977E-05
  2.0000000E+03  3.0607728E-05
  2.1000000E+03  2.8221588E-05
  2.2000000E+03  2.6104491E-05
  2.3000000E+03  2.4216771E-05
  2.4000000E+03  2.2526211E-05
  2.5000000E+03  2.1006135E-05
  2.6000000E+03  1.9634086E-05
  2.7000000E+03  1.8391093E-05
  2.8000000E+03  1.7261184E-05
  2.9000000E+03  1.6230888E-05
  3.0000000E+03  1.5288756E-05
  3.1000000E+03  1.4424952E-05
  3.2000000E+03  1.3630966E-05
  3.4000000E+03  1.2223763E-05
  3.6000000E+03  1.1018623E-05
  3.8000000E+03  9.9783918E-06
  4.0000000E+03  9.0741840E-06
  4.2000000E+03  8.2832447E-06
  4.4000000E+03  7.5874306E-06
  4.6000000E+03  6.9721183E-06
  4.8000000E+03  6.4254093E-06
  5.0000000E+03  5.9375356E-06
  5.2500000E+03  5.3982417E-06
  5.5000000E+03  4.9254285E-06
  5.7500000E+03  4.5087228E-06
  6.0000000E+03  4.1397174E-06
  6.5000000E+03  3.5184420E-06
  6.7500000E+03  3.2557410E-06
  7.0000000E+03  3.0194495E-06
  7.2500000E+03  2.8062225E-06
  7.5000000E+03  2.6132250E-06
  7.7500000E+03  2.4380410E-06
  8.0000000E+03  2.2786020E-06
  8.2500000E+03  2.1331292E-06
  8.5000000E+03  2.0000853E-06
  9.0000000E+03  1.7661204E-06
  9.5000000E+03  1.5679480E-06
  1.0000000E+04  1.3988348E-06
  1.0500000E+04  1.2535383E-06
  1.1000000E+04  1.1279307E-06
  1.1500000E+04  1.0187280E-06
  1.2000000E+04  9.2329191E-07
  1.2500000E+04  8.3948574E-07
  1.3000000E+04  7.6556497E-07
  1.3500000E+04  7.0009463E-07
  1.4000000E+04  6.4188619E-07
  1.4500000E+04  5.8994913E-07
  1.5000000E+04  5.4345290E-07
  1.5500000E+04  5.0169705E-07
  1.6000000E+04  4.6408797E-07
  1.6500000E+04  4.3012010E-07
  1.7000000E+04  3.9936079E-07
  1.7500000E+04  3.7143820E-07
  1.8000000E+04  3.4603150E-07
  1.8500000E+04  3.2286279E-07
  1.9000000E+04  3.0169048E-07
  2.0000000E+04  2.6451830E-07
  2.1000000E+04  2.3312242E-07
  2.2000000E+04  2.0642409E-07
  2.3000000E+04  1.8357831E-07
  2.4000000E+04  1.6391656E-07
  2.5000000E+04  1.4690512E-07
  2.6000000E+04  1.3211422E-07
  2.7000000E+04  1.1919516E-07
  2.8000000E+04  1.0786298E-07
  2.9000000E+04  9.7883291E-08
  3.0000000E+04  8.9062061E-08
  3.1000000E+04  8.1237654E-08
  3.2000000E+04  7.4274735E-08
  3.3000000E+04  6.8059396E-08
  3.4000000E+04  6.2495260E-08
  3.5000000E+04  5.7500414E-08
  3.6000000E+04  5.3004946E-08
  3.7000000E+04  4.8948944E-08
  3.8000000E+04  4.5280860E-08
  3.9000000E+04  4.1956185E-08
  4.0000000E+04  3.8936367E-08
  4.2000000E+04  3.3681551E-08
  4.4000000E+04  2.9296126E-08
  4.6000000E+04  2.5610664E-08
  4.8000000E+04  2.2493474E-08
  5.0000000E+04  1.9841239E-08
  5.1250000E+04  1.8382628E-08
  5.2500000E+04  1.7056823E-08
  5.3750000E+04  1.5849405E-08
  5.5000000E+04  1.4747768E-08
  5.7500000E+04  1.2818969E-08
  5.8750000E+04  1.1973531E-08
  6.0000000E+04  1.1196990E-08
  6.2500000E+04  9.8245794E-09
  6.5000000E+04  8.6566889E-09
  6.7500000E+04  7.6575607E-09
  7.0000000E+04  6.7985795E-09
  7.2500000E+04  6.0566738E-09
  7.5000000E+04  5.4131140E-09
  7.7500000E+04  4.8525972E-09
  8.0000000E+04  4.3625473E-09
  8.2500000E+04  3.9325703E-09
  8.5000000E+04  3.5540260E-09
  8.7500000E+04  3.2196957E-09
  9.0000000E+04  2.9235200E-09
  9.2500000E+04  2.6603900E-09
  9.5000000E+04  2.4259795E-09
  9.7500000E+04  2.2166106E-09
  1.0000000E+05  2.0291446E-09
  1.0250000E+05  1.8608931E-09
  1.0500000E+05  1.7095458E-09
  1.0750000E+05  1.5731101E-09
  1.1000000E+05  1.4498625E-09
  1.1250000E+05  1.3383072E-09
  1.1500000E+05  1.2371427E-09
  1.1750000E+05  1.1452334E-09
  1.2000000E+05  1.0615858E-09
  1.2250000E+05  9.8532875E-10
  1.2500000E+05  9.1569636E-10
  1.3000000E+05  7.9368470E-10
  1.3500000E+05  6.9103633E-10
  1.4000000E+05  6.0420032E-10
  1.4500000E+05  5.3036072E-10
  1.5000000E+05  4.6726815E-10
  1.5500000E+05  4.1311343E-10
  1.6000000E+05  3.6643218E-10
  1.6500000E+05  3.2603173E-10
  1.7000000E+05  2.9093471E-10
  1.7500000E+05  2.6033581E-10
  1.8000000E+05  2.3356799E-10
  1.8500000E+05  2.1007610E-10
  1.9000000E+05  1.8939614E-10
  1.9500000E+05  1.7113853E-10
  2.0000000E+05  1.5497485E-10
  2.0500000E+05  1.4062714E-10
  2.1000000E+05  1.2785924E-10
  2.1500000E+05  1.1646981E-10
  2.2000000E+05  1.0628659E-10
  2.2500000E+05  9.7161580E-11
  2.3000000E+05  8.8967367E-11
  2.3500000E+05  8.1593947E-11
  2.4000000E+05  7.4946080E-11
  2.4500000E+05  6.8941081E-11
  2.5000000E+05  6.3507118E-11
  2.5500000E+05  5.8581587E-11
  2.6000000E+05  5.4109636E-11
  2.6500000E+05  5.0043096E-11
  2.7000000E+05  4.6339572E-11
  2.8000000E+05  3.9875985E-11
  2.9000000E+05  3.4466081E-11
  3.0000000E+05  2.9911412E-11
  3.1000000E+05  2.6056169E-11
  3.2000000E+05  2.2780079E-11
  3.3000000E+05  1.9988515E-11
  3.4000000E+05  1.7603110E-11
  
  
#  94  22  O6  EION =  6.000000000E+00 eV   311
#  S(0) = 9.111361E+00
  3.0000000E-02  0.0000000E+00
  3.0000000E+00  0.0000000E+00
  3.0000000E+00  8.9915864E-02
  6.0000000E+00  8.9915864E-02
  6.0000000E+00  7.0049670E-03
  6.0027211E+00  7.0049670E-03
  6.1276531E+00  6.9637539E-03
  6.2525851E+00  6.9270156E-03
  6.3775171E+00  6.8949813E-03
  6.5024490E+00  6.8678316E-03
  6.7523130E+00  6.8287155E-03
  7.0021769E+00  6.8104245E-03
  7.5019048E+00  6.8376191E-03
  8.0016327E+00  6.9499605E-03
  9.0010885E+00  7.4239738E-03
  1.0000544E+01  8.2164549E-03
  1.1000000E+01  9.3128305E-03
  1.1500000E+01  9.9721335E-03
  1.2000000E+01  1.0704221E-02
  1.2500000E+01  1.1508541E-02
  1.3000000E+01  1.2384667E-02
  1.3500000E+01  1.3332315E-02
  1.4000000E+01  1.4351208E-02
  1.4500000E+01  1.5440996E-02
  1.5000000E+01  1.6601317E-02
  1.6000000E+01  1.9130874E-02
  1.7000000E+01  2.1932273E-02
  1.8000000E+01  2.4992898E-02
  1.9000000E+01  2.8293990E-02
  2.0000000E+01  3.1809796E-02
  2.1000000E+01  3.5508207E-02
  2.2000000E+01  3.9351166E-02
  2.3000000E+01  4.3296150E-02
  2.4000000E+01  4.7298446E-02
  2.5000000E+01  5.1313383E-02
  2.6000000E+01  5.5297895E-02
  2.7000000E+01  5.9214368E-02
  2.8000000E+01  6.3029716E-02
  2.9000000E+01  6.6717926E-02
  3.0000000E+01  7.0261392E-02
  3.1000000E+01  7.3646304E-02
  3.2000000E+01  7.6867179E-02
  3.4000000E+01  8.2816151E-02
  3.6000000E+01  8.8132067E-02
  3.8000000E+01  9.2865549E-02
  4.0000000E+01  9.7057142E-02
  4.2000000E+01  1.0073540E-01
  4.4000000E+01  1.0389308E-01
  4.6000000E+01  1.0651416E-01
  4.8000000E+01  1.0855914E-01
  5.0000000E+01  1.0999043E-01
  5.2500000E+01  1.1087875E-01
  5.5000000E+01  1.1074683E-01
  5.7500000E+01  1.0963094E-01
  6.0000000E+01  1.0762638E-01
  6.5000000E+01  1.0145983E-01
  6.7500000E+01  9.7601759E-02
  7.0000000E+01  9.3409043E-02
  7.2500000E+01  8.8994428E-02
  7.5000000E+01  8.4453128E-02
  8.0000000E+01  7.5253601E-02
  8.5000000E+01  6.6185704E-02
  9.0000000E+01  5.7501433E-02
  9.5000000E+01  4.9375385E-02
  1.0000000E+02  4.1952433E-02
  1.0500000E+02  3.5320980E-02
  1.1000000E+02  2.9506227E-02
  1.1500000E+02  2.4486887E-02
  1.2000000E+02  2.0205680E-02
  1.2500000E+02  1.6583968E-02
  1.3000000E+02  1.3542321E-02
  1.3500000E+02  1.0998923E-02
  1.4000000E+02  8.8783547E-03
  1.4500000E+02  7.1188745E-03
  1.5000000E+02  5.6708780E-03
  1.6000000E+02  3.5373109E-03
  1.6250000E+02  3.1329570E-03
  1.6500000E+02  2.7697391E-03
  1.6750000E+02  2.4431956E-03
  1.7000000E+02  2.1496177E-03
  1.7250000E+02  1.8858707E-03
  1.7500000E+02  1.6492571E-03
  1.7750000E+02  1.4374126E-03
  1.8000000E+02  1.2485644E-03
  1.8250000E+02  1.0823704E-03
  1.8500000E+02  9.3800598E-04
  1.8750000E+02  8.1389845E-04
  1.9000000E+02  7.0808524E-04
  1.9250000E+02  6.1846793E-04
  1.9500000E+02  5.4298082E-04
  1.9750000E+02  4.7969378E-04
  2.0000000E+02  4.2687266E-04
  2.0250000E+02  3.8307934E-04
  2.0500000E+02  3.4711995E-04
  2.0750000E+02  3.1796081E-04
  2.1000000E+02  2.9473524E-04
  2.1500000E+02  2.6345008E-04
  2.1750000E+02  2.5447650E-04
  2.2000000E+02  2.4960290E-04
  2.2500000E+02  2.5190181E-04
  2.2750000E+02  2.5859520E-04
  2.3000000E+02  2.6850807E-04
  2.3250000E+02  2.8138106E-04
  2.3500000E+02  2.9699139E-04
  2.4000000E+02  3.3549676E-04
  2.4250000E+02  3.5781981E-04
  2.4500000E+02  3.8168674E-04
  2.4750000E+02  4.0660069E-04
  2.5000000E+02  4.3197805E-04
  2.5250000E+02  4.5749219E-04
  2.5500000E+02  4.8307140E-04
  2.6000000E+02  5.3419806E-04
  2.7000000E+02  6.3511292E-04
  2.8000000E+02  7.3292913E-04
  2.9000000E+02  8.2659859E-04
  3.0000000E+02  9.1410300E-04
  3.1000000E+02  9.9371936E-04
  3.2000000E+02  1.0643449E-03
  3.4000000E+02  1.1787139E-03
  3.6000000E+02  1.2616311E-03
  3.8000000E+02  1.3179243E-03
  4.0000000E+02  1.3512805E-03
  4.2000000E+02  1.3658830E-03
  4.4000000E+02  1.3658908E-03
  4.6000000E+02  1.3547804E-03
  4.8000000E+02  1.3348800E-03
  5.0000000E+02  1.3081320E-03
  5.2500000E+02  1.2677314E-03
  5.5000000E+02  1.2223186E-03
  5.7500000E+02  1.1740815E-03
  6.0000000E+02  1.1243680E-03
  6.5000000E+02  1.0242625E-03
  6.7500000E+02  9.7534012E-04
  7.0000000E+02  9.2786576E-04
  7.2500000E+02  8.8211254E-04
  7.5000000E+02  8.3820124E-04
  8.0000000E+02  7.5612891E-04
  8.5000000E+02  6.8183726E-04
  9.0000000E+02  6.1513606E-04
  9.5000000E+02  5.5551847E-04
  1.0000000E+03  5.0235023E-04
  1.0500000E+03  4.5496714E-04
  1.1000000E+03  4.1272779E-04
  1.1500000E+03  3.7504952E-04
  1.2000000E+03  3.4141233E-04
  1.2500000E+03  3.1135003E-04
  1.3000000E+03  2.8444489E-04
  1.3500000E+03  2.6032649E-04
  1.4000000E+03  2.3866973E-04
  1.4500000E+03  2.1918831E-04
  1.5000000E+03  2.0163115E-04
  1.6000000E+03  1.7144087E-04
  1.7000000E+03  1.4665600E-04
  1.8000000E+03  1.2616842E-04
  1.9000000E+03  1.0911921E-04
  2.0000000E+03  9.4840683E-05
  2.1000000E+03  8.2811257E-05
  2.2000000E+03  7.2620105E-05
  2.3000000E+03  6.3940695E-05
  2.4000000E+03  5.6511621E-05
  2.5000000E+03  5.0122835E-05
  2.6000000E+03  4.4604547E-05
  2.7000000E+03  3.9818536E-05
  2.8000000E+03  3.5651518E-05
  2.9000000E+03  3.2010060E-05
  3.0000000E+03  2.8816758E-05
  3.1000000E+03  2.6007206E-05
  3.2000000E+03  2.3527566E-05
  3.3000000E+03  2.1332631E-05
  3.4000000E+03  1.9384253E-05
  3.5000000E+03  1.7650110E-05
  3.6000000E+03  1.6102700E-05
  3.8000000E+03  1.3477536E-05
  4.0000000E+03  1.1358205E-05
  4.2000000E+03  9.6329411E-06
  4.4000000E+03  8.2176936E-06
  4.6000000E+03  7.0484941E-06
  4.8000000E+03  6.0761714E-06
  5.0000000E+03  5.2626067E-06
  5.2500000E+03  4.4241363E-06
  5.5000000E+03  3.7428548E-06
  5.7500000E+03  3.1850754E-06
  5.8750000E+03  2.9442398E-06
  6.0000000E+03  2.7251777E-06
  6.2500000E+03  2.3434950E-06
  6.5000000E+03  2.0247940E-06
  6.7500000E+03  1.7571703E-06
  7.0000000E+03  1.5312432E-06
  7.2500000E+03  1.3395639E-06
  7.5000000E+03  1.1761773E-06
  7.7500000E+03  1.0362914E-06
  8.0000000E+03  9.1602652E-07
  8.2500000E+03  8.1222241E-07
  8.5000000E+03  7.2229157E-07
  8.7500000E+03  6.4410425E-07
  9.0000000E+03  5.7589850E-07
  9.2500000E+03  5.1620987E-07
  9.5000000E+03  4.6381600E-07
  9.7500000E+03  4.1769218E-07
  1.0000000E+04  3.7697591E-07
  1.0250000E+04  3.4093838E-07
  1.0500000E+04  3.0896152E-07
  1.0750000E+04  2.8051932E-07
  1.1000000E+04  2.5516261E-07
  1.1250000E+04  2.3250662E-07
  1.1500000E+04  2.1222074E-07
  1.2000000E+04  1.7765795E-07
  1.2500000E+04  1.4962410E-07
  1.3000000E+04  1.2672295E-07
  1.3500000E+04  1.0789013E-07
  1.4000000E+04  9.2306695E-08
  1.4500000E+04  7.9337124E-08
  1.5000000E+04  6.8484239E-08
  1.5500000E+04  5.9356166E-08
  1.6000000E+04  5.1641826E-08
  1.6500000E+04  4.5092642E-08
  1.7000000E+04  3.9508772E-08
  1.7500000E+04  3.4728606E-08
  1.8000000E+04  3.0620677E-08
  1.8500000E+04  2.7077506E-08
  1.9000000E+04  2.4010811E-08
  1.9500000E+04  2.1347733E-08
  2.0000000E+04  1.9027864E-08
  2.0500000E+04  1.7000902E-08
  2.1000000E+04  1.5224788E-08
  2.1500000E+04  1.3664214E-08
  2.2000000E+04  1.2289433E-08
  2.2500000E+04  1.1075293E-08
  2.3000000E+04  1.0000450E-08
  2.3500000E+04  9.0467332E-09
  2.4000000E+04  8.1986216E-09
  2.4500000E+04  7.4428186E-09
  2.5000000E+04  6.7679049E-09
  2.6000000E+04  5.6227379E-09
  2.7000000E+04  4.6993020E-09
  2.8000000E+04  3.9494959E-09
  2.9000000E+04  3.3367346E-09
  3.0000000E+04  2.8329374E-09
  3.1000000E+04  2.4163695E-09
  3.2000000E+04  2.0700795E-09
  3.3000000E+04  1.7807530E-09
  3.4000000E+04  1.5378623E-09
  3.5000000E+04  1.3330300E-09
  3.6000000E+04  1.1595473E-09
  3.7000000E+04  1.0120130E-09
  3.8000000E+04  8.8605691E-10
  3.9000000E+04  7.7812443E-10
  4.0000000E+04  6.8530857E-10
  4.1000000E+04  6.0522151E-10
  4.2000000E+04  5.3589428E-10
  4.3000000E+04  4.7569622E-10
  4.4000000E+04  4.2327110E-10
  4.5000000E+04  3.7748604E-10
  4.6000000E+04  3.3739160E-10
  4.7000000E+04  3.0218935E-10
  4.8000000E+04  2.7120549E-10
  5.0000000E+04  2.1969649E-10
  5.1250000E+04  1.9330491E-10
  5.2500000E+04  1.7053697E-10
  5.3750000E+04  1.5083340E-10
  5.5000000E+04  1.3373064E-10
  5.6250000E+04  1.1884298E-10
  5.7500000E+04  1.0584819E-10
  5.8750000E+04  9.4475978E-11
  6.0000000E+04  8.4498801E-11
  6.1250000E+04  7.5724470E-11
  6.2500000E+04  6.7990200E-11
  6.3750000E+04  6.1157708E-11
  6.5000000E+04  5.5109062E-11
  6.6250000E+04  4.9743389E-11
  6.7500000E+04  4.4974176E-11
  7.0000000E+04  3.6937870E-11
  7.2500000E+04  3.0519439E-11
  7.5000000E+04  2.5358474E-11
  7.7500000E+04  2.1182192E-11
  8.0000000E+04  1.7782439E-11
  8.2500000E+04  1.4999148E-11
  8.5000000E+04  1.2708326E-11
  8.7500000E+04  1.0813259E-11
  9.0000000E+04  9.2379855E-12
  9.2500000E+04  7.9224970E-12
  9.5000000E+04  6.8191359E-12
  9.7500000E+04  5.8898375E-12
  1.0000000E+05  5.1040212E-12
  1.0250000E+05  4.4369939E-12
  1.0500000E+05  3.8687362E-12
  1.0750000E+05  3.3829411E-12
  1.1000000E+05  2.9662644E-12
  1.1250000E+05  2.6077399E-12
  1.1500000E+05  2.2983171E-12
  1.1750000E+05  2.0304959E-12
  1.2000000E+05  1.7980378E-12
  1.2250000E+05  1.5957343E-12
  1.2500000E+05  1.4192235E-12
  1.2750000E+05  1.2648398E-12
  1.3000000E+05  1.1294910E-12
  1.3250000E+05  1.0105604E-12
  1.3500000E+05  9.0582702E-13
  1.3750000E+05  8.1340087E-13
  1.4000000E+05  7.3167063E-13
  1.4250000E+05  6.5925871E-13
  1.4500000E+05  5.9498236E-13
  1.5000000E+05  4.8690433E-13
  1.5500000E+05  4.0084903E-13
  1.6000000E+05  3.3186775E-13
  1.6500000E+05  2.7621443E-13
  1.7000000E+05  2.3104025E-13
  1.7500000E+05  1.9416309E-13
  1.8000000E+05  1.6390925E-13
  1.8500000E+05  1.3897672E-13
  1.9000000E+05  1.1833887E-13
  
  
#  94  27  P4  EION =  6.000000000E+00 eV   269
#  S(0) = 1.676397E+00
  3.5414148E-02  0.0000000E+00
  3.5414148E+00  0.0000000E+00
  3.5414148E+00  6.7963458E-02
  6.0000000E+00  6.7963458E-02
  6.0027211E+00  6.7963458E-02
  6.0524490E+00  6.8894513E-02
  6.1021769E+00  6.9787499E-02
  6.1519048E+00  7.0644001E-02
  6.2016327E+00  7.1465513E-02
  6.3010885E+00  7.3009222E-02
  6.4005442E+00  7.4429262E-02
  6.5000000E+00  7.5735295E-02
  6.7500000E+00  7.8571040E-02
  7.0000000E+00  8.0858246E-02
  7.2500000E+00  8.2690701E-02
  7.5000000E+00  8.4142869E-02
  8.0000000E+00  8.6132248E-02
  8.5000000E+00  8.7174746E-02
  9.0000000E+00  8.7498271E-02
  9.5000000E+00  8.7255353E-02
  1.0000000E+01  8.6551094E-02
  1.0500000E+01  8.5460896E-02
  1.1000000E+01  8.4041902E-02
  1.1500000E+01  8.2340278E-02
  1.2000000E+01  8.0395957E-02
  1.2500000E+01  7.8245285E-02
  1.3000000E+01  7.5922532E-02
  1.3500000E+01  7.3461032E-02
  1.4000000E+01  7.0892732E-02
  1.4500000E+01  6.8248546E-02
  1.5000000E+01  6.5557384E-02
  1.6000000E+01  6.0140193E-02
  1.7000000E+01  5.4825797E-02
  1.8000000E+01  4.9752237E-02
  1.9000000E+01  4.5011055E-02
  2.0000000E+01  4.0653261E-02
  2.1000000E+01  3.6696860E-02
  2.2000000E+01  3.3137019E-02
  2.3000000E+01  2.9953762E-02
  2.4000000E+01  2.7118455E-02
  2.5000000E+01  2.4598499E-02
  2.6000000E+01  2.2360655E-02
  2.7000000E+01  2.0372644E-02
  2.8000000E+01  1.8604677E-02
  2.9000000E+01  1.7029703E-02
  3.0000000E+01  1.5623511E-02
  3.1000000E+01  1.4365053E-02
  3.2000000E+01  1.3235722E-02
  3.3000000E+01  1.2219410E-02
  3.4000000E+01  1.1302330E-02
  3.5000000E+01  1.0472422E-02
  3.6000000E+01  9.7192978E-03
  3.7000000E+01  9.0340834E-03
  3.8000000E+01  8.4090856E-03
  3.9000000E+01  7.8376168E-03
  4.0000000E+01  7.3139126E-03
  4.2000000E+01  6.3904823E-03
  4.4000000E+01  5.6060626E-03
  4.6000000E+01  4.9354834E-03
  4.8000000E+01  4.3592905E-03
  5.0000000E+01  3.8620207E-03
  5.2500000E+01  3.3327970E-03
  5.5000000E+01  2.8884939E-03
  5.7500000E+01  2.5138613E-03
  6.0000000E+01  2.1967569E-03
  6.2500000E+01  1.9273011E-03
  6.5000000E+01  1.6974232E-03
  6.6250000E+01  1.5952165E-03
  6.7500000E+01  1.5005323E-03
  7.0000000E+01  1.3312028E-03
  7.2500000E+01  1.1849396E-03
  7.5000000E+01  1.0580735E-03
  7.7500000E+01  9.4757606E-04
  8.0000000E+01  8.5092345E-04
  8.2500000E+01  7.6604503E-04
  8.5000000E+01  6.9123229E-04
  8.7500000E+01  6.2506038E-04
  9.0000000E+01  5.6634054E-04
  9.2500000E+01  5.1407730E-04
  9.5000000E+01  4.6743686E-04
  9.7500000E+01  4.2572121E-04
  1.0000000E+02  3.8833248E-04
  1.0250000E+02  3.5475525E-04
  1.0500000E+02  3.2454646E-04
  1.0750000E+02  2.9733101E-04
  1.1000000E+02  2.7278092E-04
  1.1250000E+02  2.5060645E-04
  1.1500000E+02  2.3055151E-04
  1.2000000E+02  1.9593362E-04
  1.2250000E+02  1.8100192E-04
  1.2500000E+02  1.6744142E-04
  1.2750000E+02  1.5511301E-04
  1.3000000E+02  1.4389300E-04
  1.3500000E+02  1.2435684E-04
  1.4000000E+02  1.0809338E-04
  1.4500000E+02  9.4503763E-05
  1.5000000E+02  8.3114002E-05
  1.5500000E+02  7.3544545E-05
  1.6000000E+02  6.5482232E-05
  1.6500000E+02  5.8672397E-05
  1.7000000E+02  5.2910646E-05
  1.7500000E+02  4.8027684E-05
  1.8000000E+02  4.3883061E-05
  1.8500000E+02  4.0359234E-05
  1.9000000E+02  3.7358176E-05
  2.0000000E+02  3.2617499E-05
  2.0500000E+02  3.0755501E-05
  2.1000000E+02  2.9163516E-05
  2.1500000E+02  2.7800770E-05
  2.2000000E+02  2.6634204E-05
  2.2500000E+02  2.5636688E-05
  2.3000000E+02  2.4783371E-05
  2.3500000E+02  2.4051921E-05
  2.4000000E+02  2.3424026E-05
  2.5000000E+02  2.2421082E-05
  2.6000000E+02  2.1679799E-05
  2.7000000E+02  2.1128992E-05
  2.8000000E+02  2.0716190E-05
  2.9000000E+02  2.0403414E-05
  3.0000000E+02  2.0164358E-05
  3.1000000E+02  1.9978752E-05
  3.2000000E+02  1.9830569E-05
  3.3000000E+02  1.9707687E-05
  3.4000000E+02  1.9600497E-05
  3.5000000E+02  1.9501101E-05
  3.6000000E+02  1.9403805E-05
  3.8000000E+02  1.9205684E-05
  4.0000000E+02  1.8992204E-05
  4.2000000E+02  1.8757989E-05
  4.4000000E+02  1.8503318E-05
  4.6000000E+02  1.8229402E-05
  4.8000000E+02  1.7938232E-05
  5.0000000E+02  1.7631911E-05
  5.2500000E+02  1.7231423E-05
  5.5000000E+02  1.6815981E-05
  5.7500000E+02  1.6389818E-05
  6.0000000E+02  1.5956421E-05
  6.5000000E+02  1.5080526E-05
  6.7500000E+02  1.4645724E-05
  7.0000000E+02  1.4217566E-05
  7.2500000E+02  1.3798190E-05
  7.5000000E+02  1.3388898E-05
  8.0000000E+02  1.2603740E-05
  8.5000000E+02  1.1863497E-05
  9.0000000E+02  1.1166189E-05
  9.5000000E+02  1.0511584E-05
  1.0000000E+03  9.8995691E-06
  1.0500000E+03  9.3292374E-06
  1.1000000E+03  8.7990937E-06
  1.1500000E+03  8.3066461E-06
  1.2000000E+03  7.8484606E-06
  1.2500000E+03  7.4214378E-06
  1.3000000E+03  7.0232050E-06
  1.3500000E+03  6.6518180E-06
  1.4000000E+03  6.3054010E-06
  1.4500000E+03  5.9821875E-06
  1.5000000E+03  5.6805168E-06
  1.6000000E+03  5.1355099E-06
  1.7000000E+03  4.6577934E-06
  1.8000000E+03  4.2366086E-06
  1.9000000E+03  3.8643604E-06
  2.0000000E+03  3.5348366E-06
  2.1000000E+03  3.2419594E-06
  2.2000000E+03  2.9803666E-06
  2.3000000E+03  2.7458913E-06
  2.4000000E+03  2.5353066E-06
  2.5000000E+03  2.3457925E-06
  2.6000000E+03  2.1747240E-06
  2.7000000E+03  2.0197828E-06
  2.8000000E+03  1.8790236E-06
  2.9000000E+03  1.7508683E-06
  3.0000000E+03  1.6339803E-06
  3.1000000E+03  1.5271815E-06
  3.2000000E+03  1.4294102E-06
  3.4000000E+03  1.2572452E-06
  3.6000000E+03  1.1112034E-06
  3.8000000E+03  9.8649834E-07
  4.0000000E+03  8.7938687E-07
  4.2000000E+03  7.8689567E-07
  4.4000000E+03  7.0663610E-07
  4.6000000E+03  6.3666430E-07
  4.8000000E+03  5.7538845E-07
  5.0000000E+03  5.2150494E-07
  5.2500000E+03  4.6293100E-07
  5.5000000E+03  4.1254280E-07
  5.7500000E+03  3.6897681E-07
  5.8750000E+03  3.4939977E-07
  6.0000000E+03  3.3113285E-07
  6.2500000E+03  2.9811567E-07
  6.5000000E+03  2.6919185E-07
  6.7500000E+03  2.4375674E-07
  7.0000000E+03  2.2130890E-07
  7.2500000E+03  2.0143004E-07
  7.5000000E+03  1.8376953E-07
  7.7500000E+03  1.6803215E-07
  8.0000000E+03  1.5396813E-07
  8.2500000E+03  1.4136529E-07
  8.5000000E+03  1.3004258E-07
  8.7500000E+03  1.1984495E-07
  9.0000000E+03  1.1063907E-07
  9.2500000E+03  1.0230987E-07
  9.5000000E+03  9.4757793E-08
  9.7500000E+03  8.7896356E-08
  1.0000000E+04  8.1650235E-08
  1.0250000E+04  7.5953607E-08
  1.0500000E+04  7.0748820E-08
  1.1000000E+04  6.1618260E-08
  1.1500000E+04  5.3921168E-08
  1.2000000E+04  4.7393456E-08
  1.2500000E+04  4.1826614E-08
  1.3000000E+04  3.7054649E-08
  1.3500000E+04  3.2944362E-08
  1.4000000E+04  2.9388078E-08
  1.4500000E+04  2.6298241E-08
  1.5000000E+04  2.3603142E-08
  1.5500000E+04  2.1243660E-08
  1.6000000E+04  1.9170741E-08
  1.6500000E+04  1.7343483E-08
  1.7000000E+04  1.5727669E-08
  1.7500000E+04  1.4294550E-08
  1.8000000E+04  1.3019893E-08
  1.8500000E+04  1.1883168E-08
  1.9000000E+04  1.0866880E-08
  1.9500000E+04  9.9560715E-09
  2.0000000E+04  9.1378924E-09
  2.0500000E+04  8.4012675E-09
  2.1000000E+04  7.7366411E-09
  2.1500000E+04  7.1357421E-09
  2.2000000E+04  6.5913905E-09
  2.2500000E+04  6.0973404E-09
  2.3000000E+04  5.6481388E-09
  2.4000000E+04  4.8657606E-09
  2.5000000E+04  4.2125710E-09
  2.6000000E+04  3.6639136E-09
  2.7000000E+04  3.2004421E-09
  2.8000000E+04  2.8068577E-09
  2.9000000E+04  2.4709723E-09
  3.0000000E+04  2.1830024E-09
  3.1000000E+04  1.9350405E-09
  3.2000000E+04  1.7206565E-09
  3.3000000E+04  1.5345905E-09
  3.4000000E+04  1.3725145E-09
  3.5000000E+04  1.2308493E-09
  3.6000000E+04  1.1066197E-09
  3.7000000E+04  9.9734180E-10
  3.8000000E+04  9.0093211E-10
  3.9000000E+04  8.1563606E-10
  4.0000000E+04  7.3997008E-10
  4.1000000E+04  6.7267498E-10
  4.2000000E+04  6.1267815E-10
  4.3000000E+04  5.5906272E-10
  4.4000000E+04  5.1104227E-10
  4.5000000E+04  4.6793964E-10
  4.6000000E+04  4.2917051E-10
  4.7000000E+04  3.9422945E-10
  4.8000000E+04  3.6267796E-10
  5.0000000E+04  3.0826783E-10
  5.1250000E+04  2.7925983E-10
  5.2500000E+04  2.5349393E-10
  5.3750000E+04  2.3055293E-10
  5.5000000E+04  2.1007994E-10
  5.7500000E+04  1.7534522E-10
  5.8750000E+04  1.6058801E-10
  6.0000000E+04  1.4729761E-10
  6.1250000E+04  1.3530387E-10
  6.2500000E+04  1.2446219E-10
  6.3750000E+04  1.1465088E-10
  6.5000000E+04  1.0576226E-10
  6.7500000E+04  9.0380232E-11
  
  
#  94  29  Q5  EION =  6.000000000E+00 eV   247
#  S(0) = 2.798141E+00
  3.0000000E-02  0.0000000E+00
  3.0000000E+00  0.0000000E+00
  3.0000000E+00  8.4131995E-01
  6.0000000E+00  8.4131995E-01
  6.0000000E+00  9.1018765E-02
  6.0027211E+00  9.1018765E-02
  6.0275851E+00  8.9768108E-02
  6.0524490E+00  8.8540099E-02
  6.0773130E+00  8.7334234E-02
  6.1021769E+00  8.6150025E-02
  6.1519048E+00  8.3844650E-02
  6.2016327E+00  8.1620294E-02
  6.3010885E+00  7.7400810E-02
  6.4005442E+00  7.3465673E-02
  6.5000000E+00  6.9791504E-02
  6.7500000E+00  6.1572938E-02
  7.0000000E+00  5.4591545E-02
  7.2500000E+00  4.8624309E-02
  7.5000000E+00  4.3494512E-02
  7.7500000E+00  3.9060947E-02
  8.0000000E+00  3.5209907E-02
  8.2500000E+00  3.1849164E-02
  8.5000000E+00  2.8903398E-02
  8.7500000E+00  2.6310704E-02
  9.0000000E+00  2.4019895E-02
  9.2500000E+00  2.1988407E-02
  9.5000000E+00  2.0180664E-02
  9.7500000E+00  1.8566759E-02
  1.0000000E+01  1.7121454E-02
  1.0250000E+01  1.5823345E-02
  1.0500000E+01  1.4654189E-02
  1.0750000E+01  1.3598400E-02
  1.1000000E+01  1.2642579E-02
  1.1250000E+01  1.1775192E-02
  1.1500000E+01  1.0986259E-02
  1.2000000E+01  9.6102260E-03
  1.2500000E+01  8.4576777E-03
  1.3000000E+01  7.4850784E-03
  1.3500000E+01  6.6586685E-03
  1.4000000E+01  5.9520078E-03
  1.4500000E+01  5.3441946E-03
  1.5000000E+01  4.8185433E-03
  1.5500000E+01  4.3616470E-03
  1.6000000E+01  3.9626272E-03
  1.6500000E+01  3.6126147E-03
  1.7000000E+01  3.3043170E-03
  1.7500000E+01  3.0317024E-03
  1.8000000E+01  2.7897626E-03
  1.8500000E+01  2.5742986E-03
  1.9000000E+01  2.3817885E-03
  1.9500000E+01  2.2092568E-03
  2.0000000E+01  2.0541729E-03
  2.0500000E+01  1.9143849E-03
  2.1000000E+01  1.7880514E-03
  2.1500000E+01  1.6735863E-03
  2.2000000E+01  1.5696233E-03
  2.2500000E+01  1.4749816E-03
  2.3000000E+01  1.3886345E-03
  2.4000000E+01  1.2373555E-03
  2.5000000E+01  1.1098893E-03
  2.6000000E+01  1.0016833E-03
  2.7000000E+01  9.0918406E-04
  2.8000000E+01  8.2959493E-04
  2.9000000E+01  7.6069205E-04
  3.0000000E+01  7.0069236E-04
  3.1000000E+01  6.4816053E-04
  3.2000000E+01  6.0192548E-04
  3.3000000E+01  5.6103015E-04
  3.4000000E+01  5.2468978E-04
  3.5000000E+01  4.9225101E-04
  3.6000000E+01  4.6317059E-04
  3.7000000E+01  4.3699647E-04
  3.8000000E+01  4.1334749E-04
  3.9000000E+01  3.9190062E-04
  4.0000000E+01  3.7238314E-04
  4.2000000E+01  3.3824287E-04
  4.4000000E+01  3.0943908E-04
  4.6000000E+01  2.8486983E-04
  4.8000000E+01  2.6370560E-04
  5.0000000E+01  2.4531296E-04
  5.2500000E+01  2.2548406E-04
  5.5000000E+01  2.0849684E-04
  5.7500000E+01  1.9380179E-04
  6.0000000E+01  1.8097911E-04
  6.5000000E+01  1.5971617E-04
  6.7500000E+01  1.5081412E-04
  7.0000000E+01  1.4283183E-04
  7.2500000E+01  1.3563451E-04
  7.5000000E+01  1.2911196E-04
  8.0000000E+01  1.1774246E-04
  8.5000000E+01  1.0816158E-04
  9.0000000E+01  9.9975357E-05
  9.5000000E+01  9.2900716E-05
  1.0000000E+02  8.6732408E-05
  1.0500000E+02  8.1316533E-05
  1.1000000E+02  7.6534543E-05
  1.1500000E+02  7.2293449E-05
  1.2000000E+02  6.8515904E-05
  1.2500000E+02  6.5136174E-05
  1.3000000E+02  6.2099469E-05
  1.3500000E+02  5.9356535E-05
  1.4000000E+02  5.6863522E-05
  1.4500000E+02  5.4584547E-05
  1.5000000E+02  5.2487674E-05
  1.6000000E+02  4.8733064E-05
  1.7000000E+02  4.5433357E-05
  1.8000000E+02  4.2479241E-05
  1.9000000E+02  3.9802265E-05
  2.0000000E+02  3.7364037E-05
  2.1000000E+02  3.5137073E-05
  2.2000000E+02  3.3103283E-05
  2.3000000E+02  3.1245882E-05
  2.4000000E+02  2.9548428E-05
  2.5000000E+02  2.7995511E-05
  2.6000000E+02  2.6573308E-05
  2.7000000E+02  2.5269796E-05
  2.8000000E+02  2.4074005E-05
  2.9000000E+02  2.2976000E-05
  3.0000000E+02  2.1966924E-05
  3.1000000E+02  2.1038728E-05
  3.2000000E+02  2.0183735E-05
  3.4000000E+02  1.8658707E-05
  3.6000000E+02  1.7332192E-05
  3.8000000E+02  1.6158133E-05
  4.0000000E+02  1.5102037E-05
  4.2000000E+02  1.4145073E-05
  4.4000000E+02  1.3277619E-05
  4.6000000E+02  1.2490575E-05
  4.8000000E+02  1.1774952E-05
  5.0000000E+02  1.1122810E-05
  5.2500000E+02  1.0387992E-05
  5.5000000E+02  9.7340843E-06
  5.7500000E+02  9.1513831E-06
  6.0000000E+02  8.6278566E-06
  6.5000000E+02  7.7200481E-06
  6.7500000E+02  7.3214473E-06
  7.0000000E+02  6.9525881E-06
  7.2500000E+02  6.6103083E-06
  7.5000000E+02  6.2928323E-06
  8.0000000E+02  5.7254939E-06
  8.5000000E+02  5.2373119E-06
  9.0000000E+02  4.8160029E-06
  9.5000000E+02  4.4483212E-06
  1.0000000E+03  4.1228405E-06
  1.0500000E+03  3.8321972E-06
  1.1000000E+03  3.5713920E-06
  1.1500000E+03  3.3367128E-06
  1.2000000E+03  3.1256619E-06
  1.2500000E+03  2.9358866E-06
  1.3000000E+03  2.7644898E-06
  1.3500000E+03  2.6085457E-06
  1.4000000E+03  2.4657449E-06
  1.4500000E+03  2.3345054E-06
  1.5000000E+03  2.2136758E-06
  1.6000000E+03  1.9993191E-06
  1.7000000E+03  1.8161135E-06
  1.8000000E+03  1.6587508E-06
  1.8500000E+03  1.5880919E-06
  1.9000000E+03  1.5219805E-06
  1.9500000E+03  1.4599300E-06
  2.0000000E+03  1.4015936E-06
  2.1000000E+03  1.2952208E-06
  2.2000000E+03  1.2012632E-06
  2.3000000E+03  1.1179526E-06
  2.4000000E+03  1.0434049E-06
  2.5000000E+03  9.7616089E-07
  2.6000000E+03  9.1531590E-07
  2.7000000E+03  8.6022465E-07
  2.8000000E+03  8.1028481E-07
  2.9000000E+03  7.6483845E-07
  3.0000000E+03  7.2327546E-07
  3.1000000E+03  6.8509413E-07
  3.2000000E+03  6.4991128E-07
  3.4000000E+03  5.8741834E-07
  3.6000000E+03  5.3383863E-07
  3.8000000E+03  4.8752629E-07
  4.0000000E+03  4.4717078E-07
  4.2000000E+03  4.1174820E-07
  4.4000000E+03  3.8045080E-07
  4.6000000E+03  3.5264655E-07
  4.8000000E+03  3.2783529E-07
  5.0000000E+03  3.0560300E-07
  5.2500000E+03  2.8091100E-07
  5.5000000E+03  2.5914171E-07
  5.7500000E+03  2.3984195E-07
  6.0000000E+03  2.2264356E-07
  6.5000000E+03  1.9340149E-07
  6.7500000E+03  1.8090625E-07
  7.0000000E+03  1.6958828E-07
  7.2500000E+03  1.5930274E-07
  7.5000000E+03  1.4992668E-07
  8.0000000E+03  1.3349770E-07
  8.5000000E+03  1.1962519E-07
  9.0000000E+03  1.0780210E-07
  9.5000000E+03  9.7641480E-08
  1.0000000E+04  8.8843992E-08
  1.0500000E+04  8.1175215E-08
  1.1000000E+04  7.4449337E-08
  1.1500000E+04  6.8517348E-08
  1.2000000E+04  6.3258560E-08
  1.2500000E+04  5.8574504E-08
  1.3000000E+04  5.4384267E-08
  1.3500000E+04  5.0620797E-08
  1.4000000E+04  4.7228055E-08
  1.4500000E+04  4.4158688E-08
  1.5000000E+04  4.1372598E-08
  1.6000000E+04  3.6519338E-08
  1.7000000E+04  3.2452405E-08
  1.8000000E+04  2.9011680E-08
  1.9000000E+04  2.6075202E-08
  2.0000000E+04  2.3549229E-08
  2.1000000E+04  2.1361196E-08
  2.2000000E+04  1.9454010E-08
  2.3000000E+04  1.7781967E-08
  2.4000000E+04  1.6308117E-08
  2.5000000E+04  1.5002515E-08
  2.6000000E+04  1.3840776E-08
  2.7000000E+04  1.2802812E-08
  2.8000000E+04  1.1871901E-08
  2.9000000E+04  1.1033978E-08
  3.0000000E+04  1.0277184E-08
  3.1000000E+04  9.5914974E-09
  3.2000000E+04  8.9684049E-09
  3.4000000E+04  7.8819598E-09
  3.6000000E+04  6.9709925E-09
  3.8000000E+04  6.2003219E-09
  4.0000000E+04  5.5431115E-09
  4.2000000E+04  4.9785994E-09
  4.4000000E+04  4.4905269E-09
  4.6000000E+04  4.0660300E-09
  4.8000000E+04  3.6948248E-09
  5.0000000E+04  3.3685987E-09
  5.2500000E+04  3.0138439E-09
  5.5000000E+04  2.7081880E-09
  5.7500000E+04  2.4432282E-09
  5.8750000E+04  2.3238639E-09
  6.0000000E+04  2.2122741E-09
  6.2500000E+04  2.0099386E-09
  6.5000000E+04  1.8318593E-09
  6.7500000E+04  1.6744672E-09
  7.0000000E+04  1.5348063E-09
  7.2500000E+04  1.4103644E-09
  7.5000000E+04  1.2990272E-09
  7.7500000E+04  1.1990405E-09
  8.0000000E+04  1.1090168E-09
  8.2500000E+04  1.0278766E-09
  8.5000000E+04  9.5466332E-10


==> anc/colstop/sbethe/sdbase/oos95.tab <==
# Atomic number = 95   (Am)
#
#      W/eV         OOS*eV
  
  
#  95   1  K1  EION =  1.249840000E+05 eV   225
#  S(0) = 7.432218E-01
  1.2497812E+03  0.0000000E+00
  1.2497812E+05  0.0000000E+00
  1.2497812E+05  1.2840625E-05
  1.2498400E+05  1.2840625E-05
  1.2498526E+05  1.2840625E-05
  1.2498917E+05  1.2510554E-05
  1.2499113E+05  1.2365865E-05
  1.2499309E+05  1.2248207E-05
  1.2499505E+05  1.2159438E-05
  1.2499701E+05  1.2098106E-05
  1.2500093E+05  1.2044423E-05
  1.2500876E+05  1.2103160E-05
  1.2501268E+05  1.2161558E-05
  1.2501660E+05  1.2215019E-05
  1.2502443E+05  1.2276886E-05
  1.2503227E+05  1.2277567E-05
  1.2504010E+05  1.2247370E-05
  1.2504794E+05  1.2217522E-05
  1.2505578E+05  1.2203558E-05
  1.2506361E+05  1.2205812E-05
  1.2507145E+05  1.2216587E-05
  1.2507928E+05  1.2227028E-05
  1.2508712E+05  1.2231574E-05
  1.2509495E+05  1.2229004E-05
  1.2510279E+05  1.2221221E-05
  1.2511062E+05  1.2211858E-05
  1.2512630E+05  1.2199410E-05
  1.2514197E+05  1.2200287E-05
  1.2515764E+05  1.2205664E-05
  1.2517331E+05  1.2205265E-05
  1.2518898E+05  1.2198328E-05
  1.2520465E+05  1.2189674E-05
  1.2522032E+05  1.2184785E-05
  1.2523599E+05  1.2183521E-05
  1.2529868E+05  1.2171277E-05
  1.2536136E+05  1.2156823E-05
  1.2548673E+05  1.2124951E-05
  1.2573747E+05  1.2059736E-05
  1.2598820E+05  1.1992931E-05
  1.2648968E+05  1.1857523E-05
  1.2699115E+05  1.1723977E-05
  1.2799410E+05  1.1465905E-05
  1.2899705E+05  1.1217070E-05
  1.3000000E+05  1.0974754E-05
  1.3500000E+05  9.8553957E-06
  1.4000000E+05  8.8746081E-06
  1.4500000E+05  8.0144295E-06
  1.5000000E+05  7.2572566E-06
  1.5500000E+05  6.5883321E-06
  1.6000000E+05  5.9954830E-06
  1.6500000E+05  5.4685239E-06
  1.7000000E+05  4.9988308E-06
  1.8000000E+05  4.2029537E-06
  1.9000000E+05  3.5609912E-06
  2.0000000E+05  3.0383832E-06
  2.1000000E+05  2.6093158E-06
  2.2000000E+05  2.2542777E-06
  2.3000000E+05  1.9583596E-06
  2.4000000E+05  1.7100534E-06
  2.5000000E+05  1.5003911E-06
  2.6000000E+05  1.3223222E-06
  2.7000000E+05  1.1702597E-06
  2.8000000E+05  1.0397400E-06
  2.9000000E+05  9.2717231E-07
  3.0000000E+05  8.2964898E-07
  3.1000000E+05  7.4479914E-07
  3.2000000E+05  6.7067944E-07
  3.3000000E+05  6.0568679E-07
  3.4000000E+05  5.4849252E-07
  3.5000000E+05  4.9798956E-07
  3.6000000E+05  4.5325078E-07
  3.8000000E+05  3.7806878E-07
  4.0000000E+05  3.1803971E-07
  4.2000000E+05  2.6960955E-07
  4.4000000E+05  2.3016552E-07
  4.6000000E+05  1.9776062E-07
  4.8000000E+05  1.7092589E-07
  5.0000000E+05  1.4854021E-07
  5.2500000E+05  1.2551625E-07
  5.5000000E+05  1.0682487E-07
  5.7500000E+05  9.1515282E-08
  5.8750000E+05  8.4898111E-08
  6.0000000E+05  7.8873080E-08
  6.2500000E+05  6.8355056E-08
  6.5000000E+05  5.9543690E-08
  6.7500000E+05  5.2114760E-08
  7.0000000E+05  4.5814172E-08
  7.2500000E+05  4.0441037E-08
  7.5000000E+05  3.5835240E-08
  7.7500000E+05  3.1868215E-08
  8.0000000E+05  2.8435982E-08
  8.2500000E+05  2.5453899E-08
  8.5000000E+05  2.2852635E-08
  8.7500000E+05  2.0575069E-08
  9.0000000E+05  1.8573878E-08
  9.2500000E+05  1.6809658E-08
  9.5000000E+05  1.5249435E-08
  1.0000000E+06  1.2634408E-08
  1.0500000E+06  1.0554417E-08
  1.1000000E+06  8.8832465E-09
  1.1500000E+06  7.5281691E-09
  1.2000000E+06  6.4201407E-09
  1.2500000E+06  5.5071128E-09
  1.3000000E+06  4.7494036E-09
  1.3500000E+06  4.1164469E-09
  1.4000000E+06  3.5844684E-09
  1.4500000E+06  3.1348140E-09
  1.5000000E+06  2.7527258E-09
  1.5500000E+06  2.4264378E-09
  1.6000000E+06  2.1465029E-09
  1.6500000E+06  1.9052849E-09
  1.7000000E+06  1.6965721E-09
  1.7500000E+06  1.5152816E-09
  1.8000000E+06  1.3572314E-09
  1.8500000E+06  1.2189626E-09
  1.9000000E+06  1.0975998E-09
  1.9500000E+06  9.9074178E-10
  2.0000000E+06  8.9637435E-10
  2.0500000E+06  8.1280071E-10
  2.1000000E+06  7.3858574E-10
  2.2000000E+06  6.1353787E-10
  2.3000000E+06  5.1347163E-10
  2.4000000E+06  4.3268092E-10
  2.5000000E+06  3.6691682E-10
  2.6000000E+06  3.1297859E-10
  2.7000000E+06  2.6842867E-10
  2.8000000E+06  2.3139181E-10
  2.9000000E+06  2.0041266E-10
  3.0000000E+06  1.7435248E-10
  3.1000000E+06  1.5231341E-10
  3.2000000E+06  1.3358198E-10
  3.3000000E+06  1.1758704E-10
  3.4000000E+06  1.0386825E-10
  3.5000000E+06  9.2052283E-11
  3.6000000E+06  8.1834783E-11
  3.7000000E+06  7.2966302E-11
  3.8000000E+06  6.5241349E-11
  3.9000000E+06  5.8489800E-11
  4.0000000E+06  5.2570092E-11
  4.1000000E+06  4.7363898E-11
  4.2000000E+06  4.2771876E-11
  4.3000000E+06  3.8710254E-11
  4.4000000E+06  3.5108169E-11
  4.6000000E+06  2.9050925E-11
  4.8000000E+06  2.4217364E-11
  5.0000000E+06  2.0326290E-11
  5.1250000E+06  1.8277670E-11
  5.2500000E+06  1.6474226E-11
  5.3750000E+06  1.4882102E-11
  5.5000000E+06  1.3472718E-11
  5.7500000E+06  1.1108941E-11
  5.8750000E+06  1.0116394E-11
  6.0000000E+06  9.2291806E-12
  6.2500000E+06  7.7208851E-12
  6.5000000E+06  6.5006210E-12
  6.7500000E+06  5.5058254E-12
  7.0000000E+06  4.6890816E-12
  7.2500000E+06  4.0140959E-12
  7.5000000E+06  3.4528237E-12
  7.7500000E+06  2.9834058E-12
  8.0000000E+06  2.5886828E-12
  8.2500000E+06  2.2550843E-12
  8.5000000E+06  1.9718032E-12
  8.7500000E+06  1.7301735E-12
  9.0000000E+06  1.5232007E-12
  9.2500000E+06  1.3452054E-12
  9.5000000E+06  1.1915468E-12
  9.7500000E+06  1.0584173E-12
  1.0000000E+07  9.4267862E-13
  1.0250000E+07  8.4173168E-13
  1.0500000E+07  7.5341429E-13
  1.0750000E+07  6.7591962E-13
  1.1000000E+07  6.0773130E-13
  1.1250000E+07  5.4757164E-13
  1.1500000E+07  4.9435997E-13
  1.1750000E+07  4.4717829E-13
  1.2000000E+07  4.0524471E-13
  1.2250000E+07  3.6789143E-13
  1.2500000E+07  3.3454632E-13
  1.3000000E+07  2.7798155E-13
  1.3500000E+07  2.3236964E-13
  1.4000000E+07  1.9532283E-13
  1.4500000E+07  1.6503062E-13
  1.5000000E+07  1.4010618E-13
  1.5500000E+07  1.1947826E-13
  1.6000000E+07  1.0231315E-13
  1.6500000E+07  8.7956711E-14
  1.7000000E+07  7.5891831E-14
  1.7500000E+07  6.5707189E-14
  1.8000000E+07  5.7073525E-14
  1.8500000E+07  4.9725495E-14
  1.9000000E+07  4.3447985E-14
  1.9500000E+07  3.8065908E-14
  2.0000000E+07  3.3436029E-14
  2.0500000E+07  2.9440554E-14
  2.1000000E+07  2.5982104E-14
  2.1500000E+07  2.2979894E-14
  2.2000000E+07  2.0366643E-14
  2.2500000E+07  1.8086089E-14
  2.3000000E+07  1.6090969E-14
  2.3500000E+07  1.4341395E-14
  2.4000000E+07  1.2803662E-14
  2.4500000E+07  1.1449205E-14
  2.5000000E+07  1.0253737E-14
  2.5500000E+07  9.1965379E-15
  2.6000000E+07  8.2598693E-15
  2.6500000E+07  7.4285073E-15
  2.7000000E+07  6.6893556E-15
  2.8000000E+07  5.4440263E-15
  2.9000000E+07  4.4504792E-15
  3.0000000E+07  3.6531006E-15
  3.1000000E+07  3.0096251E-15
  3.2000000E+07  2.4877681E-15
  3.3000000E+07  2.0627439E-15
  3.4000000E+07  1.7153548E-15
  3.5000000E+07  1.4304709E-15
  3.6000000E+07  1.1960896E-15
  3.7000000E+07  1.0024216E-15
  3.8000000E+07  8.4158185E-16
  3.9000000E+07  7.0743787E-16
  4.0000000E+07  5.9517330E-16
  4.1000000E+07  5.0111753E-16
  4.2000000E+07  4.2255088E-16
  4.3000000E+07  3.5708228E-16
  4.4000000E+07  3.0260113E-16
  
  
#  95   2  L1  EION =  2.380300000E+04 eV   242
#  S(0) = 8.506257E-01
  2.3797747E+02  0.0000000E+00
  2.3797747E+04  0.0000000E+00
  2.3797747E+04  4.0416173E-05
  2.3803000E+04  4.0416173E-05
  2.3803238E+04  4.0416173E-05
  2.3803853E+04  4.0096272E-05
  2.3804468E+04  3.9797517E-05
  2.3805083E+04  3.9517996E-05
  2.3805698E+04  3.9256433E-05
  2.3806928E+04  3.8783933E-05
  2.3808157E+04  3.8375249E-05
  2.3810617E+04  3.7734454E-05
  2.3813076E+04  3.7302072E-05
  2.3817995E+04  3.6917086E-05
  2.3822914E+04  3.6937327E-05
  2.3827834E+04  3.7133801E-05
  2.3832753E+04  3.7352830E-05
  2.3837672E+04  3.7512093E-05
  2.3842591E+04  3.7585322E-05
  2.3852429E+04  3.7529453E-05
  2.3857348E+04  3.7456046E-05
  2.3862267E+04  3.7385282E-05
  2.3867186E+04  3.7331593E-05
  2.3872105E+04  3.7300267E-05
  2.3877024E+04  3.7289931E-05
  2.3881943E+04  3.7295070E-05
  2.3891781E+04  3.7322293E-05
  2.3901619E+04  3.7333476E-05
  2.3906538E+04  3.7326134E-05
  2.3911457E+04  3.7310449E-05
  2.3921295E+04  3.7262782E-05
  2.3931133E+04  3.7211693E-05
  2.3940971E+04  3.7173442E-05
  2.3950810E+04  3.7152635E-05
  2.3960648E+04  3.7144314E-05
  2.3980324E+04  3.7127468E-05
  2.3990162E+04  3.7107450E-05
  2.4000000E+04  3.7078761E-05
  2.4015625E+04  3.7027094E-05
  2.4031250E+04  3.6983005E-05
  2.4046875E+04  3.6951334E-05
  2.4062500E+04  3.6927190E-05
  2.4093750E+04  3.6862747E-05
  2.4125000E+04  3.6778460E-05
  2.4156250E+04  3.6707180E-05
  2.4187500E+04  3.6644576E-05
  2.4218750E+04  3.6571432E-05
  2.4250000E+04  3.6494528E-05
  2.4375000E+04  3.6209718E-05
  2.4500000E+04  3.5926572E-05
  2.4750000E+04  3.5357062E-05
  2.5000000E+04  3.4800875E-05
  2.5500000E+04  3.3716028E-05
  2.6000000E+04  3.2677778E-05
  2.7000000E+04  3.0730862E-05
  2.8000000E+04  2.8935932E-05
  2.9000000E+04  2.7275460E-05
  3.0000000E+04  2.5736978E-05
  3.1000000E+04  2.4310062E-05
  3.2000000E+04  2.2985574E-05
  3.4000000E+04  2.0609740E-05
  3.6000000E+04  1.8548954E-05
  3.8000000E+04  1.6753391E-05
  4.0000000E+04  1.5182025E-05
  4.2000000E+04  1.3801017E-05
  4.4000000E+04  1.2582382E-05
  4.6000000E+04  1.1502902E-05
  4.8000000E+04  1.0543222E-05
  5.0000000E+04  9.6871322E-06
  5.2500000E+04  8.7421159E-06
  5.5000000E+04  7.9156764E-06
  5.7500000E+04  7.1897488E-06
  6.0000000E+04  6.5494776E-06
  6.5000000E+04  5.4788122E-06
  6.7500000E+04  5.0296288E-06
  7.0000000E+04  4.6278240E-06
  7.2500000E+04  4.2673100E-06
  7.5000000E+04  3.9429162E-06
  8.0000000E+04  3.3854801E-06
  8.5000000E+04  2.9272173E-06
  9.0000000E+04  2.5470581E-06
  9.5000000E+04  2.2290914E-06
  1.0000000E+05  1.9611466E-06
  1.0500000E+05  1.7338030E-06
  1.1000000E+05  1.5396920E-06
  1.1500000E+05  1.3729918E-06
  1.2000000E+05  1.2290618E-06
  1.2500000E+05  1.1041712E-06
  1.3000000E+05  9.9529851E-07
  1.3500000E+05  8.9997769E-07
  1.4000000E+05  8.1618385E-07
  1.4500000E+05  7.4224293E-07
  1.5000000E+05  6.7676322E-07
  1.5500000E+05  6.1858154E-07
  1.6000000E+05  5.6672028E-07
  1.6500000E+05  5.2035409E-07
  1.7000000E+05  4.7878303E-07
  1.8000000E+05  4.0772700E-07
  1.9000000E+05  3.4973411E-07
  2.0000000E+05  3.0197116E-07
  2.1000000E+05  2.6230673E-07
  2.2000000E+05  2.2911708E-07
  2.3000000E+05  2.0115108E-07
  2.4000000E+05  1.7743460E-07
  2.5000000E+05  1.5720182E-07
  2.6000000E+05  1.3984533E-07
  2.7000000E+05  1.2487939E-07
  2.8000000E+05  1.1191258E-07
  2.9000000E+05  1.0062719E-07
  3.0000000E+05  9.0763665E-08
  3.1000000E+05  8.2108612E-08
  3.2000000E+05  7.4485553E-08
  3.3000000E+05  6.7747755E-08
  3.4000000E+05  6.1772549E-08
  3.5000000E+05  5.6456894E-08
  3.6000000E+05  5.1713844E-08
  3.8000000E+05  4.3661747E-08
  4.0000000E+05  3.7147551E-08
  4.2000000E+05  3.1826813E-08
  4.4000000E+05  2.7442729E-08
  4.6000000E+05  2.3801412E-08
  4.8000000E+05  2.0754701E-08
  5.0000000E+05  1.8188161E-08
  5.2500000E+05  1.5521116E-08
  5.5000000E+05  1.3332318E-08
  5.7500000E+05  1.1521164E-08
  5.8750000E+05  1.0732542E-08
  6.0000000E+05  1.0011139E-08
  6.2500000E+05  8.7433996E-09
  6.5000000E+05  7.6722258E-09
  6.7500000E+05  6.7617483E-09
  7.0000000E+05  5.9835824E-09
  7.2500000E+05  5.3150798E-09
  7.5000000E+05  4.7380292E-09
  7.7500000E+05  4.2376842E-09
  8.0000000E+05  3.8020237E-09
  8.2500000E+05  3.4211858E-09
  8.5000000E+05  3.0870333E-09
  8.7500000E+05  2.7928151E-09
  9.0000000E+05  2.5329015E-09
  9.2500000E+05  2.3025748E-09
  9.5000000E+05  2.0978622E-09
  9.7500000E+05  1.9154038E-09
  1.0000000E+06  1.7523453E-09
  1.0250000E+06  1.6062527E-09
  1.0500000E+06  1.4750428E-09
  1.1000000E+06  1.2503614E-09
  1.1500000E+06  1.0667321E-09
  1.2000000E+06  9.1546060E-10
  1.2500000E+06  7.8993407E-10
  1.3000000E+06  6.8507030E-10
  1.3500000E+06  5.9692318E-10
  1.4000000E+06  5.2239942E-10
  1.4500000E+06  4.5905335E-10
  1.5000000E+06  4.0493665E-10
  1.5500000E+06  3.5848611E-10
  1.6000000E+06  3.1843916E-10
  1.6500000E+06  2.8376944E-10
  1.7000000E+06  2.5363729E-10
  1.7500000E+06  2.2735186E-10
  1.8000000E+06  2.0434180E-10
  1.8500000E+06  1.8413216E-10
  1.9000000E+06  1.6632623E-10
  1.9500000E+06  1.5059120E-10
  2.0000000E+06  1.3664672E-10
  2.0500000E+06  1.2425565E-10
  2.1000000E+06  1.1321654E-10
  2.1500000E+06  1.0335763E-10
  2.2000000E+06  9.4531969E-11
  2.2500000E+06  8.6613333E-11
  2.3000000E+06  7.9493053E-11
  2.4000000E+06  6.7284737E-11
  2.5000000E+06  5.7296091E-11
  2.6000000E+06  4.9064176E-11
  2.7000000E+06  4.2234356E-11
  2.8000000E+06  3.6532318E-11
  2.9000000E+06  3.1743998E-11
  3.0000000E+06  2.7700986E-11
  3.1000000E+06  2.4269768E-11
  3.2000000E+06  2.1343710E-11
  3.3000000E+06  1.8837096E-11
  3.4000000E+06  1.6680598E-11
  3.5000000E+06  1.4817807E-11
  3.6000000E+06  1.3202568E-11
  3.7000000E+06  1.1796906E-11
  3.8000000E+06  1.0569423E-11
  3.9000000E+06  9.4940356E-12
  4.0000000E+06  8.5489750E-12
  4.1000000E+06  7.7159944E-12
  4.2000000E+06  6.9797328E-12
  4.3000000E+06  6.3272086E-12
  4.4000000E+06  5.7474061E-12
  4.5000000E+06  5.2309439E-12
  4.6000000E+06  4.7698109E-12
  4.7000000E+06  4.3571437E-12
  4.8000000E+06  3.9870432E-12
  5.0000000E+06  3.3548931E-12
  5.1250000E+06  3.0212486E-12
  5.2500000E+06  2.7270122E-12
  5.3750000E+06  2.4668138E-12
  5.5000000E+06  2.2361085E-12
  5.7500000E+06  1.8483029E-12
  5.8750000E+06  1.6851001E-12
  6.0000000E+06  1.5390146E-12
  6.2500000E+06  1.2901821E-12
  6.5000000E+06  1.0883735E-12
  6.7500000E+06  9.2348146E-13
  7.0000000E+06  7.8781802E-13
  7.2500000E+06  6.7547608E-13
  7.5000000E+06  5.8188182E-13
  7.7500000E+06  5.0346490E-13
  8.0000000E+06  4.3741680E-13
  8.2500000E+06  3.8151097E-13
  8.5000000E+06  3.3396946E-13
  8.7500000E+06  2.9336296E-13
  9.0000000E+06  2.5853480E-13
  9.2500000E+06  2.2854463E-13
  9.5000000E+06  2.0262386E-13
  9.7500000E+06  1.8014100E-13
  1.0000000E+07  1.6057462E-13
  1.0250000E+07  1.4349212E-13
  1.0500000E+07  1.2853294E-13
  1.0750000E+07  1.1539533E-13
  1.1000000E+07  1.0382559E-13
  1.1250000E+07  9.3609592E-14
  1.1500000E+07  8.4566105E-14
  1.1750000E+07  7.6541184E-14
  1.2000000E+07  6.9403629E-14
  1.2250000E+07  6.3041211E-14
  1.2500000E+07  5.7357574E-14
  1.3000000E+07  4.7706560E-14
  1.3500000E+07  3.9914263E-14
  1.4000000E+07  3.3577939E-14
  1.4500000E+07  2.8392274E-14
  1.5000000E+07  2.4122799E-14
  1.5500000E+07  2.0587464E-14
  1.6000000E+07  1.7642539E-14
  1.6500000E+07  1.5175469E-14
  1.7000000E+07  1.3098003E-14
  1.7500000E+07  1.1341623E-14
  1.8000000E+07  9.8534351E-15
  1.8500000E+07  8.5897189E-15
  
  
#  95   3  L2  EION =  2.294900000E+04 eV   246
#  S(0) = 1.051661E+00
  2.2930181E+02  0.0000000E+00
  2.2930181E+04  0.0000000E+00
  2.2930181E+04  7.4645706E-05
  2.2949000E+04  7.4645706E-05
  2.2949231E+04  7.4645706E-05
  2.2949436E+04  7.4958815E-05
  2.2949641E+04  7.5237268E-05
  2.2949846E+04  7.5488456E-05
  2.2950052E+04  7.5718184E-05
  2.2950462E+04  7.6130567E-05
  2.2950873E+04  7.6500533E-05
  2.2951693E+04  7.7171733E-05
  2.2952514E+04  7.7798893E-05
  2.2954156E+04  7.8988413E-05
  2.2955798E+04  8.0076872E-05
  2.2959082E+04  8.1747223E-05
  2.2962365E+04  8.2586288E-05
  2.2968933E+04  8.2312135E-05
  2.2972216E+04  8.1712989E-05
  2.2975500E+04  8.1087830E-05
  2.2978784E+04  8.0554294E-05
  2.2982067E+04  8.0165425E-05
  2.2985351E+04  7.9929629E-05
  2.2988635E+04  7.9828553E-05
  2.2995202E+04  7.9897648E-05
  2.2998485E+04  7.9998252E-05
  2.3001769E+04  8.0103294E-05
  2.3008336E+04  8.0254380E-05
  2.3014904E+04  8.0279271E-05
  2.3021471E+04  8.0196711E-05
  2.3028038E+04  8.0065933E-05
  2.3041173E+04  7.9866901E-05
  2.3047740E+04  7.9840223E-05
  2.3054308E+04  7.9850561E-05
  2.3067442E+04  7.9897807E-05
  2.3080577E+04  7.9872273E-05
  2.3093711E+04  7.9757537E-05
  2.3106846E+04  7.9620685E-05
  2.3133115E+04  7.9460614E-05
  2.3146250E+04  7.9413699E-05
  2.3159385E+04  7.9345526E-05
  2.3172519E+04  7.9246148E-05
  2.3185654E+04  7.9129416E-05
  2.3211923E+04  7.8907674E-05
  2.3238192E+04  7.8738685E-05
  2.3264461E+04  7.8554575E-05
  2.3317000E+04  7.8112754E-05
  2.3343269E+04  7.7919877E-05
  2.3369538E+04  7.7724102E-05
  2.3422077E+04  7.7297780E-05
  2.3474615E+04  7.6880988E-05
  2.3579692E+04  7.6051783E-05
  2.3789846E+04  7.4410544E-05
  2.4000000E+04  7.2803774E-05
  2.4500000E+04  6.9118457E-05
  2.5000000E+04  6.5661761E-05
  2.5500000E+04  6.2432969E-05
  2.6000000E+04  5.9411106E-05
  2.7000000E+04  5.3912914E-05
  2.8000000E+04  4.9046335E-05
  2.9000000E+04  4.4724434E-05
  3.0000000E+04  4.0877419E-05
  3.1000000E+04  3.7444354E-05
  3.2000000E+04  3.4373011E-05
  3.4000000E+04  2.9141197E-05
  3.6000000E+04  2.4891189E-05
  3.8000000E+04  2.1406692E-05
  4.0000000E+04  1.8525259E-05
  4.2000000E+04  1.6123724E-05
  4.4000000E+04  1.4107673E-05
  4.6000000E+04  1.2403962E-05
  4.8000000E+04  1.0955355E-05
  5.0000000E+04  9.7166369E-06
  5.2500000E+04  8.4092186E-06
  5.5000000E+04  7.3187707E-06
  5.7500000E+04  6.4028534E-06
  6.0000000E+04  5.6285071E-06
  6.5000000E+04  4.4065430E-06
  6.7500000E+04  3.9221762E-06
  7.0000000E+04  3.5036794E-06
  7.2500000E+04  3.1404430E-06
  7.5000000E+04  2.8238220E-06
  7.7500000E+04  2.5467240E-06
  8.0000000E+04  2.3032997E-06
  8.2500000E+04  2.0886939E-06
  8.5000000E+04  1.8988586E-06
  9.0000000E+04  1.5804605E-06
  9.5000000E+04  1.3268311E-06
  1.0000000E+05  1.1226365E-06
  1.0500000E+05  9.5664934E-07
  1.1000000E+05  8.2052945E-07
  1.1500000E+05  7.0800132E-07
  1.2000000E+05  6.1428561E-07
  1.2500000E+05  5.3570334E-07
  1.3000000E+05  4.6939337E-07
  1.3500000E+05  4.1311034E-07
  1.4000000E+05  3.6507666E-07
  1.4500000E+05  3.2387389E-07
  1.5000000E+05  2.8836179E-07
  1.5500000E+05  2.5761724E-07
  1.6000000E+05  2.3088813E-07
  1.6500000E+05  2.0755790E-07
  1.7000000E+05  1.8711818E-07
  1.7500000E+05  1.6914755E-07
  1.8000000E+05  1.5329489E-07
  1.8500000E+05  1.3926622E-07
  1.9000000E+05  1.2681427E-07
  2.0000000E+05  1.0583680E-07
  2.1000000E+05  8.9040637E-08
  2.2000000E+05  7.5461076E-08
  2.3000000E+05  6.4384151E-08
  2.4000000E+05  5.5274621E-08
  2.5000000E+05  4.7726522E-08
  2.6000000E+05  4.1428570E-08
  2.7000000E+05  3.6139703E-08
  2.8000000E+05  3.1671505E-08
  2.9000000E+05  2.7875436E-08
  3.0000000E+05  2.4633462E-08
  3.1000000E+05  2.1851083E-08
  3.2000000E+05  1.9452112E-08
  3.3000000E+05  1.7374722E-08
  3.4000000E+05  1.5568427E-08
  3.5000000E+05  1.3991769E-08
  3.6000000E+05  1.2610511E-08
  3.7000000E+05  1.1396233E-08
  3.8000000E+05  1.0325232E-08
  3.9000000E+05  9.3776451E-09
  4.0000000E+05  8.5367529E-09
  4.2000000E+05  7.1206631E-09
  4.4000000E+05  5.9874767E-09
  4.6000000E+05  5.0718526E-09
  4.8000000E+05  4.3254186E-09
  5.0000000E+05  3.7119186E-09
  5.2500000E+05  3.0907302E-09
  5.5000000E+05  2.5946979E-09
  5.7500000E+05  2.1946683E-09
  5.8750000E+05  2.0236974E-09
  6.0000000E+05  1.8691234E-09
  6.2500000E+05  1.6019790E-09
  6.5000000E+05  1.3810665E-09
  6.7500000E+05  1.1970812E-09
  7.0000000E+05  1.0428366E-09
  7.2500000E+05  9.1272845E-10
  7.5000000E+05  8.0234975E-10
  7.7500000E+05  7.0820667E-10
  8.0000000E+05  6.2750743E-10
  8.2500000E+05  5.5800594E-10
  8.5000000E+05  4.9788323E-10
  8.7500000E+05  4.4565665E-10
  9.0000000E+05  4.0011044E-10
  9.2500000E+05  3.6024232E-10
  9.5000000E+05  3.2522165E-10
  1.0000000E+06  2.6706736E-10
  1.0500000E+06  2.2134578E-10
  1.1000000E+06  1.8499438E-10
  1.1500000E+06  1.5579730E-10
  1.2000000E+06  1.3212776E-10
  1.2500000E+06  1.1277534E-10
  1.3000000E+06  9.6828334E-11
  1.3500000E+06  8.3592264E-11
  1.4000000E+06  7.2532602E-11
  1.4500000E+06  6.3233952E-11
  1.5000000E+06  5.5370617E-11
  1.5500000E+06  4.8685101E-11
  1.6000000E+06  4.2972250E-11
  1.6500000E+06  3.8067418E-11
  1.7000000E+06  3.3837571E-11
  1.7500000E+06  3.0174516E-11
  1.8000000E+06  2.6989752E-11
  1.8500000E+06  2.4210482E-11
  1.9000000E+06  2.1776510E-11
  1.9500000E+06  1.9637820E-11
  2.0000000E+06  1.7752645E-11
  2.0500000E+06  1.6085934E-11
  2.1000000E+06  1.4608149E-11
  2.2000000E+06  1.2123132E-11
  2.3000000E+06  1.0139089E-11
  2.4000000E+06  8.5401514E-12
  2.5000000E+06  7.2405041E-12
  2.6000000E+06  6.1757859E-12
  2.7000000E+06  5.2971639E-12
  2.8000000E+06  4.5671962E-12
  2.9000000E+06  3.9569089E-12
  3.0000000E+06  3.4436842E-12
  3.1000000E+06  3.0097244E-12
  3.2000000E+06  2.6409104E-12
  3.3000000E+06  2.3259573E-12
  3.4000000E+06  2.0557829E-12
  3.5000000E+06  1.8230308E-12
  3.6000000E+06  1.6217091E-12
  3.7000000E+06  1.4469095E-12
  3.8000000E+06  1.2945908E-12
  3.9000000E+06  1.1614082E-12
  4.0000000E+06  1.0445799E-12
  4.2000000E+06  8.5106218E-13
  4.4000000E+06  6.9953707E-13
  4.6000000E+06  5.7963839E-13
  4.8000000E+06  4.8384916E-13
  5.0000000E+06  4.0664536E-13
  5.1250000E+06  3.6595790E-13
  5.2500000E+06  3.3011299E-13
  5.3750000E+06  2.9844462E-13
  5.5000000E+06  2.7039012E-13
  5.7500000E+06  2.2328635E-13
  5.8750000E+06  2.0348511E-13
  6.0000000E+06  1.8577235E-13
  6.2500000E+06  1.5562844E-13
  6.5000000E+06  1.3120727E-13
  6.7500000E+06  1.1127177E-13
  7.0000000E+06  9.4882791E-14
  7.2500000E+06  8.1320666E-14
  7.5000000E+06  7.0029003E-14
  7.7500000E+06  6.0573940E-14
  8.0000000E+06  5.2614406E-14
  8.2500000E+06  4.5880233E-14
  8.5000000E+06  4.0155841E-14
  8.7500000E+06  3.5268022E-14
  9.0000000E+06  3.1076891E-14
  9.2500000E+06  2.7468827E-14
  9.5000000E+06  2.4351025E-14
  9.7500000E+06  2.1647290E-14
  1.0000000E+07  1.9294727E-14
  1.0250000E+07  1.7241168E-14
  1.0500000E+07  1.5443146E-14
  1.0750000E+07  1.3864260E-14
  1.1000000E+07  1.2473926E-14
  1.1250000E+07  1.1246362E-14
  1.1500000E+07  1.0159756E-14
  1.2000000E+07  8.3380659E-15
  1.2500000E+07  6.8909342E-15
  1.3000000E+07  5.7316994E-15
  1.3500000E+07  4.7958808E-15
  1.4000000E+07  4.0349257E-15
  1.4500000E+07  3.4119903E-15
  1.5000000E+07  2.8988741E-15
  1.5500000E+07  2.4738440E-15
  1.6000000E+07  2.1199470E-15
  1.6500000E+07  1.8238340E-15
  1.7000000E+07  1.5748472E-15
  1.7500000E+07  1.3644127E-15
  1.8000000E+07  1.1857171E-15
  1.8500000E+07  1.0333164E-15
  1.9000000E+07  9.0293709E-16
  1.9500000E+07  7.9122024E-16
  2.0000000E+07  6.9533440E-16
  2.0500000E+07  6.1288207E-16
  
  
#  95   4  L3  EION =  1.851200000E+04 eV   245
#  S(0) = 1.837323E+00
  1.8493586E+02  0.0000000E+00
  1.8493586E+04  0.0000000E+00
  1.8493586E+04  2.0482490E-04
  1.8512000E+04  2.0482490E-04
  1.8512185E+04  2.0482490E-04
  1.8512948E+04  2.0280787E-04
  1.8513710E+04  2.0124625E-04
  1.8514472E+04  2.0020148E-04
  1.8515234E+04  1.9961358E-04
  1.8516759E+04  1.9945945E-04
  1.8518283E+04  2.0014801E-04
  1.8521332E+04  2.0234012E-04
  1.8524381E+04  2.0410322E-04
  1.8527430E+04  2.0478036E-04
  1.8530478E+04  2.0442930E-04
  1.8536576E+04  2.0203023E-04
  1.8539625E+04  2.0065487E-04
  1.8542674E+04  1.9945502E-04
  1.8548771E+04  1.9790141E-04
  1.8560967E+04  1.9762590E-04
  1.8567064E+04  1.9801590E-04
  1.8573162E+04  1.9828372E-04
  1.8579260E+04  1.9830654E-04
  1.8585358E+04  1.9811030E-04
  1.8597553E+04  1.9747181E-04
  1.8609748E+04  1.9705299E-04
  1.8621944E+04  1.9696362E-04
  1.8634139E+04  1.9693816E-04
  1.8658530E+04  1.9639112E-04
  1.8682920E+04  1.9561918E-04
  1.8695116E+04  1.9535102E-04
  1.8707311E+04  1.9512817E-04
  1.8731702E+04  1.9458413E-04
  1.8756093E+04  1.9385868E-04
  1.8780483E+04  1.9316268E-04
  1.8804874E+04  1.9256892E-04
  1.8853656E+04  1.9125230E-04
  1.8902437E+04  1.8989301E-04
  1.8951219E+04  1.8859811E-04
  1.9000000E+04  1.8724529E-04
  1.9250000E+04  1.8059134E-04
  1.9500000E+04  1.7416196E-04
  1.9750000E+04  1.6798425E-04
  2.0000000E+04  1.6208504E-04
  2.0500000E+04  1.5103299E-04
  2.1000000E+04  1.4094753E-04
  2.2000000E+04  1.2327247E-04
  2.3000000E+04  1.0834840E-04
  2.4000000E+04  9.5654817E-05
  2.5000000E+04  8.4796177E-05
  2.6000000E+04  7.5461816E-05
  2.7000000E+04  6.7399508E-05
  2.8000000E+04  6.0404622E-05
  2.9000000E+04  5.4309821E-05
  3.0000000E+04  4.8977755E-05
  3.1000000E+04  4.4295128E-05
  3.2000000E+04  4.0167935E-05
  3.4000000E+04  3.3279121E-05
  3.6000000E+04  2.7823788E-05
  3.8000000E+04  2.3454238E-05
  4.0000000E+04  1.9918310E-05
  4.2000000E+04  1.7030278E-05
  4.4000000E+04  1.4651406E-05
  4.6000000E+04  1.2676727E-05
  4.8000000E+04  1.1025882E-05
  5.0000000E+04  9.6366870E-06
  5.2500000E+04  8.1951454E-06
  5.5000000E+04  7.0142846E-06
  5.7500000E+04  6.0391966E-06
  6.0000000E+04  5.2280863E-06
  6.5000000E+04  3.9763045E-06
  6.7500000E+04  3.4910236E-06
  7.0000000E+04  3.0774306E-06
  7.2500000E+04  2.7231504E-06
  7.5000000E+04  2.4182409E-06
  7.7500000E+04  2.1546582E-06
  8.0000000E+04  1.9258513E-06
  8.2500000E+04  1.7264537E-06
  8.5000000E+04  1.5520429E-06
  9.0000000E+04  1.2641398E-06
  9.5000000E+04  1.0395227E-06
  1.0000000E+05  8.6223408E-07
  1.0500000E+05  7.2082299E-07
  1.1000000E+05  6.0694513E-07
  1.1500000E+05  5.1443459E-07
  1.2000000E+05  4.3867679E-07
  1.2500000E+05  3.7617777E-07
  1.3000000E+05  3.2426357E-07
  1.3500000E+05  2.8086746E-07
  1.4000000E+05  2.4437742E-07
  1.4500000E+05  2.1352530E-07
  1.5000000E+05  1.8730564E-07
  1.5500000E+05  1.6491535E-07
  1.6000000E+05  1.4570846E-07
  1.6500000E+05  1.2916211E-07
  1.7000000E+05  1.1485046E-07
  1.8000000E+05  9.1597527E-08
  1.9000000E+05  7.3827990E-08
  2.0000000E+05  6.0076336E-08
  2.1000000E+05  4.9311862E-08
  2.2000000E+05  4.0797709E-08
  2.3000000E+05  3.3999251E-08
  2.4000000E+05  2.8523323E-08
  2.5000000E+05  2.4077178E-08
  2.6000000E+05  2.0440361E-08
  2.7000000E+05  1.7445091E-08
  2.8000000E+05  1.4962435E-08
  2.9000000E+05  1.2892417E-08
  3.0000000E+05  1.1156859E-08
  3.1000000E+05  9.6941481E-09
  3.2000000E+05  8.4553713E-09
  3.3000000E+05  7.4014281E-09
  3.4000000E+05  6.5008614E-09
  3.5000000E+05  5.7282095E-09
  3.6000000E+05  5.0627446E-09
  3.7000000E+05  4.4875008E-09
  3.8000000E+05  3.9885212E-09
  3.9000000E+05  3.5542692E-09
  4.0000000E+05  3.1751639E-09
  4.2000000E+05  2.5517252E-09
  4.4000000E+05  2.0685014E-09
  4.6000000E+05  1.6901239E-09
  4.8000000E+05  1.3910636E-09
  5.0000000E+05  1.1526532E-09
  5.2500000E+05  9.1922940E-10
  5.5000000E+05  7.3962841E-10
  5.7500000E+05  5.9999363E-10
  6.0000000E+05  4.9039042E-10
  6.2500000E+05  4.0360058E-10
  6.5000000E+05  3.3431582E-10
  6.6250000E+05  3.0496216E-10
  6.7500000E+05  2.7858792E-10
  7.0000000E+05  2.3344961E-10
  7.2500000E+05  1.9664944E-10
  7.5000000E+05  1.6646367E-10
  7.7500000E+05  1.4156149E-10
  8.0000000E+05  1.2090755E-10
  8.2500000E+05  1.0369037E-10
  8.5000000E+05  8.9269510E-11
  8.7500000E+05  7.7136258E-11
  9.0000000E+05  6.6884067E-11
  9.2500000E+05  5.8186175E-11
  9.5000000E+05  5.0778520E-11
  9.7500000E+05  4.4446610E-11
  1.0000000E+06  3.9015372E-11
  1.0250000E+06  3.4341217E-11
  1.0500000E+06  3.0305856E-11
  1.1000000E+06  2.3776632E-11
  1.1500000E+06  1.8825894E-11
  1.2000000E+06  1.5032563E-11
  1.2500000E+06  1.2097880E-11
  1.3000000E+06  9.8071272E-12
  1.3500000E+06  8.0041256E-12
  1.4000000E+06  6.5740194E-12
  1.4500000E+06  5.4314752E-12
  1.5000000E+06  4.5124848E-12
  1.5500000E+06  3.7686103E-12
  1.6000000E+06  3.1628916E-12
  1.6500000E+06  2.6668972E-12
  1.7000000E+06  2.2585944E-12
  1.7500000E+06  1.9207917E-12
  1.8000000E+06  1.6399869E-12
  1.8500000E+06  1.4055087E-12
  1.9000000E+06  1.2088740E-12
  1.9500000E+06  1.0433020E-12
  2.0000000E+06  9.0334351E-13
  2.0500000E+06  7.8459727E-13
  2.1000000E+06  6.8349105E-13
  2.1500000E+06  5.9711239E-13
  2.2000000E+06  5.2307626E-13
  2.2500000E+06  4.5942145E-13
  2.3000000E+06  4.0452884E-13
  2.4000000E+06  3.1588831E-13
  2.5000000E+06  2.4888850E-13
  2.6000000E+06  1.9773583E-13
  2.7000000E+06  1.5831660E-13
  2.8000000E+06  1.2767479E-13
  2.9000000E+06  1.0366229E-13
  3.0000000E+06  8.4701575E-14
  3.1000000E+06  6.9622818E-14
  3.2000000E+06  5.7550582E-14
  3.3000000E+06  4.7824176E-14
  3.4000000E+06  3.9940934E-14
  3.5000000E+06  3.3515509E-14
  3.6000000E+06  2.8250331E-14
  3.7000000E+06  2.3914030E-14
  3.8000000E+06  2.0325551E-14
  3.9000000E+06  1.7342338E-14
  4.0000000E+06  1.4851493E-14
  4.1000000E+06  1.2763114E-14
  4.2000000E+06  1.1005229E-14
  4.3000000E+06  9.5199289E-15
  4.4000000E+06  8.2603943E-15
  4.5000000E+06  7.1886008E-15
  4.6000000E+06  6.2735304E-15
  4.7000000E+06  5.4897738E-15
  4.8000000E+06  4.8164319E-15
  5.0000000E+06  3.7349201E-15
  5.1250000E+06  3.2012200E-15
  5.2500000E+06  2.7532750E-15
  5.3750000E+06  2.3758405E-15
  5.5000000E+06  2.0566316E-15
  5.6250000E+06  1.7857028E-15
  5.7500000E+06  1.5549658E-15
  5.8750000E+06  1.3578143E-15
  6.0000000E+06  1.1888300E-15
  6.1250000E+06  1.0435510E-15
  6.2500000E+06  9.1828901E-16
  6.3750000E+06  8.0998438E-16
  6.5000000E+06  7.1608966E-16
  6.6250000E+06  6.3447677E-16
  6.7500000E+06  5.6336209E-16
  7.0000000E+06  4.4686380E-16
  7.2500000E+06  3.5718416E-16
  7.5000000E+06  2.8755702E-16
  7.7500000E+06  2.3306420E-16
  8.0000000E+06  1.9009435E-16
  8.2500000E+06  1.5597068E-16
  8.5000000E+06  1.2869124E-16
  8.7500000E+06  1.0674604E-16
  9.0000000E+06  8.8987079E-17
  9.2500000E+06  7.4534960E-17
  9.5000000E+06  6.2711235E-17
  9.7500000E+06  5.2988917E-17
  1.0000000E+07  4.4956065E-17
  1.0250000E+07  3.8288720E-17
  1.0500000E+07  3.2730635E-17
  1.0750000E+07  2.8077987E-17
  1.1000000E+07  2.4167797E-17
  1.1250000E+07  2.0869104E-17
  1.1500000E+07  1.8076170E-17
  1.1750000E+07  1.5703227E-17
  1.2000000E+07  1.3680407E-17
  1.2250000E+07  1.1950559E-17
  1.2500000E+07  1.0466727E-17
  1.2750000E+07  9.1901794E-18
  1.3000000E+07  8.0888537E-18
  1.3250000E+07  7.1361085E-18
  1.3500000E+07  6.3097077E-18
  1.4000000E+07  4.9644934E-18
  1.4500000E+07  3.9373564E-18
  1.5000000E+07  3.1459464E-18
  1.5500000E+07  2.5312223E-18
  1.6000000E+07  2.0502450E-18
  1.6500000E+07  1.6712856E-18
  
  
#  95   5  M1  EION =  6.135000000E+03 eV   256
#  S(0) = 7.854961E-01
  6.1296761E+01  0.0000000E+00
  6.1296761E+03  0.0000000E+00
  6.1296761E+03  1.0438410E-04
  6.1350000E+03  1.0438410E-04
  6.1350611E+03  1.0438410E-04
  6.1353462E+03  1.0383701E-04
  6.1356313E+03  1.0331552E-04
  6.1359164E+03  1.0281784E-04
  6.1362015E+03  1.0234239E-04
  6.1367717E+03  1.0145275E-04
  6.1373420E+03  1.0063734E-04
  6.1384824E+03  9.9201364E-05
  6.1396228E+03  9.7991005E-05
  6.1419037E+03  9.6131112E-05
  6.1441846E+03  9.4877609E-05
  6.1464654E+03  9.4095979E-05
  6.1487463E+03  9.3675119E-05
  6.1510272E+03  9.3521105E-05
  6.1533080E+03  9.3554605E-05
  6.1578698E+03  9.3932609E-05
  6.1624315E+03  9.4423935E-05
  6.1669932E+03  9.4810417E-05
  6.1715550E+03  9.5004211E-05
  6.1806784E+03  9.4864202E-05
  6.1852402E+03  9.4643060E-05
  6.1898019E+03  9.4400885E-05
  6.1943637E+03  9.4180074E-05
  6.1989254E+03  9.4004426E-05
  6.2080489E+03  9.3802575E-05
  6.2171723E+03  9.3731085E-05
  6.2262958E+03  9.3673057E-05
  6.2354193E+03  9.3552006E-05
  6.2445428E+03  9.3356515E-05
  6.2536662E+03  9.3118665E-05
  6.2627897E+03  9.2884124E-05
  6.2810366E+03  9.2518558E-05
  6.2992836E+03  9.2254846E-05
  6.3175305E+03  9.1959251E-05
  6.3266540E+03  9.1783841E-05
  6.3357775E+03  9.1595842E-05
  6.3540244E+03  9.1222844E-05
  6.3722714E+03  9.0893055E-05
  6.3905183E+03  9.0594900E-05
  6.4087653E+03  9.0292565E-05
  6.4270122E+03  8.9961644E-05
  6.4635061E+03  8.9283397E-05
  6.4817531E+03  8.8963906E-05
  6.5000000E+03  8.8660309E-05
  6.5312500E+03  8.8130684E-05
  6.5625000E+03  8.7576875E-05
  6.5937500E+03  8.7036059E-05
  6.6250000E+03  8.6510586E-05
  6.6875000E+03  8.5468499E-05
  6.7500000E+03  8.4424194E-05
  6.8750000E+03  8.2411433E-05
  7.0000000E+03  8.0459668E-05
  7.2500000E+03  7.6728246E-05
  7.5000000E+03  7.3234125E-05
  8.0000000E+03  6.6882424E-05
  8.5000000E+03  6.1284170E-05
  9.0000000E+03  5.6329663E-05
  9.5000000E+03  5.1926995E-05
  1.0000000E+04  4.7999587E-05
  1.0500000E+04  4.4483137E-05
  1.1000000E+04  4.1323081E-05
  1.1500000E+04  3.8474740E-05
  1.2000000E+04  3.5899274E-05
  1.2500000E+04  3.3563910E-05
  1.3000000E+04  3.1440437E-05
  1.3500000E+04  2.9504434E-05
  1.4000000E+04  2.7734967E-05
  1.4500000E+04  2.6113858E-05
  1.5000000E+04  2.4625273E-05
  1.6000000E+04  2.1992141E-05
  1.7000000E+04  1.9744361E-05
  1.8000000E+04  1.7811307E-05
  1.9000000E+04  1.6137665E-05
  2.0000000E+04  1.4679655E-05
  2.1000000E+04  1.3402276E-05
  2.2000000E+04  1.2277293E-05
  2.3000000E+04  1.1281737E-05
  2.4000000E+04  1.0396783E-05
  2.5000000E+04  9.6068837E-06
  2.6000000E+04  8.8991121E-06
  2.7000000E+04  8.2626526E-06
  2.8000000E+04  7.6884017E-06
  2.9000000E+04  7.1686536E-06
  3.0000000E+04  6.6968521E-06
  3.1000000E+04  6.2673907E-06
  3.2000000E+04  5.8754533E-06
  3.4000000E+04  5.1880829E-06
  3.6000000E+04  4.6076542E-06
  3.8000000E+04  4.1135418E-06
  4.0000000E+04  3.6898211E-06
  4.2000000E+04  3.3240442E-06
  4.4000000E+04  3.0063701E-06
  4.6000000E+04  2.7289397E-06
  4.8000000E+04  2.4854173E-06
  5.0000000E+04  2.2706515E-06
  5.2500000E+04  2.0362753E-06
  5.5000000E+04  1.8336223E-06
  5.7500000E+04  1.6573937E-06
  6.0000000E+04  1.5033368E-06
  6.5000000E+04  1.2486008E-06
  6.7500000E+04  1.1428017E-06
  7.0000000E+04  1.0486986E-06
  7.2500000E+04  9.6469746E-07
  7.5000000E+04  8.8946156E-07
  7.7500000E+04  8.2186389E-07
  8.0000000E+04  7.6094947E-07
  8.2500000E+04  7.0590476E-07
  8.5000000E+04  6.5603355E-07
  9.0000000E+04  5.6950071E-07
  9.5000000E+04  4.9747322E-07
  1.0000000E+05  4.3702246E-07
  1.0500000E+05  3.8590636E-07
  1.1000000E+05  3.4238739E-07
  1.1500000E+05  3.0510406E-07
  1.2000000E+05  2.7297867E-07
  1.2500000E+05  2.4515036E-07
  1.3000000E+05  2.2092555E-07
  1.3500000E+05  1.9974110E-07
  1.4000000E+05  1.8113652E-07
  1.4500000E+05  1.6473255E-07
  1.5000000E+05  1.5021500E-07
  1.5500000E+05  1.3732206E-07
  1.6000000E+05  1.2583426E-07
  1.6500000E+05  1.1556672E-07
  1.7000000E+05  1.0636299E-07
  1.7500000E+05  9.8090026E-08
  1.8000000E+05  9.0634174E-08
  1.8500000E+05  8.3897991E-08
  1.9000000E+05  7.7797607E-08
  2.0000000E+05  6.7224009E-08
  2.1000000E+05  5.8440816E-08
  2.2000000E+05  5.1088560E-08
  2.3000000E+05  4.4890554E-08
  2.4000000E+05  3.9631535E-08
  2.5000000E+05  3.5142372E-08
  2.6000000E+05  3.1288975E-08
  2.7000000E+05  2.7964129E-08
  2.8000000E+05  2.5081452E-08
  2.9000000E+05  2.2570834E-08
  3.0000000E+05  2.0374981E-08
  3.1000000E+05  1.8446785E-08
  3.2000000E+05  1.6747284E-08
  3.3000000E+05  1.5244065E-08
  3.4000000E+05  1.3910028E-08
  3.5000000E+05  1.2722400E-08
  3.6000000E+05  1.1661959E-08
  3.7000000E+05  1.0712402E-08
  3.8000000E+05  9.8598461E-09
  3.9000000E+05  9.0924241E-09
  4.0000000E+05  8.3999521E-09
  4.2000000E+05  7.2059469E-09
  4.4000000E+05  6.2208624E-09
  4.6000000E+05  5.4016519E-09
  4.8000000E+05  4.7153979E-09
  5.0000000E+05  4.1366488E-09
  5.2500000E+05  3.5345112E-09
  5.5000000E+05  3.0397065E-09
  5.7500000E+05  2.6297634E-09
  5.8750000E+05  2.4510996E-09
  6.0000000E+05  2.2875683E-09
  6.2500000E+05  1.9999463E-09
  6.5000000E+05  1.7566524E-09
  6.7500000E+05  1.5496428E-09
  7.0000000E+05  1.3725434E-09
  7.2500000E+05  1.2202594E-09
  7.5000000E+05  1.0886873E-09
  7.7500000E+05  9.7450191E-10
  8.0000000E+05  8.7499094E-10
  8.2500000E+05  7.8792888E-10
  8.5000000E+05  7.1147785E-10
  8.7500000E+05  6.4411144E-10
  9.0000000E+05  5.8455546E-10
  9.2500000E+05  5.3174112E-10
  9.5000000E+05  4.8476765E-10
  9.7500000E+05  4.4287253E-10
  1.0000000E+06  4.0540758E-10
  1.0250000E+06  3.7181945E-10
  1.0500000E+06  3.4163423E-10
  1.1000000E+06  2.8989969E-10
  1.1500000E+06  2.4756894E-10
  1.2000000E+06  2.1266025E-10
  1.2500000E+06  1.8366413E-10
  1.3000000E+06  1.5941814E-10
  1.3500000E+06  1.3901848E-10
  1.4000000E+06  1.2175612E-10
  1.4500000E+06  1.0707025E-10
  1.5000000E+06  9.4513744E-11
  1.5500000E+06  8.3727518E-11
  1.6000000E+06  7.4421291E-11
  1.6500000E+06  6.6358966E-11
  1.7000000E+06  5.9347197E-11
  1.7500000E+06  5.3226741E-11
  1.8000000E+06  4.7865708E-11
  1.8500000E+06  4.3154331E-11
  1.9000000E+06  3.9000883E-11
  1.9500000E+06  3.5328373E-11
  2.0000000E+06  3.2071928E-11
  2.0500000E+06  2.9176680E-11
  2.1000000E+06  2.6595989E-11
  2.1500000E+06  2.4290061E-11
  2.2000000E+06  2.2224825E-11
  2.2500000E+06  2.0370998E-11
  2.3000000E+06  1.8703342E-11
  2.4000000E+06  1.5842223E-11
  2.5000000E+06  1.3499402E-11
  2.6000000E+06  1.1567159E-11
  2.7000000E+06  9.9629190E-12
  2.8000000E+06  8.6227297E-12
  2.9000000E+06  7.4965912E-12
  3.0000000E+06  6.5451257E-12
  3.1000000E+06  5.7371133E-12
  3.2000000E+06  5.0476381E-12
  3.3000000E+06  4.4566811E-12
  3.4000000E+06  3.9480295E-12
  3.5000000E+06  3.5084738E-12
  3.6000000E+06  3.1271823E-12
  3.7000000E+06  2.7952324E-12
  3.8000000E+06  2.5052452E-12
  3.9000000E+06  2.2510890E-12
  4.0000000E+06  2.0276462E-12
  4.1000000E+06  1.8306270E-12
  4.2000000E+06  1.6564190E-12
  4.3000000E+06  1.5019683E-12
  4.4000000E+06  1.3646833E-12
  4.5000000E+06  1.2423568E-12
  4.6000000E+06  1.1331029E-12
  4.7000000E+06  1.0353046E-12
  4.8000000E+06  9.4757166E-13
  5.0000000E+06  7.9766598E-13
  5.1250000E+06  7.1851624E-13
  5.2500000E+06  6.4869512E-13
  5.3750000E+06  5.8693364E-13
  5.5000000E+06  5.3215782E-13
  5.7500000E+06  4.4004799E-13
  5.8750000E+06  4.0127089E-13
  6.0000000E+06  3.6655325E-13
  6.1250000E+06  3.3540399E-13
  6.2500000E+06  3.0739917E-13
  6.3750000E+06  2.8217171E-13
  6.5000000E+06  2.5940306E-13
  6.7500000E+06  2.2016892E-13
  7.0000000E+06  1.8787487E-13
  7.2500000E+06  1.6112347E-13
  7.5000000E+06  1.3883224E-13
  7.7500000E+06  1.2015446E-13
  8.0000000E+06  1.0442067E-13
  8.2500000E+06  9.1096788E-14
  8.5000000E+06  7.9757844E-14
  8.7500000E+06  7.0063893E-14
  9.0000000E+06  6.1745572E-14
  9.2500000E+06  5.4586708E-14
  9.5000000E+06  4.8407832E-14
  
  
#  95   6  M2  EION =  5.748000000E+03 eV   258
#  S(0) = 1.095128E+00
  5.7306573E+01  0.0000000E+00
  5.7306573E+03  0.0000000E+00
  5.7306573E+03  1.4092924E-04
  5.7480000E+03  1.4092924E-04
  5.7480575E+03  1.4092924E-04
  5.7482517E+03  1.4147325E-04
  5.7484460E+03  1.4195202E-04
  5.7486402E+03  1.4237906E-04
  5.7488345E+03  1.4276512E-04
  5.7492230E+03  1.4344666E-04
  5.7496115E+03  1.4404611E-04
  5.7500000E+03  1.4459488E-04
  5.7509766E+03  1.4586400E-04
  5.7519531E+03  1.4707060E-04
  5.7529297E+03  1.4824607E-04
  5.7539062E+03  1.4937968E-04
  5.7548828E+03  1.5044866E-04
  5.7558594E+03  1.5142993E-04
  5.7578125E+03  1.5306001E-04
  5.7597656E+03  1.5418879E-04
  5.7617188E+03  1.5481820E-04
  5.7656250E+03  1.5484789E-04
  5.7695312E+03  1.5386953E-04
  5.7734375E+03  1.5256566E-04
  5.7773438E+03  1.5137642E-04
  5.7812500E+03  1.5050693E-04
  5.7851562E+03  1.4999861E-04
  5.7890625E+03  1.4979982E-04
  5.7968750E+03  1.4995460E-04
  5.8046875E+03  1.5026160E-04
  5.8125000E+03  1.5033203E-04
  5.8203125E+03  1.5013019E-04
  5.8281250E+03  1.4980133E-04
  5.8359375E+03  1.4950094E-04
  5.8437500E+03  1.4930814E-04
  5.8515625E+03  1.4921899E-04
  5.8593750E+03  1.4918511E-04
  5.8750000E+03  1.4905686E-04
  5.8906250E+03  1.4871616E-04
  5.9062500E+03  1.4829148E-04
  5.9218750E+03  1.4794358E-04
  5.9375000E+03  1.4767520E-04
  5.9687500E+03  1.4706466E-04
  5.9843750E+03  1.4667785E-04
  6.0000000E+03  1.4628608E-04
  6.0156250E+03  1.4593071E-04
  6.0312500E+03  1.4560121E-04
  6.0625000E+03  1.4491980E-04
  6.0937500E+03  1.4415791E-04
  6.1250000E+03  1.4341354E-04
  6.1875000E+03  1.4197518E-04
  6.2187500E+03  1.4122650E-04
  6.2500000E+03  1.4048231E-04
  6.3125000E+03  1.3903255E-04
  6.3750000E+03  1.3755141E-04
  6.4375000E+03  1.3609772E-04
  6.5000000E+03  1.3465133E-04
  6.6250000E+03  1.3176421E-04
  6.7500000E+03  1.2893030E-04
  7.0000000E+03  1.2338379E-04
  7.2500000E+03  1.1805011E-04
  7.5000000E+03  1.1293334E-04
  8.0000000E+03  1.0339266E-04
  8.5000000E+03  9.4744475E-05
  9.0000000E+03  8.6928506E-05
  9.5000000E+03  7.9871914E-05
  1.0000000E+04  7.3500533E-05
  1.0500000E+04  6.7746565E-05
  1.1000000E+04  6.2546087E-05
  1.1500000E+04  5.7840029E-05
  1.2000000E+04  5.3576633E-05
  1.2500000E+04  4.9708245E-05
  1.3000000E+04  4.6192628E-05
  1.3500000E+04  4.2992426E-05
  1.4000000E+04  4.0074433E-05
  1.4500000E+04  3.7409201E-05
  1.5000000E+04  3.4970704E-05
  1.6000000E+04  3.0684380E-05
  1.7000000E+04  2.7060954E-05
  1.8000000E+04  2.3978758E-05
  1.9000000E+04  2.1341464E-05
  2.0000000E+04  1.9072287E-05
  2.1000000E+04  1.7109619E-05
  2.2000000E+04  1.5403734E-05
  2.3000000E+04  1.3914209E-05
  2.4000000E+04  1.2607992E-05
  2.5000000E+04  1.1457874E-05
  2.6000000E+04  1.0441349E-05
  2.7000000E+04  9.5396738E-06
  2.8000000E+04  8.7371731E-06
  2.9000000E+04  8.0206604E-06
  3.0000000E+04  7.3789931E-06
  3.1000000E+04  6.8027152E-06
  3.2000000E+04  6.2837624E-06
  3.4000000E+04  5.3911950E-06
  3.6000000E+04  4.6568166E-06
  3.8000000E+04  4.0473347E-06
  4.0000000E+04  3.5374957E-06
  4.2000000E+04  3.1079125E-06
  4.4000000E+04  2.7435367E-06
  4.6000000E+04  2.4325691E-06
  4.8000000E+04  2.1656718E-06
  5.0000000E+04  1.9353905E-06
  5.2500000E+04  1.6900045E-06
  5.5000000E+04  1.4832540E-06
  5.7500000E+04  1.3079188E-06
  6.0000000E+04  1.1583303E-06
  6.5000000E+04  9.1932971E-07
  6.7500000E+04  8.2343737E-07
  7.0000000E+04  7.3997443E-07
  7.2500000E+04  6.6702458E-07
  7.5000000E+04  6.0301257E-07
  7.7500000E+04  5.4663548E-07
  8.0000000E+04  4.9680954E-07
  8.2500000E+04  4.5262869E-07
  8.5000000E+04  4.1333158E-07
  9.0000000E+04  3.4691523E-07
  9.5000000E+04  2.9349371E-07
  1.0000000E+05  2.5009827E-07
  1.0500000E+05  2.1452944E-07
  1.1000000E+05  1.8513561E-07
  1.1500000E+05  1.6066137E-07
  1.2000000E+05  1.4014171E-07
  1.2500000E+05  1.2282718E-07
  1.3000000E+05  1.0813029E-07
  1.3500000E+05  9.5586329E-08
  1.4000000E+05  8.4824767E-08
  1.4500000E+05  7.5547931E-08
  1.5000000E+05  6.7514936E-08
  1.5500000E+05  6.0529572E-08
  1.6000000E+05  5.4431043E-08
  1.6500000E+05  4.9086791E-08
  1.7000000E+05  4.4386928E-08
  1.7500000E+05  4.0239900E-08
  1.8000000E+05  3.6569056E-08
  1.8500000E+05  3.3309920E-08
  1.9000000E+05  3.0408022E-08
  2.0000000E+05  2.5497972E-08
  2.1000000E+05  2.1544875E-08
  2.2000000E+05  1.8332537E-08
  2.3000000E+05  1.5699851E-08
  2.4000000E+05  1.3525274E-08
  2.5000000E+05  1.1716075E-08
  2.6000000E+05  1.0200764E-08
  2.7000000E+05  8.9236946E-09
  2.8000000E+05  7.8411672E-09
  2.9000000E+05  6.9185761E-09
  3.0000000E+05  6.1283065E-09
  3.1000000E+05  5.4481638E-09
  3.2000000E+05  4.8601878E-09
  3.3000000E+05  4.3497517E-09
  3.4000000E+05  3.9048707E-09
  3.5000000E+05  3.5156695E-09
  3.6000000E+05  3.1739687E-09
  3.7000000E+05  2.8729600E-09
  3.8000000E+05  2.6069497E-09
  3.9000000E+05  2.3711547E-09
  4.0000000E+05  2.1615387E-09
  4.2000000E+05  1.8076755E-09
  4.4000000E+05  1.5236300E-09
  4.6000000E+05  1.2934628E-09
  4.8000000E+05  1.1053313E-09
  5.0000000E+05  9.5032840E-10
  5.1250000E+05  8.6719300E-10
  5.2500000E+05  7.9299298E-10
  5.3750000E+05  7.2659674E-10
  5.5000000E+05  6.6703638E-10
  5.7500000E+05  5.6521780E-10
  5.8750000E+05  5.2162782E-10
  6.0000000E+05  4.8217719E-10
  6.2500000E+05  4.1389658E-10
  6.5000000E+05  3.5732846E-10
  6.7500000E+05  3.1013606E-10
  7.0000000E+05  2.7050914E-10
  7.2500000E+05  2.3703329E-10
  7.5000000E+05  2.0859404E-10
  7.7500000E+05  1.8430612E-10
  8.0000000E+05  1.6346103E-10
  8.2500000E+05  1.4548781E-10
  8.5000000E+05  1.2992316E-10
  8.7500000E+05  1.1638879E-10
  9.0000000E+05  1.0457417E-10
  9.2500000E+05  9.4222912E-11
  9.5000000E+05  8.5122271E-11
  9.7500000E+05  7.7094795E-11
  1.0000000E+06  6.9991805E-11
  1.0250000E+06  6.3688169E-11
  1.0500000E+06  5.8078122E-11
  1.1000000E+06  4.8592993E-11
  1.1500000E+06  4.0964959E-11
  1.2000000E+06  3.4773789E-11
  1.2500000E+06  2.9706349E-11
  1.3000000E+06  2.5526433E-11
  1.3500000E+06  2.2053855E-11
  1.4000000E+06  1.9149741E-11
  1.4500000E+06  1.6706043E-11
  1.5000000E+06  1.4637948E-11
  1.5500000E+06  1.2878333E-11
  1.6000000E+06  1.1373668E-11
  1.6500000E+06  1.0080957E-11
  1.7000000E+06  8.9654368E-12
  1.7500000E+06  7.9988220E-12
  1.8000000E+06  7.1579538E-12
  1.8500000E+06  6.4237656E-12
  1.9000000E+06  5.7804751E-12
  1.9500000E+06  5.2149541E-12
  2.0000000E+06  4.7162314E-12
  2.0500000E+06  4.2750979E-12
  2.1000000E+06  3.8837898E-12
  2.1500000E+06  3.5357360E-12
  2.2000000E+06  3.2253525E-12
  2.2500000E+06  2.9478770E-12
  2.3000000E+06  2.6992332E-12
  2.4000000E+06  2.2749257E-12
  2.5000000E+06  1.9298116E-12
  2.6000000E+06  1.6469073E-12
  2.7000000E+06  1.4133137E-12
  2.8000000E+06  1.2191325E-12
  2.9000000E+06  1.0567003E-12
  3.0000000E+06  9.2003208E-13
  3.1000000E+06  8.0441537E-13
  3.2000000E+06  7.0610918E-13
  3.3000000E+06  6.2212186E-13
  3.4000000E+06  5.5004514E-13
  3.5000000E+06  4.8792791E-13
  3.6000000E+06  4.3417983E-13
  3.7000000E+06  3.8749727E-13
  3.8000000E+06  3.4680549E-13
  3.9000000E+06  3.1121434E-13
  4.0000000E+06  2.7998337E-13
  4.1000000E+06  2.5249383E-13
  4.2000000E+06  2.2822652E-13
  4.3000000E+06  2.0674400E-13
  4.4000000E+06  1.8767612E-13
  4.5000000E+06  1.7070842E-13
  4.6000000E+06  1.5557287E-13
  4.7000000E+06  1.4204015E-13
  4.8000000E+06  1.2991346E-13
  5.0000000E+06  1.0922370E-13
  5.1250000E+06  9.8316123E-14
  5.2500000E+06  8.8704257E-14
  5.3750000E+06  8.0210248E-14
  5.5000000E+06  7.2683840E-14
  5.7500000E+06  6.0043151E-14
  5.8750000E+06  5.4727821E-14
  6.0000000E+06  4.9972229E-14
  6.2500000E+06  4.1876735E-14
  6.5000000E+06  3.5315456E-14
  6.7500000E+06  2.9957305E-14
  7.0000000E+06  2.5551263E-14
  7.2500000E+06  2.1904727E-14
  7.5000000E+06  1.8868295E-14
  7.7500000E+06  1.6324684E-14
  8.0000000E+06  1.4181892E-14
  8.2500000E+06  1.2367369E-14
  8.5000000E+06  1.0824338E-14
  8.7500000E+06  9.5076650E-15
  9.0000000E+06  8.3803497E-15
  
  
#  95   7  M3  EION =  4.710000000E+03 eV   259
#  S(0) = 2.594364E+00
  4.6929174E+01  0.0000000E+00
  4.6929174E+03  0.0000000E+00
  4.6929174E+03  6.1385620E-04
  4.7100000E+03  6.1385620E-04
  4.7100469E+03  6.1385620E-04
  4.7106091E+03  6.0942770E-04
  4.7111713E+03  6.0551864E-04
  4.7117335E+03  6.0237354E-04
  4.7122957E+03  6.0001718E-04
  4.7134201E+03  5.9738960E-04
  4.7145446E+03  5.9690106E-04
  4.7167934E+03  5.9960200E-04
  4.7190422E+03  6.0403486E-04
  4.7212910E+03  6.0797803E-04
  4.7235399E+03  6.1043777E-04
  4.7257887E+03  6.1117466E-04
  4.7280375E+03  6.1037333E-04
  4.7325352E+03  6.0572081E-04
  4.7370328E+03  5.9962054E-04
  4.7415305E+03  5.9422321E-04
  4.7460281E+03  5.9044711E-04
  4.7550235E+03  5.8755864E-04
  4.7595211E+03  5.8752799E-04
  4.7640188E+03  5.8776465E-04
  4.7685164E+03  5.8790465E-04
  4.7730141E+03  5.8773771E-04
  4.7820094E+03  5.8635528E-04
  4.7910047E+03  5.8411940E-04
  4.8000000E+03  5.8189837E-04
  4.8125000E+03  5.7963599E-04
  4.8250000E+03  5.7807800E-04
  4.8500000E+03  5.7426228E-04
  4.8625000E+03  5.7176601E-04
  4.8750000E+03  5.6928090E-04
  4.8875000E+03  5.6703872E-04
  4.9000000E+03  5.6498384E-04
  4.9500000E+03  5.5622667E-04
  5.0000000E+03  5.4733724E-04
  5.1250000E+03  5.2574976E-04
  5.2500000E+03  5.0501233E-04
  5.5000000E+03  4.6657944E-04
  5.7500000E+03  4.3178677E-04
  6.0000000E+03  4.0024593E-04
  6.5000000E+03  3.4573445E-04
  6.7500000E+03  3.2213547E-04
  7.0000000E+03  3.0063625E-04
  7.2500000E+03  2.8100919E-04
  7.5000000E+03  2.6305448E-04
  8.0000000E+03  2.3148130E-04
  8.5000000E+03  2.0475156E-04
  9.0000000E+03  1.8196643E-04
  9.5000000E+03  1.6242332E-04
  1.0000000E+04  1.4556219E-04
  1.0500000E+04  1.3093958E-04
  1.1000000E+04  1.1819561E-04
  1.1500000E+04  1.0703868E-04
  1.2000000E+04  9.7229768E-05
  1.2500000E+04  8.8571317E-05
  1.3000000E+04  8.0899706E-05
  1.3500000E+04  7.4078490E-05
  1.4000000E+04  6.7993275E-05
  1.4500000E+04  6.2547595E-05
  1.5000000E+04  5.7659822E-05
  1.6000000E+04  4.9290296E-05
  1.7000000E+04  4.2440838E-05
  1.8000000E+04  3.6782705E-05
  1.9000000E+04  3.2068875E-05
  2.0000000E+04  2.8111327E-05
  2.1000000E+04  2.4765189E-05
  2.2000000E+04  2.1917614E-05
  2.3000000E+04  1.9479824E-05
  2.4000000E+04  1.7381317E-05
  2.5000000E+04  1.5565630E-05
  2.6000000E+04  1.3987175E-05
  2.7000000E+04  1.2608874E-05
  2.8000000E+04  1.1400368E-05
  2.9000000E+04  1.0336631E-05
  3.0000000E+04  9.3969155E-06
  3.1000000E+04  8.5639211E-06
  3.2000000E+04  7.8231455E-06
  3.4000000E+04  6.5712657E-06
  3.6000000E+04  5.5641766E-06
  3.8000000E+04  4.7457648E-06
  4.0000000E+04  4.0745528E-06
  4.2000000E+04  3.5194480E-06
  4.4000000E+04  3.0568472E-06
  4.6000000E+04  2.6686226E-06
  4.8000000E+04  2.3407051E-06
  5.0000000E+04  2.0620677E-06
  5.2500000E+04  1.7699606E-06
  5.5000000E+04  1.5280944E-06
  5.7500000E+04  1.3263576E-06
  6.0000000E+04  1.1569564E-06
  6.5000000E+04  8.9218364E-07
  6.7500000E+04  7.8826000E-07
  7.0000000E+04  6.9902833E-07
  7.2500000E+04  6.2205475E-07
  7.5000000E+04  5.5536588E-07
  7.7500000E+04  4.9735122E-07
  8.0000000E+04  4.4668835E-07
  8.2500000E+04  4.0228521E-07
  8.5000000E+04  3.6323515E-07
  9.0000000E+04  2.9829028E-07
  9.5000000E+04  2.4713947E-07
  1.0000000E+05  2.0641435E-07
  1.0500000E+05  1.7366955E-07
  1.1000000E+05  1.4710396E-07
  1.1500000E+05  1.2537364E-07
  1.2000000E+05  1.0746358E-07
  1.2500000E+05  9.2598819E-08
  1.3000000E+05  8.0181627E-08
  1.3500000E+05  6.9746620E-08
  1.4000000E+05  6.0928293E-08
  1.4500000E+05  5.3437257E-08
  1.5000000E+05  4.7042645E-08
  1.5500000E+05  4.1558970E-08
  1.6000000E+05  3.6836214E-08
  1.6500000E+05  3.2752296E-08
  1.7000000E+05  2.9207290E-08
  1.7500000E+05  2.6118950E-08
  1.8000000E+05  2.3419226E-08
  1.8500000E+05  2.1051545E-08
  1.9000000E+05  1.8968658E-08
  2.0000000E+05  1.5504967E-08
  2.1000000E+05  1.2779638E-08
  2.2000000E+05  1.0613773E-08
  2.3000000E+05  8.8767338E-09
  2.4000000E+05  7.4718782E-09
  2.5000000E+05  6.3268631E-09
  2.6000000E+05  5.3869309E-09
  2.7000000E+05  4.6102148E-09
  2.8000000E+05  3.9644001E-09
  2.9000000E+05  3.4243235E-09
  3.0000000E+05  2.9702342E-09
  3.1000000E+05  2.5865113E-09
  3.2000000E+05  2.2607115E-09
  3.3000000E+05  1.9828563E-09
  3.4000000E+05  1.7448927E-09
  3.5000000E+05  1.5402838E-09
  3.6000000E+05  1.3636928E-09
  3.7000000E+05  1.2107403E-09
  3.8000000E+05  1.0778142E-09
  3.9000000E+05  9.6192131E-10
  4.0000000E+05  8.6056979E-10
  4.1000000E+05  7.7167675E-10
  4.2000000E+05  6.9349397E-10
  4.3000000E+05  6.2454844E-10
  4.4000000E+05  5.6359437E-10
  4.6000000E+05  4.6158840E-10
  4.8000000E+05  3.8075122E-10
  5.0000000E+05  3.1614851E-10
  5.1250000E+05  2.8234679E-10
  5.2500000E+05  2.5273482E-10
  5.3750000E+05  2.2672254E-10
  5.5000000E+05  2.0381276E-10
  5.7500000E+05  1.6568260E-10
  6.0000000E+05  1.3568337E-10
  6.2500000E+05  1.1187638E-10
  6.5000000E+05  9.2832265E-11
  6.6250000E+05  8.4751955E-11
  6.7500000E+05  7.7485053E-11
  7.0000000E+05  6.5031637E-11
  7.2500000E+05  5.4861211E-11
  7.5000000E+05  4.6505150E-11
  7.7500000E+05  3.9600975E-11
  8.0000000E+05  3.3866178E-11
  8.2500000E+05  2.9078920E-11
  8.5000000E+05  2.5063812E-11
  8.7500000E+05  2.1681302E-11
  9.0000000E+05  1.8819687E-11
  9.2500000E+05  1.6389053E-11
  9.5000000E+05  1.4316636E-11
  9.7500000E+05  1.2543252E-11
  1.0000000E+06  1.1020531E-11
  1.0250000E+06  9.7087497E-12
  1.0500000E+06  8.5751442E-12
  1.0750000E+06  7.5925766E-12
  1.1000000E+06  6.7384813E-12
  1.1250000E+06  5.9940210E-12
  1.1500000E+06  5.3434130E-12
  1.1750000E+06  4.7733874E-12
  1.2000000E+06  4.2727497E-12
  1.2250000E+06  3.8320257E-12
  1.2500000E+06  3.4431724E-12
  1.3000000E+06  2.7946855E-12
  1.3500000E+06  2.2835765E-12
  1.4000000E+06  1.8776507E-12
  1.4500000E+06  1.5529529E-12
  1.5000000E+06  1.2914869E-12
  1.5500000E+06  1.0796139E-12
  1.6000000E+06  9.0691284E-13
  1.6500000E+06  7.6535688E-13
  1.7000000E+06  6.4871840E-13
  1.7500000E+06  5.5213237E-13
  1.8000000E+06  4.7177358E-13
  1.8500000E+06  4.0461597E-13
  1.9000000E+06  3.4825172E-13
  1.9500000E+06  3.0075462E-13
  2.0000000E+06  2.6057546E-13
  2.0500000E+06  2.2646168E-13
  2.1000000E+06  1.9739582E-13
  2.1500000E+06  1.7254757E-13
  2.2000000E+06  1.5123645E-13
  2.2500000E+06  1.3290243E-13
  2.3000000E+06  1.1708284E-13
  2.3500000E+06  1.0339396E-13
  2.4000000E+06  9.1516401E-14
  2.4500000E+06  8.1183379E-14
  2.5000000E+06  7.2171296E-14
  2.5500000E+06  6.4292121E-14
  2.6000000E+06  5.7387241E-14
  2.6500000E+06  5.1322452E-14
  2.7000000E+06  4.5983876E-14
  2.8000000E+06  3.7111974E-14
  2.9000000E+06  3.0153738E-14
  3.0000000E+06  2.4655062E-14
  3.1000000E+06  2.0278901E-14
  3.2000000E+06  1.6772817E-14
  3.3000000E+06  1.3946130E-14
  3.4000000E+06  1.1653645E-14
  3.5000000E+06  9.7839728E-15
  3.6000000E+06  8.2510298E-15
  3.7000000E+06  6.9878377E-15
  3.8000000E+06  5.9419465E-15
  3.9000000E+06  5.0720302E-15
  4.0000000E+06  4.3453408E-15
  4.1000000E+06  3.7357861E-15
  4.2000000E+06  3.2224668E-15
  4.3000000E+06  2.7885592E-15
  4.4000000E+06  2.4204554E-15
  4.5000000E+06  2.1070979E-15
  4.6000000E+06  1.8394619E-15
  4.7000000E+06  1.6101507E-15
  4.8000000E+06  1.4130776E-15
  5.0000000E+06  1.0963929E-15
  5.1250000E+06  9.4003823E-16
  5.2500000E+06  8.0875984E-16
  5.3750000E+06  6.9810791E-16
  5.5000000E+06  6.0449419E-16
  5.6250000E+06  5.2501255E-16
  5.7500000E+06  4.5729912E-16
  5.8750000E+06  3.9942267E-16
  6.0000000E+06  3.4979898E-16
  6.1250000E+06  3.0712394E-16
  6.2500000E+06  2.7031929E-16
  6.3750000E+06  2.3848981E-16
  6.5000000E+06  2.1088969E-16
  6.6250000E+06  1.8689547E-16
  6.7500000E+06  1.6598413E-16
  6.8750000E+06  1.4771489E-16
  7.0000000E+06  1.3171605E-16
  7.1250000E+06  1.1767343E-16
  7.2500000E+06  1.0532071E-16
  7.3750000E+06  9.4431454E-17
  7.5000000E+06  8.4812661E-17
  7.6250000E+06  7.6300138E-17
  7.7500000E+06  6.8753596E-17
  8.0000000E+06  5.6091089E-17
  8.2500000E+06  4.6040821E-17
  
  
#  95   8  M4  EION =  4.102000000E+03 eV   263
#  S(0) = 3.213351E+00
  4.0990689E+01  0.0000000E+00
  4.0990689E+03  0.0000000E+00
  4.0990689E+03  9.3596563E-05
  4.1020000E+03  9.3596563E-05
  4.1020411E+03  9.3596563E-05
  4.1021176E+03  9.7123583E-05
  4.1021941E+03  1.0074474E-04
  4.1022707E+03  1.0445943E-04
  4.1023472E+03  1.0826705E-04
  4.1025003E+03  1.1615869E-04
  4.1026533E+03  1.2441488E-04
  4.1029594E+03  1.4200161E-04
  4.1032656E+03  1.6098760E-04
  4.1038778E+03  2.0298421E-04
  4.1044901E+03  2.5001277E-04
  4.1057145E+03  3.5711954E-04
  4.1069390E+03  4.7711984E-04
  4.1093880E+03  7.2842482E-04
  4.1106125E+03  8.4584820E-04
  4.1118370E+03  9.5078708E-04
  4.1130615E+03  1.0407201E-03
  4.1142859E+03  1.1152369E-03
  4.1155104E+03  1.1754621E-03
  4.1167349E+03  1.2233735E-03
  4.1191839E+03  1.2912361E-03
  4.1216329E+03  1.3349472E-03
  4.1240818E+03  1.3656360E-03
  4.1265308E+03  1.3896503E-03
  4.1289798E+03  1.4100818E-03
  4.1314288E+03  1.4281293E-03
  4.1363267E+03  1.4576065E-03
  4.1412246E+03  1.4768899E-03
  4.1461226E+03  1.4855245E-03
  4.1510205E+03  1.4854628E-03
  4.1559185E+03  1.4799923E-03
  4.1608164E+03  1.4722720E-03
  4.1657144E+03  1.4645215E-03
  4.1706123E+03  1.4578568E-03
  4.1804082E+03  1.4480028E-03
  4.1902041E+03  1.4397625E-03
  4.2000000E+03  1.4299182E-03
  4.2062500E+03  1.4225602E-03
  4.2125000E+03  1.4147386E-03
  4.2250000E+03  1.3996299E-03
  4.2375000E+03  1.3867379E-03
  4.2500000E+03  1.3756088E-03
  4.2750000E+03  1.3532589E-03
  4.3000000E+03  1.3298972E-03
  4.3250000E+03  1.3090736E-03
  4.3500000E+03  1.2895258E-03
  4.3750000E+03  1.2695841E-03
  4.4000000E+03  1.2500947E-03
  4.5000000E+03  1.1782932E-03
  4.6000000E+03  1.1118888E-03
  4.8000000E+03  9.9223289E-04
  5.0000000E+03  8.8801649E-04
  5.2500000E+03  7.7606193E-04
  5.5000000E+03  6.8128831E-04
  5.7500000E+03  6.0060066E-04
  6.0000000E+03  5.3165880E-04
  6.5000000E+03  4.2139131E-04
  6.7500000E+03  3.7712069E-04
  7.0000000E+03  3.3857823E-04
  7.2500000E+03  3.0488434E-04
  7.5000000E+03  2.7531510E-04
  8.0000000E+03  2.2625486E-04
  8.5000000E+03  1.8770954E-04
  9.0000000E+03  1.5707386E-04
  9.5000000E+03  1.3246754E-04
  1.0000000E+04  1.1251489E-04
  1.0500000E+04  9.6194334E-05
  1.1000000E+04  8.2736903E-05
  1.1500000E+04  7.1557566E-05
  1.2000000E+04  6.2206655E-05
  1.2500000E+04  5.4335278E-05
  1.3000000E+04  4.7670101E-05
  1.3500000E+04  4.1995182E-05
  1.4000000E+04  3.7138552E-05
  1.4500000E+04  3.2962251E-05
  1.5000000E+04  2.9354801E-05
  1.6000000E+04  2.3500348E-05
  1.7000000E+04  1.9028308E-05
  1.8000000E+04  1.5564813E-05
  1.9000000E+04  1.2849054E-05
  2.0000000E+04  1.0695725E-05
  2.1000000E+04  8.9709969E-06
  2.2000000E+04  7.5767723E-06
  2.3000000E+04  6.4401700E-06
  2.4000000E+04  5.5063732E-06
  2.5000000E+04  4.7336854E-06
  2.6000000E+04  4.0900593E-06
  2.7000000E+04  3.5506282E-06
  2.8000000E+04  3.0959249E-06
  2.9000000E+04  2.7105836E-06
  3.0000000E+04  2.3823828E-06
  3.1000000E+04  2.1015319E-06
  3.2000000E+04  1.8601342E-06
  3.4000000E+04  1.4712419E-06
  3.6000000E+04  1.1771712E-06
  3.8000000E+04  9.5172094E-07
  4.0000000E+04  7.7672151E-07
  4.2000000E+04  6.3934803E-07
  4.4000000E+04  5.3040190E-07
  4.6000000E+04  4.4318864E-07
  4.8000000E+04  3.7277102E-07
  5.0000000E+04  3.1546307E-07
  5.2500000E+04  2.5808965E-07
  5.5000000E+04  2.1286651E-07
  5.7500000E+04  1.7687648E-07
  5.8750000E+04  1.6165193E-07
  6.0000000E+04  1.4798094E-07
  6.2500000E+04  1.2459228E-07
  6.5000000E+04  1.0551830E-07
  6.7500000E+04  8.9854383E-08
  7.0000000E+04  7.6907230E-08
  7.2500000E+04  6.6140727E-08
  7.5000000E+04  5.7136809E-08
  7.7500000E+04  4.9566859E-08
  8.0000000E+04  4.3170674E-08
  8.2500000E+04  3.7740796E-08
  8.5000000E+04  3.3110752E-08
  8.7500000E+04  2.9146136E-08
  9.0000000E+04  2.5737805E-08
  9.2500000E+04  2.2796646E-08
  9.5000000E+04  2.0249529E-08
  1.0000000E+05  1.6106532E-08
  1.0500000E+05  1.2939098E-08
  1.1000000E+05  1.0489347E-08
  1.1500000E+05  8.5745331E-09
  1.2000000E+05  7.0632534E-09
  1.2500000E+05  5.8597533E-09
  1.3000000E+05  4.8934027E-09
  1.3500000E+05  4.1115016E-09
  1.4000000E+05  3.4743158E-09
  1.4500000E+05  2.9515971E-09
  1.5000000E+05  2.5201056E-09
  1.5500000E+05  2.1618353E-09
  1.6000000E+05  1.8627247E-09
  1.6500000E+05  1.6117114E-09
  1.7000000E+05  1.4000324E-09
  1.7500000E+05  1.2206992E-09
  1.8000000E+05  1.0681043E-09
  1.8500000E+05  9.3772271E-10
  1.9000000E+05  8.2588256E-10
  2.0000000E+05  6.4638287E-10
  2.1000000E+05  5.1149655E-10
  2.2000000E+05  4.0884232E-10
  2.3000000E+05  3.2980793E-10
  2.4000000E+05  2.6830908E-10
  2.5000000E+05  2.1998517E-10
  2.6000000E+05  1.8166952E-10
  2.7000000E+05  1.5103441E-10
  2.8000000E+05  1.2634931E-10
  2.9000000E+05  1.0631422E-10
  3.0000000E+05  8.9943076E-11
  3.1000000E+05  7.6481020E-11
  3.2000000E+05  6.5345310E-11
  3.3000000E+05  5.6082497E-11
  3.4000000E+05  4.8337079E-11
  3.5000000E+05  4.1828349E-11
  3.6000000E+05  3.6333217E-11
  3.7000000E+05  3.1673271E-11
  3.8000000E+05  2.7704977E-11
  3.9000000E+05  2.4312192E-11
  4.0000000E+05  2.1400457E-11
  4.2000000E+05  1.6725068E-11
  4.4000000E+05  1.3210921E-11
  4.6000000E+05  1.0537047E-11
  4.8000000E+05  8.4796086E-12
  5.0000000E+05  6.8801184E-12
  5.1250000E+05  6.0610183E-12
  5.2500000E+05  5.3545120E-12
  5.3750000E+05  4.7431052E-12
  5.5000000E+05  4.2123251E-12
  5.7500000E+05  3.3465472E-12
  6.0000000E+05  2.6828177E-12
  6.2500000E+05  2.1686646E-12
  6.5000000E+05  1.7665428E-12
  6.6250000E+05  1.5986788E-12
  6.7500000E+05  1.4492426E-12
  7.0000000E+05  1.1968087E-12
  7.2500000E+05  9.9444255E-13
  7.5000000E+05  8.3105551E-13
  7.7500000E+05  6.9825936E-13
  8.0000000E+05  5.8965193E-13
  8.2500000E+05  5.0030619E-13
  8.5000000E+05  4.2640052E-13
  8.7500000E+05  3.6494873E-13
  9.0000000E+05  3.1360138E-13
  9.2500000E+05  2.7049790E-13
  9.5000000E+05  2.3415574E-13
  9.7500000E+05  2.0338670E-13
  1.0000000E+06  1.7723309E-13
  1.0250000E+06  1.5491895E-13
  1.0500000E+06  1.3581243E-13
  1.1000000E+06  1.0524647E-13
  1.1500000E+06  8.2400700E-14
  1.2000000E+06  6.5124474E-14
  1.2500000E+06  5.1919082E-14
  1.3000000E+06  4.1724969E-14
  1.3500000E+06  3.3783102E-14
  1.4000000E+06  2.7543131E-14
  1.4500000E+06  2.2601450E-14
  1.5000000E+06  1.8658955E-14
  1.5500000E+06  1.5491840E-14
  1.6000000E+06  1.2931095E-14
  1.6500000E+06  1.0847991E-14
  1.7000000E+06  9.1436990E-15
  1.7500000E+06  7.7417734E-15
  1.8000000E+06  6.5826613E-15
  1.8500000E+06  5.6196568E-15
  1.9000000E+06  4.8158997E-15
  1.9500000E+06  4.1421259E-15
  2.0000000E+06  3.5749682E-15
  2.0500000E+06  3.0956667E-15
  2.1000000E+06  2.6890836E-15
  2.1500000E+06  2.3429447E-15
  2.2000000E+06  2.0472502E-15
  2.2500000E+06  1.7938172E-15
  2.3000000E+06  1.5759206E-15
  2.4000000E+06  1.2254899E-15
  2.5000000E+06  9.6195455E-16
  2.6000000E+06  7.6166513E-16
  2.7000000E+06  6.0795121E-16
  2.8000000E+06  4.8891464E-16
  2.9000000E+06  3.9595517E-16
  3.0000000E+06  3.2278698E-16
  3.1000000E+06  2.6476781E-16
  3.2000000E+06  2.1843922E-16
  3.3000000E+06  1.8120245E-16
  3.4000000E+06  1.5108819E-16
  3.5000000E+06  1.2659220E-16
  3.6000000E+06  1.0655661E-16
  3.7000000E+06  9.0083838E-17
  3.8000000E+06  7.6473631E-17
  3.9000000E+06  6.5176209E-17
  4.0000000E+06  5.5757006E-17
  4.1000000E+06  4.7870573E-17
  4.2000000E+06  4.1240793E-17
  4.3000000E+06  3.5645688E-17
  4.4000000E+06  3.0906135E-17
  4.5000000E+06  2.6876977E-17
  4.6000000E+06  2.3440044E-17
  4.7000000E+06  2.0498722E-17
  4.8000000E+06  1.7973747E-17
  5.0000000E+06  1.3922626E-17
  5.1250000E+06  1.1925863E-17
  5.2500000E+06  1.0251356E-17
  5.3750000E+06  8.8415167E-18
  5.5000000E+06  7.6499791E-18
  5.6250000E+06  6.6392675E-18
  5.7500000E+06  5.7789508E-18
  5.8750000E+06  5.0442089E-18
  6.0000000E+06  4.4147348E-18
  6.2500000E+06  3.4077028E-18
  6.5000000E+06  2.6558625E-18
  6.6250000E+06  2.3526486E-18
  6.7500000E+06  2.0885458E-18
  7.0000000E+06  1.6560431E-18
  7.2500000E+06  1.3231393E-18
  7.5000000E+06  1.0646402E-18
  7.7500000E+06  8.6239990E-19
  8.0000000E+06  7.0308647E-19
  
  
#  95   9  M5  EION =  3.898000000E+03 eV   257
#  S(0) = 8.268063E+00
  2.2281209E+01  0.0000000E+00
  2.2281209E+03  0.0000000E+00
  2.2281209E+03  1.4193552E-04
  3.8980000E+03  1.4193552E-04
  3.8980390E+03  1.4193552E-04
  3.8981983E+03  1.5582606E-04
  3.8983576E+03  1.7035135E-04
  3.8985169E+03  1.8549784E-04
  3.8986762E+03  2.0125240E-04
  3.8989949E+03  2.3453454E-04
  3.8993135E+03  2.7009643E-04
  3.8999507E+03  3.4764677E-04
  3.9005880E+03  4.3302661E-04
  3.9018625E+03  6.2311307E-04
  3.9031370E+03  8.3046513E-04
  3.9056860E+03  1.2491270E-03
  3.9069606E+03  1.4379502E-03
  3.9082351E+03  1.6028605E-03
  3.9107841E+03  1.8529877E-03
  3.9133331E+03  2.0105193E-03
  3.9158821E+03  2.1056354E-03
  3.9184312E+03  2.1652570E-03
  3.9209802E+03  2.2067897E-03
  3.9235292E+03  2.2395826E-03
  3.9260783E+03  2.2678312E-03
  3.9286273E+03  2.2928932E-03
  3.9337253E+03  2.3329334E-03
  3.9388234E+03  2.3566381E-03
  3.9439214E+03  2.3636675E-03
  3.9490195E+03  2.3579323E-03
  3.9541175E+03  2.3451199E-03
  3.9592156E+03  2.3302101E-03
  3.9643136E+03  2.3163618E-03
  3.9694117E+03  2.3047627E-03
  3.9796078E+03  2.2871239E-03
  3.9898039E+03  2.2709542E-03
  3.9949019E+03  2.2618234E-03
  4.0000000E+03  2.2517816E-03
  4.0500000E+03  2.1605346E-03
  4.1000000E+03  2.0829080E-03
  4.2000000E+03  1.9488708E-03
  4.3000000E+03  1.8288319E-03
  4.4000000E+03  1.7185394E-03
  4.5000000E+03  1.6162309E-03
  4.6000000E+03  1.5211889E-03
  4.8000000E+03  1.3513535E-03
  5.0000000E+03  1.2044866E-03
  5.2500000E+03  1.0477348E-03
  5.5000000E+03  9.1589430E-04
  5.7500000E+03  8.0433808E-04
  6.0000000E+03  7.0943578E-04
  6.5000000E+03  5.5852749E-04
  6.7500000E+03  4.9827875E-04
  7.0000000E+03  4.4600148E-04
  7.2500000E+03  4.0044775E-04
  7.5000000E+03  3.6059654E-04
  8.0000000E+03  2.9477309E-04
  8.5000000E+03  2.4334581E-04
  9.0000000E+03  2.0268193E-04
  9.5000000E+03  1.7018061E-04
  1.0000000E+04  1.4394439E-04
  1.0500000E+04  1.2257543E-04
  1.1000000E+04  1.0502608E-04
  1.1500000E+04  9.0503097E-05
  1.2000000E+04  7.8399775E-05
  1.2500000E+04  6.8247119E-05
  1.3000000E+04  5.9679129E-05
  1.3500000E+04  5.2407729E-05
  1.4000000E+04  4.6204278E-05
  1.4500000E+04  4.0885956E-05
  1.5000000E+04  3.6305514E-05
  1.6000000E+04  2.8902671E-05
  1.7000000E+04  2.3278279E-05
  1.8000000E+04  1.8944565E-05
  1.9000000E+04  1.5562990E-05
  2.0000000E+04  1.2894216E-05
  2.1000000E+04  1.0766183E-05
  2.2000000E+04  9.0533243E-06
  2.3000000E+04  7.6627473E-06
  2.4000000E+04  6.5248646E-06
  2.5000000E+04  5.5869499E-06
  2.6000000E+04  4.8086309E-06
  2.7000000E+04  4.1586936E-06
  2.8000000E+04  3.6127871E-06
  2.9000000E+04  3.1517563E-06
  3.0000000E+04  2.7604148E-06
  3.1000000E+04  2.4266354E-06
  3.2000000E+04  2.1406683E-06
  3.4000000E+04  1.6820822E-06
  3.6000000E+04  1.3374055E-06
  3.8000000E+04  1.0746924E-06
  4.0000000E+04  8.7191040E-07
  4.2000000E+04  7.1358885E-07
  4.4000000E+04  5.8868733E-07
  4.6000000E+04  4.8920992E-07
  4.8000000E+04  4.0928709E-07
  5.0000000E+04  3.4455694E-07
  5.2500000E+04  2.8009238E-07
  5.5000000E+04  2.2957042E-07
  5.7500000E+04  1.8958773E-07
  5.8750000E+04  1.7274489E-07
  6.0000000E+04  1.5766150E-07
  6.2500000E+04  1.3195758E-07
  6.5000000E+04  1.1110522E-07
  6.7500000E+04  9.4068851E-08
  7.0000000E+04  8.0058483E-08
  7.2500000E+04  6.8465858E-08
  7.5000000E+04  5.8818631E-08
  7.7500000E+04  5.0747073E-08
  8.0000000E+04  4.3959630E-08
  8.2500000E+04  3.8224796E-08
  8.5000000E+04  3.3357522E-08
  8.7500000E+04  2.9208978E-08
  9.0000000E+04  2.5658786E-08
  9.2500000E+04  2.2609045E-08
  9.5000000E+04  1.9979703E-08
  1.0000000E+05  1.5730596E-08
  1.0500000E+05  1.2510288E-08
  1.1000000E+05  1.0040982E-08
  1.1500000E+05  8.1271957E-09
  1.2000000E+05  6.6293508E-09
  1.2500000E+05  5.4464303E-09
  1.3000000E+05  4.5044036E-09
  1.3500000E+05  3.7484022E-09
  1.4000000E+05  3.1373237E-09
  1.4500000E+05  2.6400689E-09
  1.5000000E+05  2.2328950E-09
  1.5500000E+05  1.8975207E-09
  1.6000000E+05  1.6197567E-09
  1.6500000E+05  1.3885071E-09
  1.7000000E+05  1.1950340E-09
  1.7500000E+05  1.0324129E-09
  1.8000000E+05  8.9512156E-10
  1.8500000E+05  7.7872975E-10
  1.9000000E+05  6.7966332E-10
  1.9500000E+05  5.9502455E-10
  2.0000000E+05  5.2245223E-10
  2.0500000E+05  4.6001280E-10
  2.1000000E+05  4.0611541E-10
  2.2000000E+05  3.1891439E-10
  2.3000000E+05  2.5278248E-10
  2.4000000E+05  2.0208736E-10
  2.5000000E+05  1.6283969E-10
  2.6000000E+05  1.3217620E-10
  2.7000000E+05  1.0801617E-10
  2.8000000E+05  8.8830478E-11
  2.9000000E+05  7.3483438E-11
  3.0000000E+05  6.1123265E-11
  3.1000000E+05  5.1105136E-11
  3.2000000E+05  4.2936706E-11
  3.3000000E+05  3.6239086E-11
  3.4000000E+05  3.0718452E-11
  3.5000000E+05  2.6145293E-11
  3.6000000E+05  2.2339149E-11
  3.7000000E+05  1.9157250E-11
  3.8000000E+05  1.6485964E-11
  3.9000000E+05  1.4234334E-11
  4.0000000E+05  1.2329172E-11
  4.1000000E+05  1.0711282E-11
  4.2000000E+05  9.3325585E-12
  4.3000000E+05  8.1537383E-12
  4.4000000E+05  7.1426312E-12
  4.6000000E+05  5.5221404E-12
  4.8000000E+05  4.3091785E-12
  5.0000000E+05  3.3916155E-12
  5.1250000E+05  2.9321162E-12
  5.2500000E+05  2.5423762E-12
  5.3750000E+05  2.2106747E-12
  5.5000000E+05  1.9274472E-12
  5.7500000E+05  1.4764487E-12
  6.0000000E+05  1.1417874E-12
  6.2500000E+05  8.9076862E-13
  6.5000000E+05  7.0061060E-13
  6.6250000E+05  6.2313019E-13
  6.7500000E+05  5.5523053E-13
  7.0000000E+05  4.4313265E-13
  7.2500000E+05  3.5600784E-13
  7.5000000E+05  2.8778800E-13
  7.7500000E+05  2.3399780E-13
  8.0000000E+05  1.9130665E-13
  8.2500000E+05  1.5721496E-13
  8.5000000E+05  1.2983177E-13
  8.7500000E+05  1.0771574E-13
  9.0000000E+05  8.9760505E-14
  9.2500000E+05  7.5111210E-14
  9.5000000E+05  6.3103039E-14
  9.7500000E+05  5.3215833E-14
  1.0000000E+06  4.5040298E-14
  1.0250000E+06  3.8252651E-14
  1.0500000E+06  3.2595421E-14
  1.0750000E+06  2.7862851E-14
  1.1000000E+06  2.3889740E-14
  1.1250000E+06  2.0542855E-14
  1.1500000E+06  1.7714277E-14
  1.1750000E+06  1.5316239E-14
  1.2000000E+06  1.3277075E-14
  1.2250000E+06  1.1538050E-14
  1.2500000E+06  1.0050845E-14
  1.3000000E+06  7.6792018E-15
  1.3500000E+06  5.9178984E-15
  1.4000000E+06  4.5973711E-15
  1.4500000E+06  3.5984800E-15
  1.5000000E+06  2.8365728E-15
  1.5500000E+06  2.2508706E-15
  1.6000000E+06  1.7973060E-15
  1.6500000E+06  1.4436353E-15
  1.7000000E+06  1.1660551E-15
  1.7500000E+06  9.4684730E-16
  1.8000000E+06  7.7272194E-16
  1.8500000E+06  6.3363807E-16
  1.9000000E+06  5.2195646E-16
  1.9500000E+06  4.3182692E-16
  2.0000000E+06  3.5874154E-16
  2.0500000E+06  2.9920652E-16
  2.1000000E+06  2.5049803E-16
  2.1500000E+06  2.1048087E-16
  2.2000000E+06  1.7747266E-16
  2.2500000E+06  1.5014127E-16
  2.3000000E+06  1.2742693E-16
  2.3500000E+06  1.0848280E-16
  2.4000000E+06  9.2629248E-17
  2.4500000E+06  7.9318607E-17
  2.5000000E+06  6.8107733E-17
  2.5500000E+06  5.8636706E-17
  2.6000000E+06  5.0612091E-17
  2.6500000E+06  4.3793781E-17
  2.7000000E+06  3.7984629E-17
  2.8000000E+06  2.8772323E-17
  2.9000000E+06  2.1983684E-17
  3.0000000E+06  1.6933763E-17
  3.1000000E+06  1.3143889E-17
  3.2000000E+06  1.0275897E-17
  3.3000000E+06  8.0884252E-18
  3.4000000E+06  6.4075815E-18
  3.5000000E+06  5.1069428E-18
  3.6000000E+06  4.0938119E-18
  3.7000000E+06  3.2996669E-18
  3.8000000E+06  2.6734513E-18
  3.9000000E+06  2.1768443E-18
  4.0000000E+06  1.7808837E-18
  4.1000000E+06  1.4635342E-18
  4.2000000E+06  1.2079292E-18
  4.3000000E+06  1.0010814E-18
  4.4000000E+06  8.3293281E-19
  4.5000000E+06  6.9565261E-19
  4.6000000E+06  5.8311234E-19
  4.7000000E+06  4.9048854E-19
  4.8000000E+06  4.1396650E-19
  5.0000000E+06  2.9771668E-19
  5.1250000E+06  2.4377780E-19
  5.2500000E+06  2.0049968E-19
  5.3750000E+06  1.6560262E-19
  5.5000000E+06  1.3733051E-19
  5.7500000E+06  9.5527766E-20
  5.8750000E+06  8.0113733E-20
  6.0000000E+06  6.7426554E-20
  6.1250000E+06  5.6946146E-20
  
  
#  95  10  N1  EION =  1.623000000E+03 eV   270
#  S(0) = 6.433994E-01
  1.6174052E+01  0.0000000E+00
  1.6174052E+03  0.0000000E+00
  1.6174052E+03  2.3869105E-04
  1.6230000E+03  2.3869105E-04
  1.6230160E+03  2.3869105E-04
  1.6232566E+03  2.3724673E-04
  1.6234972E+03  2.3587160E-04
  1.6237377E+03  2.3456118E-04
  1.6239783E+03  2.3331143E-04
  1.6244595E+03  2.3097945E-04
  1.6249406E+03  2.2884992E-04
  1.6259029E+03  2.2511576E-04
  1.6268652E+03  2.2197456E-04
  1.6287898E+03  2.1710177E-04
  1.6307144E+03  2.1368328E-04
  1.6345636E+03  2.0986273E-04
  1.6364882E+03  2.0899390E-04
  1.6384128E+03  2.0858836E-04
  1.6422620E+03  2.0866053E-04
  1.6461112E+03  2.0928667E-04
  1.6499604E+03  2.0996376E-04
  1.6518850E+03  2.1022647E-04
  1.6538096E+03  2.1041111E-04
  1.6576588E+03  2.1051567E-04
  1.6615080E+03  2.1027872E-04
  1.6653572E+03  2.0976789E-04
  1.6692064E+03  2.0907814E-04
  1.6730556E+03  2.0830354E-04
  1.6769048E+03  2.0752271E-04
  1.6807540E+03  2.0679067E-04
  1.6846032E+03  2.0613845E-04
  1.6923016E+03  2.0509854E-04
  1.7000000E+03  2.0432546E-04
  1.7062500E+03  2.0377543E-04
  1.7125000E+03  2.0320593E-04
  1.7187500E+03  2.0256466E-04
  1.7250000E+03  2.0184042E-04
  1.7375000E+03  2.0021276E-04
  1.7437500E+03  1.9937541E-04
  1.7500000E+03  1.9856234E-04
  1.7625000E+03  1.9706645E-04
  1.7750000E+03  1.9572637E-04
  1.7875000E+03  1.9443743E-04
  1.8000000E+03  1.9310883E-04
  1.8125000E+03  1.9170752E-04
  1.8250000E+03  1.9027347E-04
  1.8375000E+03  1.8885791E-04
  1.8500000E+03  1.8749442E-04
  1.8625000E+03  1.8619281E-04
  1.8750000E+03  1.8492270E-04
  1.9000000E+03  1.8238126E-04
  1.9250000E+03  1.7979104E-04
  1.9500000E+03  1.7724618E-04
  1.9625000E+03  1.7601705E-04
  1.9750000E+03  1.7480909E-04
  2.0000000E+03  1.7243181E-04
  2.0250000E+03  1.7007370E-04
  2.0500000E+03  1.6772211E-04
  2.0750000E+03  1.6542060E-04
  2.1000000E+03  1.6319541E-04
  2.1500000E+03  1.5885723E-04
  2.2000000E+03  1.5463840E-04
  2.2500000E+03  1.5059714E-04
  2.3000000E+03  1.4669251E-04
  2.4000000E+03  1.3929882E-04
  2.5000000E+03  1.3241062E-04
  2.6000000E+03  1.2600929E-04
  2.7000000E+03  1.2003464E-04
  2.8000000E+03  1.1445618E-04
  2.9000000E+03  1.0925339E-04
  3.0000000E+03  1.0438897E-04
  3.1000000E+03  9.9833415E-05
  3.2000000E+03  9.5562682E-05
  3.4000000E+03  8.7792929E-05
  3.6000000E+03  8.0925135E-05
  3.8000000E+03  7.4827393E-05
  4.0000000E+03  6.9390226E-05
  4.2000000E+03  6.4522606E-05
  4.4000000E+03  6.0148354E-05
  4.6000000E+03  5.6203401E-05
  4.8000000E+03  5.2633599E-05
  5.0000000E+03  4.9392939E-05
  5.2500000E+03  4.5745723E-05
  5.5000000E+03  4.2487316E-05
  5.7500000E+03  3.9564254E-05
  6.0000000E+03  3.6932065E-05
  6.5000000E+03  3.2396969E-05
  6.7500000E+03  3.0435470E-05
  7.0000000E+03  2.8646091E-05
  7.2500000E+03  2.7009288E-05
  7.5000000E+03  2.5508200E-05
  8.0000000E+03  2.2856495E-05
  8.5000000E+03  2.0595146E-05
  9.0000000E+03  1.8651013E-05
  9.5000000E+03  1.6967318E-05
  1.0000000E+04  1.5499423E-05
  1.0500000E+04  1.4211886E-05
  1.1000000E+04  1.3076280E-05
  1.1500000E+04  1.2069577E-05
  1.2000000E+04  1.1172967E-05
  1.2500000E+04  1.0370959E-05
  1.3000000E+04  9.6507025E-06
  1.3500000E+04  9.0014620E-06
  1.4000000E+04  8.4142127E-06
  1.4500000E+04  7.8813228E-06
  1.5000000E+04  7.3963024E-06
  1.6000000E+04  6.5484595E-06
  1.7000000E+04  5.8349351E-06
  1.8000000E+04  5.2289025E-06
  1.9000000E+04  4.7099114E-06
  2.0000000E+04  4.2621486E-06
  2.1000000E+04  3.8732310E-06
  2.2000000E+04  3.5333491E-06
  2.3000000E+04  3.2346532E-06
  2.4000000E+04  2.9707986E-06
  2.5000000E+04  2.7366169E-06
  2.6000000E+04  2.5278609E-06
  2.7000000E+04  2.3410157E-06
  2.8000000E+04  2.1731534E-06
  2.9000000E+04  2.0218177E-06
  3.0000000E+04  1.8849369E-06
  3.1000000E+04  1.7607532E-06
  3.2000000E+04  1.6477676E-06
  3.4000000E+04  1.4504299E-06
  3.6000000E+04  1.2846185E-06
  3.8000000E+04  1.1440773E-06
  4.0000000E+04  1.0240201E-06
  4.2000000E+04  9.2073544E-07
  4.4000000E+04  8.3130963E-07
  4.6000000E+04  7.5342960E-07
  4.8000000E+04  6.8524092E-07
  5.0000000E+04  6.2524298E-07
  5.2500000E+04  5.5991994E-07
  5.5000000E+04  5.0357234E-07
  5.7500000E+04  4.5467638E-07
  6.0000000E+04  4.1201427E-07
  6.5000000E+04  3.4164546E-07
  6.7500000E+04  3.1248472E-07
  7.0000000E+04  2.8658069E-07
  7.2500000E+04  2.6348394E-07
  7.5000000E+04  2.4281863E-07
  7.7500000E+04  2.2426871E-07
  8.0000000E+04  2.0756690E-07
  8.2500000E+04  1.9248596E-07
  8.5000000E+04  1.7883187E-07
  9.0000000E+04  1.5516157E-07
  9.5000000E+04  1.3547959E-07
  1.0000000E+05  1.1897550E-07
  1.0500000E+05  1.0503038E-07
  1.1000000E+05  9.3165405E-08
  1.1500000E+05  8.3005969E-08
  1.2000000E+05  7.4256019E-08
  1.2500000E+05  6.6679463E-08
  1.3000000E+05  6.0086282E-08
  1.3500000E+05  5.4322306E-08
  1.4000000E+05  4.9261543E-08
  1.4500000E+05  4.4800321E-08
  1.5000000E+05  4.0852809E-08
  1.5500000E+05  3.7347547E-08
  1.6000000E+05  3.4224672E-08
  1.6500000E+05  3.1433775E-08
  1.7000000E+05  2.8932200E-08
  1.7500000E+05  2.6683684E-08
  1.8000000E+05  2.4657277E-08
  1.8500000E+05  2.2826450E-08
  1.9000000E+05  2.1168405E-08
  2.0000000E+05  1.8294529E-08
  2.1000000E+05  1.5907240E-08
  2.2000000E+05  1.3908755E-08
  2.3000000E+05  1.2223807E-08
  2.4000000E+05  1.0793903E-08
  2.5000000E+05  9.5731464E-09
  2.6000000E+05  8.5251401E-09
  2.7000000E+05  7.6207677E-09
  2.8000000E+05  6.8365571E-09
  2.9000000E+05  6.1534604E-09
  3.0000000E+05  5.5559103E-09
  3.1000000E+05  5.0311024E-09
  3.2000000E+05  4.5684487E-09
  3.3000000E+05  4.1591465E-09
  3.4000000E+05  3.7958429E-09
  3.5000000E+05  3.4723597E-09
  3.6000000E+05  3.1834784E-09
  3.7000000E+05  2.9247703E-09
  3.8000000E+05  2.6924562E-09
  3.9000000E+05  2.4833051E-09
  4.0000000E+05  2.2945458E-09
  4.1000000E+05  2.1237922E-09
  4.2000000E+05  1.9689850E-09
  4.3000000E+05  1.8283396E-09
  4.4000000E+05  1.7003031E-09
  4.6000000E+05  1.4768058E-09
  4.8000000E+05  1.2895366E-09
  5.0000000E+05  1.1315617E-09
  5.1250000E+05  1.0452462E-09
  5.2500000E+05  9.6715252E-10
  5.3750000E+05  8.9634297E-10
  5.5000000E+05  8.3200414E-10
  5.7500000E+05  7.1999678E-10
  5.8750000E+05  6.7116944E-10
  6.0000000E+05  6.2647144E-10
  6.2500000E+05  5.4784131E-10
  6.5000000E+05  4.8131463E-10
  6.7500000E+05  4.2469638E-10
  7.0000000E+05  3.7624583E-10
  7.2500000E+05  3.3457271E-10
  7.5000000E+05  2.9855835E-10
  7.7500000E+05  2.6729618E-10
  8.0000000E+05  2.4004623E-10
  8.2500000E+05  2.1620076E-10
  8.5000000E+05  1.9525767E-10
  8.7500000E+05  1.7679990E-10
  9.0000000E+05  1.6047923E-10
  9.2500000E+05  1.4600347E-10
  9.5000000E+05  1.3312634E-10
  9.7500000E+05  1.2163935E-10
  1.0000000E+06  1.1136527E-10
  1.0250000E+06  1.0215284E-10
  1.0500000E+06  9.3872527E-11
  1.0750000E+06  8.6412982E-11
  1.1000000E+06  7.9678154E-11
  1.1250000E+06  7.3584917E-11
  1.1500000E+06  6.8061114E-11
  1.2000000E+06  5.8478428E-11
  1.2500000E+06  5.0516425E-11
  1.3000000E+06  4.3856687E-11
  1.3500000E+06  3.8251918E-11
  1.4000000E+06  3.3508182E-11
  1.4500000E+06  2.9471894E-11
  1.5000000E+06  2.6020368E-11
  1.5500000E+06  2.3054935E-11
  1.6000000E+06  2.0495840E-11
  1.6500000E+06  1.8278241E-11
  1.7000000E+06  1.6349166E-11
  1.7500000E+06  1.4664995E-11
  1.8000000E+06  1.3189585E-11
  1.8500000E+06  1.1892833E-11
  1.9000000E+06  1.0749532E-11
  1.9500000E+06  9.7385145E-12
  2.0000000E+06  8.8419367E-12
  2.0500000E+06  8.0446957E-12
  2.1000000E+06  7.3339673E-12
  2.1500000E+06  6.6988160E-12
  2.2000000E+06  6.1298788E-12
  2.2500000E+06  5.6191126E-12
  2.3000000E+06  5.1595855E-12
  2.3500000E+06  4.7453053E-12
  2.4000000E+06  4.3710771E-12
  2.4500000E+06  4.0323853E-12
  2.5000000E+06  3.7252943E-12
  2.6000000E+06  3.1925853E-12
  2.7000000E+06  2.7502158E-12
  2.8000000E+06  2.3805855E-12
  2.9000000E+06  2.0699440E-12
  3.0000000E+06  1.8074540E-12
  3.1000000E+06  1.5845132E-12
  3.2000000E+06  1.3942506E-12
  3.3000000E+06  1.2311452E-12
  3.4000000E+06  1.0907383E-12
  3.5000000E+06  9.6939632E-13
  3.6000000E+06  8.6413938E-13
  3.7000000E+06  7.7250450E-13
  3.8000000E+06  6.9243910E-13
  3.9000000E+06  6.2224098E-13
  4.0000000E+06  5.6049389E-13
  4.1000000E+06  5.0601706E-13
  4.2000000E+06  4.5784161E-13
  4.3000000E+06  4.1515108E-13
  4.4000000E+06  3.7724373E-13
  4.5000000E+06  3.4351543E-13
  
  
#  95  11  N2  EION =  1.439000000E+03 eV   273
#  S(0) = 7.695783E-01
  1.4293808E+01  0.0000000E+00
  1.4293808E+03  0.0000000E+00
  1.4293808E+03  1.7722332E-04
  1.4390000E+03  1.7722332E-04
  1.4390143E+03  1.7722332E-04
  1.4392890E+03  1.7736732E-04
  1.4395636E+03  1.7745863E-04
  1.4398383E+03  1.7751696E-04
  1.4401129E+03  1.7755633E-04
  1.4406622E+03  1.7761507E-04
  1.4412115E+03  1.7768385E-04
  1.4417608E+03  1.7778547E-04
  1.4423100E+03  1.7792858E-04
  1.4434086E+03  1.7833896E-04
  1.4445072E+03  1.7888452E-04
  1.4456057E+03  1.7951592E-04
  1.4478029E+03  1.8085051E-04
  1.4489014E+03  1.8148132E-04
  1.4500000E+03  1.8205447E-04
  1.4531250E+03  1.8326331E-04
  1.4562500E+03  1.8381146E-04
  1.4593750E+03  1.8381217E-04
  1.4625000E+03  1.8344773E-04
  1.4656250E+03  1.8289255E-04
  1.4687500E+03  1.8228283E-04
  1.4718750E+03  1.8171131E-04
  1.4750000E+03  1.8123212E-04
  1.4812500E+03  1.8062339E-04
  1.4875000E+03  1.8042234E-04
  1.4937500E+03  1.8045312E-04
  1.5000000E+03  1.8054096E-04
  1.5125000E+03  1.8052266E-04
  1.5187500E+03  1.8039101E-04
  1.5250000E+03  1.8021591E-04
  1.5375000E+03  1.7986633E-04
  1.5500000E+03  1.7961153E-04
  1.5750000E+03  1.7919228E-04
  1.5875000E+03  1.7891266E-04
  1.6000000E+03  1.7859394E-04
  1.6250000E+03  1.7795229E-04
  1.6500000E+03  1.7731131E-04
  1.6750000E+03  1.7659557E-04
  1.7000000E+03  1.7582772E-04
  1.8000000E+03  1.7245682E-04
  1.9000000E+03  1.6862640E-04
  2.0000000E+03  1.6445452E-04
  2.1000000E+03  1.6003466E-04
  2.2000000E+03  1.5548850E-04
  2.3000000E+03  1.5086200E-04
  2.4000000E+03  1.4623269E-04
  2.5000000E+03  1.4162659E-04
  2.6000000E+03  1.3708673E-04
  2.7000000E+03  1.3264541E-04
  2.8000000E+03  1.2831200E-04
  2.9000000E+03  1.2409842E-04
  3.0000000E+03  1.2001487E-04
  3.1000000E+03  1.1606774E-04
  3.2000000E+03  1.1225973E-04
  3.4000000E+03  1.0505986E-04
  3.6000000E+03  9.8400365E-05
  3.8000000E+03  9.2253667E-05
  4.0000000E+03  8.6586016E-05
  4.2000000E+03  8.1361300E-05
  4.4000000E+03  7.6543474E-05
  4.6000000E+03  7.2097873E-05
  4.8000000E+03  6.7991957E-05
  5.0000000E+03  6.4195581E-05
  5.2500000E+03  5.9843564E-05
  5.5000000E+03  5.5883840E-05
  5.7500000E+03  5.2273784E-05
  6.0000000E+03  4.8976149E-05
  6.5000000E+03  4.3189905E-05
  6.7500000E+03  4.0646234E-05
  7.0000000E+03  3.8304474E-05
  7.2500000E+03  3.6144800E-05
  7.5000000E+03  3.4149582E-05
  8.0000000E+03  3.0591534E-05
  8.5000000E+03  2.7524873E-05
  9.0000000E+03  2.4866061E-05
  9.5000000E+03  2.2548105E-05
  1.0000000E+04  2.0516911E-05
  1.0500000E+04  1.8728515E-05
  1.1000000E+04  1.7146917E-05
  1.1500000E+04  1.5742436E-05
  1.2000000E+04  1.4490440E-05
  1.2500000E+04  1.3370366E-05
  1.3000000E+04  1.2364942E-05
  1.3500000E+04  1.1459586E-05
  1.4000000E+04  1.0641923E-05
  1.4500000E+04  9.9013965E-06
  1.5000000E+04  9.2289645E-06
  1.6000000E+04  8.0583171E-06
  1.7000000E+04  7.0794647E-06
  1.8000000E+04  6.2541697E-06
  1.9000000E+04  5.5530935E-06
  2.0000000E+04  4.9534489E-06
  2.1000000E+04  4.4373390E-06
  2.2000000E+04  3.9905655E-06
  2.3000000E+04  3.6017599E-06
  2.4000000E+04  3.2617403E-06
  2.5000000E+04  2.9630336E-06
  2.6000000E+04  2.6995123E-06
  2.7000000E+04  2.4661174E-06
  2.8000000E+04  2.2586457E-06
  2.9000000E+04  2.0735847E-06
  3.0000000E+04  1.9079815E-06
  3.1000000E+04  1.7593413E-06
  3.2000000E+04  1.6255462E-06
  3.3000000E+04  1.5047893E-06
  3.4000000E+04  1.3955224E-06
  3.5000000E+04  1.2964139E-06
  3.6000000E+04  1.2063135E-06
  3.8000000E+04  1.0492794E-06
  4.0000000E+04  9.1788839E-07
  4.2000000E+04  8.0713883E-07
  4.4000000E+04  7.1315523E-07
  4.6000000E+04  6.3290258E-07
  4.8000000E+04  5.6398104E-07
  5.0000000E+04  5.0447584E-07
  5.2500000E+04  4.4101830E-07
  5.5000000E+04  3.8750370E-07
  5.7500000E+04  3.4207811E-07
  5.8750000E+04  3.2193107E-07
  6.0000000E+04  3.0328587E-07
  6.2500000E+04  2.6997330E-07
  6.5000000E+04  2.4121816E-07
  6.7500000E+04  2.1627742E-07
  7.0000000E+04  1.9454799E-07
  7.2500000E+04  1.7553696E-07
  7.5000000E+04  1.5883888E-07
  7.7500000E+04  1.4411825E-07
  8.0000000E+04  1.3109589E-07
  8.2500000E+04  1.1953817E-07
  8.5000000E+04  1.0924867E-07
  8.7500000E+04  1.0006148E-07
  9.0000000E+04  9.1835807E-08
  9.2500000E+04  8.4451646E-08
  9.5000000E+04  7.7806338E-08
  9.7500000E+04  7.1811736E-08
  1.0000000E+05  6.6391857E-08
  1.0250000E+05  6.1480990E-08
  1.0500000E+05  5.7022118E-08
  1.1000000E+05  4.9268188E-08
  1.1500000E+05  4.2803492E-08
  1.2000000E+05  3.7376603E-08
  1.2500000E+05  3.2791975E-08
  1.3000000E+05  2.8896077E-08
  1.3500000E+05  2.5567320E-08
  1.4000000E+05  2.2708633E-08
  1.4500000E+05  2.0241926E-08
  1.5000000E+05  1.8103944E-08
  1.5500000E+05  1.6243116E-08
  1.6000000E+05  1.4617131E-08
  1.6500000E+05  1.3191068E-08
  1.7000000E+05  1.1935957E-08
  1.7500000E+05  1.0827637E-08
  1.8000000E+05  9.8458604E-09
  1.8500000E+05  8.9735809E-09
  1.9000000E+05  8.1963872E-09
  1.9500000E+05  7.5020451E-09
  2.0000000E+05  6.8801258E-09
  2.0500000E+05  6.3217070E-09
  2.1000000E+05  5.8191281E-09
  2.1500000E+05  5.3657893E-09
  2.2000000E+05  4.9559869E-09
  2.2500000E+05  4.5847764E-09
  2.3000000E+05  4.2478586E-09
  2.4000000E+05  3.6623793E-09
  2.5000000E+05  3.1748282E-09
  2.6000000E+05  2.7661243E-09
  2.7000000E+05  2.4213994E-09
  2.8000000E+05  2.1289655E-09
  2.9000000E+05  1.8795577E-09
  3.0000000E+05  1.6657758E-09
  3.1000000E+05  1.4816669E-09
  3.2000000E+05  1.3224095E-09
  3.3000000E+05  1.1840736E-09
  3.4000000E+05  1.0634373E-09
  3.5000000E+05  9.5784419E-10
  3.6000000E+05  8.6509242E-10
  3.7000000E+05  7.8334790E-10
  3.8000000E+05  7.1107550E-10
  3.9000000E+05  6.4698464E-10
  4.0000000E+05  5.8998572E-10
  4.1000000E+05  5.3915505E-10
  4.2000000E+05  4.9370653E-10
  4.3000000E+05  4.5296864E-10
  4.4000000E+05  4.1636580E-10
  4.5000000E+05  3.8340303E-10
  4.6000000E+05  3.5365324E-10
  4.7000000E+05  3.2674675E-10
  4.8000000E+05  3.0236260E-10
  5.0000000E+05  2.6007945E-10
  5.1250000E+05  2.3739070E-10
  5.2500000E+05  2.1713381E-10
  5.3750000E+05  1.9900164E-10
  5.5000000E+05  1.8273147E-10
  5.7500000E+05  1.5490649E-10
  5.8750000E+05  1.4298965E-10
  6.0000000E+05  1.3220184E-10
  6.2500000E+05  1.1352382E-10
  6.5000000E+05  9.8042466E-11
  6.7500000E+05  8.5121243E-11
  7.0000000E+05  7.4267127E-11
  7.2500000E+05  6.5094643E-11
  7.5000000E+05  5.7299748E-11
  7.7500000E+05  5.0640664E-11
  8.0000000E+05  4.4923831E-11
  8.2500000E+05  3.9993214E-11
  8.5000000E+05  3.5722176E-11
  8.7500000E+05  3.2007313E-11
  9.0000000E+05  2.8763702E-11
  9.2500000E+05  2.5921209E-11
  9.5000000E+05  2.3421604E-11
  9.7500000E+05  2.1216306E-11
  1.0000000E+06  1.9264602E-11
  1.0250000E+06  1.7532215E-11
  1.0500000E+06  1.5990167E-11
  1.0750000E+06  1.4613857E-11
  1.1000000E+06  1.3382325E-11
  1.1250000E+06  1.2277644E-11
  1.1500000E+06  1.1284434E-11
  1.1750000E+06  1.0389446E-11
  1.2000000E+06  9.5812368E-12
  1.2250000E+06  8.8498913E-12
  1.2500000E+06  8.1867940E-12
  1.3000000E+06  7.0362636E-12
  1.3500000E+06  6.0801893E-12
  1.4000000E+06  5.2804553E-12
  1.4500000E+06  4.6073897E-12
  1.5000000E+06  4.0376824E-12
  1.5500000E+06  3.5528691E-12
  1.6000000E+06  3.1382250E-12
  1.6500000E+06  2.7819241E-12
  1.7000000E+06  2.4744081E-12
  1.7500000E+06  2.2078980E-12
  1.8000000E+06  1.9760234E-12
  1.8500000E+06  1.7735381E-12
  1.9000000E+06  1.5960984E-12
  1.9500000E+06  1.4400904E-12
  2.0000000E+06  1.3024936E-12
  2.0500000E+06  1.1807720E-12
  2.1000000E+06  1.0727877E-12
  2.1500000E+06  9.7673110E-13
  2.2000000E+06  8.9106398E-13
  2.2500000E+06  8.1447411E-13
  2.3000000E+06  7.4583806E-13
  2.3500000E+06  6.8419039E-13
  2.4000000E+06  6.2869894E-13
  2.4500000E+06  5.7864465E-13
  2.5000000E+06  5.3340434E-13
  2.5500000E+06  4.9243639E-13
  2.6000000E+06  4.5526889E-13
  2.6500000E+06  4.2148990E-13
  2.7000000E+06  3.9073851E-13
  2.8000000E+06  3.3708811E-13
  2.9000000E+06  2.9220594E-13
  3.0000000E+06  2.5444030E-13
  3.1000000E+06  2.2248887E-13
  3.2000000E+06  1.9531801E-13
  3.3000000E+06  1.7210160E-13
  3.4000000E+06  1.5217561E-13
  3.5000000E+06  1.3500197E-13
  3.6000000E+06  1.2014180E-13
  3.7000000E+06  1.0723473E-13
  3.8000000E+06  9.5982304E-14
  3.9000000E+06  8.6137555E-14
  4.0000000E+06  7.7495523E-14
  4.1000000E+06  6.9885402E-14
  4.2000000E+06  6.3166214E-14
  4.3000000E+06  5.7220071E-14
  4.4000000E+06  5.1946245E-14
  4.5000000E+06  4.7258439E-14
  
  
#  95  12  N3  EION =  1.167000000E+03 eV   275
#  S(0) = 2.455322E+00
  1.1533939E+01  0.0000000E+00
  1.1533939E+03  0.0000000E+00
  1.1533939E+03  1.3514904E-03
  1.1670000E+03  1.3514904E-03
  1.1670115E+03  1.3514904E-03
  1.1674239E+03  1.3444750E-03
  1.1678362E+03  1.3378952E-03
  1.1682486E+03  1.3320214E-03
  1.1686609E+03  1.3269519E-03
  1.1694857E+03  1.3192144E-03
  1.1703104E+03  1.3143328E-03
  1.1719598E+03  1.3109550E-03
  1.1736092E+03  1.3128471E-03
  1.1769081E+03  1.3218728E-03
  1.1785575E+03  1.3259533E-03
  1.1802069E+03  1.3287356E-03
  1.1835058E+03  1.3296474E-03
  1.1868046E+03  1.3250484E-03
  1.1934023E+03  1.3071705E-03
  1.1967012E+03  1.2974555E-03
  1.2000000E+03  1.2886879E-03
  1.2062500E+03  1.2759765E-03
  1.2125000E+03  1.2679966E-03
  1.2187500E+03  1.2628409E-03
  1.2250000E+03  1.2584842E-03
  1.2312500E+03  1.2536150E-03
  1.2375000E+03  1.2477697E-03
  1.2437500E+03  1.2411031E-03
  1.2500000E+03  1.2340392E-03
  1.2625000E+03  1.2202601E-03
  1.2750000E+03  1.2079498E-03
  1.2875000E+03  1.1965097E-03
  1.3000000E+03  1.1849026E-03
  1.3125000E+03  1.1727750E-03
  1.3250000E+03  1.1604372E-03
  1.3500000E+03  1.1367163E-03
  1.3625000E+03  1.1254266E-03
  1.3750000E+03  1.1142504E-03
  1.3875000E+03  1.1030472E-03
  1.4000000E+03  1.0918267E-03
  1.4500000E+03  1.0483910E-03
  1.5000000E+03  1.0074559E-03
  1.6000000E+03  9.3130531E-04
  1.7000000E+03  8.6260655E-04
  1.8000000E+03  8.0065848E-04
  1.9000000E+03  7.4473429E-04
  2.0000000E+03  6.9398568E-04
  2.1000000E+03  6.4799985E-04
  2.2000000E+03  6.0614981E-04
  2.3000000E+03  5.6797606E-04
  2.4000000E+03  5.3313050E-04
  2.5000000E+03  5.0123896E-04
  2.6000000E+03  4.7197280E-04
  2.7000000E+03  4.4506413E-04
  2.8000000E+03  4.2027910E-04
  2.9000000E+03  3.9740957E-04
  3.0000000E+03  3.7626893E-04
  3.1000000E+03  3.5669132E-04
  3.2000000E+03  3.3852976E-04
  3.4000000E+03  3.0594690E-04
  3.6000000E+03  2.7763882E-04
  3.8000000E+03  2.5290207E-04
  4.0000000E+03  2.3117025E-04
  4.2000000E+03  2.1198362E-04
  4.4000000E+03  1.9496617E-04
  4.6000000E+03  1.7980811E-04
  4.8000000E+03  1.6625242E-04
  5.0000000E+03  1.5408471E-04
  5.2500000E+03  1.4055607E-04
  5.5000000E+03  1.2862690E-04
  5.7500000E+03  1.1806019E-04
  6.0000000E+03  1.0866072E-04
  6.5000000E+03  9.2741748E-05
  6.7500000E+03  8.5974019E-05
  7.0000000E+03  7.9867841E-05
  7.2500000E+03  7.4342169E-05
  7.5000000E+03  6.9327697E-05
  8.0000000E+03  6.0603115E-05
  8.5000000E+03  5.3310871E-05
  9.0000000E+03  4.7162716E-05
  9.5000000E+03  4.1938428E-05
  1.0000000E+04  3.7467609E-05
  1.0500000E+04  3.3616836E-05
  1.1000000E+04  3.0280524E-05
  1.1500000E+04  2.7374280E-05
  1.2000000E+04  2.4830044E-05
  1.2500000E+04  2.2592465E-05
  1.3000000E+04  2.0616183E-05
  1.3500000E+04  1.8863761E-05
  1.4000000E+04  1.7304098E-05
  1.4500000E+04  1.5911192E-05
  1.5000000E+04  1.4663182E-05
  1.6000000E+04  1.2530725E-05
  1.7000000E+04  1.0789501E-05
  1.8000000E+04  9.3534882E-06
  1.9000000E+04  8.1585172E-06
  2.0000000E+04  7.1560256E-06
  2.1000000E+04  6.3087791E-06
  2.2000000E+04  5.5878923E-06
  2.3000000E+04  4.9707155E-06
  2.4000000E+04  4.4393114E-06
  2.5000000E+04  3.9793488E-06
  2.6000000E+04  3.5792809E-06
  2.7000000E+04  3.2297317E-06
  2.8000000E+04  2.9230337E-06
  2.9000000E+04  2.6528749E-06
  3.0000000E+04  2.4140254E-06
  3.1000000E+04  2.2021268E-06
  3.2000000E+04  2.0135279E-06
  3.4000000E+04  1.6944004E-06
  3.6000000E+04  1.4372307E-06
  3.8000000E+04  1.2278851E-06
  4.0000000E+04  1.0559070E-06
  4.2000000E+04  9.1344941E-07
  4.4000000E+04  7.9454775E-07
  4.6000000E+04  6.9461461E-07
  4.8000000E+04  6.1008461E-07
  5.0000000E+04  5.3815930E-07
  5.2500000E+04  4.6264576E-07
  5.5000000E+04  4.0002107E-07
  5.7500000E+04  3.4770727E-07
  5.8750000E+04  3.2477647E-07
  6.0000000E+04  3.0371416E-07
  6.2500000E+04  2.6648968E-07
  6.5000000E+04  2.3481218E-07
  6.7500000E+04  2.0771181E-07
  7.0000000E+04  1.8441253E-07
  7.2500000E+04  1.6428868E-07
  7.5000000E+04  1.4683236E-07
  7.7500000E+04  1.3162859E-07
  8.0000000E+04  1.1833629E-07
  8.2500000E+04  1.0667344E-07
  8.5000000E+04  9.6405619E-08
  8.7500000E+04  8.7337050E-08
  9.0000000E+04  7.9303385E-08
  9.2500000E+04  7.2166052E-08
  9.5000000E+04  6.5807709E-08
  1.0000000E+05  5.5043581E-08
  1.0500000E+05  4.6374398E-08
  1.1000000E+05  3.9330343E-08
  1.1500000E+05  3.3560140E-08
  1.2000000E+05  2.8798017E-08
  1.2500000E+05  2.4840661E-08
  1.3000000E+05  2.1530990E-08
  1.3500000E+05  1.8746532E-08
  1.4000000E+05  1.6390959E-08
  1.4500000E+05  1.4387905E-08
  1.5000000E+05  1.2676371E-08
  1.5500000E+05  1.1207295E-08
  1.6000000E+05  9.9409553E-09
  1.6500000E+05  8.8449902E-09
  1.7000000E+05  7.8928825E-09
  1.7500000E+05  7.0627851E-09
  1.8000000E+05  6.3366067E-09
  1.8500000E+05  5.6992933E-09
  1.9000000E+05  5.1382601E-09
  1.9500000E+05  4.6429406E-09
  2.0000000E+05  4.2044264E-09
  2.0500000E+05  3.8151775E-09
  2.1000000E+05  3.4687877E-09
  2.1500000E+05  3.1597934E-09
  2.2000000E+05  2.8835200E-09
  2.2500000E+05  2.6359557E-09
  2.3000000E+05  2.4136466E-09
  2.4000000E+05  2.0332635E-09
  2.5000000E+05  1.7229566E-09
  2.6000000E+05  1.4680149E-09
  2.7000000E+05  1.2571771E-09
  2.8000000E+05  1.0817405E-09
  2.9000000E+05  9.3492360E-10
  3.0000000E+05  8.1139873E-10
  3.1000000E+05  7.0694911E-10
  3.2000000E+05  6.1821287E-10
  3.3000000E+05  5.4249185E-10
  3.4000000E+05  4.7760684E-10
  3.5000000E+05  4.2178741E-10
  3.6000000E+05  3.7358742E-10
  3.7000000E+05  3.3181938E-10
  3.8000000E+05  2.9550331E-10
  3.9000000E+05  2.6382672E-10
  4.0000000E+05  2.3611293E-10
  4.1000000E+05  2.1179594E-10
  4.2000000E+05  1.9040047E-10
  4.3000000E+05  1.7152579E-10
  4.4000000E+05  1.5483287E-10
  4.5000000E+05  1.4003382E-10
  4.6000000E+05  1.2688341E-10
  4.7000000E+05  1.1517201E-10
  4.8000000E+05  1.0471989E-10
  5.0000000E+05  8.6996645E-11
  5.1250000E+05  7.7718946E-11
  5.2500000E+05  6.9588365E-11
  5.3750000E+05  6.2443740E-11
  5.5000000E+05  5.6149229E-11
  5.6250000E+05  5.0589915E-11
  5.7500000E+05  4.5668247E-11
  5.8750000E+05  4.1301146E-11
  6.0000000E+05  3.7417634E-11
  6.2500000E+05  3.0866646E-11
  6.5000000E+05  2.5623606E-11
  6.6250000E+05  2.3398176E-11
  6.7500000E+05  2.1396292E-11
  7.0000000E+05  1.7964468E-11
  7.2500000E+05  1.5160551E-11
  7.5000000E+05  1.2855895E-11
  7.7500000E+05  1.0950953E-11
  8.0000000E+05  9.3680810E-12
  8.2500000E+05  8.0462790E-12
  8.5000000E+05  6.9373013E-12
  8.7500000E+05  6.0027461E-12
  9.0000000E+05  5.2118652E-12
  9.2500000E+05  4.5398988E-12
  9.5000000E+05  3.9668032E-12
  9.7500000E+05  3.4762699E-12
  1.0000000E+06  3.0549635E-12
  1.0250000E+06  2.6919294E-12
  1.0500000E+06  2.3781294E-12
  1.0750000E+06  2.1060752E-12
  1.1000000E+06  1.8695380E-12
  1.1250000E+06  1.6633168E-12
  1.1500000E+06  1.4830533E-12
  1.1750000E+06  1.3250824E-12
  1.2000000E+06  1.1863121E-12
  1.2250000E+06  1.0641250E-12
  1.2500000E+06  9.5629836E-13
  1.2750000E+06  8.6093911E-13
  1.3000000E+06  7.7643021E-13
  1.3250000E+06  7.0138672E-13
  1.3500000E+06  6.3461933E-13
  1.3750000E+06  5.7510410E-13
  1.4000000E+06  5.2195730E-13
  1.4250000E+06  4.7441438E-13
  1.4500000E+06  4.3181239E-13
  1.5000000E+06  3.5920120E-13
  1.5500000E+06  3.0034613E-13
  1.6000000E+06  2.5235943E-13
  1.6500000E+06  2.1301630E-13
  1.7000000E+06  1.8059041E-13
  1.7500000E+06  1.5373291E-13
  1.8000000E+06  1.3138287E-13
  1.8500000E+06  1.1270071E-13
  1.9000000E+06  9.7018156E-14
  1.9500000E+06  8.3800366E-14
  2.0000000E+06  7.2617023E-14
  2.0500000E+06  6.3120183E-14
  2.1000000E+06  5.5027172E-14
  2.1500000E+06  4.8107321E-14
  2.2000000E+06  4.2171549E-14
  2.2500000E+06  3.7064217E-14
  2.3000000E+06  3.2656706E-14
  2.3500000E+06  2.8842317E-14
  2.4000000E+06  2.5532209E-14
  2.4500000E+06  2.2652160E-14
  2.5000000E+06  2.0139951E-14
  2.5500000E+06  1.7943259E-14
  2.6000000E+06  1.6017941E-14
  2.6500000E+06  1.4326648E-14
  2.7000000E+06  1.2837683E-14
  2.7500000E+06  1.1524073E-14
  2.8000000E+06  1.0362798E-14
  2.8500000E+06  9.3341648E-15
  2.9000000E+06  8.4212816E-15
  2.9500000E+06  7.6096271E-15
  3.0000000E+06  6.8866935E-15
  3.0500000E+06  6.2416736E-15
  3.1000000E+06  5.6652076E-15
  3.2000000E+06  4.6865037E-15
  3.3000000E+06  3.8974184E-15
  3.4000000E+06  3.2573657E-15
  3.5000000E+06  2.7351771E-15
  3.6000000E+06  2.3068180E-15
  3.7000000E+06  1.9536294E-15
  3.8000000E+06  1.6611360E-15
  3.9000000E+06  1.4179629E-15
  4.0000000E+06  1.2150205E-15
  
  
#  95  13  N4  EION =  8.870000000E+02 eV   278
#  S(0) = 3.366729E+00
  8.8172099E+00  0.0000000E+00
  8.8172099E+02  0.0000000E+00
  8.8172099E+02  5.0564953E-04
  8.8700000E+02  5.0564953E-04
  8.8700883E+02  5.0564953E-04
  8.8717122E+02  5.1100793E-04
  8.8733361E+02  5.1685683E-04
  8.8749600E+02  5.2318776E-04
  8.8765839E+02  5.2999242E-04
  8.8798317E+02  5.4499079E-04
  8.8830795E+02  5.6178728E-04
  8.8895750E+02  6.0050859E-04
  8.8960706E+02  6.4558134E-04
  8.9090618E+02  7.5196917E-04
  8.9220530E+02  8.7408248E-04
  8.9350441E+02  1.0034061E-03
  8.9480353E+02  1.1310526E-03
  8.9610265E+02  1.2494451E-03
  8.9740177E+02  1.3535615E-03
  8.9870088E+02  1.4412694E-03
  9.0000000E+02  1.5128387E-03
  9.0156250E+02  1.5801410E-03
  9.0312500E+02  1.6310603E-03
  9.0468750E+02  1.6699338E-03
  9.0625000E+02  1.7004067E-03
  9.0781250E+02  1.7252414E-03
  9.0937500E+02  1.7463650E-03
  9.1250000E+02  1.7821017E-03
  9.1875000E+02  1.8394587E-03
  9.2187500E+02  1.8619617E-03
  9.2500000E+02  1.8797180E-03
  9.3125000E+02  1.9007649E-03
  9.3750000E+02  1.9064300E-03
  9.4375000E+02  1.9041539E-03
  9.5000000E+02  1.9002653E-03
  9.6250000E+02  1.8978228E-03
  9.7500000E+02  1.8993365E-03
  9.8750000E+02  1.8966980E-03
  9.9375000E+02  1.8934148E-03
  1.0000000E+03  1.8895191E-03
  1.0125000E+03  1.8819023E-03
  1.0250000E+03  1.8761332E-03
  1.0375000E+03  1.8713282E-03
  1.0500000E+03  1.8656300E-03
  1.0625000E+03  1.8582871E-03
  1.0750000E+03  1.8496864E-03
  1.1000000E+03  1.8322262E-03
  1.1250000E+03  1.8150942E-03
  1.1500000E+03  1.7956393E-03
  1.2000000E+03  1.7518789E-03
  1.2250000E+03  1.7293596E-03
  1.2500000E+03  1.7055779E-03
  1.2750000E+03  1.6806515E-03
  1.3000000E+03  1.6554734E-03
  1.3500000E+03  1.6043179E-03
  1.4000000E+03  1.5519258E-03
  1.4500000E+03  1.4993169E-03
  1.5000000E+03  1.4471859E-03
  1.6000000E+03  1.3450210E-03
  1.7000000E+03  1.2478488E-03
  1.8000000E+03  1.1565331E-03
  1.9000000E+03  1.0715516E-03
  2.0000000E+03  9.9308297E-04
  2.1000000E+03  9.2076339E-04
  2.2000000E+03  8.5430142E-04
  2.3000000E+03  7.9334312E-04
  2.4000000E+03  7.3747948E-04
  2.5000000E+03  6.8628507E-04
  2.6000000E+03  6.3935273E-04
  2.7000000E+03  5.9630275E-04
  2.8000000E+03  5.5678409E-04
  2.9000000E+03  5.2047493E-04
  3.0000000E+03  4.8708117E-04
  3.1000000E+03  4.5633574E-04
  3.2000000E+03  4.2799654E-04
  3.4000000E+03  3.7768368E-04
  3.6000000E+03  3.3463810E-04
  3.8000000E+03  2.9763744E-04
  4.0000000E+03  2.6568803E-04
  4.2000000E+03  2.3797959E-04
  4.4000000E+03  2.1384904E-04
  4.6000000E+03  1.9275075E-04
  4.8000000E+03  1.7423361E-04
  5.0000000E+03  1.5792319E-04
  5.2500000E+03  1.4016854E-04
  5.5000000E+03  1.2487839E-04
  5.7500000E+03  1.1164899E-04
  6.0000000E+03  1.0015220E-04
  6.5000000E+03  8.1329973E-05
  6.7500000E+03  7.3601003E-05
  7.0000000E+03  6.6780888E-05
  7.2500000E+03  6.0742860E-05
  7.5000000E+03  5.5380462E-05
  8.0000000E+03  4.6337128E-05
  8.5000000E+03  3.9083718E-05
  9.0000000E+03  3.3207308E-05
  9.5000000E+03  2.8402882E-05
  1.0000000E+04  2.4442075E-05
  1.0500000E+04  2.1151772E-05
  1.1000000E+04  1.8399242E-05
  1.1500000E+04  1.6081657E-05
  1.2000000E+04  1.4118583E-05
  1.2500000E+04  1.2446532E-05
  1.3000000E+04  1.1014976E-05
  1.3500000E+04  9.7833939E-06
  1.4000000E+04  8.7190545E-06
  1.4500000E+04  7.7953421E-06
  1.5000000E+04  6.9904771E-06
  1.6000000E+04  5.6686651E-06
  1.7000000E+04  4.6438125E-06
  1.8000000E+04  3.8392797E-06
  1.9000000E+04  3.2005908E-06
  2.0000000E+04  2.6883832E-06
  2.1000000E+04  2.2737900E-06
  2.2000000E+04  1.9353559E-06
  2.3000000E+04  1.6569348E-06
  2.4000000E+04  1.4262392E-06
  2.5000000E+04  1.2338196E-06
  2.6000000E+04  1.0723381E-06
  2.7000000E+04  9.3604549E-07
  2.8000000E+04  8.2040018E-07
  2.9000000E+04  7.2178573E-07
  3.0000000E+04  6.3730181E-07
  3.1000000E+04  5.6460693E-07
  3.2000000E+04  5.0179830E-07
  3.3000000E+04  4.4732049E-07
  3.4000000E+04  3.9989498E-07
  3.5000000E+04  3.5846534E-07
  3.6000000E+04  3.2215420E-07
  3.8000000E+04  2.6207777E-07
  4.0000000E+04  2.1510776E-07
  4.2000000E+04  1.7799364E-07
  4.4000000E+04  1.4838190E-07
  4.6000000E+04  1.2454518E-07
  4.8000000E+04  1.0519959E-07
  5.0000000E+04  8.9379788E-08
  5.2500000E+04  7.3462649E-08
  5.5000000E+04  6.0850769E-08
  5.7500000E+04  5.0764959E-08
  5.8750000E+04  4.6483469E-08
  6.0000000E+04  4.2630418E-08
  6.2500000E+04  3.6017999E-08
  6.5000000E+04  3.0603738E-08
  6.7500000E+04  2.6140592E-08
  7.0000000E+04  2.2438363E-08
  7.2500000E+04  1.9349305E-08
  7.5000000E+04  1.6757731E-08
  7.7500000E+04  1.4572349E-08
  8.0000000E+04  1.2720584E-08
  8.2500000E+04  1.1144360E-08
  8.5000000E+04  9.7969146E-09
  8.7500000E+04  8.6403621E-09
  9.0000000E+04  7.6438358E-09
  9.2500000E+04  6.7820558E-09
  9.5000000E+04  6.0342142E-09
  9.7500000E+04  5.3831018E-09
  1.0000000E+05  4.8144214E-09
  1.0250000E+05  4.3162440E-09
  1.0500000E+05  3.8785750E-09
  1.1000000E+05  3.1524493E-09
  1.1500000E+05  2.5832064E-09
  1.2000000E+05  2.1326985E-09
  1.2500000E+05  1.7730247E-09
  1.3000000E+05  1.4835348E-09
  1.3500000E+05  1.2487754E-09
  1.4000000E+05  1.0570622E-09
  1.4500000E+05  8.9947590E-10
  1.5000000E+05  7.6914769E-10
  1.5500000E+05  6.6074333E-10
  1.6000000E+05  5.7008774E-10
  1.6500000E+05  4.9388935E-10
  1.7000000E+05  4.2953526E-10
  1.7500000E+05  3.7493789E-10
  1.8000000E+05  3.2841910E-10
  1.8500000E+05  2.8862198E-10
  1.9000000E+05  2.5444344E-10
  1.9500000E+05  2.2498218E-10
  2.0000000E+05  1.9949816E-10
  2.0500000E+05  1.7738079E-10
  2.1000000E+05  1.5812406E-10
  2.2000000E+05  1.2657741E-10
  2.3000000E+05  1.0224769E-10
  2.4000000E+05  8.3286180E-11
  2.5000000E+05  6.8365088E-11
  2.6000000E+05  5.6518325E-11
  2.7000000E+05  4.7034426E-11
  2.8000000E+05  3.9383607E-11
  2.9000000E+05  3.3167272E-11
  3.0000000E+05  2.8082612E-11
  3.1000000E+05  2.3897523E-11
  3.2000000E+05  2.0432590E-11
  3.3000000E+05  1.7548018E-11
  3.4000000E+05  1.5134078E-11
  3.5000000E+05  1.3104053E-11
  3.6000000E+05  1.1388957E-11
  3.7000000E+05  9.9335636E-12
  3.8000000E+05  8.6934035E-12
  3.9000000E+05  7.6324694E-12
  4.0000000E+05  6.7214509E-12
  4.1000000E+05  5.9363650E-12
  4.2000000E+05  5.2574947E-12
  4.3000000E+05  4.6685598E-12
  4.4000000E+05  4.1560594E-12
  4.6000000E+05  3.3172315E-12
  4.8000000E+05  2.6712538E-12
  5.0000000E+05  2.1686817E-12
  5.1250000E+05  1.9111671E-12
  5.2500000E+05  1.6889599E-12
  5.3750000E+05  1.4965875E-12
  5.5000000E+05  1.3295210E-12
  5.6250000E+05  1.1839956E-12
  5.7500000E+05  1.0568698E-12
  5.8750000E+05  9.4551149E-13
  6.0000000E+05  8.4770791E-13
  6.2500000E+05  6.8558256E-13
  6.5000000E+05  5.5871251E-13
  6.6250000E+05  5.0573026E-13
  6.7500000E+05  4.5855281E-13
  7.0000000E+05  3.7883148E-13
  7.2500000E+05  3.1489383E-13
  7.5000000E+05  2.6324972E-13
  7.7500000E+05  2.2125775E-13
  8.0000000E+05  1.8690115E-13
  8.2500000E+05  1.5862737E-13
  8.5000000E+05  1.3523176E-13
  8.7500000E+05  1.1577254E-13
  9.0000000E+05  9.9508338E-14
  9.2500000E+05  8.5851695E-14
  9.5000000E+05  7.4334294E-14
  9.7500000E+05  6.4580657E-14
  1.0000000E+06  5.6288072E-14
  1.0250000E+06  4.9211211E-14
  1.0500000E+06  4.3150264E-14
  1.0750000E+06  3.7941704E-14
  1.1000000E+06  3.3451095E-14
  1.1250000E+06  2.9567439E-14
  1.1500000E+06  2.6198721E-14
  1.1750000E+06  2.3268355E-14
  1.2000000E+06  2.0712353E-14
  1.2250000E+06  1.8477054E-14
  1.2500000E+06  1.6517308E-14
  1.3000000E+06  1.3277834E-14
  1.3500000E+06  1.0753319E-14
  1.4000000E+06  8.7692212E-15
  1.4500000E+06  7.1975045E-15
  1.5000000E+06  5.9432743E-15
  1.5500000E+06  4.9354907E-15
  1.6000000E+06  4.1204842E-15
  1.6500000E+06  3.4573621E-15
  1.7000000E+06  2.9147206E-15
  1.7500000E+06  2.4682634E-15
  1.8000000E+06  2.0990600E-15
  1.8500000E+06  1.7922629E-15
  1.9000000E+06  1.5361521E-15
  1.9500000E+06  1.3214207E-15
  2.0000000E+06  1.1406359E-15
  2.0500000E+06  9.8783138E-16
  2.1000000E+06  8.5819255E-16
  2.1500000E+06  7.4781366E-16
  2.2000000E+06  6.5351145E-16
  2.2500000E+06  5.7267995E-16
  2.3000000E+06  5.0317528E-16
  2.3500000E+06  4.4322771E-16
  2.4000000E+06  3.9137181E-16
  2.4500000E+06  3.4638949E-16
  2.5000000E+06  3.0726458E-16
  2.5500000E+06  2.7314708E-16
  2.6000000E+06  2.4332406E-16
  2.6500000E+06  2.1719410E-16
  2.7000000E+06  1.9424821E-16
  2.8000000E+06  1.5624492E-16
  2.9000000E+06  1.2656680E-16
  3.0000000E+06  1.0319933E-16
  3.1000000E+06  8.4658974E-17
  3.2000000E+06  6.9844191E-17
  3.3000000E+06  5.7935134E-17
  3.4000000E+06  4.8310357E-17
  3.5000000E+06  4.0490904E-17
  
  
#  95  14  N5  EION =  8.360000000E+02 eV   279
#  S(0) = 5.485616E+00
  4.3912276E+00  0.0000000E+00
  4.3912276E+02  0.0000000E+00
  4.3912276E+02  6.7781306E-04
  8.3600000E+02  6.7781306E-04
  8.3600831E+02  6.7781306E-04
  8.3618321E+02  6.9528988E-04
  8.3635810E+02  7.1360706E-04
  8.3653300E+02  7.3274774E-04
  8.3670790E+02  7.5269558E-04
  8.3705769E+02  7.9494915E-04
  8.3740748E+02  8.4023980E-04
  8.3810706E+02  9.3939316E-04
  8.3880665E+02  1.0489568E-03
  8.4020582E+02  1.2931930E-03
  8.4160499E+02  1.5578557E-03
  8.4300416E+02  1.8247475E-03
  8.4440332E+02  2.0762022E-03
  8.4580249E+02  2.2989181E-03
  8.4720166E+02  2.4860106E-03
  8.5000000E+02  2.7545671E-03
  8.5156250E+02  2.8543181E-03
  8.5312500E+02  2.9285975E-03
  8.5468750E+02  2.9848624E-03
  8.5625000E+02  3.0289802E-03
  8.5937500E+02  3.0964205E-03
  8.6250000E+02  3.1504042E-03
  8.6875000E+02  3.2395822E-03
  8.7187500E+02  3.2746401E-03
  8.7500000E+02  3.3017742E-03
  8.8125000E+02  3.3314837E-03
  8.8750000E+02  3.3350129E-03
  8.9375000E+02  3.3251611E-03
  9.0000000E+02  3.3128615E-03
  9.1250000E+02  3.2983652E-03
  9.2500000E+02  3.2919524E-03
  9.3750000E+02  3.2793860E-03
  9.5000000E+02  3.2595454E-03
  9.7500000E+02  3.2219418E-03
  9.8750000E+02  3.2064846E-03
  1.0000000E+03  3.1899046E-03
  1.0125000E+03  3.1706572E-03
  1.0250000E+03  3.1496765E-03
  1.0500000E+03  3.1074534E-03
  1.0750000E+03  3.0662874E-03
  1.1000000E+03  3.0219183E-03
  1.1500000E+03  2.9268513E-03
  1.2000000E+03  2.8295280E-03
  1.2500000E+03  2.7282248E-03
  1.3000000E+03  2.6276301E-03
  1.3500000E+03  2.5263174E-03
  1.4000000E+03  2.4271354E-03
  1.4500000E+03  2.3299739E-03
  1.5000000E+03  2.2351777E-03
  1.6000000E+03  2.0555801E-03
  1.7000000E+03  1.8889705E-03
  1.8000000E+03  1.7363835E-03
  1.9000000E+03  1.5968304E-03
  2.0000000E+03  1.4698182E-03
  2.1000000E+03  1.3544669E-03
  2.2000000E+03  1.2497106E-03
  2.3000000E+03  1.1545489E-03
  2.4000000E+03  1.0680781E-03
  2.5000000E+03  9.8945455E-04
  2.6000000E+03  9.1789897E-04
  2.7000000E+03  8.5269955E-04
  2.8000000E+03  7.9321361E-04
  2.9000000E+03  7.3886545E-04
  3.0000000E+03  6.8914018E-04
  3.1000000E+03  6.4357893E-04
  3.2000000E+03  6.0177258E-04
  3.4000000E+03  5.2800540E-04
  3.6000000E+03  4.6536951E-04
  3.8000000E+03  4.1189611E-04
  4.0000000E+03  3.6600831E-04
  4.2000000E+03  3.2643672E-04
  4.4000000E+03  2.9215392E-04
  4.6000000E+03  2.6232384E-04
  4.8000000E+03  2.3626209E-04
  5.0000000E+03  2.1340558E-04
  5.2500000E+03  1.8863850E-04
  5.5000000E+03  1.6740997E-04
  5.7500000E+03  1.4912281E-04
  6.0000000E+03  1.3329622E-04
  6.5000000E+03  1.0753235E-04
  6.7500000E+03  9.7011604E-05
  7.0000000E+03  8.7759354E-05
  7.2500000E+03  7.9594582E-05
  7.5000000E+03  7.2365963E-05
  8.0000000E+03  6.0228364E-05
  8.5000000E+03  5.0547173E-05
  9.0000000E+03  4.2744585E-05
  9.5000000E+03  3.6396510E-05
  1.0000000E+04  3.1187239E-05
  1.0500000E+04  2.6878732E-05
  1.1000000E+04  2.3289416E-05
  1.1500000E+04  2.0279283E-05
  1.2000000E+04  1.7739295E-05
  1.2500000E+04  1.5583760E-05
  1.3000000E+04  1.3744747E-05
  1.3500000E+04  1.2167988E-05
  1.4000000E+04  1.0809805E-05
  1.4500000E+04  9.6348061E-06
  1.5000000E+04  8.6141258E-06
  1.6000000E+04  6.9451365E-06
  1.7000000E+04  5.6583906E-06
  1.8000000E+04  4.6536614E-06
  1.9000000E+04  3.8600986E-06
  2.0000000E+04  3.2267773E-06
  2.1000000E+04  2.7165361E-06
  2.2000000E+04  2.3018831E-06
  2.3000000E+04  1.9622252E-06
  2.4000000E+04  1.6819565E-06
  2.5000000E+04  1.4491254E-06
  2.6000000E+04  1.2544885E-06
  2.7000000E+04  1.0908313E-06
  2.8000000E+04  9.5247481E-07
  2.9000000E+04  8.3491416E-07
  3.0000000E+04  7.3454880E-07
  3.1000000E+04  6.4848105E-07
  3.2000000E+04  5.7436418E-07
  3.3000000E+04  5.1028608E-07
  3.4000000E+04  4.5467974E-07
  3.5000000E+04  4.0625417E-07
  3.6000000E+04  3.6394039E-07
  3.8000000E+04  2.9423703E-07
  4.0000000E+04  2.4005361E-07
  4.2000000E+04  1.9747730E-07
  4.4000000E+04  1.6369018E-07
  4.6000000E+04  1.3663415E-07
  4.8000000E+04  1.1478704E-07
  5.0000000E+04  9.7009788E-08
  5.2500000E+04  7.9218912E-08
  5.5000000E+04  6.5204681E-08
  5.7500000E+04  5.4061075E-08
  5.8750000E+04  4.9350634E-08
  6.0000000E+04  4.5123160E-08
  6.2500000E+04  3.7897013E-08
  6.5000000E+04  3.2011598E-08
  6.7500000E+04  2.7185272E-08
  7.0000000E+04  2.3202202E-08
  7.2500000E+04  1.9895514E-08
  7.5000000E+04  1.7135077E-08
  7.7500000E+04  1.4818635E-08
  8.0000000E+04  1.2865260E-08
  8.2500000E+04  1.1210451E-08
  8.5000000E+04  9.8024708E-09
  8.7500000E+04  8.5995714E-09
  9.0000000E+04  7.5678751E-09
  9.2500000E+04  6.6797422E-09
  9.5000000E+04  5.9125080E-09
  1.0000000E+05  4.6692499E-09
  1.0500000E+05  3.7237708E-09
  1.1000000E+05  2.9965136E-09
  1.1500000E+05  2.4312418E-09
  1.2000000E+05  1.9876400E-09
  1.2500000E+05  1.6364271E-09
  1.3000000E+05  1.3560767E-09
  1.3500000E+05  1.1305856E-09
  1.4000000E+05  9.4793447E-10
  1.4500000E+05  7.9900763E-10
  1.5000000E+05  6.7682835E-10
  1.5500000E+05  5.7601245E-10
  1.6000000E+05  4.9237232E-10
  1.6500000E+05  4.2262647E-10
  1.7000000E+05  3.6418571E-10
  1.7500000E+05  3.1499359E-10
  1.8000000E+05  2.7340699E-10
  1.8500000E+05  2.3810555E-10
  1.9000000E+05  2.0802243E-10
  1.9500000E+05  1.8229086E-10
  2.0000000E+05  1.6020331E-10
  2.0500000E+05  1.4117967E-10
  2.1000000E+05  1.2474211E-10
  2.2000000E+05  9.8110928E-11
  2.3000000E+05  7.7878418E-11
  2.4000000E+05  6.2343310E-11
  2.5000000E+05  5.0298015E-11
  2.6000000E+05  4.0874015E-11
  2.7000000E+05  3.3439083E-11
  2.8000000E+05  2.7527765E-11
  2.9000000E+05  2.2793789E-11
  3.0000000E+05  1.8977041E-11
  3.1000000E+05  1.5880360E-11
  3.2000000E+05  1.3353025E-11
  3.3000000E+05  1.1278876E-11
  3.4000000E+05  9.5677287E-12
  3.5000000E+05  8.1490788E-12
  3.6000000E+05  6.9674365E-12
  3.7000000E+05  5.9788511E-12
  3.8000000E+05  5.1483081E-12
  3.9000000E+05  4.4477574E-12
  4.0000000E+05  3.8546093E-12
  4.1000000E+05  3.3505803E-12
  4.2000000E+05  2.9208016E-12
  4.3000000E+05  2.5531250E-12
  4.4000000E+05  2.2375816E-12
  4.5000000E+05  1.9659595E-12
  4.6000000E+05  1.7314671E-12
  4.7000000E+05  1.5284662E-12
  4.8000000E+05  1.3522583E-12
  5.0000000E+05  1.0651372E-12
  5.1250000E+05  9.2124878E-13
  5.2500000E+05  7.9914252E-13
  5.3750000E+05  6.9516928E-13
  5.5000000E+05  6.0634922E-13
  5.6250000E+05  5.3023867E-13
  5.7500000E+05  4.6482542E-13
  5.8750000E+05  4.0844611E-13
  6.0000000E+05  3.5972062E-13
  6.2500000E+05  2.8082372E-13
  6.5000000E+05  2.2101290E-13
  6.6250000E+05  1.9662986E-13
  6.7500000E+05  1.7525470E-13
  7.0000000E+05  1.3994918E-13
  7.2500000E+05  1.1249248E-13
  7.5000000E+05  9.0981241E-14
  7.7500000E+05  7.4010773E-14
  8.0000000E+05  6.0535083E-14
  8.2500000E+05  4.9768613E-14
  8.5000000E+05  4.1116718E-14
  8.7500000E+05  3.4125941E-14
  9.0000000E+05  2.8448013E-14
  9.2500000E+05  2.3813654E-14
  9.5000000E+05  2.0013344E-14
  9.7500000E+05  1.6883101E-14
  1.0000000E+06  1.4293845E-14
  1.0250000E+06  1.2143410E-14
  1.0500000E+06  1.0350517E-14
  1.0750000E+06  8.8501913E-15
  1.1000000E+06  7.5902439E-15
  1.1250000E+06  6.5285706E-15
  1.1500000E+06  5.6310561E-15
  1.1750000E+06  4.8699448E-15
  1.2000000E+06  4.2225659E-15
  1.2250000E+06  3.6703314E-15
  1.2500000E+06  3.1979457E-15
  1.2750000E+06  2.7927792E-15
  1.3000000E+06  2.4443679E-15
  1.3250000E+06  2.1440141E-15
  1.3500000E+06  1.8844657E-15
  1.3750000E+06  1.6596576E-15
  1.4000000E+06  1.4645025E-15
  1.4250000E+06  1.2947207E-15
  1.4500000E+06  1.1467027E-15
  1.5000000E+06  9.0421138E-16
  1.5500000E+06  7.1773670E-16
  1.6000000E+06  5.7328406E-16
  1.6500000E+06  4.6060850E-16
  1.7000000E+06  3.7214507E-16
  1.7500000E+06  3.0226281E-16
  1.8000000E+06  2.4673667E-16
  1.8500000E+06  2.0237288E-16
  1.9000000E+06  1.6674069E-16
  1.9500000E+06  1.3797816E-16
  2.0000000E+06  1.1465001E-16
  2.0500000E+06  9.5643149E-17
  2.1000000E+06  8.0089581E-17
  2.1500000E+06  6.7308663E-17
  2.2000000E+06  5.6763917E-17
  2.2500000E+06  4.8030588E-17
  2.3000000E+06  4.0770795E-17
  2.3500000E+06  3.4714532E-17
  2.4000000E+06  2.9645186E-17
  2.4500000E+06  2.5388340E-17
  2.5000000E+06  2.1802736E-17
  2.5500000E+06  1.8773512E-17
  2.6000000E+06  1.6206937E-17
  2.6500000E+06  1.4026260E-17
  2.7000000E+06  1.2168276E-17
  2.7500000E+06  1.0580803E-17
  2.8000000E+06  9.2208101E-18
  2.8500000E+06  8.0526981E-18
  2.9000000E+06  7.0469140E-18
  2.9500000E+06  6.1788440E-18
  3.0000000E+06  5.4279791E-18
  3.0500000E+06  4.7772992E-18
  3.1000000E+06  4.2124479E-18
  3.2000000E+06  3.2933406E-18
  3.3000000E+06  2.5935103E-18
  
  
#  95  17  O1  EION =  3.550000000E+02 eV   269
#  S(0) = 4.398326E-01
  3.4901722E+00  0.0000000E+00
  3.4901722E+02  0.0000000E+00
  3.4901722E+02  4.9048624E-04
  3.5500000E+02  4.9048624E-04
  3.5500368E+02  4.9048624E-04
  3.5515990E+02  4.8783876E-04
  3.5531613E+02  4.8528207E-04
  3.5547236E+02  4.8281213E-04
  3.5562858E+02  4.8042512E-04
  3.5594104E+02  4.7588590E-04
  3.5625349E+02  4.7163821E-04
  3.5687840E+02  4.6392639E-04
  3.5750331E+02  4.5713074E-04
  3.5875312E+02  4.4579954E-04
  3.6000294E+02  4.3687431E-04
  3.6125276E+02  4.2982057E-04
  3.6250257E+02  4.2424985E-04
  3.6375239E+02  4.1986828E-04
  3.6500221E+02  4.1644638E-04
  3.6750184E+02  4.1177929E-04
  3.7000147E+02  4.0913352E-04
  3.7250110E+02  4.0772786E-04
  3.7500074E+02  4.0700124E-04
  3.7750037E+02  4.0655305E-04
  3.8000000E+02  4.0610657E-04
  3.8250000E+02  4.0548372E-04
  3.8500000E+02  4.0458543E-04
  3.8750000E+02  4.0337352E-04
  3.9000000E+02  4.0185308E-04
  3.9500000E+02  3.9805054E-04
  4.0000000E+02  3.9361742E-04
  4.0500000E+02  3.8901222E-04
  4.1000000E+02  3.8457255E-04
  4.1500000E+02  3.8047749E-04
  4.2000000E+02  3.7676995E-04
  4.3000000E+02  3.7027417E-04
  4.3500000E+02  3.6727899E-04
  4.4000000E+02  3.6432006E-04
  4.5000000E+02  3.5828867E-04
  4.6000000E+02  3.5202543E-04
  4.7000000E+02  3.4570394E-04
  4.8000000E+02  3.3957388E-04
  4.9000000E+02  3.3377443E-04
  5.0000000E+02  3.2829979E-04
  5.1250000E+02  3.2176798E-04
  5.2500000E+02  3.1537957E-04
  5.3750000E+02  3.0903721E-04
  5.5000000E+02  3.0275417E-04
  5.7500000E+02  2.9070766E-04
  5.8750000E+02  2.8502221E-04
  6.0000000E+02  2.7954562E-04
  6.2500000E+02  2.6899351E-04
  6.5000000E+02  2.5883988E-04
  6.7500000E+02  2.4915476E-04
  7.0000000E+02  2.4004857E-04
  7.2500000E+02  2.3143869E-04
  7.5000000E+02  2.2321579E-04
  7.7500000E+02  2.1536482E-04
  8.0000000E+02  2.0789118E-04
  8.2500000E+02  2.0080818E-04
  8.5000000E+02  1.9409362E-04
  9.0000000E+02  1.8156003E-04
  9.5000000E+02  1.7014851E-04
  9.7500000E+02  1.6485552E-04
  1.0000000E+03  1.5980267E-04
  1.0250000E+03  1.5496620E-04
  1.0500000E+03  1.5033648E-04
  1.1000000E+03  1.4168144E-04
  1.1500000E+03  1.3377124E-04
  1.2000000E+03  1.2650184E-04
  1.2500000E+03  1.1980429E-04
  1.3000000E+03  1.1363572E-04
  1.3500000E+03  1.0794568E-04
  1.4000000E+03  1.0268018E-04
  1.4500000E+03  9.7795127E-05
  1.5000000E+03  9.3256529E-05
  1.6000000E+03  8.5100081E-05
  1.7000000E+03  7.7998236E-05
  1.8000000E+03  7.1776150E-05
  1.9000000E+03  6.6291741E-05
  2.0000000E+03  6.1431848E-05
  2.1000000E+03  5.7104581E-05
  2.2000000E+03  5.3234263E-05
  2.3000000E+03  4.9758104E-05
  2.4000000E+03  4.6623601E-05
  2.5000000E+03  4.3786711E-05
  2.6000000E+03  4.1210254E-05
  2.7000000E+03  3.8862709E-05
  2.8000000E+03  3.6717213E-05
  2.9000000E+03  3.4750744E-05
  3.0000000E+03  3.2943507E-05
  3.1000000E+03  3.1278389E-05
  3.2000000E+03  2.9740530E-05
  3.4000000E+03  2.6996454E-05
  3.6000000E+03  2.4625799E-05
  3.8000000E+03  2.2562315E-05
  4.0000000E+03  2.0753984E-05
  4.2000000E+03  1.9159512E-05
  4.4000000E+03  1.7745782E-05
  4.6000000E+03  1.6485949E-05
  4.8000000E+03  1.5358013E-05
  5.0000000E+03  1.4343809E-05
  5.2500000E+03  1.3213251E-05
  5.5000000E+03  1.2212832E-05
  5.7500000E+03  1.1323003E-05
  6.0000000E+03  1.0527813E-05
  6.5000000E+03  9.1710354E-06
  6.7500000E+03  8.5894245E-06
  7.0000000E+03  8.0616170E-06
  7.2500000E+03  7.5811118E-06
  7.5000000E+03  7.1423713E-06
  8.0000000E+03  6.3718733E-06
  8.5000000E+03  5.7194829E-06
  9.0000000E+03  5.1621154E-06
  9.5000000E+03  4.6820860E-06
  1.0000000E+04  4.2656598E-06
  1.0500000E+04  3.9020290E-06
  1.1000000E+04  3.5825974E-06
  1.1500000E+04  3.3004538E-06
  1.2000000E+04  3.0499907E-06
  1.2500000E+04  2.8266212E-06
  1.3000000E+04  2.6265609E-06
  1.3500000E+04  2.4466671E-06
  1.4000000E+04  2.2843117E-06
  1.4500000E+04  2.1372823E-06
  1.5000000E+04  2.0037066E-06
  1.6000000E+04  1.7707726E-06
  1.7000000E+04  1.5752985E-06
  1.8000000E+04  1.4096778E-06
  1.9000000E+04  1.2681468E-06
  2.0000000E+04  1.1462715E-06
  2.1000000E+04  1.0405940E-06
  2.2000000E+04  9.4838515E-07
  2.3000000E+04  8.6746619E-07
  2.4000000E+04  7.9608153E-07
  2.5000000E+04  7.3280312E-07
  2.6000000E+04  6.7645971E-07
  2.7000000E+04  6.2608404E-07
  2.8000000E+04  5.8087112E-07
  2.9000000E+04  5.4014683E-07
  3.0000000E+04  5.0334344E-07
  3.1000000E+04  4.6998003E-07
  3.2000000E+04  4.3964699E-07
  3.4000000E+04  3.8671888E-07
  3.6000000E+04  3.4229766E-07
  3.8000000E+04  3.0468406E-07
  4.0000000E+04  2.7258084E-07
  4.2000000E+04  2.4498390E-07
  4.4000000E+04  2.2110627E-07
  4.6000000E+04  2.0032435E-07
  4.8000000E+04  1.8213873E-07
  5.0000000E+04  1.6614572E-07
  5.2500000E+04  1.4874232E-07
  5.5000000E+04  1.3373804E-07
  5.7500000E+04  1.2072407E-07
  5.8750000E+04  1.1485878E-07
  6.0000000E+04  1.0937399E-07
  6.2500000E+04  9.9424746E-08
  6.5000000E+04  9.0662507E-08
  6.7500000E+04  8.2912153E-08
  7.0000000E+04  7.6029242E-08
  7.2500000E+04  6.9893803E-08
  7.5000000E+04  6.4405545E-08
  7.7500000E+04  5.9480141E-08
  8.0000000E+04  5.5046302E-08
  8.2500000E+04  5.1043453E-08
  8.5000000E+04  4.7419879E-08
  8.7500000E+04  4.4131248E-08
  9.0000000E+04  4.1139375E-08
  9.2500000E+04  3.8411243E-08
  9.5000000E+04  3.5918198E-08
  1.0000000E+05  3.1540783E-08
  1.0500000E+05  2.7842659E-08
  1.1000000E+05  2.4696601E-08
  1.1500000E+05  2.2003077E-08
  1.2000000E+05  1.9683444E-08
  1.2500000E+05  1.7675029E-08
  1.3000000E+05  1.5927417E-08
  1.3500000E+05  1.4399700E-08
  1.4000000E+05  1.3058422E-08
  1.4500000E+05  1.1876060E-08
  1.5000000E+05  1.0829835E-08
  1.5500000E+05  9.9008091E-09
  1.6000000E+05  9.0731288E-09
  1.6500000E+05  8.3334418E-09
  1.7000000E+05  7.6704459E-09
  1.7500000E+05  7.0745292E-09
  1.8000000E+05  6.5374856E-09
  1.8500000E+05  6.0522816E-09
  1.9000000E+05  5.6128660E-09
  1.9500000E+05  5.2140153E-09
  2.0000000E+05  4.8512022E-09
  2.0500000E+05  4.5204897E-09
  2.1000000E+05  4.2184433E-09
  2.2000000E+05  3.6887010E-09
  2.3000000E+05  3.2420599E-09
  2.4000000E+05  2.8630257E-09
  2.5000000E+05  2.5394192E-09
  2.6000000E+05  2.2615847E-09
  2.7000000E+05  2.0218054E-09
  2.8000000E+05  1.8138656E-09
  2.9000000E+05  1.6327213E-09
  3.0000000E+05  1.4742512E-09
  3.1000000E+05  1.3350665E-09
  3.2000000E+05  1.2123640E-09
  3.3000000E+05  1.1038114E-09
  3.4000000E+05  1.0074571E-09
  3.5000000E+05  9.2165893E-10
  3.6000000E+05  8.4503091E-10
  3.7000000E+05  7.7639822E-10
  3.8000000E+05  7.1476126E-10
  3.9000000E+05  6.5926644E-10
  4.0000000E+05  6.0918099E-10
  4.1000000E+05  5.6387352E-10
  4.2000000E+05  5.2279795E-10
  4.3000000E+05  4.8547975E-10
  4.4000000E+05  4.5150579E-10
  4.6000000E+05  3.9219494E-10
  4.8000000E+05  3.4248873E-10
  5.0000000E+05  3.0055235E-10
  5.1250000E+05  2.7763743E-10
  5.2500000E+05  2.5690485E-10
  5.3750000E+05  2.3810596E-10
  5.5000000E+05  2.2102467E-10
  5.7500000E+05  1.9128663E-10
  5.8750000E+05  1.7832215E-10
  6.0000000E+05  1.6645344E-10
  6.2500000E+05  1.4557294E-10
  6.5000000E+05  1.2790445E-10
  6.7500000E+05  1.1286594E-10
  7.0000000E+05  9.9995871E-11
  7.2500000E+05  8.8925435E-11
  7.5000000E+05  7.9357723E-11
  7.7500000E+05  7.1052058E-11
  8.0000000E+05  6.3812005E-11
  8.2500000E+05  5.7476212E-11
  8.5000000E+05  5.1911350E-11
  8.7500000E+05  4.7006620E-11
  9.0000000E+05  4.2669516E-11
  9.2500000E+05  3.8822433E-11
  9.5000000E+05  3.5399975E-11
  9.7500000E+05  3.2346814E-11
  1.0000000E+06  2.9615913E-11
  1.0250000E+06  2.7167119E-11
  1.0500000E+06  2.4966029E-11
  1.0750000E+06  2.2983046E-11
  1.1000000E+06  2.1192632E-11
  1.1250000E+06  1.9572689E-11
  1.1500000E+06  1.8104039E-11
  1.1750000E+06  1.6769991E-11
  1.2000000E+06  1.5555986E-11
  1.2250000E+06  1.4449294E-11
  1.2500000E+06  1.3438734E-11
  1.3000000E+06  1.1667797E-11
  1.3500000E+06  1.0177411E-11
  1.4000000E+06  8.9158810E-12
  1.4500000E+06  7.8423008E-12
  1.5000000E+06  6.9240797E-12
  1.5500000E+06  6.1351314E-12
  1.6000000E+06  5.4543665E-12
  1.6500000E+06  4.8645831E-12
  1.7000000E+06  4.3516148E-12
  1.7500000E+06  3.9036809E-12
  1.8000000E+06  3.5110644E-12
  1.8500000E+06  3.1657227E-12
  1.9000000E+06  2.8610557E-12
  1.9500000E+06  2.5917160E-12
  2.0000000E+06  2.3531395E-12
  2.0500000E+06  2.1413922E-12
  
  
#  95  18  O2  EION =  3.010000000E+02 eV   279
#  S(0) = 4.821598E-01
  2.9162483E+00  0.0000000E+00
  2.9162483E+02  0.0000000E+00
  2.9162483E+02  1.1908902E-03
  3.0100000E+02  1.1908902E-03
  3.0100300E+02  1.1908902E-03
  3.0122793E+02  1.1881383E-03
  3.0145285E+02  1.1851809E-03
  3.0167778E+02  1.1820900E-03
  3.0190270E+02  1.1789197E-03
  3.0235255E+02  1.1724918E-03
  3.0280240E+02  1.1661108E-03
  3.0325225E+02  1.1598909E-03
  3.0370210E+02  1.1538875E-03
  3.0460180E+02  1.1425916E-03
  3.0550150E+02  1.1321881E-03
  3.0640120E+02  1.1225191E-03
  3.0820060E+02  1.1046668E-03
  3.1000000E+02  1.0877900E-03
  3.1250000E+02  1.0644881E-03
  3.1500000E+02  1.0404839E-03
  3.1750000E+02  1.0155963E-03
  3.2000000E+02  9.9006326E-04
  3.2250000E+02  9.6426169E-04
  3.2500000E+02  9.3856429E-04
  3.3000000E+02  8.8864433E-04
  3.3500000E+02  8.4189791E-04
  3.4000000E+02  7.9895908E-04
  3.5000000E+02  7.2427963E-04
  3.5500000E+02  6.9180608E-04
  3.6000000E+02  6.6198536E-04
  3.6500000E+02  6.3441299E-04
  3.7000000E+02  6.0875034E-04
  3.8000000E+02  5.6215769E-04
  3.9000000E+02  5.2082443E-04
  4.0000000E+02  4.8409235E-04
  4.1000000E+02  4.5161710E-04
  4.2000000E+02  4.2305866E-04
  4.3000000E+02  3.9797340E-04
  4.4000000E+02  3.7582855E-04
  4.5000000E+02  3.5611538E-04
  4.6000000E+02  3.3840654E-04
  4.7000000E+02  3.2241023E-04
  4.8000000E+02  3.0791778E-04
  5.0000000E+02  2.8295220E-04
  5.2500000E+02  2.5803471E-04
  5.3750000E+02  2.4762162E-04
  5.5000000E+02  2.3826215E-04
  5.6250000E+02  2.2979456E-04
  5.7500000E+02  2.2209372E-04
  6.0000000E+02  2.0867321E-04
  6.2500000E+02  1.9748433E-04
  6.5000000E+02  1.8800052E-04
  6.6250000E+02  1.8376237E-04
  6.7500000E+02  1.7980237E-04
  7.0000000E+02  1.7259130E-04
  7.2500000E+02  1.6619633E-04
  7.5000000E+02  1.6048931E-04
  7.7500000E+02  1.5533335E-04
  8.0000000E+02  1.5061954E-04
  8.2500000E+02  1.4627358E-04
  8.5000000E+02  1.4223965E-04
  9.0000000E+02  1.3494525E-04
  9.5000000E+02  1.2847722E-04
  1.0000000E+03  1.2263518E-04
  1.0500000E+03  1.1729782E-04
  1.1000000E+03  1.1239001E-04
  1.1500000E+03  1.0784115E-04
  1.2000000E+03  1.0359761E-04
  1.2500000E+03  9.9627539E-05
  1.3000000E+03  9.5904686E-05
  1.3500000E+03  9.2403171E-05
  1.4000000E+03  8.9100714E-05
  1.4500000E+03  8.5980023E-05
  1.5000000E+03  8.3026831E-05
  1.6000000E+03  7.7574096E-05
  1.7000000E+03  7.2657878E-05
  1.8000000E+03  6.8207181E-05
  1.9000000E+03  6.4162282E-05
  2.0000000E+03  6.0474000E-05
  2.1000000E+03  5.7100793E-05
  2.2000000E+03  5.4007265E-05
  2.3000000E+03  5.1162859E-05
  2.4000000E+03  4.8541066E-05
  2.5000000E+03  4.6118817E-05
  2.6000000E+03  4.3875943E-05
  2.7000000E+03  4.1794776E-05
  2.8000000E+03  3.9859788E-05
  2.9000000E+03  3.8057274E-05
  3.0000000E+03  3.6375123E-05
  3.1000000E+03  3.4802596E-05
  3.2000000E+03  3.3330127E-05
  3.4000000E+03  3.0652192E-05
  3.6000000E+03  2.8283314E-05
  3.8000000E+03  2.6176697E-05
  4.0000000E+03  2.4294285E-05
  4.2000000E+03  2.2604828E-05
  4.4000000E+03  2.1082424E-05
  4.6000000E+03  1.9705443E-05
  4.8000000E+03  1.8455704E-05
  5.0000000E+03  1.7317814E-05
  5.2500000E+03  1.6032995E-05
  5.5000000E+03  1.4881239E-05
  5.7500000E+03  1.3844804E-05
  6.0000000E+03  1.2908810E-05
  6.5000000E+03  1.1289843E-05
  6.7500000E+03  1.0587207E-05
  7.0000000E+03  9.9450562E-06
  7.2500000E+03  9.3567216E-06
  7.5000000E+03  8.8164277E-06
  8.0000000E+03  7.8605139E-06
  8.5000000E+03  7.0442517E-06
  9.0000000E+03  6.3421142E-06
  9.5000000E+03  5.7341270E-06
  1.0000000E+04  5.2044793E-06
  1.0500000E+04  4.7405232E-06
  1.1000000E+04  4.3320449E-06
  1.1500000E+04  3.9707274E-06
  1.2000000E+04  3.6497406E-06
  1.2500000E+04  3.3634386E-06
  1.3000000E+04  3.1071216E-06
  1.3500000E+04  2.8768523E-06
  1.4000000E+04  2.6693132E-06
  1.4500000E+04  2.4816939E-06
  1.5000000E+04  2.3116007E-06
  1.5500000E+04  2.1569848E-06
  1.6000000E+04  2.0160852E-06
  1.6500000E+04  1.8873813E-06
  1.7000000E+04  1.7695548E-06
  1.8000000E+04  1.5620885E-06
  1.9000000E+04  1.3861236E-06
  2.0000000E+04  1.2358156E-06
  2.1000000E+04  1.1065926E-06
  2.2000000E+04  9.9483956E-07
  2.3000000E+04  8.9766902E-07
  2.4000000E+04  8.1275428E-07
  2.5000000E+04  7.3820511E-07
  2.6000000E+04  6.7247380E-07
  2.7000000E+04  6.1428454E-07
  2.8000000E+04  5.6257899E-07
  2.9000000E+04  5.1647391E-07
  3.0000000E+04  4.7522784E-07
  3.1000000E+04  4.3821497E-07
  3.2000000E+04  4.0490459E-07
  3.3000000E+04  3.7484443E-07
  3.4000000E+04  3.4764730E-07
  3.5000000E+04  3.2298039E-07
  3.6000000E+04  3.0055663E-07
  3.8000000E+04  2.6147616E-07
  4.0000000E+04  2.2877743E-07
  4.2000000E+04  2.0121436E-07
  4.4000000E+04  1.7782204E-07
  4.6000000E+04  1.5784515E-07
  4.8000000E+04  1.4068662E-07
  5.0000000E+04  1.2587022E-07
  5.2500000E+04  1.1006694E-07
  5.5000000E+04  9.6737031E-08
  5.7500000E+04  8.5419575E-08
  5.8750000E+04  8.0399247E-08
  6.0000000E+04  7.5752635E-08
  6.2500000E+04  6.7449353E-08
  6.5000000E+04  6.0280393E-08
  6.7500000E+04  5.4060956E-08
  7.0000000E+04  4.8641046E-08
  7.2500000E+04  4.3898090E-08
  7.5000000E+04  3.9731244E-08
  7.7500000E+04  3.6057035E-08
  8.0000000E+04  3.2805988E-08
  8.2500000E+04  2.9919965E-08
  8.5000000E+04  2.7350071E-08
  8.7500000E+04  2.5054992E-08
  9.0000000E+04  2.2999677E-08
  9.2500000E+04  2.1154250E-08
  9.5000000E+04  1.9493144E-08
  9.7500000E+04  1.7994396E-08
  1.0000000E+05  1.6639079E-08
  1.0250000E+05  1.5410822E-08
  1.0500000E+05  1.4295414E-08
  1.1000000E+05  1.2355244E-08
  1.1500000E+05  1.0737136E-08
  1.2000000E+05  9.3783713E-09
  1.2500000E+05  8.2301507E-09
  1.3000000E+05  7.2541452E-09
  1.3500000E+05  6.4199904E-09
  1.4000000E+05  5.7034389E-09
  1.4500000E+05  5.0849854E-09
  1.5000000E+05  4.5488232E-09
  1.5500000E+05  4.0820589E-09
  1.6000000E+05  3.6741123E-09
  1.6500000E+05  3.3162500E-09
  1.7000000E+05  3.0012234E-09
  1.7500000E+05  2.7229864E-09
  1.8000000E+05  2.4764717E-09
  1.8500000E+05  2.2574120E-09
  1.9000000E+05  2.0621984E-09
  1.9500000E+05  1.8877661E-09
  2.0000000E+05  1.7315024E-09
  2.0500000E+05  1.5911717E-09
  2.1000000E+05  1.4648543E-09
  2.1500000E+05  1.3508959E-09
  2.2000000E+05  1.2478669E-09
  2.2500000E+05  1.1545278E-09
  2.3000000E+05  1.0698006E-09
  2.3500000E+05  9.9274510E-10
  2.4000000E+05  9.2253930E-10
  2.4500000E+05  8.5846240E-10
  2.5000000E+05  7.9988086E-10
  2.6000000E+05  6.9703651E-10
  2.7000000E+05  6.1027365E-10
  2.8000000E+05  5.3665713E-10
  2.9000000E+05  4.7385994E-10
  3.0000000E+05  4.2002298E-10
  3.1000000E+05  3.7365042E-10
  3.2000000E+05  3.3353085E-10
  3.3000000E+05  2.9867667E-10
  3.4000000E+05  2.6827791E-10
  3.5000000E+05  2.4166647E-10
  3.6000000E+05  2.1828830E-10
  3.7000000E+05  1.9768189E-10
  3.8000000E+05  1.7946095E-10
  3.9000000E+05  1.6330071E-10
  4.0000000E+05  1.4892700E-10
  4.1000000E+05  1.3610737E-10
  4.2000000E+05  1.2464396E-10
  4.3000000E+05  1.1436774E-10
  4.4000000E+05  1.0513377E-10
  4.5000000E+05  9.6817366E-11
  4.6000000E+05  8.9310950E-11
  4.7000000E+05  8.2521396E-11
  4.8000000E+05  7.6367866E-11
  5.0000000E+05  6.5696243E-11
  5.1250000E+05  5.9969276E-11
  5.2500000E+05  5.4855695E-11
  5.3750000E+05  5.0278088E-11
  5.5000000E+05  4.6170227E-11
  5.7500000E+05  3.9144193E-11
  5.8750000E+05  3.6134743E-11
  6.0000000E+05  3.3410234E-11
  6.1250000E+05  3.0938797E-11
  6.2500000E+05  2.8692642E-11
  6.3750000E+05  2.6647486E-11
  6.5000000E+05  2.4782053E-11
  6.7500000E+05  2.1517847E-11
  7.0000000E+05  1.8775577E-11
  7.2500000E+05  1.6457924E-11
  7.5000000E+05  1.4488148E-11
  7.7500000E+05  1.2805252E-11
  8.0000000E+05  1.1360375E-11
  8.2500000E+05  1.0114117E-11
  8.5000000E+05  9.0345028E-12
  8.7500000E+05  8.0954194E-12
  9.0000000E+05  7.2754121E-12
  9.2500000E+05  6.5567627E-12
  9.5000000E+05  5.9247631E-12
  9.7500000E+05  5.3671428E-12
  1.0000000E+06  4.8736167E-12
  1.0250000E+06  4.4355256E-12
  1.0500000E+06  4.0455484E-12
  1.0750000E+06  3.6974702E-12
  1.1000000E+06  3.3859947E-12
  1.1250000E+06  3.1065917E-12
  1.1500000E+06  2.8553732E-12
  1.1750000E+06  2.6289916E-12
  1.2000000E+06  2.4245548E-12
  1.2250000E+06  2.2395562E-12
  1.2500000E+06  2.0718165E-12
  1.2750000E+06  1.9194366E-12
  1.3000000E+06  1.7807576E-12
  1.3250000E+06  1.6543263E-12
  1.3500000E+06  1.5388666E-12
  1.4000000E+06  1.3365074E-12
  1.4500000E+06  1.1661915E-12
  1.5000000E+06  1.0220340E-12
  1.5500000E+06  8.9936710E-13
  1.6000000E+06  7.9444684E-13
  1.6500000E+06  7.0426741E-13
  1.7000000E+06  6.2640456E-13
  1.7500000E+06  5.5890561E-13
  1.8000000E+06  5.0019550E-13
  1.8500000E+06  4.4896739E-13
  
  
#  95  19  O3  EION =  2.200000000E+02 eV   290
#  S(0) = 1.663769E+00
  2.1678725E+00  0.0000000E+00
  2.1678725E+02  0.0000000E+00
  2.1678725E+02  3.2148100E-03
  2.2000000E+02  3.2148100E-03
  2.2000272E+02  3.2148100E-03
  2.2025265E+02  3.1994434E-03
  2.2050259E+02  3.1846748E-03
  2.2075252E+02  3.1704899E-03
  2.2100245E+02  3.1568722E-03
  2.2150231E+02  3.1312666E-03
  2.2200218E+02  3.1077075E-03
  2.2300190E+02  3.0661070E-03
  2.2400163E+02  3.0308564E-03
  2.2600109E+02  2.9750851E-03
  2.2800054E+02  2.9331162E-03
  2.3000000E+02  2.8996713E-03
  2.3250000E+02  2.8642997E-03
  2.3500000E+02  2.8317489E-03
  2.3750000E+02  2.7992271E-03
  2.4000000E+02  2.7653272E-03
  2.4500000E+02  2.6921252E-03
  2.5000000E+02  2.6141368E-03
  2.5500000E+02  2.5362542E-03
  2.6000000E+02  2.4626598E-03
  2.6500000E+02  2.3956486E-03
  2.7000000E+02  2.3357355E-03
  2.8000000E+02  2.2339267E-03
  2.8500000E+02  2.1894415E-03
  2.9000000E+02  2.1476381E-03
  2.9500000E+02  2.1077114E-03
  3.0000000E+02  2.0691743E-03
  3.1000000E+02  1.9957079E-03
  3.1500000E+02  1.9608501E-03
  3.2000000E+02  1.9273762E-03
  3.3000000E+02  1.8647834E-03
  3.4000000E+02  1.8078049E-03
  3.5000000E+02  1.7555721E-03
  3.6000000E+02  1.7069756E-03
  3.7000000E+02  1.6611601E-03
  3.8000000E+02  1.6176033E-03
  4.0000000E+02  1.5366446E-03
  4.2000000E+02  1.4634121E-03
  4.4000000E+02  1.3967940E-03
  4.6000000E+02  1.3354068E-03
  4.8000000E+02  1.2783552E-03
  5.0000000E+02  1.2252335E-03
  5.2500000E+02  1.1637898E-03
  5.5000000E+02  1.1071294E-03
  5.7500000E+02  1.0546489E-03
  6.0000000E+02  1.0059232E-03
  6.5000000E+02  9.1835655E-04
  6.7500000E+02  8.7881310E-04
  7.0000000E+02  8.4179430E-04
  7.2500000E+02  8.0712400E-04
  7.5000000E+02  7.7458227E-04
  8.0000000E+02  7.1511212E-04
  8.5000000E+02  6.6227422E-04
  9.0000000E+02  6.1513927E-04
  9.5000000E+02  5.7285416E-04
  1.0000000E+03  5.3481259E-04
  1.0500000E+03  5.0048149E-04
  1.1000000E+03  4.6935829E-04
  1.1500000E+03  4.4104856E-04
  1.2000000E+03  4.1524441E-04
  1.2500000E+03  3.9166566E-04
  1.3000000E+03  3.7005382E-04
  1.3500000E+03  3.5018822E-04
  1.4000000E+03  3.3188479E-04
  1.4500000E+03  3.1498444E-04
  1.5000000E+03  2.9934782E-04
  1.6000000E+03  2.7139057E-04
  1.7000000E+03  2.4719169E-04
  1.8000000E+03  2.2609984E-04
  1.9000000E+03  2.0759976E-04
  2.0000000E+03  1.9128005E-04
  2.1000000E+03  1.7680843E-04
  2.2000000E+03  1.6391407E-04
  2.3000000E+03  1.5237404E-04
  2.4000000E+03  1.4200357E-04
  2.5000000E+03  1.3264851E-04
  2.6000000E+03  1.2417929E-04
  2.7000000E+03  1.1648658E-04
  2.8000000E+03  1.0947745E-04
  2.9000000E+03  1.0307253E-04
  3.0000000E+03  9.7203795E-05
  3.1000000E+03  9.1812546E-05
  3.2000000E+03  8.6847958E-05
  3.4000000E+03  7.8027763E-05
  3.6000000E+03  7.0452424E-05
  3.8000000E+03  6.3897416E-05
  4.0000000E+03  5.8187069E-05
  4.2000000E+03  5.3182239E-05
  4.4000000E+03  4.8771354E-05
  4.6000000E+03  4.4864145E-05
  4.8000000E+03  4.1387058E-05
  5.0000000E+03  3.8279646E-05
  5.2500000E+03  3.4839658E-05
  5.5000000E+03  3.1819279E-05
  5.7500000E+03  2.9153755E-05
  6.0000000E+03  2.6790388E-05
  6.5000000E+03  2.2804565E-05
  6.7500000E+03  2.1116476E-05
  7.0000000E+03  1.9596630E-05
  7.2500000E+03  1.8223897E-05
  7.5000000E+03  1.6980354E-05
  7.7500000E+03  1.5850706E-05
  8.0000000E+03  1.4821837E-05
  8.2500000E+03  1.3882443E-05
  8.5000000E+03  1.3022743E-05
  9.0000000E+03  1.1509533E-05
  9.5000000E+03  1.0226359E-05
  1.0000000E+04  9.1302080E-06
  1.0500000E+04  8.1875386E-06
  1.1000000E+04  7.3718953E-06
  1.1500000E+04  6.6622042E-06
  1.2000000E+04  6.0415166E-06
  1.2500000E+04  5.4960873E-06
  1.3000000E+04  5.0146813E-06
  1.3500000E+04  4.5880472E-06
  1.4000000E+04  4.2085153E-06
  1.4500000E+04  3.8696877E-06
  1.5000000E+04  3.5661958E-06
  1.5500000E+04  3.2935091E-06
  1.6000000E+04  3.0477851E-06
  1.6500000E+04  2.8257497E-06
  1.7000000E+04  2.6245994E-06
  1.7500000E+04  2.4419234E-06
  1.8000000E+04  2.2756400E-06
  1.8500000E+04  2.1239454E-06
  1.9000000E+04  1.9852705E-06
  2.0000000E+04  1.7416718E-06
  2.1000000E+04  1.5357895E-06
  2.2000000E+04  1.3606029E-06
  2.3000000E+04  1.2106083E-06
  2.4000000E+04  1.0814476E-06
  2.5000000E+04  9.6963919E-07
  2.6000000E+04  8.7237784E-07
  2.7000000E+04  7.8738598E-07
  2.8000000E+04  7.1280120E-07
  2.9000000E+04  6.4709048E-07
  3.0000000E+04  5.8898392E-07
  3.1000000E+04  5.3742331E-07
  3.2000000E+04  4.9152212E-07
  3.3000000E+04  4.5053392E-07
  3.4000000E+04  4.1382697E-07
  3.5000000E+04  3.8086411E-07
  3.6000000E+04  3.5118684E-07
  3.7000000E+04  3.2440213E-07
  3.8000000E+04  3.0017171E-07
  3.9000000E+04  2.7820331E-07
  4.0000000E+04  2.5824363E-07
  4.2000000E+04  2.2349727E-07
  4.4000000E+04  1.9448383E-07
  4.6000000E+04  1.7008882E-07
  4.8000000E+04  1.4944571E-07
  5.0000000E+04  1.3187415E-07
  5.1250000E+04  1.2220730E-07
  5.2500000E+04  1.1341840E-07
  5.3750000E+04  1.0541233E-07
  5.5000000E+04  9.8105886E-08
  5.7500000E+04  8.5309032E-08
  5.8750000E+04  7.9698001E-08
  6.0000000E+04  7.4543147E-08
  6.2500000E+04  6.5430103E-08
  6.5000000E+04  5.7672124E-08
  6.7500000E+04  5.1032702E-08
  7.0000000E+04  4.5322509E-08
  7.2500000E+04  4.0388870E-08
  7.5000000E+04  3.6107807E-08
  7.7500000E+04  3.2377979E-08
  8.0000000E+04  2.9116064E-08
  8.2500000E+04  2.6253163E-08
  8.5000000E+04  2.3731987E-08
  8.7500000E+04  2.1504660E-08
  9.0000000E+04  1.9530984E-08
  9.2500000E+04  1.7777059E-08
  9.5000000E+04  1.6214170E-08
  9.7500000E+04  1.4817898E-08
  1.0000000E+05  1.3567398E-08
  1.0250000E+05  1.2444813E-08
  1.0500000E+05  1.1434790E-08
  1.0750000E+05  1.0524087E-08
  1.1000000E+05  9.7012448E-09
  1.1250000E+05  8.9563175E-09
  1.1500000E+05  8.2806471E-09
  1.2000000E+05  7.1078001E-09
  1.2500000E+05  6.1328174E-09
  1.3000000E+05  5.3171420E-09
  1.3500000E+05  4.6306963E-09
  1.4000000E+05  4.0498157E-09
  1.4500000E+05  3.5557310E-09
  1.5000000E+05  3.1334447E-09
  1.5500000E+05  2.7708895E-09
  1.6000000E+05  2.4582923E-09
  1.6500000E+05  2.1876895E-09
  1.7000000E+05  1.9525539E-09
  1.7500000E+05  1.7475067E-09
  1.8000000E+05  1.5680929E-09
  1.8500000E+05  1.4106043E-09
  1.9000000E+05  1.2719403E-09
  1.9500000E+05  1.1494969E-09
  2.0000000E+05  1.0410777E-09
  2.0500000E+05  9.4482299E-10
  2.1000000E+05  8.5915244E-10
  2.1500000E+05  7.8271866E-10
  2.2000000E+05  7.1436867E-10
  2.2500000E+05  6.5311274E-10
  2.3000000E+05  5.9809852E-10
  2.3500000E+05  5.4858982E-10
  2.4000000E+05  5.0394894E-10
  2.4500000E+05  4.6362193E-10
  2.5000000E+05  4.2712625E-10
  2.5500000E+05  3.9404047E-10
  2.6000000E+05  3.6399580E-10
  2.6500000E+05  3.3666868E-10
  2.7000000E+05  3.1177466E-10
  2.8000000E+05  2.6831248E-10
  2.9000000E+05  2.3193329E-10
  3.0000000E+05  2.0132006E-10
  3.1000000E+05  1.7542992E-10
  3.2000000E+05  1.5343114E-10
  3.3000000E+05  1.3465604E-10
  3.4000000E+05  1.1856528E-10
  3.5000000E+05  1.0472070E-10
  3.6000000E+05  9.2764282E-11
  3.7000000E+05  8.2402012E-11
  3.8000000E+05  7.3391210E-11
  3.9000000E+05  6.5530628E-11
  4.0000000E+05  5.8652627E-11
  4.1000000E+05  5.2616978E-11
  4.2000000E+05  4.7305901E-11
  4.3000000E+05  4.2620092E-11
  4.4000000E+05  3.8475519E-11
  4.5000000E+05  3.4800818E-11
  4.6000000E+05  3.1535182E-11
  4.7000000E+05  2.8626635E-11
  4.8000000E+05  2.6030616E-11
  5.0000000E+05  2.1628137E-11
  5.1250000E+05  1.9323257E-11
  5.2500000E+05  1.7303173E-11
  5.3750000E+05  1.5527889E-11
  5.5000000E+05  1.3963692E-11
  5.6250000E+05  1.2582066E-11
  5.7500000E+05  1.1358805E-11
  5.8750000E+05  1.0273291E-11
  6.0000000E+05  9.3079075E-12
  6.1250000E+05  8.4475553E-12
  6.2500000E+05  7.6792575E-12
  6.3750000E+05  6.9918286E-12
  6.5000000E+05  6.3756028E-12
  6.6250000E+05  5.8222061E-12
  6.7500000E+05  5.3243656E-12
  6.8750000E+05  4.8757498E-12
  7.0000000E+05  4.4708352E-12
  7.1250000E+05  4.1047927E-12
  7.2500000E+05  3.7733897E-12
  7.3750000E+05  3.4729082E-12
  7.5000000E+05  3.2000762E-12
  7.6250000E+05  2.9520083E-12
  7.7500000E+05  2.7261556E-12
  8.0000000E+05  2.3323257E-12
  8.2500000E+05  2.0034185E-12
  8.5000000E+05  1.7274382E-12
  8.7500000E+05  1.4948378E-12
  9.0000000E+05  1.2979763E-12
  9.2500000E+05  1.1307011E-12
  9.5000000E+05  9.8802945E-13
  9.7500000E+05  8.6590541E-13
  1.0000000E+06  7.6101054E-13
  1.0250000E+06  6.7061745E-13
  1.0500000E+06  5.9247643E-13
  1.0750000E+06  5.2472401E-13
  1.1000000E+06  4.6581061E-13
  1.1250000E+06  4.1444465E-13
  1.1500000E+06  3.6954419E-13
  1.1750000E+06  3.3019828E-13
  1.2000000E+06  2.9563755E-13
  1.2250000E+06  2.6521013E-13
  1.2500000E+06  2.3835985E-13
  1.2750000E+06  2.1461086E-13
  1.3000000E+06  1.9355794E-13
  1.3250000E+06  1.7485517E-13
  1.3500000E+06  1.5820629E-13
  1.3750000E+06  1.4335693E-13
  1.4000000E+06  1.3009172E-13
  1.4250000E+06  1.1822731E-13
  1.4500000E+06  1.0760285E-13
  1.4750000E+06  9.8076978E-14
  1.5000000E+06  8.9525391E-14
  1.5250000E+06  8.1838719E-14
  
  
#  95  15  N6  EION =  4.670000000E+02 eV   282
#  S(0) = 1.039508E+01
  4.4756383E+00  0.0000000E+00
  4.4756383E+02  0.0000000E+00
  4.4756383E+02  4.7593357E-04
  4.6700000E+02  4.7593357E-04
  4.6700476E+02  4.7593357E-04
  4.6732964E+02  4.7850593E-04
  4.6765452E+02  4.8047363E-04
  4.6797940E+02  4.8203606E-04
  4.6830428E+02  4.8332800E-04
  4.6895404E+02  4.8543655E-04
  4.6960380E+02  4.8723029E-04
  4.7090333E+02  4.9052773E-04
  4.7220285E+02  4.9370587E-04
  4.7480190E+02  4.9944475E-04
  4.7740095E+02  5.0396890E-04
  4.8000000E+02  5.0807332E-04
  4.9000000E+02  5.6676583E-04
  5.0000000E+02  8.2208016E-04
  5.0312500E+02  9.6932704E-04
  5.0625000E+02  1.1584223E-03
  5.0937500E+02  1.3939245E-03
  5.1250000E+02  1.6784911E-03
  5.1875000E+02  2.3916422E-03
  5.2500000E+02  3.2711682E-03
  5.3125000E+02  4.2771844E-03
  5.3750000E+02  5.3746452E-03
  5.4375000E+02  6.5270723E-03
  5.5000000E+02  7.6880979E-03
  5.5625000E+02  8.8031402E-03
  5.6250000E+02  9.8292559E-03
  5.6875000E+02  1.0741127E-02
  5.7500000E+02  1.1537495E-02
  5.8750000E+02  1.2814386E-02
  6.0000000E+02  1.3726009E-02
  6.1250000E+02  1.4314849E-02
  6.2500000E+02  1.4645798E-02
  6.5000000E+02  1.4835847E-02
  6.6250000E+02  1.4787489E-02
  6.7500000E+02  1.4669799E-02
  7.0000000E+02  1.4278741E-02
  7.2500000E+02  1.3787087E-02
  7.5000000E+02  1.3250631E-02
  7.7500000E+02  1.2684956E-02
  8.0000000E+02  1.2109067E-02
  8.2500000E+02  1.1546046E-02
  8.5000000E+02  1.0996536E-02
  9.0000000E+02  9.9444828E-03
  9.5000000E+02  8.9807823E-03
  1.0000000E+03  8.1052196E-03
  1.0500000E+03  7.3168849E-03
  1.1000000E+03  6.6099320E-03
  1.1500000E+03  5.9780634E-03
  1.2000000E+03  5.4142153E-03
  1.2500000E+03  4.9105136E-03
  1.3000000E+03  4.4606533E-03
  1.3500000E+03  4.0591396E-03
  1.4000000E+03  3.7002477E-03
  1.4500000E+03  3.3787455E-03
  1.5000000E+03  3.0903126E-03
  1.6000000E+03  2.5981847E-03
  1.7000000E+03  2.1987300E-03
  1.8000000E+03  1.8722744E-03
  1.9000000E+03  1.6035985E-03
  2.0000000E+03  1.3810046E-03
  2.1000000E+03  1.1954224E-03
  2.2000000E+03  1.0397666E-03
  2.3000000E+03  9.0846321E-04
  2.4000000E+03  7.9709976E-04
  2.5000000E+03  7.0216263E-04
  2.6000000E+03  6.2083594E-04
  2.7000000E+03  5.5084990E-04
  2.8000000E+03  4.9036334E-04
  2.9000000E+03  4.3787427E-04
  3.0000000E+03  3.9215048E-04
  3.1000000E+03  3.5217559E-04
  3.2000000E+03  3.1710685E-04
  3.4000000E+03  2.5899403E-04
  3.6000000E+03  2.1344731E-04
  3.8000000E+03  1.7735911E-04
  4.0000000E+03  1.4848118E-04
  4.2000000E+03  1.2516360E-04
  4.4000000E+03  1.0617910E-04
  4.6000000E+03  9.0603537E-05
  4.8000000E+03  7.7733747E-05
  5.0000000E+03  6.7029584E-05
  5.2500000E+03  5.6065642E-05
  5.5000000E+03  4.7213334E-05
  5.7500000E+03  4.0007426E-05
  6.0000000E+03  3.4097396E-05
  6.5000000E+03  2.5158895E-05
  6.7500000E+03  2.1765784E-05
  7.0000000E+03  1.8912211E-05
  7.2500000E+03  1.6499730E-05
  7.5000000E+03  1.4450088E-05
  7.7500000E+03  1.2700647E-05
  8.0000000E+03  1.1200930E-05
  8.2500000E+03  9.9100073E-06
  8.5000000E+03  8.7944988E-06
  9.0000000E+03  6.9850367E-06
  9.5000000E+03  5.6058434E-06
  1.0000000E+04  4.5416385E-06
  1.0500000E+04  3.7112893E-06
  1.1000000E+04  3.0567941E-06
  1.1500000E+04  2.5360838E-06
  1.2000000E+04  2.1182458E-06
  1.2500000E+04  1.7802911E-06
  1.3000000E+04  1.5049325E-06
  1.3500000E+04  1.2790374E-06
  1.4000000E+04  1.0925360E-06
  1.4500000E+04  9.3763787E-07
  1.5000000E+04  8.0826609E-07
  1.5500000E+04  6.9964542E-07
  1.6000000E+04  6.0799607E-07
  1.6500000E+04  5.3030489E-07
  1.7000000E+04  4.6415560E-07
  1.7500000E+04  4.0759898E-07
  1.8000000E+04  3.5905329E-07
  1.8500000E+04  3.1722791E-07
  1.9000000E+04  2.8106463E-07
  2.0000000E+04  2.2238700E-07
  2.1000000E+04  1.7768203E-07
  2.2000000E+04  1.4323243E-07
  2.3000000E+04  1.1640850E-07
  2.4000000E+04  9.5322869E-08
  2.5000000E+04  7.8602198E-08
  2.6000000E+04  6.5235412E-08
  2.7000000E+04  5.4469488E-08
  2.8000000E+04  4.5737619E-08
  2.9000000E+04  3.8609242E-08
  3.0000000E+04  3.2754296E-08
  3.1000000E+04  2.7917633E-08
  3.2000000E+04  2.3900499E-08
  3.3000000E+04  2.0546957E-08
  3.4000000E+04  1.7733849E-08
  3.5000000E+04  1.5363275E-08
  3.6000000E+04  1.3356911E-08
  3.7000000E+04  1.1651770E-08
  3.8000000E+04  1.0196930E-08
  3.9000000E+04  8.9510055E-09
  4.0000000E+04  7.8801764E-09
  4.2000000E+04  6.1576762E-09
  4.4000000E+04  4.8605580E-09
  4.6000000E+04  3.8722935E-09
  4.8000000E+04  3.1112241E-09
  5.0000000E+04  2.5193185E-09
  5.1250000E+04  2.2161901E-09
  5.2500000E+04  1.9547668E-09
  5.3750000E+04  1.7285955E-09
  5.5000000E+04  1.5323310E-09
  5.7500000E+04  1.2124757E-09
  6.0000000E+04  9.6766379E-10
  6.2500000E+04  7.7842441E-10
  6.5000000E+04  6.3080998E-10
  6.6250000E+04  5.6933240E-10
  6.7500000E+04  5.1469475E-10
  7.0000000E+04  4.2264216E-10
  7.2500000E+04  3.4913655E-10
  7.5000000E+04  2.9004279E-10
  7.7500000E+04  2.4223211E-10
  8.0000000E+04  2.0331807E-10
  8.2500000E+04  1.7146593E-10
  8.5000000E+04  1.4525449E-10
  8.7500000E+04  1.2357518E-10
  9.0000000E+04  1.0555745E-10
  9.2500000E+04  9.0513857E-11
  9.5000000E+04  7.7898461E-11
  9.7500000E+04  6.7275177E-11
  1.0000000E+05  5.8293592E-11
  1.0250000E+05  5.0670942E-11
  1.0500000E+05  4.4178026E-11
  1.0750000E+05  3.8628169E-11
  1.1000000E+05  3.3868609E-11
  1.1250000E+05  2.9773787E-11
  1.1500000E+05  2.6240108E-11
  1.2000000E+05  2.0527398E-11
  1.2500000E+05  1.6202146E-11
  1.3000000E+05  1.2894274E-11
  1.3500000E+05  1.0340812E-11
  1.4000000E+05  8.3526135E-12
  1.4500000E+05  6.7921328E-12
  1.5000000E+05  5.5581610E-12
  1.5500000E+05  4.5754937E-12
  1.6000000E+05  3.7877596E-12
  1.6500000E+05  3.1523363E-12
  1.7000000E+05  2.6367376E-12
  1.7500000E+05  2.2160139E-12
  1.8000000E+05  1.8708656E-12
  1.8500000E+05  1.5862745E-12
  1.9000000E+05  1.3504803E-12
  1.9500000E+05  1.1542153E-12
  2.0000000E+05  9.9013149E-13
  2.0500000E+05  8.5237490E-13
  2.1000000E+05  7.3625738E-13
  2.1500000E+05  6.3800520E-13
  2.2000000E+05  5.5456531E-13
  2.2500000E+05  4.8345622E-13
  2.3000000E+05  4.2265240E-13
  2.4000000E+05  3.2561234E-13
  2.5000000E+05  2.5335791E-13
  2.6000000E+05  1.9895509E-13
  2.7000000E+05  1.5756868E-13
  2.8000000E+05  1.2578195E-13
  2.9000000E+05  1.0115042E-13
  3.0000000E+05  8.1904669E-14
  3.1000000E+05  6.6750185E-14
  3.2000000E+05  5.4730609E-14
  3.3000000E+05  4.5132441E-14
  3.4000000E+05  3.7418637E-14
  3.5000000E+05  3.1181637E-14
  3.6000000E+05  2.6109755E-14
  3.7000000E+05  2.1962923E-14
  3.8000000E+05  1.8554954E-14
  3.9000000E+05  1.5740481E-14
  4.0000000E+05  1.3405286E-14
  4.1000000E+05  1.1459140E-14
  4.2000000E+05  9.8303638E-15
  4.3000000E+05  8.4617019E-15
  4.4000000E+05  7.3071634E-15
  4.5000000E+05  6.3296359E-15
  4.6000000E+05  5.4990493E-15
  4.7000000E+05  4.7909274E-15
  4.8000000E+05  4.1852598E-15
  5.0000000E+05  3.2184695E-15
  5.1250000E+05  2.7445848E-15
  5.2500000E+05  2.3487814E-15
  5.3750000E+05  2.0168571E-15
  5.5000000E+05  1.7374280E-15
  5.6250000E+05  1.5013233E-15
  5.7500000E+05  1.3011223E-15
  5.8750000E+05  1.1307933E-15
  6.0000000E+05  9.8541190E-16
  6.2500000E+05  7.5406445E-16
  6.5000000E+05  5.8257738E-16
  6.6250000E+05  5.1379535E-16
  6.7500000E+05  4.5410536E-16
  7.0000000E+05  3.5690048E-16
  7.2500000E+05  2.8266343E-16
  7.5000000E+05  2.2547228E-16
  7.7500000E+05  1.8105561E-16
  8.0000000E+05  1.4630224E-16
  8.2500000E+05  1.1891997E-16
  8.5000000E+05  9.7203340E-17
  8.7500000E+05  7.9872522E-17
  9.0000000E+05  6.5959325E-17
  9.2500000E+05  5.4726806E-17
  9.5000000E+05  4.5610106E-17
  9.7500000E+05  3.8173303E-17
  1.0000000E+06  3.2077811E-17
  1.0250000E+06  2.7058989E-17
  1.0500000E+06  2.2908777E-17
  1.0750000E+06  1.9462693E-17
  1.1000000E+06  1.6590095E-17
  1.1250000E+06  1.4186681E-17
  1.1500000E+06  1.2168680E-17
  1.1750000E+06  1.0468513E-17
  1.2000000E+06  9.0314285E-18
  1.2250000E+06  7.8128708E-18
  1.2500000E+06  6.7764267E-18
  1.2750000E+06  5.8922671E-18
  1.3000000E+06  5.1358690E-18
  1.3250000E+06  4.4869985E-18
  1.3500000E+06  3.9289024E-18
  1.4000000E+06  3.0316580E-18
  1.4500000E+06  2.3581554E-18
  1.5000000E+06  1.8480207E-18
  1.5500000E+06  1.4583818E-18
  1.6000000E+06  1.1584958E-18
  1.6500000E+06  9.2603193E-19
  1.7000000E+06  7.4460632E-19
  1.7500000E+06  6.0209470E-19
  1.8000000E+06  4.8945397E-19
  1.8500000E+06  3.9989767E-19
  1.9000000E+06  3.2829627E-19
  1.9500000E+06  2.7074416E-19
  2.0000000E+06  2.2424664E-19
  2.0500000E+06  1.8649665E-19
  2.1000000E+06  1.5570627E-19
  2.1500000E+06  1.3048203E-19
  2.2000000E+06  1.0973767E-19
  2.2500000E+06  9.2618615E-20
  2.3000000E+06  7.8443123E-20
  2.3500000E+06  6.6665457E-20
  
  
#  95  16  N7  EION =  4.520000000E+02 eV   275
#  S(0) = 1.389829E+01
  4.3280913E+00  0.0000000E+00
  4.3280913E+02  0.0000000E+00
  4.3280913E+02  7.1695129E-04
  4.5200000E+02  7.1695129E-04
  4.5200462E+02  7.1695129E-04
  4.5270450E+02  7.0657521E-04
  4.5340438E+02  6.9773632E-04
  4.5410427E+02  6.9075020E-04
  4.5480415E+02  6.8546643E-04
  4.5620392E+02  6.7891655E-04
  4.5760369E+02  6.7604258E-04
  4.6040323E+02  6.7587783E-04
  4.6180300E+02  6.7713815E-04
  4.6320277E+02  6.7896217E-04
  4.6600231E+02  6.8491761E-04
  4.6880185E+02  6.9672049E-04
  4.7440092E+02  7.5696787E-04
  4.8000000E+02  8.9943084E-04
  4.8500000E+02  1.1289330E-03
  4.9000000E+02  1.4881897E-03
  4.9500000E+02  2.0069840E-03
  4.9750000E+02  2.3317302E-03
  5.0000000E+02  2.7001000E-03
  5.0625000E+02  3.7971678E-03
  5.1250000E+02  5.1017370E-03
  5.1875000E+02  6.5587797E-03
  5.2500000E+02  8.1203950E-03
  5.3125000E+02  9.7319848E-03
  5.3750000E+02  1.1321733E-02
  5.4375000E+02  1.2819739E-02
  5.5000000E+02  1.4173084E-02
  5.5625000E+02  1.5364594E-02
  5.6250000E+02  1.6396322E-02
  5.7500000E+02  1.8036944E-02
  6.0000000E+02  1.9892138E-02
  6.1250000E+02  2.0265148E-02
  6.2500000E+02  2.0413916E-02
  6.3750000E+02  2.0412417E-02
  6.5000000E+02  2.0301155E-02
  6.6250000E+02  2.0096211E-02
  6.7500000E+02  1.9817359E-02
  7.0000000E+02  1.9135459E-02
  7.2500000E+02  1.8378722E-02
  7.5000000E+02  1.7580470E-02
  7.7500000E+02  1.6759954E-02
  8.0000000E+02  1.5953887E-02
  8.2500000E+02  1.5169859E-02
  8.5000000E+02  1.4409312E-02
  9.0000000E+02  1.2975263E-02
  9.5000000E+02  1.1676016E-02
  1.0000000E+03  1.0505095E-02
  1.0500000E+03  9.4569759E-03
  1.1000000E+03  8.5243033E-03
  1.1500000E+03  7.6931239E-03
  1.2000000E+03  6.9535071E-03
  1.2500000E+03  6.2959344E-03
  1.3000000E+03  5.7108739E-03
  1.3500000E+03  5.1895397E-03
  1.4000000E+03  4.7241109E-03
  1.4500000E+03  4.3080262E-03
  1.5000000E+03  3.9356565E-03
  1.6000000E+03  3.3021842E-03
  1.7000000E+03  2.7893682E-03
  1.8000000E+03  2.3711248E-03
  1.9000000E+03  2.0276089E-03
  2.0000000E+03  1.7435800E-03
  2.1000000E+03  1.5072127E-03
  2.2000000E+03  1.3092892E-03
  2.3000000E+03  1.1425793E-03
  2.4000000E+03  1.0013794E-03
  2.5000000E+03  8.8115921E-04
  2.6000000E+03  7.7829692E-04
  2.7000000E+03  6.8987808E-04
  2.8000000E+03  6.1354268E-04
  2.9000000E+03  5.4736826E-04
  3.0000000E+03  4.8977970E-04
  3.1000000E+03  4.3947931E-04
  3.2000000E+03  3.9539252E-04
  3.4000000E+03  3.2242892E-04
  3.6000000E+03  2.6533641E-04
  3.8000000E+03  2.2016898E-04
  4.0000000E+03  1.8407719E-04
  4.2000000E+03  1.5497345E-04
  4.4000000E+03  1.3130791E-04
  4.6000000E+03  1.1191597E-04
  4.8000000E+03  9.5912269E-05
  5.0000000E+03  8.2616782E-05
  5.2500000E+03  6.9014829E-05
  5.5000000E+03  5.8046552E-05
  5.7500000E+03  4.9129367E-05
  6.0000000E+03  4.1824602E-05
  6.5000000E+03  3.0794645E-05
  6.7500000E+03  2.6614451E-05
  7.0000000E+03  2.3102539E-05
  7.2500000E+03  2.0136441E-05
  7.5000000E+03  1.7618870E-05
  7.7500000E+03  1.5472023E-05
  8.0000000E+03  1.3633269E-05
  8.2500000E+03  1.2051882E-05
  8.5000000E+03  1.0686527E-05
  9.0000000E+03  8.4744211E-06
  9.5000000E+03  6.7909549E-06
  1.0000000E+04  5.4938916E-06
  1.0500000E+04  4.4832885E-06
  1.1000000E+04  3.6877947E-06
  1.1500000E+04  3.0557318E-06
  1.2000000E+04  2.5491765E-06
  1.2500000E+04  2.1399603E-06
  1.3000000E+04  1.8069271E-06
  1.3500000E+04  1.5340255E-06
  1.4000000E+04  1.3089605E-06
  1.4500000E+04  1.1222296E-06
  1.5000000E+04  9.6643019E-07
  1.5500000E+04  8.3575090E-07
  1.6000000E+04  7.2559457E-07
  1.6500000E+04  6.3230156E-07
  1.7000000E+04  5.5294021E-07
  1.8000000E+04  4.2700572E-07
  1.9000000E+04  3.3371360E-07
  2.0000000E+04  2.6363242E-07
  2.1000000E+04  2.1031924E-07
  2.2000000E+04  1.6929485E-07
  2.3000000E+04  1.3739576E-07
  2.4000000E+04  1.1235386E-07
  2.5000000E+04  9.2521596E-08
  2.6000000E+04  7.6687403E-08
  2.7000000E+04  6.3949756E-08
  2.8000000E+04  5.3631144E-08
  2.9000000E+04  4.5217412E-08
  3.0000000E+04  3.8314751E-08
  3.1000000E+04  3.2619077E-08
  3.2000000E+04  2.7893782E-08
  3.3000000E+04  2.3953420E-08
  3.4000000E+04  2.0651652E-08
  3.5000000E+04  1.7872220E-08
  3.6000000E+04  1.5522252E-08
  3.7000000E+04  1.3527139E-08
  3.8000000E+04  1.1826605E-08
  3.9000000E+04  1.0371678E-08
  4.0000000E+04  9.1223984E-09
  4.2000000E+04  7.1155751E-09
  4.4000000E+04  5.6070346E-09
  4.6000000E+04  4.4596093E-09
  4.8000000E+04  3.5773867E-09
  5.0000000E+04  2.8922923E-09
  5.2500000E+04  2.2398961E-09
  5.5000000E+04  1.7525603E-09
  5.7500000E+04  1.3841607E-09
  6.0000000E+04  1.1026266E-09
  6.2500000E+04  8.8533198E-10
  6.5000000E+04  7.1608572E-10
  6.6250000E+04  6.4567755E-10
  6.7500000E+04  5.8314892E-10
  7.0000000E+04  4.7791948E-10
  7.2500000E+04  3.9402020E-10
  7.5000000E+04  3.2667402E-10
  7.7500000E+04  2.7227246E-10
  8.0000000E+04  2.2806600E-10
  8.2500000E+04  1.9194199E-10
  8.5000000E+04  1.6226530E-10
  8.7500000E+04  1.3776158E-10
  9.0000000E+04  1.1743169E-10
  9.2500000E+04  1.0048746E-10
  9.5000000E+04  8.6303366E-11
  9.7500000E+04  7.4379821E-11
  1.0000000E+05  6.4316299E-11
  1.0250000E+05  5.5790181E-11
  1.0500000E+05  4.8540280E-11
  1.0750000E+05  4.2353968E-11
  1.1000000E+05  3.7057422E-11
  1.1250000E+05  3.2508095E-11
  1.1500000E+05  2.8588585E-11
  1.2000000E+05  2.2267143E-11
  1.2500000E+05  1.7496474E-11
  1.3000000E+05  1.3859644E-11
  1.3500000E+05  1.1061330E-11
  1.4000000E+05  8.8898681E-12
  1.4500000E+05  7.1915272E-12
  1.5000000E+05  5.8534154E-12
  1.5500000E+05  4.7919018E-12
  1.6000000E+05  3.9444044E-12
  1.6500000E+05  3.2636630E-12
  1.7000000E+05  2.7137137E-12
  1.7500000E+05  2.2669901E-12
  1.8000000E+05  1.9022256E-12
  1.8500000E+05  1.6029076E-12
  1.9000000E+05  1.3561305E-12
  1.9500000E+05  1.1517454E-12
  2.0000000E+05  9.8173565E-13
  2.0500000E+05  8.3973540E-13
  2.1000000E+05  7.2066240E-13
  2.1500000E+05  6.2043791E-13
  2.2000000E+05  5.3577353E-13
  2.2500000E+05  4.6400650E-13
  2.3000000E+05  4.0297099E-13
  2.4000000E+05  3.0633612E-13
  2.5000000E+05  2.3517433E-13
  2.6000000E+05  1.8219042E-13
  2.7000000E+05  1.4233636E-13
  2.8000000E+05  1.1207152E-13
  2.9000000E+05  8.8884282E-14
  3.0000000E+05  7.0972650E-14
  3.1000000E+05  5.7029622E-14
  3.2000000E+05  4.6097686E-14
  3.3000000E+05  3.7468751E-14
  3.4000000E+05  3.0614699E-14
  3.5000000E+05  2.5138376E-14
  3.6000000E+05  2.0738495E-14
  3.7000000E+05  1.7184842E-14
  3.8000000E+05  1.4300363E-14
  3.9000000E+05  1.1948029E-14
  4.0000000E+05  1.0021062E-14
  4.1000000E+05  8.4357865E-15
  4.2000000E+05  7.1262789E-15
  4.3000000E+05  6.0403430E-15
  4.4000000E+05  5.1364413E-15
  4.5000000E+05  4.3813611E-15
  4.6000000E+05  3.7484277E-15
  4.7000000E+05  3.2161246E-15
  4.8000000E+05  2.7670161E-15
  5.0000000E+05  2.0642955E-15
  5.1250000E+05  1.7275442E-15
  5.2500000E+05  1.4510206E-15
  5.3750000E+05  1.2230187E-15
  5.5000000E+05  1.0342822E-15
  5.6250000E+05  8.7746011E-16
  5.7500000E+05  7.4668669E-16
  5.8750000E+05  6.3725945E-16
  6.0000000E+05  5.4539208E-16
  6.1250000E+05  4.6802296E-16
  6.2500000E+05  4.0266643E-16
  6.3750000E+05  3.4729656E-16
  6.5000000E+05  3.0025602E-16
  6.6250000E+05  2.6018425E-16
  6.7500000E+05  2.2596087E-16
  7.0000000E+05  1.7151295E-16
  7.2500000E+05  1.3123205E-16
  7.5000000E+05  1.0116816E-16
  7.7500000E+05  7.8544894E-17
  8.0000000E+05  6.1389175E-17
  8.2500000E+05  4.8284649E-17
  8.5000000E+05  3.8205112E-17
  8.7500000E+05  3.0400547E-17
  9.0000000E+05  2.4319365E-17
  9.2500000E+05  1.9552793E-17
  9.5000000E+05  1.5795791E-17
  9.7500000E+05  1.2819209E-17
  1.0000000E+06  1.0449301E-17
  1.0250000E+06  8.5534835E-18
  1.0500000E+06  7.0300191E-18
  1.0750000E+06  5.8003752E-18
  1.1000000E+06  4.8036595E-18
  1.1250000E+06  3.9924511E-18
  1.1500000E+06  3.3296374E-18
  1.1750000E+06  2.7860343E-18
  1.2000000E+06  2.3385785E-18
  1.2250000E+06  1.9689708E-18
  1.2500000E+06  1.6626372E-18
  1.2750000E+06  1.4079221E-18
  1.3000000E+06  1.1954666E-18
  1.3250000E+06  1.0177280E-18
  1.3500000E+06  8.6860771E-19
  1.3750000E+06  7.4315244E-19
  1.4000000E+06  6.3732474E-19
  1.4250000E+06  5.4782301E-19
  1.4500000E+06  4.7193897E-19
  1.4750000E+06  4.0744428E-19
  1.5000000E+06  3.5249839E-19
  1.5250000E+06  3.0557798E-19
  1.5500000E+06  2.6542019E-19
  1.6000000E+06  2.0136775E-19
  1.6500000E+06  1.5385828E-19
  1.7000000E+06  1.1835732E-19
  1.7500000E+06  9.1662309E-20
  1.8000000E+06  7.1464039E-20
  
  
#  95  20  O4  EION =  1.230000000E+02 eV   294
#  S(0) = 2.049572E+00
  1.1790811E+00  0.0000000E+00
  1.1790811E+02  0.0000000E+00
  1.1790811E+02  5.6781388E-03
  1.2300000E+02  5.6781388E-03
  1.2300272E+02  5.6781388E-03
  1.2309019E+02  5.7279750E-03
  1.2317765E+02  5.7797053E-03
  1.2326512E+02  5.8332908E-03
  1.2335259E+02  5.8886930E-03
  1.2352752E+02  6.0047978E-03
  1.2370245E+02  6.1277242E-03
  1.2405231E+02  6.3928907E-03
  1.2440218E+02  6.6819271E-03
  1.2510190E+02  7.3226353E-03
  1.2580163E+02  8.0316155E-03
  1.2720109E+02  9.5769233E-03
  1.2860054E+02  1.1155112E-02
  1.2930027E+02  1.1905716E-02
  1.3000000E+02  1.2606566E-02
  1.3062500E+02  1.3178635E-02
  1.3125000E+02  1.3691621E-02
  1.3250000E+02  1.4521774E-02
  1.3375000E+02  1.5083940E-02
  1.3500000E+02  1.5396561E-02
  1.3625000E+02  1.5497195E-02
  1.3750000E+02  1.5430553E-02
  1.3875000E+02  1.5239935E-02
  1.4000000E+02  1.4962488E-02
  1.4125000E+02  1.4627840E-02
  1.4250000E+02  1.4258220E-02
  1.4500000E+02  1.3472877E-02
  1.4750000E+02  1.2681804E-02
  1.5000000E+02  1.1915906E-02
  1.5500000E+02  1.0489421E-02
  1.5750000E+02  9.8281666E-03
  1.6000000E+02  9.1994928E-03
  1.6500000E+02  8.0375405E-03
  1.7000000E+02  7.0043530E-03
  1.7500000E+02  6.1016129E-03
  1.8000000E+02  5.3248506E-03
  1.8500000E+02  4.6628966E-03
  1.9000000E+02  4.1009113E-03
  1.9500000E+02  3.6234137E-03
  2.0000000E+02  3.2163036E-03
  2.0500000E+02  2.8677340E-03
  2.1000000E+02  2.5681891E-03
  2.1500000E+02  2.3100586E-03
  2.2000000E+02  2.0874085E-03
  2.2500000E+02  1.8952360E-03
  2.3000000E+02  1.7295619E-03
  2.4000000E+02  1.4640484E-03
  2.4500000E+02  1.3585791E-03
  2.5000000E+02  1.2681023E-03
  2.5500000E+02  1.1905870E-03
  2.6000000E+02  1.1242936E-03
  2.7000000E+02  1.0194534E-03
  2.8000000E+02  9.4356744E-04
  2.9000000E+02  8.8919283E-04
  3.0000000E+02  8.5074445E-04
  3.1000000E+02  8.2416986E-04
  3.2000000E+02  8.0647210E-04
  3.3000000E+02  7.9544933E-04
  3.4000000E+02  7.8940894E-04
  3.5000000E+02  7.8705303E-04
  3.6000000E+02  7.8726282E-04
  3.8000000E+02  7.9206232E-04
  4.0000000E+02  7.9915392E-04
  4.2000000E+02  8.0611140E-04
  4.4000000E+02  8.1199819E-04
  4.6000000E+02  8.1616612E-04
  4.8000000E+02  8.1815134E-04
  5.0000000E+02  8.1790299E-04
  5.2500000E+02  8.1467520E-04
  5.5000000E+02  8.0863339E-04
  5.7500000E+02  8.0024497E-04
  6.0000000E+02  7.8983687E-04
  6.5000000E+02  7.6420446E-04
  6.7500000E+02  7.4975591E-04
  7.0000000E+02  7.3461146E-04
  7.2500000E+02  7.1892639E-04
  7.5000000E+02  7.0283708E-04
  8.0000000E+02  6.7010791E-04
  8.5000000E+02  6.3752478E-04
  9.0000000E+02  6.0561918E-04
  9.5000000E+02  5.7471548E-04
  1.0000000E+03  5.4508951E-04
  1.0500000E+03  5.1689012E-04
  1.1000000E+03  4.9016781E-04
  1.1500000E+03  4.6492070E-04
  1.2000000E+03  4.4111147E-04
  1.2500000E+03  4.1868761E-04
  1.3000000E+03  3.9759451E-04
  1.3500000E+03  3.7777138E-04
  1.4000000E+03  3.5915030E-04
  1.4500000E+03  3.4165891E-04
  1.5000000E+03  3.2522603E-04
  1.6000000E+03  2.9526382E-04
  1.7000000E+03  2.6875315E-04
  1.8000000E+03  2.4524381E-04
  1.9000000E+03  2.2434446E-04
  2.0000000E+03  2.0571626E-04
  2.1000000E+03  1.8906742E-04
  2.2000000E+03  1.7414704E-04
  2.3000000E+03  1.6073952E-04
  2.4000000E+03  1.4865975E-04
  2.5000000E+03  1.3774827E-04
  2.6000000E+03  1.2786775E-04
  2.7000000E+03  1.1889951E-04
  2.8000000E+03  1.1074067E-04
  2.9000000E+03  1.0330198E-04
  3.0000000E+03  9.6505684E-05
  3.1000000E+03  9.0283838E-05
  3.2000000E+03  8.4576992E-05
  3.4000000E+03  7.4505757E-05
  3.6000000E+03  6.5944323E-05
  3.8000000E+03  5.8620594E-05
  4.0000000E+03  5.2319492E-05
  4.2000000E+03  4.6869324E-05
  4.4000000E+03  4.2131822E-05
  4.6000000E+03  3.7994903E-05
  4.8000000E+03  3.4367189E-05
  5.0000000E+03  3.1173516E-05
  5.2500000E+03  2.7697915E-05
  5.5000000E+03  2.4704506E-05
  5.7500000E+03  2.2113510E-05
  6.0000000E+03  1.9860474E-05
  6.5000000E+03  1.6167678E-05
  6.7500000E+03  1.4649242E-05
  7.0000000E+03  1.3308039E-05
  7.2500000E+03  1.2119410E-05
  7.5000000E+03  1.1062668E-05
  8.0000000E+03  9.2777497E-06
  8.5000000E+03  7.8430690E-06
  9.0000000E+03  6.6783113E-06
  9.5000000E+03  5.7240655E-06
  1.0000000E+04  4.9357825E-06
  1.0500000E+04  4.2796399E-06
  1.1000000E+04  3.7296651E-06
  1.1500000E+04  3.2657076E-06
  1.2000000E+04  2.8719807E-06
  1.2500000E+04  2.5360067E-06
  1.3000000E+04  2.2478413E-06
  1.3500000E+04  1.9994979E-06
  1.4000000E+04  1.7845156E-06
  1.4500000E+04  1.5976330E-06
  1.5000000E+04  1.4345387E-06
  1.5500000E+04  1.2916781E-06
  1.6000000E+04  1.1661043E-06
  1.6500000E+04  1.0553619E-06
  1.7000000E+04  9.5739463E-07
  1.7500000E+04  8.7047255E-07
  1.8000000E+04  7.9313374E-07
  1.8500000E+04  7.2413780E-07
  1.9000000E+04  6.6242812E-07
  2.0000000E+04  5.5738230E-07
  2.1000000E+04  4.7218840E-07
  2.2000000E+04  4.0251749E-07
  2.3000000E+04  3.4510381E-07
  2.4000000E+04  2.9745578E-07
  2.5000000E+04  2.5765337E-07
  2.6000000E+04  2.2420279E-07
  2.7000000E+04  1.9593157E-07
  2.8000000E+04  1.7191190E-07
  2.9000000E+04  1.5140402E-07
  3.0000000E+04  1.3381384E-07
  3.1000000E+04  1.1866094E-07
  3.2000000E+04  1.0555447E-07
  3.3000000E+04  9.4174593E-08
  3.4000000E+04  8.4258034E-08
  3.5000000E+04  7.5586962E-08
  3.6000000E+04  6.7980275E-08
  3.7000000E+04  6.1286699E-08
  3.8000000E+04  5.5379308E-08
  3.9000000E+04  5.0151157E-08
  4.0000000E+04  4.5511778E-08
  4.1000000E+04  4.1384350E-08
  4.2000000E+04  3.7703415E-08
  4.3000000E+04  3.4413001E-08
  4.4000000E+04  3.1465095E-08
  4.6000000E+04  2.6437150E-08
  4.8000000E+04  2.2351798E-08
  5.0000000E+04  1.9007409E-08
  5.1250000E+04  1.7223655E-08
  5.2500000E+04  1.5638653E-08
  5.3750000E+04  1.4226818E-08
  5.5000000E+04  1.2966295E-08
  5.7500000E+04  1.0826860E-08
  5.8750000E+04  9.9179426E-09
  6.0000000E+04  9.0995764E-09
  6.2500000E+04  7.6941595E-09
  6.5000000E+04  6.5423746E-09
  6.7500000E+04  5.5921240E-09
  7.0000000E+04  4.8032518E-09
  7.2500000E+04  4.1445410E-09
  7.5000000E+04  3.5915222E-09
  7.7500000E+04  3.1248652E-09
  8.0000000E+04  2.7291932E-09
  8.2500000E+04  2.3921934E-09
  8.5000000E+04  2.1039412E-09
  8.7500000E+04  1.8563901E-09
  9.0000000E+04  1.6429802E-09
  9.2500000E+04  1.4583355E-09
  9.5000000E+04  1.2980276E-09
  9.7500000E+04  1.1583920E-09
  1.0000000E+05  1.0363821E-09
  1.0250000E+05  9.2945465E-10
  1.0500000E+05  8.3547768E-10
  1.0750000E+05  7.5265725E-10
  1.1000000E+05  6.7947816E-10
  1.1250000E+05  6.1465602E-10
  1.1500000E+05  5.5709843E-10
  1.1750000E+05  5.0587332E-10
  1.2000000E+05  4.6018291E-10
  1.2250000E+05  4.1934232E-10
  1.2500000E+05  3.8276189E-10
  1.3000000E+05  3.2041347E-10
  1.3500000E+05  2.6982597E-10
  1.4000000E+05  2.2849382E-10
  1.4500000E+05  1.9450344E-10
  1.5000000E+05  1.6638023E-10
  1.5500000E+05  1.4297828E-10
  1.6000000E+05  1.2340027E-10
  1.6500000E+05  1.0693840E-10
  1.7000000E+05  9.3030540E-11
  1.7500000E+05  8.1227345E-11
  1.8000000E+05  7.1167443E-11
  1.8500000E+05  6.2558544E-11
  1.9000000E+05  5.5162963E-11
  1.9500000E+05  4.8786412E-11
  2.0000000E+05  4.3269279E-11
  2.0500000E+05  3.8479826E-11
  2.1000000E+05  3.4308860E-11
  2.1500000E+05  3.0665486E-11
  2.2000000E+05  2.7473729E-11
  2.2500000E+05  2.4669837E-11
  2.3000000E+05  2.2200114E-11
  2.3500000E+05  2.0019178E-11
  2.4000000E+05  1.8088542E-11
  2.4500000E+05  1.6375458E-11
  2.5000000E+05  1.4851972E-11
  2.6000000E+05  1.2281444E-11
  2.7000000E+05  1.0223013E-11
  2.8000000E+05  8.5619950E-12
  2.9000000E+05  7.2120633E-12
  3.0000000E+05  6.1076165E-12
  3.1000000E+05  5.1983571E-12
  3.2000000E+05  4.4453957E-12
  3.3000000E+05  3.8184252E-12
  3.4000000E+05  3.2936522E-12
  3.5000000E+05  2.8522658E-12
  3.6000000E+05  2.4792935E-12
  3.7000000E+05  2.1627469E-12
  3.8000000E+05  1.8929713E-12
  3.9000000E+05  1.6621482E-12
  4.0000000E+05  1.4639126E-12
  4.1000000E+05  1.2930560E-12
  4.2000000E+05  1.1452966E-12
  4.3000000E+05  1.0170976E-12
  4.4000000E+05  9.0552522E-13
  4.5000000E+05  8.0813551E-13
  4.6000000E+05  7.2288453E-13
  4.7000000E+05  6.4805674E-13
  4.8000000E+05  5.8220685E-13
  5.0000000E+05  4.7273907E-13
  5.1250000E+05  4.1664031E-13
  5.2500000E+05  3.6822813E-13
  5.3750000E+05  3.2631203E-13
  5.5000000E+05  2.8990651E-13
  5.6250000E+05  2.5819229E-13
  5.7500000E+05  2.3048558E-13
  5.8750000E+05  2.0621348E-13
  6.0000000E+05  1.8489426E-13
  6.1250000E+05  1.6612139E-13
  6.2500000E+05  1.4955066E-13
  6.3750000E+05  1.3488966E-13
  6.5000000E+05  1.2188924E-13
  6.6250000E+05  1.1033644E-13
  6.7500000E+05  1.0004876E-13
  7.0000000E+05  8.2662899E-14
  7.2500000E+05  6.8717418E-14
  7.5000000E+05  5.7451860E-14
  7.7500000E+05  4.8290694E-14
  8.0000000E+05  4.0794668E-14
  8.2500000E+05  3.4625734E-14
  8.5000000E+05  2.9521344E-14
  8.7500000E+05  2.5276062E-14
  9.0000000E+05  2.1727585E-14
  9.2500000E+05  1.8747176E-14
  9.5000000E+05  1.6232504E-14
  9.7500000E+05  1.4101728E-14
  1.0000000E+06  1.2289583E-14
  1.0250000E+06  1.0743678E-14
  1.0500000E+06  9.4209367E-15
  1.0750000E+06  8.2857872E-15
  
  
#  95  21  O5  EION =  1.120000000E+02 eV   297
#  S(0) = 9.337534E+00
  5.6000000E-01  0.0000000E+00
  5.6000000E+01  0.0000000E+00
  5.6000000E+01  1.1239757E-01
  1.1200000E+02  1.1239757E-01
  1.1200000E+02  8.9235143E-03
  1.1200272E+02  8.9235143E-03
  1.1220265E+02  9.1830067E-03
  1.1240259E+02  9.4537373E-03
  1.1260252E+02  9.7349779E-03
  1.1280245E+02  1.0026029E-02
  1.1320231E+02  1.0634905E-02
  1.1360218E+02  1.1275199E-02
  1.1440190E+02  1.2629988E-02
  1.1520163E+02  1.4050135E-02
  1.1680109E+02  1.6919877E-02
  1.1840054E+02  1.9552690E-02
  1.1920027E+02  2.0688955E-02
  1.2000000E+02  2.1669928E-02
  1.2125000E+02  2.2859630E-02
  1.2250000E+02  2.3623752E-02
  1.2375000E+02  2.3995277E-02
  1.2500000E+02  2.4035168E-02
  1.2625000E+02  2.3815008E-02
  1.2750000E+02  2.3404044E-02
  1.2875000E+02  2.2861918E-02
  1.3000000E+02  2.2236393E-02
  1.3125000E+02  2.1563213E-02
  1.3250000E+02  2.0868051E-02
  1.3375000E+02  2.0168389E-02
  1.3500000E+02  1.9475814E-02
  1.3750000E+02  1.8136995E-02
  1.4000000E+02  1.6877490E-02
  1.4250000E+02  1.5700428E-02
  1.4500000E+02  1.4600795E-02
  1.5000000E+02  1.2608767E-02
  1.5500000E+02  1.0865412E-02
  1.6000000E+02  9.3536016E-03
  1.6500000E+02  8.0603725E-03
  1.7000000E+02  6.9676241E-03
  1.8000000E+02  5.2860259E-03
  1.8500000E+02  4.6462301E-03
  1.9000000E+02  4.1103307E-03
  1.9500000E+02  3.6601957E-03
  2.0000000E+02  3.2811586E-03
  2.0500000E+02  2.9614131E-03
  2.1000000E+02  2.6914966E-03
  2.1500000E+02  2.4635672E-03
  2.2000000E+02  2.2712808E-03
  2.2500000E+02  2.1092391E-03
  2.3000000E+02  1.9729428E-03
  2.3500000E+02  1.8586330E-03
  2.4000000E+02  1.7630933E-03
  2.5000000E+02  1.6177288E-03
  2.6000000E+02  1.5194676E-03
  2.7000000E+02  1.4551557E-03
  2.8000000E+02  1.4150037E-03
  2.9000000E+02  1.3916036E-03
  3.0000000E+02  1.3797802E-03
  3.1000000E+02  1.3758186E-03
  3.2000000E+02  1.3771925E-03
  3.4000000E+02  1.3893460E-03
  3.6000000E+02  1.4062225E-03
  3.8000000E+02  1.4218217E-03
  4.0000000E+02  1.4331856E-03
  4.2000000E+02  1.4396533E-03
  4.4000000E+02  1.4413087E-03
  4.6000000E+02  1.4381717E-03
  4.8000000E+02  1.4305397E-03
  5.0000000E+02  1.4190358E-03
  5.2500000E+02  1.4001409E-03
  5.5000000E+02  1.3772749E-03
  5.7500000E+02  1.3513218E-03
  6.0000000E+02  1.3229241E-03
  6.5000000E+02  1.2613226E-03
  6.7500000E+02  1.2293341E-03
  7.0000000E+02  1.1970312E-03
  7.2500000E+02  1.1646095E-03
  7.5000000E+02  1.1322677E-03
  8.0000000E+02  1.0687370E-03
  8.5000000E+02  1.0076872E-03
  9.0000000E+02  9.4951343E-04
  9.5000000E+02  8.9445104E-04
  1.0000000E+03  8.4267166E-04
  1.0500000E+03  7.9417350E-04
  1.1000000E+03  7.4884986E-04
  1.1500000E+03  7.0654365E-04
  1.2000000E+03  6.6707163E-04
  1.2500000E+03  6.3025301E-04
  1.3000000E+03  5.9592178E-04
  1.3500000E+03  5.6391357E-04
  1.4000000E+03  5.3406315E-04
  1.4500000E+03  5.0620907E-04
  1.5000000E+03  4.8020041E-04
  1.6000000E+03  4.3316774E-04
  1.7000000E+03  3.9196502E-04
  1.8000000E+03  3.5574765E-04
  1.9000000E+03  3.2380445E-04
  2.0000000E+03  2.9553517E-04
  2.1000000E+03  2.7043371E-04
  2.2000000E+03  2.4807229E-04
  2.3000000E+03  2.2808894E-04
  2.4000000E+03  2.1017670E-04
  2.5000000E+03  1.9407418E-04
  2.6000000E+03  1.7955850E-04
  2.7000000E+03  1.6643866E-04
  2.8000000E+03  1.5455052E-04
  2.9000000E+03  1.4375267E-04
  3.0000000E+03  1.3392271E-04
  3.1000000E+03  1.2495440E-04
  3.2000000E+03  1.1675529E-04
  3.4000000E+03  1.0235168E-04
  3.6000000E+03  9.0177759E-05
  3.8000000E+03  7.9819252E-05
  4.0000000E+03  7.0951335E-05
  4.2000000E+03  6.3316596E-05
  4.4000000E+03  5.6709139E-05
  4.6000000E+03  5.0963091E-05
  4.8000000E+03  4.5943958E-05
  5.0000000E+03  4.1541685E-05
  5.2500000E+03  3.6769597E-05
  5.5000000E+03  3.2676668E-05
  5.7500000E+03  2.9147945E-05
  6.0000000E+03  2.6091008E-05
  6.5000000E+03  2.1106466E-05
  6.7500000E+03  1.9067312E-05
  7.0000000E+03  1.7271836E-05
  7.2500000E+03  1.5685430E-05
  7.5000000E+03  1.4279167E-05
  8.0000000E+03  1.1913626E-05
  8.5000000E+03  1.0022306E-05
  9.0000000E+03  8.4944644E-06
  9.5000000E+03  7.2486494E-06
  1.0000000E+04  6.2241076E-06
  1.0500000E+04  5.3749424E-06
  1.1000000E+04  4.6660735E-06
  1.1500000E+04  4.0704049E-06
  1.2000000E+04  3.5667969E-06
  1.2500000E+04  3.1386076E-06
  1.3000000E+04  2.7726247E-06
  1.3500000E+04  2.4582757E-06
  1.4000000E+04  2.1870374E-06
  1.4500000E+04  1.9519931E-06
  1.5000000E+04  1.7474928E-06
  1.5500000E+04  1.5688932E-06
  1.6000000E+04  1.4123565E-06
  1.6500000E+04  1.2746948E-06
  1.7000000E+04  1.1532458E-06
  1.7500000E+04  1.0457759E-06
  1.8000000E+04  9.5040272E-07
  1.8500000E+04  8.6553342E-07
  1.9000000E+04  7.8981462E-07
  2.0000000E+04  6.6137796E-07
  2.1000000E+04  5.5769727E-07
  2.2000000E+04  4.7328627E-07
  2.3000000E+04  4.0402461E-07
  2.4000000E+04  3.4678223E-07
  2.5000000E+04  2.9915706E-07
  2.6000000E+04  2.5928767E-07
  2.7000000E+04  2.2571863E-07
  2.8000000E+04  1.9730243E-07
  2.9000000E+04  1.7312745E-07
  3.0000000E+04  1.5246406E-07
  3.1000000E+04  1.3472423E-07
  3.2000000E+04  1.1943113E-07
  3.3000000E+04  1.0619577E-07
  3.4000000E+04  9.4698962E-08
  3.5000000E+04  8.4677401E-08
  3.6000000E+04  7.5912819E-08
  3.7000000E+04  6.8223421E-08
  3.8000000E+04  6.1457101E-08
  3.9000000E+04  5.5486062E-08
  4.0000000E+04  5.0202480E-08
  4.1000000E+04  4.5515040E-08
  4.2000000E+04  4.1346138E-08
  4.3000000E+04  3.7629589E-08
  4.4000000E+04  3.4308759E-08
  4.6000000E+04  2.8666497E-08
  4.8000000E+04  2.4105318E-08
  5.0000000E+04  2.0389894E-08
  5.1250000E+04  1.8416139E-08
  5.2500000E+04  1.6667521E-08
  5.3750000E+04  1.5114510E-08
  5.5000000E+04  1.3731948E-08
  5.7500000E+04  1.1395188E-08
  5.8750000E+04  1.0406670E-08
  6.0000000E+04  9.5190772E-09
  6.2500000E+04  8.0008532E-09
  6.5000000E+04  6.7632297E-09
  6.7500000E+04  5.7474778E-09
  7.0000000E+04  4.9085409E-09
  7.2500000E+04  4.2115493E-09
  7.5000000E+04  3.6292905E-09
  7.7500000E+04  3.1403592E-09
  8.0000000E+04  2.7277992E-09
  8.2500000E+04  2.3780880E-09
  8.5000000E+04  2.0803705E-09
  8.7500000E+04  1.8258803E-09
  9.0000000E+04  1.6074988E-09
  9.2500000E+04  1.4194141E-09
  9.5000000E+04  1.2568573E-09
  9.7500000E+04  1.1158970E-09
  1.0000000E+05  9.9327642E-10
  1.0250000E+05  8.8628680E-10
  1.0500000E+05  7.9266579E-10
  1.0750000E+05  7.1051664E-10
  1.1000000E+05  6.3824305E-10
  1.1250000E+05  5.7449659E-10
  1.1500000E+05  5.1813437E-10
  1.1750000E+05  4.6818468E-10
  1.2000000E+05  4.2381869E-10
  1.2250000E+05  3.8432731E-10
  1.2500000E+05  3.4910210E-10
  1.3000000E+05  2.8942785E-10
  1.3500000E+05  2.4140598E-10
  1.4000000E+05  2.0248844E-10
  1.4500000E+05  1.7074175E-10
  1.5000000E+05  1.4468545E-10
  1.5500000E+05  1.2317624E-10
  1.6000000E+05  1.0532442E-10
  1.6500000E+05  9.0432542E-11
  1.7000000E+05  7.7950039E-11
  1.7500000E+05  6.7439474E-11
  1.8000000E+05  5.8551122E-11
  1.8500000E+05  5.1003811E-11
  1.9000000E+05  4.4570276E-11
  1.9500000E+05  3.9065865E-11
  2.0000000E+05  3.4339772E-11
  2.0500000E+05  3.0268258E-11
  2.1000000E+05  2.6749381E-11
  2.1500000E+05  2.3698790E-11
  2.2000000E+05  2.1046406E-11
  2.2500000E+05  1.8733759E-11
  2.3000000E+05  1.6711894E-11
  2.3500000E+05  1.4939683E-11
  2.4000000E+05  1.3382448E-11
  2.4500000E+05  1.2010857E-11
  2.5000000E+05  1.0800014E-11
  2.5500000E+05  9.7287269E-12
  2.6000000E+05  8.7789028E-12
  2.6500000E+05  7.9350526E-12
  2.7000000E+05  7.1838788E-12
  2.8000000E+05  5.9153467E-12
  2.9000000E+05  4.8991905E-12
  3.0000000E+05  4.0797143E-12
  3.1000000E+05  3.4146823E-12
  3.2000000E+05  2.8717968E-12
  3.3000000E+05  2.4261627E-12
  3.4000000E+05  2.0584450E-12
  3.5000000E+05  1.7535224E-12
  3.6000000E+05  1.4994931E-12
  3.7000000E+05  1.2869290E-12
  3.8000000E+05  1.1083171E-12
  3.9000000E+05  9.5763685E-13
  4.0000000E+05  8.3003807E-13
  4.1000000E+05  7.2159432E-13
  4.2000000E+05  6.2911206E-13
  4.3000000E+05  5.4998205E-13
  4.4000000E+05  4.8206315E-13
  4.5000000E+05  4.2359071E-13
  4.6000000E+05  3.7310498E-13
  4.7000000E+05  3.2939397E-13
  4.8000000E+05  2.9144774E-13
  5.0000000E+05  2.2960703E-13
  5.1250000E+05  1.9861106E-13
  5.2500000E+05  1.7230421E-13
  5.3750000E+05  1.4990141E-13
  5.5000000E+05  1.3076148E-13
  5.6250000E+05  1.1435857E-13
  5.7500000E+05  1.0025962E-13
  5.8750000E+05  8.8106610E-14
  6.0000000E+05  7.7602425E-14
  6.1250000E+05  6.8499625E-14
  6.2500000E+05  6.0591467E-14
  6.3750000E+05  5.3704652E-14
  6.5000000E+05  4.7693389E-14
  6.6250000E+05  4.2434656E-14
  6.7500000E+05  3.7824342E-14
  6.8750000E+05  3.3774092E-14
  7.0000000E+05  3.0208714E-14
  7.1250000E+05  2.7064046E-14
  7.2500000E+05  2.4285220E-14
  7.3750000E+05  2.1825200E-14
  7.5000000E+05  1.9643569E-14
  7.6250000E+05  1.7705518E-14
  7.7500000E+05  1.5981004E-14
  8.0000000E+05  1.3072253E-14
  8.2500000E+05  1.0748247E-14
  8.5000000E+05  8.8808347E-15
  8.7500000E+05  7.3721472E-15
  9.0000000E+05  6.1466776E-15
  9.2500000E+05  5.1459947E-15
  9.5000000E+05  4.3248215E-15
  9.7500000E+05  3.6478401E-15
  1.0000000E+06  3.0876159E-15
  1.0250000E+06  2.6226544E-15
  1.0500000E+06  2.2356154E-15
  1.0750000E+06  1.9124637E-15
  
  
#  95  24  P1  EION =  5.400000000E+01 eV   241
#  S(0) = 2.624734E-01
  4.9051482E-01  0.0000000E+00
  4.9051482E+01  0.0000000E+00
  4.9051482E+01  3.3377723E-03
  5.4000000E+01  3.3377723E-03
  5.4002721E+01  3.3377723E-03
  5.4302585E+01  3.2764316E-03
  5.4602449E+01  3.2159413E-03
  5.4902313E+01  3.1563733E-03
  5.5202177E+01  3.0977876E-03
  5.5801905E+01  2.9837544E-03
  5.6401633E+01  2.8741362E-03
  5.7601088E+01  2.6687459E-03
  5.8800544E+01  2.4819660E-03
  6.0000000E+01  2.3131723E-03
  6.2500000E+01  2.0137621E-03
  6.5000000E+01  1.7742151E-03
  6.6250000E+01  1.6728460E-03
  6.7500000E+01  1.5818212E-03
  7.0000000E+01  1.4258997E-03
  7.2500000E+01  1.2980216E-03
  7.5000000E+01  1.1917229E-03
  7.7500000E+01  1.1021189E-03
  8.0000000E+01  1.0255490E-03
  8.2500000E+01  9.5928397E-04
  8.5000000E+01  9.0129590E-04
  8.7500000E+01  8.5007561E-04
  9.0000000E+01  8.0449346E-04
  9.2500000E+01  7.6369893E-04
  9.5000000E+01  7.2702990E-04
  1.0000000E+02  6.6409432E-04
  1.0500000E+02  6.1252142E-04
  1.1000000E+02  5.6997509E-04
  1.1500000E+02  5.3459161E-04
  1.2000000E+02  5.0484531E-04
  1.2500000E+02  4.7947861E-04
  1.3000000E+02  4.5748778E-04
  1.3500000E+02  4.3809233E-04
  1.4000000E+02  4.2070318E-04
  1.4500000E+02  4.0489140E-04
  1.5000000E+02  3.9036171E-04
  1.6000000E+02  3.6437719E-04
  1.7000000E+02  3.4175657E-04
  1.8000000E+02  3.2193445E-04
  1.9000000E+02  3.0444796E-04
  2.0000000E+02  2.8886722E-04
  2.1000000E+02  2.7478962E-04
  2.2000000E+02  2.6190877E-04
  2.3000000E+02  2.5000536E-04
  2.4000000E+02  2.3895030E-04
  2.5000000E+02  2.2867401E-04
  2.6000000E+02  2.1912072E-04
  2.7000000E+02  2.1024624E-04
  2.8000000E+02  2.0199943E-04
  2.9000000E+02  1.9431041E-04
  3.0000000E+02  1.8711509E-04
  3.1000000E+02  1.8035746E-04
  3.2000000E+02  1.7398747E-04
  3.4000000E+02  1.6225823E-04
  3.6000000E+02  1.5174297E-04
  3.8000000E+02  1.4231520E-04
  4.0000000E+02  1.3383708E-04
  4.2000000E+02  1.2617484E-04
  4.4000000E+02  1.1919491E-04
  4.6000000E+02  1.1280032E-04
  4.8000000E+02  1.0693839E-04
  5.0000000E+02  1.0156271E-04
  5.2500000E+02  9.5444604E-05
  5.5000000E+02  8.9903894E-05
  5.7500000E+02  8.4861988E-05
  6.0000000E+02  8.0255337E-05
  6.5000000E+02  7.2155144E-05
  6.7500000E+02  6.8588204E-05
  7.0000000E+02  6.5298194E-05
  7.2500000E+02  6.2252884E-05
  7.5000000E+02  5.9425047E-05
  8.0000000E+02  5.4341921E-05
  8.5000000E+02  4.9918568E-05
  9.0000000E+02  4.6042661E-05
  9.5000000E+02  4.2620205E-05
  1.0000000E+03  3.9580813E-05
  1.0500000E+03  3.6869131E-05
  1.1000000E+03  3.4439171E-05
  1.1500000E+03  3.2252594E-05
  1.2000000E+03  3.0277136E-05
  1.2500000E+03  2.8485326E-05
  1.3000000E+03  2.6854142E-05
  1.3500000E+03  2.5364531E-05
  1.4000000E+03  2.4000463E-05
  1.4500000E+03  2.2748114E-05
  1.5000000E+03  2.1595443E-05
  1.6000000E+03  1.9548520E-05
  1.7000000E+03  1.7790778E-05
  1.8000000E+03  1.6269128E-05
  1.9000000E+03  1.4942314E-05
  2.0000000E+03  1.3777901E-05
  2.1000000E+03  1.2749980E-05
  2.2000000E+03  1.1837616E-05
  2.3000000E+03  1.1023779E-05
  2.4000000E+03  1.0294499E-05
  2.5000000E+03  9.6382237E-06
  2.6000000E+03  9.0453228E-06
  2.7000000E+03  8.5076997E-06
  2.8000000E+03  8.0185284E-06
  2.9000000E+03  7.5720189E-06
  3.0000000E+03  7.1632304E-06
  3.1000000E+03  6.7879283E-06
  3.2000000E+03  6.4424644E-06
  3.4000000E+03  5.8288131E-06
  3.6000000E+03  5.3015741E-06
  3.8000000E+03  4.8448832E-06
  4.0000000E+03  4.4464079E-06
  4.2000000E+03  4.0964309E-06
  4.4000000E+03  3.7872066E-06
  4.6000000E+03  3.5125011E-06
  4.8000000E+03  3.2672468E-06
  5.0000000E+03  3.0472883E-06
  5.2500000E+03  2.8027403E-06
  5.5000000E+03  2.5869228E-06
  5.7500000E+03  2.3954293E-06
  6.0000000E+03  2.2246755E-06
  6.5000000E+03  1.9341423E-06
  6.7500000E+03  1.8099140E-06
  7.0000000E+03  1.6973422E-06
  7.2500000E+03  1.5949962E-06
  7.5000000E+03  1.5016615E-06
  8.0000000E+03  1.3380220E-06
  8.5000000E+03  1.1997388E-06
  9.0000000E+03  1.0817955E-06
  9.5000000E+03  9.8036733E-07
  1.0000000E+04  8.9249389E-07
  1.0500000E+04  8.1585214E-07
  1.1000000E+04  7.4859812E-07
  1.1500000E+04  6.8925289E-07
  1.2000000E+04  6.3661830E-07
  1.2500000E+04  5.8971595E-07
  1.3000000E+04  5.4773984E-07
  1.3500000E+04  5.1002120E-07
  1.4000000E+04  4.7600165E-07
  1.4500000E+04  4.4521169E-07
  1.5000000E+04  4.1725428E-07
  1.6000000E+04  3.6853626E-07
  1.7000000E+04  3.2768894E-07
  1.8000000E+04  2.9310715E-07
  1.9000000E+04  2.6357536E-07
  2.0000000E+04  2.3815961E-07
  2.1000000E+04  2.1613322E-07
  2.2000000E+04  1.9692344E-07
  2.3000000E+04  1.8007334E-07
  2.4000000E+04  1.6521465E-07
  2.5000000E+04  1.5204820E-07
  2.6000000E+04  1.4032878E-07
  2.7000000E+04  1.2985391E-07
  2.8000000E+04  1.2045530E-07
  2.9000000E+04  1.1199213E-07
  3.0000000E+04  1.0434581E-07
  3.1000000E+04  9.7415925E-08
  3.2000000E+04  9.1116948E-08
  3.4000000E+04  8.0129139E-08
  3.6000000E+04  7.0910408E-08
  3.8000000E+04  6.3106867E-08
  4.0000000E+04  5.6448552E-08
  4.2000000E+04  5.0726394E-08
  4.4000000E+04  4.5776561E-08
  4.6000000E+04  4.1469295E-08
  4.8000000E+04  3.7700778E-08
  5.0000000E+04  3.4387133E-08
  5.2500000E+04  3.0781850E-08
  5.5000000E+04  2.7674119E-08
  5.7500000E+04  2.4979087E-08
  5.8750000E+04  2.3764595E-08
  6.0000000E+04  2.2628963E-08
  6.2500000E+04  2.0569140E-08
  6.5000000E+04  1.8755276E-08
  6.7500000E+04  1.7151064E-08
  7.0000000E+04  1.5726550E-08
  7.2500000E+04  1.4456845E-08
  7.5000000E+04  1.3321143E-08
  7.7500000E+04  1.2301957E-08
  8.0000000E+04  1.1384522E-08
  8.2500000E+04  1.0556311E-08
  8.5000000E+04  9.8066238E-09
  8.7500000E+04  9.1262828E-09
  9.0000000E+04  8.5073781E-09
  9.2500000E+04  7.9430677E-09
  9.5000000E+04  7.4274134E-09
  1.0000000E+05  6.5220420E-09
  1.0500000E+05  5.7571929E-09
  1.1000000E+05  5.1065401E-09
  1.1500000E+05  4.5494972E-09
  1.2000000E+05  4.0698000E-09
  1.2500000E+05  3.6544755E-09
  1.3000000E+05  3.2930921E-09
  1.3500000E+05  2.9771906E-09
  1.4000000E+05  2.6998564E-09
  1.4500000E+05  2.4553952E-09
  1.5000000E+05  2.2390915E-09
  1.5500000E+05  2.0470200E-09
  1.6000000E+05  1.8758979E-09
  1.6500000E+05  1.7229656E-09
  1.7000000E+05  1.5858875E-09
  1.7500000E+05  1.4626779E-09
  1.8000000E+05  1.3516414E-09
  1.8500000E+05  1.2513247E-09
  1.9000000E+05  1.1604767E-09
  1.9500000E+05  1.0780172E-09
  2.0000000E+05  1.0030095E-09
  2.0500000E+05  9.3463918E-10
  2.1000000E+05  8.7219567E-10
  2.2000000E+05  7.6267914E-10
  2.3000000E+05  6.7033958E-10
  2.4000000E+05  5.9197271E-10
  2.5000000E+05  5.2506212E-10
  2.6000000E+05  4.6761491E-10
  2.7000000E+05  4.1803797E-10
  2.8000000E+05  3.7504681E-10
  2.9000000E+05  3.3759735E-10
  3.0000000E+05  3.0483616E-10
  3.1000000E+05  2.7606171E-10
  3.2000000E+05  2.5069387E-10
  3.3000000E+05  2.2825014E-10
  3.4000000E+05  2.0832714E-10
  3.5000000E+05  1.9058602E-10
  3.6000000E+05  1.7474094E-10
  3.7000000E+05  1.6054958E-10
  3.8000000E+05  1.4780547E-10
  3.9000000E+05  1.3633194E-10
  4.0000000E+05  1.2597702E-10
  4.1000000E+05  1.1660955E-10
  4.2000000E+05  1.0811630E-10
  4.3000000E+05  1.0039916E-10
  4.4000000E+05  9.3372929E-11
  4.6000000E+05  8.1106679E-11
  4.8000000E+05  7.0829061E-11
  5.0000000E+05  6.2160650E-11
  5.1250000E+05  5.7423730E-11
  5.2500000E+05  5.3136479E-11
  5.3750000E+05  4.9247064E-11
  5.5000000E+05  4.5710793E-11
  5.7500000E+05  3.9553655E-11
  5.8750000E+05  3.6872557E-11
  6.0000000E+05  3.4421673E-11
  
  
#  95  25  P2  EION =  4.400000000E+01 eV   269
#  S(0) = 2.810416E+00
  1.9205325E-01  0.0000000E+00
  1.9205325E+01  0.0000000E+00
  1.9205325E+01  6.1427020E-02
  4.4000000E+01  6.1427020E-02
  4.4002721E+01  6.1427020E-02
  4.4202449E+01  6.0689449E-02
  4.4402177E+01  5.9934172E-02
  4.4601905E+01  5.9168754E-02
  4.4801633E+01  5.8398957E-02
  4.5201088E+01  5.6862692E-02
  4.5600544E+01  5.5349123E-02
  4.6000000E+01  5.3871510E-02
  4.7000000E+01  5.0366725E-02
  4.8000000E+01  4.7151317E-02
  4.9000000E+01  4.4205092E-02
  5.0000000E+01  4.1496892E-02
  5.1250000E+01  3.8401321E-02
  5.2500000E+01  3.5583084E-02
  5.3750000E+01  3.3005118E-02
  5.5000000E+01  3.0639322E-02
  5.7500000E+01  2.6462213E-02
  6.0000000E+01  2.2923517E-02
  6.2500000E+01  1.9928467E-02
  6.5000000E+01  1.7397280E-02
  6.6250000E+01  1.6283206E-02
  6.7500000E+01  1.5259161E-02
  7.0000000E+01  1.3451199E-02
  7.2500000E+01  1.1918489E-02
  7.5000000E+01  1.0614116E-02
  7.7500000E+01  9.4987408E-03
  8.0000000E+01  8.5398127E-03
  8.2500000E+01  7.7106171E-03
  8.5000000E+01  6.9894306E-03
  8.7500000E+01  6.3585384E-03
  9.0000000E+01  5.8036090E-03
  9.2500000E+01  5.3129457E-03
  9.5000000E+01  4.8770426E-03
  9.7500000E+01  4.4881093E-03
  1.0000000E+02  4.1397206E-03
  1.0250000E+02  3.8265761E-03
  1.0500000E+02  3.5442393E-03
  1.0750000E+02  3.2889608E-03
  1.1000000E+02  3.0575902E-03
  1.1250000E+02  2.8474135E-03
  1.1500000E+02  2.6560823E-03
  1.2000000E+02  2.3221229E-03
  1.2500000E+02  2.0423306E-03
  1.3000000E+02  1.8063281E-03
  1.3500000E+02  1.6059773E-03
  1.4000000E+02  1.4348367E-03
  1.4500000E+02  1.2877888E-03
  1.5000000E+02  1.1607432E-03
  1.5500000E+02  1.0504087E-03
  1.6000000E+02  9.5412783E-04
  1.6500000E+02  8.6973699E-04
  1.7000000E+02  7.9545694E-04
  1.7500000E+02  7.2981979E-04
  1.8000000E+02  6.7160451E-04
  1.8500000E+02  6.1978849E-04
  1.9000000E+02  5.7350962E-04
  1.9500000E+02  5.3204027E-04
  2.0000000E+02  4.9476457E-04
  2.0500000E+02  4.6116122E-04
  2.1000000E+02  4.3078607E-04
  2.1500000E+02  4.0325755E-04
  2.2000000E+02  3.7824777E-04
  2.2500000E+02  3.5547877E-04
  2.3000000E+02  3.3470963E-04
  2.4000000E+02  2.9835064E-04
  2.5000000E+02  2.6776552E-04
  2.6000000E+02  2.4186004E-04
  2.7000000E+02  2.1977032E-04
  2.8000000E+02  2.0079557E-04
  2.9000000E+02  1.8438184E-04
  3.0000000E+02  1.7009415E-04
  3.1000000E+02  1.5758805E-04
  3.2000000E+02  1.4658536E-04
  3.3000000E+02  1.3686325E-04
  3.4000000E+02  1.2824246E-04
  3.5000000E+02  1.2057319E-04
  3.6000000E+02  1.1372705E-04
  3.7000000E+02  1.0758917E-04
  3.8000000E+02  1.0206280E-04
  3.9000000E+02  9.7067252E-05
  4.0000000E+02  9.2534520E-05
  4.2000000E+02  8.4635265E-05
  4.4000000E+02  7.8000121E-05
  4.6000000E+02  7.2368739E-05
  4.8000000E+02  6.7549792E-05
  5.0000000E+02  6.3390016E-05
  5.2500000E+02  5.8924120E-05
  5.5000000E+02  5.5101751E-05
  5.7500000E+02  5.1792750E-05
  6.0000000E+02  4.8900913E-05
  6.5000000E+02  4.4080993E-05
  6.7500000E+02  4.2045388E-05
  7.0000000E+02  4.0206301E-05
  7.2500000E+02  3.8533867E-05
  7.5000000E+02  3.7004037E-05
  8.0000000E+02  3.4299345E-05
  8.5000000E+02  3.1975677E-05
  9.0000000E+02  2.9949032E-05
  9.5000000E+02  2.8158558E-05
  1.0000000E+03  2.6561387E-05
  1.0500000E+03  2.5125339E-05
  1.1000000E+03  2.3825424E-05
  1.1500000E+03  2.2641818E-05
  1.2000000E+03  2.1558501E-05
  1.2500000E+03  2.0562382E-05
  1.3000000E+03  1.9642701E-05
  1.3500000E+03  1.8790811E-05
  1.4000000E+03  1.7999485E-05
  1.4500000E+03  1.7262510E-05
  1.5000000E+03  1.6574524E-05
  1.6000000E+03  1.5327430E-05
  1.7000000E+03  1.4227303E-05
  1.8000000E+03  1.3250027E-05
  1.9000000E+03  1.2376717E-05
  2.0000000E+03  1.1592386E-05
  2.1000000E+03  1.0884714E-05
  2.2000000E+03  1.0243454E-05
  2.3000000E+03  9.6600940E-06
  2.4000000E+03  9.1275422E-06
  2.5000000E+03  8.6398101E-06
  2.6000000E+03  8.1917765E-06
  2.7000000E+03  7.7790298E-06
  2.8000000E+03  7.3977775E-06
  2.9000000E+03  7.0447476E-06
  3.0000000E+03  6.7171044E-06
  3.1000000E+03  6.4123725E-06
  3.2000000E+03  6.1283789E-06
  3.4000000E+03  5.6151441E-06
  3.6000000E+03  5.1645439E-06
  3.8000000E+03  4.7664501E-06
  4.0000000E+03  4.4127714E-06
  4.2000000E+03  4.0969451E-06
  4.4000000E+03  3.8136014E-06
  4.6000000E+03  3.5583225E-06
  4.8000000E+03  3.3274470E-06
  5.0000000E+03  3.1179069E-06
  5.2500000E+03  2.8820772E-06
  5.5000000E+03  2.6713438E-06
  5.7500000E+03  2.4822342E-06
  6.0000000E+03  2.3118709E-06
  6.5000000E+03  2.0181349E-06
  6.7500000E+03  1.8910165E-06
  7.0000000E+03  1.7750260E-06
  7.2500000E+03  1.6689082E-06
  7.5000000E+03  1.5715824E-06
  8.0000000E+03  1.3996833E-06
  8.5000000E+03  1.2531921E-06
  9.0000000E+03  1.1273968E-06
  9.5000000E+03  1.0186285E-06
  1.0000000E+04  9.2399492E-07
  1.0500000E+04  8.4119023E-07
  1.1000000E+04  7.6835789E-07
  1.1500000E+04  7.0398986E-07
  1.2000000E+04  6.4685065E-07
  1.2500000E+04  5.9592089E-07
  1.3000000E+04  5.5035333E-07
  1.3500000E+04  5.0943923E-07
  1.4000000E+04  4.7258227E-07
  1.4500000E+04  4.3927782E-07
  1.5000000E+04  4.0909655E-07
  1.5500000E+04  3.8167141E-07
  1.6000000E+04  3.5668729E-07
  1.6500000E+04  3.3387248E-07
  1.7000000E+04  3.1299155E-07
  1.8000000E+04  2.7623813E-07
  1.9000000E+04  2.4507834E-07
  2.0000000E+04  2.1847109E-07
  2.1000000E+04  1.9560303E-07
  2.2000000E+04  1.7583157E-07
  2.3000000E+04  1.5864387E-07
  2.4000000E+04  1.4362689E-07
  2.5000000E+04  1.3044526E-07
  2.6000000E+04  1.1882454E-07
  2.7000000E+04  1.0853858E-07
  2.8000000E+04  9.9399824E-08
  2.9000000E+04  9.1251756E-08
  3.0000000E+04  8.3963030E-08
  3.1000000E+04  7.7422825E-08
  3.2000000E+04  7.1537198E-08
  3.3000000E+04  6.6226134E-08
  3.4000000E+04  6.1421141E-08
  3.5000000E+04  5.7063348E-08
  3.6000000E+04  5.3101962E-08
  3.8000000E+04  4.6198202E-08
  4.0000000E+04  4.0421908E-08
  4.2000000E+04  3.5552879E-08
  4.4000000E+04  3.1420644E-08
  4.6000000E+04  2.7891742E-08
  4.8000000E+04  2.4860669E-08
  5.0000000E+04  2.2243285E-08
  5.2500000E+04  1.9451501E-08
  5.5000000E+04  1.7096608E-08
  5.7500000E+04  1.5097190E-08
  5.8750000E+04  1.4210240E-08
  6.0000000E+04  1.3389297E-08
  6.2500000E+04  1.1922256E-08
  6.5000000E+04  1.0655573E-08
  6.7500000E+04  9.5566237E-09
  7.0000000E+04  8.5989190E-09
  7.2500000E+04  7.7608031E-09
  7.5000000E+04  7.0244577E-09
  7.7500000E+04  6.3751353E-09
  8.0000000E+04  5.8005658E-09
  8.2500000E+04  5.2904866E-09
  8.5000000E+04  4.8362651E-09
  8.7500000E+04  4.4306052E-09
  9.0000000E+04  4.0673128E-09
  9.2500000E+04  3.7411077E-09
  9.5000000E+04  3.4474717E-09
  9.7500000E+04  3.1825239E-09
  1.0000000E+05  2.9429204E-09
  1.0250000E+05  2.7257701E-09
  1.0500000E+05  2.5285637E-09
  1.1000000E+05  2.1855210E-09
  1.1500000E+05  1.8994053E-09
  1.2000000E+05  1.6591327E-09
  1.2500000E+05  1.4560788E-09
  1.3000000E+05  1.2834700E-09
  1.3500000E+05  1.1359399E-09
  1.4000000E+05  1.0092026E-09
  1.4500000E+05  8.9981018E-10
  1.5000000E+05  8.0496876E-10
  1.5500000E+05  7.2239913E-10
  1.6000000E+05  6.5023074E-10
  1.6500000E+05  5.8691956E-10
  1.7000000E+05  5.3118405E-10
  1.7500000E+05  4.8195517E-10
  1.8000000E+05  4.3833708E-10
  1.8500000E+05  3.9957554E-10
  1.9000000E+05  3.6503249E-10
  1.9500000E+05  3.3416602E-10
  2.0000000E+05  3.0651391E-10
  2.0500000E+05  2.8168056E-10
  2.1000000E+05  2.5932627E-10
  2.1500000E+05  2.3915838E-10
  2.2000000E+05  2.2092395E-10
  2.2500000E+05  2.0440381E-10
  2.3000000E+05  1.8940736E-10
  2.3500000E+05  1.7576839E-10
  2.4000000E+05  1.6334150E-10
  2.4500000E+05  1.5199922E-10
  2.5000000E+05  1.4162947E-10
  2.6000000E+05  1.2342408E-10
  2.7000000E+05  1.0806491E-10
  2.8000000E+05  9.5032554E-11
  2.9000000E+05  8.3915179E-11
  3.0000000E+05  7.4383741E-11
  3.1000000E+05  6.6173489E-11
  3.2000000E+05  5.9069981E-11
  3.3000000E+05  5.2898422E-11
  3.4000000E+05  4.7515465E-11
  3.5000000E+05  4.2802907E-11
  3.6000000E+05  3.8662845E-11
  3.7000000E+05  3.5013712E-11
  3.8000000E+05  3.1787190E-11
  3.9000000E+05  2.8925790E-11
  4.0000000E+05  2.6380762E-11
  4.1000000E+05  2.4110684E-11
  4.2000000E+05  2.2080373E-11
  4.3000000E+05  2.0259835E-11
  4.4000000E+05  1.8623470E-11
  4.5000000E+05  1.7149644E-11
  4.6000000E+05  1.5819711E-11
  4.7000000E+05  1.4617412E-11
  4.8000000E+05  1.3528546E-11
  
  
#  95  26  P3  EION =  3.600000000E+01 eV   275
#  S(0) = 6.141424E+00
  8.7779391E-02  0.0000000E+00
  8.7779391E+00  0.0000000E+00
  8.7779391E+00  1.5133606E-01
  3.6000000E+01  1.5133606E-01
  3.6002721E+01  1.5133606E-01
  3.6102585E+01  1.4919158E-01
  3.6202449E+01  1.4708488E-01
  3.6302313E+01  1.4501630E-01
  3.6402177E+01  1.4298597E-01
  3.6601905E+01  1.3903963E-01
  3.6801633E+01  1.3524362E-01
  3.7201088E+01  1.2808598E-01
  3.7600544E+01  1.2147211E-01
  3.8000000E+01  1.1535552E-01
  3.9000000E+01  1.0192700E-01
  4.0000000E+01  9.0701880E-02
  4.1000000E+01  8.1196473E-02
  4.2000000E+01  7.3052647E-02
  4.3000000E+01  6.6004805E-02
  4.4000000E+01  5.9853466E-02
  4.5000000E+01  5.4446414E-02
  4.6000000E+01  4.9665533E-02
  4.7000000E+01  4.5417597E-02
  4.8000000E+01  4.1627821E-02
  4.9000000E+01  3.8235245E-02
  5.0000000E+01  3.5189516E-02
  5.1250000E+01  3.1806420E-02
  5.2500000E+01  2.8831035E-02
  5.3750000E+01  2.6206656E-02
  5.5000000E+01  2.3885785E-02
  5.7500000E+01  1.9999900E-02
  5.8750000E+01  1.8371422E-02
  6.0000000E+01  1.6917698E-02
  6.1250000E+01  1.5616974E-02
  6.2500000E+01  1.4450524E-02
  6.3750000E+01  1.3402103E-02
  6.5000000E+01  1.2457627E-02
  6.6250000E+01  1.1604897E-02
  6.7500000E+01  1.0833277E-02
  6.8750000E+01  1.0133537E-02
  7.0000000E+01  9.4976250E-03
  7.2500000E+01  8.3900284E-03
  7.5000000E+01  7.4641535E-03
  7.7500000E+01  6.6843042E-03
  8.0000000E+01  6.0227955E-03
  8.2500000E+01  5.4579401E-03
  8.5000000E+01  4.9726310E-03
  8.7500000E+01  4.5532274E-03
  9.0000000E+01  4.1887827E-03
  9.2500000E+01  3.8704412E-03
  9.5000000E+01  3.5909561E-03
  9.7500000E+01  3.3444012E-03
  1.0000000E+02  3.1258824E-03
  1.0250000E+02  2.9313089E-03
  1.0500000E+02  2.7572996E-03
  1.0750000E+02  2.6010264E-03
  1.1000000E+02  2.4600939E-03
  1.1250000E+02  2.3324983E-03
  1.1500000E+02  2.2165553E-03
  1.2000000E+02  2.0141276E-03
  1.2500000E+02  1.8437470E-03
  1.3000000E+02  1.6988227E-03
  1.3500000E+02  1.5744443E-03
  1.4000000E+02  1.4668683E-03
  1.4500000E+02  1.3731955E-03
  1.5000000E+02  1.2911075E-03
  1.5500000E+02  1.2187006E-03
  1.6000000E+02  1.1544434E-03
  1.6500000E+02  1.0970523E-03
  1.7000000E+02  1.0454480E-03
  1.7500000E+02  9.9875939E-04
  1.8000000E+02  9.5626999E-04
  1.8500000E+02  9.1738642E-04
  1.9000000E+02  8.8162068E-04
  2.0000000E+02  8.1795001E-04
  2.1000000E+02  7.6292273E-04
  2.2000000E+02  7.1487630E-04
  2.3000000E+02  6.7260270E-04
  2.4000000E+02  6.3513738E-04
  2.5000000E+02  6.0166687E-04
  2.6000000E+02  5.7154242E-04
  2.7000000E+02  5.4423361E-04
  2.8000000E+02  5.1931166E-04
  2.9000000E+02  4.9644215E-04
  3.0000000E+02  4.7537387E-04
  3.1000000E+02  4.5589875E-04
  3.2000000E+02  4.3784002E-04
  3.4000000E+02  4.0538863E-04
  3.6000000E+02  3.7703628E-04
  3.8000000E+02  3.5201482E-04
  4.0000000E+02  3.2974295E-04
  4.2000000E+02  3.0979301E-04
  4.4000000E+02  2.9182496E-04
  4.6000000E+02  2.7555779E-04
  4.8000000E+02  2.6076109E-04
  5.0000000E+02  2.4724822E-04
  5.2500000E+02  2.3192991E-04
  5.5000000E+02  2.1812347E-04
  5.7500000E+02  2.0561272E-04
  6.0000000E+02  1.9422218E-04
  6.5000000E+02  1.7427761E-04
  6.7500000E+02  1.6551183E-04
  7.0000000E+02  1.5743012E-04
  7.2500000E+02  1.4995742E-04
  7.5000000E+02  1.4303058E-04
  8.0000000E+02  1.3061081E-04
  8.5000000E+02  1.1981772E-04
  9.0000000E+02  1.1036014E-04
  9.5000000E+02  1.0201210E-04
  1.0000000E+03  9.4604699E-05
  1.0500000E+03  8.8000974E-05
  1.1000000E+03  8.2085439E-05
  1.1500000E+03  7.6762468E-05
  1.2000000E+03  7.1952983E-05
  1.2500000E+03  6.7591041E-05
  1.3000000E+03  6.3621324E-05
  1.3500000E+03  5.9997428E-05
  1.4000000E+03  5.6679804E-05
  1.4500000E+03  5.3634458E-05
  1.5000000E+03  5.0832033E-05
  1.6000000E+03  4.5857344E-05
  1.7000000E+03  4.1587578E-05
  1.8000000E+03  3.7892576E-05
  1.9000000E+03  3.4672206E-05
  2.0000000E+03  3.1848236E-05
  2.1000000E+03  2.9357581E-05
  2.2000000E+03  2.7148848E-05
  2.3000000E+03  2.5180366E-05
  2.4000000E+03  2.3418190E-05
  2.5000000E+03  2.1834257E-05
  2.6000000E+03  2.0405053E-05
  2.7000000E+03  1.9110738E-05
  2.8000000E+03  1.7934600E-05
  2.9000000E+03  1.6862511E-05
  3.0000000E+03  1.5882455E-05
  3.1000000E+03  1.4984125E-05
  3.2000000E+03  1.4158611E-05
  3.4000000E+03  1.2696011E-05
  3.6000000E+03  1.1443899E-05
  3.8000000E+03  1.0363531E-05
  4.0000000E+03  9.4248149E-06
  4.2000000E+03  8.6039631E-06
  4.4000000E+03  7.8819831E-06
  4.6000000E+03  7.2436066E-06
  4.8000000E+03  6.6764438E-06
  5.0000000E+03  6.1703337E-06
  5.2500000E+03  5.6108961E-06
  5.5000000E+03  5.1204386E-06
  5.7500000E+03  4.6881901E-06
  6.0000000E+03  4.3054084E-06
  6.5000000E+03  3.6608538E-06
  6.7500000E+03  3.3882562E-06
  7.0000000E+03  3.1430250E-06
  7.2500000E+03  2.9216952E-06
  7.5000000E+03  2.7213319E-06
  7.7500000E+03  2.5394335E-06
  8.0000000E+03  2.3738578E-06
  8.2500000E+03  2.2227612E-06
  8.5000000E+03  2.0845510E-06
  9.0000000E+03  1.8414394E-06
  9.5000000E+03  1.6354503E-06
  1.0000000E+04  1.4596090E-06
  1.0500000E+04  1.3084836E-06
  1.1000000E+04  1.1777955E-06
  1.1500000E+04  1.0641403E-06
  1.2000000E+04  9.6478304E-07
  1.2500000E+04  8.7750796E-07
  1.3000000E+04  8.0050511E-07
  1.3500000E+04  7.3228521E-07
  1.4000000E+04  6.7161461E-07
  1.4500000E+04  6.1746490E-07
  1.5000000E+04  5.6897361E-07
  1.5500000E+04  5.2541336E-07
  1.6000000E+04  4.8616764E-07
  1.6500000E+04  4.5071145E-07
  1.7000000E+04  4.1859541E-07
  1.7500000E+04  3.8943319E-07
  1.8000000E+04  3.6289137E-07
  1.8500000E+04  3.3868111E-07
  1.9000000E+04  3.1655123E-07
  2.0000000E+04  2.7768321E-07
  2.1000000E+04  2.4483891E-07
  2.2000000E+04  2.1689583E-07
  2.3000000E+04  1.9297422E-07
  2.4000000E+04  1.7237771E-07
  2.5000000E+04  1.5455011E-07
  2.6000000E+04  1.3904343E-07
  2.7000000E+04  1.2549400E-07
  2.8000000E+04  1.1360451E-07
  2.9000000E+04  1.0313027E-07
  3.0000000E+04  9.3868602E-08
  3.1000000E+04  8.5650649E-08
  3.2000000E+04  7.8334986E-08
  3.3000000E+04  7.1802548E-08
  3.4000000E+04  6.5952573E-08
  3.5000000E+04  6.0699399E-08
  3.6000000E+04  5.5969918E-08
  3.7000000E+04  5.1701463E-08
  3.8000000E+04  4.7840097E-08
  3.9000000E+04  4.4339230E-08
  4.0000000E+04  4.1158481E-08
  4.2000000E+04  3.5621362E-08
  4.4000000E+04  3.0997834E-08
  4.6000000E+04  2.7110268E-08
  4.8000000E+04  2.3820563E-08
  5.0000000E+04  2.1020295E-08
  5.1250000E+04  1.9479731E-08
  5.2500000E+04  1.8079071E-08
  5.3750000E+04  1.6803156E-08
  5.5000000E+04  1.5638734E-08
  5.7500000E+04  1.3599283E-08
  5.8750000E+04  1.2705032E-08
  6.0000000E+04  1.1883472E-08
  6.2500000E+04  1.0431042E-08
  6.5000000E+04  9.1945453E-09
  6.7500000E+04  8.1363003E-09
  7.0000000E+04  7.2261410E-09
  7.2500000E+04  6.4397380E-09
  7.5000000E+04  5.7573338E-09
  7.7500000E+04  5.1627791E-09
  8.0000000E+04  4.6427962E-09
  8.2500000E+04  4.1864064E-09
  8.5000000E+04  3.7844807E-09
  8.7500000E+04  3.4293897E-09
  9.0000000E+04  3.1147278E-09
  9.2500000E+04  2.8350924E-09
  9.5000000E+04  2.5859076E-09
  9.7500000E+04  2.3632817E-09
  1.0000000E+05  2.1638927E-09
  1.0250000E+05  1.9848948E-09
  1.0500000E+05  1.8238414E-09
  1.0750000E+05  1.6786217E-09
  1.1000000E+05  1.5474094E-09
  1.1250000E+05  1.4286190E-09
  1.1500000E+05  1.3208704E-09
  1.1750000E+05  1.2229591E-09
  1.2000000E+05  1.1338313E-09
  1.2250000E+05  1.0525624E-09
  1.2500000E+05  9.7833947E-10
  1.3000000E+05  8.4824889E-10
  1.3500000E+05  7.3876495E-10
  1.4000000E+05  6.4611496E-10
  1.4500000E+05  5.6730609E-10
  1.5000000E+05  4.9994678E-10
  1.5500000E+05  4.4211279E-10
  1.6000000E+05  3.9224606E-10
  1.6500000E+05  3.4907719E-10
  1.7000000E+05  3.1156561E-10
  1.7500000E+05  2.7885362E-10
  1.8000000E+05  2.5023048E-10
  1.8500000E+05  2.2510452E-10
  1.9000000E+05  2.0298105E-10
  1.9500000E+05  1.8344471E-10
  2.0000000E+05  1.6614536E-10
  2.0500000E+05  1.5078663E-10
  2.1000000E+05  1.3711667E-10
  2.1500000E+05  1.2492062E-10
  2.2000000E+05  1.1401459E-10
  2.2500000E+05  1.0424042E-10
  2.3000000E+05  9.5461914E-11
  2.3500000E+05  8.7561469E-11
  2.4000000E+05  8.0437284E-11
  2.4500000E+05  7.4000976E-11
  2.5000000E+05  6.8175806E-11
  2.5500000E+05  6.2894915E-11
  2.6000000E+05  5.8099705E-11
  2.6500000E+05  5.3738694E-11
  2.7000000E+05  4.9766557E-11
  2.8000000E+05  4.2833157E-11
  2.9000000E+05  3.7028849E-11
  3.0000000E+05  3.2141071E-11
  3.1000000E+05  2.8002951E-11
  3.2000000E+05  2.4485731E-11
  3.3000000E+05  2.1488150E-11
  3.4000000E+05  1.8926298E-11
  
  
#  95  22  O6  EION =  6.000000000E+00 eV   312
#  S(0) = 1.097918E+01
  3.0000000E-02  0.0000000E+00
  3.0000000E+00  0.0000000E+00
  3.0000000E+00  1.1191101E-01
  6.0000000E+00  1.1191101E-01
  6.0000000E+00  9.3910183E-03
  6.0027211E+00  9.3910183E-03
  6.1526531E+00  9.3053831E-03
  6.3025851E+00  9.2256472E-03
  6.4525171E+00  9.1523260E-03
  6.6024490E+00  9.0858174E-03
  6.9023130E+00  8.9743639E-03
  7.2021769E+00  8.8928695E-03
  7.8019048E+00  8.8223392E-03
  8.4016327E+00  8.8753776E-03
  9.6010885E+00  9.3419015E-03
  1.0800544E+01  1.0267527E-02
  1.2000000E+01  1.1632271E-02
  1.2500000E+01  1.2327943E-02
  1.3000000E+01  1.3097442E-02
  1.3500000E+01  1.3940481E-02
  1.4000000E+01  1.4856838E-02
  1.4500000E+01  1.5846253E-02
  1.5000000E+01  1.6908549E-02
  1.6000000E+01  1.9250093E-02
  1.7000000E+01  2.1876680E-02
  1.8000000E+01  2.4779753E-02
  1.9000000E+01  2.7945773E-02
  2.0000000E+01  3.1355162E-02
  2.1000000E+01  3.4982544E-02
  2.2000000E+01  3.8796680E-02
  2.3000000E+01  4.2761253E-02
  2.4000000E+01  4.6836754E-02
  2.5000000E+01  5.0981822E-02
  2.6000000E+01  5.5155032E-02
  2.7000000E+01  5.9317955E-02
  2.8000000E+01  6.3434888E-02
  2.9000000E+01  6.7475612E-02
  3.0000000E+01  7.1416798E-02
  3.1000000E+01  7.5238455E-02
  3.2000000E+01  7.8928859E-02
  3.4000000E+01  8.5891196E-02
  3.6000000E+01  9.2288106E-02
  3.8000000E+01  9.8144841E-02
  4.0000000E+01  1.0349207E-01
  4.2000000E+01  1.0835667E-01
  4.4000000E+01  1.1273511E-01
  4.6000000E+01  1.1661383E-01
  4.8000000E+01  1.1994850E-01
  5.0000000E+01  1.2269132E-01
  5.2500000E+01  1.2521714E-01
  5.5000000E+01  1.2666621E-01
  5.7500000E+01  1.2701390E-01
  6.0000000E+01  1.2629264E-01
  6.5000000E+01  1.2199103E-01
  6.7500000E+01  1.1868571E-01
  7.0000000E+01  1.1480087E-01
  7.2500000E+01  1.1047542E-01
  7.5000000E+01  1.0583290E-01
  8.0000000E+01  9.5968413E-02
  8.5000000E+01  8.5778604E-02
  9.0000000E+01  7.5657401E-02
  9.5000000E+01  6.5885983E-02
  1.0000000E+02  5.6709469E-02
  1.0500000E+02  4.8305010E-02
  1.1000000E+02  4.0777682E-02
  1.1500000E+02  3.4166145E-02
  1.2000000E+02  2.8444581E-02
  1.2500000E+02  2.3545051E-02
  1.3000000E+02  1.9386770E-02
  1.3500000E+02  1.5878888E-02
  1.4000000E+02  1.2932720E-02
  1.4500000E+02  1.0471603E-02
  1.5000000E+02  8.4283109E-03
  1.6000000E+02  5.3628192E-03
  1.6500000E+02  4.2382722E-03
  1.7000000E+02  3.3248135E-03
  1.7250000E+02  2.9357082E-03
  1.7500000E+02  2.5864392E-03
  1.7750000E+02  2.2735104E-03
  1.8000000E+02  1.9939137E-03
  1.9000000E+02  1.1660605E-03
  1.9250000E+02  1.0195796E-03
  1.9500000E+02  8.9231062E-04
  1.9750000E+02  7.8196195E-04
  2.0000000E+02  6.8646835E-04
  2.0500000E+02  5.3545140E-04
  2.0750000E+02  4.7789270E-04
  2.1000000E+02  4.3069013E-04
  2.1250000E+02  3.9266920E-04
  2.1500000E+02  3.6279170E-04
  2.1750000E+02  3.4020453E-04
  2.1875000E+02  3.3143620E-04
  2.2000000E+02  3.2426880E-04
  2.2250000E+02  3.1458072E-04
  2.2500000E+02  3.1071356E-04
  2.2750000E+02  3.1181015E-04
  2.3000000E+02  3.1718492E-04
  2.3250000E+02  3.2634606E-04
  2.3500000E+02  3.3891937E-04
  2.4000000E+02  3.7306878E-04
  2.4500000E+02  4.1713526E-04
  2.4750000E+02  4.4193327E-04
  2.5000000E+02  4.6792987E-04
  2.5250000E+02  4.9484828E-04
  2.5500000E+02  5.2262397E-04
  2.6000000E+02  5.8046168E-04
  2.7000000E+02  7.0269234E-04
  2.7500000E+02  7.6524130E-04
  2.8000000E+02  8.2728594E-04
  2.8500000E+02  8.8794692E-04
  2.9000000E+02  9.4683426E-04
  3.0000000E+02  1.0582601E-03
  3.1000000E+02  1.1602568E-03
  3.2000000E+02  1.2524535E-03
  3.4000000E+02  1.4066186E-03
  3.6000000E+02  1.5223778E-03
  3.8000000E+02  1.6039012E-03
  4.0000000E+02  1.6559677E-03
  4.2000000E+02  1.6838018E-03
  4.4000000E+02  1.6923104E-03
  4.6000000E+02  1.6857665E-03
  4.8000000E+02  1.6672519E-03
  5.0000000E+02  1.6393883E-03
  5.2500000E+02  1.5948453E-03
  5.5000000E+02  1.5429124E-03
  5.7500000E+02  1.4864092E-03
  6.0000000E+02  1.4272361E-03
  6.5000000E+02  1.3062835E-03
  6.7500000E+02  1.2465119E-03
  7.0000000E+02  1.1881472E-03
  7.2500000E+02  1.1315897E-03
  7.5000000E+02  1.0770523E-03
  8.0000000E+02  9.7452132E-04
  8.5000000E+02  8.8113438E-04
  9.0000000E+02  7.9689493E-04
  9.5000000E+02  7.2128093E-04
  1.0000000E+03  6.5356125E-04
  1.0500000E+03  5.9298458E-04
  1.1000000E+03  5.3882174E-04
  1.1500000E+03  4.9038661E-04
  1.2000000E+03  4.4704846E-04
  1.2500000E+03  4.0823565E-04
  1.3000000E+03  3.7343172E-04
  1.3500000E+03  3.4217579E-04
  1.4000000E+03  3.1406178E-04
  1.4500000E+03  2.8873115E-04
  1.5000000E+03  2.6586852E-04
  1.6000000E+03  2.2647643E-04
  1.7000000E+03  1.9405890E-04
  1.8000000E+03  1.6720522E-04
  1.9000000E+03  1.4481661E-04
  2.0000000E+03  1.2603526E-04
  2.1000000E+03  1.1018807E-04
  2.2000000E+03  9.6743269E-05
  2.3000000E+03  8.5277432E-05
  2.4000000E+03  7.5451068E-05
  2.5000000E+03  6.6990809E-05
  2.6000000E+03  5.9675125E-05
  2.7000000E+03  5.3323353E-05
  2.8000000E+03  4.7787269E-05
  2.9000000E+03  4.2944507E-05
  3.0000000E+03  3.8693584E-05
  3.1000000E+03  3.4949969E-05
  3.2000000E+03  3.1642940E-05
  3.3000000E+03  2.8713056E-05
  3.4000000E+03  2.6110102E-05
  3.5000000E+03  2.3791484E-05
  3.6000000E+03  2.1720921E-05
  3.8000000E+03  1.8204352E-05
  4.0000000E+03  1.5361313E-05
  4.2000000E+03  1.3043683E-05
  4.4000000E+03  1.1139917E-05
  4.6000000E+03  9.5651045E-06
  4.8000000E+03  8.2539416E-06
  5.0000000E+03  7.1556894E-06
  5.2500000E+03  6.0225044E-06
  5.5000000E+03  5.1005760E-06
  5.7500000E+03  4.3448431E-06
  5.8750000E+03  4.0182504E-06
  6.0000000E+03  3.7210233E-06
  6.2500000E+03  3.2027558E-06
  6.5000000E+03  2.7695807E-06
  6.7500000E+03  2.4054843E-06
  7.0000000E+03  2.0978351E-06
  7.2500000E+03  1.8365951E-06
  7.5000000E+03  1.6137315E-06
  7.7500000E+03  1.4227738E-06
  8.0000000E+03  1.2584778E-06
  8.2500000E+03  1.1165678E-06
  8.5000000E+03  9.9353973E-07
  8.7500000E+03  8.8650692E-07
  9.0000000E+03  7.9307921E-07
  9.2500000E+03  7.1126844E-07
  9.5000000E+03  6.3941386E-07
  9.7500000E+03  5.7612233E-07
  1.0000000E+04  5.2022036E-07
  1.0250000E+04  4.7071573E-07
  1.0500000E+04  4.2676643E-07
  1.0750000E+04  3.8765548E-07
  1.1000000E+04  3.5277029E-07
  1.1250000E+04  3.2158577E-07
  1.1500000E+04  2.9365047E-07
  1.2000000E+04  2.4602290E-07
  1.2500000E+04  2.0735847E-07
  1.3000000E+04  1.7574683E-07
  1.3500000E+04  1.4973041E-07
  1.4000000E+04  1.2818670E-07
  1.4500000E+04  1.1024383E-07
  1.5000000E+04  9.5219139E-08
  1.5500000E+04  8.2574126E-08
  1.6000000E+04  7.1880971E-08
  1.6500000E+04  6.2797562E-08
  1.7000000E+04  5.5048660E-08
  1.7500000E+04  4.8411523E-08
  1.8000000E+04  4.2704859E-08
  1.8500000E+04  3.7780361E-08
  1.9000000E+04  3.3516130E-08
  1.9500000E+04  2.9811493E-08
  2.0000000E+04  2.6582919E-08
  2.0500000E+04  2.3760802E-08
  2.1000000E+04  2.1286920E-08
  2.1500000E+04  1.9112380E-08
  2.2000000E+04  1.7195969E-08
  2.2500000E+04  1.5502826E-08
  2.3000000E+04  1.4003362E-08
  2.3500000E+04  1.2672371E-08
  2.4000000E+04  1.1488320E-08
  2.4500000E+04  1.0432754E-08
  2.5000000E+04  9.4898197E-09
  2.6000000E+04  7.8890497E-09
  2.7000000E+04  6.5973323E-09
  2.8000000E+04  5.5477885E-09
  2.9000000E+04  4.6895227E-09
  3.0000000E+04  3.9834445E-09
  3.1000000E+04  3.3992771E-09
  3.2000000E+04  2.9133942E-09
  3.3000000E+04  2.5072270E-09
  3.4000000E+04  2.1660829E-09
  3.5000000E+04  1.8782616E-09
  3.6000000E+04  1.6343880E-09
  3.7000000E+04  1.4269096E-09
  3.8000000E+04  1.2497116E-09
  3.9000000E+04  1.0978172E-09
  4.0000000E+04  9.6715413E-10
  4.1000000E+04  8.5437564E-10
  4.2000000E+04  7.5672071E-10
  4.3000000E+04  6.7190172E-10
  4.4000000E+04  5.9801520E-10
  4.5000000E+04  5.3347050E-10
  4.6000000E+04  4.7693404E-10
  4.7000000E+04  4.2728401E-10
  4.8000000E+04  3.8357342E-10
  5.0000000E+04  3.1088249E-10
  5.1250000E+04  2.7362403E-10
  5.2500000E+04  2.4147223E-10
  5.3750000E+04  2.1364000E-10
  5.5000000E+04  1.8947479E-10
  5.6250000E+04  1.6843348E-10
  5.7500000E+04  1.5006222E-10
  5.8750000E+04  1.3398025E-10
  6.0000000E+04  1.1986697E-10
  6.1250000E+04  1.0745159E-10
  6.2500000E+04  9.6504674E-11
  6.3750000E+04  8.6831278E-11
  6.5000000E+04  7.8265124E-11
  6.6250000E+04  7.0663966E-11
  6.7500000E+04  6.3905784E-11
  7.0000000E+04  5.2513105E-11
  7.2500000E+04  4.3408820E-11
  7.5000000E+04  3.6084170E-11
  7.7500000E+04  3.0153885E-11
  8.0000000E+04  2.5323843E-11
  8.2500000E+04  2.1367765E-11
  8.5000000E+04  1.8110252E-11
  8.7500000E+04  1.5414405E-11
  9.0000000E+04  1.3172652E-11
  9.2500000E+04  1.1299964E-11
  9.5000000E+04  9.7287716E-12
  9.7500000E+04  8.4050714E-12
  1.0000000E+05  7.2854561E-12
  1.0250000E+05  6.3348580E-12
  1.0500000E+05  5.5248343E-12
  1.0750000E+05  4.8322078E-12
  1.1000000E+05  4.2380055E-12
  1.1250000E+05  3.7266265E-12
  1.1500000E+05  3.2851912E-12
  1.1750000E+05  2.9030256E-12
  1.2000000E+05  2.5712500E-12
  1.2250000E+05  2.2824504E-12
  1.2500000E+05  2.0304170E-12
  1.2750000E+05  1.8099314E-12
  1.3000000E+05  1.6165904E-12
  1.3250000E+05  1.4466671E-12
  1.3500000E+05  1.2969979E-12
  1.3750000E+05  1.1648898E-12
  1.4000000E+05  1.0480452E-12
  1.4250000E+05  9.4449869E-13
  1.4500000E+05  8.5256302E-13
  1.5000000E+05  6.9791707E-13
  1.5500000E+05  5.7471523E-13
  1.6000000E+05  4.7591587E-13
  1.6500000E+05  3.9619442E-13
  1.7000000E+05  3.3148913E-13
  1.7500000E+05  2.7867816E-13
  1.8000000E+05  2.3534049E-13
  1.8500000E+05  1.9959062E-13
  1.9000000E+05  1.6995430E-13
  1.9500000E+05  1.4527149E-13
  2.0000000E+05  1.2462866E-13
  2.0500000E+05  1.0730024E-13
  2.1000000E+05  9.2701390E-14
  2.1500000E+05  8.0358732E-14
  
  
#  95  27  P4  EION =  6.000000000E+00 eV   269
#  S(0) = 1.671555E+00
  3.5908632E-02  0.0000000E+00
  3.5908632E+00  0.0000000E+00
  3.5908632E+00  6.6768061E-02
  6.0000000E+00  6.6768061E-02
  6.0027211E+00  6.6768061E-02
  6.0524490E+00  6.7677001E-02
  6.1021769E+00  6.8548121E-02
  6.1519048E+00  6.9383028E-02
  6.2016327E+00  7.0183244E-02
  6.3010885E+00  7.1685343E-02
  6.4005442E+00  7.3065221E-02
  6.5000000E+00  7.4332647E-02
  6.7500000E+00  7.7078828E-02
  7.0000000E+00  7.9287793E-02
  7.2500000E+00  8.1053681E-02
  7.5000000E+00  8.2450937E-02
  8.0000000E+00  8.4364469E-02
  8.5000000E+00  8.5373858E-02
  9.0000000E+00  8.5703398E-02
  9.5000000E+00  8.5501767E-02
  1.0000000E+01  8.4870079E-02
  1.0500000E+01  8.3879561E-02
  1.1000000E+01  8.2582983E-02
  1.1500000E+01  8.1021951E-02
  1.2000000E+01  7.9231695E-02
  1.2500000E+01  7.7243874E-02
  1.3000000E+01  7.5088193E-02
  1.3500000E+01  7.2793726E-02
  1.4000000E+01  7.0388607E-02
  1.4500000E+01  6.7900440E-02
  1.5000000E+01  6.5355544E-02
  1.6000000E+01  6.0194222E-02
  1.7000000E+01  5.5080898E-02
  1.8000000E+01  5.0153645E-02
  1.9000000E+01  4.5509623E-02
  2.0000000E+01  4.1208336E-02
  2.1000000E+01  3.7276940E-02
  2.2000000E+01  3.3719081E-02
  2.3000000E+01  3.0521990E-02
  2.4000000E+01  2.7662664E-02
  2.5000000E+01  2.5112798E-02
  2.6000000E+01  2.2842189E-02
  2.7000000E+01  2.0820681E-02
  2.8000000E+01  1.9019881E-02
  2.9000000E+01  1.7413597E-02
  3.0000000E+01  1.5978118E-02
  3.1000000E+01  1.4692631E-02
  3.2000000E+01  1.3538591E-02
  3.3000000E+01  1.2499845E-02
  3.4000000E+01  1.1562491E-02
  3.5000000E+01  1.0714308E-02
  3.6000000E+01  9.9447343E-03
  3.7000000E+01  9.2447204E-03
  3.8000000E+01  8.6063953E-03
  3.9000000E+01  8.0228973E-03
  4.0000000E+01  7.4883088E-03
  4.2000000E+01  6.5460069E-03
  4.4000000E+01  5.7457770E-03
  4.6000000E+01  5.0617162E-03
  4.8000000E+01  4.4738092E-03
  5.0000000E+01  3.9661922E-03
  5.2500000E+01  3.4255459E-03
  5.5000000E+01  2.9711683E-03
  5.7500000E+01  2.5875877E-03
  5.8750000E+01  2.4184141E-03
  6.0000000E+01  2.2625268E-03
  6.2500000E+01  1.9859993E-03
  6.5000000E+01  1.7498635E-03
  6.7500000E+01  1.5474564E-03
  7.0000000E+01  1.3732804E-03
  7.2500000E+01  1.2227754E-03
  7.5000000E+01  1.0922053E-03
  7.7500000E+01  9.7847554E-04
  8.0000000E+01  8.7900021E-04
  8.2500000E+01  7.9165310E-04
  8.5000000E+01  7.1467583E-04
  8.7500000E+01  6.4659566E-04
  9.0000000E+01  5.8618344E-04
  9.2500000E+01  5.3241094E-04
  9.5000000E+01  4.8441644E-04
  9.7500000E+01  4.4147680E-04
  1.0000000E+02  4.0297423E-04
  1.0250000E+02  3.6837772E-04
  1.0500000E+02  3.3723182E-04
  1.0750000E+02  3.0915135E-04
  1.1000000E+02  2.8380026E-04
  1.1250000E+02  2.6088215E-04
  1.1500000E+02  2.4013546E-04
  1.2000000E+02  2.0427326E-04
  1.2250000E+02  1.8878250E-04
  1.2500000E+02  1.7470115E-04
  1.2750000E+02  1.6188743E-04
  1.3000000E+02  1.5021520E-04
  1.3500000E+02  1.2986485E-04
  1.4000000E+02  1.1289401E-04
  1.4500000E+02  9.8689304E-05
  1.5000000E+02  8.6763649E-05
  1.5500000E+02  7.6725956E-05
  1.6000000E+02  6.8253277E-05
  1.6500000E+02  6.1082977E-05
  1.7000000E+02  5.5004396E-05
  1.7500000E+02  4.9842499E-05
  1.8000000E+02  4.5451606E-05
  1.8500000E+02  4.1710119E-05
  1.9000000E+02  3.8516833E-05
  2.0000000E+02  3.3455810E-05
  2.0500000E+02  3.1460326E-05
  2.1000000E+02  2.9749945E-05
  2.1500000E+02  2.8282204E-05
  2.2000000E+02  2.7022535E-05
  2.2500000E+02  2.5942472E-05
  2.3000000E+02  2.5015952E-05
  2.3500000E+02  2.4219599E-05
  2.4000000E+02  2.3534247E-05
  2.5000000E+02  2.2436100E-05
  2.6000000E+02  2.1621729E-05
  2.7000000E+02  2.1014419E-05
  2.8000000E+02  2.0557725E-05
  2.9000000E+02  2.0210921E-05
  3.0000000E+02  1.9945658E-05
  3.1000000E+02  1.9740160E-05
  3.2000000E+02  1.9577300E-05
  3.3000000E+02  1.9444277E-05
  3.4000000E+02  1.9330999E-05
  3.5000000E+02  1.9229171E-05
  3.6000000E+02  1.9132592E-05
  3.8000000E+02  1.8941992E-05
  4.0000000E+02  1.8739540E-05
  4.2000000E+02  1.8517574E-05
  4.4000000E+02  1.8276512E-05
  4.6000000E+02  1.8017397E-05
  4.8000000E+02  1.7741336E-05
  5.0000000E+02  1.7449688E-05
  5.2500000E+02  1.7066979E-05
  5.5000000E+02  1.6669549E-05
  5.7500000E+02  1.6261903E-05
  6.0000000E+02  1.5846513E-05
  6.5000000E+02  1.5001975E-05
  6.7500000E+02  1.4580395E-05
  7.0000000E+02  1.4164085E-05
  7.2500000E+02  1.3755312E-05
  7.5000000E+02  1.3355445E-05
  8.0000000E+02  1.2585965E-05
  8.5000000E+02  1.1858842E-05
  9.0000000E+02  1.1173934E-05
  9.5000000E+02  1.0530401E-05
  1.0000000E+03  9.9269587E-06
  1.0500000E+03  9.3628134E-06
  1.1000000E+03  8.8371520E-06
  1.1500000E+03  8.3480806E-06
  1.2000000E+03  7.8927461E-06
  1.2500000E+03  7.4684207E-06
  1.3000000E+03  7.0726263E-06
  1.3500000E+03  6.7031079E-06
  1.4000000E+03  6.3578215E-06
  1.4500000E+03  6.0351241E-06
  1.5000000E+03  5.7335987E-06
  1.6000000E+03  5.1883930E-06
  1.7000000E+03  4.7100703E-06
  1.8000000E+03  4.2878806E-06
  1.9000000E+03  3.9142542E-06
  2.0000000E+03  3.5830407E-06
  2.1000000E+03  3.2883591E-06
  2.2000000E+03  3.0250342E-06
  2.3000000E+03  2.7889263E-06
  2.4000000E+03  2.5767214E-06
  2.5000000E+03  2.3855528E-06
  2.6000000E+03  2.2128353E-06
  2.7000000E+03  2.0563080E-06
  2.8000000E+03  1.9140569E-06
  2.9000000E+03  1.7844974E-06
  3.0000000E+03  1.6662762E-06
  3.1000000E+03  1.5582034E-06
  3.2000000E+03  1.4592093E-06
  3.4000000E+03  1.2847329E-06
  3.6000000E+03  1.1365474E-06
  3.8000000E+03  1.0099007E-06
  4.0000000E+03  9.0106378E-07
  4.2000000E+03  8.0701894E-07
  4.4000000E+03  7.2533132E-07
  4.6000000E+03  6.5403845E-07
  4.8000000E+03  5.9154531E-07
  5.0000000E+03  5.3654331E-07
  5.2500000E+03  4.7669990E-07
  5.5000000E+03  4.2517201E-07
  5.7500000E+03  3.8058196E-07
  5.8750000E+03  3.6053191E-07
  6.0000000E+03  3.4181591E-07
  6.2500000E+03  3.0796665E-07
  6.5000000E+03  2.7828998E-07
  6.7500000E+03  2.5217180E-07
  7.0000000E+03  2.2910269E-07
  7.2500000E+03  2.0865790E-07
  7.5000000E+03  1.9048128E-07
  7.7500000E+03  1.7427264E-07
  8.0000000E+03  1.5977778E-07
  8.2500000E+03  1.4678048E-07
  8.5000000E+03  1.3509615E-07
  8.7500000E+03  1.2456653E-07
  9.0000000E+03  1.1505546E-07
  9.2500000E+03  1.0644535E-07
  9.5000000E+03  9.8634372E-08
  9.7500000E+03  9.1534028E-08
  1.0000000E+04  8.5067174E-08
  1.0250000E+04  7.9166361E-08
  1.0500000E+04  7.3772471E-08
  1.1000000E+04  6.4303824E-08
  1.1500000E+04  5.6314834E-08
  1.2000000E+04  4.9534095E-08
  1.2500000E+04  4.3747066E-08
  1.3000000E+04  3.8782713E-08
  1.3500000E+04  3.4503652E-08
  1.4000000E+04  3.0798751E-08
  1.4500000E+04  2.7577531E-08
  1.5000000E+04  2.4765838E-08
  1.5500000E+04  2.2302531E-08
  1.6000000E+04  2.0136939E-08
  1.6500000E+04  1.8226856E-08
  1.7000000E+04  1.6536916E-08
  1.7500000E+04  1.5037348E-08
  1.8000000E+04  1.3702962E-08
  1.8500000E+04  1.2512371E-08
  1.9000000E+04  1.1447362E-08
  1.9500000E+04  1.0492368E-08
  2.0000000E+04  9.6340435E-09
  2.0500000E+04  8.8609078E-09
  2.1000000E+04  8.1630402E-09
  2.1500000E+04  7.5318429E-09
  2.2000000E+04  6.9598416E-09
  2.2500000E+04  6.4405145E-09
  2.3000000E+04  5.9681605E-09
  2.4000000E+04  5.1450100E-09
  2.5000000E+04  4.4572670E-09
  2.6000000E+04  3.8791709E-09
  2.7000000E+04  3.3905018E-09
  2.8000000E+04  2.9752550E-09
  2.9000000E+04  2.6206662E-09
  3.0000000E+04  2.3164817E-09
  3.1000000E+04  2.0544086E-09
  3.2000000E+04  1.8276991E-09
  3.3000000E+04  1.6308305E-09
  3.4000000E+04  1.4592560E-09
  3.5000000E+04  1.3092130E-09
  3.6000000E+04  1.1775729E-09
  3.7000000E+04  1.0617219E-09
  3.8000000E+04  9.5946677E-10
  3.9000000E+04  8.6895929E-10
  4.0000000E+04  7.8863628E-10
  4.1000000E+04  7.1717040E-10
  4.2000000E+04  6.5343033E-10
  4.3000000E+04  5.9644851E-10
  4.4000000E+04  5.4539457E-10
  4.5000000E+04  4.9955308E-10
  4.6000000E+04  4.5830638E-10
  4.7000000E+04  4.2112001E-10
  4.8000000E+04  3.8753012E-10
  5.0000000E+04  3.2957797E-10
  5.1250000E+04  2.9866629E-10
  5.2500000E+04  2.7119960E-10
  5.3750000E+04  2.4673579E-10
  5.5000000E+04  2.2489648E-10
  5.7500000E+04  1.8782586E-10
  5.8750000E+04  1.7206854E-10
  6.0000000E+04  1.5787302E-10
  6.1250000E+04  1.4505853E-10
  6.2500000E+04  1.3347147E-10
  6.3750000E+04  1.2298259E-10
  6.5000000E+04  1.1347748E-10
  6.7500000E+04  9.7022185E-11
  
  
#  95  29  Q5  EION =  6.000000000E+00 eV   249
#  S(0) = 2.796055E+00
  3.0000000E-02  0.0000000E+00
  3.0000000E+00  0.0000000E+00
  3.0000000E+00  8.3619787E-01
  6.0000000E+00  8.3619787E-01
  6.0000000E+00  9.3311731E-02
  6.0027211E+00  9.3311731E-02
  6.0275851E+00  9.2058337E-02
  6.0524490E+00  9.0827195E-02
  6.0773130E+00  8.9617820E-02
  6.1021769E+00  8.8429740E-02
  6.1519048E+00  8.6115607E-02
  6.2016327E+00  8.3881241E-02
  6.3010885E+00  7.9638426E-02
  6.4005442E+00  7.5676220E-02
  6.5000000E+00  7.1971940E-02
  6.7500000E+00  6.3668000E-02
  7.0000000E+00  5.6592837E-02
  7.2500000E+00  5.0528308E-02
  7.5000000E+00  4.5300929E-02
  7.7500000E+00  4.0771594E-02
  8.0000000E+00  3.6827931E-02
  8.2500000E+00  3.3378512E-02
  8.5000000E+00  3.0348456E-02
  8.7500000E+00  2.7676052E-02
  9.0000000E+00  2.5310137E-02
  9.2500000E+00  2.3208066E-02
  9.5000000E+00  2.1334112E-02
  9.7500000E+00  1.9658174E-02
  1.0000000E+01  1.8154791E-02
  1.0250000E+01  1.6802331E-02
  1.0500000E+01  1.5582319E-02
  1.0750000E+01  1.4478939E-02
  1.1000000E+01  1.3478574E-02
  1.1250000E+01  1.2569479E-02
  1.1500000E+01  1.1741474E-02
  1.2000000E+01  1.0294472E-02
  1.2500000E+01  9.0794217E-03
  1.3000000E+01  8.0516209E-03
  1.3500000E+01  7.1763126E-03
  1.4000000E+01  6.4262068E-03
  1.4500000E+01  5.7796772E-03
  1.5000000E+01  5.2194208E-03
  1.5500000E+01  4.7315041E-03
  1.6000000E+01  4.3045987E-03
  1.6500000E+01  3.9294499E-03
  1.7000000E+01  3.5984339E-03
  1.7500000E+01  3.3052345E-03
  1.8000000E+01  3.0445970E-03
  1.8500000E+01  2.8121099E-03
  1.9000000E+01  2.6040663E-03
  1.9500000E+01  2.4173298E-03
  2.0000000E+01  2.2492292E-03
  2.0500000E+01  2.0974897E-03
  2.1000000E+01  1.9601616E-03
  2.1500000E+01  1.8355640E-03
  2.2000000E+01  1.7222467E-03
  2.2500000E+01  1.6189546E-03
  2.3000000E+01  1.5245952E-03
  2.4000000E+01  1.3589781E-03
  2.5000000E+01  1.2191025E-03
  2.6000000E+01  1.1000984E-03
  2.7000000E+01  9.9815677E-04
  2.8000000E+01  9.1027271E-04
  2.9000000E+01  8.3405175E-04
  3.0000000E+01  7.6757056E-04
  3.1000000E+01  7.0927657E-04
  3.2000000E+01  6.5790144E-04
  3.3000000E+01  6.1240626E-04
  3.4000000E+01  5.7193672E-04
  3.5000000E+01  5.3578092E-04
  3.6000000E+01  5.0334561E-04
  3.7000000E+01  4.7413566E-04
  3.8000000E+01  4.4773300E-04
  3.9000000E+01  4.2378282E-04
  4.0000000E+01  4.0198479E-04
  4.2000000E+01  3.6385841E-04
  4.4000000E+01  3.3170826E-04
  4.6000000E+01  3.0431063E-04
  4.8000000E+01  2.8074122E-04
  5.0000000E+01  2.6029202E-04
  5.2500000E+01  2.3829352E-04
  5.5000000E+01  2.1949898E-04
  5.7500000E+01  2.0328915E-04
  6.0000000E+01  1.8918994E-04
  6.5000000E+01  1.6592649E-04
  6.7500000E+01  1.5623907E-04
  7.0000000E+01  1.4758345E-04
  7.2500000E+01  1.3980659E-04
  7.5000000E+01  1.3278347E-04
  7.7500000E+01  1.2641084E-04
  8.0000000E+01  1.2060243E-04
  8.2500000E+01  1.1528629E-04
  8.5000000E+01  1.1040211E-04
  9.0000000E+01  1.0173483E-04
  9.5000000E+01  9.4279154E-05
  1.0000000E+02  8.7802700E-05
  1.0500000E+02  8.2132212E-05
  1.1000000E+02  7.7136101E-05
  1.1500000E+02  7.2712444E-05
  1.2000000E+02  6.8777804E-05
  1.2500000E+02  6.5263118E-05
  1.3000000E+02  6.2110930E-05
  1.3500000E+02  5.9270248E-05
  1.4000000E+02  5.6696136E-05
  1.4500000E+02  5.4351533E-05
  1.5000000E+02  5.2203136E-05
  1.6000000E+02  4.8382242E-05
  1.7000000E+02  4.5055570E-05
  1.8000000E+02  4.2100570E-05
  1.9000000E+02  3.9438124E-05
  2.0000000E+02  3.7021028E-05
  2.1000000E+02  3.4816516E-05
  2.2000000E+02  3.2804161E-05
  2.3000000E+02  3.0966021E-05
  2.4000000E+02  2.9285586E-05
  2.5000000E+02  2.7747717E-05
  2.6000000E+02  2.6338664E-05
  2.7000000E+02  2.5046132E-05
  2.8000000E+02  2.3858997E-05
  2.9000000E+02  2.2767488E-05
  3.0000000E+02  2.1763312E-05
  3.1000000E+02  2.0838894E-05
  3.2000000E+02  1.9986997E-05
  3.4000000E+02  1.8469100E-05
  3.6000000E+02  1.7154375E-05
  3.8000000E+02  1.5996750E-05
  4.0000000E+02  1.4959826E-05
  4.2000000E+02  1.4021875E-05
  4.4000000E+02  1.3170171E-05
  4.6000000E+02  1.2394800E-05
  4.8000000E+02  1.1688568E-05
  5.0000000E+02  1.1044980E-05
  5.2500000E+02  1.0319458E-05
  5.5000000E+02  9.6717987E-06
  5.7500000E+02  9.0922059E-06
  6.0000000E+02  8.5710509E-06
  6.5000000E+02  7.6718566E-06
  6.7500000E+02  7.2790907E-06
  7.0000000E+02  6.9162415E-06
  7.2500000E+02  6.5796228E-06
  7.5000000E+02  6.2669837E-06
  8.0000000E+02  5.7059040E-06
  8.5000000E+02  5.2206364E-06
  9.0000000E+02  4.8010860E-06
  9.5000000E+02  4.4353843E-06
  1.0000000E+03  4.1128119E-06
  1.0500000E+03  3.8254538E-06
  1.1000000E+03  3.5673584E-06
  1.1500000E+03  3.3344700E-06
  1.2000000E+03  3.1244854E-06
  1.2500000E+03  2.9352566E-06
  1.3000000E+03  2.7641957E-06
  1.3500000E+03  2.6086934E-06
  1.4000000E+03  2.4666185E-06
  1.4500000E+03  2.3362497E-06
  1.5000000E+03  2.2161750E-06
  1.6000000E+03  2.0024591E-06
  1.7000000E+03  1.8192862E-06
  1.8000000E+03  1.6621192E-06
  1.8500000E+03  1.5916093E-06
  1.9000000E+03  1.5256334E-06
  1.9500000E+03  1.4636814E-06
  2.0000000E+03  1.4053996E-06
  2.1000000E+03  1.2990368E-06
  2.2000000E+03  1.2050025E-06
  2.3000000E+03  1.1215783E-06
  2.4000000E+03  1.0469265E-06
  2.5000000E+03  9.7961308E-07
  2.6000000E+03  9.1871923E-07
  2.7000000E+03  8.6357568E-07
  2.8000000E+03  8.1356635E-07
  2.9000000E+03  7.6803310E-07
  3.0000000E+03  7.2637025E-07
  3.1000000E+03  6.8807977E-07
  3.2000000E+03  6.5278716E-07
  3.4000000E+03  5.9011932E-07
  3.6000000E+03  5.3645028E-07
  3.8000000E+03  4.9006284E-07
  4.0000000E+03  4.4958907E-07
  4.2000000E+03  4.1403087E-07
  4.4000000E+03  3.8261818E-07
  4.6000000E+03  3.5472719E-07
  4.8000000E+03  3.2984806E-07
  5.0000000E+03  3.0755919E-07
  5.2500000E+03  2.8280243E-07
  5.5000000E+03  2.6096695E-07
  5.7500000E+03  2.4159759E-07
  6.0000000E+03  2.2432983E-07
  6.5000000E+03  1.9495829E-07
  6.7500000E+03  1.8240392E-07
  7.0000000E+03  1.7103050E-07
  7.2500000E+03  1.6069294E-07
  7.5000000E+03  1.5126795E-07
  8.0000000E+03  1.3474928E-07
  8.5000000E+03  1.2079636E-07
  9.0000000E+03  1.0890061E-07
  9.5000000E+03  9.8673970E-08
  1.0000000E+04  8.9816256E-08
  1.0500000E+04  8.2092401E-08
  1.1000000E+04  7.5316061E-08
  1.1500000E+04  6.9337704E-08
  1.2000000E+04  6.4036133E-08
  1.2500000E+04  5.9312456E-08
  1.3000000E+04  5.5085377E-08
  1.3500000E+04  5.1287512E-08
  1.4000000E+04  4.7862586E-08
  1.4500000E+04  4.4763262E-08
  1.5000000E+04  4.1949504E-08
  1.6000000E+04  3.7047426E-08
  1.7000000E+04  3.2938098E-08
  1.8000000E+04  2.9459280E-08
  1.9000000E+04  2.6488803E-08
  2.0000000E+04  2.3932867E-08
  2.1000000E+04  2.1718123E-08
  2.2000000E+04  1.9786684E-08
  2.3000000E+04  1.8092536E-08
  2.4000000E+04  1.6598725E-08
  2.5000000E+04  1.5275204E-08
  2.6000000E+04  1.4097270E-08
  2.7000000E+04  1.3044509E-08
  2.8000000E+04  1.2099966E-08
  2.9000000E+04  1.1249465E-08
  3.0000000E+04  1.0481078E-08
  3.1000000E+04  9.7847049E-09
  3.2000000E+04  9.1517534E-09
  3.4000000E+04  8.0477428E-09
  3.6000000E+04  7.1216172E-09
  3.8000000E+04  6.3376975E-09
  4.0000000E+04  5.6687840E-09
  4.2000000E+04  5.0939314E-09
  4.4000000E+04  4.5967416E-09
  4.6000000E+04  4.1641576E-09
  4.8000000E+04  3.7856881E-09
  5.0000000E+04  3.4528781E-09
  5.2500000E+04  3.0907716E-09
  5.5000000E+04  2.7786713E-09
  5.7500000E+04  2.5080485E-09
  5.8750000E+04  2.3860938E-09
  6.0000000E+04  2.2720517E-09
  6.2500000E+04  2.0651759E-09
  6.5000000E+04  1.8829997E-09
  6.7500000E+04  1.7219193E-09
  7.0000000E+04  1.5789410E-09
  7.2500000E+04  1.4515054E-09
  7.5000000E+04  1.3374521E-09
  7.7500000E+04  1.2349893E-09
  8.0000000E+04  1.1427018E-09
  8.2500000E+04  1.0594908E-09
  8.5000000E+04  9.8438158E-10


==> anc/colstop/sbethe/sdbase/oos96.tab <==
# Atomic number = 96   (Cm)
#
#      W/eV         OOS*eV
  
  
#  96   1  K1  EION =  1.282610000E+05 eV   225
#  S(0) = 7.370762E-01
  1.2825507E+03  0.0000000E+00
  1.2825507E+05  0.0000000E+00
  1.2825507E+05  1.2403398E-05
  1.2826100E+05  1.2403398E-05
  1.2826229E+05  1.2403398E-05
  1.2826365E+05  1.2305038E-05
  1.2826500E+05  1.2201789E-05
  1.2826636E+05  1.2101054E-05
  1.2826772E+05  1.2007763E-05
  1.2827043E+05  1.1853723E-05
  1.2827315E+05  1.1747995E-05
  1.2827858E+05  1.1663602E-05
  1.2828401E+05  1.1690349E-05
  1.2828944E+05  1.1761525E-05
  1.2829487E+05  1.1831098E-05
  1.2830030E+05  1.1876148E-05
  1.2830573E+05  1.1892056E-05
  1.2831659E+05  1.1865981E-05
  1.2832745E+05  1.1826878E-05
  1.2833831E+05  1.1814533E-05
  1.2834917E+05  1.1824730E-05
  1.2836003E+05  1.1837635E-05
  1.2837090E+05  1.1840130E-05
  1.2838176E+05  1.1831846E-05
  1.2839262E+05  1.1819803E-05
  1.2841434E+05  1.1808504E-05
  1.2842520E+05  1.1810651E-05
  1.2843606E+05  1.1814187E-05
  1.2845778E+05  1.1813802E-05
  1.2846864E+05  1.1809290E-05
  1.2847950E+05  1.1803488E-05
  1.2850122E+05  1.1795308E-05
  1.2852295E+05  1.1793594E-05
  1.2856639E+05  1.1788039E-05
  1.2858811E+05  1.1780401E-05
  1.2860983E+05  1.1773919E-05
  1.2865327E+05  1.1767261E-05
  1.2869672E+05  1.1756683E-05
  1.2878360E+05  1.1735786E-05
  1.2887049E+05  1.1714318E-05
  1.2895737E+05  1.1693318E-05
  1.2930492E+05  1.1606088E-05
  1.2965246E+05  1.1517745E-05
  1.3000000E+05  1.1429216E-05
  1.3125000E+05  1.1122641E-05
  1.3250000E+05  1.0829659E-05
  1.3375000E+05  1.0546124E-05
  1.3500000E+05  1.0271144E-05
  1.3750000E+05  9.7465992E-06
  1.4000000E+05  9.2548493E-06
  1.4500000E+05  8.3617816E-06
  1.5000000E+05  7.5753189E-06
  1.6000000E+05  6.2639021E-06
  1.7000000E+05  5.2268662E-06
  1.8000000E+05  4.3978896E-06
  1.9000000E+05  3.7286328E-06
  2.0000000E+05  3.1833690E-06
  2.1000000E+05  2.7353763E-06
  2.2000000E+05  2.3644334E-06
  2.3000000E+05  2.0550711E-06
  2.4000000E+05  1.7953369E-06
  2.5000000E+05  1.5759097E-06
  2.6000000E+05  1.3894563E-06
  2.7000000E+05  1.2301594E-06
  2.8000000E+05  1.0933700E-06
  2.9000000E+05  9.7534647E-07
  3.0000000E+05  8.7305540E-07
  3.1000000E+05  7.8402436E-07
  3.2000000E+05  7.0622376E-07
  3.3000000E+05  6.3798024E-07
  3.4000000E+05  5.7790515E-07
  3.5000000E+05  5.2484147E-07
  3.6000000E+05  4.7781993E-07
  3.8000000E+05  3.9876750E-07
  4.0000000E+05  3.3561306E-07
  4.2000000E+05  2.8463486E-07
  4.4000000E+05  2.4309514E-07
  4.6000000E+05  2.0895276E-07
  4.8000000E+05  1.8066677E-07
  5.0000000E+05  1.5706065E-07
  5.2500000E+05  1.3277079E-07
  5.5000000E+05  1.1304261E-07
  5.7500000E+05  9.6876779E-08
  5.8750000E+05  8.9887314E-08
  6.0000000E+05  8.3522049E-08
  6.2500000E+05  7.2406948E-08
  6.5000000E+05  6.3091995E-08
  6.7500000E+05  5.5235805E-08
  7.0000000E+05  4.8570688E-08
  7.2500000E+05  4.2884944E-08
  7.5000000E+05  3.8009772E-08
  7.7500000E+05  3.3809575E-08
  8.0000000E+05  3.0174661E-08
  8.2500000E+05  2.7015699E-08
  8.5000000E+05  2.4259496E-08
  8.7500000E+05  2.1845732E-08
  9.0000000E+05  1.9724419E-08
  9.2500000E+05  1.7853922E-08
  9.5000000E+05  1.6199390E-08
  1.0000000E+06  1.3425551E-08
  1.0500000E+06  1.1218491E-08
  1.1000000E+06  9.4446681E-09
  1.1500000E+06  8.0059382E-09
  1.2000000E+06  6.8291897E-09
  1.2500000E+06  5.8592910E-09
  1.3000000E+06  5.0541949E-09
  1.3500000E+06  4.3815019E-09
  1.4000000E+06  3.8160072E-09
  1.4500000E+06  3.3379268E-09
  1.5000000E+06  2.9316058E-09
  1.5500000E+06  2.5845607E-09
  1.6000000E+06  2.2867651E-09
  1.6500000E+06  2.0301130E-09
  1.7000000E+06  1.8080097E-09
  1.7500000E+06  1.6150578E-09
  1.8000000E+06  1.4468155E-09
  1.8500000E+06  1.2996085E-09
  1.9000000E+06  1.1703819E-09
  1.9500000E+06  1.0565841E-09
  2.0000000E+06  9.5607436E-10
  2.0500000E+06  8.6704921E-10
  2.1000000E+06  7.8798298E-10
  2.2000000E+06  6.5473661E-10
  2.3000000E+06  5.4808420E-10
  2.4000000E+06  4.6195599E-10
  2.5000000E+06  3.9183098E-10
  2.6000000E+06  3.3430320E-10
  2.7000000E+06  2.8677861E-10
  2.8000000E+06  2.4726141E-10
  2.9000000E+06  2.1420153E-10
  3.0000000E+06  1.8638577E-10
  3.1000000E+06  1.6285724E-10
  3.2000000E+06  1.4285577E-10
  3.3000000E+06  1.2577289E-10
  3.4000000E+06  1.1111825E-10
  3.5000000E+06  9.8494143E-11
  3.6000000E+06  8.7576132E-11
  3.7000000E+06  7.8098229E-11
  3.8000000E+06  6.9841225E-11
  3.9000000E+06  6.2623568E-11
  4.0000000E+06  5.6294192E-11
  4.1000000E+06  5.0726822E-11
  4.2000000E+06  4.5815464E-11
  4.3000000E+06  4.1470770E-11
  4.4000000E+06  3.7617098E-11
  4.6000000E+06  3.1135434E-11
  4.8000000E+06  2.5961695E-11
  5.0000000E+06  2.1795597E-11
  5.1250000E+06  1.9601726E-11
  5.2500000E+06  1.7670145E-11
  5.3750000E+06  1.5964690E-11
  5.5000000E+06  1.4454794E-11
  5.7500000E+06  1.1921938E-11
  5.8750000E+06  1.0858163E-11
  6.0000000E+06  9.9071429E-12
  6.2500000E+06  8.2900383E-12
  6.5000000E+06  6.9813887E-12
  6.7500000E+06  5.9142630E-12
  7.0000000E+06  5.0379201E-12
  7.2500000E+06  4.3135112E-12
  7.5000000E+06  3.7110182E-12
  7.7500000E+06  3.2070371E-12
  8.0000000E+06  2.7831797E-12
  8.2500000E+06  2.4248997E-12
  8.5000000E+06  2.1206080E-12
  8.7500000E+06  1.8610067E-12
  9.0000000E+06  1.6385929E-12
  9.2500000E+06  1.4472768E-12
  9.5000000E+06  1.2820877E-12
  9.7500000E+06  1.1389470E-12
  1.0000000E+07  1.0144909E-12
  1.0250000E+07  9.0593150E-13
  1.0500000E+07  8.1094776E-13
  1.0750000E+07  7.2759722E-13
  1.1000000E+07  6.5424842E-13
  1.1250000E+07  5.8952737E-13
  1.1500000E+07  5.3227259E-13
  1.2000000E+07  4.3636644E-13
  1.2500000E+07  3.6026396E-13
  1.3000000E+07  2.9936639E-13
  1.3500000E+07  2.5025622E-13
  1.4000000E+07  2.1036376E-13
  1.4500000E+07  1.7774029E-13
  1.5000000E+07  1.5089451E-13
  1.5500000E+07  1.2867455E-13
  1.6000000E+07  1.1018351E-13
  1.6500000E+07  9.4717627E-14
  1.7000000E+07  8.1720296E-14
  1.7500000E+07  7.0748230E-14
  1.8000000E+07  6.1446655E-14
  1.8500000E+07  5.3529913E-14
  1.9000000E+07  4.6766557E-14
  1.9500000E+07  4.0968028E-14
  2.0000000E+07  3.5980036E-14
  2.0500000E+07  3.1675709E-14
  2.1000000E+07  2.7950208E-14
  2.1500000E+07  2.4716426E-14
  2.2000000E+07  2.1901792E-14
  2.2500000E+07  1.9445641E-14
  2.3000000E+07  1.7297055E-14
  2.3500000E+07  1.5413124E-14
  2.4000000E+07  1.3757511E-14
  2.4500000E+07  1.2299401E-14
  2.5000000E+07  1.1012599E-14
  2.6000000E+07  8.8667853E-15
  2.7000000E+07  7.1770500E-15
  2.8000000E+07  5.8375528E-15
  2.9000000E+07  4.7692191E-15
  3.0000000E+07  3.9123216E-15
  3.1000000E+07  3.2212161E-15
  3.2000000E+07  2.6610092E-15
  3.3000000E+07  2.2048507E-15
  3.4000000E+07  1.8320102E-15
  3.5000000E+07  1.5262934E-15
  3.6000000E+07  1.2748538E-15
  3.7000000E+07  1.0674380E-15
  3.8000000E+07  8.9561125E-16
  3.8500000E+07  8.2085568E-16
  3.9000000E+07  7.5257451E-16
  4.0000000E+07  6.3302620E-16
  4.1000000E+07  5.3278851E-16
  4.2000000E+07  4.4865906E-16
  4.3000000E+07  3.7827731E-16
  4.4000000E+07  3.1956119E-16
  4.5000000E+07  2.7065848E-16
  
  
#  96   2  L1  EION =  2.452300000E+04 eV   243
#  S(0) = 8.424513E-01
  2.4517691E+02  0.0000000E+00
  2.4517691E+04  0.0000000E+00
  2.4517691E+04  3.8758436E-05
  2.4523000E+04  3.8758436E-05
  2.4523246E+04  3.8758436E-05
  2.4523990E+04  3.8402465E-05
  2.4524735E+04  3.8074487E-05
  2.4525480E+04  3.7771487E-05
  2.4526225E+04  3.7491613E-05
  2.4527715E+04  3.6996795E-05
  2.4529205E+04  3.6583373E-05
  2.4532185E+04  3.5977175E-05
  2.4535164E+04  3.5620563E-05
  2.4541124E+04  3.5428502E-05
  2.4544104E+04  3.5489299E-05
  2.4547083E+04  3.5598446E-05
  2.4550063E+04  3.5724958E-05
  2.4553043E+04  3.5846561E-05
  2.4559002E+04  3.6024320E-05
  2.4564962E+04  3.6089389E-05
  2.4570921E+04  3.6062429E-05
  2.4576880E+04  3.5987455E-05
  2.4582840E+04  3.5905592E-05
  2.4588799E+04  3.5843107E-05
  2.4594759E+04  3.5809704E-05
  2.4600718E+04  3.5802647E-05
  2.4606678E+04  3.5812600E-05
  2.4612637E+04  3.5827841E-05
  2.4618596E+04  3.5839158E-05
  2.4630515E+04  3.5829972E-05
  2.4642434E+04  3.5781850E-05
  2.4654353E+04  3.5724206E-05
  2.4666272E+04  3.5682764E-05
  2.4678191E+04  3.5663289E-05
  2.4690110E+04  3.5656132E-05
  2.4713947E+04  3.5625198E-05
  2.4737785E+04  3.5556561E-05
  2.4761623E+04  3.5495199E-05
  2.4773542E+04  3.5473976E-05
  2.4785460E+04  3.5456753E-05
  2.4809298E+04  3.5416287E-05
  2.4833136E+04  3.5361207E-05
  2.4856974E+04  3.5301441E-05
  2.4880811E+04  3.5250732E-05
  2.4904649E+04  3.5207553E-05
  2.4952325E+04  3.5106689E-05
  2.5000000E+04  3.4999754E-05
  2.5125000E+04  3.4735257E-05
  2.5250000E+04  3.4473360E-05
  2.5375000E+04  3.4209508E-05
  2.5500000E+04  3.3945317E-05
  2.6000000E+04  3.2917456E-05
  2.6500000E+04  3.1930446E-05
  2.7000000E+04  3.0983188E-05
  2.8000000E+04  2.9201726E-05
  2.9000000E+04  2.7553771E-05
  3.0000000E+04  2.6024646E-05
  3.1000000E+04  2.4604126E-05
  3.2000000E+04  2.3283344E-05
  3.4000000E+04  2.0909361E-05
  3.6000000E+04  1.8845178E-05
  3.8000000E+04  1.7042841E-05
  4.0000000E+04  1.5462581E-05
  4.2000000E+04  1.4071430E-05
  4.4000000E+04  1.2841982E-05
  4.6000000E+04  1.1751409E-05
  4.8000000E+04  1.0780620E-05
  5.0000000E+04  9.9135857E-06
  5.2500000E+04  8.9552975E-06
  5.5000000E+04  8.1161678E-06
  5.7500000E+04  7.3782092E-06
  6.0000000E+04  6.7266047E-06
  6.5000000E+04  5.6353568E-06
  6.7500000E+04  5.1768864E-06
  7.0000000E+04  4.7664221E-06
  7.2500000E+04  4.3978413E-06
  7.5000000E+04  4.0659351E-06
  8.0000000E+04  3.4949894E-06
  8.5000000E+04  3.0250004E-06
  9.0000000E+04  2.6346436E-06
  9.5000000E+04  2.3077865E-06
  1.0000000E+05  2.0320670E-06
  1.0500000E+05  1.7979044E-06
  1.1000000E+05  1.5977932E-06
  1.1500000E+05  1.4257965E-06
  1.2000000E+05  1.2771769E-06
  1.2500000E+05  1.1481214E-06
  1.3000000E+05  1.0355387E-06
  1.3500000E+05  9.3690406E-07
  1.4000000E+05  8.5014163E-07
  1.4500000E+05  7.7353474E-07
  1.5000000E+05  7.0565467E-07
  1.5500000E+05  6.4530635E-07
  1.6000000E+05  5.9148511E-07
  1.6500000E+05  5.4334181E-07
  1.7000000E+05  5.0015592E-07
  1.8000000E+05  4.2628828E-07
  1.9000000E+05  3.6594654E-07
  2.0000000E+05  3.1620732E-07
  2.1000000E+05  2.7486892E-07
  2.2000000E+05  2.4025265E-07
  2.3000000E+05  2.1106382E-07
  2.4000000E+05  1.8629356E-07
  2.5000000E+05  1.6514813E-07
  2.6000000E+05  1.4699751E-07
  2.7000000E+05  1.3133753E-07
  2.8000000E+05  1.1776165E-07
  2.9000000E+05  1.0593969E-07
  3.0000000E+05  9.5601717E-08
  3.1000000E+05  8.6525715E-08
  3.2000000E+05  7.8527945E-08
  3.3000000E+05  7.1455555E-08
  3.4000000E+05  6.5180723E-08
  3.5000000E+05  5.9596013E-08
  3.6000000E+05  5.4610713E-08
  3.8000000E+05  4.6142122E-08
  4.0000000E+05  3.9285513E-08
  4.2000000E+05  3.3680844E-08
  4.4000000E+05  2.9059519E-08
  4.6000000E+05  2.5218536E-08
  4.8000000E+05  2.2002701E-08
  5.0000000E+05  1.9292033E-08
  5.2500000E+05  1.6473380E-08
  5.5000000E+05  1.4158578E-08
  5.7500000E+05  1.2241913E-08
  5.8750000E+05  1.1406957E-08
  6.0000000E+05  1.0642943E-08
  6.2500000E+05  9.2997488E-09
  6.5000000E+05  8.1641934E-09
  6.7500000E+05  7.1984899E-09
  7.0000000E+05  6.3727130E-09
  7.2500000E+05  5.6629730E-09
  7.5000000E+05  5.0500510E-09
  7.7500000E+05  4.5183744E-09
  8.0000000E+05  4.0552428E-09
  8.2500000E+05  3.6502328E-09
  8.5000000E+05  3.2947391E-09
  8.7500000E+05  2.9816186E-09
  9.0000000E+05  2.7049116E-09
  9.2500000E+05  2.4596214E-09
  9.5000000E+05  2.2415396E-09
  9.7500000E+05  2.0471054E-09
  1.0000000E+06  1.8732933E-09
  1.0250000E+06  1.7175226E-09
  1.0500000E+06  1.5775829E-09
  1.1000000E+06  1.3378625E-09
  1.1500000E+06  1.1418460E-09
  1.2000000E+06  9.8029789E-10
  1.2500000E+06  8.4619131E-10
  1.3000000E+06  7.3411848E-10
  1.3500000E+06  6.3987534E-10
  1.4000000E+06  5.6016590E-10
  1.4500000E+06  4.9238532E-10
  1.5000000E+06  4.3446010E-10
  1.5500000E+06  3.8472572E-10
  1.6000000E+06  3.4183627E-10
  1.6500000E+06  3.0469616E-10
  1.7000000E+06  2.7240845E-10
  1.7500000E+06  2.4423515E-10
  1.8000000E+06  2.1956588E-10
  1.8500000E+06  1.9789352E-10
  1.9000000E+06  1.7879451E-10
  1.9500000E+06  1.6191326E-10
  2.0000000E+06  1.4695002E-10
  2.0500000E+06  1.3365101E-10
  2.1000000E+06  1.2180060E-10
  2.1500000E+06  1.1121492E-10
  2.2000000E+06  1.0173669E-10
  2.2500000E+06  9.3230863E-11
  2.3000000E+06  8.5581162E-11
  2.4000000E+06  7.2461784E-11
  2.5000000E+06  6.1724314E-11
  2.6000000E+06  5.2872486E-11
  2.7000000E+06  4.5525993E-11
  2.8000000E+06  3.9390630E-11
  2.9000000E+06  3.4236809E-11
  3.0000000E+06  2.9883906E-11
  3.1000000E+06  2.6188674E-11
  3.2000000E+06  2.3036685E-11
  3.3000000E+06  2.0335888E-11
  3.4000000E+06  1.8011801E-11
  3.5000000E+06  1.6003804E-11
  3.6000000E+06  1.4262281E-11
  3.7000000E+06  1.2746409E-11
  3.8000000E+06  1.1422425E-11
  3.9000000E+06  1.0262271E-11
  4.0000000E+06  9.2425217E-12
  4.1000000E+06  8.3435302E-12
  4.2000000E+06  7.5487575E-12
  4.3000000E+06  6.8442265E-12
  4.4000000E+06  6.2180815E-12
  4.5000000E+06  5.6602301E-12
  4.6000000E+06  5.1620525E-12
  4.7000000E+06  4.7161606E-12
  4.8000000E+06  4.3162021E-12
  5.0000000E+06  3.6329116E-12
  5.1250000E+06  3.2721928E-12
  5.2500000E+06  2.9540216E-12
  5.3750000E+06  2.6726039E-12
  5.5000000E+06  2.4230373E-12
  5.7500000E+06  2.0034191E-12
  5.8750000E+06  1.8267857E-12
  6.0000000E+06  1.6686553E-12
  6.2500000E+06  1.3992524E-12
  6.5000000E+06  1.1806983E-12
  6.7500000E+06  1.0020667E-12
  7.0000000E+06  8.5505043E-13
  7.2500000E+06  7.3327225E-13
  7.5000000E+06  6.3179231E-13
  7.7500000E+06  5.4675150E-13
  8.0000000E+06  4.7511098E-13
  8.2500000E+06  4.1445925E-13
  8.5000000E+06  3.6287050E-13
  8.7500000E+06  3.1879721E-13
  9.0000000E+06  2.8098808E-13
  9.2500000E+06  2.4842534E-13
  9.5000000E+06  2.2027674E-13
  9.7500000E+06  1.9585819E-13
  1.0000000E+07  1.7460453E-13
  1.0250000E+07  1.5604637E-13
  1.0500000E+07  1.3979244E-13
  1.0750000E+07  1.2551533E-13
  1.1000000E+07  1.1293997E-13
  1.1250000E+07  1.0183433E-13
  1.1500000E+07  9.2001997E-14
  1.1750000E+07  8.3276083E-14
  1.2000000E+07  7.5514286E-14
  1.2250000E+07  6.8594883E-14
  1.2500000E+07  6.2413409E-14
  1.3000000E+07  5.1916323E-14
  1.3500000E+07  4.3439718E-14
  1.4000000E+07  3.6545349E-14
  1.4500000E+07  3.0901114E-14
  1.5000000E+07  2.6252862E-14
  1.5500000E+07  2.2403553E-14
  1.6000000E+07  1.9198733E-14
  1.6500000E+07  1.6515375E-14
  1.7000000E+07  1.4256589E-14
  1.7500000E+07  1.2345904E-14
  1.8000000E+07  1.0723589E-14
  1.8500000E+07  9.3434273E-15
  1.9000000E+07  8.1669964E-15
  1.9500000E+07  7.1620657E-15
  
  
#  96   3  L2  EION =  2.365400000E+04 eV   242
#  S(0) = 1.049736E+00
  2.3635149E+02  0.0000000E+00
  2.3635149E+04  0.0000000E+00
  2.3635149E+04  7.3337194E-05
  2.3654000E+04  7.3337194E-05
  2.3654238E+04  7.3337194E-05
  2.3654508E+04  7.3655300E-05
  2.3654778E+04  7.3924448E-05
  2.3655048E+04  7.4158810E-05
  2.3655318E+04  7.4368641E-05
  2.3655859E+04  7.4742322E-05
  2.3656399E+04  7.5083354E-05
  2.3657479E+04  7.5734456E-05
  2.3658560E+04  7.6379303E-05
  2.3660721E+04  7.7627646E-05
  2.3662882E+04  7.8699220E-05
  2.3665043E+04  7.9486345E-05
  2.3667204E+04  7.9954365E-05
  2.3669365E+04  8.0125803E-05
  2.3671526E+04  8.0056278E-05
  2.3675848E+04  7.9465523E-05
  2.3680170E+04  7.8666357E-05
  2.3684492E+04  7.7965580E-05
  2.3688814E+04  7.7492318E-05
  2.3697458E+04  7.7211796E-05
  2.3701780E+04  7.7283176E-05
  2.3706102E+04  7.7403326E-05
  2.3710424E+04  7.7518771E-05
  2.3714746E+04  7.7597146E-05
  2.3723390E+04  7.7604148E-05
  2.3732034E+04  7.7468139E-05
  2.3740678E+04  7.7308506E-05
  2.3749322E+04  7.7208927E-05
  2.3757966E+04  7.7187149E-05
  2.3766610E+04  7.7211743E-05
  2.3775255E+04  7.7237974E-05
  2.3792543E+04  7.7189531E-05
  2.3809831E+04  7.7029272E-05
  2.3827119E+04  7.6887798E-05
  2.3835763E+04  7.6844343E-05
  2.3844407E+04  7.6811933E-05
  2.3861695E+04  7.6749325E-05
  2.3896271E+04  7.6503619E-05
  2.3930848E+04  7.6241518E-05
  2.3948136E+04  7.6139835E-05
  2.3965424E+04  7.6032181E-05
  2.3982712E+04  7.5910595E-05
  2.4000000E+04  7.5775008E-05
  2.4062500E+04  7.5313057E-05
  2.4125000E+04  7.4853017E-05
  2.4250000E+04  7.3933235E-05
  2.4375000E+04  7.3009403E-05
  2.4500000E+04  7.2096086E-05
  2.4750000E+04  7.0305662E-05
  2.5000000E+04  6.8556229E-05
  2.5500000E+04  6.5213226E-05
  2.6000000E+04  6.2079173E-05
  2.7000000E+04  5.6386564E-05
  2.8000000E+04  5.1350867E-05
  2.9000000E+04  4.6873556E-05
  3.0000000E+04  4.2880833E-05
  3.1000000E+04  3.9312434E-05
  3.2000000E+04  3.6115863E-05
  3.4000000E+04  3.0662074E-05
  3.6000000E+04  2.6223576E-05
  3.8000000E+04  2.2578791E-05
  4.0000000E+04  1.9560635E-05
  4.2000000E+04  1.7041959E-05
  4.4000000E+04  1.4925081E-05
  4.6000000E+04  1.3134195E-05
  4.8000000E+04  1.1609894E-05
  5.0000000E+04  1.0305187E-05
  5.2500000E+04  8.9267189E-06
  5.5000000E+04  7.7758000E-06
  5.7500000E+04  6.8081462E-06
  6.0000000E+04  5.9893123E-06
  6.5000000E+04  4.6955675E-06
  6.7500000E+04  4.1821380E-06
  7.0000000E+04  3.7382128E-06
  7.2500000E+04  3.3526431E-06
  7.5000000E+04  3.0163356E-06
  7.7500000E+04  2.7218264E-06
  8.0000000E+04  2.4629516E-06
  8.2500000E+04  2.2345950E-06
  8.5000000E+04  2.0324848E-06
  9.0000000E+04  1.6932385E-06
  9.5000000E+04  1.4227354E-06
  1.0000000E+05  1.2047560E-06
  1.0500000E+05  1.0274100E-06
  1.1000000E+05  8.8185716E-07
  1.1500000E+05  7.6143832E-07
  1.2000000E+05  6.6107827E-07
  1.2500000E+05  5.7686630E-07
  1.3000000E+05  5.0575922E-07
  1.3500000E+05  4.4536651E-07
  1.4000000E+05  3.9379467E-07
  1.4500000E+05  3.4953155E-07
  1.5000000E+05  3.1136077E-07
  1.5500000E+05  2.7829707E-07
  1.6000000E+05  2.4953712E-07
  1.6500000E+05  2.2442202E-07
  1.7000000E+05  2.0240823E-07
  1.7500000E+05  1.8304489E-07
  1.8000000E+05  1.6595615E-07
  1.8500000E+05  1.5082721E-07
  1.9000000E+05  1.3739316E-07
  2.0000000E+05  1.1474802E-07
  2.1000000E+05  9.6602986E-08
  2.2000000E+05  8.1922477E-08
  2.3000000E+05  6.9939466E-08
  2.4000000E+05  6.0078508E-08
  2.5000000E+05  5.1902819E-08
  2.6000000E+05  4.5077282E-08
  2.7000000E+05  3.9342197E-08
  2.8000000E+05  3.4494461E-08
  2.9000000E+05  3.0373865E-08
  3.0000000E+05  2.6853025E-08
  3.1000000E+05  2.3829906E-08
  3.2000000E+05  2.1222201E-08
  3.3000000E+05  1.8963085E-08
  3.4000000E+05  1.6997965E-08
  3.5000000E+05  1.5281988E-08
  3.6000000E+05  1.3778097E-08
  3.7000000E+05  1.2455523E-08
  3.8000000E+05  1.1288585E-08
  3.9000000E+05  1.0255756E-08
  4.0000000E+05  9.3389125E-09
  4.2000000E+05  7.7941906E-09
  4.4000000E+05  6.5573139E-09
  4.6000000E+05  5.5573337E-09
  4.8000000E+05  4.7416908E-09
  5.0000000E+05  4.0709633E-09
  5.2500000E+05  3.3914668E-09
  5.5000000E+05  2.8485658E-09
  5.7500000E+05  2.4105063E-09
  5.8750000E+05  2.2232099E-09
  6.0000000E+05  2.0538349E-09
  6.2500000E+05  1.7610093E-09
  6.5000000E+05  1.5187532E-09
  6.7500000E+05  1.3169071E-09
  7.0000000E+05  1.1476212E-09
  7.2500000E+05  1.0047719E-09
  7.5000000E+05  8.8354059E-10
  7.7500000E+05  7.8010556E-10
  8.0000000E+05  6.9141263E-10
  8.2500000E+05  6.1500298E-10
  8.5000000E+05  5.4888451E-10
  8.7500000E+05  4.9143314E-10
  9.0000000E+05  4.4131680E-10
  9.2500000E+05  3.9743673E-10
  9.5000000E+05  3.5888205E-10
  1.0000000E+06  2.9483659E-10
  1.0500000E+06  2.4446052E-10
  1.1000000E+06  2.0439144E-10
  1.1500000E+06  1.7219549E-10
  1.2000000E+06  1.4608488E-10
  1.2500000E+06  1.2472893E-10
  1.3000000E+06  1.0712502E-10
  1.3500000E+06  9.2509143E-11
  1.4000000E+06  8.0292969E-11
  1.4500000E+06  7.0018972E-11
  1.5000000E+06  6.1328298E-11
  1.5500000E+06  5.3937206E-11
  1.6000000E+06  4.7619655E-11
  1.6500000E+06  4.2194232E-11
  1.7000000E+06  3.7514296E-11
  1.7500000E+06  3.3460556E-11
  1.8000000E+06  2.9935374E-11
  1.8500000E+06  2.6858405E-11
  1.9000000E+06  2.4163187E-11
  1.9500000E+06  2.1794472E-11
  2.0000000E+06  1.9706114E-11
  2.0500000E+06  1.7859395E-11
  2.1000000E+06  1.6221683E-11
  2.2000000E+06  1.3466973E-11
  2.3000000E+06  1.1266827E-11
  2.4000000E+06  9.4931228E-12
  2.5000000E+06  8.0509257E-12
  2.6000000E+06  6.8690476E-12
  2.7000000E+06  5.8934630E-12
  2.8000000E+06  5.0827306E-12
  2.9000000E+06  4.4047506E-12
  3.0000000E+06  3.8344563E-12
  3.1000000E+06  3.3521142E-12
  3.2000000E+06  2.9420721E-12
  3.3000000E+06  2.5918202E-12
  3.4000000E+06  2.2912897E-12
  3.5000000E+06  2.0323246E-12
  3.6000000E+06  1.8082781E-12
  3.7000000E+06  1.6137041E-12
  3.8000000E+06  1.4441169E-12
  3.9000000E+06  1.2958030E-12
  4.0000000E+06  1.1656744E-12
  4.1000000E+06  1.0511503E-12
  4.2000000E+06  9.5006423E-13
  4.3000000E+06  8.6059012E-13
  4.4000000E+06  7.8118208E-13
  4.6000000E+06  6.4750496E-13
  4.8000000E+06  5.4067134E-13
  5.0000000E+06  4.5453544E-13
  5.1250000E+06  4.0912804E-13
  5.2500000E+06  3.6911700E-13
  5.3750000E+06  3.3376155E-13
  5.5000000E+06  3.0243566E-13
  5.7500000E+06  2.4982721E-13
  5.8750000E+06  2.2770688E-13
  6.0000000E+06  2.0791669E-13
  6.2500000E+06  1.7422979E-13
  6.5000000E+06  1.4692936E-13
  6.7500000E+06  1.2463595E-13
  7.0000000E+06  1.0630283E-13
  7.2500000E+06  9.1127963E-14
  7.5000000E+06  7.8490795E-14
  7.7500000E+06  6.7907022E-14
  8.0000000E+06  5.8995380E-14
  8.2500000E+06  5.1453805E-14
  8.5000000E+06  4.5041422E-14
  8.7500000E+06  3.9564880E-14
  9.0000000E+06  3.4868020E-14
  9.2500000E+06  3.0823916E-14
  9.5000000E+06  2.7328831E-14
  9.7500000E+06  2.4297510E-14
  1.0000000E+07  2.1659508E-14
  1.0250000E+07  1.9356399E-14
  1.0500000E+07  1.7339516E-14
  1.0750000E+07  1.5568146E-14
  1.1000000E+07  1.4008088E-14
  1.1250000E+07  1.2630500E-14
  1.1500000E+07  1.1410967E-14
  1.2000000E+07  9.3661643E-15
  1.2500000E+07  7.7415073E-15
  1.3000000E+07  6.4397018E-15
  1.3500000E+07  5.3884382E-15
  1.4000000E+07  4.5334557E-15
  1.4500000E+07  3.8336370E-15
  1.5000000E+07  3.2573928E-15
  1.5500000E+07  2.7801718E-15
  1.6000000E+07  2.3825787E-15
  1.6500000E+07  2.0494430E-15
  1.7000000E+07  1.7688720E-15
  1.7500000E+07  1.5316668E-15
  1.8000000E+07  1.3306994E-15
  1.8500000E+07  1.1600610E-15
  
  
#  96   4  L3  EION =  1.897400000E+04 eV   245
#  S(0) = 1.827758E+00
  1.8955854E+02  0.0000000E+00
  1.8955854E+04  0.0000000E+00
  1.8955854E+04  2.0393741E-04
  1.8974000E+04  2.0393741E-04
  1.8974190E+04  2.0393741E-04
  1.8974835E+04  2.0144368E-04
  1.8975480E+04  1.9942226E-04
  1.8976126E+04  1.9788743E-04
  1.8976771E+04  1.9678658E-04
  1.8978061E+04  1.9561299E-04
  1.8979352E+04  1.9539732E-04
  1.8981933E+04  1.9640478E-04
  1.8984514E+04  1.9789409E-04
  1.8987095E+04  1.9899431E-04
  1.8989676E+04  1.9941426E-04
  1.8992257E+04  1.9917445E-04
  1.8994838E+04  1.9843799E-04
  1.8997419E+04  1.9740652E-04
  1.9000000E+04  1.9626394E-04
  1.9003906E+04  1.9462606E-04
  1.9007812E+04  1.9334051E-04
  1.9011719E+04  1.9250539E-04
  1.9015625E+04  1.9209209E-04
  1.9023438E+04  1.9212588E-04
  1.9031250E+04  1.9256337E-04
  1.9039063E+04  1.9280527E-04
  1.9046875E+04  1.9268698E-04
  1.9054688E+04  1.9233168E-04
  1.9062500E+04  1.9194017E-04
  1.9070312E+04  1.9165150E-04
  1.9078125E+04  1.9150787E-04
  1.9093750E+04  1.9146147E-04
  1.9109375E+04  1.9130696E-04
  1.9125000E+04  1.9088316E-04
  1.9156250E+04  1.9000104E-04
  1.9171875E+04  1.8971448E-04
  1.9187500E+04  1.8942204E-04
  1.9203125E+04  1.8904200E-04
  1.9218750E+04  1.8860102E-04
  1.9250000E+04  1.8774417E-04
  1.9375000E+04  1.8456164E-04
  1.9500000E+04  1.8134084E-04
  1.9750000E+04  1.7504911E-04
  2.0000000E+04  1.6896353E-04
  2.0500000E+04  1.5751485E-04
  2.1000000E+04  1.4701515E-04
  2.2000000E+04  1.2861306E-04
  2.3000000E+04  1.1309262E-04
  2.4000000E+04  9.9891105E-05
  2.5000000E+04  8.8591583E-05
  2.6000000E+04  7.8871363E-05
  2.7000000E+04  7.0470982E-05
  2.8000000E+04  6.3179121E-05
  2.9000000E+04  5.6822767E-05
  3.0000000E+04  5.1259648E-05
  3.1000000E+04  4.6372274E-05
  3.2000000E+04  4.2063129E-05
  3.4000000E+04  3.4867380E-05
  3.6000000E+04  2.9165761E-05
  3.8000000E+04  2.4596576E-05
  4.0000000E+04  2.0897297E-05
  4.2000000E+04  1.7874443E-05
  4.4000000E+04  1.5383428E-05
  4.6000000E+04  1.3314799E-05
  4.8000000E+04  1.1584722E-05
  5.0000000E+04  1.0128313E-05
  5.2500000E+04  8.6164285E-06
  5.5000000E+04  7.3774333E-06
  5.7500000E+04  6.3539486E-06
  6.0000000E+04  5.5022700E-06
  6.5000000E+04  4.1872366E-06
  6.7500000E+04  3.6771890E-06
  7.0000000E+04  3.2423598E-06
  7.2500000E+04  2.8697855E-06
  7.5000000E+04  2.5490453E-06
  7.7500000E+04  2.2717066E-06
  8.0000000E+04  2.0308998E-06
  8.2500000E+04  1.8209951E-06
  8.5000000E+04  1.6373525E-06
  9.0000000E+04  1.3341146E-06
  9.5000000E+04  1.0974378E-06
  1.0000000E+05  9.1056015E-07
  1.0500000E+05  7.6144807E-07
  1.1000000E+05  6.4132900E-07
  1.1500000E+05  5.4371809E-07
  1.2000000E+05  4.6376026E-07
  1.2500000E+05  3.9777815E-07
  1.3000000E+05  3.4295653E-07
  1.3500000E+05  2.9711879E-07
  1.4000000E+05  2.5856672E-07
  1.4500000E+05  2.2596401E-07
  1.5000000E+05  1.9825084E-07
  1.5500000E+05  1.7458045E-07
  1.6000000E+05  1.5427166E-07
  1.6500000E+05  1.3677291E-07
  1.7000000E+05  1.2163490E-07
  1.8000000E+05  9.7033590E-08
  1.9000000E+05  7.8228051E-08
  2.0000000E+05  6.3670713E-08
  2.1000000E+05  5.2272706E-08
  2.2000000E+05  4.3255393E-08
  2.3000000E+05  3.6053620E-08
  2.4000000E+05  3.0251677E-08
  2.5000000E+05  2.5539946E-08
  2.6000000E+05  2.1685205E-08
  2.7000000E+05  1.8509931E-08
  2.8000000E+05  1.5877667E-08
  2.9000000E+05  1.3682583E-08
  3.0000000E+05  1.1841911E-08
  3.1000000E+05  1.0290407E-08
  3.2000000E+05  8.9762672E-09
  3.3000000E+05  7.8580748E-09
  3.4000000E+05  6.9025030E-09
  3.5000000E+05  6.0825727E-09
  3.6000000E+05  5.3763185E-09
  3.7000000E+05  4.7657596E-09
  3.8000000E+05  4.2361010E-09
  3.9000000E+05  3.7751115E-09
  4.0000000E+05  3.3726331E-09
  4.2000000E+05  2.7106893E-09
  4.4000000E+05  2.1975542E-09
  4.6000000E+05  1.7957098E-09
  4.8000000E+05  1.4780699E-09
  5.0000000E+05  1.2248246E-09
  5.2500000E+05  9.7685354E-10
  5.5000000E+05  7.8604216E-10
  5.7500000E+05  6.3767925E-10
  6.0000000E+05  5.2121641E-10
  6.2500000E+05  4.2898869E-10
  6.5000000E+05  3.5535826E-10
  6.6250000E+05  3.2416215E-10
  6.7500000E+05  2.9613177E-10
  7.0000000E+05  2.4815735E-10
  7.2500000E+05  2.0904326E-10
  7.5000000E+05  1.7695833E-10
  7.7500000E+05  1.5048867E-10
  8.0000000E+05  1.2853406E-10
  8.2500000E+05  1.1023215E-10
  8.5000000E+05  9.4902354E-11
  8.7500000E+05  8.2004048E-11
  9.0000000E+05  7.1105202E-11
  9.2500000E+05  6.1858578E-11
  9.5000000E+05  5.3983536E-11
  9.7500000E+05  4.7252090E-11
  1.0000000E+06  4.1478124E-11
  1.0250000E+06  3.6508999E-11
  1.0500000E+06  3.2218966E-11
  1.1000000E+06  2.5277659E-11
  1.1500000E+06  2.0014447E-11
  1.2000000E+06  1.5981707E-11
  1.2500000E+06  1.2861818E-11
  1.3000000E+06  1.0426495E-11
  1.3500000E+06  8.5096959E-12
  1.4000000E+06  6.9893156E-12
  1.4500000E+06  5.7746468E-12
  1.5000000E+06  4.7976506E-12
  1.5500000E+06  4.0068294E-12
  1.6000000E+06  3.3628820E-12
  1.6500000E+06  2.8355794E-12
  1.7000000E+06  2.4014975E-12
  1.7500000E+06  2.0423598E-12
  1.8000000E+06  1.7438144E-12
  1.8500000E+06  1.4945194E-12
  1.9000000E+06  1.2854573E-12
  1.9500000E+06  1.1094194E-12
  2.0000000E+06  9.6061223E-13
  2.0500000E+06  8.3435634E-13
  2.1000000E+06  7.2685400E-13
  2.1500000E+06  6.3500895E-13
  2.2000000E+06  5.5628587E-13
  2.2500000E+06  4.8860017E-13
  2.3000000E+06  4.3023078E-13
  2.4000000E+06  3.3597477E-13
  2.5000000E+06  2.6472934E-13
  2.6000000E+06  2.1033357E-13
  2.7000000E+06  1.6841317E-13
  2.8000000E+06  1.3582517E-13
  2.9000000E+06  1.1028611E-13
  3.0000000E+06  9.0119079E-14
  3.1000000E+06  7.4080394E-14
  3.2000000E+06  6.1239138E-14
  3.3000000E+06  5.0892662E-14
  3.4000000E+06  4.2506399E-14
  3.5000000E+06  3.5670559E-14
  3.6000000E+06  3.0068747E-14
  3.7000000E+06  2.5454955E-14
  3.8000000E+06  2.1636647E-14
  3.9000000E+06  1.8462216E-14
  4.0000000E+06  1.5811577E-14
  4.1000000E+06  1.3589100E-14
  4.2000000E+06  1.1718230E-14
  4.3000000E+06  1.0137371E-14
  4.4000000E+06  8.7967234E-15
  4.5000000E+06  7.6558417E-15
  4.6000000E+06  6.6817298E-15
  4.7000000E+06  5.8473567E-15
  4.8000000E+06  5.1304882E-15
  5.0000000E+06  3.9789686E-15
  5.1250000E+06  3.4106688E-15
  5.2500000E+06  2.9336510E-15
  5.3750000E+06  2.5316930E-15
  5.5000000E+06  2.1917218E-15
  5.6250000E+06  1.9031514E-15
  5.7500000E+06  1.6573725E-15
  5.8750000E+06  1.4473532E-15
  6.0000000E+06  1.2673260E-15
  6.1250000E+06  1.1125416E-15
  6.2500000E+06  9.7907443E-16
  6.3750000E+06  8.6366737E-16
  6.5000000E+06  7.6360851E-16
  6.6250000E+06  6.7663212E-16
  6.7500000E+06  6.0083904E-16
  7.0000000E+06  4.7666494E-16
  7.2500000E+06  3.8106348E-16
  7.5000000E+06  3.0682804E-16
  7.7500000E+06  2.4872035E-16
  8.0000000E+06  2.0289369E-16
  8.2500000E+06  1.6649635E-16
  8.5000000E+06  1.3739530E-16
  8.7500000E+06  1.1398156E-16
  9.0000000E+06  9.5031710E-17
  9.2500000E+06  7.9608469E-17
  9.5000000E+06  6.6988654E-17
  9.7500000E+06  5.6610484E-17
  1.0000000E+07  4.8034727E-17
  1.0250000E+07  4.0915912E-17
  1.0500000E+07  3.4980755E-17
  1.0750000E+07  3.0011877E-17
  1.1000000E+07  2.5835448E-17
  1.1250000E+07  2.2311760E-17
  1.1500000E+07  1.9327998E-17
  1.1750000E+07  1.6792649E-17
  1.2000000E+07  1.4631144E-17
  1.2250000E+07  1.2782475E-17
  1.2500000E+07  1.1196524E-17
  1.2750000E+07  9.8319552E-18
  1.3000000E+07  8.6545454E-18
  1.3250000E+07  7.6358576E-18
  1.3500000E+07  6.7521826E-18
  1.4000000E+07  5.3136659E-18
  1.4500000E+07  4.2152192E-18
  1.5000000E+07  3.3687893E-18
  1.5500000E+07  2.7110571E-18
  1.6000000E+07  2.1961432E-18
  1.6500000E+07  1.7902562E-18
  
  
#  96   5  M1  EION =  6.313000000E+03 eV   258
#  S(0) = 7.758551E-01
  6.3076078E+01  0.0000000E+00
  6.3076078E+03  0.0000000E+00
  6.3076078E+03  9.9619424E-05
  6.3130000E+03  9.9619424E-05
  6.3130631E+03  9.9619424E-05
  6.3133552E+03  9.9089539E-05
  6.3136473E+03  9.8585336E-05
  6.3139394E+03  9.8104928E-05
  6.3142315E+03  9.7646657E-05
  6.3148157E+03  9.6790893E-05
  6.3153998E+03  9.6008372E-05
  6.3165682E+03  9.4634276E-05
  6.3177366E+03  9.3479664E-05
  6.3200733E+03  9.1711516E-05
  6.3224100E+03  9.0524452E-05
  6.3247467E+03  8.9787128E-05
  6.3270834E+03  8.9392344E-05
  6.3294201E+03  8.9250106E-05
  6.3317568E+03  8.9284750E-05
  6.3364302E+03  8.9645720E-05
  6.3411037E+03  9.0110698E-05
  6.3457771E+03  9.0474592E-05
  6.3504505E+03  9.0655814E-05
  6.3597974E+03  9.0521390E-05
  6.3644708E+03  9.0312482E-05
  6.3691442E+03  9.0084045E-05
  6.3738176E+03  8.9875909E-05
  6.3784910E+03  8.9710079E-05
  6.3878379E+03  8.9518462E-05
  6.3971847E+03  8.9448549E-05
  6.4065316E+03  8.9391096E-05
  6.4158784E+03  8.9274933E-05
  6.4252253E+03  8.9089239E-05
  6.4345721E+03  8.8864331E-05
  6.4439189E+03  8.8642671E-05
  6.4532658E+03  8.8450459E-05
  6.4626126E+03  8.8296195E-05
  6.4813063E+03  8.8045180E-05
  6.5000000E+03  8.7765475E-05
  6.5156250E+03  8.7481708E-05
  6.5312500E+03  8.7182867E-05
  6.5468750E+03  8.6907568E-05
  6.5625000E+03  8.6660266E-05
  6.5937500E+03  8.6187041E-05
  6.6093750E+03  8.5927419E-05
  6.6250000E+03  8.5657550E-05
  6.6562500E+03  8.5129965E-05
  6.6875000E+03  8.4641727E-05
  6.7187500E+03  8.4154825E-05
  6.7500000E+03  8.3643871E-05
  6.8125000E+03  8.2660203E-05
  6.8750000E+03  8.1698112E-05
  6.9375000E+03  8.0734698E-05
  7.0000000E+03  7.9802159E-05
  7.0625000E+03  7.8875466E-05
  7.1250000E+03  7.7959142E-05
  7.1875000E+03  7.7065021E-05
  7.2500000E+03  7.6182726E-05
  7.3750000E+03  7.4451373E-05
  7.5000000E+03  7.2777597E-05
  8.0000000E+03  6.6575166E-05
  8.5000000E+03  6.1094059E-05
  9.0000000E+03  5.6231700E-05
  9.5000000E+03  5.1902504E-05
  1.0000000E+04  4.8033586E-05
  1.0500000E+04  4.4563626E-05
  1.1000000E+04  4.1440585E-05
  1.1500000E+04  3.8621083E-05
  1.2000000E+04  3.6068269E-05
  1.2500000E+04  3.3750265E-05
  1.3000000E+04  3.1639954E-05
  1.3500000E+04  2.9713826E-05
  1.4000000E+04  2.7951489E-05
  1.4500000E+04  2.6335287E-05
  1.5000000E+04  2.4849813E-05
  1.6000000E+04  2.2218817E-05
  1.7000000E+04  1.9969308E-05
  1.8000000E+04  1.8032013E-05
  1.9000000E+04  1.6352530E-05
  2.0000000E+04  1.4887699E-05
  2.1000000E+04  1.3602957E-05
  2.2000000E+04  1.2470361E-05
  2.3000000E+04  1.1467141E-05
  2.4000000E+04  1.0574606E-05
  2.5000000E+04  9.7772973E-06
  2.6000000E+04  9.0623455E-06
  2.7000000E+04  8.4189696E-06
  2.8000000E+04  7.8380854E-06
  2.9000000E+04  7.3119963E-06
  3.0000000E+04  6.8341466E-06
  3.1000000E+04  6.3989262E-06
  3.2000000E+04  6.0015112E-06
  3.4000000E+04  5.3039901E-06
  3.6000000E+04  4.7144078E-06
  3.8000000E+04  4.2120424E-06
  4.0000000E+04  3.7808766E-06
  4.2000000E+04  3.4083751E-06
  4.4000000E+04  3.0846183E-06
  4.6000000E+04  2.8016759E-06
  4.8000000E+04  2.5531498E-06
  5.0000000E+04  2.3338326E-06
  5.2500000E+04  2.0943286E-06
  5.5000000E+04  1.8870953E-06
  5.7500000E+04  1.7067624E-06
  6.0000000E+04  1.5490170E-06
  6.5000000E+04  1.2879511E-06
  6.7500000E+04  1.1794282E-06
  7.0000000E+04  1.0828503E-06
  7.2500000E+04  9.9659472E-07
  7.5000000E+04  9.1930066E-07
  7.7500000E+04  8.4981985E-07
  8.0000000E+04  7.8717860E-07
  8.2500000E+04  7.3054735E-07
  8.5000000E+04  6.7921583E-07
  9.0000000E+04  5.9009235E-07
  9.5000000E+04  5.1584745E-07
  1.0000000E+05  4.5348706E-07
  1.0500000E+05  4.0071729E-07
  1.1000000E+05  3.5575888E-07
  1.1500000E+05  3.1721660E-07
  1.2000000E+05  2.8398524E-07
  1.2500000E+05  2.5518128E-07
  1.3000000E+05  2.3009248E-07
  1.3500000E+05  2.0814010E-07
  1.4000000E+05  1.8885057E-07
  1.4500000E+05  1.7183376E-07
  1.5000000E+05  1.5676618E-07
  1.5500000E+05  1.4337811E-07
  1.6000000E+05  1.3144344E-07
  1.6500000E+05  1.2077154E-07
  1.7000000E+05  1.1120099E-07
  1.8000000E+05  9.4834743E-08
  1.9000000E+05  8.1466787E-08
  2.0000000E+05  7.0446720E-08
  2.1000000E+05  6.1285746E-08
  2.2000000E+05  5.3611726E-08
  2.3000000E+05  4.7138018E-08
  2.4000000E+05  4.1641446E-08
  2.5000000E+05  3.6946538E-08
  2.6000000E+05  3.2914082E-08
  2.7000000E+05  2.9432705E-08
  2.8000000E+05  2.6412607E-08
  2.9000000E+05  2.3780869E-08
  3.0000000E+05  2.1477871E-08
  3.1000000E+05  1.9454557E-08
  3.2000000E+05  1.7670331E-08
  3.3000000E+05  1.6091412E-08
  3.4000000E+05  1.4689542E-08
  3.5000000E+05  1.3440961E-08
  3.6000000E+05  1.2325606E-08
  3.7000000E+05  1.1326453E-08
  3.8000000E+05  1.0428994E-08
  3.9000000E+05  9.6208208E-09
  4.0000000E+05  8.8912821E-09
  4.2000000E+05  7.6326491E-09
  4.4000000E+05  6.5934946E-09
  4.6000000E+05  5.7287357E-09
  4.8000000E+05  5.0038533E-09
  5.0000000E+05  4.3921261E-09
  5.2500000E+05  3.7552264E-09
  5.5000000E+05  3.2314738E-09
  5.7500000E+05  2.7972597E-09
  5.8750000E+05  2.6079305E-09
  6.0000000E+05  2.4345865E-09
  6.2500000E+05  2.1295778E-09
  6.5000000E+05  1.8714333E-09
  6.7500000E+05  1.6516668E-09
  7.0000000E+05  1.4635513E-09
  7.2500000E+05  1.3017105E-09
  7.5000000E+05  1.1618142E-09
  7.7500000E+05  1.0403500E-09
  8.0000000E+05  9.3445055E-10
  8.2500000E+05  8.4176110E-10
  8.5000000E+05  7.6033694E-10
  8.7500000E+05  6.8856228E-10
  9.0000000E+05  6.2508742E-10
  9.2500000E+05  5.6877921E-10
  9.5000000E+05  5.1868159E-10
  9.7500000E+05  4.7398506E-10
  1.0000000E+06  4.3400153E-10
  1.0250000E+06  3.9814382E-10
  1.0500000E+06  3.6590928E-10
  1.1000000E+06  3.1064073E-10
  1.1500000E+06  2.6539685E-10
  1.2000000E+06  2.2806865E-10
  1.2500000E+06  1.9704878E-10
  1.3000000E+06  1.7109921E-10
  1.3500000E+06  1.4925724E-10
  1.4000000E+06  1.3076730E-10
  1.4500000E+06  1.1503136E-10
  1.5000000E+06  1.0157238E-10
  1.5500000E+06  9.0007049E-11
  1.6000000E+06  8.0025322E-11
  1.6500000E+06  7.1374894E-11
  1.7000000E+06  6.3849303E-11
  1.7500000E+06  5.7278448E-11
  1.8000000E+06  5.1521421E-11
  1.8500000E+06  4.6460885E-11
  1.9000000E+06  4.1998666E-11
  1.9500000E+06  3.8052323E-11
  2.0000000E+06  3.4552341E-11
  2.0500000E+06  3.1439871E-11
  2.1000000E+06  2.8664910E-11
  2.1500000E+06  2.6184803E-11
  2.2000000E+06  2.3963029E-11
  2.2500000E+06  2.1968219E-11
  2.3000000E+06  2.0173344E-11
  2.4000000E+06  1.7093105E-11
  2.5000000E+06  1.4570075E-11
  2.6000000E+06  1.2488604E-11
  2.7000000E+06  1.0759910E-11
  2.8000000E+06  9.3152403E-12
  2.9000000E+06  8.1009019E-12
  3.0000000E+06  7.0746232E-12
  3.1000000E+06  6.2028637E-12
  3.2000000E+06  5.4588178E-12
  3.3000000E+06  4.8209202E-12
  3.4000000E+06  4.2717125E-12
  3.5000000E+06  3.7969730E-12
  3.6000000E+06  3.3850512E-12
  3.7000000E+06  3.0263511E-12
  3.8000000E+06  2.7129297E-12
  3.9000000E+06  2.4381829E-12
  4.0000000E+06  2.1965948E-12
  4.1000000E+06  1.9835385E-12
  4.2000000E+06  1.7951161E-12
  4.3000000E+06  1.6280319E-12
  4.4000000E+06  1.4794895E-12
  4.5000000E+06  1.3471071E-12
  4.6000000E+06  1.2288496E-12
  4.7000000E+06  1.1229721E-12
  4.8000000E+06  1.0279738E-12
  5.0000000E+06  8.6561143E-13
  5.1250000E+06  7.7986064E-13
  5.2500000E+06  7.0420108E-13
  5.3750000E+06  6.3726174E-13
  5.5000000E+06  5.7788208E-13
  5.7500000E+06  4.7800339E-13
  5.8750000E+06  4.3594482E-13
  6.0000000E+06  3.9828344E-13
  6.1250000E+06  3.6448813E-13
  6.2500000E+06  3.3410032E-13
  6.3750000E+06  3.0672299E-13
  6.5000000E+06  2.8201117E-13
  6.7500000E+06  2.3942061E-13
  7.0000000E+06  2.0435381E-13
  7.2500000E+06  1.7529504E-13
  7.5000000E+06  1.5107198E-13
  7.7500000E+06  1.3076878E-13
  8.0000000E+06  1.1366309E-13
  8.2500000E+06  9.9179313E-14
  8.5000000E+06  8.6854534E-14
  8.7500000E+06  7.6317898E-14
  9.0000000E+06  6.7270783E-14
  9.2500000E+06  5.9474396E-14
  9.5000000E+06  5.2737332E-14
  9.7500000E+06  4.6900051E-14
  1.0000000E+07  4.1828829E-14
  
  
#  96   6  M2  EION =  5.946000000E+03 eV   256
#  S(0) = 1.085797E+00
  5.9286363E+01  0.0000000E+00
  5.9286363E+03  0.0000000E+00
  5.9286363E+03  1.3631341E-04
  5.9460000E+03  1.3631341E-04
  5.9460595E+03  1.3631341E-04
  5.9462280E+03  1.3668599E-04
  5.9463966E+03  1.3701373E-04
  5.9465652E+03  1.3730529E-04
  5.9467337E+03  1.3756772E-04
  5.9470708E+03  1.3802713E-04
  5.9474080E+03  1.3842638E-04
  5.9480822E+03  1.3912847E-04
  5.9487565E+03  1.3977909E-04
  5.9501050E+03  1.4107002E-04
  5.9514535E+03  1.4237899E-04
  5.9528020E+03  1.4365241E-04
  5.9541505E+03  1.4482080E-04
  5.9568476E+03  1.4664396E-04
  5.9595446E+03  1.4765148E-04
  5.9622416E+03  1.4789878E-04
  5.9676357E+03  1.4689107E-04
  5.9703327E+03  1.4605009E-04
  5.9730297E+03  1.4519650E-04
  5.9757268E+03  1.4442701E-04
  5.9784238E+03  1.4379527E-04
  5.9838178E+03  1.4300349E-04
  5.9892119E+03  1.4275523E-04
  5.9946059E+03  1.4283867E-04
  5.9973030E+03  1.4293516E-04
  6.0000000E+03  1.4303698E-04
  6.0078125E+03  1.4322979E-04
  6.0156250E+03  1.4316845E-04
  6.0234375E+03  1.4291244E-04
  6.0312500E+03  1.4260530E-04
  6.0468750E+03  1.4221888E-04
  6.0546875E+03  1.4215868E-04
  6.0625000E+03  1.4213132E-04
  6.0781250E+03  1.4199405E-04
  6.0937500E+03  1.4166900E-04
  6.1093750E+03  1.4128505E-04
  6.1250000E+03  1.4097452E-04
  6.1406250E+03  1.4073251E-04
  6.1562500E+03  1.4048784E-04
  6.1875000E+03  1.3983350E-04
  6.2187500E+03  1.3915067E-04
  6.2500000E+03  1.3855251E-04
  6.2812500E+03  1.3790467E-04
  6.3125000E+03  1.3720485E-04
  6.3437500E+03  1.3654881E-04
  6.3750000E+03  1.3590480E-04
  6.4375000E+03  1.3455041E-04
  6.5000000E+03  1.3321825E-04
  6.6250000E+03  1.3054414E-04
  6.7500000E+03  1.2790540E-04
  7.0000000E+03  1.2270156E-04
  7.2500000E+03  1.1764124E-04
  7.5000000E+03  1.1276516E-04
  8.0000000E+03  1.0358511E-04
  8.5000000E+03  9.5200659E-05
  9.0000000E+03  8.7577227E-05
  9.5000000E+03  8.0660203E-05
  1.0000000E+04  7.4388021E-05
  1.0500000E+04  6.8701319E-05
  1.1000000E+04  6.3543656E-05
  1.1500000E+04  5.8862012E-05
  1.2000000E+04  5.4608257E-05
  1.2500000E+04  5.0738803E-05
  1.3000000E+04  4.7214093E-05
  1.3500000E+04  4.3998768E-05
  1.4000000E+04  4.1061231E-05
  1.4500000E+04  3.8373327E-05
  1.5000000E+04  3.5909972E-05
  1.6000000E+04  3.1570222E-05
  1.7000000E+04  2.7891602E-05
  1.8000000E+04  2.4754875E-05
  1.9000000E+04  2.2065074E-05
  2.0000000E+04  1.9746168E-05
  2.1000000E+04  1.7736909E-05
  2.2000000E+04  1.5987652E-05
  2.3000000E+04  1.4457940E-05
  2.4000000E+04  1.3114582E-05
  2.5000000E+04  1.1930206E-05
  2.6000000E+04  1.0882103E-05
  2.7000000E+04  9.9513369E-06
  2.8000000E+04  9.1220304E-06
  2.9000000E+04  8.3808129E-06
  3.0000000E+04  7.7163648E-06
  3.1000000E+04  7.1190638E-06
  3.2000000E+04  6.5806970E-06
  3.4000000E+04  5.6535821E-06
  3.6000000E+04  4.8895774E-06
  3.8000000E+04  4.2545878E-06
  4.0000000E+04  3.7226987E-06
  4.2000000E+04  3.2739774E-06
  4.4000000E+04  2.8929253E-06
  4.6000000E+04  2.5673710E-06
  4.8000000E+04  2.2876673E-06
  5.0000000E+04  2.0461027E-06
  5.2500000E+04  1.7884298E-06
  5.5000000E+04  1.5710923E-06
  5.7500000E+04  1.3865912E-06
  6.0000000E+04  1.2290310E-06
  6.5000000E+04  9.7696154E-07
  6.7500000E+04  8.7569409E-07
  7.0000000E+04  7.8748258E-07
  7.2500000E+04  7.1032361E-07
  7.5000000E+04  6.4256852E-07
  7.7500000E+04  5.8285279E-07
  8.0000000E+04  5.3004050E-07
  8.2500000E+04  4.8318111E-07
  8.5000000E+04  4.4147533E-07
  9.0000000E+04  3.7092595E-07
  9.5000000E+04  3.1411577E-07
  1.0000000E+05  2.6791878E-07
  1.0500000E+05  2.3001599E-07
  1.1000000E+05  1.9866408E-07
  1.1500000E+05  1.7253635E-07
  1.2000000E+05  1.5061202E-07
  1.2500000E+05  1.3209751E-07
  1.3000000E+05  1.1637009E-07
  1.3500000E+05  1.0293683E-07
  1.4000000E+05  9.1404346E-08
  1.4500000E+05  8.1456308E-08
  1.5000000E+05  7.2836604E-08
  1.5500000E+05  6.5336452E-08
  1.6000000E+05  5.8784611E-08
  1.6500000E+05  5.3039839E-08
  1.7000000E+05  4.7984981E-08
  1.7500000E+05  4.3522356E-08
  1.8000000E+05  3.9570132E-08
  1.8500000E+05  3.6059444E-08
  1.9000000E+05  3.2932076E-08
  2.0000000E+05  2.7636969E-08
  2.1000000E+05  2.3370160E-08
  2.2000000E+05  1.9900064E-08
  2.3000000E+05  1.7053936E-08
  2.4000000E+05  1.4701342E-08
  2.5000000E+05  1.2742679E-08
  2.6000000E+05  1.1101101E-08
  2.7000000E+05  9.7167475E-09
  2.8000000E+05  8.5425748E-09
  2.9000000E+05  7.5413046E-09
  3.0000000E+05  6.6831700E-09
  3.1000000E+05  5.9442296E-09
  3.2000000E+05  5.3050986E-09
  3.3000000E+05  4.7499814E-09
  3.4000000E+05  4.2659300E-09
  3.5000000E+05  3.8422706E-09
  3.6000000E+05  3.4701569E-09
  3.7000000E+05  3.1422214E-09
  3.8000000E+05  2.8522991E-09
  3.9000000E+05  2.5952080E-09
  4.0000000E+05  2.3665733E-09
  4.1000000E+05  2.1626872E-09
  4.2000000E+05  1.9803944E-09
  4.3000000E+05  1.8170001E-09
  4.4000000E+05  1.6701946E-09
  4.6000000E+05  1.4186745E-09
  4.8000000E+05  1.2129678E-09
  5.0000000E+05  1.0433883E-09
  5.1250000E+05  9.5239330E-10
  5.2500000E+05  8.7115081E-10
  5.3750000E+05  7.9842904E-10
  5.5000000E+05  7.3317433E-10
  5.7500000E+05  6.2157356E-10
  5.8750000E+05  5.7377568E-10
  6.0000000E+05  5.3050546E-10
  6.2500000E+05  4.5558606E-10
  6.5000000E+05  3.9348713E-10
  6.7500000E+05  3.4165574E-10
  7.0000000E+05  2.9811424E-10
  7.2500000E+05  2.6131626E-10
  7.5000000E+05  2.3004259E-10
  7.7500000E+05  2.0332426E-10
  8.0000000E+05  1.8038516E-10
  8.2500000E+05  1.6059953E-10
  8.5000000E+05  1.4345958E-10
  8.7500000E+05  1.2855066E-10
  9.0000000E+05  1.1553218E-10
  9.2500000E+05  1.0412287E-10
  9.5000000E+05  9.4089216E-11
  9.7500000E+05  8.5236411E-11
  1.0000000E+06  7.7401149E-11
  1.0250000E+06  7.0445938E-11
  1.0500000E+06  6.4254540E-11
  1.1000000E+06  5.3783065E-11
  1.1500000E+06  4.5358173E-11
  1.2000000E+06  3.8517354E-11
  1.2500000E+06  3.2915889E-11
  1.3000000E+06  2.8293741E-11
  1.3500000E+06  2.4452451E-11
  1.4000000E+06  2.1238956E-11
  1.4500000E+06  1.8534076E-11
  1.5000000E+06  1.6244239E-11
  1.5500000E+06  1.4295378E-11
  1.6000000E+06  1.2628417E-11
  1.6500000E+06  1.1195891E-11
  1.7000000E+06  9.9594044E-12
  1.7500000E+06  8.8877031E-12
  1.8000000E+06  7.9551984E-12
  1.8500000E+06  7.1408158E-12
  1.9000000E+06  6.4271074E-12
  1.9500000E+06  5.7995520E-12
  2.0000000E+06  5.2460054E-12
  2.0500000E+06  4.7562726E-12
  2.1000000E+06  4.3217589E-12
  2.1500000E+06  3.9351896E-12
  2.2000000E+06  3.5903873E-12
  2.2500000E+06  3.2820841E-12
  2.3000000E+06  3.0057687E-12
  2.4000000E+06  2.5341325E-12
  2.5000000E+06  2.1504050E-12
  2.6000000E+06  1.8357435E-12
  2.7000000E+06  1.5758407E-12
  2.8000000E+06  1.3597207E-12
  2.9000000E+06  1.1788828E-12
  3.0000000E+06  1.0266845E-12
  3.1000000E+06  8.9789364E-13
  3.2000000E+06  7.8835824E-13
  3.3000000E+06  6.9475658E-13
  3.4000000E+06  6.1441274E-13
  3.5000000E+06  5.4515589E-13
  3.6000000E+06  4.8521520E-13
  3.7000000E+06  4.3313973E-13
  3.8000000E+06  3.8773430E-13
  3.9000000E+06  3.4801009E-13
  4.0000000E+06  3.1314487E-13
  4.1000000E+06  2.8245100E-13
  4.2000000E+06  2.5535089E-13
  4.3000000E+06  2.3135734E-13
  4.4000000E+06  2.1005745E-13
  4.5000000E+06  1.9110036E-13
  4.6000000E+06  1.7418708E-13
  4.7000000E+06  1.5906192E-13
  4.8000000E+06  1.4550551E-13
  5.0000000E+06  1.2237000E-13
  5.1250000E+06  1.1016964E-13
  5.2500000E+06  9.9416526E-14
  5.3750000E+06  8.9912357E-14
  5.5000000E+06  8.1489422E-14
  5.7500000E+06  6.7339194E-14
  5.8750000E+06  6.1387380E-14
  6.0000000E+06  5.6061360E-14
  6.2500000E+06  4.6992610E-14
  6.5000000E+06  3.9640354E-14
  6.7500000E+06  3.3634509E-14
  7.0000000E+06  2.8694186E-14
  7.2500000E+06  2.4604105E-14
  7.5000000E+06  2.1197529E-14
  7.7500000E+06  1.8344000E-14
  8.0000000E+06  1.5940265E-14
  8.2500000E+06  1.3904703E-14
  8.5000000E+06  1.2172464E-14
  8.7500000E+06  1.0692357E-14
  9.0000000E+06  9.4236392E-15
  9.2500000E+06  8.3327234E-15
  
  
#  96   7  M3  EION =  4.828000000E+03 eV   259
#  S(0) = 2.584012E+00
  4.8111520E+01  0.0000000E+00
  4.8111520E+03  0.0000000E+00
  4.8111520E+03  6.0983741E-04
  4.8280000E+03  6.0983741E-04
  4.8280483E+03  6.0983741E-04
  4.8285856E+03  6.0374202E-04
  4.8291230E+03  5.9845852E-04
  4.8296603E+03  5.9411955E-04
  4.8301977E+03  5.9069448E-04
  4.8312724E+03  5.8620269E-04
  4.8323471E+03  5.8414158E-04
  4.8344965E+03  5.8445595E-04
  4.8366459E+03  5.8743362E-04
  4.8387953E+03  5.9073362E-04
  4.8409447E+03  5.9318081E-04
  4.8430941E+03  5.9432030E-04
  4.8452435E+03  5.9412886E-04
  4.8495422E+03  5.9069024E-04
  4.8538410E+03  5.8524194E-04
  4.8559904E+03  5.8243318E-04
  4.8581398E+03  5.7980937E-04
  4.8624386E+03  5.7550420E-04
  4.8710362E+03  5.7116745E-04
  4.8796338E+03  5.7064585E-04
  4.8882314E+03  5.7091249E-04
  4.8968290E+03  5.7027332E-04
  4.9054266E+03  5.6859209E-04
  4.9140241E+03  5.6648991E-04
  4.9312193E+03  5.6311022E-04
  4.9484145E+03  5.6102463E-04
  4.9656097E+03  5.5863751E-04
  4.9828048E+03  5.5548911E-04
  5.0000000E+03  5.5227635E-04
  5.0156250E+03  5.4970331E-04
  5.0312500E+03  5.4731347E-04
  5.0468750E+03  5.4483857E-04
  5.0625000E+03  5.4215515E-04
  5.1250000E+03  5.3152219E-04
  5.1875000E+03  5.2117618E-04
  5.2500000E+03  5.1107425E-04
  5.3750000E+03  4.9141883E-04
  5.5000000E+03  4.7270685E-04
  5.7500000E+03  4.3792009E-04
  6.0000000E+03  4.0635645E-04
  6.5000000E+03  3.5159663E-04
  6.7500000E+03  3.2783861E-04
  7.0000000E+03  3.0616894E-04
  7.2500000E+03  2.8636767E-04
  7.5000000E+03  2.6823829E-04
  8.0000000E+03  2.3632248E-04
  8.5000000E+03  2.0926646E-04
  9.0000000E+03  1.8617291E-04
  9.5000000E+03  1.6634025E-04
  1.0000000E+04  1.4920957E-04
  1.0500000E+04  1.3433569E-04
  1.1000000E+04  1.2135930E-04
  1.1500000E+04  1.0998724E-04
  1.2000000E+04  9.9979538E-05
  1.2500000E+04  9.1137855E-05
  1.3000000E+04  8.3297351E-05
  1.3500000E+04  7.6320499E-05
  1.4000000E+04  7.0091779E-05
  1.4500000E+04  6.4513766E-05
  1.5000000E+04  5.9503831E-05
  1.6000000E+04  5.0917148E-05
  1.7000000E+04  4.3881719E-05
  1.8000000E+04  3.8063726E-05
  1.9000000E+04  3.3211943E-05
  2.0000000E+04  2.9134845E-05
  2.1000000E+04  2.5684681E-05
  2.2000000E+04  2.2746242E-05
  2.3000000E+04  2.0228774E-05
  2.4000000E+04  1.8060147E-05
  2.5000000E+04  1.6182527E-05
  2.6000000E+04  1.4549191E-05
  2.7000000E+04  1.3122104E-05
  2.8000000E+04  1.1870097E-05
  2.9000000E+04  1.0767462E-05
  3.0000000E+04  9.7928671E-06
  3.1000000E+04  8.9285174E-06
  3.2000000E+04  8.1594855E-06
  3.4000000E+04  6.8589736E-06
  3.6000000E+04  5.8118620E-06
  3.8000000E+04  4.9602491E-06
  4.0000000E+04  4.2612926E-06
  4.2000000E+04  3.6828466E-06
  4.4000000E+04  3.2004857E-06
  4.6000000E+04  2.7954358E-06
  4.8000000E+04  2.4531135E-06
  5.0000000E+04  2.1620815E-06
  5.2500000E+04  1.8568096E-06
  5.5000000E+04  1.6038931E-06
  5.7500000E+04  1.3928217E-06
  6.0000000E+04  1.2154882E-06
  6.5000000E+04  9.3811648E-07
  6.7500000E+04  8.2916940E-07
  7.0000000E+04  7.3558330E-07
  7.2500000E+04  6.5481950E-07
  7.5000000E+04  5.8481850E-07
  7.7500000E+04  5.2389885E-07
  8.0000000E+04  4.7067930E-07
  8.2500000E+04  4.2401868E-07
  8.5000000E+04  3.8296916E-07
  9.0000000E+04  3.1466616E-07
  9.5000000E+04  2.6083760E-07
  1.0000000E+05  2.1795627E-07
  1.0500000E+05  1.8345974E-07
  1.1000000E+05  1.5545939E-07
  1.1500000E+05  1.3254502E-07
  1.2000000E+05  1.1365107E-07
  1.2500000E+05  9.7963408E-08
  1.3000000E+05  8.4853844E-08
  1.3500000E+05  7.3833027E-08
  1.4000000E+05  6.4516461E-08
  1.4500000E+05  5.6599590E-08
  1.5000000E+05  4.9839361E-08
  1.5500000E+05  4.4040425E-08
  1.6000000E+05  3.9044732E-08
  1.6500000E+05  3.4723621E-08
  1.7000000E+05  3.0971746E-08
  1.7500000E+05  2.7702370E-08
  1.8000000E+05  2.4843718E-08
  1.8500000E+05  2.2336090E-08
  1.9000000E+05  2.0129613E-08
  2.0000000E+05  1.6459296E-08
  2.1000000E+05  1.3570300E-08
  2.2000000E+05  1.1273560E-08
  2.3000000E+05  9.4309658E-09
  2.4000000E+05  7.9402971E-09
  2.5000000E+05  6.7250016E-09
  2.6000000E+05  5.7271169E-09
  2.7000000E+05  4.9023074E-09
  2.8000000E+05  4.2163445E-09
  2.9000000E+05  3.6425697E-09
  3.0000000E+05  3.1600504E-09
  3.1000000E+05  2.7522260E-09
  3.2000000E+05  2.4059010E-09
  3.3000000E+05  2.1104900E-09
  3.4000000E+05  1.8574492E-09
  3.5000000E+05  1.6398413E-09
  3.6000000E+05  1.4520027E-09
  3.7000000E+05  1.2892846E-09
  3.8000000E+05  1.1478522E-09
  3.9000000E+05  1.0245271E-09
  4.0000000E+05  9.1666301E-10
  4.1000000E+05  8.2204719E-10
  4.2000000E+05  7.3882208E-10
  4.3000000E+05  6.6542235E-10
  4.4000000E+05  6.0052399E-10
  4.6000000E+05  4.9190269E-10
  4.8000000E+05  4.0580843E-10
  5.0000000E+05  3.3699366E-10
  5.1250000E+05  3.0098372E-10
  5.2500000E+05  2.6943443E-10
  5.3750000E+05  2.4171797E-10
  5.5000000E+05  2.1730528E-10
  5.7500000E+05  1.7666941E-10
  6.0000000E+05  1.4469483E-10
  6.2500000E+05  1.1931744E-10
  6.5000000E+05  9.9014819E-11
  6.6250000E+05  9.0399813E-11
  6.7500000E+05  8.2651624E-11
  7.0000000E+05  6.9372409E-11
  7.2500000E+05  5.8526592E-11
  7.5000000E+05  4.9614982E-11
  7.7500000E+05  4.2251335E-11
  8.0000000E+05  3.6134505E-11
  8.2500000E+05  3.1028007E-11
  8.5000000E+05  2.6744873E-11
  8.7500000E+05  2.3136340E-11
  9.0000000E+05  2.0083338E-11
  9.2500000E+05  1.7490023E-11
  9.5000000E+05  1.5278816E-11
  9.7500000E+05  1.3386604E-11
  1.0000000E+06  1.1761799E-11
  1.0250000E+06  1.0362034E-11
  1.0500000E+06  9.1523647E-12
  1.0750000E+06  8.1038429E-12
  1.1000000E+06  7.1923957E-12
  1.1250000E+06  6.3979269E-12
  1.1500000E+06  5.7035986E-12
  1.1750000E+06  5.0952537E-12
  1.2000000E+06  4.5609489E-12
  1.2250000E+06  4.0905763E-12
  1.2500000E+06  3.6755551E-12
  1.3000000E+06  2.9834101E-12
  1.3500000E+06  2.4378764E-12
  1.4000000E+06  2.0045981E-12
  1.4500000E+06  1.6580114E-12
  1.5000000E+06  1.3789121E-12
  1.5500000E+06  1.1527444E-12
  1.6000000E+06  9.6838463E-13
  1.6500000E+06  8.1726611E-13
  1.7000000E+06  6.9274252E-13
  1.7500000E+06  5.8962208E-13
  1.8000000E+06  5.0382346E-13
  1.8500000E+06  4.3211799E-13
  1.9000000E+06  3.7193604E-13
  1.9500000E+06  3.2122125E-13
  2.0000000E+06  2.7831928E-13
  2.0500000E+06  2.4189261E-13
  2.1000000E+06  2.1085487E-13
  2.1500000E+06  1.8431966E-13
  2.2000000E+06  1.6156062E-13
  2.2500000E+06  1.4198011E-13
  2.3000000E+06  1.2508438E-13
  2.3500000E+06  1.1046388E-13
  2.4000000E+06  9.7777664E-14
  2.4500000E+06  8.6740883E-14
  2.5000000E+06  7.7114772E-14
  2.5500000E+06  6.8698534E-14
  2.6000000E+06  6.1322788E-14
  2.6500000E+06  5.4844226E-14
  2.7000000E+06  4.9141242E-14
  2.8000000E+06  3.9663285E-14
  2.9000000E+06  3.2229196E-14
  3.0000000E+06  2.6354045E-14
  3.1000000E+06  2.1677914E-14
  3.2000000E+06  1.7931248E-14
  3.3000000E+06  1.4910421E-14
  3.4000000E+06  1.2460363E-14
  3.5000000E+06  1.0462076E-14
  3.6000000E+06  8.8235848E-15
  3.7000000E+06  7.4733268E-15
  3.8000000E+06  6.3552646E-15
  3.9000000E+06  5.4252499E-15
  4.0000000E+06  4.6483010E-15
  4.1000000E+06  3.9965441E-15
  4.2000000E+06  3.4476509E-15
  4.3000000E+06  2.9836448E-15
  4.4000000E+06  2.5899838E-15
  4.5000000E+06  2.2548498E-15
  4.6000000E+06  1.9685966E-15
  4.7000000E+06  1.7233183E-15
  4.8000000E+06  1.5125089E-15
  5.0000000E+06  1.1737161E-15
  5.1250000E+06  1.0064255E-15
  5.2500000E+06  8.6595136E-16
  5.3750000E+06  7.4753695E-16
  5.5000000E+06  6.4734743E-16
  5.6250000E+06  5.6227656E-16
  5.7500000E+06  4.8979696E-16
  5.8750000E+06  4.2784341E-16
  6.0000000E+06  3.7472135E-16
  6.1250000E+06  3.2903482E-16
  6.2500000E+06  2.8962962E-16
  6.3750000E+06  2.5554799E-16
  6.5000000E+06  2.2599205E-16
  6.6250000E+06  2.0029492E-16
  6.7500000E+06  1.7789733E-16
  6.8750000E+06  1.5832884E-16
  7.0000000E+06  1.4119212E-16
  7.1250000E+06  1.2615063E-16
  7.2500000E+06  1.1291905E-16
  7.5000000E+06  9.0951175E-17
  7.7500000E+06  7.3743973E-17
  8.0000000E+06  6.0167405E-17
  8.2500000E+06  4.9385552E-17
  8.5000000E+06  4.0769719E-17
  
  
#  96   8  M4  EION =  4.236000000E+03 eV   261
#  S(0) = 3.182498E+00
  4.2327921E+01  0.0000000E+00
  4.2327921E+03  0.0000000E+00
  4.2327921E+03  8.2254109E-05
  4.2360000E+03  8.2254109E-05
  4.2360424E+03  8.2254109E-05
  4.2361705E+03  8.7108074E-05
  4.2362985E+03  9.2191204E-05
  4.2364266E+03  9.7501938E-05
  4.2365547E+03  1.0303870E-04
  4.2368109E+03  1.1478396E-04
  4.2370671E+03  1.2741371E-04
  4.2375795E+03  1.5526805E-04
  4.2380918E+03  1.8646728E-04
  4.2391166E+03  2.5817951E-04
  4.2401413E+03  3.4064162E-04
  4.2421908E+03  5.2636085E-04
  4.2432155E+03  6.2254844E-04
  4.2442402E+03  7.1612851E-04
  4.2452650E+03  8.0405968E-04
  4.2462897E+03  8.8414971E-04
  4.2473145E+03  9.5516283E-04
  4.2483392E+03  1.0167487E-03
  4.2503887E+03  1.1134451E-03
  4.2524381E+03  1.1812324E-03
  4.2565371E+03  1.2632519E-03
  4.2585865E+03  1.2898410E-03
  4.2606360E+03  1.3117045E-03
  4.2647349E+03  1.3475938E-03
  4.2688339E+03  1.3765660E-03
  4.2729328E+03  1.3988284E-03
  4.2770318E+03  1.4137645E-03
  4.2811307E+03  1.4215896E-03
  4.2852297E+03  1.4235278E-03
  4.2893286E+03  1.4213414E-03
  4.2934275E+03  1.4168178E-03
  4.2975265E+03  1.4114362E-03
  4.3016254E+03  1.4061559E-03
  4.3098233E+03  1.3975760E-03
  4.3180212E+03  1.3913393E-03
  4.3262191E+03  1.3854682E-03
  4.3344169E+03  1.3784074E-03
  4.3508127E+03  1.3605773E-03
  4.3672085E+03  1.3430621E-03
  4.3836042E+03  1.3288028E-03
  4.4000000E+03  1.3155951E-03
  4.4250000E+03  1.2938950E-03
  4.4500000E+03  1.2728711E-03
  4.4750000E+03  1.2541941E-03
  4.5000000E+03  1.2357523E-03
  4.5500000E+03  1.1991196E-03
  4.5750000E+03  1.1821157E-03
  4.6000000E+03  1.1653203E-03
  4.7000000E+03  1.1006596E-03
  4.8000000E+03  1.0404753E-03
  5.0000000E+03  9.3214293E-04
  5.2500000E+03  8.1547939E-04
  5.5000000E+03  7.1641551E-04
  5.7500000E+03  6.3202513E-04
  6.0000000E+03  5.5977993E-04
  6.5000000E+03  4.4410792E-04
  6.7500000E+03  3.9763251E-04
  7.0000000E+03  3.5715395E-04
  7.2500000E+03  3.2175365E-04
  7.5000000E+03  2.9067464E-04
  8.0000000E+03  2.3907913E-04
  8.5000000E+03  1.9850492E-04
  9.0000000E+03  1.6622794E-04
  9.5000000E+03  1.4028131E-04
  1.0000000E+04  1.1922566E-04
  1.0500000E+04  1.0199050E-04
  1.1000000E+04  8.7769636E-05
  1.1500000E+04  7.5949127E-05
  1.2000000E+04  6.6056553E-05
  1.2500000E+04  5.7724919E-05
  1.3000000E+04  5.0666565E-05
  1.3500000E+04  4.4654094E-05
  1.4000000E+04  3.9506301E-05
  1.4500000E+04  3.5077732E-05
  1.5000000E+04  3.1250813E-05
  1.6000000E+04  2.5036605E-05
  1.7000000E+04  2.0286223E-05
  1.8000000E+04  1.6604592E-05
  1.9000000E+04  1.3715873E-05
  2.0000000E+04  1.1423955E-05
  2.1000000E+04  9.5871189E-06
  2.2000000E+04  8.1014146E-06
  2.3000000E+04  6.8895719E-06
  2.4000000E+04  5.8934370E-06
  2.5000000E+04  5.0687529E-06
  2.6000000E+04  4.3814861E-06
  2.7000000E+04  3.8052145E-06
  2.8000000E+04  3.3192437E-06
  2.9000000E+04  2.9072309E-06
  3.0000000E+04  2.5561715E-06
  3.1000000E+04  2.2556429E-06
  3.2000000E+04  1.9972355E-06
  3.4000000E+04  1.5807235E-06
  3.6000000E+04  1.2655557E-06
  3.8000000E+04  1.0237791E-06
  4.0000000E+04  8.3599569E-07
  4.2000000E+04  6.8850411E-07
  4.4000000E+04  5.7147126E-07
  4.6000000E+04  4.7773667E-07
  4.8000000E+04  4.0201660E-07
  5.0000000E+04  3.4036443E-07
  5.2500000E+04  2.7861074E-07
  5.5000000E+04  2.2990846E-07
  5.7500000E+04  1.9112948E-07
  5.8750000E+04  1.7471882E-07
  6.0000000E+04  1.5997912E-07
  6.2500000E+04  1.3475323E-07
  6.5000000E+04  1.1417145E-07
  6.7500000E+04  9.7261741E-08
  7.0000000E+04  8.3278912E-08
  7.2500000E+04  7.1646409E-08
  7.5000000E+04  6.1914425E-08
  7.7500000E+04  5.3729278E-08
  8.0000000E+04  4.6810790E-08
  8.2500000E+04  4.0935488E-08
  8.5000000E+04  3.5923973E-08
  8.7500000E+04  3.1631346E-08
  9.0000000E+04  2.7939905E-08
  9.2500000E+04  2.4753514E-08
  9.5000000E+04  2.1993245E-08
  1.0000000E+05  1.7501782E-08
  1.0500000E+05  1.4066203E-08
  1.1000000E+05  1.1407806E-08
  1.1500000E+05  9.3289758E-09
  1.2000000E+05  7.6875497E-09
  1.2500000E+05  6.3798830E-09
  1.3000000E+05  5.3294858E-09
  1.3500000E+05  4.4792699E-09
  1.4000000E+05  3.7861728E-09
  1.4500000E+05  3.2173977E-09
  1.5000000E+05  2.7477403E-09
  1.5500000E+05  2.3576649E-09
  1.6000000E+05  2.0319100E-09
  1.6500000E+05  1.7584647E-09
  1.7000000E+05  1.5278107E-09
  1.7500000E+05  1.3323563E-09
  1.8000000E+05  1.1660074E-09
  1.8500000E+05  1.0238443E-09
  1.9000000E+05  9.0187377E-10
  2.0000000E+05  7.0606252E-10
  2.1000000E+05  5.5886918E-10
  2.2000000E+05  4.4681416E-10
  2.3000000E+05  3.6051788E-10
  2.4000000E+05  2.9335087E-10
  2.5000000E+05  2.4056045E-10
  2.6000000E+05  1.9869408E-10
  2.7000000E+05  1.6521312E-10
  2.8000000E+05  1.3822984E-10
  2.9000000E+05  1.1632565E-10
  3.0000000E+05  9.8424224E-11
  3.1000000E+05  8.3701543E-11
  3.2000000E+05  7.1521321E-11
  3.3000000E+05  6.1388324E-11
  3.4000000E+05  5.2914233E-11
  3.5000000E+05  4.5792398E-11
  3.6000000E+05  3.9779030E-11
  3.7000000E+05  3.4679130E-11
  3.8000000E+05  3.0335799E-11
  3.9000000E+05  2.6622084E-11
  4.0000000E+05  2.3434694E-11
  4.2000000E+05  1.8316182E-11
  4.4000000E+05  1.4468511E-11
  4.6000000E+05  1.1540578E-11
  4.8000000E+05  9.2874771E-12
  5.0000000E+05  7.5357718E-12
  5.2500000E+05  5.8648848E-12
  5.5000000E+05  4.6138568E-12
  5.7500000E+05  3.6655349E-12
  6.0000000E+05  2.9385048E-12
  6.2500000E+05  2.3753125E-12
  6.5000000E+05  1.9348376E-12
  6.6250000E+05  1.7509636E-12
  6.7500000E+05  1.5872752E-12
  7.0000000E+05  1.3107661E-12
  7.2500000E+05  1.0891016E-12
  7.5000000E+05  9.1013639E-13
  7.7500000E+05  7.6468228E-13
  8.0000000E+05  6.4572540E-13
  8.2500000E+05  5.4786762E-13
  8.5000000E+05  4.6692229E-13
  8.7500000E+05  3.9961839E-13
  9.0000000E+05  3.4338275E-13
  9.2500000E+05  2.9617748E-13
  9.5000000E+05  2.5637859E-13
  9.7500000E+05  2.2268432E-13
  1.0000000E+06  1.9404534E-13
  1.0250000E+06  1.6961147E-13
  1.0500000E+06  1.4869049E-13
  1.1000000E+06  1.1522285E-13
  1.1500000E+06  9.0209261E-14
  1.2000000E+06  7.1294447E-14
  1.2500000E+06  5.6837032E-14
  1.3000000E+06  4.5676739E-14
  1.3500000E+06  3.6982403E-14
  1.4000000E+06  3.0151361E-14
  1.4500000E+06  2.4741718E-14
  1.5000000E+06  2.0425992E-14
  1.5500000E+06  1.6959117E-14
  1.6000000E+06  1.4156025E-14
  1.6500000E+06  1.1875773E-14
  1.7000000E+06  1.0010164E-14
  1.7500000E+06  8.4755177E-15
  1.8000000E+06  7.2066636E-15
  1.8500000E+06  6.1524857E-15
  1.9000000E+06  5.2726375E-15
  1.9500000E+06  4.5350817E-15
  2.0000000E+06  3.9142328E-15
  2.0500000E+06  3.3895519E-15
  2.1000000E+06  2.9444667E-15
  2.1500000E+06  2.5655400E-15
  2.2000000E+06  2.2418260E-15
  2.2500000E+06  1.9643680E-15
  2.3000000E+06  1.7258060E-15
  2.4000000E+06  1.3421184E-15
  2.5000000E+06  1.0535589E-15
  2.6000000E+06  8.3425150E-16
  2.7000000E+06  6.6594576E-16
  2.8000000E+06  5.3560515E-16
  2.9000000E+06  4.3380782E-16
  3.0000000E+06  3.5367189E-16
  3.1000000E+06  2.9011950E-16
  3.2000000E+06  2.3936829E-16
  3.3000000E+06  1.9857479E-16
  3.4000000E+06  1.6558323E-16
  3.5000000E+06  1.3874646E-16
  3.6000000E+06  1.1679655E-16
  3.7000000E+06  9.8750341E-17
  3.8000000E+06  8.3840377E-17
  3.9000000E+06  7.1463617E-17
  4.0000000E+06  6.1143249E-17
  4.1000000E+06  5.2500603E-17
  4.2000000E+06  4.5233332E-17
  4.3000000E+06  3.9098767E-17
  4.4000000E+06  3.3901400E-17
  4.5000000E+06  2.9482794E-17
  4.6000000E+06  2.5713763E-17
  4.7000000E+06  2.2488530E-17
  4.8000000E+06  1.9720137E-17
  5.0000000E+06  1.5278711E-17
  5.1250000E+06  1.3089261E-17
  5.2500000E+06  1.1252735E-17
  5.3750000E+06  9.7060583E-18
  5.5000000E+06  8.3985656E-18
  5.6250000E+06  7.2893681E-18
  5.7500000E+06  6.3452098E-18
  5.8750000E+06  5.5389205E-18
  6.0000000E+06  4.8482133E-18
  6.2500000E+06  3.7432586E-18
  6.5000000E+06  2.9181194E-18
  6.6250000E+06  2.5852334E-18
  6.7500000E+06  2.2952396E-18
  7.0000000E+06  1.8202938E-18
  7.2500000E+06  1.4547217E-18
  7.5000000E+06  1.1708633E-18
  7.7500000E+06  9.4867156E-19
  8.0000000E+06  7.7352032E-19
  8.2500000E+06  6.3454565E-19
  
  
#  96   9  M5  EION =  4.014000000E+03 eV   256
#  S(0) = 8.296840E+00
  2.2318938E+01  0.0000000E+00
  2.2318938E+03  0.0000000E+00
  2.2318938E+03  1.2152346E-04
  4.0140000E+03  1.2152346E-04
  4.0140401E+03  1.2152346E-04
  4.0141854E+03  1.3195184E-04
  4.0143307E+03  1.4285080E-04
  4.0144760E+03  1.5421352E-04
  4.0146213E+03  1.6603336E-04
  4.0149118E+03  1.9101813E-04
  4.0152024E+03  2.1775276E-04
  4.0157835E+03  2.7625541E-04
  4.0163646E+03  3.4107719E-04
  4.0175269E+03  4.8742573E-04
  4.0186891E+03  6.5127098E-04
  4.0210136E+03  1.0020096E-03
  4.0221759E+03  1.1728390E-03
  4.0233381E+03  1.3312970E-03
  4.0245004E+03  1.4727921E-03
  4.0256626E+03  1.5950793E-03
  4.0268249E+03  1.6979918E-03
  4.0279871E+03  1.7828670E-03
  4.0303116E+03  1.9077782E-03
  4.0326361E+03  1.9897206E-03
  4.0349606E+03  2.0456147E-03
  4.0372851E+03  2.0868601E-03
  4.0396096E+03  2.1201130E-03
  4.0419341E+03  2.1487879E-03
  4.0465831E+03  2.1970347E-03
  4.0512321E+03  2.2333660E-03
  4.0605301E+03  2.2653306E-03
  4.0698281E+03  2.2559334E-03
  4.0791261E+03  2.2336145E-03
  4.0884241E+03  2.2149706E-03
  4.0977221E+03  2.2014244E-03
  4.1070201E+03  2.1885672E-03
  4.1163181E+03  2.1733092E-03
  4.1256161E+03  2.1556939E-03
  4.1628080E+03  2.0926363E-03
  4.1814040E+03  2.0666879E-03
  4.2000000E+03  2.0392554E-03
  4.2500000E+03  1.9708629E-03
  4.3000000E+03  1.9081330E-03
  4.3500000E+03  1.8488433E-03
  4.4000000E+03  1.7924130E-03
  4.6000000E+03  1.5878187E-03
  4.8000000E+03  1.4118370E-03
  5.0000000E+03  1.2593104E-03
  5.2500000E+03  1.0965193E-03
  5.5000000E+03  9.5917531E-04
  5.7500000E+03  8.4288286E-04
  6.0000000E+03  7.4385356E-04
  6.5000000E+03  5.8621928E-04
  6.7500000E+03  5.2323702E-04
  7.0000000E+03  4.6856420E-04
  7.2500000E+03  4.2090229E-04
  7.5000000E+03  3.7918725E-04
  8.0000000E+03  3.1023801E-04
  8.5000000E+03  2.5631972E-04
  9.0000000E+03  2.1364613E-04
  9.5000000E+03  1.7950861E-04
  1.0000000E+04  1.5193082E-04
  1.0500000E+04  1.2945233E-04
  1.1000000E+04  1.1097952E-04
  1.1500000E+04  9.5683112E-05
  1.2000000E+04  8.2928032E-05
  1.2500000E+04  7.2222948E-05
  1.3000000E+04  6.3184231E-05
  1.3500000E+04  5.5509656E-05
  1.4000000E+04  4.8959271E-05
  1.4500000E+04  4.3341057E-05
  1.5000000E+04  3.8500302E-05
  1.6000000E+04  3.0672180E-05
  1.7000000E+04  2.4720214E-05
  1.8000000E+04  2.0130877E-05
  1.9000000E+04  1.6547470E-05
  2.0000000E+04  1.3717634E-05
  2.1000000E+04  1.1459830E-05
  2.2000000E+04  9.6414932E-06
  2.3000000E+04  8.1644892E-06
  2.4000000E+04  6.9552669E-06
  2.5000000E+04  5.9580636E-06
  2.6000000E+04  5.1301603E-06
  2.7000000E+04  4.4385114E-06
  2.8000000E+04  3.8573244E-06
  2.9000000E+04  3.3663000E-06
  3.0000000E+04  2.9493381E-06
  3.1000000E+04  2.5935758E-06
  3.2000000E+04  2.2886668E-06
  3.4000000E+04  1.7994657E-06
  3.6000000E+04  1.4315474E-06
  3.8000000E+04  1.1509562E-06
  4.0000000E+04  9.3425616E-07
  4.2000000E+04  7.6498142E-07
  4.4000000E+04  6.3137377E-07
  4.6000000E+04  5.2491319E-07
  4.8000000E+04  4.3934207E-07
  5.0000000E+04  3.7000781E-07
  5.2500000E+04  3.0092652E-07
  5.5000000E+04  2.4675977E-07
  5.7500000E+04  2.0387231E-07
  6.0000000E+04  1.6961111E-07
  6.5000000E+04  1.1961855E-07
  6.7500000E+04  1.0131310E-07
  7.0000000E+04  8.6253209E-08
  7.2500000E+04  7.3787523E-08
  7.5000000E+04  6.3410049E-08
  7.7500000E+04  5.4724562E-08
  8.0000000E+04  4.7418488E-08
  8.2500000E+04  4.1243530E-08
  8.5000000E+04  3.6001163E-08
  8.7500000E+04  3.1531663E-08
  9.0000000E+04  2.7705776E-08
  9.2500000E+04  2.4418347E-08
  9.5000000E+04  2.1583383E-08
  1.0000000E+05  1.7000422E-08
  1.0500000E+05  1.3525551E-08
  1.1000000E+05  1.0859940E-08
  1.1500000E+05  8.7931980E-09
  1.2000000E+05  7.1750282E-09
  1.2500000E+05  5.8966147E-09
  1.3000000E+05  4.8781882E-09
  1.3500000E+05  4.0605969E-09
  1.4000000E+05  3.3995198E-09
  1.4500000E+05  2.8614144E-09
  1.5000000E+05  2.4206613E-09
  1.5500000E+05  2.0575279E-09
  1.6000000E+05  1.7566942E-09
  1.6500000E+05  1.5061770E-09
  1.7000000E+05  1.2965368E-09
  1.7500000E+05  1.1202891E-09
  1.8000000E+05  9.7146358E-10
  1.8500000E+05  8.4527004E-10
  1.9000000E+05  7.3784292E-10
  2.0000000E+05  5.6732432E-10
  2.1000000E+05  4.4110296E-10
  2.2000000E+05  3.4646863E-10
  2.3000000E+05  2.7468194E-10
  2.4000000E+05  2.1963993E-10
  2.5000000E+05  1.7701804E-10
  2.6000000E+05  1.4371163E-10
  2.7000000E+05  1.1746429E-10
  2.8000000E+05  9.6617236E-11
  2.9000000E+05  7.9938243E-11
  3.0000000E+05  6.6502943E-11
  3.1000000E+05  5.5611532E-11
  3.2000000E+05  4.6729587E-11
  3.3000000E+05  3.9445702E-11
  3.4000000E+05  3.3440838E-11
  3.5000000E+05  2.8465782E-11
  3.6000000E+05  2.4324539E-11
  3.7000000E+05  2.0862006E-11
  3.8000000E+05  1.7954724E-11
  3.9000000E+05  1.5503860E-11
  4.0000000E+05  1.3429873E-11
  4.1000000E+05  1.1668423E-11
  4.2000000E+05  1.0167215E-11
  4.3000000E+05  8.8835500E-12
  4.4000000E+05  7.7824169E-12
  4.6000000E+05  6.0174403E-12
  4.8000000E+05  4.6961641E-12
  5.0000000E+05  3.6965492E-12
  5.1250000E+05  3.1959162E-12
  5.2500000E+05  2.7712635E-12
  5.3750000E+05  2.4098290E-12
  5.5000000E+05  2.1011973E-12
  5.7500000E+05  1.6097086E-12
  6.0000000E+05  1.2449618E-12
  6.2500000E+05  9.7134933E-13
  6.5000000E+05  7.6405505E-13
  6.6250000E+05  6.7958545E-13
  6.7500000E+05  6.0555713E-13
  7.0000000E+05  4.8333292E-13
  7.2500000E+05  3.8832937E-13
  7.5000000E+05  3.1393390E-13
  7.7500000E+05  2.5526975E-13
  8.0000000E+05  2.0870709E-13
  8.2500000E+05  1.7152135E-13
  8.5000000E+05  1.4165127E-13
  8.7500000E+05  1.1752556E-13
  9.0000000E+05  9.7937934E-14
  9.2500000E+05  8.1956128E-14
  9.5000000E+05  6.8855159E-14
  9.7500000E+05  5.8067783E-14
  1.0000000E+06  4.9147628E-14
  1.0250000E+06  4.1741540E-14
  1.0500000E+06  3.5568691E-14
  1.0750000E+06  3.0404661E-14
  1.1000000E+06  2.6069249E-14
  1.1250000E+06  2.2417114E-14
  1.1500000E+06  1.9330529E-14
  1.1750000E+06  1.6713735E-14
  1.2000000E+06  1.4488541E-14
  1.2250000E+06  1.2590856E-14
  1.2500000E+06  1.0967961E-14
  1.3000000E+06  8.3799227E-15
  1.3500000E+06  6.4579095E-15
  1.4000000E+06  5.0168921E-15
  1.4500000E+06  3.9268626E-15
  1.5000000E+06  3.0954460E-15
  1.5500000E+06  2.4563163E-15
  1.6000000E+06  1.9613817E-15
  1.6500000E+06  1.5754499E-15
  1.7000000E+06  1.2725454E-15
  1.7500000E+06  1.0333350E-15
  1.8000000E+06  8.4331747E-16
  1.8500000E+06  6.9153665E-16
  1.9000000E+06  5.6965803E-16
  1.9500000E+06  4.7129863E-16
  2.0000000E+06  3.9153940E-16
  2.0500000E+06  3.2656706E-16
  2.1000000E+06  2.7340906E-16
  2.1500000E+06  2.2973549E-16
  2.2000000E+06  1.9371056E-16
  2.2500000E+06  1.6388072E-16
  2.3000000E+06  1.3908962E-16
  2.3500000E+06  1.1841319E-16
  2.4000000E+06  1.0110978E-16
  2.4500000E+06  8.6581696E-17
  2.5000000E+06  7.4345325E-17
  2.5500000E+06  6.4007835E-17
  2.6000000E+06  5.5248963E-17
  2.6500000E+06  4.7806672E-17
  2.7000000E+06  4.1465809E-17
  2.8000000E+06  3.1410117E-17
  2.9000000E+06  2.3999789E-17
  3.0000000E+06  1.8487228E-17
  3.1000000E+06  1.4349971E-17
  3.2000000E+06  1.1218950E-17
  3.3000000E+06  8.8307954E-18
  3.4000000E+06  6.9957670E-18
  3.5000000E+06  5.5758779E-18
  3.6000000E+06  4.4699151E-18
  3.7000000E+06  3.6030275E-18
  3.8000000E+06  2.9194303E-18
  3.9000000E+06  2.3772744E-18
  4.0000000E+06  1.9449472E-18
  4.1000000E+06  1.5984101E-18
  4.2000000E+06  1.3192765E-18
  4.3000000E+06  1.0933848E-18
  4.4000000E+06  9.0976016E-19
  4.5000000E+06  7.5985207E-19
  4.6000000E+06  6.3696293E-19
  4.7000000E+06  5.3581745E-19
  4.8000000E+06  4.5224581E-19
  5.0000000E+06  3.2525470E-19
  5.1250000E+06  2.6631745E-19
  5.2500000E+06  2.1902743E-19
  5.3750000E+06  1.8089946E-19
  5.5000000E+06  1.5001624E-19
  5.6250000E+06  1.2489031E-19
  5.7500000E+06  1.0436171E-19
  5.8750000E+06  8.7523192E-20
  6.0000000E+06  7.3660161E-20
  6.1250000E+06  6.2205543E-20
  6.2500000E+06  5.2707562E-20
  
  
#  96  10  N1  EION =  1.664000000E+03 eV   271
#  S(0) = 6.356111E-01
  1.6583223E+01  0.0000000E+00
  1.6583223E+03  0.0000000E+00
  1.6583223E+03  2.2806868E-04
  1.6640000E+03  2.2806868E-04
  1.6640166E+03  2.2806868E-04
  1.6642415E+03  2.2677122E-04
  1.6644664E+03  2.2553233E-04
  1.6646913E+03  2.2434845E-04
  1.6649162E+03  2.2321628E-04
  1.6653660E+03  2.2109539E-04
  1.6658158E+03  2.1914858E-04
  1.6667154E+03  2.1570877E-04
  1.6676150E+03  2.1278412E-04
  1.6694141E+03  2.0816633E-04
  1.6712133E+03  2.0482774E-04
  1.6730125E+03  2.0246168E-04
  1.6748116E+03  2.0084657E-04
  1.6766108E+03  1.9981193E-04
  1.6784100E+03  1.9922141E-04
  1.6820083E+03  1.9894618E-04
  1.6856067E+03  1.9934139E-04
  1.6892050E+03  1.9995017E-04
  1.6928033E+03  2.0048603E-04
  1.6964017E+03  2.0079595E-04
  1.7000000E+03  2.0082636E-04
  1.7062500E+03  2.0027872E-04
  1.7125000E+03  1.9924382E-04
  1.7187500E+03  1.9806728E-04
  1.7250000E+03  1.9698954E-04
  1.7312500E+03  1.9611268E-04
  1.7375000E+03  1.9543045E-04
  1.7437500E+03  1.9487570E-04
  1.7500000E+03  1.9436347E-04
  1.7562500E+03  1.9382623E-04
  1.7625000E+03  1.9322173E-04
  1.7687500E+03  1.9254356E-04
  1.7750000E+03  1.9180293E-04
  1.7875000E+03  1.9025456E-04
  1.8000000E+03  1.8878269E-04
  1.8125000E+03  1.8746702E-04
  1.8250000E+03  1.8625791E-04
  1.8500000E+03  1.8379666E-04
  1.8625000E+03  1.8248156E-04
  1.8750000E+03  1.8115475E-04
  1.8875000E+03  1.7985812E-04
  1.8937500E+03  1.7922770E-04
  1.9000000E+03  1.7861148E-04
  1.9250000E+03  1.7624450E-04
  1.9500000E+03  1.7388646E-04
  1.9625000E+03  1.7269176E-04
  1.9750000E+03  1.7149188E-04
  2.0000000E+03  1.6913996E-04
  2.0250000E+03  1.6689008E-04
  2.0500000E+03  1.6468967E-04
  2.0750000E+03  1.6250665E-04
  2.1000000E+03  1.6033533E-04
  2.1500000E+03  1.5613317E-04
  2.1750000E+03  1.5411600E-04
  2.2000000E+03  1.5212061E-04
  2.2250000E+03  1.5014263E-04
  2.2500000E+03  1.4819938E-04
  2.3000000E+03  1.4444620E-04
  2.3500000E+03  1.4082047E-04
  2.4000000E+03  1.3730761E-04
  2.4500000E+03  1.3392920E-04
  2.5000000E+03  1.3066823E-04
  2.6000000E+03  1.2445606E-04
  2.7000000E+03  1.1867542E-04
  2.8000000E+03  1.1326409E-04
  2.9000000E+03  1.0820035E-04
  3.0000000E+03  1.0346403E-04
  3.1000000E+03  9.9026641E-05
  3.2000000E+03  9.4862232E-05
  3.4000000E+03  8.7269902E-05
  3.6000000E+03  8.0543493E-05
  3.8000000E+03  7.4560316E-05
  4.0000000E+03  6.9216506E-05
  4.2000000E+03  6.4425139E-05
  4.4000000E+03  6.0113295E-05
  4.6000000E+03  5.6219476E-05
  4.8000000E+03  5.2691575E-05
  5.0000000E+03  4.9485254E-05
  5.2500000E+03  4.5872331E-05
  5.5000000E+03  4.2640570E-05
  5.7500000E+03  3.9738158E-05
  6.0000000E+03  3.7121842E-05
  6.5000000E+03  3.2607366E-05
  6.7500000E+03  3.0652117E-05
  7.0000000E+03  2.8867010E-05
  7.2500000E+03  2.7232806E-05
  7.5000000E+03  2.5732948E-05
  8.0000000E+03  2.3080707E-05
  8.5000000E+03  2.0816104E-05
  9.0000000E+03  1.8866920E-05
  9.5000000E+03  1.7177059E-05
  1.0000000E+04  1.5702370E-05
  1.0500000E+04  1.4407727E-05
  1.1000000E+04  1.3264907E-05
  1.1500000E+04  1.2251026E-05
  1.2000000E+04  1.1347367E-05
  1.2500000E+04  1.0538500E-05
  1.3000000E+04  9.8116117E-06
  1.3500000E+04  9.1559900E-06
  1.4000000E+04  8.5626221E-06
  1.4500000E+04  8.0238795E-06
  1.5000000E+04  7.5332711E-06
  1.6000000E+04  6.6750242E-06
  1.7000000E+04  5.9520684E-06
  1.8000000E+04  5.3374994E-06
  1.9000000E+04  4.8107847E-06
  2.0000000E+04  4.3560286E-06
  2.1000000E+04  3.9607729E-06
  2.2000000E+04  3.6151377E-06
  2.3000000E+04  3.3112093E-06
  2.4000000E+04  3.0425885E-06
  2.5000000E+04  2.8040542E-06
  2.6000000E+04  2.5913160E-06
  2.7000000E+04  2.4008194E-06
  2.8000000E+04  2.2296007E-06
  2.9000000E+04  2.0751738E-06
  3.0000000E+04  1.9354398E-06
  3.1000000E+04  1.8086171E-06
  3.2000000E+04  1.6931858E-06
  3.4000000E+04  1.4914650E-06
  3.6000000E+04  1.3218490E-06
  3.8000000E+04  1.1779844E-06
  4.0000000E+04  1.0550077E-06
  4.2000000E+04  9.4914527E-07
  4.4000000E+04  8.5743284E-07
  4.6000000E+04  7.7751593E-07
  4.8000000E+04  7.0750563E-07
  5.0000000E+04  6.4587281E-07
  5.2500000E+04  5.7873244E-07
  5.5000000E+04  5.2078281E-07
  5.7500000E+04  4.7046839E-07
  6.0000000E+04  4.2654498E-07
  6.5000000E+04  3.5404164E-07
  6.7500000E+04  3.2397413E-07
  7.0000000E+04  2.9725228E-07
  7.2500000E+04  2.7341574E-07
  7.5000000E+04  2.5207933E-07
  7.7500000E+04  2.3291889E-07
  8.0000000E+04  2.1566027E-07
  8.2500000E+04  2.0007033E-07
  8.5000000E+04  1.8594989E-07
  9.0000000E+04  1.6145729E-07
  9.5000000E+04  1.4107664E-07
  1.0000000E+05  1.2397453E-07
  1.0500000E+05  1.0951422E-07
  1.1000000E+05  9.7202887E-08
  1.1500000E+05  8.6654745E-08
  1.2000000E+05  7.7564676E-08
  1.2500000E+05  6.9689092E-08
  1.3000000E+05  6.2831896E-08
  1.3500000E+05  5.6833904E-08
  1.4000000E+05  5.1564952E-08
  1.4500000E+05  4.6917886E-08
  1.5000000E+05  4.2803930E-08
  1.5500000E+05  3.9149113E-08
  1.6000000E+05  3.5891476E-08
  1.6500000E+05  3.2978831E-08
  1.7000000E+05  3.0366993E-08
  1.7500000E+05  2.8018391E-08
  1.8000000E+05  2.5900943E-08
  1.8500000E+05  2.3987134E-08
  1.9000000E+05  2.2253273E-08
  2.0000000E+05  1.9246256E-08
  2.1000000E+05  1.6746423E-08
  2.2000000E+05  1.4652200E-08
  2.3000000E+05  1.2885379E-08
  2.4000000E+05  1.1385086E-08
  2.5000000E+05  1.0103459E-08
  2.6000000E+05  9.0025285E-09
  2.7000000E+05  8.0519223E-09
  2.8000000E+05  7.2271496E-09
  2.9000000E+05  6.5083211E-09
  3.0000000E+05  5.8791787E-09
  3.1000000E+05  5.3263479E-09
  3.2000000E+05  4.8387605E-09
  3.3000000E+05  4.4072057E-09
  3.4000000E+05  4.0239779E-09
  3.5000000E+05  3.6825974E-09
  3.6000000E+05  3.3775905E-09
  3.7000000E+05  3.1043136E-09
  3.8000000E+05  2.8588106E-09
  3.9000000E+05  2.6376974E-09
  4.0000000E+05  2.4380678E-09
  4.1000000E+05  2.2574180E-09
  4.2000000E+05  2.0935830E-09
  4.3000000E+05  1.9446847E-09
  4.4000000E+05  1.8090875E-09
  4.6000000E+05  1.5722657E-09
  4.8000000E+05  1.3736903E-09
  5.0000000E+05  1.2060671E-09
  5.1250000E+05  1.1144334E-09
  5.2500000E+05  1.0314979E-09
  5.3750000E+05  9.5627273E-10
  5.5000000E+05  8.8789939E-10
  5.7500000E+05  7.6881261E-10
  5.8750000E+05  7.1687467E-10
  6.0000000E+05  6.6931447E-10
  6.2500000E+05  5.8561139E-10
  6.5000000E+05  5.1474971E-10
  6.7500000E+05  4.5440763E-10
  7.0000000E+05  4.0274359E-10
  7.2500000E+05  3.5828505E-10
  7.5000000E+05  3.1984595E-10
  7.7500000E+05  2.8646427E-10
  8.0000000E+05  2.5735458E-10
  8.2500000E+05  2.3187146E-10
  8.5000000E+05  2.0948144E-10
  8.7500000E+05  1.8974098E-10
  9.0000000E+05  1.7227956E-10
  9.2500000E+05  1.5678619E-10
  9.5000000E+05  1.4299874E-10
  9.7500000E+05  1.3069539E-10
  1.0000000E+06  1.1968759E-10
  1.0250000E+06  1.0981434E-10
  1.0500000E+06  1.0093761E-10
  1.0750000E+06  9.2938686E-11
  1.1000000E+06  8.5715031E-11
  1.1250000E+06  7.9177886E-11
  1.1500000E+06  7.3250184E-11
  1.2000000E+06  6.2963179E-11
  1.2500000E+06  5.4412151E-11
  1.3000000E+06  4.7256788E-11
  1.3500000E+06  4.1232366E-11
  1.4000000E+06  3.6131194E-11
  1.4500000E+06  3.1788899E-11
  1.5000000E+06  2.8074273E-11
  1.5500000E+06  2.4881812E-11
  1.6000000E+06  2.2126105E-11
  1.6500000E+06  1.9737604E-11
  1.7000000E+06  1.7659341E-11
  1.7500000E+06  1.5844405E-11
  1.8000000E+06  1.4253951E-11
  1.8500000E+06  1.2855646E-11
  1.9000000E+06  1.1622451E-11
  1.9500000E+06  1.0531653E-11
  2.0000000E+06  9.5640903E-12
  2.0500000E+06  8.7035366E-12
  2.1000000E+06  7.9361964E-12
  2.1500000E+06  7.2503007E-12
  2.2000000E+06  6.6357778E-12
  2.2500000E+06  6.0839738E-12
  2.3000000E+06  5.5874291E-12
  2.3500000E+06  5.1396933E-12
  2.4000000E+06  4.7351734E-12
  2.4500000E+06  4.3690055E-12
  2.5000000E+06  4.0369490E-12
  2.6000000E+06  3.4608030E-12
  2.7000000E+06  2.9822173E-12
  2.8000000E+06  2.5821946E-12
  2.9000000E+06  2.2458912E-12
  3.0000000E+06  1.9616186E-12
  3.1000000E+06  1.7201051E-12
  3.2000000E+06  1.5139424E-12
  3.3000000E+06  1.3371677E-12
  3.4000000E+06  1.1849518E-12
  3.5000000E+06  1.0533632E-12
  3.6000000E+06  9.3918061E-13
  3.7000000E+06  8.3974949E-13
  3.8000000E+06  7.5287002E-13
  3.9000000E+06  6.7670177E-13
  4.0000000E+06  6.0970598E-13
  4.1000000E+06  5.5059614E-13
  4.2000000E+06  4.9829173E-13
  4.3000000E+06  4.5189044E-13
  4.4000000E+06  4.1064380E-13
  4.5000000E+06  3.7390906E-13
  4.6000000E+06  3.4113051E-13
  
  
#  96  11  N2  EION =  1.493000000E+03 eV   272
#  S(0) = 7.606248E-01
  1.4833901E+01  0.0000000E+00
  1.4833901E+03  0.0000000E+00
  1.4833901E+03  1.6874462E-04
  1.4930000E+03  1.6874462E-04
  1.4930149E+03  1.6874462E-04
  1.4933642E+03  1.6880931E-04
  1.4937134E+03  1.6881013E-04
  1.4940627E+03  1.6877969E-04
  1.4944119E+03  1.6873892E-04
  1.4951105E+03  1.6867442E-04
  1.4958090E+03  1.6867178E-04
  1.4972060E+03  1.6889789E-04
  1.4986030E+03  1.6938590E-04
  1.5000000E+03  1.7003613E-04
  1.5015625E+03  1.7083870E-04
  1.5031250E+03  1.7162253E-04
  1.5046875E+03  1.7231905E-04
  1.5062500E+03  1.7288889E-04
  1.5093750E+03  1.7359726E-04
  1.5125000E+03  1.7377469E-04
  1.5187500E+03  1.7310534E-04
  1.5218750E+03  1.7254950E-04
  1.5250000E+03  1.7199011E-04
  1.5312500E+03  1.7108749E-04
  1.5375000E+03  1.7059580E-04
  1.5437500E+03  1.7044888E-04
  1.5500000E+03  1.7048717E-04
  1.5562500E+03  1.7056390E-04
  1.5625000E+03  1.7059057E-04
  1.5687500E+03  1.7053848E-04
  1.5750000E+03  1.7041843E-04
  1.5875000E+03  1.7009487E-04
  1.6000000E+03  1.6981512E-04
  1.6125000E+03  1.6961964E-04
  1.6250000E+03  1.6944457E-04
  1.6500000E+03  1.6896670E-04
  1.6750000E+03  1.6839354E-04
  1.6875000E+03  1.6811458E-04
  1.7000000E+03  1.6783545E-04
  1.7250000E+03  1.6723170E-04
  1.7500000E+03  1.6656552E-04
  1.7750000E+03  1.6587994E-04
  1.8000000E+03  1.6517361E-04
  1.9000000E+03  1.6201456E-04
  2.0000000E+03  1.5847849E-04
  2.1000000E+03  1.5467975E-04
  2.2000000E+03  1.5068396E-04
  2.3000000E+03  1.4657610E-04
  2.4000000E+03  1.4240493E-04
  2.5000000E+03  1.3823049E-04
  2.6000000E+03  1.3407636E-04
  2.7000000E+03  1.2997327E-04
  2.8000000E+03  1.2595237E-04
  2.9000000E+03  1.2202413E-04
  3.0000000E+03  1.1819768E-04
  3.1000000E+03  1.1448087E-04
  3.2000000E+03  1.1087973E-04
  3.4000000E+03  1.0403508E-04
  3.6000000E+03  9.7666587E-05
  3.8000000E+03  9.1758967E-05
  4.0000000E+03  8.6288101E-05
  4.2000000E+03  8.1225647E-05
  4.4000000E+03  7.6541745E-05
  4.6000000E+03  7.2206742E-05
  4.8000000E+03  6.8192117E-05
  5.0000000E+03  6.4471010E-05
  5.2500000E+03  6.0194641E-05
  5.5000000E+03  5.6293944E-05
  5.7500000E+03  5.2729707E-05
  6.0000000E+03  4.9467008E-05
  6.5000000E+03  4.3725674E-05
  6.7500000E+03  4.1195245E-05
  7.0000000E+03  3.8862013E-05
  7.2500000E+03  3.6706954E-05
  7.5000000E+03  3.4713179E-05
  8.0000000E+03  3.1150973E-05
  8.5000000E+03  2.8073582E-05
  9.0000000E+03  2.5399751E-05
  9.5000000E+03  2.3064149E-05
  1.0000000E+04  2.1013835E-05
  1.0500000E+04  1.9205619E-05
  1.1000000E+04  1.7604032E-05
  1.1500000E+04  1.6179750E-05
  1.2000000E+04  1.4908387E-05
  1.2500000E+04  1.3769532E-05
  1.3000000E+04  1.2746015E-05
  1.3500000E+04  1.1823311E-05
  1.4000000E+04  1.0989070E-05
  1.4500000E+04  1.0232747E-05
  1.5000000E+04  9.5452898E-06
  1.6000000E+04  8.3468359E-06
  1.7000000E+04  7.3429906E-06
  1.8000000E+04  6.4952682E-06
  1.9000000E+04  5.7740743E-06
  2.0000000E+04  5.1563733E-06
  2.1000000E+04  4.6240403E-06
  2.2000000E+04  4.1626685E-06
  2.3000000E+04  3.7607033E-06
  2.4000000E+04  3.4087989E-06
  2.5000000E+04  3.0993366E-06
  2.6000000E+04  2.8260612E-06
  2.7000000E+04  2.5838027E-06
  2.8000000E+04  2.3682602E-06
  2.9000000E+04  2.1758350E-06
  3.0000000E+04  2.0035001E-06
  3.1000000E+04  1.8486948E-06
  3.2000000E+04  1.7092429E-06
  3.3000000E+04  1.5832868E-06
  3.4000000E+04  1.4692338E-06
  3.5000000E+04  1.3657121E-06
  3.6000000E+04  1.2715362E-06
  3.8000000E+04  1.1072421E-06
  4.0000000E+04  9.6960775E-07
  4.2000000E+04  8.5346138E-07
  4.4000000E+04  7.5479038E-07
  4.6000000E+04  6.7044831E-07
  4.8000000E+04  5.9794394E-07
  5.0000000E+04  5.3528741E-07
  5.2500000E+04  4.6840360E-07
  5.5000000E+04  4.1194087E-07
  5.7500000E+04  3.6396576E-07
  5.8750000E+04  3.4267279E-07
  6.0000000E+04  3.2295812E-07
  6.2500000E+04  2.8771187E-07
  6.5000000E+04  2.5726189E-07
  6.7500000E+04  2.3082977E-07
  7.0000000E+04  2.0778310E-07
  7.2500000E+04  1.8760458E-07
  7.5000000E+04  1.6986834E-07
  7.7500000E+04  1.5422164E-07
  8.0000000E+04  1.4037074E-07
  8.2500000E+04  1.2806973E-07
  8.5000000E+04  1.1711166E-07
  8.7500000E+04  1.0732156E-07
  9.0000000E+04  9.8550900E-08
  9.2500000E+04  9.0673020E-08
  9.5000000E+04  8.3579477E-08
  9.7500000E+04  7.7177078E-08
  1.0000000E+05  7.1385472E-08
  1.0250000E+05  6.6135133E-08
  1.0500000E+05  6.1365697E-08
  1.1000000E+05  5.3065921E-08
  1.1500000E+05  4.6139881E-08
  1.2000000E+05  4.0320704E-08
  1.2500000E+05  3.5400632E-08
  1.3000000E+05  3.1216423E-08
  1.3500000E+05  2.7638673E-08
  1.4000000E+05  2.4563976E-08
  1.4500000E+05  2.1909083E-08
  1.5000000E+05  1.9606502E-08
  1.5500000E+05  1.7601155E-08
  1.6000000E+05  1.5847825E-08
  1.6500000E+05  1.4309175E-08
  1.7000000E+05  1.2954204E-08
  1.7500000E+05  1.1757045E-08
  1.8000000E+05  1.0696014E-08
  1.8500000E+05  9.7528436E-09
  1.9000000E+05  8.9120771E-09
  1.9500000E+05  8.1605837E-09
  2.0000000E+05  7.4871650E-09
  2.0500000E+05  6.8822351E-09
  2.1000000E+05  6.3375599E-09
  2.1500000E+05  5.8460423E-09
  2.2000000E+05  5.4015457E-09
  2.2500000E+05  4.9987479E-09
  2.3000000E+05  4.6330191E-09
  2.4000000E+05  3.9971209E-09
  2.5000000E+05  3.4672020E-09
  2.6000000E+05  3.0226802E-09
  2.7000000E+05  2.6475038E-09
  2.8000000E+05  2.3290429E-09
  2.9000000E+05  2.0572781E-09
  3.0000000E+05  1.8242015E-09
  3.1000000E+05  1.6233668E-09
  3.2000000E+05  1.4495499E-09
  3.3000000E+05  1.2984908E-09
  3.4000000E+05  1.1666948E-09
  3.5000000E+05  1.0512792E-09
  3.6000000E+05  9.4985396E-10
  3.7000000E+05  8.6042672E-10
  3.8000000E+05  7.8132926E-10
  3.9000000E+05  7.1115810E-10
  4.0000000E+05  6.4872749E-10
  4.1000000E+05  5.9303187E-10
  4.2000000E+05  5.4321517E-10
  4.3000000E+05  4.9854596E-10
  4.4000000E+05  4.5839703E-10
  4.5000000E+05  4.2222874E-10
  4.6000000E+05  3.8957534E-10
  4.7000000E+05  3.6003355E-10
  4.8000000E+05  3.3325318E-10
  5.0000000E+05  2.8679522E-10
  5.1250000E+05  2.6185495E-10
  5.2500000E+05  2.3958043E-10
  5.3750000E+05  2.1963585E-10
  5.5000000E+05  2.0173381E-10
  5.7500000E+05  1.7110426E-10
  5.8750000E+05  1.5798039E-10
  6.0000000E+05  1.4609661E-10
  6.2500000E+05  1.2551315E-10
  6.5000000E+05  1.0844398E-10
  6.7500000E+05  9.4190790E-11
  7.0000000E+05  8.2212360E-11
  7.2500000E+05  7.2085342E-11
  7.5000000E+05  6.3475747E-11
  7.7500000E+05  5.6117934E-11
  8.0000000E+05  4.9798950E-11
  8.2500000E+05  4.4347035E-11
  8.5000000E+05  3.9622781E-11
  8.7500000E+05  3.5512336E-11
  9.0000000E+05  3.1922175E-11
  9.2500000E+05  2.8775029E-11
  9.5000000E+05  2.6006728E-11
  9.7500000E+05  2.3563713E-11
  1.0000000E+06  2.1401065E-11
  1.0250000E+06  1.9480958E-11
  1.0500000E+06  1.7771404E-11
  1.0750000E+06  1.6245242E-11
  1.1000000E+06  1.4879316E-11
  1.1250000E+06  1.3653819E-11
  1.1500000E+06  1.2551747E-11
  1.1750000E+06  1.1558458E-11
  1.2000000E+06  1.0661301E-11
  1.2250000E+06  9.8493112E-12
  1.2500000E+06  9.1129572E-12
  1.3000000E+06  7.8349773E-12
  1.3500000E+06  6.7726073E-12
  1.4000000E+06  5.8836331E-12
  1.4500000E+06  5.1351977E-12
  1.5000000E+06  4.5014887E-12
  1.5500000E+06  3.9620581E-12
  1.6000000E+06  3.5005796E-12
  1.6500000E+06  3.1039335E-12
  1.7000000E+06  2.7615072E-12
  1.7500000E+06  2.4646649E-12
  1.8000000E+06  2.2063364E-12
  1.8500000E+06  1.9806976E-12
  1.9000000E+06  1.7829250E-12
  1.9500000E+06  1.6090033E-12
  2.0000000E+06  1.4555739E-12
  2.0500000E+06  1.3198167E-12
  2.1000000E+06  1.1993537E-12
  2.1500000E+06  1.0921719E-12
  2.2000000E+06  9.9656134E-13
  2.2500000E+06  9.1106345E-13
  2.3000000E+06  8.3442903E-13
  2.3500000E+06  7.6558474E-13
  2.4000000E+06  7.0360534E-13
  2.4500000E+06  6.4769068E-13
  2.5000000E+06  5.9714685E-13
  2.6000000E+06  5.0983584E-13
  2.7000000E+06  4.3770913E-13
  2.8000000E+06  3.7772535E-13
  2.9000000E+06  3.2752827E-13
  3.0000000E+06  2.8527637E-13
  3.1000000E+06  2.4951856E-13
  3.2000000E+06  2.1910254E-13
  3.3000000E+06  1.9310666E-13
  3.4000000E+06  1.7078873E-13
  3.5000000E+06  1.5154782E-13
  3.6000000E+06  1.3489414E-13
  3.7000000E+06  1.2042587E-13
  3.8000000E+06  1.0781155E-13
  3.9000000E+06  9.6775512E-14
  4.0000000E+06  8.7087669E-14
  4.1000000E+06  7.8556145E-14
  4.2000000E+06  7.1020200E-14
  4.3000000E+06  6.4345063E-14
  4.4000000E+06  5.8418965E-14
  4.5000000E+06  5.3146868E-14
  4.6000000E+06  4.8446969E-14
  4.7000000E+06  4.4248721E-14
  
  
#  96  12  N3  EION =  1.194000000E+03 eV   274
#  S(0) = 2.458033E+00
  1.1804617E+01  0.0000000E+00
  1.1804617E+03  0.0000000E+00
  1.1804617E+03  1.3422411E-03
  1.1940000E+03  1.3422411E-03
  1.1940119E+03  1.3422411E-03
  1.1946107E+03  1.3288041E-03
  1.1952095E+03  1.3172515E-03
  1.1958084E+03  1.3078550E-03
  1.1964072E+03  1.3005018E-03
  1.1976048E+03  1.2909393E-03
  1.1988024E+03  1.2865301E-03
  1.2000000E+03  1.2855457E-03
  1.2015625E+03  1.2872802E-03
  1.2031250E+03  1.2905819E-03
  1.2046875E+03  1.2941141E-03
  1.2062500E+03  1.2970589E-03
  1.2093750E+03  1.2996545E-03
  1.2125000E+03  1.2974390E-03
  1.2187500E+03  1.2831771E-03
  1.2218750E+03  1.2741320E-03
  1.2250000E+03  1.2653404E-03
  1.2281250E+03  1.2574445E-03
  1.2312500E+03  1.2507455E-03
  1.2375000E+03  1.2409746E-03
  1.2437500E+03  1.2348432E-03
  1.2500000E+03  1.2304105E-03
  1.2562500E+03  1.2260888E-03
  1.2625000E+03  1.2210394E-03
  1.2750000E+03  1.2085432E-03
  1.2875000E+03  1.1951133E-03
  1.3000000E+03  1.1828410E-03
  1.3125000E+03  1.1717343E-03
  1.3250000E+03  1.1608177E-03
  1.3500000E+03  1.1377407E-03
  1.3750000E+03  1.1147583E-03
  1.3875000E+03  1.1038327E-03
  1.4000000E+03  1.0931509E-03
  1.4250000E+03  1.0718200E-03
  1.4500000E+03  1.0505570E-03
  1.4750000E+03  1.0299947E-03
  1.5000000E+03  1.0101675E-03
  1.5500000E+03  9.7160427E-04
  1.6000000E+03  9.3495509E-04
  1.7000000E+03  8.6702962E-04
  1.8000000E+03  8.0568873E-04
  1.9000000E+03  7.5006371E-04
  2.0000000E+03  6.9967036E-04
  2.1000000E+03  6.5383421E-04
  2.2000000E+03  6.1213165E-04
  2.3000000E+03  5.7404771E-04
  2.4000000E+03  5.3920251E-04
  2.5000000E+03  5.0729337E-04
  2.6000000E+03  4.7799550E-04
  2.7000000E+03  4.5103319E-04
  2.8000000E+03  4.2617274E-04
  2.9000000E+03  4.0321122E-04
  3.0000000E+03  3.8196765E-04
  3.1000000E+03  3.6227995E-04
  3.2000000E+03  3.4400357E-04
  3.4000000E+03  3.1118379E-04
  3.6000000E+03  2.8263613E-04
  3.8000000E+03  2.5766290E-04
  4.0000000E+03  2.3570134E-04
  4.2000000E+03  2.1629386E-04
  4.4000000E+03  1.9906558E-04
  4.6000000E+03  1.8370722E-04
  4.8000000E+03  1.6996201E-04
  5.0000000E+03  1.5761548E-04
  5.2500000E+03  1.4387760E-04
  5.5000000E+03  1.3175440E-04
  5.7500000E+03  1.2100754E-04
  6.0000000E+03  1.1144053E-04
  6.5000000E+03  9.5221689E-05
  6.7500000E+03  8.8319932E-05
  7.0000000E+03  8.2088937E-05
  7.2500000E+03  7.6446887E-05
  7.5000000E+03  7.1323912E-05
  8.0000000E+03  6.2403699E-05
  8.5000000E+03  5.4940611E-05
  9.0000000E+03  4.8642583E-05
  9.5000000E+03  4.3286303E-05
  1.0000000E+04  3.8698796E-05
  1.0500000E+04  3.4744482E-05
  1.1000000E+04  3.1315959E-05
  1.1500000E+04  2.8327315E-05
  1.2000000E+04  2.5709202E-05
  1.2500000E+04  2.3405183E-05
  1.3000000E+04  2.1368977E-05
  1.3500000E+04  1.9562356E-05
  1.4000000E+04  1.7953544E-05
  1.4500000E+04  1.6515963E-05
  1.5000000E+04  1.5227252E-05
  1.6000000E+04  1.3023637E-05
  1.7000000E+04  1.1222630E-05
  1.8000000E+04  9.7360236E-06
  1.9000000E+04  8.4979590E-06
  2.0000000E+04  7.4585371E-06
  2.1000000E+04  6.5794666E-06
  2.2000000E+04  5.8310109E-06
  2.3000000E+04  5.1898346E-06
  2.4000000E+04  4.6374432E-06
  2.5000000E+04  4.1590470E-06
  2.6000000E+04  3.7427227E-06
  2.7000000E+04  3.3787827E-06
  2.8000000E+04  3.0592994E-06
  2.9000000E+04  2.7777425E-06
  3.0000000E+04  2.5286999E-06
  3.1000000E+04  2.3076590E-06
  3.2000000E+04  2.1108365E-06
  3.3000000E+04  1.9350453E-06
  3.4000000E+04  1.7775869E-06
  3.5000000E+04  1.6361658E-06
  3.6000000E+04  1.5088215E-06
  3.8000000E+04  1.2898712E-06
  4.0000000E+04  1.1098754E-06
  4.2000000E+04  9.6067706E-07
  4.4000000E+04  8.3607112E-07
  4.6000000E+04  7.3128204E-07
  4.8000000E+04  6.4259514E-07
  5.0000000E+04  5.6709310E-07
  5.2500000E+04  4.8778045E-07
  5.5000000E+04  4.2196652E-07
  5.7500000E+04  3.6695838E-07
  5.8750000E+04  3.4283692E-07
  6.0000000E+04  3.2067537E-07
  6.2500000E+04  2.8149398E-07
  6.5000000E+04  2.4813554E-07
  6.7500000E+04  2.1958432E-07
  7.0000000E+04  1.9502711E-07
  7.2500000E+04  1.7380800E-07
  7.5000000E+04  1.5539430E-07
  7.7500000E+04  1.3935054E-07
  8.0000000E+04  1.2531863E-07
  8.2500000E+04  1.1300244E-07
  8.5000000E+04  1.0215573E-07
  8.7500000E+04  9.2572671E-08
  9.0000000E+04  8.4080487E-08
  9.2500000E+04  7.6533428E-08
  9.5000000E+04  6.9808044E-08
  1.0000000E+05  5.8417698E-08
  1.0500000E+05  4.9239188E-08
  1.1000000E+05  4.1777526E-08
  1.1500000E+05  3.5662349E-08
  1.2000000E+05  3.0613255E-08
  1.2500000E+05  2.6415664E-08
  1.3000000E+05  2.2903697E-08
  1.3500000E+05  1.9947948E-08
  1.4000000E+05  1.7446592E-08
  1.4500000E+05  1.5318862E-08
  1.5000000E+05  1.3500216E-08
  1.5500000E+05  1.1938720E-08
  1.6000000E+05  1.0592315E-08
  1.6500000E+05  9.4267246E-09
  1.7000000E+05  8.4138533E-09
  1.7500000E+05  7.5305482E-09
  1.8000000E+05  6.7576312E-09
  1.8500000E+05  6.0791385E-09
  1.9000000E+05  5.4817207E-09
  1.9500000E+05  4.9541657E-09
  2.0000000E+05  4.4870157E-09
  2.0500000E+05  4.0722638E-09
  2.1000000E+05  3.7031058E-09
  2.1500000E+05  3.3737395E-09
  2.2000000E+05  3.0791994E-09
  2.2500000E+05  2.8152223E-09
  2.3000000E+05  2.5781368E-09
  2.4000000E+05  2.1723800E-09
  2.5000000E+05  1.8412792E-09
  2.6000000E+05  1.5691785E-09
  2.7000000E+05  1.3440906E-09
  2.8000000E+05  1.1567513E-09
  2.9000000E+05  9.9993782E-10
  3.0000000E+05  8.6797403E-10
  3.1000000E+05  7.5636569E-10
  3.2000000E+05  6.6152895E-10
  3.3000000E+05  5.8058687E-10
  3.4000000E+05  5.1121548E-10
  3.5000000E+05  4.5152646E-10
  3.6000000E+05  3.9997692E-10
  3.7000000E+05  3.5529960E-10
  3.8000000E+05  3.1644852E-10
  3.9000000E+05  2.8255622E-10
  4.0000000E+05  2.5290008E-10
  4.1000000E+05  2.2687560E-10
  4.2000000E+05  2.0397506E-10
  4.3000000E+05  1.8377038E-10
  4.4000000E+05  1.6589928E-10
  4.5000000E+05  1.5005412E-10
  4.6000000E+05  1.3597275E-10
  4.7000000E+05  1.2343109E-10
  4.8000000E+05  1.1223702E-10
  5.0000000E+05  9.3253429E-11
  5.1250000E+05  8.3314751E-11
  5.2500000E+05  7.4604159E-11
  5.3750000E+05  6.6949203E-11
  5.5000000E+05  6.0204509E-11
  5.7500000E+05  4.8972538E-11
  5.8750000E+05  4.4291931E-11
  6.0000000E+05  4.0129294E-11
  6.1250000E+05  3.6419525E-11
  6.2500000E+05  3.3106688E-11
  6.3750000E+05  3.0142572E-11
  6.5000000E+05  2.7485509E-11
  6.7500000E+05  2.2952879E-11
  7.0000000E+05  1.9272876E-11
  7.2500000E+05  1.6265926E-11
  7.5000000E+05  1.3794168E-11
  7.7500000E+05  1.1750906E-11
  8.0000000E+05  1.0052945E-11
  8.2500000E+05  8.6349252E-12
  8.5000000E+05  7.4451424E-12
  8.7500000E+05  6.4424344E-12
  9.0000000E+05  5.5938375E-12
  9.2500000E+05  4.8728037E-12
  9.5000000E+05  4.2578376E-12
  9.7500000E+05  3.7314460E-12
  1.0000000E+06  3.2793236E-12
  1.0250000E+06  2.8897193E-12
  1.0500000E+06  2.5529377E-12
  1.0750000E+06  2.2609463E-12
  1.1000000E+06  2.0070646E-12
  1.1250000E+06  1.7857150E-12
  1.1500000E+06  1.5922228E-12
  1.1750000E+06  1.4226560E-12
  1.2000000E+06  1.2736966E-12
  1.2250000E+06  1.1425356E-12
  1.2500000E+06  1.0267877E-12
  1.2750000E+06  9.2442135E-13
  1.3000000E+06  8.3370119E-13
  1.3250000E+06  7.5314088E-13
  1.3500000E+06  6.8146397E-13
  1.3750000E+06  6.1757138E-13
  1.4000000E+06  5.6051446E-13
  1.4250000E+06  5.0947252E-13
  1.4500000E+06  4.6373398E-13
  1.5000000E+06  3.8577343E-13
  1.5500000E+06  3.2257815E-13
  1.6000000E+06  2.7104998E-13
  1.6500000E+06  2.2880187E-13
  1.7000000E+06  1.9398089E-13
  1.7500000E+06  1.6513887E-13
  1.8000000E+06  1.4113668E-13
  1.8500000E+06  1.2107286E-13
  1.9000000E+06  1.0422988E-13
  1.9500000E+06  9.0033507E-14
  2.0000000E+06  7.8021745E-14
  2.0500000E+06  6.7821039E-14
  2.1000000E+06  5.9127884E-14
  2.1500000E+06  5.1694577E-14
  2.2000000E+06  4.5318090E-14
  2.2500000E+06  3.9831318E-14
  2.3000000E+06  3.5096158E-14
  2.3500000E+06  3.0998045E-14
  2.4000000E+06  2.7441592E-14
  2.4500000E+06  2.4347095E-14
  2.5000000E+06  2.1647730E-14
  2.5500000E+06  1.9287297E-14
  2.6000000E+06  1.7218386E-14
  2.6500000E+06  1.5400880E-14
  2.7000000E+06  1.3800735E-14
  2.7500000E+06  1.2388996E-14
  2.8000000E+06  1.1140964E-14
  2.8500000E+06  1.0035496E-14
  2.9000000E+06  9.0544509E-15
  2.9500000E+06  8.1822232E-15
  3.0000000E+06  7.4053600E-15
  3.0500000E+06  6.7122268E-15
  3.1000000E+06  6.0927173E-15
  3.2000000E+06  5.0406694E-15
  3.3000000E+06  4.1919980E-15
  3.4000000E+06  3.5032286E-15
  3.5000000E+06  2.9412598E-15
  3.6000000E+06  2.4806721E-15
  3.7000000E+06  2.1015130E-15
  
  
#  96  13  N4  EION =  9.190000000E+02 eV   278
#  S(0) = 3.374453E+00
  9.1359909E+00  0.0000000E+00
  9.1359909E+02  0.0000000E+00
  9.1359909E+02  4.8030023E-04
  9.1900000E+02  4.8030023E-04
  9.1900919E+02  4.8030023E-04
  9.1920288E+02  4.8552879E-04
  9.1939657E+02  4.9139321E-04
  9.1959027E+02  4.9788344E-04
  9.1978396E+02  5.0498966E-04
  9.2017134E+02  5.2101135E-04
  9.2055873E+02  5.3937927E-04
  9.2133350E+02  5.8281074E-04
  9.2210827E+02  6.3449610E-04
  9.2365781E+02  7.5838013E-04
  9.2520735E+02  9.0017936E-04
  9.2675689E+02  1.0465430E-03
  9.2830643E+02  1.1847836E-03
  9.2985597E+02  1.3059821E-03
  9.3140551E+02  1.4062397E-03
  9.3450459E+02  1.5478359E-03
  9.3605414E+02  1.5958073E-03
  9.3760368E+02  1.6334423E-03
  9.3915322E+02  1.6637493E-03
  9.4070276E+02  1.6890157E-03
  9.4225230E+02  1.7108469E-03
  9.4380184E+02  1.7303317E-03
  9.4690092E+02  1.7646496E-03
  9.5000000E+02  1.7944455E-03
  9.5625000E+02  1.8413920E-03
  9.6250000E+02  1.8690849E-03
  9.6875000E+02  1.8798865E-03
  9.7500000E+02  1.8804196E-03
  9.8125000E+02  1.8773411E-03
  9.8750000E+02  1.8747446E-03
  9.9375000E+02  1.8739407E-03
  1.0000000E+03  1.8744756E-03
  1.0125000E+03  1.8749902E-03
  1.0250000E+03  1.8705041E-03
  1.0312500E+03  1.8666532E-03
  1.0375000E+03  1.8624562E-03
  1.0500000E+03  1.8546322E-03
  1.0625000E+03  1.8485242E-03
  1.0750000E+03  1.8430094E-03
  1.0875000E+03  1.8365021E-03
  1.1000000E+03  1.8284639E-03
  1.1500000E+03  1.7923098E-03
  1.2000000E+03  1.7527459E-03
  1.2500000E+03  1.7084261E-03
  1.3000000E+03  1.6617116E-03
  1.3500000E+03  1.6123346E-03
  1.4000000E+03  1.5623290E-03
  1.4500000E+03  1.5114340E-03
  1.5000000E+03  1.4607250E-03
  1.6000000E+03  1.3610310E-03
  1.7000000E+03  1.2653457E-03
  1.8000000E+03  1.1751149E-03
  1.9000000E+03  1.0907170E-03
  2.0000000E+03  1.0123887E-03
  2.1000000E+03  9.4009512E-04
  2.2000000E+03  8.7346386E-04
  2.3000000E+03  8.1216569E-04
  2.4000000E+03  7.5584982E-04
  2.5000000E+03  7.0414131E-04
  2.6000000E+03  6.5665805E-04
  2.7000000E+03  6.1303544E-04
  2.8000000E+03  5.7293315E-04
  2.9000000E+03  5.3603739E-04
  3.0000000E+03  5.0206106E-04
  3.1000000E+03  4.7074196E-04
  3.2000000E+03  4.4184205E-04
  3.4000000E+03  3.9045617E-04
  3.6000000E+03  3.4641126E-04
  3.8000000E+03  3.0848857E-04
  4.0000000E+03  2.7569297E-04
  4.2000000E+03  2.4721049E-04
  4.4000000E+03  2.2237268E-04
  4.6000000E+03  2.0062858E-04
  4.8000000E+03  1.8152201E-04
  5.0000000E+03  1.6467383E-04
  5.2500000E+03  1.4631201E-04
  5.5000000E+03  1.3047943E-04
  5.7500000E+03  1.1676481E-04
  6.0000000E+03  1.0483304E-04
  6.5000000E+03  8.5268762E-05
  6.7500000E+03  7.7223462E-05
  7.0000000E+03  7.0118018E-05
  7.2500000E+03  6.3822102E-05
  7.5000000E+03  5.8226173E-05
  8.0000000E+03  4.8778485E-05
  8.5000000E+03  4.1190135E-05
  9.0000000E+03  3.5034477E-05
  9.5000000E+03  2.9995740E-05
  1.0000000E+04  2.5837127E-05
  1.0500000E+04  2.2378879E-05
  1.1000000E+04  1.9482996E-05
  1.1500000E+04  1.7042430E-05
  1.2000000E+04  1.4973350E-05
  1.2500000E+04  1.3209522E-05
  1.3000000E+04  1.1698179E-05
  1.3500000E+04  1.0396962E-05
  1.4000000E+04  9.2716246E-06
  1.4500000E+04  8.2942928E-06
  1.5000000E+04  7.4421399E-06
  1.6000000E+04  6.0413793E-06
  1.7000000E+04  4.9540440E-06
  1.8000000E+04  4.0995434E-06
  1.9000000E+04  3.4205117E-06
  2.0000000E+04  2.8754480E-06
  2.1000000E+04  2.4338796E-06
  2.2000000E+04  2.0731325E-06
  2.3000000E+04  1.7761274E-06
  2.4000000E+04  1.5298534E-06
  2.5000000E+04  1.3242961E-06
  2.6000000E+04  1.1516736E-06
  2.7000000E+04  1.0058840E-06
  2.8000000E+04  8.8210309E-07
  2.9000000E+04  7.7648794E-07
  3.0000000E+04  6.8595423E-07
  3.1000000E+04  6.0801004E-07
  3.2000000E+04  5.4062964E-07
  3.3000000E+04  4.8215613E-07
  3.4000000E+04  4.3122668E-07
  3.5000000E+04  3.8671454E-07
  3.6000000E+04  3.4768354E-07
  3.8000000E+04  2.8306504E-07
  4.0000000E+04  2.3250156E-07
  4.2000000E+04  1.9251674E-07
  4.4000000E+04  1.6059137E-07
  4.6000000E+04  1.3487462E-07
  4.8000000E+04  1.1398977E-07
  5.0000000E+04  9.6900903E-08
  5.2500000E+04  7.9695865E-08
  5.5000000E+04  6.6054321E-08
  5.7500000E+04  5.5138122E-08
  5.8750000E+04  5.0501965E-08
  6.0000000E+04  4.6328503E-08
  6.2500000E+04  3.9163185E-08
  6.5000000E+04  3.3292975E-08
  6.7500000E+04  2.8451395E-08
  7.0000000E+04  2.4433187E-08
  7.2500000E+04  2.1078840E-08
  7.5000000E+04  1.8263359E-08
  7.7500000E+04  1.5888064E-08
  8.0000000E+04  1.3874488E-08
  8.2500000E+04  1.2159802E-08
  8.5000000E+04  1.0693385E-08
  8.7500000E+04  9.4342151E-09
  9.0000000E+04  8.3488564E-09
  9.2500000E+04  7.4099120E-09
  9.5000000E+04  6.5948210E-09
  9.7500000E+04  5.8849169E-09
  1.0000000E+05  5.2646858E-09
  1.0250000E+05  4.7211785E-09
  1.0500000E+05  4.2435420E-09
  1.1000000E+05  3.4507752E-09
  1.1500000E+05  2.8289539E-09
  1.2000000E+05  2.3365868E-09
  1.2500000E+05  1.9433085E-09
  1.3000000E+05  1.6266306E-09
  1.3500000E+05  1.3697146E-09
  1.4000000E+05  1.1598232E-09
  1.4500000E+05  9.8722911E-10
  1.5000000E+05  8.4443711E-10
  1.5500000E+05  7.2562449E-10
  1.6000000E+05  6.2623228E-10
  1.6500000E+05  5.4266466E-10
  1.7000000E+05  4.7206604E-10
  1.7500000E+05  4.1215406E-10
  1.8000000E+05  3.6109340E-10
  1.8500000E+05  3.1739973E-10
  1.9000000E+05  2.7986598E-10
  1.9500000E+05  2.4750533E-10
  2.0000000E+05  2.1950729E-10
  2.0500000E+05  1.9520304E-10
  2.1000000E+05  1.7403822E-10
  2.1500000E+05  1.5555130E-10
  2.2000000E+05  1.3935652E-10
  2.2500000E+05  1.2513022E-10
  2.3000000E+05  1.1259985E-10
  2.4000000E+05  9.1740414E-11
  2.5000000E+05  7.5321138E-11
  2.6000000E+05  6.2281422E-11
  2.7000000E+05  5.1839966E-11
  2.8000000E+05  4.3414762E-11
  2.9000000E+05  3.6567785E-11
  3.0000000E+05  3.0966194E-11
  3.1000000E+05  2.6354780E-11
  3.2000000E+05  2.2536221E-11
  3.3000000E+05  1.9356751E-11
  3.4000000E+05  1.6695649E-11
  3.5000000E+05  1.4457473E-11
  3.6000000E+05  1.2566279E-11
  3.7000000E+05  1.0961267E-11
  3.8000000E+05  9.5934674E-12
  3.9000000E+05  8.4232197E-12
  4.0000000E+05  7.4182362E-12
  4.1000000E+05  6.5520984E-12
  4.2000000E+05  5.8030856E-12
  4.3000000E+05  5.1532562E-12
  4.4000000E+05  4.5877277E-12
  4.5000000E+05  4.0941056E-12
  4.6000000E+05  3.6620257E-12
  4.7000000E+05  3.2827889E-12
  4.8000000E+05  2.9490671E-12
  5.0000000E+05  2.3943292E-12
  5.1250000E+05  2.1100653E-12
  5.2500000E+05  1.8647657E-12
  5.3750000E+05  1.6523936E-12
  5.5000000E+05  1.4679517E-12
  5.6250000E+05  1.3072862E-12
  5.7500000E+05  1.1669304E-12
  5.8750000E+05  1.0439802E-12
  6.0000000E+05  9.3599350E-13
  6.2500000E+05  7.5698392E-13
  6.5000000E+05  6.1689810E-13
  6.6250000E+05  5.5839603E-13
  6.7500000E+05  5.0630314E-13
  7.0000000E+05  4.1827477E-13
  7.2500000E+05  3.4767419E-13
  7.5000000E+05  2.9064859E-13
  7.7500000E+05  2.4428166E-13
  8.0000000E+05  2.0634642E-13
  8.2500000E+05  1.7512820E-13
  8.5000000E+05  1.4929648E-13
  8.7500000E+05  1.2781125E-13
  9.0000000E+05  1.0985387E-13
  9.2500000E+05  9.4775725E-14
  9.5000000E+05  8.2059748E-14
  9.7500000E+05  7.1291325E-14
  1.0000000E+06  6.2136183E-14
  1.0250000E+06  5.4323407E-14
  1.0500000E+06  4.7632338E-14
  1.0750000E+06  4.1882388E-14
  1.1000000E+06  3.6925099E-14
  1.1250000E+06  3.2637902E-14
  1.1500000E+06  2.8919184E-14
  1.1750000E+06  2.5684375E-14
  1.2000000E+06  2.2862834E-14
  1.2250000E+06  2.0395336E-14
  1.2500000E+06  1.8232039E-14
  1.3000000E+06  1.4656172E-14
  1.3500000E+06  1.1869594E-14
  1.4000000E+06  9.6796090E-15
  1.4500000E+06  7.9448515E-15
  1.5000000E+06  6.5605298E-15
  1.5500000E+06  5.4482027E-15
  1.6000000E+06  4.5486230E-15
  1.6500000E+06  3.8166595E-15
  1.7000000E+06  3.2176651E-15
  1.7500000E+06  2.7248411E-15
  1.8000000E+06  2.3173010E-15
  1.8500000E+06  1.9786573E-15
  1.9000000E+06  1.6959685E-15
  1.9500000E+06  1.4589538E-15
  2.0000000E+06  1.2594046E-15
  2.0500000E+06  1.0907319E-15
  2.1000000E+06  9.4761944E-16
  2.1500000E+06  8.2575995E-16
  2.2000000E+06  7.2164358E-16
  2.2500000E+06  6.3239641E-16
  2.3000000E+06  5.5565535E-16
  2.3500000E+06  4.8946929E-16
  2.4000000E+06  4.3221963E-16
  2.4500000E+06  3.8256024E-16
  2.5000000E+06  3.3936828E-16
  2.5500000E+06  3.0170389E-16
  2.6000000E+06  2.6877766E-16
  2.6500000E+06  2.3992496E-16
  2.7000000E+06  2.1458486E-16
  2.8000000E+06  1.7260934E-16
  2.9000000E+06  1.3982615E-16
  3.0000000E+06  1.1402052E-16
  3.1000000E+06  9.3551150E-17
  3.2000000E+06  7.7196898E-17
  3.3000000E+06  6.4042488E-17
  3.4000000E+06  5.3399597E-17
  3.5000000E+06  4.4745122E-17
  3.6000000E+06  3.7673072E-17
  
  
#  96  14  N5  EION =  8.640000000E+02 eV   277
#  S(0) = 5.474166E+00
  4.6051606E+00  0.0000000E+00
  4.6051606E+02  0.0000000E+00
  4.6051606E+02  6.3545955E-04
  8.6400000E+02  6.3545955E-04
  8.6400864E+02  6.3545955E-04
  8.6423359E+02  6.5504422E-04
  8.6445853E+02  6.7590536E-04
  8.6468348E+02  6.9802042E-04
  8.6490843E+02  7.2136704E-04
  8.6535832E+02  7.7166469E-04
  8.6580821E+02  8.2660628E-04
  8.6670799E+02  9.4950989E-04
  8.6760778E+02  1.0878329E-03
  8.6940735E+02  1.3978728E-03
  8.7120691E+02  1.7247401E-03
  8.7210670E+02  1.8833991E-03
  8.7300648E+02  2.0337085E-03
  8.7390627E+02  2.1728379E-03
  8.7480605E+02  2.2989724E-03
  8.7660562E+02  2.5097938E-03
  8.7840519E+02  2.6685991E-03
  8.8020475E+02  2.7849405E-03
  8.8200432E+02  2.8700699E-03
  8.8380389E+02  2.9338874E-03
  8.8560346E+02  2.9838975E-03
  8.8920259E+02  3.0612942E-03
  8.9280173E+02  3.1239386E-03
  8.9640086E+02  3.1778237E-03
  9.0000000E+02  3.2227711E-03
  9.0625000E+02  3.2757223E-03
  9.1250000E+02  3.2973338E-03
  9.1875000E+02  3.2970104E-03
  9.2500000E+02  3.2869714E-03
  9.3125000E+02  3.2761190E-03
  9.3750000E+02  3.2683611E-03
  9.4375000E+02  3.2637221E-03
  9.5000000E+02  3.2604624E-03
  9.6250000E+02  3.2506967E-03
  9.7500000E+02  3.2326995E-03
  9.8750000E+02  3.2110395E-03
  1.0000000E+03  3.1912700E-03
  1.0125000E+03  3.1743051E-03
  1.0250000E+03  3.1575836E-03
  1.0500000E+03  3.1181488E-03
  1.0750000E+03  3.0744910E-03
  1.1000000E+03  3.0324751E-03
  1.1500000E+03  2.9421203E-03
  1.2000000E+03  2.8471958E-03
  1.2500000E+03  2.7498055E-03
  1.3000000E+03  2.6506369E-03
  1.3500000E+03  2.5526239E-03
  1.4000000E+03  2.4545751E-03
  1.4500000E+03  2.3590920E-03
  1.5000000E+03  2.2658052E-03
  1.6000000E+03  2.0874701E-03
  1.7000000E+03  1.9218025E-03
  1.8000000E+03  1.7692293E-03
  1.9000000E+03  1.6295777E-03
  2.0000000E+03  1.5019808E-03
  2.1000000E+03  1.3857519E-03
  2.2000000E+03  1.2800417E-03
  2.3000000E+03  1.1838685E-03
  2.4000000E+03  1.0963285E-03
  2.5000000E+03  1.0165982E-03
  2.6000000E+03  9.4392428E-04
  2.7000000E+03  8.7761567E-04
  2.8000000E+03  8.1704412E-04
  2.9000000E+03  7.6164222E-04
  3.0000000E+03  7.1090078E-04
  3.1000000E+03  6.6436353E-04
  3.2000000E+03  6.2162281E-04
  3.4000000E+03  5.4611275E-04
  3.6000000E+03  4.8189697E-04
  3.8000000E+03  4.2699626E-04
  4.0000000E+03  3.7982125E-04
  4.2000000E+03  3.3908951E-04
  4.4000000E+03  3.0376091E-04
  4.6000000E+03  2.7298760E-04
  4.8000000E+03  2.4607435E-04
  5.0000000E+03  2.2244740E-04
  5.2500000E+03  1.9681782E-04
  5.5000000E+03  1.7482549E-04
  5.7500000E+03  1.5586080E-04
  6.0000000E+03  1.3943127E-04
  6.5000000E+03  1.1264888E-04
  6.7500000E+03  1.0169784E-04
  7.0000000E+03  9.2059538E-05
  7.2500000E+03  8.3547567E-05
  7.5000000E+03  7.6005987E-05
  8.0000000E+03  6.3329978E-05
  8.5000000E+03  5.3206437E-05
  9.0000000E+03  4.5037750E-05
  9.5000000E+03  3.8384541E-05
  1.0000000E+04  3.2919282E-05
  1.0500000E+04  2.8394701E-05
  1.1000000E+04  2.4621950E-05
  1.1500000E+04  2.1455258E-05
  1.2000000E+04  1.8780982E-05
  1.2500000E+04  1.6509720E-05
  1.3000000E+04  1.4570543E-05
  1.3500000E+04  1.2906733E-05
  1.4000000E+04  1.1472605E-05
  1.4500000E+04  1.0231109E-05
  1.5000000E+04  9.1520056E-06
  1.6000000E+04  7.3859896E-06
  1.7000000E+04  6.0229793E-06
  1.8000000E+04  4.9576531E-06
  1.9000000E+04  4.1154693E-06
  2.0000000E+04  3.4427800E-06
  2.1000000E+04  2.9003985E-06
  2.2000000E+04  2.4593030E-06
  2.3000000E+04  2.0977338E-06
  2.4000000E+04  1.7991884E-06
  2.5000000E+04  1.5510175E-06
  2.6000000E+04  1.3434311E-06
  2.7000000E+04  1.1687837E-06
  2.8000000E+04  1.0210534E-06
  2.9000000E+04  8.9545938E-07
  3.0000000E+04  7.8817940E-07
  3.1000000E+04  6.9613571E-07
  3.2000000E+04  6.1683407E-07
  3.4000000E+04  4.8868996E-07
  3.6000000E+04  3.9145209E-07
  3.8000000E+04  3.1669636E-07
  4.0000000E+04  2.5854193E-07
  4.2000000E+04  2.1281357E-07
  4.4000000E+04  1.7650150E-07
  4.6000000E+04  1.4740603E-07
  4.8000000E+04  1.2389878E-07
  5.0000000E+04  1.0476041E-07
  5.2500000E+04  8.5596703E-08
  5.5000000E+04  7.0492106E-08
  5.7500000E+04  5.8474791E-08
  5.8750000E+04  5.3392969E-08
  6.0000000E+04  4.8831015E-08
  6.2500000E+04  4.1030246E-08
  6.5000000E+04  3.4673733E-08
  6.7500000E+04  2.9458656E-08
  7.0000000E+04  2.5152820E-08
  7.2500000E+04  2.1576602E-08
  7.5000000E+04  1.8589904E-08
  7.7500000E+04  1.6082579E-08
  8.0000000E+04  1.3967399E-08
  8.2500000E+04  1.2174832E-08
  8.5000000E+04  1.0649084E-08
  8.7500000E+04  9.3451111E-09
  9.0000000E+04  8.2263482E-09
  9.2500000E+04  7.2629505E-09
  9.5000000E+04  6.4304366E-09
  1.0000000E+05  5.0808143E-09
  1.0500000E+05  4.0538828E-09
  1.1000000E+05  3.2635684E-09
  1.1500000E+05  2.6489966E-09
  1.2000000E+05  2.1664941E-09
  1.2500000E+05  1.7843234E-09
  1.3000000E+05  1.4791414E-09
  1.3500000E+05  1.2335863E-09
  1.4000000E+05  1.0346113E-09
  1.4500000E+05  8.7231793E-10
  1.5000000E+05  7.3912906E-10
  1.5500000E+05  6.2919425E-10
  1.6000000E+05  5.3796118E-10
  1.6500000E+05  4.6186185E-10
  1.7000000E+05  3.9808008E-10
  1.7500000E+05  3.4437863E-10
  1.8000000E+05  2.9896914E-10
  1.8500000E+05  2.6041386E-10
  1.9000000E+05  2.2755074E-10
  1.9500000E+05  1.9943574E-10
  2.0000000E+05  1.7529798E-10
  2.0500000E+05  1.5450491E-10
  2.1000000E+05  1.3653542E-10
  2.2000000E+05  1.0741553E-10
  2.3000000E+05  8.5286029E-11
  2.4000000E+05  6.8289777E-11
  2.5000000E+05  5.5108237E-11
  2.6000000E+05  4.4792806E-11
  2.7000000E+05  3.6652721E-11
  2.8000000E+05  3.0179329E-11
  2.9000000E+05  2.4994135E-11
  3.0000000E+05  2.0812749E-11
  3.1000000E+05  1.7419544E-11
  3.2000000E+05  1.4649653E-11
  3.3000000E+05  1.2376018E-11
  3.4000000E+05  1.0499963E-11
  3.5000000E+05  8.9443214E-12
  3.6000000E+05  7.6483517E-12
  3.7000000E+05  6.5639433E-12
  3.8000000E+05  5.6527585E-12
  3.9000000E+05  4.8840782E-12
  4.0000000E+05  4.2331576E-12
  4.1000000E+05  3.6799654E-12
  4.2000000E+05  3.2082083E-12
  4.3000000E+05  2.8045739E-12
  4.4000000E+05  2.4581378E-12
  4.5000000E+05  2.1598965E-12
  4.6000000E+05  1.9024011E-12
  4.7000000E+05  1.6794674E-12
  4.8000000E+05  1.4859421E-12
  5.0000000E+05  1.1705722E-12
  5.1250000E+05  1.0125113E-12
  5.2500000E+05  8.7836831E-13
  5.3750000E+05  7.6413767E-13
  5.5000000E+05  6.6654840E-13
  5.6250000E+05  5.8291786E-13
  5.7500000E+05  5.1103694E-13
  5.8750000E+05  4.4907933E-13
  6.0000000E+05  3.9552956E-13
  6.2500000E+05  3.0881278E-13
  6.5000000E+05  2.4306531E-13
  6.6250000E+05  2.1625974E-13
  6.7500000E+05  1.9275963E-13
  7.0000000E+05  1.5394106E-13
  7.2500000E+05  1.2374894E-13
  7.5000000E+05  1.0009233E-13
  7.7500000E+05  8.1427727E-14
  8.0000000E+05  6.6605562E-14
  8.2500000E+05  5.4762405E-14
  8.5000000E+05  4.5244598E-14
  8.7500000E+05  3.7553593E-14
  9.0000000E+05  3.1306508E-14
  9.2500000E+05  2.6207318E-14
  9.5000000E+05  2.2025652E-14
  9.7500000E+05  1.8581161E-14
  1.0000000E+06  1.5731864E-14
  1.0250000E+06  1.3365376E-14
  1.0500000E+06  1.1392290E-14
  1.0750000E+06  9.7411247E-15
  1.1000000E+06  8.3544645E-15
  1.1250000E+06  7.1859885E-15
  1.1500000E+06  6.1981644E-15
  1.1750000E+06  5.3604542E-15
  1.2000000E+06  4.6479132E-15
  1.2250000E+06  4.0400882E-15
  1.2500000E+06  3.5201472E-15
  1.2750000E+06  3.0741896E-15
  1.3000000E+06  2.6906980E-15
  1.3250000E+06  2.3600996E-15
  1.3500000E+06  2.0744122E-15
  1.4000000E+06  1.6121446E-15
  1.4500000E+06  1.2623215E-15
  1.5000000E+06  9.9538949E-16
  1.5500000E+06  7.9011727E-16
  1.6000000E+06  6.3110285E-16
  1.6500000E+06  5.0707018E-16
  1.7000000E+06  4.0969171E-16
  1.7500000E+06  3.3276713E-16
  1.8000000E+06  2.7164460E-16
  1.8500000E+06  2.2280840E-16
  1.9000000E+06  1.8358293E-16
  1.9500000E+06  1.5191856E-16
  2.0000000E+06  1.2623562E-16
  2.0500000E+06  1.0530945E-16
  2.1000000E+06  8.8184851E-17
  2.1500000E+06  7.4112841E-17
  2.2000000E+06  6.2503101E-17
  2.2500000E+06  5.2888009E-17
  2.3000000E+06  4.4895462E-17
  2.3500000E+06  3.8228100E-17
  2.4000000E+06  3.2647258E-17
  2.4500000E+06  2.7960574E-17
  2.5000000E+06  2.4012428E-17
  2.5500000E+06  2.0676450E-17
  2.6000000E+06  1.7849550E-17
  2.6500000E+06  1.5447328E-17
  2.7000000E+06  1.3400452E-17
  2.7500000E+06  1.1651782E-17
  2.8000000E+06  1.0154016E-17
  2.8500000E+06  8.8678711E-18
  2.9000000E+06  7.7607225E-18
  2.9500000E+06  6.8053941E-18
  3.0000000E+06  5.9791805E-18
  3.0500000E+06  5.2630545E-18
  3.1000000E+06  4.6410364E-18
  3.2000000E+06  3.6279608E-18
  3.3000000E+06  2.8557616E-18
  3.4000000E+06  2.2632505E-18
  
  
#  96  17  O1  EION =  3.840000000E+02 eV   272
#  S(0) = 4.390095E-01
  3.7794171E+00  0.0000000E+00
  3.7794171E+02  0.0000000E+00
  3.7794171E+02  4.8005446E-04
  3.8400000E+02  4.8005446E-04
  3.8400384E+02  4.8005446E-04
  3.8420379E+02  4.7675625E-04
  3.8440374E+02  4.7360040E-04
  3.8460369E+02  4.7057897E-04
  3.8480365E+02  4.6768455E-04
  3.8520355E+02  4.6225001E-04
  3.8560345E+02  4.5724757E-04
  3.8640326E+02  4.4837446E-04
  3.8720307E+02  4.4078657E-04
  3.8880269E+02  4.2865764E-04
  3.9040230E+02  4.1963671E-04
  3.9200192E+02  4.1292175E-04
  3.9360154E+02  4.0795154E-04
  3.9520115E+02  4.0431315E-04
  3.9680077E+02  4.0169089E-04
  4.0000000E+02  3.9855210E-04
  4.0250000E+02  3.9731288E-04
  4.0500000E+02  3.9660729E-04
  4.0750000E+02  3.9609757E-04
  4.1000000E+02  3.9555197E-04
  4.1250000E+02  3.9482351E-04
  4.1500000E+02  3.9383294E-04
  4.1750000E+02  3.9255236E-04
  4.2000000E+02  3.9099102E-04
  4.3000000E+02  3.8281096E-04
  4.3500000E+02  3.7829169E-04
  4.4000000E+02  3.7393000E-04
  4.4500000E+02  3.6989114E-04
  4.5000000E+02  3.6622121E-04
  4.5500000E+02  3.6287816E-04
  4.6000000E+02  3.5977561E-04
  4.7000000E+02  3.5391192E-04
  4.8000000E+02  3.4804047E-04
  4.9000000E+02  3.4197677E-04
  5.0000000E+02  3.3585434E-04
  5.1250000E+02  3.2845298E-04
  5.2500000E+02  3.2154769E-04
  5.3750000E+02  3.1509930E-04
  5.4375000E+02  3.1198854E-04
  5.5000000E+02  3.0892076E-04
  5.6250000E+02  3.0284135E-04
  5.7500000E+02  2.9681727E-04
  5.8750000E+02  2.9088509E-04
  6.0000000E+02  2.8512317E-04
  6.2500000E+02  2.7425715E-04
  6.3750000E+02  2.6911603E-04
  6.5000000E+02  2.6411229E-04
  6.6250000E+02  2.5920383E-04
  6.7500000E+02  2.5438402E-04
  7.0000000E+02  2.4506482E-04
  7.2500000E+02  2.3624448E-04
  7.3750000E+02  2.3203645E-04
  7.5000000E+02  2.2794679E-04
  7.7500000E+02  2.2005192E-04
  8.0000000E+02  2.1249198E-04
  8.2500000E+02  2.0528344E-04
  8.5000000E+02  1.9843027E-04
  8.7500000E+02  1.9192202E-04
  9.0000000E+02  1.8573243E-04
  9.5000000E+02  1.7415811E-04
  9.7500000E+02  1.6874736E-04
  1.0000000E+03  1.6359132E-04
  1.0250000E+03  1.5867897E-04
  1.0500000E+03  1.5398485E-04
  1.1000000E+03  1.4517250E-04
  1.1500000E+03  1.3708261E-04
  1.2000000E+03  1.2967050E-04
  1.2500000E+03  1.2284821E-04
  1.3000000E+03  1.1654420E-04
  1.3500000E+03  1.1071756E-04
  1.4000000E+03  1.0532894E-04
  1.4500000E+03  1.0033399E-04
  1.5000000E+03  9.5692741E-05
  1.6000000E+03  8.7343267E-05
  1.7000000E+03  8.0063228E-05
  1.8000000E+03  7.3681614E-05
  1.9000000E+03  6.8056869E-05
  2.0000000E+03  6.3072087E-05
  2.1000000E+03  5.8632667E-05
  2.2000000E+03  5.4661068E-05
  2.3000000E+03  5.1093196E-05
  2.4000000E+03  4.7875563E-05
  2.5000000E+03  4.4963180E-05
  2.6000000E+03  4.2318058E-05
  2.7000000E+03  3.9907926E-05
  2.8000000E+03  3.7705246E-05
  2.9000000E+03  3.5686431E-05
  3.0000000E+03  3.3831152E-05
  3.1000000E+03  3.2121842E-05
  3.2000000E+03  3.0543257E-05
  3.4000000E+03  2.7726725E-05
  3.6000000E+03  2.5293757E-05
  3.8000000E+03  2.3176270E-05
  4.0000000E+03  2.1320831E-05
  4.2000000E+03  1.9685004E-05
  4.4000000E+03  1.8234731E-05
  4.6000000E+03  1.6942381E-05
  4.8000000E+03  1.5785356E-05
  5.0000000E+03  1.4745010E-05
  5.2500000E+03  1.3585297E-05
  5.5000000E+03  1.2559034E-05
  5.7500000E+03  1.1646176E-05
  6.0000000E+03  1.0830357E-05
  6.5000000E+03  9.4381809E-06
  6.7500000E+03  8.8412760E-06
  7.0000000E+03  8.2995142E-06
  7.2500000E+03  7.8062371E-06
  7.5000000E+03  7.3557716E-06
  8.0000000E+03  6.5645164E-06
  8.5000000E+03  5.8943519E-06
  9.0000000E+03  5.3216270E-06
  9.5000000E+03  4.8282306E-06
  1.0000000E+04  4.4000905E-06
  1.0500000E+04  4.0261365E-06
  1.1000000E+04  3.6975557E-06
  1.1500000E+04  3.4072649E-06
  1.2000000E+04  3.1495142E-06
  1.2500000E+04  2.9195968E-06
  1.3000000E+04  2.7136318E-06
  1.3500000E+04  2.5283922E-06
  1.4000000E+04  2.3611795E-06
  1.4500000E+04  2.2097229E-06
  1.5000000E+04  2.0720992E-06
  1.6000000E+04  1.8320394E-06
  1.7000000E+04  1.6305095E-06
  1.8000000E+04  1.4596929E-06
  1.9000000E+04  1.3136666E-06
  2.0000000E+04  1.1878738E-06
  2.1000000E+04  1.0787604E-06
  2.2000000E+04  9.8352036E-07
  2.3000000E+04  8.9991410E-07
  2.4000000E+04  8.2613538E-07
  2.5000000E+04  7.6071520E-07
  2.6000000E+04  7.0244841E-07
  2.7000000E+04  6.5033860E-07
  2.8000000E+04  6.0355690E-07
  2.9000000E+04  5.6140898E-07
  3.0000000E+04  5.2330960E-07
  3.1000000E+04  4.8876296E-07
  3.2000000E+04  4.5734670E-07
  3.4000000E+04  4.0250896E-07
  3.6000000E+04  3.5646217E-07
  3.8000000E+04  3.1745340E-07
  4.0000000E+04  2.8414447E-07
  4.2000000E+04  2.5549832E-07
  4.4000000E+04  2.3070159E-07
  4.6000000E+04  2.0910992E-07
  4.8000000E+04  1.9020774E-07
  5.0000000E+04  1.7357807E-07
  5.2500000E+04  1.5547409E-07
  5.5000000E+04  1.3985826E-07
  5.7500000E+04  1.2630752E-07
  5.8750000E+04  1.2019824E-07
  6.0000000E+04  1.1448406E-07
  6.2500000E+04  1.0411553E-07
  6.5000000E+04  9.4980405E-08
  6.7500000E+04  8.6897096E-08
  7.0000000E+04  7.9715739E-08
  7.2500000E+04  7.3311848E-08
  7.5000000E+04  6.7581359E-08
  7.7500000E+04  6.2436738E-08
  8.0000000E+04  5.7803936E-08
  8.2500000E+04  5.3619986E-08
  8.5000000E+04  4.9831122E-08
  8.7500000E+04  4.6391233E-08
  9.0000000E+04  4.3260656E-08
  9.2500000E+04  4.0405128E-08
  9.5000000E+04  3.7794886E-08
  1.0000000E+05  3.3209713E-08
  1.0500000E+05  2.9333747E-08
  1.1000000E+05  2.6034345E-08
  1.1500000E+05  2.3207837E-08
  1.2000000E+05  2.0772370E-08
  1.2500000E+05  1.8662592E-08
  1.3000000E+05  1.6825845E-08
  1.3500000E+05  1.5219390E-08
  1.4000000E+05  1.3808289E-08
  1.4500000E+05  1.2563809E-08
  1.5000000E+05  1.1462154E-08
  1.5500000E+05  1.0483496E-08
  1.6000000E+05  9.6112227E-09
  1.6500000E+05  8.8313493E-09
  1.7000000E+05  8.1320366E-09
  1.7500000E+05  7.5032170E-09
  1.8000000E+05  6.9362935E-09
  1.8500000E+05  6.4238944E-09
  1.9000000E+05  5.9596741E-09
  1.9500000E+05  5.5381501E-09
  2.0000000E+05  5.1545723E-09
  2.0500000E+05  4.8048109E-09
  2.1000000E+05  4.4852610E-09
  2.2000000E+05  3.9245575E-09
  2.3000000E+05  3.4515131E-09
  2.4000000E+05  3.0498117E-09
  2.5000000E+05  2.7066340E-09
  2.6000000E+05  2.4118226E-09
  2.7000000E+05  2.1572550E-09
  2.8000000E+05  1.9363801E-09
  2.9000000E+05  1.7438730E-09
  3.0000000E+05  1.5753798E-09
  3.1000000E+05  1.4273189E-09
  3.2000000E+05  1.2967267E-09
  3.3000000E+05  1.1811369E-09
  3.4000000E+05  1.0784867E-09
  3.5000000E+05  9.8704138E-10
  3.6000000E+05  9.0533551E-10
  3.7000000E+05  8.3212555E-10
  3.8000000E+05  7.6635225E-10
  3.9000000E+05  7.0710969E-10
  4.0000000E+05  6.5362038E-10
  4.1000000E+05  6.0521448E-10
  4.2000000E+05  5.6131269E-10
  4.3000000E+05  5.2141239E-10
  4.4000000E+05  4.8507595E-10
  4.6000000E+05  4.2161156E-10
  4.8000000E+05  3.6839148E-10
  5.0000000E+05  3.2346102E-10
  5.1250000E+05  2.9889689E-10
  5.2500000E+05  2.7666341E-10
  5.3750000E+05  2.5649620E-10
  5.5000000E+05  2.3816565E-10
  5.7500000E+05  2.0623833E-10
  5.8750000E+05  1.9231306E-10
  6.0000000E+05  1.7956097E-10
  6.2500000E+05  1.5711637E-10
  6.5000000E+05  1.3811352E-10
  6.7500000E+05  1.2193091E-10
  7.0000000E+05  1.0807533E-10
  7.2500000E+05  9.6151702E-11
  7.5000000E+05  8.5841586E-11
  7.7500000E+05  7.6886855E-11
  8.0000000E+05  6.9077074E-11
  8.2500000E+05  6.2239615E-11
  8.5000000E+05  5.6231715E-11
  8.7500000E+05  5.0934648E-11
  9.0000000E+05  4.6249114E-11
  9.2500000E+05  4.2091702E-11
  9.5000000E+05  3.8392079E-11
  9.7500000E+05  3.5090684E-11
  1.0000000E+06  3.2136849E-11
  1.0250000E+06  2.9487304E-11
  1.0500000E+06  2.7104983E-11
  1.0750000E+06  2.4958020E-11
  1.1000000E+06  2.3018930E-11
  1.1250000E+06  2.1263967E-11
  1.1500000E+06  1.9672521E-11
  1.1750000E+06  1.8226635E-11
  1.2000000E+06  1.6910612E-11
  1.2250000E+06  1.5710702E-11
  1.2500000E+06  1.4614816E-11
  1.3000000E+06  1.2693757E-11
  1.3500000E+06  1.1076307E-11
  1.4000000E+06  9.7066470E-12
  1.4500000E+06  8.5406190E-12
  1.5000000E+06  7.5430001E-12
  1.5500000E+06  6.6854858E-12
  1.6000000E+06  5.9452176E-12
  1.6500000E+06  5.3036094E-12
  1.7000000E+06  4.7454083E-12
  1.7500000E+06  4.2580181E-12
  1.8000000E+06  3.8309012E-12
  1.8500000E+06  3.4552679E-12
  1.9000000E+06  3.1238063E-12
  1.9500000E+06  2.8304099E-12
  2.0000000E+06  2.5700838E-12
  2.0500000E+06  2.3386798E-12
  2.1000000E+06  2.1326092E-12
  2.1500000E+06  1.9487607E-12
  
  
#  96  18  O2  EION =  3.140000000E+02 eV   272
#  S(0) = 4.811490E-01
  3.0449889E+00  0.0000000E+00
  3.0449889E+02  0.0000000E+00
  3.0449889E+02  1.1503975E-03
  3.1400000E+02  1.1503975E-03
  3.1400314E+02  1.1503975E-03
  3.1430299E+02  1.1465691E-03
  3.1460283E+02  1.1424563E-03
  3.1490267E+02  1.1382014E-03
  3.1520251E+02  1.1339004E-03
  3.1580220E+02  1.1253949E-03
  3.1640189E+02  1.1172279E-03
  3.1760126E+02  1.1022388E-03
  3.1880063E+02  1.0889462E-03
  3.2000000E+02  1.0769513E-03
  3.2250000E+02  1.0543161E-03
  3.2500000E+02  1.0326951E-03
  3.2750000E+02  1.0106918E-03
  3.3000000E+02  9.8788621E-04
  3.3500000E+02  9.4046173E-04
  3.4000000E+02  8.9277875E-04
  3.4500000E+02  8.4700634E-04
  3.5000000E+02  8.0432651E-04
  3.5500000E+02  7.6514392E-04
  3.6000000E+02  7.2938897E-04
  3.6500000E+02  6.9675021E-04
  3.7000000E+02  6.6682944E-04
  3.7500000E+02  6.3923168E-04
  3.8000000E+02  6.1360668E-04
  3.8500000E+02  5.8966647E-04
  3.9000000E+02  5.6718624E-04
  4.0000000E+02  5.2598158E-04
  4.1000000E+02  4.8917144E-04
  4.2000000E+02  4.5636832E-04
  4.4000000E+02  4.0163573E-04
  4.5000000E+02  3.7894494E-04
  4.6000000E+02  3.5875852E-04
  4.7000000E+02  3.4065444E-04
  4.8000000E+02  3.2429053E-04
  5.0000000E+02  2.9594561E-04
  5.2500000E+02  2.6742662E-04
  5.5000000E+02  2.4500478E-04
  5.6250000E+02  2.3552815E-04
  5.7500000E+02  2.2695362E-04
  5.8750000E+02  2.1915900E-04
  6.0000000E+02  2.1204932E-04
  6.5000000E+02  1.8919294E-04
  6.7500000E+02  1.8031136E-04
  7.0000000E+02  1.7259954E-04
  7.2500000E+02  1.6580827E-04
  7.5000000E+02  1.5977531E-04
  7.7500000E+02  1.5438543E-04
  8.0000000E+02  1.4951893E-04
  8.2500000E+02  1.4506932E-04
  8.5000000E+02  1.4096523E-04
  9.0000000E+02  1.3361126E-04
  9.5000000E+02  1.2715627E-04
  1.0000000E+03  1.2138326E-04
  1.0500000E+03  1.1614017E-04
  1.1000000E+03  1.1133137E-04
  1.1500000E+03  1.0689124E-04
  1.2000000E+03  1.0276264E-04
  1.2500000E+03  9.8901542E-05
  1.3000000E+03  9.5278833E-05
  1.3500000E+03  9.1871272E-05
  1.4000000E+03  8.8658327E-05
  1.4500000E+03  8.5622172E-05
  1.5000000E+03  8.2747586E-05
  1.6000000E+03  7.7432345E-05
  1.7000000E+03  7.2628002E-05
  1.8000000E+03  6.8269670E-05
  1.9000000E+03  6.4301985E-05
  2.0000000E+03  6.0677932E-05
  2.1000000E+03  5.7357865E-05
  2.2000000E+03  5.4307926E-05
  2.3000000E+03  5.1499116E-05
  2.4000000E+03  4.8906254E-05
  2.5000000E+03  4.6507390E-05
  2.6000000E+03  4.4283303E-05
  2.7000000E+03  4.2217089E-05
  2.8000000E+03  4.0293842E-05
  2.9000000E+03  3.8500392E-05
  3.0000000E+03  3.6825045E-05
  3.1000000E+03  3.5257413E-05
  3.2000000E+03  3.3788243E-05
  3.4000000E+03  3.1113042E-05
  3.6000000E+03  2.8742997E-05
  3.8000000E+03  2.6632433E-05
  4.0000000E+03  2.4744060E-05
  4.2000000E+03  2.3047163E-05
  4.4000000E+03  2.1516252E-05
  4.6000000E+03  2.0130002E-05
  4.8000000E+03  1.8870461E-05
  5.0000000E+03  1.7722455E-05
  5.2500000E+03  1.6424831E-05
  5.5000000E+03  1.5260243E-05
  5.7500000E+03  1.4211036E-05
  6.0000000E+03  1.3262423E-05
  6.5000000E+03  1.1619081E-05
  6.7500000E+03  1.0904797E-05
  7.0000000E+03  1.0251380E-05
  7.2500000E+03  9.6521670E-06
  7.5000000E+03  9.1013876E-06
  8.0000000E+03  8.1256893E-06
  8.5000000E+03  7.2912011E-06
  9.0000000E+03  6.5723185E-06
  9.5000000E+03  5.9489704E-06
  1.0000000E+04  5.4052372E-06
  1.0500000E+04  4.9283648E-06
  1.1000000E+04  4.5080361E-06
  1.1500000E+04  4.1358347E-06
  1.2000000E+04  3.8048430E-06
  1.2500000E+04  3.5093307E-06
  1.3000000E+04  3.2445223E-06
  1.3500000E+04  3.0064134E-06
  1.4000000E+04  2.7916253E-06
  1.4500000E+04  2.5972928E-06
  1.5000000E+04  2.4209732E-06
  1.5500000E+04  2.2605742E-06
  1.6000000E+04  2.1142951E-06
  1.6500000E+04  1.9805800E-06
  1.7000000E+04  1.8580792E-06
  1.8000000E+04  1.6421659E-06
  1.9000000E+04  1.4587981E-06
  2.0000000E+04  1.3019744E-06
  2.1000000E+04  1.1669934E-06
  2.2000000E+04  1.0501325E-06
  2.3000000E+04  9.4841533E-07
  2.4000000E+04  8.5943988E-07
  2.5000000E+04  7.8125232E-07
  2.6000000E+04  7.1225154E-07
  2.7000000E+04  6.5111603E-07
  2.8000000E+04  5.9674818E-07
  2.9000000E+04  5.4823097E-07
  3.0000000E+04  5.0479394E-07
  3.1000000E+04  4.6578632E-07
  3.2000000E+04  4.3065563E-07
  3.3000000E+04  3.9893076E-07
  3.4000000E+04  3.7020825E-07
  3.5000000E+04  3.4414099E-07
  3.6000000E+04  3.2042917E-07
  3.8000000E+04  2.7906630E-07
  4.0000000E+04  2.4441712E-07
  4.2000000E+04  2.1517727E-07
  4.4000000E+04  1.9033577E-07
  4.6000000E+04  1.6910025E-07
  4.8000000E+04  1.5084348E-07
  5.0000000E+04  1.3506457E-07
  5.2500000E+04  1.1821858E-07
  5.5000000E+04  1.0399474E-07
  5.7500000E+04  9.1906729E-08
  5.8750000E+04  8.6540844E-08
  6.0000000E+04  8.1572185E-08
  6.2500000E+04  7.2687725E-08
  6.5000000E+04  6.5010597E-08
  6.7500000E+04  5.8345026E-08
  7.0000000E+04  5.2531945E-08
  7.2500000E+04  4.7441210E-08
  7.5000000E+04  4.2965660E-08
  7.7500000E+04  3.9016533E-08
  8.0000000E+04  3.5519888E-08
  8.2500000E+04  3.2413828E-08
  8.5000000E+04  2.9646283E-08
  8.7500000E+04  2.7173218E-08
  9.0000000E+04  2.4957230E-08
  9.2500000E+04  2.2966420E-08
  9.5000000E+04  2.1173473E-08
  9.7500000E+04  1.9554913E-08
  1.0000000E+05  1.8090491E-08
  1.0250000E+05  1.6762680E-08
  1.0500000E+05  1.5556271E-08
  1.1000000E+05  1.3456336E-08
  1.1500000E+05  1.1703390E-08
  1.2000000E+05  1.0230133E-08
  1.2500000E+05  8.9841461E-09
  1.3000000E+05  7.9242198E-09
  1.3500000E+05  7.0176752E-09
  1.4000000E+05  6.2383909E-09
  1.4500000E+05  5.5653327E-09
  1.5000000E+05  4.9814478E-09
  1.5500000E+05  4.4728175E-09
  1.6000000E+05  4.0280098E-09
  1.6500000E+05  3.6375829E-09
  1.7000000E+05  3.2936966E-09
  1.7500000E+05  2.9898061E-09
  1.8000000E+05  2.7204213E-09
  1.8500000E+05  2.4809168E-09
  1.9000000E+05  2.2673785E-09
  1.9500000E+05  2.0764806E-09
  2.0000000E+05  1.9053863E-09
  2.0500000E+05  1.7516675E-09
  2.1000000E+05  1.6132382E-09
  2.1500000E+05  1.4883004E-09
  2.2000000E+05  1.3752987E-09
  2.2500000E+05  1.2728842E-09
  2.3000000E+05  1.1798828E-09
  2.4000000E+05  1.0181511E-09
  2.5000000E+05  8.8334265E-10
  2.6000000E+05  7.7023325E-10
  2.7000000E+05  6.7474828E-10
  2.8000000E+05  5.9368116E-10
  2.9000000E+05  5.2448769E-10
  3.0000000E+05  4.6513380E-10
  3.1000000E+05  4.1398166E-10
  3.2000000E+05  3.6970372E-10
  3.3000000E+05  3.3121724E-10
  3.4000000E+05  2.9763391E-10
  3.5000000E+05  2.6822073E-10
  3.6000000E+05  2.4236969E-10
  3.7000000E+05  2.1957382E-10
  3.8000000E+05  1.9940851E-10
  3.9000000E+05  1.8151659E-10
  4.0000000E+05  1.6559638E-10
  4.1000000E+05  1.5139200E-10
  4.2000000E+05  1.3868563E-10
  4.3000000E+05  1.2729112E-10
  4.4000000E+05  1.1704878E-10
  4.5000000E+05  1.0782122E-10
  4.6000000E+05  9.9489756E-11
  4.7000000E+05  9.1951613E-11
  4.8000000E+05  8.5117538E-11
  5.0000000E+05  7.3260555E-11
  5.1250000E+05  6.6894527E-11
  5.2500000E+05  6.1208416E-11
  5.3750000E+05  5.6116623E-11
  5.5000000E+05  5.1545896E-11
  5.7500000E+05  4.3724717E-11
  5.8750000E+05  4.0373203E-11
  6.0000000E+05  3.7338167E-11
  6.1250000E+05  3.4584292E-11
  6.2500000E+05  3.2080791E-11
  6.3750000E+05  2.9800745E-11
  6.5000000E+05  2.7720556E-11
  6.7500000E+05  2.4079285E-11
  7.0000000E+05  2.1018845E-11
  7.2500000E+05  1.8431178E-11
  7.5000000E+05  1.6231007E-11
  7.7500000E+05  1.4350519E-11
  8.0000000E+05  1.2735391E-11
  8.2500000E+05  1.1341789E-11
  8.5000000E+05  1.0134119E-11
  8.7500000E+05  9.0833001E-12
  9.0000000E+05  8.1654400E-12
  9.2500000E+05  7.3607962E-12
  9.5000000E+05  6.6529720E-12
  9.7500000E+05  6.0282832E-12
  1.0000000E+06  5.4752557E-12
  1.0250000E+06  4.9842254E-12
  1.0500000E+06  4.5470173E-12
  1.0750000E+06  4.1566901E-12
  1.1000000E+06  3.8073276E-12
  1.1250000E+06  3.4938686E-12
  1.1500000E+06  3.2119678E-12
  1.1750000E+06  2.9578820E-12
  1.2000000E+06  2.7283771E-12
  1.2250000E+06  2.5206504E-12
  1.2500000E+06  2.3322657E-12
  1.2750000E+06  2.1611000E-12
  1.3000000E+06  2.0052975E-12
  1.3250000E+06  1.8632325E-12
  1.3500000E+06  1.7334765E-12
  1.4000000E+06  1.5060080E-12
  1.4500000E+06  1.3144882E-12
  1.5000000E+06  1.1523205E-12
  1.5500000E+06  1.0142792E-12
  1.6000000E+06  8.9619139E-13
  1.6500000E+06  7.9469147E-13
  1.7000000E+06  7.0705055E-13
  1.7500000E+06  6.3105223E-13
  1.8000000E+06  5.6488728E-13
  1.8500000E+06  5.0708996E-13
  1.9000000E+06  4.5645303E-13
  1.9500000E+06  4.1196235E-13
  
  
#  96  19  O3  EION =  2.390000000E+02 eV   289
#  S(0) = 1.688132E+00
  2.3571180E+00  0.0000000E+00
  2.3571180E+02  0.0000000E+00
  2.3571180E+02  3.1383224E-03
  2.3900000E+02  3.1383224E-03
  2.3900272E+02  3.1383224E-03
  2.3920218E+02  3.1267035E-03
  2.3940163E+02  3.1154359E-03
  2.3960109E+02  3.1045148E-03
  2.3980054E+02  3.0939340E-03
  2.4000000E+02  3.0836866E-03
  2.4250000E+02  2.9800835E-03
  2.4375000E+02  2.9421880E-03
  2.4500000E+02  2.9109984E-03
  2.4625000E+02  2.8849496E-03
  2.4750000E+02  2.8627578E-03
  2.4875000E+02  2.8433831E-03
  2.5000000E+02  2.8259896E-03
  2.5250000E+02  2.7946235E-03
  2.5500000E+02  2.7648982E-03
  2.5750000E+02  2.7346660E-03
  2.6000000E+02  2.7029047E-03
  2.6500000E+02  2.6342121E-03
  2.7000000E+02  2.5612130E-03
  2.7500000E+02  2.4884263E-03
  2.8000000E+02  2.4195935E-03
  2.8500000E+02  2.3567510E-03
  2.9000000E+02  2.3003657E-03
  3.0000000E+02  2.2040797E-03
  3.0500000E+02  2.1618701E-03
  3.1000000E+02  2.1221586E-03
  3.1500000E+02  2.0841978E-03
  3.2000000E+02  2.0475147E-03
  3.3000000E+02  1.9773883E-03
  3.4000000E+02  1.9118193E-03
  3.5000000E+02  1.8514284E-03
  3.6000000E+02  1.7962352E-03
  3.7000000E+02  1.7455684E-03
  3.8000000E+02  1.6984279E-03
  3.9000000E+02  1.6539952E-03
  4.0000000E+02  1.6117177E-03
  4.2000000E+02  1.5329182E-03
  4.4000000E+02  1.4613737E-03
  4.6000000E+02  1.3962065E-03
  4.8000000E+02  1.3361540E-03
  5.0000000E+02  1.2802723E-03
  5.2500000E+02  1.2156651E-03
  5.5000000E+02  1.1562672E-03
  5.7500000E+02  1.1014004E-03
  6.0000000E+02  1.0504628E-03
  6.5000000E+02  9.5896379E-04
  6.7500000E+02  9.1773224E-04
  7.0000000E+02  8.7910423E-04
  7.2500000E+02  8.4288978E-04
  7.5000000E+02  8.0890641E-04
  8.0000000E+02  7.4687419E-04
  8.5000000E+02  6.9172991E-04
  9.0000000E+02  6.4249930E-04
  9.5000000E+02  5.9836612E-04
  1.0000000E+03  5.5865021E-04
  1.0500000E+03  5.2278055E-04
  1.1000000E+03  4.9026720E-04
  1.1500000E+03  4.6069917E-04
  1.2000000E+03  4.3374218E-04
  1.2500000E+03  4.0910523E-04
  1.3000000E+03  3.8652158E-04
  1.3500000E+03  3.6575951E-04
  1.4000000E+03  3.4662711E-04
  1.4500000E+03  3.2896210E-04
  1.5000000E+03  3.1262072E-04
  1.6000000E+03  2.8340641E-04
  1.7000000E+03  2.5811785E-04
  1.8000000E+03  2.3607480E-04
  1.9000000E+03  2.1674008E-04
  2.0000000E+03  1.9968542E-04
  2.1000000E+03  1.8456407E-04
  2.2000000E+03  1.7109279E-04
  2.3000000E+03  1.5903838E-04
  2.4000000E+03  1.4820734E-04
  2.5000000E+03  1.3843832E-04
  2.6000000E+03  1.2959571E-04
  2.7000000E+03  1.2156505E-04
  2.8000000E+03  1.1424910E-04
  2.9000000E+03  1.0756479E-04
  3.0000000E+03  1.0144091E-04
  3.1000000E+03  9.5816063E-05
  3.2000000E+03  9.0637043E-05
  3.4000000E+03  8.1437543E-05
  3.6000000E+03  7.3538078E-05
  3.8000000E+03  6.6703675E-05
  4.0000000E+03  6.0750578E-05
  4.2000000E+03  5.5533338E-05
  4.4000000E+03  5.0935532E-05
  4.6000000E+03  4.6863037E-05
  4.8000000E+03  4.3239041E-05
  5.0000000E+03  4.0000306E-05
  5.2500000E+03  3.6414684E-05
  5.5000000E+03  3.3266102E-05
  5.7500000E+03  3.0487127E-05
  6.0000000E+03  2.8022851E-05
  6.5000000E+03  2.3865825E-05
  6.7500000E+03  2.2104722E-05
  7.0000000E+03  2.0518837E-05
  7.2500000E+03  1.9086186E-05
  7.5000000E+03  1.7788109E-05
  7.7500000E+03  1.6608681E-05
  8.0000000E+03  1.5534246E-05
  8.2500000E+03  1.4553040E-05
  8.5000000E+03  1.3654888E-05
  9.0000000E+03  1.2073519E-05
  9.5000000E+03  1.0732014E-05
  1.0000000E+04  9.5855915E-06
  1.0500000E+04  8.5993220E-06
  1.1000000E+04  7.7456461E-06
  1.1500000E+04  7.0026039E-06
  1.2000000E+04  6.3525272E-06
  1.2500000E+04  5.7810832E-06
  1.3000000E+04  5.2765525E-06
  1.3500000E+04  4.8292810E-06
  1.4000000E+04  4.4312640E-06
  1.4500000E+04  4.0758223E-06
  1.5000000E+04  3.7573504E-06
  1.5500000E+04  3.4711168E-06
  1.6000000E+04  3.2131076E-06
  1.6500000E+04  2.9799018E-06
  1.7000000E+04  2.7685697E-06
  1.7500000E+04  2.5765912E-06
  1.8000000E+04  2.4017902E-06
  1.8500000E+04  2.2422806E-06
  1.9000000E+04  2.0964214E-06
  2.0000000E+04  1.8401021E-06
  2.1000000E+04  1.6233576E-06
  2.2000000E+04  1.4388383E-06
  2.3000000E+04  1.2807797E-06
  2.4000000E+04  1.1446148E-06
  2.5000000E+04  1.0266934E-06
  2.6000000E+04  9.2407291E-07
  2.7000000E+04  8.3436263E-07
  2.8000000E+04  7.5560711E-07
  2.9000000E+04  6.8619603E-07
  3.0000000E+04  6.2479501E-07
  3.1000000E+04  5.7029173E-07
  3.2000000E+04  5.2175403E-07
  3.3000000E+04  4.7839678E-07
  3.4000000E+04  4.3955531E-07
  3.5000000E+04  4.0466431E-07
  3.6000000E+04  3.7324104E-07
  3.7000000E+04  3.4487164E-07
  3.8000000E+04  3.1919974E-07
  3.9000000E+04  2.9591741E-07
  4.0000000E+04  2.7475771E-07
  4.2000000E+04  2.3790703E-07
  4.4000000E+04  2.0712004E-07
  4.6000000E+04  1.8122073E-07
  4.8000000E+04  1.5929407E-07
  5.0000000E+04  1.4062128E-07
  5.1250000E+04  1.3034487E-07
  5.2500000E+04  1.2099930E-07
  5.3750000E+04  1.1248396E-07
  5.5000000E+04  1.0471084E-07
  5.7500000E+04  9.1091833E-08
  5.8750000E+04  8.5118215E-08
  6.0000000E+04  7.9629024E-08
  6.2500000E+04  6.9921802E-08
  6.5000000E+04  6.1654530E-08
  6.7500000E+04  5.4576399E-08
  7.0000000E+04  4.8486545E-08
  7.2500000E+04  4.3222922E-08
  7.5000000E+04  3.8653888E-08
  7.7500000E+04  3.4671799E-08
  8.0000000E+04  3.1188107E-08
  8.2500000E+04  2.8129561E-08
  8.5000000E+04  2.5435233E-08
  8.7500000E+04  2.3054193E-08
  9.0000000E+04  2.0943673E-08
  9.2500000E+04  1.9067596E-08
  9.5000000E+04  1.7395395E-08
  9.7500000E+04  1.5901064E-08
  1.0000000E+05  1.4562396E-08
  1.0250000E+05  1.3360360E-08
  1.0500000E+05  1.2278589E-08
  1.0750000E+05  1.1302962E-08
  1.1000000E+05  1.0421256E-08
  1.1250000E+05  9.6228611E-09
  1.1500000E+05  8.8985373E-09
  1.1750000E+05  8.2402201E-09
  1.2000000E+05  7.6408509E-09
  1.2250000E+05  7.0942362E-09
  1.2500000E+05  6.5949284E-09
  1.3000000E+05  5.7195803E-09
  1.3500000E+05  4.9826604E-09
  1.4000000E+05  4.3588638E-09
  1.4500000E+05  3.8281084E-09
  1.5000000E+05  3.3743408E-09
  1.5500000E+05  2.9846405E-09
  1.6000000E+05  2.6485422E-09
  1.6500000E+05  2.3575166E-09
  1.7000000E+05  2.1045704E-09
  1.7500000E+05  1.8839386E-09
  1.8000000E+05  1.6908435E-09
  1.8500000E+05  1.5213073E-09
  1.9000000E+05  1.3720032E-09
  1.9500000E+05  1.2401363E-09
  2.0000000E+05  1.1233492E-09
  2.0500000E+05  1.0196455E-09
  2.1000000E+05  9.2732836E-10
  2.1500000E+05  8.4495039E-10
  2.2000000E+05  7.7127282E-10
  2.2500000E+05  7.0523176E-10
  2.3000000E+05  6.4591078E-10
  2.3500000E+05  5.9251820E-10
  2.4000000E+05  5.4436816E-10
  2.4500000E+05  5.0086478E-10
  2.5000000E+05  4.6148899E-10
  2.5500000E+05  4.2578743E-10
  2.6000000E+05  3.9336327E-10
  2.6500000E+05  3.6386830E-10
  2.7000000E+05  3.3699629E-10
  2.8000000E+05  2.9007306E-10
  2.9000000E+05  2.5078838E-10
  3.0000000E+05  2.1772319E-10
  3.1000000E+05  1.8975365E-10
  3.2000000E+05  1.6598341E-10
  3.3000000E+05  1.4569278E-10
  3.4000000E+05  1.2830030E-10
  3.5000000E+05  1.1333337E-10
  3.6000000E+05  1.0040575E-10
  3.7000000E+05  8.9200111E-11
  3.8000000E+05  7.9454534E-11
  3.9000000E+05  7.0951777E-11
  4.0000000E+05  6.3510890E-11
  4.1000000E+05  5.6980492E-11
  4.2000000E+05  5.1233413E-11
  4.3000000E+05  4.6162404E-11
  4.4000000E+05  4.1676685E-11
  4.5000000E+05  3.7699133E-11
  4.6000000E+05  3.4164021E-11
  4.7000000E+05  3.1015167E-11
  4.8000000E+05  2.8204397E-11
  5.0000000E+05  2.3437100E-11
  5.1250000E+05  2.0940893E-11
  5.2500000E+05  1.8752936E-11
  5.3750000E+05  1.6829978E-11
  5.5000000E+05  1.5135554E-11
  5.7500000E+05  1.2313519E-11
  5.8750000E+05  1.1137385E-11
  6.0000000E+05  1.0091331E-11
  6.1250000E+05  9.1590125E-12
  6.2500000E+05  8.3263867E-12
  6.3750000E+05  7.5813525E-12
  6.5000000E+05  6.9134509E-12
  6.6250000E+05  6.3136189E-12
  6.7500000E+05  5.7739833E-12
  6.8750000E+05  5.2876885E-12
  7.0000000E+05  4.8487509E-12
  7.1250000E+05  4.4519363E-12
  7.2500000E+05  4.0926571E-12
  7.3750000E+05  3.7668842E-12
  7.5000000E+05  3.4710720E-12
  7.7500000E+05  2.9571899E-12
  8.0000000E+05  2.5301057E-12
  8.2500000E+05  2.1733987E-12
  8.5000000E+05  1.8740772E-12
  8.7500000E+05  1.6217973E-12
  9.0000000E+05  1.4082740E-12
  9.2500000E+05  1.2268340E-12
  9.5000000E+05  1.0720734E-12
  9.7500000E+05  9.3959404E-13
  1.0000000E+06  8.2579856E-13
  1.0250000E+06  7.2773095E-13
  1.0500000E+06  6.4295253E-13
  1.0750000E+06  5.6944296E-13
  1.1000000E+06  5.0552199E-13
  1.1250000E+06  4.4978874E-13
  1.1500000E+06  4.0106955E-13
  1.1750000E+06  3.5837630E-13
  1.2000000E+06  3.2087437E-13
  1.2250000E+06  2.8785665E-13
  1.2500000E+06  2.5871987E-13
  1.2750000E+06  2.3294785E-13
  1.3000000E+06  2.1010103E-13
  1.3250000E+06  1.8980417E-13
  1.3500000E+06  1.7173586E-13
  1.3750000E+06  1.5562016E-13
  1.4000000E+06  1.4122341E-13
  1.4250000E+06  1.2834667E-13
  1.4500000E+06  1.1681544E-13
  1.4750000E+06  1.0647633E-13
  1.5000000E+06  9.7194490E-14
  1.5250000E+06  8.8851244E-14
  
  
#  96  15  N6  EION =  4.940000000E+02 eV   281
#  S(0) = 1.038958E+01
  4.7460702E+00  0.0000000E+00
  4.7460702E+02  0.0000000E+00
  4.7460702E+02  4.5916553E-04
  4.9400000E+02  4.5916553E-04
  4.9400501E+02  4.5916553E-04
  5.0020401E+02  4.7235785E-04
  5.0330351E+02  4.7730422E-04
  5.0640301E+02  4.8122616E-04
  5.0950251E+02  4.8613834E-04
  5.1260200E+02  4.9591566E-04
  5.1880100E+02  5.4836573E-04
  5.2190050E+02  5.9984609E-04
  5.2500000E+02  6.7397475E-04
  5.2812500E+02  7.7652993E-04
  5.3125000E+02  9.1239105E-04
  5.3437500E+02  1.0869590E-03
  5.3750000E+02  1.3050483E-03
  5.4062500E+02  1.5698044E-03
  5.4375000E+02  1.8822718E-03
  5.5000000E+02  2.6432231E-03
  5.5625000E+02  3.5593638E-03
  5.6250000E+02  4.5951991E-03
  5.6875000E+02  5.7166555E-03
  5.7500000E+02  6.8823427E-03
  5.8125000E+02  8.0410395E-03
  5.8750000E+02  9.1375624E-03
  5.9375000E+02  1.0133173E-02
  6.0000000E+02  1.1007631E-02
  6.2500000E+02  1.3405495E-02
  6.5000000E+02  1.4438658E-02
  6.6250000E+02  1.4610666E-02
  6.7500000E+02  1.4651310E-02
  6.8750000E+02  1.4606382E-02
  7.0000000E+02  1.4492952E-02
  7.2500000E+02  1.4114354E-02
  7.3750000E+02  1.3876179E-02
  7.5000000E+02  1.3623867E-02
  7.7500000E+02  1.3096819E-02
  8.0000000E+02  1.2545464E-02
  8.2500000E+02  1.1985102E-02
  8.5000000E+02  1.1432879E-02
  8.7500000E+02  1.0898982E-02
  9.0000000E+02  1.0380231E-02
  9.5000000E+02  9.3968036E-03
  1.0000000E+03  8.5033536E-03
  1.0500000E+03  7.6913234E-03
  1.1000000E+03  6.9621075E-03
  1.1500000E+03  6.3072123E-03
  1.2000000E+03  5.7199320E-03
  1.2500000E+03  5.1953259E-03
  1.3000000E+03  4.7258028E-03
  1.3500000E+03  4.3048971E-03
  1.4000000E+03  3.9278107E-03
  1.4500000E+03  3.5898326E-03
  1.5000000E+03  3.2863795E-03
  1.6000000E+03  2.7675479E-03
  1.7000000E+03  2.3451672E-03
  1.8000000E+03  1.9992361E-03
  1.9000000E+03  1.7141362E-03
  2.0000000E+03  1.4776469E-03
  2.1000000E+03  1.2802501E-03
  2.2000000E+03  1.1145004E-03
  2.3000000E+03  9.7453877E-04
  2.4000000E+03  8.5572101E-04
  2.5000000E+03  7.5434216E-04
  2.6000000E+03  6.6742890E-04
  2.7000000E+03  5.9257984E-04
  2.8000000E+03  5.2784506E-04
  2.9000000E+03  4.7163195E-04
  3.0000000E+03  4.2263257E-04
  3.1000000E+03  3.7976725E-04
  3.2000000E+03  3.4214024E-04
  3.4000000E+03  2.7973496E-04
  3.6000000E+03  2.3076997E-04
  3.8000000E+03  1.9193273E-04
  4.0000000E+03  1.6082420E-04
  4.2000000E+03  1.3568152E-04
  4.4000000E+03  1.1519212E-04
  4.6000000E+03  9.8367205E-05
  4.8000000E+03  8.4453922E-05
  5.0000000E+03  7.2873160E-05
  5.2500000E+03  6.1001850E-05
  5.5000000E+03  5.1408778E-05
  5.7500000E+03  4.3593744E-05
  6.0000000E+03  3.7179346E-05
  6.5000000E+03  2.7468089E-05
  6.7500000E+03  2.3777840E-05
  7.0000000E+03  2.0672455E-05
  7.2500000E+03  1.8045529E-05
  7.5000000E+03  1.5812416E-05
  7.7500000E+03  1.3905313E-05
  8.0000000E+03  1.2269552E-05
  8.2500000E+03  1.0860782E-05
  8.5000000E+03  9.6428123E-06
  9.0000000E+03  7.6657131E-06
  9.5000000E+03  6.1573194E-06
  1.0000000E+04  4.9923749E-06
  1.0500000E+04  4.0826523E-06
  1.1000000E+04  3.3650145E-06
  1.1500000E+04  2.7936341E-06
  1.2000000E+04  2.3348066E-06
  1.2500000E+04  1.9634461E-06
  1.3000000E+04  1.6606751E-06
  1.3500000E+04  1.4121425E-06
  1.4000000E+04  1.2068344E-06
  1.4500000E+04  1.0362245E-06
  1.5000000E+04  8.9365903E-07
  1.5500000E+04  7.7390387E-07
  1.6000000E+04  6.7281333E-07
  1.6500000E+04  5.8708217E-07
  1.7000000E+04  5.1405777E-07
  1.7500000E+04  4.5159823E-07
  1.8000000E+04  3.9796502E-07
  1.8500000E+04  3.5173934E-07
  1.9000000E+04  3.1175715E-07
  2.0000000E+04  2.4684964E-07
  2.1000000E+04  1.9736398E-07
  2.2000000E+04  1.5920470E-07
  2.3000000E+04  1.2947256E-07
  2.4000000E+04  1.0608525E-07
  2.5000000E+04  8.7527580E-08
  2.6000000E+04  7.2682875E-08
  2.7000000E+04  6.0719157E-08
  2.8000000E+04  5.1010140E-08
  2.9000000E+04  4.3079588E-08
  3.0000000E+04  3.6562233E-08
  3.1000000E+04  3.1175622E-08
  3.2000000E+04  2.6699598E-08
  3.3000000E+04  2.2961321E-08
  3.4000000E+04  1.9824166E-08
  3.5000000E+04  1.7179469E-08
  3.6000000E+04  1.4940294E-08
  3.7000000E+04  1.3036673E-08
  3.8000000E+04  1.1411977E-08
  3.9000000E+04  1.0020162E-08
  4.0000000E+04  8.8236127E-09
  4.2000000E+04  6.8981966E-09
  4.4000000E+04  5.4475905E-09
  4.6000000E+04  4.3419151E-09
  4.8000000E+04  3.4900988E-09
  5.0000000E+04  2.8273607E-09
  5.2500000E+04  2.1949915E-09
  5.5000000E+04  1.7215965E-09
  5.7500000E+04  1.3629859E-09
  6.0000000E+04  1.0883757E-09
  6.2500000E+04  8.7599960E-10
  6.5000000E+04  7.1024917E-10
  6.6250000E+04  6.4118967E-10
  6.7500000E+04  5.7979786E-10
  7.0000000E+04  4.7632770E-10
  7.2500000E+04  3.9366077E-10
  7.5000000E+04  3.2716656E-10
  7.7500000E+04  2.7334205E-10
  8.0000000E+04  2.2951288E-10
  8.2500000E+04  1.9362152E-10
  8.5000000E+04  1.6407366E-10
  8.7500000E+04  1.3962521E-10
  9.0000000E+04  1.1929909E-10
  9.2500000E+04  1.0232298E-10
  9.5000000E+04  8.8082786E-11
  9.7500000E+04  7.6087831E-11
  1.0000000E+05  6.5944050E-11
  1.0250000E+05  5.7333282E-11
  1.0500000E+05  4.9997255E-11
  1.0750000E+05  4.3725490E-11
  1.1000000E+05  3.8345758E-11
  1.1250000E+05  3.3716517E-11
  1.1500000E+05  2.9720949E-11
  1.2000000E+05  2.3259916E-11
  1.2500000E+05  1.8366385E-11
  1.3000000E+05  1.4622381E-11
  1.3500000E+05  1.1731117E-11
  1.4000000E+05  9.4790584E-12
  1.4500000E+05  7.7107319E-12
  1.5000000E+05  6.3118183E-12
  1.5500000E+05  5.1973809E-12
  1.6000000E+05  4.3036977E-12
  1.6500000E+05  3.5825650E-12
  1.7000000E+05  2.9972309E-12
  1.7500000E+05  2.5194647E-12
  1.8000000E+05  2.1274280E-12
  1.8500000E+05  1.8041088E-12
  1.9000000E+05  1.5361718E-12
  1.9500000E+05  1.3131082E-12
  2.0000000E+05  1.1265890E-12
  2.0500000E+05  9.6997502E-13
  2.1000000E+05  8.3794445E-13
  2.1500000E+05  7.2621240E-13
  2.2000000E+05  6.3131246E-13
  2.2500000E+05  5.5042718E-13
  2.3000000E+05  4.8125612E-13
  2.3500000E+05  4.2191278E-13
  2.4000000E+05  3.7084405E-13
  2.4500000E+05  3.2676631E-13
  2.5000000E+05  2.8861465E-13
  2.6000000E+05  2.2668827E-13
  2.7000000E+05  1.7956877E-13
  2.8000000E+05  1.4337129E-13
  2.9000000E+05  1.1531591E-13
  3.0000000E+05  9.3390643E-14
  3.1000000E+05  7.6123175E-14
  3.2000000E+05  6.2425140E-14
  3.3000000E+05  5.1484544E-14
  3.4000000E+05  4.2690271E-14
  3.5000000E+05  3.5578479E-14
  3.6000000E+05  2.9794379E-14
  3.7000000E+05  2.5064590E-14
  3.8000000E+05  2.1177015E-14
  3.9000000E+05  1.7966068E-14
  4.0000000E+05  1.5301664E-14
  4.1000000E+05  1.3080983E-14
  4.2000000E+05  1.1222285E-14
  4.3000000E+05  9.6602790E-15
  4.4000000E+05  8.3425479E-15
  4.5000000E+05  7.2268016E-15
  4.6000000E+05  6.2787517E-15
  4.7000000E+05  5.4704699E-15
  4.8000000E+05  4.7791211E-15
  5.0000000E+05  3.6755209E-15
  5.1250000E+05  3.1345416E-15
  5.2500000E+05  2.6826662E-15
  5.3750000E+05  2.3036857E-15
  5.5000000E+05  1.9846114E-15
  5.6250000E+05  1.7149832E-15
  5.7500000E+05  1.4863377E-15
  5.8750000E+05  1.2917991E-15
  6.0000000E+05  1.1257517E-15
  6.2500000E+05  8.6151833E-16
  6.5000000E+05  6.6564354E-16
  6.6250000E+05  5.8707247E-16
  6.7500000E+05  5.1888176E-16
  7.0000000E+05  4.0782201E-16
  7.2500000E+05  3.2300034E-16
  7.5000000E+05  2.5765676E-16
  7.7500000E+05  2.0691065E-16
  8.0000000E+05  1.6720260E-16
  8.2500000E+05  1.3591214E-16
  8.5000000E+05  1.1109255E-16
  8.7500000E+05  9.1283485E-17
  9.0000000E+05  7.5380606E-17
  9.2500000E+05  6.2542306E-17
  9.5000000E+05  5.2122726E-17
  9.7500000E+05  4.3623409E-17
  1.0000000E+06  3.6657199E-17
  1.0250000E+06  3.0921572E-17
  1.0500000E+06  2.6178844E-17
  1.0750000E+06  2.2241076E-17
  1.1000000E+06  1.8958849E-17
  1.1250000E+06  1.6212787E-17
  1.1500000E+06  1.3907058E-17
  1.1750000E+06  1.1964380E-17
  1.2000000E+06  1.0322174E-17
  1.2250000E+06  8.9295590E-18
  1.2500000E+06  7.7449976E-18
  1.2750000E+06  6.7344508E-18
  1.3000000E+06  5.8699041E-18
  1.3250000E+06  5.1282314E-18
  1.3500000E+06  4.4902874E-18
  1.4000000E+06  3.4646235E-18
  1.4500000E+06  2.6947291E-18
  1.5000000E+06  2.1116762E-18
  1.5500000E+06  1.6664618E-18
  1.6000000E+06  1.3238524E-18
  1.6500000E+06  1.0582586E-18
  1.7000000E+06  8.5092622E-19
  1.7500000E+06  6.8800732E-19
  1.8000000E+06  5.5919340E-19
  1.8500000E+06  4.5677762E-19
  1.9000000E+06  3.7494276E-19
  1.9500000E+06  3.0923449E-19
  2.0000000E+06  2.5622365E-19
  2.0500000E+06  2.1324487E-19
  2.1000000E+06  1.7820249E-19
  2.1500000E+06  1.4947669E-19
  2.2000000E+06  1.2581185E-19
  2.2500000E+06  1.0622714E-19
  2.3000000E+06  8.9958307E-20
  2.3500000E+06  7.6408995E-20
  2.4000000E+06  6.5096179E-20
  2.4500000E+06  5.5626302E-20
  2.5000000E+06  4.7678281E-20
  
  
#  96  16  N7  EION =  4.790000000E+02 eV   276
#  S(0) = 1.389219E+01
  4.6018342E+00  0.0000000E+00
  4.6018342E+02  0.0000000E+00
  4.6018342E+02  6.9696957E-04
  4.7900000E+02  6.9696957E-04
  4.7900486E+02  6.9696957E-04
  4.7952974E+02  6.8685712E-04
  4.8005462E+02  6.7797089E-04
  4.8057950E+02  6.7043188E-04
  4.8110438E+02  6.6416759E-04
  4.8215413E+02  6.5489019E-04
  4.8320389E+02  6.4896228E-04
  4.8530340E+02  6.4342877E-04
  4.8740292E+02  6.4238017E-04
  4.8950243E+02  6.4336590E-04
  4.9160194E+02  6.4568245E-04
  4.9370146E+02  6.4978362E-04
  4.9580097E+02  6.5688246E-04
  5.0000000E+02  6.8687446E-04
  5.1250000E+02  1.0326359E-03
  5.1562500E+02  1.2138353E-03
  5.1875000E+02  1.4476970E-03
  5.2187500E+02  1.7411068E-03
  5.2500000E+02  2.0990312E-03
  5.3125000E+02  3.0125675E-03
  5.3750000E+02  4.1676389E-03
  5.4375000E+02  5.5164229E-03
  5.5000000E+02  7.0097499E-03
  5.5625000E+02  8.5973977E-03
  5.6250000E+02  1.0217297E-02
  5.6875000E+02  1.1792905E-02
  5.7500000E+02  1.3256833E-02
  5.8125000E+02  1.4563003E-02
  5.8750000E+02  1.5699817E-02
  6.0000000E+02  1.7500244E-02
  6.1250000E+02  1.8763340E-02
  6.2500000E+02  1.9566039E-02
  6.3750000E+02  1.9998459E-02
  6.5000000E+02  2.0168669E-02
  6.6250000E+02  2.0175386E-02
  6.7500000E+02  2.0067978E-02
  7.0000000E+02  1.9605554E-02
  7.2500000E+02  1.8930756E-02
  7.5000000E+02  1.8181799E-02
  8.0000000E+02  1.6603559E-02
  8.5000000E+02  1.5048250E-02
  9.0000000E+02  1.3594462E-02
  9.5000000E+02  1.2261909E-02
  1.0000000E+03  1.1057207E-02
  1.0500000E+03  9.9738919E-03
  1.1000000E+03  9.0042747E-03
  1.1500000E+03  8.1385486E-03
  1.2000000E+03  7.3667794E-03
  1.2500000E+03  6.6784289E-03
  1.3000000E+03  6.0638582E-03
  1.3500000E+03  5.5153349E-03
  1.4000000E+03  5.0255026E-03
  1.4500000E+03  4.5871364E-03
  1.5000000E+03  4.1940083E-03
  1.6000000E+03  3.5235376E-03
  1.7000000E+03  2.9797335E-03
  1.8000000E+03  2.5356569E-03
  1.9000000E+03  2.1704550E-03
  2.0000000E+03  1.8680917E-03
  2.1000000E+03  1.6161650E-03
  2.2000000E+03  1.4049923E-03
  2.3000000E+03  1.2269638E-03
  2.4000000E+03  1.0760571E-03
  2.5000000E+03  9.4747951E-04
  2.6000000E+03  8.3739228E-04
  2.7000000E+03  7.4270256E-04
  2.8000000E+03  6.6090335E-04
  2.9000000E+03  5.8995049E-04
  3.0000000E+03  5.2816801E-04
  3.1000000E+03  4.7417436E-04
  3.2000000E+03  4.2682469E-04
  3.4000000E+03  3.4839979E-04
  3.6000000E+03  2.8697123E-04
  3.8000000E+03  2.3832633E-04
  4.0000000E+03  1.9942041E-04
  4.2000000E+03  1.6802039E-04
  4.4000000E+03  1.4246684E-04
  4.6000000E+03  1.2151117E-04
  4.8000000E+03  1.0420359E-04
  5.0000000E+03  8.9814588E-05
  5.2500000E+03  7.5083135E-05
  5.5000000E+03  6.3194908E-05
  5.7500000E+03  5.3522582E-05
  6.0000000E+03  4.5593606E-05
  6.5000000E+03  3.3609903E-05
  6.7500000E+03  2.9064006E-05
  7.0000000E+03  2.5242636E-05
  7.2500000E+03  2.2013343E-05
  7.5000000E+03  1.9270884E-05
  7.7500000E+03  1.6931041E-05
  8.0000000E+03  1.4925976E-05
  8.2500000E+03  1.3200707E-05
  8.5000000E+03  1.1710411E-05
  9.0000000E+03  9.2942454E-06
  9.5000000E+03  7.4538475E-06
  1.0000000E+04  6.0346772E-06
  1.0500000E+04  4.9280467E-06
  1.1000000E+04  4.0563019E-06
  1.1500000E+04  3.3631552E-06
  1.2000000E+04  2.8072663E-06
  1.2500000E+04  2.3579077E-06
  1.3000000E+04  1.9919848E-06
  1.3500000E+04  1.6919613E-06
  1.4000000E+04  1.4443958E-06
  1.4500000E+04  1.2388949E-06
  1.5000000E+04  1.0673541E-06
  1.5500000E+04  9.2340644E-07
  1.6000000E+04  8.0201474E-07
  1.6500000E+04  6.9916598E-07
  1.7000000E+04  6.1164223E-07
  1.8000000E+04  4.7268142E-07
  1.9000000E+04  3.6966943E-07
  2.0000000E+04  2.9223556E-07
  2.1000000E+04  2.3329119E-07
  2.2000000E+04  1.8790524E-07
  2.3000000E+04  1.5259226E-07
  2.4000000E+04  1.2485321E-07
  2.5000000E+04  1.0287148E-07
  2.6000000E+04  8.5310296E-08
  2.7000000E+04  7.1175179E-08
  2.8000000E+04  5.9718027E-08
  2.9000000E+04  5.0370758E-08
  3.0000000E+04  4.2698247E-08
  3.1000000E+04  3.6364277E-08
  3.2000000E+04  3.1107044E-08
  3.3000000E+04  2.6721227E-08
  3.4000000E+04  2.3044717E-08
  3.5000000E+04  1.9948708E-08
  3.6000000E+04  1.7330221E-08
  3.7000000E+04  1.5106437E-08
  3.8000000E+04  1.3210426E-08
  3.9000000E+04  1.1587824E-08
  4.0000000E+04  1.0194249E-08
  4.2000000E+04  7.9548960E-09
  4.4000000E+04  6.2708660E-09
  4.6000000E+04  4.9895289E-09
  4.8000000E+04  4.0040138E-09
  5.0000000E+04  3.2384723E-09
  5.2500000E+04  2.5092341E-09
  5.5000000E+04  1.9642885E-09
  5.7500000E+04  1.5521732E-09
  6.0000000E+04  1.2371032E-09
  6.2500000E+04  9.9381349E-10
  6.5000000E+04  8.0422663E-10
  6.6250000E+04  7.2532840E-10
  6.7500000E+04  6.5524317E-10
  7.0000000E+04  5.3725073E-10
  7.2500000E+04  4.4312455E-10
  7.5000000E+04  3.6753172E-10
  7.7500000E+04  3.0643901E-10
  8.0000000E+04  2.5677107E-10
  8.2500000E+04  2.1616555E-10
  8.5000000E+04  1.8279330E-10
  8.7500000E+04  1.5522818E-10
  9.0000000E+04  1.3235084E-10
  9.2500000E+04  1.1327738E-10
  9.5000000E+04  9.7306206E-11
  9.7500000E+04  8.3877387E-11
  1.0000000E+05  7.2541525E-11
  1.0250000E+05  6.2935825E-11
  1.0500000E+05  5.4766466E-11
  1.0750000E+05  4.7794462E-11
  1.1000000E+05  4.1824536E-11
  1.1250000E+05  3.6696341E-11
  1.1500000E+05  3.2277639E-11
  1.2000000E+05  2.5149831E-11
  1.2500000E+05  1.9769113E-11
  1.3000000E+05  1.5666029E-11
  1.3500000E+05  1.2508021E-11
  1.4000000E+05  1.0056432E-11
  1.4500000E+05  8.1381481E-12
  1.5000000E+05  6.6261550E-12
  1.5500000E+05  5.4262009E-12
  1.6000000E+05  4.4677422E-12
  1.6500000E+05  3.6975560E-12
  1.7000000E+05  3.0751235E-12
  1.7500000E+05  2.5693700E-12
  1.8000000E+05  2.1562957E-12
  1.8500000E+05  1.8172482E-12
  1.9000000E+05  1.5376510E-12
  1.9500000E+05  1.3060456E-12
  2.0000000E+05  1.1133706E-12
  2.0500000E+05  9.5242005E-13
  2.1000000E+05  8.1744021E-13
  2.1500000E+05  7.0381437E-13
  2.2000000E+05  6.0782028E-13
  2.2500000E+05  5.2644248E-13
  2.3000000E+05  4.5722751E-13
  2.3500000E+05  3.9817114E-13
  2.4000000E+05  3.4762950E-13
  2.4500000E+05  3.0424896E-13
  2.5000000E+05  2.6691061E-13
  2.6000000E+05  2.0680284E-13
  2.7000000E+05  1.6158423E-13
  2.8000000E+05  1.2724323E-13
  2.9000000E+05  1.0093150E-13
  3.0000000E+05  8.0604395E-14
  3.1000000E+05  6.4779318E-14
  3.2000000E+05  5.2370324E-14
  3.3000000E+05  4.2574439E-14
  3.4000000E+05  3.4792474E-14
  3.5000000E+05  2.8573603E-14
  3.6000000E+05  2.3576144E-14
  3.7000000E+05  1.9539135E-14
  3.8000000E+05  1.6261754E-14
  3.9000000E+05  1.3588479E-14
  4.0000000E+05  1.1398175E-14
  4.1000000E+05  9.5959542E-15
  4.2000000E+05  8.1070268E-15
  4.3000000E+05  6.8721439E-15
  4.4000000E+05  5.8441400E-15
  4.5000000E+05  4.9852926E-15
  4.6000000E+05  4.2652995E-15
  4.7000000E+05  3.6597171E-15
  4.8000000E+05  3.1487472E-15
  5.0000000E+05  2.3491995E-15
  5.1250000E+05  1.9660308E-15
  5.2500000E+05  1.6513750E-15
  5.3750000E+05  1.3919211E-15
  5.5000000E+05  1.1771461E-15
  5.6250000E+05  9.9868885E-16
  5.7500000E+05  8.4987388E-16
  5.8750000E+05  7.2534962E-16
  6.0000000E+05  6.2080709E-16
  6.1250000E+05  5.3276211E-16
  6.2500000E+05  4.5838604E-16
  6.3750000E+05  3.9537358E-16
  6.5000000E+05  3.4183887E-16
  6.6250000E+05  2.9623370E-16
  6.7500000E+05  2.5728268E-16
  7.0000000E+05  1.9530679E-16
  7.2500000E+05  1.4945022E-16
  7.5000000E+05  1.1522138E-16
  7.7500000E+05  8.9460634E-17
  8.0000000E+05  6.9922613E-17
  8.2500000E+05  5.4996331E-17
  8.5000000E+05  4.3514806E-17
  8.7500000E+05  3.4625469E-17
  9.0000000E+05  2.7700260E-17
  9.2500000E+05  2.2273111E-17
  9.5000000E+05  1.7995966E-17
  9.7500000E+05  1.4607088E-17
  1.0000000E+06  1.1908377E-17
  1.0250000E+06  9.7489691E-18
  1.0500000E+06  8.0131764E-18
  1.0750000E+06  6.6117781E-18
  1.1000000E+06  5.4755987E-18
  1.1250000E+06  4.5507377E-18
  1.1500000E+06  3.7949883E-18
  1.1750000E+06  3.1751371E-18
  1.2000000E+06  2.6649309E-18
  1.2250000E+06  2.2435291E-18
  1.2500000E+06  1.8943178E-18
  1.2750000E+06  1.6039980E-18
  1.3000000E+06  1.3618881E-18
  1.3250000E+06  1.1593769E-18
  1.3500000E+06  9.8949755E-19
  1.3750000E+06  8.4659326E-19
  1.4000000E+06  7.2605628E-19
  1.4250000E+06  6.2412142E-19
  1.4500000E+06  5.3770087E-19
  1.4750000E+06  4.6425456E-19
  1.5000000E+06  4.0168686E-19
  1.5250000E+06  3.4826396E-19
  1.5500000E+06  3.0254738E-19
  1.6000000E+06  2.2963746E-19
  1.6500000E+06  1.7555333E-19
  1.7000000E+06  1.3510923E-19
  1.7500000E+06  1.0463742E-19
  1.8000000E+06  8.1532176E-20
  1.8500000E+06  6.3915384E-20
  1.9000000E+06  5.0408494E-20
  
  
#  96  20  O4  EION =  1.260000000E+02 eV   295
#  S(0) = 2.031062E+00
  1.2069763E+00  0.0000000E+00
  1.2069763E+02  0.0000000E+00
  1.2069763E+02  5.3025384E-03
  1.2600000E+02  5.3025384E-03
  1.2600272E+02  5.3025384E-03
  1.2617769E+02  5.3742442E-03
  1.2635265E+02  5.4522784E-03
  1.2652762E+02  5.5364248E-03
  1.2670259E+02  5.6264721E-03
  1.2705252E+02  5.8234415E-03
  1.2740245E+02  6.0415466E-03
  1.2810231E+02  6.5345949E-03
  1.2880218E+02  7.0921105E-03
  1.3020190E+02  8.3417063E-03
  1.3160163E+02  9.6630523E-03
  1.3300136E+02  1.0924125E-02
  1.3370122E+02  1.1495214E-02
  1.3440109E+02  1.2011501E-02
  1.3510095E+02  1.2465269E-02
  1.3580082E+02  1.2851995E-02
  1.3650068E+02  1.3170109E-02
  1.3720054E+02  1.3420642E-02
  1.3860027E+02  1.3733101E-02
  1.4000000E+02  1.3829598E-02
  1.4125000E+02  1.3773112E-02
  1.4250000E+02  1.3616967E-02
  1.4375000E+02  1.3390090E-02
  1.4500000E+02  1.3115457E-02
  1.4625000E+02  1.2810591E-02
  1.4750000E+02  1.2488141E-02
  1.4875000E+02  1.2157101E-02
  1.5000000E+02  1.1823406E-02
  1.5250000E+02  1.1162600E-02
  1.5500000E+02  1.0522214E-02
  1.5750000E+02  9.9072492E-03
  1.6000000E+02  9.3183615E-03
  1.6500000E+02  8.2169491E-03
  1.7000000E+02  7.2178719E-03
  1.7500000E+02  6.3258544E-03
  1.8000000E+02  5.5435300E-03
  1.8500000E+02  4.8673567E-03
  1.9000000E+02  4.2881370E-03
  2.0000000E+02  3.3710661E-03
  2.0500000E+02  3.0089173E-03
  2.1000000E+02  2.6973937E-03
  2.1500000E+02  2.4284729E-03
  2.2000000E+02  2.1958552E-03
  2.2500000E+02  1.9943869E-03
  2.3000000E+02  1.8198850E-03
  2.3500000E+02  1.6688853E-03
  2.4000000E+02  1.5383163E-03
  2.5000000E+02  1.3284607E-03
  2.6000000E+02  1.1729830E-03
  2.7000000E+02  1.0585944E-03
  2.8000000E+02  9.7501223E-04
  2.9000000E+02  9.1455652E-04
  3.0000000E+02  8.7126966E-04
  3.1000000E+02  8.4084873E-04
  3.2000000E+02  8.2002108E-04
  3.3000000E+02  8.0643480E-04
  3.4000000E+02  7.9829917E-04
  3.5000000E+02  7.9427204E-04
  3.6000000E+02  7.9322240E-04
  3.8000000E+02  7.9657608E-04
  4.0000000E+02  8.0320740E-04
  4.2000000E+02  8.1016878E-04
  4.4000000E+02  8.1630405E-04
  4.6000000E+02  8.2095226E-04
  4.8000000E+02  8.2366183E-04
  5.0000000E+02  8.2425350E-04
  5.2500000E+02  8.2203372E-04
  5.5000000E+02  8.1690797E-04
  5.7500000E+02  8.0942012E-04
  6.0000000E+02  7.9988678E-04
  6.5000000E+02  7.7572417E-04
  6.7500000E+02  7.6186058E-04
  7.0000000E+02  7.4722930E-04
  7.2500000E+02  7.3199103E-04
  7.5000000E+02  7.1628163E-04
  8.0000000E+02  6.8411566E-04
  8.5000000E+02  6.5188940E-04
  9.0000000E+02  6.2016616E-04
  9.5000000E+02  5.8929168E-04
  1.0000000E+03  5.5960212E-04
  1.0500000E+03  5.3127659E-04
  1.1000000E+03  5.0435646E-04
  1.1500000E+03  4.7884556E-04
  1.2000000E+03  4.5473378E-04
  1.2500000E+03  4.3198883E-04
  1.3000000E+03  4.1056339E-04
  1.3500000E+03  3.9040014E-04
  1.4000000E+03  3.7143423E-04
  1.4500000E+03  3.5359538E-04
  1.5000000E+03  3.3681417E-04
  1.6000000E+03  3.0616172E-04
  1.7000000E+03  2.7898443E-04
  1.8000000E+03  2.5484246E-04
  1.9000000E+03  2.3334886E-04
  2.0000000E+03  2.1416575E-04
  2.1000000E+03  1.9700040E-04
  2.2000000E+03  1.8160021E-04
  2.3000000E+03  1.6774749E-04
  2.4000000E+03  1.5525486E-04
  2.5000000E+03  1.4396056E-04
  2.6000000E+03  1.3372503E-04
  2.7000000E+03  1.2442741E-04
  2.8000000E+03  1.1596278E-04
  2.9000000E+03  1.0823998E-04
  3.0000000E+03  1.0117946E-04
  3.1000000E+03  9.4711632E-05
  3.2000000E+03  8.8775541E-05
  3.4000000E+03  7.8290598E-05
  3.6000000E+03  6.9367248E-05
  3.8000000E+03  6.1725456E-05
  4.0000000E+03  5.5143652E-05
  4.2000000E+03  4.9444855E-05
  4.4000000E+03  4.4486497E-05
  4.6000000E+03  4.0152815E-05
  4.8000000E+03  3.6349133E-05
  5.0000000E+03  3.2997491E-05
  5.2500000E+03  2.9346317E-05
  5.5000000E+03  2.6198394E-05
  5.7500000E+03  2.3470983E-05
  6.0000000E+03  2.1097068E-05
  6.5000000E+03  1.7200849E-05
  6.7500000E+03  1.5596611E-05
  7.0000000E+03  1.4178467E-05
  7.2500000E+03  1.2920672E-05
  7.5000000E+03  1.1801601E-05
  8.0000000E+03  9.9094115E-06
  8.5000000E+03  8.3864590E-06
  9.0000000E+03  7.1484963E-06
  9.5000000E+03  6.1331030E-06
  1.0000000E+04  5.2934026E-06
  1.0500000E+04  4.5937554E-06
  1.1000000E+04  4.0067574E-06
  1.1500000E+04  3.5111219E-06
  1.2000000E+04  3.0901522E-06
  1.2500000E+04  2.7306379E-06
  1.3000000E+04  2.4220406E-06
  1.3500000E+04  2.1558887E-06
  1.4000000E+04  1.9253233E-06
  1.4500000E+04  1.7247545E-06
  1.5000000E+04  1.5495984E-06
  1.5500000E+04  1.3960727E-06
  1.6000000E+04  1.2610395E-06
  1.6500000E+04  1.1418830E-06
  1.7000000E+04  1.0364107E-06
  1.7500000E+04  9.4277694E-07
  1.8000000E+04  8.5942101E-07
  1.8500000E+04  7.8501801E-07
  1.9000000E+04  7.1843858E-07
  2.0000000E+04  6.0502242E-07
  2.1000000E+04  5.1295595E-07
  2.2000000E+04  4.3760035E-07
  2.3000000E+04  3.7545218E-07
  2.4000000E+04  3.2383578E-07
  2.5000000E+04  2.8068733E-07
  2.6000000E+04  2.4439972E-07
  2.7000000E+04  2.1371047E-07
  2.8000000E+04  1.8761982E-07
  2.9000000E+04  1.6533008E-07
  3.0000000E+04  1.4620017E-07
  3.1000000E+04  1.2971140E-07
  3.2000000E+04  1.1544153E-07
  3.3000000E+04  1.0304482E-07
  3.4000000E+04  9.2236535E-08
  3.5000000E+04  8.2780957E-08
  3.6000000E+04  7.4482010E-08
  3.7000000E+04  6.7175832E-08
  3.8000000E+04  6.0724856E-08
  3.9000000E+04  5.5013114E-08
  4.0000000E+04  4.9942453E-08
  4.1000000E+04  4.5429490E-08
  4.2000000E+04  4.1403139E-08
  4.3000000E+04  3.7802584E-08
  4.4000000E+04  3.4575632E-08
  4.6000000E+04  2.9068881E-08
  4.8000000E+04  2.4591474E-08
  5.0000000E+04  2.0923807E-08
  5.1250000E+04  1.8966658E-08
  5.2500000E+04  1.7226951E-08
  5.3750000E+04  1.5676770E-08
  5.5000000E+04  1.4292255E-08
  5.7500000E+04  1.1941240E-08
  5.8750000E+04  1.0941951E-08
  6.0000000E+04  1.0041941E-08
  6.2500000E+04  8.4956344E-09
  6.5000000E+04  7.2276577E-09
  6.7500000E+04  6.1809686E-09
  7.0000000E+04  5.3115744E-09
  7.2500000E+04  4.5852561E-09
  7.5000000E+04  3.9751768E-09
  7.7500000E+04  3.4601250E-09
  8.0000000E+04  3.0232190E-09
  8.2500000E+04  2.6509348E-09
  8.5000000E+04  2.3323662E-09
  8.7500000E+04  2.0586665E-09
  9.0000000E+04  1.8226207E-09
  9.2500000E+04  1.6183133E-09
  9.5000000E+04  1.4408694E-09
  9.7500000E+04  1.2862531E-09
  1.0000000E+05  1.1511076E-09
  1.0250000E+05  1.0326297E-09
  1.0500000E+05  9.2846859E-10
  1.0750000E+05  8.3664534E-10
  1.1000000E+05  7.5548788E-10
  1.1250000E+05  6.8357835E-10
  1.1500000E+05  6.1971039E-10
  1.2000000E+05  5.1212863E-10
  1.2500000E+05  4.2614489E-10
  1.3000000E+05  3.5686896E-10
  1.3500000E+05  3.0063630E-10
  1.4000000E+05  2.5467292E-10
  1.4500000E+05  2.1685916E-10
  1.5000000E+05  1.8556081E-10
  1.5500000E+05  1.5950746E-10
  1.6000000E+05  1.3770386E-10
  1.6500000E+05  1.1936471E-10
  1.7000000E+05  1.0386604E-10
  1.7500000E+05  9.0708932E-11
  1.8000000E+05  7.9491986E-11
  1.8500000E+05  6.9890429E-11
  1.9000000E+05  6.1640064E-11
  1.9500000E+05  5.4524856E-11
  2.0000000E+05  4.8367264E-11
  2.0500000E+05  4.3020707E-11
  2.1000000E+05  3.8363652E-11
  2.1500000E+05  3.4294904E-11
  2.2000000E+05  3.0729858E-11
  2.2500000E+05  2.7597496E-11
  2.3000000E+05  2.4837990E-11
  2.3500000E+05  2.2400765E-11
  2.4000000E+05  2.0242919E-11
  2.4500000E+05  1.8327943E-11
  2.5000000E+05  1.6624665E-11
  2.6000000E+05  1.3750204E-11
  2.7000000E+05  1.1447794E-11
  2.8000000E+05  9.5894570E-12
  2.9000000E+05  8.0788264E-12
  3.0000000E+05  6.8426508E-12
  3.1000000E+05  5.8247500E-12
  3.2000000E+05  4.9816736E-12
  3.3000000E+05  4.2795513E-12
  3.4000000E+05  3.6917858E-12
  3.5000000E+05  3.1973454E-12
  3.6000000E+05  2.7794874E-12
  3.7000000E+05  2.4248030E-12
  3.8000000E+05  2.1224915E-12
  3.9000000E+05  1.8638046E-12
  4.0000000E+05  1.6416183E-12
  4.1000000E+05  1.4501024E-12
  4.2000000E+05  1.2844628E-12
  4.3000000E+05  1.1407395E-12
  4.4000000E+05  1.0156473E-12
  4.5000000E+05  9.0644896E-13
  4.6000000E+05  8.1085511E-13
  4.7000000E+05  7.2694402E-13
  4.8000000E+05  6.5309657E-13
  5.0000000E+05  5.3032471E-13
  5.1250000E+05  4.6740352E-13
  5.2500000E+05  4.1310127E-13
  5.3750000E+05  3.6608361E-13
  5.5000000E+05  3.2524584E-13
  5.6250000E+05  2.8966946E-13
  5.7500000E+05  2.5858771E-13
  5.8750000E+05  2.3135821E-13
  6.0000000E+05  2.0744076E-13
  6.1250000E+05  1.8637947E-13
  6.2500000E+05  1.6778834E-13
  6.3750000E+05  1.5133948E-13
  6.5000000E+05  1.3675345E-13
  6.6250000E+05  1.2379143E-13
  6.7500000E+05  1.1224872E-13
  7.0000000E+05  9.2741671E-14
  7.2500000E+05  7.7094867E-14
  7.5000000E+05  6.4455374E-14
  7.7500000E+05  5.4177479E-14
  8.0000000E+05  4.5767901E-14
  8.2500000E+05  3.8846672E-14
  8.5000000E+05  3.3118984E-14
  8.7500000E+05  2.8354433E-14
  9.0000000E+05  2.4371858E-14
  9.2500000E+05  2.1027769E-14
  9.5000000E+05  1.8207673E-14
  9.7500000E+05  1.5819683E-14
  1.0000000E+06  1.3789477E-14
  1.0250000E+06  1.2056645E-14
  1.0500000E+06  1.0572108E-14
  1.0750000E+06  9.2957970E-15
  1.1000000E+06  8.1948738E-15
  1.1250000E+06  7.2426261E-15
  1.1500000E+06  6.4169821E-15
  1.1750000E+06  5.6993954E-15
  1.2000000E+06  5.0742466E-15
  
  
#  96  21  O5  EION =  1.190000000E+02 eV   296
#  S(0) = 8.552041E+00
  5.9500000E-01  0.0000000E+00
  5.9500000E+01  0.0000000E+00
  5.9500000E+01  9.2932106E-02
  1.1900000E+02  9.2932106E-02
  1.1900000E+02  8.2492467E-03
  1.1900272E+02  8.2492467E-03
  1.1915265E+02  8.3976974E-03
  1.1930259E+02  8.5516185E-03
  1.1945252E+02  8.7107951E-03
  1.1960245E+02  8.8750174E-03
  1.1990231E+02  9.2177862E-03
  1.2020218E+02  9.5783377E-03
  1.2080190E+02  1.0346588E-02
  1.2140163E+02  1.1167356E-02
  1.2260109E+02  1.2914784E-02
  1.2380054E+02  1.4711302E-02
  1.2500000E+02  1.6442266E-02
  1.2625000E+02  1.8060838E-02
  1.2750000E+02  1.9397242E-02
  1.2875000E+02  2.0397746E-02
  1.3000000E+02  2.1051957E-02
  1.3250000E+02  2.1444226E-02
  1.3375000E+02  2.1285663E-02
  1.3500000E+02  2.0964448E-02
  1.3625000E+02  2.0528696E-02
  1.3750000E+02  2.0017329E-02
  1.3875000E+02  1.9460285E-02
  1.4000000E+02  1.8879288E-02
  1.4125000E+02  1.8289700E-02
  1.4250000E+02  1.7701780E-02
  1.4500000E+02  1.6555024E-02
  1.5000000E+02  1.4439319E-02
  1.5500000E+02  1.2567323E-02
  1.6000000E+02  1.0911820E-02
  1.6250000E+02  1.0159584E-02
  1.6500000E+02  9.4560699E-03
  1.7000000E+02  8.1918574E-03
  1.7500000E+02  7.1090544E-03
  1.8000000E+02  6.1916505E-03
  1.9000000E+02  4.7708751E-03
  1.9500000E+02  4.2260219E-03
  2.0000000E+02  3.7673383E-03
  2.0500000E+02  3.3803801E-03
  2.1000000E+02  3.0532093E-03
  2.1500000E+02  2.7763426E-03
  2.2000000E+02  2.5418502E-03
  2.2500000E+02  2.3433402E-03
  2.3000000E+02  2.1754346E-03
  2.3500000E+02  2.0336052E-03
  2.4000000E+02  1.9140756E-03
  2.4500000E+02  1.8136588E-03
  2.5000000E+02  1.7295775E-03
  2.6000000E+02  1.6015703E-03
  2.7000000E+02  1.5149966E-03
  2.8000000E+02  1.4586503E-03
  2.9000000E+02  1.4237624E-03
  3.0000000E+02  1.4039102E-03
  3.1000000E+02  1.3943982E-03
  3.2000000E+02  1.3918589E-03
  3.4000000E+02  1.3994441E-03
  3.6000000E+02  1.4150278E-03
  3.8000000E+02  1.4316063E-03
  4.0000000E+02  1.4450950E-03
  4.2000000E+02  1.4538540E-03
  4.4000000E+02  1.4578148E-03
  4.6000000E+02  1.4570632E-03
  4.8000000E+02  1.4518050E-03
  5.0000000E+02  1.4424592E-03
  5.2500000E+02  1.4257899E-03
  5.5000000E+02  1.4047496E-03
  5.7500000E+02  1.3804024E-03
  6.0000000E+02  1.3533671E-03
  6.5000000E+02  1.2935301E-03
  6.7500000E+02  1.2620608E-03
  7.0000000E+02  1.2301396E-03
  7.2500000E+02  1.1979676E-03
  7.5000000E+02  1.1657310E-03
  8.0000000E+02  1.1020408E-03
  8.5000000E+02  1.0405355E-03
  9.0000000E+02  9.8168185E-04
  9.5000000E+02  9.2575139E-04
  1.0000000E+03  8.7303204E-04
  1.0500000E+03  8.2356557E-04
  1.1000000E+03  7.7722321E-04
  1.1500000E+03  7.3386073E-04
  1.2000000E+03  6.9333690E-04
  1.2500000E+03  6.5549543E-04
  1.3000000E+03  6.2017396E-04
  1.3500000E+03  5.8720873E-04
  1.4000000E+03  5.5643527E-04
  1.4500000E+03  5.2769133E-04
  1.5000000E+03  5.0082502E-04
  1.6000000E+03  4.5217602E-04
  1.7000000E+03  4.0949396E-04
  1.8000000E+03  3.7193101E-04
  1.9000000E+03  3.3876730E-04
  2.0000000E+03  3.0939160E-04
  2.1000000E+03  2.8328641E-04
  2.2000000E+03  2.6001352E-04
  2.3000000E+03  2.3920135E-04
  2.4000000E+03  2.2053435E-04
  2.5000000E+03  2.0374346E-04
  2.6000000E+03  1.8859893E-04
  2.7000000E+03  1.7490367E-04
  2.8000000E+03  1.6248808E-04
  2.9000000E+03  1.5120591E-04
  3.0000000E+03  1.4093047E-04
  3.1000000E+03  1.3155169E-04
  3.2000000E+03  1.2297373E-04
  3.4000000E+03  1.0789545E-04
  3.6000000E+03  9.5140926E-05
  3.8000000E+03  8.4279663E-05
  4.0000000E+03  7.4973939E-05
  4.2000000E+03  6.6956106E-05
  4.4000000E+03  6.0012107E-05
  4.6000000E+03  5.3969264E-05
  4.8000000E+03  4.8687206E-05
  5.0000000E+03  4.4050997E-05
  5.2500000E+03  3.9021310E-05
  5.5000000E+03  3.4703823E-05
  5.7500000E+03  3.0978551E-05
  6.0000000E+03  2.7748843E-05
  6.5000000E+03  2.2476710E-05
  6.7500000E+03  2.0317511E-05
  7.0000000E+03  1.8415055E-05
  7.2500000E+03  1.6733042E-05
  7.5000000E+03  1.5241099E-05
  8.0000000E+03  1.2729223E-05
  8.5000000E+03  1.0718635E-05
  9.0000000E+03  9.0927486E-06
  9.5000000E+03  7.7656982E-06
  1.0000000E+04  6.6733583E-06
  1.0500000E+04  5.7672287E-06
  1.1000000E+04  5.0101994E-06
  1.1500000E+04  4.3735773E-06
  1.2000000E+04  3.8349549E-06
  1.2500000E+04  3.3766772E-06
  1.3000000E+04  2.9847165E-06
  1.3500000E+04  2.6478385E-06
  1.4000000E+04  2.3569812E-06
  1.4500000E+04  2.1047851E-06
  1.5000000E+04  1.8852355E-06
  1.5500000E+04  1.6933858E-06
  1.6000000E+04  1.5251454E-06
  1.6500000E+04  1.3771143E-06
  1.7000000E+04  1.2464516E-06
  1.7500000E+04  1.1307725E-06
  1.8000000E+04  1.0280661E-06
  1.8500000E+04  9.3663004E-07
  1.9000000E+04  8.5501706E-07
  2.0000000E+04  7.1649796E-07
  2.1000000E+04  6.0459068E-07
  2.2000000E+04  5.1341540E-07
  2.3000000E+04  4.3855205E-07
  2.4000000E+04  3.7663990E-07
  2.5000000E+04  3.2509779E-07
  2.6000000E+04  2.8192391E-07
  2.7000000E+04  2.4555192E-07
  2.8000000E+04  2.1474618E-07
  2.9000000E+04  1.8852443E-07
  3.0000000E+04  1.6610007E-07
  3.1000000E+04  1.4683884E-07
  3.2000000E+04  1.3022616E-07
  3.3000000E+04  1.1584205E-07
  3.4000000E+04  1.0334173E-07
  3.5000000E+04  9.2440642E-08
  3.6000000E+04  8.2902813E-08
  3.7000000E+04  7.4531614E-08
  3.8000000E+04  6.7162448E-08
  3.9000000E+04  6.0656954E-08
  4.0000000E+04  5.4898349E-08
  4.1000000E+04  4.9787686E-08
  4.2000000E+04  4.5240838E-08
  4.3000000E+04  4.1186028E-08
  4.4000000E+04  3.7561807E-08
  4.6000000E+04  3.1401330E-08
  4.8000000E+04  2.6418378E-08
  5.0000000E+04  2.2357207E-08
  5.1250000E+04  2.0198873E-08
  5.2500000E+04  1.8286142E-08
  5.3750000E+04  1.6586873E-08
  5.5000000E+04  1.5073668E-08
  5.7500000E+04  1.2515052E-08
  5.8750000E+04  1.1432238E-08
  6.0000000E+04  1.0459725E-08
  6.2500000E+04  8.7956244E-09
  6.5000000E+04  7.4384235E-09
  6.7500000E+04  6.3240066E-09
  7.0000000E+04  5.4031615E-09
  7.2500000E+04  4.6377839E-09
  7.5000000E+04  3.9981235E-09
  7.7500000E+04  3.4607693E-09
  8.0000000E+04  3.0071689E-09
  8.2500000E+04  2.6225209E-09
  8.5000000E+04  2.2949388E-09
  8.7500000E+04  2.0148196E-09
  9.0000000E+04  1.7743622E-09
  9.2500000E+04  1.5671957E-09
  9.5000000E+04  1.3880900E-09
  9.7500000E+04  1.2327317E-09
  1.0000000E+05  1.0975469E-09
  1.0250000E+05  9.7956152E-10
  1.0500000E+05  8.7629086E-10
  1.0750000E+05  7.8565103E-10
  1.1000000E+05  7.0588764E-10
  1.1250000E+05  6.3551819E-10
  1.1500000E+05  5.7328580E-10
  1.1750000E+05  5.1812148E-10
  1.2000000E+05  4.6911320E-10
  1.2250000E+05  4.2548046E-10
  1.2500000E+05  3.8655336E-10
  1.3000000E+05  3.2058866E-10
  1.3500000E+05  2.6748445E-10
  1.4000000E+05  2.2443245E-10
  1.4500000E+05  1.8930087E-10
  1.5000000E+05  1.6045674E-10
  1.5500000E+05  1.3663857E-10
  1.6000000E+05  1.1686437E-10
  1.6500000E+05  1.0036406E-10
  1.7000000E+05  8.6529553E-11
  1.7500000E+05  7.4877522E-11
  1.8000000E+05  6.5021456E-11
  1.8500000E+05  5.6650505E-11
  1.9000000E+05  4.9513327E-11
  1.9500000E+05  4.3405647E-11
  2.0000000E+05  3.8160577E-11
  2.0500000E+05  3.3641153E-11
  2.1000000E+05  2.9734498E-11
  2.1500000E+05  2.6347194E-11
  2.2000000E+05  2.3401601E-11
  2.2500000E+05  2.0832926E-11
  2.3000000E+05  1.8586907E-11
  2.3500000E+05  1.6617946E-11
  2.4000000E+05  1.4887597E-11
  2.4500000E+05  1.3363329E-11
  2.5000000E+05  1.2017532E-11
  2.5500000E+05  1.0826698E-11
  2.6000000E+05  9.7707563E-12
  2.6500000E+05  8.8325192E-12
  2.7000000E+05  7.9972307E-12
  2.8000000E+05  6.5864250E-12
  2.9000000E+05  5.4560578E-12
  3.0000000E+05  4.5442834E-12
  3.1000000E+05  3.8041949E-12
  3.2000000E+05  3.1999174E-12
  3.3000000E+05  2.7037937E-12
  3.4000000E+05  2.2943393E-12
  3.5000000E+05  1.9547480E-12
  3.6000000E+05  1.6717887E-12
  3.7000000E+05  1.4349786E-12
  3.8000000E+05  1.2359621E-12
  3.9000000E+05  1.0680430E-12
  4.0000000E+05  9.2582607E-13
  4.1000000E+05  8.0494290E-13
  4.2000000E+05  7.0183973E-13
  4.3000000E+05  6.1361241E-13
  4.4000000E+05  5.3787726E-13
  4.5000000E+05  4.7266942E-13
  4.6000000E+05  4.1636322E-13
  4.7000000E+05  3.6760872E-13
  4.8000000E+05  3.2528082E-13
  5.0000000E+05  2.5629203E-13
  5.1250000E+05  2.2170948E-13
  5.2500000E+05  1.9235641E-13
  5.3750000E+05  1.6735766E-13
  5.5000000E+05  1.4599843E-13
  5.6250000E+05  1.2769238E-13
  5.7500000E+05  1.1195658E-13
  5.8750000E+05  9.8391762E-14
  6.0000000E+05  8.6666556E-14
  6.1250000E+05  7.6504990E-14
  6.2500000E+05  6.7676459E-14
  6.3750000E+05  5.9987647E-14
  6.5000000E+05  5.3275922E-14
  6.6250000E+05  4.7404042E-14
  6.7500000E+05  4.2255858E-14
  6.8750000E+05  3.7732797E-14
  7.0000000E+05  3.3750969E-14
  7.1250000E+05  3.0238794E-14
  7.2500000E+05  2.7135052E-14
  7.3750000E+05  2.4387257E-14
  7.5000000E+05  2.1950305E-14
  7.6250000E+05  1.9785346E-14
  7.7500000E+05  1.7858847E-14
  8.0000000E+05  1.4609215E-14
  8.2500000E+05  1.2012653E-14
  8.5000000E+05  9.9260732E-15
  8.7500000E+05  8.2401954E-15
  9.0000000E+05  6.8707063E-15
  9.2500000E+05  5.7523552E-15
  9.5000000E+05  4.8345743E-15
  9.7500000E+05  4.0779145E-15
  1.0000000E+06  3.4517288E-15
  1.0250000E+06  2.9320044E-15
  1.0500000E+06  2.4993677E-15
  1.0750000E+06  2.1381358E-15
  
  
#  96  24  P1  EION =  6.000000000E+01 eV   240
#  S(0) = 2.692217E-01
  5.5064068E-01  0.0000000E+00
  5.5064068E+01  0.0000000E+00
  5.5064068E+01  3.4581969E-03
  6.0000000E+01  3.4581969E-03
  6.0002721E+01  3.4581969E-03
  6.0502449E+01  3.3589586E-03
  6.1002177E+01  3.2617093E-03
  6.1501905E+01  3.1667705E-03
  6.2001633E+01  3.0743865E-03
  6.3001088E+01  2.8979427E-03
  6.4000544E+01  2.7331939E-03
  6.5000000E+01  2.5803218E-03
  6.7500000E+01  2.2476984E-03
  7.0000000E+01  1.9780229E-03
  7.2500000E+01  1.7596083E-03
  7.5000000E+01  1.5816799E-03
  7.7500000E+01  1.4353303E-03
  8.0000000E+01  1.3135315E-03
  8.2500000E+01  1.2108640E-03
  8.5000000E+01  1.1232014E-03
  8.7500000E+01  1.0474251E-03
  9.0000000E+01  9.8118928E-04
  9.2500000E+01  9.2273103E-04
  9.5000000E+01  8.7072604E-04
  9.7500000E+01  8.2416965E-04
  1.0000000E+02  7.8229017E-04
  1.0250000E+02  7.4448665E-04
  1.0500000E+02  7.1027148E-04
  1.1000000E+02  6.5107033E-04
  1.1500000E+02  6.0210681E-04
  1.2000000E+02  5.6135872E-04
  1.2500000E+02  5.2716789E-04
  1.3000000E+02  4.9815309E-04
  1.3500000E+02  4.7319434E-04
  1.4000000E+02  4.5139263E-04
  1.4500000E+02  4.3205385E-04
  1.5000000E+02  4.1465338E-04
  1.5500000E+02  3.9881430E-04
  1.6000000E+02  3.8425982E-04
  1.6500000E+02  3.7080327E-04
  1.7000000E+02  3.5830915E-04
  1.8000000E+02  3.3582267E-04
  1.9000000E+02  3.1620187E-04
  2.0000000E+02  2.9894769E-04
  2.1000000E+02  2.8360842E-04
  2.2000000E+02  2.6978359E-04
  2.3000000E+02  2.5716515E-04
  2.4000000E+02  2.4552903E-04
  2.5000000E+02  2.3474834E-04
  2.6000000E+02  2.2473634E-04
  2.7000000E+02  2.1543705E-04
  2.8000000E+02  2.0680465E-04
  2.9000000E+02  1.9878168E-04
  3.0000000E+02  1.9130273E-04
  3.1000000E+02  1.8431003E-04
  3.2000000E+02  1.7774594E-04
  3.4000000E+02  1.6570724E-04
  3.6000000E+02  1.5491927E-04
  3.8000000E+02  1.4523418E-04
  4.0000000E+02  1.3652702E-04
  4.2000000E+02  1.2867982E-04
  4.4000000E+02  1.2155571E-04
  4.6000000E+02  1.1503994E-04
  4.8000000E+02  1.0906339E-04
  5.0000000E+02  1.0357478E-04
  5.2500000E+02  9.7326013E-05
  5.5000000E+02  9.1675848E-05
  5.7500000E+02  8.6544862E-05
  6.0000000E+02  8.1858995E-05
  6.5000000E+02  7.3608748E-05
  6.7500000E+02  6.9974946E-05
  7.0000000E+02  6.6626145E-05
  7.2500000E+02  6.3527922E-05
  7.5000000E+02  6.0650843E-05
  8.0000000E+02  5.5475788E-05
  8.5000000E+02  5.0972283E-05
  9.0000000E+02  4.7027504E-05
  9.5000000E+02  4.3542372E-05
  1.0000000E+03  4.0445641E-05
  1.0500000E+03  3.7683379E-05
  1.1000000E+03  3.5208623E-05
  1.1500000E+03  3.2980831E-05
  1.2000000E+03  3.0966739E-05
  1.2500000E+03  2.9139094E-05
  1.3000000E+03  2.7475007E-05
  1.3500000E+03  2.5955195E-05
  1.4000000E+03  2.4563293E-05
  1.4500000E+03  2.3285195E-05
  1.5000000E+03  2.2108612E-05
  1.6000000E+03  2.0018465E-05
  1.7000000E+03  1.8222595E-05
  1.8000000E+03  1.6667175E-05
  1.9000000E+03  1.5310354E-05
  2.0000000E+03  1.4119194E-05
  2.1000000E+03  1.3067361E-05
  2.2000000E+03  1.2133558E-05
  2.3000000E+03  1.1300441E-05
  2.4000000E+03  1.0553762E-05
  2.5000000E+03  9.8817303E-06
  2.6000000E+03  9.2745165E-06
  2.7000000E+03  8.7238623E-06
  2.8000000E+03  8.2228003E-06
  2.9000000E+03  7.7654157E-06
  3.0000000E+03  7.3466549E-06
  3.1000000E+03  6.9621855E-06
  3.2000000E+03  6.6082742E-06
  3.4000000E+03  5.9796014E-06
  3.6000000E+03  5.4394445E-06
  3.8000000E+03  4.9715615E-06
  4.0000000E+03  4.5633236E-06
  4.2000000E+03  4.2047768E-06
  4.4000000E+03  3.8879845E-06
  4.6000000E+03  3.6065576E-06
  4.8000000E+03  3.3553003E-06
  5.0000000E+03  3.1299530E-06
  5.2500000E+03  2.8794021E-06
  5.5000000E+03  2.6582694E-06
  5.7500000E+03  2.4620398E-06
  6.0000000E+03  2.2870437E-06
  6.5000000E+03  1.9892388E-06
  6.7500000E+03  1.8618737E-06
  7.0000000E+03  1.7464404E-06
  7.2500000E+03  1.6414749E-06
  7.5000000E+03  1.5457346E-06
  8.0000000E+03  1.3778338E-06
  8.5000000E+03  1.2358994E-06
  9.0000000E+03  1.1147995E-06
  9.5000000E+03  1.0106221E-06
  1.0000000E+04  9.2033957E-07
  1.0500000E+04  8.4157368E-07
  1.1000000E+04  7.7243575E-07
  1.1500000E+04  7.1141094E-07
  1.2000000E+04  6.5727216E-07
  1.2500000E+04  6.0901709E-07
  1.3000000E+04  5.6581976E-07
  1.3500000E+04  5.2699458E-07
  1.4000000E+04  4.9196903E-07
  1.4500000E+04  4.6026180E-07
  1.5000000E+04  4.3146584E-07
  1.6000000E+04  3.8127305E-07
  1.7000000E+04  3.3917220E-07
  1.8000000E+04  3.0351262E-07
  1.9000000E+04  2.7304744E-07
  2.0000000E+04  2.4681891E-07
  2.1000000E+04  2.2407994E-07
  2.2000000E+04  2.0424111E-07
  2.3000000E+04  1.8683255E-07
  2.4000000E+04  1.7147598E-07
  2.5000000E+04  1.5786392E-07
  2.6000000E+04  1.4574421E-07
  2.7000000E+04  1.3490852E-07
  2.8000000E+04  1.2518360E-07
  2.9000000E+04  1.1642425E-07
  3.0000000E+04  1.0850812E-07
  3.1000000E+04  1.0133166E-07
  3.2000000E+04  9.4806750E-08
  3.4000000E+04  8.3420781E-08
  3.6000000E+04  7.3863937E-08
  3.8000000E+04  6.5770270E-08
  4.0000000E+04  5.8860544E-08
  4.2000000E+04  5.2919231E-08
  4.4000000E+04  4.7777534E-08
  4.6000000E+04  4.3301480E-08
  4.8000000E+04  3.9383671E-08
  5.0000000E+04  3.5937330E-08
  5.2500000E+04  3.2185996E-08
  5.5000000E+04  2.8950833E-08
  5.7500000E+04  2.6143989E-08
  5.8750000E+04  2.4878655E-08
  6.0000000E+04  2.3695199E-08
  6.2500000E+04  2.1547866E-08
  6.5000000E+04  1.9656097E-08
  6.7500000E+04  1.7982330E-08
  7.0000000E+04  1.6495538E-08
  7.2500000E+04  1.5169871E-08
  7.5000000E+04  1.3983690E-08
  7.7500000E+04  1.2918813E-08
  8.0000000E+04  1.1959889E-08
  8.2500000E+04  1.1093898E-08
  8.5000000E+04  1.0309720E-08
  8.7500000E+04  9.5978143E-09
  9.0000000E+04  8.9499630E-09
  9.2500000E+04  8.3590595E-09
  9.5000000E+04  7.8189323E-09
  1.0000000E+05  6.8701702E-09
  1.0500000E+05  6.0681926E-09
  1.1000000E+05  5.3855548E-09
  1.1500000E+05  4.8007970E-09
  1.2000000E+05  4.2969672E-09
  1.2500000E+05  3.8605314E-09
  1.3000000E+05  3.4805812E-09
  1.3500000E+05  3.1482626E-09
  1.4000000E+05  2.8563444E-09
  1.4500000E+05  2.5988928E-09
  1.5000000E+05  2.3709968E-09
  1.5500000E+05  2.1685601E-09
  1.6000000E+05  1.9881422E-09
  1.6500000E+05  1.8268391E-09
  1.7000000E+05  1.6821946E-09
  1.7500000E+05  1.5521227E-09
  1.8000000E+05  1.4348482E-09
  1.8500000E+05  1.3288512E-09
  1.9000000E+05  1.2328225E-09
  1.9500000E+05  1.1456297E-09
  2.0000000E+05  1.0662898E-09
  2.0500000E+05  9.9394633E-10
  2.1000000E+05  9.2785208E-10
  2.2000000E+05  8.1187606E-10
  2.3000000E+05  7.1402683E-10
  2.4000000E+05  6.3093214E-10
  2.5000000E+05  5.5994220E-10
  2.6000000E+05  4.9895756E-10
  2.7000000E+05  4.4629902E-10
  2.8000000E+05  4.0061161E-10
  2.9000000E+05  3.6079232E-10
  3.0000000E+05  3.2593902E-10
  3.1000000E+05  2.9531024E-10
  3.2000000E+05  2.6829345E-10
  3.3000000E+05  2.4437960E-10
  3.4000000E+05  2.2314263E-10
  3.5000000E+05  2.0422412E-10
  3.6000000E+05  1.8732084E-10
  3.7000000E+05  1.7217539E-10
  3.8000000E+05  1.5856852E-10
  3.9000000E+05  1.4631273E-10
  4.0000000E+05  1.3524698E-10
  4.1000000E+05  1.2523246E-10
  4.2000000E+05  1.1614920E-10
  4.3000000E+05  1.0789316E-10
  4.4000000E+05  1.0037390E-10
  4.6000000E+05  8.7240889E-11
  4.8000000E+05  7.6230211E-11
  5.0000000E+05  6.6937820E-11
  5.1250000E+05  6.1857388E-11
  5.2500000E+05  5.7257505E-11
  5.3750000E+05  5.3082915E-11
  5.5000000E+05  4.9285966E-11
  5.7500000E+05  4.2671584E-11
  5.8750000E+05  3.9790000E-11
  6.0000000E+05  3.7155082E-11
  
  
#  96  25  P2  EION =  3.900000000E+01 eV   266
#  S(0) = 2.820581E+00
  1.4547267E-01  0.0000000E+00
  1.4547267E+01  0.0000000E+00
  1.4547267E+01  6.1423671E-02
  3.9000000E+01  6.1423671E-02
  3.9002721E+01  6.1423671E-02
  3.9202177E+01  6.0677621E-02
  3.9401633E+01  5.9916432E-02
  3.9601088E+01  5.9147324E-02
  3.9800544E+01  5.8375770E-02
  4.0000000E+01  5.7605895E-02
  4.0500000E+01  5.5701935E-02
  4.1000000E+01  5.3856454E-02
  4.1500000E+01  5.2082739E-02
  4.2000000E+01  5.0384975E-02
  4.3000000E+01  4.7212737E-02
  4.4000000E+01  4.4313966E-02
  4.5000000E+01  4.1654201E-02
  4.6000000E+01  3.9201526E-02
  4.7000000E+01  3.6929257E-02
  4.8000000E+01  3.4815930E-02
  5.0000000E+01  3.1001452E-02
  5.2500000E+01  2.6888491E-02
  5.5000000E+01  2.3387830E-02
  5.7500000E+01  2.0408982E-02
  6.0000000E+01  1.7877574E-02
  6.2500000E+01  1.5727992E-02
  6.5000000E+01  1.3901611E-02
  6.6250000E+01  1.3093195E-02
  6.7500000E+01  1.2346735E-02
  7.0000000E+01  1.1018670E-02
  7.2500000E+01  9.8795096E-03
  7.5000000E+01  8.8975690E-03
  7.7500000E+01  8.0465962E-03
  8.0000000E+01  7.3050723E-03
  8.2500000E+01  6.6553226E-03
  8.5000000E+01  6.0829649E-03
  8.7500000E+01  5.5761951E-03
  9.0000000E+01  5.1253884E-03
  9.2500000E+01  4.7226229E-03
  9.5000000E+01  4.3613594E-03
  9.7500000E+01  4.0361927E-03
  1.0000000E+02  3.7425966E-03
  1.0250000E+02  3.4767502E-03
  1.0500000E+02  3.2354444E-03
  1.1000000E+02  2.8157773E-03
  1.1500000E+02  2.4657123E-03
  1.2000000E+02  2.1716461E-03
  1.2500000E+02  1.9230152E-03
  1.3000000E+02  1.7115025E-03
  1.3500000E+02  1.5304938E-03
  1.4000000E+02  1.3747105E-03
  1.4500000E+02  1.2399111E-03
  1.5000000E+02  1.1226727E-03
  1.5500000E+02  1.0202241E-03
  1.6000000E+02  9.3030435E-04
  1.6500000E+02  8.5105312E-04
  1.7000000E+02  7.8093664E-04
  1.7500000E+02  7.1867752E-04
  1.8000000E+02  6.6320419E-04
  1.8500000E+02  6.1361318E-04
  1.9000000E+02  5.6914039E-04
  1.9500000E+02  5.2913731E-04
  2.0000000E+02  4.9305210E-04
  2.0500000E+02  4.6041298E-04
  2.1000000E+02  4.3081445E-04
  2.2000000E+02  3.7939631E-04
  2.3000000E+02  3.3656140E-04
  2.4000000E+02  3.0060743E-04
  2.5000000E+02  2.7022389E-04
  2.6000000E+02  2.4438494E-04
  2.7000000E+02  2.2226519E-04
  2.8000000E+02  2.0320018E-04
  2.9000000E+02  1.8666391E-04
  3.0000000E+02  1.7223547E-04
  3.1000000E+02  1.5957628E-04
  3.2000000E+02  1.4841381E-04
  3.3000000E+02  1.3853326E-04
  3.4000000E+02  1.2975811E-04
  3.5000000E+02  1.2193974E-04
  3.6000000E+02  1.1494866E-04
  3.7000000E+02  1.0867313E-04
  3.8000000E+02  1.0301947E-04
  3.9000000E+02  9.7908374E-05
  4.0000000E+02  9.3270408E-05
  4.2000000E+02  8.5185193E-05
  4.4000000E+02  7.8390585E-05
  4.6000000E+02  7.2625498E-05
  4.8000000E+02  6.7695861E-05
  5.0000000E+02  6.3443250E-05
  5.2500000E+02  5.8885123E-05
  5.5000000E+02  5.4995362E-05
  5.7500000E+02  5.1636853E-05
  6.0000000E+02  4.8706956E-05
  6.5000000E+02  4.3838976E-05
  6.7500000E+02  4.1792539E-05
  7.0000000E+02  3.9948628E-05
  7.2500000E+02  3.8275220E-05
  7.5000000E+02  3.6747049E-05
  8.0000000E+02  3.4052666E-05
  8.5000000E+02  3.1746749E-05
  9.0000000E+02  2.9741273E-05
  9.5000000E+02  2.7972847E-05
  1.0000000E+03  2.6398101E-05
  1.0500000E+03  2.4984431E-05
  1.1000000E+03  2.3705957E-05
  1.1500000E+03  2.2542156E-05
  1.2000000E+03  2.1476974E-05
  1.2500000E+03  2.0497620E-05
  1.3000000E+03  1.9593550E-05
  1.3500000E+03  1.8756108E-05
  1.4000000E+03  1.7978008E-05
  1.4500000E+03  1.7253032E-05
  1.5000000E+03  1.6575883E-05
  1.6000000E+03  1.5347308E-05
  1.7000000E+03  1.4262081E-05
  1.8000000E+03  1.3296805E-05
  1.9000000E+03  1.2433147E-05
  2.0000000E+03  1.1656513E-05
  2.1000000E+03  1.0954935E-05
  2.2000000E+03  1.0318492E-05
  2.3000000E+03  9.7389250E-06
  2.4000000E+03  9.2093077E-06
  2.5000000E+03  8.7237821E-06
  2.6000000E+03  8.2773513E-06
  2.7000000E+03  7.8657265E-06
  2.8000000E+03  7.4852136E-06
  2.9000000E+03  7.1326117E-06
  3.0000000E+03  6.8051343E-06
  3.1000000E+03  6.5003468E-06
  3.2000000E+03  6.2161107E-06
  3.4000000E+03  5.7019519E-06
  3.6000000E+03  5.2500004E-06
  3.8000000E+03  4.8502678E-06
  4.0000000E+03  4.4947617E-06
  4.2000000E+03  4.1769915E-06
  4.4000000E+03  3.8916405E-06
  4.6000000E+03  3.6343253E-06
  4.8000000E+03  3.4014022E-06
  5.0000000E+03  3.1898170E-06
  5.2500000E+03  2.9514566E-06
  5.5000000E+03  2.7382437E-06
  5.7500000E+03  2.5467202E-06
  6.0000000E+03  2.3740142E-06
  6.5000000E+03  2.0758189E-06
  6.7500000E+03  1.9465909E-06
  7.0000000E+03  1.8285736E-06
  7.2500000E+03  1.7205111E-06
  7.5000000E+03  1.6213205E-06
  8.0000000E+03  1.4459223E-06
  8.5000000E+03  1.2962230E-06
  9.0000000E+03  1.1674898E-06
  9.5000000E+03  1.0560325E-06
  1.0000000E+04  9.5893766E-07
  1.0500000E+04  8.7387894E-07
  1.1000000E+04  7.9898073E-07
  1.1500000E+04  7.3271720E-07
  1.2000000E+04  6.7383661E-07
  1.2500000E+04  6.2130480E-07
  1.3000000E+04  5.7426099E-07
  1.3500000E+04  5.3198420E-07
  1.4000000E+04  4.9386732E-07
  1.4500000E+04  4.5939622E-07
  1.5000000E+04  4.2813318E-07
  1.5500000E+04  3.9970361E-07
  1.6000000E+04  3.7378550E-07
  1.6500000E+04  3.5010079E-07
  1.7000000E+04  3.2840840E-07
  1.8000000E+04  2.9018794E-07
  1.9000000E+04  2.5774210E-07
  2.0000000E+04  2.3000279E-07
  2.1000000E+04  2.0613417E-07
  2.2000000E+04  1.8547494E-07
  2.3000000E+04  1.6749673E-07
  2.4000000E+04  1.5177351E-07
  2.5000000E+04  1.3795894E-07
  2.6000000E+04  1.2576928E-07
  2.7000000E+04  1.1497044E-07
  2.8000000E+04  1.0536809E-07
  2.9000000E+04  9.6799891E-08
  3.0000000E+04  8.9129477E-08
  3.1000000E+04  8.2241690E-08
  3.2000000E+04  7.6038822E-08
  3.3000000E+04  7.0437580E-08
  3.4000000E+04  6.5366615E-08
  3.5000000E+04  6.0764560E-08
  3.6000000E+04  5.6578448E-08
  3.8000000E+04  4.9276418E-08
  4.0000000E+04  4.3159747E-08
  4.2000000E+04  3.7998045E-08
  4.4000000E+04  3.3612729E-08
  4.6000000E+04  2.9863888E-08
  4.8000000E+04  2.6640830E-08
  5.0000000E+04  2.3855158E-08
  5.2500000E+04  2.0881012E-08
  5.5000000E+04  1.8369697E-08
  5.7500000E+04  1.6235372E-08
  5.8750000E+04  1.5287910E-08
  6.0000000E+04  1.4410568E-08
  6.2500000E+04  1.2841752E-08
  6.5000000E+04  1.1486072E-08
  6.7500000E+04  1.0308963E-08
  7.0000000E+04  9.2823406E-09
  7.2500000E+04  8.3832383E-09
  7.5000000E+04  7.5927478E-09
  7.7500000E+04  6.8952048E-09
  8.0000000E+04  6.2775603E-09
  8.2500000E+04  5.7288876E-09
  8.5000000E+04  5.2399899E-09
  8.7500000E+04  4.8030905E-09
  9.0000000E+04  4.4115869E-09
  9.2500000E+04  4.0598490E-09
  9.5000000E+04  3.7430550E-09
  9.7500000E+04  3.4570604E-09
  1.0000000E+05  3.1982906E-09
  1.0250000E+05  2.9636521E-09
  1.0500000E+05  2.7504585E-09
  1.1000000E+05  2.3793425E-09
  1.1500000E+05  2.0695260E-09
  1.2000000E+05  1.8091227E-09
  1.2500000E+05  1.5888742E-09
  1.3000000E+05  1.4015017E-09
  1.3500000E+05  1.2412331E-09
  1.4000000E+05  1.1034544E-09
  1.4500000E+05  9.8445060E-10
  1.5000000E+05  8.8120898E-10
  1.5500000E+05  7.9126990E-10
  1.6000000E+05  7.1261292E-10
  1.6500000E+05  6.4356892E-10
  1.7000000E+05  5.8275175E-10
  1.7500000E+05  5.2900447E-10
  1.8000000E+05  4.8135726E-10
  1.8500000E+05  4.3899316E-10
  1.9000000E+05  4.0122065E-10
  1.9500000E+05  3.6745205E-10
  2.0000000E+05  3.3718590E-10
  2.0500000E+05  3.0999277E-10
  2.1000000E+05  2.8550372E-10
  2.1500000E+05  2.6340070E-10
  2.2000000E+05  2.4340865E-10
  2.2500000E+05  2.2528900E-10
  2.3000000E+05  2.0883416E-10
  2.4000000E+05  1.8021719E-10
  2.5000000E+05  1.5636230E-10
  2.6000000E+05  1.3634603E-10
  2.7000000E+05  1.1944800E-10
  2.8000000E+05  1.0510111E-10
  2.9000000E+05  9.2855184E-11
  3.0000000E+05  8.2350252E-11
  3.1000000E+05  7.3296513E-11
  3.2000000E+05  6.5459097E-11
  3.3000000E+05  5.8646448E-11
  3.4000000E+05  5.2701393E-11
  3.5000000E+05  4.7494260E-11
  3.6000000E+05  4.2917590E-11
  3.7000000E+05  3.8881814E-11
  3.8000000E+05  3.5311873E-11
  3.9000000E+05  3.2144581E-11
  4.0000000E+05  2.9326348E-11
  4.1000000E+05  2.6811622E-11
  4.2000000E+05  2.4561694E-11
  4.3000000E+05  2.2543539E-11
  4.4000000E+05  2.0728960E-11
  4.5000000E+05  1.9094111E-11
  4.6000000E+05  1.7618431E-11
  4.7000000E+05  1.6283985E-11
  4.8000000E+05  1.5075099E-11
  
  
#  96  26  P3  EION =  2.700000000E+01 eV   276
#  S(0) = 6.134827E+00
  6.2128574E-03  0.0000000E+00
  6.2128574E-01  0.0000000E+00
  6.2128574E-01  1.5437247E-01
  2.7000000E+01  1.5437247E-01
  2.7002721E+01  1.5437247E-01
  2.7102449E+01  1.5213016E-01
  2.7202177E+01  1.4993126E-01
  2.7301905E+01  1.4777574E-01
  2.7401633E+01  1.4566336E-01
  2.7601088E+01  1.4156626E-01
  2.7800544E+01  1.3763534E-01
  2.8000000E+01  1.3386467E-01
  2.9000000E+01  1.1713448E-01
  2.9500000E+01  1.0994625E-01
  3.0000000E+01  1.0341282E-01
  3.0500000E+01  9.7452124E-02
  3.1000000E+01  9.1993916E-02
  3.2000000E+01  8.2354407E-02
  3.3000000E+01  7.4113702E-02
  3.4000000E+01  6.6992799E-02
  3.5000000E+01  6.0783873E-02
  3.6000000E+01  5.5329337E-02
  3.7000000E+01  5.0507553E-02
  3.8000000E+01  4.6222982E-02
  3.9000000E+01  4.2399309E-02
  4.0000000E+01  3.8974592E-02
  4.1000000E+01  3.5897870E-02
  4.2000000E+01  3.3126580E-02
  4.3000000E+01  3.0624735E-02
  4.4000000E+01  2.8361683E-02
  4.5000000E+01  2.6310874E-02
  4.6000000E+01  2.4449391E-02
  4.7000000E+01  2.2757050E-02
  4.8000000E+01  2.1216229E-02
  5.0000000E+01  1.8528460E-02
  5.1250000E+01  1.7078062E-02
  5.2500000E+01  1.5778314E-02
  5.3750000E+01  1.4611062E-02
  5.5000000E+01  1.3560490E-02
  5.7500000E+01  1.1756319E-02
  5.8750000E+01  1.0980378E-02
  6.0000000E+01  1.0276005E-02
  6.2500000E+01  9.0512495E-03
  6.5000000E+01  8.0297914E-03
  6.7500000E+01  7.1713823E-03
  7.0000000E+01  6.4448296E-03
  7.2500000E+01  5.8257292E-03
  7.5000000E+01  5.2948777E-03
  7.7500000E+01  4.8370012E-03
  8.0000000E+01  4.4398706E-03
  8.2500000E+01  4.0936194E-03
  8.5000000E+01  3.7902063E-03
  8.7500000E+01  3.5230458E-03
  9.0000000E+01  3.2867286E-03
  9.2500000E+01  3.0767367E-03
  9.5000000E+01  2.8893193E-03
  9.7500000E+01  2.7213578E-03
  1.0000000E+02  2.5702064E-03
  1.0250000E+02  2.4336408E-03
  1.0500000E+02  2.3097957E-03
  1.1000000E+02  2.0941703E-03
  1.1500000E+02  1.9132792E-03
  1.2000000E+02  1.7598165E-03
  1.2500000E+02  1.6283776E-03
  1.3000000E+02  1.5148703E-03
  1.3500000E+02  1.4161608E-03
  1.4000000E+02  1.3297691E-03
  1.4500000E+02  1.2536802E-03
  1.5000000E+02  1.1862701E-03
  1.5500000E+02  1.1261918E-03
  1.6000000E+02  1.0722998E-03
  1.6500000E+02  1.0236650E-03
  1.7000000E+02  9.7951961E-04
  1.8000000E+02  9.0222708E-04
  1.9000000E+02  8.3653785E-04
  2.0000000E+02  7.7988026E-04
  2.1000000E+02  7.3045197E-04
  2.2000000E+02  6.8698423E-04
  2.3000000E+02  6.4848524E-04
  2.4000000E+02  6.1413213E-04
  2.5000000E+02  5.8326401E-04
  2.6000000E+02  5.5532822E-04
  2.7000000E+02  5.2987055E-04
  2.8000000E+02  5.0653393E-04
  2.9000000E+02  4.8504776E-04
  3.0000000E+02  4.6519036E-04
  3.1000000E+02  4.4677677E-04
  3.2000000E+02  4.2965481E-04
  3.4000000E+02  3.9878030E-04
  3.6000000E+02  3.7168702E-04
  3.8000000E+02  3.4767938E-04
  4.0000000E+02  3.2624200E-04
  4.2000000E+02  3.0698402E-04
  4.4000000E+02  2.8959060E-04
  4.6000000E+02  2.7380471E-04
  4.8000000E+02  2.5941560E-04
  5.0000000E+02  2.4624993E-04
  5.2500000E+02  2.3129358E-04
  5.5000000E+02  2.1778206E-04
  5.7500000E+02  2.0551579E-04
  6.0000000E+02  1.9433228E-04
  6.5000000E+02  1.7470547E-04
  6.7500000E+02  1.6605630E-04
  7.0000000E+02  1.5807094E-04
  7.2500000E+02  1.5067970E-04
  7.5000000E+02  1.4382258E-04
  8.0000000E+02  1.3150884E-04
  8.5000000E+02  1.2078169E-04
  9.0000000E+02  1.1136453E-04
  9.5000000E+02  1.0304265E-04
  1.0000000E+03  9.5649130E-05
  1.0500000E+03  8.9047816E-05
  1.1000000E+03  8.3125523E-05
  1.1500000E+03  7.7789056E-05
  1.2000000E+03  7.2961969E-05
  1.2500000E+03  6.8580441E-05
  1.3000000E+03  6.4590280E-05
  1.3500000E+03  6.0945018E-05
  1.4000000E+03  5.7604978E-05
  1.4500000E+03  5.4536287E-05
  1.5000000E+03  5.1710009E-05
  1.6000000E+03  4.6687397E-05
  1.7000000E+03  4.2370805E-05
  1.8000000E+03  3.8631256E-05
  1.9000000E+03  3.5369000E-05
  2.0000000E+03  3.2505624E-05
  2.1000000E+03  2.9978045E-05
  2.2000000E+03  2.7735062E-05
  2.3000000E+03  2.5734968E-05
  2.4000000E+03  2.3943486E-05
  2.5000000E+03  2.2332250E-05
  2.6000000E+03  2.0877597E-05
  2.7000000E+03  1.9559661E-05
  2.8000000E+03  1.8361661E-05
  2.9000000E+03  1.7269324E-05
  3.0000000E+03  1.6270447E-05
  3.1000000E+03  1.5354560E-05
  3.2000000E+03  1.4512629E-05
  3.4000000E+03  1.3020296E-05
  3.6000000E+03  1.1742109E-05
  3.8000000E+03  1.0638757E-05
  4.0000000E+03  9.6796527E-06
  4.2000000E+03  8.8406229E-06
  4.4000000E+03  8.1023718E-06
  4.6000000E+03  7.4493696E-06
  4.8000000E+03  6.8689965E-06
  5.0000000E+03  6.3509027E-06
  5.2500000E+03  5.7779818E-06
  5.5000000E+03  5.2754813E-06
  5.7500000E+03  4.8324270E-06
  6.0000000E+03  4.4399015E-06
  6.5000000E+03  3.7784987E-06
  6.7500000E+03  3.4985888E-06
  7.0000000E+03  3.2466751E-06
  7.2500000E+03  3.0192221E-06
  7.5000000E+03  2.8132329E-06
  7.7500000E+03  2.6261528E-06
  8.0000000E+03  2.4557937E-06
  8.2500000E+03  2.3002734E-06
  8.5000000E+03  2.1579647E-06
  9.0000000E+03  1.9075140E-06
  9.5000000E+03  1.6951636E-06
  1.0000000E+04  1.5137759E-06
  1.0500000E+04  1.3577891E-06
  1.1000000E+04  1.2228198E-06
  1.1500000E+04  1.1053778E-06
  1.2000000E+04  1.0026571E-06
  1.2500000E+04  9.1238315E-07
  1.3000000E+04  8.3269648E-07
  1.3500000E+04  7.6206622E-07
  1.4000000E+04  6.9922374E-07
  1.4500000E+04  6.4311117E-07
  1.5000000E+04  5.9284098E-07
  1.5500000E+04  5.4766430E-07
  1.6000000E+04  5.0694606E-07
  1.6500000E+04  4.7014510E-07
  1.7000000E+04  4.3679804E-07
  1.7500000E+04  4.0650646E-07
  1.8000000E+04  3.7892651E-07
  1.8500000E+04  3.5376024E-07
  1.9000000E+04  3.3074845E-07
  2.0000000E+04  2.9031137E-07
  2.1000000E+04  2.5611924E-07
  2.2000000E+04  2.2701176E-07
  2.3000000E+04  2.0207895E-07
  2.4000000E+04  1.8060000E-07
  2.5000000E+04  1.6199888E-07
  2.6000000E+04  1.4581133E-07
  2.7000000E+04  1.3166028E-07
  2.8000000E+04  1.1923727E-07
  2.9000000E+04  1.0828818E-07
  3.0000000E+04  9.8602461E-08
  3.1000000E+04  9.0004609E-08
  3.2000000E+04  8.2347609E-08
  3.3000000E+04  7.5507657E-08
  3.4000000E+04  6.9379933E-08
  3.5000000E+04  6.3875290E-08
  3.6000000E+04  5.8917598E-08
  3.7000000E+04  5.4441576E-08
  3.8000000E+04  5.0391016E-08
  3.9000000E+04  4.6717354E-08
  4.0000000E+04  4.3378493E-08
  4.2000000E+04  3.7563381E-08
  4.4000000E+04  3.2704777E-08
  4.6000000E+04  2.8617222E-08
  4.8000000E+04  2.5156422E-08
  5.0000000E+04  2.2209013E-08
  5.1250000E+04  2.0586848E-08
  5.2500000E+04  1.9111560E-08
  5.3750000E+04  1.7767276E-08
  5.5000000E+04  1.6540112E-08
  5.7500000E+04  1.4389913E-08
  5.8750000E+04  1.3446731E-08
  6.0000000E+04  1.2580003E-08
  6.2500000E+04  1.1047182E-08
  6.5000000E+04  9.7416478E-09
  6.7500000E+04  8.6238253E-09
  7.0000000E+04  7.6620170E-09
  7.2500000E+04  6.8306479E-09
  7.5000000E+04  6.1089394E-09
  7.7500000E+04  5.4799010E-09
  8.0000000E+04  4.9295576E-09
  8.2500000E+04  4.4463496E-09
  8.5000000E+04  4.0206609E-09
  8.7500000E+04  3.6444521E-09
  9.0000000E+04  3.3109705E-09
  9.2500000E+04  3.0145186E-09
  9.5000000E+04  2.7502687E-09
  9.7500000E+04  2.5141143E-09
  1.0000000E+05  2.3025489E-09
  1.0250000E+05  2.1125677E-09
  1.0500000E+05  1.9415865E-09
  1.0750000E+05  1.7873754E-09
  1.1000000E+05  1.6480042E-09
  1.1250000E+05  1.5217971E-09
  1.1500000E+05  1.4072948E-09
  1.1750000E+05  1.3032233E-09
  1.2000000E+05  1.2084677E-09
  1.2250000E+05  1.1220496E-09
  1.2500000E+05  1.0431082E-09
  1.3000000E+05  9.0470758E-10
  1.3500000E+05  7.8818600E-10
  1.4000000E+05  6.8954469E-10
  1.4500000E+05  6.0561074E-10
  1.5000000E+05  5.3384777E-10
  1.5500000E+05  4.7221409E-10
  1.6000000E+05  4.1905563E-10
  1.6500000E+05  3.7302410E-10
  1.7000000E+05  3.3301395E-10
  1.7500000E+05  2.9811373E-10
  1.8000000E+05  2.6756807E-10
  1.8500000E+05  2.4074801E-10
  1.9000000E+05  2.1712752E-10
  1.9500000E+05  1.9626471E-10
  2.0000000E+05  1.7778693E-10
  2.0500000E+05  1.6137866E-10
  2.1000000E+05  1.4677166E-10
  2.1500000E+05  1.3373711E-10
  2.2000000E+05  1.2207907E-10
  2.2500000E+05  1.1162911E-10
  2.3000000E+05  1.0224209E-10
  2.3500000E+05  9.3792697E-11
  2.4000000E+05  8.6172398E-11
  2.4500000E+05  7.9286940E-11
  2.5000000E+05  7.3054434E-11
  2.5500000E+05  6.7403505E-11
  2.6000000E+05  6.2271589E-11
  2.6500000E+05  5.7603720E-11
  2.7000000E+05  5.3351504E-11
  2.8000000E+05  4.5927737E-11
  2.9000000E+05  3.9711358E-11
  3.0000000E+05  3.4475408E-11
  3.1000000E+05  3.0041627E-11
  3.2000000E+05  2.6272427E-11
  3.3000000E+05  2.3059560E-11
  3.4000000E+05  2.0313293E-11
  
  
#  96  22  O6  EION =  1.100000000E+01 eV   310
#  S(0) = 1.102032E+01
  5.5000000E-02  0.0000000E+00
  5.5000000E+00  0.0000000E+00
  5.5000000E+00  6.2542812E-02
  1.1000000E+01  6.2542812E-02
  1.1000000E+01  1.0288706E-02
  1.1002721E+01  1.0288706E-02
  1.1202449E+01  1.0148720E-02
  1.1402177E+01  1.0017160E-02
  1.1601905E+01  9.8951885E-03
  1.1801633E+01  9.7836265E-03
  1.2201088E+01  9.5938286E-03
  1.2600544E+01  9.4503435E-03
  1.3000000E+01  9.3540176E-03
  1.3500000E+01  9.2997002E-03
  1.4000000E+01  9.3178916E-03
  1.4500000E+01  9.4069476E-03
  1.5000000E+01  9.5651787E-03
  1.6000000E+01  1.0083177E-02
  1.7000000E+01  1.0862212E-02
  1.8000000E+01  1.1896332E-02
  1.9000000E+01  1.3182433E-02
  2.0000000E+01  1.4719014E-02
  2.1000000E+01  1.6504837E-02
  2.2000000E+01  1.8537599E-02
  2.3000000E+01  2.0812772E-02
  2.4000000E+01  2.3322565E-02
  2.5000000E+01  2.6054929E-02
  2.6000000E+01  2.8993581E-02
  2.7000000E+01  3.2117629E-02
  2.8000000E+01  3.5401796E-02
  2.9000000E+01  3.8817714E-02
  3.0000000E+01  4.2334394E-02
  3.1000000E+01  4.5919780E-02
  3.2000000E+01  4.9542621E-02
  3.4000000E+01  5.6782722E-02
  3.6000000E+01  6.3854582E-02
  3.8000000E+01  7.0621467E-02
  4.0000000E+01  7.7010621E-02
  4.2000000E+01  8.3002530E-02
  4.4000000E+01  8.8603340E-02
  4.6000000E+01  9.3831501E-02
  4.8000000E+01  9.8696781E-02
  5.0000000E+01  1.0319455E-01
  5.2500000E+01  1.0826745E-01
  5.5000000E+01  1.1265169E-01
  5.7500000E+01  1.1625394E-01
  6.0000000E+01  1.1897044E-01
  6.5000000E+01  1.2150909E-01
  6.7500000E+01  1.2130792E-01
  7.0000000E+01  1.2019840E-01
  7.2500000E+01  1.1827457E-01
  7.5000000E+01  1.1564560E-01
  8.0000000E+01  1.0876402E-01
  8.5000000E+01  1.0042085E-01
  9.0000000E+01  9.1261991E-02
  9.5000000E+01  8.1752956E-02
  1.0000000E+02  7.2236847E-02
  1.0500000E+02  6.3018214E-02
  1.1000000E+02  5.4337678E-02
  1.1500000E+02  4.6375821E-02
  1.2000000E+02  3.9242404E-02
  1.2500000E+02  3.2965660E-02
  1.3000000E+02  2.7516816E-02
  1.3500000E+02  2.2839217E-02
  1.4000000E+02  1.8856005E-02
  1.4500000E+02  1.5484814E-02
  1.5000000E+02  1.2649252E-02
  1.5500000E+02  1.0275777E-02
  1.6000000E+02  8.2976965E-03
  1.6500000E+02  6.6581169E-03
  1.7000000E+02  5.3082300E-03
  1.7500000E+02  4.2056822E-03
  1.8000000E+02  3.3121821E-03
  1.8500000E+02  2.5934726E-03
  1.9000000E+02  2.0188517E-03
  1.9500000E+02  1.5618082E-03
  1.9750000E+02  1.3703689E-03
  2.0000000E+02  1.2004095E-03
  2.0250000E+02  1.0497684E-03
  2.0500000E+02  9.1654785E-04
  2.0750000E+02  8.0013694E-04
  2.1000000E+02  7.0027924E-04
  2.1250000E+02  6.1596980E-04
  2.1500000E+02  5.4579735E-04
  2.1750000E+02  4.8821906E-04
  2.2000000E+02  4.4174023E-04
  2.2250000E+02  4.0502402E-04
  2.2500000E+02  3.7695410E-04
  2.3000000E+02  3.4330562E-04
  2.3250000E+02  3.3563057E-04
  2.3500000E+02  3.3267889E-04
  2.3750000E+02  3.3376147E-04
  2.4000000E+02  3.3837766E-04
  2.4500000E+02  3.5680116E-04
  2.4750000E+02  3.7007822E-04
  2.5000000E+02  3.8576897E-04
  2.5500000E+02  4.2352795E-04
  2.6000000E+02  4.6873300E-04
  2.6500000E+02  5.2072986E-04
  2.7000000E+02  5.7862164E-04
  2.7500000E+02  6.4105571E-04
  2.8000000E+02  7.0614343E-04
  2.8500000E+02  7.7145984E-04
  2.9000000E+02  8.3516199E-04
  2.9500000E+02  8.9678210E-04
  3.0000000E+02  9.5609748E-04
  3.1000000E+02  1.0675901E-03
  3.2000000E+02  1.1702804E-03
  3.3000000E+02  1.2647159E-03
  3.4000000E+02  1.3500875E-03
  3.5000000E+02  1.4258742E-03
  3.6000000E+02  1.4919363E-03
  3.8000000E+02  1.5962455E-03
  4.0000000E+02  1.6679259E-03
  4.2000000E+02  1.7127638E-03
  4.4000000E+02  1.7353947E-03
  4.6000000E+02  1.7401750E-03
  4.8000000E+02  1.7307040E-03
  5.0000000E+02  1.7100737E-03
  5.2500000E+02  1.6724866E-03
  5.5000000E+02  1.6253764E-03
  5.7500000E+02  1.5718527E-03
  6.0000000E+02  1.5142832E-03
  6.5000000E+02  1.3938456E-03
  6.7500000E+02  1.3333371E-03
  7.0000000E+02  1.2736961E-03
  7.2500000E+02  1.2154458E-03
  7.5000000E+02  1.1589294E-03
  8.0000000E+02  1.0519579E-03
  8.5000000E+02  9.5382308E-04
  9.0000000E+02  8.6475596E-04
  9.5000000E+02  7.8439431E-04
  1.0000000E+03  7.1209759E-04
  1.0500000E+03  6.4718282E-04
  1.1000000E+03  5.8896987E-04
  1.1500000E+03  5.3678751E-04
  1.2000000E+03  4.8999168E-04
  1.2500000E+03  4.4799280E-04
  1.3000000E+03  4.1025747E-04
  1.3500000E+03  3.7630776E-04
  1.4000000E+03  3.4572018E-04
  1.4500000E+03  3.1811965E-04
  1.5000000E+03  2.9317481E-04
  1.6000000E+03  2.5012037E-04
  1.7000000E+03  2.1461555E-04
  1.8000000E+03  1.8515113E-04
  1.9000000E+03  1.6054719E-04
  2.0000000E+03  1.3987886E-04
  2.1000000E+03  1.2241743E-04
  2.2000000E+03  1.0758545E-04
  2.3000000E+03  9.4922601E-05
  2.4000000E+03  8.4059378E-05
  2.5000000E+03  7.4697638E-05
  2.6000000E+03  6.6595188E-05
  2.7000000E+03  5.9554186E-05
  2.8000000E+03  5.3412187E-05
  2.9000000E+03  4.8035020E-05
  3.0000000E+03  4.3311325E-05
  3.1000000E+03  3.9148244E-05
  3.2000000E+03  3.5467989E-05
  3.3000000E+03  3.2205105E-05
  3.4000000E+03  2.9304265E-05
  3.5000000E+03  2.6718511E-05
  3.6000000E+03  2.4407837E-05
  3.8000000E+03  2.0479751E-05
  4.0000000E+03  1.7300127E-05
  4.2000000E+03  1.4705134E-05
  4.4000000E+03  1.2571222E-05
  4.6000000E+03  1.0804190E-05
  4.8000000E+03  9.3314869E-06
  5.0000000E+03  8.0967016E-06
  5.2500000E+03  6.8213111E-06
  5.5000000E+03  5.7825634E-06
  5.7500000E+03  4.9302036E-06
  5.8750000E+03  4.5615768E-06
  6.0000000E+03  4.2259339E-06
  6.2500000E+03  3.6402769E-06
  6.5000000E+03  3.1503374E-06
  6.7500000E+03  2.7381799E-06
  7.0000000E+03  2.3896413E-06
  7.2500000E+03  2.0934544E-06
  7.5000000E+03  1.8405937E-06
  7.7500000E+03  1.6237827E-06
  8.0000000E+03  1.4371188E-06
  8.2500000E+03  1.2757857E-06
  8.5000000E+03  1.1358334E-06
  8.7500000E+03  1.0140051E-06
  9.0000000E+03  9.0760239E-07
  9.2500000E+03  8.1437917E-07
  9.5000000E+03  7.3245794E-07
  9.7500000E+03  6.6026273E-07
  1.0000000E+04  5.9646524E-07
  1.0250000E+04  5.3994159E-07
  1.0500000E+04  4.8973759E-07
  1.0750000E+04  4.4504029E-07
  1.1000000E+04  4.0515474E-07
  1.1250000E+04  3.6948495E-07
  1.1500000E+04  3.3751825E-07
  1.2000000E+04  2.8298457E-07
  1.2500000E+04  2.3867869E-07
  1.3000000E+04  2.0242723E-07
  1.3500000E+04  1.7257060E-07
  1.4000000E+04  1.4782972E-07
  1.4500000E+04  1.2721041E-07
  1.5000000E+04  1.0993368E-07
  1.5500000E+04  9.5384576E-08
  1.6000000E+04  8.3074190E-08
  1.6500000E+04  7.2611304E-08
  1.7000000E+04  6.3680949E-08
  1.7500000E+04  5.6028065E-08
  1.8000000E+04  4.9444927E-08
  1.8500000E+04  4.3761506E-08
  1.9000000E+04  3.8837963E-08
  1.9500000E+04  3.4558747E-08
  2.0000000E+04  3.0827923E-08
  2.0500000E+04  2.7565511E-08
  2.1000000E+04  2.4704577E-08
  2.1500000E+04  2.2188890E-08
  2.2000000E+04  1.9971031E-08
  2.2500000E+04  1.8010868E-08
  2.3000000E+04  1.6274320E-08
  2.3500000E+04  1.4732355E-08
  2.4000000E+04  1.3360155E-08
  2.4500000E+04  1.2136450E-08
  2.5000000E+04  1.1042955E-08
  2.6000000E+04  9.1856924E-09
  2.7000000E+04  7.6860371E-09
  2.8000000E+04  6.4667747E-09
  2.9000000E+04  5.4691157E-09
  3.0000000E+04  4.6478819E-09
  3.1000000E+04  3.9680605E-09
  3.2000000E+04  3.4023155E-09
  3.3000000E+04  2.9291513E-09
  3.4000000E+04  2.5315473E-09
  3.5000000E+04  2.1959415E-09
  3.6000000E+04  1.9114608E-09
  3.7000000E+04  1.6693415E-09
  3.8000000E+04  1.4624830E-09
  3.9000000E+04  1.2851033E-09
  4.0000000E+04  1.1324684E-09
  4.1000000E+04  1.0006860E-09
  4.2000000E+04  8.8654334E-10
  4.3000000E+04  7.8737725E-10
  4.4000000E+04  7.0097087E-10
  4.5000000E+04  6.2547080E-10
  4.6000000E+04  5.5932260E-10
  4.7000000E+04  5.0121830E-10
  4.8000000E+04  4.5005340E-10
  5.0000000E+04  3.6493891E-10
  5.1250000E+04  3.2129736E-10
  5.2500000E+04  2.8362747E-10
  5.3750000E+04  2.5101005E-10
  5.5000000E+04  2.2268284E-10
  5.6250000E+04  1.9801119E-10
  5.7500000E+04  1.7646466E-10
  5.8750000E+04  1.5759813E-10
  6.0000000E+04  1.4103682E-10
  6.1250000E+04  1.2646407E-10
  6.2500000E+04  1.1361152E-10
  6.3750000E+04  1.0225114E-10
  6.5000000E+04  9.2188354E-11
  6.6250000E+04  8.3256722E-11
  6.7500000E+04  7.5313439E-11
  7.0000000E+04  6.1917569E-11
  7.2500000E+04  5.1206664E-11
  7.5000000E+04  4.2584876E-11
  7.7500000E+04  3.5600789E-11
  8.0000000E+04  2.9909651E-11
  8.2500000E+04  2.5246134E-11
  8.5000000E+04  2.1404440E-11
  8.7500000E+04  1.8223851E-11
  9.0000000E+04  1.5578014E-11
  9.2500000E+04  1.3367009E-11
  9.5000000E+04  1.1511379E-11
  9.7500000E+04  9.9475894E-12
  1.0000000E+05  8.6245442E-12
  1.0250000E+05  7.5009473E-12
  1.0500000E+05  6.5432882E-12
  1.0750000E+05  5.7242481E-12
  1.1000000E+05  5.0214546E-12
  1.1250000E+05  4.4165018E-12
  1.1500000E+05  3.8941886E-12
  1.1750000E+05  3.4419158E-12
  1.2000000E+05  3.0492002E-12
  1.2250000E+05  2.7072878E-12
  1.2500000E+05  2.4088447E-12
  1.2750000E+05  2.1477064E-12
  1.3000000E+05  1.9186711E-12
  1.3250000E+05  1.7173356E-12
  1.3500000E+05  1.5399618E-12
  1.3750000E+05  1.3833675E-12
  1.4000000E+05  1.2448371E-12
  1.4250000E+05  1.1220474E-12
  1.4500000E+05  1.0130037E-12
  1.4750000E+05  9.1598971E-13
  1.5000000E+05  8.2952481E-13
  1.5250000E+05  7.5232903E-13
  1.5500000E+05  6.8329355E-13
  1.6000000E+05  5.6598127E-13
  1.6500000E+05  4.7128859E-13
  1.7000000E+05  3.9440752E-13
  1.7500000E+05  3.3164070E-13
  1.8000000E+05  2.8011949E-13
  1.8500000E+05  2.3760878E-13
  1.9000000E+05  2.0236017E-13
  1.9500000E+05  1.7299735E-13
  2.0000000E+05  1.4843611E-13
  2.0500000E+05  1.2781504E-13
  2.1000000E+05  1.1043960E-13
  2.1500000E+05  9.5747430E-14
  
  
#  96  23  O7  EION =  1.100000000E+01 eV   310
#  S(0) = 1.851205E+00
  5.5000000E-02  0.0000000E+00
  5.5000000E+00  0.0000000E+00
  5.5000000E+00  1.2500044E-02
  1.1000000E+01  1.2500044E-02
  1.1000000E+01  2.1872678E-03
  1.1002721E+01  2.1872678E-03
  1.1102177E+01  2.1613344E-03
  1.1201633E+01  2.1365167E-03
  1.1301088E+01  2.1128078E-03
  1.1400544E+01  2.0901971E-03
  1.1500000E+01  2.0686723E-03
  1.2000000E+01  1.9763628E-03
  1.2500000E+01  1.9089649E-03
  1.3000000E+01  1.8642415E-03
  1.3500000E+01  1.8401451E-03
  1.4000000E+01  1.8349068E-03
  1.4500000E+01  1.8470411E-03
  1.5000000E+01  1.8753208E-03
  1.6000000E+01  1.9764864E-03
  1.7000000E+01  2.1324290E-03
  1.8000000E+01  2.3392627E-03
  1.9000000E+01  2.5944499E-03
  2.0000000E+01  2.8962469E-03
  2.1000000E+01  3.2432670E-03
  2.2000000E+01  3.6341225E-03
  2.3000000E+01  4.0671491E-03
  2.4000000E+01  4.5401818E-03
  2.5000000E+01  5.0503613E-03
  2.6000000E+01  5.5941324E-03
  2.7000000E+01  6.1671909E-03
  2.8000000E+01  6.7645287E-03
  2.9000000E+01  7.3806860E-03
  3.0000000E+01  8.0098397E-03
  3.1000000E+01  8.6460942E-03
  3.2000000E+01  9.2838161E-03
  3.4000000E+01  1.0542926E-02
  3.6000000E+01  1.1752990E-02
  3.8000000E+01  1.2892158E-02
  4.0000000E+01  1.3950401E-02
  4.2000000E+01  1.4927101E-02
  4.4000000E+01  1.5825860E-02
  4.6000000E+01  1.6652039E-02
  4.8000000E+01  1.7409096E-02
  5.0000000E+01  1.8097680E-02
  5.2500000E+01  1.8858428E-02
  5.5000000E+01  1.9496700E-02
  5.7500000E+01  1.9998736E-02
  6.0000000E+01  2.0349083E-02
  6.5000000E+01  2.0563663E-02
  6.7500000E+01  2.0428318E-02
  7.0000000E+01  2.0145871E-02
  7.2500000E+01  1.9733575E-02
  7.5000000E+01  1.9210814E-02
  8.0000000E+01  1.7918557E-02
  8.5000000E+01  1.6415914E-02
  9.0000000E+01  1.4809394E-02
  9.5000000E+01  1.3173581E-02
  1.0000000E+02  1.1561813E-02
  1.0500000E+02  1.0020322E-02
  1.1000000E+02  8.5845411E-03
  1.1500000E+02  7.2798561E-03
  1.2000000E+02  6.1203317E-03
  1.2500000E+02  5.1075982E-03
  1.3000000E+02  4.2347899E-03
  1.3500000E+02  3.4908723E-03
  1.4000000E+02  2.8615400E-03
  1.4500000E+02  2.3319857E-03
  1.5000000E+02  1.8890738E-03
  1.5500000E+02  1.5209696E-03
  1.6000000E+02  1.2170408E-03
  1.6500000E+02  9.6782387E-04
  1.7000000E+02  7.6463647E-04
  1.7500000E+02  5.9958580E-04
  1.7750000E+02  5.2930359E-04
  1.8000000E+02  4.6623921E-04
  1.8250000E+02  4.0976007E-04
  1.8500000E+02  3.5931704E-04
  1.9000000E+02  2.7499514E-04
  1.9500000E+02  2.0990042E-04
  2.0000000E+02  1.6039158E-04
  2.0250000E+02  1.4040717E-04
  2.0500000E+02  1.2309713E-04
  2.0750000E+02  1.0824522E-04
  2.1000000E+02  9.5697174E-05
  2.1500000E+02  7.6674593E-05
  2.1750000E+02  6.9763246E-05
  2.2000000E+02  6.4323244E-05
  2.2250000E+02  6.0197106E-05
  2.2375000E+02  5.8587930E-05
  2.2500000E+02  5.7265804E-05
  2.2750000E+02  5.5452506E-05
  2.3000000E+02  5.4676746E-05
  2.3250000E+02  5.4782504E-05
  2.3500000E+02  5.5645370E-05
  2.3750000E+02  5.7176198E-05
  2.4000000E+02  5.9307419E-05
  2.4500000E+02  6.5150546E-05
  2.5000000E+02  7.2734553E-05
  2.5250000E+02  7.7013875E-05
  2.5500000E+02  8.1506977E-05
  2.5750000E+02  8.6166207E-05
  2.6000000E+02  9.0980335E-05
  2.6500000E+02  1.0102298E-04
  2.7000000E+02  1.1151444E-04
  2.7500000E+02  1.2230279E-04
  2.8000000E+02  1.3320647E-04
  2.8500000E+02  1.4401944E-04
  2.9000000E+02  1.5458170E-04
  3.0000000E+02  1.7470142E-04
  3.1000000E+02  1.9323310E-04
  3.2000000E+02  2.1005560E-04
  3.3000000E+02  2.2513317E-04
  3.4000000E+02  2.3843277E-04
  3.5000000E+02  2.4999572E-04
  3.6000000E+02  2.5992078E-04
  3.8000000E+02  2.7523916E-04
  4.0000000E+02  2.8522896E-04
  4.2000000E+02  2.9082687E-04
  4.4000000E+02  2.9287025E-04
  4.6000000E+02  2.9212658E-04
  4.8000000E+02  2.8919668E-04
  5.0000000E+02  2.8458048E-04
  5.2500000E+02  2.7706291E-04
  5.5000000E+02  2.6817810E-04
  5.7500000E+02  2.5841693E-04
  6.0000000E+02  2.4814785E-04
  6.5000000E+02  2.2713034E-04
  6.7500000E+02  2.1673415E-04
  7.0000000E+02  2.0656689E-04
  7.2500000E+02  1.9670162E-04
  7.5000000E+02  1.8718385E-04
  8.0000000E+02  1.6929548E-04
  8.5000000E+02  1.5301147E-04
  9.0000000E+02  1.3832436E-04
  9.5000000E+02  1.2514214E-04
  1.0000000E+03  1.1333640E-04
  1.0500000E+03  1.0277795E-04
  1.1000000E+03  9.3342607E-05
  1.1500000E+03  8.4911073E-05
  1.2000000E+03  7.7371126E-05
  1.2500000E+03  7.0621347E-05
  1.3000000E+03  6.4570987E-05
  1.3500000E+03  5.9139429E-05
  1.4000000E+03  5.4255679E-05
  1.4500000E+03  4.9857186E-05
  1.5000000E+03  4.5888941E-05
  1.6000000E+03  3.9056268E-05
  1.7000000E+03  3.3438477E-05
  1.8000000E+03  2.8789012E-05
  1.9000000E+03  2.4916086E-05
  2.0000000E+03  2.1670028E-05
  2.1000000E+03  1.8933366E-05
  2.2000000E+03  1.6613330E-05
  2.3000000E+03  1.4636197E-05
  2.4000000E+03  1.2942951E-05
  2.5000000E+03  1.1486095E-05
  2.6000000E+03  1.0227131E-05
  2.7000000E+03  9.1346771E-06
  2.8000000E+03  8.1830189E-06
  2.9000000E+03  7.3509570E-06
  3.0000000E+03  6.6209277E-06
  3.1000000E+03  5.9783095E-06
  3.2000000E+03  5.4108736E-06
  3.3000000E+03  4.9083452E-06
  3.4000000E+03  4.4620518E-06
  3.5000000E+03  4.0646424E-06
  3.6000000E+03  3.7098620E-06
  3.8000000E+03  3.1075842E-06
  4.0000000E+03  2.6209388E-06
  4.2000000E+03  2.2244425E-06
  4.4000000E+03  1.8989171E-06
  4.6000000E+03  1.6297678E-06
  4.8000000E+03  1.4057735E-06
  5.0000000E+03  1.2182246E-06
  5.2500000E+03  1.0247921E-06
  5.5000000E+03  8.6749612E-07
  5.7500000E+03  7.3861637E-07
  5.8750000E+03  6.8293933E-07
  6.0000000E+03  6.3227925E-07
  6.2500000E+03  5.4397120E-07
  6.5000000E+03  4.7019179E-07
  6.7500000E+03  4.0820285E-07
  7.0000000E+03  3.5584511E-07
  7.2500000E+03  3.1140304E-07
  7.5000000E+03  2.7350419E-07
  7.7500000E+03  2.4104342E-07
  8.0000000E+03  2.1312530E-07
  8.2500000E+03  1.8902004E-07
  8.5000000E+03  1.6812972E-07
  8.7500000E+03  1.4996194E-07
  9.0000000E+03  1.3410909E-07
  9.2500000E+03  1.2023224E-07
  9.5000000E+03  1.0804835E-07
  9.7500000E+03  9.7320051E-08
  1.0000000E+04  8.7847474E-08
  1.0250000E+04  7.9461648E-08
  1.0500000E+04  7.2019239E-08
  1.0750000E+04  6.5398231E-08
  1.1000000E+04  5.9494403E-08
  1.1250000E+04  5.4218448E-08
  1.1500000E+04  4.9493600E-08
  1.2000000E+04  4.1441482E-08
  1.2500000E+04  3.4908328E-08
  1.3000000E+04  2.9569746E-08
  1.3500000E+04  2.5178368E-08
  1.4000000E+04  2.1543789E-08
  1.4500000E+04  1.8518202E-08
  1.5000000E+04  1.5985932E-08
  1.5500000E+04  1.3855767E-08
  1.6000000E+04  1.2055272E-08
  1.6500000E+04  1.0526548E-08
  1.7000000E+04  9.2230322E-09
  1.7500000E+04  8.1070552E-09
  1.8000000E+04  7.1479704E-09
  1.8500000E+04  6.3207165E-09
  1.9000000E+04  5.6047018E-09
  1.9500000E+04  4.9829267E-09
  2.0000000E+04  4.4412901E-09
  2.0500000E+04  3.9680457E-09
  2.1000000E+04  3.5533722E-09
  2.1500000E+04  3.1890254E-09
  2.2000000E+04  2.8680590E-09
  2.2500000E+04  2.5845987E-09
  2.3000000E+04  2.3336604E-09
  2.3500000E+04  2.1110005E-09
  2.4000000E+04  1.9129951E-09
  2.4500000E+04  1.7365399E-09
  2.5000000E+04  1.5789686E-09
  2.6000000E+04  1.3116034E-09
  2.7000000E+04  1.0960009E-09
  2.8000000E+04  9.2093326E-10
  2.9000000E+04  7.7786285E-10
  3.0000000E+04  6.6023644E-10
  3.1000000E+04  5.6298093E-10
  3.2000000E+04  4.8213999E-10
  3.3000000E+04  4.1460595E-10
  3.4000000E+04  3.5792062E-10
  3.5000000E+04  3.1012725E-10
  3.6000000E+04  2.6965865E-10
  3.7000000E+04  2.3525287E-10
  3.8000000E+04  2.0588851E-10
  3.9000000E+04  1.8073458E-10
  4.0000000E+04  1.5911139E-10
  4.1000000E+04  1.4046058E-10
  4.2000000E+04  1.2432175E-10
  4.3000000E+04  1.1031361E-10
  4.4000000E+04  9.8119086E-11
  4.5000000E+04  8.7473277E-11
  4.6000000E+04  7.8154235E-11
  4.7000000E+04  6.9975375E-11
  4.8000000E+04  6.2779294E-11
  5.0000000E+04  5.0822538E-11
  5.1250000E+04  4.4699699E-11
  5.2500000E+04  3.9419625E-11
  5.3750000E+04  3.4851912E-11
  5.5000000E+04  3.0888528E-11
  5.6250000E+04  2.7439611E-11
  5.7500000E+04  2.4430117E-11
  5.8750000E+04  2.1797139E-11
  6.0000000E+04  1.9487757E-11
  6.1250000E+04  1.7457300E-11
  6.2500000E+04  1.5667945E-11
  6.3750000E+04  1.4087575E-11
  6.5000000E+04  1.2688810E-11
  6.6250000E+04  1.1448245E-11
  6.7500000E+04  1.0345811E-11
  6.8750000E+04  9.3642614E-12
  7.0000000E+04  8.4887394E-12
  7.1250000E+04  7.7064217E-12
  7.2500000E+04  7.0061994E-12
  7.5000000E+04  5.8147081E-12
  7.7500000E+04  4.8510850E-12
  8.0000000E+04  4.0671344E-12
  8.2500000E+04  3.4258072E-12
  8.5000000E+04  2.8983931E-12
  8.7500000E+04  2.4624921E-12
  9.0000000E+04  2.1005118E-12
  9.2500000E+04  1.7985547E-12
  9.5000000E+04  1.5455822E-12
  9.7500000E+04  1.3327773E-12
  1.0000000E+05  1.1530562E-12
  1.0250000E+05  1.0006991E-12
  1.0500000E+05  8.7107192E-13
  1.0750000E+05  7.6040279E-13
  1.1000000E+05  6.6560722E-13
  1.1250000E+05  5.8415031E-13
  1.1500000E+05  5.1394143E-13
  1.1750000E+05  4.5325076E-13
  1.2000000E+05  4.0064139E-13
  1.2250000E+05  3.5491525E-13
  1.2500000E+05  3.1506973E-13
  1.2750000E+05  2.8026286E-13
  1.3000000E+05  2.4978545E-13
  1.3250000E+05  2.2303823E-13
  1.3500000E+05  1.9951328E-13
  1.3750000E+05  1.7877883E-13
  1.4000000E+05  1.6046751E-13
  1.4250000E+05  1.4426571E-13
  1.4500000E+05  1.2990427E-13
  1.4750000E+05  1.1715160E-13
  1.5000000E+05  1.0580804E-13
  1.5250000E+05  9.5701032E-14
  1.5500000E+05  8.6681089E-14
  1.6000000E+05  7.1398782E-14
  1.6500000E+05  5.9110544E-14
  1.7000000E+05  4.9170815E-14
  1.7500000E+05  4.1086302E-14
  1.8000000E+05  3.4481282E-14
  1.8500000E+05  2.9063870E-14
  1.9000000E+05  2.4603047E-14
  
  
#  96  27  P4  EION =  5.667000000E+00 eV   269
#  S(0) = 1.666111E+00
  3.3135240E-02  0.0000000E+00
  3.3135240E+00  0.0000000E+00
  3.3135240E+00  6.5709866E-02
  5.6670000E+00  6.5709866E-02
  5.6697211E+00  6.5709866E-02
  5.6857769E+00  6.5999913E-02
  5.7018327E+00  6.6285917E-02
  5.7178885E+00  6.6567927E-02
  5.7339442E+00  6.6846005E-02
  5.7500000E+00  6.7120203E-02
  5.8750000E+00  6.9128407E-02
  6.0000000E+00  7.0929091E-02
  6.2500000E+00  7.3991105E-02
  6.5000000E+00  7.6449065E-02
  6.7500000E+00  7.8414443E-02
  7.0000000E+00  7.9974762E-02
  7.2500000E+00  8.1199059E-02
  7.5000000E+00  8.2142108E-02
  8.0000000E+00  8.3350338E-02
  8.5000000E+00  8.3854989E-02
  9.0000000E+00  8.3822671E-02
  9.5000000E+00  8.3364340E-02
  1.0000000E+01  8.2555932E-02
  1.0500000E+01  8.1451420E-02
  1.1000000E+01  8.0091398E-02
  1.1500000E+01  7.8508460E-02
  1.2000000E+01  7.6730676E-02
  1.2500000E+01  7.4783957E-02
  1.3000000E+01  7.2693349E-02
  1.3500000E+01  7.0483089E-02
  1.4000000E+01  6.8177539E-02
  1.4500000E+01  6.5800301E-02
  1.5000000E+01  6.3374536E-02
  1.6000000E+01  5.8463310E-02
  1.7000000E+01  5.3599673E-02
  1.8000000E+01  4.8907617E-02
  1.9000000E+01  4.4475500E-02
  2.0000000E+01  4.0358677E-02
  2.1000000E+01  3.6584350E-02
  2.2000000E+01  3.3157402E-02
  2.3000000E+01  3.0068178E-02
  2.4000000E+01  2.7296749E-02
  2.5000000E+01  2.4818176E-02
  2.6000000E+01  2.2605120E-02
  2.7000000E+01  2.0630048E-02
  2.8000000E+01  1.8866790E-02
  2.9000000E+01  1.7290836E-02
  3.0000000E+01  1.5880050E-02
  3.1000000E+01  1.4614741E-02
  3.2000000E+01  1.3477246E-02
  3.3000000E+01  1.2452227E-02
  3.4000000E+01  1.1526323E-02
  3.5000000E+01  1.0687729E-02
  3.6000000E+01  9.9262793E-03
  3.7000000E+01  9.2332096E-03
  3.8000000E+01  8.6008246E-03
  3.9000000E+01  8.0224394E-03
  4.0000000E+01  7.4922795E-03
  4.2000000E+01  6.5571673E-03
  4.4000000E+01  5.7623262E-03
  4.6000000E+01  5.0822599E-03
  4.8000000E+01  4.4972100E-03
  5.0000000E+01  3.9914973E-03
  5.2500000E+01  3.4521804E-03
  5.5000000E+01  2.9981831E-03
  5.7500000E+01  2.6142926E-03
  5.8750000E+01  2.4447698E-03
  6.0000000E+01  2.2884311E-03
  6.2500000E+01  2.0107730E-03
  6.5000000E+01  1.7733235E-03
  6.7500000E+01  1.5695225E-03
  7.0000000E+01  1.3939391E-03
  7.2500000E+01  1.2420709E-03
  7.5000000E+01  1.1102164E-03
  7.7500000E+01  9.9529080E-04
  8.0000000E+01  8.9471587E-04
  8.2500000E+01  8.0636742E-04
  8.5000000E+01  7.2848095E-04
  8.7500000E+01  6.5957210E-04
  9.0000000E+01  5.9840217E-04
  9.2500000E+01  5.4393467E-04
  9.5000000E+01  4.9529996E-04
  9.7500000E+01  4.5176507E-04
  1.0000000E+02  4.1270443E-04
  1.0250000E+02  3.7758148E-04
  1.0500000E+02  3.4593781E-04
  1.0750000E+02  3.1738516E-04
  1.1000000E+02  2.9158433E-04
  1.1250000E+02  2.6823678E-04
  1.1500000E+02  2.4707959E-04
  1.2000000E+02  2.1045257E-04
  1.2500000E+02  1.8018713E-04
  1.3000000E+02  1.5507519E-04
  1.3500000E+02  1.3416321E-04
  1.4000000E+02  1.1669012E-04
  1.4500000E+02  1.0203751E-04
  1.5000000E+02  8.9713431E-05
  1.5500000E+02  7.9320694E-05
  1.6000000E+02  7.0531031E-05
  1.6500000E+02  6.3077956E-05
  1.7000000E+02  5.6747250E-05
  1.7500000E+02  5.1360239E-05
  1.8000000E+02  4.6767858E-05
  1.8500000E+02  4.2846041E-05
  1.9000000E+02  3.9491747E-05
  2.0000000E+02  3.4158663E-05
  2.0500000E+02  3.2048102E-05
  2.1000000E+02  3.0234694E-05
  2.1500000E+02  2.8674861E-05
  2.2000000E+02  2.7332950E-05
  2.2500000E+02  2.6179425E-05
  2.3000000E+02  2.5187096E-05
  2.3500000E+02  2.4331869E-05
  2.4000000E+02  2.3593998E-05
  2.5000000E+02  2.2407999E-05
  2.6000000E+02  2.1525212E-05
  2.7000000E+02  2.0864365E-05
  2.8000000E+02  2.0365899E-05
  2.9000000E+02  1.9986843E-05
  3.0000000E+02  1.9696701E-05
  3.1000000E+02  1.9472031E-05
  3.2000000E+02  1.9294562E-05
  3.3000000E+02  1.9151007E-05
  3.4000000E+02  1.9030992E-05
  3.5000000E+02  1.8925989E-05
  3.6000000E+02  1.8829444E-05
  3.8000000E+02  1.8645379E-05
  4.0000000E+02  1.8453612E-05
  4.2000000E+02  1.8244072E-05
  4.4000000E+02  1.8016721E-05
  4.6000000E+02  1.7772187E-05
  4.8000000E+02  1.7511087E-05
  5.0000000E+02  1.7234382E-05
  5.2500000E+02  1.6870185E-05
  5.5000000E+02  1.6491162E-05
  5.7500000E+02  1.6101760E-05
  6.0000000E+02  1.5704145E-05
  6.5000000E+02  1.4892686E-05
  6.7500000E+02  1.4485815E-05
  7.0000000E+02  1.4082672E-05
  7.2500000E+02  1.3685534E-05
  7.5000000E+02  1.3295963E-05
  8.0000000E+02  1.2543790E-05
  8.5000000E+02  1.1831323E-05
  9.0000000E+02  1.1160127E-05
  9.5000000E+02  1.0528902E-05
  1.0000000E+03  9.9353976E-06
  1.0500000E+03  9.3788845E-06
  1.1000000E+03  8.8590629E-06
  1.1500000E+03  8.3745515E-06
  1.2000000E+03  7.9230755E-06
  1.2500000E+03  7.5022952E-06
  1.3000000E+03  7.1096960E-06
  1.3500000E+03  6.7427994E-06
  1.4000000E+03  6.3994430E-06
  1.4500000E+03  6.0780568E-06
  1.5000000E+03  5.7773761E-06
  1.6000000E+03  5.2329195E-06
  1.7000000E+03  4.7546967E-06
  1.8000000E+03  4.3323803E-06
  1.9000000E+03  3.9582409E-06
  2.0000000E+03  3.6259600E-06
  2.1000000E+03  3.3299316E-06
  2.2000000E+03  3.0653162E-06
  2.3000000E+03  2.8280252E-06
  2.4000000E+03  2.6145893E-06
  2.5000000E+03  2.4220595E-06
  2.6000000E+03  2.2479244E-06
  2.7000000E+03  2.0900313E-06
  2.8000000E+03  1.9465237E-06
  2.9000000E+03  1.8157933E-06
  3.0000000E+03  1.6964433E-06
  3.1000000E+03  1.5872570E-06
  3.2000000E+03  1.4871634E-06
  3.4000000E+03  1.3105923E-06
  3.6000000E+03  1.1605022E-06
  3.8000000E+03  1.0321321E-06
  4.0000000E+03  9.2172807E-07
  4.2000000E+03  8.2624499E-07
  4.4000000E+03  7.4322645E-07
  4.6000000E+03  6.7070126E-07
  4.8000000E+03  6.0707272E-07
  5.0000000E+03  5.5102796E-07
  5.2500000E+03  4.9000061E-07
  5.5000000E+03  4.3740802E-07
  5.7500000E+03  3.9185811E-07
  5.8750000E+03  3.7136295E-07
  6.0000000E+03  3.5222299E-07
  6.2500000E+03  3.1758403E-07
  6.5000000E+03  2.8718860E-07
  6.7500000E+03  2.6041580E-07
  7.0000000E+03  2.3674997E-07
  7.2500000E+03  2.1576060E-07
  7.5000000E+03  1.9708635E-07
  7.7500000E+03  1.8042238E-07
  8.0000000E+03  1.6551037E-07
  8.2500000E+03  1.5213044E-07
  8.5000000E+03  1.4009473E-07
  8.7500000E+03  1.2924202E-07
  9.0000000E+03  1.1943351E-07
  9.2500000E+03  1.1054924E-07
  9.5000000E+03  1.0248524E-07
  9.7500000E+03  9.5151106E-08
  1.0000000E+04  8.8467967E-08
  1.0250000E+04  8.2366831E-08
  1.0500000E+04  7.6787188E-08
  1.1000000E+04  6.6985857E-08
  1.1500000E+04  5.8708943E-08
  1.2000000E+04  5.1677975E-08
  1.2500000E+04  4.5672621E-08
  1.3000000E+04  4.0517107E-08
  1.3500000E+04  3.6070116E-08
  1.4000000E+04  3.2217220E-08
  1.4500000E+04  2.8865130E-08
  1.5000000E+04  2.5937324E-08
  1.5500000E+04  2.3370675E-08
  1.6000000E+04  2.1112835E-08
  1.6500000E+04  1.9120173E-08
  1.7000000E+04  1.7356114E-08
  1.7500000E+04  1.5789858E-08
  1.8000000E+04  1.4395356E-08
  1.8500000E+04  1.3150485E-08
  1.9000000E+04  1.2036389E-08
  1.9500000E+04  1.1036931E-08
  2.0000000E+04  1.0138253E-08
  2.0500000E+04  9.3284159E-09
  2.1000000E+04  8.5971005E-09
  2.1500000E+04  7.9353622E-09
  2.2000000E+04  7.3354244E-09
  2.2500000E+04  6.7905059E-09
  2.3000000E+04  6.2946786E-09
  2.4000000E+04  5.4301459E-09
  2.5000000E+04  4.7073251E-09
  2.6000000E+04  4.0993408E-09
  2.7000000E+04  3.5850766E-09
  2.8000000E+04  3.1478077E-09
  2.9000000E+04  2.7741876E-09
  3.0000000E+04  2.4534884E-09
  3.1000000E+04  2.1770289E-09
  3.2000000E+04  1.9377418E-09
  3.3000000E+04  1.7298394E-09
  3.4000000E+04  1.5485543E-09
  3.5000000E+04  1.3899395E-09
  3.6000000E+04  1.2507112E-09
  3.7000000E+04  1.1281249E-09
  3.8000000E+04  1.0198760E-09
  3.9000000E+04  9.2402174E-10
  4.0000000E+04  8.3891794E-10
  4.1000000E+04  7.6316782E-10
  4.2000000E+04  6.9558025E-10
  4.3000000E+04  6.3513606E-10
  4.4000000E+04  5.8096014E-10
  4.5000000E+04  5.3229813E-10
  4.6000000E+04  4.8849852E-10
  4.7000000E+04  4.4899728E-10
  4.8000000E+04  4.1330476E-10
  5.0000000E+04  3.5169632E-10
  5.1250000E+04  3.1881803E-10
  5.2500000E+04  2.8959335E-10
  5.3750000E+04  2.6355468E-10
  5.5000000E+04  2.4030161E-10
  5.7500000E+04  2.0081229E-10
  5.8750000E+04  1.8401877E-10
  6.0000000E+04  1.6888508E-10
  6.1250000E+04  1.5521958E-10
  6.2500000E+04  1.4285939E-10
  6.3750000E+04  1.3166749E-10
  6.5000000E+04  1.2152252E-10
  6.7500000E+04  1.0395271E-10
  
  
#  96  29  Q5  EION =  5.667000000E+00 eV   249
#  S(0) = 2.794800E+00
  2.8335000E-02  0.0000000E+00
  2.8335000E+00  0.0000000E+00
  2.8335000E+00  8.7989738E-01
  5.6670000E+00  8.7989738E-01
  5.6670000E+00  9.5669050E-02
  5.6697211E+00  9.5669050E-02
  5.6904781E+00  9.4619121E-02
  5.7112351E+00  9.3584480E-02
  5.7319921E+00  9.2564849E-02
  5.7527490E+00  9.1559955E-02
  5.7942630E+00  8.9593343E-02
  5.8357769E+00  8.7682596E-02
  5.9188048E+00  8.4020960E-02
  6.0018327E+00  8.0560324E-02
  6.1678885E+00  7.4189014E-02
  6.3339442E+00  6.8472686E-02
  6.5000000E+00  6.3329637E-02
  6.7500000E+00  5.6516819E-02
  7.0000000E+00  5.0649834E-02
  7.2500000E+00  4.5570499E-02
  7.5000000E+00  4.1151227E-02
  7.7500000E+00  3.7288370E-02
  8.0000000E+00  3.3897155E-02
  8.2500000E+00  3.0907806E-02
  8.5000000E+00  2.8262550E-02
  8.7500000E+00  2.5913282E-02
  9.0000000E+00  2.3819726E-02
  9.2500000E+00  2.1948005E-02
  9.5000000E+00  2.0269483E-02
  9.7500000E+00  1.8759831E-02
  1.0000000E+01  1.7398323E-02
  1.0250000E+01  1.6167187E-02
  1.0500000E+01  1.5051172E-02
  1.0750000E+01  1.4037095E-02
  1.1000000E+01  1.3113568E-02
  1.1250000E+01  1.2270676E-02
  1.1500000E+01  1.1499790E-02
  1.2000000E+01  1.0144786E-02
  1.2500000E+01  8.9985847E-03
  1.3000000E+01  8.0223621E-03
  1.3500000E+01  7.1856665E-03
  1.4000000E+01  6.4643623E-03
  1.4500000E+01  5.8391680E-03
  1.5000000E+01  5.2945451E-03
  1.5500000E+01  4.8178813E-03
  1.6000000E+01  4.3988606E-03
  1.6500000E+01  4.0290005E-03
  1.7000000E+01  3.7012653E-03
  1.7500000E+01  3.4098064E-03
  1.8000000E+01  3.1497171E-03
  1.8500000E+01  2.9168679E-03
  1.9000000E+01  2.7077705E-03
  1.9500000E+01  2.5194537E-03
  2.0000000E+01  2.3493834E-03
  2.0500000E+01  2.1953909E-03
  2.1000000E+01  2.0556064E-03
  2.2000000E+01  1.8124182E-03
  2.3000000E+01  1.6093021E-03
  2.4000000E+01  1.4382539E-03
  2.5000000E+01  1.2931162E-03
  2.6000000E+01  1.1690945E-03
  2.7000000E+01  1.0624200E-03
  2.8000000E+01  9.7010367E-04
  2.9000000E+01  8.8975137E-04
  3.0000000E+01  8.1943343E-04
  3.1000000E+01  7.5758333E-04
  3.2000000E+01  7.0291643E-04
  3.3000000E+01  6.5437795E-04
  3.4000000E+01  6.1109516E-04
  3.5000000E+01  5.7233852E-04
  3.6000000E+01  5.3749921E-04
  3.7000000E+01  5.0606639E-04
  3.8000000E+01  4.7760660E-04
  3.9000000E+01  4.5175196E-04
  4.0000000E+01  4.2818991E-04
  4.2000000E+01  3.8691090E-04
  4.4000000E+01  3.5204296E-04
  4.6000000E+01  3.2229508E-04
  4.8000000E+01  2.9668673E-04
  5.0000000E+01  2.7446314E-04
  5.2500000E+01  2.5056008E-04
  5.5000000E+01  2.3015174E-04
  5.7500000E+01  2.1256884E-04
  5.8750000E+01  2.0467139E-04
  6.0000000E+01  1.9729706E-04
  6.2500000E+01  1.8393498E-04
  6.5000000E+01  1.7216449E-04
  6.7500000E+01  1.6173177E-04
  7.0000000E+01  1.5243130E-04
  7.2500000E+01  1.4409478E-04
  7.5000000E+01  1.3658469E-04
  7.7500000E+01  1.2978700E-04
  8.0000000E+01  1.2360626E-04
  8.2500000E+01  1.1796299E-04
  8.5000000E+01  1.1279052E-04
  9.0000000E+01  1.0364128E-04
  9.5000000E+01  9.5801779E-05
  1.0000000E+02  8.9014172E-05
  1.0500000E+02  8.3086298E-05
  1.1000000E+02  7.7873814E-05
  1.1500000E+02  7.3265418E-05
  1.2000000E+02  6.9171276E-05
  1.2500000E+02  6.5518628E-05
  1.3000000E+02  6.2247033E-05
  1.3500000E+02  5.9303468E-05
  1.4000000E+02  5.6642008E-05
  1.4500000E+02  5.4224481E-05
  1.5000000E+02  5.2016224E-05
  1.6000000E+02  4.8110739E-05
  1.7000000E+02  4.4738406E-05
  1.8000000E+02  4.1765514E-05
  1.9000000E+02  3.9103678E-05
  2.0000000E+02  3.6697036E-05
  2.1000000E+02  3.4507389E-05
  2.2000000E+02  3.2511190E-05
  2.3000000E+02  3.0688615E-05
  2.4000000E+02  2.9022677E-05
  2.5000000E+02  2.7498213E-05
  2.6000000E+02  2.6101358E-05
  2.7000000E+02  2.4819488E-05
  2.8000000E+02  2.3641275E-05
  2.9000000E+02  2.2556976E-05
  3.0000000E+02  2.1558512E-05
  3.1000000E+02  2.0638503E-05
  3.2000000E+02  1.9789957E-05
  3.4000000E+02  1.8278471E-05
  3.6000000E+02  1.6973378E-05
  3.8000000E+02  1.5829215E-05
  4.0000000E+02  1.4808596E-05
  4.2000000E+02  1.3887796E-05
  4.4000000E+02  1.3051652E-05
  4.6000000E+02  1.2289161E-05
  4.8000000E+02  1.1593281E-05
  5.0000000E+02  1.0957818E-05
  5.2500000E+02  1.0240079E-05
  5.5000000E+02  9.5985203E-06
  5.7500000E+02  9.0241240E-06
  6.0000000E+02  8.5080466E-06
  6.5000000E+02  7.6201057E-06
  6.7500000E+02  7.2329028E-06
  7.0000000E+02  6.8750628E-06
  7.2500000E+02  6.5428399E-06
  7.5000000E+02  6.2340951E-06
  8.0000000E+02  5.6796220E-06
  8.5000000E+02  5.1992590E-06
  9.0000000E+02  4.7827362E-06
  9.5000000E+02  4.4193488E-06
  1.0000000E+03  4.0995952E-06
  1.0500000E+03  3.8154194E-06
  1.1000000E+03  3.5602188E-06
  1.1500000E+03  3.3296000E-06
  1.2000000E+03  3.1211441E-06
  1.2500000E+03  2.9326984E-06
  1.3000000E+03  2.7620213E-06
  1.3500000E+03  2.6069692E-06
  1.4000000E+03  2.4656834E-06
  1.4500000E+03  2.3363251E-06
  1.5000000E+03  2.2172088E-06
  1.6000000E+03  2.0046610E-06
  1.7000000E+03  1.8218523E-06
  1.8000000E+03  1.6647498E-06
  1.9000000E+03  1.5283594E-06
  2.0000000E+03  1.4084150E-06
  2.1000000E+03  1.3023505E-06
  2.2000000E+03  1.2083847E-06
  2.3000000E+03  1.1248157E-06
  2.4000000E+03  1.0500169E-06
  2.5000000E+03  9.8267915E-07
  2.6000000E+03  9.2183209E-07
  2.7000000E+03  8.6670622E-07
  2.8000000E+03  8.1663132E-07
  2.9000000E+03  7.7097881E-07
  3.0000000E+03  7.2919375E-07
  3.1000000E+03  6.9081105E-07
  3.2000000E+03  6.5546096E-07
  3.4000000E+03  5.9271967E-07
  3.6000000E+03  5.3896913E-07
  3.8000000E+03  4.9247334E-07
  4.0000000E+03  4.5186880E-07
  4.2000000E+03  4.1618828E-07
  4.4000000E+03  3.8468864E-07
  4.6000000E+03  3.5674171E-07
  4.8000000E+03  3.3181469E-07
  5.0000000E+03  3.0947243E-07
  5.2500000E+03  2.8464188E-07
  5.5000000E+03  2.6273111E-07
  5.7500000E+03  2.4328895E-07
  6.0000000E+03  2.2595276E-07
  6.5000000E+03  1.9646007E-07
  6.7500000E+03  1.8385218E-07
  7.0000000E+03  1.7242919E-07
  7.2500000E+03  1.6204531E-07
  7.5000000E+03  1.5257656E-07
  8.0000000E+03  1.3597630E-07
  8.5000000E+03  1.2194825E-07
  9.0000000E+03  1.0998298E-07
  9.5000000E+03  9.9692302E-08
  1.0000000E+04  9.0775897E-08
  1.0500000E+04  8.2998247E-08
  1.1000000E+04  7.6172485E-08
  1.1500000E+04  7.0148695E-08
  1.2000000E+04  6.4805413E-08
  1.2500000E+04  6.0043449E-08
  1.3000000E+04  5.5781057E-08
  1.3500000E+04  5.1950412E-08
  1.4000000E+04  4.8494896E-08
  1.4500000E+04  4.5366946E-08
  1.5000000E+04  4.2526353E-08
  1.6000000E+04  3.7575449E-08
  1.7000000E+04  3.3423393E-08
  1.8000000E+04  2.9907372E-08
  1.9000000E+04  2.6903924E-08
  2.0000000E+04  2.4318205E-08
  2.1000000E+04  2.2076592E-08
  2.2000000E+04  2.0121087E-08
  2.3000000E+04  1.8405338E-08
  2.4000000E+04  1.6891933E-08
  2.5000000E+04  1.5550487E-08
  2.6000000E+04  1.4356144E-08
  2.7000000E+04  1.3288386E-08
  2.8000000E+04  1.2330142E-08
  2.9000000E+04  1.1467090E-08
  3.0000000E+04  1.0687163E-08
  3.1000000E+04  9.9801428E-09
  3.2000000E+04  9.3373387E-09
  3.4000000E+04  8.2156869E-09
  3.6000000E+04  7.2742497E-09
  3.8000000E+04  6.4769802E-09
  4.0000000E+04  5.7963769E-09
  4.2000000E+04  5.2111915E-09
  4.4000000E+04  4.7047784E-09
  4.6000000E+04  4.2639352E-09
  4.8000000E+04  3.8780850E-09
  5.0000000E+04  3.5386803E-09
  5.2500000E+04  3.1692493E-09
  5.5000000E+04  2.8506534E-09
  5.7500000E+04  2.5742353E-09
  5.8750000E+04  2.4496234E-09
  6.0000000E+04  2.3330736E-09
  6.2500000E+04  2.1215961E-09
  6.5000000E+04  1.9353044E-09
  6.7500000E+04  1.7705214E-09
  7.0000000E+04  1.6241948E-09
  7.2500000E+04  1.4937184E-09
  7.5000000E+04  1.3768935E-09
  7.7500000E+04  1.2718964E-09
  8.0000000E+04  1.1772873E-09
  8.2500000E+04  1.0919497E-09
  8.5000000E+04  1.0148928E-09


==> anc/colstop/sbethe/sdbase/oos97.tab <==
# Atomic number = 97   (Bk)
#
#      W/eV         OOS*eV
  
  
#  97   1  K1  EION =  1.315860000E+05 eV   226
#  S(0) = 7.317888E-01
  1.3158002E+03  0.0000000E+00
  1.3158002E+05  0.0000000E+00
  1.3158002E+05  1.1980805E-05
  1.3158600E+05  1.1980805E-05
  1.3158732E+05  1.1980805E-05
  1.3159265E+05  1.1635598E-05
  1.3159532E+05  1.1492424E-05
  1.3159799E+05  1.1389894E-05
  1.3160065E+05  1.1327069E-05
  1.3160332E+05  1.1298121E-05
  1.3160865E+05  1.1311605E-05
  1.3161398E+05  1.1373016E-05
  1.3161932E+05  1.1439876E-05
  1.3162465E+05  1.1488542E-05
  1.3162998E+05  1.1511428E-05
  1.3164065E+05  1.1497331E-05
  1.3165131E+05  1.1458695E-05
  1.3166197E+05  1.1439225E-05
  1.3166731E+05  1.1439166E-05
  1.3167264E+05  1.1443462E-05
  1.3169397E+05  1.1462591E-05
  1.3170463E+05  1.1458638E-05
  1.3171530E+05  1.1448055E-05
  1.3173663E+05  1.1431827E-05
  1.3174729E+05  1.1431444E-05
  1.3175796E+05  1.1434130E-05
  1.3177929E+05  1.1437518E-05
  1.3180061E+05  1.1430640E-05
  1.3182194E+05  1.1420724E-05
  1.3184327E+05  1.1416631E-05
  1.3186460E+05  1.1416421E-05
  1.3188593E+05  1.1414505E-05
  1.3190726E+05  1.1408318E-05
  1.3192859E+05  1.1401413E-05
  1.3197125E+05  1.1392915E-05
  1.3201391E+05  1.1386159E-05
  1.3209922E+05  1.1365197E-05
  1.3218454E+05  1.1346533E-05
  1.3226986E+05  1.1326259E-05
  1.3261113E+05  1.1246388E-05
  1.3295239E+05  1.1164408E-05
  1.3363493E+05  1.1001324E-05
  1.3431746E+05  1.0842980E-05
  1.3500000E+05  1.0688741E-05
  1.4000000E+05  9.6406026E-06
  1.4500000E+05  8.7152284E-06
  1.5000000E+05  7.8992591E-06
  1.5500000E+05  7.1778401E-06
  1.6000000E+05  6.5378485E-06
  1.6500000E+05  5.9683364E-06
  1.7000000E+05  5.4601371E-06
  1.8000000E+05  4.5976994E-06
  1.9000000E+05  3.9007672E-06
  2.0000000E+05  3.3324740E-06
  2.1000000E+05  2.8652024E-06
  2.2000000E+05  2.4780261E-06
  2.3000000E+05  2.1549183E-06
  2.4000000E+05  1.8834829E-06
  2.5000000E+05  1.6540435E-06
  2.6000000E+05  1.4589804E-06
  2.7000000E+05  1.2922468E-06
  2.8000000E+05  1.1490060E-06
  2.9000000E+05  1.0253613E-06
  3.0000000E+05  9.1815455E-07
  3.1000000E+05  8.2480750E-07
  3.2000000E+05  7.4320503E-07
  3.3000000E+05  6.7160035E-07
  3.4000000E+05  6.0854486E-07
  3.5000000E+05  5.5282980E-07
  3.6000000E+05  5.0344294E-07
  3.8000000E+05  4.2037652E-07
  4.0000000E+05  3.5397682E-07
  4.2000000E+05  3.0034976E-07
  4.4000000E+05  2.5662928E-07
  4.6000000E+05  2.2067708E-07
  4.8000000E+05  1.9087811E-07
  5.0000000E+05  1.6599855E-07
  5.2500000E+05  1.4038669E-07
  5.5000000E+05  1.1957476E-07
  5.7500000E+05  1.0251317E-07
  5.8750000E+05  9.5134000E-08
  6.0000000E+05  8.8412444E-08
  6.2500000E+05  7.6671762E-08
  6.5000000E+05  6.6828826E-08
  6.7500000E+05  5.8524381E-08
  7.0000000E+05  5.1476604E-08
  7.2500000E+05  4.5462509E-08
  7.5000000E+05  4.0304247E-08
  7.7500000E+05  3.5858886E-08
  8.0000000E+05  3.2010758E-08
  8.2500000E+05  2.8665642E-08
  8.5000000E+05  2.5746305E-08
  8.7500000E+05  2.3189080E-08
  9.0000000E+05  2.0941189E-08
  9.2500000E+05  1.8958661E-08
  9.5000000E+05  1.7204678E-08
  1.0000000E+06  1.4263282E-08
  1.0500000E+06  1.1922069E-08
  1.1000000E+06  1.0039809E-08
  1.1500000E+06  8.5126606E-09
  1.2000000E+06  7.2632397E-09
  1.2500000E+06  6.2331683E-09
  1.3000000E+06  5.3779107E-09
  1.3500000E+06  4.6631365E-09
  1.4000000E+06  4.0621316E-09
  1.4500000E+06  3.5539225E-09
  1.5000000E+06  3.1219069E-09
  1.5500000E+06  2.7528436E-09
  1.6000000E+06  2.4360956E-09
  1.6500000E+06  2.1630602E-09
  1.7000000E+06  1.9267378E-09
  1.7500000E+06  1.7213986E-09
  1.8000000E+06  1.5423262E-09
  1.8500000E+06  1.3856184E-09
  1.9000000E+06  1.2480303E-09
  1.9500000E+06  1.1268513E-09
  2.0000000E+06  1.0198068E-09
  2.0500000E+06  9.2497997E-10
  2.1000000E+06  8.4074933E-10
  2.2000000E+06  6.9877141E-10
  2.3000000E+06  5.8510066E-10
  2.4000000E+06  4.9328197E-10
  2.5000000E+06  4.1850573E-10
  2.6000000E+06  3.5714733E-10
  2.7000000E+06  3.0644610E-10
  2.8000000E+06  2.6427799E-10
  2.9000000E+06  2.2899337E-10
  3.0000000E+06  1.9930008E-10
  3.1000000E+06  1.7417860E-10
  3.2000000E+06  1.5281864E-10
  3.3000000E+06  1.3457180E-10
  3.4000000E+06  1.1891549E-10
  3.5000000E+06  1.0542590E-10
  3.6000000E+06  9.3757257E-11
  3.7000000E+06  8.3625904E-11
  3.8000000E+06  7.4798041E-11
  3.9000000E+06  6.7080007E-11
  4.0000000E+06  6.0310620E-11
  4.1000000E+06  5.4355126E-11
  4.2000000E+06  4.9100407E-11
  4.3000000E+06  4.4451119E-11
  4.4000000E+06  4.0326592E-11
  4.6000000E+06  3.3387914E-11
  4.8000000E+06  2.7848079E-11
  5.0000000E+06  2.3386177E-11
  5.1250000E+06  2.1035987E-11
  5.2500000E+06  1.8966341E-11
  5.3750000E+06  1.7138574E-11
  5.5000000E+06  1.5520044E-11
  5.7500000E+06  1.2804243E-11
  5.8750000E+06  1.1663383E-11
  6.0000000E+06  1.0643332E-11
  6.2500000E+06  8.9085887E-12
  6.5000000E+06  7.5044034E-12
  6.7500000E+06  6.3590458E-12
  7.0000000E+06  5.4181634E-12
  7.2500000E+06  4.6401707E-12
  7.5000000E+06  3.9929308E-12
  7.7500000E+06  3.4513878E-12
  8.0000000E+06  2.9958400E-12
  8.2500000E+06  2.6106903E-12
  8.5000000E+06  2.2835104E-12
  8.7500000E+06  2.0043295E-12
  9.0000000E+06  1.7650965E-12
  9.2500000E+06  1.5592749E-12
  9.5000000E+06  1.3815287E-12
  9.7500000E+06  1.2274784E-12
  1.0000000E+07  1.0935115E-12
  1.0250000E+07  9.7663376E-13
  1.0500000E+07  8.7435253E-13
  1.0750000E+07  7.8458341E-13
  1.1000000E+07  7.0557523E-13
  1.1250000E+07  6.3585128E-13
  1.1500000E+07  5.7416289E-13
  1.2000000E+07  4.7081149E-13
  1.2500000E+07  3.8877997E-13
  1.3000000E+07  3.2311939E-13
  1.3500000E+07  2.7015333E-13
  1.4000000E+07  2.2711931E-13
  1.4500000E+07  1.9192018E-13
  1.5000000E+07  1.6295018E-13
  1.5500000E+07  1.3896869E-13
  1.6000000E+07  1.1900874E-13
  1.6500000E+07  1.0231159E-13
  1.7000000E+07  8.8277516E-14
  1.7500000E+07  7.6428992E-14
  1.8000000E+07  6.6383365E-14
  1.8500000E+07  5.7832496E-14
  1.9000000E+07  5.0526796E-14
  1.9500000E+07  4.4262869E-14
  2.0000000E+07  3.8874114E-14
  2.0500000E+07  3.4223551E-14
  2.1000000E+07  3.0198033E-14
  2.1500000E+07  2.6703656E-14
  2.2000000E+07  2.3662084E-14
  2.2500000E+07  2.1007784E-14
  2.3000000E+07  1.8685762E-14
  2.3500000E+07  1.6649688E-14
  2.4000000E+07  1.4860390E-14
  2.4500000E+07  1.3284582E-14
  2.5000000E+07  1.1893932E-14
  2.5500000E+07  1.0664282E-14
  2.6000000E+07  9.5749707E-15
  2.6500000E+07  8.6082710E-15
  2.7000000E+07  7.7489307E-15
  2.8000000E+07  6.3014383E-15
  2.9000000E+07  5.1470000E-15
  3.0000000E+07  4.2211455E-15
  3.1000000E+07  3.4746889E-15
  3.2000000E+07  2.8697851E-15
  3.3000000E+07  2.3773195E-15
  3.4000000E+07  1.9747350E-15
  3.5000000E+07  1.6445179E-15
  3.6000000E+07  1.3728724E-15
  3.7000000E+07  1.1487899E-15
  3.8000000E+07  9.6343232E-16
  3.8500000E+07  8.8293211E-16
  3.9000000E+07  8.0947306E-16
  4.0000000E+07  6.8099792E-16
  4.1000000E+07  5.7338151E-16
  4.2000000E+07  4.8296660E-16
  4.3000000E+07  4.0692675E-16
  4.4000000E+07  3.4319205E-16
  4.5000000E+07  2.8993825E-16
  4.6000000E+07  2.4552927E-16
  4.7000000E+07  2.0853294E-16
  
  
#  97   2  L1  EION =  2.526000000E+04 eV   243
#  S(0) = 8.342508E-01
  2.5254635E+02  0.0000000E+00
  2.5254635E+04  0.0000000E+00
  2.5254635E+04  3.7161117E-05
  2.5260000E+04  3.7161117E-05
  2.5260253E+04  3.7161117E-05
  2.5260831E+04  3.6902404E-05
  2.5261409E+04  3.6659846E-05
  2.5261987E+04  3.6431795E-05
  2.5262565E+04  3.6217126E-05
  2.5263721E+04  3.5825062E-05
  2.5264876E+04  3.5479677E-05
  2.5267188E+04  3.4918811E-05
  2.5269500E+04  3.4514825E-05
  2.5274123E+04  3.4087664E-05
  2.5278747E+04  3.4012866E-05
  2.5283370E+04  3.4126293E-05
  2.5287993E+04  3.4305321E-05
  2.5292617E+04  3.4471499E-05
  2.5297240E+04  3.4585196E-05
  2.5306487E+04  3.4633068E-05
  2.5311111E+04  3.4593143E-05
  2.5315734E+04  3.4535367E-05
  2.5320357E+04  3.4475865E-05
  2.5324981E+04  3.4425624E-05
  2.5334228E+04  3.4371144E-05
  2.5343474E+04  3.4370499E-05
  2.5352721E+04  3.4390678E-05
  2.5361968E+04  3.4400552E-05
  2.5371215E+04  3.4386232E-05
  2.5389709E+04  3.4308778E-05
  2.5398956E+04  3.4270786E-05
  2.5408202E+04  3.4244892E-05
  2.5417449E+04  3.4230777E-05
  2.5426696E+04  3.4224339E-05
  2.5445190E+04  3.4210035E-05
  2.5463683E+04  3.4173109E-05
  2.5482177E+04  3.4120855E-05
  2.5519164E+04  3.4044860E-05
  2.5537658E+04  3.4019933E-05
  2.5556152E+04  3.3988061E-05
  2.5574645E+04  3.3948208E-05
  2.5593139E+04  3.3905113E-05
  2.5630126E+04  3.3830164E-05
  2.5667114E+04  3.3766448E-05
  2.5704101E+04  3.3690431E-05
  2.5778076E+04  3.3542144E-05
  2.5852051E+04  3.3398470E-05
  2.6000000E+04  3.3107694E-05
  2.7000000E+04  3.1195607E-05
  2.8000000E+04  2.9427273E-05
  2.9000000E+04  2.7793040E-05
  3.0000000E+04  2.6276739E-05
  3.1000000E+04  2.4865860E-05
  3.2000000E+04  2.3551831E-05
  3.4000000E+04  2.1184746E-05
  3.6000000E+04  1.9121281E-05
  3.8000000E+04  1.7315528E-05
  4.0000000E+04  1.5729156E-05
  4.2000000E+04  1.4330156E-05
  4.4000000E+04  1.3091812E-05
  4.6000000E+04  1.1991755E-05
  4.8000000E+04  1.1011217E-05
  5.0000000E+04  1.0134389E-05
  5.2500000E+04  9.1640267E-06
  5.5000000E+04  8.3131901E-06
  5.7500000E+04  7.5640113E-06
  6.0000000E+04  6.9017361E-06
  6.5000000E+04  5.7909057E-06
  6.7500000E+04  5.3235201E-06
  7.0000000E+04  4.9047056E-06
  7.2500000E+04  4.5283115E-06
  7.5000000E+04  4.1891034E-06
  8.0000000E+04  3.6049616E-06
  8.5000000E+04  3.1234574E-06
  9.0000000E+04  2.7230412E-06
  9.5000000E+04  2.3873786E-06
  1.0000000E+05  2.1039335E-06
  1.0500000E+05  1.8629746E-06
  1.1000000E+05  1.6568670E-06
  1.1500000E+05  1.4795655E-06
  1.2000000E+05  1.3262381E-06
  1.2500000E+05  1.1929938E-06
  1.3000000E+05  1.0766730E-06
  1.3500000E+05  9.7469374E-07
  1.4000000E+05  8.8493094E-07
  1.4500000E+05  8.0562533E-07
  1.5000000E+05  7.3531230E-07
  1.5500000E+05  6.7276532E-07
  1.6000000E+05  6.1695252E-07
  1.6500000E+05  5.6700159E-07
  1.7000000E+05  5.2217146E-07
  1.8000000E+05  4.4543654E-07
  1.9000000E+05  3.8269516E-07
  2.0000000E+05  3.3093341E-07
  2.1000000E+05  2.8787928E-07
  2.2000000E+05  2.5179864E-07
  2.3000000E+05  2.2135296E-07
  2.4000000E+05  1.9549823E-07
  2.5000000E+05  1.7341246E-07
  2.6000000E+05  1.5444272E-07
  2.7000000E+05  1.3806611E-07
  2.8000000E+05  1.2386070E-07
  2.9000000E+05  1.1148362E-07
  3.0000000E+05  1.0065437E-07
  3.1000000E+05  9.1142092E-08
  3.2000000E+05  8.2755657E-08
  3.3000000E+05  7.5335949E-08
  3.4000000E+05  6.8749841E-08
  3.5000000E+05  6.2885407E-08
  3.6000000E+05  5.7648087E-08
  3.7000000E+05  5.2957650E-08
  3.8000000E+05  4.8745759E-08
  3.9000000E+05  4.4953971E-08
  4.0000000E+05  4.1532100E-08
  4.2000000E+05  3.5631016E-08
  4.4000000E+05  3.0761726E-08
  4.6000000E+05  2.6711850E-08
  4.8000000E+05  2.3318878E-08
  5.0000000E+05  2.0457120E-08
  5.2500000E+05  1.7479379E-08
  5.5000000E+05  1.5032211E-08
  5.7500000E+05  1.3004606E-08
  5.8750000E+05  1.2120894E-08
  6.0000000E+05  1.1312021E-08
  6.2500000E+05  9.8893478E-09
  6.5000000E+05  8.6859208E-09
  6.7500000E+05  7.6619500E-09
  7.0000000E+05  6.7859047E-09
  7.2500000E+05  6.0325952E-09
  7.5000000E+05  5.3817470E-09
  7.7500000E+05  4.8169237E-09
  8.0000000E+05  4.3247120E-09
  8.2500000E+05  3.8940985E-09
  8.5000000E+05  3.5159866E-09
  8.7500000E+05  3.1828223E-09
  9.0000000E+05  2.8882994E-09
  9.2500000E+05  2.6271280E-09
  9.5000000E+05  2.3948507E-09
  9.7500000E+05  2.1876949E-09
  1.0000000E+06  2.0024540E-09
  1.0250000E+06  1.8363920E-09
  1.0500000E+06  1.6871654E-09
  1.1000000E+06  1.4314388E-09
  1.1500000E+06  1.2222348E-09
  1.2000000E+06  1.0497393E-09
  1.2500000E+06  9.0647886E-10
  1.3000000E+06  7.8670189E-10
  1.3500000E+06  6.8593852E-10
  1.4000000E+06  6.0068426E-10
  1.4500000E+06  5.2816642E-10
  1.5000000E+06  4.6617381E-10
  1.5500000E+06  4.1292997E-10
  1.6000000E+06  3.6699856E-10
  1.6500000E+06  3.2721100E-10
  1.7000000E+06  2.9261123E-10
  1.7500000E+06  2.6241245E-10
  1.8000000E+06  2.3596331E-10
  1.8500000E+06  2.1272197E-10
  1.9000000E+06  1.9223546E-10
  1.9500000E+06  1.7412353E-10
  2.0000000E+06  1.5806555E-10
  2.0500000E+06  1.4379018E-10
  2.1000000E+06  1.3106685E-10
  2.1500000E+06  1.1969900E-10
  2.2000000E+06  1.0951838E-10
  2.2500000E+06  1.0038049E-10
  2.3000000E+06  9.2160862E-11
  2.4000000E+06  7.8060327E-11
  2.5000000E+06  6.6515635E-11
  2.6000000E+06  5.6994870E-11
  2.7000000E+06  4.9090489E-11
  2.8000000E+06  4.2487205E-11
  2.9000000E+06  3.6938794E-11
  3.0000000E+06  3.2251367E-11
  3.1000000E+06  2.8271087E-11
  3.2000000E+06  2.4875050E-11
  3.3000000E+06  2.1964396E-11
  3.4000000E+06  1.9459072E-11
  3.5000000E+06  1.7293905E-11
  3.6000000E+06  1.5415553E-11
  3.7000000E+06  1.3780134E-11
  3.8000000E+06  1.2351381E-11
  3.9000000E+06  1.1099147E-11
  4.0000000E+06  9.9982455E-12
  4.1000000E+06  9.0275480E-12
  4.2000000E+06  8.1692378E-12
  4.3000000E+06  7.4082456E-12
  4.4000000E+06  6.7317909E-12
  4.5000000E+06  6.1289950E-12
  4.6000000E+06  5.5905666E-12
  4.7000000E+06  5.1085493E-12
  4.8000000E+06  4.6761028E-12
  5.0000000E+06  3.9371141E-12
  5.1250000E+06  3.5468879E-12
  5.2500000E+06  3.2026265E-12
  5.3750000E+06  2.8980753E-12
  5.5000000E+06  2.6279416E-12
  5.7500000E+06  2.1736120E-12
  5.8750000E+06  1.9823101E-12
  6.0000000E+06  1.8110153E-12
  6.2500000E+06  1.5191047E-12
  6.5000000E+06  1.2822097E-12
  6.7500000E+06  1.0885281E-12
  7.0000000E+06  9.2907940E-13
  7.2500000E+06  7.9696689E-13
  7.5000000E+06  6.8684539E-13
  7.7500000E+06  5.9453743E-13
  8.0000000E+06  5.1675344E-13
  8.2500000E+06  4.5088376E-13
  8.5000000E+06  3.9484327E-13
  8.7500000E+06  3.4695566E-13
  9.0000000E+06  3.0586522E-13
  9.2500000E+06  2.7046896E-13
  9.5000000E+06  2.3986437E-13
  9.7500000E+06  2.1330950E-13
  1.0000000E+07  1.9019140E-13
  1.0250000E+07  1.7000134E-13
  1.0500000E+07  1.5231508E-13
  1.0750000E+07  1.3677738E-13
  1.1000000E+07  1.2308968E-13
  1.1250000E+07  1.1100004E-13
  1.1500000E+07  1.0029511E-13
  1.1750000E+07  9.0793470E-14
  1.2000000E+07  8.2340380E-14
  1.2250000E+07  7.4803507E-14
  1.2500000E+07  6.8069312E-14
  1.2750000E+07  6.2040089E-14
  1.3000000E+07  5.6631468E-14
  1.3250000E+07  5.1770347E-14
  1.3500000E+07  4.7393322E-14
  1.4000000E+07  3.9878146E-14
  1.4500000E+07  3.3723998E-14
  1.5000000E+07  2.8653941E-14
  1.5500000E+07  2.4453900E-14
  1.6000000E+07  2.0956516E-14
  1.6500000E+07  1.8029495E-14
  1.7000000E+07  1.5566694E-14
  1.7500000E+07  1.3484034E-14
  1.8000000E+07  1.1714726E-14
  1.8500000E+07  1.0206220E-14
  1.9000000E+07  8.9177999E-15
  1.9500000E+07  7.8154790E-15
  2.0000000E+07  6.8705605E-15
  
  
#  97   3  L2  EION =  2.437200000E+04 eV   242
#  S(0) = 1.049042E+00
  2.4353218E+02  0.0000000E+00
  2.4353218E+04  0.0000000E+00
  2.4353218E+04  7.2212054E-05
  2.4372000E+04  7.2212054E-05
  2.4372245E+04  7.2212054E-05
  2.4372490E+04  7.2417875E-05
  2.4372735E+04  7.2588696E-05
  2.4372981E+04  7.2734771E-05
  2.4373226E+04  7.2863657E-05
  2.4373716E+04  7.3090656E-05
  2.4374207E+04  7.3298730E-05
  2.4375188E+04  7.3711350E-05
  2.4376169E+04  7.4148410E-05
  2.4378130E+04  7.5078140E-05
  2.4380092E+04  7.5971367E-05
  2.4382054E+04  7.6713585E-05
  2.4384015E+04  7.7242805E-05
  2.4387939E+04  7.7635247E-05
  2.4391862E+04  7.7341255E-05
  2.4395786E+04  7.6701721E-05
  2.4399709E+04  7.6000707E-05
  2.4403633E+04  7.5408451E-05
  2.4411480E+04  7.4767744E-05
  2.4419327E+04  7.4720480E-05
  2.4427174E+04  7.4905942E-05
  2.4435021E+04  7.5046135E-05
  2.4442867E+04  7.5042527E-05
  2.4450714E+04  7.4929281E-05
  2.4458561E+04  7.4786880E-05
  2.4466408E+04  7.4680347E-05
  2.4474255E+04  7.4634108E-05
  2.4482102E+04  7.4637102E-05
  2.4489949E+04  7.4662475E-05
  2.4497796E+04  7.4680048E-05
  2.4513490E+04  7.4634349E-05
  2.4521337E+04  7.4572323E-05
  2.4529184E+04  7.4500223E-05
  2.4544878E+04  7.4368815E-05
  2.4560572E+04  7.4290849E-05
  2.4591959E+04  7.4174276E-05
  2.4607653E+04  7.4070998E-05
  2.4623347E+04  7.3948880E-05
  2.4654735E+04  7.3727832E-05
  2.4686123E+04  7.3553118E-05
  2.4717510E+04  7.3343842E-05
  2.4748898E+04  7.3108160E-05
  2.4874449E+04  7.2252514E-05
  2.4937225E+04  7.1822055E-05
  2.5000000E+04  7.1392018E-05
  2.5500000E+04  6.8002633E-05
  2.6000000E+04  6.4774502E-05
  2.7000000E+04  5.8878383E-05
  2.8000000E+04  5.3672537E-05
  2.9000000E+04  4.9043840E-05
  3.0000000E+04  4.4910792E-05
  3.1000000E+04  4.1210694E-05
  3.2000000E+04  3.7891083E-05
  3.4000000E+04  3.2217335E-05
  3.6000000E+04  2.7590508E-05
  3.8000000E+04  2.3784597E-05
  4.0000000E+04  2.0628336E-05
  4.2000000E+04  1.7990899E-05
  4.4000000E+04  1.5771482E-05
  4.6000000E+04  1.3891695E-05
  4.8000000E+04  1.2290003E-05
  5.0000000E+04  1.0917669E-05
  5.2500000E+04  9.4662231E-06
  5.5000000E+04  8.2530368E-06
  5.7500000E+04  7.2319863E-06
  6.0000000E+04  6.3671494E-06
  6.5000000E+04  4.9989794E-06
  6.7500000E+04  4.4553442E-06
  7.0000000E+04  3.9849514E-06
  7.2500000E+04  3.5761060E-06
  7.5000000E+04  3.2192562E-06
  7.7500000E+04  2.9065571E-06
  8.0000000E+04  2.6315250E-06
  8.2500000E+04  2.3887719E-06
  8.5000000E+04  2.1737990E-06
  9.0000000E+04  1.8126760E-06
  9.5000000E+04  1.5244377E-06
  1.0000000E+05  1.2919466E-06
  1.0500000E+05  1.1026263E-06
  1.1000000E+05  9.4711604E-07
  1.1500000E+05  8.1835778E-07
  1.2000000E+05  7.1096736E-07
  1.2500000E+05  6.2079239E-07
  1.3000000E+05  5.4459886E-07
  1.3500000E+05  4.7984464E-07
  1.4000000E+05  4.2451428E-07
  1.4500000E+05  3.7699747E-07
  1.5000000E+05  3.3599777E-07
  1.5500000E+05  3.0046443E-07
  1.6000000E+05  2.6954030E-07
  1.6500000E+05  2.4252180E-07
  1.7000000E+05  2.1882822E-07
  1.7500000E+05  1.9797767E-07
  1.8000000E+05  1.7956819E-07
  1.8500000E+05  1.6326288E-07
  1.9000000E+05  1.4877817E-07
  2.0000000E+05  1.2434756E-07
  2.1000000E+05  1.0475684E-07
  2.2000000E+05  8.8895216E-08
  2.3000000E+05  7.5939237E-08
  2.4000000E+05  6.5270686E-08
  2.5000000E+05  5.6419952E-08
  2.6000000E+05  4.9026486E-08
  2.7000000E+05  4.2810709E-08
  2.8000000E+05  3.7553824E-08
  2.9000000E+05  3.3083145E-08
  3.0000000E+05  2.9261289E-08
  3.1000000E+05  2.5978146E-08
  3.2000000E+05  2.3144853E-08
  3.3000000E+05  2.0689224E-08
  3.4000000E+05  1.8552264E-08
  3.5000000E+05  1.6685471E-08
  3.6000000E+05  1.5048761E-08
  3.7000000E+05  1.3608832E-08
  3.8000000E+05  1.2337886E-08
  3.9000000E+05  1.1212604E-08
  4.0000000E+05  1.0213346E-08
  4.2000000E+05  8.5289552E-09
  4.4000000E+05  7.1794042E-09
  4.6000000E+05  6.0876865E-09
  4.8000000E+05  5.1967259E-09
  5.0000000E+05  4.4636785E-09
  5.2500000E+05  3.7206374E-09
  5.5000000E+05  3.1266223E-09
  5.7500000E+05  2.6470570E-09
  5.8750000E+05  2.4419339E-09
  6.0000000E+05  2.2563921E-09
  6.2500000E+05  1.9355027E-09
  6.5000000E+05  1.6699076E-09
  6.7500000E+05  1.4485208E-09
  7.0000000E+05  1.2627697E-09
  7.2500000E+05  1.1059655E-09
  7.5000000E+05  9.7284221E-10
  7.7500000E+05  8.5922078E-10
  8.0000000E+05  7.6176024E-10
  8.2500000E+05  6.7777050E-10
  8.5000000E+05  6.0507054E-10
  8.7500000E+05  5.4188159E-10
  9.0000000E+05  4.8674444E-10
  9.2500000E+05  4.3845522E-10
  9.5000000E+05  3.9601539E-10
  9.7500000E+05  3.5859272E-10
  1.0000000E+06  3.2549031E-10
  1.0250000E+06  2.9612185E-10
  1.0500000E+06  2.6999187E-10
  1.1000000E+06  2.2582880E-10
  1.1500000E+06  1.9032804E-10
  1.2000000E+06  1.6152583E-10
  1.2500000E+06  1.3795984E-10
  1.3000000E+06  1.1852755E-10
  1.3500000E+06  1.0238814E-10
  1.4000000E+06  8.8893979E-11
  1.4500000E+06  7.7541516E-11
  1.5000000E+06  6.7935760E-11
  1.5500000E+06  5.9764235E-11
  1.6000000E+06  5.2777816E-11
  1.6500000E+06  4.6776451E-11
  1.7000000E+06  4.1598406E-11
  1.7500000E+06  3.7112093E-11
  1.8000000E+06  3.3209813E-11
  1.8500000E+06  2.9802906E-11
  1.9000000E+06  2.6818016E-11
  1.9500000E+06  2.4194144E-11
  2.0000000E+06  2.1880323E-11
  2.0500000E+06  1.9833792E-11
  2.1000000E+06  1.8018508E-11
  2.2000000E+06  1.4964238E-11
  2.3000000E+06  1.2523970E-11
  2.4000000E+06  1.0556031E-11
  2.5000000E+06  8.9553745E-12
  2.6000000E+06  7.6431873E-12
  2.7000000E+06  6.5596747E-12
  2.8000000E+06  5.6589670E-12
  2.9000000E+06  4.9055288E-12
  3.0000000E+06  4.2715849E-12
  3.1000000E+06  3.7352614E-12
  3.2000000E+06  3.2792011E-12
  3.3000000E+06  2.8895352E-12
  3.4000000E+06  2.5551003E-12
  3.5000000E+06  2.2668509E-12
  3.6000000E+06  2.0174132E-12
  3.7000000E+06  1.8007416E-12
  3.8000000E+06  1.6118550E-12
  3.9000000E+06  1.4466287E-12
  4.0000000E+06  1.3016307E-12
  4.1000000E+06  1.1739923E-12
  4.2000000E+06  1.0613054E-12
  4.3000000E+06  9.6154030E-13
  4.4000000E+06  8.7297952E-13
  4.6000000E+06  7.2385132E-13
  4.8000000E+06  6.0462903E-13
  5.0000000E+06  5.0847581E-13
  5.1250000E+06  4.5777463E-13
  5.2500000E+06  4.1308951E-13
  5.3750000E+06  3.7359509E-13
  5.5000000E+06  3.3859414E-13
  5.7500000E+06  2.7979560E-13
  5.8750000E+06  2.5506509E-13
  6.0000000E+06  2.3293560E-13
  6.2500000E+06  1.9525727E-13
  6.5000000E+06  1.6471253E-13
  6.7500000E+06  1.3976221E-13
  7.0000000E+06  1.1923789E-13
  7.2500000E+06  1.0224393E-13
  7.5000000E+06  8.8087408E-14
  7.7500000E+06  7.6227519E-14
  8.0000000E+06  6.6238757E-14
  8.2500000E+06  5.7783685E-14
  8.5000000E+06  5.0593023E-14
  8.7500000E+06  4.4450521E-14
  9.0000000E+06  3.9181411E-14
  9.2500000E+06  3.4643601E-14
  9.5000000E+06  3.0720953E-14
  9.7500000E+06  2.7318043E-14
  1.0000000E+07  2.4356072E-14
  1.0250000E+07  2.1769630E-14
  1.0500000E+07  1.9504207E-14
  1.0750000E+07  1.7514194E-14
  1.1000000E+07  1.5761272E-14
  1.1250000E+07  1.4213117E-14
  1.1500000E+07  1.2842358E-14
  1.1750000E+07  1.1625740E-14
  1.2000000E+07  1.0543438E-14
  1.2250000E+07  9.5784964E-15
  1.2500000E+07  8.7163638E-15
  1.3000000E+07  7.2520743E-15
  1.3500000E+07  6.0693533E-15
  1.4000000E+07  5.1071775E-15
  1.4500000E+07  4.3193003E-15
  1.5000000E+07  3.6703127E-15
  1.5500000E+07  3.1327570E-15
  1.6000000E+07  2.6850928E-15
  1.6500000E+07  2.3101658E-15
  1.7000000E+07  1.9944783E-15
  1.7500000E+07  1.7273761E-15
  1.8000000E+07  1.5005653E-15
  1.8500000E+07  1.3076043E-15
  1.9000000E+07  1.1431230E-15
  
  
#  97   4  L3  EION =  1.944000000E+04 eV   245
#  S(0) = 1.817996E+00
  1.9422230E+02  0.0000000E+00
  1.9422230E+04  0.0000000E+00
  1.9422230E+04  2.0361675E-04
  1.9440000E+04  2.0361675E-04
  1.9440195E+04  2.0361675E-04
  1.9440632E+04  2.0128011E-04
  1.9441069E+04  1.9924838E-04
  1.9441507E+04  1.9752057E-04
  1.9441944E+04  1.9607579E-04
  1.9442819E+04  1.9392090E-04
  1.9443693E+04  1.9255452E-04
  1.9445443E+04  1.9142904E-04
  1.9447192E+04  1.9154882E-04
  1.9450691E+04  1.9300016E-04
  1.9452440E+04  1.9367302E-04
  1.9454190E+04  1.9411003E-04
  1.9457689E+04  1.9415699E-04
  1.9461187E+04  1.9328427E-04
  1.9464686E+04  1.9190266E-04
  1.9468185E+04  1.9040370E-04
  1.9475182E+04  1.8801168E-04
  1.9482180E+04  1.8691410E-04
  1.9489178E+04  1.8682299E-04
  1.9496175E+04  1.8715475E-04
  1.9510170E+04  1.8749220E-04
  1.9517168E+04  1.8729371E-04
  1.9524165E+04  1.8696588E-04
  1.9538161E+04  1.8638952E-04
  1.9545158E+04  1.8625089E-04
  1.9552156E+04  1.8619767E-04
  1.9566151E+04  1.8617079E-04
  1.9580146E+04  1.8600291E-04
  1.9594141E+04  1.8563719E-04
  1.9608136E+04  1.8521036E-04
  1.9636126E+04  1.8459025E-04
  1.9664117E+04  1.8408107E-04
  1.9692107E+04  1.8336046E-04
  1.9720097E+04  1.8262601E-04
  1.9748088E+04  1.8200544E-04
  1.9776078E+04  1.8135683E-04
  1.9888039E+04  1.7858641E-04
  2.0000000E+04  1.7582525E-04
  2.1000000E+04  1.5322438E-04
  2.2000000E+04  1.3407884E-04
  2.3000000E+04  1.1794020E-04
  2.4000000E+04  1.0421977E-04
  2.5000000E+04  9.2473557E-05
  2.6000000E+04  8.2362517E-05
  2.7000000E+04  7.3618622E-05
  2.8000000E+04  6.6024612E-05
  2.9000000E+04  5.9401712E-05
  3.0000000E+04  5.3602854E-05
  3.1000000E+04  4.8506424E-05
  3.2000000E+04  4.4011363E-05
  3.4000000E+04  3.6501526E-05
  3.6000000E+04  3.0547584E-05
  3.8000000E+04  2.5773667E-05
  4.0000000E+04  2.1906727E-05
  4.2000000E+04  1.8745401E-05
  4.4000000E+04  1.6139120E-05
  4.6000000E+04  1.3973854E-05
  4.8000000E+04  1.2162238E-05
  5.0000000E+04  1.0636611E-05
  5.2500000E+04  9.0522399E-06
  5.5000000E+04  7.7533008E-06
  5.7500000E+04  6.6798772E-06
  6.0000000E+04  5.7863154E-06
  6.5000000E+04  4.4059295E-06
  6.7500000E+04  3.8702736E-06
  7.0000000E+04  3.4134780E-06
  7.2500000E+04  3.0219719E-06
  7.5000000E+04  2.6848437E-06
  7.7500000E+04  2.3932592E-06
  8.0000000E+04  2.1400211E-06
  8.2500000E+04  1.9192282E-06
  8.5000000E+04  1.7260156E-06
  9.0000000E+04  1.4068745E-06
  9.5000000E+04  1.1576840E-06
  1.0000000E+05  9.6085149E-07
  1.0500000E+05  8.0374089E-07
  1.1000000E+05  6.7713672E-07
  1.1500000E+05  5.7422396E-07
  1.2000000E+05  4.8989853E-07
  1.2500000E+05  4.2029310E-07
  1.3000000E+05  3.6244601E-07
  1.3500000E+05  3.1406674E-07
  1.4000000E+05  2.7336764E-07
  1.4500000E+05  2.3894166E-07
  1.5000000E+05  2.0967255E-07
  1.5500000E+05  1.8466824E-07
  1.6000000E+05  1.6321095E-07
  1.6500000E+05  1.4471931E-07
  1.7000000E+05  1.2871962E-07
  1.8000000E+05  1.0271189E-07
  1.9000000E+05  8.2825378E-08
  2.0000000E+05  6.7427096E-08
  2.1000000E+05  5.5367659E-08
  2.2000000E+05  4.5824875E-08
  2.3000000E+05  3.8201819E-08
  2.4000000E+05  3.2059257E-08
  2.5000000E+05  2.7069993E-08
  2.6000000E+05  2.2987489E-08
  2.7000000E+05  1.9624048E-08
  2.8000000E+05  1.6835369E-08
  2.9000000E+05  1.4509510E-08
  3.0000000E+05  1.2558910E-08
  3.1000000E+05  1.0914535E-08
  3.2000000E+05  9.5215621E-09
  3.3000000E+05  8.3361537E-09
  3.4000000E+05  7.3230310E-09
  3.5000000E+05  6.4536292E-09
  3.6000000E+05  5.7046889E-09
  3.7000000E+05  5.0571680E-09
  3.8000000E+05  4.4953970E-09
  3.9000000E+05  4.0064187E-09
  4.0000000E+05  3.5794711E-09
  4.2000000E+05  2.8772112E-09
  4.4000000E+05  2.3327546E-09
  4.6000000E+05  1.9063334E-09
  4.8000000E+05  1.5692331E-09
  5.0000000E+05  1.3004486E-09
  5.2500000E+05  1.0372382E-09
  5.5000000E+05  8.3468220E-10
  5.7500000E+05  6.7717475E-10
  6.0000000E+05  5.5352443E-10
  6.2500000E+05  4.5559856E-10
  6.5000000E+05  3.7741437E-10
  6.6250000E+05  3.4428749E-10
  6.7500000E+05  3.1452152E-10
  7.0000000E+05  2.6357492E-10
  7.2500000E+05  2.2203580E-10
  7.5000000E+05  1.8796029E-10
  7.7500000E+05  1.5984750E-10
  8.0000000E+05  1.3652939E-10
  8.2500000E+05  1.1709035E-10
  8.5000000E+05  1.0080775E-10
  8.7500000E+05  8.7107523E-11
  9.0000000E+05  7.5530884E-11
  9.2500000E+05  6.5709070E-11
  9.5000000E+05  5.7344062E-11
  9.7500000E+05  5.0193744E-11
  1.0000000E+06  4.4060449E-11
  1.0250000E+06  3.8782054E-11
  1.0500000E+06  3.4225001E-11
  1.1000000E+06  2.6851634E-11
  1.1500000E+06  2.1260800E-11
  1.2000000E+06  1.6977025E-11
  1.2500000E+06  1.3662927E-11
  1.3000000E+06  1.1076011E-11
  1.3500000E+06  9.0399024E-12
  1.4000000E+06  7.4248941E-12
  1.4500000E+06  6.1346201E-12
  1.5000000E+06  5.0968029E-12
  1.5500000E+06  4.2567407E-12
  1.6000000E+06  3.5726869E-12
  1.6500000E+06  3.0125360E-12
  1.7000000E+06  2.5514111E-12
  1.7500000E+06  2.1698994E-12
  1.8000000E+06  1.8527532E-12
  1.8500000E+06  1.5879229E-12
  1.9000000E+06  1.3658292E-12
  1.9500000E+06  1.1788146E-12
  2.0000000E+06  1.0207252E-12
  2.0500000E+06  8.8659086E-13
  2.1000000E+06  7.7237784E-13
  2.1500000E+06  6.7479749E-13
  2.2000000E+06  5.9115674E-13
  2.2500000E+06  5.1924109E-13
  2.3000000E+06  4.5722248E-13
  2.3500000E+06  4.0358575E-13
  2.4000000E+06  3.5707041E-13
  2.4500000E+06  3.1662415E-13
  2.5000000E+06  2.8136546E-13
  2.6000000E+06  2.2356343E-13
  2.7000000E+06  1.7901706E-13
  2.8000000E+06  1.4438685E-13
  2.9000000E+06  1.1724612E-13
  3.0000000E+06  9.5812973E-14
  3.1000000E+06  7.8766106E-14
  3.2000000E+06  6.5116727E-14
  3.3000000E+06  5.4118509E-14
  3.4000000E+06  4.5203561E-14
  3.5000000E+06  3.7936461E-14
  3.6000000E+06  3.1980954E-14
  3.7000000E+06  2.7075592E-14
  3.8000000E+06  2.3015762E-14
  3.9000000E+06  1.9640346E-14
  4.0000000E+06  1.6821734E-14
  4.1000000E+06  1.4458285E-14
  4.2000000E+06  1.2468627E-14
  4.3000000E+06  1.0787291E-14
  4.4000000E+06  9.3613445E-15
  4.5000000E+06  8.1477979E-15
  4.6000000E+06  7.1115806E-15
  4.7000000E+06  6.2239599E-15
  4.8000000E+06  5.4612997E-15
  5.0000000E+06  4.2361246E-15
  5.1250000E+06  3.6314162E-15
  5.2500000E+06  3.1237985E-15
  5.3750000E+06  2.6960210E-15
  5.5000000E+06  2.3341822E-15
  5.6250000E+06  2.0270262E-15
  5.7500000E+06  1.7653983E-15
  5.8750000E+06  1.5418199E-15
  6.0000000E+06  1.3501568E-15
  6.1250000E+06  1.1853572E-15
  6.2500000E+06  1.0432445E-15
  6.3750000E+06  9.2035307E-16
  6.5000000E+06  8.1379715E-16
  6.6250000E+06  7.2116571E-16
  6.7500000E+06  6.4043790E-16
  7.0000000E+06  5.0816228E-16
  7.2500000E+06  4.0630658E-16
  7.5000000E+06  3.2720300E-16
  7.7500000E+06  2.6527658E-16
  8.0000000E+06  2.1643241E-16
  8.2500000E+06  1.7763353E-16
  8.5000000E+06  1.4660812E-16
  8.7500000E+06  1.2164250E-16
  9.0000000E+06  1.0143366E-16
  9.2500000E+06  8.4983415E-17
  9.5000000E+06  7.1521451E-17
  9.7500000E+06  6.0449291E-17
  1.0000000E+07  5.1298969E-17
  1.0250000E+07  4.3702313E-17
  1.0500000E+07  3.7368032E-17
  1.0750000E+07  3.2064397E-17
  1.1000000E+07  2.7606091E-17
  1.1250000E+07  2.3844153E-17
  1.1500000E+07  2.0658248E-17
  1.1750000E+07  1.7950764E-17
  1.2000000E+07  1.5642174E-17
  1.2250000E+07  1.3667406E-17
  1.2500000E+07  1.1973005E-17
  1.2750000E+07  1.0514915E-17
  1.3000000E+07  9.2566575E-18
  1.3250000E+07  8.1679099E-18
  1.3500000E+07  7.2233804E-18
  1.4000000E+07  5.6857086E-18
  1.4500000E+07  4.5115097E-18
  1.5000000E+07  3.6065903E-18
  1.5500000E+07  2.9032188E-18
  1.6000000E+07  2.3522231E-18
  1.6500000E+07  1.9176282E-18
  1.7000000E+07  1.5726284E-18
  
  
#  97   5  M1  EION =  6.523000000E+03 eV   258
#  S(0) = 7.660856E-01
  6.5175378E+01  0.0000000E+00
  6.5175378E+03  0.0000000E+00
  6.5175378E+03  9.5064904E-05
  6.5230000E+03  9.5064904E-05
  6.5230652E+03  9.5064904E-05
  6.5234198E+03  9.4457195E-05
  6.5237744E+03  9.3885331E-05
  6.5241290E+03  9.3346119E-05
  6.5244836E+03  9.2836840E-05
  6.5251928E+03  9.1899076E-05
  6.5259019E+03  9.1057007E-05
  6.5273203E+03  8.9617200E-05
  6.5287386E+03  8.8452764E-05
  6.5315753E+03  8.6783700E-05
  6.5344120E+03  8.5794946E-05
  6.5372487E+03  8.5300088E-05
  6.5400853E+03  8.5150254E-05
  6.5429220E+03  8.5225111E-05
  6.5457587E+03  8.5429062E-05
  6.5485954E+03  8.5688712E-05
  6.5514321E+03  8.5950581E-05
  6.5542688E+03  8.6178742E-05
  6.5571055E+03  8.6352196E-05
  6.5627788E+03  8.6508378E-05
  6.5684522E+03  8.6440021E-05
  6.5741256E+03  8.6232368E-05
  6.5797989E+03  8.5977324E-05
  6.5854723E+03  8.5743148E-05
  6.5911457E+03  8.5565338E-05
  6.5968190E+03  8.5450468E-05
  6.6024924E+03  8.5386774E-05
  6.6081658E+03  8.5351965E-05
  6.6138391E+03  8.5324013E-05
  6.6251859E+03  8.5223718E-05
  6.6365326E+03  8.5030065E-05
  6.6478794E+03  8.4779128E-05
  6.6592261E+03  8.4534217E-05
  6.6705728E+03  8.4332506E-05
  6.6819196E+03  8.4175985E-05
  6.6932663E+03  8.4038212E-05
  6.7046130E+03  8.3893661E-05
  6.7159598E+03  8.3724696E-05
  6.7273065E+03  8.3534976E-05
  6.7386533E+03  8.3334728E-05
  6.7500000E+03  8.3137487E-05
  6.7656250E+03  8.2889981E-05
  6.7812500E+03  8.2665962E-05
  6.7968750E+03  8.2450698E-05
  6.8125000E+03  8.2227714E-05
  6.8281250E+03  8.1986808E-05
  6.8437500E+03  8.1737179E-05
  6.8750000E+03  8.1252611E-05
  6.9062500E+03  8.0802008E-05
  6.9375000E+03  8.0354728E-05
  6.9531250E+03  8.0120354E-05
  6.9687500E+03  7.9883483E-05
  7.0000000E+03  7.9420981E-05
  7.0625000E+03  7.8531712E-05
  7.1250000E+03  7.7640976E-05
  7.2500000E+03  7.5906453E-05
  7.5000000E+03  7.2580455E-05
  8.0000000E+03  6.6497860E-05
  8.5000000E+03  6.1102415E-05
  9.0000000E+03  5.6308541E-05
  9.5000000E+03  5.2032216E-05
  1.0000000E+04  4.8204337E-05
  1.0500000E+04  4.4766207E-05
  1.1000000E+04  4.1667360E-05
  1.1500000E+04  3.8865826E-05
  1.2000000E+04  3.6326032E-05
  1.2500000E+04  3.4017181E-05
  1.3000000E+04  3.1912775E-05
  1.3500000E+04  2.9989998E-05
  1.4000000E+04  2.8229062E-05
  1.4500000E+04  2.6612699E-05
  1.5000000E+04  2.5125818E-05
  1.6000000E+04  2.2489284E-05
  1.7000000E+04  2.0231844E-05
  1.8000000E+04  1.8285240E-05
  1.9000000E+04  1.6595742E-05
  2.0000000E+04  1.5120627E-05
  2.1000000E+04  1.3825611E-05
  2.2000000E+04  1.2682941E-05
  2.3000000E+04  1.1669968E-05
  2.4000000E+04  1.0768061E-05
  2.5000000E+04  9.9618018E-06
  2.6000000E+04  9.2383351E-06
  2.7000000E+04  8.5868820E-06
  2.8000000E+04  7.9983496E-06
  2.9000000E+04  7.4650273E-06
  3.0000000E+04  6.9803427E-06
  3.1000000E+04  6.5386660E-06
  3.2000000E+04  6.1351535E-06
  3.4000000E+04  5.4264335E-06
  3.6000000E+04  4.8268504E-06
  3.8000000E+04  4.3155393E-06
  4.0000000E+04  3.8763547E-06
  4.2000000E+04  3.4966490E-06
  4.4000000E+04  3.1664042E-06
  4.6000000E+04  2.8776049E-06
  4.8000000E+04  2.6237782E-06
  5.0000000E+04  2.3996531E-06
  5.2500000E+04  2.1547469E-06
  5.5000000E+04  1.9427002E-06
  5.7500000E+04  1.7580636E-06
  6.0000000E+04  1.5964576E-06
  6.5000000E+04  1.3287818E-06
  6.7500000E+04  1.2174204E-06
  7.0000000E+04  1.1182662E-06
  7.2500000E+04  1.0296662E-06
  7.5000000E+04  9.5023340E-07
  8.0000000E+04  8.1436411E-07
  8.5000000E+04  7.0324206E-07
  9.0000000E+04  6.1143470E-07
  9.5000000E+04  5.3489377E-07
  1.0000000E+05  4.7055699E-07
  1.0500000E+05  4.1607608E-07
  1.1000000E+05  3.6962847E-07
  1.1500000E+05  3.2978377E-07
  1.2000000E+05  2.9540827E-07
  1.2500000E+05  2.6559497E-07
  1.3000000E+05  2.3961223E-07
  1.3500000E+05  2.1686525E-07
  1.4000000E+05  1.9686691E-07
  1.4500000E+05  1.7921574E-07
  1.5000000E+05  1.6357875E-07
  1.5500000E+05  1.4967805E-07
  1.6000000E+05  1.3728056E-07
  1.6500000E+05  1.2618978E-07
  1.7000000E+05  1.1623919E-07
  1.8000000E+05  9.9212242E-08
  1.9000000E+05  8.5293200E-08
  2.0000000E+05  7.3809854E-08
  2.1000000E+05  6.4256636E-08
  2.2000000E+05  5.6248347E-08
  2.3000000E+05  4.9488049E-08
  2.4000000E+05  4.3744398E-08
  2.5000000E+05  3.8835374E-08
  2.6000000E+05  3.4616468E-08
  2.7000000E+05  3.0972003E-08
  2.8000000E+05  2.7808654E-08
  2.9000000E+05  2.5050586E-08
  3.0000000E+05  2.2635769E-08
  3.1000000E+05  2.0513142E-08
  3.2000000E+05  1.8640416E-08
  3.3000000E+05  1.6982386E-08
  3.4000000E+05  1.5509589E-08
  3.5000000E+05  1.4197243E-08
  3.6000000E+05  1.3024404E-08
  3.7000000E+05  1.1973301E-08
  3.8000000E+05  1.1028787E-08
  3.9000000E+05  1.0177899E-08
  4.0000000E+05  9.4095004E-09
  4.2000000E+05  8.0830859E-09
  4.4000000E+05  6.9871705E-09
  4.6000000E+05  6.0745223E-09
  4.8000000E+05  5.3089699E-09
  5.0000000E+05  4.6625135E-09
  5.2500000E+05  3.9890225E-09
  5.5000000E+05  3.4348050E-09
  5.7500000E+05  2.9750208E-09
  5.8750000E+05  2.7744381E-09
  6.0000000E+05  2.5907302E-09
  6.2500000E+05  2.2673351E-09
  6.5000000E+05  1.9934662E-09
  6.7500000E+05  1.7601832E-09
  7.0000000E+05  1.5603935E-09
  7.2500000E+05  1.3884248E-09
  7.5000000E+05  1.2397058E-09
  7.7500000E+05  1.1105256E-09
  8.0000000E+05  9.9785211E-10
  8.2500000E+05  8.9919366E-10
  8.5000000E+05  8.1249083E-10
  8.7500000E+05  7.3603274E-10
  9.0000000E+05  6.6839000E-10
  9.2500000E+05  6.0836238E-10
  9.5000000E+05  5.5493737E-10
  9.7500000E+05  5.0725691E-10
  1.0000000E+06  4.6459111E-10
  1.0250000E+06  4.2631678E-10
  1.0500000E+06  3.9189985E-10
  1.1000000E+06  3.3286482E-10
  1.1500000E+06  2.8451209E-10
  1.2000000E+06  2.4459957E-10
  1.2500000E+06  2.1141668E-10
  1.3000000E+06  1.8364500E-10
  1.3500000E+06  1.6025885E-10
  1.4000000E+06  1.4045349E-10
  1.4500000E+06  1.2359168E-10
  1.5000000E+06  1.0916479E-10
  1.5500000E+06  9.6763886E-11
  1.6000000E+06  8.6057998E-11
  1.6500000E+06  7.6777521E-11
  1.7000000E+06  6.8701531E-11
  1.7500000E+06  6.1647968E-11
  1.8000000E+06  5.5466047E-11
  1.8500000E+06  5.0030269E-11
  1.9000000E+06  4.5235711E-11
  1.9500000E+06  4.0994298E-11
  2.0000000E+06  3.7231715E-11
  2.0500000E+06  3.3884997E-11
  2.1000000E+06  3.0900594E-11
  2.1500000E+06  2.8232786E-11
  2.2000000E+06  2.5842411E-11
  2.2500000E+06  2.3695823E-11
  2.3000000E+06  2.1764024E-11
  2.4000000E+06  1.8447848E-11
  2.5000000E+06  1.5730471E-11
  2.6000000E+06  1.3487770E-11
  2.7000000E+06  1.1624485E-11
  2.8000000E+06  1.0066811E-11
  2.9000000E+06  8.7570750E-12
  3.0000000E+06  7.6498441E-12
  3.1000000E+06  6.7090591E-12
  3.2000000E+06  5.9058909E-12
  3.3000000E+06  5.2171341E-12
  3.4000000E+06  4.6239900E-12
  3.5000000E+06  4.1111385E-12
  3.6000000E+06  3.6660290E-12
  3.7000000E+06  3.2783260E-12
  3.8000000E+06  2.9394752E-12
  3.9000000E+06  2.6423636E-12
  4.0000000E+06  2.3810484E-12
  4.1000000E+06  2.1505431E-12
  4.2000000E+06  1.9466466E-12
  4.3000000E+06  1.7658040E-12
  4.4000000E+06  1.6049976E-12
  4.5000000E+06  1.4616569E-12
  4.6000000E+06  1.3335850E-12
  4.7000000E+06  1.2188982E-12
  4.8000000E+06  1.1159764E-12
  5.0000000E+06  9.4002548E-13
  5.1250000E+06  8.4707221E-13
  5.2500000E+06  7.6504198E-13
  5.3750000E+06  6.9245276E-13
  5.5000000E+06  6.2804919E-13
  5.7500000E+06  5.1968976E-13
  5.8750000E+06  4.7404654E-13
  6.0000000E+06  4.3316736E-13
  6.1250000E+06  3.9647753E-13
  6.2500000E+06  3.6348081E-13
  6.3750000E+06  3.3374749E-13
  6.5000000E+06  3.0690445E-13
  6.7500000E+06  2.6063084E-13
  7.0000000E+06  2.2252096E-13
  7.2500000E+06  1.9093144E-13
  7.5000000E+06  1.6458923E-13
  7.7500000E+06  1.4250132E-13
  8.0000000E+06  1.2388555E-13
  8.2500000E+06  1.0812017E-13
  8.5000000E+06  9.4706316E-14
  8.7500000E+06  8.3239615E-14
  9.0000000E+06  7.3393977E-14
  9.2500000E+06  6.4905280E-14
  9.5000000E+06  5.7560250E-14
  9.7500000E+06  5.1188148E-14
  1.0000000E+07  4.5646429E-14
  1.0250000E+07  4.0814923E-14
  
  
#  97   6  M2  EION =  6.149000000E+03 eV   257
#  S(0) = 1.076324E+00
  6.1317085E+01  0.0000000E+00
  6.1317085E+03  0.0000000E+00
  6.1317085E+03  1.3205696E-04
  6.1490000E+03  1.3205696E-04
  6.1490615E+03  1.3205696E-04
  6.1493357E+03  1.3246501E-04
  6.1496098E+03  1.3278455E-04
  6.1498840E+03  1.3304415E-04
  6.1501582E+03  1.3326409E-04
  6.1507065E+03  1.3363836E-04
  6.1512549E+03  1.3397888E-04
  6.1523515E+03  1.3467742E-04
  6.1534482E+03  1.3545161E-04
  6.1556416E+03  1.3713588E-04
  6.1578350E+03  1.3872027E-04
  6.1589316E+03  1.3939142E-04
  6.1600283E+03  1.3995574E-04
  6.1622217E+03  1.4073461E-04
  6.1644151E+03  1.4105831E-04
  6.1666084E+03  1.4099414E-04
  6.1709952E+03  1.4009451E-04
  6.1753819E+03  1.3878202E-04
  6.1797686E+03  1.3756649E-04
  6.1841553E+03  1.3668453E-04
  6.1885421E+03  1.3618041E-04
  6.1929288E+03  1.3599215E-04
  6.1973155E+03  1.3601510E-04
  6.2017023E+03  1.3614152E-04
  6.2060890E+03  1.3628314E-04
  6.2104757E+03  1.3638246E-04
  6.2192492E+03  1.3636402E-04
  6.2280227E+03  1.3611032E-04
  6.2367961E+03  1.3579268E-04
  6.2455696E+03  1.3554953E-04
  6.2543430E+03  1.3542384E-04
  6.2631165E+03  1.3537830E-04
  6.2718900E+03  1.3534941E-04
  6.2806634E+03  1.3528298E-04
  6.2894369E+03  1.3515907E-04
  6.3069838E+03  1.3478774E-04
  6.3245307E+03  1.3442185E-04
  6.3420777E+03  1.3415366E-04
  6.3596246E+03  1.3391624E-04
  6.3683981E+03  1.3378011E-04
  6.3771715E+03  1.3362380E-04
  6.3947184E+03  1.3327386E-04
  6.4122654E+03  1.3291249E-04
  6.4298123E+03  1.3258040E-04
  6.4473592E+03  1.3227918E-04
  6.4649061E+03  1.3197334E-04
  6.5000000E+03  1.3130007E-04
  6.5625000E+03  1.3008176E-04
  6.6250000E+03  1.2887908E-04
  6.7500000E+03  1.2645331E-04
  6.8750000E+03  1.2402336E-04
  7.0000000E+03  1.2162031E-04
  7.2500000E+03  1.1688531E-04
  7.5000000E+03  1.1226704E-04
  8.0000000E+03  1.0350852E-04
  8.5000000E+03  9.5425548E-05
  9.0000000E+03  8.8026531E-05
  9.5000000E+03  8.1276213E-05
  1.0000000E+04  7.5126542E-05
  1.0500000E+04  6.9527405E-05
  1.1000000E+04  6.4430799E-05
  1.1500000E+04  5.9788684E-05
  1.2000000E+04  5.5558280E-05
  1.2500000E+04  5.1699438E-05
  1.3000000E+04  4.8175511E-05
  1.3500000E+04  4.4953672E-05
  1.4000000E+04  4.2004128E-05
  1.4500000E+04  3.9300064E-05
  1.5000000E+04  3.6817530E-05
  1.6000000E+04  3.2433596E-05
  1.7000000E+04  2.8706828E-05
  1.8000000E+04  2.5520965E-05
  1.9000000E+04  2.2782820E-05
  2.0000000E+04  2.0417391E-05
  2.1000000E+04  1.8363994E-05
  2.2000000E+04  1.6573264E-05
  2.3000000E+04  1.5004812E-05
  2.4000000E+04  1.3625423E-05
  2.5000000E+04  1.2407623E-05
  2.6000000E+04  1.1328566E-05
  2.7000000E+04  1.0369158E-05
  2.8000000E+04  9.5133661E-06
  2.9000000E+04  8.7476538E-06
  3.0000000E+04  8.0605505E-06
  3.1000000E+04  7.4422866E-06
  3.2000000E+04  6.8845101E-06
  3.4000000E+04  5.9227420E-06
  3.6000000E+04  5.1288990E-06
  3.8000000E+04  4.4681293E-06
  4.0000000E+04  3.9138849E-06
  4.2000000E+04  3.4457068E-06
  4.4000000E+04  3.0476585E-06
  4.6000000E+04  2.7072040E-06
  4.8000000E+04  2.4143920E-06
  5.0000000E+04  2.1612560E-06
  5.2500000E+04  1.8909581E-06
  5.5000000E+04  1.6627212E-06
  5.7500000E+04  1.4687665E-06
  6.0000000E+04  1.3029709E-06
  6.5000000E+04  1.0373706E-06
  6.7500000E+04  9.3052639E-07
  7.0000000E+04  8.3738188E-07
  7.2500000E+04  7.5584499E-07
  7.5000000E+04  6.8419251E-07
  7.7500000E+04  6.2099669E-07
  8.0000000E+04  5.6506827E-07
  8.2500000E+04  5.1541124E-07
  8.5000000E+04  4.7118735E-07
  9.0000000E+04  3.9631134E-07
  9.5000000E+04  3.3594785E-07
  1.0000000E+05  2.8680856E-07
  1.0500000E+05  2.4645105E-07
  1.1000000E+05  2.1303692E-07
  1.1500000E+05  1.8516562E-07
  1.2000000E+05  1.6175831E-07
  1.2500000E+05  1.4197551E-07
  1.3000000E+05  1.2515780E-07
  1.3500000E+05  1.1078271E-07
  1.4000000E+05  9.8432988E-08
  1.4500000E+05  8.7772821E-08
  1.5000000E+05  7.8530080E-08
  1.5500000E+05  7.0482809E-08
  1.6000000E+05  6.3448826E-08
  1.6500000E+05  5.7277736E-08
  1.7000000E+05  5.1844733E-08
  1.7500000E+05  4.7045696E-08
  1.8000000E+05  4.2793337E-08
  1.8500000E+05  3.9014149E-08
  1.9000000E+05  3.5645969E-08
  2.0000000E+05  2.9939239E-08
  2.1000000E+05  2.5336691E-08
  2.2000000E+05  2.1590441E-08
  2.3000000E+05  1.8515411E-08
  2.4000000E+05  1.5971723E-08
  2.5000000E+05  1.3852475E-08
  2.6000000E+05  1.2075120E-08
  2.7000000E+05  1.0575308E-08
  2.8000000E+05  9.3024320E-09
  2.9000000E+05  8.2163611E-09
  3.0000000E+05  7.2850291E-09
  3.1000000E+05  6.4826293E-09
  3.2000000E+05  5.7882533E-09
  3.3000000E+05  5.1848542E-09
  3.4000000E+05  4.6584509E-09
  3.5000000E+05  4.1975121E-09
  3.6000000E+05  3.7924766E-09
  3.7000000E+05  3.4353766E-09
  3.8000000E+05  3.1195410E-09
  3.9000000E+05  2.8393599E-09
  4.0000000E+05  2.5900955E-09
  4.2000000E+05  2.1688423E-09
  4.4000000E+05  1.8302291E-09
  4.6000000E+05  1.5554890E-09
  4.8000000E+05  1.3306534E-09
  5.0000000E+05  1.1451983E-09
  5.1250000E+05  1.0456405E-09
  5.2500000E+05  9.5672362E-10
  5.3750000E+05  8.7710652E-10
  5.5000000E+05  8.0564178E-10
  5.7500000E+05  6.8336550E-10
  5.8750000E+05  6.3097222E-10
  6.0000000E+05  5.8352885E-10
  6.2500000E+05  5.0135240E-10
  6.5000000E+05  4.3320519E-10
  6.7500000E+05  3.7629866E-10
  7.0000000E+05  3.2847172E-10
  7.2500000E+05  2.8803428E-10
  7.5000000E+05  2.5365316E-10
  7.7500000E+05  2.2426834E-10
  8.0000000E+05  1.9903064E-10
  8.2500000E+05  1.7725481E-10
  8.5000000E+05  1.5838444E-10
  8.7500000E+05  1.4196503E-10
  9.0000000E+05  1.2762318E-10
  9.2500000E+05  1.1505034E-10
  9.5000000E+05  1.0399030E-10
  9.7500000E+05  9.4229227E-11
  1.0000000E+06  8.5587832E-11
  1.0250000E+06  7.7915075E-11
  1.0500000E+06  7.1083213E-11
  1.1000000E+06  5.9524367E-11
  1.1500000E+06  5.0220416E-11
  1.2000000E+06  4.2662701E-11
  1.2500000E+06  3.6471808E-11
  1.3000000E+06  3.1361316E-11
  1.3500000E+06  2.7112585E-11
  1.4000000E+06  2.3556968E-11
  1.4500000E+06  2.0563128E-11
  1.5000000E+06  1.8027879E-11
  1.5500000E+06  1.5869509E-11
  1.6000000E+06  1.4022814E-11
  1.6500000E+06  1.2435400E-11
  1.7000000E+06  1.1064869E-11
  1.7500000E+06  9.8766961E-12
  1.8000000E+06  8.8425922E-12
  1.8500000E+06  7.9392479E-12
  1.9000000E+06  7.1473649E-12
  1.9500000E+06  6.4508868E-12
  2.0000000E+06  5.8363924E-12
  2.0500000E+06  5.2926173E-12
  2.1000000E+06  4.8100606E-12
  2.1500000E+06  4.3806748E-12
  2.2000000E+06  3.9976172E-12
  2.2500000E+06  3.6550479E-12
  2.3000000E+06  3.3479648E-12
  2.4000000E+06  2.8236613E-12
  2.5000000E+06  2.3969158E-12
  2.6000000E+06  2.0468518E-12
  2.7000000E+06  1.7576103E-12
  2.8000000E+06  1.5170194E-12
  2.9000000E+06  1.3156480E-12
  3.0000000E+06  1.1461237E-12
  3.1000000E+06  1.0026350E-12
  3.2000000E+06  8.8056568E-13
  3.3000000E+06  7.7622250E-13
  3.4000000E+06  6.8663077E-13
  3.5000000E+06  6.0937946E-13
  3.6000000E+06  5.4250266E-13
  3.7000000E+06  4.8438841E-13
  3.8000000E+06  4.3370790E-13
  3.9000000E+06  3.8936028E-13
  4.0000000E+06  3.5042915E-13
  4.1000000E+06  3.1614817E-13
  4.2000000E+06  2.8587380E-13
  4.3000000E+06  2.5906336E-13
  4.4000000E+06  2.3525745E-13
  4.5000000E+06  2.1406566E-13
  4.6000000E+06  1.9515508E-13
  4.7000000E+06  1.7824087E-13
  4.8000000E+06  1.6307852E-13
  5.0000000E+06  1.3719605E-13
  5.1250000E+06  1.2354321E-13
  5.2500000E+06  1.1150726E-13
  5.3750000E+06  1.0086687E-13
  5.5000000E+06  9.1434978E-14
  5.7500000E+06  7.5585291E-14
  5.8750000E+06  6.8916787E-14
  6.0000000E+06  6.2948371E-14
  6.2500000E+06  5.2783196E-14
  6.5000000E+06  4.4539203E-14
  6.7500000E+06  3.7802595E-14
  7.0000000E+06  3.2259101E-14
  7.2500000E+06  2.7667851E-14
  7.5000000E+06  2.3842512E-14
  7.7500000E+06  2.0637454E-14
  8.0000000E+06  1.7937767E-14
  8.2500000E+06  1.5651715E-14
  8.5000000E+06  1.3706250E-14
  8.7500000E+06  1.2042938E-14
  9.0000000E+06  1.0615233E-14
  9.2500000E+06  9.3860867E-15
  9.5000000E+06  8.3248331E-15
  9.7500000E+06  7.4059087E-15
  
  
#  97   7  M3  EION =  4.968000000E+03 eV   260
#  S(0) = 2.573883E+00
  4.9514873E+01  0.0000000E+00
  4.9514873E+03  0.0000000E+00
  4.9514873E+03  6.0751755E-04
  4.9680000E+03  6.0751755E-04
  4.9680497E+03  6.0751755E-04
  4.9684491E+03  6.0133179E-04
  4.9688484E+03  5.9580915E-04
  4.9692478E+03  5.9098711E-04
  4.9696472E+03  5.8684329E-04
  4.9704460E+03  5.8038391E-04
  4.9712447E+03  5.7596332E-04
  4.9728422E+03  5.7151043E-04
  4.9744397E+03  5.7073021E-04
  4.9776348E+03  5.7368054E-04
  4.9792323E+03  5.7557123E-04
  4.9808298E+03  5.7709238E-04
  4.9840248E+03  5.7832473E-04
  4.9872199E+03  5.7708878E-04
  4.9936099E+03  5.7014261E-04
  4.9968050E+03  5.6609316E-04
  5.0000000E+03  5.6243394E-04
  5.0078125E+03  5.5647655E-04
  5.0156250E+03  5.5448993E-04
  5.0234375E+03  5.5448071E-04
  5.0312500E+03  5.5457632E-04
  5.0390625E+03  5.5389186E-04
  5.0468750E+03  5.5243268E-04
  5.0546875E+03  5.5062558E-04
  5.0625000E+03  5.4890724E-04
  5.0703125E+03  5.4750493E-04
  5.0781250E+03  5.4642856E-04
  5.0937500E+03  5.4469245E-04
  5.1093750E+03  5.4258355E-04
  5.1250000E+03  5.3988453E-04
  5.1562500E+03  5.3457242E-04
  5.1718750E+03  5.3228342E-04
  5.1875000E+03  5.2998750E-04
  5.2031250E+03  5.2750073E-04
  5.2187500E+03  5.2488754E-04
  5.2500000E+03  5.1974388E-04
  5.3750000E+03  5.0028022E-04
  5.5000000E+03  4.8155377E-04
  5.7500000E+03  4.4657407E-04
  6.0000000E+03  4.1472666E-04
  6.5000000E+03  3.5936222E-04
  6.7500000E+03  3.3529667E-04
  7.0000000E+03  3.1331272E-04
  7.2500000E+03  2.9320572E-04
  7.5000000E+03  2.7478304E-04
  8.0000000E+03  2.4232113E-04
  8.5000000E+03  2.1477232E-04
  9.0000000E+03  1.9123367E-04
  9.5000000E+03  1.7099925E-04
  1.0000000E+04  1.5350576E-04
  1.0500000E+04  1.3830193E-04
  1.1000000E+04  1.2502648E-04
  1.1500000E+04  1.1338281E-04
  1.2000000E+04  1.0312776E-04
  1.2500000E+04  9.4060794E-05
  1.3000000E+04  8.6015031E-05
  1.3500000E+04  7.8850862E-05
  1.4000000E+04  7.2450983E-05
  1.4500000E+04  6.6716312E-05
  1.5000000E+04  6.1562821E-05
  1.6000000E+04  5.2723247E-05
  1.7000000E+04  4.5473532E-05
  1.8000000E+04  3.9472940E-05
  1.9000000E+04  3.4464740E-05
  2.0000000E+04  3.0252971E-05
  2.1000000E+04  2.6686295E-05
  2.2000000E+04  2.3646572E-05
  2.3000000E+04  2.1040682E-05
  2.4000000E+04  1.8794535E-05
  2.5000000E+04  1.6848691E-05
  2.6000000E+04  1.5155086E-05
  2.7000000E+04  1.3674574E-05
  2.8000000E+04  1.2375050E-05
  2.9000000E+04  1.1230023E-05
  3.0000000E+04  1.0217499E-05
  3.1000000E+04  9.3191149E-06
  3.2000000E+04  8.5194658E-06
  3.4000000E+04  7.1663810E-06
  3.6000000E+04  6.0761199E-06
  3.8000000E+04  5.1887949E-06
  4.0000000E+04  4.4600544E-06
  4.2000000E+04  3.8565946E-06
  4.4000000E+04  3.3530895E-06
  4.6000000E+04  2.9300597E-06
  4.8000000E+04  2.5723630E-06
  5.0000000E+04  2.2681160E-06
  5.2500000E+04  1.9488231E-06
  5.5000000E+04  1.6841503E-06
  5.7500000E+04  1.4631576E-06
  6.0000000E+04  1.2774006E-06
  6.5000000E+04  9.8666444E-07
  6.7500000E+04  8.7239412E-07
  7.0000000E+04  7.7419628E-07
  7.2500000E+04  6.8942023E-07
  7.5000000E+04  6.1591474E-07
  7.7500000E+04  5.5192259E-07
  8.0000000E+04  4.9599986E-07
  8.2500000E+04  4.4695316E-07
  8.5000000E+04  4.0379089E-07
  9.0000000E+04  3.3194076E-07
  9.5000000E+04  2.7528478E-07
  1.0000000E+05  2.3012749E-07
  1.0500000E+05  1.9378236E-07
  1.1000000E+05  1.6426824E-07
  1.1500000E+05  1.4010488E-07
  1.2000000E+05  1.2017319E-07
  1.2500000E+05  1.0361778E-07
  1.3000000E+05  8.9778186E-08
  1.3500000E+05  7.8139774E-08
  1.4000000E+05  6.8297991E-08
  1.4500000E+05  5.9932274E-08
  1.5000000E+05  5.2786699E-08
  1.5500000E+05  4.6655509E-08
  1.6000000E+05  4.1372182E-08
  1.6500000E+05  3.6801116E-08
  1.7000000E+05  3.2831245E-08
  1.7500000E+05  2.9371103E-08
  1.8000000E+05  2.6344972E-08
  1.8500000E+05  2.3689869E-08
  1.9000000E+05  2.1353153E-08
  2.0000000E+05  1.7465096E-08
  2.1000000E+05  1.4403618E-08
  2.2000000E+05  1.1968960E-08
  2.3000000E+05  1.0015124E-08
  2.4000000E+05  8.4340182E-09
  2.5000000E+05  7.1446535E-09
  2.6000000E+05  6.0856908E-09
  2.7000000E+05  5.2101967E-09
  2.8000000E+05  4.4819240E-09
  2.9000000E+05  3.8726354E-09
  3.0000000E+05  3.3601526E-09
  3.1000000E+05  2.9269238E-09
  3.2000000E+05  2.5589614E-09
  3.3000000E+05  2.2450428E-09
  3.4000000E+05  1.9761078E-09
  3.5000000E+05  1.7447982E-09
  3.6000000E+05  1.5451050E-09
  3.7000000E+05  1.3720950E-09
  3.8000000E+05  1.2216976E-09
  3.9000000E+05  1.0905389E-09
  4.0000000E+05  9.7580931E-10
  4.1000000E+05  8.7515978E-10
  4.2000000E+05  7.8661796E-10
  4.3000000E+05  7.0852147E-10
  4.4000000E+05  6.3946400E-10
  4.6000000E+05  5.2386728E-10
  4.8000000E+05  4.3222997E-10
  5.0000000E+05  3.5897393E-10
  5.1250000E+05  3.2063559E-10
  5.2500000E+05  2.8704365E-10
  5.3750000E+05  2.5753047E-10
  5.5000000E+05  2.3153340E-10
  5.7500000E+05  1.8825606E-10
  6.0000000E+05  1.5419873E-10
  6.2500000E+05  1.2716511E-10
  6.5000000E+05  1.0553502E-10
  6.6250000E+05  9.6356017E-11
  6.7500000E+05  8.8100222E-11
  7.0000000E+05  7.3950252E-11
  7.2500000E+05  6.2392419E-11
  7.5000000E+05  5.2895074E-11
  7.7500000E+05  4.5046842E-11
  8.0000000E+05  3.8526979E-11
  8.2500000E+05  3.3083631E-11
  8.5000000E+05  2.8517696E-11
  8.7500000E+05  2.4670729E-11
  9.0000000E+05  2.1415876E-11
  9.2500000E+05  1.8651006E-11
  9.5000000E+05  1.6293452E-11
  9.7500000E+05  1.4275952E-11
  1.0000000E+06  1.2543522E-11
  1.0250000E+06  1.1051002E-11
  1.0500000E+06  9.7611395E-12
  1.0750000E+06  8.6430776E-12
  1.1000000E+06  7.6711546E-12
  1.1250000E+06  6.8239478E-12
  1.1500000E+06  6.0835092E-12
  1.1750000E+06  5.4347495E-12
  1.2000000E+06  4.8649379E-12
  1.2250000E+06  4.3632993E-12
  1.2500000E+06  3.9206851E-12
  1.3000000E+06  3.1825065E-12
  1.3500000E+06  2.6006720E-12
  1.4000000E+06  2.1385467E-12
  1.4500000E+06  1.7688693E-12
  1.5000000E+06  1.4711636E-12
  1.5500000E+06  1.2299096E-12
  1.6000000E+06  1.0332459E-12
  1.6500000E+06  8.7203704E-13
  1.7000000E+06  7.3919553E-13
  1.7500000E+06  6.2918440E-13
  1.8000000E+06  5.3764991E-13
  1.8500000E+06  4.6114798E-13
  1.9000000E+06  3.9693796E-13
  1.9500000E+06  3.4282665E-13
  2.0000000E+06  2.9704973E-13
  2.0500000E+06  2.5818084E-13
  2.1000000E+06  2.2506130E-13
  2.1500000E+06  1.9674565E-13
  2.2000000E+06  1.7245903E-13
  2.2500000E+06  1.5156375E-13
  2.3000000E+06  1.3353298E-13
  2.3500000E+06  1.1792977E-13
  2.4000000E+06  1.0439038E-13
  2.4500000E+06  9.2610925E-14
  2.5000000E+06  8.2336693E-14
  2.5500000E+06  7.3353473E-14
  2.6000000E+06  6.5480557E-14
  2.6500000E+06  5.8565043E-14
  2.7000000E+06  5.2477189E-14
  2.8000000E+06  4.2359045E-14
  2.9000000E+06  3.4422244E-14
  3.0000000E+06  2.8149410E-14
  3.1000000E+06  2.3156491E-14
  3.2000000E+06  1.9155795E-14
  3.3000000E+06  1.5929961E-14
  3.4000000E+06  1.3313446E-14
  3.5000000E+06  1.1179232E-14
  3.6000000E+06  9.4291546E-15
  3.7000000E+06  7.9868385E-15
  3.8000000E+06  6.7924729E-15
  3.9000000E+06  5.7989302E-15
  4.0000000E+06  4.9688609E-15
  4.1000000E+06  4.2725005E-15
  4.2000000E+06  3.6860044E-15
  4.3000000E+06  3.1901762E-15
  4.4000000E+06  2.7694870E-15
  4.5000000E+06  2.4113171E-15
  4.6000000E+06  2.1053659E-15
  4.7000000E+06  1.8431901E-15
  4.8000000E+06  1.6178415E-15
  5.0000000E+06  1.2556442E-15
  5.1250000E+06  1.0767761E-15
  5.2500000E+06  9.2656755E-16
  5.3750000E+06  7.9993700E-16
  5.5000000E+06  6.9278728E-16
  5.6250000E+06  6.0179948E-16
  5.7500000E+06  5.2427283E-16
  5.8750000E+06  4.5800008E-16
  6.0000000E+06  4.0117007E-16
  6.1250000E+06  3.5229072E-16
  6.2500000E+06  3.1012809E-16
  6.3750000E+06  2.7365811E-16
  6.5000000E+06  2.4202799E-16
  6.6250000E+06  2.1452497E-16
  6.7500000E+06  1.9055126E-16
  6.8750000E+06  1.6960398E-16
  7.0000000E+06  1.5125876E-16
  7.1250000E+06  1.3515639E-16
  7.2500000E+06  1.2099157E-16
  7.5000000E+06  9.7473693E-17
  7.7500000E+06  7.9051060E-17
  8.0000000E+06  6.4510169E-17
  8.2500000E+06  5.2955040E-17
  8.5000000E+06  4.3716178E-17
  8.7500000E+06  3.6285744E-17
  
  
#  97   8  M4  EION =  4.366000000E+03 eV   262
#  S(0) = 3.152986E+00
  4.3625239E+01  0.0000000E+00
  4.3625239E+03  0.0000000E+00
  4.3625239E+03  7.3424466E-05
  4.3660000E+03  7.3424466E-05
  4.3660437E+03  7.3424466E-05
  4.3661498E+03  7.6718093E-05
  4.3662559E+03  8.0148417E-05
  4.3663620E+03  8.3715021E-05
  4.3664681E+03  8.7417480E-05
  4.3666803E+03  9.5228221E-05
  4.3668926E+03  1.0357697E-04
  4.3673170E+03  1.2187181E-04
  4.3677415E+03  1.4226281E-04
  4.3685904E+03  1.8911347E-04
  4.3694393E+03  2.4351998E-04
  4.3711371E+03  3.7096968E-04
  4.3728349E+03  5.1345660E-04
  4.3745327E+03  6.5687850E-04
  4.3762306E+03  7.8840226E-04
  4.3779284E+03  9.0002202E-04
  4.3796262E+03  9.8938743E-04
  4.3830218E+03  1.1106530E-03
  4.3847196E+03  1.1505506E-03
  4.3864175E+03  1.1816346E-03
  4.3881153E+03  1.2066843E-03
  4.3898131E+03  1.2276798E-03
  4.3932087E+03  1.2622580E-03
  4.4000000E+03  1.3146900E-03
  4.4062500E+03  1.3463537E-03
  4.4125000E+03  1.3617906E-03
  4.4156250E+03  1.3643759E-03
  4.4187500E+03  1.3644426E-03
  4.4250000E+03  1.3600238E-03
  4.4312500E+03  1.3534530E-03
  4.4375000E+03  1.3474603E-03
  4.4437500E+03  1.3427946E-03
  4.4500000E+03  1.3390432E-03
  4.4625000E+03  1.3310894E-03
  4.4750000E+03  1.3199898E-03
  4.4875000E+03  1.3070820E-03
  4.5000000E+03  1.2950483E-03
  4.5125000E+03  1.2847814E-03
  4.5250000E+03  1.2754399E-03
  4.5500000E+03  1.2558673E-03
  4.5750000E+03  1.2355316E-03
  4.5875000E+03  1.2261062E-03
  4.6000000E+03  1.2172800E-03
  4.6500000E+03  1.1825118E-03
  4.7000000E+03  1.1488766E-03
  4.8000000E+03  1.0862653E-03
  5.0000000E+03  9.7418742E-04
  5.2500000E+03  8.5318482E-04
  5.5000000E+03  7.5035579E-04
  5.7500000E+03  6.6252144E-04
  6.0000000E+03  5.8721736E-04
  6.5000000E+03  4.6640886E-04
  6.7500000E+03  4.1781935E-04
  7.0000000E+03  3.7547728E-04
  7.2500000E+03  3.3842958E-04
  7.5000000E+03  3.0588947E-04
  8.0000000E+03  2.5183142E-04
  8.5000000E+03  2.0927852E-04
  9.0000000E+03  1.7539437E-04
  9.5000000E+03  1.4812995E-04
  1.0000000E+04  1.2598449E-04
  1.0500000E+04  1.0784304E-04
  1.1000000E+04  9.2862813E-05
  1.1500000E+04  8.0402467E-05
  1.2000000E+04  6.9967878E-05
  1.2500000E+04  6.1174591E-05
  1.3000000E+04  5.3721008E-05
  1.3500000E+04  4.7368504E-05
  1.4000000E+04  4.1926853E-05
  1.4500000E+04  3.7243231E-05
  1.5000000E+04  3.3194048E-05
  1.6000000E+04  2.6614709E-05
  1.7000000E+04  2.1581052E-05
  1.8000000E+04  1.7676859E-05
  1.9000000E+04  1.4611286E-05
  2.0000000E+04  1.2177384E-05
  2.1000000E+04  1.0225477E-05
  2.2000000E+04  8.6457196E-06
  2.3000000E+04  7.3563966E-06
  2.4000000E+04  6.2959757E-06
  2.5000000E+04  5.4175962E-06
  2.6000000E+04  4.6852047E-06
  2.7000000E+04  4.0707940E-06
  2.8000000E+04  3.5524163E-06
  2.9000000E+04  3.1127306E-06
  3.0000000E+04  2.7379305E-06
  3.1000000E+04  2.4169452E-06
  3.2000000E+04  2.1408383E-06
  3.4000000E+04  1.6955511E-06
  3.6000000E+04  1.3583692E-06
  3.8000000E+04  1.0995328E-06
  4.0000000E+04  8.9837368E-07
  4.2000000E+04  7.4028344E-07
  4.4000000E+04  6.1477059E-07
  4.6000000E+04  5.1419078E-07
  4.8000000E+04  4.3289979E-07
  5.0000000E+04  3.6667947E-07
  5.2500000E+04  3.0031563E-07
  5.5000000E+04  2.4794828E-07
  5.7500000E+04  2.0622863E-07
  5.8750000E+04  1.8856658E-07
  6.0000000E+04  1.7269892E-07
  6.2500000E+04  1.4553273E-07
  6.5000000E+04  1.2335739E-07
  6.7500000E+04  1.0513014E-07
  7.0000000E+04  9.0051193E-08
  7.2500000E+04  7.7501556E-08
  7.5000000E+04  6.6998044E-08
  7.7500000E+04  5.8160568E-08
  8.0000000E+04  5.0687928E-08
  8.2500000E+04  4.4339775E-08
  8.5000000E+04  3.8923083E-08
  8.7500000E+04  3.4281885E-08
  9.0000000E+04  3.0289438E-08
  9.2500000E+04  2.6842186E-08
  9.5000000E+04  2.3855082E-08
  1.0000000E+05  1.8992561E-08
  1.0500000E+05  1.5271226E-08
  1.1000000E+05  1.2390324E-08
  1.1500000E+05  1.0136473E-08
  1.2000000E+05  8.3560842E-09
  1.2500000E+05  6.9371328E-09
  1.3000000E+05  5.7969020E-09
  1.3500000E+05  4.8736290E-09
  1.4000000E+05  4.1207111E-09
  1.4500000E+05  3.5026384E-09
  1.5000000E+05  2.9921107E-09
  1.5500000E+05  2.5679620E-09
  1.6000000E+05  2.2136510E-09
  1.6500000E+05  1.9161551E-09
  1.7000000E+05  1.6651501E-09
  1.7500000E+05  1.4523988E-09
  1.8000000E+05  1.2712877E-09
  1.8500000E+05  1.1164760E-09
  1.9000000E+05  9.8362661E-10
  2.0000000E+05  7.7029127E-10
  2.1000000E+05  6.0986988E-10
  2.2000000E+05  4.8770635E-10
  2.3000000E+05  3.9359839E-10
  2.4000000E+05  3.2033225E-10
  2.5000000E+05  2.6273425E-10
  2.6000000E+05  2.1704500E-10
  2.7000000E+05  1.8049926E-10
  2.8000000E+05  1.5104025E-10
  2.9000000E+05  1.2712212E-10
  3.0000000E+05  1.0757162E-10
  3.1000000E+05  9.1490248E-11
  3.2000000E+05  7.8184125E-11
  3.3000000E+05  6.7113033E-11
  3.4000000E+05  5.7853285E-11
  3.5000000E+05  5.0070263E-11
  3.6000000E+05  4.3497933E-11
  3.7000000E+05  3.7923443E-11
  3.8000000E+05  3.3175501E-11
  3.9000000E+05  2.9115491E-11
  4.0000000E+05  2.5630636E-11
  4.2000000E+05  2.0033922E-11
  4.4000000E+05  1.5826305E-11
  4.6000000E+05  1.2624154E-11
  4.8000000E+05  1.0159824E-11
  5.0000000E+05  8.2437560E-12
  5.1250000E+05  7.2624497E-12
  5.2500000E+05  6.4159858E-12
  5.3750000E+05  5.6834236E-12
  5.5000000E+05  5.0474376E-12
  5.7500000E+05  4.0099993E-12
  6.0000000E+05  3.2146230E-12
  6.2500000E+05  2.5984681E-12
  6.5000000E+05  2.1165651E-12
  6.6250000E+05  1.9153983E-12
  6.7500000E+05  1.7363169E-12
  7.0000000E+05  1.4338111E-12
  7.2500000E+05  1.1913113E-12
  7.5000000E+05  9.9552667E-13
  7.7500000E+05  8.3640350E-13
  8.0000000E+05  7.0626885E-13
  8.2500000E+05  5.9921809E-13
  8.5000000E+05  5.1067128E-13
  8.7500000E+05  4.3704968E-13
  9.0000000E+05  3.7553746E-13
  9.2500000E+05  3.2390450E-13
  9.5000000E+05  2.8037375E-13
  9.7500000E+05  2.4352092E-13
  1.0000000E+06  2.1219808E-13
  1.0250000E+06  1.8547512E-13
  1.0500000E+06  1.6259473E-13
  1.0750000E+06  1.4293735E-13
  1.1000000E+06  1.2599382E-13
  1.1250000E+06  1.1134393E-13
  1.1500000E+06  9.8639457E-14
  1.2000000E+06  7.7955493E-14
  1.2500000E+06  6.2146619E-14
  1.3000000E+06  4.9943571E-14
  1.3500000E+06  4.0437145E-14
  1.4000000E+06  3.2968148E-14
  1.4500000E+06  2.7053282E-14
  1.5000000E+06  2.2334481E-14
  1.5500000E+06  1.8543800E-14
  1.6000000E+06  1.5478901E-14
  1.6500000E+06  1.2985702E-14
  1.7000000E+06  1.0945907E-14
  1.7500000E+06  9.2680078E-15
  1.8000000E+06  7.8807181E-15
  1.8500000E+06  6.7281294E-15
  1.9000000E+06  5.7661208E-15
  1.9500000E+06  4.9596649E-15
  2.0000000E+06  4.2807959E-15
  2.0500000E+06  3.7070680E-15
  2.1000000E+06  3.2203692E-15
  2.1500000E+06  2.8060112E-15
  2.2000000E+06  2.4520273E-15
  2.2500000E+06  2.1486241E-15
  2.3000000E+06  1.8877522E-15
  2.4000000E+06  1.4681751E-15
  2.5000000E+06  1.1526099E-15
  2.6000000E+06  9.1276111E-16
  2.7000000E+06  7.2867787E-16
  2.8000000E+06  5.8610950E-16
  2.9000000E+06  4.7475587E-16
  3.0000000E+06  3.8709138E-16
  3.1000000E+06  3.1756309E-16
  3.2000000E+06  2.6203472E-16
  3.3000000E+06  2.1739806E-16
  3.4000000E+06  1.8129629E-16
  3.5000000E+06  1.5192800E-16
  3.6000000E+06  1.2790575E-16
  3.7000000E+06  1.0815342E-16
  3.8000000E+06  9.1831355E-17
  3.9000000E+06  7.8280264E-17
  4.0000000E+06  6.6979420E-17
  4.1000000E+06  5.7515314E-17
  4.2000000E+06  4.9557494E-17
  4.3000000E+06  4.2840466E-17
  4.4000000E+06  3.7149887E-17
  4.5000000E+06  3.2311838E-17
  4.6000000E+06  2.8184558E-17
  4.7000000E+06  2.4652113E-17
  4.8000000E+06  2.1619297E-17
  5.0000000E+06  1.6752106E-17
  5.1250000E+06  1.4352308E-17
  5.2500000E+06  1.2339316E-17
  5.3750000E+06  1.0644144E-17
  5.5000000E+06  9.2112459E-18
  5.6250000E+06  7.9956802E-18
  5.7500000E+06  6.9609120E-18
  5.8750000E+06  6.0771242E-18
  6.0000000E+06  5.3198828E-18
  6.2500000E+06  4.1081232E-18
  6.5000000E+06  3.2029771E-18
  6.6250000E+06  2.8377795E-18
  6.7500000E+06  2.5196330E-18
  7.0000000E+06  1.9986129E-18
  7.2500000E+06  1.5976313E-18
  7.5000000E+06  1.2862775E-18
  7.7500000E+06  1.0425122E-18
  8.0000000E+06  8.5021223E-19
  8.2500000E+06  6.9751223E-19
  8.5000000E+06  5.7551263E-19
  
  
#  97   9  M5  EION =  4.133000000E+03 eV   258
#  S(0) = 8.654801E+00
  2.3092950E+01  0.0000000E+00
  2.3092950E+03  0.0000000E+00
  2.3092950E+03  1.0576532E-04
  4.1330000E+03  1.0576532E-04
  4.1330413E+03  1.0576532E-04
  4.1331460E+03  1.1198421E-04
  4.1332506E+03  1.1841885E-04
  4.1333552E+03  1.2506763E-04
  4.1334598E+03  1.3192893E-04
  4.1336691E+03  1.4628278E-04
  4.1338783E+03  1.6146771E-04
  4.1342968E+03  1.9427933E-04
  4.1347153E+03  2.3025598E-04
  4.1355523E+03  3.1120615E-04
  4.1363893E+03  4.0312115E-04
  4.1380632E+03  6.1307839E-04
  4.1397372E+03  8.4276166E-04
  4.1414112E+03  1.0713589E-03
  4.1430851E+03  1.2802198E-03
  4.1447591E+03  1.4575968E-03
  4.1464331E+03  1.5998649E-03
  4.1497810E+03  1.7925430E-03
  4.1531289E+03  1.9031468E-03
  4.1564769E+03  1.9723239E-03
  4.1598248E+03  2.0227042E-03
  4.1665207E+03  2.0987016E-03
  4.1732165E+03  2.1489716E-03
  4.1799124E+03  2.1717592E-03
  4.1866083E+03  2.1725020E-03
  4.1933041E+03  2.1616269E-03
  4.2000000E+03  2.1479926E-03
  4.2125000E+03  2.1280022E-03
  4.2250000E+03  2.1132123E-03
  4.2375000E+03  2.0954750E-03
  4.2500000E+03  2.0737254E-03
  4.2750000E+03  2.0328983E-03
  4.2875000E+03  2.0161914E-03
  4.3000000E+03  2.0000324E-03
  4.3125000E+03  1.9831741E-03
  4.3250000E+03  1.9657017E-03
  4.3500000E+03  1.9319370E-03
  4.3750000E+03  1.9016728E-03
  4.4000000E+03  1.8723772E-03
  4.4500000E+03  1.8138706E-03
  4.5000000E+03  1.7601138E-03
  4.5500000E+03  1.7073438E-03
  4.6000000E+03  1.6574537E-03
  4.7000000E+03  1.5626818E-03
  4.8000000E+03  1.4748874E-03
  5.0000000E+03  1.3166582E-03
  5.2500000E+03  1.1473955E-03
  5.5000000E+03  1.0044755E-03
  5.7500000E+03  8.8321670E-04
  6.0000000E+03  7.7988840E-04
  6.5000000E+03  6.1521664E-04
  6.7500000E+03  5.4936701E-04
  7.0000000E+03  4.9218128E-04
  7.2500000E+03  4.4230879E-04
  7.5000000E+03  3.9864162E-04
  8.0000000E+03  3.2642293E-04
  8.5000000E+03  2.6990049E-04
  9.0000000E+03  2.2512715E-04
  9.5000000E+03  1.8928006E-04
  1.0000000E+04  1.6029917E-04
  1.0500000E+04  1.3666063E-04
  1.1000000E+04  1.1722162E-04
  1.1500000E+04  1.0111555E-04
  1.2000000E+04  8.7678028E-05
  1.2500000E+04  7.6394444E-05
  1.3000000E+04  6.6862626E-05
  1.3500000E+04  5.8765659E-05
  1.4000000E+04  5.1851704E-05
  1.4500000E+04  4.5919182E-05
  1.5000000E+04  4.0805545E-05
  1.6000000E+04  3.2531499E-05
  1.7000000E+04  2.6235925E-05
  1.8000000E+04  2.1378359E-05
  1.9000000E+04  1.7583106E-05
  2.0000000E+04  1.4584162E-05
  2.1000000E+04  1.2190063E-05
  2.2000000E+04  1.0260907E-05
  2.3000000E+04  8.6930729E-06
  2.4000000E+04  7.4088506E-06
  2.5000000E+04  6.3492973E-06
  2.6000000E+04  5.4692319E-06
  2.7000000E+04  4.7336887E-06
  2.8000000E+04  4.1153630E-06
  2.9000000E+04  3.5927555E-06
  3.0000000E+04  3.1488068E-06
  3.1000000E+04  2.7698823E-06
  3.2000000E+04  2.4450098E-06
  3.4000000E+04  1.9235284E-06
  3.6000000E+04  1.5310917E-06
  3.8000000E+04  1.2316305E-06
  4.0000000E+04  1.0002340E-06
  4.2000000E+04  8.1938832E-07
  4.4000000E+04  6.7658024E-07
  4.6000000E+04  5.6273719E-07
  4.8000000E+04  4.7119287E-07
  5.0000000E+04  3.9698815E-07
  5.2500000E+04  3.2302142E-07
  5.5000000E+04  2.6499632E-07
  5.7500000E+04  2.1903290E-07
  6.0000000E+04  1.8229819E-07
  6.5000000E+04  1.2866378E-07
  6.7500000E+04  1.0901261E-07
  7.0000000E+04  9.2839460E-08
  7.2500000E+04  7.9447381E-08
  7.5000000E+04  6.8294786E-08
  7.7500000E+04  5.8957421E-08
  8.0000000E+04  5.1100480E-08
  8.2500000E+04  4.4457898E-08
  8.5000000E+04  3.8816868E-08
  9.0000000E+04  2.9887050E-08
  9.5000000E+04  2.3293027E-08
  1.0000000E+05  1.8354690E-08
  1.0500000E+05  1.4608736E-08
  1.1000000E+05  1.1733992E-08
  1.1500000E+05  9.5042418E-09
  1.2000000E+05  7.7578008E-09
  1.2500000E+05  6.3775558E-09
  1.3000000E+05  5.2776313E-09
  1.3500000E+05  4.3943254E-09
  1.4000000E+05  3.6798848E-09
  1.4500000E+05  3.0981648E-09
  1.5000000E+05  2.6215501E-09
  1.5500000E+05  2.2287622E-09
  1.6000000E+05  1.9032762E-09
  1.6500000E+05  1.6321630E-09
  1.7000000E+05  1.4052353E-09
  1.7500000E+05  1.2144133E-09
  1.8000000E+05  1.0532488E-09
  1.8500000E+05  9.1656652E-10
  1.9000000E+05  8.0018995E-10
  2.0000000E+05  6.1542368E-10
  2.1000000E+05  4.7861563E-10
  2.2000000E+05  3.7601743E-10
  2.3000000E+05  2.9817119E-10
  2.4000000E+05  2.3846977E-10
  2.5000000E+05  1.9223054E-10
  2.6000000E+05  1.5609035E-10
  2.7000000E+05  1.2760453E-10
  2.8000000E+05  1.0497556E-10
  2.9000000E+05  8.6867807E-11
  3.0000000E+05  7.2279135E-11
  3.1000000E+05  6.0450740E-11
  3.2000000E+05  5.0803122E-11
  3.3000000E+05  4.2890092E-11
  3.4000000E+05  3.6365522E-11
  3.5000000E+05  3.0959046E-11
  3.6000000E+05  2.6458029E-11
  3.7000000E+05  2.2694162E-11
  3.8000000E+05  1.9533440E-11
  3.9000000E+05  1.6868582E-11
  4.0000000E+05  1.4613235E-11
  4.1000000E+05  1.2697540E-11
  4.2000000E+05  1.1064709E-11
  4.3000000E+05  9.6683668E-12
  4.4000000E+05  8.4704750E-12
  4.6000000E+05  6.5501780E-12
  4.8000000E+05  5.1124323E-12
  5.0000000E+05  4.0245835E-12
  5.1250000E+05  3.4797137E-12
  5.2500000E+05  3.0175101E-12
  5.3750000E+05  2.6240941E-12
  5.5000000E+05  2.2881365E-12
  5.7500000E+05  1.7530940E-12
  6.0000000E+05  1.3559849E-12
  6.2500000E+05  1.0580656E-12
  6.5000000E+05  8.3233497E-13
  6.6250000E+05  7.4034613E-13
  6.7500000E+05  6.5972387E-13
  7.0000000E+05  5.2660347E-13
  7.2500000E+05  4.2312157E-13
  7.5000000E+05  3.4208040E-13
  7.7500000E+05  2.7817087E-13
  8.0000000E+05  2.2744142E-13
  8.2500000E+05  1.8692555E-13
  8.5000000E+05  1.5437857E-13
  8.7500000E+05  1.2808936E-13
  9.0000000E+05  1.0674419E-13
  9.2500000E+05  8.9327654E-14
  9.5000000E+05  7.5049972E-14
  9.7500000E+05  6.3293243E-14
  1.0000000E+06  5.3571218E-14
  1.0250000E+06  4.5499153E-14
  1.0500000E+06  3.8771061E-14
  1.0750000E+06  3.3142399E-14
  1.1000000E+06  2.8416817E-14
  1.1250000E+06  2.4435939E-14
  1.1500000E+06  2.1071472E-14
  1.1750000E+06  1.8219063E-14
  1.2000000E+06  1.5793497E-14
  1.2250000E+06  1.3724922E-14
  1.2500000E+06  1.1955875E-14
  1.3000000E+06  9.1347546E-15
  1.3500000E+06  7.0396350E-15
  1.4000000E+06  5.4688298E-15
  1.4500000E+06  4.2806254E-15
  1.5000000E+06  3.3743275E-15
  1.5500000E+06  2.6776362E-15
  1.6000000E+06  2.1381281E-15
  1.6500000E+06  1.7174395E-15
  1.7000000E+06  1.3872526E-15
  1.7500000E+06  1.1264947E-15
  1.8000000E+06  9.1935984E-16
  1.8500000E+06  7.5390528E-16
  1.9000000E+06  6.2104509E-16
  1.9500000E+06  5.1382167E-16
  2.0000000E+06  4.2687336E-16
  2.0500000E+06  3.5604364E-16
  2.1000000E+06  2.9809211E-16
  2.1500000E+06  2.5047911E-16
  2.2000000E+06  2.1120380E-16
  2.2500000E+06  1.7868188E-16
  2.3000000E+06  1.5165296E-16
  2.3500000E+06  1.2910980E-16
  2.4000000E+06  1.1024401E-16
  2.4500000E+06  9.4404049E-17
  2.5000000E+06  8.1062704E-17
  2.5500000E+06  6.9791712E-17
  2.6000000E+06  6.0241897E-17
  2.6500000E+06  5.2127545E-17
  2.7000000E+06  4.5214058E-17
  2.8000000E+06  3.4250161E-17
  2.9000000E+06  2.6170402E-17
  3.0000000E+06  2.0159747E-17
  3.1000000E+06  1.5648601E-17
  3.2000000E+06  1.2234578E-17
  3.3000000E+06  9.6305095E-18
  3.4000000E+06  7.6294831E-18
  3.5000000E+06  6.0810567E-18
  3.6000000E+06  4.8748950E-18
  3.7000000E+06  3.9294183E-18
  3.8000000E+06  3.1838497E-18
  3.9000000E+06  2.5925829E-18
  4.0000000E+06  2.1211462E-18
  4.1000000E+06  1.7433116E-18
  4.2000000E+06  1.4389981E-18
  4.3000000E+06  1.1927293E-18
  4.4000000E+06  9.9251824E-19
  4.5000000E+06  8.2903701E-19
  4.6000000E+06  6.9498769E-19
  4.7000000E+06  5.8463116E-19
  4.8000000E+06  4.9343714E-19
  5.0000000E+06  3.5487206E-19
  5.1250000E+06  2.9058222E-19
  5.2500000E+06  2.3901320E-19
  5.3750000E+06  1.9744342E-19
  5.5000000E+06  1.6377024E-19
  5.6250000E+06  1.3636676E-19
  5.7500000E+06  1.1396715E-19
  5.8750000E+06  9.5580903E-20
  6.0000000E+06  8.0431082E-20
  6.1250000E+06  6.7905663E-20
  6.2500000E+06  5.7515929E-20
  6.3750000E+06  4.8869873E-20
  6.5000000E+06  4.1652041E-20
  
  
#  97  10  N1  EION =  1.729000000E+03 eV   270
#  S(0) = 6.277074E-01
  1.7232372E+01  0.0000000E+00
  1.7232372E+03  0.0000000E+00
  1.7232372E+03  2.1797398E-04
  1.7290000E+03  2.1797398E-04
  1.7290173E+03  2.1797398E-04
  1.7292391E+03  2.1674164E-04
  1.7294609E+03  2.1556452E-04
  1.7296828E+03  2.1443929E-04
  1.7299046E+03  2.1336287E-04
  1.7303482E+03  2.1134543E-04
  1.7307919E+03  2.0949237E-04
  1.7316791E+03  2.0621470E-04
  1.7325664E+03  2.0342301E-04
  1.7343410E+03  1.9899931E-04
  1.7361156E+03  1.9577784E-04
  1.7396647E+03  1.9186809E-04
  1.7414393E+03  1.9081524E-04
  1.7432138E+03  1.9018571E-04
  1.7467630E+03  1.8980519E-04
  1.7503121E+03  1.9010238E-04
  1.7538612E+03  1.9065270E-04
  1.7574104E+03  1.9118218E-04
  1.7609595E+03  1.9153493E-04
  1.7645086E+03  1.9164518E-04
  1.7680578E+03  1.9151056E-04
  1.7716069E+03  1.9116767E-04
  1.7787052E+03  1.9008671E-04
  1.7858035E+03  1.8884862E-04
  1.7929017E+03  1.8774996E-04
  1.8000000E+03  1.8689208E-04
  1.8125000E+03  1.8581236E-04
  1.8187500E+03  1.8533318E-04
  1.8250000E+03  1.8481750E-04
  1.8312500E+03  1.8423584E-04
  1.8375000E+03  1.8358929E-04
  1.8437500E+03  1.8289153E-04
  1.8500000E+03  1.8217046E-04
  1.8625000E+03  1.8075471E-04
  1.8750000E+03  1.7946982E-04
  1.8875000E+03  1.7831038E-04
  1.9000000E+03  1.7720132E-04
  1.9250000E+03  1.7486926E-04
  1.9375000E+03  1.7363798E-04
  1.9500000E+03  1.7241542E-04
  1.9625000E+03  1.7123165E-04
  1.9750000E+03  1.7009424E-04
  1.9875000E+03  1.6899742E-04
  2.0000000E+03  1.6791437E-04
  2.0250000E+03  1.6572250E-04
  2.0500000E+03  1.6350583E-04
  2.0750000E+03  1.6133424E-04
  2.1000000E+03  1.5925792E-04
  2.1500000E+03  1.5519892E-04
  2.1750000E+03  1.5319138E-04
  2.2000000E+03  1.5121689E-04
  2.2250000E+03  1.4929564E-04
  2.2500000E+03  1.4742510E-04
  2.2750000E+03  1.4558070E-04
  2.3000000E+03  1.4374878E-04
  2.3500000E+03  1.4017497E-04
  2.4000000E+03  1.3675838E-04
  2.4500000E+03  1.3344056E-04
  2.5000000E+03  1.3022519E-04
  2.5500000E+03  1.2713499E-04
  2.6000000E+03  1.2414833E-04
  2.6500000E+03  1.2124888E-04
  2.7000000E+03  1.1844439E-04
  2.8000000E+03  1.1312578E-04
  2.9000000E+03  1.0814126E-04
  3.0000000E+03  1.0346420E-04
  3.1000000E+03  9.9078177E-05
  3.2000000E+03  9.4962193E-05
  3.4000000E+03  8.7451735E-05
  3.6000000E+03  8.0784974E-05
  3.8000000E+03  7.4845423E-05
  4.0000000E+03  6.9533936E-05
  4.2000000E+03  6.4766326E-05
  4.4000000E+03  6.0471518E-05
  4.6000000E+03  5.6589455E-05
  4.8000000E+03  5.3069155E-05
  5.0000000E+03  4.9867129E-05
  5.2500000E+03  4.6255996E-05
  5.5000000E+03  4.3023021E-05
  5.7500000E+03  4.0117194E-05
  6.0000000E+03  3.7495872E-05
  6.5000000E+03  3.2968366E-05
  6.7500000E+03  3.1005493E-05
  7.0000000E+03  2.9212337E-05
  7.2500000E+03  2.7569911E-05
  7.5000000E+03  2.6061765E-05
  8.0000000E+03  2.3392896E-05
  8.5000000E+03  2.1111969E-05
  9.0000000E+03  1.9147164E-05
  9.5000000E+03  1.7442500E-05
  1.0000000E+04  1.5953859E-05
  1.0500000E+04  1.4646128E-05
  1.1000000E+04  1.3491065E-05
  1.1500000E+04  1.2465746E-05
  1.2000000E+04  1.1551407E-05
  1.2500000E+04  1.0732568E-05
  1.3000000E+04  9.9963659E-06
  1.3500000E+04  9.3320389E-06
  1.4000000E+04  8.7305276E-06
  1.4500000E+04  8.1841611E-06
  1.5000000E+04  7.6864076E-06
  1.6000000E+04  6.8151644E-06
  1.7000000E+04  6.0807272E-06
  1.8000000E+04  5.4559786E-06
  1.9000000E+04  4.9202036E-06
  2.0000000E+04  4.4573580E-06
  2.1000000E+04  4.0548525E-06
  2.2000000E+04  3.7027017E-06
  2.3000000E+04  3.3928974E-06
  2.4000000E+04  3.1189620E-06
  2.5000000E+04  2.8756076E-06
  2.6000000E+04  2.6584836E-06
  2.7000000E+04  2.4639863E-06
  2.8000000E+04  2.2891083E-06
  2.9000000E+04  2.1313251E-06
  3.0000000E+04  1.9885052E-06
  3.1000000E+04  1.8588386E-06
  3.2000000E+04  1.7407803E-06
  3.4000000E+04  1.5343717E-06
  3.6000000E+04  1.3607071E-06
  3.8000000E+04  1.2133207E-06
  4.0000000E+04  1.0872612E-06
  4.2000000E+04  9.7868503E-07
  4.4000000E+04  8.8457138E-07
  4.6000000E+04  8.0252008E-07
  4.8000000E+04  7.3060458E-07
  5.0000000E+04  6.6726447E-07
  5.2500000E+04  5.9822920E-07
  5.5000000E+04  5.3861163E-07
  5.7500000E+04  4.8682209E-07
  6.0000000E+04  4.4158846E-07
  6.5000000E+04  3.6687049E-07
  6.7500000E+04  3.3586323E-07
  7.0000000E+04  3.0829436E-07
  7.2500000E+04  2.8369197E-07
  7.5000000E+04  2.6166109E-07
  7.7500000E+04  2.4186921E-07
  8.0000000E+04  2.2403491E-07
  8.2500000E+04  2.0791883E-07
  8.5000000E+04  1.9331643E-07
  9.0000000E+04  1.6797442E-07
  9.5000000E+04  1.4687214E-07
  1.0000000E+05  1.2915259E-07
  1.0500000E+05  1.1416039E-07
  1.1000000E+05  1.0138824E-07
  1.1500000E+05  9.0438710E-08
  1.2000000E+05  8.0997290E-08
  1.2500000E+05  7.2812741E-08
  1.3000000E+05  6.5682656E-08
  1.3500000E+05  5.9442712E-08
  1.4000000E+05  5.3958464E-08
  1.4500000E+05  4.9119165E-08
  1.5000000E+05  4.4833022E-08
  1.5500000E+05  4.1023496E-08
  1.6000000E+05  3.7626428E-08
  1.6500000E+05  3.4587777E-08
  1.7000000E+05  3.1861785E-08
  1.7500000E+05  2.9409517E-08
  1.8000000E+05  2.7197705E-08
  1.8500000E+05  2.5197815E-08
  1.9000000E+05  2.3385270E-08
  2.0000000E+05  2.0240048E-08
  2.1000000E+05  1.7623414E-08
  2.2000000E+05  1.5429811E-08
  2.3000000E+05  1.3577898E-08
  2.4000000E+05  1.2004321E-08
  2.5000000E+05  1.0659245E-08
  2.6000000E+05  9.5031137E-09
  2.7000000E+05  8.5042654E-09
  2.8000000E+05  7.6371585E-09
  2.9000000E+05  6.8810359E-09
  3.0000000E+05  6.2189154E-09
  3.1000000E+05  5.6368194E-09
  3.2000000E+05  5.1231745E-09
  3.3000000E+05  4.6683435E-09
  3.4000000E+05  4.2642607E-09
  3.5000000E+05  3.9041423E-09
  3.6000000E+05  3.5822540E-09
  3.7000000E+05  3.2937270E-09
  3.8000000E+05  3.0344123E-09
  3.9000000E+05  2.8007603E-09
  4.0000000E+05  2.5897229E-09
  4.2000000E+05  2.2253411E-09
  4.4000000E+05  1.9241930E-09
  4.6000000E+05  1.6733416E-09
  4.8000000E+05  1.4628655E-09
  5.0000000E+05  1.2850833E-09
  5.1250000E+05  1.1878461E-09
  5.2500000E+05  1.0998056E-09
  5.3750000E+05  1.0199198E-09
  5.5000000E+05  9.4728437E-10
  5.7500000E+05  8.2071088E-10
  5.8750000E+05  7.6548053E-10
  6.0000000E+05  7.1488976E-10
  6.2500000E+05  6.2581383E-10
  6.5000000E+05  5.5036032E-10
  6.7500000E+05  4.8607252E-10
  7.0000000E+05  4.3100117E-10
  7.2500000E+05  3.8358699E-10
  7.5000000E+05  3.4257313E-10
  7.7500000E+05  3.0693944E-10
  8.0000000E+05  2.7585240E-10
  8.2500000E+05  2.4862668E-10
  8.5000000E+05  2.2469564E-10
  8.7500000E+05  2.0358819E-10
  9.0000000E+05  1.8491066E-10
  9.2500000E+05  1.6833252E-10
  9.5000000E+05  1.5357493E-10
  9.7500000E+05  1.4040166E-10
  1.0000000E+06  1.2861172E-10
  1.0250000E+06  1.1803353E-10
  1.0500000E+06  1.0851995E-10
  1.0750000E+06  9.9944427E-11
  1.1000000E+06  9.2197706E-11
  1.1250000E+06  8.5185205E-11
  1.1500000E+06  7.8824812E-11
  1.2000000E+06  6.7783161E-11
  1.2500000E+06  5.8601129E-11
  1.3000000E+06  5.0914813E-11
  1.3500000E+06  4.4440802E-11
  1.4000000E+06  3.8956609E-11
  1.4500000E+06  3.4286267E-11
  1.5000000E+06  3.0289433E-11
  1.5500000E+06  2.6853203E-11
  1.6000000E+06  2.3886120E-11
  1.6500000E+06  2.1313622E-11
  1.7000000E+06  1.9074603E-11
  1.7500000E+06  1.7118711E-11
  1.8000000E+06  1.5404247E-11
  1.8500000E+06  1.3896500E-11
  1.9000000E+06  1.2566435E-11
  1.9500000E+06  1.1389655E-11
  2.0000000E+06  1.0345574E-11
  2.0500000E+06  9.4167540E-12
  2.1000000E+06  8.5883660E-12
  2.1500000E+06  7.8477508E-12
  2.2000000E+06  7.1840658E-12
  2.2500000E+06  6.5879946E-12
  2.3000000E+06  6.0515068E-12
  2.3500000E+06  5.5676578E-12
  2.4000000E+06  5.1304248E-12
  2.4500000E+06  4.7345694E-12
  2.5000000E+06  4.3755232E-12
  2.6000000E+06  3.7523686E-12
  2.7000000E+06  3.2345271E-12
  2.8000000E+06  2.8015247E-12
  2.9000000E+06  2.4373723E-12
  3.0000000E+06  2.1294745E-12
  3.1000000E+06  1.8678273E-12
  3.2000000E+06  1.6444245E-12
  3.3000000E+06  1.4528149E-12
  3.4000000E+06  1.2877747E-12
  3.5000000E+06  1.1450490E-12
  3.6000000E+06  1.0211581E-12
  3.7000000E+06  9.1323883E-13
  3.8000000E+06  8.1891828E-13
  3.9000000E+06  7.3622041E-13
  4.0000000E+06  6.6348668E-13
  4.1000000E+06  5.9931711E-13
  4.2000000E+06  5.4253545E-13
  4.3000000E+06  4.9215010E-13
  4.4000000E+06  4.4732244E-13
  4.5000000E+06  4.0735343E-13
  4.6000000E+06  3.7165262E-13
  4.7000000E+06  3.3970772E-13
  4.8000000E+06  3.1107332E-13
  
  
#  97  11  N2  EION =  1.554000000E+03 eV   269
#  S(0) = 7.513674E-01
  1.5444533E+01  0.0000000E+00
  1.5444533E+03  0.0000000E+00
  1.5444533E+03  1.6059955E-04
  1.5540000E+03  1.6059955E-04
  1.5540155E+03  1.6059955E-04
  1.5543029E+03  1.6056570E-04
  1.5545903E+03  1.6049351E-04
  1.5548777E+03  1.6040133E-04
  1.5551652E+03  1.6030173E-04
  1.5557400E+03  1.6011185E-04
  1.5563148E+03  1.5996359E-04
  1.5574644E+03  1.5984269E-04
  1.5586140E+03  1.5995104E-04
  1.5609132E+03  1.6064845E-04
  1.5632124E+03  1.6162505E-04
  1.5655117E+03  1.6257000E-04
  1.5678109E+03  1.6331539E-04
  1.5701101E+03  1.6379785E-04
  1.5724093E+03  1.6401961E-04
  1.5770078E+03  1.6384554E-04
  1.5816062E+03  1.6319605E-04
  1.5862047E+03  1.6242250E-04
  1.5885039E+03  1.6206235E-04
  1.5908031E+03  1.6174267E-04
  1.5954016E+03  1.6125359E-04
  1.6000000E+03  1.6096777E-04
  1.6062500E+03  1.6083601E-04
  1.6125000E+03  1.6086908E-04
  1.6187500E+03  1.6093894E-04
  1.6250000E+03  1.6096718E-04
  1.6375000E+03  1.6082269E-04
  1.6437500E+03  1.6068292E-04
  1.6500000E+03  1.6053264E-04
  1.6625000E+03  1.6027324E-04
  1.6750000E+03  1.6009322E-04
  1.6875000E+03  1.5994167E-04
  1.7000000E+03  1.5976165E-04
  1.7125000E+03  1.5953830E-04
  1.7250000E+03  1.5928738E-04
  1.7500000E+03  1.5878582E-04
  1.7750000E+03  1.5828961E-04
  1.8000000E+03  1.5773940E-04
  1.9000000E+03  1.5524178E-04
  2.0000000E+03  1.5235084E-04
  2.1000000E+03  1.4914226E-04
  2.2000000E+03  1.4570902E-04
  2.3000000E+03  1.4211633E-04
  2.4000000E+03  1.3842442E-04
  2.5000000E+03  1.3467249E-04
  2.6000000E+03  1.3091447E-04
  2.7000000E+03  1.2717253E-04
  2.8000000E+03  1.2346635E-04
  2.9000000E+03  1.1982506E-04
  3.0000000E+03  1.1626163E-04
  3.1000000E+03  1.1278417E-04
  3.2000000E+03  1.0939867E-04
  3.4000000E+03  1.0292297E-04
  3.6000000E+03  9.6855682E-05
  3.8000000E+03  9.1195645E-05
  4.0000000E+03  8.5928944E-05
  4.2000000E+03  8.1035170E-05
  4.4000000E+03  7.6490875E-05
  4.6000000E+03  7.2271499E-05
  4.8000000E+03  6.8352646E-05
  5.0000000E+03  6.4710820E-05
  5.2500000E+03  6.0514462E-05
  5.5000000E+03  5.6676656E-05
  5.7500000E+03  5.3161472E-05
  6.0000000E+03  4.9936735E-05
  6.5000000E+03  4.4245774E-05
  6.7500000E+03  4.1730572E-05
  7.0000000E+03  3.9407663E-05
  7.2500000E+03  3.7258993E-05
  7.5000000E+03  3.5268353E-05
  8.0000000E+03  3.1704729E-05
  8.5000000E+03  2.8618652E-05
  9.0000000E+03  2.5931519E-05
  9.5000000E+03  2.3579703E-05
  1.0000000E+04  2.1511438E-05
  1.0500000E+04  1.9684359E-05
  1.1000000E+04  1.8063565E-05
  1.1500000E+04  1.6620123E-05
  1.2000000E+04  1.5329911E-05
  1.2500000E+04  1.4172699E-05
  1.3000000E+04  1.3131430E-05
  1.3500000E+04  1.2191649E-05
  1.4000000E+04  1.1341044E-05
  1.4500000E+04  1.0569085E-05
  1.5000000E+04  9.8667225E-06
  1.6000000E+04  8.6405998E-06
  1.7000000E+04  7.6117957E-06
  1.8000000E+04  6.7416059E-06
  1.9000000E+04  6.0002010E-06
  2.0000000E+04  5.3643170E-06
  2.1000000E+04  4.8156099E-06
  2.2000000E+04  4.3394754E-06
  2.3000000E+04  3.9241787E-06
  2.4000000E+04  3.5602144E-06
  2.5000000E+04  3.2398224E-06
  2.6000000E+04  2.9566222E-06
  2.7000000E+04  2.7053333E-06
  2.8000000E+04  2.4815586E-06
  2.9000000E+04  2.2816144E-06
  3.0000000E+04  2.1023986E-06
  3.1000000E+04  1.9412851E-06
  3.2000000E+04  1.7960403E-06
  3.3000000E+04  1.6647550E-06
  3.4000000E+04  1.5457912E-06
  3.5000000E+04  1.4377376E-06
  3.6000000E+04  1.3393732E-06
  3.8000000E+04  1.1676087E-06
  4.0000000E+04  1.0235400E-06
  4.2000000E+04  9.0182351E-07
  4.4000000E+04  7.9830771E-07
  4.6000000E+04  7.0973318E-07
  4.8000000E+04  6.3351605E-07
  5.0000000E+04  5.6758991E-07
  5.2500000E+04  4.9714674E-07
  5.5000000E+04  4.3761737E-07
  5.7500000E+04  3.8698682E-07
  5.8750000E+04  3.6449924E-07
  6.0000000E+04  3.4366908E-07
  6.2500000E+04  3.0640427E-07
  6.5000000E+04  2.7418318E-07
  6.7500000E+04  2.4619105E-07
  7.0000000E+04  2.2176527E-07
  7.2500000E+04  2.0036331E-07
  7.5000000E+04  1.8153819E-07
  7.7500000E+04  1.6491943E-07
  8.0000000E+04  1.5019820E-07
  8.2500000E+04  1.3711576E-07
  8.5000000E+04  1.2545427E-07
  8.7500000E+04  1.1502943E-07
  9.0000000E+04  1.0568463E-07
  9.2500000E+04  9.7286235E-08
  9.5000000E+04  8.9719814E-08
  9.7500000E+04  8.2886950E-08
  1.0000000E+05  7.6702713E-08
  1.0250000E+05  7.1093575E-08
  1.0500000E+05  6.5995679E-08
  1.1000000E+05  5.7118076E-08
  1.1500000E+05  4.9703123E-08
  1.2000000E+05  4.3467819E-08
  1.2500000E+05  3.8191607E-08
  1.3000000E+05  3.3701005E-08
  1.3500000E+05  2.9858401E-08
  1.4000000E+05  2.6553731E-08
  1.4500000E+05  2.3698311E-08
  1.5000000E+05  2.1220184E-08
  1.5500000E+05  1.9060587E-08
  1.6000000E+05  1.7171240E-08
  1.6500000E+05  1.5512253E-08
  1.7000000E+05  1.4050491E-08
  1.7500000E+05  1.2758281E-08
  1.8000000E+05  1.1612403E-08
  1.8500000E+05  1.0593288E-08
  1.9000000E+05  9.6843714E-09
  1.9500000E+05  8.8715714E-09
  2.0000000E+05  8.1428735E-09
  2.0500000E+05  7.4879888E-09
  2.1000000E+05  6.8980749E-09
  2.1500000E+05  6.3655066E-09
  2.2000000E+05  5.8836875E-09
  2.2500000E+05  5.4468937E-09
  2.3000000E+05  5.0501441E-09
  2.4000000E+05  4.3599326E-09
  2.5000000E+05  3.7843454E-09
  2.6000000E+05  3.3011866E-09
  2.7000000E+05  2.8931320E-09
  2.8000000E+05  2.5465423E-09
  2.9000000E+05  2.2505930E-09
  3.0000000E+05  1.9966282E-09
  3.1000000E+05  1.7776749E-09
  3.2000000E+05  1.5880782E-09
  3.3000000E+05  1.4232227E-09
  3.4000000E+05  1.2793199E-09
  3.5000000E+05  1.1532432E-09
  3.6000000E+05  1.0423983E-09
  3.7000000E+05  9.4462251E-10
  3.8000000E+05  8.5810395E-10
  3.9000000E+05  7.8131777E-10
  4.0000000E+05  7.1297524E-10
  4.1000000E+05  6.5198258E-10
  4.2000000E+05  5.9740809E-10
  4.3000000E+05  5.4845537E-10
  4.4000000E+05  5.0444125E-10
  4.5000000E+05  4.6477773E-10
  4.6000000E+05  4.2895703E-10
  4.7000000E+05  3.9653934E-10
  4.8000000E+05  3.6714267E-10
  5.0000000E+05  3.1612335E-10
  5.1250000E+05  2.8872147E-10
  5.2500000E+05  2.6424005E-10
  5.3750000E+05  2.4231214E-10
  5.5000000E+05  2.2262363E-10
  5.7500000E+05  1.8892262E-10
  5.8750000E+05  1.7447634E-10
  6.0000000E+05  1.6139142E-10
  6.2500000E+05  1.3871847E-10
  6.5000000E+05  1.1990704E-10
  6.7500000E+05  1.0419146E-10
  7.0000000E+05  9.0977990E-11
  7.2500000E+05  7.9801872E-11
  7.5000000E+05  7.0296213E-11
  7.7500000E+05  6.2169157E-11
  8.0000000E+05  5.5186816E-11
  8.2500000E+05  4.9160430E-11
  8.5000000E+05  4.3936669E-11
  8.7500000E+05  3.9390229E-11
  9.0000000E+05  3.5418096E-11
  9.2500000E+05  3.1935087E-11
  9.5000000E+05  2.8870442E-11
  9.7500000E+05  2.6165099E-11
  1.0000000E+06  2.3769533E-11
  1.0250000E+06  2.1642036E-11
  1.0500000E+06  1.9747333E-11
  1.0750000E+06  1.8055457E-11
  1.1000000E+06  1.6540860E-11
  1.1250000E+06  1.5181674E-11
  1.1500000E+06  1.3959113E-11
  1.1750000E+06  1.2856990E-11
  1.2000000E+06  1.1861321E-11
  1.2250000E+06  1.0959983E-11
  1.2500000E+06  1.0142437E-11
  1.3000000E+06  8.7231435E-12
  1.3500000E+06  7.5428827E-12
  1.4000000E+06  6.5549296E-12
  1.4500000E+06  5.7228874E-12
  1.5000000E+06  5.0181547E-12
  1.5500000E+06  4.4180738E-12
  1.6000000E+06  3.9045576E-12
  1.6500000E+06  3.4630637E-12
  1.7000000E+06  3.0818223E-12
  1.7500000E+06  2.7512484E-12
  1.8000000E+06  2.4634899E-12
  1.8500000E+06  2.2120784E-12
  1.9000000E+06  1.9916572E-12
  1.9500000E+06  1.7977675E-12
  2.0000000E+06  1.6266814E-12
  2.0500000E+06  1.4752684E-12
  2.1000000E+06  1.3408881E-12
  2.1500000E+06  1.2213032E-12
  2.2000000E+06  1.1146112E-12
  2.2500000E+06  1.0191881E-12
  2.3000000E+06  9.3364189E-13
  2.3500000E+06  8.5677659E-13
  2.4000000E+06  7.8756156E-13
  2.4500000E+06  7.2510588E-13
  2.5000000E+06  6.6863716E-13
  2.5500000E+06  6.1748430E-13
  2.6000000E+06  5.7106232E-13
  2.6500000E+06  5.2885970E-13
  2.7000000E+06  4.9042801E-13
  2.8000000E+06  4.2334822E-13
  2.9000000E+06  3.6719684E-13
  3.0000000E+06  3.1991921E-13
  3.1000000E+06  2.7989606E-13
  3.2000000E+06  2.4584193E-13
  3.3000000E+06  2.1672997E-13
  3.4000000E+06  1.9173278E-13
  3.5000000E+06  1.7017899E-13
  3.6000000E+06  1.5151951E-13
  3.7000000E+06  1.3530192E-13
  3.8000000E+06  1.2115400E-13
  3.9000000E+06  1.0876821E-13
  4.0000000E+06  9.7890162E-14
  4.1000000E+06  8.8311468E-14
  4.2000000E+06  7.9856659E-14
  4.3000000E+06  7.2376274E-14
  
  
#  97  12  N3  EION =  1.236000000E+03 eV   273
#  S(0) = 2.460638E+00
  1.2226105E+01  0.0000000E+00
  1.2226105E+03  0.0000000E+00
  1.2226105E+03  1.3359493E-03
  1.2360000E+03  1.3359493E-03
  1.2360124E+03  1.3359493E-03
  1.2363621E+03  1.3255454E-03
  1.2367117E+03  1.3160229E-03
  1.2370614E+03  1.3074568E-03
  1.2374111E+03  1.2998450E-03
  1.2381105E+03  1.2872956E-03
  1.2388099E+03  1.2778711E-03
  1.2402087E+03  1.2662479E-03
  1.2416074E+03  1.2612911E-03
  1.2430062E+03  1.2603645E-03
  1.2444049E+03  1.2616542E-03
  1.2458037E+03  1.2639235E-03
  1.2472025E+03  1.2663467E-03
  1.2486012E+03  1.2683945E-03
  1.2500000E+03  1.2697553E-03
  1.2531250E+03  1.2697104E-03
  1.2562500E+03  1.2656216E-03
  1.2593750E+03  1.2586478E-03
  1.2625000E+03  1.2501783E-03
  1.2656250E+03  1.2413862E-03
  1.2687500E+03  1.2330908E-03
  1.2718750E+03  1.2257655E-03
  1.2750000E+03  1.2196048E-03
  1.2812500E+03  1.2106356E-03
  1.2875000E+03  1.2049233E-03
  1.2937500E+03  1.2006854E-03
  1.3000000E+03  1.1965079E-03
  1.3125000E+03  1.1859761E-03
  1.3187500E+03  1.1797189E-03
  1.3250000E+03  1.1732478E-03
  1.3375000E+03  1.1608048E-03
  1.3437500E+03  1.1550820E-03
  1.3500000E+03  1.1496611E-03
  1.3750000E+03  1.1287198E-03
  1.3875000E+03  1.1177300E-03
  1.4000000E+03  1.1065279E-03
  1.4250000E+03  1.0848198E-03
  1.4500000E+03  1.0643296E-03
  1.4750000E+03  1.0439973E-03
  1.5000000E+03  1.0237739E-03
  1.5250000E+03  1.0042259E-03
  1.5500000E+03  9.8536448E-04
  1.5750000E+03  9.6686109E-04
  1.6000000E+03  9.4864463E-04
  1.7000000E+03  8.8053069E-04
  1.8000000E+03  8.1876969E-04
  1.9000000E+03  7.6282235E-04
  2.0000000E+03  7.1203195E-04
  2.1000000E+03  6.6580852E-04
  2.2000000E+03  6.2366151E-04
  2.3000000E+03  5.8519932E-04
  2.4000000E+03  5.4996748E-04
  2.5000000E+03  5.1764221E-04
  2.6000000E+03  4.8795663E-04
  2.7000000E+03  4.6063077E-04
  2.8000000E+03  4.3542250E-04
  2.9000000E+03  4.1212305E-04
  3.0000000E+03  3.9055234E-04
  3.1000000E+03  3.7054988E-04
  3.2000000E+03  3.5197206E-04
  3.4000000E+03  3.1858962E-04
  3.6000000E+03  2.8953031E-04
  3.8000000E+03  2.6409198E-04
  4.0000000E+03  2.4170725E-04
  4.2000000E+03  2.2191421E-04
  4.4000000E+03  2.0433409E-04
  4.6000000E+03  1.8865403E-04
  4.8000000E+03  1.7461404E-04
  5.0000000E+03  1.6199691E-04
  5.2500000E+03  1.4795116E-04
  5.5000000E+03  1.3554978E-04
  5.7500000E+03  1.2455106E-04
  6.0000000E+03  1.1475528E-04
  6.5000000E+03  9.8136516E-05
  6.7500000E+03  9.1059754E-05
  7.0000000E+03  8.4668264E-05
  7.2500000E+03  7.8878576E-05
  7.5000000E+03  7.3619381E-05
  8.0000000E+03  6.4456602E-05
  8.5000000E+03  5.6785050E-05
  9.0000000E+03  5.0306761E-05
  9.5000000E+03  4.4793648E-05
  1.0000000E+04  4.0068928E-05
  1.0500000E+04  3.5993965E-05
  1.1000000E+04  3.2458861E-05
  1.1500000E+04  2.9375652E-05
  1.2000000E+04  2.6673299E-05
  1.2500000E+04  2.4293955E-05
  1.3000000E+04  2.2190158E-05
  1.3500000E+04  2.0322691E-05
  1.4000000E+04  1.8658934E-05
  1.4500000E+04  1.7171596E-05
  1.5000000E+04  1.5837709E-05
  1.6000000E+04  1.3555466E-05
  1.7000000E+04  1.1688745E-05
  1.8000000E+04  1.0146775E-05
  1.9000000E+04  8.8617245E-06
  2.0000000E+04  7.7821690E-06
  2.1000000E+04  6.8686087E-06
  2.2000000E+04  6.0903515E-06
  2.3000000E+04  5.4232892E-06
  2.4000000E+04  4.8483059E-06
  2.5000000E+04  4.3501040E-06
  2.6000000E+04  3.9163424E-06
  2.7000000E+04  3.5369896E-06
  2.8000000E+04  3.2038323E-06
  2.9000000E+04  2.9101017E-06
  3.0000000E+04  2.6501847E-06
  3.1000000E+04  2.4194003E-06
  3.2000000E+04  2.2138228E-06
  3.4000000E+04  1.8655570E-06
  3.6000000E+04  1.5844798E-06
  3.8000000E+04  1.3553441E-06
  4.0000000E+04  1.1668540E-06
  4.2000000E+04  1.0105202E-06
  4.4000000E+04  8.7988019E-07
  4.6000000E+04  7.6995731E-07
  4.8000000E+04  6.7687804E-07
  5.0000000E+04  5.9759820E-07
  5.2500000E+04  5.1427457E-07
  5.5000000E+04  4.4509498E-07
  5.7500000E+04  3.8724431E-07
  5.8750000E+04  3.6186706E-07
  6.0000000E+04  3.3854628E-07
  6.2500000E+04  2.9730156E-07
  6.5000000E+04  2.6217114E-07
  6.7500000E+04  2.3209083E-07
  7.0000000E+04  2.0620812E-07
  7.2500000E+04  1.8383511E-07
  7.5000000E+04  1.6441288E-07
  7.7500000E+04  1.4748438E-07
  8.0000000E+04  1.3267357E-07
  8.2500000E+04  1.1966936E-07
  8.5000000E+04  1.0821299E-07
  8.7500000E+04  9.8088153E-08
  9.0000000E+04  8.9113141E-08
  9.2500000E+04  8.1134649E-08
  9.5000000E+04  7.4022789E-08
  1.0000000E+05  6.1973089E-08
  1.0500000E+05  5.2258259E-08
  1.1000000E+05  4.4356783E-08
  1.1500000E+05  3.7878254E-08
  1.2000000E+05  3.2526910E-08
  1.2500000E+05  2.8076277E-08
  1.3000000E+05  2.4351213E-08
  1.3500000E+05  2.1214999E-08
  1.4000000E+05  1.8560014E-08
  1.4500000E+05  1.6300868E-08
  1.5000000E+05  1.4369303E-08
  1.5500000E+05  1.2710373E-08
  1.6000000E+05  1.1279558E-08
  1.6500000E+05  1.0040564E-08
  1.7000000E+05  8.9636344E-09
  1.7500000E+05  8.0242367E-09
  1.8000000E+05  7.2020440E-09
  1.8500000E+05  6.4801305E-09
  1.9000000E+05  5.8443391E-09
  1.9500000E+05  5.2827770E-09
  2.0000000E+05  4.7854124E-09
  2.0500000E+05  4.3437494E-09
  2.1000000E+05  3.9505663E-09
  2.2000000E+05  3.2858863E-09
  2.3000000E+05  2.7519078E-09
  2.4000000E+05  2.3193657E-09
  2.5000000E+05  1.9663065E-09
  2.6000000E+05  1.6760833E-09
  2.7000000E+05  1.4359445E-09
  2.8000000E+05  1.2360322E-09
  2.9000000E+05  1.0686585E-09
  3.0000000E+05  9.2777934E-10
  3.1000000E+05  8.0860767E-10
  3.2000000E+05  7.0732532E-10
  3.3000000E+05  6.2086667E-10
  3.4000000E+05  5.4675487E-10
  3.5000000E+05  4.8297692E-10
  3.6000000E+05  4.2788769E-10
  3.7000000E+05  3.8013563E-10
  3.8000000E+05  3.3860495E-10
  3.9000000E+05  3.0237016E-10
  4.0000000E+05  2.7066023E-10
  4.1000000E+05  2.4283009E-10
  4.2000000E+05  2.1833785E-10
  4.3000000E+05  1.9672654E-10
  4.4000000E+05  1.7760935E-10
  4.5000000E+05  1.6065776E-10
  4.6000000E+05  1.4559173E-10
  4.7000000E+05  1.3217189E-10
  4.8000000E+05  1.2019294E-10
  5.0000000E+05  9.9875822E-11
  5.1250000E+05  8.9237629E-11
  5.2500000E+05  7.9913128E-11
  5.3750000E+05  7.1717981E-11
  5.5000000E+05  6.4496771E-11
  5.6250000E+05  5.8117991E-11
  5.7500000E+05  5.2469992E-11
  5.8750000E+05  4.7457666E-11
  6.0000000E+05  4.2999749E-11
  6.2500000E+05  3.5478325E-11
  6.5000000E+05  2.9457112E-11
  6.6250000E+05  2.6900950E-11
  6.7500000E+05  2.4601319E-11
  7.0000000E+05  2.0658494E-11
  7.2500000E+05  1.7436477E-11
  7.5000000E+05  1.4787720E-11
  7.7500000E+05  1.2597996E-11
  8.0000000E+05  1.0778196E-11
  8.2500000E+05  9.2583223E-12
  8.5000000E+05  7.9830045E-12
  8.7500000E+05  6.9081554E-12
  9.0000000E+05  5.9984621E-12
  9.2500000E+05  5.2254769E-12
  9.5000000E+05  4.5661655E-12
  9.7500000E+05  4.0017833E-12
  1.0000000E+06  3.5170036E-12
  1.0250000E+06  3.0992391E-12
  1.0500000E+06  2.7381044E-12
  1.0750000E+06  2.4249933E-12
  1.1000000E+06  2.1527452E-12
  1.1250000E+06  1.9153799E-12
  1.1500000E+06  1.7078843E-12
  1.1750000E+06  1.5260423E-12
  1.2000000E+06  1.3662959E-12
  1.2250000E+06  1.2256333E-12
  1.2500000E+06  1.1014967E-12
  1.2750000E+06  9.9170807E-13
  1.3000000E+06  8.9440696E-13
  1.3250000E+06  8.0799997E-13
  1.3500000E+06  7.3111867E-13
  1.4000000E+06  6.0138165E-13
  1.4500000E+06  4.9756510E-13
  1.5000000E+06  4.1393461E-13
  1.5500000E+06  3.4614215E-13
  1.6000000E+06  2.9086374E-13
  1.6500000E+06  2.4553890E-13
  1.7000000E+06  2.0818039E-13
  1.7500000E+06  1.7723512E-13
  1.8000000E+06  1.5148148E-13
  1.8500000E+06  1.2995267E-13
  1.9000000E+06  1.1187913E-13
  1.9500000E+06  9.6644909E-14
  2.0000000E+06  8.3754456E-14
  2.0500000E+06  7.2807109E-14
  2.1000000E+06  6.3477341E-14
  2.1500000E+06  5.5499445E-14
  2.2000000E+06  4.8655601E-14
  2.2500000E+06  4.2766505E-14
  2.3000000E+06  3.7683972E-14
  2.3500000E+06  3.3285073E-14
  2.4000000E+06  2.9467457E-14
  2.4500000E+06  2.6145607E-14
  2.5000000E+06  2.3247832E-14
  2.5500000E+06  2.0713827E-14
  2.6000000E+06  1.8492716E-14
  2.6500000E+06  1.6541447E-14
  2.7000000E+06  1.4823483E-14
  2.7500000E+06  1.3307731E-14
  2.8000000E+06  1.1967656E-14
  2.8500000E+06  1.0780572E-14
  2.9000000E+06  9.7270243E-15
  3.0000000E+06  7.9558946E-15
  3.1000000E+06  6.5460267E-15
  3.2000000E+06  5.4162359E-15
  3.3000000E+06  4.5050053E-15
  3.4000000E+06  3.7655405E-15
  3.5000000E+06  3.1620106E-15
  3.6000000E+06  2.6668796E-15
  3.7000000E+06  2.2589168E-15
  3.8000000E+06  1.9213775E-15
  3.9000000E+06  1.6409623E-15
  
  
#  97  13  N4  EION =  9.550000000E+02 eV   279
#  S(0) = 3.381469E+00
  9.4948502E+00  0.0000000E+00
  9.4948502E+02  0.0000000E+00
  9.4948502E+02  4.5779211E-04
  9.5500000E+02  4.5779211E-04
  9.5500955E+02  4.5779211E-04
  9.5515015E+02  4.6080857E-04
  9.5529074E+02  4.6413044E-04
  9.5543134E+02  4.6775499E-04
  9.5557194E+02  4.7167952E-04
  9.5585313E+02  4.8041816E-04
  9.5613432E+02  4.9032535E-04
  9.5669670E+02  5.1355982E-04
  9.5725908E+02  5.4119621E-04
  9.5838384E+02  6.0873457E-04
  9.5950860E+02  6.9049641E-04
  9.6175812E+02  8.8205454E-04
  9.6288288E+02  9.8285311E-04
  9.6400764E+02  1.0809735E-03
  9.6513240E+02  1.1727843E-03
  9.6625717E+02  1.2558336E-03
  9.6738193E+02  1.3289126E-03
  9.6850669E+02  1.3918762E-03
  9.7075621E+02  1.4903792E-03
  9.7300573E+02  1.5602533E-03
  9.7525526E+02  1.6110599E-03
  9.7750478E+02  1.6501210E-03
  9.7975430E+02  1.6821659E-03
  9.8200382E+02  1.7098974E-03
  9.9100191E+02  1.7947711E-03
  9.9550096E+02  1.8225858E-03
  1.0000000E+03  1.8404583E-03
  1.0031250E+03  1.8477340E-03
  1.0062500E+03  1.8516514E-03
  1.0125000E+03  1.8529955E-03
  1.0187500E+03  1.8507051E-03
  1.0250000E+03  1.8485963E-03
  1.0375000E+03  1.8485042E-03
  1.0500000E+03  1.8489505E-03
  1.0625000E+03  1.8445522E-03
  1.0750000E+03  1.8363937E-03
  1.0875000E+03  1.8280989E-03
  1.0937500E+03  1.8245455E-03
  1.1000000E+03  1.8213676E-03
  1.1250000E+03  1.8086987E-03
  1.1375000E+03  1.8005459E-03
  1.1500000E+03  1.7913455E-03
  1.1750000E+03  1.7724296E-03
  1.1875000E+03  1.7633816E-03
  1.2000000E+03  1.7542486E-03
  1.2250000E+03  1.7346967E-03
  1.2500000E+03  1.7130687E-03
  1.3000000E+03  1.6688837E-03
  1.3500000E+03  1.6224861E-03
  1.4000000E+03  1.5741559E-03
  1.4500000E+03  1.5255594E-03
  1.5000000E+03  1.4762349E-03
  1.6000000E+03  1.3790326E-03
  1.7000000E+03  1.2850587E-03
  1.8000000E+03  1.1956793E-03
  1.9000000E+03  1.1119245E-03
  2.0000000E+03  1.0337364E-03
  2.1000000E+03  9.6127116E-04
  2.2000000E+03  8.9436780E-04
  2.3000000E+03  8.3267293E-04
  2.4000000E+03  7.7583841E-04
  2.5000000E+03  7.2352953E-04
  2.6000000E+03  6.7540383E-04
  2.7000000E+03  6.3111958E-04
  2.8000000E+03  5.9035061E-04
  2.9000000E+03  5.5279188E-04
  3.0000000E+03  5.1816207E-04
  3.1000000E+03  4.8620389E-04
  3.2000000E+03  4.5668222E-04
  3.4000000E+03  4.0411387E-04
  3.6000000E+03  3.5897460E-04
  3.8000000E+03  3.2004734E-04
  4.0000000E+03  2.8633408E-04
  4.2000000E+03  2.5701523E-04
  4.4000000E+03  2.3141614E-04
  4.6000000E+03  2.0897913E-04
  4.8000000E+03  1.8924159E-04
  5.0000000E+03  1.7181845E-04
  5.2500000E+03  1.5280938E-04
  5.5000000E+03  1.3639971E-04
  5.7500000E+03  1.2216945E-04
  6.0000000E+03  1.0977612E-04
  6.5000000E+03  8.9426317E-05
  6.7500000E+03  8.1046331E-05
  7.0000000E+03  7.3639047E-05
  7.2500000E+03  6.7070458E-05
  7.5000000E+03  6.1227782E-05
  8.0000000E+03  5.1353276E-05
  8.5000000E+03  4.3411628E-05
  9.0000000E+03  3.6961502E-05
  9.5000000E+03  3.1675753E-05
  1.0000000E+04  2.7308672E-05
  1.0500000E+04  2.3673466E-05
  1.1000000E+04  2.0626553E-05
  1.1500000E+04  1.8056430E-05
  1.2000000E+04  1.5875680E-05
  1.2500000E+04  1.4015167E-05
  1.3000000E+04  1.2419762E-05
  1.3500000E+04  1.1045170E-05
  1.4000000E+04  9.8555469E-06
  1.4500000E+04  8.8216973E-06
  1.5000000E+04  7.9196898E-06
  1.6000000E+04  6.4356654E-06
  1.7000000E+04  5.2824002E-06
  1.8000000E+04  4.3751462E-06
  1.9000000E+04  3.6535036E-06
  2.0000000E+04  3.0737184E-06
  2.1000000E+04  2.6036316E-06
  2.2000000E+04  2.2192855E-06
  2.3000000E+04  1.9026175E-06
  2.4000000E+04  1.6398551E-06
  2.5000000E+04  1.4203885E-06
  2.6000000E+04  1.2359664E-06
  2.7000000E+04  1.0801152E-06
  2.8000000E+04  9.4771276E-07
  2.9000000E+04  8.3467594E-07
  3.0000000E+04  7.3772642E-07
  3.1000000E+04  6.5421383E-07
  3.2000000E+04  5.8198200E-07
  3.3000000E+04  5.1926672E-07
  3.4000000E+04  4.6461626E-07
  3.5000000E+04  4.1682959E-07
  3.6000000E+04  3.7490825E-07
  3.8000000E+04  3.0546043E-07
  4.0000000E+04  2.5107363E-07
  4.2000000E+04  2.0803256E-07
  4.4000000E+04  1.7364238E-07
  4.6000000E+04  1.4592165E-07
  4.8000000E+04  1.2339514E-07
  5.0000000E+04  1.0495203E-07
  5.2500000E+04  8.6371959E-08
  5.5000000E+04  7.1630415E-08
  5.7500000E+04  5.9826636E-08
  5.8750000E+04  5.4811242E-08
  6.0000000E+04  5.0295093E-08
  6.2500000E+04  4.2538229E-08
  6.5000000E+04  3.6179971E-08
  6.7500000E+04  3.0933166E-08
  7.0000000E+04  2.6576474E-08
  7.2500000E+04  2.2937813E-08
  7.5000000E+04  1.9882286E-08
  7.7500000E+04  1.7303323E-08
  8.0000000E+04  1.5116139E-08
  8.2500000E+04  1.3252838E-08
  8.5000000E+04  1.1658686E-08
  8.7500000E+04  1.0289301E-08
  9.0000000E+04  9.1084978E-09
  9.2500000E+04  8.0866158E-09
  9.5000000E+04  7.1992202E-09
  9.7500000E+04  6.4260849E-09
  1.0000000E+05  5.7503929E-09
  1.0250000E+05  5.1581020E-09
  1.0500000E+05  4.6374391E-09
  1.1000000E+05  3.7728990E-09
  1.1500000E+05  3.0944202E-09
  1.2000000E+05  2.5569238E-09
  1.2500000E+05  2.1273989E-09
  1.3000000E+05  1.7813833E-09
  1.3500000E+05  1.5005497E-09
  1.4000000E+05  1.2710277E-09
  1.4500000E+05  1.0822207E-09
  1.5000000E+05  9.2596018E-10
  1.5500000E+05  7.9589696E-10
  1.6000000E+05  6.8705799E-10
  1.6500000E+05  5.9551962E-10
  1.7000000E+05  5.1816474E-10
  1.7500000E+05  4.5250107E-10
  1.8000000E+05  3.9652376E-10
  1.8500000E+05  3.4861081E-10
  1.9000000E+05  3.0744285E-10
  1.9500000E+05  2.7194109E-10
  2.0000000E+05  2.4121899E-10
  2.0500000E+05  2.1454470E-10
  2.1000000E+05  1.9131148E-10
  2.2000000E+05  1.5323036E-10
  2.3000000E+05  1.2384135E-10
  2.4000000E+05  1.0092281E-10
  2.5000000E+05  8.2877762E-11
  2.6000000E+05  6.8543229E-11
  2.7000000E+05  5.7062180E-11
  2.8000000E+05  4.7796051E-11
  2.9000000E+05  4.0264113E-11
  3.0000000E+05  3.4100966E-11
  3.1000000E+05  2.9026374E-11
  3.2000000E+05  2.4823588E-11
  3.3000000E+05  2.1323655E-11
  3.4000000E+05  1.8393916E-11
  3.5000000E+05  1.5929477E-11
  3.6000000E+05  1.3846844E-11
  3.7000000E+05  1.2079157E-11
  3.8000000E+05  1.0572561E-11
  3.9000000E+05  9.2834360E-12
  4.0000000E+05  8.1762607E-12
  4.1000000E+05  7.2219668E-12
  4.2000000E+05  6.3966528E-12
  4.3000000E+05  5.6805761E-12
  4.4000000E+05  5.0573572E-12
  4.6000000E+05  4.0371436E-12
  4.8000000E+05  3.2513212E-12
  5.0000000E+05  2.6398386E-12
  5.1250000E+05  2.3264769E-12
  5.2500000E+05  2.0560554E-12
  5.3750000E+05  1.8219240E-12
  5.5000000E+05  1.6185773E-12
  5.6250000E+05  1.4414387E-12
  5.7500000E+05  1.2866882E-12
  5.8750000E+05  1.1511254E-12
  6.0000000E+05  1.0320589E-12
  6.2500000E+05  8.3467818E-13
  6.5000000E+05  6.8021239E-13
  6.6250000E+05  6.1570417E-13
  6.7500000E+05  5.5826276E-13
  7.0000000E+05  4.6119556E-13
  7.2500000E+05  3.8334498E-13
  7.5000000E+05  3.2046300E-13
  7.7500000E+05  2.6933428E-13
  8.0000000E+05  2.2750361E-13
  8.2500000E+05  1.9308048E-13
  8.5000000E+05  1.6459767E-13
  8.7500000E+05  1.4090814E-13
  9.0000000E+05  1.2110884E-13
  9.2500000E+05  1.0448435E-13
  9.5000000E+05  9.0464406E-14
  9.7500000E+05  7.8591821E-14
  1.0000000E+06  6.8498047E-14
  1.0250000E+06  5.9884406E-14
  1.0500000E+06  5.2507602E-14
  1.0750000E+06  4.6168523E-14
  1.1000000E+06  4.0703469E-14
  1.1250000E+06  3.5977274E-14
  1.1500000E+06  3.1877883E-14
  1.1750000E+06  2.8312029E-14
  1.2000000E+06  2.5201799E-14
  1.2250000E+06  2.2481863E-14
  1.2500000E+06  2.0097268E-14
  1.3000000E+06  1.6155639E-14
  1.3500000E+06  1.3084066E-14
  1.4000000E+06  1.0670110E-14
  1.4500000E+06  8.7579258E-15
  1.5000000E+06  7.2319970E-15
  1.5500000E+06  6.0058674E-15
  1.6000000E+06  5.0142544E-15
  1.6500000E+06  4.2074278E-15
  1.7000000E+06  3.5471913E-15
  1.7500000E+06  3.0039871E-15
  1.8000000E+06  2.5547794E-15
  1.8500000E+06  2.1814990E-15
  1.9000000E+06  1.8698841E-15
  1.9500000E+06  1.6086101E-15
  2.0000000E+06  1.3886345E-15
  2.0500000E+06  1.2026969E-15
  2.1000000E+06  1.0449378E-15
  2.1500000E+06  9.1060488E-16
  2.2000000E+06  7.9582643E-16
  2.2500000E+06  6.9743432E-16
  2.3000000E+06  6.1282419E-16
  2.3500000E+06  5.3984633E-16
  2.4000000E+06  4.7671942E-16
  2.4500000E+06  4.2196177E-16
  2.5000000E+06  3.7433611E-16
  2.5500000E+06  3.3280634E-16
  2.6000000E+06  2.9650204E-16
  2.6500000E+06  2.6468962E-16
  2.7000000E+06  2.3674893E-16
  2.8000000E+06  1.9045877E-16
  2.9000000E+06  1.5429631E-16
  3.0000000E+06  1.2582357E-16
  3.1000000E+06  1.0323967E-16
  3.2000000E+06  8.5200187E-17
  3.3000000E+06  7.0694529E-17
  3.4000000E+06  5.8957491E-17
  3.5000000E+06  4.9406324E-17
  3.6000000E+06  4.1595472E-17
  3.7000000E+06  3.5177759E-17
  3.8000000E+06  2.9880557E-17
  
  
#  97  14  N5  EION =  8.980000000E+02 eV   278
#  S(0) = 5.468208E+00
  5.0136672E+00  0.0000000E+00
  5.0136672E+02  0.0000000E+00
  5.0136672E+02  5.9865044E-04
  8.9800000E+02  5.9865044E-04
  8.9800898E+02  5.9865044E-04
  8.9820808E+02  6.1371035E-04
  8.9840718E+02  6.2968243E-04
  8.9860628E+02  6.4655759E-04
  8.9880539E+02  6.6432680E-04
  8.9920359E+02  7.0250948E-04
  8.9960180E+02  7.4414941E-04
  9.0000000E+02  7.8915137E-04
  9.0156250E+02  9.9568154E-04
  9.0312500E+02  1.2408363E-03
  9.0390625E+02  1.3726881E-03
  9.0468750E+02  1.5073126E-03
  9.0625000E+02  1.7741948E-03
  9.0781250E+02  2.0221619E-03
  9.0859375E+02  2.1346226E-03
  9.0937500E+02  2.2380345E-03
  9.1093750E+02  2.4164214E-03
  9.1250000E+02  2.5584567E-03
  9.1562500E+02  2.7549919E-03
  9.1875000E+02  2.8760685E-03
  9.2187500E+02  2.9588846E-03
  9.2500000E+02  3.0236406E-03
  9.3125000E+02  3.1272647E-03
  9.3750000E+02  3.2018836E-03
  9.4375000E+02  3.2440349E-03
  9.5000000E+02  3.2579914E-03
  9.5625000E+02  3.2547039E-03
  9.6250000E+02  3.2450182E-03
  9.6875000E+02  3.2357666E-03
  9.7500000E+02  3.2294277E-03
  9.8750000E+02  3.2220439E-03
  1.0000000E+03  3.2110548E-03
  1.0125000E+03  3.1921219E-03
  1.0250000E+03  3.1700302E-03
  1.0375000E+03  3.1498203E-03
  1.0500000E+03  3.1321580E-03
  1.0750000E+03  3.0956745E-03
  1.0875000E+03  3.0744492E-03
  1.1000000E+03  3.0522059E-03
  1.1250000E+03  3.0085105E-03
  1.1500000E+03  2.9660300E-03
  1.1750000E+03  2.9209428E-03
  1.2000000E+03  2.8737574E-03
  1.2250000E+03  2.8266274E-03
  1.2500000E+03  2.7799152E-03
  1.3000000E+03  2.6836982E-03
  1.3500000E+03  2.5870997E-03
  1.4000000E+03  2.4918287E-03
  1.4500000E+03  2.3970611E-03
  1.5000000E+03  2.3048943E-03
  1.6000000E+03  2.1277505E-03
  1.7000000E+03  1.9626346E-03
  1.8000000E+03  1.8095586E-03
  1.9000000E+03  1.6690680E-03
  2.0000000E+03  1.5405040E-03
  2.1000000E+03  1.4229922E-03
  2.2000000E+03  1.3158081E-03
  2.3000000E+03  1.2181539E-03
  2.4000000E+03  1.1291437E-03
  2.5000000E+03  1.0479583E-03
  2.6000000E+03  9.7384924E-04
  2.7000000E+03  9.0613981E-04
  2.8000000E+03  8.4421299E-04
  2.9000000E+03  7.8750966E-04
  3.0000000E+03  7.3552458E-04
  3.1000000E+03  6.8780350E-04
  3.2000000E+03  6.4393856E-04
  3.4000000E+03  5.6635356E-04
  3.6000000E+03  5.0028016E-04
  3.8000000E+03  4.4371918E-04
  4.0000000E+03  3.9506045E-04
  4.2000000E+03  3.5300177E-04
  4.4000000E+03  3.1648529E-04
  4.6000000E+03  2.8464679E-04
  4.8000000E+03  2.5677670E-04
  5.0000000E+03  2.3228889E-04
  5.2500000E+03  2.0570090E-04
  5.5000000E+03  1.8286293E-04
  5.7500000E+03  1.6315012E-04
  6.0000000E+03  1.4605772E-04
  6.5000000E+03  1.1816126E-04
  6.7500000E+03  1.0674083E-04
  7.0000000E+03  9.6682054E-05
  7.2500000E+03  8.7792720E-05
  7.5000000E+03  7.9911745E-05
  8.0000000E+03  6.6653296E-05
  8.5000000E+03  5.6052336E-05
  9.0000000E+03  4.7489305E-05
  9.5000000E+03  4.0508035E-05
  1.0000000E+04  3.4767992E-05
  1.0500000E+04  3.0011795E-05
  1.1000000E+04  2.6042655E-05
  1.1500000E+04  2.2708517E-05
  1.2000000E+04  1.9890742E-05
  1.2500000E+04  1.7495912E-05
  1.3000000E+04  1.5449851E-05
  1.3500000E+04  1.3693202E-05
  1.4000000E+04  1.2178115E-05
  1.4500000E+04  1.0865760E-05
  1.5000000E+04  9.7244204E-06
  1.6000000E+04  7.8550856E-06
  1.7000000E+04  6.4108917E-06
  1.8000000E+04  5.2810786E-06
  1.9000000E+04  4.3871577E-06
  2.0000000E+04  3.6725861E-06
  2.1000000E+04  3.0960131E-06
  2.2000000E+04  2.6267912E-06
  2.3000000E+04  2.2419180E-06
  2.4000000E+04  1.9239350E-06
  2.5000000E+04  1.6594514E-06
  2.6000000E+04  1.4380954E-06
  2.7000000E+04  1.2517619E-06
  2.8000000E+04  1.0940638E-06
  2.9000000E+04  9.5992788E-07
  3.0000000E+04  8.4529509E-07
  3.1000000E+04  7.4689596E-07
  3.2000000E+04  6.6207986E-07
  3.4000000E+04  5.2493671E-07
  3.6000000E+04  4.2078374E-07
  3.8000000E+04  3.4065004E-07
  4.0000000E+04  2.7826718E-07
  4.2000000E+04  2.2918120E-07
  4.4000000E+04  1.9017873E-07
  4.6000000E+04  1.5890932E-07
  4.8000000E+04  1.3363199E-07
  5.0000000E+04  1.1304195E-07
  5.2500000E+04  9.2413533E-08
  5.5000000E+04  7.6145283E-08
  5.7500000E+04  6.3195215E-08
  5.8750000E+04  5.7716824E-08
  6.0000000E+04  5.2797662E-08
  6.2500000E+04  4.4383118E-08
  6.5000000E+04  3.7523289E-08
  6.7500000E+04  3.1892760E-08
  7.0000000E+04  2.7241912E-08
  7.2500000E+04  2.3377542E-08
  7.5000000E+04  2.0148879E-08
  7.7500000E+04  1.7437364E-08
  8.0000000E+04  1.5149071E-08
  8.2500000E+04  1.3209081E-08
  8.5000000E+04  1.1557265E-08
  8.7500000E+04  1.0145068E-08
  9.0000000E+04  8.9330551E-09
  9.2500000E+04  7.8890278E-09
  9.5000000E+04  6.9865637E-09
  1.0000000E+05  5.5229214E-09
  1.0500000E+05  4.4086318E-09
  1.1000000E+05  3.5506606E-09
  1.1500000E+05  2.8831671E-09
  1.2000000E+05  2.3588921E-09
  1.2500000E+05  1.9434674E-09
  1.3000000E+05  1.6116031E-09
  1.3500000E+05  1.3444819E-09
  1.4000000E+05  1.1279570E-09
  1.4500000E+05  9.5129018E-10
  1.5000000E+05  8.0625839E-10
  1.5500000E+05  6.8651159E-10
  1.6000000E+05  5.8710675E-10
  1.6500000E+05  5.0416789E-10
  1.7000000E+05  4.3463502E-10
  1.7500000E+05  3.7607653E-10
  1.8000000E+05  3.2654823E-10
  1.8500000E+05  2.8448663E-10
  1.9000000E+05  2.4862734E-10
  1.9500000E+05  2.1794285E-10
  2.0000000E+05  1.9159406E-10
  2.0500000E+05  1.6889246E-10
  2.1000000E+05  1.4927047E-10
  2.2000000E+05  1.1746546E-10
  2.3000000E+05  9.3288462E-11
  2.4000000E+05  7.4714932E-11
  2.5000000E+05  6.0306583E-11
  2.6000000E+05  4.9028481E-11
  2.7000000E+05  4.0126781E-11
  2.8000000E+05  3.3046211E-11
  2.9000000E+05  2.7373507E-11
  3.0000000E+05  2.2798092E-11
  3.1000000E+05  1.9084437E-11
  3.2000000E+05  1.6052403E-11
  3.3000000E+05  1.3563129E-11
  3.4000000E+05  1.1508780E-11
  3.5000000E+05  9.8050109E-12
  3.6000000E+05  8.3854083E-12
  3.7000000E+05  7.1973580E-12
  3.8000000E+05  6.1989354E-12
  3.9000000E+05  5.3565407E-12
  4.0000000E+05  4.6431038E-12
  4.1000000E+05  4.0367058E-12
  4.2000000E+05  3.5195143E-12
  4.3000000E+05  3.0769564E-12
  4.4000000E+05  2.6970719E-12
  4.5000000E+05  2.3700041E-12
  4.6000000E+05  2.0875976E-12
  4.7000000E+05  1.8430777E-12
  4.8000000E+05  1.6307976E-12
  5.0000000E+05  1.2848287E-12
  5.1250000E+05  1.1114142E-12
  5.2500000E+05  9.6423094E-13
  5.3750000E+05  8.3888739E-13
  5.5000000E+05  7.3179701E-13
  5.6250000E+05  6.4001826E-13
  5.7500000E+05  5.6112869E-13
  5.8750000E+05  4.9312570E-13
  6.0000000E+05  4.3434745E-13
  6.2500000E+05  3.3915615E-13
  6.5000000E+05  2.6697503E-13
  6.6250000E+05  2.3754374E-13
  6.7500000E+05  2.1174029E-13
  7.0000000E+05  1.6911381E-13
  7.2500000E+05  1.3595657E-13
  7.5000000E+05  1.0997398E-13
  7.7500000E+05  8.9472336E-14
  8.0000000E+05  7.3189980E-14
  8.2500000E+05  6.0179148E-14
  8.5000000E+05  4.9722266E-14
  8.7500000E+05  4.1271963E-14
  9.0000000E+05  3.4407752E-14
  9.2500000E+05  2.8804491E-14
  9.5000000E+05  2.4209191E-14
  9.7500000E+05  2.0423789E-14
  1.0000000E+06  1.7292342E-14
  1.0250000E+06  1.4691406E-14
  1.0500000E+06  1.2522770E-14
  1.0750000E+06  1.0707910E-14
  1.1000000E+06  9.1837469E-15
  1.1250000E+06  7.8993816E-15
  1.1500000E+06  6.8135680E-15
  1.1750000E+06  5.8927441E-15
  1.2000000E+06  5.1094944E-15
  1.2250000E+06  4.4413401E-15
  1.2500000E+06  3.8697832E-15
  1.2750000E+06  3.3795482E-15
  1.3000000E+06  2.9579782E-15
  1.3250000E+06  2.5945521E-15
  1.3500000E+06  2.2804969E-15
  1.4000000E+06  1.7723301E-15
  1.4500000E+06  1.3877743E-15
  1.5000000E+06  1.0943377E-15
  1.5500000E+06  8.6867969E-16
  1.6000000E+06  6.9386889E-16
  1.6500000E+06  5.5751055E-16
  1.7000000E+06  4.5045277E-16
  1.7500000E+06  3.6588093E-16
  1.8000000E+06  2.9868149E-16
  1.8500000E+06  2.4498950E-16
  1.9000000E+06  2.0186367E-16
  1.9500000E+06  1.6705073E-16
  2.0000000E+06  1.3881377E-16
  2.0500000E+06  1.1580597E-16
  2.1000000E+06  9.6977123E-17
  2.1500000E+06  8.1503878E-17
  2.2000000E+06  6.8737369E-17
  2.2500000E+06  5.8163727E-17
  2.3000000E+06  4.9374082E-17
  2.3500000E+06  4.2041649E-17
  2.4000000E+06  3.5904094E-17
  2.4500000E+06  3.0749932E-17
  2.5000000E+06  2.6407993E-17
  2.5500000E+06  2.2739203E-17
  2.6000000E+06  1.9630199E-17
  2.6500000E+06  1.6988238E-17
  2.7000000E+06  1.4737114E-17
  2.7500000E+06  1.2814006E-17
  2.8000000E+06  1.1166962E-17
  2.8500000E+06  9.7528954E-18
  2.9000000E+06  8.5359076E-18
  2.9500000E+06  7.4859760E-18
  3.0000000E+06  6.5780315E-18
  3.0500000E+06  5.7910908E-18
  3.1000000E+06  5.1075377E-18
  3.2000000E+06  3.9935767E-18
  3.3000000E+06  3.1432275E-18
  3.4000000E+06  2.4899660E-18
  3.5000000E+06  1.9850279E-18
  
  
#  97  17  O1  EION =  4.010000000E+02 eV   265
#  S(0) = 4.379521E-01
  3.9486789E+00  0.0000000E+00
  3.9486789E+02  0.0000000E+00
  3.9486789E+02  4.7037466E-04
  4.0100000E+02  4.7037466E-04
  4.0100401E+02  4.7037466E-04
  4.0124146E+02  4.6655483E-04
  4.0147891E+02  4.6292786E-04
  4.0171636E+02  4.5948119E-04
  4.0195381E+02  4.5620325E-04
  4.0242870E+02  4.5011215E-04
  4.0290360E+02  4.4457984E-04
  4.0385340E+02  4.3494859E-04
  4.0480320E+02  4.2690817E-04
  4.0670280E+02  4.1448446E-04
  4.0860240E+02  4.0566916E-04
  4.1050200E+02  3.9942967E-04
  4.1240160E+02  3.9506185E-04
  4.1430120E+02  3.9205741E-04
  4.1620080E+02  3.9003441E-04
  4.2000000E+02  3.8781986E-04
  4.2250000E+02  3.8706253E-04
  4.2500000E+02  3.8648296E-04
  4.2750000E+02  3.8587013E-04
  4.3000000E+02  3.8508956E-04
  4.3500000E+02  3.8277715E-04
  4.4000000E+02  3.7944427E-04
  4.5000000E+02  3.7095700E-04
  4.5500000E+02  3.6654211E-04
  4.6000000E+02  3.6235698E-04
  4.7000000E+02  3.5500191E-04
  4.8000000E+02  3.4877498E-04
  4.9000000E+02  3.4302505E-04
  5.0000000E+02  3.3725332E-04
  5.1250000E+02  3.2983758E-04
  5.1875000E+02  3.2612379E-04
  5.2500000E+02  3.2247217E-04
  5.3750000E+02  3.1550155E-04
  5.5000000E+02  3.0903023E-04
  5.6250000E+02  3.0294158E-04
  5.7500000E+02  2.9705782E-04
  5.8750000E+02  2.9125334E-04
  6.0000000E+02  2.8551966E-04
  6.1250000E+02  2.7990510E-04
  6.2500000E+02  2.7447225E-04
  6.3750000E+02  2.6926061E-04
  6.5000000E+02  2.6424814E-04
  6.6250000E+02  2.5940181E-04
  6.7500000E+02  2.5468334E-04
  7.0000000E+02  2.4551376E-04
  7.2500000E+02  2.3673720E-04
  7.5000000E+02  2.2843836E-04
  7.7500000E+02  2.2061960E-04
  8.0000000E+02  2.1319008E-04
  8.2500000E+02  2.0606396E-04
  8.5000000E+02  1.9925909E-04
  9.0000000E+02  1.8664387E-04
  9.5000000E+02  1.7518600E-04
  1.0000000E+03  1.6469818E-04
  1.0500000E+03  1.5511625E-04
  1.1000000E+03  1.4636513E-04
  1.1500000E+03  1.3831192E-04
  1.2000000E+03  1.3089842E-04
  1.2500000E+03  1.2408188E-04
  1.3000000E+03  1.1779104E-04
  1.3500000E+03  1.1196474E-04
  1.4000000E+03  1.0656300E-04
  1.4500000E+03  1.0155046E-04
  1.5000000E+03  9.6891763E-05
  1.6000000E+03  8.8508744E-05
  1.7000000E+03  8.1190453E-05
  1.8000000E+03  7.4762696E-05
  1.9000000E+03  6.9090105E-05
  2.0000000E+03  6.4059188E-05
  2.1000000E+03  5.9575780E-05
  2.2000000E+03  5.5562262E-05
  2.3000000E+03  5.1954353E-05
  2.4000000E+03  4.8698575E-05
  2.5000000E+03  4.5750006E-05
  2.6000000E+03  4.3070657E-05
  2.7000000E+03  4.0628252E-05
  2.8000000E+03  3.8395202E-05
  2.9000000E+03  3.6347819E-05
  3.0000000E+03  3.4465702E-05
  3.1000000E+03  3.2731176E-05
  3.2000000E+03  3.1128879E-05
  3.4000000E+03  2.8269085E-05
  3.6000000E+03  2.5797751E-05
  3.8000000E+03  2.3646151E-05
  4.0000000E+03  2.1760261E-05
  4.2000000E+03  2.0097152E-05
  4.4000000E+03  1.8622323E-05
  4.6000000E+03  1.7307787E-05
  4.8000000E+03  1.6130597E-05
  5.0000000E+03  1.5071832E-05
  5.2500000E+03  1.3891261E-05
  5.5000000E+03  1.2846270E-05
  5.7500000E+03  1.1916513E-05
  6.0000000E+03  1.1085345E-05
  6.5000000E+03  9.6663300E-06
  6.7500000E+03  9.0576575E-06
  7.0000000E+03  8.5050649E-06
  7.2500000E+03  8.0017863E-06
  7.5000000E+03  7.5420568E-06
  8.0000000E+03  6.7341903E-06
  8.5000000E+03  6.0495916E-06
  9.0000000E+03  5.4642364E-06
  9.5000000E+03  4.9597183E-06
  1.0000000E+04  4.5217319E-06
  1.0500000E+04  4.1390162E-06
  1.1000000E+04  3.8026069E-06
  1.1500000E+04  3.5052900E-06
  1.2000000E+04  3.2412105E-06
  1.2500000E+04  3.0055723E-06
  1.3000000E+04  2.7944165E-06
  1.3500000E+04  2.6044539E-06
  1.4000000E+04  2.4329301E-06
  1.4500000E+04  2.2775259E-06
  1.5000000E+04  2.1362780E-06
  1.6000000E+04  1.8898033E-06
  1.7000000E+04  1.6827846E-06
  1.8000000E+04  1.5072307E-06
  1.9000000E+04  1.3570834E-06
  2.0000000E+04  1.2276811E-06
  2.1000000E+04  1.1153869E-06
  2.2000000E+04  1.0173289E-06
  2.3000000E+04  9.3121378E-07
  2.4000000E+04  8.5519207E-07
  2.5000000E+04  7.8775813E-07
  2.6000000E+04  7.2767683E-07
  2.7000000E+04  6.7392678E-07
  2.8000000E+04  6.2565727E-07
  2.9000000E+04  5.8215569E-07
  3.0000000E+04  5.4282130E-07
  3.1000000E+04  5.0714464E-07
  3.2000000E+04  4.7469165E-07
  3.4000000E+04  4.1802186E-07
  3.6000000E+04  3.7041169E-07
  3.8000000E+04  3.3005655E-07
  4.0000000E+04  2.9557980E-07
  4.2000000E+04  2.6591495E-07
  4.4000000E+04  2.4022458E-07
  4.6000000E+04  2.1784428E-07
  4.8000000E+04  1.9824225E-07
  5.0000000E+04  1.8098892E-07
  5.2500000E+04  1.6219721E-07
  5.5000000E+04  1.4598023E-07
  5.7500000E+04  1.3190108E-07
  5.8750000E+04  1.2555127E-07
  6.0000000E+04  1.1961072E-07
  6.2500000E+04  1.0882777E-07
  6.5000000E+04  9.9323340E-08
  6.7500000E+04  9.0909726E-08
  7.0000000E+04  8.3431903E-08
  7.2500000E+04  7.6761001E-08
  7.5000000E+04  7.0789225E-08
  7.7500000E+04  6.5425885E-08
  8.0000000E+04  6.0594266E-08
  8.2500000E+04  5.6229156E-08
  8.5000000E+04  5.2274881E-08
  8.7500000E+04  4.8683670E-08
  9.0000000E+04  4.5414348E-08
  9.2500000E+04  4.2431287E-08
  9.5000000E+04  3.9703545E-08
  1.0000000E+05  3.4909534E-08
  1.0500000E+05  3.0854314E-08
  1.1000000E+05  2.7400234E-08
  1.1500000E+05  2.4439546E-08
  1.2000000E+05  2.1887022E-08
  1.2500000E+05  1.9674623E-08
  1.3000000E+05  1.7747529E-08
  1.3500000E+05  1.6061201E-08
  1.4000000E+05  1.4579204E-08
  1.4500000E+05  1.3271545E-08
  1.5000000E+05  1.2113397E-08
  1.5500000E+05  1.1084080E-08
  1.6000000E+05  1.0166256E-08
  1.6500000E+05  9.3453069E-09
  1.7000000E+05  8.6088550E-09
  1.7500000E+05  7.9463688E-09
  1.8000000E+05  7.3488518E-09
  1.8500000E+05  6.8085885E-09
  1.9000000E+05  6.3189394E-09
  1.9500000E+05  5.8741655E-09
  2.0000000E+05  5.4692881E-09
  2.0500000E+05  5.0999744E-09
  2.1000000E+05  4.7624409E-09
  2.2000000E+05  4.1698658E-09
  2.3000000E+05  3.6695804E-09
  2.4000000E+05  3.2444711E-09
  2.5000000E+05  2.8810822E-09
  2.6000000E+05  2.5687315E-09
  2.7000000E+05  2.2988648E-09
  2.8000000E+05  2.0645808E-09
  2.9000000E+05  1.8602731E-09
  3.0000000E+05  1.6813570E-09
  3.1000000E+05  1.5240588E-09
  3.2000000E+05  1.3852536E-09
  3.3000000E+05  1.2623385E-09
  3.4000000E+05  1.1531328E-09
  3.5000000E+05  1.0558026E-09
  3.6000000E+05  9.6879876E-10
  3.7000000E+05  8.9080727E-10
  3.8000000E+05  8.2070876E-10
  3.9000000E+05  7.5754529E-10
  4.0000000E+05  7.0049392E-10
  4.1000000E+05  6.4884500E-10
  4.2000000E+05  6.0198408E-10
  4.3000000E+05  5.5937789E-10
  4.4000000E+05  5.2056223E-10
  4.6000000E+05  4.5273202E-10
  4.8000000E+05  3.9581501E-10
  5.0000000E+05  3.4773683E-10
  5.1250000E+05  3.2144010E-10
  5.2500000E+05  2.9762986E-10
  5.3750000E+05  2.7602408E-10
  5.5000000E+05  2.5637796E-10
  5.7500000E+05  2.2213901E-10
  5.8750000E+05  2.0719716E-10
  6.0000000E+05  1.9350981E-10
  6.2500000E+05  1.6940929E-10
  6.5000000E+05  1.4899429E-10
  6.7500000E+05  1.3159996E-10
  7.0000000E+05  1.1669814E-10
  7.2500000E+05  1.0386670E-10
  7.5000000E+05  9.2766049E-11
  7.7500000E+05  8.3120885E-11
  8.0000000E+05  7.4706105E-11
  8.2500000E+05  6.7336454E-11
  8.5000000E+05  6.0858460E-11
  8.7500000E+05  5.5144517E-11
  9.0000000E+05  5.0088036E-11
  9.2500000E+05  4.5599564E-11
  9.5000000E+05  4.1603712E-11
  9.7500000E+05  3.8036605E-11
  1.0000000E+06  3.4843894E-11
  1.0250000E+06  3.1979160E-11
  1.0500000E+06  2.9402626E-11
  1.0750000E+06  2.7080075E-11
  1.1000000E+06  2.4981960E-11
  1.1250000E+06  2.3082682E-11
  1.1500000E+06  2.1359999E-11
  1.1750000E+06  1.9794514E-11
  1.2000000E+06  1.8369276E-11
  1.2250000E+06  1.7069440E-11
  1.2500000E+06  1.5881970E-11
  1.3000000E+06  1.3799585E-11
  1.3500000E+06  1.2045524E-11
  1.4000000E+06  1.0559639E-11
  1.4500000E+06  9.2942691E-12
  1.5000000E+06  8.2113355E-12
  1.5500000E+06  7.2802095E-12
  1.6000000E+06  6.4761047E-12
  1.6500000E+06  5.7788523E-12
  1.7000000E+06  5.1719651E-12
  1.7500000E+06  4.6418442E-12
  1.8000000E+06  4.1772080E-12
  1.8500000E+06  3.7686178E-12
  1.9000000E+06  3.4081162E-12
  1.9500000E+06  3.0890384E-12
  2.0000000E+06  2.8057837E-12
  2.0500000E+06  2.5536485E-12
  2.1000000E+06  2.3287760E-12
  2.1500000E+06  2.1278797E-12
  2.2000000E+06  1.9480967E-12
  2.2500000E+06  1.7869319E-12
  
  
#  97  18  O2  EION =  3.290000000E+02 eV   270
#  S(0) = 4.800442E-01
  3.1937796E+00  0.0000000E+00
  3.1937796E+02  0.0000000E+00
  3.1937796E+02  1.1166588E-03
  3.2900000E+02  1.1166588E-03
  3.2900329E+02  1.1166588E-03
  3.2927821E+02  1.1129674E-03
  3.2955312E+02  1.1090631E-03
  3.2982804E+02  1.1050550E-03
  3.3010296E+02  1.1010185E-03
  3.3065280E+02  1.0930502E-03
  3.3120263E+02  1.0853979E-03
  3.3230230E+02  1.0713443E-03
  3.3340197E+02  1.0589210E-03
  3.3560132E+02  1.0376833E-03
  3.3780066E+02  1.0190745E-03
  3.3890033E+02  1.0101485E-03
  3.4000000E+02  1.0012682E-03
  3.4250000E+02  9.8080413E-04
  3.4500000E+02  9.5962807E-04
  3.4750000E+02  9.3775678E-04
  3.5000000E+02  9.1544235E-04
  3.5500000E+02  8.7072031E-04
  3.6000000E+02  8.2753879E-04
  3.6500000E+02  7.8709263E-04
  3.7000000E+02  7.4983042E-04
  3.8000000E+02  6.8454057E-04
  3.8500000E+02  6.5589154E-04
  3.9000000E+02  6.2942237E-04
  3.9500000E+02  6.0480800E-04
  4.0000000E+02  5.8177934E-04
  4.1000000E+02  5.3967862E-04
  4.2000000E+02  5.0199985E-04
  4.3000000E+02  4.6818995E-04
  4.4000000E+02  4.3797064E-04
  4.5000000E+02  4.1110079E-04
  4.6000000E+02  3.8726091E-04
  4.8000000E+02  3.4709747E-04
  4.9000000E+02  3.2999779E-04
  5.0000000E+02  3.1447516E-04
  5.1250000E+02  2.9700446E-04
  5.2500000E+02  2.8144364E-04
  5.5000000E+02  2.5532864E-04
  5.7500000E+02  2.3458681E-04
  5.8750000E+02  2.2574508E-04
  6.0000000E+02  2.1770759E-04
  6.2500000E+02  2.0367340E-04
  6.5000000E+02  1.9191810E-04
  6.7500000E+02  1.8202451E-04
  7.0000000E+02  1.7356799E-04
  7.2500000E+02  1.6620236E-04
  7.5000000E+02  1.5971419E-04
  8.0000000E+02  1.4879755E-04
  8.2500000E+02  1.4415136E-04
  8.5000000E+02  1.3991167E-04
  8.7500000E+02  1.3600322E-04
  9.0000000E+02  1.3238057E-04
  9.5000000E+02  1.2585718E-04
  1.0000000E+03  1.2009029E-04
  1.0500000E+03  1.1489857E-04
  1.1000000E+03  1.1016706E-04
  1.1500000E+03  1.0581454E-04
  1.2000000E+03  1.0178097E-04
  1.2500000E+03  9.8020537E-05
  1.3000000E+03  9.4497641E-05
  1.3500000E+03  9.1184963E-05
  1.4000000E+03  8.8060521E-05
  1.4500000E+03  8.5107104E-05
  1.5000000E+03  8.2310650E-05
  1.6000000E+03  7.7139077E-05
  1.7000000E+03  7.2457967E-05
  1.8000000E+03  6.8201714E-05
  1.9000000E+03  6.4318960E-05
  2.0000000E+03  6.0766161E-05
  2.1000000E+03  5.7506015E-05
  2.2000000E+03  5.4506417E-05
  2.3000000E+03  5.1739673E-05
  2.4000000E+03  4.9181855E-05
  2.5000000E+03  4.6812061E-05
  2.6000000E+03  4.4611994E-05
  2.7000000E+03  4.2565542E-05
  2.8000000E+03  4.0658462E-05
  2.9000000E+03  3.8878128E-05
  3.0000000E+03  3.7213327E-05
  3.1000000E+03  3.5654056E-05
  3.2000000E+03  3.4191379E-05
  3.4000000E+03  3.1524650E-05
  3.6000000E+03  2.9158416E-05
  3.8000000E+03  2.7048241E-05
  4.0000000E+03  2.5157709E-05
  4.2000000E+03  2.3456759E-05
  4.4000000E+03  2.1920332E-05
  4.6000000E+03  2.0527460E-05
  4.8000000E+03  1.9260529E-05
  5.0000000E+03  1.8104625E-05
  5.2500000E+03  1.6796648E-05
  5.5000000E+03  1.5621367E-05
  5.7500000E+03  1.4561299E-05
  6.0000000E+03  1.3601812E-05
  6.5000000E+03  1.1937059E-05
  6.7500000E+03  1.1212358E-05
  7.0000000E+03  1.0548768E-05
  7.2500000E+03  9.9396572E-06
  7.5000000E+03  9.3792804E-06
  8.0000000E+03  8.3853325E-06
  8.5000000E+03  7.5338676E-06
  9.0000000E+03  6.7992559E-06
  9.5000000E+03  6.1613724E-06
  1.0000000E+04  5.6042309E-06
  1.0500000E+04  5.1149973E-06
  1.1000000E+04  4.6832751E-06
  1.1500000E+04  4.3005688E-06
  1.2000000E+04  3.9598828E-06
  1.2500000E+04  3.6554181E-06
  1.3000000E+04  3.3823329E-06
  1.3500000E+04  3.1365621E-06
  1.4000000E+04  2.9146727E-06
  1.4500000E+04  2.7137492E-06
  1.5000000E+04  2.5313039E-06
  1.5500000E+04  2.3652037E-06
  1.6000000E+04  2.2136120E-06
  1.6500000E+04  2.0749402E-06
  1.7000000E+04  1.9478084E-06
  1.8000000E+04  1.7235064E-06
  1.9000000E+04  1.5327664E-06
  2.0000000E+04  1.3694355E-06
  2.1000000E+04  1.2286892E-06
  2.2000000E+04  1.1067022E-06
  2.3000000E+04  1.0004115E-06
  2.4000000E+04  9.0734288E-07
  2.5000000E+04  8.2548119E-07
  2.6000000E+04  7.5317274E-07
  2.7000000E+04  6.8905145E-07
  2.8000000E+04  6.3198143E-07
  2.9000000E+04  5.8101253E-07
  3.0000000E+04  5.3534566E-07
  3.1000000E+04  4.9430531E-07
  3.2000000E+04  4.5731753E-07
  3.3000000E+04  4.2389245E-07
  3.4000000E+04  3.9361008E-07
  3.5000000E+04  3.6610906E-07
  3.6000000E+04  3.4107711E-07
  3.8000000E+04  2.9737175E-07
  4.0000000E+04  2.6071723E-07
  4.2000000E+04  2.2975076E-07
  4.4000000E+04  2.0341445E-07
  4.6000000E+04  1.8087837E-07
  4.8000000E+04  1.6148495E-07
  5.0000000E+04  1.4470844E-07
  5.2500000E+04  1.2678011E-07
  5.5000000E+04  1.1162693E-07
  5.7500000E+04  9.8736652E-08
  5.8750000E+04  9.3010618E-08
  6.0000000E+04  8.7706111E-08
  6.2500000E+04  7.8215050E-08
  6.5000000E+04  7.0006900E-08
  6.7500000E+04  6.2874537E-08
  7.0000000E+04  5.6649549E-08
  7.2500000E+04  5.1194046E-08
  7.5000000E+04  4.6394391E-08
  7.7500000E+04  4.2156382E-08
  8.0000000E+04  3.8401493E-08
  8.2500000E+04  3.5063913E-08
  8.5000000E+04  3.2088220E-08
  8.7500000E+04  2.9427536E-08
  9.0000000E+04  2.7042025E-08
  9.2500000E+04  2.4897686E-08
  9.5000000E+04  2.2965388E-08
  9.7500000E+04  2.1220087E-08
  1.0000000E+05  1.9640170E-08
  1.0250000E+05  1.8206917E-08
  1.0500000E+05  1.6904065E-08
  1.1000000E+05  1.4634662E-08
  1.1500000E+05  1.2738528E-08
  1.2000000E+05  1.1143549E-08
  1.2500000E+05  9.7935017E-09
  1.3000000E+05  8.6441430E-09
  1.3500000E+05  7.6603618E-09
  1.4000000E+05  6.8140773E-09
  1.4500000E+05  6.0826577E-09
  1.5000000E+05  5.4477327E-09
  1.5500000E+05  4.8942934E-09
  1.6000000E+05  4.4100036E-09
  1.6500000E+05  3.9846675E-09
  1.7000000E+05  3.6098138E-09
  1.7500000E+05  3.2783712E-09
  1.8000000E+05  2.9844050E-09
  1.8500000E+05  2.7229110E-09
  1.9000000E+05  2.4896518E-09
  1.9500000E+05  2.2810248E-09
  2.0000000E+05  2.0939552E-09
  2.0500000E+05  1.9258090E-09
  2.1000000E+05  1.7743221E-09
  2.1500000E+05  1.6375413E-09
  2.2000000E+05  1.5137767E-09
  2.2500000E+05  1.4015615E-09
  2.3000000E+05  1.2996193E-09
  2.4000000E+05  1.1222366E-09
  2.5000000E+05  9.7427342E-10
  2.6000000E+05  8.5004209E-10
  2.7000000E+05  7.4510098E-10
  2.8000000E+05  6.5595014E-10
  2.9000000E+05  5.7981055E-10
  3.0000000E+05  5.1445949E-10
  3.1000000E+05  4.5810716E-10
  3.2000000E+05  4.0930221E-10
  3.3000000E+05  3.6685980E-10
  3.4000000E+05  3.2980687E-10
  3.5000000E+05  2.9733958E-10
  3.6000000E+05  2.6879091E-10
  3.7000000E+05  2.4360469E-10
  3.8000000E+05  2.2131503E-10
  3.9000000E+05  2.0153002E-10
  4.0000000E+05  1.8391841E-10
  4.1000000E+05  1.6819907E-10
  4.2000000E+05  1.5413247E-10
  4.3000000E+05  1.4151373E-10
  4.4000000E+05  1.3016705E-10
  4.5000000E+05  1.1994107E-10
  4.6000000E+05  1.1070511E-10
  4.7000000E+05  1.0234595E-10
  4.8000000E+05  9.4765210E-11
  5.0000000E+05  8.1606949E-11
  5.1250000E+05  7.4538858E-11
  5.2500000E+05  6.8223435E-11
  5.3750000E+05  6.2566181E-11
  5.5000000E+05  5.7486210E-11
  5.7500000E+05  4.8789727E-11
  5.8750000E+05  4.5061515E-11
  6.0000000E+05  4.1684450E-11
  6.1250000E+05  3.8619417E-11
  6.2500000E+05  3.5832306E-11
  6.3750000E+05  3.3293294E-11
  6.5000000E+05  3.0976239E-11
  6.7500000E+05  2.6918843E-11
  7.0000000E+05  2.3507010E-11
  7.2500000E+05  2.0620903E-11
  7.5000000E+05  1.8165929E-11
  7.7500000E+05  1.6066821E-11
  8.0000000E+05  1.4263247E-11
  8.2500000E+05  1.2706508E-11
  8.5000000E+05  1.1357033E-11
  8.7500000E+05  1.0182449E-11
  9.0000000E+05  9.1561459E-12
  9.2500000E+05  8.2561363E-12
  9.5000000E+05  7.4641620E-12
  9.7500000E+05  6.7649948E-12
  1.0000000E+06  6.1458623E-12
  1.0250000E+06  5.5960004E-12
  1.0500000E+06  5.1062997E-12
  1.0750000E+06  4.6690146E-12
  1.1000000E+06  4.2775341E-12
  1.1250000E+06  3.9262031E-12
  1.1500000E+06  3.6101672E-12
  1.1750000E+06  3.3252457E-12
  1.2000000E+06  3.0678276E-12
  1.2250000E+06  2.8347850E-12
  1.2500000E+06  2.6233980E-12
  1.2750000E+06  2.4312949E-12
  1.3000000E+06  2.2564020E-12
  1.3250000E+06  2.0969019E-12
  1.3500000E+06  1.9511978E-12
  1.4000000E+06  1.6957187E-12
  1.4500000E+06  1.4805628E-12
  1.5000000E+06  1.2983366E-12
  1.5500000E+06  1.1431592E-12
  1.6000000E+06  1.0103308E-12
  1.6500000E+06  8.9608344E-13
  1.7000000E+06  7.9738901E-13
  1.7500000E+06  7.1182529E-13
  1.8000000E+06  6.3739843E-13
  
  
#  97  19  O3  EION =  2.480000000E+02 eV   290
#  S(0) = 1.711569E+00
  2.4463403E+00  0.0000000E+00
  2.4463403E+02  0.0000000E+00
  2.4463403E+02  3.0676926E-03
  2.4800000E+02  3.0676926E-03
  2.4800272E+02  3.0676926E-03
  2.4840218E+02  3.0459557E-03
  2.4880163E+02  3.0255098E-03
  2.4920109E+02  3.0063133E-03
  2.4960054E+02  2.9883126E-03
  2.5000000E+02  2.9714470E-03
  2.5250000E+02  2.8876678E-03
  2.5500000E+02  2.8311219E-03
  2.5750000E+02  2.7906371E-03
  2.6000000E+02  2.7587030E-03
  2.6250000E+02  2.7304835E-03
  2.6500000E+02  2.7030164E-03
  2.6750000E+02  2.6746622E-03
  2.7000000E+02  2.6446967E-03
  2.8000000E+02  2.5111834E-03
  2.8500000E+02  2.4428351E-03
  2.9000000E+02  2.3781766E-03
  2.9500000E+02  2.3190217E-03
  3.0000000E+02  2.2657884E-03
  3.1000000E+02  2.1745007E-03
  3.1500000E+02  2.1343598E-03
  3.2000000E+02  2.0965558E-03
  3.3000000E+02  2.0253958E-03
  3.4000000E+02  1.9583377E-03
  3.5000000E+02  1.8953428E-03
  3.6000000E+02  1.8370388E-03
  3.7000000E+02  1.7835577E-03
  3.8000000E+02  1.7343901E-03
  3.9000000E+02  1.6886458E-03
  4.0000000E+02  1.6455391E-03
  4.1000000E+02  1.6045033E-03
  4.2000000E+02  1.5653045E-03
  4.4000000E+02  1.4920712E-03
  4.6000000E+02  1.4254151E-03
  4.8000000E+02  1.3643404E-03
  5.0000000E+02  1.3077179E-03
  5.2500000E+02  1.2421967E-03
  5.5000000E+02  1.1819206E-03
  5.7500000E+02  1.1263132E-03
  6.0000000E+02  1.0747261E-03
  6.5000000E+02  9.8192913E-04
  6.7500000E+02  9.4011065E-04
  7.0000000E+02  9.0093726E-04
  7.2500000E+02  8.6417861E-04
  7.5000000E+02  8.2963996E-04
  8.0000000E+02  7.6655853E-04
  8.5000000E+02  7.1046693E-04
  9.0000000E+02  6.6029444E-04
  9.5000000E+02  6.1528285E-04
  1.0000000E+03  5.7476233E-04
  1.0500000E+03  5.3811108E-04
  1.1000000E+03  5.0485540E-04
  1.1500000E+03  4.7460706E-04
  1.2000000E+03  4.4701454E-04
  1.2500000E+03  4.2177090E-04
  1.3000000E+03  3.9861196E-04
  1.3500000E+03  3.7730994E-04
  1.4000000E+03  3.5767153E-04
  1.4500000E+03  3.3953223E-04
  1.5000000E+03  3.2274631E-04
  1.6000000E+03  2.9271994E-04
  1.7000000E+03  2.6670414E-04
  1.8000000E+03  2.4400962E-04
  1.9000000E+03  2.2409194E-04
  2.0000000E+03  2.0651502E-04
  2.1000000E+03  1.9092467E-04
  2.2000000E+03  1.7703071E-04
  2.3000000E+03  1.6459410E-04
  2.4000000E+03  1.5341642E-04
  2.5000000E+03  1.4333211E-04
  2.6000000E+03  1.3420199E-04
  2.7000000E+03  1.2590848E-04
  2.8000000E+03  1.1835169E-04
  2.9000000E+03  1.1144621E-04
  3.0000000E+03  1.0511878E-04
  3.1000000E+03  9.9306221E-05
  3.2000000E+03  9.3953739E-05
  3.4000000E+03  8.4444640E-05
  3.6000000E+03  7.6277805E-05
  3.8000000E+03  6.9210865E-05
  4.0000000E+03  6.3054069E-05
  4.2000000E+03  5.7657154E-05
  4.4000000E+03  5.2899983E-05
  4.6000000E+03  4.8685489E-05
  4.8000000E+03  4.4934416E-05
  5.0000000E+03  4.1581459E-05
  5.2500000E+03  3.7868538E-05
  5.5000000E+03  3.4607274E-05
  5.7500000E+03  3.1727979E-05
  6.0000000E+03  2.9173944E-05
  6.5000000E+03  2.4863528E-05
  6.7500000E+03  2.3036576E-05
  7.0000000E+03  2.1390880E-05
  7.2500000E+03  1.9903736E-05
  7.5000000E+03  1.8555867E-05
  7.7500000E+03  1.7330823E-05
  8.0000000E+03  1.6214495E-05
  8.2500000E+03  1.5194726E-05
  8.5000000E+03  1.4261002E-05
  9.0000000E+03  1.2616311E-05
  9.5000000E+03  1.1220322E-05
  1.0000000E+04  1.0026715E-05
  1.0500000E+04  8.9993430E-06
  1.1000000E+04  8.1096689E-06
  1.1500000E+04  7.3349432E-06
  1.2000000E+04  6.6568526E-06
  1.2500000E+04  6.0605335E-06
  1.3000000E+04  5.5338271E-06
  1.3500000E+04  5.0667127E-06
  1.4000000E+04  4.6508784E-06
  1.4500000E+04  4.2793865E-06
  1.5000000E+04  3.9464119E-06
  1.5500000E+04  3.6470365E-06
  1.6000000E+04  3.3770866E-06
  1.6500000E+04  3.1330039E-06
  1.7000000E+04  2.9117400E-06
  1.7500000E+04  2.7106723E-06
  1.8000000E+04  2.5275354E-06
  1.8500000E+04  2.3603660E-06
  1.9000000E+04  2.2074550E-06
  2.0000000E+04  1.9386236E-06
  2.1000000E+04  1.7111673E-06
  2.2000000E+04  1.5174219E-06
  2.3000000E+04  1.3513729E-06
  2.4000000E+04  1.2082530E-06
  2.5000000E+04  1.0842498E-06
  2.6000000E+04  9.7628772E-07
  2.7000000E+04  8.8186698E-07
  2.8000000E+04  7.9894168E-07
  2.9000000E+04  7.2582614E-07
  3.0000000E+04  6.6112281E-07
  3.1000000E+04  6.0366629E-07
  3.2000000E+04  5.5247957E-07
  3.3000000E+04  5.0673942E-07
  3.4000000E+04  4.6574865E-07
  3.5000000E+04  4.2891412E-07
  3.6000000E+04  3.9572921E-07
  3.7000000E+04  3.6575938E-07
  3.8000000E+04  3.3863039E-07
  3.9000000E+04  3.1401876E-07
  4.0000000E+04  2.9164399E-07
  4.2000000E+04  2.5265996E-07
  4.4000000E+04  2.2007201E-07
  4.6000000E+04  1.9264281E-07
  4.8000000E+04  1.6940907E-07
  5.0000000E+04  1.4961360E-07
  5.1250000E+04  1.3871520E-07
  5.2500000E+04  1.2880124E-07
  5.3750000E+04  1.1976555E-07
  5.5000000E+04  1.1151528E-07
  5.7500000E+04  9.7054868E-08
  5.8750000E+04  9.0709837E-08
  6.0000000E+04  8.4877977E-08
  6.2500000E+04  7.4561287E-08
  6.5000000E+04  6.5771106E-08
  6.7500000E+04  5.8242139E-08
  7.0000000E+04  5.1761818E-08
  7.2500000E+04  4.6158555E-08
  7.5000000E+04  4.1292889E-08
  7.7500000E+04  3.7050742E-08
  8.0000000E+04  3.3338242E-08
  8.2500000E+04  3.0077708E-08
  8.5000000E+04  2.7204507E-08
  8.7500000E+04  2.4664589E-08
  9.0000000E+04  2.2412554E-08
  9.2500000E+04  2.0410090E-08
  9.5000000E+04  1.8624726E-08
  9.7500000E+04  1.7028826E-08
  1.0000000E+05  1.5598786E-08
  1.0250000E+05  1.4314370E-08
  1.0500000E+05  1.3158168E-08
  1.0750000E+05  1.2115156E-08
  1.1000000E+05  1.1172329E-08
  1.1250000E+05  1.0318390E-08
  1.1500000E+05  9.5435033E-09
  1.1750000E+05  8.8390813E-09
  1.2000000E+05  8.1976041E-09
  1.2250000E+05  7.6124720E-09
  1.2500000E+05  7.0778774E-09
  1.3000000E+05  6.1404057E-09
  1.3500000E+05  5.3508958E-09
  1.4000000E+05  4.6823444E-09
  1.4500000E+05  4.1133195E-09
  1.5000000E+05  3.6266830E-09
  1.5500000E+05  3.2086344E-09
  1.6000000E+05  2.8479883E-09
  1.6500000E+05  2.5356234E-09
  1.7000000E+05  2.2640588E-09
  1.7500000E+05  2.0271264E-09
  1.8000000E+05  1.8197141E-09
  1.8500000E+05  1.6375647E-09
  1.9000000E+05  1.4771165E-09
  1.9500000E+05  1.3353766E-09
  2.0000000E+05  1.2098199E-09
  2.0500000E+05  1.0983072E-09
  2.1000000E+05  9.9901993E-10
  2.1500000E+05  9.1040645E-10
  2.2000000E+05  8.3113839E-10
  2.2500000E+05  7.6007459E-10
  2.3000000E+05  6.9623179E-10
  2.3500000E+05  6.3876045E-10
  2.4000000E+05  5.8692440E-10
  2.4500000E+05  5.4008397E-10
  2.5000000E+05  4.9768181E-10
  2.5500000E+05  4.5923104E-10
  2.6000000E+05  4.2430541E-10
  2.6500000E+05  3.9253086E-10
  2.7000000E+05  3.6357835E-10
  2.8000000E+05  3.1301321E-10
  2.9000000E+05  2.7066999E-10
  3.0000000E+05  2.3502326E-10
  3.1000000E+05  2.0486440E-10
  3.2000000E+05  1.7922895E-10
  3.3000000E+05  1.5734220E-10
  3.4000000E+05  1.3857817E-10
  3.5000000E+05  1.2242807E-10
  3.6000000E+05  1.0847613E-10
  3.7000000E+05  9.6380779E-11
  3.8000000E+05  8.5859942E-11
  3.9000000E+05  7.6679617E-11
  4.0000000E+05  6.8644796E-11
  4.1000000E+05  6.1592290E-11
  4.2000000E+05  5.5384990E-11
  4.3000000E+05  4.9907259E-11
  4.4000000E+05  4.5061213E-11
  4.5000000E+05  4.0763700E-11
  4.6000000E+05  3.6943852E-11
  4.7000000E+05  3.3541075E-11
  4.8000000E+05  3.0503402E-11
  5.0000000E+05  2.5350704E-11
  5.1250000E+05  2.2652382E-11
  5.2500000E+05  2.0287059E-11
  5.3750000E+05  1.8208038E-11
  5.5000000E+05  1.6375939E-11
  5.7500000E+05  1.3324248E-11
  5.8750000E+05  1.2052256E-11
  6.0000000E+05  1.0920867E-11
  6.1250000E+05  9.9124282E-12
  6.2500000E+05  9.0117645E-12
  6.3750000E+05  8.2057996E-12
  6.5000000E+05  7.4832304E-12
  6.6250000E+05  6.8342619E-12
  6.7500000E+05  6.2503848E-12
  6.8750000E+05  5.7241896E-12
  7.0000000E+05  5.2492097E-12
  7.1250000E+05  4.8197887E-12
  7.2500000E+05  4.4309687E-12
  7.3750000E+05  4.0783947E-12
  7.5000000E+05  3.7582336E-12
  7.7500000E+05  3.2020242E-12
  8.0000000E+05  2.7397325E-12
  8.2500000E+05  2.3535949E-12
  8.5000000E+05  2.0295566E-12
  8.7500000E+05  1.7564268E-12
  9.0000000E+05  1.5252423E-12
  9.2500000E+05  1.3287829E-12
  9.5000000E+05  1.1612018E-12
  9.7500000E+05  1.0177400E-12
  1.0000000E+06  8.9450571E-13
  1.0250000E+06  7.8830169E-13
  1.0500000E+06  6.9648936E-13
  1.0750000E+06  6.1688197E-13
  1.1000000E+06  5.4766005E-13
  1.1250000E+06  4.8730337E-13
  1.1500000E+06  4.3453759E-13
  1.1750000E+06  3.8829115E-13
  1.2000000E+06  3.4765999E-13
  1.2250000E+06  3.1187891E-13
  1.2500000E+06  2.8029898E-13
  1.2750000E+06  2.5236823E-13
  1.3000000E+06  2.2761473E-13
  1.3250000E+06  2.0563387E-13
  1.3500000E+06  1.8607787E-13
  1.3750000E+06  1.6864706E-13
  1.4000000E+06  1.5308146E-13
  1.4250000E+06  1.3915523E-13
  1.4500000E+06  1.2667309E-13
  1.4750000E+06  1.1546578E-13
  1.5000000E+06  1.0538624E-13
  1.5250000E+06  9.6306395E-14
  1.5500000E+06  8.8114745E-14
  1.5750000E+06  8.0715947E-14
  1.6000000E+06  7.4026606E-14
  1.6250000E+06  6.7972584E-14
  1.6500000E+06  6.2487939E-14
  1.7000000E+06  5.2998512E-14
  
  
#  97  15  N6  EION =  5.200000000E+02 eV   279
#  S(0) = 1.038428E+01
  5.0076082E+00  0.0000000E+00
  5.0076082E+02  0.0000000E+00
  5.0076082E+02  4.4497887E-04
  5.2000000E+02  4.4497887E-04
  5.2000527E+02  4.4497887E-04
  5.2038020E+02  4.4615602E-04
  5.2075514E+02  4.4680074E-04
  5.2113007E+02  4.4714823E-04
  5.2150501E+02  4.4734329E-04
  5.2225487E+02  4.4759590E-04
  5.2300474E+02  4.4791757E-04
  5.2450448E+02  4.4908416E-04
  5.2600422E+02  4.5079129E-04
  5.2750395E+02  4.5267594E-04
  5.2900369E+02  4.5446656E-04
  5.3200316E+02  4.5748869E-04
  5.3500263E+02  4.6074634E-04
  5.3800211E+02  4.6683350E-04
  5.4400105E+02  5.0140899E-04
  5.4700053E+02  5.3697745E-04
  5.5000000E+02  5.8935119E-04
  5.5312500E+02  6.6578976E-04
  5.5625000E+02  7.6918457E-04
  5.6250000E+02  1.0772361E-03
  5.6562500E+02  1.2915082E-03
  5.6875000E+02  1.5505110E-03
  5.7187500E+02  1.8555607E-03
  5.7500000E+02  2.2058033E-03
  5.8750000E+02  3.9985052E-03
  5.9375000E+02  5.0746032E-03
  6.0000000E+02  6.2235850E-03
  6.0625000E+02  7.3970225E-03
  6.1250000E+02  8.5396653E-03
  6.1875000E+02  9.5987437E-03
  6.2500000E+02  1.0543550E-02
  6.3750000E+02  1.2058395E-02
  6.5000000E+02  1.3134099E-02
  6.7500000E+02  1.4258363E-02
  6.8750000E+02  1.4445668E-02
  7.0000000E+02  1.4486742E-02
  7.1250000E+02  1.4436058E-02
  7.2500000E+02  1.4321720E-02
  7.5000000E+02  1.3944991E-02
  7.7500000E+02  1.3454969E-02
  8.0000000E+02  1.2930498E-02
  8.2500000E+02  1.2391143E-02
  8.5000000E+02  1.1843287E-02
  9.0000000E+02  1.0782204E-02
  9.5000000E+02  9.7921144E-03
  1.0000000E+03  8.8778272E-03
  1.0500000E+03  8.0504732E-03
  1.1000000E+03  7.2988753E-03
  1.1500000E+03  6.6240722E-03
  1.2000000E+03  6.0178317E-03
  1.2500000E+03  5.4725158E-03
  1.3000000E+03  4.9840061E-03
  1.3500000E+03  4.5461161E-03
  1.4000000E+03  4.1526867E-03
  1.4500000E+03  3.7989746E-03
  1.5000000E+03  3.4808004E-03
  1.6000000E+03  2.9360003E-03
  1.7000000E+03  2.4917287E-03
  1.8000000E+03  2.1269836E-03
  1.9000000E+03  1.8257318E-03
  2.0000000E+03  1.5754457E-03
  2.1000000E+03  1.3662726E-03
  2.2000000E+03  1.1904433E-03
  2.3000000E+03  1.0418194E-03
  2.4000000E+03  9.1552727E-04
  2.5000000E+03  8.0767439E-04
  2.6000000E+03  7.1513258E-04
  2.7000000E+03  6.3537320E-04
  2.8000000E+03  5.6633988E-04
  2.9000000E+03  5.0635128E-04
  3.0000000E+03  4.5402533E-04
  3.1000000E+03  4.0821994E-04
  3.2000000E+03  3.6798671E-04
  3.4000000E+03  3.0119966E-04
  3.6000000E+03  2.4873601E-04
  3.8000000E+03  2.0707812E-04
  4.0000000E+03  1.7367520E-04
  4.2000000E+03  1.4665079E-04
  4.4000000E+03  1.2460665E-04
  4.6000000E+03  1.0648875E-04
  4.8000000E+03  9.1493589E-05
  5.0000000E+03  7.9002397E-05
  5.2500000E+03  6.6187199E-05
  5.5000000E+03  5.5822350E-05
  5.7500000E+03  4.7371462E-05
  6.0000000E+03  4.0429636E-05
  6.5000000E+03  2.9908685E-05
  6.7500000E+03  2.5906588E-05
  7.0000000E+03  2.2536614E-05
  7.2500000E+03  1.9684102E-05
  7.5000000E+03  1.7257776E-05
  7.7500000E+03  1.5184475E-05
  8.0000000E+03  1.3405170E-05
  8.2500000E+03  1.1871948E-05
  8.5000000E+03  1.0545688E-05
  9.0000000E+03  8.3912108E-06
  9.5000000E+03  6.7458994E-06
  1.0000000E+04  5.4740496E-06
  1.0500000E+04  4.4799777E-06
  1.1000000E+04  3.6951557E-06
  1.1500000E+04  3.0697933E-06
  1.2000000E+04  2.5672454E-06
  1.2500000E+04  2.1602143E-06
  1.3000000E+04  1.8281407E-06
  1.3500000E+04  1.5553835E-06
  1.4000000E+04  1.3299310E-06
  1.4500000E+04  1.1424771E-06
  1.5000000E+04  9.8575306E-07
  1.5500000E+04  8.5403954E-07
  1.6000000E+04  7.4280280E-07
  1.6500000E+04  6.4842454E-07
  1.7000000E+04  5.6800002E-07
  1.8000000E+04  4.4006842E-07
  1.9000000E+04  3.4499705E-07
  2.0000000E+04  2.7336489E-07
  2.1000000E+04  2.1871504E-07
  2.2000000E+04  1.7654525E-07
  2.3000000E+04  1.4366675E-07
  2.4000000E+04  1.1778798E-07
  2.5000000E+04  9.7240042E-08
  2.6000000E+04  8.0793093E-08
  2.7000000E+04  6.7530089E-08
  2.8000000E+04  5.6760163E-08
  2.9000000E+04  4.7958032E-08
  3.0000000E+04  4.0720508E-08
  3.1000000E+04  3.4735554E-08
  3.2000000E+04  2.9759872E-08
  3.3000000E+04  2.5602357E-08
  3.4000000E+04  2.2111877E-08
  3.5000000E+04  1.9168140E-08
  3.6000000E+04  1.6674818E-08
  3.7000000E+04  1.4554367E-08
  3.8000000E+04  1.2744019E-08
  3.9000000E+04  1.1192701E-08
  4.0000000E+04  9.8586377E-09
  4.2000000E+04  7.7110731E-09
  4.4000000E+04  6.0923320E-09
  4.6000000E+04  4.8579549E-09
  4.8000000E+04  3.9065946E-09
  5.0000000E+04  3.1661343E-09
  5.2500000E+04  2.4593121E-09
  5.5000000E+04  1.9299414E-09
  5.7500000E+04  1.5287495E-09
  6.0000000E+04  1.2213903E-09
  6.2500000E+04  9.8357042E-10
  6.5000000E+04  7.9787434E-10
  6.6250000E+04  7.2047540E-10
  6.7500000E+04  6.5165167E-10
  7.0000000E+04  5.3561043E-10
  7.2500000E+04  4.4285397E-10
  7.5000000E+04  3.6820737E-10
  7.7500000E+04  3.0775304E-10
  8.0000000E+04  2.5850160E-10
  8.2500000E+04  2.1815203E-10
  8.5000000E+04  1.8491996E-10
  8.7500000E+04  1.5741219E-10
  9.0000000E+04  1.3453391E-10
  9.2500000E+04  1.1541959E-10
  9.5000000E+04  9.9380968E-11
  9.7500000E+04  8.5867528E-11
  1.0000000E+05  7.4436590E-11
  1.0250000E+05  6.4730691E-11
  1.0500000E+05  5.6459788E-11
  1.0750000E+05  4.9387421E-11
  1.1000000E+05  4.3319859E-11
  1.1250000E+05  3.8097785E-11
  1.1500000E+05  3.3589705E-11
  1.2000000E+05  2.6297986E-11
  1.2500000E+05  2.0773384E-11
  1.3000000E+05  1.6545148E-11
  1.3500000E+05  1.3278686E-11
  1.4000000E+05  1.0733343E-11
  1.4500000E+05  8.7339981E-12
  1.5000000E+05  7.1517240E-12
  1.5500000E+05  5.8907065E-12
  1.6000000E+05  4.8791037E-12
  1.6500000E+05  4.0625432E-12
  1.7000000E+05  3.3995448E-12
  1.7500000E+05  2.8582277E-12
  1.8000000E+05  2.4139186E-12
  1.8500000E+05  2.0473981E-12
  1.9000000E+05  1.7436000E-12
  1.9500000E+05  1.4906374E-12
  2.0000000E+05  1.2790804E-12
  2.0500000E+05  1.1014126E-12
  2.1000000E+05  9.5161081E-13
  2.1500000E+05  8.2482357E-13
  2.2000000E+05  7.1712314E-13
  2.2500000E+05  6.2531632E-13
  2.3000000E+05  5.4679586E-13
  2.4000000E+05  4.2143962E-13
  2.5000000E+05  3.2806074E-13
  2.6000000E+05  2.5772284E-13
  2.7000000E+05  2.0419210E-13
  2.8000000E+05  1.6306156E-13
  2.9000000E+05  1.3117691E-13
  3.0000000E+05  1.0625423E-13
  3.1000000E+05  8.6622201E-14
  3.2000000E+05  7.1045519E-14
  3.3000000E+05  5.8602245E-14
  3.4000000E+05  4.8598282E-14
  3.5000000E+05  4.0506823E-14
  3.6000000E+05  3.3924881E-14
  3.7000000E+05  2.8541904E-14
  3.8000000E+05  2.4116920E-14
  3.9000000E+05  2.0461693E-14
  4.0000000E+05  1.7428301E-14
  4.1000000E+05  1.4899836E-14
  4.2000000E+05  1.2783382E-14
  4.3000000E+05  1.1004681E-14
  4.4000000E+05  9.5040621E-15
  4.5000000E+05  8.2333817E-15
  4.6000000E+05  7.1536160E-15
  4.7000000E+05  6.2329903E-15
  4.8000000E+05  5.4455173E-15
  5.0000000E+05  4.1883904E-15
  5.1250000E+05  3.5721014E-15
  5.2500000E+05  3.0572900E-15
  5.3750000E+05  2.6255037E-15
  5.5000000E+05  2.2619563E-15
  5.6250000E+05  1.9547384E-15
  5.7500000E+05  1.6942107E-15
  5.8750000E+05  1.4725357E-15
  6.0000000E+05  1.2833134E-15
  6.2500000E+05  9.8217091E-16
  6.5000000E+05  7.5890946E-16
  6.6250000E+05  6.6934713E-16
  6.7500000E+05  5.9161503E-16
  7.0000000E+05  4.6500866E-16
  7.2500000E+05  3.6830386E-16
  7.5000000E+05  2.9379949E-16
  7.7500000E+05  2.3593645E-16
  8.0000000E+05  1.9066005E-16
  8.2500000E+05  1.5498266E-16
  8.5000000E+05  1.2668282E-16
  8.7500000E+05  1.0409498E-16
  9.0000000E+05  8.5960221E-17
  9.2500000E+05  7.1319601E-17
  9.5000000E+05  5.9437486E-17
  9.7500000E+05  4.9745592E-17
  1.0000000E+06  4.1802227E-17
  1.0250000E+06  3.5262222E-17
  1.0500000E+06  2.9854263E-17
  1.0750000E+06  2.5363930E-17
  1.1000000E+06  2.1620947E-17
  1.1250000E+06  1.8489292E-17
  1.1500000E+06  1.5859755E-17
  1.1750000E+06  1.3644261E-17
  1.2000000E+06  1.1771458E-17
  1.2250000E+06  1.0183243E-17
  1.2500000E+06  8.8321827E-18
  1.2750000E+06  7.6794425E-18
  1.3000000E+06  6.6931032E-18
  1.3250000E+06  5.8468323E-18
  1.3500000E+06  5.1188504E-18
  1.4000000E+06  3.9485948E-18
  1.4500000E+06  3.0706946E-18
  1.5000000E+06  2.4064082E-18
  1.5500000E+06  1.8995016E-18
  1.6000000E+06  1.5094408E-18
  1.6500000E+06  1.2069433E-18
  1.7000000E+06  9.7065710E-19
  1.7500000E+06  7.8491566E-19
  1.8000000E+06  6.3806012E-19
  1.8500000E+06  5.2130335E-19
  1.9000000E+06  4.2797857E-19
  1.9500000E+06  3.5298204E-19
  2.0000000E+06  2.9239573E-19
  2.0500000E+06  2.4320626E-19
  2.1000000E+06  2.0308108E-19
  2.1500000E+06  1.7020782E-19
  2.2000000E+06  1.4317700E-19
  2.2500000E+06  1.2087236E-19
  2.3000000E+06  1.0240368E-19
  2.3500000E+06  8.7058809E-20
  
  
#  97  16  N7  EION =  5.040000000E+02 eV   273
#  S(0) = 1.388631E+01
  4.8567528E+00  0.0000000E+00
  4.8567528E+02  0.0000000E+00
  4.8567528E+02  6.8087569E-04
  5.0400000E+02  6.8087569E-04
  5.0400511E+02  6.8087569E-04
  5.0452998E+02  6.6832943E-04
  5.0505485E+02  6.5754167E-04
  5.0557973E+02  6.4847105E-04
  5.0610460E+02  6.4094102E-04
  5.0715434E+02  6.2967852E-04
  5.0820409E+02  6.2225174E-04
  5.1030358E+02  6.1459915E-04
  5.1240307E+02  6.1213944E-04
  5.1450256E+02  6.1207502E-04
  5.1660204E+02  6.1338909E-04
  5.1870153E+02  6.1619347E-04
  5.2080102E+02  6.2134093E-04
  5.2500000E+02  6.4413369E-04
  5.3125000E+02  7.3240803E-04
  5.3750000E+02  9.2469842E-04
  5.4062500E+02  1.0752373E-03
  5.4375000E+02  1.2714632E-03
  5.4687500E+02  1.5204618E-03
  5.5000000E+02  1.8281099E-03
  5.5312500E+02  2.1985504E-03
  5.5625000E+02  2.6328390E-03
  5.6250000E+02  3.6850594E-03
  5.6875000E+02  4.9508338E-03
  5.7500000E+02  6.3851949E-03
  5.8125000E+02  7.9414716E-03
  5.8750000E+02  9.5602990E-03
  5.9375000E+02  1.1168768E-02
  6.0000000E+02  1.2689026E-02
  6.0625000E+02  1.4065898E-02
  6.1250000E+02  1.5268821E-02
  6.1875000E+02  1.6299250E-02
  6.2500000E+02  1.7170053E-02
  6.5000000E+02  1.9334858E-02
  6.6250000E+02  1.9786871E-02
  6.7500000E+02  1.9959144E-02
  6.8750000E+02  1.9952627E-02
  7.0000000E+02  1.9835078E-02
  7.2500000E+02  1.9363475E-02
  7.3750000E+02  1.9042951E-02
  7.5000000E+02  1.8688074E-02
  7.7500000E+02  1.7939456E-02
  8.0000000E+02  1.7170497E-02
  8.2500000E+02  1.6390994E-02
  8.5000000E+02  1.5617468E-02
  8.7500000E+02  1.4869495E-02
  9.0000000E+02  1.4152272E-02
  9.5000000E+02  1.2794124E-02
  1.0000000E+03  1.1562614E-02
  1.0500000E+03  1.0449799E-02
  1.1000000E+03  9.4500995E-03
  1.1500000E+03  8.5559201E-03
  1.2000000E+03  7.7545999E-03
  1.2500000E+03  7.0389548E-03
  1.3000000E+03  6.3998362E-03
  1.3500000E+03  5.8274326E-03
  1.4000000E+03  5.3145836E-03
  1.4500000E+03  4.8551722E-03
  1.5000000E+03  4.4430411E-03
  1.6000000E+03  3.7389530E-03
  1.7000000E+03  3.1662213E-03
  1.8000000E+03  2.6974544E-03
  1.9000000E+03  2.3113964E-03
  2.0000000E+03  1.9913811E-03
  2.1000000E+03  1.7244343E-03
  2.2000000E+03  1.5004178E-03
  2.3000000E+03  1.3113611E-03
  2.4000000E+03  1.1509524E-03
  2.5000000E+03  1.0141586E-03
  2.6000000E+03  8.9694237E-04
  2.7000000E+03  7.9604514E-04
  2.8000000E+03  7.0882165E-04
  2.9000000E+03  6.3311290E-04
  3.0000000E+03  5.6714661E-04
  3.1000000E+03  5.0946058E-04
  3.2000000E+03  4.5884231E-04
  3.4000000E+03  3.7493214E-04
  3.6000000E+03  3.0913390E-04
  3.8000000E+03  2.5697400E-04
  4.0000000E+03  2.1521521E-04
  4.2000000E+03  1.8148098E-04
  4.4000000E+03  1.5400277E-04
  4.6000000E+03  1.3144884E-04
  4.8000000E+03  1.1280569E-04
  5.0000000E+03  9.7294315E-05
  5.2500000E+03  8.1400910E-05
  5.5000000E+03  6.8563984E-05
  5.7500000E+03  5.8111440E-05
  6.0000000E+03  4.9536416E-05
  6.5000000E+03  3.6562956E-05
  6.7500000E+03  3.1636558E-05
  7.0000000E+03  2.7492745E-05
  7.2500000E+03  2.3988881E-05
  7.5000000E+03  2.1011535E-05
  8.0000000E+03  1.6290714E-05
  8.5000000E+03  1.2793304E-05
  9.0000000E+03  1.0162765E-05
  9.5000000E+03  8.1572088E-06
  1.0000000E+04  6.6093089E-06
  1.0500000E+04  5.4012853E-06
  1.1000000E+04  4.4489078E-06
  1.1500000E+04  3.6910735E-06
  1.2000000E+04  3.0828713E-06
  1.2500000E+04  2.5908904E-06
  1.3000000E+04  2.1900023E-06
  1.3500000E+04  1.8611125E-06
  1.4000000E+04  1.5895738E-06
  1.4500000E+04  1.3640512E-06
  1.5000000E+04  1.1757026E-06
  1.5500000E+04  1.0175766E-06
  1.6000000E+04  8.8416787E-07
  1.6500000E+04  7.7108917E-07
  1.7000000E+04  6.7482159E-07
  1.8000000E+04  5.2189361E-07
  1.9000000E+04  4.0844615E-07
  2.0000000E+04  3.2311097E-07
  2.1000000E+04  2.5810969E-07
  2.2000000E+04  2.0802826E-07
  2.3000000E+04  1.6903791E-07
  2.4000000E+04  1.3839103E-07
  2.5000000E+04  1.1409012E-07
  2.6000000E+04  9.4664637E-08
  2.7000000E+04  7.9019490E-08
  2.8000000E+04  6.6331092E-08
  2.9000000E+04  5.5973672E-08
  3.0000000E+04  4.7467436E-08
  3.1000000E+04  4.0441605E-08
  3.2000000E+04  3.4607346E-08
  3.3000000E+04  2.9737988E-08
  3.4000000E+04  2.5654441E-08
  3.5000000E+04  2.2214307E-08
  3.6000000E+04  1.9303701E-08
  3.7000000E+04  1.6831019E-08
  3.8000000E+04  1.4722163E-08
  3.9000000E+04  1.2916884E-08
  4.0000000E+04  1.1365982E-08
  4.2000000E+04  8.8729559E-09
  4.4000000E+04  6.9973668E-09
  4.6000000E+04  5.5697102E-09
  4.8000000E+04  4.4712980E-09
  5.0000000E+04  3.6177836E-09
  5.2500000E+04  2.8044651E-09
  5.5000000E+04  2.1964688E-09
  5.7500000E+04  1.7364968E-09
  6.0000000E+04  1.3846963E-09
  6.2500000E+04  1.1129334E-09
  6.5000000E+04  9.0106569E-10
  6.6250000E+04  8.1286161E-10
  6.7500000E+04  7.3449087E-10
  7.0000000E+04  6.0250429E-10
  7.2500000E+04  4.9716437E-10
  7.5000000E+04  4.1252145E-10
  7.7500000E+04  3.4408069E-10
  8.0000000E+04  2.8841334E-10
  8.2500000E+04  2.4288245E-10
  8.5000000E+04  2.0544578E-10
  8.7500000E+04  1.7451081E-10
  9.0000000E+04  1.4882723E-10
  9.2500000E+04  1.2740743E-10
  9.5000000E+04  1.0946647E-10
  9.7500000E+04  9.4377243E-11
  1.0000000E+05  8.1636461E-11
  1.0250000E+05  7.0838184E-11
  1.0500000E+05  6.1653288E-11
  1.1000000E+05  4.7099426E-11
  1.1500000E+05  3.6360356E-11
  1.2000000E+05  2.8340794E-11
  1.2500000E+05  2.2285559E-11
  1.3000000E+05  1.7666832E-11
  1.3500000E+05  1.4110810E-11
  1.4000000E+05  1.1349403E-11
  1.4500000E+05  9.1879042E-12
  1.5000000E+05  7.4834350E-12
  1.5500000E+05  6.1301697E-12
  1.6000000E+05  5.0488443E-12
  1.6500000E+05  4.1795749E-12
  1.7000000E+05  3.4767895E-12
  1.7500000E+05  2.9055412E-12
  1.8000000E+05  2.4388316E-12
  1.8500000E+05  2.0556687E-12
  1.9000000E+05  1.7396235E-12
  1.9500000E+05  1.4777705E-12
  2.0000000E+05  1.2598901E-12
  2.0500000E+05  1.0778588E-12
  2.1000000E+05  9.2518363E-13
  2.1500000E+05  7.9664878E-13
  2.2000000E+05  6.8804798E-13
  2.2500000E+05  5.9597408E-13
  2.3000000E+05  5.1765496E-13
  2.4000000E+05  3.9362691E-13
  2.5000000E+05  3.0226646E-13
  2.6000000E+05  2.3422610E-13
  2.7000000E+05  1.8303443E-13
  2.8000000E+05  1.4415223E-13
  2.9000000E+05  1.1435817E-13
  3.0000000E+05  9.1339464E-14
  3.1000000E+05  7.3417614E-14
  3.2000000E+05  5.9363087E-14
  3.3000000E+05  4.8266744E-14
  3.4000000E+05  3.9450534E-14
  3.5000000E+05  3.2404331E-14
  3.6000000E+05  2.6741224E-14
  3.7000000E+05  2.2165644E-14
  3.8000000E+05  1.8450354E-14
  3.9000000E+05  1.5419393E-14
  4.0000000E+05  1.2935623E-14
  4.1000000E+05  1.0891554E-14
  4.2000000E+05  9.2025008E-15
  4.3000000E+05  7.8014006E-15
  4.4000000E+05  6.6348507E-15
  4.5000000E+05  5.6601291E-15
  4.6000000E+05  4.8429073E-15
  4.7000000E+05  4.1554806E-15
  4.8000000E+05  3.5753998E-15
  5.0000000E+05  2.6676026E-15
  5.1250000E+05  2.2325305E-15
  5.2500000E+05  1.8752549E-15
  5.3750000E+05  1.5806586E-15
  5.5000000E+05  1.3367901E-15
  5.6250000E+05  1.1341559E-15
  5.7500000E+05  9.6517902E-16
  5.8750000E+05  8.2378391E-16
  6.0000000E+05  7.0507693E-16
  6.1250000E+05  6.0510131E-16
  6.2500000E+05  5.2064504E-16
  6.3750000E+05  4.4909049E-16
  6.5000000E+05  3.8829655E-16
  6.6250000E+05  3.3650594E-16
  6.7500000E+05  2.9227133E-16
  7.0000000E+05  2.2188826E-16
  7.2500000E+05  1.6980927E-16
  7.5000000E+05  1.3093239E-16
  7.7500000E+05  1.0167090E-16
  8.0000000E+05  7.9475561E-17
  8.2500000E+05  6.2516780E-17
  8.5000000E+05  4.9469464E-17
  8.7500000E+05  3.9365755E-17
  9.0000000E+05  3.1493058E-17
  9.2500000E+05  2.5322694E-17
  9.5000000E+05  2.0459630E-17
  9.7500000E+05  1.6606608E-17
  1.0000000E+06  1.3538445E-17
  1.0250000E+06  1.1083499E-17
  1.0500000E+06  9.1101812E-18
  1.0750000E+06  7.5170486E-18
  1.1000000E+06  6.2254490E-18
  1.1250000E+06  5.1740881E-18
  1.1500000E+06  4.3149658E-18
  1.1750000E+06  3.6103103E-18
  1.2000000E+06  3.0302629E-18
  1.2250000E+06  2.5511304E-18
  1.2500000E+06  2.1540340E-18
  1.2750000E+06  1.8238695E-18
  1.3000000E+06  1.5485058E-18
  1.3250000E+06  1.3181723E-18
  1.3500000E+06  1.1249631E-18
  1.3750000E+06  9.6245219E-19
  1.4000000E+06  8.2539936E-19
  1.4250000E+06  7.0951857E-19
  1.4500000E+06  6.1129345E-19
  1.4750000E+06  5.2782455E-19
  1.5000000E+06  4.5671493E-19
  1.5250000E+06  3.9598636E-19
  1.5500000E+06  3.4400152E-19
  1.6000000E+06  2.6105291E-19
  1.6500000E+06  1.9949128E-19
  1.7000000E+06  1.5348721E-19
  1.7500000E+06  1.1889823E-19
  1.8000000E+06  9.2730503E-20
  
  
#  97  20  O4  EION =  1.420000000E+02 eV   294
#  S(0) = 2.019118E+00
  1.3651902E+00  0.0000000E+00
  1.3651902E+02  0.0000000E+00
  1.3651902E+02  5.0009552E-03
  1.4200000E+02  5.0009552E-03
  1.4200272E+02  5.0009552E-03
  1.4215259E+02  5.0436747E-03
  1.4230245E+02  5.0903612E-03
  1.4245231E+02  5.1409153E-03
  1.4260218E+02  5.1952399E-03
  1.4290190E+02  5.3148163E-03
  1.4320163E+02  5.4483329E-03
  1.4380109E+02  5.7541574E-03
  1.4440054E+02  6.1065352E-03
  1.4500000E+02  6.4989201E-03
  1.4750000E+02  8.4005893E-03
  1.4875000E+02  9.3812235E-03
  1.5000000E+02  1.0283770E-02
  1.5125000E+02  1.1051630E-02
  1.5250000E+02  1.1651325E-02
  1.5375000E+02  1.2073410E-02
  1.5500000E+02  1.2327868E-02
  1.5750000E+02  1.2427726E-02
  1.5875000E+02  1.2327586E-02
  1.6000000E+02  1.2160720E-02
  1.6125000E+02  1.1947017E-02
  1.6250000E+02  1.1701988E-02
  1.6500000E+02  1.1161091E-02
  1.6750000E+02  1.0596273E-02
  1.6875000E+02  1.0314164E-02
  1.7000000E+02  1.0034840E-02
  1.7500000E+02  8.9596284E-03
  1.8000000E+02  7.9611476E-03
  1.9000000E+02  6.2115532E-03
  1.9500000E+02  5.4720950E-03
  2.0000000E+02  4.8253864E-03
  2.0500000E+02  4.2663195E-03
  2.1000000E+02  3.7858748E-03
  2.2000000E+02  3.0191087E-03
  2.2500000E+02  2.7134233E-03
  2.3000000E+02  2.4489095E-03
  2.3500000E+02  2.2194398E-03
  2.4000000E+02  2.0200706E-03
  2.4500000E+02  1.8467242E-03
  2.5000000E+02  1.6961257E-03
  2.5500000E+02  1.5653516E-03
  2.6000000E+02  1.4519748E-03
  2.7000000E+02  1.2690111E-03
  2.8000000E+02  1.1327807E-03
  2.9000000E+02  1.0321013E-03
  3.0000000E+02  9.5830993E-04
  3.1000000E+02  9.0474771E-04
  3.2000000E+02  8.6635959E-04
  3.3000000E+02  8.3934780E-04
  3.4000000E+02  8.2087588E-04
  3.5000000E+02  8.0886986E-04
  3.6000000E+02  8.0176929E-04
  3.7000000E+02  7.9837127E-04
  3.8000000E+02  7.9765974E-04
  3.9000000E+02  7.9883505E-04
  4.0000000E+02  8.0125256E-04
  4.2000000E+02  8.0780704E-04
  4.4000000E+02  8.1462129E-04
  4.6000000E+02  8.2058397E-04
  4.8000000E+02  8.2508805E-04
  5.0000000E+02  8.2778918E-04
  5.2500000E+02  8.2833350E-04
  5.5000000E+02  8.2567983E-04
  5.7500000E+02  8.2032081E-04
  6.0000000E+02  8.1274456E-04
  6.5000000E+02  7.9191692E-04
  6.7500000E+02  7.7928520E-04
  7.0000000E+02  7.6564739E-04
  7.2500000E+02  7.5124171E-04
  7.5000000E+02  7.3623641E-04
  8.0000000E+02  7.0505296E-04
  8.5000000E+02  6.7330223E-04
  9.0000000E+02  6.4174120E-04
  9.5000000E+02  6.1079665E-04
  1.0000000E+03  5.8084493E-04
  1.0500000E+03  5.5213418E-04
  1.1000000E+03  5.2474138E-04
  1.1500000E+03  4.9868544E-04
  1.2000000E+03  4.7398496E-04
  1.2500000E+03  4.5063583E-04
  1.3000000E+03  4.2860276E-04
  1.3500000E+03  4.0783124E-04
  1.4000000E+03  3.8826018E-04
  1.4500000E+03  3.6982447E-04
  1.5000000E+03  3.5245844E-04
  1.6000000E+03  3.2068263E-04
  1.7000000E+03  2.9245675E-04
  1.8000000E+03  2.6734680E-04
  1.9000000E+03  2.4496393E-04
  2.0000000E+03  2.2496599E-04
  2.1000000E+03  2.0705468E-04
  2.2000000E+03  1.9097187E-04
  2.3000000E+03  1.7649439E-04
  2.4000000E+03  1.6342970E-04
  2.5000000E+03  1.5161117E-04
  2.6000000E+03  1.4089473E-04
  2.7000000E+03  1.3115542E-04
  2.8000000E+03  1.2228460E-04
  2.9000000E+03  1.1418772E-04
  3.0000000E+03  1.0678220E-04
  3.1000000E+03  9.9995740E-05
  3.2000000E+03  9.3764924E-05
  3.4000000E+03  8.2753704E-05
  3.6000000E+03  7.3376094E-05
  3.8000000E+03  6.5339894E-05
  4.0000000E+03  5.8413629E-05
  4.2000000E+03  5.2412448E-05
  4.4000000E+03  4.7187571E-05
  4.6000000E+03  4.2618102E-05
  4.8000000E+03  3.8604996E-05
  5.0000000E+03  3.5066629E-05
  5.2500000E+03  3.1209372E-05
  5.5000000E+03  2.7881248E-05
  5.7500000E+03  2.4995576E-05
  6.0000000E+03  2.2482101E-05
  6.5000000E+03  1.8352615E-05
  6.7500000E+03  1.6650593E-05
  7.0000000E+03  1.5145054E-05
  7.2500000E+03  1.3808930E-05
  7.5000000E+03  1.2619468E-05
  8.0000000E+03  1.0606582E-05
  8.5000000E+03  8.9847539E-06
  9.0000000E+03  7.6651047E-06
  9.5000000E+03  6.5817039E-06
  1.0000000E+04  5.6849821E-06
  1.0500000E+04  4.9372114E-06
  1.1000000E+04  4.3093519E-06
  1.1500000E+04  3.7788248E-06
  1.2000000E+04  3.3279030E-06
  1.2500000E+04  2.9425495E-06
  1.3000000E+04  2.6115582E-06
  1.3500000E+04  2.3259141E-06
  1.4000000E+04  2.0783134E-06
  1.4500000E+04  1.8627998E-06
  1.5000000E+04  1.6744856E-06
  1.5500000E+04  1.5093356E-06
  1.6000000E+04  1.3640007E-06
  1.6500000E+04  1.2356870E-06
  1.7000000E+04  1.1220521E-06
  1.7500000E+04  1.0211227E-06
  1.8000000E+04  9.3122959E-07
  1.8500000E+04  8.5095481E-07
  1.9000000E+04  7.7908925E-07
  2.0000000E+04  6.5659169E-07
  2.1000000E+04  5.5707331E-07
  2.2000000E+04  4.7555702E-07
  2.3000000E+04  4.0828025E-07
  2.4000000E+04  3.5236687E-07
  2.5000000E+04  3.0559661E-07
  2.6000000E+04  2.6623911E-07
  2.7000000E+04  2.3293412E-07
  2.8000000E+04  2.0460375E-07
  2.9000000E+04  1.8038738E-07
  3.0000000E+04  1.5959297E-07
  3.1000000E+04  1.4166029E-07
  3.2000000E+04  1.2613306E-07
  3.3000000E+04  1.1263749E-07
  3.4000000E+04  1.0086560E-07
  3.5000000E+04  9.0562296E-08
  3.6000000E+04  8.1515298E-08
  3.7000000E+04  7.3547127E-08
  3.8000000E+04  6.6508711E-08
  3.9000000E+04  6.0274327E-08
  4.0000000E+04  5.4737521E-08
  4.1000000E+04  4.9807822E-08
  4.2000000E+04  4.5408064E-08
  4.3000000E+04  4.1472202E-08
  4.4000000E+04  3.7943528E-08
  4.6000000E+04  3.1918987E-08
  4.8000000E+04  2.7017526E-08
  5.0000000E+04  2.3000140E-08
  5.1250000E+04  2.0855387E-08
  5.2500000E+04  1.8948278E-08
  5.3750000E+04  1.7248378E-08
  5.5000000E+04  1.5729664E-08
  5.7500000E+04  1.3149608E-08
  5.8750000E+04  1.2052473E-08
  6.0000000E+04  1.1064054E-08
  6.2500000E+04  9.3651627E-09
  6.5000000E+04  7.9713218E-09
  6.7500000E+04  6.8201446E-09
  7.0000000E+04  5.8634902E-09
  7.2500000E+04  5.0638920E-09
  7.5000000E+04  4.3919512E-09
  7.7500000E+04  3.8244211E-09
  8.0000000E+04  3.3427918E-09
  8.2500000E+04  2.9322280E-09
  8.5000000E+04  2.5807613E-09
  8.7500000E+04  2.2786793E-09
  9.0000000E+04  2.0180579E-09
  9.2500000E+04  1.7923977E-09
  9.5000000E+04  1.5963405E-09
  9.7500000E+04  1.4254481E-09
  1.0000000E+05  1.2760282E-09
  1.0250000E+05  1.1449958E-09
  1.0500000E+05  1.0297628E-09
  1.0750000E+05  9.2814980E-10
  1.1000000E+05  8.3831481E-10
  1.1250000E+05  7.5869522E-10
  1.1500000E+05  6.8796114E-10
  1.1750000E+05  6.2497709E-10
  1.2000000E+05  5.6877057E-10
  1.2250000E+05  5.1850617E-10
  1.2500000E+05  4.7346416E-10
  1.3000000E+05  3.9664337E-10
  1.3500000E+05  3.3426054E-10
  1.4000000E+05  2.8325011E-10
  1.4500000E+05  2.4126847E-10
  1.5000000E+05  2.0650797E-10
  1.5500000E+05  1.7756279E-10
  1.6000000E+05  1.5333122E-10
  1.6500000E+05  1.3294363E-10
  1.7000000E+05  1.1570882E-10
  1.7500000E+05  1.0107384E-10
  1.8000000E+05  8.8593687E-11
  1.8500000E+05  7.7908168E-11
  1.9000000E+05  6.8724182E-11
  1.9500000E+05  6.0801992E-11
  2.0000000E+05  5.3944537E-11
  2.0500000E+05  4.7989081E-11
  2.1000000E+05  4.2800655E-11
  2.1500000E+05  3.8266840E-11
  2.2000000E+05  3.4293620E-11
  2.2500000E+05  3.0802049E-11
  2.3000000E+05  2.7725604E-11
  2.3500000E+05  2.5008040E-11
  2.4000000E+05  2.2601635E-11
  2.4500000E+05  2.0465771E-11
  2.5000000E+05  1.8565764E-11
  2.5500000E+05  1.6871909E-11
  2.6000000E+05  1.5358690E-11
  2.6500000E+05  1.4004127E-11
  2.7000000E+05  1.2789239E-11
  2.8000000E+05  1.0714903E-11
  2.9000000E+05  9.0283408E-12
  3.0000000E+05  7.6479350E-12
  3.1000000E+05  6.5110714E-12
  3.2000000E+05  5.5693088E-12
  3.3000000E+05  4.7848771E-12
  3.4000000E+05  4.1281110E-12
  3.5000000E+05  3.5755488E-12
  3.6000000E+05  3.1085123E-12
  3.7000000E+05  2.7120399E-12
  3.8000000E+05  2.3740771E-12
  3.9000000E+05  2.0848576E-12
  4.0000000E+05  1.8364258E-12
  4.1000000E+05  1.6222692E-12
  4.2000000E+05  1.4370325E-12
  4.3000000E+05  1.2762920E-12
  4.4000000E+05  1.1363774E-12
  4.5000000E+05  1.0142314E-12
  4.6000000E+05  9.0729663E-13
  4.7000000E+05  8.1342589E-13
  4.8000000E+05  7.3080976E-13
  5.0000000E+05  5.9345290E-13
  5.1250000E+05  5.2305304E-13
  5.2500000E+05  4.6229407E-13
  5.3750000E+05  4.0968377E-13
  5.5000000E+05  3.6398669E-13
  5.6250000E+05  3.2417570E-13
  5.7500000E+05  2.8939339E-13
  5.8750000E+05  2.5892131E-13
  6.0000000E+05  2.3215526E-13
  6.1250000E+05  2.0858527E-13
  6.2500000E+05  1.8777948E-13
  6.3750000E+05  1.6937096E-13
  6.5000000E+05  1.5304703E-13
  6.6250000E+05  1.3854044E-13
  6.7500000E+05  1.2562211E-13
  7.0000000E+05  1.0378992E-13
  7.2500000E+05  8.6277790E-14
  7.5000000E+05  7.2131394E-14
  7.7500000E+05  6.0628173E-14
  8.0000000E+05  5.1216125E-14
  8.2500000E+05  4.3470039E-14
  8.5000000E+05  3.7059962E-14
  8.7500000E+05  3.1727989E-14
  9.0000000E+05  2.7271265E-14
  9.2500000E+05  2.3529102E-14
  9.5000000E+05  2.0373310E-14
  9.7500000E+05  1.7701036E-14
  1.0000000E+06  1.5429123E-14
  1.0250000E+06  1.3490006E-14
  1.0500000E+06  1.1828781E-14
  1.0750000E+06  1.0400615E-14
  1.1000000E+06  9.1687566E-15
  1.1250000E+06  8.1032963E-15
  1.1500000E+06  7.1795166E-15
  1.1750000E+06  6.3766523E-15
  1.2000000E+06  5.6772179E-15
  
  
#  97  21  O5  EION =  1.240000000E+02 eV   295
#  S(0) = 7.763930E+00
  6.2000000E-01  0.0000000E+00
  6.2000000E+01  0.0000000E+00
  6.2000000E+01  7.6646296E-02
  1.2400000E+02  7.6646296E-02
  1.2400000E+02  7.7137065E-03
  1.2400272E+02  7.7137065E-03
  1.2415265E+02  7.8296884E-03
  1.2430259E+02  7.9502486E-03
  1.2445252E+02  8.0752400E-03
  1.2460245E+02  8.2045191E-03
  1.2490231E+02  8.4753762E-03
  1.2520218E+02  8.7617106E-03
  1.2580190E+02  9.3763972E-03
  1.2640163E+02  1.0039596E-02
  1.2760109E+02  1.1472992E-02
  1.2880054E+02  1.2977988E-02
  1.3000000E+02  1.4462623E-02
  1.3125000E+02  1.5890476E-02
  1.3250000E+02  1.7111818E-02
  1.3375000E+02  1.8070232E-02
  1.3437500E+02  1.8442727E-02
  1.3500000E+02  1.8743959E-02
  1.3625000E+02  1.9142428E-02
  1.3750000E+02  1.9296961E-02
  1.3875000E+02  1.9250108E-02
  1.4000000E+02  1.9046871E-02
  1.4125000E+02  1.8728637E-02
  1.4250000E+02  1.8330289E-02
  1.4375000E+02  1.7879707E-02
  1.4500000E+02  1.7397827E-02
  1.4625000E+02  1.6900005E-02
  1.4750000E+02  1.6396915E-02
  1.4875000E+02  1.5895850E-02
  1.5000000E+02  1.5401539E-02
  1.5250000E+02  1.4443412E-02
  1.5500000E+02  1.3533052E-02
  1.5750000E+02  1.2671807E-02
  1.6000000E+02  1.1857689E-02
  1.7000000E+02  9.0351905E-03
  1.7500000E+02  7.8721434E-03
  1.8000000E+02  6.8671164E-03
  1.8500000E+02  6.0088482E-03
  1.9000000E+02  5.2815692E-03
  2.0000000E+02  4.1495227E-03
  2.0500000E+02  3.7119204E-03
  2.1000000E+02  3.3416483E-03
  2.1500000E+02  3.0277315E-03
  2.2000000E+02  2.7613536E-03
  2.2500000E+02  2.5351165E-03
  2.3000000E+02  2.3430349E-03
  2.3500000E+02  2.1800665E-03
  2.4000000E+02  2.0419615E-03
  2.5000000E+02  1.8266882E-03
  2.6000000E+02  1.6746560E-03
  2.7000000E+02  1.5695553E-03
  2.8000000E+02  1.4990044E-03
  2.9000000E+02  1.4537453E-03
  3.0000000E+02  1.4264262E-03
  3.1000000E+02  1.4117108E-03
  3.2000000E+02  1.4055588E-03
  3.3000000E+02  1.4051931E-03
  3.4000000E+02  1.4087585E-03
  3.5000000E+02  1.4148673E-03
  3.6000000E+02  1.4224821E-03
  3.8000000E+02  1.4391559E-03
  4.0000000E+02  1.4540512E-03
  4.2000000E+02  1.4646549E-03
  4.4000000E+02  1.4704990E-03
  4.6000000E+02  1.4716462E-03
  4.8000000E+02  1.4683633E-03
  5.0000000E+02  1.4609487E-03
  5.2500000E+02  1.4464031E-03
  5.5000000E+02  1.4271043E-03
  5.7500000E+02  1.4042579E-03
  6.0000000E+02  1.3785543E-03
  6.5000000E+02  1.3207261E-03
  6.7500000E+02  1.2899014E-03
  7.0000000E+02  1.2584573E-03
  7.2500000E+02  1.2266468E-03
  7.5000000E+02  1.1946792E-03
  8.0000000E+02  1.1312053E-03
  8.5000000E+02  1.0695342E-03
  9.0000000E+02  1.0102897E-03
  9.5000000E+02  9.5381459E-04
  1.0000000E+03  9.0043849E-04
  1.0500000E+03  8.5024149E-04
  1.1000000E+03  8.0310262E-04
  1.1500000E+03  7.5889433E-04
  1.2000000E+03  7.1751509E-04
  1.2500000E+03  6.7883511E-04
  1.3000000E+03  6.4269287E-04
  1.3500000E+03  6.0892043E-04
  1.4000000E+03  5.7735388E-04
  1.4500000E+03  5.4783518E-04
  1.5000000E+03  5.2021563E-04
  1.6000000E+03  4.7013427E-04
  1.7000000E+03  4.2612972E-04
  1.8000000E+03  3.8735490E-04
  1.9000000E+03  3.5308309E-04
  2.0000000E+03  3.2269496E-04
  2.1000000E+03  2.9566462E-04
  2.2000000E+03  2.7154611E-04
  2.3000000E+03  2.4996064E-04
  2.4000000E+03  2.3058595E-04
  2.5000000E+03  2.1314678E-04
  2.6000000E+03  1.9740770E-04
  2.7000000E+03  1.8316649E-04
  2.8000000E+03  1.7024889E-04
  2.9000000E+03  1.5850448E-04
  3.0000000E+03  1.4780280E-04
  3.1000000E+03  1.3803039E-04
  3.2000000E+03  1.2908836E-04
  3.4000000E+03  1.1336010E-04
  3.6000000E+03  1.0004471E-04
  3.8000000E+03  8.8696625E-05
  4.0000000E+03  7.8965842E-05
  4.2000000E+03  7.0574996E-05
  4.4000000E+03  6.3302360E-05
  4.6000000E+03  5.6968904E-05
  4.8000000E+03  5.1428852E-05
  5.0000000E+03  4.6562748E-05
  5.2500000E+03  4.1279529E-05
  5.5000000E+03  3.6740538E-05
  5.7500000E+03  3.2820893E-05
  6.0000000E+03  2.9419934E-05
  6.5000000E+03  2.3861984E-05
  6.7500000E+03  2.1583170E-05
  7.0000000E+03  1.9573924E-05
  7.2500000E+03  1.7796307E-05
  7.5000000E+03  1.6218544E-05
  8.0000000E+03  1.3559775E-05
  8.5000000E+03  1.1429143E-05
  9.0000000E+03  9.7043264E-06
  9.5000000E+03  8.2951189E-06
  1.0000000E+04  7.1340681E-06
  1.0500000E+04  6.1700969E-06
  1.1000000E+04  5.3640797E-06
  1.1500000E+04  4.6857332E-06
  1.2000000E+04  4.1113834E-06
  1.2500000E+04  3.6223617E-06
  1.3000000E+04  3.2038222E-06
  1.3500000E+04  2.8438666E-06
  1.4000000E+04  2.5328901E-06
  1.4500000E+04  2.2630865E-06
  1.5000000E+04  2.0280715E-06
  1.5500000E+04  1.8225915E-06
  1.6000000E+04  1.6422996E-06
  1.6500000E+04  1.4835808E-06
  1.7000000E+04  1.3434129E-06
  1.7500000E+04  1.2192574E-06
  1.8000000E+04  1.1089726E-06
  1.8500000E+04  1.0107447E-06
  1.9000000E+04  9.2303057E-07
  2.0000000E+04  7.7406307E-07
  2.1000000E+04  6.5361819E-07
  2.2000000E+04  5.5541363E-07
  2.3000000E+04  4.7472205E-07
  2.4000000E+04  4.0794584E-07
  2.5000000E+04  3.5231960E-07
  2.6000000E+04  3.0569688E-07
  2.7000000E+04  2.6639699E-07
  2.8000000E+04  2.3309318E-07
  2.9000000E+04  2.0473006E-07
  3.0000000E+04  1.8046197E-07
  3.1000000E+04  1.5960670E-07
  3.2000000E+04  1.4161046E-07
  3.3000000E+04  1.2602110E-07
  3.4000000E+04  1.1246721E-07
  3.5000000E+04  1.0064214E-07
  3.6000000E+04  9.0291464E-08
  3.7000000E+04  8.1203105E-08
  3.8000000E+04  7.3199441E-08
  3.9000000E+04  6.6131093E-08
  4.0000000E+04  5.9871931E-08
  4.2000000E+04  4.9369507E-08
  4.4000000E+04  4.1013097E-08
  4.6000000E+04  3.4305032E-08
  4.8000000E+04  2.8876007E-08
  5.0000000E+04  2.4448867E-08
  5.1250000E+04  2.2095033E-08
  5.2500000E+04  2.0008403E-08
  5.3750000E+04  1.8154084E-08
  5.5000000E+04  1.6502327E-08
  5.7500000E+04  1.3708289E-08
  5.8750000E+04  1.2525356E-08
  6.0000000E+04  1.1462644E-08
  6.2500000E+04  9.6435250E-09
  6.5000000E+04  8.1591701E-09
  6.7500000E+04  6.9397738E-09
  7.0000000E+04  5.9317292E-09
  7.2500000E+04  5.0935083E-09
  7.5000000E+04  4.3926727E-09
  7.7500000E+04  3.8036855E-09
  8.0000000E+04  3.3063018E-09
  8.2500000E+04  2.8843636E-09
  8.5000000E+04  2.5248899E-09
  8.7500000E+04  2.2173891E-09
  9.0000000E+04  1.9533355E-09
  9.2500000E+04  1.7257637E-09
  9.5000000E+04  1.5289535E-09
  9.7500000E+04  1.3581855E-09
  1.0000000E+05  1.2095477E-09
  1.0250000E+05  1.0797840E-09
  1.0500000E+05  9.6617303E-10
  1.0750000E+05  8.6643145E-10
  1.1000000E+05  7.7863635E-10
  1.1250000E+05  7.0116232E-10
  1.1500000E+05  6.3263083E-10
  1.2000000E+05  5.1787634E-10
  1.2500000E+05  4.2689159E-10
  1.3000000E+05  3.5416642E-10
  1.3500000E+05  2.9559755E-10
  1.4000000E+05  2.4809814E-10
  1.4500000E+05  2.0932392E-10
  1.5000000E+05  1.7747842E-10
  1.5500000E+05  1.5117342E-10
  1.6000000E+05  1.2932789E-10
  1.6500000E+05  1.1109387E-10
  1.7000000E+05  9.5801491E-11
  1.7500000E+05  8.2918173E-11
  1.8000000E+05  7.2017882E-11
  1.8500000E+05  6.2757874E-11
  1.9000000E+05  5.4860930E-11
  1.9500000E+05  4.8101663E-11
  2.0000000E+05  4.2295892E-11
  2.0500000E+05  3.7292412E-11
  2.1000000E+05  3.2966580E-11
  2.1500000E+05  2.9215206E-11
  2.2000000E+05  2.5952510E-11
  2.2500000E+05  2.3106883E-11
  2.3000000E+05  2.0618344E-11
  2.3500000E+05  1.8436480E-11
  2.4000000E+05  1.6518772E-11
  2.4500000E+05  1.4829244E-11
  2.5000000E+05  1.3337351E-11
  2.5500000E+05  1.2017083E-11
  2.6000000E+05  1.0846230E-11
  2.6500000E+05  9.8057703E-12
  2.7000000E+05  8.8793708E-12
  2.8000000E+05  7.3144251E-12
  2.9000000E+05  6.0602899E-12
  3.0000000E+05  5.0484728E-12
  3.1000000E+05  4.2270154E-12
  3.2000000E+05  3.5561710E-12
  3.3000000E+05  3.0052913E-12
  3.4000000E+05  2.5505638E-12
  3.5000000E+05  2.1733578E-12
  3.6000000E+05  1.8590032E-12
  3.7000000E+05  1.5958746E-12
  3.8000000E+05  1.3747048E-12
  3.9000000E+05  1.1880652E-12
  4.0000000E+05  1.0299704E-12
  4.1000000E+05  8.9557361E-13
  4.2000000E+05  7.8093063E-13
  4.3000000E+05  6.8281762E-13
  4.4000000E+05  5.9858790E-13
  4.5000000E+05  5.2605929E-13
  4.6000000E+05  4.6342601E-13
  4.7000000E+05  4.0918835E-13
  4.8000000E+05  3.6209622E-13
  5.0000000E+05  2.8533382E-13
  5.1250000E+05  2.4685015E-13
  5.2500000E+05  2.1418332E-13
  5.3750000E+05  1.8636038E-13
  5.5000000E+05  1.6258654E-13
  5.6250000E+05  1.4220969E-13
  5.7500000E+05  1.2469267E-13
  5.8750000E+05  1.0959135E-13
  6.0000000E+05  9.6537138E-14
  6.1250000E+05  8.5223030E-14
  6.2500000E+05  7.5392503E-14
  6.3750000E+05  6.6830520E-14
  6.5000000E+05  5.9356151E-14
  6.6250000E+05  5.2816704E-14
  6.7500000E+05  4.7082935E-14
  6.8750000E+05  4.2045149E-14
  7.0000000E+05  3.7609975E-14
  7.1250000E+05  3.3697724E-14
  7.2500000E+05  3.0240244E-14
  7.3750000E+05  2.7179104E-14
  7.5000000E+05  2.4464096E-14
  7.6250000E+05  2.2051973E-14
  7.7500000E+05  1.9905406E-14
  8.0000000E+05  1.6284285E-14
  8.2500000E+05  1.3390659E-14
  8.5000000E+05  1.1065231E-14
  8.7500000E+05  9.1862988E-15
  9.0000000E+05  7.6599231E-15
  9.2500000E+05  6.4133875E-15
  9.5000000E+05  5.3903449E-15
  9.7500000E+05  4.5468426E-15
  1.0000000E+06  3.8487424E-15
  1.0250000E+06  3.2693006E-15
  1.0500000E+06  2.7869353E-15
  1.0750000E+06  2.3841723E-15
  
  
#  97  24  P1  EION =  6.300000000E+01 eV   243
#  S(0) = 2.763542E-01
  5.8077313E-01  0.0000000E+00
  5.8077313E+01  0.0000000E+00
  5.8077313E+01  3.5856090E-03
  6.3000000E+01  3.5856090E-03
  6.3002721E+01  3.5856090E-03
  6.3402177E+01  3.5080990E-03
  6.3801633E+01  3.4315013E-03
  6.4201088E+01  3.3560121E-03
  6.4600544E+01  3.2817948E-03
  6.5000000E+01  3.2089828E-03
  6.6250000E+01  2.9912654E-03
  6.7500000E+01  2.7901823E-03
  6.8750000E+01  2.6062183E-03
  7.0000000E+01  2.4389246E-03
  7.2500000E+01  2.1501846E-03
  7.5000000E+01  1.9139887E-03
  7.7500000E+01  1.7201478E-03
  8.0000000E+01  1.5598292E-03
  8.2500000E+01  1.4258649E-03
  8.5000000E+01  1.3126181E-03
  8.7500000E+01  1.2157303E-03
  9.0000000E+01  1.1318645E-03
  9.2500000E+01  1.0584813E-03
  9.5000000E+01  9.9365408E-04
  9.7500000E+01  9.3592393E-04
  1.0000000E+02  8.8417680E-04
  1.0250000E+02  8.3755915E-04
  1.0500000E+02  7.9540305E-04
  1.1000000E+02  7.2243939E-04
  1.1500000E+02  6.6202394E-04
  1.2000000E+02  6.1174187E-04
  1.2500000E+02  5.6965650E-04
  1.3000000E+02  5.3416359E-04
  1.3500000E+02  5.0392653E-04
  1.4000000E+02  4.7784031E-04
  1.4500000E+02  4.5502960E-04
  1.5000000E+02  4.3479856E-04
  1.5500000E+02  4.1662640E-04
  1.6000000E+02  4.0012408E-04
  1.6500000E+02  3.8500566E-04
  1.7000000E+02  3.7107368E-04
  1.8000000E+02  3.4619917E-04
  1.9000000E+02  3.2467988E-04
  2.0000000E+02  3.0592199E-04
  2.1000000E+02  2.8942547E-04
  2.2000000E+02  2.7473126E-04
  2.3000000E+02  2.6146931E-04
  2.4000000E+02  2.4934871E-04
  2.5000000E+02  2.3818127E-04
  2.6000000E+02  2.2784364E-04
  2.7000000E+02  2.1825467E-04
  2.8000000E+02  2.0936215E-04
  2.9000000E+02  2.0111108E-04
  3.0000000E+02  1.9343882E-04
  3.1000000E+02  1.8628801E-04
  3.2000000E+02  1.7959991E-04
  3.4000000E+02  1.6738829E-04
  3.6000000E+02  1.5647583E-04
  3.8000000E+02  1.4667617E-04
  4.0000000E+02  1.3786133E-04
  4.2000000E+02  1.2992588E-04
  4.4000000E+02  1.2273909E-04
  4.6000000E+02  1.1618083E-04
  4.8000000E+02  1.1016884E-04
  5.0000000E+02  1.0464251E-04
  5.2500000E+02  9.8343071E-05
  5.5000000E+02  9.2648791E-05
  5.7500000E+02  8.7485337E-05
  6.0000000E+02  8.2773281E-05
  6.5000000E+02  7.4471544E-05
  6.7500000E+02  7.0811924E-05
  7.0000000E+02  6.7439111E-05
  7.2500000E+02  6.4319070E-05
  7.5000000E+02  6.1422150E-05
  8.0000000E+02  5.6210407E-05
  8.5000000E+02  5.1671895E-05
  9.0000000E+02  4.7694286E-05
  9.5000000E+02  4.4178702E-05
  1.0000000E+03  4.1053618E-05
  1.0500000E+03  3.8265385E-05
  1.1000000E+03  3.5766656E-05
  1.1500000E+03  3.3515827E-05
  1.2000000E+03  3.1479212E-05
  1.2500000E+03  2.9630120E-05
  1.3000000E+03  2.7946124E-05
  1.3500000E+03  2.6407905E-05
  1.4000000E+03  2.4998758E-05
  1.4500000E+03  2.3704328E-05
  1.5000000E+03  2.2512193E-05
  1.6000000E+03  2.0393044E-05
  1.7000000E+03  1.8570731E-05
  1.8000000E+03  1.6991338E-05
  1.9000000E+03  1.5612843E-05
  2.0000000E+03  1.4402045E-05
  2.1000000E+03  1.3332380E-05
  2.2000000E+03  1.2382357E-05
  2.3000000E+03  1.1534462E-05
  2.4000000E+03  1.0774285E-05
  2.5000000E+03  1.0089894E-05
  2.6000000E+03  9.4713394E-06
  2.7000000E+03  8.9102665E-06
  2.8000000E+03  8.3996214E-06
  2.9000000E+03  7.9334093E-06
  3.0000000E+03  7.5065017E-06
  3.1000000E+03  7.1144991E-06
  3.2000000E+03  6.7536095E-06
  3.4000000E+03  6.1124449E-06
  3.6000000E+03  5.5614680E-06
  3.8000000E+03  5.0841465E-06
  4.0000000E+03  4.6676147E-06
  4.2000000E+03  4.3017394E-06
  4.4000000E+03  3.9784450E-06
  4.6000000E+03  3.6912239E-06
  4.8000000E+03  3.4347748E-06
  5.0000000E+03  3.2047510E-06
  5.2500000E+03  2.9489717E-06
  5.5000000E+03  2.7231929E-06
  5.7500000E+03  2.5228101E-06
  6.0000000E+03  2.3440818E-06
  6.5000000E+03  2.0398518E-06
  6.7500000E+03  1.9097030E-06
  7.0000000E+03  1.7917240E-06
  7.2500000E+03  1.6844222E-06
  7.5000000E+03  1.5865324E-06
  8.0000000E+03  1.4148158E-06
  8.5000000E+03  1.2696005E-06
  9.0000000E+03  1.1456503E-06
  9.5000000E+03  1.0389790E-06
  1.0000000E+04  9.4650232E-07
  1.0500000E+04  8.6579478E-07
  1.1000000E+04  7.9492846E-07
  1.1500000E+04  7.3235749E-07
  1.2000000E+04  6.7683054E-07
  1.2500000E+04  6.2732490E-07
  1.3000000E+04  5.8299686E-07
  1.3500000E+04  5.4314555E-07
  1.4000000E+04  5.0718553E-07
  1.4500000E+04  4.7462451E-07
  1.5000000E+04  4.4504604E-07
  1.6000000E+04  3.9347120E-07
  1.7000000E+04  3.5019177E-07
  1.8000000E+04  3.1351880E-07
  1.9000000E+04  2.8217481E-07
  2.0000000E+04  2.5517810E-07
  2.1000000E+04  2.3176356E-07
  2.2000000E+04  2.1132761E-07
  2.3000000E+04  1.9338857E-07
  2.4000000E+04  1.7755822E-07
  2.5000000E+04  1.6352099E-07
  2.6000000E+04  1.5101830E-07
  2.7000000E+04  1.3983660E-07
  2.8000000E+04  1.2979814E-07
  2.9000000E+04  1.2075384E-07
  3.0000000E+04  1.1257805E-07
  3.1000000E+04  1.0516430E-07
  3.2000000E+04  9.8421959E-08
  3.4000000E+04  8.6651877E-08
  3.6000000E+04  7.6767089E-08
  3.8000000E+04  6.8391539E-08
  4.0000000E+04  6.1238145E-08
  4.2000000E+04  5.5084553E-08
  4.4000000E+04  4.9756447E-08
  4.6000000E+04  4.5115758E-08
  4.8000000E+04  4.1051991E-08
  5.0000000E+04  3.7475777E-08
  5.2500000E+04  3.3581292E-08
  5.5000000E+04  3.0220921E-08
  5.7500000E+04  2.7303983E-08
  5.8750000E+04  2.5988576E-08
  6.0000000E+04  2.4758040E-08
  6.2500000E+04  2.2524670E-08
  6.5000000E+04  2.0556336E-08
  6.7500000E+04  1.8814065E-08
  7.0000000E+04  1.7265690E-08
  7.2500000E+04  1.5884497E-08
  7.5000000E+04  1.4648156E-08
  7.7500000E+04  1.3537876E-08
  8.0000000E+04  1.2537754E-08
  8.2500000E+04  1.1634260E-08
  8.5000000E+04  1.0815843E-08
  8.7500000E+04  1.0072590E-08
  9.0000000E+04  9.3959723E-09
  9.2500000E+04  8.7786155E-09
  9.5000000E+04  8.2141147E-09
  1.0000000E+05  7.2220498E-09
  1.0500000E+05  6.3829455E-09
  1.1000000E+05  5.6682984E-09
  1.1500000E+05  5.0557787E-09
  1.2000000E+05  4.5277136E-09
  1.2500000E+05  4.0699997E-09
  1.3000000E+05  3.6713003E-09
  1.3500000E+05  3.3224181E-09
  1.4000000E+05  3.0158257E-09
  1.4500000E+05  2.7453172E-09
  1.5000000E+05  2.5057475E-09
  1.5500000E+05  2.2928292E-09
  1.6000000E+05  2.1029728E-09
  1.6500000E+05  1.9331577E-09
  1.7000000E+05  1.7808251E-09
  1.7500000E+05  1.6437975E-09
  1.8000000E+05  1.5202113E-09
  1.8500000E+05  1.4084669E-09
  1.9000000E+05  1.3071877E-09
  1.9500000E+05  1.2151846E-09
  2.0000000E+05  1.1314292E-09
  2.0500000E+05  1.0550282E-09
  2.1000000E+05  9.8520168E-10
  2.2000000E+05  8.6261996E-10
  2.3000000E+05  7.5913783E-10
  2.4000000E+05  6.7120725E-10
  2.5000000E+05  5.9603996E-10
  2.6000000E+05  5.3142741E-10
  2.7000000E+05  4.7560292E-10
  2.8000000E+05  4.2714040E-10
  2.9000000E+05  3.8487894E-10
  3.0000000E+05  3.4786862E-10
  3.1000000E+05  3.1532804E-10
  3.2000000E+05  2.8661113E-10
  3.3000000E+05  2.6118049E-10
  3.4000000E+05  2.3858616E-10
  3.5000000E+05  2.1844943E-10
  3.6000000E+05  2.0044981E-10
  3.7000000E+05  1.8431510E-10
  3.8000000E+05  1.6981338E-10
  3.9000000E+05  1.5674625E-10
  4.0000000E+05  1.4494340E-10
  4.1000000E+05  1.3425810E-10
  4.2000000E+05  1.2456338E-10
  4.3000000E+05  1.1574904E-10
  4.4000000E+05  1.0771909E-10
  4.6000000E+05  9.3686533E-11
  4.8000000E+05  8.1910213E-11
  5.0000000E+05  7.1960775E-11
  5.1250000E+05  6.6518513E-11
  5.2500000E+05  6.1591156E-11
  5.3750000E+05  5.7120685E-11
  5.5000000E+05  5.3056589E-11
  5.7500000E+05  4.5974495E-11
  5.8750000E+05  4.2882999E-11
  6.0000000E+05  4.0049863E-11
  6.2500000E+05  3.5057388E-11
  6.5000000E+05  3.0828802E-11
  6.7500000E+05  2.7233244E-11
  
  
#  97  25  P2  EION =  4.100000000E+01 eV   267
#  S(0) = 2.831487E+00
  1.7011507E-01  0.0000000E+00
  1.7011507E+01  0.0000000E+00
  1.7011507E+01  6.1670753E-02
  4.1000000E+01  6.1670753E-02
  4.1002721E+01  6.1670753E-02
  4.1202177E+01  6.0902576E-02
  4.1401633E+01  6.0122649E-02
  4.1601088E+01  5.9337813E-02
  4.1800544E+01  5.8553197E-02
  4.2000000E+01  5.7772634E-02
  4.2500000E+01  5.5850600E-02
  4.3000000E+01  5.3996919E-02
  4.3500000E+01  5.2222357E-02
  4.4000000E+01  5.0529241E-02
  4.5000000E+01  4.7377538E-02
  4.6000000E+01  4.4508408E-02
  4.8000000E+01  3.9465851E-02
  4.9000000E+01  3.7228979E-02
  5.0000000E+01  3.5149414E-02
  5.1250000E+01  3.2744259E-02
  5.2500000E+01  3.0530275E-02
  5.5000000E+01  2.6598936E-02
  5.7500000E+01  2.3238054E-02
  6.0000000E+01  2.0364613E-02
  6.2500000E+01  1.7910761E-02
  6.5000000E+01  1.5816740E-02
  6.6250000E+01  1.4887694E-02
  6.7500000E+01  1.4029001E-02
  7.0000000E+01  1.2500071E-02
  7.2500000E+01  1.1188623E-02
  7.5000000E+01  1.0059319E-02
  7.7500000E+01  9.0824180E-03
  8.0000000E+01  8.2330872E-03
  8.2500000E+01  7.4908241E-03
  8.5000000E+01  6.8386984E-03
  8.7500000E+01  6.2628328E-03
  9.0000000E+01  5.7517915E-03
  9.2500000E+01  5.2962052E-03
  9.5000000E+01  4.8883219E-03
  9.7500000E+01  4.5217344E-03
  1.0000000E+02  4.1911276E-03
  1.0250000E+02  3.8920347E-03
  1.0500000E+02  3.6206948E-03
  1.0750000E+02  3.3739385E-03
  1.1000000E+02  3.1490297E-03
  1.1250000E+02  2.9436116E-03
  1.1500000E+02  2.7556578E-03
  1.2000000E+02  2.4252187E-03
  1.2500000E+02  2.1458406E-03
  1.3000000E+02  1.9082186E-03
  1.3500000E+02  1.7049418E-03
  1.4000000E+02  1.5300802E-03
  1.4500000E+02  1.3788568E-03
  1.5000000E+02  1.2474056E-03
  1.5500000E+02  1.1325914E-03
  1.6000000E+02  1.0318574E-03
  1.6500000E+02  9.4310247E-04
  1.7000000E+02  8.6459586E-04
  1.7500000E+02  7.9490198E-04
  1.8000000E+02  7.3281775E-04
  1.8500000E+02  6.7733111E-04
  1.9000000E+02  6.2758677E-04
  1.9500000E+02  5.8285807E-04
  2.0000000E+02  5.4252525E-04
  2.0500000E+02  5.0605781E-04
  2.1000000E+02  4.7299990E-04
  2.2000000E+02  4.1559732E-04
  2.3000000E+02  3.6779130E-04
  2.4000000E+02  3.2766849E-04
  2.5000000E+02  2.9376408E-04
  2.6000000E+02  2.6493754E-04
  2.7000000E+02  2.4027670E-04
  2.8000000E+02  2.1904516E-04
  2.9000000E+02  2.0065611E-04
  3.0000000E+02  1.8463469E-04
  3.1000000E+02  1.7059639E-04
  3.2000000E+02  1.5823148E-04
  3.3000000E+02  1.4729518E-04
  3.4000000E+02  1.3758864E-04
  3.5000000E+02  1.2894502E-04
  3.6000000E+02  1.2122226E-04
  3.8000000E+02  1.0807152E-04
  3.9000000E+02  1.0245346E-04
  4.0000000E+02  9.7366814E-05
  4.1000000E+02  9.2743764E-05
  4.2000000E+02  8.8527034E-05
  4.4000000E+02  8.1126754E-05
  4.6000000E+02  7.4868313E-05
  4.8000000E+02  6.9532913E-05
  5.0000000E+02  6.4946612E-05
  5.2500000E+02  6.0056042E-05
  5.5000000E+02  5.5909819E-05
  5.7500000E+02  5.2350170E-05
  6.0000000E+02  4.9259036E-05
  6.5000000E+02  4.4157936E-05
  6.7500000E+02  4.2030461E-05
  7.0000000E+02  4.0122918E-05
  7.2500000E+02  3.8399196E-05
  7.5000000E+02  3.6830961E-05
  8.0000000E+02  3.4080025E-05
  8.5000000E+02  3.1740901E-05
  9.0000000E+02  2.9717779E-05
  9.5000000E+02  2.7941655E-05
  1.0000000E+03  2.6365732E-05
  1.0500000E+03  2.4955198E-05
  1.1000000E+03  2.3682399E-05
  1.1500000E+03  2.2525526E-05
  1.2000000E+03  2.1467902E-05
  1.2500000E+03  2.0496535E-05
  1.3000000E+03  1.9600697E-05
  1.3500000E+03  1.8771403E-05
  1.4000000E+03  1.8001085E-05
  1.4500000E+03  1.7283354E-05
  1.5000000E+03  1.6612876E-05
  1.6000000E+03  1.5395957E-05
  1.7000000E+03  1.4320346E-05
  1.8000000E+03  1.3362996E-05
  1.9000000E+03  1.2505795E-05
  2.0000000E+03  1.1734288E-05
  2.1000000E+03  1.1036698E-05
  2.2000000E+03  1.0403329E-05
  2.3000000E+03  9.8260910E-06
  2.4000000E+03  9.2981704E-06
  2.5000000E+03  8.8137982E-06
  2.6000000E+03  8.3680700E-06
  2.7000000E+03  7.9567936E-06
  2.8000000E+03  7.5763512E-06
  2.9000000E+03  7.2235961E-06
  3.0000000E+03  6.8957774E-06
  3.1000000E+03  6.5904902E-06
  3.2000000E+03  6.3056233E-06
  3.4000000E+03  5.7899159E-06
  3.6000000E+03  5.3361649E-06
  3.8000000E+03  4.9344665E-06
  4.0000000E+03  4.5768764E-06
  4.2000000E+03  4.2569578E-06
  4.4000000E+03  3.9694419E-06
  4.6000000E+03  3.7099738E-06
  4.8000000E+03  3.4749225E-06
  5.0000000E+03  3.2612424E-06
  5.2500000E+03  3.0203208E-06
  5.5000000E+03  2.8046198E-06
  5.7500000E+03  2.6106878E-06
  6.0000000E+03  2.4356553E-06
  6.5000000E+03  2.1330574E-06
  6.7500000E+03  2.0017549E-06
  7.0000000E+03  1.8817469E-06
  7.2500000E+03  1.7717758E-06
  7.5000000E+03  1.6707560E-06
  8.0000000E+03  1.4919264E-06
  8.5000000E+03  1.3390810E-06
  9.0000000E+03  1.2074660E-06
  9.5000000E+03  1.0933692E-06
  1.0000000E+04  9.9385599E-07
  1.0500000E+04  9.0657985E-07
  1.1000000E+04  8.2964667E-07
  1.1500000E+04  7.6151356E-07
  1.2000000E+04  7.0091330E-07
  1.2500000E+04  6.4679765E-07
  1.3000000E+04  5.9829294E-07
  1.3500000E+04  5.5466657E-07
  1.4000000E+04  5.1530099E-07
  1.4500000E+04  4.7967275E-07
  1.5000000E+04  4.4733575E-07
  1.5500000E+04  4.1790795E-07
  1.6000000E+04  3.9106063E-07
  1.6500000E+04  3.6650976E-07
  1.7000000E+04  3.4400887E-07
  1.8000000E+04  3.0432559E-07
  1.9000000E+04  2.7059567E-07
  2.0000000E+04  2.4172401E-07
  2.1000000E+04  2.1685272E-07
  2.2000000E+04  1.9530230E-07
  2.3000000E+04  1.7652921E-07
  2.4000000E+04  1.6009480E-07
  2.5000000E+04  1.4564201E-07
  2.6000000E+04  1.3287793E-07
  2.7000000E+04  1.2156067E-07
  2.8000000E+04  1.1148920E-07
  2.9000000E+04  1.0249539E-07
  3.0000000E+04  9.4437897E-08
  3.1000000E+04  8.7197244E-08
  3.2000000E+04  8.0671998E-08
  3.3000000E+04  7.4775625E-08
  3.4000000E+04  6.9433942E-08
  3.5000000E+04  6.4583096E-08
  3.6000000E+04  6.0167917E-08
  3.8000000E+04  5.2459364E-08
  4.0000000E+04  4.5994534E-08
  4.2000000E+04  4.0532959E-08
  4.4000000E+04  3.5888037E-08
  4.6000000E+04  3.1913345E-08
  4.8000000E+04  2.8492873E-08
  5.0000000E+04  2.5533890E-08
  5.2500000E+04  2.2371663E-08
  5.5000000E+04  1.9698828E-08
  5.7500000E+04  1.7425053E-08
  5.8750000E+04  1.6414980E-08
  6.0000000E+04  1.5479244E-08
  6.2500000E+04  1.3804933E-08
  6.5000000E+04  1.2356880E-08
  6.7500000E+04  1.1098555E-08
  7.0000000E+04  1.0000256E-08
  7.2500000E+04  9.0376681E-09
  7.5000000E+04  8.1907578E-09
  7.7500000E+04  7.4429152E-09
  8.0000000E+04  6.7802931E-09
  8.2500000E+04  6.1912877E-09
  8.5000000E+04  5.6661255E-09
  8.7500000E+04  5.1965365E-09
  9.0000000E+04  4.7754939E-09
  9.2500000E+04  4.3970019E-09
  9.5000000E+04  4.0559225E-09
  9.7500000E+04  3.7478371E-09
  1.0000000E+05  3.4689325E-09
  1.0250000E+05  3.2159073E-09
  1.0500000E+05  2.9858931E-09
  1.1000000E+05  2.5852126E-09
  1.1500000E+05  2.2504087E-09
  1.2000000E+05  1.9687610E-09
  1.2500000E+05  1.7303504E-09
  1.3000000E+05  1.5273692E-09
  1.3500000E+05  1.3536199E-09
  1.4000000E+05  1.2041444E-09
  1.4500000E+05  1.0749478E-09
  1.5000000E+05  9.6278768E-10
  1.5500000E+05  8.6501541E-10
  1.6000000E+05  7.7945442E-10
  1.6500000E+05  7.0430598E-10
  1.7000000E+05  6.3807497E-10
  1.7500000E+05  5.7951233E-10
  1.8000000E+05  5.2756955E-10
  1.8500000E+05  4.8136254E-10
  1.9000000E+05  4.4014273E-10
  1.9500000E+05  4.0327376E-10
  2.0000000E+05  3.7021270E-10
  2.0500000E+05  3.4049455E-10
  2.1000000E+05  3.1371958E-10
  2.1500000E+05  2.8954297E-10
  2.2000000E+05  2.6766633E-10
  2.2500000E+05  2.4783066E-10
  2.3000000E+05  2.2981051E-10
  2.4000000E+05  1.9845410E-10
  2.5000000E+05  1.7229710E-10
  2.6000000E+05  1.5033410E-10
  2.7000000E+05  1.3178016E-10
  2.8000000E+05  1.1601707E-10
  2.9000000E+05  1.0255403E-10
  3.0000000E+05  9.0998394E-11
  3.1000000E+05  8.1033728E-11
  3.2000000E+05  7.2403309E-11
  3.3000000E+05  6.4897551E-11
  3.4000000E+05  5.8344415E-11
  3.5000000E+05  5.2601907E-11
  3.6000000E+05  4.7552331E-11
  3.7000000E+05  4.3097546E-11
  3.8000000E+05  3.9155265E-11
  3.9000000E+05  3.5656178E-11
  4.0000000E+05  3.2541470E-11
  4.1000000E+05  2.9761119E-11
  4.2000000E+05  2.7272600E-11
  4.3000000E+05  2.5039619E-11
  4.4000000E+05  2.3031173E-11
  4.5000000E+05  2.1221053E-11
  4.6000000E+05  1.9586644E-11
  4.7000000E+05  1.8108213E-11
  4.8000000E+05  1.6768506E-11
  
  
#  97  26  P3  EION =  2.700000000E+01 eV   276
#  S(0) = 6.127651E+00
  1.5971151E-02  0.0000000E+00
  1.5971151E+00  0.0000000E+00
  1.5971151E+00  1.5830063E-01
  2.7000000E+01  1.5830063E-01
  2.7002721E+01  1.5830063E-01
  2.7102449E+01  1.5592492E-01
  2.7202177E+01  1.5360013E-01
  2.7301905E+01  1.5132572E-01
  2.7401633E+01  1.4910097E-01
  2.7601088E+01  1.4479693E-01
  2.7800544E+01  1.4068026E-01
  2.8000000E+01  1.3674236E-01
  2.9000000E+01  1.1938282E-01
  2.9500000E+01  1.1197294E-01
  3.0000000E+01  1.0525981E-01
  3.0500000E+01  9.9151592E-02
  3.1000000E+01  9.3570858E-02
  3.2000000E+01  8.3741237E-02
  3.3000000E+01  7.5361240E-02
  3.4000000E+01  6.8134395E-02
  3.5000000E+01  6.1841922E-02
  3.6000000E+01  5.6319137E-02
  3.7000000E+01  5.1439672E-02
  3.8000000E+01  4.7104786E-02
  3.9000000E+01  4.3235992E-02
  4.0000000E+01  3.9769885E-02
  4.1000000E+01  3.6654507E-02
  4.2000000E+01  3.3846650E-02
  4.3000000E+01  3.1309912E-02
  4.4000000E+01  2.9013393E-02
  4.5000000E+01  2.6930406E-02
  4.6000000E+01  2.5037966E-02
  4.7000000E+01  2.3315864E-02
  4.8000000E+01  2.1746480E-02
  5.0000000E+01  1.9005203E-02
  5.1250000E+01  1.7523839E-02
  5.2500000E+01  1.6195020E-02
  5.3750000E+01  1.5000570E-02
  5.5000000E+01  1.3924618E-02
  5.7500000E+01  1.2074873E-02
  5.8750000E+01  1.1278569E-02
  6.0000000E+01  1.0555322E-02
  6.2500000E+01  9.2969004E-03
  6.5000000E+01  8.2465734E-03
  6.7500000E+01  7.3633761E-03
  7.0000000E+01  6.6154812E-03
  7.2500000E+01  5.9779422E-03
  7.5000000E+01  5.4310999E-03
  7.7500000E+01  4.9593013E-03
  8.0000000E+01  4.5500088E-03
  8.2500000E+01  4.1930990E-03
  8.5000000E+01  3.8803216E-03
  8.7500000E+01  3.6049193E-03
  9.0000000E+01  3.3613349E-03
  9.2500000E+01  3.1449285E-03
  9.5000000E+01  2.9518446E-03
  9.7500000E+01  2.7788724E-03
  1.0000000E+02  2.6232839E-03
  1.0250000E+02  2.4827834E-03
  1.0500000E+02  2.3554436E-03
  1.1000000E+02  2.1339239E-03
  1.1500000E+02  1.9482874E-03
  1.2000000E+02  1.7909369E-03
  1.2500000E+02  1.6562452E-03
  1.3000000E+02  1.5399680E-03
  1.3500000E+02  1.4388685E-03
  1.4000000E+02  1.3503945E-03
  1.4500000E+02  1.2724920E-03
  1.5000000E+02  1.2035072E-03
  1.5500000E+02  1.1420684E-03
  1.6000000E+02  1.0870105E-03
  1.6500000E+02  1.0373860E-03
  1.7000000E+02  9.9240484E-04
  1.8000000E+02  9.1380427E-04
  1.9000000E+02  8.4715748E-04
  2.0000000E+02  7.8974663E-04
  2.1000000E+02  7.3967931E-04
  2.2000000E+02  6.9564807E-04
  2.3000000E+02  6.5664418E-04
  2.4000000E+02  6.2185099E-04
  2.5000000E+02  5.9061164E-04
  2.6000000E+02  5.6236606E-04
  2.7000000E+02  5.3664921E-04
  2.8000000E+02  5.1309346E-04
  2.9000000E+02  4.9141422E-04
  3.0000000E+02  4.7137868E-04
  3.1000000E+02  4.5279567E-04
  3.2000000E+02  4.3551325E-04
  3.4000000E+02  4.0434739E-04
  3.6000000E+02  3.7700154E-04
  3.8000000E+02  3.5277541E-04
  4.0000000E+02  3.3114340E-04
  4.2000000E+02  3.1170340E-04
  4.4000000E+02  2.9413765E-04
  4.6000000E+02  2.7819134E-04
  4.8000000E+02  2.6365381E-04
  5.0000000E+02  2.5034838E-04
  5.2500000E+02  2.3522561E-04
  5.5000000E+02  2.2155796E-04
  5.7500000E+02  2.0914908E-04
  6.0000000E+02  1.9783578E-04
  6.5000000E+02  1.7796840E-04
  6.7500000E+02  1.6920488E-04
  7.0000000E+02  1.6111132E-04
  7.2500000E+02  1.5361924E-04
  7.5000000E+02  1.4666759E-04
  8.0000000E+02  1.3417603E-04
  8.5000000E+02  1.2328222E-04
  9.0000000E+02  1.1371560E-04
  9.5000000E+02  1.0526153E-04
  1.0000000E+03  9.7746579E-05
  1.0500000E+03  9.1031218E-05
  1.1000000E+03  8.5002582E-05
  1.1500000E+03  7.9567745E-05
  1.2000000E+03  7.4650074E-05
  1.2500000E+03  7.0185340E-05
  1.3000000E+03  6.6118640E-05
  1.3500000E+03  6.2402330E-05
  1.4000000E+03  5.8995775E-05
  1.4500000E+03  5.5864503E-05
  1.5000000E+03  5.2979354E-05
  1.6000000E+03  4.7849365E-05
  1.7000000E+03  4.3438071E-05
  1.8000000E+03  3.9615168E-05
  1.9000000E+03  3.6279080E-05
  2.0000000E+03  3.3349598E-05
  2.1000000E+03  3.0762599E-05
  2.2000000E+03  2.8466282E-05
  2.3000000E+03  2.6418264E-05
  2.4000000E+03  2.4583452E-05
  2.5000000E+03  2.2932796E-05
  2.6000000E+03  2.1442191E-05
  2.7000000E+03  2.0091475E-05
  2.8000000E+03  1.8863585E-05
  2.9000000E+03  1.7743925E-05
  3.0000000E+03  1.6719966E-05
  3.1000000E+03  1.5780966E-05
  3.2000000E+03  1.4917677E-05
  3.4000000E+03  1.3387298E-05
  3.6000000E+03  1.2076426E-05
  3.8000000E+03  1.0944751E-05
  4.0000000E+03  9.9608704E-06
  4.2000000E+03  9.1000184E-06
  4.4000000E+03  8.3424478E-06
  4.6000000E+03  7.6722592E-06
  4.8000000E+03  7.0765286E-06
  5.0000000E+03  6.5446525E-06
  5.2500000E+03  5.9563857E-06
  5.5000000E+03  5.4403003E-06
  5.7500000E+03  4.9851446E-06
  6.0000000E+03  4.5817862E-06
  6.5000000E+03  3.9018514E-06
  6.7500000E+03  3.6139748E-06
  7.0000000E+03  3.3548178E-06
  7.2500000E+03  3.1207579E-06
  7.5000000E+03  2.9087244E-06
  7.7500000E+03  2.7160994E-06
  8.0000000E+03  2.5406408E-06
  8.2500000E+03  2.3804198E-06
  8.5000000E+03  2.2337689E-06
  9.0000000E+03  1.9755720E-06
  9.5000000E+03  1.7565388E-06
  1.0000000E+04  1.5693490E-06
  1.0500000E+04  1.4082953E-06
  1.1000000E+04  1.2688780E-06
  1.1500000E+04  1.1475119E-06
  1.2000000E+04  1.0413138E-06
  1.2500000E+04  9.4794533E-07
  1.3000000E+04  8.6549422E-07
  1.3500000E+04  7.9238553E-07
  1.4000000E+04  7.2731362E-07
  1.4500000E+04  6.6918923E-07
  1.5000000E+04  6.1709817E-07
  1.5500000E+04  5.7026885E-07
  1.6000000E+04  5.2804666E-07
  1.6500000E+04  4.8987350E-07
  1.7000000E+04  4.5527144E-07
  1.7500000E+04  4.2382944E-07
  1.8000000E+04  3.9519277E-07
  1.8500000E+04  3.6905403E-07
  1.9000000E+04  3.4514568E-07
  2.0000000E+04  3.0311471E-07
  2.1000000E+04  2.6755436E-07
  2.2000000E+04  2.3726525E-07
  2.3000000E+04  2.1130652E-07
  2.4000000E+04  1.8893269E-07
  2.5000000E+04  1.6954756E-07
  2.6000000E+04  1.5267018E-07
  2.7000000E+04  1.3790967E-07
  2.8000000E+04  1.2494612E-07
  2.9000000E+04  1.1351599E-07
  3.0000000E+04  1.0340078E-07
  3.1000000E+04  9.4418296E-08
  3.2000000E+04  8.6415825E-08
  3.3000000E+04  7.9264679E-08
  3.4000000E+04  7.2855876E-08
  3.5000000E+04  6.7096711E-08
  3.6000000E+04  6.1908008E-08
  3.7000000E+04  5.7221855E-08
  3.8000000E+04  5.2979762E-08
  3.9000000E+04  4.9131173E-08
  4.0000000E+04  4.5632251E-08
  4.2000000E+04  3.9535684E-08
  4.4000000E+04  3.4439001E-08
  4.6000000E+04  3.0148814E-08
  4.8000000E+04  2.6514578E-08
  5.0000000E+04  2.3417946E-08
  5.1250000E+04  2.1713003E-08
  5.2500000E+04  2.0161999E-08
  5.3750000E+04  1.8748341E-08
  5.5000000E+04  1.7457512E-08
  5.7500000E+04  1.5194917E-08
  5.8750000E+04  1.4202063E-08
  6.0000000E+04  1.3289475E-08
  6.2500000E+04  1.1674999E-08
  6.5000000E+04  1.0299311E-08
  6.7500000E+04  9.1209261E-09
  7.0000000E+04  8.1066013E-09
  7.2500000E+04  7.2294988E-09
  7.5000000E+04  6.4678040E-09
  7.7500000E+04  5.8036724E-09
  8.0000000E+04  5.2224216E-09
  8.2500000E+04  4.7119028E-09
  8.5000000E+04  4.2620063E-09
  8.7500000E+04  3.8642767E-09
  9.0000000E+04  3.5116100E-09
  9.2500000E+04  3.1980103E-09
  9.5000000E+04  2.9183955E-09
  9.7500000E+04  2.6684406E-09
  1.0000000E+05  2.4444517E-09
  1.0250000E+05  2.2432619E-09
  1.0500000E+05  2.0621471E-09
  1.0750000E+05  1.8987558E-09
  1.1000000E+05  1.7510523E-09
  1.1250000E+05  1.6172686E-09
  1.1500000E+05  1.4958651E-09
  1.1750000E+05  1.3854975E-09
  1.2000000E+05  1.2849884E-09
  1.2250000E+05  1.1933046E-09
  1.2500000E+05  1.1095367E-09
  1.3000000E+05  9.6263340E-10
  1.3500000E+05  8.3890810E-10
  1.4000000E+05  7.3413194E-10
  1.4500000E+05  6.4494841E-10
  1.5000000E+05  5.6867337E-10
  1.5500000E+05  5.0314524E-10
  1.6000000E+05  4.4661192E-10
  1.6500000E+05  3.9764453E-10
  1.7000000E+05  3.5507113E-10
  1.7500000E+05  3.1792536E-10
  1.8000000E+05  2.8540626E-10
  1.8500000E+05  2.5684676E-10
  1.9000000E+05  2.3168876E-10
  1.9500000E+05  2.0946328E-10
  2.0000000E+05  1.8977464E-10
  2.0500000E+05  1.7228769E-10
  2.1000000E+05  1.5671745E-10
  2.1500000E+05  1.4282075E-10
  2.2000000E+05  1.3038937E-10
  2.2500000E+05  1.1924427E-10
  2.3000000E+05  1.0923118E-10
  2.3500000E+05  1.0021684E-10
  2.4000000E+05  9.2085820E-11
  2.4500000E+05  8.4737847E-11
  2.5000000E+05  7.8085778E-11
  2.5500000E+05  7.2053638E-11
  2.6000000E+05  6.6574820E-11
  2.6500000E+05  6.1590795E-11
  2.7000000E+05  5.7050025E-11
  2.8000000E+05  4.9121117E-11
  2.9000000E+05  4.2480253E-11
  3.0000000E+05  3.6885549E-11
  3.1000000E+05  3.2146987E-11
  3.2000000E+05  2.8117910E-11
  3.3000000E+05  2.4682930E-11
  3.4000000E+05  2.1746353E-11
  
  
#  97  22  O6  EION =  1.200000000E+01 eV   311
#  S(0) = 1.105468E+01
  6.0000000E-02  0.0000000E+00
  6.0000000E+00  0.0000000E+00
  6.0000000E+00  5.7963588E-02
  1.2000000E+01  5.7963588E-02
  1.2000000E+01  1.1074589E-02
  1.2002721E+01  1.1074589E-02
  1.2202449E+01  1.0912344E-02
  1.2402177E+01  1.0757241E-02
  1.2601905E+01  1.0610444E-02
  1.2801633E+01  1.0472776E-02
  1.3201088E+01  1.0226908E-02
  1.3600544E+01  1.0022182E-02
  1.4000000E+01  9.8594157E-03
  1.4500000E+01  9.7145800E-03
  1.5000000E+01  9.6340474E-03
  1.6000000E+01  9.6591705E-03
  1.7000000E+01  9.9217914E-03
  1.8000000E+01  1.0411762E-02
  1.9000000E+01  1.1122515E-02
  2.0000000E+01  1.2050395E-02
  2.1000000E+01  1.3193641E-02
  2.2000000E+01  1.4551308E-02
  2.3000000E+01  1.6122203E-02
  2.4000000E+01  1.7903966E-02
  2.5000000E+01  1.9892178E-02
  2.6000000E+01  2.2079460E-02
  2.7000000E+01  2.4455450E-02
  2.8000000E+01  2.7006267E-02
  2.9000000E+01  2.9714444E-02
  3.0000000E+01  3.2559861E-02
  3.1000000E+01  3.5519642E-02
  3.2000000E+01  3.8569506E-02
  3.4000000E+01  4.4840752E-02
  3.6000000E+01  5.1185235E-02
  3.8000000E+01  5.7446543E-02
  4.0000000E+01  6.3517448E-02
  4.2000000E+01  6.9336572E-02
  4.4000000E+01  7.4881439E-02
  4.6000000E+01  8.0151535E-02
  4.8000000E+01  8.5155896E-02
  5.0000000E+01  8.9895755E-02
  5.2500000E+01  9.5441752E-02
  5.5000000E+01  1.0051623E-01
  5.7500000E+01  1.0504982E-01
  6.0000000E+01  1.0893917E-01
  6.5000000E+01  1.1442385E-01
  6.7500000E+01  1.1588389E-01
  7.0000000E+01  1.1646341E-01
  7.2500000E+01  1.1619469E-01
  7.5000000E+01  1.1513198E-01
  8.0000000E+01  1.1098562E-01
  8.5000000E+01  1.0477921E-01
  9.0000000E+01  9.7186321E-02
  9.5000000E+01  8.8742632E-02
  1.0000000E+02  7.9844087E-02
  1.0500000E+02  7.0844434E-02
  1.1000000E+02  6.2044317E-02
  1.1500000E+02  5.3699473E-02
  1.2000000E+02  4.6009707E-02
  1.2500000E+02  3.9082648E-02
  1.3000000E+02  3.2953838E-02
  1.3500000E+02  2.7609850E-02
  1.4000000E+02  2.3001831E-02
  1.4500000E+02  1.9060717E-02
  1.5000000E+02  1.5715030E-02
  1.5500000E+02  1.2889892E-02
  1.6000000E+02  1.0512059E-02
  1.6500000E+02  8.5197602E-03
  1.7000000E+02  6.8613218E-03
  1.8000000E+02  4.3783665E-03
  1.8500000E+02  3.4743074E-03
  1.9000000E+02  2.7438297E-03
  1.9250000E+02  2.4321496E-03
  1.9500000E+02  2.1513319E-03
  2.0000000E+02  1.6708508E-03
  2.0250000E+02  1.4663865E-03
  2.0500000E+02  1.2830322E-03
  2.0625000E+02  1.1988460E-03
  2.0750000E+02  1.1197450E-03
  2.1000000E+02  9.7688913E-04
  2.1500000E+02  7.4948716E-04
  2.1750000E+02  6.6182612E-04
  2.2000000E+02  5.8905001E-04
  2.2500000E+02  4.8099797E-04
  2.3000000E+02  4.1297245E-04
  2.3250000E+02  3.9057401E-04
  2.3500000E+02  3.7410502E-04
  2.3750000E+02  3.6259377E-04
  2.4000000E+02  3.5533026E-04
  2.4250000E+02  3.5180034E-04
  2.4500000E+02  3.5163915E-04
  2.4750000E+02  3.5459808E-04
  2.5000000E+02  3.6052105E-04
  2.5500000E+02  3.8099974E-04
  2.6000000E+02  4.1275529E-04
  2.6250000E+02  4.3259409E-04
  2.6500000E+02  4.5490423E-04
  2.7000000E+02  5.0633252E-04
  2.7500000E+02  5.6547401E-04
  2.8000000E+02  6.2998395E-04
  2.8250000E+02  6.6325166E-04
  2.8500000E+02  6.9653321E-04
  2.8750000E+02  7.2946133E-04
  2.9000000E+02  7.6195019E-04
  2.9500000E+02  8.2541997E-04
  3.0000000E+02  8.8668454E-04
  3.1000000E+02  1.0024721E-03
  3.1500000E+02  1.0573243E-03
  3.2000000E+02  1.1105668E-03
  3.3000000E+02  1.2122421E-03
  3.4000000E+02  1.3061974E-03
  3.5000000E+02  1.3911574E-03
  3.6000000E+02  1.4662394E-03
  3.7000000E+02  1.5313295E-03
  3.8000000E+02  1.5869877E-03
  4.0000000E+02  1.6732804E-03
  4.2000000E+02  1.7314065E-03
  4.4000000E+02  1.7655877E-03
  4.6000000E+02  1.7799054E-03
  4.8000000E+02  1.7782137E-03
  5.0000000E+02  1.7640020E-03
  5.2500000E+02  1.7329142E-03
  5.5000000E+02  1.6906646E-03
  5.7500000E+02  1.6404732E-03
  6.0000000E+02  1.5850337E-03
  6.5000000E+02  1.4665027E-03
  6.7500000E+02  1.4060576E-03
  7.0000000E+02  1.3459579E-03
  7.2500000E+02  1.2868100E-03
  7.5000000E+02  1.2290847E-03
  8.0000000E+02  1.1191596E-03
  8.5000000E+02  1.0176655E-03
  9.0000000E+02  9.2497363E-04
  9.5000000E+02  8.4088670E-04
  1.0000000E+03  7.6491210E-04
  1.0500000E+03  6.9645474E-04
  1.1000000E+03  6.3488294E-04
  1.1500000E+03  5.7954684E-04
  1.2000000E+03  5.2980040E-04
  1.2500000E+03  4.8504707E-04
  1.3000000E+03  4.4474774E-04
  1.3500000E+03  4.0841888E-04
  1.4000000E+03  3.7562878E-04
  1.4500000E+03  3.4599264E-04
  1.5000000E+03  3.1916861E-04
  1.6000000E+03  2.7278155E-04
  1.7000000E+03  2.3443902E-04
  1.8000000E+03  2.0255270E-04
  1.9000000E+03  1.7587645E-04
  2.0000000E+03  1.5342989E-04
  2.1000000E+03  1.3443725E-04
  2.2000000E+03  1.1828178E-04
  2.3000000E+03  1.0447087E-04
  2.4000000E+03  9.2608436E-05
  2.5000000E+03  8.2374169E-05
  2.6000000E+03  7.3507202E-05
  2.7000000E+03  6.5794024E-05
  2.8000000E+03  5.9059117E-05
  2.9000000E+03  5.3157395E-05
  3.0000000E+03  4.7968309E-05
  3.1000000E+03  4.3391211E-05
  3.2000000E+03  3.9341657E-05
  3.3000000E+03  3.5748483E-05
  3.4000000E+03  3.2551491E-05
  3.5000000E+03  2.9699561E-05
  3.6000000E+03  2.7149113E-05
  3.8000000E+03  2.2808790E-05
  4.0000000E+03  1.9290614E-05
  4.2000000E+03  1.6415605E-05
  4.4000000E+03  1.4048584E-05
  4.6000000E+03  1.2086276E-05
  4.8000000E+03  1.0448993E-05
  5.0000000E+03  9.0747261E-06
  5.2500000E+03  7.6536380E-06
  5.5000000E+03  6.4948394E-06
  5.7500000E+03  5.5429003E-06
  5.8750000E+03  5.1308682E-06
  6.0000000E+03  4.7555070E-06
  6.2500000E+03  4.1000531E-06
  6.5000000E+03  3.5511881E-06
  6.7500000E+03  3.0890325E-06
  7.0000000E+03  2.6978700E-06
  7.2500000E+03  2.3651833E-06
  7.5000000E+03  2.0809352E-06
  7.7500000E+03  1.8370257E-06
  8.0000000E+03  1.6268782E-06
  8.2500000E+03  1.4451217E-06
  8.5000000E+03  1.2873472E-06
  8.7500000E+03  1.1499168E-06
  9.0000000E+03  1.0298138E-06
  9.2500000E+03  9.2452492E-07
  9.5000000E+03  8.3194811E-07
  9.7500000E+03  7.5031755E-07
  1.0000000E+04  6.7814390E-07
  1.0250000E+04  6.1416616E-07
  1.0500000E+04  5.5731308E-07
  1.1000000E+04  4.6146016E-07
  1.1500000E+04  3.8474102E-07
  1.2000000E+04  3.2283000E-07
  1.2500000E+04  2.7248837E-07
  1.3000000E+04  2.3126545E-07
  1.3500000E+04  1.9728828E-07
  1.4000000E+04  1.6911215E-07
  1.4500000E+04  1.4561332E-07
  1.5000000E+04  1.2591060E-07
  1.5500000E+04  1.0930782E-07
  1.6000000E+04  9.5251109E-08
  1.6500000E+04  8.3296985E-08
  1.7000000E+04  7.3088128E-08
  1.7500000E+04  6.4334969E-08
  1.8000000E+04  5.6801528E-08
  1.8500000E+04  5.0294522E-08
  1.9000000E+04  4.4654884E-08
  1.9500000E+04  3.9751095E-08
  2.0000000E+04  3.5473902E-08
  2.0500000E+04  3.1732168E-08
  2.1000000E+04  2.8449586E-08
  2.1500000E+04  2.5562017E-08
  2.2000000E+04  2.3015346E-08
  2.2500000E+04  2.0763750E-08
  2.3000000E+04  1.8768298E-08
  2.4000000E+04  1.5417924E-08
  2.5000000E+04  1.2752050E-08
  2.6000000E+04  1.0613895E-08
  2.7000000E+04  8.8863051E-09
  2.8000000E+04  7.4808303E-09
  2.9000000E+04  6.3300915E-09
  3.0000000E+04  5.3822801E-09
  3.1000000E+04  4.5972225E-09
  3.2000000E+04  3.9435377E-09
  3.3000000E+04  3.3965364E-09
  3.4000000E+04  2.9366566E-09
  3.5000000E+04  2.5483012E-09
  3.6000000E+04  2.2189600E-09
  3.7000000E+04  1.9385433E-09
  3.8000000E+04  1.6988711E-09
  3.9000000E+04  1.4932782E-09
  4.0000000E+04  1.3163049E-09
  4.1000000E+04  1.1634596E-09
  4.2000000E+04  1.0310333E-09
  4.3000000E+04  9.1594949E-10
  4.4000000E+04  8.1564628E-10
  4.5000000E+04  7.2798065E-10
  4.6000000E+04  6.5115460E-10
  4.7000000E+04  5.8365464E-10
  4.8000000E+04  5.2420237E-10
  5.0000000E+04  4.2526894E-10
  5.1250000E+04  3.7452363E-10
  5.2500000E+04  3.3071035E-10
  5.3750000E+04  2.9276360E-10
  5.5000000E+04  2.5979954E-10
  5.6250000E+04  2.3108205E-10
  5.7500000E+04  2.0599568E-10
  5.8750000E+04  1.8402393E-10
  6.0000000E+04  1.6473181E-10
  6.1250000E+04  1.4775173E-10
  6.2500000E+04  1.3277213E-10
  6.3750000E+04  1.1952817E-10
  6.5000000E+04  1.0779384E-10
  6.6250000E+04  9.7375788E-11
  6.7500000E+04  8.8108099E-11
  7.0000000E+04  7.2472573E-11
  7.2500000E+04  5.9964280E-11
  7.5000000E+04  4.9890397E-11
  7.7500000E+04  4.1725838E-11
  8.0000000E+04  3.5069456E-11
  8.2500000E+04  2.9612404E-11
  8.5000000E+04  2.5114998E-11
  8.7500000E+04  2.1389951E-11
  9.0000000E+04  1.8289970E-11
  9.2500000E+04  1.5698513E-11
  9.5000000E+04  1.3522851E-11
  9.7500000E+04  1.1688790E-11
  1.0000000E+05  1.0136635E-11
  1.0250000E+05  8.8181162E-12
  1.0500000E+05  7.6940445E-12
  1.0750000E+05  6.7324582E-12
  1.1000000E+05  5.9071717E-12
  1.1250000E+05  5.1966318E-12
  1.1500000E+05  4.5830320E-12
  1.1750000E+05  4.0516098E-12
  1.2000000E+05  3.5900795E-12
  1.2250000E+05  3.1881793E-12
  1.2500000E+05  2.8373093E-12
  1.2750000E+05  2.5302380E-12
  1.3000000E+05  2.2608630E-12
  1.3250000E+05  2.0240187E-12
  1.3500000E+05  1.8153194E-12
  1.3750000E+05  1.6310313E-12
  1.4000000E+05  1.4679684E-12
  1.4250000E+05  1.3234048E-12
  1.4500000E+05  1.1949998E-12
  1.5000000E+05  9.7888319E-13
  1.5500000E+05  8.0657747E-13
  1.6000000E+05  6.6829572E-13
  1.6500000E+05  5.5663094E-13
  1.7000000E+05  4.6593078E-13
  1.7500000E+05  3.9184983E-13
  1.8000000E+05  3.3102496E-13
  1.8500000E+05  2.8083516E-13
  1.9000000E+05  2.3922428E-13
  1.9500000E+05  2.0456961E-13
  2.0000000E+05  1.7558083E-13
  2.0500000E+05  1.5122731E-13
  2.1000000E+05  1.3068437E-13
  2.1500000E+05  1.1328860E-13
  2.2000000E+05  9.8504091E-14
  2.2500000E+05  8.5898661E-14
  2.3000000E+05  7.5119274E-14
  2.3500000E+05  6.5874687E-14
  2.4000000E+05  5.7923908E-14
  
  
#  97  23  O7  EION =  1.200000000E+01 eV   311
#  S(0) = 3.713553E+00
  6.0000000E-02  0.0000000E+00
  6.0000000E+00  0.0000000E+00
  6.0000000E+00  2.3006684E-02
  1.2000000E+01  2.3006684E-02
  1.2000000E+01  4.7559128E-03
  1.2002721E+01  4.7559128E-03
  1.2102177E+01  4.6953927E-03
  1.2201633E+01  4.6371757E-03
  1.2301088E+01  4.5812337E-03
  1.2400544E+01  4.5275341E-03
  1.2500000E+01  4.4760409E-03
  1.3000000E+01  4.2491619E-03
  1.3500000E+01  4.0717395E-03
  1.4000000E+01  3.9386388E-03
  1.4500000E+01  3.8453347E-03
  1.5000000E+01  3.7880028E-03
  1.6000000E+01  3.7691503E-03
  1.7000000E+01  3.8630365E-03
  1.8000000E+01  4.0570318E-03
  1.9000000E+01  4.3428524E-03
  2.0000000E+01  4.7150593E-03
  2.1000000E+01  5.1699894E-03
  2.2000000E+01  5.7049518E-03
  2.3000000E+01  6.3175934E-03
  2.4000000E+01  7.0054133E-03
  2.5000000E+01  7.7653538E-03
  2.6000000E+01  8.5934380E-03
  2.7000000E+01  9.4847242E-03
  2.8000000E+01  1.0433130E-02
  2.9000000E+01  1.1431412E-02
  3.0000000E+01  1.2471520E-02
  3.1000000E+01  1.3544582E-02
  3.2000000E+01  1.4641401E-02
  3.4000000E+01  1.6869883E-02
  3.6000000E+01  1.9089172E-02
  3.8000000E+01  2.1245398E-02
  4.0000000E+01  2.3303956E-02
  4.2000000E+01  2.5247369E-02
  4.4000000E+01  2.7072065E-02
  4.6000000E+01  2.8781849E-02
  4.8000000E+01  3.0383348E-02
  5.0000000E+01  3.1879835E-02
  5.2500000E+01  3.3604070E-02
  5.5000000E+01  3.5151855E-02
  5.7500000E+01  3.6503052E-02
  6.0000000E+01  3.7625868E-02
  6.5000000E+01  3.9078825E-02
  6.7500000E+01  3.9371179E-02
  7.0000000E+01  3.9370824E-02
  7.2500000E+01  3.9092287E-02
  7.5000000E+01  3.8556959E-02
  8.0000000E+01  3.6846387E-02
  8.5000000E+01  3.4504303E-02
  9.0000000E+01  3.1760026E-02
  9.5000000E+01  2.8791104E-02
  1.0000000E+02  2.5725289E-02
  1.0500000E+02  2.2673826E-02
  1.1000000E+02  1.9728824E-02
  1.1500000E+02  1.6966617E-02
  1.2000000E+02  1.4444711E-02
  1.2500000E+02  1.2191474E-02
  1.3000000E+02  1.0212876E-02
  1.3500000E+02  8.4999586E-03
  1.4000000E+02  7.0328985E-03
  1.4500000E+02  5.7860302E-03
  1.5000000E+02  4.7340123E-03
  1.5500000E+02  3.8515156E-03
  1.6000000E+02  3.1143821E-03
  1.6500000E+02  2.5019717E-03
  1.7000000E+02  1.9965776E-03
  1.7500000E+02  1.5830055E-03
  1.8000000E+02  1.2474056E-03
  1.8500000E+02  9.7722142E-04
  1.9000000E+02  7.6107211E-04
  1.9500000E+02  5.8892594E-04
  2.0000000E+02  4.5256404E-04
  2.0250000E+02  3.9564412E-04
  2.0500000E+02  3.4523638E-04
  2.0625000E+02  3.2230622E-04
  2.0750000E+02  3.0089522E-04
  2.1000000E+02  2.6259468E-04
  2.1250000E+02  2.3007052E-04
  2.1500000E+02  2.0285634E-04
  2.1750000E+02  1.8040086E-04
  2.2000000E+02  1.6214667E-04
  2.2250000E+02  1.4757955E-04
  2.2500000E+02  1.3625719E-04
  2.3000000E+02  1.2199709E-04
  2.3250000E+02  1.1835944E-04
  2.3500000E+02  1.1651567E-04
  2.3750000E+02  1.1618355E-04
  2.4000000E+02  1.1715985E-04
  2.4500000E+02  1.2247641E-04
  2.4750000E+02  1.2661309E-04
  2.5000000E+02  1.3162774E-04
  2.5500000E+02  1.4399807E-04
  2.6000000E+02  1.5907717E-04
  2.6500000E+02  1.7661763E-04
  2.7000000E+02  1.9632797E-04
  2.7500000E+02  2.1776217E-04
  2.8000000E+02  2.4028600E-04
  2.8250000E+02  2.5170293E-04
  2.8500000E+02  2.6306393E-04
  2.8750000E+02  2.7428124E-04
  2.9000000E+02  2.8533070E-04
  2.9500000E+02  3.0686670E-04
  3.0000000E+02  3.2758636E-04
  3.1000000E+02  3.6647947E-04
  3.2000000E+02  4.0222387E-04
  3.3000000E+02  4.3509979E-04
  3.4000000E+02  4.6483307E-04
  3.5000000E+02  4.9121775E-04
  3.6000000E+02  5.1418253E-04
  3.8000000E+02  5.5031932E-04
  4.0000000E+02  5.7505895E-04
  4.2000000E+02  5.9051565E-04
  4.4000000E+02  5.9824221E-04
  4.6000000E+02  5.9969704E-04
  4.8000000E+02  5.9618537E-04
  5.0000000E+02  5.8885169E-04
  5.2500000E+02  5.7569579E-04
  5.5000000E+02  5.5927982E-04
  5.7500000E+02  5.4062557E-04
  6.0000000E+02  5.2057955E-04
  6.5000000E+02  4.7881391E-04
  6.7500000E+02  4.5789129E-04
  7.0000000E+02  4.3727193E-04
  7.2500000E+02  4.1712807E-04
  7.5000000E+02  3.9759142E-04
  8.0000000E+02  3.6067384E-04
  8.5000000E+02  3.2687287E-04
  9.0000000E+02  2.9621098E-04
  9.5000000E+02  2.6855160E-04
  1.0000000E+03  2.4368115E-04
  1.0500000E+03  2.2136554E-04
  1.1000000E+03  2.0136862E-04
  1.1500000E+03  1.8345595E-04
  1.2000000E+03  1.6740032E-04
  1.2500000E+03  1.5299493E-04
  1.3000000E+03  1.4005510E-04
  1.3500000E+03  1.2841671E-04
  1.4000000E+03  1.1793425E-04
  1.4500000E+03  1.0847879E-04
  1.5000000E+03  9.9936365E-05
  1.6000000E+03  8.5200967E-05
  1.7000000E+03  7.3058788E-05
  1.8000000E+03  6.2989399E-05
  1.9000000E+03  5.4586815E-05
  2.0000000E+03  4.7533126E-05
  2.1000000E+03  4.1577762E-05
  2.2000000E+03  3.6522225E-05
  2.3000000E+03  3.2208501E-05
  2.4000000E+03  2.8509923E-05
  2.5000000E+03  2.5324323E-05
  2.6000000E+03  2.2568677E-05
  2.7000000E+03  2.0175181E-05
  2.8000000E+03  1.8088218E-05
  2.9000000E+03  1.6261905E-05
  3.0000000E+03  1.4658195E-05
  3.1000000E+03  1.3245374E-05
  3.2000000E+03  1.1996874E-05
  3.3000000E+03  1.0890341E-05
  3.4000000E+03  9.9068944E-06
  3.5000000E+03  9.0305200E-06
  3.6000000E+03  8.2475867E-06
  3.8000000E+03  6.9171092E-06
  4.0000000E+03  5.8406404E-06
  4.2000000E+03  4.9624914E-06
  4.4000000E+03  4.2406908E-06
  4.6000000E+03  3.6432356E-06
  4.8000000E+03  3.1454784E-06
  5.0000000E+03  2.7282713E-06
  5.2500000E+03  2.2974986E-06
  5.5000000E+03  1.9467957E-06
  5.7500000E+03  1.6591360E-06
  5.8750000E+03  1.5347657E-06
  6.0000000E+03  1.4215448E-06
  6.2500000E+03  1.2240403E-06
  6.5000000E+03  1.0588737E-06
  6.7500000E+03  9.1997779E-07
  7.0000000E+03  8.0256244E-07
  7.2500000E+03  7.0281790E-07
  7.5000000E+03  6.1769319E-07
  7.7500000E+03  5.4472925E-07
  8.0000000E+03  4.8193188E-07
  8.2500000E+03  4.2767444E-07
  8.5000000E+03  3.8062307E-07
  8.7500000E+03  3.3967841E-07
  9.0000000E+03  3.0392973E-07
  9.2500000E+03  2.7261914E-07
  9.5000000E+03  2.4511331E-07
  9.7500000E+03  2.2088075E-07
  1.0000000E+04  1.9947360E-07
  1.0250000E+04  1.8051301E-07
  1.0500000E+04  1.6367741E-07
  1.0750000E+04  1.4869291E-07
  1.1000000E+04  1.3532545E-07
  1.1250000E+04  1.2337434E-07
  1.1500000E+04  1.1266697E-07
  1.2000000E+04  9.4408170E-08
  1.2500000E+04  7.9581822E-08
  1.3000000E+04  6.7457107E-08
  1.3500000E+04  5.7476262E-08
  1.4000000E+04  4.9209630E-08
  1.4500000E+04  4.2323442E-08
  1.5000000E+04  3.6556297E-08
  1.5500000E+04  3.1701919E-08
  1.6000000E+04  2.7596392E-08
  1.6500000E+04  2.4108609E-08
  1.7000000E+04  2.1133053E-08
  1.7500000E+04  1.8584302E-08
  1.8000000E+04  1.6392812E-08
  1.8500000E+04  1.4501677E-08
  1.9000000E+04  1.2864114E-08
  1.9500000E+04  1.1441475E-08
  2.0000000E+04  1.0201687E-08
  2.0500000E+04  9.1180206E-09
  2.1000000E+04  8.1681135E-09
  2.1500000E+04  7.3331859E-09
  2.2000000E+04  6.5974067E-09
  2.2500000E+04  5.9473806E-09
  2.3000000E+04  5.3717363E-09
  2.3500000E+04  4.8607900E-09
  2.4000000E+04  4.4062687E-09
  2.4500000E+04  4.0010838E-09
  2.5000000E+04  3.6391443E-09
  2.6000000E+04  3.0247211E-09
  2.7000000E+04  2.5289405E-09
  2.8000000E+04  2.1261231E-09
  2.9000000E+04  1.7967319E-09
  3.0000000E+04  1.5257632E-09
  3.1000000E+04  1.3015957E-09
  3.2000000E+04  1.1151625E-09
  3.3000000E+04  9.5933801E-10
  3.4000000E+04  8.2848213E-10
  3.5000000E+04  7.1810263E-10
  3.6000000E+04  6.2459995E-10
  3.7000000E+04  5.4507393E-10
  3.8000000E+04  4.7717567E-10
  3.9000000E+04  4.1899301E-10
  4.0000000E+04  3.6896117E-10
  4.1000000E+04  3.2579402E-10
  4.2000000E+04  2.8843049E-10
  4.3000000E+04  2.5599142E-10
  4.4000000E+04  2.2774534E-10
  4.5000000E+04  2.0308087E-10
  4.6000000E+04  1.8148556E-10
  4.7000000E+04  1.6252846E-10
  4.8000000E+04  1.4584591E-10
  5.0000000E+04  1.1811894E-10
  5.1250000E+04  1.0391609E-10
  5.2500000E+04  9.1665390E-11
  5.3750000E+04  8.1065122E-11
  5.5000000E+04  7.1865294E-11
  5.6250000E+04  6.3857885E-11
  5.7500000E+04  5.6869132E-11
  5.8750000E+04  5.0753362E-11
  6.0000000E+04  4.5388012E-11
  6.1250000E+04  4.0669606E-11
  6.2500000E+04  3.6510514E-11
  6.3750000E+04  3.2836302E-11
  6.5000000E+04  2.9583516E-11
  6.6250000E+04  2.6697902E-11
  6.7500000E+04  2.4132946E-11
  7.0000000E+04  1.9810612E-11
  7.2500000E+04  1.6358234E-11
  7.5000000E+04  1.3582193E-11
  7.7500000E+04  1.1335918E-11
  8.0000000E+04  9.5075685E-12
  8.2500000E+04  8.0111439E-12
  8.5000000E+04  6.7799652E-12
  8.7500000E+04  5.7619811E-12
  9.0000000E+04  4.9162984E-12
  9.2500000E+04  4.2105969E-12
  9.5000000E+04  3.6191873E-12
  9.7500000E+04  3.1215384E-12
  1.0000000E+05  2.7011468E-12
  1.0250000E+05  2.3446817E-12
  1.0500000E+05  2.0413362E-12
  1.0750000E+05  1.7823088E-12
  1.1000000E+05  1.5603990E-12
  1.1250000E+05  1.3696852E-12
  1.1500000E+05  1.2052820E-12
  1.1750000E+05  1.0631462E-12
  1.2000000E+05  9.3991884E-13
  1.2250000E+05  8.3279885E-13
  1.2500000E+05  7.3944188E-13
  1.2750000E+05  6.5787910E-13
  1.3000000E+05  5.8645180E-13
  1.3250000E+05  5.2375819E-13
  1.3500000E+05  4.6860993E-13
  1.3750000E+05  4.1999673E-13
  1.4000000E+05  3.7705773E-13
  1.4250000E+05  3.3905734E-13
  1.4500000E+05  3.0536472E-13
  1.4750000E+05  2.7543760E-13
  1.5000000E+05  2.4880867E-13
  1.5250000E+05  2.2507433E-13
  1.5500000E+05  2.0388536E-13
  1.6000000E+05  1.6797407E-13
  1.6500000E+05  1.3909720E-13
  1.7000000E+05  1.1574646E-13
  1.7500000E+05  9.6763030E-14
  1.8000000E+05  8.1248061E-14
  1.8500000E+05  6.8502484E-14
  1.9000000E+05  5.7981167E-14
  1.9500000E+05  4.9256381E-14
  2.0000000E+05  4.1993510E-14
  2.0500000E+05  3.5927958E-14
  2.1000000E+05  3.0845974E-14
  2.1500000E+05  2.6574313E-14
  
  
#  97  27  P4  EION =  5.333000000E+00 eV   268
#  S(0) = 1.657438E+00
  3.0528799E-02  0.0000000E+00
  3.0528799E+00  0.0000000E+00
  3.0528799E+00  6.5115751E-02
  5.3330000E+00  6.5115751E-02
  5.3357211E+00  6.5115751E-02
  5.3685769E+00  6.5688280E-02
  5.4014327E+00  6.6243997E-02
  5.4342885E+00  6.6783412E-02
  5.4671442E+00  6.7307012E-02
  5.5000000E+00  6.7815266E-02
  5.7500000E+00  7.1225316E-02
  6.0000000E+00  7.3943860E-02
  6.5000000E+00  7.7815962E-02
  6.7500000E+00  7.9156294E-02
  7.0000000E+00  8.0191242E-02
  7.2500000E+00  8.0971727E-02
  7.5000000E+00  8.1538215E-02
  8.0000000E+00  8.2151899E-02
  8.5000000E+00  8.2221550E-02
  9.0000000E+00  8.1870718E-02
  9.5000000E+00  8.1181826E-02
  1.0000000E+01  8.0211469E-02
  1.0500000E+01  7.9000175E-02
  1.1000000E+01  7.7578726E-02
  1.1500000E+01  7.5972325E-02
  1.2000000E+01  7.4203410E-02
  1.2500000E+01  7.2292843E-02
  1.3000000E+01  7.0261053E-02
  1.3500000E+01  6.8128668E-02
  1.4000000E+01  6.5915983E-02
  1.4500000E+01  6.3643362E-02
  1.5000000E+01  6.1330620E-02
  1.6000000E+01  5.6659334E-02
  1.7000000E+01  5.2038147E-02
  1.8000000E+01  4.7576939E-02
  1.9000000E+01  4.3355594E-02
  2.0000000E+01  3.9424515E-02
  2.1000000E+01  3.5810083E-02
  2.2000000E+01  3.2518327E-02
  2.3000000E+01  2.9541776E-02
  2.4000000E+01  2.6863461E-02
  2.5000000E+01  2.4461388E-02
  2.6000000E+01  2.2310923E-02
  2.7000000E+01  2.0387092E-02
  2.8000000E+01  1.8665787E-02
  2.9000000E+01  1.7124242E-02
  3.0000000E+01  1.5741873E-02
  3.1000000E+01  1.4500061E-02
  3.2000000E+01  1.3382128E-02
  3.3000000E+01  1.2373556E-02
  3.4000000E+01  1.1461509E-02
  3.5000000E+01  1.0634677E-02
  3.6000000E+01  9.8833138E-03
  3.7000000E+01  9.1989370E-03
  3.8000000E+01  8.5740643E-03
  3.9000000E+01  8.0022171E-03
  4.0000000E+01  7.4777823E-03
  4.2000000E+01  6.5521014E-03
  4.4000000E+01  5.7645317E-03
  4.6000000E+01  5.0900717E-03
  4.8000000E+01  4.5092668E-03
  5.0000000E+01  4.0066816E-03
  5.2500000E+01  3.4700229E-03
  5.5000000E+01  3.0175506E-03
  5.7500000E+01  2.6343438E-03
  5.8750000E+01  2.4649155E-03
  6.0000000E+01  2.3085366E-03
  6.2500000E+01  2.0304860E-03
  6.5000000E+01  1.7923567E-03
  6.7500000E+01  1.5877002E-03
  7.0000000E+01  1.4111677E-03
  7.2500000E+01  1.2583267E-03
  7.5000000E+01  1.1255181E-03
  7.7500000E+01  1.0096772E-03
  8.0000000E+01  9.0824336E-04
  8.2500000E+01  8.1910129E-04
  8.5000000E+01  7.4048497E-04
  8.7500000E+01  6.7090431E-04
  9.0000000E+01  6.0911580E-04
  9.2500000E+01  5.5407812E-04
  9.5000000E+01  5.0491547E-04
  9.7500000E+01  4.6088700E-04
  1.0000000E+02  4.2136126E-04
  1.0250000E+02  3.8579753E-04
  1.0500000E+02  3.5373531E-04
  1.0750000E+02  3.2478333E-04
  1.1000000E+02  2.9859971E-04
  1.1250000E+02  2.7488420E-04
  1.1500000E+02  2.5337292E-04
  1.2000000E+02  2.1608025E-04
  1.2500000E+02  1.8520368E-04
  1.3000000E+02  1.5953329E-04
  1.3500000E+02  1.3811505E-04
  1.4000000E+02  1.2018511E-04
  1.4500000E+02  1.0512195E-04
  1.5000000E+02  9.2430166E-05
  1.5500000E+02  8.1707785E-05
  1.6000000E+02  7.2622315E-05
  1.6500000E+02  6.4904246E-05
  1.7000000E+02  5.8336193E-05
  1.7500000E+02  5.2736251E-05
  1.8000000E+02  4.7952392E-05
  1.8500000E+02  4.3858569E-05
  1.9000000E+02  4.0350170E-05
  2.0000000E+02  3.4755314E-05
  2.0500000E+02  3.2533451E-05
  2.1000000E+02  3.0620137E-05
  2.1500000E+02  2.8970764E-05
  2.2000000E+02  2.7548658E-05
  2.2500000E+02  2.6323236E-05
  2.3000000E+02  2.5266268E-05
  2.3500000E+02  2.4353024E-05
  2.4000000E+02  2.3563229E-05
  2.5000000E+02  2.2289884E-05
  2.6000000E+02  2.1338376E-05
  2.7000000E+02  2.0623389E-05
  2.8000000E+02  2.0082717E-05
  2.9000000E+02  1.9671281E-05
  3.0000000E+02  1.9356255E-05
  3.1000000E+02  1.9112409E-05
  3.2000000E+02  1.8920268E-05
  3.3000000E+02  1.8766052E-05
  3.4000000E+02  1.8639080E-05
  3.5000000E+02  1.8530585E-05
  3.6000000E+02  1.8433679E-05
  3.8000000E+02  1.8255679E-05
  4.0000000E+02  1.8075379E-05
  4.2000000E+02  1.7880088E-05
  4.4000000E+02  1.7668196E-05
  4.6000000E+02  1.7439457E-05
  4.8000000E+02  1.7194536E-05
  5.0000000E+02  1.6934493E-05
  5.2500000E+02  1.6591450E-05
  5.5000000E+02  1.6233190E-05
  5.7500000E+02  1.5863727E-05
  6.0000000E+02  1.5485469E-05
  6.5000000E+02  1.4711530E-05
  6.7500000E+02  1.4321929E-05
  7.0000000E+02  1.3934370E-05
  7.2500000E+02  1.3551087E-05
  7.5000000E+02  1.3173938E-05
  8.0000000E+02  1.2443310E-05
  8.5000000E+02  1.1749432E-05
  9.0000000E+02  1.1095081E-05
  9.5000000E+02  1.0478878E-05
  1.0000000E+03  9.8981812E-06
  1.0500000E+03  9.3523080E-06
  1.1000000E+03  8.8412052E-06
  1.1500000E+03  8.3638518E-06
  1.2000000E+03  7.9184884E-06
  1.2500000E+03  7.5031476E-06
  1.3000000E+03  7.1153967E-06
  1.3500000E+03  6.7527055E-06
  1.4000000E+03  6.4128980E-06
  1.4500000E+03  6.0944391E-06
  1.5000000E+03  5.7961192E-06
  1.6000000E+03  5.2549499E-06
  1.7000000E+03  4.7789168E-06
  1.8000000E+03  4.3584107E-06
  1.9000000E+03  3.9855254E-06
  2.0000000E+03  3.6537108E-06
  2.1000000E+03  3.3576561E-06
  2.2000000E+03  3.0928999E-06
  2.3000000E+03  2.8554385E-06
  2.4000000E+03  2.6416768E-06
  2.5000000E+03  2.4486044E-06
  2.6000000E+03  2.2737947E-06
  2.7000000E+03  2.1152092E-06
  2.8000000E+03  1.9710546E-06
  2.9000000E+03  1.8397025E-06
  3.0000000E+03  1.7197163E-06
  3.1000000E+03  1.6098564E-06
  3.2000000E+03  1.5090605E-06
  3.4000000E+03  1.3311103E-06
  3.6000000E+03  1.1797662E-06
  3.8000000E+03  1.0502350E-06
  4.0000000E+03  9.3872072E-07
  4.2000000E+03  8.4217805E-07
  4.4000000E+03  7.5815896E-07
  4.6000000E+03  6.8469744E-07
  4.8000000E+03  6.2019970E-07
  5.0000000E+03  5.6335166E-07
  5.2500000E+03  5.0140292E-07
  5.5000000E+03  4.4796869E-07
  5.7500000E+03  4.0164748E-07
  5.8750000E+03  3.8079089E-07
  6.0000000E+03  3.6130461E-07
  6.2500000E+03  3.2601568E-07
  6.5000000E+03  2.9502340E-07
  6.7500000E+03  2.6770277E-07
  7.0000000E+03  2.4353410E-07
  7.2500000E+03  2.2208302E-07
  7.5000000E+03  2.0298456E-07
  7.7500000E+03  1.8593052E-07
  8.0000000E+03  1.7065952E-07
  8.2500000E+03  1.5694889E-07
  8.5000000E+03  1.4460822E-07
  8.7500000E+03  1.3347402E-07
  9.0000000E+03  1.2340542E-07
  9.2500000E+03  1.1428057E-07
  9.5000000E+03  1.0599384E-07
  9.7500000E+03  9.8453267E-08
  1.0000000E+04  9.1578612E-08
  1.0250000E+04  8.5299615E-08
  1.0500000E+04  7.9554626E-08
  1.1000000E+04  6.9456106E-08
  1.1500000E+04  6.0920823E-08
  1.2000000E+04  5.3664350E-08
  1.2500000E+04  4.7461447E-08
  1.3000000E+04  4.2132279E-08
  1.3500000E+04  3.7532153E-08
  1.4000000E+04  3.3543805E-08
  1.4500000E+04  3.0071578E-08
  1.5000000E+04  2.7036944E-08
  1.5500000E+04  2.4375064E-08
  1.6000000E+04  2.2032092E-08
  1.6500000E+04  1.9963087E-08
  1.7000000E+04  1.8130367E-08
  1.7500000E+04  1.6502198E-08
  1.8000000E+04  1.5051761E-08
  1.8500000E+04  1.3756281E-08
  1.9000000E+04  1.2596323E-08
  1.9500000E+04  1.1555242E-08
  2.0000000E+04  1.0618721E-08
  2.0500000E+04  9.7744099E-09
  2.1000000E+04  9.0116302E-09
  2.1500000E+04  8.3211237E-09
  2.2000000E+04  7.6948390E-09
  2.2500000E+04  7.1257572E-09
  2.3000000E+04  6.6077408E-09
  2.4000000E+04  5.7040244E-09
  2.5000000E+04  4.9479163E-09
  2.6000000E+04  4.3115108E-09
  2.7000000E+04  3.7728612E-09
  2.8000000E+04  3.3145737E-09
  2.9000000E+04  2.9227595E-09
  3.0000000E+04  2.5862475E-09
  3.1000000E+04  2.2959931E-09
  3.2000000E+04  2.0446288E-09
  3.3000000E+04  1.8261180E-09
  3.4000000E+04  1.6354854E-09
  3.5000000E+04  1.4686095E-09
  3.6000000E+04  1.3220597E-09
  3.7000000E+04  1.1929670E-09
  3.8000000E+04  1.0789214E-09
  3.9000000E+04  9.7789003E-10
  4.0000000E+04  8.8815187E-10
  4.1000000E+04  8.0824417E-10
  4.2000000E+04  7.3691895E-10
  4.3000000E+04  6.7310783E-10
  4.4000000E+04  6.1589306E-10
  4.5000000E+04  5.6448315E-10
  4.6000000E+04  5.1819420E-10
  4.7000000E+04  4.7643390E-10
  4.8000000E+04  4.3868785E-10
  5.0000000E+04  3.7350469E-10
  5.1250000E+04  3.3870153E-10
  5.2500000E+04  3.0775477E-10
  5.3750000E+04  2.8017222E-10
  5.5000000E+04  2.5553220E-10
  5.7500000E+04  2.1366750E-10
  5.8750000E+04  1.9585521E-10
  6.0000000E+04  1.7979849E-10
  6.1250000E+04  1.6529512E-10
  6.2500000E+04  1.5217324E-10
  6.3750000E+04  1.4028826E-10
  6.5000000E+04  1.2951212E-10
  6.7500000E+04  1.1084200E-10
  
  
#  97  29  Q5  EION =  5.333000000E+00 eV   247
#  S(0) = 2.794477E+00
  2.6665000E-02  0.0000000E+00
  2.6665000E+00  0.0000000E+00
  2.6665000E+00  9.2928369E-01
  5.3330000E+00  9.2928369E-01
  5.3330000E+00  9.8086339E-02
  5.3357211E+00  9.8086339E-02
  5.3648281E+00  9.6615364E-02
  5.3939351E+00  9.5173695E-02
  5.4230421E+00  9.3760611E-02
  5.4521490E+00  9.2375407E-02
  5.5103630E+00  8.9685943E-02
  5.5685769E+00  8.7100086E-02
  5.6850048E+00  8.2219790E-02
  5.8014327E+00  7.7698364E-02
  6.0342885E+00  6.9606418E-02
  6.2671442E+00  6.2604492E-02
  6.5000000E+00  5.6515454E-02
  6.7500000E+00  5.0830846E-02
  7.0000000E+00  4.5888588E-02
  7.2500000E+00  4.1571428E-02
  7.5000000E+00  3.7783608E-02
  7.7500000E+00  3.4446410E-02
  8.0000000E+00  3.1494727E-02
  8.2500000E+00  2.8874407E-02
  8.5000000E+00  2.6540170E-02
  8.7500000E+00  2.4453953E-02
  9.0000000E+00  2.2583598E-02
  9.2500000E+00  2.0901844E-02
  9.5000000E+00  1.9385437E-02
  9.7500000E+00  1.8014497E-02
  1.0000000E+01  1.6771934E-02
  1.0250000E+01  1.5643023E-02
  1.0500000E+01  1.4615011E-02
  1.1000000E+01  1.2818864E-02
  1.1500000E+01  1.1310856E-02
  1.2000000E+01  1.0035232E-02
  1.2500000E+01  8.9487261E-03
  1.3000000E+01  8.0174090E-03
  1.3500000E+01  7.2144044E-03
  1.4000000E+01  6.5182608E-03
  1.4500000E+01  5.9116857E-03
  1.5000000E+01  5.3806606E-03
  1.5500000E+01  4.9137124E-03
  1.6000000E+01  4.5014153E-03
  1.6500000E+01  4.1359526E-03
  1.7000000E+01  3.8108221E-03
  1.7500000E+01  3.5205776E-03
  1.8000000E+01  3.2606287E-03
  1.8500000E+01  3.0271005E-03
  1.9000000E+01  2.8166954E-03
  1.9500000E+01  2.6265965E-03
  2.0000000E+01  2.4543943E-03
  2.0500000E+01  2.2980135E-03
  2.1000000E+01  2.1556590E-03
  2.2000000E+01  1.9070186E-03
  2.3000000E+01  1.6982954E-03
  2.4000000E+01  1.5216959E-03
  2.5000000E+01  1.3711867E-03
  2.6000000E+01  1.2420443E-03
  2.7000000E+01  1.1305370E-03
  2.8000000E+01  1.0336895E-03
  2.9000000E+01  9.4910814E-04
  3.0000000E+01  8.7485625E-04
  3.1000000E+01  8.0935280E-04
  3.2000000E+01  7.5129812E-04
  3.3000000E+01  6.9962112E-04
  3.4000000E+01  6.5343043E-04
  3.5000000E+01  6.1197998E-04
  3.6000000E+01  5.7464523E-04
  3.7000000E+01  5.4089938E-04
  3.8000000E+01  5.1029420E-04
  3.9000000E+01  4.8244884E-04
  4.0000000E+01  4.5703842E-04
  4.2000000E+01  4.1244401E-04
  4.4000000E+01  3.7470406E-04
  4.6000000E+01  3.4246016E-04
  4.8000000E+01  3.1467563E-04
  5.0000000E+01  2.9054866E-04
  5.2500000E+01  2.6459120E-04
  5.5000000E+01  2.4243121E-04
  5.7500000E+01  2.2334879E-04
  5.8750000E+01  2.1478305E-04
  6.0000000E+01  2.0678870E-04
  6.2500000E+01  1.9231580E-04
  6.5000000E+01  1.7958452E-04
  6.7500000E+01  1.6831842E-04
  7.0000000E+01  1.5829277E-04
  7.2500000E+01  1.4932349E-04
  7.5000000E+01  1.4125990E-04
  7.7500000E+01  1.3397653E-04
  8.0000000E+01  1.2736831E-04
  8.2500000E+01  1.2134774E-04
  8.5000000E+01  1.1584129E-04
  9.0000000E+01  1.0613052E-04
  9.5000000E+01  9.7841187E-05
  1.0000000E+02  9.0687402E-05
  1.0500000E+02  8.4456169E-05
  1.1000000E+02  7.8988610E-05
  1.1500000E+02  7.4162443E-05
  1.2000000E+02  6.9880335E-05
  1.2500000E+02  6.6064675E-05
  1.3000000E+02  6.2651136E-05
  1.3500000E+02  5.9584136E-05
  1.4000000E+02  5.6816244E-05
  1.4500000E+02  5.4307754E-05
  1.5000000E+02  5.2022483E-05
  1.6000000E+02  4.8000563E-05
  1.7000000E+02  4.4553749E-05
  1.8000000E+02  4.1537759E-05
  1.9000000E+02  3.8855137E-05
  2.0000000E+02  3.6441363E-05
  2.1000000E+02  3.4252542E-05
  2.2000000E+02  3.2261302E-05
  2.3000000E+02  3.0445361E-05
  2.4000000E+02  2.8786810E-05
  2.5000000E+02  2.7270070E-05
  2.6000000E+02  2.5880882E-05
  2.7000000E+02  2.4606173E-05
  2.8000000E+02  2.3434321E-05
  2.9000000E+02  2.2355444E-05
  3.0000000E+02  2.1361385E-05
  3.1000000E+02  2.0444734E-05
  3.2000000E+02  1.9598591E-05
  3.4000000E+02  1.8091322E-05
  3.6000000E+02  1.6792570E-05
  3.8000000E+02  1.5658214E-05
  4.0000000E+02  1.4651108E-05
  4.2000000E+02  1.3745479E-05
  4.4000000E+02  1.2923147E-05
  4.6000000E+02  1.2172142E-05
  4.8000000E+02  1.1486603E-05
  5.0000000E+02  1.0861233E-05
  5.2500000E+02  1.0154917E-05
  5.5000000E+02  9.5215142E-06
  5.7500000E+02  8.9516421E-06
  6.0000000E+02  8.4385715E-06
  6.5000000E+02  7.5579053E-06
  6.7500000E+02  7.1755741E-06
  7.0000000E+02  6.8233216E-06
  7.2500000E+02  6.4969852E-06
  7.5000000E+02  6.1937676E-06
  8.0000000E+02  5.6477225E-06
  8.5000000E+02  5.1724055E-06
  9.0000000E+02  4.7587928E-06
  9.5000000E+02  4.3977751E-06
  1.0000000E+03  4.0810656E-06
  1.0500000E+03  3.8003415E-06
  1.1000000E+03  3.5482186E-06
  1.1500000E+03  3.3199866E-06
  1.2000000E+03  3.1132895E-06
  1.2500000E+03  2.9260735E-06
  1.3000000E+03  2.7562978E-06
  1.3500000E+03  2.6020424E-06
  1.4000000E+03  2.4615875E-06
  1.4500000E+03  2.3330946E-06
  1.5000000E+03  2.2148219E-06
  1.6000000E+03  2.0037480E-06
  1.7000000E+03  1.8219140E-06
  1.8000000E+03  1.6652088E-06
  1.9000000E+03  1.5290807E-06
  2.0000000E+03  1.4096347E-06
  2.1000000E+03  1.3040890E-06
  2.2000000E+03  1.2103359E-06
  2.3000000E+03  1.1266940E-06
  2.4000000E+03  1.0518178E-06
  2.5000000E+03  9.8456367E-07
  2.6000000E+03  9.2388413E-07
  2.7000000E+03  8.6886967E-07
  2.8000000E+03  8.1877624E-07
  2.9000000E+03  7.7302704E-07
  3.0000000E+03  7.3114830E-07
  3.1000000E+03  6.9272692E-07
  3.2000000E+03  6.5739284E-07
  3.4000000E+03  5.9470129E-07
  3.6000000E+03  5.4089899E-07
  3.8000000E+03  4.9430094E-07
  4.0000000E+03  4.5361278E-07
  4.2000000E+03  4.1787759E-07
  4.4000000E+03  3.8634474E-07
  4.6000000E+03  3.5837435E-07
  4.8000000E+03  3.3341976E-07
  5.0000000E+03  3.1103888E-07
  5.2500000E+03  2.8615103E-07
  5.5000000E+03  2.6418315E-07
  5.7500000E+03  2.4468902E-07
  6.0000000E+03  2.2730635E-07
  6.5000000E+03  1.9773489E-07
  6.7500000E+03  1.8509197E-07
  7.0000000E+03  1.7363539E-07
  7.2500000E+03  1.6321890E-07
  7.5000000E+03  1.5371834E-07
  8.0000000E+03  1.3705648E-07
  8.5000000E+03  1.2296969E-07
  9.0000000E+03  1.1094886E-07
  9.5000000E+03  1.0060602E-07
  1.0000000E+04  9.1640907E-08
  1.0500000E+04  8.3817909E-08
  1.1000000E+04  7.6949982E-08
  1.1500000E+04  7.0887063E-08
  1.2000000E+04  6.5507577E-08
  1.2500000E+04  6.0712167E-08
  1.3000000E+04  5.6418825E-08
  1.3500000E+04  5.2559451E-08
  1.4000000E+04  4.9077192E-08
  1.4500000E+04  4.5924256E-08
  1.5000000E+04  4.3060232E-08
  1.6000000E+04  3.8066532E-08
  1.7000000E+04  3.3876597E-08
  1.8000000E+04  3.0327084E-08
  1.9000000E+04  2.7293798E-08
  2.0000000E+04  2.4681271E-08
  2.1000000E+04  2.2415465E-08
  2.2000000E+04  2.0438070E-08
  2.3000000E+04  1.8702448E-08
  2.4000000E+04  1.7170924E-08
  2.5000000E+04  1.5812904E-08
  2.6000000E+04  1.4603371E-08
  2.7000000E+04  1.3521682E-08
  2.8000000E+04  1.2550645E-08
  2.9000000E+04  1.1675826E-08
  3.0000000E+04  1.0885056E-08
  3.1000000E+04  1.0168028E-08
  3.2000000E+04  9.5159630E-09
  3.4000000E+04  8.3777105E-09
  3.6000000E+04  7.4218256E-09
  3.8000000E+04  6.6119192E-09
  4.0000000E+04  5.9202177E-09
  4.2000000E+04  5.3252147E-09
  4.4000000E+04  4.8100517E-09
  4.6000000E+04  4.3613693E-09
  4.8000000E+04  3.9684725E-09
  5.0000000E+04  3.6227143E-09
  5.2500000E+04  3.2461930E-09
  5.5000000E+04  2.9213286E-09
  5.7500000E+04  2.6393448E-09
  5.8750000E+04  2.5121800E-09
  6.0000000E+04  2.3932149E-09
  6.2500000E+04  2.1772810E-09
  6.5000000E+04  1.9869764E-09
  6.7500000E+04  1.8185683E-09
  7.0000000E+04  1.6689573E-09
  7.2500000E+04  1.5354988E-09
  7.5000000E+04  1.4159614E-09
  7.7500000E+04  1.3084923E-09
  8.0000000E+04  1.2116264E-09
  8.2500000E+04  1.1242248E-09
  8.5000000E+04  1.0452771E-09


==> anc/colstop/sbethe/sdbase/oos98.tab <==
# Atomic number = 98   (Cf)
#
#      W/eV         OOS*eV
  
  
#  98   1  K1  EION =  1.349670000E+05 eV   225
#  S(0) = 7.264027E-01
  1.3496098E+03  0.0000000E+00
  1.3496098E+05  0.0000000E+00
  1.3496098E+05  1.1573342E-05
  1.3496700E+05  1.1573342E-05
  1.3496836E+05  1.1573342E-05
  1.3496934E+05  1.1523250E-05
  1.3497032E+05  1.1467265E-05
  1.3497130E+05  1.1408502E-05
  1.3497229E+05  1.1349449E-05
  1.3497425E+05  1.1237502E-05
  1.3497622E+05  1.1140864E-05
  1.3498015E+05  1.1006073E-05
  1.3498408E+05  1.0945310E-05
  1.3499194E+05  1.0969814E-05
  1.3499587E+05  1.1015175E-05
  1.3499980E+05  1.1062347E-05
  1.3500767E+05  1.1130116E-05
  1.3501553E+05  1.1148117E-05
  1.3502339E+05  1.1130885E-05
  1.3503125E+05  1.1103077E-05
  1.3504698E+05  1.1074862E-05
  1.3505484E+05  1.1078431E-05
  1.3506270E+05  1.1086958E-05
  1.3507842E+05  1.1097249E-05
  1.3509415E+05  1.1088188E-05
  1.3510987E+05  1.1072982E-05
  1.3512560E+05  1.1066135E-05
  1.3514132E+05  1.1068418E-05
  1.3515704E+05  1.1072148E-05
  1.3518849E+05  1.1064637E-05
  1.3521994E+05  1.1052987E-05
  1.3525139E+05  1.1051662E-05
  1.3528283E+05  1.1047851E-05
  1.3531428E+05  1.1038193E-05
  1.3534573E+05  1.1030982E-05
  1.3540863E+05  1.1021822E-05
  1.3544007E+05  1.1013213E-05
  1.3547152E+05  1.1006217E-05
  1.3553442E+05  1.0994445E-05
  1.3559731E+05  1.0980413E-05
  1.3572310E+05  1.0953398E-05
  1.3584889E+05  1.0924802E-05
  1.3597469E+05  1.0897205E-05
  1.3647785E+05  1.0783330E-05
  1.3698101E+05  1.0669558E-05
  1.3798734E+05  1.0449505E-05
  1.3899367E+05  1.0237313E-05
  1.4000000E+05  1.0030774E-05
  1.4500000E+05  9.0752744E-06
  1.5000000E+05  8.2298786E-06
  1.6000000E+05  6.8178540E-06
  1.7000000E+05  5.6990432E-06
  1.8000000E+05  4.8027104E-06
  1.9000000E+05  4.0776603E-06
  2.0000000E+05  3.4859172E-06
  2.1000000E+05  2.9989759E-06
  2.2000000E+05  2.5952078E-06
  2.3000000E+05  2.2580291E-06
  2.4000000E+05  1.9745983E-06
  2.5000000E+05  1.7348817E-06
  2.6000000E+05  1.5309725E-06
  2.7000000E+05  1.3565894E-06
  2.8000000E+05  1.2067048E-06
  2.9000000E+05  1.0772675E-06
  3.0000000E+05  9.6498955E-07
  3.1000000E+05  8.6718734E-07
  3.2000000E+05  7.8165650E-07
  3.3000000E+05  7.0657703E-07
  3.4000000E+05  6.4043761E-07
  3.5000000E+05  5.8197783E-07
  3.6000000E+05  5.3014058E-07
  3.8000000E+05  4.4291236E-07
  4.0000000E+05  3.7314411E-07
  4.2000000E+05  3.1676497E-07
  4.4000000E+05  2.7077659E-07
  4.6000000E+05  2.3294066E-07
  4.8000000E+05  2.0156567E-07
  5.0000000E+05  1.7535863E-07
  5.2500000E+05  1.4836760E-07
  5.5000000E+05  1.2642416E-07
  5.7500000E+05  1.0842664E-07
  5.8750000E+05  1.0064007E-07
  6.0000000E+05  9.3545933E-08
  6.2500000E+05  8.1150741E-08
  6.5000000E+05  7.0755098E-08
  6.7500000E+05  6.1981139E-08
  7.0000000E+05  5.4532345E-08
  7.2500000E+05  4.8173986E-08
  7.5000000E+05  4.2718772E-08
  7.7500000E+05  3.8016134E-08
  8.0000000E+05  3.3944170E-08
  8.2500000E+05  3.0403548E-08
  8.5000000E+05  2.7312822E-08
  8.7500000E+05  2.4604825E-08
  9.0000000E+05  2.2223863E-08
  9.2500000E+05  2.0123518E-08
  9.5000000E+05  1.8264919E-08
  1.0000000E+06  1.5147192E-08
  1.0500000E+06  1.2664728E-08
  1.1000000E+06  1.0668242E-08
  1.1500000E+06  9.0479145E-09
  1.2000000E+06  7.7218784E-09
  1.2500000E+06  6.6283466E-09
  1.3000000E+06  5.7201677E-09
  1.3500000E+06  4.9609837E-09
  1.4000000E+06  4.3224918E-09
  1.4500000E+06  3.7824670E-09
  1.5000000E+06  3.3233114E-09
  1.5500000E+06  2.9309851E-09
  1.6000000E+06  2.5942078E-09
  1.6500000E+06  2.3038547E-09
  1.7000000E+06  2.0524987E-09
  1.7500000E+06  1.8340597E-09
  1.8000000E+06  1.6435319E-09
  1.8500000E+06  1.4767727E-09
  1.9000000E+06  1.3303369E-09
  1.9500000E+06  1.2013459E-09
  2.0000000E+06  1.0873838E-09
  2.0500000E+06  9.8641457E-10
  2.1000000E+06  8.9671532E-10
  2.2000000E+06  7.4548926E-10
  2.3000000E+06  6.2438247E-10
  2.4000000E+06  5.2653282E-10
  2.5000000E+06  4.4682578E-10
  2.6000000E+06  3.8140574E-10
  2.7000000E+06  3.2733551E-10
  2.8000000E+06  2.8235523E-10
  2.9000000E+06  2.4470969E-10
  3.0000000E+06  2.1302346E-10
  3.1000000E+06  1.8621057E-10
  3.2000000E+06  1.6340776E-10
  3.3000000E+06  1.4392421E-10
  3.4000000E+06  1.2720349E-10
  3.5000000E+06  1.1279419E-10
  3.6000000E+06  1.0032798E-10
  3.7000000E+06  8.9502446E-11
  3.8000000E+06  8.0068151E-11
  3.9000000E+06  7.1818483E-11
  4.0000000E+06  6.4581511E-11
  4.1000000E+06  5.8213537E-11
  4.2000000E+06  5.2593943E-11
  4.3000000E+06  4.7621039E-11
  4.4000000E+06  4.3208760E-11
  4.6000000E+06  3.5784408E-11
  4.8000000E+06  2.9855075E-11
  5.0000000E+06  2.5078096E-11
  5.1250000E+06  2.2561421E-11
  5.2500000E+06  2.0344830E-11
  5.3750000E+06  1.8387001E-11
  5.5000000E+06  1.6653044E-11
  5.7500000E+06  1.3742890E-11
  5.8750000E+06  1.2520084E-11
  6.0000000E+06  1.1426587E-11
  6.2500000E+06  9.5665161E-12
  6.5000000E+06  8.0604998E-12
  6.7500000E+06  6.8317904E-12
  7.0000000E+06  5.8222010E-12
  7.2500000E+06  4.9871920E-12
  7.5000000E+06  4.2923548E-12
  7.7500000E+06  3.7108592E-12
  8.0000000E+06  3.2216107E-12
  8.2500000E+06  2.8078880E-12
  8.5000000E+06  2.4563624E-12
  8.7500000E+06  2.1563433E-12
  9.0000000E+06  1.8992028E-12
  9.2500000E+06  1.6779369E-12
  9.5000000E+06  1.4868248E-12
  9.7500000E+06  1.3211696E-12
  1.0000000E+07  1.1770944E-12
  1.0250000E+07  1.0513826E-12
  1.0500000E+07  9.4135606E-13
  1.0750000E+07  8.4477566E-13
  1.1000000E+07  7.5976173E-13
  1.1250000E+07  6.8472930E-13
  1.1500000E+07  6.1833689E-13
  1.2000000E+07  5.0708679E-13
  1.2500000E+07  4.1876805E-13
  1.3000000E+07  3.4806285E-13
  1.3500000E+07  2.9101948E-13
  1.4000000E+07  2.4466836E-13
  1.4500000E+07  2.0675300E-13
  1.5000000E+07  1.7554409E-13
  1.5500000E+07  1.4970617E-13
  1.6000000E+07  1.2819907E-13
  1.6500000E+07  1.1020617E-13
  1.7000000E+07  9.5081943E-14
  1.7500000E+07  8.2312608E-14
  1.8000000E+07  7.1486269E-14
  1.8500000E+07  6.2270894E-14
  1.9000000E+07  5.4397541E-14
  1.9500000E+07  4.7647159E-14
  2.0000000E+07  4.1840277E-14
  2.0500000E+07  3.6829153E-14
  2.1000000E+07  3.2491763E-14
  2.1500000E+07  2.8726875E-14
  2.2000000E+07  2.5450131E-14
  2.2500000E+07  2.2590879E-14
  2.3000000E+07  2.0089781E-14
  2.3500000E+07  1.7896868E-14
  2.4000000E+07  1.5969903E-14
  2.4500000E+07  1.4273066E-14
  2.5000000E+07  1.2775836E-14
  2.6000000E+07  1.0279688E-14
  2.7000000E+07  8.3146978E-15
  2.8000000E+07  6.7575760E-15
  2.9000000E+07  5.5161344E-15
  3.0000000E+07  4.5208476E-15
  3.1000000E+07  3.7188307E-15
  3.2000000E+07  3.0693587E-15
  3.3000000E+07  2.5409293E-15
  3.4000000E+07  2.1091590E-15
  3.5000000E+07  1.7550441E-15
  3.6000000E+07  1.4637537E-15
  3.7000000E+07  1.2235167E-15
  3.8000000E+07  1.0248899E-15
  3.9000000E+07  8.6025122E-16
  4.0000000E+07  7.2323620E-16
  4.1000000E+07  6.0869749E-16
  4.2000000E+07  5.1260179E-16
  4.3000000E+07  4.3175298E-16
  4.4000000E+07  3.6365918E-16
  4.5000000E+07  3.0650935E-16
  4.6000000E+07  2.5871594E-16
  4.7000000E+07  2.1884136E-16
  4.8000000E+07  1.8561809E-16
  
  
#  98   2  L1  EION =  2.600800000E+04 eV   241
#  S(0) = 8.259405E-01
  2.6002578E+02  0.0000000E+00
  2.6002578E+04  0.0000000E+00
  2.6002578E+04  3.5627066E-05
  2.6008000E+04  3.5627066E-05
  2.6008261E+04  3.5627066E-05
  2.6009035E+04  3.5307452E-05
  2.6009810E+04  3.5014039E-05
  2.6010585E+04  3.4743484E-05
  2.6011360E+04  3.4493760E-05
  2.6012909E+04  3.4052149E-05
  2.6014459E+04  3.3682663E-05
  2.6017558E+04  3.3139267E-05
  2.6020657E+04  3.2817991E-05
  2.6026856E+04  3.2642242E-05
  2.6029955E+04  3.2695773E-05
  2.6033054E+04  3.2793391E-05
  2.6036153E+04  3.2907303E-05
  2.6039252E+04  3.3017447E-05
  2.6045451E+04  3.3180363E-05
  2.6051649E+04  3.3242589E-05
  2.6057848E+04  3.3221236E-05
  2.6064046E+04  3.3154969E-05
  2.6070244E+04  3.3080645E-05
  2.6076443E+04  3.3022343E-05
  2.6082641E+04  3.2989557E-05
  2.6088839E+04  3.2980750E-05
  2.6095038E+04  3.2987773E-05
  2.6101236E+04  3.3000497E-05
  2.6107434E+04  3.3010403E-05
  2.6119831E+04  3.3002978E-05
  2.6132228E+04  3.2960260E-05
  2.6144625E+04  3.2907316E-05
  2.6157021E+04  3.2867604E-05
  2.6169418E+04  3.2848282E-05
  2.6181815E+04  3.2840885E-05
  2.6206608E+04  3.2814547E-05
  2.6231402E+04  3.2753789E-05
  2.6256195E+04  3.2697145E-05
  2.6280989E+04  3.2661484E-05
  2.6305782E+04  3.2627032E-05
  2.6330576E+04  3.2578224E-05
  2.6355369E+04  3.2524857E-05
  2.6380163E+04  3.2477861E-05
  2.6404956E+04  3.2439467E-05
  2.6454543E+04  3.2350609E-05
  2.6504130E+04  3.2254908E-05
  2.6553717E+04  3.2167640E-05
  2.6603304E+04  3.2078511E-05
  2.6801652E+04  3.1713397E-05
  2.7000000E+04  3.1354582E-05
  2.7500000E+04  3.0463242E-05
  2.8000000E+04  2.9605027E-05
  2.8500000E+04  2.8779420E-05
  2.9000000E+04  2.7985235E-05
  3.0000000E+04  2.6483225E-05
  3.1000000E+04  2.5085767E-05
  3.2000000E+04  2.3782095E-05
  3.4000000E+04  2.1427971E-05
  3.6000000E+04  1.9370122E-05
  3.8000000E+04  1.7565093E-05
  4.0000000E+04  1.5976030E-05
  4.2000000E+04  1.4572065E-05
  4.4000000E+04  1.3327248E-05
  4.6000000E+04  1.2219761E-05
  4.8000000E+04  1.1231224E-05
  5.0000000E+04  1.0346101E-05
  5.2500000E+04  9.3652455E-06
  5.5000000E+04  8.5040147E-06
  5.7500000E+04  7.7447071E-06
  6.0000000E+04  7.0726772E-06
  6.5000000E+04  5.9436742E-06
  6.7500000E+04  5.4679182E-06
  7.0000000E+04  5.0412094E-06
  7.2500000E+04  4.6573908E-06
  7.5000000E+04  4.3112069E-06
  8.0000000E+04  3.7143841E-06
  8.5000000E+04  3.2217356E-06
  9.0000000E+04  2.8115262E-06
  9.5000000E+04  2.4672497E-06
  1.0000000E+05  2.1762155E-06
  1.0500000E+05  1.9285548E-06
  1.1000000E+05  1.7165162E-06
  1.1500000E+05  1.5339513E-06
  1.2000000E+05  1.3759419E-06
  1.2500000E+05  1.2385211E-06
  1.3000000E+05  1.1184658E-06
  1.3500000E+05  1.0131381E-06
  1.4000000E+05  9.2036607E-07
  1.4500000E+05  8.3834949E-07
  1.5000000E+05  7.6558829E-07
  1.5500000E+05  7.0082583E-07
  1.6000000E+05  6.4300358E-07
  1.6500000E+05  5.9122618E-07
  1.7000000E+05  5.4473273E-07
  1.8000000E+05  4.6509241E-07
  1.9000000E+05  3.9991428E-07
  2.0000000E+05  3.4609480E-07
  2.1000000E+05  3.0129199E-07
  2.2000000E+05  2.6371645E-07
  2.3000000E+05  2.3198575E-07
  2.4000000E+05  2.0502072E-07
  2.5000000E+05  1.8197095E-07
  2.6000000E+05  1.6216044E-07
  2.7000000E+05  1.4504741E-07
  2.8000000E+05  1.3019437E-07
  2.9000000E+05  1.1724562E-07
  3.0000000E+05  1.0590995E-07
  3.1000000E+05  9.5947527E-08
  3.2000000E+05  8.7159701E-08
  3.3000000E+05  7.9381014E-08
  3.4000000E+05  7.2472926E-08
  3.5000000E+05  6.6318903E-08
  3.6000000E+05  6.0820473E-08
  3.8000000E+05  5.1468321E-08
  4.0000000E+05  4.3883834E-08
  4.2000000E+05  3.7674533E-08
  4.4000000E+05  3.2547083E-08
  4.6000000E+05  2.8279490E-08
  4.8000000E+05  2.4701712E-08
  5.0000000E+05  2.1682155E-08
  5.2500000E+05  1.8538106E-08
  5.5000000E+05  1.5952407E-08
  5.7500000E+05  1.3808583E-08
  5.8750000E+05  1.2873760E-08
  6.0000000E+05  1.2017839E-08
  6.2500000E+05  1.0511749E-08
  6.5000000E+05  9.2370345E-09
  6.7500000E+05  8.1518153E-09
  7.0000000E+05  7.2228900E-09
  7.2500000E+05  6.4237170E-09
  7.5000000E+05  5.7329195E-09
  7.7500000E+05  5.1331592E-09
  8.0000000E+05  4.6102792E-09
  8.2500000E+05  4.1526486E-09
  8.5000000E+05  3.7506566E-09
  8.7500000E+05  3.3963183E-09
  9.0000000E+05  3.0829655E-09
  9.2500000E+05  2.8050021E-09
  9.5000000E+05  2.5577098E-09
  9.7500000E+05  2.3370934E-09
  1.0000000E+06  2.1397561E-09
  1.0250000E+06  1.9627984E-09
  1.0500000E+06  1.8037358E-09
  1.1000000E+06  1.5310447E-09
  1.1500000E+06  1.3078477E-09
  1.2000000E+06  1.1237248E-09
  1.2500000E+06  9.7073782E-10
  1.3000000E+06  8.4277496E-10
  1.3500000E+06  7.3508268E-10
  1.4000000E+06  6.4393101E-10
  1.4500000E+06  5.6636854E-10
  1.5000000E+06  5.0004076E-10
  1.5500000E+06  4.4305556E-10
  1.6000000E+06  3.9388212E-10
  1.6500000E+06  3.5127432E-10
  1.7000000E+06  3.1421178E-10
  1.7500000E+06  2.8185445E-10
  1.8000000E+06  2.5350696E-10
  1.8500000E+06  2.2859071E-10
  1.9000000E+06  2.0662202E-10
  1.9500000E+06  1.8719488E-10
  2.0000000E+06  1.6996697E-10
  2.0500000E+06  1.5464836E-10
  2.1000000E+06  1.4099260E-10
  2.2000000E+06  1.1785838E-10
  2.3000000E+06  9.9215851E-11
  2.4000000E+06  8.4064993E-11
  2.5000000E+06  7.1655604E-11
  2.6000000E+06  6.1418430E-11
  2.7000000E+06  5.2916781E-11
  2.8000000E+06  4.5812481E-11
  2.9000000E+06  3.9841360E-11
  3.0000000E+06  3.4795385E-11
  3.1000000E+06  3.0509406E-11
  3.2000000E+06  2.6851416E-11
  3.3000000E+06  2.3715254E-11
  3.4000000E+06  2.1015018E-11
  3.5000000E+06  1.8680816E-11
  3.6000000E+06  1.6655410E-11
  3.7000000E+06  1.4891653E-11
  3.8000000E+06  1.3350513E-11
  3.9000000E+06  1.1999508E-11
  4.0000000E+06  1.0811506E-11
  4.1000000E+06  9.7637527E-12
  4.2000000E+06  8.8370900E-12
  4.3000000E+06  8.0153208E-12
  4.4000000E+06  7.2847014E-12
  4.5000000E+06  6.6335269E-12
  4.6000000E+06  6.0517943E-12
  4.7000000E+06  5.5309274E-12
  4.8000000E+06  5.0635491E-12
  5.0000000E+06  4.2646577E-12
  5.1250000E+06  3.8426700E-12
  5.2500000E+06  3.4703033E-12
  5.3750000E+06  3.1408205E-12
  5.5000000E+06  2.8485177E-12
  5.7500000E+06  2.3567807E-12
  5.8750000E+06  2.1496796E-12
  6.0000000E+06  1.9642110E-12
  6.2500000E+06  1.6480763E-12
  6.5000000E+06  1.3914427E-12
  6.7500000E+06  1.1815592E-12
  7.0000000E+06  1.0087225E-12
  7.2500000E+06  8.6547763E-13
  7.5000000E+06  7.4604624E-13
  7.7500000E+06  6.4591042E-13
  8.0000000E+06  5.6151062E-13
  8.2500000E+06  4.9002255E-13
  8.5000000E+06  4.2918953E-13
  8.7500000E+06  3.7719604E-13
  9.0000000E+06  3.3257332E-13
  9.2500000E+06  2.9412652E-13
  9.5000000E+06  2.6087817E-13
  9.7500000E+06  2.3202436E-13
  1.0000000E+07  2.0690080E-13
  1.0250000E+07  1.8495596E-13
  1.0500000E+07  1.6572995E-13
  1.0750000E+07  1.4883740E-13
  1.1000000E+07  1.3395416E-13
  1.1250000E+07  1.2080671E-13
  1.1500000E+07  1.0916345E-13
  1.1750000E+07  9.8827550E-14
  1.2000000E+07  8.9631155E-14
  1.2250000E+07  8.1430657E-14
  1.2500000E+07  7.4102812E-14
  1.3000000E+07  6.1655222E-14
  1.3500000E+07  5.1600722E-14
  1.4000000E+07  4.3420783E-14
  1.4500000E+07  3.6721384E-14
  1.5000000E+07  3.1200679E-14
  1.5500000E+07  2.6625922E-14
  1.6000000E+07  2.2815630E-14
  1.6500000E+07  1.9626754E-14
  1.7000000E+07  1.6945269E-14
  1.7500000E+07  1.4678980E-14
  1.8000000E+07  1.2754445E-14
  1.8500000E+07  1.1112995E-14
  1.9000000E+07  9.7081107E-15
  1.9500000E+07  8.5037684E-15
  2.0000000E+07  7.4698344E-15
  2.0500000E+07  6.5806936E-15
  
  
#  98   3  L2  EION =  2.510300000E+04 eV   243
#  S(0) = 1.047859E+00
  2.5084374E+02  0.0000000E+00
  2.5084374E+04  0.0000000E+00
  2.5084374E+04  7.1246852E-05
  2.5103000E+04  7.1246852E-05
  2.5103252E+04  7.1246852E-05
  2.5106055E+04  7.1955142E-05
  2.5107456E+04  7.2367193E-05
  2.5108857E+04  7.2872471E-05
  2.5110258E+04  7.3409500E-05
  2.5111660E+04  7.3923308E-05
  2.5113061E+04  7.4374142E-05
  2.5114462E+04  7.4737498E-05
  2.5117264E+04  7.5164770E-05
  2.5120067E+04  7.5214751E-05
  2.5125671E+04  7.4564349E-05
  2.5128474E+04  7.4077365E-05
  2.5131276E+04  7.3593317E-05
  2.5134078E+04  7.3162644E-05
  2.5136881E+04  7.2812848E-05
  2.5142485E+04  7.2382214E-05
  2.5148090E+04  7.2257546E-05
  2.5153695E+04  7.2318791E-05
  2.5159299E+04  7.2445105E-05
  2.5164904E+04  7.2550247E-05
  2.5170509E+04  7.2591945E-05
  2.5176113E+04  7.2566006E-05
  2.5181718E+04  7.2490520E-05
  2.5187323E+04  7.2393096E-05
  2.5192927E+04  7.2299236E-05
  2.5204137E+04  7.2182581E-05
  2.5215346E+04  7.2171741E-05
  2.5226555E+04  7.2205102E-05
  2.5237765E+04  7.2211344E-05
  2.5248974E+04  7.2163049E-05
  2.5260183E+04  7.2073489E-05
  2.5282602E+04  7.1898426E-05
  2.5305021E+04  7.1812660E-05
  2.5327439E+04  7.1733881E-05
  2.5349858E+04  7.1591040E-05
  2.5372277E+04  7.1427010E-05
  2.5394695E+04  7.1289835E-05
  2.5417114E+04  7.1176649E-05
  2.5439533E+04  7.1048212E-05
  2.5461951E+04  7.0899637E-05
  2.5506789E+04  7.0593117E-05
  2.5551626E+04  7.0328324E-05
  2.5596464E+04  7.0030527E-05
  2.5641301E+04  6.9736595E-05
  2.5820650E+04  6.8581630E-05
  2.6000000E+04  6.7438521E-05
  2.6500000E+04  6.4331647E-05
  2.7000000E+04  6.1388928E-05
  2.7500000E+04  5.8613885E-05
  2.8000000E+04  5.6004293E-05
  2.9000000E+04  5.1225749E-05
  3.0000000E+04  4.6957331E-05
  3.1000000E+04  4.3130424E-05
  3.2000000E+04  3.9691625E-05
  3.4000000E+04  3.3801839E-05
  3.6000000E+04  2.8988160E-05
  3.8000000E+04  2.5021250E-05
  4.0000000E+04  2.1726217E-05
  4.2000000E+04  1.8968921E-05
  4.4000000E+04  1.6645651E-05
  4.6000000E+04  1.4675549E-05
  4.8000000E+04  1.2995024E-05
  5.0000000E+04  1.1553628E-05
  5.2500000E+04  1.0027458E-05
  5.5000000E+04  8.7503496E-06
  5.7500000E+04  7.6743565E-06
  6.0000000E+04  6.7620762E-06
  6.5000000E+04  5.3169375E-06
  6.7500000E+04  4.7419804E-06
  7.0000000E+04  4.2441039E-06
  7.2500000E+04  3.8110521E-06
  7.5000000E+04  3.4328128E-06
  7.7500000E+04  3.1011494E-06
  8.0000000E+04  2.8092522E-06
  8.2500000E+04  2.5514573E-06
  8.5000000E+04  2.3230297E-06
  9.0000000E+04  1.9389928E-06
  9.5000000E+04  1.6321446E-06
  1.0000000E+05  1.3844018E-06
  1.0500000E+05  1.1824782E-06
  1.1000000E+05  1.0164728E-06
  1.1500000E+05  8.7891392E-07
  1.2000000E+05  7.6409522E-07
  1.2500000E+05  6.6761291E-07
  1.3000000E+05  5.8603356E-07
  1.3500000E+05  5.1665649E-07
  1.4000000E+05  4.5733884E-07
  1.4500000E+05  4.0636710E-07
  1.5000000E+05  3.6236105E-07
  1.5500000E+05  3.2420110E-07
  1.6000000E+05  2.9097339E-07
  1.6500000E+05  2.6192746E-07
  1.7000000E+05  2.3644341E-07
  1.7500000E+05  2.1400656E-07
  1.8000000E+05  1.9418742E-07
  1.8500000E+05  1.7662582E-07
  1.9000000E+05  1.6101838E-07
  2.0000000E+05  1.3467821E-07
  2.1000000E+05  1.1353970E-07
  2.2000000E+05  9.6412270E-08
  2.3000000E+05  8.2412602E-08
  2.4000000E+05  7.0876982E-08
  2.5000000E+05  6.1300894E-08
  2.6000000E+05  5.3296694E-08
  2.7000000E+05  4.6563605E-08
  2.8000000E+05  4.0866092E-08
  2.9000000E+05  3.6018137E-08
  3.0000000E+05  3.1871672E-08
  3.1000000E+05  2.8307953E-08
  3.2000000E+05  2.5231098E-08
  3.3000000E+05  2.2563179E-08
  3.4000000E+05  2.0240476E-08
  3.5000000E+05  1.8210582E-08
  3.6000000E+05  1.6430160E-08
  3.7000000E+05  1.4863192E-08
  3.8000000E+05  1.3479597E-08
  3.9000000E+05  1.2254137E-08
  4.0000000E+05  1.1165541E-08
  4.2000000E+05  9.3296517E-09
  4.4000000E+05  7.8577838E-09
  4.6000000E+05  6.6664060E-09
  4.8000000E+05  5.6935614E-09
  5.0000000E+05  4.8927183E-09
  5.2500000E+05  4.0804997E-09
  5.5000000E+05  3.4307981E-09
  5.7500000E+05  2.9059838E-09
  5.8750000E+05  2.6814156E-09
  6.0000000E+05  2.4782339E-09
  6.2500000E+05  2.1267109E-09
  6.5000000E+05  1.8356245E-09
  6.7500000E+05  1.5928825E-09
  7.0000000E+05  1.3891290E-09
  7.2500000E+05  1.2170590E-09
  7.5000000E+05  1.0709202E-09
  7.7500000E+05  9.4614534E-10
  8.0000000E+05  8.3908079E-10
  8.2500000E+05  7.4678392E-10
  8.5000000E+05  6.6686856E-10
  8.7500000E+05  5.9738735E-10
  9.0000000E+05  5.3674212E-10
  9.2500000E+05  4.8361405E-10
  9.5000000E+05  4.3690899E-10
  9.7500000E+05  3.9571458E-10
  1.0000000E+06  3.5926659E-10
  1.0250000E+06  3.2692198E-10
  1.0500000E+06  2.9813738E-10
  1.1000000E+06  2.4947203E-10
  1.1500000E+06  2.1033590E-10
  1.2000000E+06  1.7857163E-10
  1.2500000E+06  1.5257202E-10
  1.3000000E+06  1.3112501E-10
  1.3500000E+06  1.1330614E-10
  1.4000000E+06  9.8402915E-11
  1.4500000E+06  8.5861119E-11
  1.5000000E+06  7.5245825E-11
  1.5500000E+06  6.6212936E-11
  1.6000000E+06  5.8488019E-11
  1.6500000E+06  5.1850607E-11
  1.7000000E+06  4.6122336E-11
  1.7500000E+06  4.1158032E-11
  1.8000000E+06  3.6838870E-11
  1.8500000E+06  3.3067043E-11
  1.9000000E+06  2.9761640E-11
  1.9500000E+06  2.6855368E-11
  2.0000000E+06  2.4291980E-11
  2.0500000E+06  2.2024251E-11
  2.1000000E+06  2.0012363E-11
  2.2000000E+06  1.6626326E-11
  2.3000000E+06  1.3919971E-11
  2.4000000E+06  1.1736700E-11
  2.5000000E+06  9.9603335E-12
  2.6000000E+06  8.5036446E-12
  2.7000000E+06  7.3004138E-12
  2.8000000E+06  6.2998443E-12
  2.9000000E+06  5.4625922E-12
  3.0000000E+06  4.7579169E-12
  3.1000000E+06  4.1616002E-12
  3.2000000E+06  3.6544092E-12
  3.3000000E+06  3.2209591E-12
  3.4000000E+06  2.8488574E-12
  3.5000000E+06  2.5280626E-12
  3.6000000E+06  2.2503903E-12
  3.7000000E+06  2.0091331E-12
  3.8000000E+06  1.7987651E-12
  3.9000000E+06  1.6147090E-12
  4.0000000E+06  1.4531549E-12
  4.1000000E+06  1.3109165E-12
  4.2000000E+06  1.1853166E-12
  4.3000000E+06  1.0740974E-12
  4.4000000E+06  9.7534888E-13
  4.6000000E+06  8.0901358E-13
  4.8000000E+06  6.7598077E-13
  5.0000000E+06  5.6865180E-13
  5.1250000E+06  5.1204380E-13
  5.2500000E+06  4.6214423E-13
  5.3750000E+06  4.1803335E-13
  5.5000000E+06  3.7893412E-13
  5.7500000E+06  3.1323307E-13
  5.8750000E+06  2.8559159E-13
  6.0000000E+06  2.6085290E-13
  6.2500000E+06  2.1872147E-13
  6.5000000E+06  1.8455605E-13
  6.7500000E+06  1.5664024E-13
  7.0000000E+06  1.3367009E-13
  7.2500000E+06  1.1464572E-13
  7.5000000E+06  9.8793454E-14
  7.7500000E+06  8.5509435E-14
  8.0000000E+06  7.4318469E-14
  8.2500000E+06  6.4843746E-14
  8.5000000E+06  5.6784228E-14
  8.7500000E+06  4.9898063E-14
  9.0000000E+06  4.3989794E-14
  9.2500000E+06  3.8900521E-14
  9.5000000E+06  3.4500342E-14
  9.7500000E+06  3.0682499E-14
  1.0000000E+07  2.7358812E-14
  1.0250000E+07  2.4456101E-14
  1.0500000E+07  2.1913322E-14
  1.0750000E+07  1.9679364E-14
  1.1000000E+07  1.7711286E-14
  1.1250000E+07  1.5972868E-14
  1.1500000E+07  1.4433440E-14
  1.2000000E+07  1.1851159E-14
  1.2500000E+07  9.7983923E-15
  1.3000000E+07  8.1529637E-15
  1.3500000E+07  6.8237984E-15
  1.4000000E+07  5.7423561E-15
  1.4500000E+07  4.8566130E-15
  1.5000000E+07  4.1267834E-15
  1.5500000E+07  3.5221093E-15
  1.6000000E+07  3.0185359E-15
  1.6500000E+07  2.5970275E-15
  1.7000000E+07  2.2423107E-15
  1.7500000E+07  1.9422967E-15
  1.8000000E+07  1.6873837E-15
  1.8500000E+07  1.4700416E-15
  1.9000000E+07  1.2844224E-15
  1.9500000E+07  1.1256287E-15
  2.0000000E+07  9.8952394E-16
  
  
#  98   4  L3  EION =  1.990700000E+04 eV   246
#  S(0) = 1.808211E+00
  1.9889696E+02  0.0000000E+00
  1.9889696E+04  0.0000000E+00
  1.9889696E+04  2.0381863E-04
  1.9907000E+04  2.0381863E-04
  1.9907199E+04  2.0381863E-04
  1.9907489E+04  2.0178228E-04
  1.9907779E+04  1.9993383E-04
  1.9908069E+04  1.9826777E-04
  1.9908359E+04  1.9677421E-04
  1.9908939E+04  1.9425636E-04
  1.9909519E+04  1.9228141E-04
  1.9910679E+04  1.8960269E-04
  1.9911839E+04  1.8814585E-04
  1.9914159E+04  1.8735326E-04
  1.9916479E+04  1.8785026E-04
  1.9918799E+04  1.8861733E-04
  1.9921119E+04  1.8917007E-04
  1.9923439E+04  1.8932493E-04
  1.9925759E+04  1.8906829E-04
  1.9930400E+04  1.8764855E-04
  1.9935040E+04  1.8573020E-04
  1.9939680E+04  1.8397571E-04
  1.9944320E+04  1.8271213E-04
  1.9953600E+04  1.8174857E-04
  1.9962880E+04  1.8200000E-04
  1.9972160E+04  1.8236568E-04
  1.9981440E+04  1.8234551E-04
  1.9990720E+04  1.8199402E-04
  2.0000000E+04  1.8157084E-04
  2.0015625E+04  1.8116664E-04
  2.0023438E+04  1.8112137E-04
  2.0031250E+04  1.8111314E-04
  2.0046875E+04  1.8099908E-04
  2.0062500E+04  1.8064660E-04
  2.0093750E+04  1.7981424E-04
  2.0109375E+04  1.7953643E-04
  2.0125000E+04  1.7928743E-04
  2.0156250E+04  1.7859803E-04
  2.0187500E+04  1.7779428E-04
  2.0218750E+04  1.7712383E-04
  2.0250000E+04  1.7644261E-04
  2.0312500E+04  1.7491511E-04
  2.0375000E+04  1.7350444E-04
  2.0437500E+04  1.7202269E-04
  2.0500000E+04  1.7058985E-04
  2.0625000E+04  1.6771902E-04
  2.0750000E+04  1.6492336E-04
  2.1000000E+04  1.5945488E-04
  2.1500000E+04  1.4912963E-04
  2.2000000E+04  1.3961763E-04
  2.3000000E+04  1.2284590E-04
  2.4000000E+04  1.0860094E-04
  2.5000000E+04  9.6405770E-05
  2.6000000E+04  8.5903477E-05
  2.7000000E+04  7.6815139E-05
  2.8000000E+04  6.8917616E-05
  2.9000000E+04  6.2026324E-05
  3.0000000E+04  5.5989680E-05
  3.1000000E+04  5.0682042E-05
  3.2000000E+04  4.5998904E-05
  3.4000000E+04  3.8170921E-05
  3.6000000E+04  3.1960848E-05
  3.8000000E+04  2.6978798E-05
  4.0000000E+04  2.2941183E-05
  4.2000000E+04  1.9638729E-05
  4.4000000E+04  1.6914849E-05
  4.6000000E+04  1.4650903E-05
  4.8000000E+04  1.2755942E-05
  5.0000000E+04  1.1159499E-05
  5.2500000E+04  9.5009057E-06
  5.5000000E+04  8.1405253E-06
  5.7500000E+04  7.0158714E-06
  6.0000000E+04  6.0793093E-06
  6.5000000E+04  4.6317538E-06
  6.7500000E+04  4.0697504E-06
  7.0000000E+04  3.5903420E-06
  7.2500000E+04  3.1793357E-06
  7.5000000E+04  2.8253184E-06
  8.0000000E+04  2.2529840E-06
  8.5000000E+04  1.8178616E-06
  9.0000000E+04  1.4822920E-06
  9.5000000E+04  1.2201654E-06
  1.0000000E+05  1.0130350E-06
  1.0500000E+05  8.4764526E-07
  1.1000000E+05  7.1432477E-07
  1.1500000E+05  6.0591835E-07
  1.2000000E+05  5.1706517E-07
  1.2500000E+05  4.4370190E-07
  1.3000000E+05  3.8271570E-07
  1.3500000E+05  3.3169842E-07
  1.4000000E+05  2.8876997E-07
  1.4500000E+05  2.5245014E-07
  1.5000000E+05  2.2156437E-07
  1.5500000E+05  1.9517367E-07
  1.6000000E+05  1.7252232E-07
  1.6500000E+05  1.5299813E-07
  1.7000000E+05  1.3610214E-07
  1.8000000E+05  1.0863092E-07
  1.9000000E+05  8.7619110E-08
  2.0000000E+05  7.1345035E-08
  2.1000000E+05  5.8596532E-08
  2.2000000E+05  4.8506142E-08
  2.3000000E+05  4.0443935E-08
  2.4000000E+05  3.3946223E-08
  2.5000000E+05  2.8667513E-08
  2.6000000E+05  2.4347423E-08
  2.7000000E+05  2.0787661E-08
  2.8000000E+05  1.7835757E-08
  2.9000000E+05  1.5373409E-08
  3.0000000E+05  1.3308059E-08
  3.1000000E+05  1.1566724E-08
  3.2000000E+05  1.0091436E-08
  3.3000000E+05  8.8358331E-09
  3.4000000E+05  7.7626007E-09
  3.5000000E+05  6.8415221E-09
  3.6000000E+05  6.0479879E-09
  3.8000000E+05  4.7665224E-09
  4.0000000E+05  3.7957745E-09
  4.2000000E+05  3.0513733E-09
  4.4000000E+05  2.4741720E-09
  4.6000000E+05  2.0220538E-09
  4.8000000E+05  1.6646035E-09
  5.0000000E+05  1.3795679E-09
  5.2500000E+05  1.1004186E-09
  5.5000000E+05  8.8557752E-10
  5.7500000E+05  7.1850405E-10
  6.0000000E+05  5.8733456E-10
  6.2500000E+05  4.8344703E-10
  6.5000000E+05  4.0049831E-10
  6.6250000E+05  3.6535121E-10
  6.7500000E+05  3.3376918E-10
  7.0000000E+05  2.7971239E-10
  7.2500000E+05  2.3563559E-10
  7.5000000E+05  1.9947693E-10
  7.7500000E+05  1.6964447E-10
  8.0000000E+05  1.4489926E-10
  8.2500000E+05  1.2427002E-10
  8.5000000E+05  1.0699009E-10
  8.7500000E+05  9.2450456E-11
  9.0000000E+05  8.0164337E-11
  9.2500000E+05  6.9740439E-11
  9.5000000E+05  6.0862531E-11
  9.7500000E+05  5.3273712E-11
  1.0000000E+06  4.6764238E-11
  1.0250000E+06  4.1162067E-11
  1.0500000E+06  3.6325461E-11
  1.1000000E+06  2.8499737E-11
  1.1500000E+06  2.2565884E-11
  1.2000000E+06  1.8019269E-11
  1.2500000E+06  1.4501829E-11
  1.3000000E+06  1.1756194E-11
  1.3500000E+06  9.5951591E-12
  1.4000000E+06  7.8810545E-12
  1.4500000E+06  6.5115983E-12
  1.5000000E+06  5.4100808E-12
  1.5500000E+06  4.5184540E-12
  1.6000000E+06  3.7924135E-12
  1.6500000E+06  3.1978797E-12
  1.7000000E+06  2.7084453E-12
  1.7500000E+06  2.3035058E-12
  1.8000000E+06  1.9668778E-12
  1.8500000E+06  1.6857729E-12
  1.9000000E+06  1.4500262E-12
  1.9500000E+06  1.2515119E-12
  2.0000000E+06  1.0836991E-12
  2.0500000E+06  9.4131278E-13
  2.1000000E+06  8.2007174E-13
  2.1500000E+06  7.1648539E-13
  2.2000000E+06  6.2769532E-13
  2.2500000E+06  5.5135099E-13
  2.3000000E+06  4.8551180E-13
  2.4000000E+06  3.7918611E-13
  2.5000000E+06  2.9881011E-13
  2.6000000E+06  2.3743830E-13
  2.7000000E+06  1.9013855E-13
  2.8000000E+06  1.5336627E-13
  2.9000000E+06  1.2454550E-13
  3.0000000E+06  1.0178462E-13
  3.1000000E+06  8.3680886E-14
  3.2000000E+06  6.9184581E-14
  3.3000000E+06  5.7503349E-14
  3.4000000E+06  4.8034264E-14
  3.5000000E+06  4.0315030E-14
  3.6000000E+06  3.3988623E-14
  3.7000000E+06  2.8777439E-14
  3.8000000E+06  2.4464225E-14
  3.9000000E+06  2.0877907E-14
  4.0000000E+06  1.7882990E-14
  4.1000000E+06  1.5371554E-14
  4.2000000E+06  1.3257185E-14
  4.3000000E+06  1.1470349E-14
  4.4000000E+06  9.9548319E-15
  4.5000000E+06  8.6649703E-15
  4.6000000E+06  7.5635146E-15
  4.7000000E+06  6.6199489E-15
  4.8000000E+06  5.8091689E-15
  5.0000000E+06  4.5065777E-15
  5.1250000E+06  3.8635996E-15
  5.2500000E+06  3.3238190E-15
  5.3750000E+06  2.8689039E-15
  5.5000000E+06  2.4840811E-15
  5.6250000E+06  2.1573890E-15
  5.7500000E+06  1.8790983E-15
  5.8750000E+06  1.6412613E-15
  6.0000000E+06  1.4373585E-15
  6.1250000E+06  1.2620204E-15
  6.2500000E+06  1.1108080E-15
  6.3750000E+06  9.8003761E-16
  6.5000000E+06  8.6664180E-16
  6.6250000E+06  7.6805740E-16
  6.7500000E+06  6.8213578E-16
  7.0000000E+06  5.4133627E-16
  7.2500000E+06  4.3290233E-16
  7.5000000E+06  3.4867747E-16
  7.7500000E+06  2.8273135E-16
  8.0000000E+06  2.3070823E-16
  8.2500000E+06  1.8937806E-16
  8.5000000E+06  1.5632402E-16
  8.7500000E+06  1.2972260E-16
  9.0000000E+06  1.0818696E-16
  9.2500000E+06  9.0654444E-17
  9.5000000E+06  7.6304919E-17
  9.7500000E+06  6.4501176E-17
  1.0000000E+07  5.4744941E-17
  1.0250000E+07  4.6644194E-17
  1.0500000E+07  3.9888692E-17
  1.0750000E+07  3.4231604E-17
  1.1000000E+07  2.9475527E-17
  1.1250000E+07  2.5461789E-17
  1.1500000E+07  2.2062240E-17
  1.1750000E+07  1.9172901E-17
  1.2000000E+07  1.6709029E-17
  1.2250000E+07  1.4601269E-17
  1.2500000E+07  1.2792627E-17
  1.2750000E+07  1.1236087E-17
  1.3000000E+07  9.8927175E-18
  1.3250000E+07  8.7301689E-18
  1.3500000E+07  7.7214637E-18
  1.4000000E+07  6.0789273E-18
  1.4500000E+07  4.8243703E-18
  1.5000000E+07  3.8574222E-18
  1.5500000E+07  3.1057861E-18
  1.6000000E+07  2.5168753E-18
  1.6500000E+07  2.0521365E-18
  1.7000000E+07  1.6830304E-18
  1.7500000E+07  1.3880820E-18
  
  
#  98   5  M1  EION =  6.733000000E+03 eV   255
#  S(0) = 7.562403E-01
  6.7274652E+01  0.0000000E+00
  6.7274652E+03  0.0000000E+00
  6.7274652E+03  9.0729529E-05
  6.7330000E+03  9.0729529E-05
  6.7330674E+03  9.0729529E-05
  6.7334907E+03  9.0041513E-05
  6.7339140E+03  8.9402044E-05
  6.7343373E+03  8.8806007E-05
  6.7347607E+03  8.8249142E-05
  6.7356073E+03  8.7239326E-05
  6.7364539E+03  8.6350452E-05
  6.7381472E+03  8.4875186E-05
  6.7398404E+03  8.3733867E-05
  6.7432270E+03  8.2225777E-05
  6.7466135E+03  8.1477400E-05
  6.7500000E+03  8.1236728E-05
  6.7539062E+03  8.1338491E-05
  6.7578125E+03  8.1636155E-05
  6.7617188E+03  8.1976119E-05
  6.7656250E+03  8.2263781E-05
  6.7695312E+03  8.2452265E-05
  6.7734375E+03  8.2530075E-05
  6.7773437E+03  8.2508991E-05
  6.7812500E+03  8.2413236E-05
  6.7890625E+03  8.2108298E-05
  6.7968750E+03  8.1802553E-05
  6.8046875E+03  8.1590955E-05
  6.8125000E+03  8.1481418E-05
  6.8203125E+03  8.1433036E-05
  6.8281250E+03  8.1394828E-05
  6.8359375E+03  8.1328951E-05
  6.8437500E+03  8.1221272E-05
  6.8515625E+03  8.1077819E-05
  6.8593750E+03  8.0915299E-05
  6.8750000E+03  8.0606292E-05
  6.8906250E+03  8.0374810E-05
  6.9062500E+03  8.0196263E-05
  6.9218750E+03  8.0009395E-05
  6.9375000E+03  7.9780905E-05
  6.9531250E+03  7.9527995E-05
  6.9687500E+03  7.9279085E-05
  6.9843750E+03  7.9056548E-05
  7.0000000E+03  7.8853422E-05
  7.0156250E+03  7.8654759E-05
  7.0312500E+03  7.8447433E-05
  7.0468750E+03  7.8223745E-05
  7.0625000E+03  7.7992376E-05
  7.0937500E+03  7.7546635E-05
  7.1093750E+03  7.7335923E-05
  7.1250000E+03  7.7131429E-05
  7.1562500E+03  7.6720215E-05
  7.1875000E+03  7.6285839E-05
  7.2187500E+03  7.5856302E-05
  7.2500000E+03  7.5446039E-05
  7.3125000E+03  7.4625656E-05
  7.3750000E+03  7.3806530E-05
  7.5000000E+03  7.2215923E-05
  7.7500000E+03  6.9159457E-05
  8.0000000E+03  6.6271243E-05
  8.2500000E+03  6.3552539E-05
  8.5000000E+03  6.0981867E-05
  9.0000000E+03  5.6268197E-05
  9.5000000E+03  5.2055794E-05
  1.0000000E+04  4.8278489E-05
  1.0500000E+04  4.4880615E-05
  1.1000000E+04  4.1814162E-05
  1.1500000E+04  3.9037533E-05
  1.2000000E+04  3.6517077E-05
  1.2500000E+04  3.4223039E-05
  1.3000000E+04  3.2129730E-05
  1.3500000E+04  3.0214974E-05
  1.4000000E+04  2.8459521E-05
  1.4500000E+04  2.6846678E-05
  1.5000000E+04  2.5361758E-05
  1.6000000E+04  2.2725500E-05
  1.7000000E+04  2.0464907E-05
  1.8000000E+04  1.8512968E-05
  1.9000000E+04  1.6816784E-05
  2.0000000E+04  1.5334192E-05
  2.1000000E+04  1.4031283E-05
  2.2000000E+04  1.2880570E-05
  2.3000000E+04  1.1859579E-05
  2.4000000E+04  1.0949802E-05
  2.5000000E+04  1.0135890E-05
  2.6000000E+04  9.4050386E-06
  2.7000000E+04  8.7464951E-06
  2.8000000E+04  8.1511810E-06
  2.9000000E+04  7.6113884E-06
  3.0000000E+04  7.1205426E-06
  3.1000000E+04  6.6730070E-06
  3.2000000E+04  6.2639280E-06
  3.4000000E+04  5.5449052E-06
  3.6000000E+04  4.9360404E-06
  3.8000000E+04  4.4163654E-06
  4.0000000E+04  3.9696364E-06
  4.2000000E+04  3.5831157E-06
  4.4000000E+04  3.2467042E-06
  4.6000000E+04  2.9523143E-06
  4.8000000E+04  2.6934093E-06
  5.0000000E+04  2.4646618E-06
  5.2500000E+04  2.2145445E-06
  5.5000000E+04  1.9978387E-06
  5.7500000E+04  1.8090241E-06
  6.0000000E+04  1.6436598E-06
  6.5000000E+04  1.3695268E-06
  6.7500000E+04  1.2553836E-06
  7.0000000E+04  1.1536995E-06
  7.2500000E+04  1.0627934E-06
  7.5000000E+04  9.8125352E-07
  7.7500000E+04  9.0788762E-07
  8.0000000E+04  8.4168389E-07
  8.2500000E+04  7.8177916E-07
  8.5000000E+04  7.2743381E-07
  9.0000000E+04  6.3296236E-07
  9.5000000E+04  5.5413727E-07
  1.0000000E+05  4.8783009E-07
  1.0500000E+05  4.3163996E-07
  1.1000000E+05  3.8370207E-07
  1.1500000E+05  3.4255191E-07
  1.2000000E+05  3.0702774E-07
  1.2500000E+05  2.7619964E-07
  1.3000000E+05  2.4931689E-07
  1.3500000E+05  2.2576884E-07
  1.4000000E+05  2.0505512E-07
  1.4500000E+05  1.8676300E-07
  1.5000000E+05  1.7055000E-07
  1.5500000E+05  1.5613021E-07
  1.6000000E+05  1.4326366E-07
  1.6500000E+05  1.3174789E-07
  1.7000000E+05  1.2141136E-07
  1.8000000E+05  1.0371269E-07
  1.9000000E+05  8.9232412E-08
  2.0000000E+05  7.7276545E-08
  2.1000000E+05  6.7322673E-08
  2.2000000E+05  5.8972476E-08
  2.3000000E+05  5.1918670E-08
  2.4000000E+05  4.5921664E-08
  2.5000000E+05  4.0792831E-08
  2.6000000E+05  3.6382315E-08
  2.7000000E+05  3.2570071E-08
  2.8000000E+05  2.9259202E-08
  2.9000000E+05  2.6370924E-08
  3.0000000E+05  2.3840749E-08
  3.1000000E+05  2.1615570E-08
  3.2000000E+05  1.9651387E-08
  3.3000000E+05  1.7911539E-08
  3.4000000E+05  1.6365330E-08
  3.5000000E+05  1.4986933E-08
  3.6000000E+05  1.3754514E-08
  3.7000000E+05  1.2649533E-08
  3.8000000E+05  1.1656184E-08
  3.9000000E+05  1.0760935E-08
  4.0000000E+05  9.9521578E-09
  4.2000000E+05  8.5552339E-09
  4.4000000E+05  7.4001842E-09
  4.6000000E+05  6.4376071E-09
  4.8000000E+05  5.6296392E-09
  5.0000000E+05  4.9469396E-09
  5.2500000E+05  4.2351956E-09
  5.5000000E+05  3.6490489E-09
  5.7500000E+05  3.1624314E-09
  5.8750000E+05  2.9500372E-09
  6.0000000E+05  2.7554518E-09
  6.2500000E+05  2.4127604E-09
  6.5000000E+05  2.1223874E-09
  6.7500000E+05  1.8749125E-09
  7.0000000E+05  1.6628584E-09
  7.2500000E+05  1.4802393E-09
  7.5000000E+05  1.3222293E-09
  7.7500000E+05  1.1849109E-09
  8.0000000E+05  1.0650841E-09
  8.2500000E+05  9.6011814E-10
  8.5000000E+05  8.6783675E-10
  8.7500000E+05  7.8642954E-10
  9.0000000E+05  7.1438231E-10
  9.2500000E+05  6.5042300E-10
  9.5000000E+05  5.9347843E-10
  9.7500000E+05  5.4263927E-10
  1.0000000E+06  4.9713208E-10
  1.0250000E+06  4.5629630E-10
  1.0500000E+06  4.1956549E-10
  1.1000000E+06  3.5653567E-10
  1.1500000E+06  3.0488276E-10
  1.2000000E+06  2.6222358E-10
  1.2500000E+06  2.2673984E-10
  1.3000000E+06  1.9702979E-10
  1.3500000E+06  1.7200189E-10
  1.4000000E+06  1.5079840E-10
  1.4500000E+06  1.3273961E-10
  1.5000000E+06  1.1728286E-10
  1.5500000E+06  1.0399179E-10
  1.6000000E+06  9.2513305E-11
  1.6500000E+06  8.2559765E-11
  1.7000000E+06  7.3895354E-11
  1.7500000E+06  6.6325672E-11
  1.8000000E+06  5.9689613E-11
  1.8500000E+06  5.3853022E-11
  1.9000000E+06  4.8703665E-11
  1.9500000E+06  4.4147240E-11
  2.0000000E+06  4.0104213E-11
  2.0500000E+06  3.6507194E-11
  2.1000000E+06  3.3298854E-11
  2.1500000E+06  3.0430247E-11
  2.2000000E+06  2.7859428E-11
  2.2500000E+06  2.5550331E-11
  2.3000000E+06  2.3471867E-11
  2.4000000E+06  1.9902874E-11
  2.5000000E+06  1.6977161E-11
  2.6000000E+06  1.4561586E-11
  2.7000000E+06  1.2553940E-11
  2.8000000E+06  1.0875015E-11
  2.9000000E+06  9.4628929E-12
  3.0000000E+06  8.2687717E-12
  3.1000000E+06  7.2538870E-12
  3.2000000E+06  6.3872170E-12
  3.3000000E+06  5.6437857E-12
  3.4000000E+06  5.0033646E-12
  3.5000000E+06  4.4494764E-12
  3.6000000E+06  3.9686275E-12
  3.7000000E+06  3.5496992E-12
  3.8000000E+06  3.1834831E-12
  3.9000000E+06  2.8623148E-12
  4.0000000E+06  2.5797831E-12
  4.1000000E+06  2.3305079E-12
  4.2000000E+06  2.1099572E-12
  4.3000000E+06  1.9142986E-12
  4.4000000E+06  1.7402797E-12
  4.5000000E+06  1.5851311E-12
  4.6000000E+06  1.4464843E-12
  4.7000000E+06  1.3223076E-12
  4.8000000E+06  1.2108524E-12
  5.0000000E+06  1.0202694E-12
  5.1250000E+06  9.1955823E-13
  5.2500000E+06  8.3066184E-13
  5.3750000E+06  7.5197910E-13
  5.5000000E+06  6.8215440E-13
  5.7500000E+06  5.6464157E-13
  5.8750000E+06  5.1513024E-13
  6.0000000E+06  4.7078015E-13
  6.1250000E+06  4.3096943E-13
  6.2500000E+06  3.9516028E-13
  6.3750000E+06  3.6288691E-13
  6.5000000E+06  3.3374503E-13
  6.7500000E+06  2.8349329E-13
  7.0000000E+06  2.4209257E-13
  7.2500000E+06  2.0776944E-13
  7.5000000E+06  1.7914733E-13
  7.7500000E+06  1.5514732E-13
  8.0000000E+06  1.3491241E-13
  8.2500000E+06  1.1776187E-13
  8.5000000E+06  1.0315432E-13
  8.7500000E+06  9.0659105E-14
  9.0000000E+06  7.9936876E-14
  9.2500000E+06  7.0708998E-14
  9.5000000E+06  6.2743853E-14
  
  
#  98   6  M2  EION =  6.352000000E+03 eV   258
#  S(0) = 1.066781E+00
  6.3348618E+01  0.0000000E+00
  6.3348618E+03  0.0000000E+00
  6.3348618E+03  1.2810579E-04
  6.3520000E+03  1.2810579E-04
  6.3520636E+03  1.2810579E-04
  6.3522947E+03  1.2830205E-04
  6.3525259E+03  1.2844435E-04
  6.3527570E+03  1.2854952E-04
  6.3529882E+03  1.2863001E-04
  6.3534505E+03  1.2875129E-04
  6.3539128E+03  1.2885625E-04
  6.3548374E+03  1.2910566E-04
  6.3557620E+03  1.2945603E-04
  6.3576112E+03  1.3042665E-04
  6.3594604E+03  1.3155897E-04
  6.3613096E+03  1.3263418E-04
  6.3631588E+03  1.3351007E-04
  6.3668572E+03  1.3444041E-04
  6.3705556E+03  1.3434342E-04
  6.3742540E+03  1.3357518E-04
  6.3779525E+03  1.3252759E-04
  6.3816509E+03  1.3149169E-04
  6.3853493E+03  1.3063430E-04
  6.3890477E+03  1.3002152E-04
  6.3927461E+03  1.2965215E-04
  6.3964445E+03  1.2948690E-04
  6.4038413E+03  1.2953979E-04
  6.4075397E+03  1.2964662E-04
  6.4112381E+03  1.2974866E-04
  6.4186350E+03  1.2984488E-04
  6.4260318E+03  1.2975661E-04
  6.4334286E+03  1.2953959E-04
  6.4408254E+03  1.2928919E-04
  6.4556191E+03  1.2895124E-04
  6.4630159E+03  1.2888891E-04
  6.4704127E+03  1.2886537E-04
  6.4852064E+03  1.2880030E-04
  6.4926032E+03  1.2871934E-04
  6.5000000E+03  1.2860081E-04
  6.5312500E+03  1.2799476E-04
  6.5468750E+03  1.2777628E-04
  6.5625000E+03  1.2758957E-04
  6.5937500E+03  1.2711389E-04
  6.6093750E+03  1.2682316E-04
  6.6250000E+03  1.2653555E-04
  6.6562500E+03  1.2603159E-04
  6.6875000E+03  1.2553134E-04
  6.7187500E+03  1.2497276E-04
  6.7500000E+03  1.2440581E-04
  6.7812500E+03  1.2388156E-04
  6.8125000E+03  1.2334887E-04
  6.8437500E+03  1.2278569E-04
  6.8750000E+03  1.2222776E-04
  6.9375000E+03  1.2113641E-04
  7.0000000E+03  1.2003551E-04
  7.1250000E+03  1.1783560E-04
  7.2500000E+03  1.1565183E-04
  7.5000000E+03  1.1134562E-04
  8.0000000E+03  1.0305989E-04
  8.5000000E+03  9.5327182E-05
  9.0000000E+03  8.8191472E-05
  9.5000000E+03  8.1641664E-05
  1.0000000E+04  7.5644485E-05
  1.0500000E+04  7.0159144E-05
  1.1000000E+04  6.5146119E-05
  1.1500000E+04  6.0564892E-05
  1.2000000E+04  5.6375287E-05
  1.2500000E+04  5.2543090E-05
  1.3000000E+04  4.9034101E-05
  1.3500000E+04  4.5817785E-05
  1.4000000E+04  4.2866848E-05
  1.4500000E+04  4.0156071E-05
  1.5000000E+04  3.7662663E-05
  1.6000000E+04  3.3248369E-05
  1.7000000E+04  2.9484296E-05
  1.8000000E+04  2.6257852E-05
  1.9000000E+04  2.3478155E-05
  2.0000000E+04  2.1071610E-05
  2.1000000E+04  1.8978404E-05
  2.2000000E+04  1.7149668E-05
  2.3000000E+04  1.5545272E-05
  2.4000000E+04  1.4132106E-05
  2.5000000E+04  1.2882700E-05
  2.6000000E+04  1.1774159E-05
  2.7000000E+04  1.0787299E-05
  2.8000000E+04  9.9059752E-06
  2.9000000E+04  9.1165384E-06
  3.0000000E+04  8.4073922E-06
  3.1000000E+04  7.7686515E-06
  3.2000000E+04  7.1918487E-06
  3.4000000E+04  6.1959464E-06
  3.6000000E+04  5.3725484E-06
  3.8000000E+04  4.6861187E-06
  4.0000000E+04  4.1095287E-06
  4.2000000E+04  3.6218295E-06
  4.4000000E+04  3.2066720E-06
  4.6000000E+04  2.8511732E-06
  4.8000000E+04  2.5450901E-06
  5.0000000E+04  2.2802104E-06
  5.2500000E+04  1.9970674E-06
  5.5000000E+04  1.7577128E-06
  5.7500000E+04  1.5540932E-06
  6.0000000E+04  1.3798603E-06
  6.5000000E+04  1.1003589E-06
  6.7500000E+04  9.8777025E-07
  7.0000000E+04  8.8953667E-07
  7.2500000E+04  8.0347664E-07
  7.5000000E+04  7.2779187E-07
  7.7500000E+04  6.6099100E-07
  8.0000000E+04  6.0183050E-07
  8.2500000E+04  5.4926825E-07
  8.5000000E+04  5.0242654E-07
  9.0000000E+04  4.2304558E-07
  9.5000000E+04  3.5897500E-07
  1.0000000E+05  3.0676053E-07
  1.0500000E+05  2.6383311E-07
  1.1000000E+05  2.2825665E-07
  1.1500000E+05  1.9855447E-07
  1.2000000E+05  1.7358784E-07
  1.2500000E+05  1.5246974E-07
  1.3000000E+05  1.3450277E-07
  1.3500000E+05  1.1913384E-07
  1.4000000E+05  1.0592082E-07
  1.4500000E+05  9.4507626E-08
  1.5000000E+05  8.4605465E-08
  1.5500000E+05  7.5978582E-08
  1.6000000E+05  6.8433371E-08
  1.6500000E+05  6.1809886E-08
  1.7000000E+05  5.5975286E-08
  1.7500000E+05  5.0818689E-08
  1.8000000E+05  4.6247090E-08
  1.8500000E+05  4.2182115E-08
  1.9000000E+05  3.8557440E-08
  2.0000000E+05  3.2411851E-08
  2.1000000E+05  2.7450907E-08
  2.2000000E+05  2.3409527E-08
  2.3000000E+05  2.0089600E-08
  2.4000000E+05  1.7341259E-08
  2.5000000E+05  1.5049867E-08
  2.6000000E+05  1.3126830E-08
  2.7000000E+05  1.1503032E-08
  2.8000000E+05  1.0124076E-08
  2.9000000E+05  8.9467951E-09
  3.0000000E+05  7.9366756E-09
  3.1000000E+05  7.0659223E-09
  3.2000000E+05  6.3120013E-09
  3.3000000E+05  5.6565295E-09
  3.4000000E+05  5.0844210E-09
  3.5000000E+05  4.5832264E-09
  3.6000000E+05  4.1426184E-09
  3.7000000E+05  3.7539869E-09
  3.8000000E+05  3.4101199E-09
  3.9000000E+05  3.1049488E-09
  4.0000000E+05  2.8333463E-09
  4.2000000E+05  2.3740918E-09
  4.4000000E+05  2.0046712E-09
  4.6000000E+05  1.7047329E-09
  4.8000000E+05  1.4591195E-09
  5.0000000E+05  1.2564036E-09
  5.1250000E+05  1.1475290E-09
  5.2500000E+05  1.0502590E-09
  5.3750000E+05  9.6313459E-10
  5.5000000E+05  8.8490686E-10
  5.7500000E+05  7.5099956E-10
  5.8750000E+05  6.9359688E-10
  6.0000000E+05  6.4160259E-10
  6.2500000E+05  5.5150691E-10
  6.5000000E+05  4.7675373E-10
  6.7500000E+05  4.1430130E-10
  7.0000000E+05  3.6178930E-10
  7.2500000E+05  3.1737095E-10
  7.5000000E+05  2.7958908E-10
  7.7500000E+05  2.4728480E-10
  8.0000000E+05  2.1952925E-10
  8.2500000E+05  1.9557272E-10
  8.5000000E+05  1.7480575E-10
  8.7500000E+05  1.5673016E-10
  9.0000000E+05  1.4093657E-10
  9.2500000E+05  1.2708668E-10
  9.5000000E+05  1.1489956E-10
  9.7500000E+05  1.0414068E-10
  1.0000000E+06  9.4613315E-11
  1.0250000E+06  8.6151727E-11
  1.0500000E+06  7.8615641E-11
  1.1000000E+06  6.5860784E-11
  1.1500000E+06  5.5589297E-11
  1.2000000E+06  4.7241958E-11
  1.2500000E+06  4.0401517E-11
  1.3000000E+06  3.4752763E-11
  1.3500000E+06  3.0054857E-11
  1.4000000E+06  2.6121927E-11
  1.4500000E+06  2.2809211E-11
  1.5000000E+06  2.0002992E-11
  1.5500000E+06  1.7613199E-11
  1.6000000E+06  1.5567917E-11
  1.6500000E+06  1.3809315E-11
  1.7000000E+06  1.2290561E-11
  1.7500000E+06  1.0973514E-11
  1.8000000E+06  9.8269235E-12
  1.8500000E+06  8.8250511E-12
  1.9000000E+06  7.9465867E-12
  1.9500000E+06  7.1737913E-12
  2.0000000E+06  6.4918279E-12
  2.0500000E+06  5.8882304E-12
  2.1000000E+06  5.3524791E-12
  2.1500000E+06  4.8756620E-12
  2.2000000E+06  4.4502015E-12
  2.2500000E+06  4.0696310E-12
  2.3000000E+06  3.7284126E-12
  2.4000000E+06  3.1456584E-12
  2.5000000E+06  2.6711634E-12
  2.6000000E+06  2.2817958E-12
  2.7000000E+06  1.9599731E-12
  2.8000000E+06  1.6921943E-12
  2.9000000E+06  1.4679955E-12
  3.0000000E+06  1.2791965E-12
  3.1000000E+06  1.1193490E-12
  3.2000000E+06  9.8332799E-13
  3.3000000E+06  8.6703092E-13
  3.4000000E+06  7.6715013E-13
  3.5000000E+06  6.8100438E-13
  3.6000000E+06  6.0640755E-13
  3.7000000E+06  5.4156760E-13
  3.8000000E+06  4.8500809E-13
  3.9000000E+06  4.3550530E-13
  4.0000000E+06  3.9204003E-13
  4.1000000E+06  3.5375952E-13
  4.2000000E+06  3.1994673E-13
  4.3000000E+06  2.8999681E-13
  4.4000000E+06  2.6339777E-13
  4.5000000E+06  2.3971460E-13
  4.6000000E+06  2.1857640E-13
  4.7000000E+06  1.9966596E-13
  4.8000000E+06  1.8271096E-13
  5.0000000E+06  1.5376097E-13
  5.1250000E+06  1.3848593E-13
  5.2500000E+06  1.2501721E-13
  5.3750000E+06  1.1310779E-13
  5.5000000E+06  1.0254888E-13
  5.7500000E+06  8.4800280E-14
  5.8750000E+06  7.7330821E-14
  6.0000000E+06  7.0644430E-14
  6.2500000E+06  5.9253796E-14
  6.5000000E+06  5.0013267E-14
  6.7500000E+06  4.2460210E-14
  7.0000000E+06  3.6243056E-14
  7.2500000E+06  3.1092130E-14
  7.5000000E+06  2.6798878E-14
  7.7500000E+06  2.3200556E-14
  8.0000000E+06  2.0168911E-14
  8.2500000E+06  1.7601969E-14
  8.5000000E+06  1.5417683E-14
  8.7500000E+06  1.3550238E-14
  9.0000000E+06  1.1946657E-14
  9.2500000E+06  1.0564336E-14
  9.5000000E+06  9.3693478E-15
  9.7500000E+06  8.3335636E-15
  1.0000000E+07  7.4333913E-15
  
  
#  98   7  M3  EION =  5.103000000E+03 eV   258
#  S(0) = 2.563996E+00
  5.0869074E+01  0.0000000E+00
  5.0869074E+03  0.0000000E+00
  5.0869074E+03  6.0676683E-04
  5.1030000E+03  6.0676683E-04
  5.1030511E+03  6.0676683E-04
  5.1035103E+03  5.9770633E-04
  5.1039695E+03  5.8990997E-04
  5.1044287E+03  5.8331260E-04
  5.1048880E+03  5.7779441E-04
  5.1058064E+03  5.6947430E-04
  5.1067248E+03  5.6399397E-04
  5.1085617E+03  5.5869154E-04
  5.1103985E+03  5.5775062E-04
  5.1122354E+03  5.5878902E-04
  5.1140723E+03  5.6042361E-04
  5.1159091E+03  5.6187316E-04
  5.1177460E+03  5.6274058E-04
  5.1250934E+03  5.5936890E-04
  5.1287672E+03  5.5510843E-04
  5.1324409E+03  5.5058514E-04
  5.1361146E+03  5.4653624E-04
  5.1397883E+03  5.4333764E-04
  5.1434620E+03  5.4108723E-04
  5.1471358E+03  5.3970359E-04
  5.1544832E+03  5.3877246E-04
  5.1618307E+03  5.3890023E-04
  5.1765255E+03  5.3812602E-04
  5.1838730E+03  5.3678891E-04
  5.1912204E+03  5.3517235E-04
  5.2059153E+03  5.3229524E-04
  5.2206102E+03  5.3043629E-04
  5.2500000E+03  5.2690050E-04
  5.2656250E+03  5.2429961E-04
  5.2812500E+03  5.2166047E-04
  5.2968750E+03  5.1930372E-04
  5.3125000E+03  5.1714326E-04
  5.3437500E+03  5.1260945E-04
  5.3750000E+03  5.0764511E-04
  5.4062500E+03  5.0296133E-04
  5.4375000E+03  4.9843839E-04
  5.4687500E+03  4.9375628E-04
  5.5000000E+03  4.8905427E-04
  5.6250000E+03  4.7118818E-04
  5.7500000E+03  4.5409258E-04
  6.0000000E+03  4.2211130E-04
  6.5000000E+03  3.6632687E-04
  6.7500000E+03  3.4204188E-04
  7.0000000E+03  3.1982229E-04
  7.2500000E+03  2.9947134E-04
  7.5000000E+03  2.8080863E-04
  8.0000000E+03  2.4788967E-04
  8.5000000E+03  2.1991973E-04
  9.0000000E+03  1.9599394E-04
  9.5000000E+03  1.7540414E-04
  1.0000000E+04  1.5758796E-04
  1.0500000E+04  1.4208808E-04
  1.1000000E+04  1.2854048E-04
  1.1500000E+04  1.1664887E-04
  1.2000000E+04  1.0616617E-04
  1.2500000E+04  9.6890328E-05
  1.3000000E+04  8.8653168E-05
  1.3500000E+04  8.1313495E-05
  1.4000000E+04  7.4752507E-05
  1.4500000E+04  6.8869771E-05
  1.5000000E+04  6.3580044E-05
  1.6000000E+04  5.4499268E-05
  1.7000000E+04  4.7043974E-05
  1.8000000E+04  4.0867300E-05
  1.9000000E+04  3.5707547E-05
  2.0000000E+04  3.1364769E-05
  2.1000000E+04  2.7684346E-05
  2.2000000E+04  2.4545438E-05
  2.3000000E+04  2.1852706E-05
  2.4000000E+04  1.9530229E-05
  2.5000000E+04  1.7517050E-05
  2.6000000E+04  1.5763835E-05
  2.7000000E+04  1.4230376E-05
  2.8000000E+04  1.2883677E-05
  2.9000000E+04  1.1696490E-05
  3.0000000E+04  1.0646182E-05
  3.1000000E+04  9.7138471E-06
  3.2000000E+04  8.8836109E-06
  3.4000000E+04  7.4779043E-06
  3.6000000E+04  6.3443504E-06
  3.8000000E+04  5.4211171E-06
  4.0000000E+04  4.6623708E-06
  4.2000000E+04  4.0336654E-06
  4.4000000E+04  3.5087859E-06
  4.6000000E+04  3.0675528E-06
  4.8000000E+04  2.6942698E-06
  5.0000000E+04  2.3766090E-06
  5.2500000E+04  2.0430660E-06
  5.5000000E+04  1.7664295E-06
  5.7500000E+04  1.5353282E-06
  6.0000000E+04  1.3409795E-06
  6.5000000E+04  1.0365927E-06
  6.7500000E+04  9.1687779E-07
  7.0000000E+04  8.1395932E-07
  7.2500000E+04  7.2507312E-07
  7.5000000E+04  6.4797499E-07
  7.7500000E+04  5.8083100E-07
  8.0000000E+04  5.2213345E-07
  8.2500000E+04  4.7063586E-07
  8.5000000E+04  4.2530217E-07
  9.0000000E+04  3.4980334E-07
  9.5000000E+04  2.9023585E-07
  1.0000000E+05  2.4273255E-07
  1.0500000E+05  2.0448021E-07
  1.1000000E+05  1.7340296E-07
  1.1500000E+05  1.4794892E-07
  1.2000000E+05  1.2694408E-07
  1.2500000E+05  1.0949070E-07
  1.3000000E+05  9.4895232E-08
  1.3500000E+05  8.2616996E-08
  1.4000000E+05  7.2230812E-08
  1.4500000E+05  6.3399633E-08
  1.5000000E+05  5.5854269E-08
  1.5500000E+05  4.9378222E-08
  1.6000000E+05  4.3796227E-08
  1.6500000E+05  3.8965514E-08
  1.7000000E+05  3.4769112E-08
  1.7500000E+05  3.1110660E-08
  1.8000000E+05  2.7910371E-08
  1.8500000E+05  2.5101853E-08
  1.9000000E+05  2.2629611E-08
  2.0000000E+05  1.8514877E-08
  2.1000000E+05  1.5273730E-08
  2.2000000E+05  1.2695335E-08
  2.3000000E+05  1.0625511E-08
  2.4000000E+05  8.9500681E-09
  2.5000000E+05  7.5834128E-09
  2.6000000E+05  6.4606912E-09
  2.7000000E+05  5.5322695E-09
  2.8000000E+05  4.7598021E-09
  2.9000000E+05  4.1134077E-09
  3.0000000E+05  3.5696116E-09
  3.1000000E+05  3.1098295E-09
  3.2000000E+05  2.7192465E-09
  3.3000000E+05  2.3859742E-09
  3.4000000E+05  2.1004132E-09
  3.5000000E+05  1.8547663E-09
  3.6000000E+05  1.6426647E-09
  3.7000000E+05  1.4588788E-09
  3.8000000E+05  1.2990935E-09
  3.9000000E+05  1.1597310E-09
  4.0000000E+05  1.0378119E-09
  4.2000000E+05  8.3673461E-10
  4.4000000E+05  6.8030549E-10
  4.6000000E+05  5.5739988E-10
  4.8000000E+05  4.5995211E-10
  5.0000000E+05  3.8203949E-10
  5.1250000E+05  3.4125963E-10
  5.2500000E+05  3.0552567E-10
  5.3750000E+05  2.7412818E-10
  5.5000000E+05  2.4646926E-10
  5.7500000E+05  2.0042061E-10
  6.0000000E+05  1.6417752E-10
  6.2500000E+05  1.3540566E-10
  6.5000000E+05  1.1238262E-10
  6.6250000E+05  1.0261183E-10
  6.7500000E+05  9.3823348E-11
  7.0000000E+05  7.8759322E-11
  7.2500000E+05  6.6453699E-11
  7.5000000E+05  5.6340968E-11
  7.7500000E+05  4.7983626E-11
  8.0000000E+05  4.1040484E-11
  8.2500000E+05  3.5243522E-11
  8.5000000E+05  3.0380773E-11
  8.7500000E+05  2.6283536E-11
  9.0000000E+05  2.2816755E-11
  9.2500000E+05  1.9871698E-11
  9.5000000E+05  1.7360366E-11
  9.7500000E+05  1.5211174E-11
  1.0000000E+06  1.3365589E-11
  1.0250000E+06  1.1775532E-11
  1.0500000E+06  1.0401341E-11
  1.0750000E+06  9.2101546E-12
  1.1000000E+06  8.1746432E-12
  1.1250000E+06  7.2719905E-12
  1.1500000E+06  6.4830782E-12
  1.2000000E+06  5.1846898E-12
  1.2500000E+06  4.1785437E-12
  1.3000000E+06  3.3919458E-12
  1.3500000E+06  2.7719232E-12
  1.4000000E+06  2.2794522E-12
  1.4500000E+06  1.8854900E-12
  1.5000000E+06  1.5682179E-12
  1.5500000E+06  1.3111002E-12
  1.6000000E+06  1.1014989E-12
  1.6500000E+06  9.2967979E-13
  1.7000000E+06  7.8809045E-13
  1.7500000E+06  6.7083096E-13
  1.8000000E+06  5.7326207E-13
  1.8500000E+06  4.9171343E-13
  1.9000000E+06  4.2326464E-13
  1.9500000E+06  3.6557890E-13
  2.0000000E+06  3.1677624E-13
  2.0500000E+06  2.7533670E-13
  2.1000000E+06  2.4002557E-13
  2.1500000E+06  2.0983530E-13
  2.2000000E+06  1.8394007E-13
  2.2500000E+06  1.6166026E-13
  2.3000000E+06  1.4243427E-13
  2.3500000E+06  1.2579627E-13
  2.4000000E+06  1.1135847E-13
  2.4500000E+06  9.8796898E-14
  2.5000000E+06  8.7840021E-14
  2.5500000E+06  7.8259501E-14
  2.6000000E+06  6.9862726E-14
  2.6500000E+06  6.2486757E-14
  2.7000000E+06  5.5993335E-14
  2.8000000E+06  4.5200706E-14
  2.9000000E+06  3.6734483E-14
  3.0000000E+06  3.0042911E-14
  3.1000000E+06  2.4716326E-14
  3.2000000E+06  2.0447900E-14
  3.3000000E+06  1.7005861E-14
  3.4000000E+06  1.4213741E-14
  3.5000000E+06  1.1936128E-14
  3.6000000E+06  1.0068349E-14
  3.7000000E+06  8.5289437E-15
  3.8000000E+06  7.2541019E-15
  3.9000000E+06  6.1935437E-15
  4.0000000E+06  5.3074222E-15
  4.1000000E+06  4.5639838E-15
  4.2000000E+06  3.9377912E-15
  4.3000000E+06  3.4083640E-15
  4.4000000E+06  2.9591342E-15
  4.5000000E+06  2.5766368E-15
  4.6000000E+06  2.2498809E-15
  4.7000000E+06  1.9698574E-15
  4.8000000E+06  1.7291518E-15
  5.0000000E+06  1.3422355E-15
  5.1250000E+06  1.1511407E-15
  5.2500000E+06  9.9065253E-16
  5.3750000E+06  8.5534533E-16
  5.5000000E+06  7.4084446E-16
  5.6250000E+06  6.4360617E-16
  5.7500000E+06  5.6074677E-16
  5.8750000E+06  4.8990951E-16
  6.0000000E+06  4.2916021E-16
  6.1250000E+06  3.7690535E-16
  6.2500000E+06  3.3182710E-16
  6.3750000E+06  2.9283161E-16
  6.5000000E+06  2.5900771E-16
  6.6250000E+06  2.2959411E-16
  6.7500000E+06  2.0395251E-16
  6.8750000E+06  1.8154583E-16
  7.0000000E+06  1.6192081E-16
  7.1250000E+06  1.4469382E-16
  7.2500000E+06  1.2953923E-16
  7.5000000E+06  1.0437816E-16
  7.7500000E+06  8.4667790E-17
  8.0000000E+06  6.9109215E-17
  8.2500000E+06  5.6740358E-17
  8.5000000E+06  4.6844767E-17
  8.7500000E+06  3.8882018E-17
  9.0000000E+06  3.2438882E-17
  
  
#  98   8  M4  EION =  4.492000000E+03 eV   261
#  S(0) = 3.125170E+00
  4.4882650E+01  0.0000000E+00
  4.4882650E+03  0.0000000E+00
  4.4882650E+03  6.6389315E-05
  4.4920000E+03  6.6389315E-05
  4.4920450E+03  6.6389315E-05
  4.4921293E+03  6.8549719E-05
  4.4922137E+03  7.0785002E-05
  4.4922980E+03  7.3095108E-05
  4.4923823E+03  7.5479976E-05
  4.4925510E+03  8.0473741E-05
  4.4927197E+03  8.5765737E-05
  4.4930571E+03  9.7241587E-05
  4.4933944E+03  1.0990032E-04
  4.4940691E+03  1.3872052E-04
  4.4947439E+03  1.7208745E-04
  4.4960933E+03  2.5142614E-04
  4.4974427E+03  3.4469851E-04
  4.5001416E+03  5.5198556E-04
  4.5014910E+03  6.5381563E-04
  4.5028405E+03  7.4750843E-04
  4.5041899E+03  8.3002602E-04
  4.5055394E+03  9.0025220E-04
  4.5068888E+03  9.5858773E-04
  4.5082382E+03  1.0063656E-03
  4.5109371E+03  1.0772153E-03
  4.5136360E+03  1.1259627E-03
  4.5163349E+03  1.1621116E-03
  4.5190337E+03  1.1912112E-03
  4.5217326E+03  1.2160230E-03
  4.5244315E+03  1.2376702E-03
  4.5298292E+03  1.2723159E-03
  4.5352270E+03  1.2950321E-03
  4.5406247E+03  1.3065065E-03
  4.5460225E+03  1.3094060E-03
  4.5514202E+03  1.3072155E-03
  4.5568180E+03  1.3029398E-03
  4.5622157E+03  1.2985117E-03
  4.5676135E+03  1.2948006E-03
  4.5784090E+03  1.2893037E-03
  4.6000000E+03  1.2756451E-03
  4.6125000E+03  1.2641347E-03
  4.6250000E+03  1.2526812E-03
  4.6375000E+03  1.2427125E-03
  4.6500000E+03  1.2339427E-03
  4.6750000E+03  1.2161157E-03
  4.7000000E+03  1.1969229E-03
  4.7250000E+03  1.1792731E-03
  4.7500000E+03  1.1630856E-03
  4.7750000E+03  1.1466867E-03
  4.8000000E+03  1.1301809E-03
  4.8500000E+03  1.0995764E-03
  4.9000000E+03  1.0699012E-03
  4.9500000E+03  1.0411908E-03
  5.0000000E+03  1.0139315E-03
  5.2500000E+03  8.8906174E-04
  5.5000000E+03  7.8281508E-04
  5.7500000E+03  6.9180357E-04
  6.0000000E+03  6.1372655E-04
  6.5000000E+03  4.8813566E-04
  6.7500000E+03  4.3754409E-04
  7.0000000E+03  3.9342839E-04
  7.2500000E+03  3.5480634E-04
  7.5000000E+03  3.2086529E-04
  8.0000000E+03  2.6443813E-04
  8.5000000E+03  2.1997172E-04
  9.0000000E+03  1.8452374E-04
  9.5000000E+03  1.5597452E-04
  1.0000000E+04  1.3276006E-04
  1.0500000E+04  1.1372561E-04
  1.1000000E+04  9.7995382E-05
  1.1500000E+04  8.4900281E-05
  1.2000000E+04  7.3926249E-05
  1.2500000E+04  6.4672342E-05
  1.3000000E+04  5.6823411E-05
  1.3500000E+04  5.0130032E-05
  1.4000000E+04  4.4393144E-05
  1.4500000E+04  3.9452781E-05
  1.5000000E+04  3.5179442E-05
  1.6000000E+04  2.8230980E-05
  1.7000000E+04  2.2910102E-05
  1.8000000E+04  1.8779643E-05
  1.9000000E+04  1.5533841E-05
  2.0000000E+04  1.2954927E-05
  2.1000000E+04  1.0885272E-05
  2.2000000E+04  9.2090964E-06
  2.3000000E+04  7.8402131E-06
  2.4000000E+04  6.7136760E-06
  2.5000000E+04  5.7799939E-06
  2.6000000E+04  5.0010628E-06
  2.7000000E+04  4.3472674E-06
  2.8000000E+04  3.7953844E-06
  2.9000000E+04  3.3270551E-06
  3.0000000E+04  2.9276552E-06
  3.1000000E+04  2.5854517E-06
  3.2000000E+04  2.2909688E-06
  3.4000000E+04  1.8157671E-06
  3.6000000E+04  1.4556621E-06
  3.8000000E+04  1.1790349E-06
  4.0000000E+04  9.6390826E-07
  4.2000000E+04  7.9473669E-07
  4.4000000E+04  6.6034773E-07
  4.6000000E+04  5.5259543E-07
  4.8000000E+04  4.6546158E-07
  5.0000000E+04  3.9444584E-07
  5.2500000E+04  3.2323792E-07
  5.5000000E+04  2.6701583E-07
  5.7500000E+04  2.2220053E-07
  5.8750000E+04  2.0322025E-07
  6.0000000E+04  1.8616390E-07
  6.2500000E+04  1.5695183E-07
  6.5000000E+04  1.3309486E-07
  6.7500000E+04  1.1347626E-07
  7.0000000E+04  9.7239015E-08
  7.2500000E+04  8.3719537E-08
  7.5000000E+04  7.2399650E-08
  7.7500000E+04  6.2871511E-08
  8.0000000E+04  5.4811796E-08
  8.2500000E+04  4.7962413E-08
  8.5000000E+04  4.2115990E-08
  8.7500000E+04  3.7104906E-08
  9.0000000E+04  3.2792887E-08
  9.2500000E+04  2.9068551E-08
  9.5000000E+04  2.5840391E-08
  1.0000000E+05  2.0583303E-08
  1.0500000E+05  1.6557866E-08
  1.1000000E+05  1.3440000E-08
  1.1500000E+05  1.0999633E-08
  1.2000000E+05  9.0710656E-09
  1.2500000E+05  7.5333797E-09
  1.3000000E+05  6.2972532E-09
  1.3500000E+05  5.2959553E-09
  1.4000000E+05  4.4791168E-09
  1.4500000E+05  3.8083446E-09
  1.5000000E+05  3.2541082E-09
  1.5500000E+05  2.7935043E-09
  1.6000000E+05  2.4086283E-09
  1.6500000E+05  2.0853797E-09
  1.7000000E+05  1.8125760E-09
  1.7500000E+05  1.5812911E-09
  1.8000000E+05  1.3843568E-09
  1.8500000E+05  1.2159827E-09
  1.9000000E+05  1.0714654E-09
  2.0000000E+05  8.3932796E-10
  2.1000000E+05  6.6470634E-10
  2.2000000E+05  5.3168720E-10
  2.3000000E+05  4.2918693E-10
  2.4000000E+05  3.4936611E-10
  2.5000000E+05  2.8659993E-10
  2.6000000E+05  2.3679986E-10
  2.7000000E+05  1.9695776E-10
  2.8000000E+05  1.6483545E-10
  2.9000000E+05  1.3875030E-10
  3.0000000E+05  1.1742501E-10
  3.1000000E+05  9.9881109E-11
  3.2000000E+05  8.5362770E-11
  3.3000000E+05  7.3281497E-11
  3.4000000E+05  6.3175630E-11
  3.5000000E+05  5.4680479E-11
  3.6000000E+05  4.7506055E-11
  3.7000000E+05  4.1420321E-11
  3.8000000E+05  3.6236491E-11
  3.9000000E+05  3.1803380E-11
  4.0000000E+05  2.7997977E-11
  4.2000000E+05  2.1885852E-11
  4.4000000E+05  1.7290226E-11
  4.6000000E+05  1.3792459E-11
  4.8000000E+05  1.1100421E-11
  5.0000000E+05  9.0071693E-12
  5.1250000E+05  7.9350703E-12
  5.2500000E+05  7.0102634E-12
  5.3750000E+05  6.2098791E-12
  5.5000000E+05  5.5149955E-12
  5.7500000E+05  4.3814475E-12
  6.0000000E+05  3.5123625E-12
  6.2500000E+05  2.8390994E-12
  6.5000000E+05  2.3125311E-12
  6.6250000E+05  2.0927195E-12
  6.7500000E+05  1.8970406E-12
  7.0000000E+05  1.5664981E-12
  7.2500000E+05  1.3015237E-12
  7.5000000E+05  1.0875962E-12
  7.7500000E+05  9.1373104E-13
  8.0000000E+05  7.7154412E-13
  8.2500000E+05  6.5458249E-13
  8.5000000E+05  5.5784055E-13
  8.7500000E+05  4.7740705E-13
  9.0000000E+05  4.1020474E-13
  9.2500000E+05  3.5379672E-13
  9.5000000E+05  3.0624131E-13
  9.7500000E+05  2.6598228E-13
  1.0000000E+06  2.3176534E-13
  1.0250000E+06  2.0257424E-13
  1.0500000E+06  1.7758147E-13
  1.1000000E+06  1.3760338E-13
  1.1500000E+06  1.0772668E-13
  1.2000000E+06  8.5136175E-14
  1.2500000E+06  6.7870431E-14
  1.3000000E+06  5.4542965E-14
  1.3500000E+06  4.4160795E-14
  1.4000000E+06  3.6004005E-14
  1.4500000E+06  2.9544672E-14
  1.5000000E+06  2.4391616E-14
  1.5500000E+06  2.0252143E-14
  1.6000000E+06  1.6905244E-14
  1.6500000E+06  1.4182622E-14
  1.7000000E+06  1.1955098E-14
  1.7500000E+06  1.0122753E-14
  1.8000000E+06  8.6077472E-15
  1.8500000E+06  7.3490341E-15
  1.9000000E+06  6.2984340E-15
  1.9500000E+06  5.4176967E-15
  2.0000000E+06  4.6762830E-15
  2.0500000E+06  4.0496786E-15
  2.1000000E+06  3.5181079E-15
  2.1500000E+06  3.0655358E-15
  2.2000000E+06  2.6788971E-15
  2.2500000E+06  2.3474990E-15
  2.3000000E+06  2.0625533E-15
  2.4000000E+06  1.6042503E-15
  2.5000000E+06  1.2595518E-15
  2.6000000E+06  9.9754900E-16
  2.7000000E+06  7.9644418E-16
  2.8000000E+06  6.4067169E-16
  2.9000000E+06  5.1898663E-16
  3.0000000E+06  4.2317944E-16
  3.1000000E+06  3.4719172E-16
  3.2000000E+06  2.8650648E-16
  3.3000000E+06  2.3772534E-16
  3.4000000E+06  1.9826947E-16
  3.5000000E+06  1.6616892E-16
  3.6000000E+06  1.3990784E-16
  3.7000000E+06  1.1831175E-16
  3.8000000E+06  1.0046468E-16
  3.9000000E+06  8.5646964E-17
  4.0000000E+06  7.3289710E-17
  4.1000000E+06  6.2940661E-17
  4.2000000E+06  5.4238195E-17
  4.3000000E+06  4.6891863E-17
  4.4000000E+06  4.0667297E-17
  4.5000000E+06  3.5374477E-17
  4.6000000E+06  3.0858648E-17
  4.7000000E+06  2.6993253E-17
  4.8000000E+06  2.3674322E-17
  5.0000000E+06  1.8347552E-17
  5.1250000E+06  1.5720937E-17
  5.2500000E+06  1.3517534E-17
  5.3750000E+06  1.1661903E-17
  5.5000000E+06  1.0093288E-17
  5.6250000E+06  8.7625291E-18
  5.7500000E+06  7.6296613E-18
  5.8750000E+06  6.6620032E-18
  6.0000000E+06  5.8327596E-18
  6.2500000E+06  4.5052849E-18
  6.5000000E+06  3.5130456E-18
  6.6250000E+06  3.1125202E-18
  6.7500000E+06  2.7635269E-18
  7.0000000E+06  2.1918952E-18
  7.2500000E+06  1.7519959E-18
  7.5000000E+06  1.4106365E-18
  7.7500000E+06  1.1436784E-18
  8.0000000E+06  9.3336028E-19
  
  
#  98   9  M5  EION =  4.247000000E+03 eV   254
#  S(0) = 7.615412E+00
  2.4643160E+01  0.0000000E+00
  2.4643160E+03  0.0000000E+00
  2.4643160E+03  9.3309208E-05
  4.2470000E+03  9.3309208E-05
  4.2470425E+03  9.3309208E-05
  4.2471620E+03  9.9299028E-05
  4.2472815E+03  1.0553547E-04
  4.2474010E+03  1.1201709E-04
  4.2475205E+03  1.1874244E-04
  4.2477595E+03  1.3291861E-04
  4.2479985E+03  1.4805235E-04
  4.2484765E+03  1.8114318E-04
  4.2489545E+03  2.1790635E-04
  4.2499105E+03  3.0189586E-04
  4.2508665E+03  3.9858012E-04
  4.2527784E+03  6.2116687E-04
  4.2546904E+03  8.6250486E-04
  4.2556464E+03  9.8175138E-04
  4.2566024E+03  1.0959254E-03
  4.2575584E+03  1.2026530E-03
  4.2585143E+03  1.3003100E-03
  4.2604263E+03  1.4656626E-03
  4.2623383E+03  1.5923191E-03
  4.2642502E+03  1.6866093E-03
  4.2661622E+03  1.7566043E-03
  4.2680742E+03  1.8096273E-03
  4.2699862E+03  1.8513389E-03
  4.2738101E+03  1.9151995E-03
  4.2776340E+03  1.9651603E-03
  4.2852819E+03  2.0393792E-03
  4.2929298E+03  2.0790638E-03
  4.2967537E+03  2.0867073E-03
  4.3005776E+03  2.0881697E-03
  4.3044016E+03  2.0853189E-03
  4.3082255E+03  2.0799863E-03
  4.3158734E+03  2.0671484E-03
  4.3235213E+03  2.0560344E-03
  4.3311691E+03  2.0475502E-03
  4.3388170E+03  2.0399826E-03
  4.3541128E+03  2.0210950E-03
  4.3694085E+03  1.9965799E-03
  4.3847043E+03  1.9727836E-03
  4.3923521E+03  1.9623519E-03
  4.4000000E+03  1.9526951E-03
  4.4250000E+03  1.9222596E-03
  4.4500000E+03  1.8896411E-03
  4.5000000E+03  1.8307387E-03
  4.6000000E+03  1.7226250E-03
  4.7000000E+03  1.6242137E-03
  4.8000000E+03  1.5334584E-03
  5.0000000E+03  1.3701402E-03
  5.2500000E+03  1.1953290E-03
  5.5000000E+03  1.0474691E-03
  5.7500000E+03  9.2170109E-04
  6.0000000E+03  8.1441758E-04
  6.5000000E+03  6.4322241E-04
  6.7500000E+03  5.7468172E-04
  7.0000000E+03  5.1512513E-04
  7.2500000E+03  4.6315857E-04
  7.5000000E+03  4.1763530E-04
  8.0000000E+03  3.4229387E-04
  8.5000000E+03  2.8327604E-04
  9.0000000E+03  2.3647780E-04
  9.5000000E+03  1.9897408E-04
  1.0000000E+04  1.6862754E-04
  1.0500000E+04  1.4385488E-04
  1.1000000E+04  1.2346788E-04
  1.1500000E+04  1.0656433E-04
  1.2000000E+04  9.2452437E-05
  1.2500000E+04  8.0595638E-05
  1.3000000E+04  7.0574017E-05
  1.3500000E+04  6.2056437E-05
  1.4000000E+04  5.4779662E-05
  1.4500000E+04  4.8532814E-05
  1.5000000E+04  4.3145785E-05
  1.6000000E+04  3.4423843E-05
  1.7000000E+04  2.7782069E-05
  1.8000000E+04  2.2653497E-05
  1.9000000E+04  1.8643660E-05
  2.0000000E+04  1.5473048E-05
  2.1000000E+04  1.2940310E-05
  2.2000000E+04  1.0898219E-05
  2.3000000E+04  9.2376597E-06
  2.4000000E+04  7.8767512E-06
  2.5000000E+04  6.7533499E-06
  2.6000000E+04  5.8197958E-06
  2.7000000E+04  5.0391826E-06
  2.8000000E+04  4.3826769E-06
  2.9000000E+04  3.8275635E-06
  3.0000000E+04  3.3558093E-06
  3.1000000E+04  2.9529946E-06
  3.2000000E+04  2.6075112E-06
  3.4000000E+04  2.0526587E-06
  3.6000000E+04  1.6348331E-06
  3.8000000E+04  1.3158026E-06
  4.0000000E+04  1.0691444E-06
  4.2000000E+04  8.7626803E-07
  4.4000000E+04  7.2388325E-07
  4.6000000E+04  6.0234807E-07
  4.8000000E+04  5.0457402E-07
  5.0000000E+04  4.2528536E-07
  5.2500000E+04  3.4621448E-07
  5.5000000E+04  2.8415456E-07
  5.7500000E+04  2.3497174E-07
  6.0000000E+04  1.9564608E-07
  6.5000000E+04  1.3819277E-07
  6.7500000E+04  1.1712889E-07
  7.0000000E+04  9.9786294E-08
  7.2500000E+04  8.5420463E-08
  7.5000000E+04  7.3452606E-08
  7.7500000E+04  6.3429191E-08
  8.0000000E+04  5.4992167E-08
  8.2500000E+04  4.7856893E-08
  8.5000000E+04  4.1795609E-08
  9.0000000E+04  3.2196480E-08
  9.5000000E+04  2.5104443E-08
  1.0000000E+05  1.9790519E-08
  1.0500000E+05  1.5757849E-08
  1.1000000E+05  1.2661764E-08
  1.1500000E+05  1.0259379E-08
  1.2000000E+05  8.3770167E-09
  1.2500000E+05  6.8888159E-09
  1.3000000E+05  5.7024471E-09
  1.3500000E+05  4.7494045E-09
  1.4000000E+05  3.9783130E-09
  1.4500000E+05  3.3502695E-09
  1.5000000E+05  2.8355483E-09
  1.5500000E+05  2.4112368E-09
  1.6000000E+05  2.0595343E-09
  1.6500000E+05  1.7665092E-09
  1.7000000E+05  1.5211817E-09
  1.7500000E+05  1.3148413E-09
  1.8000000E+05  1.1405342E-09
  1.8500000E+05  9.9267684E-10
  1.9000000E+05  8.6676180E-10
  2.0000000E+05  6.6680256E-10
  2.1000000E+05  5.1870063E-10
  2.2000000E+05  4.0760202E-10
  2.3000000E+05  3.2328586E-10
  2.4000000E+05  2.5860787E-10
  2.5000000E+05  2.0850373E-10
  2.6000000E+05  1.6933517E-10
  2.7000000E+05  1.3845653E-10
  2.8000000E+05  1.1392233E-10
  2.9000000E+05  9.4286650E-11
  3.0000000E+05  7.8464348E-11
  3.1000000E+05  6.5633607E-11
  3.2000000E+05  5.5166724E-11
  3.3000000E+05  4.6580377E-11
  3.4000000E+05  3.9499561E-11
  3.5000000E+05  3.3631256E-11
  3.6000000E+05  2.8745021E-11
  3.7000000E+05  2.4658448E-11
  3.8000000E+05  2.1226274E-11
  3.9000000E+05  1.8332175E-11
  4.0000000E+05  1.5882512E-11
  4.1000000E+05  1.3801521E-11
  4.2000000E+05  1.2027607E-11
  4.3000000E+05  1.0510463E-11
  4.4000000E+05  9.2088228E-12
  4.6000000E+05  7.1219593E-12
  4.8000000E+05  5.5592687E-12
  5.0000000E+05  4.3767450E-12
  5.1250000E+05  3.7844058E-12
  5.2500000E+05  3.2819038E-12
  5.3750000E+05  2.8541618E-12
  5.5000000E+05  2.4888725E-12
  5.7500000E+05  1.9070756E-12
  6.0000000E+05  1.4752254E-12
  6.2500000E+05  1.1512104E-12
  6.5000000E+05  9.0568351E-13
  6.6250000E+05  8.0562058E-13
  6.7500000E+05  7.1791802E-13
  7.0000000E+05  5.7309646E-13
  7.2500000E+05  4.6050827E-13
  7.5000000E+05  3.7232841E-13
  7.7500000E+05  3.0278390E-13
  8.0000000E+05  2.4757754E-13
  8.2500000E+05  2.0348334E-13
  8.5000000E+05  1.6805987E-13
  8.7500000E+05  1.3944570E-13
  9.0000000E+05  1.1621166E-13
  9.2500000E+05  9.7253076E-14
  9.5000000E+05  8.1710636E-14
  9.7500000E+05  6.8911936E-14
  1.0000000E+06  5.8327876E-14
  1.0250000E+06  4.9539812E-14
  1.0500000E+06  4.2214754E-14
  1.0750000E+06  3.6086550E-14
  1.1000000E+06  3.0941473E-14
  1.1250000E+06  2.6607131E-14
  1.1500000E+06  2.2943870E-14
  1.1750000E+06  1.9838097E-14
  1.2000000E+06  1.7197049E-14
  1.2250000E+06  1.4944684E-14
  1.2500000E+06  1.3018447E-14
  1.3000000E+06  9.9466354E-15
  1.3500000E+06  7.6653301E-15
  1.4000000E+06  5.9549323E-15
  1.4500000E+06  4.6611358E-15
  1.5000000E+06  3.6742979E-15
  1.5500000E+06  2.9156934E-15
  1.6000000E+06  2.3282413E-15
  1.6500000E+06  1.8701694E-15
  1.7000000E+06  1.5106421E-15
  1.7500000E+06  1.2267108E-15
  1.8000000E+06  1.0011650E-15
  1.8500000E+06  8.2100141E-16
  1.9000000E+06  6.7632719E-16
  1.9500000E+06  5.5956666E-16
  2.0000000E+06  4.6488294E-16
  2.0500000E+06  3.8775109E-16
  2.1000000E+06  3.2464306E-16
  2.1500000E+06  2.7279329E-16
  2.2000000E+06  2.3002281E-16
  2.2500000E+06  1.9460635E-16
  2.3000000E+06  1.6517142E-16
  2.3500000E+06  1.4062122E-16
  2.4000000E+06  1.2007544E-16
  2.4500000E+06  1.0282464E-16
  2.5000000E+06  8.8294717E-17
  2.5500000E+06  7.6019345E-17
  2.6000000E+06  6.5618311E-17
  2.6500000E+06  5.6780501E-17
  2.7000000E+06  4.9250470E-17
  2.8000000E+06  3.7308556E-17
  2.9000000E+06  2.8507986E-17
  3.0000000E+06  2.1961188E-17
  3.1000000E+06  1.7047741E-17
  3.2000000E+06  1.3329136E-17
  3.3000000E+06  1.0492494E-17
  3.4000000E+06  8.3124732E-18
  3.5000000E+06  6.6253522E-18
  3.6000000E+06  5.3111760E-18
  3.7000000E+06  4.2811596E-18
  3.8000000E+06  3.4690824E-18
  3.9000000E+06  2.8251760E-18
  4.0000000E+06  2.3117424E-18
  4.1000000E+06  1.9001468E-18
  4.2000000E+06  1.5685125E-18
  4.3000000E+06  1.3000176E-18
  4.4000000E+06  1.0816755E-18
  4.5000000E+06  9.0339120E-19
  4.6000000E+06  7.5724021E-19
  4.7000000E+06  6.3697215E-19
  4.8000000E+06  5.3763589E-19
  5.0000000E+06  3.8676083E-19
  5.1250000E+06  3.1674752E-19
  5.2500000E+06  2.6055803E-19
  5.3750000E+06  2.1523497E-19
  5.5000000E+06  1.7850713E-19
  5.7500000E+06  1.2421465E-19
  5.8750000E+06  1.0420083E-19
  6.0000000E+06  8.7729524E-20
  
  
#  98  10  N1  EION =  1.789000000E+03 eV   271
#  S(0) = 6.197486E-01
  1.7831492E+01  0.0000000E+00
  1.7831492E+03  0.0000000E+00
  1.7831492E+03  2.0843915E-04
  1.7890000E+03  2.0843915E-04
  1.7890180E+03  2.0843915E-04
  1.7892925E+03  2.0697341E-04
  1.7895671E+03  2.0558869E-04
  1.7898416E+03  2.0427899E-04
  1.7901162E+03  2.0303891E-04
  1.7906653E+03  2.0074867E-04
  1.7912144E+03  1.9868454E-04
  1.7923126E+03  1.9513017E-04
  1.7934108E+03  1.9220879E-04
  1.7956072E+03  1.8782266E-04
  1.7978036E+03  1.8488776E-04
  1.8000000E+03  1.8300215E-04
  1.8031250E+03  1.8158808E-04
  1.8062500E+03  1.8115418E-04
  1.8093750E+03  1.8128838E-04
  1.8125000E+03  1.8169594E-04
  1.8187500E+03  1.8257904E-04
  1.8218750E+03  1.8284352E-04
  1.8250000E+03  1.8293214E-04
  1.8312500E+03  1.8260231E-04
  1.8375000E+03  1.8178992E-04
  1.8437500E+03  1.8078009E-04
  1.8468750E+03  1.8027587E-04
  1.8500000E+03  1.7979860E-04
  1.8562500E+03  1.7896536E-04
  1.8625000E+03  1.7830444E-04
  1.8687500E+03  1.7777873E-04
  1.8750000E+03  1.7732444E-04
  1.8812500E+03  1.7687691E-04
  1.8875000E+03  1.7639164E-04
  1.8937500E+03  1.7584509E-04
  1.9000000E+03  1.7523896E-04
  1.9125000E+03  1.7391471E-04
  1.9250000E+03  1.7259463E-04
  1.9375000E+03  1.7139329E-04
  1.9500000E+03  1.7031089E-04
  1.9750000E+03  1.6822735E-04
  1.9875000E+03  1.6712463E-04
  2.0000000E+03  1.6598350E-04
  2.0250000E+03  1.6373473E-04
  2.0500000E+03  1.6164453E-04
  2.0625000E+03  1.6064004E-04
  2.0750000E+03  1.5963370E-04
  2.1000000E+03  1.5758586E-04
  2.1250000E+03  1.5553501E-04
  2.1500000E+03  1.5354494E-04
  2.1625000E+03  1.5258469E-04
  2.1750000E+03  1.5163875E-04
  2.2000000E+03  1.4975845E-04
  2.2250000E+03  1.4788094E-04
  2.2500000E+03  1.4602503E-04
  2.2750000E+03  1.4420539E-04
  2.3000000E+03  1.4243113E-04
  2.4000000E+03  1.3562825E-04
  2.5000000E+03  1.2927854E-04
  2.5500000E+03  1.2624441E-04
  2.6000000E+03  1.2330993E-04
  2.6500000E+03  1.2048902E-04
  2.7000000E+03  1.1775700E-04
  2.8000000E+03  1.1253056E-04
  2.9000000E+03  1.0764626E-04
  3.0000000E+03  1.0306372E-04
  3.1000000E+03  9.8754367E-05
  3.2000000E+03  9.4702118E-05
  3.4000000E+03  8.7305712E-05
  3.6000000E+03  8.0732804E-05
  3.8000000E+03  7.4866469E-05
  4.0000000E+03  6.9612424E-05
  4.2000000E+03  6.4890358E-05
  4.4000000E+03  6.0631800E-05
  4.6000000E+03  5.6778520E-05
  4.8000000E+03  5.3280945E-05
  5.0000000E+03  5.0096739E-05
  5.2500000E+03  4.6502308E-05
  5.5000000E+03  4.3281108E-05
  5.7500000E+03  4.0383233E-05
  6.0000000E+03  3.7766898E-05
  6.5000000E+03  3.3243006E-05
  6.7500000E+03  3.1279705E-05
  7.0000000E+03  2.9484858E-05
  7.2500000E+03  2.7839725E-05
  7.5000000E+03  2.6328215E-05
  8.0000000E+03  2.3651472E-05
  8.5000000E+03  2.1361449E-05
  9.0000000E+03  1.9386871E-05
  9.5000000E+03  1.7672313E-05
  1.0000000E+04  1.6173892E-05
  1.0500000E+04  1.4856622E-05
  1.1000000E+04  1.3692352E-05
  1.1500000E+04  1.2658210E-05
  1.2000000E+04  1.1735456E-05
  1.2500000E+04  1.0908618E-05
  1.3000000E+04  1.0164829E-05
  1.3500000E+04  9.4933170E-06
  1.4000000E+04  8.8850062E-06
  1.4500000E+04  8.3322071E-06
  1.5000000E+04  7.8283694E-06
  1.6000000E+04  6.9459249E-06
  1.7000000E+04  6.2014545E-06
  1.8000000E+04  5.5677032E-06
  1.9000000E+04  5.0238363E-06
  2.0000000E+04  4.5537002E-06
  2.1000000E+04  4.1446139E-06
  2.2000000E+04  3.7865063E-06
  2.3000000E+04  3.4713004E-06
  2.4000000E+04  3.1924527E-06
  2.5000000E+04  2.9446216E-06
  2.6000000E+04  2.7234085E-06
  2.7000000E+04  2.5251662E-06
  2.8000000E+04  2.3468513E-06
  2.9000000E+04  2.1859065E-06
  3.0000000E+04  2.0401715E-06
  3.1000000E+04  1.9078114E-06
  3.2000000E+04  1.7872593E-06
  3.4000000E+04  1.5763864E-06
  3.6000000E+04  1.3988510E-06
  3.8000000E+04  1.2480859E-06
  4.0000000E+04  1.1190593E-06
  4.2000000E+04  1.0078636E-06
  4.4000000E+04  9.1142586E-07
  4.6000000E+04  8.2730349E-07
  4.8000000E+04  7.5353502E-07
  5.0000000E+04  6.8853090E-07
  5.2500000E+04  6.1764447E-07
  5.5000000E+04  5.5639373E-07
  5.7500000E+04  5.0315670E-07
  6.0000000E+04  4.5663479E-07
  6.5000000E+04  3.7973361E-07
  6.7500000E+04  3.4779761E-07
  7.0000000E+04  3.1939041E-07
  7.2500000E+04  2.9402901E-07
  7.5000000E+04  2.7130897E-07
  7.7500000E+04  2.5088969E-07
  8.0000000E+04  2.3248278E-07
  8.2500000E+04  2.1584284E-07
  8.5000000E+04  2.0076003E-07
  8.7500000E+04  1.8705424E-07
  9.0000000E+04  1.7457010E-07
  9.2500000E+04  1.6317306E-07
  9.5000000E+04  1.5274623E-07
  1.0000000E+05  1.3440816E-07
  1.0500000E+05  1.1888238E-07
  1.1000000E+05  1.0564715E-07
  1.1500000E+05  9.4293707E-08
  1.2000000E+05  8.4498294E-08
  1.2500000E+05  7.6002075E-08
  1.3000000E+05  6.8596385E-08
  1.3500000E+05  6.2111724E-08
  1.4000000E+05  5.6409437E-08
  1.4500000E+05  5.1375243E-08
  1.5000000E+05  4.6914350E-08
  1.5500000E+05  4.2947679E-08
  1.6000000E+05  3.9408896E-08
  1.6500000E+05  3.6242076E-08
  1.7000000E+05  3.3399856E-08
  1.7500000E+05  3.0841936E-08
  1.8000000E+05  2.8533862E-08
  1.8500000E+05  2.6446069E-08
  1.9000000E+05  2.4553095E-08
  2.0000000E+05  2.1266463E-08
  2.1000000E+05  1.8530204E-08
  2.2000000E+05  1.6234722E-08
  2.3000000E+05  1.4295497E-08
  2.4000000E+05  1.2646660E-08
  2.5000000E+05  1.1236366E-08
  2.6000000E+05  1.0023443E-08
  2.7000000E+05  8.9749094E-09
  2.8000000E+05  8.0641450E-09
  2.9000000E+05  7.2695096E-09
  3.0000000E+05  6.5732901E-09
  3.1000000E+05  5.9608961E-09
  3.2000000E+05  5.4202415E-09
  3.3000000E+05  4.9412589E-09
  3.4000000E+05  4.5155188E-09
  3.5000000E+05  4.1359277E-09
  3.6000000E+05  3.7964879E-09
  3.7000000E+05  3.4921047E-09
  3.8000000E+05  3.2184288E-09
  3.9000000E+05  2.9717369E-09
  4.0000000E+05  2.7488314E-09
  4.1000000E+05  2.5469553E-09
  4.2000000E+05  2.3637258E-09
  4.3000000E+05  2.1970748E-09
  4.4000000E+05  2.0452012E-09
  4.6000000E+05  1.7796860E-09
  4.8000000E+05  1.5567617E-09
  5.0000000E+05  1.3683443E-09
  5.1250000E+05  1.2652369E-09
  5.2500000E+05  1.1718453E-09
  5.3750000E+05  1.0870732E-09
  5.5000000E+05  1.0099677E-09
  5.7500000E+05  8.7553972E-10
  5.8750000E+05  8.1685436E-10
  6.0000000E+05  7.6308234E-10
  6.2500000E+05  6.6836222E-10
  6.5000000E+05  5.8807925E-10
  6.7500000E+05  5.1963663E-10
  7.0000000E+05  4.6097294E-10
  7.2500000E+05  4.1043839E-10
  7.5000000E+05  3.6670293E-10
  7.7500000E+05  3.2868677E-10
  8.0000000E+05  2.9550692E-10
  8.2500000E+05  2.6643674E-10
  8.5000000E+05  2.4087452E-10
  8.7500000E+05  2.1831965E-10
  9.0000000E+05  1.9835373E-10
  9.2500000E+05  1.8062539E-10
  9.5000000E+05  1.6483837E-10
  9.7500000E+05  1.5074158E-10
  1.0000000E+06  1.3812129E-10
  1.0250000E+06  1.2679480E-10
  1.0500000E+06  1.1660538E-10
  1.0750000E+06  1.0741812E-10
  1.1000000E+06  9.9116505E-11
  1.1250000E+06  9.1599638E-11
  1.1500000E+06  8.4779855E-11
  1.2000000E+06  7.2935864E-11
  1.2500000E+06  6.3081481E-11
  1.3000000E+06  5.4828548E-11
  1.3500000E+06  4.7874506E-11
  1.4000000E+06  4.1981494E-11
  1.4500000E+06  3.6961086E-11
  1.5000000E+06  3.2662979E-11
  1.5500000E+06  2.8966373E-11
  1.6000000E+06  2.5773383E-11
  1.6500000E+06  2.3004179E-11
  1.7000000E+06  2.0593247E-11
  1.7500000E+06  1.8486570E-11
  1.8000000E+06  1.6639396E-11
  1.8500000E+06  1.5014470E-11
  1.9000000E+06  1.3580649E-11
  1.9500000E+06  1.2311755E-11
  2.0000000E+06  1.1185689E-11
  2.0500000E+06  1.0183715E-11
  2.1000000E+06  9.2898874E-12
  2.1500000E+06  8.4905873E-12
  2.2000000E+06  7.7741502E-12
  2.2500000E+06  7.1305516E-12
  2.3000000E+06  6.5511496E-12
  2.3500000E+06  6.0284755E-12
  2.4000000E+06  5.5560522E-12
  2.4500000E+06  5.1282451E-12
  2.5000000E+06  4.7401388E-12
  2.6000000E+06  4.0663663E-12
  2.7000000E+06  3.5062810E-12
  2.8000000E+06  3.0378241E-12
  2.9000000E+06  2.6437465E-12
  3.0000000E+06  2.3104498E-12
  3.1000000E+06  2.0271328E-12
  3.2000000E+06  1.7851558E-12
  3.3000000E+06  1.5775608E-12
  3.4000000E+06  1.3987072E-12
  3.5000000E+06  1.2439985E-12
  3.6000000E+06  1.1096684E-12
  3.7000000E+06  9.9261721E-13
  3.8000000E+06  8.9028288E-13
  3.9000000E+06  8.0053217E-13
  4.0000000E+06  7.2158018E-13
  4.1000000E+06  6.5192594E-13
  4.2000000E+06  5.9029467E-13
  4.3000000E+06  5.3560700E-13
  4.4000000E+06  4.8694971E-13
  4.5000000E+06  4.4354698E-13
  4.6000000E+06  4.0474018E-13
  4.7000000E+06  3.6997939E-13
  4.8000000E+06  3.3879153E-13
  5.0000000E+06  2.8553422E-13
  
  
#  98  11  N2  EION =  1.610000000E+03 eV   270
#  S(0) = 7.417949E-01
  1.6005641E+01  0.0000000E+00
  1.6005641E+03  0.0000000E+00
  1.6005641E+03  1.5274523E-04
  1.6100000E+03  1.5274523E-04
  1.6100162E+03  1.5274523E-04
  1.6102974E+03  1.5262118E-04
  1.6105786E+03  1.5246994E-04
  1.6108598E+03  1.5230691E-04
  1.6111410E+03  1.5214258E-04
  1.6117034E+03  1.5183595E-04
  1.6122658E+03  1.5158213E-04
  1.6133906E+03  1.5126964E-04
  1.6145154E+03  1.5120421E-04
  1.6167650E+03  1.5160429E-04
  1.6190145E+03  1.5236119E-04
  1.6212641E+03  1.5316977E-04
  1.6235137E+03  1.5385462E-04
  1.6257633E+03  1.5433621E-04
  1.6280129E+03  1.5459772E-04
  1.6325121E+03  1.5455650E-04
  1.6370113E+03  1.5403287E-04
  1.6392609E+03  1.5368940E-04
  1.6415105E+03  1.5333320E-04
  1.6460097E+03  1.5266799E-04
  1.6505089E+03  1.5214767E-04
  1.6550081E+03  1.5180601E-04
  1.6595073E+03  1.5162751E-04
  1.6640065E+03  1.5157088E-04
  1.6730048E+03  1.5163404E-04
  1.6820032E+03  1.5169683E-04
  1.6865024E+03  1.5168402E-04
  1.6910016E+03  1.5163972E-04
  1.7000000E+03  1.5148035E-04
  1.7125000E+03  1.5121359E-04
  1.7250000E+03  1.5100313E-04
  1.7375000E+03  1.5085843E-04
  1.7500000E+03  1.5072563E-04
  1.7750000E+03  1.5035939E-04
  1.8000000E+03  1.4991452E-04
  1.8250000E+03  1.4948419E-04
  1.8500000E+03  1.4902944E-04
  1.8750000E+03  1.4852535E-04
  1.9000000E+03  1.4799777E-04
  1.9500000E+03  1.4689472E-04
  2.0000000E+03  1.4567769E-04
  2.1000000E+03  1.4303698E-04
  2.2000000E+03  1.4014203E-04
  2.3000000E+03  1.3704772E-04
  2.4000000E+03  1.3381876E-04
  2.5000000E+03  1.3050890E-04
  2.6000000E+03  1.2713998E-04
  2.7000000E+03  1.2376403E-04
  2.8000000E+03  1.2040075E-04
  2.9000000E+03  1.1706262E-04
  3.0000000E+03  1.1377396E-04
  3.1000000E+03  1.1054945E-04
  3.2000000E+03  1.0739748E-04
  3.4000000E+03  1.0132981E-04
  3.6000000E+03  9.5600642E-05
  3.8000000E+03  9.0221968E-05
  4.0000000E+03  8.5190633E-05
  4.2000000E+03  8.0494421E-05
  4.4000000E+03  7.6116292E-05
  4.6000000E+03  7.2036950E-05
  4.8000000E+03  6.8236270E-05
  5.0000000E+03  6.4694247E-05
  5.2500000E+03  6.0601179E-05
  5.5000000E+03  5.6846938E-05
  5.7500000E+03  5.3399456E-05
  6.0000000E+03  5.0229385E-05
  6.5000000E+03  4.4617482E-05
  6.7500000E+03  4.2130034E-05
  7.0000000E+03  3.9828548E-05
  7.2500000E+03  3.7696124E-05
  7.5000000E+03  3.5717583E-05
  8.0000000E+03  3.2168461E-05
  8.5000000E+03  2.9086942E-05
  9.0000000E+03  2.6397425E-05
  9.5000000E+03  2.4038538E-05
  1.0000000E+04  2.1960064E-05
  1.0500000E+04  2.0120710E-05
  1.1000000E+04  1.8486331E-05
  1.1500000E+04  1.7028548E-05
  1.2000000E+04  1.5723635E-05
  1.2500000E+04  1.4551647E-05
  1.3000000E+04  1.3495729E-05
  1.3500000E+04  1.2541567E-05
  1.4000000E+04  1.1676951E-05
  1.4500000E+04  1.0891414E-05
  1.5000000E+04  1.0175947E-05
  1.6000000E+04  8.9251246E-06
  1.7000000E+04  7.8736668E-06
  1.8000000E+04  6.9828110E-06
  1.9000000E+04  6.2226097E-06
  2.0000000E+04  5.5696553E-06
  2.1000000E+04  5.0054548E-06
  2.2000000E+04  4.5152543E-06
  2.3000000E+04  4.0871800E-06
  2.4000000E+04  3.7115953E-06
  2.5000000E+04  3.3806222E-06
  2.6000000E+04  3.0877737E-06
  2.7000000E+04  2.8276731E-06
  2.8000000E+04  2.5958375E-06
  2.9000000E+04  2.3885078E-06
  3.0000000E+04  2.2025141E-06
  3.1000000E+04  2.0351701E-06
  3.2000000E+04  1.8841889E-06
  3.3000000E+04  1.7476146E-06
  3.4000000E+04  1.6237668E-06
  3.5000000E+04  1.5111963E-06
  3.6000000E+04  1.4086490E-06
  3.8000000E+04  1.2294045E-06
  4.0000000E+04  1.0788711E-06
  4.2000000E+04  9.5154118E-07
  4.4000000E+04  8.4312928E-07
  4.6000000E+04  7.5026644E-07
  4.8000000E+04  6.7027862E-07
  5.0000000E+04  6.0102463E-07
  5.2500000E+04  5.2695035E-07
  5.5000000E+04  4.6428525E-07
  5.7500000E+04  4.1093362E-07
  5.8750000E+04  3.8722002E-07
  6.0000000E+04  3.6524394E-07
  6.2500000E+04  3.2590277E-07
  6.5000000E+04  2.9185675E-07
  6.7500000E+04  2.6225460E-07
  7.0000000E+04  2.3640337E-07
  7.2500000E+04  2.1373514E-07
  7.5000000E+04  1.9378154E-07
  7.7500000E+04  1.7615406E-07
  8.0000000E+04  1.6052863E-07
  8.2500000E+04  1.4663348E-07
  8.5000000E+04  1.3423959E-07
  8.7500000E+04  1.2315315E-07
  9.0000000E+04  1.1320932E-07
  9.2500000E+04  1.0426738E-07
  9.5000000E+04  9.6206672E-08
  9.7500000E+04  8.8923438E-08
  1.0000000E+05  8.2328073E-08
  1.0250000E+05  7.6342946E-08
  1.0500000E+05  7.0900580E-08
  1.1000000E+05  6.1416269E-08
  1.1500000E+05  5.3487173E-08
  1.2000000E+05  4.6813636E-08
  1.2500000E+05  4.1161885E-08
  1.3000000E+05  3.6347847E-08
  1.3500000E+05  3.2225344E-08
  1.4000000E+05  2.8677377E-08
  1.4500000E+05  2.5609592E-08
  1.5000000E+05  2.2945372E-08
  1.5500000E+05  2.0622107E-08
  1.6000000E+05  1.8588315E-08
  1.6500000E+05  1.6801425E-08
  1.7000000E+05  1.5226049E-08
  1.7500000E+05  1.3832625E-08
  1.8000000E+05  1.2596329E-08
  1.8500000E+05  1.1496225E-08
  1.9000000E+05  1.0514580E-08
  1.9500000E+05  9.6363152E-09
  2.0000000E+05  8.8485557E-09
  2.0500000E+05  8.1402689E-09
  2.1000000E+05  7.5019680E-09
  2.1500000E+05  6.9254679E-09
  2.2000000E+05  6.4036842E-09
  2.2500000E+05  5.9304668E-09
  2.3000000E+05  5.5004611E-09
  2.4000000E+05  4.7519665E-09
  2.5000000E+05  4.1273116E-09
  2.6000000E+05  3.6025952E-09
  2.7000000E+05  3.1591482E-09
  2.8000000E+05  2.7822610E-09
  2.9000000E+05  2.4602487E-09
  3.0000000E+05  2.1837588E-09
  3.1000000E+05  1.9452519E-09
  3.2000000E+05  1.7386108E-09
  3.3000000E+05  1.5588409E-09
  3.4000000E+05  1.4018409E-09
  3.5000000E+05  1.2642241E-09
  3.6000000E+05  1.1431786E-09
  3.7000000E+05  1.0363584E-09
  3.8000000E+05  9.4179647E-10
  3.9000000E+05  8.5783646E-10
  4.0000000E+05  7.8307817E-10
  4.1000000E+05  7.1633309E-10
  4.2000000E+05  6.5658857E-10
  4.3000000E+05  6.0297867E-10
  4.4000000E+05  5.5476021E-10
  4.5000000E+05  5.1129322E-10
  4.6000000E+05  4.7202484E-10
  4.7000000E+05  4.3647596E-10
  4.8000000E+05  4.0423005E-10
  5.0000000E+05  3.4824125E-10
  5.1250000E+05  3.1815615E-10
  5.2500000E+05  2.9126821E-10
  5.3750000E+05  2.6717662E-10
  5.5000000E+05  2.4553815E-10
  5.7500000E+05  2.0848159E-10
  5.8750000E+05  1.9258940E-10
  6.0000000E+05  1.7819060E-10
  6.2500000E+05  1.5323072E-10
  6.5000000E+05  1.3251102E-10
  6.7500000E+05  1.1519290E-10
  7.0000000E+05  1.0062528E-10
  7.2500000E+05  8.8298368E-11
  7.5000000E+05  7.7809556E-11
  7.7500000E+05  6.8838319E-11
  8.0000000E+05  6.1127677E-11
  8.2500000E+05  5.4470184E-11
  8.5000000E+05  4.8697288E-11
  8.7500000E+05  4.3671186E-11
  9.0000000E+05  3.9278556E-11
  9.2500000E+05  3.5425692E-11
  9.5000000E+05  3.2034667E-11
  9.7500000E+05  2.9040383E-11
  1.0000000E+06  2.6388238E-11
  1.0250000E+06  2.4032228E-11
  1.0500000E+06  2.1933440E-11
  1.0750000E+06  2.0058830E-11
  1.1000000E+06  1.8380215E-11
  1.1250000E+06  1.6873472E-11
  1.1500000E+06  1.5517877E-11
  1.1750000E+06  1.4295568E-11
  1.2000000E+06  1.3191092E-11
  1.2250000E+06  1.2191052E-11
  1.2500000E+06  1.1283800E-11
  1.3000000E+06  9.7083108E-12
  1.3500000E+06  8.3976506E-12
  1.4000000E+06  7.3001434E-12
  1.4500000E+06  6.3755195E-12
  1.5000000E+06  5.5921171E-12
  1.5500000E+06  4.9248365E-12
  1.6000000E+06  4.3536362E-12
  1.6500000E+06  3.8623999E-12
  1.7000000E+06  3.4380833E-12
  1.7500000E+06  3.0700601E-12
  1.8000000E+06  2.7496214E-12
  1.8500000E+06  2.4695902E-12
  1.9000000E+06  2.2240201E-12
  1.9500000E+06  2.0079603E-12
  2.0000000E+06  1.8172700E-12
  2.0500000E+06  1.6484696E-12
  2.1000000E+06  1.4986238E-12
  2.1500000E+06  1.3652467E-12
  2.2000000E+06  1.2462236E-12
  2.2500000E+06  1.1397493E-12
  2.3000000E+06  1.0442774E-12
  2.3500000E+06  9.5847847E-13
  2.4000000E+06  8.8120560E-13
  2.4500000E+06  8.1146714E-13
  2.5000000E+06  7.4840320E-13
  2.6000000E+06  6.3940344E-13
  2.7000000E+06  5.4929456E-13
  2.8000000E+06  4.7430694E-13
  2.9000000E+06  4.1151691E-13
  3.0000000E+06  3.5863586E-13
  3.1000000E+06  3.1385733E-13
  3.2000000E+06  2.7574632E-13
  3.3000000E+06  2.4315508E-13
  3.4000000E+06  2.1516066E-13
  3.5000000E+06  1.9101494E-13
  3.6000000E+06  1.7010700E-13
  3.7000000E+06  1.5193493E-13
  3.8000000E+06  1.3608231E-13
  3.9000000E+06  1.2220390E-13
  4.0000000E+06  1.1001309E-13
  4.1000000E+06  9.9270803E-14
  4.2000000E+06  8.9779093E-14
  4.3000000E+06  8.1373375E-14
  4.4000000E+06  7.3913034E-14
  4.5000000E+06  6.7277444E-14
  
  
#  98  12  N3  EION =  1.273000000E+03 eV   273
#  S(0) = 2.463077E+00
  1.2598302E+01  0.0000000E+00
  1.2598302E+03  0.0000000E+00
  1.2598302E+03  1.3324206E-03
  1.2730000E+03  1.3324206E-03
  1.2730128E+03  1.3324206E-03
  1.2733501E+03  1.3197775E-03
  1.2736875E+03  1.3083278E-03
  1.2740248E+03  1.2980670E-03
  1.2743621E+03  1.2889390E-03
  1.2750368E+03  1.2737550E-03
  1.2757115E+03  1.2620840E-03
  1.2770609E+03  1.2467718E-03
  1.2784102E+03  1.2389174E-03
  1.2797596E+03  1.2357298E-03
  1.2811090E+03  1.2353161E-03
  1.2824583E+03  1.2363828E-03
  1.2838077E+03  1.2380465E-03
  1.2865064E+03  1.2410146E-03
  1.2892051E+03  1.2417288E-03
  1.2919038E+03  1.2396128E-03
  1.2946026E+03  1.2350451E-03
  1.3000000E+03  1.2215988E-03
  1.3031250E+03  1.2130366E-03
  1.3062500E+03  1.2049202E-03
  1.3093750E+03  1.1977017E-03
  1.3125000E+03  1.1915817E-03
  1.3187500E+03  1.1825646E-03
  1.3250000E+03  1.1767924E-03
  1.3312500E+03  1.1726170E-03
  1.3375000E+03  1.1686651E-03
  1.3500000E+03  1.1588670E-03
  1.3625000E+03  1.1468085E-03
  1.3750000E+03  1.1347724E-03
  1.3875000E+03  1.1239493E-03
  1.4000000E+03  1.1139761E-03
  1.4250000E+03  1.0936301E-03
  1.4375000E+03  1.0829657E-03
  1.4500000E+03  1.0723529E-03
  1.4625000E+03  1.0620717E-03
  1.4750000E+03  1.0521293E-03
  1.5000000E+03  1.0327617E-03
  1.5250000E+03  1.0133640E-03
  1.5500000E+03  9.9421269E-04
  1.5750000E+03  9.7577869E-04
  1.6000000E+03  9.5791475E-04
  1.6500000E+03  9.2304937E-04
  1.7000000E+03  8.8989326E-04
  1.7500000E+03  8.5839667E-04
  1.8000000E+03  8.2825088E-04
  1.9000000E+03  7.7233150E-04
  2.0000000E+03  7.2142162E-04
  2.1000000E+03  6.7509126E-04
  2.2000000E+03  6.3278659E-04
  2.3000000E+03  5.9409605E-04
  2.4000000E+03  5.5869272E-04
  2.5000000E+03  5.2615634E-04
  2.6000000E+03  4.9622547E-04
  2.7000000E+03  4.6866244E-04
  2.8000000E+03  4.4322701E-04
  2.9000000E+03  4.1970589E-04
  3.0000000E+03  3.9791378E-04
  3.1000000E+03  3.7769148E-04
  3.2000000E+03  3.5889708E-04
  3.4000000E+03  3.2509725E-04
  3.6000000E+03  2.9564625E-04
  3.8000000E+03  2.6984307E-04
  4.0000000E+03  2.4711965E-04
  4.2000000E+03  2.2701281E-04
  4.4000000E+03  2.0914209E-04
  4.6000000E+03  1.9319296E-04
  4.8000000E+03  1.7890367E-04
  5.0000000E+03  1.6605521E-04
  5.2500000E+03  1.5174335E-04
  5.5000000E+03  1.3909913E-04
  5.7500000E+03  1.2787844E-04
  6.0000000E+03  1.1787978E-04
  6.5000000E+03  1.0090374E-04
  6.7500000E+03  9.3668548E-05
  7.0000000E+03  8.7130768E-05
  7.2500000E+03  8.1206121E-05
  7.5000000E+03  7.5822099E-05
  8.0000000E+03  6.6435667E-05
  8.5000000E+03  5.8570103E-05
  9.0000000E+03  5.1922959E-05
  9.5000000E+03  4.6262145E-05
  1.0000000E+04  4.1407577E-05
  1.0500000E+04  3.7217929E-05
  1.1000000E+04  3.3581104E-05
  1.1500000E+04  3.0407315E-05
  1.2000000E+04  2.7624003E-05
  1.2500000E+04  2.5172050E-05
  1.3000000E+04  2.3002919E-05
  1.3500000E+04  2.1076484E-05
  1.4000000E+04  1.9359355E-05
  1.4500000E+04  1.7823574E-05
  1.5000000E+04  1.6445611E-05
  1.6000000E+04  1.4086428E-05
  1.7000000E+04  1.2155172E-05
  1.8000000E+04  1.0558651E-05
  1.9000000E+04  9.2271698E-06
  2.0000000E+04  8.1078467E-06
  2.1000000E+04  7.1600294E-06
  2.2000000E+04  6.3521041E-06
  2.3000000E+04  5.6592224E-06
  2.4000000E+04  5.0616628E-06
  2.5000000E+04  4.5436367E-06
  2.6000000E+04  4.0923960E-06
  2.7000000E+04  3.6975721E-06
  2.8000000E+04  3.3506717E-06
  2.9000000E+04  3.0446914E-06
  3.0000000E+04  2.7738208E-06
  3.1000000E+04  2.5332116E-06
  3.2000000E+04  2.3187968E-06
  3.4000000E+04  1.9553547E-06
  3.6000000E+04  1.6618121E-06
  3.8000000E+04  1.4223478E-06
  4.0000000E+04  1.2252310E-06
  4.2000000E+04  1.0616401E-06
  4.4000000E+04  9.2485520E-07
  4.6000000E+04  8.0969774E-07
  4.8000000E+04  7.1213472E-07
  5.0000000E+04  6.2899449E-07
  5.2500000E+04  5.4156748E-07
  5.5000000E+04  4.6894088E-07
  5.7500000E+04  4.0817588E-07
  5.8750000E+04  3.8151010E-07
  6.0000000E+04  3.5699935E-07
  6.2500000E+04  3.1363523E-07
  6.5000000E+04  2.7668315E-07
  6.7500000E+04  2.4502963E-07
  7.0000000E+04  2.1778221E-07
  7.2500000E+04  1.9422037E-07
  7.5000000E+04  1.7375843E-07
  7.7500000E+04  1.5591726E-07
  8.0000000E+04  1.4030252E-07
  8.2500000E+04  1.2658781E-07
  8.5000000E+04  1.1450155E-07
  8.7500000E+04  1.0381665E-07
  9.0000000E+04  9.4342281E-08
  9.2500000E+04  8.5917383E-08
  9.5000000E+04  7.8405446E-08
  1.0000000E+05  6.5672740E-08
  1.0500000E+05  5.5401899E-08
  1.1000000E+05  4.7044102E-08
  1.1500000E+05  4.0188285E-08
  1.2000000E+05  3.4522886E-08
  1.2500000E+05  2.9809156E-08
  1.3000000E+05  2.5862372E-08
  1.3500000E+05  2.2538292E-08
  1.4000000E+05  1.9723315E-08
  1.4500000E+05  1.7327263E-08
  1.5000000E+05  1.5278019E-08
  1.5500000E+05  1.3517504E-08
  1.6000000E+05  1.1998644E-08
  1.6500000E+05  1.0683053E-08
  1.7000000E+05  9.5392445E-09
  1.7500000E+05  8.5412585E-09
  1.8000000E+05  7.6675761E-09
  1.8500000E+05  6.9002757E-09
  1.9000000E+05  6.2243633E-09
  1.9500000E+05  5.6272394E-09
  2.0000000E+05  5.0982729E-09
  2.0500000E+05  4.6284584E-09
  2.1000000E+05  4.2101382E-09
  2.2000000E+05  3.5027800E-09
  2.3000000E+05  2.9343233E-09
  2.4000000E+05  2.4737098E-09
  2.5000000E+05  2.0976302E-09
  2.6000000E+05  1.7884020E-09
  2.7000000E+05  1.5324753E-09
  2.8000000E+05  1.3193700E-09
  2.9000000E+05  1.1409114E-09
  3.0000000E+05  9.9067126E-10
  3.1000000E+05  8.6355644E-10
  3.2000000E+05  7.5550341E-10
  3.3000000E+05  6.6324875E-10
  3.4000000E+05  5.8415534E-10
  3.5000000E+05  5.1607951E-10
  3.6000000E+05  4.5726902E-10
  3.7000000E+05  4.0628408E-10
  3.8000000E+05  3.6193564E-10
  3.9000000E+05  3.2323730E-10
  4.0000000E+05  2.8936711E-10
  4.1000000E+05  2.5963729E-10
  4.2000000E+05  2.3347006E-10
  4.3000000E+05  2.1037815E-10
  4.4000000E+05  1.8994907E-10
  4.5000000E+05  1.7183237E-10
  4.6000000E+05  1.5572938E-10
  4.7000000E+05  1.4138465E-10
  4.8000000E+05  1.2857909E-10
  5.0000000E+05  1.0685752E-10
  5.1250000E+05  9.5482562E-11
  5.2500000E+05  8.5511403E-11
  5.3750000E+05  7.6747167E-11
  5.5000000E+05  6.9023854E-11
  5.6250000E+05  6.2200993E-11
  5.7500000E+05  5.6159312E-11
  5.8750000E+05  5.0797213E-11
  6.0000000E+05  4.6027890E-11
  6.2500000E+05  3.7980378E-11
  6.5000000E+05  3.1537360E-11
  6.6250000E+05  2.8801925E-11
  6.7500000E+05  2.6340884E-11
  7.0000000E+05  2.2120985E-11
  7.2500000E+05  1.8672167E-11
  7.5000000E+05  1.5836662E-11
  7.7500000E+05  1.3492362E-11
  8.0000000E+05  1.1543984E-11
  8.2500000E+05  9.9166335E-12
  8.5000000E+05  8.5510509E-12
  8.7500000E+05  7.4000510E-12
  9.0000000E+05  6.4258427E-12
  9.2500000E+05  5.5979879E-12
  9.5000000E+05  4.8918415E-12
  9.7500000E+05  4.2873453E-12
  1.0000000E+06  3.7680943E-12
  1.0250000E+06  3.3206100E-12
  1.0500000E+06  2.9337707E-12
  1.0750000E+06  2.5983610E-12
  1.1000000E+06  2.3067139E-12
  1.1250000E+06  2.0524263E-12
  1.1500000E+06  1.8301308E-12
  1.1750000E+06  1.6353130E-12
  1.2000000E+06  1.4641631E-12
  1.2250000E+06  1.3134556E-12
  1.2500000E+06  1.1804513E-12
  1.2750000E+06  1.0628173E-12
  1.3000000E+06  9.5856073E-13
  1.3250000E+06  8.6597508E-13
  1.3500000E+06  7.8359473E-13
  1.4000000E+06  6.4457489E-13
  1.4500000E+06  5.3332695E-13
  1.5000000E+06  4.4370720E-13
  1.5500000E+06  3.7105735E-13
  1.6000000E+06  3.1181609E-13
  1.6500000E+06  2.6323965E-13
  1.7000000E+06  2.2319895E-13
  1.7500000E+06  1.9003026E-13
  1.8000000E+06  1.6242482E-13
  1.8500000E+06  1.3934687E-13
  1.9000000E+06  1.1997200E-13
  1.9500000E+06  1.0364028E-13
  2.0000000E+06  8.9820721E-14
  2.0500000E+06  7.8083900E-14
  2.1000000E+06  6.8080922E-14
  2.1500000E+06  5.9527022E-14
  2.2000000E+06  5.2188752E-14
  2.2500000E+06  4.5873946E-14
  2.3000000E+06  4.0423786E-14
  2.3500000E+06  3.5706526E-14
  2.4000000E+06  3.1612477E-14
  2.4500000E+06  2.8049981E-14
  2.5000000E+06  2.4942191E-14
  2.5500000E+06  2.2224471E-14
  2.6000000E+06  1.9842278E-14
  2.6500000E+06  1.7749444E-14
  2.7000000E+06  1.5906785E-14
  2.7500000E+06  1.4280957E-14
  2.8000000E+06  1.2843507E-14
  2.8500000E+06  1.1570093E-14
  2.9000000E+06  1.0439837E-14
  3.0000000E+06  8.5395323E-15
  3.1000000E+06  7.0266354E-15
  3.2000000E+06  5.8142005E-15
  3.3000000E+06  4.8364564E-15
  3.4000000E+06  4.0431561E-15
  3.5000000E+06  3.3957683E-15
  3.6000000E+06  2.8645743E-15
  3.7000000E+06  2.4265348E-15
  3.8000000E+06  2.0637937E-15
  3.9000000E+06  1.7622219E-15
  4.0000000E+06  1.5105316E-15
  
  
#  98  13  N4  EION =  9.870000000E+02 eV   276
#  S(0) = 3.387844E+00
  9.8137619E+00  0.0000000E+00
  9.8137619E+02  0.0000000E+00
  9.8137619E+02  4.3757463E-04
  9.8700000E+02  4.3757463E-04
  9.8700993E+02  4.3757463E-04
  9.8717230E+02  4.4040364E-04
  9.8733468E+02  4.4360099E-04
  9.8749705E+02  4.4716371E-04
  9.8765943E+02  4.5108888E-04
  9.8798418E+02  4.6001550E-04
  9.8830893E+02  4.7035824E-04
  9.8895844E+02  4.9519673E-04
  9.8960794E+02  5.2538593E-04
  9.9090695E+02  6.0060053E-04
  9.9220596E+02  6.9261765E-04
  9.9480397E+02  9.0594952E-04
  9.9610298E+02  1.0147420E-03
  9.9740199E+02  1.1173523E-03
  9.9870099E+02  1.2099756E-03
  1.0000000E+03  1.2907124E-03
  1.0031250E+03  1.4370687E-03
  1.0046875E+03  1.4892429E-03
  1.0062500E+03  1.5312729E-03
  1.0078125E+03  1.5657753E-03
  1.0093750E+03  1.5948314E-03
  1.0109375E+03  1.6200023E-03
  1.0125000E+03  1.6423805E-03
  1.0156250E+03  1.6814246E-03
  1.0187500E+03  1.7150092E-03
  1.0218750E+03  1.7439511E-03
  1.0250000E+03  1.7681994E-03
  1.0312500E+03  1.8021828E-03
  1.0375000E+03  1.8187734E-03
  1.0437500E+03  1.8235572E-03
  1.0500000E+03  1.8228053E-03
  1.0625000E+03  1.8201760E-03
  1.0687500E+03  1.8205215E-03
  1.0750000E+03  1.8212893E-03
  1.0875000E+03  1.8206071E-03
  1.0937500E+03  1.8182992E-03
  1.1000000E+03  1.8148574E-03
  1.1250000E+03  1.7980140E-03
  1.1375000E+03  1.7912423E-03
  1.1500000E+03  1.7849025E-03
  1.1750000E+03  1.7692066E-03
  1.2000000E+03  1.7500064E-03
  1.2250000E+03  1.7313593E-03
  1.2500000E+03  1.7125692E-03
  1.2750000E+03  1.6919493E-03
  1.3000000E+03  1.6700517E-03
  1.3500000E+03  1.6263034E-03
  1.4000000E+03  1.5802824E-03
  1.4500000E+03  1.5331914E-03
  1.5000000E+03  1.4860161E-03
  1.6000000E+03  1.3913878E-03
  1.7000000E+03  1.2992709E-03
  1.8000000E+03  1.2114845E-03
  1.9000000E+03  1.1284714E-03
  2.0000000E+03  1.0509943E-03
  2.1000000E+03  9.7876586E-04
  2.2000000E+03  9.1186032E-04
  2.3000000E+03  8.5005764E-04
  2.4000000E+03  7.9301851E-04
  2.5000000E+03  7.4039578E-04
  2.6000000E+03  6.9187504E-04
  2.7000000E+03  6.4714400E-04
  2.8000000E+03  6.0589799E-04
  2.9000000E+03  5.6784637E-04
  3.0000000E+03  5.3271698E-04
  3.1000000E+03  5.0025859E-04
  3.2000000E+03  4.7024119E-04
  3.4000000E+03  4.1670708E-04
  3.6000000E+03  3.7065093E-04
  3.8000000E+03  3.3086489E-04
  4.0000000E+03  2.9635409E-04
  4.2000000E+03  2.6629871E-04
  4.4000000E+03  2.4002145E-04
  4.6000000E+03  2.1696121E-04
  4.8000000E+03  1.9665147E-04
  5.0000000E+03  1.7870293E-04
  5.2500000E+03  1.5909681E-04
  5.5000000E+03  1.4215114E-04
  5.7500000E+03  1.2743940E-04
  6.0000000E+03  1.1461240E-04
  6.5000000E+03  9.3517813E-05
  6.7500000E+03  8.4818542E-05
  7.0000000E+03  7.7122212E-05
  7.2500000E+03  7.0291410E-05
  7.5000000E+03  6.4210434E-05
  8.0000000E+03  5.3921572E-05
  8.5000000E+03  4.5635169E-05
  9.0000000E+03  3.8896356E-05
  9.5000000E+03  3.3367362E-05
  1.0000000E+04  2.8794176E-05
  1.0500000E+04  2.4983405E-05
  1.1000000E+04  2.1786179E-05
  1.1500000E+04  1.9086741E-05
  1.2000000E+04  1.6794239E-05
  1.2500000E+04  1.4836734E-05
  1.3000000E+04  1.3156809E-05
  1.3500000E+04  1.1708287E-05
  1.4000000E+04  1.0453763E-05
  1.4500000E+04  9.3627474E-06
  1.5000000E+04  8.4102261E-06
  1.6000000E+04  6.8416331E-06
  1.7000000E+04  5.6212024E-06
  1.8000000E+04  4.6600625E-06
  1.9000000E+04  3.8947863E-06
  2.0000000E+04  3.2793701E-06
  2.1000000E+04  2.7799576E-06
  2.2000000E+04  2.3713021E-06
  2.3000000E+04  2.0343458E-06
  2.4000000E+04  1.7545452E-06
  2.5000000E+04  1.5206859E-06
  2.6000000E+04  1.3240391E-06
  2.7000000E+04  1.1577510E-06
  2.8000000E+04  1.0163956E-06
  2.9000000E+04  8.9564409E-07
  3.0000000E+04  7.9201848E-07
  3.1000000E+04  7.0270585E-07
  3.2000000E+04  6.2541641E-07
  3.3000000E+04  5.5827520E-07
  3.4000000E+04  4.9973866E-07
  3.5000000E+04  4.4852932E-07
  3.6000000E+04  4.0358456E-07
  3.8000000E+04  3.2907935E-07
  4.0000000E+04  2.7068279E-07
  4.2000000E+04  2.2443218E-07
  4.4000000E+04  1.8745037E-07
  4.6000000E+04  1.5762006E-07
  4.8000000E+04  1.3336360E-07
  5.0000000E+04  1.1349196E-07
  5.2500000E+04  9.3459907E-08
  5.5000000E+04  7.7555603E-08
  5.7500000E+04  6.4812655E-08
  5.8750000E+04  5.9395707E-08
  6.0000000E+04  5.4516547E-08
  6.2500000E+04  4.6132680E-08
  6.5000000E+04  3.9256711E-08
  6.7500000E+04  3.3579721E-08
  7.0000000E+04  2.8863468E-08
  7.2500000E+04  2.4922594E-08
  7.5000000E+04  2.1611733E-08
  7.7500000E+04  1.8816005E-08
  8.0000000E+04  1.6443959E-08
  8.2500000E+04  1.4422312E-08
  8.5000000E+04  1.2691982E-08
  8.7500000E+04  1.1205038E-08
  9.0000000E+04  9.9223791E-09
  9.2500000E+04  8.8119431E-09
  9.5000000E+04  7.8473079E-09
  9.7500000E+04  7.0065941E-09
  1.0000000E+05  6.2716022E-09
  1.0250000E+05  5.6271294E-09
  1.0500000E+05  5.0604240E-09
  1.1000000E+05  4.1190334E-09
  1.1500000E+05  3.3798420E-09
  1.2000000E+05  2.7939525E-09
  1.2500000E+05  2.3255338E-09
  1.3000000E+05  1.9480190E-09
  1.3500000E+05  1.6414928E-09
  1.4000000E+05  1.3908742E-09
  1.4500000E+05  1.1846353E-09
  1.5000000E+05  1.0138866E-09
  1.5500000E+05  8.7171576E-10
  1.6000000E+05  7.5270629E-10
  1.6500000E+05  6.5258294E-10
  1.7000000E+05  5.6794842E-10
  1.7500000E+05  4.9608535E-10
  1.8000000E+05  4.3480703E-10
  1.8500000E+05  3.8234362E-10
  1.9000000E+05  3.3725495E-10
  1.9500000E+05  2.9836315E-10
  2.0000000E+05  2.6470015E-10
  2.0500000E+05  2.3546657E-10
  2.1000000E+05  2.0999932E-10
  2.2000000E+05  1.6824534E-10
  2.3000000E+05  1.3601111E-10
  2.4000000E+05  1.1086613E-10
  2.5000000E+05  9.1062499E-11
  2.6000000E+05  7.5326971E-11
  2.7000000E+05  6.2720823E-11
  2.8000000E+05  5.2544381E-11
  2.9000000E+05  4.4270772E-11
  3.0000000E+05  3.7499432E-11
  3.1000000E+05  3.1923075E-11
  3.2000000E+05  2.7303986E-11
  3.3000000E+05  2.3456801E-11
  3.4000000E+05  2.0235920E-11
  3.5000000E+05  1.7526205E-11
  3.6000000E+05  1.5236007E-11
  3.7000000E+05  1.3291923E-11
  3.8000000E+05  1.1634815E-11
  3.9000000E+05  1.0216773E-11
  4.0000000E+05  8.9987782E-12
  4.1000000E+05  7.9488881E-12
  4.2000000E+05  7.0408307E-12
  4.3000000E+05  6.2529041E-12
  4.4000000E+05  5.5671039E-12
  4.5000000E+05  4.9684309E-12
  4.6000000E+05  4.4443401E-12
  4.7000000E+05  3.9842991E-12
  4.8000000E+05  3.5794332E-12
  5.0000000E+05  2.9063503E-12
  5.1250000E+05  2.5613995E-12
  5.2500000E+05  2.2637060E-12
  5.3750000E+05  2.0059537E-12
  5.5000000E+05  1.7820856E-12
  5.6250000E+05  1.5870658E-12
  5.7500000E+05  1.4166908E-12
  5.8750000E+05  1.2674379E-12
  6.0000000E+05  1.1363448E-12
  6.2500000E+05  9.1902154E-13
  6.5000000E+05  7.4894419E-13
  6.6250000E+05  6.7791509E-13
  6.7500000E+05  6.1466667E-13
  7.0000000E+05  5.0778579E-13
  7.2500000E+05  4.2206433E-13
  7.5000000E+05  3.5282536E-13
  7.7500000E+05  2.9652862E-13
  8.0000000E+05  2.5047044E-13
  8.2500000E+05  2.1256883E-13
  8.5000000E+05  1.8120805E-13
  8.7500000E+05  1.5512503E-13
  9.0000000E+05  1.3332555E-13
  9.2500000E+05  1.1502195E-13
  9.5000000E+05  9.9586358E-14
  9.7500000E+05  8.6515327E-14
  1.0000000E+06  7.5402973E-14
  1.0250000E+06  6.5920331E-14
  1.0500000E+06  5.7799456E-14
  1.0750000E+06  5.0821071E-14
  1.1000000E+06  4.4804921E-14
  1.1250000E+06  3.9602187E-14
  1.1500000E+06  3.5089507E-14
  1.1750000E+06  3.1164220E-14
  1.2000000E+06  2.7740549E-14
  1.2250000E+06  2.4746572E-14
  1.2500000E+06  2.2121773E-14
  1.3000000E+06  1.7783177E-14
  1.3500000E+06  1.4402294E-14
  1.4000000E+06  1.1745245E-14
  1.4500000E+06  9.6404868E-15
  1.5000000E+06  7.9609008E-15
  1.5500000E+06  6.6113343E-15
  1.6000000E+06  5.5199085E-15
  1.6500000E+06  4.6318639E-15
  1.7000000E+06  3.9051499E-15
  1.7500000E+06  3.3072332E-15
  1.8000000E+06  2.8127648E-15
  1.8500000E+06  2.4018616E-15
  1.9000000E+06  2.0588290E-15
  1.9500000E+06  1.7712046E-15
  2.0000000E+06  1.5290359E-15
  2.0500000E+06  1.3243339E-15
  2.1000000E+06  1.1506524E-15
  2.1500000E+06  1.0027620E-15
  2.2000000E+06  8.7640101E-16
  2.2500000E+06  7.6808054E-16
  2.3000000E+06  6.7493167E-16
  2.3500000E+06  5.9458610E-16
  2.4000000E+06  5.2508212E-16
  2.4500000E+06  4.6478867E-16
  2.5000000E+06  4.1234468E-16
  2.5500000E+06  3.6661082E-16
  2.6000000E+06  3.2663060E-16
  2.6500000E+06  2.9159750E-16
  2.7000000E+06  2.6082928E-16
  2.8000000E+06  2.0985854E-16
  2.9000000E+06  1.7004044E-16
  3.0000000E+06  1.3868101E-16
  3.1000000E+06  1.1379483E-16
  3.2000000E+06  9.3906121E-17
  3.3000000E+06  7.7914775E-17
  3.4000000E+06  6.4987456E-17
  3.5000000E+06  5.4482056E-17
  
  
#  98  14  N5  EION =  9.250000000E+02 eV   279
#  S(0) = 5.456686E+00
  5.4997149E+00  0.0000000E+00
  5.4997149E+02  0.0000000E+00
  5.4997149E+02  5.6621679E-04
  9.2500000E+02  5.6621679E-04
  9.2500931E+02  5.6621679E-04
  9.2516551E+02  5.7652318E-04
  9.2532170E+02  5.8733700E-04
  9.2547789E+02  5.9865620E-04
  9.2563408E+02  6.1047869E-04
  9.2594647E+02  6.3562489E-04
  9.2625885E+02  6.6275648E-04
  9.2688362E+02  7.2287950E-04
  9.2750838E+02  7.9059443E-04
  9.2875792E+02  9.4714806E-04
  9.3000745E+02  1.1275348E-03
  9.3250652E+02  1.5282718E-03
  9.3375605E+02  1.7295839E-03
  9.3500559E+02  1.9196107E-03
  9.3625512E+02  2.0920230E-03
  9.3750466E+02  2.2433252E-03
  9.3875419E+02  2.3726624E-03
  9.4000373E+02  2.4811729E-03
  9.4500186E+02  2.7590492E-03
  9.4750093E+02  2.8411607E-03
  9.4875047E+02  2.8748595E-03
  9.5000000E+02  2.9052401E-03
  9.5312500E+02  2.9713598E-03
  9.5625000E+02  3.0281121E-03
  9.5937500E+02  3.0775430E-03
  9.6250000E+02  3.1195854E-03
  9.7500000E+02  3.2083281E-03
  9.8125000E+02  3.2142950E-03
  9.8750000E+02  3.2084802E-03
  9.9375000E+02  3.1996126E-03
  1.0000000E+03  3.1922241E-03
  1.0125000E+03  3.1839635E-03
  1.0250000E+03  3.1751858E-03
  1.0375000E+03  3.1586111E-03
  1.0500000E+03  3.1368018E-03
  1.0750000E+03  3.0962721E-03
  1.0875000E+03  3.0786798E-03
  1.1000000E+03  3.0600846E-03
  1.1125000E+03  3.0395684E-03
  1.1250000E+03  3.0174091E-03
  1.1500000E+03  2.9729311E-03
  1.1750000E+03  2.9302961E-03
  1.2000000E+03  2.8863123E-03
  1.2250000E+03  2.8399489E-03
  1.2500000E+03  2.7931294E-03
  1.2750000E+03  2.7471003E-03
  1.3000000E+03  2.7008103E-03
  1.3500000E+03  2.6060938E-03
  1.4000000E+03  2.5125252E-03
  1.4500000E+03  2.4202076E-03
  1.5000000E+03  2.3289857E-03
  1.6000000E+03  2.1545111E-03
  1.7000000E+03  1.9903407E-03
  1.8000000E+03  1.8383515E-03
  1.9000000E+03  1.6979720E-03
  2.0000000E+03  1.5692804E-03
  2.1000000E+03  1.4515226E-03
  2.2000000E+03  1.3437728E-03
  2.3000000E+03  1.2453569E-03
  2.4000000E+03  1.1555203E-03
  2.5000000E+03  1.0734748E-03
  2.6000000E+03  9.9848283E-04
  2.7000000E+03  9.2987183E-04
  2.8000000E+03  8.6703821E-04
  2.9000000E+03  8.0943351E-04
  3.0000000E+03  7.5656250E-04
  3.1000000E+03  7.0797747E-04
  3.2000000E+03  6.6327530E-04
  3.4000000E+03  5.8410582E-04
  3.6000000E+03  5.1657426E-04
  3.8000000E+03  4.5868043E-04
  4.0000000E+03  4.0880804E-04
  4.2000000E+03  3.6564655E-04
  4.4000000E+03  3.2812850E-04
  4.6000000E+03  2.9538100E-04
  4.8000000E+03  2.6668549E-04
  5.0000000E+03  2.4144754E-04
  5.2500000E+03  2.1401685E-04
  5.5000000E+03  1.9042909E-04
  5.7500000E+03  1.7004651E-04
  6.0000000E+03  1.5235468E-04
  6.5000000E+03  1.2344141E-04
  6.7500000E+03  1.1158923E-04
  7.0000000E+03  1.0114123E-04
  7.2500000E+03  9.1900390E-05
  7.5000000E+03  8.3701636E-05
  8.0000000E+03  6.9894769E-05
  8.5000000E+03  5.8841121E-05
  9.0000000E+03  4.9901661E-05
  9.5000000E+03  4.2605365E-05
  1.0000000E+04  3.6600090E-05
  1.0500000E+04  3.1619287E-05
  1.1000000E+04  2.7458911E-05
  1.1500000E+04  2.3961110E-05
  1.2000000E+04  2.1002587E-05
  1.2500000E+04  1.8486171E-05
  1.3000000E+04  1.6334632E-05
  1.3500000E+04  1.4486112E-05
  1.4000000E+04  1.2890708E-05
  1.4500000E+04  1.1507884E-05
  1.5000000E+04  1.0304512E-05
  1.6000000E+04  8.3318803E-06
  1.7000000E+04  6.8062120E-06
  1.8000000E+04  5.6114584E-06
  1.9000000E+04  4.6652795E-06
  2.0000000E+04  3.9082856E-06
  2.1000000E+04  3.2969975E-06
  2.2000000E+04  2.7991530E-06
  2.3000000E+04  2.3905181E-06
  2.4000000E+04  2.0526800E-06
  2.5000000E+04  1.7715050E-06
  2.6000000E+04  1.5360383E-06
  2.7000000E+04  1.3377126E-06
  2.8000000E+04  1.1697717E-06
  2.9000000E+04  1.0268470E-06
  3.0000000E+04  9.0464033E-07
  3.1000000E+04  7.9968731E-07
  3.2000000E+04  7.0917808E-07
  3.4000000E+04  5.6273050E-07
  3.6000000E+04  4.5141396E-07
  3.8000000E+04  3.6569896E-07
  4.0000000E+04  2.9892071E-07
  4.2000000E+04  2.4633912E-07
  4.4000000E+04  2.0453177E-07
  4.6000000E+04  1.7099306E-07
  4.8000000E+04  1.4386568E-07
  5.0000000E+04  1.2175680E-07
  5.2500000E+04  9.9594156E-08
  5.5000000E+04  8.2105581E-08
  5.7500000E+04  6.8176337E-08
  5.8750000E+04  6.2281311E-08
  6.0000000E+04  5.6986687E-08
  6.2500000E+04  4.7926588E-08
  6.5000000E+04  4.0536955E-08
  6.7500000E+04  3.4468781E-08
  7.0000000E+04  2.9454212E-08
  7.2500000E+04  2.5285856E-08
  7.5000000E+04  2.1801781E-08
  7.7500000E+04  1.8874585E-08
  8.0000000E+04  1.6403318E-08
  8.2500000E+04  1.4307425E-08
  8.5000000E+04  1.2522217E-08
  8.7500000E+04  1.0995441E-08
  9.0000000E+04  9.6846470E-09
  9.2500000E+04  8.5551629E-09
  9.5000000E+04  7.5785243E-09
  1.0000000E+05  5.9938929E-09
  1.0500000E+05  4.7868160E-09
  1.1000000E+05  3.8569239E-09
  1.1500000E+05  3.1331300E-09
  1.2000000E+05  2.5643806E-09
  1.2500000E+05  2.1135292E-09
  1.3000000E+05  1.7532232E-09
  1.3500000E+05  1.4631008E-09
  1.4000000E+05  1.2278480E-09
  1.4500000E+05  1.0358362E-09
  1.5000000E+05  8.7815575E-10
  1.5500000E+05  7.4792421E-10
  1.6000000E+05  6.3978321E-10
  1.6500000E+05  5.4952961E-10
  1.7000000E+05  4.7384366E-10
  1.7500000E+05  4.1008658E-10
  1.8000000E+05  3.5614794E-10
  1.8500000E+05  3.1033013E-10
  1.9000000E+05  2.7126012E-10
  1.9500000E+05  2.3782146E-10
  2.0000000E+05  2.0910205E-10
  2.0500000E+05  1.8435332E-10
  2.1000000E+05  1.6295823E-10
  2.2000000E+05  1.2827138E-10
  2.3000000E+05  1.0189588E-10
  2.4000000E+05  8.1627876E-11
  2.5000000E+05  6.5901183E-11
  2.6000000E+05  5.3588242E-11
  2.7000000E+05  4.3867593E-11
  2.8000000E+05  3.6133981E-11
  2.9000000E+05  2.9936814E-11
  3.0000000E+05  2.4937391E-11
  3.1000000E+05  2.0878811E-11
  3.2000000E+05  1.7564555E-11
  3.3000000E+05  1.4843096E-11
  3.4000000E+05  1.2596726E-11
  3.5000000E+05  1.0733383E-11
  3.6000000E+05  9.1805693E-12
  3.7000000E+05  7.8808330E-12
  3.8000000E+05  6.7883817E-12
  3.9000000E+05  5.8665162E-12
  4.0000000E+05  5.0856656E-12
  4.1000000E+05  4.4218818E-12
  4.2000000E+05  3.8556784E-12
  4.3000000E+05  3.3711270E-12
  4.4000000E+05  2.9551514E-12
  4.5000000E+05  2.5969738E-12
  4.6000000E+05  2.2876759E-12
  4.7000000E+05  2.0198498E-12
  4.8000000E+05  1.7873196E-12
  5.0000000E+05  1.4083081E-12
  5.1250000E+05  1.2183095E-12
  5.2500000E+05  1.0570382E-12
  5.3750000E+05  9.1968786E-13
  5.5000000E+05  8.0233173E-13
  5.6250000E+05  7.0174879E-13
  5.7500000E+05  6.1528627E-13
  5.8750000E+05  5.4075080E-13
  6.0000000E+05  4.7632219E-13
  6.2500000E+05  3.7197112E-13
  6.5000000E+05  2.9283579E-13
  6.6250000E+05  2.6056620E-13
  6.7500000E+05  2.3227261E-13
  7.0000000E+05  1.8552866E-13
  7.2500000E+05  1.4916498E-13
  7.5000000E+05  1.2066695E-13
  7.7500000E+05  9.8178297E-14
  8.0000000E+05  8.0316323E-14
  8.2500000E+05  6.6042177E-14
  8.5000000E+05  5.4569170E-14
  8.7500000E+05  4.5297150E-14
  9.0000000E+05  3.7765043E-14
  9.2500000E+05  3.1616262E-14
  9.5000000E+05  2.6573296E-14
  9.7500000E+05  2.2418912E-14
  1.0000000E+06  1.8982072E-14
  1.0250000E+06  1.6127371E-14
  1.0500000E+06  1.3747062E-14
  1.0750000E+06  1.1754991E-14
  1.1000000E+06  1.0081951E-14
  1.1250000E+06  8.6720958E-15
  1.1500000E+06  7.4801656E-15
  1.1750000E+06  6.4693322E-15
  1.2000000E+06  5.6095094E-15
  1.2250000E+06  4.8760244E-15
  1.2500000E+06  4.2485734E-15
  1.2750000E+06  3.7103896E-15
  1.3000000E+06  3.2475803E-15
  1.3250000E+06  2.8485971E-15
  1.3500000E+06  2.5038104E-15
  1.4000000E+06  1.9459092E-15
  1.4500000E+06  1.5237107E-15
  1.5000000E+06  1.2015487E-15
  1.5500000E+06  9.5379954E-16
  1.6000000E+06  7.6187476E-16
  1.6500000E+06  6.1216560E-16
  1.7000000E+06  4.9462288E-16
  1.7500000E+06  4.0176619E-16
  1.8000000E+06  3.2798258E-16
  1.8500000E+06  2.6902921E-16
  1.9000000E+06  2.2167675E-16
  1.9500000E+06  1.8345116E-16
  2.0000000E+06  1.5244537E-16
  2.0500000E+06  1.2718071E-16
  2.1000000E+06  1.0650416E-16
  2.1500000E+06  8.9511961E-17
  2.2000000E+06  7.5492044E-17
  2.2500000E+06  6.3880359E-17
  2.3000000E+06  5.4227991E-17
  2.3500000E+06  4.6176059E-17
  2.4000000E+06  3.9436375E-17
  2.4500000E+06  3.3776532E-17
  2.5000000E+06  2.9008469E-17
  2.5500000E+06  2.4979435E-17
  2.6000000E+06  2.1564887E-17
  2.6500000E+06  1.8662920E-17
  2.7000000E+06  1.6189917E-17
  2.7500000E+06  1.4077013E-17
  2.8000000E+06  1.2267244E-17
  2.8500000E+06  1.0713347E-17
  2.9000000E+06  9.3759972E-18
  3.0000000E+06  7.2250040E-18
  3.1000000E+06  5.6102336E-18
  3.2000000E+06  4.3874797E-18
  3.3000000E+06  3.4540797E-18
  3.4000000E+06  2.7362954E-18
  3.5000000E+06  2.1808956E-18
  3.6000000E+06  1.7486340E-18
  3.7000000E+06  1.4102699E-18
  
  
#  98  17  O1  EION =  4.120000000E+02 eV   265
#  S(0) = 4.367592E-01
  4.0579540E+00  0.0000000E+00
  4.0579540E+02  0.0000000E+00
  4.0579540E+02  4.6161391E-04
  4.1200000E+02  4.6161391E-04
  4.1200418E+02  4.6161391E-04
  4.1220407E+02  4.5844722E-04
  4.1240397E+02  4.5541495E-04
  4.1260386E+02  4.5250964E-04
  4.1280376E+02  4.4972440E-04
  4.1320355E+02  4.4448880E-04
  4.1360334E+02  4.3966194E-04
  4.1440292E+02  4.3107920E-04
  4.1520251E+02  4.2371324E-04
  4.1680167E+02  4.1186717E-04
  4.1840084E+02  4.0296696E-04
  4.2000000E+02  3.9625620E-04
  4.2250000E+02  3.8894566E-04
  4.2500000E+02  3.8434616E-04
  4.2750000E+02  3.8153072E-04
  4.3000000E+02  3.7984646E-04
  4.3250000E+02  3.7882135E-04
  4.3500000E+02  3.7811327E-04
  4.3750000E+02  3.7747964E-04
  4.4000000E+02  3.7675687E-04
  4.4500000E+02  3.7469399E-04
  4.5000000E+02  3.7165336E-04
  4.5500000E+02  3.6781198E-04
  4.6000000E+02  3.6351976E-04
  4.6500000E+02  3.5912267E-04
  4.7000000E+02  3.5487637E-04
  4.7500000E+02  3.5092451E-04
  4.8000000E+02  3.4730852E-04
  4.9000000E+02  3.4093287E-04
  4.9500000E+02  3.3802065E-04
  5.0000000E+02  3.3518784E-04
  5.0625000E+02  3.3166836E-04
  5.1250000E+02  3.2811044E-04
  5.1875000E+02  3.2450055E-04
  5.2500000E+02  3.2085816E-04
  5.3750000E+02  3.1366103E-04
  5.5000000E+02  3.0684019E-04
  5.6250000E+02  3.0051092E-04
  5.7500000E+02  2.9458675E-04
  5.8750000E+02  2.8888953E-04
  6.0000000E+02  2.8329958E-04
  6.1250000E+02  2.7777586E-04
  6.2500000E+02  2.7236791E-04
  6.5000000E+02  2.6209111E-04
  6.6250000E+02  2.5726624E-04
  6.7500000E+02  2.5261025E-04
  7.0000000E+02  2.4366939E-04
  7.2500000E+02  2.3507963E-04
  7.3750000E+02  2.3092795E-04
  7.5000000E+02  2.2689277E-04
  7.7500000E+02  2.1917485E-04
  8.0000000E+02  2.1188800E-04
  8.5000000E+02  1.9829055E-04
  8.7500000E+02  1.9192637E-04
  9.0000000E+02  1.8588380E-04
  9.2500000E+02  1.8013632E-04
  9.5000000E+02  1.7464581E-04
  1.0000000E+03  1.6436004E-04
  1.0500000E+03  1.5493534E-04
  1.1000000E+03  1.4630793E-04
  1.1500000E+03  1.3838687E-04
  1.2000000E+03  1.3107937E-04
  1.2500000E+03  1.2433590E-04
  1.3000000E+03  1.1811085E-04
  1.3500000E+03  1.1234891E-04
  1.4000000E+03  1.0700175E-04
  1.4500000E+03  1.0203082E-04
  1.5000000E+03  9.7402485E-05
  1.6000000E+03  8.9061710E-05
  1.7000000E+03  8.1776355E-05
  1.8000000E+03  7.5368691E-05
  1.9000000E+03  6.9702502E-05
  2.0000000E+03  6.4669701E-05
  2.1000000E+03  6.0179683E-05
  2.2000000E+03  5.6156768E-05
  2.3000000E+03  5.2537517E-05
  2.4000000E+03  4.9268930E-05
  2.5000000E+03  4.6306533E-05
  2.6000000E+03  4.3612717E-05
  2.7000000E+03  4.1155506E-05
  2.8000000E+03  3.8907569E-05
  2.9000000E+03  3.6845415E-05
  3.0000000E+03  3.4948758E-05
  3.1000000E+03  3.3200033E-05
  3.2000000E+03  3.1583947E-05
  3.4000000E+03  2.8697909E-05
  3.6000000E+03  2.6202238E-05
  3.8000000E+03  2.4028180E-05
  4.0000000E+03  2.2121639E-05
  4.2000000E+03  2.0439555E-05
  4.4000000E+03  1.8947280E-05
  4.6000000E+03  1.7616647E-05
  4.8000000E+03  1.6424600E-05
  5.0000000E+03  1.5352087E-05
  5.2500000E+03  1.4155681E-05
  5.5000000E+03  1.3096198E-05
  5.7500000E+03  1.2153199E-05
  6.0000000E+03  1.1309923E-05
  6.5000000E+03  9.8694266E-06
  6.7500000E+03  9.2511489E-06
  7.0000000E+03  8.6896308E-06
  7.2500000E+03  8.1780561E-06
  7.5000000E+03  7.7106000E-06
  8.0000000E+03  6.8887629E-06
  8.5000000E+03  6.1918696E-06
  9.0000000E+03  5.5956352E-06
  9.5000000E+03  5.0814440E-06
  1.0000000E+04  4.6348207E-06
  1.0500000E+04  4.2443628E-06
  1.1000000E+04  3.9009865E-06
  1.1500000E+04  3.5973811E-06
  1.2000000E+04  3.3276047E-06
  1.2500000E+04  3.0867914E-06
  1.3000000E+04  2.8709209E-06
  1.3500000E+04  2.6766493E-06
  1.4000000E+04  2.5011782E-06
  1.4500000E+04  2.3421485E-06
  1.5000000E+04  2.1975614E-06
  1.6000000E+04  1.9451519E-06
  1.7000000E+04  1.7330303E-06
  1.8000000E+04  1.5530526E-06
  1.9000000E+04  1.3990424E-06
  2.0000000E+04  1.2662441E-06
  2.1000000E+04  1.1509472E-06
  2.2000000E+04  1.0502203E-06
  2.3000000E+04  9.6172196E-07
  2.4000000E+04  8.8356324E-07
  2.5000000E+04  8.1420617E-07
  2.6000000E+04  7.5238766E-07
  2.7000000E+04  6.9706324E-07
  2.8000000E+04  6.4736291E-07
  2.9000000E+04  6.0255701E-07
  3.0000000E+04  5.6203040E-07
  3.1000000E+04  5.2526136E-07
  3.2000000E+04  4.9180472E-07
  3.4000000E+04  4.3335676E-07
  3.6000000E+04  3.8422516E-07
  3.8000000E+04  3.4255908E-07
  4.0000000E+04  3.0694377E-07
  4.2000000E+04  2.7628263E-07
  4.4000000E+04  2.4971545E-07
  4.6000000E+04  2.2656022E-07
  4.8000000E+04  2.0627029E-07
  5.0000000E+04  1.8840329E-07
  5.2500000E+04  1.6893314E-07
  5.5000000E+04  1.5212153E-07
  5.7500000E+04  1.3751885E-07
  5.8750000E+04  1.3093056E-07
  6.0000000E+04  1.2476549E-07
  6.2500000E+04  1.1357126E-07
  6.5000000E+04  1.0369991E-07
  6.7500000E+04  9.4957662E-08
  7.0000000E+04  8.7184454E-08
  7.2500000E+04  8.0247144E-08
  7.5000000E+04  7.4034334E-08
  7.7500000E+04  6.8452288E-08
  8.0000000E+04  6.3421725E-08
  8.2500000E+04  5.8875212E-08
  8.5000000E+04  5.4755115E-08
  8.7500000E+04  5.1011970E-08
  9.0000000E+04  4.7603145E-08
  9.2500000E+04  4.4491735E-08
  9.5000000E+04  4.1645677E-08
  1.0000000E+05  3.6641313E-08
  1.0500000E+05  3.2405496E-08
  1.1000000E+05  2.8795335E-08
  1.1500000E+05  2.5699003E-08
  1.2000000E+05  2.3027991E-08
  1.2500000E+05  2.0711574E-08
  1.3000000E+05  1.8692747E-08
  1.3500000E+05  1.6925206E-08
  1.4000000E+05  1.5371064E-08
  1.4500000E+05  1.3999115E-08
  1.5000000E+05  1.2783484E-08
  1.5500000E+05  1.1702590E-08
  1.6000000E+05  1.0738338E-08
  1.6500000E+05  9.8754763E-09
  1.7000000E+05  9.1010834E-09
  1.7500000E+05  8.4041719E-09
  1.8000000E+05  7.7753533E-09
  1.8500000E+05  7.2065691E-09
  1.9000000E+05  6.6908756E-09
  1.9500000E+05  6.2222655E-09
  2.0000000E+05  5.7955255E-09
  2.0500000E+05  5.4061182E-09
  2.1000000E+05  5.0500821E-09
  2.2000000E+05  4.4246800E-09
  2.3000000E+05  3.8963252E-09
  2.4000000E+05  3.4470923E-09
  2.5000000E+05  3.0628533E-09
  2.6000000E+05  2.7323775E-09
  2.7000000E+05  2.4466750E-09
  2.8000000E+05  2.1984984E-09
  2.9000000E+05  1.9819593E-09
  3.0000000E+05  1.7922365E-09
  3.1000000E+05  1.6253548E-09
  3.2000000E+05  1.4780170E-09
  3.3000000E+05  1.3474781E-09
  3.4000000E+05  1.2314403E-09
  3.5000000E+05  1.1279725E-09
  3.6000000E+05  1.0354425E-09
  3.7000000E+05  9.5246401E-10
  3.8000000E+05  8.7785432E-10
  3.9000000E+05  8.1060008E-10
  4.0000000E+05  7.4983015E-10
  4.1000000E+05  6.9479338E-10
  4.2000000E+05  6.4483983E-10
  4.3000000E+05  5.9940511E-10
  4.4000000E+05  5.5799742E-10
  4.6000000E+05  4.8559868E-10
  4.8000000E+05  4.2480437E-10
  5.0000000E+05  3.7341533E-10
  5.1250000E+05  3.4529246E-10
  5.2500000E+05  3.1981907E-10
  5.3750000E+05  2.9669619E-10
  5.5000000E+05  2.7566377E-10
  5.7500000E+05  2.3899217E-10
  5.8750000E+05  2.2298133E-10
  6.0000000E+05  2.0831008E-10
  6.2500000E+05  1.8246461E-10
  6.5000000E+05  1.6055699E-10
  6.7500000E+05  1.4187961E-10
  7.0000000E+05  1.2587037E-10
  7.2500000E+05  1.1207916E-10
  7.5000000E+05  1.0014301E-10
  7.7500000E+05  8.9767089E-11
  8.0000000E+05  8.0710357E-11
  8.2500000E+05  7.2774556E-11
  8.5000000E+05  6.5795689E-11
  8.7500000E+05  5.9637441E-11
  9.0000000E+05  5.4185864E-11
  9.2500000E+05  4.9345186E-11
  9.5000000E+05  4.5034548E-11
  9.7500000E+05  4.1185328E-11
  1.0000000E+06  3.7739086E-11
  1.0250000E+06  3.4645909E-11
  1.0500000E+06  3.1863006E-11
  1.0750000E+06  2.9353579E-11
  1.1000000E+06  2.7085914E-11
  1.1250000E+06  2.5032534E-11
  1.1500000E+06  2.3169549E-11
  1.1750000E+06  2.1476132E-11
  1.2000000E+06  1.9934068E-11
  1.2250000E+06  1.8527374E-11
  1.2500000E+06  1.7242006E-11
  1.3000000E+06  1.4987233E-11
  1.3500000E+06  1.3087118E-11
  1.4000000E+06  1.1476777E-11
  1.4500000E+06  1.0104815E-11
  1.5000000E+06  8.9301793E-12
  1.5500000E+06  7.9198812E-12
  1.6000000E+06  7.0472326E-12
  1.6500000E+06  6.2904544E-12
  1.7000000E+06  5.6316526E-12
  1.7500000E+06  5.0559387E-12
  1.8000000E+06  4.5509607E-12
  1.8500000E+06  4.1064832E-12
  1.9000000E+06  3.7140031E-12
  1.9500000E+06  3.3666265E-12
  2.0000000E+06  3.0585881E-12
  2.0500000E+06  2.7849097E-12
  
  
#  98  18  O2  EION =  3.380000000E+02 eV   269
#  S(0) = 4.788297E-01
  3.2826320E+00  0.0000000E+00
  3.2826320E+02  0.0000000E+00
  3.2826320E+02  1.0887593E-03
  3.3800000E+02  1.0887593E-03
  3.3800344E+02  1.0887593E-03
  3.3827839E+02  1.0847749E-03
  3.3855335E+02  1.0806227E-03
  3.3882831E+02  1.0764060E-03
  3.3910327E+02  1.0721948E-03
  3.3965318E+02  1.0639619E-03
  3.4020309E+02  1.0561350E-03
  3.4130292E+02  1.0419281E-03
  3.4240275E+02  1.0295367E-03
  3.4460241E+02  1.0087294E-03
  3.4680206E+02  9.9088788E-04
  3.4900172E+02  9.7407841E-04
  3.5120138E+02  9.5725377E-04
  3.5340103E+02  9.3996877E-04
  3.5560069E+02  9.2213888E-04
  3.6000000E+02  8.8534099E-04
  3.6500000E+02  8.4329144E-04
  3.7000000E+02  8.0277352E-04
  3.7500000E+02  7.6483438E-04
  3.8000000E+02  7.2985038E-04
  3.9000000E+02  6.6837576E-04
  3.9500000E+02  6.4129578E-04
  4.0000000E+02  6.1620681E-04
  4.0500000E+02  5.9281297E-04
  4.1000000E+02  5.7086910E-04
  4.2000000E+02  5.3061347E-04
  4.3000000E+02  4.9443179E-04
  4.4000000E+02  4.6182365E-04
  4.5000000E+02  4.3253807E-04
  4.6000000E+02  4.0636514E-04
  4.7000000E+02  3.8303944E-04
  4.8000000E+02  3.6222017E-04
  4.9000000E+02  3.4354084E-04
  5.0000000E+02  3.2666212E-04
  5.1250000E+02  3.0769087E-04
  5.2500000E+02  2.9074270E-04
  5.5000000E+02  2.6207281E-04
  5.7500000E+02  2.3925955E-04
  5.8750000E+02  2.2959568E-04
  6.0000000E+02  2.2086563E-04
  6.2500000E+02  2.0566058E-04
  6.5000000E+02  1.9291881E-04
  6.7500000E+02  1.8219892E-04
  7.0000000E+02  1.7311932E-04
  7.2500000E+02  1.6530237E-04
  7.5000000E+02  1.5845354E-04
  8.0000000E+02  1.4702730E-04
  8.2500000E+02  1.4221029E-04
  8.5000000E+02  1.3785950E-04
  8.7500000E+02  1.3388763E-04
  9.0000000E+02  1.3022570E-04
  9.5000000E+02  1.2367008E-04
  1.0000000E+03  1.1794588E-04
  1.0500000E+03  1.1283849E-04
  1.1000000E+03  1.0821044E-04
  1.1500000E+03  1.0397756E-04
  1.2000000E+03  1.0006985E-04
  1.2500000E+03  9.6433770E-05
  1.3000000E+03  9.3033881E-05
  1.3500000E+03  8.9842662E-05
  1.4000000E+03  8.6835592E-05
  1.4500000E+03  8.3992098E-05
  1.5000000E+03  8.1297149E-05
  1.6000000E+03  7.6309262E-05
  1.7000000E+03  7.1791859E-05
  1.8000000E+03  6.7677806E-05
  1.9000000E+03  6.3916469E-05
  2.0000000E+03  6.0466943E-05
  2.1000000E+03  5.7295105E-05
  2.2000000E+03  5.4371389E-05
  2.3000000E+03  5.1670021E-05
  2.4000000E+03  4.9168539E-05
  2.5000000E+03  4.6847326E-05
  2.6000000E+03  4.4689133E-05
  2.7000000E+03  4.2678777E-05
  2.8000000E+03  4.0802819E-05
  2.9000000E+03  3.9049318E-05
  3.0000000E+03  3.7407638E-05
  3.1000000E+03  3.5868284E-05
  3.2000000E+03  3.4422750E-05
  3.4000000E+03  3.1783366E-05
  3.6000000E+03  2.9437107E-05
  3.8000000E+03  2.7341238E-05
  4.0000000E+03  2.5460627E-05
  4.2000000E+03  2.3766121E-05
  4.4000000E+03  2.2233429E-05
  4.6000000E+03  2.0842146E-05
  4.8000000E+03  1.9575066E-05
  5.0000000E+03  1.8417658E-05
  5.2500000E+03  1.7106417E-05
  5.5000000E+03  1.5926745E-05
  5.7500000E+03  1.4861365E-05
  6.0000000E+03  1.3895817E-05
  6.5000000E+03  1.2217648E-05
  6.7500000E+03  1.1485940E-05
  7.0000000E+03  1.0815255E-05
  7.2500000E+03  1.0199007E-05
  7.5000000E+03  9.6314927E-06
  8.0000000E+03  8.6234790E-06
  8.5000000E+03  7.7584538E-06
  9.0000000E+03  7.0109331E-06
  9.5000000E+03  6.3608559E-06
  1.0000000E+04  5.7922572E-06
  1.0500000E+04  5.2922998E-06
  1.1000000E+04  4.8505624E-06
  1.1500000E+04  4.4585177E-06
  1.2000000E+04  4.1091317E-06
  1.2500000E+04  3.7965622E-06
  1.3000000E+04  3.5159276E-06
  1.3500000E+04  3.2631214E-06
  1.4000000E+04  3.0346715E-06
  1.4500000E+04  2.8276263E-06
  1.5000000E+04  2.6394638E-06
  1.6000000E+04  2.3114253E-06
  1.7000000E+04  2.0365434E-06
  1.8000000E+04  1.8042453E-06
  1.9000000E+04  1.6064353E-06
  2.0000000E+04  1.4368313E-06
  2.1000000E+04  1.2904995E-06
  2.2000000E+04  1.1635240E-06
  2.3000000E+04  1.0527647E-06
  2.4000000E+04  9.5568198E-07
  2.5000000E+04  8.7020472E-07
  2.6000000E+04  7.9463145E-07
  2.7000000E+04  7.2755458E-07
  2.8000000E+04  6.6780256E-07
  2.9000000E+04  6.1439437E-07
  3.0000000E+04  5.6650392E-07
  3.1000000E+04  5.2343219E-07
  3.2000000E+04  4.8458479E-07
  3.3000000E+04  4.4945407E-07
  3.4000000E+04  4.1760448E-07
  3.5000000E+04  3.8866071E-07
  3.6000000E+04  3.6229822E-07
  3.8000000E+04  3.1622675E-07
  4.0000000E+04  2.7754084E-07
  4.2000000E+04  2.4482044E-07
  4.4000000E+04  2.1696210E-07
  4.6000000E+04  1.9309888E-07
  4.8000000E+04  1.7254314E-07
  5.0000000E+04  1.5474451E-07
  5.2500000E+04  1.3570497E-07
  5.5000000E+04  1.1959565E-07
  5.7500000E+04  1.0587832E-07
  5.8750000E+04  9.9780465E-08
  6.0000000E+04  9.4128888E-08
  6.2500000E+04  8.4010132E-08
  6.5000000E+04  7.5251636E-08
  6.7500000E+04  6.7634852E-08
  7.0000000E+04  6.0981867E-08
  7.2500000E+04  5.5146866E-08
  7.5000000E+04  5.0009584E-08
  7.7500000E+04  4.5470240E-08
  8.0000000E+04  4.1445604E-08
  8.2500000E+04  3.7865901E-08
  8.5000000E+04  3.4672324E-08
  8.7500000E+04  3.1815073E-08
  9.0000000E+04  2.9251797E-08
  9.2500000E+04  2.6946331E-08
  9.5000000E+04  2.4867669E-08
  9.7500000E+04  2.2989132E-08
  1.0000000E+05  2.1287681E-08
  1.0250000E+05  1.9743369E-08
  1.0500000E+05  1.8338854E-08
  1.1000000E+05  1.5890616E-08
  1.1500000E+05  1.3843163E-08
  1.2000000E+05  1.2119374E-08
  1.2500000E+05  1.0659063E-08
  1.3000000E+05  9.4148364E-09
  1.3500000E+05  8.3490464E-09
  1.4000000E+05  7.4315465E-09
  1.4500000E+05  6.6380196E-09
  1.5000000E+05  5.9487145E-09
  1.5500000E+05  5.3474840E-09
  1.6000000E+05  4.8210474E-09
  1.6500000E+05  4.3584199E-09
  1.7000000E+05  3.9504668E-09
  1.7500000E+05  3.5895542E-09
  1.8000000E+05  3.2692737E-09
  1.8500000E+05  2.9842213E-09
  1.9000000E+05  2.7298179E-09
  1.9500000E+05  2.5021676E-09
  2.0000000E+05  2.2979432E-09
  2.0500000E+05  2.1142924E-09
  2.1000000E+05  1.9487624E-09
  2.1500000E+05  1.7992362E-09
  2.2000000E+05  1.6638817E-09
  2.2500000E+05  1.5411080E-09
  2.3000000E+05  1.4295300E-09
  2.4000000E+05  1.2352727E-09
  2.5000000E+05  1.0731148E-09
  2.6000000E+05  9.3686798E-10
  2.7000000E+05  8.2169735E-10
  2.8000000E+05  7.2379225E-10
  2.9000000E+05  6.4012513E-10
  3.0000000E+05  5.6827225E-10
  3.1000000E+05  5.0627934E-10
  3.2000000E+05  4.5256022E-10
  3.3000000E+05  4.0581942E-10
  3.4000000E+05  3.6499276E-10
  3.5000000E+05  3.2920123E-10
  3.6000000E+05  2.9771500E-10
  3.7000000E+05  2.6992507E-10
  3.8000000E+05  2.4532091E-10
  3.9000000E+05  2.2347259E-10
  4.0000000E+05  2.0401656E-10
  4.1000000E+05  1.8664413E-10
  4.2000000E+05  1.7109221E-10
  4.3000000E+05  1.5713578E-10
  4.4000000E+05  1.4458170E-10
  4.5000000E+05  1.3326361E-10
  4.6000000E+05  1.2303781E-10
  4.7000000E+05  1.1377976E-10
  4.8000000E+05  1.0538120E-10
  5.0000000E+05  9.0797086E-11
  5.1250000E+05  8.2959443E-11
  5.2500000E+05  7.5953995E-11
  5.3750000E+05  6.9676489E-11
  5.5000000E+05  6.4037644E-11
  5.7500000E+05  5.4379720E-11
  5.8750000E+05  5.0237335E-11
  6.0000000E+05  4.6483986E-11
  6.1250000E+05  4.3076493E-11
  6.2500000E+05  3.9977174E-11
  6.3750000E+05  3.7153031E-11
  6.5000000E+05  3.4575129E-11
  6.7500000E+05  3.0059332E-11
  7.0000000E+05  2.6260235E-11
  7.2500000E+05  2.3045098E-11
  7.5000000E+05  2.0309103E-11
  7.7500000E+05  1.7968796E-11
  8.0000000E+05  1.5957223E-11
  8.2500000E+05  1.4220279E-11
  8.5000000E+05  1.2714000E-11
  8.7500000E+05  1.1402450E-11
  9.0000000E+05  1.0256092E-11
  9.2500000E+05  9.2505086E-12
  9.5000000E+05  8.3654046E-12
  9.7500000E+05  7.5838253E-12
  1.0000000E+06  6.8915366E-12
  1.0250000E+06  6.2765325E-12
  1.0500000E+06  5.7286545E-12
  1.0750000E+06  5.2392738E-12
  1.1000000E+06  4.8010329E-12
  1.1250000E+06  4.4076370E-12
  1.1500000E+06  4.0536810E-12
  1.1750000E+06  3.7345068E-12
  1.2000000E+06  3.4460869E-12
  1.2250000E+06  3.1849289E-12
  1.2500000E+06  2.9479946E-12
  1.2750000E+06  2.7326332E-12
  1.3000000E+06  2.5365270E-12
  1.3250000E+06  2.3576443E-12
  1.3500000E+06  2.1941998E-12
  1.4000000E+06  1.9075201E-12
  1.4500000E+06  1.6659852E-12
  1.5000000E+06  1.4613418E-12
  1.5500000E+06  1.2870428E-12
  1.6000000E+06  1.1378439E-12
  1.6500000E+06  1.0095109E-12
  1.7000000E+06  8.9862410E-13
  1.7500000E+06  8.0240625E-13
  1.8000000E+06  7.1861662E-13
  1.8500000E+06  6.4542393E-13
  1.9000000E+06  5.8129637E-13
  
  
#  98  19  O3  EION =  2.510000000E+02 eV   289
#  S(0) = 1.734061E+00
  2.4755639E+00  0.0000000E+00
  2.4755639E+02  0.0000000E+00
  2.4755639E+02  3.0017452E-03
  2.5100000E+02  3.0017452E-03
  2.5100272E+02  3.0017452E-03
  2.5145259E+02  2.9784912E-03
  2.5190245E+02  2.9567724E-03
  2.5235231E+02  2.9365359E-03
  2.5280218E+02  2.9177095E-03
  2.5370190E+02  2.8839577E-03
  2.5460163E+02  2.8548345E-03
  2.5640109E+02  2.8078546E-03
  2.5820054E+02  2.7721252E-03
  2.6000000E+02  2.7440280E-03
  2.6250000E+02  2.7127075E-03
  2.6500000E+02  2.6859060E-03
  2.6750000E+02  2.6604374E-03
  2.7000000E+02  2.6344521E-03
  2.7500000E+02  2.5779436E-03
  2.8000000E+02  2.5154941E-03
  2.8500000E+02  2.4503888E-03
  2.9000000E+02  2.3864378E-03
  2.9500000E+02  2.3264033E-03
  3.0000000E+02  2.2716308E-03
  3.1000000E+02  2.1777767E-03
  3.1500000E+02  2.1371522E-03
  3.2000000E+02  2.0994163E-03
  3.2500000E+02  2.0637250E-03
  3.3000000E+02  2.0294490E-03
  3.4000000E+02  1.9638584E-03
  3.5000000E+02  1.9017546E-03
  3.6000000E+02  1.8436536E-03
  3.8000000E+02  1.7407450E-03
  3.9000000E+02  1.6951077E-03
  4.0000000E+02  1.6523383E-03
  4.1000000E+02  1.6117580E-03
  4.2000000E+02  1.5729972E-03
  4.4000000E+02  1.5003576E-03
  4.6000000E+02  1.4340297E-03
  4.8000000E+02  1.3733321E-03
  5.0000000E+02  1.3171884E-03
  5.2500000E+02  1.2522017E-03
  5.5000000E+02  1.1923053E-03
  5.7500000E+02  1.1370252E-03
  6.0000000E+02  1.0857492E-03
  6.5000000E+02  9.9337301E-04
  6.7500000E+02  9.5167734E-04
  7.0000000E+02  9.1261443E-04
  7.2500000E+02  8.7593570E-04
  7.5000000E+02  8.4142186E-04
  8.0000000E+02  7.7828811E-04
  8.5000000E+02  7.2210202E-04
  9.0000000E+02  6.7174317E-04
  9.5000000E+02  6.2649653E-04
  1.0000000E+03  5.8572732E-04
  1.0500000E+03  5.4878897E-04
  1.1000000E+03  5.1522530E-04
  1.1500000E+03  4.8467842E-04
  1.2000000E+03  4.5678918E-04
  1.2500000E+03  4.3123705E-04
  1.3000000E+03  4.0776583E-04
  1.3500000E+03  3.8616130E-04
  1.4000000E+03  3.6623418E-04
  1.4500000E+03  3.4781682E-04
  1.5000000E+03  3.3076122E-04
  1.6000000E+03  3.0021847E-04
  1.7000000E+03  2.7371690E-04
  1.8000000E+03  2.5057242E-04
  1.9000000E+03  2.3024249E-04
  2.0000000E+03  2.1228807E-04
  2.1000000E+03  1.9635160E-04
  2.2000000E+03  1.8213961E-04
  2.3000000E+03  1.6941026E-04
  2.4000000E+03  1.5796287E-04
  2.5000000E+03  1.4762978E-04
  2.6000000E+03  1.3826997E-04
  2.7000000E+03  1.2976417E-04
  2.8000000E+03  1.2201091E-04
  2.9000000E+03  1.1492336E-04
  3.0000000E+03  1.0842697E-04
  3.1000000E+03  1.0245737E-04
  3.2000000E+03  9.6958743E-05
  3.4000000E+03  8.7186330E-05
  3.6000000E+03  7.8789587E-05
  3.8000000E+03  7.1520898E-05
  4.0000000E+03  6.5186187E-05
  4.2000000E+03  5.9631604E-05
  4.4000000E+03  5.4733820E-05
  4.6000000E+03  5.0393033E-05
  4.8000000E+03  4.6527979E-05
  5.0000000E+03  4.3071988E-05
  5.2500000E+03  3.9243844E-05
  5.5000000E+03  3.5880210E-05
  5.7500000E+03  3.2909306E-05
  6.0000000E+03  3.0272867E-05
  6.5000000E+03  2.5820896E-05
  6.7500000E+03  2.3932918E-05
  7.0000000E+03  2.2231594E-05
  7.2500000E+03  2.0693557E-05
  7.5000000E+03  1.9299009E-05
  8.0000000E+03  1.6875242E-05
  8.5000000E+03  1.4851627E-05
  9.0000000E+03  1.3146778E-05
  9.5000000E+03  1.1698811E-05
  1.0000000E+04  1.0460019E-05
  1.0500000E+04  9.3931465E-06
  1.1000000E+04  8.4687663E-06
  1.1500000E+04  7.6634039E-06
  1.2000000E+04  6.9581510E-06
  1.2500000E+04  6.3376524E-06
  1.3000000E+04  5.7893411E-06
  1.3500000E+04  5.3028543E-06
  1.4000000E+04  4.8695926E-06
  1.4500000E+04  4.4823743E-06
  1.5000000E+04  4.1351660E-06
  1.5500000E+04  3.8228722E-06
  1.6000000E+04  3.5411669E-06
  1.6500000E+04  3.2863608E-06
  1.7000000E+04  3.0552922E-06
  1.7500000E+04  2.8452402E-06
  1.8000000E+04  2.6538539E-06
  1.8500000E+04  2.4790949E-06
  1.9000000E+04  2.3191887E-06
  2.0000000E+04  2.0379254E-06
  2.1000000E+04  1.7998033E-06
  2.2000000E+04  1.5968531E-06
  2.3000000E+04  1.4228176E-06
  2.4000000E+04  1.2727346E-06
  2.5000000E+04  1.1426329E-06
  2.6000000E+04  1.0293070E-06
  2.7000000E+04  9.3014973E-07
  2.8000000E+04  8.4302623E-07
  2.9000000E+04  7.6617659E-07
  3.0000000E+04  6.9814104E-07
  3.1000000E+04  6.3770173E-07
  3.2000000E+04  5.8383714E-07
  3.3000000E+04  5.3568601E-07
  3.4000000E+04  4.9251873E-07
  3.5000000E+04  4.5371438E-07
  3.6000000E+04  4.1874250E-07
  3.7000000E+04  3.8714799E-07
  3.8000000E+04  3.5853876E-07
  3.9000000E+04  3.3257581E-07
  4.0000000E+04  3.0896505E-07
  4.2000000E+04  2.6780890E-07
  4.4000000E+04  2.3338497E-07
  4.6000000E+04  2.0439423E-07
  4.8000000E+04  1.7982476E-07
  5.0000000E+04  1.5888067E-07
  5.1250000E+04  1.4734536E-07
  5.2500000E+04  1.3684900E-07
  5.3750000E+04  1.2727985E-07
  5.5000000E+04  1.1854014E-07
  5.7500000E+04  1.0321602E-07
  5.8750000E+04  9.6489453E-08
  6.0000000E+04  9.0305421E-08
  6.2500000E+04  7.9361946E-08
  6.5000000E+04  7.0033536E-08
  6.7500000E+04  6.2040149E-08
  7.0000000E+04  5.5157283E-08
  7.2500000E+04  4.9203621E-08
  7.5000000E+04  4.4031725E-08
  7.7500000E+04  3.9520942E-08
  8.0000000E+04  3.5571952E-08
  8.2500000E+04  3.2102539E-08
  8.5000000E+04  2.9044270E-08
  8.7500000E+04  2.6339896E-08
  9.0000000E+04  2.3941309E-08
  9.2500000E+04  2.1807893E-08
  9.5000000E+04  1.9905218E-08
  9.7500000E+04  1.8203971E-08
  1.0000000E+05  1.6679110E-08
  1.0250000E+05  1.5309163E-08
  1.0500000E+05  1.4075651E-08
  1.0750000E+05  1.2962624E-08
  1.1000000E+05  1.1956265E-08
  1.1250000E+05  1.1044573E-08
  1.1500000E+05  1.0217095E-08
  1.2000000E+05  8.7793881E-09
  1.2500000E+05  7.5827866E-09
  1.3000000E+05  6.5805642E-09
  1.3500000E+05  5.7362177E-09
  1.4000000E+05  5.0209881E-09
  1.4500000E+05  4.4120356E-09
  1.5000000E+05  3.8910877E-09
  1.5500000E+05  3.4434263E-09
  1.6000000E+05  3.0571199E-09
  1.6500000E+05  2.7224364E-09
  1.7000000E+05  2.4313916E-09
  1.7500000E+05  2.1773993E-09
  1.8000000E+05  1.9549992E-09
  1.8500000E+05  1.7596427E-09
  1.9000000E+05  1.5875228E-09
  1.9500000E+05  1.4354399E-09
  2.0000000E+05  1.3006934E-09
  2.0500000E+05  1.1809950E-09
  2.1000000E+05  1.0743989E-09
  2.1500000E+05  9.7924460E-10
  2.2000000E+05  8.9411007E-10
  2.2500000E+05  8.1777366E-10
  2.3000000E+05  7.4918259E-10
  2.3500000E+05  6.8742696E-10
  2.4000000E+05  6.3171818E-10
  2.4500000E+05  5.8137083E-10
  2.5000000E+05  5.3578762E-10
  2.5500000E+05  4.9444672E-10
  2.6000000E+05  4.5689116E-10
  2.6500000E+05  4.2271980E-10
  2.7000000E+05  3.9157977E-10
  2.8000000E+05  3.3718531E-10
  2.9000000E+05  2.9162550E-10
  3.0000000E+05  2.5326250E-10
  3.1000000E+05  2.2079856E-10
  3.2000000E+05  1.9319814E-10
  3.3000000E+05  1.6962946E-10
  3.4000000E+05  1.4942016E-10
  3.5000000E+05  1.3202353E-10
  3.6000000E+05  1.1699255E-10
  3.7000000E+05  1.0395985E-10
  3.8000000E+05  9.2622058E-11
  3.9000000E+05  8.2727453E-11
  4.0000000E+05  7.4066294E-11
  4.1000000E+05  6.6463055E-11
  4.2000000E+05  5.9770229E-11
  4.3000000E+05  5.3863381E-11
  4.4000000E+05  4.8637157E-11
  4.5000000E+05  4.4002039E-11
  4.6000000E+05  3.9881720E-11
  4.7000000E+05  3.6210945E-11
  4.8000000E+05  3.2933743E-11
  5.0000000E+05  2.7374064E-11
  5.1250000E+05  2.4462237E-11
  5.2500000E+05  2.1909515E-11
  5.3750000E+05  1.9665570E-11
  5.5000000E+05  1.7687960E-11
  5.6250000E+05  1.5940769E-11
  5.7500000E+05  1.4393494E-11
  5.8750000E+05  1.3020149E-11
  6.0000000E+05  1.1798526E-11
  6.1250000E+05  1.0709585E-11
  6.2500000E+05  9.7369622E-12
  6.3750000E+05  8.8665510E-12
  6.5000000E+05  8.0861577E-12
  6.6250000E+05  7.3852147E-12
  6.7500000E+05  6.7545411E-12
  6.8750000E+05  6.1861418E-12
  7.0000000E+05  5.6730391E-12
  7.1250000E+05  5.2091298E-12
  7.2500000E+05  4.7890635E-12
  7.3750000E+05  4.4081401E-12
  7.5000000E+05  4.0622224E-12
  7.6250000E+05  3.7476619E-12
  7.7500000E+05  3.4612350E-12
  8.0000000E+05  2.9616924E-12
  8.2500000E+05  2.5444118E-12
  8.5000000E+05  2.1942151E-12
  8.7500000E+05  1.8990168E-12
  9.0000000E+05  1.6491367E-12
  9.2500000E+05  1.4367776E-12
  9.5000000E+05  1.2556241E-12
  9.7500000E+05  1.1005357E-12
  1.0000000E+06  9.6730797E-13
  1.0250000E+06  8.5248683E-13
  1.0500000E+06  7.5322128E-13
  1.0750000E+06  6.6714844E-13
  1.1000000E+06  5.9230213E-13
  1.1250000E+06  5.2703953E-13
  1.1500000E+06  4.6998346E-13
  1.1750000E+06  4.1997578E-13
  1.2000000E+06  3.7603933E-13
  1.2250000E+06  3.3734691E-13
  1.2500000E+06  3.0319690E-13
  1.2750000E+06  2.7299240E-13
  1.3000000E+06  2.4622310E-13
  1.3250000E+06  2.2245150E-13
  1.3500000E+06  2.0130160E-13
  1.3750000E+06  1.8244940E-13
  1.4000000E+06  1.6561393E-13
  1.4250000E+06  1.5055111E-13
  1.4500000E+06  1.3704990E-13
  1.4750000E+06  1.2492732E-13
  1.5000000E+06  1.1402443E-13
  1.5250000E+06  1.0420273E-13
  1.5500000E+06  9.5341688E-14
  1.5750000E+06  8.7338169E-14
  1.6000000E+06  8.0101974E-14
  1.6250000E+06  7.3552917E-14
  1.6500000E+06  6.7619678E-14
  1.7000000E+06  5.7353771E-14
  
  
#  98  15  N6  EION =  5.460000000E+02 eV   278
#  S(0) = 1.037911E+01
  5.2700986E+00  0.0000000E+00
  5.2700986E+02  0.0000000E+00
  5.2700986E+02  4.3299013E-04
  5.4600000E+02  4.3299013E-04
  5.4600553E+02  4.3299013E-04
  5.4673039E+02  4.3309137E-04
  5.4745525E+02  4.3235064E-04
  5.4818012E+02  4.3156945E-04
  5.4890498E+02  4.3102205E-04
  5.5035470E+02  4.3079808E-04
  5.5180442E+02  4.3146899E-04
  5.5470387E+02  4.3384653E-04
  5.5615360E+02  4.3502569E-04
  5.5760332E+02  4.3608698E-04
  5.6050277E+02  4.3823824E-04
  5.6340221E+02  4.4189989E-04
  5.6920111E+02  4.6391176E-04
  5.7210055E+02  4.8782290E-04
  5.7500000E+02  5.2399333E-04
  5.8125000E+02  6.5738091E-04
  5.8437500E+02  7.6068609E-04
  5.8750000E+02  8.9469701E-04
  5.9062500E+02  1.0641293E-03
  5.9375000E+02  1.2732893E-03
  5.9687500E+02  1.5251388E-03
  6.0000000E+02  1.8212449E-03
  6.0625000E+02  2.5435813E-03
  6.1250000E+02  3.4234522E-03
  6.1875000E+02  4.4342149E-03
  6.2500000E+02  5.5437237E-03
  6.3125000E+02  6.7109585E-03
  6.3750000E+02  7.8813999E-03
  6.4375000E+02  8.9987692E-03
  6.5000000E+02  1.0014890E-02
  6.5625000E+02  1.0907183E-02
  6.6250000E+02  1.1669619E-02
  6.7500000E+02  1.2843483E-02
  7.0000000E+02  1.4082718E-02
  7.1250000E+02  1.4293780E-02
  7.2500000E+02  1.4340115E-02
  7.3750000E+02  1.4285549E-02
  7.5000000E+02  1.4166300E-02
  7.7500000E+02  1.3790437E-02
  8.0000000E+02  1.3300061E-02
  8.2500000E+02  1.2774407E-02
  8.5000000E+02  1.2244258E-02
  8.7500000E+02  1.1708121E-02
  9.0000000E+02  1.1179379E-02
  9.2500000E+02  1.0669830E-02
  9.5000000E+02  1.0178832E-02
  1.0000000E+03  9.2513320E-03
  1.0500000E+03  8.4031074E-03
  1.1000000E+03  7.6360026E-03
  1.1500000E+03  6.9401927E-03
  1.2000000E+03  6.3143833E-03
  1.2500000E+03  5.7518201E-03
  1.3000000E+03  5.2449546E-03
  1.3500000E+03  4.7892065E-03
  1.4000000E+03  4.3795962E-03
  1.4500000E+03  4.0109887E-03
  1.5000000E+03  3.6788083E-03
  1.6000000E+03  3.1081525E-03
  1.7000000E+03  2.6415169E-03
  1.8000000E+03  2.2579189E-03
  1.9000000E+03  1.9405219E-03
  2.0000000E+03  1.6763270E-03
  2.1000000E+03  1.4551692E-03
  2.2000000E+03  1.2690258E-03
  2.3000000E+03  1.1115135E-03
  2.4000000E+03  9.7754138E-04
  2.5000000E+03  8.6302957E-04
  2.6000000E+03  7.6469362E-04
  2.7000000E+03  6.7987437E-04
  2.8000000E+03  6.0640736E-04
  2.9000000E+03  5.4252095E-04
  3.0000000E+03  4.8675731E-04
  3.1000000E+03  4.3791084E-04
  3.2000000E+03  3.9497956E-04
  3.4000000E+03  3.2365064E-04
  3.6000000E+03  2.6755461E-04
  3.8000000E+03  2.2296348E-04
  4.0000000E+03  1.8717084E-04
  4.2000000E+03  1.5818389E-04
  4.4000000E+03  1.3451631E-04
  4.6000000E+03  1.1504631E-04
  4.8000000E+03  9.8918454E-05
  5.0000000E+03  8.5473376E-05
  5.2500000E+03  7.1668211E-05
  5.5000000E+03  6.0492395E-05
  5.7500000E+03  5.1372351E-05
  6.0000000E+03  4.3874994E-05
  6.5000000E+03  3.2500392E-05
  6.7500000E+03  2.8168937E-05
  7.0000000E+03  2.4519199E-05
  7.2500000E+03  2.1427940E-05
  7.5000000E+03  1.8796986E-05
  8.0000000E+03  1.4616078E-05
  8.5000000E+03  1.1509611E-05
  9.0000000E+03  9.1666622E-06
  9.5000000E+03  7.3756986E-06
  1.0000000E+04  5.9899930E-06
  1.0500000E+04  4.9059946E-06
  1.1000000E+04  4.0494690E-06
  1.1500000E+04  3.3664395E-06
  1.2000000E+04  2.8171409E-06
  1.2500000E+04  2.3719303E-06
  1.3000000E+04  2.0084652E-06
  1.3500000E+04  1.7097345E-06
  1.4000000E+04  1.4626644E-06
  1.4500000E+04  1.2571199E-06
  1.5000000E+04  1.0851794E-06
  1.5500000E+04  9.4060388E-07
  1.6000000E+04  8.1844555E-07
  1.6500000E+04  7.1475433E-07
  1.7000000E+04  6.2635576E-07
  1.8000000E+04  4.8565516E-07
  1.9000000E+04  3.8101556E-07
  2.0000000E+04  3.0211776E-07
  2.1000000E+04  2.4188405E-07
  2.2000000E+04  1.9537534E-07
  2.3000000E+04  1.5909066E-07
  2.4000000E+04  1.3051292E-07
  2.5000000E+04  1.0780818E-07
  2.6000000E+04  8.9623649E-08
  2.7000000E+04  7.4950667E-08
  2.8000000E+04  6.3028989E-08
  2.9000000E+04  5.3279967E-08
  3.0000000E+04  4.5259458E-08
  3.1000000E+04  3.8623599E-08
  3.2000000E+04  3.3104046E-08
  3.3000000E+04  2.8489906E-08
  3.4000000E+04  2.4614323E-08
  3.5000000E+04  2.1344430E-08
  3.6000000E+04  1.8573790E-08
  3.7000000E+04  1.6216635E-08
  3.8000000E+04  1.4203496E-08
  3.9000000E+04  1.2477832E-08
  4.0000000E+04  1.0993400E-08
  4.2000000E+04  8.6028254E-09
  4.4000000E+04  6.7999797E-09
  4.6000000E+04  5.4246025E-09
  4.8000000E+04  4.3641324E-09
  5.0000000E+04  3.5384238E-09
  5.2500000E+04  2.7499138E-09
  5.5000000E+04  2.1591027E-09
  5.7500000E+04  1.7111502E-09
  6.0000000E+04  1.3678185E-09
  6.2500000E+04  1.1020470E-09
  6.5000000E+04  8.9442589E-10
  6.6250000E+04  8.0785742E-10
  6.7500000E+04  7.3086269E-10
  7.0000000E+04  6.0099932E-10
  7.2500000E+04  4.9714121E-10
  7.5000000E+04  4.1351958E-10
  7.7500000E+04  3.4576536E-10
  8.0000000E+04  2.9054067E-10
  8.2500000E+04  2.4527651E-10
  8.5000000E+04  2.0798067E-10
  8.7500000E+04  1.7709673E-10
  9.0000000E+04  1.5140091E-10
  9.2500000E+04  1.2992501E-10
  9.5000000E+04  1.1189871E-10
  9.7500000E+04  9.6705826E-11
  1.0000000E+05  8.3850887E-11
  1.0250000E+05  7.2933290E-11
  1.0500000E+05  6.3627640E-11
  1.1000000E+05  4.8838955E-11
  1.1500000E+05  3.7883821E-11
  1.2000000E+05  2.9671313E-11
  1.2500000E+05  2.3446918E-11
  1.3000000E+05  1.8681436E-11
  1.3500000E+05  1.4998726E-11
  1.4000000E+05  1.2128013E-11
  1.4500000E+05  9.8721816E-12
  1.5000000E+05  8.0862648E-12
  1.5500000E+05  6.6624548E-12
  1.6000000E+05  5.5198382E-12
  1.6500000E+05  4.5971958E-12
  1.7000000E+05  3.8478205E-12
  1.7500000E+05  3.2357987E-12
  1.8000000E+05  2.7333227E-12
  1.8500000E+05  2.3187142E-12
  1.9000000E+05  1.9749733E-12
  1.9500000E+05  1.6886905E-12
  2.0000000E+05  1.4492273E-12
  2.0500000E+05  1.2480931E-12
  2.1000000E+05  1.0784794E-12
  2.1500000E+05  9.3490240E-13
  2.2000000E+05  8.1292330E-13
  2.2500000E+05  7.0893264E-13
  2.3000000E+05  6.1998144E-13
  2.4000000E+05  4.7794923E-13
  2.5000000E+05  3.7212591E-13
  2.6000000E+05  2.9239884E-13
  2.7000000E+05  2.3171059E-13
  2.8000000E+05  1.8507126E-13
  2.9000000E+05  1.4890901E-13
  3.0000000E+05  1.2063755E-13
  3.1000000E+05  9.8363601E-14
  3.2000000E+05  8.0687372E-14
  3.3000000E+05  6.6564358E-14
  3.4000000E+05  5.5208088E-14
  3.5000000E+05  4.6021415E-14
  3.6000000E+05  3.8547440E-14
  3.7000000E+05  3.2434031E-14
  3.8000000E+05  2.7407916E-14
  3.9000000E+05  2.3255634E-14
  4.0000000E+05  1.9809408E-14
  4.1000000E+05  1.6936560E-14
  4.2000000E+05  1.4531612E-14
  4.3000000E+05  1.2510279E-14
  4.4000000E+05  1.0804867E-14
  4.5000000E+05  9.3607230E-15
  4.6000000E+05  8.1335057E-15
  4.7000000E+05  7.0871049E-15
  4.8000000E+05  6.1919944E-15
  5.0000000E+05  4.7629238E-15
  5.1250000E+05  4.0622897E-15
  5.2500000E+05  3.4769920E-15
  5.3750000E+05  2.9860638E-15
  5.5000000E+05  2.5727005E-15
  5.6250000E+05  2.2233665E-15
  5.7500000E+05  1.9271101E-15
  5.8750000E+05  1.6750265E-15
  6.0000000E+05  1.4598428E-15
  6.2500000E+05  1.1173675E-15
  6.5000000E+05  8.6343591E-16
  6.6250000E+05  7.6155920E-16
  6.7500000E+05  6.7313255E-16
  7.0000000E+05  5.2909446E-16
  7.2500000E+05  4.1906690E-16
  7.5000000E+05  3.3429756E-16
  7.7500000E+05  2.6846423E-16
  8.0000000E+05  2.1695264E-16
  8.2500000E+05  1.7636240E-16
  8.5000000E+05  1.4416531E-16
  8.7500000E+05  1.1846587E-16
  9.0000000E+05  9.7831481E-17
  9.2500000E+05  8.1171029E-17
  9.5000000E+05  6.7647795E-17
  9.7500000E+05  5.6615828E-17
  1.0000000E+06  4.7573262E-17
  1.0250000E+06  4.0128040E-17
  1.0500000E+06  3.3971893E-17
  1.0750000E+06  2.8860910E-17
  1.1000000E+06  2.4601118E-17
  1.1250000E+06  2.1037487E-17
  1.1500000E+06  1.8045457E-17
  1.1750000E+06  1.5524598E-17
  1.2000000E+06  1.3393634E-17
  1.2250000E+06  1.1586505E-17
  1.2500000E+06  1.0049298E-17
  1.2750000E+06  8.7378275E-18
  1.3000000E+06  7.6157458E-18
  1.3250000E+06  6.6530680E-18
  1.3500000E+06  5.8249704E-18
  1.4000000E+06  4.4934686E-18
  1.4500000E+06  3.4940945E-18
  1.5000000E+06  2.7376833E-18
  1.5500000E+06  2.1606040E-18
  1.6000000E+06  1.7169438E-18
  1.6500000E+06  1.3731137E-18
  1.7000000E+06  1.1045841E-18
  1.7500000E+06  8.9336847E-19
  1.8000000E+06  7.2617967E-19
  1.8500000E+06  5.9317217E-19
  1.9000000E+06  4.8685768E-19
  1.9500000E+06  4.0148261E-19
  2.0000000E+06  3.3260163E-19
  2.0500000E+06  2.7673105E-19
  2.1000000E+06  2.3116725E-19
  2.1500000E+06  1.9382146E-19
  2.2000000E+06  1.6306804E-19
  2.2500000E+06  1.3763751E-19
  2.3000000E+06  1.1654335E-19
  2.3500000E+06  9.8996400E-20
  2.4000000E+06  8.4358248E-20
  2.4500000E+06  7.2111431E-20
  
  
#  98  16  N7  EION =  5.290000000E+02 eV   274
#  S(0) = 1.388053E+01
  5.1126352E+00  0.0000000E+00
  5.1126352E+02  0.0000000E+00
  5.1126352E+02  6.6814548E-04
  5.2900000E+02  6.6814548E-04
  5.2900536E+02  6.6814548E-04
  5.2953023E+02  6.5295228E-04
  5.3005509E+02  6.4012234E-04
  5.3057996E+02  6.2942631E-04
  5.3110483E+02  6.2056810E-04
  5.3215456E+02  6.0725282E-04
  5.3320429E+02  5.9830196E-04
  5.3530375E+02  5.8853184E-04
  5.3740322E+02  5.8468969E-04
  5.3950268E+02  5.8363406E-04
  5.4160214E+02  5.8406813E-04
  5.4370161E+02  5.8581735E-04
  5.4580107E+02  5.8942921E-04
  5.5000000E+02  6.0651637E-04
  5.5625000E+02  6.7618285E-04
  5.6250000E+02  8.3267999E-04
  5.6562500E+02  9.5692134E-04
  5.6875000E+02  1.1202455E-03
  5.7187500E+02  1.3293593E-03
  5.7500000E+02  1.5907648E-03
  5.7812500E+02  1.9094878E-03
  5.8125000E+02  2.2888758E-03
  5.8750000E+02  3.2304501E-03
  5.9375000E+02  4.3978287E-03
  6.0000000E+02  5.7554219E-03
  6.0625000E+02  7.2606089E-03
  6.1250000E+02  8.8606643E-03
  6.1875000E+02  1.0485683E-02
  6.2500000E+02  1.2056647E-02
  6.3125000E+02  1.3502405E-02
  6.3750000E+02  1.4782558E-02
  6.5000000E+02  1.6808122E-02
  6.6250000E+02  1.8210510E-02
  6.7500000E+02  1.9105338E-02
  6.8750000E+02  1.9587823E-02
  7.0000000E+02  1.9768536E-02
  7.1250000E+02  1.9755139E-02
  7.2500000E+02  1.9624162E-02
  7.5000000E+02  1.9141532E-02
  7.7500000E+02  1.8464895E-02
  8.0000000E+02  1.7712081E-02
  8.2500000E+02  1.6952504E-02
  8.5000000E+02  1.6187357E-02
  9.0000000E+02  1.4698874E-02
  9.5000000E+02  1.3326369E-02
  1.0000000E+03  1.2063000E-02
  1.0500000E+03  1.0924992E-02
  1.1000000E+03  9.8964974E-03
  1.1500000E+03  8.9724123E-03
  1.2000000E+03  8.1459729E-03
  1.2500000E+03  7.4033398E-03
  1.3000000E+03  6.7380346E-03
  1.3500000E+03  6.1428352E-03
  1.4000000E+03  5.6087458E-03
  1.4500000E+03  5.1286901E-03
  1.5000000E+03  4.6970892E-03
  1.6000000E+03  3.9587593E-03
  1.7000000E+03  3.3573135E-03
  1.8000000E+03  2.8639482E-03
  1.9000000E+03  2.4567318E-03
  2.0000000E+03  2.1186530E-03
  2.1000000E+03  1.8363043E-03
  2.2000000E+03  1.5991214E-03
  2.3000000E+03  1.3987589E-03
  2.4000000E+03  1.2286000E-03
  2.5000000E+03  1.0833649E-03
  2.6000000E+03  9.5881315E-04
  2.7000000E+03  8.5151933E-04
  2.8000000E+03  7.5869936E-04
  2.9000000E+03  6.7807773E-04
  3.0000000E+03  6.0778508E-04
  3.1000000E+03  5.4627746E-04
  3.2000000E+03  4.9227339E-04
  3.4000000E+03  4.0267482E-04
  3.6000000E+03  3.3233907E-04
  3.8000000E+03  2.7652413E-04
  4.0000000E+03  2.3179503E-04
  4.2000000E+03  1.9562674E-04
  4.4000000E+03  1.6613891E-04
  4.6000000E+03  1.4191442E-04
  4.8000000E+03  1.2187361E-04
  5.0000000E+03  1.0518590E-04
  5.2500000E+03  8.8073288E-05
  5.5000000E+03  7.4240372E-05
  5.7500000E+03  6.2967837E-05
  6.0000000E+03  5.3712731E-05
  6.5000000E+03  3.9695500E-05
  6.7500000E+03  3.4367488E-05
  7.0000000E+03  2.9883168E-05
  7.2500000E+03  2.6089121E-05
  7.5000000E+03  2.2863311E-05
  8.0000000E+03  1.7744371E-05
  8.5000000E+03  1.3948068E-05
  9.0000000E+03  1.1089941E-05
  9.5000000E+03  8.9088540E-06
  1.0000000E+04  7.2240025E-06
  1.0500000E+04  5.9079966E-06
  1.1000000E+04  4.8696649E-06
  1.1500000E+04  4.0428087E-06
  1.2000000E+04  3.3787347E-06
  1.2500000E+04  2.8411930E-06
  1.3000000E+04  2.4028966E-06
  1.3500000E+04  2.0430965E-06
  1.4000000E+04  1.7458661E-06
  1.4500000E+04  1.4988719E-06
  1.5000000E+04  1.2924844E-06
  1.5500000E+04  1.1191291E-06
  1.6000000E+04  9.7280539E-07
  1.6500000E+04  8.4872621E-07
  1.7000000E+04  7.4304941E-07
  1.8000000E+04  5.7508006E-07
  1.9000000E+04  4.5038525E-07
  2.0000000E+04  3.5652666E-07
  2.1000000E+04  2.8498777E-07
  2.2000000E+04  2.2983528E-07
  2.3000000E+04  1.8687083E-07
  2.4000000E+04  1.5308039E-07
  2.5000000E+04  1.2627088E-07
  2.6000000E+04  1.0482744E-07
  2.7000000E+04  8.7547319E-08
  2.8000000E+04  7.3524932E-08
  2.9000000E+04  6.2072218E-08
  3.0000000E+04  5.2661546E-08
  3.1000000E+04  4.4884754E-08
  3.2000000E+04  3.8423735E-08
  3.3000000E+04  3.3028794E-08
  3.4000000E+04  2.8502541E-08
  3.5000000E+04  2.4687940E-08
  3.6000000E+04  2.1459298E-08
  3.7000000E+04  1.8715454E-08
  3.8000000E+04  1.6374560E-08
  3.9000000E+04  1.4370060E-08
  4.0000000E+04  1.2647543E-08
  4.2000000E+04  9.8775911E-09
  4.4000000E+04  7.7927145E-09
  4.6000000E+04  6.2051390E-09
  4.8000000E+04  4.9832340E-09
  5.0000000E+04  4.0334657E-09
  5.2500000E+04  3.1281227E-09
  5.5000000E+04  2.4510825E-09
  5.7500000E+04  1.9386965E-09
  6.0000000E+04  1.5466646E-09
  6.2500000E+04  1.2437023E-09
  6.5000000E+04  1.0074158E-09
  6.6250000E+04  9.0901542E-10
  6.7500000E+04  8.2156556E-10
  7.0000000E+04  6.7423578E-10
  7.2500000E+04  5.5659501E-10
  7.5000000E+04  4.6202591E-10
  7.7500000E+04  3.8552206E-10
  8.0000000E+04  3.2326618E-10
  8.2500000E+04  2.7232369E-10
  8.5000000E+04  2.3041984E-10
  8.7500000E+04  1.9577937E-10
  9.0000000E+04  1.6700819E-10
  9.2500000E+04  1.4300468E-10
  9.5000000E+04  1.2289324E-10
  9.7500000E+04  1.0597411E-10
  1.0000000E+05  9.1684788E-11
  1.0250000E+05  7.9571150E-11
  1.0500000E+05  6.9265083E-11
  1.1000000E+05  5.2931005E-11
  1.1500000E+05  4.0875317E-11
  1.2000000E+05  3.1870146E-11
  1.2500000E+05  2.5069260E-11
  1.3000000E+05  1.9880663E-11
  1.3500000E+05  1.5884843E-11
  1.4000000E+05  1.2780876E-11
  1.4500000E+05  1.0350455E-11
  1.5000000E+05  8.4332991E-12
  1.5500000E+05  6.9105254E-12
  1.6000000E+05  5.6932340E-12
  1.6500000E+05  4.7142956E-12
  1.7000000E+05  3.9225610E-12
  1.7500000E+05  3.2787796E-12
  1.8000000E+05  2.7526322E-12
  1.8500000E+05  2.3205375E-12
  1.9000000E+05  1.9640416E-12
  1.9500000E+05  1.6686177E-12
  2.0000000E+05  1.4227611E-12
  2.0500000E+05  1.2173212E-12
  2.1000000E+05  1.0449856E-12
  2.1500000E+05  8.9988193E-13
  2.2000000E+05  7.7727090E-13
  2.2500000E+05  6.7330954E-13
  2.3000000E+05  5.8487071E-13
  2.3500000E+05  5.0939927E-13
  2.4000000E+05  4.4479894E-13
  2.4500000E+05  3.8934317E-13
  2.5000000E+05  3.4160449E-13
  2.6000000E+05  2.6473975E-13
  2.7000000E+05  2.0690245E-13
  2.8000000E+05  1.6296960E-13
  2.9000000E+05  1.2930227E-13
  3.0000000E+05  1.0328839E-13
  3.1000000E+05  8.3033057E-14
  3.2000000E+05  6.7147442E-14
  3.3000000E+05  5.4604376E-14
  3.4000000E+05  4.4637539E-14
  3.5000000E+05  3.6670522E-14
  3.6000000E+05  3.0266433E-14
  3.7000000E+05  2.5091460E-14
  3.8000000E+05  2.0888770E-14
  3.9000000E+05  1.7459515E-14
  4.0000000E+05  1.4648866E-14
  4.1000000E+05  1.2335445E-14
  4.2000000E+05  1.0423558E-14
  4.3000000E+05  8.8373787E-15
  4.4000000E+05  7.5165351E-15
  4.5000000E+05  6.4127374E-15
  4.6000000E+05  5.4871763E-15
  4.7000000E+05  4.7085289E-15
  4.8000000E+05  4.0514121E-15
  5.0000000E+05  3.0229439E-15
  5.1250000E+05  2.5299791E-15
  5.2500000E+05  2.1251327E-15
  5.3750000E+05  1.7913039E-15
  5.5000000E+05  1.5149629E-15
  5.6250000E+05  1.2853492E-15
  5.7500000E+05  1.0938736E-15
  5.8750000E+05  9.3365070E-16
  6.0000000E+05  7.9913627E-16
  6.1250000E+05  6.8584732E-16
  6.2500000E+05  5.9014363E-16
  6.3750000E+05  5.0905858E-16
  6.5000000E+05  4.4016573E-16
  6.6250000E+05  3.8147337E-16
  6.7500000E+05  3.3134090E-16
  7.0000000E+05  2.5156567E-16
  7.2500000E+05  1.9253244E-16
  7.5000000E+05  1.4846284E-16
  7.7500000E+05  1.1529161E-16
  8.0000000E+05  9.0128916E-17
  8.2500000E+05  7.0900967E-17
  8.5000000E+05  5.6106216E-17
  8.7500000E+05  4.4648152E-17
  9.0000000E+05  3.5719704E-17
  9.2500000E+05  2.8721851E-17
  9.5000000E+05  2.3206715E-17
  9.7500000E+05  1.8837141E-17
  1.0000000E+06  1.5357626E-17
  1.0250000E+06  1.2573444E-17
  1.0500000E+06  1.0335337E-17
  1.0750000E+06  8.5282503E-18
  1.1000000E+06  7.0630290E-18
  1.1250000E+06  5.8702410E-18
  1.1500000E+06  4.8954983E-18
  1.1750000E+06  4.0959938E-18
  1.2000000E+06  3.4378862E-18
  1.2250000E+06  2.8943053E-18
  1.2500000E+06  2.4438215E-18
  1.2750000E+06  2.0692873E-18
  1.3000000E+06  1.7569309E-18
  1.3250000E+06  1.4956497E-18
  1.3500000E+06  1.2764603E-18
  1.3750000E+06  1.0920706E-18
  1.4000000E+06  9.3654282E-19
  1.4250000E+06  8.0502168E-19
  1.4500000E+06  6.9352371E-19
  1.4750000E+06  5.9877118E-19
  1.5000000E+06  5.1805939E-19
  1.5250000E+06  4.4915005E-19
  1.5500000E+06  3.9018264E-19
  1.6000000E+06  2.9613738E-19
  1.6500000E+06  2.2637455E-19
  1.7000000E+06  1.7420717E-19
  1.7500000E+06  1.3491498E-19
  1.8000000E+06  1.0514398E-19
  1.8500000E+06  8.2456723E-20
  1.9000000E+06  6.5067346E-20
  
  
#  98  20  O4  EION =  1.420000000E+02 eV   293
#  S(0) = 2.012132E+00
  1.3636351E+00  0.0000000E+00
  1.3636351E+02  0.0000000E+00
  1.3636351E+02  4.7506418E-03
  1.4200000E+02  4.7506418E-03
  1.4200272E+02  4.7506418E-03
  1.4210269E+02  4.7698389E-03
  1.4220265E+02  4.7905522E-03
  1.4230262E+02  4.8127596E-03
  1.4240259E+02  4.8364390E-03
  1.4260252E+02  4.8881277E-03
  1.4280245E+02  4.9454473E-03
  1.4320231E+02  5.0763070E-03
  1.4360218E+02  5.2276743E-03
  1.4440190E+02  5.5864384E-03
  1.4520163E+02  6.0101262E-03
  1.4680109E+02  6.9987968E-03
  1.4840054E+02  8.0729597E-03
  1.4920027E+02  8.6011630E-03
  1.5000000E+02  9.1028855E-03
  1.5125000E+02  9.8042818E-03
  1.5250000E+02  1.0375662E-02
  1.5375000E+02  1.0801773E-02
  1.5500000E+02  1.1084527E-02
  1.5750000E+02  1.1282424E-02
  1.5875000E+02  1.1239983E-02
  1.6000000E+02  1.1131411E-02
  1.6125000E+02  1.0974499E-02
  1.6250000E+02  1.0783610E-02
  1.6500000E+02  1.0341518E-02
  1.6750000E+02  9.8632601E-03
  1.7000000E+02  9.3781312E-03
  1.7500000E+02  8.4327471E-03
  1.8000000E+02  7.5419695E-03
  1.9000000E+02  5.9553124E-03
  1.9500000E+02  5.2739685E-03
  2.0000000E+02  4.6725036E-03
  2.0500000E+02  4.1484295E-03
  2.1000000E+02  3.6951862E-03
  2.2000000E+02  2.9669248E-03
  2.2500000E+02  2.6750311E-03
  2.3000000E+02  2.4216892E-03
  2.3500000E+02  2.2012447E-03
  2.4000000E+02  2.0090912E-03
  2.4500000E+02  1.8414369E-03
  2.5000000E+02  1.6952413E-03
  2.5500000E+02  1.5677973E-03
  2.6000000E+02  1.4568753E-03
  2.7000000E+02  1.2768441E-03
  2.8000000E+02  1.1417757E-03
  2.9000000E+02  1.0412208E-03
  3.0000000E+02  9.6699766E-04
  3.1000000E+02  9.1273513E-04
  3.2000000E+02  8.7354779E-04
  3.3000000E+02  8.4570927E-04
  3.4000000E+02  8.2640954E-04
  3.5000000E+02  8.1359454E-04
  3.6000000E+02  8.0572108E-04
  3.8000000E+02  8.0028218E-04
  4.0000000E+02  8.0304274E-04
  4.2000000E+02  8.0923516E-04
  4.4000000E+02  8.1599926E-04
  4.6000000E+02  8.2204411E-04
  4.8000000E+02  8.2675499E-04
  5.0000000E+02  8.2984807E-04
  5.2500000E+02  8.3105953E-04
  5.5000000E+02  8.2913413E-04
  5.7500000E+02  8.2449678E-04
  6.0000000E+02  8.1761368E-04
  6.5000000E+02  7.9818606E-04
  6.7500000E+02  7.8622066E-04
  7.0000000E+02  7.7316065E-04
  7.2500000E+02  7.5925541E-04
  7.5000000E+02  7.4471331E-04
  8.0000000E+02  7.1439085E-04
  8.5000000E+02  6.8328529E-04
  9.0000000E+02  6.5216505E-04
  9.5000000E+02  6.2156453E-04
  1.0000000E+03  5.9185748E-04
  1.0500000E+03  5.6327621E-04
  1.1000000E+03  5.3592070E-04
  1.1500000E+03  5.0983521E-04
  1.2000000E+03  4.8505815E-04
  1.2500000E+03  4.6160008E-04
  1.3000000E+03  4.3943073E-04
  1.3500000E+03  4.1849501E-04
  1.4000000E+03  3.9873344E-04
  1.4500000E+03  3.8008754E-04
  1.5000000E+03  3.6249851E-04
  1.6000000E+03  3.3025737E-04
  1.7000000E+03  3.0155981E-04
  1.8000000E+03  2.7598503E-04
  1.9000000E+03  2.5314998E-04
  2.0000000E+03  2.3271643E-04
  2.1000000E+03  2.1438879E-04
  2.2000000E+03  1.9791051E-04
  2.3000000E+03  1.8305921E-04
  2.4000000E+03  1.6964239E-04
  2.5000000E+03  1.5749297E-04
  2.6000000E+03  1.4646611E-04
  2.7000000E+03  1.3643586E-04
  2.8000000E+03  1.2729248E-04
  2.9000000E+03  1.1894030E-04
  3.0000000E+03  1.1129562E-04
  3.1000000E+03  1.0428505E-04
  3.2000000E+03  9.7844128E-05
  3.4000000E+03  8.6450923E-05
  3.6000000E+03  7.6736560E-05
  3.8000000E+03  6.8402668E-05
  4.0000000E+03  6.1212345E-05
  4.2000000E+03  5.4976047E-05
  4.4000000E+03  4.9540820E-05
  4.6000000E+03  4.4782389E-05
  4.8000000E+03  4.0599266E-05
  5.0000000E+03  3.6907808E-05
  5.2500000E+03  3.2880042E-05
  5.5000000E+03  2.9401153E-05
  5.7500000E+03  2.6381488E-05
  6.0000000E+03  2.3748611E-05
  6.5000000E+03  1.9417197E-05
  6.7500000E+03  1.7629602E-05
  7.0000000E+03  1.6047019E-05
  7.2500000E+03  1.4641344E-05
  7.5000000E+03  1.3388967E-05
  8.0000000E+03  1.1267288E-05
  8.5000000E+03  9.5554341E-06
  9.0000000E+03  8.1607399E-06
  9.5000000E+03  7.0143564E-06
  1.0000000E+04  6.0644432E-06
  1.0500000E+04  5.2714869E-06
  1.1000000E+04  4.6050323E-06
  1.1500000E+04  4.0413703E-06
  1.2000000E+04  3.5618640E-06
  1.2500000E+04  3.1517402E-06
  1.3000000E+04  2.7991922E-06
  1.3500000E+04  2.4947127E-06
  1.4000000E+04  2.2305919E-06
  1.4500000E+04  2.0005371E-06
  1.5000000E+04  1.7993801E-06
  1.5500000E+04  1.6228509E-06
  1.6000000E+04  1.4674032E-06
  1.6500000E+04  1.3300768E-06
  1.7000000E+04  1.2083878E-06
  1.7500000E+04  1.1002426E-06
  1.8000000E+04  1.0038690E-06
  1.8500000E+04  9.1776091E-07
  1.9000000E+04  8.4063298E-07
  2.0000000E+04  7.0906898E-07
  2.1000000E+04  6.0208409E-07
  2.2000000E+04  5.1437458E-07
  2.3000000E+04  4.4192650E-07
  2.4000000E+04  3.8166839E-07
  2.5000000E+04  3.3122683E-07
  2.6000000E+04  2.8875027E-07
  2.7000000E+04  2.5278192E-07
  2.8000000E+04  2.2216648E-07
  2.9000000E+04  1.9598081E-07
  3.0000000E+04  1.7348204E-07
  3.1000000E+04  1.5406843E-07
  3.2000000E+04  1.3724959E-07
  3.3000000E+04  1.2262355E-07
  3.4000000E+04  1.0985890E-07
  3.5000000E+04  9.8681026E-08
  3.6000000E+04  8.8861277E-08
  3.7000000E+04  8.0208392E-08
  3.8000000E+04  7.2561640E-08
  3.9000000E+04  6.5785392E-08
  4.0000000E+04  5.9764757E-08
  4.1000000E+04  5.4402046E-08
  4.2000000E+04  4.9613895E-08
  4.3000000E+04  4.5328923E-08
  4.4000000E+04  4.1485806E-08
  4.6000000E+04  3.4920917E-08
  4.8000000E+04  2.9576176E-08
  5.0000000E+04  2.5192638E-08
  5.1250000E+04  2.2851229E-08
  5.2500000E+04  2.0768486E-08
  5.3750000E+04  1.8911374E-08
  5.5000000E+04  1.7251631E-08
  5.7500000E+04  1.4430611E-08
  5.8750000E+04  1.3230424E-08
  6.0000000E+04  1.2148833E-08
  6.2500000E+04  1.0288980E-08
  6.5000000E+04  8.7622077E-09
  6.7500000E+04  7.5005505E-09
  7.0000000E+04  6.4515330E-09
  7.2500000E+04  5.5742914E-09
  7.5000000E+04  4.8367431E-09
  7.7500000E+04  4.2135064E-09
  8.0000000E+04  3.6843616E-09
  8.2500000E+04  3.2330949E-09
  8.5000000E+04  2.8466198E-09
  8.7500000E+04  2.5143118E-09
  9.0000000E+04  2.2274991E-09
  9.2500000E+04  1.9790661E-09
  9.5000000E+04  1.7631440E-09
  9.7500000E+04  1.5748695E-09
  1.0000000E+05  1.4101952E-09
  1.0250000E+05  1.2657380E-09
  1.0500000E+05  1.1386588E-09
  1.0750000E+05  1.0265657E-09
  1.1000000E+05  9.2743619E-10
  1.1250000E+05  8.3955417E-10
  1.1500000E+05  7.6145843E-10
  1.1750000E+05  6.9190098E-10
  1.2000000E+05  6.2981259E-10
  1.2250000E+05  5.7427447E-10
  1.2500000E+05  5.2449479E-10
  1.3000000E+05  4.3956510E-10
  1.3500000E+05  3.7056733E-10
  1.4000000E+05  3.1412467E-10
  1.4500000E+05  2.6765419E-10
  1.5000000E+05  2.2916267E-10
  1.5500000E+05  1.9709932E-10
  1.6000000E+05  1.7024831E-10
  1.6500000E+05  1.4764955E-10
  1.7000000E+05  1.2853963E-10
  1.7500000E+05  1.1230764E-10
  1.8000000E+05  9.8461775E-11
  1.8500000E+05  8.6603832E-11
  1.9000000E+05  7.6409657E-11
  1.9500000E+05  6.7614019E-11
  2.0000000E+05  5.9998819E-11
  2.0500000E+05  5.3383884E-11
  2.1000000E+05  4.7619742E-11
  2.1500000E+05  4.2581864E-11
  2.2000000E+05  3.8166081E-11
  2.2500000E+05  3.4284908E-11
  2.3000000E+05  3.0864607E-11
  2.3500000E+05  2.7842815E-11
  2.4000000E+05  2.5166612E-11
  2.4500000E+05  2.2790940E-11
  2.5000000E+05  2.0677315E-11
  2.5500000E+05  1.8792768E-11
  2.6000000E+05  1.7108975E-11
  2.6500000E+05  1.5601537E-11
  2.7000000E+05  1.4249373E-11
  2.8000000E+05  1.1940259E-11
  2.9000000E+05  1.0062402E-11
  3.0000000E+05  8.5251176E-12
  3.1000000E+05  7.2588173E-12
  3.2000000E+05  6.2096499E-12
  3.3000000E+05  5.3356165E-12
  3.4000000E+05  4.6037229E-12
  3.5000000E+05  3.9878685E-12
  3.6000000E+05  3.4672695E-12
  3.7000000E+05  3.0252746E-12
  3.8000000E+05  2.6484653E-12
  3.9000000E+05  2.3259686E-12
  4.0000000E+05  2.0489259E-12
  4.1000000E+05  1.8100846E-12
  4.2000000E+05  1.6034800E-12
  4.3000000E+05  1.4241839E-12
  4.4000000E+05  1.2681073E-12
  4.5000000E+05  1.1318432E-12
  4.6000000E+05  1.0125417E-12
  4.7000000E+05  9.0780955E-13
  4.8000000E+05  8.1562983E-13
  5.0000000E+05  6.6236289E-13
  5.1250000E+05  5.8380324E-13
  5.2500000E+05  5.1599856E-13
  5.3750000E+05  4.5728468E-13
  5.5000000E+05  4.0628374E-13
  5.6250000E+05  3.6185025E-13
  5.7500000E+05  3.2302802E-13
  5.8750000E+05  2.8901574E-13
  6.0000000E+05  2.5913937E-13
  6.1250000E+05  2.3283003E-13
  6.2500000E+05  2.0960585E-13
  6.3750000E+05  1.8905742E-13
  6.5000000E+05  1.7083581E-13
  6.6250000E+05  1.5464279E-13
  6.7500000E+05  1.4022269E-13
  7.0000000E+05  1.1585260E-13
  7.2500000E+05  9.6304801E-14
  7.5000000E+05  8.0513861E-14
  7.7500000E+05  6.7673187E-14
  8.0000000E+05  5.7166671E-14
  8.2500000E+05  4.8519785E-14
  8.5000000E+05  4.1364278E-14
  8.7500000E+05  3.5412288E-14
  9.0000000E+05  3.0437407E-14
  9.2500000E+05  2.6260282E-14
  9.5000000E+05  2.2737815E-14
  9.7500000E+05  1.9755177E-14
  1.0000000E+06  1.7219499E-14
  1.0250000E+06  1.5055308E-14
  1.0500000E+06  1.3201285E-14
  1.0750000E+06  1.1607371E-14
  1.1000000E+06  1.0232536E-14
  1.1250000E+06  9.0434035E-15
  1.1500000E+06  8.0123937E-15
  1.1750000E+06  7.1163354E-15
  1.2000000E+06  6.3357160E-15
  
  
#  98  21  O5  EION =  1.290000000E+02 eV   295
#  S(0) = 6.975851E+00
  6.4500000E-01  0.0000000E+00
  6.4500000E+01  0.0000000E+00
  6.4500000E+01  6.1505806E-02
  1.2900000E+02  6.1505806E-02
  1.2900000E+02  7.2742258E-03
  1.2900272E+02  7.2742258E-03
  1.2915265E+02  7.3663621E-03
  1.2930259E+02  7.4622952E-03
  1.2945252E+02  7.5619260E-03
  1.2960245E+02  7.6651576E-03
  1.2990231E+02  7.8820334E-03
  1.3020218E+02  8.1121563E-03
  1.3080190E+02  8.6090309E-03
  1.3140163E+02  9.1493516E-03
  1.3260109E+02  1.0331842E-02
  1.3380054E+02  1.1595829E-02
  1.3500000E+02  1.2868390E-02
  1.3625000E+02  1.4122549E-02
  1.3750000E+02  1.5228321E-02
  1.3875000E+02  1.6130483E-02
  1.3937500E+02  1.6495294E-02
  1.4000000E+02  1.6800773E-02
  1.4125000E+02  1.7237424E-02
  1.4250000E+02  1.7459197E-02
  1.4500000E+02  1.7387379E-02
  1.4625000E+02  1.7164720E-02
  1.4750000E+02  1.6860004E-02
  1.4875000E+02  1.6498794E-02
  1.5000000E+02  1.6100912E-02
  1.5250000E+02  1.5251056E-02
  1.5500000E+02  1.4386133E-02
  1.5750000E+02  1.3541674E-02
  1.6000000E+02  1.2731766E-02
  1.7000000E+02  9.8720559E-03
  1.7500000E+02  8.6587728E-03
  1.8000000E+02  7.5858021E-03
  1.8500000E+02  6.6505014E-03
  1.9000000E+02  5.8454630E-03
  2.0000000E+02  4.5757480E-03
  2.0500000E+02  4.0817558E-03
  2.1000000E+02  3.6629936E-03
  2.1500000E+02  3.3075878E-03
  2.2000000E+02  3.0054510E-03
  2.2500000E+02  2.7483789E-03
  2.3000000E+02  2.5294545E-03
  2.3500000E+02  2.3430566E-03
  2.4000000E+02  2.1844409E-03
  2.5000000E+02  1.9351939E-03
  2.6000000E+02  1.7566789E-03
  2.7000000E+02  1.6307627E-03
  2.8000000E+02  1.5440358E-03
  2.9000000E+02  1.4864920E-03
  3.0000000E+02  1.4501308E-03
  3.1000000E+02  1.4289674E-03
  3.2000000E+02  1.4183471E-03
  3.3000000E+02  1.4148584E-03
  3.4000000E+02  1.4162233E-03
  3.5000000E+02  1.4208113E-03
  3.6000000E+02  1.4274395E-03
  3.8000000E+02  1.4435622E-03
  4.0000000E+02  1.4594491E-03
  4.2000000E+02  1.4718290E-03
  4.4000000E+02  1.4796194E-03
  4.6000000E+02  1.4826782E-03
  4.8000000E+02  1.4813494E-03
  5.0000000E+02  1.4759228E-03
  5.2500000E+02  1.4637085E-03
  5.5000000E+02  1.4463696E-03
  5.7500000E+02  1.4251597E-03
  6.0000000E+02  1.4008985E-03
  6.5000000E+02  1.3454478E-03
  6.7500000E+02  1.3154512E-03
  7.0000000E+02  1.2846115E-03
  7.2500000E+02  1.2532678E-03
  7.5000000E+02  1.2216896E-03
  8.0000000E+02  1.1587133E-03
  8.5000000E+02  1.0970752E-03
  9.0000000E+02  1.0375983E-03
  9.5000000E+02  9.8076610E-04
  1.0000000E+03  9.2688812E-04
  1.0500000E+03  8.7606457E-04
  1.1000000E+03  8.2822378E-04
  1.1500000E+03  7.8326932E-04
  1.2000000E+03  7.4112772E-04
  1.2500000E+03  7.0169019E-04
  1.3000000E+03  6.6479680E-04
  1.3500000E+03  6.3027433E-04
  1.4000000E+03  5.9795969E-04
  1.4500000E+03  5.6770363E-04
  1.5000000E+03  5.3936468E-04
  1.6000000E+03  4.8791355E-04
  1.7000000E+03  4.4264086E-04
  1.8000000E+03  4.0269925E-04
  1.9000000E+03  3.6735447E-04
  2.0000000E+03  3.3598044E-04
  2.1000000E+03  3.0804490E-04
  2.2000000E+03  2.8309572E-04
  2.3000000E+03  2.6074817E-04
  2.4000000E+03  2.4067423E-04
  2.5000000E+03  2.2259311E-04
  2.6000000E+03  2.0626419E-04
  2.7000000E+03  1.9148048E-04
  2.8000000E+03  1.7806328E-04
  2.9000000E+03  1.6585819E-04
  3.0000000E+03  1.5473114E-04
  3.1000000E+03  1.4456541E-04
  3.2000000E+03  1.3525923E-04
  3.4000000E+03  1.1887996E-04
  3.6000000E+03  1.0500224E-04
  3.8000000E+03  9.3165967E-05
  4.0000000E+03  8.3009213E-05
  4.2000000E+03  7.4244713E-05
  4.4000000E+03  6.6642343E-05
  4.6000000E+03  6.0016423E-05
  4.8000000E+03  5.4216271E-05
  5.0000000E+03  4.9118404E-05
  5.2500000E+03  4.3579773E-05
  5.5000000E+03  3.8817454E-05
  5.7500000E+03  3.4701419E-05
  6.0000000E+03  3.1127159E-05
  6.5000000E+03  2.5279812E-05
  6.7500000E+03  2.2879800E-05
  7.0000000E+03  2.0762219E-05
  7.2500000E+03  1.8887466E-05
  7.5000000E+03  1.7222401E-05
  8.0000000E+03  1.4413990E-05
  8.5000000E+03  1.2160875E-05
  9.0000000E+03  1.0334965E-05
  9.5000000E+03  8.8416787E-06
  1.0000000E+04  7.6102129E-06
  1.0500000E+04  6.5868885E-06
  1.1000000E+04  5.7305415E-06
  1.1500000E+04  5.0092783E-06
  1.2000000E+04  4.3981422E-06
  1.2500000E+04  3.8774353E-06
  1.3000000E+04  3.4314794E-06
  1.3500000E+04  3.0476990E-06
  1.4000000E+04  2.7159350E-06
  1.4500000E+04  2.4279250E-06
  1.5000000E+04  2.1769067E-06
  1.5500000E+04  1.9573123E-06
  1.6000000E+04  1.7645323E-06
  1.6500000E+04  1.5947310E-06
  1.7000000E+04  1.4447000E-06
  1.7500000E+04  1.3117429E-06
  1.8000000E+04  1.1935840E-06
  1.8500000E+04  1.0882944E-06
  1.9000000E+04  9.9423292E-07
  2.0000000E+04  8.3438580E-07
  2.1000000E+04  7.0504085E-07
  2.2000000E+04  5.9950060E-07
  2.3000000E+04  5.1272060E-07
  2.4000000E+04  4.4085852E-07
  2.5000000E+04  3.8095834E-07
  2.6000000E+04  3.3072374E-07
  2.7000000E+04  2.8835532E-07
  2.8000000E+04  2.5243171E-07
  2.9000000E+04  2.2182146E-07
  3.0000000E+04  1.9561744E-07
  3.1000000E+04  1.7308746E-07
  3.2000000E+04  1.5363688E-07
  3.3000000E+04  1.3677990E-07
  3.4000000E+04  1.2211733E-07
  3.5000000E+04  1.0931941E-07
  3.6000000E+04  9.8112456E-08
  3.7000000E+04  8.8268219E-08
  3.8000000E+04  7.9595458E-08
  3.9000000E+04  7.1933267E-08
  4.0000000E+04  6.5145731E-08
  4.2000000E+04  5.3750817E-08
  4.4000000E+04  4.4678236E-08
  4.6000000E+04  3.7390736E-08
  4.8000000E+04  3.1489327E-08
  5.0000000E+04  2.6674347E-08
  5.1250000E+04  2.4113216E-08
  5.2500000E+04  2.1842116E-08
  5.3750000E+04  1.9823261E-08
  5.5000000E+04  1.8024420E-08
  5.7500000E+04  1.4980333E-08
  5.8750000E+04  1.3691006E-08
  6.0000000E+04  1.2532412E-08
  6.2500000E+04  1.0548434E-08
  6.5000000E+04  8.9287762E-09
  6.7500000E+04  7.5976116E-09
  7.0000000E+04  6.4966808E-09
  7.2500000E+04  5.5808284E-09
  7.5000000E+04  4.8147657E-09
  7.7500000E+04  4.1707014E-09
  8.0000000E+04  3.6265935E-09
  8.2500000E+04  3.1648432E-09
  8.5000000E+04  2.7713063E-09
  8.7500000E+04  2.4345470E-09
  9.0000000E+04  2.1452693E-09
  9.2500000E+04  1.8958755E-09
  9.5000000E+04  1.6801240E-09
  9.7500000E+04  1.4928633E-09
  1.0000000E+05  1.3298218E-09
  1.0250000E+05  1.1874428E-09
  1.0500000E+05  1.0627527E-09
  1.0750000E+05  9.5325560E-10
  1.1000000E+05  8.5684899E-10
  1.1250000E+05  7.7175503E-10
  1.1500000E+05  6.9646547E-10
  1.2000000E+05  5.7035325E-10
  1.2500000E+05  4.7032112E-10
  1.3000000E+05  3.9033246E-10
  1.3500000E+05  3.2588964E-10
  1.4000000E+05  2.7360769E-10
  1.4500000E+05  2.3091476E-10
  1.5000000E+05  1.9583923E-10
  1.5500000E+05  1.6685699E-10
  1.6000000E+05  1.4278077E-10
  1.6500000E+05  1.2267897E-10
  1.7000000E+05  1.0581544E-10
  1.7500000E+05  9.1604689E-11
  1.8000000E+05  7.9578244E-11
  1.8500000E+05  6.9359118E-11
  1.9000000E+05  6.0642284E-11
  1.9500000E+05  5.3179665E-11
  2.0000000E+05  4.6768482E-11
  2.0500000E+05  4.1242215E-11
  2.1000000E+05  3.6463552E-11
  2.1500000E+05  3.2318789E-11
  2.2000000E+05  2.8713376E-11
  2.2500000E+05  2.5568368E-11
  2.3000000E+05  2.2817621E-11
  2.3500000E+05  2.0405529E-11
  2.4000000E+05  1.8285190E-11
  2.4500000E+05  1.6416904E-11
  2.5000000E+05  1.4766961E-11
  2.5500000E+05  1.3306651E-11
  2.6000000E+05  1.2011452E-11
  2.6500000E+05  1.0860363E-11
  2.7000000E+05  9.8353463E-12
  2.8000000E+05  8.1035306E-12
  2.9000000E+05  6.7153736E-12
  3.0000000E+05  5.5952024E-12
  3.1000000E+05  4.6855989E-12
  3.2000000E+05  3.9426296E-12
  3.3000000E+05  3.3324105E-12
  3.4000000E+05  2.8286107E-12
  3.5000000E+05  2.4106259E-12
  3.6000000E+05  2.0622289E-12
  3.7000000E+05  1.7705583E-12
  3.8000000E+05  1.5253597E-12
  3.9000000E+05  1.3184122E-12
  4.0000000E+05  1.1430907E-12
  4.1000000E+05  9.9402941E-13
  4.2000000E+05  8.6686143E-13
  4.3000000E+05  7.5801645E-13
  4.4000000E+05  6.6456295E-13
  4.5000000E+05  5.8408366E-13
  4.6000000E+05  5.1457791E-13
  4.7000000E+05  4.5438381E-13
  4.8000000E+05  4.0211583E-13
  5.0000000E+05  3.1690758E-13
  5.1250000E+05  2.7418493E-13
  5.2500000E+05  2.3791695E-13
  5.3750000E+05  2.0702447E-13
  5.5000000E+05  1.8062585E-13
  5.6250000E+05  1.5799771E-13
  5.7500000E+05  1.3854413E-13
  5.8750000E+05  1.2177232E-13
  6.0000000E+05  1.0727326E-13
  6.1250000E+05  9.4706254E-14
  6.2500000E+05  8.3786546E-14
  6.3750000E+05  7.4275368E-14
  6.5000000E+05  6.5971838E-14
  6.6250000E+05  5.8706435E-14
  6.7500000E+05  5.2335683E-14
  6.8750000E+05  4.6737809E-14
  7.0000000E+05  4.1809203E-14
  7.1250000E+05  3.7461480E-14
  7.2500000E+05  3.3619023E-14
  7.3750000E+05  3.0216978E-14
  7.5000000E+05  2.7199596E-14
  7.6250000E+05  2.4518844E-14
  7.7500000E+05  2.2133247E-14
  8.0000000E+05  1.8108704E-14
  8.2500000E+05  1.4892051E-14
  8.5000000E+05  1.2306182E-14
  8.7500000E+05  1.0216008E-14
  9.0000000E+05  8.5178618E-15
  9.2500000E+05  7.1315770E-15
  9.5000000E+05  5.9946835E-15
  9.7500000E+05  5.0582192E-15
  1.0000000E+06  4.2834975E-15
  1.0250000E+06  3.6398117E-15
  1.0500000E+06  3.1028114E-15
  1.0750000E+06  2.6530863E-15
  1.1000000E+06  2.2750991E-15
  1.1250000E+06  1.9565190E-15
  1.1500000E+06  1.6873717E-15
  1.1750000E+06  1.4594345E-15
  1.2000000E+06  1.2659193E-15
  
  
#  98  24  P1  EION =  6.100000000E+01 eV   243
#  S(0) = 2.839736E-01
  5.6090673E-01  0.0000000E+00
  5.6090673E+01  0.0000000E+00
  5.6090673E+01  3.7185362E-03
  6.1000000E+01  3.7185362E-03
  6.1002721E+01  3.7185362E-03
  6.1802177E+01  3.5678917E-03
  6.2601633E+01  3.4205221E-03
  6.3401088E+01  3.2777697E-03
  6.4200544E+01  3.1405480E-03
  6.5000000E+01  3.0094289E-03
  6.6250000E+01  2.8173065E-03
  6.7500000E+01  2.6410491E-03
  6.8750000E+01  2.4801646E-03
  7.0000000E+01  2.3337396E-03
  7.2500000E+01  2.0797285E-03
  7.5000000E+01  1.8696803E-03
  7.7500000E+01  1.6949811E-03
  8.0000000E+01  1.5484002E-03
  8.2500000E+01  1.4241234E-03
  8.5000000E+01  1.3175801E-03
  8.7500000E+01  1.2252234E-03
  9.0000000E+01  1.1443227E-03
  9.2500000E+01  1.0727862E-03
  9.5000000E+01  1.0090162E-03
  9.7500000E+01  9.5178569E-04
  1.0000000E+02  9.0015356E-04
  1.0250000E+02  8.5338062E-04
  1.0500000E+02  8.1088471E-04
  1.1000000E+02  7.3689737E-04
  1.1500000E+02  6.7521065E-04
  1.2000000E+02  6.2355495E-04
  1.2500000E+02  5.8008045E-04
  1.3000000E+02  5.4323009E-04
  1.3500000E+02  5.1170815E-04
  1.4000000E+02  4.8443387E-04
  1.4500000E+02  4.6054215E-04
  1.5000000E+02  4.3934569E-04
  1.5500000E+02  4.2032214E-04
  1.6000000E+02  4.0307223E-04
  1.6500000E+02  3.8730631E-04
  1.7000000E+02  3.7281111E-04
  1.8000000E+02  3.4702382E-04
  1.9000000E+02  3.2481458E-04
  2.0000000E+02  3.0553925E-04
  2.1000000E+02  2.8865947E-04
  2.2000000E+02  2.7369789E-04
  2.3000000E+02  2.6025915E-04
  2.4000000E+02  2.4803298E-04
  2.5000000E+02  2.3681245E-04
  2.6000000E+02  2.2645174E-04
  2.7000000E+02  2.1686189E-04
  2.8000000E+02  2.0798163E-04
  2.9000000E+02  1.9975016E-04
  3.0000000E+02  1.9210707E-04
  3.1000000E+02  1.8499676E-04
  3.2000000E+02  1.7835719E-04
  3.4000000E+02  1.6626186E-04
  3.6000000E+02  1.5547861E-04
  3.8000000E+02  1.4579447E-04
  4.0000000E+02  1.3708165E-04
  4.2000000E+02  1.2923936E-04
  4.4000000E+02  1.2214079E-04
  4.6000000E+02  1.1567172E-04
  4.8000000E+02  1.0974495E-04
  5.0000000E+02  1.0429148E-04
  5.2500000E+02  9.8066759E-05
  5.5000000E+02  9.2438593E-05
  5.7500000E+02  8.7336107E-05
  6.0000000E+02  8.2678998E-05
  6.5000000E+02  7.4469949E-05
  6.7500000E+02  7.0847377E-05
  7.0000000E+02  6.7505146E-05
  7.2500000E+02  6.4411416E-05
  7.5000000E+02  6.1538574E-05
  8.0000000E+02  5.6370291E-05
  8.5000000E+02  5.1863770E-05
  9.0000000E+02  4.7907472E-05
  9.5000000E+02  4.4408481E-05
  1.0000000E+03  4.1297002E-05
  1.0500000E+03  3.8518655E-05
  1.1000000E+03  3.6026089E-05
  1.1500000E+03  3.3778370E-05
  1.2000000E+03  3.1742603E-05
  1.2500000E+03  2.9893054E-05
  1.3000000E+03  2.8207954E-05
  1.3500000E+03  2.6668114E-05
  1.4000000E+03  2.5256656E-05
  1.4500000E+03  2.3959137E-05
  1.5000000E+03  2.2763225E-05
  1.6000000E+03  2.0635184E-05
  1.7000000E+03  1.8803067E-05
  1.8000000E+03  1.7213670E-05
  1.9000000E+03  1.5825325E-05
  2.0000000E+03  1.4604936E-05
  2.1000000E+03  1.3526001E-05
  2.2000000E+03  1.2567090E-05
  2.3000000E+03  1.1710723E-05
  2.4000000E+03  1.0942504E-05
  2.5000000E+03  1.0250498E-05
  2.6000000E+03  9.6247516E-06
  2.7000000E+03  9.0569034E-06
  2.8000000E+03  8.5398877E-06
  2.9000000E+03  8.0676917E-06
  3.0000000E+03  7.6351652E-06
  3.1000000E+03  7.2378864E-06
  3.2000000E+03  6.8720412E-06
  3.4000000E+03  6.2218527E-06
  3.6000000E+03  5.6629143E-06
  3.8000000E+03  5.1785450E-06
  4.0000000E+03  4.7557420E-06
  4.2000000E+03  4.3842514E-06
  4.4000000E+03  4.0558938E-06
  4.6000000E+03  3.7640885E-06
  4.8000000E+03  3.5034954E-06
  5.0000000E+03  3.2697299E-06
  5.2500000E+03  3.0097556E-06
  5.5000000E+03  2.7802135E-06
  5.7500000E+03  2.5764231E-06
  6.0000000E+03  2.3946057E-06
  6.5000000E+03  2.0850271E-06
  6.7500000E+03  1.9525474E-06
  7.0000000E+03  1.8324241E-06
  7.2500000E+03  1.7231426E-06
  7.5000000E+03  1.6234211E-06
  8.0000000E+03  1.4484290E-06
  8.5000000E+03  1.3003756E-06
  9.0000000E+03  1.1739463E-06
  9.5000000E+03  1.0650928E-06
  1.0000000E+04  9.7068180E-07
  1.0500000E+04  8.8825075E-07
  1.1000000E+04  8.1584255E-07
  1.1500000E+04  7.5188692E-07
  1.2000000E+04  6.9511190E-07
  1.2500000E+04  6.4447740E-07
  1.3000000E+04  5.9912486E-07
  1.3500000E+04  5.5834074E-07
  1.4000000E+04  5.2152880E-07
  1.4500000E+04  4.8818732E-07
  1.5000000E+04  4.5789166E-07
  1.6000000E+04  4.0504543E-07
  1.7000000E+04  3.6067739E-07
  1.8000000E+04  3.2306571E-07
  1.9000000E+04  2.9090534E-07
  2.0000000E+04  2.6319269E-07
  2.1000000E+04  2.3914604E-07
  2.2000000E+04  2.1814881E-07
  2.3000000E+04  1.9970920E-07
  2.4000000E+04  1.8343099E-07
  2.5000000E+04  1.6899182E-07
  2.6000000E+04  1.5612689E-07
  2.7000000E+04  1.4461727E-07
  2.8000000E+04  1.3428079E-07
  2.9000000E+04  1.2496490E-07
  3.0000000E+04  1.1654102E-07
  3.1000000E+04  1.0890020E-07
  3.2000000E+04  1.0194949E-07
  3.4000000E+04  8.9810964E-08
  3.6000000E+04  7.9611414E-08
  3.8000000E+04  7.0964516E-08
  4.0000000E+04  6.3575334E-08
  4.2000000E+04  5.7215721E-08
  4.4000000E+04  5.1706798E-08
  4.6000000E+04  4.6906563E-08
  4.8000000E+04  4.2701152E-08
  5.0000000E+04  3.8998509E-08
  5.2500000E+04  3.4964304E-08
  5.5000000E+04  3.1481604E-08
  5.7500000E+04  2.8457056E-08
  5.8750000E+04  2.7092641E-08
  6.0000000E+04  2.5815966E-08
  6.2500000E+04  2.3498074E-08
  6.5000000E+04  2.1454337E-08
  6.7500000E+04  1.9644534E-08
  7.0000000E+04  1.8035460E-08
  7.2500000E+04  1.6599533E-08
  7.5000000E+04  1.5313686E-08
  7.7500000E+04  1.4158504E-08
  8.0000000E+04  1.3117547E-08
  8.2500000E+04  1.2176829E-08
  8.5000000E+04  1.1324396E-08
  8.7500000E+04  1.0549993E-08
  9.0000000E+04  9.8447845E-09
  9.2500000E+04  9.2011259E-09
  9.5000000E+04  8.6123776E-09
  1.0000000E+05  7.5771873E-09
  1.0500000E+05  6.7010346E-09
  1.1000000E+05  5.9543658E-09
  1.1500000E+05  5.3140171E-09
  1.2000000E+05  4.7616466E-09
  1.2500000E+05  4.2826071E-09
  1.3000000E+05  3.8651167E-09
  1.3500000E+05  3.4996110E-09
  1.4000000E+05  3.1782571E-09
  1.4500000E+05  2.8945879E-09
  1.5000000E+05  2.6432385E-09
  1.5500000E+05  2.4197386E-09
  1.6000000E+05  2.2203484E-09
  1.6500000E+05  2.0419232E-09
  1.7000000E+05  1.8817973E-09
  1.7500000E+05  1.7377002E-09
  1.8000000E+05  1.6076876E-09
  1.8500000E+05  1.4900895E-09
  1.9000000E+05  1.3834677E-09
  1.9500000E+05  1.2865794E-09
  2.0000000E+05  1.1983470E-09
  2.0500000E+05  1.1178336E-09
  2.1000000E+05  1.0442208E-09
  2.2000000E+05  9.1491717E-10
  2.3000000E+05  8.0567716E-10
  2.4000000E+05  7.1279200E-10
  2.5000000E+05  6.3334237E-10
  2.6000000E+05  5.6500955E-10
  2.7000000E+05  5.0593639E-10
  2.8000000E+05  4.5462382E-10
  2.9000000E+05  4.0985265E-10
  3.0000000E+05  3.7062500E-10
  3.1000000E+05  3.3611915E-10
  3.2000000E+05  3.0565410E-10
  3.3000000E+05  2.7866240E-10
  3.4000000E+05  2.5466903E-10
  3.5000000E+05  2.3327442E-10
  3.6000000E+05  2.1414110E-10
  3.7000000E+05  1.9698261E-10
  3.8000000E+05  1.8155455E-10
  3.9000000E+05  1.6764763E-10
  4.0000000E+05  1.5508167E-10
  4.1000000E+05  1.4370115E-10
  4.2000000E+05  1.3337155E-10
  4.3000000E+05  1.2397612E-10
  4.4000000E+05  1.1541322E-10
  4.6000000E+05  1.0044074E-10
  4.8000000E+05  8.7866976E-11
  5.0000000E+05  7.7237353E-11
  5.1250000E+05  7.1420284E-11
  5.2500000E+05  6.6151714E-11
  5.3750000E+05  6.1369999E-11
  5.5000000E+05  5.7021457E-11
  5.7500000E+05  4.9439855E-11
  5.8750000E+05  4.6128589E-11
  6.0000000E+05  4.3093016E-11
  6.2500000E+05  3.7741158E-11
  6.5000000E+05  3.3205375E-11
  6.7500000E+05  2.9346514E-11
  
  
#  98  25  P2  EION =  3.900000000E+01 eV   262
#  S(0) = 2.845138E+00
  1.5574341E-01  0.0000000E+00
  1.5574341E+01  0.0000000E+00
  1.5574341E+01  6.2131024E-02
  3.9000000E+01  6.2131024E-02
  3.9002721E+01  6.2131024E-02
  4.0002177E+01  5.8092916E-02
  4.0501905E+01  5.6134912E-02
  4.1001633E+01  5.4258120E-02
  4.1501361E+01  5.2470117E-02
  4.2001088E+01  5.0770883E-02
  4.3000544E+01  4.7622331E-02
  4.4000000E+01  4.4769485E-02
  4.5000000E+01  4.2166174E-02
  4.6000000E+01  3.9775489E-02
  4.7000000E+01  3.7566361E-02
  4.8000000E+01  3.5514365E-02
  4.9000000E+01  3.3600443E-02
  5.0000000E+01  3.1809697E-02
  5.1250000E+01  2.9726823E-02
  5.2500000E+01  2.7800246E-02
  5.5000000E+01  2.4362255E-02
  5.7500000E+01  2.1409323E-02
  6.0000000E+01  1.8874797E-02
  6.5000000E+01  1.4838038E-02
  6.7500000E+01  1.3238719E-02
  7.0000000E+01  1.1862990E-02
  7.2500000E+01  1.0675751E-02
  7.5000000E+01  9.6470720E-03
  7.7500000E+01  8.7516909E-03
  8.0000000E+01  7.9685601E-03
  8.2500000E+01  7.2801406E-03
  8.5000000E+01  6.6719877E-03
  8.7500000E+01  6.1321121E-03
  9.0000000E+01  5.6506659E-03
  9.2500000E+01  5.2194676E-03
  9.5000000E+01  4.8317472E-03
  9.7500000E+01  4.4818801E-03
  1.0000000E+02  4.1651491E-03
  1.0250000E+02  3.8775788E-03
  1.0500000E+02  3.6158292E-03
  1.1000000E+02  3.1587015E-03
  1.1500000E+02  2.7752530E-03
  1.2000000E+02  2.4514259E-03
  1.2500000E+02  2.1763057E-03
  1.3000000E+02  1.9412464E-03
  1.3500000E+02  1.7393228E-03
  1.4000000E+02  1.5649568E-03
  1.4500000E+02  1.4136172E-03
  1.5000000E+02  1.2816224E-03
  1.5500000E+02  1.1659688E-03
  1.6000000E+02  1.0641914E-03
  1.6500000E+02  9.7425913E-04
  1.7000000E+02  8.9449537E-04
  1.7500000E+02  8.2350107E-04
  1.8000000E+02  7.6010112E-04
  1.8500000E+02  7.0330685E-04
  1.9000000E+02  6.5227962E-04
  1.9500000E+02  6.0630423E-04
  2.0000000E+02  5.6476838E-04
  2.0500000E+02  5.2714609E-04
  2.1000000E+02  4.9298407E-04
  2.2000000E+02  4.3353036E-04
  2.3000000E+02  3.8387284E-04
  2.4000000E+02  3.4208015E-04
  2.5000000E+02  3.0667607E-04
  2.6000000E+02  2.7650380E-04
  2.7000000E+02  2.5063686E-04
  2.8000000E+02  2.2833072E-04
  2.9000000E+02  2.0898735E-04
  3.0000000E+02  1.9211632E-04
  3.1000000E+02  1.7731969E-04
  3.2000000E+02  1.6427687E-04
  3.3000000E+02  1.5273322E-04
  3.4000000E+02  1.4247946E-04
  3.5000000E+02  1.3334020E-04
  3.6000000E+02  1.2516826E-04
  3.8000000E+02  1.1124812E-04
  3.9000000E+02  1.0530345E-04
  4.0000000E+02  9.9922982E-05
  4.1000000E+02  9.5035249E-05
  4.2000000E+02  9.0579833E-05
  4.4000000E+02  8.2769658E-05
  4.6000000E+02  7.6174342E-05
  4.8000000E+02  7.0557626E-05
  5.0000000E+02  6.5735539E-05
  5.2500000E+02  6.0608030E-05
  5.5000000E+02  5.6279259E-05
  5.7500000E+02  5.2576638E-05
  5.8750000E+02  5.0918299E-05
  6.0000000E+02  4.9371278E-05
  6.2500000E+02  4.6571373E-05
  6.5000000E+02  4.4108258E-05
  6.7500000E+02  4.1926190E-05
  7.0000000E+02  3.9976938E-05
  7.2500000E+02  3.8221689E-05
  7.5000000E+02  3.6630146E-05
  8.0000000E+02  3.3851164E-05
  8.5000000E+02  3.1501119E-05
  9.0000000E+02  2.9478357E-05
  9.5000000E+02  2.7710260E-05
  1.0000000E+03  2.6147019E-05
  1.0500000E+03  2.4751622E-05
  1.1000000E+03  2.3495089E-05
  1.1500000E+03  2.2354798E-05
  1.2000000E+03  2.1313682E-05
  1.2500000E+03  2.0358549E-05
  1.3000000E+03  1.9478495E-05
  1.3500000E+03  1.8664268E-05
  1.4000000E+03  1.7908084E-05
  1.4500000E+03  1.7203453E-05
  1.5000000E+03  1.6545078E-05
  1.6000000E+03  1.5349642E-05
  1.7000000E+03  1.4292333E-05
  1.8000000E+03  1.3350603E-05
  1.9000000E+03  1.2506686E-05
  2.0000000E+03  1.1746359E-05
  2.1000000E+03  1.1058124E-05
  2.2000000E+03  1.0432591E-05
  2.3000000E+03  9.8619203E-06
  2.4000000E+03  9.3394846E-06
  2.5000000E+03  8.8596690E-06
  2.6000000E+03  8.4177121E-06
  2.7000000E+03  8.0095546E-06
  2.8000000E+03  7.6316873E-06
  2.9000000E+03  7.2810471E-06
  3.0000000E+03  6.9549469E-06
  3.1000000E+03  6.6510362E-06
  3.2000000E+03  6.3672524E-06
  3.4000000E+03  5.8530177E-06
  3.6000000E+03  5.4000516E-06
  3.8000000E+03  4.9986304E-06
  4.0000000E+03  4.6409274E-06
  4.2000000E+03  4.3205836E-06
  4.4000000E+03  4.0323859E-06
  4.6000000E+03  3.7720415E-06
  4.8000000E+03  3.5359913E-06
  5.0000000E+03  3.3212417E-06
  5.2500000E+03  3.0789093E-06
  5.5000000E+03  2.8617217E-06
  5.7500000E+03  2.6662461E-06
  6.0000000E+03  2.4896495E-06
  6.5000000E+03  2.1839567E-06
  6.7500000E+03  2.0511360E-06
  7.0000000E+03  1.9296320E-06
  7.2500000E+03  1.8181921E-06
  7.5000000E+03  1.7157380E-06
  8.0000000E+03  1.5341598E-06
  8.5000000E+03  1.3787344E-06
  9.0000000E+03  1.2447070E-06
  9.5000000E+03  1.1283622E-06
  1.0000000E+04  1.0267594E-06
  1.0500000E+04  9.3754379E-07
  1.1000000E+04  8.5881158E-07
  1.1500000E+04  7.8901003E-07
  1.2000000E+04  7.2686230E-07
  1.2500000E+04  6.7131082E-07
  1.3000000E+04  6.2147298E-07
  1.3500000E+04  5.7660778E-07
  1.4000000E+04  5.3608994E-07
  1.4500000E+04  4.9938877E-07
  1.5000000E+04  4.6605158E-07
  1.6000000E+04  4.0797084E-07
  1.7000000E+04  3.5933926E-07
  1.8000000E+04  3.1826764E-07
  1.9000000E+04  2.8331226E-07
  2.0000000E+04  2.5335444E-07
  2.1000000E+04  2.2751705E-07
  2.2000000E+04  2.0510456E-07
  2.3000000E+04  1.8555983E-07
  2.4000000E+04  1.6843259E-07
  2.5000000E+04  1.5335594E-07
  2.6000000E+04  1.4002863E-07
  2.7000000E+04  1.2820161E-07
  2.8000000E+04  1.1766767E-07
  2.9000000E+04  1.0825332E-07
  3.0000000E+04  9.9812533E-08
  3.1000000E+04  9.2221773E-08
  3.2000000E+04  8.5376067E-08
  3.3000000E+04  7.9185778E-08
  3.4000000E+04  7.3574011E-08
  3.5000000E+04  6.8474528E-08
  3.6000000E+04  6.3830058E-08
  3.8000000E+04  5.5713756E-08
  4.0000000E+04  4.8898889E-08
  4.2000000E+04  4.3135097E-08
  4.4000000E+04  3.8227865E-08
  4.6000000E+04  3.4024406E-08
  4.8000000E+04  3.0403542E-08
  5.0000000E+04  2.7268301E-08
  5.2500000E+04  2.3914410E-08
  5.5000000E+04  2.1076616E-08
  5.7500000E+04  1.8660120E-08
  5.8750000E+04  1.7585873E-08
  6.0000000E+04  1.6590229E-08
  6.2500000E+04  1.4807548E-08
  6.5000000E+04  1.3264455E-08
  6.7500000E+04  1.1922461E-08
  7.0000000E+04  1.0750233E-08
  7.2500000E+04  9.7220880E-09
  7.5000000E+04  8.8168431E-09
  7.7500000E+04  8.0169239E-09
  8.0000000E+04  7.3076731E-09
  8.2500000E+04  6.6768025E-09
  8.5000000E+04  6.1139546E-09
  8.7500000E+04  5.6103585E-09
  9.0000000E+04  5.1585559E-09
  9.2500000E+04  4.7521781E-09
  9.5000000E+04  4.3857642E-09
  9.7500000E+04  4.0546147E-09
  1.0000000E+05  3.7546721E-09
  1.0250000E+05  3.4824210E-09
  1.0500000E+05  3.2348056E-09
  1.1000000E+05  2.8031565E-09
  1.1500000E+05  2.4421406E-09
  1.2000000E+05  2.1381719E-09
  1.2500000E+05  1.8806473E-09
  1.3000000E+05  1.6612153E-09
  1.3500000E+05  1.4732415E-09
  1.4000000E+05  1.3114126E-09
  1.4500000E+05  1.1714422E-09
  1.5000000E+05  1.0498487E-09
  1.5500000E+05  9.4378541E-10
  1.6000000E+05  8.5091137E-10
  1.6500000E+05  7.6929034E-10
  1.7000000E+05  6.9731207E-10
  1.7500000E+05  6.3363070E-10
  1.8000000E+05  5.7711643E-10
  1.8500000E+05  5.2681626E-10
  1.9000000E+05  4.8192262E-10
  1.9500000E+05  4.4174846E-10
  2.0000000E+05  4.0570690E-10
  2.0500000E+05  3.7329484E-10
  2.1000000E+05  3.4407960E-10
  2.1500000E+05  3.1768782E-10
  2.2000000E+05  2.9379633E-10
  2.2500000E+05  2.7212467E-10
  2.3000000E+05  2.5242863E-10
  2.4000000E+05  2.1813669E-10
  2.5000000E+05  1.8951032E-10
  2.6000000E+05  1.6545724E-10
  2.7000000E+05  1.4512386E-10
  2.8000000E+05  1.2783761E-10
  2.9000000E+05  1.1306441E-10
  3.0000000E+05  1.0037672E-10
  3.1000000E+05  8.9429721E-11
  3.2000000E+05  7.9943400E-11
  3.3000000E+05  7.1688969E-11
  3.4000000E+05  6.4478528E-11
  3.5000000E+05  5.8156925E-11
  3.6000000E+05  5.2595541E-11
  3.7000000E+05  4.7687083E-11
  3.8000000E+05  4.3341522E-11
  3.9000000E+05  3.9482977E-11
  4.0000000E+05  3.6046972E-11
  4.1000000E+05  3.2978621E-11
  4.2000000E+05  3.0231258E-11
  4.3000000E+05  2.7765050E-11
  4.4000000E+05  2.5545971E-11
  4.5000000E+05  2.3545287E-11
  4.6000000E+05  2.1738198E-11
  4.7000000E+05  2.0103049E-11
  4.8000000E+05  1.8620890E-11
  
  
#  98  26  P3  EION =  2.500000000E+01 eV   278
#  S(0) = 6.110679E+00
  6.7344295E-03  0.0000000E+00
  6.7344295E-01  0.0000000E+00
  6.7344295E-01  1.6308645E-01
  2.5000000E+01  1.6308645E-01
  2.5002721E+01  1.6308645E-01
  2.5077653E+01  1.6116995E-01
  2.5152585E+01  1.5928775E-01
  2.5227517E+01  1.5743934E-01
  2.5302449E+01  1.5562416E-01
  2.5452313E+01  1.5209124E-01
  2.5602177E+01  1.4868413E-01
  2.5901905E+01  1.4222713E-01
  2.6201633E+01  1.3621262E-01
  2.6801088E+01  1.2535760E-01
  2.7400544E+01  1.1584131E-01
  2.8000000E+01  1.0743586E-01
  2.8500000E+01  1.0114131E-01
  2.9000000E+01  9.5405374E-02
  2.9500000E+01  9.0156280E-02
  3.0000000E+01  8.5334024E-02
  3.1000000E+01  7.6776161E-02
  3.2000000E+01  6.9413799E-02
  3.3000000E+01  6.3014646E-02
  3.4000000E+01  5.7405232E-02
  3.5000000E+01  5.2453310E-02
  3.6000000E+01  4.8056121E-02
  3.7000000E+01  4.4132410E-02
  3.8000000E+01  4.0616846E-02
  3.9000000E+01  3.7456129E-02
  4.0000000E+01  3.4606133E-02
  4.1000000E+01  3.2029830E-02
  4.2000000E+01  2.9695899E-02
  4.3000000E+01  2.7577375E-02
  4.4000000E+01  2.5651096E-02
  4.6000000E+01  2.2296609E-02
  4.8000000E+01  1.9498200E-02
  5.0000000E+01  1.7150922E-02
  5.1250000E+01  1.5875264E-02
  5.2500000E+01  1.4726209E-02
  5.3750000E+01  1.3689074E-02
  5.5000000E+01  1.2751103E-02
  5.7500000E+01  1.1129299E-02
  5.8750000E+01  1.0427136E-02
  6.0000000E+01  9.7870862E-03
  6.2500000E+01  8.6677299E-03
  6.5000000E+01  7.7273452E-03
  6.7500000E+01  6.9317770E-03
  7.0000000E+01  6.2542517E-03
  7.2500000E+01  5.6736596E-03
  7.5000000E+01  5.1732093E-03
  7.7500000E+01  4.7394572E-03
  8.0000000E+01  4.3615610E-03
  8.2500000E+01  4.0306987E-03
  8.5000000E+01  3.7396487E-03
  8.7500000E+01  3.4824767E-03
  9.0000000E+01  3.2542419E-03
  9.2500000E+01  3.0508291E-03
  9.5000000E+01  2.8688147E-03
  9.7500000E+01  2.7052963E-03
  1.0000000E+02  2.5578209E-03
  1.0250000E+02  2.4243297E-03
  1.0500000E+02  2.3030722E-03
  1.1000000E+02  2.0914780E-03
  1.1500000E+02  1.9135078E-03
  1.2000000E+02  1.7621754E-03
  1.2500000E+02  1.6322558E-03
  1.3000000E+02  1.5198150E-03
  1.3500000E+02  1.4218196E-03
  1.4000000E+02  1.3358684E-03
  1.4500000E+02  1.2600394E-03
  1.5000000E+02  1.1927776E-03
  1.5500000E+02  1.1327696E-03
  1.6000000E+02  1.0789227E-03
  1.6500000E+02  1.0303437E-03
  1.7000000E+02  9.8626654E-04
  1.8000000E+02  9.0915665E-04
  1.9000000E+02  8.4370291E-04
  2.0000000E+02  7.8724247E-04
  2.1000000E+02  7.3793825E-04
  2.2000000E+02  6.9451635E-04
  2.3000000E+02  6.5599410E-04
  2.4000000E+02  6.2159613E-04
  2.5000000E+02  5.9069299E-04
  2.6000000E+02  5.6273603E-04
  2.7000000E+02  5.3727416E-04
  2.8000000E+02  5.1394846E-04
  2.9000000E+02  4.9247256E-04
  3.0000000E+02  4.7261117E-04
  3.1000000E+02  4.5417625E-04
  3.2000000E+02  4.3702094E-04
  3.4000000E+02  4.0605881E-04
  3.6000000E+02  3.7886565E-04
  3.8000000E+02  3.5476178E-04
  4.0000000E+02  3.3322672E-04
  4.2000000E+02  3.1385566E-04
  4.4000000E+02  2.9633605E-04
  4.6000000E+02  2.8042095E-04
  4.8000000E+02  2.6590372E-04
  5.0000000E+02  2.5260796E-04
  5.2500000E+02  2.3748319E-04
  5.5000000E+02  2.2380306E-04
  5.7500000E+02  2.1137706E-04
  6.0000000E+02  2.0004371E-04
  6.5000000E+02  1.8012085E-04
  6.7500000E+02  1.7132286E-04
  7.0000000E+02  1.6319328E-04
  7.2500000E+02  1.5566507E-04
  7.5000000E+02  1.4867684E-04
  8.0000000E+02  1.3610775E-04
  8.5000000E+02  1.2513226E-04
  9.0000000E+02  1.1548842E-04
  9.5000000E+02  1.0696314E-04
  1.0000000E+03  9.9378258E-05
  1.0500000E+03  9.2592956E-05
  1.1000000E+03  8.6496822E-05
  1.1500000E+03  8.0998536E-05
  1.2000000E+03  7.6021386E-05
  1.2500000E+03  7.1500635E-05
  1.3000000E+03  6.7380901E-05
  1.3500000E+03  6.3614117E-05
  1.4000000E+03  6.0159340E-05
  1.4500000E+03  5.6981978E-05
  1.5000000E+03  5.4052901E-05
  1.6000000E+03  4.8841491E-05
  1.7000000E+03  4.4357115E-05
  1.8000000E+03  4.0468996E-05
  1.9000000E+03  3.7074351E-05
  2.0000000E+03  3.4091656E-05
  2.1000000E+03  3.1456164E-05
  2.2000000E+03  2.9115813E-05
  2.3000000E+03  2.7027821E-05
  2.4000000E+03  2.5156545E-05
  2.5000000E+03  2.3472472E-05
  2.6000000E+03  2.1951191E-05
  2.7000000E+03  2.0572326E-05
  2.8000000E+03  1.9318604E-05
  2.9000000E+03  1.8175189E-05
  3.0000000E+03  1.7129311E-05
  3.1000000E+03  1.6170025E-05
  3.2000000E+03  1.5287923E-05
  3.4000000E+03  1.3723898E-05
  3.6000000E+03  1.2384007E-05
  3.8000000E+03  1.1227108E-05
  4.0000000E+03  1.0221095E-05
  4.2000000E+03  9.3406726E-06
  4.4000000E+03  8.5656844E-06
  4.6000000E+03  7.8799252E-06
  4.8000000E+03  7.2702454E-06
  5.0000000E+03  6.7258428E-06
  5.2500000E+03  6.1236097E-06
  5.5000000E+03  5.5951185E-06
  5.7500000E+03  5.1288674E-06
  6.0000000E+03  4.7155540E-06
  6.5000000E+03  4.0185691E-06
  6.7500000E+03  3.7233432E-06
  7.0000000E+03  3.4574825E-06
  7.2500000E+03  3.2172892E-06
  7.5000000E+03  2.9996320E-06
  7.7500000E+03  2.8018399E-06
  8.0000000E+03  2.6216237E-06
  8.2500000E+03  2.4570117E-06
  8.5000000E+03  2.3062990E-06
  9.0000000E+03  2.0408402E-06
  9.5000000E+03  1.8155225E-06
  1.0000000E+04  1.6228597E-06
  1.0500000E+04  1.4570135E-06
  1.1000000E+04  1.3133785E-06
  1.1500000E+04  1.1882837E-06
  1.2000000E+04  1.0787744E-06
  1.2500000E+04  9.8245355E-07
  1.3000000E+04  8.9736036E-07
  1.3500000E+04  8.2187932E-07
  1.4000000E+04  7.5467046E-07
  1.4500000E+04  6.9461501E-07
  1.5000000E+04  6.4077352E-07
  1.5500000E+04  5.9235294E-07
  1.6000000E+04  5.4868049E-07
  1.6500000E+04  5.0918265E-07
  1.7000000E+04  4.7336807E-07
  1.7500000E+04  4.4081397E-07
  1.8000000E+04  4.1115511E-07
  1.8500000E+04  3.8407476E-07
  1.9000000E+04  3.5929728E-07
  2.0000000E+04  3.1571801E-07
  2.1000000E+04  2.7882564E-07
  2.2000000E+04  2.4738461E-07
  2.3000000E+04  2.2042460E-07
  2.4000000E+04  1.9717601E-07
  2.5000000E+04  1.7702310E-07
  2.6000000E+04  1.5946907E-07
  2.7000000E+04  1.4410997E-07
  2.8000000E+04  1.3061503E-07
  2.9000000E+04  1.1871154E-07
  3.0000000E+04  1.0817330E-07
  3.1000000E+04  9.8811601E-08
  3.2000000E+04  9.0468199E-08
  3.3000000E+04  8.3009693E-08
  3.4000000E+04  7.6323072E-08
  3.5000000E+04  7.0312173E-08
  3.6000000E+04  6.4894838E-08
  3.7000000E+04  6.0000577E-08
  3.8000000E+04  5.5568662E-08
  3.9000000E+04  5.1546586E-08
  4.0000000E+04  4.7888805E-08
  4.2000000E+04  4.1512598E-08
  4.4000000E+04  3.6179026E-08
  4.6000000E+04  3.1686954E-08
  4.8000000E+04  2.7879736E-08
  5.0000000E+04  2.4634139E-08
  5.1250000E+04  2.2846495E-08
  5.2500000E+04  2.1219797E-08
  5.3750000E+04  1.9736739E-08
  5.5000000E+04  1.8382174E-08
  5.7500000E+04  1.6006952E-08
  5.8750000E+04  1.4964283E-08
  6.0000000E+04  1.4005681E-08
  6.2500000E+04  1.2309232E-08
  6.5000000E+04  1.0863064E-08
  6.7500000E+04  9.6237875E-09
  7.0000000E+04  8.5566181E-09
  7.2500000E+04  7.6334616E-09
  7.5000000E+04  6.8314729E-09
  7.7500000E+04  6.1319571E-09
  8.0000000E+04  5.5195251E-09
  8.2500000E+04  4.9814383E-09
  8.5000000E+04  4.5070923E-09
  8.7500000E+04  4.0876154E-09
  9.0000000E+04  3.7155511E-09
  9.2500000E+04  3.3846046E-09
  9.5000000E+04  3.0894383E-09
  9.7500000E+04  2.8255085E-09
  1.0000000E+05  2.5889329E-09
  1.0250000E+05  2.3763821E-09
  1.0500000E+05  2.1849914E-09
  1.0750000E+05  2.0122873E-09
  1.1000000E+05  1.8561276E-09
  1.1250000E+05  1.7146517E-09
  1.1500000E+05  1.5862387E-09
  1.1750000E+05  1.4694729E-09
  1.2000000E+05  1.3631144E-09
  1.2250000E+05  1.2660745E-09
  1.2500000E+05  1.1773950E-09
  1.3000000E+05  1.0218341E-09
  1.3500000E+05  8.9077000E-10
  1.4000000E+05  7.7974174E-10
  1.4500000E+05  6.8520616E-10
  1.5000000E+05  6.0432847E-10
  1.5500000E+05  5.3482514E-10
  1.6000000E+05  4.7484491E-10
  1.6500000E+05  4.2287774E-10
  1.7000000E+05  3.7768467E-10
  1.7500000E+05  3.3824359E-10
  1.8000000E+05  3.0370686E-10
  1.8500000E+05  2.7336825E-10
  1.9000000E+05  2.4663679E-10
  1.9500000E+05  2.2301585E-10
  2.0000000E+05  2.0208646E-10
  2.0500000E+05  1.8349379E-10
  2.1000000E+05  1.6693600E-10
  2.1500000E+05  1.5215540E-10
  2.2000000E+05  1.3893126E-10
  2.2500000E+05  1.2707359E-10
  2.3000000E+05  1.1641862E-10
  2.3500000E+05  1.0682489E-10
  2.4000000E+05  9.8169853E-11
  2.4500000E+05  9.0347071E-11
  2.5000000E+05  8.3264069E-11
  2.5500000E+05  7.6840249E-11
  2.6000000E+05  7.1004927E-11
  2.6500000E+05  6.5695966E-11
  2.7000000E+05  6.0858632E-11
  2.8000000E+05  5.2410622E-11
  2.9000000E+05  4.5333492E-11
  3.0000000E+05  3.9369893E-11
  3.1000000E+05  3.4317691E-11
  3.2000000E+05  3.0020980E-11
  3.3000000E+05  2.6357141E-11
  3.4000000E+05  2.3224416E-11
  
  
#  98  22  O6  EION =  9.000000000E+00 eV   308
#  S(0) = 1.108365E+01
  4.5000000E-02  0.0000000E+00
  4.5000000E+00  0.0000000E+00
  4.5000000E+00  7.7400714E-02
  9.0000000E+00  7.7400714E-02
  9.0000000E+00  1.1774904E-02
  9.0027211E+00  1.1774904E-02
  9.1776531E+00  1.1614644E-02
  9.3525851E+00  1.1459400E-02
  9.5275171E+00  1.1309963E-02
  9.7024490E+00  1.1166910E-02
  1.0052313E+01  1.0901469E-02
  1.0402177E+01  1.0665028E-02
  1.1101905E+01  1.0281382E-02
  1.1801633E+01  1.0015165E-02
  1.3201088E+01  9.8156279E-03
  1.4600544E+01  1.0027731E-02
  1.6000000E+01  1.0624364E-02
  1.7000000E+01  1.1277937E-02
  1.8000000E+01  1.2117959E-02
  1.9000000E+01  1.3143235E-02
  2.0000000E+01  1.4352891E-02
  2.1000000E+01  1.5745610E-02
  2.2000000E+01  1.7318881E-02
  2.3000000E+01  1.9068173E-02
  2.4000000E+01  2.0986926E-02
  2.5000000E+01  2.3065950E-02
  2.6000000E+01  2.5293205E-02
  2.7000000E+01  2.7654531E-02
  2.8000000E+01  3.0133173E-02
  2.9000000E+01  3.2710983E-02
  3.0000000E+01  3.5368827E-02
  3.1000000E+01  3.8086984E-02
  3.2000000E+01  4.0846500E-02
  3.4000000E+01  4.6419600E-02
  3.6000000E+01  5.1966934E-02
  3.8000000E+01  5.7401724E-02
  4.0000000E+01  6.2675662E-02
  4.2000000E+01  6.7765580E-02
  4.4000000E+01  7.2669289E-02
  4.6000000E+01  7.7388290E-02
  4.8000000E+01  8.1923848E-02
  5.0000000E+01  8.6268916E-02
  5.2500000E+01  9.1398437E-02
  5.5000000E+01  9.6138610E-02
  5.7500000E+01  1.0039829E-01
  6.0000000E+01  1.0409009E-01
  6.5000000E+01  1.0941847E-01
  6.7500000E+01  1.1094519E-01
  7.0000000E+01  1.1169128E-01
  7.2500000E+01  1.1167413E-01
  7.5000000E+01  1.1094838E-01
  8.0000000E+01  1.0764451E-01
  8.5000000E+01  1.0236165E-01
  9.0000000E+01  9.5665038E-02
  9.5000000E+01  8.7991741E-02
  1.0000000E+02  7.9727723E-02
  1.0500000E+02  7.1212276E-02
  1.1000000E+02  6.2753526E-02
  1.1500000E+02  5.4640122E-02
  1.2000000E+02  4.7080406E-02
  1.2500000E+02  4.0203319E-02
  1.3000000E+02  3.4070440E-02
  1.3500000E+02  2.8686218E-02
  1.4000000E+02  2.4012646E-02
  1.4500000E+02  1.9993862E-02
  1.5000000E+02  1.6564678E-02
  1.5500000E+02  1.3650562E-02
  1.6000000E+02  1.1184506E-02
  1.6500000E+02  9.1090126E-03
  1.7000000E+02  7.3770326E-03
  1.8000000E+02  4.7716334E-03
  1.8250000E+02  4.2687396E-03
  1.8500000E+02  3.8144481E-03
  1.8750000E+02  3.4033633E-03
  1.9000000E+02  3.0310116E-03
  1.9500000E+02  2.3880792E-03
  1.9750000E+02  2.1115721E-03
  2.0000000E+02  1.8617213E-03
  2.0250000E+02  1.6364126E-03
  2.0500000E+02  1.4348137E-03
  2.0750000E+02  1.2570374E-03
  2.1000000E+02  1.1022066E-03
  2.1250000E+02  9.6872396E-04
  2.1500000E+02  8.5461588E-04
  2.1750000E+02  7.5777864E-04
  2.2000000E+02  6.7614362E-04
  2.2250000E+02  6.0778008E-04
  2.2500000E+02  5.5095269E-04
  2.3000000E+02  4.6569537E-04
  2.3250000E+02  4.3445934E-04
  2.3500000E+02  4.0938078E-04
  2.3750000E+02  3.8967105E-04
  2.4000000E+02  3.7472696E-04
  2.4250000E+02  3.6410327E-04
  2.4500000E+02  3.5749281E-04
  2.4750000E+02  3.5471321E-04
  2.5000000E+02  3.5569962E-04
  2.5500000E+02  3.6903298E-04
  2.6000000E+02  3.9623057E-04
  2.6500000E+02  4.3550110E-04
  2.7000000E+02  4.8521084E-04
  2.7500000E+02  5.4321166E-04
  2.7750000E+02  5.7437991E-04
  2.8000000E+02  6.0633141E-04
  2.8500000E+02  6.7048098E-04
  2.9000000E+02  7.3378301E-04
  3.0000000E+02  8.5641617E-04
  3.1000000E+02  9.7296581E-04
  3.2000000E+02  1.0842203E-03
  3.3000000E+02  1.1899002E-03
  3.4000000E+02  1.2881685E-03
  3.5000000E+02  1.3775050E-03
  3.6000000E+02  1.4568786E-03
  3.8000000E+02  1.5862525E-03
  4.0000000E+02  1.6813163E-03
  4.2000000E+02  1.7478719E-03
  4.4000000E+02  1.7896040E-03
  4.6000000E+02  1.8104138E-03
  4.8000000E+02  1.8142892E-03
  5.0000000E+02  1.8049419E-03
  5.2500000E+02  1.7789943E-03
  5.5000000E+02  1.7407847E-03
  5.7500000E+02  1.6935951E-03
  6.0000000E+02  1.6403338E-03
  6.5000000E+02  1.5244211E-03
  6.7500000E+02  1.4645383E-03
  7.0000000E+02  1.4045480E-03
  7.2500000E+02  1.3451300E-03
  7.5000000E+02  1.2868612E-03
  8.0000000E+02  1.1753447E-03
  8.5000000E+02  1.0717791E-03
  9.0000000E+02  9.7661297E-04
  9.5000000E+02  8.8982632E-04
  1.0000000E+03  8.1110994E-04
  1.0500000E+03  7.3995837E-04
  1.1000000E+03  6.7577386E-04
  1.1500000E+03  6.1792634E-04
  1.2000000E+03  5.6578144E-04
  1.2500000E+03  5.1875007E-04
  1.3000000E+03  4.7629994E-04
  1.3500000E+03  4.3795231E-04
  1.4000000E+03  4.0327554E-04
  1.4500000E+03  3.7188103E-04
  1.5000000E+03  3.4342096E-04
  1.6000000E+03  2.9410126E-04
  1.7000000E+03  2.5322813E-04
  1.8000000E+03  2.1915592E-04
  1.9000000E+03  1.9058927E-04
  2.0000000E+03  1.6650528E-04
  2.1000000E+03  1.4609099E-04
  2.2000000E+03  1.2869790E-04
  2.3000000E+03  1.1380657E-04
  2.4000000E+03  1.0099833E-04
  2.5000000E+03  8.9933756E-05
  2.6000000E+03  8.0335709E-05
  2.7000000E+03  7.1976899E-05
  2.8000000E+03  6.4670194E-05
  2.9000000E+03  5.8260697E-05
  3.0000000E+03  5.2619531E-05
  3.1000000E+03  4.7638939E-05
  3.2000000E+03  4.3228375E-05
  3.4000000E+03  3.5823380E-05
  3.6000000E+03  2.9922049E-05
  3.8000000E+03  2.5173368E-05
  4.0000000E+03  2.1318366E-05
  4.2000000E+03  1.8163560E-05
  4.4000000E+03  1.5562601E-05
  4.6000000E+03  1.3403561E-05
  4.8000000E+03  1.1599979E-05
  5.0000000E+03  1.0084440E-05
  5.2500000E+03  8.5153713E-06
  5.5000000E+03  7.2341972E-06
  5.7500000E+03  6.1803814E-06
  5.8750000E+03  5.7238387E-06
  6.0000000E+03  5.3076938E-06
  6.2500000E+03  4.5804472E-06
  6.5000000E+03  3.9708371E-06
  6.7500000E+03  3.4570237E-06
  7.0000000E+03  3.0217233E-06
  7.2500000E+03  2.6511588E-06
  7.5000000E+03  2.3342721E-06
  7.7500000E+03  2.0621297E-06
  8.0000000E+03  1.8274711E-06
  8.2500000E+03  1.6243613E-06
  8.5000000E+03  1.4479236E-06
  8.7500000E+03  1.2941302E-06
  9.0000000E+03  1.1596379E-06
  9.2500000E+03  1.0416595E-06
  9.5000000E+03  9.3786167E-07
  9.7500000E+03  8.4628276E-07
  1.0000000E+04  7.6526709E-07
  1.0250000E+04  6.9341181E-07
  1.0500000E+04  6.2952435E-07
  1.1000000E+04  5.2173037E-07
  1.1500000E+04  4.3536941E-07
  1.2000000E+04  3.6561299E-07
  1.2500000E+04  3.0884206E-07
  1.3000000E+04  2.6231528E-07
  1.3500000E+04  2.2393555E-07
  1.4000000E+04  1.9208389E-07
  1.4500000E+04  1.6549994E-07
  1.5000000E+04  1.4319460E-07
  1.5500000E+04  1.2438583E-07
  1.6000000E+04  1.0845100E-07
  1.6500000E+04  9.4891233E-08
  1.7000000E+04  8.3304259E-08
  1.7500000E+04  7.3363841E-08
  1.8000000E+04  6.4803936E-08
  1.8500000E+04  5.7406488E-08
  1.9000000E+04  5.0991923E-08
  1.9500000E+04  4.5411665E-08
  2.0000000E+04  4.0542221E-08
  2.0500000E+04  3.6280513E-08
  2.1000000E+04  3.2540186E-08
  2.1500000E+04  2.9248618E-08
  2.2000000E+04  2.6344500E-08
  2.2500000E+04  2.3775891E-08
  2.3000000E+04  2.1498637E-08
  2.4000000E+04  1.7673068E-08
  2.5000000E+04  1.4626941E-08
  2.6000000E+04  1.2182141E-08
  2.7000000E+04  1.0205480E-08
  2.8000000E+04  8.5963431E-09
  2.9000000E+04  7.2780292E-09
  3.0000000E+04  6.1915299E-09
  3.1000000E+04  5.2910639E-09
  3.2000000E+04  4.5408536E-09
  3.3000000E+04  3.9127363E-09
  3.4000000E+04  3.3843836E-09
  3.5000000E+04  2.9379824E-09
  3.6000000E+04  2.5592376E-09
  3.7000000E+04  2.2366133E-09
  3.8000000E+04  1.9607514E-09
  3.9000000E+04  1.7240214E-09
  4.0000000E+04  1.5201699E-09
  4.1000000E+04  1.3440498E-09
  4.2000000E+04  1.1914081E-09
  4.3000000E+04  1.0587154E-09
  4.4000000E+04  9.4303112E-10
  4.5000000E+04  8.4189417E-10
  4.6000000E+04  7.5323894E-10
  4.7000000E+04  6.7532595E-10
  4.8000000E+04  6.0668534E-10
  5.0000000E+04  4.9242253E-10
  5.1250000E+04  4.3379260E-10
  5.2500000E+04  3.8315797E-10
  5.3750000E+04  3.3929156E-10
  5.5000000E+04  3.0117519E-10
  5.6250000E+04  2.6796056E-10
  5.7500000E+04  2.3893820E-10
  5.8750000E+04  2.1351261E-10
  6.0000000E+04  1.9118216E-10
  6.1250000E+04  1.7152287E-10
  6.2500000E+04  1.5417529E-10
  6.3750000E+04  1.3883376E-10
  6.5000000E+04  1.2523746E-10
  6.6250000E+04  1.1316316E-10
  6.7500000E+04  1.0241931E-10
  7.0000000E+04  8.4286429E-11
  7.2500000E+04  6.9772730E-11
  7.5000000E+04  5.8077689E-11
  7.7500000E+04  4.8594389E-11
  8.0000000E+04  4.0859013E-11
  8.2500000E+04  3.4514342E-11
  8.5000000E+04  2.9283011E-11
  8.7500000E+04  2.4948182E-11
  9.0000000E+04  2.1339255E-11
  9.2500000E+04  1.8321188E-11
  9.5000000E+04  1.5786464E-11
  9.7500000E+04  1.3649010E-11
  1.0000000E+05  1.1839538E-11
  1.0250000E+05  1.0301996E-11
  1.0500000E+05  8.9908553E-12
  1.0750000E+05  7.8689653E-12
  1.1000000E+05  6.9058754E-12
  1.1250000E+05  6.0765110E-12
  1.1500000E+05  5.3601488E-12
  1.1750000E+05  4.7396027E-12
  1.2000000E+05  4.2005661E-12
  1.2250000E+05  3.7310859E-12
  1.2500000E+05  3.3211411E-12
  1.2750000E+05  2.9623022E-12
  1.3000000E+05  2.6474549E-12
  1.3250000E+05  2.3705768E-12
  1.3500000E+05  2.1265542E-12
  1.3750000E+05  1.9110328E-12
  1.4000000E+05  1.7202969E-12
  1.4250000E+05  1.5511665E-12
  1.4500000E+05  1.4009108E-12
  1.5000000E+05  1.1479434E-12
  1.5500000E+05  9.4617693E-13
  1.6000000E+05  7.8418950E-13
  1.6500000E+05  6.5333475E-13
  1.7000000E+05  5.4701151E-13
  1.7500000E+05  4.6014271E-13
  1.8000000E+05  3.8879753E-13
  1.8500000E+05  3.2991129E-13
  1.9000000E+05  2.8107864E-13
  1.9500000E+05  2.4040049E-13
  2.0000000E+05  2.0636614E-13
  2.0500000E+05  1.7776858E-13
  2.1000000E+05  1.5364161E-13
  2.1500000E+05  1.3320772E-13
  2.2000000E+05  1.1583866E-13
  2.2500000E+05  1.0102762E-13
  2.3000000E+05  8.8360486E-14
  2.3500000E+05  7.7495585E-14
  2.4000000E+05  6.8150139E-14
  
  
#  98  23  O7  EION =  9.000000000E+00 eV   309
#  S(0) = 5.583828E+00
  4.5000000E-02  0.0000000E+00
  4.5000000E+00  0.0000000E+00
  4.5000000E+00  4.5726882E-02
  9.0000000E+00  4.5726882E-02
  9.0000000E+00  7.6656283E-03
  9.0027211E+00  7.6656283E-03
  9.1151531E+00  7.5489119E-03
  9.2275851E+00  7.4369670E-03
  9.3400171E+00  7.3296866E-03
  9.4524490E+00  7.2269571E-03
  9.6773130E+00  7.0346763E-03
  9.9021769E+00  6.8591671E-03
  1.0351905E+01  6.5547289E-03
  1.0801633E+01  6.3066420E-03
  1.1701088E+01  5.9561579E-03
  1.2600544E+01  5.7698337E-03
  1.3500000E+01  5.7214932E-03
  1.4000000E+01  5.7474217E-03
  1.4500000E+01  5.8080692E-03
  1.5000000E+01  5.9015899E-03
  1.6000000E+01  6.1815634E-03
  1.7000000E+01  6.5784303E-03
  1.8000000E+01  7.0862166E-03
  1.9000000E+01  7.7007136E-03
  2.0000000E+01  8.4185875E-03
  2.1000000E+01  9.2367190E-03
  2.2000000E+01  1.0151641E-02
  2.3000000E+01  1.1159025E-02
  2.4000000E+01  1.2253598E-02
  2.5000000E+01  1.3428829E-02
  2.6000000E+01  1.4676806E-02
  2.7000000E+01  1.5988630E-02
  2.8000000E+01  1.7354202E-02
  2.9000000E+01  1.8762873E-02
  3.0000000E+01  2.0203691E-02
  3.1000000E+01  2.1665611E-02
  3.2000000E+01  2.3138229E-02
  3.4000000E+01  2.6078123E-02
  3.6000000E+01  2.8960335E-02
  3.8000000E+01  3.1742368E-02
  4.0000000E+01  3.4403394E-02
  4.2000000E+01  3.6936185E-02
  4.4000000E+01  3.9344338E-02
  4.6000000E+01  4.1632781E-02
  4.8000000E+01  4.3805678E-02
  5.0000000E+01  4.5862319E-02
  5.2500000E+01  4.8255778E-02
  5.5000000E+01  5.0428518E-02
  5.7500000E+01  5.2337909E-02
  6.0000000E+01  5.3943842E-02
  6.5000000E+01  5.6086074E-02
  6.7500000E+01  5.6577372E-02
  7.0000000E+01  5.6678017E-02
  7.2500000E+01  5.6401775E-02
  7.5000000E+01  5.5780519E-02
  8.0000000E+01  5.3653936E-02
  8.5000000E+01  5.0609653E-02
  9.0000000E+01  4.6939481E-02
  9.5000000E+01  4.2863505E-02
  1.0000000E+02  3.8570892E-02
  1.0500000E+02  3.4223258E-02
  1.1000000E+02  2.9964221E-02
  1.1500000E+02  2.5925257E-02
  1.2000000E+02  2.2198130E-02
  1.2500000E+02  1.8836014E-02
  1.3000000E+02  1.5860233E-02
  1.3500000E+02  1.3265958E-02
  1.4000000E+02  1.1029250E-02
  1.4500000E+02  9.1187106E-03
  1.5000000E+02  7.4992920E-03
  1.5500000E+02  6.1320316E-03
  1.6000000E+02  4.9825318E-03
  1.6500000E+02  4.0216856E-03
  1.7000000E+02  3.2259416E-03
  1.8000000E+02  2.0439813E-03
  1.8250000E+02  1.8186908E-03
  1.8500000E+02  1.6162122E-03
  1.8750000E+02  1.4339583E-03
  1.9000000E+02  1.2697779E-03
  1.9500000E+02  9.8866974E-04
  1.9750000E+02  8.6886684E-04
  2.0000000E+02  7.6128266E-04
  2.0250000E+02  6.6488620E-04
  2.0500000E+02  5.7933966E-04
  2.0750000E+02  5.0480016E-04
  2.1000000E+02  4.4086062E-04
  2.1250000E+02  3.8672355E-04
  2.1500000E+02  3.4140598E-04
  2.1750000E+02  3.0388070E-04
  2.2000000E+02  2.7316684E-04
  2.2250000E+02  2.4838316E-04
  2.2500000E+02  2.2877631E-04
  2.2750000E+02  2.1366890E-04
  2.3000000E+02  2.0225894E-04
  2.3250000E+02  1.9387986E-04
  2.3500000E+02  1.8804367E-04
  2.3750000E+02  1.8439415E-04
  2.4000000E+02  1.8267418E-04
  2.4250000E+02  1.8270262E-04
  2.4500000E+02  1.8435792E-04
  2.4750000E+02  1.8756637E-04
  2.5000000E+02  1.9229375E-04
  2.5500000E+02  2.0627803E-04
  2.6000000E+02  2.2597363E-04
  2.6500000E+02  2.5082667E-04
  2.7000000E+02  2.8012694E-04
  2.7500000E+02  3.1281335E-04
  2.7750000E+02  3.2996219E-04
  2.8000000E+02  3.4733114E-04
  2.8250000E+02  3.6464620E-04
  2.8500000E+02  3.8174938E-04
  2.9000000E+02  4.1518683E-04
  3.0000000E+02  4.7851387E-04
  3.1000000E+02  5.3710311E-04
  3.2000000E+02  5.9196779E-04
  3.3000000E+02  6.4334987E-04
  3.4000000E+02  6.9046361E-04
  3.5000000E+02  7.3267614E-04
  3.6000000E+02  7.6959445E-04
  3.8000000E+02  8.2824122E-04
  4.0000000E+02  8.6956672E-04
  4.2000000E+02  8.9682327E-04
  4.4000000E+02  9.1204358E-04
  4.6000000E+02  9.1727016E-04
  4.8000000E+02  9.1454421E-04
  5.0000000E+02  9.0572344E-04
  5.2500000E+02  8.8825465E-04
  5.5000000E+02  8.6536165E-04
  5.7500000E+02  8.3860950E-04
  6.0000000E+02  8.0937843E-04
  6.5000000E+02  7.4760132E-04
  6.7500000E+02  7.1631218E-04
  7.0000000E+02  6.8527260E-04
  7.2500000E+02  6.5477667E-04
  7.5000000E+02  6.2507290E-04
  8.0000000E+02  5.6869276E-04
  8.5000000E+02  5.1679897E-04
  9.0000000E+02  4.6945558E-04
  9.5000000E+02  4.2653803E-04
  1.0000000E+03  3.8780940E-04
  1.0500000E+03  3.5295707E-04
  1.1000000E+03  3.2163906E-04
  1.1500000E+03  2.9351007E-04
  1.2000000E+03  2.6823240E-04
  1.2500000E+03  2.4549747E-04
  1.3000000E+03  2.2502981E-04
  1.3500000E+03  2.0658409E-04
  1.4000000E+03  1.8994088E-04
  1.4500000E+03  1.7490397E-04
  1.5000000E+03  1.6129875E-04
  1.6000000E+03  1.3778322E-04
  1.7000000E+03  1.1835767E-04
  1.8000000E+03  1.0221118E-04
  1.9000000E+03  8.8709463E-05
  2.0000000E+03  7.7354102E-05
  2.1000000E+03  6.7750575E-05
  2.2000000E+03  5.9585321E-05
  2.3000000E+03  5.2608097E-05
  2.4000000E+03  4.6617848E-05
  2.5000000E+03  4.1452022E-05
  2.6000000E+03  3.6978187E-05
  2.7000000E+03  3.3087983E-05
  2.8000000E+03  2.9692393E-05
  2.9000000E+03  2.6717900E-05
  3.0000000E+03  2.4103456E-05
  3.1000000E+03  2.1798106E-05
  3.2000000E+03  1.9759101E-05
  3.4000000E+03  1.6341603E-05
  3.6000000E+03  1.3623986E-05
  3.8000000E+03  1.1441603E-05
  4.0000000E+03  9.6732989E-06
  4.2000000E+03  8.2287612E-06
  4.4000000E+03  7.0398291E-06
  4.6000000E+03  6.0544796E-06
  4.8000000E+03  5.2326050E-06
  5.0000000E+03  4.5429881E-06
  5.2500000E+03  3.8301128E-06
  5.5000000E+03  3.2489911E-06
  5.7500000E+03  2.7717411E-06
  5.8750000E+03  2.5652191E-06
  6.0000000E+03  2.3771082E-06
  6.2500000E+03  2.0487122E-06
  6.5000000E+03  1.7738116E-06
  6.7500000E+03  1.5424129E-06
  7.0000000E+03  1.3466194E-06
  7.2500000E+03  1.1801450E-06
  7.5000000E+03  1.0379513E-06
  7.7500000E+03  9.1597295E-07
  8.0000000E+03  8.1090996E-07
  8.2500000E+03  7.2006815E-07
  8.5000000E+03  6.4123616E-07
  8.7500000E+03  5.7258971E-07
  9.0000000E+03  5.1261619E-07
  9.2500000E+03  4.6005585E-07
  9.5000000E+03  4.1385510E-07
  9.7500000E+03  3.7312914E-07
  1.0000000E+04  3.3713182E-07
  1.0250000E+04  3.0523155E-07
  1.0500000E+04  2.7689187E-07
  1.1000000E+04  2.2913174E-07
  1.1500000E+04  1.9092650E-07
  1.2000000E+04  1.6011217E-07
  1.2500000E+04  1.3506931E-07
  1.3000000E+04  1.1457309E-07
  1.3500000E+04  9.7687849E-08
  1.4000000E+04  8.3692223E-08
  1.4500000E+04  7.2025381E-08
  1.5000000E+04  6.2247750E-08
  1.5500000E+04  5.4012192E-08
  1.6000000E+04  4.7042680E-08
  1.6500000E+04  4.1118290E-08
  1.7000000E+04  3.6061082E-08
  1.7500000E+04  3.1726901E-08
  1.8000000E+04  2.7998308E-08
  1.8500000E+04  2.4779144E-08
  1.9000000E+04  2.1990300E-08
  1.9500000E+04  1.9566386E-08
  2.0000000E+04  1.7453101E-08
  2.0500000E+04  1.5605163E-08
  2.1000000E+04  1.3984670E-08
  2.1500000E+04  1.2559775E-08
  2.2000000E+04  1.1303617E-08
  2.2500000E+04  1.0193457E-08
  2.3000000E+04  9.2099807E-09
  2.4000000E+04  7.5596584E-09
  2.5000000E+04  6.2474944E-09
  2.6000000E+04  5.1958411E-09
  2.7000000E+04  4.3467191E-09
  2.8000000E+04  3.6563889E-09
  2.9000000E+04  3.0915521E-09
  3.0000000E+04  2.6266228E-09
  3.1000000E+04  2.2417737E-09
  3.2000000E+04  1.9215289E-09
  3.3000000E+04  1.6537199E-09
  3.4000000E+04  1.4287096E-09
  3.5000000E+04  1.2388175E-09
  3.6000000E+04  1.0778866E-09
  3.7000000E+04  9.4095340E-10
  3.8000000E+04  8.2399517E-10
  3.9000000E+04  7.2373521E-10
  4.0000000E+04  6.3749065E-10
  4.1000000E+04  5.6305538E-10
  4.2000000E+04  4.9860819E-10
  4.3000000E+04  4.4263931E-10
  4.4000000E+04  3.9389193E-10
  4.5000000E+04  3.5131513E-10
  4.6000000E+04  3.1402763E-10
  4.7000000E+04  2.8128805E-10
  4.8000000E+04  2.5247052E-10
  5.0000000E+04  2.0456047E-10
  5.1250000E+04  1.8001119E-10
  5.2500000E+04  1.5883119E-10
  5.3750000E+04  1.4050043E-10
  5.5000000E+04  1.2458788E-10
  5.6250000E+04  1.1073476E-10
  5.7500000E+04  9.8641268E-11
  5.8750000E+04  8.8056054E-11
  6.0000000E+04  7.8767597E-11
  6.1250000E+04  7.0597298E-11
  6.2500000E+04  6.3393872E-11
  6.3750000E+04  5.7028779E-11
  6.5000000E+04  5.1392431E-11
  6.6250000E+04  4.6391125E-11
  6.7500000E+04  4.1944513E-11
  7.0000000E+04  3.4448643E-11
  7.2500000E+04  2.8458519E-11
  7.5000000E+04  2.3639483E-11
  7.7500000E+04  1.9738135E-11
  8.0000000E+04  1.6561080E-11
  8.2500000E+04  1.3959561E-11
  8.5000000E+04  1.1818190E-11
  8.7500000E+04  1.0046852E-11
  9.0000000E+04  8.5747240E-12
  9.2500000E+04  7.3458091E-12
  9.5000000E+04  6.3155686E-12
  9.7500000E+04  5.4483855E-12
  1.0000000E+05  4.7156174E-12
  1.0250000E+05  4.0941187E-12
  1.0500000E+05  3.5651141E-12
  1.0750000E+05  3.1133043E-12
  1.1000000E+05  2.7261662E-12
  1.1250000E+05  2.3933959E-12
  1.1500000E+05  2.1064889E-12
  1.1750000E+05  1.8584050E-12
  1.2000000E+05  1.6432937E-12
  1.2250000E+05  1.4562750E-12
  1.2500000E+05  1.2932629E-12
  1.2750000E+05  1.1508252E-12
  1.3000000E+05  1.0260698E-12
  1.3250000E+05  9.1655270E-13
  1.3500000E+05  8.2020181E-13
  1.3750000E+05  7.3525545E-13
  1.4000000E+05  6.6021204E-13
  1.4250000E+05  5.9378812E-13
  1.4500000E+05  5.3488321E-13
  1.5000000E+05  4.3597750E-13
  1.5500000E+05  3.5738278E-13
  1.6000000E+05  2.9452857E-13
  1.6500000E+05  2.4396588E-13
  1.7000000E+05  2.0306331E-13
  1.7500000E+05  1.6979837E-13
  1.8000000E+05  1.4260196E-13
  1.8500000E+05  1.2025320E-13
  1.9000000E+05  1.0179951E-13
  1.9500000E+05  8.6493061E-14
  2.0000000E+05  7.3748648E-14
  2.0500000E+05  6.3103340E-14
  2.1000000E+05  5.4182936E-14
  2.1500000E+05  4.6683990E-14
  
  
#  98  27  P4  EION =  7.000000000E+00 eV   264
#  S(0) = 1.647457E+00
  4.8094343E-02  0.0000000E+00
  4.8094343E+00  0.0000000E+00
  4.8094343E+00  6.4959612E-02
  7.0000000E+00  6.4959612E-02
  7.0027211E+00  6.4959612E-02
  7.0521769E+00  6.5788056E-02
  7.1016327E+00  6.6578462E-02
  7.1510885E+00  6.7332597E-02
  7.2005442E+00  6.8052150E-02
  7.2500000E+00  6.8738706E-02
  7.5000000E+00  7.1755785E-02
  7.7500000E+00  7.4131384E-02
  8.0000000E+00  7.5993847E-02
  8.2500000E+00  7.7442370E-02
  8.5000000E+00  7.8554126E-02
  8.7500000E+00  7.9389497E-02
  9.0000000E+00  7.9996007E-02
  9.2500000E+00  8.0411233E-02
  9.5000000E+00  8.0665033E-02
  1.0000000E+01  8.0778897E-02
  1.0500000E+01  8.0477141E-02
  1.1000000E+01  7.9850687E-02
  1.1500000E+01  7.8960046E-02
  1.2000000E+01  7.7846744E-02
  1.2500000E+01  7.6540647E-02
  1.3000000E+01  7.5064818E-02
  1.3500000E+01  7.3438474E-02
  1.4000000E+01  7.1678795E-02
  1.4500000E+01  6.9802647E-02
  1.5000000E+01  6.7826651E-02
  1.6000000E+01  6.3642850E-02
  1.7000000E+01  5.9263843E-02
  1.8000000E+01  5.4821556E-02
  1.9000000E+01  5.0433719E-02
  2.0000000E+01  4.6196393E-02
  2.1000000E+01  4.2181058E-02
  2.2000000E+01  3.8433694E-02
  2.3000000E+01  3.4978716E-02
  2.4000000E+01  3.1823299E-02
  2.5000000E+01  2.8961475E-02
  2.6000000E+01  2.6379043E-02
  2.7000000E+01  2.4056526E-02
  2.8000000E+01  2.1971887E-02
  2.9000000E+01  2.0102527E-02
  3.0000000E+01  1.8426249E-02
  3.1000000E+01  1.6922070E-02
  3.2000000E+01  1.5570854E-02
  3.4000000E+01  1.3259005E-02
  3.5000000E+01  1.2268986E-02
  3.6000000E+01  1.1372695E-02
  3.7000000E+01  1.0559362E-02
  3.8000000E+01  9.8196647E-03
  3.9000000E+01  9.1453927E-03
  4.0000000E+01  8.5293181E-03
  4.1000000E+01  7.9651829E-03
  4.2000000E+01  7.4475443E-03
  4.4000000E+01  6.5331556E-03
  4.6000000E+01  5.7544359E-03
  4.8000000E+01  5.0869345E-03
  5.0000000E+01  4.5115429E-03
  5.2500000E+01  3.8990766E-03
  5.5000000E+01  3.3841322E-03
  5.7500000E+01  2.9488692E-03
  5.8750000E+01  2.7566534E-03
  6.0000000E+01  2.5793763E-03
  6.2500000E+01  2.2644841E-03
  6.5000000E+01  1.9951472E-03
  6.7500000E+01  1.7639929E-03
  7.0000000E+01  1.5649270E-03
  7.2500000E+01  1.3928878E-03
  7.5000000E+01  1.2436827E-03
  7.7500000E+01  1.1138296E-03
  8.0000000E+01  1.0003947E-03
  8.2500000E+01  9.0093701E-04
  8.5000000E+01  8.1343128E-04
  8.7500000E+01  7.3617066E-04
  9.0000000E+01  6.6771701E-04
  9.2500000E+01  6.0686967E-04
  9.5000000E+01  5.5262066E-04
  9.7500000E+01  5.0411818E-04
  1.0000000E+02  4.6063940E-04
  1.0250000E+02  4.2156841E-04
  1.0500000E+02  3.8637841E-04
  1.1000000E+02  3.2591826E-04
  1.1250000E+02  2.9992990E-04
  1.1500000E+02  2.7636391E-04
  1.1750000E+02  2.5496333E-04
  1.2000000E+02  2.3550756E-04
  1.2500000E+02  2.0167222E-04
  1.3000000E+02  1.7353368E-04
  1.3500000E+02  1.5004259E-04
  1.4000000E+02  1.3036787E-04
  1.4500000E+02  1.1383235E-04
  1.5000000E+02  9.9890815E-05
  1.5500000E+02  8.8105180E-05
  1.6000000E+02  7.8113100E-05
  1.6500000E+02  6.9617387E-05
  1.7000000E+02  6.2379961E-05
  1.7500000E+02  5.6202718E-05
  1.8000000E+02  5.0919484E-05
  1.8500000E+02  4.6392268E-05
  1.9000000E+02  4.2507188E-05
  2.0000000E+02  3.6297533E-05
  2.0500000E+02  3.3825397E-05
  2.1000000E+02  3.1693407E-05
  2.1500000E+02  2.9852369E-05
  2.2000000E+02  2.8261681E-05
  2.2500000E+02  2.6887673E-05
  2.3000000E+02  2.5700447E-05
  2.3500000E+02  2.4672809E-05
  2.4000000E+02  2.3782296E-05
  2.5000000E+02  2.2341764E-05
  2.6000000E+02  2.1261440E-05
  2.7000000E+02  2.0447535E-05
  2.8000000E+02  1.9831208E-05
  2.9000000E+02  1.9362400E-05
  3.0000000E+02  1.9003844E-05
  3.1000000E+02  1.8727066E-05
  3.2000000E+02  1.8510107E-05
  3.3000000E+02  1.8337546E-05
  3.4000000E+02  1.8197864E-05
  3.5000000E+02  1.8081637E-05
  3.6000000E+02  1.7981259E-05
  3.8000000E+02  1.7806134E-05
  4.0000000E+02  1.7637898E-05
  4.2000000E+02  1.7459259E-05
  4.4000000E+02  1.7265778E-05
  4.6000000E+02  1.7055649E-05
  4.8000000E+02  1.6829566E-05
  5.0000000E+02  1.6588780E-05
  5.2500000E+02  1.6269885E-05
  5.5000000E+02  1.5934945E-05
  5.7500000E+02  1.5587561E-05
  6.0000000E+02  1.5230653E-05
  6.5000000E+02  1.4498370E-05
  6.7500000E+02  1.4127989E-05
  7.0000000E+02  1.3757724E-05
  7.2500000E+02  1.3389740E-05
  7.5000000E+02  1.3026298E-05
  8.0000000E+02  1.2319641E-05
  8.5000000E+02  1.1646328E-05
  9.0000000E+02  1.1009868E-05
  9.5000000E+02  1.0409420E-05
  1.0000000E+03  9.8426058E-06
  1.0500000E+03  9.3086824E-06
  1.1000000E+03  8.8075359E-06
  1.1500000E+03  8.3383508E-06
  1.2000000E+03  7.8998424E-06
  1.2500000E+03  7.4904221E-06
  1.3000000E+03  7.1078850E-06
  1.3500000E+03  6.7498037E-06
  1.4000000E+03  6.4140733E-06
  1.4500000E+03  6.0991411E-06
  1.5000000E+03  5.8037688E-06
  1.6000000E+03  5.2668447E-06
  1.7000000E+03  4.7937408E-06
  1.8000000E+03  4.3757128E-06
  1.9000000E+03  4.0047308E-06
  2.0000000E+03  3.6740100E-06
  2.1000000E+03  3.3784836E-06
  2.2000000E+03  3.1140335E-06
  2.3000000E+03  2.8767694E-06
  2.4000000E+03  2.6630304E-06
  2.5000000E+03  2.4697747E-06
  2.6000000E+03  2.2946405E-06
  2.7000000E+03  2.1356771E-06
  2.8000000E+03  1.9911435E-06
  2.9000000E+03  1.8594027E-06
  3.0000000E+03  1.7389920E-06
  3.1000000E+03  1.6286586E-06
  3.2000000E+03  1.5273520E-06
  3.4000000E+03  1.3483852E-06
  3.6000000E+03  1.1961238E-06
  3.8000000E+03  1.0657277E-06
  4.0000000E+03  9.5335051E-07
  4.2000000E+03  8.5596001E-07
  4.4000000E+03  7.7113093E-07
  4.6000000E+03  6.9690865E-07
  4.8000000E+03  6.3170396E-07
  5.0000000E+03  5.7420244E-07
  5.2500000E+03  5.1149851E-07
  5.5000000E+03  4.5736247E-07
  5.7500000E+03  4.1038655E-07
  5.8750000E+03  3.8922063E-07
  6.0000000E+03  3.6943707E-07
  6.2500000E+03  3.3358899E-07
  6.5000000E+03  3.0208184E-07
  6.7500000E+03  2.7428663E-07
  7.0000000E+03  2.4968011E-07
  7.2500000E+03  2.2782502E-07
  7.5000000E+03  2.0835381E-07
  7.7500000E+03  1.9095582E-07
  8.0000000E+03  1.7536729E-07
  8.2500000E+03  1.6136325E-07
  8.5000000E+03  1.4875122E-07
  8.7500000E+03  1.3736581E-07
  9.0000000E+03  1.2706442E-07
  9.2500000E+03  1.1772371E-07
  9.5000000E+03  1.0923660E-07
  1.0000000E+04  9.4462118E-08
  1.0500000E+04  8.2126992E-08
  1.1000000E+04  7.1758087E-08
  1.1500000E+04  6.2987016E-08
  1.2000000E+04  5.5524198E-08
  1.2500000E+04  4.9140093E-08
  1.3000000E+04  4.3651211E-08
  1.3500000E+04  3.8909794E-08
  1.4000000E+04  3.4796039E-08
  1.4500000E+04  3.1212215E-08
  1.5000000E+04  2.8078051E-08
  1.5500000E+04  2.5327205E-08
  1.6000000E+04  2.2904543E-08
  1.6500000E+04  2.0764014E-08
  1.7000000E+04  1.8866975E-08
  1.7500000E+04  1.7180848E-08
  1.8000000E+04  1.5678042E-08
  1.8500000E+04  1.4335102E-08
  1.9000000E+04  1.3132016E-08
  1.9500000E+04  1.2051647E-08
  2.0000000E+04  1.1079285E-08
  2.0500000E+04  1.0202251E-08
  2.1000000E+04  9.4095748E-09
  2.1500000E+04  8.6917288E-09
  2.2000000E+04  8.0404175E-09
  2.2500000E+04  7.4483892E-09
  2.3000000E+04  6.9092948E-09
  2.4000000E+04  5.9683080E-09
  2.5000000E+04  5.1804492E-09
  2.6000000E+04  4.5168601E-09
  2.7000000E+04  3.9548365E-09
  2.8000000E+04  3.4763681E-09
  2.9000000E+04  3.0670603E-09
  3.0000000E+04  2.7153272E-09
  3.1000000E+04  2.4117811E-09
  3.2000000E+04  2.1487694E-09
  3.3000000E+04  1.9200174E-09
  3.4000000E+04  1.7203513E-09
  3.5000000E+04  1.5454829E-09
  3.6000000E+04  1.3918420E-09
  3.7000000E+04  1.2564411E-09
  3.8000000E+04  1.1367696E-09
  3.9000000E+04  1.0307089E-09
  4.0000000E+04  9.3646425E-10
  4.1000000E+04  8.5250981E-10
  4.2000000E+04  7.7754309E-10
  4.3000000E+04  7.1044855E-10
  4.4000000E+04  6.5026755E-10
  4.5000000E+04  5.9617314E-10
  4.6000000E+04  5.4745047E-10
  4.7000000E+04  5.0348014E-10
  4.8000000E+04  4.6372393E-10
  5.0000000E+04  3.9503880E-10
  5.1250000E+04  3.5834815E-10
  5.2500000E+04  3.2571146E-10
  5.3750000E+04  2.9661259E-10
  5.5000000E+04  2.7060921E-10
  5.7500000E+04  2.2640690E-10
  5.8750000E+04  2.0759103E-10
  6.0000000E+04  1.9062453E-10
  6.1250000E+04  1.7529491E-10
  6.2500000E+04  1.6142152E-10
  6.3750000E+04  1.4885241E-10
  6.5000000E+04  1.3745292E-10
  6.7500000E+04  1.1769541E-10
  
  
#  98  29  Q5  EION =  7.000000000E+00 eV   248
#  S(0) = 2.794983E+00
  3.5000000E-02  0.0000000E+00
  3.5000000E+00  0.0000000E+00
  3.5000000E+00  7.0362878E-01
  7.0000000E+00  7.0362878E-01
  7.0000000E+00  1.0055092E-01
  7.0027211E+00  1.0055092E-01
  7.0274490E+00  9.9296997E-02
  7.0521769E+00  9.8063924E-02
  7.0769048E+00  9.6851268E-02
  7.1016327E+00  9.5658615E-02
  7.1510885E+00  9.3331671E-02
  7.2005442E+00  9.1079944E-02
  7.2500000E+00  8.8900420E-02
  7.5000000E+00  7.8889640E-02
  7.7500000E+00  7.0335227E-02
  8.0000000E+00  6.2982043E-02
  8.2500000E+00  5.6626587E-02
  8.5000000E+00  5.1105263E-02
  8.7500000E+00  4.6285550E-02
  9.0000000E+00  4.2059369E-02
  9.2500000E+00  3.8337989E-02
  9.5000000E+00  3.5048110E-02
  9.7500000E+00  3.2128833E-02
  1.0000000E+01  2.9529278E-02
  1.0250000E+01  2.7206725E-02
  1.0500000E+01  2.5125131E-02
  1.0750000E+01  2.3253927E-02
  1.1000000E+01  2.1567091E-02
  1.1250000E+01  2.0042378E-02
  1.1500000E+01  1.8660677E-02
  1.1750000E+01  1.7405540E-02
  1.2000000E+01  1.6262723E-02
  1.2250000E+01  1.5219879E-02
  1.2500000E+01  1.4266256E-02
  1.3000000E+01  1.2590257E-02
  1.3500000E+01  1.1172599E-02
  1.4000000E+01  9.9651046E-03
  1.4500000E+01  8.9300056E-03
  1.5000000E+01  8.0374213E-03
  1.5500000E+01  7.2634994E-03
  1.6000000E+01  6.5890276E-03
  1.6500000E+01  5.9984320E-03
  1.7000000E+01  5.4789757E-03
  1.7500000E+01  5.0201900E-03
  1.8000000E+01  4.6134045E-03
  1.8500000E+01  4.2513978E-03
  1.9000000E+01  3.9281302E-03
  1.9500000E+01  3.6385089E-03
  2.0000000E+01  3.3782322E-03
  2.0500000E+01  3.1436443E-03
  2.1000000E+01  2.9316200E-03
  2.1500000E+01  2.7394848E-03
  2.2000000E+01  2.5649371E-03
  2.2500000E+01  2.4059862E-03
  2.3000000E+01  2.2609073E-03
  2.4000000E+01  2.0065613E-03
  2.5000000E+01  1.7920279E-03
  2.6000000E+01  1.6097062E-03
  2.7000000E+01  1.4536749E-03
  2.8000000E+01  1.3192746E-03
  2.9000000E+01  1.2028062E-03
  3.0000000E+01  1.1013053E-03
  3.1000000E+01  1.0123777E-03
  3.2000000E+01  9.3407834E-04
  3.3000000E+01  8.6481122E-04
  3.4000000E+01  8.0326165E-04
  3.5000000E+01  7.4834142E-04
  3.6000000E+01  6.9914063E-04
  3.7000000E+01  6.5489696E-04
  3.8000000E+01  6.1496981E-04
  3.9000000E+01  5.7881615E-04
  4.0000000E+01  5.4597346E-04
  4.2000000E+01  4.8870156E-04
  4.4000000E+01  4.4062421E-04
  4.6000000E+01  3.9985404E-04
  4.8000000E+01  3.6496505E-04
  5.0000000E+01  3.3486402E-04
  5.2500000E+01  3.0269529E-04
  5.5000000E+01  2.7542454E-04
  5.7500000E+01  2.5209482E-04
  5.8750000E+01  2.4167230E-04
  6.0000000E+01  2.3197463E-04
  6.2500000E+01  2.1449556E-04
  6.5000000E+01  1.9920940E-04
  6.7500000E+01  1.8575889E-04
  7.0000000E+01  1.7385663E-04
  7.2500000E+01  1.6326744E-04
  7.5000000E+01  1.5379884E-04
  7.7500000E+01  1.4529246E-04
  8.0000000E+01  1.3761536E-04
  8.2500000E+01  1.3065658E-04
  8.5000000E+01  1.2432351E-04
  9.0000000E+01  1.1323256E-04
  9.5000000E+01  1.0384621E-04
  1.0000000E+02  9.5805505E-05
  1.0500000E+02  8.8845828E-05
  1.1000000E+02  8.2769661E-05
  1.1500000E+02  7.7428461E-05
  1.2000000E+02  7.2705230E-05
  1.2500000E+02  6.8508646E-05
  1.3000000E+02  6.4764399E-05
  1.3500000E+02  6.1410031E-05
  1.4000000E+02  5.8392398E-05
  1.4500000E+02  5.5667081E-05
  1.5000000E+02  5.3194991E-05
  1.6000000E+02  4.8875406E-05
  1.7000000E+02  4.5213531E-05
  1.8000000E+02  4.2044449E-05
  1.9000000E+02  3.9252742E-05
  2.0000000E+02  3.6759827E-05
  2.1000000E+02  3.4511146E-05
  2.2000000E+02  3.2472594E-05
  2.3000000E+02  3.0617864E-05
  2.4000000E+02  2.8926707E-05
  2.5000000E+02  2.7382403E-05
  2.6000000E+02  2.5969804E-05
  2.7000000E+02  2.4674959E-05
  2.8000000E+02  2.3485513E-05
  2.9000000E+02  2.2390851E-05
  3.0000000E+02  2.1382232E-05
  3.1000000E+02  2.0451862E-05
  3.2000000E+02  1.9592666E-05
  3.4000000E+02  1.8062559E-05
  3.6000000E+02  1.6747053E-05
  3.8000000E+02  1.5603408E-05
  4.0000000E+02  1.4594017E-05
  4.2000000E+02  1.3690954E-05
  4.4000000E+02  1.2873249E-05
  4.6000000E+02  1.2126827E-05
  4.8000000E+02  1.1444770E-05
  5.0000000E+02  1.0821414E-05
  5.2500000E+02  1.0116314E-05
  5.5000000E+02  9.4840601E-06
  5.7500000E+02  8.9157942E-06
  6.0000000E+02  8.4040505E-06
  6.5000000E+02  7.5240265E-06
  6.7500000E+02  7.1426706E-06
  7.0000000E+02  6.7928913E-06
  7.2500000E+02  6.4702372E-06
  7.5000000E+02  6.1709407E-06
  8.0000000E+02  5.6309602E-06
  8.5000000E+02  5.1587724E-06
  9.0000000E+02  4.7465425E-06
  9.5000000E+02  4.3863277E-06
  1.0000000E+03  4.0706618E-06
  1.0500000E+03  3.7915300E-06
  1.1000000E+03  3.5414893E-06
  1.1500000E+03  3.3154805E-06
  1.2000000E+03  3.1105286E-06
  1.2500000E+03  2.9242284E-06
  1.3000000E+03  2.7547561E-06
  1.3500000E+03  2.6006498E-06
  1.4000000E+03  2.4604862E-06
  1.4500000E+03  2.3324782E-06
  1.5000000E+03  2.2147932E-06
  1.6000000E+03  2.0049147E-06
  1.7000000E+03  1.8237993E-06
  1.8000000E+03  1.6670965E-06
  1.9000000E+03  1.5308376E-06
  2.0000000E+03  1.4116365E-06
  2.1000000E+03  1.3064840E-06
  2.2000000E+03  1.2128856E-06
  2.3000000E+03  1.1291313E-06
  2.4000000E+03  1.0541256E-06
  2.5000000E+03  9.8687808E-07
  2.6000000E+03  9.2628418E-07
  2.7000000E+03  8.7131549E-07
  2.8000000E+03  8.2116378E-07
  2.9000000E+03  7.7529474E-07
  3.0000000E+03  7.3330483E-07
  3.1000000E+03  6.9482582E-07
  3.2000000E+03  6.5948515E-07
  3.4000000E+03  5.9678570E-07
  3.6000000E+03  5.4286238E-07
  3.8000000E+03  4.9611753E-07
  4.0000000E+03  4.5534823E-07
  4.2000000E+03  4.1957641E-07
  4.4000000E+03  3.8800945E-07
  4.6000000E+03  3.5999368E-07
  4.8000000E+03  3.3498559E-07
  5.0000000E+03  3.1254648E-07
  5.2500000E+03  2.8758731E-07
  5.5000000E+03  2.6555747E-07
  5.7500000E+03  2.4601286E-07
  6.0000000E+03  2.2858827E-07
  6.5000000E+03  1.9894847E-07
  6.7500000E+03  1.8627433E-07
  7.0000000E+03  1.7478646E-07
  7.2500000E+03  1.6433853E-07
  7.5000000E+03  1.5480687E-07
  8.0000000E+03  1.3808498E-07
  8.5000000E+03  1.2394175E-07
  9.0000000E+03  1.1186826E-07
  9.5000000E+03  1.0147634E-07
  1.0000000E+04  9.2465469E-08
  1.0500000E+04  8.4599835E-08
  1.1000000E+04  7.7692204E-08
  1.1500000E+04  7.1592280E-08
  1.2000000E+04  6.6178234E-08
  1.2500000E+04  6.1350505E-08
  1.3000000E+04  5.7027092E-08
  1.3500000E+04  5.3139931E-08
  1.4000000E+04  4.9632110E-08
  1.4500000E+04  4.6455657E-08
  1.5000000E+04  4.3569948E-08
  1.6000000E+04  3.8537505E-08
  1.7000000E+04  3.4312812E-08
  1.8000000E+04  3.0730924E-08
  1.9000000E+04  2.7668528E-08
  2.0000000E+04  2.5030822E-08
  2.1000000E+04  2.2742730E-08
  2.2000000E+04  2.0744757E-08
  2.3000000E+04  1.8989960E-08
  2.4000000E+04  1.7440905E-08
  2.5000000E+04  1.6067065E-08
  2.6000000E+04  1.4843203E-08
  2.7000000E+04  1.3748404E-08
  2.8000000E+04  1.2765278E-08
  2.9000000E+04  1.1879280E-08
  3.0000000E+04  1.1078163E-08
  3.1000000E+04  1.0351548E-08
  3.2000000E+04  9.6905831E-09
  3.4000000E+04  8.5363422E-09
  3.6000000E+04  7.5665242E-09
  3.8000000E+04  6.7443871E-09
  4.0000000E+04  6.0418822E-09
  4.2000000E+04  5.4373036E-09
  4.4000000E+04  4.9136307E-09
  4.6000000E+04  4.4573513E-09
  4.8000000E+04  4.0576316E-09
  5.0000000E+04  3.7057137E-09
  5.2500000E+04  3.3222914E-09
  5.5000000E+04  2.9912852E-09
  5.7500000E+04  2.7038247E-09
  5.8750000E+04  2.5741530E-09
  6.0000000E+04  2.4528256E-09
  6.2500000E+04  2.2325662E-09
  6.5000000E+04  2.0383717E-09
  6.7500000E+04  1.8664022E-09
  7.0000000E+04  1.7134942E-09
  7.2500000E+04  1.5770419E-09
  7.5000000E+04  1.4548732E-09
  8.0000000E+04  1.2462982E-09
  8.2500000E+04  1.1569337E-09
  8.5000000E+04  1.0758940E-09
  8.7500000E+04  1.0021941E-09
  9.0000000E+04  9.3506118E-10
  9.5000000E+04  8.1802407E-10


==> anc/colstop/sbethe/sdbase/oos99.tab <==
# Atomic number = 99   (Es)
#
#      W/eV         OOS*eV
  
  
#  99   1  K1  EION =  1.384400000E+05 eV   224
#  S(0) = 7.212030E-01
  1.3843393E+03  0.0000000E+00
  1.3843393E+05  0.0000000E+00
  1.3843393E+05  1.1178657E-05
  1.3844000E+05  1.1178657E-05
  1.3844139E+05  1.1178657E-05
  1.3844261E+05  1.1126074E-05
  1.3844383E+05  1.1064505E-05
  1.3844504E+05  1.0999321E-05
  1.3844626E+05  1.0934531E-05
  1.3844748E+05  1.0872931E-05
  1.3844870E+05  1.0816357E-05
  1.3845113E+05  1.0722135E-05
  1.3845357E+05  1.0655065E-05
  1.3845600E+05  1.0613720E-05
  1.3846087E+05  1.0592976E-05
  1.3847062E+05  1.0678602E-05
  1.3847549E+05  1.0730855E-05
  1.3848036E+05  1.0769293E-05
  1.3849010E+05  1.0793319E-05
  1.3849984E+05  1.0770130E-05
  1.3850958E+05  1.0739439E-05
  1.3851932E+05  1.0723946E-05
  1.3852906E+05  1.0725426E-05
  1.3853880E+05  1.0734740E-05
  1.3854855E+05  1.0742069E-05
  1.3855829E+05  1.0742354E-05
  1.3856803E+05  1.0736149E-05
  1.3857777E+05  1.0726915E-05
  1.3859725E+05  1.0713853E-05
  1.3861673E+05  1.0714526E-05
  1.3863622E+05  1.0718387E-05
  1.3865570E+05  1.0715327E-05
  1.3867518E+05  1.0707184E-05
  1.3871415E+05  1.0698514E-05
  1.3873363E+05  1.0698423E-05
  1.3875311E+05  1.0696896E-05
  1.3877260E+05  1.0692175E-05
  1.3879208E+05  1.0686470E-05
  1.3883104E+05  1.0678194E-05
  1.3887001E+05  1.0673911E-05
  1.3890897E+05  1.0665472E-05
  1.3898690E+05  1.0649647E-05
  1.3906483E+05  1.0634343E-05
  1.3937656E+05  1.0569270E-05
  1.3968828E+05  1.0502885E-05
  1.4000000E+05  1.0436762E-05
  1.4500000E+05  9.4464983E-06
  1.5000000E+05  8.5721773E-06
  1.6000000E+05  7.1080661E-06
  1.7000000E+05  5.9469005E-06
  1.8000000E+05  5.0156555E-06
  1.9000000E+05  4.2615858E-06
  2.0000000E+05  3.6456033E-06
  2.1000000E+05  3.1383041E-06
  2.2000000E+05  2.7173451E-06
  2.3000000E+05  2.3655733E-06
  2.4000000E+05  2.0696916E-06
  2.5000000E+05  1.8192997E-06
  2.6000000E+05  1.6061941E-06
  2.7000000E+05  1.4238530E-06
  2.8000000E+05  1.2670540E-06
  2.9000000E+05  1.1315834E-06
  3.0000000E+05  1.0140213E-06
  3.1000000E+05  9.1157403E-07
  3.2000000E+05  8.2194567E-07
  3.3000000E+05  7.4323974E-07
  3.4000000E+05  6.7388076E-07
  3.5000000E+05  6.1255379E-07
  3.6000000E+05  5.5815627E-07
  3.8000000E+05  4.6657656E-07
  4.0000000E+05  3.9328378E-07
  4.2000000E+05  3.3402311E-07
  4.4000000E+05  2.8565855E-07
  4.6000000E+05  2.4584781E-07
  4.8000000E+05  2.1281960E-07
  5.0000000E+05  1.8521934E-07
  5.2500000E+05  1.5677996E-07
  5.5000000E+05  1.3364755E-07
  5.7500000E+05  1.1466600E-07
  5.8750000E+05  1.0645093E-07
  6.0000000E+05  9.8964799E-08
  6.2500000E+05  8.5880756E-08
  6.5000000E+05  7.4903113E-08
  6.7500000E+05  6.5634546E-08
  7.0000000E+05  5.7763112E-08
  7.2500000E+05  5.1041783E-08
  7.5000000E+05  4.5273362E-08
  7.7500000E+05  4.0299259E-08
  8.0000000E+05  3.5991035E-08
  8.2500000E+05  3.2243987E-08
  8.5000000E+05  2.8972238E-08
  8.7500000E+05  2.6104944E-08
  9.0000000E+05  2.3583345E-08
  9.2500000E+05  2.1358453E-08
  9.5000000E+05  1.9389227E-08
  1.0000000E+06  1.6084971E-08
  1.0500000E+06  1.3453012E-08
  1.1000000E+06  1.1335574E-08
  1.1500000E+06  9.6165400E-09
  1.2000000E+06  8.2093081E-09
  1.2500000E+06  7.0484968E-09
  1.3000000E+06  6.0841899E-09
  1.3500000E+06  5.2778876E-09
  1.4000000E+06  4.5996095E-09
  1.4500000E+06  4.0258057E-09
  1.5000000E+06  3.5378257E-09
  1.5500000E+06  3.1207853E-09
  1.6000000E+06  2.7627224E-09
  1.6500000E+06  2.4539596E-09
  1.7000000E+06  2.1866178E-09
  1.7500000E+06  1.9542451E-09
  1.8000000E+06  1.7515291E-09
  1.8500000E+06  1.5740726E-09
  1.9000000E+06  1.4182180E-09
  1.9500000E+06  1.2809086E-09
  2.0000000E+06  1.1595786E-09
  2.0500000E+06  1.0520653E-09
  2.1000000E+06  9.5653844E-10
  2.2000000E+06  7.9545348E-10
  2.3000000E+06  6.6641558E-10
  2.4000000E+06  5.6213026E-10
  2.5000000E+06  4.7715926E-10
  2.6000000E+06  4.0740156E-10
  2.7000000E+06  3.4973195E-10
  2.8000000E+06  3.0174563E-10
  2.9000000E+06  2.6157475E-10
  3.0000000E+06  2.2775586E-10
  3.1000000E+06  1.9913272E-10
  3.2000000E+06  1.7478571E-10
  3.3000000E+06  1.5397852E-10
  3.4000000E+06  1.3611795E-10
  3.5000000E+06  1.2072302E-10
  3.6000000E+06  1.0740122E-10
  3.7000000E+06  9.5830446E-11
  3.8000000E+06  8.5744886E-11
  3.9000000E+06  7.6924188E-11
  4.0000000E+06  6.9184951E-11
  4.1000000E+06  6.2373843E-11
  4.2000000E+06  5.6362154E-11
  4.3000000E+06  5.1041399E-11
  4.4000000E+06  4.6319742E-11
  4.6000000E+06  3.8373092E-11
  4.8000000E+06  3.2024771E-11
  5.0000000E+06  2.6908545E-11
  5.1250000E+06  2.4212380E-11
  5.2500000E+06  2.1837229E-11
  5.3750000E+06  1.9738979E-11
  5.5000000E+06  1.7880367E-11
  5.7500000E+06  1.4760362E-11
  5.8750000E+06  1.3449099E-11
  6.0000000E+06  1.2276313E-11
  6.2500000E+06  1.0280852E-11
  6.5000000E+06  8.6646390E-12
  6.7500000E+06  7.3456347E-12
  7.0000000E+06  6.2616056E-12
  7.2500000E+06  5.3648582E-12
  7.5000000E+06  4.6184845E-12
  7.7500000E+06  3.9936930E-12
  8.0000000E+06  3.4678633E-12
  8.2500000E+06  3.0230897E-12
  8.5000000E+06  2.6450979E-12
  8.7500000E+06  2.3224308E-12
  9.0000000E+06  2.0458348E-12
  9.2500000E+06  1.8077886E-12
  9.5000000E+06  1.6021446E-12
  9.7500000E+06  1.4238563E-12
  1.0000000E+07  1.2687604E-12
  1.0250000E+07  1.1334055E-12
  1.0500000E+07  1.0149174E-12
  1.0750000E+07  9.1089232E-13
  1.1000000E+07  8.1931141E-13
  1.1250000E+07  7.3847261E-13
  1.1500000E+07  6.6693479E-13
  1.2000000E+07  5.4704385E-13
  1.2500000E+07  4.5184444E-13
  1.3000000E+07  3.7561352E-13
  1.3500000E+07  3.1409716E-13
  1.4000000E+07  2.6409895E-13
  1.4500000E+07  2.2319216E-13
  1.5000000E+07  1.8951568E-13
  1.5500000E+07  1.6163109E-13
  1.6000000E+07  1.3841784E-13
  1.6500000E+07  1.1899569E-13
  1.7000000E+07  1.0266832E-13
  1.7500000E+07  8.8881588E-14
  1.8000000E+07  7.7191600E-14
  1.8500000E+07  6.7240352E-14
  1.9000000E+07  5.8737655E-14
  1.9500000E+07  5.1447162E-14
  2.0000000E+07  4.5175370E-14
  2.0500000E+07  3.9762946E-14
  2.1000000E+07  3.5078109E-14
  2.1500000E+07  3.1011536E-14
  2.2000000E+07  2.7472150E-14
  2.2500000E+07  2.4383755E-14
  2.3000000E+07  2.1682290E-14
  2.3500000E+07  1.9313745E-14
  2.4000000E+07  1.7232477E-14
  2.4500000E+07  1.5399787E-14
  2.5000000E+07  1.3782748E-14
  2.6000000E+07  1.1087137E-14
  2.7000000E+07  8.9653755E-15
  2.8000000E+07  7.2842021E-15
  2.9000000E+07  5.9440578E-15
  3.0000000E+07  4.8697948E-15
  3.1000000E+07  4.0042685E-15
  3.2000000E+07  3.3036432E-15
  3.3000000E+07  2.7338703E-15
  3.4000000E+07  2.2684908E-15
  3.5000000E+07  1.8868978E-15
  3.6000000E+07  1.5729440E-15
  3.7000000E+07  1.3139607E-15
  3.8000000E+07  1.0998225E-15
  3.9000000E+07  9.2236552E-16
  4.0000000E+07  7.7496725E-16
  4.1000000E+07  6.5206143E-16
  4.2000000E+07  5.4913222E-16
  4.3000000E+07  4.6263437E-16
  4.4000000E+07  3.8975273E-16
  4.5000000E+07  3.2827116E-16
  4.6000000E+07  2.7658588E-16
  4.7000000E+07  2.3331049E-16
  4.8000000E+07  1.9717632E-16
  4.9000000E+07  1.6705591E-16
  
  
#  99   2  L1  EION =  2.678100000E+04 eV   242
#  S(0) = 8.177010E-01
  2.6775517E+02  0.0000000E+00
  2.6775517E+04  0.0000000E+00
  2.6775517E+04  3.4145966E-05
  2.6781000E+04  3.4145966E-05
  2.6781268E+04  3.4145966E-05
  2.6781952E+04  3.3880621E-05
  2.6782635E+04  3.3635080E-05
  2.6783319E+04  3.3406792E-05
  2.6784002E+04  3.3194099E-05
  2.6785370E+04  3.2811520E-05
  2.6786737E+04  3.2481984E-05
  2.6789471E+04  3.1968308E-05
  2.6792205E+04  3.1625759E-05
  2.6797673E+04  3.1332779E-05
  2.6803141E+04  3.1366112E-05
  2.6808610E+04  3.1534815E-05
  2.6814078E+04  3.1713467E-05
  2.6819546E+04  3.1837769E-05
  2.6825015E+04  3.1889978E-05
  2.6835951E+04  3.1833873E-05
  2.6841420E+04  3.1772699E-05
  2.6846888E+04  3.1715818E-05
  2.6852356E+04  3.1673960E-05
  2.6857824E+04  3.1650340E-05
  2.6863293E+04  3.1643205E-05
  2.6868761E+04  3.1647355E-05
  2.6879698E+04  3.1665852E-05
  2.6890634E+04  3.1668448E-05
  2.6896102E+04  3.1659130E-05
  2.6901571E+04  3.1643714E-05
  2.6912507E+04  3.1601675E-05
  2.6934380E+04  3.1529843E-05
  2.6945317E+04  3.1514100E-05
  2.6956254E+04  3.1506926E-05
  2.6978127E+04  3.1489278E-05
  2.6989063E+04  3.1470502E-05
  2.7000000E+04  3.1445888E-05
  2.7015625E+04  3.1407444E-05
  2.7031250E+04  3.1375092E-05
  2.7046875E+04  3.1350793E-05
  2.7062500E+04  3.1332032E-05
  2.7093750E+04  3.1287953E-05
  2.7109375E+04  3.1258442E-05
  2.7125000E+04  3.1227354E-05
  2.7156250E+04  3.1169402E-05
  2.7187500E+04  3.1123236E-05
  2.7250000E+04  3.1017197E-05
  2.7312500E+04  3.0909398E-05
  2.7375000E+04  3.0807369E-05
  2.7437500E+04  3.0697263E-05
  2.7500000E+04  3.0593111E-05
  2.7625000E+04  3.0379968E-05
  2.7750000E+04  3.0171845E-05
  2.8000000E+04  2.9752511E-05
  2.8500000E+04  2.8936000E-05
  2.9000000E+04  2.8149660E-05
  3.0000000E+04  2.6661932E-05
  3.1000000E+04  2.5278334E-05
  3.2000000E+04  2.3987341E-05
  3.4000000E+04  2.1650583E-05
  3.6000000E+04  1.9601875E-05
  3.8000000E+04  1.7800421E-05
  4.0000000E+04  1.6211070E-05
  4.2000000E+04  1.4804110E-05
  4.4000000E+04  1.3554472E-05
  4.6000000E+04  1.2440943E-05
  4.8000000E+04  1.1445579E-05
  5.0000000E+04  1.0553155E-05
  5.2500000E+04  9.5628435E-06
  5.5000000E+04  8.6920710E-06
  5.7500000E+04  7.9233404E-06
  6.0000000E+04  7.2421358E-06
  6.5000000E+04  6.0958357E-06
  6.7500000E+04  5.6120331E-06
  7.0000000E+04  5.1777016E-06
  7.2500000E+04  4.7866784E-06
  7.5000000E+04  4.4337031E-06
  8.0000000E+04  3.8244698E-06
  8.5000000E+04  3.3208543E-06
  9.0000000E+04  2.9009654E-06
  9.5000000E+04  2.5481431E-06
  1.0000000E+05  2.2495536E-06
  1.0500000E+05  1.9952031E-06
  1.1000000E+05  1.7772283E-06
  1.1500000E+05  1.5893840E-06
  1.2000000E+05  1.4266684E-06
  1.2500000E+05  1.2850419E-06
  1.3000000E+05  1.1612192E-06
  1.3500000E+05  1.0525088E-06
  1.4000000E+05  9.5669200E-07
  1.4500000E+05  8.7192886E-07
  1.5000000E+05  7.9668432E-07
  1.5500000E+05  7.2967154E-07
  1.6000000E+05  6.6980614E-07
  1.6500000E+05  6.1616970E-07
  1.7000000E+05  5.6798139E-07
  1.8000000E+05  4.8537667E-07
  1.9000000E+05  4.1770783E-07
  2.0000000E+05  3.6178177E-07
  2.1000000E+05  3.1518601E-07
  2.2000000E+05  2.7607564E-07
  2.3000000E+05  2.4302386E-07
  2.4000000E+05  2.1491597E-07
  2.5000000E+05  1.9087282E-07
  2.6000000E+05  1.7019495E-07
  2.7000000E+05  1.5232144E-07
  2.8000000E+05  1.3679901E-07
  2.9000000E+05  1.2325878E-07
  3.0000000E+05  1.1139869E-07
  3.1000000E+05  1.0096975E-07
  3.2000000E+05  9.1765598E-08
  3.3000000E+05  8.3614259E-08
  3.4000000E+05  7.6371692E-08
  3.5000000E+05  6.9916635E-08
  3.6000000E+05  6.4146566E-08
  3.8000000E+05  5.4325996E-08
  4.0000000E+05  4.6354883E-08
  4.2000000E+05  3.9823835E-08
  4.4000000E+05  3.4426614E-08
  4.6000000E+05  2.9931248E-08
  4.8000000E+05  2.6159955E-08
  5.0000000E+05  2.2974997E-08
  5.2500000E+05  1.9656454E-08
  5.5000000E+05  1.6925263E-08
  5.7500000E+05  1.4659251E-08
  5.8750000E+05  1.3670657E-08
  6.0000000E+05  1.2765217E-08
  6.2500000E+05  1.1171274E-08
  6.5000000E+05  9.8214160E-09
  6.7500000E+05  8.6715887E-09
  7.0000000E+05  7.6868402E-09
  7.2500000E+05  6.8392166E-09
  7.5000000E+05  6.1061889E-09
  7.7500000E+05  5.4694734E-09
  8.0000000E+05  4.9141340E-09
  8.2500000E+05  4.4278924E-09
  8.5000000E+05  4.0005976E-09
  8.7500000E+05  3.6238115E-09
  9.0000000E+05  3.2904842E-09
  9.2500000E+05  2.9946982E-09
  9.5000000E+05  2.7314619E-09
  1.0000000E+06  2.2863552E-09
  1.0500000E+06  1.9282907E-09
  1.1000000E+06  1.6375437E-09
  1.1500000E+06  1.3994392E-09
  1.2000000E+06  1.2029216E-09
  1.2500000E+06  1.0395614E-09
  1.3000000E+06  9.0286394E-10
  1.3500000E+06  7.8777540E-10
  1.4000000E+06  6.9032708E-10
  1.4500000E+06  6.0737625E-10
  1.5000000E+06  5.3641503E-10
  1.5500000E+06  4.7542767E-10
  1.6000000E+06  4.2278319E-10
  1.6500000E+06  3.7715366E-10
  1.7000000E+06  3.3745113E-10
  1.7500000E+06  3.0277933E-10
  1.8000000E+06  2.7239604E-10
  1.8500000E+06  2.4568356E-10
  1.9000000E+06  2.2212532E-10
  1.9500000E+06  2.0128739E-10
  2.0000000E+06  1.8280375E-10
  2.0500000E+06  1.6636443E-10
  2.1000000E+06  1.5170589E-10
  2.2000000E+06  1.2686396E-10
  2.3000000E+06  1.0683687E-10
  2.4000000E+06  9.0555240E-11
  2.5000000E+06  7.7215593E-11
  2.6000000E+06  6.6207270E-11
  2.7000000E+06  5.7061781E-11
  2.8000000E+06  4.9416476E-11
  2.9000000E+06  4.2988272E-11
  3.0000000E+06  3.7554189E-11
  3.1000000E+06  3.2937191E-11
  3.2000000E+06  2.8995690E-11
  3.3000000E+06  2.5615715E-11
  3.4000000E+06  2.2704967E-11
  3.5000000E+06  2.0188252E-11
  3.6000000E+06  1.8003936E-11
  3.7000000E+06  1.6101271E-11
  3.8000000E+06  1.4438265E-11
  3.9000000E+06  1.2980006E-11
  4.0000000E+06  1.1697354E-11
  4.1000000E+06  1.0565861E-11
  4.2000000E+06  9.5649275E-12
  4.3000000E+06  8.6771283E-12
  4.4000000E+06  7.8876642E-12
  4.5000000E+06  7.1839196E-12
  4.6000000E+06  6.5551115E-12
  4.7000000E+06  5.9919941E-12
  4.8000000E+06  5.4866147E-12
  5.0000000E+06  4.6225464E-12
  5.1250000E+06  4.1660008E-12
  5.2500000E+06  3.7630528E-12
  5.3750000E+06  3.4064341E-12
  5.5000000E+06  3.0899909E-12
  5.7500000E+06  2.5574830E-12
  5.8750000E+06  2.3331428E-12
  6.0000000E+06  2.1321978E-12
  6.2500000E+06  1.7895955E-12
  6.5000000E+06  1.5113834E-12
  6.7500000E+06  1.2837795E-12
  7.0000000E+06  1.0962928E-12
  7.2500000E+06  9.4085874E-13
  7.5000000E+06  8.1122443E-13
  7.7500000E+06  7.0250169E-13
  8.0000000E+06  6.1083939E-13
  8.2500000E+06  5.3318071E-13
  8.5000000E+06  4.6708219E-13
  8.7500000E+06  4.1057755E-13
  9.0000000E+06  3.6207372E-13
  9.2500000E+06  3.2027420E-13
  9.5000000E+06  2.8411853E-13
  9.7500000E+06  2.5273478E-13
  1.0000000E+07  2.2540260E-13
  1.0250000E+07  2.0152386E-13
  1.0500000E+07  1.8059964E-13
  1.0750000E+07  1.6221198E-13
  1.1000000E+07  1.4600921E-13
  1.1250000E+07  1.3169413E-13
  1.1500000E+07  1.1901502E-13
  1.1750000E+07  1.0775793E-13
  1.2000000E+07  9.7740428E-14
  1.2250000E+07  8.8806433E-14
  1.2500000E+07  8.0821979E-14
  1.3000000E+07  6.7256172E-14
  1.3500000E+07  5.6295603E-14
  1.4000000E+07  4.7377203E-14
  1.4500000E+07  4.0072077E-14
  1.5000000E+07  3.4051344E-14
  1.5500000E+07  2.9060793E-14
  1.6000000E+07  2.4902773E-14
  1.6500000E+07  2.1421844E-14
  1.7000000E+07  1.8494602E-14
  1.7500000E+07  1.6021973E-14
  1.8000000E+07  1.3923310E-14
  1.8500000E+07  1.2134000E-14
  1.9000000E+07  1.0602141E-14
  1.9500000E+07  9.2862152E-15
  2.0000000E+07  8.1540630E-15
  2.0500000E+07  7.1788181E-15
  2.1000000E+07  6.3374934E-15
  
  
#  99   3  L2  EION =  2.585900000E+04 eV   241
#  S(0) = 1.046970E+00
  2.5840611E+02  0.0000000E+00
  2.5840611E+04  0.0000000E+00
  2.5840611E+04  7.0437707E-05
  2.5859000E+04  7.0437707E-05
  2.5859260E+04  7.0437707E-05
  2.5861043E+04  7.0372053E-05
  2.5862825E+04  7.0467088E-05
  2.5864607E+04  7.0848890E-05
  2.5866390E+04  7.1370363E-05
  2.5869955E+04  7.2351705E-05
  2.5873519E+04  7.2866617E-05
  2.5880649E+04  7.2454735E-05
  2.5884214E+04  7.1876195E-05
  2.5887779E+04  7.1274438E-05
  2.5894908E+04  7.0352679E-05
  2.5902038E+04  6.9952396E-05
  2.5909168E+04  6.9934063E-05
  2.5916297E+04  7.0067838E-05
  2.5923427E+04  7.0181594E-05
  2.5930556E+04  7.0201153E-05
  2.5944816E+04  7.0017997E-05
  2.5973334E+04  6.9795169E-05
  2.6001853E+04  6.9818354E-05
  2.6016112E+04  6.9729994E-05
  2.6030371E+04  6.9615816E-05
  2.6058890E+04  6.9471319E-05
  2.6087408E+04  6.9381727E-05
  2.6115927E+04  6.9210339E-05
  2.6144445E+04  6.9023184E-05
  2.6172964E+04  6.8880134E-05
  2.6201482E+04  6.8732728E-05
  2.6258519E+04  6.8370487E-05
  2.6287038E+04  6.8204603E-05
  2.6315556E+04  6.8048347E-05
  2.6372593E+04  6.7694660E-05
  2.6429630E+04  6.7351287E-05
  2.6543704E+04  6.6664568E-05
  2.6657778E+04  6.5979191E-05
  2.6771852E+04  6.5299357E-05
  2.7000000E+04  6.3956384E-05
  2.7500000E+04  6.1106801E-05
  2.8000000E+04  5.8409038E-05
  2.8500000E+04  5.5865450E-05
  2.9000000E+04  5.3467387E-05
  3.0000000E+04  4.9060078E-05
  3.1000000E+04  4.5107204E-05
  3.2000000E+04  4.1549689E-05
  3.4000000E+04  3.5442847E-05
  3.6000000E+04  3.0439500E-05
  3.8000000E+04  2.6308138E-05
  4.0000000E+04  2.2870769E-05
  4.2000000E+04  1.9990127E-05
  4.4000000E+04  1.7559714E-05
  4.6000000E+04  1.5496243E-05
  4.8000000E+04  1.3734071E-05
  5.0000000E+04  1.2221035E-05
  5.2500000E+04  1.0617224E-05
  5.5000000E+04  9.2735807E-06
  5.7500000E+04  8.1403004E-06
  6.0000000E+04  7.1784815E-06
  6.5000000E+04  5.6528156E-06
  6.7500000E+04  5.0450313E-06
  7.0000000E+04  4.5183145E-06
  7.2500000E+04  4.0598405E-06
  7.5000000E+04  3.6591132E-06
  7.7500000E+04  3.3074970E-06
  8.0000000E+04  2.9978400E-06
  8.2500000E+04  2.7241925E-06
  8.5000000E+04  2.4815759E-06
  8.7500000E+04  2.2658053E-06
  9.0000000E+04  2.0733479E-06
  9.2500000E+04  1.9012059E-06
  9.5000000E+04  1.7468275E-06
  1.0000000E+05  1.4829436E-06
  1.0500000E+05  1.2676661E-06
  1.1000000E+05  1.0905298E-06
  1.1500000E+05  9.4362747E-07
  1.2000000E+05  8.2091566E-07
  1.2500000E+05  7.1772514E-07
  1.3000000E+05  6.3041324E-07
  1.3500000E+05  5.5611169E-07
  1.4000000E+05  4.9254343E-07
  1.4500000E+05  4.3788606E-07
  1.5000000E+05  3.9067061E-07
  1.5500000E+05  3.4970490E-07
  1.6000000E+05  3.1401498E-07
  1.6500000E+05  2.8280062E-07
  1.7000000E+05  2.5540050E-07
  1.7500000E+05  2.3126515E-07
  1.8000000E+05  2.0993581E-07
  1.8500000E+05  1.9102760E-07
  1.9000000E+05  1.7421615E-07
  2.0000000E+05  1.4582666E-07
  2.1000000E+05  1.2302558E-07
  2.2000000E+05  1.0453730E-07
  2.3000000E+05  8.9414650E-08
  2.4000000E+05  7.6945377E-08
  2.5000000E+05  6.6587651E-08
  2.6000000E+05  5.7924877E-08
  2.7000000E+05  5.0633578E-08
  2.8000000E+05  4.4460295E-08
  2.9000000E+05  3.9204729E-08
  3.0000000E+05  3.4707345E-08
  3.1000000E+05  3.0840139E-08
  3.2000000E+05  2.7499691E-08
  3.3000000E+05  2.4601904E-08
  3.4000000E+05  2.2077975E-08
  3.5000000E+05  1.9871296E-08
  3.6000000E+05  1.7935032E-08
  3.7000000E+05  1.6230240E-08
  3.8000000E+05  1.4724380E-08
  3.9000000E+05  1.3390140E-08
  4.0000000E+05  1.2204494E-08
  4.2000000E+05  1.0203937E-08
  4.4000000E+05  8.5990145E-09
  4.6000000E+05  7.2991521E-09
  4.8000000E+05  6.2371124E-09
  5.0000000E+05  5.3623703E-09
  5.1250000E+05  4.8933013E-09
  5.2500000E+05  4.4746980E-09
  5.3750000E+05  4.1001584E-09
  5.5000000E+05  3.7642111E-09
  5.7500000E+05  3.1899728E-09
  5.8750000E+05  2.9441551E-09
  6.0000000E+05  2.7216896E-09
  6.2500000E+05  2.3366632E-09
  6.5000000E+05  2.0176826E-09
  6.7500000E+05  1.7515585E-09
  7.0000000E+05  1.5280835E-09
  7.2500000E+05  1.3392821E-09
  7.5000000E+05  1.1788709E-09
  7.7500000E+05  1.0418597E-09
  8.0000000E+05  9.2425442E-10
  8.2500000E+05  8.2283641E-10
  8.5000000E+05  7.3499496E-10
  8.7500000E+05  6.5859908E-10
  9.0000000E+05  5.9189878E-10
  9.2500000E+05  5.3344937E-10
  9.5000000E+05  4.8205204E-10
  9.7500000E+05  4.3670695E-10
  1.0000000E+06  3.9657619E-10
  1.0250000E+06  3.6095454E-10
  1.0500000E+06  3.2924590E-10
  1.1000000E+06  2.7561897E-10
  1.1500000E+06  2.3247410E-10
  1.2000000E+06  1.9744168E-10
  1.2500000E+06  1.6875565E-10
  1.3000000E+06  1.4508369E-10
  1.3500000E+06  1.2540923E-10
  1.4000000E+06  1.0894857E-10
  1.4500000E+06  9.5091706E-11
  1.5000000E+06  8.3359750E-11
  1.5500000E+06  7.3373616E-11
  1.6000000E+06  6.4830924E-11
  1.6500000E+06  5.7488709E-11
  1.7000000E+06  5.1150423E-11
  1.7500000E+06  4.5656058E-11
  1.8000000E+06  4.0874577E-11
  1.8500000E+06  3.6698078E-11
  1.9000000E+06  3.3037233E-11
  1.9500000E+06  2.9817731E-11
  2.0000000E+06  2.6977452E-11
  2.0500000E+06  2.4464231E-11
  2.1000000E+06  2.2234076E-11
  2.1500000E+06  2.0249735E-11
  2.2000000E+06  1.8479537E-11
  2.2500000E+06  1.6896465E-11
  2.3000000E+06  1.5477389E-11
  2.4000000E+06  1.3054496E-11
  2.5000000E+06  1.1082426E-11
  2.6000000E+06  9.4647184E-12
  2.7000000E+06  8.1280853E-12
  2.8000000E+06  7.0162589E-12
  2.9000000E+06  6.0856388E-12
  3.0000000E+06  5.3021482E-12
  3.1000000E+06  4.6389363E-12
  3.2000000E+06  4.0746803E-12
  3.3000000E+06  3.5923216E-12
  3.4000000E+06  3.1781203E-12
  3.5000000E+06  2.8209394E-12
  3.6000000E+06  2.5116981E-12
  3.7000000E+06  2.2429499E-12
  3.8000000E+06  2.0085564E-12
  3.9000000E+06  1.8034317E-12
  4.0000000E+06  1.6233416E-12
  4.1000000E+06  1.4647457E-12
  4.2000000E+06  1.3246707E-12
  4.3000000E+06  1.2006089E-12
  4.4000000E+06  1.0904372E-12
  4.6000000E+06  9.0481453E-13
  4.8000000E+06  7.5630570E-13
  5.0000000E+06  6.3644555E-13
  5.1250000E+06  5.7320717E-13
  5.2500000E+06  5.1744910E-13
  5.3750000E+06  4.6814810E-13
  5.5000000E+06  4.2443929E-13
  5.7500000E+06  3.5097209E-13
  5.8750000E+06  3.2005508E-13
  6.0000000E+06  2.9238020E-13
  6.2500000E+06  2.4523622E-13
  6.5000000E+06  2.0699241E-13
  6.7500000E+06  1.7573363E-13
  7.0000000E+06  1.5000480E-13
  7.2500000E+06  1.2868953E-13
  7.5000000E+06  1.1092345E-13
  7.7500000E+06  9.6031585E-14
  8.0000000E+06  8.3482608E-14
  8.2500000E+06  7.2855243E-14
  8.5000000E+06  6.3813063E-14
  8.7500000E+06  5.6085526E-14
  9.0000000E+06  4.9453888E-14
  9.2500000E+06  4.3740279E-14
  9.5000000E+06  3.8799257E-14
  9.7500000E+06  3.4511260E-14
  1.0000000E+07  3.0777517E-14
  1.0250000E+07  2.7516047E-14
  1.0500000E+07  2.4658496E-14
  1.0750000E+07  2.2147597E-14
  1.1000000E+07  1.9935184E-14
  1.1250000E+07  1.7980624E-14
  1.1500000E+07  1.6249515E-14
  1.1750000E+07  1.4712621E-14
  1.2000000E+07  1.3345018E-14
  1.2250000E+07  1.2125386E-14
  1.2500000E+07  1.1035425E-14
  1.3000000E+07  9.1836591E-15
  1.3500000E+07  7.6875897E-15
  1.4000000E+07  6.4701828E-15
  1.4500000E+07  5.4729017E-15
  1.5000000E+07  4.6509025E-15
  1.5500000E+07  3.9696085E-15
  1.6000000E+07  3.4020472E-15
  1.6500000E+07  2.9269553E-15
  1.7000000E+07  2.5273682E-15
  1.7500000E+07  2.1895740E-15
  1.8000000E+07  1.9026561E-15
  1.8500000E+07  1.6578922E-15
  1.9000000E+07  1.4483836E-15
  1.9500000E+07  1.2687793E-15
  2.0000000E+07  1.1145880E-15
  2.0500000E+07  9.8199083E-16
  
  
#  99   4  L3  EION =  2.038300000E+04 eV   246
#  S(0) = 1.799124E+00
  2.0366241E+02  0.0000000E+00
  2.0366241E+04  0.0000000E+00
  2.0366241E+04  2.0453920E-04
  2.0383000E+04  2.0453920E-04
  2.0383204E+04  2.0453920E-04
  2.0383445E+04  2.0241619E-04
  2.0383686E+04  2.0046955E-04
  2.0383927E+04  1.9868968E-04
  2.0384168E+04  1.9706578E-04
  2.0384650E+04  1.9424161E-04
  2.0385132E+04  1.9191172E-04
  2.0386095E+04  1.8844015E-04
  2.0387059E+04  1.8616383E-04
  2.0388987E+04  1.8390207E-04
  2.0390914E+04  1.8335397E-04
  2.0392842E+04  1.8356597E-04
  2.0394769E+04  1.8400708E-04
  2.0396697E+04  1.8438826E-04
  2.0398624E+04  1.8456875E-04
  2.0406334E+04  1.8303159E-04
  2.0410189E+04  1.8150283E-04
  2.0414044E+04  1.7998232E-04
  2.0421754E+04  1.7778025E-04
  2.0429464E+04  1.7694250E-04
  2.0437174E+04  1.7699878E-04
  2.0444884E+04  1.7731924E-04
  2.0460304E+04  1.7740478E-04
  2.0475724E+04  1.7678296E-04
  2.0491143E+04  1.7633122E-04
  2.0506563E+04  1.7624073E-04
  2.0537403E+04  1.7590033E-04
  2.0552823E+04  1.7548869E-04
  2.0568243E+04  1.7509859E-04
  2.0583663E+04  1.7480752E-04
  2.0599083E+04  1.7457179E-04
  2.0629922E+04  1.7398450E-04
  2.0691602E+04  1.7256416E-04
  2.0753282E+04  1.7125240E-04
  2.0876641E+04  1.6850496E-04
  2.1000000E+04  1.6578222E-04
  2.1500000E+04  1.5519682E-04
  2.2000000E+04  1.4536699E-04
  2.2500000E+04  1.3629246E-04
  2.3000000E+04  1.2793983E-04
  2.4000000E+04  1.1313877E-04
  2.5000000E+04  1.0047564E-04
  2.6000000E+04  8.9569523E-05
  2.7000000E+04  8.0126434E-05
  2.8000000E+04  7.1915365E-05
  2.9000000E+04  6.4746791E-05
  3.0000000E+04  5.8464276E-05
  3.1000000E+04  5.2938200E-05
  3.2000000E+04  4.8060460E-05
  3.4000000E+04  3.9902981E-05
  3.6000000E+04  3.3427566E-05
  3.8000000E+04  2.8229785E-05
  4.0000000E+04  2.4015228E-05
  4.2000000E+04  2.0566437E-05
  4.4000000E+04  1.7720607E-05
  4.6000000E+04  1.5354307E-05
  4.8000000E+04  1.3372879E-05
  5.0000000E+04  1.1702963E-05
  5.2500000E+04  9.9673384E-06
  5.5000000E+04  8.5431750E-06
  5.7500000E+04  7.3653278E-06
  6.0000000E+04  6.3841033E-06
  6.5000000E+04  4.8667630E-06
  6.7500000E+04  4.2773780E-06
  7.0000000E+04  3.7744630E-06
  7.2500000E+04  3.3431837E-06
  7.5000000E+04  2.9716040E-06
  7.7500000E+04  2.6500557E-06
  8.0000000E+04  2.3706547E-06
  8.2500000E+04  2.1269349E-06
  8.5000000E+04  1.9135617E-06
  9.0000000E+04  1.5608944E-06
  9.5000000E+04  1.2853010E-06
  1.0000000E+05  1.0674475E-06
  1.0500000E+05  8.9343468E-07
  1.1000000E+05  7.5311721E-07
  1.1500000E+05  6.3898632E-07
  1.2000000E+05  5.4541413E-07
  1.2500000E+05  4.6813350E-07
  1.3000000E+05  4.0387435E-07
  1.3500000E+05  3.5010606E-07
  1.4000000E+05  3.0485240E-07
  1.4500000E+05  2.6655698E-07
  1.5000000E+05  2.3398446E-07
  1.5500000E+05  2.0614707E-07
  1.6000000E+05  1.8224956E-07
  1.6500000E+05  1.6164759E-07
  1.7000000E+05  1.4381591E-07
  1.8000000E+05  1.1481665E-07
  1.9000000E+05  9.2629619E-08
  2.0000000E+05  7.5440736E-08
  2.1000000E+05  6.1972322E-08
  2.2000000E+05  5.1309735E-08
  2.3000000E+05  4.2788575E-08
  2.4000000E+05  3.5919662E-08
  2.5000000E+05  3.0338386E-08
  2.6000000E+05  2.5769915E-08
  2.7000000E+05  2.2004894E-08
  2.8000000E+05  1.8882318E-08
  2.9000000E+05  1.6277242E-08
  3.0000000E+05  1.4091887E-08
  3.1000000E+05  1.2249145E-08
  3.2000000E+05  1.0687759E-08
  3.3000000E+05  9.3587325E-09
  3.4000000E+05  8.2226207E-09
  3.5000000E+05  7.2474801E-09
  3.6000000E+05  6.4072913E-09
  3.7000000E+05  5.6807471E-09
  3.8000000E+05  5.0503102E-09
  3.9000000E+05  4.5014765E-09
  4.0000000E+05  4.0221948E-09
  4.2000000E+05  3.2336921E-09
  4.4000000E+05  2.6222191E-09
  4.6000000E+05  2.1432042E-09
  4.8000000E+05  1.7644521E-09
  5.0000000E+05  1.4624044E-09
  5.2500000E+05  1.1665693E-09
  5.5000000E+05  9.3886687E-10
  5.7500000E+05  7.6177833E-10
  6.0000000E+05  6.2273669E-10
  6.2500000E+05  5.1260743E-10
  6.5000000E+05  4.2467017E-10
  6.6250000E+05  3.8740791E-10
  6.7500000E+05  3.5392444E-10
  7.0000000E+05  2.9661114E-10
  7.2500000E+05  2.4987718E-10
  7.5000000E+05  2.1153738E-10
  7.7500000E+05  1.7990429E-10
  8.0000000E+05  1.5366472E-10
  8.2500000E+05  1.3178911E-10
  8.5000000E+05  1.1346474E-10
  8.7500000E+05  9.8046017E-11
  9.0000000E+05  8.5016899E-11
  9.2500000E+05  7.3962535E-11
  9.5000000E+05  6.4547602E-11
  9.7500000E+05  5.6499668E-11
  1.0000000E+06  4.9596311E-11
  1.0250000E+06  4.3655096E-11
  1.0500000E+06  3.8525719E-11
  1.1000000E+06  3.0226173E-11
  1.1500000E+06  2.3933004E-11
  1.2000000E+06  1.9111085E-11
  1.2500000E+06  1.5380658E-11
  1.3000000E+06  1.2468752E-11
  1.3500000E+06  1.0176831E-11
  1.4000000E+06  8.3589068E-12
  1.4500000E+06  6.9065159E-12
  1.5000000E+06  5.7382957E-12
  1.5500000E+06  4.7926717E-12
  1.6000000E+06  4.0226531E-12
  1.6500000E+06  3.3920960E-12
  1.7000000E+06  2.8729962E-12
  1.7500000E+06  2.4435069E-12
  1.8000000E+06  2.0864682E-12
  1.8500000E+06  1.7883177E-12
  1.9000000E+06  1.5382734E-12
  1.9500000E+06  1.3277162E-12
  2.0000000E+06  1.1497193E-12
  2.0500000E+06  9.9868823E-13
  2.1000000E+06  8.7008257E-13
  2.1500000E+06  7.6020108E-13
  2.2000000E+06  6.6601289E-13
  2.2500000E+06  5.8502545E-13
  2.3000000E+06  5.1518073E-13
  2.3500000E+06  4.5477294E-13
  2.4000000E+06  4.0238303E-13
  2.4500000E+06  3.5682632E-13
  2.5000000E+06  3.1711044E-13
  2.6000000E+06  2.5199619E-13
  2.7000000E+06  2.0180925E-13
  2.8000000E+06  1.6279035E-13
  2.9000000E+06  1.3220729E-13
  3.0000000E+06  1.0805353E-13
  3.1000000E+06  8.8840995E-14
  3.2000000E+06  7.3456049E-14
  3.3000000E+06  6.1058087E-14
  3.4000000E+06  5.1007439E-14
  3.5000000E+06  4.2813620E-14
  3.6000000E+06  3.6097832E-14
  3.7000000E+06  3.0565533E-14
  3.8000000E+06  2.5986223E-14
  3.9000000E+06  2.2178401E-14
  4.0000000E+06  1.8998301E-14
  4.1000000E+06  1.6331414E-14
  4.2000000E+06  1.4086047E-14
  4.3000000E+06  1.2188403E-14
  4.4000000E+06  1.0578813E-14
  4.5000000E+06  9.2088079E-15
  4.6000000E+06  8.0388459E-15
  4.7000000E+06  7.0365291E-15
  4.8000000E+06  6.1752073E-15
  5.0000000E+06  4.7912726E-15
  5.1250000E+06  4.1080601E-15
  5.2500000E+06  3.5344530E-15
  5.3750000E+06  3.0509891E-15
  5.5000000E+06  2.6419826E-15
  5.6250000E+06  2.2947315E-15
  5.7500000E+06  1.9989039E-15
  5.8750000E+06  1.7460588E-15
  6.0000000E+06  1.5292718E-15
  6.1250000E+06  1.3428394E-15
  6.2500000E+06  1.1820461E-15
  6.3750000E+06  1.0429789E-15
  6.5000000E+06  9.2237906E-16
  6.6250000E+06  8.1752351E-16
  6.7500000E+06  7.2612931E-16
  7.0000000E+06  5.7634560E-16
  7.2500000E+06  4.6097588E-16
  7.5000000E+06  3.7135092E-16
  7.7500000E+06  3.0116629E-16
  8.0000000E+06  2.4579105E-16
  8.2500000E+06  2.0179099E-16
  8.5000000E+06  1.6659642E-16
  8.7500000E+06  1.3826821E-16
  9.0000000E+06  1.1533137E-16
  9.2500000E+06  9.6655514E-17
  9.5000000E+06  8.1368104E-17
  9.7500000E+06  6.8791108E-17
  1.0000000E+07  5.8394288E-17
  1.0250000E+07  4.9760453E-17
  1.0500000E+07  4.2559446E-17
  1.0750000E+07  3.6528529E-17
  1.1000000E+07  3.1457538E-17
  1.1250000E+07  2.7177524E-17
  1.1500000E+07  2.3552013E-17
  1.1750000E+07  2.0470257E-17
  1.2000000E+07  1.7841979E-17
  1.2250000E+07  1.5593289E-17
  1.2500000E+07  1.3663466E-17
  1.2750000E+07  1.2002416E-17
  1.3000000E+07  1.0568658E-17
  1.3250000E+07  9.3277246E-18
  1.3500000E+07  8.2508767E-18
  1.4000000E+07  6.4970946E-18
  1.4500000E+07  5.1573187E-18
  1.5000000E+07  4.1245977E-18
  1.5500000E+07  3.3217483E-18
  1.6000000E+07  2.6926113E-18
  1.6500000E+07  2.1959307E-18
  1.7000000E+07  1.8012120E-18
  1.7500000E+07  1.4856342E-18
  1.8000000E+07  1.2318712E-18
  
  
#  99   5  M1  EION =  6.954000000E+03 eV   255
#  S(0) = 7.462498E-01
  6.9483879E+01  0.0000000E+00
  6.9483879E+03  0.0000000E+00
  6.9483879E+03  8.6577604E-05
  6.9540000E+03  8.6577604E-05
  6.9540696E+03  8.6577604E-05
  6.9543567E+03  8.6125111E-05
  6.9546437E+03  8.5695229E-05
  6.9549308E+03  8.5286229E-05
  6.9552179E+03  8.4896583E-05
  6.9557920E+03  8.4170121E-05
  6.9563661E+03  8.3506807E-05
  6.9575144E+03  8.2342522E-05
  6.9586626E+03  8.1361752E-05
  6.9609592E+03  7.9843545E-05
  6.9632557E+03  7.8795458E-05
  6.9655522E+03  7.8111180E-05
  6.9678487E+03  7.7707860E-05
  6.9701452E+03  7.7517291E-05
  6.9724418E+03  7.7482297E-05
  6.9770348E+03  7.7696046E-05
  6.9816278E+03  7.8061686E-05
  6.9862209E+03  7.8402155E-05
  6.9908139E+03  7.8628555E-05
  6.9954070E+03  7.8716505E-05
  7.0000000E+03  7.8682178E-05
  7.0078125E+03  7.8447358E-05
  7.0156250E+03  7.8149587E-05
  7.0234375E+03  7.7910294E-05
  7.0312500E+03  7.7767340E-05
  7.0390625E+03  7.7700083E-05
  7.0468750E+03  7.7663838E-05
  7.0546875E+03  7.7617918E-05
  7.0625000E+03  7.7539157E-05
  7.0703125E+03  7.7423097E-05
  7.0781250E+03  7.7281251E-05
  7.0937500E+03  7.6983437E-05
  7.1093750E+03  7.6743487E-05
  7.1250000E+03  7.6567276E-05
  7.1406250E+03  7.6401639E-05
  7.1562500E+03  7.6206241E-05
  7.1718750E+03  7.5979079E-05
  7.1875000E+03  7.5745322E-05
  7.2187500E+03  7.5333109E-05
  7.2343750E+03  7.5148915E-05
  7.2500000E+03  7.4962257E-05
  7.2656250E+03  7.4764876E-05
  7.2812500E+03  7.4554614E-05
  7.3125000E+03  7.4135062E-05
  7.3437500E+03  7.3744714E-05
  7.3750000E+03  7.3366942E-05
  7.4375000E+03  7.2573104E-05
  7.4687500E+03  7.2187685E-05
  7.5000000E+03  7.1813154E-05
  7.5625000E+03  7.1052146E-05
  7.6250000E+03  7.0301395E-05
  7.6875000E+03  6.9564053E-05
  7.7500000E+03  6.8835645E-05
  8.0000000E+03  6.6018798E-05
  8.2500000E+03  6.3351768E-05
  8.5000000E+03  6.0836604E-05
  9.0000000E+03  5.6201999E-05
  9.5000000E+03  5.2054376E-05
  1.0000000E+04  4.8328940E-05
  1.0500000E+04  4.4972357E-05
  1.1000000E+04  4.1938949E-05
  1.1500000E+04  3.9189088E-05
  1.2000000E+04  3.6689261E-05
  1.2500000E+04  3.4411300E-05
  1.3000000E+04  3.2330269E-05
  1.3500000E+04  3.0424708E-05
  1.4000000E+04  2.8675937E-05
  1.4500000E+04  2.7067635E-05
  1.5000000E+04  2.5585549E-05
  1.6000000E+04  2.2951176E-05
  1.7000000E+04  2.0688827E-05
  1.8000000E+04  1.8732751E-05
  1.9000000E+04  1.7030897E-05
  2.0000000E+04  1.5541704E-05
  2.1000000E+04  1.4231671E-05
  2.2000000E+04  1.3073575E-05
  2.3000000E+04  1.2045142E-05
  2.4000000E+04  1.1127993E-05
  2.5000000E+04  1.0306868E-05
  2.6000000E+04  9.5690158E-06
  2.7000000E+04  8.9037205E-06
  2.8000000E+04  8.3019226E-06
  2.9000000E+04  7.7559246E-06
  3.0000000E+04  7.2591523E-06
  3.1000000E+04  6.8059667E-06
  3.2000000E+04  6.3915076E-06
  3.4000000E+04  5.6624969E-06
  3.6000000E+04  5.0446034E-06
  3.8000000E+04  4.5167684E-06
  4.0000000E+04  4.0626597E-06
  4.2000000E+04  3.6694572E-06
  4.4000000E+04  3.3269870E-06
  4.6000000E+04  3.0270938E-06
  4.8000000E+04  2.7631812E-06
  5.0000000E+04  2.5298685E-06
  5.2500000E+04  2.2745959E-06
  5.5000000E+04  2.0532733E-06
  5.7500000E+04  1.8603119E-06
  6.0000000E+04  1.6912125E-06
  6.5000000E+04  1.4106499E-06
  6.7500000E+04  1.2937320E-06
  7.0000000E+04  1.1895221E-06
  7.2500000E+04  1.0963111E-06
  7.5000000E+04  1.0126634E-06
  7.7500000E+04  9.3736550E-07
  8.0000000E+04  8.6938732E-07
  8.2500000E+04  8.0784973E-07
  8.5000000E+04  7.5199902E-07
  9.0000000E+04  6.5485066E-07
  9.5000000E+04  5.7372721E-07
  1.0000000E+05  5.0543454E-07
  1.0500000E+05  4.4751994E-07
  1.1000000E+05  3.9807658E-07
  1.1500000E+05  3.5560605E-07
  1.2000000E+05  3.1891881E-07
  1.2500000E+05  2.8706205E-07
  1.3000000E+05  2.5926613E-07
  1.3500000E+05  2.3490447E-07
  1.4000000E+05  2.1346346E-07
  1.4500000E+05  1.9451919E-07
  1.5000000E+05  1.7771963E-07
  1.5500000E+05  1.6277078E-07
  1.6000000E+05  1.4942580E-07
  1.6500000E+05  1.3747628E-07
  1.7000000E+05  1.2674552E-07
  1.8000000E+05  1.0835999E-07
  1.9000000E+05  9.3305078E-08
  2.0000000E+05  8.0864765E-08
  2.1000000E+05  7.0499637E-08
  2.2000000E+05  6.1798069E-08
  2.3000000E+05  5.4442290E-08
  2.4000000E+05  4.8184352E-08
  2.5000000E+05  4.2828899E-08
  2.6000000E+05  3.8220640E-08
  2.7000000E+05  3.4235094E-08
  2.8000000E+05  3.0771713E-08
  2.9000000E+05  2.7748704E-08
  3.0000000E+05  2.5099073E-08
  3.1000000E+05  2.2767607E-08
  3.2000000E+05  2.0708547E-08
  3.3000000E+05  1.8883759E-08
  3.4000000E+05  1.7261293E-08
  3.5000000E+05  1.5814256E-08
  3.6000000E+05  1.4519897E-08
  3.7000000E+05  1.3358882E-08
  3.8000000E+05  1.2314704E-08
  3.9000000E+05  1.1373237E-08
  4.0000000E+05  1.0522338E-08
  4.2000000E+05  9.0517745E-09
  4.4000000E+05  7.8349186E-09
  4.6000000E+05  6.8201316E-09
  4.8000000E+05  5.9677644E-09
  5.0000000E+05  5.2470646E-09
  5.2500000E+05  4.4951708E-09
  5.5000000E+05  3.8755049E-09
  5.7500000E+05  3.3607095E-09
  5.8750000E+05  3.1359051E-09
  6.0000000E+05  2.9298844E-09
  6.2500000E+05  2.5668869E-09
  6.5000000E+05  2.2591244E-09
  6.7500000E+05  1.9966766E-09
  7.0000000E+05  1.7716649E-09
  7.2500000E+05  1.5777825E-09
  7.5000000E+05  1.4099439E-09
  7.7500000E+05  1.2640178E-09
  8.0000000E+05  1.1366253E-09
  8.2500000E+05  1.0249850E-09
  8.5000000E+05  9.2679488E-10
  8.7500000E+05  8.4013952E-10
  9.0000000E+05  7.6341720E-10
  9.2500000E+05  6.9528226E-10
  9.5000000E+05  6.3459884E-10
  9.7500000E+05  5.8040388E-10
  1.0000000E+06  5.3187750E-10
  1.0250000E+06  4.8831906E-10
  1.0500000E+06  4.4912760E-10
  1.1000000E+06  3.8184695E-10
  1.1500000E+06  3.2668023E-10
  1.2000000E+06  2.8109585E-10
  1.2500000E+06  2.4316107E-10
  1.3000000E+06  2.1138432E-10
  1.3500000E+06  1.8460328E-10
  1.4000000E+06  1.6190436E-10
  1.4500000E+06  1.4256371E-10
  1.5000000E+06  1.2600369E-10
  1.5500000E+06  1.1175940E-10
  1.6000000E+06  9.9454099E-11
  1.6500000E+06  8.8780366E-11
  1.7000000E+06  7.9486055E-11
  1.7500000E+06  7.1363348E-11
  1.8000000E+06  6.4240088E-11
  1.8500000E+06  5.7973100E-11
  1.9000000E+06  5.2442571E-11
  1.9500000E+06  4.7547732E-11
  2.0000000E+06  4.3203478E-11
  2.0500000E+06  3.9337605E-11
  2.1000000E+06  3.5888653E-11
  2.1500000E+06  3.2804158E-11
  2.2000000E+06  3.0039175E-11
  2.2500000E+06  2.7555078E-11
  2.3000000E+06  2.5318574E-11
  2.4000000E+06  2.1476989E-11
  2.5000000E+06  1.8326557E-11
  2.6000000E+06  1.5724464E-11
  2.7000000E+06  1.3561051E-11
  2.8000000E+06  1.1751282E-11
  2.9000000E+06  1.0228629E-11
  3.0000000E+06  8.9406166E-12
  3.1000000E+06  7.8455637E-12
  3.2000000E+06  6.9101331E-12
  3.3000000E+06  6.1074834E-12
  3.4000000E+06  5.4158641E-12
  3.5000000E+06  4.8175437E-12
  3.6000000E+06  4.2979868E-12
  3.7000000E+06  3.8452144E-12
  3.8000000E+06  3.4493053E-12
  3.9000000E+06  3.1020037E-12
  4.0000000E+06  2.7964085E-12
  4.1000000E+06  2.5267257E-12
  4.2000000E+06  2.2880713E-12
  4.3000000E+06  2.0763131E-12
  4.4000000E+06  1.8879420E-12
  4.5000000E+06  1.7199668E-12
  4.6000000E+06  1.5698292E-12
  4.7000000E+06  1.4353343E-12
  4.8000000E+06  1.3145935E-12
  5.0000000E+06  1.1080720E-12
  5.1250000E+06  9.9890487E-13
  5.2500000E+06  9.0252258E-13
  5.3750000E+06  8.1719497E-13
  5.5000000E+06  7.4145670E-13
  5.7500000E+06  6.1394949E-13
  5.8750000E+06  5.6020961E-13
  6.0000000E+06  5.1206198E-13
  6.1250000E+06  4.6883413E-13
  6.2500000E+06  4.2994508E-13
  6.3750000E+06  3.9489111E-13
  6.5000000E+06  3.6323424E-13
  6.7500000E+06  3.0863513E-13
  7.0000000E+06  2.6363985E-13
  7.2500000E+06  2.2632221E-13
  7.5000000E+06  1.9519052E-13
  7.7500000E+06  1.6907685E-13
  8.0000000E+06  1.4705872E-13
  8.2500000E+06  1.2839809E-13
  8.5000000E+06  1.1250464E-13
  8.7500000E+06  9.8905631E-14
  9.0000000E+06  8.7221839E-14
  9.2500000E+06  7.7153125E-14
  9.5000000E+06  6.8452603E-14
  9.7500000E+06  6.0913821E-14
  
  
#  99   6  M2  EION =  6.566000000E+03 eV   256
#  S(0) = 1.057115E+00
  6.5490901E+01  0.0000000E+00
  6.5490901E+03  0.0000000E+00
  6.5490901E+03  1.2443793E-04
  6.5660000E+03  1.2443793E-04
  6.5660657E+03  1.2443793E-04
  6.5683649E+03  1.2415808E-04
  6.5695145E+03  1.2418851E-04
  6.5706641E+03  1.2445074E-04
  6.5718137E+03  1.2487933E-04
  6.5729633E+03  1.2540239E-04
  6.5752624E+03  1.2649923E-04
  6.5775616E+03  1.2740852E-04
  6.5798608E+03  1.2797757E-04
  6.5844591E+03  1.2805129E-04
  6.5890575E+03  1.2714154E-04
  6.5936559E+03  1.2588578E-04
  6.5982542E+03  1.2473304E-04
  6.6028526E+03  1.2389293E-04
  6.6074509E+03  1.2340318E-04
  6.6120493E+03  1.2320614E-04
  6.6166476E+03  1.2320577E-04
  6.6212460E+03  1.2330347E-04
  6.6258444E+03  1.2341926E-04
  6.6304427E+03  1.2350026E-04
  6.6396394E+03  1.2347525E-04
  6.6488361E+03  1.2324598E-04
  6.6580329E+03  1.2296360E-04
  6.6672296E+03  1.2275062E-04
  6.6764263E+03  1.2264298E-04
  6.6856230E+03  1.2260702E-04
  6.6948197E+03  1.2258664E-04
  6.7040164E+03  1.2253225E-04
  6.7132131E+03  1.2242791E-04
  6.7316066E+03  1.2210945E-04
  6.7500000E+03  1.2179794E-04
  6.7656250E+03  1.2160406E-04
  6.7812500E+03  1.2143666E-04
  6.7968750E+03  1.2124833E-04
  6.8125000E+03  1.2101251E-04
  6.8437500E+03  1.2049254E-04
  6.8593750E+03  1.2025184E-04
  6.8750000E+03  1.2003329E-04
  6.9375000E+03  1.1908773E-04
  7.0000000E+03  1.1809482E-04
  7.1250000E+03  1.1611141E-04
  7.2500000E+03  1.1412067E-04
  7.5000000E+03  1.1014775E-04
  8.0000000E+03  1.0238910E-04
  8.5000000E+03  9.5052783E-05
  9.0000000E+03  8.8208302E-05
  9.5000000E+03  8.1880556E-05
  1.0000000E+04  7.6053804E-05
  1.0500000E+04  7.0699064E-05
  1.1000000E+04  6.5783564E-05
  1.1500000E+04  6.1274385E-05
  1.2000000E+04  5.7137200E-05
  1.2500000E+04  5.3340038E-05
  1.3000000E+04  4.9853820E-05
  1.3500000E+04  4.6650162E-05
  1.4000000E+04  4.3703620E-05
  1.4500000E+04  4.0991026E-05
  1.5000000E+04  3.8491037E-05
  1.6000000E+04  3.4053306E-05
  1.7000000E+04  3.0257126E-05
  1.8000000E+04  2.6993988E-05
  1.9000000E+04  2.4175638E-05
  2.0000000E+04  2.1730161E-05
  2.1000000E+04  1.9598761E-05
  2.2000000E+04  1.7733197E-05
  2.3000000E+04  1.6093706E-05
  2.4000000E+04  1.4647352E-05
  2.5000000E+04  1.3366739E-05
  2.6000000E+04  1.2228953E-05
  2.7000000E+04  1.1214765E-05
  2.8000000E+04  1.0307944E-05
  2.9000000E+04  9.4947424E-06
  3.0000000E+04  8.7634636E-06
  3.1000000E+04  8.1041114E-06
  3.2000000E+04  7.5081171E-06
  3.4000000E+04  6.4776894E-06
  3.6000000E+04  5.6242966E-06
  3.8000000E+04  4.9117480E-06
  4.0000000E+04  4.3123545E-06
  4.2000000E+04  3.8046874E-06
  4.4000000E+04  3.3719925E-06
  4.6000000E+04  3.0010434E-06
  4.8000000E+04  2.6813073E-06
  5.0000000E+04  2.4043266E-06
  5.2500000E+04  2.1079261E-06
  5.5000000E+04  1.8570776E-06
  5.7500000E+04  1.6434505E-06
  6.0000000E+04  1.4604688E-06
  6.5000000E+04  1.1665259E-06
  6.7500000E+04  1.0479587E-06
  7.0000000E+04  9.4442275E-07
  7.2500000E+04  8.5364526E-07
  7.5000000E+04  7.7375070E-07
  7.7500000E+04  7.0318251E-07
  8.0000000E+04  6.4064157E-07
  8.2500000E+04  5.8503809E-07
  8.5000000E+04  5.3545364E-07
  8.7500000E+04  4.9111054E-07
  9.0000000E+04  4.5134736E-07
  9.2500000E+04  4.1559936E-07
  9.5000000E+04  3.8338248E-07
  1.0000000E+05  3.2793302E-07
  1.0500000E+05  2.8229858E-07
  1.1000000E+05  2.4444164E-07
  1.1500000E+05  2.1280629E-07
  1.2000000E+05  1.8619144E-07
  1.2500000E+05  1.6366047E-07
  1.3000000E+05  1.4447627E-07
  1.3500000E+05  1.2805375E-07
  1.4000000E+05  1.1392474E-07
  1.4500000E+05  1.0171188E-07
  1.5000000E+05  9.1108895E-08
  1.5500000E+05  8.1865557E-08
  1.6000000E+05  7.3776201E-08
  1.6500000E+05  6.6670843E-08
  1.7000000E+05  6.0408198E-08
  1.7500000E+05  5.4870243E-08
  1.8000000E+05  4.9957930E-08
  1.8500000E+05  4.5587752E-08
  1.9000000E+05  4.1688994E-08
  1.9500000E+05  3.8201533E-08
  2.0000000E+05  3.5074056E-08
  2.0500000E+05  3.2262606E-08
  2.1000000E+05  2.9729396E-08
  2.2000000E+05  2.5371711E-08
  2.3000000E+05  2.1789060E-08
  2.4000000E+05  1.8820967E-08
  2.5000000E+05  1.6344568E-08
  2.6000000E+05  1.4264836E-08
  2.7000000E+05  1.2507575E-08
  2.8000000E+05  1.1014344E-08
  2.9000000E+05  9.7387384E-09
  3.0000000E+05  8.6436270E-09
  3.1000000E+05  7.6990884E-09
  3.2000000E+05  6.8808499E-09
  3.3000000E+05  6.1690977E-09
  3.4000000E+05  5.5475626E-09
  3.5000000E+05  5.0028112E-09
  3.6000000E+05  4.5236936E-09
  3.7000000E+05  4.1009096E-09
  3.8000000E+05  3.7266651E-09
  3.9000000E+05  3.3943988E-09
  4.0000000E+05  3.0985640E-09
  4.1000000E+05  2.8344530E-09
  4.2000000E+05  2.5980546E-09
  4.3000000E+05  2.3859387E-09
  4.4000000E+05  2.1951608E-09
  4.6000000E+05  1.8678249E-09
  4.8000000E+05  1.5996048E-09
  5.0000000E+05  1.3780957E-09
  5.1250000E+05  1.2590701E-09
  5.2500000E+05  1.1526935E-09
  5.3750000E+05  1.0573805E-09
  5.5000000E+05  9.7177312E-10
  5.7500000E+05  8.2516808E-10
  5.8750000E+05  7.6229442E-10
  6.0000000E+05  7.0532874E-10
  6.2500000E+05  6.0657861E-10
  6.5000000E+05  5.2460017E-10
  6.7500000E+05  4.5607591E-10
  7.0000000E+05  3.9843128E-10
  7.2500000E+05  3.4965015E-10
  7.5000000E+05  3.0814041E-10
  7.7500000E+05  2.7263470E-10
  8.0000000E+05  2.4211654E-10
  8.2500000E+05  2.1576532E-10
  8.5000000E+05  1.9291422E-10
  8.7500000E+05  1.7301794E-10
  9.0000000E+05  1.5562803E-10
  9.2500000E+05  1.4037375E-10
  9.5000000E+05  1.2694697E-10
  9.7500000E+05  1.1509033E-10
  1.0000000E+06  1.0458785E-10
  1.0250000E+06  9.5257557E-11
  1.0500000E+06  8.6945472E-11
  1.0750000E+06  7.9520776E-11
  1.1000000E+06  7.2871908E-11
  1.1250000E+06  6.6903379E-11
  1.1500000E+06  6.1533169E-11
  1.2000000E+06  5.2314562E-11
  1.2500000E+06  4.4757008E-11
  1.3000000E+06  3.8513527E-11
  1.3500000E+06  3.3318990E-11
  1.4000000E+06  2.8968712E-11
  1.4500000E+06  2.5303189E-11
  1.5000000E+06  2.2197050E-11
  1.5500000E+06  1.9550954E-11
  1.6000000E+06  1.7285585E-11
  1.6500000E+06  1.5337137E-11
  1.7000000E+06  1.3653948E-11
  1.7500000E+06  1.2193919E-11
  1.8000000E+06  1.0922545E-11
  1.8500000E+06  9.8113861E-12
  1.9000000E+06  8.8368783E-12
  1.9500000E+06  7.9793942E-12
  2.0000000E+06  7.2225143E-12
  2.0500000E+06  6.5524443E-12
  2.1000000E+06  5.9575457E-12
  2.1500000E+06  5.4279610E-12
  2.2000000E+06  4.9553098E-12
  2.2500000E+06  4.5324380E-12
  2.3000000E+06  4.1532160E-12
  2.4000000E+06  3.5053730E-12
  2.5000000E+06  2.9776828E-12
  2.6000000E+06  2.5445051E-12
  2.7000000E+06  2.1863474E-12
  2.8000000E+06  1.8882396E-12
  2.9000000E+06  1.6385738E-12
  3.0000000E+06  1.4282684E-12
  3.1000000E+06  1.2501594E-12
  3.2000000E+06  1.0985527E-12
  3.3000000E+06  9.6889047E-13
  3.4000000E+06  8.5749969E-13
  3.5000000E+06  7.6140164E-13
  3.6000000E+06  6.7816637E-13
  3.7000000E+06  6.0580060E-13
  3.8000000E+06  5.4266062E-13
  3.9000000E+06  4.8738453E-13
  4.0000000E+06  4.3883801E-13
  4.1000000E+06  3.9607196E-13
  4.2000000E+06  3.5828878E-13
  4.3000000E+06  3.2481522E-13
  4.4000000E+06  2.9508079E-13
  4.5000000E+06  2.6860071E-13
  4.6000000E+06  2.4496151E-13
  4.7000000E+06  2.2380936E-13
  4.8000000E+06  2.0484060E-13
  5.0000000E+06  1.7244314E-13
  5.1250000E+06  1.5534411E-13
  5.2500000E+06  1.4026407E-13
  5.3750000E+06  1.2692737E-13
  5.5000000E+06  1.1510072E-13
  5.7500000E+06  9.5215147E-14
  5.8750000E+06  8.6843661E-14
  6.0000000E+06  7.9348261E-14
  6.2500000E+06  6.6575813E-14
  6.5000000E+06  5.6210662E-14
  6.7500000E+06  4.7735820E-14
  7.0000000E+06  4.0757944E-14
  7.2500000E+06  3.4975057E-14
  7.5000000E+06  3.0153382E-14
  7.7500000E+06  2.6110590E-14
  8.0000000E+06  2.2703248E-14
  8.2500000E+06  1.9817440E-14
  8.5000000E+06  1.7361953E-14
  8.7500000E+06  1.5262859E-14
  9.0000000E+06  1.3460422E-14
  9.2500000E+06  1.1906276E-14
  9.5000000E+06  1.0561165E-14
  9.7500000E+06  9.3937272E-15
  1.0000000E+07  8.3780198E-15
  1.0250000E+07  7.4921566E-15
  
  
#  99   7  M3  EION =  5.247000000E+03 eV   258
#  S(0) = 2.554373E+00
  5.2314015E+01  0.0000000E+00
  5.2314015E+03  0.0000000E+00
  5.2314015E+03  6.0756993E-04
  5.2470000E+03  6.0756993E-04
  5.2470525E+03  6.0756993E-04
  5.2472501E+03  6.0250670E-04
  5.2474478E+03  5.9777318E-04
  5.2476454E+03  5.9335933E-04
  5.2478430E+03  5.8925181E-04
  5.2482382E+03  5.8189421E-04
  5.2486335E+03  5.7557267E-04
  5.2494239E+03  5.6554827E-04
  5.2502144E+03  5.5831281E-04
  5.2517953E+03  5.4966618E-04
  5.2533762E+03  5.4593248E-04
  5.2565381E+03  5.4529478E-04
  5.2581190E+03  5.4621324E-04
  5.2596999E+03  5.4716239E-04
  5.2628617E+03  5.4810110E-04
  5.2660236E+03  5.4721234E-04
  5.2723473E+03  5.4126844E-04
  5.2786710E+03  5.3384045E-04
  5.2849947E+03  5.2814708E-04
  5.2913183E+03  5.2500845E-04
  5.2976420E+03  5.2387683E-04
  5.3039657E+03  5.2378438E-04
  5.3102894E+03  5.2388138E-04
  5.3166131E+03  5.2365842E-04
  5.3229368E+03  5.2295685E-04
  5.3292605E+03  5.2185681E-04
  5.3355841E+03  5.2055305E-04
  5.3482315E+03  5.1806997E-04
  5.3735263E+03  5.1500219E-04
  5.3861736E+03  5.1365595E-04
  5.3988210E+03  5.1195883E-04
  5.4114684E+03  5.0996626E-04
  5.4241158E+03  5.0792210E-04
  5.4494105E+03  5.0427524E-04
  5.4620579E+03  5.0262426E-04
  5.4747053E+03  5.0095793E-04
  5.5000000E+03  4.9732003E-04
  5.5625000E+03  4.8824867E-04
  5.6250000E+03  4.7948645E-04
  5.7500000E+03  4.6232764E-04
  5.8750000E+03  4.4589024E-04
  6.0000000E+03  4.3015815E-04
  6.5000000E+03  3.7392889E-04
  6.7500000E+03  3.4934621E-04
  7.0000000E+03  3.2686180E-04
  7.2500000E+03  3.0623751E-04
  7.5000000E+03  2.8730198E-04
  8.0000000E+03  2.5386382E-04
  8.5000000E+03  2.2541891E-04
  9.0000000E+03  2.0106401E-04
  9.5000000E+03  1.8008372E-04
  1.0000000E+04  1.6191183E-04
  1.0500000E+04  1.4609131E-04
  1.1000000E+04  1.3225049E-04
  1.1500000E+04  1.2009092E-04
  1.2000000E+04  1.0936456E-04
  1.2500000E+04  9.9865835E-05
  1.3000000E+04  9.1424764E-05
  1.3500000E+04  8.3898492E-05
  1.4000000E+04  7.7166477E-05
  1.4500000E+04  7.1126845E-05
  1.5000000E+04  6.5692975E-05
  1.6000000E+04  5.6357512E-05
  1.7000000E+04  4.8685609E-05
  1.8000000E+04  4.2323770E-05
  1.9000000E+04  3.7004937E-05
  2.0000000E+04  3.2524800E-05
  2.1000000E+04  2.8725229E-05
  2.2000000E+04  2.5482531E-05
  2.3000000E+04  2.2698998E-05
  2.4000000E+04  2.0296773E-05
  2.5000000E+04  1.8213283E-05
  2.6000000E+04  1.6397861E-05
  2.7000000E+04  1.4809172E-05
  2.8000000E+04  1.3413284E-05
  2.9000000E+04  1.2182155E-05
  3.0000000E+04  1.1092477E-05
  3.1000000E+04  1.0124776E-05
  3.2000000E+04  9.2626859E-06
  3.4000000E+04  7.8021913E-06
  3.6000000E+04  6.6235757E-06
  3.8000000E+04  5.6629725E-06
  4.0000000E+04  4.8730024E-06
  4.2000000E+04  4.2180277E-06
  4.4000000E+04  3.6709073E-06
  4.6000000E+04  3.2107329E-06
  4.8000000E+04  2.8212307E-06
  5.0000000E+04  2.4896112E-06
  5.2500000E+04  2.1412379E-06
  5.5000000E+04  1.8521499E-06
  5.7500000E+04  1.6105269E-06
  6.0000000E+04  1.4072348E-06
  6.5000000E+04  1.0886374E-06
  6.7500000E+04  9.6325373E-07
  7.0000000E+04  8.5541993E-07
  7.2500000E+04  7.6225371E-07
  7.5000000E+04  6.8141403E-07
  7.7500000E+04  6.1098718E-07
  8.0000000E+04  5.4939921E-07
  8.2500000E+04  4.9534832E-07
  8.5000000E+04  4.4775215E-07
  9.0000000E+04  3.6845090E-07
  9.5000000E+04  3.0584838E-07
  1.0000000E+05  2.5589878E-07
  1.0500000E+05  2.1565716E-07
  1.1000000E+05  1.8294904E-07
  1.1500000E+05  1.5614800E-07
  1.2000000E+05  1.3402293E-07
  1.2500000E+05  1.1563193E-07
  1.3000000E+05  1.0024705E-07
  1.3500000E+05  8.7300479E-08
  1.4000000E+05  7.6345525E-08
  1.4500000E+05  6.7027960E-08
  1.5000000E+05  5.9064766E-08
  1.5500000E+05  5.2228245E-08
  1.6000000E+05  4.6334002E-08
  1.6500000E+05  4.1231793E-08
  1.7000000E+05  3.6798484E-08
  1.7500000E+05  3.2932610E-08
  1.8000000E+05  2.9550131E-08
  1.8500000E+05  2.6581100E-08
  1.9000000E+05  2.3967035E-08
  2.0000000E+05  1.9615043E-08
  2.1000000E+05  1.6185794E-08
  2.2000000E+05  1.3456870E-08
  2.3000000E+05  1.1265555E-08
  2.4000000E+05  9.4912732E-09
  2.5000000E+05  8.0436246E-09
  2.6000000E+05  6.8540815E-09
  2.7000000E+05  5.8701807E-09
  2.8000000E+05  5.0513809E-09
  2.9000000E+05  4.3660785E-09
  3.0000000E+05  3.7894397E-09
  3.1000000E+05  3.3018026E-09
  3.2000000E+05  2.8874880E-09
  3.3000000E+05  2.5339108E-09
  3.4000000E+05  2.2309068E-09
  3.5000000E+05  1.9702182E-09
  3.6000000E+05  1.7450990E-09
  3.7000000E+05  1.5500089E-09
  3.8000000E+05  1.3803751E-09
  3.9000000E+05  1.2324058E-09
  4.0000000E+05  1.1029422E-09
  4.2000000E+05  8.8938712E-10
  4.4000000E+05  7.2321622E-10
  4.6000000E+05  5.9263329E-10
  4.8000000E+05  4.8908280E-10
  5.0000000E+05  4.0627961E-10
  5.1250000E+05  3.6293518E-10
  5.2500000E+05  3.2495079E-10
  5.3750000E+05  2.9157331E-10
  5.5000000E+05  2.6216796E-10
  5.7500000E+05  2.1320709E-10
  6.0000000E+05  1.7466760E-10
  6.2500000E+05  1.4406952E-10
  6.5000000E+05  1.1958259E-10
  6.6250000E+05  1.0918972E-10
  6.7500000E+05  9.9841240E-11
  7.0000000E+05  8.3816249E-11
  7.2500000E+05  7.0724585E-11
  7.5000000E+05  5.9965141E-11
  7.7500000E+05  5.1072703E-11
  8.0000000E+05  4.3684502E-11
  8.2500000E+05  3.7515551E-11
  8.5000000E+05  3.2340458E-11
  8.7500000E+05  2.7979837E-11
  9.0000000E+05  2.4290058E-11
  9.2500000E+05  2.1155468E-11
  9.5000000E+05  1.8482438E-11
  9.7500000E+05  1.6194790E-11
  1.0000000E+06  1.4230247E-11
  1.0250000E+06  1.2537650E-11
  1.0500000E+06  1.1074796E-11
  1.0750000E+06  9.8067189E-12
  1.1000000E+06  8.7043368E-12
  1.1250000E+06  7.7433684E-12
  1.1500000E+06  6.9034678E-12
  1.2000000E+06  5.5211125E-12
  1.2500000E+06  4.4498503E-12
  1.3000000E+06  3.6123204E-12
  1.3500000E+06  2.9521381E-12
  1.4000000E+06  2.4277568E-12
  1.4500000E+06  2.0082539E-12
  1.5000000E+06  1.6703992E-12
  1.5500000E+06  1.3965879E-12
  1.6000000E+06  1.1733679E-12
  1.6500000E+06  9.9037744E-13
  1.7000000E+06  8.3957629E-13
  1.7500000E+06  7.1468368E-13
  1.8000000E+06  6.1076074E-13
  1.8500000E+06  5.2389954E-13
  1.9000000E+06  4.5098993E-13
  1.9500000E+06  3.8954302E-13
  2.0000000E+06  3.3755660E-13
  2.0500000E+06  2.9341197E-13
  2.1000000E+06  2.5579419E-13
  2.1500000E+06  2.2363030E-13
  2.2000000E+06  1.9604100E-13
  2.2500000E+06  1.7230260E-13
  2.3000000E+06  1.5181709E-13
  2.3500000E+06  1.3408843E-13
  2.4000000E+06  1.1870365E-13
  2.4500000E+06  1.0531775E-13
  2.5000000E+06  9.3641496E-14
  2.6000000E+06  7.4483125E-14
  2.7000000E+06  5.9701623E-14
  2.8000000E+06  4.8198348E-14
  2.9000000E+06  3.9173918E-14
  3.0000000E+06  3.2040587E-14
  3.1000000E+06  2.6361983E-14
  3.2000000E+06  2.1811187E-14
  3.3000000E+06  1.8141222E-14
  3.4000000E+06  1.5164001E-14
  3.5000000E+06  1.2735211E-14
  3.6000000E+06  1.0743303E-14
  3.7000000E+06  9.1014649E-15
  3.8000000E+06  7.7416973E-15
  3.9000000E+06  6.6104073E-15
  4.0000000E+06  5.6651174E-15
  4.1000000E+06  4.8719776E-15
  4.2000000E+06  4.2038701E-15
  4.3000000E+06  3.6389624E-15
  4.4000000E+06  3.1595928E-15
  4.5000000E+06  2.7514060E-15
  4.6000000E+06  2.4026829E-15
  4.7000000E+06  2.1038159E-15
  4.8000000E+06  1.8468967E-15
  5.0000000E+06  1.4338762E-15
  5.1250000E+06  1.2298625E-15
  5.2500000E+06  1.0585069E-15
  5.3750000E+06  9.1402240E-16
  5.5000000E+06  7.9174345E-16
  5.6250000E+06  6.8789007E-16
  5.7500000E+06  5.9938594E-16
  5.8750000E+06  5.2371661E-16
  6.0000000E+06  4.5881835E-16
  6.1250000E+06  4.0299038E-16
  6.2500000E+06  3.5482595E-16
  6.3750000E+06  3.1315736E-16
  6.5000000E+06  2.7701192E-16
  6.6250000E+06  2.4557660E-16
  6.7500000E+06  2.1816970E-16
  6.8750000E+06  1.9421795E-16
  7.0000000E+06  1.7323757E-16
  7.1250000E+06  1.5481904E-16
  7.2500000E+06  1.3861472E-16
  7.5000000E+06  1.1170851E-16
  7.7500000E+06  9.0630630E-17
  8.0000000E+06  7.3991927E-17
  8.2500000E+06  6.0763154E-17
  8.5000000E+06  5.0175067E-17
  8.7500000E+06  4.1650032E-17
  9.0000000E+06  3.4748448E-17
  9.2500000E+06  2.9131665E-17
  
  
#  99   8  M4  EION =  4.625000000E+03 eV   258
#  S(0) = 3.098212E+00
  4.6210154E+01  0.0000000E+00
  4.6210154E+03  0.0000000E+00
  4.6210154E+03  6.0675440E-05
  4.6250000E+03  6.0675440E-05
  4.6250463E+03  6.0675440E-05
  4.6251830E+03  6.3630840E-05
  4.6253197E+03  6.6756890E-05
  4.6254564E+03  7.0053738E-05
  4.6255930E+03  7.3521505E-05
  4.6258664E+03  8.0970114E-05
  4.6261398E+03  8.9102900E-05
  4.6266865E+03  1.0741669E-04
  4.6272332E+03  1.2844051E-04
  4.6283267E+03  1.7838309E-04
  4.6288734E+03  2.0709187E-04
  4.6294202E+03  2.3808117E-04
  4.6305136E+03  3.0600044E-04
  4.6316071E+03  3.7993038E-04
  4.6337940E+03  5.3480620E-04
  4.6348875E+03  6.1014563E-04
  4.6359809E+03  6.8096374E-04
  4.6370744E+03  7.4572440E-04
  4.6381678E+03  8.0361060E-04
  4.6403548E+03  8.9848259E-04
  4.6425417E+03  9.6885312E-04
  4.6447286E+03  1.0208013E-03
  4.6469155E+03  1.0601525E-03
  4.6491024E+03  1.0913242E-03
  4.6512894E+03  1.1172533E-03
  4.6556632E+03  1.1596828E-03
  4.6600371E+03  1.1936251E-03
  4.6687847E+03  1.2388309E-03
  4.6775324E+03  1.2560617E-03
  4.6819063E+03  1.2573855E-03
  4.6862801E+03  1.2561018E-03
  4.6906539E+03  1.2535844E-03
  4.6950278E+03  1.2507924E-03
  4.7037755E+03  1.2460950E-03
  4.7125232E+03  1.2426984E-03
  4.7212708E+03  1.2391506E-03
  4.7300185E+03  1.2342321E-03
  4.7475139E+03  1.2203268E-03
  4.7650093E+03  1.2059241E-03
  4.7825046E+03  1.1939401E-03
  4.8000000E+03  1.1826820E-03
  4.8250000E+03  1.1651085E-03
  4.8500000E+03  1.1476205E-03
  4.8750000E+03  1.1319239E-03
  4.9000000E+03  1.1166812E-03
  5.0000000E+03  1.0574236E-03
  5.1250000E+03  9.8987846E-04
  5.2500000E+03  9.2788061E-04
  5.5000000E+03  8.1787041E-04
  5.7500000E+03  7.2355854E-04
  6.0000000E+03  6.4235613E-04
  6.5000000E+03  5.1161184E-04
  6.7500000E+03  4.5883502E-04
  7.0000000E+03  4.1278194E-04
  7.2500000E+03  3.7244128E-04
  7.5000000E+03  3.3697255E-04
  8.0000000E+03  2.7796779E-04
  8.5000000E+03  2.3143223E-04
  9.0000000E+03  1.9429929E-04
  9.5000000E+03  1.6436384E-04
  1.0000000E+04  1.4000342E-04
  1.0500000E+04  1.2001018E-04
  1.1000000E+04  1.0347512E-04
  1.1500000E+04  8.9700595E-05
  1.2000000E+04  7.8149200E-05
  1.2500000E+04  6.8402409E-05
  1.3000000E+04  6.0130745E-05
  1.3500000E+04  5.3073041E-05
  1.4000000E+04  4.7020810E-05
  1.4500000E+04  4.1806331E-05
  1.5000000E+04  3.7293794E-05
  1.6000000E+04  2.9951627E-05
  1.7000000E+04  2.4324600E-05
  1.8000000E+04  1.9953118E-05
  1.9000000E+04  1.6515412E-05
  2.0000000E+04  1.3782145E-05
  2.1000000E+04  1.1587194E-05
  2.2000000E+04  9.8084434E-06
  2.3000000E+04  8.3549354E-06
  2.4000000E+04  7.1580815E-06
  2.5000000E+04  6.1655878E-06
  2.6000000E+04  5.3371671E-06
  2.7000000E+04  4.6414901E-06
  2.8000000E+04  4.0539777E-06
  2.9000000E+04  3.5551881E-06
  3.0000000E+04  3.1296267E-06
  3.1000000E+04  2.7648567E-06
  3.2000000E+04  2.4508289E-06
  3.4000000E+04  1.9438057E-06
  3.6000000E+04  1.5593118E-06
  3.8000000E+04  1.2637522E-06
  4.0000000E+04  1.0337590E-06
  4.2000000E+04  8.5279027E-07
  4.4000000E+04  7.0895002E-07
  4.6000000E+04  5.9355892E-07
  4.8000000E+04  5.0020112E-07
  5.0000000E+04  4.2407623E-07
  5.2500000E+04  3.4770619E-07
  5.5000000E+04  2.8737527E-07
  5.7500000E+04  2.3925957E-07
  5.8750000E+04  2.1887359E-07
  6.0000000E+04  2.0054952E-07
  6.2500000E+04  1.6915520E-07
  6.5000000E+04  1.4350408E-07
  6.7500000E+04  1.2240063E-07
  7.0000000E+04  1.0492696E-07
  7.2500000E+04  9.0371965E-08
  7.5000000E+04  7.8180174E-08
  7.7500000E+04  6.7914219E-08
  8.0000000E+04  5.9227192E-08
  8.2500000E+04  5.1842079E-08
  8.5000000E+04  4.5536230E-08
  8.7500000E+04  4.0129598E-08
  9.0000000E+04  3.5475755E-08
  9.2500000E+04  3.1454971E-08
  9.5000000E+04  2.7968847E-08
  1.0000000E+05  2.2289376E-08
  1.0500000E+05  1.7938267E-08
  1.1000000E+05  1.4566530E-08
  1.1500000E+05  1.1926268E-08
  1.2000000E+05  9.8388447E-09
  1.2500000E+05  8.1738300E-09
  1.3000000E+05  6.8348354E-09
  1.3500000E+05  5.7498202E-09
  1.4000000E+05  4.8643793E-09
  1.4500000E+05  4.1370322E-09
  1.5000000E+05  3.5358621E-09
  1.5500000E+05  3.0361040E-09
  1.6000000E+05  2.6183924E-09
  1.6500000E+05  2.2674711E-09
  1.7000000E+05  1.9712378E-09
  1.7500000E+05  1.7200290E-09
  1.8000000E+05  1.5060811E-09
  1.8500000E+05  1.3231212E-09
  1.9000000E+05  1.1660527E-09
  2.0000000E+05  9.1368561E-10
  2.1000000E+05  7.2378079E-10
  2.2000000E+05  5.7907490E-10
  2.3000000E+05  4.6753798E-10
  2.4000000E+05  3.8065764E-10
  2.5000000E+05  3.1232439E-10
  2.6000000E+05  2.5809553E-10
  2.7000000E+05  2.1470156E-10
  2.8000000E+05  1.7970917E-10
  2.9000000E+05  1.5128848E-10
  3.0000000E+05  1.2805014E-10
  3.1000000E+05  1.0892966E-10
  3.2000000E+05  9.3104506E-11
  3.3000000E+05  7.9934130E-11
  3.4000000E+05  6.8915978E-11
  3.5000000E+05  5.9652956E-11
  3.6000000E+05  5.1829251E-11
  3.7000000E+05  4.5192132E-11
  3.8000000E+05  3.9538156E-11
  3.9000000E+05  3.4702620E-11
  4.0000000E+05  3.0551485E-11
  4.2000000E+05  2.3883454E-11
  4.4000000E+05  1.8869336E-11
  4.6000000E+05  1.5052705E-11
  4.8000000E+05  1.2115024E-11
  5.0000000E+05  9.8306196E-12
  5.1250000E+05  8.6605669E-12
  5.2500000E+05  7.6512367E-12
  5.3750000E+05  6.7776830E-12
  5.5000000E+05  6.0192618E-12
  5.7500000E+05  4.7820423E-12
  6.0000000E+05  3.8334548E-12
  6.2500000E+05  3.0985937E-12
  6.5000000E+05  2.5238447E-12
  6.6250000E+05  2.2839205E-12
  6.7500000E+05  2.0703379E-12
  7.0000000E+05  1.7095562E-12
  7.2500000E+05  1.4203470E-12
  7.5000000E+05  1.1868597E-12
  7.7500000E+05  9.9710204E-13
  8.0000000E+05  8.4192084E-13
  8.2500000E+05  7.1427180E-13
  8.5000000E+05  6.0869138E-13
  8.7500000E+05  5.2091121E-13
  9.0000000E+05  4.4757294E-13
  9.2500000E+05  3.8601674E-13
  9.5000000E+05  3.3412303E-13
  9.7500000E+05  2.9019273E-13
  1.0000000E+06  2.5285651E-13
  1.0250000E+06  2.2100500E-13
  1.0500000E+06  1.9373499E-13
  1.1000000E+06  1.5011573E-13
  1.1500000E+06  1.1751958E-13
  1.2000000E+06  9.2874050E-14
  1.2500000E+06  7.4038430E-14
  1.3000000E+06  5.9499668E-14
  1.3500000E+06  4.8174123E-14
  1.4000000E+06  3.9276292E-14
  1.4500000E+06  3.2230230E-14
  1.5000000E+06  2.6609161E-14
  1.5500000E+06  2.2093750E-14
  1.6000000E+06  1.8442881E-14
  1.6500000E+06  1.5472950E-14
  1.7000000E+06  1.3043033E-14
  1.7500000E+06  1.1044168E-14
  1.8000000E+06  9.3914675E-15
  1.8500000E+06  8.0183513E-15
  1.9000000E+06  6.8722683E-15
  1.9500000E+06  5.9114879E-15
  2.0000000E+06  5.1026909E-15
  2.0500000E+06  4.4191324E-15
  2.1000000E+06  3.8392333E-15
  2.1500000E+06  3.3454991E-15
  2.2000000E+06  2.9236793E-15
  2.2500000E+06  2.5621117E-15
  2.3000000E+06  2.2512118E-15
  2.4000000E+06  1.7511342E-15
  2.5000000E+06  1.3749849E-15
  2.6000000E+06  1.0890522E-15
  2.7000000E+06  8.6956497E-16
  2.8000000E+06  6.9954920E-16
  2.9000000E+06  5.6673801E-16
  3.0000000E+06  4.6216805E-16
  3.1000000E+06  3.7922227E-16
  3.2000000E+06  3.1296991E-16
  3.3000000E+06  2.5970421E-16
  3.4000000E+06  2.1661545E-16
  3.5000000E+06  1.8155712E-16
  3.6000000E+06  1.5287617E-16
  3.7000000E+06  1.2929055E-16
  3.8000000E+06  1.0979914E-16
  3.9000000E+06  9.3615102E-17
  4.0000000E+06  8.0116848E-17
  4.1000000E+06  6.8810533E-17
  4.2000000E+06  5.9301669E-17
  4.3000000E+06  5.1273588E-17
  4.4000000E+06  4.4470732E-17
  4.5000000E+06  3.8685790E-17
  4.6000000E+06  3.3749840E-17
  4.7000000E+06  2.9524651E-17
  4.8000000E+06  2.5896643E-17
  5.0000000E+06  2.0073506E-17
  5.1250000E+06  1.7201966E-17
  5.2500000E+06  1.4792954E-17
  5.3750000E+06  1.2763951E-17
  5.5000000E+06  1.1048494E-17
  5.6250000E+06  9.5928487E-18
  5.7500000E+06  8.3533622E-18
  5.8750000E+06  7.2944182E-18
  6.0000000E+06  6.3868414E-18
  6.2500000E+06  4.9339729E-18
  6.5000000E+06  3.8482320E-18
  6.6250000E+06  3.4100231E-18
  6.7500000E+06  3.0281834E-18
  7.0000000E+06  2.4026162E-18
  7.2500000E+06  1.9209581E-18
  7.5000000E+06  1.5468936E-18
  7.7500000E+06  1.2541300E-18
  8.0000000E+06  1.0233623E-18
  
  
#  99   9  M5  EION =  4.369000000E+03 eV   255
#  S(0) = 7.115804E+00
  2.7210737E+01  0.0000000E+00
  2.7210737E+03  0.0000000E+00
  2.7210737E+03  8.3284680E-05
  4.3690000E+03  8.3284680E-05
  4.3690437E+03  8.3284680E-05
  4.3691405E+03  8.7381565E-05
  4.3692372E+03  9.1620167E-05
  4.3693340E+03  9.6000066E-05
  4.3694307E+03  1.0052085E-04
  4.3696242E+03  1.0998338E-04
  4.3698177E+03  1.2000435E-04
  4.3702046E+03  1.4170721E-04
  4.3705916E+03  1.6559758E-04
  4.3713655E+03  2.1977811E-04
  4.3721394E+03  2.8211741E-04
  4.3736872E+03  4.2850106E-04
  4.3752350E+03  5.9678644E-04
  4.3767828E+03  7.7570326E-04
  4.3783306E+03  9.5274188E-04
  4.3791045E+03  1.0370114E-03
  4.3798784E+03  1.1169756E-03
  4.3814262E+03  1.2611856E-03
  4.3845219E+03  1.4813223E-03
  4.3876175E+03  1.6237241E-03
  4.3907131E+03  1.7158301E-03
  4.3938087E+03  1.7800653E-03
  4.3969044E+03  1.8296558E-03
  4.4000000E+03  1.8709657E-03
  4.4062500E+03  1.9370512E-03
  4.4125000E+03  1.9807791E-03
  4.4187500E+03  2.0025182E-03
  4.4250000E+03  2.0072339E-03
  4.4281250E+03  2.0055025E-03
  4.4312500E+03  2.0022529E-03
  4.4375000E+03  1.9938513E-03
  4.4437500E+03  1.9857254E-03
  4.4500000E+03  1.9790780E-03
  4.4625000E+03  1.9683289E-03
  4.4750000E+03  1.9553154E-03
  4.4875000E+03  1.9379756E-03
  4.5000000E+03  1.9192009E-03
  4.5250000E+03  1.8869238E-03
  4.5500000E+03  1.8585199E-03
  4.5750000E+03  1.8279985E-03
  4.6000000E+03  1.7987048E-03
  4.6250000E+03  1.7721488E-03
  4.6500000E+03  1.7461152E-03
  4.6750000E+03  1.7196500E-03
  4.7000000E+03  1.6941145E-03
  4.7500000E+03  1.6462072E-03
  4.8000000E+03  1.5991817E-03
  4.9000000E+03  1.5115529E-03
  5.0000000E+03  1.4297358E-03
  5.2500000E+03  1.2484877E-03
  5.5000000E+03  1.0948956E-03
  5.7500000E+03  9.6425952E-04
  6.0000000E+03  8.5250115E-04
  6.5000000E+03  6.7398336E-04
  6.7500000E+03  6.0243360E-04
  7.0000000E+03  5.4023029E-04
  7.2500000E+03  4.8593181E-04
  7.5000000E+03  4.3834794E-04
  8.0000000E+03  3.5955118E-04
  8.5000000E+03  2.9777891E-04
  9.0000000E+03  2.4876320E-04
  9.5000000E+03  2.0944940E-04
  1.0000000E+04  1.7761409E-04
  1.0500000E+04  1.5160787E-04
  1.1000000E+04  1.3019149E-04
  1.1500000E+04  1.1242392E-04
  1.2000000E+04  9.7582279E-05
  1.2500000E+04  8.5105777E-05
  1.3000000E+04  7.4555270E-05
  1.3500000E+04  6.5584047E-05
  1.4000000E+04  5.7916360E-05
  1.4500000E+04  5.1331176E-05
  1.5000000E+04  4.5650103E-05
  1.6000000E+04  3.6446980E-05
  1.7000000E+04  2.9433805E-05
  1.8000000E+04  2.4014847E-05
  1.9000000E+04  1.9775311E-05
  2.0000000E+04  1.6421091E-05
  2.1000000E+04  1.3740181E-05
  2.2000000E+04  1.1577472E-05
  2.3000000E+04  9.8179317E-06
  2.4000000E+04  8.3752038E-06
  2.5000000E+04  7.1837081E-06
  2.6000000E+04  6.1931273E-06
  2.7000000E+04  5.3644779E-06
  2.8000000E+04  4.6672892E-06
  2.9000000E+04  4.0775462E-06
  3.0000000E+04  3.5761753E-06
  3.1000000E+04  3.1479184E-06
  3.2000000E+04  2.7804874E-06
  3.4000000E+04  2.1901057E-06
  3.6000000E+04  1.7452526E-06
  3.8000000E+04  1.4053927E-06
  4.0000000E+04  1.1424909E-06
  4.2000000E+04  9.3681097E-07
  4.4000000E+04  7.7423435E-07
  4.6000000E+04  6.4451339E-07
  4.8000000E+04  5.4010987E-07
  5.0000000E+04  4.5541110E-07
  5.2500000E+04  3.7090869E-07
  5.5000000E+04  3.0455509E-07
  5.7500000E+04  2.5194622E-07
  6.0000000E+04  2.0986325E-07
  6.5000000E+04  1.4834539E-07
  6.7500000E+04  1.2577779E-07
  7.0000000E+04  1.0719024E-07
  7.2500000E+04  9.1787662E-08
  7.5000000E+04  7.8951708E-08
  7.7500000E+04  6.8197667E-08
  8.0000000E+04  5.9142768E-08
  8.2500000E+04  5.1482611E-08
  8.5000000E+04  4.4973549E-08
  9.0000000E+04  3.4661102E-08
  9.5000000E+04  2.7038118E-08
  1.0000000E+05  2.1323660E-08
  1.0500000E+05  1.6985125E-08
  1.1000000E+05  1.3652866E-08
  1.1500000E+05  1.1066236E-08
  1.2000000E+05  9.0387782E-09
  1.2500000E+05  7.4353157E-09
  1.3000000E+05  6.1566395E-09
  1.3500000E+05  5.1291145E-09
  1.4000000E+05  4.2975066E-09
  1.4500000E+05  3.6199732E-09
  1.5000000E+05  3.0645314E-09
  1.5500000E+05  2.6065266E-09
  1.6000000E+05  2.2267977E-09
  1.6500000E+05  1.9103434E-09
  1.7000000E+05  1.6453380E-09
  1.7500000E+05  1.4223971E-09
  1.8000000E+05  1.2340275E-09
  1.8500000E+05  1.0742110E-09
  1.9000000E+05  9.3808678E-10
  2.0000000E+05  7.2186119E-10
  2.1000000E+05  5.6166403E-10
  2.2000000E+05  4.4145996E-10
  2.3000000E+05  3.5021144E-10
  2.4000000E+05  2.8020067E-10
  2.5000000E+05  2.2595424E-10
  2.6000000E+05  1.8353954E-10
  2.7000000E+05  1.5009588E-10
  2.8000000E+05  1.2351910E-10
  2.9000000E+05  1.0224518E-10
  3.0000000E+05  8.5100105E-11
  3.1000000E+05  7.1194551E-11
  3.2000000E+05  5.9849122E-11
  3.3000000E+05  5.0540652E-11
  3.4000000E+05  4.2863210E-11
  3.5000000E+05  3.6499548E-11
  3.6000000E+05  3.1200094E-11
  3.7000000E+05  2.6767306E-11
  3.8000000E+05  2.3043869E-11
  3.9000000E+05  1.9903779E-11
  4.0000000E+05  1.7245582E-11
  4.2000000E+05  1.3061829E-11
  4.4000000E+05  1.0001962E-11
  4.6000000E+05  7.7362343E-12
  4.8000000E+05  6.0393583E-12
  5.0000000E+05  4.7551298E-12
  5.1250000E+05  4.1117939E-12
  5.2500000E+05  3.5659990E-12
  5.3750000E+05  3.1013796E-12
  5.5000000E+05  2.7045761E-12
  5.7500000E+05  2.0725433E-12
  6.0000000E+05  1.6033639E-12
  6.2500000E+05  1.2513112E-12
  6.5000000E+05  9.8451322E-13
  6.6250000E+05  8.7577405E-13
  6.7500000E+05  7.8046311E-13
  7.0000000E+05  6.2306870E-13
  7.2500000E+05  5.0069524E-13
  7.5000000E+05  4.0484372E-13
  7.7500000E+05  3.2924340E-13
  8.0000000E+05  2.6922558E-13
  8.2500000E+05  2.2128521E-13
  8.5000000E+05  1.8276963E-13
  8.7500000E+05  1.5165611E-13
  9.0000000E+05  1.2639139E-13
  9.2500000E+05  1.0577490E-13
  9.5000000E+05  8.8872663E-14
  9.7500000E+05  7.4953761E-14
  1.0000000E+06  6.3442941E-14
  1.0250000E+06  5.3885057E-14
  1.0500000E+06  4.5918105E-14
  1.0750000E+06  3.9252719E-14
  1.1000000E+06  3.3656516E-14
  1.1250000E+06  2.8942043E-14
  1.1500000E+06  2.4957444E-14
  1.1750000E+06  2.1579193E-14
  1.2000000E+06  1.8706409E-14
  1.2250000E+06  1.6256397E-14
  1.2500000E+06  1.4161120E-14
  1.3000000E+06  1.0819724E-14
  1.3500000E+06  8.3382005E-15
  1.4000000E+06  6.4776854E-15
  1.4500000E+06  5.0703351E-15
  1.5000000E+06  3.9968849E-15
  1.5500000E+06  3.1716998E-15
  1.6000000E+06  2.5326871E-15
  1.6500000E+06  2.0344092E-15
  1.7000000E+06  1.6433250E-15
  1.7500000E+06  1.3344714E-15
  1.8000000E+06  1.0891262E-15
  1.8500000E+06  8.9314590E-16
  1.9000000E+06  7.3576988E-16
  1.9500000E+06  6.0875753E-16
  2.0000000E+06  5.0575871E-16
  2.0500000E+06  4.2185147E-16
  2.1000000E+06  3.5319859E-16
  2.1500000E+06  2.9679209E-16
  2.2000000E+06  2.5026193E-16
  2.2500000E+06  2.1173157E-16
  2.3000000E+06  1.7970826E-16
  2.3500000E+06  1.5299906E-16
  2.4000000E+06  1.3064642E-16
  2.4500000E+06  1.1187854E-16
  2.5000000E+06  9.6070864E-17
  2.5500000E+06  8.2715981E-17
  2.6000000E+06  7.1400161E-17
  2.6500000E+06  6.1784903E-17
  2.7000000E+06  5.3592296E-17
  2.8000000E+06  4.0599031E-17
  2.9000000E+06  3.1023006E-17
  3.0000000E+06  2.3898958E-17
  3.1000000E+06  1.8552122E-17
  3.2000000E+06  1.4505642E-17
  3.3000000E+06  1.1419024E-17
  3.4000000E+06  9.0469799E-18
  3.5000000E+06  7.2112184E-18
  3.6000000E+06  5.7810608E-18
  3.7000000E+06  4.6599498E-18
  3.8000000E+06  3.7758952E-18
  3.9000000E+06  3.0748309E-18
  4.0000000E+06  2.5158678E-18
  4.1000000E+06  2.0678604E-18
  4.2000000E+06  1.7069784E-18
  4.3000000E+06  1.4148857E-18
  4.4000000E+06  1.1773901E-18
  4.5000000E+06  9.8345089E-19
  4.6000000E+06  8.2443570E-19
  4.7000000E+06  6.9354622E-19
  4.8000000E+06  5.8540210E-19
  5.0000000E+06  4.2110307E-19
  5.1250000E+06  3.4486419E-19
  5.2500000E+06  2.8368676E-19
  5.3750000E+06  2.3434925E-19
  5.5000000E+06  1.9437088E-19
  5.7500000E+06  1.3524220E-19
  5.8750000E+06  1.1343345E-19
  6.0000000E+06  9.5480127E-20
  6.1250000E+06  8.0647603E-20
  
  
#  99  10  N1  EION =  1.857000000E+03 eV   272
#  S(0) = 6.116749E-01
  1.8510559E+01  0.0000000E+00
  1.8510559E+03  0.0000000E+00
  1.8510559E+03  1.9936479E-04
  1.8570000E+03  1.9936479E-04
  1.8570186E+03  1.9936479E-04
  1.8572873E+03  1.9797413E-04
  1.8575559E+03  1.9665937E-04
  1.8578245E+03  1.9541496E-04
  1.8580932E+03  1.9423593E-04
  1.8586304E+03  1.9205637E-04
  1.8591677E+03  1.9008959E-04
  1.8602422E+03  1.8669640E-04
  1.8613168E+03  1.8389918E-04
  1.8634658E+03  1.7967471E-04
  1.8656149E+03  1.7681376E-04
  1.8677640E+03  1.7493998E-04
  1.8699130E+03  1.7379162E-04
  1.8720621E+03  1.7317389E-04
  1.8742112E+03  1.7293583E-04
  1.8785093E+03  1.7314545E-04
  1.8828075E+03  1.7373297E-04
  1.8871056E+03  1.7428733E-04
  1.8892547E+03  1.7448055E-04
  1.8914037E+03  1.7459947E-04
  1.8957019E+03  1.7460383E-04
  1.9000000E+03  1.7432612E-04
  1.9062500E+03  1.7357170E-04
  1.9125000E+03  1.7263394E-04
  1.9187500E+03  1.7171686E-04
  1.9250000E+03  1.7093101E-04
  1.9375000E+03  1.6980138E-04
  1.9437500E+03  1.6937081E-04
  1.9500000E+03  1.6895403E-04
  1.9625000E+03  1.6800805E-04
  1.9750000E+03  1.6685382E-04
  1.9875000E+03  1.6560323E-04
  2.0000000E+03  1.6440632E-04
  2.0125000E+03  1.6332854E-04
  2.0250000E+03  1.6234161E-04
  2.0375000E+03  1.6138069E-04
  2.0500000E+03  1.6038779E-04
  2.0625000E+03  1.5935095E-04
  2.0750000E+03  1.5828802E-04
  2.1000000E+03  1.5620959E-04
  2.1250000E+03  1.5427599E-04
  2.1500000E+03  1.5240709E-04
  2.1750000E+03  1.5050327E-04
  2.1875000E+03  1.4954829E-04
  2.2000000E+03  1.4860157E-04
  2.2250000E+03  1.4675333E-04
  2.2375000E+03  1.4585843E-04
  2.2500000E+03  1.4497892E-04
  2.2750000E+03  1.4323631E-04
  2.3000000E+03  1.4149183E-04
  2.4000000E+03  1.3480885E-04
  2.4250000E+03  1.3322074E-04
  2.4500000E+03  1.3165070E-04
  2.4750000E+03  1.3009630E-04
  2.5000000E+03  1.2856627E-04
  2.5500000E+03  1.2560420E-04
  2.6000000E+03  1.2274694E-04
  2.6500000E+03  1.1996048E-04
  2.7000000E+03  1.1726472E-04
  2.7500000E+03  1.1466817E-04
  2.8000000E+03  1.1215271E-04
  2.9000000E+03  1.0733759E-04
  3.0000000E+03  1.0282220E-04
  3.1000000E+03  9.8582213E-05
  3.2000000E+03  9.4590196E-05
  3.4000000E+03  8.7281718E-05
  3.6000000E+03  8.0781690E-05
  3.8000000E+03  7.4974823E-05
  4.0000000E+03  6.9767051E-05
  4.2000000E+03  6.5080801E-05
  4.4000000E+03  6.0850002E-05
  4.6000000E+03  5.7018172E-05
  4.8000000E+03  5.3537032E-05
  5.0000000E+03  5.0365222E-05
  5.2500000E+03  4.6781838E-05
  5.5000000E+03  4.3567836E-05
  5.7500000E+03  4.0674121E-05
  6.0000000E+03  3.8059546E-05
  6.5000000E+03  3.3533884E-05
  6.7500000E+03  3.1567889E-05
  7.0000000E+03  2.9769664E-05
  7.2500000E+03  2.8120537E-05
  7.5000000E+03  2.6604441E-05
  8.0000000E+03  2.3917441E-05
  8.5000000E+03  2.1616719E-05
  9.0000000E+03  1.9631254E-05
  9.5000000E+03  1.7905845E-05
  1.0000000E+04  1.6396865E-05
  1.0500000E+04  1.5069452E-05
  1.1000000E+04  1.3895503E-05
  1.1500000E+04  1.2852168E-05
  1.2000000E+04  1.1920709E-05
  1.2500000E+04  1.1085644E-05
  1.3000000E+04  1.0334087E-05
  1.3500000E+04  9.6552464E-06
  1.4000000E+04  9.0400235E-06
  1.4500000E+04  8.4807046E-06
  1.5000000E+04  7.9707147E-06
  1.6000000E+04  7.0769775E-06
  1.7000000E+04  6.3224216E-06
  1.8000000E+04  5.6796410E-06
  1.9000000E+04  5.1276689E-06
  2.0000000E+04  4.6502381E-06
  2.1000000E+04  4.2345697E-06
  2.2000000E+04  3.8705086E-06
  2.3000000E+04  3.5499026E-06
  2.4000000E+04  3.2661471E-06
  2.5000000E+04  3.0138422E-06
  2.6000000E+04  2.7885426E-06
  2.7000000E+04  2.5865588E-06
  2.8000000E+04  2.4048092E-06
  2.9000000E+04  2.2407053E-06
  3.0000000E+04  2.0920579E-06
  3.1000000E+04  1.9570067E-06
  3.2000000E+04  1.8339628E-06
  3.4000000E+04  1.6186298E-06
  3.6000000E+04  1.4372269E-06
  3.8000000E+04  1.2830856E-06
  4.0000000E+04  1.1510935E-06
  4.2000000E+04  1.0372785E-06
  4.4000000E+04  9.3851600E-07
  4.6000000E+04  8.5232095E-07
  4.8000000E+04  7.7669698E-07
  5.0000000E+04  7.1002563E-07
  5.2500000E+04  6.3728330E-07
  5.5000000E+04  5.7439395E-07
  5.7500000E+04  5.1970366E-07
  6.0000000E+04  4.7188738E-07
  6.5000000E+04  3.9279040E-07
  6.7500000E+04  3.5991934E-07
  7.0000000E+04  3.3066757E-07
  7.2500000E+04  3.0454107E-07
  7.5000000E+04  2.8112595E-07
  7.7500000E+04  2.6007351E-07
  8.0000000E+04  2.4108841E-07
  8.2500000E+04  2.2391923E-07
  8.5000000E+04  2.0835091E-07
  9.0000000E+04  1.8130329E-07
  9.5000000E+04  1.5874885E-07
  1.0000000E+05  1.3978397E-07
  1.0500000E+05  1.2371702E-07
  1.1000000E+05  1.1001175E-07
  1.1500000E+05  9.8247797E-08
  1.2000000E+05  8.8092184E-08
  1.2500000E+05  7.9278557E-08
  1.3000000E+05  7.1592075E-08
  1.3500000E+05  6.4858057E-08
  1.4000000E+05  5.8933455E-08
  1.4500000E+05  5.3700338E-08
  1.5000000E+05  4.9060860E-08
  1.5500000E+05  4.4933381E-08
  1.6000000E+05  4.1249440E-08
  1.6500000E+05  3.7951285E-08
  1.7000000E+05  3.4989956E-08
  1.7500000E+05  3.2323749E-08
  1.8000000E+05  2.9916997E-08
  1.8500000E+05  2.7739076E-08
  1.9000000E+05  2.5763594E-08
  2.0000000E+05  2.2331688E-08
  2.1000000E+05  1.9472265E-08
  2.2000000E+05  1.7071681E-08
  2.3000000E+05  1.5042268E-08
  2.4000000E+05  1.3315640E-08
  2.5000000E+05  1.1837902E-08
  2.6000000E+05  1.0566202E-08
  2.7000000E+05  9.4662050E-09
  2.8000000E+05  8.5101922E-09
  2.9000000E+05  7.6756233E-09
  3.0000000E+05  6.9440382E-09
  3.1000000E+05  6.3002167E-09
  3.2000000E+05  5.7315337E-09
  3.3000000E+05  5.2274696E-09
  3.4000000E+05  4.7792138E-09
  3.5000000E+05  4.3793511E-09
  3.6000000E+05  4.0216105E-09
  3.7000000E+05  3.7006649E-09
  3.8000000E+05  3.4119698E-09
  3.9000000E+05  3.1516324E-09
  4.0000000E+05  2.9163058E-09
  4.1000000E+05  2.7031024E-09
  4.2000000E+05  2.5095226E-09
  4.3000000E+05  2.3333949E-09
  4.4000000E+05  2.1728267E-09
  4.6000000E+05  1.8919581E-09
  4.8000000E+05  1.6559755E-09
  5.0000000E+05  1.4563912E-09
  5.1250000E+05  1.3471175E-09
  5.2500000E+05  1.2481035E-09
  5.3750000E+05  1.1581942E-09
  5.5000000E+05  1.0763860E-09
  5.7500000E+05  9.3368306E-10
  5.8750000E+05  8.7135250E-10
  6.0000000E+05  8.1422226E-10
  6.2500000E+05  7.1354075E-10
  6.5000000E+05  6.2815327E-10
  6.7500000E+05  5.5531593E-10
  7.0000000E+05  4.9285079E-10
  7.2500000E+05  4.3901454E-10
  7.5000000E+05  3.9239990E-10
  7.7500000E+05  3.5186267E-10
  8.0000000E+05  3.1646639E-10
  8.2500000E+05  2.8544035E-10
  8.5000000E+05  2.5814664E-10
  8.7500000E+05  2.3405432E-10
  9.0000000E+05  2.1271928E-10
  9.2500000E+05  1.9376830E-10
  9.5000000E+05  1.7688631E-10
  9.7500000E+05  1.6180637E-10
  1.0000000E+06  1.4830132E-10
  1.0250000E+06  1.3617690E-10
  1.0500000E+06  1.2526641E-10
  1.0750000E+06  1.1542627E-10
  1.1000000E+06  1.0653234E-10
  1.1250000E+06  9.8477054E-11
  1.1500000E+06  9.1166916E-11
  1.2000000E+06  7.8466426E-11
  1.2500000E+06  6.7893812E-11
  1.3000000E+06  5.9034782E-11
  1.3500000E+06  5.1566455E-11
  1.4000000E+06  4.5235029E-11
  1.4500000E+06  3.9839287E-11
  1.5000000E+06  3.5218397E-11
  1.5500000E+06  3.1242861E-11
  1.6000000E+06  2.7807725E-11
  1.6500000E+06  2.4827424E-11
  1.7000000E+06  2.2231794E-11
  1.7500000E+06  1.9963001E-11
  1.8000000E+06  1.7973105E-11
  1.8500000E+06  1.6222161E-11
  1.9000000E+06  1.4676729E-11
  1.9500000E+06  1.3308693E-11
  2.0000000E+06  1.2094316E-11
  2.0500000E+06  1.1013474E-11
  2.1000000E+06  1.0049043E-11
  2.1500000E+06  9.1863995E-12
  2.2000000E+06  8.4130114E-12
  2.2500000E+06  7.7181044E-12
  2.3000000E+06  7.0923857E-12
  2.3500000E+06  6.5278163E-12
  2.4000000E+06  6.0174225E-12
  2.4500000E+06  5.5551394E-12
  2.5000000E+06  5.1356763E-12
  2.6000000E+06  4.4072680E-12
  2.7000000E+06  3.8015528E-12
  2.8000000E+06  3.2947528E-12
  2.9000000E+06  2.8682660E-12
  3.0000000E+06  2.5074276E-12
  3.1000000E+06  2.2005925E-12
  3.2000000E+06  1.9384459E-12
  3.3000000E+06  1.7134830E-12
  3.4000000E+06  1.5196186E-12
  3.5000000E+06  1.3518864E-12
  3.6000000E+06  1.2062146E-12
  3.7000000E+06  1.0792484E-12
  3.8000000E+06  9.6821043E-13
  3.9000000E+06  8.7079440E-13
  4.0000000E+06  7.8507240E-13
  4.1000000E+06  7.0942417E-13
  4.2000000E+06  6.4248259E-13
  4.3000000E+06  5.8308559E-13
  4.4000000E+06  5.3024000E-13
  4.5000000E+06  4.8310153E-13
  4.6000000E+06  4.4095045E-13
  4.7000000E+06  4.0317098E-13
  4.8000000E+06  3.6923992E-13
  5.0000000E+06  3.1121678E-13
  5.1250000E+06  2.8058414E-13
  5.2500000E+06  2.5358187E-13
  
  
#  99  11  N2  EION =  1.674000000E+03 eV   270
#  S(0) = 7.319067E-01
  1.6647190E+01  0.0000000E+00
  1.6647190E+03  0.0000000E+00
  1.6647190E+03  1.4516537E-04
  1.6740000E+03  1.4516537E-04
  1.6740168E+03  1.4516537E-04
  1.6753160E+03  1.4412711E-04
  1.6759655E+03  1.4367258E-04
  1.6766151E+03  1.4331403E-04
  1.6772647E+03  1.4305487E-04
  1.6779143E+03  1.4288845E-04
  1.6792134E+03  1.4278985E-04
  1.6818118E+03  1.4320990E-04
  1.6844101E+03  1.4397151E-04
  1.6870084E+03  1.4471242E-04
  1.6896067E+03  1.4525832E-04
  1.6922050E+03  1.4555497E-04
  1.6948034E+03  1.4561607E-04
  1.6974017E+03  1.4548743E-04
  1.7000000E+03  1.4522485E-04
  1.7031250E+03  1.4480679E-04
  1.7062500E+03  1.4434923E-04
  1.7093750E+03  1.4390855E-04
  1.7125000E+03  1.4352100E-04
  1.7187500E+03  1.4296932E-04
  1.7250000E+03  1.4271134E-04
  1.7312500E+03  1.4266035E-04
  1.7375000E+03  1.4270609E-04
  1.7437500E+03  1.4276075E-04
  1.7500000E+03  1.4277511E-04
  1.7562500E+03  1.4273411E-04
  1.7625000E+03  1.4264657E-04
  1.7750000E+03  1.4241001E-04
  1.7875000E+03  1.4219944E-04
  1.8000000E+03  1.4205518E-04
  1.8125000E+03  1.4194192E-04
  1.8250000E+03  1.4181419E-04
  1.8375000E+03  1.4165180E-04
  1.8500000E+03  1.4146396E-04
  1.8625000E+03  1.4126768E-04
  1.8750000E+03  1.4107622E-04
  1.9000000E+03  1.4070157E-04
  1.9500000E+03  1.3985418E-04
  2.0000000E+03  1.3892335E-04
  2.1000000E+03  1.3680973E-04
  2.2000000E+03  1.3442797E-04
  2.3000000E+03  1.3183995E-04
  2.4000000E+03  1.2907925E-04
  2.5000000E+03  1.2619428E-04
  2.6000000E+03  1.2323927E-04
  2.7000000E+03  1.2022691E-04
  2.8000000E+03  1.1719949E-04
  2.9000000E+03  1.1418033E-04
  3.0000000E+03  1.1117874E-04
  3.1000000E+03  1.0821205E-04
  3.2000000E+03  1.0529477E-04
  3.4000000E+03  9.9642473E-05
  3.6000000E+03  9.4262120E-05
  3.8000000E+03  8.9174464E-05
  4.0000000E+03  8.4386431E-05
  4.2000000E+03  7.9894374E-05
  4.4000000E+03  7.5688103E-05
  4.6000000E+03  7.1753744E-05
  4.8000000E+03  6.8075621E-05
  5.0000000E+03  6.4637399E-05
  5.2500000E+03  6.0652190E-05
  5.5000000E+03  5.6985809E-05
  5.7500000E+03  5.3609619E-05
  6.0000000E+03  5.0497307E-05
  6.5000000E+03  4.4969421E-05
  6.7500000E+03  4.2511824E-05
  7.0000000E+03  4.0234016E-05
  7.2500000E+03  3.8119951E-05
  7.5000000E+03  3.6155227E-05
  8.0000000E+03  3.2623161E-05
  8.5000000E+03  2.9548534E-05
  9.0000000E+03  2.6858714E-05
  9.5000000E+03  2.4494445E-05
  1.0000000E+04  2.2407109E-05
  1.0500000E+04  2.0556583E-05
  1.1000000E+04  1.8909547E-05
  1.1500000E+04  1.7438199E-05
  1.2000000E+04  1.6119237E-05
  1.2500000E+04  1.4933017E-05
  1.3000000E+04  1.3862905E-05
  1.3500000E+04  1.2894743E-05
  1.4000000E+04  1.2016427E-05
  1.4500000E+04  1.1217568E-05
  1.5000000E+04  1.0489208E-05
  1.6000000E+04  9.2139871E-06
  1.7000000E+04  8.1400485E-06
  1.8000000E+04  7.2286063E-06
  1.9000000E+04  6.4496214E-06
  2.0000000E+04  5.7795601E-06
  2.1000000E+04  5.1997924E-06
  2.2000000E+04  4.6954273E-06
  2.3000000E+04  4.2544582E-06
  2.4000000E+04  3.8671260E-06
  2.5000000E+04  3.5254377E-06
  2.6000000E+04  3.2228033E-06
  2.7000000E+04  2.9537532E-06
  2.8000000E+04  2.7137206E-06
  2.9000000E+04  2.4988711E-06
  3.0000000E+04  2.3059686E-06
  3.1000000E+04  2.1322674E-06
  3.2000000E+04  1.9754274E-06
  3.3000000E+04  1.8334455E-06
  3.4000000E+04  1.7045995E-06
  3.5000000E+04  1.5874028E-06
  3.6000000E+04  1.4805675E-06
  3.8000000E+04  1.2936450E-06
  4.0000000E+04  1.1364657E-06
  4.2000000E+04  1.0033558E-06
  4.4000000E+04  8.8989538E-07
  4.6000000E+04  7.9260460E-07
  4.8000000E+04  7.0871813E-07
  5.0000000E+04  6.3601906E-07
  5.2500000E+04  5.5818092E-07
  5.5000000E+04  4.9226084E-07
  5.7500000E+04  4.3608106E-07
  5.8750000E+04  4.1109200E-07
  6.0000000E+04  3.8792306E-07
  6.2500000E+04  3.4641861E-07
  6.5000000E+04  3.1046922E-07
  6.7500000E+04  2.7918616E-07
  7.0000000E+04  2.5184524E-07
  7.2500000E+04  2.2785242E-07
  7.5000000E+04  2.0671736E-07
  7.7500000E+04  1.8803292E-07
  8.0000000E+04  1.7145923E-07
  8.2500000E+04  1.5671110E-07
  8.5000000E+04  1.4354801E-07
  8.7500000E+04  1.3176619E-07
  9.0000000E+04  1.2119230E-07
  9.2500000E+04  1.1167823E-07
  9.5000000E+04  1.0309694E-07
  9.7500000E+04  9.5339067E-08
  1.0000000E+05  8.8310119E-08
  1.0250000E+05  8.1928210E-08
  1.0500000E+05  7.6122119E-08
  1.1000000E+05  6.5996663E-08
  1.1500000E+05  5.7523634E-08
  1.2000000E+05  5.0385971E-08
  1.2500000E+05  4.4336058E-08
  1.3000000E+05  3.9178746E-08
  1.3500000E+05  3.4758910E-08
  1.4000000E+05  3.0952264E-08
  1.4500000E+05  2.7658499E-08
  1.5000000E+05  2.4796099E-08
  1.5500000E+05  2.2298392E-08
  1.6000000E+05  2.0110528E-08
  1.6500000E+05  1.8187120E-08
  1.7000000E+05  1.6490409E-08
  1.7500000E+05  1.4988820E-08
  1.8000000E+05  1.3655834E-08
  1.8500000E+05  1.2469070E-08
  1.9000000E+05  1.1409558E-08
  1.9500000E+05  1.0461157E-08
  2.0000000E+05  9.6100791E-09
  2.0500000E+05  8.8445050E-09
  2.1000000E+05  8.1542650E-09
  2.1500000E+05  7.5305806E-09
  2.2000000E+05  6.9658508E-09
  2.2500000E+05  6.4534745E-09
  2.3000000E+05  5.9877010E-09
  2.4000000E+05  5.1764922E-09
  2.5000000E+05  4.4990052E-09
  2.6000000E+05  3.9295079E-09
  2.7000000E+05  3.4478869E-09
  2.8000000E+05  3.0382864E-09
  2.9000000E+05  2.6881067E-09
  3.0000000E+05  2.3872553E-09
  3.1000000E+05  2.1275902E-09
  3.2000000E+05  1.9024980E-09
  3.3000000E+05  1.7065759E-09
  3.4000000E+05  1.5353840E-09
  3.5000000E+05  1.3852542E-09
  3.6000000E+05  1.2531399E-09
  3.7000000E+05  1.1364983E-09
  3.8000000E+05  1.0331966E-09
  3.9000000E+05  9.4143821E-10
  4.0000000E+05  8.5970319E-10
  4.1000000E+05  7.8670069E-10
  4.2000000E+05  7.2133031E-10
  4.3000000E+05  6.6265057E-10
  4.4000000E+05  6.0985313E-10
  4.5000000E+05  5.6224163E-10
  4.6000000E+05  5.1921433E-10
  4.7000000E+05  4.8024960E-10
  4.8000000E+05  4.4489397E-10
  5.0000000E+05  3.8347804E-10
  5.1250000E+05  3.5046067E-10
  5.2500000E+05  3.2094156E-10
  5.3750000E+05  2.9448346E-10
  5.5000000E+05  2.7071173E-10
  5.7500000E+05  2.2998338E-10
  5.8750000E+05  2.1250867E-10
  6.0000000E+05  1.9667164E-10
  6.2500000E+05  1.6920755E-10
  6.5000000E+05  1.4639656E-10
  6.7500000E+05  1.2732016E-10
  7.0000000E+05  1.1126538E-10
  7.2500000E+05  9.7673669E-11
  7.5000000E+05  8.6103695E-11
  7.7500000E+05  7.6203875E-11
  8.0000000E+05  6.7691917E-11
  8.2500000E+05  6.0339800E-11
  8.5000000E+05  5.3962199E-11
  8.7500000E+05  4.8407584E-11
  9.0000000E+05  4.3551343E-11
  9.2500000E+05  3.9290398E-11
  9.5000000E+05  3.5539045E-11
  9.7500000E+05  3.2225659E-11
  1.0000000E+06  2.9290087E-11
  1.0250000E+06  2.6681625E-11
  1.0500000E+06  2.4357363E-11
  1.0750000E+06  2.2280837E-11
  1.1000000E+06  2.0420947E-11
  1.1250000E+06  1.8751072E-11
  1.1500000E+06  1.7248341E-11
  1.1750000E+06  1.5893039E-11
  1.2000000E+06  1.4668117E-11
  1.2250000E+06  1.3558785E-11
  1.2500000E+06  1.2552177E-11
  1.3000000E+06  1.0803647E-11
  1.3500000E+06  9.3484816E-12
  1.4000000E+06  8.1295086E-12
  1.4500000E+06  7.1021673E-12
  1.5000000E+06  6.2314179E-12
  1.5500000E+06  5.4894837E-12
  1.6000000E+06  4.8541808E-12
  1.6500000E+06  4.3076606E-12
  1.7000000E+06  3.8354654E-12
  1.7500000E+06  3.4258100E-12
  1.8000000E+06  3.0690310E-12
  1.8500000E+06  2.7571630E-12
  1.9000000E+06  2.4836058E-12
  1.9500000E+06  2.2428635E-12
  2.0000000E+06  2.0303379E-12
  2.0500000E+06  1.8421648E-12
  2.1000000E+06  1.6750830E-12
  2.1500000E+06  1.5263292E-12
  2.2000000E+06  1.3935528E-12
  2.2500000E+06  1.2747476E-12
  2.3000000E+06  1.1681943E-12
  2.3500000E+06  1.0724151E-12
  2.4000000E+06  9.8613561E-13
  2.4500000E+06  9.0825382E-13
  2.5000000E+06  8.3781377E-13
  2.6000000E+06  7.1603797E-13
  2.7000000E+06  6.1533882E-13
  2.8000000E+06  5.3151224E-13
  2.9000000E+06  4.6129618E-13
  3.0000000E+06  4.0213919E-13
  3.1000000E+06  3.5202950E-13
  3.2000000E+06  3.0936896E-13
  3.3000000E+06  2.7287804E-13
  3.4000000E+06  2.4152532E-13
  3.5000000E+06  2.1447461E-13
  3.6000000E+06  1.9104388E-13
  3.7000000E+06  1.7067314E-13
  3.8000000E+06  1.5290019E-13
  3.9000000E+06  1.3734046E-13
  4.0000000E+06  1.2367245E-13
  4.1000000E+06  1.1162786E-13
  4.2000000E+06  1.0098183E-13
  4.3000000E+06  9.1545491E-14
  4.4000000E+06  8.3162178E-14
  4.5000000E+06  7.5699092E-14
  4.6000000E+06  6.9041806E-14
  4.7000000E+06  6.3091532E-14
  
  
#  99  12  N3  EION =  1.316000000E+03 eV   273
#  S(0) = 2.465330E+00
  1.3031141E+01  0.0000000E+00
  1.3031141E+03  0.0000000E+00
  1.3031141E+03  1.3316641E-03
  1.3160000E+03  1.3316641E-03
  1.3160132E+03  1.3316641E-03
  1.3162256E+03  1.3216872E-03
  1.3164381E+03  1.3123703E-03
  1.3166505E+03  1.3036955E-03
  1.3168629E+03  1.2956368E-03
  1.3172877E+03  1.2812420E-03
  1.3177126E+03  1.2689237E-03
  1.3185622E+03  1.2495064E-03
  1.3194119E+03  1.2356080E-03
  1.3211112E+03  1.2192088E-03
  1.3219609E+03  1.2148821E-03
  1.3228106E+03  1.2122712E-03
  1.3245099E+03  1.2104262E-03
  1.3262093E+03  1.2110206E-03
  1.3279086E+03  1.2124239E-03
  1.3296079E+03  1.2136603E-03
  1.3330066E+03  1.2137690E-03
  1.3364053E+03  1.2099991E-03
  1.3432026E+03  1.1945181E-03
  1.3466013E+03  1.1854640E-03
  1.3500000E+03  1.1768808E-03
  1.3562500E+03  1.1639071E-03
  1.3625000E+03  1.1550376E-03
  1.3687500E+03  1.1493062E-03
  1.3750000E+03  1.1451978E-03
  1.3812500E+03  1.1414122E-03
  1.3875000E+03  1.1371696E-03
  1.4000000E+03  1.1266775E-03
  1.4125000E+03  1.1149327E-03
  1.4250000E+03  1.1038507E-03
  1.4375000E+03  1.0938958E-03
  1.4500000E+03  1.0844606E-03
  1.4750000E+03  1.0648497E-03
  1.4875000E+03  1.0546691E-03
  1.5000000E+03  1.0446116E-03
  1.5125000E+03  1.0348865E-03
  1.5250000E+03  1.0254575E-03
  1.5500000E+03  1.0070062E-03
  1.5750000E+03  9.8851475E-04
  1.6000000E+03  9.7028731E-04
  1.6500000E+03  9.3568886E-04
  1.7000000E+03  9.0243779E-04
  1.7500000E+03  8.7074404E-04
  1.8000000E+03  8.4066347E-04
  1.9000000E+03  7.8438596E-04
  2.0000000E+03  7.3318934E-04
  2.1000000E+03  6.8650789E-04
  2.2000000E+03  6.4387951E-04
  2.3000000E+03  6.0484398E-04
  2.4000000E+03  5.6905116E-04
  2.5000000E+03  5.3620306E-04
  2.6000000E+03  5.0593819E-04
  2.7000000E+03  4.7802807E-04
  2.8000000E+03  4.5225772E-04
  2.9000000E+03  4.2842027E-04
  3.0000000E+03  4.0632807E-04
  3.1000000E+03  3.8581655E-04
  3.2000000E+03  3.6674314E-04
  3.4000000E+03  3.3241533E-04
  3.6000000E+03  3.0247771E-04
  3.8000000E+03  2.7622837E-04
  4.0000000E+03  2.5309661E-04
  4.2000000E+03  2.3261595E-04
  4.4000000E+03  2.1440285E-04
  4.6000000E+03  1.9813980E-04
  4.8000000E+03  1.8356241E-04
  5.0000000E+03  1.7044921E-04
  5.2500000E+03  1.5583543E-04
  5.5000000E+03  1.4291771E-04
  5.7500000E+03  1.3144837E-04
  6.0000000E+03  1.2122292E-04
  6.5000000E+03  1.0385125E-04
  6.7500000E+03  9.6442911E-05
  7.0000000E+03  8.9745528E-05
  7.2500000E+03  8.3673498E-05
  7.5000000E+03  7.8153458E-05
  8.0000000E+03  6.8525068E-05
  8.5000000E+03  6.0451033E-05
  9.0000000E+03  5.3622979E-05
  9.5000000E+03  4.7804407E-05
  1.0000000E+04  4.2811566E-05
  1.0500000E+04  3.8500132E-05
  1.1000000E+04  3.4755551E-05
  1.1500000E+04  3.1486016E-05
  1.2000000E+04  2.8617291E-05
  1.2500000E+04  2.6088861E-05
  1.3000000E+04  2.3851021E-05
  1.3500000E+04  2.1862656E-05
  1.4000000E+04  2.0089540E-05
  1.4500000E+04  1.8503005E-05
  1.5000000E+04  1.7078904E-05
  1.6000000E+04  1.4639279E-05
  1.7000000E+04  1.2640633E-05
  1.8000000E+04  1.0987207E-05
  1.9000000E+04  9.6073278E-06
  2.0000000E+04  8.4465747E-06
  2.1000000E+04  7.4630854E-06
  2.2000000E+04  6.6242775E-06
  2.3000000E+04  5.9045267E-06
  2.4000000E+04  5.2834810E-06
  2.5000000E+04  4.7448349E-06
  2.6000000E+04  4.2754180E-06
  2.7000000E+04  3.8645096E-06
  2.8000000E+04  3.5033237E-06
  2.9000000E+04  3.1846125E-06
  3.0000000E+04  2.9023598E-06
  3.1000000E+04  2.6515434E-06
  3.2000000E+04  2.4279482E-06
  3.4000000E+04  2.0487419E-06
  3.6000000E+04  1.7422529E-06
  3.8000000E+04  1.4920608E-06
  4.0000000E+04  1.2859833E-06
  4.2000000E+04  1.1148533E-06
  4.4000000E+04  9.7168361E-07
  4.6000000E+04  8.5108616E-07
  4.8000000E+04  7.4886229E-07
  5.0000000E+04  6.6170833E-07
  5.2500000E+04  5.7001396E-07
  5.5000000E+04  4.9380142E-07
  5.7500000E+04  4.3000394E-07
  5.8750000E+04  4.0199710E-07
  6.0000000E+04  3.7624768E-07
  6.2500000E+04  3.3067703E-07
  6.5000000E+04  2.9182796E-07
  6.7500000E+04  2.5853576E-07
  7.0000000E+04  2.2986650E-07
  7.2500000E+04  2.0506583E-07
  7.5000000E+04  1.8352024E-07
  7.7500000E+04  1.6472764E-07
  8.0000000E+04  1.4827465E-07
  8.2500000E+04  1.3381898E-07
  8.5000000E+04  1.2107573E-07
  8.7500000E+04  1.0980653E-07
  9.0000000E+04  9.9811087E-08
  9.2500000E+04  9.0920288E-08
  9.5000000E+04  8.2990737E-08
  1.0000000E+05  6.9544887E-08
  1.0500000E+05  5.8693283E-08
  1.1000000E+05  4.9858673E-08
  1.1500000E+05  4.2608455E-08
  1.2000000E+05  3.6614592E-08
  1.2500000E+05  3.1625618E-08
  1.3000000E+05  2.7446830E-08
  1.3500000E+05  2.3926125E-08
  1.4000000E+05  2.0943654E-08
  1.4500000E+05  1.8404233E-08
  1.5000000E+05  1.6231715E-08
  1.5500000E+05  1.4364757E-08
  1.6000000E+05  1.2753619E-08
  1.6500000E+05  1.1357728E-08
  1.7000000E+05  1.0143796E-08
  1.7500000E+05  9.0843669E-09
  1.8000000E+05  8.1566790E-09
  1.8500000E+05  7.3417685E-09
  1.9000000E+05  6.6237645E-09
  1.9500000E+05  5.9893256E-09
  2.0000000E+05  5.4271913E-09
  2.0500000E+05  4.9278208E-09
  2.1000000E+05  4.4831008E-09
  2.2000000E+05  3.7309090E-09
  2.3000000E+05  3.1262277E-09
  2.4000000E+05  2.6361185E-09
  2.5000000E+05  2.2358481E-09
  2.6000000E+05  1.9066427E-09
  2.7000000E+05  1.6341137E-09
  2.8000000E+05  1.4071310E-09
  2.9000000E+05  1.2170098E-09
  3.0000000E+05  1.0569189E-09
  3.1000000E+05  9.2144433E-10
  3.2000000E+05  8.0626477E-10
  3.3000000E+05  7.0790893E-10
  3.4000000E+05  6.2357099E-10
  3.5000000E+05  5.5096970E-10
  3.6000000E+05  4.8824006E-10
  3.7000000E+05  4.3384940E-10
  3.8000000E+05  3.8653195E-10
  3.9000000E+05  3.4523752E-10
  4.0000000E+05  3.0909084E-10
  4.1000000E+05  2.7735934E-10
  4.2000000E+05  2.4942740E-10
  4.3000000E+05  2.2477568E-10
  4.4000000E+05  2.0296445E-10
  4.5000000E+05  1.8362013E-10
  4.6000000E+05  1.6642429E-10
  4.7000000E+05  1.5110460E-10
  4.8000000E+05  1.3742748E-10
  5.0000000E+05  1.1422472E-10
  5.1250000E+05  1.0207263E-10
  5.2500000E+05  9.1419318E-11
  5.3750000E+05  8.2054757E-11
  5.5000000E+05  7.3801801E-11
  5.6250000E+05  6.6510529E-11
  5.7500000E+05  6.0053629E-11
  5.8750000E+05  5.4322635E-11
  6.0000000E+05  4.9224850E-11
  6.2500000E+05  4.0622261E-11
  6.5000000E+05  3.3733979E-11
  6.6250000E+05  3.0809252E-11
  6.7500000E+05  2.8177775E-11
  7.0000000E+05  2.3665335E-11
  7.2500000E+05  1.9977137E-11
  7.5000000E+05  1.6944587E-11
  7.7500000E+05  1.4437155E-11
  8.0000000E+05  1.2353018E-11
  8.2500000E+05  1.0612140E-11
  8.5000000E+05  9.1511905E-12
  8.7500000E+05  7.9197369E-12
  9.0000000E+05  6.8773818E-12
  9.2500000E+05  5.9915817E-12
  9.5000000E+05  5.2359801E-12
  9.7500000E+05  4.5891230E-12
  1.0000000E+06  4.0334633E-12
  1.0250000E+06  3.5545835E-12
  1.0500000E+06  3.1405862E-12
  1.0750000E+06  2.7816133E-12
  1.1000000E+06  2.4694653E-12
  1.1250000E+06  2.1972940E-12
  1.1500000E+06  1.9593587E-12
  1.1750000E+06  1.7508300E-12
  1.2000000E+06  1.5676318E-12
  1.2250000E+06  1.4063121E-12
  1.2500000E+06  1.2639392E-12
  1.2750000E+06  1.1380162E-12
  1.3000000E+06  1.0264104E-12
  1.3250000E+06  9.2729497E-13
  1.3500000E+06  8.3910157E-13
  1.4000000E+06  6.9026532E-13
  1.4500000E+06  5.7115611E-13
  1.5000000E+06  4.7519967E-13
  1.5500000E+06  3.9741045E-13
  1.6000000E+06  3.3397658E-13
  1.6500000E+06  2.8196096E-13
  1.7000000E+06  2.3908403E-13
  1.7500000E+06  2.0356457E-13
  1.8000000E+06  1.7400157E-13
  1.8500000E+06  1.4928619E-13
  1.9000000E+06  1.2853576E-13
  1.9500000E+06  1.1104375E-13
  2.0000000E+06  9.6241671E-14
  2.0500000E+06  8.3669805E-14
  2.1000000E+06  7.2954602E-14
  2.1500000E+06  6.3791186E-14
  2.2000000E+06  5.5929678E-14
  2.2500000E+06  4.9164360E-14
  2.3000000E+06  4.3325193E-14
  2.3500000E+06  3.8271096E-14
  2.4000000E+06  3.3884583E-14
  2.4500000E+06  3.0067464E-14
  2.5000000E+06  2.6737416E-14
  2.5500000E+06  2.3825201E-14
  2.6000000E+06  2.1272404E-14
  2.6500000E+06  1.9029590E-14
  2.7000000E+06  1.7054802E-14
  2.7500000E+06  1.5312330E-14
  2.8000000E+06  1.3771699E-14
  2.8500000E+06  1.2406835E-14
  2.9000000E+06  1.1195369E-14
  3.0000000E+06  9.1583630E-15
  3.1000000E+06  7.5364071E-15
  3.2000000E+06  6.2364123E-15
  3.3000000E+06  5.1879780E-15
  3.4000000E+06  4.3374224E-15
  3.5000000E+06  3.6434173E-15
  3.6000000E+06  3.0740271E-15
  3.7000000E+06  2.6044543E-15
  3.8000000E+06  2.2153279E-15
  3.9000000E+06  1.8915397E-15
  4.0000000E+06  1.6211120E-15
  4.1000000E+06  1.3944214E-15
  
  
#  99  13  N4  EION =  1.024000000E+03 eV   276
#  S(0) = 3.393548E+00
  1.0182693E+01  0.0000000E+00
  1.0182693E+03  0.0000000E+00
  1.0182693E+03  4.1917194E-04
  1.0240000E+03  4.1917194E-04
  1.0240103E+03  4.1917194E-04
  1.0241727E+03  4.2143795E-04
  1.0243352E+03  4.2403764E-04
  1.0244976E+03  4.2696884E-04
  1.0246600E+03  4.3022952E-04
  1.0249849E+03  4.3773129E-04
  1.0253098E+03  4.4652732E-04
  1.0259595E+03  4.6793523E-04
  1.0266093E+03  4.9429953E-04
  1.0279088E+03  5.6100143E-04
  1.0292082E+03  6.4402409E-04
  1.0318072E+03  8.4161085E-04
  1.0331067E+03  9.4519265E-04
  1.0344062E+03  1.0448333E-03
  1.0357057E+03  1.1365783E-03
  1.0370052E+03  1.2181066E-03
  1.0383046E+03  1.2886388E-03
  1.0396041E+03  1.3485721E-03
  1.0422031E+03  1.4414523E-03
  1.0448021E+03  1.5079616E-03
  1.0461015E+03  1.5345576E-03
  1.0474010E+03  1.5580296E-03
  1.0487005E+03  1.5790999E-03
  1.0500000E+03  1.5983031E-03
  1.0531250E+03  1.6389651E-03
  1.0562500E+03  1.6738954E-03
  1.0593750E+03  1.7040372E-03
  1.0625000E+03  1.7294566E-03
  1.0750000E+03  1.7850385E-03
  1.0812500E+03  1.7919270E-03
  1.0875000E+03  1.7925790E-03
  1.0937500E+03  1.7914910E-03
  1.1000000E+03  1.7909194E-03
  1.1125000E+03  1.7921787E-03
  1.1250000E+03  1.7920230E-03
  1.1375000E+03  1.7869661E-03
  1.1500000E+03  1.7786242E-03
  1.1750000E+03  1.7629350E-03
  1.1875000E+03  1.7564027E-03
  1.2000000E+03  1.7493177E-03
  1.2125000E+03  1.7410129E-03
  1.2250000E+03  1.7316405E-03
  1.2500000E+03  1.7122372E-03
  1.2750000E+03  1.6937358E-03
  1.3000000E+03  1.6744768E-03
  1.3250000E+03  1.6535712E-03
  1.3500000E+03  1.6319096E-03
  1.3750000E+03  1.6105222E-03
  1.4000000E+03  1.5888384E-03
  1.4500000E+03  1.5437320E-03
  1.5000000E+03  1.4979791E-03
  1.6000000E+03  1.4062829E-03
  1.7000000E+03  1.3164860E-03
  1.8000000E+03  1.2299028E-03
  1.9000000E+03  1.1478362E-03
  2.0000000E+03  1.0706903E-03
  2.1000000E+03  9.9873814E-04
  2.2000000E+03  9.3174817E-04
  2.3000000E+03  8.6965609E-04
  2.4000000E+03  8.1224253E-04
  2.5000000E+03  7.5919049E-04
  2.6000000E+03  7.1017556E-04
  2.7000000E+03  6.6490142E-04
  2.8000000E+03  6.2308100E-04
  2.9000000E+03  5.8444002E-04
  3.0000000E+03  5.4871815E-04
  3.1000000E+03  5.1567206E-04
  3.2000000E+03  4.8507667E-04
  3.4000000E+03  4.3042970E-04
  3.6000000E+03  3.8332978E-04
  3.8000000E+03  3.4257528E-04
  4.0000000E+03  3.0717202E-04
  4.2000000E+03  2.7629742E-04
  4.4000000E+03  2.4927009E-04
  4.6000000E+03  2.2552402E-04
  4.8000000E+03  2.0458759E-04
  5.0000000E+03  1.8606668E-04
  5.2500000E+03  1.6581353E-04
  5.5000000E+03  1.4828769E-04
  5.7500000E+03  1.3305549E-04
  6.0000000E+03  1.1976143E-04
  6.5000000E+03  9.7867914E-05
  6.7500000E+03  8.8826451E-05
  7.0000000E+03  8.0820801E-05
  7.2500000E+03  7.3709985E-05
  7.5000000E+03  6.7375028E-05
  8.0000000E+03  5.6644982E-05
  8.5000000E+03  4.7991615E-05
  9.0000000E+03  4.0945893E-05
  9.5000000E+03  3.5158648E-05
  1.0000000E+04  3.0366848E-05
  1.0500000E+04  2.6369988E-05
  1.1000000E+04  2.3013534E-05
  1.1500000E+04  2.0177180E-05
  1.2000000E+04  1.7766397E-05
  1.2500000E+04  1.5706270E-05
  1.3000000E+04  1.3936938E-05
  1.3500000E+04  1.2410222E-05
  1.4000000E+04  1.1087065E-05
  1.4500000E+04  9.9355986E-06
  1.5000000E+04  8.9296626E-06
  1.6000000E+04  7.2716464E-06
  1.7000000E+04  5.9801848E-06
  1.8000000E+04  4.9620456E-06
  1.9000000E+04  4.1506029E-06
  2.0000000E+04  3.4974766E-06
  2.1000000E+04  2.9670197E-06
  2.2000000E+04  2.5326217E-06
  2.3000000E+04  2.1741769E-06
  2.4000000E+04  1.8763252E-06
  2.5000000E+04  1.6272142E-06
  2.6000000E+04  1.4176106E-06
  2.7000000E+04  1.2402586E-06
  2.8000000E+04  1.0894100E-06
  2.9000000E+04  9.6047659E-07
  3.0000000E+04  8.4976944E-07
  3.1000000E+04  7.5430288E-07
  3.2000000E+04  6.7164574E-07
  3.3000000E+04  5.9980627E-07
  3.4000000E+04  5.3714361E-07
  3.5000000E+04  4.8229909E-07
  3.6000000E+04  4.3414222E-07
  3.8000000E+04  3.5426194E-07
  4.0000000E+04  2.9160139E-07
  4.2000000E+04  2.4193576E-07
  4.4000000E+04  2.0219500E-07
  4.6000000E+04  1.7011773E-07
  4.8000000E+04  1.4401771E-07
  5.0000000E+04  1.2262309E-07
  5.2500000E+04  1.0104224E-07
  5.5000000E+04  8.3897000E-08
  5.7500000E+04  7.0151266E-08
  5.8750000E+04  6.4305398E-08
  6.0000000E+04  5.9038405E-08
  6.2500000E+04  4.9984451E-08
  6.5000000E+04  4.2554985E-08
  6.7500000E+04  3.6417898E-08
  7.0000000E+04  3.1316927E-08
  7.2500000E+04  2.7052597E-08
  7.5000000E+04  2.3468369E-08
  7.7500000E+04  2.0440474E-08
  8.0000000E+04  1.7870364E-08
  8.2500000E+04  1.5679021E-08
  8.5000000E+04  1.3802702E-08
  8.7500000E+04  1.2189685E-08
  9.0000000E+04  1.0797762E-08
  9.2500000E+04  9.5923050E-09
  9.5000000E+04  8.5447635E-09
  9.7500000E+04  7.6314896E-09
  1.0000000E+05  6.8328062E-09
  1.0250000E+05  6.1322696E-09
  1.0500000E+05  5.5160829E-09
  1.1000000E+05  4.4920705E-09
  1.1500000E+05  3.6875742E-09
  1.2000000E+05  3.0496071E-09
  1.2500000E+05  2.5393157E-09
  1.3000000E+05  2.1278747E-09
  1.3500000E+05  1.7936647E-09
  1.4000000E+05  1.5203059E-09
  1.4500000E+05  1.2952714E-09
  1.5000000E+05  1.1088962E-09
  1.5500000E+05  9.5366251E-10
  1.6000000E+05  8.2367735E-10
  1.6500000E+05  7.1428728E-10
  1.7000000E+05  6.2179289E-10
  1.7500000E+05  5.4323440E-10
  1.8000000E+05  4.7622929E-10
  1.8500000E+05  4.1884869E-10
  1.9000000E+05  3.6952252E-10
  1.9500000E+05  3.2696612E-10
  2.0000000E+05  2.9012336E-10
  2.0500000E+05  2.5812194E-10
  2.1000000E+05  2.3023821E-10
  2.2000000E+05  1.8451055E-10
  2.3000000E+05  1.4919695E-10
  2.4000000E+05  1.2164164E-10
  2.5000000E+05  9.9933738E-11
  2.6000000E+05  8.2680697E-11
  2.7000000E+05  6.8855634E-11
  2.8000000E+05  5.7692862E-11
  2.9000000E+05  4.8615599E-11
  3.0000000E+05  4.1185189E-11
  3.1000000E+05  3.5065008E-11
  3.2000000E+05  2.9994598E-11
  3.3000000E+05  2.5770858E-11
  3.4000000E+05  2.2234235E-11
  3.5000000E+05  1.9258518E-11
  3.6000000E+05  1.6743219E-11
  3.7000000E+05  1.4607835E-11
  3.8000000E+05  1.2787492E-11
  3.9000000E+05  1.1229616E-11
  4.0000000E+05  9.8913886E-12
  4.1000000E+05  8.7377601E-12
  4.2000000E+05  7.7399028E-12
  4.3000000E+05  6.8739980E-12
  4.4000000E+05  6.1202813E-12
  4.6000000E+05  4.8862344E-12
  4.8000000E+05  3.9355203E-12
  5.0000000E+05  3.1956025E-12
  5.1250000E+05  2.8163756E-12
  5.2500000E+05  2.4890870E-12
  5.3750000E+05  2.2056990E-12
  5.5000000E+05  1.9595565E-12
  5.6250000E+05  1.7451261E-12
  5.7500000E+05  1.5577888E-12
  5.8750000E+05  1.3936735E-12
  6.0000000E+05  1.2495245E-12
  6.2500000E+05  1.0105537E-12
  6.5000000E+05  8.2353195E-13
  6.6250000E+05  7.4542565E-13
  6.7500000E+05  6.7587498E-13
  7.0000000E+05  5.5834384E-13
  7.2500000E+05  4.6408067E-13
  7.5000000E+05  3.8794289E-13
  7.7500000E+05  3.2603747E-13
  8.0000000E+05  2.7539121E-13
  8.2500000E+05  2.3371462E-13
  8.5000000E+05  1.9923085E-13
  8.7500000E+05  1.7055082E-13
  9.0000000E+05  1.4658117E-13
  9.2500000E+05  1.2645566E-13
  9.5000000E+05  1.0948385E-13
  9.7500000E+05  9.5112171E-14
  1.0000000E+06  8.2894321E-14
  1.0250000E+06  7.2468564E-14
  1.0500000E+06  6.3540254E-14
  1.0750000E+06  5.5868241E-14
  1.1000000E+06  4.9254281E-14
  1.1250000E+06  4.3534708E-14
  1.1500000E+06  3.8573844E-14
  1.1750000E+06  3.4258772E-14
  1.2000000E+06  3.0495164E-14
  1.2250000E+06  2.7203935E-14
  1.2500000E+06  2.4318547E-14
  1.3000000E+06  1.9549218E-14
  1.3500000E+06  1.5832680E-14
  1.4000000E+06  1.2911859E-14
  1.4500000E+06  1.0598186E-14
  1.5000000E+06  8.7518886E-15
  1.5500000E+06  7.2683647E-15
  1.6000000E+06  6.0686039E-15
  1.6500000E+06  5.0924118E-15
  1.7000000E+06  4.2935616E-15
  1.7500000E+06  3.6362867E-15
  1.8000000E+06  3.0927208E-15
  1.8500000E+06  2.6410081E-15
  1.9000000E+06  2.2638987E-15
  1.9500000E+06  1.9476970E-15
  2.0000000E+06  1.6814645E-15
  2.0500000E+06  1.4564179E-15
  2.1000000E+06  1.2654686E-15
  2.1500000E+06  1.1028676E-15
  2.2000000E+06  9.6393084E-16
  2.2500000E+06  8.4482380E-16
  2.3000000E+06  7.4239467E-16
  2.3500000E+06  6.5404198E-16
  2.4000000E+06  5.7760996E-16
  2.4500000E+06  5.1130578E-16
  2.5000000E+06  4.5363320E-16
  2.5500000E+06  4.0333915E-16
  2.6000000E+06  3.5937076E-16
  2.6500000E+06  3.2084071E-16
  2.7000000E+06  2.8699906E-16
  2.8000000E+06  2.3093122E-16
  2.9000000E+06  1.8712761E-16
  3.0000000E+06  1.5263388E-16
  3.1000000E+06  1.2526465E-16
  3.2000000E+06  1.0339321E-16
  3.3000000E+06  8.5798812E-17
  3.4000000E+06  7.1562096E-17
  3.5000000E+06  5.9983228E-17
  3.6000000E+06  5.0519288E-17
  
  
#  99  14  N5  EION =  9.590000000E+02 eV   275
#  S(0) = 5.418043E+00
  6.2157129E+00  0.0000000E+00
  6.2157129E+02  0.0000000E+00
  6.2157129E+02  5.3731470E-04
  9.5900000E+02  5.3731470E-04
  9.5900966E+02  5.3731470E-04
  9.5926585E+02  5.5249481E-04
  9.5952204E+02  5.6890080E-04
  9.5977823E+02  5.8653075E-04
  9.6003442E+02  6.0538182E-04
  9.6054679E+02  6.4672954E-04
  9.6105917E+02  6.9288745E-04
  9.6208393E+02  7.9918991E-04
  9.6310869E+02  9.2282380E-04
  9.6515821E+02  1.2109684E-03
  9.6720773E+02  1.5259905E-03
  9.6823248E+02  1.6817108E-03
  9.6925724E+02  1.8304756E-03
  9.7028200E+02  1.9690592E-03
  9.7130676E+02  2.0953610E-03
  9.7335628E+02  2.3080272E-03
  9.7540579E+02  2.4703641E-03
  9.7745531E+02  2.5918478E-03
  9.7950483E+02  2.6835616E-03
  9.8155435E+02  2.7550258E-03
  9.8360386E+02  2.8132434E-03
  9.8770290E+02  2.9067946E-03
  9.9180193E+02  2.9828120E-03
  9.9590097E+02  3.0457544E-03
  1.0000000E+03  3.0953058E-03
  1.0062500E+03  3.1441919E-03
  1.0125000E+03  3.1650060E-03
  1.0187500E+03  3.1673655E-03
  1.0250000E+03  3.1613168E-03
  1.0312500E+03  3.1537946E-03
  1.0375000E+03  3.1478933E-03
  1.0437500E+03  3.1439466E-03
  1.0500000E+03  3.1407751E-03
  1.0625000E+03  3.1313119E-03
  1.0750000E+03  3.1141290E-03
  1.0875000E+03  3.0923117E-03
  1.1000000E+03  3.0708562E-03
  1.1125000E+03  3.0517230E-03
  1.1250000E+03  3.0338217E-03
  1.1500000E+03  2.9944160E-03
  1.1750000E+03  2.9498192E-03
  1.2000000E+03  2.9063057E-03
  1.2500000E+03  2.8190226E-03
  1.2750000E+03  2.7729307E-03
  1.3000000E+03  2.7271098E-03
  1.3250000E+03  2.6819732E-03
  1.3500000E+03  2.6364107E-03
  1.4000000E+03  2.5439811E-03
  1.4500000E+03  2.4533303E-03
  1.5000000E+03  2.3639007E-03
  1.6000000E+03  2.1907178E-03
  1.7000000E+03  2.0276424E-03
  1.8000000E+03  1.8756811E-03
  1.9000000E+03  1.7351341E-03
  2.0000000E+03  1.6056210E-03
  2.1000000E+03  1.4868826E-03
  2.2000000E+03  1.3781433E-03
  2.3000000E+03  1.2785377E-03
  2.4000000E+03  1.1874060E-03
  2.5000000E+03  1.1040456E-03
  2.6000000E+03  1.0277576E-03
  2.7000000E+03  9.5788176E-04
  2.8000000E+03  8.9381555E-04
  2.9000000E+03  8.3501643E-04
  3.0000000E+03  7.8099219E-04
  3.1000000E+03  7.3129916E-04
  3.2000000E+03  6.8553609E-04
  3.4000000E+03  6.0438926E-04
  3.6000000E+03  5.3506903E-04
  3.8000000E+03  4.7556405E-04
  4.0000000E+03  4.2424319E-04
  4.2000000E+03  3.7977995E-04
  4.4000000E+03  3.4109164E-04
  4.6000000E+03  3.0729021E-04
  4.8000000E+03  2.7764427E-04
  5.0000000E+03  2.5154757E-04
  5.2500000E+03  2.2315684E-04
  5.5000000E+03  1.9871998E-04
  5.7500000E+03  1.7758531E-04
  6.0000000E+03  1.5922442E-04
  6.5000000E+03  1.2917943E-04
  6.7500000E+03  1.1684895E-04
  7.0000000E+03  1.0597190E-04
  7.2500000E+03  9.6344941E-05
  7.5000000E+03  8.7797764E-05
  8.0000000E+03  7.3390577E-05
  8.5000000E+03  6.1843073E-05
  9.0000000E+03  5.2494386E-05
  9.5000000E+03  4.4856555E-05
  1.0000000E+04  3.8564377E-05
  1.0500000E+04  3.3341098E-05
  1.1000000E+04  2.8974621E-05
  1.1500000E+04  2.5300703E-05
  1.2000000E+04  2.2190929E-05
  1.2500000E+04  1.9544002E-05
  1.3000000E+04  1.7279356E-05
  1.3500000E+04  1.5332407E-05
  1.4000000E+04  1.3651015E-05
  1.4500000E+04  1.2192803E-05
  1.5000000E+04  1.0923107E-05
  1.6000000E+04  8.8401143E-06
  1.7000000E+04  7.2274697E-06
  1.8000000E+04  5.9634298E-06
  1.9000000E+04  4.9615220E-06
  2.0000000E+04  4.1593035E-06
  2.1000000E+04  3.5110181E-06
  2.2000000E+04  2.9826780E-06
  2.3000000E+04  2.5487309E-06
  2.4000000E+04  2.1897475E-06
  2.5000000E+04  1.8907999E-06
  2.6000000E+04  1.6403108E-06
  2.7000000E+04  1.4292200E-06
  2.8000000E+04  1.2503783E-06
  2.9000000E+04  1.0981007E-06
  3.0000000E+04  9.6783450E-07
  3.1000000E+04  8.5590802E-07
  3.2000000E+04  7.5934145E-07
  3.4000000E+04  6.0299342E-07
  3.6000000E+04  4.8405393E-07
  3.8000000E+04  3.9239861E-07
  4.0000000E+04  3.2094114E-07
  4.2000000E+04  2.6463745E-07
  4.4000000E+04  2.1984259E-07
  4.6000000E+04  1.8388633E-07
  4.8000000E+04  1.5478756E-07
  5.0000000E+04  1.3105975E-07
  5.2500000E+04  1.0726146E-07
  5.5000000E+04  8.8471484E-08
  5.7500000E+04  7.3497749E-08
  5.8750000E+04  6.7158233E-08
  6.0000000E+04  6.1462991E-08
  6.2500000E+04  5.1713954E-08
  6.5000000E+04  4.3758797E-08
  6.7500000E+04  3.7223385E-08
  7.0000000E+04  3.1820436E-08
  7.2500000E+04  2.7327410E-08
  7.5000000E+04  2.3570495E-08
  7.7500000E+04  2.0412874E-08
  8.0000000E+04  1.7746079E-08
  8.2500000E+04  1.5483545E-08
  8.5000000E+04  1.3555734E-08
  8.7500000E+04  1.1906446E-08
  9.0000000E+04  1.0490007E-08
  9.2500000E+04  9.2691062E-09
  9.5000000E+04  8.2131014E-09
  1.0000000E+05  6.4989718E-09
  1.0500000E+05  5.1925415E-09
  1.1000000E+05  4.1856022E-09
  1.1500000E+05  3.4014746E-09
  1.2000000E+05  2.7850472E-09
  1.2500000E+05  2.2962027E-09
  1.3000000E+05  1.9053861E-09
  1.3500000E+05  1.5905830E-09
  1.4000000E+05  1.3352293E-09
  1.4500000E+05  1.1267427E-09
  1.5000000E+05  9.5547981E-10
  1.5500000E+05  8.1398764E-10
  1.6000000E+05  6.9646149E-10
  1.6500000E+05  5.9834764E-10
  1.7000000E+05  5.1604834E-10
  1.7500000E+05  4.4670267E-10
  1.8000000E+05  3.8802184E-10
  1.8500000E+05  3.3816428E-10
  1.9000000E+05  2.9564011E-10
  1.9500000E+05  2.5923776E-10
  2.0000000E+05  2.2796703E-10
  2.0500000E+05  2.0101485E-10
  2.1000000E+05  1.7771080E-10
  2.2000000E+05  1.3992017E-10
  2.3000000E+05  1.1117650E-10
  2.4000000E+05  8.9082795E-11
  2.5000000E+05  7.1935309E-11
  2.6000000E+05  5.8506981E-11
  2.7000000E+05  4.7903481E-11
  2.8000000E+05  3.9465766E-11
  2.9000000E+05  3.2703065E-11
  3.0000000E+05  2.7246380E-11
  3.1000000E+05  2.2815773E-11
  3.2000000E+05  1.9197070E-11
  3.3000000E+05  1.6225110E-11
  3.4000000E+05  1.3771567E-11
  3.5000000E+05  1.1736036E-11
  3.6000000E+05  1.0039454E-11
  3.7000000E+05  8.6191648E-12
  3.8000000E+05  7.4252141E-12
  3.9000000E+05  6.4175550E-12
  4.0000000E+05  5.5639162E-12
  4.1000000E+05  4.8381621E-12
  4.2000000E+05  4.2190222E-12
  4.3000000E+05  3.6891076E-12
  4.4000000E+05  3.2341412E-12
  4.5000000E+05  2.8423518E-12
  4.6000000E+05  2.5039971E-12
  4.7000000E+05  2.2109837E-12
  4.8000000E+05  1.9565644E-12
  5.0000000E+05  1.5418337E-12
  5.1250000E+05  1.3339079E-12
  5.2500000E+05  1.1574066E-12
  5.3750000E+05  1.0070746E-12
  5.5000000E+05  8.7861841E-13
  5.6250000E+05  7.6851559E-13
  5.7500000E+05  6.7386428E-13
  5.8750000E+05  5.9226509E-13
  6.0000000E+05  5.2172668E-13
  6.2500000E+05  4.0747008E-13
  6.5000000E+05  3.2081306E-13
  6.6250000E+05  2.8547359E-13
  6.7500000E+05  2.5448686E-13
  7.0000000E+05  2.0328958E-13
  7.2500000E+05  1.6345743E-13
  7.5000000E+05  1.3223838E-13
  7.7500000E+05  1.0760035E-13
  8.0000000E+05  8.8029471E-14
  8.2500000E+05  7.2388429E-14
  8.5000000E+05  5.9815867E-14
  8.7500000E+05  4.9654565E-14
  9.0000000E+05  4.1399559E-14
  9.2500000E+05  3.4660290E-14
  9.5000000E+05  2.9132770E-14
  9.7500000E+05  2.4578987E-14
  1.0000000E+06  2.0811547E-14
  1.0250000E+06  1.7682113E-14
  1.0500000E+06  1.5072636E-14
  1.0750000E+06  1.2888713E-14
  1.1000000E+06  1.1054496E-14
  1.1250000E+06  9.5087787E-15
  1.1500000E+06  8.2019541E-15
  1.1750000E+06  7.0936564E-15
  1.2000000E+06  6.1509091E-15
  1.2250000E+06  5.3466706E-15
  1.2500000E+06  4.6586861E-15
  1.2750000E+06  4.0685759E-15
  1.3000000E+06  3.5611101E-15
  1.3250000E+06  3.1236278E-15
  1.3500000E+06  2.7455710E-15
  1.4000000E+06  2.1338329E-15
  1.4500000E+06  1.6708885E-15
  1.5000000E+06  1.3176306E-15
  1.5500000E+06  1.0459649E-15
  1.6000000E+06  8.3551055E-16
  1.6500000E+06  6.7134615E-16
  1.7000000E+06  5.4245264E-16
  1.7500000E+06  4.4062620E-16
  1.8000000E+06  3.5971264E-16
  1.8500000E+06  2.9506072E-16
  1.9000000E+06  2.4313006E-16
  1.9500000E+06  2.0120821E-16
  2.0000000E+06  1.6720410E-16
  2.0500000E+06  1.3949618E-16
  2.1000000E+06  1.1681999E-16
  2.1500000E+06  9.8184208E-17
  2.2000000E+06  8.2807649E-17
  2.2500000E+06  7.0071778E-17
  2.3000000E+06  5.9484420E-17
  2.3500000E+06  5.0652117E-17
  2.4000000E+06  4.3258965E-17
  2.4500000E+06  3.7050284E-17
  2.5000000E+06  3.1819989E-17
  2.5500000E+06  2.7400653E-17
  2.6000000E+06  2.3655693E-17
  2.6500000E+06  2.0473292E-17
  2.7000000E+06  1.7761599E-17
  2.7500000E+06  1.5444910E-17
  2.8000000E+06  1.3460518E-17
  2.8500000E+06  1.1756383E-17
  2.9000000E+06  1.0289299E-17
  3.0000000E+06  7.9282653E-18
  3.1000000E+06  6.1545370E-18
  3.2000000E+06  4.8116306E-18
  3.3000000E+06  3.7880105E-18
  3.4000000E+06  3.0025650E-18
  
  
#  99  17  O1  EION =  4.290000000E+02 eV   266
#  S(0) = 4.354134E-01
  4.2272240E+00  0.0000000E+00
  4.2272240E+02  0.0000000E+00
  4.2272240E+02  4.5361839E-04
  4.2900000E+02  4.5361839E-04
  4.2900435E+02  4.5361839E-04
  4.2927924E+02  4.4937950E-04
  4.2955413E+02  4.4538330E-04
  4.2982902E+02  4.4161168E-04
  4.3010391E+02  4.3804826E-04
  4.3065370E+02  4.3148817E-04
  4.3120348E+02  4.2560024E-04
  4.3230304E+02  4.1551494E-04
  4.3340261E+02  4.0726646E-04
  4.3450217E+02  4.0047890E-04
  4.3560174E+02  3.9487421E-04
  4.3670130E+02  3.9024018E-04
  4.3780087E+02  3.8641002E-04
  4.4000000E+02  3.8065001E-04
  4.4250000E+02  3.7636296E-04
  4.4500000E+02  3.7369202E-04
  4.4750000E+02  3.7204655E-04
  4.5000000E+02  3.7099790E-04
  4.5500000E+02  3.6953626E-04
  4.5750000E+02  3.6875297E-04
  4.6000000E+02  3.6779354E-04
  4.6500000E+02  3.6519541E-04
  4.7000000E+02  3.6173137E-04
  4.7500000E+02  3.5766579E-04
  4.8000000E+02  3.5333429E-04
  4.8500000E+02  3.4902482E-04
  4.9000000E+02  3.4492876E-04
  4.9500000E+02  3.4113952E-04
  5.0000000E+02  3.3766694E-04
  5.1250000E+02  3.3003394E-04
  5.1875000E+02  3.2650970E-04
  5.2500000E+02  3.2302441E-04
  5.3125000E+02  3.1951231E-04
  5.3750000E+02  3.1596262E-04
  5.5000000E+02  3.0883515E-04
  5.6250000E+02  3.0193861E-04
  5.7500000E+02  2.9549556E-04
  5.8125000E+02  2.9245173E-04
  5.8750000E+02  2.8951270E-04
  6.0000000E+02  2.8386359E-04
  6.1250000E+02  2.7839116E-04
  6.2500000E+02  2.7301623E-04
  6.3750000E+02  2.6772523E-04
  6.5000000E+02  2.6257224E-04
  6.6250000E+02  2.5759870E-04
  6.7500000E+02  2.5282673E-04
  6.8750000E+02  2.4825339E-04
  7.0000000E+02  2.4383672E-04
  7.2500000E+02  2.3534250E-04
  7.5000000E+02  2.2720069E-04
  8.0000000E+02  2.1214565E-04
  8.2500000E+02  2.0524410E-04
  8.5000000E+02  1.9867328E-04
  8.7500000E+02  1.9237628E-04
  9.0000000E+02  1.8634717E-04
  9.5000000E+02  1.7516548E-04
  1.0000000E+03  1.6497128E-04
  1.0500000E+03  1.5560897E-04
  1.1000000E+03  1.4703130E-04
  1.1500000E+03  1.3914753E-04
  1.2000000E+03  1.3188147E-04
  1.2500000E+03  1.2517128E-04
  1.3000000E+03  1.1896323E-04
  1.3500000E+03  1.1321012E-04
  1.4000000E+03  1.0787132E-04
  1.4500000E+03  1.0290939E-04
  1.5000000E+03  9.8287529E-05
  1.6000000E+03  8.9940083E-05
  1.7000000E+03  8.2634615E-05
  1.8000000E+03  7.6208949E-05
  1.9000000E+03  7.0522129E-05
  2.0000000E+03  6.5464598E-05
  2.1000000E+03  6.0947251E-05
  2.2000000E+03  5.6896157E-05
  2.3000000E+03  5.3249109E-05
  2.4000000E+03  4.9953542E-05
  2.5000000E+03  4.6965138E-05
  2.6000000E+03  4.4246360E-05
  2.7000000E+03  4.1765253E-05
  2.8000000E+03  3.9494484E-05
  2.9000000E+03  3.7410564E-05
  3.0000000E+03  3.5493204E-05
  3.1000000E+03  3.3724798E-05
  3.2000000E+03  3.2090028E-05
  3.4000000E+03  2.9169476E-05
  3.6000000E+03  2.6642776E-05
  3.8000000E+03  2.4440812E-05
  4.0000000E+03  2.2509112E-05
  4.2000000E+03  2.0804269E-05
  4.4000000E+03  1.9291345E-05
  4.6000000E+03  1.7941933E-05
  4.8000000E+03  1.6732741E-05
  5.0000000E+03  1.5644555E-05
  5.2500000E+03  1.4430407E-05
  5.5000000E+03  1.3354933E-05
  5.7500000E+03  1.2397391E-05
  6.0000000E+03  1.1540837E-05
  6.5000000E+03  1.0077148E-05
  6.7500000E+03  9.4486822E-06
  7.0000000E+03  8.8777422E-06
  7.2500000E+03  8.3574237E-06
  7.5000000E+03  7.8818400E-06
  8.0000000E+03  7.0453894E-06
  8.5000000E+03  6.3357485E-06
  9.0000000E+03  5.7283041E-06
  9.5000000E+03  5.2041907E-06
  1.0000000E+04  4.7487368E-06
  1.0500000E+04  4.3503855E-06
  1.1000000E+04  3.9999239E-06
  1.1500000E+04  3.6899339E-06
  1.2000000E+04  3.4143861E-06
  1.2500000E+04  3.1683361E-06
  1.3000000E+04  2.9477009E-06
  1.3500000E+04  2.7490815E-06
  1.4000000E+04  2.5696301E-06
  1.4500000E+04  2.4069483E-06
  1.5000000E+04  2.2590017E-06
  1.6000000E+04  2.0006286E-06
  1.7000000E+04  1.7833880E-06
  1.8000000E+04  1.5989783E-06
  1.9000000E+04  1.4411017E-06
  2.0000000E+04  1.3049074E-06
  2.1000000E+04  1.1866093E-06
  2.2000000E+04  1.0832158E-06
  2.3000000E+04  9.9233670E-07
  2.4000000E+04  9.1204312E-07
  2.5000000E+04  8.4076413E-07
  2.6000000E+04  7.7720966E-07
  2.7000000E+04  7.2031179E-07
  2.8000000E+04  6.6918083E-07
  2.9000000E+04  6.2307067E-07
  3.0000000E+04  5.8135144E-07
  3.1000000E+04  5.4348892E-07
  3.2000000E+04  5.0902760E-07
  3.4000000E+04  4.4880068E-07
  3.6000000E+04  3.9814714E-07
  3.8000000E+04  3.5516764E-07
  4.0000000E+04  3.1841039E-07
  4.2000000E+04  2.8675031E-07
  4.4000000E+04  2.5930465E-07
  4.6000000E+04  2.3537267E-07
  4.8000000E+04  2.1439252E-07
  5.0000000E+04  1.9590946E-07
  5.2500000E+04  1.7575815E-07
  5.5000000E+04  1.5834932E-07
  5.7500000E+04  1.4322033E-07
  5.8750000E+04  1.3639207E-07
  6.0000000E+04  1.3000090E-07
  6.2500000E+04  1.1839206E-07
  6.5000000E+04  1.0815043E-07
  6.7500000E+04  9.9076296E-08
  7.0000000E+04  9.1004622E-08
  7.2500000E+04  8.3798077E-08
  7.5000000E+04  7.7341686E-08
  7.7500000E+04  7.1538640E-08
  8.0000000E+04  6.6306992E-08
  8.2500000E+04  6.1577031E-08
  8.5000000E+04  5.7289164E-08
  8.7500000E+04  5.3392220E-08
  9.0000000E+04  4.9842078E-08
  9.2500000E+04  4.6600559E-08
  9.5000000E+04  4.3634484E-08
  1.0000000E+05  3.8416526E-08
  1.0500000E+05  3.3997083E-08
  1.1000000E+05  3.0228115E-08
  1.1500000E+05  2.6993615E-08
  1.2000000E+05  2.4201791E-08
  1.2500000E+05  2.1779252E-08
  1.3000000E+05  1.9666806E-08
  1.3500000E+05  1.7816340E-08
  1.4000000E+05  1.6188463E-08
  1.4500000E+05  1.4750715E-08
  1.5000000E+05  1.3476178E-08
  1.5500000E+05  1.2342391E-08
  1.6000000E+05  1.1330505E-08
  1.6500000E+05  1.0424620E-08
  1.7000000E+05  9.6112644E-09
  1.7500000E+05  8.8789692E-09
  1.8000000E+05  8.2179367E-09
  1.8500000E+05  7.6197645E-09
  1.9000000E+05  7.0772091E-09
  1.9500000E+05  6.5840036E-09
  2.0000000E+05  6.1347055E-09
  2.0500000E+05  5.7245714E-09
  2.1000000E+05  5.3494573E-09
  2.2000000E+05  4.6902106E-09
  2.3000000E+05  4.1328675E-09
  2.4000000E+05  3.6586521E-09
  2.5000000E+05  3.2527755E-09
  2.6000000E+05  2.9034815E-09
  2.7000000E+05  2.6013469E-09
  2.8000000E+05  2.3387603E-09
  2.9000000E+05  2.1095250E-09
  3.0000000E+05  1.9085640E-09
  3.1000000E+05  1.7316957E-09
  3.2000000E+05  1.5754570E-09
  3.3000000E+05  1.4369644E-09
  3.4000000E+05  1.3138021E-09
  3.5000000E+05  1.2039354E-09
  3.6000000E+05  1.1056415E-09
  3.7000000E+05  1.0174557E-09
  3.8000000E+05  9.3812851E-10
  3.9000000E+05  8.6659033E-10
  4.0000000E+05  8.0192180E-10
  4.1000000E+05  7.4333008E-10
  4.2000000E+05  6.9012883E-10
  4.3000000E+05  6.4172190E-10
  4.4000000E+05  5.9758985E-10
  4.6000000E+05  5.2038886E-10
  4.8000000E+05  4.5551779E-10
  5.0000000E+05  4.0064493E-10
  5.1250000E+05  3.7059902E-10
  5.2500000E+05  3.4337306E-10
  5.3750000E+05  3.1865011E-10
  5.5000000E+05  2.9615461E-10
  5.7500000E+05  2.5691368E-10
  5.8750000E+05  2.3977285E-10
  6.0000000E+05  2.2406119E-10
  6.2500000E+05  1.9636985E-10
  6.5000000E+05  1.7288271E-10
  6.7500000E+05  1.5284638E-10
  7.0000000E+05  1.3566225E-10
  7.2500000E+05  1.2085096E-10
  7.5000000E+05  1.0802572E-10
  7.7500000E+05  9.6872076E-11
  8.0000000E+05  8.7132599E-11
  8.2500000E+05  7.8595117E-11
  8.5000000E+05  7.1084030E-11
  8.7500000E+05  6.4453278E-11
  9.0000000E+05  5.8580828E-11
  9.2500000E+05  5.3364265E-11
  9.5000000E+05  4.8717083E-11
  9.7500000E+05  4.4565886E-11
  1.0000000E+06  4.0848134E-11
  1.0250000E+06  3.7510305E-11
  1.0500000E+06  3.4506478E-11
  1.0750000E+06  3.1797123E-11
  1.1000000E+06  2.9348100E-11
  1.1250000E+06  2.7129849E-11
  1.1500000E+06  2.5116699E-11
  1.1750000E+06  2.3286268E-11
  1.2000000E+06  2.1618980E-11
  1.2250000E+06  2.0097672E-11
  1.2500000E+06  1.8707256E-11
  1.3000000E+06  1.6267433E-11
  1.3500000E+06  1.4210544E-11
  1.4000000E+06  1.2466646E-11
  1.4500000E+06  1.0980306E-11
  1.5000000E+06  9.7072442E-12
  1.5500000E+06  8.6118270E-12
  1.6000000E+06  7.6652116E-12
  1.6500000E+06  6.8439362E-12
  1.7000000E+06  6.1287353E-12
  1.7500000E+06  5.5036929E-12
  1.8000000E+06  4.9555184E-12
  1.8500000E+06  4.4730585E-12
  1.9000000E+06  4.0470204E-12
  1.9500000E+06  3.6696282E-12
  2.0000000E+06  3.3344327E-12
  2.0500000E+06  3.0361638E-12
  2.1000000E+06  2.7702882E-12
  2.1500000E+06  2.5328671E-12
  
  
#  99  18  O2  EION =  3.530000000E+02 eV   271
#  S(0) = 4.775305E-01
  3.4315821E+00  0.0000000E+00
  3.4315821E+02  0.0000000E+00
  3.4315821E+02  1.0662690E-03
  3.5300000E+02  1.0662690E-03
  3.5300359E+02  1.0662690E-03
  3.5440287E+02  1.0436825E-03
  3.5510251E+02  1.0331432E-03
  3.5580215E+02  1.0235083E-03
  3.5650179E+02  1.0147621E-03
  3.5720144E+02  1.0068140E-03
  3.5860072E+02  9.9285409E-04
  3.6000000E+02  9.8074967E-04
  3.6250000E+02  9.6161137E-04
  3.6500000E+02  9.4356263E-04
  3.6750000E+02  9.2532668E-04
  3.7000000E+02  9.0646736E-04
  3.7500000E+02  8.6712801E-04
  3.8000000E+02  8.2725292E-04
  3.8500000E+02  7.8864996E-04
  3.9000000E+02  7.5237911E-04
  3.9500000E+02  7.1884861E-04
  4.0000000E+02  6.8805164E-04
  4.0500000E+02  6.5976285E-04
  4.1000000E+02  6.3367174E-04
  4.2000000E+02  5.8685443E-04
  4.3000000E+02  5.4556389E-04
  4.4000000E+02  5.0851626E-04
  4.5000000E+02  4.7501962E-04
  4.6000000E+02  4.4473720E-04
  4.7000000E+02  4.1747423E-04
  4.8000000E+02  3.9302979E-04
  4.9000000E+02  3.7114720E-04
  5.0000000E+02  3.5150982E-04
  5.1250000E+02  3.2963227E-04
  5.2500000E+02  3.1020597E-04
  5.3750000E+02  2.9282900E-04
  5.5000000E+02  2.7723813E-04
  5.7500000E+02  2.5075264E-04
  5.8750000E+02  2.3955874E-04
  6.0000000E+02  2.2950904E-04
  6.1250000E+02  2.2043554E-04
  6.2500000E+02  2.1219756E-04
  6.3750000E+02  2.0467643E-04
  6.5000000E+02  1.9777978E-04
  6.7500000E+02  1.8564246E-04
  7.0000000E+02  1.7540044E-04
  7.2500000E+02  1.6668566E-04
  7.3750000E+02  1.6279589E-04
  7.5000000E+02  1.5916597E-04
  7.7500000E+02  1.5256905E-04
  8.0000000E+02  1.4673598E-04
  8.5000000E+02  1.3691985E-04
  8.7500000E+02  1.3273184E-04
  9.0000000E+02  1.2891495E-04
  9.2500000E+02  1.2540615E-04
  9.5000000E+02  1.2215801E-04
  1.0000000E+03  1.1632124E-04
  1.0500000E+03  1.1119329E-04
  1.1000000E+03  1.0659307E-04
  1.1500000E+03  1.0241103E-04
  1.2000000E+03  9.8578138E-05
  1.2500000E+03  9.5032092E-05
  1.3000000E+03  9.1724416E-05
  1.3500000E+03  8.8625030E-05
  1.4000000E+03  8.5711293E-05
  1.4500000E+03  8.2961934E-05
  1.5000000E+03  8.0358250E-05
  1.6000000E+03  7.5534922E-05
  1.7000000E+03  7.1162198E-05
  1.8000000E+03  6.7177606E-05
  1.9000000E+03  6.3530305E-05
  2.0000000E+03  6.0179776E-05
  2.1000000E+03  5.7092920E-05
  2.2000000E+03  5.4242166E-05
  2.3000000E+03  5.1603582E-05
  2.4000000E+03  4.9156260E-05
  2.5000000E+03  4.6881823E-05
  2.6000000E+03  4.4764088E-05
  2.7000000E+03  4.2788725E-05
  2.8000000E+03  4.0943033E-05
  2.9000000E+03  3.9215708E-05
  3.0000000E+03  3.7596656E-05
  3.1000000E+03  3.6076844E-05
  3.2000000E+03  3.4648169E-05
  3.4000000E+03  3.2035790E-05
  3.6000000E+03  2.9709331E-05
  3.8000000E+03  2.7627703E-05
  4.0000000E+03  2.5756996E-05
  4.2000000E+03  2.4069037E-05
  4.4000000E+03  2.2540244E-05
  4.6000000E+03  2.1150809E-05
  4.8000000E+03  1.9883999E-05
  5.0000000E+03  1.8725574E-05
  5.2500000E+03  1.7411555E-05
  5.5000000E+03  1.6227813E-05
  5.7500000E+03  1.5157496E-05
  6.0000000E+03  1.4186408E-05
  6.5000000E+03  1.2495781E-05
  6.7500000E+03  1.1757396E-05
  7.0000000E+03  1.1079910E-05
  7.2500000E+03  1.0456826E-05
  7.5000000E+03  9.8824969E-06
  8.0000000E+03  8.8610190E-06
  8.5000000E+03  7.9829254E-06
  9.0000000E+03  7.2228868E-06
  9.5000000E+03  6.5609341E-06
  1.0000000E+04  5.9811386E-06
  1.0500000E+04  5.4706666E-06
  1.1000000E+04  5.0190843E-06
  1.1500000E+04  4.6178360E-06
  1.2000000E+04  4.2598563E-06
  1.2500000E+04  3.9392673E-06
  1.3000000E+04  3.6511479E-06
  1.3500000E+04  3.3913556E-06
  1.4000000E+04  3.1563817E-06
  1.4500000E+04  2.9432393E-06
  1.5000000E+04  2.7493748E-06
  1.6000000E+04  2.4110005E-06
  1.7000000E+04  2.1270304E-06
  1.8000000E+04  1.8867111E-06
  1.9000000E+04  1.6817952E-06
  2.0000000E+04  1.5058741E-06
  2.1000000E+04  1.3539082E-06
  2.2000000E+04  1.2218914E-06
  2.3000000E+04  1.1066088E-06
  2.4000000E+04  1.0054561E-06
  2.5000000E+04  9.1630728E-07
  2.6000000E+04  8.3741361E-07
  2.7000000E+04  7.6732690E-07
  2.8000000E+04  7.0484006E-07
  2.9000000E+04  6.4894140E-07
  3.0000000E+04  5.9877831E-07
  3.1000000E+04  5.5362841E-07
  3.2000000E+04  5.1287686E-07
  3.3000000E+04  4.7599797E-07
  3.4000000E+04  4.4254040E-07
  3.5000000E+04  4.1211500E-07
  3.6000000E+04  3.8438494E-07
  3.8000000E+04  3.3587820E-07
  4.0000000E+04  2.9509845E-07
  4.2000000E+04  2.6056771E-07
  4.4000000E+04  2.3113605E-07
  4.6000000E+04  2.0589909E-07
  4.8000000E+04  1.8413860E-07
  5.0000000E+04  1.6527913E-07
  5.2500000E+04  1.4508472E-07
  5.5000000E+04  1.2798024E-07
  5.7500000E+04  1.1340103E-07
  5.8750000E+04  1.0691536E-07
  6.0000000E+04  1.0090158E-07
  6.2500000E+04  9.0127193E-08
  6.5000000E+04  8.0793149E-08
  6.7500000E+04  7.2669127E-08
  7.0000000E+04  6.5567465E-08
  7.2500000E+04  5.9334216E-08
  7.5000000E+04  5.3842303E-08
  7.7500000E+04  4.8986216E-08
  8.0000000E+04  4.4677855E-08
  8.2500000E+04  4.0843278E-08
  8.5000000E+04  3.7420135E-08
  8.7500000E+04  3.4355599E-08
  9.0000000E+04  3.1604710E-08
  9.2500000E+04  2.9129053E-08
  9.5000000E+04  2.6895683E-08
  9.7500000E+04  2.4876237E-08
  1.0000000E+05  2.3046203E-08
  1.0250000E+05  2.1384327E-08
  1.0500000E+05  1.9872124E-08
  1.1000000E+05  1.7234260E-08
  1.1500000E+05  1.5026134E-08
  1.2000000E+05  1.3165402E-08
  1.2500000E+05  1.1587753E-08
  1.3000000E+05  1.0242479E-08
  1.3500000E+05  9.0892511E-09
  1.4000000E+05  8.0957478E-09
  1.4500000E+05  7.2358741E-09
  1.5000000E+05  6.4884232E-09
  1.5500000E+05  5.8360494E-09
  1.6000000E+05  5.2644751E-09
  1.6500000E+05  4.7618805E-09
  1.7000000E+05  4.3184288E-09
  1.7500000E+05  3.9258930E-09
  1.8000000E+05  3.5773601E-09
  1.8500000E+05  3.2669959E-09
  1.9000000E+05  2.9898581E-09
  1.9500000E+05  2.7417398E-09
  2.0000000E+05  2.5190463E-09
  2.0500000E+05  2.3186943E-09
  2.1000000E+05  2.1380299E-09
  2.1500000E+05  1.9747614E-09
  2.2000000E+05  1.8269040E-09
  2.2500000E+05  1.6927336E-09
  2.3000000E+05  1.5707482E-09
  2.4000000E+05  1.3582481E-09
  2.5000000E+05  1.1807290E-09
  2.6000000E+05  1.0314702E-09
  2.7000000E+05  9.0521573E-10
  2.8000000E+05  7.9781935E-10
  2.9000000E+05  7.0598445E-10
  3.0000000E+05  6.2707019E-10
  3.1000000E+05  5.5894612E-10
  3.2000000E+05  4.9988193E-10
  3.3000000E+05  4.4846356E-10
  3.4000000E+05  4.0352853E-10
  3.5000000E+05  3.6411607E-10
  3.6000000E+05  3.2942803E-10
  3.7000000E+05  2.9879811E-10
  3.8000000E+05  2.7166754E-10
  3.9000000E+05  2.4756553E-10
  4.0000000E+05  2.2609378E-10
  4.1000000E+05  2.0691396E-10
  4.2000000E+05  1.8973753E-10
  4.3000000E+05  1.7431755E-10
  4.4000000E+05  1.6044198E-10
  4.5000000E+05  1.4792816E-10
  4.6000000E+05  1.3661818E-10
  4.7000000E+05  1.2637513E-10
  4.8000000E+05  1.1707994E-10
  5.0000000E+05  1.0093107E-10
  5.1250000E+05  9.2248091E-11
  5.2500000E+05  8.4484280E-11
  5.3750000E+05  7.7524895E-11
  5.5000000E+05  7.1271610E-11
  5.7500000E+05  6.0556737E-11
  5.8750000E+05  5.5959039E-11
  6.0000000E+05  5.1791919E-11
  6.1250000E+05  4.8007643E-11
  6.2500000E+05  4.4564567E-11
  6.3750000E+05  4.1426257E-11
  6.5000000E+05  3.8560761E-11
  6.7500000E+05  3.3539208E-11
  7.0000000E+05  2.9312587E-11
  7.2500000E+05  2.5734072E-11
  7.5000000E+05  2.2687567E-11
  7.7500000E+05  2.0080548E-11
  8.0000000E+05  1.7838796E-11
  8.2500000E+05  1.5902356E-11
  8.5000000E+05  1.4222474E-11
  8.7500000E+05  1.2759270E-11
  9.0000000E+05  1.1479936E-11
  9.2500000E+05  1.0357338E-11
  9.5000000E+05  9.3689168E-12
  9.7500000E+05  8.4958263E-12
  1.0000000E+06  7.7222452E-12
  1.0250000E+06  7.0348342E-12
  1.0500000E+06  6.4222957E-12
  1.0750000E+06  5.8750243E-12
  1.1000000E+06  5.3848265E-12
  1.1250000E+06  4.9446884E-12
  1.1500000E+06  4.5485843E-12
  1.1750000E+06  4.1913222E-12
  1.2000000E+06  3.8684135E-12
  1.2250000E+06  3.5759644E-12
  1.2500000E+06  3.3105874E-12
  1.2750000E+06  3.0693276E-12
  1.3000000E+06  2.8495994E-12
  1.3250000E+06  2.6491333E-12
  1.3500000E+06  2.4659345E-12
  1.4000000E+06  2.1445164E-12
  1.4500000E+06  1.8735979E-12
  1.5000000E+06  1.6439556E-12
  1.5500000E+06  1.4482859E-12
  1.6000000E+06  1.2807479E-12
  1.6500000E+06  1.1366331E-12
  1.7000000E+06  1.0121054E-12
  1.7500000E+06  9.0404049E-13
  1.8000000E+06  8.0988484E-13
  1.8500000E+06  7.2754841E-13
  1.9000000E+06  6.5533280E-13
  1.9500000E+06  5.9181815E-13
  2.0000000E+06  5.3580509E-13
  
  
#  99  19  O3  EION =  2.600000000E+02 eV   288
#  S(0) = 1.755610E+00
  2.5648089E+00  0.0000000E+00
  2.5648089E+02  0.0000000E+00
  2.5648089E+02  2.9396992E-03
  2.6000000E+02  2.9396992E-03
  2.6000272E+02  2.9396992E-03
  2.6050259E+02  2.9150667E-03
  2.6100245E+02  2.8922329E-03
  2.6150231E+02  2.8711263E-03
  2.6200218E+02  2.8516500E-03
  2.6300190E+02  2.8171522E-03
  2.6400163E+02  2.7878545E-03
  2.6600109E+02  2.7415732E-03
  2.6800054E+02  2.7071364E-03
  2.7000000E+02  2.6803028E-03
  2.7250000E+02  2.6528663E-03
  2.7500000E+02  2.6285111E-03
  2.7750000E+02  2.6047159E-03
  2.8000000E+02  2.5800628E-03
  2.8500000E+02  2.5261263E-03
  2.9000000E+02  2.4667016E-03
  2.9500000E+02  2.4050297E-03
  3.0000000E+02  2.3446007E-03
  3.0500000E+02  2.2878792E-03
  3.1000000E+02  2.2360462E-03
  3.2000000E+02  2.1468837E-03
  3.2500000E+02  2.1081499E-03
  3.3000000E+02  2.0721092E-03
  3.3500000E+02  2.0379877E-03
  3.4000000E+02  2.0051946E-03
  3.5000000E+02  1.9423639E-03
  3.6000000E+02  1.8827063E-03
  3.7000000E+02  1.8266773E-03
  3.8000000E+02  1.7747671E-03
  3.9000000E+02  1.7269363E-03
  4.0000000E+02  1.6826096E-03
  4.1000000E+02  1.6410769E-03
  4.2000000E+02  1.6016815E-03
  4.3000000E+02  1.5640421E-03
  4.4000000E+02  1.5279482E-03
  4.6000000E+02  1.4602699E-03
  4.8000000E+02  1.3983363E-03
  5.0000000E+02  1.3413795E-03
  5.2500000E+02  1.2756971E-03
  5.5000000E+02  1.2151295E-03
  5.7500000E+02  1.1591721E-03
  6.0000000E+02  1.1073441E-03
  6.5000000E+02  1.0140132E-03
  6.7500000E+02  9.7183123E-04
  7.0000000E+02  9.3231177E-04
  7.2500000E+02  8.9521634E-04
  7.5000000E+02  8.6029759E-04
  8.0000000E+02  7.9632094E-04
  8.5000000E+02  7.3933882E-04
  9.0000000E+02  6.8824210E-04
  9.5000000E+02  6.4226045E-04
  1.0000000E+03  6.0078959E-04
  1.0500000E+03  5.6319606E-04
  1.1000000E+03  5.2900527E-04
  1.1500000E+03  4.9786037E-04
  1.2000000E+03  4.6940624E-04
  1.2500000E+03  4.4331525E-04
  1.3000000E+03  4.1932982E-04
  1.3500000E+03  3.9724252E-04
  1.4000000E+03  3.7686505E-04
  1.4500000E+03  3.5802238E-04
  1.5000000E+03  3.4056047E-04
  1.6000000E+03  3.0926044E-04
  1.7000000E+03  2.8207907E-04
  1.8000000E+03  2.5832668E-04
  1.9000000E+03  2.3745241E-04
  2.0000000E+03  2.1900735E-04
  2.1000000E+03  2.0262635E-04
  2.2000000E+03  1.8801056E-04
  2.3000000E+03  1.7491365E-04
  2.4000000E+03  1.6313116E-04
  2.5000000E+03  1.5249209E-04
  2.6000000E+03  1.4285236E-04
  2.7000000E+03  1.3408998E-04
  2.8000000E+03  1.2610108E-04
  2.9000000E+03  1.1879668E-04
  3.0000000E+03  1.1210032E-04
  3.1000000E+03  1.0594599E-04
  3.2000000E+03  1.0027633E-04
  3.4000000E+03  9.0197884E-05
  3.6000000E+03  8.1535939E-05
  3.8000000E+03  7.4035846E-05
  4.0000000E+03  6.7498046E-05
  4.2000000E+03  6.1764318E-05
  4.4000000E+03  5.6707829E-05
  4.6000000E+03  5.2225903E-05
  4.8000000E+03  4.8234723E-05
  5.0000000E+03  4.4665226E-05
  5.2500000E+03  4.0710087E-05
  5.5000000E+03  3.7233752E-05
  5.7500000E+03  3.4162650E-05
  6.0000000E+03  3.1436785E-05
  6.5000000E+03  2.6831818E-05
  6.7500000E+03  2.4877944E-05
  7.0000000E+03  2.3116730E-05
  7.2500000E+03  2.1524151E-05
  7.5000000E+03  2.0079783E-05
  7.7500000E+03  1.8766181E-05
  8.0000000E+03  1.7568376E-05
  8.2500000E+03  1.6473476E-05
  8.5000000E+03  1.5470332E-05
  9.0000000E+03  1.3701771E-05
  9.5000000E+03  1.2198886E-05
  1.0000000E+04  1.0912450E-05
  1.0500000E+04  9.8039996E-06
  1.1000000E+04  8.8431446E-06
  1.1500000E+04  8.0056280E-06
  1.2000000E+04  7.2719029E-06
  1.2500000E+04  6.6260882E-06
  1.3000000E+04  6.0551799E-06
  1.3500000E+04  5.5484504E-06
  1.4000000E+04  5.0969932E-06
  1.4500000E+04  4.6933676E-06
  1.5000000E+04  4.3313195E-06
  1.5500000E+04  4.0055653E-06
  1.6000000E+04  3.7116184E-06
  1.6500000E+04  3.4456509E-06
  1.7000000E+04  3.2043821E-06
  1.8000000E+04  2.7850259E-06
  1.9000000E+04  2.4352069E-06
  2.0000000E+04  2.1410322E-06
  2.1000000E+04  1.8918362E-06
  2.2000000E+04  1.6793322E-06
  2.3000000E+04  1.4970091E-06
  2.4000000E+04  1.3397010E-06
  2.5000000E+04  1.2032712E-06
  2.6000000E+04  1.0843792E-06
  2.7000000E+04  9.8030679E-07
  2.8000000E+04  8.8882692E-07
  2.9000000E+04  8.0810262E-07
  3.0000000E+04  7.3660936E-07
  3.1000000E+04  6.7307476E-07
  3.2000000E+04  6.1643112E-07
  3.3000000E+04  5.6577789E-07
  3.4000000E+04  5.2035189E-07
  3.5000000E+04  4.7950345E-07
  3.6000000E+04  4.4267729E-07
  3.7000000E+04  4.0939685E-07
  3.8000000E+04  3.7925146E-07
  3.9000000E+04  3.5188592E-07
  4.0000000E+04  3.2699207E-07
  4.2000000E+04  2.8358047E-07
  4.4000000E+04  2.4724949E-07
  4.6000000E+04  2.1663629E-07
  4.8000000E+04  1.9067868E-07
  5.0000000E+04  1.6854070E-07
  5.1250000E+04  1.5634326E-07
  5.2500000E+04  1.4524131E-07
  5.3750000E+04  1.3511735E-07
  5.5000000E+04  1.2586848E-07
  5.7500000E+04  1.0964553E-07
  5.8750000E+04  1.0252178E-07
  6.0000000E+04  9.5971073E-08
  6.2500000E+04  8.4374861E-08
  6.5000000E+04  7.4485766E-08
  6.7500000E+04  6.6008417E-08
  7.0000000E+04  5.8705915E-08
  7.2500000E+04  5.2386862E-08
  7.5000000E+04  4.6895562E-08
  7.7500000E+04  4.2104546E-08
  8.0000000E+04  3.7908825E-08
  8.2500000E+04  3.4221443E-08
  8.5000000E+04  3.0969996E-08
  8.7500000E+04  2.8093900E-08
  9.0000000E+04  2.5542232E-08
  9.2500000E+04  2.3271996E-08
  9.5000000E+04  2.1246726E-08
  9.7500000E+04  1.9435370E-08
  1.0000000E+05  1.7811388E-08
  1.0250000E+05  1.6352016E-08
  1.0500000E+05  1.5037661E-08
  1.0750000E+05  1.3851401E-08
  1.1000000E+05  1.2778577E-08
  1.1250000E+05  1.1806452E-08
  1.1500000E+05  1.0923927E-08
  1.2000000E+05  9.3900949E-09
  1.2500000E+05  8.1129637E-09
  1.3000000E+05  7.0428817E-09
  1.3500000E+05  6.1410429E-09
  1.4000000E+05  5.3768576E-09
  1.4500000E+05  4.7260179E-09
  1.5000000E+05  4.1690680E-09
  1.5500000E+05  3.6903308E-09
  1.6000000E+05  3.2770929E-09
  1.6500000E+05  2.9189808E-09
  1.7000000E+05  2.6074814E-09
  1.7500000E+05  2.3355706E-09
  1.8000000E+05  2.0974235E-09
  1.8500000E+05  1.8881867E-09
  1.9000000E+05  1.7037968E-09
  1.9500000E+05  1.5408378E-09
  2.0000000E+05  1.3964257E-09
  2.0500000E+05  1.2681160E-09
  2.1000000E+05  1.1538296E-09
  2.1500000E+05  1.0517918E-09
  2.2000000E+05  9.6048248E-10
  2.2500000E+05  8.7859578E-10
  2.3000000E+05  8.0500599E-10
  2.3500000E+05  7.3873998E-10
  2.4000000E+05  6.7895405E-10
  2.4500000E+05  6.2491475E-10
  2.5000000E+05  5.7598261E-10
  2.5500000E+05  5.3159874E-10
  2.6000000E+05  4.9127364E-10
  2.6500000E+05  4.5457763E-10
  2.7000000E+05  4.2113268E-10
  2.8000000E+05  3.6270136E-10
  2.9000000E+05  3.1374906E-10
  3.0000000E+05  2.7252084E-10
  3.1000000E+05  2.3762563E-10
  3.2000000E+05  2.0795285E-10
  3.3000000E+05  1.8261009E-10
  3.4000000E+05  1.6087587E-10
  3.5000000E+05  1.4216345E-10
  3.6000000E+05  1.2599308E-10
  3.7000000E+05  1.1197042E-10
  3.8000000E+05  9.9769723E-11
  3.9000000E+05  8.9120690E-11
  4.0000000E+05  7.9797999E-11
  4.1000000E+05  7.1613046E-11
  4.2000000E+05  6.4407315E-11
  4.3000000E+05  5.8047071E-11
  4.4000000E+05  5.2419072E-11
  4.5000000E+05  4.7427104E-11
  4.6000000E+05  4.2989137E-11
  4.7000000E+05  3.9035013E-11
  4.8000000E+05  3.5504541E-11
  5.0000000E+05  2.9514503E-11
  5.1250000E+05  2.6376895E-11
  5.2500000E+05  2.3625995E-11
  5.3750000E+05  2.1207640E-11
  5.5000000E+05  1.9076148E-11
  5.7500000E+05  1.5524932E-11
  5.8750000E+05  1.4044395E-11
  6.0000000E+05  1.2727331E-11
  6.1250000E+05  1.1553239E-11
  6.2500000E+05  1.0504496E-11
  6.3750000E+05  9.5659105E-12
  6.5000000E+05  8.7243482E-12
  6.6250000E+05  7.9684259E-12
  6.7500000E+05  7.2882530E-12
  6.8750000E+05  6.6752154E-12
  7.0000000E+05  6.1217931E-12
  7.1250000E+05  5.6214071E-12
  7.2500000E+05  5.1682898E-12
  7.3750000E+05  4.7573747E-12
  7.5000000E+05  4.3842025E-12
  7.7500000E+05  3.7358137E-12
  8.0000000E+05  3.1968184E-12
  8.2500000E+05  2.7465472E-12
  8.5000000E+05  2.3686412E-12
  8.7500000E+05  2.0500706E-12
  9.0000000E+05  1.7803946E-12
  9.2500000E+05  1.5512006E-12
  9.5000000E+05  1.3556757E-12
  9.7500000E+05  1.1882741E-12
  1.0000000E+06  1.0444610E-12
  1.0250000E+06  9.2051119E-13
  1.0500000E+06  8.1334952E-13
  1.0750000E+06  7.2042691E-13
  1.1000000E+06  6.3962199E-13
  1.1250000E+06  5.6916190E-13
  1.1500000E+06  5.0756029E-13
  1.1750000E+06  4.5356718E-13
  1.2000000E+06  4.0612789E-13
  1.2250000E+06  3.6434962E-13
  1.2500000E+06  3.2747506E-13
  1.2750000E+06  2.9485995E-13
  1.3000000E+06  2.6595345E-13
  1.3250000E+06  2.4028332E-13
  1.3500000E+06  2.1744369E-13
  1.3750000E+06  1.9708483E-13
  1.4000000E+06  1.7890343E-13
  1.4250000E+06  1.6263603E-13
  1.4500000E+06  1.4805479E-13
  1.4750000E+06  1.3496220E-13
  1.5000000E+06  1.2318665E-13
  1.5250000E+06  1.1257862E-13
  1.5500000E+06  1.0300797E-13
  1.5750000E+06  9.4363341E-14
  1.6000000E+06  8.6547337E-14
  1.6250000E+06  7.9473371E-14
  1.6500000E+06  7.3064433E-14
  1.7000000E+06  6.1975066E-14
  
  
#  99  15  N6  EION =  5.730000000E+02 eV   279
#  S(0) = 1.037407E+01
  5.5434573E+00  0.0000000E+00
  5.5434573E+02  0.0000000E+00
  5.5434573E+02  4.2299213E-04
  5.7300000E+02  4.2299213E-04
  5.7300580E+02  4.2299213E-04
  5.7435551E+02  4.1954192E-04
  5.7570522E+02  4.1636992E-04
  5.7705493E+02  4.1469321E-04
  5.7840464E+02  4.1421113E-04
  5.8110406E+02  4.1507393E-04
  5.8380348E+02  4.1650547E-04
  5.8650290E+02  4.1780208E-04
  5.8920232E+02  4.1955460E-04
  5.9190174E+02  4.2315404E-04
  5.9460116E+02  4.3040839E-04
  5.9730058E+02  4.4325645E-04
  6.0000000E+02  4.6363032E-04
  6.0312500E+02  4.9915157E-04
  6.0625000E+02  5.5049561E-04
  6.0937500E+02  6.2118894E-04
  6.1250000E+02  7.1526252E-04
  6.1875000E+02  9.9119441E-04
  6.2187500E+02  1.1817892E-03
  6.2500000E+02  1.4121019E-03
  6.2812500E+02  1.6843829E-03
  6.3125000E+02  1.9992386E-03
  6.3750000E+02  2.7531002E-03
  6.4375000E+02  3.6576122E-03
  6.5000000E+02  4.6886866E-03
  6.5625000E+02  5.8133667E-03
  6.6250000E+02  6.9868660E-03
  6.6875000E+02  8.1513576E-03
  6.7500000E+02  9.2511467E-03
  6.8125000E+02  1.0241129E-02
  6.8750000E+02  1.1102137E-02
  6.9375000E+02  1.1831606E-02
  7.0000000E+02  1.2437995E-02
  7.2500000E+02  1.3875237E-02
  7.3750000E+02  1.4140406E-02
  7.5000000E+02  1.4210356E-02
  7.6250000E+02  1.4161765E-02
  7.7500000E+02  1.4041656E-02
  7.8750000E+02  1.3873235E-02
  8.0000000E+02  1.3668005E-02
  8.2500000E+02  1.3178773E-02
  8.5000000E+02  1.2652353E-02
  8.7500000E+02  1.2124700E-02
  9.0000000E+02  1.1600229E-02
  9.5000000E+02  1.0579386E-02
  1.0000000E+03  9.6385273E-03
  1.0500000E+03  8.7712303E-03
  1.1000000E+03  7.9832753E-03
  1.1500000E+03  7.2695035E-03
  1.2000000E+03  6.6236597E-03
  1.2500000E+03  6.0412029E-03
  1.3000000E+03  5.5165415E-03
  1.3500000E+03  5.0436528E-03
  1.4000000E+03  4.6172138E-03
  1.4500000E+03  4.2325175E-03
  1.5000000E+03  3.8854847E-03
  1.6000000E+03  3.2888193E-03
  1.7000000E+03  2.7991820E-03
  1.8000000E+03  2.3955894E-03
  1.9000000E+03  2.0611888E-03
  2.0000000E+03  1.7824859E-03
  2.1000000E+03  1.5488538E-03
  2.2000000E+03  1.3519360E-03
  2.3000000E+03  1.1851034E-03
  2.4000000E+03  1.0430539E-03
  2.5000000E+03  9.2152725E-04
  2.6000000E+03  8.1708166E-04
  2.7000000E+03  7.2692503E-04
  2.8000000E+03  6.4878016E-04
  2.9000000E+03  5.8078068E-04
  3.0000000E+03  5.2138929E-04
  3.1000000E+03  4.6933327E-04
  3.2000000E+03  4.2355403E-04
  3.4000000E+03  3.4742974E-04
  3.6000000E+03  2.8749693E-04
  3.8000000E+03  2.3980617E-04
  4.0000000E+03  2.0148734E-04
  4.2000000E+03  1.7042528E-04
  4.4000000E+03  1.4504071E-04
  4.6000000E+03  1.2414092E-04
  4.8000000E+03  1.0681476E-04
  5.0000000E+03  9.2359145E-05
  5.2500000E+03  7.7503853E-05
  5.5000000E+03  6.5467704E-05
  5.7500000E+03  5.5637743E-05
  6.0000000E+03  4.7550415E-05
  6.5000000E+03  3.5267670E-05
  6.7500000E+03  3.0585722E-05
  7.0000000E+03  2.6638267E-05
  7.2500000E+03  2.3292847E-05
  7.5000000E+03  2.0443905E-05
  8.0000000E+03  1.5912864E-05
  8.5000000E+03  1.2542736E-05
  9.0000000E+03  9.9984565E-06
  9.5000000E+03  8.0517975E-06
  1.0000000E+04  6.5442990E-06
  1.0500000E+04  5.3640336E-06
  1.1000000E+04  4.4306961E-06
  1.1500000E+04  3.6858431E-06
  1.2000000E+04  3.0863903E-06
  1.2500000E+04  2.6001918E-06
  1.3000000E+04  2.2030024E-06
  1.3500000E+04  1.8763492E-06
  1.4000000E+04  1.6060247E-06
  1.4500000E+04  1.3810070E-06
  1.5000000E+04  1.1926759E-06
  1.5500000E+04  1.0342389E-06
  1.6000000E+04  9.0030409E-07
  1.6500000E+04  7.8656425E-07
  1.7000000E+04  6.8955712E-07
  1.8000000E+04  5.3506377E-07
  1.9000000E+04  4.2007883E-07
  2.0000000E+04  3.3332050E-07
  2.1000000E+04  2.6704179E-07
  2.2000000E+04  2.1583314E-07
  2.3000000E+04  1.7585739E-07
  2.4000000E+04  1.4435358E-07
  2.5000000E+04  1.1930918E-07
  2.6000000E+04  9.9239295E-08
  2.7000000E+04  8.3035638E-08
  2.8000000E+04  6.9862778E-08
  2.9000000E+04  5.9084772E-08
  3.0000000E+04  5.0212975E-08
  3.1000000E+04  4.2868948E-08
  3.2000000E+04  3.6757340E-08
  3.3000000E+04  3.1645873E-08
  3.4000000E+04  2.7350645E-08
  3.5000000E+04  2.3725145E-08
  3.6000000E+04  2.0651950E-08
  3.7000000E+04  1.8036411E-08
  3.8000000E+04  1.5801830E-08
  3.9000000E+04  1.3885716E-08
  4.0000000E+04  1.2236935E-08
  4.2000000E+04  9.5805651E-09
  4.4000000E+04  7.5762596E-09
  4.6000000E+04  6.0464620E-09
  4.8000000E+04  4.8664402E-09
  5.0000000E+04  3.9472938E-09
  5.2500000E+04  3.0691928E-09
  5.5000000E+04  2.4109747E-09
  5.7500000E+04  1.9117051E-09
  6.0000000E+04  1.5288794E-09
  6.2500000E+04  1.2324115E-09
  6.5000000E+04  1.0007131E-09
  6.6250000E+04  9.0407166E-10
  6.7500000E+04  8.1809779E-10
  7.0000000E+04  6.7304162E-10
  7.2500000E+04  5.5698194E-10
  7.5000000E+04  4.6349153E-10
  7.7500000E+04  3.8770493E-10
  8.0000000E+04  3.2590582E-10
  8.2500000E+04  2.7523102E-10
  8.5000000E+04  2.3345878E-10
  8.7500000E+04  1.9885368E-10
  9.0000000E+04  1.7005064E-10
  9.2500000E+04  1.4596922E-10
  9.5000000E+04  1.2574927E-10
  9.7500000E+04  1.0870220E-10
  1.0000000E+05  9.4274033E-11
  1.0250000E+05  8.2016945E-11
  1.0500000E+05  7.1567163E-11
  1.1000000E+05  5.4955065E-11
  1.1500000E+05  4.2644101E-11
  1.2000000E+05  3.3411952E-11
  1.2500000E+05  2.6412505E-11
  1.3000000E+05  2.1051881E-11
  1.3500000E+05  1.6907818E-11
  1.4000000E+05  1.3676422E-11
  1.4500000E+05  1.1136343E-11
  1.5000000E+05  9.1246273E-12
  1.5500000E+05  7.5202057E-12
  1.6000000E+05  6.2322142E-12
  1.6500000E+05  5.1918379E-12
  1.7000000E+05  4.3465567E-12
  1.7500000E+05  3.6559917E-12
  1.8000000E+05  3.0888674E-12
  1.8500000E+05  2.6207979E-12
  1.9000000E+05  2.2326468E-12
  1.9500000E+05  1.9093067E-12
  2.0000000E+05  1.6387895E-12
  2.0500000E+05  1.4115307E-12
  2.1000000E+05  1.2198594E-12
  2.1500000E+05  1.0575892E-12
  2.2000000E+05  9.1971066E-13
  2.2500000E+05  8.0214977E-13
  2.3000000E+05  7.0157879E-13
  2.4000000E+05  5.4096747E-13
  2.5000000E+05  4.2127582E-13
  2.6000000E+05  3.3108160E-13
  2.7000000E+05  2.6241296E-13
  2.8000000E+05  2.0963131E-13
  2.9000000E+05  1.6869940E-13
  3.0000000E+05  1.3669322E-13
  3.1000000E+05  1.1147242E-13
  3.2000000E+05  9.1454209E-14
  3.3000000E+05  7.5457117E-14
  3.4000000E+05  6.2591578E-14
  3.5000000E+05  5.2182277E-14
  3.6000000E+05  4.3712365E-14
  3.7000000E+05  3.6783386E-14
  3.8000000E+05  3.1086025E-14
  3.9000000E+05  2.6378601E-14
  4.0000000E+05  2.2471147E-14
  4.1000000E+05  1.9213464E-14
  4.2000000E+05  1.6486123E-14
  4.3000000E+05  1.4193629E-14
  4.4000000E+05  1.2259271E-14
  4.5000000E+05  1.0621129E-14
  4.6000000E+05  9.2289889E-15
  4.7000000E+05  8.0419426E-15
  4.8000000E+05  7.0265025E-15
  5.0000000E+05  5.4052559E-15
  5.1250000E+05  4.6103576E-15
  5.2500000E+05  3.9462819E-15
  5.3750000E+05  3.3892522E-15
  5.5000000E+05  2.9202127E-15
  5.6250000E+05  2.5238123E-15
  5.7500000E+05  2.1876254E-15
  5.8750000E+05  1.9015487E-15
  6.0000000E+05  1.6573324E-15
  6.2500000E+05  1.2686168E-15
  6.5000000E+05  9.8036870E-16
  6.6250000E+05  8.6471608E-16
  6.7500000E+05  7.6432846E-16
  7.0000000E+05  6.0080010E-16
  7.2500000E+05  4.7587823E-16
  7.5000000E+05  3.7962844E-16
  7.7500000E+05  3.0487525E-16
  8.0000000E+05  2.4638169E-16
  8.2500000E+05  2.0028848E-16
  8.5000000E+05  1.6372538E-16
  8.7500000E+05  1.3453947E-16
  9.0000000E+05  1.1110404E-16
  9.2500000E+05  9.2180644E-17
  9.5000000E+05  7.6820093E-17
  9.7500000E+05  6.4290039E-17
  1.0000000E+06  5.4020919E-17
  1.0250000E+06  4.5567066E-17
  1.0500000E+06  3.8577775E-17
  1.0750000E+06  3.2775361E-17
  1.1000000E+06  2.7939089E-17
  1.1250000E+06  2.3892766E-17
  1.1500000E+06  2.0495069E-17
  1.1750000E+06  1.7632123E-17
  1.2000000E+06  1.5211806E-17
  1.2250000E+06  1.3159234E-17
  1.2500000E+06  1.1413254E-17
  1.2750000E+06  9.9237410E-18
  1.3000000E+06  8.6494548E-18
  1.3250000E+06  7.5563447E-18
  1.3500000E+06  6.6161970E-18
  1.4000000E+06  5.1049039E-18
  1.4500000E+06  3.9707567E-18
  1.5000000E+06  3.1119760E-18
  1.5500000E+06  2.4561814E-18
  1.6000000E+06  1.9514068E-18
  1.6500000E+06  1.5599818E-18
  1.7000000E+06  1.2543659E-18
  1.7500000E+06  1.0142390E-18
  1.8000000E+06  8.2443426E-19
  1.8500000E+06  6.7354590E-19
  1.9000000E+06  5.5293807E-19
  1.9500000E+06  4.5602955E-19
  2.0000000E+06  3.7777347E-19
  2.0500000E+06  3.1427652E-19
  2.1000000E+06  2.6251558E-19
  2.1500000E+06  2.2012117E-19
  2.2000000E+06  1.8523878E-19
  2.2500000E+06  1.5641327E-19
  2.3000000E+06  1.3249597E-19
  2.3500000E+06  1.1257663E-19
  2.4000000E+06  9.5937040E-20
  2.4500000E+06  8.1999010E-20
  2.5000000E+06  7.0291820E-20
  2.5500000E+06  6.0431410E-20
  
  
#  99  16  N7  EION =  5.540000000E+02 eV   274
#  S(0) = 1.387489E+01
  5.3693325E+00  0.0000000E+00
  5.3693325E+02  0.0000000E+00
  5.3693325E+02  6.5846668E-04
  5.5400000E+02  6.5846668E-04
  5.5400562E+02  6.5846668E-04
  5.5426805E+02  6.4903789E-04
  5.5453048E+02  6.4042085E-04
  5.5479291E+02  6.3256646E-04
  5.5505534E+02  6.2541853E-04
  5.5558019E+02  6.1301355E-04
  5.5610505E+02  6.0277324E-04
  5.5715477E+02  5.8734913E-04
  5.5820449E+02  5.7685337E-04
  5.6030393E+02  5.6495897E-04
  5.6240337E+02  5.5973844E-04
  5.6450281E+02  5.5771050E-04
  5.6660225E+02  5.5733282E-04
  5.6870168E+02  5.5818436E-04
  5.7080112E+02  5.6055839E-04
  5.7500000E+02  5.7312762E-04
  5.8125000E+02  6.2772132E-04
  5.8750000E+02  7.5448268E-04
  5.9062500E+02  8.5649349E-04
  5.9375000E+02  9.9158861E-04
  6.0000000E+02  1.3859200E-03
  6.0312500E+02  1.6570350E-03
  6.0625000E+02  1.9837996E-03
  6.0937500E+02  2.3688772E-03
  6.1250000E+02  2.8128358E-03
  6.1875000E+02  3.8715593E-03
  6.2500000E+02  5.1360442E-03
  6.3125000E+02  6.5712635E-03
  6.3750000E+02  8.1319356E-03
  6.4375000E+02  9.7541609E-03
  6.5000000E+02  1.1360359E-02
  6.5625000E+02  1.2871931E-02
  6.6250000E+02  1.4230838E-02
  6.6875000E+02  1.5410658E-02
  6.7500000E+02  1.6407257E-02
  7.0000000E+02  1.8873007E-02
  7.2500000E+02  1.9595033E-02
  7.3750000E+02  1.9580627E-02
  7.5000000E+02  1.9438317E-02
  7.7500000E+02  1.8940088E-02
  7.8750000E+02  1.8615098E-02
  8.0000000E+02  1.8258340E-02
  8.2500000E+02  1.7503468E-02
  8.5000000E+02  1.6745162E-02
  9.0000000E+02  1.5251591E-02
  9.5000000E+02  1.3849506E-02
  1.0000000E+03  1.2566466E-02
  1.0500000E+03  1.1395473E-02
  1.1000000E+03  1.0342420E-02
  1.1500000E+03  9.3912988E-03
  1.2000000E+03  8.5359682E-03
  1.2500000E+03  7.7698384E-03
  1.3000000E+03  7.0806956E-03
  1.3500000E+03  6.4613268E-03
  1.4000000E+03  5.9054320E-03
  1.4500000E+03  5.4057055E-03
  1.5000000E+03  4.9556442E-03
  1.6000000E+03  4.1833616E-03
  1.7000000E+03  3.5524943E-03
  1.8000000E+03  3.0343973E-03
  1.9000000E+03  2.6060632E-03
  2.0000000E+03  2.2497991E-03
  2.1000000E+03  1.9517895E-03
  2.2000000E+03  1.7011351E-03
  2.3000000E+03  1.4891740E-03
  2.4000000E+03  1.3090006E-03
  2.5000000E+03  1.1550885E-03
  2.6000000E+03  1.0229917E-03
  2.7000000E+03  9.0911313E-04
  2.8000000E+03  8.1052674E-04
  2.9000000E+03  7.2483890E-04
  3.0000000E+03  6.5008089E-04
  3.1000000E+03  5.8462548E-04
  3.2000000E+03  5.2712106E-04
  3.4000000E+03  4.3163518E-04
  3.6000000E+03  3.5659610E-04
  3.8000000E+03  2.9698687E-04
  4.0000000E+03  2.4916910E-04
  4.2000000E+03  2.1046620E-04
  4.4000000E+03  1.7888300E-04
  4.6000000E+03  1.5291460E-04
  4.8000000E+03  1.3141372E-04
  5.0000000E+03  1.1349687E-04
  5.2500000E+03  9.5108703E-05
  5.5000000E+03  8.0231190E-05
  5.7500000E+03  6.8097459E-05
  6.0000000E+03  5.8127941E-05
  6.5000000E+03  4.3013245E-05
  6.7500000E+03  3.7261947E-05
  7.0000000E+03  3.2418311E-05
  7.2500000E+03  2.8317864E-05
  7.5000000E+03  2.4829609E-05
  8.0000000E+03  1.9289879E-05
  8.5000000E+03  1.5177266E-05
  9.0000000E+03  1.2077971E-05
  9.5000000E+03  9.7106656E-06
  1.0000000E+04  7.8803655E-06
  1.0500000E+04  6.4495686E-06
  1.1000000E+04  5.3197712E-06
  1.1500000E+04  4.4194018E-06
  1.2000000E+04  3.6957680E-06
  1.2500000E+04  3.1096139E-06
  1.3000000E+04  2.6313707E-06
  1.3500000E+04  2.2385362E-06
  1.4000000E+04  1.9138257E-06
  1.4500000E+04  1.6438460E-06
  1.5000000E+04  1.4181342E-06
  1.5500000E+04  1.2284536E-06
  1.6000000E+04  1.0682746E-06
  1.6500000E+04  9.3238648E-07
  1.7000000E+04  8.1660434E-07
  1.8000000E+04  6.3246635E-07
  1.9000000E+04  4.9566933E-07
  2.0000000E+04  3.9263224E-07
  2.1000000E+04  3.1404776E-07
  2.2000000E+04  2.5342721E-07
  2.3000000E+04  2.0617533E-07
  2.4000000E+04  1.6899134E-07
  2.5000000E+04  1.3947276E-07
  2.6000000E+04  1.1584912E-07
  2.7000000E+04  9.6801262E-08
  2.8000000E+04  8.1336062E-08
  2.9000000E+04  6.8698145E-08
  3.0000000E+04  5.8308031E-08
  3.1000000E+04  4.9717523E-08
  3.2000000E+04  4.2577042E-08
  3.3000000E+04  3.6611971E-08
  3.4000000E+04  3.1605174E-08
  3.5000000E+04  2.7383829E-08
  3.6000000E+04  2.3809545E-08
  3.7000000E+04  2.0770876E-08
  3.8000000E+04  1.8177576E-08
  3.9000000E+04  1.5956221E-08
  4.0000000E+04  1.4046789E-08
  4.2000000E+04  1.0975106E-08
  4.4000000E+04  8.6620076E-09
  4.6000000E+04  6.8999113E-09
  4.8000000E+04  5.5431993E-09
  5.0000000E+04  4.4882790E-09
  5.2500000E+04  3.4823696E-09
  5.5000000E+04  2.7298553E-09
  5.7500000E+04  2.1601477E-09
  6.0000000E+04  1.7241092E-09
  6.2500000E+04  1.3870195E-09
  6.5000000E+04  1.1240139E-09
  6.6250000E+04  1.0144527E-09
  6.7500000E+04  9.1706486E-10
  7.0000000E+04  7.5294454E-10
  7.2500000E+04  6.2183804E-10
  7.5000000E+04  5.1639494E-10
  7.7500000E+04  4.3105733E-10
  8.0000000E+04  3.6158231E-10
  8.2500000E+04  3.0470612E-10
  8.5000000E+04  2.5790089E-10
  8.7500000E+04  2.1919299E-10
  9.0000000E+04  1.8703129E-10
  9.2500000E+04  1.6018938E-10
  9.5000000E+04  1.3769206E-10
  9.7500000E+04  1.1875968E-10
  1.0000000E+05  1.0276564E-10
  1.0250000E+05  8.9203875E-11
  1.0500000E+05  7.7663370E-11
  1.1000000E+05  5.9367314E-11
  1.1500000E+05  4.5859406E-11
  1.2000000E+05  3.5767258E-11
  1.2500000E+05  2.8143592E-11
  1.3000000E+05  2.2325975E-11
  1.3500000E+05  1.7844764E-11
  1.4000000E+05  1.4362889E-11
  1.4500000E+05  1.1635663E-11
  1.5000000E+05  9.4836465E-12
  1.5500000E+05  7.7737911E-12
  1.6000000E+05  6.4064433E-12
  1.6500000E+05  5.3063666E-12
  1.7000000E+05  4.4163182E-12
  1.7500000E+05  3.6923461E-12
  1.8000000E+05  3.1004673E-12
  1.8500000E+05  2.6142401E-12
  1.9000000E+05  2.2129662E-12
  1.9500000E+05  1.8803474E-12
  2.0000000E+05  1.6034802E-12
  2.0500000E+05  1.3720925E-12
  2.1000000E+05  1.1779621E-12
  2.1500000E+05  1.0144837E-12
  2.2000000E+05  8.7632751E-13
  2.2500000E+05  7.5917321E-13
  2.3000000E+05  6.5950313E-13
  2.4000000E+05  5.0162529E-13
  2.5000000E+05  3.8529577E-13
  2.6000000E+05  2.9863612E-13
  2.7000000E+05  2.3341978E-13
  2.8000000E+05  1.8387561E-13
  2.9000000E+05  1.4590547E-13
  3.0000000E+05  1.1656499E-13
  3.1000000E+05  9.3717537E-14
  3.2000000E+05  7.5797623E-14
  3.3000000E+05  6.1647260E-14
  3.4000000E+05  5.0402299E-14
  3.5000000E+05  4.1412660E-14
  3.6000000E+05  3.4185472E-14
  3.7000000E+05  2.8344438E-14
  3.8000000E+05  2.3600169E-14
  3.9000000E+05  1.9728498E-14
  4.0000000E+05  1.6554721E-14
  4.1000000E+05  1.3941930E-14
  4.2000000E+05  1.1782271E-14
  4.3000000E+05  9.9902615E-15
  4.4000000E+05  8.4978110E-15
  4.5000000E+05  7.2504340E-15
  4.6000000E+05  6.2043421E-15
  4.7000000E+05  5.3241950E-15
  4.8000000E+05  4.5813465E-15
  5.0000000E+05  3.4185729E-15
  5.1250000E+05  2.8611941E-15
  5.2500000E+05  2.4034244E-15
  5.3750000E+05  2.0259322E-15
  5.5000000E+05  1.7134281E-15
  5.6250000E+05  1.4537603E-15
  5.7500000E+05  1.2372238E-15
  5.8750000E+05  1.0560298E-15
  6.0000000E+05  9.0390660E-16
  6.1250000E+05  7.7578378E-16
  6.2500000E+05  6.6754570E-16
  6.3750000E+05  5.7583855E-16
  6.5000000E+05  4.9791972E-16
  6.6250000E+05  4.3153804E-16
  6.7500000E+05  3.7483868E-16
  7.0000000E+05  2.8461566E-16
  7.2500000E+05  2.1784820E-16
  7.5000000E+05  1.6799940E-16
  7.7500000E+05  1.3047278E-16
  8.0000000E+05  1.0200205E-16
  8.2500000E+05  8.0243907E-17
  8.5000000E+05  6.3501748E-17
  8.7500000E+05  5.0535668E-17
  9.0000000E+05  4.0432205E-17
  9.2500000E+05  3.2513190E-17
  9.5000000E+05  2.6271585E-17
  9.7500000E+05  2.1325889E-17
  1.0000000E+06  1.7387178E-17
  1.0250000E+06  1.4235294E-17
  1.0500000E+06  1.1701521E-17
  1.0750000E+06  9.6557373E-18
  1.1000000E+06  7.9970335E-18
  1.1250000E+06  6.6467578E-18
  1.1500000E+06  5.5433052E-18
  1.1750000E+06  4.6381947E-18
  1.2000000E+06  3.8931114E-18
  1.2250000E+06  3.2776446E-18
  1.2500000E+06  2.7675554E-18
  1.2750000E+06  2.3434473E-18
  1.3000000E+06  1.9897397E-18
  1.3250000E+06  1.6938691E-18
  1.3500000E+06  1.4456670E-18
  1.3750000E+06  1.2368747E-18
  1.4000000E+06  1.0607622E-18
  1.4250000E+06  9.1182796E-19
  1.4500000E+06  7.8556052E-19
  1.4750000E+06  6.7824922E-19
  1.5000000E+06  5.8683252E-19
  1.5250000E+06  5.0877739E-19
  1.5500000E+06  4.4198231E-19
  1.6000000E+06  3.3546961E-19
  1.6500000E+06  2.5648221E-19
  1.7000000E+06  1.9742594E-19
  1.7500000E+06  1.5293251E-19
  1.8000000E+06  1.1917126E-19
  1.8500000E+06  9.3397868E-20
  1.9000000E+06  7.3619586E-20
  1.9500000E+06  5.8362279E-20
  
  
#  99  20  O4  EION =  1.480000000E+02 eV   292
#  S(0) = 2.008937E+00
  1.4222323E+00  0.0000000E+00
  1.4222323E+02  0.0000000E+00
  1.4222323E+02  4.5364314E-03
  1.4800000E+02  4.5364314E-03
  1.4800272E+02  4.5364314E-03
  1.4815269E+02  4.5559039E-03
  1.4830265E+02  4.5782823E-03
  1.4845262E+02  4.6035091E-03
  1.4860259E+02  4.6315283E-03
  1.4890252E+02  4.6957223E-03
  1.4920245E+02  4.7704286E-03
  1.4980231E+02  4.9496368E-03
  1.5040218E+02  5.1656035E-03
  1.5160190E+02  5.6923236E-03
  1.5280163E+02  6.3157209E-03
  1.5400136E+02  6.9945398E-03
  1.5520109E+02  7.6835140E-03
  1.5640082E+02  8.3383939E-03
  1.5760054E+02  8.9218899E-03
  1.5880027E+02  9.4080992E-03
  1.5940014E+02  9.6102094E-03
  1.6000000E+02  9.7842284E-03
  1.6125000E+02  1.0058233E-02
  1.6250000E+02  1.0221201E-02
  1.6500000E+02  1.0277829E-02
  1.6625000E+02  1.0206152E-02
  1.6750000E+02  1.0088721E-02
  1.6875000E+02  9.9380270E-03
  1.7000000E+02  9.7640405E-03
  1.7250000E+02  9.3744974E-03
  1.7500000E+02  8.9596537E-03
  1.7750000E+02  8.5396167E-03
  1.8000000E+02  8.1237649E-03
  1.8500000E+02  7.3190752E-03
  1.9000000E+02  6.5600176E-03
  1.9500000E+02  5.8552734E-03
  2.0000000E+02  5.2132413E-03
  2.0500000E+02  4.6392941E-03
  2.1000000E+02  4.1339474E-03
  2.2000000E+02  3.3113065E-03
  2.2500000E+02  2.9801824E-03
  2.3000000E+02  2.6928446E-03
  2.3500000E+02  2.4428465E-03
  2.4000000E+02  2.2247587E-03
  2.4500000E+02  2.0341517E-03
  2.5000000E+02  1.8673138E-03
  2.5500000E+02  1.7213181E-03
  2.6000000E+02  1.5935692E-03
  2.7000000E+02  1.3845092E-03
  2.8000000E+02  1.2257936E-03
  2.9000000E+02  1.1061913E-03
  3.0000000E+02  1.0167465E-03
  3.1000000E+02  9.5051599E-04
  3.2000000E+02  9.0191631E-04
  3.3000000E+02  8.6676971E-04
  3.4000000E+02  8.4174498E-04
  3.5000000E+02  8.2441062E-04
  3.6000000E+02  8.1293039E-04
  3.8000000E+02  8.0234939E-04
  4.0000000E+02  8.0215789E-04
  4.2000000E+02  8.0713308E-04
  4.4000000E+02  8.1374152E-04
  4.6000000E+02  8.2015655E-04
  4.8000000E+02  8.2547662E-04
  5.0000000E+02  8.2939616E-04
  5.2500000E+02  8.3193508E-04
  5.5000000E+02  8.3148668E-04
  5.7500000E+02  8.2823395E-04
  6.0000000E+02  8.2258602E-04
  6.5000000E+02  8.0543722E-04
  6.7500000E+02  7.9450653E-04
  7.0000000E+02  7.8233734E-04
  7.2500000E+02  7.6917842E-04
  7.5000000E+02  7.5528822E-04
  8.0000000E+02  7.2609393E-04
  8.5000000E+02  6.9580198E-04
  9.0000000E+02  6.6519929E-04
  9.5000000E+02  6.3496498E-04
  1.0000000E+03  6.0548085E-04
  1.0500000E+03  5.7696110E-04
  1.1000000E+03  5.4955887E-04
  1.1500000E+03  5.2336783E-04
  1.2000000E+03  4.9843652E-04
  1.2500000E+03  4.7477780E-04
  1.3000000E+03  4.5236957E-04
  1.3500000E+03  4.3116526E-04
  1.4000000E+03  4.1111245E-04
  1.4500000E+03  3.9216098E-04
  1.5000000E+03  3.7426004E-04
  1.6000000E+03  3.4139514E-04
  1.7000000E+03  3.1208442E-04
  1.8000000E+03  2.8591469E-04
  1.9000000E+03  2.6250830E-04
  2.0000000E+03  2.4153097E-04
  2.1000000E+03  2.2268991E-04
  2.2000000E+03  2.0572958E-04
  2.3000000E+03  1.9042737E-04
  2.4000000E+03  1.7658980E-04
  2.5000000E+03  1.6404833E-04
  2.6000000E+03  1.5265639E-04
  2.7000000E+03  1.4228628E-04
  2.8000000E+03  1.3282645E-04
  2.9000000E+03  1.2417947E-04
  3.0000000E+03  1.1626003E-04
  3.1000000E+03  1.0899314E-04
  3.2000000E+03  1.0231292E-04
  3.4000000E+03  9.0486890E-05
  3.6000000E+03  8.0393005E-05
  3.8000000E+03  7.1725068E-05
  4.0000000E+03  6.4239814E-05
  4.2000000E+03  5.7742308E-05
  4.4000000E+03  5.2074988E-05
  4.6000000E+03  4.7109642E-05
  4.8000000E+03  4.2741199E-05
  5.0000000E+03  3.8882978E-05
  5.2500000E+03  3.4669311E-05
  5.5000000E+03  3.1026511E-05
  5.7500000E+03  2.7862045E-05
  6.0000000E+03  2.5100693E-05
  6.5000000E+03  2.0552166E-05
  6.7500000E+03  1.8672573E-05
  7.0000000E+03  1.7007310E-05
  7.2500000E+03  1.5527171E-05
  7.5000000E+03  1.4207556E-05
  8.0000000E+03  1.1969780E-05
  8.5000000E+03  1.0161957E-05
  9.0000000E+03  8.6873329E-06
  9.5000000E+03  7.4739165E-06
  1.0000000E+04  6.4674273E-06
  1.0500000E+04  5.6264361E-06
  1.1000000E+04  4.9189721E-06
  1.1500000E+04  4.3201166E-06
  1.2000000E+04  3.8102608E-06
  1.2500000E+04  3.3738451E-06
  1.3000000E+04  2.9984221E-06
  1.3500000E+04  2.6739587E-06
  1.4000000E+04  2.3923126E-06
  1.4500000E+04  2.1468331E-06
  1.5000000E+04  1.9320539E-06
  1.5500000E+04  1.7434557E-06
  1.6000000E+04  1.5772825E-06
  1.6500000E+04  1.4303972E-06
  1.7000000E+04  1.3001656E-06
  1.7500000E+04  1.1843663E-06
  1.8000000E+04  1.0811180E-06
  1.8500000E+04  9.8882078E-07
  1.9000000E+04  9.0610876E-07
  2.0000000E+04  7.6492180E-07
  2.1000000E+04  6.5000937E-07
  2.2000000E+04  5.5572175E-07
  2.3000000E+04  4.7777886E-07
  2.4000000E+04  4.1290252E-07
  2.5000000E+04  3.5855716E-07
  2.6000000E+04  3.1276293E-07
  2.7000000E+04  2.7396076E-07
  2.8000000E+04  2.4091331E-07
  2.9000000E+04  2.1263112E-07
  3.0000000E+04  1.8831741E-07
  3.1000000E+04  1.6732639E-07
  3.2000000E+04  1.4913144E-07
  3.3000000E+04  1.3330063E-07
  3.4000000E+04  1.1947770E-07
  3.5000000E+04  1.0736726E-07
  3.6000000E+04  9.6723280E-08
  3.7000000E+04  8.7339845E-08
  3.8000000E+04  7.9043835E-08
  3.9000000E+04  7.1689094E-08
  4.0000000E+04  6.5151763E-08
  4.1000000E+04  5.9326482E-08
  4.2000000E+04  5.4123300E-08
  4.3000000E+04  4.9465156E-08
  4.4000000E+04  4.5285824E-08
  4.6000000E+04  3.8142924E-08
  4.8000000E+04  3.2323741E-08
  5.0000000E+04  2.7548104E-08
  5.1250000E+04  2.4996014E-08
  5.2500000E+04  2.2725059E-08
  5.3750000E+04  2.0699426E-08
  5.5000000E+04  1.8888469E-08
  5.7500000E+04  1.5808979E-08
  5.8750000E+04  1.4498209E-08
  6.0000000E+04  1.3316610E-08
  6.2500000E+04  1.1283928E-08
  6.5000000E+04  9.6143535E-09
  6.7500000E+04  8.2339611E-09
  7.0000000E+04  7.0856381E-09
  7.2500000E+04  6.1248839E-09
  7.5000000E+04  5.3167420E-09
  7.7500000E+04  4.6335434E-09
  8.0000000E+04  4.0532353E-09
  8.2500000E+04  3.5581255E-09
  8.5000000E+04  3.1339281E-09
  8.7500000E+04  2.7690398E-09
  9.0000000E+04  2.4539862E-09
  9.2500000E+04  2.1809900E-09
  9.5000000E+04  1.9436339E-09
  9.7500000E+04  1.7365982E-09
  1.0000000E+05  1.5554536E-09
  1.0250000E+05  1.3964971E-09
  1.0500000E+05  1.2566194E-09
  1.0750000E+05  1.1332002E-09
  1.1000000E+05  1.0240231E-09
  1.1250000E+05  9.2720664E-10
  1.1500000E+05  8.4114833E-10
  1.1750000E+05  7.6447908E-10
  1.2000000E+05  6.9602549E-10
  1.2250000E+05  6.3477893E-10
  1.2500000E+05  5.7986990E-10
  1.3000000E+05  4.8615802E-10
  1.3500000E+05  4.0999297E-10
  1.4000000E+05  3.4766209E-10
  1.4500000E+05  2.9632413E-10
  1.5000000E+05  2.5378555E-10
  1.5500000E+05  2.1833888E-10
  1.6000000E+05  1.8864489E-10
  1.6500000E+05  1.6364559E-10
  1.7000000E+05  1.4249940E-10
  1.7500000E+05  1.2453267E-10
  1.8000000E+05  1.0920290E-10
  1.8500000E+05  9.6070715E-11
  1.9000000E+05  8.4778330E-11
  1.9500000E+05  7.5032886E-11
  2.0000000E+05  6.6593492E-11
  2.0500000E+05  5.9261083E-11
  2.1000000E+05  5.2870471E-11
  2.1500000E+05  4.7283992E-11
  2.2000000E+05  4.2386463E-11
  2.2500000E+05  3.8081127E-11
  2.3000000E+05  3.4286413E-11
  2.3500000E+05  3.0933318E-11
  2.4000000E+05  2.7963268E-11
  2.4500000E+05  2.5326382E-11
  2.5000000E+05  2.2980044E-11
  2.6000000E+05  1.9018083E-11
  2.7000000E+05  1.5842270E-11
  2.8000000E+05  1.3277232E-11
  2.9000000E+05  1.1190808E-11
  3.0000000E+05  9.4824472E-12
  3.1000000E+05  8.0749700E-12
  3.2000000E+05  6.9086370E-12
  3.3000000E+05  5.9368461E-12
  3.4000000E+05  5.1229775E-12
  3.5000000E+05  4.4380554E-12
  3.6000000E+05  3.8590007E-12
  3.7000000E+05  3.3673188E-12
  3.8000000E+05  2.9481043E-12
  3.9000000E+05  2.5892772E-12
  4.0000000E+05  2.2809955E-12
  4.1000000E+05  2.0152006E-12
  4.2000000E+05  1.7852632E-12
  4.3000000E+05  1.5857055E-12
  4.4000000E+05  1.4119810E-12
  4.5000000E+05  1.2603008E-12
  4.6000000E+05  1.1274951E-12
  4.7000000E+05  1.0109017E-12
  4.8000000E+05  9.0827701E-13
  5.0000000E+05  7.3763122E-13
  5.1250000E+05  6.5015777E-13
  5.2500000E+05  5.7465641E-13
  5.3750000E+05  5.0927544E-13
  5.5000000E+05  4.5248156E-13
  5.6250000E+05  4.0299983E-13
  5.7500000E+05  3.5976591E-13
  5.8750000E+05  3.2188776E-13
  6.0000000E+05  2.8861504E-13
  6.1250000E+05  2.5931438E-13
  6.2500000E+05  2.3344929E-13
  6.3750000E+05  2.1056383E-13
  6.5000000E+05  1.9026945E-13
  6.6250000E+05  1.7223405E-13
  6.7500000E+05  1.5617297E-13
  7.0000000E+05  1.2902881E-13
  7.2500000E+05  1.0725550E-13
  7.5000000E+05  8.9667065E-14
  7.7500000E+05  7.5365312E-14
  8.0000000E+05  6.3663837E-14
  8.2500000E+05  5.4033740E-14
  8.5000000E+05  4.6064663E-14
  8.7500000E+05  3.9435904E-14
  9.0000000E+05  3.3895325E-14
  9.2500000E+05  2.9243231E-14
  9.5000000E+05  2.5320274E-14
  9.7500000E+05  2.1998574E-14
  1.0000000E+06  1.9174699E-14
  1.0250000E+06  1.6764584E-14
  1.0500000E+06  1.4699928E-14
  1.0750000E+06  1.2924972E-14
  1.1000000E+06  1.1394014E-14
  1.1250000E+06  1.0069871E-14
  1.1500000E+06  8.9218186E-15
  1.1750000E+06  7.9240473E-15
  1.2000000E+06  7.0548231E-15
  
  
#  99  21  O5  EION =  1.350000000E+02 eV   294
#  S(0) = 6.189619E+00
  6.7500000E-01  0.0000000E+00
  6.7500000E+01  0.0000000E+00
  6.7500000E+01  4.7084240E-02
  1.3500000E+02  4.7084240E-02
  1.3500000E+02  6.9037479E-03
  1.3500272E+02  6.9037479E-03
  1.3525259E+02  7.0293589E-03
  1.3550245E+02  7.1635617E-03
  1.3575231E+02  7.3060525E-03
  1.3600218E+02  7.4565285E-03
  1.3650190E+02  7.7802072E-03
  1.3700163E+02  8.1320496E-03
  1.3800109E+02  8.9089563E-03
  1.3900054E+02  9.7617974E-03
  1.4000000E+02  1.0660197E-02
  1.4125000E+02  1.1795331E-02
  1.4250000E+02  1.2878022E-02
  1.4312500E+02  1.3379307E-02
  1.4375000E+02  1.3844638E-02
  1.4500000E+02  1.4647219E-02
  1.4625000E+02  1.5259023E-02
  1.4750000E+02  1.5674863E-02
  1.5000000E+02  1.5978732E-02
  1.5125000E+02  1.5918614E-02
  1.5250000E+02  1.5755487E-02
  1.5375000E+02  1.5515349E-02
  1.5500000E+02  1.5220352E-02
  1.5750000E+02  1.4532308E-02
  1.6000000E+02  1.3787489E-02
  1.6250000E+02  1.3036794E-02
  1.6500000E+02  1.2304182E-02
  1.6750000E+02  1.1599276E-02
  1.7000000E+02  1.0924919E-02
  1.8000000E+02  8.5318318E-03
  1.8500000E+02  7.5155008E-03
  1.9000000E+02  6.6195089E-03
  1.9500000E+02  5.8403920E-03
  2.0000000E+02  5.1701409E-03
  2.1000000E+02  4.1097628E-03
  2.1500000E+02  3.6947969E-03
  2.2000000E+02  3.3415530E-03
  2.2500000E+02  3.0404762E-03
  2.3000000E+02  2.7836498E-03
  2.3500000E+02  2.5643834E-03
  2.4000000E+02  2.3771706E-03
  2.4500000E+02  2.2173977E-03
  2.5000000E+02  2.0811439E-03
  2.6000000E+02  1.8665564E-03
  2.7000000E+02  1.7125276E-03
  2.8000000E+02  1.6039110E-03
  2.9000000E+02  1.5292938E-03
  3.0000000E+02  1.4801207E-03
  3.1000000E+02  1.4494730E-03
  3.2000000E+02  1.4321665E-03
  3.3000000E+02  1.4240577E-03
  3.4000000E+02  1.4222147E-03
  3.5000000E+02  1.4246137E-03
  3.6000000E+02  1.4297618E-03
  3.8000000E+02  1.4445319E-03
  4.0000000E+02  1.4608838E-03
  4.2000000E+02  1.4749831E-03
  4.4000000E+02  1.4849638E-03
  4.6000000E+02  1.4902281E-03
  4.8000000E+02  1.4910463E-03
  5.0000000E+02  1.4877860E-03
  5.2500000E+02  1.4782508E-03
  5.5000000E+02  1.4632919E-03
  5.7500000E+02  1.4440463E-03
  6.0000000E+02  1.4214436E-03
  6.5000000E+02  1.3688115E-03
  6.7500000E+02  1.3398885E-03
  7.0000000E+02  1.3098449E-03
  7.2500000E+02  1.2791034E-03
  7.5000000E+02  1.2480207E-03
  8.0000000E+02  1.1857727E-03
  8.5000000E+02  1.1243609E-03
  9.0000000E+02  1.0647737E-03
  9.5000000E+02  1.0077039E-03
  1.0000000E+03  9.5341650E-04
  1.0500000E+03  9.0200555E-04
  1.1000000E+03  8.5349820E-04
  1.1500000E+03  8.0785646E-04
  1.2000000E+03  7.6500586E-04
  1.2500000E+03  7.2483640E-04
  1.3000000E+03  6.8719758E-04
  1.3500000E+03  6.5192424E-04
  1.4000000E+03  6.1886030E-04
  1.4500000E+03  5.8786691E-04
  1.5000000E+03  5.5881129E-04
  1.6000000E+03  5.0600228E-04
  1.7000000E+03  4.5946792E-04
  1.8000000E+03  4.1835572E-04
  1.9000000E+03  3.8192712E-04
  2.0000000E+03  3.4955253E-04
  2.1000000E+03  3.2069615E-04
  2.2000000E+03  2.9490102E-04
  2.3000000E+03  2.7177699E-04
  2.4000000E+03  2.5099041E-04
  2.5000000E+03  2.3225493E-04
  2.6000000E+03  2.1532468E-04
  2.7000000E+03  1.9998780E-04
  2.8000000E+03  1.8606113E-04
  2.9000000E+03  1.7338620E-04
  3.0000000E+03  1.6182527E-04
  3.1000000E+03  1.5125831E-04
  3.2000000E+03  1.4158053E-04
  3.4000000E+03  1.2453654E-04
  3.6000000E+03  1.1008379E-04
  3.8000000E+03  9.7747503E-05
  4.0000000E+03  8.7154060E-05
  4.2000000E+03  7.8006603E-05
  4.4000000E+03  7.0067083E-05
  4.6000000E+03  6.3143161E-05
  4.8000000E+03  5.7078221E-05
  5.0000000E+03  5.1743834E-05
  5.2500000E+03  4.5943595E-05
  5.5000000E+03  4.0952458E-05
  5.7500000E+03  3.6635745E-05
  6.0000000E+03  3.2884625E-05
  6.5000000E+03  2.6741154E-05
  6.7500000E+03  2.4216791E-05
  7.0000000E+03  2.1988055E-05
  7.2500000E+03  2.0013701E-05
  7.5000000E+03  1.8259130E-05
  8.0000000E+03  1.5297190E-05
  8.5000000E+03  1.2918221E-05
  9.0000000E+03  1.0988298E-05
  9.5000000E+03  9.4084065E-06
  1.0000000E+04  8.1043333E-06
  1.0500000E+04  7.0197486E-06
  1.1000000E+04  6.1114095E-06
  1.1500000E+04  5.3457771E-06
  1.2000000E+04  4.6965819E-06
  1.2500000E+04  4.1430710E-06
  1.3000000E+04  3.6687121E-06
  1.3500000E+04  3.2602335E-06
  1.4000000E+04  2.9069063E-06
  1.4500000E+04  2.5999989E-06
  1.5000000E+04  2.3323605E-06
  1.5500000E+04  2.0980997E-06
  1.6000000E+04  1.8923363E-06
  1.6500000E+04  1.7110070E-06
  1.7000000E+04  1.5507110E-06
  1.7500000E+04  1.4085890E-06
  1.8000000E+04  1.2822265E-06
  1.8500000E+04  1.1695762E-06
  1.9000000E+04  1.0688949E-06
  2.0000000E+04  8.9769298E-07
  2.1000000E+04  7.5905018E-07
  2.2000000E+04  6.4583933E-07
  2.3000000E+04  5.5268740E-07
  2.4000000E+04  4.7549835E-07
  2.5000000E+04  4.1111826E-07
  2.6000000E+04  3.5709511E-07
  2.7000000E+04  3.1150607E-07
  2.8000000E+04  2.7283121E-07
  2.9000000E+04  2.3985980E-07
  3.0000000E+04  2.1162057E-07
  3.1000000E+04  1.8732913E-07
  3.2000000E+04  1.6634813E-07
  3.3000000E+04  1.4815661E-07
  3.4000000E+04  1.3232629E-07
  3.5000000E+04  1.1850323E-07
  3.6000000E+04  1.0639357E-07
  3.7000000E+04  9.5752108E-08
  3.8000000E+04  8.6373337E-08
  3.9000000E+04  7.8084266E-08
  4.0000000E+04  7.0738718E-08
  4.2000000E+04  5.8400656E-08
  4.4000000E+04  4.8570630E-08
  4.6000000E+04  4.0669820E-08
  4.8000000E+04  3.4268047E-08
  5.0000000E+04  2.9041983E-08
  5.1250000E+04  2.6261016E-08
  5.2500000E+04  2.3794215E-08
  5.3750000E+04  2.1600742E-08
  5.5000000E+04  1.9645751E-08
  5.7500000E+04  1.6336072E-08
  5.8750000E+04  1.4933684E-08
  6.0000000E+04  1.3673171E-08
  6.2500000E+04  1.1513880E-08
  6.5000000E+04  9.7502632E-09
  6.7500000E+04  8.3001209E-09
  7.0000000E+04  7.1002654E-09
  7.2500000E+04  6.1016968E-09
  7.5000000E+04  5.2661051E-09
  7.7500000E+04  4.5633065E-09
  8.0000000E+04  3.9693521E-09
  8.2500000E+04  3.4651124E-09
  8.5000000E+04  3.0352075E-09
  8.7500000E+04  2.6671982E-09
  9.0000000E+04  2.3509690E-09
  9.2500000E+04  2.0782502E-09
  9.5000000E+04  1.8422454E-09
  9.7500000E+04  1.6373430E-09
  1.0000000E+05  1.4588888E-09
  1.0250000E+05  1.3030060E-09
  1.0500000E+05  1.1664525E-09
  1.0750000E+05  1.0465059E-09
  1.1000000E+05  9.4087230E-10
  1.1250000E+05  8.4761129E-10
  1.1500000E+05  7.6507629E-10
  1.2000000E+05  6.2678225E-10
  1.2500000E+05  5.1704114E-10
  1.3000000E+05  4.2925406E-10
  1.3500000E+05  3.5850197E-10
  1.4000000E+05  3.0108099E-10
  1.4500000E+05  2.5417568E-10
  1.5000000E+05  2.1562680E-10
  1.5500000E+05  1.8376462E-10
  1.6000000E+05  1.5728802E-10
  1.6500000E+05  1.3517572E-10
  1.7000000E+05  1.1662041E-10
  1.7500000E+05  1.0097986E-10
  1.8000000E+05  8.7740041E-11
  1.8500000E+05  7.6487200E-11
  1.9000000E+05  6.6886445E-11
  1.9500000E+05  5.8665327E-11
  2.0000000E+05  5.1601084E-11
  2.0500000E+05  4.5510738E-11
  2.1000000E+05  4.0243365E-11
  2.1500000E+05  3.5673946E-11
  2.2000000E+05  3.1698502E-11
  2.2500000E+05  2.8230189E-11
  2.3000000E+05  2.5196226E-11
  2.3500000E+05  2.2535420E-11
  2.4000000E+05  2.0196139E-11
  2.4500000E+05  1.8134676E-11
  2.5000000E+05  1.6313910E-11
  2.5500000E+05  1.4702218E-11
  2.6000000E+05  1.3272588E-11
  2.6500000E+05  1.2001881E-11
  2.7000000E+05  1.0870224E-11
  2.8000000E+05  8.9579354E-12
  2.9000000E+05  7.4248036E-12
  3.0000000E+05  6.1874019E-12
  3.1000000E+05  5.1824149E-12
  3.2000000E+05  4.3613850E-12
  3.3000000E+05  3.6869310E-12
  3.4000000E+05  3.1299999E-12
  3.5000000E+05  2.6678543E-12
  3.6000000E+05  2.2825846E-12
  3.7000000E+05  1.9599942E-12
  3.8000000E+05  1.6887615E-12
  3.9000000E+05  1.4598084E-12
  4.0000000E+05  1.2658175E-12
  4.1000000E+05  1.1008615E-12
  4.2000000E+05  9.6011530E-13
  4.3000000E+05  8.3963376E-13
  4.4000000E+05  7.3617710E-13
  4.5000000E+05  6.4707374E-13
  4.6000000E+05  5.7011220E-13
  4.7000000E+05  5.0345508E-13
  4.8000000E+05  4.4557025E-13
  5.0000000E+05  3.5119484E-13
  5.1250000E+05  3.0387055E-13
  5.2500000E+05  2.6369309E-13
  5.3750000E+05  2.2946819E-13
  5.5000000E+05  2.0022001E-13
  5.6250000E+05  1.7514774E-13
  5.7500000E+05  1.5359159E-13
  5.8750000E+05  1.3500594E-13
  6.0000000E+05  1.1893789E-13
  6.1250000E+05  1.0501014E-13
  6.2500000E+05  9.2907362E-14
  6.3750000E+05  8.2365109E-14
  6.5000000E+05  7.3160895E-14
  6.6250000E+05  6.5106956E-14
  6.7500000E+05  5.8044370E-14
  6.8750000E+05  5.1838249E-14
  7.0000000E+05  4.6373819E-14
  7.1250000E+05  4.1553167E-14
  7.2500000E+05  3.7292520E-14
  7.3750000E+05  3.3520025E-14
  7.5000000E+05  3.0173914E-14
  7.6250000E+05  2.7200964E-14
  7.7500000E+05  2.4555216E-14
  8.0000000E+05  2.0091512E-14
  8.2500000E+05  1.6523582E-14
  8.5000000E+05  1.3655129E-14
  8.7500000E+05  1.1336404E-14
  9.0000000E+05  9.4524659E-15
  9.2500000E+05  7.9144198E-15
  9.5000000E+05  6.6529921E-15
  9.7500000E+05  5.6138876E-15
  1.0000000E+06  4.7542053E-15
  1.0250000E+06  4.0398929E-15
  1.0500000E+06  3.4439445E-15
  1.0750000E+06  2.9448312E-15
  1.1000000E+06  2.5253186E-15
  1.1250000E+06  2.1717286E-15
  1.1500000E+06  1.8729965E-15
  1.1750000E+06  1.6199995E-15
  1.2000000E+06  1.4052058E-15
  
  
#  99  24  P1  EION =  6.300000000E+01 eV   242
#  S(0) = 2.921295E-01
  5.8102641E-01  0.0000000E+00
  5.8102641E+01  0.0000000E+00
  5.8102641E+01  3.8564560E-03
  6.3000000E+01  3.8564560E-03
  6.3002721E+01  3.8564560E-03
  6.3902177E+01  3.6910081E-03
  6.4801633E+01  3.5286162E-03
  6.5701088E+01  3.3712550E-03
  6.6600544E+01  3.2202419E-03
  6.7500000E+01  3.0763797E-03
  6.8750000E+01  2.8890458E-03
  7.0000000E+01  2.7165200E-03
  7.1250000E+01  2.5583766E-03
  7.2500000E+01  2.4138106E-03
  7.5000000E+01  2.1613538E-03
  7.7500000E+01  1.9507284E-03
  8.0000000E+01  1.7740586E-03
  8.2500000E+01  1.6246501E-03
  8.5000000E+01  1.4970606E-03
  8.7500000E+01  1.3869684E-03
  9.0000000E+01  1.2909888E-03
  9.2500000E+01  1.2064931E-03
  9.5000000E+01  1.1314498E-03
  9.7500000E+01  1.0642949E-03
  1.0000000E+02  1.0038188E-03
  1.0250000E+02  9.4908454E-04
  1.0500000E+02  8.9935627E-04
  1.1000000E+02  8.1267416E-04
  1.1500000E+02  7.4020567E-04
  1.2000000E+02  6.7935215E-04
  1.2500000E+02  6.2804975E-04
  1.3000000E+02  5.8458087E-04
  1.3500000E+02  5.4749591E-04
  1.4000000E+02  5.1556692E-04
  1.4500000E+02  4.8779313E-04
  1.5000000E+02  4.6335093E-04
  1.5500000E+02  4.4160191E-04
  1.6000000E+02  4.2204491E-04
  1.6500000E+02  4.0430135E-04
  1.7000000E+02  3.8809227E-04
  1.8000000E+02  3.5946647E-04
  1.9000000E+02  3.3499640E-04
  2.0000000E+02  3.1389728E-04
  2.1000000E+02  2.9555985E-04
  2.2000000E+02  2.7944996E-04
  2.3000000E+02  2.6512144E-04
  2.4000000E+02  2.5220652E-04
  2.5000000E+02  2.4044274E-04
  2.6000000E+02  2.2964094E-04
  2.7000000E+02  2.1967693E-04
  2.8000000E+02  2.1047130E-04
  2.9000000E+02  2.0195387E-04
  3.0000000E+02  1.9406214E-04
  3.1000000E+02  1.8673926E-04
  3.2000000E+02  1.7992371E-04
  3.4000000E+02  1.6757153E-04
  3.6000000E+02  1.5662023E-04
  3.8000000E+02  1.4680991E-04
  4.0000000E+02  1.3798813E-04
  4.2000000E+02  1.3005082E-04
  4.4000000E+02  1.2287890E-04
  4.6000000E+02  1.1636156E-04
  4.8000000E+02  1.1040372E-04
  5.0000000E+02  1.0492584E-04
  5.2500000E+02  9.8671219E-05
  5.5000000E+02  9.3013989E-05
  5.7500000E+02  8.7886742E-05
  6.0000000E+02  8.3212398E-05
  6.5000000E+02  7.4986472E-05
  6.7500000E+02  7.1354781E-05
  7.0000000E+02  6.8000676E-05
  7.2500000E+02  6.4895407E-05
  7.5000000E+02  6.2013772E-05
  8.0000000E+02  5.6835093E-05
  8.5000000E+02  5.2315838E-05
  9.0000000E+02  4.8343455E-05
  9.5000000E+02  4.4831760E-05
  1.0000000E+03  4.1710132E-05
  1.0500000E+03  3.8920425E-05
  1.1000000E+03  3.6415093E-05
  1.1500000E+03  3.4154928E-05
  1.2000000E+03  3.2107785E-05
  1.2500000E+03  3.0247595E-05
  1.3000000E+03  2.8552274E-05
  1.3500000E+03  2.7002459E-05
  1.4000000E+03  2.5581142E-05
  1.4500000E+03  2.4273806E-05
  1.5000000E+03  2.3068176E-05
  1.6000000E+03  2.0921558E-05
  1.7000000E+03  1.9072407E-05
  1.8000000E+03  1.7467396E-05
  1.9000000E+03  1.6064663E-05
  2.0000000E+03  1.4830922E-05
  2.1000000E+03  1.3739548E-05
  2.2000000E+03  1.2769064E-05
  2.3000000E+03  1.1901941E-05
  2.4000000E+03  1.1123735E-05
  2.5000000E+03  1.0422460E-05
  2.6000000E+03  9.7881097E-06
  2.7000000E+03  9.2122723E-06
  2.8000000E+03  8.6878341E-06
  2.9000000E+03  8.2087372E-06
  3.0000000E+03  7.7697885E-06
  3.1000000E+03  7.3665265E-06
  3.2000000E+03  6.9951011E-06
  3.4000000E+03  6.3348337E-06
  3.6000000E+03  5.7670734E-06
  3.8000000E+03  5.2749542E-06
  4.0000000E+03  4.8453199E-06
  4.2000000E+03  4.4677856E-06
  4.4000000E+03  4.1340603E-06
  4.6000000E+03  3.8374614E-06
  4.8000000E+03  3.5725464E-06
  5.0000000E+03  3.3348505E-06
  5.2500000E+03  3.0704512E-06
  5.5000000E+03  2.8369856E-06
  5.7500000E+03  2.6297146E-06
  6.0000000E+03  2.4447712E-06
  6.5000000E+03  2.1297480E-06
  6.7500000E+03  1.9948929E-06
  7.0000000E+03  1.8726026E-06
  7.2500000E+03  1.7613393E-06
  7.5000000E+03  1.6597940E-06
  8.0000000E+03  1.4815455E-06
  8.5000000E+03  1.3306696E-06
  9.0000000E+03  1.2017795E-06
  9.5000000E+03  1.0907658E-06
  1.0000000E+04  9.9444517E-07
  1.0500000E+04  9.1031661E-07
  1.1000000E+04  8.3639251E-07
  1.1500000E+04  7.7107710E-07
  1.2000000E+04  7.1307674E-07
  1.2500000E+04  6.6133339E-07
  1.3000000E+04  6.1497412E-07
  1.3500000E+04  5.7327351E-07
  1.4000000E+04  5.3562506E-07
  1.4500000E+04  5.0151802E-07
  1.5000000E+04  4.7051983E-07
  1.6000000E+04  4.1643101E-07
  1.7000000E+04  3.7099938E-07
  1.8000000E+04  3.3246778E-07
  1.9000000E+04  2.9950624E-07
  2.0000000E+04  2.7109201E-07
  2.1000000E+04  2.4642706E-07
  2.2000000E+04  2.2488135E-07
  2.3000000E+04  2.0595254E-07
  2.4000000E+04  1.8923608E-07
  2.5000000E+04  1.7440271E-07
  2.6000000E+04  1.6118200E-07
  2.7000000E+04  1.4935026E-07
  2.8000000E+04  1.3872129E-07
  2.9000000E+04  1.2913893E-07
  3.0000000E+04  1.2047152E-07
  3.1000000E+04  1.1260745E-07
  3.2000000E+04  1.0545159E-07
  3.4000000E+04  9.2949899E-08
  3.6000000E+04  8.2440077E-08
  3.8000000E+04  7.3525829E-08
  4.0000000E+04  6.5904424E-08
  4.2000000E+04  5.9341732E-08
  4.4000000E+04  5.3654168E-08
  4.6000000E+04  4.8695980E-08
  4.8000000E+04  4.4350285E-08
  5.0000000E+04  4.0522528E-08
  5.2500000E+04  3.6350062E-08
  5.5000000E+04  3.2746112E-08
  5.7500000E+04  2.9614644E-08
  5.8750000E+04  2.8201461E-08
  6.0000000E+04  2.6878832E-08
  6.2500000E+04  2.4476669E-08
  6.5000000E+04  2.2357702E-08
  6.7500000E+04  2.0480547E-08
  7.0000000E+04  1.8810998E-08
  7.2500000E+04  1.7320565E-08
  7.5000000E+04  1.5985393E-08
  7.7500000E+04  1.4785407E-08
  8.0000000E+04  1.3703631E-08
  8.2500000E+04  1.2725638E-08
  8.5000000E+04  1.1839098E-08
  8.7500000E+04  1.1033422E-08
  9.0000000E+04  1.0299486E-08
  9.2500000E+04  9.6293948E-09
  9.5000000E+04  9.0162863E-09
  1.0000000E+05  7.9378125E-09
  1.0500000E+05  7.0244755E-09
  1.1000000E+05  6.2455988E-09
  1.1500000E+05  5.5771863E-09
  1.2000000E+05  5.0002758E-09
  1.2500000E+05  4.4997010E-09
  1.3000000E+05  4.0632185E-09
  1.3500000E+05  3.6808735E-09
  1.4000000E+05  3.3445198E-09
  1.4500000E+05  3.0474534E-09
  1.5000000E+05  2.7841160E-09
  1.5500000E+05  2.5498678E-09
  1.6000000E+05  2.3408131E-09
  1.6500000E+05  2.1536645E-09
  1.7000000E+05  1.9856363E-09
  1.7500000E+05  1.8343579E-09
  1.8000000E+05  1.6978031E-09
  1.8500000E+05  1.5742330E-09
  1.9000000E+05  1.4621494E-09
  1.9500000E+05  1.3602564E-09
  2.0000000E+05  1.2674307E-09
  2.0500000E+05  1.1826948E-09
  2.1000000E+05  1.1051946E-09
  2.2000000E+05  9.6899723E-10
  2.3000000E+05  8.5386153E-10
  2.4000000E+05  7.5590274E-10
  2.5000000E+05  6.7206168E-10
  2.6000000E+05  5.9990655E-10
  2.7000000E+05  5.3748892E-10
  2.8000000E+05  4.8323628E-10
  2.9000000E+05  4.3587149E-10
  3.0000000E+05  3.9434902E-10
  3.1000000E+05  3.5780673E-10
  3.2000000E+05  3.2552898E-10
  3.3000000E+05  2.9691857E-10
  3.4000000E+05  2.7147536E-10
  3.5000000E+05  2.4877836E-10
  3.6000000E+05  2.2847144E-10
  3.7000000E+05  2.1025206E-10
  3.8000000E+05  1.9386226E-10
  3.9000000E+05  1.7908114E-10
  4.0000000E+05  1.6571896E-10
  4.1000000E+05  1.5361208E-10
  4.2000000E+05  1.4261883E-10
  4.3000000E+05  1.3261611E-10
  4.4000000E+05  1.2349664E-10
  4.6000000E+05  1.0754347E-10
  4.8000000E+05  9.4137961E-11
  5.0000000E+05  8.2798614E-11
  5.1250000E+05  7.6590066E-11
  5.2500000E+05  7.0964685E-11
  5.3750000E+05  6.5857025E-11
  5.5000000E+05  6.1210106E-11
  5.7500000E+05  5.3103559E-11
  5.8750000E+05  4.9561119E-11
  6.0000000E+05  4.6312594E-11
  6.2500000E+05  4.0582868E-11
  6.5000000E+05  3.5724224E-11
  6.7500000E+05  3.1588554E-11
  
  
#  99  25  P2  EION =  4.000000000E+01 eV   266
#  S(0) = 2.857281E+00
  1.7222056E-01  0.0000000E+00
  1.7222056E+01  0.0000000E+00
  1.7222056E+01  6.2791049E-02
  4.0000000E+01  6.2791049E-02
  4.0002721E+01  6.2791049E-02
  4.0802177E+01  5.9402745E-02
  4.1201905E+01  5.7757557E-02
  4.1601633E+01  5.6169513E-02
  4.2001361E+01  5.4644723E-02
  4.2401088E+01  5.3184527E-02
  4.3200544E+01  5.0451361E-02
  4.4000000E+01  4.7946966E-02
  4.5000000E+01  4.5092968E-02
  4.6000000E+01  4.2500564E-02
  4.7000000E+01  4.0126822E-02
  4.8000000E+01  3.7937786E-02
  4.9000000E+01  3.5907065E-02
  5.0000000E+01  3.4014240E-02
  5.1250000E+01  3.1818347E-02
  5.2500000E+01  2.9789823E-02
  5.5000000E+01  2.6167879E-02
  5.7500000E+01  2.3046705E-02
  6.0000000E+01  2.0355272E-02
  6.5000000E+01  1.6039464E-02
  6.7500000E+01  1.4319641E-02
  7.0000000E+01  1.2836364E-02
  7.2500000E+01  1.1554015E-02
  7.5000000E+01  1.0441705E-02
  7.7500000E+01  9.4730500E-03
  8.0000000E+01  8.6257687E-03
  8.2500000E+01  7.8811538E-03
  8.5000000E+01  7.2236542E-03
  8.7500000E+01  6.6402990E-03
  9.0000000E+01  6.1203615E-03
  9.2500000E+01  5.6549257E-03
  9.5000000E+01  5.2365761E-03
  9.7500000E+01  4.8591540E-03
  1.0000000E+02  4.5175005E-03
  1.0250000E+02  4.2072700E-03
  1.0500000E+02  3.9248120E-03
  1.1000000E+02  3.4312062E-03
  1.1500000E+02  3.0166590E-03
  1.2000000E+02  2.6661000E-03
  1.2500000E+02  2.3678723E-03
  1.3000000E+02  2.1127728E-03
  1.3500000E+02  1.8934225E-03
  1.4000000E+02  1.7038638E-03
  1.4500000E+02  1.5392392E-03
  1.5000000E+02  1.3955861E-03
  1.5500000E+02  1.2696616E-03
  1.6000000E+02  1.1587958E-03
  1.6500000E+02  1.0607876E-03
  1.7000000E+02  9.7381715E-04
  1.7500000E+02  8.9636792E-04
  1.8000000E+02  8.2716640E-04
  1.8500000E+02  7.6514291E-04
  1.9000000E+02  7.0939135E-04
  1.9500000E+02  6.5913815E-04
  2.0000000E+02  6.1372089E-04
  2.0500000E+02  5.7257035E-04
  2.1000000E+02  5.3519528E-04
  2.2000000E+02  4.7012886E-04
  2.3000000E+02  4.1575692E-04
  2.4000000E+02  3.6997096E-04
  2.5000000E+02  3.3115830E-04
  2.6000000E+02  2.9805845E-04
  2.7000000E+02  2.6966727E-04
  2.8000000E+02  2.4518005E-04
  2.9000000E+02  2.2394795E-04
  3.0000000E+02  2.0543692E-04
  3.1000000E+02  1.8921116E-04
  3.2000000E+02  1.7491786E-04
  3.3000000E+02  1.6227332E-04
  3.4000000E+02  1.5104450E-04
  3.5000000E+02  1.4103684E-04
  3.6000000E+02  1.3208911E-04
  3.8000000E+02  1.1685541E-04
  3.9000000E+02  1.1035593E-04
  4.0000000E+02  1.0447927E-04
  4.1000000E+02  9.9147542E-05
  4.2000000E+02  9.4294652E-05
  4.4000000E+02  8.5808490E-05
  4.6000000E+02  7.8662451E-05
  4.8000000E+02  7.2589319E-05
  5.0000000E+02  6.7386519E-05
  5.2500000E+02  6.1873061E-05
  5.5000000E+02  5.7240929E-05
  5.7500000E+02  5.3298575E-05
  5.8750000E+02  5.1539420E-05
  6.0000000E+02  4.9902201E-05
  6.2500000E+02  4.6948931E-05
  6.5000000E+02  4.4362056E-05
  6.7500000E+02  4.2080054E-05
  7.0000000E+02  4.0050710E-05
  7.2500000E+02  3.8232041E-05
  7.5000000E+02  3.6590884E-05
  8.0000000E+02  3.3742539E-05
  8.5000000E+02  3.1349849E-05
  9.0000000E+02  2.9303494E-05
  9.5000000E+02  2.7525891E-05
  1.0000000E+03  2.5961923E-05
  1.0500000E+03  2.4570883E-05
  1.1000000E+03  2.3322140E-05
  1.1500000E+03  2.2192119E-05
  1.2000000E+03  2.1162804E-05
  1.2500000E+03  2.0220168E-05
  1.3000000E+03  1.9352740E-05
  1.3500000E+03  1.8550940E-05
  1.4000000E+03  1.7806779E-05
  1.4500000E+03  1.7113634E-05
  1.5000000E+03  1.6466164E-05
  1.6000000E+03  1.5290780E-05
  1.7000000E+03  1.4251195E-05
  1.8000000E+03  1.3324933E-05
  1.9000000E+03  1.2494365E-05
  2.0000000E+03  1.1745437E-05
  2.1000000E+03  1.1066872E-05
  2.2000000E+03  1.0449543E-05
  2.3000000E+03  9.8858299E-06
  2.4000000E+03  9.3692945E-06
  2.5000000E+03  8.8944786E-06
  2.6000000E+03  8.4567521E-06
  2.7000000E+03  8.0521672E-06
  2.8000000E+03  7.6773086E-06
  2.9000000E+03  7.3291935E-06
  3.0000000E+03  7.0052036E-06
  3.1000000E+03  6.7030464E-06
  3.2000000E+03  6.4207087E-06
  3.4000000E+03  5.9086101E-06
  3.6000000E+03  5.4569898E-06
  3.8000000E+03  5.0563180E-06
  4.0000000E+03  4.6989099E-06
  4.2000000E+03  4.3785291E-06
  4.4000000E+03  4.0900625E-06
  4.6000000E+03  3.8292715E-06
  4.8000000E+03  3.5926105E-06
  5.0000000E+03  3.3771015E-06
  5.2500000E+03  3.1336721E-06
  5.5000000E+03  2.9152994E-06
  5.7500000E+03  2.7185952E-06
  6.0000000E+03  2.5407294E-06
  6.5000000E+03  2.2324008E-06
  6.7500000E+03  2.0982515E-06
  7.0000000E+03  1.9754346E-06
  7.2500000E+03  1.8627044E-06
  7.5000000E+03  1.7589833E-06
  8.0000000E+03  1.5749460E-06
  8.5000000E+03  1.4171766E-06
  9.0000000E+03  1.2809347E-06
  9.5000000E+03  1.1625090E-06
  1.0000000E+04  1.0589571E-06
  1.0500000E+04  9.6792081E-07
  1.1000000E+04  8.8749092E-07
  1.1500000E+04  8.1610785E-07
  1.2000000E+04  7.5248703E-07
  1.2500000E+04  6.9556320E-07
  1.3000000E+04  6.4444661E-07
  1.3500000E+04  5.9838959E-07
  1.4000000E+04  5.5676035E-07
  1.4500000E+04  5.1902189E-07
  1.5000000E+04  4.8471549E-07
  1.6000000E+04  4.2487933E-07
  1.7000000E+04  3.7470577E-07
  1.8000000E+04  3.3227435E-07
  1.9000000E+04  2.9611502E-07
  2.0000000E+04  2.6508712E-07
  2.1000000E+04  2.3829534E-07
  2.2000000E+04  2.1502892E-07
  2.3000000E+04  1.9471785E-07
  2.4000000E+04  1.7690095E-07
  2.5000000E+04  1.6120196E-07
  2.6000000E+04  1.4731167E-07
  2.7000000E+04  1.3497418E-07
  2.8000000E+04  1.2397633E-07
  2.9000000E+04  1.1413943E-07
  3.0000000E+04  1.0531294E-07
  3.1000000E+04  9.7369377E-08
  3.2000000E+04  9.0200316E-08
  3.3000000E+04  8.3713084E-08
  3.4000000E+04  7.7828121E-08
  3.5000000E+04  7.2476845E-08
  3.6000000E+04  6.7599918E-08
  3.8000000E+04  5.9069591E-08
  4.0000000E+04  5.1898591E-08
  4.2000000E+04  4.5826728E-08
  4.4000000E+04  4.0651607E-08
  4.6000000E+04  3.6214100E-08
  4.8000000E+04  3.2387885E-08
  5.0000000E+04  2.9071754E-08
  5.2500000E+04  2.5520858E-08
  5.5000000E+04  2.2513235E-08
  5.7500000E+04  1.9949586E-08
  5.8750000E+04  1.8809096E-08
  6.0000000E+04  1.7751566E-08
  6.2500000E+04  1.5856818E-08
  6.5000000E+04  1.4215299E-08
  6.7500000E+04  1.2786535E-08
  7.0000000E+04  1.1537537E-08
  7.2500000E+04  1.0441234E-08
  7.5000000E+04  9.4752768E-09
  7.7500000E+04  8.6211086E-09
  8.0000000E+04  7.8632424E-09
  8.2500000E+04  7.1886867E-09
  8.5000000E+04  6.5864826E-09
  8.7500000E+04  6.0473433E-09
  9.0000000E+04  5.5633653E-09
  9.2500000E+04  5.1277942E-09
  9.5000000E+04  4.7348357E-09
  9.7500000E+04  4.3795002E-09
  1.0000000E+05  4.0574775E-09
  1.0250000E+05  3.7650318E-09
  1.0500000E+05  3.4989137E-09
  1.1000000E+05  3.0346729E-09
  1.1500000E+05  2.6460336E-09
  1.2000000E+05  2.3185176E-09
  1.2500000E+05  2.0408120E-09
  1.3000000E+05  1.8039949E-09
  1.3500000E+05  1.6009712E-09
  1.4000000E+05  1.4260547E-09
  1.4500000E+05  1.2746558E-09
  1.5000000E+05  1.1430434E-09
  1.5500000E+05  1.0281651E-09
  1.6000000E+05  9.2750860E-10
  1.6500000E+05  8.3899485E-10
  1.7000000E+05  7.6089338E-10
  1.7500000E+05  6.9175668E-10
  1.8000000E+05  6.3036821E-10
  1.8500000E+05  5.7570100E-10
  1.9000000E+05  5.2688444E-10
  1.9500000E+05  4.8317755E-10
  2.0000000E+05  4.4394733E-10
  2.0500000E+05  4.0865112E-10
  2.1000000E+05  3.7682184E-10
  2.1500000E+05  3.4805624E-10
  2.2000000E+05  3.2200498E-10
  2.2500000E+05  2.9836462E-10
  2.3000000E+05  2.7687072E-10
  2.4000000E+05  2.3942690E-10
  2.5000000E+05  2.0814548E-10
  2.6000000E+05  1.8184247E-10
  2.7000000E+05  1.5959195E-10
  2.8000000E+05  1.4066368E-10
  2.9000000E+05  1.2447712E-10
  3.0000000E+05  1.1056718E-10
  3.1000000E+05  9.8558606E-11
  3.2000000E+05  8.8146591E-11
  3.3000000E+05  7.9082061E-11
  3.4000000E+05  7.1160252E-11
  3.5000000E+05  6.4211898E-11
  3.6000000E+05  5.8096297E-11
  3.7000000E+05  5.2695961E-11
  3.8000000E+05  4.7912366E-11
  3.9000000E+05  4.3662526E-11
  4.0000000E+05  3.9876316E-11
  4.1000000E+05  3.6494213E-11
  4.2000000E+05  3.3465429E-11
  4.3000000E+05  3.0746479E-11
  4.4000000E+05  2.8299971E-11
  4.5000000E+05  2.6093519E-11
  4.6000000E+05  2.4099125E-11
  4.7000000E+05  2.2292562E-11
  4.8000000E+05  2.0652804E-11
  5.0000000E+05  1.7803101E-11
  5.1250000E+05  1.6271046E-11
  5.2500000E+05  1.4901877E-11
  5.3750000E+05  1.3675549E-11
  
  
#  99  26  P3  EION =  2.500000000E+01 eV   283
#  S(0) = 6.111872E+00
  1.8276226E-02  0.0000000E+00
  1.8276226E+00  0.0000000E+00
  1.8276226E+00  1.6874512E-01
  2.5000000E+01  1.6874512E-01
  2.5002721E+01  1.6874512E-01
  2.5102653E+01  1.6599304E-01
  2.5202585E+01  1.6331350E-01
  2.5302517E+01  1.6070438E-01
  2.5402449E+01  1.5816354E-01
  2.5602313E+01  1.5327807E-01
  2.5802177E+01  1.4864010E-01
  2.6201905E+01  1.4004189E-01
  2.6601633E+01  1.3224860E-01
  2.7001361E+01  1.2515561E-01
  2.7401088E+01  1.1867354E-01
  2.7800816E+01  1.1272653E-01
  2.8200544E+01  1.0725025E-01
  2.9000000E+01  9.7499373E-02
  2.9500000E+01  9.2091972E-02
  3.0000000E+01  8.7134858E-02
  3.0500000E+01  8.2573074E-02
  3.1000000E+01  7.8360493E-02
  3.2000000E+01  7.0832749E-02
  3.3000000E+01  6.4303364E-02
  3.4000000E+01  5.8588460E-02
  3.5000000E+01  5.3548805E-02
  3.6000000E+01  4.9076858E-02
  3.7000000E+01  4.5088018E-02
  3.8000000E+01  4.1514585E-02
  3.9000000E+01  3.8301584E-02
  4.0000000E+01  3.5403697E-02
  4.1000000E+01  3.2783047E-02
  4.2000000E+01  3.0407711E-02
  4.3000000E+01  2.8250302E-02
  4.4000000E+01  2.6287358E-02
  4.6000000E+01  2.2865411E-02
  4.8000000E+01  2.0006537E-02
  5.0000000E+01  1.7605135E-02
  5.1250000E+01  1.6298647E-02
  5.2500000E+01  1.5120932E-02
  5.3750000E+01  1.4057190E-02
  5.5000000E+01  1.3094555E-02
  5.7500000E+01  1.1428777E-02
  5.8750000E+01  1.0707071E-02
  6.0000000E+01  1.0048955E-02
  6.2500000E+01  8.8974583E-03
  6.5000000E+01  7.9295814E-03
  6.7500000E+01  7.1104431E-03
  7.0000000E+01  6.4126460E-03
  7.2500000E+01  5.8145524E-03
  7.5000000E+01  5.2989306E-03
  7.7500000E+01  4.8519747E-03
  8.0000000E+01  4.4625427E-03
  8.2500000E+01  4.1215675E-03
  8.5000000E+01  3.8216285E-03
  8.7500000E+01  3.5566223E-03
  9.0000000E+01  3.3214709E-03
  9.2500000E+01  3.1119438E-03
  9.5000000E+01  2.9245171E-03
  9.7500000E+01  2.7562026E-03
  1.0000000E+02  2.6044735E-03
  1.0250000E+02  2.4672063E-03
  1.0500000E+02  2.3425924E-03
  1.1000000E+02  2.1253385E-03
  1.1500000E+02  1.9428369E-03
  1.2000000E+02  1.7878239E-03
  1.2500000E+02  1.6548657E-03
  1.3000000E+02  1.5398748E-03
  1.3500000E+02  1.4397045E-03
  1.4000000E+02  1.3518784E-03
  1.4500000E+02  1.2744263E-03
  1.5000000E+02  1.2057555E-03
  1.5500000E+02  1.1445291E-03
  1.6000000E+02  1.0896370E-03
  1.6500000E+02  1.0401691E-03
  1.7000000E+02  9.9534090E-04
  1.8000000E+02  9.1707374E-04
  1.9000000E+02  8.5081226E-04
  2.0000000E+02  7.9376249E-04
  2.1000000E+02  7.4399819E-04
  2.2000000E+02  7.0018697E-04
  2.3000000E+02  6.6131933E-04
  2.4000000E+02  6.2661990E-04
  2.5000000E+02  5.9545965E-04
  2.6000000E+02  5.6729023E-04
  2.7000000E+02  5.4165962E-04
  2.8000000E+02  5.1820262E-04
  2.9000000E+02  4.9662023E-04
  3.0000000E+02  4.7666723E-04
  3.1000000E+02  4.5814932E-04
  3.2000000E+02  4.4091646E-04
  3.4000000E+02  4.0980797E-04
  3.6000000E+02  3.8248296E-04
  3.8000000E+02  3.5827027E-04
  4.0000000E+02  3.3664276E-04
  4.2000000E+02  3.1718473E-04
  4.4000000E+02  2.9958056E-04
  4.6000000E+02  2.8358433E-04
  4.8000000E+02  2.6898957E-04
  5.0000000E+02  2.5561910E-04
  5.2500000E+02  2.4040396E-04
  5.5000000E+02  2.2663713E-04
  5.7500000E+02  2.1412880E-04
  6.0000000E+02  2.0271750E-04
  6.5000000E+02  1.8264993E-04
  6.7500000E+02  1.7378393E-04
  7.0000000E+02  1.6558825E-04
  7.2500000E+02  1.5799539E-04
  7.5000000E+02  1.5094404E-04
  8.0000000E+02  1.3825433E-04
  8.5000000E+02  1.2716663E-04
  9.0000000E+02  1.1741938E-04
  9.5000000E+02  1.0879846E-04
  1.0000000E+03  1.0112365E-04
  1.0500000E+03  9.4253400E-05
  1.1000000E+03  8.8078196E-05
  1.1500000E+03  8.2506997E-05
  1.2000000E+03  7.7461923E-05
  1.2500000E+03  7.2876991E-05
  1.3000000E+03  6.8696279E-05
  1.3500000E+03  6.4871927E-05
  1.4000000E+03  6.1363124E-05
  1.4500000E+03  5.8135171E-05
  1.5000000E+03  5.5158600E-05
  1.6000000E+03  4.9860301E-05
  1.7000000E+03  4.5298556E-05
  1.8000000E+03  4.1341490E-05
  1.9000000E+03  3.7885042E-05
  2.0000000E+03  3.4846490E-05
  2.1000000E+03  3.2160345E-05
  2.2000000E+03  2.9774068E-05
  2.3000000E+03  2.7644408E-05
  2.4000000E+03  2.5735260E-05
  2.5000000E+03  2.4016691E-05
  2.6000000E+03  2.2463916E-05
  2.7000000E+03  2.1056222E-05
  2.8000000E+03  1.9776045E-05
  2.9000000E+03  1.8608302E-05
  3.0000000E+03  1.7540007E-05
  3.1000000E+03  1.6560025E-05
  3.2000000E+03  1.5658783E-05
  3.4000000E+03  1.4060565E-05
  3.6000000E+03  1.2691128E-05
  3.8000000E+03  1.1508509E-05
  4.0000000E+03  1.0479950E-05
  4.2000000E+03  9.5796919E-06
  4.4000000E+03  8.7872129E-06
  4.6000000E+03  8.0859450E-06
  4.8000000E+03  7.4623789E-06
  5.0000000E+03  6.9054387E-06
  5.2500000E+03  6.2891813E-06
  5.5000000E+03  5.7482834E-06
  5.7500000E+03  5.2710161E-06
  6.0000000E+03  4.8478433E-06
  6.5000000E+03  4.1339246E-06
  6.7500000E+03  3.8314018E-06
  7.0000000E+03  3.5589101E-06
  7.2500000E+03  3.3126710E-06
  7.5000000E+03  3.0894791E-06
  7.7500000E+03  2.8866017E-06
  8.0000000E+03  2.7016990E-06
  8.2500000E+03  2.5327588E-06
  8.5000000E+03  2.3780409E-06
  9.0000000E+03  2.1054206E-06
  9.5000000E+03  1.8739058E-06
  1.0000000E+04  1.6758465E-06
  1.0500000E+04  1.5052740E-06
  1.1000000E+04  1.3574779E-06
  1.1500000E+04  1.2287024E-06
  1.2000000E+04  1.1159241E-06
  1.2500000E+04  1.0166884E-06
  1.3000000E+04  9.2898661E-07
  1.3500000E+04  8.5116276E-07
  1.4000000E+04  7.8184285E-07
  1.4500000E+04  7.1987923E-07
  1.5000000E+04  6.6430789E-07
  1.5500000E+04  6.1431477E-07
  1.6000000E+04  5.6920905E-07
  1.6500000E+04  5.2840157E-07
  1.7000000E+04  4.9138749E-07
  1.7500000E+04  4.5773234E-07
  1.8000000E+04  4.2706077E-07
  1.8500000E+04  3.9904727E-07
  1.9000000E+04  3.7340843E-07
  2.0000000E+04  3.2829515E-07
  2.1000000E+04  2.9008270E-07
  2.2000000E+04  2.5749867E-07
  2.3000000E+04  2.2954369E-07
  2.4000000E+04  2.0542511E-07
  2.5000000E+04  1.8450828E-07
  2.6000000E+04  1.6628069E-07
  2.7000000E+04  1.5032540E-07
  2.8000000E+04  1.3630083E-07
  2.9000000E+04  1.2392524E-07
  3.0000000E+04  1.1296483E-07
  3.1000000E+04  1.0322450E-07
  3.2000000E+04  9.4540538E-08
  3.3000000E+04  8.6774870E-08
  3.4000000E+04  7.9810494E-08
  3.5000000E+04  7.3547815E-08
  3.6000000E+04  6.7901708E-08
  3.7000000E+04  6.2799112E-08
  3.8000000E+04  5.8177069E-08
  3.9000000E+04  5.3981132E-08
  4.0000000E+04  5.0164070E-08
  4.2000000E+04  4.3507338E-08
  4.4000000E+04  3.7936026E-08
  4.6000000E+04  3.3241241E-08
  4.8000000E+04  2.9260166E-08
  5.0000000E+04  2.5864666E-08
  5.1250000E+04  2.3993734E-08
  5.2500000E+04  2.2290772E-08
  5.3750000E+04  2.0737770E-08
  5.5000000E+04  1.9318957E-08
  5.7500000E+04  1.6830172E-08
  5.8750000E+04  1.5737254E-08
  6.0000000E+04  1.4732220E-08
  6.2500000E+04  1.2953003E-08
  6.5000000E+04  1.1435613E-08
  6.7500000E+04  1.0134754E-08
  7.0000000E+04  9.0140983E-09
  7.2500000E+04  8.0442998E-09
  7.5000000E+04  7.2014857E-09
  7.7500000E+04  6.4661093E-09
  8.0000000E+04  5.8220694E-09
  8.2500000E+04  5.2560288E-09
  8.5000000E+04  4.7568817E-09
  8.7500000E+04  4.3153346E-09
  9.0000000E+04  3.9235752E-09
  9.2500000E+04  3.5750063E-09
  9.5000000E+04  3.2640327E-09
  9.7500000E+04  2.9858899E-09
  1.0000000E+05  2.7365063E-09
  1.0250000E+05  2.5123895E-09
  1.0500000E+05  2.3105335E-09
  1.0750000E+05  2.1283418E-09
  1.1000000E+05  1.9635652E-09
  1.1250000E+05  1.8142490E-09
  1.1500000E+05  1.6786902E-09
  1.1750000E+05  1.5554007E-09
  1.2000000E+05  1.4430768E-09
  1.2250000E+05  1.3405737E-09
  1.2500000E+05  1.2468836E-09
  1.3000000E+05  1.0824871E-09
  1.3500000E+05  9.4392836E-10
  1.4000000E+05  8.2651041E-10
  1.4500000E+05  7.2650169E-10
  1.5000000E+05  6.4091555E-10
  1.5500000E+05  5.6734501E-10
  1.6000000E+05  5.0383738E-10
  1.6500000E+05  4.4879897E-10
  1.7000000E+05  4.0092196E-10
  1.7500000E+05  3.5912733E-10
  1.8000000E+05  3.2252048E-10
  1.8500000E+05  2.9035602E-10
  1.9000000E+05  2.6200987E-10
  1.9500000E+05  2.3695730E-10
  2.0000000E+05  2.1475525E-10
  2.0500000E+05  1.9502817E-10
  2.1000000E+05  1.7745662E-10
  2.1500000E+05  1.6176788E-10
  2.2000000E+05  1.4772839E-10
  2.2500000E+05  1.3513740E-10
  2.3000000E+05  1.2382188E-10
  2.3500000E+05  1.1363224E-10
  2.4000000E+05  1.0443880E-10
  2.4500000E+05  9.6128814E-11
  2.5000000E+05  8.8603948E-11
  2.5500000E+05  8.1778236E-11
  2.6000000E+05  7.5576407E-11
  2.6500000E+05  6.9932398E-11
  2.7000000E+05  6.4788096E-11
  2.8000000E+05  5.5799792E-11
  2.9000000E+05  4.8269675E-11
  3.0000000E+05  4.1928722E-11
  3.1000000E+05  3.6563172E-11
  3.2000000E+05  3.2000809E-11
  3.3000000E+05  2.8102478E-11
  3.4000000E+05  2.4756450E-11
  3.5000000E+05  2.1872786E-11
  3.6000000E+05  1.9380937E-11
  3.7000000E+05  1.7223135E-11
  3.8000000E+05  1.5350463E-11
  
  
#  99  22  O6  EION =  9.000000000E+00 eV   309
#  S(0) = 1.110832E+01
  4.5000000E-02  0.0000000E+00
  4.5000000E+00  0.0000000E+00
  4.5000000E+00  7.6971360E-02
  9.0000000E+00  7.6971360E-02
  9.0000000E+00  1.2413805E-02
  9.0027211E+00  1.2413805E-02
  9.2026531E+00  1.2210799E-02
  9.4025851E+00  1.2014751E-02
  9.6025171E+00  1.1826649E-02
  9.8024490E+00  1.1647155E-02
  1.0202313E+01  1.1315495E-02
  1.0602177E+01  1.1021316E-02
  1.1401905E+01  1.0544704E-02
  1.2201633E+01  1.0210542E-02
  1.3801088E+01  9.9321400E-03
  1.5400544E+01  1.0124083E-02
  1.7000000E+01  1.0750144E-02
  1.8000000E+01  1.1354136E-02
  1.9000000E+01  1.2119308E-02
  2.0000000E+01  1.3044627E-02
  2.1000000E+01  1.4129130E-02
  2.2000000E+01  1.5371285E-02
  2.3000000E+01  1.6768225E-02
  2.4000000E+01  1.8315759E-02
  2.5000000E+01  2.0007799E-02
  2.6000000E+01  2.1836012E-02
  2.7000000E+01  2.3790483E-02
  2.8000000E+01  2.5858971E-02
  2.9000000E+01  2.8028049E-02
  3.0000000E+01  3.0283048E-02
  3.1000000E+01  3.2608504E-02
  3.2000000E+01  3.4989160E-02
  3.4000000E+01  3.9857148E-02
  3.6000000E+01  4.4781020E-02
  3.8000000E+01  4.9678198E-02
  4.0000000E+01  5.4496327E-02
  4.2000000E+01  5.9204911E-02
  4.4000000E+01  6.3794274E-02
  4.6000000E+01  6.8261469E-02
  4.8000000E+01  7.2607631E-02
  5.0000000E+01  7.6829007E-02
  5.2500000E+01  8.1909171E-02
  5.5000000E+01  8.6732994E-02
  5.7500000E+01  9.1228839E-02
  6.0000000E+01  9.5321775E-02
  6.5000000E+01  1.0194378E-01
  6.7500000E+01  1.0433180E-01
  7.0000000E+01  1.0604212E-01
  7.2500000E+01  1.0705793E-01
  7.5000000E+01  1.0739703E-01
  8.0000000E+01  1.0619067E-01
  8.5000000E+01  1.0282268E-01
  9.0000000E+01  9.7765485E-02
  9.5000000E+01  9.1421053E-02
  1.0000000E+02  8.4163859E-02
  1.0500000E+02  7.6324336E-02
  1.1000000E+02  6.8225584E-02
  1.1500000E+02  6.0191866E-02
  1.2000000E+02  5.2483873E-02
  1.2500000E+02  4.5297711E-02
  1.3000000E+02  3.8759737E-02
  1.3500000E+02  3.2923654E-02
  1.4000000E+02  2.7787370E-02
  1.4500000E+02  2.3318858E-02
  1.5000000E+02  1.9467499E-02
  1.5500000E+02  1.6166813E-02
  1.6000000E+02  1.3352926E-02
  1.6500000E+02  1.0968170E-02
  1.7000000E+02  8.9618367E-03
  1.8000000E+02  5.8984783E-03
  1.8500000E+02  4.7537229E-03
  1.9000000E+02  3.8095305E-03
  1.9250000E+02  3.4013742E-03
  1.9500000E+02  3.0309676E-03
  1.9750000E+02  2.6951733E-03
  2.0000000E+02  2.3911759E-03
  2.0250000E+02  2.1164392E-03
  2.0500000E+02  1.8694265E-03
  2.1000000E+02  1.4549197E-03
  2.1500000E+02  1.1350884E-03
  2.2000000E+02  8.9310933E-04
  2.2250000E+02  7.9605237E-04
  2.2500000E+02  7.1239293E-04
  2.2750000E+02  6.4049219E-04
  2.3000000E+02  5.7913678E-04
  2.3500000E+02  4.8376547E-04
  2.4000000E+02  4.1855402E-04
  2.4250000E+02  3.9535306E-04
  2.4500000E+02  3.7767817E-04
  2.4750000E+02  3.6514932E-04
  2.5000000E+02  3.5753346E-04
  2.5500000E+02  3.5652229E-04
  2.6000000E+02  3.7180752E-04
  2.6500000E+02  4.0044091E-04
  2.7000000E+02  4.4037240E-04
  2.7500000E+02  4.8950567E-04
  2.7750000E+02  5.1668386E-04
  2.8000000E+02  5.4502052E-04
  2.8250000E+02  5.7399311E-04
  2.8500000E+02  6.0330214E-04
  2.9000000E+02  6.6268597E-04
  3.0000000E+02  7.8303347E-04
  3.1000000E+02  9.0287536E-04
  3.2000000E+02  1.0195078E-03
  3.3000000E+02  1.1306471E-03
  3.4000000E+02  1.2344485E-03
  3.5000000E+02  1.3296174E-03
  3.6000000E+02  1.4153983E-03
  3.8000000E+02  1.5586618E-03
  4.0000000E+02  1.6674370E-03
  4.2000000E+02  1.7464564E-03
  4.4000000E+02  1.7992405E-03
  4.6000000E+02  1.8297501E-03
  4.8000000E+02  1.8419973E-03
  5.0000000E+02  1.8397723E-03
  5.2500000E+02  1.8211554E-03
  5.5000000E+02  1.7887610E-03
  5.7500000E+02  1.7461095E-03
  6.0000000E+02  1.6962797E-03
  6.5000000E+02  1.5845261E-03
  6.7500000E+02  1.5256671E-03
  7.0000000E+02  1.4661689E-03
  7.2500000E+02  1.4068143E-03
  7.5000000E+02  1.3482637E-03
  8.0000000E+02  1.2354168E-03
  8.5000000E+02  1.1297892E-03
  9.0000000E+02  1.0320629E-03
  9.5000000E+02  9.4245957E-04
  1.0000000E+03  8.6086923E-04
  1.0500000E+03  7.8687161E-04
  1.1000000E+03  7.1989314E-04
  1.1500000E+03  6.5933043E-04
  1.2000000E+03  6.0458272E-04
  1.2500000E+03  5.5508253E-04
  1.3000000E+03  5.1030781E-04
  1.3500000E+03  4.6978257E-04
  1.4000000E+03  4.3307341E-04
  1.4500000E+03  3.9978588E-04
  1.5000000E+03  3.6956420E-04
  1.6000000E+03  3.1708284E-04
  1.7000000E+03  2.7347750E-04
  1.8000000E+03  2.3704384E-04
  1.9000000E+03  2.0643479E-04
  2.0000000E+03  1.8058203E-04
  2.1000000E+03  1.5863285E-04
  2.2000000E+03  1.3990456E-04
  2.3000000E+03  1.2384855E-04
  2.4000000E+03  1.1002133E-04
  2.5000000E+03  9.8062585E-05
  2.6000000E+03  8.7677555E-05
  2.7000000E+03  7.8624079E-05
  2.8000000E+03  7.0702453E-05
  2.9000000E+03  6.3747090E-05
  3.0000000E+03  5.7620027E-05
  3.1000000E+03  5.2205786E-05
  3.2000000E+03  4.7407225E-05
  3.4000000E+03  3.9341400E-05
  3.6000000E+03  3.2903758E-05
  3.8000000E+03  2.7716348E-05
  4.0000000E+03  2.3499799E-05
  4.2000000E+03  2.0044848E-05
  4.4000000E+03  1.7192972E-05
  4.6000000E+03  1.4822851E-05
  4.8000000E+03  1.2840701E-05
  5.0000000E+03  1.1173313E-05
  5.2500000E+03  9.4450875E-06
  5.5000000E+03  8.0323150E-06
  5.7500000E+03  6.8689812E-06
  5.8750000E+03  6.3645807E-06
  6.0000000E+03  5.9045703E-06
  6.2500000E+03  5.1000507E-06
  6.5000000E+03  4.4249962E-06
  6.7500000E+03  3.8554875E-06
  7.0000000E+03  3.3725725E-06
  7.2500000E+03  2.9611267E-06
  7.5000000E+03  2.6089975E-06
  7.7500000E+03  2.3063571E-06
  8.0000000E+03  2.0452099E-06
  8.2500000E+03  1.8190137E-06
  8.5000000E+03  1.6223883E-06
  8.7500000E+03  1.4508866E-06
  9.0000000E+03  1.3008148E-06
  9.2500000E+03  1.1690907E-06
  9.5000000E+03  1.0531325E-06
  9.7500000E+03  9.5076781E-07
  1.0000000E+04  8.6016190E-07
  1.0250000E+04  7.7975910E-07
  1.0500000E+04  7.0823610E-07
  1.1000000E+04  5.8747369E-07
  1.1500000E+04  4.9063407E-07
  1.2000000E+04  4.1234550E-07
  1.2500000E+04  3.4857778E-07
  1.3000000E+04  2.9627523E-07
  1.3500000E+04  2.5309821E-07
  1.4000000E+04  2.1723904E-07
  1.4500000E+04  1.8728936E-07
  1.5000000E+04  1.6214309E-07
  1.5500000E+04  1.4092502E-07
  1.6000000E+04  1.2293788E-07
  1.6500000E+04  1.0762255E-07
  1.7000000E+04  9.4527905E-08
  1.7500000E+04  8.3287849E-08
  1.8000000E+04  7.3603681E-08
  1.8500000E+04  6.5230435E-08
  1.9000000E+04  5.7966237E-08
  1.9500000E+04  5.1643950E-08
  2.0000000E+04  4.6124566E-08
  2.0500000E+04  4.1291988E-08
  2.1000000E+04  3.7048903E-08
  2.1500000E+04  3.3313424E-08
  2.2000000E+04  3.0016396E-08
  2.2500000E+04  2.7099193E-08
  2.3000000E+04  2.4511962E-08
  2.4000000E+04  2.0163459E-08
  2.5000000E+04  1.6698658E-08
  2.6000000E+04  1.3916054E-08
  2.7000000E+04  1.1664867E-08
  2.8000000E+04  9.8311304E-09
  2.9000000E+04  8.3279141E-09
  3.0000000E+04  7.0883046E-09
  3.1000000E+04  6.0603620E-09
  3.2000000E+04  5.2034760E-09
  3.3000000E+04  4.4856640E-09
  3.4000000E+04  3.8815552E-09
  3.5000000E+04  3.3708981E-09
  3.6000000E+04  2.9374344E-09
  3.7000000E+04  2.5680369E-09
  3.8000000E+04  2.2520496E-09
  3.9000000E+04  1.9807791E-09
  4.0000000E+04  1.7470975E-09
  4.1000000E+04  1.5451349E-09
  4.2000000E+04  1.3700382E-09
  4.3000000E+04  1.2177780E-09
  4.4000000E+04  1.0849953E-09
  4.5000000E+04  9.6887795E-10
  4.6000000E+04  8.6706428E-10
  4.7000000E+04  7.7756482E-10
  4.8000000E+04  6.9869778E-10
  5.0000000E+04  5.6736768E-10
  5.1250000E+04  4.9995600E-10
  5.2500000E+04  4.4172181E-10
  5.3750000E+04  3.9125866E-10
  5.5000000E+04  3.4739920E-10
  5.6250000E+04  3.0917056E-10
  5.7500000E+04  2.7575886E-10
  5.8750000E+04  2.4648079E-10
  6.0000000E+04  2.2076064E-10
  6.1250000E+04  1.9811173E-10
  6.2500000E+04  1.7812132E-10
  6.3750000E+04  1.6043833E-10
  6.5000000E+04  1.4476314E-10
  6.6250000E+04  1.3083929E-10
  6.7500000E+04  1.1844667E-10
  7.0000000E+04  9.7523591E-11
  7.2500000E+04  8.0768396E-11
  7.5000000E+04  6.7260551E-11
  7.7500000E+04  5.6301946E-11
  8.0000000E+04  4.7358916E-11
  8.2500000E+04  4.0020302E-11
  8.5000000E+04  3.3966726E-11
  8.7500000E+04  2.8948391E-11
  9.0000000E+04  2.4768701E-11
  9.2500000E+04  2.1271969E-11
  9.5000000E+04  1.8334172E-11
  9.7500000E+04  1.5855972E-11
  1.0000000E+05  1.3757372E-11
  1.0250000E+05  1.1973632E-11
  1.0500000E+05  1.0452137E-11
  1.0750000E+05  9.1499302E-12
  1.1000000E+05  8.0317879E-12
  1.1250000E+05  7.0686894E-12
  1.1500000E+05  6.2366410E-12
  1.1750000E+05  5.5157380E-12
  1.2000000E+05  4.8894061E-12
  1.2250000E+05  4.3437939E-12
  1.2500000E+05  3.8672846E-12
  1.2750000E+05  3.4501031E-12
  1.3000000E+05  3.0839985E-12
  1.3250000E+05  2.7619852E-12
  1.3500000E+05  2.4781314E-12
  1.3750000E+05  2.2273851E-12
  1.4000000E+05  2.0054345E-12
  1.4250000E+05  1.8085888E-12
  1.4500000E+05  1.6336783E-12
  1.5000000E+05  1.3391222E-12
  1.5500000E+05  1.1040978E-12
  1.6000000E+05  9.1534177E-13
  1.6500000E+05  7.6281138E-13
  1.7000000E+05  6.3883632E-13
  1.7500000E+05  5.3751463E-13
  1.8000000E+05  4.5427330E-13
  1.8500000E+05  3.8554565E-13
  1.9000000E+05  3.2853253E-13
  1.9500000E+05  2.8102399E-13
  2.0000000E+05  2.4126535E-13
  2.0500000E+05  2.0785587E-13
  2.1000000E+05  1.7967153E-13
  2.1500000E+05  1.5580595E-13
  2.2000000E+05  1.3552452E-13
  2.2500000E+05  1.1822784E-13
  2.3000000E+05  1.0342608E-13
  2.3500000E+05  9.0717964E-14
  2.4000000E+05  7.9773319E-14
  2.4500000E+05  7.0319425E-14
  2.5000000E+05  6.2131485E-14
  2.5500000E+05  5.5022990E-14
  2.6000000E+05  4.8837195E-14
  2.6500000E+05  4.3441987E-14
  2.7000000E+05  3.8725751E-14
  
  
#  99  23  O7  EION =  9.000000000E+00 eV   311
#  S(0) = 7.459698E+00
  4.5000000E-02  0.0000000E+00
  4.5000000E+00  0.0000000E+00
  4.5000000E+00  6.0123786E-02
  9.0000000E+00  6.0123786E-02
  9.0000000E+00  1.0895305E-02
  9.0027211E+00  1.0895305E-02
  9.1276531E+00  1.0700845E-02
  9.2525851E+00  1.0515164E-02
  9.3775171E+00  1.0337952E-02
  9.5024490E+00  1.0168900E-02
  9.7523130E+00  9.8540605E-03
  1.0002177E+01  9.5682947E-03
  1.0501905E+01  9.0754482E-03
  1.1001633E+01  8.6751595E-03
  1.2001088E+01  8.1053745E-03
  1.3000544E+01  7.7869005E-03
  1.4000000E+01  7.6734882E-03
  1.4500000E+01  7.6838555E-03
  1.5000000E+01  7.7351662E-03
  1.6000000E+01  7.9522771E-03
  1.7000000E+01  8.3117150E-03
  1.8000000E+01  8.8046792E-03
  1.9000000E+01  9.4250726E-03
  2.0000000E+01  1.0168344E-02
  2.1000000E+01  1.1030658E-02
  2.2000000E+01  1.2008196E-02
  2.3000000E+01  1.3096505E-02
  2.4000000E+01  1.4290390E-02
  2.5000000E+01  1.5583476E-02
  2.6000000E+01  1.6967966E-02
  2.7000000E+01  1.8435073E-02
  2.8000000E+01  1.9974562E-02
  2.9000000E+01  2.1575533E-02
  3.0000000E+01  2.3226443E-02
  3.1000000E+01  2.4915419E-02
  3.2000000E+01  2.6630978E-02
  3.4000000E+01  3.0098684E-02
  3.6000000E+01  3.3553854E-02
  3.8000000E+01  3.6940347E-02
  4.0000000E+01  4.0225401E-02
  4.2000000E+01  4.3392570E-02
  4.4000000E+01  4.6440221E-02
  4.6000000E+01  4.9371006E-02
  4.8000000E+01  5.2189825E-02
  5.0000000E+01  5.4897538E-02
  5.2500000E+01  5.8115635E-02
  5.5000000E+01  6.1127132E-02
  5.7500000E+01  6.3887184E-02
  6.0000000E+01  6.6349258E-02
  6.5000000E+01  7.0158099E-02
  6.7500000E+01  7.1421014E-02
  7.0000000E+01  7.2222541E-02
  7.2500000E+01  7.2557798E-02
  7.5000000E+01  7.2444839E-02
  8.0000000E+01  7.0992955E-02
  8.5000000E+01  6.8168331E-02
  9.0000000E+01  6.4307369E-02
  9.5000000E+01  5.9688539E-02
  1.0000000E+02  5.4563499E-02
  1.0500000E+02  4.9147761E-02
  1.1000000E+02  4.3647240E-02
  1.1500000E+02  3.8263909E-02
  1.2000000E+02  3.3156174E-02
  1.2500000E+02  2.8438748E-02
  1.3000000E+02  2.4181275E-02
  1.3500000E+02  2.0408491E-02
  1.4000000E+02  1.7111513E-02
  1.4500000E+02  1.4263310E-02
  1.5000000E+02  1.1825339E-02
  1.5500000E+02  9.7486702E-03
  1.6000000E+02  7.9881501E-03
  1.6500000E+02  6.5045474E-03
  1.7000000E+02  5.2654514E-03
  1.8000000E+02  3.4005285E-03
  1.8250000E+02  3.0405696E-03
  1.8500000E+02  2.7154309E-03
  1.8750000E+02  2.4212451E-03
  1.9000000E+02  2.1548113E-03
  1.9500000E+02  1.6948946E-03
  1.9750000E+02  1.4971834E-03
  2.0000000E+02  1.3186048E-03
  2.0250000E+02  1.1576499E-03
  2.0500000E+02  1.0137201E-03
  2.0750000E+02  8.8688267E-04
  2.1000000E+02  7.7649279E-04
  2.1250000E+02  6.8138938E-04
  2.1500000E+02  6.0014313E-04
  2.1750000E+02  5.3123357E-04
  2.2000000E+02  4.7316756E-04
  2.2250000E+02  4.2455267E-04
  2.2500000E+02  3.8413804E-04
  2.3000000E+02  3.2345629E-04
  2.3250000E+02  3.0119463E-04
  2.3500000E+02  2.8329614E-04
  2.3750000E+02  2.6919802E-04
  2.4000000E+02  2.5846890E-04
  2.4250000E+02  2.5078957E-04
  2.4500000E+02  2.4593910E-04
  2.4750000E+02  2.4378554E-04
  2.5000000E+02  2.4428095E-04
  2.5500000E+02  2.5325875E-04
  2.6000000E+02  2.7197178E-04
  2.6500000E+02  2.9915538E-04
  2.7000000E+02  3.3366397E-04
  2.7500000E+02  3.7398626E-04
  2.7750000E+02  3.9566187E-04
  2.8000000E+02  4.1787736E-04
  2.8500000E+02  4.6243235E-04
  2.9000000E+02  5.0631636E-04
  3.0000000E+02  5.9108172E-04
  3.1000000E+02  6.7137502E-04
  3.2000000E+02  7.4790936E-04
  3.3000000E+02  8.2057027E-04
  3.4000000E+02  8.8805083E-04
  3.5000000E+02  9.4925503E-04
  3.6000000E+02  1.0034333E-03
  3.8000000E+02  1.0911982E-03
  4.0000000E+02  1.1552070E-03
  4.2000000E+02  1.1996975E-03
  4.4000000E+02  1.2271781E-03
  4.6000000E+02  1.2402993E-03
  4.8000000E+02  1.2418441E-03
  5.0000000E+02  1.2344093E-03
  5.2500000E+02  1.2154981E-03
  5.5000000E+02  1.1883718E-03
  5.7500000E+02  1.1552752E-03
  6.0000000E+02  1.1181680E-03
  6.5000000E+02  1.0378418E-03
  6.7500000E+02  9.9649658E-04
  7.0000000E+02  9.5516467E-04
  7.2500000E+02  9.1430414E-04
  7.5000000E+02  8.7429895E-04
  8.0000000E+02  7.9789000E-04
  8.5000000E+02  7.2706107E-04
  9.0000000E+02  6.6203855E-04
  9.5000000E+02  6.0280215E-04
  1.0000000E+03  5.4915475E-04
  1.0500000E+03  5.0072655E-04
  1.1000000E+03  4.5707118E-04
  1.1500000E+03  4.1774056E-04
  1.2000000E+03  3.8230221E-04
  1.2500000E+03  3.5035528E-04
  1.3000000E+03  3.2153617E-04
  1.3500000E+03  2.9551708E-04
  1.4000000E+03  2.7200233E-04
  1.4500000E+03  2.5072502E-04
  1.5000000E+03  2.3144607E-04
  1.6000000E+03  1.9805832E-04
  1.7000000E+03  1.7041014E-04
  1.8000000E+03  1.4737857E-04
  1.9000000E+03  1.2808200E-04
  2.0000000E+03  1.1182497E-04
  2.1000000E+03  9.8054736E-05
  2.2000000E+03  8.6330495E-05
  2.3000000E+03  7.6299348E-05
  2.4000000E+03  6.7676968E-05
  2.5000000E+03  6.0233019E-05
  2.6000000E+03  5.3779529E-05
  2.7000000E+03  4.8162440E-05
  2.8000000E+03  4.3255001E-05
  2.9000000E+03  3.8952353E-05
  3.0000000E+03  3.5167306E-05
  3.1000000E+03  3.1827012E-05
  3.2000000E+03  2.8870292E-05
  3.4000000E+03  2.3909110E-05
  3.6000000E+03  1.9958262E-05
  3.8000000E+03  1.6781330E-05
  4.0000000E+03  1.4204031E-05
  4.2000000E+03  1.2096125E-05
  4.4000000E+03  1.0359176E-05
  4.6000000E+03  8.9180112E-06
  4.8000000E+03  7.7146306E-06
  5.0000000E+03  6.7038456E-06
  5.2500000E+03  5.6578341E-06
  5.5000000E+03  4.8041899E-06
  5.7500000E+03  4.1023897E-06
  5.8750000E+03  3.7984578E-06
  6.0000000E+03  3.5214799E-06
  6.2500000E+03  3.0375857E-06
  6.5000000E+03  2.6321270E-06
  6.7500000E+03  2.2905203E-06
  7.0000000E+03  2.0012277E-06
  7.2500000E+03  1.7550546E-06
  7.5000000E+03  1.5446231E-06
  7.7500000E+03  1.3639745E-06
  8.0000000E+03  1.2082673E-06
  8.2500000E+03  1.0735450E-06
  8.5000000E+03  9.5655756E-07
  8.7500000E+03  8.5462158E-07
  9.0000000E+03  7.6551075E-07
  9.2500000E+03  6.8736950E-07
  9.5000000E+03  6.1864485E-07
  9.7500000E+03  5.5803164E-07
  1.0000000E+04  5.0442852E-07
  1.0250000E+04  4.5690257E-07
  1.0500000E+04  4.1466093E-07
  1.1000000E+04  3.4342377E-07
  1.1500000E+04  2.8638802E-07
  1.2000000E+04  2.4034739E-07
  1.2500000E+04  2.0290021E-07
  1.3000000E+04  1.7222829E-07
  1.3500000E+04  1.4694154E-07
  1.4000000E+04  1.2596744E-07
  1.4500000E+04  1.0847152E-07
  1.5000000E+04  9.3799236E-08
  1.5500000E+04  8.1433331E-08
  1.6000000E+04  7.0962199E-08
  1.6500000E+04  6.2056178E-08
  1.7000000E+04  5.4449574E-08
  1.7500000E+04  4.7927016E-08
  1.8000000E+04  4.2312968E-08
  1.8500000E+04  3.7463622E-08
  1.9000000E+04  3.3260586E-08
  1.9500000E+04  2.9605939E-08
  2.0000000E+04  2.6418309E-08
  2.0500000E+04  2.3629801E-08
  2.1000000E+04  2.1183558E-08
  2.1500000E+04  1.9031780E-08
  2.2000000E+04  1.7134132E-08
  2.2500000E+04  1.5456453E-08
  2.3000000E+04  1.3969716E-08
  2.4000000E+04  1.1473702E-08
  2.5000000E+04  9.4878950E-09
  2.6000000E+04  7.8953745E-09
  2.7000000E+04  6.6087803E-09
  2.8000000E+04  5.5621768E-09
  2.9000000E+04  4.7053418E-09
  3.0000000E+04  3.9996668E-09
  3.1000000E+04  3.4152191E-09
  3.2000000E+04  2.9286241E-09
  3.3000000E+04  2.5214943E-09
  3.4000000E+04  2.1792593E-09
  3.5000000E+04  1.8903015E-09
  3.6000000E+04  1.6453039E-09
  3.7000000E+04  1.4367518E-09
  3.8000000E+04  1.2585513E-09
  3.9000000E+04  1.1057354E-09
  4.0000000E+04  9.7423559E-10
  4.1000000E+04  8.6070469E-10
  4.2000000E+04  7.6237794E-10
  4.3000000E+04  6.7696213E-10
  4.4000000E+04  6.0254733E-10
  4.5000000E+04  5.3753586E-10
  4.6000000E+04  4.8058733E-10
  4.7000000E+04  4.3057365E-10
  4.8000000E+04  3.8654212E-10
  5.0000000E+04  3.1331713E-10
  5.1250000E+04  2.7578475E-10
  5.2500000E+04  2.4339622E-10
  5.3750000E+04  2.1535863E-10
  5.5000000E+04  1.9101458E-10
  5.6250000E+04  1.6981672E-10
  5.7500000E+04  1.5130756E-10
  5.8750000E+04  1.3510346E-10
  6.0000000E+04  1.2088154E-10
  6.1250000E+04  1.0836910E-10
  6.2500000E+04  9.7335102E-11
  6.3750000E+04  8.7583188E-11
  6.5000000E+04  7.8945930E-11
  6.6250000E+04  7.1280160E-11
  6.7500000E+04  6.4463108E-11
  7.0000000E+04  5.2967521E-11
  7.2500000E+04  4.3776953E-11
  7.5000000E+04  3.6379726E-11
  7.7500000E+04  3.0388333E-11
  8.0000000E+04  2.5506970E-11
  8.2500000E+04  2.1508049E-11
  8.5000000E+04  1.8214971E-11
  8.7500000E+04  1.5489762E-11
  9.0000000E+04  1.3223960E-11
  9.2500000E+04  1.1331776E-11
  9.5000000E+04  9.7449310E-12
  9.7500000E+04  8.4087976E-12
  1.0000000E+05  7.2794263E-12
  1.0250000E+05  6.3212884E-12
  1.0500000E+05  5.5055468E-12
  1.0750000E+05  4.8086897E-12
  1.1000000E+05  4.2114619E-12
  1.1250000E+05  3.6980145E-12
  1.1500000E+05  3.2552607E-12
  1.1750000E+05  2.8723627E-12
  1.2000000E+05  2.5403107E-12
  1.2250000E+05  2.2515872E-12
  1.2500000E+05  1.9998950E-12
  1.2750000E+05  1.7799410E-12
  1.3000000E+05  1.5872661E-12
  1.3250000E+05  1.4181012E-12
  1.3500000E+05  1.2692515E-12
  1.3750000E+05  1.1380003E-12
  1.4000000E+05  1.0220324E-12
  1.4250000E+05  9.1936887E-13
  1.4500000E+05  8.2831285E-13
  1.5000000E+05  6.7538925E-13
  1.5500000E+05  5.5383318E-13
  1.6000000E+05  4.5658645E-13
  1.6500000E+05  3.7831878E-13
  1.7000000E+05  3.1496778E-13
  1.7500000E+05  2.6341483E-13
  1.8000000E+05  2.2125234E-13
  1.8500000E+05  1.8660679E-13
  1.9000000E+05  1.5800924E-13
  1.9500000E+05  1.3430147E-13
  2.0000000E+05  1.1456259E-13
  2.0500000E+05  9.8057957E-14
  2.1000000E+05  8.4201797E-14
  2.1500000E+05  7.2524582E-14
  2.2000000E+05  6.2648594E-14
  2.2500000E+05  5.4271946E-14
  2.3000000E+05  4.7148631E-14
  2.3500000E+05  4.1075402E-14
  2.4000000E+05  3.5884025E-14
  
  
#  99  27  P4  EION =  7.000000000E+00 eV   264
#  S(0) = 1.636503E+00
  4.9139154E-02  0.0000000E+00
  4.9139154E+00  0.0000000E+00
  4.9139154E+00  6.5240783E-02
  7.0000000E+00  6.5240783E-02
  7.0027211E+00  6.5240783E-02
  7.0274490E+00  6.5645488E-02
  7.0521769E+00  6.6040253E-02
  7.0769048E+00  6.6425307E-02
  7.1016327E+00  6.6800891E-02
  7.1510885E+00  6.7524598E-02
  7.2005442E+00  6.8213156E-02
  7.2500000E+00  6.8868255E-02
  7.5000000E+00  7.1722111E-02
  7.7500000E+00  7.3933365E-02
  8.0000000E+00  7.5635917E-02
  8.2500000E+00  7.6932343E-02
  8.5000000E+00  7.7901798E-02
  8.7500000E+00  7.8605752E-02
  9.0000000E+00  7.9092232E-02
  9.2500000E+00  7.9398956E-02
  9.5000000E+00  7.9555681E-02
  1.0000000E+01  7.9508624E-02
  1.0500000E+01  7.9087823E-02
  1.1000000E+01  7.8380924E-02
  1.1500000E+01  7.7445037E-02
  1.2000000E+01  7.6318264E-02
  1.2500000E+01  7.5027032E-02
  1.3000000E+01  7.3590916E-02
  1.3500000E+01  7.2025613E-02
  1.4000000E+01  7.0344734E-02
  1.4500000E+01  6.8561562E-02
  1.5000000E+01  6.6689218E-02
  1.6000000E+01  6.2731423E-02
  1.7000000E+01  5.8583741E-02
  1.8000000E+01  5.4359373E-02
  1.9000000E+01  5.0163658E-02
  2.0000000E+01  4.6086311E-02
  2.1000000E+01  4.2197411E-02
  2.2000000E+01  3.8545020E-02
  2.3000000E+01  3.5157544E-02
  2.4000000E+01  3.2047007E-02
  2.5000000E+01  2.9212198E-02
  2.6000000E+01  2.6643301E-02
  2.7000000E+01  2.4324466E-02
  2.8000000E+01  2.2236630E-02
  2.9000000E+01  2.0359481E-02
  3.0000000E+01  1.8672535E-02
  3.1000000E+01  1.7156086E-02
  3.2000000E+01  1.5791884E-02
  3.4000000E+01  1.3454203E-02
  3.5000000E+01  1.2452012E-02
  3.6000000E+01  1.1544281E-02
  3.7000000E+01  1.0720313E-02
  3.8000000E+01  9.9708095E-03
  4.0000000E+01  8.6632419E-03
  4.2000000E+01  7.5671175E-03
  4.4000000E+01  6.6407701E-03
  4.6000000E+01  5.8519982E-03
  4.8000000E+01  5.1759342E-03
  5.0000000E+01  4.5931132E-03
  5.2500000E+01  3.9725650E-03
  5.5000000E+01  3.4505288E-03
  5.7500000E+01  3.0089254E-03
  5.8750000E+01  2.8137740E-03
  6.0000000E+01  2.6337002E-03
  6.2500000E+01  2.3135944E-03
  6.5000000E+01  2.0395157E-03
  6.7500000E+01  1.8040628E-03
  7.0000000E+01  1.6011126E-03
  7.2500000E+01  1.4255844E-03
  7.5000000E+01  1.2732618E-03
  7.7500000E+01  1.1406336E-03
  8.0000000E+01  1.0247375E-03
  8.2500000E+01  9.2310322E-04
  8.5000000E+01  8.3367552E-04
  8.7500000E+01  7.5471728E-04
  9.0000000E+01  6.8476169E-04
  9.2500000E+01  6.2258285E-04
  9.5000000E+01  5.6715035E-04
  9.7500000E+01  5.1759030E-04
  1.0000000E+02  4.7316063E-04
  1.0250000E+02  4.3322995E-04
  1.0500000E+02  3.9725876E-04
  1.1000000E+02  3.3542750E-04
  1.1250000E+02  3.0883155E-04
  1.1500000E+02  2.8470122E-04
  1.1750000E+02  2.6277463E-04
  1.2000000E+02  2.4282723E-04
  1.2500000E+02  2.0809932E-04
  1.3000000E+02  1.7917327E-04
  1.3500000E+02  1.5498572E-04
  1.4000000E+02  1.3469521E-04
  1.4500000E+02  1.1761552E-04
  1.5000000E+02  1.0319312E-04
  1.5500000E+02  9.0982248E-05
  1.6000000E+02  8.0613794E-05
  1.6500000E+02  7.1784583E-05
  1.7000000E+02  6.4251244E-05
  1.7500000E+02  5.7810918E-05
  1.8000000E+02  5.2293162E-05
  1.8500000E+02  4.7556603E-05
  1.9000000E+02  4.3484888E-05
  2.0000000E+02  3.6960106E-05
  2.0500000E+02  3.4354840E-05
  2.1000000E+02  3.2103792E-05
  2.1500000E+02  3.0156345E-05
  2.2000000E+02  2.8470495E-05
  2.2500000E+02  2.7011250E-05
  2.3000000E+02  2.5747584E-05
  2.3500000E+02  2.4651409E-05
  2.4000000E+02  2.3699480E-05
  2.5000000E+02  2.2154839E-05
  2.6000000E+02  2.0991568E-05
  2.7000000E+02  2.0111720E-05
  2.8000000E+02  1.9443624E-05
  2.9000000E+02  1.8935006E-05
  3.0000000E+02  1.8545944E-05
  3.1000000E+02  1.8245927E-05
  3.2000000E+02  1.8011545E-05
  3.3000000E+02  1.7826281E-05
  3.4000000E+02  1.7677769E-05
  3.5000000E+02  1.7555923E-05
  3.6000000E+02  1.7452645E-05
  3.8000000E+02  1.7278889E-05
  4.0000000E+02  1.7120325E-05
  4.2000000E+02  1.6957096E-05
  4.4000000E+02  1.6781346E-05
  4.6000000E+02  1.6589206E-05
  4.8000000E+02  1.6381439E-05
  5.0000000E+02  1.6159592E-05
  5.2500000E+02  1.5864840E-05
  5.5000000E+02  1.5553465E-05
  5.7500000E+02  1.5228450E-05
  6.0000000E+02  1.4893239E-05
  6.5000000E+02  1.4203940E-05
  6.7500000E+02  1.3854017E-05
  7.0000000E+02  1.3502719E-05
  7.2500000E+02  1.3152073E-05
  7.5000000E+02  1.2804577E-05
  8.0000000E+02  1.2126461E-05
  8.5000000E+02  1.1477821E-05
  9.0000000E+02  1.0862545E-05
  9.5000000E+02  1.0280772E-05
  1.0000000E+03  9.7311050E-06
  1.0500000E+03  9.2127398E-06
  1.1000000E+03  8.7250554E-06
  1.1500000E+03  8.2671835E-06
  1.2000000E+03  7.8382626E-06
  1.2500000E+03  7.4370857E-06
  1.3000000E+03  7.0617966E-06
  1.3500000E+03  6.7102686E-06
  1.4000000E+03  6.3805989E-06
  1.4500000E+03  6.0712125E-06
  1.5000000E+03  5.7807494E-06
  1.6000000E+03  5.2515830E-06
  1.7000000E+03  4.7842601E-06
  1.8000000E+03  4.3709761E-06
  1.9000000E+03  4.0038704E-06
  2.0000000E+03  3.6761536E-06
  2.1000000E+03  3.3829137E-06
  2.2000000E+03  3.1202185E-06
  2.3000000E+03  2.8843161E-06
  2.4000000E+03  2.6716489E-06
  2.5000000E+03  2.4792469E-06
  2.6000000E+03  2.3047799E-06
  2.7000000E+03  2.1463141E-06
  2.8000000E+03  2.0021277E-06
  2.9000000E+03  1.8706129E-06
  3.0000000E+03  1.7503352E-06
  3.1000000E+03  1.6400635E-06
  3.2000000E+03  1.5387645E-06
  3.4000000E+03  1.3597008E-06
  3.6000000E+03  1.2072444E-06
  3.8000000E+03  1.0765603E-06
  4.0000000E+03  9.6380893E-07
  4.2000000E+03  8.6600724E-07
  4.4000000E+03  7.8077407E-07
  4.6000000E+03  7.0616220E-07
  4.8000000E+03  6.4056950E-07
  5.0000000E+03  5.8267611E-07
  5.2500000E+03  5.1948579E-07
  5.5000000E+03  4.6487916E-07
  5.7500000E+03  4.1745440E-07
  5.8750000E+03  3.9607254E-07
  6.0000000E+03  3.7607874E-07
  6.2500000E+03  3.3982734E-07
  6.5000000E+03  3.0794059E-07
  6.7500000E+03  2.7979013E-07
  7.0000000E+03  2.5485241E-07
  7.2500000E+03  2.3268865E-07
  7.5000000E+03  2.1292945E-07
  7.7500000E+03  1.9526253E-07
  8.0000000E+03  1.7942275E-07
  8.2500000E+03  1.6518405E-07
  8.5000000E+03  1.5235284E-07
  8.7500000E+03  1.4076272E-07
  9.0000000E+03  1.3027012E-07
  9.2500000E+03  1.2075078E-07
  9.5000000E+03  1.1209675E-07
  1.0000000E+04  9.7020359E-08
  1.0500000E+04  8.4421025E-08
  1.1000000E+04  7.3820438E-08
  1.1500000E+04  6.4845765E-08
  1.2000000E+04  5.7203623E-08
  1.2500000E+04  5.0661198E-08
  1.3000000E+04  4.5032195E-08
  1.3500000E+04  4.0166445E-08
  1.4000000E+04  3.5942078E-08
  1.4500000E+04  3.2259510E-08
  1.5000000E+04  2.9036884E-08
  1.5500000E+04  2.6206534E-08
  1.6000000E+04  2.3712256E-08
  1.6500000E+04  2.1507120E-08
  1.7000000E+04  1.9551708E-08
  1.7500000E+04  1.7812759E-08
  1.8000000E+04  1.6262084E-08
  1.8500000E+04  1.4875693E-08
  1.9000000E+04  1.3633109E-08
  1.9500000E+04  1.2516778E-08
  2.0000000E+04  1.1511612E-08
  2.0500000E+04  1.0604593E-08
  2.1000000E+04  9.7844512E-09
  2.1500000E+04  9.0414014E-09
  2.2000000E+04  8.3669228E-09
  2.2500000E+04  7.7535740E-09
  2.3000000E+04  7.1948396E-09
  2.4000000E+04  6.2190276E-09
  2.5000000E+04  5.4014408E-09
  2.6000000E+04  4.7123659E-09
  2.7000000E+04  4.1283992E-09
  2.8000000E+04  3.6309594E-09
  2.9000000E+04  3.2051795E-09
  3.0000000E+04  2.8390850E-09
  3.1000000E+04  2.5229698E-09
  3.2000000E+04  2.2489193E-09
  3.3000000E+04  2.0104418E-09
  3.4000000E+04  1.8021816E-09
  3.5000000E+04  1.6196973E-09
  3.6000000E+04  1.4592889E-09
  3.7000000E+04  1.3178590E-09
  3.8000000E+04  1.1928030E-09
  3.9000000E+04  1.0819220E-09
  4.0000000E+04  9.8335291E-10
  4.1000000E+04  8.9551077E-10
  4.2000000E+04  8.1704205E-10
  4.3000000E+04  7.4678692E-10
  4.4000000E+04  6.8374817E-10
  4.5000000E+04  6.2706507E-10
  4.6000000E+04  5.7599325E-10
  4.7000000E+04  5.2988750E-10
  4.8000000E+04  4.8818693E-10
  5.0000000E+04  4.1610914E-10
  5.1250000E+04  3.7758705E-10
  5.2500000E+04  3.4330893E-10
  5.3750000E+04  3.1273593E-10
  5.5000000E+04  2.8540607E-10
  5.7500000E+04  2.3892676E-10
  5.8750000E+04  2.1913217E-10
  6.0000000E+04  2.0127775E-10
  6.1250000E+04  1.8514109E-10
  6.2500000E+04  1.7053313E-10
  6.3750000E+04  1.5729484E-10
  6.5000000E+04  1.4528523E-10
  6.7500000E+04  1.2446243E-10
  
  
#  99  29  Q5  EION =  7.000000000E+00 eV   248
#  S(0) = 2.796310E+00
  3.5000000E-02  0.0000000E+00
  3.5000000E+00  0.0000000E+00
  3.5000000E+00  6.9928906E-01
  7.0000000E+00  6.9928906E-01
  7.0000000E+00  1.0302917E-01
  7.0027211E+00  1.0302917E-01
  7.0274490E+00  1.0177358E-01
  7.0521769E+00  1.0053846E-01
  7.0769048E+00  9.9323375E-02
  7.1016327E+00  9.8127935E-02
  7.1510885E+00  9.5794405E-02
  7.2005442E+00  9.3534827E-02
  7.2500000E+00  9.1346292E-02
  7.5000000E+00  8.1275453E-02
  7.7500000E+00  7.2643629E-02
  8.0000000E+00  6.5202743E-02
  8.2500000E+00  5.8754191E-02
  8.5000000E+00  5.3137744E-02
  8.7500000E+00  4.8223194E-02
  9.0000000E+00  4.3904006E-02
  9.2500000E+00  4.0092463E-02
  9.5000000E+00  3.6715901E-02
  9.7500000E+00  3.3713788E-02
  1.0000000E+01  3.1035426E-02
  1.0250000E+01  2.8638141E-02
  1.0500000E+01  2.6485848E-02
  1.0750000E+01  2.4547875E-02
  1.1000000E+01  2.2798060E-02
  1.1250000E+01  2.1213990E-02
  1.1500000E+01  1.9776375E-02
  1.2000000E+01  1.7276182E-02
  1.2500000E+01  1.5189039E-02
  1.3000000E+01  1.3432539E-02
  1.3500000E+01  1.1943298E-02
  1.4000000E+01  1.0672022E-02
  1.4500000E+01  9.5799648E-03
  1.5000000E+01  8.6363935E-03
  1.5500000E+01  7.8167165E-03
  1.6000000E+01  7.1010813E-03
  1.6500000E+01  6.4733617E-03
  1.7000000E+01  5.9203431E-03
  1.7500000E+01  5.4311424E-03
  1.8000000E+01  4.9967297E-03
  1.8500000E+01  4.6095715E-03
  1.9000000E+01  4.2633559E-03
  1.9500000E+01  3.9527530E-03
  2.0000000E+01  3.6732533E-03
  2.0500000E+01  3.4210190E-03
  2.1000000E+01  3.1927648E-03
  2.1500000E+01  2.9856753E-03
  2.2000000E+01  2.7973243E-03
  2.2500000E+01  2.6256110E-03
  2.3000000E+01  2.4687128E-03
  2.4000000E+01  2.1932192E-03
  2.5000000E+01  1.9603839E-03
  2.6000000E+01  1.7621349E-03
  2.7000000E+01  1.5921712E-03
  2.8000000E+01  1.4455251E-03
  2.9000000E+01  1.3182446E-03
  3.0000000E+01  1.2071574E-03
  3.1000000E+01  1.1096970E-03
  3.2000000E+01  1.0237741E-03
  3.3000000E+01  9.4767238E-04
  3.4000000E+01  8.7997533E-04
  3.5000000E+01  8.1950853E-04
  3.6000000E+01  7.6528877E-04
  3.7000000E+01  7.1649097E-04
  3.8000000E+01  6.7242062E-04
  3.9000000E+01  6.3248823E-04
  4.0000000E+01  5.9619111E-04
  4.2000000E+01  5.3284803E-04
  4.4000000E+01  4.7963217E-04
  4.6000000E+01  4.3447997E-04
  4.8000000E+01  3.9582845E-04
  5.0000000E+01  3.6247697E-04
  5.2500000E+01  3.2683672E-04
  5.5000000E+01  2.9663212E-04
  5.7500000E+01  2.7080581E-04
  5.8750000E+01  2.5927400E-04
  6.0000000E+01  2.4854863E-04
  6.2500000E+01  2.2923071E-04
  6.5000000E+01  2.1235481E-04
  6.7500000E+01  1.9752434E-04
  7.0000000E+01  1.8441960E-04
  7.2500000E+01  1.7277894E-04
  7.5000000E+01  1.6238797E-04
  7.7500000E+01  1.5306997E-04
  8.0000000E+01  1.4467649E-04
  8.2500000E+01  1.3708351E-04
  8.5000000E+01  1.3018743E-04
  9.0000000E+01  1.1814726E-04
  9.5000000E+01  1.0799875E-04
  1.0000000E+02  9.9338051E-05
  1.0500000E+02  9.1866872E-05
  1.1000000E+02  8.5362942E-05
  1.1500000E+02  7.9659076E-05
  1.2000000E+02  7.4624580E-05
  1.2500000E+02  7.0158377E-05
  1.3000000E+02  6.6178729E-05
  1.3500000E+02  6.2617788E-05
  1.4000000E+02  5.9418776E-05
  1.4500000E+02  5.6534184E-05
  1.5000000E+02  5.3922475E-05
  1.6000000E+02  4.9375459E-05
  1.7000000E+02  4.5544450E-05
  1.8000000E+02  4.2252470E-05
  1.9000000E+02  3.9373618E-05
  2.0000000E+02  3.6819240E-05
  2.1000000E+02  3.4527199E-05
  2.2000000E+02  3.2457438E-05
  2.3000000E+02  3.0579473E-05
  2.4000000E+02  2.8870660E-05
  2.5000000E+02  2.7312828E-05
  2.6000000E+02  2.5889778E-05
  2.7000000E+02  2.4586840E-05
  2.8000000E+02  2.3391119E-05
  2.9000000E+02  2.2291504E-05
  3.0000000E+02  2.1278653E-05
  3.1000000E+02  2.0344306E-05
  3.2000000E+02  1.9481108E-05
  3.4000000E+02  1.7943510E-05
  3.6000000E+02  1.6622377E-05
  3.8000000E+02  1.5476245E-05
  4.0000000E+02  1.4468461E-05
  4.2000000E+02  1.3570917E-05
  4.4000000E+02  1.2761808E-05
  4.6000000E+02  1.2025768E-05
  4.8000000E+02  1.1353403E-05
  5.0000000E+02  1.0737334E-05
  5.2500000E+02  1.0038080E-05
  5.5000000E+02  9.4098794E-06
  5.7500000E+02  8.8451081E-06
  6.0000000E+02  8.3367512E-06
  6.5000000E+02  7.4637805E-06
  6.7500000E+02  7.0859250E-06
  7.0000000E+02  6.7394598E-06
  7.2500000E+02  6.4199979E-06
  7.5000000E+02  6.1239840E-06
  8.0000000E+02  5.5912735E-06
  8.5000000E+02  5.1260950E-06
  9.0000000E+02  4.7189203E-06
  9.5000000E+02  4.3619835E-06
  1.0000000E+03  4.0485853E-06
  1.0500000E+03  3.7714469E-06
  1.1000000E+03  3.5237324E-06
  1.1500000E+03  3.3004317E-06
  1.2000000E+03  3.0980247E-06
  1.2500000E+03  2.9137307E-06
  1.3000000E+03  2.7457043E-06
  1.3500000E+03  2.5926380E-06
  1.4000000E+03  2.4532320E-06
  1.4500000E+03  2.3258555E-06
  1.5000000E+03  2.2088293E-06
  1.6000000E+03  2.0006334E-06
  1.7000000E+03  1.8210876E-06
  1.8000000E+03  1.6651734E-06
  1.9000000E+03  1.5293160E-06
  2.0000000E+03  1.4106118E-06
  2.1000000E+03  1.3060097E-06
  2.2000000E+03  1.2128277E-06
  2.3000000E+03  1.1293253E-06
  2.4000000E+03  1.0544970E-06
  2.5000000E+03  9.8741279E-07
  2.6000000E+03  9.2696812E-07
  2.7000000E+03  8.7211447E-07
  2.8000000E+03  8.2203460E-07
  2.9000000E+03  7.7621030E-07
  3.0000000E+03  7.3425953E-07
  3.1000000E+03  6.9582796E-07
  3.2000000E+03  6.6054056E-07
  3.3000000E+03  6.2801028E-07
  3.4000000E+03  5.9790851E-07
  3.5000000E+03  5.6996105E-07
  3.6000000E+03  5.4396427E-07
  3.8000000E+03  4.9718729E-07
  4.0000000E+03  4.5643837E-07
  4.2000000E+03  4.2070608E-07
  4.4000000E+03  3.8915149E-07
  4.6000000E+03  3.6111611E-07
  4.8000000E+03  3.3607715E-07
  5.0000000E+03  3.1360931E-07
  5.2500000E+03  2.8862360E-07
  5.5000000E+03  2.6657889E-07
  5.7500000E+03  2.4702771E-07
  6.0000000E+03  2.2959691E-07
  6.5000000E+03  1.9993090E-07
  6.7500000E+03  1.8723868E-07
  7.0000000E+03  1.7573143E-07
  7.2500000E+03  1.6526354E-07
  7.5000000E+03  1.5571167E-07
  8.0000000E+03  1.3894960E-07
  8.5000000E+03  1.2476763E-07
  9.0000000E+03  1.1265756E-07
  9.5000000E+03  1.0223093E-07
  1.0000000E+04  9.3186857E-08
  1.0500000E+04  8.5289629E-08
  1.1000000E+04  7.8352195E-08
  1.1500000E+04  7.2224222E-08
  1.2000000E+04  6.6783679E-08
  1.2500000E+04  6.1930843E-08
  1.3000000E+04  5.7583537E-08
  1.3500000E+04  5.3673546E-08
  1.4000000E+04  5.0143864E-08
  1.4500000E+04  4.6946579E-08
  1.5000000E+04  4.4041150E-08
  1.6000000E+04  3.8972734E-08
  1.7000000E+04  3.4716927E-08
  1.8000000E+04  3.1108438E-08
  1.9000000E+04  2.8021935E-08
  2.0000000E+04  2.5361173E-08
  2.1000000E+04  2.3051644E-08
  2.2000000E+04  2.1034650E-08
  2.3000000E+04  1.9263076E-08
  2.4000000E+04  1.7698733E-08
  2.5000000E+04  1.6310616E-08
  2.6000000E+04  1.5073415E-08
  2.7000000E+04  1.3966246E-08
  2.8000000E+04  1.2971706E-08
  2.9000000E+04  1.2075168E-08
  3.0000000E+04  1.1264290E-08
  3.1000000E+04  1.0528612E-08
  3.2000000E+04  9.8592267E-09
  3.4000000E+04  8.6898887E-09
  3.6000000E+04  7.7069966E-09
  3.8000000E+04  6.8733781E-09
  4.0000000E+04  6.1606552E-09
  4.2000000E+04  5.5469599E-09
  4.4000000E+04  5.0151557E-09
  4.6000000E+04  4.5515958E-09
  4.8000000E+04  4.1453096E-09
  5.0000000E+04  3.7874360E-09
  5.2500000E+04  3.3973399E-09
  5.5000000E+04  3.0604312E-09
  5.7500000E+04  2.7677288E-09
  5.8750000E+04  2.6356440E-09
  6.0000000E+04  2.5120248E-09
  6.2500000E+04  2.2875059E-09
  6.5000000E+04  2.0894473E-09
  6.7500000E+04  1.9139770E-09
  7.0000000E+04  1.7578981E-09
  7.2500000E+04  1.6185677E-09
  7.5000000E+04  1.4937777E-09
  8.0000000E+04  1.2806143E-09
  8.2500000E+04  1.1892346E-09
  8.5000000E+04  1.1063392E-09
  8.7500000E+04  1.0309267E-09
  9.0000000E+04  9.6221094E-10
  9.5000000E+04  8.4235553E-10


==> anc/colstop/sbethe/sdbase/pdatconf.p14 <==
#  * Ground state configurations, ionization energies, central values
#  of Compton profiles, and level widths of free atoms of the elements
#  Z=1 to 99.
#  ** Ionization energies are from Carlson, 'Photoelectron and Auger
#  Spectroscopy' (Plenum Press, New York and London, 1975).
#  ** The Compton profiles at P_z=0 were calculated by Salvat from MCDF
#  atomic wave functions. These values are more accurate than those of
#  Biggs et al. [At. Data and Nucl. Data Tables 16 (1975) 201-309].
#  ** Level widths are from the EADL and from Campbell and Papp [At.
#  Data and Nucl. Data Tables 77 (2001) 1-56].
#
# +--- Atomic number (Z).
# |   +--- Code number of the shell (IS)
# |   | +--- Shell (x-ray level notation).
# |   | |  +--- Shell (spectroscopic notation, nlj).
# |   | |  |      +--- Shell occupation number (f_i).
# |   | |  |      |  +--- Ionization energy (eV), in decreasing order.
# |   | |  |      |  |            +-- One-electron Compton profile at
# |   | |  |      |  |            |   P_z=0 (atomic units).
# |   | |  |      |  |            |            +-- Level widths (eV)
# |   | |  |      |  |            |            |  EADL     CampbellPapp
# V   V V  V      V  V            V            V            V
  1   1 K  1s1/2  1  1.36000E+01  8.48807E-01  0.00000E+00  0.00000E+00
  2   1 K  1s1/2  2  2.45900E+01  5.35207E-01  0.00000E+00  0.00000E+00
  3   1 K  1s1/2  2  5.80000E+01  3.28501E-01  0.00000E+00  0.00000E+00
  3   2 L1 2s1/2  1  5.39200E+00  1.93549E+00  0.00000E+00  0.00000E+00
  4   1 K  1s1/2  2  1.15000E+02  2.36949E-01  0.00000E+00  0.00000E+00
  4   2 L1 2s1/2  2  9.32200E+00  1.34238E+00  0.00000E+00  0.00000E+00
  5   1 K  1s1/2  2  1.92000E+02  1.85913E-01  0.00000E+00  0.00000E+00
  5   2 L1 2s1/2  2  1.13860E+01  1.00114E+00  0.00000E+00  0.00000E+00
  5   3 L2 2p1/2  1  1.13860E+01  6.14623E-01  0.00000E+00  0.00000E+00
  6   1 K  1s1/2  2  2.88000E+02  1.53080E-01  6.14394E-02  0.00000E+00
  6   2 L1 2s1/2  2  1.65900E+01  8.03154E-01  0.00000E+00  0.00000E+00
  6   3 L2 2p1/2  2  1.12600E+01  4.88373E-01  0.00000E+00  0.00000E+00
  7   1 K  1s1/2  2  4.03000E+02  1.30137E-01  9.27355E-02  0.00000E+00
  7   2 L1 2s1/2  2  2.03300E+01  6.71894E-01  0.00000E+00  0.00000E+00
  7   3 L2 2p1/2  2  1.45300E+01  4.06903E-01  0.00000E+00  0.00000E+00
  7   4 L3 2p3/2  1  1.45300E+01  4.07257E-01  0.00000E+00  0.00000E+00
  8   1 K  1s1/2  2  5.38000E+02  1.13183E-01  1.33383E-01  0.00000E+00
  8   2 L1 2s1/2  2  2.84800E+01  5.77977E-01  0.00000E+00  0.00000E+00
  8   3 L2 2p1/2  2  1.36200E+01  3.49407E-01  0.00000E+00  0.00000E+00
  8   4 L3 2p3/2  2  1.36200E+01  3.49884E-01  0.00000E+00  0.00000E+00
  9   1 K  1s1/2  2  6.94000E+02  1.00136E-01  1.83627E-01  0.00000E+00
  9   2 L1 2s1/2  2  3.78500E+01  5.07272E-01  0.00000E+00  0.00000E+00
  9   3 L2 2p1/2  2  1.74200E+01  3.06443E-01  0.00000E+00  0.00000E+00
  9   4 L3 2p3/2  3  1.74200E+01  3.07053E-01  0.00000E+00  0.00000E+00
 10   1 K  1s1/2  2  8.70100E+02  8.97814E-02  2.42819E-01  2.40000E-01
 10   2 L1 2s1/2  2  4.84700E+01  4.52046E-01  0.00000E+00  0.00000E+00
 10   3 L2 2p1/2  2  2.16600E+01  2.73020E-01  0.00000E+00  1.00000E-02
 10   4 L3 2p3/2  4  2.15600E+01  2.73772E-01  0.00000E+00  1.00000E-02
 11   1 K  1s1/2  2  1.07500E+03  8.13091E-02  2.88293E-01  2.80000E-01
 11   2 L1 2s1/2  2  6.60000E+01  3.89372E-01  5.15289E-01  2.80000E-01
 11   3 L2 2p1/2  2  3.40000E+01  2.24103E-01  0.00000E+00  2.00000E-02
 11   4 L3 2p3/2  4  3.40000E+01  2.24717E-01  0.00000E+00  2.00000E-02
 11   5 M1 3s1/2  1  5.13900E+00  2.06434E+00  0.00000E+00  0.00000E+00
 12   1 K  1s1/2  2  1.30800E+03  7.42688E-02  3.33574E-01  3.30000E-01
 12   2 L1 2s1/2  2  9.20000E+01  3.41174E-01  1.12491E+00  4.60000E-01
 12   3 L2 2p1/2  2  5.40000E+01  1.91325E-01  4.44676E-04  3.00000E-02
 12   4 L3 2p3/2  4  5.40000E+01  1.91891E-01  4.17471E-04  3.00000E-02
 12   5 M1 3s1/2  2  7.64600E+00  1.58368E+00  0.00000E+00  0.00000E+00
 13   1 K  1s1/2  2  1.56400E+03  6.83322E-02  3.79003E-01  3.70000E-01
 13   2 L1 2s1/2  2  1.21000E+02  3.03886E-01  1.38951E+00  7.80000E-01
 13   3 L2 2p1/2  2  7.70000E+01  1.67061E-01  5.71959E-03  4.00000E-02
 13   4 L3 2p3/2  4  7.70000E+01  1.67604E-01  5.71691E-03  4.00000E-02
 13   5 M1 3s1/2  2  9.07500E+00  1.23808E+00  0.00000E+00  0.00000E+00
 13   6 M2 3p1/2  1  9.07500E+00  9.18119E-01  0.00000E+00  0.00000E+00
 14   1 K  1s1/2  2  1.84400E+03  6.32596E-02  4.25317E-01  4.30000E-01
 14   2 L1 2s1/2  2  1.54000E+02  2.74105E-01  1.68362E+00  9.00000E-01
 14   3 L2 2p1/2  2  1.04000E+02  1.48493E-01  1.75069E-02  5.00000E-02
 14   4 L3 2p3/2  4  1.04000E+02  1.49030E-01  1.75689E-02  5.00000E-02
 14   5 M1 3s1/2  2  1.34600E+01  1.03443E+00  0.00000E+00  0.00000E+00
 14   6 M2 3p1/2  2  8.15100E+00  7.43235E-01  0.00000E+00  0.00000E+00
 15   1 K  1s1/2  2  2.14800E+03  5.88756E-02  4.72810E-01  4.70000E-01
 15   2 L1 2s1/2  2  1.91000E+02  2.49749E-01  2.03044E+00  1.10000E+00
 15   3 L2 2p1/2  2  1.35000E+02  1.33772E-01  3.72570E-02  7.00000E-02
 15   4 L3 2p3/2  4  1.34000E+02  1.34312E-01  3.74131E-02  7.00000E-02
 15   5 M1 3s1/2  2  1.61500E+01  8.94833E-01  0.00000E+00  0.00000E+00
 15   6 M2 3p1/2  2  1.04900E+01  6.29989E-01  0.00000E+00  0.00000E+00
 15   7 M3 3p3/2  1  1.04900E+01  6.32143E-01  0.00000E+00  0.00000E+00
 16   1 K  1s1/2  2  2.47600E+03  5.50495E-02  5.22046E-01  5.20000E-01
 16   2 L1 2s1/2  2  2.32000E+02  2.29436E-01  2.39478E+00  1.30000E+00
 16   3 L2 2p1/2  2  1.70000E+02  1.21780E-01  6.58641E-02  9.00000E-02
 16   4 L3 2p3/2  4  1.68000E+02  1.22328E-01  6.61693E-02  9.00000E-02
 16   5 M1 3s1/2  2  2.02000E+01  7.91379E-01  0.00000E+00  0.00000E+00
 16   6 M2 3p1/2  2  1.03600E+01  5.49112E-01  0.00000E+00  0.00000E+00
 16   7 M3 3p3/2  2  1.03600E+01  5.51437E-01  0.00000E+00  0.00000E+00
 17   1 K  1s1/2  2  2.82900E+03  5.16812E-02  5.74201E-01  5.70000E-01
 17   2 L1 2s1/2  2  2.77000E+02  2.12221E-01  2.80334E+00  1.50000E+00
 17   3 L2 2p1/2  2  2.08000E+02  1.11802E-01  1.03367E-01  1.10000E-01
 17   4 L3 2p3/2  4  2.06000E+02  1.12363E-01  1.03878E-01  1.10000E-01
 17   5 M1 3s1/2  2  2.45400E+01  7.10882E-01  0.00000E+00  0.00000E+00
 17   6 M2 3p1/2  2  1.29700E+01  4.87831E-01  0.00000E+00  0.00000E+00
 17   7 M3 3p3/2  3  1.29700E+01  4.90323E-01  0.00000E+00  0.00000E+00
 18   1 K  1s1/2  2  3.20630E+03  4.86931E-02  6.29297E-01  6.60000E-01
 18   2 L1 2s1/2  2  3.26500E+02  1.97433E-01  3.24254E+00  1.80000E+00
 18   3 L2 2p1/2  2  2.50600E+02  1.03179E-01  1.50504E-01  1.30000E-01
 18   4 L3 2p3/2  4  2.48500E+02  1.03751E-01  1.51295E-01  1.30000E-01
 18   5 M1 3s1/2  2  2.92400E+01  6.46094E-01  0.00000E+00  1.40000E-01
 18   6 M2 3p1/2  2  1.59400E+01  4.39676E-01  0.00000E+00  0.00000E+00
 18   7 M3 3p3/2  4  1.57600E+01  4.42337E-01  0.00000E+00  0.00000E+00
 19   1 K  1s1/2  2  3.61000E+03  4.60230E-02  6.85470E-01  7.10000E-01
 19   2 L1 2s1/2  2  3.81000E+02  1.84412E-01  3.67538E+00  2.10000E+00
 19   3 L2 2p1/2  2  2.99000E+02  9.58954E-02  1.78865E-01  1.80000E-01
 19   4 L3 2p3/2  4  2.96000E+02  9.64819E-02  1.79926E-01  1.80000E-01
 19   5 M1 3s1/2  2  3.70000E+01  5.67766E-01  0.00000E+00  7.00000E-01
 19   6 M2 3p1/2  2  1.90000E+01  3.74525E-01  0.00000E+00  0.00000E+00
 19   7 M3 3p3/2  4  1.87000E+01  3.76666E-01  0.00000E+00  0.00000E+00
 19  10 N1 4s1/2  1  4.34100E+00  2.44866E+00  0.00000E+00  0.00000E+00
 20   1 K  1s1/2  2  4.04100E+03  4.36230E-02  7.44960E-01  7.70000E-01
 20   2 L1 2s1/2  2  4.41000E+02  1.72935E-01  3.94726E+00  2.50000E+00
 20   3 L2 2p1/2  2  3.53000E+02  8.95584E-02  2.06361E-01  2.10000E-01
 20   4 L3 2p3/2  4  3.49000E+02  9.01604E-02  2.07743E-01  2.10000E-01
 20   5 M1 3s1/2  2  4.60000E+01  5.06050E-01  0.00000E+00  1.10000E+00
 20   6 M2 3p1/2  2  2.80000E+01  3.28910E-01  0.00000E+00  1.20000E+00
 20   7 M3 3p3/2  4  2.80000E+01  3.30822E-01  0.00000E+00  1.20000E+00
 20  10 N1 4s1/2  2  6.11300E+00  1.93895E+00  0.00000E+00  0.00000E+00
 21   1 K  1s1/2  2  4.49400E+03  4.14519E-02  8.00200E-01  8.30000E-01
 21   2 L1 2s1/2  2  5.03000E+02  1.62807E-01  4.58686E+00  3.30000E+00
 21   3 L2 2p1/2  2  4.08000E+02  8.40136E-02  2.26178E-01  3.60000E-01
 21   4 L3 2p3/2  4  4.03000E+02  8.46332E-02  2.27979E-01  2.30000E-01
 21   5 M1 3s1/2  2  5.50000E+01  4.68720E-01  1.48261E+00  1.70000E+00
 21   6 M2 3p1/2  2  3.30000E+01  3.02133E-01  5.88633E-02  1.20000E+00
 21   7 M3 3p3/2  4  3.30000E+01  3.04064E-01  4.99342E-02  1.20000E+00
 21   8 M4 3d3/2  1  7.02700E+00  3.12740E-01  0.00000E+00  0.00000E+00
 21  10 N1 4s1/2  2  7.02700E+00  1.82743E+00  0.00000E+00  0.00000E+00
 22   1 K  1s1/2  2  4.97000E+03  3.94800E-02  8.58900E-01  8.90000E-01
 22   2 L1 2s1/2  2  5.67000E+02  1.53807E-01  5.26581E+00  3.90000E+00
 22   3 L2 2p1/2  2  4.65000E+02  7.91236E-02  2.50627E-01  5.20000E-01
 22   4 L3 2p3/2  4  4.59000E+02  7.97622E-02  2.53018E-01  2.50000E-01
 22   5 M1 3s1/2  2  6.40000E+01  4.38139E-01  2.11741E+00  2.10000E+00
 22   6 M2 3p1/2  2  3.90000E+01  2.80528E-01  1.91787E-01  1.20000E+00
 22   7 M3 3p3/2  4  3.80000E+01  2.82506E-01  1.64807E-01  1.20000E+00
 22   8 M4 3d3/2  2  8.00000E+00  2.77095E-01  0.00000E+00  0.00000E+00
 22  10 N1 4s1/2  2  6.82000E+00  1.74703E+00  0.00000E+00  0.00000E+00
 23   1 K  1s1/2  2  5.47000E+03  3.76812E-02  9.21910E-01  9.60000E-01
 23   2 L1 2s1/2  2  6.33000E+02  1.45750E-01  5.91741E+00  4.60000E+00
 23   3 L2 2p1/2  2  5.25000E+02  7.47748E-02  2.80250E-01  7.80000E-01
 23   4 L3 2p3/2  4  5.18000E+02  7.54333E-02  2.83589E-01  2.80000E-01
 23   5 M1 3s1/2  2  7.20000E+01  4.12085E-01  2.63681E+00  2.20000E+00
 23   6 M2 3p1/2  2  4.40000E+01  2.62324E-01  4.07132E-01  1.20000E+00
 23   7 M3 3p3/2  4  4.30000E+01  2.64364E-01  3.81281E-01  1.20000E+00
 23   8 M4 3d3/2  3  8.00000E+00  2.51565E-01  0.00000E+00  0.00000E+00
 23  10 N1 4s1/2  2  6.74000E+00  1.68157E+00  0.00000E+00  0.00000E+00
 24   1 K  1s1/2  2  5.99500E+03  3.60328E-02  9.85310E-01  1.02000E+00
 24   2 L1 2s1/2  2  7.02000E+02  1.38504E-01  6.82703E+00  5.20000E+00
 24   3 L2 2p1/2  2  5.89000E+02  7.08800E-02  3.17684E-01  7.60000E-01
 24   4 L3 2p3/2  4  5.80000E+02  7.15592E-02  3.22607E-01  3.20000E-01
 24   5 M1 3s1/2  2  8.00000E+01  3.94999E-01  3.26011E+00  2.30000E+00
 24   6 M2 3p1/2  2  4.90000E+01  2.50219E-01  9.25870E-01  1.20000E+00
 24   7 M3 3p3/2  4  4.80000E+01  2.52441E-01  8.90589E-01  1.20000E+00
 24   8 M4 3d3/2  4  8.25000E+00  2.62497E-01  0.00000E+00  0.00000E+00
 24   9 M5 3d5/2  1  8.25000E+00  2.63959E-01  0.00000E+00  0.00000E+00
 24  10 N1 4s1/2  1  7.50800E+00  1.82383E+00  0.00000E+00  0.00000E+00
 25   1 K  1s1/2  2  6.54400E+03  3.45189E-02  1.06506E+00  1.11000E+00
 25   2 L1 2s1/2  2  7.55000E+02  1.31920E-01  6.72500E+00  6.20000E+00
 25   3 L2 2p1/2  2  6.56000E+02  6.73678E-02  3.56323E-01  9.70000E-01
 25   4 L3 2p3/2  4  6.45000E+02  6.80680E-02  3.62622E-01  3.60000E-01
 25   5 M1 3s1/2  2  8.90000E+01  3.69361E-01  3.38842E+00  2.40000E+00
 25   6 M2 3p1/2  2  5.50000E+01  2.32855E-01  1.07913E+00  1.20000E+00
 25   7 M3 3p3/2  4  5.30000E+01  2.35040E-01  1.03643E+00  1.20000E+00
 25   8 M4 3d3/2  4  9.00000E+00  2.15446E-01  0.00000E+00  0.00000E+00
 25   9 M5 3d5/2  1  9.00000E+00  2.16401E-01  0.00000E+00  0.00000E+00
 25  10 N1 4s1/2  2  7.43400E+00  1.57584E+00  0.00000E+00  0.00000E+00
 26   1 K  1s1/2  2  7.11700E+03  3.31215E-02  1.14653E+00  1.19000E+00
 26   2 L1 2s1/2  2  8.51000E+02  1.25935E-01  7.38040E+00  7.00000E+00
 26   3 L2 2p1/2  2  7.26000E+02  6.41844E-02  4.03494E-01  1.14000E+00
 26   4 L3 2p3/2  4  7.13000E+02  6.49062E-02  4.12073E-01  4.10000E-01
 26   5 M1 3s1/2  2  9.80000E+01  3.51458E-01  3.69582E+00  2.40000E+00
 26   6 M2 3p1/2  2  6.10000E+01  2.20645E-01  1.51344E+00  1.23000E+00
 26   7 M3 3p3/2  4  5.90000E+01  2.22909E-01  1.45593E+00  1.23000E+00
 26   8 M4 3d3/2  4  9.00000E+00  2.01788E-01  0.00000E+00  0.00000E+00
 26   9 M5 3d5/2  2  9.00000E+00  2.02832E-01  0.00000E+00  0.00000E+00
 26  10 N1 4s1/2  2  7.87000E+00  1.53122E+00  0.00000E+00  0.00000E+00
 27   1 K  1s1/2  2  7.71500E+03  3.18282E-02  1.23581E+00  1.28000E+00
 27   2 L1 2s1/2  2  9.31000E+02  1.20462E-01  7.97138E+00  7.20000E+00
 27   3 L2 2p1/2  2  8.00000E+02  6.12840E-02  4.57204E-01  1.13000E+00
 27   4 L3 2p3/2  4  7.85000E+02  6.20279E-02  4.68697E-01  4.70000E-01
 27   5 M1 3s1/2  2  1.07000E+02  3.35323E-01  3.97332E+00  2.40000E+00
 27   6 M2 3p1/2  2  6.80000E+01  2.09712E-01  2.00085E+00  1.25000E+00
 27   7 M3 3p3/2  4  6.60000E+01  2.12059E-01  1.92735E+00  1.27000E+00
 27   8 M4 3d3/2  4  9.00000E+00  1.90047E-01  0.00000E+00  0.00000E+00
 27   9 M5 3d5/2  3  9.00000E+00  1.91186E-01  0.00000E+00  0.00000E+00
 27  10 N1 4s1/2  2  7.86400E+00  1.49054E+00  0.00000E+00  0.00000E+00
 28   1 K  1s1/2  2  8.33800E+03  3.06276E-02  1.33416E+00  1.39000E+00
 28   2 L1 2s1/2  2  1.01500E+03  1.15436E-01  8.51465E+00  6.40000E+00
 28   3 L2 2p1/2  2  8.77000E+02  5.86296E-02  5.25197E-01  9.80000E-01
 28   4 L3 2p3/2  4  8.60000E+02  5.93958E-02  5.32806E-01  5.30000E-01
 28   5 M1 3s1/2  2  1.17000E+02  3.20679E-01  4.24752E+00  2.30000E+00
 28   6 M2 3p1/2  2  7.50000E+01  1.99846E-01  2.54097E+00  1.30000E+00
 28   7 M3 3p3/2  4  7.30000E+01  2.02278E-01  2.44746E+00  1.30000E+00
 28   8 M4 3d3/2  4  1.00000E+01  1.79793E-01  0.00000E+00  0.00000E+00
 28   9 M5 3d5/2  4  1.00000E+01  1.81031E-01  0.00000E+00  0.00000E+00
 28  10 N1 4s1/2  2  7.63500E+00  1.45309E+00  0.00000E+00  0.00000E+00
 29   1 K  1s1/2  2  8.98600E+03  2.95096E-02  1.43703E+00  1.49000E+00
 29   2 L1 2s1/2  2  1.10300E+03  1.10809E-01  9.13115E+00  5.50000E+00
 29   3 L2 2p1/2  2  9.58000E+02  5.61903E-02  5.98646E-01  1.04000E+00
 29   4 L3 2p3/2  4  9.38000E+02  5.69789E-02  6.13478E-01  6.10000E-01
 29   5 M1 3s1/2  2  1.27000E+02  3.10672E-01  4.72623E+00  2.20000E+00
 29   6 M2 3p1/2  2  8.20000E+01  1.92987E-01  3.56159E+00  1.90000E+00
 29   7 M3 3p3/2  4  8.00000E+01  1.95626E-01  3.45798E+00  1.80000E+00
 29   8 M4 3d3/2  4  1.10000E+01  1.85026E-01  0.00000E+00  0.00000E+00
 29   9 M5 3d5/2  6  1.04000E+01  1.87154E-01  0.00000E+00  0.00000E+00
 29  10 N1 4s1/2  1  7.72600E+00  1.60814E+00  0.00000E+00  0.00000E+00
 30   1 K  1s1/2  2  9.66300E+03  2.84671E-02  1.55987E+00  1.62000E+00
 30   2 L1 2s1/2  2  1.19800E+03  1.06518E-01  9.50179E+00  4.80000E+00
 30   3 L2 2p1/2  2  1.04700E+03  5.39403E-02  6.72350E-01  1.06000E+00
 30   4 L3 2p3/2  4  1.02400E+03  5.47521E-02  6.84436E-01  6.80000E-01
 30   5 M1 3s1/2  2  1.41000E+02  2.95031E-01  4.75793E+00  2.10000E+00
 30   6 M2 3p1/2  2  9.40000E+01  1.82703E-01  3.77041E+00  2.10000E+00
 30   7 M3 3p3/2  4  9.10000E+01  1.85311E-01  3.61880E+00  2.15000E+00
 30   8 M4 3d3/2  4  1.20000E+01  1.62620E-01  0.00000E+00  0.00000E+00
 30   9 M5 3d5/2  6  1.12000E+01  1.64072E-01  0.00000E+00  0.00000E+00
 30  10 N1 4s1/2  2  9.39400E+00  1.38590E+00  0.00000E+00  0.00000E+00
 31   1 K  1s1/2  2  1.03710E+04  2.74920E-02  1.69577E+00  1.76000E+00
 31   2 L1 2s1/2  2  1.30200E+03  1.02534E-01  8.70635E+00  4.10000E+00
 31   3 L2 2p1/2  2  1.14600E+03  5.18545E-02  7.55148E-01  7.70000E-01
 31   4 L3 2p3/2  4  1.11900E+03  5.26893E-02  7.61495E-01  7.70000E-01
 31   5 M1 3s1/2  2  1.62000E+02  2.80496E-01  4.45704E+00  2.00000E+00
 31   6 M2 3p1/2  2  1.11000E+02  1.72903E-01  3.92603E+00  2.25000E+00
 31   7 M3 3p3/2  4  1.07000E+02  1.75456E-01  3.71502E+00  2.30000E+00
 31   8 M4 3d3/2  4  2.10000E+01  1.45789E-01  1.29661E-02  1.20000E-02
 31   9 M5 3d5/2  6  2.00000E+01  1.46898E-01  0.00000E+00  0.00000E+00
 31  10 N1 4s1/2  2  9.33300E+00  1.15806E+00  0.00000E+00  0.00000E+00
 31  11 N2 4p1/2  1  9.33300E+00  9.06914E-01  0.00000E+00  0.00000E+00
 32   1 K  1s1/2  2  1.11070E+04  2.65778E-02  1.84630E+00  1.92000E+00
 32   2 L1 2s1/2  2  1.41300E+03  9.88200E-02  8.71125E+00  3.80000E+00
 32   3 L2 2p1/2  2  1.25100E+03  4.99147E-02  8.41625E-01  8.60000E-01
 32   4 L3 2p3/2  4  1.22000E+03  5.07723E-02  8.40206E-01  8.60000E-01
 32   5 M1 3s1/2  2  1.84000E+02  2.66915E-01  4.13435E+00  2.10000E+00
 32   6 M2 3p1/2  2  1.30000E+02  1.63828E-01  3.99085E+00  2.30000E+00
 32   7 M3 3p3/2  4  1.25000E+02  1.66331E-01  3.71414E+00  2.30000E+00
 32   8 M4 3d3/2  4  3.30000E+01  1.32972E-01  4.51944E-02  4.50000E-02
 32   9 M5 3d5/2  6  3.20000E+01  1.33902E-01  4.35613E-02  4.00000E-02
 32  10 N1 4s1/2  2  1.43000E+01  1.01359E+00  0.00000E+00  0.00000E+00
 32  11 N2 4p1/2  2  7.90000E+00  7.60432E-01  0.00000E+00  0.00000E+00
 33   1 K  1s1/2  2  1.18710E+04  2.57189E-02  2.01251E+00  2.09000E+00
 33   2 L1 2s1/2  2  1.53100E+03  9.53490E-02  7.85102E+00  3.80000E+00
 33   3 L2 2p1/2  2  1.36200E+03  4.81059E-02  9.34439E-01  9.50000E-01
 33   4 L3 2p3/2  4  1.32700E+03  4.89862E-02  9.21098E-01  9.40000E-01
 33   5 M1 3s1/2  2  2.08000E+02  2.54342E-01  3.96016E+00  2.40000E+00
 33   6 M2 3p1/2  2  1.51000E+02  1.55513E-01  3.94907E+00  2.25000E+00
 33   7 M3 3p3/2  4  1.45000E+02  1.57976E-01  3.62765E+00  2.25000E+00
 33   8 M4 3d3/2  4  4.60000E+01  1.22688E-01  5.78560E-02  5.80000E-02
 33   9 M5 3d5/2  6  4.50000E+01  1.23509E-01  5.95170E-02  6.00000E-02
 33  10 N1 4s1/2  2  1.70000E+01  9.08227E-01  0.00000E+00  0.00000E+00
 33  11 N2 4p1/2  2  9.81000E+00  6.64596E-01  0.00000E+00  0.00000E+00
 33  12 N3 4p3/2  1  9.81000E+00  6.76745E-01  0.00000E+00  0.00000E+00
 34   1 K  1s1/2  2  1.26620E+04  2.49103E-02  2.19551E+00  2.28000E+00
 34   2 L1 2s1/2  2  1.65600E+03  9.20979E-02  8.04040E+00  3.80000E+00
 34   3 L2 2p1/2  2  1.47900E+03  4.64150E-02  1.02918E+00  1.05000E+00
 34   4 L3 2p3/2  4  1.43900E+03  4.73180E-02  1.00330E+00  1.02000E+00
 34   5 M1 3s1/2  2  2.34000E+02  2.42746E-01  4.22998E+00  2.80000E+00
 34   6 M2 3p1/2  2  1.73000E+02  1.47917E-01  3.86349E+00  2.20000E+00
 34   7 M3 3p3/2  4  1.66000E+02  1.50349E-01  3.50617E+00  2.20000E+00
 34   8 M4 3d3/2  4  6.10000E+01  1.14157E-01  6.45672E-02  6.50000E-02
 34   9 M5 3d5/2  6  6.00000E+01  1.14905E-01  6.60011E-02  6.00000E-02
 34  10 N1 4s1/2  2  2.01500E+01  8.26232E-01  0.00000E+00  0.00000E+00
 34  11 N2 4p1/2  2  9.75000E+00  5.94481E-01  0.00000E+00  0.00000E+00
 34  12 N3 4p3/2  2  9.75000E+00  6.06552E-01  0.00000E+00  0.00000E+00
 35   1 K  1s1/2  2  1.34810E+04  2.41475E-02  2.39624E+00  2.49000E+00
 35   2 L1 2s1/2  2  1.78700E+03  8.90462E-02  8.23703E+00  3.80000E+00
 35   3 L2 2p1/2  2  1.60200E+03  4.48309E-02  1.12530E+00  1.14000E+00
 35   4 L3 2p3/2  4  1.55600E+03  4.57566E-02  1.08620E+00  1.11000E+00
 35   5 M1 3s1/2  2  2.62000E+02  2.32059E-01  4.35841E+00  3.20000E+00
 35   6 M2 3p1/2  2  1.97000E+02  1.40975E-01  3.74492E+00  2.10000E+00
 35   7 M3 3p3/2  4  1.89000E+02  1.43385E-01  3.34069E+00  2.15000E+00
 35   8 M4 3d3/2  4  7.70000E+01  1.06910E-01  6.84632E-02  6.80000E-02
 35   9 M5 3d5/2  6  7.60000E+01  1.07608E-01  7.00490E-02  7.00000E-02
 35  10 N1 4s1/2  2  2.38000E+01  7.59818E-01  0.00000E+00  0.00000E+00
 35  11 N2 4p1/2  2  1.18500E+01  5.39954E-01  0.00000E+00  0.00000E+00
 35  12 N3 4p3/2  3  1.18500E+01  5.51962E-01  0.00000E+00  0.00000E+00
 36   1 K  1s1/2  2  1.43270E+04  2.34268E-02  2.61667E+00  2.71000E+00
 36   2 L1 2s1/2  2  1.92460E+03  8.61761E-02  7.17186E+00  3.75000E+00
 36   3 L2 2p1/2  2  1.73090E+03  4.33437E-02  1.22492E+00  1.25000E+00
 36   4 L3 2p3/2  4  1.67840E+03  4.42920E-02  1.16988E+00  1.19000E+00
 36   5 M1 3s1/2  2  2.92800E+02  2.22201E-01  5.16945E+00  3.50000E+00
 36   6 M2 3p1/2  2  2.22200E+02  1.34447E-01  3.54164E+00  1.60000E+00
 36   7 M3 3p3/2  4  2.14400E+02  1.36826E-01  3.08292E+00  1.10000E+00
 36   8 M4 3d3/2  4  9.50000E+01  1.00645E-01  7.02603E-02  7.00000E-02
 36   9 M5 3d5/2  6  9.38000E+01  1.01307E-01  7.21158E-02  7.20000E-02
 36  10 N1 4s1/2  2  2.75100E+01  7.04517E-01  0.00000E+00  4.00000E-01
 36  11 N2 4p1/2  2  1.46500E+01  4.96026E-01  0.00000E+00  0.00000E+00
 36  12 N3 4p3/2  4  1.40000E+01  5.08009E-01  0.00000E+00  0.00000E+00
 37   1 K  1s1/2  2  1.52030E+04  2.27445E-02  2.85509E+00  2.96000E+00
 37   2 L1 2s1/2  2  2.06800E+03  8.34697E-02  6.20973E+00  3.75000E+00
 37   3 L2 2p1/2  2  1.86700E+03  4.19445E-02  1.31238E+00  1.34000E+00
 37   4 L3 2p3/2  4  1.80700E+03  4.29154E-02  1.25060E+00  1.27000E+00
 37   5 M1 3s1/2  2  3.25000E+02  2.12980E-01  5.83110E+00  4.00000E+00
 37   6 M2 3p1/2  2  2.51000E+02  1.28577E-01  3.16078E+00  1.90000E+00
 37   7 M3 3p3/2  4  2.42000E+02  1.30938E-01  2.81764E+00  1.95000E+00
 37   8 M4 3d3/2  4  1.16000E+02  9.50647E-02  6.68511E-02  6.70000E-02
 37   9 M5 3d5/2  6  1.14000E+02  9.56993E-02  6.94124E-02  6.00000E-02
 37  10 N1 4s1/2  2  3.20000E+01  6.31557E-01  2.48227E-01  1.20000E+00
 37  11 N2 4p1/2  2  1.60000E+01  4.33354E-01  0.00000E+00  0.00000E+00
 37  12 N3 4p3/2  4  1.53000E+01  4.42726E-01  0.00000E+00  0.00000E+00
 37  17 O1 5s1/2  1  4.18000E+00  2.55514E+00  0.00000E+00  0.00000E+00
 38   1 K  1s1/2  2  1.61080E+04  2.20975E-02  3.11463E+00  3.23000E+00
 38   2 L1 2s1/2  2  2.21900E+03  8.09140E-02  6.25140E+00  3.75000E+00
 38   3 L2 2p1/2  2  2.01000E+03  4.06256E-02  1.40066E+00  1.43000E+00
 38   4 L3 2p3/2  4  1.94300E+03  4.16189E-02  1.32998E+00  1.35000E+00
 38   5 M1 3s1/2  2  3.61000E+02  2.04400E-01  6.56795E+00  4.40000E+00
 38   6 M2 3p1/2  2  2.83000E+02  1.23161E-01  2.81871E+00  1.90000E+00
 38   7 M3 3p3/2  4  2.73000E+02  1.25508E-01  2.47358E+00  1.90000E+00
 38   8 M4 3d3/2  4  1.39000E+02  9.01051E-02  6.05818E-02  6.10000E-02
 38   9 M5 3d5/2  6  1.37000E+02  9.07187E-02  6.36898E-02  6.00000E-02
 38  10 N1 4s1/2  2  4.00000E+01  5.72573E-01  6.50959E-01  1.60000E+00
 38  11 N2 4p1/2  2  2.30000E+01  3.88833E-01  7.05620E-04  4.00000E-01
 38  12 N3 4p3/2  4  2.20000E+01  3.96957E-01  1.60087E-03  0.00000E+00
 38  17 O1 5s1/2  2  5.69000E+00  2.06039E+00  0.00000E+00  0.00000E+00
 39   1 K  1s1/2  2  1.70410E+04  2.14831E-02  3.39433E+00  3.51000E+00
 39   2 L1 2s1/2  2  2.37500E+03  7.84982E-02  6.03801E+00  3.75000E+00
 39   3 L2 2p1/2  2  2.15800E+03  3.93802E-02  1.49325E+00  1.53000E+00
 39   4 L3 2p3/2  4  2.08300E+03  4.03962E-02  1.41285E+00  1.43000E+00
 39   5 M1 3s1/2  2  3.97000E+02  1.96458E-01  7.09492E+00  4.90000E+00
 39   6 M2 3p1/2  2  3.15000E+02  1.18163E-01  2.51856E+00  1.95000E+00
 39   7 M3 3p3/2  4  3.04000E+02  1.20500E-01  2.67671E+00  1.95000E+00
 39   8 M4 3d3/2  4  1.63000E+02  8.56596E-02  6.24781E-02  6.20000E-02
 39   9 M5 3d5/2  6  1.61000E+02  8.62570E-02  6.59706E-02  6.00000E-02
 39  10 N1 4s1/2  2  4.80000E+01  5.33077E-01  2.25901E+00  2.00000E+00
 39  11 N2 4p1/2  2  3.00000E+01  3.59482E-01  6.39733E-02  8.00000E-01
 39  12 N3 4p3/2  4  2.90000E+01  3.67134E-01  6.06061E-02  3.00000E-01
 39  13 N4 4d3/2  1  6.45000E+00  4.54852E-01  0.00000E+00  0.00000E+00
 39  17 O1 5s1/2  2  6.45000E+00  1.89789E+00  0.00000E+00  0.00000E+00
 40   1 K  1s1/2  2  1.80020E+04  2.08989E-02  3.69620E+00  3.83000E+00
 40   2 L1 2s1/2  2  2.53600E+03  7.62109E-02  5.69127E+00  3.75000E+00
 40   3 L2 2p1/2  2  2.31100E+03  3.82024E-02  1.58846E+00  1.63000E+00
 40   4 L3 2p3/2  4  2.22700E+03  3.92411E-02  1.49658E+00  1.51000E+00
 40   5 M1 3s1/2  2  4.34000E+02  1.89089E-01  7.58640E+00  5.40000E+00
 40   6 M2 3p1/2  2  3.48000E+02  1.13549E-01  2.68881E+00  2.00000E+00
 40   7 M3 3p3/2  4  3.35000E+02  1.15881E-01  2.83926E+00  2.00000E+00
 40   8 M4 3d3/2  4  1.87000E+02  8.16747E-02  7.01652E-02  7.00000E-02
 40   9 M5 3d5/2  6  1.85000E+02  8.22604E-02  7.37312E-02  7.00000E-02
 40  10 N1 4s1/2  2  5.60000E+01  5.01102E-01  4.51161E+00  2.40000E+00
 40  11 N2 4p1/2  2  3.50000E+01  3.36159E-01  2.67457E-01  1.20000E+00
 40  12 N3 4p3/2  4  3.30000E+01  3.43554E-01  2.50696E-01  6.00000E-01
 40  13 N4 4d3/2  2  7.72500E+00  3.93915E-01  0.00000E+00  0.00000E+00
 40  17 O1 5s1/2  2  7.72500E+00  1.79836E+00  0.00000E+00  0.00000E+00
 41   1 K  1s1/2  2  1.89900E+04  2.03425E-02  4.01950E+00  4.16000E+00
 41   2 L1 2s1/2  2  2.70200E+03  7.40421E-02  5.89959E+00  3.80000E+00
 41   3 L2 2p1/2  2  2.46900E+03  3.70868E-02  1.69072E+00  1.73000E+00
 41   4 L3 2p3/2  4  2.37500E+03  3.81483E-02  1.58500E+00  1.60000E+00
 41   5 M1 3s1/2  2  4.72000E+02  1.82235E-01  7.97658E+00  5.80000E+00
 41   6 M2 3p1/2  2  3.82000E+02  1.09275E-01  2.78857E+00  2.05000E+00
 41   7 M3 3p3/2  4  3.67000E+02  1.11607E-01  2.93571E+00  2.05000E+00
 41   8 M4 3d3/2  4  2.12000E+02  7.80784E-02  9.16767E-02  9.20000E-02
 41   9 M5 3d5/2  6  2.09000E+02  7.86556E-02  9.53440E-02  9.00000E-02
 41  10 N1 4s1/2  2  6.20000E+01  4.73990E-01  7.96121E+00  2.80000E+00
 41  11 N2 4p1/2  2  4.00000E+01  3.16593E-01  1.03351E+00  1.50000E+00
 41  12 N3 4p3/2  4  3.80000E+01  3.23834E-01  1.07331E+00  1.00000E+00
 41  13 N4 4d3/2  3  7.17000E+00  3.53380E-01  0.00000E+00  0.00000E+00
 41  17 O1 5s1/2  2  7.07300E+00  1.72487E+00  0.00000E+00  0.00000E+00
 42   1 K  1s1/2  2  2.00060E+04  1.98120E-02  4.37030E+00  4.52000E+00
 42   2 L1 2s1/2  2  2.87200E+03  7.19826E-02  6.12690E+00  3.80000E+00
 42   3 L2 2p1/2  2  2.63200E+03  3.60285E-02  1.78943E+00  1.83000E+00
 42   4 L3 2p3/2  4  2.52700E+03  3.71129E-02  1.67119E+00  1.69000E+00
 42   5 M1 3s1/2  2  5.11000E+02  1.75845E-01  8.49708E+00  6.30000E+00
 42   6 M2 3p1/2  2  4.16000E+02  1.05307E-01  2.93295E+00  2.10000E+00
 42   7 M3 3p3/2  4  3.99000E+02  1.07643E-01  3.08449E+00  2.10000E+00
 42   8 M4 3d3/2  4  2.37000E+02  7.48120E-02  1.12022E-01  2.20000E-01
 42   9 M5 3d5/2  6  2.34000E+02  7.53835E-02  1.15748E-01  1.20000E-01
 42  10 N1 4s1/2  2  6.80000E+01  4.50429E-01  1.08320E+01  3.20000E+00
 42  11 N2 4p1/2  2  4.50000E+01  2.99719E-01  1.96902E+00  2.20000E+00
 42  12 N3 4p3/2  4  4.20000E+01  3.06869E-01  2.06492E+00  1.60000E+00
 42  13 N4 4d3/2  4  8.31700E+00  3.23099E-01  0.00000E+00  0.00000E+00
 42  17 O1 5s1/2  2  8.31700E+00  1.66631E+00  0.00000E+00  0.00000E+00
 43   1 K  1s1/2  2  2.10500E+04  1.93054E-02  4.74810E+00  4.91000E+00
 43   2 L1 2s1/2  2  3.04800E+03  7.00252E-02  6.37964E+00  3.80000E+00
 43   3 L2 2p1/2  2  2.80000E+03  3.50232E-02  1.88998E+00  1.93000E+00
 43   4 L3 2p3/2  4  2.68300E+03  3.61305E-02  1.75888E+00  1.78000E+00
 43   5 M1 3s1/2  2  5.51000E+02  1.69907E-01  9.04740E+00  6.70000E+00
 43   6 M2 3p1/2  2  4.51000E+02  1.01620E-01  3.07504E+00  2.15000E+00
 43   7 M3 3p3/2  4  4.32000E+02  1.03965E-01  3.23308E+00  2.15000E+00
 43   8 M4 3d3/2  4  2.63000E+02  7.18245E-02  1.38221E-01  5.00000E-01
 43   9 M5 3d5/2  6  2.59000E+02  7.23927E-02  1.41946E-01  1.40000E-01
 43  10 N1 4s1/2  2  7.40000E+01  4.34881E-01  1.36420E+01  3.50000E+00
 43  11 N2 4p1/2  2  4.90000E+01  2.87953E-01  3.32503E+00  2.70000E+00
 43  12 N3 4p3/2  4  4.50000E+01  2.95300E-01  3.49642E+00  2.20000E+00
 43  13 N4 4d3/2  4  8.60000E+00  3.19564E-01  0.00000E+00  0.00000E+00
 43  14 N5 4d5/2  2  8.27000E+00  3.24408E-01  0.00000E+00  0.00000E+00
 43  17 O1 5s1/2  1  8.27000E+00  1.77132E+00  0.00000E+00  0.00000E+00
 44   1 K  1s1/2  2  2.21230E+04  1.88213E-02  5.15390E+00  5.33000E+00
 44   2 L1 2s1/2  2  3.23000E+03  6.81608E-02  6.51326E+00  3.90000E+00
 44   3 L2 2p1/2  2  2.97300E+03  3.40668E-02  1.99113E+00  2.03000E+00
 44   4 L3 2p3/2  4  2.84400E+03  3.51971E-02  1.84732E+00  1.87000E+00
 44   5 M1 3s1/2  2  5.92000E+02  1.64317E-01  9.55663E+00  7.20000E+00
 44   6 M2 3p1/2  2  4.88000E+02  9.81701E-02  3.21216E+00  2.20000E+00
 44   7 M3 3p3/2  4  4.66000E+02  1.00526E-01  3.38529E+00  2.20000E+00
 44   8 M4 3d3/2  4  2.90000E+02  6.90871E-02  1.70301E-01  5.90000E-01
 44   9 M5 3d5/2  6  2.86000E+02  6.96532E-02  1.74055E-01  1.70000E-01
 44  10 N1 4s1/2  2  8.10000E+01  4.15909E-01  1.64940E+01  3.90000E+00
 44  11 N2 4p1/2  2  5.30000E+01  2.74566E-01  5.11594E+00  3.20000E+00
 44  12 N3 4p3/2  4  4.90000E+01  2.81897E-01  5.42173E+00  2.80000E+00
 44  13 N4 4d3/2  4  8.50000E+00  2.96492E-01  0.00000E+00  0.00000E+00
 44  14 N5 4d5/2  3  8.12300E+00  3.01303E-01  0.00000E+00  0.00000E+00
 44  17 O1 5s1/2  1  8.12300E+00  1.73400E+00  0.00000E+00  0.00000E+00
 45   1 K  1s1/2  2  2.32250E+04  1.83581E-02  5.58920E+00  5.77000E+00
 45   2 L1 2s1/2  2  3.41800E+03  6.63835E-02  6.60589E+00  4.00000E+00
 45   3 L2 2p1/2  2  3.15200E+03  3.31557E-02  2.09419E+00  2.13000E+00
 45   4 L3 2p3/2  4  3.01000E+03  3.43091E-02  1.93733E+00  1.96000E+00
 45   5 M1 3s1/2  2  6.34000E+02  1.59070E-01  9.86088E+00  7.60000E+00
 45   6 M2 3p1/2  2  5.26000E+02  9.49408E-02  3.35221E+00  2.25000E+00
 45   7 M3 3p3/2  4  5.01000E+02  9.73100E-02  3.54273E+00  2.25000E+00
 45   8 M4 3d3/2  4  3.18000E+02  6.65633E-02  2.08123E-01  6.10000E-01
 45   9 M5 3d5/2  6  3.13000E+02  6.71287E-02  2.11845E-01  2.10000E-01
 45  10 N1 4s1/2  2  8.70000E+01  3.98764E-01  1.92100E+01  4.20000E+00
 45  11 N2 4p1/2  2  5.80000E+01  2.62520E-01  7.41225E+00  4.20000E+00
 45  12 N3 4p3/2  4  5.30000E+01  2.69856E-01  7.90464E+00  3.80000E+00
 45  13 N4 4d3/2  4  9.56000E+00  2.77268E-01  0.00000E+00  0.00000E+00
 45  14 N5 4d5/2  4  8.86000E+00  2.82063E-01  0.00000E+00  0.00000E+00
 45  17 O1 5s1/2  1  8.86000E+00  1.70108E+00  0.00000E+00  0.00000E+00
 46   1 K  1s1/2  2  2.43570E+04  1.79143E-02  6.05460E+00  6.25000E+00
 46   2 L1 2s1/2  2  3.61100E+03  6.46874E-02  6.25957E+00  3.90000E+00
 46   3 L2 2p1/2  2  3.33700E+03  3.22868E-02  2.20248E+00  2.23000E+00
 46   4 L3 2p3/2  4  3.18000E+03  3.34634E-02  2.03188E+00  2.05000E+00
 46   5 M1 3s1/2  2  6.77000E+02  1.54136E-01  1.04641E+01  8.00000E+00
 46   6 M2 3p1/2  2  5.65000E+02  9.19111E-02  3.47469E+00  2.35000E+00
 46   7 M3 3p3/2  4  5.37000E+02  9.42961E-02  3.68771E+00  2.35000E+00
 46   8 M4 3d3/2  4  3.47000E+02  6.42273E-02  2.60995E-01  2.60000E-01
 46   9 M5 3d5/2  6  3.42000E+02  6.47930E-02  2.63356E-01  2.60000E-01
 46  10 N1 4s1/2  2  9.30000E+01  3.83151E-01  2.17860E+01  4.35000E+00
 46  11 N2 4p1/2  2  6.30000E+01  2.51591E-01  1.12901E+01  6.40000E+00
 46  12 N3 4p3/2  4  5.70000E+01  2.58951E-01  1.19991E+01  5.60000E+00
 46  13 N4 4d3/2  4  8.56000E+00  2.60879E-01  0.00000E+00  0.00000E+00
 46  14 N5 4d5/2  5  8.34000E+00  2.65674E-01  0.00000E+00  0.00000E+00
 46  17 O1 5s1/2  1  8.34000E+00  1.67152E+00  0.00000E+00  0.00000E+00
 47   1 K  1s1/2  2  2.55200E+04  1.74888E-02  6.55620E+00  6.76000E+00
 47   2 L1 2s1/2  2  3.81200E+03  6.30669E-02  5.40014E+00  3.80000E+00
 47   3 L2 2p1/2  2  3.53000E+03  3.14570E-02  2.30455E+00  2.32000E+00
 47   4 L3 2p3/2  4  3.35700E+03  3.26569E-02  2.12171E+00  2.15000E+00
 47   5 M1 3s1/2  2  7.24000E+02  1.49488E-01  1.11243E+01  8.40000E+00
 47   6 M2 3p1/2  2  6.08000E+02  8.90624E-02  3.64351E+00  2.45000E+00
 47   7 M3 3p3/2  4  5.77000E+02  9.14652E-02  3.87502E+00  2.55000E+00
 47   8 M4 3d3/2  4  3.79000E+02  6.19949E-02  3.01850E-01  3.00000E-01
 47   9 M5 3d5/2  6  3.73000E+02  6.25606E-02  3.05369E-01  3.10000E-01
 47  10 N1 4s1/2  2  1.01000E+02  3.68844E-01  2.39270E+01  4.40000E+00
 47  11 N2 4p1/2  2  6.90000E+01  2.41610E-01  1.37581E+01  8.40000E+00
 47  12 N3 4p3/2  4  6.30000E+01  2.49007E-01  1.47051E+01  8.00000E+00
 47  13 N4 4d3/2  4  1.10000E+01  2.46726E-01  0.00000E+00  0.00000E+00
 47  14 N5 4d5/2  6  1.00000E+01  2.51533E-01  0.00000E+00  0.00000E+00
 47  17 O1 5s1/2  1  7.58000E+00  1.64461E+00  0.00000E+00  0.00000E+00
 48   1 K  1s1/2  2  2.67150E+04  1.70803E-02  7.09250E+00  7.32000E+00
 48   2 L1 2s1/2  2  4.02200E+03  6.15161E-02  4.27993E+00  3.50000E+00
 48   3 L2 2p1/2  2  3.73200E+03  3.06637E-02  2.40195E+00  2.42000E+00
 48   4 L3 2p3/2  4  3.54200E+03  3.18870E-02  2.21183E+00  2.24000E+00
 48   5 M1 3s1/2  2  7.75000E+02  1.45073E-01  1.17146E+01  8.80000E+00
 48   6 M2 3p1/2  2  6.55000E+02  8.63688E-02  3.83347E+00  2.55000E+00
 48   7 M3 3p3/2  4  6.21000E+02  8.87900E-02  4.07368E+00  2.80000E+00
 48   8 M4 3d3/2  4  4.15000E+02  5.99697E-02  3.43598E-01  3.40000E-01
 48   9 M5 3d5/2  6  4.08000E+02  6.05363E-02  3.48374E-01  3.50000E-01
 48  10 N1 4s1/2  2  1.12000E+02  3.51877E-01  2.53420E+01  4.40000E+00
 48  11 N2 4p1/2  2  7.80000E+01  2.30239E-01  1.64701E+01  1.08000E+01
 48  12 N3 4p3/2  4  7.10000E+01  2.37426E-01  1.77341E+01  1.05000E+01
 48  13 N4 4d3/2  4  1.40000E+01  2.24037E-01  0.00000E+00  0.00000E+00
 48  14 N5 4d5/2  6  1.30000E+01  2.27822E-01  0.00000E+00  0.00000E+00
 48  17 O1 5s1/2  2  8.99000E+00  1.44811E+00  0.00000E+00  0.00000E+00
 49   1 K  1s1/2  2  2.79440E+04  1.66879E-02  7.66670E+00  7.90000E+00
 49   2 L1 2s1/2  2  4.24200E+03  6.00315E-02  2.89008E+00  3.00000E+00
 49   3 L2 2p1/2  2  3.94300E+03  2.99044E-02  2.50462E+00  2.53000E+00
 49   4 L3 2p3/2  4  3.73500E+03  3.11512E-02  2.30466E+00  2.34000E+00
 49   5 M1 3s1/2  2  8.30000E+02  1.40894E-01  1.17688E+01  9.20000E+00
 49   6 M2 3p1/2  2  7.07000E+02  8.38201E-02  4.02556E+00  2.70000E+00
 49   7 M3 3p3/2  4  6.69000E+02  8.62603E-02  4.30568E+00  3.05000E+00
 49   8 M4 3d3/2  4  4.55000E+02  5.80739E-02  3.87459E-01  3.80000E-01
 49   9 M5 3d5/2  6  4.47000E+02  5.86421E-02  3.92522E-01  3.90000E-01
 49  10 N1 4s1/2  2  1.26000E+02  3.36414E-01  2.61890E+01  4.20000E+00
 49  11 N2 4p1/2  2  9.00000E+01  2.19381E-01  1.92341E+01  1.32000E+01
 49  12 N3 4p3/2  4  8.20000E+01  2.26291E-01  2.14611E+01  1.40000E+01
 49  13 N4 4d3/2  4  2.10000E+01  2.05474E-01  3.78101E-02  0.00000E+00
 49  14 N5 4d5/2  6  2.00000E+01  2.08550E-01  1.82851E-02  0.00000E+00
 49  17 O1 5s1/2  2  8.59700E+00  1.23777E+00  0.00000E+00  0.00000E+00
 49  18 O2 5p1/2  1  8.59700E+00  9.63150E-01  0.00000E+00  0.00000E+00
 50   1 K  1s1/2  2  2.92040E+04  1.63105E-02  8.28050E+00  8.53000E+00
 50   2 L1 2s1/2  2  4.46900E+03  5.86085E-02  3.01777E+00  2.40000E+00
 50   3 L2 2p1/2  2  4.16000E+03  2.91768E-02  2.60779E+00  2.64000E+00
 50   4 L3 2p3/2  4  3.93300E+03  3.04471E-02  2.39862E+00  2.43000E+00
 50   5 M1 3s1/2  2  8.88000E+02  1.36927E-01  1.23362E+01  9.60000E+00
 50   6 M2 3p1/2  2  7.61000E+02  8.14036E-02  4.21130E+00  2.85000E+00
 50   7 M3 3p3/2  4  7.19000E+02  8.38634E-02  4.55162E+00  3.30000E+00
 50   8 M4 3d3/2  4  4.97000E+02  5.62946E-02  4.30644E-01  4.30000E-01
 50   9 M5 3d5/2  6  4.89000E+02  5.68648E-02  4.35803E-01  4.40000E-01
 50  10 N1 4s1/2  2  1.41000E+02  3.22001E-01  2.54860E+01  3.40000E+00
 50  11 N2 4p1/2  2  1.02000E+02  2.09348E-01  2.16611E+01  1.70000E+01
 50  12 N3 4p3/2  4  9.30000E+01  2.16021E-01  2.56211E+01  1.70000E+01
 50  13 N4 4d3/2  4  2.90000E+01  1.90708E-01  8.03195E-02  8.00000E-02
 50  14 N5 4d5/2  6  2.80000E+01  1.93355E-01  7.85955E-02  8.00000E-02
 50  17 O1 5s1/2  2  1.20000E+01  1.10088E+00  0.00000E+00  0.00000E+00
 50  18 O2 5p1/2  2  7.34000E+00  8.23498E-01  0.00000E+00  0.00000E+00
 51   1 K  1s1/2  2  3.04960E+04  1.59473E-02  8.93690E+00  9.20000E+00
 51   2 L1 2s1/2  2  4.70300E+03  5.72432E-02  3.14645E+00  2.30000E+00
 51   3 L2 2p1/2  2  4.38500E+03  2.84789E-02  2.70966E+00  2.74000E+00
 51   4 L3 2p3/2  4  4.13700E+03  2.97729E-02  2.49239E+00  2.53000E+00
 51   5 M1 3s1/2  2  9.49000E+02  1.33156E-01  1.28725E+01  1.00000E+01
 51   6 M2 3p1/2  2  8.17000E+02  7.91095E-02  4.41988E+00  3.00000E+00
 51   7 M3 3p3/2  4  7.71000E+02  8.15894E-02  4.80011E+00  3.60000E+00
 51   8 M4 3d3/2  4  5.42000E+02  5.46208E-02  4.72913E-01  4.70000E-01
 51   9 M5 3d5/2  6  5.33000E+02  5.51935E-02  4.77558E-01  4.80000E-01
 51  10 N1 4s1/2  2  1.57000E+02  3.08629E-01  2.25921E+01  2.60000E+00
 51  11 N2 4p1/2  2  1.14000E+02  2.00126E-01  2.36212E+01  0.00000E+00
 51  12 N3 4p3/2  4  1.04000E+02  2.06601E-01  3.03261E+01  0.00000E+00
 51  13 N4 4d3/2  4  3.80000E+01  1.78468E-01  1.37971E-01  1.40000E-01
 51  14 N5 4d5/2  6  3.70000E+01  1.80826E-01  1.44311E-01  1.40000E-01
 51  17 O1 5s1/2  2  1.50000E+01  9.99181E-01  0.00000E+00  0.00000E+00
 51  18 O2 5p1/2  2  8.64000E+00  7.30179E-01  0.00000E+00  0.00000E+00
 51  19 O3 5p3/2  1  8.64000E+00  7.63121E-01  0.00000E+00  0.00000E+00
 52   1 K  1s1/2  2  3.18200E+04  1.55973E-02  9.63560E+00  9.91000E+00
 52   2 L1 2s1/2  2  4.94500E+03  5.59320E-02  3.27151E+00  2.20000E+00
 52   3 L2 2p1/2  2  4.61800E+03  2.78088E-02  2.81224E+00  2.84000E+00
 52   4 L3 2p3/2  4  4.34700E+03  2.91266E-02  2.58760E+00  2.62000E+00
 52   5 M1 3s1/2  2  1.01200E+03  1.29567E-01  1.32000E+01  1.02000E+01
 52   6 M2 3p1/2  2  8.76000E+02  7.69287E-02  4.63961E+00  3.20000E+00
 52   7 M3 3p3/2  4  8.25000E+02  7.94294E-02  5.05525E+00  3.90000E+00
 52   8 M4 3d3/2  4  5.89000E+02  5.30432E-02  5.14848E-01  5.20000E-01
 52   9 M5 3d5/2  6  5.78000E+02  5.36187E-02  5.18476E-01  5.20000E-01
 52  10 N1 4s1/2  2  1.74000E+02  2.96237E-01  1.34371E+01  2.40000E+00
 52  11 N2 4p1/2  2  1.27000E+02  1.91650E-01  2.52032E+01  0.00000E+00
 52  12 N3 4p3/2  4  1.17000E+02  1.97964E-01  3.60791E+01  0.00000E+00
 52  13 N4 4d3/2  4  4.80000E+01  1.68049E-01  1.74663E-01  1.70000E-01
 52  14 N5 4d5/2  6  4.60000E+01  1.70197E-01  1.95122E-01  2.00000E-01
 52  17 O1 5s1/2  2  1.78400E+01  9.18804E-01  0.00000E+00  0.00000E+00
 52  18 O2 5p1/2  2  9.01000E+00  6.60841E-01  0.00000E+00  0.00000E+00
 52  19 O3 5p3/2  2  9.01000E+00  6.92594E-01  0.00000E+00  0.00000E+00
 53   1 K  1s1/2  2  3.31760E+04  1.52598E-02  1.03797E+01  1.07000E+01
 53   2 L1 2s1/2  2  5.19500E+03  5.46716E-02  3.39900E+00  2.10000E+00
 53   3 L2 2p1/2  2  4.85800E+03  2.71649E-02  2.91307E+00  2.95000E+00
 53   4 L3 2p3/2  4  4.56300E+03  2.85066E-02  2.68334E+00  2.72000E+00
 53   5 M1 3s1/2  2  1.07800E+03  1.26147E-01  1.30055E+01  1.04000E+01
 53   6 M2 3p1/2  2  9.37000E+02  7.48532E-02  4.88820E+00  3.35000E+00
 53   7 M3 3p3/2  4  8.81000E+02  7.73751E-02  5.31275E+00  4.30000E+00
 53   8 M4 3d3/2  4  6.38000E+02  5.15535E-02  5.55497E-01  5.60000E-01
 53   9 M5 3d5/2  6  6.26000E+02  5.21322E-02  5.57969E-01  5.60000E-01
 53  10 N1 4s1/2  2  1.93000E+02  2.84747E-01  6.37118E+00  2.40000E+00
 53  11 N2 4p1/2  2  1.41000E+02  1.83849E-01  2.59692E+01  0.00000E+00
 53  12 N3 4p3/2  4  1.31000E+02  1.90029E-01  4.39832E+01  0.00000E+00
 53  13 N4 4d3/2  4  5.80000E+01  1.59009E-01  1.05805E-01  1.10000E-01
 53  14 N5 4d5/2  6  5.60000E+01  1.60998E-01  1.20854E-01  1.20000E-01
 53  17 O1 5s1/2  2  2.06100E+01  8.52824E-01  0.00000E+00  0.00000E+00
 53  18 O2 5p1/2  2  1.04500E+01  6.06219E-01  0.00000E+00  0.00000E+00
 53  19 O3 5p3/2  3  1.04500E+01  6.36984E-01  0.00000E+00  0.00000E+00
 54   1 K  1s1/2  2  3.45650E+04  1.49342E-02  1.11077E+01  1.15000E+01
 54   2 L1 2s1/2  2  5.45320E+03  5.34591E-02  3.34658E+00  2.00000E+00
 54   3 L2 2p1/2  2  5.10720E+03  2.65455E-02  2.85114E+00  3.05000E+00
 54   4 L3 2p3/2  4  4.78730E+03  2.79112E-02  2.62514E+00  2.82000E+00
 54   5 M1 3s1/2  2  1.14870E+03  1.22884E-01  1.11741E+01  1.06000E+01
 54   6 M2 3p1/2  2  1.00210E+03  7.28759E-02  4.98034E+00  3.50000E+00
 54   7 M3 3p3/2  4  9.40600E+02  7.54195E-02  5.57682E+00  4.70000E+00
 54   8 M4 3d3/2  4  6.89000E+02  5.01444E-02  5.94912E-01  6.00000E-01
 54   9 M5 3d5/2  6  6.76400E+02  5.07266E-02  5.95986E-01  6.00000E-01
 54  10 N1 4s1/2  2  2.13200E+02  2.74079E-01  5.19820E+00  2.60000E+00
 54  11 N2 4p1/2  2  1.57000E+02  1.76372E-01  2.57052E+01  0.00000E+00
 54  12 N3 4p3/2  4  1.45500E+02  1.82380E-01  3.19732E+01  0.00000E+00
 54  13 N4 4d3/2  4  6.95000E+01  1.51052E-01  8.04992E-02  1.00000E-01
 54  14 N5 4d5/2  6  6.75000E+01  1.52918E-01  8.04311E-02  8.00000E-02
 54  17 O1 5s1/2  2  2.33900E+01  7.97232E-01  0.00000E+00  0.00000E+00
 54  18 O2 5p1/2  2  1.34300E+01  5.61818E-01  0.00000E+00  0.00000E+00
 54  19 O3 5p3/2  4  1.21300E+01  5.91820E-01  0.00000E+00  0.00000E+00
 55   1 K  1s1/2  2  3.59870E+04  1.46198E-02  1.19457E+01  1.23000E+01
 55   2 L1 2s1/2  2  5.71700E+03  5.22914E-02  3.47401E+00  2.00000E+00
 55   3 L2 2p1/2  2  5.36200E+03  2.59491E-02  2.95303E+00  3.15000E+00
 55   4 L3 2p3/2  4  5.01400E+03  2.73390E-02  2.72317E+00  2.92000E+00
 55   5 M1 3s1/2  2  1.22000E+03  1.19766E-01  1.15517E+01  1.08000E+01
 55   6 M2 3p1/2  2  1.06800E+03  7.09897E-02  4.94307E+00  3.70000E+00
 55   7 M3 3p3/2  4  1.00000E+03  7.35554E-02  5.84626E+00  5.00000E+00
 55   8 M4 3d3/2  4  7.42000E+02  4.88083E-02  6.26901E-01  6.30000E-01
 55   9 M5 3d5/2  6  7.28000E+02  4.93943E-02  6.32886E-01  6.30000E-01
 55  10 N1 4s1/2  2  2.33000E+02  2.64028E-01  5.76202E+00  2.80000E+00
 55  11 N2 4p1/2  2  1.74000E+02  1.69659E-01  2.33983E+01  0.00000E+00
 55  12 N3 4p3/2  4  1.64000E+02  1.75545E-01  3.72712E+01  0.00000E+00
 55  13 N4 4d3/2  4  8.10000E+01  1.43730E-01  7.71961E-02  8.00000E-02
 55  14 N5 4d5/2  6  7.90000E+01  1.45496E-01  7.48806E-02  8.00000E-02
 55  17 O1 5s1/2  2  2.50000E+01  7.19762E-01  0.00000E+00  0.00000E+00
 55  18 O2 5p1/2  2  1.40000E+01  4.98199E-01  0.00000E+00  0.00000E+00
 55  19 O3 5p3/2  4  1.23000E+01  5.21847E-01  0.00000E+00  0.00000E+00
 55  24 P1 6s1/2  1  3.89000E+00  2.74010E+00  0.00000E+00  0.00000E+00
 56   1 K  1s1/2  2  3.74420E+04  1.43158E-02  1.28333E+01  1.32000E+01
 56   2 L1 2s1/2  2  5.99100E+03  5.11661E-02  3.60622E+00  2.10000E+00
 56   3 L2 2p1/2  2  5.62600E+03  2.53745E-02  3.05542E+00  3.25000E+00
 56   4 L3 2p3/2  4  5.24900E+03  2.67887E-02  2.82216E+00  3.02000E+00
 56   5 M1 3s1/2  2  1.29300E+03  1.16783E-01  1.18775E+01  1.11000E+01
 56   6 M2 3p1/2  2  1.13800E+03  6.91882E-02  5.12977E+00  3.90000E+00
 56   7 M3 3p3/2  4  1.06300E+03  7.17763E-02  6.08959E+00  5.40000E+00
 56   8 M4 3d3/2  4  7.97000E+02  4.75400E-02  6.55726E-01  6.70000E-01
 56   9 M5 3d5/2  6  7.82000E+02  4.81299E-02  6.68000E-01  6.70000E-01
 56  10 N1 4s1/2  2  2.54000E+02  2.54611E-01  6.32944E+00  3.10000E+00
 56  11 N2 4p1/2  2  1.93000E+02  1.63411E-01  1.74123E+01  5.00000E+00
 56  12 N3 4p3/2  4  1.81000E+02  1.69190E-01  2.48833E+00  1.30000E+00
 56  13 N4 4d3/2  4  9.40000E+01  1.37126E-01  8.06317E-02  8.00000E-02
 56  14 N5 4d5/2  6  9.20000E+01  1.38808E-01  8.11257E-02  8.00000E-02
 56  17 O1 5s1/2  2  3.10000E+01  6.56664E-01  6.44097E-01  0.00000E+00
 56  18 O2 5p1/2  2  1.80000E+01  4.52228E-01  0.00000E+00  0.00000E+00
 56  19 O3 5p3/2  4  1.60000E+01  4.72758E-01  0.00000E+00  0.00000E+00
 56  24 P1 6s1/2  2  5.21000E+00  2.23455E+00  0.00000E+00  0.00000E+00
 57   1 K  1s1/2  2  3.89280E+04  1.40219E-02  1.37707E+01  1.42000E+01
 57   2 L1 2s1/2  2  6.26900E+03  5.00809E-02  3.73439E+00  2.20000E+00
 57   3 L2 2p1/2  2  5.89400E+03  2.48204E-02  3.16240E+00  3.35000E+00
 57   4 L3 2p3/2  4  5.48600E+03  2.62590E-02  2.92327E+00  3.12000E+00
 57   5 M1 3s1/2  2  1.36500E+03  1.13933E-01  1.21572E+01  1.14000E+01
 57   6 M2 3p1/2  2  1.20700E+03  6.74673E-02  5.28947E+00  4.10000E+00
 57   7 M3 3p3/2  4  1.12400E+03  7.00785E-02  6.12463E+00  5.80000E+00
 57   8 M4 3d3/2  4  8.51000E+02  4.63343E-02  6.98494E-01  7.00000E-01
 57   9 M5 3d5/2  6  8.34000E+02  4.69284E-02  7.04806E-01  7.00000E-01
 57  10 N1 4s1/2  2  2.73000E+02  2.45838E-01  6.86567E+00  3.30000E+00
 57  11 N2 4p1/2  2  2.10000E+02  1.57582E-01  5.77804E+00  5.03000E+00
 57  12 N3 4p3/2  4  1.96000E+02  1.63265E-01  2.79386E+00  1.45000E+00
 57  13 N4 4d3/2  4  1.05000E+02  1.31129E-01  9.46538E-02  9.00000E-02
 57  14 N5 4d5/2  6  1.03000E+02  1.32741E-01  9.74771E-02  1.00000E-01
 57  17 O1 5s1/2  2  3.60000E+01  6.15318E-01  6.20929E-01  0.00000E+00
 57  18 O2 5p1/2  2  2.20000E+01  4.21814E-01  0.00000E+00  0.00000E+00
 57  19 O3 5p3/2  4  1.90000E+01  4.40966E-01  0.00000E+00  0.00000E+00
 57  20 O4 5d3/2  1  5.63700E+00  5.09863E-01  0.00000E+00  0.00000E+00
 57  24 P1 6s1/2  2  5.63700E+00  2.06947E+00  0.00000E+00  0.00000E+00
 58   1 K  1s1/2  2  4.04460E+04  1.37373E-02  1.47429E+01  1.52000E+01
 58   2 L1 2s1/2  2  6.55200E+03  4.90295E-02  3.84147E+00  2.50000E+00
 58   3 L2 2p1/2  2  6.16700E+03  2.42837E-02  3.22159E+00  3.41000E+00
 58   4 L3 2p3/2  4  5.72600E+03  2.57466E-02  3.00032E+00  3.19000E+00
 58   5 M1 3s1/2  2  1.43700E+03  1.11207E-01  1.29308E+01  1.16000E+01
 58   6 M2 3p1/2  2  1.27500E+03  6.58195E-02  5.69165E+00  4.30000E+00
 58   7 M3 3p3/2  4  1.18400E+03  6.84570E-02  6.57083E+00  6.20000E+00
 58   8 M4 3d3/2  4  9.03000E+02  4.51882E-02  7.92757E-01  7.20000E-01
 58   9 M5 3d5/2  6  8.85000E+02  4.57875E-02  7.21487E-01  7.20000E-01
 58  10 N1 4s1/2  2  2.91000E+02  2.39191E-01  7.64868E+00  3.50000E+00
 58  11 N2 4p1/2  2  2.25000E+02  1.53162E-01  1.24984E+01  5.06000E+00
 58  12 N3 4p3/2  4  2.09000E+02  1.58913E-01  3.72287E+00  1.60000E+00
 58  13 N4 4d3/2  4  1.14000E+02  1.27131E-01  6.08783E-01  6.10000E-01
 58  14 N5 4d5/2  6  1.11000E+02  1.28755E-01  3.22657E-01  3.20000E-01
 58  17 O1 5s1/2  2  3.90000E+01  6.01487E-01  5.97759E-01  0.00000E+00
 58  18 O2 5p1/2  2  2.50000E+01  4.11934E-01  0.00000E+00  0.00000E+00
 58  19 O3 5p3/2  4  2.20000E+01  4.31661E-01  0.00000E+00  0.00000E+00
 58  15 N6 4f5/2  1  6.00000E+00  1.41584E-01  0.00000E+00  0.00000E+00
 58  20 O4 5d3/2  1  5.76700E+00  5.02223E-01  0.00000E+00  0.00000E+00
 58  24 P1 6s1/2  2  5.76700E+00  2.04475E+00  0.00000E+00  0.00000E+00
 59   1 K  1s1/2  2  4.19950E+04  1.34616E-02  1.57798E+01  1.62000E+01
 59   2 L1 2s1/2  2  6.83900E+03  4.80140E-02  3.95863E+00  2.70000E+00
 59   3 L2 2p1/2  2  6.44400E+03  2.37653E-02  3.29943E+00  3.48000E+00
 59   4 L3 2p3/2  4  5.96800E+03  2.52526E-02  3.08759E+00  3.27000E+00
 59   5 M1 3s1/2  2  1.50900E+03  1.08600E-01  1.35065E+01  1.18000E+01
 59   6 M2 3p1/2  2  1.34200E+03  6.42441E-02  6.00843E+00  4.50000E+00
 59   7 M3 3p3/2  4  1.24400E+03  6.69089E-02  6.95064E+00  6.70000E+00
 59   8 M4 3d3/2  4  9.54000E+02  4.40984E-02  8.73501E-01  7.50000E-01
 59   9 M5 3d5/2  6  9.34000E+02  4.47033E-02  7.49971E-01  7.50000E-01
 59  10 N1 4s1/2  2  3.07000E+02  2.32990E-01  8.24699E+00  3.70000E+00
 59  11 N2 4p1/2  2  2.38000E+02  1.49040E-01  1.18364E+01  5.08000E+00
 59  12 N3 4p3/2  4  2.20000E+02  1.54869E-01  4.34899E+00  1.75000E+00
 59  13 N4 4d3/2  4  1.21000E+02  1.23458E-01  7.80922E-01  7.80000E-01
 59  14 N5 4d5/2  6  1.17000E+02  1.25099E-01  5.31724E-01  5.30000E-01
 59  17 O1 5s1/2  2  4.10000E+01  5.88937E-01  5.74590E-01  0.00000E+00
 59  18 O2 5p1/2  2  2.70000E+01  4.02989E-01  0.00000E+00  0.00000E+00
 59  19 O3 5p3/2  4  2.40000E+01  4.23324E-01  0.00000E+00  0.00000E+00
 59  15 N6 4f5/2  2  6.00000E+00  1.35114E-01  0.00000E+00  0.00000E+00
 59  20 O4 5d3/2  1  5.61300E+00  4.96326E-01  0.00000E+00  0.00000E+00
 59  24 P1 6s1/2  2  5.61300E+00  2.02115E+00  0.00000E+00  0.00000E+00
 60   1 K  1s1/2  2  4.35750E+04  1.31945E-02  1.68720E+01  1.74000E+01
 60   2 L1 2s1/2  2  7.13200E+03  4.70325E-02  4.07911E+00  2.90000E+00
 60   3 L2 2p1/2  2  6.72700E+03  2.32643E-02  3.37623E+00  3.55000E+00
 60   4 L3 2p3/2  4  6.21300E+03  2.47761E-02  3.17523E+00  3.36000E+00
 60   5 M1 3s1/2  2  1.58000E+03  1.06103E-01  1.40723E+01  1.20000E+01
 60   6 M2 3p1/2  2  1.40800E+03  6.27360E-02  6.34436E+00  4.70000E+00
 60   7 M3 3p3/2  4  1.30300E+03  6.54293E-02  7.28660E+00  7.30000E+00
 60   8 M4 3d3/2  4  1.00500E+03  4.30608E-02  9.74141E-01  7.80000E-01
 60   9 M5 3d5/2  6  9.83000E+02  4.36715E-02  7.81302E-01  7.80000E-01
 60  10 N1 4s1/2  2  3.21000E+02  2.27166E-01  8.81531E+00  4.00000E+00
 60  11 N2 4p1/2  2  2.50000E+02  1.45171E-01  1.20744E+01  5.10000E+00
 60  12 N3 4p3/2  4  2.30000E+02  1.51086E-01  4.94661E+00  1.90000E+00
 60  13 N4 4d3/2  4  1.26000E+02  1.20053E-01  1.05413E+00  1.05000E+00
 60  14 N5 4d5/2  6  1.22000E+02  1.21713E-01  7.96326E-01  8.00000E-01
 60  17 O1 5s1/2  2  4.20000E+01  5.77325E-01  5.51421E-01  0.00000E+00
 60  18 O2 5p1/2  2  2.80000E+01  3.94730E-01  0.00000E+00  0.00000E+00
 60  19 O3 5p3/2  4  2.50000E+01  4.15699E-01  0.00000E+00  0.00000E+00
 60  15 N6 4f5/2  3  6.00000E+00  1.29620E-01  0.00000E+00  0.00000E+00
 60  20 O4 5d3/2  1  5.66000E+00  4.91707E-01  0.00000E+00  0.00000E+00
 60  24 P1 6s1/2  2  5.66000E+00  1.99833E+00  0.00000E+00  0.00000E+00
 61   1 K  1s1/2  2  4.51880E+04  1.29354E-02  1.80128E+01  1.85000E+01
 61   2 L1 2s1/2  2  7.43200E+03  4.60834E-02  4.20419E+00  3.10000E+00
 61   3 L2 2p1/2  2  7.01700E+03  2.27797E-02  3.45436E+00  3.63000E+00
 61   4 L3 2p3/2  4  6.46400E+03  2.43162E-02  3.26354E+00  3.44000E+00
 61   5 M1 3s1/2  2  1.65300E+03  1.03709E-01  1.45822E+01  1.22000E+01
 61   6 M2 3p1/2  2  1.47600E+03  6.12907E-02  6.67475E+00  5.00000E+00
 61   7 M3 3p3/2  4  1.36200E+03  6.40134E-02  6.97763E+00  7.80000E+00
 61   8 M4 3d3/2  4  1.05700E+03  4.20713E-02  1.07436E+00  8.20000E-01
 61   9 M5 3d5/2  6  1.03200E+03  4.26881E-02  8.17664E-01  8.20000E-01
 61  10 N1 4s1/2  2  3.35000E+02  2.21667E-01  9.35464E+00  4.20000E+00
 61  11 N2 4p1/2  2  2.61000E+02  1.41521E-01  1.21285E+01  5.13000E+00
 61  12 N3 4p3/2  4  2.40000E+02  1.47526E-01  5.52024E+00  2.05000E+00
 61  13 N4 4d3/2  4  1.31000E+02  1.16875E-01  1.38187E+00  1.38000E+00
 61  14 N5 4d5/2  6  1.27000E+02  1.18556E-01  1.11335E+00  1.11000E+00
 61  17 O1 5s1/2  2  4.30000E+01  5.66444E-01  5.37722E-01  0.00000E+00
 61  18 O2 5p1/2  2  2.80000E+01  3.87005E-01  0.00000E+00  0.00000E+00
 61  19 O3 5p3/2  4  2.50000E+01  4.08628E-01  0.00000E+00  0.00000E+00
 61  15 N6 4f5/2  4  6.00000E+00  1.24829E-01  0.00000E+00  0.00000E+00
 61  20 O4 5d3/2  1  5.70000E+00  4.88106E-01  0.00000E+00  0.00000E+00
 61  24 P1 6s1/2  2  5.70000E+00  1.97608E+00  0.00000E+00  0.00000E+00
 62   1 K  1s1/2  2  4.68370E+04  1.26841E-02  1.92250E+01  1.98000E+01
 62   2 L1 2s1/2  2  7.74000E+03  4.51650E-02  4.32583E+00  3.30000E+00
 62   3 L2 2p1/2  2  7.31500E+03  2.23107E-02  3.53158E+00  3.70000E+00
 62   4 L3 2p3/2  4  6.72000E+03  2.38720E-02  3.35321E+00  3.53000E+00
 62   5 M1 3s1/2  2  1.72800E+03  1.01413E-01  1.50791E+01  1.24000E+01
 62   6 M2 3p1/2  2  1.54600E+03  5.99040E-02  7.01951E+00  5.20000E+00
 62   7 M3 3p3/2  4  1.42200E+03  6.26571E-02  7.36233E+00  8.10000E+00
 62   8 M4 3d3/2  4  1.11000E+03  4.11265E-02  1.17564E+00  8.60000E-01
 62   9 M5 3d5/2  6  1.08300E+03  4.17496E-02  8.58153E-01  8.60000E-01
 62  10 N1 4s1/2  2  3.49000E+02  2.16455E-01  9.86976E+00  4.40000E+00
 62  11 N2 4p1/2  2  2.73000E+02  1.38063E-01  1.20225E+01  5.16000E+00
 62  12 N3 4p3/2  4  2.51000E+02  1.44164E-01  6.06366E+00  2.20000E+00
 62  13 N4 4d3/2  4  1.37000E+02  1.13894E-01  1.77761E+00  1.78000E+00
 62  14 N5 4d5/2  6  1.32000E+02  1.15599E-01  1.47879E+00  1.48000E+00
 62  17 O1 5s1/2  2  4.40000E+01  5.56155E-01  5.24033E-01  0.00000E+00
 62  18 O2 5p1/2  2  2.90000E+01  3.79713E-01  0.00000E+00  0.00000E+00
 62  19 O3 5p3/2  4  2.50000E+01  4.02006E-01  0.00000E+00  0.00000E+00
 62  15 N6 4f5/2  5  6.00000E+00  1.20575E-01  0.00000E+00  0.00000E+00
 62  20 O4 5d3/2  1  5.63000E+00  4.85362E-01  0.00000E+00  0.00000E+00
 62  24 P1 6s1/2  2  5.63000E+00  1.95428E+00  0.00000E+00  0.00000E+00
 63   1 K  1s1/2  2  4.85220E+04  1.24400E-02  2.04901E+01  2.11000E+01
 63   2 L1 2s1/2  2  8.05600E+03  4.42757E-02  4.45709E+00  3.60000E+00
 63   3 L2 2p1/2  2  7.62100E+03  2.18564E-02  3.61128E+00  3.77000E+00
 63   4 L3 2p3/2  4  6.98100E+03  2.34428E-02  3.44426E+00  3.62000E+00
 63   5 M1 3s1/2  2  1.80500E+03  9.92056E-02  1.55710E+01  1.26000E+01
 63   6 M2 3p1/2  2  1.61800E+03  5.85721E-02  7.36913E+00  5.40000E+00
 63   7 M3 3p3/2  4  1.48400E+03  6.13566E-02  7.75880E+00  8.20000E+00
 63   8 M4 3d3/2  4  1.16400E+03  4.02233E-02  1.29021E+00  9.00000E-01
 63   9 M5 3d5/2  6  1.13500E+03  4.08527E-02  9.02756E-01  9.00000E-01
 63  10 N1 4s1/2  2  3.64000E+02  2.11499E-01  1.03703E+01  4.60000E+00
 63  11 N2 4p1/2  2  2.86000E+02  1.34778E-01  1.25716E+01  5.20000E+00
 63  12 N3 4p3/2  4  2.62000E+02  1.40978E-01  6.58279E+00  2.35000E+00
 63  13 N4 4d3/2  4  1.43000E+02  1.11087E-01  2.23226E+00  2.20000E+00
 63  14 N5 4d5/2  6  1.37000E+02  1.12816E-01  1.89174E+00  1.90000E+00
 63  17 O1 5s1/2  2  4.50000E+01  5.46356E-01  1.03341E+00  0.00000E+00
 63  18 O2 5p1/2  2  3.00000E+01  3.72781E-01  0.00000E+00  0.00000E+00
 63  19 O3 5p3/2  4  2.60000E+01  3.95760E-01  0.00000E+00  0.00000E+00
 63  15 N6 4f5/2  6  6.00000E+00  1.16745E-01  0.00000E+00  0.00000E+00
 63  20 O4 5d3/2  1  5.68000E+00  4.83378E-01  0.00000E+00  0.00000E+00
 63  24 P1 6s1/2  2  5.68000E+00  1.93284E+00  0.00000E+00  0.00000E+00
 64   1 K  1s1/2  2  5.02430E+04  1.22029E-02  2.18317E+01  2.24000E+01
 64   2 L1 2s1/2  2  8.38000E+03  4.34141E-02  4.59527E+00  3.80000E+00
 64   3 L2 2p1/2  2  7.93500E+03  2.14163E-02  3.70833E+00  3.87000E+00
 64   4 L3 2p3/2  4  7.24700E+03  2.30279E-02  3.54535E+00  3.72000E+00
 64   5 M1 3s1/2  2  1.88400E+03  9.70833E-02  1.58102E+01  1.28000E+01
 64   6 M2 3p1/2  2  1.69200E+03  5.72916E-02  7.67650E+00  5.60000E+00
 64   7 M3 3p3/2  4  1.54700E+03  6.01082E-02  8.11366E+00  8.30000E+00
 64   8 M4 3d3/2  4  1.22000E+03  3.93587E-02  1.33062E+00  9.50000E-01
 64   9 M5 3d5/2  6  1.18900E+03  3.99948E-02  9.51286E-01  9.50000E-01
 64  10 N1 4s1/2  2  3.80000E+02  2.06773E-01  1.06433E+01  4.90000E+00
 64  11 N2 4p1/2  2  3.00000E+02  1.31648E-01  8.79722E+00  5.23000E+00
 64  12 N3 4p3/2  4  2.73000E+02  1.37950E-01  6.86023E+00  2.50000E+00
 64  13 N4 4d3/2  4  1.50000E+02  1.08434E-01  2.14789E+00  2.45000E+00
 64  14 N5 4d5/2  6  1.43000E+02  1.10188E-01  2.09136E+00  2.20000E+00
 64  17 O1 5s1/2  2  4.60000E+01  5.36975E-01  1.54282E+00  0.00000E+00
 64  18 O2 5p1/2  2  3.10000E+01  3.66156E-01  0.00000E+00  0.00000E+00
 64  19 O3 5p3/2  4  2.70000E+01  3.89834E-01  0.00000E+00  0.00000E+00
 64  15 N6 4f5/2  6  6.10700E+00  1.13259E-01  0.00000E+00  0.00000E+00
 64  16 N7 4f7/2  1  6.00000E+00  1.14634E-01  0.00000E+00  0.00000E+00
 64  20 O4 5d3/2  1  6.00000E+00  4.82088E-01  0.00000E+00  0.00000E+00
 64  24 P1 6s1/2  2  6.00000E+00  1.91168E+00  0.00000E+00  0.00000E+00
 65   1 K  1s1/2  2  5.19990E+04  1.19723E-02  2.32202E+01  2.38000E+01
 65   2 L1 2s1/2  2  8.71100E+03  4.25786E-02  4.71649E+00  4.00000E+00
 65   3 L2 2p1/2  2  8.25600E+03  2.09894E-02  3.77310E+00  3.93000E+00
 65   4 L3 2p3/2  4  7.51800E+03  2.26264E-02  3.63040E+00  3.80000E+00
 65   5 M1 3s1/2  2  1.96500E+03  9.50402E-02  1.65292E+01  1.30000E+01
 65   6 M2 3p1/2  2  1.76800E+03  5.60593E-02  8.48359E+00  5.80000E+00
 65   7 M3 3p3/2  4  1.61200E+03  5.89089E-02  8.57319E+00  8.20000E+00
 65   8 M4 3d3/2  4  1.27700E+03  3.85303E-02  1.55312E+00  1.01000E+00
 65   9 M5 3d5/2  6  1.24300E+03  3.91731E-02  1.00538E+00  1.01000E+00
 65  10 N1 4s1/2  2  3.98000E+02  2.02255E-01  1.13393E+01  5.10000E+00
 65  11 N2 4p1/2  2  3.15000E+02  1.28658E-01  1.44177E+01  5.26000E+00
 65  12 N3 4p3/2  4  2.85000E+02  1.35065E-01  7.54745E+00  2.65000E+00
 65  13 N4 4d3/2  4  1.57000E+02  1.05919E-01  3.42368E+00  2.70000E+00
 65  14 N5 4d5/2  6  1.50000E+02  1.07701E-01  2.84205E+00  2.40000E+00
 65  17 O1 5s1/2  2  4.80000E+01  5.27954E-01  2.31352E+00  0.00000E+00
 65  18 O2 5p1/2  2  3.20000E+01  3.59797E-01  0.00000E+00  0.00000E+00
 65  19 O3 5p3/2  4  2.80000E+01  3.84187E-01  0.00000E+00  0.00000E+00
 65  15 N6 4f5/2  6  6.00000E+00  1.10061E-01  0.00000E+00  0.00000E+00
 65  16 N7 4f7/2  2  5.90000E+00  1.11501E-01  0.00000E+00  0.00000E+00
 65  20 O4 5d3/2  1  5.90000E+00  4.81456E-01  0.00000E+00  0.00000E+00
 65  24 P1 6s1/2  2  5.90000E+00  1.89073E+00  0.00000E+00  0.00000E+00
 66   1 K  1s1/2  2  5.37920E+04  1.17481E-02  2.46868E+01  2.53000E+01
 66   2 L1 2s1/2  2  9.05000E+03  4.17685E-02  4.85480E+00  4.30000E+00
 66   3 L2 2p1/2  2  8.58500E+03  2.05753E-02  3.85718E+00  4.01000E+00
 66   4 L3 2p3/2  4  7.79400E+03  2.22379E-02  3.72603E+00  3.90000E+00
 66   5 M1 3s1/2  2  2.04800E+03  9.30722E-02  1.69853E+01  1.32000E+01
 66   6 M2 3p1/2  2  1.84600E+03  5.48724E-02  8.85554E+00  6.00000E+00
 66   7 M3 3p3/2  4  1.67800E+03  5.77556E-02  8.97380E+00  8.00000E+00
 66   8 M4 3d3/2  4  1.33500E+03  3.77357E-02  1.68881E+00  1.06500E+00
 66   9 M5 3d5/2  6  1.29800E+03  3.83853E-02  1.06465E+00  1.06500E+00
 66  10 N1 4s1/2  2  4.16000E+02  1.97929E-01  1.18214E+01  5.40000E+00
 66  11 N2 4p1/2  2  3.31000E+02  1.25797E-01  1.48397E+01  5.30000E+00
 66  12 N3 4p3/2  4  2.97000E+02  1.32311E-01  7.99948E+00  2.80000E+00
 66  13 N4 4d3/2  4  1.64000E+02  1.03530E-01  4.09685E+00  2.95000E+00
 66  14 N5 4d5/2  6  1.57000E+02  1.05339E-01  3.37581E+00  2.60000E+00
 66  17 O1 5s1/2  2  5.00000E+01  5.19254E-01  3.08412E+00  0.00000E+00
 66  18 O2 5p1/2  2  3.30000E+01  3.53669E-01  0.00000E+00  0.00000E+00
 66  19 O3 5p3/2  4  2.80000E+01  3.78784E-01  0.00000E+00  0.00000E+00
 66  15 N6 4f5/2  6  6.00000E+00  1.07105E-01  0.00000E+00  0.00000E+00
 66  16 N7 4f7/2  3  5.95300E+00  1.08616E-01  0.00000E+00  0.00000E+00
 66  20 O4 5d3/2  1  5.95300E+00  4.81458E-01  0.00000E+00  0.00000E+00
 66  24 P1 6s1/2  2  5.95300E+00  1.86998E+00  0.00000E+00  0.00000E+00
 67   1 K  1s1/2  2  5.56220E+04  1.15298E-02  2.62178E+01  2.69000E+01
 67   2 L1 2s1/2  2  9.39800E+03  4.09820E-02  4.98360E+00  4.50000E+00
 67   3 L2 2p1/2  2  8.92200E+03  2.01732E-02  3.94271E+00  4.09000E+00
 67   4 L3 2p3/2  4  8.07500E+03  2.18616E-02  3.82397E+00  4.00000E+00
 67   5 M1 3s1/2  2  2.13300E+03  9.11741E-02  1.74496E+01  1.34000E+01
 67   6 M2 3p1/2  2  1.92600E+03  5.37280E-02  9.22218E+00  6.30000E+00
 67   7 M3 3p3/2  4  1.74600E+03  5.66456E-02  9.39641E+00  7.80000E+00
 67   8 M4 3d3/2  4  1.39500E+03  3.69727E-02  1.84598E+00  1.13000E+00
 67   9 M5 3d5/2  6  1.35400E+03  3.76293E-02  1.12698E+00  1.13000E+00
 67  10 N1 4s1/2  2  4.34000E+02  1.93777E-01  1.22984E+01  5.60000E+00
 67  11 N2 4p1/2  2  3.48000E+02  1.23054E-01  1.61628E+01  5.33000E+00
 67  12 N3 4p3/2  4  3.10000E+02  1.29677E-01  8.42761E+00  2.95000E+00
 67  13 N4 4d3/2  4  1.72000E+02  1.01255E-01  4.71553E+00  3.15000E+00
 67  14 N5 4d5/2  6  1.64000E+02  1.03093E-01  3.94608E+00  2.80000E+00
 67  17 O1 5s1/2  2  5.20000E+01  5.10833E-01  3.85482E+00  0.00000E+00
 67  18 O2 5p1/2  2  3.40000E+01  3.47748E-01  0.00000E+00  0.00000E+00
 67  19 O3 5p3/2  4  2.90000E+01  3.73598E-01  0.00000E+00  0.00000E+00
 67  15 N6 4f5/2  6  6.01300E+00  1.04358E-01  0.00000E+00  0.00000E+00
 67  16 N7 4f7/2  4  6.00000E+00  1.05943E-01  0.00000E+00  0.00000E+00
 67  20 O4 5d3/2  1  6.00000E+00  4.82094E-01  0.00000E+00  0.00000E+00
 67  24 P1 6s1/2  2  6.00000E+00  1.84935E+00  0.00000E+00  0.00000E+00
 68   1 K  1s1/2  2  5.74890E+04  1.13173E-02  2.78309E+01  2.85000E+01
 68   2 L1 2s1/2  2  9.75400E+03  4.02184E-02  5.11551E+00  4.70000E+00
 68   3 L2 2p1/2  2  9.26700E+03  1.97825E-02  4.03011E+00  4.18000E+00
 68   4 L3 2p3/2  4  8.36100E+03  2.14970E-02  3.92488E+00  4.10000E+00
 68   5 M1 3s1/2  2  2.22000E+03  8.93424E-02  1.78729E+01  1.36000E+01
 68   6 M2 3p1/2  2  2.00800E+03  5.26238E-02  9.58360E+00  6.60000E+00
 68   7 M3 3p3/2  4  1.81500E+03  5.55764E-02  9.65141E+00  7.50000E+00
 68   8 M4 3d3/2  4  1.45600E+03  3.62394E-02  2.00686E+00  1.20000E+00
 68   9 M5 3d5/2  6  1.41200E+03  3.69031E-02  1.19619E+00  1.20000E+00
 68  10 N1 4s1/2  2  4.52000E+02  1.89787E-01  1.27754E+01  5.80000E+00
 68  11 N2 4p1/2  2  3.65000E+02  1.20420E-01  1.66769E+01  5.36000E+00
 68  12 N3 4p3/2  4  3.23000E+02  1.27154E-01  8.85175E+00  3.15000E+00
 68  13 N4 4d3/2  4  1.81000E+02  9.90851E-02  5.61802E+00  3.35000E+00
 68  14 N5 4d5/2  6  1.72000E+02  1.00951E-01  4.54816E+00  2.95000E+00
 68  17 O1 5s1/2  2  5.40000E+01  5.02665E-01  4.27522E+00  0.00000E+00
 68  18 O2 5p1/2  2  3.50000E+01  3.42010E-01  0.00000E+00  0.00000E+00
 68  19 O3 5p3/2  4  3.00000E+01  3.68607E-01  0.00000E+00  0.00000E+00
 68  15 N6 4f5/2  6  6.06700E+00  1.01792E-01  0.00000E+00  0.00000E+00
 68  16 N7 4f7/2  5  6.00000E+00  1.03455E-01  0.00000E+00  0.00000E+00
 68  20 O4 5d3/2  1  6.00000E+00  4.83370E-01  0.00000E+00  0.00000E+00
 68  24 P1 6s1/2  2  6.00000E+00  1.82880E+00  0.00000E+00  0.00000E+00
 69   1 K  1s1/2  2  5.93930E+04  1.11103E-02  2.95078E+01  3.02000E+01
 69   2 L1 2s1/2  2  1.01180E+04  3.94763E-02  6.16187E+00  4.90000E+00
 69   3 L2 2p1/2  2  9.62000E+03  1.94029E-02  4.12017E+00  4.26000E+00
 69   4 L3 2p3/2  4  8.65100E+03  2.11435E-02  4.02722E+00  4.20000E+00
 69   5 M1 3s1/2  2  2.30900E+03  8.75730E-02  1.82573E+01  1.38000E+01
 69   6 M2 3p1/2  2  2.09200E+03  5.15574E-02  9.93990E+00  6.85000E+00
 69   7 M3 3p3/2  4  1.88500E+03  5.45458E-02  1.00647E+01  7.10000E+00
 69   8 M4 3d3/2  4  1.51800E+03  3.55341E-02  2.17167E+00  1.27000E+00
 69   9 M5 3d5/2  6  1.47100E+03  3.62048E-02  1.27080E+00  1.27000E+00
 69  10 N1 4s1/2  2  4.71000E+02  1.85945E-01  1.32635E+01  6.10000E+00
 69  11 N2 4p1/2  2  3.82000E+02  1.17887E-01  1.79879E+01  5.40000E+00
 69  12 N3 4p3/2  4  3.36000E+02  1.24733E-01  9.25039E+00  3.30000E+00
 69  13 N4 4d3/2  4  1.90000E+02  9.70110E-02  6.36301E+00  3.55000E+00
 69  14 N5 4d5/2  6  1.81000E+02  9.89067E-02  5.18424E+00  3.10000E+00
 69  17 O1 5s1/2  2  5.60000E+01  4.94722E-01  4.69572E+00  0.00000E+00
 69  18 O2 5p1/2  2  3.60000E+01  3.36438E-01  0.00000E+00  0.00000E+00
 69  19 O3 5p3/2  4  3.00000E+01  3.63792E-01  0.00000E+00  0.00000E+00
 69  15 N6 4f5/2  6  7.00000E+00  9.93852E-02  0.00000E+00  0.00000E+00
 69  16 N7 4f7/2  6  6.45300E+00  1.01132E-01  0.00000E+00  0.00000E+00
 69  20 O4 5d3/2  1  6.45300E+00  4.85308E-01  0.00000E+00  0.00000E+00
 69  24 P1 6s1/2  2  6.45300E+00  1.80830E+00  0.00000E+00  0.00000E+00
 70   1 K  1s1/2  2  6.13350E+04  1.09085E-02  3.12630E+01  3.20000E+01
 70   2 L1 2s1/2  2  1.04900E+04  3.87537E-02  8.04117E+00  5.20000E+00
 70   3 L2 2p1/2  2  9.98100E+03  1.90330E-02  4.21330E+00  4.36000E+00
 70   4 L3 2p3/2  4  8.94600E+03  2.08000E-02  4.13213E+00  4.31000E+00
 70   5 M1 3s1/2  2  2.40100E+03  8.58608E-02  1.86977E+01  1.39000E+01
 70   6 M2 3p1/2  2  2.17800E+03  5.05248E-02  1.03236E+01  7.10000E+00
 70   7 M3 3p3/2  4  1.95600E+03  5.35497E-02  1.05044E+01  6.70000E+00
 70   8 M4 3d3/2  4  1.58000E+03  3.48538E-02  2.34665E+00  1.35000E+00
 70   9 M5 3d5/2  6  1.53100E+03  3.55315E-02  1.34995E+00  1.35000E+00
 70  10 N1 4s1/2  2  4.90000E+02  1.82702E-01  1.37485E+01  6.30000E+00
 70  11 N2 4p1/2  2  3.99000E+02  1.15733E-01  1.88750E+01  5.50000E+00
 70  12 N3 4p3/2  4  3.49000E+02  1.22777E-01  9.64883E+00  3.50000E+00
 70  13 N4 4d3/2  4  2.00000E+02  9.54725E-02  7.25602E+00  3.70000E+00
 70  14 N5 4d5/2  6  1.90000E+02  9.74466E-02  5.84944E+00  3.20000E+00
 70  17 O1 5s1/2  2  5.80000E+01  5.00857E-01  5.11612E+00  0.00000E+00
 70  18 O2 5p1/2  2  3.70000E+01  3.41779E-01  4.20524E-02  0.00000E+00
 70  19 O3 5p3/2  4  3.10000E+01  3.72616E-01  6.10480E-03  0.00000E+00
 70  15 N6 4f5/2  6  8.00000E+00  1.02040E-01  0.00000E+00  3.00000E-02
 70  16 N7 4f7/2  8  7.00000E+00  1.04657E-01  0.00000E+00  3.00000E-02
 70  24 P1 6s1/2  2  6.25000E+00  1.93638E+00  0.00000E+00  0.00000E+00
 71   1 K  1s1/2  2  6.33200E+04  1.07118E-02  3.31070E+01  3.39000E+01
 71   2 L1 2s1/2  2  1.08760E+04  3.80534E-02  8.63643E+00  5.40000E+00
 71   3 L2 2p1/2  2  1.03550E+04  1.86743E-02  4.32050E+00  4.46000E+00
 71   4 L3 2p3/2  4  9.25000E+03  2.04681E-02  4.24750E+00  4.43000E+00
 71   5 M1 3s1/2  2  2.49900E+03  8.42089E-02  1.85755E+01  1.41000E+01
 71   6 M2 3p1/2  2  2.27000E+03  4.95300E-02  1.06535E+01  7.30000E+00
 71   7 M3 3p3/2  4  2.03200E+03  5.25917E-02  1.09084E+01  6.00000E+00
 71   8 M4 3d3/2  4  1.64700E+03  3.42005E-02  2.44643E+00  1.43000E+00
 71   9 M5 3d5/2  6  1.59600E+03  3.48859E-02  1.43288E+00  1.43000E+00
 71  10 N1 4s1/2  2  5.14000E+02  1.78671E-01  1.40116E+01  6.60000E+00
 71  11 N2 4p1/2  2  4.20000E+02  1.13095E-01  1.65091E+01  5.50000E+00
 71  12 N3 4p3/2  4  3.66000E+02  1.20171E-01  9.83048E+00  3.65000E+00
 71  13 N4 4d3/2  4  2.13000E+02  9.31223E-02  6.42110E+00  3.80000E+00
 71  14 N5 4d5/2  6  2.02000E+02  9.50786E-02  6.19580E+00  3.30000E+00
 71  17 O1 5s1/2  2  6.20000E+01  4.79444E-01  5.29253E+00  0.00000E+00
 71  18 O2 5p1/2  2  3.90000E+01  3.25729E-01  5.61895E-01  0.00000E+00
 71  19 O3 5p3/2  4  3.20000E+01  3.54628E-01  2.13014E-01  0.00000E+00
 71  15 N6 4f5/2  6  1.30000E+01  9.49791E-02  0.00000E+00  3.00000E-02
 71  16 N7 4f7/2  8  1.20000E+01  9.69039E-02  0.00000E+00  3.00000E-02
 71  20 O4 5d3/2  1  6.86700E+00  4.91308E-01  0.00000E+00  0.00000E+00
 71  24 P1 6s1/2  2  6.86700E+00  1.76730E+00  0.00000E+00  0.00000E+00
 72   1 K  1s1/2  2  6.53500E+04  1.05197E-02  3.50376E+01  3.59000E+01
 72   2 L1 2s1/2  2  1.12750E+04  3.73719E-02  9.13081E+00  5.70000E+00
 72   3 L2 2p1/2  2  1.07420E+04  1.83251E-02  4.43580E+00  4.57000E+00
 72   4 L3 2p3/2  4  9.56400E+03  2.01460E-02  4.36860E+00  4.55000E+00
 72   5 M1 3s1/2  2  2.60400E+03  8.26086E-02  1.81815E+01  1.42000E+01
 72   6 M2 3p1/2  2  2.36900E+03  4.85669E-02  1.09636E+01  7.50000E+00
 72   7 M3 3p3/2  4  2.11300E+03  5.16657E-02  1.13127E+01  5.60000E+00
 72   8 M4 3d3/2  4  1.72000E+03  3.35702E-02  2.51818E+00  1.52000E+00
 72   9 M5 3d5/2  6  1.66500E+03  3.42631E-02  1.51873E+00  1.52000E+00
 72  10 N1 4s1/2  2  5.42000E+02  1.74704E-01  1.42107E+01  6.80000E+00
 72  11 N2 4p1/2  2  4.44000E+02  1.10505E-01  1.42822E+01  5.60000E+00
 72  12 N3 4p3/2  4  3.86000E+02  1.17601E-01  9.96044E+00  3.85000E+00
 72  13 N4 4d3/2  4  2.29000E+02  9.08121E-02  6.73287E+00  3.90000E+00
 72  14 N5 4d5/2  6  2.17000E+02  9.27481E-02  6.45586E+00  3.50000E+00
 72  17 O1 5s1/2  2  6.80000E+01  4.60117E-01  5.46893E+00  0.00000E+00
 72  18 O2 5p1/2  2  4.30000E+01  3.11521E-01  1.08171E+00  0.00000E+00
 72  19 O3 5p3/2  4  3.50000E+01  3.39090E-01  4.19918E-01  0.00000E+00
 72  15 N6 4f5/2  6  2.10000E+01  8.94095E-02  0.00000E+00  7.00000E-02
 72  16 N7 4f7/2  8  2.00000E+01  9.09872E-02  0.00000E+00  3.00000E-02
 72  20 O4 5d3/2  2  7.25000E+00  4.23310E-01  0.00000E+00  0.00000E+00
 72  24 P1 6s1/2  2  7.25000E+00  1.66699E+00  0.00000E+00  0.00000E+00
 73   1 K  1s1/2  2  6.74190E+04  1.03322E-02  3.70524E+01  3.79000E+01
 73   2 L1 2s1/2  2  1.16840E+04  3.67084E-02  1.02235E+01  6.00000E+00
 73   3 L2 2p1/2  2  1.11390E+04  1.79850E-02  4.55680E+00  4.69000E+00
 73   4 L3 2p3/2  4  9.88400E+03  1.98332E-02  4.49470E+00  4.68000E+00
 73   5 M1 3s1/2  2  2.71200E+03  8.10575E-02  1.75285E+01  1.43000E+01
 73   6 M2 3p1/2  2  2.47200E+03  4.76337E-02  1.12689E+01  7.80000E+00
 73   7 M3 3p3/2  4  2.19700E+03  5.07698E-02  1.01902E+01  5.70000E+00
 73   8 M4 3d3/2  4  1.79600E+03  3.29615E-02  2.55648E+00  1.61000E+00
 73   9 M5 3d5/2  6  1.73700E+03  3.36618E-02  1.60622E+00  1.61000E+00
 73  10 N1 4s1/2  2  5.70000E+02  1.70825E-01  1.43627E+01  7.00000E+00
 73  11 N2 4p1/2  2  4.69000E+02  1.07978E-01  1.35453E+01  5.70000E+00
 73  12 N3 4p3/2  4  4.07000E+02  1.15088E-01  1.00198E+01  4.00000E+00
 73  13 N4 4d3/2  4  2.45000E+02  8.85675E-02  7.00505E+00  4.00000E+00
 73  14 N5 4d5/2  6  2.32000E+02  9.04828E-02  6.67363E+00  3.65000E+00
 73  17 O1 5s1/2  2  7.40000E+01  4.42384E-01  5.64534E+00  0.00000E+00
 73  18 O2 5p1/2  2  4.70000E+01  2.98637E-01  1.60162E+00  0.00000E+00
 73  19 O3 5p3/2  4  3.80000E+01  3.25185E-01  6.26824E-01  0.00000E+00
 73  15 N6 4f5/2  6  3.00000E+01  8.47699E-02  0.00000E+00  8.00000E-02
 73  16 N7 4f7/2  8  2.80000E+01  8.61332E-02  0.00000E+00  4.00000E-02
 73  20 O4 5d3/2  3  8.14000E+00  3.81361E-01  0.00000E+00  0.00000E+00
 73  24 P1 6s1/2  2  8.14000E+00  1.59148E+00  0.00000E+00  0.00000E+00
 74   1 K  1s1/2  2  6.95290E+04  1.01492E-02  3.91539E+01  4.01000E+01
 74   2 L1 2s1/2  2  1.21030E+04  3.60624E-02  1.16217E+01  6.30000E+00
 74   3 L2 2p1/2  2  1.15460E+04  1.76536E-02  4.68620E+00  4.82000E+00
 74   4 L3 2p3/2  4  1.02090E+04  1.95294E-02  4.62580E+00  4.81000E+00
 74   5 M1 3s1/2  2  2.82300E+03  7.95533E-02  1.73858E+01  1.45000E+01
 74   6 M2 3p1/2  2  2.57700E+03  4.67288E-02  1.15434E+01  8.10000E+00
 74   7 M3 3p3/2  4  2.28300E+03  4.99025E-02  1.01180E+01  6.40000E+00
 74   8 M4 3d3/2  4  1.87400E+03  3.23731E-02  2.50675E+00  1.70000E+00
 74   9 M5 3d5/2  6  1.81100E+03  3.30808E-02  1.69826E+00  1.70000E+00
 74  10 N1 4s1/2  2  5.99000E+02  1.67046E-01  1.44938E+01  7.30000E+00
 74  11 N2 4p1/2  2  4.95000E+02  1.05521E-01  1.36045E+01  5.80000E+00
 74  12 N3 4p3/2  4  4.28000E+02  1.12642E-01  1.00109E+01  4.20000E+00
 74  13 N4 4d3/2  4  2.61000E+02  8.63992E-02  7.25253E+00  4.10000E+00
 74  14 N5 4d5/2  6  2.48000E+02  8.82944E-02  6.86149E+00  3.80000E+00
 74  17 O1 5s1/2  2  8.00000E+01  4.26047E-01  5.82174E+00  0.00000E+00
 74  18 O2 5p1/2  2  5.10000E+01  2.86868E-01  2.12143E+00  0.00000E+00
 74  19 O3 5p3/2  4  4.10000E+01  3.12605E-01  8.33730E-01  0.00000E+00
 74  15 N6 4f5/2  6  3.80000E+01  8.07888E-02  0.00000E+00  1.00000E-01
 74  16 N7 4f7/2  8  3.60000E+01  8.20058E-02  0.00000E+00  6.00000E-02
 74  20 O4 5d3/2  4  8.66700E+00  3.50851E-01  0.00000E+00  0.00000E+00
 74  24 P1 6s1/2  2  8.66700E+00  1.53027E+00  0.00000E+00  0.00000E+00
 75   1 K  1s1/2  2  7.16810E+04  9.97032E-03  4.13349E+01  4.22000E+01
 75   2 L1 2s1/2  2  1.25320E+04  3.54326E-02  1.26659E+01  6.70000E+00
 75   3 L2 2p1/2  2  1.19630E+04  1.73303E-02  4.81500E+00  4.95000E+00
 75   4 L3 2p3/2  4  1.05400E+04  1.92340E-02  4.76270E+00  4.95000E+00
 75   5 M1 3s1/2  2  2.93700E+03  7.80930E-02  1.76921E+01  1.46000E+01
 75   6 M2 3p1/2  2  2.68600E+03  4.58507E-02  1.18032E+01  8.40000E+00
 75   7 M3 3p3/2  4  2.37100E+03  4.90623E-02  1.03999E+01  6.90000E+00
 75   8 M4 3d3/2  4  1.95300E+03  3.18041E-02  2.47202E+00  1.79000E+00
 75   9 M5 3d5/2  6  1.88700E+03  3.25192E-02  1.79186E+00  1.79000E+00
 75  10 N1 4s1/2  2  6.29000E+02  1.63372E-01  1.46359E+01  7.50000E+00
 75  11 N2 4p1/2  2  5.22000E+02  1.03137E-01  1.36526E+01  5.90000E+00
 75  12 N3 4p3/2  4  4.50000E+02  1.10268E-01  9.95287E+00  4.40000E+00
 75  13 N4 4d3/2  4  2.78000E+02  8.43114E-02  7.48031E+00  4.10000E+00
 75  14 N5 4d5/2  6  2.64000E+02  8.61876E-02  7.01716E+00  3.90000E+00
 75  17 O1 5s1/2  2  8.60000E+01  4.10940E-01  8.30755E+00  0.00000E+00
 75  18 O2 5p1/2  2  5.60000E+01  2.76062E-01  3.46154E+00  0.00000E+00
 75  15 N6 4f5/2  6  4.70000E+01  7.73040E-02  0.00000E+00  1.50000E-01
 75  19 O3 5p3/2  4  4.50000E+01  3.01140E-01  2.15623E+00  0.00000E+00
 75  16 N7 4f7/2  8  4.50000E+01  7.84147E-02  0.00000E+00  1.10000E-01
 75  20 O4 5d3/2  4  9.60000E+00  3.26876E-01  0.00000E+00  0.00000E+00
 75  21 O5 5d5/2  1  8.75000E+00  3.40800E-01  0.00000E+00  0.00000E+00
 75  24 P1 6s1/2  2  8.75000E+00  1.47852E+00  0.00000E+00  0.00000E+00
 76   1 K  1s1/2  2  7.38760E+04  9.79554E-03  4.36155E+01  4.46000E+01
 76   2 L1 2s1/2  2  1.29720E+04  3.48187E-02  1.31150E+01  7.20000E+00
 76   3 L2 2p1/2  2  1.23900E+04  1.70150E-02  4.95240E+00  5.09000E+00
 76   4 L3 2p3/2  4  1.08760E+04  1.89468E-02  4.90550E+00  5.09000E+00
 76   5 M1 3s1/2  2  3.05400E+03  7.66752E-02  1.79807E+01  1.47000E+01
 76   6 M2 3p1/2  2  2.79700E+03  4.49981E-02  1.20612E+01  8.60000E+00
 76   7 M3 3p3/2  4  2.46100E+03  4.82479E-02  1.07172E+01  7.50000E+00
 76   8 M4 3d3/2  4  2.03500E+03  3.12535E-02  2.39930E+00  1.89000E+00
 76   9 M5 3d5/2  6  1.96400E+03  3.19759E-02  1.88594E+00  1.89000E+00
 76  10 N1 4s1/2  2  6.60000E+02  1.59805E-01  1.48490E+01  7.70000E+00
 76  11 N2 4p1/2  2  5.51000E+02  1.00827E-01  1.36957E+01  6.00000E+00
 76  12 N3 4p3/2  4  4.73000E+02  1.07968E-01  9.85537E+00  4.60000E+00
 76  13 N4 4d3/2  4  2.95000E+02  8.23050E-02  7.68129E+00  4.10000E+00
 76  14 N5 4d5/2  6  2.80000E+02  8.41636E-02  7.13442E+00  3.90000E+00
 76  17 O1 5s1/2  2  9.20000E+01  3.96926E-01  1.07931E+01  0.00000E+00
 76  18 O2 5p1/2  2  6.10000E+01  2.66092E-01  4.80176E+00  0.00000E+00
 76  15 N6 4f5/2  6  5.60000E+01  7.42083E-02  0.00000E+00  2.20000E-01
 76  16 N7 4f7/2  8  5.40000E+01  7.52384E-02  0.00000E+00  1.80000E-01
 76  19 O3 5p3/2  4  4.90000E+01  2.90628E-01  3.47884E+00  0.00000E+00
 76  20 O4 5d3/2  4  9.60000E+00  3.07161E-01  0.00000E+00  0.00000E+00
 76  21 O5 5d5/2  2  8.86700E+00  3.20786E-01  0.00000E+00  0.00000E+00
 76  24 P1 6s1/2  2  8.86700E+00  1.43356E+00  0.00000E+00  0.00000E+00
 77   1 K  1s1/2  2  7.61150E+04  9.62450E-03  4.59813E+01  4.70000E+01
 77   2 L1 2s1/2  2  1.34220E+04  3.42196E-02  1.31429E+01  7.90000E+00
 77   3 L2 2p1/2  2  1.28280E+04  1.67072E-02  5.09720E+00  5.23000E+00
 77   4 L3 2p3/2  4  1.12190E+04  1.86675E-02  5.05870E+00  5.24000E+00
 77   5 M1 3s1/2  2  3.17500E+03  7.52972E-02  1.82073E+01  1.48000E+01
 77   6 M2 3p1/2  2  2.91200E+03  4.41698E-02  1.22615E+01  8.90000E+00
 77   7 M3 3p3/2  4  2.55400E+03  4.74582E-02  1.09799E+01  8.00000E+00
 77   8 M4 3d3/2  4  2.11900E+03  3.07203E-02  2.27876E+00  1.99000E+00
 77   9 M5 3d5/2  6  2.04400E+03  3.14501E-02  1.98687E+00  1.99000E+00
 77  10 N1 4s1/2  2  6.93000E+02  1.56346E-01  1.50361E+01  8.00000E+00
 77  11 N2 4p1/2  2  5.81000E+02  9.85909E-02  1.37079E+01  6.10000E+00
 77  12 N3 4p3/2  4  4.97000E+02  1.05743E-01  9.74614E+00  4.75000E+00
 77  13 N4 4d3/2  4  3.14000E+02  8.03791E-02  7.94207E+00  4.10000E+00
 77  14 N5 4d5/2  6  2.98000E+02  8.22216E-02  7.21868E+00  4.00000E+00
 77  17 O1 5s1/2  2  9.90000E+01  3.83879E-01  1.32791E+01  0.00000E+00
 77  15 N6 4f5/2  6  6.70000E+01  7.14268E-02  0.00000E+00  3.10000E-01
 77  18 O2 5p1/2  2  6.60000E+01  2.56855E-01  6.14189E+00  0.00000E+00
 77  16 N7 4f7/2  8  6.40000E+01  7.23939E-02  0.00000E+00  2.70000E-01
 77  19 O3 5p3/2  4  5.30000E+01  2.80944E-01  4.80135E+00  0.00000E+00
 77  20 O4 5d3/2  4  9.60000E+00  2.90457E-01  0.00000E+00  0.00000E+00
 77  21 O5 5d5/2  3  9.60000E+00  3.03826E-01  0.00000E+00  0.00000E+00
 77  24 P1 6s1/2  2  9.26700E+00  1.39366E+00  0.00000E+00  0.00000E+00
 78   1 K  1s1/2  2  7.83990E+04  9.45712E-03  4.84516E+01  4.95000E+01
 78   2 L1 2s1/2  2  1.38830E+04  3.36349E-02  1.33818E+01  8.80000E+00
 78   3 L2 2p1/2  2  1.32770E+04  1.64066E-02  5.24440E+00  5.38000E+00
 78   4 L3 2p3/2  4  1.15670E+04  1.83956E-02  5.21150E+00  5.39000E+00
 78   5 M1 3s1/2  2  3.30000E+03  7.39588E-02  1.84593E+01  1.49000E+01
 78   6 M2 3p1/2  2  3.03000E+03  4.33649E-02  1.24900E+01  9.20000E+00
 78   7 M3 3p3/2  4  2.64900E+03  4.66924E-02  1.11937E+01  8.30000E+00
 78   8 M4 3d3/2  4  2.20600E+03  3.02037E-02  2.18910E+00  2.08000E+00
 78   9 M5 3d5/2  6  2.12600E+03  3.09409E-02  2.08315E+00  2.08000E+00
 78  10 N1 4s1/2  2  7.27000E+02  1.53006E-01  1.53513E+01  8.25000E+00
 78  11 N2 4p1/2  2  6.12000E+02  9.64249E-02  1.36471E+01  6.25000E+00
 78  12 N3 4p3/2  4  5.22000E+02  1.03590E-01  9.63838E+00  4.90000E+00
 78  13 N4 4d3/2  4  3.35000E+02  7.85228E-02  8.03856E+00  4.10000E+00
 78  14 N5 4d5/2  6  3.18000E+02  8.03521E-02  7.25865E+00  3.95000E+00
 78  17 O1 5s1/2  2  1.06000E+02  3.75023E-01  1.57651E+01  0.00000E+00
 78  15 N6 4f5/2  6  7.80000E+01  6.89510E-02  3.63617E-01  3.50000E-01
 78  16 N7 4f7/2  8  7.50000E+01  6.98665E-02  3.11966E-01  3.10000E-01
 78  18 O2 5p1/2  2  7.10000E+01  2.49916E-01  7.48201E+00  0.00000E+00
 78  19 O3 5p3/2  4  5.70000E+01  2.74075E-01  6.12386E+00  0.00000E+00
 78  20 O4 5d3/2  4  9.60000E+00  2.86667E-01  0.00000E+00  0.00000E+00
 78  21 O5 5d5/2  5  9.60000E+00  3.02880E-01  0.00000E+00  0.00000E+00
 78  24 P1 6s1/2  1  9.00000E+00  1.44316E+00  0.00000E+00  0.00000E+00
 79   1 K  1s1/2  2  8.07290E+04  9.29343E-03  5.10162E+01  5.21000E+01
 79   2 L1 2s1/2  2  1.43560E+04  3.30641E-02  1.35950E+01  9.80000E+00
 79   3 L2 2p1/2  2  1.37380E+04  1.61129E-02  5.40050E+00  5.53000E+00
 79   4 L3 2p3/2  4  1.19230E+04  1.81309E-02  5.37180E+00  5.54000E+00
 79   5 M1 3s1/2  2  3.43000E+03  7.26559E-02  1.86664E+01  1.50000E+01
 79   6 M2 3p1/2  2  3.15300E+03  4.25818E-02  1.27078E+01  9.50000E+00
 79   7 M3 3p3/2  4  2.74800E+03  4.59486E-02  1.08649E+01  8.50000E+00
 79   8 M4 3d3/2  4  2.29500E+03  2.97029E-02  2.23557E+00  2.18000E+00
 79   9 M5 3d5/2  6  2.21000E+03  3.04475E-02  2.18223E+00  2.18000E+00
 79  10 N1 4s1/2  2  7.64000E+02  1.49761E-01  1.55994E+01  8.50000E+00
 79  11 N2 4p1/2  2  6.45000E+02  9.43331E-02  1.36103E+01  6.40000E+00
 79  12 N3 4p3/2  4  5.48000E+02  1.01513E-01  9.51201E+00  5.05000E+00
 79  13 N4 4d3/2  4  3.57000E+02  7.66947E-02  8.12235E+00  4.10000E+00
 79  14 N5 4d5/2  6  3.39000E+02  7.85069E-02  7.27722E+00  3.90000E+00
 79  17 O1 5s1/2  2  1.14000E+02  3.63455E-01  1.84251E+01  0.00000E+00
 79  15 N6 4f5/2  6  9.10000E+01  6.66412E-02  3.89680E-01  3.70000E-01
 79  16 N7 4f7/2  8  8.70000E+01  6.75153E-02  3.34929E-01  3.30000E-01
 79  18 O2 5p1/2  2  7.60000E+01  2.41817E-01  8.49024E+00  0.00000E+00
 79  19 O3 5p3/2  4  6.10000E+01  2.65663E-01  8.30678E+00  0.00000E+00
 79  20 O4 5d3/2  4  1.25000E+01  2.72687E-01  0.00000E+00  0.00000E+00
 79  21 O5 5d5/2  6  1.11000E+01  2.88515E-01  0.00000E+00  0.00000E+00
 79  24 P1 6s1/2  1  9.23000E+00  1.41119E+00  0.00000E+00  0.00000E+00
 80   1 K  1s1/2  2  8.31080E+04  9.13308E-03  5.36762E+01  5.48000E+01
 80   2 L1 2s1/2  2  1.48450E+04  3.25064E-02  1.37750E+01  1.05000E+01
 80   3 L2 2p1/2  2  1.42140E+04  1.58257E-02  5.56020E+00  5.69000E+00
 80   4 L3 2p3/2  4  1.22880E+04  1.78730E-02  5.53630E+00  5.71000E+00
 80   5 M1 3s1/2  2  3.56700E+03  7.13863E-02  1.88777E+01  1.51000E+01
 80   6 M2 3p1/2  2  3.28300E+03  4.18192E-02  1.29268E+01  9.80000E+00
 80   7 M3 3p3/2  4  2.85200E+03  4.52257E-02  1.01104E+01  8.60000E+00
 80   8 M4 3d3/2  4  2.39000E+03  2.92172E-02  2.30483E+00  2.28000E+00
 80   9 M5 3d5/2  6  2.30000E+03  2.99691E-02  2.28045E+00  2.28000E+00
 80  10 N1 4s1/2  2  8.06000E+02  1.46604E-01  1.51386E+01  8.80000E+00
 80  11 N2 4p1/2  2  6.83000E+02  9.23115E-02  1.36665E+01  6.55000E+00
 80  12 N3 4p3/2  4  5.79000E+02  9.95064E-02  9.36159E+00  5.30000E+00
 80  13 N4 4d3/2  4  3.82000E+02  7.49954E-02  8.14805E+00  4.00000E+00
 80  14 N5 4d5/2  6  3.63000E+02  7.67936E-02  7.27080E+00  3.85000E+00
 80  17 O1 5s1/2  2  1.25000E+02  3.49566E-01  2.07601E+01  0.00000E+00
 80  15 N6 4f5/2  6  1.07000E+02  6.44823E-02  3.32233E-01  3.30000E-01
 80  16 N7 4f7/2  8  1.03000E+02  6.53236E-02  3.10322E-01  3.10000E-01
 80  18 O2 5p1/2  2  8.50000E+01  2.32742E-01  8.92177E+00  0.00000E+00
 80  19 O3 5p3/2  4  6.80000E+01  2.55887E-01  9.82980E+00  0.00000E+00
 80  20 O4 5d3/2  4  1.40000E+01  2.52027E-01  0.00000E+00  0.00000E+00
 80  21 O5 5d5/2  6  1.17710E+01  2.64835E-01  0.00000E+00  0.00000E+00
 80  24 P1 6s1/2  2  1.04000E+01  1.29456E+00  0.00000E+00  0.00000E+00
 81   1 K  1s1/2  2  8.55360E+04  8.97599E-03  5.64479E+01  5.76000E+01
 81   2 L1 2s1/2  2  1.53500E+04  3.19612E-02  1.39034E+01  1.11000E+01
 81   3 L2 2p1/2  2  1.47040E+04  1.55448E-02  5.72840E+00  5.87000E+00
 81   4 L3 2p3/2  4  1.26620E+04  1.76218E-02  5.70640E+00  5.89000E+00
 81   5 M1 3s1/2  2  3.71000E+03  7.01506E-02  1.90434E+01  1.51000E+01
 81   6 M2 3p1/2  2  3.42000E+03  4.10766E-02  1.31331E+01  1.01000E+01
 81   7 M3 3p3/2  4  2.96100E+03  4.45233E-02  1.03272E+01  8.70000E+00
 81   8 M4 3d3/2  4  2.49000E+03  2.87460E-02  2.40978E+00  2.38000E+00
 81   9 M5 3d5/2  6  2.39400E+03  2.95051E-02  2.37973E+00  2.38000E+00
 81  10 N1 4s1/2  2  8.52000E+02  1.43550E-01  1.51518E+01  9.10000E+00
 81  11 N2 4p1/2  2  7.26000E+02  9.03523E-02  1.37458E+01  6.70000E+00
 81  12 N3 4p3/2  4  6.15000E+02  9.75625E-02  9.22737E+00  5.60000E+00
 81  13 N4 4d3/2  4  4.11000E+02  7.33614E-02  8.09706E+00  3.90000E+00
 81  14 N5 4d5/2  6  3.91000E+02  7.51464E-02  7.23837E+00  3.80000E+00
 81  17 O1 5s1/2  2  1.39000E+02  3.36964E-01  2.34101E+01  0.00000E+00
 81  15 N6 4f5/2  6  1.27000E+02  6.24867E-02  2.90108E-01  2.90000E-01
 81  16 N7 4f7/2  8  1.23000E+02  6.33004E-02  2.66636E-01  2.70000E-01
 81  18 O2 5p1/2  2  9.80000E+01  2.23821E-01  9.16940E+00  0.00000E+00
 81  19 O3 5p3/2  4  7.90000E+01  2.45923E-01  1.15501E+01  0.00000E+00
 81  20 O4 5d3/2  4  2.10000E+01  2.33732E-01  0.00000E+00  0.00000E+00
 81  21 O5 5d5/2  6  1.90000E+01  2.44015E-01  0.00000E+00  0.00000E+00
 81  24 P1 6s1/2  2  8.00000E+00  1.13925E+00  0.00000E+00  0.00000E+00
 81  25 P2 6p1/2  1  6.11000E+00  9.17704E-01  0.00000E+00  0.00000E+00
 82   1 K  1s1/2  2  8.80110E+04  8.82204E-03  5.93294E+01  6.06000E+01
 82   2 L1 2s1/2  2  1.58670E+04  3.14282E-02  1.38533E+01  1.18000E+01
 82   3 L2 2p1/2  2  1.52060E+04  1.52700E-02  5.90120E+00  5.04000E+00
 82   4 L3 2p3/2  4  1.30410E+04  1.73769E-02  5.88120E+00  6.07000E+00
 82   5 M1 3s1/2  2  3.85700E+03  6.89465E-02  1.92024E+01  1.52000E+01
 82   6 M2 3p1/2  2  3.56000E+03  4.03530E-02  1.33236E+01  1.04000E+01
 82   7 M3 3p3/2  4  3.07200E+03  4.38402E-02  1.05843E+01  8.70000E+00
 82   8 M4 3d3/2  4  2.59200E+03  2.82884E-02  2.51184E+00  2.48000E+00
 82   9 M5 3d5/2  6  2.49000E+03  2.90548E-02  2.47979E+00  2.48000E+00
 82  10 N1 4s1/2  2  8.99000E+02  1.40588E-01  1.53080E+01  9.35000E+00
 82  11 N2 4p1/2  2  7.69000E+02  8.84541E-02  1.39611E+01  6.90000E+00
 82  12 N3 4p3/2  4  6.51000E+02  9.56802E-02  9.13906E+00  5.80000E+00
 82  13 N4 4d3/2  4  4.41000E+02  7.17904E-02  7.80257E+00  3.80000E+00
 82  14 N5 4d5/2  6  4.19000E+02  7.35632E-02  7.14395E+00  3.80000E+00
 82  17 O1 5s1/2  2  1.53000E+02  3.24980E-01  2.61941E+01  0.00000E+00
 82  15 N6 4f5/2  6  1.48000E+02  6.06300E-02  2.56023E-01  2.60000E-01
 82  16 N7 4f7/2  8  1.44000E+02  6.14193E-02  2.32061E-01  2.30000E-01
 82  18 O2 5p1/2  2  1.11000E+02  2.15408E-01  8.00413E+00  0.00000E+00
 82  19 O3 5p3/2  4  9.00000E+01  2.36600E-01  1.33671E+01  0.00000E+00
 82  20 O4 5d3/2  4  2.70000E+01  2.19139E-01  0.00000E+00  0.00000E+00
 82  21 O5 5d5/2  6  2.50000E+01  2.27910E-01  0.00000E+00  0.00000E+00
 82  24 P1 6s1/2  2  1.00000E+01  1.03285E+00  0.00000E+00  0.00000E+00
 82  25 P2 6p1/2  2  7.42000E+00  7.88732E-01  0.00000E+00  0.00000E+00
 83   1 K  1s1/2  2  9.05340E+04  8.67109E-03  6.23247E+01  6.36000E+01
 83   2 L1 2s1/2  2  1.63960E+04  3.09068E-02  1.40368E+01  1.23000E+01
 83   3 L2 2p1/2  2  1.57190E+04  1.50009E-02  6.08190E+00  6.22000E+00
 83   4 L3 2p3/2  4  1.34260E+04  1.71381E-02  6.06250E+00  6.27000E+00
 83   5 M1 3s1/2  2  4.00700E+03  6.77728E-02  1.93417E+01  1.52000E+01
 83   6 M2 3p1/2  2  3.70400E+03  3.96476E-02  1.35034E+01  1.07000E+01
 83   7 M3 3p3/2  4  3.18500E+03  4.31758E-02  1.08218E+01  8.60000E+00
 83   8 M4 3d3/2  4  2.69600E+03  2.78438E-02  2.61162E+00  2.58000E+00
 83   9 M5 3d5/2  6  2.58800E+03  2.86176E-02  2.58058E+00  2.58000E+00
 83  10 N1 4s1/2  2  9.46000E+02  1.37716E-01  1.54293E+01  9.60000E+00
 83  11 N2 4p1/2  2  8.13000E+02  8.66147E-02  1.41494E+01  7.20000E+00
 83  12 N3 4p3/2  4  6.87000E+02  9.38578E-02  9.08398E+00  5.95000E+00
 83  13 N4 4d3/2  4  4.72000E+02  7.02791E-02  7.69469E+00  3.80000E+00
 83  14 N5 4d5/2  6  4.48000E+02  7.20407E-02  7.01004E+00  3.80000E+00
 83  15 N6 4f5/2  6  1.70000E+02  5.88973E-02  2.18829E-01  2.20000E-01
 83  17 O1 5s1/2  2  1.67000E+02  3.13663E-01  2.81551E+01  0.00000E+00
 83  16 N7 4f7/2  8  1.65000E+02  5.96653E-02  2.00356E-01  2.00000E-01
 83  18 O2 5p1/2  2  1.25000E+02  2.07534E-01  8.17337E+00  0.00000E+00
 83  19 O3 5p3/2  4  1.01000E+02  2.27949E-01  1.50691E+01  0.00000E+00
 83  20 O4 5d3/2  4  3.40000E+01  2.06973E-01  0.00000E+00  0.00000E+00
 83  21 O5 5d5/2  6  3.20000E+01  2.14714E-01  0.00000E+00  0.00000E+00
 83  24 P1 6s1/2  2  1.20000E+01  9.50956E-01  0.00000E+00  0.00000E+00
 83  25 P2 6p1/2  2  7.29000E+00  7.03753E-01  0.00000E+00  0.00000E+00
 83  26 P3 6p3/2  1  7.29000E+00  8.13801E-01  0.00000E+00  0.00000E+00
 84   1 K  1s1/2  2  9.31060E+04  8.52301E-03  6.54245E+01  6.68000E+01
 84   2 L1 2s1/2  2  1.69370E+04  3.03965E-02  1.41930E+01  1.27000E+01
 84   3 L2 2p1/2  2  1.62440E+04  1.47373E-02  6.26820E+00  6.41000E+00
 84   4 L3 2p3/2  4  1.38160E+04  1.69052E-02  6.24930E+00  6.46000E+00
 84   5 M1 3s1/2  2  4.16100E+03  6.66281E-02  1.94523E+01  1.53000E+01
 84   6 M2 3p1/2  2  3.85200E+03  3.89595E-02  1.36995E+01  1.11000E+01
 84   7 M3 3p3/2  4  3.30100E+03  4.25292E-02  1.09866E+01  8.50000E+00
 84   8 M4 3d3/2  4  2.80200E+03  2.74118E-02  2.71650E+00  2.68000E+00
 84   9 M5 3d5/2  6  2.68700E+03  2.81929E-02  2.67911E+00  2.68000E+00
 84  10 N1 4s1/2  2  9.94000E+02  1.34930E-01  1.51136E+01  9.90000E+00
 84  11 N2 4p1/2  2  8.58000E+02  8.48320E-02  1.43357E+01  7.35000E+00
 84  12 N3 4p3/2  4  7.24000E+02  9.20932E-02  9.08622E+00  6.20000E+00
 84  13 N4 4d3/2  4  5.03000E+02  6.88245E-02  7.57512E+00  3.90000E+00
 84  14 N5 4d5/2  6  4.78000E+02  7.05758E-02  6.84713E+00  3.80000E+00
 84  15 N6 4f5/2  6  1.93000E+02  5.72755E-02  1.90265E-01  1.90000E-01
 84  16 N7 4f7/2  8  1.87000E+02  5.80249E-02  1.77552E-01  1.80000E-01
 84  17 O1 5s1/2  2  1.81000E+02  3.03006E-01  2.95131E+01  0.00000E+00
 84  18 O2 5p1/2  2  1.39000E+02  2.00180E-01  8.52981E+00  0.00000E+00
 84  19 O3 5p3/2  4  1.12000E+02  2.19935E-01  1.67392E+01  0.00000E+00
 84  20 O4 5d3/2  4  4.10000E+01  1.96551E-01  0.00000E+00  0.00000E+00
 84  21 O5 5d5/2  6  3.80000E+01  2.03537E-01  0.00000E+00  0.00000E+00
 84  24 P1 6s1/2  2  1.17150E+01  8.84577E-01  0.00000E+00  0.00000E+00
 84  25 P2 6p1/2  2  1.17150E+01  6.40776E-01  0.00000E+00  0.00000E+00
 84  26 P3 6p3/2  2  8.43000E+00  7.43864E-01  0.00000E+00  0.00000E+00
 85   1 K  1s1/2  2  9.57290E+04  8.37776E-03  6.86395E+01  7.00000E+01
 85   2 L1 2s1/2  2  1.74900E+04  2.98969E-02  1.43533E+01  1.30000E+01
 85   3 L2 2p1/2  2  1.67820E+04  1.44791E-02  6.46210E+00  6.60000E+00
 85   4 L3 2p3/2  4  1.42120E+04  1.66779E-02  6.44220E+00  6.66000E+00
 85   5 M1 3s1/2  2  4.32000E+03  6.55115E-02  1.95563E+01  1.53000E+01
 85   6 M2 3p1/2  2  4.00500E+03  3.82881E-02  1.38669E+01  1.14000E+01
 85   7 M3 3p3/2  4  3.42000E+03  4.18997E-02  1.11238E+01  8.40000E+00
 85   8 M4 3d3/2  4  2.91000E+03  2.69917E-02  2.82091E+00  2.78000E+00
 85   9 M5 3d5/2  6  2.78800E+03  2.77802E-02  2.77967E+00  2.78000E+00
 85  10 N1 4s1/2  2  1.04400E+03  1.32227E-01  1.49739E+01  1.01000E+01
 85  11 N2 4p1/2  2  9.04000E+02  8.31039E-02  1.45051E+01  7.60000E+00
 85  12 N3 4p3/2  4  7.61000E+02  9.03843E-02  9.20278E+00  6.40000E+00
 85  13 N4 4d3/2  4  5.35000E+02  6.74238E-02  7.39606E+00  3.90000E+00
 85  14 N5 4d5/2  6  5.08000E+02  6.91658E-02  6.67643E+00  3.85000E+00
 85  15 N6 4f5/2  6  2.17000E+02  5.57531E-02  1.71393E-01  1.70000E-01
 85  16 N7 4f7/2  8  2.11000E+02  5.64863E-02  1.61249E-01  1.60000E-01
 85  17 O1 5s1/2  2  1.96000E+02  2.92980E-01  2.62292E+01  0.00000E+00
 85  18 O2 5p1/2  2  1.53000E+02  1.93309E-01  8.76036E+00  0.00000E+00
 85  19 O3 5p3/2  4  1.23000E+02  2.12503E-01  1.83402E+01  0.00000E+00
 85  20 O4 5d3/2  4  4.80000E+01  1.87450E-01  0.00000E+00  0.00000E+00
 85  21 O5 5d5/2  6  4.40000E+01  1.93855E-01  0.00000E+00  0.00000E+00
 85  24 P1 6s1/2  2  1.90000E+01  8.29026E-01  0.00000E+00  0.00000E+00
 85  25 P2 6p1/2  2  1.10000E+01  5.91103E-01  0.00000E+00  0.00000E+00
 85  26 P3 6p3/2  3  9.30000E+00  6.88644E-01  0.00000E+00  0.00000E+00
 86   1 K  1s1/2  2  9.84040E+04  8.23523E-03  7.19728E+01  7.34000E+01
 86   2 L1 2s1/2  2  1.80550E+04  2.94077E-02  1.44978E+01  1.32000E+01
 86   3 L2 2p1/2  2  1.73340E+04  1.42259E-02  6.66250E+00  6.81000E+00
 86   4 L3 2p3/2  4  1.46150E+04  1.64560E-02  6.64130E+00  6.87000E+00
 86   5 M1 3s1/2  2  4.48300E+03  6.44217E-02  1.96736E+01  1.53000E+01
 86   6 M2 3p1/2  2  4.16200E+03  3.76327E-02  1.40496E+01  1.17000E+01
 86   7 M3 3p3/2  4  3.54200E+03  4.12867E-02  1.11773E+01  8.30000E+00
 86   8 M4 3d3/2  4  3.01900E+03  2.65832E-02  2.92252E+00  2.88000E+00
 86   9 M5 3d5/2  6  2.89000E+03  2.73789E-02  2.87799E+00  2.88000E+00
 86  10 N1 4s1/2  2  1.09600E+03  1.29604E-01  1.50753E+01  1.04000E+01
 86  11 N2 4p1/2  2  9.51000E+02  8.14284E-02  1.46755E+01  7.80000E+00
 86  12 N3 4p3/2  4  7.98000E+02  8.87298E-02  9.39556E+00  6.60000E+00
 86  13 N4 4d3/2  4  5.67000E+02  6.60744E-02  7.20592E+00  4.00000E+00
 86  14 N5 4d5/2  6  5.38000E+02  6.78079E-02  6.47993E+00  3.90000E+00
 86  15 N6 4f5/2  6  2.42000E+02  5.43206E-02  1.57822E-01  1.60000E-01
 86  16 N7 4f7/2  8  2.35000E+02  5.50396E-02  1.52687E-01  1.60000E-01
 86  17 O1 5s1/2  2  2.12000E+02  2.83547E-01  2.39262E+01  0.00000E+00
 86  18 O2 5p1/2  2  1.67000E+02  1.86614E-01  8.87201E+00  0.00000E+00
 86  19 O3 5p3/2  4  1.34000E+02  2.05119E-01  1.98942E+01  0.00000E+00
 86  20 O4 5d3/2  4  5.50000E+01  1.79388E-01  0.00000E+00  0.00000E+00
 86  21 O5 5d5/2  6  5.10000E+01  1.85329E-01  0.00000E+00  0.00000E+00
 86  24 P1 6s1/2  2  2.40000E+01  7.81482E-01  0.00000E+00  0.00000E+00
 86  25 P2 6p1/2  2  1.40000E+01  5.50617E-01  0.00000E+00  0.00000E+00
 86  26 P3 6p3/2  4  1.07000E+01  6.43829E-01  0.00000E+00  0.00000E+00
 87   1 K  1s1/2  2  1.01134E+05  8.09515E-03  7.54176E+01  7.69000E+01
 87   2 L1 2s1/2  2  1.86370E+04  2.89281E-02  1.46392E+01  1.35000E+01
 87   3 L2 2p1/2  2  1.79030E+04  1.39775E-02  6.87280E+00  7.02000E+00
 87   4 L3 2p3/2  4  1.50280E+04  1.62394E-02  6.84660E+00  7.08000E+00
 87   5 M1 3s1/2  2  4.65200E+03  6.33572E-02  1.97403E+01  1.54000E+01
 87   6 M2 3p1/2  2  4.32400E+03  3.69927E-02  1.42207E+01  1.21000E+01
 87   7 M3 3p3/2  4  3.66600E+03  4.06896E-02  1.14014E+01  8.20000E+00
 87   8 M4 3d3/2  4  3.13400E+03  2.61855E-02  3.01622E+00  2.98000E+00
 87   9 M5 3d5/2  6  2.99800E+03  2.69886E-02  2.97782E+00  2.98000E+00
 87  10 N1 4s1/2  2  1.15300E+03  1.27057E-01  1.52416E+01  1.07000E+01
 87  11 N2 4p1/2  2  1.00300E+03  7.98040E-02  1.46799E+01  8.10000E+00
 87  12 N3 4p3/2  4  8.39000E+02  8.71267E-02  9.62289E+00  6.80000E+00
 87  13 N4 4d3/2  4  6.03000E+02  6.47724E-02  6.96267E+00  4.10000E+00
 87  14 N5 4d5/2  6  5.72000E+02  6.64982E-02  6.29724E+00  3.95000E+00
 87  15 N6 4f5/2  6  2.68000E+02  5.29677E-02  1.49992E-01  1.50000E-01
 87  16 N7 4f7/2  8  2.60000E+02  5.36743E-02  1.51716E-01  1.50000E-01
 87  17 O1 5s1/2  2  2.31000E+02  2.74589E-01  2.32342E+01  0.00000E+00
 87  18 O2 5p1/2  2  1.83000E+02  1.80569E-01  8.96187E+00  0.00000E+00
 87  19 O3 5p3/2  4  1.47000E+02  1.98553E-01  2.11632E+01  0.00000E+00
 87  20 O4 5d3/2  4  6.50000E+01  1.71660E-01  0.00000E+00  0.00000E+00
 87  21 O5 5d5/2  6  6.10000E+01  1.77210E-01  0.00000E+00  0.00000E+00
 87  24 P1 6s1/2  2  3.30000E+01  7.13690E-01  0.00000E+00  0.00000E+00
 87  25 P2 6p1/2  2  1.90000E+01  4.96443E-01  0.00000E+00  0.00000E+00
 87  26 P3 6p3/2  4  1.40000E+01  5.70575E-01  0.00000E+00  0.00000E+00
 87  29 Q1 7s1/2  1  4.00000E+00  2.64615E+00  0.00000E+00  0.00000E+00
 88   1 K  1s1/2  2  1.03919E+05  7.95757E-03  7.90098E+01  8.06000E+01
 88   2 L1 2s1/2  2  1.92370E+04  2.84581E-02  1.53921E+01  1.37000E+01
 88   3 L2 2p1/2  2  1.84880E+04  1.37338E-02  7.46230E+00  7.50000E+00
 88   4 L3 2p3/2  4  1.54490E+04  1.60278E-02  7.05930E+00  7.29000E+00
 88   5 M1 3s1/2  2  4.82700E+03  6.23172E-02  1.87683E+01  1.54000E+01
 88   6 M2 3p1/2  2  4.49100E+03  3.63673E-02  1.43681E+01  1.25000E+01
 88   7 M3 3p3/2  4  3.79300E+03  4.01077E-02  1.16379E+01  8.20000E+00
 88   8 M4 3d3/2  4  3.25400E+03  2.57984E-02  3.09673E+00  3.08000E+00
 88   9 M5 3d5/2  6  3.11100E+03  2.66089E-02  3.07787E+00  3.08000E+00
 88  10 N1 4s1/2  2  1.21400E+03  1.24582E-01  1.38591E+01  1.09500E+01
 88  11 N2 4p1/2  2  1.06000E+03  7.82278E-02  1.48364E+01  8.30000E+00
 88  12 N3 4p3/2  4  8.84000E+02  8.55733E-02  9.52655E+00  7.00000E+00
 88  13 N4 4d3/2  4  6.42000E+02  6.35161E-02  6.66904E+00  4.15000E+00
 88  14 N5 4d5/2  6  6.09000E+02  6.52348E-02  6.21325E+00  4.00000E+00
 88  15 N6 4f5/2  6  2.96000E+02  5.16876E-02  1.46043E-01  1.50000E-01
 88  16 N7 4f7/2  8  2.87000E+02  5.23831E-02  1.56277E-01  1.60000E-01
 88  17 O1 5s1/2  2  2.53000E+02  2.66115E-01  2.23333E+01  0.00000E+00
 88  18 O2 5p1/2  2  2.01000E+02  1.74877E-01  8.83553E+00  0.00000E+00
 88  19 O3 5p3/2  4  1.61000E+02  1.92391E-01  2.03723E+01  0.00000E+00
 88  20 O4 5d3/2  4  7.70000E+01  1.64646E-01  0.00000E+00  0.00000E+00
 88  21 O5 5d5/2  6  7.30000E+01  1.69856E-01  0.00000E+00  0.00000E+00
 88  24 P1 6s1/2  2  4.00000E+01  6.56897E-01  0.00000E+00  0.00000E+00
 88  25 P2 6p1/2  2  2.50000E+01  4.55881E-01  0.00000E+00  0.00000E+00
 88  26 P3 6p3/2  4  1.90000E+01  5.20407E-01  0.00000E+00  0.00000E+00
 88  29 Q1 7s1/2  2  5.28000E+00  2.19105E+00  0.00000E+00  0.00000E+00
 89   1 K  1s1/2  2  1.06759E+05  7.82232E-03  8.26982E+01  8.44000E+01
 89   2 L1 2s1/2  2  1.98500E+04  2.79970E-02  1.55409E+01  1.40000E+01
 89   3 L2 2p1/2  2  1.90860E+04  1.34946E-02  7.68810E+00  8.00000E+00
 89   4 L3 2p3/2  4  1.58740E+04  1.58210E-02  7.27890E+00  7.51000E+00
 89   5 M1 3s1/2  2  5.00500E+03  6.13011E-02  1.88726E+01  1.54000E+01
 89   6 M2 3p1/2  2  4.66100E+03  3.57560E-02  1.45300E+01  1.29000E+01
 89   7 M3 3p3/2  4  3.92100E+03  3.95406E-02  1.18369E+01  8.00000E+00
 89   8 M4 3d3/2  4  3.37400E+03  2.54214E-02  3.20019E+00  3.18000E+00
 89   9 M5 3d5/2  6  3.22300E+03  2.62392E-02  3.17825E+00  3.18000E+00
 89  10 N1 4s1/2  2  1.27400E+03  1.22181E-01  1.37905E+01  1.12000E+01
 89  11 N2 4p1/2  2  1.11600E+03  7.66977E-02  1.50159E+01  8.50000E+00
 89  12 N3 4p3/2  4  9.28000E+02  8.40678E-02  9.80685E+00  7.25000E+00
 89  13 N4 4d3/2  4  6.80000E+02  6.23027E-02  6.39131E+00  4.20000E+00
 89  14 N5 4d5/2  6  6.45000E+02  6.40151E-02  6.29356E+00  4.05000E+00
 89  15 N6 4f5/2  6  3.22000E+02  5.04744E-02  1.47566E-01  1.50000E-01
 89  16 N7 4f7/2  8  3.13000E+02  5.11602E-02  1.66628E-01  1.70000E-01
 89  17 O1 5s1/2  2  2.74000E+02  2.58128E-01  2.11753E+01  0.00000E+00
 89  18 O2 5p1/2  2  2.18000E+02  1.69491E-01  8.72131E+00  0.00000E+00
 89  19 O3 5p3/2  4  1.74000E+02  1.86568E-01  1.26253E+01  0.00000E+00
 89  20 O4 5d3/2  4  8.80000E+01  1.58226E-01  0.00000E+00  0.00000E+00
 89  21 O5 5d5/2  6  8.30000E+01  1.63152E-01  0.00000E+00  0.00000E+00
 89  24 P1 6s1/2  2  4.50000E+01  6.16995E-01  0.00000E+00  0.00000E+00
 89  25 P2 6p1/2  2  2.90000E+01  4.26627E-01  0.00000E+00  0.00000E+00
 89  26 P3 6p3/2  4  2.20000E+01  4.85507E-01  0.00000E+00  0.00000E+00
 89  27 P4 6d3/2  1  6.10000E+00  6.09556E-01  0.00000E+00  0.00000E+00
 89  29 Q1 7s1/2  2  6.10000E+00  1.97845E+00  0.00000E+00  0.00000E+00
 90   1 K  1s1/2  2  1.09654E+05  7.68972E-03  8.65052E+01  8.82000E+01
 90   2 L1 2s1/2  2  2.04750E+04  2.75451E-02  1.56807E+01  1.43000E+01
 90   3 L2 2p1/2  2  1.96960E+04  1.32596E-02  7.91700E+00  8.50000E+00
 90   4 L3 2p3/2  4  1.63030E+04  1.56188E-02  7.50630E+00  7.74000E+00
 90   5 M1 3s1/2  2  5.18500E+03  6.03088E-02  1.88104E+01  1.55000E+01
 90   6 M2 3p1/2  2  4.83300E+03  3.51581E-02  1.46843E+01  1.32000E+01
 90   7 M3 3p3/2  4  4.04900E+03  3.89874E-02  1.19794E+01  8.00000E+00
 90   8 M4 3d3/2  4  3.49400E+03  2.50539E-02  3.30186E+00  3.28000E+00
 90   9 M5 3d5/2  6  3.33500E+03  2.58792E-02  3.28015E+00  3.28000E+00
 90  10 N1 4s1/2  2  1.33300E+03  1.19859E-01  1.38060E+01  1.15000E+01
 90  11 N2 4p1/2  2  1.17100E+03  7.52161E-02  1.52005E+01  8.75000E+00
 90  12 N3 4p3/2  4  9.70000E+02  8.26125E-02  9.17989E+00  7.50000E+00
 90  13 N4 4d3/2  4  7.17000E+02  6.11348E-02  6.20219E+00  4.30000E+00
 90  14 N5 4d5/2  6  6.79000E+02  6.28421E-02  6.38719E+00  4.10000E+00
 90  15 N6 4f5/2  6  3.47000E+02  4.93235E-02  1.50801E-01  1.50000E-01
 90  16 N7 4f7/2  8  3.38000E+02  5.00008E-02  1.83392E-01  1.80000E-01
 90  17 O1 5s1/2  2  2.93000E+02  2.51115E-01  1.87583E+01  0.00000E+00
 90  18 O2 5p1/2  2  2.33000E+02  1.64786E-01  8.56319E+00  0.00000E+00
 90  19 O3 5p3/2  4  1.85000E+02  1.81696E-01  4.19595E+00  0.00000E+00
 90  20 O4 5d3/2  4  9.70000E+01  1.53312E-01  0.00000E+00  0.00000E+00
 90  21 O5 5d5/2  6  9.10000E+01  1.58131E-01  0.00000E+00  0.00000E+00
 90  24 P1 6s1/2  2  5.00000E+01  5.96415E-01  0.00000E+00  0.00000E+00
 90  25 P2 6p1/2  2  3.30000E+01  4.11725E-01  0.00000E+00  0.00000E+00
 90  26 P3 6p3/2  4  2.50000E+01  4.70672E-01  0.00000E+00  0.00000E+00
 90  22 O6 5f5/2  1  6.00000E+00  2.23534E-01  0.00000E+00  0.00000E+00
 90  27 P4 6d3/2  1  6.00000E+00  5.86268E-01  0.00000E+00  0.00000E+00
 90  29 Q1 7s1/2  2  6.00000E+00  1.94280E+00  0.00000E+00  0.00000E+00
 91   1 K  1s1/2  2  1.12604E+05  7.55895E-03  9.04169E+01  9.21000E+01
 91   2 L1 2s1/2  2  2.11120E+04  2.71009E-02  1.58220E+01  1.47000E+01
 91   3 L2 2p1/2  2  2.03180E+04  1.30286E-02  9.25550E+00  9.10000E+00
 91   4 L3 2p3/2  4  1.67350E+04  1.54211E-02  7.73380E+00  7.97000E+00
 91   5 M1 3s1/2  2  5.36800E+03  5.93374E-02  1.87421E+01  1.55000E+01
 91   6 M2 3p1/2  2  5.00800E+03  3.45731E-02  1.48644E+01  1.36000E+01
 91   7 M3 3p3/2  4  4.17800E+03  3.84480E-02  1.15686E+01  7.90000E+00
 91   8 M4 3d3/2  4  3.61300E+03  2.46958E-02  3.42681E+00  3.39000E+00
 91   9 M5 3d5/2  6  3.44600E+03  2.55285E-02  3.39101E+00  3.39000E+00
 91  10 N1 4s1/2  2  1.39000E+03  1.17604E-01  1.38995E+01  1.16000E+01
 91  11 N2 4p1/2  2  1.22500E+03  7.37788E-02  1.52551E+01  9.20000E+00
 91  12 N3 4p3/2  4  1.01100E+03  8.12046E-02  9.31575E+00  7.75000E+00
 91  13 N4 4d3/2  4  7.52000E+02  6.00098E-02  6.21033E+00  4.40000E+00
 91  14 N5 4d5/2  6  7.12000E+02  6.17130E-02  6.39336E+00  4.20000E+00
 91  15 N6 4f5/2  6  3.72000E+02  4.82328E-02  2.93672E-01  2.90000E-01
 91  16 N7 4f7/2  8  3.62000E+02  4.89031E-02  2.53102E-01  2.50000E-01
 91  17 O1 5s1/2  2  3.12000E+02  2.44579E-01  2.17854E+01  0.00000E+00
 91  18 O2 5p1/2  2  2.48000E+02  1.60411E-01  9.24085E+00  0.00000E+00
 91  19 O3 5p3/2  4  1.95000E+02  1.77223E-01  6.67847E+00  0.00000E+00
 91  20 O4 5d3/2  4  1.04000E+02  1.48899E-01  0.00000E+00  0.00000E+00
 91  21 O5 5d5/2  6  9.70000E+01  1.53644E-01  0.00000E+00  0.00000E+00
 91  24 P1 6s1/2  2  5.00000E+01  5.79189E-01  0.00000E+00  0.00000E+00
 91  25 P2 6p1/2  2  3.20000E+01  3.99305E-01  0.00000E+00  0.00000E+00
 91  26 P3 6p3/2  4  2.40000E+01  4.58882E-01  0.00000E+00  0.00000E+00
 91  22 O6 5f5/2  2  6.00000E+00  2.04986E-01  0.00000E+00  0.00000E+00
 91  27 P4 6d3/2  1  6.00000E+00  5.71771E-01  0.00000E+00  0.00000E+00
 91  29 Q1 7s1/2  2  6.00000E+00  1.91528E+00  0.00000E+00  0.00000E+00
 92   1 K  1s1/2  2  1.15611E+05  7.43043E-03  9.44646E+01  9.63000E+01
 92   2 L1 2s1/2  2  2.17620E+04  2.66650E-02  1.58894E+01  1.60000E+01
 92   3 L2 2p1/2  2  2.09530E+04  1.28015E-02  9.50360E+00  1.00000E+01
 92   4 L3 2p3/2  4  1.71710E+04  1.52278E-02  7.97110E+00  8.20000E+00
 92   5 M1 3s1/2  2  5.55300E+03  5.83876E-02  1.89154E+01  1.55000E+01
 92   6 M2 3p1/2  2  5.18700E+03  3.40005E-02  1.50231E+01  1.41000E+01
 92   7 M3 3p3/2  4  4.30800E+03  3.79218E-02  1.17575E+01  7.90000E+00
 92   8 M4 3d3/2  4  3.73300E+03  2.43467E-02  3.54556E+00  3.50000E+00
 92   9 M5 3d5/2  6  3.55700E+03  2.51869E-02  3.50096E+00  3.50000E+00
 92  10 N1 4s1/2  2  1.44600E+03  1.15417E-01  1.40621E+01  1.22000E+01
 92  11 N2 4p1/2  2  1.27800E+03  7.23837E-02  1.53327E+01  9.60000E+00
 92  12 N3 4p3/2  4  1.05000E+03  7.98417E-02  9.50709E+00  8.00000E+00
 92  13 N4 4d3/2  4  7.85000E+02  5.89251E-02  6.21687E+00  4.50000E+00
 92  14 N5 4d5/2  6  7.43000E+02  6.06252E-02  6.55063E+00  4.25000E+00
 92  15 N6 4f5/2  6  3.96000E+02  4.71970E-02  3.68566E-01  3.70000E-01
 92  16 N7 4f7/2  8  3.86000E+02  4.78612E-02  3.07174E-01  3.10000E-01
 92  17 O1 5s1/2  2  3.29000E+02  2.38442E-01  2.25114E+01  0.00000E+00
 92  18 O2 5p1/2  2  2.61000E+02  1.56307E-01  9.59554E+00  0.00000E+00
 92  19 O3 5p3/2  4  2.03000E+02  1.73067E-01  7.00880E+00  0.00000E+00
 92  20 O4 5d3/2  4  1.10000E+02  1.44863E-01  0.00000E+00  0.00000E+00
 92  21 O5 5d5/2  6  1.01000E+02  1.49556E-01  0.00000E+00  0.00000E+00
 92  24 P1 6s1/2  2  5.20000E+01  5.64004E-01  0.00000E+00  0.00000E+00
 92  25 P2 6p1/2  2  3.40000E+01  3.88369E-01  0.00000E+00  0.00000E+00
 92  26 P3 6p3/2  4  2.40000E+01  4.48849E-01  0.00000E+00  0.00000E+00
 92  22 O6 5f5/2  3  6.03300E+00  1.91724E-01  0.00000E+00  0.00000E+00
 92  27 P4 6d3/2  1  6.00000E+00  5.61563E-01  0.00000E+00  0.00000E+00
 92  29 Q1 7s1/2  2  6.00000E+00  1.89058E+00  0.00000E+00  0.00000E+00
 93   1 K  1s1/2  2  1.18676E+05  7.30375E-03  9.86295E+01  0.00000E+00
 93   2 L1 2s1/2  2  2.24270E+04  2.62365E-02  1.60283E+01  0.00000E+00
 93   3 L2 2p1/2  2  2.16020E+04  1.25782E-02  9.74520E+00  0.00000E+00
 93   4 L3 2p3/2  4  1.76120E+04  1.50387E-02  8.21590E+00  0.00000E+00
 93   5 M1 3s1/2  2  5.74200E+03  5.74575E-02  1.90672E+01  0.00000E+00
 93   6 M2 3p1/2  2  5.37000E+03  3.34399E-02  1.51691E+01  0.00000E+00
 93   7 M3 3p3/2  4  4.44000E+03  3.74083E-02  1.18980E+01  0.00000E+00
 93   8 M4 3d3/2  4  3.85400E+03  2.40063E-02  3.66844E+00  0.00000E+00
 93   9 M5 3d5/2  6  3.66900E+03  2.48540E-02  3.61409E+00  0.00000E+00
 93  10 N1 4s1/2  2  1.50400E+03  1.13291E-01  1.42617E+01  0.00000E+00
 93  11 N2 4p1/2  2  1.33100E+03  7.10286E-02  1.54144E+01  0.00000E+00
 93  12 N3 4p3/2  4  1.08900E+03  7.85217E-02  9.51786E+00  0.00000E+00
 93  13 N4 4d3/2  4  8.19000E+02  5.78786E-02  6.18445E+00  0.00000E+00
 93  14 N5 4d5/2  6  7.74000E+02  5.95765E-02  6.68753E+00  0.00000E+00
 93  15 N6 4f5/2  6  4.21000E+02  4.62115E-02  4.42652E-01  0.00000E+00
 93  16 N7 4f7/2  8  4.10000E+02  4.68705E-02  3.64138E-01  0.00000E+00
 93  17 O1 5s1/2  2  3.46000E+02  2.32645E-01  2.34195E+01  0.00000E+00
 93  18 O2 5p1/2  2  2.74000E+02  1.52433E-01  9.95552E+00  0.00000E+00
 93  19 O3 5p3/2  4  2.11000E+02  1.69179E-01  7.56613E+00  0.00000E+00
 93  20 O4 5d3/2  4  1.16000E+02  1.41132E-01  0.00000E+00  0.00000E+00
 93  21 O5 5d5/2  6  1.06000E+02  1.45787E-01  0.00000E+00  0.00000E+00
 93  24 P1 6s1/2  2  5.40000E+01  5.50255E-01  0.00000E+00  0.00000E+00
 93  25 P2 6p1/2  2  3.50000E+01  3.78476E-01  0.00000E+00  0.00000E+00
 93  26 P3 6p3/2  4  2.50000E+01  4.40037E-01  0.00000E+00  0.00000E+00
 93  22 O6 5f5/2  4  6.00000E+00  1.81298E-01  0.00000E+00  0.00000E+00
 93  27 P4 6d3/2  1  6.00000E+00  5.54141E-01  0.00000E+00  0.00000E+00
 93  29 Q1 7s1/2  2  6.00000E+00  1.86716E+00  0.00000E+00  0.00000E+00
 94   1 K  1s1/2  2  1.21800E+05  7.17911E-03  1.02915E+02  0.00000E+00
 94   2 L1 2s1/2  2  2.31090E+04  2.58157E-02  1.61527E+01  0.00000E+00
 94   3 L2 2p1/2  2  2.22670E+04  1.23585E-02  9.98700E+00  0.00000E+00
 94   4 L3 2p3/2  4  1.80590E+04  1.48536E-02  8.46540E+00  0.00000E+00
 94   5 M1 3s1/2  2  5.93600E+03  5.65472E-02  2.03292E+01  0.00000E+00
 94   6 M2 3p1/2  2  5.55700E+03  3.28908E-02  1.53253E+01  0.00000E+00
 94   7 M3 3p3/2  4  4.57400E+03  3.69071E-02  1.19615E+01  0.00000E+00
 94   8 M4 3d3/2  4  3.97700E+03  2.36743E-02  3.80108E+00  0.00000E+00
 94   9 M5 3d5/2  6  3.78300E+03  2.45295E-02  3.73098E+00  0.00000E+00
 94  10 N1 4s1/2  2  1.56300E+03  1.11225E-01  1.44283E+01  0.00000E+00
 94  11 N2 4p1/2  2  1.38400E+03  6.97117E-02  1.54361E+01  0.00000E+00
 94  12 N3 4p3/2  4  1.12800E+03  7.72428E-02  9.65641E+00  0.00000E+00
 94  13 N4 4d3/2  4  8.53000E+02  5.68681E-02  6.27227E+00  0.00000E+00
 94  14 N5 4d5/2  6  8.05000E+02  5.85647E-02  6.78127E+00  0.00000E+00
 94  15 N6 4f5/2  6  4.46000E+02  4.52720E-02  6.43976E-01  0.00000E+00
 94  16 N7 4f7/2  8  4.34000E+02  4.59267E-02  4.37170E-01  0.00000E+00
 94  17 O1 5s1/2  2  3.56000E+02  2.27150E-01  2.57905E+01  0.00000E+00
 94  18 O2 5p1/2  2  2.87000E+02  1.48763E-01  1.05660E+01  0.00000E+00
 94  19 O3 5p3/2  4  2.19000E+02  1.65521E-01  1.07505E+01  0.00000E+00
 94  20 O4 5d3/2  4  1.22000E+02  1.37658E-01  0.00000E+00  0.00000E+00
 94  21 O5 5d5/2  6  1.11000E+02  1.42287E-01  0.00000E+00  0.00000E+00
 94  24 P1 6s1/2  2  5.30000E+01  5.37603E-01  0.00000E+00  0.00000E+00
 94  25 P2 6p1/2  2  3.40000E+01  3.69375E-01  0.00000E+00  0.00000E+00
 94  26 P3 6p3/2  4  2.30000E+01  4.32140E-01  0.00000E+00  0.00000E+00
 94  22 O6 5f5/2  5  6.00000E+00  1.72673E-01  0.00000E+00  0.00000E+00
 94  27 P4 6d3/2  1  6.00000E+00  5.48769E-01  0.00000E+00  0.00000E+00
 94  29 Q1 7s1/2  2  6.00000E+00  1.84444E+00  0.00000E+00  0.00000E+00
 95   1 K  1s1/2  2  1.24984E+05  7.05637E-03  1.07344E+02  0.00000E+00
 95   2 L1 2s1/2  2  2.38030E+04  2.54020E-02  1.62287E+01  0.00000E+00
 95   3 L2 2p1/2  2  2.29490E+04  1.21423E-02  1.02448E+01  0.00000E+00
 95   4 L3 2p3/2  4  1.85120E+04  1.46725E-02  8.72500E+00  0.00000E+00
 95   5 M1 3s1/2  2  6.13500E+03  5.56558E-02  2.04690E+01  0.00000E+00
 95   6 M2 3p1/2  2  5.74800E+03  3.23527E-02  1.54652E+01  0.00000E+00
 95   7 M3 3p3/2  4  4.71000E+03  3.64177E-02  1.14889E+01  0.00000E+00
 95   8 M4 3d3/2  4  4.10200E+03  2.33503E-02  3.92704E+00  0.00000E+00
 95   9 M5 3d5/2  6  3.89800E+03  2.42131E-02  3.84725E+00  0.00000E+00
 95  10 N1 4s1/2  2  1.62300E+03  1.09217E-01  1.44750E+01  0.00000E+00
 95  11 N2 4p1/2  2  1.43900E+03  6.84310E-02  1.55679E+01  0.00000E+00
 95  12 N3 4p3/2  4  1.16700E+03  7.60030E-02  9.81884E+00  0.00000E+00
 95  13 N4 4d3/2  4  8.87000E+02  5.58919E-02  6.37641E+00  0.00000E+00
 95  14 N5 4d5/2  6  8.36000E+02  5.75878E-02  6.86853E+00  0.00000E+00
 95  15 N6 4f5/2  6  4.67000E+02  4.43750E-02  7.20873E-01  0.00000E+00
 95  16 N7 4f7/2  8  4.52000E+02  4.50261E-02  5.01685E-01  0.00000E+00
 95  17 O1 5s1/2  2  3.55000E+02  2.21924E-01  2.69636E+01  0.00000E+00
 95  18 O2 5p1/2  2  3.01000E+02  1.45272E-01  1.09291E+01  0.00000E+00
 95  19 O3 5p3/2  4  2.20000E+02  1.62068E-01  1.20855E+01  0.00000E+00
 95  20 O4 5d3/2  4  1.23000E+02  1.34405E-01  0.00000E+00  0.00000E+00
 95  21 O5 5d5/2  6  1.12000E+02  1.39017E-01  0.00000E+00  0.00000E+00
 95  24 P1 6s1/2  2  5.40000E+01  5.25820E-01  0.00000E+00  0.00000E+00
 95  25 P2 6p1/2  2  4.40000E+01  3.60898E-01  0.00000E+00  0.00000E+00
 95  26 P3 6p3/2  4  3.60000E+01  4.24964E-01  0.00000E+00  0.00000E+00
 95  22 O6 5f5/2  6  6.00000E+00  1.65305E-01  0.00000E+00  0.00000E+00
 95  27 P4 6d3/2  1  6.00000E+00  5.45044E-01  0.00000E+00  0.00000E+00
 95  29 Q1 7s1/2  2  6.00000E+00  1.82210E+00  0.00000E+00  0.00000E+00
 96   1 K  1s1/2  2  1.28261E+05  6.93544E-03  1.11804E+02  0.00000E+00
 96   2 L1 2s1/2  2  2.45230E+04  2.49953E-02  1.63926E+01  0.00000E+00
 96   3 L2 2p1/2  2  2.36540E+04  1.19293E-02  1.05215E+01  0.00000E+00
 96   4 L3 2p3/2  4  1.89740E+04  1.44952E-02  8.93750E+00  0.00000E+00
 96   5 M1 3s1/2  2  6.31300E+03  5.47824E-02  2.04786E+01  0.00000E+00
 96   6 M2 3p1/2  2  5.94600E+03  3.18251E-02  1.54748E+01  0.00000E+00
 96   7 M3 3p3/2  4  4.82800E+03  3.59397E-02  1.15003E+01  0.00000E+00
 96   8 M4 3d3/2  4  4.23600E+03  2.30340E-02  3.94301E+00  0.00000E+00
 96   9 M5 3d5/2  6  4.01400E+03  2.39044E-02  3.86150E+00  0.00000E+00
 96  10 N1 4s1/2  2  1.66400E+03  1.07263E-01  1.44758E+01  0.00000E+00
 96  11 N2 4p1/2  2  1.49300E+03  6.71850E-02  1.55688E+01  0.00000E+00
 96  12 N3 4p3/2  4  1.19400E+03  7.48007E-02  9.81946E+00  0.00000E+00
 96  13 N4 4d3/2  4  9.19000E+02  5.49481E-02  6.37677E+00  0.00000E+00
 96  14 N5 4d5/2  6  8.64000E+02  5.66441E-02  6.86879E+00  0.00000E+00
 96  15 N6 4f5/2  6  4.94000E+02  4.35173E-02  7.20894E-01  0.00000E+00
 96  16 N7 4f7/2  8  4.79000E+02  4.41653E-02  5.01704E-01  0.00000E+00
 96  17 O1 5s1/2  2  3.84000E+02  2.16939E-01  2.69637E+01  0.00000E+00
 96  18 O2 5p1/2  2  3.14000E+02  1.41943E-01  1.09292E+01  0.00000E+00
 96  19 O3 5p3/2  4  2.39000E+02  1.58795E-01  1.20855E+01  0.00000E+00
 96  20 O4 5d3/2  4  1.26000E+02  1.31345E-01  0.00000E+00  0.00000E+00
 96  21 O5 5d5/2  6  1.19000E+02  1.35947E-01  0.00000E+00  0.00000E+00
 96  24 P1 6s1/2  2  6.00000E+01  5.14742E-01  0.00000E+00  0.00000E+00
 96  25 P2 6p1/2  2  3.90000E+01  3.52929E-01  0.00000E+00  0.00000E+00
 96  26 P3 6p3/2  4  2.70000E+01  4.18375E-01  0.00000E+00  0.00000E+00
 96  22 O6 5f5/2  6  1.10000E+01  1.58870E-01  0.00000E+00  0.00000E+00
 96  23 O7 5f7/2  1  1.10000E+01  1.63746E-01  0.00000E+00  0.00000E+00
 96  27 P4 6d3/2  1  5.66700E+00  5.42728E-01  0.00000E+00  0.00000E+00
 96  29 Q1 7s1/2  2  5.66700E+00  1.79994E+00  0.00000E+00  0.00000E+00
 97   1 K  1s1/2  2  1.31586E+05  6.81613E-03  1.16698E+02  0.00000E+00
 97   2 L1 2s1/2  2  2.52600E+04  2.45950E-02  1.65086E+01  0.00000E+00
 97   3 L2 2p1/2  2  2.43720E+04  1.17195E-02  1.10215E+01  0.00000E+00
 97   4 L3 2p3/2  4  1.94400E+04  1.43216E-02  9.32990E+00  0.00000E+00
 97   5 M1 3s1/2  2  6.52300E+03  5.39261E-02  2.04235E+01  0.00000E+00
 97   6 M2 3p1/2  2  6.14900E+03  3.13077E-02  1.58516E+01  0.00000E+00
 97   7 M3 3p3/2  4  4.96800E+03  3.54727E-02  1.20046E+01  0.00000E+00
 97   8 M4 3d3/2  4  4.36600E+03  2.27253E-02  4.31111E+00  0.00000E+00
 97   9 M5 3d5/2  6  4.13300E+03  2.36033E-02  4.18969E+00  0.00000E+00
 97  10 N1 4s1/2  2  1.72900E+03  1.05361E-01  1.49937E+01  0.00000E+00
 97  11 N2 4p1/2  2  1.55400E+03  6.59719E-02  1.62428E+01  0.00000E+00
 97  12 N3 4p3/2  4  1.23600E+03  7.36341E-02  1.04110E+01  0.00000E+00
 97  13 N4 4d3/2  4  9.55000E+02  5.40350E-02  6.71429E+00  0.00000E+00
 97  14 N5 4d5/2  6  8.98000E+02  5.57318E-02  6.36772E+00  0.00000E+00
 97  15 N6 4f5/2  6  5.20000E+02  4.26960E-02  1.04671E+00  0.00000E+00
 97  16 N7 4f7/2  8  5.04000E+02  4.33415E-02  7.11590E-01  0.00000E+00
 97  17 O1 5s1/2  2  4.01000E+02  2.12171E-01  3.02817E+01  0.00000E+00
 97  18 O2 5p1/2  2  3.29000E+02  1.38759E-01  1.19774E+01  0.00000E+00
 97  19 O3 5p3/2  4  2.48000E+02  1.55686E-01  1.78746E+01  0.00000E+00
 97  20 O4 5d3/2  4  1.42000E+02  1.28457E-01  0.00000E+00  0.00000E+00
 97  21 O5 5d5/2  6  1.24000E+02  1.33055E-01  0.00000E+00  0.00000E+00
 97  24 P1 6s1/2  2  6.30000E+01  5.04247E-01  0.00000E+00  0.00000E+00
 97  25 P2 6p1/2  2  4.10000E+01  3.45381E-01  0.00000E+00  0.00000E+00
 97  26 P3 6p3/2  4  2.70000E+01  4.12275E-01  0.00000E+00  0.00000E+00
 97  22 O6 5f5/2  6  1.20000E+01  1.53158E-01  0.00000E+00  0.00000E+00
 97  23 O7 5f7/2  2  1.20000E+01  1.57972E-01  0.00000E+00  0.00000E+00
 97  27 P4 6d3/2  1  5.33300E+00  5.41683E-01  0.00000E+00  0.00000E+00
 97  29 Q1 7s1/2  2  5.33300E+00  1.77783E+00  0.00000E+00  0.00000E+00
 98   1 K  1s1/2  2  1.34967E+05  6.69862E-03  1.21388E+02  0.00000E+00
 98   2 L1 2s1/2  2  2.60080E+04  2.42013E-02  1.66874E+01  0.00000E+00
 98   3 L2 2p1/2  2  2.51030E+04  1.15128E-02  1.13166E+01  0.00000E+00
 98   4 L3 2p3/2  4  1.99070E+04  1.41516E-02  9.55440E+00  0.00000E+00
 98   5 M1 3s1/2  2  6.73300E+03  5.30868E-02  2.04339E+01  0.00000E+00
 98   6 M2 3p1/2  2  6.35200E+03  3.07999E-02  1.58615E+01  0.00000E+00
 98   7 M3 3p3/2  4  5.10300E+03  3.50164E-02  1.20162E+01  0.00000E+00
 98   8 M4 3d3/2  4  4.49200E+03  2.24237E-02  4.33078E+00  0.00000E+00
 98   9 M5 3d5/2  6  4.24700E+03  2.33094E-02  4.20706E+00  0.00000E+00
 98  10 N1 4s1/2  2  1.78900E+03  1.03509E-01  1.49945E+01  0.00000E+00
 98  11 N2 4p1/2  2  1.61000E+03  6.47903E-02  1.62438E+01  0.00000E+00
 98  12 N3 4p3/2  4  1.27300E+03  7.25017E-02  1.04115E+01  0.00000E+00
 98  13 N4 4d3/2  4  9.87000E+02  5.31512E-02  6.71479E+00  0.00000E+00
 98  14 N5 4d5/2  6  9.25000E+02  5.48493E-02  6.36811E+00  0.00000E+00
 98  15 N6 4f5/2  6  5.46000E+02  4.19085E-02  1.04673E+00  0.00000E+00
 98  16 N7 4f7/2  8  5.29000E+02  4.25521E-02  7.11606E-01  0.00000E+00
 98  17 O1 5s1/2  2  4.12000E+02  2.07602E-01  3.02818E+01  0.00000E+00
 98  18 O2 5p1/2  2  3.38000E+02  1.35708E-01  1.19775E+01  0.00000E+00
 98  19 O3 5p3/2  4  2.51000E+02  1.52724E-01  1.78746E+01  0.00000E+00
 98  20 O4 5d3/2  4  1.42000E+02  1.25721E-01  0.00000E+00  0.00000E+00
 98  21 O5 5d5/2  6  1.29000E+02  1.30319E-01  0.00000E+00  0.00000E+00
 98  24 P1 6s1/2  2  6.10000E+01  4.94251E-01  0.00000E+00  0.00000E+00
 98  25 P2 6p1/2  2  3.90000E+01  3.38189E-01  0.00000E+00  0.00000E+00
 98  26 P3 6p3/2  4  2.50000E+01  4.06587E-01  0.00000E+00  0.00000E+00
 98  22 O6 5f5/2  6  9.00000E+00  1.48024E-01  0.00000E+00  0.00000E+00
 98  23 O7 5f7/2  3  9.00000E+00  1.52798E-01  0.00000E+00  0.00000E+00
 98  27 P4 6d3/2  1  7.00000E+00  5.41821E-01  0.00000E+00  0.00000E+00
 98  29 Q1 7s1/2  2  7.00000E+00  1.75572E+00  0.00000E+00  0.00000E+00
 99   1 K  1s1/2  2  1.38440E+05  6.58262E-03  1.26359E+02  0.00000E+00
 99   2 L1 2s1/2  2  2.67810E+04  2.38136E-02  1.68496E+01  0.00000E+00
 99   3 L2 2p1/2  2  2.58590E+04  1.13089E-02  1.16136E+01  0.00000E+00
 99   4 L3 2p3/2  4  2.03830E+04  1.39850E-02  9.84830E+00  0.00000E+00
 99   5 M1 3s1/2  2  6.95400E+03  5.22634E-02  2.05302E+01  0.00000E+00
 99   6 M2 3p1/2  2  6.56600E+03  3.03015E-02  1.60802E+01  0.00000E+00
 99   7 M3 3p3/2  4  5.24700E+03  3.45703E-02  1.21637E+01  0.00000E+00
 99   8 M4 3d3/2  4  4.62500E+03  2.21291E-02  4.48374E+00  0.00000E+00
 99   9 M5 3d5/2  6  4.36900E+03  2.30224E-02  4.33085E+00  0.00000E+00
 99  10 N1 4s1/2  2  1.85700E+03  1.01704E-01  1.52975E+01  0.00000E+00
 99  11 N2 4p1/2  2  1.67400E+03  6.36386E-02  1.64299E+01  0.00000E+00
 99  12 N3 4p3/2  4  1.31600E+03  7.14021E-02  1.06062E+01  0.00000E+00
 99  13 N4 4d3/2  4  1.02400E+03  5.22953E-02  6.83201E+00  0.00000E+00
 99  14 N5 4d5/2  6  9.59000E+02  5.39952E-02  6.49992E+00  0.00000E+00
 99  15 N6 4f5/2  6  5.73000E+02  4.11525E-02  1.15905E+00  0.00000E+00
 99  16 N7 4f7/2  8  5.54000E+02  4.17946E-02  7.77324E-01  0.00000E+00
 99  17 O1 5s1/2  2  4.29000E+02  2.03214E-01  3.12499E+01  0.00000E+00
 99  18 O2 5p1/2  2  3.53000E+02  1.32777E-01  1.22726E+01  0.00000E+00
 99  19 O3 5p3/2  4  2.60000E+02  1.49896E-01  2.01487E+01  0.00000E+00
 99  20 O4 5d3/2  4  1.48000E+02  1.23123E-01  0.00000E+00  0.00000E+00
 99  21 O5 5d5/2  6  1.35000E+02  1.27726E-01  0.00000E+00  0.00000E+00
 99  24 P1 6s1/2  2  6.30000E+01  4.84676E-01  0.00000E+00  0.00000E+00
 99  25 P2 6p1/2  2  4.00000E+01  3.31300E-01  0.00000E+00  0.00000E+00
 99  26 P3 6p3/2  4  2.50000E+01  4.01257E-01  0.00000E+00  0.00000E+00
 99  22 O6 5f5/2  6  9.00000E+00  1.43365E-01  0.00000E+00  0.00000E+00
 99  23 O7 5f7/2  4  9.00000E+00  1.48114E-01  0.00000E+00  0.00000E+00
 99  27 P4 6d3/2  1  7.00000E+00  5.43124E-01  0.00000E+00  0.00000E+00
 99  29 Q1 7s1/2  2  7.00000E+00  1.73350E+00  0.00000E+00  0.00000E+00


==> anc/colstop/sbethe/sdbase/pdcompos.pen <==
*: Modified from recommendations in ICRU90.          22 November, 2022
  This file contains composition data and physical parameters for
280 materials, taken from the database of the ESTAR program of
Berger (NISTIR 4999, 1992). The first 99 entries are the elements
Z=1-99, ordered by atomic number Z. Materials 100 to 280 are com-
pounds and mixtures, in alphabetical order. The data for each
material are:

 Identification no.     NAME
    No. of elements     Z/A     I(eV)     Density (g/cm**3)
    Element(Z)     Fraction by weight     Stoichiometric index
    Element(Z)     Fraction by weight     Stoichiometric index
    ...
            *****************************************

  1  HYDROGEN  (1)                                                   1
       1  9.92162E-01  1.92000E+01  8.37480E-05
       1  1.00000E+00  1.00000E+00
  2  HELIUM  (2)                                                     2
       1  4.99675E-01  4.18000E+01  1.66322E-04
       2  1.00000E+00  1.00000E+00
  3  LITHIUM  (3)                                                    3
       1  4.32214E-01  4.00000E+01  5.34000E-01
       3  1.00000E+00  1.00000E+00
  4  BERYLLIUM  (4)                                                  4
       1  4.43844E-01  6.37000E+01  1.84800E+00
       4  1.00000E+00  1.00000E+00
  5  BORON  (5)                                                      5
       1  4.62535E-01  7.60000E+01  2.37000E+00
       5  1.00000E+00  1.00000E+00
  6  AMORPHOUS CARBON  (6)                                           6
       1  4.99542E-01  8.10000E+01  2.00000E+00
       6  1.00000E+00  1.00000E+00
  7  NITROGEN  (7)                                                   7
       1  4.99761E-01  8.20000E+01  1.16528E-03
       7  1.00000E+00  1.00000E+00
  8  OXYGEN  (8)                                                     8
       1  5.00019E-01  9.50000E+01  1.33151E-03
       8  1.00000E+00  1.00000E+00
  9  FLUORINE  (9)                                                   9
       1  4.73724E-01  1.15000E+02  1.58029E-03
       9  1.00000E+00  1.00000E+00
 10  NEON  (10)                                                     10
       1  4.95565E-01  1.37000E+02  8.38505E-04
      10  1.00000E+00  1.00000E+00
 11  SODIUM  (11)                                                   11
       1  4.78474E-01  1.49000E+02  9.71000E-01
      11  1.00000E+00  1.00000E+00
 12  MAGNESIUM  (12)                                                12
       1  4.93726E-01  1.56000E+02  1.74000E+00
      12  1.00000E+00  1.00000E+00
 13  ALUMINIUM  (13)                                                13
       1  4.81811E-01  1.66000E+02  2.69890E+00
      13  1.00000E+00  1.00000E+00
 14  SILICON  (14)                                                  14
       1  4.98478E-01  1.73000E+02  2.33000E+00
      14  1.00000E+00  1.00000E+00
 15  PHOSPHORUS  (15)                                               15
       1  4.84281E-01  1.73000E+02  2.20000E+00
      15  1.00000E+00  1.00000E+00
 16  SULFUR  (16)                                                   16
       1  4.99064E-01  1.80000E+02  2.00000E+00
      16  1.00000E+00  1.00000E+00
 17  CHLORINE  (17)                                                 17
       1  4.79508E-01  1.74000E+02  2.99473E-03
      17  1.00000E+00  1.00000E+00
 18  ARGON  (18)                                                    18
       1  4.50586E-01  1.88000E+02  1.66201E-03
      18  1.00000E+00  1.00000E+00
 19  POTASSIUM  (19)                                                19
       1  4.85955E-01  1.90000E+02  8.62000E-01
      19  1.00000E+00  1.00000E+00
 20  CALCIUM  (20)                                                  20
       1  4.99002E-01  1.91000E+02  1.55000E+00
      20  1.00000E+00  1.00000E+00
 21  SCANDIUM  (21)                                                 21
       1  4.67124E-01  2.16000E+02  2.98900E+00
      21  1.00000E+00  1.00000E+00
 22  TITANIUM  (22)                                                 22
       1  4.59482E-01  2.33000E+02  4.54000E+00
      22  1.00000E+00  1.00000E+00
 23  VANADIUM  (23)                                                 23
       1  4.51498E-01  2.45000E+02  6.11000E+00
      23  1.00000E+00  1.00000E+00
 24  CHROMIUM  (24)                                                 24
       1  4.61574E-01  2.57000E+02  7.18000E+00
      24  1.00000E+00  1.00000E+00
 25  MANGANESE  (25)                                                25
       1  4.55058E-01  2.72000E+02  7.44000E+00
      25  1.00000E+00  1.00000E+00
 26  IRON  (26)                                                     26
       1  4.65558E-01  2.86000E+02  7.87400E+00
      26  1.00000E+00  1.00000E+00
 27  COBALT  (27)                                                   27
       1  4.58146E-01  2.97000E+02  8.90000E+00
      27  1.00000E+00  1.00000E+00
 28  NICKEL  (28)                                                   28
       1  4.77083E-01  3.11000E+02  8.90200E+00
      28  1.00000E+00  1.00000E+00
 29  COPPER  (29)                                                   29
       1  4.56362E-01  3.22000E+02  8.96000E+00
      29  1.00000E+00  1.00000E+00
 30  ZINC  (30)                                                     30
       1  4.58856E-01  3.30000E+02  7.13300E+00
      30  1.00000E+00  1.00000E+00
 31  GALLIUM  (31)                                                  31
       1  4.44636E-01  3.34000E+02  5.90400E+00
      31  1.00000E+00  1.00000E+00
 32  GERMANIUM  (32)                                                32
       1  4.40832E-01  3.50000E+02  5.32300E+00
      32  1.00000E+00  1.00000E+00
 33  ARSENIC  (33)                                                  33
       1  4.40460E-01  3.47000E+02  5.73000E+00
      33  1.00000E+00  1.00000E+00
 34  SELENIUM  (34)                                                 34
       1  4.30598E-01  3.48000E+02  4.50000E+00
      34  1.00000E+00  1.00000E+00
 35  BROMINE  (35)                                                  35
       1  4.38026E-01  3.43000E+02  3.10280E+00
      35  1.00000E+00  1.00000E+00
 36  KRYPTON  (36)                                                  36
       1  4.29594E-01  3.52000E+02  3.47832E-03
      36  1.00000E+00  1.00000E+00
 37  RUBIDIUM  (37)                                                 37
       1  4.32912E-01  3.63000E+02  1.53200E+00
      37  1.00000E+00  1.00000E+00
 38  STRONTIUM  (38)                                                38
       1  4.33691E-01  3.66000E+02  2.54000E+00
      38  1.00000E+00  1.00000E+00
 39  YTTRIUM  (39)                                                  39
       1  4.38666E-01  3.79000E+02  4.46900E+00
      39  1.00000E+00  1.00000E+00
 40  ZIRCONIUM  (40)                                                40
       1  4.38500E-01  3.93000E+02  6.50600E+00
      40  1.00000E+00  1.00000E+00
 41  NIOBIUM  (41)                                                  41
       1  4.41304E-01  4.17000E+02  8.57000E+00
      41  1.00000E+00  1.00000E+00
 42  MOLYBDENUM  (42)                                               42
       1  4.37774E-01  4.24000E+02  1.02200E+01
      42  1.00000E+00  1.00000E+00
 43  TECHNETIUM  (43)                                               43
       1  4.39192E-01  4.28000E+02  1.15000E+01
      43  1.00000E+00  1.00000E+00
 44  RUTHENIUM  (44)                                                44
       1  4.35342E-01  4.41000E+02  1.24100E+01
      44  1.00000E+00  1.00000E+00
 45  RHODIUM  (45)                                                  45
       1  4.37294E-01  4.49000E+02  1.24100E+01
      45  1.00000E+00  1.00000E+00
 46  PALLADIUM  (46)                                                46
       1  4.32250E-01  4.70000E+02  1.20200E+01
      46  1.00000E+00  1.00000E+00
 47  SILVER  (47)                                                   47
       1  4.35718E-01  4.70000E+02  1.05000E+01
      47  1.00000E+00  1.00000E+00
 48  CADMIUM  (48)                                                  48
       1  4.27008E-01  4.69000E+02  8.65000E+00
      48  1.00000E+00  1.00000E+00
 49  INDIUM  (49)                                                   49
       1  4.26755E-01  4.88000E+02  7.31000E+00
      49  1.00000E+00  1.00000E+00
 50  TIN  (50)                                                      50
       1  4.21265E-01  4.88000E+02  7.31000E+00
      50  1.00000E+00  1.00000E+00
 51  ANTIMONY  (51)                                                 51
       1  4.18891E-01  4.87000E+02  6.69100E+00
      51  1.00000E+00  1.00000E+00
 52  TELLURIUM  (52)                                                52
       1  4.07524E-01  4.85000E+02  6.24000E+00
      52  1.00000E+00  1.00000E+00
 53  IODINE  (53)                                                   53
       1  4.17637E-01  4.91000E+02  4.93000E+00
      53  1.00000E+00  1.00000E+00
 54  XENON  (54)                                                    54
       1  4.11303E-01  4.82000E+02  5.48536E-03
      54  1.00000E+00  1.00000E+00
 55  CESIUM  (55)                                                   55
       1  4.13828E-01  4.88000E+02  1.87300E+00
      55  1.00000E+00  1.00000E+00
 56  BARIUM  (56)                                                   56
       1  4.07777E-01  4.91000E+02  3.50000E+00
      56  1.00000E+00  1.00000E+00
 57  LANTHANUM  (57)                                                57
       1  4.10351E-01  5.01000E+02  6.15400E+00
      57  1.00000E+00  1.00000E+00
 58  CERIUM  (58)                                                   58
       1  4.13931E-01  5.23000E+02  6.65700E+00
      58  1.00000E+00  1.00000E+00
 59  PRASEODYMIUM  (59)                                             59
       1  4.18714E-01  5.35000E+02  6.71000E+00
      59  1.00000E+00  1.00000E+00
 60  NEODYMIUM  (60)                                                60
       1  4.15973E-01  5.46000E+02  6.90000E+00
      60  1.00000E+00  1.00000E+00
 61  PROMETHIUM  (61)                                               61
       1  4.20942E-01  5.60000E+02  7.22000E+00
      61  1.00000E+00  1.00000E+00
 62  SAMARIUM  (62)                                                 62
       1  4.12344E-01  5.74000E+02  7.46000E+00
      62  1.00000E+00  1.00000E+00
 63  EUROPIUM  (63)                                                 63
       1  4.14583E-01  5.80000E+02  5.24300E+00
      63  1.00000E+00  1.00000E+00
 64  GADOLINIUM  (64)                                               64
       1  4.06995E-01  5.91000E+02  7.90040E+00
      64  1.00000E+00  1.00000E+00
 65  TERBIUM  (65)                                                  65
       1  4.08997E-01  6.14000E+02  8.22900E+00
      65  1.00000E+00  1.00000E+00
 66  DYSPROSIUM  (66)                                               66
       1  4.06154E-01  6.28000E+02  8.55000E+00
      66  1.00000E+00  1.00000E+00
 67  HOLMIUM  (67)                                                  67
       1  4.06232E-01  6.50000E+02  8.79500E+00
      67  1.00000E+00  1.00000E+00
 68  ERBIUM  (68)                                                   68
       1  4.06553E-01  6.58000E+02  9.06600E+00
      68  1.00000E+00  1.00000E+00
 69  THULIUM  (69)                                                  69
       1  4.08443E-01  6.74000E+02  9.32100E+00
      69  1.00000E+00  1.00000E+00
 70  YTTERBIUM  (70)                                                70
       1  4.04531E-01  6.84000E+02  6.73000E+00
      70  1.00000E+00  1.00000E+00
 71  LUTETIUM  (71)                                                 71
       1  4.05791E-01  6.94000E+02  9.84000E+00
      71  1.00000E+00  1.00000E+00
 72  HAFNIUM  (72)                                                  72
       1  4.03384E-01  7.05000E+02  1.33100E+01
      72  1.00000E+00  1.00000E+00
 73  TANTALUM  (73)                                                 73
       1  4.03431E-01  7.18000E+02  1.66540E+01
      73  1.00000E+00  1.00000E+00
 74  TUNGSTEN  (74)                                                 74
       1  4.02502E-01  7.27000E+02  1.93000E+01
      74  1.00000E+00  1.00000E+00
 75  RHENIUM  (75)                                                  75
       1  4.02778E-01  7.36000E+02  2.10200E+01
      75  1.00000E+00  1.00000E+00
 76  OSMIUM  (76)                                                   76
       1  3.99579E-01  7.46000E+02  2.25700E+01
      76  1.00000E+00  1.00000E+00
 77  IRIDIUM  (77)                                                  77
       1  4.00583E-01  7.57000E+02  2.24200E+01
      77  1.00000E+00  1.00000E+00
 78  PLATINUM  (78)                                                 78
       1  3.99836E-01  7.90000E+02  2.14500E+01
      78  1.00000E+00  1.00000E+00
 79  GOLD  (79)                                                     79
       1  4.01083E-01  7.90000E+02  1.93200E+01
      79  1.00000E+00  1.00000E+00
 80  MERCURY  (80)                                                  80
       1  3.98823E-01  8.00000E+02  1.35460E+01
      80  1.00000E+00  1.00000E+00
 81  THALLIUM  (81)                                                 81
       1  3.96315E-01  8.10000E+02  1.17200E+01
      81  1.00000E+00  1.00000E+00
 82  LEAD  (82)                                                     82
       1  3.95753E-01  8.23000E+02  1.13500E+01
      82  1.00000E+00  1.00000E+00
 83  BISMUTH  (83)                                                  83
       1  3.97166E-01  8.23000E+02  9.74700E+00
      83  1.00000E+00  1.00000E+00
 84  POLONIUM  (84)                                                 84
       1  4.01948E-01  8.30000E+02  9.32000E+00
      84  1.00000E+00  1.00000E+00
 85  ASTATINE  (85)                                                 85
       1  4.04787E-01  8.25000E+02  9.32000E+00
      85  1.00000E+00  1.00000E+00
 86  RADON  (86)                                                    86
       1  3.87356E-01  7.94000E+02  9.06618E-03
      86  1.00000E+00  1.00000E+00
 87  FRANCIUM  (87)                                                 87
       1  3.90100E-01  8.27000E+02  1.00000E+00
      87  1.00000E+00  1.00000E+00
 88  RADIUM  (88)                                                   88
       1  3.89337E-01  8.26000E+02  5.00000E+00
      88  1.00000E+00  1.00000E+00
 89  ACTINIUM  (89)                                                 89
       1  3.92022E-01  8.41000E+02  1.00700E+01
      89  1.00000E+00  1.00000E+00
 90  THORIUM  (90)                                                  90
       1  3.87867E-01  8.47000E+02  1.17200E+01
      90  1.00000E+00  1.00000E+00
 91  PROTACTINIUM  (91)                                             91
       1  3.93878E-01  8.78000E+02  1.53700E+01
      91  1.00000E+00  1.00000E+00
 92  URANIUM  (92)                                                  92
       1  3.86508E-01  8.90000E+02  1.89500E+01
      92  1.00000E+00  1.00000E+00
 93  NEPTUNIUM  (93)                                                93
       1  3.92325E-01  9.02000E+02  2.02500E+01
      93  1.00000E+00  1.00000E+00
 94  PLUTONIUM  (94)                                                94
       1  3.93220E-01  9.21000E+02  1.98400E+01
      94  1.00000E+00  1.00000E+00
 95  AMERICIUM  (95)                                                95
       1  3.90848E-01  9.34000E+02  1.36700E+01
      95  1.00000E+00  1.00000E+00
 96  CURIUM  (96)                                                   96
       1  3.88554E-01  9.39000E+02  1.35100E+01
      96  1.00000E+00  1.00000E+00
 97  BERKELIUM  (97)                                                97
       1  3.92601E-01  9.52000E+02  1.40000E+01
      97  1.00000E+00  1.00000E+00
 98  CALIFORNIUM  (98)                                              98
       1  3.90314E-01  9.66000E+02  1.40000E+01
      98  1.00000E+00  1.00000E+00
 99  EINSTEINIUM  (99)                                              99
       1  3.92826E-01  9.80000E+02  1.40000E+01
      99  1.00000E+00  1.00000E+00
100  ACETONE  (100)                                                100
       3  5.50966E-01  6.42000E+01  7.89900E-01
       1  1.04122E-01  6.00000E+00
       6  6.20405E-01  3.00000E+00
       8  2.75473E-01  1.00000E+00
101  ACETYLENE  (101)                                              101
       2  5.37680E-01  5.82000E+01  1.09670E-03
       1  7.74180E-02  1.00000E+00
       6  9.22582E-01  1.00000E+00
102  ADENINE  (102)                                                102
       3  5.18027E-01  7.14000E+01  1.35000E+00
       1  3.72940E-02  1.00000E+00
       6  4.44430E-01  1.00000E+00
       7  5.18275E-01  1.00000E+00
103  ADIPOSE TISSUE (ICRP)  (103)                                  103
      13  5.58468E-01  6.32000E+01  9.20000E-01
       1  1.19477E-01  6.34657E-01
       6  6.37240E-01  2.84051E-01
       7  7.97000E-03  3.04645E-03
       8  2.32333E-01  7.77462E-02
      11  5.00000E-04  1.16441E-04
      12  2.00000E-05  4.40562E-06
      15  1.60000E-04  2.76566E-05
      16  7.30000E-04  1.21908E-04
      17  1.19000E-03  1.79707E-04
      19  3.20000E-04  4.38192E-05
      20  2.00000E-05  2.67162E-06
      26  2.00000E-05  1.91735E-06
      30  2.00000E-05  1.63779E-06
104  AIR, DRY (NEAR SEA LEVEL)  (104)                              104
       4  4.99190E-01  8.57000E+01  1.20479E-03
       6  1.24000E-04  1.50187E-04
       7  7.55267E-01  7.84430E-01
       8  2.31781E-01  2.10748E-01
      18  1.28270E-02  4.67111E-03
105  ALANINE  (105)                                                105
       4  5.38758E-01  7.19000E+01  1.42000E+00
       1  7.91900E-02  7.00000E+00
       6  4.04439E-01  3.00000E+00
       7  1.57213E-01  1.00000E+00
       8  3.59159E-01  2.00000E+00
106  ALUMINUM OXIDE  (106)                                         106
       2  4.90382E-01  1.45200E+02  3.97000E+00
       8  4.70749E-01  3.00000E+00
      13  5.29251E-01  2.00000E+00
107  AMBER  (107)                                                  107
       3  5.51775E-01  6.32000E+01  1.10000E+00
       1  1.05930E-01  1.60000E+01
       6  7.88973E-01  1.00000E+01
       8  1.05096E-01  1.00000E+00
108  AMMONIA  (108)                                                108
       2  5.87185E-01  5.37000E+01  8.26019E-04
       1  1.77547E-01  3.00000E+00
       7  8.22453E-01  1.00000E+00
109  ANILINE  (109)                                                109
       3  5.36895E-01  6.62000E+01  1.02350E+00
       1  7.57590E-02  7.00000E+00
       6  7.73838E-01  6.00000E+00
       7  1.50403E-01  1.00000E+00
110  ANTHRACENE  (110)                                             110
       2  5.27400E-01  6.95000E+01  1.28300E+00
       1  5.65500E-02  1.00000E+01
       6  9.43450E-01  1.40000E+01
111  B-100 BONE-EQUIVALENT PLASTIC  (111)                          111
       6  5.27397E-01  8.59000E+01  1.45000E+00
       1  6.54710E-02  4.23184E+01
       6  5.36945E-01  2.91238E+01
       7  2.15000E-02  1.00000E+00
       8  3.20850E-02  1.30646E+00
       9  1.67411E-01  5.74069E+00
      20  1.76589E-01  2.87034E+00
112  BAKELITE  (112)                                               112
       3  5.27919E-01  7.24000E+01  1.25000E+00
       1  5.74410E-02  5.42852E+00
       6  7.74591E-01  6.14285E+00
       8  1.67968E-01  1.00000E+00
113  BARIUM FLUORIDE  (113)                                        113
       2  4.22069E-01  3.75900E+02  4.89000E+00
       9  2.16720E-01  2.00000E+00
      56  7.83280E-01  1.00000E+00
114  BARIUM SULFATE  (114)                                         114
       3  4.45611E-01  2.85700E+02  4.50000E+00
       8  2.74212E-01  4.00000E+00
      16  1.37368E-01  1.00000E+00
      56  5.88420E-01  1.00000E+00
115  BENZENE  (115)                                                115
       2  5.37680E-01  6.34000E+01  8.78650E-01
       1  7.74180E-02  6.00000E+00
       6  9.22582E-01  6.00000E+00
116  BERYLLIUM OXIDE  (116)                                        116
       2  4.79778E-01  9.32000E+01  3.01000E+00
       4  3.60320E-01  1.00000E+00
       8  6.39680E-01  1.00000E+00
117  BISMUTH GERMANIUM OXIDE  (117)                                117
       3  4.20652E-01  5.34100E+02  7.13000E+00
       8  1.54126E-01  1.20000E+01
      32  1.74820E-01  3.00000E+00
      83  6.71054E-01  4.00000E+00
118  BLOOD (ICRP)  (118)                                           118
      14  5.49953E-01  7.52000E+01  1.06000E+00
       1  1.01866E-01  6.34614E-01
       6  1.00020E-01  5.22884E-02
       7  2.96400E-02  1.32874E-02
       8  7.59414E-01  2.98039E-01
      11  1.85000E-03  5.05283E-04
      12  4.00000E-05  1.03339E-05
      14  3.00000E-05  6.70713E-06
      15  3.50000E-04  7.09532E-05
      16  1.85000E-03  3.62331E-04
      17  2.78000E-03  4.92367E-04
      19  1.63000E-03  2.61775E-04
      20  6.00000E-05  9.39985E-06
      26  4.60000E-04  5.17197E-05
      30  1.00000E-05  9.60401E-07
119  BONE, COMPACT (ICRU)  (119)                                   119
       8  5.30103E-01  9.19000E+01  1.85000E+00
       1  6.39840E-02  5.27900E-01
       6  2.78000E-01  1.92470E-01
       7  2.70000E-02  1.60297E-02
       8  4.10016E-01  2.13105E-01
      12  2.00000E-03  6.84277E-04
      15  7.00000E-02  1.87932E-02
      16  2.00000E-03  5.18757E-04
      20  1.47000E-01  3.04991E-02
120  BONE, CORTICAL (ICRP)  (120)                                  120
       9  5.21299E-01  1.06400E+02  1.85000E+00
       1  4.72340E-02  4.75402E-01
       6  1.44330E-01  1.21899E-01
       7  4.19900E-02  3.04112E-02
       8  4.46096E-01  2.82845E-01
      12  2.20000E-03  9.18228E-04
      15  1.04970E-01  3.43791E-02
      16  3.15000E-03  9.96713E-04
      20  2.09930E-01  5.31337E-02
      30  1.00000E-04  1.55160E-05
121  BORON CARBIDE  (121)                                          121
       2  4.70580E-01  8.47000E+01  2.52000E+00
       5  7.82610E-01  4.00000E+00
       6  2.17390E-01  1.00000E+00
122  BORON OXIDE  (122)                                            122
       2  4.88378E-01  9.96000E+01  1.81200E+00
       5  3.10551E-01  2.00000E+00
       8  6.89449E-01  3.00000E+00
123  BRAIN (ICRP)  (123)                                           123
      13  5.54228E-01  7.33000E+01  1.03000E+00
       1  1.10667E-01  6.54722E-01
       6  1.25420E-01  6.22650E-02
       7  1.32800E-02  5.65352E-03
       8  7.37723E-01  2.74945E-01
      11  1.84000E-03  4.77243E-04
      12  1.50000E-04  3.68004E-05
      15  3.54000E-03  6.81500E-04
      16  1.77000E-03  3.29205E-04
      17  2.36000E-03  3.96931E-04
      19  3.10000E-03  4.72782E-04
      20  9.00000E-05  1.33897E-05
      26  5.00000E-05  5.33859E-06
      30  1.00000E-05  9.12035E-07
124  BUTANE  (124)                                                 124
       2  5.84966E-01  4.83000E+01  2.49343E-03
       1  1.73408E-01  5.00000E+00
       6  8.26592E-01  2.00000E+00
125  N-BUTYL ALCOHOL  (125)                                        125
       3  5.66630E-01  5.99000E+01  8.09800E-01
       1  1.35978E-01  1.00000E+01
       6  6.48171E-01  4.00000E+00
       8  2.15851E-01  1.00000E+00
126  C-552 AIR-EQUIVALENT PLASTIC  (126)                           126
       5  4.99687E-01  8.68000E+01  1.76000E+00
       1  2.46800E-02  2.68610E-01
       6  5.01610E-01  4.58122E-01
       8  4.52700E-03  3.10386E-03
       9  4.65209E-01  2.68612E-01
      14  3.97300E-03  1.55178E-03
127  CADMIUM TELLURIDE  (127)                                      127
       2  4.16649E-01  5.39300E+02  6.20000E+00
      48  4.68355E-01  1.00000E+00
      52  5.31645E-01  1.00000E+00
128  CADMIUM TUNGSTATE  (128)                                      128
       3  4.27472E-01  4.68300E+02  7.90000E+00
       8  1.77644E-01  4.00000E+00
      48  3.12027E-01  1.00000E+00
      74  5.10329E-01  1.00000E+00
129  CALCIUM CARBONATE  (129)                                      129
       3  4.99555E-01  1.36400E+02  2.80000E+00
       6  1.20003E-01  1.00000E+00
       8  4.79554E-01  3.00000E+00
      20  4.00443E-01  1.00000E+00
130  CALCIUM FLUORIDE  (130)                                       130
       2  4.86700E-01  1.66000E+02  3.18000E+00
       9  4.86659E-01  2.00000E+00
      20  5.13341E-01  1.00000E+00
131  CALCIUM OXIDE  (131)                                          131
       2  4.99292E-01  1.76100E+02  3.30000E+00
       8  2.85299E-01  1.00000E+00
      20  7.14701E-01  1.00000E+00
132  CALCIUM SULFATE  (132)                                        132
       3  4.99495E-01  1.52300E+02  2.96000E+00
       8  4.70095E-01  4.00000E+00
      16  2.35497E-01  1.00000E+00
      20  2.94408E-01  1.00000E+00
133  CALCIUM TUNGSTATE  (133)                                      133
       3  4.37610E-01  3.95000E+02  6.06200E+00
       8  2.22270E-01  4.00000E+00
      20  1.39202E-01  1.00000E+00
      74  6.38529E-01  1.00000E+00
134  CARBON DIOXIDE  (134)                                         134
       2  4.99889E-01  8.50000E+01  1.84212E-03
       6  2.72916E-01  1.00000E+00
       8  7.27084E-01  2.00000E+00
135  CARBON TETRACHLORIDE  (135)                                   135
       2  4.81072E-01  1.66300E+02  1.59400E+00
       6  7.80830E-02  1.00000E+00
      17  9.21917E-01  4.00000E+00
136  CELLULOSE ACETATE, CELLOPHANE  (136)                          136
       3  5.30400E-01  7.76000E+01  1.42000E+00
       1  6.21620E-02  1.00000E+01
       6  4.44462E-01  6.00000E+00
       8  4.93376E-01  5.00000E+00
137  CELLULOSE ACETATE BUTYRATE  (137)                             137
       3  5.32794E-01  7.46000E+01  1.20000E+00
       1  6.71250E-02  6.60000E+01
       6  5.45403E-01  4.50000E+01
       8  3.87472E-01  2.40000E+01
138  CELLULOSE NITRATE  (138)                                      138
       4  5.14237E-01  8.70000E+01  1.49000E+00
       1  2.92160E-02  3.34784E+00
       6  2.71296E-01  2.60870E+00
       7  1.21276E-01  1.00000E+00
       8  5.78212E-01  4.17392E+00
139  CERIC SULFATE DOSIMETER SOLUTION  (139)                       139
       5  5.52785E-01  7.67000E+01  1.03000E+00
       1  1.07596E-01  6.59096E-01
       7  8.00000E-04  3.52634E-04
       8  8.74976E-01  3.37647E-01
      16  1.46270E-02  2.81683E-03
      58  2.00100E-03  8.81692E-05
140  CESIUM FLUORIDE  (140)                                        140
       2  4.21319E-01  4.40700E+02  4.11500E+00
       9  1.25069E-01  1.00000E+00
      55  8.74931E-01  1.00000E+00
141  CESIUM IODIDE  (141)                                          141
       2  4.15689E-01  5.53100E+02  4.51000E+00
      53  4.88451E-01  1.00000E+00
      55  5.11549E-01  1.00000E+00
142  CHLOROBENZENE  (142)                                          142
       3  5.15287E-01  8.91000E+01  1.10580E+00
       1  4.47720E-02  5.00000E+00
       6  6.40254E-01  6.00000E+00
      17  3.14974E-01  1.00000E+00
143  CHLOROFORM  (143)                                             143
       3  4.85852E-01  1.56000E+02  1.48320E+00
       1  8.44300E-03  1.00000E+00
       6  1.00613E-01  1.00000E+00
      17  8.90944E-01  3.00000E+00
144  CONCRETE, PORTLAND  (144)                                     144
      10  5.02737E-01  1.35200E+02  2.30000E+00
       1  1.00000E-02  1.68764E-01
       6  1.00000E-03  1.41618E-03
       8  5.29107E-01  5.62520E-01
      11  1.60000E-02  1.18382E-02
      12  2.00000E-03  1.39969E-03
      13  3.38720E-02  2.13537E-02
      14  3.37021E-01  2.04114E-01
      19  1.30000E-02  5.65567E-03
      20  4.40000E-02  1.86734E-02
      26  1.40000E-02  4.26409E-03
145  CYCLOHEXANE  (145)                                            145
       2  5.70337E-01  5.64000E+01  7.79000E-01
       1  1.43711E-01  2.00000E+00
       6  8.56289E-01  1.00000E+00
146  1,2-DICHLOROBENZENE  (146)                                    146
       3  5.03389E-01  1.06500E+02  1.30480E+00
       1  2.74250E-02  2.00000E+00
       6  4.90233E-01  3.00000E+00
      17  4.82342E-01  1.00000E+00
147  DICHLORODIETHYL ETHER  (147)                                  147
       4  5.17437E-01  1.03300E+02  1.21990E+00
       1  5.63810E-02  8.00000E+00
       6  3.35942E-01  4.00000E+00
       8  1.11874E-01  1.00000E+00
      17  4.95802E-01  2.00000E+00
148  1,2-DICHLOROETHANE  (148)                                     148
       3  5.05257E-01  1.11900E+02  1.23510E+00
       1  4.07400E-02  2.00000E+00
       6  2.42746E-01  1.00000E+00
      17  7.16515E-01  1.00000E+00
149  DIETHYL ETHER  (149)                                          149
       3  5.66630E-01  6.00000E+01  7.13780E-01
       1  1.35978E-01  1.00000E+01
       6  6.48171E-01  4.00000E+00
       8  2.15851E-01  1.00000E+00
150  N,N-DIMETHYL FORMAMIDE  (150)                                 150
       4  5.47238E-01  6.66000E+01  9.48700E-01
       1  9.65230E-02  7.00000E+00
       6  4.92965E-01  3.00000E+00
       7  1.91625E-01  1.00000E+00
       8  2.18887E-01  1.00000E+00
151  DIMETHYL SULFOXIDE  (151)                                     151
       4  5.37574E-01  9.86000E+01  1.10140E+00
       1  7.74030E-02  6.00000E+00
       6  3.07467E-01  2.00000E+00
       8  2.04782E-01  1.00000E+00
      16  4.10348E-01  1.00000E+00
152  ETHANE  (152)                                                 152
       2  5.98615E-01  4.54000E+01  1.25324E-03
       1  2.01115E-01  3.00000E+00
       6  7.98885E-01  1.00000E+00
153  ETHYL ALCOHOL  (153)                                          153
       3  5.64373E-01  6.29000E+01  7.89300E-01
       1  1.31269E-01  6.00000E+00
       6  5.21438E-01  2.00000E+00
       8  3.47294E-01  1.00000E+00
154  ETHYL CELLULOSE  (154)                                        154
       3  5.44046E-01  6.93000E+01  1.13000E+00
       1  9.00270E-02  2.20000E+01
       6  5.85182E-01  1.20000E+01
       8  3.24791E-01  5.00000E+00
155  ETHYLENE  (155)                                               155
       2  5.70337E-01  5.07000E+01  1.17497E-03
       1  1.43711E-01  2.00000E+00
       6  8.56289E-01  1.00000E+00
156  EYE LENS (ICRP)  (156)                                        156
       4  5.48767E-01  7.33000E+01  1.10000E+00
       1  9.92690E-02  2.58970E+01
       6  1.93710E-01  4.24059E+00
       7  5.32700E-02  1.00000E+00
       8  6.53751E-01  1.07439E+01
157  FERRIC OXIDE  (157)                                           157
       2  4.75916E-01  2.27300E+02  5.20000E+00
       8  3.00567E-01  3.00000E+00
      26  6.99433E-01  2.00000E+00
158  FERROBORIDE  (158)                                            158
       2  4.65068E-01  2.61000E+02  7.15000E+00
       5  1.62174E-01  1.00000E+00
      26  8.37826E-01  1.00000E+00
159  FERROUS OXIDE  (159)                                          159
       2  4.73232E-01  2.48600E+02  5.70000E+00
       8  2.22689E-01  1.00000E+00
      26  7.77311E-01  1.00000E+00
160  FERROUS SULFATE DOSIMETER SOLUTION  (160)                     160
       7  5.53282E-01  7.64000E+01  1.02400E+00
       1  1.08259E-01  6.60026E-01
       7  2.70000E-05  1.18452E-05
       8  8.78636E-01  3.37458E-01
      11  2.20000E-05  5.88035E-06
      16  1.29680E-02  2.48556E-03
      17  3.40000E-05  5.89306E-06
      26  5.40000E-05  5.94168E-06
161  FREON-12  (161)                                               161
       3  4.79680E-01  1.43000E+02  1.12000E+00
       6  9.93350E-02  1.00000E+00
       9  3.14247E-01  2.00000E+00
      17  5.86418E-01  2.00000E+00
162  FREON-12B2  (162)                                             162
       3  4.48012E-01  2.84900E+02  1.80000E+00
       6  5.72450E-02  1.00000E+00
       9  1.81096E-01  2.00000E+00
      35  7.61659E-01  2.00000E+00
163  FREON-13  (163)                                               163
       3  4.78656E-01  1.26600E+02  9.50000E-01
       6  1.14983E-01  1.00000E+00
       9  5.45622E-01  3.00000E+00
      17  3.39396E-01  1.00000E+00
164  FREON-13B1  (164)                                             164
       3  4.56651E-01  2.10500E+02  1.50000E+00
       6  8.06590E-02  1.00000E+00
       9  3.82749E-01  3.00000E+00
      35  5.36592E-01  1.00000E+00
165  FREON-13I1  (165)                                             165
       3  4.38976E-01  2.93500E+02  1.80000E+00
       6  6.13090E-02  1.00000E+00
       9  2.90924E-01  3.00000E+00
      53  6.47767E-01  1.00000E+00
166  GADOLINIUM OXYSULFIDE  (166)                                  166
       3  4.22655E-01  4.93300E+02  7.44000E+00
       8  8.45280E-02  2.00000E+00
      16  8.46900E-02  1.00000E+00
      64  8.30782E-01  2.00000E+00
167  GALLIUM ARSENIDE  (167)                                       167
       2  4.42473E-01  3.84900E+02  5.31000E+00
      31  4.82019E-01  1.00000E+00
      33  5.17981E-01  1.00000E+00
168  GEL IN PHOTOGRAPHIC EMULSION  (168)                           168
       5  5.39734E-01  7.48000E+01  1.29140E+00
       1  8.11800E-02  5.46965E-01
       6  4.16060E-01  2.35236E-01
       7  1.11240E-01  5.39328E-02
       8  3.80640E-01  1.61562E-01
      16  1.08800E-02  2.30459E-03
169  PYREX GLASS  (169)                                            169
       6  4.97070E-01  1.34000E+02  2.23000E+00
       5  4.00640E-02  7.04548E-02
       8  5.39562E-01  6.41090E-01
      11  2.81910E-02  2.33108E-02
      13  1.16440E-02  8.20384E-03
      14  3.77220E-01  2.55325E-01
      19  3.32100E-03  1.61470E-03
170  GLASS, LEAD  (170)                                            170
       5  4.21007E-01  5.26400E+02  6.22000E+00
       8  1.56453E-01  5.92957E-01
      14  8.08660E-02  1.74593E-01
      22  8.09200E-03  1.02481E-02
      33  2.65100E-03  2.14558E-03
      82  7.51938E-01  2.20057E-01
171  GLASS, PLATE  (171)                                           171
       4  4.97314E-01  1.45400E+02  2.40000E+00
       8  4.59800E-01  1.07443E+01
      11  9.64410E-02  1.56834E+00
      14  3.36553E-01  4.48006E+00
      20  1.07205E-01  1.00000E+00
172  GLUCOSE  (172)                                                172
       3  5.34888E-01  7.72000E+01  1.54000E+00
       1  7.12040E-02  1.40000E+01
       6  3.63652E-01  6.00000E+00
       8  5.65144E-01  7.00000E+00
173  GLUTAMINE  (173)                                              173
       4  5.33714E-01  7.33000E+01  1.46000E+00
       1  6.89650E-02  1.00000E+01
       6  4.10926E-01  5.00000E+00
       7  1.91681E-01  2.00000E+00
       8  3.28427E-01  3.00000E+00
174  GLYCEROL  (174)                                               174
       3  5.42921E-01  7.26000E+01  1.26130E+00
       1  8.75540E-02  8.00000E+00
       6  3.91262E-01  3.00000E+00
       8  5.21185E-01  3.00000E+00
175  GRAPHITE  --ICRU90  (175)                                     175*
       1  4.99542E-01  8.10000E+01  2.26500E+00
       6  1.00000E+00  1.00000E+00
176  GUANINE  (176)                                                176
       4  5.16121E-01  7.50000E+01  1.58000E+00
       1  3.33460E-02  5.00000E+00
       6  3.97380E-01  5.00000E+00
       7  4.63407E-01  5.00000E+00
       8  1.05867E-01  1.00000E+00
177  GYPSUM, PLASTER OF PARIS  (177)                               177
       4  5.11128E-01  1.29700E+02  2.32000E+00
       1  2.34160E-02  4.00000E+00
       8  5.57572E-01  6.00000E+00
      16  1.86215E-01  1.00000E+00
      20  2.32797E-01  1.00000E+00
178  N-HEPTANE  (178)                                              178
       2  5.78823E-01  5.44000E+01  6.83760E-01
       1  1.60937E-01  1.60000E+01
       6  8.39063E-01  7.00000E+00
179  N-HEXANE  (179)                                               179
       2  5.80204E-01  5.40000E+01  6.60300E-01
       1  1.63741E-01  7.00000E+00
       6  8.36259E-01  3.00000E+00
180  KAPTON POLYIMIDE FILM  (180)                                  180
       4  5.12644E-01  7.96000E+01  1.42000E+00
       1  2.63620E-02  1.00000E+01
       6  6.91133E-01  2.20000E+01
       7  7.32700E-02  2.00000E+00
       8  2.09235E-01  5.00000E+00
181  LANTHANUM OXYBROMIDE  (181)                                   181
       3  4.25878E-01  4.39700E+02  6.28000E+00
       8  6.81380E-02  1.00000E+00
      35  3.40294E-01  1.00000E+00
      57  5.91568E-01  1.00000E+00
182  LANTHANUM OXYSULFIDE  (182)                                   182
       3  4.27063E-01  4.21200E+02  5.86000E+00
       8  9.36000E-02  2.00000E+00
      16  9.37780E-02  1.00000E+00
      57  8.12622E-01  2.00000E+00
183  LEAD OXIDE  (183)                                             183
       2  4.03227E-01  7.66700E+02  9.53000E+00
       8  7.16820E-02  1.00000E+00
      82  9.28318E-01  1.00000E+00
184  LITHIUM AMIDE  (184)                                          184
       3  5.22569E-01  5.55000E+01  1.17800E+00
       1  8.77830E-02  2.00000E+00
       3  3.02262E-01  1.00000E+00
       7  6.09955E-01  1.00000E+00
185  LITHIUM CARBONATE  (185)                                      185
       3  4.87203E-01  8.79000E+01  2.11000E+00
       3  1.87871E-01  2.00000E+00
       6  1.62550E-01  1.00000E+00
       8  6.49579E-01  3.00000E+00
186  LITHIUM FLUORIDE  (186)                                       186
       2  4.62617E-01  9.40000E+01  2.63500E+00
       3  2.67585E-01  1.00000E+00
       9  7.32415E-01  1.00000E+00
187  LITHIUM HYDRIDE  (187)                                        187
       2  5.03214E-01  3.65000E+01  8.20000E-01
       1  1.26797E-01  1.00000E+00
       3  8.73203E-01  1.00000E+00
188  LITHIUM IODIDE  (188)                                         188
       2  4.18393E-01  4.85100E+02  3.49400E+00
       3  5.18580E-02  1.00000E+00
      53  9.48142E-01  1.00000E+00
189  LITHIUM OXIDE  (189)                                          189
       2  4.68519E-01  7.36000E+01  2.01300E+00
       3  4.64570E-01  2.00000E+00
       8  5.35430E-01  1.00000E+00
190  LITHIUM TETRABORATE  (190)                                    190
       3  4.84869E-01  9.46000E+01  2.44000E+00
       3  8.20850E-02  2.00000E+00
       5  2.55680E-01  4.00000E+00
       8  6.62235E-01  7.00000E+00
191  LUNG (ICRP)  (191)                                            191
      13  5.49652E-01  7.53000E+01  0.30000E+00
       1  1.01278E-01  6.33146E-01
       6  1.02310E-01  5.36716E-02
       7  2.86500E-02  1.28883E-02
       8  7.57072E-01  2.98153E-01
      11  1.84000E-03  5.04301E-04
      12  7.30000E-04  1.89249E-04
      15  8.00000E-04  1.62743E-04
      16  2.25000E-03  4.42206E-04
      17  2.66000E-03  4.72753E-04
      19  1.94000E-03  3.12644E-04
      20  9.00000E-05  1.41488E-05
      26  3.70000E-04  4.17454E-05
      30  1.00000E-05  9.63743E-07
192  M3 WAX  (192)                                                 192
       5  5.55116E-01  6.79000E+01  1.05000E+00
       1  1.14318E-01  6.32218E-01
       6  6.55823E-01  3.04353E-01
       8  9.21830E-02  3.21157E-02
      12  1.34792E-01  3.09128E-02
      20  2.88300E-03  4.00947E-04
193  MAGNESIUM CARBONATE  (193)                                    193
       3  4.98137E-01  1.18000E+02  2.95800E+00
       6  1.42455E-01  1.00000E+00
       8  5.69278E-01  3.00000E+00
      12  2.88267E-01  1.00000E+00
194  MAGNESIUM FLUORIDE  (194)                                     194
       2  4.81527E-01  1.34300E+02  3.00000E+00
       9  6.09883E-01  2.00000E+00
      12  3.90117E-01  1.00000E+00
195  MAGNESIUM OXIDE  (195)                                        195
       2  4.96224E-01  1.43800E+02  3.58000E+00
       8  3.96964E-01  1.00000E+00
      12  6.03036E-01  1.00000E+00
196  MAGNESIUM TETRABORATE  (196)                                  196
       3  4.90140E-01  1.08300E+02  2.53000E+00
       5  2.40837E-01  4.00000E+00
       8  6.23790E-01  7.00000E+00
      12  1.35373E-01  1.00000E+00
197  MERCURIC IODIDE  (197)                                        197
       2  4.09332E-01  6.84500E+02  6.36000E+00
      53  5.58560E-01  2.00000E+00
      80  4.41440E-01  1.00000E+00
198  METHANE  (198)                                                198
       2  6.23340E-01  4.17000E+01  6.67151E-04
       1  2.51306E-01  4.00000E+00
       6  7.48694E-01  1.00000E+00
199  METHANOL  (199)                                               199
       3  5.61763E-01  6.76000E+01  7.91400E-01
       1  1.25822E-01  4.00000E+00
       6  3.74852E-01  1.00000E+00
       8  4.99326E-01  1.00000E+00
200  MIXED WAX  (200)                                              200
       5  5.64789E-01  6.09000E+01  9.90000E-01
       1  1.34040E-01  6.58894E-01
       6  7.77960E-01  3.20905E-01
       8  3.50200E-02  1.08445E-02
      12  3.85940E-02  7.86726E-03
      22  1.43860E-02  1.48862E-03
201  MS20 TISSUE SUBSTITUTE  (201)                                 201
       6  5.38856E-01  7.51000E+01  1.00000E+00
       1  8.11920E-02  5.46373E-01
       6  5.83442E-01  3.29467E-01
       7  1.77980E-02  8.61844E-03
       8  1.86381E-01  7.90117E-02
      12  1.30287E-01  3.63579E-02
      17  9.00000E-04  1.72180E-04
202  MUSCLE, SKELETAL (ICRP)  (202)                                202
      13  5.49378E-01  7.53000E+01  1.04000E+00
       1  1.00637E-01  6.30942E-01
       6  1.07830E-01  5.67296E-02
       7  2.76800E-02  1.24876E-02
       8  7.54773E-01  2.98100E-01
      11  7.50000E-04  2.06147E-04
      12  1.90000E-04  4.93978E-05
      15  1.80000E-03  3.67221E-04
      16  2.41000E-03  4.75010E-04
      17  7.90000E-04  1.40807E-04
      19  3.02000E-03  4.88088E-04
      20  3.00000E-05  4.72980E-06
      26  4.00000E-05  4.52595E-06
      30  5.00000E-05  4.83253E-06
203  MUSCLE, STRIATED (ICRU)  (203)                                203
       9  5.50051E-01  7.47000E+01  1.04000E+00
       1  1.01997E-01  6.33111E-01
       6  1.23000E-01  6.40672E-02
       7  3.50000E-02  1.56330E-02
       8  7.29003E-01  2.85060E-01
      11  8.00000E-04  2.17704E-04
      12  2.00000E-04  5.14807E-05
      15  2.00000E-03  4.03967E-04
      16  5.00000E-03  9.75700E-04
      19  3.00000E-03  4.80036E-04
204  MUSCLE-EQUIVALENT LIQUID, WITH SUCROSE  (204)                 204
       4  5.48281E-01  7.43000E+01  1.11000E+00
       1  9.82340E-02  3.85081E+01
       6  1.56214E-01  5.13864E+00
       7  3.54510E-02  1.00000E+00
       8  7.10100E-01  1.75357E+01
205  MUSCLE-EQUIVALENT LIQUID, WITHOUT SUCROSE  (205)              205
       4  5.50136E-01  7.42000E+01  1.07000E+00
       1  1.01969E-01  3.99722E+01
       6  1.20058E-01  3.94929E+00
       7  3.54510E-02  1.00000E+00
       8  7.42522E-01  1.83364E+01
206  NAPHTHALENE  (206)                                            206
       2  5.30532E-01  6.84000E+01  1.14500E+00
       1  6.29090E-02  4.00000E+00
       6  9.37091E-01  5.00000E+00
207  NITROBENZENE  (207)                                           207
       4  5.19856E-01  7.58000E+01  1.19867E+00
       1  4.09350E-02  5.00000E+00
       6  5.85374E-01  6.00000E+00
       7  1.13773E-01  1.00000E+00
       8  2.59918E-01  2.00000E+00
208  NITROUS OXIDE  (208)                                          208
       2  4.99855E-01  8.49000E+01  1.83094E-03
       7  6.36483E-01  2.00000E+00
       8  3.63517E-01  1.00000E+00
209  NYLON, DU PONT ELVAMIDE 8062  (209)                           209
       4  5.50625E-01  6.43000E+01  1.08000E+00
       1  1.03509E-01  1.44516E+01
       6  6.48415E-01  7.59678E+00
       7  9.95360E-02  1.00000E+00
       8  1.48539E-01  1.30645E+00
210  NYLON, TYPE 6 AND TYPE 6/6  (210)                             210
       4  5.47901E-01  6.39000E+01  1.14000E+00
       1  9.79760E-02  1.10000E+01
       6  6.36856E-01  6.00000E+00
       7  1.23779E-01  1.00000E+00
       8  1.41389E-01  1.00000E+00
211  NYLON, TYPE 6/10  (211)                                       211
       4  5.52359E-01  6.32000E+01  1.14000E+00
       1  1.07062E-01  1.50000E+01
       6  6.80449E-01  8.00000E+00
       7  9.91890E-02  1.00000E+00
       8  1.13300E-01  1.00000E+00
212  NYLON, TYPE 11 (RILSAN)  (212)                                212
       4  5.56486E-01  6.16000E+01  1.42500E+00
       1  1.15476E-01  2.10000E+01
       6  7.20819E-01  1.10000E+01
       7  7.64170E-02  1.00000E+00
       8  8.72890E-02  1.00000E+00
213  OCTANE, LIQUID  (213)                                         213
       2  5.77780E-01  5.47000E+01  7.02600E-01
       1  1.58821E-01  9.00000E+00
       6  8.41179E-01  4.00000E+00
214  PARAFFIN WAX  (214)                                           214
       2  5.72748E-01  5.59000E+01  9.30000E-01
       1  1.48605E-01  2.08000E+00
       6  8.51395E-01  1.00000E+00
215  N-PENTANE  (215)                                              215
       2  5.82122E-01  5.36000E+01  6.26200E-01
       1  1.67635E-01  1.20000E+01
       6  8.32365E-01  5.00000E+00
216  PHOTOGRAPHIC EMULSION  (216)                                  216
       8  4.54533E-01  3.31000E+02  3.81500E+00
       1  1.41000E-02  4.07093E-01
       6  7.22610E-02  1.75072E-01
       7  1.93200E-02  4.01387E-02
       8  6.61010E-02  1.20226E-01
      16  1.89000E-03  1.71550E-03
      35  3.49103E-01  1.27139E-01
      47  4.74105E-01  1.27901E-01
      53  3.12000E-03  7.15434E-04
217  PLASTIC SCINTILLATOR (VINYLTOLUENE BASED)  (217)              217
       2  5.41415E-01  6.47000E+01  1.03200E+00
       1  8.50000E-02  1.10703E+00
       6  9.15000E-01  1.00000E+00
218  PLUTONIUM DIOXIDE  (218)                                      218
       2  4.05828E-01  7.46500E+02  1.14600E+01
       8  1.18055E-01  2.00000E+00
      94  8.81945E-01  1.00000E+00
219  POLYACRYLONITRILE  (219)                                      219
       3  5.27671E-01  6.96000E+01  1.17000E+00
       1  5.69830E-02  3.00000E+00
       6  6.79056E-01  3.00000E+00
       7  2.63962E-01  1.00000E+00
220  POLYCARBONATE (MAKROLON, LEXAN)  (220)                        220
       3  5.26968E-01  7.31000E+01  1.20000E+00
       1  5.54910E-02  1.40000E+01
       6  7.55751E-01  1.60000E+01
       8  1.88758E-01  3.00000E+00
221  POLYCHLOROSTYRENE  (221)                                      221
       3  5.25176E-01  8.17000E+01  1.30000E+00
       1  6.18690E-02  1.80000E+01
       6  6.96325E-01  1.70000E+01
      17  2.41806E-01  2.00000E+00
222  POLYETHYLENE  (222)                                           222
       2  5.70337E-01  5.74000E+01  9.40000E-01
       1  1.43711E-01  2.00000E+00
       6  8.56289E-01  1.00000E+00
223  POLYETHYLENE TEREPHTHALATE (MYLAR)  (223)                     223
       3  5.20371E-01  7.87000E+01  1.40000E+00
       1  4.19590E-02  4.00000E+00
       6  6.25017E-01  5.00000E+00
       8  3.33025E-01  2.00000E+00
224  POLYMETHYL METHACRALATE (LUCITE, PERSPEX, PLEXIGLASS)  (224)  224
       3  5.39369E-01  7.40000E+01  1.19000E+00
       1  8.05380E-02  8.00000E+00
       6  5.99848E-01  5.00000E+00
       8  3.19614E-01  2.00000E+00
225  POLYOXYMETHYLENE  (225)                                       225
       3  5.32868E-01  7.74000E+01  1.42500E+00
       1  6.71350E-02  2.00000E+00
       6  4.00017E-01  1.00000E+00
       8  5.32848E-01  1.00000E+00
226  POLYPROPYLENE  (226)                                          226
       2  5.70337E-01  5.65000E+01  9.00000E-01
       1  1.43711E-01  2.00000E+00
       6  8.56289E-01  1.00000E+00
227  POLYSTYRENE  (227)                                            227
       2  5.37680E-01  6.87000E+01  1.06000E+00
       1  7.74180E-02  1.00000E+00
       6  9.22582E-01  1.00000E+00
228  POLYTETRAFLUOROETHYLENE (TEFLON)  (228)                       228
       2  4.79925E-01  9.91000E+01  2.20000E+00
       6  2.40183E-01  1.00000E+00
       9  7.59817E-01  2.00000E+00
229  POLYTRIFLUOROCHLOROETHYLENE  (229)                            229
       3  4.80810E-01  1.20700E+02  2.10000E+00
       6  2.06250E-01  2.00000E+00
       9  4.89354E-01  3.00000E+00
      17  3.04395E-01  1.00000E+00
230  POLYVINYL ACETATE  (230)                                      230
       3  5.34323E-01  7.37000E+01  1.19000E+00
       1  7.02450E-02  3.00000E+00
       6  5.58066E-01  2.00000E+00
       8  3.71689E-01  1.00000E+00
231  POLYVINYL ALCOHOL  (231)                                      231
       3  5.44798E-01  6.97000E+01  1.30000E+00
       1  9.15170E-02  4.00000E+00
       6  5.45298E-01  2.00000E+00
       8  3.63185E-01  1.00000E+00
232  POLYVINYL BUTYRAL  (232)                                      232
       3  5.45366E-01  6.72000E+01  1.12000E+00
       1  9.28020E-02  1.30000E+01
       6  6.80561E-01  8.00000E+00
       8  2.26637E-01  2.00000E+00
233  POLYVINYL CHLORIDE  (233)                                     233
       3  5.12010E-01  1.08200E+02  1.30000E+00
       1  4.83800E-02  3.00000E+00
       6  3.84360E-01  2.00000E+00
      17  5.67260E-01  1.00000E+00
234  POLYVINYLIDENE CHLORIDE, SARAN  (234)                         234
       3  4.95132E-01  1.34300E+02  1.70000E+00
       1  2.07930E-02  1.00000E+00
       6  2.47793E-01  1.00000E+00
      17  7.31413E-01  1.00000E+00
235  POLYVINYLIDENE FLUORIDE  (235)                                235
       3  4.99730E-01  8.88000E+01  1.76000E+00
       1  3.14800E-02  1.00000E+00
       6  3.75141E-01  1.00000E+00
       9  5.93379E-01  1.00000E+00
236  POLYVINYL PYRROLIDONE  (236)                                  236
       4  5.39844E-01  6.77000E+01  1.25000E+00
       1  8.16160E-02  9.00000E+00
       6  6.48407E-01  6.00000E+00
       7  1.26024E-01  1.00000E+00
       8  1.43953E-01  1.00000E+00
237  POTASSIUM IODIDE  (237)                                       237
       2  4.33728E-01  4.31900E+02  3.13000E+00
      19  2.35528E-01  1.00000E+00
      53  7.64472E-01  1.00000E+00
238  POTASSIUM OXIDE  (238)                                        238
       2  4.88344E-01  1.89900E+02  2.32000E+00
       8  1.69852E-01  1.00000E+00
      19  8.30148E-01  2.00000E+00
239  PROPANE  (239)                                                239
       2  5.89620E-01  4.71000E+01  1.87939E-03
       1  1.82855E-01  8.00000E+00
       6  8.17145E-01  3.00000E+00
240  PROPANE, LIQUID  (240)                                        240
       2  5.89620E-01  5.20000E+01  4.30000E-01
       1  1.82855E-01  8.00000E+00
       6  8.17145E-01  3.00000E+00
241  N-PROPYL ALCOHOL  (241)                                       241
       3  5.65765E-01  6.11000E+01  8.03500E-01
       1  1.34173E-01  8.00000E+00
       6  5.99595E-01  3.00000E+00
       8  2.66232E-01  1.00000E+00
242  PYRIDINE  (242)                                               242
       3  5.30966E-01  6.62000E+01  9.81900E-01
       1  6.37100E-02  5.00000E+00
       6  7.59217E-01  5.00000E+00
       7  1.77073E-01  1.00000E+00
243  RUBBER, BUTYL  (243)                                          243
       2  5.70337E-01  5.65000E+01  9.20000E-01
       1  1.43711E-01  2.00000E+00
       6  8.56289E-01  1.00000E+00
244  RUBBER, NATURAL  (244)                                        244
       2  5.57854E-01  5.98000E+01  9.20000E-01
       1  1.18371E-01  8.00000E+00
       6  8.81629E-01  5.00000E+00
245  RUBBER, NEOPRENE  (245)                                       245
       3  5.19560E-01  9.30000E+01  1.23000E+00
       1  5.69200E-02  5.00000E+00
       6  5.42646E-01  4.00000E+00
      17  4.00434E-01  1.00000E+00
246  SILICON DIOXIDE  (246)                                        246
       2  4.99299E-01  1.39200E+02  2.32000E+00
       8  5.32565E-01  2.00000E+00
      14  4.67435E-01  1.00000E+00
247  SILVER BROMIDE  (247)                                         247
       2  4.36700E-01  4.86600E+02  6.47300E+00
      35  4.25537E-01  1.00000E+00
      47  5.74463E-01  1.00000E+00
248  SILVER CHLORIDE  (248)                                        248
       2  4.46550E-01  3.98400E+02  5.56000E+00
      17  2.47368E-01  1.00000E+00
      47  7.52632E-01  1.00000E+00
249  SILVER HALIDES IN PHOTOGRAPHIC EMULSION  (249)                249
       3  4.36633E-01  4.87100E+02  6.47000E+00
      35  4.22895E-01  4.97514E-01
      47  5.73748E-01  5.00000E-01
      53  3.35700E-03  2.48665E-03
250  SILVER IODIDE  (250)                                          250
       2  4.25944E-01  5.43500E+02  6.01000E+00
      47  4.59458E-01  1.00000E+00
      53  5.40542E-01  1.00000E+00
251  SKIN (ICRP)  (251)                                            251
      13  5.49326E-01  7.27000E+01  1.10000E+00
       1  1.00588E-01  6.19977E-01
       6  2.28250E-01  1.18053E-01
       7  4.64200E-02  2.05881E-02
       8  6.19002E-01  2.40345E-01
      11  7.00000E-05  1.89152E-05
      12  6.00000E-05  1.53357E-05
      15  3.30000E-04  6.61861E-05
      16  1.59000E-03  3.08092E-04
      17  2.67000E-03  4.67848E-04
      19  8.50000E-04  1.35054E-04
      20  1.50000E-04  2.32493E-05
      26  1.00000E-05  1.11236E-06
      30  1.00000E-05  9.50171E-07
252  SODIUM CARBONATE  (252)                                       252
       3  4.90618E-01  1.25000E+02  2.53200E+00
       6  1.13323E-01  1.00000E+00
       8  4.52861E-01  3.00000E+00
      11  4.33815E-01  2.00000E+00
253  SODIUM IODIDE  (253)                                          253
       2  4.26968E-01  4.52000E+02  3.66700E+00
      11  1.53373E-01  1.00000E+00
      53  8.46627E-01  1.00000E+00
254  SODIUM MONOXIDE  (254)                                        254
       2  4.84036E-01  1.48800E+02  2.27000E+00
       8  2.58143E-01  1.00000E+00
      11  7.41857E-01  2.00000E+00
255  SODIUM NITRATE  (255)                                         255
       3  4.94149E-01  1.14600E+02  2.26100E+00
       7  1.64795E-01  1.00000E+00
       8  5.64720E-01  3.00000E+00
      11  2.70485E-01  1.00000E+00
256  STILBENE  (256)                                               256
       2  5.32597E-01  6.77000E+01  9.70700E-01
       1  6.71010E-02  6.00000E+00
       6  9.32899E-01  7.00000E+00
257  SUCROSE  (257)                                                257
       3  5.31699E-01  7.75000E+01  1.58050E+00
       1  6.47790E-02  2.20000E+01
       6  4.21070E-01  1.20000E+01
       8  5.14151E-01  1.10000E+01
258  TERPHENYL  (258)                                              258
       2  5.21485E-01  7.17000E+01  1.23400E+00
       1  4.45430E-02  5.00000E+00
       6  9.55457E-01  9.00000E+00
259  TESTES (ICRP)  (259)                                          259
      13  5.51083E-01  7.50000E+01  1.04000E+00
       1  1.04166E-01  6.41370E-01
       6  9.22700E-02  4.76740E-02
       7  1.99400E-02  8.83465E-03
       8  7.73884E-01  3.00173E-01
      11  2.26000E-03  6.10062E-04
      12  1.10000E-04  2.80865E-05
      15  1.25000E-03  2.50447E-04
      16  1.46000E-03  2.82611E-04
      17  2.44000E-03  4.27107E-04
      19  2.08000E-03  3.30146E-04
      20  1.00000E-04  1.54836E-05
      26  2.00000E-05  2.22244E-06
      30  2.00000E-05  1.89839E-06
260  TETRACHLOROETHYLENE  (260)                                    260
       2  4.82410E-01  1.59200E+02  1.62500E+00
       6  1.44856E-01  1.00000E+00
      17  8.55144E-01  2.00000E+00
261  THALLIUM CHLORIDE  (261)                                      261
       2  4.08613E-01  6.90300E+02  7.00400E+00
      17  1.47822E-01  1.00000E+00
      81  8.52178E-01  1.00000E+00
262  TISSUE, SOFT (ICRP)  (262)                                    262
      13  5.51210E-01  7.23000E+01  1.00000E+00
       1  1.04472E-01  6.30465E-01
       6  2.32190E-01  1.17582E-01
       7  2.48800E-02  1.08042E-02
       8  6.30238E-01  2.39596E-01
      11  1.13000E-03  2.98966E-04
      12  1.30000E-04  3.25332E-05
      15  1.33000E-03  2.61178E-04
      16  1.99000E-03  3.77544E-04
      17  1.34000E-03  2.29895E-04
      19  1.99000E-03  3.09581E-04
      20  2.30000E-04  3.49043E-05
      26  5.00000E-05  5.44564E-06
      30  3.00000E-05  2.79097E-06
263  TISSUE, SOFT (ICRU FOUR-COMPONENT)  (263)                     263
       4  5.49750E-01  7.49000E+01  1.00000E+00
       1  1.01172E-01  5.40761E+01
       6  1.11000E-01  4.97859E+00
       7  2.60000E-02  1.00000E+00
       8  7.61828E-01  2.56517E+01
264  TISSUE-EQUIVALENT GAS (METHANE BASED)  (264)                  264
       4  5.49926E-01  6.12000E+01  1.06409E-03
       1  1.01869E-01  3.22000E+02
       6  4.56179E-01  1.21000E+02
       7  3.51720E-02  8.00000E+00
       8  4.06780E-01  8.10000E+01
265  TISSUE-EQUIVALENT GAS (PROPANE BASED)  (265)                  265
       4  5.50268E-01  5.95000E+01  1.82628E-03
       1  1.02672E-01  2.20000E+03
       6  5.68940E-01  1.02300E+03
       7  3.50220E-02  5.40000E+01
       8  2.93366E-01  3.96000E+02
266  TISSUE-EQUIVALENT PLASTIC (A-150)  (266)                      266
       6  5.49031E-01  6.51000E+01  1.12700E+00
       1  1.01327E-01  5.83655E-01
       6  7.75501E-01  3.74845E-01
       7  3.50570E-02  1.45307E-02
       8  5.23160E-02  1.89836E-02
       9  1.74220E-02  5.32389E-03
      20  1.83780E-02  2.66207E-03
267  TITANIUM DIOXIDE  (267)                                       267
       2  4.75721E-01  1.79500E+02  4.26000E+00
       8  4.00592E-01  2.00000E+00
      22  5.99408E-01  1.00000E+00
268  TOLUENE  (268)                                                268
       2  5.42651E-01  6.25000E+01  8.66900E-01
       1  8.75100E-02  8.00000E+00
       6  9.12490E-01  7.00000E+00
269  TRICHLOROETHYLENE  (269)                                      269
       3  4.87103E-01  1.48100E+02  1.46000E+00
       1  7.67100E-03  1.00000E+00
       6  1.82831E-01  2.00000E+00
      17  8.09498E-01  3.00000E+00
270  TRIETHYL PHOSPHATE  (270)                                     270
       4  5.38001E-01  8.12000E+01  1.07000E+00
       1  8.29980E-02  1.50000E+01
       6  3.95628E-01  6.00000E+00
       8  3.51334E-01  4.00000E+00
      15  1.70040E-01  1.00000E+00
271  TUNGSTEN HEXAFLUORIDE  (271)                                  271
       2  4.29760E-01  3.54400E+02  2.40000E+00
       9  3.82723E-01  6.00000E+00
      74  6.17277E-01  1.00000E+00
272  URANIUM DICARBIDE  (272)                                      272
       2  3.96870E-01  7.52000E+02  1.12800E+01
       6  9.16690E-02  2.00000E+00
      92  9.08331E-01  1.00000E+00
273  URANIUM MONOCARBIDE  (273)                                    273
       2  3.91938E-01  8.62000E+02  1.36300E+01
       6  4.80360E-02  1.00000E+00
      92  9.51964E-01  1.00000E+00
274  URANIUM OXIDE  (274)                                          274
       2  3.99959E-01  7.20600E+02  1.09600E+01
       8  1.18502E-01  2.00000E+00
      92  8.81498E-01  1.00000E+00
275  UREA  (275)                                                   275
       4  5.32841E-01  7.28000E+01  1.32300E+00
       1  6.71310E-02  4.00000E+00
       6  1.99999E-01  1.00000E+00
       7  4.66459E-01  2.00000E+00
       8  2.66411E-01  1.00000E+00
276  VALINE  (276)                                                 276
       4  5.46320E-01  6.77000E+01  1.23000E+00
       1  9.46410E-02  1.10000E+01
       6  5.12645E-01  5.00000E+00
       7  1.19565E-01  1.00000E+00
       8  2.73150E-01  2.00000E+00
277  VITON FLUOROELASTOMER  (277)                                  277
       3  4.85849E-01  9.86000E+01  1.80000E+00
       1  9.41700E-03  2.00000E+00
       6  2.80555E-01  5.00000E+00
       9  7.10028E-01  8.00000E+00
278  WATER, LIQUID  --ICRU90  (278)                                278*
       2  5.55087E-01  7.80000E+01  9.98210E-01
       1  1.11894E-01  2.00000E+00
       8  8.88106E-01  1.00000E+00
279  WATER VAPOUR  (279)                                           279
       2  5.55087E-01  7.16000E+01  7.56182E-04
       1  1.11894E-01  2.00000E+00
       8  8.88106E-01  1.00000E+00
280  XYLENE  (280)                                                 280
       2  5.46309E-01  6.18000E+01  8.70000E-01
       1  9.49350E-02  5.00000E+00
       6  9.05065E-01  4.00000E+00
281  WATER, LIQUID  --ICRU37  (281)                                281
       2  5.55087E-01  7.50000E+01  1.00000E+00
       1  1.11894E-01  2.00000E+00
       8  8.88106E-01  1.00000E+00


==> anc/colstop/sbethe/sdbase/pdebr01.p08 <==
  1
 1.00E+03 7.85327E+00 7.84905E+00 7.83328E+00 7.79754E+00 7.74599E+00
          7.61411E+00 7.44648E+00 7.25292E+00 7.03983E+00 6.81482E+00
          6.58628E+00 6.35593E+00 6.12420E+00 5.89276E+00 5.66431E+00
          5.44261E+00 5.22956E+00 5.02806E+00 4.84142E+00 4.67199E+00
          4.52130E+00 4.45442E+00 4.40017E+00 4.37233E+00 4.36154E+00
          4.36352E+00 4.36397E+00 4.36376E+00 4.36476E+00 4.36557E+00
          4.36612E+00 4.35999E+00                                     5.295E+00
 1.50E+03 8.38529E+00 8.39940E+00 8.39187E+00 8.34695E+00 8.27239E+00
          8.07164E+00 7.81859E+00 7.54226E+00 7.25267E+00 6.95767E+00
          6.66559E+00 6.37667E+00 6.08974E+00 5.80585E+00 5.52694E+00
          5.25608E+00 4.99307E+00 4.73698E+00 4.48638E+00 4.23887E+00
          4.00420E+00 3.90445E+00 3.82824E+00 3.79020E+00 3.75410E+00
          3.74301E+00 3.74069E+00 3.74125E+00 3.73944E+00 3.73782E+00
          3.73669E+00 3.75610E+00                                     5.288E+00
 2.00E+03 8.80528E+00 8.81671E+00 8.80075E+00 8.73759E+00 8.63765E+00
          8.37704E+00 8.05882E+00 7.72174E+00 7.37749E+00 7.03399E+00
          6.69913E+00 6.37253E+00 6.05210E+00 5.73860E+00 5.43147E+00
          5.13207E+00 4.83927E+00 4.55066E+00 4.26311E+00 3.97230E+00
          3.68231E+00 3.54818E+00 3.43720E+00 3.37442E+00 3.32562E+00
          3.31227E+00 3.30778E+00 3.30809E+00 3.30606E+00 3.30452E+00
          3.30310E+00 3.32007E+00                                     5.284E+00
 3.00E+03 9.44642E+00 9.43554E+00 9.39057E+00 9.28715E+00 9.13992E+00
          8.78090E+00 8.36532E+00 7.94143E+00 7.52170E+00 7.11342E+00
          6.72301E+00 6.34907E+00 5.98809E+00 5.64072E+00 5.30179E+00
          4.96954E+00 4.64206E+00 4.31596E+00 3.98685E+00 3.64834E+00
          3.29150E+00 3.10925E+00 2.94438E+00 2.83802E+00 2.76388E+00
          2.74751E+00 2.73747E+00 2.73670E+00 2.73498E+00 2.73407E+00
          2.73325E+00 2.73950E+00                                     5.285E+00
 4.00E+03 9.92979E+00 9.89254E+00 9.81696E+00 9.67604E+00 9.48791E+00
          9.05010E+00 8.56198E+00 8.07642E+00 7.60536E+00 7.15446E+00
          6.72841E+00 6.32441E+00 5.93852E+00 5.57117E+00 5.21388E+00
          4.86271E+00 4.51537E+00 4.16819E+00 3.81616E+00 3.45146E+00
          3.05658E+00 2.84577E+00 2.64672E+00 2.50927E+00 2.40890E+00
          2.38760E+00 2.37152E+00 2.36967E+00 2.36798E+00 2.36753E+00
          2.36731E+00 2.36695E+00                                     5.293E+00
 5.00E+03 1.03165E+01 1.02543E+01 1.01506E+01 9.97625E+00 9.75274E+00
          9.24941E+00 8.70338E+00 8.17030E+00 7.66113E+00 7.17936E+00
          6.72780E+00 6.30223E+00 5.89892E+00 5.51753E+00 5.14787E+00
          4.78416E+00 4.42392E+00 4.06325E+00 3.69669E+00 3.31538E+00
          2.89659E+00 2.66790E+00 2.44621E+00 2.28613E+00 2.16150E+00
          2.13454E+00 2.11267E+00 2.10989E+00 2.10799E+00 2.10777E+00
          2.10783E+00 2.10413E+00                                     5.302E+00
 6.00E+03 1.06377E+01 1.05530E+01 1.04240E+01 1.02201E+01 9.96565E+00
          9.40625E+00 8.81204E+00 8.24059E+00 7.70162E+00 7.19621E+00
          6.72507E+00 6.28299E+00 5.86644E+00 5.47405E+00 5.09523E+00
          4.72252E+00 4.35324E+00 3.98327E+00 3.60676E+00 3.21401E+00
          2.77933E+00 2.53906E+00 2.30166E+00 2.12438E+00 1.97783E+00
          1.94509E+00 1.91795E+00 1.91438E+00 1.91213E+00 1.91200E+00
          1.91205E+00 1.90717E+00                                     5.313E+00
 8.00E+03 1.11499E+01 1.10275E+01 1.08560E+01 1.06022E+01 1.02957E+01
          9.64392E+00 8.97229E+00 8.34139E+00 7.75783E+00 7.21810E+00
          6.71838E+00 6.25196E+00 5.81568E+00 5.40617E+00 5.01426E+00
          4.62938E+00 4.24845E+00 3.86677E+00 3.47771E+00 3.07040E+00
          2.61730E+00 2.36447E+00 2.10745E+00 1.90541E+00 1.72107E+00
          1.67740E+00 1.64123E+00 1.63642E+00 1.63332E+00 1.63314E+00
          1.63309E+00 1.62915E+00                                     5.336E+00
 1.00E+04 1.15507E+01 1.13968E+01 1.11899E+01 1.08946E+01 1.05452E+01
          9.81903E+00 9.08677E+00 8.41120E+00 7.79509E+00 7.23094E+00
          6.71118E+00 6.22636E+00 5.77566E+00 5.35307E+00 4.95213E+00
          4.55943E+00 4.17153E+00 3.78303E+00 3.38660E+00 2.97075E+00
          2.50858E+00 2.25027E+00 1.98179E+00 1.76244E+00 1.54766E+00
          1.49466E+00 1.45120E+00 1.44545E+00 1.44153E+00 1.44116E+00
          1.44099E+00 1.43869E+00                                     5.357E+00
 1.50E+04 1.22908E+01 1.20690E+01 1.17878E+01 1.14086E+01 1.09750E+01
          1.01098E+01 9.26918E+00 8.51677E+00 7.84625E+00 7.24114E+00
          6.68847E+00 6.16939E+00 5.69531E+00 5.24968E+00 4.83535E+00
          4.43235E+00 4.03605E+00 3.63949E+00 3.23420E+00 2.80880E+00
          2.34021E+00 2.07873E+00 1.79537E+00 1.54855E+00 1.28189E+00
          1.21231E+00 1.15595E+00 1.14858E+00 1.14311E+00 1.14237E+00
          1.14187E+00 1.14279E+00                                     5.402E+00
 2.00E+04 1.30651E+01 1.26099E+01 1.21316E+01 1.16190E+01 1.11083E+01
          1.01970E+01 9.36966E+00 8.61214E+00 7.91526E+00 7.27162E+00
          6.67443E+00 6.11665E+00 5.61692E+00 5.15458E+00 4.73425E+00
          4.32892E+00 3.93286E+00 3.54035E+00 3.14124E+00 2.71550E+00
          2.23943E+00 1.97444E+00 1.68362E+00 1.42449E+00 1.12865E+00
          1.04464E+00 9.80970E-01 9.73640E-01 9.66700E-01 9.65675E-01
          9.64783E-01 9.66736E-01                                     5.432E+00
 3.00E+04 1.38309E+01 1.32821E+01 1.27085E+01 1.20994E+01 1.14994E+01
          1.04515E+01 9.51904E+00 8.67719E+00 7.91473E+00 7.22469E+00
          6.58019E+00 5.99878E+00 5.48748E+00 5.01611E+00 4.59200E+00
          4.18824E+00 3.79203E+00 3.39849E+00 2.99905E+00 2.57710E+00
          2.10901E+00 1.84578E+00 1.54922E+00 1.27600E+00 9.47020E-01
          8.48750E-01 7.76100E-01 7.67800E-01 7.59680E-01 7.58477E-01
          7.57347E-01 7.58545E-01                                     5.485E+00
 4.00E+04 1.44086E+01 1.37754E+01 1.31195E+01 1.24323E+01 1.17632E+01
          1.06113E+01 9.60026E+00 8.69773E+00 7.88742E+00 7.16059E+00
          6.48788E+00 5.88807E+00 5.37302E+00 4.89803E+00 4.46954E+00
          4.07056E+00 3.67769E+00 3.28673E+00 2.89039E+00 2.47464E+00
          2.01634E+00 1.75717E+00 1.46066E+00 1.18207E+00 8.36880E-01
          7.31800E-01 6.54600E-01 6.45710E-01 6.37100E-01 6.35908E-01
          6.34783E-01 6.34888E-01                                     5.524E+00
 5.00E+04 1.49003E+01 1.41664E+01 1.34178E+01 1.26529E+01 1.19217E+01
          1.06849E+01 9.62016E+00 8.68659E+00 7.85752E+00 7.11100E+00
          6.42614E+00 5.81540E+00 5.29513E+00 4.81166E+00 4.37024E+00
          3.97017E+00 3.57475E+00 3.17836E+00 2.77700E+00 2.36995E+00
          1.93962E+00 1.69464E+00 1.40109E+00 1.11246E+00 7.54370E-01
          6.54170E-01 5.72390E-01 5.61970E-01 5.53640E-01 5.52649E-01
          5.51746E-01 5.50797E-01                                     5.554E+00
 6.00E+04 1.53508E+01 1.45195E+01 1.36833E+01 1.28478E+01 1.20620E+01
          1.07499E+01 9.63605E+00 8.67348E+00 7.82683E+00 7.05764E+00
          6.35576E+00 5.73676E+00 5.20765E+00 4.71492E+00 4.26168E+00
          3.86279E+00 3.47453E+00 3.09009E+00 2.70378E+00 2.30686E+00
          1.87668E+00 1.63000E+00 1.33739E+00 1.05345E+00 7.00460E-01
          5.96400E-01 5.09470E-01 4.99140E-01 4.92730E-01 4.92001E-01
          4.90421E-01 4.88953E-01                                     5.581E+00
 8.00E+04 1.61969E+01 1.51671E+01 1.41564E+01 1.31882E+01 1.23035E+01
          1.08519E+01 9.64741E+00 8.62750E+00 7.74516E+00 6.94383E+00
          6.21365E+00 5.59476E+00 5.06022E+00 4.56222E+00 4.09769E+00
          3.69812E+00 3.31846E+00 2.93816E+00 2.55313E+00 2.16640E+00
          1.76286E+00 1.53304E+00 1.25404E+00 9.71900E-01 6.08840E-01
          5.08230E-01 4.24800E-01 4.13920E-01 4.05680E-01 4.04863E-01
          4.04198E-01 4.02100E-01                                     5.637E+00
 1.00E+05 1.69399E+01 1.57192E+01 1.45475E+01 1.34691E+01 1.25102E+01
          1.09537E+01 9.68561E+00 8.61574E+00 7.68902E+00 6.85892E+00
          6.10705E+00 5.48147E+00 4.93742E+00 4.42741E+00 3.95051E+00
          3.54457E+00 3.17904E+00 2.81232E+00 2.43771E+00 2.05965E+00
          1.66956E+00 1.45024E+00 1.17971E+00 9.03120E-01 5.47560E-01
          4.48370E-01 3.64840E-01 3.53620E-01 3.45900E-01 3.45229E-01
          3.44582E-01 3.42743E-01                                     5.699E+00
 1.50E+05 1.87353E+01 1.69943E+01 1.54007E+01 1.40659E+01 1.29564E+01
          1.11854E+01 9.79845E+00 8.62800E+00 7.59189E+00 6.68532E+00
          5.91765E+00 5.27548E+00 4.71613E+00 4.19262E+00 3.69869E+00
          3.26130E+00 2.90125E+00 2.55315E+00 2.20083E+00 1.84924E+00
          1.49031E+00 1.28883E+00 1.03867E+00 7.80350E-01 4.44450E-01
          3.49970E-01 2.70400E-01 2.59740E-01 2.52170E-01 2.51338E-01
          2.50374E-01 2.50572E-01                                     5.878E+00
 2.00E+05 2.03081E+01 1.81667E+01 1.62466E+01 1.47075E+01 1.34639E+01
          1.14464E+01 9.87265E+00 8.59427E+00 7.50890E+00 6.57378E+00
          5.80803E+00 5.16658E+00 4.59548E+00 4.05972E+00 3.54913E+00
          3.08097E+00 2.69354E+00 2.35514E+00 2.02247E+00 1.69651E+00
          1.36181E+00 1.17128E+00 9.37520E-01 6.97420E-01 3.80290E-01
          2.89030E-01 2.15100E-01 2.05570E-01 1.97880E-01 1.96615E-01
          1.95770E-01 1.97327E-01                                     6.085E+00
 3.00E+05 2.32549E+01 2.01517E+01 1.74945E+01 1.55919E+01 1.42029E+01
          1.19574E+01 1.02046E+01 8.74324E+00 7.55480E+00 6.56122E+00
          5.74637E+00 5.07201E+00 4.47291E+00 3.91521E+00 3.38858E+00
          2.89818E+00 2.46792E+00 2.12401E+00 1.80810E+00 1.50088E+00
          1.19416E+00 1.02371E+00 8.12480E-01 5.93250E-01 3.05630E-01
          2.24440E-01 1.56590E-01 1.47510E-01 1.40620E-01 1.39641E-01
          1.38412E-01 1.40625E-01                                     6.543E+00
 4.00E+05 2.57400E+01 2.18818E+01 1.86519E+01 1.64755E+01 1.49665E+01
          1.24535E+01 1.05268E+01 8.91933E+00 7.65840E+00 6.65026E+00
          5.81635E+00 5.10944E+00 4.48261E+00 3.90504E+00 3.36210E+00
          2.85178E+00 2.38848E+00 2.00381E+00 1.69553E+00 1.39277E+00
          1.09616E+00 9.41820E-01 7.45760E-01 5.38050E-01 2.66750E-01
          1.90400E-01 1.27370E-01 1.19000E-01 1.12400E-01 1.11441E-01
          1.10649E-01 1.11649E-01                                     7.038E+00
 5.00E+05 2.78962E+01 2.33912E+01 1.96775E+01 1.72830E+01 1.56814E+01
          1.29144E+01 1.08446E+01 9.14726E+00 7.83063E+00 6.79875E+00
          5.94536E+00 5.20942E+00 4.55527E+00 3.95813E+00 3.39965E+00
          2.87286E+00 2.38574E+00 1.96227E+00 1.63388E+00 1.33553E+00
          1.04524E+00 8.95660E-01 7.06230E-01 5.05420E-01 2.44200E-01
          1.71650E-01 1.10570E-01 1.02360E-01 9.61400E-02 9.53903E-02
          9.47404E-02 9.44691E-02                                     7.539E+00
 6.00E+05 2.98003E+01 2.47278E+01 2.05929E+01 1.80146E+01 1.63371E+01
          1.33361E+01 1.11359E+01 9.39107E+00 8.04152E+00 6.98293E+00
          6.10459E+00 5.34166E+00 4.66250E+00 4.04611E+00 3.47232E+00
          2.93068E+00 2.42441E+00 1.96998E+00 1.60535E+00 1.30772E+00
          1.01954E+00 8.71540E-01 6.84620E-01 4.86840E-01 2.30850E-01
          1.60210E-01 9.98900E-02 9.17500E-02 8.57800E-02 8.51793E-02
          8.46710E-02 8.34656E-02                                     8.032E+00
 8.00E+05 3.29953E+01 2.69883E+01 2.21582E+01 1.92739E+01 1.74710E+01
          1.40966E+01 1.16797E+01 9.88116E+00 8.49911E+00 7.39585E+00
          6.46656E+00 5.65523E+00 4.93383E+00 4.28220E+00 3.67859E+00
          3.10903E+00 2.57051E+00 2.06955E+00 1.63370E+00 1.30432E+00
          1.01235E+00 8.62590E-01 6.74120E-01 4.75450E-01 2.19130E-01
          1.48300E-01 8.75800E-02 7.94400E-02 7.36200E-02 7.31583E-02
          7.27539E-02 7.10449E-02                                     8.976E+00
 1.00E+06 3.55674E+01 2.88319E+01 2.34541E+01 2.03172E+01 1.84064E+01
          1.47634E+01 1.22123E+01 1.03676E+01 8.96008E+00 7.82075E+00
          6.84914E+00 5.99783E+00 5.24143E+00 4.55847E+00 3.92651E+00
          3.33016E+00 2.76279E+00 2.22429E+00 1.73213E+00 1.33973E+00
          1.03784E+00 8.82840E-01 6.88090E-01 4.83100E-01 2.17750E-01
          1.43780E-01 8.12900E-02 7.30200E-02 6.70700E-02 6.65779E-02
          6.62231E-02 6.49109E-02                                     9.858E+00
 1.50E+06 4.02567E+01 3.22396E+01 2.58890E+01 2.22855E+01 2.01673E+01
          1.61106E+01 1.34927E+01 1.15499E+01 1.00552E+01 8.82601E+00
          7.77255E+00 6.84719E+00 6.02094E+00 5.27030E+00 4.57487E+00
          3.91872E+00 3.28973E+00 2.67767E+00 2.08530E+00 1.54736E+00
          1.15454E+00 9.80020E-01 7.60330E-01 5.29570E-01 2.30200E-01
          1.45920E-01 7.64800E-02 6.74300E-02 6.03900E-02 5.95601E-02
          5.89199E-02 5.90019E-02                                     1.179E+01
 2.00E+06 4.34218E+01 3.45490E+01 2.75563E+01 2.36630E+01 2.14451E+01
          1.72195E+01 1.46123E+01 1.26069E+01 1.10327E+01 9.72429E+00
          8.60526E+00 7.62343E+00 6.74383E+00 5.94048E+00 5.19452E+00
          4.48945E+00 3.80939E+00 3.13809E+00 2.47190E+00 1.83722E+00
          1.30579E+00 1.09742E+00 8.46230E-01 5.87200E-01 2.50090E-01
          1.55950E-01 7.83700E-02 6.79300E-02 5.90700E-02 5.78012E-02
          5.63889E-02 5.72815E-02                                     1.341E+01
 3.00E+06 4.73828E+01 3.74578E+01 2.96983E+01 2.55127E+01 2.32811E+01
          1.90699E+01 1.63783E+01 1.42857E+01 1.26254E+01 1.12343E+01
          1.00302E+01 8.96246E+00 8.00033E+00 7.11840E+00 6.29465E+00
          5.51005E+00 4.74790E+00 3.99052E+00 3.22514E+00 2.45271E+00
          1.69363E+00 1.34656E+00 1.02416E+00 7.02990E-01 2.98120E-01
          1.84370E-01 8.72300E-02 7.38900E-02 6.12600E-02 5.85508E-02
          5.60493E-02 5.57938E-02                                     1.599E+01
 4.00E+06 4.98561E+01 3.91554E+01 3.08740E+01 2.65859E+01 2.44854E+01
          2.04830E+01 1.77769E+01 1.56391E+01 1.39135E+01 1.24525E+01
          1.11793E+01 1.00459E+01 9.02231E+00 8.08278E+00 7.20426E+00
          6.36676E+00 5.55297E+00 4.74400E+00 3.91790E+00 3.04821E+00
          2.11498E+00 1.63400E+00 1.18978E+00 8.15300E-01 3.48640E-01
          2.15600E-01 9.95400E-02 8.22800E-02 6.49200E-02 6.13704E-02
          5.64489E-02 5.48553E-02                                     1.798E+01
 5.00E+06 5.13064E+01 4.01274E+01 3.15810E+01 2.73728E+01 2.55000E+01
          2.17089E+01 1.89954E+01 1.67851E+01 1.49617E+01 1.34059E+01
          1.20614E+01 1.08806E+01 9.82781E+00 8.87048E+00 7.97681E+00
          7.12012E+00 6.28055E+00 5.43532E+00 4.55462E+00 3.59563E+00
          2.51474E+00 1.92775E+00 1.34576E+00 9.27270E-01 4.01540E-01
          2.47650E-01 1.12270E-01 9.14000E-02 6.91000E-02 6.42196E-02
          5.73730E-02 5.42297E-02                                     1.958E+01
 6.00E+06 5.25451E+01 4.08648E+01 3.20369E+01 2.78993E+01 2.62321E+01
          2.25659E+01 1.98825E+01 1.76667E+01 1.58239E+01 1.42410E+01
          1.28657E+01 1.16527E+01 1.05677E+01 9.57924E+00 8.65608E+00
          7.77118E+00 6.90295E+00 6.02553E+00 5.10371E+00 4.08368E+00
          2.90038E+00 2.23157E+00 1.53470E+00 1.03380E+00 4.52490E-01
          2.79990E-01 1.25480E-01 1.00810E-01 7.33300E-02 6.70700E-02
          5.82809E-02 5.37720E-02                                     2.089E+01
 8.00E+06 5.42005E+01 4.17823E+01 3.25762E+01 2.86314E+01 2.73460E+01
          2.38597E+01 2.12504E+01 1.90469E+01 1.71893E+01 1.55760E+01
          1.41634E+01 1.29096E+01 1.17829E+01 1.07534E+01 9.79073E+00
          8.86753E+00 7.95971E+00 7.03709E+00 6.05640E+00 4.94737E+00
          3.61085E+00 2.81673E+00 1.93098E+00 1.23594E+00 5.52120E-01
          3.44350E-01 1.52120E-01 1.19650E-01 8.15399E-02 7.25613E-02
          5.99670E-02 5.32837E-02                                     2.299E+01
 1.00E+07 5.52329E+01 4.23403E+01 3.29085E+01 2.91317E+01 2.81372E+01
          2.47991E+01 2.22637E+01 2.00884E+01 1.82339E+01 1.66094E+01
          1.51781E+01 1.39019E+01 1.27513E+01 1.16975E+01 1.07112E+01
          9.76466E+00 8.83214E+00 7.88056E+00 6.86111E+00 5.69170E+00
          4.24688E+00 3.36122E+00 2.33165E+00 1.44283E+00 6.47650E-01
          4.07150E-01 1.78380E-01 1.38050E-01 8.92600E-02 7.76367E-02
          6.14624E-02 5.29175E-02                                     2.461E+01
 1.50E+07 5.65972E+01 4.31327E+01 3.34459E+01 2.99175E+01 2.93405E+01
          2.63175E+01 2.39415E+01 2.18563E+01 2.00416E+01 1.84280E+01
          1.69895E+01 1.56961E+01 1.45234E+01 1.34457E+01 1.24349E+01
          1.14630E+01 1.05023E+01 9.51547E+00 8.44520E+00 7.19076E+00
          5.58062E+00 4.54636E+00 3.26893E+00 2.04801E+00 8.66440E-01
          5.54030E-01 2.40260E-01 1.80800E-01 1.06350E-01 8.86173E-02
          6.45142E-02 5.26123E-02                                     2.750E+01
 2.00E+07 5.72867E+01 4.35449E+01 3.37434E+01 3.03597E+01 3.00215E+01
          2.72317E+01 2.49821E+01 2.29830E+01 2.12202E+01 1.96378E+01
          1.82157E+01 1.69296E+01 1.57588E+01 1.46803E+01 1.36678E+01
          1.26941E+01 1.17307E+01 1.07379E+01 9.65246E+00 8.35935E+00
          6.65321E+00 5.52372E+00 4.08081E+00 2.62456E+00 1.06249E+00
          6.92570E-01 2.97320E-01 2.19250E-01 1.20860E-01 9.76815E-02
          6.68335E-02 5.24902E-02                                     2.948E+01
 3.00E+07 5.80491E+01 4.39591E+01 3.40136E+01 3.08121E+01 3.07732E+01
          2.82758E+01 2.62040E+01 2.43419E+01 2.26795E+01 2.11742E+01
          1.98106E+01 1.85689E+01 1.74320E+01 1.63795E+01 1.53866E+01
          1.44272E+01 1.34744E+01 1.24878E+01 1.14003E+01 1.00847E+01
          8.30017E+00 7.07887E+00 5.45575E+00 3.69734E+00 1.39844E+00
          9.27160E-01 3.94480E-01 2.84640E-01 1.45400E-01 1.13142E-01
          7.12891E-02 5.21240E-02                                     3.210E+01
 4.00E+07 5.83346E+01 4.41026E+01 3.41175E+01 3.10390E+01 3.11771E+01
          2.88596E+01 2.69066E+01 2.51440E+01 2.35621E+01 2.21253E+01
          2.08198E+01 1.96279E+01 1.85338E+01 1.75182E+01 1.65571E+01
          1.56250E+01 1.46962E+01 1.37310E+01 1.26608E+01 1.13525E+01
          9.54526E+00 8.28171E+00 6.56120E+00 4.61666E+00 1.77992E+00
          1.12564E+00 4.75530E-01 3.38730E-01 1.65590E-01 1.25989E-01
          7.52869E-02 5.20020E-02                                     3.383E+01
 5.00E+07 5.83532E+01 4.41230E+01 3.41759E+01 3.11916E+01 3.14363E+01
          2.92399E+01 2.73692E+01 2.56779E+01 2.41562E+01 2.27732E+01
          2.15160E+01 2.03684E+01 1.93154E+01 1.83384E+01 1.74140E+01
          1.65170E+01 1.56219E+01 1.46882E+01 1.36442E+01 1.23474E+01
          1.05262E+01 9.24542E+00 7.49286E+00 5.44694E+00 2.19893E+00
          1.29066E+00 5.41600E-01 3.83430E-01 1.83740E-01 1.38202E-01
          7.94067E-02 5.22461E-02                                     3.508E+01
 6.00E+07 5.81678E+01 4.40371E+01 3.41841E+01 3.12834E+01 3.15981E+01
          2.94998E+01 2.76982E+01 2.60665E+01 2.45955E+01 2.32577E+01
          2.20412E+01 2.09313E+01 1.99140E+01 1.89729E+01 1.80873E+01
          1.72312E+01 1.63715E+01 1.54608E+01 1.44271E+01 1.31425E+01
          1.13437E+01 1.00659E+01 8.28231E+00 6.14301E+00 2.60414E+00
          1.46794E+00 6.01400E-01 4.24020E-01 1.99641E-01 1.48357E-01
          8.31909E-02 5.17578E-02                                     3.604E+01
 8.00E+07 5.77252E+01 4.38612E+01 3.42203E+01 3.14410E+01 3.18252E+01
          2.98487E+01 2.81323E+01 2.65776E+01 2.51756E+01 2.39045E+01
          2.27535E+01 2.17091E+01 2.07576E+01 1.98819E+01 1.90586E+01
          1.82624E+01 1.74674E+01 1.66322E+01 1.56813E+01 1.44575E+01
          1.26639E+01 1.13665E+01 9.55105E+00 7.32795E+00 3.35735E+00
          1.86065E+00 7.05020E-01 4.92890E-01 2.27549E-01 1.66935E-01
          9.00879E-02 5.20020E-02                                     3.745E+01
 1.00E+08 5.73000E+01 4.36842E+01 3.42311E+01 3.15407E+01 3.19621E+01
          3.00684E+01 2.84115E+01 2.69108E+01 2.55579E+01 2.43344E+01
          2.32308E+01 2.22346E+01 2.13332E+01 2.05101E+01 1.97420E+01
          1.90039E+01 1.82695E+01 1.74971E+01 1.66091E+01 1.54418E+01
          1.36877E+01 1.23987E+01 1.05735E+01 8.29436E+00 4.02904E+00
          2.28102E+00 7.94160E-01 5.52150E-01 2.51931E-01 1.83556E-01
          9.71680E-02 5.12695E-02                                     3.846E+01
 1.50E+08 5.63650E+01 4.32973E+01 3.42417E+01 3.17029E+01 3.21547E+01
          3.03806E+01 2.88113E+01 2.73910E+01 2.61127E+01 2.49629E+01
          2.39343E+01 2.30169E+01 2.22002E+01 2.14697E+01 2.08041E+01
          2.01799E+01 1.95716E+01 1.89364E+01 1.81932E+01 1.71662E+01
          1.55304E+01 1.42842E+01 1.24721E+01 1.01360E+01 5.44035E+00
          3.27351E+00 9.82830E-01 6.76740E-01 3.03689E-01 2.19673E-01
          1.11816E-01 5.27344E-02                                     4.008E+01
 2.00E+08 5.50031E+01 4.27354E+01 3.42322E+01 3.18429E+01 3.22562E+01
          3.05541E+01 2.90362E+01 2.76608E+01 2.64224E+01 2.53116E+01
          2.43232E+01 2.34502E+01 2.26841E+01 2.20137E+01 2.14222E+01
          2.08874E+01 2.03797E+01 1.98447E+01 1.91956E+01 1.82817E+01
          1.67944E+01 1.56175E+01 1.38329E+01 1.14776E+01 6.57858E+00
          4.13235E+00 1.14507E+00 7.84280E-01 3.47769E-01 2.50473E-01
          1.25977E-01 5.17578E-02                                     4.106E+01
 3.00E+08 5.16325E+01 4.13762E+01 3.42305E+01 3.21372E+01 3.23613E+01
          3.07290E+01 2.92642E+01 2.79401E+01 2.67504E+01 2.56889E+01
          2.47513E+01 2.39325E+01 2.32267E+01 2.26253E+01 2.21148E+01
          2.16773E+01 2.12885E+01 2.08999E+01 2.04309E+01 1.97331E+01
          1.84874E+01 1.74262E+01 1.57300E+01 1.34046E+01 8.31845E+00
          5.55428E+00 1.43650E+00 9.75190E-01 4.22749E-01 3.03116E-01
          1.48682E-01 5.17578E-02                                     4.219E+01
 4.00E+08 4.87706E+01 4.02250E+01 3.42286E+01 3.23728E+01 3.24192E+01
          3.08235E+01 2.93857E+01 2.80879E+01 2.69243E+01 2.58898E+01
          2.49814E+01 2.41944E+01 2.35240E+01 2.29626E+01 2.24993E+01
          2.21194E+01 2.18028E+01 2.15074E+01 2.11615E+01 2.06284E+01
          1.95885E+01 1.86346E+01 1.70387E+01 1.47736E+01 9.63203E+00
          6.68947E+00 1.69480E+00 1.14644E+00 4.87743E-01 3.47748E-01
          1.66748E-01 5.17578E-02                                     4.284E+01
 5.00E+08 4.66964E+01 3.93899E+01 3.42249E+01 3.25387E+01 3.24536E+01
          3.08815E+01 2.94618E+01 2.81811E+01 2.70341E+01 2.60170E+01
          2.51273E+01 2.43608E+01 2.37124E+01 2.31759E+01 2.27430E+01
          2.24019E+01 2.21356E+01 2.19065E+01 2.16498E+01 2.12409E+01
          2.03661E+01 1.95064E+01 1.80134E+01 1.58327E+01 1.06965E+01
          7.61731E+00 1.92679E+00 1.30450E+00 5.46189E-01 3.86597E-01
          1.81152E-01 5.07813E-02                                     4.328E+01
 6.00E+08 4.52655E+01 3.88134E+01 3.42216E+01 3.26526E+01 3.24769E+01
          3.09208E+01 2.95144E+01 2.82453E+01 2.71096E+01 2.61044E+01
          2.52274E+01 2.44750E+01 2.38426E+01 2.33247E+01 2.29141E+01
          2.26009E+01 2.23703E+01 2.21882E+01 2.19963E+01 2.16810E+01
          2.09459E+01 2.01771E+01 1.87836E+01 1.66744E+01 1.15654E+01
          8.41652E+00 2.27724E+00 1.44754E+00 5.99554E-01 4.22485E-01
          1.97266E-01 5.27344E-02                                     4.360E+01
 8.00E+08 4.34481E+01 3.80804E+01 3.42163E+01 3.27959E+01 3.25052E+01
          3.09705E+01 2.95814E+01 2.83277E+01 2.72071E+01 2.62176E+01
          2.53576E+01 2.46235E+01 2.40123E+01 2.35193E+01 2.31387E+01
          2.28629E+01 2.26803E+01 2.25618E+01 2.24584E+01 2.22757E+01
          2.17543E+01 2.11381E+01 1.99280E+01 1.79654E+01 1.29474E+01
          9.72741E+00 3.14080E+00 1.70525E+00 6.96018E-01 4.87915E-01
          2.24121E-01 5.07813E-02                                     4.405E+01
 1.00E+09 4.22964E+01 3.76157E+01 3.42125E+01 3.28857E+01 3.25218E+01
          3.10000E+01 2.96221E+01 2.83782E+01 2.72672E+01 2.62878E+01
          2.54383E+01 2.47161E+01 2.41184E+01 2.36412E+01 2.32799E+01
          2.30281E+01 2.28764E+01 2.27991E+01 2.27536E+01 2.26603E+01
          2.22926E+01 2.17958E+01 2.07434E+01 1.89231E+01 1.40162E+01
          1.07695E+01 3.86979E+00 1.93408E+00 7.82833E-01 5.46021E-01
          2.49512E-01 4.88281E-02                                     4.436E+01
 1.50E+09 4.05438E+01 3.69085E+01 3.42058E+01 3.30201E+01 3.25431E+01
          3.10398E+01 2.96765E+01 2.84469E+01 2.73501E+01 2.63852E+01
          2.55503E+01 2.48444E+01 2.42656E+01 2.38108E+01 2.34770E+01
          2.32597E+01 2.31529E+01 2.31349E+01 2.31732E+01 2.32130E+01
          2.30881E+01 2.27949E+01 2.20322E+01 2.05154E+01 1.59484E+01
          1.27388E+01 5.36966E+00 2.70205E+00 9.74945E-01 6.78589E-01
          3.02734E-01 5.66406E-02                                     4.482E+01
 2.00E+09 3.95495E+01 3.65071E+01 3.42017E+01 3.30956E+01 3.25540E+01
          3.10601E+01 2.97042E+01 2.84822E+01 2.73930E+01 2.64357E+01
          2.56085E+01 2.49114E+01 2.43424E+01 2.38995E+01 2.35802E+01
          2.33813E+01 2.32985E+01 2.33138E+01 2.34000E+01 2.35143E+01
          2.35263E+01 2.33554E+01 2.27887E+01 2.15137E+01 1.72765E+01
          1.41441E+01 6.54000E+00 3.72020E+00 1.14232E+00 7.93091E-01
          3.48633E-01 5.46875E-02                                     4.508E+01
 3.00E+09 3.84880E+01 3.60786E+01 3.41973E+01 3.31763E+01 3.25657E+01
          3.10815E+01 2.97331E+01 2.85187E+01 2.74370E+01 2.64870E+01
          2.56675E+01 2.49792E+01 2.44215E+01 2.39931E+01 2.36894E+01
          2.35081E+01 2.34482E+01 2.34990E+01 2.36424E+01 2.38434E+01
          2.39923E+01 2.39445E+01 2.36293E+01 2.27502E+01 1.90762E+01
          1.59942E+01 8.36108E+00 5.35448E+00 1.43126E+00 9.78882E-01
          4.28711E-01 5.46875E-02                                     4.538E+01
 4.00E+09 3.79291E+01 3.58530E+01 3.41949E+01 3.32187E+01 3.25717E+01
          3.10921E+01 2.97476E+01 2.85370E+01 2.74591E+01 2.65130E+01
          2.56983E+01 2.50150E+01 2.44626E+01 2.40408E+01 2.37449E+01
          2.35734E+01 2.35266E+01 2.35959E+01 2.37666E+01 2.40122E+01
          2.42440E+01 2.42713E+01 2.40901E+01 2.34347E+01 2.02680E+01
          1.73512E+01 9.72223E+00 6.61993E+00 1.68447E+00 1.15112E+00
          4.93164E-01 5.46875E-02                                     4.555E+01
 5.00E+09 3.75764E+01 3.57104E+01 3.41932E+01 3.32453E+01 3.25754E+01
          3.10986E+01 2.97566E+01 2.85480E+01 2.74724E+01 2.65290E+01
          2.57173E+01 2.50372E+01 2.44882E+01 2.40703E+01 2.37791E+01
          2.36138E+01 2.35754E+01 2.36558E+01 2.38428E+01 2.41164E+01
          2.44024E+01 2.44786E+01 2.43840E+01 2.38809E+01 2.11186E+01
          1.83608E+01 1.07762E+01 7.60183E+00 1.91196E+00 1.30835E+00
          5.46875E-01 6.25000E-02                                     4.566E+01
 6.00E+09 3.73285E+01 3.56103E+01 3.41921E+01 3.32640E+01 3.25778E+01
          3.11030E+01 2.97626E+01 2.85558E+01 2.74817E+01 2.65400E+01
          2.57304E+01 2.50523E+01 2.45058E+01 2.40905E+01 2.38026E+01
          2.36416E+01 2.36089E+01 2.36970E+01 2.38951E+01 2.41877E+01
          2.45120E+01 2.46231E+01 2.45897E+01 2.41956E+01 2.17581E+01
          1.91522E+01 1.16546E+01 8.44425E+00 2.60221E+00 1.45605E+00
          5.95703E-01 5.46875E-02                                     4.574E+01
 8.00E+09 3.70069E+01 3.54804E+01 3.41904E+01 3.32878E+01 3.25804E+01
          3.11085E+01 2.97704E+01 2.85657E+01 2.74937E+01 2.65538E+01
          2.57464E+01 2.50710E+01 2.45274E+01 2.41154E+01 2.38318E+01
          2.36766E+01 2.36515E+01 2.37495E+01 2.39621E+01 2.42785E+01
          2.46514E+01 2.48102E+01 2.48600E+01 2.46108E+01 2.26541E+01
          2.03229E+01 1.30441E+01 9.80037E+00 3.74576E+00 1.79834E+00
          7.01172E-01 5.46875E-02                                     4.585E+01
 1.00E+10 3.68182E+01 3.54044E+01 3.41895E+01 3.33012E+01 3.25806E+01
          3.11105E+01 2.97747E+01 2.85716E+01 2.75008E+01 2.65623E+01
          2.57564E+01 2.50827E+01 2.45401E+01 2.41282E+01 2.38465E+01
          2.36957E+01 2.36775E+01 2.37822E+01 2.40012E+01 2.43293E+01
          2.47383E+01 2.49344E+01 2.50296E+01 2.48357E+01 2.32455E+01
          2.12858E+01 1.40737E+01 1.07574E+01 4.57680E+00 2.48389E+00
          7.77344E-01 4.68750E-02                                     4.591E+01


==> anc/colstop/sbethe/sdbase/pdebr02.p08 <==
  2
 1.00E+03 7.16705E+00 7.19181E+00 7.20584E+00 7.20114E+00 7.18068E+00
          7.10813E+00 7.00066E+00 6.87162E+00 6.72642E+00 6.57031E+00
          6.40930E+00 6.24474E+00 6.07697E+00 5.90752E+00 5.73968E+00
          5.57726E+00 5.42249E+00 5.27875E+00 5.14963E+00 5.03663E+00
          4.93873E+00 4.89471E+00 4.85757E+00 4.83659E+00 4.82450E+00
          4.82307E+00 4.82211E+00 4.82195E+00 4.82183E+00 4.82182E+00
          4.82180E+00 4.82131E+00                                     5.238E+00
 1.50E+03 7.78795E+00 7.80338E+00 7.80440E+00 7.78037E+00 7.73566E+00
          7.60649E+00 7.43471E+00 7.23902E+00 7.02701E+00 6.80571E+00
          6.58294E+00 6.36005E+00 6.13711E+00 5.91567E+00 5.69839E+00
          5.48849E+00 5.28671E+00 5.09363E+00 4.90999E+00 4.73628E+00
          4.57908E+00 4.51263E+00 4.45771E+00 4.42584E+00 4.39987E+00
          4.39234E+00 4.38845E+00 4.38845E+00 4.38832E+00 4.38817E+00
          4.38831E+00 4.39221E+00                                     5.314E+00
 2.00E+03 8.23235E+00 8.23944E+00 8.22866E+00 8.18688E+00 8.11995E+00
          7.93999E+00 7.71295E+00 7.46332E+00 7.20030E+00 6.93184E+00
          6.66630E+00 6.40481E+00 6.14683E+00 5.89345E+00 5.64581E+00
          5.40581E+00 5.17340E+00 4.94784E+00 4.72853E+00 4.51529E+00
          4.31338E+00 4.22272E+00 4.14536E+00 4.09892E+00 4.06418E+00
          4.05558E+00 4.05063E+00 4.05043E+00 4.05020E+00 4.05006E+00
          4.05016E+00 4.05322E+00                                     5.348E+00
 3.00E+03 8.86523E+00 8.85671E+00 8.82442E+00 8.75111E+00 8.64550E+00
          8.37990E+00 8.06361E+00 7.73140E+00 7.39433E+00 7.06054E+00
          6.73795E+00 6.42675E+00 6.12476E+00 5.83230E+00 5.54753E+00
          5.27020E+00 4.99934E+00 4.73301E+00 4.46920E+00 4.20642E+00
          3.94374E+00 3.81581E+00 3.70153E+00 3.62886E+00 3.57734E+00
          3.56696E+00 3.55969E+00 3.55894E+00 3.55838E+00 3.55826E+00
          3.55826E+00 3.55894E+00                                     5.379E+00
 4.00E+03 9.32053E+00 9.29709E+00 9.24515E+00 9.14420E+00 9.00566E+00
          8.66998E+00 8.28397E+00 7.89040E+00 7.50099E+00 7.12295E+00
          6.76292E+00 6.41966E+00 6.08992E+00 5.77314E+00 5.46547E+00
          5.16512E+00 4.87064E+00 4.57943E+00 4.28864E+00 3.99546E+00
          3.69387E+00 3.54092E+00 3.40044E+00 3.30708E+00 3.23879E+00
          3.22528E+00 3.21499E+00 3.21372E+00 3.21281E+00 3.21267E+00
          3.21261E+00 3.21212E+00                                     5.392E+00
 5.00E+03 9.67757E+00 9.63961E+00 9.56932E+00 9.44362E+00 9.27635E+00
          8.88156E+00 8.43887E+00 7.99717E+00 7.56820E+00 7.15756E+00
          6.77035E+00 6.40400E+00 6.05452E+00 5.72042E+00 5.39670E+00
          5.08041E+00 4.76974E+00 4.46163E+00 4.15258E+00 3.83866E+00
          3.51020E+00 3.33981E+00 3.18016E+00 3.07031E+00 2.98616E+00
          2.96892E+00 2.95542E+00 2.95368E+00 2.95240E+00 2.95223E+00
          2.95212E+00 2.95117E+00                                     5.400E+00
 6.00E+03 9.97199E+00 9.91986E+00 9.83224E+00 9.68397E+00 9.49114E+00
          9.04537E+00 8.55531E+00 8.07446E+00 7.61415E+00 7.17823E+00
          6.77010E+00 6.38602E+00 6.02146E+00 5.67395E+00 5.33810E+00
          5.00996E+00 4.68744E+00 4.36707E+00 4.04479E+00 3.71578E+00
          3.36782E+00 3.18476E+00 3.01053E+00 2.88717E+00 2.78834E+00
          2.76724E+00 2.75055E+00 2.74839E+00 2.74678E+00 2.74656E+00
          2.74640E+00 2.74542E+00                                     5.405E+00
 8.00E+03 1.04425E+01 1.03630E+01 1.02430E+01 1.00545E+01 9.81746E+00
          9.28695E+00 8.72123E+00 8.17991E+00 7.67258E+00 7.19962E+00
          6.76079E+00 6.35062E+00 5.96377E+00 5.59607E+00 5.24268E+00
          4.89788E+00 4.55911E+00 4.22218E+00 3.88208E+00 3.53258E+00
          3.15856E+00 2.95879E+00 2.76389E+00 2.61941E+00 2.49463E+00
          2.46607E+00 2.44346E+00 2.44056E+00 2.43838E+00 2.43806E+00
          2.43789E+00 2.43734E+00                                     5.413E+00
 1.00E+04 1.08119E+01 1.07058E+01 1.05559E+01 1.03319E+01 1.00575E+01
          9.45839E+00 8.83421E+00 8.24785E+00 7.70642E+00 7.20715E+00
          6.74664E+00 6.31736E+00 5.91442E+00 5.53194E+00 5.16633E+00
          4.81031E+00 4.46095E+00 4.11337E+00 3.76185E+00 3.39922E+00
          3.00902E+00 2.79900E+00 2.59001E+00 2.42953E+00 2.28299E+00
          2.24789E+00 2.22012E+00 2.21659E+00 2.21392E+00 2.21352E+00
          2.21330E+00 2.21331E+00                                     5.420E+00
 1.50E+04 1.14858E+01 1.13174E+01 1.11004E+01 1.08021E+01 1.04528E+01
          9.72562E+00 8.99894E+00 8.33682E+00 7.73973E+00 7.19783E+00
          6.70246E+00 6.24017E+00 5.81141E+00 5.40447E+00 5.02019E+00
          4.64780E+00 4.28345E+00 3.92101E+00 3.55357E+00 3.17324E+00
          2.76250E+00 2.53909E+00 2.30844E+00 2.12039E+00 1.93340E+00
          1.88625E+00 1.84859E+00 1.84376E+00 1.84015E+00 1.83962E+00
          1.83933E+00 1.83959E+00                                     5.430E+00
 2.00E+04 1.21780E+01 1.17954E+01 1.13971E+01 1.09752E+01 1.05530E+01
          9.77771E+00 9.06203E+00 8.39911E+00 7.78379E+00 7.21146E+00
          6.67777E+00 6.17817E+00 5.72074E+00 5.29371E+00 4.89749E+00
          4.51684E+00 4.14764E+00 3.78500E+00 3.41974E+00 3.03289E+00
          2.60519E+00 2.37359E+00 2.13111E+00 1.92668E+00 1.71106E+00
          1.65693E+00 1.61194E+00 1.60638E+00 1.60195E+00 1.60136E+00
          1.60098E+00 1.60049E+00                                     5.430E+00
 3.00E+04 1.27886E+01 1.23343E+01 1.18607E+01 1.13589E+01 1.08601E+01
          9.96277E+00 9.15101E+00 8.41159E+00 7.73712E+00 7.12214E+00
          6.55115E+00 6.03079E+00 5.56219E+00 5.12736E+00 4.72631E+00
          4.34261E+00 3.96839E+00 3.59903E+00 3.22610E+00 2.83262E+00
          2.39917E+00 2.16194E+00 1.90663E+00 1.68338E+00 1.43446E+00
          1.36667E+00 1.31401E+00 1.30776E+00 1.30212E+00 1.30144E+00
          1.30075E+00 1.29886E+00                                     5.433E+00
 4.00E+04 1.31914E+01 1.26818E+01 1.21509E+01 1.15892E+01 1.10339E+01
          1.00492E+01 9.17055E+00 8.37979E+00 7.66605E+00 7.02208E+00
          6.43032E+00 5.89716E+00 5.42530E+00 4.98857E+00 4.58529E+00
          4.20315E+00 3.82894E+00 3.45837E+00 3.08375E+00 2.68993E+00
          2.25777E+00 2.01990E+00 1.75981E+00 1.52751E+00 1.25912E+00
          1.18266E+00 1.12521E+00 1.11856E+00 1.11218E+00 1.11142E+00
          1.11056E+00 1.10870E+00                                     5.428E+00
 5.00E+04 1.34862E+01 1.29185E+01 1.23307E+01 1.17149E+01 1.11123E+01
          1.00613E+01 9.13878E+00 8.32135E+00 7.59166E+00 6.93467E+00
          6.33598E+00 5.79796E+00 5.32461E+00 4.88425E+00 4.47327E+00
          4.08698E+00 3.70657E+00 3.32885E+00 2.94950E+00 2.56146E+00
          2.14830E+00 1.91901E+00 1.65706E+00 1.41316E+00 1.13034E+00
          1.05369E+00 9.91290E-01 9.83460E-01 9.76980E-01 9.76252E-01
          9.75487E-01 9.74274E-01                                     5.419E+00
 6.00E+04 1.37490E+01 1.31226E+01 1.24786E+01 1.18118E+01 1.11661E+01
          1.00554E+01 9.09460E+00 8.25512E+00 7.51346E+00 6.84463E+00
          6.23803E+00 5.69707E+00 5.22088E+00 4.77752E+00 4.36205E+00
          3.97714E+00 3.59974E+00 3.22504E+00 2.84870E+00 2.46492E+00
          2.05775E+00 1.83134E+00 1.57081E+00 1.32533E+00 1.03408E+00
          9.53930E-01 8.89180E-01 8.81120E-01 8.74390E-01 8.73600E-01
          8.72798E-01 8.72681E-01                                     5.409E+00
 8.00E+04 1.41745E+01 1.34428E+01 1.27004E+01 1.19480E+01 1.12321E+01
          1.00257E+01 9.00469E+00 8.12948E+00 7.36791E+00 6.68310E+00
          6.06223E+00 5.52063E+00 5.04073E+00 4.59381E+00 4.17240E+00
          3.78810E+00 3.41767E+00 3.05011E+00 2.68109E+00 2.30673E+00
          1.91204E+00 1.69222E+00 1.43703E+00 1.19256E+00 8.93050E-01
          8.09040E-01 7.41800E-01 7.33510E-01 7.26530E-01 7.25655E-01
          7.24800E-01 7.26166E-01                                     5.396E+00
 1.00E+05 1.45387E+01 1.37091E+01 1.28780E+01 1.20534E+01 1.12807E+01
          9.99592E+00 8.92818E+00 8.02316E+00 7.24089E+00 6.54552E+00
          5.91669E+00 5.37390E+00 4.89188E+00 4.44210E+00 4.01652E+00
          3.62918E+00 3.26520E+00 2.90474E+00 2.54361E+00 2.17903E+00
          1.79659E+00 1.58339E+00 1.33430E+00 1.09305E+00 7.92040E-01
          7.06960E-01 6.38970E-01 6.30570E-01 6.23530E-01 6.22639E-01
          6.21803E-01 6.23627E-01                                     5.394E+00
 1.50E+05 1.53461E+01 1.42682E+01 1.32255E+01 1.22520E+01 1.13773E+01
          9.95600E+00 8.81323E+00 7.85196E+00 7.01509E+00 6.28436E+00
          5.65046E+00 5.10054E+00 4.60889E+00 4.14864E+00 3.71454E+00
          3.31795E+00 2.96695E+00 2.62537E+00 2.28208E+00 1.93772E+00
          1.58192E+00 1.38428E+00 1.14905E+00 9.17480E-01 6.26640E-01
          5.44510E-01 4.77330E-01 4.68570E-01 4.62110E-01 4.61289E-01
          4.60709E-01 4.60819E-01                                     5.427E+00
 2.00E+05 1.61188E+01 1.47917E+01 1.35444E+01 1.24417E+01 1.14887E+01
          9.95964E+00 8.74712E+00 7.73726E+00 6.86792E+00 6.11119E+00
          5.47039E+00 4.91711E+00 4.41830E+00 3.95252E+00 3.51348E+00
          3.10778E+00 2.75067E+00 2.42050E+00 2.09193E+00 1.76645E+00
          1.43300E+00 1.24690E+00 1.02347E+00 8.02240E-01 5.24920E-01
          4.47110E-01 3.82690E-01 3.74150E-01 3.67940E-01 3.67213E-01
          3.66600E-01 3.65326E-01                                     5.499E+00
 3.00E+05 1.75449E+01 1.57653E+01 1.41576E+01 1.28483E+01 1.17837E+01
          1.00845E+01 8.74634E+00 7.63795E+00 6.72716E+00 5.95448E+00
          5.29493E+00 4.72518E+00 4.21178E+00 3.73616E+00 3.29025E+00
          2.87406E+00 2.49735E+00 2.17016E+00 1.85944E+00 1.55040E+00
          1.24165E+00 1.07714E+00 8.74650E-01 6.68820E-01 4.09860E-01
          3.38280E-01 2.78320E-01 2.70310E-01 2.64450E-01 2.63720E-01
          2.63195E-01 2.62329E-01                                     5.730E+00
 4.00E+05 1.88085E+01 1.66409E+01 1.47337E+01 1.32710E+01 1.21319E+01
          1.02885E+01 8.85801E+00 7.66981E+00 6.71495E+00 5.92807E+00
          5.25475E+00 4.66698E+00 4.13978E+00 3.65525E+00 3.20236E+00
          2.77707E+00 2.38460E+00 2.03815E+00 1.73396E+00 1.43400E+00
          1.13769E+00 9.83000E-01 7.92470E-01 5.97600E-01 3.50180E-01
          2.81320E-01 2.24080E-01 2.16490E-01 2.10840E-01 2.10110E-01
          2.09599E-01 2.09570E-01                                     6.022E+00
 5.00E+05 1.99412E+01 1.74361E+01 1.52737E+01 1.36904E+01 1.24965E+01
          1.05196E+01 9.01342E+00 7.77367E+00 6.78265E+00 5.97625E+00
          5.28816E+00 4.68303E+00 4.14048E+00 3.64502E+00 3.18355E+00
          2.74950E+00 2.34499E+00 1.97965E+00 1.66661E+00 1.37050E+00
          1.08010E+00 9.29970E-01 7.45200E-01 5.55870E-01 3.15020E-01
          2.48050E-01 1.92350E-01 1.84940E-01 1.79330E-01 1.78581E-01
          1.78069E-01 1.78215E-01                                     6.340E+00
 6.00E+05 2.09564E+01 1.81552E+01 1.57718E+01 1.40893E+01 1.28528E+01
          1.07542E+01 9.17886E+00 7.90918E+00 6.89401E+00 6.06718E+00
          5.36166E+00 4.73984E+00 4.18248E+00 3.67549E+00 3.20479E+00
          2.76208E+00 2.34705E+00 1.96556E+00 1.63410E+00 1.33848E+00
          1.04998E+00 9.01350E-01 7.18630E-01 5.31370E-01 2.93330E-01
          2.27310E-01 1.72240E-01 1.64860E-01 1.59250E-01 1.58500E-01
          1.57971E-01 1.58016E-01                                     6.666E+00
 8.00E+05 2.26695E+01 1.93866E+01 1.66446E+01 1.48040E+01 1.35023E+01
          1.12097E+01 9.51841E+00 8.21264E+00 7.17059E+00 6.31133E+00
          5.57199E+00 4.91933E+00 4.33556E+00 3.80664E+00 3.31735E+00
          2.85729E+00 2.42290E+00 2.01483E+00 1.64435E+00 1.32998E+00
          1.03757E+00 8.87130E-01 7.02330E-01 5.12910E-01 2.72120E-01
          2.05390E-01 1.49580E-01 1.42100E-01 1.36450E-01 1.35720E-01
          1.35180E-01 1.34968E-01                                     7.307E+00
 1.00E+06 2.40442E+01 2.03946E+01 1.73787E+01 1.54150E+01 1.40624E+01
          1.16305E+01 9.86536E+00 8.53059E+00 7.47013E+00 6.58708E+00
          5.82034E+00 5.14151E+00 4.53494E+00 3.98616E+00 3.47899E+00
          3.00184E+00 2.54904E+00 2.11758E+00 1.71368E+00 1.36252E+00
          1.06024E+00 9.04570E-01 7.13130E-01 5.16610E-01 2.66150E-01
          1.96520E-01 1.38390E-01 1.30670E-01 1.24930E-01 1.24221E-01
          1.23690E-01 1.23322E-01                                     7.919E+00
 1.50E+06 2.65058E+01 2.22398E+01 1.87639E+01 1.65953E+01 1.51600E+01
          1.25231E+01 1.07128E+01 9.31751E+00 8.20382E+00 7.26687E+00
          6.44947E+00 5.72339E+00 5.07170E+00 4.47934E+00 3.93144E+00
          3.41592E+00 2.92337E+00 2.44424E+00 1.97675E+00 1.53757E+00
          1.17328E+00 9.98240E-01 7.81630E-01 5.58420E-01 2.73680E-01
          1.94430E-01 1.28450E-01 1.19740E-01 1.13270E-01 1.12500E-01
          1.11912E-01 1.11641E-01                                     9.276E+00
 2.00E+06 2.81138E+01 2.34625E+01 1.97072E+01 1.74324E+01 1.59761E+01
          1.32715E+01 1.14620E+01 1.00261E+01 8.86350E+00 7.87967E+00
          7.02458E+00 6.26615E+00 5.58228E+00 4.95615E+00 4.37537E+00
          3.82832E+00 3.30269E+00 2.78431E+00 2.26808E+00 1.76964E+00
          1.32045E+00 1.11454E+00 8.65810E-01 6.13230E-01 2.91710E-01
          2.02930E-01 1.28130E-01 1.17900E-01 1.10050E-01 1.09138E-01
          1.08139E-01 1.08360E-01                                     1.041E+01
 3.00E+06 3.00581E+01 2.49562E+01 2.08911E+01 1.85384E+01 1.71293E+01
          1.44807E+01 1.26393E+01 1.11580E+01 9.94749E+00 8.91634E+00
          8.01224E+00 7.20439E+00 6.47289E+00 5.80013E+00 5.16936E+00
          4.56733E+00 3.98510E+00 3.41324E+00 2.84181E+00 2.26092E+00
          1.66241E+00 1.35804E+00 1.03778E+00 7.22910E-01 3.37700E-01
          2.30360E-01 1.36500E-01 1.22690E-01 1.10590E-01 1.08738E-01
          1.06552E-01 1.06995E-01                                     1.222E+01
 4.00E+06 3.12826E+01 2.58114E+01 2.15114E+01 1.91451E+01 1.78415E+01
          1.53544E+01 1.35401E+01 1.20523E+01 1.08141E+01 9.74724E+00
          8.80629E+00 7.96290E+00 7.19779E+00 6.49316E+00 5.83162E+00
          5.19869E+00 4.58387E+00 3.97512E+00 3.35726E+00 2.70900E+00
          2.00055E+00 1.61240E+00 1.20591E+00 8.36610E-01 3.87470E-01
          2.61720E-01 1.49000E-01 1.31270E-01 1.13720E-01 1.10543E-01
          1.06869E-01 1.06750E-01                                     1.359E+01
 5.00E+06 3.20967E+01 2.63402E+01 2.18762E+01 1.95429E+01 1.83619E+01
          1.60100E+01 1.42328E+01 1.27512E+01 1.15023E+01 1.04166E+01
          9.45455E+00 8.58978E+00 7.80370E+00 7.07858E+00 6.39643E+00
          5.74187E+00 5.10326E+00 4.46668E+00 3.81303E+00 3.11251E+00
          2.31853E+00 1.86426E+00 1.36423E+00 9.45530E-01 4.38930E-01
          2.95360E-01 1.63170E-01 1.41100E-01 1.17260E-01 1.12509E-01
          1.06964E-01 1.06476E-01                                     1.468E+01
 6.00E+06 3.26714E+01 2.66812E+01 2.20961E+01 1.98220E+01 1.87682E+01
          1.65172E+01 1.47826E+01 1.33147E+01 1.20650E+01 1.09705E+01
          9.99682E+00 9.11956E+00 8.32075E+00 7.58266E+00 6.88678E+00
          6.21697E+00 5.56067E+00 4.90247E+00 4.22020E+00 3.47752E+00
          2.61440E+00 2.10577E+00 1.52946E+00 1.04967E+00 4.90680E-01
          3.29840E-01 1.77910E-01 1.51280E-01 1.20840E-01 1.14418E-01
          1.06926E-01 1.06079E-01                                     1.558E+01
 8.00E+06 3.34157E+01 2.70800E+01 2.23329E+01 2.01882E+01 1.93597E+01
          1.72564E+01 1.56038E+01 1.41735E+01 1.29368E+01 1.18408E+01
          1.08602E+01 9.97339E+00 9.16348E+00 8.41289E+00 7.70231E+00
          7.01430E+00 6.33500E+00 5.64659E+00 4.92238E+00 4.11656E+00
          3.14843E+00 2.55601E+00 1.85553E+00 1.24619E+00 5.92420E-01
          3.98620E-01 2.07300E-01 1.71370E-01 1.27720E-01 1.18065E-01
          1.06674E-01 1.05316E-01                                     1.700E+01
 1.00E+07 3.38061E+01 2.72714E+01 2.24493E+01 2.04250E+01 1.97750E+01
          1.77968E+01 1.62153E+01 1.48187E+01 1.35925E+01 1.24953E+01
          1.15107E+01 1.06203E+01 9.80814E+00 9.05716E+00 8.34805E+00
          7.66229E+00 6.98356E+00 6.28931E+00 5.54371E+00 4.68240E+00
          3.60656E+00 2.93947E+00 2.14927E+00 1.43522E+00 6.98070E-01
          4.67240E-01 2.34470E-01 1.89930E-01 1.34500E-01 1.21738E-01
          1.05942E-01 1.04675E-01                                     1.808E+01
 1.50E+07 3.44066E+01 2.75826E+01 2.26366E+01 2.07518E+01 2.03328E+01
          1.85601E+01 1.71108E+01 1.58119E+01 1.46556E+01 1.36090E+01
          1.26601E+01 1.17941E+01 1.09979E+01 1.02564E+01 9.55139E+00
          8.86446E+00 8.17852E+00 7.46856E+00 6.69292E+00 5.77401E+00
          4.58236E+00 3.81321E+00 2.85850E+00 1.92999E+00 9.18990E-01
          6.17500E-01 2.95630E-01 2.30870E-01 1.48710E-01 1.29684E-01
          1.06018E-01 1.03638E-01                                     1.997E+01
 2.00E+07 3.46996E+01 2.77307E+01 2.27250E+01 2.09172E+01 2.06264E+01
          1.89914E+01 1.76316E+01 1.64051E+01 1.53062E+01 1.43067E+01
          1.33965E+01 1.25626E+01 1.17931E+01 1.10739E+01 1.03871E+01
          9.71416E+00 9.03778E+00 8.33187E+00 7.55154E+00 6.61106E+00
          5.36014E+00 4.53099E+00 3.47112E+00 2.38912E+00 1.11084E+00
          7.48310E-01 3.47620E-01 2.65290E-01 1.60770E-01 1.36742E-01
          1.06812E-01 1.02905E-01                                     2.122E+01
 3.00E+07 3.50113E+01 2.78597E+01 2.27778E+01 2.10637E+01 2.09299E+01
          1.94593E+01 1.82126E+01 1.70832E+01 1.60666E+01 1.51407E+01
          1.42965E+01 1.35229E+01 1.28089E+01 1.21408E+01 1.15000E+01
          1.08678E+01 1.02267E+01 9.54975E+00 8.78924E+00 7.85011E+00
          6.55551E+00 5.66506E+00 4.48156E+00 3.19501E+00 1.43553E+00
          9.70230E-01 4.34050E-01 3.22130E-01 1.81110E-01 1.49117E-01
          1.09314E-01 1.02356E-01                                     2.286E+01
 4.00E+07 3.51328E+01 2.79023E+01 2.27948E+01 2.11399E+01 2.10946E+01
          1.97164E+01 1.85347E+01 1.74637E+01 1.64985E+01 1.56209E+01
          1.48230E+01 1.40946E+01 1.34256E+01 1.28028E+01 1.22079E+01
          1.16222E+01 1.10278E+01 1.03964E+01 9.67539E+00 8.75677E+00
          7.44726E+00 6.53190E+00 5.30091E+00 3.90076E+00 1.75391E+00
          1.14570E+00 5.05340E-01 3.70000E-01 1.98270E-01 1.59637E-01
          1.13235E-01 1.01868E-01                                     2.391E+01
 5.00E+07 3.51075E+01 2.78756E+01 2.27857E+01 2.11783E+01 2.11879E+01
          1.98746E+01 1.87398E+01 1.77111E+01 1.67839E+01 1.59425E+01
          1.51798E+01 1.44866E+01 1.38534E+01 1.32675E+01 1.27113E+01
          1.21663E+01 1.16148E+01 1.10274E+01 1.03490E+01 9.46298E+00
          8.16151E+00 7.23349E+00 5.96612E+00 4.48478E+00 2.07922E+00
          1.31025E+00 5.65160E-01 4.09410E-01 2.14030E-01 1.70097E-01
          1.16417E-01 1.01562E-01                                     2.466E+01
 6.00E+07 3.50119E+01 2.78247E+01 2.27774E+01 2.12086E+01 2.12508E+01
          1.99839E+01 1.88826E+01 1.78844E+01 1.69852E+01 1.61709E+01
          1.54353E+01 1.47697E+01 1.41654E+01 1.36102E+01 1.30874E+01
          1.25785E+01 1.20661E+01 1.15203E+01 1.08840E+01 1.00341E+01
          8.75182E+00 7.82129E+00 6.53321E+00 4.99500E+00 2.38621E+00
          1.46868E+00 6.18750E-01 4.44730E-01 2.28400E-01 1.79710E-01
          1.19623E-01 1.01440E-01                                     2.523E+01
 8.00E+07 3.47691E+01 2.77113E+01 2.27670E+01 2.12572E+01 2.13335E+01
          2.01280E+01 1.90713E+01 1.81144E+01 1.72533E+01 1.64768E+01
          1.57794E+01 1.51540E+01 1.45927E+01 1.40849E+01 1.36147E+01
          1.31649E+01 1.27185E+01 1.22455E+01 1.16868E+01 1.09111E+01
          9.68404E+00 8.76505E+00 7.46175E+00 5.85282E+00 2.94490E+00
          1.79218E+00 7.14150E-01 5.07530E-01 2.54190E-01 1.97197E-01
          1.25870E-01 1.01196E-01                                     2.605E+01
 1.00E+08 3.45539E+01 2.76167E+01 2.27632E+01 2.12957E+01 2.13889E+01
          2.02224E+01 1.91942E+01 1.82637E+01 1.74272E+01 1.66754E+01
          1.60035E+01 1.54053E+01 1.48740E+01 1.43998E+01 1.39683E+01
          1.35632E+01 1.31685E+01 1.27554E+01 1.22641E+01 1.15596E+01
          1.03974E+01 9.50130E+00 8.20153E+00 6.55522E+00 3.44042E+00
          2.11636E+00 7.99620E-01 5.63670E-01 2.77170E-01 2.12925E-01
          1.31866E-01 1.00708E-01                                     2.663E+01
 1.50E+08 3.40674E+01 2.74058E+01 2.27529E+01 2.13631E+01 2.14731E+01
          2.03668E+01 1.93811E+01 1.84883E+01 1.76853E+01 1.69664E+01
          1.63286E+01 1.57682E+01 1.52806E+01 1.48593E+01 1.44940E+01
          1.41711E+01 1.38730E+01 1.35636E+01 1.31825E+01 1.26178E+01
          1.16364E+01 1.08253E+01 9.56453E+00 7.88651E+00 4.48394E+00
          2.85684E+00 9.87080E-01 6.86800E-01 3.26832E-01 2.47047E-01
          1.44958E-01 1.00830E-01                                     2.756E+01
 2.00E+08 3.34005E+01 2.71361E+01 2.27564E+01 2.14379E+01 2.15247E+01
          2.04453E+01 1.94776E+01 1.86026E+01 1.78176E+01 1.71184E+01
          1.65027E+01 1.59670E+01 1.55069E+01 1.51167E+01 1.47877E+01
          1.45088E+01 1.42653E+01 1.40249E+01 1.37335E+01 1.32904E+01
          1.24579E+01 1.17182E+01 1.05166E+01 8.85846E+00 5.31516E+00
          3.49132E+00 1.15196E+00 7.95870E-01 3.69469E-01 2.76228E-01
          1.56982E-01 1.00586E-01                                     2.810E+01
 3.00E+08 3.17158E+01 2.64524E+01 2.27476E+01 2.15747E+01 2.15659E+01
          2.05212E+01 1.95799E+01 1.87282E+01 1.79643E+01 1.72855E+01
          1.66914E+01 1.61796E+01 1.57478E+01 1.53918E+01 1.51045E+01
          1.48772E+01 1.46992E+01 1.45447E+01 1.43685E+01 1.40811E+01
          1.34695E+01 1.28709E+01 1.18096E+01 1.02303E+01 6.58080E+00
          4.53789E+00 1.44583E+00 9.86400E-01 4.41932E-01 3.26088E-01
          1.76880E-01 1.01562E-01                                     2.871E+01
 4.00E+08 3.02862E+01 2.58745E+01 2.27410E+01 2.16845E+01 2.15850E+01
          2.05573E+01 1.96292E+01 1.87901E+01 1.80386E+01 1.73726E+01
          1.67916E+01 1.62939E+01 1.58780E+01 1.55405E+01 1.52756E+01
          1.50766E+01 1.49350E+01 1.48290E+01 1.47204E+01 1.45349E+01
          1.40826E+01 1.35926E+01 1.26589E+01 1.11793E+01 7.53414E+00
          5.36873E+00 1.70367E+00 1.15613E+00 5.04621E-01 3.68591E-01
          1.94824E-01 9.96094E-02                                     2.905E+01
 5.00E+08 2.92490E+01 2.54565E+01 2.27381E+01 2.17649E+01 2.15981E+01
          2.05791E+01 1.96572E+01 1.88252E+01 1.80817E+01 1.74248E+01
          1.68533E+01 1.63661E+01 1.59611E+01 1.56356E+01 1.53845E+01
          1.52024E+01 1.50831E+01 1.50081E+01 1.49454E+01 1.48317E+01
          1.44948E+01 1.40884E+01 1.32667E+01 1.18901E+01 8.29094E+00
          6.05567E+00 1.93471E+00 1.31148E+00 5.61623E-01 4.05991E-01
          2.11670E-01 1.00586E-01                                     2.928E+01
 6.00E+08 2.85350E+01 2.51674E+01 2.27336E+01 2.18177E+01 2.16047E+01
          2.05930E+01 1.96771E+01 1.88510E+01 1.81132E+01 1.74621E+01
          1.68970E+01 1.64163E+01 1.60180E+01 1.56994E+01 1.54574E+01
          1.52883E+01 1.51865E+01 1.51346E+01 1.51036E+01 1.50415E+01
          1.47913E+01 1.44487E+01 1.37184E+01 1.24469E+01 8.93062E+00
          6.62378E+00 2.21319E+00 1.45724E+00 6.14059E-01 4.39392E-01
          2.27295E-01 1.00586E-01                                     2.945E+01
 8.00E+08 2.76255E+01 2.47995E+01 2.27289E+01 2.18865E+01 2.16154E+01
          2.06128E+01 1.97040E+01 1.88851E+01 1.81543E+01 1.75097E+01
          1.69512E+01 1.64781E+01 1.60894E+01 1.57833E+01 1.55557E+01
          1.54029E+01 1.53218E+01 1.52993E+01 1.53126E+01 1.53162E+01
          1.51823E+01 1.49434E+01 1.43701E+01 1.32617E+01 9.89757E+00
          7.58607E+00 2.83534E+00 1.71311E+00 7.08423E-01 5.02930E-01
          2.53906E-01 9.96094E-02                                     2.968E+01
 1.00E+09 2.70492E+01 2.45666E+01 2.27262E+01 2.19304E+01 2.16223E+01
          2.06251E+01 1.97207E+01 1.89059E+01 1.81793E+01 1.75390E+01
          1.69850E+01 1.65170E+01 1.61342E+01 1.58351E+01 1.56160E+01
          1.54738E+01 1.54064E+01 1.54029E+01 1.54438E+01 1.54909E+01
          1.54343E+01 1.52636E+01 1.48038E+01 1.38392E+01 1.06508E+01
          8.33776E+00 3.36342E+00 1.94444E+00 7.94256E-01 5.59326E-01
          2.75391E-01 1.01562E-01                                     2.983E+01
 1.50E+09 2.62002E+01 2.42304E+01 2.27316E+01 2.19998E+01 2.16303E+01
          2.06360E+01 1.97366E+01 1.89283E+01 1.82090E+01 1.75769E+01
          1.70315E+01 1.65726E+01 1.61986E+01 1.59077E+01 1.56957E+01
          1.55606E+01 1.55066E+01 1.55365E+01 1.56410E+01 1.57664E+01
          1.58046E+01 1.57206E+01 1.54355E+01 1.47395E+01 1.19821E+01
          9.72129E+00 4.45402E+00 2.57581E+00 9.84352E-01 6.83350E-01
          3.28125E-01 9.37500E-02                                     3.005E+01
 2.00E+09 2.57025E+01 2.40293E+01 2.27291E+01 2.20369E+01 2.16348E+01
          2.06446E+01 1.97485E+01 1.89432E+01 1.82265E+01 1.75975E+01
          1.70555E+01 1.66002E+01 1.62303E+01 1.59443E+01 1.57385E+01
          1.56113E+01 1.55678E+01 1.56122E+01 1.57378E+01 1.58958E+01
          1.59954E+01 1.59708E+01 1.57952E+01 1.52682E+01 1.28511E+01
          1.07006E+01 5.30785E+00 3.29162E+00 1.15158E+00 7.92786E-01
          3.71094E-01 1.03516E-01                                     3.018E+01
 3.00E+09 2.51724E+01 2.38149E+01 2.27262E+01 2.20761E+01 2.16391E+01
          2.06529E+01 1.97603E+01 1.89579E+01 1.82443E+01 1.76185E+01
          1.70799E+01 1.66283E+01 1.62626E+01 1.59818E+01 1.57823E+01
          1.56634E+01 1.56309E+01 1.56903E+01 1.58379E+01 1.60313E+01
          1.61973E+01 1.62362E+01 1.61790E+01 1.58533E+01 1.39550E+01
          1.20305E+01 6.60889E+00 4.41883E+00 1.44349E+00 9.86206E-01
          4.45312E-01 1.01562E-01                                     3.032E+01
 4.00E+09 2.48682E+01 2.36856E+01 2.27157E+01 2.20933E+01 2.16417E+01
          2.06619E+01 1.97717E+01 1.89701E+01 1.82565E+01 1.76305E+01
          1.70927E+01 1.66423E+01 1.62781E+01 1.59997E+01 1.58068E+01
          1.57002E+01 1.56803E+01 1.57406E+01 1.58732E+01 1.60696E+01
          1.62976E+01 1.63896E+01 1.63918E+01 1.61510E+01 1.46237E+01
          1.29611E+01 7.58729E+00 5.28732E+00 1.69621E+00 1.16547E+00
          5.07812E-01 9.37500E-02                                     3.040E+01
 5.00E+09 2.46915E+01 2.36139E+01 2.27143E+01 2.21059E+01 2.16428E+01
          2.06643E+01 1.97750E+01 1.89744E+01 1.82618E+01 1.76367E+01
          1.70994E+01 1.66497E+01 1.62874E+01 1.60122E+01 1.58223E+01
          1.57178E+01 1.56996E+01 1.57637E+01 1.59043E+01 1.61144E+01
          1.63638E+01 1.64735E+01 1.65149E+01 1.63621E+01 1.50961E+01
          1.35307E+01 8.35516E+00 6.03237E+00 1.92573E+00 1.31201E+00
          5.62500E-01 1.05469E-01                                     3.045E+01
 6.00E+09 2.45674E+01 2.35635E+01 2.27132E+01 2.21146E+01 2.16433E+01
          2.06657E+01 1.97771E+01 1.89772E+01 1.82654E+01 1.76410E+01
          1.71044E+01 1.66556E+01 1.62943E+01 1.60204E+01 1.58319E+01
          1.57290E+01 1.57131E+01 1.57804E+01 1.59259E+01 1.61434E+01
          1.64086E+01 1.65342E+01 1.66030E+01 1.64991E+01 1.54233E+01
          1.40006E+01 8.98564E+00 6.64593E+00 2.39709E+00 1.45679E+00
          6.09375E-01 1.01562E-01                                     3.049E+01
 8.00E+09 2.44045E+01 2.34975E+01 2.27121E+01 2.21267E+01 2.16448E+01
          2.06685E+01 1.97808E+01 1.89816E+01 1.82704E+01 1.76467E+01
          1.71110E+01 1.66630E+01 1.63030E+01 1.60305E+01 1.58438E+01
          1.57430E+01 1.57301E+01 1.58014E+01 1.59531E+01 1.61804E+01
          1.64653E+01 1.66104E+01 1.67172E+01 1.66807E+01 1.58630E+01
          1.46572E+01 9.97553E+00 7.64297E+00 3.20508E+00 1.83423E+00
          7.08984E-01 1.01562E-01                                     3.053E+01
 1.00E+10 2.43071E+01 2.34566E+01 2.27093E+01 2.21318E+01 2.16444E+01
          2.06711E+01 1.97862E+01 1.89883E+01 1.82769E+01 1.76524E+01
          1.71155E+01 1.66666E+01 1.63062E+01 1.60342E+01 1.58490E+01
          1.57503E+01 1.57404E+01 1.58156E+01 1.59714E+01 1.62015E+01
          1.64959E+01 1.66559E+01 1.67889E+01 1.67990E+01 1.61555E+01
          1.50792E+01 1.07169E+01 8.44659E+00 3.84073E+00 2.32373E+00
          7.94922E-01 1.01562E-01                                     3.056E+01


==> anc/colstop/sbethe/sdbase/pdebr03.p08 <==
  3
 1.00E+03 6.53125E+00 6.56908E+00 6.59910E+00 6.61543E+00 6.61998E+00
          6.60421E+00 6.56004E+00 6.49684E+00 6.41846E+00 6.32910E+00
          6.23373E+00 6.13361E+00 6.02927E+00 5.92206E+00 5.81511E+00
          5.71203E+00 5.61535E+00 5.52921E+00 5.45769E+00 5.40122E+00
          5.35588E+00 5.33442E+00 5.31414E+00 5.29979E+00 5.28759E+00
          5.28478E+00 5.28260E+00 5.28244E+00 5.28258E+00 5.28264E+00
          5.28259E+00 5.28217E+00                                     5.185E+00
 1.50E+03 7.17462E+00 7.20510E+00 7.22507E+00 7.22667E+00 7.21266E+00
          7.15272E+00 7.05718E+00 6.93909E+00 6.80363E+00 6.65577E+00
          6.50162E+00 6.34351E+00 6.18364E+00 6.02470E+00 5.86908E+00
          5.71983E+00 5.57875E+00 5.44838E+00 5.33162E+00 5.23046E+00
          5.14914E+00 5.11715E+00 5.08740E+00 5.06469E+00 5.04217E+00
          5.03700E+00 5.03296E+00 5.03198E+00 5.03021E+00 5.02981E+00
          5.02992E+00 5.03152E+00                                     5.341E+00
 2.00E+03 7.63255E+00 7.65691E+00 7.66788E+00 7.65553E+00 7.62363E+00
          7.52123E+00 7.37753E+00 7.21053E+00 7.02698E+00 6.83312E+00
          6.63605E+00 6.43816E+00 6.24129E+00 6.04797E+00 5.85975E+00
          5.67895E+00 5.50666E+00 5.34406E+00 5.19306E+00 5.05665E+00
          4.94166E+00 4.89506E+00 4.85367E+00 4.82501E+00 4.79902E+00
          4.79336E+00 4.78904E+00 4.78807E+00 4.78642E+00 4.78605E+00
          4.78618E+00 4.78763E+00                                     5.415E+00
 3.00E+03 8.28008E+00 8.29259E+00 8.28663E+00 8.24857E+00 8.18422E+00
          8.00664E+00 7.78080E+00 7.53423E+00 7.27641E+00 7.01502E+00
          6.75812E+00 6.50725E+00 6.26210E+00 6.02413E+00 5.79338E+00
          5.57094E+00 5.35682E+00 5.15040E+00 4.95211E+00 4.76524E+00
          4.59664E+00 4.52296E+00 4.45936E+00 4.41968E+00 4.38922E+00
          4.38319E+00 4.37881E+00 4.37810E+00 4.37716E+00 4.37697E+00
          4.37699E+00 4.37767E+00                                     5.478E+00
 4.00E+03 8.74202E+00 8.74241E+00 8.72020E+00 8.65884E+00 8.56599E+00
          8.32472E+00 8.03232E+00 7.72428E+00 7.41170E+00 7.10261E+00
          6.80499E+00 6.51895E+00 6.24239E+00 5.97550E+00 5.71726E+00
          5.46776E+00 5.22636E+00 4.99133E+00 4.76196E+00 4.54089E+00
          4.33297E+00 4.23770E+00 4.15526E+00 4.10489E+00 4.06901E+00
          4.06224E+00 4.05745E+00 4.05681E+00 4.05616E+00 4.05603E+00
          4.05603E+00 4.05632E+00                                     5.501E+00
 5.00E+03 9.10193E+00 9.08996E+00 9.05204E+00 8.96930E+00 8.85109E+00
          8.55503E+00 8.20744E+00 7.85023E+00 7.49534E+00 7.15035E+00
          6.82256E+00 6.51074E+00 6.21142E+00 5.92365E+00 5.64569E+00
          5.37683E+00 5.11594E+00 4.86056E+00 4.60914E+00 4.36330E+00
          4.12566E+00 4.01332E+00 3.91512E+00 3.85467E+00 3.81234E+00
          3.80439E+00 3.79875E+00 3.79807E+00 3.79746E+00 3.79734E+00
          3.79733E+00 3.79749E+00                                     5.510E+00
 6.00E+03 9.39713E+00 9.37268E+00 9.31956E+00 9.21703E+00 9.07598E+00
          8.73204E+00 8.33774E+00 7.94008E+00 7.55132E+00 7.17813E+00
          6.82680E+00 6.49492E+00 6.17803E+00 5.87407E+00 5.58101E+00
          5.29743E+00 5.02181E+00 4.75115E+00 4.48321E+00 4.21858E+00
          3.95771E+00 3.83162E+00 3.72010E+00 3.65024E+00 3.60096E+00
          3.59155E+00 3.58481E+00 3.58398E+00 3.58328E+00 3.58315E+00
          3.58313E+00 3.58329E+00                                     5.513E+00
 8.00E+03 9.86586E+00 9.81637E+00 9.73415E+00 9.59575E+00 9.41477E+00
          8.99027E+00 8.52058E+00 8.05990E+00 7.61995E+00 7.20504E+00
          6.81878E+00 6.45705E+00 6.11402E+00 5.78596E+00 5.47098E+00
          5.16620E+00 4.86961E+00 4.57745E+00 4.28637E+00 3.99508E+00
          3.70020E+00 3.55329E+00 3.42033E+00 3.33370E+00 3.27017E+00
          3.25747E+00 3.24815E+00 3.24697E+00 3.24591E+00 3.24572E+00
          3.24570E+00 3.24597E+00                                     5.512E+00
 1.00E+04 1.02312E+01 1.01569E+01 1.00472E+01 9.87685E+00 9.66171E+00
          9.17130E+00 8.64275E+00 8.13477E+00 7.65757E+00 7.21291E+00
          6.80172E+00 6.41807E+00 6.05615E+00 5.71071E+00 5.38035E+00
          5.06091E+00 4.75001E+00 4.44337E+00 4.13678E+00 3.82748E+00
          3.50903E+00 3.34714E+00 3.19767E+00 3.09674E+00 3.01950E+00
          3.00339E+00 2.99131E+00 2.98976E+00 2.98837E+00 2.98811E+00
          2.98808E+00 2.98840E+00                                     5.508E+00
 1.50E+04 1.08921E+01 1.07587E+01 1.05866E+01 1.03486E+01 1.00649E+01
          9.44994E+00 8.81683E+00 8.22855E+00 7.69032E+00 7.19761E+00
          6.74617E+00 6.32547E+00 5.93293E+00 5.55904E+00 5.20473E+00
          4.86300E+00 4.53065E+00 4.20234E+00 3.87260E+00 3.53680E+00
          3.18337E+00 2.99798E+00 2.82013E+00 2.69174E+00 2.58448E+00
          2.56030E+00 2.54152E+00 2.53922E+00 2.53761E+00 2.53738E+00
          2.53724E+00 2.53697E+00                                     5.494E+00
 2.00E+04 1.13538E+01 1.11659E+01 1.09385E+01 1.06449E+01 1.03082E+01
          9.60371E+00 8.90097E+00 8.26129E+00 7.68561E+00 7.16403E+00
          6.68658E+00 6.24338E+00 5.83194E+00 5.44062E+00 5.07232E+00
          4.71835E+00 4.37439E+00 4.03415E+00 3.69152E+00 3.34185E+00
          2.97048E+00 2.77184E+00 2.57587E+00 2.42777E+00 2.29625E+00
          2.26515E+00 2.24053E+00 2.23775E+00 2.23649E+00 2.23641E+00
          2.23611E+00 2.23462E+00                                     5.481E+00
 3.00E+04 1.21690E+01 1.17463E+01 1.13183E+01 1.08837E+01 1.04575E+01
          9.67205E+00 8.95118E+00 8.28680E+00 7.67418E+00 7.10971E+00
          6.58292E+00 6.09807E+00 5.65561E+00 5.24325E+00 4.86044E+00
          4.49565E+00 4.14291E+00 3.79786E+00 3.45219E+00 3.08830E+00
          2.68996E+00 2.47823E+00 2.26347E+00 2.09032E+00 1.92014E+00
          1.88228E+00 1.84745E+00 1.84355E+00 1.84283E+00 1.84300E+00
          1.84250E+00 1.83942E+00                                     5.451E+00
 4.00E+04 1.25532E+01 1.20706E+01 1.15841E+01 1.10937E+01 1.06166E+01
          9.74776E+00 8.96118E+00 8.24551E+00 7.59327E+00 6.99916E+00
          6.45091E+00 5.95214E+00 5.50384E+00 5.08755E+00 4.70084E+00
          4.33429E+00 3.97818E+00 3.62820E+00 3.27626E+00 2.90582E+00
          2.50060E+00 2.28363E+00 2.05929E+00 1.87291E+00 1.67954E+00
          1.63212E+00 1.59199E+00 1.58764E+00 1.58595E+00 1.58600E+00
          1.58536E+00 1.58246E+00                                     5.426E+00
 5.00E+04 1.28259E+01 1.22934E+01 1.17588E+01 1.12239E+01 1.07071E+01
          9.77401E+00 8.93773E+00 8.18472E+00 7.50453E+00 6.88811E+00
          6.32642E+00 5.81994E+00 5.36971E+00 4.95264E+00 4.56390E+00
          4.19825E+00 3.84180E+00 3.49029E+00 3.13606E+00 2.76364E+00
          2.35708E+00 2.13852E+00 1.90975E+00 1.71586E+00 1.50655E+00
          1.45201E+00 1.40830E+00 1.40342E+00 1.40017E+00 1.39989E+00
          1.39920E+00 1.39767E+00                                     5.401E+00
 6.00E+04 1.30260E+01 1.24438E+01 1.18630E+01 1.12883E+01 1.07381E+01
          9.75498E+00 8.88451E+00 8.11016E+00 7.41765E+00 6.79143E+00
          6.22501E+00 5.71864E+00 5.26873E+00 4.85040E+00 4.45570E+00
          4.08343E+00 3.71879E+00 3.35979E+00 3.00222E+00 2.63492E+00
          2.24241E+00 2.02939E+00 1.79707E+00 1.59279E+00 1.37281E+00
          1.31479E+00 1.26799E+00 1.26228E+00 1.25745E+00 1.25687E+00
          1.25632E+00 1.25628E+00                                     5.376E+00
 8.00E+04 1.33878E+01 1.27026E+01 1.20286E+01 1.13778E+01 1.07670E+01
          9.69582E+00 8.76934E+00 7.96200E+00 7.25165E+00 6.61275E+00
          6.03550E+00 5.52753E+00 5.07395E+00 4.65186E+00 4.25148E+00
          3.87767E+00 3.51587E+00 3.16048E+00 2.80754E+00 2.44660E+00
          2.06203E+00 1.85237E+00 1.62073E+00 1.41220E+00 1.17684E+00
          1.11377E+00 1.06323E+00 1.05649E+00 1.04958E+00 1.04857E+00
          1.04808E+00 1.05017E+00                                     5.337E+00
 1.00E+05 1.36807E+01 1.29031E+01 1.21474E+01 1.14339E+01 1.07752E+01
          9.63402E+00 8.66563E+00 7.83291E+00 7.10672E+00 6.46037E+00
          5.87754E+00 5.36828E+00 4.91259E+00 4.48779E+00 4.08385E+00
          3.70742E+00 3.34959E+00 2.99897E+00 2.65174E+00 2.29831E+00
          1.92316E+00 1.71802E+00 1.48909E+00 1.27963E+00 1.03658E+00
          9.70770E-01 9.18070E-01 9.10900E-01 9.03330E-01 9.02187E-01
          9.01703E-01 9.04236E-01                                     5.313E+00
 1.50E+05 1.42965E+01 1.33098E+01 1.23757E+01 1.15358E+01 1.07869E+01
          9.51101E+00 8.46521E+00 7.58646E+00 6.82716E+00 6.16416E+00
          5.58178E+00 5.06884E+00 4.60734E+00 4.17646E+00 3.76667E+00
          3.38241E+00 3.03130E+00 2.69302E+00 2.36034E+00 2.02570E+00
          1.67404E+00 1.48056E+00 1.26022E+00 1.05376E+00 8.07470E-01
          7.39720E-01 6.85100E-01 6.78130E-01 6.71940E-01 6.71149E-01
          6.70513E-01 6.71112E-01                                     5.296E+00
 2.00E+05 1.48394E+01 1.36446E+01 1.25426E+01 1.16023E+01 1.07969E+01
          9.44389E+00 8.35232E+00 7.43987E+00 6.65554E+00 5.97132E+00
          5.38114E+00 4.86258E+00 4.39140E+00 3.95156E+00 3.53775E+00
          3.15315E+00 2.80650E+00 2.48131E+00 2.15851E+00 1.83694E+00
          1.50467E+00 1.32139E+00 1.10979E+00 9.09370E-01 6.68510E-01
          6.01420E-01 5.46970E-01 5.40200E-01 5.35970E-01 5.35565E-01
          5.34966E-01 5.33325E-01                                     5.323E+00
 3.00E+05 1.58611E+01 1.43061E+01 1.29187E+01 1.18179E+01 1.09274E+01
          9.44197E+00 8.25980E+00 7.27883E+00 6.46540E+00 5.76875E+00
          5.16266E+00 4.62935E+00 4.14628E+00 3.70003E+00 3.28320E+00
          2.89384E+00 2.53664E+00 2.21580E+00 1.90752E+00 1.60181E+00
          1.29408E+00 1.12946E+00 9.34370E-01 7.44320E-01 5.13490E-01
          4.50010E-01 3.97510E-01 3.90780E-01 3.86310E-01 3.85801E-01
          3.85235E-01 3.84247E-01                                     5.474E+00
 4.00E+05 1.67663E+01 1.49174E+01 1.33038E+01 1.20881E+01 1.11428E+01
          9.54991E+00 8.30016E+00 7.26015E+00 6.41185E+00 5.70122E+00
          5.08300E+00 4.53626E+00 4.04380E+00 3.59206E+00 3.17055E+00
          2.77431E+00 2.40594E+00 2.07321E+00 1.77219E+00 1.47527E+00
          1.17917E+00 1.02404E+00 8.39300E-01 6.57280E-01 4.33230E-01
          3.71620E-01 3.20630E-01 3.13810E-01 3.08620E-01 3.07910E-01
          3.07474E-01 3.07526E-01                                     5.697E+00
 5.00E+05 1.75818E+01 1.54860E+01 1.36859E+01 1.23822E+01 1.13971E+01
          9.70690E+00 8.40065E+00 7.31937E+00 6.44043E+00 5.71181E+00
          5.08121E+00 4.52194E+00 4.01858E+00 3.55855E+00 3.13022E+00
          2.72720E+00 2.35025E+00 2.00503E+00 1.69892E+00 1.40551E+00
          1.11496E+00 9.64250E-01 7.84360E-01 6.06220E-01 3.85740E-01
          3.25110E-01 2.74860E-01 2.68070E-01 2.62770E-01 2.62030E-01
          2.61610E-01 2.61814E-01                                     5.952E+00
 6.00E+05 1.83148E+01 1.60074E+01 1.40490E+01 1.26741E+01 1.16583E+01
          9.88074E+00 8.52309E+00 7.41558E+00 6.51464E+00 5.76790E+00
          5.12337E+00 4.55195E+00 4.03757E+00 3.56815E+00 3.13216E+00
          2.72241E+00 2.33788E+00 1.98145E+00 1.66257E+00 1.36928E+00
          1.08046E+00 9.31200E-01 7.52790E-01 5.75690E-01 3.56040E-01
          2.95600E-01 2.45430E-01 2.38690E-01 2.33470E-01 2.32750E-01
          2.32340E-01 2.32376E-01                                     6.221E+00
 8.00E+05 1.95546E+01 1.69081E+01 1.46971E+01 1.32101E+01 1.21478E+01
          1.02338E+01 8.79219E+00 7.65241E+00 6.72572E+00 5.95095E+00
          5.27960E+00 4.68458E+00 4.14943E+00 3.66180E+00 3.21035E+00
          2.78693E+00 2.38779E+00 2.01150E+00 1.66383E+00 1.35560E+00
          1.06279E+00 9.11720E-01 7.30610E-01 5.50150E-01 3.25590E-01
          2.63680E-01 2.12180E-01 2.05320E-01 2.00190E-01 1.99511E-01
          1.99052E-01 1.98811E-01                                     6.760E+00
 1.00E+06 2.05511E+01 1.76500E+01 1.52484E+01 1.36753E+01 1.25770E+01
          1.05677E+01 9.07425E+00 7.91178E+00 6.96942E+00 6.17514E+00
          5.48158E+00 4.86515E+00 4.31118E+00 3.80718E+00 3.34116E+00
          2.90405E+00 2.49027E+00 2.09539E+00 1.72170E+00 1.38516E+00
          1.08253E+00 9.26270E-01 7.38220E-01 5.49980E-01 3.14840E-01
          2.49890E-01 1.95780E-01 1.88620E-01 1.83360E-01 1.82691E-01
          1.82174E-01 1.81873E-01                                     7.280E+00
 1.50E+06 2.23334E+01 1.90148E+01 1.63006E+01 1.45863E+01 1.34311E+01
          1.12886E+01 9.76589E+00 8.56208E+00 7.58162E+00 6.74630E+00
          6.01103E+00 5.35409E+00 4.76246E+00 4.22391E+00 3.72573E+00
          3.25740E+00 2.81071E+00 2.37660E+00 1.95182E+00 1.54677E+00
          1.19193E+00 1.01637E+00 8.02870E-01 5.87410E-01 3.17160E-01
          2.42460E-01 1.80290E-01 1.72070E-01 1.66020E-01 1.65260E-01
          1.64690E-01 1.64489E-01                                     8.441E+00
 2.00E+06 2.34926E+01 1.99244E+01 1.70287E+01 1.52447E+01 1.40765E+01
          1.18984E+01 1.03810E+01 9.15027E+00 8.13424E+00 7.26332E+00
          6.49856E+00 5.81580E+00 5.19830E+00 4.63269E+00 4.10827E+00
          3.61479E+00 3.14147E+00 2.67523E+00 2.21048E+00 1.75841E+00
          1.33626E+00 1.13107E+00 8.85350E-01 6.40280E-01 3.33560E-01
          2.49040E-01 1.77600E-01 1.67850E-01 1.60640E-01 1.59859E-01
          1.58978E-01 1.58801E-01                                     9.417E+00
 3.00E+06 2.48668E+01 2.10523E+01 1.79886E+01 1.61657E+01 1.50293E+01
          1.28928E+01 1.13496E+01 1.00861E+01 9.03664E+00 8.13260E+00
          7.33263E+00 6.61344E+00 5.96002E+00 5.35854E+00 4.79538E+00
          4.25932E+00 3.74225E+00 3.23481E+00 2.72668E+00 2.20638E+00
          1.65910E+00 1.36987E+00 1.05455E+00 7.48770E-01 3.79340E-01
          2.75490E-01 1.83950E-01 1.70530E-01 1.59360E-01 1.57899E-01
          1.56250E-01 1.54510E-01                                     1.097E+01
 4.00E+06 2.57346E+01 2.17085E+01 1.85135E+01 1.66918E+01 1.56294E+01
          1.36137E+01 1.20951E+01 1.08284E+01 9.75743E+00 8.82488E+00
          7.99640E+00 7.25087E+00 6.57357E+00 5.95043E+00 5.36704E+00
          4.81087E+00 4.27180E+00 3.73707E+00 3.19117E+00 2.61329E+00
          1.97157E+00 1.61156E+00 1.22006E+00 8.60320E-01 4.28730E-01
          3.06870E-01 1.95710E-01 1.77920E-01 1.61010E-01 1.58516E-01
          1.56296E-01 1.52466E-01                                     1.215E+01
 5.00E+06 2.63076E+01 2.21208E+01 1.88386E+01 1.70484E+01 1.60710E+01
          1.41545E+01 1.26653E+01 1.14037E+01 1.03238E+01 9.37603E+00
          8.53192E+00 7.77186E+00 7.08145E+00 6.44632E+00 5.85135E+00
          5.28282E+00 4.72911E+00 4.17481E+00 3.60025E+00 2.97737E+00
          2.26085E+00 1.84410E+00 1.37448E+00 9.66870E-01 4.79740E-01
          3.40480E-01 2.09030E-01 1.86440E-01 1.62930E-01 1.59130E-01
          1.56052E-01 1.51245E-01                                     1.309E+01
 6.00E+06 2.66337E+01 2.23482E+01 1.90315E+01 1.73093E+01 1.64331E+01
          1.46034E+01 1.31449E+01 1.18839E+01 1.07894E+01 9.82249E+00
          8.96397E+00 8.19537E+00 7.50097E+00 6.86459E+00 6.26844E+00
          5.69685E+00 5.13790E+00 4.57548E+00 3.98392E+00 3.31741E+00
          2.51643E+00 2.04375E+00 1.51473E+00 1.06791E+00 5.38030E-01
          3.76450E-01 2.21770E-01 1.94730E-01 1.65340E-01 1.59950E-01
          1.54602E-01 1.50452E-01                                     1.386E+01
 8.00E+06 2.72115E+01 2.27033E+01 1.92819E+01 1.76420E+01 1.69101E+01
          1.51775E+01 1.37818E+01 1.25599E+01 1.14897E+01 1.05356E+01
          9.68189E+00 8.91212E+00 8.21246E+00 7.56808E+00 6.96210E+00
          6.37892E+00 5.80545E+00 5.22317E+00 4.60143E+00 3.88370E+00
          2.99141E+00 2.44665E+00 1.81464E+00 1.26116E+00 6.39050E-01
          4.43870E-01 2.48080E-01 2.11560E-01 1.69450E-01 1.61333E-01
          1.53534E-01 1.49567E-01                                     1.506E+01
 1.00E+07 2.75378E+01 2.29067E+01 1.94408E+01 1.78803E+01 1.72632E+01
          1.56087E+01 1.42587E+01 1.30615E+01 1.20033E+01 1.10553E+01
          1.02069E+01 9.44306E+00 8.74976E+00 8.11168E+00 7.51068E+00
          6.92925E+00 6.35167E+00 5.75468E+00 5.10613E+00 4.35694E+00
          3.42009E+00 2.82969E+00 2.11159E+00 1.44280E+00 7.25890E-01
          5.06820E-01 2.74850E-01 2.28190E-01 1.72550E-01 1.62104E-01
          1.53549E-01 1.48926E-01                                     1.598E+01
 1.50E+07 2.79207E+01 2.31658E+01 1.96719E+01 1.82339E+01 1.77825E+01
          1.62662E+01 1.49904E+01 1.38467E+01 1.28301E+01 1.19200E+01
          1.11100E+01 1.03827E+01 9.71924E+00 9.10234E+00 8.51718E+00
          7.94765E+00 7.37510E+00 6.76985E+00 6.09480E+00 5.30149E+00
          4.27785E+00 3.60310E+00 2.74697E+00 1.89676E+00 9.36500E-01
          6.50890E-01 3.30080E-01 2.62930E-01 1.81990E-01 1.66241E-01
          1.51827E-01 1.48211E-01                                     1.757E+01
 2.00E+07 2.81155E+01 2.32733E+01 1.97496E+01 1.83740E+01 1.80206E+01
          1.66242E+01 1.54317E+01 1.43487E+01 1.33737E+01 1.24921E+01
          1.17015E+01 1.09903E+01 1.03458E+01 9.75310E+00 9.19301E+00
          8.64604E+00 8.09377E+00 7.50654E+00 6.84171E+00 6.03226E+00
          4.94970E+00 4.22365E+00 3.28207E+00 2.30938E+00 1.12581E+00
          7.75650E-01 3.76110E-01 2.92420E-01 1.91020E-01 1.70799E-01
          1.51001E-01 1.47766E-01                                     1.862E+01
 3.00E+07 2.83252E+01 2.33829E+01 1.98268E+01 1.85267E+01 1.82876E+01
          1.70177E+01 1.59135E+01 1.49061E+01 1.39950E+01 1.31699E+01
          1.24291E+01 1.17634E+01 1.11617E+01 1.06106E+01 1.00919E+01
          9.58624E+00 9.07435E+00 8.52380E+00 7.88721E+00 7.08889E+00
          5.97888E+00 5.20679E+00 4.16803E+00 3.02793E+00 1.44367E+00
          9.87790E-01 4.53760E-01 3.42230E-01 2.07720E-01 1.80252E-01
          1.51062E-01 1.47339E-01                                     1.999E+01
 4.00E+07 2.84064E+01 2.34189E+01 1.98524E+01 1.85973E+01 1.84224E+01
          1.72263E+01 1.61789E+01 1.52237E+01 1.43594E+01 1.35767E+01
          1.28737E+01 1.22424E+01 1.16734E+01 1.11548E+01 1.06700E+01
          1.02008E+01 9.72715E+00 9.21504E+00 8.61415E+00 7.84404E+00
          6.74367E+00 5.96031E+00 4.88090E+00 3.63957E+00 1.74091E+00
          1.16245E+00 5.21020E-01 3.86060E-01 2.22500E-01 1.88797E-01
          1.52374E-01 1.47034E-01                                     2.087E+01
 5.00E+07 2.84043E+01 2.34171E+01 1.98635E+01 1.86411E+01 1.85045E+01
          1.73578E+01 1.63501E+01 1.54327E+01 1.46033E+01 1.38529E+01
          1.31785E+01 1.25732E+01 1.20290E+01 1.15354E+01 1.10776E+01
          1.06386E+01 1.01990E+01 9.72458E+00 9.16345E+00 8.43043E+00
          7.35382E+00 6.56917E+00 5.46467E+00 4.15509E+00 2.03422E+00
          1.32105E+00 5.78090E-01 4.23300E-01 2.36720E-01 1.97815E-01
          1.54144E-01 1.46912E-01                                     2.150E+01
 6.00E+07 2.83543E+01 2.33966E+01 1.98714E+01 1.86753E+01 1.85616E+01
          1.74504E+01 1.64720E+01 1.55833E+01 1.47808E+01 1.40551E+01
          1.34021E+01 1.28159E+01 1.22900E+01 1.18155E+01 1.13800E+01
          1.09683E+01 1.05614E+01 1.01244E+01 9.60316E+00 8.90585E+00
          7.85180E+00 7.07034E+00 5.95754E+00 4.60992E+00 2.31219E+00
          1.46765E+00 6.29600E-01 4.58490E-01 2.50240E-01 2.05803E-01
          1.56433E-01 1.46851E-01                                     2.198E+01
 8.00E+07 2.82049E+01 2.33365E+01 1.98828E+01 1.87286E+01 1.86406E+01
          1.75787E+01 1.66402E+01 1.57903E+01 1.50244E+01 1.43334E+01
          1.37125E+01 1.31564E+01 1.26600E+01 1.22164E+01 1.18150E+01
          1.14428E+01 1.10830E+01 1.07027E+01 1.02485E+01 9.62448E+00
          8.63833E+00 7.87931E+00 6.76332E+00 5.36135E+00 2.81003E+00
          1.76604E+00 7.23030E-01 5.19790E-01 2.74510E-01 2.21741E-01
          1.60934E-01 1.46942E-01                                     2.268E+01
 1.00E+08 2.80650E+01 2.32825E+01 1.98942E+01 1.87723E+01 1.86992E+01
          1.76704E+01 1.67576E+01 1.59318E+01 1.51882E+01 1.45187E+01
          1.39187E+01 1.33836E+01 1.29090E+01 1.24888E+01 1.21136E+01
          1.17719E+01 1.14481E+01 1.11116E+01 1.07106E+01 1.01496E+01
          9.23216E+00 8.50304E+00 7.40027E+00 5.97343E+00 3.24938E+00
          2.05812E+00 8.07710E-01 5.75130E-01 2.96439E-01 2.36282E-01
          1.65421E-01 1.46778E-01                                     2.318E+01
 1.50E+08 2.77535E+01 2.31639E+01 1.99177E+01 1.88542E+01 1.87977E+01
          1.78185E+01 1.69421E+01 1.61486E+01 1.54342E+01 1.47936E+01
          1.42240E+01 1.37218E+01 1.32835E+01 1.29037E+01 1.25743E+01
          1.22850E+01 1.20233E+01 1.17620E+01 1.14550E+01 1.10154E+01
          1.02500E+01 9.60026E+00 8.55753E+00 7.12887E+00 4.16330E+00
          2.71986E+00 9.95500E-01 6.97380E-01 3.44420E-01 2.68585E-01
          1.76285E-01 1.46790E-01                                     2.399E+01
 2.00E+08 2.73072E+01 2.29908E+01 1.99342E+01 1.89244E+01 1.88574E+01
          1.79036E+01 1.70447E+01 1.62671E+01 1.55680E+01 1.49439E+01
          1.43930E+01 1.39121E+01 1.34972E+01 1.31434E+01 1.28428E+01
          1.25866E+01 1.23641E+01 1.21506E+01 1.19058E+01 1.15543E+01
          1.09097E+01 1.03285E+01 9.35376E+00 7.96150E+00 4.89291E+00
          3.28222E+00 1.16077E+00 8.05870E-01 3.85959E-01 2.96570E-01
          1.86371E-01 1.46484E-01                                     2.447E+01
 3.00E+08 2.61819E+01 2.25417E+01 1.99431E+01 1.90366E+01 1.89105E+01
          1.79859E+01 1.71496E+01 1.63924E+01 1.57124E+01 1.51080E+01
          1.45788E+01 1.41219E+01 1.37338E+01 1.34100E+01 1.31443E+01
          1.29296E+01 1.27574E+01 1.26068E+01 1.24432E+01 1.22023E+01
          1.17205E+01 1.12512E+01 1.04099E+01 9.11997E+00 6.00103E+00
          4.20053E+00 1.45246E+00 9.96610E-01 4.57549E-01 3.44406E-01
          2.04285E-01 1.45996E-01                                     2.502E+01
 4.00E+08 2.52291E+01 2.21588E+01 1.99431E+01 1.91165E+01 1.89323E+01
          1.80233E+01 1.72002E+01 1.64557E+01 1.57882E+01 1.51964E+01
          1.46798E+01 1.42363E+01 1.38632E+01 1.35568E+01 1.33119E+01
          1.31222E+01 1.29809E+01 1.28694E+01 1.27572E+01 1.25870E+01
          1.22131E+01 1.18246E+01 1.10931E+01 9.90783E+00 6.82783E+00
          4.92828E+00 1.70828E+00 1.16527E+00 5.19588E-01 3.85607E-01
          2.21436E-01 1.45508E-01                                     2.534E+01
 5.00E+08 2.45396E+01 2.18811E+01 1.99417E+01 1.91714E+01 1.89437E+01
          1.80443E+01 1.72298E+01 1.64940E+01 1.58350E+01 1.52522E+01
          1.47445E+01 1.43101E+01 1.39461E+01 1.36499E+01 1.34177E+01
          1.32452E+01 1.31262E+01 1.30427E+01 1.29662E+01 1.28469E+01
          1.25508E+01 1.22195E+01 1.15745E+01 1.04945E+01 7.49443E+00
          5.51312E+00 1.93744E+00 1.32239E+00 5.75849E-01 4.21272E-01
          2.35596E-01 1.45996E-01                                     2.555E+01
 6.00E+08 2.40634E+01 2.16892E+01 1.99406E+01 1.92094E+01 1.89519E+01
          1.80596E+01 1.72509E+01 1.65207E+01 1.58674E+01 1.52905E+01
          1.47886E+01 1.43603E+01 1.40033E+01 1.37152E+01 1.34928E+01
          1.33325E+01 1.32289E+01 1.31655E+01 1.31159E+01 1.30348E+01
          1.27994E+01 1.25158E+01 1.19403E+01 1.09406E+01 8.02952E+00
          6.02254E+00 2.19256E+00 1.46422E+00 6.27519E-01 4.55109E-01
          2.50488E-01 1.46484E-01                                     2.570E+01
 8.00E+08 2.34582E+01 2.14458E+01 1.99401E+01 1.92590E+01 1.89640E+01
          1.80808E+01 1.72793E+01 1.65561E+01 1.59098E+01 1.53404E+01
          1.48461E+01 1.44258E+01 1.40780E+01 1.38008E+01 1.35916E+01
          1.34476E+01 1.33650E+01 1.33294E+01 1.33179E+01 1.32919E+01
          1.31451E+01 1.29316E+01 1.24609E+01 1.15911E+01 8.86353E+00
          6.85482E+00 2.72771E+00 1.72099E+00 7.21599E-01 5.16541E-01
          2.73926E-01 1.45508E-01                                     2.592E+01
 1.00E+09 2.30742E+01 2.12917E+01 1.99404E+01 1.92912E+01 1.89724E+01
          1.80948E+01 1.72976E+01 1.65785E+01 1.59363E+01 1.53714E+01
          1.48817E+01 1.44667E+01 1.41249E+01 1.38546E+01 1.36538E+01
          1.35203E+01 1.34513E+01 1.34340E+01 1.34483E+01 1.34606E+01
          1.33761E+01 1.32123E+01 1.28179E+01 1.20478E+01 9.49232E+00
          7.51389E+00 3.18694E+00 1.95009E+00 8.06901E-01 5.72296E-01
          2.96875E-01 1.46484E-01                                     2.607E+01
 1.50E+09 2.24887E+01 2.10569E+01 1.99412E+01 1.93405E+01 1.89852E+01
          1.81150E+01 1.73239E+01 1.66104E+01 1.59738E+01 1.54140E+01
          1.49301E+01 1.45219E+01 1.41895E+01 1.39306E+01 1.37425E+01
          1.36235E+01 1.35726E+01 1.35810E+01 1.36344E+01 1.37065E+01
          1.37200E+01 1.36351E+01 1.33693E+01 1.27775E+01 1.05691E+01
          8.70435E+00 4.14421E+00 2.52753E+00 9.95411E-01 6.95190E-01
          3.46680E-01 1.48438E-01                                     2.629E+01
 2.00E+09 2.21568E+01 2.09236E+01 1.99411E+01 1.93675E+01 1.89910E+01
          1.81246E+01 1.73368E+01 1.66266E+01 1.59932E+01 1.54362E+01
          1.49558E+01 1.45514E+01 1.42239E+01 1.39702E+01 1.37885E+01
          1.36774E+01 1.36371E+01 1.36600E+01 1.37342E+01 1.38395E+01
          1.39114E+01 1.38757E+01 1.36890E+01 1.32128E+01 1.12749E+01
          9.52328E+00 4.88989E+00 3.14363E+00 1.16176E+00 8.03345E-01
          3.86230E-01 1.50391E-01                                     2.641E+01
 3.00E+09 2.18029E+01 2.07808E+01 1.99399E+01 1.93951E+01 1.89959E+01
          1.81335E+01 1.73491E+01 1.66424E+01 1.60125E+01 1.54591E+01
          1.49824E+01 1.45825E+01 1.42593E+01 1.40112E+01 1.38362E+01
          1.37335E+01 1.37045E+01 1.37428E+01 1.38392E+01 1.39800E+01
          1.41181E+01 1.41410E+01 1.40514E+01 1.37206E+01 1.21575E+01
          1.06073E+01 6.02376E+00 4.12465E+00 1.45252E+00 9.93835E-01
          4.56055E-01 1.48438E-01                                     2.655E+01
 4.00E+09 2.16167E+01 2.07055E+01 1.99388E+01 1.94088E+01 1.89976E+01
          1.81371E+01 1.73546E+01 1.66497E+01 1.60220E+01 1.54708E+01
          1.49964E+01 1.45985E+01 1.42774E+01 1.40322E+01 1.38609E+01
          1.37627E+01 1.37397E+01 1.37861E+01 1.38943E+01 1.40545E+01
          1.42290E+01 1.42853E+01 1.42537E+01 1.40130E+01 1.26995E+01
          1.13089E+01 6.87327E+00 4.90565E+00 1.70637E+00 1.16235E+00
          5.17578E-01 1.44531E-01                                     2.663E+01
 5.00E+09 2.14995E+01 2.06579E+01 1.99379E+01 1.94172E+01 1.89983E+01
          1.81389E+01 1.73575E+01 1.66540E+01 1.60277E+01 1.54781E+01
          1.50050E+01 1.46084E+01 1.42887E+01 1.40452E+01 1.38762E+01
          1.37808E+01 1.37616E+01 1.38131E+01 1.39289E+01 1.41015E+01
          1.42991E+01 1.43769E+01 1.43837E+01 1.42049E+01 1.30705E+01
          1.18045E+01 7.53197E+00 5.52943E+00 1.96509E+00 1.31763E+00
          5.77148E-01 1.44531E-01                                     2.668E+01
 6.00E+09 2.14171E+01 2.06246E+01 1.99374E+01 1.94232E+01 1.89989E+01
          1.81403E+01 1.73598E+01 1.66571E+01 1.60317E+01 1.54830E+01
          1.50108E+01 1.46151E+01 1.42962E+01 1.40541E+01 1.38867E+01
          1.37934E+01 1.37766E+01 1.38317E+01 1.39527E+01 1.41339E+01
          1.43477E+01 1.44401E+01 1.44744E+01 1.43413E+01 1.33436E+01
          1.21789E+01 8.07267E+00 6.06116E+00 2.36998E+00 1.46069E+00
          6.29883E-01 1.40625E-01                                     2.672E+01
 8.00E+09 2.13103E+01 2.05818E+01 1.99376E+01 1.94320E+01 1.90007E+01
          1.81433E+01 1.73636E+01 1.66616E+01 1.60368E+01 1.54889E+01
          1.50176E+01 1.46235E+01 1.43060E+01 1.40655E+01 1.39000E+01
          1.38092E+01 1.37955E+01 1.38550E+01 1.39827E+01 1.41751E+01
          1.44093E+01 1.45215E+01 1.45923E+01 1.45224E+01 1.37232E+01
          1.27154E+01 8.91577E+00 6.92030E+00 3.03743E+00 1.85596E+00
          7.20703E-01 1.36719E-01                                     2.677E+01
 1.00E+10 2.12471E+01 2.05573E+01 1.99390E+01 1.94388E+01 1.90036E+01
          1.81470E+01 1.73677E+01 1.66654E+01 1.60401E+01 1.54917E+01
          1.50211E+01 1.46280E+01 1.43120E+01 1.40724E+01 1.39080E+01
          1.38185E+01 1.38065E+01 1.38684E+01 1.40000E+01 1.41989E+01
          1.44456E+01 1.45707E+01 1.46653E+01 1.46375E+01 1.39787E+01
          1.30892E+01 9.55379E+00 7.59348E+00 3.56400E+00 2.26538E+00
          8.04688E-01 1.56250E-01                                     2.680E+01


==> anc/colstop/sbethe/sdbase/pdebr04.p08 <==
  4
 1.00E+03 6.05804E+00 6.10211E+00 6.14022E+00 6.16785E+00 6.18636E+00
          6.20347E+00 6.19673E+00 6.17238E+00 6.13343E+00 6.08357E+00
          6.02734E+00 5.96559E+00 5.89835E+00 5.82647E+00 5.75308E+00
          5.68153E+00 5.61373E+00 5.55282E+00 5.50199E+00 5.46186E+00
          5.42980E+00 5.41430E+00 5.39840E+00 5.38552E+00 5.37296E+00
          5.36981E+00 5.36728E+00 5.36697E+00 5.36675E+00 5.36671E+00
          5.36669E+00 5.36670E+00                                     5.050E+00
 1.50E+03 6.71333E+00 6.75747E+00 6.79258E+00 6.81187E+00 6.81756E+00
          6.80037E+00 6.75105E+00 6.68085E+00 6.59398E+00 6.49459E+00
          6.38777E+00 6.27525E+00 6.15856E+00 6.04009E+00 5.92351E+00
          5.81257E+00 5.70869E+00 5.61332E+00 5.52851E+00 5.45658E+00
          5.39647E+00 5.36785E+00 5.33863E+00 5.31555E+00 5.29576E+00
          5.29096E+00 5.28701E+00 5.28650E+00 5.28606E+00 5.28599E+00
          5.28599E+00 5.28588E+00                                     5.296E+00
 2.00E+03 7.18026E+00 7.22140E+00 7.25081E+00 7.25973E+00 7.25123E+00
          7.19874E+00 7.10800E+00 6.99493E+00 6.86519E+00 6.72390E+00
          6.57720E+00 6.42714E+00 6.27523E+00 6.12421E+00 5.97698E+00
          5.83689E+00 5.70498E+00 5.58201E+00 5.46956E+00 5.37067E+00
          5.28699E+00 5.24958E+00 5.21366E+00 5.18685E+00 5.16311E+00
          5.15745E+00 5.15291E+00 5.15232E+00 5.15183E+00 5.15175E+00
          5.15173E+00 5.15164E+00                                     5.421E+00
 3.00E+03 7.83955E+00 7.87116E+00 7.88660E+00 7.87386E+00 7.83762E+00
          7.71968E+00 7.55586E+00 7.37019E+00 7.17086E+00 6.96468E+00
          6.75906E+00 6.55583E+00 6.35547E+00 6.15998E+00 5.97071E+00
          5.78967E+00 5.61746E+00 5.45408E+00 5.30049E+00 5.15991E+00
          5.03795E+00 4.98603E+00 4.94003E+00 4.90897E+00 4.88092E+00
          4.87460E+00 4.86973E+00 4.86909E+00 4.86861E+00 4.86854E+00
          4.86850E+00 4.86847E+00                                     5.537E+00
 4.00E+03 8.30803E+00 8.32845E+00 8.32913E+00 8.29551E+00 8.23380E+00
          8.05850E+00 7.83357E+00 7.58979E+00 7.33708E+00 7.08295E+00
          6.83535E+00 6.59527E+00 6.36190E+00 6.13624E+00 5.91842E+00
          5.70948E+00 5.50955E+00 5.31803E+00 5.13525E+00 4.96415E+00
          4.81199E+00 4.74714E+00 4.69144E+00 4.65593E+00 4.62502E+00
          4.61844E+00 4.61353E+00 4.61289E+00 4.61244E+00 4.61237E+00
          4.61231E+00 4.61231E+00                                     5.584E+00
 5.00E+03 8.67147E+00 8.68024E+00 8.66635E+00 8.61320E+00 8.52838E+00
          8.30266E+00 8.02594E+00 7.73452E+00 7.43940E+00 7.14822E+00
          6.86871E+00 6.60098E+00 6.34308E+00 6.09496E+00 5.85601E+00
          5.62647E+00 5.40608E+00 5.19367E+00 4.98896E+00 4.79447E+00
          4.61782E+00 4.54130E+00 4.47604E+00 4.43550E+00 4.40180E+00
          4.39492E+00 4.38989E+00 4.38925E+00 4.38879E+00 4.38873E+00
          4.38867E+00 4.38868E+00                                     5.603E+00
 6.00E+03 8.96840E+00 8.96552E+00 8.93754E+00 8.86614E+00 8.76024E+00
          8.48979E+00 8.16844E+00 7.83707E+00 7.50732E+00 7.18645E+00
          6.88165E+00 6.59210E+00 6.31492E+00 6.04906E+00 5.79358E+00
          5.54803E+00 5.31180E+00 5.08317E+00 4.86129E+00 4.64823E+00
          4.45114E+00 4.36406E+00 4.28956E+00 4.24362E+00 4.20700E+00
          4.19973E+00 4.19449E+00 4.19383E+00 4.19336E+00 4.19330E+00
          4.19325E+00 4.19324E+00                                     5.611E+00
 8.00E+03 9.43733E+00 9.41162E+00 9.35697E+00 9.25246E+00 9.10933E+00
          8.76232E+00 8.36731E+00 7.97227E+00 7.58901E+00 7.22330E+00
          6.88050E+00 6.55818E+00 6.25198E+00 5.95926E+00 5.67912E+00
          5.40998E+00 5.15058E+00 4.89820E+00 4.65092E+00 4.40999E+00
          4.18043E+00 4.07493E+00 3.98324E+00 3.92624E+00 3.88352E+00
          3.87526E+00 3.86934E+00 3.86862E+00 3.86810E+00 3.86802E+00
          3.86797E+00 3.86796E+00                                     5.611E+00
 1.00E+04 9.80044E+00 9.75277E+00 9.67332E+00 9.53933E+00 9.36409E+00
          8.95337E+00 8.49951E+00 8.05554E+00 7.63246E+00 7.23416E+00
          6.86390E+00 6.51753E+00 6.19017E+00 5.87771E+00 5.57981E+00
          5.29389E+00 5.01818E+00 4.74905E+00 4.48372E+00 4.22278E+00
          3.96856E+00 3.84786E+00 3.74110E+00 3.67354E+00 3.62429E+00
          3.61475E+00 3.60784E+00 3.60701E+00 3.60640E+00 3.60630E+00
          3.60626E+00 3.60621E+00                                     5.603E+00
 1.50E+04 1.04525E+01 1.03534E+01 1.02183E+01 1.00220E+01 9.78169E+00
          9.24841E+00 8.68732E+00 8.15812E+00 7.66835E+00 7.21665E+00
          6.80159E+00 6.41481E+00 6.05281E+00 5.70781E+00 5.38133E+00
          5.06864E+00 4.76697E+00 4.47128E+00 4.17739E+00 3.88472E+00
          3.58941E+00 3.44137E+00 3.30565E+00 3.21539E+00 3.14869E+00
          3.13503E+00 3.12482E+00 3.12360E+00 3.12268E+00 3.12252E+00
          3.12246E+00 3.12241E+00                                     5.576E+00
 2.00E+04 1.09043E+01 1.07580E+01 1.05741E+01 1.03266E+01 1.00357E+01
          9.41264E+00 8.77818E+00 8.19326E+00 7.66188E+00 7.17775E+00
          6.73415E+00 6.32256E+00 5.93918E+00 5.57419E+00 5.23042E+00
          4.90174E+00 4.58450E+00 4.27296E+00 3.96231E+00 3.65133E+00
          3.33119E+00 3.16538E+00 3.00933E+00 2.90117E+00 2.81747E+00
          2.79937E+00 2.78554E+00 2.78388E+00 2.78262E+00 2.78242E+00
          2.78234E+00 2.78230E+00                                     5.549E+00
 3.00E+04 1.17133E+01 1.13375E+01 1.09566E+01 1.05691E+01 1.01878E+01
          9.47973E+00 8.82369E+00 8.21392E+00 7.64719E+00 7.12098E+00
          6.62764E+00 6.17049E+00 5.75008E+00 5.35728E+00 4.99186E+00
          4.64523E+00 4.31280E+00 3.99103E+00 3.67264E+00 3.34134E+00
          2.98381E+00 2.79853E+00 2.61908E+00 2.48470E+00 2.36773E+00
          2.34827E+00 2.32553E+00 2.32207E+00 2.32062E+00 2.32038E+00
          2.32048E+00 2.32030E+00                                     5.498E+00
 4.00E+04 1.20901E+01 1.16567E+01 1.12194E+01 1.07781E+01 1.03473E+01
          9.55627E+00 8.83373E+00 8.17108E+00 7.56280E+00 7.00489E+00
          6.48803E+00 6.01474E+00 5.58554E+00 5.18625E+00 4.81458E+00
          4.46300E+00 4.12392E+00 3.79352E+00 3.46431E+00 3.12028E+00
          2.74775E+00 2.55298E+00 2.36063E+00 2.21141E+00 2.07235E+00
          2.04481E+00 2.01727E+00 2.01340E+00 2.01128E+00 2.01098E+00
          2.01088E+00 2.01078E+00                                     5.457E+00
 5.00E+04 1.23531E+01 1.18724E+01 1.13893E+01 1.09052E+01 1.04357E+01
          9.58123E+00 8.80867E+00 8.10766E+00 7.47021E+00 6.88926E+00
          6.35758E+00 5.87512E+00 5.44205E+00 5.04036E+00 4.66543E+00
          4.31248E+00 3.97066E+00 3.63601E+00 3.30113E+00 2.95053E+00
          2.57067E+00 2.37113E+00 2.17158E+00 2.01303E+00 1.85730E+00
          1.82284E+00 1.79165E+00 1.78753E+00 1.78482E+00 1.78446E+00
          1.78421E+00 1.78413E+00                                     5.420E+00
 6.00E+04 1.25484E+01 1.20271E+01 1.15052E+01 1.09855E+01 1.04844E+01
          9.57905E+00 8.76679E+00 8.03617E+00 7.37709E+00 6.77849E+00
          6.23590E+00 5.74899E+00 5.31428E+00 4.91226E+00 4.53589E+00
          4.18292E+00 3.84046E+00 3.50401E+00 3.16635E+00 2.81266E+00
          2.42972E+00 2.22801E+00 2.02448E+00 1.85989E+00 1.69137E+00
          1.65112E+00 1.61713E+00 1.61286E+00 1.60963E+00 1.60922E+00
          1.60885E+00 1.60878E+00                                     5.387E+00
 8.00E+04 1.28454E+01 1.22385E+01 1.16380E+01 1.10524E+01 1.04974E+01
          9.51160E+00 8.64614E+00 7.88259E+00 7.20492E+00 6.59430E+00
          6.04342E+00 5.55652E+00 5.12038E+00 4.71537E+00 4.33100E+00
          3.96872E+00 3.61768E+00 3.27397E+00 2.93372E+00 2.58517E+00
          2.21474E+00 2.01731E+00 1.80850E+00 1.63109E+00 1.44605E+00
          1.39841E+00 1.36015E+00 1.35549E+00 1.35154E+00 1.35107E+00
          1.35063E+00 1.35050E+00                                     5.333E+00
 1.00E+05 1.30998E+01 1.24104E+01 1.17362E+01 1.10921E+01 1.04913E+01
          9.43874E+00 8.53266E+00 7.74481E+00 7.05260E+00 6.43505E+00
          5.87871E+00 5.38944E+00 4.95020E+00 4.54165E+00 4.15324E+00
          3.78793E+00 3.43896E+00 3.09794E+00 2.76092E+00 2.41680E+00
          2.05191E+00 1.85659E+00 1.64745E+00 1.46599E+00 1.26947E+00
          1.21800E+00 1.17671E+00 1.17165E+00 1.16734E+00 1.16685E+00
          1.16635E+00 1.16620E+00                                     5.294E+00
 1.50E+05 1.36000E+01 1.27320E+01 1.19032E+01 1.11454E+01 1.04609E+01
          9.28423E+00 8.30582E+00 7.47571E+00 6.75522E+00 6.12378E+00
          5.56650E+00 5.07287E+00 4.62741E+00 4.21218E+00 3.81727E+00
          3.44420E+00 3.09899E+00 2.76699E+00 2.44185E+00 2.11326E+00
          1.76682E+00 1.57949E+00 1.37363E+00 1.18916E+00 9.81420E-01
          9.25670E-01 8.80820E-01 8.75300E-01 8.70640E-01 8.70099E-01
          8.69551E-01 8.69471E-01                                     5.248E+00
 2.00E+05 1.40061E+01 1.29800E+01 1.20207E+01 1.11789E+01 1.04414E+01
          9.18802E+00 8.16139E+00 7.29989E+00 6.55993E+00 5.91417E+00
          5.35229E+00 4.85447E+00 4.40011E+00 3.97532E+00 3.57508E+00
          3.20112E+00 2.85989E+00 2.53890E+00 2.22265E+00 1.90661E+00
          1.57771E+00 1.39825E+00 1.19800E+00 1.01583E+00 8.07120E-01
          7.50400E-01 7.04670E-01 6.98670E-01 6.94240E-01 6.93690E-01
          6.93260E-01 6.93130E-01                                     5.250E+00
 3.00E+05 1.47843E+01 1.34696E+01 1.22795E+01 1.13040E+01 1.04931E+01
          9.13114E+00 8.03053E+00 7.11025E+00 6.34095E+00 5.68043E+00
          5.10501E+00 4.59682E+00 4.13404E+00 3.70385E+00 3.30069E+00
          2.92310E+00 2.57436E+00 2.25727E+00 1.95347E+00 1.65427E+00
          1.34820E+00 1.18195E+00 9.93990E-01 8.19770E-01 6.14650E-01
          5.58170E-01 5.12450E-01 5.06490E-01 5.02100E-01 5.01540E-01
          5.01130E-01 5.01000E-01                                     5.357E+00
 4.00E+05 1.54860E+01 1.39395E+01 1.25688E+01 1.14971E+01 1.06366E+01
          9.18401E+00 8.02783E+00 7.06243E+00 6.26756E+00 5.59597E+00
          5.00788E+00 4.48475E+00 4.01163E+00 3.57675E+00 3.17102E+00
          2.78975E+00 2.43416E+00 2.10912E+00 1.81056E+00 1.51618E+00
          1.22064E+00 1.06569E+00 8.86880E-01 7.16730E-01 5.13750E-01
          4.58550E-01 4.13120E-01 4.07120E-01 4.02660E-01 4.02060E-01
          4.01649E-01 4.01502E-01                                     5.541E+00
 5.00E+05 1.61229E+01 1.43831E+01 1.28651E+01 1.17213E+01 1.08268E+01
          9.29745E+00 8.09644E+00 7.09740E+00 6.27652E+00 5.58847E+00
          4.98846E+00 4.45380E+00 3.97097E+00 3.52886E+00 3.11748E+00
          2.73091E+00 2.36883E+00 2.03435E+00 1.73180E+00 1.44009E+00
          1.14974E+00 9.99040E-01 8.24170E-01 6.56330E-01 4.54180E-01
          3.99090E-01 3.53660E-01 3.47630E-01 3.43150E-01 3.42549E-01
          3.42137E-01 3.41908E-01                                     5.762E+00
 6.00E+05 1.67004E+01 1.47959E+01 1.31539E+01 1.19525E+01 1.10320E+01
          9.43445E+00 8.19302E+00 7.17212E+00 6.33216E+00 5.62789E+00
          5.01497E+00 4.46908E+00 3.97640E+00 3.52621E+00 3.10824E+00
          2.71585E+00 2.34740E+00 2.00393E+00 1.69143E+00 1.39965E+00
          1.11091E+00 9.61570E-01 7.87590E-01 6.19770E-01 4.16640E-01
          3.61190E-01 3.15370E-01 3.09290E-01 3.04750E-01 3.04140E-01
          3.03740E-01 3.03455E-01                                     5.998E+00
 8.00E+05 1.76841E+01 1.55197E+01 1.36827E+01 1.23922E+01 1.14329E+01
          9.72902E+00 8.42132E+00 7.37275E+00 6.50963E+00 5.78029E+00
          5.14328E+00 4.57605E+00 4.06492E+00 3.59892E+00 3.16742E+00
          2.76277E+00 2.38136E+00 2.02113E+00 1.68537E+00 1.38091E+00
          1.08808E+00 9.36830E-01 7.59500E-01 5.87220E-01 3.77250E-01
          3.19750E-01 2.72130E-01 2.65800E-01 2.61060E-01 2.60430E-01
          2.60011E-01 2.59800E-01                                     6.481E+00
 1.00E+06 1.84806E+01 1.61247E+01 1.41436E+01 1.27861E+01 1.17974E+01
          1.00190E+01 8.66958E+00 7.60120E+00 6.72344E+00 5.97661E+00
          5.32007E+00 4.73410E+00 4.20645E+00 3.72605E+00 3.28165E+00
          2.86470E+00 2.47019E+00 2.09373E+00 1.73596E+00 1.40765E+00
          1.10493E+00 9.48410E-01 7.63830E-01 5.83310E-01 3.62000E-01
          3.01240E-01 2.50850E-01 2.44150E-01 2.39140E-01 2.38480E-01
          2.38030E-01 2.37940E-01                                     6.953E+00
 1.50E+06 1.99256E+01 1.72594E+01 1.50451E+01 1.35804E+01 1.25463E+01
          1.06636E+01 9.28744E+00 8.18243E+00 7.27006E+00 6.48678E+00
          5.79419E+00 5.17366E+00 4.61359E+00 4.10293E+00 3.63016E+00
          3.18567E+00 2.76204E+00 2.35076E+00 1.94799E+00 1.56075E+00
          1.21064E+00 1.03470E+00 8.24360E-01 6.16280E-01 3.59470E-01
          2.88840E-01 2.30250E-01 2.22510E-01 2.16800E-01 2.16060E-01
          2.15520E-01 2.15400E-01                                     8.017E+00
 2.00E+06 2.08853E+01 1.80340E+01 1.56852E+01 1.41687E+01 1.31245E+01
          1.12133E+01 9.83895E+00 8.71014E+00 7.76664E+00 6.95243E+00
          6.23453E+00 5.59213E+00 5.01009E+00 4.47619E+00 3.98064E+00
          3.51412E+00 3.06703E+00 2.62738E+00 2.18944E+00 1.76121E+00
          1.35224E+00 1.14739E+00 9.04760E-01 6.66960E-01 3.74020E-01
          2.93400E-01 2.25360E-01 2.16150E-01 2.09550E-01 2.08850E-01
          2.08038E-01 2.07539E-01                                     8.915E+00
 3.00E+06 2.20434E+01 1.90151E+01 1.65463E+01 1.50037E+01 1.39829E+01
          1.20948E+01 1.06960E+01 9.54227E+00 8.57556E+00 7.73745E+00
          6.99099E+00 6.31672E+00 5.70227E+00 5.13596E+00 4.60605E+00
          4.10266E+00 3.61849E+00 3.14472E+00 2.67082E+00 2.18300E+00
          1.66257E+00 1.38187E+00 1.07113E+00 7.73300E-01 4.17750E-01
          3.17300E-01 2.28540E-01 2.15560E-01 2.04890E-01 2.03634E-01
          2.02583E-01 2.00989E-01                                     1.034E+01
 4.00E+06 2.27830E+01 1.95934E+01 1.70252E+01 1.54852E+01 1.45220E+01
          1.27248E+01 1.13474E+01 1.01953E+01 9.21635E+00 8.35926E+00
          7.59130E+00 6.89499E+00 6.25892E+00 5.67213E+00 5.12328E+00
          4.60219E+00 4.09990E+00 3.60475E+00 3.10110E+00 2.56496E+00
          1.96090E+00 1.61643E+00 1.23398E+00 8.81580E-01 4.64720E-01
          3.46650E-01 2.37870E-01 2.20130E-01 2.03310E-01 2.01164E-01
          2.00409E-01 1.97876E-01                                     1.142E+01
 5.00E+06 2.30843E+01 1.98560E+01 1.72936E+01 1.58299E+01 1.49663E+01
          1.32772E+01 1.19203E+01 1.07492E+01 9.73207E+00 8.83520E+00
          8.04018E+00 7.33006E+00 6.69010E+00 6.10535E+00 5.55935E+00
          5.03807E+00 4.53150E+00 4.02617E+00 3.50030E+00 2.91466E+00
          2.22114E+00 1.81819E+00 1.37171E+00 9.86290E-01 5.21160E-01
          3.80150E-01 2.47760E-01 2.25680E-01 2.03580E-01 2.00138E-01
          1.97578E-01 1.95892E-01                                     1.228E+01
 6.00E+06 2.34418E+01 2.01035E+01 1.74859E+01 1.60550E+01 1.52573E+01
          1.36258E+01 1.22987E+01 1.11445E+01 1.01361E+01 9.24202E+00
          8.44545E+00 7.73067E+00 7.08405E+00 6.49158E+00 5.93761E+00
          5.40830E+00 4.89286E+00 4.37623E+00 3.83336E+00 3.21794E+00
          2.47053E+00 2.02555E+00 1.52190E+00 1.08693E+00 5.70790E-01
          4.12380E-01 2.59240E-01 2.32310E-01 2.03900E-01 1.99379E-01
          1.96518E-01 1.94778E-01                                     1.297E+01
 8.00E+06 2.39813E+01 2.04657E+01 1.77619E+01 1.63896E+01 1.56990E+01
          1.41359E+01 1.28519E+01 1.17247E+01 1.07348E+01 9.85282E+00
          9.06384E+00 8.35303E+00 7.70750E+00 7.11346E+00 6.55498E+00
          6.01782E+00 5.49107E+00 4.95901E+00 4.39497E+00 3.74804E+00
          2.93834E+00 2.43104E+00 1.82159E+00 1.27172E+00 6.57340E-01
          4.70710E-01 2.86020E-01 2.48540E-01 2.04030E-01 1.97273E-01
          1.96289E-01 1.93359E-01                                     1.406E+01
 1.00E+07 2.41825E+01 2.05821E+01 1.78544E+01 1.65540E+01 1.59633E+01
          1.44849E+01 1.32588E+01 1.21708E+01 1.12072E+01 1.03418E+01
          9.56242E+00 8.85595E+00 8.21127E+00 7.61632E+00 7.05701E+00
          6.51980E+00 5.99234E+00 5.45578E+00 4.87691E+00 4.19061E+00
          3.30422E+00 2.74539E+00 2.07624E+00 1.45519E+00 7.59640E-01
          5.36910E-01 3.04150E-01 2.59130E-01 2.07870E-01 1.99133E-01
          1.93931E-01 1.92788E-01                                     1.489E+01
 1.50E+07 2.45244E+01 2.08097E+01 1.80468E+01 1.68368E+01 1.63780E+01
          1.50294E+01 1.38898E+01 1.28676E+01 1.19538E+01 1.11280E+01
          1.03804E+01 9.70003E+00 9.07703E+00 8.50014E+00 7.95569E+00
          7.42996E+00 6.90989E+00 6.37477E+00 5.78652E+00 5.06785E+00
          4.09959E+00 3.46369E+00 2.66969E+00 1.88766E+00 9.67050E-01
          6.73840E-01 3.53110E-01 2.89170E-01 2.14950E-01 2.01622E-01
          1.92070E-01 1.91895E-01                                     1.632E+01
 2.00E+07 2.46811E+01 2.09138E+01 1.81390E+01 1.69821E+01 1.65996E+01
          1.53405E+01 1.42619E+01 1.32890E+01 1.24150E+01 1.16229E+01
          1.09047E+01 1.02504E+01 9.65115E+00 9.09602E+00 8.57130E+00
          8.06312E+00 7.55820E+00 7.03501E+00 6.45315E+00 5.72877E+00
          4.72531E+00 4.04727E+00 3.17505E+00 2.27748E+00 1.14892E+00
          7.93710E-01 3.95660E-01 3.15720E-01 2.22480E-01 2.05181E-01
          1.91040E-01 1.91223E-01                                     1.727E+01
 3.00E+07 2.48324E+01 2.09989E+01 1.82090E+01 1.71182E+01 1.68309E+01
          1.56836E+01 1.46858E+01 1.37816E+01 1.29660E+01 1.22257E+01
          1.15542E+01 1.09434E+01 1.03853E+01 9.86963E+00 9.38271E+00
          8.91053E+00 8.43997E+00 7.94917E+00 7.39590E+00 6.69032E+00
          5.67515E+00 4.96068E+00 4.00086E+00 2.94935E+00 1.46102E+00
          1.00004E+00 4.68850E-01 3.61970E-01 2.37160E-01 2.13120E-01
          1.90430E-01 1.91040E-01                                     1.851E+01
 4.00E+07 2.48824E+01 2.10234E+01 1.82337E+01 1.71840E+01 1.69513E+01
          1.58696E+01 1.49220E+01 1.40626E+01 1.32870E+01 1.25841E+01
          1.19477E+01 1.13708E+01 1.08458E+01 1.03628E+01 9.90768E+00
          9.46615E+00 9.02583E+00 8.56558E+00 8.04401E+00 7.37159E+00
          6.38180E+00 5.66406E+00 4.66598E+00 3.51569E+00 1.74232E+00
          1.17025E+00 5.36750E-01 4.05110E-01 2.49160E-01 2.19257E-01
          1.91925E-01 1.90918E-01                                     1.930E+01
 5.00E+07 2.48490E+01 2.10069E+01 1.82420E+01 1.72295E+01 1.70353E+01
          1.60041E+01 1.50924E+01 1.42623E+01 1.35104E+01 1.28277E+01
          1.22099E+01 1.16515E+01 1.11465E+01 1.06872E+01 1.02625E+01
          9.85923E+00 9.46171E+00 9.04103E+00 8.54987E+00 7.90267E+00
          6.93323E+00 6.21852E+00 5.20639E+00 3.99993E+00 2.01781E+00
          1.32350E+00 5.92890E-01 4.42660E-01 2.62570E-01 2.26410E-01
          1.92780E-01 1.90430E-01                                     1.987E+01
 6.00E+07 2.47950E+01 2.09814E+01 1.82438E+01 1.72562E+01 1.70837E+01
          1.60859E+01 1.52009E+01 1.43958E+01 1.36668E+01 1.30059E+01
          1.24088E+01 1.18705E+01 1.13856E+01 1.09468E+01 1.05435E+01
          1.01630E+01 9.79026E+00 9.39654E+00 8.93503E+00 8.32105E+00
          7.38486E+00 6.68076E+00 5.66313E+00 4.41787E+00 2.27723E+00
          1.47165E+00 6.43500E-01 4.75610E-01 2.75030E-01 2.34123E-01
          1.94122E-01 1.90430E-01                                     2.030E+01
 8.00E+07 2.46657E+01 2.09256E+01 1.82480E+01 1.72977E+01 1.71498E+01
          1.61973E+01 1.53486E+01 1.45773E+01 1.38800E+01 1.32497E+01
          1.26826E+01 1.21741E+01 1.17196E+01 1.13126E+01 1.09431E+01
          1.05995E+01 1.02675E+01 9.91955E+00 9.51010E+00 8.95728E+00
          8.08853E+00 7.41284E+00 6.40288E+00 5.11540E+00 2.74383E+00
          1.75926E+00 7.35470E-01 5.35480E-01 2.97990E-01 2.48764E-01
          1.97021E-01 1.90430E-01                                     2.094E+01
 1.00E+08 2.45541E+01 2.08810E+01 1.82552E+01 1.73318E+01 1.71976E+01
          1.62743E+01 1.54486E+01 1.46986E+01 1.40212E+01 1.34106E+01
          1.28634E+01 1.23756E+01 1.19430E+01 1.15595E+01 1.12160E+01
          1.09012E+01 1.06020E+01 1.02913E+01 9.92531E+00 9.42484E+00
          8.61791E+00 7.97284E+00 6.98278E+00 5.68047E+00 3.15407E+00
          2.03535E+00 8.19080E-01 5.89750E-01 3.18910E-01 2.62360E-01
          2.00226E-01 1.90430E-01                                     2.139E+01
 1.50E+08 2.43194E+01 2.07922E+01 1.82741E+01 1.73960E+01 1.72761E+01
          1.63944E+01 1.56007E+01 1.48800E+01 1.42301E+01 1.36470E+01
          1.31288E+01 1.26725E+01 1.22748E+01 1.19306E+01 1.16317E+01
          1.13682E+01 1.11284E+01 1.08869E+01 1.06028E+01 1.02035E+01
          9.52372E+00 8.95037E+00 8.02578E+00 6.73869E+00 4.00407E+00
          2.65372E+00 1.00494E+00 7.10080E-01 3.65010E-01 2.92633E-01
          2.08954E-01 1.90247E-01                                     2.211E+01
 2.00E+08 2.39898E+01 2.06649E+01 1.82871E+01 1.74486E+01 1.73211E+01
          1.64615E+01 1.56845E+01 1.49796E+01 1.43443E+01 1.37763E+01
          1.32743E+01 1.28364E+01 1.24595E+01 1.21394E+01 1.18687E+01
          1.16386E+01 1.14387E+01 1.12450E+01 1.10192E+01 1.06935E+01
          1.01109E+01 9.59768E+00 8.73893E+00 7.49435E+00 4.67787E+00
          3.17908E+00 1.16944E+00 8.16550E-01 4.05170E-01 3.19260E-01
          2.17148E-01 1.90269E-01                                     2.254E+01
 3.00E+08 2.31526E+01 2.03334E+01 1.82980E+01 1.75363E+01 1.73645E+01
          1.65275E+01 1.57688E+01 1.50819E+01 1.44642E+01 1.39142E+01
          1.34316E+01 1.30148E+01 1.26620E+01 1.23697E+01 1.21320E+01
          1.19420E+01 1.17915E+01 1.16596E+01 1.15123E+01 1.12889E+01
          1.08458E+01 1.04247E+01 9.67854E+00 8.53285E+00 5.70277E+00
          4.03303E+00 1.45963E+00 1.00502E+00 4.74649E-01 3.65463E-01
          2.32925E-01 1.90430E-01                                     2.304E+01
 4.00E+08 2.24416E+01 2.00494E+01 1.83009E+01 1.75990E+01 1.73836E+01
          1.65582E+01 1.58095E+01 1.51332E+01 1.45258E+01 1.39865E+01
          1.35152E+01 1.31107E+01 1.27713E+01 1.24948E+01 1.22759E+01
          1.21092E+01 1.19882E+01 1.18946E+01 1.17981E+01 1.16433E+01
          1.12978E+01 1.09447E+01 1.02875E+01 9.23335E+00 6.46404E+00
          4.70915E+00 1.71445E+00 1.17215E+00 5.35170E-01 4.05479E-01
          2.47620E-01 1.90674E-01                                     2.332E+01
 5.00E+08 2.19255E+01 1.98425E+01 1.83015E+01 1.76421E+01 1.73941E+01
          1.65761E+01 1.58338E+01 1.51641E+01 1.45634E+01 1.40313E+01
          1.35673E+01 1.31707E+01 1.28402E+01 1.25737E+01 1.23671E+01
          1.22156E+01 1.21142E+01 1.20466E+01 1.19856E+01 1.18805E+01
          1.16088E+01 1.13085E+01 1.07231E+01 9.74828E+00 7.06232E+00
          5.26591E+00 1.94386E+00 1.32456E+00 5.89937E-01 4.41505E-01
          2.61353E-01 1.89941E-01                                     2.351E+01
 6.00E+08 2.15685E+01 1.96990E+01 1.83014E+01 1.76715E+01 1.74013E+01
          1.65884E+01 1.58508E+01 1.51855E+01 1.45893E+01 1.40620E+01
          1.36033E+01 1.32121E+01 1.28877E+01 1.26284E+01 1.24304E+01
          1.22896E+01 1.22021E+01 1.21532E+01 1.21183E+01 1.20509E+01
          1.18375E+01 1.15802E+01 1.10539E+01 1.01472E+01 7.54890E+00
          5.73513E+00 2.18707E+00 1.46590E+00 6.40599E-01 4.74592E-01
          2.73682E-01 1.89453E-01                                     2.365E+01
 8.00E+08 2.11132E+01 1.95156E+01 1.83007E+01 1.77088E+01 1.74107E+01
          1.66050E+01 1.58737E+01 1.52138E+01 1.46233E+01 1.41021E+01
          1.36498E+01 1.32656E+01 1.29492E+01 1.26994E+01 1.25129E+01
          1.23864E+01 1.23173E+01 1.22933E+01 1.22938E+01 1.22801E+01
          1.21538E+01 1.19623E+01 1.15290E+01 1.07333E+01 8.30311E+00
          6.49382E+00 2.68193E+00 1.72316E+00 7.33190E-01 5.34569E-01
          2.97119E-01 1.90430E-01                                     2.385E+01
 1.00E+09 2.08234E+01 1.93987E+01 1.83001E+01 1.77325E+01 1.74169E+01
          1.66158E+01 1.58885E+01 1.52319E+01 1.46446E+01 1.41269E+01
          1.36785E+01 1.32987E+01 1.29873E+01 1.27436E+01 1.25644E+01
          1.24469E+01 1.23894E+01 1.23813E+01 1.24049E+01 1.24273E+01
          1.23629E+01 1.22198E+01 1.18572E+01 1.11492E+01 8.86871E+00
          7.08787E+00 3.10813E+00 1.95389E+00 8.17454E-01 5.88776E-01
          3.19092E-01 1.92383E-01                                     2.398E+01
 1.50E+09 2.03807E+01 1.92221E+01 1.83023E+01 1.77720E+01 1.74289E+01
          1.66319E+01 1.59071E+01 1.52539E+01 1.46714E+01 1.41594E+01
          1.37173E+01 1.33447E+01 1.30413E+01 1.28066E+01 1.26372E+01
          1.25313E+01 1.24889E+01 1.25023E+01 1.25595E+01 1.26382E+01
          1.26696E+01 1.26025E+01 1.23637E+01 1.18176E+01 9.82994E+00
          8.16444E+00 3.98936E+00 2.50982E+00 1.00523E+00 7.08069E-01
          3.65234E-01 1.89453E-01                                     2.417E+01
 2.00E+09 2.01322E+01 1.91221E+01 1.83021E+01 1.77922E+01 1.74334E+01
          1.66395E+01 1.59173E+01 1.52667E+01 1.46867E+01 1.41770E+01
          1.37376E+01 1.33682E+01 1.30685E+01 1.28383E+01 1.26743E+01
          1.25750E+01 1.25416E+01 1.25674E+01 1.26425E+01 1.27501E+01
          1.28346E+01 1.28149E+01 1.26552E+01 1.22186E+01 1.04574E+01
          8.89707E+00 4.67940E+00 3.07628E+00 1.17049E+00 8.14728E-01
          4.06250E-01 1.87500E-01                                     2.428E+01
 3.00E+09 1.98972E+01 1.90344E+01 1.83110E+01 1.78156E+01 1.74352E+01
          1.66398E+01 1.59198E+01 1.52729E+01 1.46978E+01 1.41932E+01
          1.37588E+01 1.33941E+01 1.30986E+01 1.28716E+01 1.27085E+01
          1.26088E+01 1.25788E+01 1.26249E+01 1.27441E+01 1.28981E+01
          1.30202E+01 1.30367E+01 1.29620E+01 1.26776E+01 1.12667E+01
          9.85536E+00 5.72113E+00 3.98207E+00 1.46031E+00 1.00269E+00
          4.74121E-01 1.87500E-01                                     2.440E+01
 4.00E+09 1.97304E+01 1.89606E+01 1.83013E+01 1.78235E+01 1.74384E+01
          1.66494E+01 1.59317E+01 1.52853E+01 1.47093E+01 1.42039E+01
          1.37694E+01 1.34055E+01 1.31115E+01 1.28871E+01 1.27308E+01
          1.26427E+01 1.26241E+01 1.26699E+01 1.27724E+01 1.29256E+01
          1.31042E+01 1.31717E+01 1.31531E+01 1.29272E+01 1.17368E+01
          1.05365E+01 6.49866E+00 4.67266E+00 1.71252E+00 1.17615E+00
          5.37109E-01 1.95312E-01                                     2.447E+01
 5.00E+09 1.96417E+01 1.89246E+01 1.83008E+01 1.78303E+01 1.74396E+01
          1.66514E+01 1.59347E+01 1.52892E+01 1.47144E+01 1.42099E+01
          1.37758E+01 1.34123E+01 1.31194E+01 1.28967E+01 1.27427E+01
          1.26568E+01 1.26410E+01 1.26913E+01 1.28016E+01 1.29661E+01
          1.31585E+01 1.32393E+01 1.32634E+01 1.31206E+01 1.20842E+01
          1.09396E+01 7.10820E+00 5.26699E+00 1.97989E+00 1.32373E+00
          5.91797E-01 1.95312E-01                                     2.451E+01
 6.00E+09 1.95795E+01 1.88995E+01 1.83005E+01 1.78349E+01 1.74403E+01
          1.66528E+01 1.59365E+01 1.52917E+01 1.47175E+01 1.42138E+01
          1.37804E+01 1.34176E+01 1.31255E+01 1.29036E+01 1.27506E+01
          1.26663E+01 1.26524E+01 1.27056E+01 1.28203E+01 1.29923E+01
          1.31984E+01 1.32917E+01 1.33392E+01 1.32397E+01 1.23372E+01
          1.12802E+01 7.60049E+00 5.75256E+00 2.33414E+00 1.46558E+00
          6.43555E-01 2.03125E-01                                     2.454E+01
 8.00E+09 1.94987E+01 1.88671E+01 1.83006E+01 1.78416E+01 1.74418E+01
          1.66550E+01 1.59395E+01 1.52951E+01 1.47215E+01 1.42185E+01
          1.37861E+01 1.34244E+01 1.31334E+01 1.29126E+01 1.27609E+01
          1.26782E+01 1.26668E+01 1.27234E+01 1.28437E+01 1.30251E+01
          1.32487E+01 1.33584E+01 1.34362E+01 1.33939E+01 1.26886E+01
          1.17718E+01 8.36328E+00 6.53390E+00 2.92236E+00 1.83765E+00
          7.36328E-01 1.95312E-01                                     2.459E+01
 1.00E+10 1.94515E+01 1.88489E+01 1.83019E+01 1.78469E+01 1.74440E+01
          1.66577E+01 1.59423E+01 1.52978E+01 1.47241E+01 1.42211E+01
          1.37893E+01 1.34286E+01 1.31385E+01 1.29186E+01 1.27675E+01
          1.26855E+01 1.26753E+01 1.27338E+01 1.28577E+01 1.30441E+01
          1.32773E+01 1.33980E+01 1.34950E+01 1.34880E+01 1.29214E+01
          1.21161E+01 8.93565E+00 7.14255E+00 3.39184E+00 2.19409E+00
          8.18359E-01 1.83594E-01                                     2.461E+01


==> anc/colstop/sbethe/sdbase/pdebr05.p08 <==
  5
 1.00E+03 5.66971E+00 5.71687E+00 5.75923E+00 5.79314E+00 5.81961E+00
          5.85588E+00 5.87147E+00 5.87069E+00 5.85583E+00 5.82996E+00
          5.79705E+00 5.75799E+00 5.71313E+00 5.66312E+00 5.60984E+00
          5.55551E+00 5.50188E+00 5.45243E+00 5.41061E+00 5.37703E+00
          5.34986E+00 5.33673E+00 5.32284E+00 5.31107E+00 5.29913E+00
          5.29605E+00 5.29356E+00 5.29325E+00 5.29303E+00 5.29298E+00
          5.29295E+00 5.29296E+00                                     4.874E+00
 1.50E+03 6.34370E+00 6.38550E+00 6.42204E+00 6.44932E+00 6.46840E+00
          6.48731E+00 6.47920E+00 6.44579E+00 6.39065E+00 6.31983E+00
          6.24094E+00 6.15630E+00 6.06736E+00 5.97627E+00 5.88624E+00
          5.80037E+00 5.71927E+00 5.64303E+00 5.57195E+00 5.50692E+00
          5.44929E+00 5.42269E+00 5.39372E+00 5.36943E+00 5.35196E+00
          5.34792E+00 5.34411E+00 5.34363E+00 5.34326E+00 5.34319E+00
          5.34322E+00 5.34314E+00                                     5.196E+00
 2.00E+03 6.81394E+00 6.86334E+00 6.90284E+00 6.92498E+00 6.93219E+00
          6.91528E+00 6.86348E+00 6.78959E+00 6.69843E+00 6.59481E+00
          6.48449E+00 6.36917E+00 6.24980E+00 6.12875E+00 6.00967E+00
          5.89627E+00 5.78928E+00 5.68885E+00 5.59574E+00 5.51218E+00
          5.43757E+00 5.40147E+00 5.36629E+00 5.34022E+00 5.31762E+00
          5.31208E+00 5.30760E+00 5.30702E+00 5.30656E+00 5.30650E+00
          5.30647E+00 5.30642E+00                                     5.373E+00
 3.00E+03 7.48409E+00 7.52747E+00 7.55675E+00 7.56143E+00 7.54533E+00
          7.47161E+00 7.35477E+00 7.21526E+00 7.06034E+00 6.89630E+00
          6.73034E+00 6.56433E+00 6.39887E+00 6.23611E+00 6.07809E+00
          5.92737E+00 5.78452E+00 5.64954E+00 5.52306E+00 5.40742E+00
          5.30660E+00 5.26301E+00 5.22300E+00 5.19411E+00 5.16571E+00
          5.15895E+00 5.15364E+00 5.15292E+00 5.15238E+00 5.15232E+00
          5.15228E+00 5.15226E+00                                     5.550E+00
 4.00E+03 7.95842E+00 7.99315E+00 8.01038E+00 7.99712E+00 7.95851E+00
          7.83281E+00 7.65938E+00 7.46523E+00 7.25933E+00 7.04877E+00
          6.84137E+00 6.63862E+00 6.44043E+00 6.24823E+00 6.06277E+00
          5.88558E+00 5.71707E+00 5.55706E+00 5.40601E+00 5.26637E+00
          5.14499E+00 5.09470E+00 5.05024E+00 5.01923E+00 4.98789E+00
          4.98066E+00 4.97508E+00 4.97433E+00 4.97379E+00 4.97371E+00
          4.97365E+00 4.97365E+00                                     5.629E+00
 5.00E+03 8.32519E+00 8.35025E+00 8.35496E+00 8.32434E+00 8.26478E+00
          8.09239E+00 7.86993E+00 7.62992E+00 7.38247E+00 7.13498E+00
          6.89527E+00 6.66424E+00 6.44104E+00 6.22626E+00 6.01986E+00
          5.82255E+00 5.63452E+00 5.45525E+00 5.28500E+00 5.12621E+00
          4.98726E+00 4.93003E+00 4.88037E+00 4.84684E+00 4.81363E+00
          4.80622E+00 4.80058E+00 4.79982E+00 4.79927E+00 4.79921E+00
          4.79915E+00 4.79916E+00                                     5.668E+00
 6.00E+03 8.62404E+00 8.63904E+00 8.63131E+00 8.58418E+00 8.50520E+00
          8.29073E+00 8.02541E+00 7.74626E+00 7.46426E+00 7.18661E+00
          6.92083E+00 6.66714E+00 6.42392E+00 6.19092E+00 5.96771E+00
          5.75437E+00 5.55082E+00 5.35614E+00 5.17021E+00 4.99556E+00
          4.84106E+00 4.77673E+00 4.72130E+00 4.68478E+00 4.65020E+00
          4.64271E+00 4.63709E+00 4.63633E+00 4.63580E+00 4.63574E+00
          4.63568E+00 4.63568E+00                                     5.687E+00
 8.00E+03 9.09430E+00 9.08901E+00 9.05720E+00 8.97957E+00 8.86581E+00
          8.57837E+00 8.24122E+00 7.89860E+00 7.56207E+00 7.23792E+00
          6.93233E+00 6.64414E+00 6.37025E+00 6.10889E+00 5.85980E+00
          5.62214E+00 5.39522E+00 5.17707E+00 4.96672E+00 4.76681E+00
          4.58551E+00 4.50703E+00 4.43927E+00 4.39602E+00 4.35932E+00
          4.35176E+00 4.34619E+00 4.34547E+00 4.34495E+00 4.34490E+00
          4.34484E+00 4.34484E+00                                     5.697E+00
 1.00E+04 9.45722E+00 9.43197E+00 9.37736E+00 9.27222E+00 9.12807E+00
          8.77911E+00 8.38379E+00 7.99150E+00 7.61355E+00 7.25490E+00
          6.92009E+00 6.60634E+00 6.30970E+00 6.02705E+00 5.75870E+00
          5.50316E+00 5.25915E+00 5.02366E+00 4.79490E+00 4.57561E+00
          4.37210E+00 4.28051E+00 4.20070E+00 4.15038E+00 4.11133E+00
          4.10357E+00 4.09790E+00 4.09720E+00 4.09668E+00 4.09661E+00
          4.09657E+00 4.09655E+00                                     5.692E+00
 1.50E+04 1.01067E+01 1.00341E+01 9.92778E+00 9.76379E+00 9.55739E+00
          9.08855E+00 8.58550E+00 8.10511E+00 7.65630E+00 7.23998E+00
          6.85678E+00 6.49983E+00 6.16538E+00 5.84679E+00 5.54635E+00
          5.26098E+00 4.98833E+00 4.72363E+00 4.46369E+00 4.21103E+00
          3.96653E+00 3.84859E+00 3.74316E+00 3.67599E+00 3.62860E+00
          3.61926E+00 3.61246E+00 3.61167E+00 3.61106E+00 3.61095E+00
          3.61092E+00 3.61088E+00                                     5.659E+00
 2.00E+04 1.05555E+01 1.04393E+01 1.02874E+01 1.00747E+01 9.81931E+00
          9.26156E+00 8.68355E+00 8.14449E+00 7.65058E+00 7.19850E+00
          6.78430E+00 6.40051E+00 6.04239E+00 5.70143E+00 5.38091E+00
          5.07666E+00 4.78549E+00 4.50199E+00 4.22230E+00 3.94830E+00
          3.67585E+00 3.53886E+00 3.41382E+00 3.33215E+00 3.27457E+00
          3.26288E+00 3.25423E+00 3.25324E+00 3.25248E+00 3.25235E+00
          3.25232E+00 3.25228E+00                                     5.623E+00
 3.00E+04 1.11596E+01 1.09657E+01 1.07356E+01 1.04448E+01 1.01150E+01
          9.43104E+00 8.75410E+00 8.14085E+00 7.59187E+00 7.09774E+00
          6.64470E+00 6.22871E+00 5.84253E+00 5.47551E+00 5.13096E+00
          4.80420E+00 4.49036E+00 4.18404E+00 3.88104E+00 3.58128E+00
          3.27378E+00 3.11266E+00 2.96123E+00 2.85734E+00 2.77907E+00
          2.76213E+00 2.74926E+00 2.74776E+00 2.74662E+00 2.74642E+00
          2.74635E+00 2.74633E+00                                     5.561E+00
 4.00E+04 1.17377E+01 1.13425E+01 1.09431E+01 1.05391E+01 1.01434E+01
          9.41282E+00 8.74089E+00 8.12089E+00 7.54852E+00 7.02068E+00
          6.52997E+00 6.07849E+00 5.66665E+00 5.28313E+00 4.92606E+00
          4.58936E+00 4.26697E+00 3.95575E+00 3.64920E+00 3.33249E+00
          2.99424E+00 2.82123E+00 2.65680E+00 2.53711E+00 2.43603E+00
          2.42058E+00 2.40135E+00 2.39832E+00 2.39723E+00 2.39704E+00
          2.39714E+00 2.39693E+00                                     5.503E+00
 5.00E+04 1.19986E+01 1.15577E+01 1.11140E+01 1.06681E+01 1.02343E+01
          9.44030E+00 8.71765E+00 8.05801E+00 7.45498E+00 6.90279E+00
          6.39557E+00 5.93307E+00 5.51525E+00 5.12739E+00 4.76533E+00
          4.42488E+00 4.09724E+00 3.77897E+00 3.46342E+00 3.13598E+00
          2.78527E+00 2.60491E+00 2.43144E+00 2.30187E+00 2.18538E+00
          2.16413E+00 2.14174E+00 2.13848E+00 2.13689E+00 2.13666E+00
          2.13662E+00 2.13646E+00                                     5.456E+00
 6.00E+04 1.21900E+01 1.17106E+01 1.12296E+01 1.07492E+01 1.02843E+01
          9.43965E+00 8.67697E+00 7.98687E+00 7.36105E+00 6.79046E+00
          6.27120E+00 5.80266E+00 5.38164E+00 4.99196E+00 4.62722E+00
          4.28499E+00 3.95474E+00 3.63250E+00 3.31157E+00 2.97771E+00
          2.61978E+00 2.43506E+00 2.25582E+00 2.11921E+00 1.99005E+00
          1.96357E+00 1.93856E+00 1.93515E+00 1.93310E+00 1.93283E+00
          1.93267E+00 1.93254E+00                                     5.416E+00
 8.00E+04 1.24549E+01 1.19058E+01 1.13597E+01 1.08220E+01 1.03081E+01
          9.38663E+00 8.56805E+00 7.83858E+00 7.18637E+00 6.59737E+00
          6.06634E+00 5.59571E+00 5.17341E+00 4.78186E+00 4.41015E+00
          4.05786E+00 3.71657E+00 3.38379E+00 3.05621E+00 2.72189E+00
          2.36916E+00 2.18496E+00 1.99727E+00 1.84622E+00 1.70050E+00
          1.66471E+00 1.63603E+00 1.63258E+00 1.62967E+00 1.62931E+00
          1.62901E+00 1.62893E+00                                     5.350E+00
 1.00E+05 1.26909E+01 1.20655E+01 1.14505E+01 1.08568E+01 1.02983E+01
          9.31123E+00 8.45187E+00 7.69771E+00 7.03072E+00 6.43414E+00
          5.89697E+00 5.42271E+00 4.99617E+00 4.59997E+00 4.22326E+00
          3.86683E+00 3.52555E+00 3.19336E+00 2.86672E+00 2.53373E+00
          2.18219E+00 1.99754E+00 1.80684E+00 1.64951E+00 1.49043E+00
          1.45038E+00 1.41832E+00 1.41443E+00 1.41113E+00 1.41074E+00
          1.41038E+00 1.41029E+00                                     5.302E+00
 1.50E+05 1.31336E+01 1.23470E+01 1.15906E+01 1.08896E+01 1.02498E+01
          9.14259E+00 8.21169E+00 7.41543E+00 6.72129E+00 6.11107E+00
          5.57115E+00 5.09146E+00 4.65801E+00 4.25453E+00 3.87068E+00
          3.50622E+00 3.16634E+00 2.84008E+00 2.52186E+00 2.19986E+00
          1.86058E+00 1.68007E+00 1.48795E+00 1.32289E+00 1.14737E+00
          1.10159E+00 1.06481E+00 1.06032E+00 1.05653E+00 1.05608E+00
          1.05565E+00 1.05558E+00                                     5.234E+00
 2.00E+05 1.34912E+01 1.25679E+01 1.16954E+01 1.09135E+01 1.02170E+01
          9.02484E+00 8.03947E+00 7.21203E+00 6.50260E+00 5.88347E+00
          5.34133E+00 4.85929E+00 4.42083E+00 4.01251E+00 3.62460E+00
          3.25577E+00 2.91419E+00 2.59473E+00 2.28600E+00 1.97638E+00
          1.65143E+00 1.47702E+00 1.28740E+00 1.12075E+00 9.39970E-01
          8.91940E-01 8.53230E-01 8.48500E-01 8.44530E-01 8.44050E-01
          8.43598E-01 8.43562E-01                                     5.218E+00
 3.00E+05 1.41337E+01 1.29588E+01 1.18842E+01 1.09831E+01 1.02208E+01
          8.93671E+00 7.89067E+00 7.01189E+00 6.27284E+00 5.63610E+00
          5.07937E+00 4.58597E+00 4.13619E+00 3.71804E+00 3.32583E+00
          2.95754E+00 2.61565E+00 2.30218E+00 2.00161E+00 1.70482E+00
          1.40033E+00 1.23669E+00 1.05655E+00 8.94790E-01 7.11340E-01
          6.61750E-01 6.21830E-01 6.16600E-01 6.12750E-01 6.12270E-01
          6.11891E-01 6.11761E-01                                     5.297E+00
 4.00E+05 1.47270E+01 1.33553E+01 1.21253E+01 1.11378E+01 1.03283E+01
          8.96251E+00 7.86684E+00 6.94923E+00 6.18808E+00 5.54080E+00
          4.97134E+00 4.46302E+00 4.00259E+00 3.57924E+00 3.18419E+00
          2.81259E+00 2.46513E+00 2.14535E+00 1.84923E+00 1.55726E+00
          1.26255E+00 1.10830E+00 9.35340E-01 7.76000E-01 5.91760E-01
          5.42280E-01 5.01790E-01 4.96450E-01 4.92480E-01 4.91950E-01
          4.91580E-01 4.91450E-01                                     5.458E+00
 5.00E+05 1.52688E+01 1.37361E+01 1.23822E+01 1.13310E+01 1.04889E+01
          9.05437E+00 7.91823E+00 6.97135E+00 6.18812E+00 5.52626E+00
          4.94489E+00 4.42434E+00 3.95324E+00 3.52184E+00 3.12079E+00
          2.74432E+00 2.39157E+00 2.06428E+00 1.76492E+00 1.47511E+00
          1.18503E+00 1.03453E+00 8.64510E-01 7.06160E-01 5.20780E-01
          4.70830E-01 4.29840E-01 4.24430E-01 4.20390E-01 4.19850E-01
          4.19479E-01 4.19322E-01                                     5.660E+00
 6.00E+05 1.57151E+01 1.41121E+01 1.27001E+01 1.16096E+01 1.07302E+01
          9.18839E+00 7.97226E+00 6.99320E+00 6.20275E+00 5.54393E+00
          4.96441E+00 4.44125E+00 3.96330E+00 3.52226E+00 3.11065E+00
          2.72380E+00 2.36096E+00 2.02372E+00 1.71716E+00 1.43200E+00
          1.14466E+00 9.91730E-01 8.21260E-01 6.63840E-01 4.76240E-01
          4.24800E-01 3.83300E-01 3.78080E-01 3.73790E-01 3.73280E-01
          3.72790E-01 3.72679E-01                                     5.882E+00
 8.00E+05 1.65517E+01 1.47412E+01 1.31719E+01 1.20062E+01 1.10901E+01
          9.45237E+00 8.17468E+00 7.16908E+00 6.35810E+00 5.67787E+00
          5.07697E+00 4.53394E+00 4.03813E+00 3.58146E+00 3.15662E+00
          2.75827E+00 2.38369E+00 2.03156E+00 1.70472E+00 1.40831E+00
          1.11685E+00 9.61530E-01 7.87050E-01 6.24340E-01 4.28350E-01
          3.74360E-01 3.30630E-01 3.25090E-01 3.20570E-01 3.20030E-01
          3.19530E-01 3.19410E-01                                     6.333E+00
 1.00E+06 1.72342E+01 1.52662E+01 1.35779E+01 1.23559E+01 1.14144E+01
          9.71371E+00 8.39986E+00 7.37535E+00 6.54959E+00 5.85286E+00
          5.23482E+00 4.67583E+00 4.16584E+00 3.69640E+00 3.25986E+00
          2.85022E+00 2.46351E+00 2.09629E+00 1.74941E+00 1.43204E+00
          1.13099E+00 9.70140E-01 7.88150E-01 6.16950E-01 4.08760E-01
          3.51210E-01 3.04480E-01 2.98520E-01 2.93720E-01 2.93130E-01
          2.92600E-01 2.92510E-01                                     6.775E+00
 1.50E+06 1.85281E+01 1.62276E+01 1.42944E+01 1.29720E+01 1.20093E+01
          1.02806E+01 8.99693E+00 7.95448E+00 7.08452E+00 6.33301E+00
          5.66633E+00 5.06810E+00 4.52786E+00 4.03519E+00 3.57856E+00
          3.14866E+00 2.73884E+00 2.34142E+00 1.95245E+00 1.57654E+00
          1.22933E+00 1.05329E+00 8.46260E-01 6.45270E-01 4.01090E-01
          3.34270E-01 2.79060E-01 2.71790E-01 2.66420E-01 2.65700E-01
          2.65190E-01 2.65050E-01                                     7.768E+00
 2.00E+06 1.93375E+01 1.68928E+01 1.48560E+01 1.34969E+01 1.25303E+01
          1.07835E+01 9.50382E+00 8.44221E+00 7.54546E+00 6.76659E+00
          6.07725E+00 5.45925E+00 4.89912E+00 4.38538E+00 3.90809E+00
          3.45814E+00 3.02693E+00 2.60364E+00 2.18253E+00 1.76914E+00
          1.36791E+00 1.16338E+00 9.24040E-01 6.93470E-01 4.14000E-01
          3.37260E-01 2.72730E-01 2.64050E-01 2.57890E-01 2.57230E-01
          2.56500E-01 2.56280E-01                                     8.612E+00
 3.00E+06 2.02871E+01 1.77368E+01 1.56339E+01 1.42725E+01 1.33336E+01
          1.16058E+01 1.02996E+01 9.21529E+00 8.30047E+00 7.50326E+00
          6.78964E+00 6.14253E+00 5.55132E+00 5.00588E+00 4.49597E+00
          4.01267E+00 3.54894E+00 3.09594E+00 2.64261E+00 2.17343E+00
          1.66790E+00 1.39253E+00 1.08662E+00 7.97310E-01 4.56560E-01
          3.60060E-01 2.74980E-01 2.62770E-01 2.53000E-01 2.51931E-01
          2.51183E-01 2.50275E-01                                     9.957E+00
 4.00E+06 2.09034E+01 1.82386E+01 1.60701E+01 1.47233E+01 1.38408E+01
          1.21982E+01 1.09145E+01 9.83223E+00 8.90571E+00 8.09001E+00
          7.35545E+00 6.68683E+00 6.07455E+00 5.50935E+00 4.98167E+00
          4.48249E+00 4.00314E+00 3.53189E+00 3.05238E+00 2.53858E+00
          1.95441E+00 1.61993E+00 1.24726E+00 9.05360E-01 5.02530E-01
          3.87200E-01 2.84040E-01 2.67350E-01 2.51170E-01 2.49306E-01
          2.49802E-01 2.47498E-01                                     1.098E+01
 5.00E+06 2.11464E+01 1.84677E+01 1.63196E+01 1.50473E+01 1.42551E+01
          1.27119E+01 1.14491E+01 1.03508E+01 9.39018E+00 8.53893E+00
          7.78082E+00 7.10086E+00 6.48592E+00 5.92259E+00 5.39597E+00
          4.89338E+00 4.40582E+00 3.92094E+00 3.41856E+00 2.86173E+00
          2.20438E+00 1.82183E+00 1.39399E+00 1.01632E+00 5.53940E-01
          4.15530E-01 2.93960E-01 2.73010E-01 2.50240E-01 2.47337E-01
          2.48932E-01 2.45422E-01                                     1.179E+01
 6.00E+06 2.14492E+01 1.86881E+01 1.65016E+01 1.52614E+01 1.45275E+01
          1.30388E+01 1.18057E+01 1.07238E+01 9.77159E+00 8.92268E+00
          8.16254E+00 7.47748E+00 6.85547E+00 6.28413E+00 5.74964E+00
          5.23965E+00 4.74445E+00 4.25017E+00 3.73347E+00 3.15043E+00
          2.44392E+00 2.02243E+00 1.54109E+00 1.11543E+00 6.01890E-01
          4.46540E-01 3.04760E-01 2.78790E-01 2.49640E-01 2.45872E-01
          2.47559E-01 2.43896E-01                                     1.245E+01
 8.00E+06 2.18444E+01 1.89619E+01 1.67263E+01 1.55514E+01 1.49197E+01
          1.35128E+01 1.23328E+01 1.12842E+01 1.03527E+01 9.51521E+00
          8.75981E+00 8.07454E+00 7.44894E+00 6.87198E+00 6.33121E+00
          5.81476E+00 5.31200E+00 4.80693E+00 4.27155E+00 3.65127E+00
          2.87081E+00 2.38858E+00 1.81965E+00 1.30167E+00 6.95290E-01
          5.07530E-01 3.26060E-01 2.90470E-01 2.49340E-01 2.43729E-01
          2.45575E-01 2.41943E-01                                     1.347E+01
 1.00E+07 2.20824E+01 1.91236E+01 1.68615E+01 1.57393E+01 1.51843E+01
          1.38407E+01 1.27052E+01 1.16875E+01 1.07777E+01 9.95516E+00
          9.20980E+00 8.53090E+00 7.90901E+00 7.33393E+00 6.79393E+00
          6.27746E+00 5.77325E+00 5.26397E+00 4.71845E+00 4.07444E+00
          3.24235E+00 2.71537E+00 2.07876E+00 1.47766E+00 7.84010E-01
          5.65610E-01 3.46220E-01 3.01790E-01 2.49890E-01 2.42561E-01
          2.44141E-01 2.40417E-01                                     1.425E+01
 1.50E+07 2.23775E+01 1.93326E+01 1.70484E+01 1.60055E+01 1.55635E+01
          1.43381E+01 1.32846E+01 1.23305E+01 1.14696E+01 1.06856E+01
          9.97091E+00 9.31693E+00 8.71562E+00 8.15781E+00 7.63241E+00
          7.12784E+00 6.63228E+00 6.12658E+00 5.57518E+00 4.90456E+00
          3.99999E+00 3.40243E+00 2.64926E+00 1.89652E+00 9.84510E-01
          6.96260E-01 3.91100E-01 3.27770E-01 2.53420E-01 2.42043E-01
          2.40814E-01 2.37915E-01                                     1.560E+01
 2.00E+07 2.25125E+01 1.94273E+01 1.71359E+01 1.61385E+01 1.57610E+01
          1.46148E+01 1.36182E+01 1.27115E+01 1.18898E+01 1.11397E+01
          1.04546E+01 9.82708E+00 9.24974E+00 8.71382E+00 8.20816E+00
          7.72100E+00 7.24040E+00 6.74666E+00 6.20224E+00 5.52804E+00
          4.59338E+00 3.95796E+00 3.13265E+00 2.27165E+00 1.16131E+00
          8.11110E-01 4.30200E-01 3.51070E-01 2.58370E-01 2.43416E-01
          2.38548E-01 2.36481E-01                                     1.648E+01
 3.00E+07 2.26414E+01 1.95035E+01 1.72010E+01 1.62587E+01 1.59604E+01
          1.49109E+01 1.39878E+01 1.31460E+01 1.23816E+01 1.16839E+01
          1.10473E+01 1.04653E+01 9.93121E+00 9.43639E+00 8.96912E+00
          8.51731E+00 8.06950E+00 7.60606E+00 7.08841E+00 6.43280E+00
          5.49016E+00 4.82299E+00 3.91836E+00 2.91457E+00 1.46719E+00
          1.01072E+00 4.97950E-01 3.92420E-01 2.69640E-01 2.48469E-01
          2.36023E-01 2.34924E-01                                     1.763E+01
 4.00E+07 2.26787E+01 1.95211E+01 1.72198E+01 1.63120E+01 1.60595E+01
          1.50673E+01 1.41896E+01 1.33900E+01 1.26645E+01 1.20038E+01
          1.14030E+01 1.08560E+01 1.03563E+01 9.89523E+00 9.46062E+00
          9.04010E+00 8.62287E+00 8.18992E+00 7.70301E+00 7.07726E+00
          6.15376E+00 5.48062E+00 4.53890E+00 3.44733E+00 1.74901E+00
          1.18381E+00 5.56960E-01 4.29160E-01 2.81310E-01 2.54730E-01
          2.34940E-01 2.34314E-01                                     1.836E+01
 5.00E+07 2.26517E+01 1.95080E+01 1.72271E+01 1.63497E+01 1.61290E+01
          1.51790E+01 1.43326E+01 1.35594E+01 1.28564E+01 1.22167E+01
          1.16365E+01 1.11110E+01 1.06346E+01 1.02000E+01 9.79663E+00
          9.41243E+00 9.03350E+00 8.63389E+00 8.17167E+00 7.57147E+00
          6.67740E+00 6.01063E+00 5.05013E+00 3.89722E+00 2.01241E+00
          1.34009E+00 6.10470E-01 4.62690E-01 2.92740E-01 2.61360E-01
          2.34650E-01 2.33521E-01                                     1.889E+01
 6.00E+07 2.26123E+01 1.94899E+01 1.72296E+01 1.63715E+01 1.61679E+01
          1.52452E+01 1.44219E+01 1.36712E+01 1.29900E+01 1.23717E+01
          1.18125E+01 1.13079E+01 1.08527E+01 1.04400E+01 1.00594E+01
          9.69901E+00 9.34521E+00 8.97186E+00 8.53658E+00 7.96327E+00
          7.09438E+00 6.43843E+00 5.48238E+00 4.30322E+00 2.26074E+00
          1.48008E+00 6.60140E-01 4.95850E-01 3.03980E-01 2.66888E-01
          2.35138E-01 2.33398E-01                                     1.929E+01
 8.00E+07 2.25093E+01 1.94449E+01 1.72321E+01 1.64041E+01 1.62206E+01
          1.53359E+01 1.45444E+01 1.38246E+01 1.31735E+01 1.25853E+01
          1.20564E+01 1.15828E+01 1.11595E+01 1.07801E+01 1.04342E+01
          1.01101E+01 9.79500E+00 9.46331E+00 9.07451E+00 8.55672E+00
          7.75261E+00 7.12612E+00 6.18121E+00 4.96193E+00 2.70238E+00
          1.76322E+00 7.50590E-01 5.52180E-01 3.24480E-01 2.80426E-01
          2.36206E-01 2.32544E-01                                     1.988E+01
 1.00E+08 2.24447E+01 1.94287E+01 1.72526E+01 1.64422E+01 1.62669E+01
          1.54014E+01 1.46265E+01 1.39241E+01 1.32908E+01 1.27215E+01
          1.22128E+01 1.17605E+01 1.13599E+01 1.10039E+01 1.06816E+01
          1.03822E+01 1.00974E+01 9.81081E+00 9.48449E+00 9.02381E+00
          8.25035E+00 7.63668E+00 6.71686E+00 5.50232E+00 3.09373E+00
          2.02719E+00 8.32980E-01 6.05810E-01 3.43880E-01 2.91756E-01
          2.38464E-01 2.32788E-01                                     2.029E+01
 1.50E+08 2.22653E+01 1.93646E+01 1.72737E+01 1.64991E+01 1.63353E+01
          1.55049E+01 1.47584E+01 1.40831E+01 1.34761E+01 1.29335E+01
          1.24525E+01 1.20298E+01 1.16617E+01 1.13423E+01 1.10619E+01
          1.08114E+01 1.05844E+01 1.03668E+01 1.01235E+01 9.76058E+00
          9.10042E+00 8.54982E+00 7.69238E+00 6.49890E+00 3.90235E+00
          2.62036E+00 1.01684E+00 7.23530E-01 3.87200E-01 3.19412E-01
          2.44446E-01 2.32056E-01                                     2.096E+01
 2.00E+08 2.19745E+01 1.92479E+01 1.72797E+01 1.65443E+01 1.63795E+01
          1.55723E+01 1.48404E+01 1.41773E+01 1.35814E+01 1.30502E+01
          1.25824E+01 1.21753E+01 1.18256E+01 1.15290E+01 1.12790E+01
          1.10676E+01 1.08851E+01 1.07081E+01 1.04998E+01 1.01970E+01
          9.64925E+00 9.16525E+00 8.36205E+00 7.20182E+00 4.55273E+00
          3.11848E+00 1.17892E+00 8.29030E-01 4.25570E-01 3.44070E-01
          2.50916E-01 2.32056E-01                                     2.136E+01
 3.00E+08 2.13036E+01 1.89825E+01 1.72891E+01 1.66162E+01 1.64168E+01
          1.56295E+01 1.49139E+01 1.42668E+01 1.36865E+01 1.31716E+01
          1.27211E+01 1.23331E+01 1.20047E+01 1.17324E+01 1.15120E+01
          1.13382E+01 1.12035E+01 1.10878E+01 1.09585E+01 1.07577E+01
          1.03417E+01 9.94009E+00 9.24155E+00 8.18298E+00 5.52868E+00
          3.92174E+00 1.46721E+00 1.01707E+00 4.92770E-01 3.87100E-01
          2.64542E-01 2.31820E-01                                     2.183E+01
 4.00E+08 2.07325E+01 1.87530E+01 1.72893E+01 1.66647E+01 1.64312E+01
          1.56547E+01 1.49487E+01 1.43110E+01 1.37397E+01 1.32336E+01
          1.27924E+01 1.24146E+01 1.20986E+01 1.18417E+01 1.16395E+01
          1.14870E+01 1.13788E+01 1.12984E+01 1.12179E+01 1.10859E+01
          1.07706E+01 1.04364E+01 9.81539E+00 8.82854E+00 6.24088E+00
          4.57463E+00 1.72017E+00 1.18108E+00 5.51609E-01 4.25598E-01
          2.77222E-01 2.31689E-01                                     2.209E+01
 5.00E+08 2.03187E+01 1.85860E+01 1.72881E+01 1.66975E+01 1.64382E+01
          1.56683E+01 1.49687E+01 1.43371E+01 1.37721E+01 1.32720E+01
          1.28369E+01 1.24659E+01 1.21576E+01 1.19099E+01 1.17188E+01
          1.15801E+01 1.14897E+01 1.14335E+01 1.13872E+01 1.13042E+01
          1.10622E+01 1.07795E+01 1.02260E+01 9.31131E+00 6.80219E+00
          5.10259E+00 1.94840E+00 1.33240E+00 6.05220E-01 4.60068E-01
          2.89490E-01 2.31934E-01                                     2.226E+01
 6.00E+08 2.00336E+01 1.84708E+01 1.72869E+01 1.67197E+01 1.64427E+01
          1.56773E+01 1.49822E+01 1.43548E+01 1.37938E+01 1.32983E+01
          1.28683E+01 1.25027E+01 1.21994E+01 1.19567E+01 1.17721E+01
          1.16431E+01 1.15664E+01 1.15285E+01 1.15071E+01 1.14608E+01
          1.12740E+01 1.10301E+01 1.05342E+01 9.69383E+00 7.26996E+00
          5.53368E+00 2.18179E+00 1.47557E+00 6.55329E-01 4.90883E-01
          3.01514E-01 2.31934E-01                                     2.239E+01
 8.00E+08 1.96692E+01 1.83241E+01 1.72866E+01 1.67498E+01 1.64506E+01
          1.56911E+01 1.50012E+01 1.43788E+01 1.38228E+01 1.33324E+01
          1.29083E+01 1.25489E+01 1.22526E+01 1.20180E+01 1.18435E+01
          1.17272E+01 1.16670E+01 1.16513E+01 1.16617E+01 1.16656E+01
          1.15651E+01 1.13876E+01 1.09819E+01 1.02421E+01 7.97401E+00
          6.25440E+00 2.64997E+00 1.73060E+00 7.46578E-01 5.49145E-01
          3.23608E-01 2.29980E-01                                     2.257E+01
 1.00E+09 1.94377E+01 1.82313E+01 1.72870E+01 1.67697E+01 1.64564E+01
          1.57006E+01 1.50136E+01 1.43940E+01 1.38409E+01 1.33538E+01
          1.29332E+01 1.25776E+01 1.22856E+01 1.20562E+01 1.18879E+01
          1.17796E+01 1.17298E+01 1.17279E+01 1.17583E+01 1.17950E+01
          1.17548E+01 1.16265E+01 1.12904E+01 1.06307E+01 8.49970E+00
          6.81978E+00 3.05452E+00 1.95882E+00 8.29774E-01 6.02310E-01
          3.42529E-01 2.31445E-01                                     2.269E+01
 1.50E+09 1.90848E+01 1.80901E+01 1.72881E+01 1.68007E+01 1.64658E+01
          1.57148E+01 1.50316E+01 1.44156E+01 1.38664E+01 1.33833E+01
          1.29666E+01 1.26158E+01 1.23302E+01 1.21093E+01 1.19508E+01
          1.18530E+01 1.18163E+01 1.18335E+01 1.18934E+01 1.19772E+01
          1.20246E+01 1.19756E+01 1.17666E+01 1.12600E+01 9.38604E+00
          7.83091E+00 3.89694E+00 2.50145E+00 1.01469E+00 7.20917E-01
          3.87939E-01 2.31445E-01                                     2.286E+01
 2.00E+09 1.89154E+01 1.80288E+01 1.72972E+01 1.68193E+01 1.64673E+01
          1.57141E+01 1.50325E+01 1.44199E+01 1.38751E+01 1.33967E+01
          1.29844E+01 1.26376E+01 1.23558E+01 1.21377E+01 1.19795E+01
          1.18797E+01 1.18444E+01 1.18789E+01 1.19796E+01 1.21061E+01
          1.21829E+01 1.21595E+01 1.20142E+01 1.16260E+01 9.99913E+00
          8.50601E+00 4.54719E+00 3.03965E+00 1.17913E+00 8.25989E-01
          4.25293E-01 2.30469E-01                                     2.296E+01
 3.00E+09 1.87030E+01 1.79432E+01 1.72967E+01 1.68362E+01 1.64707E+01
          1.57202E+01 1.50409E+01 1.44305E+01 1.38880E+01 1.34121E+01
          1.30021E+01 1.26582E+01 1.23797E+01 1.21656E+01 1.20122E+01
          1.19186E+01 1.18915E+01 1.19374E+01 1.20547E+01 1.22068E+01
          1.23327E+01 1.23584E+01 1.23057E+01 1.20582E+01 1.07404E+01
          9.41702E+00 5.53918E+00 3.89134E+00 1.46736E+00 1.01190E+00
          4.90723E-01 2.28516E-01                                     2.307E+01
 4.00E+09 1.85905E+01 1.78975E+01 1.72959E+01 1.68444E+01 1.64719E+01
          1.57227E+01 1.50446E+01 1.44354E+01 1.38940E+01 1.34194E+01
          1.30109E+01 1.26684E+01 1.23917E+01 1.21796E+01 1.20288E+01
          1.19385E+01 1.19157E+01 1.19676E+01 1.20935E+01 1.22587E+01
          1.24100E+01 1.24621E+01 1.24617E+01 1.22999E+01 1.11993E+01
          1.00120E+01 6.27556E+00 4.56362E+00 1.71977E+00 1.17786E+00
          5.51758E-01 2.36328E-01                                     2.313E+01
 5.00E+09 1.84940E+01 1.78520E+01 1.72863E+01 1.68463E+01 1.64732E+01
          1.57294E+01 1.50529E+01 1.44437E+01 1.39014E+01 1.34258E+01
          1.30170E+01 1.26747E+01 1.23980E+01 1.21867E+01 1.20407E+01
          1.19606E+01 1.19479E+01 1.19972E+01 1.21022E+01 1.22585E+01
          1.24504E+01 1.25397E+01 1.25737E+01 1.24396E+01 1.14946E+01
          1.04866E+01 6.84457E+00 5.07695E+00 1.97814E+00 1.33734E+00
          6.05469E-01 2.30469E-01                                     2.317E+01
 6.00E+09 1.84444E+01 1.78318E+01 1.72859E+01 1.68498E+01 1.64735E+01
          1.57300E+01 1.50542E+01 1.44455E+01 1.39038E+01 1.34286E+01
          1.30205E+01 1.26789E+01 1.24030E+01 1.21926E+01 1.20476E+01
          1.19688E+01 1.19578E+01 1.20095E+01 1.21182E+01 1.22808E+01
          1.24842E+01 1.25840E+01 1.26393E+01 1.25454E+01 1.17288E+01
          1.08080E+01 7.30868E+00 5.53208E+00 2.30187E+00 1.47949E+00
          6.56250E-01 2.26562E-01                                     2.320E+01
 8.00E+09 1.83797E+01 1.78060E+01 1.72861E+01 1.68554E+01 1.64750E+01
          1.57323E+01 1.50568E+01 1.44485E+01 1.39071E+01 1.34325E+01
          1.30250E+01 1.26842E+01 1.24093E+01 1.22001E+01 1.20563E+01
          1.19791E+01 1.19703E+01 1.20250E+01 1.21385E+01 1.23091E+01
          1.25269E+01 1.26401E+01 1.27226E+01 1.26836E+01 1.20544E+01
          1.12662E+01 8.02532E+00 6.26567E+00 2.84496E+00 1.82935E+00
          7.46094E-01 2.30469E-01                                     2.323E+01
 1.00E+10 1.83407E+01 1.77912E+01 1.72877E+01 1.68608E+01 1.64782E+01
          1.57359E+01 1.50603E+01 1.44518E+01 1.39098E+01 1.34346E+01
          1.30268E+01 1.26862E+01 1.24125E+01 1.22051E+01 1.20630E+01
          1.19861E+01 1.19772E+01 1.20332E+01 1.21509E+01 1.23278E+01
          1.25521E+01 1.26701E+01 1.27700E+01 1.27796E+01 1.22896E+01
          1.15455E+01 8.55596E+00 6.86318E+00 3.28701E+00 2.15198E+00
          8.25195E-01 2.34375E-01                                     2.326E+01


==> anc/colstop/sbethe/sdbase/pdebr06.p08 <==
  6
 1.00E+03 5.33622E+00 5.38367E+00 5.42716E+00 5.46369E+00 5.49406E+00
          5.54076E+00 5.56969E+00 5.58398E+00 5.58507E+00 5.57515E+00
          5.55713E+00 5.53207E+00 5.50116E+00 5.46525E+00 5.42518E+00
          5.38222E+00 5.33786E+00 5.29554E+00 5.25886E+00 5.22912E+00
          5.20617E+00 5.19597E+00 5.18507E+00 5.17521E+00 5.16376E+00
          5.16067E+00 5.15821E+00 5.15788E+00 5.15765E+00 5.15762E+00
          5.15759E+00 5.15760E+00                                     4.681E+00
 1.50E+03 6.01520E+00 6.06861E+00 6.11555E+00 6.15113E+00 6.17674E+00
          6.20601E+00 6.20923E+00 6.19348E+00 6.16180E+00 6.11781E+00
          6.06607E+00 6.00713E+00 5.94065E+00 5.86782E+00 5.79303E+00
          5.72030E+00 5.65002E+00 5.58202E+00 5.51702E+00 5.45833E+00
          5.40413E+00 5.37492E+00 5.34642E+00 5.32641E+00 5.31139E+00
          5.30768E+00 5.30470E+00 5.30433E+00 5.30402E+00 5.30397E+00
          5.30397E+00 5.30391E+00                                     5.064E+00
 2.00E+03 6.49833E+00 6.55337E+00 6.59962E+00 6.63044E+00 6.64785E+00
          6.65407E+00 6.62812E+00 6.58119E+00 6.51756E+00 6.44157E+00
          6.35852E+00 6.26945E+00 6.17442E+00 6.07523E+00 5.97601E+00
          5.88075E+00 5.78970E+00 5.70224E+00 5.61849E+00 5.54133E+00
          5.47001E+00 5.43403E+00 5.39963E+00 5.37535E+00 5.35535E+00
          5.35051E+00 5.34666E+00 5.34618E+00 5.34579E+00 5.34573E+00
          5.34571E+00 5.34565E+00                                     5.285E+00
 3.00E+03 7.17762E+00 7.22977E+00 7.26920E+00 7.28641E+00 7.28466E+00
          7.24258E+00 7.15992E+00 7.05507E+00 6.93439E+00 6.80347E+00
          6.66880E+00 6.53213E+00 6.39407E+00 6.25671E+00 6.12245E+00
          5.99401E+00 5.87188E+00 5.75581E+00 5.64596E+00 5.54380E+00
          5.45213E+00 5.41133E+00 5.37338E+00 5.34562E+00 5.31825E+00
          5.31172E+00 5.30655E+00 5.30586E+00 5.30536E+00 5.30530E+00
          5.30525E+00 5.30523E+00                                     5.522E+00
 4.00E+03 7.65740E+00 7.70288E+00 7.73251E+00 7.73449E+00 7.71324E+00
          7.62521E+00 7.49153E+00 7.33654E+00 7.16827E+00 6.99316E+00
          6.81849E+00 6.64606E+00 6.47634E+00 6.31112E+00 6.15139E+00
          5.99884E+00 5.85403E+00 5.71701E+00 5.58801E+00 5.46781E+00
          5.36193E+00 5.31796E+00 5.27796E+00 5.24843E+00 5.21698E+00
          5.20956E+00 5.20373E+00 5.20293E+00 5.20237E+00 5.20231E+00
          5.20224E+00 5.20223E+00                                     5.638E+00
 5.00E+03 8.02772E+00 8.06498E+00 8.08378E+00 8.07045E+00 8.03050E+00
          7.90017E+00 7.72126E+00 7.52306E+00 7.31485E+00 7.10362E+00
          6.89703E+00 6.69654E+00 6.50216E+00 6.31499E+00 6.13525E+00
          5.96389E+00 5.80145E+00 5.64786E+00 5.50335E+00 5.36852E+00
          5.25062E+00 5.20299E+00 5.16037E+00 5.12921E+00 5.09552E+00
          5.08767E+00 5.08153E+00 5.08069E+00 5.08010E+00 5.08003E+00
          5.07996E+00 5.07996E+00                                     5.700E+00
 6.00E+03 8.32903E+00 8.35737E+00 8.36504E+00 8.33681E+00 8.27920E+00
          8.11012E+00 7.89094E+00 7.65513E+00 7.41294E+00 7.17160E+00
          6.93884E+00 6.71560E+00 6.50120E+00 6.29593E+00 6.09973E+00
          5.91304E+00 5.73623E+00 5.56897E+00 5.41126E+00 5.26391E+00
          5.13506E+00 5.08314E+00 5.03717E+00 5.00424E+00 4.96933E+00
          4.96133E+00 4.95512E+00 4.95428E+00 4.95368E+00 4.95360E+00
          4.95353E+00 4.95354E+00                                     5.735E+00
 8.00E+03 8.80253E+00 8.81235E+00 8.79795E+00 8.74161E+00 8.65173E+00
          8.41408E+00 8.12607E+00 7.82780E+00 7.53067E+00 7.24182E+00
          6.96848E+00 6.71028E+00 6.46474E+00 6.23067E+00 6.00835E+00
          5.79767E+00 5.59848E+00 5.40942E+00 5.22985E+00 5.06147E+00
          4.91266E+00 4.85089E+00 4.79675E+00 4.75982E+00 4.72421E+00
          4.71633E+00 4.71028E+00 4.70947E+00 4.70890E+00 4.70883E+00
          4.70877E+00 4.70875E+00                                     5.763E+00
 1.00E+04 9.16746E+00 9.15876E+00 9.12311E+00 9.04098E+00 8.92240E+00
          8.62584E+00 8.28089E+00 7.93264E+00 7.59280E+00 7.26793E+00
          6.96439E+00 6.68006E+00 6.41111E+00 6.15487E+00 5.91248E+00
          5.68356E+00 5.46735E+00 5.26134E+00 5.06416E+00 4.87859E+00
          4.71202E+00 4.64002E+00 4.57697E+00 4.53560E+00 4.49977E+00
          4.49210E+00 4.48631E+00 4.48556E+00 4.48502E+00 4.48496E+00
          4.48491E+00 4.48487E+00                                     5.765E+00
 1.50E+04 1.00957E+01 9.88992E+00 9.67954E+00 9.46221E+00 9.24416E+00
          8.82506E+00 8.42105E+00 8.03148E+00 7.65574E+00 7.29357E+00
          6.94523E+00 6.60948E+00 6.29026E+00 5.98645E+00 5.69945E+00
          5.42706E+00 5.16997E+00 4.92896E+00 4.70427E+00 4.49341E+00
          4.29902E+00 4.21400E+00 4.14364E+00 4.09801E+00 4.03303E+00
          4.01254E+00 4.01724E+00 4.02046E+00 4.01873E+00 4.01765E+00
          4.01958E+00 4.01834E+00                                     5.729E+00
 2.00E+04 1.02703E+01 1.01769E+01 1.00496E+01 9.86469E+00 9.63832E+00
          9.13548E+00 8.60589E+00 8.10586E+00 7.64369E+00 7.21931E+00
          6.83176E+00 6.47392E+00 6.13955E+00 5.82061E+00 5.52153E+00
          5.24002E+00 4.97327E+00 4.71590E+00 4.46478E+00 4.22442E+00
          3.99392E+00 3.88080E+00 3.77930E+00 3.71510E+00 3.67140E+00
          3.66269E+00 3.65635E+00 3.65565E+00 3.65510E+00 3.65499E+00
          3.65497E+00 3.65495E+00                                     5.696E+00
 3.00E+04 1.08759E+01 1.07105E+01 1.05097E+01 1.02492E+01 9.94924E+00
          9.31792E+00 8.68490E+00 8.10663E+00 7.58599E+00 7.11629E+00
          6.68690E+00 6.29331E+00 5.92735E+00 5.57922E+00 5.25284E+00
          4.94512E+00 4.65173E+00 4.36733E+00 4.08852E+00 3.81813E+00
          3.54889E+00 3.41064E+00 3.28383E+00 3.20108E+00 3.14384E+00
          3.13210E+00 3.12345E+00 3.12250E+00 3.12175E+00 3.12161E+00
          3.12158E+00 3.12159E+00                                     5.623E+00
 4.00E+04 1.14585E+01 1.10943E+01 1.07256E+01 1.03513E+01 9.98356E+00
          9.30113E+00 8.67023E+00 8.08537E+00 7.54310E+00 7.04096E+00
          6.57290E+00 6.14078E+00 5.74510E+00 5.37655E+00 5.03370E+00
          4.71166E+00 4.40555E+00 4.11297E+00 3.82847E+00 3.53871E+00
          3.23421E+00 3.08158E+00 2.94083E+00 2.84376E+00 2.76803E+00
          2.75933E+00 2.74547E+00 2.74310E+00 2.74257E+00 2.74243E+00
          2.74265E+00 2.74244E+00                                     5.555E+00
 5.00E+04 1.17206E+01 1.13123E+01 1.09004E+01 1.04849E+01 1.00792E+01
          9.33307E+00 8.65056E+00 8.02470E+00 7.45017E+00 6.92216E+00
          6.43575E+00 5.99073E+00 5.58696E+00 5.21208E+00 4.86243E+00
          4.53438E+00 4.22066E+00 3.91848E+00 3.62205E+00 3.31798E+00
          2.99682E+00 2.83486E+00 2.68409E+00 2.57755E+00 2.48860E+00
          2.47537E+00 2.45899E+00 2.45642E+00 2.45551E+00 2.45535E+00
          2.45543E+00 2.45526E+00                                     5.501E+00
 6.00E+04 1.19113E+01 1.14660E+01 1.10183E+01 1.05690E+01 1.01326E+01
          9.33578E+00 8.61277E+00 7.95548E+00 7.35697E+00 6.80954E+00
          6.30981E+00 5.85709E+00 5.44849E+00 5.07020E+00 4.71646E+00
          4.38489E+00 4.06668E+00 3.75846E+00 3.45424E+00 3.14077E+00
          2.80871E+00 2.64059E+00 2.48287E+00 2.36915E+00 2.26874E+00
          2.25113E+00 2.23250E+00 2.22979E+00 2.22850E+00 2.22831E+00
          2.22829E+00 2.22812E+00                                     5.454E+00
 8.00E+04 1.21550E+01 1.16524E+01 1.11496E+01 1.06495E+01 1.01677E+01
          9.29687E+00 8.51586E+00 7.81417E+00 7.18294E+00 6.61158E+00
          6.09654E+00 5.63926E+00 5.22857E+00 4.84844E+00 4.48795E+00
          4.14546E+00 3.81409E+00 3.49214E+00 3.17690E+00 2.85736E+00
          2.52410E+00 2.35350E+00 2.18523E+00 2.05641E+00 1.94056E+00
          1.91347E+00 1.89184E+00 1.88928E+00 1.88713E+00 1.88685E+00
          1.88664E+00 1.88655E+00                                     5.379E+00
 1.00E+05 1.23787E+01 1.18051E+01 1.12376E+01 1.06838E+01 1.01584E+01
          9.22272E+00 8.40044E+00 7.67313E+00 7.02623E+00 6.44614E+00
          5.92390E+00 5.46160E+00 5.04543E+00 4.65945E+00 4.29275E+00
          3.94472E+00 3.61129E+00 3.28784E+00 2.97132E+00 2.65007E+00
          2.31365E+00 2.14014E+00 1.96669E+00 1.83028E+00 1.70072E+00
          1.66943E+00 1.64446E+00 1.64147E+00 1.63894E+00 1.63863E+00
          1.63836E+00 1.63826E+00                                     5.323E+00
 1.50E+05 1.27838E+01 1.20623E+01 1.13633E+01 1.07068E+01 1.01015E+01
          9.04790E+00 8.15379E+00 7.38356E+00 6.70924E+00 6.11475E+00
          5.58771E+00 5.11857E+00 4.69438E+00 4.30003E+00 3.92496E+00
          3.56779E+00 3.23316E+00 2.91259E+00 2.60116E+00 2.28638E+00
          1.95578E+00 1.78253E+00 1.60345E+00 1.45570E+00 1.30702E+00
          1.26943E+00 1.23925E+00 1.23560E+00 1.23252E+00 1.23215E+00
          1.23181E+00 1.23174E+00                                     5.239E+00
 2.00E+05 1.31008E+01 1.22552E+01 1.14496E+01 1.07161E+01 1.00552E+01
          8.91868E+00 7.97134E+00 7.17044E+00 6.48087E+00 5.87760E+00
          5.34772E+00 4.87572E+00 4.44649E+00 4.04723E+00 3.66790E+00
          3.30626E+00 2.96953E+00 2.65420E+00 2.35048E+00 2.04573E+00
          1.72620E+00 1.55691E+00 1.37749E+00 1.22518E+00 1.06831E+00
          1.02769E+00 9.94950E-01 9.90990E-01 9.87660E-01 9.87240E-01
          9.86880E-01 9.86861E-01                                     5.209E+00
 3.00E+05 1.36527E+01 1.25927E+01 1.16117E+01 1.07687E+01 1.00416E+01
          8.80980E+00 7.79874E+00 6.94919E+00 6.23369E+00 5.61608E+00
          5.07342E+00 4.59023E+00 4.14925E+00 3.73943E+00 3.35496E+00
          2.99343E+00 2.65677E+00 2.34654E+00 2.04916E+00 1.75526E+00
          1.45341E+00 1.29264E+00 1.11968E+00 9.68930E-01 8.04760E-01
          7.61410E-01 7.26580E-01 7.21990E-01 7.18620E-01 7.18210E-01
          7.17851E-01 7.17791E-01                                     5.266E+00
 4.00E+05 1.41734E+01 1.29364E+01 1.18151E+01 1.08929E+01 1.01223E+01
          8.81946E+00 7.76530E+00 6.87878E+00 6.13909E+00 5.50839E+00
          4.95422E+00 4.45931E+00 4.00888E+00 3.59227E+00 3.20328E+00
          2.83830E+00 2.49705E+00 2.18123E+00 1.88692E+00 1.59855E+00
          1.30596E+00 1.15133E+00 9.83590E-01 8.34890E-01 6.67640E-01
          6.22730E-01 5.86760E-01 5.82050E-01 5.78560E-01 5.78120E-01
          5.77790E-01 5.77648E-01                                     5.411E+00
 5.00E+05 1.46537E+01 1.32730E+01 1.20404E+01 1.10596E+01 1.02586E+01
          8.89527E+00 7.80594E+00 6.89286E+00 6.13206E+00 5.48664E+00
          4.92061E+00 4.41399E+00 3.95307E+00 3.52807E+00 3.13270E+00
          2.76279E+00 2.41660E+00 2.09400E+00 1.79657E+00 1.51045E+00
          1.22225E+00 1.07034E+00 9.04450E-01 7.55800E-01 5.85830E-01
          5.39810E-01 5.02890E-01 4.98060E-01 4.94470E-01 4.94021E-01
          4.93690E-01 4.93494E-01                                     5.598E+00
 6.00E+05 1.50915E+01 1.35910E+01 1.22666E+01 1.12400E+01 1.04162E+01
          9.00053E+00 7.87991E+00 6.94863E+00 6.17161E+00 5.51190E+00
          4.93375E+00 4.41612E+00 3.94526E+00 3.51179E+00 3.10960E+00
          2.73415E+00 2.38258E+00 2.05315E+00 1.74844E+00 1.46207E+00
          1.17491E+00 1.02353E+00 8.57250E-01 7.07120E-01 5.33790E-01
          4.86640E-01 4.48670E-01 4.43700E-01 4.40020E-01 4.39551E-01
          4.39221E-01 4.38988E-01                                     5.804E+00
 8.00E+05 1.57900E+01 1.41714E+01 1.27525E+01 1.16684E+01 1.07978E+01
          9.25117E+00 8.03456E+00 7.06898E+00 6.28415E+00 5.62178E+00
          5.03466E+00 4.50328E+00 4.01772E+00 3.57015E+00 3.15327E+00
          2.76195E+00 2.39413E+00 2.04907E+00 1.72849E+00 1.43399E+00
          1.14227E+00 9.87780E-01 8.16880E-01 6.60760E-01 4.77370E-01
          4.27290E-01 3.86880E-01 3.81800E-01 3.77620E-01 3.77130E-01
          3.76650E-01 3.76540E-01                                     6.234E+00
 1.00E+06 1.63892E+01 1.46382E+01 1.31190E+01 1.19872E+01 1.10942E+01
          9.49220E+00 8.24269E+00 7.25889E+00 6.45955E+00 5.78158E+00
          5.17872E+00 4.63288E+00 4.13455E+00 3.67551E+00 3.24800E+00
          2.84623E+00 2.46706E+00 2.10784E+00 1.76867E+00 1.45481E+00
          1.15327E+00 9.93090E-01 8.14440E-01 6.49530E-01 4.53350E-01
          3.99480E-01 3.55920E-01 3.50430E-01 3.45930E-01 3.45390E-01
          3.44890E-01 3.44841E-01                                     6.654E+00
 1.50E+06 1.74619E+01 1.55004E+01 1.38247E+01 1.26242E+01 1.17050E+01
          1.00368E+01 8.76966E+00 7.75671E+00 6.92657E+00 6.21629E+00
          5.58312E+00 5.00971E+00 4.48652E+00 4.00461E+00 3.55513E+00
          3.13087E+00 2.72661E+00 2.33644E+00 1.95772E+00 1.59497E+00
          1.25129E+00 1.07100E+00 8.66160E-01 6.73580E-01 4.41120E-01
          3.77040E-01 3.25150E-01 3.18590E-01 3.13350E-01 3.12680E-01
          3.12097E-01 3.12073E-01                                     7.603E+00
 2.00E+06 1.81360E+01 1.60652E+01 1.43143E+01 1.30945E+01 1.21821E+01
          1.05116E+01 9.25376E+00 8.22525E+00 7.36971E+00 6.63159E+00
          5.97378E+00 5.37898E+00 4.83659E+00 4.33655E+00 3.86858E+00
          3.42457E+00 2.99948E+00 2.58750E+00 2.18348E+00 1.78395E+00
          1.38534E+00 1.17890E+00 9.42220E-01 7.19520E-01 4.52560E-01
          3.77550E-01 3.16600E-01 3.08920E-01 3.02870E-01 3.02069E-01
          3.01624E-01 3.01193E-01                                     8.408E+00
 3.00E+06 1.89933E+01 1.67891E+01 1.49548E+01 1.37339E+01 1.28644E+01
          1.12623E+01 1.00261E+01 8.98967E+00 8.10827E+00 7.33699E+00
          6.64588E+00 6.01933E+00 5.44710E+00 4.91937E+00 4.42587E+00
          3.95780E+00 3.50837E+00 3.06874E+00 2.62784E+00 2.16999E+00
          1.67501E+00 1.40505E+00 1.10593E+00 8.25000E-01 4.92010E-01
          3.96530E-01 3.16570E-01 3.05500E-01 2.96080E-01 2.94981E-01
          2.94884E-01 2.93121E-01                                     9.688E+00
 4.00E+06 1.95080E+01 1.72143E+01 1.53335E+01 1.41367E+01 1.33278E+01
          1.18198E+01 1.06148E+01 9.57912E+00 8.67968E+00 7.88551E+00
          7.17647E+00 6.53602E+00 5.94971E+00 5.40562E+00 4.89463E+00
          4.40852E+00 3.94001E+00 3.47929E+00 3.01346E+00 2.52266E+00
          1.96386E+00 1.63567E+00 1.26567E+00 9.26420E-01 5.34140E-01
          4.24230E-01 3.23500E-01 3.07470E-01 2.93360E-01 2.91908E-01
          2.91946E-01 2.89246E-01                                     1.066E+01
 5.00E+06 1.97278E+01 1.74288E+01 1.55697E+01 1.44372E+01 1.37037E+01
          1.22769E+01 1.10915E+01 1.00526E+01 9.13787E+00 8.32349E+00
          7.59509E+00 6.93937E+00 6.34446E+00 5.79819E+00 5.28699E+00
          4.79921E+00 4.32646E+00 3.85704E+00 3.37149E+00 2.83375E+00
          2.19862E+00 1.82817E+00 1.41156E+00 1.04030E+00 5.85630E-01
          4.48960E-01 3.30900E-01 3.11600E-01 2.91660E-01 2.89318E-01
          2.90466E-01 2.86682E-01                                     1.143E+01
 6.00E+06 1.99858E+01 1.76224E+01 1.57359E+01 1.46350E+01 1.39549E+01
          1.25815E+01 1.14267E+01 1.04055E+01 9.50031E+00 8.68907E+00
          7.95927E+00 7.29889E+00 6.69728E+00 6.14330E+00 5.62453E+00
          5.12975E+00 4.64989E+00 4.17184E+00 3.67322E+00 3.11146E+00
          2.43078E+00 2.02391E+00 1.55674E+00 1.13866E+00 6.31740E-01
          4.77820E-01 3.39750E-01 3.15810E-01 2.90390E-01 2.87376E-01
          2.88849E-01 2.84668E-01                                     1.206E+01
 8.00E+06 2.03238E+01 1.78656E+01 1.59447E+01 1.49052E+01 1.43172E+01
          1.30239E+01 1.19231E+01 1.09367E+01 1.00534E+01 9.25439E+00
          8.52971E+00 7.86927E+00 7.26403E+00 6.70436E+00 6.17931E+00
          5.67829E+00 5.19136E+00 4.70347E+00 4.18797E+00 3.59233E+00
          2.84348E+00 2.37989E+00 1.83002E+00 1.32328E+00 7.21560E-01
          5.34810E-01 3.57690E-01 3.24840E-01 2.88940E-01 2.84515E-01
          2.86377E-01 2.81982E-01                                     1.304E+01
 1.00E+07 2.05294E+01 1.80114E+01 1.60727E+01 1.50816E+01 1.45622E+01
          1.33301E+01 1.22735E+01 1.13185E+01 1.04575E+01 9.67374E+00
          8.95922E+00 8.30502E+00 7.70321E+00 7.14507E+00 6.62055E+00
          6.11940E+00 5.63120E+00 5.13963E+00 4.61512E+00 3.99810E+00
          3.20187E+00 2.69652E+00 2.08267E+00 1.49693E+00 8.07040E-01
          5.89390E-01 3.75130E-01 3.34030E-01 2.88510E-01 2.82692E-01
          2.84546E-01 2.80151E-01                                     1.378E+01
 1.50E+07 2.07914E+01 1.82059E+01 1.62533E+01 1.53338E+01 1.49143E+01
          1.37917E+01 1.28142E+01 1.19219E+01 1.11099E+01 1.03652E+01
          9.68190E+00 9.05283E+00 8.47148E+00 7.93027E+00 7.41991E+00
          6.93044E+00 6.45088E+00 5.96335E+00 5.43422E+00 4.79352E+00
          3.93082E+00 3.35960E+00 2.63560E+00 1.90528E+00 1.00145E+00
          7.13740E-01 4.15280E-01 3.56230E-01 2.89930E-01 2.80708E-01
          2.81219E-01 2.77588E-01                                     1.506E+01
 2.00E+07 2.09175E+01 1.82987E+01 1.63410E+01 1.54610E+01 1.50975E+01
          1.40456E+01 1.31207E+01 1.22735E+01 1.15001E+01 1.07895E+01
          1.01363E+01 9.53438E+00 8.97766E+00 8.45886E+00 7.96854E+00
          7.49653E+00 7.03189E+00 6.55622E+00 6.03423E+00 5.39081E+00
          4.50059E+00 3.89395E+00 3.10177E+00 2.26858E+00 1.17424E+00
          8.24640E-01 4.51390E-01 3.77010E-01 2.93170E-01 2.80777E-01
          2.78931E-01 2.76001E-01                                     1.591E+01
 3.00E+07 2.10452E+01 1.83805E+01 1.64122E+01 1.55778E+01 1.52807E+01
          1.43122E+01 1.34531E+01 1.26660E+01 1.19474E+01 1.12886E+01
          1.06846E+01 1.01298E+01 9.61837E+00 9.14270E+00 8.69239E+00
          8.25658E+00 7.82479E+00 7.37890E+00 6.88284E+00 6.25759E+00
          5.36041E+00 4.72397E+00 3.85686E+00 2.88850E+00 1.47537E+00
          1.01985E+00 5.15520E-01 4.15060E-01 3.01840E-01 2.83745E-01
          2.76245E-01 2.74345E-01                                     1.699E+01
 4.00E+07 2.10902E+01 1.84064E+01 1.64368E+01 1.56296E+01 1.53699E+01
          1.44489E+01 1.36290E+01 1.28797E+01 1.21977E+01 1.15750E+01
          1.10071E+01 1.04885E+01 1.00133E+01 9.57349E+00 9.15769E+00
          8.75439E+00 8.35367E+00 7.93804E+00 7.47184E+00 6.87510E+00
          5.99600E+00 5.35389E+00 4.45189E+00 3.40089E+00 1.75143E+00
          1.19095E+00 5.72470E-01 4.49680E-01 3.11570E-01 2.88401E-01
          2.74895E-01 2.73407E-01                                     1.768E+01
 5.00E+07 2.10892E+01 1.84080E+01 1.64475E+01 1.56598E+01 1.54224E+01
          1.45321E+01 1.37385E+01 1.30153E+01 1.23591E+01 1.17627E+01
          1.12217E+01 1.07309E+01 1.02843E+01 9.87347E+00 9.48638E+00
          9.11101E+00 8.73794E+00 8.35033E+00 7.91331E+00 7.34713E+00
          6.49494E+00 5.85771E+00 4.94070E+00 3.83652E+00 2.00995E+00
          1.34542E+00 6.24570E-01 4.81760E-01 3.21460E-01 2.93679E-01
          2.74261E-01 2.73010E-01                                     1.818E+01
 6.00E+07 2.10442E+01 1.83884E+01 1.64519E+01 1.56854E+01 1.54661E+01
          1.46029E+01 1.38290E+01 1.31224E+01 1.24803E+01 1.18975E+01
          1.13707E+01 1.08956E+01 1.04674E+01 1.00792E+01 9.72075E+00
          9.38022E+00 9.04421E+00 8.68706E+00 8.26867E+00 7.71988E+00
          6.89348E+00 6.26968E+00 5.35697E+00 4.22458E+00 2.24897E+00
          1.48578E+00 6.73500E-01 5.13250E-01 3.31340E-01 2.98458E-01
          2.74078E-01 2.72522E-01                                     1.855E+01
 8.00E+07 2.09894E+01 1.83740E+01 1.64698E+01 1.57226E+01 1.55155E+01
          1.46775E+01 1.39275E+01 1.32468E+01 1.26323E+01 1.20786E+01
          1.15821E+01 1.11386E+01 1.07431E+01 1.03883E+01 1.00628E+01
          9.75542E+00 9.45763E+00 9.15260E+00 8.80271E+00 8.31675E+00
          7.52589E+00 6.91387E+00 6.01585E+00 4.86254E+00 2.67912E+00
          1.76165E+00 7.62560E-01 5.68990E-01 3.50020E-01 3.09372E-01
          2.74689E-01 2.72095E-01                                     1.910E+01
 1.00E+08 2.09188E+01 1.83475E+01 1.64776E+01 1.57484E+01 1.55509E+01
          1.47338E+01 1.40012E+01 1.33376E+01 1.27399E+01 1.22033E+01
          1.17249E+01 1.13007E+01 1.09261E+01 1.05943E+01 1.02946E+01
          1.00162E+01 9.75133E+00 9.48413E+00 9.17758E+00 8.73932E+00
          7.99837E+00 7.41166E+00 6.53564E+00 5.37627E+00 3.05660E+00
          2.02112E+00 8.44030E-01 6.20420E-01 3.67800E-01 3.19992E-01
          2.76001E-01 2.71606E-01                                     1.949E+01
 1.50E+08 2.07673E+01 1.82931E+01 1.64953E+01 1.57972E+01 1.56106E+01
          1.48249E+01 1.41178E+01 1.34786E+01 1.29045E+01 1.23921E+01
          1.19386E+01 1.15414E+01 1.11967E+01 1.08992E+01 1.06395E+01
          1.04089E+01 1.02017E+01 1.00042E+01 9.78178E+00 9.44152E+00
          8.81090E+00 8.28443E+00 7.46830E+00 6.33113E+00 3.83630E+00
          2.59569E+00 1.02628E+00 7.35940E-01 4.08420E-01 3.45001E-01
          2.80029E-01 2.71606E-01                                     2.011E+01
 2.00E+08 2.05204E+01 1.81926E+01 1.64984E+01 1.58344E+01 1.56484E+01
          1.48843E+01 1.41913E+01 1.35633E+01 1.29990E+01 1.24965E+01
          1.20548E+01 1.16713E+01 1.13426E+01 1.10647E+01 1.08325E+01
          1.06395E+01 1.04763E+01 1.03201E+01 1.01343E+01 9.85484E+00
          9.33320E+00 8.87002E+00 8.10833E+00 7.00928E+00 4.46426E+00
          3.07271E+00 1.18758E+00 8.39990E-01 4.44940E-01 3.68149E-01
          2.84973E-01 2.71240E-01                                     2.048E+01
 3.00E+08 1.99581E+01 1.79680E+01 1.65031E+01 1.58921E+01 1.56787E+01
          1.49348E+01 1.42585E+01 1.36453E+01 1.30944E+01 1.26045E+01
          1.21756E+01 1.18068E+01 1.14968E+01 1.12428E+01 1.10398E+01
          1.08820E+01 1.07629E+01 1.06641E+01 1.05546E+01 1.03759E+01
          9.99349E+00 9.61971E+00 8.95185E+00 7.92916E+00 5.39544E+00
          3.86430E+00 1.47421E+00 1.02396E+00 5.09600E-01 4.08875E-01
          2.96204E-01 2.70874E-01                                     2.091E+01
 4.00E+08 1.94819E+01 1.77768E+01 1.65036E+01 1.59328E+01 1.56909E+01
          1.49556E+01 1.42873E+01 1.36821E+01 1.31394E+01 1.26579E+01
          1.22378E+01 1.18787E+01 1.15795E+01 1.13382E+01 1.11505E+01
          1.10119E+01 1.09177E+01 1.08524E+01 1.07896E+01 1.06783E+01
          1.03957E+01 1.00883E+01 9.49947E+00 8.55351E+00 6.08402E+00
          4.48477E+00 1.72657E+00 1.18826E+00 5.66830E-01 4.45557E-01
          3.07007E-01 2.70859E-01                                     2.115E+01
 5.00E+08 1.91370E+01 1.76392E+01 1.65049E+01 1.59625E+01 1.56985E+01
          1.49669E+01 1.43017E+01 1.37007E+01 1.31635E+01 1.26887E+01
          1.22762E+01 1.19251E+01 1.16334E+01 1.13991E+01 1.12197E+01
          1.10925E+01 1.10140E+01 1.09706E+01 1.09396E+01 1.08790E+01
          1.06691E+01 1.04068E+01 9.88552E+00 9.02368E+00 6.63377E+00
          4.98032E+00 1.95227E+00 1.34089E+00 6.19739E-01 4.77997E-01
          3.18214E-01 2.70630E-01                                     2.131E+01
 6.00E+08 1.88980E+01 1.75428E+01 1.65045E+01 1.59820E+01 1.57033E+01
          1.49752E+01 1.43133E+01 1.37160E+01 1.31824E+01 1.27110E+01
          1.23018E+01 1.19543E+01 1.16677E+01 1.14404E+01 1.12689E+01
          1.11501E+01 1.10818E+01 1.10526E+01 1.10434E+01 1.10160E+01
          1.08654E+01 1.06506E+01 1.01862E+01 9.37300E+00 7.05631E+00
          5.42099E+00 2.18357E+00 1.47860E+00 6.68350E-01 5.09598E-01
          3.28247E-01 2.70874E-01                                     2.143E+01
 8.00E+08 1.85958E+01 1.74212E+01 1.65042E+01 1.60067E+01 1.57092E+01
          1.49861E+01 1.43289E+01 1.37361E+01 1.32068E+01 1.27404E+01
          1.23369E+01 1.19956E+01 1.17148E+01 1.14933E+01 1.13294E+01
          1.12220E+01 1.11694E+01 1.11609E+01 1.11803E+01 1.11995E+01
          1.11292E+01 1.09759E+01 1.06030E+01 9.90369E+00 7.74265E+00
          6.09909E+00 2.63236E+00 1.73460E+00 7.58599E-01 5.65498E-01
          3.48572E-01 2.71484E-01                                     2.159E+01
 1.00E+09 1.84026E+01 1.73439E+01 1.65048E+01 1.60237E+01 1.57147E+01
          1.49946E+01 1.43398E+01 1.37495E+01 1.32227E+01 1.27588E+01
          1.23576E+01 1.20192E+01 1.17425E+01 1.15268E+01 1.13695E+01
          1.12687E+01 1.12239E+01 1.12271E+01 1.12649E+01 1.13126E+01
          1.12960E+01 1.11927E+01 1.08962E+01 1.02766E+01 8.22805E+00
          6.64311E+00 3.02749E+00 1.96200E+00 8.40432E-01 6.18164E-01
          3.66211E-01 2.70508E-01                                     2.170E+01
 1.50E+09 1.81105E+01 1.72270E+01 1.65055E+01 1.60488E+01 1.57216E+01
          1.50056E+01 1.43545E+01 1.37676E+01 1.32444E+01 1.27844E+01
          1.23880E+01 1.20545E+01 1.17826E+01 1.15716E+01 1.14211E+01
          1.13305E+01 1.12996E+01 1.13203E+01 1.13817E+01 1.14704E+01
          1.15371E+01 1.15075E+01 1.13257E+01 1.08585E+01 9.09839E+00
          7.61393E+00 3.82774E+00 2.49236E+00 1.02436E+00 7.34108E-01
          4.08203E-01 2.70508E-01                                     2.186E+01
 2.00E+09 1.79724E+01 1.71782E+01 1.65147E+01 1.60653E+01 1.57234E+01
          1.50050E+01 1.43548E+01 1.37707E+01 1.32512E+01 1.27953E+01
          1.24025E+01 1.20721E+01 1.18041E+01 1.15967E+01 1.14468E+01
          1.13529E+01 1.13211E+01 1.13572E+01 1.14585E+01 1.15874E+01
          1.16747E+01 1.16657E+01 1.15502E+01 1.12070E+01 9.67252E+00
          8.24725E+00 4.46105E+00 3.01249E+00 1.18730E+00 8.37326E-01
          4.45068E-01 2.70508E-01                                     2.195E+01
 3.00E+09 1.77947E+01 1.71064E+01 1.65140E+01 1.60792E+01 1.57261E+01
          1.50100E+01 1.43618E+01 1.37796E+01 1.32621E+01 1.28081E+01
          1.24174E+01 1.20895E+01 1.18242E+01 1.16202E+01 1.14745E+01
          1.13860E+01 1.13615E+01 1.14077E+01 1.15237E+01 1.16747E+01
          1.18045E+01 1.18390E+01 1.18086E+01 1.15995E+01 1.03749E+01
          9.12092E+00 5.41582E+00 3.82865E+00 1.47381E+00 1.02109E+00
          5.08789E-01 2.69531E-01                                     2.204E+01
 4.00E+09 1.77010E+01 1.70683E+01 1.65132E+01 1.60860E+01 1.57270E+01
          1.50120E+01 1.43650E+01 1.37837E+01 1.32670E+01 1.28142E+01
          1.24245E+01 1.20978E+01 1.18341E+01 1.16320E+01 1.14884E+01
          1.14029E+01 1.13823E+01 1.14338E+01 1.15573E+01 1.17195E+01
          1.18708E+01 1.19281E+01 1.19444E+01 1.18154E+01 1.08092E+01
          9.69191E+00 6.12215E+00 4.47168E+00 1.72520E+00 1.18573E+00
          5.67383E-01 2.73438E-01                                     2.210E+01
 5.00E+09 1.76162E+01 1.70279E+01 1.65044E+01 1.60877E+01 1.57289E+01
          1.50189E+01 1.43730E+01 1.37915E+01 1.32736E+01 1.28192E+01
          1.24285E+01 1.21015E+01 1.18383E+01 1.16385E+01 1.15007E+01
          1.14242E+01 1.14115E+01 1.14589E+01 1.15624E+01 1.17183E+01
          1.19053E+01 1.19903E+01 1.20368E+01 1.19521E+01 1.11081E+01
          1.00986E+01 6.66916E+00 4.98680E+00 1.98024E+00 1.33649E+00
          6.23047E-01 2.73438E-01                                     2.213E+01
 6.00E+09 1.75759E+01 1.70115E+01 1.65039E+01 1.60903E+01 1.57287E+01
          1.50189E+01 1.43737E+01 1.37926E+01 1.32753E+01 1.28217E+01
          1.24323E+01 1.21064E+01 1.18434E+01 1.16429E+01 1.15049E+01
          1.14301E+01 1.14205E+01 1.14709E+01 1.15765E+01 1.17346E+01
          1.19334E+01 1.20336E+01 1.20979E+01 1.20311E+01 1.13089E+01
          1.04502E+01 7.11049E+00 5.39968E+00 2.28338E+00 1.48560E+00
          6.66016E-01 2.73438E-01                                     2.216E+01
 8.00E+09 1.75221E+01 1.69900E+01 1.65041E+01 1.60950E+01 1.57300E+01
          1.50209E+01 1.43761E+01 1.37954E+01 1.32785E+01 1.28254E+01
          1.24363E+01 1.21111E+01 1.18488E+01 1.16493E+01 1.15123E+01
          1.14388E+01 1.14310E+01 1.14841E+01 1.15937E+01 1.17587E+01
          1.19703E+01 1.20821E+01 1.21701E+01 1.21522E+01 1.16078E+01
          1.08773E+01 7.79301E+00 6.10302E+00 2.79858E+00 1.82336E+00
          7.61719E-01 2.73438E-01                                     2.219E+01
 1.00E+10 1.74896E+01 1.69776E+01 1.65053E+01 1.60992E+01 1.57325E+01
          1.50240E+01 1.43794E+01 1.37988E+01 1.32818E+01 1.28286E+01
          1.24395E+01 1.21143E+01 1.18522E+01 1.16529E+01 1.15165E+01
          1.14438E+01 1.14371E+01 1.14921E+01 1.16042E+01 1.17732E+01
          1.19928E+01 1.21126E+01 1.22156E+01 1.22275E+01 1.17986E+01
          1.11616E+01 8.30101E+00 6.65276E+00 3.22025E+00 2.13995E+00
          8.38867E-01 2.65625E-01                                     2.221E+01


==> anc/colstop/sbethe/sdbase/pdebr07.p08 <==
  7
 1.00E+03 5.03732E+00 5.08386E+00 5.12715E+00 5.16471E+00 5.19716E+00
          5.25011E+00 5.28732E+00 5.31071E+00 5.32141E+00 5.32136E+00
          5.31328E+00 5.29821E+00 5.27745E+00 5.25181E+00 5.22200E+00
          5.18893E+00 5.15368E+00 5.11890E+00 5.08765E+00 5.06209E+00
          5.04318E+00 5.03500E+00 5.02604E+00 5.01760E+00 5.00745E+00
          5.00467E+00 5.00243E+00 5.00213E+00 5.00192E+00 5.00190E+00
          5.00188E+00 5.00187E+00                                     4.486E+00
 1.50E+03 5.72529E+00 5.77848E+00 5.82635E+00 5.86487E+00 5.89508E+00
          5.93663E+00 5.95455E+00 5.95354E+00 5.93652E+00 5.90761E+00
          5.87187E+00 5.82941E+00 5.77873E+00 5.72010E+00 5.65782E+00
          5.59582E+00 5.53441E+00 5.47352E+00 5.41395E+00 5.35916E+00
          5.30820E+00 5.28105E+00 5.25504E+00 5.23718E+00 5.22332E+00
          5.21986E+00 5.21712E+00 5.21678E+00 5.21652E+00 5.21647E+00
          5.21646E+00 5.21641E+00                                     4.912E+00
 2.00E+03 6.21591E+00 6.27193E+00 6.32053E+00 6.35610E+00 6.38026E+00
          6.40354E+00 6.39734E+00 6.37003E+00 6.32564E+00 6.26893E+00
          6.20571E+00 6.13655E+00 6.06041E+00 5.97812E+00 5.89381E+00
          5.81135E+00 5.73102E+00 5.65243E+00 5.57589E+00 5.50397E+00
          5.43623E+00 5.40197E+00 5.36956E+00 5.34702E+00 5.32820E+00
          5.32366E+00 5.32007E+00 5.31964E+00 5.31929E+00 5.31921E+00
          5.31919E+00 5.31915E+00                                     5.170E+00
 3.00E+03 6.90596E+00 6.96156E+00 7.00606E+00 7.03112E+00 7.03947E+00
          7.02140E+00 6.96565E+00 6.88758E+00 6.79284E+00 6.68692E+00
          6.57623E+00 6.46247E+00 6.34621E+00 6.22923E+00 6.11370E+00
          6.00205E+00 5.89476E+00 5.79179E+00 5.69341E+00 5.60057E+00
          5.51529E+00 5.47642E+00 5.43988E+00 5.41293E+00 5.38650E+00
          5.38022E+00 5.37527E+00 5.37461E+00 5.37413E+00 5.37406E+00
          5.37401E+00 5.37399E+00                                     5.461E+00
 4.00E+03 7.39269E+00 7.44381E+00 7.48079E+00 7.49306E+00 7.48441E+00
          7.42527E+00 7.32323E+00 7.19958E+00 7.06134E+00 6.91445E+00
          6.76573E+00 6.61737E+00 6.47069E+00 6.32776E+00 6.18916E+00
          6.05618E+00 5.92939E+00 5.80896E+00 5.69516E+00 5.58829E+00
          5.49252E+00 5.45165E+00 5.41350E+00 5.38445E+00 5.35358E+00
          5.34626E+00 5.34046E+00 5.33968E+00 5.33912E+00 5.33905E+00
          5.33898E+00 5.33899E+00                                     5.614E+00
 5.00E+03 7.76773E+00 7.81244E+00 7.84046E+00 7.83939E+00 7.81400E+00
          7.71620E+00 7.57222E+00 7.40828E+00 7.23258E+00 7.05137E+00
          6.87168E+00 6.69576E+00 6.52497E+00 6.36113E+00 6.20395E+00
          6.05397E+00 5.91172E+00 5.77734E+00 5.65097E+00 5.53289E+00
          5.42873E+00 5.38579E+00 5.34602E+00 5.31551E+00 5.28213E+00
          5.27424E+00 5.26800E+00 5.26716E+00 5.26655E+00 5.26647E+00
          5.26639E+00 5.26641E+00                                     5.702E+00
 6.00E+03 8.07233E+00 8.10964E+00 8.12809E+00 8.11374E+00 8.07229E+00
          7.93853E+00 7.75663E+00 7.55697E+00 7.34872E+00 7.13833E+00
          6.93296E+00 6.73449E+00 6.54390E+00 6.36244E+00 6.18956E+00
          6.02537E+00 5.87027E+00 5.72408E+00 5.58680E+00 5.45896E+00
          5.34717E+00 5.30162E+00 5.25978E+00 5.22799E+00 5.19330E+00
          5.18514E+00 5.17872E+00 5.17783E+00 5.17720E+00 5.17713E+00
          5.17706E+00 5.17708E+00                                     5.755E+00
 8.00E+03 8.54978E+00 8.57094E+00 8.56975E+00 8.52983E+00 8.45856E+00
          8.26036E+00 8.01257E+00 7.75226E+00 7.48998E+00 7.23245E+00
          6.98672E+00 6.75348E+00 6.53190E+00 6.32176E+00 6.12311E+00
          5.93582E+00 5.75988E+00 5.59412E+00 5.43802E+00 5.29325E+00
          5.16697E+00 5.11478E+00 5.06760E+00 5.03332E+00 4.99806E+00
          4.98990E+00 4.98352E+00 4.98265E+00 4.98204E+00 4.98195E+00
          4.98188E+00 4.98188E+00                                     5.805E+00
 1.00E+04 8.91673E+00 8.92119E+00 8.90063E+00 8.83682E+00 8.73866E+00
          8.48436E+00 8.18121E+00 7.87132E+00 7.56596E+00 7.27185E+00
          6.99568E+00 6.73640E+00 6.49128E+00 6.25853E+00 6.03938E+00
          5.83381E+00 5.64130E+00 5.45961E+00 5.28760E+00 5.12823E+00
          4.98823E+00 4.92851E+00 4.87510E+00 4.83809E+00 4.80318E+00
          4.79527E+00 4.78914E+00 4.78833E+00 4.78774E+00 4.78767E+00
          4.78761E+00 4.78759E+00                                     5.820E+00
 1.50E+04 9.85233E+00 9.66596E+00 9.47551E+00 9.27882E+00 9.08135E+00
          8.70091E+00 8.33336E+00 7.97822E+00 7.63504E+00 7.30369E+00
          6.98452E+00 6.67660E+00 6.38344E+00 6.10428E+00 5.84060E+00
          5.59083E+00 5.35602E+00 5.13744E+00 4.93605E+00 4.75041E+00
          4.58491E+00 4.51667E+00 4.46511E+00 4.43440E+00 4.37136E+00
          4.34556E+00 4.35130E+00 4.35562E+00 4.35385E+00 4.35251E+00
          4.35518E+00 4.35339E+00                                     5.796E+00
 2.00E+04 1.02794E+01 1.00559E+01 9.82778E+00 9.59270E+00 9.35750E+00
          8.90747E+00 8.47604E+00 8.06222E+00 7.66546E+00 7.28532E+00
          6.92148E+00 6.57370E+00 6.24555E+00 5.93521E+00 5.64494E+00
          5.37235E+00 5.11794E+00 4.88243E+00 4.66570E+00 4.46358E+00
          4.27674E+00 4.19458E+00 4.12575E+00 4.07928E+00 4.00863E+00
          3.98607E+00 3.99491E+00 3.99915E+00 3.99678E+00 3.99540E+00
          3.99767E+00 3.99628E+00                                     5.758E+00
 3.00E+04 1.06283E+01 1.04868E+01 1.03111E+01 1.00773E+01 9.80397E+00
          9.22012E+00 8.62678E+00 8.07996E+00 7.58478E+00 7.13729E+00
          6.72987E+00 6.35744E+00 6.01065E+00 5.68001E+00 5.37026E+00
          5.07980E+00 4.80502E+00 4.54110E+00 4.28527E+00 4.04137E+00
          3.80526E+00 3.68698E+00 3.58031E+00 3.51281E+00 3.46786E+00
          3.45886E+00 3.45236E+00 3.45167E+00 3.45111E+00 3.45100E+00
          3.45099E+00 3.45101E+00                                     5.684E+00
 4.00E+04 1.10274E+01 1.08256E+01 1.05900E+01 1.02979E+01 9.97024E+00
          9.29557E+00 8.63270E+00 8.03503E+00 7.50234E+00 7.02522E+00
          6.59090E+00 6.19392E+00 5.82650E+00 5.47726E+00 5.14946E+00
          4.84189E+00 4.54932E+00 4.26724E+00 3.99262E+00 3.72711E+00
          3.46398E+00 3.33028E+00 3.20819E+00 3.12874E+00 3.07324E+00
          3.06190E+00 3.05357E+00 3.05264E+00 3.05192E+00 3.05177E+00
          3.05175E+00 3.05177E+00                                     5.613E+00
 5.00E+04 1.14842E+01 1.11016E+01 1.07158E+01 1.03265E+01 9.94577E+00
          9.24216E+00 8.59549E+00 7.99998E+00 7.45115E+00 6.94501E+00
          6.47744E+00 6.04833E+00 5.65766E+00 5.29492E+00 4.95701E+00
          4.64097E+00 4.34070E+00 4.05403E+00 3.77604E+00 3.49454E+00
          3.20166E+00 3.05677E+00 2.92570E+00 2.83766E+00 2.76799E+00
          2.75926E+00 2.74693E+00 2.74490E+00 2.74436E+00 2.74423E+00
          2.74440E+00 2.74423E+00                                     5.548E+00
 6.00E+04 1.16792E+01 1.12600E+01 1.08386E+01 1.04157E+01 1.00042E+01
          9.24919E+00 8.56102E+00 7.93283E+00 7.35865E+00 6.83188E+00
          6.34964E+00 5.91129E+00 5.51430E+00 5.14674E+00 4.80346E+00
          4.48233E+00 4.17589E+00 3.88134E+00 3.59346E+00 3.30003E+00
          2.99329E+00 2.84085E+00 2.70216E+00 2.60732E+00 2.52782E+00
          2.51561E+00 2.50148E+00 2.49934E+00 2.49851E+00 2.49836E+00
          2.49843E+00 2.49826E+00                                     5.496E+00
 8.00E+04 1.19512E+01 1.14716E+01 1.09922E+01 1.05158E+01 1.00563E+01
          9.22238E+00 8.47178E+00 7.79503E+00 7.18395E+00 6.62884E+00
          6.12614E+00 5.67732E+00 5.27326E+00 4.90087E+00 4.55169E+00
          4.22436E+00 3.91115E+00 3.60740E+00 3.30764E+00 2.99990E+00
          2.67669E+00 2.51498E+00 2.36591E+00 2.26039E+00 2.16434E+00
          2.14598E+00 2.12857E+00 2.12619E+00 2.12484E+00 2.12465E+00
          2.12456E+00 2.12441E+00                                     5.414E+00
 1.00E+05 1.21420E+01 1.16030E+01 1.10687E+01 1.05456E+01 1.00471E+01
          9.15328E+00 8.36197E+00 7.65780E+00 7.02861E+00 6.46305E+00
          5.95362E+00 5.50163E+00 5.09443E+00 4.71746E+00 4.36008E+00
          4.02083E+00 3.69592E+00 3.38109E+00 3.07361E+00 2.76377E+00
          2.44386E+00 2.28199E+00 2.12446E+00 2.00569E+00 1.89917E+00
          1.87450E+00 1.85491E+00 1.85259E+00 1.85064E+00 1.85040E+00
          1.85019E+00 1.85009E+00                                     5.352E+00
 1.50E+05 1.25315E+01 1.18520E+01 1.11921E+01 1.05691E+01 9.99170E+00
          8.97975E+00 8.11444E+00 7.36477E+00 6.70623E+00 6.12446E+00
          5.60825E+00 5.14841E+00 4.73266E+00 4.34670E+00 3.97971E+00
          3.62936E+00 3.29983E+00 2.98435E+00 2.67877E+00 2.37122E+00
          2.05086E+00 1.88547E+00 1.71857E+00 1.58574E+00 1.45906E+00
          1.42805E+00 1.40318E+00 1.40021E+00 1.39771E+00 1.39739E+00
          1.39713E+00 1.39707E+00                                     5.254E+00
 2.00E+05 1.28218E+01 1.20279E+01 1.12688E+01 1.05723E+01 9.94063E+00
          8.84691E+00 7.92796E+00 7.14626E+00 6.47075E+00 5.87905E+00
          5.35917E+00 4.89639E+00 4.47621E+00 4.08584E+00 3.71437E+00
          3.35860E+00 3.02546E+00 2.71324E+00 2.41386E+00 2.11424E+00
          1.80133E+00 1.63756E+00 1.46772E+00 1.32800E+00 1.19123E+00
          1.15677E+00 1.12897E+00 1.12564E+00 1.12284E+00 1.12247E+00
          1.12220E+00 1.12217E+00                                     5.214E+00
 3.00E+05 1.33184E+01 1.23296E+01 1.14095E+01 1.06097E+01 9.91291E+00
          8.72476E+00 7.74241E+00 6.91312E+00 6.21167E+00 5.60554E+00
          5.07348E+00 4.60010E+00 4.16818E+00 3.76638E+00 3.38855E+00
          3.03203E+00 2.69884E+00 2.39097E+00 2.09661E+00 1.80575E+00
          1.50704E+00 1.34938E+00 1.18324E+00 1.04237E+00 8.94890E-01
          8.56890E-01 8.26370E-01 8.22310E-01 8.19360E-01 8.19010E-01
          8.18681E-01 8.18648E-01                                     5.254E+00
 4.00E+05 1.37789E+01 1.26345E+01 1.15901E+01 1.07177E+01 9.97900E+00
          8.72224E+00 7.69782E+00 6.83462E+00 6.11168E+00 5.49347E+00
          4.94937E+00 4.46286E+00 4.01970E+00 3.60960E+00 3.22652E+00
          2.86687E+00 2.53025E+00 2.21791E+00 1.92585E+00 1.63919E+00
          1.34814E+00 1.19567E+00 1.03350E+00 8.93280E-01 7.40550E-01
          7.00290E-01 6.68140E-01 6.63900E-01 6.60770E-01 6.60390E-01
          6.60070E-01 6.59960E-01                                     5.386E+00
 5.00E+05 1.42031E+01 1.29356E+01 1.17947E+01 1.08698E+01 1.01019E+01
          8.78738E+00 7.72862E+00 6.84128E+00 6.10031E+00 5.46931E+00
          4.91340E+00 4.41406E+00 3.95887E+00 3.53895E+00 3.14869E+00
          2.78417E+00 2.44328E+00 2.12506E+00 1.82992E+00 1.54478E+00
          1.25737E+00 1.10721E+00 9.46260E-01 8.05270E-01 6.48350E-01
          6.06480E-01 5.73020E-01 5.68620E-01 5.65370E-01 5.64960E-01
          5.64641E-01 5.64463E-01                                     5.563E+00
 6.00E+05 1.45741E+01 1.32416E+01 1.20467E+01 1.10852E+01 1.02851E+01
          8.88791E+00 7.77019E+00 6.85988E+00 6.11378E+00 5.48327E+00
          4.92421E+00 4.41770E+00 3.95435E+00 3.52668E+00 3.12771E+00
          2.75300E+00 2.40187E+00 2.07547E+00 1.77605E+00 1.49275E+00
          1.20588E+00 1.05564E+00 8.93800E-01 7.50780E-01 5.89380E-01
          5.46110E-01 5.11390E-01 5.07100E-01 5.03500E-01 5.03090E-01
          5.02660E-01 5.02540E-01                                     5.761E+00
 8.00E+05 1.52345E+01 1.37482E+01 1.24357E+01 1.14156E+01 1.05848E+01
          9.11107E+00 7.94290E+00 7.00838E+00 6.24307E+00 5.59308E+00
          5.01464E+00 4.48994E+00 4.01000E+00 3.56760E+00 3.15594E+00
          2.77014E+00 2.40807E+00 2.06859E+00 1.75230E+00 1.45889E+00
          1.16724E+00 1.01399E+00 8.47020E-01 6.97300E-01 5.25200E-01
          4.78610E-01 4.41120E-01 4.36450E-01 4.32570E-01 4.32120E-01
          4.31660E-01 4.31571E-01                                     6.170E+00
 1.00E+06 1.57695E+01 1.41709E+01 1.27733E+01 1.17123E+01 1.08620E+01
          9.33879E+00 8.13963E+00 7.18652E+00 6.40591E+00 5.74027E+00
          5.14690E+00 4.60908E+00 4.11787E+00 3.66537E+00 3.24406E+00
          2.84829E+00 2.47512E+00 2.12201E+00 1.78832E+00 1.47688E+00
          1.17531E+00 1.01615E+00 8.41010E-01 6.82080E-01 4.96920E-01
          4.46470E-01 4.05790E-01 4.00700E-01 3.96500E-01 3.96000E-01
          3.95519E-01 3.95504E-01                                     6.574E+00
 1.50E+06 1.67673E+01 1.49418E+01 1.33785E+01 1.22524E+01 1.13907E+01
          9.84726E+00 8.66365E+00 7.68829E+00 6.86616E+00 6.15392E+00
          5.52306E+00 4.95694E+00 4.44297E+00 3.97072E+00 3.53168E+00
          3.11856E+00 2.72516E+00 2.34392E+00 1.97126E+00 1.61209E+00
          1.26936E+00 1.09003E+00 8.88010E-01 7.00970E-01 4.80070E-01
          4.19430E-01 3.70090E-01 3.63660E-01 3.58960E-01 3.58370E-01
          3.57930E-01 3.57770E-01                                     7.485E+00
 2.00E+06 1.73663E+01 1.54906E+01 1.38919E+01 1.27538E+01 1.18854E+01
          1.02994E+01 9.08867E+00 8.09290E+00 7.26034E+00 6.54005E+00
          5.89734E+00 5.31603E+00 4.78601E+00 4.29763E+00 3.84085E+00
          3.40741E+00 2.99161E+00 2.58644E+00 2.18686E+00 1.79226E+00
          1.40004E+00 1.19670E+00 9.64280E-01 7.46360E-01 4.88090E-01
          4.17320E-01 3.59620E-01 3.52230E-01 3.46330E-01 3.45620E-01
          3.44960E-01 3.44664E-01                                     8.264E+00
 3.00E+06 1.81387E+01 1.61551E+01 1.44912E+01 1.33578E+01 1.25310E+01
          1.10104E+01 9.82226E+00 8.82164E+00 7.96733E+00 7.21817E+00
          6.54594E+00 5.93590E+00 5.37825E+00 4.86342E+00 4.38129E+00
          3.92324E+00 3.48296E+00 3.05216E+00 2.62013E+00 2.17119E+00
          1.68512E+00 1.41944E+00 1.12492E+00 8.50050E-01 5.26300E-01
          4.33510E-01 3.56320E-01 3.46000E-01 3.37490E-01 3.36439E-01
          3.35976E-01 3.34412E-01                                     9.501E+00
 4.00E+06 1.86323E+01 1.65542E+01 1.48383E+01 1.37231E+01 1.29525E+01
          1.15282E+01 1.03820E+01 9.38749E+00 8.51663E+00 7.74516E+00
          7.05735E+00 6.43713E+00 5.86901E+00 5.34018E+00 4.84076E+00
          4.36270E+00 3.90068E+00 3.44775E+00 2.99269E+00 2.51444E+00
          1.96877E+00 1.64725E+00 1.28341E+00 9.50080E-01 5.66590E-01
          4.59050E-01 3.60910E-01 3.45890E-01 3.33660E-01 3.32418E-01
          3.31543E-01 3.29590E-01                                     1.044E+01
 5.00E+06 1.89166E+01 1.68135E+01 1.50965E+01 1.40181E+01 1.32962E+01
          1.19190E+01 1.07847E+01 9.80215E+00 8.94261E+00 8.17581E+00
          7.48100E+00 6.84619E+00 6.26288E+00 5.72240E+00 5.21527E+00
          4.73275E+00 4.26701E+00 3.80701E+00 3.33502E+00 2.81867E+00
          2.21072E+00 1.84936E+00 1.43052E+00 1.05301E+00 6.12330E-01
          4.84640E-01 3.66810E-01 3.48040E-01 3.31150E-01 3.29336E-01
          3.29025E-01 3.26294E-01                                     1.118E+01
 6.00E+06 1.91303E+01 1.69850E+01 1.52559E+01 1.42132E+01 1.35431E+01
          1.22185E+01 1.11121E+01 1.01432E+01 9.28867E+00 8.52178E+00
          7.82465E+00 7.18628E+00 6.59860E+00 6.05330E+00 5.54113E+00
          5.05324E+00 4.58136E+00 4.11338E+00 3.62910E+00 3.09025E+00
          2.43917E+00 2.04240E+00 1.57323E+00 1.14840E+00 6.56380E-01
          5.11990E-01 3.73900E-01 3.50800E-01 3.29320E-01 3.27015E-01
          3.26828E-01 3.23975E-01                                     1.179E+01
 8.00E+06 1.93123E+01 1.71376E+01 1.54245E+01 1.44688E+01 1.39024E+01
          1.26760E+01 1.16236E+01 1.06779E+01 9.82870E+00 9.05912E+00
          8.36005E+00 7.72200E+00 7.13631E+00 6.59357E+00 6.08283E+00
          5.59369E+00 5.11683E+00 4.63813E+00 4.13255E+00 3.55069E+00
          2.82305E+00 2.37353E+00 1.83937E+00 1.34333E+00 7.47810E-01
          5.62050E-01 3.88150E-01 3.57910E-01 3.27100E-01 3.23448E-01
          3.23959E-01 3.20801E-01                                     1.274E+01
 1.00E+07 1.94880E+01 1.72667E+01 1.55429E+01 1.46329E+01 1.41293E+01
          1.29625E+01 1.19539E+01 1.10399E+01 1.02136E+01 9.46010E+00
          8.77190E+00 8.14079E+00 7.55912E+00 7.01843E+00 6.50863E+00
          6.01972E+00 5.54187E+00 5.05980E+00 4.54568E+00 3.94354E+00
          3.17094E+00 2.68162E+00 2.08615E+00 1.51434E+00 8.30520E-01
          6.13750E-01 4.03250E-01 3.65270E-01 3.25930E-01 3.21178E-01
          3.21899E-01 3.18726E-01                                     1.345E+01
 1.50E+07 1.97065E+01 1.74340E+01 1.57051E+01 1.48631E+01 1.44514E+01
          1.33898E+01 1.24591E+01 1.16075E+01 1.08307E+01 1.01171E+01
          9.46104E+00 8.85599E+00 8.29563E+00 7.77262E+00 7.27771E+00
          6.80110E+00 6.33257E+00 5.85525E+00 5.33751E+00 4.71345E+00
          3.87789E+00 3.32562E+00 2.62441E+00 1.91333E+00 1.01958E+00
          7.32830E-01 4.39370E-01 3.84240E-01 3.25650E-01 3.18047E-01
          3.18405E-01 3.15491E-01                                     1.468E+01
 2.00E+07 1.98079E+01 1.75105E+01 1.57806E+01 1.49758E+01 1.46154E+01
          1.36211E+01 1.27414E+01 1.19343E+01 1.11958E+01 1.05163E+01
          9.89065E+00 9.31314E+00 8.77793E+00 8.27786E+00 7.80354E+00
          7.34502E+00 6.89203E+00 6.42728E+00 5.91743E+00 5.29163E+00
          4.43020E+00 3.84398E+00 3.07714E+00 2.26701E+00 1.18861E+00
          8.40180E-01 4.72870E-01 4.02810E-01 3.27420E-01 3.17070E-01
          3.16299E-01 3.13843E-01                                     1.548E+01
 3.00E+07 1.99083E+01 1.75743E+01 1.58380E+01 1.50754E+01 1.47752E+01
          1.38586E+01 1.30419E+01 1.22927E+01 1.16080E+01 1.09796E+01
          1.04030E+01 9.87277E+00 9.38333E+00 8.92718E+00 8.49387E+00
          8.07272E+00 7.65388E+00 7.22018E+00 6.73748E+00 6.13085E+00
          5.26361E+00 4.64876E+00 3.80960E+00 2.86913E+00 1.48474E+00
          1.03091E+00 5.33720E-01 4.37910E-01 3.33710E-01 3.18218E-01
          3.13934E-01 3.11768E-01                                     1.652E+01
 4.00E+07 1.99422E+01 1.75924E+01 1.58558E+01 1.51175E+01 1.48503E+01
          1.39769E+01 1.31968E+01 1.24836E+01 1.18339E+01 1.12408E+01
          1.06997E+01 1.02055E+01 9.75251E+00 9.33273E+00 8.93470E+00
          8.54707E+00 8.16044E+00 7.75816E+00 7.30631E+00 6.72878E+00
          5.87967E+00 5.25936E+00 4.38651E+00 3.36635E+00 1.75535E+00
          1.19939E+00 5.88640E-01 4.70540E-01 3.41600E-01 3.21415E-01
          3.12637E-01 3.10830E-01                                     1.717E+01
 5.00E+07 1.99387E+01 1.75911E+01 1.58624E+01 1.51410E+01 1.48933E+01
          1.40475E+01 1.32915E+01 1.26027E+01 1.19776E+01 1.14098E+01
          1.08951E+01 1.04283E+01 1.00038E+01 9.61318E+00 9.24435E+00
          8.88538E+00 8.52730E+00 8.15404E+00 7.73226E+00 7.18568E+00
          6.36320E+00 5.74765E+00 4.86035E+00 3.78899E+00 2.00781E+00
          1.35225E+00 6.39330E-01 5.01130E-01 3.50000E-01 3.25455E-01
          3.11867E-01 3.10150E-01                                     1.764E+01
 6.00E+07 1.99202E+01 1.75883E+01 1.58747E+01 1.51673E+01 1.49319E+01
          1.41049E+01 1.33645E+01 1.26906E+01 1.20801E+01 1.15271E+01
          1.10281E+01 1.05784E+01 1.01728E+01 9.80392E+00 9.46047E+00
          9.13121E+00 8.80719E+00 8.47143E+00 8.08715E+00 7.56763E+00
          6.75328E+00 6.13914E+00 5.25727E+00 4.16735E+00 2.24147E+00
          1.49191E+00 6.87200E-01 5.30900E-01 3.58510E-01 3.29567E-01
          3.11401E-01 3.09814E-01                                     1.799E+01
 8.00E+07 1.98478E+01 1.75573E+01 1.58777E+01 1.51920E+01 1.49715E+01
          1.41725E+01 1.34563E+01 1.28066E+01 1.22204E+01 1.16927E+01
          1.12202E+01 1.07989E+01 1.04240E+01 1.00885E+01 9.78131E+00
          9.49148E+00 9.21079E+00 8.92290E+00 8.59081E+00 8.12433E+00
          7.35895E+00 6.76687E+00 5.90070E+00 4.78639E+00 2.66162E+00
          1.76295E+00 7.74670E-01 5.85180E-01 3.75380E-01 3.38568E-01
          3.11508E-01 3.09265E-01                                     1.851E+01
 1.00E+08 1.97855E+01 1.75334E+01 1.58837E+01 1.52140E+01 1.50022E+01
          1.42221E+01 1.35219E+01 1.28879E+01 1.23171E+01 1.18052E+01
          1.13495E+01 1.09462E+01 1.05911E+01 1.02777E+01 9.99559E+00
          9.73449E+00 9.48701E+00 9.23769E+00 8.95002E+00 8.53197E+00
          7.81606E+00 7.24851E+00 6.40351E+00 5.28382E+00 3.02958E+00
          2.01749E+00 8.55120E-01 6.35330E-01 3.91690E-01 3.47824E-01
          3.12195E-01 3.09204E-01                                     1.887E+01
 1.50E+08 1.96545E+01 1.74867E+01 1.59000E+01 1.52580E+01 1.50565E+01
          1.43049E+01 1.36281E+01 1.30163E+01 1.24670E+01 1.19769E+01
          1.15440E+01 1.11653E+01 1.08378E+01 1.05563E+01 1.03123E+01
          1.00974E+01 9.90647E+00 9.72652E+00 9.52358E+00 9.20509E+00
          8.60106E+00 8.09316E+00 7.30522E+00 6.20639E+00 3.78883E+00
          2.57976E+00 1.03567E+00 7.48590E-01 4.29740E-01 3.70369E-01
          3.14819E-01 3.08350E-01                                     1.946E+01
 2.00E+08 1.94392E+01 1.73997E+01 1.59041E+01 1.52930E+01 1.50931E+01
          1.43611E+01 1.36964E+01 1.30942E+01 1.25532E+01 1.20716E+01
          1.16486E+01 1.12821E+01 1.09695E+01 1.07072E+01 1.04896E+01
          1.03100E+01 1.01601E+01 1.00191E+01 9.85265E+00 9.59776E+00
          9.10680E+00 8.66168E+00 7.92128E+00 6.85412E+00 4.40121E+00
          3.04837E+00 1.19541E+00 8.51140E-01 4.64540E-01 3.91586E-01
          3.18298E-01 3.08350E-01                                     1.981E+01
 3.00E+08 1.89612E+01 1.72094E+01 1.59090E+01 1.53426E+01 1.51191E+01
          1.44050E+01 1.37562E+01 1.31679E+01 1.26394E+01 1.21698E+01
          1.17589E+01 1.14059E+01 1.11096E+01 1.08679E+01 1.06760E+01
          1.05290E+01 1.04211E+01 1.03354E+01 1.02425E+01 1.00858E+01
          9.73343E+00 9.37968E+00 8.73822E+00 7.75057E+00 5.30335E+00
          3.81580E+00 1.48074E+00 1.03319E+00 5.26960E-01 4.30237E-01
          3.27148E-01 3.08228E-01                                     2.021E+01
 4.00E+08 1.85537E+01 1.70461E+01 1.59098E+01 1.53779E+01 1.51298E+01
          1.44234E+01 1.37813E+01 1.32000E+01 1.26790E+01 1.22171E+01
          1.18142E+01 1.14700E+01 1.11836E+01 1.09535E+01 1.07757E+01
          1.06463E+01 1.05612E+01 1.05061E+01 1.04563E+01 1.03643E+01
          1.01123E+01 9.82683E+00 9.26640E+00 8.35512E+00 5.96940E+00
          4.41805E+00 1.73190E+00 1.19619E+00 5.82650E-01 4.65408E-01
          3.36609E-01 3.08105E-01                                     2.044E+01
 5.00E+08 1.82573E+01 1.69279E+01 1.59113E+01 1.54040E+01 1.51371E+01
          1.44337E+01 1.37942E+01 1.32166E+01 1.27002E+01 1.22437E+01
          1.18471E+01 1.15098E+01 1.12308E+01 1.10084E+01 1.08393E+01
          1.07202E+01 1.06485E+01 1.06120E+01 1.05905E+01 1.05453E+01
          1.03680E+01 1.01333E+01 9.64119E+00 8.80123E+00 6.48829E+00
          4.91138E+00 1.95821E+00 1.34564E+00 6.34079E-01 4.97421E-01
          3.45856E-01 3.07800E-01                                     2.059E+01
 6.00E+08 1.80529E+01 1.68454E+01 1.59107E+01 1.54202E+01 1.51407E+01
          1.44406E+01 1.38042E+01 1.32297E+01 1.27164E+01 1.22633E+01
          1.18701E+01 1.15367E+01 1.12621E+01 1.10450E+01 1.08821E+01
          1.07708E+01 1.07090E+01 1.06864E+01 1.06852E+01 1.06716E+01
          1.05487E+01 1.03569E+01 9.92399E+00 9.14690E+00 6.90808E+00
          5.32558E+00 2.18418E+00 1.48451E+00 6.82019E-01 5.27313E-01
          3.54950E-01 3.07831E-01                                     2.070E+01
 8.00E+08 1.77932E+01 1.67408E+01 1.59102E+01 1.54413E+01 1.51459E+01
          1.44501E+01 1.38177E+01 1.32472E+01 1.27379E+01 1.22893E+01
          1.19013E+01 1.15734E+01 1.13041E+01 1.10922E+01 1.09363E+01
          1.08352E+01 1.07877E+01 1.07838E+01 1.08085E+01 1.08379E+01
          1.07910E+01 1.06590E+01 1.03169E+01 9.65461E+00 7.57239E+00
          5.98356E+00 2.61998E+00 1.73863E+00 7.70828E-01 5.81940E-01
          3.73779E-01 3.07861E-01                                     2.085E+01
 1.00E+09 1.76277E+01 1.66744E+01 1.59105E+01 1.54557E+01 1.51504E+01
          1.44572E+01 1.38270E+01 1.32588E+01 1.27518E+01 1.23057E+01
          1.19204E+01 1.15955E+01 1.13297E+01 1.11217E+01 1.09707E+01
          1.08760E+01 1.08368E+01 1.08440E+01 1.08847E+01 1.09401E+01
          1.09441E+01 1.08579E+01 1.05862E+01 1.00070E+01 8.05621E+00
          6.50756E+00 2.99962E+00 1.96517E+00 8.51960E-01 6.32751E-01
          3.90625E-01 3.07373E-01                                     2.095E+01
 1.50E+09 1.74036E+01 1.65913E+01 1.59203E+01 1.54803E+01 1.51553E+01
          1.44613E+01 1.38333E+01 1.32691E+01 1.27671E+01 1.23263E+01
          1.19461E+01 1.16263E+01 1.13661E+01 1.11640E+01 1.10164E+01
          1.09222E+01 1.08869E+01 1.09155E+01 1.10044E+01 1.11142E+01
          1.11700E+01 1.11335E+01 1.09710E+01 1.05605E+01 8.89563E+00
          7.42584E+00 3.78521E+00 2.49594E+00 1.03353E+00 7.46872E-01
          4.29321E-01 3.06641E-01                                     2.109E+01
 2.00E+09 1.72611E+01 1.65340E+01 1.59202E+01 1.54921E+01 1.51582E+01
          1.44662E+01 1.38400E+01 1.32774E+01 1.27771E+01 1.23380E+01
          1.19597E+01 1.16418E+01 1.13839E+01 1.11846E+01 1.10406E+01
          1.09511E+01 1.09218E+01 1.09588E+01 1.10601E+01 1.11895E+01
          1.12825E+01 1.12833E+01 1.11907E+01 1.08845E+01 9.43274E+00
          8.06236E+00 4.39909E+00 2.99254E+00 1.19517E+00 8.48686E-01
          4.64355E-01 3.07617E-01                                     2.117E+01
 3.00E+09 1.71089E+01 1.64726E+01 1.59198E+01 1.55041E+01 1.51607E+01
          1.44707E+01 1.38463E+01 1.32853E+01 1.27866E+01 1.23492E+01
          1.19729E+01 1.16570E+01 1.14015E+01 1.12053E+01 1.10650E+01
          1.09804E+01 1.09578E+01 1.10039E+01 1.11183E+01 1.12673E+01
          1.13980E+01 1.14380E+01 1.14238E+01 1.12453E+01 1.01041E+01
          8.90740E+00 5.32626E+00 3.78284E+00 1.47994E+00 1.03049E+00
          5.28320E-01 3.12500E-01                                     2.126E+01
 4.00E+09 1.70032E+01 1.64238E+01 1.59110E+01 1.55077E+01 1.51632E+01
          1.44783E+01 1.38553E+01 1.32942E+01 1.27945E+01 1.23559E+01
          1.19788E+01 1.16629E+01 1.14083E+01 1.12149E+01 1.10809E+01
          1.10060E+01 1.09923E+01 1.10361E+01 1.11331E+01 1.12792E+01
          1.14505E+01 1.15241E+01 1.15542E+01 1.14429E+01 1.05140E+01
          9.45725E+00 6.01279E+00 4.40268E+00 1.73000E+00 1.19342E+00
          5.83496E-01 3.04688E-01                                     2.131E+01
 5.00E+09 1.69530E+01 1.64034E+01 1.59104E+01 1.55111E+01 1.51632E+01
          1.44789E+01 1.38564E+01 1.32958E+01 1.27967E+01 1.23588E+01
          1.19823E+01 1.16673E+01 1.14138E+01 1.12214E+01 1.10886E+01
          1.10152E+01 1.10035E+01 1.10500E+01 1.11510E+01 1.13034E+01
          1.14884E+01 1.15756E+01 1.16284E+01 1.15620E+01 1.07989E+01
          9.84578E+00 6.53805E+00 4.90313E+00 1.98305E+00 1.34344E+00
          6.35742E-01 3.10547E-01                                     2.135E+01
 6.00E+09 1.69182E+01 1.63892E+01 1.59100E+01 1.55132E+01 1.51630E+01
          1.44789E+01 1.38568E+01 1.32967E+01 1.27981E+01 1.23611E+01
          1.19857E+01 1.16717E+01 1.14183E+01 1.12251E+01 1.10922E+01
          1.10204E+01 1.10115E+01 1.10607E+01 1.11634E+01 1.13179E+01
          1.15137E+01 1.16143E+01 1.16833E+01 1.16330E+01 1.09849E+01
          1.01800E+01 6.96472E+00 5.30244E+00 2.27173E+00 1.49115E+00
          6.81641E-01 3.16406E-01                                     2.137E+01
 8.00E+09 1.68714E+01 1.63705E+01 1.59103E+01 1.55176E+01 1.51645E+01
          1.44810E+01 1.38594E+01 1.32996E+01 1.28012E+01 1.23641E+01
          1.19885E+01 1.16747E+01 1.14223E+01 1.12313E+01 1.11002E+01
          1.10290E+01 1.10205E+01 1.10713E+01 1.11783E+01 1.13404E+01
          1.15468E+01 1.16554E+01 1.17440E+01 1.17484E+01 1.12796E+01
          1.05484E+01 7.61665E+00 6.00524E+00 2.76765E+00 1.81122E+00
          7.69531E-01 3.08594E-01                                     2.140E+01
 1.00E+10 1.68441E+01 1.63602E+01 1.59114E+01 1.55212E+01 1.51666E+01
          1.44837E+01 1.38624E+01 1.33029E+01 1.28044E+01 1.23673E+01
          1.19917E+01 1.16778E+01 1.14255E+01 1.12346E+01 1.11038E+01
          1.10333E+01 1.10257E+01 1.10781E+01 1.11876E+01 1.13537E+01
          1.15666E+01 1.16807E+01 1.17835E+01 1.18150E+01 1.14503E+01
          1.08205E+01 8.10308E+00 6.53475E+00 3.17482E+00 2.11514E+00
          8.57422E-01 3.12500E-01                                     2.142E+01


==> anc/colstop/sbethe/sdbase/pdebr08.p08 <==
  8
 1.00E+03 4.76074E+00 4.80580E+00 4.84814E+00 4.88569E+00 4.91893E+00
          4.97513E+00 5.01726E+00 5.04641E+00 5.06355E+00 5.07062E+00
          5.07034E+00 5.06369E+00 5.05175E+00 5.03516E+00 5.01441E+00
          4.99018E+00 4.96336E+00 4.93632E+00 4.91177E+00 4.89160E+00
          4.87719E+00 4.87150E+00 4.86527E+00 4.85901E+00 4.85002E+00
          4.84730E+00 4.84520E+00 4.84493E+00 4.84472E+00 4.84469E+00
          4.84467E+00 4.84467E+00                                     4.293E+00
 1.50E+03 5.45668E+00 5.50545E+00 5.55056E+00 5.58922E+00 5.62205E+00
          5.67350E+00 5.70471E+00 5.71637E+00 5.71049E+00 5.69096E+00
          5.66293E+00 5.62776E+00 5.58626E+00 5.53970E+00 5.49054E+00
          5.44096E+00 5.39080E+00 5.33934E+00 5.28650E+00 5.23477E+00
          5.18759E+00 5.16602E+00 5.14441E+00 5.12783E+00 5.11521E+00
          5.11214E+00 5.10940E+00 5.10907E+00 5.10882E+00 5.10879E+00
          5.10878E+00 5.10874E+00                                     4.748E+00
 2.00E+03 5.95059E+00 6.00794E+00 6.05849E+00 6.09707E+00 6.12512E+00
          6.15802E+00 6.16369E+00 6.14990E+00 6.12012E+00 6.07840E+00
          6.02975E+00 5.97446E+00 5.91155E+00 5.84190E+00 5.77008E+00
          5.70011E+00 5.63170E+00 5.56314E+00 5.49373E+00 5.42706E+00
          5.36456E+00 5.33344E+00 5.30428E+00 5.28407E+00 5.26647E+00
          5.26219E+00 5.25884E+00 5.25842E+00 5.25811E+00 5.25805E+00
          5.25802E+00 5.25799E+00                                     5.035E+00
 3.00E+03 6.65108E+00 6.71010E+00 6.75888E+00 6.78970E+00 6.80502E+00
          6.80311E+00 6.76586E+00 6.70748E+00 6.63296E+00 6.54700E+00
          6.45525E+00 6.35934E+00 6.26008E+00 6.15931E+00 6.05904E+00
          5.96156E+00 5.86723E+00 5.77592E+00 5.68760E+00 5.60258E+00
          5.52268E+00 5.48599E+00 5.45141E+00 5.42590E+00 5.40100E+00
          5.39511E+00 5.39045E+00 5.38985E+00 5.38940E+00 5.38934E+00
          5.38931E+00 5.38927E+00                                     5.374E+00
 4.00E+03 7.14588E+00 7.20191E+00 7.24491E+00 7.26515E+00 7.26597E+00
          7.22825E+00 7.14985E+00 7.05021E+00 6.93573E+00 6.81172E+00
          6.68447E+00 6.55629E+00 6.42898E+00 6.30458E+00 6.18315E+00
          6.06557E+00 5.95269E+00 5.84549E+00 5.74450E+00 5.64816E+00
          5.55897E+00 5.52016E+00 5.48346E+00 5.45526E+00 5.42581E+00
          5.41885E+00 5.41334E+00 5.41260E+00 5.41207E+00 5.41199E+00
          5.41194E+00 5.41194E+00                                     5.562E+00
 5.00E+03 7.54370E+00 7.57158E+00 7.59021E+00 7.59267E+00 7.58132E+00
          7.52855E+00 7.43505E+00 7.30648E+00 7.15180E+00 6.98414E+00
          6.81850E+00 6.65877E+00 6.50588E+00 6.36134E+00 6.22499E+00
          6.09696E+00 5.97597E+00 5.85824E+00 5.74174E+00 5.63246E+00
          5.53907E+00 5.49945E+00 5.46109E+00 5.43056E+00 5.39875E+00
          5.39101E+00 5.38495E+00 5.38421E+00 5.38356E+00 5.38351E+00
          5.38345E+00 5.38345E+00                                     5.676E+00
 6.00E+03 7.85621E+00 7.87380E+00 7.88118E+00 7.87074E+00 7.84532E+00
          7.76283E+00 7.63776E+00 7.47686E+00 7.29042E+00 7.09302E+00
          6.90106E+00 6.71855E+00 6.54634E+00 6.38541E+00 6.23486E+00
          6.09402E+00 5.96147E+00 5.83315E+00 5.70700E+00 5.58971E+00
          5.49086E+00 5.44955E+00 5.40965E+00 5.37779E+00 5.34443E+00
          5.33631E+00 5.32995E+00 5.32917E+00 5.32848E+00 5.32842E+00
          5.32835E+00 5.32837E+00                                     5.748E+00
 8.00E+03 8.32145E+00 8.35081E+00 8.35967E+00 8.33292E+00 8.27709E+00
          8.11249E+00 7.89915E+00 7.67061E+00 7.43711E+00 7.20576E+00
          6.98422E+00 6.77376E+00 6.57414E+00 6.38532E+00 6.20668E+00
          6.03788E+00 5.87951E+00 5.73171E+00 5.59460E+00 5.46786E+00
          5.35612E+00 5.30941E+00 5.26595E+00 5.23290E+00 5.19809E+00
          5.18984E+00 5.18334E+00 5.18245E+00 5.18182E+00 5.18175E+00
          5.18168E+00 5.18168E+00                                     5.825E+00
 1.00E+04 8.69344E+00 8.70704E+00 8.69765E+00 8.64847E+00 8.56738E+00
          8.34972E+00 8.08338E+00 7.80645E+00 7.53016E+00 7.26204E+00
          7.00981E+00 6.77309E+00 6.54967E+00 6.33798E+00 6.13901E+00
          5.95281E+00 5.77933E+00 5.61706E+00 5.46529E+00 5.32600E+00
          5.20428E+00 5.15222E+00 5.10441E+00 5.06955E+00 5.03489E+00
          5.02674E+00 5.02033E+00 5.01948E+00 5.01887E+00 5.01877E+00
          5.01872E+00 5.01870E+00                                     5.856E+00
 1.50E+04 9.35540E+00 9.33016E+00 9.27764E+00 9.17817E+00 9.04253E+00
          8.71525E+00 8.34454E+00 7.97629E+00 7.62223E+00 7.28903E+00
          6.98317E+00 6.70007E+00 6.43446E+00 6.18135E+00 5.94526E+00
          5.72680E+00 5.52446E+00 5.33364E+00 5.15205E+00 4.98587E+00
          4.83966E+00 4.77330E+00 4.71351E+00 4.67346E+00 4.63951E+00
          4.63177E+00 4.62582E+00 4.62508E+00 4.62452E+00 4.62443E+00
          4.62440E+00 4.62437E+00                                     5.856E+00
 2.00E+04 1.00713E+01 9.86535E+00 9.65501E+00 9.43807E+00 9.22076E+00
          8.80412E+00 8.40393E+00 8.01950E+00 7.65036E+00 7.29628E+00
          6.95706E+00 6.63263E+00 6.32625E+00 6.03656E+00 5.76574E+00
          5.51206E+00 5.27637E+00 5.05988E+00 4.86306E+00 4.68261E+00
          4.52058E+00 4.45277E+00 4.39993E+00 4.36597E+00 4.29634E+00
          4.26903E+00 4.27896E+00 4.28418E+00 4.28172E+00 4.28010E+00
          4.28299E+00 4.28107E+00                                     5.816E+00
 3.00E+04 1.04215E+01 1.02963E+01 1.01385E+01 9.92519E+00 9.67360E+00
          9.13109E+00 8.57445E+00 8.05733E+00 7.58615E+00 7.15904E+00
          6.77066E+00 6.41602E+00 6.08550E+00 5.77045E+00 5.47663E+00
          5.20366E+00 4.94780E+00 4.70319E+00 4.46687E+00 4.24556E+00
          4.03840E+00 3.93674E+00 3.84582E+00 3.78892E+00 3.75051E+00
          3.74265E+00 3.73698E+00 3.73636E+00 3.73587E+00 3.73577E+00
          3.73577E+00 3.73577E+00                                     5.741E+00
 4.00E+04 1.08230E+01 1.06407E+01 1.04256E+01 1.01556E+01 9.85008E+00
          9.21555E+00 8.58671E+00 8.01602E+00 7.50496E+00 7.04624E+00
          6.62941E+00 6.24886E+00 5.89620E+00 5.56090E+00 5.24712E+00
          4.95464E+00 4.67843E+00 4.41340E+00 4.15661E+00 3.91209E+00
          3.67668E+00 3.55977E+00 3.45452E+00 3.38767E+00 3.34192E+00
          3.33268E+00 3.32600E+00 3.32527E+00 3.32468E+00 3.32456E+00
          3.32455E+00 3.32456E+00                                     5.666E+00
 5.00E+04 1.12823E+01 1.09228E+01 1.05598E+01 1.01927E+01 9.83270E+00
          9.16506E+00 8.54918E+00 7.98012E+00 7.45410E+00 6.96769E+00
          6.51739E+00 6.10322E+00 5.72525E+00 5.37439E+00 5.04805E+00
          4.74377E+00 4.45644E+00 4.18446E+00 3.92373E+00 3.66312E+00
          3.39604E+00 3.26623E+00 3.15155E+00 3.07769E+00 3.02085E+00
          3.01429E+00 3.00451E+00 3.00288E+00 3.00251E+00 3.00239E+00
          3.00259E+00 3.00242E+00                                     5.596E+00
 6.00E+04 1.14815E+01 1.10858E+01 1.06875E+01 1.02868E+01 9.89597E+00
          9.17634E+00 8.51808E+00 7.91528E+00 7.36271E+00 6.85466E+00
          6.38855E+00 5.96385E+00 5.57828E+00 5.22139E+00 4.88848E+00
          4.57768E+00 4.28258E+00 4.00097E+00 3.72838E+00 3.45368E+00
          3.17050E+00 3.03221E+00 2.90959E+00 2.82953E+00 2.76460E+00
          2.75543E+00 2.74435E+00 2.74264E+00 2.74206E+00 2.74193E+00
          2.74205E+00 2.74188E+00                                     5.540E+00
 8.00E+04 1.17579E+01 1.13031E+01 1.08477E+01 1.03940E+01 9.95509E+00
          9.15572E+00 8.43382E+00 7.78096E+00 7.18986E+00 6.65183E+00
          6.16367E+00 5.72640E+00 5.33182E+00 4.96815E+00 4.62750E+00
          4.30833E+00 4.00393E+00 3.71032E+00 3.42266E+00 3.12999E+00
          2.82624E+00 2.67675E+00 2.54263E+00 2.45211E+00 2.37274E+00
          2.35870E+00 2.34495E+00 2.34304E+00 2.34207E+00 2.34192E+00
          2.34188E+00 2.34175E+00                                     5.452E+00
 1.00E+05 1.19336E+01 1.14292E+01 1.09271E+01 1.04319E+01 9.95706E+00
          9.09985E+00 8.33505E+00 7.65025E+00 7.03570E+00 6.48248E+00
          5.98476E+00 5.54316E+00 5.14560E+00 4.77808E+00 4.42958E+00
          4.09770E+00 3.77958E+00 3.47233E+00 3.17414E+00 2.87624E+00
          2.57247E+00 2.42131E+00 2.27765E+00 2.17341E+00 2.08448E+00
          2.06474E+00 2.04921E+00 2.04740E+00 2.04588E+00 2.04569E+00
          2.04553E+00 2.04545E+00                                     5.385E+00
 1.50E+05 1.23115E+01 1.16723E+01 1.10489E+01 1.04557E+01 9.90248E+00
          8.92796E+00 8.08907E+00 7.35848E+00 6.71445E+00 6.14402E+00
          5.63695E+00 5.18454E+00 4.77524E+00 4.39560E+00 4.03487E+00
          3.69028E+00 3.36562E+00 3.05536E+00 2.75592E+00 2.45599E+00
          2.14598E+00 1.98808E+00 1.83218E+00 1.71226E+00 1.60343E+00
          1.57767E+00 1.55706E+00 1.55462E+00 1.55258E+00 1.55231E+00
          1.55211E+00 1.55205E+00                                     5.277E+00
 2.00E+05 1.25851E+01 1.18366E+01 1.11176E+01 1.04526E+01 9.84546E+00
          8.79041E+00 7.89936E+00 7.13806E+00 6.47787E+00 5.89771E+00
          5.38558E+00 4.92805E+00 4.51195E+00 4.12560E+00 3.75885E+00
          3.40840E+00 3.08011E+00 2.77227E+00 2.47738E+00 2.18280E+00
          1.87679E+00 1.71851E+00 1.55765E+00 1.42924E+00 1.30936E+00
          1.27997E+00 1.25625E+00 1.25343E+00 1.25107E+00 1.25074E+00
          1.25053E+00 1.25050E+00                                     5.228E+00
 3.00E+05 1.30407E+01 1.21231E+01 1.12610E+01 1.04968E+01 9.82043E+00
          8.65800E+00 7.69286E+00 6.88306E+00 6.20099E+00 5.61119E+00
          5.08944E+00 4.62230E+00 4.19635E+00 3.80117E+00 3.42778E+00
          3.07230E+00 2.73874E+00 2.43241E+00 2.14356E+00 1.85707E+00
          1.56095E+00 1.40689E+00 1.24712E+00 1.11494E+00 9.82860E-01
          9.49270E-01 9.22270E-01 9.19020E-01 9.16280E-01 9.15930E-01
          9.15650E-01 9.15632E-01                                     5.254E+00
 4.00E+05 1.34535E+01 1.23880E+01 1.14084E+01 1.05773E+01 9.86476E+00
          8.64762E+00 7.64981E+00 6.80778E+00 6.10022E+00 5.49302E+00
          4.95678E+00 4.47594E+00 4.03732E+00 3.63136E+00 3.25232E+00
          2.89675E+00 2.56399E+00 2.25470E+00 1.96474E+00 1.67989E+00
          1.39078E+00 1.24057E+00 1.08364E+00 9.51200E-01 8.11710E-01
          7.75720E-01 7.46990E-01 7.43180E-01 7.40380E-01 7.40050E-01
          7.39750E-01 7.39670E-01                                     5.374E+00
 5.00E+05 1.38466E+01 1.26655E+01 1.15950E+01 1.07140E+01 9.97360E+00
          8.70388E+00 7.67438E+00 6.80774E+00 6.08006E+00 5.45805E+00
          4.90980E+00 4.41754E+00 3.96883E+00 3.55461E+00 3.16917E+00
          2.80863E+00 2.47114E+00 2.15596E+00 1.86303E+00 1.57944E+00
          1.29326E+00 1.14465E+00 9.88010E-01 8.53870E-01 7.09210E-01
          6.71330E-01 6.41130E-01 6.37140E-01 6.34210E-01 6.33850E-01
          6.33539E-01 6.33410E-01                                     5.540E+00
 6.00E+05 1.42063E+01 1.29303E+01 1.17864E+01 1.08671E+01 1.01063E+01
          8.79198E+00 7.73475E+00 6.85062E+00 6.10731E+00 5.47151E+00
          4.91151E+00 4.40874E+00 3.95054E+00 3.52817E+00 3.13608E+00
          2.77006E+00 2.42744E+00 2.10617E+00 1.80695E+00 1.52262E+00
          1.23677E+00 1.08806E+00 9.30040E-01 7.93270E-01 6.43590E-01
          6.04030E-01 5.72420E-01 5.68260E-01 5.65190E-01 5.64810E-01
          5.64498E-01 5.64327E-01                                     5.727E+00
 8.00E+05 1.47918E+01 1.34179E+01 1.21952E+01 1.12272E+01 1.04273E+01
          9.00815E+00 7.87365E+00 6.95893E+00 6.20510E+00 5.56281E+00
          4.99182E+00 4.47503E+00 4.00322E+00 3.56856E+00 3.16341E+00
          2.78261E+00 2.42465E+00 2.08913E+00 1.77639E+00 1.48425E+00
          1.19296E+00 1.04077E+00 8.77000E-01 7.32790E-01 5.71520E-01
          5.28370E-01 4.93690E-01 4.89400E-01 4.85820E-01 4.85410E-01
          4.84970E-01 4.84890E-01                                     6.124E+00
 1.00E+06 1.52899E+01 1.38135E+01 1.25126E+01 1.15064E+01 1.06876E+01
          9.22271E+00 8.05984E+00 7.12837E+00 6.36098E+00 5.70453E+00
          5.11940E+00 4.58954E+00 4.10598E+00 3.66066E+00 3.24557E+00
          2.85500E+00 2.48648E+00 2.13799E+00 1.80860E+00 1.49917E+00
          1.19775E+00 1.03961E+00 8.67720E-01 7.14270E-01 5.39310E-01
          4.92030E-01 4.53990E-01 4.49250E-01 4.45330E-01 4.44860E-01
          4.44400E-01 4.44359E-01                                     6.515E+00
 1.50E+06 1.62206E+01 1.45360E+01 1.30828E+01 1.20164E+01 1.11870E+01
          9.70534E+00 8.55862E+00 7.60945E+00 6.80627E+00 6.10830E+00
          5.48804E+00 4.93000E+00 4.42251E+00 3.95588E+00 3.52219E+00
          3.11448E+00 2.72669E+00 2.35133E+00 1.98435E+00 1.62920E+00
          1.28744E+00 1.10901E+00 9.10470E-01 7.29170E-01 5.17990E-01
          4.60330E-01 4.13650E-01 4.07570E-01 4.03090E-01 4.02520E-01
          4.02130E-01 4.01958E-01                                     7.403E+00
 2.00E+06 1.67791E+01 1.50518E+01 1.35688E+01 1.24925E+01 1.16573E+01
          1.01368E+01 8.96474E+00 7.99773E+00 7.18643E+00 6.48240E+00
          5.85190E+00 5.27978E+00 4.75684E+00 4.27426E+00 3.82283E+00
          3.39491E+00 2.98512E+00 2.58671E+00 2.19428E+00 1.80538E+00
          1.41586E+00 1.21329E+00 9.83850E-01 7.71460E-01 5.23870E-01
          4.56380E-01 4.01490E-01 3.94520E-01 3.88930E-01 3.88260E-01
          3.87600E-01 3.87430E-01                                     8.161E+00
 3.00E+06 1.74929E+01 1.56745E+01 1.41379E+01 1.30695E+01 1.22742E+01
          1.08157E+01 9.66606E+00 8.69577E+00 7.86537E+00 7.13533E+00
          6.47774E+00 5.87892E+00 5.33009E+00 4.82264E+00 4.34748E+00
          3.89674E+00 3.46414E+00 3.04134E+00 2.61731E+00 2.17550E+00
          1.69517E+00 1.43205E+00 1.14082E+00 8.71550E-01 5.58870E-01
          4.69910E-01 3.96400E-01 3.86880E-01 3.79230E-01 3.78240E-01
          3.77563E-01 3.76450E-01                                     9.363E+00
 4.00E+06 1.77655E+01 1.59638E+01 1.44636E+01 1.34628E+01 1.27442E+01
          1.13839E+01 1.02540E+01 9.26628E+00 8.39895E+00 7.63012E+00
          6.94557E+00 6.33193E+00 5.77692E+00 5.26775E+00 4.79011E+00
          4.33250E+00 3.88817E+00 3.44813E+00 2.99754E+00 2.50955E+00
          1.95271E+00 1.63831E+00 1.29381E+00 9.80880E-01 6.02330E-01
          4.89160E-01 3.98390E-01 3.86250E-01 3.75210E-01 3.73720E-01
          3.73146E-01 3.71185E-01                                     1.028E+01
 5.00E+06 1.80579E+01 1.62039E+01 1.46813E+01 1.37062E+01 1.30343E+01
          1.17359E+01 1.06378E+01 9.66833E+00 8.80967E+00 8.04242E+00
          7.35419E+00 6.73320E+00 6.16855E+00 5.64878E+00 5.16083E+00
          4.69366E+00 4.23965E+00 3.78809E+00 3.32085E+00 2.80388E+00
          2.19458E+00 1.83962E+00 1.43943E+00 1.08076E+00 6.44890E-01
          5.13450E-01 4.03020E-01 3.87030E-01 3.72370E-01 3.70564E-01
          3.69858E-01 3.67523E-01                                     1.100E+01
 6.00E+06 1.82616E+01 1.63648E+01 1.48271E+01 1.38813E+01 1.32548E+01
          1.20056E+01 1.09378E+01 9.98730E+00 9.13985E+00 8.37781E+00
          7.69038E+00 7.06696E+00 6.49778E+00 5.97230E+00 5.47845E+00
          5.00553E+00 4.54529E+00 4.08577E+00 3.60623E+00 3.06686E+00
          2.41552E+00 2.02698E+00 1.57998E+00 1.17641E+00 6.87700E-01
          5.38690E-01 4.08570E-01 3.88640E-01 3.70170E-01 3.68002E-01
          3.67279E-01 3.64655E-01                                     1.158E+01
 8.00E+06 1.85212E+01 1.65620E+01 1.50073E+01 1.41162E+01 1.35671E+01
          1.23929E+01 1.13783E+01 1.04641E+01 9.64118E+00 8.89447E+00
          8.21547E+00 7.59529E+00 7.02565E+00 6.49737E+00 5.99965E+00
          5.52227E+00 5.05620E+00 4.58770E+00 4.09227E+00 3.52149E+00
          2.80752E+00 2.36679E+00 1.84328E+00 1.35634E+00 7.71540E-01
          5.89240E-01 4.20880E-01 3.93240E-01 3.67050E-01 3.64067E-01
          3.63403E-01 3.60718E-01                                     1.249E+01
 1.00E+07 1.86734E+01 1.66757E+01 1.51140E+01 1.42655E+01 1.37741E+01
          1.26571E+01 1.16855E+01 1.08036E+01 1.00046E+01 9.27542E+00
          8.60893E+00 7.99739E+00 7.43345E+00 6.90878E+00 6.41329E+00
          5.93700E+00 5.47046E+00 4.99885E+00 4.49512E+00 3.90469E+00
          3.14741E+00 2.66827E+00 2.08545E+00 1.52517E+00 8.51800E-01
          6.38330E-01 4.33760E-01 3.98820E-01 3.65050E-01 3.61198E-01
          3.60718E-01 3.57910E-01                                     1.318E+01
 1.50E+07 1.88569E+01 1.68178E+01 1.52552E+01 1.44701E+01 1.40633E+01
          1.30468E+01 1.21514E+01 1.13319E+01 1.05837E+01 9.89648E+00
          9.26468E+00 8.68201E+00 8.14225E+00 7.63790E+00 7.15937E+00
          6.69683E+00 6.24045E+00 5.77399E+00 5.26689E+00 4.65542E+00
          3.83774E+00 3.29793E+00 2.61287E+00 1.91730E+00 1.03629E+00
          7.52590E-01 4.65840E-01 4.14400E-01 3.62800E-01 3.56564E-01
          3.56262E-01 3.53638E-01                                     1.436E+01
 2.00E+07 1.89376E+01 1.68785E+01 1.53170E+01 1.45670E+01 1.42076E+01
          1.32546E+01 1.24090E+01 1.16334E+01 1.09239E+01 1.02715E+01
          9.67136E+00 9.11767E+00 8.60455E+00 8.12461E+00 7.66798E+00
          7.22448E+00 6.78428E+00 6.33076E+00 5.83179E+00 5.21911E+00
          4.37692E+00 3.80447E+00 3.05592E+00 2.26409E+00 1.20211E+00
          8.56640E-01 4.96570E-01 4.30560E-01 3.62870E-01 3.54221E-01
          3.53683E-01 3.51318E-01                                     1.513E+01
 3.00E+07 1.90107E+01 1.69223E+01 1.53580E+01 1.46477E+01 1.43440E+01
          1.34651E+01 1.26807E+01 1.19621E+01 1.13058E+01 1.07047E+01
          1.01539E+01 9.64821E+00 9.18178E+00 8.74688E+00 8.33246E+00
          7.92751E+00 7.52251E+00 7.10090E+00 6.62979E+00 6.03708E+00
          5.19050E+00 4.59069E+00 3.77213E+00 2.85346E+00 1.49393E+00
          1.04303E+00 5.53760E-01 4.62340E-01 3.66510E-01 3.53203E-01
          3.50769E-01 3.48633E-01                                     1.612E+01
 4.00E+07 1.90285E+01 1.69283E+01 1.53657E+01 1.46785E+01 1.44057E+01
          1.35686E+01 1.28201E+01 1.21365E+01 1.15147E+01 1.09480E+01
          1.04321E+01 9.96188E+00 9.53144E+00 9.13268E+00 8.75367E+00
          8.38271E+00 8.01068E+00 7.62146E+00 7.18227E+00 6.61959E+00
          5.79193E+00 5.18718E+00 4.33593E+00 3.33958E+00 1.76003E+00
          1.20892E+00 6.06380E-01 4.92770E-01 3.72430E-01 3.54786E-01
          3.49144E-01 3.47290E-01                                     1.674E+01
 5.00E+07 1.90258E+01 1.69294E+01 1.53756E+01 1.47048E+01 1.44501E+01
          1.36385E+01 1.29114E+01 1.22489E+01 1.16475E+01 1.11015E+01
          1.06073E+01 1.01599E+01 9.75422E+00 9.38264E+00 9.03378E+00
          8.69640E+00 8.36141E+00 8.01199E+00 7.61244E+00 7.08002E+00
          6.26298E+00 5.65603E+00 4.79601E+00 3.75952E+00 2.00791E+00
          1.35754E+00 6.55720E-01 5.21930E-01 3.79240E-01 3.57738E-01
          3.47839E-01 3.46420E-01                                     1.719E+01
 6.00E+07 1.89920E+01 1.69107E+01 1.53715E+01 1.47146E+01 1.44725E+01
          1.36811E+01 1.29717E+01 1.23265E+01 1.17423E+01 1.12140E+01
          1.07379E+01 1.03098E+01 9.92460E+00 9.57494E+00 9.24959E+00
          8.93743E+00 8.62966E+00 8.30959E+00 7.94078E+00 7.43717E+00
          6.64241E+00 6.04319E+00 5.18509E+00 4.12371E+00 2.23789E+00
          1.49863E+00 7.01820E-01 5.49860E-01 3.86530E-01 3.60828E-01
          3.47435E-01 3.45856E-01                                     1.752E+01
 8.00E+07 1.89195E+01 1.68762E+01 1.53685E+01 1.47320E+01 1.45043E+01
          1.37401E+01 1.30541E+01 1.24321E+01 1.18710E+01 1.13664E+01
          1.09151E+01 1.05135E+01 1.01571E+01 9.83908E+00 9.54878E+00
          9.27566E+00 9.01171E+00 8.74087E+00 8.42636E+00 7.97798E+00
          7.23339E+00 6.65609E+00 5.81295E+00 4.72757E+00 2.64960E+00
          1.76628E+00 7.87550E-01 6.02230E-01 4.01430E-01 3.68070E-01
          3.47214E-01 3.45093E-01                                     1.801E+01
 1.00E+08 1.88611E+01 1.68522E+01 1.53714E+01 1.47497E+01 1.45303E+01
          1.37839E+01 1.31129E+01 1.25055E+01 1.19588E+01 1.14688E+01
          1.10330E+01 1.06481E+01 1.03101E+01 1.00129E+01 9.74671E+00
          9.50170E+00 9.27088E+00 9.03914E+00 8.77026E+00 8.37209E+00
          7.67873E+00 7.12625E+00 6.30354E+00 5.21249E+00 3.01003E+00
          2.01677E+00 8.66760E-01 6.50970E-01 4.16270E-01 3.75974E-01
          3.47229E-01 3.44604E-01                                     1.836E+01
 1.50E+08 1.87206E+01 1.67937E+01 1.53754E+01 1.47841E+01 1.45785E+01
          1.38635E+01 1.32162E+01 1.26285E+01 1.20990E+01 1.16256E+01
          1.12074E+01 1.08427E+01 1.05290E+01 1.02627E+01 1.00373E+01
          9.84493E+00 9.67607E+00 9.50816E+00 9.30375E+00 8.99465E+00
          8.43514E+00 7.95593E+00 7.18439E+00 6.10663E+00 3.76297E+00
          2.56465E+00 1.04444E+00 7.62430E-01 4.51980E-01 3.95859E-01
          3.48755E-01 3.44116E-01                                     1.891E+01
 2.00E+08 1.85564E+01 1.67328E+01 1.53865E+01 1.48169E+01 1.46093E+01
          1.39081E+01 1.32717E+01 1.26934E+01 1.21728E+01 1.17089E+01
          1.13011E+01 1.09484E+01 1.06489E+01 1.03997E+01 1.01952E+01
          1.00290E+01 9.89359E+00 9.76954E+00 9.62311E+00 9.38940E+00
          8.92571E+00 8.50138E+00 7.78410E+00 6.74262E+00 4.35039E+00
          3.02929E+00 1.20389E+00 8.62600E-01 4.84920E-01 4.15413E-01
          3.51196E-01 3.43506E-01                                     1.924E+01
 3.00E+08 1.81401E+01 1.65701E+01 1.53958E+01 1.48655E+01 1.46365E+01
          1.39488E+01 1.33234E+01 1.27561E+01 1.22465E+01 1.17941E+01
          1.13986E+01 1.10597E+01 1.07761E+01 1.05459E+01 1.03647E+01
          1.02278E+01 1.01303E+01 1.00568E+01 9.97974E+00 9.84510E+00
          9.52493E+00 9.19216E+00 8.57553E+00 7.61615E+00 5.23306E+00
          3.77841E+00 1.48720E+00 1.04271E+00 5.44760E-01 4.51965E-01
          3.57910E-01 3.43384E-01                                     1.962E+01
 4.00E+08 1.77870E+01 1.64306E+01 1.53998E+01 1.48989E+01 1.46476E+01
          1.39647E+01 1.33437E+01 1.27820E+01 1.22791E+01 1.18346E+01
          1.14482E+01 1.11191E+01 1.08451E+01 1.06244E+01 1.04546E+01
          1.03328E+01 1.02558E+01 1.02100E+01 1.01732E+01 1.01034E+01
          9.88144E+00 9.61129E+00 9.08067E+00 8.21488E+00 5.89205E+00
          4.35557E+00 1.73586E+00 1.20517E+00 5.99081E-01 4.85336E-01
          3.65784E-01 3.42896E-01                                     1.983E+01
 5.00E+08 1.75291E+01 1.63261E+01 1.53982E+01 1.49183E+01 1.46511E+01
          1.39733E+01 1.33575E+01 1.28008E+01 1.23023E+01 1.18616E+01
          1.14785E+01 1.11525E+01 1.08836E+01 1.06705E+01 1.05100E+01
          1.03993E+01 1.03358E+01 1.03078E+01 1.02959E+01 1.02641E+01
          1.01150E+01 9.90626E+00 9.44598E+00 8.63767E+00 6.38705E+00
          4.84739E+00 1.96289E+00 1.35265E+00 6.48710E-01 5.16373E-01
          3.73535E-01 3.43262E-01                                     1.997E+01
 6.00E+08 1.73495E+01 1.62551E+01 1.54002E+01 1.49354E+01 1.46566E+01
          1.39798E+01 1.33645E+01 1.28098E+01 1.23144E+01 1.18776E+01
          1.14986E+01 1.11773E+01 1.09131E+01 1.07049E+01 1.05496E+01
          1.04449E+01 1.03893E+01 1.03731E+01 1.03800E+01 1.03792E+01
          1.02822E+01 1.01139E+01 9.71483E+00 8.97335E+00 6.79360E+00
          5.25249E+00 2.18573E+00 1.49055E+00 6.95860E-01 5.45227E-01
          3.81592E-01 3.43079E-01                                     2.007E+01
 8.00E+08 1.71224E+01 1.61620E+01 1.53971E+01 1.49510E+01 1.46588E+01
          1.39876E+01 1.33782E+01 1.28279E+01 1.23360E+01 1.19021E+01
          1.15261E+01 1.12082E+01 1.09484E+01 1.07457E+01 1.05979E+01
          1.05032E+01 1.04607E+01 1.04613E+01 1.04912E+01 1.05274E+01
          1.05015E+01 1.03953E+01 1.00889E+01 9.45749E+00 7.43059E+00
          5.89691E+00 2.61573E+00 1.74362E+00 7.82279E-01 5.99335E-01
          3.97797E-01 3.42926E-01                                     2.021E+01
 1.00E+09 1.69754E+01 1.61038E+01 1.53988E+01 1.49656E+01 1.46646E+01
          1.39944E+01 1.33850E+01 1.28359E+01 1.23461E+01 1.19150E+01
          1.15424E+01 1.12283E+01 1.09725E+01 1.07738E+01 1.06300E+01
          1.05398E+01 1.05033E+01 1.05136E+01 1.05597E+01 1.06216E+01
          1.06396E+01 1.05729E+01 1.03388E+01 9.79999E+00 7.89745E+00
          6.40611E+00 2.98892E+00 1.96971E+00 8.62660E-01 6.48285E-01
          4.13910E-01 3.43140E-01                                     2.030E+01
 1.50E+09 1.67547E+01 1.60146E+01 1.53980E+01 1.49833E+01 1.46690E+01
          1.40029E+01 1.33969E+01 1.28504E+01 1.23630E+01 1.19347E+01
          1.15658E+01 1.12559E+01 1.10044E+01 1.08100E+01 1.06718E+01
          1.05893E+01 1.05632E+01 1.05871E+01 1.06526E+01 1.07492E+01
          1.08366E+01 1.08320E+01 1.06999E+01 1.03103E+01 8.71651E+00
          7.32868E+00 3.74889E+00 2.48441E+00 1.04256E+00 7.60399E-01
          4.51782E-01 3.42285E-01                                     2.043E+01
 2.00E+09 1.66304E+01 1.59648E+01 1.53982E+01 1.49938E+01 1.46718E+01
          1.40073E+01 1.34027E+01 1.28577E+01 1.23716E+01 1.19447E+01
          1.15776E+01 1.12695E+01 1.10200E+01 1.08282E+01 1.06932E+01
          1.06150E+01 1.05943E+01 1.06256E+01 1.07019E+01 1.08159E+01
          1.09384E+01 1.09684E+01 1.08992E+01 1.06047E+01 9.23240E+00
          7.96077E+00 4.34901E+00 2.96341E+00 1.20259E+00 8.61858E-01
          4.85596E-01 3.42773E-01                                     2.051E+01
 3.00E+09 1.65244E+01 1.59288E+01 1.54072E+01 1.50076E+01 1.46730E+01
          1.40055E+01 1.34014E+01 1.28587E+01 1.23763E+01 1.19532E+01
          1.15891E+01 1.12837E+01 1.10368E+01 1.08472E+01 1.07118E+01
          1.06304E+01 1.06094E+01 1.06556E+01 1.07686E+01 1.09165E+01
          1.10491E+01 1.10946E+01 1.10950E+01 1.09457E+01 9.88961E+00
          8.74563E+00 5.25807E+00 3.74671E+00 1.48579E+00 1.03997E+00
          5.45166E-01 3.41797E-01                                     2.059E+01
 4.00E+09 1.64297E+01 1.58848E+01 1.53989E+01 1.50107E+01 1.46754E+01
          1.40128E+01 1.34100E+01 1.28670E+01 1.23835E+01 1.19592E+01
          1.15942E+01 1.12887E+01 1.10426E+01 1.08555E+01 1.07261E+01
          1.06541E+01 1.06415E+01 1.06849E+01 1.07801E+01 1.09242E+01
          1.10956E+01 1.11722E+01 1.12113E+01 1.11229E+01 1.02795E+01
          9.27520E+00 5.92666E+00 4.35043E+00 1.73475E+00 1.20143E+00
          5.99121E-01 3.39844E-01                                     2.064E+01
 5.00E+09 1.63856E+01 1.58668E+01 1.53985E+01 1.50137E+01 1.46755E+01
          1.40132E+01 1.34108E+01 1.28684E+01 1.23855E+01 1.19619E+01
          1.15975E+01 1.12926E+01 1.10473E+01 1.08612E+01 1.07329E+01
          1.06622E+01 1.06514E+01 1.06972E+01 1.07960E+01 1.09457E+01
          1.11292E+01 1.12180E+01 1.12772E+01 1.12294E+01 1.05464E+01
          9.64686E+00 6.43755E+00 4.83838E+00 1.98503E+00 1.35040E+00
          6.48438E-01 3.43750E-01                                     2.067E+01
 6.00E+09 1.63550E+01 1.58542E+01 1.53979E+01 1.50154E+01 1.46751E+01
          1.40130E+01 1.34111E+01 1.28691E+01 1.23867E+01 1.19638E+01
          1.16005E+01 1.12966E+01 1.10514E+01 1.08645E+01 1.07360E+01
          1.06666E+01 1.06584E+01 1.07068E+01 1.08071E+01 1.09586E+01
          1.11515E+01 1.12521E+01 1.13260E+01 1.12926E+01 1.07175E+01
          9.96369E+00 6.85271E+00 5.22760E+00 2.26333E+00 1.49799E+00
          6.94336E-01 3.39844E-01                                     2.069E+01
 8.00E+09 1.63137E+01 1.58376E+01 1.53980E+01 1.50191E+01 1.46765E+01
          1.40151E+01 1.34136E+01 1.28717E+01 1.23894E+01 1.19664E+01
          1.16028E+01 1.12990E+01 1.10548E+01 1.08700E+01 1.07433E+01
          1.06745E+01 1.06663E+01 1.07159E+01 1.08202E+01 1.09783E+01
          1.11808E+01 1.12887E+01 1.13799E+01 1.13947E+01 1.09856E+01
          1.03095E+01 7.48506E+00 5.91317E+00 2.74417E+00 1.81152E+00
          7.84180E-01 3.47656E-01                                     2.071E+01
 1.00E+10 1.62908E+01 1.58290E+01 1.53990E+01 1.50221E+01 1.46781E+01
          1.40172E+01 1.34160E+01 1.28743E+01 1.23920E+01 1.19691E+01
          1.16061E+01 1.13028E+01 1.10583E+01 1.08724E+01 1.07450E+01
          1.06772E+01 1.06712E+01 1.07229E+01 1.08286E+01 1.09888E+01
          1.11978E+01 1.13132E+01 1.14175E+01 1.14478E+01 1.11234E+01
          1.05807E+01 7.96571E+00 6.41492E+00 3.13946E+00 2.11487E+00
          8.58398E-01 3.47656E-01                                     2.073E+01


==> anc/colstop/sbethe/sdbase/pdebr09.p08 <==
  9
 1.00E+03 4.50183E+00 4.54506E+00 4.58604E+00 4.62305E+00 4.65645E+00
          4.71437E+00 4.75949E+00 4.79202E+00 4.81299E+00 4.82470E+00
          4.83023E+00 4.83033E+00 4.82536E+00 4.81592E+00 4.80371E+00
          4.79018E+00 4.77523E+00 4.75863E+00 4.74094E+00 4.72542E+00
          4.71601E+00 4.71330E+00 4.70916E+00 4.70376E+00 4.69714E+00
          4.69517E+00 4.69344E+00 4.69321E+00 4.69304E+00 4.69302E+00
          4.69303E+00 4.69302E+00                                     4.105E+00
 1.50E+03 5.20065E+00 5.24835E+00 5.29275E+00 5.33132E+00 5.36461E+00
          5.41830E+00 5.45360E+00 5.47108E+00 5.47253E+00 5.46148E+00
          5.44262E+00 5.41718E+00 5.38586E+00 5.34978E+00 5.31123E+00
          5.27210E+00 5.23200E+00 5.18980E+00 5.14511E+00 5.10091E+00
          5.06127E+00 5.04360E+00 5.02620E+00 5.01289E+00 5.00176E+00
          4.99898E+00 4.99657E+00 4.99628E+00 4.99606E+00 4.99603E+00
          4.99601E+00 4.99595E+00                                     4.578E+00
 2.00E+03 5.70010E+00 5.75607E+00 5.80600E+00 5.84530E+00 5.87522E+00
          5.91415E+00 5.92809E+00 5.92360E+00 5.90385E+00 5.87287E+00
          5.83554E+00 5.79209E+00 5.74122E+00 5.68350E+00 5.62333E+00
          5.56456E+00 5.50670E+00 5.44790E+00 5.38720E+00 5.32809E+00
          5.27311E+00 5.24653E+00 5.22179E+00 5.20446E+00 5.18847E+00
          5.18459E+00 5.18150E+00 5.18110E+00 5.18081E+00 5.18077E+00
          5.18073E+00 5.18069E+00                                     4.888E+00
 3.00E+03 6.40998E+00 6.47001E+00 6.52064E+00 6.55479E+00 6.57464E+00
          6.58409E+00 6.56045E+00 6.51666E+00 6.45722E+00 6.38649E+00
          6.30979E+00 6.22863E+00 6.14382E+00 6.05701E+00 5.97002E+00
          5.88485E+00 5.80189E+00 5.72115E+00 5.64261E+00 5.56604E+00
          5.49329E+00 5.46008E+00 5.42875E+00 5.40542E+00 5.38232E+00
          5.37685E+00 5.37251E+00 5.37194E+00 5.37154E+00 5.37148E+00
          5.37142E+00 5.37141E+00                                     5.268E+00
 4.00E+03 6.92505E+00 6.96690E+00 7.00125E+00 7.02242E+00 7.03208E+00
          7.02526E+00 6.98259E+00 6.90796E+00 6.80814E+00 6.69363E+00
          6.57681E+00 6.46104E+00 6.34731E+00 6.23739E+00 6.13206E+00
          6.03231E+00 5.93711E+00 5.84331E+00 5.74899E+00 5.65854E+00
          5.57837E+00 5.54301E+00 5.50848E+00 5.48120E+00 5.45387E+00
          5.44727E+00 5.44204E+00 5.44140E+00 5.44086E+00 5.44081E+00
          5.44075E+00 5.44076E+00                                     5.488E+00
 5.00E+03 7.31572E+00 7.35008E+00 7.37575E+00 7.38622E+00 7.38359E+00
          7.34938E+00 7.27582E+00 7.16805E+00 7.03442E+00 6.88734E+00
          6.74120E+00 6.59976E+00 6.46394E+00 6.33524E+00 6.21369E+00
          6.09959E+00 5.99175E+00 5.88663E+00 5.78212E+00 5.68329E+00
          5.59740E+00 5.56017E+00 5.52356E+00 5.49411E+00 5.46394E+00
          5.45660E+00 5.45079E+00 5.45009E+00 5.44948E+00 5.44942E+00
          5.44936E+00 5.44937E+00                                     5.626E+00
 6.00E+03 7.63317E+00 7.65896E+00 7.67509E+00 7.67435E+00 7.65928E+00
          7.59830E+00 7.49566E+00 7.35763E+00 7.19384E+00 7.01827E+00
          6.84676E+00 6.68332E+00 6.52879E+00 6.38425E+00 6.24906E+00
          6.12282E+00 6.00423E+00 5.88943E+00 5.77627E+00 5.67034E+00
          5.57969E+00 5.54092E+00 5.50268E+00 5.47161E+00 5.43971E+00
          5.43193E+00 5.42575E+00 5.42500E+00 5.42435E+00 5.42430E+00
          5.42424E+00 5.42424E+00                                     5.718E+00
 8.00E+03 8.10630E+00 8.14546E+00 8.16495E+00 8.15025E+00 8.10739E+00
          7.96940E+00 7.78289E+00 7.58029E+00 7.37134E+00 7.16281E+00
          6.96208E+00 6.77079E+00 6.58931E+00 6.41793E+00 6.25589E+00
          6.10279E+00 5.95947E+00 5.82645E+00 5.70396E+00 5.59063E+00
          5.48916E+00 5.44573E+00 5.40444E+00 5.37230E+00 5.33844E+00
          5.33032E+00 5.32386E+00 5.32300E+00 5.32238E+00 5.32230E+00
          5.32223E+00 5.32223E+00                                     5.823E+00
 1.00E+04 8.48299E+00 8.50835E+00 8.51157E+00 8.47638E+00 8.41008E+00
          8.22205E+00 7.98468E+00 7.73498E+00 7.48393E+00 7.23897E+00
          7.00786E+00 6.79068E+00 6.58561E+00 6.39153E+00 6.20944E+00
          6.03962E+00 5.88218E+00 5.73582E+00 5.59982E+00 5.47546E+00
          5.36623E+00 5.31875E+00 5.27415E+00 5.24057E+00 5.20647E+00
          5.19829E+00 5.19181E+00 5.19094E+00 5.19031E+00 5.19023E+00
          5.19018E+00 5.19016E+00                                     5.872E+00
 1.50E+04 9.15208E+00 9.14181E+00 9.10505E+00 9.02263E+00 8.90458E+00
          8.61120E+00 8.27198E+00 7.93184E+00 7.60278E+00 7.29210E+00
          7.00700E+00 6.74336E+00 6.49583E+00 6.25988E+00 6.04048E+00
          5.83904E+00 5.65403E+00 5.48064E+00 5.31631E+00 5.16750E+00
          5.03846E+00 4.97978E+00 4.92598E+00 4.88858E+00 4.85499E+00
          4.84707E+00 4.84091E+00 4.84012E+00 4.83953E+00 4.83944E+00
          4.83939E+00 4.83937E+00                                     5.895E+00
 2.00E+04 9.88093E+00 9.69095E+00 9.49683E+00 9.29642E+00 9.09542E+00
          8.70924E+00 8.33755E+00 7.97986E+00 7.63587E+00 7.30541E+00
          6.98845E+00 6.68502E+00 6.39814E+00 6.12680E+00 5.87316E+00
          5.63590E+00 5.41619E+00 5.21554E+00 5.03485E+00 4.87140E+00
          4.72800E+00 4.67049E+00 4.62862E+00 4.60269E+00 4.53258E+00
          4.50158E+00 4.51219E+00 4.51812E+00 4.51553E+00 4.51370E+00
          4.51694E+00 4.51483E+00                                     5.864E+00
 3.00E+04 1.02289E+01 1.01227E+01 9.98449E+00 9.79164E+00 9.56024E+00
          9.05415E+00 8.52863E+00 8.03714E+00 7.58740E+00 7.17915E+00
          6.80890E+00 6.47144E+00 6.15655E+00 5.85602E+00 5.57662E+00
          5.31917E+00 5.07993E+00 4.85234E+00 4.63325E+00 4.43116E+00
          4.24721E+00 4.15812E+00 4.07829E+00 4.02783E+00 3.99238E+00
          3.98485E+00 3.97935E+00 3.97874E+00 3.97824E+00 3.97815E+00
          3.97813E+00 3.97818E+00                                     5.793E+00
 4.00E+04 1.06361E+01 1.04742E+01 1.02799E+01 1.00309E+01 9.74581E+00
          9.14697E+00 8.54766E+00 8.00065E+00 7.50902E+00 7.06730E+00
          6.66697E+00 6.30212E+00 5.96353E+00 5.64126E+00 5.34049E+00
          5.06200E+00 4.80092E+00 4.55155E+00 4.31088E+00 4.08492E+00
          3.87302E+00 3.76957E+00 3.67686E+00 3.61823E+00 3.57768E+00
          3.56939E+00 3.56339E+00 3.56273E+00 3.56219E+00 3.56208E+00
          3.56207E+00 3.56211E+00                                     5.716E+00
 5.00E+04 1.11041E+01 1.07650E+01 1.04222E+01 1.00749E+01 9.73359E+00
          9.09841E+00 8.51037E+00 7.96534E+00 7.46010E+00 6.99174E+00
          6.55729E+00 6.15688E+00 5.79076E+00 5.45105E+00 5.13565E+00
          4.84260E+00 4.56763E+00 4.30958E+00 4.06501E+00 3.82345E+00
          3.57898E+00 3.46179E+00 3.35986E+00 3.29601E+00 3.24701E+00
          3.24122E+00 3.23289E+00 3.23153E+00 3.23120E+00 3.23109E+00
          3.23129E+00 3.23113E+00                                     5.643E+00
 6.00E+04 1.13103E+01 1.09349E+01 1.05567E+01 1.01756E+01 9.80305E+00
          9.11483E+00 8.48325E+00 7.90319E+00 7.37011E+00 6.87896E+00
          6.42753E+00 6.01536E+00 5.64048E+00 5.29362E+00 4.97063E+00
          4.66986E+00 4.38582E+00 4.11674E+00 3.85881E+00 3.60161E+00
          3.33962E+00 3.21354E+00 3.10400E+00 3.03505E+00 2.97973E+00
          2.97195E+00 2.96276E+00 2.96137E+00 2.96090E+00 2.96078E+00
          2.96089E+00 2.96075E+00                                     5.585E+00
 8.00E+04 1.15973E+01 1.11630E+01 1.07277E+01 1.02931E+01 9.87192E+00
          9.10219E+00 8.40500E+00 7.77288E+00 7.19925E+00 6.67633E+00
          6.20110E+00 5.77436E+00 5.38867E+00 5.03331E+00 4.70092E+00
          4.38990E+00 4.09437E+00 3.81090E+00 3.53522E+00 3.25711E+00
          2.97158E+00 2.83315E+00 2.71201E+00 2.63379E+00 2.56648E+00
          2.55489E+00 2.54368E+00 2.54215E+00 2.54139E+00 2.54125E+00
          2.54125E+00 2.54110E+00                                     5.492E+00
 1.00E+05 1.17925E+01 1.13102E+01 1.08292E+01 1.03529E+01 9.89459E+00
          9.06331E+00 8.31805E+00 7.64800E+00 7.04467E+00 6.50027E+00
          6.00984E+00 5.57398E+00 5.18213E+00 4.82209E+00 4.48442E+00
          4.16675E+00 3.86484E+00 3.57313E+00 3.28721E+00 2.99718E+00
          2.69830E+00 2.55237E+00 2.42276E+00 2.33620E+00 2.25837E+00
          2.24361E+00 2.23029E+00 2.22854E+00 2.22751E+00 2.22737E+00
          2.22727E+00 2.22714E+00                                     5.421E+00
 1.50E+05 1.21487E+01 1.15384E+01 1.09414E+01 1.03705E+01 9.83573E+00
          8.88968E+00 8.07144E+00 7.35634E+00 6.72459E+00 6.16419E+00
          5.66551E+00 5.22019E+00 4.81724E+00 4.44383E+00 4.08928E+00
          3.75035E+00 3.43060E+00 3.12550E+00 2.83209E+00 2.53987E+00
          2.24065E+00 2.09026E+00 1.94467E+00 1.83610E+00 1.74170E+00
          1.72006E+00 1.70283E+00 1.70081E+00 1.69913E+00 1.69890E+00
          1.69874E+00 1.69868E+00                                     5.304E+00
 2.00E+05 1.24106E+01 1.16957E+01 1.10067E+01 1.03655E+01 9.77726E+00
          8.75099E+00 7.88043E+00 7.13411E+00 6.48548E+00 5.91461E+00
          5.40977E+00 4.95822E+00 4.54752E+00 4.16642E+00 3.80478E+00
          3.45902E+00 3.13454E+00 2.83033E+00 2.53979E+00 2.25069E+00
          1.95225E+00 1.79953E+00 1.64697E+00 1.52846E+00 1.42286E+00
          1.39772E+00 1.37742E+00 1.37503E+00 1.37304E+00 1.37276E+00
          1.37260E+00 1.37258E+00                                     5.247E+00
 3.00E+05 1.28347E+01 1.19610E+01 1.11367E+01 1.03998E+01 9.74331E+00
          8.61151E+00 7.66814E+00 6.87411E+00 6.20293E+00 5.62124E+00
          5.10579E+00 4.64372E+00 4.22234E+00 3.83155E+00 3.46235E+00
          3.11070E+00 2.78036E+00 2.47651E+00 2.19037E+00 1.90698E+00
          1.61495E+00 1.46432E+00 1.31055E+00 1.18638E+00 1.06730E+00
          1.03770E+00 1.01390E+00 1.01105E+00 1.00866E+00 1.00834E+00
          1.00812E+00 1.00813E+00                                     5.262E+00
 4.00E+05 1.32136E+01 1.22052E+01 1.12729E+01 1.04728E+01 9.78048E+00
          8.59393E+00 7.61697E+00 6.79120E+00 6.09534E+00 5.49664E+00
          4.96689E+00 4.49117E+00 4.05692E+00 3.65491E+00 3.27954E+00
          2.92734E+00 2.59759E+00 2.29075E+00 2.00275E+00 1.71999E+00
          1.43350E+00 1.28573E+00 1.13372E+00 1.00823E+00 8.80330E-01
          8.48050E-01 8.22270E-01 8.18820E-01 8.16320E-01 8.16030E-01
          8.15740E-01 8.15690E-01                                     5.372E+00
 5.00E+05 1.35792E+01 1.24631E+01 1.14458E+01 1.05982E+01 9.87897E+00
          8.64285E+00 7.63576E+00 6.78610E+00 6.07027E+00 5.45649E+00
          4.91448E+00 4.42733E+00 3.98300E+00 3.57266E+00 3.19079E+00
          2.83350E+00 2.49904E+00 2.18657E+00 1.89555E+00 1.61348E+00
          1.32911E+00 1.18247E+00 1.03017E+00 9.02340E-01 7.68230E-01
          7.33730E-01 7.06240E-01 7.02600E-01 6.99930E-01 6.99610E-01
          6.99310E-01 6.99181E-01                                     5.530E+00
 6.00E+05 1.39147E+01 1.27105E+01 1.16248E+01 1.07410E+01 1.00020E+01
          8.72425E+00 7.69108E+00 6.82433E+00 6.09294E+00 5.46533E+00
          4.91159E+00 4.41400E+00 3.96027E+00 3.54181E+00 3.15325E+00
          2.79050E+00 2.45101E+00 2.13271E+00 1.83572E+00 1.55260E+00
          1.26808E+00 1.12106E+00 9.67040E-01 8.36140E-01 6.96280E-01
          6.59860E-01 6.30800E-01 6.26960E-01 6.24140E-01 6.23800E-01
          6.23490E-01 6.23308E-01                                     5.710E+00
 8.00E+05 1.44623E+01 1.31691E+01 1.20111E+01 1.10814E+01 1.03050E+01
          8.92838E+00 7.82205E+00 6.92559E+00 6.18356E+00 5.54923E+00
          4.98438E+00 4.47276E+00 4.00552E+00 3.57502E+00 3.17366E+00
          2.79639E+00 2.44189E+00 2.10991E+00 1.80029E+00 1.50942E+00
          1.21878E+00 1.06787E+00 9.07570E-01 7.68710E-01 6.16710E-01
          5.76450E-01 5.44150E-01 5.40170E-01 5.36850E-01 5.36460E-01
          5.36050E-01 5.35959E-01                                     6.094E+00
 1.00E+06 1.49314E+01 1.35437E+01 1.23133E+01 1.13476E+01 1.05528E+01
          9.13286E+00 7.99946E+00 7.08683E+00 6.33181E+00 5.68412E+00
          5.10582E+00 4.58160E+00 4.10292E+00 3.66190E+00 3.25072E+00
          2.86385E+00 2.49906E+00 2.15460E+00 1.82909E+00 1.52160E+00
          1.22045E+00 1.06328E+00 8.94470E-01 7.46090E-01 5.80340E-01
          5.35950E-01 5.00300E-01 4.95890E-01 4.92210E-01 4.91781E-01
          4.91352E-01 4.91331E-01                                     6.476E+00
 1.50E+06 1.57891E+01 1.42508E+01 1.29077E+01 1.18909E+01 1.10751E+01
          9.60367E+00 8.45272E+00 7.51615E+00 6.73701E+00 6.06446E+00
          5.46226E+00 4.91560E+00 4.41591E+00 3.95493E+00 3.52409E+00
          3.11681E+00 2.72925E+00 2.35709E+00 1.99685E+00 1.64714E+00
          1.30634E+00 1.12844E+00 9.32650E-01 7.56190E-01 5.54110E-01
          4.99390E-01 4.55470E-01 4.50030E-01 4.45500E-01 4.44940E-01
          4.44462E-01 4.44473E-01                                     7.345E+00
 2.00E+06 1.63593E+01 1.47370E+01 1.33351E+01 1.23006E+01 1.14867E+01
          1.00103E+01 8.86421E+00 7.91739E+00 7.12206E+00 6.43140E+00
          5.81208E+00 5.24935E+00 4.73432E+00 4.25835E+00 3.81231E+00
          3.38886E+00 2.98330E+00 2.58989E+00 2.20326E+00 1.81921E+00
          1.43225E+00 1.23057E+00 1.00392E+00 7.96470E-01 5.58480E-01
          4.93990E-01 4.41640E-01 4.35040E-01 4.29720E-01 4.29100E-01
          4.28420E-01 4.28199E-01                                     8.084E+00
 3.00E+06 1.70575E+01 1.53485E+01 1.38943E+01 1.28639E+01 1.20840E+01
          1.06604E+01 9.53351E+00 8.58398E+00 7.77242E+00 7.05950E+00
          6.41669E+00 5.83053E+00 5.29253E+00 4.79424E+00 4.32668E+00
          3.88211E+00 3.45469E+00 3.03665E+00 2.61744E+00 2.18091E+00
          1.70679E+00 1.44725E+00 1.16041E+00 8.96520E-01 5.91850E-01
          5.05530E-01 4.34830E-01 4.25970E-01 4.18990E-01 4.18024E-01
          4.16969E-01 4.15344E-01                                     9.259E+00
 4.00E+06 1.74719E+01 1.57132E+01 1.42365E+01 1.32279E+01 1.24917E+01
          1.11337E+01 1.00305E+01 9.08828E+00 8.27310E+00 7.55111E+00
          6.89732E+00 6.29942E+00 5.74931E+00 5.23871E+00 4.75858E+00
          4.30087E+00 3.85917E+00 3.42449E+00 2.98300E+00 2.51023E+00
          1.97240E+00 1.66346E+00 1.31505E+00 9.96700E-01 6.30430E-01
          5.26230E-01 4.36030E-01 4.23810E-01 4.14420E-01 4.13245E-01
          4.11377E-01 4.08875E-01                                     1.015E+01
 5.00E+06 1.75814E+01 1.58564E+01 1.44282E+01 1.34909E+01 1.28274E+01
          1.15530E+01 1.04717E+01 9.51863E+00 8.67618E+00 7.92567E+00
          7.25457E+00 6.65080E+00 6.10295E+00 5.59871E+00 5.12380E+00
          4.66645E+00 4.21953E+00 3.77301E+00 3.30992E+00 2.79849E+00
          2.19855E+00 1.85019E+00 1.45767E+00 1.10489E+00 6.75520E-01
          5.45690E-01 4.38410E-01 4.23850E-01 4.11270E-01 4.09534E-01
          4.07578E-01 4.04480E-01                                     1.085E+01
 6.00E+06 1.77701E+01 1.60084E+01 1.45683E+01 1.36584E+01 1.30367E+01
          1.18086E+01 1.07567E+01 9.82254E+00 8.99186E+00 8.24755E+00
          7.57854E+00 6.97385E+00 6.42303E+00 5.91464E+00 5.43509E+00
          4.97282E+00 4.52010E+00 4.06569E+00 3.59018E+00 3.05651E+00
          2.41552E+00 2.03461E+00 1.59669E+00 1.19971E+00 7.16860E-01
          5.69190E-01 4.42470E-01 4.24310E-01 4.08600E-01 4.06574E-01
          4.04343E-01 4.01062E-01                                     1.142E+01
 8.00E+06 1.80002E+01 1.61866E+01 1.47348E+01 1.38772E+01 1.33279E+01
          1.21726E+01 1.11733E+01 1.02759E+01 9.47087E+00 8.74344E+00
          8.08471E+00 7.48530E+00 6.93615E+00 6.42697E+00 5.94525E+00
          5.47971E+00 5.02179E+00 4.55856E+00 4.06708E+00 3.50221E+00
          2.80001E+00 2.36833E+00 1.85610E+00 1.37756E+00 7.97700E-01
          6.16450E-01 4.52110E-01 4.26820E-01 4.04570E-01 4.01924E-01
          3.99353E-01 3.96362E-01                                     1.231E+01
 1.00E+07 1.81244E+01 1.62807E+01 1.48267E+01 1.40107E+01 1.35160E+01
          1.24178E+01 1.14620E+01 1.05976E+01 9.81766E+00 9.10890E+00
          8.46391E+00 7.87438E+00 7.33215E+00 6.82774E+00 6.34924E+00
          5.88557E+00 5.42769E+00 4.96161E+00 4.46189E+00 3.87765E+00
          3.13309E+00 2.66394E+00 2.09390E+00 1.54390E+00 8.75150E-01
          6.62680E-01 4.62780E-01 4.30630E-01 4.01720E-01 3.98346E-01
          3.95889E-01 3.93127E-01                                     1.297E+01
 1.50E+07 1.82462E+01 1.63752E+01 1.49295E+01 1.41783E+01 1.37667E+01
          1.27715E+01 1.18948E+01 1.10955E+01 1.03686E+01 9.70368E+00
          9.09490E+00 8.53548E+00 8.01847E+00 7.53532E+00 7.07475E+00
          6.62582E+00 6.17909E+00 5.71915E+00 5.21701E+00 4.61276E+00
          3.80935E+00 3.28088E+00 2.61078E+00 1.92836E+00 1.05412E+00
          7.71630E-01 4.90840E-01 4.42900E-01 3.97600E-01 3.92294E-01
          3.90442E-01 3.88306E-01                                     1.411E+01
 2.00E+07 1.82787E+01 1.63972E+01 1.49597E+01 1.42461E+01 1.38826E+01
          1.29542E+01 1.21306E+01 1.13774E+01 1.06907E+01 1.00615E+01
          9.48480E+00 8.95437E+00 8.46379E+00 8.00482E+00 7.56619E+00
          7.13679E+00 6.70715E+00 6.26133E+00 5.76868E+00 5.16446E+00
          4.33758E+00 3.77705E+00 3.04455E+00 2.26773E+00 1.21597E+00
          8.72070E-01 5.18860E-01 4.56730E-01 3.96160E-01 3.88798E-01
          3.87482E-01 3.85590E-01                                     1.485E+01
 3.00E+07 1.82905E+01 1.63919E+01 1.49605E+01 1.42902E+01 1.39834E+01
          1.31340E+01 1.23753E+01 1.16818E+01 1.10498E+01 1.04721E+01
          9.94427E+00 9.46078E+00 9.01555E+00 8.60038E+00 8.20344E+00
          7.81314E+00 7.42023E+00 7.00863E+00 6.54655E+00 5.96464E+00
          5.13474E+00 4.54730E+00 3.74563E+00 2.84413E+00 1.50252E+00
          1.05386E+00 5.72520E-01 4.85410E-01 3.97560E-01 3.86093E-01
          3.84232E-01 3.82599E-01                                     1.579E+01
 4.00E+07 1.82790E+01 1.63742E+01 1.49483E+01 1.43025E+01 1.40267E+01
          1.32206E+01 1.24993E+01 1.18415E+01 1.12440E+01 1.07002E+01
          1.02062E+01 9.75687E+00 9.34623E+00 8.96602E+00 8.60391E+00
          8.24793E+00 7.88914E+00 7.51178E+00 7.08391E+00 6.53399E+00
          5.72400E+00 5.13176E+00 4.29768E+00 3.31977E+00 1.76412E+00
          1.21711E+00 6.22960E-01 5.13850E-01 4.01870E-01 3.86349E-01
          3.82523E-01 3.81088E-01                                     1.638E+01
 5.00E+07 1.82609E+01 1.63625E+01 1.49471E+01 1.43182E+01 1.40608E+01
          1.32810E+01 1.25817E+01 1.19447E+01 1.13669E+01 1.08430E+01
          1.03693E+01 9.94128E+00 9.55381E+00 9.19949E+00 8.86699E+00
          8.54511E+00 8.22488E+00 7.88964E+00 7.50380E+00 6.98483E+00
          6.18339E+00 5.58815E+00 4.74695E+00 3.73244E+00 2.00893E+00
          1.36449E+00 6.70450E-01 5.41180E-01 4.07440E-01 3.88618E-01
          3.81165E-01 3.80096E-01                                     1.681E+01
 6.00E+07 1.82229E+01 1.63391E+01 1.49380E+01 1.43225E+01 1.40772E+01
          1.33175E+01 1.26354E+01 1.20152E+01 1.14539E+01 1.09466E+01
          1.04901E+01 1.00802E+01 9.71211E+00 9.37875E+00 9.06918E+00
          8.77251E+00 8.48009E+00 8.17540E+00 7.82202E+00 7.33361E+00
          6.55541E+00 5.96776E+00 5.12780E+00 4.08852E+00 2.23503E+00
          1.50448E+00 7.15410E-01 5.67960E-01 4.13690E-01 3.90850E-01
          3.80706E-01 3.79471E-01                                     1.713E+01
 8.00E+07 1.81532E+01 1.63040E+01 1.49316E+01 1.43353E+01 1.41035E+01
          1.33692E+01 1.27093E+01 1.21108E+01 1.15710E+01 1.10859E+01
          1.06526E+01 1.02676E+01 9.92663E+00 9.62350E+00 9.34796E+00
          9.08992E+00 8.84168E+00 8.58742E+00 8.29041E+00 7.85988E+00
          7.13409E+00 6.56867E+00 5.74278E+00 4.67936E+00 2.63986E+00
          1.76941E+00 7.99500E-01 6.18620E-01 4.26970E-01 3.96708E-01
          3.80226E-01 3.78601E-01                                     1.759E+01
 1.00E+08 1.81024E+01 1.62837E+01 1.49352E+01 1.43519E+01 1.41276E+01
          1.34092E+01 1.27627E+01 1.21774E+01 1.16508E+01 1.11791E+01
          1.07600E+01 1.03905E+01 1.00670E+01 9.78372E+00 9.53139E+00
          9.30085E+00 9.08539E+00 8.87034E+00 8.61974E+00 8.24116E+00
          7.56909E+00 7.02936E+00 6.22367E+00 5.15429E+00 2.99415E+00
          2.01651E+00 8.77530E-01 6.66100E-01 4.40530E-01 4.03491E-01
          3.80005E-01 3.78235E-01                                     1.792E+01
 1.50E+08 1.79849E+01 1.62381E+01 1.49442E+01 1.43871E+01 1.41745E+01
          1.34830E+01 1.28571E+01 1.22893E+01 1.17780E+01 1.13216E+01
          1.09187E+01 1.05680E+01 1.02672E+01 1.00131E+01 9.79946E+00
          9.61915E+00 9.46338E+00 9.31081E+00 9.12520E+00 8.83829E+00
          8.30454E+00 7.84032E+00 7.08681E+00 6.03075E+00 3.73395E+00
          2.55579E+00 1.05336E+00 7.75250E-01 4.73840E-01 4.21349E-01
          3.80676E-01 3.77441E-01                                     1.845E+01
 2.00E+08 1.78446E+01 1.61896E+01 1.49596E+01 1.44211E+01 1.42057E+01
          1.35243E+01 1.29060E+01 1.23456E+01 1.18425E+01 1.13954E+01
          1.10038E+01 1.06659E+01 1.03790E+01 1.01399E+01 9.94456E+00
          9.78800E+00 9.66342E+00 9.55224E+00 9.42262E+00 9.21358E+00
          8.77825E+00 8.36652E+00 7.67236E+00 6.66264E+00 4.31418E+00
          3.00676E+00 1.21124E+00 8.74200E-01 5.05010E-01 4.39896E-01
          3.82141E-01 3.77319E-01                                     1.876E+01
 3.00E+08 1.74712E+01 1.60416E+01 1.49647E+01 1.44618E+01 1.42284E+01
          1.35612E+01 1.29548E+01 1.24051E+01 1.19116E+01 1.14740E+01
          1.10919E+01 1.07649E+01 1.04919E+01 1.02713E+01 1.00987E+01
          9.96989E+00 9.88071E+00 9.81689E+00 9.75301E+00 9.63782E+00
          9.34783E+00 9.03586E+00 8.44466E+00 7.51142E+00 5.17682E+00
          3.74853E+00 1.49317E+00 1.05199E+00 5.62550E-01 4.73587E-01
          3.87573E-01 3.76709E-01                                     1.911E+01
 4.00E+08 1.71513E+01 1.59121E+01 1.49633E+01 1.44876E+01 1.42354E+01
          1.35748E+01 1.29743E+01 1.24307E+01 1.19433E+01 1.15121E+01
          1.11366E+01 1.08167E+01 1.05518E+01 1.03406E+01 1.01796E+01
          1.00657E+01 9.99583E+00 9.95765E+00 9.93017E+00 9.87308E+00
          9.68090E+00 9.43987E+00 8.93732E+00 8.08721E+00 5.81286E+00
          4.32568E+00 1.74202E+00 1.21217E+00 6.14890E-01 5.05417E-01
          3.94470E-01 3.76221E-01                                     1.931E+01
 5.00E+08 1.69187E+01 1.58185E+01 1.49632E+01 1.45067E+01 1.42400E+01
          1.35819E+01 1.29833E+01 1.24427E+01 1.19595E+01 1.15334E+01
          1.11639E+01 1.08503E+01 1.05910E+01 1.03848E+01 1.02298E+01
          1.01243E+01 1.00662E+01 1.00442E+01 1.00408E+01 1.00258E+01
          9.90166E+00 9.70694E+00 9.27518E+00 8.51425E+00 6.32771E+00
          4.78930E+00 1.96115E+00 1.35854E+00 6.64201E-01 5.35065E-01
          4.02283E-01 3.76587E-01                                     1.944E+01
 6.00E+08 1.67575E+01 1.57530E+01 1.49620E+01 1.45191E+01 1.42428E+01
          1.35873E+01 1.29910E+01 1.24531E+01 1.19725E+01 1.15490E+01
          1.11819E+01 1.08708E+01 1.06154E+01 1.04145E+01 1.02654E+01
          1.01662E+01 1.01156E+01 1.01046E+01 1.01179E+01 1.01277E+01
          1.00531E+01 9.90548E+00 9.53772E+00 8.83194E+00 6.70622E+00
          5.19475E+00 2.18732E+00 1.49640E+00 7.09590E-01 5.63004E-01
          4.08630E-01 3.76221E-01                                     1.954E+01
 8.00E+08 1.65549E+01 1.56713E+01 1.49617E+01 1.45358E+01 1.42472E+01
          1.35950E+01 1.30018E+01 1.24671E+01 1.19899E+01 1.15697E+01
          1.12062E+01 1.08991E+01 1.06483E+01 1.04528E+01 1.03103E+01
          1.02192E+01 1.01793E+01 1.01832E+01 1.02186E+01 1.02638E+01
          1.02540E+01 1.01639E+01 9.88979E+00 9.29827E+00 7.32251E+00
          5.83036E+00 2.60990E+00 1.74735E+00 7.94840E-01 6.14929E-01
          4.23279E-01 3.76343E-01                                     1.966E+01
 1.00E+09 1.64545E+01 1.56377E+01 1.49710E+01 1.45497E+01 1.42491E+01
          1.35945E+01 1.30023E+01 1.24701E+01 1.19964E+01 1.15802E+01
          1.12209E+01 1.09178E+01 1.06708E+01 1.04779E+01 1.03353E+01
          1.02418E+01 1.02026E+01 1.02216E+01 1.02940E+01 1.03787E+01
          1.03937E+01 1.03228E+01 1.01023E+01 9.61132E+00 7.80631E+00
          6.31500E+00 2.97253E+00 1.97569E+00 8.73789E-01 6.63071E-01
          4.37744E-01 3.76160E-01                                     1.975E+01
 1.50E+09 1.62606E+01 1.55606E+01 1.49723E+01 1.45672E+01 1.42544E+01
          1.36027E+01 1.30130E+01 1.24833E+01 1.20121E+01 1.15984E+01
          1.12419E+01 1.09422E+01 1.06987E+01 1.05102E+01 1.03731E+01
          1.02866E+01 1.02567E+01 1.02885E+01 1.03798E+01 1.04945E+01
          1.05674E+01 1.05537E+01 1.04395E+01 1.01037E+01 8.59019E+00
          7.20494E+00 3.72598E+00 2.49101E+00 1.05135E+00 7.72552E-01
          4.72412E-01 3.75977E-01                                     1.988E+01
 2.00E+09 1.61498E+01 1.55161E+01 1.49725E+01 1.45765E+01 1.42569E+01
          1.36067E+01 1.30184E+01 1.24900E+01 1.20200E+01 1.16078E+01
          1.12526E+01 1.09544E+01 1.07127E+01 1.05264E+01 1.03921E+01
          1.03094E+01 1.02845E+01 1.03233E+01 1.04246E+01 1.05548E+01
          1.06578E+01 1.06752E+01 1.06219E+01 1.03837E+01 9.09287E+00
          7.81461E+00 4.31570E+00 2.96382E+00 1.21023E+00 8.71475E-01
          5.04517E-01 3.76953E-01                                     1.995E+01
 3.00E+09 1.60059E+01 1.54522E+01 1.49639E+01 1.45834E+01 1.42602E+01
          1.36157E+01 1.30294E+01 1.25013E+01 1.20309E+01 1.16181E+01
          1.12633E+01 1.09660E+01 1.07254E+01 1.05411E+01 1.04130E+01
          1.03419E+01 1.03291E+01 1.03693E+01 1.04566E+01 1.05869E+01
          1.07434E+01 1.08120E+01 1.08250E+01 1.06744E+01 9.69479E+00
          8.66093E+00 5.20177E+00 3.69743E+00 1.49062E+00 1.05372E+00
          5.63721E-01 3.76953E-01                                     2.002E+01
 4.00E+09 1.59432E+01 1.54267E+01 1.49634E+01 1.45880E+01 1.42609E+01
          1.36171E+01 1.30313E+01 1.25038E+01 1.20341E+01 1.16220E+01
          1.12674E+01 1.09706E+01 1.07315E+01 1.05499E+01 1.04243E+01
          1.03546E+01 1.03429E+01 1.03858E+01 1.04795E+01 1.06215E+01
          1.07929E+01 1.08720E+01 1.09170E+01 1.08459E+01 1.00806E+01
          9.12523E+00 5.85797E+00 4.30876E+00 1.73925E+00 1.20945E+00
          6.18652E-01 3.75000E-01                                     2.006E+01
 5.00E+09 1.59044E+01 1.54109E+01 1.49630E+01 1.45906E+01 1.42608E+01
          1.36173E+01 1.30319E+01 1.25050E+01 1.20358E+01 1.16242E+01
          1.12703E+01 1.09741E+01 1.07358E+01 1.05550E+01 1.04305E+01
          1.03620E+01 1.03518E+01 1.03969E+01 1.04937E+01 1.06407E+01
          1.08229E+01 1.09131E+01 1.09765E+01 1.09410E+01 1.03244E+01
          9.47933E+00 6.35774E+00 4.78699E+00 1.98791E+00 1.35773E+00
          6.65039E-01 3.73047E-01                                     2.009E+01
 6.00E+09 1.58780E+01 1.54001E+01 1.49625E+01 1.45920E+01 1.42603E+01
          1.36171E+01 1.30321E+01 1.25055E+01 1.20369E+01 1.16260E+01
          1.12731E+01 1.09778E+01 1.07396E+01 1.05580E+01 1.04332E+01
          1.03659E+01 1.03582E+01 1.04055E+01 1.05036E+01 1.06523E+01
          1.08431E+01 1.09437E+01 1.10199E+01 1.09966E+01 1.04802E+01
          9.77761E+00 6.76362E+00 5.16857E+00 2.25818E+00 1.50403E+00
          7.08496E-01 3.76953E-01                                     2.011E+01
 8.00E+09 1.58413E+01 1.53855E+01 1.49628E+01 1.45955E+01 1.42618E+01
          1.36190E+01 1.30344E+01 1.25080E+01 1.20393E+01 1.16282E+01
          1.12751E+01 1.09798E+01 1.07426E+01 1.05630E+01 1.04398E+01
          1.03730E+01 1.03652E+01 1.04136E+01 1.05155E+01 1.06701E+01
          1.08687E+01 1.09760E+01 1.10694E+01 1.10911E+01 1.07259E+01
          1.01040E+01 7.38065E+00 5.84084E+00 2.72720E+00 1.81366E+00
          7.94922E-01 3.78906E-01                                     2.013E+01
 1.00E+10 1.58198E+01 1.53773E+01 1.49637E+01 1.45984E+01 1.42635E+01
          1.36214E+01 1.30370E+01 1.25105E+01 1.20417E+01 1.16309E+01
          1.12782E+01 1.09834E+01 1.07458E+01 1.05650E+01 1.04411E+01
          1.03752E+01 1.03694E+01 1.04198E+01 1.05229E+01 1.06792E+01
          1.08838E+01 1.09979E+01 1.11043E+01 1.11441E+01 1.08632E+01
          1.03608E+01 7.84988E+00 6.33466E+00 3.11473E+00 2.11015E+00
          8.71094E-01 3.71094E-01                                     2.015E+01


==> anc/colstop/sbethe/sdbase/pdebr10.p08 <==
 10
 1.00E+03 4.26209E+00 4.30317E+00 4.34226E+00 4.37785E+00 4.41027E+00
          4.46729E+00 4.51304E+00 4.54770E+00 4.57218E+00 4.58849E+00
          4.59941E+00 4.60561E+00 4.60749E+00 4.60563E+00 4.60172E+00
          4.59713E+00 4.59151E+00 4.58411E+00 4.57483E+00 4.56663E+00
          4.56299E+00 4.56256E+00 4.56080E+00 4.55743E+00 4.55264E+00
          4.55113E+00 4.54979E+00 4.54961E+00 4.54947E+00 4.54945E+00
          4.54945E+00 4.54945E+00                                     3.926E+00
 1.50E+03 4.95553E+00 5.00193E+00 5.04530E+00 5.08333E+00 5.11651E+00
          5.17104E+00 5.20869E+00 5.23002E+00 5.23676E+00 5.23227E+00
          5.22104E+00 5.20419E+00 5.18227E+00 5.15613E+00 5.12758E+00
          5.09820E+00 5.06762E+00 5.03489E+00 4.99978E+00 4.96504E+00
          4.93437E+00 4.92087E+00 4.90743E+00 4.89679E+00 4.88715E+00
          4.88471E+00 4.88262E+00 4.88236E+00 4.88218E+00 4.88215E+00
          4.88212E+00 4.88209E+00                                     4.410E+00
 2.00E+03 5.46371E+00 5.51218E+00 5.55668E+00 5.59419E+00 5.62538E+00
          5.67254E+00 5.69824E+00 5.70354E+00 5.69108E+00 5.66565E+00
          5.63339E+00 5.59593E+00 5.55400E+00 5.50873E+00 5.46200E+00
          5.41546E+00 5.36858E+00 5.31993E+00 5.26878E+00 5.21806E+00
          5.17186E+00 5.15098E+00 5.13059E+00 5.11497E+00 5.10088E+00
          5.09746E+00 5.09463E+00 5.09429E+00 5.09402E+00 5.09400E+00
          5.09398E+00 5.09393E+00                                     4.735E+00
 3.00E+03 6.18460E+00 6.24274E+00 6.29249E+00 6.32750E+00 6.34969E+00
          6.36666E+00 6.35310E+00 6.32015E+00 6.27194E+00 6.21268E+00
          6.14758E+00 6.07828E+00 6.00579E+00 5.93164E+00 5.85697E+00
          5.78329E+00 5.71101E+00 5.64051E+00 5.57202E+00 5.50515E+00
          5.44113E+00 5.41156E+00 5.38334E+00 5.36207E+00 5.34099E+00
          5.33599E+00 5.33202E+00 5.33150E+00 5.33112E+00 5.33107E+00
          5.33102E+00 5.33101E+00                                     5.148E+00
 4.00E+03 6.70978E+00 6.75303E+00 6.78935E+00 6.81349E+00 6.82696E+00
          6.82947E+00 6.79838E+00 6.73721E+00 6.65204E+00 6.55259E+00
          6.45034E+00 6.34851E+00 6.24805E+00 6.15077E+00 6.05770E+00
          5.96993E+00 5.88636E+00 5.80360E+00 5.71946E+00 5.63817E+00
          5.56571E+00 5.53337E+00 5.50116E+00 5.47531E+00 5.45011E+00
          5.44405E+00 5.43920E+00 5.43859E+00 5.43809E+00 5.43805E+00
          5.43800E+00 5.43800E+00                                     5.397E+00
 5.00E+03 7.10958E+00 7.14670E+00 7.17576E+00 7.19070E+00 7.19340E+00
          7.17148E+00 7.11238E+00 7.02068E+00 6.90399E+00 6.77386E+00
          6.64370E+00 6.51717E+00 6.39526E+00 6.27964E+00 6.17074E+00
          6.06914E+00 5.97353E+00 5.87990E+00 5.78572E+00 5.69585E+00
          5.61711E+00 5.58243E+00 5.54762E+00 5.51918E+00 5.49107E+00
          5.48427E+00 5.47881E+00 5.47814E+00 5.47757E+00 5.47751E+00
          5.47746E+00 5.47747E+00                                     5.559E+00
 6.00E+03 7.43353E+00 7.46352E+00 7.48448E+00 7.48966E+00 7.48136E+00
          7.43536E+00 7.34959E+00 7.22968E+00 7.08454E+00 6.92722E+00
          6.77271E+00 6.62490E+00 6.48479E+00 6.35368E+00 6.23149E+00
          6.11815E+00 6.01220E+00 5.90929E+00 5.80667E+00 5.70974E+00
          5.62603E+00 5.58962E+00 5.55288E+00 5.52258E+00 5.49255E+00
          5.48525E+00 5.47937E+00 5.47865E+00 5.47805E+00 5.47799E+00
          5.47793E+00 5.47794E+00                                     5.670E+00
 8.00E+03 7.91340E+00 7.95946E+00 7.98653E+00 7.98055E+00 7.94719E+00
          7.82911E+00 7.66352E+00 7.48224E+00 7.29437E+00 7.10573E+00
          6.92288E+00 6.74760E+00 6.58078E+00 6.42332E+00 6.27504E+00
          6.13596E+00 6.00642E+00 5.88583E+00 5.77368E+00 5.66986E+00
          5.57648E+00 5.53513E+00 5.49522E+00 5.46394E+00 5.43137E+00
          5.42349E+00 5.41722E+00 5.41638E+00 5.41578E+00 5.41571E+00
          5.41565E+00 5.41563E+00                                     5.803E+00
 1.00E+04 8.29422E+00 8.32770E+00 8.33998E+00 8.31546E+00 8.26091E+00
          8.09734E+00 7.88467E+00 7.65845E+00 7.42926E+00 7.20429E+00
          6.99119E+00 6.79045E+00 6.60095E+00 6.42200E+00 6.25448E+00
          6.09869E+00 5.95465E+00 5.82085E+00 5.69637E+00 5.58257E+00
          5.48200E+00 5.43735E+00 5.39469E+00 5.36197E+00 5.32858E+00
          5.32048E+00 5.31404E+00 5.31319E+00 5.31257E+00 5.31249E+00
          5.31242E+00 5.31242E+00                                     5.871E+00
 1.50E+04 8.96772E+00 8.96744E+00 8.94220E+00 8.87386E+00 8.77153E+00
          8.51040E+00 8.20190E+00 7.88780E+00 7.58052E+00 7.28867E+00
          7.02088E+00 6.77406E+00 6.54341E+00 6.32449E+00 6.12076E+00
          5.93292E+00 5.76025E+00 5.59952E+00 5.44905E+00 5.31319E+00
          5.19493E+00 5.14132E+00 5.09137E+00 5.05540E+00 5.02164E+00
          5.01351E+00 5.00710E+00 5.00628E+00 5.00568E+00 5.00560E+00
          5.00552E+00 5.00552E+00                                     5.922E+00
 2.00E+04 9.47579E+00 9.38865E+00 9.28791E+00 9.16402E+00 9.02360E+00
          8.71935E+00 8.38331E+00 8.02625E+00 7.66189E+00 7.30757E+00
          6.98095E+00 6.68431E+00 6.41771E+00 6.17626E+00 5.95597E+00
          5.75047E+00 5.55875E+00 5.37856E+00 5.20847E+00 5.05042E+00
          4.90957E+00 4.84804E+00 4.79175E+00 4.75220E+00 4.71811E+00
          4.71099E+00 4.70444E+00 4.70353E+00 4.70298E+00 4.70294E+00
          4.70287E+00 4.70287E+00                                     5.908E+00
 3.00E+04 1.01111E+01 9.95187E+00 9.77946E+00 9.58508E+00 9.37740E+00
          8.95370E+00 8.51590E+00 8.07326E+00 7.63783E+00 7.22443E+00
          6.84544E+00 6.50409E+00 6.19820E+00 5.92083E+00 5.66677E+00
          5.42864E+00 5.20440E+00 4.99171E+00 4.78922E+00 4.59896E+00
          4.42641E+00 4.34963E+00 4.27966E+00 4.23184E+00 4.19564E+00
          4.18993E+00 4.18354E+00 4.18246E+00 4.18193E+00 4.18195E+00
          4.18177E+00 4.18189E+00                                     5.838E+00
 4.00E+04 1.04610E+01 1.03184E+01 1.01438E+01 9.91499E+00 9.64942E+00
          9.08485E+00 8.51364E+00 7.98861E+00 7.51454E+00 7.08807E+00
          6.70281E+00 6.35287E+00 6.02856E+00 5.72005E+00 5.43207E+00
          5.16556E+00 4.91652E+00 4.68027E+00 4.45441E+00 4.24426E+00
          4.05038E+00 3.95763E+00 3.87446E+00 3.82121E+00 3.78256E+00
          3.77434E+00 3.76828E+00 3.76758E+00 3.76704E+00 3.76694E+00
          3.76692E+00 3.76692E+00                                     5.763E+00
 5.00E+04 1.09377E+01 1.06177E+01 1.02939E+01 9.96524E+00 9.64156E+00
          9.03708E+00 8.47547E+00 7.95328E+00 7.46781E+00 7.01661E+00
          6.59715E+00 6.20977E+00 5.85490E+00 5.52564E+00 5.22047E+00
          4.93788E+00 4.67427E+00 4.42890E+00 4.19875E+00 3.97372E+00
          3.74810E+00 3.64104E+00 3.54884E+00 3.49195E+00 3.44717E+00
          3.44115E+00 3.43342E+00 3.43223E+00 3.43186E+00 3.43173E+00
          3.43194E+00 3.43178E+00                                     5.689E+00
 6.00E+04 1.11486E+01 1.07927E+01 1.04337E+01 1.00714E+01 9.71637E+00
          9.05828E+00 8.45224E+00 7.89392E+00 7.37940E+00 6.90425E+00
          6.46660E+00 6.06616E+00 5.70130E+00 5.36378E+00 5.05004E+00
          4.75878E+00 4.48520E+00 4.22796E+00 3.98365E+00 3.74219E+00
          3.49842E+00 3.38238E+00 3.28302E+00 3.22206E+00 3.17258E+00
          3.16513E+00 3.15696E+00 3.15579E+00 3.15533E+00 3.15520E+00
          3.15533E+00 3.15519E+00                                     5.628E+00
 8.00E+04 1.14432E+01 1.10290E+01 1.06134E+01 1.01976E+01 9.79368E+00
          9.05299E+00 8.37984E+00 7.76772E+00 7.21076E+00 6.70197E+00
          6.23866E+00 5.82154E+00 5.44391E+00 5.09608E+00 4.77135E+00
          4.46821E+00 4.18146E+00 3.90812E+00 3.64431E+00 3.38010E+00
          3.11098E+00 2.98199E+00 2.87123E+00 2.80223E+00 2.74326E+00
          2.73304E+00 2.72352E+00 2.72226E+00 2.72161E+00 2.72148E+00
          2.72150E+00 2.72139E+00                                     5.531E+00
 1.00E+05 1.16442E+01 1.11826E+01 1.07216E+01 1.02640E+01 9.82262E+00
          9.01932E+00 8.29676E+00 7.64533E+00 7.05734E+00 6.52569E+00
          6.04581E+00 5.61812E+00 5.23299E+00 4.87921E+00 4.54802E+00
          4.23704E+00 3.94249E+00 3.65941E+00 3.38370E+00 3.10577E+00
          2.82143E+00 2.68415E+00 2.56466E+00 2.48779E+00 2.41985E+00
          2.40726E+00 2.39606E+00 2.39462E+00 2.39378E+00 2.39365E+00
          2.39359E+00 2.39349E+00                                     5.457E+00
 1.50E+05 1.20035E+01 1.14189E+01 1.08458E+01 1.02954E+01 9.77776E+00
          8.85808E+00 8.05892E+00 7.35806E+00 6.73743E+00 6.18598E+00
          5.69469E+00 5.25559E+00 4.85826E+00 4.49048E+00 4.14181E+00
          3.80870E+00 3.49436E+00 3.19479E+00 2.90744E+00 2.62292E+00
          2.33440E+00 2.19108E+00 2.05437E+00 1.95502E+00 1.87209E+00
          1.85369E+00 1.83910E+00 1.83740E+00 1.83600E+00 1.83581E+00
          1.83568E+00 1.83563E+00                                     5.333E+00
 2.00E+05 1.22705E+01 1.15824E+01 1.09176E+01 1.02960E+01 9.72338E+00
          8.72108E+00 7.86782E+00 7.13442E+00 6.49600E+00 5.93356E+00
          5.43556E+00 4.98978E+00 4.58435E+00 4.20827E+00 3.85133E+00
          3.50967E+00 3.18858E+00 2.88782E+00 2.60179E+00 2.31848E+00
          2.02778E+00 1.88041E+00 1.73525E+00 1.62518E+00 1.53137E+00
          1.50967E+00 1.49216E+00 1.49011E+00 1.48842E+00 1.48816E+00
          1.48805E+00 1.48800E+00                                     5.271E+00
 3.00E+05 1.26848E+01 1.18423E+01 1.10451E+01 1.03282E+01 9.68654E+00
          8.57763E+00 7.65123E+00 6.87018E+00 6.20863E+00 5.63452E+00
          5.12513E+00 4.66797E+00 4.25096E+00 3.86421E+00 3.49864E+00
          3.15009E+00 2.82232E+00 2.52065E+00 2.23725E+00 1.95719E+00
          1.66944E+00 1.52220E+00 1.37405E+00 1.25711E+00 1.14919E+00
          1.12296E+00 1.10186E+00 1.09935E+00 1.09725E+00 1.09696E+00
          1.09678E+00 1.09675E+00                                     5.276E+00
 4.00E+05 1.30295E+01 1.20631E+01 1.11661E+01 1.03901E+01 9.71424E+00
          8.55328E+00 7.59440E+00 6.78261E+00 6.09658E+00 5.50493E+00
          4.98052E+00 4.50901E+00 4.07846E+00 3.67993E+00 3.30789E+00
          2.95880E+00 2.63189E+00 2.32732E+00 2.04111E+00 1.76031E+00
          1.47655E+00 1.33126E+00 1.18391E+00 1.06477E+00 9.47160E-01
          9.18140E-01 8.94920E-01 8.91800E-01 8.89550E-01 8.89300E-01
          8.89020E-01 8.88990E-01                                     5.377E+00
 5.00E+05 1.33439E+01 1.22855E+01 1.13162E+01 1.04997E+01 9.80083E+00
          8.59579E+00 7.60869E+00 6.77356E+00 6.06748E+00 5.46024E+00
          4.92309E+00 4.43995E+00 3.99914E+00 3.59216E+00 3.21351E+00
          2.85934E+00 2.52780E+00 2.21778E+00 1.92837E+00 1.64761E+00
          1.36507E+00 1.22039E+00 1.07218E+00 9.50140E-01 8.25650E-01
          7.94220E-01 7.69180E-01 7.65840E-01 7.63410E-01 7.63130E-01
          7.62840E-01 7.62770E-01                                     5.526E+00
 6.00E+05 1.36130E+01 1.25139E+01 1.15099E+01 1.06683E+01 9.94532E+00
          8.67635E+00 7.64079E+00 6.78382E+00 6.06965E+00 5.45898E+00
          4.91616E+00 4.42515E+00 3.97699E+00 3.56389E+00 3.17805E+00
          2.81466E+00 2.47359E+00 2.15632E+00 1.86353E+00 1.58335E+00
          1.29965E+00 1.15404E+00 1.00353E+00 8.77930E-01 7.47480E-01
          7.13940E-01 6.87120E-01 6.83860E-01 6.81120E-01 6.80799E-01
          6.80460E-01 6.80409E-01                                     5.700E+00
 8.00E+05 1.41302E+01 1.29195E+01 1.18293E+01 1.09430E+01 1.01948E+01
          8.86453E+00 7.78625E+00 6.90567E+00 6.17209E+00 5.54246E+00
          4.98146E+00 4.47367E+00 4.01030E+00 3.58364E+00 3.18592E+00
          2.81199E+00 2.46063E+00 2.13157E+00 1.82429E+00 1.53429E+00
          1.24430E+00 1.09465E+00 9.37580E-01 8.03710E-01 6.60520E-01
          6.23030E-01 5.92980E-01 5.89300E-01 5.86220E-01 5.85860E-01
          5.85480E-01 5.85411E-01                                     6.070E+00
 1.00E+06 1.45896E+01 1.32871E+01 1.21260E+01 1.12029E+01 1.04350E+01
          9.06097E+00 7.95545E+00 7.05882E+00 6.31285E+00 5.67082E+00
          5.09727E+00 4.57757E+00 4.10321E+00 3.66627E+00 3.25879E+00
          2.87522E+00 2.51356E+00 2.17228E+00 1.84975E+00 1.54370E+00
          1.24283E+00 1.08665E+00 9.20810E-01 7.77260E-01 6.20240E-01
          5.78610E-01 5.45210E-01 5.41100E-01 5.37660E-01 5.37260E-01
          5.36850E-01 5.36780E-01                                     6.444E+00
 1.50E+06 1.54314E+01 1.39825E+01 1.27106E+01 1.17348E+01 1.09430E+01
          9.51530E+00 8.38966E+00 7.46916E+00 6.70045E+00 6.03572E+00
          5.44045E+00 4.90023E+00 4.40645E+00 3.95072E+00 3.52426E+00
          3.12049E+00 2.73617E+00 2.36773E+00 2.01165E+00 1.66488E+00
          1.32474E+00 1.14758E+00 9.54520E-01 7.82780E-01 5.89550E-01
          5.37600E-01 4.95970E-01 4.90830E-01 4.86520E-01 4.85990E-01
          4.85539E-01 4.85518E-01                                     7.296E+00
 2.00E+06 1.59462E+01 1.44282E+01 1.31090E+01 1.21216E+01 1.13349E+01
          9.90644E+00 8.78628E+00 7.85583E+00 7.07104E+00 6.38863E+00
          5.77734E+00 5.22272E+00 4.71556E+00 4.24668E+00 3.80626E+00
          3.38686E+00 2.98463E+00 2.59511E+00 2.21329E+00 1.83332E+00
          1.44849E+00 1.24774E+00 1.02384E+00 8.21050E-01 5.91910E-01
          5.30200E-01 4.80190E-01 4.73930E-01 4.68870E-01 4.68269E-01
          4.67620E-01 4.67600E-01                                     8.018E+00
 3.00E+06 1.63610E+01 1.48631E+01 1.35813E+01 1.26583E+01 1.19426E+01
          1.06032E+01 9.50059E+00 8.54311E+00 7.70880E+00 6.97531E+00
          6.32743E+00 5.75078E+00 5.23197E+00 4.75702E+00 4.31013E+00
          3.87953E+00 3.46032E+00 3.04640E+00 2.62817E+00 2.18891E+00
          1.71131E+00 1.45389E+00 1.17685E+00 9.25390E-01 6.25490E-01
          5.36670E-01 4.70700E-01 4.63380E-01 4.56720E-01 4.55523E-01
          4.54910E-01 4.53674E-01                                     9.163E+00
 4.00E+06 1.66925E+01 1.51510E+01 1.38517E+01 1.29540E+01 1.22852E+01
          1.10215E+01 9.95769E+00 9.02248E+00 8.19752E+00 7.46412E+00
          6.80953E+00 6.22149E+00 5.68841E+00 5.19793E+00 4.73591E+00
          4.29110E+00 3.85745E+00 3.42679E+00 2.98560E+00 2.50926E+00
          1.96851E+00 1.66416E+00 1.33033E+00 1.02764E+00 6.63210E-01
          5.54400E-01 4.70140E-01 4.60110E-01 4.51560E-01 4.50170E-01
          4.48669E-01 4.46808E-01                                     1.002E+01
 5.00E+06 1.69008E+01 1.53271E+01 1.40193E+01 1.31512E+01 1.25282E+01
          1.13284E+01 1.03014E+01 9.38956E+00 8.57801E+00 7.85036E+00
          7.19567E+00 6.60332E+00 6.06311E+00 5.56400E+00 5.09311E+00
          4.63967E+00 4.19683E+00 3.75486E+00 3.29727E+00 2.79296E+00
          2.20261E+00 1.86010E+00 1.47382E+00 1.12582E+00 7.02830E-01
          5.75120E-01 4.71810E-01 4.58660E-01 4.47880E-01 4.46304E-01
          4.44176E-01 4.41925E-01                                     1.070E+01
 6.00E+06 1.70421E+01 1.54417E+01 1.41291E+01 1.32914E+01 1.27112E+01
          1.15620E+01 1.05687E+01 9.67958E+00 8.88281E+00 8.16364E+00
          7.51262E+00 6.92028E+00 6.37753E+00 5.87430E+00 5.39869E+00
          4.94031E+00 4.49170E+00 4.04198E+00 3.57226E+00 3.04631E+00
          2.41604E+00 2.04185E+00 1.61125E+00 1.21952E+00 7.42630E-01
          5.96930E-01 4.74590E-01 4.58150E-01 4.44890E-01 4.43130E-01
          4.40491E-01 4.38232E-01                                     1.125E+01
 8.00E+06 1.72177E+01 1.55775E+01 1.42613E+01 1.34771E+01 1.29681E+01
          1.18956E+01 1.09590E+01 1.01108E+01 9.34330E+00 8.64404E+00
          8.00557E+00 7.42009E+00 6.87995E+00 6.37644E+00 5.89890E+00
          5.43744E+00 4.98387E+00 4.52565E+00 4.04041E+00 3.48410E+00
          2.79413E+00 2.37039E+00 1.86712E+00 1.39520E+00 8.20690E-01
          6.41300E-01 4.82060E-01 4.59000E-01 4.40290E-01 4.38091E-01
          4.35013E-01 4.32617E-01                                     1.210E+01
 1.00E+07 1.73186E+01 1.56539E+01 1.43384E+01 1.35945E+01 1.31378E+01
          1.21220E+01 1.12296E+01 1.04157E+01 9.67477E+00 8.99573E+00
          8.37247E+00 7.79812E+00 7.26594E+00 6.76796E+00 6.29424E+00
          5.83512E+00 5.38198E+00 4.92127E+00 4.42820E+00 3.85303E+00
          3.12161E+00 2.66116E+00 2.10121E+00 1.55927E+00 8.95730E-01
          6.85140E-01 4.90950E-01 4.61440E-01 4.36910E-01 4.34188E-01
          4.31068E-01 4.28772E-01                                     1.275E+01
 1.50E+07 1.74436E+01 1.57528E+01 1.44438E+01 1.37580E+01 1.33763E+01
          1.24549E+01 1.16368E+01 1.08852E+01 1.01965E+01 9.56174E+00
          8.97615E+00 8.43399E+00 7.92941E+00 7.45511E+00 7.00152E+00
          6.55896E+00 6.11839E+00 5.66488E+00 5.17017E+00 4.57572E+00
          3.78640E+00 3.26747E+00 2.60913E+00 1.93714E+00 1.07014E+00
          7.89800E-01 5.15750E-01 4.71050E-01 4.31550E-01 4.27258E-01
          4.24858E-01 4.22852E-01                                     1.385E+01
 2.00E+07 1.75046E+01 1.57998E+01 1.44938E+01 1.38384E+01 1.34971E+01
          1.26322E+01 1.18596E+01 1.11492E+01 1.04978E+01 9.89746E+00
          9.34387E+00 8.83170E+00 8.35530E+00 7.90737E+00 7.47788E+00
          7.05674E+00 6.63482E+00 6.19663E+00 5.71225E+00 5.11825E+00
          4.30566E+00 3.75492E+00 3.03499E+00 2.27022E+00 1.22875E+00
          8.87340E-01 5.41470E-01 4.82950E-01 4.29010E-01 4.22960E-01
          4.21272E-01 4.19495E-01                                     1.457E+01
 3.00E+07 1.75694E+01 1.58407E+01 1.45326E+01 1.39097E+01 1.36141E+01
          1.28117E+01 1.20922E+01 1.14327E+01 1.08299E+01 1.02775E+01
          9.77142E+00 9.30653E+00 8.87719E+00 8.47574E+00 8.09096E+00
          7.71182E+00 7.32925E+00 6.92756E+00 6.47548E+00 5.90474E+00
          5.08934E+00 4.51180E+00 3.72339E+00 2.83588E+00 1.51092E+00
          1.06528E+00 5.92000E-01 5.08920E-01 4.28620E-01 4.18839E-01
          4.17328E-01 4.15924E-01                                     1.548E+01
 4.00E+07 1.76030E+01 1.58637E+01 1.45558E+01 1.39506E+01 1.36789E+01
          1.29080E+01 1.22158E+01 1.15833E+01 1.10073E+01 1.04825E+01
          1.00050E+01 9.57043E+00 9.17349E+00 8.80687E+00 8.45964E+00
          8.12078E+00 7.78123E+00 7.42448E+00 7.01617E+00 6.47842E+00
          5.67068E+00 5.08186E+00 4.26284E+00 3.30580E+00 1.76962E+00
          1.22563E+00 6.40110E-01 5.34670E-01 4.31470E-01 4.19064E-01
          4.14648E-01 4.13973E-01                                     1.606E+01
 5.00E+07 1.75938E+01 1.58579E+01 1.45574E+01 1.39659E+01 1.37097E+01
          1.29615E+01 1.22894E+01 1.16768E+01 1.11210E+01 1.06169E+01
          1.01612E+01 9.74976E+00 9.37763E+00 9.03778E+00 8.71937E+00
          8.41155E+00 8.10547E+00 7.78448E+00 7.41279E+00 6.90707E+00
          6.11884E+00 5.53273E+00 4.70636E+00 3.70982E+00 2.01104E+00
          1.37235E+00 6.85950E-01 5.61060E-01 4.35950E-01 4.19502E-01
          4.13582E-01 4.12766E-01                                     1.647E+01
 6.00E+07 1.75374E+01 1.58242E+01 1.45448E+01 1.39717E+01 1.37311E+01
          1.30064E+01 1.23508E+01 1.17513E+01 1.12065E+01 1.07135E+01
          1.02709E+01 9.87528E+00 9.52225E+00 9.20537E+00 8.91444E+00
          8.63790E+00 8.36306E+00 8.06519E+00 7.70610E+00 7.22216E+00
          6.47955E+00 5.91574E+00 5.08997E+00 4.05774E+00 2.23158E+00
          1.51123E+00 7.29960E-01 5.87140E-01 4.41270E-01 4.20467E-01
          4.13048E-01 4.11938E-01                                     1.678E+01
 8.00E+07 1.75208E+01 1.58257E+01 1.45605E+01 1.39953E+01 1.37595E+01
          1.30481E+01 1.24084E+01 1.18286E+01 1.13062E+01 1.08372E+01
          1.04191E+01 1.00486E+01 9.72154E+00 9.43200E+00 9.17009E+00
          8.92604E+00 8.69240E+00 8.45369E+00 8.17333E+00 7.76017E+00
          7.05270E+00 6.49805E+00 5.68641E+00 4.64055E+00 2.63286E+00
          1.77341E+00 8.11970E-01 6.35510E-01 4.52880E-01 4.25453E-01
          4.12128E-01 4.10919E-01                                     1.723E+01
 1.00E+08 1.74770E+01 1.58092E+01 1.45653E+01 1.40116E+01 1.37825E+01
          1.30851E+01 1.24574E+01 1.18895E+01 1.13789E+01 1.09224E+01
          1.05175E+01 1.01615E+01 9.85089E+00 9.58029E+00 9.34070E+00
          9.12331E+00 8.92184E+00 8.72207E+00 8.48852E+00 8.12900E+00
          7.47836E+00 6.95087E+00 6.15979E+00 5.10778E+00 2.98213E+00
          2.01750E+00 8.88700E-01 6.81640E-01 4.65150E-01 4.31133E-01
          4.11728E-01 4.10339E-01                                     1.754E+01
 1.50E+08 1.73644E+01 1.57622E+01 1.45685E+01 1.40394E+01 1.38217E+01
          1.31502E+01 1.25427E+01 1.19918E+01 1.14962E+01 1.10541E+01
          1.06644E+01 1.03256E+01 1.00359E+01 9.79219E+00 9.58873E+00
          9.41886E+00 9.27450E+00 9.13550E+00 8.96687E+00 8.70131E+00
          8.19417E+00 7.74526E+00 7.00827E+00 5.96999E+00 3.71128E+00
          2.54952E+00 1.06247E+00 7.88340E-01 4.95940E-01 4.46957E-01
          4.11835E-01 4.09424E-01                                     1.804E+01
 2.00E+08 1.72298E+01 1.57125E+01 1.45784E+01 1.40678E+01 1.38488E+01
          1.31879E+01 1.25878E+01 1.20438E+01 1.15554E+01 1.11217E+01
          1.07422E+01 1.04153E+01 1.01384E+01 9.90865E+00 9.72230E+00
          9.57486E+00 9.46007E+00 9.36030E+00 9.24523E+00 9.05681E+00
          8.65060E+00 8.25634E+00 7.58171E+00 6.59252E+00 4.28348E+00
          2.99264E+00 1.21880E+00 8.86140E-01 5.25460E-01 4.63570E-01
          4.12842E-01 4.09180E-01                                     1.834E+01
 3.00E+08 1.68908E+01 1.55769E+01 1.45811E+01 1.41030E+01 1.38683E+01
          1.32212E+01 1.26325E+01 1.20987E+01 1.16191E+01 1.11938E+01
          1.08227E+01 1.05056E+01 1.02415E+01 1.00289E+01 9.86374E+00
          9.74224E+00 9.66055E+00 9.60504E+00 9.55177E+00 9.45334E+00
          9.19190E+00 8.90024E+00 8.33358E+00 7.42448E+00 5.13077E+00
          3.72405E+00 1.49917E+00 1.06139E+00 5.80390E-01 4.95331E-01
          4.17297E-01 4.08691E-01                                     1.867E+01
 4.00E+08 1.66060E+01 1.54638E+01 1.45833E+01 1.41290E+01 1.38765E+01
          1.32334E+01 1.26481E+01 1.21189E+01 1.16450E+01 1.12266E+01
          1.08636E+01 1.05549E+01 1.02989E+01 1.00940E+01 9.93814E+00
          9.82923E+00 9.76470E+00 9.73276E+00 9.71424E+00 9.67439E+00
          9.50614E+00 9.27745E+00 8.80181E+00 7.99620E+00 5.77328E+00
          4.28154E+00 1.74232E+00 1.21969E+00 6.31521E-01 5.25421E-01
          4.23340E-01 4.08447E-01                                     1.886E+01
 5.00E+08 1.63988E+01 1.53803E+01 1.45827E+01 1.41453E+01 1.38799E+01
          1.32397E+01 1.26575E+01 1.21317E+01 1.16617E+01 1.12474E+01
          1.08884E+01 1.05838E+01 1.03325E+01 1.01330E+01 9.98380E+00
          9.88341E+00 9.82999E+00 9.81294E+00 9.81594E+00 9.81173E+00
          9.70966E+00 9.53440E+00 9.13074E+00 8.40091E+00 6.26275E+00
          4.74946E+00 1.96444E+00 1.36480E+00 6.78999E-01 5.53741E-01
          4.29688E-01 4.07959E-01                                     1.898E+01
 6.00E+08 1.62551E+01 1.53223E+01 1.45824E+01 1.41570E+01 1.38827E+01
          1.32446E+01 1.26642E+01 1.21409E+01 1.16735E+01 1.12616E+01
          1.09047E+01 1.06024E+01 1.03545E+01 1.01601E+01 1.00165E+01
          9.92162E+00 9.87483E+00 9.86784E+00 9.88680E+00 9.90545E+00
          9.84896E+00 9.71929E+00 9.38068E+00 8.70936E+00 6.63321E+00
          5.14727E+00 2.18935E+00 1.50237E+00 7.23240E-01 5.80521E-01
          4.34692E-01 4.07715E-01                                     1.907E+01
 8.00E+08 1.60748E+01 1.52485E+01 1.45800E+01 1.41693E+01 1.38841E+01
          1.32508E+01 1.26753E+01 1.21557E+01 1.16913E+01 1.12818E+01
          1.09271E+01 1.06275E+01 1.03831E+01 1.01933E+01 1.00560E+01
          9.96973E+00 9.93410E+00 9.94110E+00 9.97886E+00 1.00290E+01
          1.00347E+01 9.96055E+00 9.71106E+00 9.15413E+00 7.24501E+00
          5.76865E+00 2.60499E+00 1.75320E+00 8.06540E-01 6.31409E-01
          4.47876E-01 4.08081E-01                                     1.919E+01
 1.00E+09 1.59582E+01 1.52031E+01 1.45827E+01 1.41822E+01 1.38897E+01
          1.32565E+01 1.26806E+01 1.21617E+01 1.16990E+01 1.12918E+01
          1.09402E+01 1.06439E+01 1.04030E+01 1.02167E+01 1.00827E+01
          9.99989E+00 9.96899E+00 9.98414E+00 1.00360E+01 1.01080E+01
          1.01499E+01 1.01098E+01 9.92771E+00 9.46362E+00 7.69046E+00
          6.26136E+00 2.96684E+00 1.97684E+00 8.84442E-01 6.77963E-01
          4.61853E-01 4.07898E-01                                     1.927E+01
 1.50E+09 1.58089E+01 1.51496E+01 1.45917E+01 1.41999E+01 1.38927E+01
          1.32579E+01 1.26836E+01 1.21677E+01 1.17089E+01 1.13061E+01
          1.09590E+01 1.06672E+01 1.04303E+01 1.02471E+01 1.01141E+01
          1.00305E+01 1.00025E+01 1.00353E+01 1.01271E+01 1.02430E+01
          1.03218E+01 1.03168E+01 1.02220E+01 9.91850E+00 8.47623E+00
          7.12727E+00 3.70516E+00 2.48925E+00 1.06020E+00 7.85217E-01
          4.93942E-01 4.07959E-01                                     1.939E+01
 2.00E+09 1.57089E+01 1.51094E+01 1.45916E+01 1.42081E+01 1.38946E+01
          1.32614E+01 1.26884E+01 1.21737E+01 1.17160E+01 1.13144E+01
          1.09686E+01 1.06782E+01 1.04430E+01 1.02617E+01 1.01313E+01
          1.00511E+01 1.00277E+01 1.00670E+01 1.01679E+01 1.02979E+01
          1.04041E+01 1.04276E+01 1.03896E+01 1.01794E+01 8.96168E+00
          7.72370E+00 4.28587E+00 2.95341E+00 1.21770E+00 8.82797E-01
          5.24963E-01 4.08203E-01                                     1.945E+01
 3.00E+09 1.55777E+01 1.50507E+01 1.45833E+01 1.42142E+01 1.38979E+01
          1.32701E+01 1.26989E+01 1.21843E+01 1.17259E+01 1.13237E+01
          1.09781E+01 1.06885E+01 1.04542E+01 1.02749E+01 1.01503E+01
          1.00813E+01 1.00694E+01 1.01094E+01 1.01956E+01 1.03249E+01
          1.04819E+01 1.05532E+01 1.05752E+01 1.04453E+01 9.53687E+00
          8.54761E+00 5.15732E+00 3.67319E+00 1.49616E+00 1.06349E+00
          5.81787E-01 4.08203E-01                                     1.952E+01
 4.00E+09 1.55212E+01 1.50279E+01 1.45831E+01 1.42186E+01 1.38987E+01
          1.32714E+01 1.27006E+01 1.21865E+01 1.17287E+01 1.13271E+01
          1.09817E+01 1.06925E+01 1.04596E+01 1.02828E+01 1.01606E+01
          1.00928E+01 1.00818E+01 1.01241E+01 1.02163E+01 1.03563E+01
          1.05270E+01 1.06077E+01 1.06583E+01 1.06020E+01 9.90161E+00
          8.99389E+00 5.80198E+00 4.27513E+00 1.74362E+00 1.21745E+00
          6.32812E-01 4.05273E-01                                     1.956E+01
 5.00E+09 1.54862E+01 1.50136E+01 1.45827E+01 1.42210E+01 1.38988E+01
          1.32716E+01 1.27010E+01 1.21875E+01 1.17303E+01 1.13293E+01
          1.09844E+01 1.06957E+01 1.04635E+01 1.02874E+01 1.01661E+01
          1.00994E+01 1.00898E+01 1.01342E+01 1.02293E+01 1.03737E+01
          1.05543E+01 1.06452E+01 1.07121E+01 1.06876E+01 1.01295E+01
          9.33430E+00 6.29271E+00 4.74563E+00 1.99200E+00 1.36469E+00
          6.78711E-01 4.06250E-01                                     1.958E+01
 6.00E+09 1.54624E+01 1.50039E+01 1.45824E+01 1.42223E+01 1.38983E+01
          1.32714E+01 1.27012E+01 1.21880E+01 1.17313E+01 1.13309E+01
          1.09869E+01 1.06992E+01 1.04669E+01 1.02900E+01 1.01683E+01
          1.01029E+01 1.00956E+01 1.01421E+01 1.02382E+01 1.03843E+01
          1.05729E+01 1.06731E+01 1.07510E+01 1.07368E+01 1.02747E+01
          9.61900E+00 6.69106E+00 5.12090E+00 2.25582E+00 1.51044E+00
          7.22168E-01 4.08203E-01                                     1.960E+01
 8.00E+09 1.54293E+01 1.49907E+01 1.45826E+01 1.42254E+01 1.38996E+01
          1.32732E+01 1.27034E+01 1.21904E+01 1.17336E+01 1.13331E+01
          1.09888E+01 1.07010E+01 1.04696E+01 1.02945E+01 1.01744E+01
          1.01093E+01 1.01019E+01 1.01493E+01 1.02490E+01 1.04003E+01
          1.05957E+01 1.07021E+01 1.07965E+01 1.08238E+01 1.05000E+01
          9.92586E+00 7.29557E+00 5.78270E+00 2.71518E+00 1.81830E+00
          8.08594E-01 4.12109E-01                                     1.962E+01
 1.00E+10 1.54104E+01 1.49832E+01 1.45829E+01 1.42275E+01 1.39007E+01
          1.32751E+01 1.27058E+01 1.21930E+01 1.17362E+01 1.13356E+01
          1.09917E+01 1.07043E+01 1.04726E+01 1.02963E+01 1.01755E+01
          1.01112E+01 1.01056E+01 1.01549E+01 1.02555E+01 1.04084E+01
          1.06092E+01 1.07221E+01 1.08289E+01 1.08731E+01 1.06244E+01
          1.01625E+01 7.75463E+00 6.26984E+00 3.09624E+00 2.10861E+00
          8.82324E-01 4.06250E-01                                     1.964E+01


==> anc/colstop/sbethe/sdbase/pdebr11.p08 <==
 11
 1.00E+03 4.03792E+00 4.07721E+00 4.11472E+00 4.14910E+00 4.18063E+00
          4.23669E+00 4.28266E+00 4.31871E+00 4.34572E+00 4.36556E+00
          4.38088E+00 4.39233E+00 4.40034E+00 4.40549E+00 4.40945E+00
          4.41349E+00 4.41704E+00 4.41875E+00 4.41782E+00 4.41667E+00
          4.41817E+00 4.41967E+00 4.42026E+00 4.41924E+00 4.41649E+00
          4.41548E+00 4.41459E+00 4.41447E+00 4.41437E+00 4.41437E+00
          4.41436E+00 4.41437E+00                                     3.756E+00
 1.50E+03 4.73328E+00 4.77888E+00 4.82112E+00 4.85746E+00 4.88853E+00
          4.93853E+00 4.97312E+00 4.99498E+00 5.00564E+00 5.00739E+00
          5.00335E+00 4.99451E+00 4.98172E+00 4.96564E+00 4.94694E+00
          4.92633E+00 4.90404E+00 4.88075E+00 4.85718E+00 4.83375E+00
          4.81138E+00 4.80108E+00 4.79138E+00 4.78402E+00 4.77561E+00
          4.77327E+00 4.77151E+00 4.77129E+00 4.77113E+00 4.77110E+00
          4.77109E+00 4.77106E+00                                     4.246E+00
 2.00E+03 5.24409E+00 5.29004E+00 5.33239E+00 5.36838E+00 5.39864E+00
          5.44532E+00 5.47247E+00 5.48113E+00 5.47373E+00 5.45474E+00
          5.42990E+00 5.40074E+00 5.36793E+00 5.33249E+00 5.29613E+00
          5.26027E+00 5.22433E+00 5.18662E+00 5.14618E+00 5.10570E+00
          5.06893E+00 5.05237E+00 5.03611E+00 5.02331E+00 5.01067E+00
          5.00757E+00 5.00503E+00 5.00472E+00 5.00447E+00 5.00445E+00
          5.00441E+00 5.00438E+00                                     4.584E+00
 3.00E+03 5.97062E+00 6.02774E+00 6.07699E+00 6.11241E+00 6.13578E+00
          6.15668E+00 6.14902E+00 6.12354E+00 6.08402E+00 6.03426E+00
          5.97894E+00 5.91964E+00 5.85736E+00 5.79361E+00 5.72959E+00
          5.66677E+00 5.60544E+00 5.54569E+00 5.48750E+00 5.43035E+00
          5.37525E+00 5.34969E+00 5.32508E+00 5.30624E+00 5.28732E+00
          5.28282E+00 5.27923E+00 5.27875E+00 5.27840E+00 5.27835E+00
          5.27832E+00 5.27830E+00                                     5.024E+00
 4.00E+03 6.50175E+00 6.54614E+00 6.58410E+00 6.61074E+00 6.62739E+00
          6.63752E+00 6.61574E+00 6.56525E+00 6.49174E+00 6.40433E+00
          6.31395E+00 6.22365E+00 6.13440E+00 6.04799E+00 5.96556E+00
          5.88831E+00 5.81513E+00 5.74260E+00 5.66835E+00 5.59622E+00
          5.53154E+00 5.50241E+00 5.47310E+00 5.44938E+00 5.42663E+00
          5.42115E+00 5.41671E+00 5.41617E+00 5.41572E+00 5.41567E+00
          5.41565E+00 5.41562E+00                                     5.297E+00
 5.00E+03 6.90730E+00 6.94729E+00 6.97974E+00 6.99897E+00 7.00665E+00
          6.99576E+00 6.94905E+00 6.87076E+00 6.76799E+00 6.65172E+00
          6.53480E+00 6.42076E+00 6.31063E+00 6.20614E+00 6.10796E+00
          6.01684E+00 5.93144E+00 5.84776E+00 5.76303E+00 5.68164E+00
          5.60974E+00 5.57769E+00 5.54519E+00 5.51856E+00 5.49290E+00
          5.48669E+00 5.48167E+00 5.48105E+00 5.48053E+00 5.48046E+00
          5.48044E+00 5.48043E+00                                     5.480E+00
 6.00E+03 7.23667E+00 7.27099E+00 7.29685E+00 7.30786E+00 7.30604E+00
          7.27382E+00 7.20292E+00 7.09851E+00 6.96899E+00 6.82686E+00
          6.68658E+00 6.55198E+00 6.42410E+00 6.30439E+00 6.19302E+00
          6.09024E+00 5.99452E+00 5.90140E+00 5.80792E+00 5.71900E+00
          5.64146E+00 5.60729E+00 5.57247E+00 5.54369E+00 5.51592E+00
          5.50918E+00 5.50368E+00 5.50302E+00 5.50245E+00 5.50238E+00
          5.50235E+00 5.50235E+00                                     5.608E+00
 8.00E+03 7.72944E+00 7.77874E+00 7.81050E+00 7.81171E+00 7.78734E+00
          7.68940E+00 7.54476E+00 7.38249E+00 7.21155E+00 7.03840E+00
          6.87025E+00 6.70901E+00 6.55540E+00 6.41030E+00 6.27366E+00
          6.14564E+00 6.02652E+00 5.91563E+00 5.81228E+00 5.71611E+00
          5.62846E+00 5.58894E+00 5.55054E+00 5.52042E+00 5.48936E+00
          5.48179E+00 5.47577E+00 5.47499E+00 5.47441E+00 5.47432E+00
          5.47425E+00 5.47425E+00                                     5.769E+00
 1.00E+04 8.11796E+00 8.15695E+00 8.17604E+00 8.16050E+00 8.11639E+00
          7.97494E+00 7.78459E+00 7.57887E+00 7.36817E+00 7.15997E+00
          6.96235E+00 6.77611E+00 6.60029E+00 6.43434E+00 6.27904E+00
          6.13473E+00 6.00141E+00 5.87758E+00 5.76215E+00 5.65602E+00
          5.56119E+00 5.51856E+00 5.47746E+00 5.44558E+00 5.41284E+00
          5.40484E+00 5.39845E+00 5.39761E+00 5.39701E+00 5.39693E+00
          5.39685E+00 5.39683E+00                                     5.857E+00
 1.50E+04 8.80418E+00 8.81365E+00 8.79901E+00 8.74263E+00 8.65286E+00
          8.41600E+00 8.13071E+00 7.83838E+00 7.55125E+00 7.27769E+00
          7.02622E+00 6.79433E+00 6.57783E+00 6.37274E+00 6.18212E+00
          6.00659E+00 5.84546E+00 5.69559E+00 5.55516E+00 5.42789E+00
          5.31669E+00 5.26630E+00 5.21863E+00 5.18323E+00 5.14861E+00
          5.14015E+00 5.13345E+00 5.13259E+00 5.13194E+00 5.13184E+00
          5.13178E+00 5.13176E+00                                     5.938E+00
 2.00E+04 9.54654E+00 9.38306E+00 9.21622E+00 9.04425E+00 8.87164E+00
          8.53849E+00 8.21640E+00 7.90516E+00 7.60468E+00 7.31498E+00
          7.03616E+00 6.76842E+00 6.51444E+00 6.27360E+00 6.04800E+00
          5.83687E+00 5.64167E+00 5.46418E+00 5.30573E+00 5.16426E+00
          5.04310E+00 4.99673E+00 4.96555E+00 4.94637E+00 4.87446E+00
          4.83942E+00 4.84951E+00 4.85589E+00 4.85317E+00 4.85120E+00
          4.85483E+00 4.85254E+00                                     5.933E+00
 3.00E+04 9.96043E+00 9.81471E+00 9.65659E+00 9.47765E+00 9.28540E+00
          8.88912E+00 8.47549E+00 8.05408E+00 7.63731E+00 7.24055E+00
          6.87705E+00 6.55017E+00 6.25785E+00 5.99356E+00 5.75214E+00
          5.52652E+00 5.31479E+00 5.11461E+00 4.92459E+00 4.74678E+00
          4.58651E+00 4.51555E+00 4.45046E+00 4.40503E+00 4.36806E+00
          4.36122E+00 4.35439E+00 4.35334E+00 4.35275E+00 4.35273E+00
          4.35262E+00 4.35270E+00                                     5.879E+00
 4.00E+04 1.03163E+01 1.01862E+01 1.00253E+01 9.81238E+00 9.56322E+00
          9.02753E+00 8.48096E+00 7.97626E+00 7.51930E+00 7.10785E+00
          6.73689E+00 6.40055E+00 6.08885E+00 5.79233E+00 5.51610E+00
          5.26152E+00 5.02482E+00 4.80102E+00 4.58759E+00 4.39035E+00
          4.21092E+00 4.12588E+00 4.04900E+00 3.99870E+00 3.96029E+00
          3.95180E+00 3.94542E+00 3.94466E+00 3.94406E+00 3.94397E+00
          3.94396E+00 3.94396E+00                                     5.806E+00
 5.00E+04 1.07994E+01 1.04919E+01 1.01818E+01 9.86859E+00 9.56055E+00
          8.98290E+00 8.44463E+00 7.94288E+00 7.47535E+00 7.03994E+00
          6.63452E+00 6.25951E+00 5.91552E+00 5.59649E+00 5.30127E+00
          5.02875E+00 4.77590E+00 4.54226E+00 4.32513E+00 4.11443E+00
          3.90423E+00 3.80499E+00 3.71976E+00 3.66728E+00 3.62453E+00
          3.61798E+00 3.61042E+00 3.60932E+00 3.60888E+00 3.60873E+00
          3.60894E+00 3.60879E+00                                     5.732E+00
 6.00E+04 1.10172E+01 1.06732E+01 1.03276E+01 9.98050E+00 9.64105E+00
          9.00912E+00 8.42558E+00 7.88670E+00 7.38906E+00 6.92872E+00
          6.50406E+00 6.11491E+00 5.75992E+00 5.43167E+00 5.12705E+00
          4.84497E+00 4.58129E+00 4.33498E+00 4.10296E+00 3.87539E+00
          3.64714E+00 3.53933E+00 3.44784E+00 3.39249E+00 3.34633E+00
          3.33864E+00 3.33095E+00 3.32992E+00 3.32942E+00 3.32929E+00
          3.32942E+00 3.32928E+00                                     5.671E+00
 8.00E+04 1.13241E+01 1.09206E+01 1.05174E+01 1.01166E+01 9.72793E+00
          9.01202E+00 8.35970E+00 7.76525E+00 7.22335E+00 6.72763E+00
          6.27562E+00 5.86797E+00 5.49850E+00 5.15835E+00 4.84124E+00
          4.54574E+00 4.26723E+00 4.00315E+00 3.75001E+00 3.49833E+00
          3.24406E+00 3.12348E+00 3.02159E+00 2.95991E+00 2.90636E+00
          2.89645E+00 2.88794E+00 2.88691E+00 2.88628E+00 2.88615E+00
          2.88617E+00 2.88605E+00                                     5.571E+00
 1.00E+05 1.15336E+01 1.10818E+01 1.06325E+01 1.01897E+01 9.76339E+00
          8.98383E+00 8.28086E+00 7.64579E+00 7.07159E+00 6.55171E+00
          6.08183E+00 5.66224E+00 5.28397E+00 4.93664E+00 4.61191E+00
          4.30738E+00 4.01969E+00 3.74444E+00 3.47793E+00 3.21110E+00
          2.94046E+00 2.81132E+00 2.70098E+00 2.63229E+00 2.57118E+00
          2.55942E+00 2.54961E+00 2.54843E+00 2.54767E+00 2.54753E+00
          2.54748E+00 2.54738E+00                                     5.495E+00
 1.50E+05 1.18910E+01 1.13201E+01 1.07621E+01 1.02291E+01 9.72827E+00
          8.83268E+00 8.05104E+00 7.36330E+00 6.75295E+00 6.20979E+00
          5.72544E+00 5.29224E+00 4.90025E+00 4.53782E+00 4.19461E+00
          3.86687E+00 3.55757E+00 3.26315E+00 2.98154E+00 2.70453E+00
          2.42675E+00 2.29050E+00 2.16242E+00 2.07132E+00 1.99664E+00
          1.98036E+00 1.96756E+00 1.96609E+00 1.96487E+00 1.96470E+00
          1.96458E+00 1.96454E+00                                     5.364E+00
 2.00E+05 1.21500E+01 1.14779E+01 1.08305E+01 1.02280E+01 9.67345E+00
          8.69601E+00 7.86029E+00 7.13951E+00 6.51046E+00 5.95537E+00
          5.46312E+00 5.02211E+00 4.62101E+00 4.24925E+00 3.89674E+00
          3.55948E+00 3.24230E+00 2.94521E+00 2.66326E+00 2.38538E+00
          2.10271E+00 1.96092E+00 1.82315E+00 1.72082E+00 1.63595E+00
          1.61670E+00 1.60120E+00 1.59940E+00 1.59792E+00 1.59769E+00
          1.59759E+00 1.59756E+00                                     5.296E+00
 3.00E+05 1.25473E+01 1.17256E+01 1.09496E+01 1.02543E+01 9.63201E+00
          8.54914E+00 7.64085E+00 6.87245E+00 6.21934E+00 5.65128E+00
          5.14655E+00 4.69317E+00 4.27962E+00 3.89628E+00 3.53420E+00
          3.18909E+00 2.86441E+00 2.56511E+00 2.28402E+00 2.00695E+00
          1.72376E+00 1.58014E+00 1.43767E+00 1.32749E+00 1.22867E+00
          1.20510E+00 1.18615E+00 1.18391E+00 1.18204E+00 1.18177E+00
          1.18162E+00 1.18161E+00                                     5.292E+00
 4.00E+05 1.28868E+01 1.19436E+01 1.10695E+01 1.03151E+01 9.65777E+00
          8.52101E+00 7.57893E+00 6.77957E+00 6.10206E+00 5.51645E+00
          4.99667E+00 4.52893E+00 4.10164E+00 3.70617E+00 3.33704E+00
          2.99078E+00 2.66645E+00 2.36403E+00 2.07949E+00 1.80053E+00
          1.51955E+00 1.37689E+00 1.23413E+00 1.12092E+00 1.01222E+00
          9.85940E-01 9.64900E-01 9.62060E-01 9.60030E-01 9.59820E-01
          9.59550E-01 9.59527E-01                                     5.386E+00
 5.00E+05 1.32073E+01 1.21708E+01 1.12225E+01 1.04255E+01 9.74296E+00
          8.56008E+00 7.58881E+00 6.76588E+00 6.06849E+00 5.46740E+00
          4.93488E+00 4.45543E+00 4.01778E+00 3.61362E+00 3.23762E+00
          2.88603E+00 2.55696E+00 2.24912E+00 1.96128E+00 1.68187E+00
          1.40117E+00 1.25841E+00 1.11405E+00 9.97380E-01 8.81570E-01
          8.52910E-01 8.30070E-01 8.27010E-01 8.24800E-01 8.24550E-01
          8.24270E-01 8.24200E-01                                     5.530E+00
 6.00E+05 1.34811E+01 1.24018E+01 1.14168E+01 1.05925E+01 9.88434E+00
          8.63705E+00 7.61748E+00 6.77249E+00 6.06690E+00 5.46231E+00
          4.92411E+00 4.43682E+00 3.99182E+00 3.58153E+00 3.19824E+00
          2.83724E+00 2.49850E+00 2.18355E+00 1.89270E+00 1.61369E+00
          1.33118E+00 1.18701E+00 1.03985E+00 9.19260E-01 7.97390E-01
          7.66540E-01 7.41890E-01 7.38910E-01 7.36400E-01 7.36100E-01
          7.35800E-01 7.35720E-01                                     5.700E+00
 8.00E+05 1.39732E+01 1.27894E+01 1.17234E+01 1.08564E+01 1.01238E+01
          8.81777E+00 7.75682E+00 6.88810E+00 6.16286E+00 5.53933E+00
          4.98307E+00 4.47919E+00 4.01917E+00 3.59543E+00 3.20029E+00
          2.82868E+00 2.47963E+00 2.15312E+00 1.84834E+00 1.55961E+00
          1.27035E+00 1.12179E+00 9.67620E-01 8.38340E-01 7.03370E-01
          6.68480E-01 6.40520E-01 6.37110E-01 6.34260E-01 6.33930E-01
          6.33580E-01 6.33500E-01                                     6.062E+00
 1.00E+06 1.43786E+01 1.31175E+01 1.19925E+01 1.10962E+01 1.03485E+01
          9.00619E+00 7.92142E+00 7.03735E+00 6.29927E+00 5.66270E+00
          5.09365E+00 4.57789E+00 4.10711E+00 3.67342E+00 3.26880E+00
          2.88776E+00 2.52858E+00 2.19008E+00 1.87041E+00 1.56601E+00
          1.26578E+00 1.11066E+00 9.47660E-01 8.08570E-01 6.59470E-01
          6.20320E-01 5.88940E-01 5.85090E-01 5.81870E-01 5.81490E-01
          5.81109E-01 5.81060E-01                                     6.426E+00
 1.50E+06 1.51223E+01 1.37405E+01 1.25254E+01 1.15892E+01 1.08257E+01
          9.44268E+00 8.34286E+00 7.43715E+00 6.67670E+00 6.01720E+00
          5.42650E+00 4.89068E+00 4.40116E+00 3.94946E+00 3.52660E+00
          3.12604E+00 2.74476E+00 2.37950E+00 2.02670E+00 1.68239E+00
          1.34339E+00 1.16734E+00 9.77160E-01 8.09840E-01 6.24430E-01
          5.74920E-01 5.35280E-01 5.30400E-01 5.26290E-01 5.25790E-01
          5.25361E-01 5.25362E-01                                     7.258E+00
 2.00E+06 1.56194E+01 1.41725E+01 1.29125E+01 1.19641E+01 1.12043E+01
          9.81994E+00 8.72511E+00 7.81070E+00 7.03598E+00 6.36062E+00
          5.75529E+00 5.20607E+00 4.70389E+00 4.23958E+00 3.80330E+00
          3.38761E+00 2.98889E+00 2.60286E+00 2.22447E+00 1.84731E+00
          1.46435E+00 1.26467E+00 1.04358E+00 8.45260E-01 6.24420E-01
          5.65300E-01 5.17450E-01 5.11500E-01 5.06670E-01 5.06090E-01
          5.05468E-01 5.05390E-01                                     7.967E+00
 3.00E+06 1.60820E+01 1.46455E+01 1.34119E+01 1.25151E+01 1.18138E+01
          1.05020E+01 9.41717E+00 8.47404E+00 7.65163E+00 6.92849E+00
          6.28979E+00 5.72140E+00 5.21002E+00 4.74169E+00 4.30043E+00
          3.87443E+00 3.45895E+00 3.04813E+00 2.63263E+00 2.19627E+00
          1.72219E+00 1.46696E+00 1.19297E+00 9.45870E-01 6.54090E-01
          5.68340E-01 5.05390E-01 4.98640E-01 4.92440E-01 4.91267E-01
          4.90547E-01 4.89197E-01                                     9.099E+00
 4.00E+06 1.64591E+01 1.49754E+01 1.37185E+01 1.28376E+01 1.21726E+01
          1.09206E+01 9.86495E+00 8.93827E+00 8.12235E+00 7.39867E+00
          6.75432E+00 6.17683E+00 5.65425E+00 5.17368E+00 4.72011E+00
          4.28179E+00 3.85287E+00 3.42550E+00 2.98664E+00 2.51247E+00
          1.97500E+00 1.67322E+00 1.34299E+00 1.04497E+00 6.89070E-01
          5.83380E-01 5.02800E-01 4.93670E-01 4.86070E-01 4.84730E-01
          4.83047E-01 4.81018E-01                                     9.951E+00
 5.00E+06 1.66981E+01 1.51809E+01 1.39119E+01 1.30536E+01 1.24264E+01
          1.12266E+01 1.02005E+01 9.29279E+00 8.48801E+00 7.76951E+00
          7.12584E+00 6.54579E+00 6.01845E+00 5.53184E+00 5.07168E+00
          4.62634E+00 4.18916E+00 3.75076E+00 3.29522E+00 2.79262E+00
          2.20528E+00 1.86562E+00 1.48377E+00 1.14069E+00 7.26430E-01
          6.01870E-01 5.02790E-01 4.90870E-01 4.81600E-01 4.80130E-01
          4.77592E-01 4.75220E-01                                     1.062E+01
 6.00E+06 1.68580E+01 1.53145E+01 1.40389E+01 1.32057E+01 1.26150E+01
          1.14580E+01 1.04604E+01 9.57217E+00 8.78050E+00 8.07005E+00
          7.43060E+00 6.85187E+00 6.32380E+00 5.83507E+00 5.37199E+00
          4.92300E+00 4.48087E+00 4.03506E+00 3.56731E+00 3.04276E+00
          2.41539E+00 2.04425E+00 1.61872E+00 1.23240E+00 7.64320E-01
          6.21790E-01 5.04140E-01 4.89250E-01 4.78050E-01 4.76462E-01
          4.73366E-01 4.70886E-01                                     1.116E+01
 8.00E+06 1.70482E+01 1.54682E+01 1.41885E+01 1.34027E+01 1.28752E+01
          1.17853E+01 1.08378E+01 9.98647E+00 9.22191E+00 8.53077E+00
          7.90456E+00 7.33439E+00 6.81131E+00 6.32500E+00 5.86250E+00
          5.41238E+00 4.96664E+00 4.51306E+00 4.02997E+00 3.47492E+00
          2.78784E+00 2.36751E+00 1.87028E+00 1.40497E+00 8.39240E-01
          6.63080E-01 5.09350E-01 4.88350E-01 4.72690E-01 4.70800E-01
          4.66965E-01 4.64661E-01                                     1.200E+01
 1.00E+07 1.71467E+01 1.55466E+01 1.42693E+01 1.35210E+01 1.30413E+01
          1.20041E+01 1.10978E+01 1.02787E+01 9.53957E+00 8.86831E+00
          8.25760E+00 7.69940E+00 7.18553E+00 6.70627E+00 6.24910E+00
          5.80263E+00 5.35835E+00 4.90302E+00 4.41254E+00 3.83890E+00
          3.11065E+00 2.65390E+00 2.10069E+00 1.56650E+00 9.11820E-01
          7.04540E-01 5.16500E-01 4.89440E-01 4.68780E-01 4.66499E-01
          4.62505E-01 4.60327E-01                                     1.263E+01
 1.50E+07 1.72325E+01 1.56181E+01 1.43550E+01 1.36659E+01 1.32597E+01
          1.23169E+01 1.14848E+01 1.07278E+01 1.00405E+01 9.41332E+00
          8.84019E+00 8.31429E+00 7.82846E+00 7.37364E+00 6.93771E+00
          6.50919E+00 6.07907E+00 5.63265E+00 5.14226E+00 4.55091E+00
          3.76620E+00 3.25173E+00 2.60131E+00 1.93872E+00 1.08201E+00
          8.05180E-01 5.38270E-01 4.96660E-01 4.62480E-01 4.58961E-01
          4.55593E-01 4.53888E-01                                     1.370E+01
 2.00E+07 1.72453E+01 1.56275E+01 1.43758E+01 1.37217E+01 1.33583E+01
          1.24769E+01 1.16940E+01 1.09802E+01 1.03312E+01 9.73849E+00
          9.19677E+00 8.69986E+00 8.24099E+00 7.81145E+00 7.39903E+00
          6.99205E+00 6.58134E+00 6.15162E+00 5.67338E+00 5.08450E+00
          4.27833E+00 3.73286E+00 3.02165E+00 2.26730E+00 1.23796E+00
          9.00150E-01 5.61960E-01 5.06920E-01 4.59220E-01 4.54210E-01
          4.51714E-01 4.50287E-01                                     1.440E+01
 3.00E+07 1.72332E+01 1.56077E+01 1.43669E+01 1.37534E+01 1.34412E+01
          1.26327E+01 1.19103E+01 1.12520E+01 1.06539E+01 1.01093E+01
          9.61367E+00 9.16146E+00 8.74644E+00 8.36009E+00 7.98992E+00
          7.62392E+00 7.25303E+00 6.86162E+00 6.41870E+00 5.85666E+00
          5.05115E+00 4.48037E+00 3.70189E+00 2.82596E+00 1.51686E+00
          1.07486E+00 6.09810E-01 5.30670E-01 4.57660E-01 4.49322E-01
          4.47472E-01 4.46396E-01                                     1.528E+01
 4.00E+07 1.72181E+01 1.55920E+01 1.43599E+01 1.37698E+01 1.34856E+01
          1.27164E+01 1.20268E+01 1.13986E+01 1.08286E+01 1.03112E+01
          9.84254E+00 9.41802E+00 9.03218E+00 8.67749E+00 8.34253E+00
          8.01600E+00 7.68882E+00 7.34441E+00 6.94800E+00 6.42066E+00
          5.62246E+00 5.04059E+00 4.23379E+00 3.29154E+00 1.77378E+00
          1.23344E+00 6.55800E-01 5.54610E-01 4.59520E-01 4.48999E-01
          4.44921E-01 4.44344E-01                                     1.584E+01
 5.00E+07 1.71809E+01 1.55635E+01 1.43433E+01 1.37702E+01 1.35040E+01
          1.27624E+01 1.20961E+01 1.14900E+01 1.09410E+01 1.04443E+01
          9.99644E+00 9.59338E+00 9.23019E+00 8.89988E+00 8.59163E+00
          8.29463E+00 8.00015E+00 7.69161E+00 7.33298E+00 6.83999E+00
          6.06434E+00 5.48631E+00 4.67216E+00 3.69022E+00 2.01240E+00
          1.37907E+00 7.00310E-01 5.79740E-01 4.63100E-01 4.48826E-01
          4.43804E-01 4.43062E-01                                     1.623E+01
 6.00E+07 1.71426E+01 1.55393E+01 1.43326E+01 1.37720E+01 1.35171E+01
          1.27941E+01 1.21440E+01 1.15534E+01 1.10194E+01 1.05376E+01
          1.01051E+01 9.71814E+00 9.37228E+00 9.06100E+00 8.77403E+00
          8.50112E+00 8.23400E+00 7.95646E+00 7.63195E+00 7.17273E+00
          6.42455E+00 5.85557E+00 5.04242E+00 4.03543E+00 2.23263E+00
          1.51692E+00 7.43000E-01 6.04320E-01 4.67580E-01 4.49692E-01
          4.43069E-01 4.42200E-01                                     1.653E+01
 8.00E+07 1.70780E+01 1.55053E+01 1.43244E+01 1.37811E+01 1.35389E+01
          1.28399E+01 1.22104E+01 1.16398E+01 1.11253E+01 1.06634E+01
          1.02515E+01 9.88657E+00 9.56484E+00 9.28064E+00 9.02472E+00
          8.78788E+00 8.56307E+00 8.33522E+00 8.06822E+00 7.67111E+00
          6.98261E+00 6.43893E+00 5.64005E+00 4.60847E+00 2.62702E+00
          1.77696E+00 8.23670E-01 6.51580E-01 4.77890E-01 4.53156E-01
          4.42208E-01 4.41040E-01                                     1.696E+01
 1.00E+08 1.70145E+01 1.54736E+01 1.43183E+01 1.37907E+01 1.35586E+01
          1.28790E+01 1.22645E+01 1.17066E+01 1.12031E+01 1.07514E+01
          1.03499E+01 9.99639E+00 9.68843E+00 9.42209E+00 9.19067E+00
          8.98603E+00 8.79783E+00 8.60297E+00 8.36303E+00 8.00795E+00
          7.39340E+00 6.88889E+00 6.10823E+00 5.06616E+00 2.97914E+00
          2.01555E+00 8.98970E-01 6.96620E-01 4.88960E-01 4.58006E-01
          4.41696E-01 4.40308E-01                                     1.727E+01
 1.50E+08 1.69356E+01 1.54501E+01 1.43365E+01 1.38280E+01 1.36038E+01
          1.29437E+01 1.23454E+01 1.18027E+01 1.13139E+01 1.08777E+01
          1.04932E+01 1.01589E+01 9.87297E+00 9.63257E+00 9.43215E+00
          9.26531E+00 9.12457E+00 8.99087E+00 8.83089E+00 8.57975E+00
          8.09567E+00 7.66157E+00 6.94054E+00 5.91836E+00 3.69208E+00
          2.54442E+00 1.07113E+00 8.00920E-01 5.17470E-01 4.71901E-01
          4.41559E-01 4.39575E-01                                     1.776E+01
 2.00E+08 1.68216E+01 1.54112E+01 1.43502E+01 1.38578E+01 1.36322E+01
          1.29824E+01 1.23924E+01 1.18570E+01 1.13755E+01 1.09469E+01
          1.05709E+01 1.02467E+01 9.97267E+00 9.74656E+00 9.56358E+00
          9.41851E+00 9.30568E+00 9.20875E+00 9.09888E+00 8.91886E+00
          8.53583E+00 8.16342E+00 7.50436E+00 6.52252E+00 4.25183E+00
          2.98916E+00 1.22667E+00 8.96520E-01 5.45290E-01 4.86774E-01
          4.42352E-01 4.38965E-01                                     1.805E+01
 3.00E+08 1.65196E+01 1.52944E+01 1.43592E+01 1.38961E+01 1.36557E+01
          1.30169E+01 1.24361E+01 1.19096E+01 1.14368E+01 1.10175E+01
          1.06518E+01 1.03389E+01 1.00781E+01 9.86771E+00 9.70409E+00
          9.58337E+00 9.50191E+00 9.44646E+00 9.39434E+00 9.30167E+00
          9.05673E+00 8.77979E+00 8.23400E+00 7.34793E+00 5.09198E+00
          3.70359E+00 1.50484E+00 1.07051E+00 5.97850E-01 5.16495E-01
          4.45679E-01 4.38477E-01                                     1.838E+01
 4.00E+08 1.62600E+01 1.51912E+01 1.43613E+01 1.39203E+01 1.36643E+01
          1.30298E+01 1.24527E+01 1.19308E+01 1.14635E+01 1.10507E+01
          1.06928E+01 1.03882E+01 1.01354E+01 9.93274E+00 9.77831E+00
          9.66998E+00 9.60527E+00 9.57255E+00 9.55344E+00 9.51540E+00
          9.35747E+00 9.14123E+00 8.68653E+00 7.90703E+00 5.72627E+00
          4.25359E+00 1.74637E+00 1.22732E+00 6.47370E-01 5.44876E-01
          4.51172E-01 4.38477E-01                                     1.856E+01
 5.00E+08 1.60699E+01 1.51130E+01 1.43583E+01 1.39331E+01 1.36660E+01
          1.30365E+01 1.24642E+01 1.19466E+01 1.14831E+01 1.10735E+01
          1.07177E+01 1.04156E+01 1.01667E+01 9.97046E+00 9.82403E+00
          9.72499E+00 9.67160E+00 9.65344E+00 9.65432E+00 9.64641E+00
          9.55008E+00 9.39084E+00 9.01041E+00 8.29665E+00 6.18803E+00
          4.72080E+00 1.97465E+00 1.37319E+00 6.92700E-01 5.72144E-01
          4.55505E-01 4.37988E-01                                     1.868E+01
 6.00E+08 1.59391E+01 1.50600E+01 1.43575E+01 1.39431E+01 1.36681E+01
          1.30411E+01 1.24711E+01 1.19559E+01 1.14949E+01 1.10879E+01
          1.07349E+01 1.04356E+01 1.01900E+01 9.99753E+00 9.85569E+00
          9.76244E+00 9.71653E+00 9.70861E+00 9.72430E+00 9.74011E+00
          9.68694E+00 9.56495E+00 9.24303E+00 8.59930E+00 6.57630E+00
          5.10456E+00 2.19113E+00 1.50895E+00 7.36410E-01 5.98022E-01
          4.60449E-01 4.37744E-01                                     1.877E+01
 8.00E+08 1.57727E+01 1.49927E+01 1.43569E+01 1.39566E+01 1.36718E+01
          1.30479E+01 1.24809E+01 1.19689E+01 1.15109E+01 1.11070E+01
          1.07573E+01 1.04617E+01 1.02203E+01 1.00328E+01 9.89694E+00
          9.81111E+00 9.77499E+00 9.78068E+00 9.81631E+00 9.86337E+00
          9.86705E+00 9.79641E+00 9.56103E+00 9.03073E+00 7.17380E+00
          5.72078E+00 2.60144E+00 1.75788E+00 8.18489E-01 6.46912E-01
          4.72961E-01 4.38232E-01                                     1.889E+01
 1.00E+09 1.56659E+01 1.49513E+01 1.43596E+01 1.39689E+01 1.36775E+01
          1.30537E+01 1.24862E+01 1.19748E+01 1.15189E+01 1.11177E+01
          1.07710E+01 1.04786E+01 1.02406E+01 1.00565E+01 9.92395E+00
          9.84165E+00 9.81032E+00 9.82400E+00 9.87335E+00 9.94216E+00
          9.98080E+00 9.94133E+00 9.76882E+00 9.32807E+00 7.61059E+00
          6.20736E+00 2.95898E+00 1.98032E+00 8.95198E-01 6.92474E-01
          4.85046E-01 4.37988E-01                                     1.897E+01
 1.50E+09 1.55078E+01 1.48879E+01 1.43597E+01 1.39822E+01 1.36811E+01
          1.30607E+01 1.24962E+01 1.19871E+01 1.15330E+01 1.11339E+01
          1.07902E+01 1.05017E+01 1.02674E+01 1.00868E+01 9.95876E+00
          9.88293E+00 9.86051E+00 9.88566E+00 9.95096E+00 1.00475E+01
          1.01432E+01 1.01550E+01 1.00654E+01 9.75527E+00 8.36638E+00
          7.09126E+00 3.68409E+00 2.47633E+00 1.06886E+00 7.99561E-01
          5.16388E-01 4.37866E-01                                     1.908E+01
 2.00E+09 1.54175E+01 1.48518E+01 1.43603E+01 1.39903E+01 1.36836E+01
          1.30645E+01 1.25012E+01 1.19932E+01 1.15401E+01 1.11423E+01
          1.07999E+01 1.05129E+01 1.02805E+01 1.01021E+01 9.97666E+00
          9.90416E+00 9.88627E+00 9.91759E+00 9.99194E+00 1.01033E+01
          1.02276E+01 1.02669E+01 1.02275E+01 9.99955E+00 8.83429E+00
          7.68404E+00 4.25695E+00 2.92891E+00 1.22476E+00 8.96866E-01
          5.45227E-01 4.37988E-01                                     1.915E+01
 3.00E+09 1.53212E+01 1.48136E+01 1.43609E+01 1.39988E+01 1.36860E+01
          1.30676E+01 1.25051E+01 1.19982E+01 1.15467E+01 1.11506E+01
          1.08100E+01 1.05246E+01 1.02935E+01 1.01165E+01 9.99345E+00
          9.92492E+00 9.91262E+00 9.95122E+00 1.00350E+01 1.01610E+01
          1.03137E+01 1.03817E+01 1.03985E+01 1.02681E+01 9.39884E+00
          8.44730E+00 5.11980E+00 3.65333E+00 1.50168E+00 1.07312E+00
          5.98145E-01 4.37988E-01                                     1.922E+01
 4.00E+09 1.52700E+01 1.47930E+01 1.43609E+01 1.40030E+01 1.36869E+01
          1.30690E+01 1.25068E+01 1.20005E+01 1.15497E+01 1.11541E+01
          1.08137E+01 1.05287E+01 1.02992E+01 1.01247E+01 1.00040E+01
          9.93684E+00 9.92546E+00 9.96654E+00 1.00564E+01 1.01928E+01
          1.03590E+01 1.04371E+01 1.04835E+01 1.04241E+01 9.74824E+00
          8.87698E+00 5.75462E+00 4.24758E+00 1.74796E+00 1.22557E+00
          6.48193E-01 4.37500E-01                                     1.926E+01
 5.00E+09 1.52384E+01 1.47801E+01 1.43604E+01 1.40049E+01 1.36866E+01
          1.30691E+01 1.25073E+01 1.20016E+01 1.15512E+01 1.11562E+01
          1.08164E+01 1.05319E+01 1.03030E+01 1.01294E+01 1.00098E+01
          9.94375E+00 9.93380E+00 9.97691E+00 1.00698E+01 1.02109E+01
          1.03867E+01 1.04746E+01 1.05389E+01 1.05126E+01 9.96746E+00
          9.20463E+00 6.23749E+00 4.71168E+00 1.99745E+00 1.37177E+00
          6.95312E-01 4.35547E-01                                     1.928E+01
 6.00E+09 1.52169E+01 1.47713E+01 1.43600E+01 1.40059E+01 1.36860E+01
          1.30688E+01 1.25075E+01 1.20021E+01 1.15522E+01 1.11578E+01
          1.08189E+01 1.05354E+01 1.03065E+01 1.01321E+01 1.00121E+01
          9.94737E+00 9.93982E+00 9.98514E+00 1.00790E+01 1.02216E+01
          1.04057E+01 1.05035E+01 1.05791E+01 1.05626E+01 1.01082E+01
          9.47994E+00 6.62876E+00 5.08100E+00 2.25543E+00 1.51675E+00
          7.36328E-01 4.35547E-01                                     1.930E+01
 8.00E+09 1.51867E+01 1.47592E+01 1.43601E+01 1.40088E+01 1.36873E+01
          1.30707E+01 1.25097E+01 1.20044E+01 1.15546E+01 1.11599E+01
          1.08207E+01 1.05372E+01 1.03092E+01 1.01367E+01 1.00183E+01
          9.95399E+00 9.94626E+00 9.99255E+00 1.00902E+01 1.02386E+01
          1.04292E+01 1.05323E+01 1.06249E+01 1.06505E+01 1.03253E+01
          9.77325E+00 7.22295E+00 5.73408E+00 2.70557E+00 1.82287E+00
          8.18848E-01 4.39453E-01                                     1.932E+01
 1.00E+10 1.51690E+01 1.47526E+01 1.43613E+01 1.40118E+01 1.36895E+01
          1.30732E+01 1.25122E+01 1.20068E+01 1.15568E+01 1.11623E+01
          1.08236E+01 1.05406E+01 1.03124E+01 1.01386E+01 1.00195E+01
          9.95594E+00 9.95017E+00 9.99828E+00 1.00968E+01 1.02467E+01
          1.04437E+01 1.05538E+01 1.06550E+01 1.06918E+01 1.04440E+01
          1.00036E+01 7.67357E+00 6.21412E+00 3.07993E+00 2.10687E+00
          8.93555E-01 4.39453E-01                                     1.934E+01


==> anc/colstop/sbethe/sdbase/pdebr12.p08 <==
 12
 1.00E+03 3.83244E+00 3.86988E+00 3.90573E+00 3.93877E+00 3.96927E+00
          4.02404E+00 4.06981E+00 4.10680E+00 4.13577E+00 4.15852E+00
          4.17748E+00 4.19332E+00 4.20651E+00 4.21772E+00 4.22865E+00
          4.24053E+00 4.25260E+00 4.26283E+00 4.26972E+00 4.27538E+00
          4.28215E+00 4.28549E+00 4.28757E+00 4.28775E+00 4.28751E+00
          4.28727E+00 4.28696E+00 4.28691E+00 4.28688E+00 4.28687E+00
          4.28688E+00 4.28689E+00                                     3.598E+00
 1.50E+03 4.52590E+00 4.56468E+00 4.60123E+00 4.63384E+00 4.66291E+00
          4.71252E+00 4.74990E+00 4.77539E+00 4.79017E+00 4.79661E+00
          4.79790E+00 4.79490E+00 4.78819E+00 4.77857E+00 4.76791E+00
          4.75765E+00 4.74725E+00 4.73521E+00 4.72052E+00 4.70524E+00
          4.69197E+00 4.68617E+00 4.68013E+00 4.67476E+00 4.66854E+00
          4.66695E+00 4.66564E+00 4.66546E+00 4.66533E+00 4.66534E+00
          4.66532E+00 4.66526E+00                                     4.090E+00
 2.00E+03 5.03736E+00 5.07893E+00 5.11742E+00 5.15046E+00 5.17862E+00
          5.22325E+00 5.25130E+00 5.26355E+00 5.26199E+00 5.25029E+00
          5.23318E+00 5.21199E+00 5.18738E+00 5.16037E+00 5.13275E+00
          5.10604E+00 5.07973E+00 5.05226E+00 5.02261E+00 4.99292E+00
          4.96607E+00 4.95393E+00 4.94168E+00 4.93160E+00 4.92117E+00
          4.91861E+00 4.91654E+00 4.91628E+00 4.91607E+00 4.91605E+00
          4.91604E+00 4.91598E+00                                     4.436E+00
 3.00E+03 5.76964E+00 5.82460E+00 5.87223E+00 5.90701E+00 5.93057E+00
          5.95371E+00 5.95059E+00 5.93142E+00 5.89948E+00 5.85782E+00
          5.81041E+00 5.75903E+00 5.70550E+00 5.65152E+00 5.59744E+00
          5.54403E+00 5.49175E+00 5.44132E+00 5.39324E+00 5.34696E+00
          5.30203E+00 5.28031E+00 5.25922E+00 5.24309E+00 5.22668E+00
          5.22259E+00 5.21942E+00 5.21902E+00 5.21873E+00 5.21868E+00
          5.21866E+00 5.21863E+00                                     4.898E+00
 4.00E+03 6.29725E+00 6.35647E+00 6.40594E+00 6.43833E+00 6.45590E+00
          6.45989E+00 6.43070E+00 6.38270E+00 6.32077E+00 6.24929E+00
          6.17371E+00 6.09621E+00 6.01863E+00 5.94281E+00 5.86864E+00
          5.79671E+00 5.72757E+00 5.66188E+00 5.60004E+00 5.54130E+00
          5.48481E+00 5.45752E+00 5.43091E+00 5.41048E+00 5.38992E+00
          5.38481E+00 5.38082E+00 5.38031E+00 5.37995E+00 5.37990E+00
          5.37988E+00 5.37986E+00                                     5.193E+00
 5.00E+03 6.70633E+00 6.76688E+00 6.81560E+00 6.84360E+00 6.85375E+00
          6.83712E+00 6.78211E+00 6.70684E+00 6.61754E+00 6.51962E+00
          6.41959E+00 6.31986E+00 6.22221E+00 6.12842E+00 6.03801E+00
          5.95134E+00 5.86897E+00 5.79135E+00 5.71875E+00 5.65043E+00
          5.58548E+00 5.55429E+00 5.52382E+00 5.50037E+00 5.47672E+00
          5.47085E+00 5.46625E+00 5.46566E+00 5.46523E+00 5.46516E+00
          5.46513E+00 5.46514E+00                                     5.395E+00
 6.00E+03 7.03891E+00 7.09863E+00 7.14471E+00 7.16692E+00 7.16870E+00
          7.13072E+00 7.05058E+00 6.94978E+00 6.83562E+00 6.71425E+00
          6.59286E+00 6.47395E+00 6.35919E+00 6.25010E+00 6.14604E+00
          6.04708E+00 5.95374E+00 5.86624E+00 5.78466E+00 5.70846E+00
          5.63685E+00 5.60269E+00 5.56937E+00 5.54368E+00 5.51767E+00
          5.51117E+00 5.50609E+00 5.50544E+00 5.50498E+00 5.50492E+00
          5.50489E+00 5.50488E+00                                     5.540E+00
 8.00E+03 7.55667E+00 7.61078E+00 7.64831E+00 7.65687E+00 7.64096E+00
          7.56080E+00 7.43312E+00 7.28488E+00 7.12562E+00 6.96336E+00
          6.80704E+00 6.65833E+00 6.51685E+00 6.38264E+00 6.25572E+00
          6.13640E+00 6.02516E+00 5.92180E+00 5.82596E+00 5.73685E+00
          5.65451E+00 5.61648E+00 5.57937E+00 5.55040E+00 5.52085E+00
          5.51365E+00 5.50789E+00 5.50713E+00 5.50657E+00 5.50651E+00
          5.50644E+00 5.50644E+00                                     5.726E+00
 1.00E+04 7.95250E+00 7.99721E+00 8.02296E+00 8.01567E+00 7.98086E+00
          7.85880E+00 7.68748E+00 7.49862E+00 7.30275E+00 7.10810E+00
          6.92351E+00 6.74997E+00 6.58631E+00 6.43183E+00 6.28697E+00
          6.15194E+00 6.02687E+00 5.91062E+00 5.80234E+00 5.70252E+00
          5.61225E+00 5.57098E+00 5.53094E+00 5.49984E+00 5.46807E+00
          5.46030E+00 5.45407E+00 5.45326E+00 5.45266E+00 5.45259E+00
          5.45252E+00 5.45251E+00                                     5.832E+00
 1.50E+04 8.65129E+00 8.66735E+00 8.66021E+00 8.61286E+00 8.53310E+00
          8.31707E+00 8.05343E+00 7.78275E+00 7.51624E+00 7.26103E+00
          7.02450E+00 6.80514E+00 6.60049E+00 6.40767E+00 6.22884E+00
          6.06410E+00 5.91267E+00 5.77122E+00 5.63782E+00 5.51615E+00
          5.40942E+00 5.36088E+00 5.31449E+00 5.27943E+00 5.24468E+00
          5.23616E+00 5.22940E+00 5.22850E+00 5.22786E+00 5.22776E+00
          5.22770E+00 5.22768E+00                                     5.942E+00
 2.00E+04 9.39216E+00 9.24012E+00 9.08507E+00 8.92539E+00 8.76509E+00
          8.45511E+00 8.15477E+00 7.86393E+00 7.58258E+00 7.31076E+00
          7.04866E+00 6.79648E+00 6.55679E+00 6.32907E+00 6.11538E+00
          5.91508E+00 5.72966E+00 5.56095E+00 5.41027E+00 5.27564E+00
          5.16017E+00 5.11590E+00 5.08593E+00 5.06690E+00 4.99510E+00
          4.96005E+00 4.96959E+00 4.97584E+00 4.97312E+00 4.97118E+00
          4.97470E+00 4.97235E+00                                     5.953E+00
 3.00E+04 9.99439E+00 9.78865E+00 9.57959E+00 9.36562E+00 9.15217E+00
          8.74313E+00 8.35148E+00 7.97637E+00 7.61769E+00 7.27556E+00
          6.94849E+00 6.63878E+00 6.34803E+00 6.07506E+00 5.82226E+00
          5.58910E+00 5.37626E+00 5.18520E+00 5.01623E+00 4.86412E+00
          4.72812E+00 4.67149E+00 4.62695E+00 4.59471E+00 4.51350E+00
          4.47979E+00 4.49432E+00 4.50114E+00 4.49757E+00 4.49537E+00
          4.49876E+00 4.49683E+00                                     5.909E+00
 4.00E+04 1.01861E+01 1.00649E+01 9.91411E+00 9.71322E+00 9.47696E+00
          8.96571E+00 8.44217E+00 7.95869E+00 7.52095E+00 7.12645E+00
          6.77004E+00 6.44609E+00 6.14514E+00 5.85892E+00 5.59380E+00
          5.35196E+00 5.12875E+00 4.91683E+00 4.71222E+00 4.52335E+00
          4.35451E+00 4.27514E+00 4.20248E+00 4.15354E+00 4.11454E+00
          4.10562E+00 4.09881E+00 4.09800E+00 4.09735E+00 4.09724E+00
          4.09722E+00 4.09729E+00                                     5.845E+00
 5.00E+04 1.04913E+01 1.03235E+01 1.01269E+01 9.88154E+00 9.60361E+00
          9.02075E+00 8.44027E+00 7.91329E+00 7.44204E+00 7.01993E+00
          6.63964E+00 6.29410E+00 5.97405E+00 5.67003E+00 5.38716E+00
          5.12826E+00 4.88778E+00 4.65930E+00 4.43902E+00 4.23267E+00
          4.04399E+00 3.95585E+00 3.87625E+00 3.82359E+00 3.78213E+00
          3.77305E+00 3.76620E+00 3.76539E+00 3.76475E+00 3.76464E+00
          3.76460E+00 3.76464E+00                                     5.777E+00
 6.00E+04 1.08938E+01 1.05622E+01 1.02295E+01 9.89658E+00 9.57108E+00
          8.96330E+00 8.40069E+00 7.88005E+00 7.39835E+00 6.95207E+00
          6.53985E+00 6.16161E+00 5.81621E+00 5.49698E+00 5.20119E+00
          4.92797E+00 4.67369E+00 4.43755E+00 4.21673E+00 4.00126E+00
          3.78575E+00 3.68429E+00 3.59846E+00 3.54668E+00 3.50192E+00
          3.49364E+00 3.48602E+00 3.48506E+00 3.48450E+00 3.48435E+00
          3.48446E+00 3.48433E+00                                     5.712E+00
 8.00E+04 1.12095E+01 1.08186E+01 1.04287E+01 1.00424E+01 9.66800E+00
          8.97591E+00 8.34360E+00 7.76595E+00 7.23822E+00 6.75464E+00
          6.31297E+00 5.91387E+00 5.55171E+00 5.21838E+00 4.90814E+00
          4.61970E+00 4.34897E+00 4.09376E+00 3.85092E+00 3.61124E+00
          3.37077E+00 3.25753E+00 3.16246E+00 3.10549E+00 3.05495E+00
          3.04501E+00 3.03694E+00 3.03601E+00 3.03536E+00 3.03522E+00
          3.03525E+00 3.03509E+00                                     5.611E+00
 1.00E+05 1.14250E+01 1.09861E+01 1.05505E+01 1.01224E+01 9.71051E+00
          8.95442E+00 8.27058E+00 7.65122E+00 7.08992E+00 6.58068E+00
          6.11956E+00 5.70680E+00 5.33416E+00 4.99205E+00 4.67272E+00
          4.37396E+00 4.09274E+00 3.82518E+00 3.56795E+00 3.31242E+00
          3.05541E+00 2.93377E+00 2.83070E+00 2.76748E+00 2.71069E+00
          2.69941E+00 2.69037E+00 2.68932E+00 2.68858E+00 2.68845E+00
          2.68840E+00 2.68825E+00                                     5.532E+00
 1.50E+05 1.17704E+01 1.12232E+01 1.06883E+01 1.01764E+01 9.69394E+00
          8.82388E+00 8.05797E+00 7.37948E+00 6.77462E+00 6.23545E+00
          5.75541E+00 5.32710E+00 4.94052E+00 4.58389E+00 4.24638E+00
          3.92366E+00 3.61879E+00 3.32927E+00 3.05381E+00 2.78481E+00
          2.51768E+00 2.38794E+00 2.26702E+00 2.18223E+00 2.11381E+00
          2.09912E+00 2.08762E+00 2.08631E+00 2.08522E+00 2.08506E+00
          2.08496E+00 2.08491E+00                                     5.397E+00
 2.00E+05 1.20279E+01 1.13817E+01 1.07590E+01 1.01786E+01 9.64263E+00
          8.69047E+00 7.86974E+00 7.15714E+00 6.53236E+00 5.97997E+00
          5.49044E+00 5.05275E+00 4.65573E+00 4.28882E+00 3.94165E+00
          3.60973E+00 3.29720E+00 3.00370E+00 2.72479E+00 2.45143E+00
          2.17675E+00 2.04046E+00 1.90911E+00 1.81294E+00 1.73548E+00
          1.71828E+00 1.70441E+00 1.70281E+00 1.70150E+00 1.70129E+00
          1.70121E+00 1.70123E+00                                     5.325E+00
 3.00E+05 1.24194E+01 1.16251E+01 1.08747E+01 1.02017E+01 9.59746E+00
          8.53903E+00 7.64560E+00 6.88568E+00 6.23680E+00 5.67117E+00
          5.16875E+00 4.71797E+00 4.30757E+00 3.92796E+00 3.56993E+00
          3.22886E+00 2.90762E+00 2.61043E+00 2.33067E+00 2.05591E+00
          1.77764E+00 1.63784E+00 1.50057E+00 1.39617E+00 1.30532E+00
          1.28407E+00 1.26698E+00 1.26497E+00 1.26330E+00 1.26305E+00
          1.26293E+00 1.26297E+00                                     5.312E+00
 4.00E+05 1.27565E+01 1.18389E+01 1.09884E+01 1.02540E+01 9.61286E+00
          8.49922E+00 7.57244E+00 6.78325E+00 6.11188E+00 5.53033E+00
          5.01417E+00 4.54986E+00 4.12583E+00 3.73335E+00 3.36686E+00
          3.02281E+00 2.70038E+00 2.39960E+00 2.11673E+00 1.84003E+00
          1.56249E+00 1.42261E+00 1.28420E+00 1.17632E+00 1.07538E+00
          1.05146E+00 1.03229E+00 1.02968E+00 1.02784E+00 1.02765E+00
          1.02739E+00 1.02740E+00                                     5.399E+00
 5.00E+05 1.30724E+01 1.20599E+01 1.11332E+01 1.03539E+01 9.68570E+00
          8.52472E+00 7.56957E+00 6.75939E+00 6.07138E+00 5.47694E+00
          4.94909E+00 4.47302E+00 4.03810E+00 3.63633E+00 3.26242E+00
          2.91265E+00 2.58529E+00 2.27922E+00 1.99311E+00 1.71556E+00
          1.43739E+00 1.29681E+00 1.15622E+00 1.04445E+00 9.36070E-01
          9.09700E-01 8.88670E-01 8.85840E-01 8.83810E-01 8.83590E-01
          8.83320E-01 8.83209E-01                                     5.536E+00
 6.00E+05 1.33445E+01 1.22857E+01 1.13192E+01 1.05101E+01 9.81466E+00
          8.58952E+00 7.58785E+00 6.75756E+00 6.06341E+00 5.46732E+00
          4.93500E+00 4.45170E+00 4.00939E+00 3.60097E+00 3.21926E+00
          2.85989E+00 2.52293E+00 2.21001E+00 1.92116E+00 1.64373E+00
          1.36296E+00 1.22046E+00 1.07670E+00 9.60780E-01 8.46070E-01
          8.17410E-01 7.94530E-01 7.91770E-01 7.89460E-01 7.89180E-01
          7.88910E-01 7.88742E-01                                     5.699E+00
 8.00E+05 1.38234E+01 1.26619E+01 1.16151E+01 1.07625E+01 1.00416E+01
          8.75851E+00 7.71690E+00 6.86405E+00 6.15171E+00 5.53805E+00
          4.98850E+00 4.48889E+00 4.03147E+00 3.60941E+00 3.21578E+00
          2.84598E+00 2.49905E+00 2.17494E+00 1.87243E+00 1.58495E+00
          1.29662E+00 1.14927E+00 9.98030E-01 8.73040E-01 7.45080E-01
          7.12360E-01 6.86170E-01 6.83000E-01 6.80340E-01 6.80020E-01
          6.79700E-01 6.79600E-01                                     6.052E+00
 1.00E+06 1.42071E+01 1.29771E+01 1.18780E+01 1.09993E+01 1.02647E+01
          8.94750E+00 7.88205E+00 7.01244E+00 6.28549E+00 5.65735E+00
          5.09424E+00 4.58256E+00 4.11456E+00 3.68294E+00 3.28026E+00
          2.90136E+00 2.54457E+00 2.20866E+00 1.89147E+00 1.58845E+00
          1.28878E+00 1.13466E+00 9.74350E-01 8.39400E-01 6.97470E-01
          6.60570E-01 6.31010E-01 6.27410E-01 6.24380E-01 6.24020E-01
          6.23666E-01 6.23711E-01                                     6.411E+00
 1.50E+06 1.48886E+01 1.35622E+01 1.23925E+01 1.14851E+01 1.07406E+01
          9.39009E+00 8.30881E+00 7.41384E+00 6.65945E+00 6.00398E+00
          5.41694E+00 4.88476E+00 4.39884E+00 3.95056E+00 3.53078E+00
          3.13290E+00 2.75423E+00 2.39190E+00 2.04228E+00 1.70027E+00
          1.36202E+00 1.18679E+00 9.99070E-01 8.35870E-01 6.58170E-01
          6.11090E-01 5.73430E-01 5.68800E-01 5.64900E-01 5.64430E-01
          5.64012E-01 5.64079E-01                                     7.233E+00
 2.00E+06 1.53305E+01 1.39561E+01 1.27552E+01 1.18436E+01 1.11072E+01
          9.76152E+00 8.68656E+00 7.78251E+00 7.01250E+00 6.33975E+00
          5.73747E+00 5.19211E+00 4.69424E+00 4.23433E+00 3.80196E+00
          3.38950E+00 2.99375E+00 2.61103E+00 2.23633E+00 1.86213E+00
          1.48074E+00 1.28188E+00 1.06325E+00 8.69080E-01 6.56200E-01
          5.99610E-01 5.53860E-01 5.48200E-01 5.43580E-01 5.43029E-01
          5.42465E-01 5.42046E-01                                     7.930E+00
 3.00E+06 1.57444E+01 1.43815E+01 1.32069E+01 1.23451E+01 1.16655E+01
          1.03941E+01 9.33668E+00 8.41420E+00 7.60712E+00 6.89540E+00
          6.26511E+00 5.70289E+00 5.19606E+00 4.73127E+00 4.29318E+00
          3.87036E+00 3.45819E+00 3.05083E+00 2.63899E+00 2.20629E+00
          1.73592E+00 1.48267E+00 1.21116E+00 9.67570E-01 6.82630E-01
          5.99630E-01 5.39400E-01 5.33080E-01 5.27240E-01 5.26209E-01
          5.25711E-01 5.22766E-01                                     9.035E+00
 4.00E+06 1.60654E+01 1.46649E+01 1.34742E+01 1.26314E+01 1.19889E+01
          1.07795E+01 9.75502E+00 8.85308E+00 8.05650E+00 7.34804E+00
          6.71562E+00 6.14745E+00 5.63221E+00 5.15755E+00 4.70905E+00
          4.27533E+00 3.85063E+00 3.42717E+00 2.99194E+00 2.52108E+00
          1.98685E+00 1.68707E+00 1.35936E+00 1.06464E+00 7.15220E-01
          6.12120E-01 5.34720E-01 5.26270E-01 5.19390E-01 5.18280E-01
          5.17120E-01 5.12512E-01                                     9.863E+00
 5.00E+06 1.62652E+01 1.48381E+01 1.36401E+01 1.28211E+01 1.22161E+01
          1.10599E+01 1.00673E+01 9.18706E+00 8.40444E+00 7.70394E+00
          7.07484E+00 6.50657E+00 5.98880E+00 5.51005E+00 5.05655E+00
          4.61701E+00 4.18489E+00 3.75088E+00 3.29907E+00 2.79953E+00
          2.21510E+00 1.87741E+00 1.49848E+00 1.15856E+00 7.50500E-01
          6.28430E-01 5.32970E-01 5.21990E-01 5.13890E-01 5.12794E-01
          5.10895E-01 5.05798E-01                                     1.051E+01
 6.00E+06 1.63976E+01 1.49494E+01 1.37482E+01 1.29547E+01 1.23854E+01
          1.12722E+01 1.03094E+01 9.45021E+00 8.68252E+00 7.99199E+00
          7.36901E+00 6.80390E+00 6.28707E+00 5.80769E+00 5.35252E+00
          4.91033E+00 4.47398E+00 4.03302E+00 3.56920E+00 3.04768E+00
          2.42305E+00 2.05393E+00 1.63162E+00 1.24864E+00 7.86540E-01
          6.46450E-01 5.32870E-01 5.19160E-01 5.09590E-01 5.08453E-01
          5.06134E-01 5.00732E-01                                     1.104E+01
 8.00E+06 1.65558E+01 1.50781E+01 1.38767E+01 1.31297E+01 1.26209E+01
          1.15746E+01 1.06623E+01 9.84127E+00 9.10248E+00 8.43338E+00
          7.82592E+00 7.27165E+00 6.76204E+00 6.28713E+00 5.83437E+00
          5.39254E+00 4.95375E+00 4.50589E+00 4.02725E+00 3.47542E+00
          2.79114E+00 2.37299E+00 1.87959E+00 1.41835E+00 8.58330E-01
          6.84630E-01 5.35750E-01 5.16370E-01 5.03200E-01 5.01957E-01
          4.98886E-01 4.93835E-01                                     1.185E+01
 1.00E+07 1.66415E+01 1.51474E+01 1.39500E+01 1.32390E+01 1.27756E+01
          1.17800E+01 1.09079E+01 1.01189E+01 9.40573E+00 8.75714E+00
          8.16610E+00 7.62492E+00 7.12575E+00 6.65912E+00 6.21284E+00
          5.77566E+00 5.33923E+00 4.89032E+00 4.40485E+00 3.83486E+00
          3.10974E+00 2.65542E+00 2.10654E+00 1.57731E+00 9.28370E-01
          7.23650E-01 5.41140E-01 5.16050E-01 4.98630E-01 4.97133E-01
          4.93851E-01 4.89319E-01                                     1.246E+01
 1.50E+07 1.67364E+01 1.52297E+01 1.40459E+01 1.33898E+01 1.29940E+01
          1.20860E+01 1.12830E+01 1.05523E+01 9.88846E+00 9.28241E+00
          8.72829E+00 8.21950E+00 7.74899E+00 7.30785E+00 6.88403E+00
          6.46609E+00 6.04511E+00 5.60641E+00 5.12235E+00 4.53604E+00
          3.75592E+00 3.24471E+00 2.59976E+00 1.94366E+00 1.09416E+00
          8.20200E-01 5.59910E-01 5.20910E-01 4.91360E-01 4.88882E-01
          4.86008E-01 4.82605E-01                                     1.351E+01
 2.00E+07 1.67746E+01 1.52637E+01 1.40892E+01 1.34640E+01 1.31067E+01
          1.22533E+01 1.14942E+01 1.08022E+01 1.01730E+01 9.59868E+00
          9.07393E+00 8.59270E+00 8.14831E+00 7.73205E+00 7.33173E+00
          6.93562E+00 6.53460E+00 6.11340E+00 5.64257E+00 5.06011E+00
          4.26024E+00 3.71896E+00 3.01422E+00 2.26749E+00 1.24728E+00
          9.12580E-01 5.81650E-01 5.29640E-01 4.87530E-01 4.83734E-01
          4.81522E-01 4.78790E-01                                     1.420E+01
 3.00E+07 1.68086E+01 1.52883E+01 1.41216E+01 1.35316E+01 1.32193E+01
          1.24292E+01 1.17229E+01 1.10795E+01 1.04954E+01 9.96414E+00
          9.48118E+00 9.04117E+00 8.63787E+00 8.26277E+00 7.90336E+00
          7.54757E+00 7.18639E+00 6.80428E+00 6.37033E+00 5.81705E+00
          5.02090E+00 4.45600E+00 3.68561E+00 2.81891E+00 1.52268E+00
          1.08404E+00 6.26970E-01 5.51390E-01 4.85100E-01 4.78226E-01
          4.76456E-01 4.74915E-01                                     1.507E+01
 4.00E+07 1.68225E+01 1.53010E+01 1.41417E+01 1.35725E+01 1.32852E+01
          1.25298E+01 1.18520E+01 1.12347E+01 1.06747E+01 1.01669E+01
          9.70740E+00 9.29171E+00 8.91458E+00 8.56862E+00 8.24264E+00
          7.92553E+00 7.60823E+00 7.27416E+00 6.88833E+00 6.37090E+00
          5.58223E+00 5.00673E+00 4.21013E+00 3.27983E+00 1.77758E+00
          1.24081E+00 6.71000E-01 5.73780E-01 4.86230E-01 4.77404E-01
          4.73724E-01 4.72775E-01                                     1.563E+01
 5.00E+07 1.68065E+01 1.52925E+01 1.41437E+01 1.35895E+01 1.33182E+01
          1.25870E+01 1.19298E+01 1.13320E+01 1.07908E+01 1.03015E+01
          9.86064E+00 9.46442E+00 9.10805E+00 8.78472E+00 8.48382E+00
          8.19480E+00 7.90908E+00 7.61024E+00 7.26232E+00 6.78076E+00
          6.01761E+00 5.44730E+00 4.64359E+00 3.67349E+00 2.01361E+00
          1.38537E+00 7.14250E-01 5.97760E-01 4.89090E-01 4.76778E-01
          4.72363E-01 4.71497E-01                                     1.602E+01
 6.00E+07 1.67824E+01 1.52812E+01 1.41446E+01 1.36017E+01 1.33405E+01
          1.26263E+01 1.19837E+01 1.13998E+01 1.08721E+01 1.03963E+01
          9.96941E+00 9.58789E+00 9.24741E+00 8.94170E+00 8.66073E+00
          8.39449E+00 8.13505E+00 7.86644E+00 7.55249E+00 7.10568E+00
          6.37229E+00 5.81215E+00 5.00969E+00 4.01451E+00 2.23155E+00
          1.52231E+00 7.55940E-01 6.21400E-01 4.92920E-01 4.77211E-01
          4.71535E-01 4.70629E-01                                     1.632E+01
 8.00E+07 1.67312E+01 1.52590E+01 1.41465E+01 1.36199E+01 1.33706E+01
          1.26791E+01 1.20558E+01 1.14907E+01 1.09813E+01 1.05239E+01
          1.01162E+01 9.75509E+00 9.43705E+00 9.15654E+00 8.90465E+00
          8.67253E+00 8.45348E+00 8.23299E+00 7.97569E+00 7.59171E+00
          6.92081E+00 6.38763E+00 5.60024E+00 4.58078E+00 2.62196E+00
          1.78033E+00 8.35080E-01 6.67200E-01 5.02060E-01 4.79820E-01
          4.70560E-01 4.69528E-01                                     1.675E+01
 1.00E+08 1.66644E+01 1.52252E+01 1.41398E+01 1.36305E+01 1.33927E+01
          1.27216E+01 1.21129E+01 1.15593E+01 1.10591E+01 1.06104E+01
          1.02122E+01 9.86250E+00 9.55855E+00 9.29620E+00 9.06829E+00
          8.86659E+00 8.68162E+00 8.49201E+00 8.26113E+00 7.91961E+00
          7.32375E+00 6.83046E+00 6.06191E+00 5.03269E+00 2.97071E+00
          2.01674E+00 9.09300E-01 7.11010E-01 5.12040E-01 4.83990E-01
          4.70051E-01 4.68842E-01                                     1.705E+01
 1.50E+08 1.65795E+01 1.51928E+01 1.41472E+01 1.36572E+01 1.34283E+01
          1.27785E+01 1.21881E+01 1.16515E+01 1.11677E+01 1.07356E+01
          1.03548E+01 1.00239E+01 9.74121E+00 9.50362E+00 9.30555E+00
          9.14068E+00 9.00191E+00 8.87089E+00 8.71569E+00 8.47424E+00
          8.00843E+00 7.58735E+00 6.88154E+00 5.87467E+00 3.67576E+00
          2.54019E+00 1.07956E+00 8.13270E-01 5.38480E-01 4.96132E-01
          4.70047E-01 4.67773E-01                                     1.753E+01
 2.00E+08 1.64685E+01 1.51506E+01 1.41534E+01 1.36784E+01 1.34490E+01
          1.28103E+01 1.22294E+01 1.17020E+01 1.12271E+01 1.08039E+01
          1.04324E+01 1.01118E+01 9.84048E+00 9.61649E+00 9.43528E+00
          9.29185E+00 9.18056E+00 9.08498E+00 8.97712E+00 8.80325E+00
          8.43585E+00 8.07647E+00 7.43459E+00 6.47067E+00 4.22908E+00
          2.98005E+00 1.23383E+00 9.07440E-01 5.64730E-01 5.09619E-01
          4.70703E-01 4.67285E-01                                     1.781E+01
 3.00E+08 1.61929E+01 1.50443E+01 1.41622E+01 1.37139E+01 1.34709E+01
          1.28426E+01 1.22709E+01 1.17527E+01 1.12871E+01 1.08736E+01
          1.05127E+01 1.02036E+01 9.94546E+00 9.73699E+00 9.57482E+00
          9.45533E+00 9.37475E+00 9.31947E+00 9.26707E+00 9.17638E+00
          8.94091E+00 8.67454E+00 8.14656E+00 7.28203E+00 5.05913E+00
          3.68617E+00 1.51034E+00 1.07954E+00 6.15040E-01 5.37178E-01
          4.73328E-01 4.67285E-01                                     1.813E+01
 4.00E+08 1.59604E+01 1.49541E+01 1.41676E+01 1.37394E+01 1.34821E+01
          1.28582E+01 1.22908E+01 1.17771E+01 1.13163E+01 1.09082E+01
          1.05532E+01 1.02506E+01 1.00000E+01 9.80036E+00 9.64878E+00
          9.54234E+00 9.47843E+00 9.44543E+00 9.42465E+00 9.38309E+00
          9.23097E+00 9.02963E+00 8.59227E+00 7.82078E+00 5.66737E+00
          4.23924E+00 1.75585E+00 1.23568E+00 6.62310E-01 5.64133E-01
          4.76807E-01 4.66797E-01                                     1.832E+01
 5.00E+08 1.57917E+01 1.48884E+01 1.41710E+01 1.37567E+01 1.34885E+01
          1.28674E+01 1.23024E+01 1.17916E+01 1.13338E+01 1.09290E+01
          1.05778E+01 1.02794E+01 1.00336E+01 9.83962E+00 9.69475E+00
          9.59653E+00 9.54315E+00 9.52444E+00 9.52435E+00 9.51535E+00
          9.42035E+00 9.26626E+00 8.90001E+00 8.20917E+00 6.14088E+00
          4.69135E+00 1.97822E+00 1.37993E+00 7.07060E-01 5.89966E-01
          4.81262E-01 4.66797E-01                                     1.844E+01
 6.00E+08 1.56732E+01 1.48436E+01 1.41757E+01 1.37718E+01 1.34958E+01
          1.28743E+01 1.23086E+01 1.17986E+01 1.13432E+01 1.09419E+01
          1.05943E+01 1.02999E+01 1.00582E+01 9.86845E+00 9.72781E+00
          9.63407E+00 9.58663E+00 9.57756E+00 9.59359E+00 9.60936E+00
          9.55437E+00 9.43426E+00 9.12607E+00 8.50590E+00 6.51917E+00
          5.07387E+00 2.19327E+00 1.51412E+00 7.50091E-01 6.14777E-01
          4.86389E-01 4.66553E-01                                     1.852E+01
 8.00E+08 1.55240E+01 1.47844E+01 1.41770E+01 1.37855E+01 1.35002E+01
          1.28814E+01 1.23185E+01 1.18113E+01 1.13590E+01 1.09611E+01
          1.06174E+01 1.03271E+01 1.00891E+01 9.90296E+00 9.76734E+00
          9.68165E+00 9.64534E+00 9.65000E+00 9.68385E+00 9.73099E+00
          9.73597E+00 9.66378E+00 9.42811E+00 8.91357E+00 7.12991E+00
          5.69826E+00 2.58567E+00 1.75366E+00 8.31668E-01 6.63574E-01
          4.99023E-01 4.66309E-01                                     1.864E+01
 1.00E+09 1.54276E+01 1.47457E+01 1.41772E+01 1.37940E+01 1.35029E+01
          1.28863E+01 1.23253E+01 1.18199E+01 1.13695E+01 1.09732E+01
          1.06307E+01 1.03421E+01 1.01070E+01 9.92525E+00 9.79415E+00
          9.71246E+00 9.68093E+00 9.69382E+00 9.74201E+00 9.80908E+00
          9.84523E+00 9.80522E+00 9.63653E+00 9.20991E+00 7.54017E+00
          6.16093E+00 2.95246E+00 1.98378E+00 9.05928E-01 7.06955E-01
          5.08423E-01 4.66675E-01                                     1.872E+01
 1.50E+09 1.53047E+01 1.47014E+01 1.41840E+01 1.38077E+01 1.35043E+01
          1.28869E+01 1.23282E+01 1.18262E+01 1.13796E+01 1.09876E+01
          1.06497E+01 1.03655E+01 1.01346E+01 9.95592E+00 9.82592E+00
          9.74377E+00 9.71547E+00 9.74633E+00 9.83393E+00 9.94354E+00
          1.00147E+01 1.00071E+01 9.91529E+00 9.63207E+00 8.28802E+00
          7.00183E+00 3.67327E+00 2.48748E+00 1.07768E+00 8.10303E-01
          5.36316E-01 4.66278E-01                                     1.883E+01
 2.00E+09 1.52200E+01 1.46667E+01 1.41831E+01 1.38139E+01 1.35056E+01
          1.28898E+01 1.23326E+01 1.18318E+01 1.13867E+01 1.09960E+01
          1.06596E+01 1.03769E+01 1.01479E+01 9.97117E+00 9.84371E+00
          9.76492E+00 9.74118E+00 9.77836E+00 9.87517E+00 9.99927E+00
          1.00979E+01 1.01170E+01 1.00756E+01 9.87526E+00 8.74589E+00
          7.57348E+00 4.23953E+00 2.93839E+00 1.23244E+00 9.05029E-01
          5.63645E-01 4.66309E-01                                     1.890E+01
 3.00E+09 1.51065E+01 1.46146E+01 1.41738E+01 1.38174E+01 1.35075E+01
          1.28975E+01 1.23427E+01 1.18427E+01 1.13972E+01 1.10060E+01
          1.06698E+01 1.03879E+01 1.01599E+01 9.98503E+00 9.86346E+00
          9.79571E+00 9.78336E+00 9.82116E+00 9.90330E+00 1.00270E+01
          1.01773E+01 1.02436E+01 1.02580E+01 1.01268E+01 9.28054E+00
          8.35902E+00 5.08745E+00 3.63634E+00 1.50710E+00 1.08273E+00
          6.15784E-01 4.67285E-01                                     1.897E+01
 4.00E+09 1.50588E+01 1.45954E+01 1.41738E+01 1.38217E+01 1.35089E+01
          1.28995E+01 1.23451E+01 1.18454E+01 1.14003E+01 1.10095E+01
          1.06734E+01 1.03921E+01 1.01655E+01 9.99330E+00 9.87408E+00
          9.80763E+00 9.79616E+00 9.83643E+00 9.92476E+00 1.00587E+01
          1.02220E+01 1.02987E+01 1.03435E+01 1.02826E+01 9.61852E+00
          8.77444E+00 5.71392E+00 4.22404E+00 1.75216E+00 1.23335E+00
          6.63818E-01 4.65820E-01                                     1.901E+01
 5.00E+09 1.50297E+01 1.45839E+01 1.41742E+01 1.38244E+01 1.35097E+01
          1.29005E+01 1.23460E+01 1.18466E+01 1.14019E+01 1.10116E+01
          1.06760E+01 1.03953E+01 1.01694E+01 9.99792E+00 9.87965E+00
          9.81433E+00 9.80434E+00 9.84670E+00 9.93815E+00 1.00770E+01
          1.02498E+01 1.03361E+01 1.03987E+01 1.03706E+01 9.83210E+00
          9.09248E+00 6.19005E+00 4.68246E+00 2.00203E+00 1.37880E+00
          7.09473E-01 4.64844E-01                                     1.903E+01
 6.00E+09 1.50102E+01 1.45764E+01 1.41745E+01 1.38261E+01 1.35099E+01
          1.29006E+01 1.23462E+01 1.18471E+01 1.14029E+01 1.10133E+01
          1.06787E+01 1.03987E+01 1.01727E+01 1.00005E+01 9.88186E+00
          9.81786E+00 9.81027E+00 9.85481E+00 9.94727E+00 1.00876E+01
          1.02691E+01 1.03654E+01 1.04387E+01 1.04194E+01 9.96925E+00
          9.36232E+00 6.57519E+00 5.04605E+00 2.25459E+00 1.52324E+00
          7.49268E-01 4.64844E-01                                     1.905E+01
 8.00E+09 1.49833E+01 1.45659E+01 1.41751E+01 1.38290E+01 1.35112E+01
          1.29022E+01 1.23481E+01 1.18492E+01 1.14051E+01 1.10155E+01
          1.06806E+01 1.04006E+01 1.01755E+01 1.00050E+01 9.88802E+00
          9.82438E+00 9.81665E+00 9.86223E+00 9.95852E+00 1.01048E+01
          1.02924E+01 1.03937E+01 1.04843E+01 1.05081E+01 1.01831E+01
          9.64545E+00 7.16047E+00 5.69159E+00 2.69608E+00 1.82588E+00
          8.32031E-01 4.64844E-01                                     1.907E+01
 1.00E+10 1.49683E+01 1.45598E+01 1.41750E+01 1.38300E+01 1.35112E+01
          1.29028E+01 1.23494E+01 1.18510E+01 1.14072E+01 1.10180E+01
          1.06837E+01 1.04041E+01 1.01787E+01 1.00071E+01 9.88937E+00
          9.82659E+00 9.82084E+00 9.86820E+00 9.96509E+00 1.01126E+01
          1.03067E+01 1.04153E+01 1.05149E+01 1.05494E+01 1.02992E+01
          9.87288E+00 7.60345E+00 6.16460E+00 3.06390E+00 2.10358E+00
          9.02344E-01 4.66797E-01                                     1.909E+01


==> anc/colstop/sbethe/sdbase/pdebr13.p08 <==
 13
 1.00E+03 3.64394E+00 3.67992E+00 3.71445E+00 3.74644E+00 3.77614E+00
          3.82995E+00 3.87567E+00 3.91350E+00 3.94420E+00 3.96944E+00
          3.99149E+00 4.01106E+00 4.02860E+00 4.04484E+00 4.06148E+00
          4.07974E+00 4.09879E+00 4.11635E+00 4.13042E+00 4.14241E+00
          4.15372E+00 4.15866E+00 4.16256E+00 4.16465E+00 4.16673E+00
          4.16714E+00 4.16736E+00 4.16738E+00 4.16741E+00 4.16741E+00
          4.16743E+00 4.16743E+00                                     3.453E+00
 1.50E+03 4.33153E+00 4.36836E+00 4.40312E+00 4.43425E+00 4.46213E+00
          4.51010E+00 4.54695E+00 4.57305E+00 4.58965E+00 4.59908E+00
          4.60448E+00 4.60673E+00 4.60639E+00 4.60413E+00 4.60155E+00
          4.59987E+00 4.59846E+00 4.59559E+00 4.59000E+00 4.58354E+00
          4.57855E+00 4.57656E+00 4.57413E+00 4.57122E+00 4.56631E+00
          4.56499E+00 4.56394E+00 4.56380E+00 4.56369E+00 4.56369E+00
          4.56367E+00 4.56364E+00                                     3.944E+00
 2.00E+03 4.84334E+00 4.88279E+00 4.91940E+00 4.95099E+00 4.97808E+00
          5.02155E+00 5.04982E+00 5.06375E+00 5.06523E+00 5.05778E+00
          5.04595E+00 5.03103E+00 5.01364E+00 4.99468E+00 4.97571E+00
          4.95805E+00 4.94113E+00 4.92324E+00 4.90322E+00 4.88315E+00
          4.86576E+00 4.85811E+00 4.84998E+00 4.84247E+00 4.83323E+00
          4.83087E+00 4.82899E+00 4.82874E+00 4.82853E+00 4.82853E+00
          4.82850E+00 4.82847E+00                                     4.296E+00
 3.00E+03 5.58191E+00 5.63419E+00 5.67981E+00 5.71374E+00 5.73746E+00
          5.76290E+00 5.76382E+00 5.74917E+00 5.72226E+00 5.68650E+00
          5.64620E+00 5.60286E+00 5.55758E+00 5.51161E+00 5.46570E+00
          5.42091E+00 5.37771E+00 5.33666E+00 5.29803E+00 5.26083E+00
          5.22482E+00 5.20787E+00 5.19089E+00 5.17701E+00 5.16199E+00
          5.15829E+00 5.15530E+00 5.15491E+00 5.15462E+00 5.15458E+00
          5.15454E+00 5.15452E+00                                     4.776E+00
 4.00E+03 6.11598E+00 6.17366E+00 6.22235E+00 6.25526E+00 6.27442E+00
          6.28350E+00 6.26091E+00 6.21955E+00 6.16447E+00 6.10075E+00
          6.03448E+00 5.96699E+00 5.89825E+00 5.82934E+00 5.76196E+00
          5.69808E+00 5.63802E+00 5.58139E+00 5.52777E+00 5.47684E+00
          5.42845E+00 5.40524E+00 5.38212E+00 5.36374E+00 5.34488E+00
          5.34023E+00 5.33650E+00 5.33601E+00 5.33565E+00 5.33560E+00
          5.33556E+00 5.33555E+00                                     5.088E+00
 5.00E+03 6.53113E+00 6.59140E+00 6.64062E+00 6.67049E+00 6.68359E+00
          6.67466E+00 6.62855E+00 6.56176E+00 6.48081E+00 6.39206E+00
          6.30290E+00 6.21452E+00 6.12617E+00 6.03867E+00 5.95418E+00
          5.87514E+00 5.80166E+00 5.73265E+00 5.66721E+00 5.60555E+00
          5.54767E+00 5.51984E+00 5.49227E+00 5.47060E+00 5.44882E+00
          5.44345E+00 5.43915E+00 5.43860E+00 5.43819E+00 5.43812E+00
          5.43808E+00 5.43809E+00                                     5.307E+00
 6.00E+03 6.86905E+00 6.92969E+00 6.97749E+00 7.00282E+00 7.00880E+00
          6.98085E+00 6.91156E+00 6.82077E+00 6.71618E+00 6.60502E+00
          6.49556E+00 6.38892E+00 6.28385E+00 6.18089E+00 6.08240E+00
          5.99082E+00 5.90614E+00 5.82682E+00 5.75160E+00 5.68111E+00
          5.61558E+00 5.58422E+00 5.55326E+00 5.52910E+00 5.50498E+00
          5.49902E+00 5.49426E+00 5.49364E+00 5.49319E+00 5.49312E+00
          5.49309E+00 5.49308E+00                                     5.466E+00
 8.00E+03 7.39672E+00 7.45337E+00 7.49420E+00 7.50738E+00 7.49708E+00
          7.42962E+00 7.31576E+00 7.18113E+00 7.03506E+00 6.88561E+00
          6.74168E+00 6.60436E+00 6.47215E+00 6.34499E+00 6.22483E+00
          6.11345E+00 6.01068E+00 5.91461E+00 5.82377E+00 5.73923E+00
          5.66181E+00 5.62542E+00 5.58979E+00 5.56211E+00 5.53427E+00
          5.52742E+00 5.52197E+00 5.52127E+00 5.52074E+00 5.52066E+00
          5.52061E+00 5.52059E+00                                     5.676E+00
 1.00E+04 7.79895E+00 7.84782E+00 7.87847E+00 7.87736E+00 7.84965E+00
          7.74299E+00 7.58768E+00 7.41429E+00 7.23300E+00 7.05193E+00
          6.87984E+00 6.71762E+00 6.56393E+00 6.41817E+00 6.28153E+00
          6.15472E+00 6.03754E+00 5.92801E+00 5.82472E+00 5.72904E+00
          5.64243E+00 5.60238E+00 5.56345E+00 5.53330E+00 5.50272E+00
          5.49521E+00 5.48923E+00 5.48844E+00 5.48786E+00 5.48778E+00
          5.48773E+00 5.48771E+00                                     5.800E+00
 1.50E+04 8.50795E+00 8.53094E+00 8.53145E+00 8.49297E+00 8.42285E+00
          8.22650E+00 7.98224E+00 7.72952E+00 7.47919E+00 7.23806E+00
          7.01339E+00 6.80481E+00 6.61147E+00 6.43106E+00 6.26371E+00
          6.10814E+00 5.96390E+00 5.82872E+00 5.70128E+00 5.58407E+00
          5.47978E+00 5.43232E+00 5.38678E+00 5.35205E+00 5.31723E+00
          5.30871E+00 5.30193E+00 5.30105E+00 5.30039E+00 5.30030E+00
          5.30023E+00 5.30021E+00                                     5.939E+00
 2.00E+04 9.25355E+00 9.11173E+00 8.96705E+00 8.81798E+00 8.66824E+00
          8.37826E+00 8.09677E+00 7.82367E+00 7.55897E+00 7.30277E+00
          7.05527E+00 6.81672E+00 6.58953E+00 6.37329E+00 6.16999E+00
          5.97910E+00 5.80212E+00 5.64083E+00 5.49654E+00 5.36729E+00
          5.25586E+00 5.21275E+00 5.18294E+00 5.16325E+00 5.09146E+00
          5.05671E+00 5.06569E+00 5.07174E+00 5.06902E+00 5.06713E+00
          5.07050E+00 5.06830E+00                                     5.967E+00
 3.00E+04 9.63373E+00 9.57417E+00 9.48648E+00 9.35055E+00 9.17843E+00
          8.78367E+00 8.35892E+00 7.95489E+00 7.58046E+00 7.23724E+00
          6.92468E+00 6.64044E+00 6.37838E+00 6.13266E+00 5.90607E+00
          5.69769E+00 5.50500E+00 5.32279E+00 5.14843E+00 4.98887E+00
          4.84790E+00 4.78191E+00 4.71972E+00 4.67528E+00 4.63655E+00
          4.62715E+00 4.61979E+00 4.61888E+00 4.61818E+00 4.61806E+00
          4.61801E+00 4.61804E+00                                     5.943E+00
 4.00E+04 1.00582E+01 9.94895E+00 9.81076E+00 9.62332E+00 9.40061E+00
          8.91409E+00 8.41198E+00 7.94631E+00 7.52326E+00 7.14093E+00
          6.79507E+00 6.48133E+00 6.19211E+00 5.91965E+00 5.66763E+00
          5.43650E+00 5.22244E+00 5.01960E+00 4.82482E+00 4.64491E+00
          4.48357E+00 4.40790E+00 4.33770E+00 4.28906E+00 4.24860E+00
          4.23907E+00 4.23170E+00 4.23081E+00 4.23010E+00 4.22998E+00
          4.22994E+00 4.22998E+00                                     5.879E+00
 5.00E+04 1.03662E+01 1.02118E+01 1.00290E+01 9.79801E+00 9.53412E+00
          8.97600E+00 8.41618E+00 7.90593E+00 7.44834E+00 7.03768E+00
          6.66763E+00 6.33206E+00 6.02292E+00 5.73121E+00 5.46018E+00
          5.21144E+00 4.98019E+00 4.76104E+00 4.55076E+00 4.35403E+00
          4.17442E+00 4.09095E+00 4.01482E+00 3.96324E+00 3.92090E+00
          3.91132E+00 3.90400E+00 3.90310E+00 3.90241E+00 3.90231E+00
          3.90226E+00 3.90227E+00                                     5.814E+00
 6.00E+04 1.07754E+01 1.04568E+01 1.01373E+01 9.81761E+00 9.50499E+00
          8.91996E+00 8.37715E+00 7.87377E+00 7.40711E+00 6.97409E+00
          6.57355E+00 6.20555E+00 5.86919E+00 5.55846E+00 5.27103E+00
          5.00631E+00 4.76104E+00 4.53466E+00 4.32436E+00 4.11976E+00
          3.91473E+00 3.81808E+00 3.73624E+00 3.68661E+00 3.64205E+00
          3.63301E+00 3.62520E+00 3.62427E+00 3.62362E+00 3.62346E+00
          3.62359E+00 3.62347E+00                                     5.749E+00
 8.00E+04 1.10977E+01 1.07203E+01 1.03441E+01 9.97151E+00 9.61030E+00
          8.94088E+00 8.32772E+00 7.76629E+00 7.25230E+00 6.78051E+00
          6.34895E+00 5.95827E+00 5.60338E+00 5.27684E+00 4.97341E+00
          4.69200E+00 4.42890E+00 4.18224E+00 3.94905E+00 3.72004E+00
          3.49107E+00 3.38371E+00 3.29405E+00 3.24072E+00 3.19187E+00
          3.18149E+00 3.17360E+00 3.17276E+00 3.17206E+00 3.17191E+00
          3.17194E+00 3.17182E+00                                     5.649E+00
 1.00E+05 1.13187E+01 1.08936E+01 1.04719E+01 1.00578E+01 9.65920E+00
          8.92549E+00 8.26011E+00 7.65603E+00 7.10741E+00 6.60875E+00
          6.15646E+00 5.75073E+00 5.38399E+00 5.04734E+00 4.73357E+00
          4.44061E+00 4.16575E+00 3.90554E+00 3.65690E+00 3.41137E+00
          3.16592E+00 3.05057E+00 2.95367E+00 2.89506E+00 2.84119E+00
          2.82982E+00 2.82128E+00 2.82037E+00 2.81961E+00 2.81947E+00
          2.81942E+00 2.81933E+00                                     5.569E+00
 1.50E+05 1.16707E+01 1.11398E+01 1.06207E+01 1.01239E+01 9.65500E+00
          8.80658E+00 8.05704E+00 7.39106E+00 6.79602E+00 6.26459E+00
          5.79065E+00 5.36720E+00 4.98472E+00 4.63200E+00 4.29853E+00
          3.98002E+00 3.67946E+00 3.39490E+00 3.12542E+00 2.86396E+00
          2.60663E+00 2.48284E+00 2.36852E+00 2.28937E+00 2.22553E+00
          2.21189E+00 2.20131E+00 2.20011E+00 2.19910E+00 2.19896E+00
          2.19887E+00 2.19882E+00                                     5.431E+00
 2.00E+05 1.19369E+01 1.13056E+01 1.06973E+01 1.01307E+01 9.60709E+00
          8.67484E+00 7.86960E+00 7.16918E+00 6.55413E+00 6.00933E+00
          5.52522E+00 5.09128E+00 4.69706E+00 4.33254E+00 3.98788E+00
          3.65872E+00 3.34909E+00 3.05899E+00 2.78454E+00 2.51702E+00
          2.25008E+00 2.11876E+00 1.99343E+00 1.90302E+00 1.83125E+00
          1.81549E+00 1.80283E+00 1.80138E+00 1.80019E+00 1.79999E+00
          1.79992E+00 1.79991E+00                                     5.355E+00
 3.00E+05 1.23299E+01 1.15513E+01 1.08157E+01 1.01557E+01 9.56270E+00
          8.52252E+00 7.64359E+00 6.89530E+00 6.25531E+00 5.69639E+00
          5.19851E+00 4.75062E+00 4.34211E+00 3.96396E+00 3.60743E+00
          3.26811E+00 2.94877E+00 2.65353E+00 2.37630E+00 2.10496E+00
          1.83151E+00 1.69521E+00 1.56296E+00 1.46412E+00 1.37969E+00
          1.36020E+00 1.34458E+00 1.34275E+00 1.34123E+00 1.34100E+00
          1.34089E+00 1.34090E+00                                     5.336E+00
 4.00E+05 1.26499E+01 1.17572E+01 1.09282E+01 1.02094E+01 9.57960E+00
          8.48226E+00 7.56679E+00 6.78723E+00 6.12362E+00 5.54816E+00
          5.03654E+00 4.57543E+00 4.15349E+00 3.76240E+00 3.39734E+00
          3.05513E+00 2.73477E+00 2.43583E+00 2.15449E+00 1.87968E+00
          1.60535E+00 1.46830E+00 1.33418E+00 1.23129E+00 1.13694E+00
          1.11493E+00 1.09729E+00 1.09488E+00 1.09320E+00 1.09303E+00
          1.09278E+00 1.09279E+00                                     5.416E+00
 5.00E+05 1.29513E+01 1.19685E+01 1.10667E+01 1.03040E+01 9.64676E+00
          8.50194E+00 7.55818E+00 6.75896E+00 6.07991E+00 5.49093E+00
          4.96428E+00 4.48796E+00 4.05512E+00 3.65846E+00 3.28912E+00
          2.94142E+00 2.61468E+00 2.30939E+00 2.02510E+00 1.75018E+00
          1.47436E+00 1.33502E+00 1.19783E+00 1.09114E+00 9.89550E-01
          9.64940E-01 9.45380E-01 9.42860E-01 9.40990E-01 9.40730E-01
          9.40570E-01 9.40460E-01                                     5.546E+00
 6.00E+05 1.32196E+01 1.21666E+01 1.12093E+01 1.04155E+01 9.74000E+00
          8.55917E+00 7.59243E+00 6.77757E+00 6.08437E+00 5.48217E+00
          4.94317E+00 4.45562E+00 4.01375E+00 3.61047E+00 3.23573E+00
          2.88292E+00 2.55103E+00 2.24016E+00 1.95041E+00 1.67324E+00
          1.39518E+00 1.25404E+00 1.11340E+00 1.00202E+00 8.93680E-01
          8.67080E-01 8.45830E-01 8.43090E-01 8.41060E-01 8.40780E-01
          8.40589E-01 8.40437E-01                                     5.702E+00
 8.00E+05 1.36690E+01 1.25189E+01 1.14861E+01 1.06520E+01 9.95377E+00
          8.72150E+00 7.71857E+00 6.88090E+00 6.16741E+00 5.54551E+00
          4.98827E+00 4.48447E+00 4.02819E+00 3.61219E+00 3.22635E+00
          2.86364E+00 2.52207E+00 2.20014E+00 1.89685E+00 1.60949E+00
          1.32345E+00 1.17712E+00 1.02848E+00 9.07550E-01 7.85960E-01
          7.55420E-01 7.30870E-01 7.27680E-01 7.25320E-01 7.25000E-01
          7.24779E-01 7.24640E-01                                     6.047E+00
 1.00E+06 1.40278E+01 1.28172E+01 1.17381E+01 1.08807E+01 1.01698E+01
          8.90506E+00 7.87843E+00 7.02387E+00 6.29607E+00 5.66087E+00
          5.09213E+00 4.57801E+00 4.11104E+00 3.68355E+00 3.28691E+00
          2.91468E+00 2.56370E+00 2.23058E+00 1.91292E+00 1.61000E+00
          1.31227E+00 1.15919E+00 1.00135E+00 8.70220E-01 7.34740E-01
          7.00130E-01 6.72220E-01 6.68580E-01 6.65880E-01 6.65510E-01
          6.65260E-01 6.65190E-01                                     6.400E+00
 1.50E+06 1.46654E+01 1.33929E+01 1.22668E+01 1.13861E+01 1.06589E+01
          9.33956E+00 8.27707E+00 7.39385E+00 6.64665E+00 5.99602E+00
          5.41287E+00 4.88405E+00 4.40105E+00 3.95529E+00 3.53763E+00
          3.14159E+00 2.76477E+00 2.40476E+00 2.05790E+00 1.71809E+00
          1.38095E+00 1.20673E+00 1.02155E+00 8.62190E-01 6.91270E-01
          6.46310E-01 6.10350E-01 6.05940E-01 6.02210E-01 6.01760E-01
          6.01358E-01 6.01398E-01                                     7.212E+00
 2.00E+06 1.51039E+01 1.37830E+01 1.26246E+01 1.17375E+01 1.10160E+01
          9.69946E+00 8.64281E+00 7.75215E+00 6.99176E+00 6.32621E+00
          5.72937E+00 5.18812E+00 4.69332E+00 4.23570E+00 3.80504E+00
          3.39402E+00 2.99985E+00 2.61947E+00 2.24796E+00 1.87662E+00
          1.49706E+00 1.29929E+00 1.08333E+00 8.93140E-01 6.87120E-01
          6.32680E-01 5.88720E-01 5.83310E-01 5.78880E-01 5.78330E-01
          5.77800E-01 5.77592E-01                                     7.900E+00
 3.00E+06 1.55215E+01 1.42134E+01 1.30808E+01 1.22402E+01 1.15707E+01
          1.03206E+01 9.27716E+00 8.36608E+00 7.56825E+00 6.86438E+00
          6.24078E+00 5.68437E+00 5.18262E+00 4.72222E+00 4.28786E+00
          3.86814E+00 3.45857E+00 3.05356E+00 2.64409E+00 2.21437E+00
          1.74798E+00 1.49719E+00 1.22876E+00 9.88890E-01 7.10250E-01
          6.29700E-01 5.71920E-01 5.66030E-01 5.60450E-01 5.59406E-01
          5.59029E-01 5.57037E-01                                     8.990E+00
 4.00E+06 1.58533E+01 1.45075E+01 1.33573E+01 1.25316E+01 1.18944E+01
          1.06982E+01 9.68293E+00 8.78962E+00 8.00110E+00 7.30044E+00
          6.67555E+00 6.11466E+00 5.60634E+00 5.13811E+00 4.69520E+00
          4.26609E+00 3.84519E+00 3.42494E+00 2.99267E+00 2.52519E+00
          1.99553E+00 1.69873E+00 1.37459E+00 1.08372E+00 7.40580E-01
          6.39890E-01 5.65620E-01 5.57860E-01 5.51520E-01 5.50432E-01
          5.49423E-01 5.46082E-01                                     9.806E+00
 5.00E+06 1.60616E+01 1.46895E+01 1.35310E+01 1.27260E+01 1.21221E+01
          1.09731E+01 9.98598E+00 9.11198E+00 8.33620E+00 7.64321E+00
          7.02205E+00 6.46201E+00 5.95249E+00 5.48166E+00 5.03523E+00
          4.60157E+00 4.17431E+00 3.74434E+00 3.29612E+00 2.80038E+00
          2.22087E+00 1.88649E+00 1.51172E+00 1.17575E+00 7.73940E-01
          6.54280E-01 5.62580E-01 5.52560E-01 5.45350E-01 5.44289E-01
          5.42511E-01 5.38696E-01                                     1.044E+01
 6.00E+06 1.61997E+01 1.48074E+01 1.36452E+01 1.28632E+01 1.22917E+01
          1.11815E+01 1.02211E+01 9.36627E+00 8.60434E+00 7.92091E+00
          7.30603E+00 6.74972E+00 6.24205E+00 5.77169E+00 5.32470E+00
          4.88940E+00 4.45881E+00 4.02267E+00 3.56306E+00 3.04573E+00
          2.42627E+00 2.06067E+00 1.64294E+00 1.26417E+00 8.08310E-01
          6.70680E-01 5.61400E-01 5.48900E-01 5.40590E-01 5.39555E-01
          5.37445E-01 5.33203E-01                                     1.096E+01
 8.00E+06 1.63626E+01 1.49430E+01 1.37808E+01 1.30419E+01 1.25264E+01
          1.14777E+01 1.05642E+01 9.74475E+00 9.01003E+00 8.34720E+00
          7.74776E+00 7.20282E+00 6.70337E+00 6.23882E+00 5.79571E+00
          5.36224E+00 4.93061E+00 4.48888E+00 4.01560E+00 3.46875E+00
          2.79003E+00 2.37564E+00 1.88737E+00 1.43103E+00 8.77320E-01
          7.06220E-01 5.62550E-01 5.44800E-01 5.33600E-01 5.32545E-01
          5.29556E-01 5.25391E-01                                     1.176E+01
 1.00E+07 1.64463E+01 1.50129E+01 1.38556E+01 1.31510E+01 1.26783E+01
          1.16782E+01 1.08029E+01 1.00140E+01 9.30380E+00 8.66080E+00
          8.07747E+00 7.54565E+00 7.05697E+00 6.60130E+00 6.16544E+00
          5.73754E+00 5.30927E+00 4.86755E+00 4.38842E+00 3.82416E+00
          3.10500E+00 2.65458E+00 2.11117E+00 1.58756E+00 9.45130E-01
          7.43200E-01 5.66580E-01 5.43440E-01 5.28620E-01 5.27428E-01
          5.24109E-01 5.20142E-01                                     1.236E+01
 1.50E+07 1.65213E+01 1.50816E+01 1.39417E+01 1.32922E+01 1.28860E+01
          1.19732E+01 1.11668E+01 1.04356E+01 9.77396E+00 9.17255E+00
          8.62521E+00 8.12501E+00 7.66444E+00 7.23405E+00 6.82093E+00
          6.41305E+00 6.00146E+00 5.57156E+00 5.09568E+00 4.51679E+00
          3.74381E+00 3.23694E+00 2.59805E+00 1.94862E+00 1.10703E+00
          8.36230E-01 5.82830E-01 5.46310E-01 5.20630E-01 5.18728E-01
          5.15640E-01 5.12390E-01                                     1.339E+01
 2.00E+07 1.65355E+01 1.50971E+01 1.39708E+01 1.33541E+01 1.29873E+01
          1.21319E+01 1.13712E+01 1.06799E+01 1.00532E+01 9.48326E+00
          8.96455E+00 8.49089E+00 8.05529E+00 7.64870E+00 7.25830E+00
          6.87197E+00 6.48059E+00 6.06893E+00 5.60745E+00 5.03376E+00
          4.24229E+00 3.70588E+00 3.00768E+00 2.26833E+00 1.25758E+00
          9.26290E-01 6.02760E-01 5.53570E-01 5.16230E-01 5.13242E-01
          5.10597E-01 5.08057E-01                                     1.406E+01
 3.00E+07 1.65320E+01 1.50926E+01 1.39808E+01 1.34032E+01 1.30837E+01
          1.22968E+01 1.15930E+01 1.09528E+01 1.03725E+01 9.84578E+00
          9.36801E+00 8.93393E+00 8.53725E+00 8.16943E+00 7.81785E+00
          7.47042E+00 7.11823E+00 6.74580E+00 6.32215E+00 5.77934E+00
          4.99375E+00 4.43480E+00 3.67191E+00 2.81354E+00 1.52970E+00
          1.09467E+00 6.45530E-01 5.73200E-01 5.12830E-01 5.07135E-01
          5.05058E-01 5.03494E-01                                     1.492E+01
 4.00E+07 1.65232E+01 1.50881E+01 1.39879E+01 1.34338E+01 1.31412E+01
          1.23927E+01 1.17203E+01 1.11080E+01 1.05528E+01 1.00494E+01
          9.59425E+00 9.18298E+00 8.81054E+00 8.46976E+00 8.14981E+00
          7.83991E+00 7.53119E+00 7.20711E+00 6.83239E+00 6.32597E+00
          5.54756E+00 4.97807E+00 4.19007E+00 3.26988E+00 1.78246E+00
          1.24966E+00 6.87540E-01 5.93930E-01 5.13120E-01 5.05705E-01
          5.02163E-01 5.01038E-01                                     1.546E+01
 5.00E+07 1.64967E+01 1.50710E+01 1.39830E+01 1.34451E+01 1.31694E+01
          1.24470E+01 1.17968E+01 1.12052E+01 1.06694E+01 1.01848E+01
          9.74828E+00 9.35606E+00 9.00357E+00 8.68430E+00 8.38809E+00
          8.10479E+00 7.82609E+00 7.53580E+00 7.19806E+00 6.72787E+00
          5.97715E+00 5.41406E+00 4.61935E+00 3.65935E+00 2.01605E+00
          1.39297E+00 7.29400E-01 6.16630E-01 5.15200E-01 5.04578E-01
          5.00561E-01 4.99546E-01                                     1.585E+01
 6.00E+07 1.64679E+01 1.50557E+01 1.39804E+01 1.34543E+01 1.31893E+01
          1.24848E+01 1.18500E+01 1.12731E+01 1.07512E+01 1.02804E+01
          9.85780E+00 9.48001E+00 9.14297E+00 8.84058E+00 8.56331E+00
          8.30163E+00 8.04784E+00 7.78638E+00 7.48153E+00 7.04606E+00
          6.32668E+00 5.77480E+00 4.98182E+00 3.99685E+00 2.23180E+00
          1.52882E+00 7.69960E-01 6.39240E-01 5.18320E-01 5.04509E-01
          4.99504E-01 4.98520E-01                                     1.614E+01
 8.00E+07 1.63945E+01 1.50171E+01 1.39716E+01 1.34667E+01 1.32177E+01
          1.25418E+01 1.19291E+01 1.13711E+01 1.08659E+01 1.04111E+01
          1.00051E+01 9.64542E+00 9.32927E+00 9.05219E+00 8.80677E+00
          8.58431E+00 8.37434E+00 8.15417E+00 7.88619E+00 7.50172E+00
          6.86043E+00 6.34704E+00 5.56824E+00 4.55518E+00 2.62352E+00
          1.78267E+00 8.47320E-01 6.83240E-01 5.26020E-01 5.06596E-01
          4.98296E-01 4.97231E-01                                     1.657E+01
 1.00E+08 1.63584E+01 1.50041E+01 1.39770E+01 1.34829E+01 1.32406E+01
          1.25785E+01 1.19779E+01 1.14316E+01 1.09378E+01 1.04948E+01
          1.01011E+01 9.75490E+00 9.45357E+00 9.19320E+00 8.96702E+00
          8.76717E+00 8.58457E+00 8.39849E+00 8.17332E+00 7.84159E+00
          7.26171E+00 6.77884E+00 6.02173E+00 5.00420E+00 2.96398E+00
          2.01879E+00 9.20350E-01 7.25920E-01 5.35110E-01 5.09659E-01
          4.97660E-01 4.96429E-01                                     1.686E+01
 1.50E+08 1.62910E+01 1.49839E+01 1.39926E+01 1.35155E+01 1.32807E+01
          1.26373E+01 1.20529E+01 1.15225E+01 1.10445E+01 1.06176E+01
          1.02411E+01 9.91380E+00 9.63379E+00 9.39816E+00 9.20149E+00
          9.03763E+00 8.89971E+00 8.76995E+00 8.61755E+00 8.38278E+00
          7.93110E+00 7.52102E+00 6.82923E+00 5.83691E+00 3.66187E+00
          2.53700E+00 1.08845E+00 8.25990E-01 5.59450E-01 5.20082E-01
          4.97284E-01 4.95300E-01                                     1.733E+01
 2.00E+08 1.61942E+01 1.49502E+01 1.40032E+01 1.35397E+01 1.33042E+01
          1.26704E+01 1.20944E+01 1.15723E+01 1.11024E+01 1.06839E+01
          1.03166E+01 9.99944E+00 9.73108E+00 9.50931E+00 9.32960E+00
          9.18699E+00 9.07600E+00 8.98071E+00 8.87406E+00 8.70439E+00
          8.34811E+00 7.99894E+00 7.37228E+00 6.42528E+00 4.20952E+00
          2.97239E+00 1.24128E+00 9.18670E-01 5.84150E-01 5.32223E-01
          4.97650E-01 4.94629E-01                                     1.761E+01
 3.00E+08 1.59379E+01 1.48511E+01 1.40111E+01 1.35730E+01 1.33255E+01
          1.27022E+01 1.21355E+01 1.16223E+01 1.11615E+01 1.07524E+01
          1.03954E+01 1.00897E+01 9.83449E+00 9.62828E+00 9.46766E+00
          9.34898E+00 9.26855E+00 9.21302E+00 9.16054E+00 9.07109E+00
          8.84137E+00 8.58242E+00 8.06882E+00 7.22344E+00 5.03083E+00
          3.67125E+00 1.51592E+00 1.08876E+00 6.32240E-01 5.57743E-01
          4.99878E-01 4.94263E-01                                     1.793E+01
 4.00E+08 1.57175E+01 1.47633E+01 1.40127E+01 1.35939E+01 1.33340E+01
          1.27165E+01 1.21549E+01 1.16466E+01 1.11908E+01 1.07870E+01
          1.04359E+01 1.01366E+01 9.88866E+00 9.69111E+00 9.54099E+00
          9.43541E+00 9.37179E+00 9.33860E+00 9.31736E+00 9.27552E+00
          9.12550E+00 8.92896E+00 8.50372E+00 7.75145E+00 5.63225E+00
          4.21869E+00 1.76024E+00 1.24355E+00 6.77930E-01 5.83168E-01
          5.02625E-01 4.93896E-01                                     1.811E+01
 5.00E+08 1.55573E+01 1.47001E+01 1.40148E+01 1.36098E+01 1.33401E+01
          1.27247E+01 1.21645E+01 1.16586E+01 1.12060E+01 1.08065E+01
          1.04606E+01 1.01671E+01 9.92440E+00 9.73149E+00 9.58675E+00
          9.48868E+00 9.43545E+00 9.41653E+00 9.41618E+00 9.40889E+00
          9.31410E+00 9.15737E+00 8.79726E+00 8.13488E+00 6.12090E+00
          4.66269E+00 1.97373E+00 1.38427E+00 7.22480E-01 6.07910E-01
          5.08484E-01 4.93652E-01                                     1.823E+01
 6.00E+08 1.54455E+01 1.46556E+01 1.40157E+01 1.36205E+01 1.33444E+01
          1.27308E+01 1.21723E+01 1.16683E+01 1.12179E+01 1.08208E+01
          1.04770E+01 1.01859E+01 9.94674E+00 9.75874E+00 9.61939E+00
          9.52667E+00 9.47982E+00 9.47065E+00 9.48566E+00 9.50016E+00
          9.44433E+00 9.32530E+00 9.02442E+00 8.42096E+00 6.47327E+00
          5.04498E+00 2.19523E+00 1.52007E+00 7.63530E-01 6.31577E-01
          5.10864E-01 4.93652E-01                                     1.832E+01
 8.00E+08 1.53072E+01 1.45990E+01 1.40139E+01 1.36303E+01 1.33463E+01
          1.27376E+01 1.21840E+01 1.16838E+01 1.12364E+01 1.08415E+01
          1.04998E+01 1.02109E+01 9.97504E+00 9.79178E+00 9.65882E+00
          9.57450E+00 9.53855E+00 9.54334E+00 9.57714E+00 9.62065E+00
          9.62002E+00 9.55048E+00 9.32658E+00 8.82679E+00 7.05664E+00
          5.64466E+00 2.59651E+00 1.76720E+00 8.42330E-01 6.77902E-01
          5.19775E-01 4.93652E-01                                     1.843E+01
 1.00E+09 1.52191E+01 1.45640E+01 1.40148E+01 1.36387E+01 1.33495E+01
          1.27425E+01 1.21905E+01 1.16919E+01 1.12463E+01 1.08534E+01
          1.05135E+01 1.02270E+01 9.99359E+00 9.81334E+00 9.68402E+00
          9.60419E+00 9.57424E+00 9.58757E+00 9.63405E+00 9.69729E+00
          9.73203E+00 9.69431E+00 9.52521E+00 9.10480E+00 7.48540E+00
          6.11345E+00 2.94569E+00 1.98963E+00 9.16521E-01 7.21558E-01
          5.30457E-01 4.93164E-01                                     1.851E+01
 1.50E+09 1.50832E+01 1.45115E+01 1.40184E+01 1.36543E+01 1.33565E+01
          1.27499E+01 1.21980E+01 1.17007E+01 1.12574E+01 1.08679E+01
          1.05319E+01 1.02495E+01 1.00205E+01 9.84455E+00 9.71979E+00
          9.64530E+00 9.62249E+00 9.64675E+00 9.71110E+00 9.80521E+00
          9.89186E+00 9.89759E+00 9.81441E+00 9.52896E+00 8.19429E+00
          6.95617E+00 3.66545E+00 2.48454E+00 1.08615E+00 8.22540E-01
          5.57068E-01 4.93530E-01                                     1.862E+01
 2.00E+09 1.50066E+01 1.44806E+01 1.40182E+01 1.36605E+01 1.33580E+01
          1.27531E+01 1.22026E+01 1.17065E+01 1.12644E+01 1.08760E+01
          1.05413E+01 1.02604E+01 1.00333E+01 9.85958E+00 9.73747E+00
          9.66631E+00 9.64790E+00 9.67827E+00 9.75159E+00 9.86065E+00
          9.97586E+00 1.00078E+01 9.97211E+00 9.76671E+00 8.64498E+00
          7.51584E+00 4.22585E+00 2.93002E+00 1.23951E+00 9.15833E-01
          5.83130E-01 4.93347E-01                                     1.869E+01
 3.00E+09 1.49244E+01 1.44472E+01 1.40175E+01 1.36666E+01 1.33592E+01
          1.27558E+01 1.22068E+01 1.17120E+01 1.12710E+01 1.08838E+01
          1.05505E+01 1.02713E+01 1.00462E+01 9.87465E+00 9.75528E+00
          9.68766E+00 9.67388E+00 9.71048E+00 9.79301E+00 9.91741E+00
          1.00629E+01 1.01233E+01 1.01395E+01 1.00263E+01 9.18889E+00
          8.23476E+00 5.06577E+00 3.64312E+00 1.51332E+00 1.08609E+00
          6.32629E-01 4.93164E-01                                     1.876E+01
 4.00E+09 1.48815E+01 1.44298E+01 1.40173E+01 1.36697E+01 1.33596E+01
          1.27570E+01 1.22086E+01 1.17143E+01 1.12740E+01 1.08875E+01
          1.05551E+01 1.02768E+01 1.00527E+01 9.88226E+00 9.76428E+00
          9.69849E+00 9.68713E+00 9.72696E+00 9.81425E+00 9.94647E+00
          1.01077E+01 1.01833E+01 1.02274E+01 1.01657E+01 9.50784E+00
          8.68490E+00 5.67870E+00 4.20341E+00 1.75629E+00 1.24124E+00
          6.79688E-01 4.92188E-01                                     1.879E+01
 5.00E+09 1.48550E+01 1.44192E+01 1.40174E+01 1.36719E+01 1.33600E+01
          1.27576E+01 1.22094E+01 1.17156E+01 1.12757E+01 1.08897E+01
          1.05579E+01 1.02803E+01 1.00567E+01 9.88699E+00 9.76982E+00
          9.70514E+00 9.69525E+00 9.73711E+00 9.82746E+00 9.96455E+00
          1.01354E+01 1.02205E+01 1.02822E+01 1.02532E+01 9.71783E+00
          8.99541E+00 6.14898E+00 4.65676E+00 2.00528E+00 1.38562E+00
          7.23389E-01 4.95117E-01                                     1.882E+01
 6.00E+09 1.48364E+01 1.44119E+01 1.40176E+01 1.36736E+01 1.33605E+01
          1.27581E+01 1.22100E+01 1.17164E+01 1.12768E+01 1.08913E+01
          1.05599E+01 1.02826E+01 1.00595E+01 9.89021E+00 9.77357E+00
          9.70963E+00 9.70074E+00 9.74401E+00 9.83644E+00 9.97684E+00
          1.01542E+01 1.02458E+01 1.03196E+01 1.03131E+01 9.86682E+00
          9.22361E+00 6.52739E+00 5.03896E+00 2.25484E+00 1.52087E+00
          7.65869E-01 4.92188E-01                                     1.884E+01
 8.00E+09 1.48115E+01 1.44021E+01 1.40178E+01 1.36759E+01 1.33611E+01
          1.27591E+01 1.22112E+01 1.17180E+01 1.12788E+01 1.08935E+01
          1.05624E+01 1.02855E+01 1.00628E+01 9.89414E+00 9.77827E+00
          9.71523E+00 9.70753E+00 9.75250E+00 9.84759E+00 9.99218E+00
          1.01778E+01 1.02776E+01 1.03670E+01 1.03900E+01 1.00652E+01
          9.53714E+00 7.10621E+00 5.65413E+00 2.68688E+00 1.82782E+00
          8.44238E-01 4.94141E-01                                     1.886E+01
 1.00E+10 1.47962E+01 1.43957E+01 1.40175E+01 1.36770E+01 1.33615E+01
          1.27600E+01 1.22126E+01 1.17196E+01 1.12805E+01 1.08955E+01
          1.05649E+01 1.02884E+01 1.00654E+01 9.89578E+00 9.77946E+00
          9.71740E+00 9.71173E+00 9.75851E+00 9.85417E+00 9.99975E+00
          1.01916E+01 1.02991E+01 1.03978E+01 1.04309E+01 1.01793E+01
          9.76355E+00 7.54215E+00 6.12031E+00 3.04895E+00 2.10016E+00
          9.15039E-01 4.92188E-01                                     1.887E+01


==> anc/colstop/sbethe/sdbase/pdebr14.p08 <==
 14
 1.00E+03 3.47248E+00 3.50729E+00 3.54079E+00 3.57196E+00 3.60104E+00
          3.65411E+00 3.69983E+00 3.73838E+00 3.77048E+00 3.79772E+00
          3.82227E+00 3.84482E+00 3.86589E+00 3.88625E+00 3.90768E+00
          3.93141E+00 3.95648E+00 3.98017E+00 3.99998E+00 4.01694E+00
          4.03200E+00 4.03845E+00 4.04418E+00 4.04820E+00 4.05252E+00
          4.05356E+00 4.05431E+00 4.05439E+00 4.05446E+00 4.05447E+00
          4.05449E+00 4.05450E+00                                     3.319E+00
 1.50E+03 4.15286E+00 4.18779E+00 4.22086E+00 4.25065E+00 4.27751E+00
          4.32428E+00 4.36110E+00 4.38838E+00 4.40722E+00 4.41983E+00
          4.42910E+00 4.43588E+00 4.44074E+00 4.44430E+00 4.44809E+00
          4.45327E+00 4.45922E+00 4.46420E+00 4.46679E+00 4.46831E+00
          4.47035E+00 4.47143E+00 4.47202E+00 4.47146E+00 4.46866E+00
          4.46789E+00 4.46730E+00 4.46721E+00 4.46712E+00 4.46713E+00
          4.46712E+00 4.46711E+00                                     3.809E+00
 2.00E+03 4.66346E+00 4.70093E+00 4.73579E+00 4.76607E+00 4.79226E+00
          4.83490E+00 4.86380E+00 4.87972E+00 4.88443E+00 4.88121E+00
          4.87427E+00 4.86481E+00 4.85349E+00 4.84109E+00 4.82911E+00
          4.81879E+00 4.80964E+00 4.80011E+00 4.78901E+00 4.77792E+00
          4.76879E+00 4.76481E+00 4.76007E+00 4.75496E+00 4.74794E+00
          4.74613E+00 4.74468E+00 4.74449E+00 4.74431E+00 4.74432E+00
          4.74430E+00 4.74429E+00                                     4.166E+00
 3.00E+03 5.40605E+00 5.45643E+00 5.50053E+00 5.53362E+00 5.55711E+00
          5.58354E+00 5.58736E+00 5.57723E+00 5.55602E+00 5.52648E+00
          5.49222E+00 5.45484E+00 5.41598E+00 5.37713E+00 5.33881E+00
          5.30175E+00 5.26644E+00 5.23344E+00 5.20314E+00 5.17492E+00
          5.14776E+00 5.13426E+00 5.12046E+00 5.10903E+00 5.09652E+00
          5.09328E+00 5.09074E+00 5.09042E+00 5.09017E+00 5.09013E+00
          5.09013E+00 5.09011E+00                                     4.659E+00
 4.00E+03 5.94527E+00 6.00174E+00 6.04976E+00 6.08295E+00 6.10320E+00
          6.11610E+00 6.09894E+00 6.06374E+00 6.01534E+00 5.95867E+00
          5.89971E+00 5.83960E+00 5.77819E+00 5.71641E+00 5.65624E+00
          5.59979E+00 5.54733E+00 5.49827E+00 5.45215E+00 5.40921E+00
          5.36875E+00 5.34867E+00 5.32840E+00 5.31219E+00 5.29580E+00
          5.29174E+00 5.28847E+00 5.28804E+00 5.28773E+00 5.28769E+00
          5.28765E+00 5.28766E+00                                     4.986E+00
 5.00E+03 6.36601E+00 6.42569E+00 6.47499E+00 6.50610E+00 6.52143E+00
          6.51875E+00 6.48033E+00 6.42149E+00 6.34851E+00 6.26781E+00
          6.18683E+00 6.10659E+00 6.02600E+00 5.94568E+00 5.86824E+00
          5.79642E+00 5.73019E+00 5.66819E+00 5.60934E+00 5.55464E+00
          5.50372E+00 5.47849E+00 5.45329E+00 5.43358E+00 5.41421E+00
          5.40940E+00 5.40558E+00 5.40508E+00 5.40472E+00 5.40467E+00
          5.40462E+00 5.40463E+00                                     5.219E+00
 6.00E+03 6.70889E+00 6.76964E+00 6.81832E+00 6.84583E+00 6.85507E+00
          6.83550E+00 6.77592E+00 6.69463E+00 6.59916E+00 6.49691E+00
          6.39636E+00 6.29841E+00 6.20146E+00 6.10582E+00 6.01434E+00
          5.92982E+00 5.85209E+00 5.77927E+00 5.70990E+00 5.64545E+00
          5.58587E+00 5.55663E+00 5.52764E+00 5.50519E+00 5.48333E+00
          5.47792E+00 5.47362E+00 5.47307E+00 5.47266E+00 5.47259E+00
          5.47255E+00 5.47255E+00                                     5.391E+00
 8.00E+03 7.24438E+00 7.30257E+00 7.34579E+00 7.36283E+00 7.35754E+00
          7.30192E+00 7.20090E+00 7.07829E+00 6.94331E+00 6.80424E+00
          6.67035E+00 6.54260E+00 6.41915E+00 6.29981E+00 6.18688E+00
          6.08242E+00 5.98615E+00 5.89590E+00 5.81005E+00 5.73020E+00
          5.65697E+00 5.62195E+00 5.58764E+00 5.56122E+00 5.53520E+00
          5.52881E+00 5.52373E+00 5.52308E+00 5.52258E+00 5.52251E+00
          5.52247E+00 5.52247E+00                                     5.621E+00
 1.00E+04 7.65225E+00 7.70398E+00 7.73836E+00 7.74249E+00 7.72118E+00
          7.62891E+00 7.48870E+00 7.32926E+00 7.16062E+00 6.99113E+00
          6.82989E+00 6.67779E+00 6.53343E+00 6.39614E+00 6.26717E+00
          6.14735E+00 6.03643E+00 5.93241E+00 5.83380E+00 5.74202E+00
          5.65831E+00 5.61916E+00 5.58111E+00 5.55183E+00 5.52252E+00
          5.51535E+00 5.50964E+00 5.50890E+00 5.50836E+00 5.50828E+00
          5.50822E+00 5.50822E+00                                     5.762E+00
 1.50E+04 8.37008E+00 8.39858E+00 8.40544E+00 8.37472E+00 8.31335E+00
          8.13546E+00 7.90961E+00 7.67372E+00 7.43844E+00 7.21069E+00
          6.99799E+00 6.80033E+00 6.61723E+00 6.44655E+00 6.28795E+00
          6.13988E+00 6.00204E+00 5.87254E+00 5.75013E+00 5.63637E+00
          5.53355E+00 5.48658E+00 5.44139E+00 5.40678E+00 5.37200E+00
          5.36352E+00 5.35675E+00 5.35588E+00 5.35523E+00 5.35513E+00
          5.35506E+00 5.35505E+00                                     5.930E+00
 2.00E+04 9.11748E+00 8.98566E+00 8.85106E+00 8.71216E+00 8.57246E+00
          8.30155E+00 8.03801E+00 7.78178E+00 7.53288E+00 7.29144E+00
          7.05767E+00 6.83186E+00 6.61623E+00 6.41050E+00 6.21652E+00
          6.03386E+00 5.86397E+00 5.70858E+00 5.56897E+00 5.44331E+00
          5.33425E+00 5.29153E+00 5.26130E+00 5.24075E+00 5.16954E+00
          5.13542E+00 5.14346E+00 5.14922E+00 5.14657E+00 5.14471E+00
          5.14801E+00 5.14594E+00                                     5.974E+00
 3.00E+04 9.74119E+00 9.55665E+00 9.36913E+00 9.17720E+00 8.98558E+00
          8.61746E+00 8.26389E+00 7.92427E+00 7.59861E+00 7.28717E+00
          6.98878E+00 6.70555E+00 6.43905E+00 6.18846E+00 5.95608E+00
          5.74170E+00 5.54626E+00 5.37133E+00 5.21729E+00 5.07878E+00
          4.95426E+00 4.90189E+00 4.85969E+00 4.82692E+00 4.74141E+00
          4.70550E+00 4.71979E+00 4.72674E+00 4.72290E+00 4.72060E+00
          4.72424E+00 4.72198E+00                                     5.961E+00
 4.00E+04 9.93625E+00 9.83808E+00 9.71144E+00 9.53622E+00 9.32584E+00
          8.86235E+00 8.38071E+00 7.93264E+00 7.52470E+00 7.15552E+00
          6.82150E+00 6.51859E+00 6.23948E+00 5.97686E+00 5.73446E+00
          5.51282E+00 5.30828E+00 5.11479E+00 4.92877E+00 4.75624E+00
          4.60066E+00 4.52741E+00 4.45849E+00 4.40944E+00 4.36716E+00
          4.35700E+00 4.34905E+00 4.34806E+00 4.34730E+00 4.34718E+00
          4.34713E+00 4.34713E+00                                     5.910E+00
 5.00E+04 1.02492E+01 1.01069E+01 9.93638E+00 9.71816E+00 9.46690E+00
          8.93173E+00 8.39171E+00 7.89805E+00 7.45449E+00 7.05605E+00
          6.69709E+00 6.37175E+00 6.07208E+00 5.78956E+00 5.52769E+00
          5.28821E+00 5.06650E+00 4.85687E+00 4.65571E+00 4.46727E+00
          4.29506E+00 4.21491E+00 4.14092E+00 4.08956E+00 4.04582E+00
          4.03567E+00 4.02783E+00 4.02685E+00 4.02611E+00 4.02599E+00
          4.02594E+00 4.02593E+00                                     5.848E+00
 6.00E+04 1.06638E+01 1.03580E+01 1.00512E+01 9.74420E+00 9.44365E+00
          8.88012E+00 8.35607E+00 7.86900E+00 7.41660E+00 6.99609E+00
          6.60655E+00 6.24819E+00 5.92029E+00 5.61751E+00 5.33788E+00
          5.08106E+00 4.84419E+00 4.62684E+00 4.42623E+00 4.23145E+00
          4.03547E+00 3.94262E+00 3.86344E+00 3.81467E+00 3.76960E+00
          3.75995E+00 3.75179E+00 3.75084E+00 3.75013E+00 3.74995E+00
          3.75010E+00 3.74995E+00                                     5.785E+00
 8.00E+04 1.09969E+01 1.06323E+01 1.02687E+01 9.90844E+00 9.55892E+00
          8.90996E+00 8.31427E+00 7.76770E+00 7.26643E+00 6.80565E+00
          6.38361E+00 6.00100E+00 5.65313E+00 5.33321E+00 5.03641E+00
          4.76182E+00 4.50610E+00 4.26763E+00 4.04358E+00 3.82445E+00
          3.60566E+00 3.50319E+00 3.41758E+00 3.36648E+00 3.31846E+00
          3.30772E+00 3.29983E+00 3.29902E+00 3.29828E+00 3.29812E+00
          3.29815E+00 3.29806E+00                                     5.686E+00
 1.00E+05 1.12260E+01 1.08135E+01 1.04043E+01 1.00023E+01 9.61502E+00
          8.90080E+00 8.25176E+00 7.66136E+00 7.12427E+00 6.63540E+00
          6.19140E+00 5.79250E+00 5.43164E+00 5.10053E+00 4.79242E+00
          4.50534E+00 4.23688E+00 3.98392E+00 3.74360E+00 3.50750E+00
          3.27244E+00 3.16245E+00 3.07035E+00 3.01492E+00 2.96304E+00
          2.95164E+00 2.94339E+00 2.94254E+00 2.94177E+00 2.94162E+00
          2.94159E+00 2.94152E+00                                     5.605E+00
 1.50E+05 1.15267E+01 1.10666E+01 1.06027E+01 1.01342E+01 9.67284E+00
          8.81089E+00 8.03979E+00 7.37312E+00 6.79403E+00 6.28477E+00
          5.82953E+00 5.41772E+00 5.03764E+00 4.68024E+00 4.34387E+00
          4.02945E+00 3.73738E+00 3.46107E+00 3.19705E+00 2.94238E+00
          2.69457E+00 2.57516E+00 2.46603E+00 2.39178E+00 2.33146E+00
          2.31861E+00 2.30886E+00 2.30765E+00 2.30676E+00 2.30663E+00
          2.30655E+00 2.30651E+00                                     5.466E+00
 2.00E+05 1.18494E+01 1.12357E+01 1.06438E+01 1.00911E+01 9.57925E+00
          8.66528E+00 7.87295E+00 7.18170E+00 6.57342E+00 6.03399E+00
          5.55435E+00 5.12440E+00 4.73397E+00 4.37324E+00 4.03235E+00
          3.70684E+00 3.40066E+00 3.11422E+00 2.84424E+00 2.58243E+00
          2.32298E+00 2.19616E+00 2.07570E+00 1.98960E+00 1.92270E+00
          1.90823E+00 1.89658E+00 1.89525E+00 1.89417E+00 1.89399E+00
          1.89393E+00 1.89390E+00                                     5.385E+00
 3.00E+05 1.22371E+01 1.14792E+01 1.07619E+01 1.01164E+01 9.53503E+00
          8.51269E+00 7.64612E+00 6.90637E+00 6.27214E+00 5.71746E+00
          5.22311E+00 4.77827E+00 4.37269E+00 3.99737E+00 3.64355E+00
          3.30673E+00 2.98968E+00 2.69667E+00 2.42220E+00 2.15447E+00
          1.88583E+00 1.75269E+00 1.62451E+00 1.53001E+00 1.45123E+00
          1.43335E+00 1.41901E+00 1.41735E+00 1.41596E+00 1.41576E+00
          1.41566E+00 1.41564E+00                                     5.359E+00
 4.00E+05 1.25476E+01 1.16811E+01 1.08744E+01 1.01713E+01 9.55230E+00
          8.47071E+00 7.56538E+00 6.79374E+00 6.13603E+00 5.56511E+00
          5.05713E+00 4.59900E+00 4.17961E+00 3.79075E+00 3.42772E+00
          3.08739E+00 2.76883E+00 2.47167E+00 2.19227E+00 1.91990E+00
          1.64886E+00 1.51419E+00 1.38355E+00 1.28480E+00 1.19631E+00
          1.17605E+00 1.15980E+00 1.15757E+00 1.15603E+00 1.15588E+00
          1.15565E+00 1.15566E+00                                     5.434E+00
 5.00E+05 1.28423E+01 1.18879E+01 1.10097E+01 1.02628E+01 9.61612E+00
          8.48747E+00 7.55404E+00 6.76267E+00 6.08933E+00 5.50451E+00
          4.98113E+00 4.50752E+00 4.07704E+00 3.68247E+00 3.31505E+00
          2.96909E+00 2.64399E+00 2.34031E+00 2.05753E+00 1.78442E+00
          1.51099E+00 1.37341E+00 1.23931E+00 1.13669E+00 1.04099E+00
          1.01812E+00 1.00002E+00 9.97690E-01 9.95970E-01 9.95730E-01
          9.95581E-01 9.95499E-01                                     5.560E+00
 6.00E+05 1.31049E+01 1.20816E+01 1.11488E+01 1.03707E+01 9.70554E+00
          8.54154E+00 7.58561E+00 6.77862E+00 6.09101E+00 5.49279E+00
          4.95683E+00 4.47182E+00 4.03218E+00 3.63093E+00 3.25809E+00
          2.90705E+00 2.57683E+00 2.26751E+00 1.97904E+00 1.70330E+00
          1.42714E+00 1.28742E+00 1.14958E+00 1.04211E+00 9.39690E-01
          9.14840E-01 8.95080E-01 8.92530E-01 8.90650E-01 8.90390E-01
          8.90220E-01 8.90119E-01                                     5.712E+00
 8.00E+05 1.35452E+01 1.24262E+01 1.14186E+01 1.05998E+01 9.91132E+00
          8.69716E+00 7.70635E+00 6.87689E+00 6.16904E+00 5.55112E+00
          4.99693E+00 4.49563E+00 4.04151E+00 3.62748E+00 3.24351E+00
          2.88261E+00 2.54278E+00 2.22242E+00 1.92048E+00 1.63438E+00
          1.34980E+00 1.20448E+00 1.05830E+00 9.41080E-01 8.25440E-01
          7.96690E-01 7.73650E-01 7.70670E-01 7.68460E-01 7.68150E-01
          7.67951E-01 7.67831E-01                                     6.050E+00
 1.00E+06 1.38975E+01 1.27181E+01 1.16639E+01 1.08212E+01 1.01197E+01
          8.87404E+00 7.86074E+00 7.01507E+00 6.29330E+00 5.66242E+00
          5.09700E+00 4.58556E+00 4.12083E+00 3.69529E+00 3.30046E+00
          2.93000E+00 2.58073E+00 2.24931E+00 1.93331E+00 1.63198E+00
          1.33553E+00 1.18324E+00 1.02768E+00 9.00170E-01 7.70710E-01
          7.37930E-01 7.11550E-01 7.08120E-01 7.05580E-01 7.05230E-01
          7.04998E-01 7.04882E-01                                     6.397E+00
 1.50E+06 1.45202E+01 1.32821E+01 1.21828E+01 1.13162E+01 1.05970E+01
          9.29584E+00 8.24605E+00 7.37275E+00 6.63330E+00 5.98883E+00
          5.41035E+00 4.88504E+00 4.40467E+00 3.96097E+00 3.54503E+00
          3.15059E+00 2.77556E+00 2.41782E+00 2.07361E+00 1.73594E+00
          1.39982E+00 1.22647E+00 1.04349E+00 8.87590E-01 7.23060E-01
          6.80120E-01 6.45780E-01 6.41580E-01 6.38020E-01 6.37600E-01
          6.37211E-01 6.37211E-01                                     7.199E+00
 2.00E+06 1.49496E+01 1.36649E+01 1.25341E+01 1.16605E+01 1.09458E+01
          9.64615E+00 8.60137E+00 7.72116E+00 6.96969E+00 6.31155E+00
          5.72038E+00 5.18334E+00 4.69170E+00 4.23650E+00 3.80789E+00
          3.39880E+00 3.00677E+00 2.62906E+00 2.26067E+00 1.89179E+00
          1.51347E+00 1.31642E+00 1.10267E+00 9.16130E-01 7.16950E-01
          6.64690E-01 6.22530E-01 6.17360E-01 6.13110E-01 6.12580E-01
          6.12089E-01 6.12049E-01                                     7.878E+00
 3.00E+06 1.54838E+01 1.41496E+01 1.29909E+01 1.21249E+01 1.14366E+01
          1.01812E+01 9.15809E+00 8.28395E+00 7.52788E+00 6.85907E+00
          6.25412E+00 5.70171E+00 5.19418E+00 4.72357E+00 4.28102E+00
          3.85887E+00 3.45148E+00 3.05103E+00 2.64725E+00 2.22489E+00
          1.76615E+00 1.51679E+00 1.24558E+00 1.00323E+00 7.34890E-01
          6.62020E-01 6.04790E-01 5.98310E-01 5.93290E-01 5.92543E-01
          5.91869E-01 5.90775E-01                                     8.949E+00
 4.00E+06 1.56621E+01 1.43658E+01 1.32524E+01 1.24431E+01 1.18113E+01
          1.06277E+01 9.62128E+00 8.73596E+00 7.95482E+00 7.26119E+00
          6.64298E+00 6.08848E+00 5.58620E+00 5.12358E+00 4.68565E+00
          4.26075E+00 3.84340E+00 3.42614E+00 2.99648E+00 2.53149E+00
          2.00472E+00 1.70992E+00 1.38855E+00 1.10132E+00 7.65400E-01
          6.67730E-01 5.96940E-01 5.89810E-01 5.83850E-01 5.82779E-01
          5.81970E-01 5.79742E-01                                     9.758E+00
 5.00E+06 1.58608E+01 1.45416E+01 1.34219E+01 1.26331E+01 1.20334E+01
          1.08954E+01 9.91645E+00 9.05017E+00 8.28172E+00 7.59592E+00
          6.98181E+00 6.42862E+00 5.92570E+00 5.46109E+00 5.02026E+00
          4.59142E+00 4.16829E+00 3.74186E+00 3.29672E+00 2.80374E+00
          2.22731E+00 1.89514E+00 1.52363E+00 1.19141E+00 7.97030E-01
          6.80470E-01 5.92930E-01 5.83790E-01 5.77210E-01 5.76166E-01
          5.74768E-01 5.71716E-01                                     1.039E+01
 6.00E+06 1.59911E+01 1.46545E+01 1.35329E+01 1.27667E+01 1.21982E+01
          1.10981E+01 1.01454E+01 9.29795E+00 8.54324E+00 7.86703E+00
          7.25935E+00 6.71016E+00 6.20941E+00 5.74567E+00 5.30473E+00
          4.87475E+00 4.44881E+00 4.01674E+00 3.56068E+00 3.04646E+00
          2.43030E+00 2.06709E+00 1.65295E+00 1.27820E+00 8.29880E-01
          6.95410E-01 5.90840E-01 5.79440E-01 5.72050E-01 5.71072E-01
          5.69138E-01 5.65735E-01                                     1.089E+01
 8.00E+06 1.61420E+01 1.47827E+01 1.36636E+01 1.29396E+01 1.24254E+01
          1.13859E+01 1.04793E+01 9.66682E+00 8.93898E+00 8.28323E+00
          7.69099E+00 7.15331E+00 6.66109E+00 6.20358E+00 5.76707E+00
          5.33961E+00 4.91346E+00 4.47671E+00 4.00789E+00 3.46492E+00
          2.78998E+00 2.37825E+00 1.89408E+00 1.44240E+00 8.96290E-01
          7.28480E-01 5.90380E-01 5.74100E-01 5.64390E-01 5.63490E-01
          5.60944E-01 5.57068E-01                                     1.168E+01
 1.00E+07 1.62173E+01 1.48473E+01 1.37348E+01 1.30447E+01 1.25719E+01
          1.15805E+01 1.07117E+01 9.92938E+00 9.22575E+00 8.58955E+00
          8.01321E+00 7.48855E+00 7.00707E+00 6.55854E+00 6.12955E+00
          5.70810E+00 5.28590E+00 4.84988E+00 4.37603E+00 3.81637E+00
          3.10154E+00 2.65400E+00 2.11505E+00 1.59671E+00 9.62010E-01
          7.63480E-01 5.93050E-01 5.71660E-01 5.58870E-01 5.57940E-01
          5.54932E-01 5.50964E-01                                     1.227E+01
 1.50E+07 1.62792E+01 1.49074E+01 1.38148E+01 1.31793E+01 1.27714E+01
          1.18668E+01 1.10665E+01 1.03413E+01 9.68554E+00 9.09021E+00
          8.54913E+00 8.05540E+00 7.60148E+00 7.17789E+00 6.77162E+00
          6.37054E+00 5.96578E+00 5.54266E+00 5.07344E+00 4.50065E+00
          3.73344E+00 3.23010E+00 2.59637E+00 1.95313E+00 1.12021E+00
          8.53010E-01 6.06640E-01 5.72350E-01 5.49860E-01 5.48448E-01
          5.45288E-01 5.41931E-01                                     1.328E+01
 2.00E+07 1.62857E+01 1.49176E+01 1.38401E+01 1.32375E+01 1.28683E+01
          1.20206E+01 1.12660E+01 1.05805E+01 9.95935E+00 9.39489E+00
          8.88180E+00 8.41389E+00 7.98426E+00 7.58384E+00 7.19987E+00
          6.82017E+00 6.43575E+00 6.03132E+00 5.57728E+00 5.01082E+00
          4.22647E+00 3.69426E+00 3.00183E+00 2.26930E+00 1.26830E+00
          9.40700E-01 6.24610E-01 5.77960E-01 5.44700E-01 5.42398E-01
          5.39604E-01 5.36865E-01                                     1.394E+01
 3.00E+07 1.62721E+01 1.49063E+01 1.38454E+01 1.32819E+01 1.29594E+01
          1.21804E+01 1.14827E+01 1.08482E+01 1.02732E+01 9.75137E+00
          9.27840E+00 8.84903E+00 8.45714E+00 8.09429E+00 7.74804E+00
          7.40644E+00 7.06073E+00 6.69554E+00 6.27993E+00 5.74574E+00
          4.96942E+00 4.41591E+00 3.65988E+00 2.80919E+00 1.53717E+00
          1.10589E+00 6.64620E-01 5.95240E-01 5.40120E-01 5.35421E-01
          5.33089E-01 5.31357E-01                                     1.478E+01
 4.00E+07 1.62373E+01 1.48822E+01 1.38384E+01 1.33023E+01 1.30097E+01
          1.22745E+01 1.16121E+01 1.10076E+01 1.04579E+01 9.95811E+00
          9.50477E+00 9.09429E+00 8.72280E+00 8.38496E+00 8.07261E+00
          7.77553E+00 7.47989E+00 7.15891E+00 6.77355E+00 6.26337E+00
          5.50772E+00 4.95619E+00 4.18086E+00 3.26356E+00 1.78425E+00
          1.26069E+00 7.04810E-01 6.13700E-01 5.39250E-01 5.33669E-01
          5.29884E-01 5.28442E-01                                     1.532E+01
 5.00E+07 1.62047E+01 1.48615E+01 1.38318E+01 1.33129E+01 1.30377E+01
          1.23290E+01 1.16885E+01 1.11036E+01 1.05721E+01 1.00900E+01
          9.65494E+00 9.26368E+00 8.91266E+00 8.59677E+00 8.30794E+00
          8.03631E+00 7.76910E+00 7.48072E+00 7.13213E+00 6.65899E+00
          5.93279E+00 5.38796E+00 4.60440E+00 3.64828E+00 2.01821E+00
          1.40144E+00 7.45080E-01 6.35190E-01 5.40530E-01 5.32059E-01
          5.27863E-01 5.26627E-01                                     1.570E+01
 6.00E+07 1.61734E+01 1.48442E+01 1.38279E+01 1.33212E+01 1.30569E+01
          1.23665E+01 1.17412E+01 1.11704E+01 1.06522E+01 1.01834E+01
          9.76212E+00 9.38557E+00 9.05036E+00 8.75159E+00 8.48138E+00
          8.23027E+00 7.98648E+00 7.72579E+00 7.40976E+00 6.97194E+00
          6.27856E+00 5.74516E+00 4.96188E+00 3.98147E+00 2.23433E+00
          1.53511E+00 7.84380E-01 6.56820E-01 5.42960E-01 5.31536E-01
          5.26558E-01 5.25398E-01                                     1.599E+01
 8.00E+07 1.61217E+01 1.48199E+01 1.38267E+01 1.33364E+01 1.30845E+01
          1.24173E+01 1.18116E+01 1.12595E+01 1.07593E+01 1.03089E+01
          9.90685E+00 9.55083E+00 9.23798E+00 8.96382E+00 8.72099E+00
          8.50088E+00 8.29343E+00 8.07673E+00 7.81425E+00 7.43877E+00
          6.81149E+00 6.30699E+00 5.53784E+00 4.53466E+00 2.62104E+00
          1.78719E+00 8.59850E-01 6.99480E-01 5.49710E-01 5.32391E-01
          5.24998E-01 5.23838E-01                                     1.640E+01
 1.00E+08 1.60870E+01 1.48070E+01 1.38314E+01 1.33513E+01 1.31060E+01
          1.24526E+01 1.18590E+01 1.13186E+01 1.08301E+01 1.03914E+01
          1.00018E+01 9.65906E+00 9.36085E+00 9.10316E+00 8.87927E+00
          8.68143E+00 8.50079E+00 8.31712E+00 8.09591E+00 7.77175E+00
          7.20568E+00 6.73232E+00 5.98605E+00 4.97944E+00 2.95836E+00
          2.02114E+00 9.31570E-01 7.40900E-01 5.57780E-01 5.34679E-01
          5.24179E-01 5.22888E-01                                     1.670E+01
 1.50E+08 1.60269E+01 1.47901E+01 1.38471E+01 1.33826E+01 1.31442E+01
          1.25086E+01 1.19310E+01 1.14069E+01 1.09345E+01 1.05125E+01
          1.01402E+01 9.81630E+00 9.53907E+00 9.30567E+00 9.11083E+00
          8.94854E+00 8.81199E+00 8.68352E+00 8.53292E+00 8.30269E+00
          7.86188E+00 7.46103E+00 6.78203E+00 5.80348E+00 3.64983E+00
          2.53450E+00 1.09742E+00 8.38740E-01 5.80150E-01 5.43516E-01
          5.23544E-01 5.21606E-01                                     1.716E+01
 2.00E+08 1.59398E+01 1.47610E+01 1.38587E+01 1.34065E+01 1.31673E+01
          1.25406E+01 1.19711E+01 1.14552E+01 1.09911E+01 1.05778E+01
          1.02147E+01 9.90092E+00 9.63518E+00 9.41540E+00 9.23729E+00
          9.09608E+00 8.98626E+00 8.89183E+00 8.78605E+00 8.61897E+00
          8.27046E+00 7.92930E+00 7.31590E+00 6.38459E+00 4.19250E+00
          2.96594E+00 1.24875E+00 9.29920E-01 6.03370E-01 5.54386E-01
          5.23682E-01 5.20874E-01                                     1.744E+01
 3.00E+08 1.57039E+01 1.46713E+01 1.38685E+01 1.34399E+01 1.31897E+01
          1.25728E+01 1.20122E+01 1.15047E+01 1.10492E+01 1.06449E+01
          1.02919E+01 9.98946E+00 9.73681E+00 9.53261E+00 9.37353E+00
          9.25612E+00 9.17661E+00 9.12167E+00 9.06951E+00 8.98086E+00
          8.75484E+00 8.50127E+00 7.99921E+00 7.17044E+00 5.00612E+00
          3.65867E+00 1.52152E+00 1.09801E+00 6.49310E-01 5.77961E-01
          5.25055E-01 5.20264E-01                                     1.775E+01
 4.00E+08 1.54993E+01 1.45904E+01 1.38711E+01 1.34610E+01 1.31994E+01
          1.25882E+01 1.20322E+01 1.15292E+01 1.10781E+01 1.06786E+01
          1.03311E+01 1.00350E+01 9.78977E+00 9.59436E+00 9.44588E+00
          9.34149E+00 9.27864E+00 9.24591E+00 9.22494E+00 9.18329E+00
          9.03479E+00 8.84161E+00 8.42540E+00 7.68882E+00 5.60146E+00
          4.20133E+00 1.76463E+00 1.25143E+00 6.93470E-01 6.01913E-01
          5.27649E-01 5.20264E-01                                     1.793E+01
 5.00E+08 1.53500E+01 1.45307E+01 1.38717E+01 1.34746E+01 1.32046E+01
          1.25969E+01 1.20440E+01 1.15437E+01 1.10955E+01 1.06991E+01
          1.03551E+01 1.00630E+01 9.82244E+00 9.63262E+00 9.49084E+00
          9.39465E+00 9.34236E+00 9.32395E+00 9.32354E+00 9.31342E+00
          9.21867E+00 9.06944E+00 8.71972E+00 8.06114E+00 6.06393E+00
          4.64475E+00 1.98528E+00 1.39361E+00 7.35820E-01 6.25473E-01
          5.30945E-01 5.20020E-01                                     1.805E+01
 6.00E+08 1.52441E+01 1.44902E+01 1.38756E+01 1.34884E+01 1.32120E+01
          1.26037E+01 1.20495E+01 1.15500E+01 1.11044E+01 1.07117E+01
          1.03715E+01 1.00833E+01 9.84666E+00 9.66076E+00 9.52307E+00
          9.43145E+00 9.38520E+00 9.37627E+00 9.39138E+00 9.40598E+00
          9.35024E+00 9.23202E+00 8.93608E+00 8.34529E+00 6.43254E+00
          5.01977E+00 2.19724E+00 1.52610E+00 7.76970E-01 6.48239E-01
          5.34973E-01 5.20264E-01                                     1.813E+01
 8.00E+08 1.51132E+01 1.44375E+01 1.38756E+01 1.34997E+01 1.32158E+01
          1.26108E+01 1.20594E+01 1.15628E+01 1.11199E+01 1.07303E+01
          1.03934E+01 1.01087E+01 9.87613E+00 9.69494E+00 9.56301E+00
          9.47866E+00 9.44201E+00 9.44635E+00 9.48091E+00 9.52636E+00
          9.52497E+00 9.45309E+00 9.23386E+00 8.74608E+00 7.00097E+00
          5.61810E+00 2.59539E+00 1.77020E+00 8.54540E-01 6.92719E-01
          5.43701E-01 5.19287E-01                                     1.825E+01
 1.00E+09 1.50313E+01 1.44041E+01 1.38749E+01 1.35059E+01 1.32173E+01
          1.26146E+01 1.20657E+01 1.15710E+01 1.11300E+01 1.07420E+01
          1.04069E+01 1.01245E+01 9.89434E+00 9.71605E+00 9.58768E+00
          9.50782E+00 9.47714E+00 9.48979E+00 9.53660E+00 9.60194E+00
          9.63635E+00 9.59565E+00 9.42987E+00 9.01913E+00 7.42120E+00
          6.08284E+00 2.94205E+00 1.99075E+00 9.27489E-01 7.35321E-01
          5.52979E-01 5.19287E-01                                     1.832E+01
 1.50E+09 1.49072E+01 1.43536E+01 1.38737E+01 1.35150E+01 1.32190E+01
          1.26198E+01 1.20745E+01 1.15827E+01 1.11439E+01 1.07581E+01
          1.04254E+01 1.01458E+01 9.91920E+00 9.74496E+00 9.62146E+00
          9.54778E+00 9.52527E+00 9.54946E+00 9.61331E+00 9.70678E+00
          9.79329E+00 9.79928E+00 9.71624E+00 9.43357E+00 8.12413E+00
          6.90770E+00 3.65419E+00 2.48468E+00 1.09485E+00 8.34686E-01
          5.77148E-01 5.18921E-01                                     1.844E+01
 2.00E+09 1.48371E+01 1.43256E+01 1.38739E+01 1.35208E+01 1.32204E+01
          1.26223E+01 1.20784E+01 1.15878E+01 1.11504E+01 1.07662E+01
          1.04355E+01 1.01578E+01 9.93247E+00 9.75909E+00 9.63742E+00
          9.56784E+00 9.55123E+00 9.58161E+00 9.65177E+00 9.75809E+00
          9.88003E+00 9.91785E+00 9.87041E+00 9.63757E+00 8.57404E+00
          7.52832E+00 4.18478E+00 2.89640E+00 1.24828E+00 9.33899E-01
          6.02539E-01 5.19165E-01                                     1.850E+01
 3.00E+09 1.47607E+01 1.42955E+01 1.38750E+01 1.35285E+01 1.32234E+01
          1.26263E+01 1.20829E+01 1.15931E+01 1.11567E+01 1.07734E+01
          1.04436E+01 1.01673E+01 9.94450E+00 9.77473E+00 9.65652E+00
          9.58954E+00 9.57584E+00 9.61217E+00 9.69400E+00 9.81719E+00
          9.96145E+00 1.00217E+01 1.00383E+01 9.92584E+00 9.09951E+00
          8.16776E+00 5.04155E+00 3.63059E+00 1.51866E+00 1.09512E+00
          6.49841E-01 5.19043E-01                                     1.857E+01
 4.00E+09 1.47208E+01 1.42797E+01 1.38754E+01 1.35322E+01 1.32246E+01
          1.26278E+01 1.20846E+01 1.15953E+01 1.11595E+01 1.07770E+01
          1.04480E+01 1.01727E+01 9.95081E+00 9.78215E+00 9.66531E+00
          9.60015E+00 9.58885E+00 9.62833E+00 9.71487E+00 9.84577E+00
          1.00055E+01 1.00807E+01 1.01252E+01 1.00642E+01 9.41267E+00
          8.60840E+00 5.64804E+00 4.18502E+00 1.76037E+00 1.24918E+00
          6.94946E-01 5.19043E-01                                     1.860E+01
 5.00E+09 1.46959E+01 1.42696E+01 1.38753E+01 1.35342E+01 1.32249E+01
          1.26283E+01 1.20855E+01 1.15965E+01 1.11611E+01 1.07792E+01
          1.04508E+01 1.01760E+01 9.95473E+00 9.78668E+00 9.67065E+00
          9.60658E+00 9.59680E+00 9.63828E+00 9.72778E+00 9.86351E+00
          1.00328E+01 1.01173E+01 1.01791E+01 1.01509E+01 9.61932E+00
          8.91060E+00 6.11299E+00 4.63393E+00 2.00777E+00 1.39246E+00
          7.38159E-01 5.17578E-01                                     1.863E+01
 6.00E+09 1.46784E+01 1.42626E+01 1.38752E+01 1.35354E+01 1.32250E+01
          1.26287E+01 1.20862E+01 1.15975E+01 1.11624E+01 1.07807E+01
          1.04527E+01 1.01782E+01 9.95734E+00 9.78973E+00 9.67424E+00
          9.61091E+00 9.60213E+00 9.64498E+00 9.73651E+00 9.87556E+00
          1.00514E+01 1.01422E+01 1.02158E+01 1.02102E+01 9.76639E+00
          9.13273E+00 6.48671E+00 5.01227E+00 2.25302E+00 1.52705E+00
          7.78564E-01 5.19531E-01                                     1.865E+01
 8.00E+09 1.46552E+01 1.42532E+01 1.38752E+01 1.35373E+01 1.32255E+01
          1.26297E+01 1.20875E+01 1.15992E+01 1.11644E+01 1.07830E+01
          1.04552E+01 1.01810E+01 9.96053E+00 9.79352E+00 9.67879E+00
          9.61635E+00 9.60873E+00 9.65325E+00 9.74740E+00 9.89065E+00
          1.00746E+01 1.01735E+01 1.02623E+01 1.02860E+01 9.96301E+00
          9.44099E+00 7.05779E+00 5.62074E+00 2.67846E+00 1.82916E+00
          8.56934E-01 5.20508E-01                                     1.867E+01
 1.00E+10 1.46415E+01 1.42479E+01 1.38754E+01 1.35388E+01 1.32263E+01
          1.26307E+01 1.20888E+01 1.16007E+01 1.11660E+01 1.07848E+01
          1.04576E+01 1.01838E+01 9.96313E+00 9.79518E+00 9.68001E+00
          9.61856E+00 9.61292E+00 9.65923E+00 9.75391E+00 9.89797E+00
          1.00880E+01 1.01947E+01 1.02928E+01 1.03256E+01 1.00764E+01
          9.67065E+00 7.48788E+00 6.08040E+00 3.03575E+00 2.09784E+00
          9.25781E-01 5.17578E-01                                     1.868E+01


==> anc/colstop/sbethe/sdbase/pdebr15.p08 <==
 15
 1.00E+03 3.31702E+00 3.35057E+00 3.38293E+00 3.41319E+00 3.44157E+00
          3.49374E+00 3.53933E+00 3.57849E+00 3.61192E+00 3.64107E+00
          3.66798E+00 3.69331E+00 3.71755E+00 3.74144E+00 3.76666E+00
          3.79438E+00 3.82371E+00 3.85205E+00 3.87688E+00 3.89862E+00
          3.91746E+00 3.92541E+00 3.93280E+00 3.93844E+00 3.94463E+00
          3.94618E+00 3.94734E+00 3.94748E+00 3.94761E+00 3.94762E+00
          3.94764E+00 3.94766E+00                                     3.196E+00
 1.50E+03 3.98728E+00 4.02081E+00 4.05260E+00 4.08135E+00 4.10738E+00
          4.15304E+00 4.18960E+00 4.21752E+00 4.23797E+00 4.25320E+00
          4.26613E+00 4.27756E+00 4.28790E+00 4.29749E+00 4.30729E+00
          4.31806E+00 4.32944E+00 4.34044E+00 4.35013E+00 4.35899E+00
          4.36745E+00 4.37132E+00 4.37473E+00 4.37638E+00 4.37524E+00
          4.37487E+00 4.37464E+00 4.37459E+00 4.37454E+00 4.37457E+00
          4.37455E+00 4.37454E+00                                     3.684E+00
 2.00E+03 4.49463E+00 4.53086E+00 4.56465E+00 4.59414E+00 4.61979E+00
          4.66198E+00 4.69139E+00 4.70879E+00 4.71601E+00 4.71628E+00
          4.71379E+00 4.70967E+00 4.70444E+00 4.69861E+00 4.69320E+00
          4.68909E+00 4.68607E+00 4.68328E+00 4.68004E+00 4.67712E+00
          4.67538E+00 4.67471E+00 4.67315E+00 4.67039E+00 4.66512E+00
          4.66370E+00 4.66261E+00 4.66245E+00 4.66231E+00 4.66231E+00
          4.66230E+00 4.66228E+00                                     4.044E+00
 3.00E+03 5.23830E+00 5.28788E+00 5.33149E+00 5.36462E+00 5.38859E+00
          5.41693E+00 5.42380E+00 5.41749E+00 5.40074E+00 5.37620E+00
          5.34726E+00 5.31551E+00 5.28258E+00 5.24991E+00 5.21795E+00
          5.18749E+00 5.15905E+00 5.13334E+00 5.11078E+00 5.09049E+00
          5.07090E+00 5.06086E+00 5.05022E+00 5.04099E+00 5.03048E+00
          5.02770E+00 5.02554E+00 5.02526E+00 5.02505E+00 5.02502E+00
          5.02501E+00 5.02499E+00                                     4.548E+00
 4.00E+03 5.78258E+00 5.83848E+00 5.88634E+00 5.92009E+00 5.94156E+00
          5.95833E+00 5.94685E+00 5.91870E+00 5.87782E+00 5.82798E+00
          5.77389E+00 5.71758E+00 5.66100E+00 5.60603E+00 5.55323E+00
          5.50350E+00 5.45729E+00 5.41480E+00 5.37605E+00 5.34051E+00
          5.30672E+00 5.28977E+00 5.27236E+00 5.25820E+00 5.24392E+00
          5.24037E+00 5.23747E+00 5.23709E+00 5.23682E+00 5.23677E+00
          5.23675E+00 5.23675E+00                                     4.888E+00
 5.00E+03 6.20836E+00 6.26795E+00 6.31768E+00 6.35011E+00 6.36754E+00
          6.37076E+00 6.34033E+00 6.29085E+00 6.22742E+00 6.15471E+00
          6.07855E+00 6.00131E+00 5.92508E+00 5.85195E+00 5.78235E+00
          5.71716E+00 5.65669E+00 5.60062E+00 5.54861E+00 5.50048E+00
          5.45510E+00 5.43268E+00 5.41006E+00 5.39217E+00 5.37487E+00
          5.37066E+00 5.36718E+00 5.36671E+00 5.36639E+00 5.36635E+00
          5.36630E+00 5.36633E+00                                     5.133E+00
 6.00E+03 6.55528E+00 6.61650E+00 6.66634E+00 6.69623E+00 6.70886E+00
          6.69789E+00 6.64843E+00 6.57741E+00 6.49150E+00 6.39725E+00
          6.30237E+00 6.20879E+00 6.11689E+00 6.02800E+00 5.94373E+00
          5.86578E+00 5.79405E+00 5.72691E+00 5.66317E+00 5.60431E+00
          5.54994E+00 5.52289E+00 5.49599E+00 5.47525E+00 5.45547E+00
          5.45054E+00 5.44661E+00 5.44611E+00 5.44573E+00 5.44567E+00
          5.44565E+00 5.44566E+00                                     5.316E+00
 8.00E+03 7.09853E+00 7.15824E+00 7.20379E+00 7.22455E+00 7.22412E+00
          7.18007E+00 7.09182E+00 6.98153E+00 6.85760E+00 6.72774E+00
          6.60076E+00 6.47856E+00 6.36109E+00 6.24902E+00 6.14347E+00
          6.04548E+00 5.95479E+00 5.86950E+00 5.78823E+00 5.71260E+00
          5.64308E+00 5.60964E+00 5.57691E+00 5.55186E+00 5.52754E+00
          5.52156E+00 5.51680E+00 5.51619E+00 5.51573E+00 5.51565E+00
          5.51562E+00 5.51563E+00                                     5.565E+00
 1.00E+04 7.51220E+00 7.56652E+00 7.60433E+00 7.61332E+00 7.59798E+00
          7.51930E+00 7.39344E+00 7.24731E+00 7.09046E+00 6.93108E+00
          6.77826E+00 6.63357E+00 6.49662E+00 6.36722E+00 6.24575E+00
          6.13236E+00 6.02682E+00 5.92738E+00 5.83276E+00 5.74426E+00
          5.66312E+00 5.62514E+00 5.58832E+00 5.56012E+00 5.53204E+00
          5.52517E+00 5.51971E+00 5.51900E+00 5.51848E+00 5.51840E+00
          5.51834E+00 5.51835E+00                                     5.722E+00
 1.50E+04 8.23941E+00 8.27284E+00 8.28538E+00 8.26164E+00 8.20814E+00
          8.04676E+00 7.83705E+00 7.61524E+00 7.39235E+00 7.17614E+00
          6.97504E+00 6.78885E+00 6.61627E+00 6.45472E+00 6.30390E+00
          6.16250E+00 6.03022E+00 5.90531E+00 5.78653E+00 5.67510E+00
          5.57357E+00 5.52731E+00 5.48282E+00 5.44867E+00 5.41399E+00
          5.40555E+00 5.39882E+00 5.39794E+00 5.39728E+00 5.39719E+00
          5.39713E+00 5.39712E+00                                     5.915E+00
 2.00E+04 8.73212E+00 8.74103E+00 8.72610E+00 8.66990E+00 8.58074E+00
          8.34642E+00 8.06691E+00 7.78483E+00 7.51150E+00 7.25351E+00
          7.01741E+00 6.80158E+00 6.60250E+00 6.41577E+00 6.24236E+00
          6.08077E+00 5.93020E+00 5.78782E+00 5.65177E+00 5.52463E+00
          5.40959E+00 5.35673E+00 5.30575E+00 5.26683E+00 5.22843E+00
          5.21898E+00 5.21147E+00 5.21050E+00 5.20977E+00 5.20967E+00
          5.20961E+00 5.20960E+00                                     5.981E+00
 3.00E+04 9.38771E+00 9.34706E+00 9.27921E+00 9.16463E+00 9.01440E+00
          8.66140E+00 8.27433E+00 7.90268E+00 7.55671E+00 7.24008E+00
          6.95438E+00 6.69638E+00 6.45789E+00 6.23241E+00 6.02396E+00
          5.83290E+00 5.65679E+00 5.48999E+00 5.32905E+00 5.17963E+00
          5.04528E+00 4.98175E+00 4.92037E+00 4.87452E+00 4.83250E+00
          4.82205E+00 4.81377E+00 4.81272E+00 4.81193E+00 4.81179E+00
          4.81175E+00 4.81176E+00                                     5.984E+00
 4.00E+04 9.82182E+00 9.73462E+00 9.61901E+00 9.45487E+00 9.25523E+00
          8.81106E+00 8.34591E+00 7.91175E+00 7.51632E+00 7.15974E+00
          6.83979E+00 6.55121E+00 6.28432E+00 6.03110E+00 5.79694E+00
          5.58378E+00 5.38784E+00 5.20235E+00 5.02310E+00 4.85622E+00
          4.70531E+00 4.63376E+00 4.56550E+00 4.51579E+00 4.47184E+00
          4.46110E+00 4.45263E+00 4.45158E+00 4.45076E+00 4.45063E+00
          4.45057E+00 4.45059E+00                                     5.936E+00
 5.00E+04 1.01395E+01 1.00095E+01 9.85118E+00 9.64457E+00 9.40416E+00
          8.88786E+00 8.36365E+00 7.88374E+00 7.45275E+00 7.06675E+00
          6.72086E+00 6.40838E+00 6.11964E+00 5.84584E+00 5.59194E+00
          5.36082E+00 5.14781E+00 4.94655E+00 4.75282E+00 4.57111E+00
          4.40501E+00 4.32738E+00 4.25477E+00 4.20318E+00 4.15792E+00
          4.14721E+00 4.13884E+00 4.13778E+00 4.13699E+00 4.13688E+00
          4.13682E+00 4.13681E+00                                     5.879E+00
 6.00E+04 1.05621E+01 1.02672E+01 9.97143E+00 9.67516E+00 9.38494E+00
          8.84021E+00 8.33296E+00 7.86093E+00 7.42204E+00 7.01378E+00
          6.63532E+00 6.28696E+00 5.96809E+00 5.67376E+00 5.40220E+00
          5.15318E+00 4.92413E+00 4.71474E+00 4.52231E+00 4.33560E+00
          4.14693E+00 4.05710E+00 3.97992E+00 3.93163E+00 3.88555E+00
          3.87513E+00 3.86659E+00 3.86562E+00 3.86484E+00 3.86464E+00
          3.86478E+00 3.86464E+00                                     5.818E+00
 8.00E+04 1.09045E+01 1.05515E+01 1.01994E+01 9.85036E+00 9.51136E+00
          8.88103E+00 8.30145E+00 7.76882E+00 7.27964E+00 6.82948E+00
          6.41677E+00 6.04220E+00 5.70145E+00 5.38820E+00 5.09798E+00
          4.82995E+00 4.58112E+00 4.35011E+00 4.13419E+00 3.92376E+00
          3.71386E+00 3.61557E+00 3.53325E+00 3.48371E+00 3.43564E+00
          3.42427E+00 3.41620E+00 3.41541E+00 3.41459E+00 3.41443E+00
          3.41445E+00 3.41435E+00                                     5.721E+00
 1.00E+05 1.11404E+01 1.07404E+01 1.03433E+01 9.95273E+00 9.57599E+00
          8.88021E+00 8.24657E+00 7.66911E+00 7.14291E+00 6.66324E+00
          6.22705E+00 5.83455E+00 5.47919E+00 5.15325E+00 4.85037E+00
          4.56879E+00 4.30630E+00 4.06012E+00 3.82754E+00 3.60013E+00
          3.37452E+00 3.26928E+00 3.18126E+00 3.12825E+00 3.07725E+00
          3.06543E+00 3.05723E+00 3.05643E+00 3.05562E+00 3.05546E+00
          3.05542E+00 3.05534E+00                                     5.642E+00
 1.50E+05 1.15029E+01 1.10046E+01 1.05161E+01 1.00463E+01 9.60073E+00
          8.78985E+00 8.06785E+00 7.42215E+00 6.84238E+00 6.32274E+00
          5.85835E+00 5.44291E+00 5.06775E+00 4.72266E+00 4.39779E+00
          4.08887E+00 3.79838E+00 3.52441E+00 3.26634E+00 3.01867E+00
          2.77910E+00 2.66562E+00 2.56149E+00 2.49003E+00 2.43249E+00
          2.42024E+00 2.41080E+00 2.40973E+00 2.40883E+00 2.40870E+00
          2.40861E+00 2.40858E+00                                     5.500E+00
 2.00E+05 1.17685E+01 1.11751E+01 1.06015E+01 1.00638E+01 9.56419E+00
          8.66916E+00 7.88959E+00 7.20659E+00 6.60350E+00 6.06731E+00
          5.58965E+00 5.16104E+00 4.77188E+00 4.41298E+00 4.07503E+00
          3.75365E+00 3.45203E+00 3.16978E+00 2.90353E+00 2.64648E+00
          2.39423E+00 2.27194E+00 2.15621E+00 2.07401E+00 2.01088E+00
          1.99731E+00 1.98639E+00 1.98515E+00 1.98415E+00 1.98397E+00
          1.98392E+00 1.98390E+00                                     5.419E+00
 3.00E+05 1.21533E+01 1.14179E+01 1.07205E+01 1.00903E+01 9.52054E+00
          8.51608E+00 7.66122E+00 6.92878E+00 6.29860E+00 5.74610E+00
          5.25294E+00 4.80887E+00 4.40407E+00 4.03005E+00 3.67841E+00
          3.34467E+00 3.03093E+00 2.74041E+00 2.46771E+00 2.20261E+00
          1.93889E+00 1.80925E+00 1.68529E+00 1.59492E+00 1.52089E+00
          1.50429E+00 1.49098E+00 1.48944E+00 1.48817E+00 1.48798E+00
          1.48789E+00 1.48789E+00                                     5.387E+00
 4.00E+05 1.24645E+01 1.16176E+01 1.08278E+01 1.01375E+01 9.52849E+00
          8.46419E+00 7.57128E+00 6.80779E+00 6.15469E+00 5.58631E+00
          5.08003E+00 4.62333E+00 4.20557E+00 3.81879E+00 3.45800E+00
          3.11991E+00 2.80340E+00 2.50778E+00 2.22953E+00 1.95898E+00
          1.69143E+00 1.55950E+00 1.43259E+00 1.33787E+00 1.25438E+00
          1.23553E+00 1.22041E+00 1.21833E+00 1.21691E+00 1.21677E+00
          1.21655E+00 1.21657E+00                                     5.454E+00
 5.00E+05 1.27459E+01 1.18174E+01 1.09607E+01 1.02279E+01 9.59047E+00
          8.47606E+00 7.55080E+00 6.76439E+00 6.09445E+00 5.51370E+00
          4.99659E+00 4.52940E+00 4.10219E+00 3.70738E+00 3.33982E+00
          2.99584E+00 2.67379E+00 2.37236E+00 2.09003E+00 1.81696E+00
          1.54624E+00 1.41204E+00 1.28151E+00 1.18199E+00 1.09105E+00
          1.06994E+00 1.05311E+00 1.05081E+00 1.04921E+00 1.04905E+00
          1.04881E+00 1.04878E+00                                     5.574E+00
 6.00E+05 1.29966E+01 1.20056E+01 1.10985E+01 1.03351E+01 9.67768E+00
          8.52404E+00 7.57253E+00 6.76923E+00 6.08598E+00 5.49411E+00
          4.96716E+00 4.49085E+00 4.05530E+00 3.65321E+00 3.27935E+00
          2.92987E+00 2.60266E+00 2.29579E+00 2.00801E+00 1.73213E+00
          1.45803E+00 1.32122E+00 1.18664E+00 1.08221E+00 9.84480E-01
          9.61350E-01 9.42910E-01 9.40410E-01 9.38650E-01 9.38460E-01
          9.38210E-01 9.38140E-01                                     5.721E+00
 8.00E+05 1.34147E+01 1.23520E+01 1.13861E+01 1.05843E+01 9.89691E+00
          8.67329E+00 7.66970E+00 6.84014E+00 6.14226E+00 5.53905E+00
          4.99963E+00 4.51051E+00 4.06365E+00 3.65155E+00 3.26628E+00
          2.90292E+00 2.56116E+00 2.24188E+00 1.94398E+00 1.65981E+00
          1.37557E+00 1.23226E+00 1.08882E+00 9.74640E-01 8.64170E-01
          8.36860E-01 8.15030E-01 8.12420E-01 8.10220E-01 8.09950E-01
          8.09710E-01 8.09619E-01                                     6.052E+00
 1.00E+06 1.37507E+01 1.26321E+01 1.16230E+01 1.07992E+01 1.00999E+01
          8.84722E+00 7.82294E+00 6.97834E+00 6.26696E+00 5.65010E+00
          5.09739E+00 4.59593E+00 4.13780E+00 3.71527E+00 3.32022E+00
          2.94736E+00 2.59575E+00 2.26523E+00 1.95370E+00 1.65474E+00
          1.35822E+00 1.20755E+00 1.05456E+00 9.30200E-01 8.06110E-01
          7.74760E-01 7.49670E-01 7.46640E-01 7.44100E-01 7.43790E-01
          7.43510E-01 7.43460E-01                                     6.395E+00
 1.50E+06 1.43572E+01 1.31612E+01 1.20956E+01 1.12488E+01 1.05417E+01
          9.26282E+00 8.22650E+00 7.36169E+00 6.62746E+00 5.98644E+00
          5.41061E+00 4.88751E+00 4.40908E+00 3.96716E+00 3.55297E+00
          3.16036E+00 2.78726E+00 2.43161E+00 2.08958E+00 1.75360E+00
          1.41853E+00 1.24619E+00 1.06559E+00 9.13170E-01 7.54450E-01
          7.13310E-01 6.80410E-01 6.76400E-01 6.73000E-01 6.72599E-01
          6.72217E-01 6.72260E-01                                     7.189E+00
 2.00E+06 1.47629E+01 1.35284E+01 1.24378E+01 1.15880E+01 1.08876E+01
          9.61311E+00 8.58258E+00 7.71106E+00 6.96438E+00 6.30884E+00
          5.71917E+00 5.18312E+00 4.69227E+00 4.23801E+00 3.81088E+00
          3.40398E+00 3.01455E+00 2.63947E+00 2.27340E+00 1.90643E+00
          1.52970E+00 1.33377E+00 1.12245E+00 9.39470E-01 7.46550E-01
          6.96260E-01 6.55710E-01 6.50760E-01 6.46670E-01 6.46160E-01
          6.45700E-01 6.45580E-01                                     7.863E+00
 3.00E+06 1.52697E+01 1.39957E+01 1.28849E+01 1.20467E+01 1.13743E+01
          1.01447E+01 9.13507E+00 8.26809E+00 7.51509E+00 6.84750E+00
          6.24361E+00 5.69249E+00 5.18654E+00 4.71782E+00 4.27750E+00
          3.85787E+00 3.45320E+00 3.05546E+00 2.65429E+00 2.23457E+00
          1.77886E+00 1.53151E+00 1.26320E+00 1.02450E+00 7.62080E-01
          6.91500E-01 6.36510E-01 6.30310E-01 6.25420E-01 6.24697E-01
          6.24191E-01 6.22375E-01                                     8.923E+00
 4.00E+06 1.54583E+01 1.42154E+01 1.31435E+01 1.23559E+01 1.17350E+01
          1.05718E+01 9.57883E+00 8.70354E+00 7.92970E+00 7.24140E+00
          6.62695E+00 6.07503E+00 5.57454E+00 5.11327E+00 4.67673E+00
          4.25358E+00 3.83842E+00 3.42391E+00 2.99767E+00 2.53680E+00
          2.01505E+00 1.72322E+00 1.40512E+00 1.12119E+00 7.90740E-01
          6.95340E-01 6.27480E-01 6.20840E-01 6.15030E-01 6.13983E-01
          6.13525E-01 6.09924E-01                                     9.721E+00
 5.00E+06 1.56542E+01 1.43891E+01 1.33107E+01 1.25420E+01 1.19511E+01
          1.08305E+01 9.86339E+00 9.00640E+00 8.24521E+00 7.56518E+00
          6.95563E+00 6.40609E+00 5.90614E+00 5.44410E+00 5.00572E+00
          4.57950E+00 4.15923E+00 3.73605E+00 3.29469E+00 2.80619E+00
          2.23528E+00 1.90646E+00 1.53875E+00 1.20989E+00 8.20750E-01
          7.06390E-01 6.22360E-01 6.13900E-01 6.07620E-01 6.06632E-01
          6.05652E-01 6.01135E-01                                     1.034E+01
 6.00E+06 1.57832E+01 1.45010E+01 1.34201E+01 1.26722E+01 1.21104E+01
          1.10250E+01 1.00828E+01 9.24393E+00 8.49633E+00 7.82624E+00
          7.22383E+00 6.67926E+00 6.18264E+00 5.72265E+00 5.28526E+00
          4.85874E+00 4.43633E+00 4.00797E+00 3.55603E+00 3.04654E+00
          2.43618E+00 2.07652E+00 1.66653E+00 1.29530E+00 8.52060E-01
          7.19780E-01 6.19240E-01 6.08700E-01 6.01800E-01 6.00895E-01
          5.99609E-01 5.94360E-01                                     1.084E+01
 8.00E+06 1.59326E+01 1.46282E+01 1.35488E+01 1.28398E+01 1.23282E+01
          1.12997E+01 1.04011E+01 9.59596E+00 8.87491E+00 8.22571E+00
          7.63981E+00 7.10834E+00 6.62213E+00 6.17037E+00 5.73925E+00
          5.31681E+00 4.89537E+00 4.46320E+00 3.99905E+00 3.46111E+00
          2.79219E+00 2.38420E+00 1.90458E+00 1.45689E+00 9.15760E-01
          7.50200E-01 6.16990E-01 6.01890E-01 5.93110E-01 5.92335E-01
          5.90240E-01 5.84717E-01                                     1.161E+01
 1.00E+07 1.60064E+01 1.46915E+01 1.36179E+01 1.29404E+01 1.24677E+01
          1.14845E+01 1.06220E+01 9.84608E+00 9.14893E+00 8.51952E+00
          7.95021E+00 7.43279E+00 6.95864E+00 6.51733E+00 6.09514E+00
          5.67984E+00 5.26329E+00 4.83253E+00 4.36378E+00 3.80937E+00
          3.10060E+00 2.65687E+00 2.12265E+00 1.60881E+00 9.79200E-01
          7.83080E-01 6.18180E-01 5.98240E-01 5.86840E-01 5.86094E-01
          5.83557E-01 5.78064E-01                                     1.219E+01
 1.50E+07 1.60623E+01 1.47465E+01 1.36924E+01 1.30670E+01 1.26559E+01
          1.17561E+01 1.09603E+01 1.02403E+01 9.59059E+00 9.00218E+00
          8.46879E+00 7.98334E+00 7.53816E+00 7.12342E+00 6.72558E+00
          6.33218E+00 5.93435E+00 5.51755E+00 5.05416E+00 4.48708E+00
          3.72612E+00 3.22667E+00 2.59798E+00 1.95999E+00 1.13333E+00
          8.68920E-01 6.29020E-01 5.96660E-01 5.76650E-01 5.75619E-01
          5.72784E-01 5.68237E-01                                     1.318E+01
 2.00E+07 1.60618E+01 1.47513E+01 1.37132E+01 1.31201E+01 1.27468E+01
          1.19031E+01 1.11525E+01 1.04719E+01 9.85667E+00 9.29904E+00
          8.79354E+00 8.33392E+00 7.91309E+00 7.52167E+00 7.14638E+00
          6.77469E+00 6.39758E+00 5.99988E+00 5.55209E+00 4.99176E+00
          4.21406E+00 3.68591E+00 2.99881E+00 2.27207E+00 1.27867E+00
          9.54150E-01 6.45050E-01 6.00650E-01 5.70760E-01 5.69042E-01
          5.66284E-01 5.62683E-01                                     1.382E+01
 3.00E+07 1.60365E+01 1.47320E+01 1.37130E+01 1.31597E+01 1.28330E+01
          1.20586E+01 1.13655E+01 1.07364E+01 1.01670E+01 9.65158E+00
          9.18549E+00 8.76349E+00 8.37928E+00 8.02431E+00 7.68572E+00
          7.35134E+00 7.01246E+00 6.65387E+00 6.24480E+00 5.71742E+00
          4.94884E+00 4.40004E+00 3.65001E+00 2.80596E+00 1.54401E+00
          1.11614E+00 6.82430E-01 6.15740E-01 5.65250E-01 5.61423E-01
          5.58907E-01 5.56824E-01                                     1.465E+01
 4.00E+07 1.60081E+01 1.47107E+01 1.37052E+01 1.31760E+01 1.28762E+01
          1.21422E+01 1.14836E+01 1.08857E+01 1.03451E+01 9.85665E+00
          9.41652E+00 9.02002E+00 8.66152E+00 8.33301E+00 8.02222E+00
          7.71748E+00 7.41070E+00 7.08726E+00 6.71648E+00 6.22836E+00
          5.48985E+00 4.94202E+00 4.16508E+00 3.24987E+00 1.78845E+00
          1.26687E+00 7.21940E-01 6.34830E-01 5.63860E-01 5.57461E-01
          5.55023E-01 5.53635E-01                                     1.518E+01
 5.00E+07 1.59609E+01 1.46822E+01 1.36967E+01 1.31893E+01 1.29105E+01
          1.22084E+01 1.15740E+01 1.09954E+01 1.04702E+01 9.99458E+00
          9.56584E+00 9.18077E+00 8.83549E+00 8.52458E+00 8.23938E+00
          7.96990E+00 7.70466E+00 7.42056E+00 7.08030E+00 6.61746E+00
          5.90144E+00 5.36207E+00 4.58530E+00 3.63726E+00 2.02090E+00
          1.40832E+00 7.59550E-01 6.53060E-01 5.64470E-01 5.57170E-01
          5.53226E-01 5.51697E-01                                     1.556E+01
 6.00E+07 1.59275E+01 1.46637E+01 1.36925E+01 1.31981E+01 1.29309E+01
          1.22482E+01 1.16299E+01 1.10656E+01 1.05537E+01 1.00907E+01
          9.67473E+00 9.30293E+00 8.97192E+00 8.67674E+00 8.40944E+00
          8.16069E+00 7.91933E+00 7.66240E+00 7.35264E+00 6.92371E+00
          6.24192E+00 5.71543E+00 4.93984E+00 3.96771E+00 2.23514E+00
          1.54099E+00 7.97790E-01 6.73720E-01 5.66370E-01 5.56368E-01
          5.51720E-01 5.50369E-01                                     1.585E+01
 8.00E+07 1.58752E+01 1.46391E+01 1.36917E+01 1.32144E+01 1.29604E+01
          1.23020E+01 1.17041E+01 1.11586E+01 1.06643E+01 1.02188E+01
          9.82071E+00 9.46783E+00 9.15746E+00 8.88541E+00 8.64477E+00
          8.42722E+00 8.22264E+00 8.00883E+00 7.74972E+00 7.38077E+00
          6.76628E+00 6.27049E+00 5.51063E+00 4.51643E+00 2.61868E+00
          1.79117E+00 8.71670E-01 7.14900E-01 5.72180E-01 5.56677E-01
          5.49995E-01 5.48691E-01                                     1.626E+01
 1.00E+08 1.58423E+01 1.46274E+01 1.36970E+01 1.32301E+01 1.29829E+01
          1.23384E+01 1.17522E+01 1.12182E+01 1.07351E+01 1.03009E+01
          9.91461E+00 9.57457E+00 9.27838E+00 9.02248E+00 8.80060E+00
          8.60533E+00 8.42752E+00 8.24618E+00 8.02694E+00 7.70778E+00
          7.15401E+00 6.68983E+00 5.95393E+00 4.95739E+00 2.95329E+00
          2.02322E+00 9.42200E-01 7.55190E-01 5.79430E-01 5.58430E-01
          5.49053E-01 5.47661E-01                                     1.655E+01
 1.50E+08 1.57890E+01 1.46144E+01 1.37145E+01 1.32620E+01 1.30212E+01
          1.23931E+01 1.18220E+01 1.13032E+01 1.08352E+01 1.04172E+01
          1.00483E+01 9.72735E+00 9.45275E+00 9.22173E+00 9.02918E+00
          8.86919E+00 8.73477E+00 8.60787E+00 8.45853E+00 8.23149E+00
          7.79953E+00 7.40665E+00 6.73918E+00 5.77340E+00 3.63916E+00
          2.53234E+00 1.10599E+00 8.51050E-01 6.00100E-01 5.65983E-01
          5.48210E-01 5.46265E-01                                     1.701E+01
 2.00E+08 1.57103E+01 1.45893E+01 1.37269E+01 1.32854E+01 1.30434E+01
          1.24232E+01 1.18592E+01 1.13480E+01 1.08881E+01 1.04786E+01
          1.01192E+01 9.80885E+00 9.54641E+00 9.32963E+00 9.15407E+00
          9.01484E+00 8.90651E+00 8.81337E+00 8.70910E+00 8.54450E+00
          8.20173E+00 7.86677E+00 7.26469E+00 6.34774E+00 4.17737E+00
          2.96025E+00 1.25594E+00 9.40840E-01 6.22010E-01 5.75785E-01
          5.48294E-01 5.45593E-01                                     1.728E+01
 3.00E+08 1.55140E+01 1.45220E+01 1.37457E+01 1.33210E+01 1.30646E+01
          1.24480E+01 1.18899E+01 1.13872E+01 1.09377E+01 1.05401E+01
          1.01936E+01 9.89708E+00 9.64901E+00 9.44701E+00 9.28611E+00
          9.16291E+00 9.07845E+00 9.03009E+00 9.00099E+00 8.92833E+00
          8.68660E+00 8.42135E+00 7.92865E+00 7.12577E+00 4.98313E+00
          3.64716E+00 1.52627E+00 1.10752E+00 6.66390E-01 5.97227E-01
          5.49438E-01 5.44922E-01                                     1.759E+01
 4.00E+08 1.52972E+01 1.44304E+01 1.37403E+01 1.33387E+01 1.30756E+01
          1.24680E+01 1.19150E+01 1.14158E+01 1.09694E+01 1.05750E+01
          1.02324E+01 9.94086E+00 9.69940E+00 9.50670E+00 9.35971E+00
          9.25573E+00 9.19270E+00 9.16043E+00 9.14159E+00 9.10329E+00
          8.95671E+00 8.76419E+00 8.35527E+00 7.63333E+00 5.57319E+00
          4.18598E+00 1.76814E+00 1.25938E+00 7.09130E-01 6.19896E-01
          5.51453E-01 5.44678E-01                                     1.776E+01
 5.00E+08 1.51584E+01 1.43728E+01 1.37375E+01 1.33475E+01 1.30770E+01
          1.24754E+01 1.19281E+01 1.14330E+01 1.09895E+01 1.05973E+01
          1.02569E+01 9.96790E+00 9.72997E+00 9.54224E+00 9.40211E+00
          9.30717E+00 9.25591E+00 9.23856E+00 9.23943E+00 9.23055E+00
          9.13721E+00 8.98987E+00 8.64538E+00 7.99811E+00 6.03142E+00
          4.62552E+00 1.98858E+00 1.40031E+00 7.49940E-01 6.42792E-01
          5.54260E-01 5.44189E-01                                     1.788E+01
 6.00E+08 1.50616E+01 1.43337E+01 1.37373E+01 1.33558E+01 1.30800E+01
          1.24808E+01 1.19357E+01 1.14427E+01 1.10014E+01 1.06115E+01
          1.02734E+01 9.98701E+00 9.75205E+00 9.56787E+00 9.43215E+00
          9.34278E+00 9.29881E+00 9.29142E+00 9.30666E+00 9.32028E+00
          9.26639E+00 9.15195E+00 8.85850E+00 8.27508E+00 6.39986E+00
          4.99418E+00 2.19911E+00 1.53273E+00 7.89830E-01 6.65024E-01
          5.57556E-01 5.43945E-01                                     1.796E+01
 8.00E+08 1.49392E+01 1.42843E+01 1.37372E+01 1.33665E+01 1.30838E+01
          1.24877E+01 1.19454E+01 1.14552E+01 1.10168E+01 1.06299E+01
          1.02949E+01 1.00119E+01 9.78079E+00 9.60116E+00 9.47115E+00
          9.38891E+00 9.35434E+00 9.35998E+00 9.39432E+00 9.43821E+00
          9.43855E+00 9.37076E+00 9.15237E+00 8.66912E+00 6.96284E+00
          5.58476E+00 2.59323E+00 1.77639E+00 8.66030E-01 7.08252E-01
          5.65308E-01 5.44189E-01                                     1.807E+01
 1.00E+09 1.48615E+01 1.42544E+01 1.37396E+01 1.33758E+01 1.30884E+01
          1.24925E+01 1.19501E+01 1.14607E+01 1.10241E+01 1.06397E+01
          1.03076E+01 1.00277E+01 9.79989E+00 9.62350E+00 9.49673E+00
          9.41794E+00 9.38786E+00 9.40075E+00 9.44767E+00 9.51341E+00
          9.54926E+00 9.50993E+00 9.34621E+00 8.94094E+00 7.37045E+00
          6.05019E+00 2.93778E+00 1.99414E+00 9.38151E-01 7.49191E-01
          5.74463E-01 5.43701E-01                                     1.815E+01
 1.50E+09 1.47451E+01 1.42079E+01 1.37401E+01 1.33862E+01 1.30918E+01
          1.24984E+01 1.19582E+01 1.14712E+01 1.10367E+01 1.06547E+01
          1.03254E+01 1.00486E+01 9.82424E+00 9.65180E+00 9.52967E+00
          9.45691E+00 9.43484E+00 9.45900E+00 9.52251E+00 9.61574E+00
          9.70328E+00 9.71067E+00 9.62938E+00 9.35010E+00 8.06167E+00
          6.86493E+00 3.64433E+00 2.48508E+00 1.10348E+00 8.46558E-01
          5.97046E-01 5.43457E-01                                     1.826E+01
 2.00E+09 1.46790E+01 1.41818E+01 1.37409E+01 1.33926E+01 1.30940E+01
          1.25015E+01 1.19622E+01 1.14763E+01 1.10430E+01 1.06622E+01
          1.03343E+01 1.00591E+01 9.83659E+00 9.66629E+00 9.54662E+00
          9.47703E+00 9.45913E+00 9.48921E+00 9.56144E+00 9.66910E+00
          9.78423E+00 9.81739E+00 9.78354E+00 9.58223E+00 8.49573E+00
          7.40873E+00 4.19514E+00 2.92115E+00 1.25403E+00 9.37286E-01
          6.20300E-01 5.43457E-01                                     1.832E+01
 3.00E+09 1.46083E+01 1.41539E+01 1.37417E+01 1.33993E+01 1.30963E+01
          1.25047E+01 1.19662E+01 1.14811E+01 1.10489E+01 1.06695E+01
          1.03430E+01 1.00695E+01 9.84883E+00 9.68077E+00 9.56374E+00
          9.49749E+00 9.48400E+00 9.52010E+00 9.60135E+00 9.72380E+00
          9.86758E+00 9.92817E+00 9.94636E+00 9.83651E+00 9.02009E+00
          8.10478E+00 5.01983E+00 3.61966E+00 1.52401E+00 1.10413E+00
          6.66290E-01 5.43823E-01                                     1.839E+01
 4.00E+09 1.45713E+01 1.41390E+01 1.37416E+01 1.34023E+01 1.30970E+01
          1.25060E+01 1.19681E+01 1.14835E+01 1.10520E+01 1.06732E+01
          1.03474E+01 1.00746E+01 9.85488E+00 9.68791E+00 9.57228E+00
          9.50776E+00 9.49659E+00 9.53578E+00 9.62170E+00 9.75178E+00
          9.91051E+00 9.98560E+00 1.00314E+01 9.97277E+00 9.32839E+00
          8.53831E+00 5.62063E+00 4.16861E+00 1.76439E+00 1.25671E+00
          7.10022E-01 5.42969E-01                                     1.843E+01
 5.00E+09 1.45482E+01 1.41296E+01 1.37413E+01 1.34038E+01 1.30970E+01
          1.25065E+01 1.19692E+01 1.14852E+01 1.10540E+01 1.06756E+01
          1.03502E+01 1.00779E+01 9.85862E+00 9.69226E+00 9.57743E+00
          9.51400E+00 9.50429E+00 9.54541E+00 9.63426E+00 9.76907E+00
          9.93717E+00 1.00213E+01 1.00840E+01 1.00578E+01 9.53237E+00
          8.83610E+00 6.08098E+00 4.61332E+00 2.00978E+00 1.39929E+00
          7.52197E-01 5.42969E-01                                     1.845E+01
 6.00E+09 1.45320E+01 1.41229E+01 1.37410E+01 1.34047E+01 1.30969E+01
          1.25068E+01 1.19698E+01 1.14862E+01 1.10554E+01 1.06772E+01
          1.03520E+01 1.00800E+01 9.86113E+00 9.69516E+00 9.58088E+00
          9.51816E+00 9.50946E+00 9.55192E+00 9.64273E+00 9.78076E+00
          9.95528E+00 1.00457E+01 1.01198E+01 1.01157E+01 9.67768E+00
          9.05538E+00 6.45074E+00 4.98803E+00 2.25127E+00 1.53312E+00
          7.91016E-01 5.41016E-01                                     1.847E+01
 8.00E+09 1.45101E+01 1.41142E+01 1.37411E+01 1.34067E+01 1.30976E+01
          1.25076E+01 1.19710E+01 1.14875E+01 1.10569E+01 1.06791E+01
          1.03543E+01 1.00827E+01 9.86430E+00 9.69888E+00 9.58523E+00
          9.52339E+00 9.51585E+00 9.55997E+00 9.65325E+00 9.79531E+00
          9.97787E+00 1.00762E+01 1.01649E+01 1.01899E+01 9.87301E+00
          9.35958E+00 7.01495E+00 5.59049E+00 2.67100E+00 1.83105E+00
          8.67188E-01 5.43945E-01                                     1.849E+01
 1.00E+10 1.44962E+01 1.41091E+01 1.37422E+01 1.34093E+01 1.30994E+01
          1.25091E+01 1.19718E+01 1.14880E+01 1.10575E+01 1.06800E+01
          1.03555E+01 1.00842E+01 9.86620E+00 9.70115E+00 9.58792E+00
          9.52652E+00 9.51958E+00 9.56459E+00 9.65929E+00 9.80372E+00
          9.99096E+00 1.00941E+01 1.01922E+01 1.02359E+01 1.00000E+01
          9.56413E+00 7.43135E+00 6.05960E+00 3.02642E+00 2.08807E+00
          9.38232E-01 5.41016E-01                                     1.850E+01


==> anc/colstop/sbethe/sdbase/pdebr16.p08 <==
 16
 1.00E+03 3.17376E+00 3.20623E+00 3.23763E+00 3.26712E+00 3.29490E+00
          3.34633E+00 3.39181E+00 3.43152E+00 3.46609E+00 3.49689E+00
          3.52580E+00 3.55348E+00 3.58039E+00 3.60726E+00 3.63565E+00
          3.66671E+00 3.69955E+00 3.73169E+00 3.76056E+00 3.78615E+00
          3.80814E+00 3.81745E+00 3.82650E+00 3.83388E+00 3.84223E+00
          3.84439E+00 3.84606E+00 3.84626E+00 3.84643E+00 3.84646E+00
          3.84648E+00 3.84650E+00                                     3.082E+00
 1.50E+03 3.84608E+00 3.87181E+00 3.89675E+00 3.92033E+00 3.94281E+00
          3.98555E+00 4.02459E+00 4.05950E+00 4.08990E+00 4.11548E+00
          4.13600E+00 4.15156E+00 4.16281E+00 4.17090E+00 4.17848E+00
          4.18797E+00 4.19989E+00 4.21461E+00 4.23229E+00 4.25206E+00
          4.27178E+00 4.27985E+00 4.28367E+00 4.28270E+00 4.28417E+00
          4.28597E+00 4.28551E+00 4.28527E+00 4.28533E+00 4.28528E+00
          4.28553E+00 4.28536E+00                                     3.570E+00
 2.00E+03 4.34009E+00 4.37469E+00 4.40716E+00 4.43590E+00 4.46131E+00
          4.50427E+00 4.53606E+00 4.55715E+00 4.56883E+00 4.57357E+00
          4.57463E+00 4.57311E+00 4.56986E+00 4.56614E+00 4.56422E+00
          4.56589E+00 4.57039E+00 4.57509E+00 4.57776E+00 4.58025E+00
          4.58471E+00 4.58733E+00 4.58877E+00 4.58797E+00 4.58437E+00
          4.58336E+00 4.58258E+00 4.58246E+00 4.58236E+00 4.58237E+00
          4.58236E+00 4.58232E+00                                     3.932E+00
 3.00E+03 5.08832E+00 5.12942E+00 5.16691E+00 5.19805E+00 5.22349E+00
          5.26081E+00 5.27919E+00 5.27997E+00 5.26598E+00 5.24212E+00
          5.21459E+00 5.18527E+00 5.15512E+00 5.12564E+00 5.09891E+00
          5.07665E+00 5.05822E+00 5.04102E+00 5.02306E+00 5.00653E+00
          4.99406E+00 4.98877E+00 4.98143E+00 4.97321E+00 4.96462E+00
          4.96241E+00 4.96048E+00 4.96023E+00 4.96005E+00 4.96004E+00
          4.96004E+00 4.96001E+00                                     4.444E+00
 4.00E+03 5.63381E+00 5.68597E+00 5.73136E+00 5.76483E+00 5.78781E+00
          5.81060E+00 5.80625E+00 5.78278E+00 5.74476E+00 5.69795E+00
          5.64931E+00 5.60029E+00 5.55074E+00 5.50136E+00 5.45369E+00
          5.40952E+00 5.36925E+00 5.33278E+00 5.30004E+00 5.27110E+00
          5.24427E+00 5.23024E+00 5.21550E+00 5.20327E+00 5.19079E+00
          5.18761E+00 5.18502E+00 5.18469E+00 5.18444E+00 5.18440E+00
          5.18438E+00 5.18438E+00                                     4.793E+00
 5.00E+03 6.06289E+00 6.11973E+00 6.16796E+00 6.20105E+00 6.22085E+00
          6.23138E+00 6.20841E+00 6.16287E+00 6.10133E+00 6.03188E+00
          5.96389E+00 5.89790E+00 5.83111E+00 5.76304E+00 5.69718E+00
          5.63697E+00 5.58250E+00 5.53237E+00 5.48560E+00 5.44347E+00
          5.40485E+00 5.38485E+00 5.36447E+00 5.34841E+00 5.33296E+00
          5.32903E+00 5.32588E+00 5.32549E+00 5.32519E+00 5.32514E+00
          5.32511E+00 5.32513E+00                                     5.047E+00
 6.00E+03 6.41358E+00 6.47321E+00 6.52249E+00 6.55362E+00 6.56889E+00
          6.56525E+00 6.52318E+00 6.45673E+00 6.37397E+00 6.28457E+00
          6.19935E+00 6.11822E+00 6.03656E+00 5.95313E+00 5.87256E+00
          5.79921E+00 5.73286E+00 5.67124E+00 5.61269E+00 5.55930E+00
          5.51052E+00 5.48572E+00 5.46090E+00 5.44174E+00 5.42365E+00
          5.41910E+00 5.41544E+00 5.41498E+00 5.41464E+00 5.41458E+00
          5.41457E+00 5.41456E+00                                     5.240E+00
 8.00E+03 6.97492E+00 7.01635E+00 7.04929E+00 7.06730E+00 7.07226E+00
          7.05255E+00 6.99291E+00 6.89886E+00 6.77945E+00 6.64817E+00
          6.52063E+00 6.40077E+00 6.28922E+00 6.18648E+00 6.09171E+00
          6.00410E+00 5.92235E+00 5.84264E+00 5.76254E+00 5.68672E+00
          5.62134E+00 5.59242E+00 5.56180E+00 5.53589E+00 5.51354E+00
          5.50812E+00 5.50346E+00 5.50290E+00 5.50246E+00 5.50238E+00
          5.50237E+00 5.50236E+00                                     5.506E+00
 1.00E+04 7.37937E+00 7.43697E+00 7.47838E+00 7.49151E+00 7.48063E+00
          7.41089E+00 7.29352E+00 7.15494E+00 7.00578E+00 6.85601E+00
          6.71627E+00 6.58593E+00 6.45995E+00 6.33616E+00 6.21845E+00
          6.10990E+00 6.00993E+00 5.91545E+00 5.82421E+00 5.73861E+00
          5.66054E+00 5.62368E+00 5.58790E+00 5.56056E+00 5.53348E+00
          5.52687E+00 5.52161E+00 5.52091E+00 5.52040E+00 5.52034E+00
          5.52030E+00 5.52029E+00                                     5.676E+00
 1.50E+04 8.11349E+00 8.15430E+00 8.17386E+00 8.15649E+00 8.10873E+00
          7.95763E+00 7.75847E+00 7.54941E+00 7.34071E+00 7.13863E+00
          6.94995E+00 6.77423E+00 6.61015E+00 6.45557E+00 6.31104E+00
          6.17593E+00 6.04958E+00 5.92941E+00 5.81354E+00 5.70390E+00
          5.60369E+00 5.55783E+00 5.51360E+00 5.47957E+00 5.44507E+00
          5.43668E+00 5.43002E+00 5.42914E+00 5.42849E+00 5.42841E+00
          5.42834E+00 5.42832E+00                                     5.895E+00
 2.00E+04 8.61134E+00 8.62966E+00 8.62350E+00 8.57496E+00 8.49248E+00
          8.27000E+00 8.00338E+00 7.73800E+00 7.48296E+00 7.24096E+00
          7.01483E+00 6.80484E+00 6.61187E+00 6.43390E+00 6.26955E+00
          6.11550E+00 5.97097E+00 5.83346E+00 5.70126E+00 5.57666E+00
          5.46260E+00 5.40977E+00 5.35857E+00 5.31928E+00 5.28044E+00
          5.27091E+00 5.26332E+00 5.26234E+00 5.26160E+00 5.26150E+00
          5.26143E+00 5.26143E+00                                     5.978E+00
 3.00E+04 9.51065E+00 9.34502E+00 9.17651E+00 9.00366E+00 8.83077E+00
          8.49795E+00 8.17736E+00 7.86850E+00 7.57152E+00 7.28668E+00
          7.01310E+00 6.75274E+00 6.50709E+00 6.27556E+00 6.06041E+00
          5.86154E+00 5.68004E+00 5.51750E+00 5.37422E+00 5.24473E+00
          5.12670E+00 5.07589E+00 5.03327E+00 4.99830E+00 4.91035E+00
          4.87402E+00 4.88765E+00 4.89445E+00 4.89048E+00 4.88820E+00
          4.89165E+00 4.88965E+00                                     5.993E+00
 4.00E+04 9.77433E+00 9.63012E+00 9.47533E+00 9.30278E+00 9.11896E+00
          8.74167E+00 8.35019E+00 7.95352E+00 7.56321E+00 7.19384E+00
          6.85855E+00 6.56013E+00 6.29654E+00 6.06096E+00 5.84742E+00
          5.64917E+00 5.46292E+00 5.28405E+00 5.10983E+00 4.94520E+00
          4.79735E+00 4.73005E+00 4.66249E+00 4.60949E+00 4.56480E+00
          4.55402E+00 4.54496E+00 4.54389E+00 4.54302E+00 4.54288E+00
          4.54284E+00 4.54285E+00                                     5.958E+00
 5.00E+04 1.01025E+01 9.91174E+00 9.71166E+00 9.49621E+00 9.27253E+00
          8.82558E+00 8.37639E+00 7.93283E+00 7.50466E+00 7.10385E+00
          6.74193E+00 6.42018E+00 6.13600E+00 5.88111E+00 5.64830E+00
          5.43133E+00 5.22668E+00 5.03122E+00 4.84311E+00 4.66556E+00
          4.50416E+00 4.43067E+00 4.35926E+00 4.30539E+00 4.25925E+00
          4.24829E+00 4.23931E+00 4.23826E+00 4.23740E+00 4.23726E+00
          4.23721E+00 4.23721E+00                                     5.906E+00
 6.00E+04 1.04656E+01 1.01824E+01 9.89806E+00 9.61292E+00 9.33327E+00
          8.80746E+00 8.31668E+00 7.85898E+00 7.43250E+00 7.03505E+00
          6.66602E+00 6.32583E+00 6.01409E+00 5.72642E+00 5.46144E+00
          5.21924E+00 4.99749E+00 4.79598E+00 4.61187E+00 4.43312E+00
          4.25080E+00 4.16315E+00 4.08714E+00 4.03873E+00 3.99157E+00
          3.98055E+00 3.97155E+00 3.97054E+00 3.96968E+00 3.96947E+00
          3.96965E+00 3.96949E+00                                     5.851E+00
 8.00E+04 1.08219E+01 1.04789E+01 1.01367E+01 9.79730E+00 9.46752E+00
          8.85376E+00 8.28880E+00 7.76910E+00 7.29137E+00 6.85153E+00
          6.44810E+00 6.08175E+00 5.74843E+00 5.44219E+00 5.15873E+00
          4.89728E+00 4.65507E+00 4.43091E+00 4.22215E+00 4.01895E+00
          3.81595E+00 3.72085E+00 3.64128E+00 3.59324E+00 3.54455E+00
          3.53216E+00 3.52382E+00 3.52306E+00 3.52216E+00 3.52196E+00
          3.52198E+00 3.52188E+00                                     5.756E+00
 1.00E+05 1.10681E+01 1.06766E+01 1.02880E+01 9.90598E+00 9.53741E+00
          8.85628E+00 8.23572E+00 7.67004E+00 7.15449E+00 6.68462E+00
          6.25743E+00 5.87302E+00 5.52509E+00 5.20617E+00 4.90996E+00
          4.63454E+00 4.37790E+00 4.13759E+00 3.91109E+00 3.69016E+00
          3.47161E+00 3.37013E+00 3.28584E+00 3.23541E+00 3.18443E+00
          3.17152E+00 3.16325E+00 3.16254E+00 3.16162E+00 3.16145E+00
          3.16139E+00 3.16132E+00                                     5.677E+00
 1.50E+05 1.14292E+01 1.09449E+01 1.04693E+01 1.00107E+01 9.57447E+00
          8.77788E+00 8.06577E+00 7.42716E+00 6.85321E+00 6.33937E+00
          5.88183E+00 5.47416E+00 5.10717E+00 4.76997E+00 4.45146E+00
          4.14665E+00 3.85880E+00 3.58802E+00 3.33499E+00 3.09380E+00
          2.86176E+00 2.75251E+00 2.65274E+00 2.58444E+00 2.52818E+00
          2.51604E+00 2.50675E+00 2.50569E+00 2.50479E+00 2.50467E+00
          2.50457E+00 2.50454E+00                                     5.532E+00
 2.00E+05 1.16966E+01 1.11180E+01 1.05579E+01 1.00314E+01 9.54089E+00
          8.65979E+00 7.88971E+00 7.21332E+00 6.61535E+00 6.08398E+00
          5.61163E+00 5.18883E+00 4.80574E+00 4.45266E+00 4.11942E+00
          3.80122E+00 3.50186E+00 3.22242E+00 2.96072E+00 2.70956E+00
          2.46425E+00 2.34588E+00 2.23422E+00 2.15526E+00 2.09479E+00
          2.08181E+00 2.07136E+00 2.07017E+00 2.06921E+00 2.06905E+00
          2.06900E+00 2.06899E+00                                     5.447E+00
 3.00E+05 1.20752E+01 1.13582E+01 1.06771E+01 1.00595E+01 9.49973E+00
          8.51063E+00 7.66628E+00 6.94095E+00 6.31547E+00 5.76646E+00
          5.27639E+00 4.83522E+00 4.43333E+00 4.06221E+00 3.71336E+00
          3.38216E+00 3.07073E+00 2.78235E+00 2.51217E+00 2.25052E+00
          1.99167E+00 1.86513E+00 1.74472E+00 1.65773E+00 1.58764E+00
          1.57211E+00 1.55964E+00 1.55820E+00 1.55702E+00 1.55684E+00
          1.55676E+00 1.55677E+00                                     5.411E+00
 4.00E+05 1.23786E+01 1.15632E+01 1.07987E+01 1.01226E+01 9.52019E+00
          8.46081E+00 7.56936E+00 6.81158E+00 6.16643E+00 5.60532E+00
          5.10341E+00 4.64944E+00 4.23509E+00 3.85258E+00 3.49411E+00
          3.15518E+00 2.83667E+00 2.54111E+00 2.26636E+00 1.99949E+00
          1.73427E+00 1.60423E+00 1.48042E+00 1.38948E+00 1.31071E+00
          1.29271E+00 1.27847E+00 1.27680E+00 1.27540E+00 1.27522E+00
          1.27508E+00 1.27507E+00                                     5.476E+00
 5.00E+05 1.26492E+01 1.17591E+01 1.09326E+01 1.02156E+01 9.58439E+00
          8.47303E+00 7.54709E+00 6.76592E+00 6.10456E+00 5.53188E+00
          5.01943E+00 4.55472E+00 4.13006E+00 3.73827E+00 3.37194E+00
          3.02655E+00 2.70233E+00 2.40096E+00 2.12184E+00 1.85186E+00
          1.58268E+00 1.44990E+00 1.32215E+00 1.22631E+00 1.14021E+00
          1.12010E+00 1.10419E+00 1.10232E+00 1.10074E+00 1.10053E+00
          1.10037E+00 1.10030E+00                                     5.594E+00
 6.00E+05 1.28925E+01 1.19435E+01 1.10690E+01 1.03221E+01 9.67058E+00
          8.51930E+00 7.56627E+00 6.76800E+00 6.09363E+00 5.51021E+00
          4.98802E+00 4.51400E+00 4.08063E+00 3.68100E+00 3.30784E+00
          2.95660E+00 2.62713E+00 2.32045E+00 2.03609E+00 1.76306E+00
          1.49006E+00 1.35449E+00 1.22243E+00 1.12144E+00 1.02869E+00
          1.00665E+00 9.89140E-01 9.87070E-01 9.85330E-01 9.85100E-01
          9.84929E-01 9.84819E-01                                     5.737E+00
 8.00E+05 1.33028E+01 1.22696E+01 1.13280E+01 1.05422E+01 9.86575E+00
          8.66124E+00 7.67024E+00 6.84845E+00 6.15499E+00 5.55402E+00
          5.01555E+00 4.52665E+00 4.07976E+00 3.66778E+00 3.28332E+00
          2.92154E+00 2.58182E+00 2.26442E+00 1.96785E+00 1.68465E+00
          1.40183E+00 1.25986E+00 1.11882E+00 1.00778E+00 9.02070E-01
          8.76180E-01 8.55520E-01 8.53060E-01 8.50990E-01 8.50730E-01
          8.50511E-01 8.50410E-01                                     6.061E+00
 1.00E+06 1.36326E+01 1.25445E+01 1.15603E+01 1.07519E+01 1.00627E+01
          8.82823E+00 7.81579E+00 6.97846E+00 6.27141E+00 5.65718E+00
          5.10628E+00 4.60618E+00 4.14918E+00 3.72776E+00 3.33401E+00
          2.96272E+00 2.61288E+00 2.28420E+00 1.97438E+00 1.67667E+00
          1.38128E+00 1.23171E+00 1.08099E+00 9.59760E-01 8.40610E-01
          8.10780E-01 7.86920E-01 7.84050E-01 7.81650E-01 7.81350E-01
          7.81080E-01 7.81049E-01                                     6.398E+00
 1.50E+06 1.42316E+01 1.30660E+01 1.20243E+01 1.11909E+01 1.04917E+01
          9.22892E+00 8.20328E+00 7.34632E+00 6.61798E+00 5.98167E+00
          5.40980E+00 4.89006E+00 4.41446E+00 3.97490E+00 3.56254E+00
          3.17132E+00 2.79950E+00 2.44551E+00 2.10556E+00 1.77133E+00
          1.43728E+00 1.26586E+00 1.08742E+00 9.38180E-01 7.84800E-01
          7.45340E-01 7.13760E-01 7.09910E-01 7.06660E-01 7.06270E-01
          7.05911E-01 7.05959E-01                                     7.181E+00
 2.00E+06 1.46354E+01 1.34292E+01 1.23603E+01 1.15216E+01 1.08273E+01
          9.56807E+00 8.54921E+00 7.68838E+00 6.95096E+00 6.30295E+00
          5.71858E+00 5.18591E+00 4.69705E+00 4.24389E+00 3.81747E+00
          3.41134E+00 3.02304E+00 2.64977E+00 2.28617E+00 1.92144E+00
          1.54618E+00 1.35118E+00 1.14202E+00 9.62240E-01 7.74870E-01
          7.26280E-01 6.87200E-01 6.82440E-01 6.78490E-01 6.77990E-01
          6.77560E-01 6.77393E-01                                     7.849E+00
 3.00E+06 1.51446E+01 1.38833E+01 1.27829E+01 1.19516E+01 1.12868E+01
          1.00835E+01 9.09972E+00 8.25127E+00 7.51000E+00 6.84941E+00
          6.24923E+00 5.69906E+00 5.19152E+00 4.71939E+00 4.27537E+00
          3.85301E+00 3.44725E+00 3.05110E+00 2.65533E+00 2.24582E+00
          1.79803E+00 1.54947E+00 1.27949E+00 1.04145E+00 7.86100E-01
          7.19590E-01 6.66490E-01 6.59600E-01 6.55050E-01 6.54579E-01
          6.53755E-01 6.52008E-01                                     8.900E+00
 4.00E+06 1.54391E+01 1.41656E+01 1.30646E+01 1.22515E+01 1.16128E+01
          1.04459E+01 9.47732E+00 8.64324E+00 7.91462E+00 7.26231E+00
          6.66330E+00 6.10853E+00 5.59309E+00 5.11195E+00 4.65953E+00
          4.22991E+00 3.81639E+00 3.40904E+00 2.99332E+00 2.54503E+00
          2.03409E+00 1.74343E+00 1.41981E+00 1.13011E+00 8.10130E-01
          7.23720E-01 6.55950E-01 6.48490E-01 6.43330E-01 6.42662E-01
          6.41953E-01 6.38367E-01                                     9.687E+00
 5.00E+06 1.56168E+01 1.43300E+01 1.32294E+01 1.24387E+01 1.18314E+01
          1.07084E+01 9.76559E+00 8.94859E+00 8.23093E+00 7.58516E+00
          6.98939E+00 6.43530E+00 5.91866E+00 5.43509E+00 4.97965E+00
          4.54661E+00 4.12854E+00 3.71394E+00 3.28530E+00 2.81215E+00
          2.25432E+00 1.92663E+00 1.55161E+00 1.21481E+00 8.37260E-01
          7.33280E-01 6.49720E-01 6.40480E-01 6.35020E-01 6.34430E-01
          6.33270E-01 6.28601E-01                                     1.030E+01
 6.00E+06 1.55529E+01 1.43353E+01 1.33057E+01 1.25868E+01 1.20414E+01
          1.09852E+01 1.00620E+01 9.23527E+00 8.49405E+00 7.82591E+00
          7.22199E+00 6.67339E+00 6.17122E+00 5.70537E+00 5.26344E+00
          4.83488E+00 4.41301E+00 3.98787E+00 3.54172E+00 3.04017E+00
          2.43924E+00 2.08454E+00 1.67900E+00 1.31053E+00 8.70600E-01
          7.40220E-01 6.44710E-01 6.35270E-01 6.28720E-01 6.27785E-01
          6.26923E-01 6.21460E-01                                     1.080E+01
 8.00E+06 1.56868E+01 1.44522E+01 1.34276E+01 1.27488E+01 1.22537E+01
          1.12561E+01 1.03778E+01 9.58541E+00 8.87087E+00 8.22325E+00
          7.63503E+00 7.09834E+00 6.60516E+00 6.14610E+00 5.70933E+00
          5.28428E+00 4.86345E+00 4.43517E+00 3.97803E+00 3.44948E+00
          2.79133E+00 2.38885E+00 1.91416E+00 1.46945E+00 9.31290E-01
          7.67810E-01 6.40870E-01 6.27230E-01 6.19180E-01 6.18370E-01
          6.16852E-01 6.10962E-01                                     1.156E+01
 1.00E+07 1.57522E+01 1.45097E+01 1.34926E+01 1.28450E+01 1.23880E+01
          1.14360E+01 1.05943E+01 9.83144E+00 9.14102E+00 8.51321E+00
          7.94139E+00 7.41843E+00 6.93683E+00 6.48769E+00 6.05941E+00
          5.64141E+00 5.22565E+00 4.79927E+00 4.33831E+00 3.79409E+00
          3.09673E+00 2.65875E+00 2.12966E+00 1.61910E+00 9.92420E-01
          7.98590E-01 6.40840E-01 6.22640E-01 6.12360E-01 6.11664E-01
          6.09711E-01 6.03882E-01                                     1.213E+01
 1.50E+07 1.58010E+01 1.45585E+01 1.35607E+01 1.29633E+01 1.25657E+01
          1.16953E+01 1.09193E+01 1.02125E+01 9.56991E+00 8.98372E+00
          8.44851E+00 7.95820E+00 7.50618E+00 7.08414E+00 6.68072E+00
          6.28508E+00 5.88862E+00 5.47692E+00 5.02217E+00 4.46605E+00
          3.71700E+00 3.22344E+00 2.60004E+00 1.96574E+00 1.14279E+00
          8.81150E-01 6.49520E-01 6.19330E-01 6.01410E-01 6.00588E-01
          5.98099E-01 5.93201E-01                                     1.310E+01
 2.00E+07 1.58007E+01 1.45623E+01 1.35786E+01 1.30111E+01 1.26489E+01
          1.18314E+01 1.10993E+01 1.04312E+01 9.82324E+00 9.26853E+00
          8.76235E+00 8.29923E+00 7.87306E+00 7.47578E+00 7.09609E+00
          6.72302E+00 6.34784E+00 5.95553E+00 5.51648E+00 4.96709E+00
          4.20125E+00 3.67900E+00 2.99723E+00 2.27453E+00 1.28593E+00
          9.64490E-01 6.64060E-01 6.22090E-01 5.95120E-01 5.93754E-01
          5.91171E-01 5.87341E-01                                     1.374E+01
 3.00E+07 1.57831E+01 1.45471E+01 1.35785E+01 1.30463E+01 1.27262E+01
          1.19721E+01 1.12940E+01 1.06755E+01 1.01132E+01 9.60172E+00
          9.13689E+00 8.71401E+00 8.32749E+00 7.96967E+00 7.62918E+00
          7.29502E+00 6.95879E+00 6.60550E+00 6.20448E+00 5.68723E+00
          4.93003E+00 4.38713E+00 3.64280E+00 2.80358E+00 1.54882E+00
          1.12433E+00 6.99410E-01 6.35440E-01 5.89020E-01 5.85862E-01
          5.83183E-01 5.80994E-01                                     1.455E+01
 4.00E+07 1.57650E+01 1.45327E+01 1.35741E+01 1.30622E+01 1.27656E+01
          1.20471E+01 1.14001E+01 1.08112E+01 1.02771E+01 9.79313E+00
          9.35556E+00 8.96014E+00 8.60163E+00 8.27265E+00 7.96191E+00
          7.65852E+00 7.35470E+00 7.03607E+00 6.67224E+00 6.19312E+00
          5.46544E+00 4.92367E+00 4.15312E+00 3.24380E+00 1.79162E+00
          1.27392E+00 7.37500E-01 6.53280E-01 5.87150E-01 5.81660E-01
          5.78987E-01 5.77621E-01                                     1.507E+01
 5.00E+07 1.57451E+01 1.45205E+01 1.35719E+01 1.30733E+01 1.27909E+01
          1.20951E+01 1.14683E+01 1.08988E+01 1.03837E+01 9.91864E+00
          9.50026E+00 9.12458E+00 8.78671E+00 8.47953E+00 8.19184E+00
          7.91301E+00 7.63590E+00 7.34698E+00 7.01667E+00 6.57470E+00
          5.88264E+00 5.35124E+00 4.57264E+00 3.61980E+00 2.01753E+00
          1.41390E+00 7.75780E-01 6.72720E-01 5.87410E-01 5.79365E-01
          5.76496E-01 5.75523E-01                                     1.544E+01
 6.00E+07 1.57027E+01 1.44981E+01 1.35682E+01 1.30860E+01 1.28175E+01
          1.21437E+01 1.15328E+01 1.09752E+01 1.04689E+01 1.00109E+01
          9.59905E+00 9.23069E+00 8.90252E+00 8.60977E+00 8.34474E+00
          8.09834E+00 7.85966E+00 7.60608E+00 7.30097E+00 6.87920E+00
          6.20840E+00 5.68874E+00 4.92037E+00 3.95544E+00 2.23589E+00
          1.54681E+00 8.11080E-01 6.90270E-01 5.88850E-01 5.80038E-01
          5.75626E-01 5.74104E-01                                     1.572E+01
 8.00E+07 1.56580E+01 1.44786E+01 1.35702E+01 1.31034E+01 1.28468E+01
          1.21945E+01 1.16019E+01 1.10614E+01 1.05719E+01 1.01310E+01
          9.73750E+00 9.38929E+00 9.08340E+00 8.81553E+00 8.57831E+00
          8.36325E+00 8.16048E+00 7.94845E+00 7.69211E+00 7.32862E+00
          6.72460E+00 6.23646E+00 5.48581E+00 4.50038E+00 2.61658E+00
          1.79585E+00 8.83460E-01 7.30010E-01 5.93860E-01 5.79941E-01
          5.73708E-01 5.72325E-01                                     1.613E+01
 1.00E+08 1.56286E+01 1.44688E+01 1.35763E+01 1.31192E+01 1.28689E+01
          1.22296E+01 1.16482E+01 1.11187E+01 1.06399E+01 1.02101E+01
          9.82845E+00 9.49318E+00 9.20176E+00 8.95031E+00 8.73206E+00
          8.53930E+00 8.36308E+00 8.18302E+00 7.96569E+00 7.65086E+00
          7.10644E+00 6.64985E+00 5.92416E+00 4.93788E+00 2.94885E+00
          2.02612E+00 9.52800E-01 7.69230E-01 6.00390E-01 5.81234E-01
          5.72660E-01 5.71220E-01                                     1.641E+01
 1.50E+08 1.55774E+01 1.44561E+01 1.35929E+01 1.31499E+01 1.29064E+01
          1.22840E+01 1.17177E+01 1.12036E+01 1.07400E+01 1.03260E+01
          9.96116E+00 9.64409E+00 9.37315E+00 9.14552E+00 8.95591E+00
          8.79829E+00 8.66574E+00 8.54039E+00 8.39267E+00 8.16843E+00
          7.74281E+00 7.35619E+00 6.69918E+00 5.74624E+00 3.63016E+00
          2.53020E+00 1.11439E+00 8.63180E-01 6.19560E-01 5.87727E-01
          5.71671E-01 5.69733E-01                                     1.686E+01
 2.00E+08 1.55006E+01 1.44305E+01 1.36032E+01 1.31713E+01 1.29272E+01
          1.23134E+01 1.17549E+01 1.12489E+01 1.07935E+01 1.03884E+01
          1.00331E+01 9.72665E+00 9.46771E+00 9.25389E+00 9.08037E+00
          8.94206E+00 8.83390E+00 8.74103E+00 8.63776E+00 8.47444E+00
          8.13531E+00 7.80738E+00 7.22256E+00 6.32747E+00 4.16407E+00
          2.94338E+00 1.26306E+00 9.54590E-01 6.40960E-01 5.94933E-01
          5.71831E-01 5.69000E-01                                     1.713E+01
 3.00E+08 1.53163E+01 1.43673E+01 1.36209E+01 1.32050E+01 1.29478E+01
          1.23382E+01 1.17859E+01 1.12884E+01 1.08435E+01 1.04497E+01
          1.01064E+01 9.81255E+00 9.56667E+00 9.36648E+00 9.20719E+00
          9.08550E+00 9.00258E+00 8.95584E+00 8.92845E+00 8.85768E+00
          8.61901E+00 8.35742E+00 7.87284E+00 7.08236E+00 4.96277E+00
          3.63662E+00 1.53130E+00 1.11656E+00 6.82910E-01 6.16341E-01
          5.72601E-01 5.67993E-01                                     1.743E+01
 4.00E+08 1.51134E+01 1.42796E+01 1.36127E+01 1.32181E+01 1.29551E+01
          1.23562E+01 1.18112E+01 1.13183E+01 1.08763E+01 1.04849E+01
          1.01443E+01 9.85419E+00 9.61406E+00 9.42291E+00 9.27787E+00
          9.17631E+00 9.11593E+00 9.08579E+00 9.06790E+00 9.02947E+00
          8.88538E+00 8.69738E+00 8.29361E+00 7.58056E+00 5.54923E+00
          4.17187E+00 1.77283E+00 1.26679E+00 7.23790E-01 6.38290E-01
          5.74341E-01 5.67749E-01                                     1.761E+01
 5.00E+08 1.49821E+01 1.42279E+01 1.36146E+01 1.32316E+01 1.29609E+01
          1.23637E+01 1.18201E+01 1.13292E+01 1.08902E+01 1.05028E+01
          1.01673E+01 9.88272E+00 9.64769E+00 9.46093E+00 9.32104E+00
          9.22663E+00 9.17617E+00 9.15977E+00 9.16222E+00 9.15792E+00
          9.06717E+00 8.91598E+00 8.57276E+00 7.94662E+00 6.02451E+00
          4.60320E+00 1.98302E+00 1.40532E+00 7.65230E-01 6.59163E-01
          5.79498E-01 5.67749E-01                                     1.772E+01
 6.00E+08 1.48907E+01 1.41912E+01 1.36149E+01 1.32401E+01 1.29644E+01
          1.23694E+01 1.18277E+01 1.13385E+01 1.09013E+01 1.05158E+01
          1.01822E+01 9.90010E+00 9.66855E+00 9.48651E+00 9.35178E+00
          9.26251E+00 9.21813E+00 9.21083E+00 9.22778E+00 9.24492E+00
          9.19335E+00 9.07866E+00 8.79007E+00 8.21624E+00 6.36199E+00
          4.97851E+00 2.20106E+00 1.53784E+00 8.03370E-01 6.80733E-01
          5.80078E-01 5.67383E-01                                     1.780E+01
 8.00E+08 1.47766E+01 1.41457E+01 1.36156E+01 1.32508E+01 1.29686E+01
          1.23764E+01 1.18371E+01 1.13504E+01 1.09159E+01 1.05333E+01
          1.02029E+01 9.92419E+00 9.69653E+00 9.51898E+00 9.38982E+00
          9.30754E+00 9.27236E+00 9.27780E+00 9.31346E+00 9.36051E+00
          9.36264E+00 9.29420E+00 9.08055E+00 8.60545E+00 6.91504E+00
          5.56593E+00 2.59275E+00 1.77917E+00 8.78040E-01 7.22534E-01
          5.87280E-01 5.67627E-01                                     1.792E+01
 1.00E+09 1.47051E+01 1.41174E+01 1.36165E+01 1.32579E+01 1.29715E+01
          1.23808E+01 1.18430E+01 1.13580E+01 1.09253E+01 1.05444E+01
          1.02158E+01 9.93902E+00 9.71367E+00 9.53894E+00 9.41329E+00
          9.33534E+00 9.30584E+00 9.31919E+00 9.36654E+00 9.43272E+00
          9.47012E+00 9.43280E+00 9.27195E+00 8.87127E+00 7.32275E+00
          6.02057E+00 2.93411E+00 1.99753E+00 9.48730E-01 7.62863E-01
          5.94482E-01 5.67139E-01                                     1.799E+01
 1.50E+09 1.45966E+01 1.40746E+01 1.36180E+01 1.32686E+01 1.29756E+01
          1.23870E+01 1.18512E+01 1.13684E+01 1.09381E+01 1.05597E+01
          1.02333E+01 9.95910E+00 9.73684E+00 9.56611E+00 9.44525E+00
          9.37331E+00 9.35162E+00 9.37587E+00 9.43944E+00 9.53259E+00
          9.62082E+00 9.62973E+00 9.55115E+00 9.27573E+00 8.00338E+00
          6.82438E+00 3.63535E+00 2.48559E+00 1.11203E+00 8.58490E-01
          6.16211E-01 5.66895E-01                                     1.810E+01
 2.00E+09 1.45356E+01 1.40491E+01 1.36162E+01 1.32717E+01 1.29752E+01
          1.23895E+01 1.18568E+01 1.13761E+01 1.09466E+01 1.05686E+01
          1.02426E+01 9.96876E+00 9.74741E+00 9.57843E+00 9.46025E+00
          9.39224E+00 9.37592E+00 9.40698E+00 9.47893E+00 9.58348E+00
          9.69812E+00 9.73596E+00 9.70304E+00 9.50280E+00 8.44168E+00
          7.34903E+00 4.17754E+00 2.92410E+00 1.26222E+00 9.47357E-01
          6.37756E-01 5.66772E-01                                     1.816E+01
 3.00E+09 1.44688E+01 1.40222E+01 1.36162E+01 1.32773E+01 1.29768E+01
          1.23923E+01 1.18606E+01 1.13809E+01 1.09526E+01 1.05758E+01
          1.02511E+01 9.97880E+00 9.75927E+00 9.59245E+00 9.47680E+00
          9.41201E+00 9.39996E+00 9.43706E+00 9.51813E+00 9.63707E+00
          9.77916E+00 9.84404E+00 9.86316E+00 9.75431E+00 8.95903E+00
          8.03578E+00 4.99337E+00 3.61864E+00 1.53155E+00 1.11124E+00
          6.82037E-01 5.66895E-01                                     1.823E+01
 4.00E+09 1.44330E+01 1.40091E+01 1.36184E+01 1.32828E+01 1.29798E+01
          1.23940E+01 1.18608E+01 1.13806E+01 1.09529E+01 1.05775E+01
          1.02547E+01 9.98437E+00 9.76660E+00 9.60110E+00 9.48649E+00
          9.42258E+00 9.41161E+00 9.45060E+00 9.53607E+00 9.66550E+00
          9.82348E+00 9.89850E+00 9.94552E+00 9.88996E+00 9.25452E+00
          8.47606E+00 5.59587E+00 4.15382E+00 1.76847E+00 1.26434E+00
          7.25037E-01 5.67139E-01                                     1.826E+01
 5.00E+09 1.44115E+01 1.40004E+01 1.36182E+01 1.32842E+01 1.29798E+01
          1.23944E+01 1.18616E+01 1.13819E+01 1.09545E+01 1.05795E+01
          1.02572E+01 9.98740E+00 9.77019E+00 9.60528E+00 9.49144E+00
          9.42860E+00 9.41907E+00 9.45998E+00 9.54821E+00 9.68225E+00
          9.84949E+00 9.93336E+00 9.99680E+00 9.97330E+00 9.45658E+00
          8.77019E+00 6.05215E+00 4.59473E+00 2.01180E+00 1.40601E+00
          7.65686E-01 5.66406E-01                                     1.828E+01
 6.00E+09 1.43962E+01 1.39942E+01 1.36181E+01 1.32853E+01 1.29799E+01
          1.23947E+01 1.18623E+01 1.13828E+01 1.09557E+01 1.05810E+01
          1.02589E+01 9.98943E+00 9.77258E+00 9.60807E+00 9.49477E+00
          9.43265E+00 9.42409E+00 9.46628E+00 9.55637E+00 9.69356E+00
          9.86713E+00 9.95710E+00 1.00316E+01 1.00300E+01 9.60063E+00
          8.98666E+00 6.41824E+00 4.96615E+00 2.24988E+00 1.53899E+00
          8.04810E-01 5.66406E-01                                     1.830E+01
 8.00E+09 1.43758E+01 1.39859E+01 1.36179E+01 1.32868E+01 1.29801E+01
          1.23954E+01 1.18634E+01 1.13842E+01 1.09575E+01 1.05831E+01
          1.02613E+01 9.99205E+00 9.77556E+00 9.61162E+00 9.49904E+00
          9.43778E+00 9.43034E+00 9.47408E+00 9.56657E+00 9.70762E+00
          9.88904E+00 9.98686E+00 1.00755E+01 1.01022E+01 9.79294E+00
          9.28696E+00 6.97585E+00 5.56289E+00 2.66447E+00 1.83264E+00
          8.79761E-01 5.65430E-01                                     1.832E+01
 1.00E+10 1.43632E+01 1.39794E+01 1.36156E+01 1.32856E+01 1.29787E+01
          1.23961E+01 1.18661E+01 1.13880E+01 1.09614E+01 1.05864E+01
          1.02635E+01 9.99327E+00 9.77612E+00 9.61217E+00 9.50019E+00
          9.44016E+00 9.43450E+00 9.48034E+00 9.57445E+00 9.71488E+00
          9.89907E+00 1.00052E+01 1.01037E+01 1.01461E+01 9.91986E+00
          9.48531E+00 7.37836E+00 6.03405E+00 3.02025E+00 2.08362E+00
          9.48730E-01 5.63477E-01                                     1.834E+01


==> anc/colstop/sbethe/sdbase/pdebr17.p08 <==
 17
 1.00E+03 3.03813E+00 3.07076E+00 3.10233E+00 3.13204E+00 3.16008E+00
          3.21210E+00 3.25826E+00 3.29877E+00 3.33428E+00 3.36623E+00
          3.39659E+00 3.42600E+00 3.45492E+00 3.48403E+00 3.51482E+00
          3.54836E+00 3.58390E+00 3.61916E+00 3.65165E+00 3.68069E+00
          3.70512E+00 3.71533E+00 3.72564E+00 3.73457E+00 3.74507E+00
          3.74786E+00 3.75006E+00 3.75032E+00 3.75056E+00 3.75059E+00
          3.75062E+00 3.75063E+00                                     2.976E+00
 1.50E+03 3.70187E+00 3.72725E+00 3.75191E+00 3.77534E+00 3.79779E+00
          3.84074E+00 3.88041E+00 3.91642E+00 3.94841E+00 3.97609E+00
          3.99926E+00 4.01801E+00 4.03293E+00 4.04509E+00 4.05699E+00
          4.07087E+00 4.08725E+00 4.10651E+00 4.12879E+00 4.15325E+00
          4.17771E+00 4.18810E+00 4.19416E+00 4.19486E+00 4.19808E+00
          4.20031E+00 4.20024E+00 4.20005E+00 4.20015E+00 4.20011E+00
          4.20035E+00 4.20018E+00                                     3.462E+00
 2.00E+03 4.20987E+00 4.23470E+00 4.25852E+00 4.28057E+00 4.30122E+00
          4.33963E+00 4.37330E+00 4.40178E+00 4.42467E+00 4.44162E+00
          4.45248E+00 4.45739E+00 4.45728E+00 4.45366E+00 4.44977E+00
          4.44858E+00 4.45092E+00 4.45751E+00 4.46889E+00 4.48445E+00
          4.50214E+00 4.50947E+00 4.51097E+00 4.50646E+00 4.50527E+00
          4.50705E+00 4.50582E+00 4.50540E+00 4.50545E+00 4.50540E+00
          4.50568E+00 4.50549E+00                                     3.825E+00
 3.00E+03 4.94821E+00 4.98676E+00 5.02205E+00 5.05160E+00 5.07603E+00
          5.11278E+00 5.13257E+00 5.13651E+00 5.12705E+00 5.10845E+00
          5.08619E+00 5.06195E+00 5.03675E+00 5.01208E+00 4.99018E+00
          4.97290E+00 4.95972E+00 4.94821E+00 4.93647E+00 4.92646E+00
          4.92037E+00 4.91806E+00 4.91338E+00 4.90695E+00 4.90031E+00
          4.89860E+00 4.89702E+00 4.89681E+00 4.89666E+00 4.89665E+00
          4.89665E+00 4.89662E+00                                     4.344E+00
 4.00E+03 5.49633E+00 5.54674E+00 5.59070E+00 5.62334E+00 5.64603E+00
          5.66959E+00 5.66778E+00 5.64846E+00 5.61571E+00 5.57462E+00
          5.53139E+00 5.48750E+00 5.44316E+00 5.39922E+00 5.35711E+00
          5.31842E+00 5.28360E+00 5.25253E+00 5.22528E+00 5.20241E+00
          5.18194E+00 5.17061E+00 5.15837E+00 5.14808E+00 5.13771E+00
          5.13502E+00 5.13284E+00 5.13256E+00 5.13235E+00 5.13231E+00
          5.13229E+00 5.13228E+00                                     4.702E+00
 5.00E+03 5.93348E+00 5.98007E+00 6.02086E+00 6.05142E+00 6.07284E+00
          6.09410E+00 6.08582E+00 6.05106E+00 5.99535E+00 5.92762E+00
          5.85860E+00 5.79125E+00 5.72644E+00 5.66546E+00 5.60909E+00
          5.55819E+00 5.51207E+00 5.46812E+00 5.42452E+00 5.38418E+00
          5.35074E+00 5.33594E+00 5.31855E+00 5.30244E+00 5.28964E+00
          5.28652E+00 5.28365E+00 5.28331E+00 5.28306E+00 5.28299E+00
          5.28301E+00 5.28299E+00                                     4.965E+00
 6.00E+03 6.28858E+00 6.33590E+00 6.37642E+00 6.40497E+00 6.42288E+00
          6.43380E+00 6.41083E+00 6.35788E+00 6.28181E+00 6.19331E+00
          6.10510E+00 6.02055E+00 5.94042E+00 5.86575E+00 5.79662E+00
          5.73330E+00 5.67497E+00 5.61870E+00 5.56258E+00 5.51013E+00
          5.46580E+00 5.44616E+00 5.42418E+00 5.40473E+00 5.38928E+00
          5.38556E+00 5.38221E+00 5.38180E+00 5.38149E+00 5.38143E+00
          5.38144E+00 5.38142E+00                                     5.165E+00
 8.00E+03 6.84522E+00 6.88870E+00 6.92391E+00 6.94459E+00 6.95249E+00
          6.93912E+00 6.88644E+00 6.79981E+00 6.68806E+00 6.56446E+00
          6.44440E+00 6.33178E+00 6.22711E+00 6.13080E+00 6.04185E+00
          5.95937E+00 5.88210E+00 5.80643E+00 5.73014E+00 5.65795E+00
          5.59613E+00 5.56893E+00 5.54007E+00 5.51567E+00 5.49524E+00
          5.49034E+00 5.48608E+00 5.48556E+00 5.48516E+00 5.48509E+00
          5.48508E+00 5.48508E+00                                     5.447E+00
 1.00E+04 7.27031E+00 7.30546E+00 7.33134E+00 7.34099E+00 7.33658E+00
          7.29657E+00 7.21482E+00 7.09776E+00 6.95559E+00 6.80317E+00
          6.65747E+00 6.52247E+00 6.39860E+00 6.28560E+00 6.18165E+00
          6.08480E+00 5.99339E+00 5.90310E+00 5.81125E+00 5.72380E+00
          5.64858E+00 5.61572E+00 5.58181E+00 5.55374E+00 5.52883E+00
          5.52282E+00 5.51778E+00 5.51717E+00 5.51668E+00 5.51661E+00
          5.51658E+00 5.51656E+00                                     5.629E+00
 1.50E+04 7.99376E+00 8.03591E+00 8.05812E+00 8.04565E+00 8.00452E+00
          7.86906E+00 7.68600E+00 7.49029E+00 7.29244E+00 7.09989E+00
          6.92066E+00 6.75425E+00 6.59861E+00 6.45123E+00 6.31285E+00
          6.18306E+00 6.06119E+00 5.94461E+00 5.83134E+00 5.72326E+00
          5.62381E+00 5.57832E+00 5.53462E+00 5.50116E+00 5.46733E+00
          5.45912E+00 5.45262E+00 5.45176E+00 5.45114E+00 5.45105E+00
          5.45099E+00 5.45099E+00                                     5.872E+00
 2.00E+04 8.49960E+00 8.51700E+00 8.51213E+00 8.46869E+00 8.39427E+00
          8.19198E+00 7.94607E+00 7.69646E+00 7.45289E+00 7.22021E+00
          7.00357E+00 6.80332E+00 6.61944E+00 6.44943E+00 6.29191E+00
          6.14370E+00 6.00406E+00 5.87055E+00 5.74142E+00 5.61842E+00
          5.50448E+00 5.45159E+00 5.40033E+00 5.36097E+00 5.32205E+00
          5.31251E+00 5.30491E+00 5.30393E+00 5.30320E+00 5.30310E+00
          5.30304E+00 5.30302E+00                                     5.970E+00
 3.00E+04 9.21719E+00 9.13384E+00 9.03930E+00 8.92568E+00 8.79826E+00
          8.52325E+00 8.22118E+00 7.90146E+00 7.57667E+00 7.26299E+00
          6.97594E+00 6.71942E+00 6.49212E+00 6.28942E+00 6.10687E+00
          5.93807E+00 5.77980E+00 5.62572E+00 5.47180E+00 5.32469E+00
          5.19311E+00 5.13304E+00 5.07125E+00 5.02108E+00 4.97761E+00
          4.96697E+00 4.95796E+00 4.95689E+00 4.95605E+00 4.95590E+00
          4.95587E+00 4.95586E+00                                     6.008E+00
 4.00E+04 9.67142E+00 9.53639E+00 9.39089E+00 9.22779E+00 9.05332E+00
          8.69363E+00 8.31851E+00 7.93677E+00 7.55988E+00 7.20238E+00
          6.87753E+00 6.58828E+00 6.33282E+00 6.10481E+00 5.89868E+00
          5.70794E+00 5.52917E+00 5.35711E+00 5.18836E+00 5.02771E+00
          4.88187E+00 4.81461E+00 4.74644E+00 4.69237E+00 4.64633E+00
          4.63516E+00 4.62574E+00 4.62463E+00 4.62374E+00 4.62358E+00
          4.62355E+00 4.62354E+00                                     5.979E+00
 5.00E+04 1.00028E+01 9.82290E+00 9.63358E+00 9.42870E+00 9.21514E+00
          8.78656E+00 8.35355E+00 7.92413E+00 7.50823E+00 7.11812E+00
          6.76572E+00 6.45253E+00 6.17613E+00 5.92867E+00 5.70331E+00
          5.49393E+00 5.29695E+00 5.10870E+00 4.92680E+00 4.75426E+00
          4.59622E+00 4.52349E+00 4.45197E+00 4.39719E+00 4.34965E+00
          4.33824E+00 4.32887E+00 4.32777E+00 4.32687E+00 4.32673E+00
          4.32667E+00 4.32665E+00                                     5.932E+00
 6.00E+04 1.02589E+01 1.00396E+01 9.81219E+00 9.57143E+00 9.32477E+00
          8.83880E+00 8.35862E+00 7.89124E+00 7.44503E+00 7.02975E+00
          6.65615E+00 6.32486E+00 6.03211E+00 5.76909E+00 5.52756E+00
          5.30194E+00 5.08867E+00 4.88575E+00 4.69195E+00 4.50868E+00
          4.33993E+00 4.26280E+00 4.18958E+00 4.13562E+00 4.08707E+00
          4.07557E+00 4.06645E+00 4.06538E+00 4.06446E+00 4.06435E+00
          4.06427E+00 4.06425E+00                                     5.882E+00
 8.00E+04 1.07305E+01 1.03999E+01 1.00697E+01 9.74177E+00 9.42267E+00
          8.82772E+00 8.27874E+00 7.77256E+00 7.30623E+00 6.87605E+00
          6.48079E+00 6.12119E+00 5.79360E+00 5.49267E+00 5.21455E+00
          4.95870E+00 4.72267E+00 4.50539E+00 4.30415E+00 4.10855E+00
          3.91230E+00 3.81986E+00 3.74185E+00 3.69393E+00 3.64456E+00
          3.63177E+00 3.62311E+00 3.62232E+00 3.62136E+00 3.62116E+00
          3.62120E+00 3.62109E+00                                     5.788E+00
 1.00E+05 1.09814E+01 1.06028E+01 1.02267E+01 9.85631E+00 9.49846E+00
          8.83596E+00 8.23089E+00 7.67802E+00 7.17302E+00 6.71185E+00
          6.29179E+00 5.91305E+00 5.56983E+00 5.25525E+00 4.96353E+00
          4.69302E+00 4.44191E+00 4.20797E+00 3.98871E+00 3.77551E+00
          3.56458E+00 3.46652E+00 3.38471E+00 3.33523E+00 3.28413E+00
          3.27082E+00 3.26237E+00 3.26165E+00 3.26068E+00 3.26051E+00
          3.26046E+00 3.26039E+00                                     5.710E+00
 1.50E+05 1.13696E+01 1.08983E+01 1.04349E+01 9.98679E+00 9.55964E+00
          8.77742E+00 8.07548E+00 7.44376E+00 6.87415E+00 6.36264E+00
          5.90588E+00 5.49830E+00 5.13202E+00 4.79774E+00 4.48646E+00
          4.19374E+00 3.92039E+00 3.66224E+00 3.41639E+00 3.17645E+00
          2.94081E+00 2.83072E+00 2.73630E+00 2.67643E+00 2.61973E+00
          2.60739E+00 2.59801E+00 2.59695E+00 2.59611E+00 2.59600E+00
          2.59584E+00 2.59584E+00                                     5.565E+00
 2.00E+05 1.16270E+01 1.10647E+01 1.05195E+01 1.00053E+01 9.52483E+00
          8.65914E+00 7.89952E+00 7.23013E+00 6.63699E+00 6.10939E+00
          5.64052E+00 5.22117E+00 4.84167E+00 4.49228E+00 4.16274E+00
          3.84801E+00 3.55185E+00 3.27566E+00 3.01777E+00 2.77160E+00
          2.53307E+00 2.41869E+00 2.31087E+00 2.23461E+00 2.17585E+00
          2.16313E+00 2.15289E+00 2.15172E+00 2.15079E+00 2.15063E+00
          2.15057E+00 2.15056E+00                                     5.478E+00
 3.00E+05 1.20224E+01 1.13182E+01 1.06485E+01 1.00399E+01 9.48719E+00
          8.50963E+00 7.67393E+00 6.95514E+00 6.33451E+00 5.78933E+00
          5.30242E+00 4.86394E+00 4.46453E+00 4.09583E+00 3.74935E+00
          3.42047E+00 3.11119E+00 2.82474E+00 2.55673E+00 2.29826E+00
          2.04432E+00 1.92099E+00 1.80419E+00 1.72031E+00 1.65283E+00
          1.63788E+00 1.62591E+00 1.62453E+00 1.62340E+00 1.62323E+00
          1.62315E+00 1.62315E+00                                     5.438E+00
 4.00E+05 1.23239E+01 1.15219E+01 1.07689E+01 1.01012E+01 9.50521E+00
          8.45683E+00 7.57390E+00 6.82285E+00 6.18270E+00 5.62535E+00
          5.12633E+00 4.67465E+00 4.26225E+00 3.88151E+00 3.52480E+00
          3.18764E+00 2.87081E+00 2.57674E+00 2.30341E+00 2.03870E+00
          1.77704E+00 1.64950E+00 1.52887E+00 1.44109E+00 1.36545E+00
          1.34825E+00 1.33470E+00 1.33312E+00 1.33179E+00 1.33162E+00
          1.33149E+00 1.33147E+00                                     5.499E+00
 5.00E+05 1.25810E+01 1.17076E+01 1.08952E+01 1.01881E+01 9.56415E+00
          8.46541E+00 7.54880E+00 6.77470E+00 6.11835E+00 5.54919E+00
          5.03936E+00 4.57664E+00 4.15364E+00 3.76333E+00 3.39847E+00
          3.05461E+00 2.73191E+00 2.43191E+00 2.15398E+00 1.88562E+00
          1.61908E+00 1.48825E+00 1.36322E+00 1.27036E+00 1.18779E+00
          1.16867E+00 1.15359E+00 1.15182E+00 1.15033E+00 1.15013E+00
          1.14999E+00 1.14992E+00                                     5.612E+00
 6.00E+05 1.28078E+01 1.18798E+01 1.10229E+01 1.02879E+01 9.64495E+00
          8.50843E+00 7.56576E+00 6.77475E+00 6.10523E+00 5.52502E+00
          5.00517E+00 4.53296E+00 4.10111E+00 3.70284E+00 3.33106E+00
          2.98126E+00 2.65325E+00 2.34794E+00 2.06477E+00 1.79306E+00
          1.52210E+00 1.38810E+00 1.25841E+00 1.16024E+00 1.07133E+00
          1.05041E+00 1.03383E+00 1.03188E+00 1.03023E+00 1.03001E+00
          1.02985E+00 1.02976E+00                                     5.751E+00
 8.00E+05 1.31923E+01 1.21872E+01 1.12689E+01 1.04984E+01 9.83255E+00
          8.64603E+00 7.66672E+00 6.85211E+00 6.16290E+00 5.56452E+00
          5.02798E+00 4.54074E+00 4.09535E+00 3.68481E+00 3.30177E+00
          2.94145E+00 2.60318E+00 2.28718E+00 1.99191E+00 1.70979E+00
          1.42843E+00 1.28768E+00 1.14873E+00 1.04040E+00 9.38900E-01
          9.14300E-01 8.94670E-01 8.92330E-01 8.90370E-01 8.90120E-01
          8.89920E-01 8.89829E-01                                     6.069E+00
 1.00E+06 1.35084E+01 1.24527E+01 1.14952E+01 1.07038E+01 1.00259E+01
          8.81071E+00 7.81015E+00 6.97956E+00 6.27614E+00 5.66402E+00
          5.11485E+00 4.61645E+00 4.16112E+00 3.74135E+00 3.34921E+00
          2.97944E+00 2.63108E+00 2.30382E+00 1.99535E+00 1.69877E+00
          1.40464E+00 1.25624E+00 1.10761E+00 9.89190E-01 8.74480E-01
          8.46000E-01 8.23230E-01 8.20500E-01 8.18210E-01 8.17920E-01
          8.17680E-01 8.17630E-01                                     6.401E+00
 1.50E+06 1.40995E+01 1.29685E+01 1.19546E+01 1.11380E+01 1.04492E+01
          9.20476E+00 8.18977E+00 7.33920E+00 6.61459E+00 5.98080E+00
          5.41123E+00 4.89379E+00 4.42046E+00 3.98301E+00 3.57249E+00
          3.18281E+00 2.81241E+00 2.45995E+00 2.12172E+00 1.78899E+00
          1.45606E+00 1.28564E+00 1.10935E+00 9.63160E-01 8.14770E-01
          7.76850E-01 7.46510E-01 7.42820E-01 7.39710E-01 7.39340E-01
          7.38980E-01 7.39021E-01                                     7.177E+00
 2.00E+06 1.45069E+01 1.33323E+01 1.22884E+01 1.14635E+01 1.07773E+01
          9.53368E+00 8.52456E+00 7.67107E+00 6.93923E+00 6.29572E+00
          5.71512E+00 5.18566E+00 4.69951E+00 4.24857E+00 3.82387E+00
          3.41906E+00 3.03203E+00 2.66057E+00 2.29934E+00 1.93651E+00
          1.56218E+00 1.36780E+00 1.16059E+00 9.83960E-01 8.02260E-01
          7.55490E-01 7.17860E-01 7.13300E-01 7.09490E-01 7.09000E-01
          7.08609E-01 7.08460E-01                                     7.838E+00
 3.00E+06 1.50304E+01 1.37788E+01 1.26860E+01 1.18592E+01 1.11993E+01
          1.00161E+01 9.05396E+00 8.22337E+00 7.49454E+00 6.84031E+00
          6.24022E+00 5.68788E+00 5.18146E+00 4.71523E+00 4.27768E+00
          3.85936E+00 3.45456E+00 3.05560E+00 2.65654E+00 2.25474E+00
          1.81632E+00 1.56367E+00 1.29148E+00 1.05598E+00 8.09690E-01
          7.46550E-01 6.94440E-01 6.87920E-01 6.83490E-01 6.82758E-01
          6.82526E-01 6.80878E-01                                     8.872E+00
 4.00E+06 1.50827E+01 1.39334E+01 1.29354E+01 1.21890E+01 1.15909E+01
          1.04690E+01 9.50392E+00 8.64915E+00 7.89003E+00 7.21208E+00
          6.60449E+00 6.05679E+00 5.55866E+00 5.09875E+00 4.66354E+00
          4.24243E+00 3.83019E+00 3.41965E+00 2.99864E+00 2.54443E+00
          2.03106E+00 1.74418E+00 1.43149E+00 1.15335E+00 8.33930E-01
          7.43510E-01 6.81830E-01 6.76060E-01 6.70230E-01 6.69128E-01
          6.69403E-01 6.65894E-01                                     9.654E+00
 5.00E+06 1.52408E+01 1.40792E+01 1.30824E+01 1.23589E+01 1.17926E+01
          1.07170E+01 9.78102E+00 8.94646E+00 8.20084E+00 7.53113E+00
          6.92770E+00 6.38110E+00 5.88192E+00 5.41960E+00 4.98134E+00
          4.55662E+00 4.13943E+00 3.72105E+00 3.28628E+00 2.80609E+00
          2.24528E+00 1.92234E+00 1.56100E+00 1.23806E+00 8.60050E-01
          7.50830E-01 6.74370E-01 6.67130E-01 6.60900E-01 6.59855E-01
          6.59851E-01 6.55090E-01                                     1.025E+01
 6.00E+06 1.53432E+01 1.41720E+01 1.31780E+01 1.24773E+01 1.19407E+01
          1.09028E+01 9.99363E+00 9.17854E+00 8.44709E+00 7.78730E+00
          7.19050E+00 6.64800E+00 6.15105E+00 5.68967E+00 5.25155E+00
          4.82623E+00 4.40711E+00 3.98427E+00 3.54007E+00 3.04022E+00
          2.44128E+00 2.08816E+00 1.68523E+00 1.32024E+00 8.88210E-01
          7.61210E-01 6.69410E-01 6.60420E-01 6.53750E-01 6.52782E-01
          6.52496E-01 6.47339E-01                                     1.074E+01
 8.00E+06 1.54606E+01 1.42763E+01 1.32900E+01 1.26295E+01 1.21426E+01
          1.11639E+01 1.03004E+01 9.52030E+00 8.81603E+00 8.17711E+00
          7.59625E+00 7.06583E+00 6.57798E+00 6.12353E+00 5.69077E+00
          5.26930E+00 4.85167E+00 4.42621E+00 3.97161E+00 3.44532E+00
          2.78966E+00 2.38908E+00 1.91743E+00 1.47681E+00 9.47010E-01
          7.87030E-01 6.64350E-01 6.51340E-01 6.43350E-01 6.42563E-01
          6.41785E-01 6.36108E-01                                     1.149E+01
 1.00E+07 1.55185E+01 1.43284E+01 1.33505E+01 1.27211E+01 1.22716E+01
          1.13386E+01 1.05115E+01 9.76104E+00 9.08091E+00 8.46176E+00
          7.89725E+00 7.38048E+00 6.90416E+00 6.45957E+00 6.03539E+00
          5.62115E+00 5.20888E+00 4.78578E+00 4.32788E+00 3.78653E+00
          3.09229E+00 2.65650E+00 2.13080E+00 1.62485E+00 1.00679E+00
          8.16510E-01 6.63380E-01 6.45980E-01 6.36040E-01 6.35361E-01
          6.33942E-01 6.28540E-01                                     1.205E+01
 1.50E+07 1.55664E+01 1.43778E+01 1.34198E+01 1.28391E+01 1.24470E+01
          1.15935E+01 1.08309E+01 1.01354E+01 9.50227E+00 8.92407E+00
          8.39559E+00 7.91097E+00 7.46383E+00 7.04606E+00 6.64663E+00
          6.25491E+00 5.86236E+00 5.45460E+00 5.00390E+00 4.45196E+00
          3.70760E+00 3.21702E+00 2.59769E+00 1.96867E+00 1.15477E+00
          8.96640E-01 6.70240E-01 6.41240E-01 6.24520E-01 6.23867E-01
          6.21780E-01 6.17188E-01                                     1.301E+01
 2.00E+07 1.55727E+01 1.43882E+01 1.34436E+01 1.28914E+01 1.25328E+01
          1.17299E+01 1.10094E+01 1.03513E+01 9.75178E+00 9.20422E+00
          8.70412E+00 8.24619E+00 7.82449E+00 7.43121E+00 7.05532E+00
          6.68609E+00 6.31487E+00 5.92678E+00 5.49232E+00 4.94807E+00
          4.18828E+00 3.66973E+00 2.99261E+00 2.27550E+00 1.29617E+00
          9.78130E-01 6.83370E-01 6.42920E-01 6.17970E-01 6.16932E-01
          6.14502E-01 6.10840E-01                                     1.364E+01
 3.00E+07 1.55665E+01 1.43840E+01 1.34535E+01 1.29344E+01 1.26156E+01
          1.18728E+01 1.12037E+01 1.05932E+01 1.00378E+01 9.53217E+00
          9.07245E+00 8.65403E+00 8.27143E+00 7.91718E+00 7.58014E+00
          7.24953E+00 6.91707E+00 6.56800E+00 6.17194E+00 5.66082E+00
          4.91149E+00 4.37336E+00 3.63460E+00 2.80139E+00 1.55636E+00
          1.13515E+00 7.16620E-01 6.54690E-01 6.11540E-01 6.08941E-01
          6.06148E-01 6.03973E-01                                     1.444E+01
 4.00E+07 1.55542E+01 1.43751E+01 1.34541E+01 1.29541E+01 1.26576E+01
          1.19485E+01 1.13095E+01 1.07274E+01 1.01993E+01 9.72057E+00
          9.28761E+00 8.89624E+00 8.54135E+00 8.21568E+00 7.90812E+00
          7.60798E+00 7.30762E+00 6.99294E+00 6.63391E+00 6.16109E+00
          5.44204E+00 4.90570E+00 4.14145E+00 3.23860E+00 1.79665E+00
          1.28260E+00 7.53160E-01 6.71330E-01 6.09330E-01 6.04612E-01
          6.01719E-01 6.00456E-01                                     1.496E+01
 5.00E+07 1.55287E+01 1.43611E+01 1.34534E+01 1.29694E+01 1.26890E+01
          1.20053E+01 1.13873E+01 1.08238E+01 1.03118E+01 9.84737E+00
          9.42731E+00 9.04861E+00 8.70802E+00 8.40086E+00 8.11976E+00
          7.85558E+00 7.59649E+00 7.31857E+00 6.98573E+00 6.53911E+00
          5.84832E+00 5.32000E+00 4.55431E+00 3.61932E+00 2.02678E+00
          1.41775E+00 7.88060E-01 6.90320E-01 6.09630E-01 6.02167E-01
          5.99503E-01 5.98267E-01                                     1.532E+01
 6.00E+07 1.54975E+01 1.43450E+01 1.34515E+01 1.29802E+01 1.27107E+01
          1.20448E+01 1.14405E+01 1.08889E+01 1.03878E+01 9.93458E+00
          9.52708E+00 9.16266E+00 8.83807E+00 8.54855E+00 8.28640E+00
          8.04258E+00 7.80634E+00 7.55534E+00 7.25365E+00 6.83782E+00
          6.17720E+00 5.66416E+00 4.90275E+00 3.94466E+00 2.23689E+00
          1.55235E+00 8.24240E-01 7.06560E-01 6.10450E-01 6.02551E-01
          5.98244E-01 5.96764E-01                                     1.560E+01
 8.00E+07 1.54524E+01 1.43254E+01 1.34538E+01 1.29983E+01 1.27409E+01
          1.20965E+01 1.15099E+01 1.09744E+01 1.04890E+01 1.00517E+01
          9.66194E+00 9.31742E+00 9.01520E+00 8.75078E+00 8.51664E+00
          8.30416E+00 8.10374E+00 7.89433E+00 7.64147E+00 7.28277E+00
          6.68619E+00 6.20394E+00 5.46210E+00 4.48637E+00 2.61478E+00
          1.79893E+00 8.95030E-01 7.44970E-01 6.14800E-01 6.02150E-01
          5.96134E-01 5.94860E-01                                     1.600E+01
 1.00E+08 1.54247E+01 1.43164E+01 1.34599E+01 1.30136E+01 1.27624E+01
          1.21306E+01 1.15550E+01 1.10302E+01 1.05553E+01 1.01290E+01
          9.75092E+00 9.41921E+00 9.13128E+00 8.88317E+00 8.66793E+00
          8.47770E+00 8.30378E+00 8.12630E+00 7.91229E+00 7.60150E+00
          7.06300E+00 6.61185E+00 5.89571E+00 4.92059E+00 2.94492E+00
          2.02758E+00 9.63210E-01 7.83140E-01 6.20690E-01 6.03115E-01
          5.94988E-01 5.93697E-01                                     1.629E+01
 1.50E+08 1.53797E+01 1.43063E+01 1.34762E+01 1.30424E+01 1.27970E+01
          1.21811E+01 1.16204E+01 1.11113E+01 1.06523E+01 1.02424E+01
          9.88132E+00 9.56761E+00 9.29970E+00 9.07481E+00 8.88768E+00
          8.73235E+00 8.60199E+00 8.47894E+00 8.33378E+00 8.11257E+00
          7.69176E+00 7.31002E+00 6.66229E+00 5.72120E+00 3.62219E+00
          2.52928E+00 1.12284E+00 8.75170E-01 6.38510E-01 6.08734E-01
          5.93849E-01 5.92133E-01                                     1.673E+01
 2.00E+08 1.53094E+01 1.42834E+01 1.34863E+01 1.30624E+01 1.28162E+01
          1.22080E+01 1.16549E+01 1.11541E+01 1.07038E+01 1.03032E+01
          9.95185E+00 9.64878E+00 9.39265E+00 9.18120E+00 9.00978E+00
          8.87347E+00 8.76721E+00 8.67625E+00 8.57505E+00 8.41436E+00
          8.07980E+00 7.75639E+00 7.17998E+00 6.29675E+00 4.15300E+00
          2.93932E+00 1.27031E+00 9.65720E-01 6.58910E-01 6.14777E-01
          5.93891E-01 5.91339E-01                                     1.699E+01
 3.00E+08 1.51143E+01 1.42089E+01 1.34942E+01 1.30902E+01 1.28354E+01
          1.22364E+01 1.16917E+01 1.11992E+01 1.07574E+01 1.03657E+01
          1.00239E+01 9.73165E+00 9.48792E+00 9.29113E+00 9.13760E+00
          9.02377E+00 8.94668E+00 8.89475E+00 8.84756E+00 8.76460E+00
          8.54722E+00 8.30540E+00 7.83196E+00 7.05124E+00 4.95402E+00
          3.61517E+00 1.53571E+00 1.12796E+00 6.99610E-01 6.33709E-01
          5.95306E-01 5.90576E-01                                     1.729E+01
 4.00E+08 1.49448E+01 1.41417E+01 1.34962E+01 1.31079E+01 1.28443E+01
          1.22507E+01 1.17107E+01 1.12225E+01 1.07847E+01 1.03972E+01
          1.00598E+01 9.77261E+00 9.53487E+00 9.34570E+00 9.20239E+00
          9.10237E+00 9.04339E+00 9.01455E+00 8.99802E+00 8.96170E+00
          8.82160E+00 8.63682E+00 8.23791E+00 7.53321E+00 5.52601E+00
          4.15955E+00 1.77685E+00 1.27438E+00 7.38660E-01 6.55899E-01
          5.96039E-01 5.90088E-01                                     1.746E+01
 5.00E+08 1.48189E+01 1.40923E+01 1.34987E+01 1.31220E+01 1.28514E+01
          1.22595E+01 1.17203E+01 1.12336E+01 1.07984E+01 1.04143E+01
          1.00812E+01 9.79889E+00 9.56649E+00 9.38300E+00 9.24576E+00
          9.15253E+00 9.10223E+00 9.08618E+00 9.09003E+00 9.08689E+00
          9.00007E+00 8.85539E+00 8.51987E+00 7.89087E+00 5.97184E+00
          4.59424E+00 1.99426E+00 1.41351E+00 7.78330E-01 6.75922E-01
          5.98511E-01 5.90088E-01                                     1.758E+01
 6.00E+08 1.47324E+01 1.40577E+01 1.34992E+01 1.31304E+01 1.28553E+01
          1.22652E+01 1.17274E+01 1.12421E+01 1.08088E+01 1.04270E+01
          1.00964E+01 9.81698E+00 9.58769E+00 9.40756E+00 9.27438E+00
          9.18637E+00 9.14300E+00 9.13662E+00 9.15463E+00 9.17359E+00
          9.12536E+00 9.01311E+00 8.72798E+00 8.16096E+00 6.33023E+00
          4.95858E+00 2.20274E+00 1.54375E+00 8.16420E-01 6.96457E-01
          6.01257E-01 5.89600E-01                                     1.766E+01
 8.00E+08 1.46247E+01 1.40146E+01 1.34998E+01 1.31406E+01 1.28594E+01
          1.22720E+01 1.17366E+01 1.12537E+01 1.08229E+01 1.04439E+01
          1.01165E+01 9.84040E+00 9.61492E+00 9.43919E+00 9.31140E+00
          9.23018E+00 9.19576E+00 9.20189E+00 9.23838E+00 9.28682E+00
          9.29157E+00 9.22526E+00 9.01487E+00 8.54577E+00 6.87705E+00
          5.54134E+00 2.59157E+00 1.78371E+00 8.89680E-01 7.37030E-01
          6.07910E-01 5.90088E-01                                     1.777E+01
 1.00E+09 1.45577E+01 1.39879E+01 1.35001E+01 1.31466E+01 1.28615E+01
          1.22757E+01 1.17422E+01 1.12611E+01 1.08321E+01 1.04548E+01
          1.01291E+01 9.85486E+00 9.63161E+00 9.45862E+00 9.33422E+00
          9.25725E+00 9.22839E+00 9.24221E+00 9.29017E+00 9.35730E+00
          9.39670E+00 9.36139E+00 9.20384E+00 8.80873E+00 7.28002E+00
          5.99260E+00 2.93071E+00 2.00099E+00 9.59259E-01 7.76474E-01
          6.14990E-01 5.89600E-01                                     1.784E+01
 1.50E+09 1.44566E+01 1.39475E+01 1.35004E+01 1.31552E+01 1.28638E+01
          1.22806E+01 1.17499E+01 1.12715E+01 1.08448E+01 1.04697E+01
          1.01462E+01 9.87437E+00 9.65414E+00 9.48502E+00 9.36531E+00
          9.29414E+00 9.27290E+00 9.29736E+00 9.36114E+00 9.45452E+00
          9.54369E+00 9.55427E+00 9.47907E+00 9.20862E+00 7.95229E+00
          6.78934E+00 3.62731E+00 2.48617E+00 1.12052E+00 8.70178E-01
          6.35132E-01 5.89111E-01                                     1.795E+01
 2.00E+09 1.43989E+01 1.39244E+01 1.35004E+01 1.31598E+01 1.28648E+01
          1.22829E+01 1.17534E+01 1.12762E+01 1.08507E+01 1.04771E+01
          1.01554E+01 9.88536E+00 9.66628E+00 9.49781E+00 9.37978E+00
          9.31258E+00 9.29705E+00 9.32716E+00 9.39624E+00 9.50163E+00
          9.62578E+00 9.66719E+00 9.62494E+00 9.40047E+00 8.38526E+00
          7.39416E+00 4.14230E+00 2.88191E+00 1.27004E+00 9.67346E-01
          6.56982E-01 5.88867E-01                                     1.801E+01
 3.00E+09 1.43361E+01 1.38992E+01 1.35006E+01 1.31654E+01 1.28666E+01
          1.22856E+01 1.17571E+01 1.12808E+01 1.08565E+01 1.04839E+01
          1.01636E+01 9.89505E+00 9.67774E+00 9.51136E+00 9.39584E+00
          9.33182E+00 9.32050E+00 9.35645E+00 9.43415E+00 9.55322E+00
          9.70453E+00 9.77343E+00 9.78352E+00 9.64495E+00 8.88385E+00
          8.08573E+00 4.95603E+00 3.55853E+00 1.53605E+00 1.13379E+00
          6.97876E-01 5.88989E-01                                     1.807E+01
 4.00E+09 1.43027E+01 1.38859E+01 1.35008E+01 1.31685E+01 1.28678E+01
          1.22873E+01 1.17590E+01 1.12832E+01 1.08591E+01 1.04868E+01
          1.01667E+01 9.89871E+00 9.68286E+00 9.51884E+00 9.40528E+00
          9.34200E+00 9.33122E+00 9.37001E+00 9.45496E+00 9.58373E+00
          9.74121E+00 9.81632E+00 9.86475E+00 9.81257E+00 9.18700E+00
          8.41900E+00 5.57342E+00 4.14037E+00 1.77248E+00 1.27206E+00
          7.39685E-01 5.89111E-01                                     1.811E+01
 5.00E+09 1.42825E+01 1.38779E+01 1.35010E+01 1.31702E+01 1.28681E+01
          1.22879E+01 1.17599E+01 1.12842E+01 1.08605E+01 1.04887E+01
          1.01691E+01 9.90173E+00 9.68642E+00 9.52293E+00 9.41006E+00
          9.34781E+00 9.33845E+00 9.37911E+00 9.46670E+00 9.59993E+00
          9.76645E+00 9.85032E+00 9.91474E+00 9.89398E+00 9.38679E+00
          8.71056E+00 6.02597E+00 4.57775E+00 2.01379E+00 1.41278E+00
          7.79053E-01 5.88867E-01                                     1.813E+01
 6.00E+09 1.42683E+01 1.38723E+01 1.35010E+01 1.31714E+01 1.28683E+01
          1.22884E+01 1.17605E+01 1.12851E+01 1.08617E+01 1.04901E+01
          1.01708E+01 9.90378E+00 9.68881E+00 9.52567E+00 9.41329E+00
          9.35171E+00 9.34331E+00 9.38521E+00 9.47461E+00 9.61083E+00
          9.78356E+00 9.87344E+00 9.94860E+00 9.94927E+00 9.52934E+00
          8.92533E+00 6.38868E+00 4.94600E+00 2.24879E+00 1.54489E+00
          8.17261E-01 5.88867E-01                                     1.814E+01
 8.00E+09 1.42491E+01 1.38647E+01 1.35013E+01 1.31733E+01 1.28691E+01
          1.22893E+01 1.17617E+01 1.12866E+01 1.08634E+01 1.04922E+01
          1.01731E+01 9.90634E+00 9.69173E+00 9.52913E+00 9.41742E+00
          9.35665E+00 9.34931E+00 9.39275E+00 9.48447E+00 9.62446E+00
          9.80481E+00 9.90232E+00 9.99124E+00 1.00195E+01 9.71891E+00
          9.22206E+00 6.94022E+00 5.53748E+00 2.65880E+00 1.83539E+00
          8.90747E-01 5.87891E-01                                     1.817E+01
 1.00E+10 1.42372E+01 1.38585E+01 1.34990E+01 1.31720E+01 1.28677E+01
          1.22900E+01 1.17645E+01 1.12904E+01 1.08673E+01 1.04954E+01
          1.01753E+01 9.90733E+00 9.69203E+00 9.52953E+00 9.41852E+00
          9.35897E+00 9.35334E+00 9.39881E+00 9.49225E+00 9.63161E+00
          9.81445E+00 9.91996E+00 1.00184E+01 1.00621E+01 9.84271E+00
          9.41508E+00 7.33668E+00 6.00438E+00 3.01147E+00 2.08301E+00
          9.59961E-01 5.85938E-01                                     1.818E+01


==> anc/colstop/sbethe/sdbase/pdebr18.p08 <==
 18
 1.00E+03 2.91598E+00 2.94803E+00 2.97910E+00 3.00846E+00 3.03627E+00
          3.08817E+00 3.13469E+00 3.17596E+00 3.21261E+00 3.24593E+00
          3.27776E+00 3.30873E+00 3.33925E+00 3.37003E+00 3.40254E+00
          3.43789E+00 3.47539E+00 3.51293E+00 3.54809E+00 3.57985E+00
          3.60671E+00 3.61808E+00 3.62985E+00 3.64028E+00 3.65243E+00
          3.65566E+00 3.65824E+00 3.65856E+00 3.65884E+00 3.65887E+00
          3.65890E+00 3.65890E+00                                     2.878E+00
 1.50E+03 3.56650E+00 3.59175E+00 3.61635E+00 3.63983E+00 3.66243E+00
          3.70589E+00 3.74643E+00 3.78368E+00 3.81731E+00 3.84703E+00
          3.87266E+00 3.89428E+00 3.91243E+00 3.92812E+00 3.94365E+00
          3.96117E+00 3.98117E+00 4.00401E+00 4.02991E+00 4.05822E+00
          4.08700E+00 4.09975E+00 4.10823E+00 4.11086E+00 4.11568E+00
          4.11810E+00 4.11839E+00 4.11826E+00 4.11838E+00 4.11835E+00
          4.11857E+00 4.11842E+00                                     3.362E+00
 2.00E+03 4.07012E+00 4.09490E+00 4.11874E+00 4.14095E+00 4.16187E+00
          4.20109E+00 4.23598E+00 4.26614E+00 4.29115E+00 4.31071E+00
          4.32467E+00 4.33316E+00 4.33703E+00 4.33772E+00 4.33826E+00
          4.34151E+00 4.34825E+00 4.35922E+00 4.37502E+00 4.39526E+00
          4.41814E+00 4.42825E+00 4.43256E+00 4.43021E+00 4.43062E+00
          4.43252E+00 4.43164E+00 4.43128E+00 4.43135E+00 4.43130E+00
          4.43155E+00 4.43137E+00                                     3.725E+00
 3.00E+03 4.80928E+00 4.84733E+00 4.88229E+00 4.91182E+00 4.93651E+00
          4.97443E+00 4.99626E+00 5.00309E+00 4.99719E+00 4.98267E+00
          4.96468E+00 4.94489E+00 4.92424E+00 4.90417E+00 4.88682E+00
          4.87403E+00 4.86540E+00 4.85887E+00 4.85277E+00 4.84870E+00
          4.84843E+00 4.84894E+00 4.84708E+00 4.84278E+00 4.83772E+00
          4.83632E+00 4.83502E+00 4.83485E+00 4.83471E+00 4.83469E+00
          4.83469E+00 4.83468E+00                                     4.250E+00
 4.00E+03 5.35644E+00 5.40951E+00 5.45575E+00 5.49001E+00 5.51376E+00
          5.53847E+00 5.53785E+00 5.52123E+00 5.49266E+00 5.45663E+00
          5.41860E+00 5.37984E+00 5.34050E+00 5.30138E+00 5.26401E+00
          5.23009E+00 5.20012E+00 5.17417E+00 5.15238E+00 5.13512E+00
          5.12031E+00 5.11182E+00 5.10229E+00 5.09390E+00 5.08513E+00
          5.08278E+00 5.08087E+00 5.08062E+00 5.08043E+00 5.08040E+00
          5.08038E+00 5.08038E+00                                     4.615E+00
 5.00E+03 5.78592E+00 5.84994E+00 5.90417E+00 5.94123E+00 5.96327E+00
          5.97551E+00 5.95464E+00 5.91628E+00 5.86629E+00 5.81031E+00
          5.75483E+00 5.70007E+00 5.64384E+00 5.58614E+00 5.53062E+00
          5.48078E+00 5.43665E+00 5.39663E+00 5.35975E+00 5.32817E+00
          5.30073E+00 5.28577E+00 5.27016E+00 5.25772E+00 5.24601E+00
          5.24296E+00 5.24051E+00 5.24020E+00 5.23996E+00 5.23991E+00
          5.23990E+00 5.23991E+00                                     4.886E+00
 6.00E+03 6.15445E+00 6.20442E+00 6.24763E+00 6.27891E+00 6.29952E+00
          6.31557E+00 6.29745E+00 6.24912E+00 6.17757E+00 6.09376E+00
          6.01069E+00 5.93175E+00 5.85754E+00 5.78884E+00 5.72534E+00
          5.66702E+00 5.61315E+00 5.56121E+00 5.50965E+00 5.46196E+00
          5.42250E+00 5.40525E+00 5.38541E+00 5.36744E+00 5.35351E+00
          5.35014E+00 5.34703E+00 5.34666E+00 5.34638E+00 5.34632E+00
          5.34634E+00 5.34632E+00                                     5.093E+00
 8.00E+03 6.71471E+00 6.76194E+00 6.80095E+00 6.82548E+00 6.83721E+00
          6.83115E+00 6.78537E+00 6.70519E+00 6.59957E+00 6.48202E+00
          6.36816E+00 6.26189E+00 6.16362E+00 6.07351E+00 5.99021E+00
          5.91259E+00 5.83947E+00 5.76761E+00 5.69509E+00 5.62674E+00
          5.56878E+00 5.54343E+00 5.51618E+00 5.49287E+00 5.47370E+00
          5.46909E+00 5.46506E+00 5.46457E+00 5.46421E+00 5.46414E+00
          5.46415E+00 5.46413E+00                                     5.388E+00
 1.00E+04 7.14279E+00 7.18224E+00 7.21253E+00 7.22675E+00 7.22698E+00
          7.19602E+00 7.12305E+00 7.01440E+00 6.88025E+00 6.73548E+00
          6.59715E+00 6.46924E+00 6.35211E+00 6.24535E+00 6.14693E+00
          6.05478E+00 5.96731E+00 5.88045E+00 5.79182E+00 5.70744E+00
          5.63519E+00 5.60368E+00 5.57092E+00 5.54359E+00 5.51965E+00
          5.51390E+00 5.50903E+00 5.50844E+00 5.50797E+00 5.50791E+00
          5.50788E+00 5.50786E+00                                     5.582E+00
 1.50E+04 7.87560E+00 7.91937E+00 7.94432E+00 7.93650E+00 7.90151E+00
          7.78041E+00 7.61228E+00 7.42941E+00 7.24234E+00 7.05926E+00
          6.88905E+00 6.73119E+00 6.58318E+00 6.44228E+00 6.30938E+00
          6.18431E+00 6.06636E+00 5.95295E+00 5.84219E+00 5.73613E+00
          5.63822E+00 5.59314E+00 5.54973E+00 5.51647E+00 5.48291E+00
          5.47479E+00 5.46834E+00 5.46750E+00 5.46687E+00 5.46678E+00
          5.46673E+00 5.46670E+00                                     5.846E+00
 2.00E+04 8.39039E+00 8.40647E+00 8.40234E+00 8.36319E+00 8.29585E+00
          8.11190E+00 7.88552E+00 7.65156E+00 7.41992E+00 7.19702E+00
          6.98965E+00 6.79834E+00 6.62262E+00 6.45979E+00 6.30840E+00
          6.16538E+00 6.02998E+00 5.89989E+00 5.77346E+00 5.65232E+00
          5.53923E+00 5.48633E+00 5.43486E+00 5.39525E+00 5.35609E+00
          5.34649E+00 5.33885E+00 5.33786E+00 5.33712E+00 5.33701E+00
          5.33694E+00 5.33694E+00                                     5.959E+00
 3.00E+04 9.11242E+00 9.03514E+00 8.94705E+00 8.84050E+00 8.72054E+00
          8.46070E+00 8.17409E+00 7.86961E+00 7.55926E+00 7.25865E+00
          6.98281E+00 6.73569E+00 6.51624E+00 6.32033E+00 6.14403E+00
          5.98132E+00 5.82888E+00 5.67984E+00 5.52969E+00 5.38504E+00
          5.25443E+00 5.19414E+00 5.13175E+00 5.08084E+00 5.03652E+00
          5.02565E+00 5.01644E+00 5.01534E+00 5.01446E+00 5.01432E+00
          5.01428E+00 5.01428E+00                                     6.015E+00
 4.00E+04 9.57534E+00 9.44733E+00 9.30913E+00 9.15378E+00 8.98725E+00
          8.64322E+00 8.28346E+00 7.91646E+00 7.55328E+00 7.20804E+00
          6.89381E+00 6.61361E+00 6.36590E+00 6.14487E+00 5.94542E+00
          5.76144E+00 5.58932E+00 5.42324E+00 5.25921E+00 5.10198E+00
          4.95799E+00 4.89087E+00 4.82223E+00 4.76726E+00 4.72011E+00
          4.70861E+00 4.69888E+00 4.69773E+00 4.69681E+00 4.69666E+00
          4.69661E+00 4.69661E+00                                     5.995E+00
 5.00E+04 9.91383E+00 9.74190E+00 9.56070E+00 9.36413E+00 9.15886E+00
          8.74603E+00 8.32788E+00 7.91222E+00 7.50885E+00 7.12991E+00
          6.78727E+00 6.48256E+00 6.21361E+00 5.97311E+00 5.75457E+00
          5.55214E+00 5.36211E+00 5.18028E+00 5.00378E+00 4.83553E+00
          4.68047E+00 4.60844E+00 4.53685E+00 4.48124E+00 4.43249E+00
          4.42071E+00 4.41098E+00 4.40982E+00 4.40887E+00 4.40873E+00
          4.40867E+00 4.40867E+00                                     5.955E+00
 6.00E+04 1.01758E+01 9.96542E+00 9.74683E+00 9.51488E+00 9.27676E+00
          8.80651E+00 8.34053E+00 7.88587E+00 7.45094E+00 7.04566E+00
          6.68091E+00 6.35749E+00 6.07183E+00 5.81559E+00 5.58078E+00
          5.36201E+00 5.15564E+00 4.95925E+00 4.77126E+00 4.59303E+00
          4.42835E+00 4.35257E+00 4.27975E+00 4.22515E+00 4.17540E+00
          4.16350E+00 4.15402E+00 4.15289E+00 4.15193E+00 4.15182E+00
          4.15173E+00 4.15172E+00                                     5.909E+00
 8.00E+04 1.06580E+01 1.03368E+01 1.00159E+01 9.69685E+00 9.38614E+00
          8.80616E+00 8.27023E+00 7.77547E+00 7.31913E+00 6.89780E+00
          6.51034E+00 6.15756E+00 5.83609E+00 5.54088E+00 5.26840E+00
          5.01824E+00 4.78812E+00 4.57712E+00 4.38252E+00 4.19349E+00
          4.00300E+00 3.91275E+00 3.83592E+00 3.78789E+00 3.73763E+00
          3.72439E+00 3.71542E+00 3.71460E+00 3.71359E+00 3.71338E+00
          3.71342E+00 3.71331E+00                                     5.820E+00
 1.00E+05 1.09175E+01 1.05483E+01 1.01813E+01 9.81969E+00 9.46996E+00
          8.82165E+00 8.22871E+00 7.68625E+00 7.19022E+00 6.73681E+00
          6.32349E+00 5.95050E+00 5.61238E+00 5.30265E+00 5.01583E+00
          4.75038E+00 4.50467E+00 4.27665E+00 4.06390E+00 3.85749E+00
          3.65311E+00 3.55788E+00 3.47796E+00 3.42896E+00 3.37738E+00
          3.36363E+00 3.35497E+00 3.35424E+00 3.35323E+00 3.35304E+00
          3.35299E+00 3.35292E+00                                     5.743E+00
 1.50E+05 1.13178E+01 1.08561E+01 1.04019E+01 9.96214E+00 9.54248E+00
          8.77308E+00 8.08163E+00 7.45859E+00 6.89625E+00 6.39074E+00
          5.93884E+00 5.53524E+00 5.17240E+00 4.84141E+00 4.53363E+00
          4.24470E+00 3.97546E+00 3.72200E+00 3.48159E+00 3.24778E+00
          3.01879E+00 2.91202E+00 2.82039E+00 2.76210E+00 2.70602E+00
          2.69344E+00 2.68410E+00 2.68308E+00 2.68220E+00 2.68208E+00
          2.68192E+00 2.68193E+00                                     5.600E+00
 2.00E+05 1.15676E+01 1.10217E+01 1.04910E+01 9.98856E+00 9.51739E+00
          8.66551E+00 7.91456E+00 7.25031E+00 6.66030E+00 6.13514E+00
          5.66896E+00 5.25282E+00 4.87697E+00 4.53155E+00 4.20592E+00
          3.89472E+00 3.60172E+00 3.32860E+00 3.07422E+00 2.83259E+00
          2.60016E+00 2.48927E+00 2.38459E+00 2.31034E+00 2.25296E+00
          2.24047E+00 2.23038E+00 2.22924E+00 2.22832E+00 2.22815E+00
          2.22810E+00 2.22809E+00                                     5.511E+00
 3.00E+05 1.19595E+01 1.12737E+01 1.06201E+01 1.00236E+01 9.47999E+00
          8.51585E+00 7.68842E+00 6.97440E+00 6.35627E+00 5.81280E+00
          5.32782E+00 4.89168E+00 4.49498E+00 4.12922E+00 3.78556E+00
          3.45914E+00 3.15194E+00 2.86717E+00 2.60095E+00 2.34522E+00
          2.09573E+00 1.97534E+00 1.86179E+00 1.78069E+00 1.71553E+00
          1.70110E+00 1.68956E+00 1.68824E+00 1.68715E+00 1.68698E+00
          1.68689E+00 1.68691E+00                                     5.466E+00
 4.00E+05 1.22542E+01 1.14714E+01 1.07350E+01 1.00794E+01 9.49229E+00
          8.45759E+00 7.58352E+00 6.83812E+00 6.20125E+00 5.64601E+00
          5.14895E+00 4.69927E+00 4.28899E+00 3.91043E+00 3.55581E+00
          3.22054E+00 2.90534E+00 2.61244E+00 2.34006E+00 2.07706E+00
          1.81868E+00 1.69357E+00 1.57607E+00 1.49134E+00 1.41848E+00
          1.40199E+00 1.38904E+00 1.38753E+00 1.38626E+00 1.38609E+00
          1.38596E+00 1.38596E+00                                     5.522E+00
 5.00E+05 1.25036E+01 1.16498E+01 1.08540E+01 1.01587E+01 9.54340E+00
          8.45891E+00 7.55221E+00 6.78508E+00 6.13330E+00 5.56717E+00
          5.05962E+00 4.59880E+00 4.17745E+00 3.78869E+00 3.42538E+00
          3.08307E+00 2.76180E+00 2.46284E+00 2.18559E+00 1.91842E+00
          1.65441E+00 1.52561E+00 1.40343E+00 1.31359E+00 1.23414E+00
          1.21586E+00 1.20149E+00 1.19981E+00 1.19838E+00 1.19820E+00
          1.19806E+00 1.19799E+00                                     5.630E+00
 6.00E+05 1.27235E+01 1.18153E+01 1.09751E+01 1.02517E+01 9.61720E+00
          8.49551E+00 7.56372E+00 6.78075E+00 6.11687E+00 5.54055E+00
          5.02334E+00 4.55297E+00 4.12245E+00 3.72530E+00 3.35469E+00
          3.00625E+00 2.67959E+00 2.37535E+00 2.09285E+00 1.82207E+00
          1.55315E+00 1.42088E+00 1.29378E+00 1.19851E+00 1.11297E+00
          1.09301E+00 1.07722E+00 1.07536E+00 1.07379E+00 1.07359E+00
          1.07344E+00 1.07333E+00                                     5.765E+00
 8.00E+05 1.30992E+01 1.21152E+01 1.12145E+01 1.04555E+01 9.79777E+00
          8.62656E+00 7.65879E+00 6.85274E+00 6.16980E+00 5.57583E+00
          5.04219E+00 4.55676E+00 4.11250E+00 3.70277E+00 3.32064E+00
          2.96149E+00 2.62453E+00 2.30973E+00 2.01540E+00 1.73416E+00
          1.45430E+00 1.31489E+00 1.17814E+00 1.07254E+00 9.74810E-01
          9.51320E-01 9.32610E-01 9.30390E-01 9.28520E-01 9.28280E-01
          9.28099E-01 9.28000E-01                                     6.077E+00
 1.00E+06 1.34118E+01 1.23792E+01 1.14406E+01 1.06610E+01 9.99100E+00
          8.79070E+00 7.80095E+00 6.97801E+00 6.28003E+00 5.67180E+00
          5.12534E+00 4.62875E+00 4.17470E+00 3.75592E+00 3.36477E+00
          2.99616E+00 2.64908E+00 2.32314E+00 2.01597E+00 1.72051E+00
          1.42763E+00 1.28034E+00 1.13369E+00 1.01789E+00 9.07270E-01
          8.80040E-01 8.58280E-01 8.55680E-01 8.53500E-01 8.53220E-01
          8.52990E-01 8.52950E-01                                     6.406E+00
 1.50E+06 1.40032E+01 1.28976E+01 1.19040E+01 1.10987E+01 1.04166E+01
          9.18492E+00 8.17792E+00 7.33284E+00 6.61206E+00 5.98126E+00
          5.41422E+00 4.89900E+00 4.42762E+00 3.99188E+00 3.58279E+00
          3.19431E+00 2.82512E+00 2.47419E+00 2.13787E+00 1.80690E+00
          1.47520E+00 1.30567E+00 1.13113E+00 9.87500E-01 8.43740E-01
          8.07280E-01 7.78080E-01 7.74540E-01 7.71570E-01 7.71209E-01
          7.70868E-01 7.70926E-01                                     7.176E+00
 2.00E+06 1.44142E+01 1.32639E+01 1.22386E+01 1.14233E+01 1.07419E+01
          9.50846E+00 8.50569E+00 7.65737E+00 6.92983E+00 6.29009E+00
          5.71282E+00 5.18630E+00 4.70271E+00 4.25390E+00 3.83084E+00
          3.42722E+00 3.04132E+00 2.67142E+00 2.31242E+00 1.95174E+00
          1.57900E+00 1.38552E+00 1.18009E+00 1.00608E+00 8.29300E-01
          7.84090E-01 7.47740E-01 7.43340E-01 7.39650E-01 7.39170E-01
          7.38816E-01 7.38632E-01                                     7.832E+00
 3.00E+06 1.49445E+01 1.37115E+01 1.26320E+01 1.18099E+01 1.11510E+01
          9.97382E+00 9.01799E+00 8.19515E+00 7.47424E+00 6.82685E+00
          6.23138E+00 5.68214E+00 5.17854E+00 4.71524E+00 4.27991E+00
          3.86272E+00 3.45863E+00 3.06099E+00 2.66443E+00 2.26579E+00
          1.83002E+00 1.57833E+00 1.30811E+00 1.07563E+00 8.34300E-01
          7.72790E-01 7.22520E-01 7.16220E-01 7.11740E-01 7.10972E-01
          7.10892E-01 7.08832E-01                                     8.855E+00
 4.00E+06 1.49750E+01 1.38532E+01 1.28755E+01 1.21374E+01 1.15415E+01
          1.04256E+01 9.46465E+00 8.61415E+00 7.85952E+00 7.18631E+00
          6.58367E+00 6.04098E+00 5.54774E+00 5.09233E+00 4.66089E+00
          4.24262E+00 3.83243E+00 3.42338E+00 3.00370E+00 2.55140E+00
          2.04128E+00 1.75665E+00 1.44666E+00 1.17133E+00 8.56440E-01
          7.67990E-01 7.08800E-01 7.03310E-01 6.97280E-01 6.96178E-01
          6.96747E-01 6.92505E-01                                     9.628E+00
 5.00E+06 1.51224E+01 1.39907E+01 1.30156E+01 1.23005E+01 1.17359E+01
          1.06658E+01 9.73407E+00 8.90407E+00 8.16330E+00 7.49881E+00
          6.90087E+00 6.35988E+00 5.86618E+00 5.40895E+00 4.97493E+00
          4.55338E+00 4.13844E+00 3.72164E+00 3.28824E+00 2.81014E+00
          2.25304E+00 1.93274E+00 1.57463E+00 1.25462E+00 8.81010E-01
          7.73730E-01 7.00390E-01 6.93560E-01 6.87070E-01 6.85982E-01
          6.86646E-01 6.80908E-01                                     1.022E+01
 6.00E+06 1.52148E+01 1.40754E+01 1.31045E+01 1.24125E+01 1.18773E+01
          1.08452E+01 9.94055E+00 9.13039E+00 8.40414E+00 7.74992E+00
          7.15894E+00 6.62236E+00 6.13123E+00 5.67525E+00 5.24168E+00
          4.81979E+00 4.40310E+00 3.98201E+00 3.53932E+00 3.04176E+00
          2.44692E+00 2.09676E+00 1.69741E+00 1.33554E+00 9.07780E-01
          7.82720E-01 6.94600E-01 6.86150E-01 6.79220E-01 6.78192E-01
          6.78619E-01 6.72607E-01                                     1.070E+01
 8.00E+06 1.53147E+01 1.41661E+01 1.32054E+01 1.25540E+01 1.20683E+01
          1.10962E+01 1.02382E+01 9.46377E+00 8.76529E+00 8.13237E+00
          7.55767E+00 7.03343E+00 6.55164E+00 6.10284E+00 5.67490E+00
          5.25716E+00 4.84230E+00 4.41893E+00 3.96621E+00 3.44268E+00
          2.79179E+00 2.39459E+00 1.92704E+00 1.48993E+00 9.64220E-01
          8.06250E-01 6.88170E-01 6.75940E-01 6.67810E-01 6.66946E-01
          6.66901E-01 6.60156E-01                                     1.144E+01
 1.00E+07 1.53591E+01 1.42076E+01 1.32574E+01 1.26376E+01 1.21892E+01
          1.12636E+01 1.04429E+01 9.69873E+00 9.02479E+00 8.41192E+00
          7.85367E+00 7.34310E+00 6.87281E+00 6.43386E+00 6.01455E+00
          5.60420E+00 5.19495E+00 4.77426E+00 4.31864E+00 3.78048E+00
          3.09152E+00 2.65940E+00 2.13812E+00 1.63606E+00 1.02209E+00
          8.33930E-01 6.86090E-01 6.69660E-01 6.59810E-01 6.59050E-01
          6.58661E-01 6.52222E-01                                     1.199E+01
 1.50E+07 1.53868E+01 1.42409E+01 1.33135E+01 1.27434E+01 1.23524E+01
          1.15078E+01 1.07529E+01 1.00645E+01 9.43817E+00 8.86644E+00
          8.34416E+00 7.86550E+00 7.42400E+00 7.01149E+00 6.61669E+00
          6.22891E+00 5.83972E+00 5.43494E+00 4.98725E+00 4.43937E+00
          3.70119E+00 3.21476E+00 2.60037E+00 1.97582E+00 1.16666E+00
          9.10920E-01 6.90790E-01 6.63170E-01 6.47320E-01 6.46694E-01
          6.45264E-01 6.39954E-01                                     1.293E+01
 2.00E+07 1.53829E+01 1.42432E+01 1.33307E+01 1.27896E+01 1.24323E+01
          1.16390E+01 1.09266E+01 1.02760E+01 9.68336E+00 9.14222E+00
          8.64808E+00 8.19576E+00 7.77927E+00 7.39080E+00 7.01923E+00
          6.65383E+00 6.28606E+00 5.90122E+00 5.47026E+00 4.93062E+00
          4.17760E+00 3.66351E+00 2.99164E+00 2.27943E+00 1.30571E+00
          9.90320E-01 7.02350E-01 6.63580E-01 6.40260E-01 6.39393E-01
          6.37283E-01 6.33179E-01                                     1.355E+01
 3.00E+07 1.53688E+01 1.42333E+01 1.33362E+01 1.28284E+01 1.25106E+01
          1.17775E+01 1.11167E+01 1.05136E+01 9.96480E+00 9.46525E+00
          9.01102E+00 8.59759E+00 8.21956E+00 7.86947E+00 7.53623E+00
          7.20915E+00 6.88008E+00 6.53444E+00 6.14227E+00 5.63631E+00
          4.89443E+00 4.36114E+00 3.62806E+00 2.80036E+00 1.56279E+00
          1.14461E+00 7.33410E-01 6.73550E-01 6.33240E-01 6.31060E-01
          6.28181E-01 6.26099E-01                                     1.435E+01
 4.00E+07 1.53560E+01 1.42244E+01 1.33371E+01 1.28481E+01 1.25520E+01
          1.18522E+01 1.12208E+01 1.06458E+01 1.01240E+01 9.65085E+00
          9.22296E+00 8.83616E+00 8.48541E+00 8.16352E+00 7.85942E+00
          7.56258E+00 7.26544E+00 6.95411E+00 6.59900E+00 6.13147E+00
          5.42015E+00 4.88887E+00 4.13070E+00 3.23390E+00 1.80084E+00
          1.29036E+00 7.68450E-01 6.88960E-01 6.30650E-01 6.26551E-01
          6.23371E-01 6.22276E-01                                     1.485E+01
 5.00E+07 1.53366E+01 1.42146E+01 1.33386E+01 1.28639E+01 1.25825E+01
          1.19063E+01 1.12954E+01 1.07390E+01 1.02339E+01 9.77580E+00
          9.36141E+00 8.98766E+00 8.65128E+00 8.34758E+00 8.06917E+00
          7.80698E+00 7.54962E+00 7.27402E+00 6.94511E+00 6.50470E+00
          5.82298E+00 5.30021E+00 4.54073E+00 3.61175E+00 2.02905E+00
          1.42427E+00 8.02120E-01 7.07030E-01 6.30640E-01 6.23938E-01
          6.20983E-01 6.19911E-01                                     1.521E+01
 6.00E+07 1.53059E+01 1.41991E+01 1.33376E+01 1.28757E+01 1.26054E+01
          1.19468E+01 1.13494E+01 1.08044E+01 1.03097E+01 9.86205E+00
          9.45942E+00 9.09915E+00 8.77807E+00 8.49161E+00 8.23226E+00
          7.99117E+00 7.75762E+00 7.50927E+00 7.21065E+00 6.79985E+00
          6.14799E+00 5.64090E+00 4.88620E+00 3.93486E+00 2.23804E+00
          1.55781E+00 8.37220E-01 7.22500E-01 6.31240E-01 6.24061E-01
          6.19766E-01 6.18340E-01                                     1.549E+01
 8.00E+07 1.52616E+01 1.41810E+01 1.33419E+01 1.28962E+01 1.26382E+01
          1.20011E+01 1.14206E+01 1.08904E+01 1.04094E+01 9.97627E+00
          9.59036E+00 9.24955E+00 8.95086E+00 8.68983E+00 8.45890E+00
          8.24947E+00 8.05185E+00 7.84494E+00 7.59457E+00 7.23992E+00
          6.65110E+00 6.17481E+00 5.44065E+00 4.47296E+00 2.61356E+00
          1.80288E+00 9.06520E-01 7.59600E-01 6.35020E-01 6.23445E-01
          6.17485E-01 6.16333E-01                                     1.589E+01
 1.00E+08 1.52356E+01 1.41732E+01 1.33489E+01 1.29124E+01 1.26605E+01
          1.20357E+01 1.14657E+01 1.09455E+01 1.04744E+01 1.00516E+01
          9.67699E+00 9.34876E+00 9.06431E+00 8.81962E+00 8.60762E+00
          8.42040E+00 8.24922E+00 8.07415E+00 7.86252E+00 7.55526E+00
          7.02357E+00 6.57808E+00 5.87013E+00 4.90411E+00 2.94174E+00
          2.03010E+00 9.73570E-01 7.96760E-01 6.40370E-01 6.24130E-01
          6.16238E-01 6.15112E-01                                     1.617E+01
 1.50E+08 1.51950E+01 1.41654E+01 1.33658E+01 1.29410E+01 1.26946E+01
          1.20849E+01 1.15293E+01 1.10243E+01 1.05689E+01 1.01623E+01
          9.80440E+00 9.49394E+00 9.22923E+00 9.00744E+00 8.82314E+00
          8.67031E+00 8.54226E+00 8.42155E+00 8.27909E+00 8.06110E+00
          7.64527E+00 7.26818E+00 6.62882E+00 5.69832E+00 3.61506E+00
          2.52869E+00 1.13119E+00 8.86980E-01 6.56980E-01 6.29045E-01
          6.14979E-01 6.13434E-01                                     1.660E+01
 2.00E+08 1.51304E+01 1.41446E+01 1.33756E+01 1.29597E+01 1.27123E+01
          1.21098E+01 1.15617E+01 1.10652E+01 1.06188E+01 1.02217E+01
          9.87356E+00 9.57350E+00 9.32021E+00 9.11138E+00 8.94242E+00
          8.80839E+00 8.70436E+00 8.61564E+00 8.51684E+00 8.35894E+00
          8.02872E+00 7.70953E+00 7.14115E+00 6.26905E+00 4.14250E+00
          2.93509E+00 1.27742E+00 9.76700E-01 6.76460E-01 6.34079E-01
          6.14920E-01 6.12610E-01                                     1.686E+01
 3.00E+08 1.49461E+01 1.40740E+01 1.33824E+01 1.29851E+01 1.27296E+01
          1.21360E+01 1.15962E+01 1.11081E+01 1.06704E+01 1.02824E+01
          9.94384E+00 9.65446E+00 9.41322E+00 9.21862E+00 9.06705E+00
          8.95507E+00 8.87978E+00 8.82976E+00 8.78475E+00 8.70437E+00
          8.49079E+00 8.25245E+00 7.78555E+00 7.01499E+00 4.93766E+00
          3.60637E+00 1.54091E+00 1.13725E+00 7.15610E-01 6.51672E-01
          6.16249E-01 6.11755E-01                                     1.716E+01
 4.00E+08 1.47851E+01 1.40098E+01 1.33837E+01 1.30013E+01 1.27376E+01
          1.21492E+01 1.16141E+01 1.11303E+01 1.06967E+01 1.03129E+01
          9.97869E+00 9.69424E+00 9.45886E+00 9.27167E+00 9.13004E+00
          9.03149E+00 8.97388E+00 8.94658E+00 8.93205E+00 8.89841E+00
          8.76233E+00 8.58058E+00 8.18638E+00 7.48955E+00 5.50453E+00
          4.14827E+00 1.78080E+00 1.28188E+00 7.53290E-01 6.73174E-01
          6.16852E-01 6.11328E-01                                     1.733E+01
 5.00E+08 1.46668E+01 1.39628E+01 1.33850E+01 1.30134E+01 1.27430E+01
          1.21568E+01 1.16231E+01 1.11410E+01 1.07100E+01 1.03296E+01
          1.00000E+01 9.72080E+00 9.49034E+00 9.30750E+00 9.17087E+00
          9.07918E+00 9.03109E+00 9.01708E+00 9.02251E+00 9.02277E+00
          8.93907E+00 8.79280E+00 8.45816E+00 7.84848E+00 5.97191E+00
          4.56907E+00 1.98884E+00 1.41969E+00 7.92920E-01 6.91433E-01
          6.22223E-01 6.11206E-01                                     1.744E+01
 6.00E+08 1.45841E+01 1.39298E+01 1.33856E+01 1.30217E+01 1.27471E+01
          1.21626E+01 1.16301E+01 1.11496E+01 1.07201E+01 1.03417E+01
          1.00140E+01 9.73705E+00 9.50986E+00 9.33157E+00 9.19998E+00
          9.11333E+00 9.07110E+00 9.06576E+00 9.08484E+00 9.10573E+00
          9.06154E+00 8.95234E+00 8.67060E+00 8.10927E+00 6.30097E+00
          4.94118E+00 2.20447E+00 1.54958E+00 8.29290E-01 7.12006E-01
          6.21521E-01 6.10840E-01                                     1.752E+01
 8.00E+08 1.44821E+01 1.38891E+01 1.33863E+01 1.30316E+01 1.27513E+01
          1.21692E+01 1.16389E+01 1.11606E+01 1.07338E+01 1.03581E+01
          1.00335E+01 9.75979E+00 9.53634E+00 9.36232E+00 9.23597E+00
          9.15596E+00 9.12252E+00 9.12933E+00 9.16644E+00 9.21617E+00
          9.22438E+00 9.16098E+00 8.95401E+00 8.49018E+00 6.84194E+00
          5.51917E+00 2.59060E+00 1.78820E+00 9.01170E-01 7.51259E-01
          6.27991E-01 6.10840E-01                                     1.762E+01
 1.00E+09 1.44189E+01 1.38640E+01 1.33870E+01 1.30376E+01 1.27537E+01
          1.21732E+01 1.16444E+01 1.11678E+01 1.07426E+01 1.03685E+01
          1.00457E+01 9.77385E+00 9.55259E+00 9.38128E+00 9.25817E+00
          9.18226E+00 9.15418E+00 9.16852E+00 9.21684E+00 9.28483E+00
          9.32698E+00 9.29433E+00 9.14054E+00 8.75086E+00 7.24046E+00
          5.96647E+00 2.92759E+00 2.00444E+00 9.69660E-01 7.89612E-01
          6.34705E-01 6.10840E-01                                     1.770E+01
 1.50E+09 1.43235E+01 1.38262E+01 1.33878E+01 1.30464E+01 1.27566E+01
          1.21783E+01 1.16520E+01 1.11777E+01 1.07547E+01 1.03829E+01
          1.00623E+01 9.79281E+00 9.57455E+00 9.40698E+00 9.28843E+00
          9.21812E+00 9.19741E+00 9.22206E+00 9.28586E+00 9.37944E+00
          9.46998E+00 9.48250E+00 9.41155E+00 9.14717E+00 7.90502E+00
          6.75549E+00 3.61983E+00 2.48690E+00 1.12895E+00 8.81516E-01
          6.53687E-01 6.10352E-01                                     1.780E+01
 2.00E+09 1.42691E+01 1.38045E+01 1.33881E+01 1.30511E+01 1.27578E+01
          1.21806E+01 1.16555E+01 1.11824E+01 1.07605E+01 1.03901E+01
          1.00712E+01 9.80347E+00 9.58629E+00 9.41931E+00 9.30241E+00
          9.23599E+00 9.22085E+00 9.25098E+00 9.31983E+00 9.42497E+00
          9.55002E+00 9.59321E+00 9.55443E+00 9.33479E+00 8.33347E+00
          7.35674E+00 4.13044E+00 2.87800E+00 1.27720E+00 9.77905E-01
          6.74438E-01 6.10107E-01                                     1.786E+01
 3.00E+09 1.42097E+01 1.37807E+01 1.33882E+01 1.30563E+01 1.27595E+01
          1.21834E+01 1.16593E+01 1.11870E+01 1.07661E+01 1.03967E+01
          1.00790E+01 9.81278E+00 9.59729E+00 9.43234E+00 9.31787E+00
          9.25454E+00 9.24355E+00 9.27942E+00 9.35668E+00 9.47516E+00
          9.62651E+00 9.69644E+00 9.70908E+00 9.57438E+00 8.82532E+00
          8.04150E+00 4.93872E+00 3.54887E+00 1.54142E+00 1.14276E+00
          7.13135E-01 6.10352E-01                                     1.792E+01
 4.00E+09 1.41780E+01 1.37681E+01 1.33884E+01 1.30593E+01 1.27607E+01
          1.21852E+01 1.16614E+01 1.11893E+01 1.07688E+01 1.03996E+01
          1.00821E+01 9.81633E+00 9.60227E+00 9.43963E+00 9.32705E+00
          9.26439E+00 9.25384E+00 9.29244E+00 9.37688E+00 9.50506E+00
          9.66205E+00 9.73730E+00 9.78747E+00 9.73932E+00 9.12474E+00
          8.36752E+00 5.55305E+00 4.12801E+00 1.77648E+00 1.27927E+00
          7.54181E-01 6.10474E-01                                     1.796E+01
 5.00E+09 1.41591E+01 1.37607E+01 1.33888E+01 1.30612E+01 1.27613E+01
          1.21858E+01 1.16622E+01 1.11904E+01 1.07701E+01 1.04014E+01
          1.00845E+01 9.81931E+00 9.60582E+00 9.44367E+00 9.33172E+00
          9.26999E+00 9.26077E+00 9.30119E+00 9.38825E+00 9.52069E+00
          9.68657E+00 9.77051E+00 9.83566E+00 9.81751E+00 9.32201E+00
          8.65639E+00 6.00206E+00 4.56211E+00 2.01578E+00 1.41925E+00
          7.92770E-01 6.10107E-01                                     1.798E+01
 6.00E+09 1.41458E+01 1.37555E+01 1.33890E+01 1.30624E+01 1.27616E+01
          1.21862E+01 1.16627E+01 1.11912E+01 1.07711E+01 1.04027E+01
          1.00861E+01 9.82134E+00 9.60819E+00 9.44640E+00 9.33490E+00
          9.27377E+00 9.26541E+00 9.30705E+00 9.39591E+00 9.53121E+00
          9.70312E+00 9.79308E+00 9.86838E+00 9.87067E+00 9.46250E+00
          8.86901E+00 6.36152E+00 4.92746E+00 2.24805E+00 1.55060E+00
          8.30261E-01 6.10352E-01                                     1.799E+01
 8.00E+09 1.41277E+01 1.37483E+01 1.33890E+01 1.30639E+01 1.27619E+01
          1.21868E+01 1.16636E+01 1.11923E+01 1.07728E+01 1.04047E+01
          1.00884E+01 9.82382E+00 9.61100E+00 9.44974E+00 9.33889E+00
          9.27854E+00 9.27119E+00 9.31431E+00 9.40545E+00 9.54441E+00
          9.72375E+00 9.82115E+00 9.90980E+00 9.93892E+00 9.64883E+00
          9.16182E+00 6.90728E+00 5.51398E+00 2.65391E+00 1.83728E+00
          9.01794E-01 6.11328E-01                                     1.802E+01
 1.00E+10 1.41163E+01 1.37420E+01 1.33862E+01 1.30620E+01 1.27598E+01
          1.21869E+01 1.16659E+01 1.11958E+01 1.07765E+01 1.04078E+01
          1.00904E+01 9.82474E+00 9.61123E+00 9.45001E+00 9.33983E+00
          9.28071E+00 9.27510E+00 9.32026E+00 9.41308E+00 9.55148E+00
          9.73300E+00 9.83801E+00 9.93678E+00 9.98223E+00 9.76990E+00
          9.35017E+00 7.29826E+00 5.97697E+00 3.00403E+00 2.08252E+00
          9.70459E-01 6.10352E-01                                     1.803E+01


==> anc/colstop/sbethe/sdbase/pdebr19.p08 <==
 19
 1.00E+03 2.80243E+00 2.83397E+00 2.86462E+00 2.89369E+00 2.92134E+00
          2.97325E+00 3.02017E+00 3.06224E+00 3.10001E+00 3.13465E+00
          3.16785E+00 3.20018E+00 3.23207E+00 3.26420E+00 3.29810E+00
          3.33488E+00 3.37393E+00 3.41325E+00 3.45050E+00 3.48444E+00
          3.51326E+00 3.52555E+00 3.53837E+00 3.54990E+00 3.56366E+00
          3.56738E+00 3.57033E+00 3.57069E+00 3.57102E+00 3.57105E+00
          3.57109E+00 3.57109E+00                                     2.787E+00
 1.50E+03 3.44284E+00 3.46786E+00 3.49229E+00 3.51571E+00 3.53834E+00
          3.58208E+00 3.62320E+00 3.66138E+00 3.69630E+00 3.72769E+00
          3.75539E+00 3.77946E+00 3.80040E+00 3.81914E+00 3.83785E+00
          3.85855E+00 3.88171E+00 3.90769E+00 3.93672E+00 3.96832E+00
          4.00066E+00 4.01522E+00 4.02542E+00 4.02934E+00 4.03587E+00
          4.03887E+00 4.03956E+00 4.03947E+00 4.03964E+00 4.03961E+00
          4.03982E+00 4.03970E+00                                     3.268E+00
 2.00E+03 3.94173E+00 3.96632E+00 3.99004E+00 4.01227E+00 4.03333E+00
          4.07308E+00 4.10889E+00 4.14038E+00 4.16717E+00 4.18896E+00
          4.20561E+00 4.21726E+00 4.22467E+00 4.22922E+00 4.23374E+00
          4.24098E+00 4.25167E+00 4.26656E+00 4.28629E+00 4.31062E+00
          4.33785E+00 4.35016E+00 4.35648E+00 4.35555E+00 4.35779E+00
          4.36031E+00 4.35984E+00 4.35953E+00 4.35964E+00 4.35960E+00
          4.35984E+00 4.35969E+00                                     3.632E+00
 3.00E+03 4.67898E+00 4.71631E+00 4.75076E+00 4.78012E+00 4.80494E+00
          4.84380E+00 4.86752E+00 4.87710E+00 4.87467E+00 4.86405E+00
          4.85015E+00 4.83452E+00 4.81810E+00 4.80223E+00 4.78899E+00
          4.78023E+00 4.77571E+00 4.77370E+00 4.77279E+00 4.77416E+00
          4.77895E+00 4.78169E+00 4.78182E+00 4.77899E+00 4.77605E+00
          4.77524E+00 4.77437E+00 4.77425E+00 4.77417E+00 4.77415E+00
          4.77417E+00 4.77416E+00                                     4.160E+00
 4.00E+03 5.22633E+00 5.27875E+00 5.32467E+00 5.35916E+00 5.38361E+00
          5.41064E+00 5.41335E+00 5.40065E+00 5.37640E+00 5.34485E+00
          5.31123E+00 5.27685E+00 5.24200E+00 5.20749E+00 5.17472E+00
          5.14531E+00 5.11980E+00 5.09847E+00 5.08164E+00 5.06975E+00
          5.06009E+00 5.05361E+00 5.04603E+00 5.03932E+00 5.03265E+00
          5.03085E+00 5.02937E+00 5.02919E+00 5.02905E+00 5.02902E+00
          5.02901E+00 5.02902E+00                                     4.531E+00
 5.00E+03 5.65681E+00 5.72085E+00 5.77541E+00 5.81331E+00 5.83663E+00
          5.85222E+00 5.83558E+00 5.80198E+00 5.75709E+00 5.70628E+00
          5.65578E+00 5.60583E+00 5.55433E+00 5.50135E+00 5.45051E+00
          5.40530E+00 5.36577E+00 5.33033E+00 5.29808E+00 5.27143E+00
          5.24881E+00 5.23578E+00 5.22205E+00 5.21124E+00 5.20156E+00
          5.19905E+00 5.19704E+00 5.19679E+00 5.19660E+00 5.19656E+00
          5.19655E+00 5.19656E+00                                     4.808E+00
 6.00E+03 6.02678E+00 6.07763E+00 6.12194E+00 6.15473E+00 6.17715E+00
          6.19737E+00 6.18413E+00 6.14124E+00 6.07546E+00 5.99747E+00
          5.92002E+00 5.84643E+00 5.77731E+00 5.71342E+00 5.65455E+00
          5.60075E+00 5.55131E+00 5.50381E+00 5.45672E+00 5.41344E+00
          5.37816E+00 5.36283E+00 5.34483E+00 5.32832E+00 5.31634E+00
          5.31351E+00 5.31081E+00 5.31048E+00 5.31026E+00 5.31021E+00
          5.31024E+00 5.31021E+00                                     5.022E+00
 8.00E+03 6.59068E+00 6.63979E+00 6.68093E+00 6.70801E+00 6.72260E+00
          6.72265E+00 6.68348E+00 6.61024E+00 6.51165E+00 6.40094E+00
          6.29352E+00 6.19325E+00 6.10051E+00 6.01549E+00 5.93693E+00
          5.86374E+00 5.79478E+00 5.72685E+00 5.65807E+00 5.59323E+00
          5.53850E+00 5.51467E+00 5.48895E+00 5.46696E+00 5.44949E+00
          5.44536E+00 5.44170E+00 5.44127E+00 5.44093E+00 5.44087E+00
          5.44087E+00 5.44086E+00                                     5.329E+00
 1.00E+04 7.02235E+00 7.06451E+00 7.09778E+00 7.11542E+00 7.11937E+00
          7.09614E+00 7.03124E+00 6.93081E+00 6.80474E+00 6.66772E+00
          6.53658E+00 6.41526E+00 6.30411E+00 6.20273E+00 6.10915E+00
          6.02135E+00 5.93775E+00 5.85436E+00 5.76886E+00 5.68725E+00
          5.61738E+00 5.58698E+00 5.55542E+00 5.52925E+00 5.50672E+00
          5.50137E+00 5.49682E+00 5.49627E+00 5.49583E+00 5.49576E+00
          5.49575E+00 5.49575E+00                                     5.533E+00
 1.50E+04 7.76382E+00 7.81075E+00 7.83945E+00 7.83637E+00 7.80677E+00
          7.69699E+00 7.54029E+00 7.36803E+00 7.19071E+00 7.01667E+00
          6.85489E+00 6.70485E+00 6.56372E+00 6.42872E+00 6.30088E+00
          6.18021E+00 6.06600E+00 5.95562E+00 5.84715E+00 5.74266E+00
          5.64568E+00 5.60097E+00 5.55807E+00 5.52542E+00 5.49267E+00
          5.48477E+00 5.47853E+00 5.47771E+00 5.47710E+00 5.47702E+00
          5.47696E+00 5.47696E+00                                     5.818E+00
 2.00E+04 8.28566E+00 8.30507E+00 8.30507E+00 8.27139E+00 8.21040E+00
          8.03981E+00 7.82683E+00 7.60503E+00 7.38425E+00 7.17114E+00
          6.97275E+00 6.78965E+00 6.62127E+00 6.46491E+00 6.31913E+00
          6.18094E+00 6.04957E+00 5.92269E+00 5.79855E+00 5.67866E+00
          5.56579E+00 5.51278E+00 5.46125E+00 5.42173E+00 5.38294E+00
          5.37346E+00 5.36593E+00 5.36495E+00 5.36423E+00 5.36413E+00
          5.36405E+00 5.36404E+00                                     5.945E+00
 3.00E+04 9.01644E+00 8.94473E+00 8.86267E+00 8.76290E+00 8.65006E+00
          8.40410E+00 8.13108E+00 7.83964E+00 7.54150E+00 7.25195E+00
          6.98590E+00 6.74733E+00 6.53532E+00 6.34604E+00 6.17584E+00
          6.01892E+00 5.87181E+00 5.72723E+00 5.58022E+00 5.43731E+00
          5.30689E+00 5.24606E+00 5.18297E+00 5.13151E+00 5.08694E+00
          5.07603E+00 5.06678E+00 5.06568E+00 5.06481E+00 5.06466E+00
          5.06462E+00 5.06458E+00                                     6.019E+00
 4.00E+04 9.48705E+00 9.36508E+00 9.23341E+00 9.08538E+00 8.92649E+00
          8.59701E+00 8.25122E+00 7.89738E+00 7.54633E+00 7.21197E+00
          6.90728E+00 6.63538E+00 6.39492E+00 6.18051E+00 5.98744E+00
          5.80980E+00 5.64385E+00 5.48319E+00 5.32326E+00 5.16864E+00
          5.02558E+00 4.95814E+00 4.88877E+00 4.83301E+00 4.78520E+00
          4.77352E+00 4.76365E+00 4.76248E+00 4.76154E+00 4.76138E+00
          4.76134E+00 4.76129E+00                                     6.010E+00
 5.00E+04 9.83168E+00 9.66629E+00 9.49212E+00 9.30336E+00 9.10610E+00
          8.70815E+00 8.30389E+00 7.90101E+00 7.50923E+00 7.14055E+00
          6.80688E+00 6.51001E+00 6.24797E+00 6.01390E+00 5.80173E+00
          5.60580E+00 5.42229E+00 5.24640E+00 5.07471E+00 4.90999E+00
          4.75685E+00 4.68501E+00 4.61307E+00 4.55673E+00 4.50701E+00
          4.49493E+00 4.48495E+00 4.48376E+00 4.48280E+00 4.48266E+00
          4.48259E+00 4.48255E+00                                     5.975E+00
 6.00E+04 1.00987E+01 9.89544E+00 9.68440E+00 9.46071E+00 9.23093E+00
          8.77572E+00 8.32333E+00 7.88082E+00 7.45667E+00 7.06085E+00
          6.70441E+00 6.38828E+00 6.10913E+00 5.85908E+00 5.63048E+00
          5.41809E+00 5.21821E+00 5.02796E+00 4.84530E+00 4.67140E+00
          4.50969E+00 4.43468E+00 4.36206E+00 4.30698E+00 4.25603E+00
          4.24373E+00 4.23392E+00 4.23275E+00 4.23176E+00 4.23164E+00
          4.23154E+00 4.23153E+00                                     5.934E+00
 8.00E+04 1.05891E+01 1.02756E+01 9.96275E+00 9.65241E+00 9.35030E+00
          8.78515E+00 8.26214E+00 7.77858E+00 7.33199E+00 6.91917E+00
          6.53917E+00 6.19283E+00 5.87703E+00 5.58711E+00 5.31985E+00
          5.07494E+00 4.85031E+00 4.64517E+00 4.45673E+00 4.27364E+00
          4.08809E+00 3.99963E+00 3.92379E+00 3.87569E+00 3.82434E+00
          3.81050E+00 3.80116E+00 3.80030E+00 3.79924E+00 3.79901E+00
          3.79906E+00 3.79899E+00                                     5.850E+00
 1.00E+05 1.08553E+01 1.04938E+01 1.01350E+01 9.78208E+00 9.44090E+00
          8.80710E+00 8.22651E+00 7.69453E+00 7.20745E+00 6.76166E+00
          6.35487E+00 5.98736E+00 5.65401E+00 5.34874E+00 5.06641E+00
          4.80566E+00 4.56498E+00 4.34252E+00 4.13585E+00 3.93572E+00
          3.73720E+00 3.64448E+00 3.56630E+00 3.51779E+00 3.46540E+00
          3.45097E+00 3.44200E+00 3.44126E+00 3.44018E+00 3.43997E+00
          3.43992E+00 3.43991E+00                                     5.776E+00
 1.50E+05 1.12638E+01 1.08099E+01 1.03640E+01 9.93305E+00 9.52201E+00
          8.76661E+00 8.08658E+00 7.47286E+00 6.91819E+00 6.41888E+00
          5.97193E+00 5.57224E+00 5.21265E+00 4.88470E+00 4.58009E+00
          4.29466E+00 4.02926E+00 3.78024E+00 3.54498E+00 3.31695E+00
          3.09419E+00 2.99054E+00 2.90152E+00 2.84469E+00 2.78885E+00
          2.77584E+00 2.76642E+00 2.76542E+00 2.76451E+00 2.76438E+00
          2.76421E+00 2.76424E+00                                     5.632E+00
 2.00E+05 1.15091E+01 1.09746E+01 1.04555E+01 9.96411E+00 9.50287E+00
          8.66573E+00 7.92511E+00 7.26806E+00 6.68312E+00 6.16185E+00
          5.69902E+00 5.28599E+00 4.91320E+00 4.57089E+00 4.24840E+00
          3.94032E+00 3.65037E+00 3.38047E+00 3.12983E+00 2.89271E+00
          2.66577E+00 2.55795E+00 2.45616E+00 2.38384E+00 2.32752E+00
          2.31516E+00 2.30518E+00 2.30405E+00 2.30313E+00 2.30297E+00
          2.30292E+00 2.30287E+00                                     5.542E+00
 3.00E+05 1.18983E+01 1.12255E+01 1.05846E+01 9.99983E+00 9.46639E+00
          8.51673E+00 7.69918E+00 6.99172E+00 6.37779E+00 5.83725E+00
          5.35474E+00 4.92085E+00 4.52637E+00 4.16281E+00 3.82136E+00
          3.49706E+00 3.19187E+00 2.90904E+00 2.64503E+00 2.39225E+00
          2.14690E+00 2.02907E+00 1.91828E+00 1.83953E+00 1.77657E+00
          1.76266E+00 1.75155E+00 1.75028E+00 1.74924E+00 1.74907E+00
          1.74899E+00 1.74895E+00                                     5.492E+00
 4.00E+05 1.21900E+01 1.14217E+01 1.06989E+01 1.00554E+01 9.47848E+00
          8.45799E+00 7.59329E+00 6.85388E+00 6.22051E+00 5.66747E+00
          5.17231E+00 4.72448E+00 4.31604E+00 3.93933E+00 3.58652E+00
          3.25292E+00 2.93923E+00 2.64772E+00 2.37683E+00 2.11595E+00
          1.86074E+00 1.73774E+00 1.62276E+00 1.54049E+00 1.47029E+00
          1.45451E+00 1.44215E+00 1.44071E+00 1.43950E+00 1.43934E+00
          1.43922E+00 1.43920E+00                                     5.545E+00
 5.00E+05 1.24372E+01 1.15991E+01 1.08179E+01 1.01349E+01 9.52962E+00
          8.45907E+00 7.56113E+00 6.79925E+00 6.15023E+00 5.58567E+00
          5.07958E+00 4.62034E+00 4.20071E+00 3.81371E+00 3.45203E+00
          3.11115E+00 2.79114E+00 2.49339E+00 2.21739E+00 1.95194E+00
          1.69052E+00 1.56349E+00 1.44356E+00 1.35609E+00 1.27953E+00
          1.26206E+00 1.24836E+00 1.24676E+00 1.24540E+00 1.24523E+00
          1.24510E+00 1.24508E+00                                     5.650E+00
 6.00E+05 1.26546E+01 1.17633E+01 1.09385E+01 1.02277E+01 9.60299E+00
          8.49509E+00 7.57163E+00 6.79329E+00 6.13161E+00 5.55640E+00
          5.04035E+00 4.57143E+00 4.14258E+00 3.74717E+00 3.37813E+00
          3.03098E+00 2.70546E+00 2.40236E+00 2.12110E+00 1.85183E+00
          1.58513E+00 1.45440E+00 1.32933E+00 1.23633E+00 1.15384E+00
          1.13476E+00 1.11969E+00 1.11793E+00 1.11643E+00 1.11623E+00
          1.11609E+00 1.11607E+00                                     5.782E+00
 8.00E+05 1.30236E+01 1.20585E+01 1.11744E+01 1.04282E+01 9.78023E+00
          8.62302E+00 7.66354E+00 6.86173E+00 6.18064E+00 5.58756E+00
          5.05496E+00 4.57093E+00 4.12827E+00 3.72021E+00 3.33954E+00
          2.98157E+00 2.64563E+00 2.33193E+00 2.03889E+00 1.75901E+00
          1.48091E+00 1.34278E+00 1.20790E+00 1.10456E+00 1.01017E+00
          9.87680E-01 9.69770E-01 9.67650E-01 9.65870E-01 9.65630E-01
          9.65470E-01 9.65411E-01                                     6.089E+00
 1.00E+06 1.33274E+01 1.23153E+01 1.13944E+01 1.06280E+01 9.96787E+00
          8.78230E+00 7.80143E+00 6.98320E+00 6.28750E+00 5.68054E+00
          5.13534E+00 4.64021E+00 4.18771E+00 3.77050E+00 3.38069E+00
          3.01317E+00 2.66708E+00 2.34226E+00 2.03640E+00 1.74226E+00
          1.45087E+00 1.30475E+00 1.16000E+00 1.04662E+00 9.39630E-01
          9.13490E-01 8.92610E-01 8.90130E-01 8.88040E-01 8.87780E-01
          8.87560E-01 8.87448E-01                                     6.414E+00
 1.50E+06 1.38961E+01 1.28149E+01 1.18421E+01 1.10517E+01 1.03804E+01
          9.16560E+00 8.16868E+00 7.32958E+00 6.61225E+00 5.98367E+00
          5.41856E+00 4.90519E+00 4.43557E+00 4.00145E+00 3.59376E+00
          3.20644E+00 2.83834E+00 2.48864E+00 2.15378E+00 1.82421E+00
          1.49380E+00 1.32531E+00 1.15273E+00 1.01172E+00 8.72100E-01
          8.36910E-01 8.08710E-01 8.05300E-01 8.02440E-01 8.02100E-01
          8.01770E-01 8.01738E-01                                     7.175E+00
 2.00E+06 1.42878E+01 1.31662E+01 1.21651E+01 1.13665E+01 1.06969E+01
          9.48191E+00 8.48968E+00 7.64768E+00 6.92381E+00 6.28653E+00
          5.71159E+00 5.18742E+00 4.70614E+00 4.25950E+00 3.83826E+00
          3.43608E+00 3.05147E+00 2.68300E+00 2.32568E+00 1.96664E+00
          1.59532E+00 1.40274E+00 1.19908E+00 1.02757E+00 8.55210E-01
          8.11400E-01 7.76180E-01 7.71920E-01 7.68340E-01 7.67870E-01
          7.67539E-01 7.67611E-01                                     7.823E+00
 3.00E+06 1.47843E+01 1.35967E+01 1.25536E+01 1.17529E+01 1.11053E+01
          9.94122E+00 8.98961E+00 8.17091E+00 7.45470E+00 6.81218E+00
          6.22120E+00 5.67595E+00 5.17577E+00 4.71529E+00 4.28223E+00
          3.86680E+00 3.46423E+00 3.06818E+00 2.67360E+00 2.27761E+00
          1.84403E+00 1.59271E+00 1.32356E+00 1.09333E+00 8.56700E-01
          7.96780E-01 7.48320E-01 7.42250E-01 7.37700E-01 7.36879E-01
          7.37034E-01 7.36565E-01                                     8.836E+00
 4.00E+06 1.48306E+01 1.37385E+01 1.27846E+01 1.20611E+01 1.14743E+01
          1.03746E+01 9.42536E+00 8.58398E+00 7.83642E+00 7.16876E+00
          6.57045E+00 6.03114E+00 5.54058E+00 5.08742E+00 4.65806E+00
          4.24187E+00 3.83385E+00 3.42710E+00 3.00982E+00 2.56001E+00
          2.05241E+00 1.76911E+00 1.46054E+00 1.18688E+00 8.75940E-01
          7.89550E-01 7.33120E-01 7.27960E-01 7.21670E-01 7.20430E-01
          7.21405E-01 7.19696E-01                                     9.599E+00
 5.00E+06 1.49727E+01 1.38723E+01 1.29220E+01 1.22210E+01 1.16646E+01
          1.06096E+01 9.68931E+00 8.86833E+00 8.13469E+00 7.47590E+00
          6.88251E+00 6.34518E+00 5.85450E+00 5.39984E+00 4.96825E+00
          4.54915E+00 4.13673E+00 3.72256E+00 3.29190E+00 2.81654E+00
          2.26215E+00 1.94328E+00 1.58674E+00 1.26833E+00 8.98670E-01
          7.93570E-01 7.23770E-01 7.17410E-01 7.10550E-01 7.09274E-01
          7.10342E-01 7.07825E-01                                     1.018E+01
 6.00E+06 1.50619E+01 1.39552E+01 1.30098E+01 1.23312E+01 1.18031E+01
          1.07853E+01 9.89161E+00 9.09027E+00 8.37111E+00 7.72263E+00
          7.13634E+00 6.60360E+00 6.11570E+00 5.66254E+00 5.23164E+00
          4.81247E+00 4.39859E+00 3.98040E+00 3.54073E+00 3.04616E+00
          2.45422E+00 2.10559E+00 1.70797E+00 1.34778E+00 9.24030E-01
          8.01270E-01 7.17340E-01 7.09490E-01 7.02150E-01 7.00947E-01
          7.02011E-01 6.98730E-01                                     1.066E+01
 8.00E+06 1.51588E+01 1.40449E+01 1.31104E+01 1.24712E+01 1.19906E+01
          1.10313E+01 1.01833E+01 9.41721E+00 8.72555E+00 8.09834E+00
          7.52838E+00 7.00816E+00 6.52986E+00 6.08419E+00 5.65929E+00
          5.24463E+00 4.83297E+00 4.41291E+00 3.96365E+00 3.44351E+00
          2.79592E+00 2.40048E+00 1.93495E+00 1.49988E+00 9.78380E-01
          8.22940E-01 7.10040E-01 6.98640E-01 6.90160E-01 6.89098E-01
          6.89880E-01 6.85669E-01                                     1.139E+01
 1.00E+07 1.52026E+01 1.40870E+01 1.31633E+01 1.25547E+01 1.21100E+01
          1.11958E+01 1.03842E+01 9.64770E+00 8.98025E+00 8.37290E+00
          7.81937E+00 7.31285E+00 6.84615E+00 6.41051E+00 5.99442E+00
          5.58737E+00 5.18158E+00 4.76449E+00 4.31262E+00 3.77821E+00
          3.09292E+00 2.66280E+00 2.14384E+00 1.64425E+00 1.03475E+00
          8.49300E-01 7.07330E-01 6.91910E-01 6.81900E-01 6.81004E-01
          6.81183E-01 6.77002E-01                                     1.193E+01
 1.50E+07 1.52322E+01 1.41234E+01 1.32226E+01 1.26620E+01 1.22726E+01
          1.14367E+01 1.06889E+01 1.00069E+01 9.38614E+00 8.81937E+00
          8.30149E+00 7.82675E+00 7.38885E+00 6.97973E+00 6.58830E+00
          6.20401E+00 5.81849E+00 5.41763E+00 4.97416E+00 4.43064E+00
          3.69704E+00 3.21318E+00 2.60183E+00 1.98062E+00 1.17689E+00
          9.24150E-01 7.10730E-01 6.84450E-01 6.69140E-01 6.68438E-01
          6.67542E-01 6.63452E-01                                     1.287E+01
 2.00E+07 1.52311E+01 1.41291E+01 1.32432E+01 1.27106E+01 1.23535E+01
          1.15671E+01 1.08604E+01 1.02151E+01 9.62724E+00 9.09051E+00
          8.60038E+00 8.15174E+00 7.73868E+00 7.35352E+00 6.98524E+00
          6.62327E+00 6.25915E+00 5.87828E+00 5.45169E+00 4.91681E+00
          4.16914E+00 3.65813E+00 2.98993E+00 2.28174E+00 1.31438E+00
          1.00215E+00 7.21200E-01 6.84010E-01 6.61950E-01 6.61148E-01
          6.59363E-01 6.56067E-01                                     1.348E+01
 3.00E+07 1.52212E+01 1.41243E+01 1.32539E+01 1.27535E+01 1.24342E+01
          1.17058E+01 1.10490E+01 1.04498E+01 9.90472E+00 9.40865E+00
          8.95772E+00 8.54741E+00 8.17239E+00 7.82526E+00 7.49503E+00
          7.17109E+00 6.84541E+00 6.50355E+00 6.11572E+00 5.61493E+00
          4.87944E+00 4.35005E+00 3.62162E+00 2.79891E+00 1.56933E+00
          1.15449E+00 7.50530E-01 6.92590E-01 6.54700E-01 6.52830E-01
          6.49910E-01 6.48163E-01                                     1.426E+01
 4.00E+07 1.52113E+01 1.41187E+01 1.32581E+01 1.27759E+01 1.24774E+01
          1.17813E+01 1.11531E+01 1.05812E+01 1.00623E+01 9.59197E+00
          9.16684E+00 8.78272E+00 8.43457E+00 8.11528E+00 7.81386E+00
          7.51981E+00 7.22575E+00 6.91791E+00 6.56695E+00 6.10466E+00
          5.40030E+00 4.87344E+00 4.12064E+00 3.22951E+00 1.80558E+00
          1.29882E+00 7.84210E-01 7.06860E-01 6.51810E-01 6.48220E-01
          6.44760E-01 6.43929E-01                                     1.477E+01
 5.00E+07 1.51930E+01 1.41103E+01 1.32614E+01 1.27935E+01 1.25097E+01
          1.18368E+01 1.12286E+01 1.06745E+01 1.01717E+01 9.71584E+00
          9.30362E+00 8.93210E+00 8.59800E+00 8.29672E+00 8.02087E+00
          7.76147E+00 7.50701E+00 7.23420E+00 6.90822E+00 6.47259E+00
          5.79917E+00 5.28182E+00 4.52828E+00 3.60500E+00 2.03193E+00
          1.43157E+00 8.16700E-01 7.24020E-01 6.51500E-01 6.45450E-01
          6.42185E-01 6.41308E-01                                     1.513E+01
 6.00E+07 1.51649E+01 1.40971E+01 1.32621E+01 1.28066E+01 1.25334E+01
          1.18776E+01 1.12826E+01 1.07398E+01 1.02472E+01 9.80162E+00
          9.40101E+00 9.04274E+00 8.72368E+00 8.43927E+00 8.18208E+00
          7.94332E+00 7.71227E+00 7.46655E+00 7.17097E+00 6.76480E+00
          6.12075E+00 5.61908E+00 4.87095E+00 3.92627E+00 2.23980E+00
          1.56394E+00 8.50680E-01 7.38710E-01 6.51870E-01 6.45250E-01
          6.40911E-01 6.39549E-01                                     1.540E+01
 8.00E+07 1.51523E+01 1.41000E+01 1.32780E+01 1.28315E+01 1.25653E+01
          1.19240E+01 1.13437E+01 1.08171E+01 1.03416E+01 9.91456E+00
          9.53371E+00 9.19643E+00 8.89949E+00 8.63797E+00 8.40373E+00
          8.18893E+00 7.98817E+00 7.78915E+00 7.56078E+00 7.22181E+00
          6.62411E+00 6.14204E+00 5.41792E+00 4.46412E+00 2.60765E+00
          1.80875E+00 9.18710E-01 7.74710E-01 6.55200E-01 6.43990E-01
          6.38257E-01 6.37276E-01                                     1.579E+01
 1.00E+08 1.51293E+01 1.40939E+01 1.32856E+01 1.28476E+01 1.25872E+01
          1.19578E+01 1.13883E+01 1.08719E+01 1.04070E+01 9.99070E+00
          9.62125E+00 9.29630E+00 9.01305E+00 8.76714E+00 8.55105E+00
          8.35773E+00 8.18284E+00 8.01546E+00 7.82616E+00 7.53453E+00
          6.99242E+00 6.54054E+00 5.84406E+00 4.89326E+00 2.93231E+00
          2.03481E+00 9.84530E-01 8.10890E-01 6.60060E-01 6.44281E-01
          6.36856E-01 6.35895E-01                                     1.607E+01
 1.50E+08 1.50608E+01 1.40676E+01 1.32927E+01 1.28738E+01 1.26246E+01
          1.20172E+01 1.14639E+01 1.09609E+01 1.05075E+01 1.01026E+01
          9.74616E+00 9.43685E+00 9.17306E+00 8.95200E+00 8.76837E+00
          8.61619E+00 8.48892E+00 8.36929E+00 8.22847E+00 8.01317E+00
          7.60223E+00 7.22955E+00 6.59750E+00 5.67641E+00 3.60840E+00
          2.52817E+00 1.13975E+00 8.98900E-01 6.75210E-01 6.48912E-01
          6.35353E-01 6.34064E-01                                     1.651E+01
 2.00E+08 1.49991E+01 1.40479E+01 1.33024E+01 1.28923E+01 1.26425E+01
          1.20427E+01 1.14969E+01 1.10024E+01 1.05580E+01 1.01625E+01
          9.81572E+00 9.51678E+00 9.26435E+00 9.05618E+00 8.88770E+00
          8.75401E+00 8.65028E+00 8.56198E+00 8.46395E+00 8.30769E+00
          7.98127E+00 7.66602E+00 7.10479E+00 6.24261E+00 4.13233E+00
          2.93112E+00 1.28469E+00 9.87710E-01 6.93780E-01 6.53008E-01
          6.35180E-01 6.33087E-01                                     1.676E+01
 3.00E+08 1.48244E+01 1.39813E+01 1.33095E+01 1.29174E+01 1.26602E+01
          1.20694E+01 1.15322E+01 1.10462E+01 1.06104E+01 1.02239E+01
          9.88676E+00 9.59841E+00 9.35801E+00 9.16397E+00 9.01269E+00
          8.90069E+00 8.82519E+00 8.77487E+00 8.72970E+00 8.64977E+00
          8.43848E+00 8.20311E+00 7.74227E+00 6.98116E+00 4.92223E+00
          3.59806E+00 1.54620E+00 1.14657E+00 7.31410E-01 6.69281E-01
          6.36429E-01 6.32141E-01                                     1.706E+01
 4.00E+08 1.46720E+01 1.39207E+01 1.33113E+01 1.29334E+01 1.26686E+01
          1.20831E+01 1.15505E+01 1.10688E+01 1.06371E+01 1.02549E+01
          9.92209E+00 9.63870E+00 9.40417E+00 9.21751E+00 9.07610E+00
          8.97740E+00 8.91933E+00 8.89132E+00 8.87601E+00 8.84218E+00
          8.70772E+00 8.52830E+00 8.13866E+00 7.44958E+00 5.48461E+00
          4.13782E+00 1.78481E+00 1.28942E+00 7.67750E-01 6.90144E-01
          6.36719E-01 6.31470E-01                                     1.723E+01
 5.00E+08 1.45601E+01 1.38765E+01 1.33129E+01 1.29452E+01 1.26743E+01
          1.20909E+01 1.15596E+01 1.10798E+01 1.06506E+01 1.02720E+01
          9.94385E+00 9.66571E+00 9.43609E+00 9.25374E+00 9.11722E+00
          9.02531E+00 8.97667E+00 8.96183E+00 8.96635E+00 8.96597E+00
          8.88274E+00 8.73795E+00 8.40732E+00 7.80569E+00 5.94896E+00
          4.55389E+00 1.99183E+00 1.42697E+00 8.06510E-01 7.07050E-01
          6.42227E-01 6.31470E-01                                     1.734E+01
 6.00E+08 1.44817E+01 1.38452E+01 1.33136E+01 1.29533E+01 1.26784E+01
          1.20969E+01 1.15670E+01 1.10886E+01 1.06612E+01 1.02844E+01
          9.95817E+00 9.68235E+00 9.45602E+00 9.27813E+00 9.14655E+00
          9.05970E+00 9.01698E+00 9.01080E+00 9.02876E+00 9.04846E+00
          9.00423E+00 8.89640E+00 8.61778E+00 8.06263E+00 6.27410E+00
          4.92521E+00 2.20622E+00 1.55542E+00 8.42040E-01 7.27226E-01
          6.41357E-01 6.31592E-01                                     1.742E+01
 8.00E+08 1.43851E+01 1.38068E+01 1.33145E+01 1.29630E+01 1.26829E+01
          1.21038E+01 1.15760E+01 1.11000E+01 1.06752E+01 1.03012E+01
          9.97804E+00 9.70554E+00 9.48295E+00 9.30939E+00 9.18307E+00
          9.10292E+00 9.06898E+00 9.07496E+00 9.11085E+00 9.15902E+00
          9.16607E+00 9.10314E+00 8.89825E+00 8.43947E+00 6.80965E+00
          5.49881E+00 2.58981E+00 1.79273E+00 9.12590E-01 7.65274E-01
          6.47156E-01 6.30371E-01                                     1.752E+01
 1.00E+09 1.43252E+01 1.37831E+01 1.33152E+01 1.29689E+01 1.26852E+01
          1.21077E+01 1.15817E+01 1.11074E+01 1.06842E+01 1.03119E+01
          9.99050E+00 9.71986E+00 9.49950E+00 9.32868E+00 9.20573E+00
          9.12970E+00 9.10116E+00 9.11468E+00 9.16182E+00 9.22809E+00
          9.26838E+00 9.23551E+00 9.08298E+00 8.69742E+00 7.20393E+00
          5.94244E+00 2.92474E+00 2.00790E+00 9.80001E-01 8.02704E-01
          6.53564E-01 6.31104E-01                                     1.760E+01
 1.50E+09 1.42347E+01 1.37473E+01 1.33161E+01 1.29774E+01 1.26883E+01
          1.21131E+01 1.15895E+01 1.11176E+01 1.06967E+01 1.03266E+01
          1.00074E+01 9.73921E+00 9.52188E+00 9.35500E+00 9.23677E+00
          9.16642E+00 9.14525E+00 9.16910E+00 9.23186E+00 9.32371E+00
          9.41168E+00 9.42301E+00 9.35189E+00 9.08977E+00 7.86108E+00
          6.72447E+00 3.61294E+00 2.48769E+00 1.13733E+00 8.92883E-01
          6.71631E-01 6.30615E-01                                     1.770E+01
 2.00E+09 1.41832E+01 1.37268E+01 1.33164E+01 1.29819E+01 1.26895E+01
          1.21154E+01 1.15931E+01 1.11223E+01 1.07026E+01 1.03339E+01
          1.00165E+01 9.75010E+00 9.53391E+00 9.36762E+00 9.25109E+00
          9.18468E+00 9.16921E+00 9.19855E+00 9.26633E+00 9.36982E+00
          9.49251E+00 9.53431E+00 9.49413E+00 9.27468E+00 8.28540E+00
          7.32242E+00 4.11960E+00 2.87459E+00 1.28433E+00 9.88251E-01
          6.91650E-01 6.30127E-01                                     1.776E+01
 3.00E+09 1.41270E+01 1.37042E+01 1.33165E+01 1.29869E+01 1.26912E+01
          1.21183E+01 1.15968E+01 1.11270E+01 1.07083E+01 1.03407E+01
          1.00246E+01 9.75968E+00 9.54521E+00 9.38097E+00 9.26693E+00
          9.20366E+00 9.19237E+00 9.22752E+00 9.30380E+00 9.42084E+00
          9.57012E+00 9.63862E+00 9.64915E+00 9.51267E+00 8.77137E+00
          8.00106E+00 4.92291E+00 3.54009E+00 1.54672E+00 1.15204E+00
          7.29248E-01 6.30127E-01                                     1.782E+01
 4.00E+09 1.40970E+01 1.36923E+01 1.33168E+01 1.29898E+01 1.26924E+01
          1.21200E+01 1.15989E+01 1.11294E+01 1.07110E+01 1.03436E+01
          1.00277E+01 9.76334E+00 9.55034E+00 9.38843E+00 9.27627E+00
          9.21372E+00 9.20294E+00 9.24098E+00 9.32449E+00 9.45131E+00
          9.60626E+00 9.68000E+00 9.72824E+00 9.67847E+00 9.06738E+00
          8.31971E+00 5.53421E+00 4.11679E+00 1.78046E+00 1.28702E+00
          7.68555E-01 6.30371E-01                                     1.786E+01
 5.00E+09 1.40789E+01 1.36852E+01 1.33170E+01 1.29915E+01 1.26929E+01
          1.21206E+01 1.15998E+01 1.11305E+01 1.07125E+01 1.03455E+01
          1.00302E+01 9.76636E+00 9.55391E+00 9.39255E+00 9.28109E+00
          9.21951E+00 9.21012E+00 9.25003E+00 9.33620E+00 9.46732E+00
          9.63121E+00 9.71371E+00 9.77695E+00 9.75689E+00 9.26287E+00
          8.60519E+00 5.97966E+00 4.54782E+00 2.01834E+00 1.42578E+00
          8.05939E-01 6.30371E-01                                     1.788E+01
 6.00E+09 1.40663E+01 1.36803E+01 1.33172E+01 1.29927E+01 1.26932E+01
          1.21210E+01 1.16003E+01 1.11313E+01 1.07135E+01 1.03469E+01
          1.00319E+01 9.76842E+00 9.55634E+00 9.39535E+00 9.28437E+00
          9.22344E+00 9.21497E+00 9.25613E+00 9.34412E+00 9.47812E+00
          9.64810E+00 9.73667E+00 9.81006E+00 9.81026E+00 9.40220E+00
          8.81543E+00 6.33596E+00 4.91042E+00 2.24801E+00 1.55652E+00
          8.42529E-01 6.30371E-01                                     1.790E+01
 8.00E+09 1.40493E+01 1.36735E+01 1.33173E+01 1.29942E+01 1.26937E+01
          1.21216E+01 1.16013E+01 1.11325E+01 1.07151E+01 1.03490E+01
          1.00342E+01 9.77099E+00 9.55923E+00 9.39878E+00 9.28847E+00
          9.22838E+00 9.22096E+00 9.26364E+00 9.35395E+00 9.49167E+00
          9.66917E+00 9.76528E+00 9.85229E+00 9.87943E+00 9.58725E+00
          9.10455E+00 6.87614E+00 5.49228E+00 2.65000E+00 1.84058E+00
          9.13391E-01 6.29395E-01                                     1.792E+01
 1.00E+10 1.40385E+01 1.36676E+01 1.33147E+01 1.29924E+01 1.26917E+01
          1.21218E+01 1.16036E+01 1.11360E+01 1.07188E+01 1.03520E+01
          1.00363E+01 9.77196E+00 9.55951E+00 9.39906E+00 9.28939E+00
          9.23051E+00 9.22484E+00 9.26963E+00 9.36168E+00 9.49893E+00
          9.67877E+00 9.78266E+00 9.87994E+00 9.92342E+00 9.70769E+00
          9.29094E+00 7.26223E+00 5.95134E+00 2.99740E+00 2.08307E+00
          9.80957E-01 6.28906E-01                                     1.793E+01


==> anc/colstop/sbethe/sdbase/pdebr20.p08 <==
 20
 1.00E+03 2.69700E+00 2.72804E+00 2.75826E+00 2.78703E+00 2.81450E+00
          2.86628E+00 2.91350E+00 2.95620E+00 2.99491E+00 3.03068E+00
          3.06508E+00 3.09866E+00 3.13179E+00 3.16515E+00 3.20018E+00
          3.23800E+00 3.27813E+00 3.31887E+00 3.35807E+00 3.39410E+00
          3.42462E+00 3.43767E+00 3.45148E+00 3.46414E+00 3.47948E+00
          3.48364E+00 3.48697E+00 3.48738E+00 3.48773E+00 3.48777E+00
          3.48782E+00 3.48783E+00                                     2.701E+00
 1.50E+03 3.32632E+00 3.35129E+00 3.37572E+00 3.39922E+00 3.42201E+00
          3.46622E+00 3.50807E+00 3.54724E+00 3.58342E+00 3.61636E+00
          3.64591E+00 3.67209E+00 3.69541E+00 3.71673E+00 3.73811E+00
          3.76147E+00 3.78728E+00 3.81590E+00 3.84760E+00 3.88209E+00
          3.91777E+00 3.93417E+00 3.94625E+00 3.95159E+00 3.95920E+00
          3.96228E+00 3.96320E+00 3.96314E+00 3.96332E+00 3.96331E+00
          3.96351E+00 3.96337E+00                                     3.180E+00
 2.00E+03 3.81988E+00 3.84451E+00 3.86834E+00 3.89080E+00 3.91217E+00
          3.95273E+00 3.98967E+00 4.02260E+00 4.05117E+00 4.07508E+00
          4.09421E+00 4.10865E+00 4.11918E+00 4.12704E+00 4.13499E+00
          4.14561E+00 4.15967E+00 4.17791E+00 4.20101E+00 4.22895E+00
          4.26026E+00 4.27479E+00 4.28340E+00 4.28418E+00 4.28748E+00
          4.28992E+00 4.28969E+00 4.28943E+00 4.28953E+00 4.28950E+00
          4.28973E+00 4.28958E+00                                     3.543E+00
 3.00E+03 4.55463E+00 4.59143E+00 4.62553E+00 4.65486E+00 4.67993E+00
          4.71995E+00 4.74573E+00 4.75813E+00 4.75914E+00 4.75232E+00
          4.74222E+00 4.73033E+00 4.71758E+00 4.70535E+00 4.69581E+00
          4.69085E+00 4.69023E+00 4.69227E+00 4.69554E+00 4.70135E+00
          4.71095E+00 4.71621E+00 4.71885E+00 4.71783E+00 4.71605E+00
          4.71545E+00 4.71478E+00 4.71467E+00 4.71460E+00 4.71459E+00
          4.71460E+00 4.71459E+00                                     4.075E+00
 4.00E+03 5.10195E+00 5.15357E+00 5.19906E+00 5.23377E+00 5.25898E+00
          5.28860E+00 5.29487E+00 5.28605E+00 5.26584E+00 5.23844E+00
          5.20905E+00 5.17888E+00 5.14815E+00 5.11765E+00 5.08899E+00
          5.06387E+00 5.04278E+00 5.02575E+00 5.01300E+00 5.00529E+00
          5.00042E+00 4.99658E+00 4.99154E+00 4.98660E+00 4.98132E+00
          4.97983E+00 4.97859E+00 4.97845E+00 4.97832E+00 4.97828E+00
          4.97828E+00 4.97828E+00                                     4.451E+00
 5.00E+03 5.54396E+00 5.59297E+00 5.63666E+00 5.67097E+00 5.69678E+00
          5.72799E+00 5.73128E+00 5.70943E+00 5.66768E+00 5.61455E+00
          5.56038E+00 5.50801E+00 5.45818E+00 5.41194E+00 5.36990E+00
          5.33277E+00 5.30002E+00 5.26950E+00 5.23977E+00 5.21370E+00
          5.19470E+00 5.18700E+00 5.17641E+00 5.16535E+00 5.15769E+00
          5.15584E+00 5.15394E+00 5.15371E+00 5.15355E+00 5.15351E+00
          5.15354E+00 5.15352E+00                                     4.733E+00
 6.00E+03 5.90398E+00 5.95563E+00 6.00097E+00 6.03516E+00 6.05927E+00
          6.08340E+00 6.07478E+00 6.03704E+00 5.97676E+00 5.90433E+00
          5.83221E+00 5.76367E+00 5.69933E+00 5.63999E+00 5.58554E+00
          5.53605E+00 5.49082E+00 5.44735E+00 5.40410E+00 5.36467E+00
          5.33349E+00 5.32034E+00 5.30457E+00 5.28983E+00 5.27942E+00
          5.27695E+00 5.27455E+00 5.27426E+00 5.27405E+00 5.27400E+00
          5.27404E+00 5.27402E+00                                     4.953E+00
 8.00E+03 6.47085E+00 6.52174E+00 6.56488E+00 6.59435E+00 6.61158E+00
          6.61729E+00 6.58429E+00 6.51753E+00 6.42550E+00 6.32120E+00
          6.21984E+00 6.12523E+00 6.03773E+00 5.95757E+00 5.88353E+00
          5.81460E+00 5.74960E+00 5.68533E+00 5.61990E+00 5.55830E+00
          5.50692E+00 5.48484E+00 5.46096E+00 5.44049E+00 5.42448E+00
          5.42071E+00 5.41733E+00 5.41692E+00 5.41661E+00 5.41655E+00
          5.41656E+00 5.41655E+00                                     5.270E+00
 1.00E+04 6.90539E+00 6.95022E+00 6.98637E+00 7.00726E+00 7.01470E+00
          6.99870E+00 6.94131E+00 6.84847E+00 6.72991E+00 6.60006E+00
          6.47560E+00 6.36044E+00 6.25492E+00 6.15863E+00 6.06966E+00
          5.98601E+00 5.90612E+00 5.82602E+00 5.74346E+00 5.66457E+00
          5.59737E+00 5.56832E+00 5.53823E+00 5.51331E+00 5.49198E+00
          5.48690E+00 5.48260E+00 5.48207E+00 5.48165E+00 5.48159E+00
          5.48158E+00 5.48156E+00                                     5.484E+00
 1.50E+04 7.65371E+00 7.70447E+00 7.73737E+00 7.73910E+00 7.71469E+00
          7.61542E+00 7.46904E+00 7.30650E+00 7.13818E+00 6.97245E+00
          6.81840E+00 6.67548E+00 6.54073E+00 6.41135E+00 6.28831E+00
          6.17172E+00 6.06090E+00 5.95341E+00 5.84743E+00 5.74481E+00
          5.64914E+00 5.60512E+00 5.56296E+00 5.53091E+00 5.49859E+00
          5.49080E+00 5.48463E+00 5.48382E+00 5.48322E+00 5.48314E+00
          5.48308E+00 5.48307E+00                                     5.789E+00
 2.00E+04 8.18126E+00 8.20531E+00 8.21040E+00 8.18256E+00 8.12785E+00
          7.96984E+00 7.76895E+00 7.55807E+00 7.34706E+00 7.14283E+00
          6.95271E+00 6.77728E+00 6.61581E+00 6.46554E+00 6.32492E+00
          6.19100E+00 6.06313E+00 5.93926E+00 5.81775E+00 5.69948E+00
          5.58714E+00 5.53436E+00 5.48310E+00 5.44369E+00 5.40474E+00
          5.39520E+00 5.38761E+00 5.38662E+00 5.38589E+00 5.38578E+00
          5.38570E+00 5.38572E+00                                     5.929E+00
 3.00E+04 8.91989E+00 8.85511E+00 8.78016E+00 8.68779E+00 8.58236E+00
          8.35027E+00 8.09010E+00 7.81041E+00 7.52291E+00 7.24294E+00
          6.98561E+00 6.75494E+00 6.55005E+00 6.36723E+00 6.20284E+00
          6.05112E+00 5.90859E+00 5.76791E+00 5.62396E+00 5.48301E+00
          5.35304E+00 5.29187E+00 5.22841E+00 5.17662E+00 5.13117E+00
          5.11997E+00 5.11049E+00 5.10935E+00 5.10846E+00 5.10831E+00
          5.10826E+00 5.10828E+00                                     6.020E+00
 4.00E+04 9.39758E+00 9.28333E+00 9.15956E+00 9.01968E+00 8.86882E+00
          8.55404E+00 8.22148E+00 7.87947E+00 7.53891E+00 7.21390E+00
          6.91773E+00 6.65359E+00 6.42019E+00 6.21235E+00 6.02539E+00
          5.85346E+00 5.69281E+00 5.53685E+00 5.38072E+00 5.22872E+00
          5.08657E+00 5.01889E+00 4.94910E+00 4.89278E+00 4.84373E+00
          4.83166E+00 4.82147E+00 4.82024E+00 4.81927E+00 4.81913E+00
          4.81908E+00 4.81909E+00                                     6.022E+00
 5.00E+04 9.74832E+00 9.59117E+00 9.42539E+00 9.24521E+00 9.05633E+00
          8.67340E+00 8.28232E+00 7.89097E+00 7.50921E+00 7.14940E+00
          6.82381E+00 6.53435E+00 6.27911E+00 6.05150E+00 5.84551E+00
          5.65550E+00 5.47764E+00 5.30697E+00 5.13971E+00 4.97830E+00
          4.82686E+00 4.75515E+00 4.68295E+00 4.62601E+00 4.57493E+00
          4.56241E+00 4.55206E+00 4.55083E+00 4.54982E+00 4.54967E+00
          4.54960E+00 4.54961E+00                                     5.994E+00
 6.00E+04 1.00208E+01 9.82613E+00 9.62381E+00 9.40899E+00 9.18778E+00
          8.74760E+00 8.30814E+00 7.87668E+00 7.46197E+00 7.07446E+00
          6.72555E+00 6.41638E+00 6.14367E+00 5.89981E+00 5.67730E+00
          5.47084E+00 5.27676E+00 5.09200E+00 4.91418E+00 4.74422E+00
          4.58506E+00 4.51066E+00 4.43812E+00 4.38252E+00 4.33018E+00
          4.31741E+00 4.30722E+00 4.30599E+00 4.30496E+00 4.30485E+00
          4.30474E+00 4.30472E+00                                     5.957E+00
 8.00E+04 1.05222E+01 1.02165E+01 9.91178E+00 9.60978E+00 9.31578E+00
          8.76482E+00 8.25419E+00 7.78139E+00 7.34415E+00 6.93950E+00
          6.56665E+00 6.22647E+00 5.91611E+00 5.63123E+00 5.36891E+00
          5.12899E+00 4.90958E+00 4.70994E+00 4.52723E+00 4.34956E+00
          4.16824E+00 4.08116E+00 4.00589E+00 3.95741E+00 3.90497E+00
          3.89064E+00 3.88094E+00 3.88005E+00 3.87893E+00 3.87869E+00
          3.87875E+00 3.87861E+00                                     5.878E+00
 1.00E+05 1.07964E+01 1.04425E+01 1.00914E+01 9.74665E+00 9.41341E+00
          8.79322E+00 8.22423E+00 7.70222E+00 7.22364E+00 6.78521E+00
          6.38476E+00 6.02261E+00 5.69398E+00 5.39313E+00 5.11524E+00
          4.85908E+00 4.62327E+00 4.40612E+00 4.20517E+00 4.01075E+00
          3.81726E+00 3.72650E+00 3.64949E+00 3.60104E+00 3.54783E+00
          3.53292E+00 3.52365E+00 3.52289E+00 3.52175E+00 3.52153E+00
          3.52149E+00 3.52140E+00                                     5.806E+00
 1.50E+05 1.12184E+01 1.07714E+01 1.03325E+01 9.90911E+00 9.50534E+00
          8.76197E+00 8.09189E+00 7.48648E+00 6.93881E+00 6.44537E+00
          6.00323E+00 5.60755E+00 5.25144E+00 4.92681E+00 4.62561E+00
          4.34381E+00 4.08230E+00 3.83761E+00 3.60723E+00 3.38450E+00
          3.16719E+00 3.06610E+00 2.97909E+00 2.92318E+00 2.86729E+00
          2.85391E+00 2.84439E+00 2.84340E+00 2.84244E+00 2.84231E+00
          2.84215E+00 2.84215E+00                                     5.664E+00
 2.00E+05 1.14686E+01 1.09421E+01 1.04308E+01 9.94734E+00 9.49333E+00
          8.66735E+00 7.93524E+00 7.28467E+00 6.70484E+00 6.18772E+00
          5.72840E+00 5.31847E+00 4.94866E+00 4.60937E+00 4.29006E+00
          3.98530E+00 3.69864E+00 3.43199E+00 3.18475E+00 2.95167E+00
          2.72988E+00 2.62489E+00 2.52548E+00 2.45446E+00 2.39863E+00
          2.38626E+00 2.37625E+00 2.37511E+00 2.37419E+00 2.37403E+00
          2.37397E+00 2.37398E+00                                     5.573E+00
 3.00E+05 1.18644E+01 1.11990E+01 1.05652E+01 9.98744E+00 9.46024E+00
          8.52008E+00 7.70984E+00 7.00804E+00 6.39839E+00 5.86123E+00
          5.38146E+00 4.94988E+00 4.55750E+00 4.19603E+00 3.85674E+00
          3.53468E+00 3.23168E+00 2.95078E+00 2.68871E+00 2.43861E+00
          2.19727E+00 2.08196E+00 1.97377E+00 1.89699E+00 1.83531E+00
          1.82164E+00 1.81072E+00 1.80947E+00 1.80845E+00 1.80829E+00
          1.80820E+00 1.80824E+00                                     5.520E+00
 4.00E+05 1.21557E+01 1.13951E+01 1.06797E+01 1.00429E+01 9.47191E+00
          8.46039E+00 7.60252E+00 6.86844E+00 6.23897E+00 5.68887E+00
          5.19601E+00 4.75009E+00 4.34335E+00 3.96827E+00 3.61711E+00
          3.28521E+00 2.97315E+00 2.68300E+00 2.41330E+00 2.15424E+00
          1.90215E+00 1.78132E+00 1.66891E+00 1.58893E+00 1.52050E+00
          1.50511E+00 1.49310E+00 1.49171E+00 1.49053E+00 1.49038E+00
          1.49025E+00 1.49025E+00                                     5.570E+00
 5.00E+05 1.23987E+01 1.15695E+01 1.07964E+01 1.01205E+01 9.52106E+00
          8.45961E+00 7.56845E+00 6.81173E+00 6.16640E+00 5.60448E+00
          5.10042E+00 4.64286E+00 4.22470E+00 3.83911E+00 3.47884E+00
          3.13941E+00 2.82078E+00 2.52413E+00 2.24898E+00 1.98487E+00
          1.72598E+00 1.60082E+00 1.48330E+00 1.39819E+00 1.32376E+00
          1.30682E+00 1.29359E+00 1.29204E+00 1.29073E+00 1.29056E+00
          1.29043E+00 1.29035E+00                                     5.671E+00
 6.00E+05 1.26104E+01 1.17294E+01 1.09138E+01 1.02104E+01 9.59182E+00
          8.49353E+00 7.57703E+00 6.80374E+00 6.14560E+00 5.57286E+00
          5.05870E+00 4.59132E+00 4.16381E+00 3.76967E+00 3.40191E+00
          3.05610E+00 2.73184E+00 2.42975E+00 2.14923E+00 1.88103E+00
          1.61646E+00 1.48737E+00 1.36455E+00 1.27389E+00 1.19380E+00
          1.17537E+00 1.16084E+00 1.15914E+00 1.15769E+00 1.15750E+00
          1.15737E+00 1.15725E+00                                     5.801E+00
 8.00E+05 1.29663E+01 1.20145E+01 1.11420E+01 1.04045E+01 9.76324E+00
          8.61699E+00 7.66519E+00 6.86855E+00 6.19092E+00 5.60021E+00
          5.06939E+00 4.58676E+00 4.14532E+00 3.73839E+00 3.35888E+00
          3.00213E+00 2.66739E+00 2.35473E+00 2.06251E+00 1.78352E+00
          1.50705E+00 1.37026E+00 1.23741E+00 1.13637E+00 1.04476E+00
          1.02307E+00 1.00581E+00 1.00378E+00 1.00206E+00 1.00183E+00
          1.00167E+00 1.00157E+00                                     6.103E+00
 1.00E+06 1.32581E+01 1.22619E+01 1.13547E+01 1.05982E+01 9.94537E+00
          8.77207E+00 7.79960E+00 6.98682E+00 6.29473E+00 5.69022E+00
          5.14684E+00 4.65311E+00 4.20178E+00 3.78562E+00 3.39692E+00
          3.03056E+00 2.68567E+00 2.36198E+00 2.05716E+00 1.76401E+00
          1.47396E+00 1.32900E+00 1.18617E+00 1.07510E+00 9.71170E-01
          9.45930E-01 9.25790E-01 9.23390E-01 9.21380E-01 9.21120E-01
          9.20921E-01 9.20910E-01                                     6.424E+00
 1.50E+06 1.38121E+01 1.27497E+01 1.17927E+01 1.10128E+01 1.03490E+01
          9.14724E+00 8.15883E+00 7.32561E+00 6.61239E+00 5.98682E+00
          5.42402E+00 4.91249E+00 4.44436E+00 4.01152E+00 3.60503E+00
          3.21890E+00 2.85200E+00 2.50360E+00 2.17014E+00 1.84187E+00
          1.51264E+00 1.34514E+00 1.17447E+00 1.03596E+00 8.99990E-01
          8.65890E-01 8.38560E-01 8.35260E-01 8.32510E-01 8.32180E-01
          8.31851E-01 8.31928E-01                                     7.177E+00
 2.00E+06 1.42049E+01 1.31016E+01 1.21154E+01 1.13259E+01 1.06622E+01
          9.45822E+00 8.47318E+00 7.63673E+00 6.91722E+00 6.28353E+00
          5.71159E+00 5.18997E+00 4.71086E+00 4.26607E+00 3.84639E+00
          3.44555E+00 3.06215E+00 2.69498E+00 2.33910E+00 1.98149E+00
          1.61162E+00 1.42012E+00 1.21856E+00 1.04977E+00 8.81460E-01
          8.38870E-01 8.04680E-01 8.00550E-01 7.97060E-01 7.96590E-01
          7.96296E-01 7.96021E-01                                     7.820E+00
 3.00E+06 1.47076E+01 1.35435E+01 1.25176E+01 1.17236E+01 1.10765E+01
          9.91216E+00 8.95984E+00 8.14573E+00 7.43701E+00 6.80136E+00
          6.21374E+00 5.66985E+00 5.17192E+00 4.71536E+00 4.28583E+00
          3.87237E+00 3.47071E+00 3.07556E+00 2.68243E+00 2.28809E+00
          1.85671E+00 1.60711E+00 1.34049E+00 1.11323E+00 8.80800E-01
          8.22130E-01 7.75340E-01 7.69420E-01 7.64730E-01 7.63908E-01
          7.64236E-01 7.61841E-01                                     8.825E+00
 4.00E+06 1.50001E+01 1.37984E+01 1.27515E+01 1.19641E+01 1.13399E+01
          1.02218E+01 9.30461E+00 8.51835E+00 7.82807E+00 7.19922E+00
          6.60513E+00 6.04868E+00 5.54274E+00 5.08579E+00 4.65551E+00
          4.23539E+00 3.82141E+00 3.40904E+00 2.99482E+00 2.57644E+00
          2.09576E+00 1.79692E+00 1.46913E+00 1.18715E+00 8.94370E-01
          8.19820E-01 7.60190E-01 7.52920E-01 7.47200E-01 7.46052E-01
          7.47040E-01 7.42737E-01                                     9.573E+00
 5.00E+06 1.51465E+01 1.39547E+01 1.29232E+01 1.21592E+01 1.15586E+01
          1.04641E+01 9.55238E+00 8.77071E+00 8.08910E+00 7.47660E+00
          6.90746E+00 6.37356E+00 5.87195E+00 5.39959E+00 4.95318E+00
          4.52826E+00 4.11806E+00 3.71205E+00 3.29321E+00 2.83070E+00
          2.28482E+00 1.96463E+00 1.59910E+00 1.27227E+00 9.14960E-01
          8.20730E-01 7.49470E-01 7.41520E-01 7.34970E-01 7.34226E-01
          7.34924E-01 7.29492E-01                                     1.015E+01
 6.00E+06 1.50042E+01 1.39146E+01 1.29801E+01 1.23025E+01 1.17707E+01
          1.07498E+01 9.85432E+00 9.05304E+00 8.33539E+00 7.68978E+00
          7.10739E+00 6.57933E+00 6.09653E+00 5.64851E+00 5.22215E+00
          4.80655E+00 4.39538E+00 3.97925E+00 3.54136E+00 3.04908E+00
          2.46078E+00 2.11471E+00 1.72024E+00 1.36281E+00 9.42760E-01
          8.21740E-01 7.41150E-01 7.33660E-01 7.25820E-01 7.24518E-01
          7.26288E-01 7.19238E-01                                     1.063E+01
 8.00E+06 1.50952E+01 1.40008E+01 1.30785E+01 1.24400E+01 1.19546E+01
          1.09914E+01 1.01408E+01 9.37434E+00 8.68385E+00 8.05924E+00
          7.49302E+00 6.97741E+00 6.50429E+00 6.06392E+00 5.64386E+00
          5.23316E+00 4.82469E+00 4.40721E+00 3.96025E+00 3.44288E+00
          2.79935E+00 2.40670E+00 1.94459E+00 1.51247E+00 9.94520E-01
          8.40910E-01 7.32270E-01 7.21430E-01 7.12440E-01 7.11304E-01
          7.12891E-01 7.05811E-01                                     1.135E+01
 1.00E+07 1.51316E+01 1.40379E+01 1.31279E+01 1.25200E+01 1.20701E+01
          1.11522E+01 1.03381E+01 9.60111E+00 8.93470E+00 8.32976E+00
          7.77978E+00 7.27768E+00 6.81598E+00 6.38555E+00 5.97431E+00
          5.57140E+00 5.16909E+00 4.75498E+00 4.30589E+00 3.77467E+00
          3.09378E+00 2.66656E+00 2.15114E+00 1.65476E+00 1.04885E+00
          8.65370E-01 7.28300E-01 7.13620E-01 7.03220E-01 7.02194E-01
          7.03461E-01 6.96289E-01                                     1.189E+01
 1.50E+07 1.51449E+01 1.40623E+01 1.31783E+01 1.26197E+01 1.22254E+01
          1.13869E+01 1.06374E+01 9.95527E+00 9.33556E+00 8.77097E+00
          8.25616E+00 7.78524E+00 7.35170E+00 6.94719E+00 6.56023E+00
          6.18002E+00 5.79822E+00 5.40088E+00 4.96092E+00 4.42138E+00
          3.69282E+00 3.21211E+00 2.60456E+00 1.98699E+00 1.18757E+00
          9.37130E-01 7.29480E-01 7.04280E-01 6.89200E-01 6.88457E-01
          6.88446E-01 6.82495E-01                                     1.281E+01
 2.00E+07 1.51320E+01 1.40590E+01 1.31921E+01 1.26626E+01 1.23011E+01
          1.15135E+01 1.08061E+01 1.01612E+01 9.57451E+00 9.03980E+00
          8.55240E+00 8.10702E+00 7.69768E+00 7.31648E+00 6.95218E+00
          6.59396E+00 6.23350E+00 5.85632E+00 5.43359E+00 4.90317E+00
          4.16103E+00 3.65341E+00 2.98926E+00 2.28508E+00 1.32293E+00
          1.01324E+00 7.38470E-01 7.02610E-01 6.81470E-01 6.80714E-01
          6.79352E-01 6.75110E-01                                     1.342E+01
 3.00E+07 1.51075E+01 1.40430E+01 1.31945E+01 1.26987E+01 1.23761E+01
          1.16483E+01 1.09923E+01 1.03942E+01 9.85058E+00 9.35636E+00
          8.90763E+00 8.49982E+00 8.12753E+00 7.78332E+00 7.45612E+00
          7.13528E+00 6.81283E+00 6.47452E+00 6.09072E+00 5.59479E+00
          4.86550E+00 4.33991E+00 3.61602E+00 2.79792E+00 1.57522E+00
          1.16324E+00 7.65830E-01 7.09590E-01 6.73770E-01 6.72151E-01
          6.69189E-01 6.67221E-01                                     1.419E+01
 4.00E+07 1.50908E+01 1.40324E+01 1.31949E+01 1.27181E+01 1.24168E+01
          1.17222E+01 1.10955E+01 1.05251E+01 1.00079E+01 9.53930E+00
          9.11603E+00 8.73390E+00 8.38786E+00 8.07081E+00 7.77175E+00
          7.48024E+00 7.18895E+00 6.88431E+00 6.53721E+00 6.07981E+00
          5.38198E+00 4.85928E+00 4.11147E+00 3.22547E+00 1.80958E+00
          1.30611E+00 7.98200E-01 7.22820E-01 6.70680E-01 6.67525E-01
          6.63782E-01 6.62975E-01                                     1.469E+01
 5.00E+07 1.50692E+01 1.40216E+01 1.31964E+01 1.27342E+01 1.24476E+01
          1.17770E+01 1.11705E+01 1.06184E+01 1.01174E+01 9.66321E+00
          9.25269E+00 8.88285E+00 8.55047E+00 8.25096E+00 7.97704E+00
          7.71979E+00 7.46767E+00 7.19739E+00 6.87434E+00 6.44313E+00
          5.77709E+00 5.26477E+00 4.51688E+00 3.59882E+00 2.03411E+00
          1.43777E+00 8.29680E-01 7.39230E-01 6.70250E-01 6.64750E-01
          6.61109E-01 6.60381E-01                                     1.505E+01
 6.00E+07 1.50397E+01 1.40072E+01 1.31961E+01 1.27464E+01 1.24708E+01
          1.18175E+01 1.12246E+01 1.06839E+01 1.01931E+01 9.74917E+00
          9.35008E+00 8.99324E+00 8.67555E+00 8.39252E+00 8.13687E+00
          7.89988E+00 7.67085E+00 7.42744E+00 7.13466E+00 6.73271E+00
          6.09563E+00 5.59892E+00 4.85693E+00 3.91844E+00 2.24094E+00
          1.56910E+00 8.62710E-01 7.53360E-01 6.70580E-01 6.64400E-01
          6.59964E-01 6.58630E-01                                     1.532E+01
 8.00E+07 1.50265E+01 1.40094E+01 1.32114E+01 1.27709E+01 1.25024E+01
          1.18640E+01 1.12861E+01 1.07615E+01 1.02878E+01 9.86239E+00
          9.48291E+00 9.14682E+00 8.85091E+00 8.59038E+00 8.35711E+00
          8.14342E+00 7.94401E+00 7.74672E+00 7.52082E+00 7.18562E+00
          6.59422E+00 6.11702E+00 5.39972E+00 4.45316E+00 2.60660E+00
          1.81230E+00 9.29520E-01 7.88270E-01 6.73570E-01 6.63220E-01
          6.57276E-01 6.56395E-01                                     1.571E+01
 1.00E+08 1.50043E+01 1.40036E+01 1.32191E+01 1.27871E+01 1.25245E+01
          1.18981E+01 1.13309E+01 1.08167E+01 1.03535E+01 9.93879E+00
          9.57060E+00 9.24669E+00 8.96431E+00 8.71910E+00 8.50370E+00
          8.31114E+00 8.13721E+00 7.97112E+00 7.78375E+00 7.49529E+00
          6.95887E+00 6.51172E+00 5.82233E+00 4.87942E+00 2.92934E+00
          2.03688E+00 9.94320E-01 8.23640E-01 6.78120E-01 6.63410E-01
          6.55861E-01 6.55029E-01                                     1.599E+01
 1.50E+08 1.49391E+01 1.39792E+01 1.32271E+01 1.28139E+01 1.25626E+01
          1.19580E+01 1.14070E+01 1.09060E+01 1.04544E+01 1.00510E+01
          9.69572E+00 9.38737E+00 9.12427E+00 8.90369E+00 8.72038E+00
          8.56849E+00 8.44151E+00 8.32240E+00 8.18265E+00 7.96944E+00
          7.56281E+00 7.19406E+00 6.56849E+00 5.65602E+00 3.60196E+00
          2.52689E+00 1.14765E+00 9.10110E-01 6.92440E-01 6.67641E-01
          6.54373E-01 6.53229E-01                                     1.642E+01
 2.00E+08 1.48818E+01 1.39618E+01 1.32376E+01 1.28327E+01 1.25809E+01
          1.19837E+01 1.14402E+01 1.09477E+01 1.05051E+01 1.01111E+01
          9.76559E+00 9.46758E+00 9.21581E+00 9.00805E+00 8.83979E+00
          8.70617E+00 8.60245E+00 8.51417E+00 8.41648E+00 8.26127E+00
          7.93789E+00 7.62605E+00 7.07122E+00 6.21801E+00 4.12233E+00
          2.92679E+00 1.29147E+00 9.98150E-01 7.10280E-01 6.70937E-01
          6.54184E-01 6.52222E-01                                     1.668E+01
 3.00E+08 1.47162E+01 1.38991E+01 1.32452E+01 1.28576E+01 1.25989E+01
          1.20107E+01 1.14758E+01 1.09918E+01 1.05579E+01 1.01730E+01
          9.83710E+00 9.54972E+00 9.31005E+00 9.11645E+00 8.96535E+00
          8.85328E+00 8.77747E+00 8.72671E+00 8.68108E+00 8.60101E+00
          8.39102E+00 8.15797E+00 7.70243E+00 6.94999E+00 4.90786E+00
          3.59012E+00 1.55121E+00 1.15550E+00 7.46600E-01 6.86195E-01
          6.55525E-01 6.51276E-01                                     1.697E+01
 4.00E+08 1.45712E+01 1.38415E+01 1.32469E+01 1.28730E+01 1.26073E+01
          1.20245E+01 1.14943E+01 1.10148E+01 1.05850E+01 1.02043E+01
          9.87277E+00 9.59037E+00 9.35664E+00 9.17050E+00 9.02932E+00
          8.93054E+00 8.87209E+00 8.84338E+00 8.82716E+00 8.79255E+00
          8.65854E+00 8.48067E+00 8.09497E+00 7.41309E+00 5.46663E+00
          4.12862E+00 1.78862E+00 1.29667E+00 7.81740E-01 7.06492E-01
          6.55701E-01 6.50757E-01                                     1.714E+01
 5.00E+08 1.44644E+01 1.37993E+01 1.32485E+01 1.28846E+01 1.26131E+01
          1.20323E+01 1.15036E+01 1.10258E+01 1.05985E+01 1.02215E+01
          9.89470E+00 9.61763E+00 9.38890E+00 9.20712E+00 9.07086E+00
          8.97887E+00 8.92977E+00 8.91420E+00 8.91776E+00 8.91624E+00
          8.83237E+00 8.68832E+00 8.36108E+00 7.76701E+00 5.92864E+00
          4.54044E+00 1.99478E+00 1.43405E+00 8.19700E-01 7.22160E-01
          6.61400E-01 6.50757E-01                                     1.725E+01
 6.00E+08 1.43897E+01 1.37694E+01 1.32492E+01 1.28924E+01 1.26173E+01
          1.20384E+01 1.15110E+01 1.10347E+01 1.06091E+01 1.02340E+01
          9.90916E+00 9.63447E+00 9.40906E+00 9.23179E+00 9.10046E+00
          9.01353E+00 8.97040E+00 8.96348E+00 8.98039E+00 8.99870E+00
          8.95338E+00 8.84599E+00 8.57006E+00 8.02067E+00 6.24987E+00
          4.91181E+00 2.20805E+00 1.56109E+00 8.54450E-01 7.42023E-01
          6.60278E-01 6.49902E-01                                     1.733E+01
 8.00E+08 1.42977E+01 1.37329E+01 1.32501E+01 1.29017E+01 1.26217E+01
          1.20453E+01 1.15200E+01 1.10462E+01 1.06232E+01 1.02508E+01
          9.92915E+00 9.65788E+00 9.43625E+00 9.26329E+00 9.13721E+00
          9.05704E+00 9.02277E+00 9.02811E+00 9.06298E+00 9.10963E+00
          9.11496E+00 9.05173E+00 8.84833E+00 8.39391E+00 6.78032E+00
          5.48125E+00 2.58925E+00 1.79714E+00 9.23740E-01 7.78938E-01
          6.65405E-01 6.49902E-01                                     1.744E+01
 1.00E+09 1.42409E+01 1.37105E+01 1.32509E+01 1.29075E+01 1.26242E+01
          1.20493E+01 1.15256E+01 1.10534E+01 1.06322E+01 1.02616E+01
          9.94171E+00 9.67231E+00 9.45290E+00 9.28270E+00 9.15999E+00
          9.08403E+00 9.05524E+00 9.06814E+00 9.11429E+00 9.17908E+00
          9.21743E+00 9.18379E+00 9.03178E+00 8.64932E+00 7.17049E+00
          5.92104E+00 2.92228E+00 2.01134E+00 9.90149E-01 8.15453E-01
          6.71753E-01 6.50146E-01                                     1.751E+01
 1.50E+09 1.41551E+01 1.36767E+01 1.32520E+01 1.29158E+01 1.26272E+01
          1.20546E+01 1.15334E+01 1.10636E+01 1.06447E+01 1.02764E+01
          9.95879E+00 9.69183E+00 9.47543E+00 9.30917E+00 9.19127E+00
          9.12103E+00 9.09970E+00 9.12301E+00 9.18493E+00 9.27544E+00
          9.36144E+00 9.37154E+00 9.29934E+00 9.03787E+00 7.82055E+00
          6.69560E+00 3.60669E+00 2.48868E+00 1.14563E+00 9.03976E-01
          6.89087E-01 6.49902E-01                                     1.761E+01
 2.00E+09 1.41057E+01 1.36571E+01 1.32524E+01 1.29204E+01 1.26289E+01
          1.20575E+01 1.15374E+01 1.10686E+01 1.06508E+01 1.02836E+01
          9.96721E+00 9.70162E+00 9.48690E+00 9.32272E+00 9.20732E+00
          9.14007E+00 9.12270E+00 9.15151E+00 9.22168E+00 9.32592E+00
          9.43774E+00 9.47168E+00 9.44438E+00 9.25729E+00 8.22868E+00
          7.20971E+00 4.14045E+00 2.90716E+00 1.28950E+00 9.88617E-01
          7.07031E-01 6.49170E-01                                     1.767E+01
 3.00E+09 1.40522E+01 1.36357E+01 1.32527E+01 1.29253E+01 1.26307E+01
          1.20603E+01 1.15412E+01 1.10734E+01 1.06566E+01 1.02905E+01
          9.97536E+00 9.71136E+00 9.49842E+00 9.33628E+00 9.22337E+00
          9.15929E+00 9.14614E+00 9.18069E+00 9.25929E+00 9.37781E+00
          9.51694E+00 9.57617E+00 9.59711E+00 9.49664E+00 8.72302E+00
          7.86623E+00 4.93813E+00 3.57883E+00 1.55036E+00 1.14700E+00
          7.45239E-01 6.49780E-01                                     1.774E+01
 4.00E+09 1.40244E+01 1.36247E+01 1.32529E+01 1.29279E+01 1.26315E+01
          1.20616E+01 1.15429E+01 1.10756E+01 1.06592E+01 1.02937E+01
          9.97937E+00 9.71621E+00 9.50418E+00 9.34298E+00 9.23128E+00
          9.16889E+00 9.15801E+00 9.19564E+00 9.27851E+00 9.40430E+00
          9.55773E+00 9.63046E+00 9.67686E+00 9.62491E+00 9.01559E+00
          8.27585E+00 5.51703E+00 4.10668E+00 1.78443E+00 1.29388E+00
          7.82532E-01 6.49658E-01                                     1.777E+01
 5.00E+09 1.40073E+01 1.36179E+01 1.32531E+01 1.29295E+01 1.26321E+01
          1.20624E+01 1.15438E+01 1.10767E+01 1.06607E+01 1.02956E+01
          9.98182E+00 9.71923E+00 9.50775E+00 9.34707E+00 9.23607E+00
          9.17471E+00 9.16529E+00 9.20487E+00 9.29039E+00 9.42054E+00
          9.58287E+00 9.66427E+00 9.72650E+00 9.70523E+00 9.21008E+00
          8.55877E+00 5.95922E+00 4.53476E+00 2.02090E+00 1.43219E+00
          8.19000E-01 6.49902E-01                                     1.779E+01
 6.00E+09 1.39954E+01 1.36133E+01 1.32533E+01 1.29307E+01 1.26324E+01
          1.20628E+01 1.15445E+01 1.10776E+01 1.06618E+01 1.02970E+01
          9.98354E+00 9.72127E+00 9.51013E+00 9.34982E+00 9.23930E+00
          9.17865E+00 9.17018E+00 9.21107E+00 9.29842E+00 9.43151E+00
          9.59988E+00 9.68728E+00 9.76024E+00 9.76005E+00 9.34890E+00
          8.76678E+00 6.31253E+00 4.89480E+00 2.24817E+00 1.56210E+00
          8.55072E-01 6.48926E-01                                     1.781E+01
 8.00E+09 1.39790E+01 1.36067E+01 1.32533E+01 1.29320E+01 1.26327E+01
          1.20634E+01 1.15454E+01 1.10789E+01 1.06635E+01 1.02991E+01
          9.98586E+00 9.72381E+00 9.51300E+00 9.35324E+00 9.24340E+00
          9.18360E+00 9.17624E+00 9.21869E+00 9.30836E+00 9.44520E+00
          9.62124E+00 9.71625E+00 9.80282E+00 9.82956E+00 9.53336E+00
          9.05322E+00 6.84751E+00 5.47215E+00 2.64638E+00 1.84338E+00
          9.24164E-01 6.50391E-01                                     1.783E+01
 1.00E+10 1.39687E+01 1.36009E+01 1.32505E+01 1.29300E+01 1.26307E+01
          1.20635E+01 1.15477E+01 1.10824E+01 1.06672E+01 1.03022E+01
          9.98792E+00 9.72482E+00 9.51336E+00 9.35364E+00 9.24449E+00
          9.18585E+00 9.18017E+00 9.22462E+00 9.31603E+00 9.45243E+00
          9.63125E+00 9.73427E+00 9.82979E+00 9.87116E+00 9.65310E+00
          9.23767E+00 7.22918E+00 5.92767E+00 2.99118E+00 2.08325E+00
          9.90356E-01 6.49414E-01                                     1.784E+01


==> anc/colstop/sbethe/sdbase/pdebr21.p08 <==
 21
 1.00E+03 2.59622E+00 2.62680E+00 2.65665E+00 2.68521E+00 2.71261E+00
          2.76460E+00 2.81248E+00 2.85626E+00 2.89633E+00 2.93360E+00
          2.96937E+00 3.00416E+00 3.03830E+00 3.07250E+00 3.10828E+00
          3.14684E+00 3.18776E+00 3.22950E+00 3.26999E+00 3.30733E+00
          3.33892E+00 3.35254E+00 3.36734E+00 3.38131E+00 3.39839E+00
          3.40308E+00 3.40685E+00 3.40732E+00 3.40772E+00 3.40776E+00
          3.40781E+00 3.40782E+00                                     2.620E+00
 1.50E+03 3.22709E+00 3.25187E+00 3.27613E+00 3.29951E+00 3.32222E+00
          3.36632E+00 3.40814E+00 3.44739E+00 3.48378E+00 3.51707E+00
          3.54711E+00 3.57398E+00 3.59819E+00 3.62063E+00 3.64344E+00
          3.66859E+00 3.69658E+00 3.72782E+00 3.76252E+00 3.79999E+00
          3.83817E+00 3.85567E+00 3.86904E+00 3.87573E+00 3.88495E+00
          3.88846E+00 3.88968E+00 3.88967E+00 3.88988E+00 3.88987E+00
          3.89009E+00 3.88995E+00                                     3.099E+00
 2.00E+03 3.70847E+00 3.73828E+00 3.76674E+00 3.79282E+00 3.81683E+00
          3.86009E+00 3.89639E+00 3.92594E+00 3.94935E+00 3.96800E+00
          3.98377E+00 3.99741E+00 4.00979E+00 4.02210E+00 4.03675E+00
          4.05568E+00 4.07856E+00 4.10351E+00 4.12875E+00 4.15503E+00
          4.18287E+00 4.19666E+00 4.20882E+00 4.21602E+00 4.22017E+00
          4.22102E+00 4.22168E+00 4.22174E+00 4.22179E+00 4.22181E+00
          4.22181E+00 4.22180E+00                                     3.463E+00
 3.00E+03 4.44069E+00 4.47809E+00 4.51281E+00 4.54281E+00 4.56856E+00
          4.60993E+00 4.63709E+00 4.65095E+00 4.65356E+00 4.64856E+00
          4.64070E+00 4.63145E+00 4.62173E+00 4.61285E+00 4.60686E+00
          4.60556E+00 4.60870E+00 4.61454E+00 4.62167E+00 4.63149E+00
          4.64529E+00 4.65265E+00 4.65718E+00 4.65746E+00 4.65714E+00
          4.65689E+00 4.65647E+00 4.65641E+00 4.65636E+00 4.65634E+00
          4.65638E+00 4.65636E+00                                     3.995E+00
 4.00E+03 4.98214E+00 5.03340E+00 5.07880E+00 5.11388E+00 5.13986E+00
          5.17181E+00 5.18124E+00 5.17601E+00 5.15966E+00 5.13628E+00
          5.11094E+00 5.08485E+00 5.05827E+00 5.03192E+00 5.00724E+00
          4.98585E+00 4.96838E+00 4.95521E+00 4.94679E+00 4.94353E+00
          4.94279E+00 4.94093E+00 4.93780E+00 4.93429E+00 4.93044E+00
          4.92929E+00 4.92833E+00 4.92822E+00 4.92812E+00 4.92809E+00
          4.92809E+00 4.92810E+00                                     4.373E+00
 5.00E+03 5.40861E+00 5.47262E+00 5.52766E+00 5.56692E+00 5.59235E+00
          5.61377E+00 5.60504E+00 5.58103E+00 5.54693E+00 5.50740E+00
          5.46785E+00 5.42814E+00 5.38592E+00 5.34118E+00 5.29831E+00
          5.26132E+00 5.23020E+00 5.20314E+00 5.17903E+00 5.16052E+00
          5.14642E+00 5.13779E+00 5.12834E+00 5.12069E+00 5.11399E+00
          5.11218E+00 5.11073E+00 5.11056E+00 5.11042E+00 5.11038E+00
          5.11038E+00 5.11038E+00                                     4.659E+00
 6.00E+03 5.76149E+00 5.83448E+00 5.89594E+00 5.93717E+00 5.96073E+00
          5.97089E+00 5.94500E+00 5.90360E+00 5.85318E+00 5.79884E+00
          5.74620E+00 5.69417E+00 5.63849E+00 5.57858E+00 5.52075E+00
          5.47057E+00 5.42750E+00 5.38821E+00 5.35047E+00 5.31839E+00
          5.29203E+00 5.27756E+00 5.26277E+00 5.25158E+00 5.24206E+00
          5.23963E+00 5.23770E+00 5.23747E+00 5.23729E+00 5.23725E+00
          5.23725E+00 5.23726E+00                                     4.883E+00
 8.00E+03 6.32366E+00 6.40413E+00 6.46963E+00 6.50890E+00 6.52546E+00
          6.51210E+00 6.45540E+00 6.38336E+00 6.30409E+00 6.22324E+00
          6.14678E+00 6.07273E+00 5.99518E+00 5.91277E+00 5.83295E+00
          5.76201E+00 5.69893E+00 5.63910E+00 5.57939E+00 5.52483E+00
          5.47739E+00 5.45365E+00 5.43053E+00 5.41352E+00 5.39829E+00
          5.39459E+00 5.39166E+00 5.39130E+00 5.39102E+00 5.39097E+00
          5.39095E+00 5.39096E+00                                     5.209E+00
 1.00E+04 6.76108E+00 6.83975E+00 6.90153E+00 6.93373E+00 6.94053E+00
          6.90321E+00 6.81941E+00 6.72086E+00 6.61651E+00 6.51229E+00
          6.41441E+00 6.32085E+00 6.22587E+00 6.12767E+00 6.03272E+00
          5.94623E+00 5.86712E+00 5.79093E+00 5.71458E+00 5.64258E+00
          5.57810E+00 5.54733E+00 5.51786E+00 5.49609E+00 5.47542E+00
          5.47045E+00 5.46654E+00 5.46605E+00 5.46568E+00 5.46562E+00
          5.46558E+00 5.46560E+00                                     5.433E+00
 1.50E+04 7.54679E+00 7.60505E+00 7.64433E+00 7.65051E+00 7.62892E+00
          7.53276E+00 7.38980E+00 7.23504E+00 7.07788E+00 6.92430E+00
          6.78058E+00 6.64570E+00 6.51682E+00 6.39164E+00 6.27213E+00
          6.15924E+00 6.05211E+00 5.94776E+00 5.84400E+00 5.74330E+00
          5.64936E+00 5.60582E+00 5.56420E+00 5.53280E+00 5.50141E+00
          5.49386E+00 5.48788E+00 5.48711E+00 5.48654E+00 5.48645E+00
          5.48640E+00 5.48640E+00                                     5.757E+00
 2.00E+04 8.11587E+00 8.11092E+00 8.09592E+00 8.06346E+00 8.01667E+00
          7.89441E+00 7.73431E+00 7.54437E+00 7.33607E+00 7.12526E+00
          6.92931E+00 6.75171E+00 6.59260E+00 6.44937E+00 6.31876E+00
          6.19590E+00 6.07802E+00 5.95881E+00 5.83431E+00 5.71215E+00
          5.60217E+00 5.55209E+00 5.50123E+00 5.46008E+00 5.42232E+00
          5.41311E+00 5.40553E+00 5.40461E+00 5.40387E+00 5.40377E+00
          5.40372E+00 5.40371E+00                                     5.911E+00
 3.00E+04 9.02028E+00 8.89125E+00 8.75979E+00 8.62461E+00 8.48894E+00
          8.22615E+00 7.97111E+00 7.72355E+00 7.48369E+00 7.25187E+00
          7.02752E+00 6.81226E+00 6.60738E+00 6.41259E+00 6.22982E+00
          6.05908E+00 5.90142E+00 5.75815E+00 5.62934E+00 5.50972E+00
          5.39590E+00 5.34364E+00 5.29592E+00 5.25482E+00 5.16842E+00
          5.13542E+00 5.14593E+00 5.15154E+00 5.14779E+00 5.14576E+00
          5.14871E+00 5.14703E+00                                     6.018E+00
 4.00E+04 9.32030E+00 9.21611E+00 9.10206E+00 8.97124E+00 8.82869E+00
          8.52814E+00 8.20694E+00 7.87377E+00 7.54010E+00 7.22071E+00
          6.92973E+00 6.67055E+00 6.44202E+00 6.23923E+00 6.05770E+00
          5.89165E+00 5.73690E+00 5.58577E+00 5.43257E+00 5.28223E+00
          5.14104E+00 5.07329E+00 5.00265E+00 4.94517E+00 4.89596E+00
          4.88393E+00 4.87367E+00 4.87246E+00 4.87150E+00 4.87133E+00
          4.87127E+00 4.87127E+00                                     6.035E+00
 5.00E+04 9.67172E+00 9.52557E+00 9.37038E+00 9.20002E+00 9.02008E+00
          8.65234E+00 8.27330E+00 7.89126E+00 7.51670E+00 7.16269E+00
          6.84234E+00 6.55783E+00 6.30738E+00 6.08476E+00 5.88426E+00
          5.70027E+00 5.52861E+00 5.36322E+00 5.19947E+00 5.04036E+00
          4.89043E+00 4.81887E+00 4.74601E+00 4.68792E+00 4.63645E+00
          4.62387E+00 4.61341E+00 4.61217E+00 4.61117E+00 4.61101E+00
          4.61093E+00 4.61093E+00                                     6.014E+00
 6.00E+04 9.94407E+00 9.76036E+00 9.56863E+00 9.36368E+00 9.15152E+00
          8.72688E+00 8.29996E+00 7.87847E+00 7.47169E+00 7.09069E+00
          6.74757E+00 6.44368E+00 6.17595E+00 5.93715E+00 5.72006E+00
          5.51947E+00 5.33144E+00 5.15207E+00 4.97831E+00 4.81137E+00
          4.65436E+00 4.58040E+00 4.50750E+00 4.45098E+00 4.39810E+00
          4.38522E+00 4.37487E+00 4.37363E+00 4.37259E+00 4.37247E+00
          4.37237E+00 4.37235E+00                                     5.980E+00
 8.00E+04 1.02820E+01 1.01028E+01 9.89940E+00 9.65539E+00 9.38412E+00
          8.81985E+00 8.26310E+00 7.76125E+00 7.31608E+00 6.92032E+00
          6.56804E+00 6.25228E+00 5.95988E+00 5.68251E+00 5.42433E+00
          5.19005E+00 4.97604E+00 4.77730E+00 4.58927E+00 4.40832E+00
          4.23698E+00 4.15954E+00 4.08719E+00 4.03343E+00 3.97869E+00
          3.96588E+00 3.95584E+00 3.95449E+00 3.95352E+00 3.95340E+00
          3.95329E+00 3.95325E+00                                     5.907E+00
 1.00E+05 1.07176E+01 1.03736E+01 1.00323E+01 9.69667E+00 9.37198E+00
          8.76709E+00 8.21142E+00 7.70099E+00 7.23254E+00 6.80294E+00
          6.41023E+00 6.05473E+00 5.73192E+00 5.43636E+00 5.16343E+00
          4.91193E+00 4.68064E+00 4.46802E+00 4.27168E+00 4.08185E+00
          3.89261E+00 3.80358E+00 3.72752E+00 3.67906E+00 3.62537E+00
          3.61024E+00 3.60079E+00 3.60001E+00 3.59884E+00 3.59863E+00
          3.59858E+00 3.59852E+00                                     5.831E+00
 1.50E+05 1.10291E+01 1.06840E+01 1.03239E+01 9.93946E+00 9.54386E+00
          8.77298E+00 8.06099E+00 7.44331E+00 6.91007E+00 6.44636E+00
          6.03776E+00 5.66953E+00 5.32342E+00 4.99010E+00 4.67685E+00
          4.39009E+00 4.12894E+00 3.88561E+00 3.65579E+00 3.43948E+00
          3.23796E+00 3.14425E+00 3.05784E+00 2.99683E+00 2.94147E+00
          2.92893E+00 2.91925E+00 2.91800E+00 2.91708E+00 2.91695E+00
          2.91687E+00 2.91682E+00                                     5.692E+00
 2.00E+05 1.14102E+01 1.08921E+01 1.03888E+01 9.91273E+00 9.46549E+00
          8.65174E+00 7.93040E+00 7.28938E+00 6.71802E+00 6.20829E+00
          5.75511E+00 5.35030E+00 4.98479E+00 4.64917E+00 4.33295E+00
          4.03073E+00 3.74634E+00 3.48234E+00 3.23866E+00 3.00977E+00
          2.79249E+00 2.68979E+00 2.59236E+00 2.52249E+00 2.46717E+00
          2.45482E+00 2.44481E+00 2.44366E+00 2.44274E+00 2.44258E+00
          2.44252E+00 2.44251E+00                                     5.599E+00
 3.00E+05 1.18206E+01 1.11661E+01 1.05421E+01 9.97216E+00 9.45129E+00
          8.52140E+00 7.71891E+00 7.02304E+00 6.41791E+00 5.88439E+00
          5.40776E+00 4.97896E+00 4.58912E+00 4.23001E+00 3.89285E+00
          3.57266E+00 3.27134E+00 2.99213E+00 2.73215E+00 2.48483E+00
          2.24723E+00 2.13410E+00 2.02800E+00 1.95274E+00 1.89223E+00
          1.87879E+00 1.86805E+00 1.86682E+00 1.86581E+00 1.86566E+00
          1.86557E+00 1.86558E+00                                     5.548E+00
 4.00E+05 1.21177E+01 1.13705E+01 1.06666E+01 1.00383E+01 9.47346E+00
          8.47127E+00 7.61933E+00 6.88889E+00 6.26142E+00 5.71254E+00
          5.22085E+00 4.77621E+00 4.37090E+00 3.99741E+00 3.64791E+00
          3.31762E+00 3.00710E+00 2.71830E+00 2.44989E+00 2.19270E+00
          1.94354E+00 1.82459E+00 1.71421E+00 1.63597E+00 1.56910E+00
          1.55410E+00 1.54240E+00 1.54104E+00 1.53990E+00 1.53975E+00
          1.53962E+00 1.53962E+00                                     5.597E+00
 5.00E+05 1.23604E+01 1.15467E+01 1.07868E+01 1.01199E+01 9.52672E+00
          8.47447E+00 7.58838E+00 6.83410E+00 6.18939E+00 5.62735E+00
          5.12333E+00 4.66616E+00 4.24879E+00 3.86431E+00 3.50544E+00
          3.16755E+00 2.85046E+00 2.55508E+00 2.28089E+00 2.01812E+00
          1.76152E+00 1.63794E+00 1.52230E+00 1.43898E+00 1.36643E+00
          1.35000E+00 1.33718E+00 1.33569E+00 1.33441E+00 1.33425E+00
          1.33412E+00 1.33407E+00                                     5.697E+00
 6.00E+05 1.25686E+01 1.17049E+01 1.09037E+01 1.02098E+01 9.59757E+00
          8.50870E+00 7.59704E+00 6.82569E+00 6.16759E+00 5.59413E+00
          5.07948E+00 4.61209E+00 4.18503E+00 3.79177E+00 3.42526E+00
          3.08095E+00 2.75823E+00 2.45743E+00 2.17778E+00 1.91060E+00
          1.64788E+00 1.52013E+00 1.39905E+00 1.31022E+00 1.23228E+00
          1.21444E+00 1.20042E+00 1.19878E+00 1.19738E+00 1.19719E+00
          1.19707E+00 1.19698E+00                                     5.825E+00
 8.00E+05 1.29141E+01 1.19814E+01 1.11245E+01 1.03970E+01 9.76219E+00
          8.62608E+00 7.67968E+00 6.88526E+00 6.20799E+00 5.61687E+00
          5.08578E+00 4.60326E+00 4.16228E+00 3.75618E+00 3.37783E+00
          3.02247E+00 2.68919E+00 2.37777E+00 2.08647E+00 1.80834E+00
          1.53324E+00 1.39754E+00 1.26633E+00 1.16723E+00 1.07820E+00
          1.05725E+00 1.04062E+00 1.03866E+00 1.03700E+00 1.03678E+00
          1.03663E+00 1.03655E+00                                     6.122E+00
 1.00E+06 1.31941E+01 1.22175E+01 1.13263E+01 1.05798E+01 9.93339E+00
          8.77100E+00 7.80499E+00 6.99566E+00 6.30527E+00 5.70163E+00
          5.15902E+00 4.66616E+00 4.21579E+00 3.80070E+00 3.41315E+00
          3.04802E+00 2.70436E+00 2.38183E+00 2.07806E+00 1.78590E+00
          1.49706E+00 1.35312E+00 1.21196E+00 1.10297E+00 1.00195E+00
          9.77570E-01 9.58120E-01 9.55820E-01 9.53890E-01 9.53630E-01
          9.53440E-01 9.53409E-01                                     6.437E+00
 1.50E+06 1.37180E+01 1.26776E+01 1.17384E+01 1.09696E+01 1.03130E+01
          9.12479E+00 8.14542E+00 7.31873E+00 6.61026E+00 5.98837E+00
          5.42854E+00 4.91945E+00 4.45331E+00 4.02206E+00 3.61678E+00
          3.23157E+00 2.86552E+00 2.51819E+00 2.18612E+00 1.85939E+00
          1.53162E+00 1.36515E+00 1.19620E+00 1.05984E+00 9.27120E-01
          8.94010E-01 8.67450E-01 8.64250E-01 8.61590E-01 8.61260E-01
          8.60943E-01 8.60991E-01                                     7.176E+00
 2.00E+06 1.40851E+01 1.30081E+01 1.20435E+01 1.12675E+01 1.06128E+01
          9.42530E+00 8.45121E+00 7.62286E+00 6.90935E+00 6.28027E+00
          5.71192E+00 5.19309E+00 4.71614E+00 4.27298E+00 3.85451E+00
          3.45459E+00 3.07206E+00 2.70607E+00 2.35187E+00 1.99622E+00
          1.62838E+00 1.43801E+00 1.23803E+00 1.07116E+00 9.06120E-01
          8.64560E-01 8.31200E-01 8.27170E-01 8.23750E-01 8.23300E-01
          8.23021E-01 8.22828E-01                                     7.810E+00
 3.00E+06 1.45552E+01 1.34365E+01 1.24467E+01 1.16730E+01 1.10361E+01
          9.88307E+00 8.93272E+00 8.11950E+00 7.41335E+00 6.78412E+00
          6.20774E+00 5.67483E+00 5.18030E+00 4.71888E+00 4.28470E+00
          3.87223E+00 3.47630E+00 3.08951E+00 2.70161E+00 2.29636E+00
          1.85609E+00 1.61765E+00 1.36105E+00 1.13698E+00 9.01580E-01
          8.42560E-01 7.98590E-01 7.93470E-01 7.88350E-01 7.87615E-01
          7.87949E-01 7.86194E-01                                     8.809E+00
 4.00E+06 1.48669E+01 1.36792E+01 1.26466E+01 1.18741E+01 1.12666E+01
          1.01875E+01 9.30016E+00 8.52395E+00 7.83006E+00 7.19333E+00
          6.59514E+00 6.03886E+00 5.53552E+00 5.08197E+00 4.65434E+00
          4.23538E+00 3.82181E+00 3.41044E+00 2.99879E+00 2.58450E+00
          2.10787E+00 1.81007E+00 1.48305E+00 1.20217E+00 9.12690E-01
          8.39590E-01 7.82120E-01 7.75010E-01 7.68970E-01 7.67769E-01
          7.69135E-01 7.65625E-01                                     9.552E+00
 5.00E+06 1.47649E+01 1.37185E+01 1.28095E+01 1.21287E+01 1.15813E+01
          1.05446E+01 9.63704E+00 8.82589E+00 8.09974E+00 7.44679E+00
          6.85795E+00 6.32424E+00 5.83654E+00 5.38454E+00 4.95566E+00
          4.53961E+00 4.13075E+00 3.72083E+00 3.29533E+00 2.82630E+00
          2.27967E+00 1.96523E+00 1.61333E+00 1.29870E+00 9.35250E-01
          8.33390E-01 7.69390E-01 7.63640E-01 7.55860E-01 7.54471E-01
          7.56653E-01 7.51587E-01                                     1.014E+01
 6.00E+06 1.48556E+01 1.38053E+01 1.29022E+01 1.22431E+01 1.17223E+01
          1.07210E+01 9.83858E+00 9.04596E+00 8.33329E+00 7.68974E+00
          7.10715E+00 6.57727E+00 6.09166E+00 5.64065E+00 5.21218E+00
          4.79608E+00 4.38606E+00 3.97266E+00 3.53891E+00 3.05150E+00
          2.46810E+00 2.12429E+00 1.73166E+00 1.37536E+00 9.57660E-01
          8.38270E-01 7.61330E-01 7.54300E-01 7.45890E-01 7.44492E-01
          7.46735E-01 7.41211E-01                                     1.061E+01
 8.00E+06 1.49532E+01 1.38992E+01 1.30087E+01 1.23876E+01 1.19118E+01
          1.09667E+01 1.01280E+01 9.36912E+00 8.68257E+00 8.05896E+00
          7.49147E+00 6.97292E+00 6.49588E+00 6.05153E+00 5.62858E+00
          5.21699E+00 4.80964E+00 4.39528E+00 3.95316E+00 3.44151E+00
          2.80365E+00 2.41358E+00 1.95360E+00 1.52286E+00 1.00736E+00
          8.55600E-01 7.51560E-01 7.41370E-01 7.31790E-01 7.30446E-01
          7.32849E-01 7.26318E-01                                     1.133E+01
 1.00E+07 1.49954E+01 1.39423E+01 1.30638E+01 1.24722E+01 1.20306E+01
          1.11291E+01 1.03258E+01 9.59554E+00 8.93231E+00 8.32780E+00
          7.77596E+00 7.27041E+00 6.80431E+00 6.36943E+00 5.95498E+00
          5.55099E+00 5.14982E+00 4.73903E+00 4.29520E+00 3.77022E+00
          3.09553E+00 2.67115E+00 2.15813E+00 1.66348E+00 1.06024E+00
          8.78800E-01 7.46990E-01 7.33120E-01 7.22240E-01 7.21062E-01
          7.22839E-01 7.17163E-01                                     1.186E+01
 1.50E+07 1.50168E+01 1.39737E+01 1.31195E+01 1.25747E+01 1.21861E+01
          1.13610E+01 1.06202E+01 9.94338E+00 9.32607E+00 8.76148E+00
          8.24476E+00 7.77050E+00 7.33277E+00 6.92405E+00 6.53405E+00
          6.15284E+00 5.77226E+00 5.37839E+00 4.94400E+00 4.41118E+00
          3.68950E+00 3.21209E+00 2.60754E+00 1.99243E+00 1.19666E+00
          9.48590E-01 7.47050E-01 7.22960E-01 7.07970E-01 7.07138E-01
          7.07703E-01 7.02637E-01                                     1.278E+01
 2.00E+07 1.50061E+01 1.39713E+01 1.31327E+01 1.26153E+01 1.22578E+01
          1.14811E+01 1.07811E+01 1.01407E+01 9.55631E+00 9.02190E+00
          8.53321E+00 8.08534E+00 7.67279E+00 7.28832E+00 6.92169E+00
          6.56292E+00 6.20383E+00 5.83002E+00 5.41266E+00 4.88884E+00
          4.15380E+00 3.64977E+00 2.98914E+00 2.28808E+00 1.33056E+00
          1.02348E+00 7.55150E-01 7.20630E-01 7.00210E-01 6.99423E-01
          6.98517E-01 6.94702E-01                                     1.337E+01
 3.00E+07 1.49801E+01 1.39520E+01 1.31297E+01 1.26436E+01 1.23226E+01
          1.16029E+01 1.09524E+01 1.03583E+01 9.81713E+00 9.32415E+00
          8.87560E+00 8.46718E+00 8.09376E+00 7.74833E+00 7.42045E+00
          7.10001E+00 6.77926E+00 6.44404E+00 6.06484E+00 5.57478E+00
          4.85243E+00 4.33076E+00 3.61111E+00 2.79713E+00 1.58092E+00
          1.17185E+00 7.81150E-01 7.26550E-01 6.92520E-01 6.91080E-01
          6.88118E-01 6.86325E-01                                     1.414E+01
 4.00E+07 1.49598E+01 1.39366E+01 1.31240E+01 1.26554E+01 1.23544E+01
          1.16662E+01 1.10443E+01 1.04776E+01 9.96318E+00 9.49670E+00
          9.07481E+00 8.69354E+00 8.34803E+00 8.03136E+00 7.73295E+00
          7.44265E+00 7.15330E+00 6.85145E+00 6.50821E+00 6.05586E+00
          5.36457E+00 4.84591E+00 4.10285E+00 3.22170E+00 1.81366E+00
          1.31356E+00 8.12430E-01 7.38910E-01 6.89370E-01 6.86558E-01
          6.82522E-01 6.81908E-01                                     1.462E+01
 5.00E+07 1.49306E+01 1.39188E+01 1.31190E+01 1.26653E+01 1.23792E+01
          1.17149E+01 1.11132E+01 1.05646E+01 1.00661E+01 9.61389E+00
          9.20488E+00 8.83632E+00 8.50511E+00 8.20689E+00 7.93470E+00
          7.67985E+00 7.43088E+00 7.16442E+00 6.84519E+00 6.41559E+00
          5.75376E+00 5.24823E+00 4.50584E+00 3.59186E+00 2.03689E+00
          1.44732E+00 8.42430E-01 7.52310E-01 6.88890E-01 6.84480E-01
          6.80943E-01 6.79199E-01                                     1.497E+01
 6.00E+07 1.49011E+01 1.39026E+01 1.31155E+01 1.26729E+01 1.23967E+01
          1.17485E+01 1.11597E+01 1.06226E+01 1.01348E+01 9.69380E+00
          9.29746E+00 8.94326E+00 8.62817E+00 8.34767E+00 8.09448E+00
          7.85987E+00 7.63311E+00 7.39182E+00 7.10123E+00 6.70262E+00
          6.07156E+00 5.57931E+00 4.84314E+00 3.91079E+00 2.24242E+00
          1.57450E+00 8.75090E-01 7.68200E-01 6.89100E-01 6.83260E-01
          6.78732E-01 6.77368E-01                                     1.524E+01
 8.00E+07 1.48851E+01 1.39004E+01 1.31250E+01 1.26909E+01 1.24213E+01
          1.17873E+01 1.12136E+01 1.06929E+01 1.02231E+01 9.80137E+00
          9.42547E+00 9.09284E+00 8.80024E+00 8.54280E+00 8.31236E+00
          8.10113E+00 7.90388E+00 7.70856E+00 7.48467E+00 7.15226E+00
          6.56577E+00 6.09270E+00 5.38176E+00 4.44239E+00 2.60587E+00
          1.81623E+00 9.40650E-01 8.01990E-01 6.91700E-01 6.82079E-01
          6.75880E-01 6.75079E-01                                     1.562E+01
 1.00E+08 1.48602E+01 1.38916E+01 1.31295E+01 1.27039E+01 1.24404E+01
          1.18185E+01 1.12557E+01 1.07456E+01 1.02865E+01 9.87561E+00
          9.51112E+00 9.19075E+00 8.91173E+00 8.66968E+00 8.45709E+00
          8.26696E+00 8.09512E+00 7.93086E+00 7.74530E+00 7.45925E+00
          6.92726E+00 6.48410E+00 5.80117E+00 4.86591E+00 2.92683E+00
          2.03944E+00 1.00443E+00 8.36500E-01 6.95890E-01 6.82121E-01
          6.74393E-01 6.73645E-01                                     1.589E+01
 1.50E+08 1.47936E+01 1.38651E+01 1.31350E+01 1.27282E+01 1.24763E+01
          1.18770E+01 1.13310E+01 1.08346E+01 1.03873E+01 9.98775E+00
          9.63592E+00 9.33056E+00 9.07005E+00 8.85170E+00 8.67034E+00
          8.52016E+00 8.39483E+00 8.27757E+00 8.14010E+00 7.92953E+00
          7.52647E+00 7.16092E+00 6.54126E+00 5.63689E+00 3.59614E+00
          2.52656E+00 1.15583E+00 9.21370E-01 7.09340E-01 6.85910E-01
          6.72844E-01 6.71783E-01                                     1.632E+01
 2.00E+08 1.47369E+01 1.38477E+01 1.31453E+01 1.27475E+01 1.24959E+01
          1.19047E+01 1.13663E+01 1.08780E+01 1.04390E+01 1.00481E+01
          9.70527E+00 9.40963E+00 9.15992E+00 8.95403E+00 8.78748E+00
          8.65556E+00 8.55354E+00 8.46704E+00 8.37125E+00 8.21824E+00
          7.89814E+00 7.58934E+00 7.04025E+00 6.19517E+00 4.11333E+00
          2.92345E+00 1.29850E+00 1.00859E+00 7.26460E-01 6.88507E-01
          6.72519E-01 6.70776E-01                                     1.657E+01
 3.00E+08 1.45806E+01 1.37897E+01 1.31544E+01 1.27732E+01 1.25152E+01
          1.19328E+01 1.14025E+01 1.09223E+01 1.04915E+01 1.01092E+01
          9.77556E+00 9.49012E+00 9.25217E+00 9.06011E+00 8.91047E+00
          8.79984E+00 8.72550E+00 8.67626E+00 8.63233E+00 8.55427E+00
          8.34723E+00 8.11677E+00 7.66602E+00 6.92099E+00 4.89413E+00
          3.58277E+00 1.55636E+00 1.16444E+00 7.61520E-01 7.02682E-01
          6.73919E-01 6.69861E-01                                     1.687E+01
 4.00E+08 1.44454E+01 1.37370E+01 1.31577E+01 1.27891E+01 1.25240E+01
          1.19461E+01 1.14201E+01 1.09440E+01 1.05173E+01 1.01393E+01
          9.81007E+00 9.52959E+00 9.29755E+00 9.11288E+00 8.97303E+00
          8.87553E+00 8.81831E+00 8.79080E+00 8.77590E+00 8.74317E+00
          8.61240E+00 8.43703E+00 8.05495E+00 7.37874E+00 5.44887E+00
          4.11938E+00 1.79246E+00 1.30395E+00 7.95510E-01 7.22501E-01
          6.73859E-01 6.69189E-01                                     1.703E+01
 5.00E+08 1.43462E+01 1.36987E+01 1.31605E+01 1.28008E+01 1.25299E+01
          1.19534E+01 1.14284E+01 1.09542E+01 1.05299E+01 1.01555E+01
          9.83109E+00 9.55601E+00 9.32901E+00 9.14874E+00 9.01376E+00
          8.92284E+00 8.87473E+00 8.86014E+00 8.86486E+00 8.86515E+00
          8.78415E+00 8.64217E+00 8.31833E+00 7.73041E+00 5.90823E+00
          4.52668E+00 1.99770E+00 1.44117E+00 8.32710E-01 7.37007E-01
          6.79872E-01 6.69006E-01                                     1.714E+01
 6.00E+08 1.42776E+01 1.36704E+01 1.31594E+01 1.28059E+01 1.25316E+01
          1.19584E+01 1.14366E+01 1.09649E+01 1.05424E+01 1.01692E+01
          9.84551E+00 9.57143E+00 9.34686E+00 9.17097E+00 9.04146E+00
          8.95659E+00 8.91547E+00 8.90985E+00 8.92685E+00 8.94488E+00
          8.90296E+00 8.79987E+00 8.52545E+00 7.97839E+00 6.22970E+00
          4.89501E+00 2.21058E+00 1.56690E+00 8.65840E-01 7.57484E-01
          6.78101E-01 6.68945E-01                                     1.722E+01
 8.00E+08 1.41913E+01 1.36365E+01 1.31608E+01 1.28150E+01 1.25358E+01
          1.19650E+01 1.14455E+01 1.09761E+01 1.05561E+01 1.01855E+01
          9.86481E+00 9.59403E+00 9.37318E+00 9.20169E+00 9.07744E+00
          8.99927E+00 8.96681E+00 8.97311E+00 9.00764E+00 9.05361E+00
          9.06223E+00 9.00322E+00 8.80048E+00 8.34788E+00 6.75861E+00
          5.45764E+00 2.58863E+00 1.80301E+00 9.34131E-01 7.93083E-01
          6.83289E-01 6.69189E-01                                     1.732E+01
 1.00E+09 1.41369E+01 1.36152E+01 1.31618E+01 1.28208E+01 1.25385E+01
          1.19692E+01 1.14512E+01 1.09832E+01 1.05648E+01 1.01959E+01
          9.87704E+00 9.60822E+00 9.38956E+00 9.22070E+00 9.09964E+00
          9.02556E+00 8.99851E+00 9.01233E+00 9.05799E+00 9.12160E+00
          9.16271E+00 9.13340E+00 8.98178E+00 8.60099E+00 7.14742E+00
          5.89191E+00 2.91889E+00 2.01742E+00 9.99830E-01 8.28491E-01
          6.88843E-01 6.68701E-01                                     1.740E+01
 1.50E+09 1.40536E+01 1.35822E+01 1.31628E+01 1.28292E+01 1.25421E+01
          1.19749E+01 1.14589E+01 1.09931E+01 1.05769E+01 1.02103E+01
          9.89382E+00 9.62763E+00 9.41195E+00 9.24661E+00 9.12994E+00
          9.06135E+00 9.04172E+00 9.06609E+00 9.12756E+00 9.21585E+00
          9.30310E+00 9.31783E+00 9.24626E+00 8.98646E+00 7.79421E+00
          6.65682E+00 3.59749E+00 2.49495E+00 1.15429E+00 9.14658E-01
          7.05200E-01 6.67480E-01                                     1.750E+01
 2.00E+09 1.40053E+01 1.35627E+01 1.31628E+01 1.28334E+01 1.25437E+01
          1.19776E+01 1.14627E+01 1.09980E+01 1.05828E+01 1.02174E+01
          9.90213E+00 9.63733E+00 9.42323E+00 9.25978E+00 9.14544E+00
          9.07968E+00 9.06395E+00 9.09392E+00 9.16389E+00 9.26528E+00
          9.37709E+00 9.41581E+00 9.38960E+00 9.20439E+00 8.19947E+00
          7.16523E+00 4.12656E+00 2.91252E+00 1.29768E+00 9.97711E-01
          7.22656E-01 6.68213E-01                                     1.756E+01
 3.00E+09 1.39539E+01 1.35427E+01 1.31640E+01 1.28390E+01 1.25460E+01
          1.19798E+01 1.14646E+01 1.10003E+01 1.05863E+01 1.02229E+01
          9.91030E+00 9.64830E+00 9.43622E+00 9.27380E+00 9.16104E+00
          9.09846E+00 9.08729E+00 9.12191E+00 9.19719E+00 9.31285E+00
          9.46092E+00 9.52908E+00 9.53917E+00 9.40289E+00 8.67637E+00
          7.92897E+00 4.89439E+00 3.52458E+00 1.55733E+00 1.16962E+00
          7.58911E-01 6.67969E-01                                     1.762E+01
 4.00E+09 1.39266E+01 1.35319E+01 1.31642E+01 1.28418E+01 1.25472E+01
          1.19813E+01 1.14664E+01 1.10022E+01 1.05887E+01 1.02256E+01
          9.91332E+00 9.65194E+00 9.44132E+00 9.28116E+00 9.17019E+00
          9.10827E+00 9.09760E+00 9.13513E+00 9.21770E+00 9.34315E+00
          9.49629E+00 9.56915E+00 9.61708E+00 9.56838E+00 8.96727E+00
          8.23560E+00 5.50024E+00 4.09663E+00 1.78840E+00 1.30130E+00
          7.95898E-01 6.67969E-01                                     1.765E+01
 5.00E+09 1.39104E+01 1.35259E+01 1.31650E+01 1.28438E+01 1.25480E+01
          1.19821E+01 1.14669E+01 1.10030E+01 1.05898E+01 1.02273E+01
          9.91567E+00 9.65487E+00 9.44482E+00 9.28519E+00 9.17491E+00
          9.11397E+00 9.10466E+00 9.14408E+00 9.22925E+00 9.35889E+00
          9.52085E+00 9.60236E+00 9.66505E+00 9.64560E+00 9.15963E+00
          8.51605E+00 5.93932E+00 4.52190E+00 2.02326E+00 1.43835E+00
          8.31604E-01 6.67969E-01                                     1.768E+01
 6.00E+09 1.38991E+01 1.35217E+01 1.31656E+01 1.28453E+01 1.25487E+01
          1.19825E+01 1.14673E+01 1.10035E+01 1.05907E+01 1.02286E+01
          9.91730E+00 9.65686E+00 9.44713E+00 9.28791E+00 9.17811E+00
          9.11783E+00 9.10939E+00 9.15008E+00 9.23705E+00 9.36952E+00
          9.53744E+00 9.62494E+00 9.69764E+00 9.69825E+00 9.29691E+00
          8.72237E+00 6.28988E+00 4.87944E+00 2.24835E+00 1.56775E+00
          8.66875E-01 6.68213E-01                                     1.769E+01
 8.00E+09 1.38838E+01 1.35157E+01 1.31658E+01 1.28469E+01 1.25493E+01
          1.19834E+01 1.14686E+01 1.10051E+01 1.05926E+01 1.02307E+01
          9.91959E+00 9.65930E+00 9.44990E+00 9.29126E+00 9.18217E+00
          9.12270E+00 9.11527E+00 9.15743E+00 9.24667E+00 9.38280E+00
          9.55818E+00 9.65314E+00 9.73934E+00 9.76660E+00 9.47876E+00
          9.00574E+00 6.82029E+00 5.45261E+00 2.64307E+00 1.84656E+00
          9.35074E-01 6.68457E-01                                     1.771E+01
 1.00E+10 1.38737E+01 1.35097E+01 1.31626E+01 1.28445E+01 1.25472E+01
          1.19841E+01 1.14718E+01 1.10096E+01 1.05970E+01 1.02342E+01
          9.92185E+00 9.66040E+00 9.45022E+00 9.29151E+00 9.18302E+00
          9.12473E+00 9.11910E+00 9.16333E+00 9.25425E+00 9.38982E+00
          9.56763E+00 9.67044E+00 9.76688E+00 9.81020E+00 9.59653E+00
          9.18677E+00 7.19791E+00 5.90496E+00 2.98555E+00 2.08350E+00
          1.00012E+00 6.66992E-01                                     1.773E+01


==> anc/colstop/sbethe/sdbase/pdebr22.p08 <==
 22
 1.00E+03 2.50288E+00 2.53330E+00 2.56304E+00 2.59157E+00 2.61902E+00
          2.67130E+00 2.71969E+00 2.76418E+00 2.80512E+00 2.84331E+00
          2.87998E+00 2.91556E+00 2.95041E+00 2.98521E+00 3.02151E+00
          3.06054E+00 3.10196E+00 3.14443E+00 3.18601E+00 3.22467E+00
          3.25758E+00 3.27191E+00 3.28760E+00 3.30253E+00 3.32097E+00
          3.32604E+00 3.33013E+00 3.33063E+00 3.33107E+00 3.33112E+00
          3.33118E+00 3.33117E+00                                     2.544E+00
 1.50E+03 3.12373E+00 3.14861E+00 3.17302E+00 3.19661E+00 3.21957E+00
          3.26430E+00 3.30693E+00 3.34718E+00 3.38476E+00 3.41944E+00
          3.45105E+00 3.47968E+00 3.50578E+00 3.53020E+00 3.55497E+00
          3.58198E+00 3.61173E+00 3.64462E+00 3.68094E+00 3.72039E+00
          3.76127E+00 3.78031E+00 3.79503E+00 3.80252E+00 3.81264E+00
          3.81643E+00 3.81786E+00 3.81787E+00 3.81811E+00 3.81810E+00
          3.81830E+00 3.81819E+00                                     3.020E+00
 2.00E+03 3.60085E+00 3.63020E+00 3.65831E+00 3.68425E+00 3.70830E+00
          3.75211E+00 3.78960E+00 3.82089E+00 3.84654E+00 3.86771E+00
          3.88607E+00 3.90230E+00 3.91719E+00 3.93193E+00 3.94883E+00
          3.96984E+00 3.99474E+00 4.02192E+00 4.04990E+00 4.07941E+00
          4.11082E+00 4.12636E+00 4.13996E+00 4.14797E+00 4.15313E+00
          4.15422E+00 4.15505E+00 4.15513E+00 4.15519E+00 4.15521E+00
          4.15521E+00 4.15521E+00                                     3.384E+00
 3.00E+03 4.32780E+00 4.36492E+00 4.39949E+00 4.42958E+00 4.45566E+00
          4.49822E+00 4.52730E+00 4.54374E+00 4.54944E+00 4.54785E+00
          4.54340E+00 4.53753E+00 4.53115E+00 4.52549E+00 4.52263E+00
          4.52435E+00 4.53048E+00 4.53939E+00 4.54984E+00 4.56337E+00
          4.58135E+00 4.59085E+00 4.59722E+00 4.59864E+00 4.59945E+00
          4.59946E+00 4.59923E+00 4.59919E+00 4.59917E+00 4.59916E+00
          4.59918E+00 4.59918E+00                                     3.917E+00
 4.00E+03 4.86743E+00 4.91845E+00 4.96383E+00 4.99929E+00 5.02600E+00
          5.06020E+00 5.07270E+00 5.07101E+00 5.05850E+00 5.03902E+00
          5.01737E+00 4.99485E+00 4.97192E+00 4.94939E+00 4.92854E+00
          4.91083E+00 4.89687E+00 4.88707E+00 4.88204E+00 4.88255E+00
          4.88614E+00 4.88642E+00 4.88530E+00 4.88323E+00 4.88064E+00
          4.87978E+00 4.87905E+00 4.87896E+00 4.87889E+00 4.87887E+00
          4.87887E+00 4.87888E+00                                     4.299E+00
 5.00E+03 5.29323E+00 5.35749E+00 5.41299E+00 5.45311E+00 5.47973E+00
          5.50419E+00 5.49925E+00 5.47947E+00 5.44982E+00 5.41473E+00
          5.37934E+00 5.34357E+00 5.30529E+00 5.26461E+00 5.22578E+00
          5.19274E+00 5.16542E+00 5.14194E+00 5.12121E+00 5.10627E+00
          5.09627E+00 5.08979E+00 5.08245E+00 5.07635E+00 5.07100E+00
          5.06952E+00 5.06831E+00 5.06817E+00 5.06806E+00 5.06803E+00
          5.06802E+00 5.06803E+00                                     4.589E+00
 6.00E+03 5.64622E+00 5.71997E+00 5.78241E+00 5.82498E+00 5.85018E+00
          5.86417E+00 5.84270E+00 5.80613E+00 5.76072E+00 5.71130E+00
          5.66326E+00 5.61551E+00 5.56403E+00 5.50829E+00 5.45460E+00
          5.40848E+00 5.36933E+00 5.33368E+00 5.29924E+00 5.27045E+00
          5.24788E+00 5.23550E+00 5.22282E+00 5.21321E+00 5.20509E+00
          5.20300E+00 5.20133E+00 5.20112E+00 5.20097E+00 5.20092E+00
          5.20092E+00 5.20093E+00                                     4.817E+00
 8.00E+03 6.20968E+00 6.29194E+00 6.35941E+00 6.40093E+00 6.41993E+00
          6.41180E+00 6.36073E+00 6.29456E+00 6.22124E+00 6.14621E+00
          6.07514E+00 6.00605E+00 5.93309E+00 5.85497E+00 5.77927E+00
          5.71239E+00 5.65322E+00 5.59692E+00 5.54022E+00 5.48841E+00
          5.44404E+00 5.42216E+00 5.40097E+00 5.38546E+00 5.37156E+00
          5.36817E+00 5.36551E+00 5.36518E+00 5.36493E+00 5.36488E+00
          5.36485E+00 5.36488E+00                                     5.152E+00
 1.00E+04 6.64910E+00 6.73043E+00 6.79500E+00 6.83022E+00 6.84019E+00
          6.80933E+00 6.73216E+00 6.64038E+00 6.54280E+00 6.44512E+00
          6.35332E+00 6.26532E+00 6.17527E+00 6.08143E+00 5.99052E+00
          5.90798E+00 5.83262E+00 5.75975E+00 5.68608E+00 5.61637E+00
          5.55433E+00 5.52509E+00 5.49728E+00 5.47684E+00 5.45734E+00
          5.45266E+00 5.44897E+00 5.44850E+00 5.44815E+00 5.44809E+00
          5.44806E+00 5.44807E+00                                     5.383E+00
 1.50E+04 7.44055E+00 7.50303E+00 7.54662E+00 7.55726E+00 7.54018E+00
          7.45284E+00 7.31848E+00 7.17214E+00 7.02320E+00 6.87741E+00
          6.74092E+00 6.61257E+00 6.48926E+00 6.36871E+00 6.25324E+00
          6.14410E+00 6.04037E+00 5.93890E+00 5.83733E+00 5.73807E+00
          5.64531E+00 5.60262E+00 5.56201E+00 5.53145E+00 5.50076E+00
          5.49337E+00 5.48755E+00 5.48678E+00 5.48621E+00 5.48614E+00
          5.48609E+00 5.48608E+00                                     5.724E+00
 2.00E+04 8.01544E+00 8.01552E+00 8.00565E+00 7.97848E+00 7.93705E+00
          7.82530E+00 7.67535E+00 7.49507E+00 7.29576E+00 7.09321E+00
          6.90475E+00 6.73388E+00 6.58074E+00 6.44280E+00 6.31677E+00
          6.19785E+00 6.08324E+00 5.96667E+00 5.84412E+00 5.72320E+00
          5.61376E+00 5.56381E+00 5.51337E+00 5.47285E+00 5.43540E+00
          5.42626E+00 5.41873E+00 5.41783E+00 5.41709E+00 5.41699E+00
          5.41692E+00 5.41692E+00                                     5.891E+00
 3.00E+04 8.92929E+00 8.80662E+00 8.68151E+00 8.55264E+00 8.42316E+00
          8.17212E+00 7.92809E+00 7.69089E+00 7.46067E+00 7.23783E+00
          7.02179E+00 6.81415E+00 6.61612E+00 6.42744E+00 6.24999E+00
          6.08374E+00 5.92973E+00 5.78919E+00 5.66214E+00 5.54347E+00
          5.42973E+00 5.37702E+00 5.32841E+00 5.28655E+00 5.20158E+00
          5.16965E+00 5.17931E+00 5.18460E+00 5.18096E+00 5.17907E+00
          5.18181E+00 5.18030E+00                                     6.015E+00
 4.00E+04 9.23646E+00 9.13959E+00 9.03283E+00 8.90923E+00 8.77368E+00
          8.48617E+00 8.17678E+00 7.85423E+00 7.53000E+00 7.21903E+00
          6.93562E+00 6.68332E+00 6.46100E+00 6.26396E+00 6.08784E+00
          5.92689E+00 5.77681E+00 5.62954E+00 5.47901E+00 5.33012E+00
          5.18914E+00 5.12107E+00 5.05014E+00 4.99249E+00 4.94288E+00
          4.93069E+00 4.92032E+00 4.91910E+00 4.91813E+00 4.91796E+00
          4.91791E+00 4.91788E+00                                     6.042E+00
 5.00E+04 9.59395E+00 9.45572E+00 9.30834E+00 9.14561E+00 8.97298E+00
          8.61863E+00 8.25146E+00 7.87988E+00 7.51446E+00 7.16854E+00
          6.85545E+00 6.57752E+00 6.33306E+00 6.11612E+00 5.92107E+00
          5.74238E+00 5.57577E+00 5.41470E+00 5.25415E+00 5.09708E+00
          4.94795E+00 4.87630E+00 4.80322E+00 4.74487E+00 4.69275E+00
          4.67997E+00 4.66933E+00 4.66808E+00 4.66706E+00 4.66689E+00
          4.66682E+00 4.66680E+00                                     6.028E+00
 6.00E+04 9.87146E+00 9.69604E+00 9.51247E+00 9.31540E+00 9.11070E+00
          8.69952E+00 8.28436E+00 7.87305E+00 7.47507E+00 7.10179E+00
          6.76556E+00 6.46789E+00 6.20588E+00 5.97254E+00 5.76081E+00
          5.56551E+00 5.38265E+00 5.20790E+00 5.03782E+00 4.87358E+00
          4.71808E+00 4.64439E+00 4.57150E+00 4.51471E+00 4.46100E+00
          4.44784E+00 4.43727E+00 4.43600E+00 4.43493E+00 4.43481E+00
          4.43470E+00 4.43469E+00                                     5.999E+00
 8.00E+04 1.02180E+01 1.00470E+01 9.85180E+00 9.61581E+00 9.35220E+00
          8.80158E+00 8.25636E+00 7.76404E+00 7.32681E+00 6.93795E+00
          6.59184E+00 6.28168E+00 5.99447E+00 5.72207E+00 5.46883E+00
          5.23949E+00 5.03045E+00 4.83657E+00 4.65294E+00 4.47560E+00
          4.30696E+00 4.23060E+00 4.15883E+00 4.10488E+00 4.04912E+00
          4.03597E+00 4.02564E+00 4.02426E+00 4.02325E+00 4.02312E+00
          4.02301E+00 4.02300E+00                                     5.932E+00
 1.00E+05 1.06598E+01 1.03243E+01 9.99120E+00 9.66338E+00 9.34594E+00
          8.75380E+00 8.20910E+00 7.70809E+00 7.24770E+00 6.82507E+00
          6.43833E+00 6.08791E+00 5.76952E+00 5.47803E+00 5.20911E+00
          4.96169E+00 4.73466E+00 4.52661E+00 4.33509E+00 4.14996E+00
          3.96467E+00 3.87708E+00 3.80183E+00 3.75331E+00 3.69878E+00
          3.68317E+00 3.67345E+00 3.67264E+00 3.67143E+00 3.67122E+00
          3.67117E+00 3.67113E+00                                     5.859E+00
 1.50E+05 1.09774E+01 1.06431E+01 1.02931E+01 9.91753E+00 9.52954E+00
          8.77099E+00 8.06818E+00 7.45756E+00 6.93004E+00 6.47131E+00
          6.06736E+00 5.70339E+00 5.36093E+00 5.03073E+00 4.72063E+00
          4.43746E+00 4.18014E+00 3.94077E+00 3.71490E+00 3.50269E+00
          3.30571E+00 3.21433E+00 3.12963E+00 3.06912E+00 3.01308E+00
          3.00024E+00 2.99027E+00 2.98898E+00 2.98803E+00 2.98790E+00
          2.98781E+00 2.98778E+00                                     5.723E+00
 2.00E+05 1.13610E+01 1.08548E+01 1.03624E+01 9.89548E+00 9.45590E+00
          8.65437E+00 7.94190E+00 7.30729E+00 6.74065E+00 6.23464E+00
          5.78464E+00 5.38276E+00 5.02007E+00 4.68730E+00 4.37399E+00
          4.07470E+00 3.79316E+00 3.53198E+00 3.29131E+00 3.06604E+00
          2.85330E+00 2.75305E+00 2.65761E+00 2.58861E+00 2.53308E+00
          2.52051E+00 2.51030E+00 2.50913E+00 2.50818E+00 2.50802E+00
          2.50796E+00 2.50792E+00                                     5.629E+00
 3.00E+05 1.17710E+01 1.11305E+01 1.05191E+01 9.95894E+00 9.44578E+00
          8.52771E+00 7.73315E+00 7.04247E+00 6.44062E+00 5.90943E+00
          5.43487E+00 5.00805E+00 4.62024E+00 4.26325E+00 3.92821E+00
          3.61007E+00 3.31063E+00 3.03300E+00 2.77462E+00 2.52964E+00
          2.29579E+00 2.18502E+00 2.08120E+00 2.00745E+00 1.94745E+00
          1.93399E+00 1.92325E+00 1.92201E+00 1.92101E+00 1.92085E+00
          1.92076E+00 1.92074E+00                                     5.575E+00
 4.00E+05 1.20648E+01 1.13335E+01 1.06435E+01 1.00254E+01 9.46819E+00
          8.47771E+00 7.63322E+00 6.90742E+00 6.28252E+00 5.73521E+00
          5.24497E+00 4.80186E+00 4.39817E+00 4.02641E+00 3.67863E+00
          3.34996E+00 3.04086E+00 2.75310E+00 2.48551E+00 2.22987E+00
          1.98373E+00 1.86690E+00 1.75884E+00 1.68245E+00 1.61662E+00
          1.60178E+00 1.59025E+00 1.58891E+00 1.58777E+00 1.58763E+00
          1.58750E+00 1.58749E+00                                     5.622E+00
 5.00E+05 1.23038E+01 1.15072E+01 1.07620E+01 1.01056E+01 9.52005E+00
          8.47955E+00 7.60074E+00 6.85078E+00 6.20834E+00 5.64753E+00
          5.14462E+00 4.68870E+00 4.27269E+00 3.88969E+00 3.53232E+00
          3.19586E+00 2.88001E+00 2.58547E+00 2.31178E+00 2.05013E+00
          1.79608E+00 1.67437E+00 1.56091E+00 1.47952E+00 1.40844E+00
          1.39235E+00 1.37983E+00 1.37837E+00 1.37712E+00 1.37696E+00
          1.37683E+00 1.37681E+00                                     5.719E+00
 6.00E+05 1.25082E+01 1.16625E+01 1.08767E+01 1.01935E+01 9.58890E+00
          8.51193E+00 7.60750E+00 6.84032E+00 6.18433E+00 5.61195E+00
          5.09828E+00 4.63198E+00 4.20615E+00 3.81421E+00 3.44909E+00
          3.10610E+00 2.78454E+00 2.48450E+00 2.20528E+00 1.93900E+00
          1.67851E+00 1.55244E+00 1.43338E+00 1.34644E+00 1.27033E+00
          1.25296E+00 1.23933E+00 1.23773E+00 1.23637E+00 1.23619E+00
          1.23607E+00 1.23603E+00                                     5.844E+00
 8.00E+05 1.28472E+01 1.19340E+01 1.10934E+01 1.03767E+01 9.74932E+00
          8.62534E+00 7.68629E+00 6.89596E+00 6.22077E+00 5.63078E+00
          5.10067E+00 4.61919E+00 4.17937E+00 3.77448E+00 3.39736E+00
          3.04319E+00 2.71096E+00 2.40032E+00 2.10958E+00 1.83227E+00
          1.55898E+00 1.42465E+00 1.29521E+00 1.19796E+00 1.11121E+00
          1.09091E+00 1.07480E+00 1.07290E+00 1.07129E+00 1.07108E+00
          1.07094E+00 1.07087E+00                                     6.136E+00
 1.00E+06 1.31222E+01 1.21659E+01 1.12914E+01 1.05557E+01 9.91658E+00
          8.76638E+00 7.80783E+00 7.00278E+00 6.31469E+00 5.71244E+00
          5.17103E+00 4.67936E+00 4.23019E+00 3.81630E+00 3.42990E+00
          3.06581E+00 2.72312E+00 2.40145E+00 2.09849E+00 1.80729E+00
          1.51996E+00 1.37717E+00 1.23764E+00 1.13051E+00 1.03207E+00
          1.00844E+00 9.89610E-01 9.87380E-01 9.85510E-01 9.85260E-01
          9.85080E-01 9.85000E-01                                     6.448E+00
 1.50E+06 1.36373E+01 1.26174E+01 1.16949E+01 1.09363E+01 1.02864E+01
          9.11020E+00 8.13858E+00 7.31713E+00 6.61228E+00 5.99304E+00
          5.43535E+00 4.92802E+00 4.46334E+00 4.03331E+00 3.62905E+00
          3.24471E+00 2.87953E+00 2.53325E+00 2.20251E+00 1.87705E+00
          1.55038E+00 1.38474E+00 1.21733E+00 1.08305E+00 9.53570E-01
          9.21450E-01 8.95670E-01 8.92570E-01 8.90000E-01 8.89690E-01
          8.89382E-01 8.89383E-01                                     7.180E+00
 2.00E+06 1.39984E+01 1.29410E+01 1.19920E+01 1.12252E+01 1.05764E+01
          9.40049E+00 8.43460E+00 7.61293E+00 6.90478E+00 6.27998E+00
          5.71484E+00 5.19837E+00 4.72309E+00 4.28114E+00 3.86360E+00
          3.46452E+00 3.08294E+00 2.71819E+00 2.36554E+00 2.01126E+00
          1.64438E+00 1.45470E+00 1.25637E+00 1.09188E+00 9.30730E-01
          8.90390E-01 8.58030E-01 8.54130E-01 8.50800E-01 8.50350E-01
          8.50090E-01 8.50080E-01                                     7.807E+00
 3.00E+06 1.44929E+01 1.33516E+01 1.23468E+01 1.15712E+01 1.09437E+01
          9.82792E+00 8.91553E+00 8.12238E+00 7.42088E+00 6.78707E+00
          6.20272E+00 5.66385E+00 5.17112E+00 4.71898E+00 4.29279E+00
          3.88163E+00 3.48186E+00 3.08913E+00 2.69957E+00 2.30970E+00
          1.88264E+00 1.63490E+00 1.37124E+00 1.14840E+00 9.24040E-01
          8.68190E-01 8.24540E-01 8.18920E-01 8.14030E-01 8.13169E-01
          8.13728E-01 8.12805E-01                                     8.791E+00
 4.00E+06 1.47865E+01 1.35941E+01 1.25587E+01 1.17868E+01 1.11844E+01
          1.01270E+01 9.26260E+00 8.50057E+00 7.81349E+00 7.17990E+00
          6.58440E+00 6.03097E+00 5.53057E+00 5.07984E+00 4.65456E+00
          4.23729E+00 3.82501E+00 3.41491E+00 3.00463E+00 2.59148E+00
          2.11616E+00 1.81971E+00 1.49504E+00 1.21725E+00 9.33120E-01
          8.62010E-01 8.07120E-01 8.00230E-01 7.93880E-01 7.92606E-01
          7.94052E-01 7.91931E-01                                     9.526E+00
 5.00E+06 1.46418E+01 1.36208E+01 1.27314E+01 1.20609E+01 1.15186E+01
          1.04927E+01 9.59353E+00 8.78983E+00 8.07027E+00 7.42326E+00
          6.83977E+00 6.31086E+00 5.82742E+00 5.37909E+00 4.95312E+00
          4.53920E+00 4.13176E+00 3.72274E+00 3.29792E+00 2.82995E+00
          2.28553E+00 1.97295E+00 1.62372E+00 1.31207E+00 9.53960E-01
          8.54560E-01 7.93810E-01 7.88390E-01 7.80130E-01 7.78572E-01
          7.81128E-01 7.77283E-01                                     1.011E+01
 6.00E+06 1.47284E+01 1.37044E+01 1.28215E+01 1.21723E+01 1.16561E+01
          1.06651E+01 9.79097E+00 9.00576E+00 8.29972E+00 7.66223E+00
          7.08515E+00 6.56027E+00 6.07916E+00 5.63202E+00 5.20669E+00
          4.79288E+00 4.38442E+00 3.97202E+00 3.53902E+00 3.05279E+00
          2.47186E+00 2.13014E+00 1.74051E+00 1.38741E+00 9.75160E-01
          8.58290E-01 7.85200E-01 7.78600E-01 7.69610E-01 7.68028E-01
          7.70996E-01 7.66357E-01                                     1.057E+01
 8.00E+06 1.48215E+01 1.37953E+01 1.29256E+01 1.23139E+01 1.18418E+01
          1.09062E+01 1.00754E+01 9.32363E+00 8.64357E+00 8.02594E+00
          7.46397E+00 6.95051E+00 6.47806E+00 6.03773E+00 5.61809E+00
          5.20901E+00 4.80346E+00 4.39035E+00 3.94924E+00 3.43907E+00
          2.80417E+00 2.41652E+00 1.96000E+00 1.53289E+00 1.02293E+00
          8.73770E-01 7.74460E-01 7.64870E-01 7.54659E-01 7.53090E-01
          7.55859E-01 7.50732E-01                                     1.128E+01
 1.00E+07 1.48616E+01 1.38371E+01 1.29798E+01 1.23972E+01 1.19586E+01
          1.10661E+01 1.02703E+01 9.54682E+00 8.88985E+00 8.29111E+00
          7.74464E+00 7.24406E+00 6.78247E+00 6.35160E+00 5.94049E+00
          5.53913E+00 5.13993E+00 4.73062E+00 4.28809E+00 3.76493E+00
          3.09358E+00 2.67188E+00 2.16262E+00 1.67195E+00 1.07431E+00
          8.95530E-01 7.69030E-01 7.55910E-01 7.44460E-01 7.43027E-01
          7.45575E-01 7.39868E-01                                     1.181E+01
 1.50E+07 1.48804E+01 1.38673E+01 1.30349E+01 1.24984E+01 1.21119E+01
          1.12948E+01 1.05607E+01 9.89012E+00 9.27848E+00 8.71919E+00
          8.20740E+00 7.73771E+00 7.30417E+00 6.89924E+00 6.51250E+00
          6.13400E+00 5.75564E+00 5.36365E+00 4.93110E+00 4.40074E+00
          3.68315E+00 3.20883E+00 2.60848E+00 1.99787E+00 1.20813E+00
          9.62830E-01 7.67280E-01 7.44220E-01 7.29150E-01 7.28107E-01
          7.29126E-01 7.24365E-01                                     1.272E+01
 2.00E+07 1.48684E+01 1.38642E+01 1.30477E+01 1.25383E+01 1.21823E+01
          1.14132E+01 1.07194E+01 1.00849E+01 9.50579E+00 8.97632E+00
          8.49220E+00 8.04855E+00 7.63990E+00 7.25897E+00 6.89548E+00
          6.53941E+00 6.18265E+00 5.81096E+00 5.39579E+00 4.87487E+00
          4.14438E+00 3.64368E+00 2.98748E+00 2.29122E+00 1.34025E+00
          1.03603E+00 7.73970E-01 7.40670E-01 7.20760E-01 7.19906E-01
          7.19330E-01 7.15454E-01                                     1.331E+01
 3.00E+07 1.48408E+01 1.38441E+01 1.30442E+01 1.25658E+01 1.22456E+01
          1.15327E+01 1.08882E+01 1.02993E+01 9.76305E+00 9.27453E+00
          8.83009E+00 8.42544E+00 8.05550E+00 7.71327E+00 7.38831E+00
          7.07052E+00 6.75218E+00 6.41932E+00 6.04266E+00 5.55596E+00
          4.83866E+00 4.32055E+00 3.60559E+00 2.79674E+00 1.58813E+00
          1.18212E+00 7.97900E-01 7.44810E-01 7.12290E-01 7.10961E-01
          7.08027E-01 7.06207E-01                                     1.406E+01
 4.00E+07 1.48193E+01 1.38278E+01 1.30378E+01 1.25767E+01 1.22762E+01
          1.15944E+01 1.09781E+01 1.04165E+01 9.90665E+00 9.44439E+00
          9.02637E+00 8.64865E+00 8.30639E+00 7.99275E+00 7.69710E+00
          7.40937E+00 7.12246E+00 6.82305E+00 6.48249E+00 6.03363E+00
          5.34755E+00 4.83256E+00 4.09432E+00 3.21852E+00 1.81893E+00
          1.32227E+00 8.27720E-01 7.55910E-01 7.08650E-01 7.06121E-01
          7.01870E-01 7.01324E-01                                     1.455E+01
 5.00E+07 1.47898E+01 1.38095E+01 1.30320E+01 1.25854E+01 1.22995E+01
          1.16414E+01 1.10452E+01 1.05016E+01 1.00077E+01 9.55972E+00
          9.15454E+00 8.78944E+00 8.46137E+00 8.16603E+00 7.89651E+00
          7.64419E+00 7.39758E+00 7.13324E+00 6.81610E+00 6.38968E+00
          5.73368E+00 5.23243E+00 4.49548E+00 3.58703E+00 2.04037E+00
          1.45455E+00 8.56500E-01 7.68500E-01 7.07900E-01 7.03600E-01
          7.00031E-01 6.98242E-01                                     1.489E+01
 6.00E+07 1.47598E+01 1.37928E+01 1.30279E+01 1.25925E+01 1.23164E+01
          1.16742E+01 1.10908E+01 1.05584E+01 1.00751E+01 9.63799E+00
          9.24527E+00 8.89437E+00 8.58232E+00 8.30467E+00 8.05414E+00
          7.82209E+00 7.59778E+00 7.35872E+00 7.07036E+00 6.67483E+00
          6.04912E+00 5.56099E+00 4.83043E+00 3.90409E+00 2.24458E+00
          1.58074E+00 8.88190E-01 7.83580E-01 7.07810E-01 7.02220E-01
          6.97615E-01 6.96186E-01                                     1.515E+01
 8.00E+07 1.47443E+01 1.37905E+01 1.30367E+01 1.26094E+01 1.23398E+01
          1.17117E+01 1.11430E+01 1.06269E+01 1.01612E+01 9.74327E+00
          9.37083E+00 9.04134E+00 8.75163E+00 8.49684E+00 8.26888E+00
          8.06003E+00 7.86512E+00 7.67218E+00 7.45088E+00 7.12162E+00
          6.53975E+00 6.07038E+00 5.36519E+00 4.43248E+00 2.60572E+00
          1.82077E+00 9.52310E-01 8.16070E-01 7.09840E-01 7.00852E-01
          6.94427E-01 6.93573E-01                                     1.553E+01
 1.00E+08 1.47201E+01 1.37819E+01 1.30410E+01 1.26220E+01 1.23583E+01
          1.17420E+01 1.11840E+01 1.06785E+01 1.02232E+01 9.81594E+00
          9.45472E+00 9.13734E+00 8.86102E+00 8.62149E+00 8.41128E+00
          8.22347E+00 8.05394E+00 7.89208E+00 7.70912E+00 7.42612E+00
          6.89844E+00 6.45879E+00 5.78158E+00 4.85326E+00 2.92478E+00
          2.04249E+00 1.01496E+00 8.49620E-01 7.13580E-01 7.00640E-01
          6.92669E-01 6.91956E-01                                     1.580E+01
 1.50E+08 1.46558E+01 1.37563E+01 1.30465E+01 1.26459E+01 1.23936E+01
          1.17993E+01 1.12577E+01 1.07654E+01 1.03216E+01 9.92541E+00
          9.57653E+00 9.27390E+00 9.01586E+00 8.79980E+00 8.62056E+00
          8.47246E+00 8.34923E+00 8.23431E+00 8.09960E+00 7.89213E+00
          7.49289E+00 7.13033E+00 6.51582E+00 5.61864E+00 3.59077E+00
          2.52648E+00 1.16428E+00 9.32800E-01 7.26100E-01 7.03871E-01
          6.90849E-01 6.89850E-01                                     1.622E+01
 2.00E+08 1.46026E+01 1.37404E+01 1.30569E+01 1.26648E+01 1.24127E+01
          1.18262E+01 1.12920E+01 1.08075E+01 1.03720E+01 9.98433E+00
          9.64432E+00 9.35120E+00 9.10373E+00 8.89988E+00 8.73527E+00
          8.60530E+00 8.50526E+00 8.42092E+00 8.32754E+00 8.17733E+00
          7.86103E+00 7.55528E+00 7.01135E+00 6.17347E+00 4.10473E+00
          2.92048E+00 1.30574E+00 1.01912E+00 7.42450E-01 7.05742E-01
          6.90345E-01 6.88721E-01                                     1.647E+01
 3.00E+08 1.44537E+01 1.36854E+01 1.30660E+01 1.26897E+01 1.24316E+01
          1.18535E+01 1.13272E+01 1.08507E+01 1.04231E+01 1.00439E+01
          9.71288E+00 9.42973E+00 9.19381E+00 9.00354E+00 8.85555E+00
          8.74649E+00 8.67376E+00 8.62630E+00 8.58445E+00 8.50899E+00
          8.30567E+00 8.07815E+00 7.63209E+00 6.89393E+00 4.88126E+00
          3.57600E+00 1.56167E+00 1.17341E+00 7.76250E-01 7.18887E-01
          6.91761E-01 6.87683E-01                                     1.676E+01
 4.00E+08 1.43244E+01 1.36350E+01 1.30691E+01 1.27050E+01 1.24401E+01
          1.18665E+01 1.13443E+01 1.08719E+01 1.04483E+01 1.00731E+01
          9.74643E+00 9.46813E+00 9.23803E+00 9.05505E+00 8.91666E+00
          8.82047E+00 8.76449E+00 8.73833E+00 8.72518E+00 8.69495E+00
          8.56814E+00 8.39567E+00 8.01765E+00 7.34717E+00 5.43249E+00
          4.11098E+00 1.79640E+00 1.31129E+00 8.09120E-01 7.38210E-01
          6.91803E-01 6.86890E-01                                     1.692E+01
 5.00E+08 1.42295E+01 1.35983E+01 1.30717E+01 1.27162E+01 1.24458E+01
          1.18736E+01 1.13525E+01 1.08817E+01 1.04605E+01 1.00889E+01
          9.76686E+00 9.49386E+00 9.26871E+00 9.09001E+00 8.95639E+00
          8.86663E+00 8.81958E+00 8.80612E+00 8.81233E+00 8.81486E+00
          8.73743E+00 8.59810E+00 8.27845E+00 7.69708E+00 5.88962E+00
          4.51396E+00 2.00070E+00 1.44831E+00 8.45570E-01 7.51472E-01
          6.97784E-01 6.86737E-01                                     1.703E+01
 6.00E+08 1.41639E+01 1.35712E+01 1.30707E+01 1.27210E+01 1.24474E+01
          1.18784E+01 1.13604E+01 1.08921E+01 1.04727E+01 1.01022E+01
          9.78084E+00 9.50881E+00 9.28601E+00 9.11163E+00 8.98340E+00
          8.89964E+00 8.85949E+00 8.85478E+00 8.87284E+00 8.89272E+00
          8.85442E+00 8.75421E+00 8.48377E+00 7.94195E+00 6.20780E+00
          4.88223E+00 2.21245E+00 1.57249E+00 8.77890E-01 7.71847E-01
          6.95557E-01 6.86768E-01                                     1.711E+01
 8.00E+08 1.40815E+01 1.35388E+01 1.30720E+01 1.27297E+01 1.24516E+01
          1.18848E+01 1.13691E+01 1.09030E+01 1.04859E+01 1.01180E+01
          9.79959E+00 9.53077E+00 9.31162E+00 9.14155E+00 9.01849E+00
          8.94125E+00 8.90958E+00 8.91652E+00 8.95173E+00 8.99906E+00
          9.01073E+00 8.95436E+00 8.75554E+00 8.30812E+00 6.73258E+00
          5.44098E+00 2.58816E+00 1.80735E+00 9.45010E-01 8.06404E-01
          7.00195E-01 6.86523E-01                                     1.721E+01
 1.00E+09 1.40296E+01 1.35184E+01 1.30729E+01 1.27353E+01 1.24543E+01
          1.18890E+01 1.13745E+01 1.09098E+01 1.04944E+01 1.01281E+01
          9.81145E+00 9.54457E+00 9.32756E+00 9.16005E+00 9.04010E+00
          8.96685E+00 8.94043E+00 8.95474E+00 9.00086E+00 9.06544E+00
          9.10903E+00 9.08207E+00 8.93431E+00 8.55875E+00 7.11816E+00
          5.87197E+00 2.91662E+00 2.02083E+00 1.00978E+00 8.40866E-01
          7.05383E-01 6.86279E-01                                     1.728E+01
 1.50E+09 1.39502E+01 1.34872E+01 1.30740E+01 1.27434E+01 1.24578E+01
          1.18945E+01 1.13821E+01 1.09195E+01 1.05061E+01 1.01421E+01
          9.82776E+00 9.56345E+00 9.34932E+00 9.18524E+00 9.06954E+00
          9.00163E+00 8.98246E+00 9.00707E+00 9.06869E+00 9.15738E+00
          9.24601E+00 9.26246E+00 9.19438E+00 8.93977E+00 7.75943E+00
          6.63098E+00 3.59175E+00 2.49599E+00 1.16249E+00 9.25491E-01
          7.21191E-01 6.86035E-01                                     1.738E+01
 2.00E+09 1.39041E+01 1.34685E+01 1.30740E+01 1.27474E+01 1.24592E+01
          1.18972E+01 1.13858E+01 1.09242E+01 1.05119E+01 1.01490E+01
          9.83585E+00 9.57285E+00 9.36027E+00 9.19803E+00 9.08460E+00
          9.01946E+00 9.00409E+00 9.03417E+00 9.10407E+00 9.20552E+00
          9.31809E+00 9.35811E+00 9.33490E+00 9.15454E+00 8.16114E+00
          7.13568E+00 4.11833E+00 2.91088E+00 1.30465E+00 1.00722E+00
          7.38037E-01 6.85791E-01                                     1.744E+01
 3.00E+09 1.38549E+01 1.34494E+01 1.30751E+01 1.27528E+01 1.24614E+01
          1.18992E+01 1.13877E+01 1.09264E+01 1.05152E+01 1.01542E+01
          9.84372E+00 9.58350E+00 9.37288E+00 9.21163E+00 9.09972E+00
          9.03771E+00 9.02680E+00 9.06136E+00 9.13633E+00 9.25168E+00
          9.40003E+00 9.46905E+00 9.48103E+00 9.34801E+00 8.63346E+00
          7.89728E+00 4.88148E+00 3.51743E+00 1.56256E+00 1.17822E+00
          7.73682E-01 6.86035E-01                                     1.750E+01
 4.00E+09 1.38289E+01 1.34389E+01 1.30752E+01 1.27552E+01 1.24625E+01
          1.19008E+01 1.13894E+01 1.09285E+01 1.05176E+01 1.01568E+01
          9.84662E+00 9.58698E+00 9.37781E+00 9.21876E+00 9.10860E+00
          9.04719E+00 9.03670E+00 9.07413E+00 9.15630E+00 9.28133E+00
          9.43433E+00 9.50752E+00 9.55682E+00 9.51139E+00 8.92134E+00
          8.19852E+00 5.48488E+00 4.08733E+00 1.79230E+00 1.30826E+00
          8.09814E-01 6.85791E-01                                     1.754E+01
 5.00E+09 1.38134E+01 1.34332E+01 1.30760E+01 1.27572E+01 1.24634E+01
          1.19013E+01 1.13899E+01 1.09292E+01 1.05187E+01 1.01585E+01
          9.84891E+00 9.58983E+00 9.38119E+00 9.22267E+00 9.11318E+00
          9.05270E+00 9.04348E+00 9.08272E+00 9.16751E+00 9.29664E+00
          9.45821E+00 9.53986E+00 9.60347E+00 9.58675E+00 9.11151E+00
          8.47636E+00 5.92091E+00 4.50988E+00 2.02563E+00 1.44461E+00
          8.44421E-01 6.85577E-01                                     1.756E+01
 6.00E+09 1.38026E+01 1.34292E+01 1.30765E+01 1.27587E+01 1.24640E+01
          1.19018E+01 1.13903E+01 1.09296E+01 1.05195E+01 1.01598E+01
          9.85051E+00 9.59176E+00 9.38345E+00 9.22532E+00 9.11627E+00
          9.05637E+00 9.04800E+00 9.08848E+00 9.17506E+00 9.30697E+00
          9.47434E+00 9.56185E+00 9.63514E+00 9.63800E+00 9.24681E+00
          8.68033E+00 6.26873E+00 4.86508E+00 2.24865E+00 1.57303E+00
          8.78693E-01 6.85547E-01                                     1.757E+01
 8.00E+09 1.37881E+01 1.34236E+01 1.30769E+01 1.27602E+01 1.24646E+01
          1.19027E+01 1.13915E+01 1.09311E+01 1.05213E+01 1.01618E+01
          9.85270E+00 9.59413E+00 9.38613E+00 9.22855E+00 9.12018E+00
          9.06107E+00 9.05367E+00 9.09558E+00 9.18441E+00 9.31986E+00
          9.49449E+00 9.58928E+00 9.67573E+00 9.70463E+00 9.42539E+00
          8.95990E+00 6.79470E+00 5.43439E+00 2.64026E+00 1.84937E+00
          9.45496E-01 6.85547E-01                                     1.759E+01
 1.00E+10 1.37785E+01 1.34180E+01 1.30740E+01 1.27582E+01 1.24627E+01
          1.19034E+01 1.13946E+01 1.09353E+01 1.05255E+01 1.01652E+01
          9.85489E+00 9.59517E+00 9.38641E+00 9.22875E+00 9.12099E+00
          9.06308E+00 9.05747E+00 9.10143E+00 9.19183E+00 9.32663E+00
          9.50357E+00 9.60609E+00 9.70272E+00 9.74733E+00 9.54038E+00
          9.13787E+00 7.16895E+00 5.88385E+00 2.98043E+00 2.08533E+00
          1.01030E+00 6.86035E-01                                     1.761E+01


==> anc/colstop/sbethe/sdbase/pdebr23.p08 <==
 23
 1.00E+03 2.41518E+00 2.44548E+00 2.47514E+00 2.50367E+00 2.53118E+00
          2.58374E+00 2.63263E+00 2.67780E+00 2.71956E+00 2.75862E+00
          2.79615E+00 2.83255E+00 2.86812E+00 2.90355E+00 2.94031E+00
          2.97965E+00 3.02131E+00 3.06414E+00 3.10643E+00 3.14593E+00
          3.17966E+00 3.19449E+00 3.21099E+00 3.22692E+00 3.24654E+00
          3.25194E+00 3.25630E+00 3.25684E+00 3.25731E+00 3.25736E+00
          3.25741E+00 3.25742E+00                                     2.473E+00
 1.50E+03 3.02583E+00 3.05087E+00 3.07547E+00 3.09930E+00 3.12255E+00
          3.16795E+00 3.21141E+00 3.25265E+00 3.29138E+00 3.32736E+00
          3.36045E+00 3.39069E+00 3.41851E+00 3.44473E+00 3.47128E+00
          3.49998E+00 3.53130E+00 3.56563E+00 3.60331E+00 3.64417E+00
          3.68679E+00 3.70687E+00 3.72277E+00 3.73136E+00 3.74297E+00
          3.74724E+00 3.74901E+00 3.74905E+00 3.74933E+00 3.74933E+00
          3.74952E+00 3.74942E+00                                     2.946E+00
 2.00E+03 3.50473E+00 3.52960E+00 3.55380E+00 3.57683E+00 3.59895E+00
          3.64139E+00 3.68078E+00 3.71680E+00 3.74911E+00 3.77745E+00
          3.80168E+00 3.82193E+00 3.83889E+00 3.85371E+00 3.86896E+00
          3.88710E+00 3.90887E+00 3.93505E+00 3.96634E+00 4.00282E+00
          4.04305E+00 4.06217E+00 4.07544E+00 4.08004E+00 4.08733E+00
          4.09071E+00 4.09133E+00 4.09118E+00 4.09136E+00 4.09133E+00
          4.09156E+00 4.09143E+00                                     3.308E+00
 3.00E+03 4.22028E+00 4.25701E+00 4.29134E+00 4.32146E+00 4.34780E+00
          4.39148E+00 4.42246E+00 4.44148E+00 4.45027E+00 4.45202E+00
          4.45086E+00 4.44815E+00 4.44479E+00 4.44205E+00 4.44207E+00
          4.44670E+00 4.45577E+00 4.46771E+00 4.48126E+00 4.49790E+00
          4.51892E+00 4.53001E+00 4.53825E+00 4.54139E+00 4.54374E+00
          4.54415E+00 4.54425E+00 4.54423E+00 4.54424E+00 4.54425E+00
          4.54427E+00 4.54425E+00                                     3.843E+00
 4.00E+03 4.75842E+00 4.80871E+00 4.85368E+00 4.88930E+00 4.91666E+00
          4.95312E+00 4.96877E+00 4.97053E+00 4.96160E+00 4.94579E+00
          4.92788E+00 4.90903E+00 4.88958E+00 4.87031E+00 4.85273E+00
          4.83852E+00 4.82820E+00 4.82194E+00 4.82012E+00 4.82367E+00
          4.83063E+00 4.83295E+00 4.83399E+00 4.83360E+00 4.83247E+00
          4.83199E+00 4.83154E+00 4.83148E+00 4.83144E+00 4.83143E+00
          4.83142E+00 4.83143E+00                                     4.228E+00
 5.00E+03 5.18405E+00 5.24774E+00 5.30303E+00 5.34357E+00 5.37116E+00
          5.39864E+00 5.39763E+00 5.38198E+00 5.35652E+00 5.32559E+00
          5.29426E+00 5.26243E+00 5.22797E+00 5.19095E+00 5.15577E+00
          5.12644E+00 5.10284E+00 5.08294E+00 5.06551E+00 5.05372E+00
          5.04721E+00 5.04287E+00 5.03774E+00 5.03333E+00 5.02934E+00
          5.02819E+00 5.02725E+00 5.02714E+00 5.02705E+00 5.02703E+00
          5.02701E+00 5.02702E+00                                     4.521E+00
 6.00E+03 5.53756E+00 5.61099E+00 5.67350E+00 5.71681E+00 5.74333E+00
          5.76105E+00 5.74420E+00 5.71237E+00 5.67164E+00 5.62679E+00
          5.58310E+00 5.53954E+00 5.49210E+00 5.44032E+00 5.39050E+00
          5.34818E+00 5.31274E+00 5.28058E+00 5.24940E+00 5.22378E+00
          5.20475E+00 5.19448E+00 5.18397E+00 5.17598E+00 5.16914E+00
          5.16735E+00 5.16592E+00 5.16575E+00 5.16562E+00 5.16558E+00
          5.16557E+00 5.16558E+00                                     4.753E+00
 8.00E+03 6.10318E+00 6.18570E+00 6.25383E+00 6.29673E+00 6.31770E+00
          6.31453E+00 6.26921E+00 6.20883E+00 6.14109E+00 6.07133E+00
          6.00516E+00 5.94065E+00 5.87211E+00 5.79828E+00 5.72665E+00
          5.66355E+00 5.60785E+00 5.55476E+00 5.50109E+00 5.45237E+00
          5.41148E+00 5.39149E+00 5.37218E+00 5.35806E+00 5.34530E+00
          5.34217E+00 5.33972E+00 5.33942E+00 5.33919E+00 5.33915E+00
          5.33912E+00 5.33914E+00                                     5.096E+00
 1.00E+04 6.54530E+00 6.62744E+00 6.69324E+00 6.73041E+00 6.74291E+00
          6.71807E+00 6.64761E+00 6.56245E+00 6.47118E+00 6.37938E+00
          6.29295E+00 6.20987E+00 6.12452E+00 6.03518E+00 5.94842E+00
          5.86953E+00 5.79737E+00 5.72737E+00 5.65647E+00 5.58972E+00
          5.53098E+00 5.50332E+00 5.47702E+00 5.45767E+00 5.43917E+00
          5.43473E+00 5.43125E+00 5.43079E+00 5.43046E+00 5.43041E+00
          5.43037E+00 5.43040E+00                                     5.335E+00
 1.50E+04 7.34381E+00 7.40813E+00 7.45399E+00 7.46764E+00 7.45415E+00
          7.37484E+00 7.24900E+00 7.11081E+00 6.96945E+00 6.83060E+00
          6.70035E+00 6.57762E+00 6.45948E+00 6.34369E+00 6.23239E+00
          6.12674E+00 6.02584E+00 5.92676E+00 5.82743E+00 5.73072E+00
          5.64065E+00 5.59883E+00 5.55890E+00 5.52883E+00 5.49883E+00
          5.49161E+00 5.48591E+00 5.48517E+00 5.48463E+00 5.48455E+00
          5.48449E+00 5.48449E+00                                     5.691E+00
 2.00E+04 7.89660E+00 7.93586E+00 7.95593E+00 7.94264E+00 7.90188E+00
          7.76997E+00 7.59464E+00 7.41057E+00 7.22681E+00 7.04855E+00
          6.88134E+00 6.72575E+00 6.58141E+00 6.44622E+00 6.31874E+00
          6.19642E+00 6.07845E+00 5.96266E+00 5.84737E+00 5.73404E+00
          5.62520E+00 5.57318E+00 5.52254E+00 5.48386E+00 5.44624E+00
          5.43701E+00 5.42968E+00 5.42873E+00 5.42802E+00 5.42793E+00
          5.42785E+00 5.42785E+00                                     5.870E+00
 3.00E+04 8.84549E+00 8.72839E+00 8.60886E+00 8.48555E+00 8.36153E+00
          8.12086E+00 7.88660E+00 7.65858E+00 7.43700E+00 7.22219E+00
          7.01365E+00 6.81290E+00 6.62113E+00 6.43807E+00 6.26560E+00
          6.10362E+00 5.95316E+00 5.81539E+00 5.69032E+00 5.57291E+00
          5.45975E+00 5.40689E+00 5.35771E+00 5.31527E+00 5.23116E+00
          5.19989E+00 5.20886E+00 5.21391E+00 5.21035E+00 5.20848E+00
          5.21111E+00 5.20956E+00                                     6.009E+00
 4.00E+04 9.16337E+00 9.07137E+00 8.96963E+00 8.85132E+00 8.72120E+00
          8.44442E+00 8.14556E+00 7.83315E+00 7.51844E+00 7.21602E+00
          6.94013E+00 6.69429E+00 6.47753E+00 6.28544E+00 6.11392E+00
          5.95739E+00 5.81152E+00 5.66795E+00 5.52029E+00 5.37334E+00
          5.23315E+00 5.16493E+00 5.09364E+00 5.03554E+00 4.98540E+00
          4.97303E+00 4.96251E+00 4.96126E+00 4.96028E+00 4.96011E+00
          4.96006E+00 4.95999E+00                                     6.047E+00
 5.00E+04 9.52697E+00 9.39411E+00 9.25222E+00 9.09516E+00 8.92826E+00
          8.58501E+00 8.22850E+00 7.86696E+00 7.51081E+00 7.17318E+00
          6.86734E+00 6.59564E+00 6.35660E+00 6.14455E+00 5.95420E+00
          5.78013E+00 5.61807E+00 5.46115E+00 5.30396E+00 5.14926E+00
          5.00113E+00 4.92941E+00 4.85604E+00 4.79729E+00 4.74446E+00
          4.73144E+00 4.72062E+00 4.71934E+00 4.71829E+00 4.71813E+00
          4.71805E+00 4.71801E+00                                     6.040E+00
 6.00E+04 9.80936E+00 9.63983E+00 9.46220E+00 9.27115E+00 9.07240E+00
          8.67250E+00 8.26790E+00 7.86635E+00 7.47720E+00 7.11178E+00
          6.78243E+00 6.49072E+00 6.23393E+00 6.00540E+00 5.79836E+00
          5.60775E+00 5.42956E+00 5.25923E+00 5.09297E+00 4.93158E+00
          4.77750E+00 4.70390E+00 4.63090E+00 4.57382E+00 4.51935E+00
          4.50593E+00 4.49516E+00 4.49388E+00 4.49279E+00 4.49265E+00
          4.49255E+00 4.49253E+00                                     6.016E+00
 8.00E+04 1.01650E+01 9.99890E+00 9.80905E+00 9.57910E+00 9.32191E+00
          8.78389E+00 8.25006E+00 7.76700E+00 7.33729E+00 6.95479E+00
          6.61443E+00 6.30954E+00 6.02729E+00 5.75972E+00 5.51112E+00
          5.28623E+00 5.08161E+00 4.89229E+00 4.71327E+00 4.53958E+00
          4.37298E+00 4.29734E+00 4.22592E+00 4.17180E+00 4.11534E+00
          4.10197E+00 4.09146E+00 4.09005E+00 4.08901E+00 4.08888E+00
          4.08878E+00 4.08879E+00                                     5.955E+00
 1.00E+05 1.06100E+01 1.02819E+01 9.95592E+00 9.63488E+00 9.32375E+00
          8.74285E+00 8.20788E+00 7.71531E+00 7.26229E+00 6.84610E+00
          6.46499E+00 6.11943E+00 5.80538E+00 5.51794E+00 5.25302E+00
          5.00962E+00 4.78673E+00 4.58304E+00 4.39605E+00 4.21518E+00
          4.03322E+00 3.94674E+00 3.87198E+00 3.82327E+00 3.76829E+00
          3.75252E+00 3.74263E+00 3.74180E+00 3.74056E+00 3.74034E+00
          3.74031E+00 3.74030E+00                                     5.887E+00
 1.50E+05 1.09349E+01 1.06094E+01 1.02677E+01 9.89950E+00 9.51805E+00
          8.77033E+00 8.07588E+00 7.47194E+00 6.94993E+00 6.49593E+00
          6.09622E+00 5.73616E+00 5.39738E+00 5.07069E+00 4.76397E+00
          4.48400E+00 4.22994E+00 3.99427E+00 3.77272E+00 3.56487E+00
          3.37163E+00 3.28171E+00 3.19803E+00 3.13783E+00 3.08160E+00
          3.06865E+00 3.05857E+00 3.05726E+00 3.05630E+00 3.05617E+00
          3.05608E+00 3.05606E+00                                     5.754E+00
 2.00E+05 1.13209E+01 1.08246E+01 1.03413E+01 9.88205E+00 9.44898E+00
          8.65800E+00 7.95341E+00 7.32471E+00 6.76266E+00 6.26041E+00
          5.81371E+00 5.41483E+00 5.05504E+00 4.72509E+00 4.41455E+00
          4.11794E+00 3.83904E+00 3.58074E+00 3.34346E+00 3.12196E+00
          2.91314E+00 2.81468E+00 2.72038E+00 2.65168E+00 2.59631E+00
          2.58371E+00 2.57343E+00 2.57225E+00 2.57130E+00 2.57114E+00
          2.57108E+00 2.57100E+00                                     5.660E+00
 3.00E+05 1.17297E+01 1.11010E+01 1.05001E+01 9.94822E+00 9.44162E+00
          8.53386E+00 7.74656E+00 7.06096E+00 6.46263E+00 5.93412E+00
          5.46185E+00 5.03715E+00 4.65142E+00 4.29645E+00 3.96337E+00
          3.64707E+00 3.34939E+00 3.07351E+00 2.81715E+00 2.57480E+00
          2.34434E+00 2.23541E+00 2.13302E+00 2.06000E+00 2.00061E+00
          1.98726E+00 1.97656E+00 1.97533E+00 1.97434E+00 1.97419E+00
          1.97410E+00 1.97402E+00                                     5.603E+00
 4.00E+05 1.20180E+01 1.13006E+01 1.06227E+01 1.00137E+01 9.46333E+00
          8.48352E+00 7.64614E+00 6.92502E+00 6.30304E+00 5.75771E+00
          5.26918E+00 4.82771E+00 4.42567E+00 4.05553E+00 3.70932E+00
          3.38210E+00 3.07433E+00 2.78778E+00 2.52145E+00 2.26764E+00
          2.02429E+00 1.90913E+00 1.80266E+00 1.72743E+00 1.66258E+00
          1.64796E+00 1.63660E+00 1.63529E+00 1.63417E+00 1.63403E+00
          1.63390E+00 1.63389E+00                                     5.646E+00
 5.00E+05 1.22497E+01 1.14692E+01 1.07378E+01 1.00914E+01 9.51321E+00
          8.48407E+00 7.61243E+00 6.86692E+00 6.22697E+00 5.66764E+00
          5.16607E+00 4.71152E+00 4.29695E+00 3.91539E+00 3.55941E+00
          3.22418E+00 2.90944E+00 2.61588E+00 2.34315E+00 2.08290E+00
          1.83113E+00 1.71091E+00 1.59905E+00 1.51905E+00 1.44931E+00
          1.43355E+00 1.42131E+00 1.41989E+00 1.41866E+00 1.41851E+00
          1.41839E+00 1.41842E+00                                     5.741E+00
 6.00E+05 1.24468E+01 1.16192E+01 1.08487E+01 1.01765E+01 9.57962E+00
          8.51476E+00 7.61774E+00 6.85482E+00 6.20104E+00 5.62986E+00
          5.11729E+00 4.65218E+00 4.22767E+00 3.83707E+00 3.47323E+00
          3.13138E+00 2.81084E+00 2.51172E+00 2.23336E+00 1.96825E+00
          1.70966E+00 1.58489E+00 1.46740E+00 1.38199E+00 1.30752E+00
          1.29058E+00 1.27732E+00 1.27577E+00 1.27444E+00 1.27427E+00
          1.27415E+00 1.27419E+00                                     5.863E+00
 8.00E+05 1.27737E+01 1.18815E+01 1.10587E+01 1.03541E+01 9.73520E+00
          8.62456E+00 7.69343E+00 6.90733E+00 6.23411E+00 5.64506E+00
          5.11583E+00 4.63538E+00 4.19670E+00 3.79303E+00 3.41709E+00
          3.06401E+00 2.73279E+00 2.42311E+00 2.13330E+00 1.85699E+00
          1.58512E+00 1.45184E+00 1.32388E+00 1.22829E+00 1.14365E+00
          1.12395E+00 1.10833E+00 1.10650E+00 1.10494E+00 1.10473E+00
          1.10460E+00 1.10456E+00                                     6.151E+00
 1.00E+06 1.30408E+01 1.21071E+01 1.12515E+01 1.05286E+01 9.89826E+00
          8.76210E+00 7.81184E+00 7.01119E+00 6.32514E+00 5.72386E+00
          5.18333E+00 4.69262E+00 4.24451E+00 3.83175E+00 3.44648E+00
          3.08350E+00 2.74189E+00 2.42129E+00 2.11940E+00 1.82923E+00
          1.54307E+00 1.40118E+00 1.26306E+00 1.15768E+00 1.06167E+00
          1.03876E+00 1.02052E+00 1.01836E+00 1.01656E+00 1.01632E+00
          1.01614E+00 1.01599E+00                                     6.459E+00
 1.50E+06 1.35497E+01 1.25530E+01 1.16494E+01 1.09031E+01 1.02613E+01
          9.09873E+00 8.13515E+00 7.31843E+00 6.61621E+00 5.99859E+00
          5.44224E+00 4.93618E+00 4.47272E+00 4.04389E+00 3.64076E+00
          3.25751E+00 2.89343E+00 2.54837E+00 2.21896E+00 1.89480E+00
          1.56933E+00 1.40451E+00 1.23847E+00 1.10597E+00 9.79300E-01
          9.48010E-01 9.22900E-01 9.19890E-01 9.17410E-01 9.17100E-01
          9.16800E-01 9.16730E-01                                     7.184E+00
 2.00E+06 1.39153E+01 1.28791E+01 1.19471E+01 1.11905E+01 1.05481E+01
          9.38365E+00 8.42463E+00 7.60762E+00 6.90269E+00 6.28033E+00
          5.71734E+00 5.20282E+00 4.72932E+00 4.28890E+00 3.87260E+00
          3.47447E+00 3.09374E+00 2.73004E+00 2.37883E+00 2.02620E+00
          1.66105E+00 1.47235E+00 1.27545E+00 1.11269E+00 9.54320E-01
          9.14840E-01 8.83180E-01 8.79360E-01 8.76100E-01 8.75650E-01
          8.75391E-01 8.75664E-01                                     7.807E+00
 3.00E+06 1.44189E+01 1.32996E+01 1.23111E+01 1.15426E+01 1.09169E+01
          9.80359E+00 8.89244E+00 8.10361E+00 7.40819E+00 6.78014E+00
          6.19942E+00 5.66281E+00 5.17248E+00 4.72320E+00 4.29896E+00
          3.88817E+00 3.48804E+00 3.09553E+00 2.70759E+00 2.32033E+00
          1.89637E+00 1.65020E+00 1.38824E+00 1.16700E+00 9.44990E-01
          8.90120E-01 8.47550E-01 8.42020E-01 8.37040E-01 8.36140E-01
          8.36680E-01 8.37074E-01                                     8.784E+00
 4.00E+06 1.47232E+01 1.35504E+01 1.25286E+01 1.17608E+01 1.11570E+01
          1.00968E+01 9.23112E+00 8.47324E+00 7.79359E+00 7.16742E+00
          6.57640E+00 6.02560E+00 5.52819E+00 5.08127E+00 4.65847E+00
          4.24119E+00 3.82766E+00 3.41710E+00 3.00851E+00 2.59853E+00
          2.12751E+00 1.83347E+00 1.51087E+00 1.23445E+00 9.52220E-01
          8.82330E-01 8.29120E-01 8.22330E-01 8.15710E-01 8.14348E-01
          8.15765E-01 8.15796E-01                                     9.514E+00
 5.00E+06 1.49038E+01 1.36990E+01 1.26611E+01 1.19034E+01 1.13242E+01
          1.03117E+01 9.48565E+00 8.75432E+00 8.08903E+00 7.46707E+00
          6.87249E+00 6.31574E+00 5.81706E+00 5.37509E+00 4.95653E+00
          4.53778E+00 4.11745E+00 3.69609E+00 3.27356E+00 2.84590E+00
          2.33712E+00 2.00512E+00 1.63037E+00 1.30571E+00 9.66660E-01
          8.81520E-01 8.16840E-01 8.08830E-01 8.01030E-01 7.99320E-01
          8.01445E-01 8.00751E-01                                     1.008E+01
 6.00E+06 1.50122E+01 1.37889E+01 1.27455E+01 1.20030E+01 1.14487E+01
          1.04764E+01 9.68408E+00 8.97507E+00 8.32238E+00 7.70582E+00
          7.11192E+00 6.55449E+00 6.05800E+00 5.62205E+00 5.20890E+00
          4.79153E+00 4.36856E+00 3.94108E+00 3.50901E+00 3.06691E+00
          2.52702E+00 2.16454E+00 1.74636E+00 1.37762E+00 9.85090E-01
          8.84820E-01 8.08040E-01 7.98760E-01 7.90040E-01 7.88090E-01
          7.90573E-01 7.89185E-01                                     1.054E+01
 8.00E+06 1.47683E+01 1.37577E+01 1.28979E+01 1.22868E+01 1.18111E+01
          1.08725E+01 1.00400E+01 9.28823E+00 8.60968E+00 7.99488E+00
          7.43677E+00 6.92788E+00 6.46038E+00 6.02495E+00 5.60944E+00
          5.20331E+00 4.79966E+00 4.38766E+00 3.94746E+00 3.43920E+00
          2.80836E+00 2.42363E+00 1.97044E+00 1.54583E+00 1.03800E+00
          8.90040E-01 7.94450E-01 7.85490E-01 7.74710E-01 7.72774E-01
          7.75696E-01 7.72400E-01                                     1.126E+01
 1.00E+07 1.48065E+01 1.37983E+01 1.29511E+01 1.23685E+01 1.19254E+01
          1.10292E+01 1.02311E+01 9.50733E+00 8.85165E+00 8.25563E+00
          7.71304E+00 7.21716E+00 6.76078E+00 6.33509E+00 5.92843E+00
          5.53029E+00 5.13320E+00 4.72517E+00 4.28360E+00 3.76240E+00
          3.09524E+00 2.67661E+00 2.17094E+00 1.68317E+00 1.08796E+00
          9.10570E-01 7.88440E-01 7.76090E-01 7.64150E-01 7.62337E-01
          7.64984E-01 7.61108E-01                                     1.178E+01
 1.50E+07 1.48641E+01 1.38595E+01 1.30293E+01 1.24850E+01 1.20868E+01
          1.12548E+01 1.05102E+01 9.83364E+00 9.21986E+00 8.66175E+00
          8.15388E+00 7.69024E+00 7.26412E+00 6.86688E+00 6.48664E+00
          6.11252E+00 5.73709E+00 5.34799E+00 4.92125E+00 4.40577E+00
          3.70869E+00 3.23461E+00 2.61335E+00 1.98263E+00 1.21280E+00
          9.79860E-01 7.86810E-01 7.63860E-01 7.48400E-01 7.46212E-01
          7.47894E-01 7.44263E-01                                     1.268E+01
 2.00E+07 1.48277E+01 1.38369E+01 1.30269E+01 1.25129E+01 1.21478E+01
          1.13678E+01 1.06664E+01 1.00274E+01 9.44667E+00 8.91814E+00
          8.43710E+00 7.99832E+00 7.59575E+00 7.22147E+00 6.86412E+00
          6.51306E+00 6.16060E+00 5.79337E+00 5.38465E+00 4.87597E+00
          4.16077E+00 3.66037E+00 2.98933E+00 2.27910E+00 1.34461E+00
          1.04993E+00 7.91770E-01 7.59430E-01 7.39800E-01 7.37846E-01
          7.38205E-01 7.34863E-01                                     1.326E+01
 3.00E+07 1.47382E+01 1.37657E+01 1.29821E+01 1.25071E+01 1.21846E+01
          1.14727E+01 1.08295E+01 1.02429E+01 9.70939E+00 9.22426E+00
          8.78370E+00 8.38333E+00 8.01791E+00 7.68016E+00 7.35929E+00
          7.04489E+00 6.72930E+00 6.39864E+00 6.02400E+00 5.53987E+00
          4.82690E+00 4.31202E+00 3.60137E+00 2.79714E+00 1.59503E+00
          1.19167E+00 8.13530E-01 7.61890E-01 7.30740E-01 7.29410E-01
          7.26228E-01 7.24823E-01                                     1.400E+01
 4.00E+07 1.47008E+01 1.37359E+01 1.29643E+01 1.25081E+01 1.22064E+01
          1.15280E+01 1.09149E+01 1.03566E+01 9.85037E+00 9.39181E+00
          8.97765E+00 8.60385E+00 8.26557E+00 7.95579E+00 7.66372E+00
          7.37912E+00 7.09492E+00 6.79793E+00 6.45972E+00 6.01380E+00
          5.33223E+00 4.82051E+00 4.08669E+00 3.21581E+00 1.82395E+00
          1.33047E+00 8.42180E-01 7.71980E-01 7.26790E-01 7.24468E-01
          7.19833E-01 7.19498E-01                                     1.447E+01
 5.00E+07 1.46612E+01 1.37086E+01 1.29503E+01 1.25094E+01 1.22231E+01
          1.15698E+01 1.09780E+01 1.04390E+01 9.94968E+00 9.50599E+00
          9.10481E+00 8.74339E+00 8.41875E+00 8.12661E+00 7.86014E+00
          7.61070E+00 7.36672E+00 7.10455E+00 6.78927E+00 6.36564E+00
          5.71498E+00 5.21780E+00 4.48600E+00 3.58274E+00 2.04361E+00
          1.46135E+00 8.69940E-01 7.83930E-01 7.25860E-01 7.21620E-01
          7.18018E-01 7.16171E-01                                     1.481E+01
 6.00E+07 1.46235E+01 1.36854E+01 1.29410E+01 1.25123E+01 1.22365E+01
          1.16003E+01 1.10222E+01 1.04947E+01 1.00158E+01 9.58278E+00
          9.19379E+00 8.84633E+00 8.53742E+00 8.26271E+00 8.01502E+00
          7.78571E+00 7.56403E+00 7.32750E+00 7.04158E+00 6.64912E+00
          6.02820E+00 5.54378E+00 4.81851E+00 3.89793E+00 2.24664E+00
          1.58661E+00 9.00780E-01 7.98310E-01 7.25540E-01 7.20150E-01
          7.15456E-01 7.13959E-01                                     1.507E+01
 8.00E+07 1.46015E+01 1.36772E+01 1.29445E+01 1.25245E+01 1.22559E+01
          1.16346E+01 1.10718E+01 1.05611E+01 1.01001E+01 9.68617E+00
          9.31727E+00 8.99087E+00 8.70389E+00 8.45159E+00 8.22600E+00
          8.01954E+00 7.82711E+00 7.63687E+00 7.41857E+00 7.09277E+00
          6.51550E+00 6.04958E+00 5.34970E+00 4.42317E+00 2.60558E+00
          1.82514E+00 9.63630E-01 8.29630E-01 7.27100E-01 7.18673E-01
          7.12032E-01 7.11090E-01                                     1.544E+01
 1.00E+08 1.45774E+01 1.36682E+01 1.29480E+01 1.25362E+01 1.22734E+01
          1.16639E+01 1.11118E+01 1.06113E+01 1.01606E+01 9.75726E+00
          9.39940E+00 9.08492E+00 8.81113E+00 8.57387E+00 8.36587E+00
          8.18036E+00 8.01329E+00 7.85413E+00 7.67423E+00 7.39475E+00
          6.87156E+00 6.43527E+00 5.76334E+00 4.84137E+00 2.92288E+00
          2.04553E+00 1.02523E+00 8.62310E-01 7.30460E-01 7.18280E-01
          7.10152E-01 7.09351E-01                                     1.571E+01
 1.50E+08 1.45199E+01 1.36476E+01 1.29570E+01 1.25626E+01 1.23105E+01
          1.17217E+01 1.11847E+01 1.06966E+01 1.02564E+01 9.86351E+00
          9.51758E+00 9.21764E+00 8.96211E+00 8.74838E+00 8.57140E+00
          8.42559E+00 8.30476E+00 8.19247E+00 8.06068E+00 7.85649E+00
          7.46138E+00 7.10185E+00 6.49217E+00 5.60158E+00 3.58583E+00
          2.52672E+00 1.17258E+00 9.43900E-01 7.42170E-01 7.21040E-01
          7.07985E-01 7.07062E-01                                     1.613E+01
 2.00E+08 1.44744E+01 1.36369E+01 1.29706E+01 1.25835E+01 1.23310E+01
          1.17487E+01 1.12185E+01 1.07375E+01 1.03053E+01 9.92074E+00
          9.58355E+00 9.29302E+00 9.04800E+00 8.84642E+00 8.68400E+00
          8.55617E+00 8.45830E+00 8.37623E+00 8.28539E+00 8.13817E+00
          7.82601E+00 7.52343E+00 6.98448E+00 6.15327E+00 4.09682E+00
          2.91800E+00 1.31289E+00 1.02935E+00 7.57840E-01 7.22324E-01
          7.07285E-01 7.05872E-01                                     1.637E+01
 3.00E+08 1.43349E+01 1.35866E+01 1.29811E+01 1.26089E+01 1.23504E+01
          1.17758E+01 1.12527E+01 1.07794E+01 1.03550E+01 9.97860E+00
          9.65024E+00 9.36949E+00 9.13579E+00 8.94754E+00 8.80142E+00
          8.69413E+00 8.62311E+00 8.57744E+00 8.53770E+00 8.46499E+00
          8.26589E+00 8.04160E+00 7.60043E+00 6.86885E+00 4.86929E+00
          3.56978E+00 1.56693E+00 1.18218E+00 7.90530E-01 7.34558E-01
          7.08725E-01 7.04590E-01                                     1.666E+01
 4.00E+08 1.42102E+01 1.35376E+01 1.29836E+01 1.26231E+01 1.23583E+01
          1.17881E+01 1.12692E+01 1.07999E+01 1.03794E+01 1.00070E+01
          9.68287E+00 9.40683E+00 9.17876E+00 8.99758E+00 8.86079E+00
          8.76600E+00 8.71134E+00 8.68655E+00 8.67508E+00 8.64752E+00
          8.52524E+00 8.35614E+00 7.98257E+00 7.31779E+00 5.41715E+00
          4.10304E+00 1.80028E+00 1.31851E+00 8.22370E-01 7.53429E-01
          7.08862E-01 7.04102E-01                                     1.682E+01
 5.00E+08 1.41176E+01 1.35001E+01 1.29834E+01 1.26313E+01 1.23618E+01
          1.17946E+01 1.12783E+01 1.08115E+01 1.03934E+01 1.00237E+01
          9.70269E+00 9.43025E+00 9.20642E+00 9.03020E+00 8.89922E+00
          8.81152E+00 8.76590E+00 8.75345E+00 8.76012E+00 8.76165E+00
          8.69043E+00 8.56238E+00 8.24861E+00 7.65344E+00 5.84464E+00
          4.52101E+00 2.01272E+00 1.45197E+00 8.56100E-01 7.69372E-01
          7.10419E-01 7.03613E-01                                     1.692E+01
 6.00E+08 1.40536E+01 1.34740E+01 1.29830E+01 1.26368E+01 1.23640E+01
          1.17988E+01 1.12844E+01 1.08194E+01 1.04030E+01 1.00353E+01
          9.71639E+00 9.44642E+00 9.22543E+00 9.05256E+00 8.92553E+00
          8.84274E+00 8.80344E+00 8.79965E+00 8.81904E+00 8.84115E+00
          8.80682E+00 8.70977E+00 8.44386E+00 7.90781E+00 6.18730E+00
          4.86995E+00 2.21438E+00 1.57812E+00 8.89710E-01 7.85843E-01
          7.12585E-01 7.03491E-01                                     1.700E+01
 8.00E+08 1.39729E+01 1.34414E+01 1.29829E+01 1.26440E+01 1.23671E+01
          1.18045E+01 1.12925E+01 1.08299E+01 1.04159E+01 1.00507E+01
          9.73463E+00 9.46782E+00 9.25033E+00 9.08161E+00 8.95962E+00
          8.88316E+00 8.85215E+00 8.85978E+00 8.89599E+00 8.94499E+00
          8.95990E+00 8.90637E+00 8.71202E+00 8.27049E+00 6.70831E+00
          5.42530E+00 2.58795E+00 1.81180E+00 9.55730E-01 8.19416E-01
          7.17102E-01 7.03125E-01                                     1.710E+01
 1.00E+09 1.39203E+01 1.34220E+01 1.29860E+01 1.26524E+01 1.23725E+01
          1.18091E+01 1.12959E+01 1.08334E+01 1.04212E+01 1.00587E+01
          9.74580E+00 9.48228E+00 9.26771E+00 9.10144E+00 8.98180E+00
          8.90814E+00 8.88118E+00 8.89564E+00 8.94352E+00 9.01107E+00
          9.05613E+00 9.02956E+00 8.88877E+00 8.52155E+00 7.08224E+00
          5.86151E+00 2.91550E+00 2.02189E+00 1.02012E+00 8.52371E-01
          7.22839E-01 7.02881E-01                                     1.717E+01
 1.50E+09 1.38459E+01 1.33918E+01 1.29855E+01 1.26580E+01 1.23738E+01
          1.18137E+01 1.13039E+01 1.08440E+01 1.04335E+01 1.00725E+01
          9.76128E+00 9.49992E+00 9.28823E+00 9.12577E+00 9.01075E+00
          8.94254E+00 8.92251E+00 8.94659E+00 9.00905E+00 9.10069E+00
          9.19038E+00 9.20538E+00 9.14358E+00 8.89758E+00 7.71562E+00
          6.61923E+00 3.58970E+00 2.49188E+00 1.17030E+00 9.36234E-01
          7.37976E-01 7.02393E-01                                     1.727E+01
 2.00E+09 1.38029E+01 1.33739E+01 1.29845E+01 1.26607E+01 1.23742E+01
          1.18163E+01 1.13086E+01 1.08504E+01 1.04411E+01 1.00807E+01
          9.76980E+00 9.50865E+00 9.29754E+00 9.13644E+00 9.02388E+00
          8.95935E+00 8.94438E+00 8.97467E+00 9.04455E+00 9.14609E+00
          9.25945E+00 9.30079E+00 9.28073E+00 9.10566E+00 8.12509E+00
          7.10855E+00 4.11076E+00 2.90956E+00 1.31159E+00 1.01680E+00
          7.53174E-01 7.02393E-01                                     1.733E+01
 3.00E+09 1.37575E+01 1.33573E+01 1.29873E+01 1.26674E+01 1.23777E+01
          1.18191E+01 1.13107E+01 1.08525E+01 1.04441E+01 1.00857E+01
          9.77736E+00 9.51891E+00 9.30975E+00 9.14960E+00 9.03851E+00
          8.97706E+00 8.96641E+00 9.00099E+00 9.07570E+00 9.19082E+00
          9.33949E+00 9.40932E+00 9.42327E+00 9.29398E+00 8.59253E+00
          7.86728E+00 4.86944E+00 3.51103E+00 1.56780E+00 1.18652E+00
          7.87598E-01 7.02148E-01                                     1.739E+01
 4.00E+09 1.37328E+01 1.33478E+01 1.29881E+01 1.26705E+01 1.23793E+01
          1.18208E+01 1.13123E+01 1.08543E+01 1.04463E+01 1.00882E+01
          9.78019E+00 9.52232E+00 9.31452E+00 9.15656E+00 9.04718E+00
          8.98622E+00 8.97590E+00 9.01324E+00 9.09510E+00 9.21979E+00
          9.37269E+00 9.44623E+00 9.49693E+00 9.45499E+00 8.87704E+00
          8.16313E+00 5.47042E+00 4.07880E+00 1.79623E+00 1.31522E+00
          8.22510E-01 7.02637E-01                                     1.742E+01
 5.00E+09 1.37178E+01 1.33419E+01 1.29882E+01 1.26718E+01 1.23796E+01
          1.18212E+01 1.13129E+01 1.08551E+01 1.04475E+01 1.00898E+01
          9.78236E+00 9.52504E+00 9.31779E+00 9.16036E+00 9.05161E+00
          8.99151E+00 8.98239E+00 9.02150E+00 9.10596E+00 9.23464E+00
          9.39584E+00 9.47766E+00 9.54216E+00 9.52822E+00 9.06456E+00
          8.43815E+00 5.90362E+00 4.49879E+00 2.02815E+00 1.45059E+00
          8.56934E-01 7.02393E-01                                     1.744E+01
 6.00E+09 1.37073E+01 1.33377E+01 1.29882E+01 1.26727E+01 1.23798E+01
          1.18214E+01 1.13133E+01 1.08558E+01 1.04484E+01 1.00910E+01
          9.78387E+00 9.52688E+00 9.31999E+00 9.16295E+00 9.05462E+00
          8.99510E+00 8.98676E+00 9.02705E+00 9.11326E+00 9.24460E+00
          9.41143E+00 9.49898E+00 9.57291E+00 9.57811E+00 9.19780E+00
          8.63980E+00 6.24899E+00 4.85175E+00 2.24922E+00 1.57864E+00
          8.90320E-01 7.02271E-01                                     1.746E+01
 8.00E+09 1.36931E+01 1.33318E+01 1.29879E+01 1.26735E+01 1.23798E+01
          1.18221E+01 1.13144E+01 1.08573E+01 1.04502E+01 1.00930E+01
          9.78597E+00 9.52915E+00 9.32259E+00 9.16608E+00 9.05843E+00
          8.99968E+00 8.99232E+00 9.03398E+00 9.12230E+00 9.25704E+00
          9.43091E+00 9.52558E+00 9.61241E+00 9.64300E+00 9.37275E+00
          8.91558E+00 6.77087E+00 5.41735E+00 2.63786E+00 1.85315E+00
          9.55933E-01 7.02148E-01                                     1.748E+01
 1.00E+10 1.36842E+01 1.33268E+01 1.29857E+01 1.26721E+01 1.23785E+01
          1.18228E+01 1.13174E+01 1.08613E+01 1.04542E+01 1.00963E+01
          9.78815E+00 9.53018E+00 9.32282E+00 9.16623E+00 9.05921E+00
          9.00172E+00 8.99619E+00 9.03983E+00 9.12957E+00 9.26349E+00
          9.43967E+00 9.54202E+00 9.63893E+00 9.68479E+00 9.48504E+00
          9.09075E+00 7.14191E+00 5.86422E+00 2.97602E+00 2.08679E+00
          1.02013E+00 7.02148E-01                                     1.749E+01


==> anc/colstop/sbethe/sdbase/pdebr24.p08 <==
 24
 1.00E+03 2.33528E+00 2.36506E+00 2.39426E+00 2.42242E+00 2.44966E+00
          2.50186E+00 2.55067E+00 2.59605E+00 2.63825E+00 2.67795E+00
          2.71619E+00 2.75335E+00 2.78967E+00 2.82575E+00 2.86297E+00
          2.90248E+00 2.94414E+00 2.98713E+00 3.03001E+00 3.07023E+00
          3.10450E+00 3.11975E+00 3.13728E+00 3.15458E+00 3.17517E+00
          3.18079E+00 3.18541E+00 3.18598E+00 3.18647E+00 3.18652E+00
          3.18657E+00 3.18658E+00                                     2.405E+00
 1.50E+03 2.92173E+00 2.94825E+00 2.97432E+00 2.99962E+00 3.02432E+00
          3.07254E+00 3.11869E+00 3.16245E+00 3.20347E+00 3.24152E+00
          3.27638E+00 3.30809E+00 3.33711E+00 3.36426E+00 3.39166E+00
          3.42124E+00 3.45350E+00 3.48890E+00 3.52786E+00 3.57048E+00
          3.61552E+00 3.63690E+00 3.65365E+00 3.66250E+00 3.67518E+00
          3.68009E+00 3.68202E+00 3.68204E+00 3.68237E+00 3.68238E+00
          3.68259E+00 3.68247E+00                                     2.874E+00
 2.00E+03 3.38713E+00 3.41788E+00 3.44748E+00 3.47505E+00 3.50086E+00
          3.54842E+00 3.59002E+00 3.62575E+00 3.65613E+00 3.68232E+00
          3.70595E+00 3.72755E+00 3.74770E+00 3.76719E+00 3.78778E+00
          3.81112E+00 3.83766E+00 3.86768E+00 3.90116E+00 3.93720E+00
          3.97398E+00 3.99160E+00 4.00722E+00 4.01708E+00 4.02518E+00
          4.02711E+00 4.02860E+00 4.02876E+00 4.02889E+00 4.02890E+00
          4.02891E+00 4.02892E+00                                     3.235E+00
 3.00E+03 4.10847E+00 4.14624E+00 4.18169E+00 4.21306E+00 4.24076E+00
          4.28738E+00 4.32157E+00 4.34400E+00 4.35627E+00 4.36143E+00
          4.36347E+00 4.36369E+00 4.36301E+00 4.36273E+00 4.36511E+00
          4.37212E+00 4.38369E+00 4.39844E+00 4.41519E+00 4.43514E+00
          4.45916E+00 4.47153E+00 4.48092E+00 4.48496E+00 4.48875E+00
          4.48956E+00 4.48996E+00 4.48998E+00 4.49004E+00 4.49004E+00
          4.49007E+00 4.49004E+00                                     3.771E+00
 4.00E+03 4.65180E+00 4.70258E+00 4.74812E+00 4.78444E+00 4.81262E+00
          4.85104E+00 4.86921E+00 4.87409E+00 4.86874E+00 4.85667E+00
          4.84227E+00 4.82676E+00 4.81066E+00 4.79480E+00 4.78050E+00
          4.76927E+00 4.76177E+00 4.75852E+00 4.76019E+00 4.76733E+00
          4.77740E+00 4.78107E+00 4.78349E+00 4.78430E+00 4.78460E+00
          4.78449E+00 4.78437E+00 4.78435E+00 4.78434E+00 4.78433E+00
          4.78434E+00 4.78433E+00                                     4.159E+00
 5.00E+03 5.07977E+00 5.14693E+00 5.20493E+00 5.24684E+00 5.27467E+00
          5.30092E+00 5.29895E+00 5.28553E+00 5.26496E+00 5.23977E+00
          5.21299E+00 5.18455E+00 5.15332E+00 5.11997E+00 5.08850E+00
          5.06256E+00 5.04213E+00 5.02547E+00 5.01155E+00 5.00318E+00
          4.99973E+00 4.99690E+00 4.99334E+00 4.99022E+00 4.98763E+00
          4.98687E+00 4.98622E+00 4.98615E+00 4.98609E+00 4.98608E+00
          4.98607E+00 4.98609E+00                                     4.457E+00
 6.00E+03 5.45830E+00 5.51031E+00 5.55686E+00 5.59375E+00 5.62190E+00
          5.65717E+00 5.66366E+00 5.64435E+00 5.60477E+00 5.55391E+00
          5.50269E+00 5.45395E+00 5.40823E+00 5.36612E+00 5.32753E+00
          5.29257E+00 5.26095E+00 5.23117E+00 5.20248E+00 5.17778E+00
          5.16064E+00 5.15442E+00 5.14621E+00 5.13786E+00 5.13275E+00
          5.13158E+00 5.13031E+00 5.13014E+00 5.13005E+00 5.13003E+00
          5.13007E+00 5.13004E+00                                     4.692E+00
 8.00E+03 6.03537E+00 6.08830E+00 6.13442E+00 6.16854E+00 6.19188E+00
          6.21307E+00 6.19968E+00 6.15579E+00 6.08871E+00 6.00980E+00
          5.93258E+00 5.86038E+00 5.79345E+00 5.73183E+00 5.67424E+00
          5.61972E+00 5.56759E+00 5.51597E+00 5.46403E+00 5.41587E+00
          5.37689E+00 5.36086E+00 5.34382E+00 5.32937E+00 5.31820E+00
          5.31559E+00 5.31325E+00 5.31297E+00 5.31276E+00 5.31272E+00
          5.31273E+00 5.31272E+00                                     5.042E+00
 1.00E+04 6.48040E+00 6.52975E+00 6.57140E+00 6.59947E+00 6.61551E+00
          6.61964E+00 6.58609E+00 6.51985E+00 6.42934E+00 6.32743E+00
          6.22913E+00 6.13797E+00 6.05408E+00 5.97697E+00 5.90454E+00
          5.83494E+00 5.76712E+00 5.69858E+00 5.62821E+00 5.56129E+00
          5.50483E+00 5.48090E+00 5.45664E+00 5.43693E+00 5.41988E+00
          5.41583E+00 5.41241E+00 5.41199E+00 5.41166E+00 5.41161E+00
          5.41161E+00 5.41161E+00                                     5.287E+00
 1.50E+04 7.24627E+00 7.31345E+00 7.36236E+00 7.37938E+00 7.36948E+00
          7.29763E+00 7.17945E+00 7.04886E+00 6.91490E+00 6.78305E+00
          6.65919E+00 6.54217E+00 6.42895E+00 6.31734E+00 6.20968E+00
          6.10737E+00 6.00947E+00 5.91304E+00 5.81600E+00 5.72131E+00
          5.63325E+00 5.59255E+00 5.55375E+00 5.52452E+00 5.49517E+00
          5.48807E+00 5.48247E+00 5.48173E+00 5.48119E+00 5.48111E+00
          5.48107E+00 5.48107E+00                                     5.657E+00
 2.00E+04 7.80022E+00 7.83903E+00 7.86015E+00 7.85050E+00 7.81543E+00
          7.69793E+00 7.53719E+00 7.36373E+00 7.18709E+00 7.01437E+00
          6.85316E+00 6.70395E+00 6.56538E+00 6.43475E+00 6.31100E+00
          6.19192E+00 6.07673E+00 5.96331E+00 5.85007E+00 5.73855E+00
          5.63135E+00 5.58004E+00 5.53010E+00 5.49195E+00 5.45481E+00
          5.44567E+00 5.43841E+00 5.43747E+00 5.43677E+00 5.43668E+00
          5.43662E+00 5.43660E+00                                     5.846E+00
 3.00E+04 8.56603E+00 8.52722E+00 8.47826E+00 8.41183E+00 8.33185E+00
          8.14792E+00 7.93225E+00 7.69307E+00 7.44189E+00 7.19414E+00
          6.96546E+00 6.76011E+00 6.57755E+00 6.41483E+00 6.26898E+00
          6.13476E+00 6.00817E+00 5.88055E+00 5.74560E+00 5.61027E+00
          5.48303E+00 5.42182E+00 5.35742E+00 5.30451E+00 5.25931E+00
          5.24820E+00 5.23869E+00 5.23756E+00 5.23667E+00 5.23652E+00
          5.23649E+00 5.23643E+00                                     6.005E+00
 4.00E+04 9.06850E+00 8.98509E+00 8.89179E+00 8.78162E+00 8.65930E+00
          8.39707E+00 8.11132E+00 7.81048E+00 7.50580E+00 7.21198E+00
          6.94338E+00 6.70367E+00 6.49203E+00 6.30439E+00 6.13698E+00
          5.98448E+00 5.84243E+00 5.70208E+00 5.55669E+00 5.41133E+00
          5.27222E+00 5.20422E+00 5.13275E+00 5.07429E+00 5.02438E+00
          5.01210E+00 5.00161E+00 5.00036E+00 4.99940E+00 4.99923E+00
          4.99918E+00 4.99913E+00                                     6.049E+00
 5.00E+04 9.44206E+00 9.31804E+00 9.18476E+00 9.03587E+00 8.87669E+00
          8.54761E+00 8.20360E+00 7.85297E+00 7.50619E+00 7.17659E+00
          6.87766E+00 6.61192E+00 6.37803E+00 6.17060E+00 5.98462E+00
          5.81483E+00 5.65683E+00 5.50344E+00 5.34891E+00 5.19615E+00
          5.04929E+00 4.97778E+00 4.90416E+00 4.84489E+00 4.79203E+00
          4.77902E+00 4.76816E+00 4.76687E+00 4.76584E+00 4.76567E+00
          4.76559E+00 4.76555E+00                                     6.049E+00
 6.00E+04 9.73589E+00 9.57495E+00 9.40562E+00 9.22232E+00 9.03081E+00
          8.64405E+00 8.25087E+00 7.85917E+00 7.47848E+00 7.12038E+00
          6.79747E+00 6.51149E+00 6.25983E+00 6.03604E+00 5.83356E+00
          5.64732E+00 5.47332E+00 5.30673E+00 5.14351E+00 4.98447E+00
          4.83197E+00 4.75868E+00 4.68548E+00 4.62784E+00 4.57300E+00
          4.55949E+00 4.54862E+00 4.54731E+00 4.54623E+00 4.54609E+00
          4.54598E+00 4.54595E+00                                     6.031E+00
 8.00E+04 1.02017E+01 9.95778E+00 9.71045E+00 9.45816E+00 9.20657E+00
          8.72260E+00 8.25854E+00 7.81643E+00 7.39884E+00 7.00855E+00
          6.65007E+00 6.32559E+00 6.03330E+00 5.77039E+00 5.53553E+00
          5.32765E+00 5.13914E+00 4.95687E+00 4.77223E+00 4.59481E+00
          4.43435E+00 4.36000E+00 4.28836E+00 4.23332E+00 4.17666E+00
          4.16248E+00 4.15189E+00 4.15051E+00 4.14944E+00 4.14931E+00
          4.14922E+00 4.14918E+00                                     5.975E+00
 1.00E+05 1.05754E+01 1.02531E+01 9.93258E+00 9.61644E+00 9.30977E+00
          8.73707E+00 8.20943E+00 7.72350E+00 7.27651E+00 6.86587E+00
          6.48989E+00 6.14900E+00 5.83928E+00 5.55604E+00 5.29523E+00
          5.05583E+00 4.83691E+00 4.63726E+00 4.45429E+00 4.27703E+00
          4.09769E+00 4.01198E+00 3.93755E+00 3.88861E+00 3.83266E+00
          3.81640E+00 3.80625E+00 3.80541E+00 3.80412E+00 3.80388E+00
          3.80385E+00 3.80383E+00                                     5.914E+00
 1.50E+05 1.08971E+01 1.05954E+01 1.02722E+01 9.91343E+00 9.53445E+00
          8.78250E+00 8.08185E+00 7.47973E+00 6.96538E+00 6.52023E+00
          6.12638E+00 5.76950E+00 5.43313E+00 5.10923E+00 4.80574E+00
          4.52938E+00 4.27908E+00 4.04709E+00 3.82885E+00 3.62418E+00
          3.43425E+00 3.34599E+00 3.26342E+00 3.20334E+00 3.14618E+00
          3.13286E+00 3.12248E+00 3.12112E+00 3.12012E+00 3.11998E+00
          3.11989E+00 3.11986E+00                                     5.786E+00
 2.00E+05 1.12966E+01 1.08093E+01 1.03339E+01 9.88059E+00 9.45215E+00
          8.66861E+00 7.96923E+00 7.34425E+00 6.78506E+00 6.28538E+00
          5.84136E+00 5.44540E+00 5.08873E+00 4.76208E+00 4.45474E+00
          4.16105E+00 3.88479E+00 3.62899E+00 3.39441E+00 3.17593E+00
          2.97061E+00 2.87397E+00 2.78112E+00 2.71298E+00 2.65713E+00
          2.64425E+00 2.63373E+00 2.63253E+00 2.63155E+00 2.63138E+00
          2.63131E+00 2.63126E+00                                     5.692E+00
 3.00E+05 1.16892E+01 1.10738E+01 1.04843E+01 9.94078E+00 9.44043E+00
          8.54257E+00 7.76191E+00 7.08069E+00 6.48519E+00 5.95876E+00
          5.48846E+00 5.06575E+00 4.68209E+00 4.32927E+00 3.99836E+00
          3.68412E+00 3.38830E+00 3.11399E+00 2.85912E+00 2.61880E+00
          2.39147E+00 2.28448E+00 2.18396E+00 2.11213E+00 2.05292E+00
          2.03948E+00 2.02871E+00 2.02747E+00 2.02647E+00 2.02631E+00
          2.02621E+00 2.02618E+00                                     5.632E+00
 4.00E+05 1.19643E+01 1.12631E+01 1.05990E+01 1.00000E+01 9.45700E+00
          8.48883E+00 7.65915E+00 6.94304E+00 6.32409E+00 5.78070E+00
          5.29377E+00 4.85379E+00 4.45320E+00 4.08456E+00 3.73993E+00
          3.41432E+00 3.10802E+00 2.82258E+00 2.55706E+00 2.30461E+00
          2.06390E+00 1.95057E+00 1.84606E+00 1.77231E+00 1.70803E+00
          1.69345E+00 1.68216E+00 1.68085E+00 1.67973E+00 1.67960E+00
          1.67946E+00 1.67946E+00                                     5.671E+00
 5.00E+05 1.21878E+01 1.14253E+01 1.07092E+01 1.00735E+01 9.50304E+00
          8.48641E+00 7.62301E+00 6.88283E+00 6.24606E+00 5.68865E+00
          5.18849E+00 4.73513E+00 4.32164E+00 3.94120E+00 3.58645E+00
          3.25259E+00 2.93913E+00 2.64649E+00 2.37426E+00 2.11501E+00
          1.86550E+00 1.74692E+00 1.63691E+00 1.55843E+00 1.48954E+00
          1.47394E+00 1.46185E+00 1.46044E+00 1.45922E+00 1.45908E+00
          1.45895E+00 1.45895E+00                                     5.762E+00
 6.00E+05 1.23807E+01 1.15719E+01 1.08173E+01 1.01560E+01 9.56685E+00
          8.51477E+00 7.62615E+00 6.86866E+00 6.21812E+00 5.64888E+00
          5.13762E+00 4.67355E+00 4.24991E+00 3.86021E+00 3.49741E+00
          3.15677E+00 2.83741E+00 2.53912E+00 2.26119E+00 1.99688E+00
          1.74028E+00 1.61699E+00 1.50121E+00 1.41728E+00 1.34388E+00
          1.32718E+00 1.31414E+00 1.31261E+00 1.31129E+00 1.31112E+00
          1.31101E+00 1.31100E+00                                     5.882E+00
 8.00E+05 1.27065E+01 1.18332E+01 1.10260E+01 1.03317E+01 9.71983E+00
          8.62139E+00 7.69833E+00 6.91746E+00 6.24749E+00 5.66045E+00
          5.13257E+00 4.65308E+00 4.21516E+00 3.81220E+00 3.43710E+00
          3.08503E+00 2.75485E+00 2.44596E+00 2.15667E+00 1.88110E+00
          1.61090E+00 1.47888E+00 1.35248E+00 1.25838E+00 1.17508E+00
          1.15571E+00 1.14039E+00 1.13859E+00 1.13705E+00 1.13685E+00
          1.13673E+00 1.13666E+00                                     6.166E+00
 1.00E+06 1.29766E+01 1.20611E+01 1.12203E+01 1.05066E+01 9.88222E+00
          8.75699E+00 7.81407E+00 7.01824E+00 6.33533E+00 5.73615E+00
          5.19708E+00 4.70744E+00 4.26015E+00 3.84812E+00 3.46362E+00
          3.10151E+00 2.76080E+00 2.44100E+00 2.13984E+00 1.85056E+00
          1.56590E+00 1.42515E+00 1.28858E+00 1.18478E+00 1.09032E+00
          1.06782E+00 1.04992E+00 1.04781E+00 1.04603E+00 1.04580E+00
          1.04563E+00 1.04551E+00                                     6.471E+00
 1.50E+06 1.34876E+01 1.25087E+01 1.16193E+01 1.08810E+01 1.02439E+01
          9.09029E+00 8.13228E+00 7.31938E+00 6.61983E+00 6.00428E+00
          5.44972E+00 4.94525E+00 4.48321E+00 4.05559E+00 3.65345E+00
          3.27096E+00 2.90755E+00 2.56323E+00 2.23481E+00 1.91190E+00
          1.58795E+00 1.42421E+00 1.25975E+00 1.12903E+00 1.00460E+00
          9.73950E-01 9.49330E-01 9.46390E-01 9.43970E-01 9.43670E-01
          9.43360E-01 9.43350E-01                                     7.191E+00
 2.00E+06 1.38435E+01 1.28277E+01 1.19119E+01 1.11643E+01 1.05270E+01
          9.37171E+00 8.41775E+00 7.60398E+00 6.90120E+00 6.28068E+00
          5.71967E+00 5.20729E+00 4.73593E+00 4.29745E+00 3.88261E+00
          3.48538E+00 3.10519E+00 2.74208E+00 2.39178E+00 2.04051E+00
          1.67719E+00 1.48964E+00 1.29430E+00 1.13335E+00 9.77960E-01
          9.39440E-01 9.08530E-01 9.04790E-01 9.01600E-01 9.01170E-01
          9.00957E-01 9.01037E-01                                     7.809E+00
 3.00E+06 1.43026E+01 1.32231E+01 1.22655E+01 1.15129E+01 1.08935E+01
          9.78492E+00 8.87311E+00 8.08679E+00 7.39629E+00 6.77333E+00
          6.19601E+00 5.66163E+00 5.17369E+00 4.72728E+00 4.30542E+00
          3.89593E+00 3.49623E+00 3.10365E+00 2.71591E+00 2.33058E+00
          1.90960E+00 1.66427E+00 1.40358E+00 1.18421E+00 9.65840E-01
          9.12790E-01 8.71850E-01 8.66330E-01 8.61210E-01 8.60432E-01
          8.61641E-01 8.60565E-01                                     8.776E+00
 4.00E+06 1.45788E+01 1.34474E+01 1.24586E+01 1.17096E+01 1.11155E+01
          1.00673E+01 9.20648E+00 8.45280E+00 7.77728E+00 7.15492E+00
          6.56714E+00 6.01935E+00 5.52522E+00 5.08186E+00 4.66198E+00
          4.24642E+00 3.83345E+00 3.42248E+00 3.01344E+00 2.60551E+00
          2.13833E+00 1.84525E+00 1.52388E+00 1.24902E+00 9.70510E-01
          9.03310E-01 8.52630E-01 8.45770E-01 8.38750E-01 8.37620E-01
          8.40424E-01 8.37952E-01                                     9.495E+00
 5.00E+06 1.44372E+01 1.34619E+01 1.26079E+01 1.19557E+01 1.14224E+01
          1.04146E+01 9.52938E+00 8.73753E+00 8.02816E+00 7.39008E+00
          6.81447E+00 6.29253E+00 5.81519E+00 5.37208E+00 4.95039E+00
          4.53974E+00 4.13480E+00 3.72785E+00 3.30529E+00 2.84093E+00
          2.30248E+00 1.99382E+00 1.64895E+00 1.34102E+00 9.88790E-01
          8.92540E-01 8.37590E-01 8.32660E-01 8.23370E-01 8.21892E-01
          8.26385E-01 8.21655E-01                                     1.006E+01
 6.00E+06 1.45063E+01 1.35310E+01 1.26856E+01 1.20554E+01 1.15484E+01
          1.05764E+01 9.71734E+00 8.94497E+00 8.24996E+00 7.62213E+00
          7.05353E+00 6.53610E+00 6.06146E+00 5.61985E+00 5.19900E+00
          4.78865E+00 4.38283E+00 3.97263E+00 3.54201E+00 3.05962E+00
          2.48517E+00 2.14775E+00 1.76292E+00 1.41378E+00 1.00738E+00
          8.93840E-01 8.27770E-01 8.21830E-01 8.11580E-01 8.10089E-01
          8.15552E-01 8.09326E-01                                     1.052E+01
 8.00E+06 1.45722E+01 1.35993E+01 1.27703E+01 1.21785E+01 1.17156E+01
          1.08013E+01 9.98722E+00 9.24984E+00 8.58209E+00 7.97517E+00
          7.42249E+00 6.91706E+00 6.45150E+00 6.01699E+00 5.60208E+00
          5.19672E+00 4.79407E+00 4.38340E+00 3.94497E+00 3.43908E+00
          2.81141E+00 2.42861E+00 1.97757E+00 1.55500E+00 1.05103E+00
          9.05520E-01 8.15070E-01 8.06440E-01 7.94800E-01 7.93350E-01
          7.99255E-01 7.92236E-01                                     1.121E+01
 1.00E+07 1.45935E+01 1.36255E+01 1.28109E+01 1.22488E+01 1.18194E+01
          1.09494E+01 1.01715E+01 9.46348E+00 8.81966E+00 8.23226E+00
          7.69558E+00 7.20334E+00 6.74888E+00 6.32397E+00 5.91775E+00
          5.52027E+00 5.12420E+00 4.71760E+00 4.27802E+00 3.75950E+00
          3.09589E+00 2.67941E+00 2.17610E+00 1.69060E+00 1.09932E+00
          9.24480E-01 8.08070E-01 7.96170E-01 7.83389E-01 7.82043E-01
          7.87720E-01 7.80029E-01                                     1.173E+01
 1.50E+07 1.46394E+01 1.36758E+01 1.28788E+01 1.23548E+01 1.19698E+01
          1.11641E+01 1.04405E+01 9.78043E+00 9.17939E+00 8.63076E+00
          8.12957E+00 7.67024E+00 7.24648E+00 6.85025E+00 6.47037E+00
          6.09658E+00 5.72159E+00 5.33336E+00 4.90848E+00 4.39690E+00
          3.70611E+00 3.23517E+00 2.61566E+00 1.98612E+00 1.22092E+00
          9.91310E-01 8.04960E-01 7.82630E-01 7.66450E-01 7.64526E-01
          7.68677E-01 7.62085E-01                                     1.261E+01
 2.00E+07 1.46077E+01 1.36567E+01 1.28785E+01 1.23832E+01 1.20298E+01
          1.12742E+01 1.05924E+01 9.96909E+00 9.40065E+00 8.88143E+00
          8.40712E+00 7.97285E+00 7.57299E+00 7.20007E+00 6.84345E+00
          6.49304E+00 6.14126E+00 5.77510E+00 5.36833E+00 4.86356E+00
          4.15481E+00 3.65784E+00 2.98916E+00 2.28076E+00 1.35132E+00
          1.05990E+00 8.08590E-01 7.77140E-01 7.57330E-01 7.55569E-01
          7.58026E-01 7.52441E-01                                     1.318E+01
 3.00E+07 1.45266E+01 1.35939E+01 1.28417E+01 1.23845E+01 1.20725E+01
          1.13828E+01 1.07568E+01 1.01835E+01 9.65975E+00 9.18140E+00
          8.74513E+00 8.34711E+00 7.98281E+00 7.64598E+00 7.32725E+00
          7.01732E+00 6.70851E+00 6.38639E+00 6.02045E+00 5.54077E+00
          4.82163E+00 4.29763E+00 3.57434E+00 2.76828E+00 1.60027E+00
          1.21043E+00 8.35780E-01 7.81280E-01 7.43990E-01 7.42080E-01
          7.41645E-01 7.41871E-01                                     1.392E+01
 4.00E+07 1.45186E+01 1.35873E+01 1.28411E+01 1.23972E+01 1.21014E+01
          1.14380E+01 1.08373E+01 1.02897E+01 9.79219E+00 9.34085E+00
          8.93249E+00 8.56330E+00 8.22859E+00 7.92160E+00 7.63192E+00
          7.34959E+00 7.06762E+00 6.77293E+00 6.43731E+00 5.99466E+00
          5.31771E+00 4.80912E+00 4.07931E+00 3.21282E+00 1.82820E+00
          1.33789E+00 8.55790E-01 7.87040E-01 7.43600E-01 7.41550E-01
          7.37133E-01 7.36305E-01                                     1.439E+01
 5.00E+07 1.44921E+01 1.35715E+01 1.28372E+01 1.24070E+01 1.21249E+01
          1.14836E+01 1.09018E+01 1.03710E+01 9.88836E+00 9.45040E+00
          9.05418E+00 8.69715E+00 8.37638E+00 8.08780E+00 7.82473E+00
          7.57865E+00 7.33780E+00 7.07812E+00 6.76462E+00 6.34334E+00
          5.69737E+00 5.20386E+00 4.47692E+00 3.57860E+00 2.04650E+00
          1.46763E+00 8.82620E-01 7.98430E-01 7.42590E-01 7.38390E-01
          7.34840E-01 7.32803E-01                                     1.472E+01
 6.00E+07 1.44712E+01 1.35596E+01 1.28343E+01 1.24131E+01 1.21395E+01
          1.15133E+01 1.09446E+01 1.04251E+01 9.95273E+00 9.52485E+00
          9.13959E+00 8.79537E+00 8.49052E+00 8.22113E+00 7.97898E+00
          7.75378E+00 7.53294E+00 7.29646E+00 7.01336E+00 6.62529E+00
          6.00899E+00 5.52829E+00 4.81019E+00 3.89183E+00 2.24712E+00
          1.58928E+00 9.13330E-01 8.14800E-01 7.42010E-01 7.36246E-01
          7.30530E-01 7.30560E-01                                     1.498E+01
 8.00E+07 1.44592E+01 1.35613E+01 1.28475E+01 1.24340E+01 1.21660E+01
          1.15509E+01 1.09939E+01 1.04885E+01 1.00324E+01 9.62327E+00
          9.25885E+00 8.93673E+00 8.65380E+00 8.40536E+00 8.18346E+00
          7.98050E+00 7.79142E+00 7.60438E+00 7.38923E+00 7.06655E+00
          6.49296E+00 6.02998E+00 5.33512E+00 4.41465E+00 2.60565E+00
          1.82934E+00 9.74360E-01 8.42490E-01 7.43370E-01 7.35355E-01
          7.28294E-01 7.27493E-01                                     1.535E+01
 1.00E+08 1.44399E+01 1.35559E+01 1.28535E+01 1.24474E+01 1.21847E+01
          1.15802E+01 1.10328E+01 1.05369E+01 1.00906E+01 9.69143E+00
          9.33771E+00 9.02728E+00 8.75745E+00 8.52405E+00 8.31980E+00
          8.13791E+00 7.97437E+00 7.81871E+00 7.64225E+00 7.36614E+00
          6.84669E+00 6.41324E+00 5.74618E+00 4.83028E+00 2.92111E+00
          2.04839E+00 1.03504E+00 8.74410E-01 7.46450E-01 7.34875E-01
          7.26463E-01 7.25708E-01                                     1.561E+01
 1.50E+08 1.43830E+01 1.35348E+01 1.28610E+01 1.24718E+01 1.22195E+01
          1.16352E+01 1.11027E+01 1.06188E+01 1.01828E+01 9.79379E+00
          9.45167E+00 9.15539E+00 8.90337E+00 8.69305E+00 8.51939E+00
          8.37684E+00 8.25934E+00 8.15068E+00 8.02298E+00 7.82308E+00
          7.43242E+00 7.07572E+00 6.47037E+00 5.58525E+00 3.58010E+00
          2.52670E+00 1.18064E+00 9.54590E-01 7.57480E-01 7.37362E-01
          7.24571E-01 7.23236E-01                                     1.602E+01
 2.00E+08 1.43357E+01 1.35213E+01 1.28714E+01 1.24896E+01 1.22373E+01
          1.16600E+01 1.11344E+01 1.06578E+01 1.02297E+01 9.84887E+00
          9.51522E+00 9.22800E+00 8.98611E+00 8.78753E+00 8.62812E+00
          8.50336E+00 8.40874E+00 8.33017E+00 8.24324E+00 8.10048E+00
          7.79363E+00 7.49436E+00 6.95970E+00 6.13365E+00 4.08802E+00
          2.91521E+00 1.31992E+00 1.03923E+00 7.72550E-01 7.38239E-01
          7.23886E-01 7.22046E-01                                     1.627E+01
 3.00E+08 1.41975E+01 1.34693E+01 1.28783E+01 1.25113E+01 1.22537E+01
          1.16846E+01 1.11665E+01 1.06976E+01 1.02772E+01 9.90443E+00
          9.57936E+00 9.30156E+00 9.07055E+00 8.88483E+00 8.74114E+00
          8.63636E+00 8.56800E+00 8.52536E+00 8.48923E+00 8.42107E+00
          8.22798E+00 8.00757E+00 7.57123E+00 6.84537E+00 4.85744E+00
          3.56374E+00 1.57215E+00 1.19071E+00 8.04290E-01 7.49603E-01
          7.25166E-01 7.20802E-01                                     1.654E+01
 4.00E+08 1.40764E+01 1.34211E+01 1.28795E+01 1.25240E+01 1.22605E+01
          1.16958E+01 1.11819E+01 1.07171E+01 1.03004E+01 9.93163E+00
          9.61064E+00 9.33737E+00 9.11178E+00 8.93285E+00 8.79814E+00
          8.70541E+00 8.65286E+00 8.63047E+00 8.62207E+00 8.59887E+00
          8.48325E+00 8.31853E+00 7.94999E+00 7.29099E+00 5.40358E+00
          4.09581E+00 1.80411E+00 1.32560E+00 8.35260E-01 7.68126E-01
          7.25067E-01 7.20337E-01                                     1.670E+01
 5.00E+08 1.39876E+01 1.33858E+01 1.28805E+01 1.25331E+01 1.22648E+01
          1.17018E+01 1.11891E+01 1.07258E+01 1.03115E+01 9.94607E+00
          9.62959E+00 9.36140E+00 9.14053E+00 8.96555E+00 8.83514E+00
          8.74824E+00 8.70389E+00 8.69356E+00 8.70409E+00 8.71320E+00
          8.64612E+00 8.51417E+00 8.20512E+00 7.63807E+00 5.85732E+00
          4.49079E+00 2.00665E+00 1.46239E+00 8.70420E-01 7.79175E-01
          7.31064E-01 7.19795E-01                                     1.680E+01
 6.00E+08 1.39244E+01 1.33608E+01 1.28814E+01 1.25402E+01 1.22687E+01
          1.17069E+01 1.11948E+01 1.07327E+01 1.03201E+01 9.95660E+00
          9.64210E+00 9.37617E+00 9.15833E+00 8.98738E+00 8.86138E+00
          8.77901E+00 8.74009E+00 8.73761E+00 8.76019E+00 8.78721E+00
          8.75849E+00 8.66482E+00 8.40627E+00 7.87887E+00 6.16688E+00
          4.86122E+00 2.21495E+00 1.58392E+00 9.02429E-01 7.98183E-01
          7.28699E-01 7.19727E-01                                     1.688E+01
 8.00E+08 1.38474E+01 1.33303E+01 1.28825E+01 1.25483E+01 1.22727E+01
          1.17127E+01 1.12023E+01 1.07422E+01 1.03320E+01 9.97109E+00
          9.65946E+00 9.39669E+00 9.18223E+00 9.01516E+00 8.89386E+00
          8.81752E+00 8.78660E+00 8.79521E+00 8.83422E+00 8.88745E+00
          8.90660E+00 8.85606E+00 8.67045E+00 8.23839E+00 6.68023E+00
          5.41632E+00 2.58744E+00 1.81514E+00 9.67160E-01 8.31006E-01
          7.32971E-01 7.19360E-01                                     1.698E+01
 1.00E+09 1.38003E+01 1.33117E+01 1.28830E+01 1.25530E+01 1.22747E+01
          1.17162E+01 1.12075E+01 1.07488E+01 1.03400E+01 9.98048E+00
          9.67030E+00 9.40917E+00 9.19668E+00 9.03217E+00 8.91396E+00
          8.84143E+00 8.81543E+00 8.83086E+00 8.88005E+00 8.94973E+00
          8.99926E+00 8.97695E+00 8.84279E+00 8.48325E+00 7.05659E+00
          5.84412E+00 2.91358E+00 2.02541E+00 1.02984E+00 8.64204E-01
          7.38647E-01 7.19238E-01                                     1.704E+01
 1.50E+09 1.37294E+01 1.32837E+01 1.28838E+01 1.25597E+01 1.22772E+01
          1.17211E+01 1.12147E+01 1.07584E+01 1.03514E+01 9.99359E+00
          9.68510E+00 9.42595E+00 9.21611E+00 9.05517E+00 8.94140E+00
          8.87416E+00 8.85488E+00 8.87959E+00 8.94272E+00 9.03551E+00
          9.12802E+00 9.14624E+00 9.09080E+00 8.85289E+00 7.68350E+00
          6.59692E+00 3.58495E+00 2.49307E+00 1.17831E+00 9.46594E-01
          7.53601E-01 7.18750E-01                                     1.714E+01
 2.00E+09 1.36889E+01 1.32675E+01 1.28840E+01 1.25632E+01 1.22782E+01
          1.17231E+01 1.12180E+01 1.07627E+01 1.03567E+01 1.00002E+01
          9.69324E+00 9.43561E+00 9.22666E+00 9.06611E+00 8.95387E+00
          8.89036E+00 8.87639E+00 8.90592E+00 8.97296E+00 9.07593E+00
          9.20145E+00 9.24869E+00 9.21998E+00 9.01967E+00 8.09227E+00
          7.18243E+00 4.07541E+00 2.86281E+00 1.31938E+00 1.03784E+00
          7.70264E-01 7.18994E-01                                     1.719E+01
 3.00E+09 1.36442E+01 1.32497E+01 1.28843E+01 1.25673E+01 1.22797E+01
          1.17255E+01 1.12211E+01 1.07666E+01 1.03616E+01 1.00061E+01
          9.70037E+00 9.44408E+00 9.23664E+00 9.07784E+00 8.96774E+00
          8.90694E+00 8.89664E+00 8.93137E+00 9.00612E+00 9.12140E+00
          9.27096E+00 9.34232E+00 9.36009E+00 9.23794E+00 8.55516E+00
          7.84044E+00 4.85818E+00 3.50499E+00 1.57301E+00 1.19507E+00
          8.01514E-01 7.18750E-01                                     1.725E+01
 4.00E+09 1.36203E+01 1.32402E+01 1.28846E+01 1.25699E+01 1.22809E+01
          1.17269E+01 1.12226E+01 1.07684E+01 1.03637E+01 1.00085E+01
          9.70301E+00 9.44720E+00 9.24110E+00 9.08443E+00 8.97598E+00
          8.91563E+00 8.90555E+00 8.94289E+00 9.02459E+00 9.14918E+00
          9.30255E+00 9.37703E+00 9.43018E+00 9.39424E+00 8.83557E+00
          8.13088E+00 5.45682E+00 4.07076E+00 1.80020E+00 1.32230E+00
          8.35205E-01 7.18262E-01                                     1.728E+01
 5.00E+09 1.36062E+01 1.32349E+01 1.28851E+01 1.25714E+01 1.22814E+01
          1.17274E+01 1.12231E+01 1.07691E+01 1.03648E+01 1.00100E+01
          9.70505E+00 9.44976E+00 9.24416E+00 9.08799E+00 8.98012E+00
          8.92059E+00 8.91170E+00 8.95072E+00 9.03490E+00 9.16322E+00
          9.32450E+00 9.40702E+00 9.47345E+00 9.46398E+00 9.01712E+00
          8.40242E+00 5.88749E+00 4.48831E+00 2.03075E+00 1.45691E+00
          8.68347E-01 7.18506E-01                                     1.730E+01
 6.00E+09 1.35962E+01 1.32311E+01 1.28854E+01 1.25725E+01 1.22818E+01
          1.17277E+01 1.12235E+01 1.07696E+01 1.03656E+01 1.00112E+01
          9.70646E+00 9.45150E+00 9.24621E+00 9.09040E+00 8.98296E+00
          8.92397E+00 8.91584E+00 8.95601E+00 9.04184E+00 9.17265E+00
          9.33925E+00 9.42734E+00 9.50294E+00 9.51141E+00 9.14505E+00
          8.60078E+00 6.23062E+00 4.83922E+00 2.25014E+00 1.58405E+00
          9.01489E-01 7.18384E-01                                     1.732E+01
 8.00E+09 1.35827E+01 1.32255E+01 1.28852E+01 1.25735E+01 1.22820E+01
          1.17285E+01 1.12247E+01 1.07712E+01 1.03674E+01 1.00131E+01
          9.70847E+00 9.45366E+00 9.24868E+00 9.09338E+00 8.98658E+00
          8.92834E+00 8.92115E+00 8.96260E+00 9.05039E+00 9.18438E+00
          9.35776E+00 9.45267E+00 9.54060E+00 9.57349E+00 9.31556E+00
          8.87208E+00 6.74879E+00 5.40145E+00 2.63606E+00 1.85669E+00
          9.66431E-01 7.18262E-01                                     1.734E+01
 1.00E+10 1.35738E+01 1.32202E+01 1.28824E+01 1.25715E+01 1.22803E+01
          1.17292E+01 1.12279E+01 1.07754E+01 1.03715E+01 1.00164E+01
          9.71058E+00 9.45464E+00 9.24891E+00 9.09357E+00 8.98739E+00
          8.93035E+00 8.92487E+00 8.96822E+00 9.05735E+00 9.19052E+00
          9.36597E+00 9.46821E+00 9.56579E+00 9.61501E+00 9.43014E+00
          9.04459E+00 7.11670E+00 5.84602E+00 2.97229E+00 2.08875E+00
          1.03018E+00 7.17773E-01                                     1.735E+01


==> anc/colstop/sbethe/sdbase/pdebr25.p08 <==
 25
 1.00E+03 2.25712E+00 2.28675E+00 2.31584E+00 2.34397E+00 2.37123E+00
          2.42366E+00 2.47293E+00 2.51894E+00 2.56190E+00 2.60241E+00
          2.64142E+00 2.67924E+00 2.71611E+00 2.75262E+00 2.79015E+00
          2.82985E+00 2.87158E+00 2.91456E+00 2.95742E+00 2.99781E+00
          3.03274E+00 3.04854E+00 3.06674E+00 3.08465E+00 3.10592E+00
          3.11174E+00 3.11651E+00 3.11710E+00 3.11760E+00 3.11765E+00
          3.11771E+00 3.11772E+00                                     2.341E+00
 1.50E+03 2.83388E+00 2.86056E+00 2.88682E+00 2.91237E+00 2.93736E+00
          2.98626E+00 3.03321E+00 3.07791E+00 3.12002E+00 3.15927E+00
          3.19546E+00 3.22860E+00 3.25909E+00 3.28773E+00 3.31651E+00
          3.34731E+00 3.38058E+00 3.41674E+00 3.45628E+00 3.49962E+00
          3.54595E+00 3.56826E+00 3.58612E+00 3.59596E+00 3.60943E+00
          3.61440E+00 3.61651E+00 3.61655E+00 3.61688E+00 3.61691E+00
          3.61711E+00 3.61700E+00                                     2.806E+00
 2.00E+03 3.29445E+00 3.32499E+00 3.35447E+00 3.38208E+00 3.40807E+00
          3.45635E+00 3.49913E+00 3.53647E+00 3.56880E+00 3.59713E+00
          3.62289E+00 3.64656E+00 3.66871E+00 3.69009E+00 3.71241E+00
          3.73734E+00 3.76534E+00 3.79671E+00 3.83156E+00 3.86917E+00
          3.90790E+00 3.92672E+00 3.94365E+00 3.95459E+00 3.96352E+00
          3.96557E+00 3.96718E+00 3.96736E+00 3.96750E+00 3.96753E+00
          3.96754E+00 3.96754E+00                                     3.166E+00
 3.00E+03 4.01027E+00 4.04778E+00 4.08311E+00 4.11459E+00 4.14261E+00
          4.19033E+00 4.22629E+00 4.25106E+00 4.26612E+00 4.27431E+00
          4.27938E+00 4.28255E+00 4.28470E+00 4.28712E+00 4.29207E+00
          4.30152E+00 4.31538E+00 4.33228E+00 4.35110E+00 4.37331E+00
          4.40008E+00 4.41404E+00 4.42511E+00 4.43040E+00 4.43496E+00
          4.43592E+00 4.43644E+00 4.43649E+00 4.43655E+00 4.43655E+00
          4.43659E+00 4.43657E+00                                     3.703E+00
 4.00E+03 4.55167E+00 4.60185E+00 4.64706E+00 4.68353E+00 4.71227E+00
          4.75264E+00 4.77357E+00 4.78158E+00 4.77956E+00 4.77092E+00
          4.75998E+00 4.74788E+00 4.73510E+00 4.72239E+00 4.71116E+00
          4.70296E+00 4.69836E+00 4.69784E+00 4.70199E+00 4.71160E+00
          4.72471E+00 4.73026E+00 4.73451E+00 4.73656E+00 4.73767E+00
          4.73774E+00 4.73775E+00 4.73775E+00 4.73775E+00 4.73774E+00
          4.73774E+00 4.73775E+00                                     4.094E+00
 5.00E+03 4.97900E+00 5.04567E+00 5.10348E+00 5.14571E+00 5.17433E+00
          5.20306E+00 5.20442E+00 5.19471E+00 5.17800E+00 5.15677E+00
          5.13386E+00 5.10919E+00 5.08159E+00 5.05171E+00 5.02361E+00
          5.00096E+00 4.98371E+00 4.97004E+00 4.95890E+00 4.95322E+00
          4.95291E+00 4.95199E+00 4.95029E+00 4.94841E+00 4.94667E+00
          4.94609E+00 4.94561E+00 4.94555E+00 4.94550E+00 4.94548E+00
          4.94549E+00 4.94549E+00                                     4.394E+00
 6.00E+03 5.35733E+00 5.40954E+00 5.45646E+00 5.49405E+00 5.52317E+00
          5.56100E+00 5.57084E+00 5.55553E+00 5.52040E+00 5.47412E+00
          5.42732E+00 5.38276E+00 5.34096E+00 5.30253E+00 5.26741E+00
          5.23579E+00 5.20733E+00 5.18060E+00 5.15489E+00 5.13320E+00
          5.11926E+00 5.11472E+00 5.10828E+00 5.10128E+00 5.09701E+00
          5.09604E+00 5.09495E+00 5.09481E+00 5.09473E+00 5.09470E+00
          5.09474E+00 5.09473E+00                                     4.632E+00
 8.00E+03 5.93574E+00 5.98931E+00 6.03628E+00 6.07160E+00 6.09644E+00
          6.12119E+00 6.11210E+00 6.07310E+00 6.01124E+00 5.93758E+00
          5.86529E+00 5.79769E+00 5.73499E+00 5.67725E+00 5.62325E+00
          5.57211E+00 5.52318E+00 5.47465E+00 5.42579E+00 5.38070E+00
          5.34475E+00 5.33023E+00 5.31476E+00 5.30153E+00 5.29128E+00
          5.28891E+00 5.28677E+00 5.28652E+00 5.28632E+00 5.28627E+00
          5.28630E+00 5.28629E+00                                     4.989E+00
 1.00E+04 6.38270E+00 6.43317E+00 6.47614E+00 6.50591E+00 6.52392E+00
          6.53254E+00 6.50416E+00 6.44357E+00 6.35891E+00 6.26275E+00
          6.16982E+00 6.08354E+00 6.00405E+00 5.93090E+00 5.86205E+00
          5.79576E+00 5.73102E+00 5.66550E+00 5.59821E+00 5.53427E+00
          5.48057E+00 5.45792E+00 5.43497E+00 5.41632E+00 5.40026E+00
          5.39648E+00 5.39328E+00 5.39289E+00 5.39258E+00 5.39254E+00
          5.39253E+00 5.39252E+00                                     5.240E+00
 1.50E+04 7.15402E+00 7.22293E+00 7.27392E+00 7.29362E+00 7.28683E+00
          7.22178E+00 7.11085E+00 6.98743E+00 6.86038E+00 6.73503E+00
          6.61712E+00 6.50543E+00 6.39681E+00 6.28910E+00 6.18488E+00
          6.08580E+00 5.99095E+00 5.89736E+00 5.80299E+00 5.71087E+00
          5.62498E+00 5.58497E+00 5.54687E+00 5.51837E+00 5.49008E+00
          5.48326E+00 5.47788E+00 5.47717E+00 5.47666E+00 5.47658E+00
          5.47653E+00 5.47653E+00                                     5.622E+00
 2.00E+04 7.71283E+00 7.75399E+00 7.77787E+00 7.77168E+00 7.74056E+00
          7.63148E+00 7.47938E+00 7.31406E+00 7.14495E+00 6.97911E+00
          6.82420E+00 6.68061E+00 6.54686E+00 6.42028E+00 6.30004E+00
          6.18418E+00 6.07196E+00 5.96125E+00 5.85048E+00 5.74123E+00
          5.63558E+00 5.58450E+00 5.53482E+00 5.49716E+00 5.46101E+00
          5.45214E+00 5.44508E+00 5.44418E+00 5.44351E+00 5.44340E+00
          5.44334E+00 5.44332E+00                                     5.822E+00
 3.00E+04 8.48552E+00 8.45110E+00 8.40673E+00 8.34518E+00 8.27020E+00
          8.09603E+00 7.88981E+00 7.65963E+00 7.41680E+00 7.17660E+00
          6.95462E+00 6.75508E+00 6.57753E+00 6.41917E+00 6.27716E+00
          6.14638E+00 6.02293E+00 5.89815E+00 5.76573E+00 5.63221E+00
          5.50562E+00 5.44427E+00 5.37970E+00 5.32684E+00 5.28234E+00
          5.27145E+00 5.26210E+00 5.26100E+00 5.26015E+00 5.25998E+00
          5.25994E+00 5.25989E+00                                     5.996E+00
 4.00E+04 8.99398E+00 8.91596E+00 8.82819E+00 8.72376E+00 8.60717E+00
          8.35575E+00 8.08010E+00 7.78854E+00 7.49226E+00 7.20589E+00
          6.94389E+00 6.70997E+00 6.50339E+00 6.32023E+00 6.15692E+00
          6.00822E+00 5.86969E+00 5.73248E+00 5.58969E+00 5.44606E+00
          5.30741E+00 5.23914E+00 5.16733E+00 5.10876E+00 5.05924E+00
          5.04710E+00 5.03670E+00 5.03548E+00 5.03452E+00 5.03434E+00
          5.03431E+00 5.03424E+00                                     6.050E+00
 5.00E+04 9.37271E+00 9.25484E+00 9.12778E+00 8.98522E+00 8.83224E+00
          8.51457E+00 8.18087E+00 7.83943E+00 7.50079E+00 7.17835E+00
          6.88576E+00 6.62565E+00 6.39674E+00 6.19388E+00 6.01217E+00
          5.84642E+00 5.69226E+00 5.54228E+00 5.39050E+00 5.23960E+00
          5.09337E+00 5.02166E+00 4.94773E+00 4.88825E+00 4.83552E+00
          4.82256E+00 4.81174E+00 4.81045E+00 4.80942E+00 4.80926E+00
          4.80919E+00 4.80915E+00                                     6.057E+00
 6.00E+04 9.67111E+00 9.51690E+00 9.35431E+00 9.17775E+00 8.99276E+00
          8.61774E+00 8.23484E+00 7.85206E+00 7.47908E+00 7.12775E+00
          6.81086E+00 6.53028E+00 6.28349E+00 6.06428E+00 5.86617E+00
          5.68412E+00 5.51414E+00 5.35116E+00 5.19087E+00 5.03391E+00
          4.88237E+00 4.80908E+00 4.73570E+00 4.67784E+00 4.62290E+00
          4.60938E+00 4.59848E+00 4.59718E+00 4.59608E+00 4.59593E+00
          4.59583E+00 4.59582E+00                                     6.044E+00
 8.00E+04 1.00526E+01 9.90491E+00 9.73217E+00 9.51700E+00 9.27235E+00
          8.75430E+00 8.23668E+00 7.76911E+00 7.35419E+00 6.98510E+00
          6.65605E+00 6.36081E+00 6.08776E+00 5.82960E+00 5.59017E+00
          5.37372E+00 5.17705E+00 4.99527E+00 4.82321E+00 4.65528E+00
          4.49248E+00 4.41784E+00 4.34670E+00 4.29202E+00 4.23425E+00
          4.22050E+00 4.20966E+00 4.20819E+00 4.20713E+00 4.20700E+00
          4.20690E+00 4.20689E+00                                     5.999E+00
 1.00E+05 1.05267E+01 1.02110E+01 9.89717E+00 9.58765E+00 9.28732E+00
          8.72574E+00 8.20770E+00 7.73005E+00 7.29023E+00 6.88578E+00
          6.51516E+00 6.17882E+00 5.87308E+00 5.59349E+00 5.33620E+00
          5.10031E+00 4.88497E+00 4.68904E+00 4.50984E+00 4.33598E+00
          4.15904E+00 4.07404E+00 3.99992E+00 3.95089E+00 3.89451E+00
          3.87804E+00 3.86774E+00 3.86689E+00 3.86558E+00 3.86533E+00
          3.86531E+00 3.86530E+00                                     5.939E+00
 1.50E+05 1.08554E+01 1.05628E+01 1.02484E+01 9.89743E+00 9.52520E+00
          8.78346E+00 8.09025E+00 7.49417E+00 6.98496E+00 6.54424E+00
          6.15425E+00 5.80087E+00 5.46793E+00 5.14754E+00 4.84749E+00
          4.57440E+00 4.32722E+00 4.09830E+00 3.88313E+00 3.68157E+00
          3.49478E+00 3.40795E+00 3.32637E+00 3.26650E+00 3.20883E+00
          3.19531E+00 3.18474E+00 3.18335E+00 3.18233E+00 3.18221E+00
          3.18211E+00 3.18208E+00                                     5.816E+00
 2.00E+05 1.12611E+01 1.07822E+01 1.03150E+01 9.86914E+00 9.44722E+00
          8.67386E+00 7.98194E+00 7.36241E+00 6.80733E+00 6.31095E+00
          5.86987E+00 5.47666E+00 5.12271E+00 4.79880E+00 4.49422E+00
          4.20324E+00 3.92955E+00 3.67622E+00 3.44412E+00 3.22848E+00
          3.02655E+00 2.93164E+00 2.83999E+00 2.77215E+00 2.71606E+00
          2.70301E+00 2.69233E+00 2.69110E+00 2.69010E+00 2.68993E+00
          2.68986E+00 2.68980E+00                                     5.722E+00
 3.00E+05 1.16583E+01 1.10515E+01 1.04699E+01 9.93345E+00 9.43904E+00
          8.55032E+00 7.77627E+00 7.09981E+00 6.50771E+00 5.98385E+00
          5.51572E+00 5.09491E+00 4.71303E+00 4.36198E+00 4.03281E+00
          3.72032E+00 3.42618E+00 3.15347E+00 2.90034E+00 2.66227E+00
          2.43800E+00 2.33274E+00 2.23365E+00 2.16254E+00 2.10347E+00
          2.08996E+00 2.07912E+00 2.07788E+00 2.07687E+00 2.07671E+00
          2.07661E+00 2.07656E+00                                     5.660E+00
 4.00E+05 1.19341E+01 1.12415E+01 1.05854E+01 9.99307E+00 9.45560E+00
          8.49600E+00 7.67251E+00 6.96089E+00 6.34505E+00 5.80390E+00
          5.31875E+00 4.88023E+00 4.48095E+00 4.11355E+00 3.77012E+00
          3.44573E+00 3.14067E+00 2.85642E+00 2.59218E+00 2.34151E+00
          2.10337E+00 1.99159E+00 1.88860E+00 1.81588E+00 1.75203E+00
          1.73749E+00 1.72623E+00 1.72492E+00 1.72380E+00 1.72367E+00
          1.72353E+00 1.72353E+00                                     5.697E+00
 5.00E+05 1.21564E+01 1.14028E+01 1.06946E+01 1.00654E+01 9.50024E+00
          8.49192E+00 7.63449E+00 6.89867E+00 6.26493E+00 5.70962E+00
          5.21104E+00 4.75894E+00 4.34651E+00 3.96703E+00 3.61322E+00
          3.28032E+00 2.96786E+00 2.67621E+00 2.40503E+00 2.14722E+00
          1.89991E+00 1.78271E+00 1.67418E+00 1.59687E+00 1.52869E+00
          1.51321E+00 1.50124E+00 1.49984E+00 1.49863E+00 1.49849E+00
          1.49836E+00 1.49838E+00                                     5.785E+00
 6.00E+05 1.23480E+01 1.15483E+01 1.08017E+01 1.01465E+01 9.56237E+00
          8.51840E+00 7.63564E+00 6.88239E+00 6.23484E+00 5.66767E+00
          5.15793E+00 4.69502E+00 4.27232E+00 3.88344E+00 3.52144E+00
          3.18163E+00 2.86316E+00 2.56575E+00 2.28875E+00 2.02568E+00
          1.77100E+00 1.64896E+00 1.53462E+00 1.45194E+00 1.37948E+00
          1.36300E+00 1.35014E+00 1.34863E+00 1.34733E+00 1.34717E+00
          1.34706E+00 1.34707E+00                                     5.903E+00
 8.00E+05 1.26723E+01 1.18081E+01 1.10087E+01 1.03200E+01 9.71245E+00
          8.62156E+00 7.70411E+00 6.92731E+00 6.26031E+00 5.67545E+00
          5.14916E+00 4.67084E+00 4.23381E+00 3.83159E+00 3.45719E+00
          3.10581E+00 2.77638E+00 2.46830E+00 2.17989E+00 1.90540E+00
          1.63676E+00 1.50583E+00 1.38083E+00 1.28814E+00 1.20624E+00
          1.18725E+00 1.17224E+00 1.17047E+00 1.16897E+00 1.16877E+00
          1.16865E+00 1.16859E+00                                     6.183E+00
 1.00E+06 1.29425E+01 1.20356E+01 1.12021E+01 1.04934E+01 9.87273E+00
          8.75434E+00 7.81666E+00 7.02475E+00 6.34487E+00 5.74803E+00
          5.21072E+00 4.72239E+00 4.27609E+00 3.86482E+00 3.48098E+00
          3.11952E+00 2.77947E+00 2.46047E+00 2.16026E+00 1.87207E+00
          1.58878E+00 1.44902E+00 1.31387E+00 1.21163E+00 1.11898E+00
          1.09698E+00 1.07951E+00 1.07745E+00 1.07571E+00 1.07549E+00
          1.07532E+00 1.07518E+00                                     6.485E+00
 1.50E+06 1.34485E+01 1.24787E+01 1.15966E+01 1.08627E+01 1.02286E+01
          9.08131E+00 8.12810E+00 7.31920E+00 6.62302E+00 6.01025E+00
          5.45784E+00 4.95498E+00 4.49416E+00 4.06747E+00 3.66610E+00
          3.28432E+00 2.92167E+00 2.57830E+00 2.25106E+00 1.92938E+00
          1.60658E+00 1.44368E+00 1.28067E+00 1.15175E+00 1.02971E+00
          9.99750E-01 9.75690E-01 9.72830E-01 9.70470E-01 9.70170E-01
          9.69871E-01 9.69851E-01                                     7.200E+00
 2.00E+06 1.37921E+01 1.27876E+01 1.18807E+01 1.11386E+01 1.05047E+01
          9.35658E+00 8.40790E+00 7.59865E+00 6.89967E+00 6.28227E+00
          5.72366E+00 5.21306E+00 4.74302E+00 4.30560E+00 3.89174E+00
          3.49552E+00 3.11642E+00 2.75455E+00 2.40561E+00 2.05558E+00
          1.69335E+00 1.50654E+00 1.31265E+00 1.15357E+00 1.00077E+00
          9.63040E-01 9.32790E-01 9.29130E-01 9.25980E-01 9.25560E-01
          9.25371E-01 9.25526E-01                                     7.811E+00
 3.00E+06 1.42306E+01 1.31607E+01 1.22116E+01 1.14656E+01 1.08523E+01
          9.75790E+00 8.85718E+00 8.07688E+00 7.38891E+00 6.76752E+00
          6.19269E+00 5.66118E+00 5.17516E+00 4.72954E+00 4.30859E+00
          3.90089E+00 3.50345E+00 3.11295E+00 2.72664E+00 2.34226E+00
          1.92230E+00 1.67791E+00 1.41879E+00 1.20132E+00 9.85540E-01
          9.33500E-01 8.93680E-01 8.88230E-01 8.83020E-01 8.82263E-01
          8.83476E-01 8.82828E-01                                     8.768E+00
 4.00E+06 1.42211E+01 1.32671E+01 1.24215E+01 1.17566E+01 1.12014E+01
          1.01626E+01 9.25753E+00 8.45214E+00 7.73405E+00 7.09109E+00
          6.51357E+00 5.99191E+00 5.51642E+00 5.07614E+00 4.65775E+00
          4.25097E+00 3.85129E+00 3.45256E+00 3.04415E+00 2.60597E+00
          2.11462E+00 1.84151E+00 1.54446E+00 1.28244E+00 9.91650E-01
          9.15070E-01 8.71660E-01 8.67570E-01 8.59340E-01 8.57960E-01
          8.61542E-01 8.58643E-01                                     9.489E+00
 5.00E+06 1.43282E+01 1.33748E+01 1.25383E+01 1.18965E+01 1.13696E+01
          1.03736E+01 9.49751E+00 8.71290E+00 8.00926E+00 7.37571E+00
          6.80363E+00 6.28446E+00 5.80930E+00 5.36798E+00 4.94789E+00
          4.53885E+00 4.13555E+00 3.73034E+00 3.30968E+00 2.84740E+00
          2.31138E+00 2.00411E+00 1.66084E+00 1.35438E+00 1.00478E+00
          9.09940E-01 8.57270E-01 8.52550E-01 8.42830E-01 8.41240E-01
          8.46130E-01 8.42041E-01                                     1.004E+01
 6.00E+06 1.43909E+01 1.34387E+01 1.26116E+01 1.19918E+01 1.14909E+01
          1.05309E+01 9.68120E+00 8.91633E+00 8.22734E+00 7.60427E+00
          7.03944E+00 6.52496E+00 6.05265E+00 5.61297E+00 5.19386E+00
          4.78523E+00 4.38120E+00 3.97288E+00 3.54432E+00 3.06421E+00
          2.49239E+00 2.15653E+00 1.77348E+00 1.42592E+00 1.02219E+00
          9.10110E-01 8.46840E-01 8.41190E-01 8.30420E-01 8.28735E-01
          8.34625E-01 8.28979E-01                                     1.049E+01
 8.00E+06 1.44509E+01 1.35023E+01 1.26921E+01 1.21104E+01 1.16529E+01
          1.07500E+01 9.94507E+00 9.21522E+00 8.55358E+00 7.95164E+00
          7.40297E+00 6.90078E+00 6.43784E+00 6.00552E+00 5.59261E+00
          5.18922E+00 4.78857E+00 4.38001E+00 3.94385E+00 3.44051E+00
          2.81580E+00 2.43481E+00 1.98588E+00 1.56522E+00 1.06405E+00
          9.20140E-01 8.33290E-01 8.25110E-01 8.12850E-01 8.11127E-01
          8.17566E-01 8.11035E-01                                     1.117E+01
 1.00E+07 1.44535E+01 1.35145E+01 1.27229E+01 1.21735E+01 1.17514E+01
          1.08963E+01 1.01296E+01 9.42999E+00 8.79221E+00 8.20899E+00
          7.67495E+00 7.18434E+00 6.73095E+00 6.30723E+00 5.90324E+00
          5.50959E+00 5.11860E+00 4.71765E+00 4.28269E+00 3.76412E+00
          3.09362E+00 2.67267E+00 2.16769E+00 1.68867E+00 1.12197E+00
          9.51310E-01 8.18930E-01 8.07460E-01 8.05170E-01 8.04546E-01
          7.98729E-01 7.98141E-01                                     1.169E+01
 1.50E+07 1.45171E+01 1.35783E+01 1.27998E+01 1.22839E+01 1.19020E+01
          1.11054E+01 1.03890E+01 9.73533E+00 9.13971E+00 8.59576E+00
          8.09861E+00 7.64274E+00 7.22199E+00 6.82845E+00 6.45111E+00
          6.07979E+00 5.70731E+00 5.32163E+00 4.89937E+00 4.39050E+00
          3.70294E+00 3.23437E+00 2.61830E+00 1.99213E+00 1.23027E+00
          1.00260E+00 8.21600E-01 8.00020E-01 7.83410E-01 7.81418E-01
          7.86194E-01 7.79419E-01                                     1.256E+01
 2.00E+07 1.44881E+01 1.35616E+01 1.28013E+01 1.23132E+01 1.19619E+01
          1.12136E+01 1.05380E+01 9.92028E+00 9.35674E+00 8.84188E+00
          8.37146E+00 7.94068E+00 7.54396E+00 7.17390E+00 6.81998E+00
          6.47214E+00 6.12291E+00 5.75926E+00 5.35509E+00 4.85306E+00
          4.14779E+00 3.65351E+00 2.98891E+00 2.28464E+00 1.35923E+00
          1.06986E+00 8.24320E-01 7.93850E-01 7.74010E-01 7.72133E-01
          7.75146E-01 7.69043E-01                                     1.312E+01
 3.00E+07 1.44109E+01 1.35024E+01 1.27675E+01 1.23163E+01 1.20051E+01
          1.13210E+01 1.06999E+01 1.01311E+01 9.61145E+00 9.13688E+00
          8.70409E+00 8.30931E+00 7.94803E+00 7.61403E+00 7.29802E+00
          6.99074E+00 6.68449E+00 6.36497E+00 6.00176E+00 5.52509E+00
          4.80977E+00 4.28843E+00 3.56889E+00 2.76745E+00 1.60706E+00
          1.21982E+00 8.49670E-01 7.96410E-01 7.60630E-01 7.58790E-01
          7.57759E-01 7.58301E-01                                     1.386E+01
 4.00E+07 1.44052E+01 1.34979E+01 1.27686E+01 1.23302E+01 1.20346E+01
          1.13758E+01 1.07792E+01 1.02354E+01 9.74148E+00 9.29350E+00
          8.88832E+00 8.52214E+00 8.19030E+00 7.88605E+00 7.59900E+00
          7.31919E+00 7.03971E+00 6.74757E+00 6.41469E+00 5.97537E+00
          5.30294E+00 4.79746E+00 4.07183E+00 3.20999E+00 1.83267E+00
          1.34538E+00 8.69060E-01 8.01680E-01 7.59800E-01 7.57919E-01
          7.53407E-01 7.52457E-01                                     1.432E+01
 5.00E+07 1.43791E+01 1.34825E+01 1.27652E+01 1.23403E+01 1.20582E+01
          1.14214E+01 1.08435E+01 1.03161E+01 9.83673E+00 9.40171E+00
          9.00820E+00 8.65368E+00 8.33536E+00 8.04921E+00 7.78876E+00
          7.54554E+00 7.30768E+00 7.05079E+00 6.73974E+00 6.32121E+00
          5.67952E+00 5.18948E+00 4.46778E+00 3.57489E+00 2.04940E+00
          1.47385E+00 8.95080E-01 8.12590E-01 7.58700E-01 7.54522E-01
          7.50984E-01 7.48886E-01                                     1.465E+01
 6.00E+07 1.43590E+01 1.34713E+01 1.27628E+01 1.23467E+01 1.20729E+01
          1.14508E+01 1.08857E+01 1.03696E+01 9.90020E+00 9.47512E+00
          9.09245E+00 8.75065E+00 8.44808E+00 8.18090E+00 7.94102E+00
          7.71831E+00 7.50020E+00 7.26669E+00 6.98659E+00 6.60152E+00
          5.98952E+00 5.51259E+00 4.79950E+00 3.88584E+00 2.24873E+00
          1.59505E+00 9.25130E-01 8.28270E-01 7.57930E-01 7.52504E-01
          7.46468E-01 7.46368E-01                                     1.491E+01
 8.00E+07 1.43481E+01 1.34737E+01 1.27762E+01 1.23676E+01 1.20993E+01
          1.14881E+01 1.09345E+01 1.04322E+01 9.97892E+00 9.57232E+00
          9.21023E+00 8.89024E+00 8.60934E+00 8.36285E+00 8.14293E+00
          7.94208E+00 7.75531E+00 7.57091E+00 7.35885E+00 7.03991E+00
          6.47122E+00 6.01161E+00 5.32137E+00 4.40610E+00 2.60549E+00
          1.83349E+00 9.85020E-01 8.55110E-01 7.59050E-01 7.51431E-01
          7.44202E-01 7.43347E-01                                     1.527E+01
 1.00E+08 1.43297E+01 1.34688E+01 1.27824E+01 1.23811E+01 1.21179E+01
          1.15171E+01 1.09731E+01 1.04801E+01 1.00364E+01 9.63966E+00
          9.28809E+00 8.97962E+00 8.71161E+00 8.47995E+00 8.27744E+00
          8.09744E+00 7.93599E+00 7.78276E+00 7.60925E+00 7.33689E+00
          6.82252E+00 6.39252E+00 5.73009E+00 4.81944E+00 2.91935E+00
          2.05134E+00 1.04480E+00 8.86290E-01 7.61870E-01 7.50854E-01
          7.42203E-01 7.41455E-01                                     1.553E+01
 1.50E+08 1.42748E+01 1.34486E+01 1.27900E+01 1.24052E+01 1.21524E+01
          1.15715E+01 1.10420E+01 1.05608E+01 1.01274E+01 9.74077E+00
          9.40076E+00 9.10633E+00 8.85596E+00 8.64710E+00 8.47472E+00
          8.33336E+00 8.21717E+00 8.11032E+00 7.98533E+00 7.78907E+00
          7.40330E+00 7.04992E+00 6.44910E+00 5.56978E+00 3.57571E+00
          2.52703E+00 1.18865E+00 9.65130E-01 7.72340E-01 7.53050E-01
          7.40227E-01 7.38831E-01                                     1.594E+01
 2.00E+08 1.42295E+01 1.34359E+01 1.28003E+01 1.24227E+01 1.21699E+01
          1.15958E+01 1.10732E+01 1.05994E+01 1.01738E+01 9.79526E+00
          9.46360E+00 9.17810E+00 8.93767E+00 8.74038E+00 8.58209E+00
          8.45841E+00 8.36487E+00 8.28765E+00 8.20257E+00 8.06255E+00
          7.76024E+00 7.46453E+00 6.93508E+00 6.11541E+00 4.08086E+00
          2.91316E+00 1.32689E+00 1.04896E+00 7.86870E-01 7.53551E-01
          7.39401E-01 7.37625E-01                                     1.618E+01
 3.00E+08 1.40969E+01 1.33860E+01 1.28072E+01 1.24439E+01 1.21861E+01
          1.16202E+01 1.11050E+01 1.06388E+01 1.02207E+01 9.85018E+00
          9.52700E+00 9.25084E+00 9.02120E+00 8.83662E+00 8.69388E+00
          8.58988E+00 8.52221E+00 8.48028E+00 8.44518E+00 8.37880E+00
          8.18933E+00 7.97220E+00 7.54120E+00 6.82236E+00 4.84659E+00
          3.55820E+00 1.57734E+00 1.19913E+00 8.17710E-01 7.64198E-01
          7.40707E-01 7.36320E-01                                     1.646E+01
 4.00E+08 1.39806E+01 1.33397E+01 1.28084E+01 1.24561E+01 1.21927E+01
          1.16312E+01 1.11203E+01 1.06580E+01 1.02438E+01 9.87707E+00
          9.55795E+00 9.28624E+00 9.06194E+00 8.88407E+00 8.75023E+00
          8.65820E+00 8.60618E+00 8.58419E+00 8.57620E+00 8.55409E+00
          8.44150E+00 8.27977E+00 7.91617E+00 7.26372E+00 5.38964E+00
          4.08867E+00 1.80793E+00 1.33263E+00 8.47840E-01 7.82415E-01
          7.40448E-01 7.35840E-01                                     1.661E+01
 5.00E+08 1.38954E+01 1.33060E+01 1.28095E+01 1.24651E+01 1.21971E+01
          1.16371E+01 1.11272E+01 1.06666E+01 1.02547E+01 9.89134E+00
          9.57670E+00 9.31004E+00 9.09041E+00 8.91646E+00 8.78683E+00
          8.70051E+00 8.65658E+00 8.64657E+00 8.65739E+00 8.66708E+00
          8.60199E+00 8.47262E+00 8.16846E+00 7.60873E+00 5.84136E+00
          4.47967E+00 2.00961E+00 1.46927E+00 8.82410E-01 7.92557E-01
          7.46704E-01 7.35291E-01                                     1.671E+01
 6.00E+08 1.38347E+01 1.32819E+01 1.28104E+01 1.24720E+01 1.22010E+01
          1.16422E+01 1.11329E+01 1.06735E+01 1.02632E+01 9.90177E+00
          9.58906E+00 9.32463E+00 9.10802E+00 8.93806E+00 8.81281E+00
          8.73095E+00 8.69237E+00 8.69012E+00 8.71293E+00 8.74009E+00
          8.71282E+00 8.62176E+00 8.36764E+00 7.84631E+00 6.14822E+00
          4.85008E+00 2.21673E+00 1.58953E+00 9.13860E-01 8.11375E-01
          7.44263E-01 7.34741E-01                                     1.678E+01
 8.00E+08 1.37607E+01 1.32527E+01 1.28114E+01 1.24798E+01 1.22049E+01
          1.16480E+01 1.11405E+01 1.06829E+01 1.02750E+01 9.91614E+00
          9.60623E+00 9.34492E+00 9.13166E+00 8.96554E+00 8.84493E+00
          8.76904E+00 8.73837E+00 8.74709E+00 8.78610E+00 8.83931E+00
          8.85935E+00 8.81052E+00 8.62849E+00 8.20216E+00 6.65797E+00
          5.40207E+00 2.58716E+00 1.81959E+00 9.77601E-01 8.43331E-01
          7.48718E-01 7.34497E-01                                     1.688E+01
 1.00E+09 1.37155E+01 1.32349E+01 1.28121E+01 1.24844E+01 1.22070E+01
          1.16516E+01 1.11456E+01 1.06895E+01 1.02830E+01 9.92543E+00
          9.61696E+00 9.35729E+00 9.14597E+00 8.98237E+00 8.86483E+00
          8.79270E+00 8.76690E+00 8.78234E+00 8.83140E+00 8.90109E+00
          8.95120E+00 8.92983E+00 8.79848E+00 8.44428E+00 7.03154E+00
          5.82731E+00 2.91180E+00 2.02897E+00 1.03946E+00 8.75792E-01
          7.53784E-01 7.34375E-01                                     1.695E+01
 1.50E+09 1.36476E+01 1.32080E+01 1.28127E+01 1.24908E+01 1.22094E+01
          1.16564E+01 1.11530E+01 1.06992E+01 1.02943E+01 9.93841E+00
          9.63157E+00 9.37386E+00 9.16517E+00 9.00513E+00 8.89197E+00
          8.82509E+00 8.80596E+00 8.83054E+00 8.89337E+00 8.98617E+00
          9.07879E+00 9.09699E+00 9.04310E+00 8.80947E+00 7.65319E+00
          6.57532E+00 3.58017E+00 2.49435E+00 1.18635E+00 9.56787E-01
          7.67883E-01 7.34375E-01                                     1.705E+01
 2.00E+09 1.36087E+01 1.31925E+01 1.28129E+01 1.24941E+01 1.22103E+01
          1.16583E+01 1.11561E+01 1.07034E+01 1.02997E+01 9.94498E+00
          9.63967E+00 9.38341E+00 9.17561E+00 9.01594E+00 8.90430E+00
          8.84112E+00 8.82720E+00 8.85660E+00 8.92338E+00 9.02604E+00
          9.15123E+00 9.19849E+00 9.17068E+00 8.97336E+00 8.05856E+00
          7.15798E+00 4.06793E+00 2.86143E+00 1.32633E+00 1.04715E+00
          7.84790E-01 7.34375E-01                                     1.710E+01
 3.00E+09 1.35658E+01 1.31753E+01 1.28131E+01 1.24981E+01 1.22118E+01
          1.16606E+01 1.11592E+01 1.07073E+01 1.03044E+01 9.95085E+00
          9.64672E+00 9.39180E+00 9.18549E+00 9.02755E+00 8.91802E+00
          8.85755E+00 8.84729E+00 8.88182E+00 8.95612E+00 9.07083E+00
          9.21985E+00 9.29111E+00 9.30911E+00 9.18845E+00 8.51628E+00
          7.81186E+00 4.84717E+00 3.49958E+00 1.57828E+00 1.20294E+00
          8.14941E-01 7.34375E-01                                     1.716E+01
 4.00E+09 1.35428E+01 1.31663E+01 1.28135E+01 1.25006E+01 1.22129E+01
          1.16621E+01 1.11607E+01 1.07090E+01 1.03065E+01 9.95317E+00
          9.64930E+00 9.39490E+00 9.18992E+00 9.03410E+00 8.92623E+00
          8.86617E+00 8.85609E+00 8.89320E+00 8.97446E+00 9.09832E+00
          9.25084E+00 9.32519E+00 9.37852E+00 9.34358E+00 8.79269E+00
          8.09729E+00 5.44359E+00 4.06323E+00 1.80416E+00 1.32922E+00
          8.48389E-01 7.34131E-01                                     1.719E+01
 5.00E+09 1.35292E+01 1.31610E+01 1.28139E+01 1.25021E+01 1.22134E+01
          1.16625E+01 1.11610E+01 1.07095E+01 1.03075E+01 9.95468E+00
          9.65134E+00 9.39745E+00 9.19295E+00 9.03763E+00 8.93035E+00
          8.87108E+00 8.86217E+00 8.90095E+00 8.98466E+00 9.11226E+00
          9.27263E+00 9.35485E+00 9.42123E+00 9.41233E+00 8.97170E+00
          8.36554E+00 5.87161E+00 4.47838E+00 2.03354E+00 1.46268E+00
          8.80371E-01 7.33643E-01                                     1.721E+01
 6.00E+09 1.35197E+01 1.31574E+01 1.28142E+01 1.25031E+01 1.22137E+01
          1.16629E+01 1.11614E+01 1.07102E+01 1.03083E+01 9.95582E+00
          9.65277E+00 9.39916E+00 9.19499E+00 9.04001E+00 8.93312E+00
          8.87441E+00 8.86627E+00 8.90616E+00 8.99153E+00 9.12163E+00
          9.28733E+00 9.37499E+00 9.45029E+00 9.45907E+00 9.09792E+00
          8.56147E+00 6.21236E+00 4.82717E+00 2.25109E+00 1.58942E+00
          9.12659E-01 7.33887E-01                                     1.722E+01
 8.00E+09 1.35068E+01 1.31522E+01 1.28141E+01 1.25041E+01 1.22141E+01
          1.16636E+01 1.11628E+01 1.07117E+01 1.03101E+01 9.95771E+00
          9.65475E+00 9.40131E+00 9.19742E+00 9.04294E+00 8.93671E+00
          8.87875E+00 8.87154E+00 8.91272E+00 8.99997E+00 9.13327E+00
          9.30573E+00 9.40005E+00 9.48753E+00 9.52056E+00 9.26608E+00
          8.82907E+00 6.72676E+00 5.38599E+00 2.63417E+00 1.86017E+00
          9.76074E-01 7.33887E-01                                     1.724E+01
 1.00E+10 1.34980E+01 1.31471E+01 1.28116E+01 1.25025E+01 1.22127E+01
          1.16646E+01 1.11658E+01 1.07159E+01 1.03142E+01 9.96100E+00
          9.65691E+00 9.40232E+00 9.19767E+00 9.04311E+00 8.93746E+00
          8.88071E+00 8.87522E+00 8.91831E+00 9.00692E+00 9.13930E+00
          9.31378E+00 9.41548E+00 9.51268E+00 9.56190E+00 9.37960E+00
          8.99962E+00 7.09167E+00 5.82823E+00 2.96859E+00 2.09082E+00
          1.03912E+00 7.33887E-01                                     1.726E+01


==> anc/colstop/sbethe/sdbase/pdebr26.p08 <==
 26
 1.00E+03 2.18202E+00 2.21142E+00 2.24033E+00 2.26839E+00 2.29570E+00
          2.34845E+00 2.39833E+00 2.44523E+00 2.48924E+00 2.53082E+00
          2.57070E+00 2.60917E+00 2.64641E+00 2.68306E+00 2.72052E+00
          2.76006E+00 2.80163E+00 2.84469E+00 2.88802E+00 2.92893E+00
          2.96396E+00 2.97977E+00 2.99830E+00 3.01695E+00 3.03948E+00
          3.04568E+00 3.05078E+00 3.05141E+00 3.05195E+00 3.05201E+00
          3.05207E+00 3.05208E+00                                     2.279E+00
 1.50E+03 2.76089E+00 2.78664E+00 2.81201E+00 2.83674E+00 2.86100E+00
          2.90864E+00 2.95467E+00 2.99880E+00 3.04074E+00 3.08023E+00
          3.11710E+00 3.15135E+00 3.18331E+00 3.21366E+00 3.24417E+00
          3.27645E+00 3.31091E+00 3.34792E+00 3.38800E+00 3.43181E+00
          3.47893E+00 3.50178E+00 3.52025E+00 3.53068E+00 3.54529E+00
          3.55076E+00 3.55318E+00 3.55325E+00 3.55363E+00 3.55367E+00
          3.55385E+00 3.55374E+00                                     2.743E+00
 2.00E+03 3.22177E+00 3.24774E+00 3.27313E+00 3.29754E+00 3.32117E+00
          3.36691E+00 3.41006E+00 3.45026E+00 3.48718E+00 3.52056E+00
          3.55022E+00 3.57623E+00 3.59916E+00 3.62002E+00 3.64117E+00
          3.66481E+00 3.69164E+00 3.72240E+00 3.75798E+00 3.79924E+00
          3.84569E+00 3.86831E+00 3.88475E+00 3.89148E+00 3.90182E+00
          3.90634E+00 3.90762E+00 3.90751E+00 3.90779E+00 3.90781E+00
          3.90800E+00 3.90789E+00                                     3.101E+00
 3.00E+03 3.92104E+00 3.95803E+00 3.99294E+00 4.02418E+00 4.05213E+00
          4.10015E+00 4.13698E+00 4.16319E+00 4.18017E+00 4.19068E+00
          4.19827E+00 4.20412E+00 4.20905E+00 4.21422E+00 4.22170E+00
          4.23332E+00 4.24911E+00 4.26801E+00 4.28922E+00 4.31399E+00
          4.34325E+00 4.35834E+00 4.37037E+00 4.37638E+00 4.38209E+00
          4.38338E+00 4.38414E+00 4.38421E+00 4.38430E+00 4.38431E+00
          4.38434E+00 4.38433E+00                                     3.638E+00
 4.00E+03 4.45187E+00 4.50205E+00 4.54751E+00 4.58467E+00 4.61448E+00
          4.65770E+00 4.68198E+00 4.69326E+00 4.69439E+00 4.68880E+00
          4.68091E+00 4.67186E+00 4.66209E+00 4.65236E+00 4.64404E+00
          4.63860E+00 4.63668E+00 4.63880E+00 4.64563E+00 4.65798E+00
          4.67385E+00 4.68077E+00 4.68639E+00 4.68947E+00 4.69157E+00
          4.69189E+00 4.69209E+00 4.69212E+00 4.69214E+00 4.69213E+00
          4.69214E+00 4.69215E+00                                     4.030E+00
 5.00E+03 4.87479E+00 4.93875E+00 4.99502E+00 5.03779E+00 5.06865E+00
          5.10473E+00 5.11427E+00 5.10997E+00 5.09616E+00 5.07686E+00
          5.05677E+00 5.03583E+00 5.01210E+00 4.98564E+00 4.96066E+00
          4.94102E+00 4.92669E+00 4.91596E+00 4.90782E+00 4.90495E+00
          4.90736E+00 4.90807E+00 4.90801E+00 4.90730E+00 4.90645E+00
          4.90609E+00 4.90577E+00 4.90573E+00 4.90570E+00 4.90569E+00
          4.90569E+00 4.90569E+00                                     4.332E+00
 6.00E+03 5.22814E+00 5.30242E+00 5.36656E+00 5.41286E+00 5.44349E+00
          5.47154E+00 5.46695E+00 5.44801E+00 5.42032E+00 5.38831E+00
          5.35691E+00 5.32514E+00 5.28917E+00 5.24857E+00 5.20947E+00
          5.17732E+00 5.15159E+00 5.12903E+00 5.10739E+00 5.09063E+00
          5.08032E+00 5.07527E+00 5.07003E+00 5.06587E+00 5.06207E+00
          5.06103E+00 5.06020E+00 5.06011E+00 5.06002E+00 5.06000E+00
          5.06000E+00 5.06001E+00                                     4.573E+00
 8.00E+03 5.79706E+00 5.88193E+00 5.95324E+00 6.00075E+00 6.02749E+00
          6.03785E+00 6.00774E+00 5.96282E+00 5.91042E+00 5.85550E+00
          5.80341E+00 5.75217E+00 5.69611E+00 5.63394E+00 5.57329E+00
          5.52058E+00 5.47482E+00 5.43144E+00 5.38719E+00 5.34697E+00
          5.31433E+00 5.29937E+00 5.28517E+00 5.27476E+00 5.26488E+00
          5.26246E+00 5.26055E+00 5.26032E+00 5.26013E+00 5.26010E+00
          5.26009E+00 5.26010E+00                                     4.935E+00
 1.00E+04 6.24461E+00 6.33070E+00 6.40127E+00 6.44463E+00 6.46442E+00
          6.45593E+00 6.40312E+00 6.33556E+00 6.26142E+00 6.18609E+00
          6.11521E+00 6.04661E+00 5.97440E+00 5.89680E+00 5.82079E+00
          5.75213E+00 5.68970E+00 5.62907E+00 5.56710E+00 5.50843E+00
          5.45744E+00 5.43429E+00 5.41255E+00 5.39658E+00 5.38083E+00
          5.37704E+00 5.37406E+00 5.37367E+00 5.37339E+00 5.37335E+00
          5.37332E+00 5.37332E+00                                     5.192E+00
 1.50E+04 7.05898E+00 7.13061E+00 7.18457E+00 7.20768E+00 7.20462E+00
          7.14728E+00 7.04382E+00 6.92717E+00 6.80621E+00 6.68657E+00
          6.57426E+00 6.46794E+00 6.36397E+00 6.26003E+00 6.15906E+00
          6.06304E+00 5.97108E+00 5.88026E+00 5.78853E+00 5.69891E+00
          5.61539E+00 5.57658E+00 5.53961E+00 5.51192E+00 5.48437E+00
          5.47769E+00 5.47243E+00 5.47174E+00 5.47123E+00 5.47115E+00
          5.47110E+00 5.47110E+00                                     5.587E+00
 2.00E+04 7.62707E+00 7.67600E+00 7.70655E+00 7.70509E+00 7.67703E+00
          7.57116E+00 7.42163E+00 7.26175E+00 7.10038E+00 6.94281E+00
          6.79475E+00 6.65645E+00 6.52697E+00 6.40415E+00 6.28726E+00
          6.17451E+00 6.06511E+00 5.95690E+00 5.84834E+00 5.74129E+00
          5.63783E+00 5.58761E+00 5.53866E+00 5.50154E+00 5.46605E+00
          5.45732E+00 5.45037E+00 5.44948E+00 5.44882E+00 5.44872E+00
          5.44867E+00 5.44865E+00                                     5.798E+00
 3.00E+04 8.59887E+00 8.49731E+00 8.39332E+00 8.28553E+00 8.17675E+00
          7.96505E+00 7.75808E+00 7.55576E+00 7.35826E+00 7.16590E+00
          6.97826E+00 6.79667E+00 6.62221E+00 6.45461E+00 6.29558E+00
          6.14494E+00 6.00364E+00 5.87267E+00 5.75202E+00 5.63735E+00
          5.52576E+00 5.47303E+00 5.42353E+00 5.38129E+00 5.30244E+00
          5.27390E+00 5.28085E+00 5.28518E+00 5.28200E+00 5.28038E+00
          5.28270E+00 5.28128E+00                                     5.983E+00
 4.00E+04 9.09683E+00 8.95809E+00 8.81697E+00 8.67224E+00 8.52732E+00
          8.24738E+00 7.97680E+00 7.71536E+00 7.46315E+00 7.22057E+00
          6.98723E+00 6.76466E+00 6.55431E+00 6.35563E+00 6.17057E+00
          5.99972E+00 5.84390E+00 5.70428E+00 5.58027E+00 5.46415E+00
          5.34876E+00 5.29224E+00 5.23618E+00 5.18445E+00 5.08658E+00
          5.05241E+00 5.06639E+00 5.07257E+00 5.06794E+00 5.06567E+00
          5.06859E+00 5.06696E+00                                     6.046E+00
 5.00E+04 9.31772E+00 9.20446E+00 9.08203E+00 8.94411E+00 8.79568E+00
          8.48654E+00 8.16071E+00 7.82650E+00 7.49451E+00 7.17822E+00
          6.89144E+00 6.63683E+00 6.41305E+00 6.21497E+00 6.03760E+00
          5.87560E+00 5.72466E+00 5.57741E+00 5.42788E+00 5.27875E+00
          5.13377E+00 5.06241E+00 4.98860E+00 4.92908E+00 4.87643E+00
          4.86350E+00 4.85267E+00 4.85139E+00 4.85036E+00 4.85019E+00
          4.85014E+00 4.85009E+00                                     6.065E+00
 6.00E+04 9.61394E+00 9.46568E+00 9.30899E+00 9.13821E+00 8.95875E+00
          8.59378E+00 8.21984E+00 7.84493E+00 7.47894E+00 7.13381E+00
          6.82259E+00 6.54721E+00 6.30519E+00 6.09046E+00 5.89657E+00
          5.71842E+00 5.55203E+00 5.39218E+00 5.23441E+00 5.07937E+00
          4.92907E+00 4.85612E+00 4.78289E+00 4.72502E+00 4.66999E+00
          4.65645E+00 4.64553E+00 4.64421E+00 4.64310E+00 4.64297E+00
          4.64288E+00 4.64286E+00                                     6.057E+00
 8.00E+04 9.99385E+00 9.84974E+00 9.68172E+00 9.47311E+00 9.23622E+00
          8.73423E+00 8.23065E+00 7.77249E+00 7.36348E+00 6.99886E+00
          6.67469E+00 6.38458E+00 6.11622E+00 5.86206E+00 5.62638E+00
          5.41382E+00 5.22109E+00 5.04302E+00 4.87406E+00 4.70830E+00
          4.54678E+00 4.47271E+00 4.40192E+00 4.34725E+00 4.28919E+00
          4.27535E+00 4.26443E+00 4.26294E+00 4.26187E+00 4.26175E+00
          4.26164E+00 4.26162E+00                                     6.017E+00
 1.00E+05 1.04594E+01 1.01534E+01 9.84899E+00 9.54827E+00 9.25605E+00
          8.70873E+00 8.20268E+00 7.73507E+00 7.30356E+00 6.90594E+00
          6.54084E+00 6.20887E+00 5.90663E+00 5.63001E+00 5.37560E+00
          5.14272E+00 4.93063E+00 4.73822E+00 4.56272E+00 4.39219E+00
          4.21751E+00 4.13308E+00 4.05914E+00 4.00992E+00 3.95327E+00
          3.93673E+00 3.92627E+00 3.92540E+00 3.92407E+00 3.92382E+00
          3.92382E+00 3.92378E+00                                     5.961E+00
 1.50E+05 1.08075E+01 1.05103E+01 1.01950E+01 9.84980E+00 9.48805E+00
          8.77166E+00 8.10051E+00 7.51498E+00 7.00828E+00 6.56759E+00
          6.18003E+00 5.83113E+00 5.50255E+00 5.18534E+00 4.88810E+00
          4.61804E+00 4.37411E+00 4.14858E+00 3.93673E+00 3.73789E+00
          3.55321E+00 3.46750E+00 3.38669E+00 3.32695E+00 3.26876E+00
          3.25504E+00 3.24428E+00 3.24286E+00 3.24183E+00 3.24170E+00
          3.24160E+00 3.24157E+00                                     5.841E+00
 2.00E+05 1.12118E+01 1.07432E+01 1.02855E+01 9.84800E+00 9.43341E+00
          8.67235E+00 7.99005E+00 7.37802E+00 6.82877E+00 6.33692E+00
          5.89929E+00 5.50876E+00 5.15706E+00 4.83526E+00 4.53297E+00
          4.24461E+00 3.97372E+00 3.72311E+00 3.49365E+00 3.28066E+00
          3.08141E+00 2.98774E+00 2.89690E+00 2.82921E+00 2.77265E+00
          2.75938E+00 2.74850E+00 2.74725E+00 2.74623E+00 2.74606E+00
          2.74599E+00 2.74593E+00                                     5.749E+00
 3.00E+05 1.16365E+01 1.10362E+01 1.04605E+01 9.92894E+00 9.43865E+00
          8.55699E+00 7.78872E+00 7.11706E+00 6.52888E+00 6.00828E+00
          5.54282E+00 5.12424E+00 4.74431E+00 4.39505E+00 4.06759E+00
          3.75674E+00 3.46419E+00 3.19306E+00 2.94169E+00 2.70578E+00
          2.48418E+00 2.38030E+00 2.28220E+00 2.21141E+00 2.15223E+00
          2.13861E+00 2.12766E+00 2.12641E+00 2.12538E+00 2.12522E+00
          2.12512E+00 2.12508E+00                                     5.688E+00
 4.00E+05 1.19274E+01 1.12391E+01 1.05866E+01 9.99697E+00 9.46162E+00
          8.50594E+00 7.68594E+00 6.97756E+00 6.36455E+00 5.82590E+00
          5.34296E+00 4.90641E+00 4.50891E+00 4.14310E+00 3.80105E+00
          3.47779E+00 3.17371E+00 2.89047E+00 2.62748E+00 2.37854E+00
          2.14269E+00 2.03219E+00 1.93023E+00 1.85806E+00 1.79454E+00
          1.78004E+00 1.76880E+00 1.76749E+00 1.76638E+00 1.76625E+00
          1.76611E+00 1.76610E+00                                     5.724E+00
 5.00E+05 1.21547E+01 1.14047E+01 1.06994E+01 1.00720E+01 9.50794E+00
          8.50228E+00 7.64733E+00 6.91399E+00 6.28252E+00 5.72930E+00
          5.23263E+00 4.78229E+00 4.37148E+00 3.99344E+00 3.64078E+00
          3.30873E+00 2.99697E+00 2.70612E+00 2.43599E+00 2.17964E+00
          1.93422E+00 1.81809E+00 1.71053E+00 1.63393E+00 1.56650E+00
          1.55122E+00 1.53940E+00 1.53802E+00 1.53683E+00 1.53669E+00
          1.53656E+00 1.53656E+00                                     5.811E+00
 6.00E+05 1.23439E+01 1.15485E+01 1.08052E+01 1.01520E+01 9.56899E+00
          8.52766E+00 7.64723E+00 6.89620E+00 6.25064E+00 5.68531E+00
          5.17728E+00 4.71597E+00 4.29474E+00 3.90716E+00 3.54617E+00
          3.20708E+00 2.88918E+00 2.59250E+00 2.31651E+00 2.05472E+00
          1.80162E+00 1.68049E+00 1.56706E+00 1.48520E+00 1.41384E+00
          1.39767E+00 1.38506E+00 1.38358E+00 1.38231E+00 1.38216E+00
          1.38204E+00 1.38204E+00                                     5.927E+00
 8.00E+05 1.26510E+01 1.17950E+01 1.10023E+01 1.03177E+01 9.71276E+00
          8.62680E+00 7.71284E+00 6.93851E+00 6.27336E+00 5.69000E+00
          5.16508E+00 4.68806E+00 4.25224E+00 3.85111E+00 3.47757E+00
          3.12686E+00 2.79800E+00 2.49065E+00 2.20321E+00 1.92982E+00
          1.66251E+00 1.53239E+00 1.40834E+00 1.31666E+00 1.23624E+00
          1.21769E+00 1.20303E+00 1.20130E+00 1.19984E+00 1.19965E+00
          1.19952E+00 1.19947E+00                                     6.202E+00
 1.00E+06 1.28967E+01 1.20036E+01 1.11815E+01 1.04802E+01 9.86461E+00
          8.75486E+00 7.82260E+00 7.03394E+00 6.35598E+00 5.76041E+00
          5.22419E+00 4.73689E+00 4.29158E+00 3.88124E+00 3.49823E+00
          3.13749E+00 2.79814E+00 2.47990E+00 2.18061E+00 1.89348E+00
          1.61152E+00 1.47264E+00 1.33857E+00 1.23751E+00 1.14653E+00
          1.12502E+00 1.10793E+00 1.10592E+00 1.10423E+00 1.10400E+00
          1.10384E+00 1.10373E+00                                     6.500E+00
 1.50E+06 1.33539E+01 1.24087E+01 1.15473E+01 1.08277E+01 1.02037E+01
          9.07227E+00 8.12823E+00 7.32427E+00 6.63033E+00 6.01851E+00
          5.46681E+00 4.96468E+00 4.50462E+00 4.07878E+00 3.67831E+00
          3.29750E+00 2.93584E+00 2.59345E+00 2.26718E+00 1.94663E+00
          1.62518E+00 1.46315E+00 1.30130E+00 1.17374E+00 1.05388E+00
          1.02457E+00 1.00102E+00 9.98230E-01 9.95920E-01 9.95620E-01
          9.95341E-01 9.95318E-01                                     7.204E+00
 2.00E+06 1.36747E+01 1.26997E+01 1.18179E+01 1.10929E+01 1.04712E+01
          9.34196E+00 8.40386E+00 7.60018E+00 6.90358E+00 6.28707E+00
          5.72914E+00 5.21934E+00 4.75021E+00 4.31378E+00 3.90097E+00
          3.50584E+00 3.12790E+00 2.76724E+00 2.41961E+00 2.07085E+00
          1.70974E+00 1.52352E+00 1.33056E+00 1.17282E+00 1.02281E+00
          9.85990E-01 9.56450E-01 9.52870E-01 9.49820E-01 9.49430E-01
          9.49210E-01 9.49305E-01                                     7.810E+00
 3.00E+06 1.40854E+01 1.30751E+01 1.21723E+01 1.14501E+01 1.08446E+01
          9.74843E+00 8.83599E+00 8.05139E+00 7.36702E+00 6.75520E+00
          6.19331E+00 5.67265E+00 5.18851E+00 4.73589E+00 4.30912E+00
          3.90296E+00 3.51265E+00 3.13136E+00 2.74943E+00 2.35134E+00
          1.92020E+00 1.68747E+00 1.43827E+00 1.22302E+00 1.00368E+00
          9.51920E-01 9.14920E-01 9.10390E-01 9.05010E-01 9.04293E-01
          9.05258E-01 9.04404E-01                                     8.762E+00
 4.00E+06 1.43132E+01 1.32897E+01 1.23840E+01 1.16756E+01 1.10928E+01
          1.00361E+01 9.15015E+00 8.38611E+00 7.71683E+00 7.11471E+00
          6.55675E+00 6.03512E+00 5.54643E+00 5.08706E+00 4.65293E+00
          4.23951E+00 3.84119E+00 3.44943E+00 3.05103E+00 2.62267E+00
          2.13603E+00 1.86054E+00 1.55517E+00 1.28570E+00 1.00506E+00
          9.37820E-01 8.92560E-01 8.87170E-01 8.79970E-01 8.79066E-01
          8.81317E-01 8.78967E-01                                     9.471E+00
 5.00E+06 1.44394E+01 1.34128E+01 1.25123E+01 1.18230E+01 1.12646E+01
          1.02451E+01 9.38471E+00 8.64014E+00 7.98553E+00 7.39388E+00
          6.84233E+00 6.32374E+00 5.83547E+00 5.37482E+00 4.93869E+00
          4.52295E+00 4.12134E+00 3.72399E+00 3.31486E+00 2.86452E+00
          2.33476E+00 2.02443E+00 1.66978E+00 1.35277E+00 1.01527E+00
          9.32340E-01 8.77420E-01 8.71110E-01 8.62710E-01 8.61687E-01
          8.65082E-01 8.61145E-01                                     1.002E+01
 6.00E+06 1.45094E+01 1.34844E+01 1.25929E+01 1.19244E+01 1.13904E+01
          1.04036E+01 9.56687E+00 8.84001E+00 8.19887E+00 7.61733E+00
          7.07319E+00 6.55972E+00 6.07477E+00 5.61612E+00 5.18120E+00
          4.76608E+00 4.36398E+00 3.96390E+00 3.54760E+00 3.08089E+00
          2.51698E+00 2.17780E+00 1.78122E+00 1.42084E+00 1.03048E+00
          9.32040E-01 8.66420E-01 8.59040E-01 8.49780E-01 8.48755E-01
          8.52600E-01 8.47656E-01                                     1.046E+01
 8.00E+06 1.43700E+01 1.34411E+01 1.26457E+01 1.20705E+01 1.16155E+01
          1.07187E+01 9.91847E+00 9.19253E+00 8.53418E+00 7.93505E+00
          7.38882E+00 6.88877E+00 6.42773E+00 5.99719E+00 5.58601E+00
          5.18436E+00 4.78552E+00 4.37882E+00 3.94458E+00 3.44310E+00
          2.82026E+00 2.44035E+00 1.99284E+00 1.57377E+00 1.07585E+00
          9.33760E-01 8.50610E-01 8.43350E-01 8.31770E-01 8.30078E-01
          8.35693E-01 8.28125E-01                                     1.115E+01
 1.00E+07 1.43757E+01 1.34560E+01 1.26783E+01 1.21342E+01 1.17132E+01
          1.08627E+01 1.00995E+01 9.40302E+00 8.76812E+00 8.18756E+00
          7.65603E+00 7.16780E+00 6.71668E+00 6.29515E+00 5.89326E+00
          5.50160E+00 5.11259E+00 4.71360E+00 4.28060E+00 3.76398E+00
          3.09560E+00 2.67599E+00 2.17285E+00 1.69591E+00 1.13276E+00
          9.63960E-01 8.35290E-01 8.24930E-01 8.23680E-01 8.22922E-01
          8.16223E-01 8.15308E-01                                     1.166E+01
 1.50E+07 1.44363E+01 1.35167E+01 1.27516E+01 1.22400E+01 1.18580E+01
          1.10643E+01 1.03507E+01 9.69955E+00 9.10658E+00 8.56537E+00
          8.07099E+00 7.61797E+00 7.20008E+00 6.80935E+00 6.43466E+00
          6.06581E+00 5.69563E+00 5.31215E+00 4.89207E+00 4.38556E+00
          3.70083E+00 3.23400E+00 2.62012E+00 1.99638E+00 1.23868E+00
          1.01332E+00 8.37240E-01 8.16430E-01 8.00930E-01 7.99599E-01
          8.02094E-01 7.95654E-01                                     1.252E+01
 2.00E+07 1.43993E+01 1.34926E+01 1.27462E+01 1.22624E+01 1.19108E+01
          1.11657E+01 1.04929E+01 9.87805E+00 9.31744E+00 8.80560E+00
          8.33826E+00 7.91060E+00 7.51702E+00 7.15005E+00 6.79903E+00
          6.45387E+00 6.10709E+00 5.74576E+00 5.34387E+00 4.84437E+00
          4.14232E+00 3.65018E+00 2.98838E+00 2.28718E+00 1.36636E+00
          1.07934E+00 8.39170E-01 8.09660E-01 7.90950E-01 7.89543E-01
          7.90802E-01 7.85278E-01                                     1.308E+01
 3.00E+07 1.43073E+01 1.34204E+01 1.27006E+01 1.22543E+01 1.19432E+01
          1.12633E+01 1.06460E+01 1.00807E+01 9.56454E+00 9.09338E+00
          8.66393E+00 8.27246E+00 7.91443E+00 7.58360E+00 7.27065E+00
          6.96627E+00 6.66282E+00 6.34602E+00 5.98551E+00 5.51168E+00
          4.79962E+00 4.28043E+00 3.56400E+00 2.76654E+00 1.61322E+00
          1.22857E+00 8.63040E-01 8.11120E-01 7.76960E-01 7.75138E-01
          7.73277E-01 7.73880E-01                                     1.380E+01
 4.00E+07 1.42941E+01 1.34089E+01 1.26953E+01 1.22619E+01 1.19664E+01
          1.13122E+01 1.07196E+01 1.01797E+01 9.68954E+00 9.24523E+00
          8.84358E+00 8.48085E+00 8.15236E+00 7.85137E+00 7.56743E+00
          7.29059E+00 7.01392E+00 6.72453E+00 6.39447E+00 5.95831E+00
          5.28987E+00 4.78706E+00 4.06497E+00 3.20725E+00 1.83686E+00
          1.35252E+00 8.81840E-01 8.15830E-01 7.75530E-01 7.73783E-01
          7.68932E-01 7.67860E-01                                     1.425E+01
 5.00E+07 1.42617E+01 1.33882E+01 1.26873E+01 1.22681E+01 1.19866E+01
          1.13548E+01 1.07812E+01 1.02576E+01 9.78181E+00 9.35019E+00
          8.96009E+00 8.60903E+00 8.29416E+00 8.01145E+00 7.75428E+00
          7.51415E+00 7.27918E+00 7.02504E+00 6.71666E+00 6.30110E+00
          5.66343E+00 5.17640E+00 4.45923E+00 3.57113E+00 2.05213E+00
          1.47986E+00 9.07190E-01 8.26250E-01 7.74150E-01 7.70021E-01
          7.66418E-01 7.64160E-01                                     1.458E+01
 6.00E+07 1.42574E+01 1.33889E+01 1.26930E+01 1.22789E+01 1.20022E+01
          1.13791E+01 1.08145E+01 1.03010E+01 9.83627E+00 9.41743E+00
          9.04204E+00 8.70726E+00 8.40956E+00 8.14367E+00 7.90097E+00
          7.67314E+00 7.45408E+00 7.23085E+00 6.97248E+00 6.60128E+00
          5.97794E+00 5.49178E+00 4.78155E+00 3.88273E+00 2.24923E+00
          1.60366E+00 9.36600E-01 8.38850E-01 7.73030E-01 7.68505E-01
          7.63091E-01 7.61610E-01                                     1.483E+01
 8.00E+07 1.42257E+01 1.33738E+01 1.26924E+01 1.22892E+01 1.20214E+01
          1.14154E+01 1.08665E+01 1.03684E+01 9.91915E+00 9.51623E+00
          9.15756E+00 8.84079E+00 8.56291E+00 8.31933E+00 8.10223E+00
          7.90421E+00 7.72031E+00 7.53890E+00 7.33003E+00 7.01462E+00
          6.45026E+00 5.99369E+00 5.30803E+00 4.39803E+00 2.60541E+00
          1.83753E+00 9.95490E-01 8.67380E-01 7.73940E-01 7.66586E-01
          7.59369E-01 7.58392E-01                                     1.519E+01
 1.00E+08 1.42058E+01 1.33672E+01 1.26968E+01 1.23009E+01 1.20383E+01
          1.14429E+01 1.09035E+01 1.04149E+01 9.97514E+00 9.58199E+00
          9.23371E+00 8.92828E+00 8.66309E+00 8.43410E+00 8.23421E+00
          8.05685E+00 7.89814E+00 7.74782E+00 7.57754E+00 7.30887E+00
          6.79909E+00 6.37228E+00 5.71447E+00 4.80919E+00 2.91777E+00
          2.05428E+00 1.05441E+00 8.97870E-01 7.76570E-01 7.65989E-01
          7.57324E-01 7.56500E-01                                     1.545E+01
 1.50E+08 1.41508E+01 1.33461E+01 1.27030E+01 1.23234E+01 1.20712E+01
          1.14954E+01 1.09708E+01 1.04938E+01 1.00642E+01 9.68096E+00
          9.34394E+00 9.05217E+00 8.80415E+00 8.59743E+00 8.42716E+00
          8.28798E+00 8.17419E+00 8.07013E+00 7.94849E+00 7.75623E+00
          7.37541E+00 7.02527E+00 6.42884E+00 5.55513E+00 3.57158E+00
          2.52748E+00 1.19653E+00 9.75410E-01 7.86690E-01 7.68165E-01
          7.55180E-01 7.53845E-01                                     1.585E+01
 2.00E+08 1.41070E+01 1.33339E+01 1.27130E+01 1.23406E+01 1.20886E+01
          1.15197E+01 1.10017E+01 1.05318E+01 1.01097E+01 9.73422E+00
          9.40528E+00 9.12218E+00 8.88390E+00 8.68856E+00 8.53214E+00
          8.41041E+00 8.31897E+00 8.24414E+00 8.16199E+00 8.02574E+00
          7.72860E+00 7.43647E+00 6.91189E+00 6.09807E+00 4.07405E+00
          2.91132E+00 1.33373E+00 1.05847E+00 8.00830E-01 7.68425E-01
          7.54222E-01 7.52518E-01                                     1.609E+01
 3.00E+08 1.39805E+01 1.32870E+01 1.27206E+01 1.23619E+01 1.21051E+01
          1.15439E+01 1.10329E+01 1.05703E+01 1.01555E+01 9.78771E+00
          9.46699E+00 9.19300E+00 8.96524E+00 8.78236E+00 8.64118E+00
          8.53873E+00 8.47265E+00 8.43255E+00 8.39980E+00 8.33672E+00
          8.15231E+00 7.93892E+00 7.51313E+00 6.80062E+00 4.83619E+00
          3.55295E+00 1.58247E+00 1.20742E+00 8.30850E-01 7.78488E-01
          7.55646E-01 7.51163E-01                                     1.636E+01
 4.00E+08 1.38698E+01 1.32434E+01 1.27225E+01 1.23742E+01 1.21119E+01
          1.15549E+01 1.10477E+01 1.05890E+01 1.01778E+01 9.81374E+00
          9.49699E+00 9.22736E+00 9.00484E+00 8.82854E+00 8.69608E+00
          8.60534E+00 8.55458E+00 8.53394E+00 8.52768E+00 8.50837E+00
          8.40074E+00 8.24285E+00 7.88440E+00 7.23801E+00 5.37627E+00
          4.08182E+00 1.81174E+00 1.33957E+00 8.60120E-01 7.96280E-01
          7.55325E-01 7.50488E-01                                     1.651E+01
 5.00E+08 1.37885E+01 1.32116E+01 1.27243E+01 1.23834E+01 1.21165E+01
          1.15606E+01 1.10544E+01 1.05971E+01 1.01882E+01 9.82747E+00
          9.51516E+00 9.25051E+00 9.03257E+00 8.86011E+00 8.73176E+00
          8.64654E+00 8.60362E+00 8.59467E+00 8.60692E+00 8.61895E+00
          8.55814E+00 8.43232E+00 8.13364E+00 7.58111E+00 5.82606E+00
          4.46899E+00 2.01265E+00 1.47610E+00 8.94080E-01 8.05405E-01
          7.61871E-01 7.50031E-01                                     1.661E+01
 6.00E+08 1.37305E+01 1.31888E+01 1.27255E+01 1.23904E+01 1.21206E+01
          1.15657E+01 1.10598E+01 1.06036E+01 1.01963E+01 9.83749E+00
          9.52709E+00 9.26465E+00 9.04967E+00 8.88111E+00 8.75705E+00
          8.67619E+00 8.63847E+00 8.63712E+00 8.66107E+00 8.69003E+00
          8.66665E+00 8.57927E+00 8.33053E+00 7.81565E+00 6.13039E+00
          4.83932E+00 2.21855E+00 1.59511E+00 9.24970E-01 8.24108E-01
          7.59094E-01 7.49756E-01                                     1.668E+01
 8.00E+08 1.36597E+01 1.31612E+01 1.27270E+01 1.23984E+01 1.21247E+01
          1.15713E+01 1.10670E+01 1.06127E+01 1.02076E+01 9.85139E+00
          9.54379E+00 9.28437E+00 9.07267E+00 8.90786E+00 8.78832E+00
          8.71324E+00 8.68325E+00 8.69259E+00 8.73237E+00 8.78687E+00
          8.80991E+00 8.76421E+00 8.58733E+00 8.16772E+00 6.63688E+00
          5.38840E+00 2.58702E+00 1.82405E+00 9.87789E-01 8.55284E-01
          7.63428E-01 7.49390E-01                                     1.678E+01
 1.00E+09 1.36161E+01 1.31440E+01 1.27277E+01 1.24029E+01 1.21268E+01
          1.15748E+01 1.10719E+01 1.06189E+01 1.02152E+01 9.86041E+00
          9.55419E+00 9.29637E+00 9.08657E+00 8.92420E+00 8.80766E+00
          8.73627E+00 8.71104E+00 8.72694E+00 8.77651E+00 8.84712E+00
          8.89954E+00 8.88077E+00 8.75421E+00 8.40682E+00 7.00786E+00
          5.81128E+00 2.91016E+00 2.03253E+00 1.04890E+00 8.87105E-01
          7.68372E-01 7.49268E-01                                     1.684E+01
 1.50E+09 1.35507E+01 1.31181E+01 1.27284E+01 1.24092E+01 1.21293E+01
          1.15796E+01 1.10791E+01 1.06282E+01 1.02263E+01 9.87302E+00
          9.56841E+00 9.31246E+00 9.10520E+00 8.94631E+00 8.83403E+00
          8.76775E+00 8.74901E+00 8.77381E+00 8.83681E+00 8.93003E+00
          9.02387E+00 9.04368E+00 8.99362E+00 8.76650E+00 7.62466E+00
          6.55487E+00 3.57558E+00 2.49565E+00 1.19433E+00 9.66927E-01
          7.82166E-01 7.49023E-01                                     1.694E+01
 2.00E+09 1.35128E+01 1.31031E+01 1.27287E+01 1.24127E+01 1.21306E+01
          1.15821E+01 1.10827E+01 1.06327E+01 1.02316E+01 9.87919E+00
          9.57547E+00 9.32059E+00 9.11471E+00 8.95752E+00 8.84740E+00
          8.78380E+00 8.76847E+00 8.79795E+00 8.86792E+00 8.97304E+00
          9.08926E+00 9.12990E+00 9.12122E+00 8.96624E+00 8.01253E+00
          7.04859E+00 4.09527E+00 2.89860E+00 1.33097E+00 1.04547E+00
          7.97302E-01 7.48535E-01                                     1.699E+01
 3.00E+09 1.34724E+01 1.30856E+01 1.27266E+01 1.24140E+01 1.21298E+01
          1.15838E+01 1.10872E+01 1.06388E+01 1.02385E+01 9.88631E+00
          9.58276E+00 9.32822E+00 9.12303E+00 8.96718E+00 8.85927E+00
          8.79901E+00 8.78835E+00 8.82404E+00 8.90168E+00 9.01569E+00
          9.15392E+00 9.22129E+00 9.25399E+00 9.17721E+00 8.49120E+00
          7.66264E+00 4.86263E+00 3.55776E+00 1.58424E+00 1.19281E+00
          8.27759E-01 7.48779E-01                                     1.705E+01
 4.00E+09 1.34500E+01 1.30780E+01 1.27290E+01 1.24186E+01 1.21327E+01
          1.15853E+01 1.10869E+01 1.06380E+01 1.02382E+01 9.88731E+00
          9.58551E+00 9.33282E+00 9.12919E+00 8.97440E+00 8.86722E+00
          8.80759E+00 8.79768E+00 8.83466E+00 8.91556E+00 9.03896E+00
          9.19130E+00 9.26602E+00 9.32059E+00 9.28885E+00 8.75106E+00
          8.06564E+00 5.43090E+00 4.05591E+00 1.80801E+00 1.33566E+00
          8.60352E-01 7.48535E-01                                     1.708E+01
 5.00E+09 1.34367E+01 1.30729E+01 1.27293E+01 1.24199E+01 1.21331E+01
          1.15857E+01 1.10873E+01 1.06387E+01 1.02392E+01 9.88879E+00
          9.58748E+00 9.33526E+00 9.13212E+00 8.97781E+00 8.87121E+00
          8.81236E+00 8.80356E+00 8.84218E+00 8.92549E+00 9.05251E+00
          9.21246E+00 9.29483E+00 9.36207E+00 9.35575E+00 8.92695E+00
          8.33080E+00 5.85653E+00 4.46879E+00 2.03613E+00 1.46878E+00
          8.91968E-01 7.48657E-01                                     1.710E+01
 6.00E+09 1.34274E+01 1.30691E+01 1.27292E+01 1.24206E+01 1.21332E+01
          1.15858E+01 1.10877E+01 1.06393E+01 1.02401E+01 9.88988E+00
          9.58883E+00 9.33691E+00 9.13407E+00 8.98010E+00 8.87391E+00
          8.81559E+00 8.80753E+00 8.84724E+00 8.93216E+00 9.06160E+00
          9.22672E+00 9.31436E+00 9.39021E+00 9.40100E+00 9.05044E+00
          8.52380E+00 6.19509E+00 4.81559E+00 2.25201E+00 1.59494E+00
          9.23950E-01 7.48590E-01                                     1.711E+01
 8.00E+09 1.34147E+01 1.30637E+01 1.27287E+01 1.24211E+01 1.21331E+01
          1.15864E+01 1.10890E+01 1.06408E+01 1.02418E+01 9.89167E+00
          9.59072E+00 9.33895E+00 9.13643E+00 8.98295E+00 8.87739E+00
          8.81979E+00 8.81265E+00 8.85358E+00 8.94035E+00 9.07290E+00
          9.24454E+00 9.33869E+00 9.42646E+00 9.46092E+00 9.21492E+00
          8.78724E+00 6.70601E+00 5.37127E+00 2.63252E+00 1.86414E+00
          9.87305E-01 7.48596E-01                                     1.713E+01
 1.00E+10 1.34060E+01 1.30583E+01 1.27258E+01 1.24190E+01 1.21313E+01
          1.15870E+01 1.10918E+01 1.06449E+01 1.02458E+01 9.89495E+00
          9.59283E+00 9.33990E+00 9.13660E+00 8.98304E+00 8.87807E+00
          8.82170E+00 8.81624E+00 8.85905E+00 8.94707E+00 9.07866E+00
          9.25232E+00 9.35375E+00 9.45110E+00 9.50145E+00 9.32617E+00
          8.95461E+00 7.06819E+00 5.81148E+00 2.96503E+00 2.09204E+00
          1.04871E+00 7.48535E-01                                     1.714E+01


==> anc/colstop/sbethe/sdbase/pdebr27.p08 <==
 27
 1.00E+03 2.11406E+00 2.14307E+00 2.17165E+00 2.19945E+00 2.22656E+00
          2.27904E+00 2.32888E+00 2.37595E+00 2.42030E+00 2.46235E+00
          2.50278E+00 2.54182E+00 2.57962E+00 2.61672E+00 2.65444E+00
          2.69391E+00 2.73514E+00 2.77776E+00 2.82078E+00 2.86170E+00
          2.89736E+00 2.91379E+00 2.93314E+00 2.95252E+00 2.97540E+00
          2.98166E+00 2.98682E+00 2.98746E+00 2.98800E+00 2.98806E+00
          2.98810E+00 2.98813E+00                                     2.221E+00
 1.50E+03 2.66969E+00 2.69689E+00 2.72372E+00 2.74990E+00 2.77559E+00
          2.82601E+00 2.87467E+00 2.92125E+00 2.96541E+00 3.00684E+00
          3.04533E+00 3.08086E+00 3.11374E+00 3.14471E+00 3.17565E+00
          3.20831E+00 3.24309E+00 3.28042E+00 3.32089E+00 3.36549E+00
          3.41415E+00 3.43800E+00 3.45726E+00 3.46810E+00 3.48338E+00
          3.48913E+00 3.49163E+00 3.49169E+00 3.49210E+00 3.49213E+00
          3.49230E+00 3.49221E+00                                     2.680E+00
 2.00E+03 3.11869E+00 3.14955E+00 3.17946E+00 3.20772E+00 3.23454E+00
          3.28488E+00 3.33031E+00 3.37078E+00 3.40664E+00 3.43869E+00
          3.46815E+00 3.49542E+00 3.52098E+00 3.54554E+00 3.57080E+00
          3.59837E+00 3.62877E+00 3.66248E+00 3.69984E+00 3.74033E+00
          3.78246E+00 3.80307E+00 3.82158E+00 3.83364E+00 3.84457E+00
          3.84739E+00 3.84947E+00 3.84968E+00 3.84987E+00 3.84990E+00
          3.84989E+00 3.84992E+00                                     3.037E+00
 3.00E+03 3.82113E+00 3.85925E+00 3.89535E+00 3.92788E+00 3.95721E+00
          4.00814E+00 4.04807E+00 4.07749E+00 4.09771E+00 4.11133E+00
          4.12181E+00 4.13032E+00 4.13763E+00 4.14494E+00 4.15443E+00
          4.16800E+00 4.18569E+00 4.20646E+00 4.22955E+00 4.25629E+00
          4.28770E+00 4.30391E+00 4.31707E+00 4.32400E+00 4.33086E+00
          4.33246E+00 4.33346E+00 4.33356E+00 4.33367E+00 4.33368E+00
          4.33371E+00 4.33371E+00                                     3.575E+00
 4.00E+03 4.35724E+00 4.40767E+00 4.45349E+00 4.49118E+00 4.52167E+00
          4.56663E+00 4.59320E+00 4.60734E+00 4.61172E+00 4.60957E+00
          4.60500E+00 4.59912E+00 4.59243E+00 4.58565E+00 4.58007E+00
          4.57713E+00 4.57750E+00 4.58186E+00 4.59104E+00 4.60587E+00
          4.62427E+00 4.63238E+00 4.63923E+00 4.64338E+00 4.64677E+00
          4.64744E+00 4.64794E+00 4.64800E+00 4.64805E+00 4.64805E+00
          4.64806E+00 4.64807E+00                                     3.969E+00
 5.00E+03 4.78271E+00 4.84962E+00 4.90812E+00 4.95185E+00 4.98263E+00
          5.01697E+00 5.02517E+00 5.02271E+00 5.01347E+00 4.99964E+00
          4.98392E+00 4.96619E+00 4.94535E+00 4.92204E+00 4.90021E+00
          4.88347E+00 4.87182E+00 4.86366E+00 4.85809E+00 4.85794E+00
          4.86311E+00 4.86508E+00 4.86633E+00 4.86678E+00 4.86727E+00
          4.86729E+00 4.86729E+00 4.86729E+00 4.86730E+00 4.86730E+00
          4.86730E+00 4.86731E+00                                     4.274E+00
 6.00E+03 5.16026E+00 5.21376E+00 5.26226E+00 5.30192E+00 5.33353E+00
          5.37722E+00 5.39407E+00 5.38664E+00 5.35996E+00 5.32225E+00
          5.28367E+00 5.24689E+00 5.21241E+00 5.18082E+00 5.15216E+00
          5.12669E+00 5.10412E+00 5.08320E+00 5.06337E+00 5.04753E+00
          5.03927E+00 5.03758E+00 5.03421E+00 5.02979E+00 5.02771E+00
          5.02729E+00 5.02669E+00 5.02661E+00 5.02657E+00 5.02656E+00
          5.02659E+00 5.02658E+00                                     4.518E+00
 8.00E+03 5.74119E+00 5.79675E+00 5.84601E+00 5.88417E+00 5.91229E+00
          5.94450E+00 5.94399E+00 5.91440E+00 5.86237E+00 5.79848E+00
          5.73545E+00 5.67643E+00 5.62166E+00 5.57122E+00 5.52399E+00
          5.47921E+00 5.43633E+00 5.39376E+00 5.35095E+00 5.31183E+00
          5.28161E+00 5.26993E+00 5.25754E+00 5.24691E+00 5.23878E+00
          5.23693E+00 5.23526E+00 5.23505E+00 5.23490E+00 5.23487E+00
          5.23488E+00 5.23488E+00                                     4.885E+00
 1.00E+04 6.19214E+00 6.24535E+00 6.29139E+00 6.32477E+00 6.34685E+00
          6.36443E+00 6.34600E+00 6.29603E+00 6.22228E+00 6.13679E+00
          6.05378E+00 5.97664E+00 5.90547E+00 5.83982E+00 5.77780E+00
          5.71780E+00 5.65895E+00 5.59921E+00 5.53785E+00 5.47982E+00
          5.43173E+00 5.41182E+00 5.39177E+00 5.37551E+00 5.36148E+00
          5.35819E+00 5.35542E+00 5.35508E+00 5.35481E+00 5.35478E+00
          5.35477E+00 5.35477E+00                                     5.147E+00
 1.50E+04 6.97472E+00 7.04759E+00 7.10303E+00 7.12801E+00 7.12712E+00
          7.07467E+00 6.97691E+00 6.86656E+00 6.75216E+00 6.63877E+00
          6.53183E+00 6.43006E+00 6.33015E+00 6.23006E+00 6.13253E+00
          6.03949E+00 5.95015E+00 5.86178E+00 5.77260E+00 5.68577E+00
          5.60505E+00 5.56736E+00 5.53148E+00 5.50470E+00 5.47822E+00
          5.47180E+00 5.46675E+00 5.46610E+00 5.46561E+00 5.46553E+00
          5.46549E+00 5.46549E+00                                     5.553E+00
 2.00E+04 7.54341E+00 7.58984E+00 7.61950E+00 7.61997E+00 7.59612E+00
          7.50222E+00 7.36551E+00 7.21491E+00 7.05961E+00 6.90654E+00
          6.76320E+00 6.63001E+00 6.50534E+00 6.38663E+00 6.27315E+00
          6.16322E+00 6.05617E+00 5.95015E+00 5.84395E+00 5.73942E+00
          5.63838E+00 5.58912E+00 5.54108E+00 5.50470E+00 5.47002E+00
          5.46146E+00 5.45465E+00 5.45378E+00 5.45313E+00 5.45303E+00
          5.45298E+00 5.45295E+00                                     5.772E+00
 3.00E+04 8.33059E+00 8.30468E+00 8.26901E+00 8.21649E+00 8.15065E+00
          7.99435E+00 7.80544E+00 7.59169E+00 7.36415E+00 7.13785E+00
          6.92823E+00 6.73957E+00 6.57145E+00 6.42125E+00 6.28634E+00
          6.16176E+00 6.04366E+00 5.92353E+00 5.79513E+00 5.66525E+00
          5.54202E+00 5.48208E+00 5.41854E+00 5.36620E+00 5.32257E+00
          5.31187E+00 5.30262E+00 5.30152E+00 5.30068E+00 5.30052E+00
          5.30050E+00 5.30042E+00                                     5.974E+00
 4.00E+04 8.85100E+00 8.78329E+00 8.70592E+00 8.61202E+00 8.50587E+00
          8.27435E+00 8.01732E+00 7.74294E+00 7.46224E+00 7.18980E+00
          6.94013E+00 6.71701E+00 6.51984E+00 6.34499E+00 6.18913E+00
          6.04716E+00 5.91464E+00 5.78250E+00 5.64370E+00 5.50332E+00
          5.36748E+00 5.30028E+00 5.22913E+00 5.17072E+00 5.12159E+00
          5.10952E+00 5.09913E+00 5.09790E+00 5.09694E+00 5.09676E+00
          5.09674E+00 5.09665E+00                                     6.047E+00
 5.00E+04 9.23978E+00 9.13364E+00 9.01830E+00 8.88737E+00 8.74571E+00
          8.44915E+00 8.13464E+00 7.81042E+00 7.48710E+00 7.17816E+00
          6.89751E+00 6.64790E+00 6.42823E+00 6.23370E+00 6.05970E+00
          5.90114E+00 5.75359E+00 5.60925E+00 5.46181E+00 5.31425E+00
          5.17062E+00 5.09980E+00 5.02634E+00 4.96689E+00 4.91416E+00
          4.90118E+00 4.89030E+00 4.88901E+00 4.88797E+00 4.88780E+00
          4.88775E+00 4.88768E+00                                     6.069E+00
 6.00E+04 9.54698E+00 9.40566E+00 9.25583E+00 9.09174E+00 8.91868E+00
          8.56541E+00 8.20180E+00 7.83593E+00 7.47768E+00 7.13921E+00
          6.83370E+00 6.56318E+00 6.32535E+00 6.11442E+00 5.92419E+00
          5.74965E+00 5.58678E+00 5.42998E+00 5.27451E+00 5.12123E+00
          4.97231E+00 4.89981E+00 4.82687E+00 4.76901E+00 4.71379E+00
          4.70016E+00 4.68916E+00 4.68784E+00 4.68673E+00 4.68659E+00
          4.68649E+00 4.68647E+00                                     6.067E+00
 8.00E+04 9.94416E+00 9.81014E+00 9.65100E+00 9.44914E+00 9.21719E+00
          8.72172E+00 8.22311E+00 7.77128E+00 7.36952E+00 7.01184E+00
          6.69308E+00 6.40712E+00 6.14257E+00 5.89241E+00 5.66074E+00
          5.45194E+00 5.26274E+00 5.08788E+00 4.92167E+00 4.75807E+00
          4.59805E+00 4.52449E+00 4.45395E+00 4.39921E+00 4.34080E+00
          4.32686E+00 4.31584E+00 4.31435E+00 4.31327E+00 4.31313E+00
          4.31302E+00 4.31303E+00                                     6.036E+00
 1.00E+05 1.04319E+01 1.01301E+01 9.82973E+00 9.53297E+00 9.24454E+00
          8.70413E+00 8.20435E+00 7.74246E+00 7.31622E+00 6.92347E+00
          6.56291E+00 6.23511E+00 5.93677E+00 5.66393E+00 5.41316E+00
          5.18378E+00 4.97510E+00 4.78606E+00 4.61381E+00 4.44600E+00
          4.27296E+00 4.18889E+00 4.11514E+00 4.06593E+00 4.00894E+00
          3.99218E+00 3.98165E+00 3.98077E+00 3.97943E+00 3.97917E+00
          3.97917E+00 3.97915E+00                                     5.985E+00
 1.50E+05 1.09284E+01 1.05333E+01 1.01441E+01 9.76639E+00 9.40428E+00
          8.73371E+00 8.12494E+00 7.57172E+00 7.06884E+00 6.61364E+00
          6.20383E+00 5.83565E+00 5.50377E+00 5.20172E+00 4.92277E+00
          4.66340E+00 4.42459E+00 4.20396E+00 3.99928E+00 3.80272E+00
          3.61001E+00 3.51949E+00 3.43966E+00 3.38572E+00 3.32717E+00
          3.31153E+00 3.30093E+00 3.29989E+00 3.29870E+00 3.29854E+00
          3.29835E+00 3.29839E+00                                     5.868E+00
 2.00E+05 1.11971E+01 1.07346E+01 1.02826E+01 9.84997E+00 9.43936E+00
          8.68447E+00 8.00656E+00 7.39769E+00 6.85091E+00 6.36138E+00
          5.92627E+00 5.53852E+00 5.18980E+00 4.87107E+00 4.57166E+00
          4.28577E+00 4.01705E+00 3.76866E+00 3.54174E+00 3.33145E+00
          3.13476E+00 3.04213E+00 2.95183E+00 2.88400E+00 2.82692E+00
          2.81344E+00 2.80236E+00 2.80108E+00 2.80004E+00 2.79986E+00
          2.79979E+00 2.79972E+00                                     5.780E+00
 3.00E+05 1.16086E+01 1.10173E+01 1.04498E+01 9.92483E+00 9.43988E+00
          8.56659E+00 7.80429E+00 7.13683E+00 6.55160E+00 6.03330E+00
          5.56984E+00 5.15316E+00 4.77508E+00 4.42765E+00 4.10193E+00
          3.79269E+00 3.50165E+00 3.23198E+00 2.98224E+00 2.74833E+00
          2.52922E+00 2.42666E+00 2.32951E+00 2.25898E+00 2.19935E+00
          2.18550E+00 2.17436E+00 2.17308E+00 2.17203E+00 2.17187E+00
          2.17177E+00 2.17170E+00                                     5.717E+00
 4.00E+05 1.18904E+01 1.12127E+01 1.05697E+01 9.98747E+00 9.45802E+00
          8.51190E+00 7.69882E+00 6.99539E+00 6.38581E+00 5.84958E+00
          5.36844E+00 4.93332E+00 4.53700E+00 4.17230E+00 3.83140E+00
          3.50934E+00 3.20647E+00 2.92427E+00 2.66223E+00 2.41466E+00
          2.18107E+00 2.07197E+00 1.97127E+00 1.89978E+00 1.83595E+00
          1.82126E+00 1.80988E+00 1.80855E+00 1.80742E+00 1.80729E+00
          1.80714E+00 1.80713E+00                                     5.749E+00
 5.00E+05 1.21145E+01 1.13753E+01 1.06797E+01 1.00596E+01 9.50139E+00
          8.50539E+00 7.65757E+00 6.92949E+00 6.30172E+00 5.75103E+00
          5.25608E+00 4.80689E+00 4.39692E+00 4.01959E+00 3.66777E+00
          3.33678E+00 3.02611E+00 2.73609E+00 2.46650E+00 2.21111E+00
          1.96775E+00 1.85303E+00 1.74688E+00 1.67117E+00 1.60365E+00
          1.58824E+00 1.57633E+00 1.57494E+00 1.57373E+00 1.57359E+00
          1.57345E+00 1.57349E+00                                     5.833E+00
 6.00E+05 1.23039E+01 1.15190E+01 1.07849E+01 1.01385E+01 9.56081E+00
          8.52876E+00 7.65529E+00 6.90950E+00 6.26775E+00 5.70502E+00
          5.19867E+00 4.73836E+00 4.31778E+00 3.93071E+00 3.57043E+00
          3.23232E+00 2.91549E+00 2.61954E+00 2.34390E+00 2.08283E+00
          1.83164E+00 1.71188E+00 1.59990E+00 1.51908E+00 1.44785E+00
          1.43162E+00 1.41898E+00 1.41749E+00 1.41621E+00 1.41605E+00
          1.41593E+00 1.41597E+00                                     5.947E+00
 8.00E+05 1.26138E+01 1.17675E+01 1.09830E+01 1.03041E+01 9.70345E+00
          8.62553E+00 7.71780E+00 6.94828E+00 6.28674E+00 5.70597E+00
          5.18271E+00 4.70666E+00 4.27143E+00 3.87074E+00 3.49784E+00
          3.14805E+00 2.82019E+00 2.51354E+00 2.22645E+00 1.95367E+00
          1.68798E+00 1.55910E+00 1.43653E+00 1.34608E+00 1.26623E+00
          1.24775E+00 1.23318E+00 1.23146E+00 1.23000E+00 1.22981E+00
          1.22968E+00 1.22964E+00                                     6.219E+00
 1.00E+06 1.28613E+01 1.19777E+01 1.11635E+01 1.04672E+01 9.85520E+00
          8.75246E+00 7.82563E+00 7.04112E+00 6.36637E+00 5.77318E+00
          5.23860E+00 4.75238E+00 4.30779E+00 3.89804E+00 3.51573E+00
          3.15585E+00 2.81743E+00 2.49996E+00 2.20122E+00 1.91484E+00
          1.63428E+00 1.49648E+00 1.36388E+00 1.26421E+00 1.17416E+00
          1.15285E+00 1.13596E+00 1.13397E+00 1.13229E+00 1.13207E+00
          1.13191E+00 1.13176E+00                                     6.514E+00
 1.50E+06 1.33038E+01 1.23725E+01 1.15225E+01 1.08099E+01 1.01905E+01
          9.06719E+00 8.12811E+00 7.32735E+00 6.63547E+00 6.02517E+00
          5.47487E+00 4.97407E+00 4.51527E+00 4.09059E+00 3.69115E+00
          3.31119E+00 2.95031E+00 2.60876E+00 2.28350E+00 1.96411E+00
          1.64402E+00 1.48293E+00 1.32247E+00 1.19638E+00 1.07798E+00
          1.04905E+00 1.02581E+00 1.02306E+00 1.02079E+00 1.02049E+00
          1.02022E+00 1.02017E+00                                     7.213E+00
 2.00E+06 1.35914E+01 1.26388E+01 1.17756E+01 1.10629E+01 1.04494E+01
          9.33285E+00 8.40133E+00 7.60079E+00 6.90533E+00 6.28931E+00
          5.73232E+00 5.22396E+00 4.75657E+00 4.32192E+00 3.91058E+00
          3.51645E+00 3.13924E+00 2.77934E+00 2.43272E+00 2.08537E+00
          1.72609E+00 1.54094E+00 1.34931E+00 1.19289E+00 1.04451E+00
          1.00816E+00 9.79000E-01 9.75470E-01 9.72450E-01 9.72059E-01
          9.71837E-01 9.72038E-01                                     7.812E+00
 3.00E+06 1.39320E+01 1.29604E+01 1.20904E+01 1.13911E+01 1.08016E+01
          9.72844E+00 8.82798E+00 8.04831E+00 7.36466E+00 6.75208E+00
          6.19025E+00 5.67071E+00 5.18840E+00 4.73794E+00 4.31317E+00
          3.90852E+00 3.51937E+00 3.13904E+00 2.75815E+00 2.36165E+00
          1.93294E+00 1.70166E+00 1.45388E+00 1.23984E+00 1.02215E+00
          9.71130E-01 9.34920E-01 9.30440E-01 9.24960E-01 9.24221E-01
          9.25236E-01 9.24789E-01                                     8.750E+00
 4.00E+06 1.41056E+01 1.31329E+01 1.22705E+01 1.15928E+01 1.10317E+01
          1.00064E+01 9.13691E+00 8.37956E+00 7.71096E+00 7.10732E+00
          6.54889E+00 6.02827E+00 5.54160E+00 5.08476E+00 4.65304E+00
          4.24147E+00 3.84452E+00 3.45381E+00 3.05645E+00 2.62981E+00
          2.14608E+00 1.87235E+00 1.56862E+00 1.30036E+00 1.02148E+00
          9.55200E-01 9.11230E-01 9.05940E-01 8.98520E-01 8.97564E-01
          8.99994E-01 8.98193E-01                                     9.447E+00
 5.00E+06 1.41966E+01 1.32280E+01 1.23772E+01 1.17232E+01 1.11901E+01
          1.02073E+01 9.36652E+00 8.63007E+00 7.97641E+00 7.38293E+00
          6.83070E+00 6.31307E+00 5.82697E+00 5.36908E+00 4.93563E+00
          4.52199E+00 4.12195E+00 3.72577E+00 3.31770E+00 2.86921E+00
          2.34268E+00 2.03432E+00 1.68153E+00 1.36577E+00 1.03019E+00
          9.48430E-01 8.95300E-01 8.89140E-01 8.80400E-01 8.79318E-01
          8.82690E-01 8.79639E-01                                     9.987E+00
 6.00E+06 1.40812E+01 1.31897E+01 1.24131E+01 1.18270E+01 1.13497E+01
          1.04317E+01 9.61333E+00 8.87180E+00 8.19942E+00 7.58750E+00
          7.02929E+00 6.51792E+00 6.04620E+00 5.60577E+00 5.18607E+00
          4.77807E+00 4.37596E+00 3.97088E+00 3.54681E+00 3.07206E+00
          2.50611E+00 2.17333E+00 1.79335E+00 1.44832E+00 1.04958E+00
          9.40370E-01 8.82500E-01 8.77840E-01 8.67150E-01 8.65288E-01
          8.70514E-01 8.65356E-01                                     1.043E+01
 8.00E+06 1.41283E+01 1.32422E+01 1.24833E+01 1.19344E+01 1.14994E+01
          1.06381E+01 9.86472E+00 9.15874E+00 8.51442E+00 7.92434E+00
          7.38301E+00 6.88452E+00 6.42264E+00 5.98992E+00 5.57669E+00
          5.17417E+00 4.77571E+00 4.37072E+00 3.93944E+00 3.44194E+00
          2.82377E+00 2.44632E+00 2.00113E+00 1.58370E+00 1.08801E+00
          9.47230E-01 8.67220E-01 8.60360E-01 8.48240E-01 8.46344E-01
          8.52417E-01 8.45215E-01                                     1.110E+01
 1.00E+07 1.41289E+01 1.32522E+01 1.25112E+01 1.19930E+01 1.15916E+01
          1.07764E+01 1.00403E+01 9.36415E+00 8.74372E+00 8.17264E+00
          7.64640E+00 7.16006E+00 6.70831E+00 6.28474E+00 5.88090E+00
          5.48845E+00 5.09991E+00 4.70272E+00 4.27280E+00 3.76025E+00
          3.09661E+00 2.67957E+00 2.17905E+00 1.70430E+00 1.14417E+00
          9.76810E-01 8.50820E-01 8.41070E-01 8.40110E-01 8.39249E-01
          8.32291E-01 8.31848E-01                                     1.160E+01
 1.50E+07 1.42053E+01 1.33257E+01 1.25940E+01 1.21049E+01 1.17392E+01
          1.09762E+01 1.02862E+01 9.65328E+00 9.07358E+00 8.54138E+00
          8.05238E+00 7.60174E+00 7.18396E+00 6.79202E+00 6.41612E+00
          6.04704E+00 5.67776E+00 5.29644E+00 4.87987E+00 4.37810E+00
          3.69897E+00 3.23480E+00 2.62289E+00 2.00081E+00 1.24725E+00
          1.02428E+00 8.52640E-01 8.32350E-01 8.16500E-01 8.15109E-01
          8.17810E-01 8.11646E-01                                     1.245E+01
 2.00E+07 1.41960E+01 1.33246E+01 1.26069E+01 1.21410E+01 1.18016E+01
          1.10807E+01 1.04269E+01 9.82706E+00 9.27771E+00 8.77392E+00
          8.31188E+00 7.88720E+00 7.49477E+00 7.12787E+00 6.77678E+00
          6.43221E+00 6.08679E+00 5.72773E+00 5.32915E+00 4.83403E+00
          4.13729E+00 3.64789E+00 2.98853E+00 2.28968E+00 1.37364E+00
          1.08909E+00 8.53840E-01 8.25060E-01 8.06280E-01 8.04802E-01
          8.06183E-01 8.00659E-01                                     1.301E+01
 3.00E+07 1.41463E+01 1.32875E+01 1.25897E+01 1.21550E+01 1.18504E+01
          1.11851E+01 1.05799E+01 1.00245E+01 9.51639E+00 9.05153E+00
          8.62690E+00 8.23898E+00 7.88348E+00 7.55453E+00 7.24328E+00
          6.94084E+00 6.63964E+00 6.32545E+00 5.96800E+00 5.49758E+00
          4.78948E+00 4.27275E+00 3.55955E+00 2.76606E+00 1.61972E+00
          1.23751E+00 8.76060E-01 8.25210E-01 7.92280E-01 7.90483E-01
          7.87994E-01 7.88910E-01                                     1.372E+01
 4.00E+07 1.41556E+01 1.32950E+01 1.25998E+01 1.21747E+01 1.18826E+01
          1.12381E+01 1.06537E+01 1.01209E+01 9.63677E+00 9.19763E+00
          8.80037E+00 8.44134E+00 8.11598E+00 7.81771E+00 7.53630E+00
          7.26197E+00 6.98789E+00 6.70121E+00 6.37412E+00 5.94137E+00
          5.27718E+00 4.77709E+00 4.05854E+00 3.20483E+00 1.84122E+00
          1.35975E+00 8.94420E-01 8.29570E-01 7.90430E-01 7.88769E-01
          7.83871E-01 7.82700E-01                                     1.418E+01
 5.00E+07 1.41353E+01 1.32844E+01 1.25999E+01 1.21871E+01 1.19073E+01
          1.12826E+01 1.07151E+01 1.01973E+01 9.72657E+00 9.29947E+00
          8.91332E+00 8.56569E+00 8.25390E+00 7.97405E+00 7.71980E+00
          7.48281E+00 7.25107E+00 6.99999E+00 6.69435E+00 6.28168E+00
          5.64798E+00 5.16396E+00 4.45112E+00 3.56768E+00 2.05502E+00
          1.48594E+00 9.19100E-01 8.39590E-01 7.88960E-01 7.84800E-01
          7.81242E-01 7.78809E-01                                     1.451E+01
 6.00E+07 1.41214E+01 1.32767E+01 1.25988E+01 1.21930E+01 1.19203E+01
          1.13090E+01 1.07540E+01 1.02473E+01 9.78669E+00 9.36945E+00
          8.99376E+00 8.65831E+00 8.36189E+00 8.10093E+00 7.86725E+00
          7.65058E+00 7.43854E+00 7.21112E+00 6.93708E+00 6.55810E+00
          5.95414E+00 5.48377E+00 4.77969E+00 3.87470E+00 2.25196E+00
          1.60636E+00 9.47950E-01 8.54010E-01 7.87750E-01 7.82845E-01
          7.76451E-01 7.76245E-01                                     1.475E+01
 8.00E+07 1.41106E+01 1.32792E+01 1.26123E+01 1.22139E+01 1.19464E+01
          1.13449E+01 1.08000E+01 1.03057E+01 9.86009E+00 9.46061E+00
          9.10525E+00 8.79165E+00 8.51685E+00 8.27625E+00 8.06207E+00
          7.86699E+00 7.68604E+00 7.50768E+00 7.30206E+00 6.99018E+00
          6.43011E+00 5.97657E+00 5.29543E+00 4.39055E+00 2.60551E+00
          1.84157E+00 1.00579E+00 8.79380E-01 7.88390E-01 7.81294E-01
          7.74006E-01 7.72919E-01                                     1.511E+01
 1.00E+08 1.40911E+01 1.32728E+01 1.26167E+01 1.22254E+01 1.19630E+01
          1.13718E+01 1.08364E+01 1.03513E+01 9.91494E+00 9.52501E+00
          9.17976E+00 8.87720E+00 8.61479E+00 8.38851E+00 8.19132E+00
          8.01669E+00 7.86083E+00 7.71355E+00 7.54662E+00 7.28168E+00
          6.77653E+00 6.35285E+00 5.69957E+00 4.79948E+00 2.91633E+00
          2.05720E+00 1.06390E+00 9.09210E-01 7.90820E-01 7.80649E-01
          7.71843E-01 7.70874E-01                                     1.536E+01
 1.50E+08 1.40314E+01 1.32477E+01 1.26196E+01 1.22455E+01 1.19942E+01
          1.14236E+01 1.09030E+01 1.04294E+01 1.00025E+01 9.62171E+00
          9.28713E+00 8.99783E+00 8.75229E+00 8.54799E+00 8.38004E+00
          8.24310E+00 8.13161E+00 8.03022E+00 7.91194E+00 7.72389E+00
          7.34840E+00 7.00154E+00 6.40915E+00 5.54051E+00 3.56756E+00
          2.52800E+00 1.20436E+00 9.85530E-01 8.00530E-01 7.82639E-01
          7.69592E-01 7.68127E-01                                     1.576E+01
 2.00E+08 1.40089E+01 1.32489E+01 1.26363E+01 1.22644E+01 1.20098E+01
          1.14414E+01 1.09259E+01 1.04601E+01 1.00429E+01 9.67258E+00
          9.34811E+00 9.06848E+00 8.83233E+00 8.63724E+00 8.47837E+00
          8.35206E+00 8.25817E+00 8.19212E+00 8.13397E+00 8.01615E+00
          7.70888E+00 7.40528E+00 6.87965E+00 6.06842E+00 4.06131E+00
          2.92959E+00 1.33857E+00 1.06232E+00 8.13750E-01 7.85570E-01
          7.68730E-01 7.66724E-01                                     1.599E+01
 3.00E+08 1.38665E+01 1.31898E+01 1.26357E+01 1.22817E+01 1.20261E+01
          1.14698E+01 1.09629E+01 1.05035E+01 1.00914E+01 9.72594E+00
          9.40738E+00 9.13540E+00 8.90950E+00 8.72837E+00 8.58884E+00
          8.48793E+00 8.42345E+00 8.38516E+00 8.35473E+00 8.29500E+00
          8.11584E+00 7.90625E+00 7.48557E+00 6.77917E+00 4.82610E+00
          3.54802E+00 1.58760E+00 1.21554E+00 8.43550E-01 7.92137E-01
          7.69875E-01 7.65431E-01                                     1.626E+01
 4.00E+08 1.37645E+01 1.31511E+01 1.26396E+01 1.22949E+01 1.20333E+01
          1.14800E+01 1.09764E+01 1.05208E+01 1.01125E+01 9.75109E+00
          9.43667E+00 9.16910E+00 8.94835E+00 8.77363E+00 8.64255E+00
          8.55307E+00 8.50350E+00 8.48412E+00 8.47954E+00 8.46298E+00
          8.36036E+00 8.20638E+00 7.85335E+00 7.21329E+00 5.36356E+00
          4.07527E+00 1.81548E+00 1.34641E+00 8.72120E-01 8.09740E-01
          7.69684E-01 7.64893E-01                                     1.641E+01
 5.00E+08 1.36901E+01 1.31226E+01 1.26419E+01 1.23034E+01 1.20370E+01
          1.14850E+01 1.09827E+01 1.05288E+01 1.01227E+01 9.76443E+00
          9.45429E+00 9.19162E+00 8.97541E+00 8.80446E+00 8.67742E+00
          8.59330E+00 8.55135E+00 8.54340E+00 8.55696E+00 8.57117E+00
          8.51455E+00 8.39246E+00 8.09979E+00 7.55499E+00 5.81161E+00
          4.45865E+00 2.01560E+00 1.48285E+00 9.05581E-01 8.18054E-01
          7.76093E-01 7.64343E-01                                     1.651E+01
 6.00E+08 1.36357E+01 1.31013E+01 1.26431E+01 1.23099E+01 1.20406E+01
          1.14895E+01 1.09880E+01 1.05352E+01 1.01307E+01 9.77418E+00
          9.46580E+00 9.20524E+00 8.99197E+00 8.82496E+00 8.70219E+00
          8.62230E+00 8.58535E+00 8.58472E+00 8.60971E+00 8.64046E+00
          8.62075E+00 8.53696E+00 8.29435E+00 7.78694E+00 6.11349E+00
          4.82897E+00 2.22030E+00 1.60062E+00 9.35960E-01 8.36651E-01
          7.73224E-01 7.64038E-01                                     1.658E+01
 8.00E+08 1.35661E+01 1.30737E+01 1.26439E+01 1.23172E+01 1.20443E+01
          1.14951E+01 1.09950E+01 1.05440E+01 1.01417E+01 9.78762E+00
          9.48198E+00 9.22438E+00 9.01432E+00 8.85098E+00 8.73260E+00
          8.65834E+00 8.62891E+00 8.63874E+00 8.67922E+00 8.73497E+00
          8.76080E+00 8.71803E+00 8.54704E+00 8.13527E+00 6.61680E+00
          5.37523E+00 2.58687E+00 1.82845E+00 9.97891E-01 8.67073E-01
          7.77679E-01 7.63916E-01                                     1.667E+01
 1.00E+09 1.35215E+01 1.30556E+01 1.26439E+01 1.23215E+01 1.20466E+01
          1.14987E+01 1.09998E+01 1.05501E+01 1.01491E+01 9.79637E+00
          9.49211E+00 9.23608E+00 9.02787E+00 8.86683E+00 8.75133E+00
          8.68064E+00 8.65590E+00 8.67217E+00 8.72220E+00 8.79373E+00
          8.84827E+00 8.83192E+00 8.71067E+00 8.37096E+00 6.98522E+00
          5.79587E+00 2.90855E+00 2.03604E+00 1.05825E+00 8.98223E-01
          7.82379E-01 7.63306E-01                                     1.674E+01
 1.50E+09 1.34546E+01 1.30285E+01 1.26438E+01 1.23275E+01 1.20493E+01
          1.15037E+01 1.10069E+01 1.05589E+01 1.01596E+01 9.80856E+00
          9.50593E+00 9.25175E+00 9.04600E+00 8.88824E+00 8.77682E+00
          8.71113E+00 8.69277E+00 8.71777E+00 8.78090E+00 8.87445E+00
          8.96953E+00 8.99092E+00 8.94431E+00 8.72331E+00 7.59700E+00
          6.53532E+00 3.57128E+00 2.49710E+00 1.20222E+00 9.76749E-01
          7.96143E-01 7.63428E-01                                     1.683E+01
 2.00E+09 1.34183E+01 1.30141E+01 1.26441E+01 1.23309E+01 1.20505E+01
          1.15061E+01 1.10103E+01 1.05633E+01 1.01648E+01 9.81452E+00
          9.51279E+00 9.25967E+00 9.05524E+00 8.89915E+00 8.78986E+00
          8.72677E+00 8.71171E+00 8.74125E+00 8.81116E+00 8.91625E+00
          9.03331E+00 9.07518E+00 9.06838E+00 8.91771E+00 7.98094E+00
          7.02614E+00 4.08893E+00 2.89782E+00 1.33775E+00 1.05431E+00
          8.10608E-01 7.63428E-01                                     1.688E+01
 3.00E+09 1.33815E+01 1.29998E+01 1.26448E+01 1.23344E+01 1.20514E+01
          1.15076E+01 1.10127E+01 1.05667E+01 1.01692E+01 9.82027E+00
          9.52017E+00 9.26864E+00 9.06511E+00 8.90933E+00 8.80137E+00
          8.74186E+00 8.73191E+00 8.76623E+00 8.83994E+00 8.95426E+00
          9.10379E+00 9.17606E+00 9.19645E+00 9.08258E+00 8.44149E+00
          7.75879E+00 4.82667E+00 3.48961E+00 1.58864E+00 1.21887E+00
          8.41064E-01 7.62207E-01                                     1.694E+01
 4.00E+09 1.33608E+01 1.29917E+01 1.26453E+01 1.23366E+01 1.20523E+01
          1.15088E+01 1.10141E+01 1.05683E+01 1.01711E+01 9.82246E+00
          9.52256E+00 9.27150E+00 9.06924E+00 8.91553E+00 8.80913E+00
          8.74991E+00 8.74011E+00 8.77690E+00 8.85743E+00 8.98033E+00
          9.13257E+00 9.20771E+00 9.26290E+00 9.23346E+00 8.70972E+00
          8.03478E+00 5.41871E+00 4.04899E+00 1.81193E+00 1.34235E+00
          8.72070E-01 7.62939E-01                                     1.697E+01
 5.00E+09 1.33471E+01 1.29863E+01 1.26454E+01 1.23380E+01 1.20529E+01
          1.15092E+01 1.10144E+01 1.05688E+01 1.01720E+01 9.82383E+00
          9.52446E+00 9.27391E+00 9.07210E+00 8.91880E+00 8.81290E+00
          8.75444E+00 8.74573E+00 8.78418E+00 8.86709E+00 8.99363E+00
          9.15299E+00 9.23532E+00 9.30403E+00 9.30107E+00 8.88254E+00
          8.29623E+00 5.84192E+00 4.45963E+00 2.03878E+00 1.47458E+00
          9.03076E-01 7.62573E-01                                     1.699E+01
 6.00E+09 1.33374E+01 1.29824E+01 1.26454E+01 1.23388E+01 1.20532E+01
          1.15096E+01 1.10148E+01 1.05693E+01 1.01727E+01 9.82488E+00
          9.52582E+00 9.27555E+00 9.07401E+00 8.92100E+00 8.81546E+00
          8.75749E+00 8.74952E+00 8.78905E+00 8.87359E+00 9.00255E+00
          9.16673E+00 9.25400E+00 9.33195E+00 9.34693E+00 9.00375E+00
          8.48620E+00 6.17831E+00 4.80447E+00 2.25304E+00 1.60016E+00
          9.34753E-01 7.62787E-01                                     1.700E+01
 8.00E+09 1.33252E+01 1.29774E+01 1.26453E+01 1.23398E+01 1.20535E+01
          1.15103E+01 1.10159E+01 1.05708E+01 1.01744E+01 9.82666E+00
          9.52768E+00 9.27755E+00 9.07628E+00 8.92373E+00 8.81880E+00
          8.76154E+00 8.75444E+00 8.79517E+00 8.88153E+00 9.01351E+00
          9.18410E+00 9.27772E+00 9.36690E+00 9.40441E+00 9.16442E+00
          8.74554E+00 6.68588E+00 5.35712E+00 2.63104E+00 1.86743E+00
          9.96582E-01 7.62787E-01                                     1.702E+01
 1.00E+10 1.33197E+01 1.29743E+01 1.26437E+01 1.23385E+01 1.20521E+01
          1.15109E+01 1.10187E+01 1.05746E+01 1.01783E+01 9.82984E+00
          9.52977E+00 9.27853E+00 9.07652E+00 8.92391E+00 8.81958E+00
          8.76354E+00 8.75810E+00 8.80053E+00 8.88784E+00 9.01881E+00
          9.19218E+00 9.29312E+00 9.38880E+00 9.43815E+00 9.27249E+00
          8.91053E+00 7.04551E+00 5.79535E+00 2.96187E+00 2.09399E+00
          1.05780E+00 7.62451E-01                                     1.703E+01


==> anc/colstop/sbethe/sdbase/pdebr28.p08 <==
 28
 1.00E+03 2.05115E+00 2.07909E+00 2.10668E+00 2.13366E+00 2.16010E+00
          2.21167E+00 2.26116E+00 2.30841E+00 2.35344E+00 2.39647E+00
          2.43799E+00 2.47812E+00 2.51689E+00 2.55473E+00 2.59272E+00
          2.63183E+00 2.67212E+00 2.71357E+00 2.75570E+00 2.79670E+00
          2.83406E+00 2.85153E+00 2.87075E+00 2.88908E+00 2.91310E+00
          2.92016E+00 2.92532E+00 2.92585E+00 2.92643E+00 2.92655E+00
          2.92655E+00 2.92660E+00                                     2.165E+00
 1.50E+03 2.59148E+00 2.61915E+00 2.64646E+00 2.67316E+00 2.69938E+00
          2.75089E+00 2.80066E+00 2.84837E+00 2.89366E+00 2.93621E+00
          2.97580E+00 3.01235E+00 3.04619E+00 3.07803E+00 3.10974E+00
          3.14307E+00 3.17841E+00 3.21615E+00 3.25693E+00 3.30196E+00
          3.35140E+00 3.37576E+00 3.39549E+00 3.40668E+00 3.42275E+00
          3.42886E+00 3.43153E+00 3.43159E+00 3.43203E+00 3.43207E+00
          3.43226E+00 3.43216E+00                                     2.621E+00
 2.00E+03 3.03201E+00 3.06399E+00 3.09502E+00 3.12437E+00 3.15225E+00
          3.20461E+00 3.25188E+00 3.29406E+00 3.33146E+00 3.36499E+00
          3.39593E+00 3.42470E+00 3.45175E+00 3.47775E+00 3.50434E+00
          3.53310E+00 3.56454E+00 3.59923E+00 3.63754E+00 3.67900E+00
          3.72220E+00 3.74338E+00 3.76253E+00 3.77521E+00 3.78707E+00
          3.79018E+00 3.79245E+00 3.79268E+00 3.79290E+00 3.79295E+00
          3.79293E+00 3.79296E+00                                     2.977E+00
 3.00E+03 3.72595E+00 3.76583E+00 3.80366E+00 3.83787E+00 3.86880E+00
          3.92271E+00 3.96528E+00 3.99704E+00 4.01935E+00 4.03502E+00
          4.04768E+00 4.05851E+00 4.06826E+00 4.07800E+00 4.08973E+00
          4.10525E+00 4.12463E+00 4.14706E+00 4.17191E+00 4.20040E+00
          4.23332E+00 4.25027E+00 4.26441E+00 4.27235E+00 4.28024E+00
          4.28211E+00 4.28334E+00 4.28347E+00 4.28361E+00 4.28362E+00
          4.28366E+00 4.28365E+00                                     3.514E+00
 4.00E+03 4.25804E+00 4.31173E+00 4.36044E+00 4.40039E+00 4.43256E+00
          4.47978E+00 4.50806E+00 4.52456E+00 4.53197E+00 4.53321E+00
          4.53203E+00 4.52937E+00 4.52557E+00 4.52133E+00 4.51812E+00
          4.51753E+00 4.52027E+00 4.52702E+00 4.53856E+00 4.55535E+00
          4.57538E+00 4.58461E+00 4.59274E+00 4.59800E+00 4.60245E+00
          4.60340E+00 4.60413E+00 4.60423E+00 4.60430E+00 4.60431E+00
          4.60431E+00 4.60432E+00                                     3.909E+00
 5.00E+03 4.69842E+00 4.75018E+00 4.79782E+00 4.83818E+00 4.87188E+00
          4.92295E+00 4.95144E+00 4.95926E+00 4.95030E+00 4.93128E+00
          4.91055E+00 4.89044E+00 4.87151E+00 4.85451E+00 4.84013E+00
          4.82910E+00 4.82128E+00 4.81563E+00 4.81160E+00 4.81149E+00
          4.81797E+00 4.82306E+00 4.82620E+00 4.82652E+00 4.82839E+00
          4.82889E+00 4.82902E+00 4.82903E+00 4.82907E+00 4.82906E+00
          4.82909E+00 4.82908E+00                                     4.216E+00
 6.00E+03 5.06337E+00 5.11833E+00 5.16835E+00 5.20965E+00 5.24298E+00
          5.29017E+00 5.31065E+00 5.30691E+00 5.28390E+00 5.24987E+00
          5.21493E+00 5.18175E+00 5.15082E+00 5.12265E+00 5.09725E+00
          5.07482E+00 5.05511E+00 5.03694E+00 5.01978E+00 5.00645E+00
          5.00041E+00 4.99981E+00 4.99787E+00 4.99483E+00 4.99377E+00
          4.99360E+00 4.99323E+00 4.99318E+00 4.99317E+00 4.99316E+00
          4.99319E+00 4.99318E+00                                     4.463E+00
 8.00E+03 5.64750E+00 5.70425E+00 5.75483E+00 5.79450E+00 5.82431E+00
          5.86020E+00 5.86376E+00 5.83851E+00 5.79093E+00 5.73148E+00
          5.67268E+00 5.61767E+00 5.56668E+00 5.51978E+00 5.47591E+00
          5.43433E+00 5.39450E+00 5.35489E+00 5.31499E+00 5.27859E+00
          5.25078E+00 5.24026E+00 5.22932E+00 5.22001E+00 5.21284E+00
          5.21122E+00 5.20973E+00 5.20955E+00 5.20943E+00 5.20941E+00
          5.20940E+00 5.20942E+00                                     4.835E+00
 1.00E+04 6.10188E+00 6.15616E+00 6.20343E+00 6.23833E+00 6.26215E+00
          6.28365E+00 6.26974E+00 6.22466E+00 6.15599E+00 6.07548E+00
          5.99715E+00 5.92426E+00 5.85696E+00 5.79485E+00 5.73615E+00
          5.67932E+00 5.62352E+00 5.56680E+00 5.50841E+00 5.45320E+00
          5.40763E+00 5.38890E+00 5.37021E+00 5.35512E+00 5.34199E+00
          5.33890E+00 5.33631E+00 5.33599E+00 5.33574E+00 5.33572E+00
          5.33569E+00 5.33570E+00                                     5.102E+00
 1.50E+04 6.89365E+00 6.96593E+00 7.02143E+00 7.04763E+00 7.04891E+00
          7.00248E+00 6.91170E+00 6.80783E+00 6.69920E+00 6.59101E+00
          6.48883E+00 6.39144E+00 6.29551E+00 6.19900E+00 6.10479E+00
          6.01488E+00 5.92853E+00 5.84301E+00 5.75657E+00 5.67241E+00
          5.59424E+00 5.55770E+00 5.52293E+00 5.49701E+00 5.47127E+00
          5.46503E+00 5.46008E+00 5.45944E+00 5.45898E+00 5.45892E+00
          5.45885E+00 5.45886E+00                                     5.518E+00
 2.00E+04 7.46873E+00 7.51438E+00 7.54408E+00 7.54601E+00 7.52477E+00
          7.43798E+00 7.30947E+00 7.16627E+00 7.01734E+00 6.86983E+00
          6.73153E+00 6.60288E+00 6.48226E+00 6.36718E+00 6.25698E+00
          6.15011E+00 6.04588E+00 5.94247E+00 5.83868E+00 5.73658E+00
          5.63789E+00 5.58958E+00 5.54244E+00 5.50678E+00 5.47282E+00
          5.46440E+00 5.45769E+00 5.45684E+00 5.45621E+00 5.45611E+00
          5.45605E+00 5.45603E+00                                     5.746E+00
 3.00E+04 8.26216E+00 8.23852E+00 8.20536E+00 8.15576E+00 8.09315E+00
          7.94380E+00 7.76236E+00 7.55634E+00 7.33641E+00 7.11714E+00
          6.91362E+00 6.73002E+00 6.56608E+00 6.41938E+00 6.28753E+00
          6.16579E+00 6.05035E+00 5.93265E+00 5.80639E+00 5.67838E+00
          5.55677E+00 5.49754E+00 5.43470E+00 5.38295E+00 5.34002E+00
          5.32947E+00 5.32032E+00 5.31923E+00 5.31840E+00 5.31824E+00
          5.31823E+00 5.31818E+00                                     5.962E+00
 4.00E+04 8.78746E+00 8.72312E+00 8.64930E+00 8.55924E+00 8.45711E+00
          8.23374E+00 7.98495E+00 7.71867E+00 7.44567E+00 7.18021E+00
          6.93661E+00 6.71859E+00 6.52569E+00 6.35450E+00 6.20187E+00
          6.06292E+00 5.93314E+00 5.80340E+00 5.66653E+00 5.52770E+00
          5.39311E+00 5.32644E+00 5.25585E+00 5.19796E+00 5.14945E+00
          5.13751E+00 5.12721E+00 5.12600E+00 5.12505E+00 5.12488E+00
          5.12485E+00 5.12480E+00                                     6.044E+00
 5.00E+04 9.17926E+00 9.07769E+00 8.96700E+00 8.84084E+00 8.70395E+00
          8.41654E+00 8.11074E+00 7.79468E+00 7.47880E+00 7.17652E+00
          6.90166E+00 6.65709E+00 6.44171E+00 6.25095E+00 6.08039E+00
          5.92499E+00 5.78032E+00 5.63846E+00 5.49293E+00 5.34685E+00
          5.20436E+00 5.13399E+00 5.06098E+00 5.00193E+00 4.94968E+00
          4.93680E+00 4.92600E+00 4.92473E+00 4.92371E+00 4.92353E+00
          4.92348E+00 4.92344E+00                                     6.073E+00
 6.00E+04 9.48832E+00 9.35280E+00 9.20872E+00 9.05027E+00 8.88266E+00
          8.53943E+00 8.18481E+00 7.82693E+00 7.47571E+00 7.14341E+00
          6.84336E+00 6.57769E+00 6.34415E+00 6.13711E+00 5.95048E+00
          5.77923E+00 5.61936E+00 5.46513E+00 5.31169E+00 5.15997E+00
          5.01222E+00 4.94016E+00 4.86757E+00 4.80998E+00 4.75506E+00
          4.74150E+00 4.73057E+00 4.72925E+00 4.72814E+00 4.72802E+00
          4.72793E+00 4.72790E+00                                     6.076E+00
 8.00E+04 9.97974E+00 9.76512E+00 9.54647E+00 9.32158E+00 9.09563E+00
          8.65682E+00 8.23112E+00 7.82136E+00 7.43105E+00 7.06409E+00
          6.72593E+00 6.41920E+00 6.14281E+00 5.89503E+00 5.67558E+00
          5.48376E+00 5.31142E+00 5.14349E+00 4.96956E+00 4.80005E+00
          4.64565E+00 4.57341E+00 4.50290E+00 4.44770E+00 4.38997E+00
          4.37545E+00 4.36460E+00 4.36318E+00 4.36207E+00 4.36193E+00
          4.36184E+00 4.36180E+00                                     6.050E+00
 1.00E+05 1.03825E+01 1.00878E+01 9.79437E+00 9.50420E+00 9.22191E+00
          8.69240E+00 8.20195E+00 7.74808E+00 7.32866E+00 6.94172E+00
          6.58607E+00 6.26234E+00 5.96743E+00 5.69759E+00 5.44967E+00
          5.22312E+00 5.01725E+00 4.83112E+00 4.66180E+00 4.49661E+00
          4.32541E+00 4.24183E+00 4.16824E+00 4.11889E+00 4.06172E+00
          4.04494E+00 4.03433E+00 4.03344E+00 4.03209E+00 4.03182E+00
          4.03184E+00 4.03178E+00                                     6.006E+00
 1.50E+05 1.08890E+01 1.05013E+01 1.01192E+01 9.74805E+00 9.39184E+00
          8.73153E+00 8.13131E+00 7.58521E+00 7.08826E+00 6.63796E+00
          6.23211E+00 5.86714E+00 5.53794E+00 5.23831E+00 4.96171E+00
          4.70477E+00 4.46850E+00 4.25058E+00 4.04880E+00 3.85501E+00
          3.66456E+00 3.57481E+00 3.49534E+00 3.44125E+00 3.38227E+00
          3.36644E+00 3.35569E+00 3.35463E+00 3.35342E+00 3.35326E+00
          3.35308E+00 3.35310E+00                                     5.895E+00
 2.00E+05 1.11630E+01 1.07094E+01 1.02656E+01 9.84002E+00 9.43541E+00
          8.69017E+00 8.01932E+00 7.41562E+00 6.87274E+00 6.38633E+00
          5.95399E+00 5.56891E+00 5.22277E+00 4.90662E+00 4.60976E+00
          4.32631E+00 4.05989E+00 3.81368E+00 3.58895E+00 3.38092E+00
          3.18659E+00 3.09504E+00 3.00534E+00 2.93746E+00 2.87990E+00
          2.86620E+00 2.85492E+00 2.85362E+00 2.85256E+00 2.85238E+00
          2.85230E+00 2.85226E+00                                     5.809E+00
 3.00E+05 1.15883E+01 1.10035E+01 1.04421E+01 9.92200E+00 9.44121E+00
          8.57495E+00 7.81824E+00 7.15529E+00 6.57363E+00 6.05821E+00
          5.59712E+00 5.18238E+00 4.80601E+00 4.46018E+00 4.13607E+00
          3.82848E+00 3.53908E+00 3.27098E+00 3.02283E+00 2.79073E+00
          2.57376E+00 2.47234E+00 2.37610E+00 2.30594E+00 2.24601E+00
          2.23197E+00 2.22068E+00 2.21938E+00 2.21832E+00 2.21815E+00
          2.21805E+00 2.21802E+00                                     5.745E+00
 4.00E+05 1.18757E+01 1.12033E+01 1.05651E+01 9.98677E+00 9.46055E+00
          8.52012E+00 7.71182E+00 7.01253E+00 6.40633E+00 5.87280E+00
          5.39372E+00 4.96015E+00 4.56509E+00 4.20150E+00 3.86169E+00
          3.54083E+00 3.23919E+00 2.95819E+00 2.69731E+00 2.45114E+00
          2.21938E+00 2.11136E+00 2.01171E+00 1.94088E+00 1.87705E+00
          1.86228E+00 1.85085E+00 1.84951E+00 1.84837E+00 1.84824E+00
          1.84809E+00 1.84809E+00                                     5.776E+00
 5.00E+05 1.20996E+01 1.13659E+01 1.06751E+01 1.00586E+01 9.50325E+00
          8.51255E+00 7.66919E+00 6.94496E+00 6.32033E+00 5.77211E+00
          5.27898E+00 4.83115E+00 4.42220E+00 4.04573E+00 3.69477E+00
          3.36471E+00 3.05502E+00 2.76597E+00 2.49730E+00 2.24308E+00
          2.00134E+00 1.88762E+00 1.78249E+00 1.70755E+00 1.64037E+00
          1.62500E+00 1.61315E+00 1.61176E+00 1.61055E+00 1.61041E+00
          1.61027E+00 1.61027E+00                                     5.858E+00
 6.00E+05 1.22858E+01 1.15072E+01 1.07786E+01 1.01360E+01 9.56121E+00
          8.53458E+00 7.66550E+00 6.92335E+00 6.28450E+00 5.72403E+00
          5.21932E+00 4.76024E+00 4.34058E+00 3.95428E+00 3.59473E+00
          3.25740E+00 2.94139E+00 2.64627E+00 2.37146E+00 2.11141E+00
          1.86169E+00 1.74285E+00 1.63184E+00 1.55182E+00 1.48126E+00
          1.46519E+00 1.45268E+00 1.45121E+00 1.44994E+00 1.44979E+00
          1.44967E+00 1.44965E+00                                     5.969E+00
 8.00E+05 1.25856E+01 1.17482E+01 1.09710E+01 1.02972E+01 9.70007E+00
          8.62861E+00 7.72559E+00 6.95949E+00 6.30046E+00 5.72155E+00
          5.19969E+00 4.72474E+00 4.29036E+00 3.89041E+00 3.51815E+00
          3.16900E+00 2.84181E+00 2.53588E+00 2.24962E+00 1.97779E+00
          1.71335E+00 1.58525E+00 1.46355E+00 1.37398E+00 1.29533E+00
          1.27720E+00 1.26291E+00 1.26122E+00 1.25979E+00 1.25960E+00
          1.25948E+00 1.25943E+00                                     6.237E+00
 1.00E+06 1.28214E+01 1.19495E+01 1.11451E+01 1.04553E+01 9.84780E+00
          8.75295E+00 7.83138E+00 7.05029E+00 6.37777E+00 5.78615E+00
          5.25280E+00 4.76760E+00 4.32391E+00 3.91493E+00 3.53328E+00
          3.17402E+00 2.83620E+00 2.51946E+00 2.22162E+00 1.93623E+00
          1.65676E+00 1.51964E+00 1.38789E+00 1.28921E+00 1.20074E+00
          1.17992E+00 1.16340E+00 1.16146E+00 1.15982E+00 1.15961E+00
          1.15945E+00 1.15938E+00                                     6.529E+00
 1.50E+06 1.32366E+01 1.23234E+01 1.14886E+01 1.07862E+01 1.01739E+01
          9.06185E+00 8.12928E+00 7.33212E+00 6.64202E+00 6.03277E+00
          5.48349E+00 4.98382E+00 4.52621E+00 4.10267E+00 3.70419E+00
          3.32498E+00 2.96476E+00 2.62392E+00 2.29959E+00 1.98131E+00
          1.66244E+00 1.50209E+00 1.34261E+00 1.21766E+00 1.10111E+00
          1.07273E+00 1.04992E+00 1.04722E+00 1.04501E+00 1.04471E+00
          1.04445E+00 1.04444E+00                                     7.221E+00
 2.00E+06 1.35031E+01 1.25734E+01 1.17294E+01 1.10297E+01 1.04251E+01
          9.32223E+00 8.39815E+00 7.60139E+00 6.90747E+00 6.29221E+00
          5.73625E+00 5.22932E+00 4.76359E+00 4.33061E+00 3.92068E+00
          3.52755E+00 3.15105E+00 2.79173E+00 2.44581E+00 2.09966E+00
          1.74221E+00 1.55814E+00 1.36768E+00 1.21235E+00 1.06555E+00
          1.02968E+00 1.00090E+00 9.97400E-01 9.94410E-01 9.94040E-01
          9.93820E-01 9.93791E-01                                     7.814E+00
 3.00E+06 1.38189E+01 1.28749E+01 1.20280E+01 1.13441E+01 1.07652E+01
          9.70815E+00 8.81653E+00 8.04134E+00 7.35954E+00 6.74793E+00
          6.18754E+00 5.67003E+00 5.19006E+00 4.74192E+00 4.31901E+00
          3.91553E+00 3.52705E+00 3.14717E+00 2.76696E+00 2.37197E+00
          1.94597E+00 1.71627E+00 1.46990E+00 1.25681E+00 1.04002E+00
          9.89430E-01 9.53810E-01 9.49370E-01 9.43810E-01 9.43062E-01
          9.44130E-01 9.42841E-01                                     8.741E+00
 4.00E+06 1.39840E+01 1.30395E+01 1.22005E+01 1.15385E+01 1.09878E+01
          9.97845E+00 9.11818E+00 8.36575E+00 7.69955E+00 7.09747E+00
          6.54116E+00 6.02330E+00 5.53968E+00 5.08575E+00 4.65620E+00
          4.24577E+00 3.84925E+00 3.45868E+00 3.06181E+00 2.63691E+00
          2.15667E+00 1.88500E+00 1.58285E+00 1.31532E+00 1.03699E+00
          9.71210E-01 9.28260E-01 9.23050E-01 9.15390E-01 9.14406E-01
          9.16870E-01 9.13879E-01                                     9.431E+00
 5.00E+06 1.40764E+01 1.31344E+01 1.23056E+01 1.16657E+01 1.11417E+01
          1.01732E+01 9.34133E+00 8.61017E+00 7.95964E+00 7.36859E+00
          6.81924E+00 6.30498E+00 5.82241E+00 5.36776E+00 4.93663E+00
          4.52411E+00 4.12434E+00 3.72807E+00 3.32037E+00 2.87377E+00
          2.35126E+00 2.04528E+00 1.69426E+00 1.37913E+00 1.04399E+00
          9.62840E-01 9.11190E-01 9.05150E-01 8.96060E-01 8.94928E-01
          8.98560E-01 8.93921E-01                                     9.966E+00
 6.00E+06 1.39776E+01 1.31055E+01 1.23444E+01 1.17672E+01 1.12954E+01
          1.03881E+01 9.57823E+00 8.84392E+00 8.17755E+00 7.57068E+00
          7.01668E+00 6.50880E+00 6.03994E+00 5.60177E+00 5.18382E+00
          4.77713E+00 4.37600E+00 3.97175E+00 3.54869E+00 3.07580E+00
          2.51305E+00 2.18226E+00 1.80422E+00 1.46034E+00 1.06229E+00
          9.53570E-01 8.97590E-01 8.93160E-01 8.82030E-01 8.80081E-01
          8.85559E-01 8.79150E-01                                     1.040E+01
 8.00E+06 1.40308E+01 1.31628E+01 1.24179E+01 1.18759E+01 1.14443E+01
          1.05909E+01 9.82429E+00 9.12441E+00 8.48563E+00 7.90062E+00
          7.36388E+00 6.86955E+00 6.41137E+00 5.98181E+00 5.57112E+00
          5.17040E+00 4.77318E+00 4.36903E+00 3.93859E+00 3.44275E+00
          2.82778E+00 2.45248E+00 2.00952E+00 1.59360E+00 1.09889E+00
          9.58810E-01 8.81380E-01 8.74870E-01 8.62230E-01 8.60092E-01
          8.66272E-01 8.58398E-01                                     1.107E+01
 1.00E+07 1.40357E+01 1.31763E+01 1.24481E+01 1.19355E+01 1.15361E+01
          1.07269E+01 9.99619E+00 9.32531E+00 8.70996E+00 8.14382E+00
          7.62235E+00 7.14054E+00 6.69303E+00 6.27322E+00 5.87245E+00
          5.48227E+00 5.09526E+00 4.69904E+00 4.26992E+00 3.75884E+00
          3.09818E+00 2.68325E+00 2.18512E+00 1.71237E+00 1.15422E+00
          9.87770E-01 8.63900E-01 8.54700E-01 8.54020E-01 8.53008E-01
          8.45612E-01 8.44788E-01                                     1.156E+01
 1.50E+07 1.41162E+01 1.32525E+01 1.25320E+01 1.20463E+01 1.16806E+01
          1.09209E+01 1.02346E+01 9.60593E+00 9.03092E+00 8.50381E+00
          8.02015E+00 7.57497E+00 7.16252E+00 6.77543E+00 6.40336E+00
          6.03676E+00 5.66872E+00 5.28767E+00 4.87114E+00 4.37092E+00
          3.69631E+00 3.23524E+00 2.62618E+00 2.00601E+00 1.25456E+00
          1.03309E+00 8.65690E-01 8.45900E-01 8.29600E-01 8.28201E-01
          8.30780E-01 8.24463E-01                                     1.241E+01
 2.00E+07 1.41024E+01 1.32475E+01 1.25414E+01 1.20790E+01 1.17395E+01
          1.10219E+01 1.03717E+01 9.77583E+00 9.23094E+00 8.73199E+00
          8.27503E+00 7.85557E+00 7.46831E+00 7.10622E+00 6.75913E+00
          6.41740E+00 6.07374E+00 5.71557E+00 5.31756E+00 4.82415E+00
          4.13165E+00 3.64528E+00 2.98910E+00 2.29282E+00 1.37976E+00
          1.09694E+00 8.66430E-01 8.38330E-01 8.19340E-01 8.17772E-01
          8.19214E-01 8.13477E-01                                     1.296E+01
 3.00E+07 1.40412E+01 1.32013E+01 1.25168E+01 1.20867E+01 1.17825E+01
          1.11219E+01 1.05210E+01 9.96986E+00 9.46599E+00 9.00542E+00
          8.58510E+00 8.20144E+00 7.85014E+00 7.52521E+00 7.21766E+00
          6.91848E+00 6.62011E+00 6.30837E+00 5.95312E+00 5.48500E+00
          4.77991E+00 4.26529E+00 3.55510E+00 2.76534E+00 1.62520E+00
          1.24515E+00 8.87430E-01 8.37580E-01 8.05720E-01 8.03905E-01
          8.00888E-01 8.02032E-01                                     1.366E+01
 4.00E+07 1.40444E+01 1.32036E+01 1.25224E+01 1.21023E+01 1.18110E+01
          1.11714E+01 1.05918E+01 1.00634E+01 9.58361E+00 9.14863E+00
          8.75538E+00 8.40026E+00 8.07866E+00 7.78403E+00 7.50601E+00
          7.23483E+00 6.96363E+00 6.67966E+00 6.35528E+00 5.92549E+00
          5.26509E+00 4.76750E+00 4.05225E+00 3.20226E+00 1.84479E+00
          1.36594E+00 9.05660E-01 8.41870E-01 8.03690E-01 8.02092E-01
          7.97157E-01 7.95862E-01                                     1.411E+01
 5.00E+07 1.40200E+01 1.31893E+01 1.25192E+01 1.21118E+01 1.18330E+01
          1.12137E+01 1.06513E+01 1.01382E+01 9.67179E+00 9.24873E+00
          8.86634E+00 8.52221E+00 8.21370E+00 7.93701E+00 7.68588E+00
          7.45200E+00 7.22340E+00 6.97536E+00 6.67264E+00 6.26305E+00
          5.63323E+00 5.15199E+00 4.44324E+00 3.56411E+00 2.05727E+00
          1.49115E+00 9.29900E-01 8.51700E-01 8.02310E-01 7.98084E-01
          7.94609E-01 7.92114E-01                                     1.443E+01
 6.00E+07 1.40026E+01 1.31791E+01 1.25165E+01 1.21167E+01 1.18454E+01
          1.12398E+01 1.06896E+01 1.01872E+01 9.73047E+00 9.31689E+00
          8.94468E+00 8.61257E+00 8.31932E+00 8.06134E+00 7.83057E+00
          7.61694E+00 7.40812E+00 7.18402E+00 6.91331E+00 6.53754E+00
          5.93755E+00 5.47022E+00 4.77024E+00 3.86923E+00 2.25317E+00
          1.61135E+00 9.58310E-01 8.65650E-01 8.01070E-01 7.96360E-01
          7.89810E-01 7.89520E-01                                     1.468E+01
 8.00E+07 1.39919E+01 1.31808E+01 1.25286E+01 1.21357E+01 1.18694E+01
          1.12736E+01 1.07337E+01 1.02439E+01 9.80228E+00 9.40635E+00
          9.05418E+00 8.74347E+00 8.47131E+00 8.23323E+00 8.02162E+00
          7.82924E+00 7.65127E+00 7.47620E+00 7.27425E+00 6.96635E+00
          6.41079E+00 5.96017E+00 5.28317E+00 4.38299E+00 2.60529E+00
          1.84519E+00 1.01537E+00 8.90530E-01 8.01720E-01 7.94830E-01
          7.87468E-01 7.86285E-01                                     1.503E+01
 1.00E+08 1.39743E+01 1.31757E+01 1.25337E+01 1.21475E+01 1.18861E+01
          1.13001E+01 1.07692E+01 1.02883E+01 9.85565E+00 9.46905E+00
          9.12681E+00 8.82699E+00 8.56710E+00 8.34321E+00 8.14844E+00
          7.97640E+00 7.82333E+00 7.67919E+00 7.51583E+00 7.25498E+00
          6.75468E+00 6.33417E+00 5.68520E+00 4.78996E+00 2.91478E+00
          2.05987E+00 1.07281E+00 9.19850E-01 8.04090E-01 7.94245E-01
          7.85408E-01 7.84302E-01                                     1.528E+01
 1.50E+08 1.39228E+01 1.31561E+01 1.25399E+01 1.21694E+01 1.19178E+01
          1.13507E+01 1.08336E+01 1.03638E+01 9.94051E+00 9.56321E+00
          9.23169E+00 8.94505E+00 8.70184E+00 8.49964E+00 8.33365E+00
          8.19870E+00 8.08937E+00 7.99061E+00 7.87575E+00 7.69194E+00
          7.32182E+00 6.97838E+00 6.39040E+00 5.52702E+00 3.56375E+00
          2.52845E+00 1.21185E+00 9.95180E-01 8.13600E-01 7.96232E-01
          7.83127E-01 7.81616E-01                                     1.567E+01
 2.00E+08 1.38827E+01 1.31450E+01 1.25493E+01 1.21852E+01 1.19338E+01
          1.13731E+01 1.08625E+01 1.03996E+01 9.98372E+00 9.61406E+00
          9.29036E+00 9.01198E+00 8.77798E+00 8.58658E+00 8.43388E+00
          8.31585E+00 8.22832E+00 8.15805E+00 8.08166E+00 7.95318E+00
          7.66713E+00 7.38248E+00 6.86744E+00 6.06458E+00 4.06098E+00
          2.90819E+00 1.34722E+00 1.07676E+00 8.26990E-01 7.96196E-01
          7.81858E-01 7.80396E-01                                     1.590E+01
 3.00E+08 1.37643E+01 1.31008E+01 1.25558E+01 1.22046E+01 1.19489E+01
          1.13955E+01 1.08917E+01 1.04357E+01 1.00269E+01 9.66470E+00
          9.34891E+00 9.07926E+00 8.85529E+00 8.67581E+00 8.53766E+00
          8.43807E+00 8.37488E+00 8.33816E+00 8.30988E+00 8.25341E+00
          8.07960E+00 7.87405E+00 7.45893E+00 6.75897E+00 4.81649E+00
          3.54330E+00 1.59264E+00 1.22342E+00 8.55740E-01 8.05244E-01
          7.83417E-01 7.79000E-01                                     1.616E+01
 4.00E+08 1.36609E+01 1.30598E+01 1.25572E+01 1.22158E+01 1.19551E+01
          1.14056E+01 1.09055E+01 1.04532E+01 1.00478E+01 9.68911E+00
          9.37706E+00 9.11156E+00 8.89258E+00 8.71941E+00 8.58968E+00
          8.50138E+00 8.45291E+00 8.43473E+00 8.43176E+00 8.41787E+00
          8.32022E+00 8.17022E+00 7.82281E+00 7.18928E+00 5.35133E+00
          4.06891E+00 1.81918E+00 1.35310E+00 8.83720E-01 8.22702E-01
          7.83279E-01 7.78198E-01                                     1.631E+01
 5.00E+08 1.35849E+01 1.30298E+01 1.25584E+01 1.22240E+01 1.19590E+01
          1.14109E+01 1.09117E+01 1.04608E+01 1.00576E+01 9.70195E+00
          9.39409E+00 9.13337E+00 8.91877E+00 8.74924E+00 8.62341E+00
          8.54035E+00 8.49938E+00 8.49247E+00 8.50740E+00 8.52376E+00
          8.47126E+00 8.35282E+00 8.06605E+00 7.52895E+00 5.79754E+00
          4.44873E+00 2.01853E+00 1.48946E+00 9.16730E-01 8.30261E-01
          7.89978E-01 7.77771E-01                                     1.641E+01
 6.00E+08 1.35306E+01 1.30083E+01 1.25592E+01 1.22302E+01 1.19626E+01
          1.14153E+01 1.09167E+01 1.04669E+01 1.00653E+01 9.71142E+00
          9.40528E+00 9.14650E+00 8.93471E+00 8.76908E+00 8.64748E+00
          8.56857E+00 8.53248E+00 8.53275E+00 8.55884E+00 8.59129E+00
          8.57518E+00 8.49498E+00 8.25808E+00 7.75778E+00 6.09716E+00
          4.81912E+00 2.22204E+00 1.60602E+00 9.46660E-01 8.48816E-01
          7.86926E-01 7.77588E-01                                     1.647E+01
 8.00E+08 1.34646E+01 1.29823E+01 1.25602E+01 1.22373E+01 1.19661E+01
          1.14206E+01 1.09235E+01 1.04755E+01 1.00760E+01 9.72450E+00
          9.42101E+00 9.16515E+00 8.95653E+00 8.79441E+00 8.67707E+00
          8.60363E+00 8.57493E+00 8.58541E+00 8.62662E+00 8.68352E+00
          8.71205E+00 8.67227E+00 8.50658E+00 8.10198E+00 6.59741E+00
          5.36297E+00 2.58686E+00 1.83284E+00 1.00778E+00 8.78540E-01
          7.91138E-01 7.77100E-01                                     1.657E+01
 1.00E+09 1.34242E+01 1.29663E+01 1.25608E+01 1.22414E+01 1.19680E+01
          1.14239E+01 1.09282E+01 1.04815E+01 1.00832E+01 9.73303E+00
          9.43090E+00 9.17659E+00 8.96981E+00 8.80995E+00 8.69540E+00
          8.62543E+00 8.60125E+00 8.61798E+00 8.66850E+00 8.74081E+00
          8.79745E+00 8.78355E+00 8.66702E+00 8.33433E+00 6.96337E+00
          5.78164E+00 2.90711E+00 2.03955E+00 1.06743E+00 9.09081E-01
          7.95898E-01 7.77100E-01                                     1.663E+01
 1.50E+09 1.33640E+01 1.29426E+01 1.25615E+01 1.22472E+01 1.19702E+01
          1.14283E+01 1.09350E+01 1.04903E+01 1.00936E+01 9.74496E+00
          9.44436E+00 9.19193E+00 8.98757E+00 8.83089E+00 8.72029E+00
          8.65518E+00 8.63720E+00 8.66242E+00 8.72564E+00 8.81947E+00
          8.91567E+00 8.93857E+00 8.89547E+00 8.68077E+00 7.57016E+00
          6.51680E+00 3.56724E+00 2.49861E+00 1.21000E+00 9.86397E-01
          8.09021E-01 7.76611E-01                                     1.672E+01
 2.00E+09 1.33298E+01 1.29291E+01 1.25618E+01 1.22502E+01 1.19711E+01
          1.14301E+01 1.09380E+01 1.04942E+01 1.00986E+01 9.75097E+00
          9.45175E+00 9.20064E+00 8.99704E+00 8.84067E+00 8.73146E+00
          8.66988E+00 8.65678E+00 8.68642E+00 8.75308E+00 8.85593E+00
          8.98302E+00 9.03340E+00 9.01346E+00 8.83210E+00 7.96431E+00
          7.09042E+00 4.04773E+00 2.85867E+00 1.34685E+00 1.07423E+00
          8.25562E-01 7.77100E-01                                     1.677E+01
 3.00E+09 1.32917E+01 1.29139E+01 1.25622E+01 1.22539E+01 1.19725E+01
          1.14324E+01 1.09409E+01 1.04979E+01 1.01030E+01 9.75625E+00
          9.45804E+00 9.20811E+00 9.00589E+00 8.85115E+00 8.74396E+00
          8.68491E+00 8.67518E+00 8.70947E+00 8.78294E+00 8.89698E+00
          9.04653E+00 9.11930E+00 9.14141E+00 9.03146E+00 8.40443E+00
          7.73178E+00 4.81689E+00 3.48524E+00 1.59386E+00 1.22668E+00
          8.52661E-01 7.76367E-01                                     1.683E+01
 4.00E+09 1.32700E+01 1.29053E+01 1.25624E+01 1.22562E+01 1.19738E+01
          1.14339E+01 1.09423E+01 1.04994E+01 1.01048E+01 9.75832E+00
          9.46033E+00 9.21086E+00 9.00989E+00 8.85721E+00 8.75156E+00
          8.69279E+00 8.68311E+00 8.71977E+00 8.79993E+00 8.92238E+00
          9.07441E+00 9.14982E+00 9.20607E+00 9.17963E+00 8.66863E+00
          8.00348E+00 5.40689E+00 4.04250E+00 1.81585E+00 1.34851E+00
          8.84155E-01 7.76367E-01                                     1.686E+01
 5.00E+09 1.32564E+01 1.28998E+01 1.25625E+01 1.22576E+01 1.19744E+01
          1.14344E+01 1.09426E+01 1.04999E+01 1.01056E+01 9.75966E+00
          9.46227E+00 9.21335E+00 9.01285E+00 8.86053E+00 8.75531E+00
          8.69724E+00 8.68863E+00 8.72685E+00 8.80931E+00 8.93526E+00
          9.09424E+00 9.17667E+00 9.24609E+00 9.24536E+00 8.83845E+00
          8.26294E+00 5.82800E+00 4.45093E+00 2.04157E+00 1.48013E+00
          9.14673E-01 7.76367E-01                                     1.688E+01
 6.00E+09 1.32471E+01 1.28961E+01 1.25625E+01 1.22585E+01 1.19748E+01
          1.14348E+01 1.09430E+01 1.05003E+01 1.01063E+01 9.76068E+00
          9.46361E+00 9.21505E+00 9.01485E+00 8.86278E+00 8.75788E+00
          8.70025E+00 8.69234E+00 8.73161E+00 8.81563E+00 8.94393E+00
          9.10756E+00 9.19482E+00 9.27327E+00 9.28992E+00 8.95743E+00
          8.45135E+00 6.16253E+00 4.79390E+00 2.25425E+00 1.60529E+00
          9.45068E-01 7.76550E-01                                     1.689E+01
 8.00E+09 1.32363E+01 1.28918E+01 1.25625E+01 1.22593E+01 1.19748E+01
          1.14353E+01 1.09440E+01 1.05017E+01 1.01079E+01 9.76241E+00
          9.46545E+00 9.21702E+00 9.01709E+00 8.86551E+00 8.76117E+00
          8.70425E+00 8.69715E+00 8.73758E+00 8.82334E+00 8.95454E+00
          9.12443E+00 9.21787E+00 9.30729E+00 9.34589E+00 9.11428E+00
          8.70602E+00 6.66682E+00 5.34361E+00 2.62985E+00 1.87115E+00
          1.00671E+00 7.76380E-01                                     1.691E+01
 1.00E+10 1.32320E+01 1.28893E+01 1.25611E+01 1.22578E+01 1.19732E+01
          1.14355E+01 1.09465E+01 1.05054E+01 1.01117E+01 9.76554E+00
          9.46746E+00 9.21784E+00 9.01710E+00 8.86543E+00 8.76172E+00
          8.70601E+00 8.70060E+00 8.74274E+00 8.82952E+00 8.95971E+00
          9.13227E+00 9.23289E+00 9.32863E+00 9.37904E+00 9.21935E+00
          8.86451E+00 7.02329E+00 5.78010E+00 2.95913E+00 2.09656E+00
          1.06665E+00 7.76611E-01                                     1.692E+01


==> anc/colstop/sbethe/sdbase/pdebr29.p08 <==
 29
 1.00E+03 1.98824E+00 2.01553E+00 2.04254E+00 2.06908E+00 2.09520E+00
          2.14645E+00 2.19608E+00 2.24388E+00 2.28975E+00 2.33377E+00
          2.37618E+00 2.41703E+00 2.45633E+00 2.49447E+00 2.53254E+00
          2.57150E+00 2.61144E+00 2.65239E+00 2.69401E+00 2.73460E+00
          2.77188E+00 2.78952E+00 2.80915E+00 2.82803E+00 2.85266E+00
          2.85986E+00 2.86515E+00 2.86571E+00 2.86631E+00 2.86642E+00
          2.86642E+00 2.86647E+00                                     2.111E+00
 1.50E+03 2.51586E+00 2.54696E+00 2.57739E+00 2.60663E+00 2.63481E+00
          2.68866E+00 2.73874E+00 2.78497E+00 2.82760E+00 2.86730E+00
          2.90512E+00 2.94136E+00 2.97625E+00 3.01027E+00 3.04467E+00
          3.08064E+00 3.11849E+00 3.15857E+00 3.20105E+00 3.24525E+00
          3.28968E+00 3.31132E+00 3.33221E+00 3.34799E+00 3.36438E+00
          3.36879E+00 3.37211E+00 3.37247E+00 3.37280E+00 3.37286E+00
          3.37287E+00 3.37290E+00                                     2.565E+00
 2.00E+03 2.94975E+00 2.98477E+00 3.01863E+00 3.05043E+00 3.08038E+00
          3.13579E+00 3.18468E+00 3.22721E+00 3.26404E+00 3.29668E+00
          3.32723E+00 3.35628E+00 3.38426E+00 3.41168E+00 3.43988E+00
          3.47015E+00 3.50293E+00 3.53865E+00 3.57764E+00 3.61965E+00
          3.66358E+00 3.68525E+00 3.70505E+00 3.71834E+00 3.73059E+00
          3.73375E+00 3.73613E+00 3.73638E+00 3.73659E+00 3.73663E+00
          3.73664E+00 3.73666E+00                                     2.920E+00
 3.00E+03 3.63865E+00 3.68046E+00 3.72014E+00 3.75605E+00 3.78852E+00
          3.84504E+00 3.88958E+00 3.92274E+00 3.94611E+00 3.96275E+00
          3.97672E+00 3.98926E+00 4.00106E+00 4.01310E+00 4.02715E+00
          4.04479E+00 4.06603E+00 4.08999E+00 4.11604E+00 4.14577E+00
          4.18041E+00 4.19838E+00 4.21347E+00 4.22205E+00 4.23062E+00
          4.23266E+00 4.23401E+00 4.23414E+00 4.23429E+00 4.23431E+00
          4.23436E+00 4.23435E+00                                     3.456E+00
 4.00E+03 4.17034E+00 4.22377E+00 4.27241E+00 4.31261E+00 4.34534E+00
          4.39433E+00 4.42513E+00 4.44457E+00 4.45521E+00 4.45969E+00
          4.46148E+00 4.46157E+00 4.46048E+00 4.45901E+00 4.45845E+00
          4.46023E+00 4.46507E+00 4.47382E+00 4.48737E+00 4.50602E+00
          4.52791E+00 4.53828E+00 4.54763E+00 4.55386E+00 4.55919E+00
          4.56038E+00 4.56129E+00 4.56140E+00 4.56150E+00 4.56150E+00
          4.56151E+00 4.56151E+00                                     3.852E+00
 5.00E+03 4.61147E+00 4.66147E+00 4.70767E+00 4.74713E+00 4.78047E+00
          4.83219E+00 4.86314E+00 4.87494E+00 4.87101E+00 4.85734E+00
          4.84146E+00 4.82545E+00 4.80995E+00 4.79577E+00 4.78382E+00
          4.77508E+00 4.76949E+00 4.76617E+00 4.76470E+00 4.76707E+00
          4.77560E+00 4.78166E+00 4.78611E+00 4.78778E+00 4.79067E+00
          4.79144E+00 4.79183E+00 4.79185E+00 4.79191E+00 4.79192E+00
          4.79195E+00 4.79194E+00                                     4.160E+00
 6.00E+03 4.97770E+00 5.02961E+00 5.07705E+00 5.11657E+00 5.14890E+00
          5.19615E+00 5.21934E+00 5.22054E+00 5.20401E+00 5.17688E+00
          5.14799E+00 5.11971E+00 5.09261E+00 5.06736E+00 5.04434E+00
          5.02416E+00 5.00671E+00 4.99109E+00 4.97693E+00 4.96645E+00
          4.96252E+00 4.96285E+00 4.96229E+00 4.96077E+00 4.96084E+00
          4.96098E+00 4.96089E+00 4.96087E+00 4.96089E+00 4.96088E+00
          4.96091E+00 4.96091E+00                                     4.408E+00
 8.00E+03 5.56394E+00 5.61657E+00 5.66363E+00 5.70086E+00 5.72925E+00
          5.76498E+00 5.77187E+00 5.75279E+00 5.71333E+00 5.66241E+00
          5.61091E+00 5.56161E+00 5.51486E+00 5.47098E+00 5.42946E+00
          5.39008E+00 5.35253E+00 5.31570E+00 5.27921E+00 5.24611E+00
          5.22052E+00 5.21087E+00 5.20127E+00 5.19354E+00 5.18765E+00
          5.18637E+00 5.18523E+00 5.18509E+00 5.18498E+00 5.18497E+00
          5.18498E+00 5.18498E+00                                     4.784E+00
 1.00E+04 6.01962E+00 6.07011E+00 6.11419E+00 6.14698E+00 6.16974E+00
          6.19178E+00 6.18182E+00 6.14350E+00 6.08337E+00 6.01174E+00
          5.94093E+00 5.87390E+00 5.81092E+00 5.75188E+00 5.69554E+00
          5.64093E+00 5.58743E+00 5.53354E+00 5.47872E+00 5.42695E+00
          5.38369E+00 5.36582E+00 5.34837E+00 5.33470E+00 5.32290E+00
          5.32018E+00 5.31792E+00 5.31765E+00 5.31742E+00 5.31740E+00
          5.31739E+00 5.31740E+00                                     5.055E+00
 1.50E+04 6.80754E+00 6.88383E+00 6.94255E+00 6.97057E+00 6.97260E+00
          6.92643E+00 6.83749E+00 6.74026E+00 6.64164E+00 6.54350E+00
          6.44786E+00 6.35392E+00 6.26049E+00 6.16701E+00 6.07603E+00
          5.98924E+00 5.90584E+00 5.82314E+00 5.73948E+00 5.65819E+00
          5.58276E+00 5.54720E+00 5.51337E+00 5.48833E+00 5.46390E+00
          5.45800E+00 5.45334E+00 5.45274E+00 5.45229E+00 5.45222E+00
          5.45218E+00 5.45218E+00                                     5.482E+00
 2.00E+04 7.38860E+00 7.43658E+00 7.46890E+00 7.47391E+00 7.45609E+00
          7.37654E+00 7.25517E+00 7.11827E+00 6.97491E+00 6.83246E+00
          6.69905E+00 6.57501E+00 6.45834E+00 6.34649E+00 6.23914E+00
          6.13509E+00 6.03362E+00 5.93281E+00 5.83149E+00 5.73212E+00
          5.63617E+00 5.58873E+00 5.54237E+00 5.50742E+00 5.47453E+00
          5.46636E+00 5.45988E+00 5.45906E+00 5.45843E+00 5.45834E+00
          5.45829E+00 5.45828E+00                                     5.720E+00
 3.00E+04 8.18251E+00 8.16796E+00 8.14338E+00 8.10145E+00 8.04558E+00
          7.90715E+00 7.73347E+00 7.53247E+00 7.31561E+00 7.09853E+00
          6.89754E+00 6.71703E+00 6.55660E+00 6.41370E+00 6.28555E+00
          6.16723E+00 6.05475E+00 5.93940E+00 5.81485E+00 5.68854E+00
          5.56924E+00 5.51125E+00 5.44922E+00 5.39775E+00 5.35554E+00
          5.34516E+00 5.33609E+00 5.33503E+00 5.33422E+00 5.33405E+00
          5.33405E+00 5.33396E+00                                     5.950E+00
 4.00E+04 8.71139E+00 8.65890E+00 8.59613E+00 8.51570E+00 8.42180E+00
          8.21119E+00 7.97064E+00 7.70891E+00 7.43790E+00 7.17345E+00
          6.93155E+00 6.71620E+00 6.52672E+00 6.35950E+00 6.21092E+00
          6.07567E+00 5.94911E+00 5.82172E+00 5.68619E+00 5.54858E+00
          5.41605E+00 5.35057E+00 5.28072E+00 5.22301E+00 5.17499E+00
          5.16315E+00 5.15288E+00 5.15167E+00 5.15074E+00 5.15055E+00
          5.15053E+00 5.15044E+00                                     6.043E+00
 5.00E+04 9.10909E+00 9.01948E+00 8.91992E+00 8.80341E+00 8.67476E+00
          8.40019E+00 8.10279E+00 7.79156E+00 7.47805E+00 7.17719E+00
          6.90435E+00 6.66258E+00 6.45069E+00 6.26392E+00 6.09742E+00
          5.94577E+00 5.80441E+00 5.66499E+00 5.52090E+00 5.37601E+00
          5.23530E+00 5.16590E+00 5.09353E+00 5.03466E+00 4.98274E+00
          4.96994E+00 4.95915E+00 4.95787E+00 4.95685E+00 4.95668E+00
          4.95663E+00 4.95656E+00                                     6.078E+00
 6.00E+04 9.39758E+00 9.30831E+00 9.20020E+00 9.05988E+00 8.89597E+00
          8.53711E+00 8.15844E+00 7.79275E+00 7.44928E+00 7.13377E+00
          6.85236E+00 6.60259E+00 6.37724E+00 6.16929E+00 5.97826E+00
          5.80383E+00 5.64311E+00 5.49173E+00 5.34484E+00 5.19832E+00
          5.05029E+00 4.97734E+00 4.90517E+00 4.84901E+00 4.79390E+00
          4.78034E+00 4.76952E+00 4.76811E+00 4.76708E+00 4.76693E+00
          4.76683E+00 4.76681E+00                                     6.087E+00
 8.00E+04 9.93099E+00 9.72208E+00 9.50897E+00 9.28934E+00 9.06837E+00
          8.63880E+00 8.22143E+00 7.81915E+00 7.43551E+00 7.07445E+00
          6.74151E+00 6.43929E+00 6.16683E+00 5.92261E+00 5.70643E+00
          5.51770E+00 5.34833E+00 5.18324E+00 5.01186E+00 4.84429E+00
          4.69101E+00 4.61914E+00 4.54894E+00 4.49396E+00 4.43643E+00
          4.42197E+00 4.41118E+00 4.40976E+00 4.40865E+00 4.40852E+00
          4.40843E+00 4.40843E+00                                     6.065E+00
 1.00E+05 1.03374E+01 1.00481E+01 9.75989E+00 9.47459E+00 9.19690E+00
          8.67596E+00 8.19337E+00 7.74670E+00 7.33396E+00 6.95320E+00
          6.60330E+00 6.28479E+00 5.99468E+00 5.72926E+00 5.48529E+00
          5.26213E+00 5.05917E+00 4.87550E+00 4.70823E+00 4.54476E+00
          4.37492E+00 4.29184E+00 4.21856E+00 4.16931E+00 4.11229E+00
          4.09558E+00 4.08503E+00 4.08414E+00 4.08280E+00 4.08254E+00
          4.08255E+00 4.08255E+00                                     6.024E+00
 1.50E+05 1.07191E+01 1.04289E+01 1.01244E+01 9.79612E+00 9.45512E+00
          8.77995E+00 8.13721E+00 7.55805E+00 7.04721E+00 6.60814E+00
          6.24135E+00 5.92268E+00 5.61386E+00 5.29914E+00 5.00288E+00
          4.74149E+00 4.50727E+00 4.29037E+00 4.08680E+00 3.89539E+00
          3.71642E+00 3.63282E+00 3.55369E+00 3.49292E+00 3.43408E+00
          3.41994E+00 3.40899E+00 3.40748E+00 3.40639E+00 3.40628E+00
          3.40614E+00 3.40615E+00                                     5.920E+00
 2.00E+05 1.11453E+01 1.06906E+01 1.02462E+01 9.82101E+00 9.41776E+00
          8.67758E+00 8.01414E+00 7.41922E+00 6.88543E+00 6.40723E+00
          5.98110E+00 5.60029E+00 5.25703E+00 4.94281E+00 4.64750E+00
          4.36563E+00 4.10093E+00 3.85688E+00 3.63486E+00 3.42944E+00
          3.23687E+00 3.14583E+00 3.05645E+00 2.98864E+00 2.93090E+00
          2.91711E+00 2.90576E+00 2.90444E+00 2.90338E+00 2.90319E+00
          2.90312E+00 2.90304E+00                                     5.833E+00
 3.00E+05 1.15663E+01 1.09875E+01 1.04314E+01 9.91565E+00 9.43854E+00
          8.57910E+00 7.82838E+00 7.17069E+00 6.59357E+00 6.08193E+00
          5.62381E+00 5.21135E+00 4.83681E+00 4.49251E+00 4.16980E+00
          3.86359E+00 3.57556E+00 3.30880E+00 3.06216E+00 2.83181E+00
          2.61691E+00 2.51655E+00 2.42109E+00 2.35118E+00 2.29099E+00
          2.27680E+00 2.26538E+00 2.26407E+00 2.26298E+00 2.26282E+00
          2.26271E+00 2.26262E+00                                     5.771E+00
 4.00E+05 1.18465E+01 1.11864E+01 1.05588E+01 9.98799E+00 9.46727E+00
          8.53510E+00 7.73167E+00 7.03498E+00 6.42991E+00 5.89690E+00
          5.41850E+00 4.98591E+00 4.59206E+00 4.22986E+00 3.89149E+00
          3.57199E+00 3.27153E+00 2.99144E+00 2.73127E+00 2.48623E+00
          2.25649E+00 2.14974E+00 2.05116E+00 1.98086E+00 1.91685E+00
          1.90195E+00 1.89041E+00 1.88906E+00 1.88790E+00 1.88777E+00
          1.88762E+00 1.88761E+00                                     5.803E+00
 5.00E+05 1.20640E+01 1.13469E+01 1.06702E+01 1.00635E+01 9.51489E+00
          8.53344E+00 7.69419E+00 6.97080E+00 6.34514E+00 5.79542E+00
          5.30158E+00 4.85391E+00 4.44584E+00 4.07072E+00 3.72123E+00
          3.39251E+00 3.08393E+00 2.79559E+00 2.52731E+00 2.27389E+00
          2.03401E+00 1.92156E+00 1.81759E+00 1.74333E+00 1.67616E+00
          1.66071E+00 1.64880E+00 1.64740E+00 1.64618E+00 1.64604E+00
          1.64590E+00 1.64595E+00                                     5.884E+00
 6.00E+05 1.22454E+01 1.14859E+01 1.07732E+01 1.01416E+01 9.57416E+00
          8.55727E+00 7.69195E+00 6.94978E+00 6.30883E+00 5.74588E+00
          5.23981E+00 4.78053E+00 4.36158E+00 3.97657E+00 3.61847E+00
          3.28246E+00 2.96750E+00 2.67303E+00 2.39850E+00 2.13912E+00
          1.89112E+00 1.77350E+00 1.66366E+00 1.58440E+00 1.51403E+00
          1.49794E+00 1.48542E+00 1.48395E+00 1.48267E+00 1.48252E+00
          1.48239E+00 1.48246E+00                                     5.994E+00
 8.00E+05 1.25421E+01 1.17232E+01 1.09616E+01 1.02979E+01 9.70757E+00
          8.64554E+00 7.74648E+00 6.98079E+00 6.32030E+00 5.73953E+00
          5.21668E+00 4.74165E+00 4.30791E+00 3.90904E+00 3.53800E+00
          3.18995E+00 2.86368E+00 2.55840E+00 2.27255E+00 2.00144E+00
          1.73859E+00 1.61159E+00 1.49106E+00 1.40239E+00 1.32421E+00
          1.30615E+00 1.29192E+00 1.29024E+00 1.28881E+00 1.28863E+00
          1.28850E+00 1.28848E+00                                     6.259E+00
 1.00E+06 1.27795E+01 1.19220E+01 1.11294E+01 1.04472E+01 9.84481E+00
          8.75814E+00 7.84131E+00 7.06260E+00 6.39109E+00 5.79992E+00
          5.26704E+00 4.78246E+00 4.33950E+00 3.93135E+00 3.55054E+00
          3.19207E+00 2.85502E+00 2.53895E+00 2.24181E+00 1.95739E+00
          1.67945E+00 1.54337E+00 1.41280E+00 1.31513E+00 1.22735E+00
          1.20666E+00 1.19027E+00 1.18834E+00 1.18671E+00 1.18650E+00
          1.18634E+00 1.18618E+00                                     6.546E+00
 1.50E+06 1.31948E+01 1.22901E+01 1.14620E+01 1.07635E+01 1.01536E+01
          9.04797E+00 8.12112E+00 7.32931E+00 6.64404E+00 6.03879E+00
          5.49239E+00 4.99463E+00 4.53819E+00 4.11533E+00 3.71732E+00
          3.33856E+00 2.97886E+00 2.63879E+00 2.31552E+00 1.99853E+00
          1.68112E+00 1.52169E+00 1.36340E+00 1.23968E+00 1.12435E+00
          1.09629E+00 1.07374E+00 1.07108E+00 1.06889E+00 1.06859E+00
          1.06834E+00 1.06826E+00                                     7.228E+00
 2.00E+06 1.34513E+01 1.25334E+01 1.16988E+01 1.10045E+01 1.04033E+01
          9.30751E+00 8.38871E+00 7.59650E+00 6.90643E+00 6.29438E+00
          5.74098E+00 5.23606E+00 4.77186E+00 4.34005E+00 3.93100E+00
          3.53856E+00 3.16265E+00 2.80404E+00 2.45910E+00 2.11409E+00
          1.75795E+00 1.57472E+00 1.38553E+00 1.23162E+00 1.08659E+00
          1.05126E+00 1.02290E+00 1.01946E+00 1.01651E+00 1.01614E+00
          1.01592E+00 1.01620E+00                                     7.817E+00
 3.00E+06 1.37407E+01 1.28214E+01 1.19948E+01 1.13238E+01 1.07528E+01
          9.70681E+00 8.81944E+00 8.04462E+00 7.36112E+00 6.74756E+00
          6.18650E+00 5.66965E+00 5.19130E+00 4.74529E+00 4.32448E+00
          3.92273E+00 3.53554E+00 3.15648E+00 2.77671E+00 2.38226E+00
          1.95736E+00 1.72863E+00 1.48378E+00 1.27248E+00 1.05827E+00
          1.00866E+00 9.73970E-01 9.69620E-01 9.64000E-01 9.63201E-01
          9.64298E-01 9.64409E-01                                     8.742E+00
 4.00E+06 1.37798E+01 1.29189E+01 1.21507E+01 1.15370E+01 1.10171E+01
          1.00398E+01 9.17901E+00 8.40614E+00 7.71099E+00 7.08336E+00
          6.51509E+00 5.99805E+00 5.52394E+00 5.08334E+00 4.66483E+00
          4.25943E+00 3.86280E+00 3.46888E+00 3.06710E+00 2.63727E+00
          2.15573E+00 1.88791E+00 1.59613E+00 1.33887E+00 1.05646E+00
          9.84210E-01 9.46710E-01 9.43370E-01 9.34800E-01 9.33193E-01
          9.36569E-01 9.35181E-01                                     9.435E+00
 5.00E+06 1.38588E+01 1.30037E+01 1.22484E+01 1.16591E+01 1.11680E+01
          1.02351E+01 9.40502E+00 8.65452E+00 7.97503E+00 7.35760E+00
          6.79520E+00 6.28068E+00 5.80662E+00 5.36455E+00 4.94396E+00
          4.53612E+00 4.13592E+00 3.73583E+00 3.32239E+00 2.86930E+00
          2.34418E+00 2.04295E+00 1.70585E+00 1.40447E+00 1.06361E+00
          9.73470E-01 9.28790E-01 9.25220E-01 9.14910E-01 9.12971E-01
          9.17755E-01 9.14795E-01                                     9.968E+00
 6.00E+06 1.39052E+01 1.30542E+01 1.23099E+01 1.17427E+01 1.12767E+01
          1.03797E+01 9.57669E+00 8.84661E+00 8.18240E+00 7.57604E+00
          7.02129E+00 6.51173E+00 6.04064E+00 5.60018E+00 5.18054E+00
          4.77318E+00 4.37240E+00 3.96949E+00 3.54861E+00 3.07828E+00
          2.51822E+00 2.18900E+00 1.81291E+00 1.47099E+00 1.07643E+00
          9.69390E-01 9.15910E-01 9.11760E-01 9.00230E-01 8.98094E-01
          9.03778E-01 8.99536E-01                                     1.040E+01
 8.00E+06 1.39351E+01 1.30937E+01 1.23704E+01 1.18419E+01 1.14189E+01
          1.05807E+01 9.82386E+00 9.12986E+00 8.49365E+00 7.90855E+00
          7.36969E+00 6.87185E+00 6.40949E+00 5.97607E+00 5.56312E+00
          5.16263E+00 4.76780E+00 4.36749E+00 3.94086E+00 3.44530E+00
          2.82530E+00 2.44722E+00 2.00466E+00 1.59576E+00 1.12300E+00
          9.85950E-01 8.90040E-01 8.84530E-01 8.85140E-01 8.84010E-01
          8.77289E-01 8.77991E-01                                     1.106E+01
 1.00E+07 1.39480E+01 1.31125E+01 1.24033E+01 1.19015E+01 1.15084E+01
          1.07112E+01 9.98855E+00 9.32287E+00 8.71024E+00 8.14480E+00
          7.62239E+00 7.13843E+00 6.68801E+00 6.26515E+00 5.86203E+00
          5.47085E+00 5.08419E+00 4.68967E+00 4.26341E+00 3.75572E+00
          3.09859E+00 2.68573E+00 2.19024E+00 1.72023E+00 1.16622E+00
          1.00159E+00 8.80620E-01 8.72010E-01 8.71490E-01 8.70331E-01
          8.62656E-01 8.63281E-01                                     1.155E+01
 1.50E+07 1.40128E+01 1.31747E+01 1.24745E+01 1.20002E+01 1.16411E+01
          1.08945E+01 1.02172E+01 9.59445E+00 9.02262E+00 8.49646E+00
          8.01199E+00 7.56459E+00 7.14916E+00 6.75904E+00 6.38504E+00
          6.01839E+00 5.65217E+00 5.27463E+00 4.86259E+00 4.36602E+00
          3.69325E+00 3.23351E+00 2.62769E+00 2.01151E+00 1.26433E+00
          1.04481E+00 8.82070E-01 8.62810E-01 8.46050E-01 8.44604E-01
          8.47076E-01 8.41553E-01                                     1.238E+01
 2.00E+07 1.39920E+01 1.31620E+01 1.24754E+01 1.20236E+01 1.16899E+01
          1.09844E+01 1.03430E+01 9.75335E+00 9.21230E+00 8.71523E+00
          8.25853E+00 7.83808E+00 7.44908E+00 7.08511E+00 6.73697E+00
          6.39575E+00 6.05418E+00 5.69954E+00 5.30600E+00 4.81640E+00
          4.12618E+00 3.64135E+00 2.98857E+00 2.29648E+00 1.38817E+00
          1.10744E+00 8.81960E-01 8.54550E-01 8.35300E-01 8.33710E-01
          8.34808E-01 8.30078E-01                                     1.292E+01
 3.00E+07 1.39239E+01 1.31068E+01 1.24398E+01 1.20182E+01 1.17182E+01
          1.10674E+01 1.04743E+01 9.92947E+00 9.43032E+00 8.97318E+00
          8.55519E+00 8.17295E+00 7.82247E+00 7.49805E+00 7.19121E+00
          6.89339E+00 6.59708E+00 6.28819E+00 5.93646E+00 5.47211E+00
          4.77081E+00 4.25842E+00 3.55132E+00 2.76552E+00 1.63246E+00
          1.25488E+00 9.01040E-01 8.52170E-01 8.21330E-01 8.19473E-01
          8.15842E-01 8.17322E-01                                     1.361E+01
 4.00E+07 1.39149E+01 1.30983E+01 1.24357E+01 1.20248E+01 1.17381E+01
          1.11092E+01 1.05377E+01 1.00153E+01 9.53968E+00 9.10734E+00
          8.71554E+00 8.36102E+00 8.03975E+00 7.74590E+00 7.47035E+00
          7.20420E+00 6.94066E+00 6.66650E+00 6.35249E+00 5.92895E+00
          5.26310E+00 4.75518E+00 4.02368E+00 3.16788E+00 1.84538E+00
          1.38303E+00 9.29880E-01 8.61810E-01 8.12920E-01 8.10050E-01
          8.10163E-01 8.10768E-01                                     1.405E+01
 5.00E+07 1.39085E+01 1.30863E+01 1.24225E+01 1.20178E+01 1.17417E+01
          1.11371E+01 1.05906E+01 1.00885E+01 9.62737E+00 9.20429E+00
          8.81749E+00 8.46898E+00 8.16289E+00 7.89699E+00 7.65699E+00
          7.42806E+00 7.19838E+00 6.94892E+00 6.64963E+00 6.24486E+00
          5.61970E+00 5.14293E+00 4.43954E+00 3.55698E+00 2.05810E+00
          1.49861E+00 9.42970E-01 8.66300E-01 8.16400E-01 8.13293E-01
          8.07564E-01 8.06671E-01                                     1.436E+01
 6.00E+07 1.38759E+01 1.30729E+01 1.24254E+01 1.20319E+01 1.17629E+01
          1.11649E+01 1.06210E+01 1.01237E+01 9.67108E+00 9.26121E+00
          8.89275E+00 8.56446E+00 8.27512E+00 8.02108E+00 7.79408E+00
          7.58398E+00 7.37864E+00 7.15803E+00 6.89069E+00 6.51810E+00
          5.92184E+00 5.45741E+00 4.76140E+00 3.86437E+00 2.25540E+00
          1.61763E+00 9.69960E-01 8.78490E-01 8.15430E-01 8.10886E-01
          8.04146E-01 8.03802E-01                                     1.460E+01
 8.00E+07 1.38659E+01 1.30737E+01 1.24351E+01 1.20474E+01 1.17824E+01
          1.11925E+01 1.06579E+01 1.01733E+01 9.73652E+00 9.34524E+00
          8.99748E+00 8.69098E+00 8.42290E+00 8.18874E+00 7.98090E+00
          7.79217E+00 7.61772E+00 7.44617E+00 7.24778E+00 6.94367E+00
          6.39246E+00 5.94466E+00 5.27161E+00 4.37600E+00 2.60587E+00
          1.84973E+00 1.02593E+00 9.02570E-01 8.15730E-01 8.09000E-01
          8.01647E-01 8.00354E-01                                     1.494E+01
 1.00E+08 1.38485E+01 1.30681E+01 1.24393E+01 1.20581E+01 1.17977E+01
          1.12172E+01 1.06913E+01 1.02153E+01 9.78727E+00 9.40511E+00
          9.06715E+00 8.77144E+00 8.51556E+00 8.29555E+00 8.10451E+00
          7.93606E+00 7.78651E+00 7.64589E+00 7.48617E+00 7.22935E+00
          6.73393E+00 6.31651E+00 5.67164E+00 4.78102E+00 2.91383E+00
          2.06324E+00 1.08250E+00 9.31160E-01 8.17830E-01 8.08260E-01
          7.99278E-01 7.98187E-01                                     1.519E+01
 1.50E+08 1.38003E+01 1.30505E+01 1.24463E+01 1.20798E+01 1.18288E+01
          1.12664E+01 1.07542E+01 1.02893E+01 9.87069E+00 9.49780E+00
          9.17020E+00 8.88699E+00 8.64683E+00 8.44737E+00 8.28401E+00
          8.15178E+00 8.04542E+00 7.95020E+00 7.83966E+00 7.66093E+00
          7.29657E+00 6.95650E+00 6.37263E+00 5.51413E+00 3.56035E+00
          2.52935E+00 1.21982E+00 1.00524E+00 8.26880E-01 8.09952E-01
          7.96776E-01 7.95258E-01                                     1.557E+01
 2.00E+08 1.37598E+01 1.30394E+01 1.24562E+01 1.20970E+01 1.18468E+01
          1.12912E+01 1.07852E+01 1.03263E+01 9.91400E+00 9.54761E+00
          9.22688E+00 8.95130E+00 8.71993E+00 8.53104E+00 8.38087E+00
          8.26540E+00 8.18067E+00 8.11356E+00 8.04102E+00 7.91734E+00
          7.63767E+00 7.35706E+00 6.84691E+00 6.04926E+00 4.05502E+00
          2.90707E+00 1.35420E+00 1.08597E+00 8.39820E-01 8.09742E-01
          7.95204E-01 7.93854E-01                                     1.580E+01
 3.00E+08 1.36448E+01 1.29965E+01 1.24628E+01 1.21163E+01 1.18622E+01
          1.13139E+01 1.08145E+01 1.03621E+01 9.95626E+00 9.59662E+00
          9.28328E+00 9.01598E+00 8.79427E+00 8.61694E+00 8.48091E+00
          8.38342E+00 8.32244E+00 8.28821E+00 8.26310E+00 8.21099E+00
          8.04375E+00 7.84276E+00 7.43347E+00 6.73980E+00 4.80734E+00
          3.53895E+00 1.59790E+00 1.23146E+00 8.67930E-01 8.18336E-01
          7.96753E-01 7.92370E-01                                     1.606E+01
 4.00E+08 1.35453E+01 1.29569E+01 1.24638E+01 1.21265E+01 1.18674E+01
          1.13227E+01 1.08268E+01 1.03780E+01 9.97569E+00 9.61967E+00
          9.31013E+00 9.04699E+00 8.83013E+00 8.65894E+00 8.53105E+00
          8.44446E+00 8.39770E+00 8.38142E+00 8.38088E+00 8.37082E+00
          8.27971E+00 8.13456E+00 7.79338E+00 7.16653E+00 5.33966E+00
          4.06293E+00 1.82305E+00 1.35993E+00 8.95290E-01 8.35539E-01
          7.96585E-01 7.91565E-01                                     1.620E+01
 5.00E+08 1.34726E+01 1.29281E+01 1.24646E+01 1.21338E+01 1.18704E+01
          1.13267E+01 1.08315E+01 1.03843E+01 9.98430E+00 9.63159E+00
          9.32638E+00 9.06803E+00 8.85548E+00 8.68777E+00 8.56355E+00
          8.48189E+00 8.44229E+00 8.43691E+00 8.45391E+00 8.47358E+00
          8.42695E+00 8.31321E+00 8.03325E+00 7.50421E+00 5.78413E+00
          4.43921E+00 2.02162E+00 1.49618E+00 9.27840E-01 8.42316E-01
          8.03467E-01 7.91260E-01                                     1.629E+01
 6.00E+08 1.34200E+01 1.29074E+01 1.24656E+01 1.21399E+01 1.18737E+01
          1.13305E+01 1.08356E+01 1.03894E+01 9.99126E+00 9.64060E+00
          9.33715E+00 9.08064E+00 8.87077E+00 8.70681E+00 8.58668E+00
          8.50904E+00 8.47412E+00 8.47568E+00 8.50347E+00 8.53866E+00
          8.52795E+00 8.45248E+00 8.22247E+00 7.72993E+00 6.08163E+00
          4.80964E+00 2.22391E+00 1.61152E+00 9.57330E-01 8.60863E-01
          8.00064E-01 7.90833E-01                                     1.636E+01
 8.00E+08 1.33561E+01 1.28821E+01 1.24665E+01 1.21467E+01 1.18771E+01
          1.13354E+01 1.08417E+01 1.03972E+01 1.00013E+01 9.65312E+00
          9.35226E+00 9.09852E+00 8.89165E+00 8.73108E+00 8.61507E+00
          8.54272E+00 8.51492E+00 8.52632E+00 8.56873E+00 8.62767E+00
          8.66055E+00 8.62494E+00 8.46599E+00 8.06981E+00 6.57900E+00
          5.35103E+00 2.58692E+00 1.83729E+00 1.01762E+00 8.89893E-01
          8.04413E-01 7.90527E-01                                     1.645E+01
 1.00E+09 1.33171E+01 1.28667E+01 1.24669E+01 1.21505E+01 1.18788E+01
          1.13386E+01 1.08464E+01 1.04032E+01 1.00083E+01 9.66126E+00
          9.36166E+00 9.10942E+00 8.90435E+00 8.74598E+00 8.63264E+00
          8.56361E+00 8.54019E+00 8.55760E+00 8.60902E+00 8.68288E+00
          8.74300E+00 8.73265E+00 8.62248E+00 8.29844E+00 6.94258E+00
          5.76772E+00 2.90584E+00 2.04315E+00 1.07657E+00 9.19819E-01
          8.09021E-01 7.90527E-01                                     1.651E+01
 1.50E+09 1.32591E+01 1.28438E+01 1.24675E+01 1.21560E+01 1.18809E+01
          1.13432E+01 1.08537E+01 1.04123E+01 1.00187E+01 9.67267E+00
          9.37444E+00 9.12402E+00 8.92136E+00 8.76603E+00 8.65648E+00
          8.59213E+00 8.57467E+00 8.60028E+00 8.66391E+00 8.75854E+00
          8.85679E+00 8.88213E+00 8.84416E+00 8.63782E+00 7.54459E+00
          6.49905E+00 3.56333E+00 2.50012E+00 1.21774E+00 9.95966E-01
          8.21899E-01 7.90283E-01                                     1.660E+01
 2.00E+09 1.32262E+01 1.28307E+01 1.24677E+01 1.21589E+01 1.18817E+01
          1.13451E+01 1.08567E+01 1.04163E+01 1.00235E+01 9.67848E+00
          9.38151E+00 9.13236E+00 8.93041E+00 8.77535E+00 8.66713E+00
          8.60620E+00 8.59347E+00 8.62332E+00 8.69015E+00 8.79337E+00
          8.92164E+00 8.97380E+00 8.95811E+00 8.78441E+00 7.93490E+00
          7.06962E+00 4.04159E+00 2.85810E+00 1.35358E+00 1.08298E+00
          8.38135E-01 7.89795E-01                                     1.665E+01
 3.00E+09 1.31895E+01 1.28161E+01 1.24681E+01 1.21624E+01 1.18831E+01
          1.13471E+01 1.08593E+01 1.04197E+01 1.00277E+01 9.68351E+00
          9.38757E+00 9.13954E+00 8.93889E+00 8.78538E+00 8.67907E+00
          8.62057E+00 8.61107E+00 8.64535E+00 8.71871E+00 8.83269E+00
          8.98274E+00 9.05654E+00 9.08133E+00 8.97721E+00 8.36862E+00
          7.70676E+00 4.80754E+00 3.48101E+00 1.59901E+00 1.23425E+00
          8.64502E-01 7.90039E-01                                     1.670E+01
 4.00E+09 1.31685E+01 1.28078E+01 1.24683E+01 1.21647E+01 1.18843E+01
          1.13483E+01 1.08603E+01 1.04208E+01 1.00292E+01 9.68547E+00
          9.38975E+00 9.14215E+00 8.94269E+00 8.79118E+00 8.68634E+00
          8.62809E+00 8.61859E+00 8.65517E+00 8.73504E+00 8.85715E+00
          9.00930E+00 9.08537E+00 9.14346E+00 9.12151E+00 8.62761E+00
          7.97392E+00 5.39555E+00 4.03623E+00 1.81979E+00 1.35538E+00
          8.95386E-01 7.89307E-01                                     1.673E+01
 5.00E+09 1.31790E+01 1.28170E+01 1.24750E+01 1.21671E+01 1.18824E+01
          1.13431E+01 1.08549E+01 1.04165E+01 1.00269E+01 9.68542E+00
          9.39166E+00 9.14554E+00 8.94690E+00 8.79493E+00 8.68700E+00
          8.62307E+00 8.60968E+00 8.65382E+00 8.75707E+00 8.89484E+00
          9.03531E+00 9.10524E+00 9.17209E+00 9.18248E+00 8.79992E+00
          8.22637E+00 5.81093E+00 4.44519E+00 2.04463E+00 1.48688E+00
          9.25415E-01 7.89795E-01                                     1.675E+01
 6.00E+09 1.31462E+01 1.27989E+01 1.24686E+01 1.21669E+01 1.18851E+01
          1.13488E+01 1.08604E+01 1.04212E+01 1.00304E+01 9.68770E+00
          9.39298E+00 9.14621E+00 8.94742E+00 8.79649E+00 8.69238E+00
          8.63523E+00 8.62741E+00 8.66648E+00 8.75005E+00 8.87775E+00
          9.04098E+00 9.12837E+00 9.20788E+00 9.22759E+00 8.90922E+00
          8.41541E+00 6.14721E+00 4.78382E+00 2.25561E+00 1.61047E+00
          9.55811E-01 7.89551E-01                                     1.676E+01
 8.00E+09 1.31358E+01 1.27947E+01 1.24685E+01 1.21676E+01 1.18852E+01
          1.13495E+01 1.08618E+01 1.04228E+01 1.00321E+01 9.68937E+00
          9.39467E+00 9.14805E+00 8.94955E+00 8.79908E+00 8.69553E+00
          8.63902E+00 8.63200E+00 8.67218E+00 8.75741E+00 8.88789E+00
          9.05707E+00 9.15041E+00 9.24049E+00 9.28131E+00 9.06119E+00
          8.66499E+00 6.64841E+00 5.33082E+00 2.62902E+00 1.87494E+00
          1.01587E+00 7.89490E-01                                     1.678E+01
 1.00E+10 1.31329E+01 1.27934E+01 1.24680E+01 1.21670E+01 1.18843E+01
          1.13500E+01 1.08640E+01 1.04256E+01 1.00345E+01 9.69132E+00
          9.39653E+00 9.15001E+00 8.95120E+00 8.79988E+00 8.69605E+00
          8.64054E+00 8.63532E+00 8.67672E+00 8.76160E+00 8.89194E+00
          9.06701E+00 9.16752E+00 9.26292E+00 9.30348E+00 9.14007E+00
          8.86035E+00 7.02018E+00 5.72855E+00 2.94786E+00 2.11670E+00
          1.07153E+00 7.89467E-01                                     1.679E+01


==> anc/colstop/sbethe/sdbase/pdebr30.p08 <==
 30
 1.00E+03 1.92450E+00 1.95234E+00 1.97990E+00 2.00695E+00 2.03355E+00
          2.08565E+00 2.13596E+00 2.18427E+00 2.23052E+00 2.27483E+00
          2.31752E+00 2.35866E+00 2.39823E+00 2.43660E+00 2.47479E+00
          2.51374E+00 2.55352E+00 2.59420E+00 2.63548E+00 2.67577E+00
          2.71291E+00 2.73064E+00 2.75059E+00 2.76988E+00 2.79464E+00
          2.80179E+00 2.80709E+00 2.80766E+00 2.80825E+00 2.80836E+00
          2.80836E+00 2.80841E+00                                     2.060E+00
 1.50E+03 2.45870E+00 2.48569E+00 2.51239E+00 2.53858E+00 2.56439E+00
          2.61529E+00 2.66481E+00 2.71263E+00 2.75844E+00 2.80192E+00
          2.84285E+00 2.88116E+00 2.91706E+00 2.95116E+00 2.98506E+00
          3.02027E+00 3.05706E+00 3.09574E+00 3.13692E+00 3.18202E+00
          3.23160E+00 3.25619E+00 3.27653E+00 3.28862E+00 3.30570E+00
          3.31206E+00 3.31501E+00 3.31512E+00 3.31558E+00 3.31563E+00
          3.31579E+00 3.31571E+00                                     2.510E+00
 2.00E+03 2.89367E+00 2.92175E+00 2.94935E+00 2.97611E+00 3.00220E+00
          3.05306E+00 3.10160E+00 3.14745E+00 3.19023E+00 3.22962E+00
          3.26538E+00 3.29751E+00 3.32646E+00 3.35314E+00 3.37978E+00
          3.40845E+00 3.43976E+00 3.47436E+00 3.51319E+00 3.55776E+00
          3.60831E+00 3.63330E+00 3.65213E+00 3.66085E+00 3.67415E+00
          3.67974E+00 3.68164E+00 3.68157E+00 3.68194E+00 3.68198E+00
          3.68217E+00 3.68207E+00                                     2.863E+00
 3.00E+03 3.56646E+00 3.60561E+00 3.64292E+00 3.67697E+00 3.70809E+00
          3.76321E+00 3.80812E+00 3.84324E+00 3.86976E+00 3.89008E+00
          3.90747E+00 3.92294E+00 3.93720E+00 3.95124E+00 3.96700E+00
          3.98619E+00 4.00891E+00 4.03443E+00 4.06224E+00 4.09360E+00
          4.12936E+00 4.14770E+00 4.16320E+00 4.17228E+00 4.18171E+00
          4.18400E+00 4.18558E+00 4.18575E+00 4.18592E+00 4.18593E+00
          4.18598E+00 4.18597E+00                                     3.400E+00
 4.00E+03 4.08520E+00 4.13797E+00 4.18631E+00 4.22686E+00 4.26046E+00
          4.31217E+00 4.34626E+00 4.36865E+00 4.38186E+00 4.38882E+00
          4.39329E+00 4.39624E+00 4.39794E+00 4.39900E+00 4.40079E+00
          4.40484E+00 4.41182E+00 4.42253E+00 4.43784E+00 4.45826E+00
          4.48198E+00 4.49313E+00 4.50328E+00 4.51019E+00 4.51628E+00
          4.51769E+00 4.51878E+00 4.51892E+00 4.51902E+00 4.51902E+00
          4.51904E+00 4.51905E+00                                     3.797E+00
 5.00E+03 4.50484E+00 4.57053E+00 4.62916E+00 4.67536E+00 4.71056E+00
          4.75706E+00 4.77885E+00 4.78780E+00 4.78787E+00 4.78267E+00
          4.77648E+00 4.76910E+00 4.75842E+00 4.74432E+00 4.73087E+00
          4.72186E+00 4.71744E+00 4.71644E+00 4.71816E+00 4.72447E+00
          4.73549E+00 4.74111E+00 4.74631E+00 4.74991E+00 4.75321E+00
          4.75397E+00 4.75459E+00 4.75466E+00 4.75472E+00 4.75473E+00
          4.75474E+00 4.75475E+00                                     4.107E+00
 6.00E+03 4.85871E+00 4.93409E+00 5.00021E+00 5.05005E+00 5.08552E+00
          5.12569E+00 5.13547E+00 5.13164E+00 5.11935E+00 5.10271E+00
          5.08636E+00 5.06921E+00 5.04732E+00 5.02002E+00 4.99330E+00
          4.97254E+00 4.95745E+00 4.94539E+00 4.93447E+00 4.92759E+00
          4.92647E+00 4.92676E+00 4.92719E+00 4.92760E+00 4.92805E+00
          4.92818E+00 4.92830E+00 4.92832E+00 4.92833E+00 4.92833E+00
          4.92833E+00 4.92834E+00                                     4.357E+00
 8.00E+03 5.43356E+00 5.51908E+00 5.59230E+00 5.64389E+00 5.67651E+00
          5.70195E+00 5.68963E+00 5.66287E+00 5.62838E+00 5.59085E+00
          5.55537E+00 5.51992E+00 5.47878E+00 5.43062E+00 5.38305E+00
          5.34263E+00 5.30850E+00 5.27652E+00 5.24364E+00 5.21409E+00
          5.19160E+00 5.18221E+00 5.17381E+00 5.16803E+00 5.16253E+00
          5.16129E+00 5.16033E+00 5.16020E+00 5.16011E+00 5.16009E+00
          5.16008E+00 5.16010E+00                                     4.738E+00
 1.00E+04 5.88958E+00 5.97658E+00 6.04951E+00 6.09776E+00 6.12451E+00
          6.13361E+00 6.10130E+00 6.05433E+00 6.00016E+00 5.94378E+00
          5.89049E+00 5.83815E+00 5.78096E+00 5.71732E+00 5.65447E+00
          5.59848E+00 5.54829E+00 5.49941E+00 5.44873E+00 5.40102E+00
          5.36089E+00 5.34315E+00 5.32687E+00 5.31527E+00 5.30392E+00
          5.30125E+00 5.29918E+00 5.29892E+00 5.29872E+00 5.29868E+00
          5.29866E+00 5.29868E+00                                     5.013E+00
 1.50E+04 6.72711E+00 6.80114E+00 6.85920E+00 6.88936E+00 6.89570E+00
          6.86113E+00 6.78326E+00 6.69162E+00 6.59419E+00 6.49612E+00
          6.40293E+00 6.31348E+00 6.22435E+00 6.13386E+00 6.04564E+00
          5.96230E+00 5.88272E+00 5.80337E+00 5.72196E+00 5.64310E+00
          5.57087E+00 5.53666E+00 5.50405E+00 5.47991E+00 5.45651E+00
          5.45081E+00 5.44633E+00 5.44576E+00 5.44531E+00 5.44524E+00
          5.44521E+00 5.44521E+00                                     5.448E+00
 2.00E+04 7.31662E+00 7.36941E+00 7.40567E+00 7.41314E+00 7.39655E+00
          7.31763E+00 7.19743E+00 7.06549E+00 6.92977E+00 6.79527E+00
          6.66744E+00 6.54676E+00 6.43260E+00 6.32344E+00 6.21909E+00
          6.11840E+00 6.02043E+00 5.92264E+00 5.82355E+00 5.72657E+00
          5.63353E+00 5.58719E+00 5.54183E+00 5.50769E+00 5.47589E+00
          5.46799E+00 5.46170E+00 5.46090E+00 5.46030E+00 5.46021E+00
          5.46016E+00 5.46014E+00                                     5.693E+00
 3.00E+04 8.30858E+00 8.22306E+00 8.13517E+00 8.04354E+00 7.95069E+00
          7.76941E+00 7.59131E+00 7.41629E+00 7.24456E+00 7.07639E+00
          6.91140E+00 6.75074E+00 6.59532E+00 6.44493E+00 6.30098E+00
          6.16330E+00 6.03268E+00 5.90999E+00 5.79532E+00 5.68535E+00
          5.57822E+00 5.52769E+00 5.48057E+00 5.44120E+00 5.36988E+00
          5.34411E+00 5.34862E+00 5.35218E+00 5.34949E+00 5.34813E+00
          5.35017E+00 5.34879E+00                                     5.931E+00
 4.00E+04 8.83382E+00 8.71318E+00 8.59016E+00 8.46349E+00 8.33626E+00
          8.08975E+00 7.85042E+00 7.61820E+00 7.39324E+00 7.17591E+00
          6.96593E+00 6.76468E+00 6.57348E+00 6.39193E+00 6.22180E+00
          6.06361E+00 5.91820E+00 5.78664E+00 5.66842E+00 5.55673E+00
          5.44518E+00 5.39028E+00 5.33576E+00 5.28592E+00 5.19428E+00
          5.16260E+00 5.17437E+00 5.17983E+00 5.17560E+00 5.17355E+00
          5.17616E+00 5.17474E+00                                     6.033E+00
 5.00E+04 9.08042E+00 8.98531E+00 8.88128E+00 8.76208E+00 8.63226E+00
          8.35861E+00 8.06620E+00 7.76304E+00 7.45944E+00 7.16873E+00
          6.90471E+00 6.67015E+00 6.46383E+00 6.28111E+00 6.11712E+00
          5.96663E+00 5.82574E+00 5.68749E+00 5.54619E+00 5.40417E+00
          5.26463E+00 5.19531E+00 5.12337E+00 5.06522E+00 5.01378E+00
          5.00108E+00 4.99042E+00 4.98916E+00 4.98815E+00 4.98799E+00
          4.98793E+00 4.98786E+00                                     6.079E+00
 6.00E+04 9.39162E+00 9.26428E+00 9.12848E+00 8.97843E+00 8.81913E+00
          8.49160E+00 8.15168E+00 7.80742E+00 7.46871E+00 7.14786E+00
          6.85821E+00 6.60195E+00 6.37686E+00 6.17739E+00 5.99740E+00
          5.83173E+00 5.67667E+00 5.52686E+00 5.37765E+00 5.22962E+00
          5.08453E+00 5.01340E+00 4.94172E+00 4.88485E+00 4.83048E+00
          4.81705E+00 4.80622E+00 4.80492E+00 4.80383E+00 4.80370E+00
          4.80358E+00 4.80357E+00                                     6.093E+00
 8.00E+04 9.79620E+00 9.67597E+00 9.53170E+00 9.34650E+00 9.13207E+00
          8.67043E+00 8.20144E+00 7.77257E+00 7.38842E+00 7.04522E+00
          6.73978E+00 6.46631E+00 6.21347E+00 5.97438E+00 5.75330E+00
          5.55458E+00 5.37486E+00 5.20836E+00 5.04885E+00 4.89049E+00
          4.73435E+00 4.66215E+00 4.59263E+00 4.53836E+00 4.48017E+00
          4.46630E+00 4.45534E+00 4.45385E+00 4.45278E+00 4.45265E+00
          4.45253E+00 4.45256E+00                                     6.082E+00
 1.00E+05 1.01164E+01 9.95732E+00 9.77309E+00 9.54615E+00 9.28966E+00
          8.74904E+00 8.21263E+00 7.73133E+00 7.30742E+00 6.93426E+00
          6.60494E+00 6.31039E+00 6.03441E+00 5.76894E+00 5.52226E+00
          5.30177E+00 5.10425E+00 4.92227E+00 4.74897E+00 4.57930E+00
          4.41606E+00 4.34246E+00 4.27260E+00 4.21836E+00 4.15863E+00
          4.14460E+00 4.13357E+00 4.13204E+00 4.13094E+00 4.13083E+00
          4.13069E+00 4.13075E+00                                     6.048E+00
 1.50E+05 1.07985E+01 1.04270E+01 1.00604E+01 9.70338E+00 9.36004E+00
          8.72206E+00 8.14023E+00 7.60927E+00 7.12473E+00 6.68445E+00
          6.28653E+00 5.92779E+00 5.60358E+00 5.30828E+00 5.03597E+00
          4.78362E+00 4.55227E+00 4.33972E+00 4.14363E+00 3.95504E+00
          3.76815E+00 3.67933E+00 3.60003E+00 3.54549E+00 3.48627E+00
          3.47053E+00 3.45961E+00 3.45851E+00 3.45729E+00 3.45711E+00
          3.45696E+00 3.45699E+00                                     5.943E+00
 2.00E+05 1.10165E+01 1.06508E+01 1.02750E+01 9.88303E+00 9.48573E+00
          8.71859E+00 8.01559E+00 7.40734E+00 6.88276E+00 6.42500E+00
          6.01932E+00 5.65211E+00 5.30873E+00 4.98198E+00 4.67664E+00
          4.39655E+00 4.14080E+00 3.90328E+00 3.68019E+00 3.47601E+00
          3.28808E+00 3.19512E+00 3.10516E+00 3.03885E+00 2.98047E+00
          2.96622E+00 2.95494E+00 2.95354E+00 2.95249E+00 2.95232E+00
          2.95224E+00 2.95214E+00                                     5.865E+00
 3.00E+05 1.15376E+01 1.09690E+01 1.04221E+01 9.91413E+00 9.44329E+00
          8.59291E+00 7.84786E+00 7.19348E+00 6.61816E+00 6.10782E+00
          5.65119E+00 5.24054E+00 4.86799E+00 4.52571E+00 4.20472E+00
          3.89975E+00 3.61265E+00 3.34688E+00 3.10159E+00 2.87291E+00
          2.65984E+00 2.56032E+00 2.46527E+00 2.39527E+00 2.33479E+00
          2.32048E+00 2.30894E+00 2.30760E+00 2.30651E+00 2.30634E+00
          2.30625E+00 2.30613E+00                                     5.800E+00
 4.00E+05 1.18378E+01 1.11805E+01 1.05557E+01 9.98769E+00 9.46960E+00
          8.54210E+00 7.74300E+00 7.05034E+00 6.44881E+00 5.91882E+00
          5.44288E+00 5.01225E+00 4.62003E+00 4.25918E+00 3.92196E+00
          3.60346E+00 3.30394E+00 3.02477E+00 2.76565E+00 2.52192E+00
          2.29378E+00 2.18791E+00 2.09004E+00 2.02004E+00 1.95574E+00
          1.94069E+00 1.92904E+00 1.92768E+00 1.92650E+00 1.92637E+00
          1.92622E+00 1.92620E+00                                     5.829E+00
 5.00E+05 1.20638E+01 1.13455E+01 1.06678E+01 1.00611E+01 9.51312E+00
          8.53420E+00 7.69890E+00 6.98032E+00 6.35949E+00 5.81403E+00
          5.32334E+00 4.87784E+00 4.47120E+00 4.09705E+00 3.74836E+00
          3.42043E+00 3.11267E+00 2.82513E+00 2.55768E+00 2.30531E+00
          2.06692E+00 1.95538E+00 1.85233E+00 1.77862E+00 1.71119E+00
          1.69559E+00 1.68357E+00 1.68216E+00 1.68092E+00 1.68079E+00
          1.68064E+00 1.68071E+00                                     5.907E+00
 6.00E+05 1.22460E+01 1.14838E+01 1.07690E+01 1.01363E+01 9.56871E+00
          8.55380E+00 7.69253E+00 6.95559E+00 6.32013E+00 5.76205E+00
          5.25947E+00 4.80245E+00 4.38487E+00 4.00065E+00 3.64314E+00
          3.30772E+00 2.99340E+00 2.69960E+00 2.42577E+00 2.16730E+00
          1.92072E+00 1.80403E+00 1.69522E+00 1.61669E+00 1.54616E+00
          1.52992E+00 1.51733E+00 1.51584E+00 1.51454E+00 1.51440E+00
          1.51425E+00 1.51436E+00                                     6.015E+00
 8.00E+05 1.25301E+01 1.17120E+01 1.09511E+01 1.02883E+01 9.69900E+00
          8.64063E+00 7.74617E+00 6.98543E+00 6.32977E+00 5.75316E+00
          5.23330E+00 4.76025E+00 4.32773E+00 3.92959E+00 3.55905E+00
          3.21147E+00 2.88569E+00 2.58090E+00 2.29563E+00 2.02530E+00
          1.76371E+00 1.63763E+00 1.51823E+00 1.43052E+00 1.35252E+00
          1.33443E+00 1.32022E+00 1.31854E+00 1.31710E+00 1.31692E+00
          1.31678E+00 1.31678E+00                                     6.276E+00
 1.00E+06 1.27474E+01 1.18980E+01 1.11124E+01 1.04353E+01 9.83681E+00
          8.75709E+00 7.84540E+00 7.07046E+00 6.40177E+00 5.81273E+00
          5.28153E+00 4.79824E+00 4.35630E+00 3.94895E+00 3.56882E+00
          3.21095E+00 2.87443E+00 2.55888E+00 2.26230E+00 1.97859E+00
          1.70178E+00 1.56656E+00 1.43713E+00 1.34054E+00 1.25339E+00
          1.23281E+00 1.21655E+00 1.21464E+00 1.21302E+00 1.21281E+00
          1.21264E+00 1.21248E+00                                     6.561E+00
 1.50E+06 1.31266E+01 1.22417E+01 1.14304E+01 1.07439E+01 1.01427E+01
          9.04954E+00 8.12903E+00 7.33968E+00 6.65461E+00 6.04878E+00
          5.50219E+00 5.00479E+00 4.54913E+00 4.12731E+00 3.73040E+00
          3.35267E+00 2.99391E+00 2.65463E+00 2.33210E+00 2.01591E+00
          1.69949E+00 1.54074E+00 1.38345E+00 1.26083E+00 1.14689E+00
          1.11920E+00 1.09696E+00 1.09434E+00 1.09219E+00 1.09190E+00
          1.09167E+00 1.09153E+00                                     7.239E+00
 2.00E+06 1.33734E+01 1.24750E+01 1.16569E+01 1.09743E+01 1.03814E+01
          9.29856E+00 8.38698E+00 7.59856E+00 6.91014E+00 6.29882E+00
          5.74618E+00 5.24223E+00 4.77915E+00 4.34855E+00 3.94069E+00
          3.54935E+00 3.17449E+00 2.81694E+00 2.47309E+00 2.12918E+00
          1.77408E+00 1.59138E+00 1.40296E+00 1.25002E+00 1.10670E+00
          1.07191E+00 1.04398E+00 1.04058E+00 1.03767E+00 1.03731E+00
          1.03706E+00 1.03741E+00                                     7.820E+00
 3.00E+06 1.36770E+01 1.27651E+01 1.19444E+01 1.12770E+01 1.07087E+01
          9.66977E+00 8.78981E+00 8.02283E+00 7.34700E+00 6.74026E+00
          6.18453E+00 5.67158E+00 5.19594E+00 4.75167E+00 4.33189E+00
          3.93067E+00 3.54384E+00 3.16536E+00 2.78662E+00 2.39355E+00
          1.97023E+00 1.74226E+00 1.49811E+00 1.28754E+00 1.07500E+00
          1.02627E+00 9.92420E-01 9.88180E-01 9.82500E-01 9.81580E-01
          9.82300E-01 9.83322E-01                                     8.732E+00
 4.00E+06 1.38428E+01 1.29296E+01 1.21156E+01 1.14681E+01 1.09260E+01
          9.93138E+00 9.08101E+00 8.33595E+00 7.67564E+00 7.07900E+00
          6.52846E+00 6.01663E+00 5.53894E+00 5.09033E+00 4.66485E+00
          4.25690E+00 3.86166E+00 3.47183E+00 3.07580E+00 2.65247E+00
          2.17519E+00 1.90573E+00 1.60640E+00 1.34180E+00 1.06822E+00
          1.00471E+00 9.64530E-01 9.59680E-01 9.51670E-01 9.50287E-01
          9.52066E-01 9.52988E-01                                     9.412E+00
 5.00E+06 1.38015E+01 1.29519E+01 1.22001E+01 1.16110E+01 1.11186E+01
          1.01857E+01 9.35755E+00 8.61083E+00 7.93663E+00 7.32569E+00
          6.77063E+00 6.26390E+00 5.79765E+00 5.36276E+00 4.94784E+00
          4.54361E+00 4.14510E+00 3.74505E+00 3.33056E+00 2.87658E+00
          2.35188E+00 2.05152E+00 1.71577E+00 1.41582E+00 1.07709E+00
          9.87950E-01 9.44910E-01 9.41660E-01 9.31110E-01 9.28741E-01
          9.32297E-01 9.31885E-01                                     9.943E+00
 6.00E+06 1.38566E+01 1.30089E+01 1.22658E+01 1.16962E+01 1.12268E+01
          1.03266E+01 9.52316E+00 8.79558E+00 8.13619E+00 7.53649E+00
          6.98979E+00 6.48915E+00 6.02722E+00 5.59537E+00 5.18261E+00
          4.77963E+00 4.38089E+00 3.97797E+00 3.55565E+00 3.08398E+00
          2.52414E+00 2.19584E+00 1.82136E+00 1.48114E+00 1.08892E+00
          9.82950E-01 9.31480E-01 9.27750E-01 9.15900E-01 9.13208E-01
          9.17328E-01 9.16199E-01                                     1.037E+01
 8.00E+06 1.38995E+01 1.30587E+01 1.23337E+01 1.17996E+01 1.13700E+01
          1.05237E+01 9.76329E+00 9.06966E+00 8.43712E+00 7.85850E+00
          7.32826E+00 6.84051E+00 6.38893E+00 5.96588E+00 5.56141E+00
          5.16646E+00 4.77430E+00 4.37412E+00 3.94575E+00 3.44841E+00
          2.82843E+00 2.45140E+00 2.01079E+00 1.60403E+00 1.13409E+00
          9.98350E-01 9.04940E-01 8.99990E-01 9.00210E-01 8.98308E-01
          8.89771E-01 8.93677E-01                                     1.102E+01
 1.00E+07 1.39193E+01 1.30833E+01 1.23710E+01 1.18619E+01 1.14604E+01
          1.06527E+01 9.92452E+00 9.25780E+00 8.64796E+00 8.08855E+00
          7.57473E+00 7.10120E+00 6.66220E+00 6.25057E+00 5.85679E+00
          5.47183E+00 5.08839E+00 4.69429E+00 4.26634E+00 3.75675E+00
          3.09953E+00 2.68778E+00 2.19452E+00 1.72710E+00 1.17637E+00
          1.01321E+00 8.95060E-01 8.87110E-01 8.86250E-01 8.84285E-01
          8.74603E-01 8.78540E-01                                     1.150E+01
 1.50E+07 1.39872E+01 1.31482E+01 1.24440E+01 1.19611E+01 1.15921E+01
          1.08328E+01 1.01483E+01 9.52333E+00 8.95358E+00 8.43316E+00
          7.95736E+00 7.52085E+00 7.11754E+00 6.73944E+00 6.37532E+00
          6.01495E+00 5.65143E+00 5.27335E+00 4.85863E+00 4.36019E+00
          3.68938E+00 3.23223E+00 2.62972E+00 2.01655E+00 1.27263E+00
          1.05472E+00 8.95970E-01 8.77310E-01 8.60260E-01 8.58440E-01
          8.58536E-01 8.56201E-01                                     1.233E+01
 2.00E+07 1.39547E+01 1.31269E+01 1.24391E+01 1.19806E+01 1.16385E+01
          1.09226E+01 1.02752E+01 9.68374E+00 9.14448E+00 8.65230E+00
          8.20308E+00 7.79208E+00 7.41369E+00 7.06041E+00 6.72132E+00
          6.38619E+00 6.04776E+00 5.69351E+00 5.29841E+00 4.80778E+00
          4.11976E+00 3.63756E+00 2.98836E+00 2.29977E+00 1.39536E+00
          1.11639E+00 8.95340E-01 8.68660E-01 8.49260E-01 8.47319E-01
          8.46741E-01 8.44055E-01                                     1.286E+01
 3.00E+07 1.38611E+01 1.30529E+01 1.23905E+01 1.19669E+01 1.16622E+01
          1.10069E+01 1.04116E+01 9.86659E+00 9.36925E+00 8.91567E+00
          8.50269E+00 8.12667E+00 7.78317E+00 7.46601E+00 7.16583E+00
          6.87335E+00 6.58102E+00 6.27473E+00 5.92442E+00 5.46113E+00
          4.76162E+00 4.25095E+00 3.54685E+00 2.76508E+00 1.63867E+00
          1.26336E+00 9.13250E-01 8.65320E-01 8.35150E-01 8.32970E-01
          8.28186E-01 8.30872E-01                                     1.355E+01
 4.00E+07 1.38365E+01 1.30325E+01 1.23781E+01 1.19680E+01 1.16788E+01
          1.10490E+01 1.04776E+01 9.95660E+00 9.48318E+00 9.05396E+00
          8.66602E+00 8.31600E+00 7.99969E+00 7.71097E+00 7.44029E+00
          7.17839E+00 6.91844E+00 6.64723E+00 6.33565E+00 5.91439E+00
          5.25134E+00 4.74543E+00 4.01702E+00 3.16535E+00 1.85036E+00
          1.39066E+00 9.41460E-01 8.74380E-01 8.26490E-01 8.23520E-01
          8.22769E-01 8.24097E-01                                     1.398E+01
 5.00E+07 1.38242E+01 1.30258E+01 1.23781E+01 1.19767E+01 1.16966E+01
          1.10820E+01 1.05245E+01 1.00172E+01 9.55750E+00 9.14239E+00
          8.76929E+00 8.43525E+00 8.13652E+00 7.86755E+00 7.61949E+00
          7.38365E+00 7.15354E+00 6.91589E+00 6.63999E+00 6.25053E+00
          5.61329E+00 5.12491E+00 4.42231E+00 3.55802E+00 2.06333E+00
          1.50382E+00 9.54180E-01 8.77470E-01 8.29750E-01 8.26390E-01
          8.22121E-01 8.19870E-01                                     1.429E+01
 6.00E+07 1.37806E+01 1.29950E+01 1.23598E+01 1.19701E+01 1.17008E+01
          1.11050E+01 1.05632E+01 1.00685E+01 9.61921E+00 9.21287E+00
          8.84779E+00 8.52255E+00 8.23556E+00 7.98326E+00 7.75815E+00
          7.55057E+00 7.34813E+00 7.13071E+00 6.86690E+00 6.49810E+00
          5.90630E+00 5.44490E+00 4.75279E+00 3.85953E+00 2.25724E+00
          1.62329E+00 9.80720E-01 8.90320E-01 8.28570E-01 8.24196E-01
          8.17451E-01 8.17017E-01                                     1.453E+01
 8.00E+07 1.37645E+01 1.29902E+01 1.23646E+01 1.19818E+01 1.17179E+01
          1.11329E+01 1.06027E+01 1.01216E+01 9.68777E+00 9.29892E+00
          8.95315E+00 8.64828E+00 8.38155E+00 8.14865E+00 7.94222E+00
          7.75526E+00 7.58307E+00 7.41439E+00 7.21961E+00 6.91987E+00
          6.37396E+00 5.92941E+00 5.26041E+00 4.36909E+00 2.60617E+00
          1.85386E+00 1.03582E+00 9.13800E-01 8.28700E-01 8.22130E-01
          8.15023E-01 8.13347E-01                                     1.487E+01
 1.00E+08 1.37214E+01 1.29678E+01 1.23598E+01 1.19896E+01 1.17350E+01
          1.11654E+01 1.06454E+01 1.01715E+01 9.74298E+00 9.35922E+00
          9.02001E+00 8.72397E+00 8.46900E+00 8.25175E+00 8.06619E+00
          7.90560E+00 7.76270E+00 7.61996E+00 7.44683E+00 7.18432E+00
          6.70875E+00 6.30381E+00 5.65767E+00 4.76717E+00 2.92289E+00
          2.06308E+00 1.09053E+00 9.41970E-01 8.30900E-01 8.21274E-01
          8.12855E-01 8.11127E-01                                     1.511E+01
 1.50E+08 1.37018E+01 1.29691E+01 1.23773E+01 1.20154E+01 1.17653E+01
          1.12071E+01 1.06983E+01 1.02359E+01 9.81938E+00 9.44816E+00
          9.12207E+00 8.84028E+00 8.60146E+00 8.40328E+00 8.24122E+00
          8.11032E+00 8.00544E+00 7.91201E+00 7.80390E+00 7.62874E+00
          7.27002E+00 6.93381E+00 6.35472E+00 5.50153E+00 3.55697E+00
          2.53017E+00 1.22747E+00 1.01486E+00 8.39460E-01 8.22905E-01
          8.09624E-01 8.08167E-01                                     1.549E+01
 2.00E+08 1.36880E+01 1.29760E+01 1.23976E+01 1.20372E+01 1.17836E+01
          1.12263E+01 1.07211E+01 1.02649E+01 9.85650E+00 9.49439E+00
          9.17751E+00 8.90488E+00 8.67523E+00 8.48623E+00 8.33319E+00
          8.21255E+00 8.12448E+00 8.06481E+00 8.01449E+00 7.90787E+00
          7.61802E+00 7.32657E+00 6.81625E+00 6.02155E+00 4.04352E+00
          2.92670E+00 1.35854E+00 1.08905E+00 8.51630E-01 8.25582E-01
          8.08243E-01 8.06519E-01                                     1.572E+01
 3.00E+08 1.35801E+01 1.29371E+01 1.24058E+01 1.20571E+01 1.17992E+01
          1.12483E+01 1.07490E+01 1.02990E+01 9.89690E+00 9.54163E+00
          9.23229E+00 8.96820E+00 8.74847E+00 8.57129E+00 8.43253E+00
          8.32976E+00 8.26497E+00 8.23725E+00 8.23322E+00 8.19777E+00
          8.02071E+00 7.80828E+00 7.39660E+00 6.70346E+00 4.78967E+00
          3.55880E+00 1.60199E+00 1.23290E+00 8.78920E-01 8.34629E-01
          8.08044E-01 8.05176E-01                                     1.597E+01
 4.00E+08 1.34617E+01 1.28831E+01 1.23969E+01 1.20619E+01 1.18029E+01
          1.12608E+01 1.07675E+01 1.03211E+01 9.92126E+00 9.56750E+00
          9.25990E+00 8.99838E+00 8.78285E+00 8.61271E+00 8.48561E+00
          8.39959E+00 8.35320E+00 8.33728E+00 8.33736E+00 8.32858E+00
          8.24054E+00 8.09845E+00 7.76266E+00 7.14285E+00 5.32822E+00
          4.05712E+00 1.82682E+00 1.36659E+00 9.06520E-01 8.47891E-01
          8.08929E-01 8.04321E-01                                     1.611E+01
 5.00E+08 1.33892E+01 1.28539E+01 1.23971E+01 1.20688E+01 1.18061E+01
          1.12653E+01 1.07728E+01 1.03279E+01 9.93018E+00 9.57951E+00
          9.27605E+00 9.01918E+00 8.80785E+00 8.64114E+00 8.51767E+00
          8.43659E+00 8.39737E+00 8.39229E+00 8.40963E+00 8.42996E+00
          8.38535E+00 8.27416E+00 7.99945E+00 7.47826E+00 5.77078E+00
          4.42994E+00 2.02466E+00 1.50278E+00 9.38650E-01 8.53943E-01
          8.15887E-01 8.03955E-01                                     1.621E+01
 6.00E+08 1.33381E+01 1.28332E+01 1.23971E+01 1.20739E+01 1.18088E+01
          1.12692E+01 1.07776E+01 1.03339E+01 9.93759E+00 9.58849E+00
          9.28656E+00 9.03153E+00 8.82292E+00 8.65994E+00 8.54054E+00
          8.46346E+00 8.42892E+00 8.43064E+00 8.45851E+00 8.49406E+00
          8.48494E+00 8.41164E+00 8.18624E+00 7.70074E+00 6.06618E+00
          4.80037E+00 2.22575E+00 1.61694E+00 9.67720E-01 8.72482E-01
          8.12668E-01 8.03467E-01                                     1.627E+01
 8.00E+08 1.32764E+01 1.28086E+01 1.23976E+01 1.20800E+01 1.18117E+01
          1.12739E+01 1.07839E+01 1.03420E+01 9.94769E+00 9.60083E+00
          9.30139E+00 9.04909E+00 8.84349E+00 8.68388E+00 8.56856E+00
          8.49670E+00 8.46917E+00 8.48065E+00 8.52298E+00 8.58197E+00
          8.61571E+00 8.58156E+00 8.42623E+00 8.03644E+00 6.56035E+00
          5.33932E+00 2.58707E+00 1.84169E+00 1.02724E+00 9.00902E-01
          8.17108E-01 8.03345E-01                                     1.637E+01
 1.00E+09 1.32388E+01 1.27940E+01 1.23985E+01 1.20842E+01 1.18137E+01
          1.12770E+01 1.07882E+01 1.03475E+01 9.95447E+00 9.60887E+00
          9.31074E+00 9.05991E+00 8.85603E+00 8.69854E+00 8.58585E+00
          8.51728E+00 8.49408E+00 8.51153E+00 8.56279E+00 8.63656E+00
          8.69712E+00 8.68773E+00 8.58033E+00 8.26192E+00 6.92129E+00
          5.75399E+00 2.90466E+00 2.04671E+00 1.08550E+00 9.30305E-01
          8.21777E-01 8.03101E-01                                     1.643E+01
 1.50E+09 1.31828E+01 1.27723E+01 1.23997E+01 1.20902E+01 1.18163E+01
          1.12815E+01 1.07945E+01 1.03557E+01 9.96426E+00 9.62017E+00
          9.32354E+00 9.07443E+00 8.87282E+00 8.71833E+00 8.60940E+00
          8.54542E+00 8.52807E+00 8.55360E+00 8.61701E+00 8.71140E+00
          8.80957E+00 8.83522E+00 8.79867E+00 8.59627E+00 7.51798E+00
          6.48118E+00 3.55964E+00 2.50170E+00 1.22532E+00 1.00533E+00
          8.34778E-01 8.02979E-01                                     1.651E+01
 2.00E+09 1.31512E+01 1.27598E+01 1.24002E+01 1.20931E+01 1.18171E+01
          1.12832E+01 1.07973E+01 1.03594E+01 9.96887E+00 9.62585E+00
          9.33058E+00 9.08278E+00 8.88189E+00 8.72763E+00 8.61994E+00
          8.55929E+00 8.54663E+00 8.57636E+00 8.64292E+00 8.74578E+00
          8.87371E+00 8.92585E+00 8.91094E+00 8.74035E+00 7.90454E+00
          7.04813E+00 4.03568E+00 2.85767E+00 1.36019E+00 1.09149E+00
          8.50891E-01 8.02246E-01                                     1.656E+01
 3.00E+09 1.31154E+01 1.27455E+01 1.24003E+01 1.20963E+01 1.18182E+01
          1.12852E+01 1.08001E+01 1.03628E+01 9.97308E+00 9.63086E+00
          9.33654E+00 9.08987E+00 8.89029E+00 8.73761E+00 8.63183E+00
          8.57362E+00 8.56411E+00 8.59815E+00 8.67108E+00 8.78453E+00
          8.93411E+00 9.00777E+00 9.03274E+00 8.93016E+00 8.33241E+00
          7.68045E+00 4.79839E+00 3.47710E+00 1.60412E+00 1.24200E+00
          8.77441E-01 8.01758E-01                                     1.661E+01
 4.00E+09 1.30954E+01 1.27375E+01 1.24004E+01 1.20985E+01 1.18195E+01
          1.12865E+01 1.08014E+01 1.03643E+01 9.97476E+00 9.63278E+00
          9.33864E+00 9.09240E+00 8.89404E+00 8.74333E+00 8.63904E+00
          8.58103E+00 8.57151E+00 8.60783E+00 8.68726E+00 8.80874E+00
          8.96022E+00 9.03613E+00 9.09434E+00 9.07326E+00 8.58706E+00
          7.94299E+00 5.38432E+00 4.03032E+00 1.82374E+00 1.36160E+00
          9.06616E-01 8.02490E-01                                     1.664E+01
 5.00E+09 1.31060E+01 1.27469E+01 1.24075E+01 1.21014E+01 1.18181E+01
          1.12816E+01 1.07960E+01 1.03600E+01 9.97250E+00 9.63279E+00
          9.34059E+00 9.09574E+00 8.89813E+00 8.74693E+00 8.63951E+00
          8.57588E+00 8.56250E+00 8.60638E+00 8.70909E+00 8.84621E+00
          8.98611E+00 9.05577E+00 9.12233E+00 9.13319E+00 8.75738E+00
          8.19197E+00 5.79740E+00 4.43730E+00 2.04762E+00 1.49277E+00
          9.36157E-01 8.02002E-01                                     1.666E+01
 6.00E+09 1.30740E+01 1.27290E+01 1.24007E+01 1.21008E+01 1.18205E+01
          1.12874E+01 1.08020E+01 1.03650E+01 9.97610E+00 9.63495E+00
          9.34168E+00 9.09624E+00 8.89856E+00 8.74840E+00 8.64480E+00
          8.58790E+00 8.58011E+00 8.61896E+00 8.70213E+00 8.82916E+00
          8.99153E+00 9.07859E+00 9.15792E+00 9.17794E+00 8.86444E+00
          8.37877E+00 6.13182E+00 4.77412E+00 2.25714E+00 1.61606E+00
          9.66064E-01 8.02246E-01                                     1.667E+01
 8.00E+09 1.30638E+01 1.27249E+01 1.24007E+01 1.21016E+01 1.18206E+01
          1.12879E+01 1.08030E+01 1.03664E+01 9.97767E+00 9.63663E+00
          9.34341E+00 9.09808E+00 8.90063E+00 8.75092E+00 8.64788E+00
          8.59163E+00 8.58463E+00 8.62460E+00 8.70944E+00 8.83918E+00
          9.00739E+00 9.10028E+00 9.19008E+00 9.23102E+00 9.01418E+00
          8.62492E+00 6.62981E+00 5.31827E+00 2.62827E+00 1.87878E+00
          1.02441E+00 8.02246E-01                                     1.669E+01
 1.00E+10 1.30593E+01 1.27221E+01 1.23990E+01 1.20999E+01 1.18189E+01
          1.12881E+01 1.08054E+01 1.03700E+01 9.98142E+00 9.63971E+00
          9.34540E+00 9.09893E+00 8.90071E+00 8.75092E+00 8.64850E+00
          8.59343E+00 8.58806E+00 8.62965E+00 8.71531E+00 8.84394E+00
          9.01472E+00 9.11463E+00 9.21038E+00 9.26245E+00 9.11482E+00
          8.77661E+00 6.98107E+00 5.75121E+00 2.95448E+00 2.10034E+00
          1.08386E+00 8.02124E-01                                     1.670E+01


==> anc/colstop/sbethe/sdbase/pdebr31.p08 <==
 31
 1.00E+03 1.86618E+00 1.89287E+00 1.91943E+00 1.94576E+00 1.97191E+00
          2.02384E+00 2.07493E+00 2.12485E+00 2.17322E+00 2.21970E+00
          2.26399E+00 2.30593E+00 2.34550E+00 2.38317E+00 2.42025E+00
          2.45791E+00 2.49613E+00 2.53477E+00 2.57383E+00 2.61401E+00
          2.65560E+00 2.67631E+00 2.69632E+00 2.71263E+00 2.73740E+00
          2.74644E+00 2.75124E+00 2.75155E+00 2.75228E+00 2.75234E+00
          2.75258E+00 2.75247E+00                                     2.011E+00
 1.50E+03 2.39206E+00 2.41979E+00 2.44722E+00 2.47413E+00 2.50063E+00
          2.55284E+00 2.60353E+00 2.65236E+00 2.69898E+00 2.74305E+00
          2.78431E+00 2.82271E+00 2.85848E+00 2.89229E+00 2.92594E+00
          2.96108E+00 2.99803E+00 3.03714E+00 3.07897E+00 3.12474E+00
          3.17471E+00 3.19940E+00 3.21992E+00 3.23228E+00 3.24993E+00
          3.25651E+00 3.25953E+00 3.25964E+00 3.26012E+00 3.26017E+00
          3.26036E+00 3.26027E+00                                     2.459E+00
 2.00E+03 2.81442E+00 2.84788E+00 2.88036E+00 2.91113E+00 2.94039E+00
          2.99526E+00 3.04474E+00 3.08885E+00 3.12800E+00 3.16329E+00
          3.19625E+00 3.22740E+00 3.25726E+00 3.28655E+00 3.31707E+00
          3.35032E+00 3.38635E+00 3.42451E+00 3.46431E+00 3.50659E+00
          3.55165E+00 3.57412E+00 3.59437E+00 3.60799E+00 3.62219E+00
          3.62575E+00 3.62838E+00 3.62868E+00 3.62897E+00 3.62899E+00
          3.62905E+00 3.62904E+00                                     2.811E+00
 3.00E+03 3.48481E+00 3.52595E+00 3.56515E+00 3.60094E+00 3.63362E+00
          3.69134E+00 3.73818E+00 3.77461E+00 3.80201E+00 3.82314E+00
          3.84166E+00 3.85868E+00 3.87484E+00 3.89100E+00 3.90888E+00
          3.92996E+00 3.95428E+00 3.98107E+00 4.00985E+00 4.04214E+00
          4.07912E+00 4.09819E+00 4.11444E+00 4.12414E+00 4.13434E+00
          4.13684E+00 4.13856E+00 4.13875E+00 4.13894E+00 4.13895E+00
          4.13901E+00 4.13900E+00                                     3.346E+00
 4.00E+03 4.00234E+00 4.05539E+00 4.10409E+00 4.14511E+00 4.17931E+00
          4.23254E+00 4.26867E+00 4.29371E+00 4.30999E+00 4.32012E+00
          4.32755E+00 4.33317E+00 4.33744E+00 4.34097E+00 4.34511E+00
          4.35127E+00 4.36018E+00 4.37273E+00 4.38987E+00 4.41185E+00
          4.43690E+00 4.44891E+00 4.46003E+00 4.46778E+00 4.47467E+00
          4.47631E+00 4.47757E+00 4.47773E+00 4.47785E+00 4.47787E+00
          4.47788E+00 4.47789E+00                                     3.743E+00
 5.00E+03 4.41936E+00 4.48661E+00 4.54630E+00 4.59269E+00 4.62741E+00
          4.67235E+00 4.69397E+00 4.70659E+00 4.71319E+00 4.71491E+00
          4.71324E+00 4.70819E+00 4.69952E+00 4.68823E+00 4.67777E+00
          4.67135E+00 4.66917E+00 4.67035E+00 4.67437E+00 4.68261E+00
          4.69514E+00 4.70174E+00 4.70804E+00 4.71256E+00 4.71671E+00
          4.71773E+00 4.71853E+00 4.71864E+00 4.71872E+00 4.71873E+00
          4.71872E+00 4.71874E+00                                     4.054E+00
 6.00E+03 4.77171E+00 4.84971E+00 4.91749E+00 4.96733E+00 5.00154E+00
          5.03786E+00 5.04583E+00 5.04652E+00 5.04342E+00 5.03654E+00
          5.02588E+00 5.01077E+00 4.99045E+00 4.96616E+00 4.94289E+00
          4.92504E+00 4.91240E+00 4.90276E+00 4.89448E+00 4.88985E+00
          4.89040E+00 4.89173E+00 4.89333E+00 4.89469E+00 4.89604E+00
          4.89643E+00 4.89675E+00 4.89680E+00 4.89683E+00 4.89682E+00
          4.89682E+00 4.89685E+00                                     4.305E+00
 8.00E+03 5.34567E+00 5.43504E+00 5.51069E+00 5.56230E+00 5.59308E+00
          5.61274E+00 5.59734E+00 5.57617E+00 5.55359E+00 5.52864E+00
          5.50002E+00 5.46645E+00 5.42655E+00 5.38166E+00 5.33796E+00
          5.30073E+00 5.26925E+00 5.23993E+00 5.21014E+00 5.18332E+00
          5.16282E+00 5.15451E+00 5.14727E+00 5.14243E+00 5.13786E+00
          5.13686E+00 5.13613E+00 5.13603E+00 5.13595E+00 5.13594E+00
          5.13592E+00 5.13595E+00                                     4.689E+00
 1.00E+04 5.80247E+00 5.89367E+00 5.96938E+00 6.01797E+00 6.04318E+00
          6.04713E+00 6.01232E+00 5.97142E+00 5.92949E+00 5.88589E+00
          5.83966E+00 5.78941E+00 5.73363E+00 5.67336E+00 5.61442E+00
          5.56164E+00 5.51410E+00 5.46800E+00 5.42064E+00 5.37603E+00
          5.33816E+00 5.32145E+00 5.30623E+00 5.29551E+00 5.28507E+00
          5.28266E+00 5.28081E+00 5.28056E+00 5.28038E+00 5.28036E+00
          5.28032E+00 5.28035E+00                                     4.968E+00
 1.50E+04 6.64468E+00 6.72204E+00 6.78280E+00 6.81453E+00 6.82158E+00
          6.78744E+00 6.71144E+00 6.62598E+00 6.53768E+00 6.44870E+00
          6.36144E+00 6.27514E+00 6.18868E+00 6.10167E+00 6.01696E+00
          5.93650E+00 5.85942E+00 5.78276E+00 5.70472E+00 5.62937E+00
          5.55988E+00 5.52652E+00 5.49467E+00 5.47122E+00 5.44870E+00
          5.44323E+00 5.43894E+00 5.43839E+00 5.43797E+00 5.43790E+00
          5.43787E+00 5.43788E+00                                     5.413E+00
 2.00E+04 7.23983E+00 7.29430E+00 7.33266E+00 7.34293E+00 7.32966E+00
          7.25789E+00 7.14466E+00 7.01845E+00 6.88742E+00 6.75709E+00
          6.63350E+00 6.51712E+00 6.40703E+00 6.30147E+00 6.20019E+00
          6.10206E+00 6.00636E+00 5.91104E+00 5.81503E+00 5.72152E+00
          5.63135E+00 5.58573E+00 5.54093E+00 5.50732E+00 5.47643E+00
          5.46873E+00 5.46260E+00 5.46184E+00 5.46126E+00 5.46116E+00
          5.46111E+00 5.46109E+00                                     5.667E+00
 3.00E+04 8.06435E+00 8.05331E+00 8.03263E+00 7.99524E+00 7.94432E+00
          7.81620E+00 7.65337E+00 7.46358E+00 7.25792E+00 7.05170E+00
          6.86098E+00 6.68997E+00 6.53814E+00 6.40278E+00 6.28071E+00
          6.16687E+00 6.05789E+00 5.94635E+00 5.82688E+00 5.70593E+00
          5.59098E+00 5.53461E+00 5.47380E+00 5.42322E+00 5.38289E+00
          5.37302E+00 5.36429E+00 5.36327E+00 5.36250E+00 5.36233E+00
          5.36234E+00 5.36222E+00                                     5.923E+00
 4.00E+04 8.60835E+00 8.56030E+00 8.50232E+00 8.42727E+00 8.33908E+00
          8.13994E+00 7.91105E+00 7.66097E+00 7.40141E+00 7.14802E+00
          6.91668E+00 6.71125E+00 6.53080E+00 6.37151E+00 6.22914E+00
          6.09810E+00 5.97444E+00 5.85018E+00 5.71915E+00 5.58628E+00
          5.45729E+00 5.39302E+00 5.32419E+00 5.26732E+00 5.22085E+00
          5.20945E+00 5.19948E+00 5.19831E+00 5.19743E+00 5.19724E+00
          5.19723E+00 5.19710E+00                                     6.034E+00
 5.00E+04 9.01310E+00 8.92932E+00 8.83590E+00 8.72603E+00 8.60420E+00
          8.34281E+00 8.05824E+00 7.75933E+00 7.45755E+00 7.16775E+00
          6.90533E+00 6.67326E+00 6.47018E+00 6.29120E+00 6.13101E+00
          5.98393E+00 5.84595E+00 5.70989E+00 5.56991E+00 5.42909E+00
          5.29135E+00 5.22298E+00 5.15154E+00 5.09348E+00 5.04277E+00
          5.03030E+00 5.01976E+00 5.01851E+00 5.01752E+00 5.01735E+00
          5.01730E+00 5.01722E+00                                     6.082E+00
 6.00E+04 9.33152E+00 9.21377E+00 9.08705E+00 8.94515E+00 8.79297E+00
          8.47678E+00 8.14478E+00 7.80563E+00 7.47011E+00 7.15157E+00
          6.86450E+00 6.61127E+00 6.38953E+00 6.19368E+00 6.01729E+00
          5.85493E+00 5.70277E+00 5.55520E+00 5.40743E+00 5.26057E+00
          5.11692E+00 5.04654E+00 4.97539E+00 4.91879E+00 4.86499E+00
          4.85172E+00 4.84099E+00 4.83970E+00 4.83862E+00 4.83848E+00
          4.83839E+00 4.83837E+00                                     6.100E+00
 8.00E+04 9.74841E+00 9.63479E+00 9.49671E+00 9.31694E+00 9.10716E+00
          8.65301E+00 8.19059E+00 7.76867E+00 7.39158E+00 7.05477E+00
          6.75431E+00 6.48460E+00 6.23501E+00 5.99912E+00 5.78117E+00
          5.58544E+00 5.40852E+00 5.24449E+00 5.08689E+00 4.92972E+00
          4.77440E+00 4.70285E+00 4.63402E+00 4.58022E+00 4.52225E+00
          4.50843E+00 4.49752E+00 4.49603E+00 4.49495E+00 4.49483E+00
          4.49471E+00 4.49476E+00                                     6.095E+00
 1.00E+05 1.00709E+01 9.92287E+00 9.74744E+00 9.52543E+00 9.27085E+00
          8.73002E+00 8.19463E+00 7.72160E+00 7.31039E+00 6.94931E+00
          6.62671E+00 6.33461E+00 6.06026E+00 5.79760E+00 5.55422E+00
          5.33690E+00 5.14233E+00 4.96295E+00 4.79165E+00 4.62304E+00
          4.46044E+00 4.38761E+00 4.31856E+00 4.26478E+00 4.20502E+00
          4.19096E+00 4.17990E+00 4.17837E+00 4.17727E+00 4.17715E+00
          4.17702E+00 4.17710E+00                                     6.065E+00
 1.50E+05 1.07646E+01 1.03966E+01 1.00337E+01 9.68054E+00 9.34109E+00
          8.71031E+00 8.13527E+00 7.61075E+00 7.13240E+00 6.69799E+00
          6.30564E+00 5.95213E+00 5.63281E+00 5.34201E+00 5.07358E+00
          4.82431E+00 4.59526E+00 4.38435E+00 4.18937E+00 4.00176E+00
          3.81611E+00 3.72804E+00 3.64955E+00 3.59557E+00 3.53596E+00
          3.51974E+00 3.50875E+00 3.50767E+00 3.50642E+00 3.50625E+00
          3.50607E+00 3.50613E+00                                     5.964E+00
 2.00E+05 1.10693E+01 1.06317E+01 1.02036E+01 9.79293E+00 9.40253E+00
          8.68324E+00 8.03558E+00 7.45250E+00 6.92767E+00 6.45654E+00
          6.03630E+00 5.66062E+00 5.32200E+00 5.01218E+00 4.72117E+00
          4.44352E+00 4.18281E+00 3.94254E+00 3.72416E+00 3.52234E+00
          3.33329E+00 3.24376E+00 3.15515E+00 3.08712E+00 3.02838E+00
          3.01419E+00 3.00248E+00 3.00112E+00 3.00002E+00 2.99983E+00
          2.99975E+00 2.99964E+00                                     5.886E+00
 3.00E+05 1.15168E+01 1.09531E+01 1.04111E+01 9.90760E+00 9.44089E+00
          8.59762E+00 7.85859E+00 7.20935E+00 6.63830E+00 6.13146E+00
          5.67762E+00 5.26914E+00 4.89837E+00 4.55757E+00 4.23793E+00
          3.93423E+00 3.64838E+00 3.38391E+00 3.14011E+00 2.91314E+00
          2.70194E+00 2.60330E+00 2.50880E+00 2.43876E+00 2.37760E+00
          2.36301E+00 2.35123E+00 2.34987E+00 2.34875E+00 2.34858E+00
          2.34848E+00 2.34834E+00                                     5.827E+00
 4.00E+05 1.18111E+01 1.11647E+01 1.05495E+01 9.98903E+00 9.47681E+00
          8.55777E+00 7.76359E+00 7.07343E+00 6.47287E+00 5.94323E+00
          5.46784E+00 5.03808E+00 4.64699E+00 4.28745E+00 3.95155E+00
          3.63426E+00 3.33582E+00 3.05762E+00 2.79944E+00 2.55696E+00
          2.33062E+00 2.22571E+00 2.12845E+00 2.05849E+00 1.99376E+00
          1.97853E+00 1.96672E+00 1.96534E+00 1.96415E+00 1.96402E+00
          1.96386E+00 1.96384E+00                                     5.856E+00
 5.00E+05 1.20327E+01 1.13289E+01 1.06639E+01 1.00666E+01 9.52559E+00
          8.55583E+00 7.72464E+00 7.00685E+00 6.38490E+00 5.83787E+00
          5.34637E+00 4.90097E+00 4.49512E+00 4.12219E+00 3.77482E+00
          3.44809E+00 3.14134E+00 2.85459E+00 2.58775E+00 2.33632E+00
          2.09953E+00 1.98892E+00 1.88649E+00 1.81295E+00 1.74543E+00
          1.72975E+00 1.71767E+00 1.71624E+00 1.71500E+00 1.71486E+00
          1.71471E+00 1.71481E+00                                     5.934E+00
 6.00E+05 1.22124E+01 1.14664E+01 1.07657E+01 1.01432E+01 9.58288E+00
          8.57731E+00 7.71965E+00 6.98267E+00 6.34514E+00 5.78461E+00
          5.28061E+00 4.82334E+00 4.40634E+00 4.02326E+00 3.66703E+00
          3.33279E+00 3.01945E+00 2.72634E+00 2.45296E+00 2.19521E+00
          1.95006E+00 1.83424E+00 1.72608E+00 1.64785E+00 1.57749E+00
          1.56128E+00 1.54869E+00 1.54721E+00 1.54591E+00 1.54576E+00
          1.54562E+00 1.54577E+00                                     6.041E+00
 8.00E+05 1.24980E+01 1.16943E+01 1.09457E+01 1.02916E+01 9.70850E+00
          8.65844E+00 7.76752E+00 7.00721E+00 6.35027E+00 5.77201E+00
          5.25120E+00 4.77800E+00 4.34595E+00 3.94868E+00 3.57919E+00
          3.23261E+00 2.90769E+00 2.60356E+00 2.31873E+00 2.04901E+00
          1.78862E+00 1.66332E+00 1.54466E+00 1.45749E+00 1.38002E+00
          1.36206E+00 1.34794E+00 1.34627E+00 1.34484E+00 1.34466E+00
          1.34452E+00 1.34454E+00                                     6.298E+00
 1.00E+06 1.27212E+01 1.18809E+01 1.11028E+01 1.04312E+01 9.83657E+00
          8.76322E+00 7.85557E+00 7.08300E+00 6.41563E+00 5.82738E+00
          5.29677E+00 4.81401E+00 4.37260E+00 3.96582E+00 3.58635E+00
          3.22921E+00 2.89345E+00 2.57859E+00 2.28260E+00 1.99962E+00
          1.72392E+00 1.58945E+00 1.46088E+00 1.36506E+00 1.27860E+00
          1.25820E+00 1.24207E+00 1.24018E+00 1.23857E+00 1.23837E+00
          1.23820E+00 1.23800E+00                                     6.579E+00
 1.50E+06 1.31077E+01 1.22241E+01 1.14138E+01 1.07276E+01 1.01267E+01
          9.03677E+00 8.12068E+00 7.33646E+00 6.65656E+00 6.05521E+00
          5.51171E+00 5.01616E+00 4.56147E+00 4.14011E+00 3.74358E+00
          3.36639E+00 3.00829E+00 2.66974E+00 2.34798E+00 2.03279E+00
          1.71768E+00 1.55983E+00 1.40371E+00 1.28222E+00 1.16921E+00
          1.14174E+00 1.11968E+00 1.11709E+00 1.11496E+00 1.11467E+00
          1.11444E+00 1.11428E+00                                     7.247E+00
 2.00E+06 1.33486E+01 1.24539E+01 1.16385E+01 1.09570E+01 1.03648E+01
          9.28506E+00 8.37691E+00 7.59245E+00 6.90807E+00 6.30040E+00
          5.75060E+00 5.24871E+00 4.78716E+00 4.35770E+00 3.95083E+00
          3.56043E+00 3.18641E+00 2.82950E+00 2.48620E+00 2.14329E+00
          1.79001E+00 1.60852E+00 1.42152E+00 1.26983E+00 1.12762E+00
          1.09313E+00 1.06545E+00 1.06208E+00 1.05919E+00 1.05883E+00
          1.05859E+00 1.05910E+00                                     7.825E+00
 3.00E+06 1.36298E+01 1.27340E+01 1.19263E+01 1.12666E+01 1.07026E+01
          9.66955E+00 8.79097E+00 8.02307E+00 7.34531E+00 6.73698E+00
          6.18112E+00 5.66942E+00 5.19599E+00 4.75437E+00 4.33704E+00
          3.93771E+00 3.55216E+00 3.17450E+00 2.79638E+00 2.40445E+00
          1.98333E+00 1.75682E+00 1.51429E+00 1.30513E+00 1.09411E+00
          1.04594E+00 1.01272E+00 1.00854E+00 1.00281E+00 1.00186E+00
          1.00264E+00 1.00420E+00                                     8.735E+00
 4.00E+06 1.36801E+01 1.28382E+01 1.20844E+01 1.14776E+01 1.09610E+01
          9.99120E+00 9.13684E+00 8.37043E+00 7.68175E+00 7.06061E+00
          6.49880E+00 5.98810E+00 5.52002E+00 5.08495E+00 4.67109E+00
          4.26923E+00 3.87520E+00 3.48318E+00 3.08303E+00 2.65536E+00
          2.17722E+00 1.91161E+00 1.62234E+00 1.36748E+00 1.08886E+00
          1.01843E+00 9.83310E-01 9.80300E-01 9.71420E-01 9.69481E-01
          9.72189E-01 9.73236E-01                                     9.417E+00
 5.00E+06 1.37630E+01 1.29258E+01 1.21834E+01 1.15991E+01 1.11089E+01
          1.01802E+01 9.35457E+00 8.60936E+00 7.93589E+00 7.32512E+00
          6.76979E+00 6.26254E+00 5.79568E+00 5.36035E+00 4.94540E+00
          4.54181E+00 4.14459E+00 3.74649E+00 3.33456E+00 2.88349E+00
          2.36184E+00 2.06305E+00 1.72886E+00 1.43015E+00 1.09343E+00
          1.00533E+00 9.63950E-01 9.60880E-01 9.50070E-01 9.47620E-01
          9.51431E-01 9.51508E-01                                     9.941E+00
 6.00E+06 1.38119E+01 1.29782E+01 1.22460E+01 1.16821E+01 1.12154E+01
          1.03203E+01 9.51993E+00 8.79418E+00 8.13552E+00 7.53578E+00
          6.98841E+00 6.48671E+00 6.02359E+00 5.59069E+00 5.17749E+00
          4.77497E+00 4.37757E+00 3.97687E+00 3.55754E+00 3.08920E+00
          2.53268E+00 2.20605E+00 1.83320E+00 1.49428E+00 1.10419E+00
          9.99390E-01 9.50020E-01 9.46520E-01 9.34330E-01 9.31580E-01
          9.36096E-01 9.35120E-01                                     1.036E+01
 8.00E+06 1.38431E+01 1.30191E+01 1.23071E+01 1.17798E+01 1.13537E+01
          1.05142E+01 9.75802E+00 9.06690E+00 8.43542E+00 7.85665E+00
          7.32536E+00 6.83594E+00 6.38241E+00 5.95756E+00 5.55206E+00
          5.15729E+00 4.76653E+00 4.36894E+00 3.94415E+00 3.45072E+00
          2.83445E+00 2.45922E+00 2.02050E+00 1.61534E+00 1.14794E+00
          1.01346E+00 9.22160E-01 9.17640E-01 9.18000E-01 9.16069E-01
          9.07471E-01 9.11621E-01                                     1.101E+01
 1.00E+07 1.38535E+01 1.30359E+01 1.23379E+01 1.18365E+01 1.14390E+01
          1.06394E+01 9.91623E+00 9.25263E+00 8.64417E+00 8.08474E+00
          7.56981E+00 7.09437E+00 6.65306E+00 6.23923E+00 5.84411E+00
          5.45924E+00 5.07728E+00 4.68605E+00 4.26211E+00 3.75682E+00
          3.10350E+00 2.69362E+00 2.20234E+00 1.73678E+00 1.18899E+00
          1.02723E+00 9.11480E-01 9.04060E-01 9.03430E-01 9.01405E-01
          8.91541E-01 8.95630E-01                                     1.149E+01
 1.50E+07 1.39045E+01 1.30865E+01 1.23988E+01 1.19249E+01 1.15609E+01
          1.08113E+01 1.01333E+01 9.51225E+00 8.94423E+00 8.42369E+00
          7.94637E+00 7.50732E+00 7.10099E+00 6.72010E+00 6.35456E+00
          5.99489E+00 5.63422E+00 5.26090E+00 4.85206E+00 4.35850E+00
          3.69001E+00 3.23374E+00 2.63319E+00 2.02268E+00 1.28259E+00
          1.06654E+00 9.11720E-01 8.93490E-01 8.76000E-01 8.74199E-01
          8.74359E-01 8.71887E-01                                     1.230E+01
 2.00E+07 1.38660E+01 1.30591E+01 1.23875E+01 1.19375E+01 1.15999E+01
          1.08933E+01 1.02524E+01 9.66501E+00 9.12785E+00 8.63610E+00
          8.18597E+00 7.77309E+00 7.39232E+00 7.03682E+00 6.69671E+00
          6.36255E+00 6.02709E+00 5.67763E+00 5.28848E+00 4.80289E+00
          4.11747E+00 3.63629E+00 2.98925E+00 2.30369E+00 1.40378E+00
          1.12684E+00 9.10110E-01 8.83990E-01 8.64310E-01 8.62331E-01
          8.61725E-01 8.58887E-01                                     1.283E+01
 3.00E+07 1.37704E+01 1.29812E+01 1.23333E+01 1.19162E+01 1.16142E+01
          1.09662E+01 1.03760E+01 9.83496E+00 9.34026E+00 8.88822E+00
          8.47588E+00 8.09982E+00 7.75585E+00 7.43820E+00 7.13808E+00
          6.84673E+00 6.55667E+00 6.25385E+00 5.90803E+00 5.44946E+00
          4.75423E+00 4.24572E+00 3.54428E+00 2.76587E+00 1.64576E+00
          1.27269E+00 9.26060E-01 8.78980E-01 8.49650E-01 8.47466E-01
          8.42041E-01 8.45276E-01                                     1.350E+01
 4.00E+07 1.37462E+01 1.29600E+01 1.23187E+01 1.19140E+01 1.16265E+01
          1.10023E+01 1.04352E+01 9.91745E+00 9.44658E+00 9.01917E+00
          8.63246E+00 8.28320E+00 7.96736E+00 7.67909E+00 7.40927E+00
          7.14897E+00 6.89146E+00 6.62361E+00 6.31620E+00 5.89941E+00
          5.24070E+00 4.73709E+00 4.01159E+00 3.16366E+00 1.85594E+00
          1.39888E+00 9.53470E-01 8.87310E-01 8.40440E-01 8.37481E-01
          8.36281E-01 8.37830E-01                                     1.393E+01
 5.00E+07 1.37286E+01 1.29409E+01 1.23014E+01 1.19045E+01 1.16282E+01
          1.10281E+01 1.04851E+01 9.98694E+00 9.53043E+00 9.11262E+00
          8.73167E+00 8.38899E+00 8.08792E+00 7.82600E+00 7.58997E+00
          7.36590E+00 7.14225E+00 6.89962E+00 6.60741E+00 6.20961E+00
          5.59254E+00 5.12161E+00 4.42576E+00 3.55038E+00 2.06417E+00
          1.51180E+00 9.65920E-01 8.91140E-01 8.43140E-01 8.40126E-01
          8.34183E-01 8.33267E-01                                     1.423E+01
 6.00E+07 1.36928E+01 1.29233E+01 1.22995E+01 1.19138E+01 1.16449E+01
          1.10528E+01 1.05138E+01 1.00214E+01 9.57377E+00 9.16891E+00
          8.80544E+00 8.48195E+00 8.19684E+00 7.94649E+00 7.72335E+00
          7.51783E+00 7.31778E+00 7.10333E+00 6.84313E+00 6.47830E+00
          5.89106E+00 5.43268E+00 4.74439E+00 3.85490E+00 2.25946E+00
          1.62935E+00 9.91800E-01 9.02420E-01 8.41820E-01 8.37540E-01
          8.30643E-01 8.30200E-01                                     1.446E+01
 8.00E+07 1.36788E+01 1.29193E+01 1.23040E+01 1.19241E+01 1.16598E+01
          1.10772E+01 1.05490E+01 1.00701E+01 9.63846E+00 9.25173E+00
          8.90808E+00 8.60531E+00 8.34068E+00 8.10984E+00 7.90544E+00
          7.72049E+00 7.55036E+00 7.38393E+00 7.19185E+00 6.89577E+00
          6.35518E+00 5.91416E+00 5.24945E+00 4.36255E+00 2.60681E+00
          1.85828E+00 1.04596E+00 9.25230E-01 8.41670E-01 8.35179E-01
          8.28104E-01 8.26319E-01                                     1.480E+01
 1.00E+08 1.36441E+01 1.29004E+01 1.22986E+01 1.19284E+01 1.16716E+01
          1.11026E+01 1.05857E+01 1.01164E+01 9.69307E+00 9.31402E+00
          8.97784E+00 8.68318E+00 8.42844E+00 8.21104E+00 8.02617E+00
          7.86786E+00 7.72820E+00 7.58787E+00 7.41573E+00 7.15683E+00
          6.68701E+00 6.28408E+00 5.64560E+00 4.76519E+00 2.92280E+00
          2.05692E+00 1.10093E+00 9.57480E-01 8.43710E-01 8.32907E-01
          8.23730E-01 8.23883E-01                                     1.504E+01
 1.50E+08 1.36145E+01 1.28956E+01 1.23134E+01 1.19544E+01 1.17041E+01
          1.11487E+01 1.06427E+01 1.01832E+01 9.76952E+00 9.40093E+00
          9.07704E+00 8.79700E+00 8.55954E+00 8.36245E+00 8.20125E+00
          8.07118E+00 7.96725E+00 7.87508E+00 7.76896E+00 7.59701E+00
          7.24356E+00 6.91116E+00 6.33700E+00 5.48930E+00 3.55380E+00
          2.53115E+00 1.23529E+00 1.02455E+00 8.51870E-01 8.35627E-01
          8.22319E-01 8.20801E-01                                     1.542E+01
 2.00E+08 1.35781E+01 1.28868E+01 1.23241E+01 1.19718E+01 1.17222E+01
          1.11732E+01 1.06731E+01 1.02195E+01 9.81188E+00 9.44963E+00
          9.13250E+00 8.85996E+00 8.63116E+00 8.44443E+00 8.29608E+00
          8.18232E+00 8.09929E+00 8.03434E+00 7.96499E+00 7.84673E+00
          7.57684E+00 7.30394E+00 6.80458E+00 6.01903E+00 4.04370E+00
          2.90516E+00 1.36784E+00 1.10375E+00 8.64150E-01 8.35255E-01
          8.20091E-01 8.19153E-01                                     1.564E+01
 3.00E+08 1.34724E+01 1.28483E+01 1.23319E+01 1.19915E+01 1.17381E+01
          1.11960E+01 1.07021E+01 1.02547E+01 9.85324E+00 9.49758E+00
          9.18767E+00 8.92328E+00 8.70394E+00 8.52858E+00 8.39412E+00
          8.29789E+00 8.23796E+00 8.20486E+00 8.18144E+00 8.13266E+00
          7.97268E+00 7.77849E+00 7.38035E+00 6.70061E+00 4.78967E+00
          3.53082E+00 1.60825E+00 1.24708E+00 8.91250E-01 8.43086E-01
          8.21327E-01 8.17535E-01                                     1.590E+01
 4.00E+08 1.33789E+01 1.28111E+01 1.23327E+01 1.20010E+01 1.17430E+01
          1.12044E+01 1.07137E+01 1.02698E+01 9.87194E+00 9.52007E+00
          9.21445E+00 8.95490E+00 8.74115E+00 8.57227E+00 8.44540E+00
          8.35836E+00 8.31039E+00 8.29398E+00 8.29557E+00 8.28723E+00
          8.19679E+00 8.05625E+00 7.73272E+00 7.13996E+00 5.33094E+00
          4.02463E+00 1.82776E+00 1.38166E+00 9.20130E-01 8.53851E-01
          8.23502E-01 8.16696E-01                                     1.604E+01
 5.00E+08 1.33127E+01 1.27856E+01 1.23347E+01 1.20087E+01 1.17466E+01
          1.12089E+01 1.07191E+01 1.02766E+01 9.88082E+00 9.53180E+00
          9.22978E+00 8.97415E+00 8.76383E+00 8.59794E+00 8.47509E+00
          8.39439E+00 8.35538E+00 8.35042E+00 8.36791E+00 8.38859E+00
          8.34527E+00 8.23606E+00 7.96604E+00 7.45236E+00 5.75771E+00
          4.42101E+00 2.02775E+00 1.50935E+00 9.49300E-01 8.65387E-01
          8.28308E-01 8.16162E-01                                     1.613E+01
 6.00E+08 1.32634E+01 1.27664E+01 1.23361E+01 1.20150E+01 1.17503E+01
          1.12128E+01 1.07229E+01 1.02815E+01 9.88762E+00 9.54068E+00
          9.24036E+00 8.98645E+00 8.77870E+00 8.61656E+00 8.49781E+00
          8.42107E+00 8.38661E+00 8.38835E+00 8.41631E+00 8.45204E+00
          8.44380E+00 8.37206E+00 8.15054E+00 7.67163E+00 6.05107E+00
          4.79141E+00 2.22766E+00 1.62238E+00 9.77980E-01 8.83926E-01
          8.24844E-01 8.15735E-01                                     1.619E+01
 8.00E+08 1.32037E+01 1.27431E+01 1.23373E+01 1.20218E+01 1.17539E+01
          1.12176E+01 1.07289E+01 1.02891E+01 9.89740E+00 9.55292E+00
          9.25516E+00 9.00394E+00 8.79914E+00 8.64032E+00 8.52564E+00
          8.45410E+00 8.42662E+00 8.43802E+00 8.48029E+00 8.53919E+00
          8.57320E+00 8.53994E+00 8.38746E+00 8.00339E+00 6.54199E+00
          5.32791E+00 2.58731E+00 1.84614E+00 1.03677E+00 9.11755E-01
          8.29269E-01 8.15430E-01                                     1.628E+01
 1.00E+09 1.31674E+01 1.27288E+01 1.23379E+01 1.20256E+01 1.17557E+01
          1.12209E+01 1.07336E+01 1.02950E+01 9.90427E+00 9.56084E+00
          9.26433E+00 9.01462E+00 8.81161E+00 8.65488E+00 8.54279E+00
          8.47453E+00 8.45142E+00 8.46876E+00 8.51981E+00 8.59333E+00
          8.65388E+00 8.64501E+00 8.53961E+00 8.22597E+00 6.90025E+00
          5.74056E+00 2.90361E+00 2.05033E+00 1.09439E+00 9.40624E-01
          8.33893E-01 8.15552E-01                                     1.634E+01
 1.50E+09 1.31134E+01 1.27074E+01 1.23385E+01 1.20308E+01 1.17578E+01
          1.12255E+01 1.07408E+01 1.03040E+01 9.91441E+00 9.57199E+00
          9.27683E+00 9.02896E+00 8.82834E+00 8.67458E+00 8.56617E+00
          8.50251E+00 8.48527E+00 8.51066E+00 8.57368E+00 8.66759E+00
          8.76548E+00 8.79120E+00 8.75536E+00 8.55592E+00 7.49155E+00
          6.46352E+00 3.55610E+00 2.50343E+00 1.23294E+00 1.01461E+00
          8.47046E-01 8.15063E-01                                     1.643E+01
 2.00E+09 1.30823E+01 1.26942E+01 1.23372E+01 1.20320E+01 1.17575E+01
          1.12274E+01 1.07452E+01 1.03099E+01 9.92110E+00 9.57887E+00
          9.28366E+00 9.03580E+00 8.83557E+00 8.68296E+00 8.57659E+00
          8.51606E+00 8.50305E+00 8.53374E+00 8.60302E+00 8.70452E+00
          8.82187E+00 8.87077E+00 8.86997E+00 8.73383E+00 7.87106E+00
          6.92655E+00 4.06127E+00 2.90363E+00 1.36537E+00 1.08811E+00
          8.59253E-01 8.14453E-01                                     1.648E+01
 3.00E+09 1.30485E+01 1.26807E+01 1.23374E+01 1.20350E+01 1.17584E+01
          1.12289E+01 1.07475E+01 1.03131E+01 9.92532E+00 9.58405E+00
          9.28974E+00 9.04279E+00 8.84363E+00 8.69253E+00 8.58844E+00
          8.53115E+00 8.52178E+00 8.55525E+00 8.62719E+00 8.73981E+00
          8.88907E+00 8.96258E+00 8.98736E+00 8.88554E+00 8.29672E+00
          7.65394E+00 4.78934E+00 3.47356E+00 1.60934E+00 1.24933E+00
          8.87939E-01 8.13965E-01                                     1.653E+01
 4.00E+09 1.30514E+01 1.26880E+01 1.23461E+01 1.20406E+01 1.17592E+01
          1.12250E+01 1.07416E+01 1.03074E+01 9.92146E+00 9.58314E+00
          9.29205E+00 9.04807E+00 8.85101E+00 8.70008E+00 8.59259E+00
          8.52845E+00 8.51407E+00 8.55626E+00 8.65631E+00 8.78941E+00
          8.92215E+00 8.98507E+00 9.03859E+00 9.02466E+00 8.55591E+00
          7.90804E+00 5.36845E+00 4.02777E+00 1.82800E+00 1.36862E+00
          9.16382E-01 8.14453E-01                                     1.656E+01
 5.00E+09 1.30393E+01 1.26828E+01 1.23455E+01 1.20410E+01 1.17590E+01
          1.12251E+01 1.07419E+01 1.03080E+01 9.92243E+00 9.58440E+00
          9.29365E+00 9.05004E+00 8.85343E+00 8.70298E+00 8.59610E+00
          8.53274E+00 8.51937E+00 8.56297E+00 8.66511E+00 8.80151E+00
          8.94073E+00 9.01005E+00 9.07621E+00 9.08715E+00 8.71629E+00
          8.15809E+00 5.78412E+00 4.42962E+00 2.05044E+00 1.49826E+00
          9.46289E-01 8.14209E-01                                     1.658E+01
 6.00E+09 1.30073E+01 1.26649E+01 1.23389E+01 1.20405E+01 1.17614E+01
          1.12307E+01 1.07475E+01 1.03128E+01 9.92594E+00 9.58670E+00
          9.29493E+00 9.05065E+00 8.85387E+00 8.70442E+00 8.60132E+00
          8.54468E+00 8.53689E+00 8.57548E+00 8.65813E+00 8.78448E+00
          8.94608E+00 9.03267E+00 9.11164E+00 9.13170E+00 8.82157E+00
          8.34291E+00 6.11679E+00 4.76459E+00 2.25845E+00 1.62177E+00
          9.76807E-01 8.14453E-01                                     1.659E+01
 8.00E+09 1.29975E+01 1.26607E+01 1.23384E+01 1.20407E+01 1.17611E+01
          1.12312E+01 1.07488E+01 1.03145E+01 9.92770E+00 9.58835E+00
          9.29659E+00 9.05246E+00 8.85598E+00 8.70694E+00 8.60437E+00
          8.54838E+00 8.54137E+00 8.58108E+00 8.66538E+00 8.79447E+00
          8.96187E+00 9.05420E+00 9.14358E+00 9.18444E+00 8.96959E+00
          8.58584E+00 6.61164E+00 5.30595E+00 2.62728E+00 1.88214E+00
          1.03467E+00 8.14270E-01                                     1.661E+01
 1.00E+10 1.29927E+01 1.26580E+01 1.23370E+01 1.20396E+01 1.17601E+01
          1.12322E+01 1.07520E+01 1.03186E+01 9.93176E+00 9.59159E+00
          9.29862E+00 9.05327E+00 8.85597E+00 8.70689E+00 8.60493E+00
          8.55012E+00 8.54473E+00 8.58606E+00 8.67125E+00 8.79916E+00
          8.96901E+00 9.06846E+00 9.16387E+00 9.21572E+00 9.06915E+00
          8.73554E+00 6.96021E+00 5.73701E+00 2.95206E+00 2.10327E+00
          1.09204E+00 8.14087E-01                                     1.662E+01


==> anc/colstop/sbethe/sdbase/pdebr32.p08 <==
 32
 1.00E+03 1.81033E+00 1.83692E+00 1.86340E+00 1.88968E+00 1.91581E+00
          1.96774E+00 2.01890E+00 2.06895E+00 2.11754E+00 2.16430E+00
          2.20892E+00 2.25124E+00 2.29121E+00 2.32924E+00 2.36662E+00
          2.40445E+00 2.44265E+00 2.48106E+00 2.51967E+00 2.55926E+00
          2.60031E+00 2.62084E+00 2.64086E+00 2.65737E+00 2.68241E+00
          2.69152E+00 2.69640E+00 2.69673E+00 2.69746E+00 2.69753E+00
          2.69775E+00 2.69765E+00                                     1.963E+00
 1.50E+03 2.32745E+00 2.35529E+00 2.38286E+00 2.40995E+00 2.43668E+00
          2.48939E+00 2.54067E+00 2.59018E+00 2.63758E+00 2.68251E+00
          2.72469E+00 2.76406E+00 2.80079E+00 2.83553E+00 2.86997E+00
          2.90569E+00 2.94296E+00 2.98208E+00 3.02363E+00 3.06902E+00
          3.11882E+00 3.14354E+00 3.16415E+00 3.17664E+00 3.19454E+00
          3.20122E+00 3.20432E+00 3.20443E+00 3.20491E+00 3.20496E+00
          3.20514E+00 3.20506E+00                                     2.408E+00
 2.00E+03 2.74509E+00 2.77851E+00 2.81099E+00 2.84183E+00 2.87122E+00
          2.92651E+00 2.97667E+00 3.02173E+00 3.06213E+00 3.09897E+00
          3.13383E+00 3.16714E+00 3.19921E+00 3.23046E+00 3.26213E+00
          3.29539E+00 3.33060E+00 3.36828E+00 3.40886E+00 3.45225E+00
          3.49757E+00 3.51998E+00 3.54059E+00 3.55477E+00 3.56872E+00
          3.57250E+00 3.57528E+00 3.57556E+00 3.57582E+00 3.57588E+00
          3.57586E+00 3.57591E+00                                     2.759E+00
 3.00E+03 3.40866E+00 3.44975E+00 3.48901E+00 3.52501E+00 3.55806E+00
          3.61689E+00 3.66531E+00 3.70375E+00 3.73347E+00 3.75708E+00
          3.77803E+00 3.79736E+00 3.81567E+00 3.83378E+00 3.85334E+00
          3.87583E+00 3.90125E+00 3.92891E+00 3.95842E+00 3.99152E+00
          4.02966E+00 4.04942E+00 4.06634E+00 4.07649E+00 4.08701E+00
          4.08958E+00 4.09136E+00 4.09155E+00 4.09174E+00 4.09175E+00
          4.09180E+00 4.09180E+00                                     3.293E+00
 4.00E+03 3.92347E+00 3.97578E+00 4.02404E+00 4.06518E+00 4.09997E+00
          4.15531E+00 4.19424E+00 4.22203E+00 4.24091E+00 4.25362E+00
          4.26367E+00 4.27200E+00 4.27897E+00 4.28510E+00 4.29158E+00
          4.29970E+00 4.31017E+00 4.32404E+00 4.34240E+00 4.36567E+00
          4.39236E+00 4.40543E+00 4.41758E+00 4.42600E+00 4.43326E+00
          4.43497E+00 4.43629E+00 4.43646E+00 4.43659E+00 4.43659E+00
          4.43660E+00 4.43662E+00                                     3.691E+00
 5.00E+03 4.33866E+00 4.40527E+00 4.46464E+00 4.51130E+00 4.54679E+00
          4.59419E+00 4.61901E+00 4.63478E+00 4.64440E+00 4.64907E+00
          4.65035E+00 4.64828E+00 4.64263E+00 4.63431E+00 4.62657E+00
          4.62245E+00 4.62218E+00 4.62506E+00 4.63074E+00 4.64067E+00
          4.65518E+00 4.66306E+00 4.67064E+00 4.67601E+00 4.68058E+00
          4.68169E+00 4.68256E+00 4.68267E+00 4.68276E+00 4.68276E+00
          4.68277E+00 4.68278E+00                                     4.003E+00
 6.00E+03 4.69005E+00 4.76758E+00 4.83523E+00 4.88552E+00 4.92066E+00
          4.95975E+00 4.97122E+00 4.97537E+00 4.97562E+00 4.97199E+00
          4.96453E+00 4.95260E+00 4.93550E+00 4.91442E+00 4.89411E+00
          4.87878E+00 4.86830E+00 4.86066E+00 4.85442E+00 4.85180E+00
          4.85457E+00 4.85732E+00 4.86034E+00 4.86267E+00 4.86451E+00
          4.86501E+00 4.86543E+00 4.86547E+00 4.86551E+00 4.86550E+00
          4.86551E+00 4.86552E+00                                     4.256E+00
 8.00E+03 5.29209E+00 5.34877E+00 5.40024E+00 5.44250E+00 5.47643E+00
          5.52416E+00 5.54408E+00 5.53871E+00 5.51307E+00 5.47554E+00
          5.43638E+00 5.39827E+00 5.36160E+00 5.32689E+00 5.29403E+00
          5.26314E+00 5.23392E+00 5.20524E+00 5.17670E+00 5.15133E+00
          5.13331E+00 5.12745E+00 5.12192E+00 5.11745E+00 5.11376E+00
          5.11298E+00 5.11232E+00 5.11223E+00 5.11215E+00 5.11215E+00
          5.11216E+00 5.11217E+00                                     4.643E+00
 1.00E+04 5.72092E+00 5.81256E+00 5.88898E+00 5.93874E+00 5.96550E+00
          5.97316E+00 5.94259E+00 5.90606E+00 5.86847E+00 5.82901E+00
          5.78658E+00 5.73985E+00 5.68744E+00 5.63046E+00 5.57462E+00
          5.52470E+00 5.47984E+00 5.43647E+00 5.39202E+00 5.35023E+00
          5.31506E+00 5.29984E+00 5.28609E+00 5.27641E+00 5.26680E+00
          5.26459E+00 5.26290E+00 5.26266E+00 5.26249E+00 5.26246E+00
          5.26244E+00 5.26247E+00                                     4.926E+00
 1.50E+04 6.56619E+00 6.64504E+00 6.70745E+00 6.74111E+00 6.75030E+00
          6.72075E+00 6.64972E+00 6.56939E+00 6.48620E+00 6.40204E+00
          6.31895E+00 6.23624E+00 6.15296E+00 6.06893E+00 5.98706E+00
          5.90941E+00 5.83517E+00 5.76149E+00 5.68664E+00 5.61442E+00
          5.54776E+00 5.51576E+00 5.48520E+00 5.46272E+00 5.44133E+00
          5.43614E+00 5.43205E+00 5.43152E+00 5.43112E+00 5.43105E+00
          5.43103E+00 5.43104E+00                                     5.379E+00
 2.00E+04 7.16506E+00 7.22173E+00 7.26241E+00 7.27519E+00 7.26455E+00
          7.19817E+00 7.09050E+00 6.97001E+00 6.84463E+00 6.71950E+00
          6.60030E+00 6.48754E+00 6.38051E+00 6.27770E+00 6.17906E+00
          6.08361E+00 5.99067E+00 5.89826E+00 5.80532E+00 5.71483E+00
          5.62743E+00 5.58309E+00 5.53953E+00 5.50692E+00 5.47727E+00
          5.46988E+00 5.46397E+00 5.46325E+00 5.46269E+00 5.46258E+00
          5.46255E+00 5.46254E+00                                     5.640E+00
 3.00E+04 7.99705E+00 7.98892E+00 7.97128E+00 7.93713E+00 7.88958E+00
          7.76818E+00 7.61202E+00 7.42865E+00 7.22898E+00 7.02816E+00
          6.84206E+00 6.67497E+00 6.52637E+00 6.39375E+00 6.27412E+00
          6.16266E+00 6.05607E+00 5.94698E+00 5.83009E+00 5.71172E+00
          5.59925E+00 5.54410E+00 5.48460E+00 5.43515E+00 5.39602E+00
          5.38645E+00 5.37794E+00 5.37694E+00 5.37620E+00 5.37604E+00
          5.37606E+00 5.37595E+00                                     5.907E+00
 4.00E+04 8.54698E+00 8.50253E+00 8.44826E+00 8.37706E+00 8.29277E+00
          8.10120E+00 7.87954E+00 7.63620E+00 7.38282E+00 7.13487E+00
          6.90819E+00 6.70666E+00 6.52948E+00 6.37297E+00 6.23310E+00
          6.10445E+00 5.98311E+00 5.86107E+00 5.73215E+00 5.60137E+00
          5.47459E+00 5.41151E+00 5.34397E+00 5.28821E+00 5.24275E+00
          5.23158E+00 5.22179E+00 5.22064E+00 5.21977E+00 5.21959E+00
          5.21959E+00 5.21948E+00                                     6.026E+00
 5.00E+04 8.95658E+00 8.87701E+00 8.78785E+00 8.68231E+00 8.56478E+00
          8.31156E+00 8.03451E+00 7.74245E+00 7.44678E+00 7.16233E+00
          6.90449E+00 6.67633E+00 6.47654E+00 6.30044E+00 6.14286E+00
          5.99827E+00 5.86264E+00 5.72871E+00 5.59061E+00 5.45159E+00
          5.31580E+00 5.24851E+00 5.17826E+00 5.12115E+00 5.07121E+00
          5.05888E+00 5.04848E+00 5.04724E+00 5.04626E+00 5.04609E+00
          5.04607E+00 5.04599E+00                                     6.082E+00
 6.00E+04 9.27913E+00 9.16609E+00 9.04410E+00 8.90693E+00 8.75938E+00
          8.45172E+00 8.12738E+00 7.79499E+00 7.46540E+00 7.15201E+00
          6.86941E+00 6.62002E+00 6.40163E+00 6.20877E+00 6.03516E+00
          5.87539E+00 5.72567E+00 5.58025E+00 5.43427E+00 5.28905E+00
          5.14715E+00 5.07770E+00 5.00757E+00 4.95175E+00 4.89841E+00
          4.88523E+00 4.87457E+00 4.87329E+00 4.87221E+00 4.87209E+00
          4.87200E+00 4.87196E+00                                     6.105E+00
 8.00E+04 9.70292E+00 9.59448E+00 9.46161E+00 9.28705E+00 9.08232E+00
          8.63724E+00 8.18257E+00 7.76720E+00 7.39561E+00 7.06349E+00
          6.76708E+00 6.50098E+00 6.25478E+00 6.02224E+00 5.80738E+00
          5.61435E+00 5.43980E+00 5.27792E+00 5.12227E+00 4.96668E+00
          4.81270E+00 4.74195E+00 4.67382E+00 4.62037E+00 4.56240E+00
          4.54857E+00 4.53765E+00 4.53615E+00 4.53507E+00 4.53495E+00
          4.53484E+00 4.53484E+00                                     6.108E+00
 1.00E+05 1.00302E+01 9.88802E+00 9.71835E+00 9.50197E+00 9.25268E+00
          8.72101E+00 8.19313E+00 7.72621E+00 7.32004E+00 6.96326E+00
          6.64449E+00 6.35588E+00 6.08489E+00 5.82558E+00 5.58528E+00
          5.37064E+00 5.17843E+00 5.00125E+00 4.83199E+00 4.66499E+00
          4.50357E+00 4.43138E+00 4.36278E+00 4.30909E+00 4.24903E+00
          4.23488E+00 4.22375E+00 4.22220E+00 4.22108E+00 4.22097E+00
          4.22083E+00 4.22088E+00                                     6.082E+00
 1.50E+05 1.07339E+01 1.03716E+01 1.00141E+01 9.66619E+00 9.33161E+00
          8.70938E+00 8.14155E+00 7.62311E+00 7.14991E+00 6.71983E+00
          6.33108E+00 5.98056E+00 5.66379E+00 5.37525E+00 5.10899E+00
          4.86189E+00 4.63500E+00 4.42630E+00 4.23357E+00 4.04796E+00
          3.86367E+00 3.77594E+00 3.69747E+00 3.64320E+00 3.58310E+00
          3.56670E+00 3.55556E+00 3.55447E+00 3.55320E+00 3.55302E+00
          3.55284E+00 3.55288E+00                                     5.988E+00
 2.00E+05 1.10400E+01 1.06100E+01 1.01890E+01 9.78473E+00 9.39985E+00
          8.68938E+00 8.04821E+00 7.46987E+00 6.94859E+00 6.48030E+00
          6.06260E+00 5.68935E+00 5.35311E+00 5.04562E+00 4.75689E+00
          4.48138E+00 4.22264E+00 3.98423E+00 3.76766E+00 3.56753E+00
          3.37987E+00 3.29078E+00 3.20222E+00 3.13384E+00 3.07461E+00
          3.06024E+00 3.04837E+00 3.04699E+00 3.04586E+00 3.04568E+00
          3.04560E+00 3.04552E+00                                     5.913E+00
 3.00E+05 1.14907E+01 1.09353E+01 1.04009E+01 9.90385E+00 9.44250E+00
          8.60757E+00 7.87440E+00 7.22922E+00 6.66092E+00 6.15613E+00
          5.70406E+00 5.29726E+00 4.92810E+00 4.58894E+00 4.27092E+00
          3.96880E+00 3.68444E+00 3.42130E+00 3.17876E+00 2.95307E+00
          2.74321E+00 2.64519E+00 2.55103E+00 2.48095E+00 2.41940E+00
          2.40466E+00 2.39274E+00 2.39136E+00 2.39022E+00 2.39005E+00
          2.38995E+00 2.38985E+00                                     5.854E+00
 4.00E+05 1.17852E+01 1.11475E+01 1.05402E+01 9.98627E+00 9.47932E+00
          8.56831E+00 7.77960E+00 7.09308E+00 6.49479E+00 5.96670E+00
          5.49263E+00 5.06409E+00 4.67420E+00 4.31590E+00 3.98128E+00
          3.66528E+00 3.36806E+00 3.09086E+00 2.83346E+00 2.59188E+00
          2.36680E+00 2.26262E+00 2.16596E+00 2.09623E+00 2.03122E+00
          2.01584E+00 2.00393E+00 2.00254E+00 2.00133E+00 2.00120E+00
          2.00104E+00 2.00102E+00                                     5.882E+00
 5.00E+05 1.20053E+01 1.13108E+01 1.06541E+01 1.00634E+01 9.52750E+00
          8.56569E+00 7.73974E+00 7.02527E+00 6.40530E+00 5.85950E+00
          5.36905E+00 4.92464E+00 4.51980E+00 4.14791E+00 3.80164E+00
          3.47603E+00 3.17034E+00 2.88439E+00 2.61808E+00 2.36733E+00
          2.13178E+00 2.02196E+00 1.92021E+00 1.84700E+00 1.77928E+00
          1.76350E+00 1.75134E+00 1.74990E+00 1.74864E+00 1.74851E+00
          1.74835E+00 1.74841E+00                                     5.958E+00
 6.00E+05 1.21829E+01 1.14468E+01 1.07547E+01 1.01388E+01 9.58365E+00
          8.58602E+00 7.73348E+00 6.99960E+00 6.36382E+00 5.80435E+00
          5.30124E+00 4.84484E+00 4.42876E+00 4.04664E+00 3.69142E+00
          3.35819E+00 3.04577E+00 2.75333E+00 2.48039E+00 2.22325E+00
          1.97935E+00 1.86434E+00 1.75688E+00 1.67901E+00 1.60855E+00
          1.59227E+00 1.57962E+00 1.57812E+00 1.57682E+00 1.57667E+00
          1.57652E+00 1.57660E+00                                     6.063E+00
 8.00E+05 1.24634E+01 1.16706E+01 1.09314E+01 1.02843E+01 9.70631E+00
          8.66437E+00 7.77854E+00 7.02116E+00 6.36579E+00 5.78843E+00
          5.26841E+00 4.79602E+00 4.36484E+00 3.96844E+00 3.59984E+00
          3.25410E+00 2.92994E+00 2.62638E+00 2.34197E+00 2.07291E+00
          1.81383E+00 1.68937E+00 1.57146E+00 1.48475E+00 1.40735E+00
          1.38935E+00 1.37521E+00 1.37354E+00 1.37210E+00 1.37193E+00
          1.37178E+00 1.37178E+00                                     6.317E+00
 1.00E+06 1.26816E+01 1.18530E+01 1.10851E+01 1.04206E+01 9.83122E+00
          8.76628E+00 7.86384E+00 7.09424E+00 6.42846E+00 5.84112E+00
          5.31133E+00 4.82942E+00 4.38887E+00 3.98295E+00 3.60429E+00
          3.24788E+00 2.91275E+00 2.59842E+00 2.30298E+00 2.02081E+00
          1.74646E+00 1.61285E+00 1.48512E+00 1.38988E+00 1.30365E+00
          1.28326E+00 1.26716E+00 1.26526E+00 1.26365E+00 1.26345E+00
          1.26329E+00 1.26316E+00                                     6.595E+00
 1.50E+06 1.30558E+01 1.21860E+01 1.13874E+01 1.07092E+01 1.01141E+01
          9.03340E+00 8.12279E+00 7.34173E+00 6.66354E+00 6.06327E+00
          5.52085E+00 5.02643E+00 4.57290E+00 4.15264E+00 3.75699E+00
          3.38044E+00 3.02284E+00 2.68490E+00 2.36399E+00 2.04994E+00
          1.73622E+00 1.57914E+00 1.42383E+00 1.30304E+00 1.19079E+00
          1.16352E+00 1.14162E+00 1.13904E+00 1.13693E+00 1.13664E+00
          1.13642E+00 1.13631E+00                                     7.257E+00
 2.00E+06 1.32858E+01 1.24068E+01 1.16046E+01 1.09321E+01 1.03461E+01
          9.27634E+00 8.37388E+00 7.59263E+00 6.90998E+00 6.30348E+00
          5.75504E+00 5.25474E+00 4.79487E+00 4.36699E+00 3.96134E+00
          3.57170E+00 3.19821E+00 2.84198E+00 2.49972E+00 2.15809E+00
          1.80612E+00 1.62523E+00 1.43882E+00 1.28774E+00 1.14683E+00
          1.11275E+00 1.08538E+00 1.08204E+00 1.07919E+00 1.07883E+00
          1.07859E+00 1.07884E+00                                     7.829E+00
 3.00E+06 1.35529E+01 1.26749E+01 1.18819E+01 1.12322E+01 1.06750E+01
          9.65234E+00 8.77987E+00 8.01547E+00 7.33964E+00 6.73273E+00
          6.17858E+00 5.66896E+00 5.19781E+00 4.75846E+00 4.34310E+00
          3.94528E+00 3.56091E+00 3.18420E+00 2.80699E+00 2.41603E+00
          1.99599E+00 1.77002E+00 1.52800E+00 1.31941E+00 1.10974E+00
          1.06230E+00 1.02974E+00 1.02559E+00 1.01980E+00 1.01887E+00
          1.01968E+00 1.02032E+00                                     8.730E+00
 4.00E+06 1.36078E+01 1.27793E+01 1.20363E+01 1.14363E+01 1.09242E+01
          9.96271E+00 9.11487E+00 8.35385E+00 7.66962E+00 7.05219E+00
          6.49346E+00 5.98533E+00 5.51941E+00 5.08620E+00 4.67397E+00
          4.27359E+00 3.88093E+00 3.49017E+00 3.09122E+00 2.66471E+00
          2.18766E+00 1.92257E+00 1.63377E+00 1.37942E+00 1.10213E+00
          1.03249E+00 9.98360E-01 9.95400E-01 9.86360E-01 9.84421E-01
          9.87175E-01 9.87030E-01                                     9.405E+00
 5.00E+06 1.36893E+01 1.28653E+01 1.21336E+01 1.15555E+01 1.10692E+01
          1.01479E+01 9.32826E+00 8.58824E+00 7.91922E+00 7.31230E+00
          6.76032E+00 6.25600E+00 5.79172E+00 5.35863E+00 4.94570E+00
          4.54388E+00 4.14825E+00 3.75157E+00 3.34092E+00 2.89103E+00
          2.37047E+00 2.07223E+00 1.73862E+00 1.44045E+00 1.10511E+00
          1.01786E+00 9.77790E-01 9.74810E-01 9.63730E-01 9.61269E-01
          9.65195E-01 9.64142E-01                                     9.925E+00
 6.00E+06 1.37384E+01 1.29179E+01 1.21960E+01 1.16377E+01 1.11741E+01
          1.02855E+01 9.49061E+00 8.76967E+00 8.11530E+00 7.51941E+00
          6.97552E+00 6.47696E+00 6.01668E+00 5.58637E+00 5.17546E+00
          4.77495E+00 4.37936E+00 3.98023E+00 3.56229E+00 3.09520E+00
          2.53982E+00 2.21378E+00 1.84161E+00 1.50333E+00 1.11474E+00
          1.01086E+00 9.63080E-01 9.59710E-01 9.47180E-01 9.44359E-01
          9.49036E-01 9.47021E-01                                     1.034E+01
 8.00E+06 1.37713E+01 1.29602E+01 1.22578E+01 1.17351E+01 1.13109E+01
          1.04765E+01 9.72463E+00 9.03762E+00 8.41000E+00 7.83492E+00
          7.30715E+00 6.82109E+00 6.37073E+00 5.94885E+00 5.54605E+00
          5.15368E+00 4.76503E+00 4.36928E+00 3.94609E+00 3.45406E+00
          2.83907E+00 2.46458E+00 2.02684E+00 1.62272E+00 1.15718E+00
          1.02369E+00 9.33970E-01 9.29730E-01 9.30140E-01 9.28154E-01
          9.19495E-01 9.22852E-01                                     1.098E+01
 1.00E+07 1.37833E+01 1.29784E+01 1.22896E+01 1.17919E+01 1.13956E+01
          1.05999E+01 9.88029E+00 9.22019E+00 8.61517E+00 8.05919E+00
          7.54768E+00 7.07562E+00 6.63761E+00 6.22697E+00 5.83479E+00
          5.45255E+00 5.07297E+00 4.68383E+00 4.26173E+00 3.75802E+00
          3.10614E+00 2.69710E+00 2.20703E+00 1.74284E+00 1.19730E+00
          1.03666E+00 9.22760E-01 9.15700E-01 9.15170E-01 9.12979E-01
          9.03290E-01 9.06860E-01                                     1.146E+01
 1.50E+07 1.38344E+01 1.30292E+01 1.23506E+01 1.18797E+01 1.15159E+01
          1.07691E+01 1.00936E+01 9.47517E+00 8.90986E+00 8.39218E+00
          7.91779E+00 7.48180E+00 7.07858E+00 6.70087E+00 6.33848E+00
          5.98192E+00 5.62426E+00 5.25382E+00 4.84759E+00 4.35602E+00
          3.68890E+00 3.23357E+00 2.63484E+00 2.02650E+00 1.28906E+00
          1.07443E+00 9.23020E-01 9.05080E-01 8.87100E-01 8.85300E-01
          8.85391E-01 8.82904E-01                                     1.226E+01
 2.00E+07 1.37942E+01 1.30004E+01 1.23380E+01 1.18908E+01 1.15532E+01
          1.08490E+01 1.02102E+01 9.62519E+00 9.09045E+00 8.60124E+00
          8.15376E+00 7.74363E+00 7.36574E+00 7.01322E+00 6.67616E+00
          6.34508E+00 6.01274E+00 5.66639E+00 5.28020E+00 4.79712E+00
          4.11366E+00 3.63376E+00 2.98891E+00 2.30594E+00 1.40934E+00
          1.13402E+00 9.21160E-01 8.95480E-01 8.75410E-01 8.73392E-01
          8.72772E-01 8.70178E-01                                     1.278E+01
 3.00E+07 1.36931E+01 1.29179E+01 1.22798E+01 1.18659E+01 1.15640E+01
          1.09184E+01 1.03307E+01 9.79201E+00 9.29962E+00 8.84991E+00
          8.43991E+00 8.06620E+00 7.72464E+00 7.40949E+00 7.11196E+00
          6.82331E+00 6.53612E+00 6.23634E+00 5.89373E+00 5.43836E+00
          4.74633E+00 4.23966E+00 3.54069E+00 2.76540E+00 1.65085E+00
          1.27974E+00 9.36190E-01 8.89860E-01 8.61210E-01 8.58932E-01
          8.53210E-01 8.56445E-01                                     1.345E+01
 4.00E+07 1.36640E+01 1.28926E+01 1.22617E+01 1.18605E+01 1.15732E+01
          1.09523E+01 1.03880E+01 9.87282E+00 9.40432E+00 8.97914E+00
          8.59452E+00 8.24731E+00 7.93347E+00 7.64726E+00 7.37961E+00
          7.12172E+00 6.86690E+00 6.60205E+00 6.29799E+00 5.88477E+00
          5.22981E+00 4.72838E+00 4.00571E+00 3.16129E+00 1.86009E+00
          1.40536E+00 9.63370E-01 8.98030E-01 8.52040E-01 8.49068E-01
          8.47366E-01 8.49152E-01                                     1.387E+01
 5.00E+07 1.36501E+01 1.28837E+01 1.22589E+01 1.18657E+01 1.15869E+01
          1.09801E+01 1.04292E+01 9.92734E+00 9.47239E+00 9.06134E+00
          8.69174E+00 8.36074E+00 8.06480E+00 7.79865E+00 7.55382E+00
          7.32203E+00 7.09694E+00 6.86545E+00 6.59692E+00 6.21568E+00
          5.58742E+00 5.10435E+00 4.40854E+00 3.55176E+00 2.06927E+00
          1.51544E+00 9.75830E-01 9.01050E-01 8.54710E-01 8.51230E-01
          8.47084E-01 8.44727E-01                                     1.417E+01
 6.00E+07 1.36058E+01 1.28516E+01 1.22388E+01 1.18570E+01 1.15888E+01
          1.10003E+01 1.04645E+01 9.97481E+00 9.52956E+00 9.12681E+00
          8.76529E+00 8.44359E+00 8.16010E+00 7.91127E+00 7.68970E+00
          7.48598E+00 7.28812E+00 7.07639E+00 6.81952E+00 6.45857E+00
          5.87605E+00 5.42068E+00 4.73613E+00 3.85019E+00 2.26092E+00
          1.63431E+00 1.00139E+00 9.12940E-01 8.53340E-01 8.49117E-01
          8.42216E-01 8.41644E-01                                     1.440E+01
 8.00E+07 1.35907E+01 1.28464E+01 1.22419E+01 1.18660E+01 1.16024E+01
          1.10235E+01 1.04987E+01 1.00227E+01 9.59348E+00 9.20893E+00
          8.86711E+00 8.56594E+00 8.30268E+00 8.07312E+00 7.86999E+00
          7.68649E+00 7.51804E+00 7.35367E+00 7.16430E+00 6.87198E+00
          6.33678E+00 5.89926E+00 5.23872E+00 4.35601E+00 2.60700E+00
          1.86197E+00 1.05494E+00 9.35400E-01 8.53240E-01 8.46789E-01
          8.39710E-01 8.37882E-01                                     1.474E+01
 1.00E+08 1.35583E+01 1.28291E+01 1.22376E+01 1.18709E+01 1.16144E+01
          1.10488E+01 1.05348E+01 1.00683E+01 9.64743E+00 9.27053E+00
          8.93621E+00 8.64314E+00 8.38974E+00 8.17349E+00 7.98968E+00
          7.83246E+00 7.69402E+00 7.55537E+00 7.38576E+00 7.13052E+00
          6.66601E+00 6.26662E+00 5.63256E+00 4.75669E+00 2.92174E+00
          2.05989E+00 1.10937E+00 9.67200E-01 8.55260E-01 8.44707E-01
          8.35373E-01 8.35571E-01                                     1.497E+01
 1.50E+08 1.35339E+01 1.28284E+01 1.22556E+01 1.18994E+01 1.16490E+01
          1.10960E+01 1.05922E+01 1.01350E+01 9.72326E+00 9.35654E+00
          9.03434E+00 8.75582E+00 8.51970E+00 8.32374E+00 8.16349E+00
          8.03418E+00 7.93094E+00 7.83970E+00 7.73509E+00 7.56586E+00
          7.21730E+00 6.88862E+00 6.31943E+00 5.47728E+00 3.55063E+00
          2.53193E+00 1.24247E+00 1.03350E+00 8.63380E-01 8.47383E-01
          8.34023E-01 8.32458E-01                                     1.535E+01
 2.00E+08 1.35213E+01 1.28362E+01 1.22767E+01 1.19224E+01 1.16691E+01
          1.11175E+01 1.06174E+01 1.01657E+01 9.76133E+00 9.40286E+00
          9.08916E+00 8.81932E+00 8.59205E+00 8.40506E+00 8.25372E+00
          8.13456E+00 8.04784E+00 7.98962E+00 7.94139E+00 7.83890E+00
          7.55774E+00 7.27367E+00 6.77414E+00 5.99176E+00 4.03269E+00
          2.92525E+00 1.37164E+00 1.10611E+00 8.75010E-01 8.50056E-01
          8.32458E-01 8.30750E-01                                     1.557E+01
 3.00E+08 1.33984E+01 1.27848E+01 1.22758E+01 1.19375E+01 1.16841E+01
          1.11439E+01 1.06518E+01 1.02062E+01 9.80642E+00 9.45231E+00
          9.14386E+00 8.88082E+00 8.66268E+00 8.48838E+00 8.35475E+00
          8.25906E+00 8.19947E+00 8.16659E+00 8.14351E+00 8.09569E+00
          7.93843E+00 7.74713E+00 7.35410E+00 6.68115E+00 4.78111E+00
          3.52705E+00 1.61326E+00 1.25449E+00 9.02210E-01 8.54691E-01
          8.32928E-01 8.29208E-01                                     1.582E+01
 4.00E+08 1.33059E+01 1.27470E+01 1.22751E+01 1.19456E+01 1.16878E+01
          1.11516E+01 1.06630E+01 1.02210E+01 9.82492E+00 9.47469E+00
          9.17050E+00 8.91225E+00 8.69955E+00 8.53161E+00 8.40545E+00
          8.31889E+00 8.27123E+00 8.25498E+00 8.25672E+00 8.24881E+00
          8.16004E+00 8.02169E+00 7.70277E+00 7.11690E+00 5.31987E+00
          4.01860E+00 1.83165E+00 1.38837E+00 9.30740E-01 8.65234E-01
          8.35114E-01 8.28392E-01                                     1.596E+01
 5.00E+08 1.32400E+01 1.27209E+01 1.22759E+01 1.19522E+01 1.16907E+01
          1.11554E+01 1.06679E+01 1.02275E+01 9.83363E+00 9.48634E+00
          9.18580E+00 8.93141E+00 8.72206E+00 8.55696E+00 8.43470E+00
          8.35445E+00 8.31573E+00 8.31096E+00 8.32860E+00 8.34947E+00
          8.30695E+00 8.19931E+00 7.93331E+00 7.42663E+00 5.74479E+00
          4.41243E+00 2.03081E+00 1.51571E+00 9.59539E-01 8.76282E-01
          8.39844E-01 8.28003E-01                                     1.605E+01
 6.00E+08 1.31918E+01 1.27015E+01 1.22761E+01 1.19571E+01 1.16933E+01
          1.11588E+01 1.06718E+01 1.02326E+01 9.84056E+00 9.49516E+00
          9.19626E+00 8.94360E+00 8.73683E+00 8.57537E+00 8.45712E+00
          8.38082E+00 8.34671E+00 8.34863E+00 8.37658E+00 8.41230E+00
          8.40463E+00 8.33407E+00 8.11577E+00 7.64284E+00 6.03617E+00
          4.78264E+00 2.22955E+00 1.62767E+00 9.87890E-01 8.94962E-01
          8.36533E-01 8.27576E-01                                     1.612E+01
 8.00E+08 1.31338E+01 1.26785E+01 1.22767E+01 1.19631E+01 1.16962E+01
          1.11633E+01 1.06778E+01 1.02404E+01 9.85037E+00 9.50728E+00
          9.21086E+00 8.96088E+00 8.75708E+00 8.59893E+00 8.48473E+00
          8.41358E+00 8.38637E+00 8.39787E+00 8.44004E+00 8.49877E+00
          8.53293E+00 8.50033E+00 8.35009E+00 7.97095E+00 6.52381E+00
          5.31671E+00 2.58756E+00 1.85046E+00 1.04601E+00 9.22279E-01
          8.40942E-01 8.27515E-01                                     1.621E+01
 1.00E+09 1.30987E+01 1.26649E+01 1.22776E+01 1.19671E+01 1.16983E+01
          1.11666E+01 1.06824E+01 1.02461E+01 9.85716E+00 9.51518E+00
          9.21999E+00 8.97148E+00 8.76948E+00 8.61345E+00 8.50185E+00
          8.43393E+00 8.41096E+00 8.42831E+00 8.47921E+00 8.55251E+00
          8.61302E+00 8.60453E+00 8.50063E+00 8.19098E+00 6.87933E+00
          5.72727E+00 2.90253E+00 2.05383E+00 1.10304E+00 9.50645E-01
          8.45703E-01 8.26904E-01                                     1.627E+01
 1.50E+09 1.30465E+01 1.26446E+01 1.22788E+01 1.19729E+01 1.17010E+01
          1.11716E+01 1.06895E+01 1.02548E+01 9.86708E+00 9.52619E+00
          9.23238E+00 8.98568E+00 8.78604E+00 8.63305E+00 8.52516E+00
          8.46178E+00 8.44457E+00 8.46982E+00 8.53259E+00 8.62621E+00
          8.72386E+00 8.74962E+00 8.71430E+00 8.51724E+00 7.46543E+00
          6.44601E+00 3.55257E+00 2.50510E+00 1.24037E+00 1.02363E+00
          8.58795E-01 8.26538E-01                                     1.635E+01
 2.00E+09 1.30168E+01 1.26329E+01 1.22791E+01 1.19756E+01 1.17019E+01
          1.11734E+01 1.06924E+01 1.02586E+01 9.87175E+00 9.53185E+00
          9.23931E+00 8.99388E+00 8.79492E+00 8.64216E+00 8.53550E+00
          8.47542E+00 8.46286E+00 8.49223E+00 8.55809E+00 8.66011E+00
          8.78708E+00 8.83877E+00 8.82430E+00 8.65783E+00 7.84493E+00
          7.00494E+00 4.02430E+00 2.85747E+00 1.37343E+00 1.10818E+00
          8.74146E-01 8.26660E-01                                     1.640E+01
 3.00E+09 1.29832E+01 1.26195E+01 1.22793E+01 1.19786E+01 1.17030E+01
          1.11752E+01 1.06949E+01 1.02619E+01 9.87581E+00 9.53679E+00
          9.24524E+00 9.00088E+00 8.80316E+00 8.65190E+00 8.54709E+00
          8.48942E+00 8.47998E+00 8.51363E+00 8.58570E+00 8.69807E+00
          8.84657E+00 8.91973E+00 8.94438E+00 8.84332E+00 8.26208E+00
          7.62785E+00 4.78048E+00 3.47009E+00 1.61443E+00 1.25674E+00
          8.99780E-01 8.26660E-01                                     1.645E+01
 4.00E+09 1.29867E+01 1.26262E+01 1.22867E+01 1.19828E+01 1.17027E+01
          1.11711E+01 1.06900E+01 1.02579E+01 9.87392E+00 9.53722E+00
          9.24753E+00 9.00469E+00 8.80857E+00 8.65829E+00 8.55127E+00
          8.48741E+00 8.47304E+00 8.51499E+00 8.61456E+00 8.74710E+00
          8.87936E+00 8.94202E+00 8.99523E+00 8.98152E+00 8.51823E+00
          7.87748E+00 5.35734E+00 4.02228E+00 1.83199E+00 1.37485E+00
          9.28345E-01 8.26172E-01                                     1.648E+01
 5.00E+09 1.29754E+01 1.26215E+01 1.22864E+01 1.19834E+01 1.17026E+01
          1.11713E+01 1.06904E+01 1.02586E+01 9.87484E+00 9.53844E+00
          9.24907E+00 9.00663E+00 8.81094E+00 8.66121E+00 8.55481E+00
          8.49170E+00 8.47835E+00 8.52169E+00 8.62331E+00 8.75907E+00
          8.89774E+00 8.96676E+00 9.03260E+00 9.04358E+00 8.67662E+00
          8.12484E+00 5.77082E+00 4.42209E+00 2.05330E+00 1.50397E+00
          9.56665E-01 8.25928E-01                                     1.650E+01
 6.00E+09 1.29441E+01 1.26042E+01 1.22802E+01 1.19832E+01 1.17053E+01
          1.11770E+01 1.06959E+01 1.02632E+01 9.87833E+00 9.54076E+00
          9.25040E+00 9.00725E+00 8.81139E+00 8.66268E+00 8.56008E+00
          8.50365E+00 8.49579E+00 8.53413E+00 8.61637E+00 8.74211E+00
          8.90292E+00 8.98914E+00 9.06789E+00 9.08798E+00 8.78037E+00
          8.30781E+00 6.10176E+00 4.75528E+00 2.25994E+00 1.62741E+00
          9.86328E-01 8.26294E-01                                     1.651E+01
 8.00E+09 1.29348E+01 1.26004E+01 1.22801E+01 1.19839E+01 1.17054E+01
          1.11777E+01 1.06973E+01 1.02649E+01 9.88000E+00 9.54239E+00
          9.25204E+00 9.00904E+00 8.81347E+00 8.66519E+00 8.56312E+00
          8.50732E+00 8.50024E+00 8.53966E+00 8.62354E+00 8.75200E+00
          8.91856E+00 9.01048E+00 9.09953E+00 9.14029E+00 8.92706E+00
          8.54819E+00 6.59355E+00 5.29376E+00 2.62648E+00 1.88562E+00
          1.04370E+00 8.26050E-01                                     1.653E+01
 1.00E+10 1.29305E+01 1.25977E+01 1.22784E+01 1.19824E+01 1.17040E+01
          1.11786E+01 1.07005E+01 1.02692E+01 9.88418E+00 9.54561E+00
          9.25402E+00 9.00981E+00 8.81343E+00 8.66502E+00 8.56350E+00
          8.50889E+00 8.50349E+00 8.54459E+00 8.62934E+00 8.75661E+00
          8.92558E+00 9.02456E+00 9.11969E+00 9.17149E+00 9.02590E+00
          8.69619E+00 6.93958E+00 5.72290E+00 2.94970E+00 2.10461E+00
          1.10095E+00 8.26172E-01                                     1.654E+01


==> anc/colstop/sbethe/sdbase/pdebr33.p08 <==
 33
 1.00E+03 1.75615E+00 1.78271E+00 1.80917E+00 1.83546E+00 1.86161E+00
          1.91363E+00 1.96496E+00 2.01524E+00 2.06411E+00 2.11120E+00
          2.15619E+00 2.19889E+00 2.23922E+00 2.27758E+00 2.31517E+00
          2.35306E+00 2.39113E+00 2.42917E+00 2.46722E+00 2.50625E+00
          2.54702E+00 2.56755E+00 2.58762E+00 2.60423E+00 2.62942E+00
          2.63859E+00 2.64353E+00 2.64387E+00 2.64461E+00 2.64468E+00
          2.64489E+00 2.64480E+00                                     1.918E+00
 1.50E+03 2.26346E+00 2.29310E+00 2.32228E+00 2.35066E+00 2.37834E+00
          2.43206E+00 2.48320E+00 2.53161E+00 2.57729E+00 2.62059E+00
          2.66204E+00 2.70181E+00 2.74000E+00 2.77703E+00 2.81405E+00
          2.85218E+00 2.89163E+00 2.93275E+00 2.97572E+00 3.01996E+00
          3.06420E+00 3.08579E+00 3.10706E+00 3.12377E+00 3.14201E+00
          3.14703E+00 3.15076E+00 3.15115E+00 3.15154E+00 3.15161E+00
          3.15161E+00 3.15165E+00                                     2.359E+00
 2.00E+03 2.67720E+00 2.71058E+00 2.74311E+00 2.77415E+00 2.80387E+00
          2.86014E+00 2.91165E+00 2.95833E+00 3.00045E+00 3.03884E+00
          3.07475E+00 3.10861E+00 3.14088E+00 3.17233E+00 3.20482E+00
          3.23993E+00 3.27757E+00 3.31688E+00 3.35722E+00 3.39964E+00
          3.44477E+00 3.46733E+00 3.48792E+00 3.50210E+00 3.51712E+00
          3.52088E+00 3.52368E+00 3.52401E+00 3.52430E+00 3.52432E+00
          3.52437E+00 3.52437E+00                                     2.708E+00
 3.00E+03 3.33473E+00 3.37587E+00 3.41525E+00 3.45153E+00 3.48499E+00
          3.54500E+00 3.59506E+00 3.63549E+00 3.66747E+00 3.69338E+00
          3.71648E+00 3.73774E+00 3.75781E+00 3.77752E+00 3.79869E+00
          3.82285E+00 3.84996E+00 3.87906E+00 3.90958E+00 3.94323E+00
          3.98150E+00 4.00130E+00 4.01867E+00 4.02958E+00 4.04074E+00
          4.04348E+00 4.04541E+00 4.04563E+00 4.04584E+00 4.04586E+00
          4.04591E+00 4.04591E+00                                     3.242E+00
 4.00E+03 3.84651E+00 3.89846E+00 3.94658E+00 3.98797E+00 4.02335E+00
          4.08055E+00 4.12200E+00 4.15254E+00 4.17424E+00 4.18969E+00
          4.20228E+00 4.21295E+00 4.22214E+00 4.23044E+00 4.23905E+00
          4.24926E+00 4.26176E+00 4.27751E+00 4.29746E+00 4.32165E+00
          4.34882E+00 4.36243E+00 4.37535E+00 4.38453E+00 4.39260E+00
          4.39454E+00 4.39607E+00 4.39627E+00 4.39641E+00 4.39643E+00
          4.39644E+00 4.39645E+00                                     3.640E+00
 5.00E+03 4.26009E+00 4.32619E+00 4.38535E+00 4.43232E+00 4.46856E+00
          4.51834E+00 4.54620E+00 4.56508E+00 4.57778E+00 4.58551E+00
          4.58989E+00 4.59082E+00 4.58789E+00 4.58190E+00 4.57637E+00
          4.57454E+00 4.57660E+00 4.58174E+00 4.58938E+00 4.60065E+00
          4.61612E+00 4.62476E+00 4.63330E+00 4.63955E+00 4.64504E+00
          4.64642E+00 4.64753E+00 4.64766E+00 4.64777E+00 4.64780E+00
          4.64781E+00 4.64781E+00                                     3.954E+00
 6.00E+03 4.61070E+00 4.68768E+00 4.75512E+00 4.80581E+00 4.84186E+00
          4.88372E+00 4.89865E+00 4.90620E+00 4.90976E+00 4.90944E+00
          4.90543E+00 4.89692E+00 4.88286E+00 4.86426E+00 4.84625E+00
          4.83338E+00 4.82545E+00 4.82031E+00 4.81629E+00 4.81538E+00
          4.81956E+00 4.82324E+00 4.82735E+00 4.83063E+00 4.83346E+00
          4.83427E+00 4.83492E+00 4.83500E+00 4.83507E+00 4.83507E+00
          4.83507E+00 4.83510E+00                                     4.209E+00
 8.00E+03 5.21176E+00 5.26892E+00 5.32101E+00 5.36415E+00 5.39917E+00
          5.44955E+00 5.47274E+00 5.47112E+00 5.44952E+00 5.41605E+00
          5.38074E+00 5.34616E+00 5.31274E+00 5.28099E+00 5.25089E+00
          5.22264E+00 5.19597E+00 5.16985E+00 5.14394E+00 5.12109E+00
          5.10523E+00 5.10039E+00 5.09604E+00 5.09268E+00 5.09007E+00
          5.08958E+00 5.08918E+00 5.08912E+00 5.08909E+00 5.08910E+00
          5.08911E+00 5.08911E+00                                     4.598E+00
 1.00E+04 5.64192E+00 5.73354E+00 5.81028E+00 5.86096E+00 5.88914E+00
          5.90056E+00 5.87442E+00 5.84219E+00 5.80872E+00 5.77315E+00
          5.73439E+00 5.69112E+00 5.64201E+00 5.58820E+00 5.53538E+00
          5.48836E+00 5.44630E+00 5.40565E+00 5.36393E+00 5.32489E+00
          5.29244E+00 5.27846E+00 5.26595E+00 5.25730E+00 5.24884E+00
          5.24695E+00 5.24548E+00 5.24529E+00 5.24515E+00 5.24513E+00
          5.24512E+00 5.24513E+00                                     4.884E+00
 1.50E+04 6.49038E+00 6.57003E+00 6.63352E+00 6.66876E+00 6.67992E+00
          6.65497E+00 6.58903E+00 6.51372E+00 6.43532E+00 6.35543E+00
          6.27592E+00 6.19633E+00 6.11626E+00 6.03575E+00 5.95729E+00
          5.88264E+00 5.81103E+00 5.73990E+00 5.66783E+00 5.59893E+00
          5.53577E+00 5.50505E+00 5.47566E+00 5.45415E+00 5.43394E+00
          5.42902E+00 5.42514E+00 5.42464E+00 5.42428E+00 5.42422E+00
          5.42419E+00 5.42420E+00                                     5.345E+00
 2.00E+04 7.09318E+00 7.15116E+00 7.19343E+00 7.20831E+00 7.20012E+00
          7.13913E+00 7.03716E+00 6.92209E+00 6.80174E+00 6.68118E+00
          6.56606E+00 6.45696E+00 6.35330E+00 6.25367E+00 6.15793E+00
          6.06514E+00 5.97464E+00 5.88459E+00 5.79420E+00 5.70707E+00
          5.62341E+00 5.58029E+00 5.53777E+00 5.50601E+00 5.47754E+00
          5.47039E+00 5.46470E+00 5.46400E+00 5.46346E+00 5.46337E+00
          5.46333E+00 5.46331E+00                                     5.612E+00
 3.00E+04 7.93212E+00 7.92651E+00 7.91152E+00 7.88024E+00 7.83569E+00
          7.72041E+00 7.57049E+00 7.39327E+00 7.19951E+00 7.00417E+00
          6.82300E+00 6.66018E+00 6.51523E+00 6.38562E+00 6.26831E+00
          6.15855E+00 6.05333E+00 5.94592E+00 5.83154E+00 5.71617E+00
          5.60672E+00 5.55293E+00 5.49439E+00 5.44547E+00 5.40743E+00
          5.39814E+00 5.38981E+00 5.38884E+00 5.38812E+00 5.38795E+00
          5.38799E+00 5.38784E+00                                     5.891E+00
 4.00E+04 8.48821E+00 8.44678E+00 8.39565E+00 8.32781E+00 8.24699E+00
          8.06232E+00 7.84751E+00 7.61083E+00 7.36371E+00 7.12151E+00
          6.89996E+00 6.70288E+00 6.52944E+00 6.37593E+00 6.23825E+00
          6.11100E+00 5.99063E+00 5.86989E+00 5.74319E+00 5.61508E+00
          5.49081E+00 5.42882E+00 5.36209E+00 5.30684E+00 5.26237E+00
          5.25145E+00 5.24184E+00 5.24072E+00 5.23986E+00 5.23967E+00
          5.23970E+00 5.23954E+00                                     6.019E+00
 5.00E+04 8.90277E+00 8.82676E+00 8.74126E+00 8.63953E+00 8.52584E+00
          8.28005E+00 8.01019E+00 7.72486E+00 7.43545E+00 7.15663E+00
          6.90380E+00 6.67998E+00 6.48386E+00 6.31079E+00 6.15552E+00
          6.01253E+00 5.87809E+00 5.74551E+00 5.60935E+00 5.47254E+00
          5.33882E+00 5.27243E+00 5.20292E+00 5.14633E+00 5.09725E+00
          5.08517E+00 5.07494E+00 5.07373E+00 5.07277E+00 5.07260E+00
          5.07258E+00 5.07248E+00                                     6.081E+00
 6.00E+04 9.22922E+00 9.12035E+00 9.00255E+00 8.86962E+00 8.72624E+00
          8.42647E+00 8.10939E+00 7.78364E+00 7.45999E+00 7.15190E+00
          6.87397E+00 6.62867E+00 6.41381E+00 6.22400E+00 6.05296E+00
          5.89530E+00 5.74734E+00 5.60357E+00 5.45927E+00 5.31577E+00
          5.17558E+00 5.10696E+00 5.03753E+00 4.98221E+00 4.92965E+00
          4.91668E+00 4.90620E+00 4.90494E+00 4.90388E+00 4.90375E+00
          4.90367E+00 4.90364E+00                                     6.109E+00
 8.00E+04 9.65939E+00 9.55587E+00 9.42788E+00 9.25814E+00 9.05803E+00
          8.62128E+00 8.17396E+00 7.76517E+00 7.39927E+00 7.07176E+00
          6.77870E+00 6.51523E+00 6.27203E+00 6.04325E+00 5.83213E+00
          5.64218E+00 5.47008E+00 5.31010E+00 5.15591E+00 5.00154E+00
          4.84881E+00 4.77871E+00 4.71125E+00 4.65835E+00 4.60095E+00
          4.58729E+00 4.57650E+00 4.57503E+00 4.57396E+00 4.57383E+00
          4.57371E+00 4.57378E+00                                     6.119E+00
 1.00E+05 9.99103E+00 9.85484E+00 9.69091E+00 9.47978E+00 9.23524E+00
          8.71166E+00 8.19073E+00 7.73036E+00 7.32999E+00 6.97748E+00
          6.66087E+00 6.37343E+00 6.10491E+00 5.85008E+00 5.61451E+00
          5.40343E+00 5.21374E+00 5.03843E+00 4.87069E+00 4.70477E+00
          4.54425E+00 4.47267E+00 4.40473E+00 4.35154E+00 4.29187E+00
          4.27784E+00 4.26680E+00 4.26526E+00 4.26416E+00 4.26404E+00
          4.26392E+00 4.26400E+00                                     6.099E+00
 1.50E+05 1.07049E+01 1.03479E+01 9.99572E+00 9.65277E+00 9.32279E+00
          8.70865E+00 8.14765E+00 7.63501E+00 7.16674E+00 6.74079E+00
          6.35547E+00 6.00781E+00 5.69350E+00 5.40717E+00 5.14306E+00
          4.89815E+00 4.67345E+00 4.46699E+00 4.27645E+00 4.09257E+00
          3.90911E+00 3.82152E+00 3.74331E+00 3.68941E+00 3.62942E+00
          3.61291E+00 3.60176E+00 3.60069E+00 3.59941E+00 3.59922E+00
          3.59905E+00 3.59910E+00                                     6.012E+00
 2.00E+05 1.09250E+01 1.05903E+01 1.02405E+01 9.86578E+00 9.47884E+00
          8.72217E+00 8.02762E+00 7.43628E+00 6.93369E+00 6.49640E+00
          6.10363E+00 5.74327E+00 5.40475E+00 5.08334E+00 4.78376E+00
          4.50963E+00 4.25985E+00 4.02805E+00 3.81020E+00 3.61058E+00
          3.42663E+00 3.33543E+00 3.24641E+00 3.17982E+00 3.11996E+00
          3.10515E+00 3.09335E+00 3.09189E+00 3.09078E+00 3.09061E+00
          3.09053E+00 3.09039E+00                                     5.942E+00
 3.00E+05 1.14686E+01 1.09204E+01 1.03925E+01 9.90103E+00 9.44436E+00
          8.61711E+00 7.88972E+00 7.24885E+00 6.68380E+00 6.18157E+00
          5.73169E+00 5.32677E+00 4.95929E+00 4.62160E+00 4.30476E+00
          4.00352E+00 3.71994E+00 3.45776E+00 3.21657E+00 2.99231E+00
          2.78360E+00 2.68600E+00 2.59205E+00 2.52187E+00 2.45992E+00
          2.44502E+00 2.43296E+00 2.43157E+00 2.43042E+00 2.43025E+00
          2.43014E+00 2.42998E+00                                     5.881E+00
 4.00E+05 1.17638E+01 1.11339E+01 1.05336E+01 9.98528E+00 9.48287E+00
          8.57909E+00 7.79542E+00 7.11240E+00 6.51648E+00 5.99010E+00
          5.51750E+00 5.09030E+00 4.70168E+00 4.34455E+00 4.01101E+00
          3.69596E+00 3.39963E+00 3.12331E+00 2.86691E+00 2.62643E+00
          2.40252E+00 2.29886E+00 2.20246E+00 2.13267E+00 2.06742E+00
          2.05196E+00 2.03996E+00 2.03855E+00 2.03734E+00 2.03720E+00
          2.03705E+00 2.03702E+00                                     5.908E+00
 5.00E+05 1.19835E+01 1.12972E+01 1.06477E+01 1.00625E+01 9.53101E+00
          8.57608E+00 7.75474E+00 7.04334E+00 6.42532E+00 5.88084E+00
          5.39151E+00 4.94816E+00 4.54435E+00 4.17345E+00 3.82811E+00
          3.50337E+00 3.19849E+00 2.91332E+00 2.64783E+00 2.39804E+00
          2.16367E+00 2.05442E+00 1.95296E+00 1.87975E+00 1.81206E+00
          1.79628E+00 1.78409E+00 1.78266E+00 1.78140E+00 1.78127E+00
          1.78111E+00 1.78122E+00                                     5.983E+00
 6.00E+05 1.21604E+01 1.14326E+01 1.07478E+01 1.01373E+01 9.58620E+00
          8.59521E+00 7.74710E+00 7.01611E+00 6.38213E+00 5.82385E+00
          5.32176E+00 4.86631E+00 4.45114E+00 4.06987E+00 3.71544E+00
          3.38290E+00 3.07114E+00 2.77939E+00 2.50720E+00 2.25098E+00
          2.00825E+00 1.89382E+00 1.78669E+00 1.70889E+00 1.63871E+00
          1.62251E+00 1.60991E+00 1.60841E+00 1.60711E+00 1.60697E+00
          1.60682E+00 1.60699E+00                                     6.085E+00
 8.00E+05 1.24390E+01 1.16545E+01 1.09224E+01 1.02803E+01 9.70609E+00
          8.67051E+00 7.78901E+00 7.03447E+00 6.38097E+00 5.80491E+00
          5.28593E+00 4.81446E+00 4.38407E+00 3.98837E+00 3.62034E+00
          3.27507E+00 2.95137E+00 2.64838E+00 2.36474E+00 2.09661E+00
          1.83863E+00 1.71474E+00 1.59726E+00 1.51083E+00 1.43405E+00
          1.41625E+00 1.40224E+00 1.40058E+00 1.39916E+00 1.39899E+00
          1.39884E+00 1.39887E+00                                     6.336E+00
 1.00E+06 1.26547E+01 1.18345E+01 1.10735E+01 1.04139E+01 9.82806E+00
          8.76935E+00 7.87129E+00 7.10465E+00 6.44092E+00 5.85507E+00
          5.32646E+00 4.84551E+00 4.40575E+00 4.00046E+00 3.62230E+00
          3.26629E+00 2.93159E+00 2.61785E+00 2.32323E+00 2.04201E+00
          1.76866E+00 1.63558E+00 1.50840E+00 1.41370E+00 1.32829E+00
          1.30813E+00 1.29222E+00 1.29035E+00 1.28876E+00 1.28856E+00
          1.28839E+00 1.28816E+00                                     6.611E+00
 1.50E+06 1.30222E+01 1.21613E+01 1.13700E+01 1.06966E+01 1.01049E+01
          9.03036E+00 8.12405E+00 7.34614E+00 6.67026E+00 6.07176E+00
          5.53075E+00 5.03751E+00 4.58491E+00 4.16544E+00 3.77046E+00
          3.39452E+00 3.03758E+00 2.70041E+00 2.38051E+00 2.06750E+00
          1.75470E+00 1.59813E+00 1.44353E+00 1.32355E+00 1.21230E+00
          1.18530E+00 1.16362E+00 1.16107E+00 1.15899E+00 1.15870E+00
          1.15848E+00 1.15831E+00                                     7.268E+00
 2.00E+06 1.32459E+01 1.23766E+01 1.15823E+01 1.09149E+01 1.03323E+01
          9.26863E+00 8.37035E+00 7.59225E+00 6.91196E+00 6.30737E+00
          5.76051E+00 5.26159E+00 4.80290E+00 4.37609E+00 3.97138E+00
          3.58261E+00 3.21002E+00 2.85483E+00 2.51382E+00 2.17343E+00
          1.82252E+00 1.64215E+00 1.45647E+00 1.30620E+00 1.16633E+00
          1.13258E+00 1.10546E+00 1.10215E+00 1.09931E+00 1.09896E+00
          1.09871E+00 1.09932E+00                                     7.835E+00
 3.00E+06 1.35058E+01 1.26372E+01 1.18518E+01 1.12064E+01 1.06520E+01
          9.63509E+00 8.76709E+00 8.00668E+00 7.33429E+00 6.73029E+00
          6.17846E+00 5.67065E+00 5.20092E+00 4.76272E+00 4.34838E+00
          3.95156E+00 3.56824E+00 3.19283E+00 2.81717E+00 2.42792E+00
          2.00960E+00 1.78445E+00 1.54321E+00 1.33532E+00 1.12692E+00
          1.08013E+00 1.04817E+00 1.04408E+00 1.03824E+00 1.03728E+00
          1.03811E+00 1.03986E+00                                     8.728E+00
 4.00E+06 1.35502E+01 1.27328E+01 1.19988E+01 1.14041E+01 1.08951E+01
          9.93971E+00 9.09653E+00 8.33945E+00 7.65855E+00 7.04399E+00
          6.48776E+00 5.98180E+00 5.51780E+00 5.08631E+00 4.67565E+00
          4.27675E+00 3.88549E+00 3.49613E+00 3.09870E+00 2.67393E+00
          2.19893E+00 1.93495E+00 1.64723E+00 1.39381E+00 1.11806E+00
          1.04924E+00 1.01622E+00 1.01338E+00 1.00421E+00 1.00220E+00
          1.00503E+00 1.00634E+00                                     9.397E+00
 5.00E+06 1.36251E+01 1.28128E+01 1.20904E+01 1.15174E+01 1.10339E+01
          1.01184E+01 9.30358E+00 8.56772E+00 7.90237E+00 7.29876E+00
          6.74975E+00 6.24812E+00 5.78627E+00 5.35539E+00 4.94444E+00
          4.54438E+00 4.15036E+00 3.75522E+00 3.34616E+00 2.89813E+00
          2.37989E+00 2.08293E+00 1.75066E+00 1.45359E+00 1.12006E+00
          1.03378E+00 9.95260E-01 9.92460E-01 9.81160E-01 9.78611E-01
          9.82620E-01 9.82941E-01                                     9.909E+00
 6.00E+06 1.36692E+01 1.28605E+01 1.21478E+01 1.15944E+01 1.11334E+01
          1.02503E+01 9.46015E+00 8.74351E+00 8.09310E+00 7.50089E+00
          6.96042E+00 6.46507E+00 6.00775E+00 5.58014E+00 5.17164E+00
          4.77323E+00 4.37946E+00 3.98199E+00 3.56571E+00 3.10055E+00
          2.54763E+00 2.22303E+00 1.85240E+00 1.51542E+00 1.12886E+00
          1.02606E+00 9.80210E-01 9.77080E-01 9.64260E-01 9.61311E-01
          9.66156E-01 9.65302E-01                                     1.032E+01
 8.00E+06 1.36952E+01 1.28960E+01 1.22027E+01 1.16842E+01 1.12619E+01
          1.04322E+01 9.68493E+00 9.00230E+00 8.37896E+00 7.80813E+00
          7.28450E+00 6.80247E+00 6.35596E+00 5.93767E+00 5.53804E+00
          5.14831E+00 4.76188E+00 4.36799E+00 3.94650E+00 3.45643E+00
          2.84406E+00 2.47125E+00 2.03548E+00 1.63316E+00 1.17019E+00
          1.03790E+00 9.50160E-01 9.46340E-01 9.46860E-01 9.44748E-01
          9.36096E-01 9.40186E-01                                     1.095E+01
 1.00E+07 1.37025E+01 1.29096E+01 1.22297E+01 1.17358E+01 1.13408E+01
          1.05494E+01 9.83411E+00 9.17836E+00 8.57779E+00 8.02635E+00
          7.51941E+00 7.05191E+00 6.61835E+00 6.21188E+00 5.82343E+00
          5.44429E+00 5.06721E+00 4.68013E+00 4.25979E+00 3.75803E+00
          3.10881E+00 2.70156E+00 2.21376E+00 1.75179E+00 1.20934E+00
          1.05004E+00 9.38370E-01 9.31800E-01 9.31450E-01 9.29230E-01
          9.19006E-01 9.23218E-01                                     1.142E+01
 1.50E+07 1.37495E+01 1.29562E+01 1.22859E+01 1.18179E+01 1.14546E+01
          1.07112E+01 1.00392E+01 9.42484E+00 8.86394E+00 8.35103E+00
          7.88163E+00 7.45077E+00 7.05269E+00 6.67990E+00 6.32184E+00
          5.96877E+00 5.61381E+00 5.24537E+00 4.84073E+00 4.35105E+00
          3.68701E+00 3.23387E+00 2.63789E+00 2.03232E+00 1.29877E+00
          1.08595E+00 9.38140E-01 9.20550E-01 9.02180E-01 9.00419E-01
          9.00360E-01 8.98193E-01                                     1.221E+01
 2.00E+07 1.37078E+01 1.29261E+01 1.22723E+01 1.18279E+01 1.14905E+01
          1.07893E+01 1.01539E+01 9.57265E+00 9.04202E+00 8.55726E+00
          8.11446E+00 7.70919E+00 7.33619E+00 6.98842E+00 6.65564E+00
          6.32811E+00 5.99861E+00 5.65446E+00 5.27002E+00 4.78875E+00
          4.10811E+00 3.63049E+00 2.98904E+00 2.30977E+00 1.41773E+00
          1.14426E+00 9.35390E-01 9.10200E-01 8.89830E-01 8.87793E-01
          8.87192E-01 8.84399E-01                                     1.273E+01
 3.00E+07 1.36067E+01 1.28445E+01 1.22156E+01 1.18047E+01 1.15030E+01
          1.08605E+01 1.02760E+01 9.74054E+00 9.25163E+00 8.80555E+00
          8.39929E+00 8.02942E+00 7.69175E+00 7.38036E+00 7.08637E+00
          6.80087E+00 6.51644E+00 6.21906E+00 5.87863E+00 5.42549E+00
          4.73638E+00 4.23195E+00 3.53649E+00 2.76560E+00 1.65796E+00
          1.28902E+00 9.48600E-01 9.03020E-01 8.75070E-01 8.72757E-01
          8.66516E-01 8.69751E-01                                     1.339E+01
 4.00E+07 1.35791E+01 1.28214E+01 1.22002E+01 1.18023E+01 1.15153E+01
          1.08974E+01 1.03362E+01 9.82397E+00 9.35841E+00 8.93618E+00
          8.55451E+00 8.21019E+00 7.89925E+00 7.61588E+00 7.35100E+00
          7.09572E+00 6.84340E+00 6.58102E+00 6.27945E+00 5.86894E+00
          5.21735E+00 4.71832E+00 3.99919E+00 3.15929E+00 1.86576E+00
          1.41356E+00 9.75000E-01 9.10470E-01 8.65350E-01 8.62349E-01
          8.60214E-01 8.62183E-01                                     1.381E+01
 5.00E+07 1.35672E+01 1.28147E+01 1.21999E+01 1.18100E+01 1.15316E+01
          1.09280E+01 1.03799E+01 9.88079E+00 9.42840E+00 9.01979E+00
          8.65250E+00 8.32376E+00 8.02997E+00 7.76594E+00 7.52321E+00
          7.29353E+00 7.07064E+00 6.84151E+00 6.57561E+00 6.19750E+00
          5.57337E+00 5.09318E+00 4.40138E+00 3.54904E+00 2.07293E+00
          1.52186E+00 9.87190E-01 9.13310E-01 8.67510E-01 8.63952E-01
          8.59856E-01 8.57452E-01                                     1.411E+01
 6.00E+07 1.35177E+01 1.27813E+01 1.21815E+01 1.18049E+01 1.15378E+01
          1.09522E+01 1.04177E+01 9.92919E+00 9.48549E+00 9.08514E+00
          8.72721E+00 8.40954E+00 8.12914E+00 7.88163E+00 7.65958E+00
          7.45452E+00 7.25691E+00 7.04651E+00 6.79134E+00 6.43645E+00
          5.86463E+00 5.41260E+00 4.72850E+00 3.84657E+00 2.25838E+00
          1.64169E+00 1.01432E+00 9.23480E-01 8.65520E-01 8.62171E-01
          8.54309E-01 8.54248E-01                                     1.434E+01
 8.00E+07 1.34870E+01 1.27650E+01 1.21780E+01 1.18113E+01 1.15525E+01
          1.09824E+01 1.04620E+01 9.98727E+00 9.55715E+00 9.17070E+00
          8.82735E+00 8.52551E+00 8.26283E+00 8.03572E+00 7.83788E+00
          7.66209E+00 7.50012E+00 7.33318E+00 7.12959E+00 6.83073E+00
          6.31465E+00 5.88973E+00 5.22928E+00 4.34651E+00 2.61581E+00
          1.86359E+00 1.06358E+00 9.46850E-01 8.66060E-01 8.58610E-01
          8.52375E-01 8.50113E-01                                     1.468E+01
 1.00E+08 1.34766E+01 1.27624E+01 1.21818E+01 1.18195E+01 1.15639E+01
          1.10021E+01 1.04910E+01 1.00263E+01 9.60668E+00 9.23065E+00
          8.89704E+00 8.60465E+00 8.35196E+00 8.13657E+00 7.95396E+00
          7.79839E+00 7.66190E+00 7.52497E+00 7.35682E+00 7.10458E+00
          6.64626E+00 6.25087E+00 5.62077E+00 4.74845E+00 2.92100E+00
          2.06349E+00 1.11855E+00 9.77600E-01 8.67320E-01 8.56983E-01
          8.47443E-01 8.47595E-01                                     1.491E+01
 1.50E+08 1.34493E+01 1.27631E+01 1.22041E+01 1.18527E+01 1.16020E+01
          1.10478E+01 1.05416E+01 1.00845E+01 9.67518E+00 9.31216E+00
          8.99380E+00 8.71844E+00 8.48392E+00 8.28785E+00 8.12726E+00
          7.99840E+00 7.89597E+00 7.80480E+00 7.69987E+00 7.53555E+00
          7.19596E+00 6.86809E+00 6.29944E+00 5.46361E+00 3.55480E+00
          2.52791E+00 1.24849E+00 1.04527E+00 8.75550E-01 8.59200E-01
          8.44971E-01 8.44238E-01                                     1.528E+01
 2.00E+08 1.34427E+01 1.27698E+01 1.22189E+01 1.18674E+01 1.16142E+01
          1.10652E+01 1.05674E+01 1.01181E+01 9.71564E+00 9.35902E+00
          9.04701E+00 8.77866E+00 8.55270E+00 8.36685E+00 8.21646E+00
          8.09807E+00 8.01196E+00 7.95429E+00 7.90681E+00 7.80591E+00
          7.52844E+00 7.24774E+00 6.75338E+00 5.97712E+00 4.02755E+00
          2.92481E+00 1.37837E+00 1.11470E+00 8.86460E-01 8.61986E-01
          8.44208E-01 8.42529E-01                                     1.550E+01
 3.00E+08 1.33449E+01 1.27348E+01 1.22269E+01 1.18864E+01 1.16295E+01
          1.10867E+01 1.05948E+01 1.01514E+01 9.75521E+00 9.40526E+00
          9.10059E+00 8.84052E+00 8.62415E+00 8.44977E+00 8.31325E+00
          8.21219E+00 8.14867E+00 8.12191E+00 8.11906E+00 8.08654E+00
          7.91760E+00 7.71382E+00 7.31751E+00 6.64465E+00 4.76428E+00
          3.54884E+00 1.61712E+00 1.25524E+00 9.12420E-01 8.70389E-01
          8.43735E-01 8.40881E-01                                     1.575E+01
 4.00E+08 1.32567E+01 1.26994E+01 1.22274E+01 1.18951E+01 1.16339E+01
          1.10946E+01 1.06061E+01 1.01662E+01 9.77365E+00 9.42754E+00
          9.12709E+00 8.87175E+00 8.66076E+00 8.49269E+00 8.36364E+00
          8.27177E+00 8.22019E+00 8.20999E+00 8.23179E+00 8.23892E+00
          8.13765E+00 7.98576E+00 7.66212E+00 7.07621E+00 5.29910E+00
          4.03711E+00 1.83601E+00 1.38860E+00 9.40350E-01 8.80978E-01
          8.44635E-01 8.40088E-01                                     1.589E+01
 5.00E+08 1.31693E+01 1.26571E+01 1.22172E+01 1.18958E+01 1.16353E+01
          1.11036E+01 1.06197E+01 1.01821E+01 9.79022E+00 9.44392E+00
          9.14343E+00 8.88875E+00 8.67982E+00 8.51631E+00 8.39597E+00
          8.31723E+00 8.27933E+00 8.27435E+00 8.29026E+00 8.30774E+00
          8.26981E+00 8.17249E+00 7.90935E+00 7.38119E+00 5.70082E+00
          4.44036E+00 2.04133E+00 1.51202E+00 9.67140E-01 8.95139E-01
          8.45795E-01 8.39478E-01                                     1.598E+01
 6.00E+08 1.31227E+01 1.26393E+01 1.22190E+01 1.19023E+01 1.16394E+01
          1.11076E+01 1.06231E+01 1.01858E+01 9.79531E+00 9.45128E+00
          9.15370E+00 8.90229E+00 8.69661E+00 8.53602E+00 8.41841E+00
          8.34253E+00 8.30862E+00 8.31061E+00 8.33859E+00 8.37437E+00
          8.36701E+00 8.29724E+00 8.08179E+00 7.61456E+00 6.02151E+00
          4.77409E+00 2.23156E+00 1.63303E+00 9.97760E-01 9.05876E-01
          8.47977E-01 8.39111E-01                                     1.604E+01
 8.00E+08 1.30665E+01 1.26169E+01 1.22195E+01 1.19080E+01 1.16423E+01
          1.11125E+01 1.06296E+01 1.01940E+01 9.80528E+00 9.46328E+00
          9.16807E+00 8.91937E+00 8.71669E+00 8.55939E+00 8.44576E+00
          8.37498E+00 8.34791E+00 8.35940E+00 8.40145E+00 8.46008E+00
          8.49448E+00 8.46246E+00 8.31405E+00 7.93927E+00 6.50583E+00
          5.30565E+00 2.58793E+00 1.85487E+00 1.05523E+00 9.32655E-01
          8.52264E-01 8.38623E-01                                     1.613E+01
 1.00E+09 1.30324E+01 1.26036E+01 1.22203E+01 1.19118E+01 1.16442E+01
          1.11157E+01 1.06340E+01 1.01995E+01 9.81197E+00 9.47112E+00
          9.17714E+00 8.92988E+00 8.72894E+00 8.57369E+00 8.46263E+00
          8.39505E+00 8.37219E+00 8.38949E+00 8.44020E+00 8.51332E+00
          8.57410E+00 8.56611E+00 8.46339E+00 8.15696E+00 6.85862E+00
          5.71414E+00 2.90167E+00 2.05747E+00 1.11168E+00 9.60556E-01
          8.57254E-01 8.38623E-01                                     1.619E+01
 1.50E+09 1.29817E+01 1.25840E+01 1.22216E+01 1.19175E+01 1.16469E+01
          1.11199E+01 1.06402E+01 1.02075E+01 9.82150E+00 9.48209E+00
          9.18960E+00 8.94403E+00 8.74533E+00 8.59302E+00 8.48560E+00
          8.42250E+00 8.40534E+00 8.43049E+00 8.49299E+00 8.58634E+00
          8.68421E+00 8.71039E+00 8.67544E+00 8.47987E+00 7.43945E+00
          6.42858E+00 3.54928E+00 2.50695E+00 1.24782E+00 1.03258E+00
          8.69995E-01 8.38013E-01                                     1.628E+01
 2.00E+09 1.29529E+01 1.25728E+01 1.22220E+01 1.19203E+01 1.16477E+01
          1.11216E+01 1.06428E+01 1.02111E+01 9.82599E+00 9.48770E+00
          9.19652E+00 8.95220E+00 8.75413E+00 8.60204E+00 8.49586E+00
          8.43602E+00 8.42348E+00 8.45269E+00 8.51824E+00 8.62002E+00
          8.74690E+00 8.79861E+00 8.78430E+00 8.61924E+00 7.81582E+00
          6.98348E+00 4.01886E+00 2.85759E+00 1.37997E+00 1.11635E+00
          8.85864E-01 8.37891E-01                                     1.632E+01
 3.00E+09 1.29206E+01 1.25599E+01 1.22223E+01 1.19234E+01 1.16490E+01
          1.11234E+01 1.06453E+01 1.02142E+01 9.82998E+00 9.49256E+00
          9.20238E+00 8.95916E+00 8.76236E+00 8.61177E+00 8.50744E+00
          8.45000E+00 8.44057E+00 8.47401E+00 8.54571E+00 8.65759E+00
          8.80566E+00 8.87874E+00 8.90335E+00 8.80287E+00 8.22820E+00
          7.60201E+00 4.77180E+00 3.46682E+00 1.61954E+00 1.26373E+00
          9.10156E-01 8.37158E-01                                     1.637E+01
 4.00E+09 1.29249E+01 1.25669E+01 1.22297E+01 1.19274E+01 1.16485E+01
          1.11193E+01 1.06405E+01 1.02105E+01 9.82823E+00 9.49308E+00
          9.20470E+00 8.96295E+00 8.76769E+00 8.61808E+00 8.51149E+00
          8.44787E+00 8.43353E+00 8.47528E+00 8.57441E+00 8.70637E+00
          8.83811E+00 8.90053E+00 8.95361E+00 8.94036E+00 8.48189E+00
          7.84769E+00 5.34658E+00 4.01699E+00 1.83595E+00 1.38116E+00
          9.38721E-01 8.37646E-01                                     1.640E+01
 5.00E+09 1.29139E+01 1.25624E+01 1.22295E+01 1.19280E+01 1.16485E+01
          1.11197E+01 1.06410E+01 1.02113E+01 9.82928E+00 9.49438E+00
          9.20632E+00 8.96492E+00 8.77005E+00 8.62092E+00 8.51492E+00
          8.45205E+00 8.43871E+00 8.48184E+00 8.58305E+00 8.71825E+00
          8.85630E+00 8.92505E+00 8.99073E+00 9.00196E+00 8.63849E+00
          8.09264E+00 5.75800E+00 4.41486E+00 2.05609E+00 1.50925E+00
          9.66797E-01 8.37646E-01                                     1.642E+01
 6.00E+09 1.28826E+01 1.25449E+01 1.22229E+01 1.19276E+01 1.16511E+01
          1.11256E+01 1.06470E+01 1.02162E+01 9.83276E+00 9.49648E+00
          9.20736E+00 8.96537E+00 8.77044E+00 8.62234E+00 8.52012E+00
          8.46391E+00 8.45608E+00 8.49423E+00 8.57609E+00 8.70131E+00
          8.86140E+00 8.94720E+00 9.02580E+00 9.04618E+00 8.74114E+00
          8.27399E+00 6.08717E+00 4.74626E+00 2.26133E+00 1.63242E+00
          9.95850E-01 8.37524E-01                                     1.643E+01
 8.00E+09 1.28734E+01 1.25412E+01 1.22228E+01 1.19282E+01 1.16511E+01
          1.11261E+01 1.06480E+01 1.02175E+01 9.83427E+00 9.49809E+00
          9.20904E+00 8.96718E+00 8.77248E+00 8.62482E+00 8.52312E+00
          8.46755E+00 8.46050E+00 8.49972E+00 8.58318E+00 8.71109E+00
          8.87697E+00 8.96844E+00 9.05717E+00 9.09803E+00 8.88669E+00
          8.51206E+00 6.57589E+00 5.28196E+00 2.62581E+00 1.88904E+00
          1.05261E+00 8.37769E-01                                     1.645E+01
 1.00E+10 1.28695E+01 1.25386E+01 1.22210E+01 1.19263E+01 1.16492E+01
          1.11262E+01 1.06504E+01 1.02212E+01 9.83807E+00 9.50116E+00
          9.21100E+00 8.96797E+00 8.77249E+00 8.62477E+00 8.52369E+00
          8.46930E+00 8.46389E+00 8.50473E+00 8.58902E+00 8.71561E+00
          8.88377E+00 8.98237E+00 9.07724E+00 9.12907E+00 8.98466E+00
          8.65850E+00 6.91937E+00 5.70911E+00 2.94754E+00 2.10669E+00
          1.10938E+00 8.37402E-01                                     1.646E+01


==> anc/colstop/sbethe/sdbase/pdebr34.p08 <==
 34
 1.00E+03 1.70745E+00 1.73394E+00 1.76029E+00 1.78641E+00 1.81232E+00
          1.86367E+00 1.91411E+00 1.96335E+00 2.01119E+00 2.05746E+00
          2.10213E+00 2.14506E+00 2.18614E+00 2.22563E+00 2.26440E+00
          2.30327E+00 2.34226E+00 2.38156E+00 2.42108E+00 2.45956E+00
          2.49546E+00 2.51304E+00 2.53343E+00 2.55360E+00 2.57897E+00
          2.58614E+00 2.59156E+00 2.59216E+00 2.59277E+00 2.59288E+00
          2.59290E+00 2.59294E+00                                     1.874E+00
 1.50E+03 2.19385E+00 2.22461E+00 2.25491E+00 2.28441E+00 2.31321E+00
          2.36911E+00 2.42233E+00 2.47266E+00 2.52008E+00 2.56487E+00
          2.60755E+00 2.64824E+00 2.68706E+00 2.72445E+00 2.76172E+00
          2.80006E+00 2.83969E+00 2.88091E+00 2.92384E+00 2.96790E+00
          3.01181E+00 3.03325E+00 3.05452E+00 3.07140E+00 3.08988E+00
          3.09495E+00 3.09875E+00 3.09915E+00 3.09954E+00 3.09962E+00
          3.09961E+00 3.09966E+00                                     2.310E+00
 2.00E+03 2.61423E+00 2.63765E+00 2.66251E+00 2.68988E+00 2.71944E+00
          2.78240E+00 2.84553E+00 2.90221E+00 2.95040E+00 2.98921E+00
          3.01882E+00 3.04426E+00 3.07539E+00 3.11647E+00 3.15829E+00
          3.19364E+00 3.22657E+00 3.26221E+00 3.30376E+00 3.34927E+00
          3.39459E+00 3.41581E+00 3.43598E+00 3.45160E+00 3.46684E+00
          3.47055E+00 3.47350E+00 3.47391E+00 3.47420E+00 3.47423E+00
          3.47428E+00 3.47428E+00                                     2.657E+00
 3.00E+03 3.25599E+00 3.29800E+00 3.33833E+00 3.37567E+00 3.41027E+00
          3.47270E+00 3.52537E+00 3.56854E+00 3.60325E+00 3.63179E+00
          3.65725E+00 3.68058E+00 3.70242E+00 3.72368E+00 3.74627E+00
          3.77186E+00 3.80027E+00 3.83034E+00 3.86132E+00 3.89529E+00
          3.93420E+00 3.95449E+00 3.97240E+00 3.98380E+00 3.99562E+00
          3.99855E+00 4.00065E+00 4.00088E+00 4.00111E+00 4.00113E+00
          4.00118E+00 4.00118E+00                                     3.191E+00
 4.00E+03 3.77153E+00 3.82379E+00 3.87228E+00 3.91411E+00 3.95000E+00
          4.00845E+00 4.05158E+00 4.08433E+00 4.10867E+00 4.12692E+00
          4.14218E+00 4.15536E+00 4.16705E+00 4.17784E+00 4.18872E+00
          4.20081E+00 4.21479E+00 4.23172E+00 4.25269E+00 4.27780E+00
          4.30603E+00 4.32037E+00 4.33416E+00 4.34411E+00 4.35289E+00
          4.35504E+00 4.35672E+00 4.35693E+00 4.35709E+00 4.35712E+00
          4.35713E+00 4.35714E+00                                     3.591E+00
 5.00E+03 4.20183E+00 4.25319E+00 4.30132E+00 4.34372E+00 4.38088E+00
          4.44228E+00 4.48557E+00 4.51190E+00 4.52408E+00 4.52716E+00
          4.52767E+00 4.52735E+00 4.52671E+00 4.52633E+00 4.52707E+00
          4.52979E+00 4.53452E+00 4.54083E+00 4.54869E+00 4.55998E+00
          4.57698E+00 4.58743E+00 4.59723E+00 4.60380E+00 4.61022E+00
          4.61186E+00 4.61309E+00 4.61322E+00 4.61335E+00 4.61337E+00
          4.61338E+00 4.61339E+00                                     3.906E+00
 6.00E+03 4.56370E+00 4.61760E+00 4.66764E+00 4.71083E+00 4.74776E+00
          4.80627E+00 4.84343E+00 4.86081E+00 4.86197E+00 4.85310E+00
          4.84205E+00 4.83084E+00 4.81989E+00 4.80964E+00 4.80042E+00
          4.79271E+00 4.78658E+00 4.78176E+00 4.77841E+00 4.77846E+00
          4.78448E+00 4.78988E+00 4.79536E+00 4.79924E+00 4.80299E+00
          4.80401E+00 4.80480E+00 4.80489E+00 4.80497E+00 4.80499E+00
          4.80499E+00 4.80500E+00                                     4.163E+00
 8.00E+03 5.14945E+00 5.20536E+00 5.25635E+00 5.29866E+00 5.33310E+00
          5.38298E+00 5.40657E+00 5.40628E+00 5.38683E+00 5.35622E+00
          5.32426E+00 5.29345E+00 5.26401E+00 5.23620E+00 5.20953E+00
          5.18382E+00 5.15904E+00 5.13476E+00 5.11119E+00 5.09084E+00
          5.07732E+00 5.07364E+00 5.07065E+00 5.06851E+00 5.06671E+00
          5.06640E+00 5.06617E+00 5.06614E+00 5.06611E+00 5.06612E+00
          5.06611E+00 5.06612E+00                                     4.556E+00
 1.00E+04 5.61013E+00 5.66514E+00 5.71442E+00 5.75361E+00 5.78374E+00
          5.82245E+00 5.83155E+00 5.81405E+00 5.77566E+00 5.72564E+00
          5.67524E+00 5.62718E+00 5.58173E+00 5.53883E+00 5.49754E+00
          5.45717E+00 5.41735E+00 5.37715E+00 5.33648E+00 5.29882E+00
          5.26900E+00 5.25760E+00 5.24675E+00 5.23835E+00 5.23105E+00
          5.22941E+00 5.22806E+00 5.22790E+00 5.22778E+00 5.22776E+00
          5.22774E+00 5.22776E+00                                     4.845E+00
 1.50E+04 6.41867E+00 6.50104E+00 6.56691E+00 6.60391E+00 6.61631E+00
          6.59301E+00 6.52898E+00 6.45739E+00 6.38407E+00 6.30953E+00
          6.23437E+00 6.15816E+00 6.08102E+00 6.00341E+00 5.92777E+00
          5.85586E+00 5.78693E+00 5.71850E+00 5.64922E+00 5.58340E+00
          5.52354E+00 5.49436E+00 5.46636E+00 5.44579E+00 5.42653E+00
          5.42182E+00 5.41812E+00 5.41765E+00 5.41729E+00 5.41722E+00
          5.41719E+00 5.41721E+00                                     5.312E+00
 2.00E+04 7.02066E+00 7.07704E+00 7.11886E+00 7.13525E+00 7.13018E+00
          7.07791E+00 6.98524E+00 6.87690E+00 6.76091E+00 6.64356E+00
          6.53189E+00 6.42654E+00 6.32630E+00 6.22952E+00 6.13636E+00
          6.04614E+00 5.95823E+00 5.87078E+00 5.78301E+00 5.69893E+00
          5.61878E+00 5.57730E+00 5.53619E+00 5.50535E+00 5.47777E+00
          5.47079E+00 5.46524E+00 5.46455E+00 5.46404E+00 5.46395E+00
          5.46391E+00 5.46389E+00                                     5.585E+00
 3.00E+04 7.85040E+00 7.84937E+00 7.83903E+00 7.81253E+00 7.77279E+00
          7.66687E+00 7.52583E+00 7.35679E+00 7.17027E+00 6.98099E+00
          6.80453E+00 6.64516E+00 6.50262E+00 6.37481E+00 6.25932E+00
          6.15190E+00 6.04938E+00 5.94456E+00 5.83234E+00 5.71931E+00
          5.61306E+00 5.56111E+00 5.50418E+00 5.45616E+00 5.41882E+00
          5.40963E+00 5.40134E+00 5.40037E+00 5.39966E+00 5.39949E+00
          5.39951E+00 5.39941E+00                                     5.872E+00
 4.00E+04 8.40955E+00 8.37365E+00 8.32809E+00 8.26587E+00 8.19062E+00
          8.01662E+00 7.81166E+00 7.58384E+00 7.34440E+00 7.10846E+00
          6.89169E+00 6.69803E+00 6.52691E+00 6.37511E+00 6.23918E+00
          6.11423E+00 5.99649E+00 5.87812E+00 5.75315E+00 5.62687E+00
          5.50541E+00 5.44514E+00 5.38001E+00 5.32570E+00 5.28174E+00
          5.27088E+00 5.26130E+00 5.26017E+00 5.25933E+00 5.25914E+00
          5.25913E+00 5.25903E+00                                     6.008E+00
 5.00E+04 8.83295E+00 8.76249E+00 8.68256E+00 8.58642E+00 8.47824E+00
          8.24289E+00 7.98255E+00 7.70573E+00 7.42363E+00 7.15086E+00
          6.90270E+00 6.68236E+00 6.48874E+00 6.31759E+00 6.16426E+00
          6.02358E+00 5.89168E+00 5.76129E+00 5.62667E+00 5.49141E+00
          5.36005E+00 5.29515E+00 5.22706E+00 5.17140E+00 5.12275E+00
          5.11070E+00 5.10049E+00 5.09929E+00 5.09833E+00 5.09817E+00
          5.09813E+00 5.09806E+00                                     6.077E+00
 6.00E+04 9.14914E+00 9.07549E+00 8.98485E+00 8.86509E+00 8.72356E+00
          8.40945E+00 8.07239E+00 7.74145E+00 7.42671E+00 7.13603E+00
          6.87757E+00 6.64890E+00 6.44207E+00 6.25005E+00 6.07292E+00
          5.91069E+00 5.76091E+00 5.61942E+00 5.48156E+00 5.34329E+00
          5.20312E+00 5.13416E+00 5.06585E+00 5.01255E+00 4.95996E+00
          4.94700E+00 4.93664E+00 4.93530E+00 4.93431E+00 4.93417E+00
          4.93407E+00 4.93405E+00                                     6.112E+00
 8.00E+04 9.62475E+00 9.52618E+00 9.40274E+00 9.23681E+00 9.03985E+00
          8.60804E+00 8.16519E+00 7.76167E+00 7.40149E+00 7.07929E+00
          6.79033E+00 6.53000E+00 6.28975E+00 6.06410E+00 5.85595E+00
          5.66846E+00 5.49842E+00 5.34031E+00 5.18787E+00 5.03487E+00
          4.88329E+00 4.81398E+00 4.74731E+00 4.69497E+00 4.63797E+00
          4.62441E+00 4.61369E+00 4.61223E+00 4.61118E+00 4.61106E+00
          4.61094E+00 4.61097E+00                                     6.131E+00
 1.00E+05 1.01508E+01 9.88631E+00 9.62277E+00 9.36169E+00 9.10709E+00
          8.62746E+00 8.18102E+00 7.76594E+00 7.38078E+00 7.02408E+00
          6.69513E+00 6.39459E+00 6.12013E+00 5.86882E+00 5.63814E+00
          5.42778E+00 5.23730E+00 5.06596E+00 4.91045E+00 4.75654E+00
          4.59209E+00 4.51029E+00 4.43871E+00 4.39138E+00 4.33520E+00
          4.31811E+00 4.30767E+00 4.30686E+00 4.30546E+00 4.30517E+00
          4.30524E+00 4.30524E+00                                     6.112E+00
 1.50E+05 1.07142E+01 1.03569E+01 1.00045E+01 9.66176E+00 9.33221E+00
          8.71911E+00 8.15961E+00 7.64888E+00 7.18288E+00 6.75955E+00
          6.37709E+00 6.03247E+00 5.72134E+00 5.43825E+00 5.17720E+00
          4.93498E+00 4.71259E+00 4.50812E+00 4.31919E+00 4.13646E+00
          3.95349E+00 3.86597E+00 3.78795E+00 3.73431E+00 3.67428E+00
          3.65762E+00 3.64652E+00 3.64546E+00 3.64417E+00 3.64398E+00
          3.64380E+00 3.64385E+00                                     6.038E+00
 2.00E+05 1.10196E+01 1.05976E+01 1.01842E+01 9.78688E+00 9.40828E+00
          8.70840E+00 8.07579E+00 7.50451E+00 6.98933E+00 6.52665E+00
          6.11433E+00 5.74636E+00 5.41530E+00 5.11279E+00 4.82849E+00
          4.55660E+00 4.30085E+00 4.06528E+00 3.85178E+00 3.65459E+00
          3.46925E+00 3.38095E+00 3.29268E+00 3.22402E+00 3.16412E+00
          3.14951E+00 3.13740E+00 3.13599E+00 3.13485E+00 3.13465E+00
          3.13457E+00 3.13447E+00                                     5.968E+00
 3.00E+05 1.14568E+01 1.09137E+01 1.03905E+01 9.90311E+00 9.44995E+00
          8.62843E+00 7.90543E+00 7.26794E+00 6.70555E+00 6.20555E+00
          5.75768E+00 5.35464E+00 4.98898E+00 4.65304E+00 4.33785E+00
          4.03813E+00 3.75582E+00 3.49466E+00 3.25433E+00 3.03112E+00
          2.82393E+00 2.72709E+00 2.63348E+00 2.56303E+00 2.50029E+00
          2.48510E+00 2.47280E+00 2.47137E+00 2.47019E+00 2.47001E+00
          2.46991E+00 2.46978E+00                                     5.909E+00
 4.00E+05 1.17374E+01 1.11156E+01 1.05226E+01 9.98036E+00 9.48295E+00
          8.58730E+00 7.80957E+00 7.13085E+00 6.53792E+00 6.01367E+00
          5.54268E+00 5.11680E+00 4.72930E+00 4.37326E+00 4.04085E+00
          3.72704E+00 3.43187E+00 3.15638E+00 2.90037E+00 2.66055E+00
          2.43809E+00 2.33534E+00 2.23953E+00 2.16970E+00 2.10355E+00
          2.08774E+00 2.07547E+00 2.07403E+00 2.07278E+00 2.07265E+00
          2.07248E+00 2.07246E+00                                     5.933E+00
 5.00E+05 1.19491E+01 1.12724E+01 1.06317E+01 1.00536E+01 9.52787E+00
          8.58221E+00 7.76742E+00 7.06059E+00 6.44556E+00 5.90304E+00
          5.41506E+00 4.97268E+00 4.56962E+00 4.19946E+00 3.85500E+00
          3.53132E+00 3.22748E+00 2.94302E+00 2.67774E+00 2.42842E+00
          2.19536E+00 2.08699E+00 1.98620E+00 1.91310E+00 1.84456E+00
          1.82845E+00 1.81601E+00 1.81454E+00 1.81325E+00 1.81312E+00
          1.81295E+00 1.81304E+00                                     6.005E+00
 6.00E+05 1.21224E+01 1.14051E+01 1.07296E+01 1.01266E+01 9.58144E+00
          8.60002E+00 7.75854E+00 7.03201E+00 6.40089E+00 5.84440E+00
          5.34346E+00 4.88881E+00 4.47421E+00 4.09352E+00 3.73981E+00
          3.40822E+00 3.09741E+00 2.80629E+00 2.53430E+00 2.27850E+00
          2.03696E+00 1.92336E+00 1.81690E+00 1.73930E+00 1.66842E+00
          1.65193E+00 1.63910E+00 1.63758E+00 1.63626E+00 1.63611E+00
          1.63595E+00 1.63608E+00                                     6.106E+00
 8.00E+05 1.24018E+01 1.16277E+01 1.09048E+01 1.02696E+01 9.70084E+00
          8.67404E+00 7.79848E+00 7.04778E+00 6.39666E+00 5.82206E+00
          5.30407E+00 4.83329E+00 4.40345E+00 4.00828E+00 3.64087E+00
          3.29638E+00 2.97349E+00 2.67111E+00 2.38783E+00 2.12023E+00
          1.86338E+00 1.74023E+00 1.62342E+00 1.53732E+00 1.46020E+00
          1.44224E+00 1.42811E+00 1.42644E+00 1.42500E+00 1.42482E+00
          1.42467E+00 1.42470E+00                                     6.354E+00
 1.00E+06 1.26227E+01 1.18119E+01 1.10591E+01 1.04052E+01 9.82370E+00
          8.77223E+00 7.87902E+00 7.11547E+00 6.45370E+00 5.86914E+00
          5.34148E+00 4.86131E+00 4.42222E+00 4.01756E+00 3.64006E+00
          3.28474E+00 2.95073E+00 2.63762E+00 2.34360E+00 2.06316E+00
          1.79097E+00 1.65862E+00 1.53211E+00 1.43783E+00 1.35246E+00
          1.33228E+00 1.31634E+00 1.31446E+00 1.31287E+00 1.31267E+00
          1.31250E+00 1.31234E+00                                     6.628E+00
 1.50E+06 1.29942E+01 1.21414E+01 1.13567E+01 1.06876E+01 1.00988E+01
          9.02951E+00 8.12663E+00 7.35108E+00 6.67690E+00 6.07974E+00
          5.53995E+00 5.04783E+00 4.59631E+00 4.17781E+00 3.78365E+00
          3.40840E+00 3.05206E+00 2.71558E+00 2.39652E+00 2.08460E+00
          1.77308E+00 1.61724E+00 1.46338E+00 1.34403E+00 1.23343E+00
          1.20658E+00 1.18503E+00 1.18250E+00 1.18042E+00 1.18014E+00
          1.17993E+00 1.17977E+00                                     7.280E+00
 2.00E+06 1.32072E+01 1.23473E+01 1.15608E+01 1.08982E+01 1.03190E+01
          9.26139E+00 8.36711E+00 7.59195E+00 6.91387E+00 6.31106E+00
          5.76579E+00 5.26830E+00 4.81095E+00 4.38532E+00 3.98166E+00
          3.59375E+00 3.22189E+00 2.86735E+00 2.52702E+00 2.18757E+00
          1.83795E+00 1.65834E+00 1.47353E+00 1.32406E+00 1.18509E+00
          1.15158E+00 1.12465E+00 1.12138E+00 1.11858E+00 1.11822E+00
          1.11796E+00 1.11833E+00                                     7.841E+00
 3.00E+06 1.34317E+01 1.25784E+01 1.18061E+01 1.11696E+01 1.06216E+01
          9.61511E+00 8.75414E+00 7.99859E+00 7.32956E+00 6.72806E+00
          6.17835E+00 5.67246E+00 5.20442E+00 4.76773E+00 4.35468E+00
          3.95894E+00 3.57650E+00 3.20171E+00 2.82652E+00 2.43790E+00
          2.02067E+00 1.79627E+00 1.55602E+00 1.34914E+00 1.14188E+00
          1.09545E+00 1.06390E+00 1.05995E+00 1.05430E+00 1.05328E+00
          1.05379E+00 1.05515E+00                                     8.723E+00
 4.00E+06 1.34514E+01 1.26514E+01 1.19322E+01 1.13480E+01 1.08469E+01
          9.90532E+00 9.07276E+00 8.32394E+00 7.64930E+00 7.03938E+00
          6.48641E+00 5.98264E+00 5.51999E+00 5.08927E+00 4.67915E+00
          4.28076E+00 3.89004E+00 3.50130E+00 3.10461E+00 2.68082E+00
          2.20714E+00 1.94397E+00 1.65718E+00 1.40466E+00 1.13028E+00
          1.06205E+00 1.02970E+00 1.02716E+00 1.01833E+00 1.01619E+00
          1.01832E+00 1.01935E+00                                     9.382E+00
 5.00E+06 1.35035E+01 1.27122E+01 1.20076E+01 1.14476E+01 1.09741E+01
          1.00760E+01 9.27437E+00 8.54870E+00 7.89091E+00 7.29267E+00
          6.74721E+00 6.24767E+00 5.78679E+00 5.35618E+00 4.94533E+00
          4.54552E+00 4.15196E+00 3.75751E+00 3.34940E+00 2.90259E+00
          2.38587E+00 2.08985E+00 1.75866E+00 1.46257E+00 1.13054E+00
          1.04493E+00 1.00744E+00 1.00509E+00 9.94250E-01 9.91474E-01
          9.94476E-01 9.94736E-01                                     9.887E+00
 6.00E+06 1.35308E+01 1.27458E+01 1.20535E+01 1.15149E+01 1.10653E+01
          1.02022E+01 9.42741E+00 8.72238E+00 8.08043E+00 7.49404E+00
          6.95719E+00 6.46365E+00 6.00685E+00 5.57898E+00 5.17009E+00
          4.77168E+00 4.37833E+00 3.98172E+00 3.56669E+00 3.10306E+00
          2.55194E+00 2.22839E+00 1.85897E+00 1.52306E+00 1.13815E+00
          1.03611E+00 9.91620E-01 9.89070E-01 9.76770E-01 9.73564E-01
          9.77173E-01 9.76471E-01                                     1.029E+01
 8.00E+06 1.35362E+01 1.27643E+01 1.20944E+01 1.15930E+01 1.11839E+01
          1.03775E+01 9.64805E+00 8.97879E+00 8.36495E+00 7.80036E+00
          7.28022E+00 6.79946E+00 6.35261E+00 5.93307E+00 5.53226E+00
          5.14212E+00 4.75607E+00 4.36336E+00 3.94376E+00 3.45595E+00
          2.84599E+00 2.47448E+00 2.04015E+00 1.63906E+00 1.17787E+00
          1.04654E+00 9.60930E-01 9.57790E-01 9.58720E-01 9.56223E-01
          9.46106E-01 9.50806E-01                                     1.092E+01
 1.00E+07 1.35341E+01 1.27702E+01 1.21152E+01 1.16394E+01 1.12582E+01
          1.04916E+01 9.79521E+00 9.15355E+00 8.56286E+00 8.01770E+00
          7.51398E+00 7.04728E+00 6.61272E+00 6.20432E+00 5.81414E+00
          5.43432E+00 5.05768E+00 4.67210E+00 4.25423E+00 3.75535E+00
          3.10900E+00 2.70323E+00 2.21702E+00 1.75650E+00 1.21615E+00
          1.05796E+00 9.48760E-01 9.42980E-01 9.43110E-01 9.40460E-01
          9.29077E-01 9.33594E-01                                     1.138E+01
 1.50E+07 1.35795E+01 1.28162E+01 1.21717E+01 1.17219E+01 1.13723E+01
          1.06535E+01 1.00002E+01 9.39929E+00 8.84745E+00 8.33976E+00
          7.87235E+00 7.44092E+00 7.04048E+00 6.66458E+00 6.30421E+00
          5.95072E+00 5.59728E+00 5.23212E+00 4.83200E+00 4.34645E+00
          3.68480E+00 3.23258E+00 2.63812E+00 2.03460E+00 1.30447E+00
          1.09312E+00 9.48120E-01 9.31590E-01 9.13670E-01 9.11207E-01
          9.10324E-01 9.08447E-01                                     1.217E+01
 2.00E+07 1.35528E+01 1.27988E+01 1.21681E+01 1.17395E+01 1.14135E+01
          1.07334E+01 1.01140E+01 9.54442E+00 9.02161E+00 8.54135E+00
          8.10023E+00 7.69439E+00 7.31924E+00 6.96868E+00 6.63385E+00
          6.30613E+00 5.97831E+00 5.63766E+00 5.25807E+00 4.78145E+00
          4.10390E+00 3.62750E+00 2.98777E+00 2.31076E+00 1.42274E+00
          1.15095E+00 9.45380E-01 9.21180E-01 9.01130E-01 8.98516E-01
          8.97263E-01 8.94806E-01                                     1.268E+01
 3.00E+07 1.34829E+01 1.27426E+01 1.21313E+01 1.17311E+01 1.14363E+01
          1.08077E+01 1.02338E+01 9.70649E+00 9.22328E+00 8.78082E+00
          8.37641E+00 8.00691E+00 7.66851E+00 7.35592E+00 7.06106E+00
          6.77578E+00 6.49274E+00 6.19803E+00 5.86143E+00 5.41273E+00
          4.72811E+00 4.22601E+00 3.53317E+00 2.76518E+00 1.66260E+00
          1.29552E+00 9.58260E-01 9.13510E-01 8.86270E-01 8.83774E-01
          8.76617E-01 8.80493E-01                                     1.334E+01
 4.00E+07 1.34753E+01 1.27360E+01 1.21290E+01 1.17385E+01 1.14556E+01
          1.08469E+01 1.02928E+01 9.78623E+00 9.32482E+00 8.90544E+00
          8.52547E+00 8.18197E+00 7.87116E+00 7.58761E+00 7.32279E+00
          7.06833E+00 6.81767E+00 6.55790E+00 6.25988E+00 5.85353E+00
          5.20646E+00 4.70994E+00 3.99376E+00 3.15723E+00 1.86975E+00
          1.41974E+00 9.84450E-01 9.20730E-01 8.76390E-01 8.73314E-01
          8.70499E-01 8.72681E-01                                     1.376E+01
 5.00E+07 1.34720E+01 1.27283E+01 1.21207E+01 1.17359E+01 1.14625E+01
          1.08754E+01 1.03435E+01 9.85451E+00 9.40557E+00 8.99413E+00
          8.61883E+00 8.28138E+00 7.98532E+00 7.72836E+00 7.49720E+00
          7.27819E+00 7.06068E+00 6.82623E+00 6.54442E+00 6.15776E+00
          5.55272E+00 5.08999E+00 4.40531E+00 3.54073E+00 2.07217E+00
          1.52946E+00 9.96690E-01 9.24240E-01 8.78190E-01 8.75164E-01
          8.69072E-01 8.68073E-01                                     1.405E+01
 6.00E+07 1.34372E+01 1.27147E+01 1.21249E+01 1.17520E+01 1.14856E+01
          1.09037E+01 1.03723E+01 9.88644E+00 9.44502E+00 9.04666E+00
          8.69047E+00 8.37434E+00 8.09536E+00 7.84917E+00 7.62845E+00
          7.42485E+00 7.22894E+00 7.02063E+00 6.76816E+00 6.41690E+00
          5.85004E+00 5.40110E+00 4.72056E+00 3.84214E+00 2.26006E+00
          1.64656E+00 1.02355E+00 9.33490E-01 8.76250E-01 8.72952E-01
          8.65128E-01 8.64990E-01                                     1.428E+01
 8.00E+07 1.34240E+01 1.27097E+01 1.21272E+01 1.17601E+01 1.14990E+01
          1.09290E+01 1.04109E+01 9.93985E+00 9.51418E+00 9.13177E+00
          8.79108E+00 8.49048E+00 8.22809E+00 8.00098E+00 7.80392E+00
          7.63031E+00 7.47119E+00 7.30593E+00 7.10237E+00 6.80627E+00
          6.29695E+00 5.87536E+00 5.22093E+00 4.34275E+00 2.61417E+00
          1.86300E+00 1.07353E+00 9.59490E-01 8.76350E-01 8.69446E-01
          8.60886E-01 8.60931E-01                                     1.462E+01
 1.00E+08 1.34108E+01 1.27065E+01 1.21324E+01 1.17709E+01 1.15138E+01
          1.09522E+01 1.04421E+01 9.97923E+00 9.56193E+00 9.18845E+00
          8.85735E+00 8.56730E+00 8.31673E+00 8.10308E+00 7.92160E+00
          7.76647E+00 7.63012E+00 7.49396E+00 7.32803E+00 7.07933E+00
          6.62595E+00 6.23396E+00 5.60822E+00 4.74038E+00 2.92013E+00
          2.06655E+00 1.12677E+00 9.86890E-01 8.78070E-01 8.67947E-01
          8.58215E-01 8.58398E-01                                     1.485E+01
 1.50E+08 1.33830E+01 1.27022E+01 1.21467E+01 1.17959E+01 1.15453E+01
          1.09971E+01 1.04977E+01 1.00446E+01 9.63662E+00 9.27334E+00
          8.95420E+00 8.67838E+00 8.44462E+00 8.25070E+00 8.09223E+00
          7.96448E+00 7.86270E+00 7.77305E+00 7.67075E+00 7.50611E+00
          7.16681E+00 6.84531E+00 6.28545E+00 5.45382E+00 3.54478E+00
          2.53396E+00 1.25723E+00 1.05161E+00 8.86060E-01 8.70407E-01
          8.56888E-01 8.55164E-01                                     1.522E+01
 2.00E+08 1.33476E+01 1.26926E+01 1.21556E+01 1.18115E+01 1.15621E+01
          1.10207E+01 1.05274E+01 1.00801E+01 9.67809E+00 9.32096E+00
          9.00839E+00 8.73985E+00 8.51448E+00 8.33063E+00 8.18464E+00
          8.07275E+00 7.99132E+00 7.92807E+00 7.86138E+00 7.74826E+00
          7.48926E+00 7.22618E+00 6.74219E+00 5.97498E+00 4.02788E+00
          2.90302E+00 1.38745E+00 1.12881E+00 8.97710E-01 8.70280E-01
          8.54126E-01 8.53394E-01                                     1.544E+01
 3.00E+08 1.32490E+01 1.26561E+01 1.21619E+01 1.18292E+01 1.15768E+01
          1.10423E+01 1.05554E+01 1.01142E+01 9.71835E+00 9.36763E+00
          9.06210E+00 8.80150E+00 8.58535E+00 8.41261E+00 8.28025E+00
          8.18559E+00 8.12681E+00 8.09463E+00 8.07234E+00 8.02596E+00
          7.87255E+00 7.68591E+00 7.30230E+00 6.64270E+00 4.76458E+00
          3.52015E+00 1.62350E+00 1.26934E+00 9.23730E-01 8.77426E-01
          8.55297E-01 8.51791E-01                                     1.568E+01
 4.00E+08 1.31632E+01 1.26216E+01 1.21623E+01 1.18377E+01 1.15813E+01
          1.10503E+01 1.05666E+01 1.01288E+01 9.73644E+00 9.38944E+00
          9.08807E+00 8.83220E+00 8.62148E+00 8.45510E+00 8.33021E+00
          8.24465E+00 8.19768E+00 8.18193E+00 8.18403E+00 8.17665E+00
          8.08999E+00 7.95508E+00 7.64431E+00 7.07146E+00 5.29833E+00
          4.00724E+00 1.83961E+00 1.40172E+00 9.51490E-01 8.87390E-01
          8.57498E-01 8.50971E-01                                     1.582E+01
 5.00E+08 1.31026E+01 1.25984E+01 1.21643E+01 1.18450E+01 1.15848E+01
          1.10546E+01 1.05716E+01 1.01352E+01 9.74490E+00 9.40073E+00
          9.10292E+00 8.85091E+00 8.64358E+00 8.48007E+00 8.35905E+00
          8.27967E+00 8.24148E+00 8.23707E+00 8.25505E+00 8.27619E+00
          8.23457E+00 8.12913E+00 7.87000E+00 7.37612E+00 5.71955E+00
          4.39609E+00 2.03711E+00 1.52832E+00 9.79500E-01 8.97705E-01
          8.62488E-01 8.50464E-01                                     1.591E+01
 6.00E+08 1.30576E+01 1.25809E+01 1.21654E+01 1.18506E+01 1.15881E+01
          1.10582E+01 1.05754E+01 1.01401E+01 9.75159E+00 9.40936E+00
          9.11316E+00 8.86279E+00 8.65797E+00 8.49815E+00 8.38118E+00
          8.30573E+00 8.27204E+00 8.27412E+00 8.30213E+00 8.33803E+00
          8.33119E+00 8.26222E+00 8.04906E+00 7.58664E+00 6.00704E+00
          4.76580E+00 2.23351E+00 1.63814E+00 1.00719E+00 9.16359E-01
          8.58841E-01 8.50098E-01                                     1.597E+01
 8.00E+08 1.30031E+01 1.25594E+01 1.21663E+01 1.18566E+01 1.15914E+01
          1.10628E+01 1.05812E+01 1.01476E+01 9.76113E+00 9.42125E+00
          9.12753E+00 8.87980E+00 8.67787E+00 8.52129E+00 8.40827E+00
          8.33788E+00 8.31097E+00 8.32248E+00 8.36447E+00 8.42309E+00
          8.45772E+00 8.42620E+00 8.27934E+00 7.90833E+00 6.48804E+00
          5.29484E+00 2.58829E+00 1.85909E+00 1.06410E+00 9.42703E-01
          8.63388E-01 8.49731E-01                                     1.606E+01
 1.00E+09 1.29699E+01 1.25464E+01 1.21669E+01 1.18601E+01 1.15931E+01
          1.10659E+01 1.05857E+01 1.01532E+01 9.76781E+00 9.42900E+00
          9.13652E+00 8.89025E+00 8.69006E+00 8.53551E+00 8.42499E+00
          8.35776E+00 8.33502E+00 8.35231E+00 8.40290E+00 8.47589E+00
          8.53675E+00 8.52915E+00 8.42746E+00 8.12396E+00 6.83809E+00
          5.70119E+00 2.90077E+00 2.06096E+00 1.12008E+00 9.70230E-01
          8.68088E-01 8.49487E-01                                     1.612E+01
 1.50E+09 1.29204E+01 1.25267E+01 1.21672E+01 1.18647E+01 1.15950E+01
          1.10703E+01 1.05927E+01 1.01619E+01 9.77766E+00 9.43985E+00
          9.14871E+00 8.90425E+00 8.70640E+00 8.55473E+00 8.44775E+00
          8.38491E+00 8.36785E+00 8.39293E+00 8.45522E+00 8.54826E+00
          8.64603E+00 8.67241E+00 8.63791E+00 8.44402E+00 7.41389E+00
          6.41128E+00 3.54595E+00 2.50878E+00 1.25521E+00 1.04139E+00
          8.81165E-01 8.49121E-01                                     1.620E+01
 2.00E+09 1.28926E+01 1.25156E+01 1.21675E+01 1.18672E+01 1.15957E+01
          1.10720E+01 1.05954E+01 1.01656E+01 9.78223E+00 9.44541E+00
          9.15550E+00 8.91227E+00 8.71509E+00 8.56366E+00 8.45794E+00
          8.39834E+00 8.38583E+00 8.41491E+00 8.48022E+00 8.58168E+00
          8.70830E+00 8.75991E+00 8.74580E+00 8.58221E+00 7.78737E+00
          6.96210E+00 4.01347E+00 2.85783E+00 1.38654E+00 1.12444E+00
          8.97278E-01 8.48999E-01                                     1.625E+01
 3.00E+09 1.28612E+01 1.25032E+01 1.21678E+01 1.18703E+01 1.15970E+01
          1.10739E+01 1.05979E+01 1.01688E+01 9.78617E+00 9.45019E+00
          9.16124E+00 8.91909E+00 8.72314E+00 8.57324E+00 8.46938E+00
          8.41219E+00 8.40280E+00 8.43606E+00 8.50742E+00 8.61886E+00
          8.76652E+00 8.83946E+00 8.86405E+00 8.76414E+00 8.19543E+00
          7.57658E+00 4.76317E+00 3.46371E+00 1.62468E+00 1.27090E+00
          9.21143E-01 8.48877E-01                                     1.630E+01
 4.00E+09 1.28659E+01 1.25105E+01 1.21753E+01 1.18743E+01 1.15965E+01
          1.10697E+01 1.05930E+01 1.01649E+01 9.78430E+00 9.45063E+00
          9.16353E+00 8.92288E+00 8.72848E+00 8.57953E+00 8.47342E+00
          8.41005E+00 8.39575E+00 8.43729E+00 8.53598E+00 8.66737E+00
          8.79861E+00 8.86085E+00 8.91386E+00 8.90098E+00 8.44658E+00
          7.81846E+00 5.33594E+00 4.01181E+00 1.83991E+00 1.38724E+00
          9.48853E-01 8.48633E-01                                     1.633E+01
 5.00E+09 1.28550E+01 1.25059E+01 1.21749E+01 1.18748E+01 1.15964E+01
          1.10700E+01 1.05934E+01 1.01655E+01 9.78523E+00 9.45184E+00
          9.16506E+00 8.92476E+00 8.73078E+00 8.58233E+00 8.47682E+00
          8.41419E+00 8.40090E+00 8.44381E+00 8.54452E+00 8.67910E+00
          8.81659E+00 8.88513E+00 8.95074E+00 8.96225E+00 8.60182E+00
          8.06139E+00 5.74535E+00 4.40776E+00 2.05891E+00 1.51505E+00
          9.77173E-01 8.48633E-01                                     1.635E+01
 6.00E+09 1.28243E+01 1.24886E+01 1.21683E+01 1.18743E+01 1.15989E+01
          1.10755E+01 1.05991E+01 1.01703E+01 9.78877E+00 9.45415E+00
          9.16636E+00 8.92540E+00 8.73124E+00 8.58375E+00 8.48194E+00
          8.42598E+00 8.41817E+00 8.45614E+00 8.53756E+00 8.66216E+00
          8.82159E+00 8.90710E+00 8.98553E+00 9.00617E+00 8.70346E+00
          8.24097E+00 6.07277E+00 4.73747E+00 2.26283E+00 1.63757E+00
          1.00549E+00 8.48755E-01                                     1.636E+01
 8.00E+09 1.28155E+01 1.24851E+01 1.21683E+01 1.18751E+01 1.15991E+01
          1.10763E+01 1.06003E+01 1.01718E+01 9.79036E+00 9.45573E+00
          9.16800E+00 8.92719E+00 8.73330E+00 8.58619E+00 8.48489E+00
          8.42955E+00 8.42253E+00 8.46157E+00 8.54457E+00 8.67185E+00
          8.83703E+00 8.92815E+00 9.01662E+00 9.05763E+00 8.84800E+00
          8.47693E+00 6.55856E+00 5.27041E+00 2.62518E+00 1.89246E+00
          1.06152E+00 8.48511E-01                                     1.638E+01
 1.00E+10 1.28115E+01 1.24827E+01 1.21670E+01 1.18739E+01 1.15980E+01
          1.10773E+01 1.06036E+01 1.01761E+01 9.79445E+00 9.45884E+00
          9.16980E+00 8.92776E+00 8.73312E+00 8.58605E+00 8.48544E+00
          8.43128E+00 8.42585E+00 8.46651E+00 8.55044E+00 8.67644E+00
          8.84374E+00 8.94190E+00 9.03655E+00 9.08851E+00 8.94519E+00
          8.62214E+00 6.89935E+00 5.69546E+00 2.94541E+00 2.10901E+00
          1.11768E+00 8.48633E-01                                     1.639E+01


==> anc/colstop/sbethe/sdbase/pdebr35.p08 <==
 35
 1.00E+03 1.65570E+00 1.68250E+00 1.70916E+00 1.73556E+00 1.76174E+00
          1.81358E+00 1.86440E+00 1.91393E+00 1.96197E+00 2.00838E+00
          2.05317E+00 2.09622E+00 2.13741E+00 2.17699E+00 2.21587E+00
          2.25485E+00 2.29391E+00 2.33317E+00 2.37240E+00 2.41032E+00
          2.44539E+00 2.46260E+00 2.48299E+00 2.50353E+00 2.52898E+00
          2.53602E+00 2.54143E+00 2.54204E+00 2.54266E+00 2.54275E+00
          2.54278E+00 2.54325E+00                                     1.831E+00
 1.50E+03 2.13915E+00 2.16762E+00 2.19587E+00 2.22376E+00 2.25137E+00
          2.30604E+00 2.35957E+00 2.41160E+00 2.46174E+00 2.50963E+00
          2.55495E+00 2.59754E+00 2.63746E+00 2.67522E+00 2.71229E+00
          2.75002E+00 2.78852E+00 2.82789E+00 2.86866E+00 2.91265E+00
          2.96106E+00 2.98529E+00 3.00587E+00 3.01883E+00 3.03718E+00
          3.04390E+00 3.04713E+00 3.04730E+00 3.04781E+00 3.04780E+00
          3.04805E+00 3.05090E+00                                     2.263E+00
 2.00E+03 2.54074E+00 2.57434E+00 2.60717E+00 2.63866E+00 2.66896E+00
          2.72676E+00 2.78032E+00 2.82957E+00 2.87478E+00 2.91677E+00
          2.95677E+00 2.99503E+00 3.03175E+00 3.06722E+00 3.10248E+00
          3.13854E+00 3.17572E+00 3.21456E+00 3.25561E+00 3.29892E+00
          3.34374E+00 3.36586E+00 3.38652E+00 3.40121E+00 3.41613E+00
          3.42019E+00 3.42320E+00 3.42353E+00 3.42383E+00 3.42384E+00
          3.42383E+00 3.42633E+00                                     2.609E+00
 3.00E+03 3.19068E+00 3.23151E+00 3.27077E+00 3.30725E+00 3.34123E+00
          3.40304E+00 3.45591E+00 3.50013E+00 3.53664E+00 3.56759E+00
          3.59587E+00 3.62229E+00 3.64730E+00 3.67152E+00 3.69638E+00
          3.72314E+00 3.75191E+00 3.78236E+00 3.81447E+00 3.84959E+00
          3.88873E+00 3.90879E+00 3.92661E+00 3.93818E+00 3.95026E+00
          3.95327E+00 3.95544E+00 3.95569E+00 3.95592E+00 3.95595E+00
          3.95599E+00 3.95531E+00                                     3.142E+00
 4.00E+03 3.70280E+00 3.75334E+00 3.80051E+00 3.84172E+00 3.87761E+00
          3.93727E+00 3.98258E+00 4.01754E+00 4.04408E+00 4.06474E+00
          4.08292E+00 4.09926E+00 4.11370E+00 4.12656E+00 4.13919E+00
          4.15309E+00 4.16887E+00 4.18742E+00 4.20969E+00 4.23586E+00
          4.26487E+00 4.27944E+00 4.29346E+00 4.30371E+00 4.31298E+00
          4.31528E+00 4.31710E+00 4.31730E+00 4.31746E+00 4.31753E+00
          4.31746E+00 4.31421E+00                                     3.543E+00
 5.00E+03 4.12930E+00 4.18038E+00 4.22840E+00 4.27098E+00 4.30859E+00
          4.37152E+00 4.41713E+00 4.44644E+00 4.46198E+00 4.46843E+00
          4.47187E+00 4.47394E+00 4.47524E+00 4.47654E+00 4.47905E+00
          4.48390E+00 4.49101E+00 4.49956E+00 4.50918E+00 4.52186E+00
          4.53997E+00 4.55089E+00 4.56121E+00 4.56831E+00 4.57535E+00
          4.57718E+00 4.57859E+00 4.57872E+00 4.57884E+00 4.57891E+00
          4.57895E+00 4.57391E+00                                     3.860E+00
 6.00E+03 4.48904E+00 4.54319E+00 4.59363E+00 4.63751E+00 4.67539E+00
          4.73640E+00 4.77677E+00 4.79786E+00 4.80291E+00 4.79765E+00
          4.78941E+00 4.78020E+00 4.77061E+00 4.76146E+00 4.75375E+00
          4.74848E+00 4.74545E+00 4.74354E+00 4.74220E+00 4.74373E+00
          4.75119E+00 4.75731E+00 4.76355E+00 4.76808E+00 4.77258E+00
          4.77381E+00 4.77482E+00 4.77488E+00 4.77495E+00 4.77501E+00
          4.77499E+00 4.76929E+00                                     4.119E+00
 8.00E+03 5.07268E+00 5.12961E+00 5.18179E+00 5.22557E+00 5.26171E+00
          5.31547E+00 5.34350E+00 5.34786E+00 5.33294E+00 5.30618E+00
          5.27692E+00 5.24762E+00 5.21887E+00 5.19146E+00 5.16599E+00
          5.14308E+00 5.12220E+00 5.10166E+00 5.08051E+00 5.06193E+00
          5.05035E+00 5.04771E+00 5.04578E+00 5.04445E+00 5.04350E+00
          5.04344E+00 5.04341E+00 5.04336E+00 5.04333E+00 5.04340E+00
          5.04343E+00 5.03839E+00                                     4.515E+00
 1.00E+04 5.53300E+00 5.58955E+00 5.64052E+00 5.68166E+00 5.71395E+00
          5.75735E+00 5.77151E+00 5.75915E+00 5.72556E+00 5.67953E+00
          5.63181E+00 5.58517E+00 5.54021E+00 5.49757E+00 5.45744E+00
          5.41997E+00 5.38433E+00 5.34819E+00 5.31026E+00 5.27471E+00
          5.24720E+00 5.23701E+00 5.22734E+00 5.21982E+00 5.21342E+00
          5.21201E+00 5.21085E+00 5.21069E+00 5.21056E+00 5.21057E+00
          5.21060E+00 5.20795E+00                                     4.807E+00
 1.50E+04 6.37455E+00 6.42263E+00 6.46366E+00 6.49230E+00 6.51005E+00
          6.52053E+00 6.49693E+00 6.44335E+00 6.36689E+00 6.27869E+00
          6.19194E+00 6.10970E+00 6.03273E+00 5.96086E+00 5.89336E+00
          5.82912E+00 5.76660E+00 5.70214E+00 5.63363E+00 5.56692E+00
          5.50953E+00 5.48441E+00 5.45825E+00 5.43666E+00 5.41887E+00
          5.41463E+00 5.41094E+00 5.41051E+00 5.41018E+00 5.41009E+00
          5.41006E+00 5.41443E+00                                     5.280E+00
 2.00E+04 6.95047E+00 7.00843E+00 7.05209E+00 7.07079E+00 7.06837E+00
          7.02191E+00 6.93530E+00 6.83265E+00 6.72168E+00 6.60836E+00
          6.49945E+00 6.39610E+00 6.29810E+00 6.20431E+00 6.11417E+00
          6.02656E+00 5.94103E+00 5.85632E+00 5.77204E+00 5.69147E+00
          5.61410E+00 5.57377E+00 5.53381E+00 5.50395E+00 5.47746E+00
          5.47074E+00 5.46537E+00 5.46480E+00 5.46434E+00 5.46413E+00
          5.46387E+00 5.47400E+00                                     5.558E+00
 3.00E+04 7.78752E+00 7.78887E+00 7.78096E+00 7.75696E+00 7.71973E+00
          7.61863E+00 7.48222E+00 7.31766E+00 7.13554E+00 6.95072E+00
          6.77898E+00 6.62449E+00 6.48674E+00 6.36331E+00 6.25117E+00
          6.14577E+00 6.04443E+00 5.94126E+00 5.83211E+00 5.72256E+00
          5.61897E+00 5.56797E+00 5.51196E+00 5.46482E+00 5.42896E+00
          5.42017E+00 5.41214E+00 5.41130E+00 5.41070E+00 5.41042E+00
          5.41016E+00 5.42529E+00                                     5.854E+00
 4.00E+04 8.35390E+00 8.32039E+00 8.27724E+00 8.21747E+00 8.14463E+00
          7.97519E+00 7.77458E+00 7.55103E+00 7.31591E+00 7.08466E+00
          6.87320E+00 6.68534E+00 6.52009E+00 6.37369E+00 6.24166E+00
          6.11851E+00 6.00121E+00 5.88370E+00 5.76139E+00 5.63836E+00
          5.51922E+00 5.45972E+00 5.39535E+00 5.34187E+00 5.29949E+00
          5.28907E+00 5.27977E+00 5.27877E+00 5.27803E+00 5.27771E+00
          5.27771E+00 5.29175E+00                                     5.997E+00
 5.00E+04 8.78362E+00 8.71560E+00 8.63816E+00 8.54457E+00 8.43892E+00
          8.20831E+00 7.95250E+00 7.68011E+00 7.40250E+00 7.13452E+00
          6.89176E+00 6.67724E+00 6.48951E+00 6.32375E+00 6.17432E+00
          6.03547E+00 5.90399E+00 5.77433E+00 5.64201E+00 5.50954E+00
          5.38019E+00 5.31596E+00 5.24855E+00 5.19364E+00 5.14641E+00
          5.13477E+00 5.12485E+00 5.12372E+00 5.12284E+00 5.12260E+00
          5.12241E+00 5.13025E+00                                     6.072E+00
 6.00E+04 9.10370E+00 9.03422E+00 8.94750E+00 8.83123E+00 8.69270E+00
          8.38327E+00 8.04965E+00 7.72167E+00 7.41037E+00 7.12476E+00
          6.87397E+00 6.65383E+00 6.45301E+00 6.26317E+00 6.08693E+00
          5.92634E+00 5.77881E+00 5.63948E+00 5.50322E+00 5.36669E+00
          5.22846E+00 5.16010E+00 5.09244E+00 5.03985E+00 4.98837E+00
          4.97572E+00 4.96561E+00 4.96431E+00 4.96334E+00 4.96319E+00
          4.96311E+00 4.96308E+00                                     6.113E+00
 8.00E+04 9.59100E+00 9.49388E+00 9.37244E+00 9.20944E+00 9.01603E+00
          8.59182E+00 8.15624E+00 7.75853E+00 7.40303E+00 7.08494E+00
          6.80005E+00 6.54365E+00 6.30691E+00 6.08420E+00 5.87860E+00
          5.69336E+00 5.52532E+00 5.36895E+00 5.21802E+00 5.06639E+00
          4.91610E+00 4.84744E+00 4.78144E+00 4.72962E+00 4.67310E+00
          4.65968E+00 4.64914E+00 4.64757E+00 4.64647E+00 4.64651E+00
          4.64630E+00 4.63452E+00                                     6.141E+00
 1.00E+05 1.01184E+01 9.85898E+00 9.60036E+00 9.34398E+00 9.09381E+00
          8.62206E+00 8.18237E+00 7.77305E+00 7.39274E+00 7.04010E+00
          6.71448E+00 6.41664E+00 6.14436E+00 5.89491E+00 5.66594E+00
          5.45731E+00 5.26860E+00 5.09910E+00 4.94547E+00 4.79326E+00
          4.63001E+00 4.54863E+00 4.47747E+00 4.43049E+00 4.37444E+00
          4.35731E+00 4.34695E+00 4.34600E+00 4.34452E+00 4.34442E+00
          4.34424E+00 4.32837E+00                                     6.129E+00
 1.50E+05 1.06863E+01 1.03365E+01 9.99126E+00 9.65503E+00 9.33134E+00
          8.72818E+00 8.17646E+00 7.67165E+00 7.21002E+00 6.78971E+00
          6.40909E+00 6.06539E+00 5.75452E+00 5.47143E+00 5.21059E+00
          4.96911E+00 4.74802E+00 4.54542E+00 4.35882E+00 4.17827E+00
          3.99662E+00 3.90936E+00 3.83134E+00 3.77751E+00 3.71718E+00
          3.70042E+00 3.68917E+00 3.68804E+00 3.68671E+00 3.68658E+00
          3.68637E+00 3.68152E+00                                     6.065E+00
 2.00E+05 1.10113E+01 1.05949E+01 1.01869E+01 9.79453E+00 9.42045E+00
          8.72815E+00 8.10131E+00 7.53396E+00 7.02075E+00 6.55783E+00
          6.14293E+00 5.77095E+00 5.43588E+00 5.13133E+00 4.84972E+00
          4.58644E+00 4.34260E+00 4.11706E+00 3.90715E+00 3.70617E+00
          3.51017E+00 3.41705E+00 3.33121E+00 3.26950E+00 3.20664E+00
          3.19177E+00 3.17951E+00 3.17809E+00 3.17704E+00 3.17680E+00
          3.17670E+00 3.18604E+00                                     5.998E+00
 3.00E+05 1.14332E+01 1.08985E+01 1.03831E+01 9.90225E+00 9.45469E+00
          8.64216E+00 7.92571E+00 7.29278E+00 6.73336E+00 6.23512E+00
          5.78813E+00 5.38538E+00 5.01974E+00 4.68390E+00 4.36937E+00
          4.07102E+00 3.79049E+00 3.53087E+00 3.29153E+00 3.06912E+00
          2.86277E+00 2.76630E+00 2.67275E+00 2.60208E+00 2.53902E+00
          2.52371E+00 2.51127E+00 2.50986E+00 2.50870E+00 2.50848E+00
          2.50839E+00 2.51428E+00                                     5.937E+00
 4.00E+05 1.17127E+01 1.10995E+01 1.05142E+01 9.97815E+00 9.48564E+00
          8.59740E+00 7.82449E+00 7.14881E+00 6.55776E+00 6.03496E+00
          5.56560E+00 5.14153E+00 4.75594E+00 4.40171E+00 4.07073E+00
          3.75782E+00 3.46325E+00 3.18842E+00 2.93338E+00 2.69457E+00
          2.47285E+00 2.37035E+00 2.27462E+00 2.20471E+00 2.13841E+00
          2.12255E+00 2.11024E+00 2.10878E+00 2.10752E+00 2.10740E+00
          2.10719E+00 2.10483E+00                                     5.958E+00
 5.00E+05 1.19230E+01 1.12551E+01 1.06220E+01 1.00497E+01 9.52827E+00
          8.58898E+00 7.77796E+00 7.07327E+00 6.45956E+00 5.91836E+00
          5.43248E+00 4.99285E+00 4.59280E+00 4.22540E+00 3.88278E+00
          3.55972E+00 3.25586E+00 2.97160E+00 2.70730E+00 2.45911E+00
          2.22678E+00 2.11861E+00 2.01787E+00 1.94471E+00 1.87620E+00
          1.86010E+00 1.84768E+00 1.84619E+00 1.84489E+00 1.84478E+00
          1.84454E+00 1.84161E+00                                     6.027E+00
 6.00E+05 1.20951E+01 1.13866E+01 1.07187E+01 1.01212E+01 9.58011E+00
          8.60456E+00 7.76634E+00 7.04155E+00 6.41150E+00 5.85628E+00
          5.35762E+00 4.90603E+00 4.49483E+00 4.11720E+00 3.76542E+00
          3.43432E+00 3.12325E+00 2.83217E+00 2.56115E+00 2.30650E+00
          2.06572E+00 1.95232E+00 1.84591E+00 1.76830E+00 1.69756E+00
          1.68112E+00 1.66833E+00 1.66681E+00 1.66548E+00 1.66534E+00
          1.66520E+00 1.66397E+00                                     6.125E+00
 8.00E+05 1.23728E+01 1.16077E+01 1.08924E+01 1.02627E+01 9.69779E+00
          8.67701E+00 7.80504E+00 7.05634E+00 6.40648E+00 5.83316E+00
          5.31704E+00 4.84860E+00 4.42129E+00 4.02839E+00 3.66245E+00
          3.31845E+00 2.99550E+00 2.69329E+00 2.41083E+00 2.14420E+00
          1.88819E+00 1.76541E+00 1.64889E+00 1.56299E+00 1.48608E+00
          1.46815E+00 1.45405E+00 1.45239E+00 1.45096E+00 1.45078E+00
          1.45064E+00 1.45154E+00                                     6.371E+00
 1.00E+06 1.25929E+01 1.17912E+01 1.10461E+01 1.03978E+01 9.82038E+00
          8.77580E+00 7.88720E+00 7.12662E+00 6.46670E+00 5.88339E+00
          5.35670E+00 4.87736E+00 4.43899E+00 4.03501E+00 3.65814E+00
          3.30346E+00 2.97005E+00 2.65749E+00 2.36401E+00 2.08423E+00
          1.81299E+00 1.68125E+00 1.55540E+00 1.46163E+00 1.37641E+00
          1.35622E+00 1.34028E+00 1.33841E+00 1.33682E+00 1.33661E+00
          1.33645E+00 1.33698E+00                                     6.645E+00
 1.50E+06 1.29643E+01 1.21200E+01 1.13426E+01 1.06786E+01 1.00938E+01
          9.03181E+00 8.13445E+00 7.36305E+00 6.69166E+00 6.09596E+00
          5.55624E+00 5.06320E+00 4.61031E+00 4.19060E+00 3.79616E+00
          3.42181E+00 3.06694E+00 2.73154E+00 2.41278E+00 2.10127E+00
          1.79099E+00 1.63605E+00 1.48316E+00 1.36453E+00 1.25421E+00
          1.22738E+00 1.20585E+00 1.20332E+00 1.20124E+00 1.20096E+00
          1.20075E+00 1.20040E+00                                     7.295E+00
 2.00E+06 1.31780E+01 1.23254E+01 1.15449E+01 1.08861E+01 1.03096E+01
          9.25727E+00 8.36698E+00 7.59513E+00 6.91965E+00 6.31870E+00
          5.77449E+00 5.27749E+00 4.82027E+00 4.39478E+00 3.99157E+00
          3.60459E+00 3.23386E+00 2.88023E+00 2.54051E+00 2.20192E+00
          1.85377E+00 1.67494E+00 1.49074E+00 1.34168E+00 1.20345E+00
          1.17019E+00 1.14342E+00 1.14016E+00 1.13738E+00 1.13702E+00
          1.13677E+00 1.13736E+00                                     7.850E+00
 3.00E+06 1.34029E+01 1.25540E+01 1.17846E+01 1.11489E+01 1.06005E+01
          9.59448E+00 8.73412E+00 7.97992E+00 7.31299E+00 6.71434E+00
          6.16827E+00 5.66652E+00 5.20279E+00 4.77013E+00 4.36027E+00
          3.96656E+00 3.58531E+00 3.21136E+00 2.83705E+00 2.44951E+00
          2.03351E+00 1.80962E+00 1.56954E+00 1.36279E+00 1.15676E+00
          1.11120E+00 1.08044E+00 1.07657E+00 1.07090E+00 1.06985E+00
          1.07040E+00 1.07324E+00                                     8.717E+00
 4.00E+06 1.34273E+01 1.26272E+01 1.19068E+01 1.13194E+01 1.08148E+01
          9.86892E+00 9.03453E+00 8.28626E+00 7.61418E+00 7.00842E+00
          6.46087E+00 5.96337E+00 5.50743E+00 5.08335E+00 4.67904E+00
          4.28510E+00 3.89754E+00 3.51078E+00 3.11502E+00 2.69151E+00
          2.21777E+00 1.95452E+00 1.66774E+00 1.41560E+00 1.14316E+00
          1.07613E+00 1.04512E+00 1.04275E+00 1.03387E+00 1.03166E+00
          1.03386E+00 1.03711E+00                                     9.363E+00
 5.00E+06 1.34765E+01 1.26835E+01 1.19762E+01 1.14115E+01 1.09329E+01
          1.00283E+01 9.22367E+00 8.49815E+00 7.84315E+00 7.24988E+00
          6.71110E+00 6.21943E+00 5.76710E+00 5.34498E+00 4.94156E+00
          4.54745E+00 4.15790E+00 3.76584E+00 3.35871E+00 2.91194E+00
          2.39478E+00 2.09851E+00 1.76730E+00 1.47169E+00 1.14210E+00
          1.05796E+00 1.02224E+00 1.02012E+00 1.00919E+00 1.00633E+00
          1.00943E+00 1.01205E+00                                     9.858E+00
 6.00E+06 1.34988E+01 1.27119E+01 1.20162E+01 1.14722E+01 1.10169E+01
          1.01464E+01 9.36802E+00 8.66304E+00 8.02410E+00 7.44321E+00
          6.91382E+00 6.42916E+00 5.98202E+00 5.56379E+00 5.16340E+00
          4.77151E+00 4.38274E+00 3.98885E+00 3.57487E+00 3.11118E+00
          2.55941E+00 2.23554E+00 1.86616E+00 1.53091E+00 1.14883E+00
          1.04842E+00 1.00603E+00 1.00376E+00 9.91340E-01 9.88022E-01
          9.91728E-01 9.93237E-01                                     1.026E+01
 8.00E+06 1.34937E+01 1.27203E+01 1.20474E+01 1.15404E+01 1.11251E+01
          1.03112E+01 9.57806E+00 8.90896E+00 8.29852E+00 7.74001E+00
          7.22812E+00 6.75722E+00 6.32115E+00 5.91242E+00 5.52117E+00
          5.13841E+00 4.75755E+00 4.36792E+00 3.94950E+00 3.46157E+00
          2.85096E+00 2.47930E+00 2.04543E+00 1.64551E+00 1.18750E+00
          1.05788E+00 9.74650E-01 9.71940E-01 9.72940E-01 9.70383E-01
          9.60388E-01 9.66431E-01                                     1.087E+01
 1.00E+07 1.34824E+01 1.27184E+01 1.20613E+01 1.15803E+01 1.11933E+01
          1.04197E+01 9.72012E+00 9.07897E+00 8.49187E+00 7.95297E+00
          7.45768E+00 7.00099E+00 6.57743E+00 6.18009E+00 5.79976E+00
          5.42763E+00 5.05650E+00 4.67428E+00 4.25777E+00 3.75889E+00
          3.11202E+00 2.70622E+00 2.22075E+00 1.76182E+00 1.22512E+00
          1.06875E+00 9.62110E-01 9.56820E-01 9.57110E-01 9.54346E-01
          9.42688E-01 9.48608E-01                                     1.133E+01
 1.50E+07 1.35159E+01 1.27548E+01 1.21100E+01 1.16563E+01 1.13017E+01
          1.05774E+01 9.92213E+00 9.32238E+00 8.77439E+00 8.27289E+00
          7.81364E+00 7.39183E+00 7.00192E+00 6.63663E+00 6.28565E+00
          5.93942E+00 5.59105E+00 5.22888E+00 4.82996E+00 4.34499E+00
          3.68436E+00 3.23280E+00 2.63922E+00 2.03735E+00 1.31204E+00
          1.10303E+00 9.61290E-01 9.45120E-01 9.27000E-01 9.24543E-01
          9.23550E-01 9.22562E-01                                     1.211E+01
 2.00E+07 1.34815E+01 1.27323E+01 1.21039E+01 1.16732E+01 1.13435E+01
          1.06602E+01 1.00401E+01 9.47212E+00 8.95301E+00 8.47825E+00
          8.04417E+00 7.64654E+00 7.28032E+00 6.93878E+00 6.61206E+00
          6.29072E+00 5.96756E+00 5.62988E+00 5.25187E+00 4.77643E+00
          4.10067E+00 3.62546E+00 2.98722E+00 2.31241E+00 1.42955E+00
          1.16006E+00 9.58090E-01 9.34360E-01 9.14140E-01 9.11472E-01
          9.10164E-01 9.08295E-01                                     1.262E+01
 3.00E+07 1.34044E+01 1.26732E+01 1.20677E+01 1.16682E+01 1.13719E+01
          1.07434E+01 1.01707E+01 9.64564E+00 9.16562E+00 8.72723E+00
          8.32760E+00 7.96348E+00 7.63085E+00 7.32413E+00 7.03478E+00
          6.75424E+00 6.47518E+00 6.18365E+00 5.84953E+00 5.40292E+00
          4.72052E+00 4.22000E+00 3.52974E+00 2.76529E+00 1.66893E+00
          1.30396E+00 9.69720E-01 9.25680E-01 8.99061E-01 8.96461E-01
          8.88855E-01 8.93188E-01                                     1.327E+01
 4.00E+07 1.33972E+01 1.26688E+01 1.20692E+01 1.16806E+01 1.13971E+01
          1.07899E+01 1.02377E+01 9.73348E+00 9.27478E+00 8.85850E+00
          8.48197E+00 8.14216E+00 7.83522E+00 7.55559E+00 7.29454E+00
          7.04350E+00 6.79595E+00 6.53897E+00 6.24355E+00 5.83983E+00
          5.19588E+00 4.70144E+00 3.98828E+00 3.15567E+00 1.87511E+00
          1.42745E+00 9.95360E-01 9.32390E-01 8.88810E-01 8.85696E-01
          8.82416E-01 8.85010E-01                                     1.370E+01
 5.00E+07 1.33712E+01 1.26564E+01 1.20706E+01 1.16956E+01 1.14244E+01
          1.08354E+01 1.02962E+01 9.80184E+00 9.35133E+00 8.94352E+00
          8.57771E+00 8.25158E+00 7.96179E+00 7.70339E+00 7.46837E+00
          7.24767E+00 7.03139E+00 6.79932E+00 6.51990E+00 6.13979E+00
          5.54480E+00 5.08383E+00 4.39788E+00 3.53857E+00 2.07250E+00
          1.53654E+00 1.00925E+00 9.34920E-01 8.89820E-01 8.87417E-01
          8.80699E-01 8.80020E-01                                     1.400E+01
 6.00E+07 1.33636E+01 1.26531E+01 1.20718E+01 1.17015E+01 1.14352E+01
          1.08558E+01 1.03265E+01 9.84298E+00 9.40375E+00 9.00749E+00
          8.65332E+00 8.33915E+00 8.06203E+00 7.81760E+00 7.59849E+00
          7.39638E+00 7.20195E+00 6.99537E+00 6.74528E+00 6.39742E+00
          5.83556E+00 5.38984E+00 4.71295E+00 3.83817E+00 2.26257E+00
          1.65244E+00 1.03388E+00 9.44590E-01 8.88040E-01 8.84739E-01
          8.76846E-01 8.76648E-01                                     1.423E+01
 8.00E+07 1.33540E+01 1.26515E+01 1.20774E+01 1.17129E+01 1.14517E+01
          1.08843E+01 1.03684E+01 9.89973E+00 9.47621E+00 9.09567E+00
          8.75648E+00 8.45700E+00 8.19545E+00 7.96900E+00 7.77256E+00
          7.59971E+00 7.44158E+00 7.27779E+00 7.07641E+00 6.78354E+00
          6.27912E+00 5.86095E+00 5.21076E+00 4.33676E+00 2.61500E+00
          1.86770E+00 1.08309E+00 9.69950E-01 8.87880E-01 8.81084E-01
          8.72437E-01 8.72406E-01                                     1.456E+01
 1.00E+08 1.33403E+01 1.26480E+01 1.20824E+01 1.17236E+01 1.14668E+01
          1.09080E+01 1.04004E+01 9.93983E+00 9.52461E+00 9.15281E+00
          8.82295E+00 8.53371E+00 8.28361E+00 8.07025E+00 7.88912E+00
          7.73461E+00 7.59919E+00 7.46432E+00 7.30019E+00 7.05421E+00
          6.60546E+00 6.21699E+00 5.59580E+00 4.73258E+00 2.91968E+00
          2.07021E+00 1.13567E+00 9.96860E-01 8.89420E-01 8.79459E-01
          8.69522E-01 8.69934E-01                                     1.479E+01
 1.50E+08 1.33082E+01 1.26397E+01 1.20930E+01 1.17454E+01 1.14955E+01
          1.09507E+01 1.04541E+01 1.00033E+01 9.59734E+00 9.23561E+00
          8.91763E+00 8.64263E+00 8.40945E+00 8.21599E+00 8.05807E+00
          7.93114E+00 7.83035E+00 7.74164E+00 7.64023E+00 7.47721E+00
          7.14164E+00 6.82341E+00 6.26837E+00 5.44240E+00 3.54208E+00
          2.53524E+00 1.26479E+00 1.06069E+00 8.97180E-01 8.81649E-01
          8.68073E-01 8.66272E-01                                     1.516E+01
 2.00E+08 1.32916E+01 1.26421E+01 1.21081E+01 1.17627E+01 1.15106E+01
          1.09678E+01 1.04755E+01 1.00308E+01 9.63242E+00 9.27923E+00
          8.97005E+00 8.70399E+00 8.47985E+00 8.29541E+00 8.14618E+00
          8.02887E+00 7.94380E+00 7.88729E+00 7.84140E+00 7.74334E+00
          7.47190E+00 7.19696E+00 6.71234E+00 5.94823E+00 4.01756E+00
          2.92395E+00 1.39123E+00 1.13110E+00 9.08150E-01 8.84371E-01
          8.66104E-01 8.64624E-01                                     1.537E+01
 3.00E+08 1.31745E+01 1.25921E+01 1.21057E+01 1.17762E+01 1.15250E+01
          1.09939E+01 1.05094E+01 1.00700E+01 9.67553E+00 9.32602E+00
          9.02173E+00 8.76247E+00 8.54767E+00 8.37622E+00 8.24495E+00
          8.15108E+00 8.09278E+00 8.06089E+00 8.03881E+00 7.99292E+00
          7.84118E+00 7.65665E+00 7.27718E+00 6.62364E+00 4.75647E+00
          3.51705E+00 1.62876E+00 1.27672E+00 9.34190E-01 8.88405E-01
          8.66113E-01 8.62732E-01                                     1.561E+01
 4.00E+08 1.30944E+01 1.25611E+01 1.21079E+01 1.17858E+01 1.15302E+01
          1.10019E+01 1.05204E+01 1.00846E+01 9.69376E+00 9.34817E+00
          9.04812E+00 8.79350E+00 8.58392E+00 8.41854E+00 8.29448E+00
          8.20951E+00 8.16295E+00 8.14740E+00 8.14967E+00 8.14253E+00
          8.05689E+00 7.92349E+00 7.61617E+00 7.04903E+00 5.28773E+00
          4.00191E+00 1.84373E+00 1.40839E+00 9.61620E-01 8.98109E-01
          8.68362E-01 8.61874E-01                                     1.575E+01
 5.00E+08 1.30381E+01 1.25406E+01 1.21113E+01 1.17940E+01 1.15344E+01
          1.10065E+01 1.05256E+01 1.00911E+01 9.70249E+00 9.35985E+00
          9.06342E+00 8.81260E+00 8.60625E+00 8.44350E+00 8.32307E+00
          8.24407E+00 8.20610E+00 8.20189E+00 8.22014E+00 8.24157E+00
          8.20051E+00 8.09601E+00 7.83964E+00 7.35132E+00 5.70710E+00
          4.38829E+00 2.04039E+00 1.53463E+00 9.89280E-01 9.08005E-01
          8.73169E-01 8.61328E-01                                     1.584E+01
 6.00E+08 1.29964E+01 1.25246E+01 1.21126E+01 1.17992E+01 1.15372E+01
          1.10099E+01 1.05297E+01 1.00965E+01 9.70985E+00 9.36902E+00
          9.07391E+00 8.82438E+00 8.62037E+00 8.46133E+00 8.34501E+00
          8.26997E+00 8.23645E+00 8.23862E+00 8.26675E+00 8.30289E+00
          8.29658E+00 8.22838E+00 8.01719E+00 7.55916E+00 5.99272E+00
          4.75766E+00 2.23570E+00 1.64350E+00 1.01668E+00 9.26769E-01
          8.69629E-01 8.60901E-01                                     1.591E+01
 8.00E+08 1.29443E+01 1.25042E+01 1.21136E+01 1.18050E+01 1.15403E+01
          1.10144E+01 1.05355E+01 1.01042E+01 9.71961E+00 9.38107E+00
          9.08828E+00 8.84124E+00 8.64001E+00 8.48422E+00 8.37187E+00
          8.30186E+00 8.27504E+00 8.28655E+00 8.32855E+00 8.38721E+00
          8.42215E+00 8.39112E+00 8.24562E+00 7.87805E+00 6.47039E+00
          5.28412E+00 2.58891E+00 1.86354E+00 1.07302E+00 9.52698E-01
          8.74039E-01 8.60474E-01                                     1.599E+01
 1.00E+09 1.29114E+01 1.24911E+01 1.21140E+01 1.18084E+01 1.15420E+01
          1.10174E+01 1.05399E+01 1.01096E+01 9.72600E+00 9.38855E+00
          9.09709E+00 8.85160E+00 8.65214E+00 8.49833E+00 8.38841E+00
          8.32152E+00 8.29887E+00 8.31612E+00 8.36662E+00 8.43954E+00
          8.50059E+00 8.49337E+00 8.39266E+00 8.09185E+00 6.81770E+00
          5.68831E+00 2.90014E+00 2.06465E+00 1.12848E+00 9.79752E-01
          8.79120E-01 8.60352E-01                                     1.605E+01
 1.50E+09 1.28616E+01 1.24712E+01 1.21144E+01 1.18133E+01 1.15444E+01
          1.10219E+01 1.05463E+01 1.01175E+01 9.73493E+00 9.39863E+00
          9.10881E+00 8.86548E+00 8.66852E+00 8.51747E+00 8.41092E+00
          8.34836E+00 8.33141E+00 8.35642E+00 8.41847E+00 8.51120E+00
          8.60893E+00 8.63557E+00 8.60162E+00 8.40932E+00 7.38856E+00
          6.39404E+00 3.54281E+00 2.51071E+00 1.26254E+00 1.05005E+00
          8.91846E-01 8.59863E-01                                     1.613E+01
 2.00E+09 1.28336E+01 1.24601E+01 1.21146E+01 1.18160E+01 1.15455E+01
          1.10241E+01 1.05495E+01 1.01213E+01 9.73934E+00 9.40361E+00
          9.11460E+00 8.87231E+00 8.67661E+00 8.52708E+00 8.42236E+00
          8.36209E+00 8.34808E+00 8.37709E+00 8.44512E+00 8.54816E+00
          8.66544E+00 8.71043E+00 8.71246E+00 8.58415E+00 7.74181E+00
          6.85725E+00 4.04503E+00 2.89607E+00 1.39040E+00 1.12133E+00
          9.04907E-01 8.59863E-01                                     1.618E+01
 3.00E+09 1.28043E+01 1.24486E+01 1.21151E+01 1.18188E+01 1.15464E+01
          1.10254E+01 1.05514E+01 1.01242E+01 9.74323E+00 9.40878E+00
          9.12115E+00 8.88011E+00 8.68507E+00 8.53579E+00 8.43236E+00
          8.37540E+00 8.36603E+00 8.39912E+00 8.47016E+00 8.58114E+00
          8.72843E+00 8.80129E+00 8.82594E+00 8.72664E+00 8.16331E+00
          7.55140E+00 4.75476E+00 3.46079E+00 1.62981E+00 1.27808E+00
          9.32495E-01 8.59131E-01                                     1.623E+01
 4.00E+09 1.27877E+01 1.24421E+01 1.21154E+01 1.18207E+01 1.15473E+01
          1.10265E+01 1.05526E+01 1.01256E+01 9.74505E+00 9.41088E+00
          9.12335E+00 8.88258E+00 8.68863E+00 8.54128E+00 8.43928E+00
          8.38246E+00 8.37301E+00 8.40838E+00 8.48593E+00 8.60460E+00
          8.75269E+00 8.82730E+00 8.88572E+00 8.86709E+00 8.40220E+00
          7.79504E+00 5.33063E+00 4.00338E+00 1.84356E+00 1.39288E+00
          9.59717E-01 8.59131E-01                                     1.626E+01
 5.00E+09 1.27991E+01 1.24520E+01 1.21227E+01 1.18239E+01 1.15465E+01
          1.10221E+01 1.05476E+01 1.01214E+01 9.74263E+00 9.41064E+00
          9.12507E+00 8.88579E+00 8.69264E+00 8.54484E+00 8.43977E+00
          8.37742E+00 8.36413E+00 8.40681E+00 8.50705E+00 8.64104E+00
          8.77800E+00 8.84638E+00 8.91192E+00 8.92369E+00 8.56616E+00
          8.03089E+00 5.73278E+00 4.40078E+00 2.06170E+00 1.52032E+00
          9.86328E-01 8.58887E-01                                     1.628E+01
 6.00E+09 1.27696E+01 1.24350E+01 1.21157E+01 1.18226E+01 1.15481E+01
          1.10270E+01 1.05530E+01 1.01264E+01 9.74661E+00 9.41337E+00
          9.12662E+00 8.88643E+00 8.69296E+00 8.54612E+00 8.44482E+00
          8.38908E+00 8.38123E+00 8.41896E+00 8.50005E+00 8.62416E+00
          8.78294E+00 8.86815E+00 8.94647E+00 8.96738E+00 8.66683E+00
          8.20896E+00 6.05845E+00 4.72872E+00 2.26430E+00 1.64261E+00
          1.01477E+00 8.59497E-01                                     1.629E+01
 8.00E+09 1.27590E+01 1.24305E+01 1.21154E+01 1.18234E+01 1.15485E+01
          1.10280E+01 1.05542E+01 1.01276E+01 9.74785E+00 9.41465E+00
          9.12806E+00 8.88819E+00 8.69507E+00 8.54860E+00 8.44774E+00
          8.39259E+00 8.38555E+00 8.42439E+00 8.50702E+00 8.63376E+00
          8.79823E+00 8.88900E+00 8.97724E+00 9.01836E+00 8.81047E+00
          8.44297E+00 6.54119E+00 5.25884E+00 2.62465E+00 1.89581E+00
          1.07019E+00 8.59375E-01                                     1.630E+01
 1.00E+10 1.27521E+01 1.24271E+01 1.21146E+01 1.18234E+01 1.15488E+01
          1.10294E+01 1.05562E+01 1.01296E+01 9.74923E+00 9.41537E+00
          9.12857E+00 8.88887E+00 8.69614E+00 8.55012E+00 8.44973E+00
          8.39504E+00 8.38846E+00 8.42771E+00 8.51093E+00 8.63910E+00
          8.80741E+00 8.90173E+00 8.99564E+00 9.04941E+00 8.90230E+00
          8.59281E+00 6.89119E+00 5.66993E+00 2.93699E+00 2.11682E+00
          1.12549E+00 8.59268E-01                                     1.631E+01


==> anc/colstop/sbethe/sdbase/pdebr36.p08 <==
 36
 1.00E+03 1.60753E+00 1.63443E+00 1.66118E+00 1.68766E+00 1.71392E+00
          1.76585E+00 1.81669E+00 1.86619E+00 1.91415E+00 1.96052E+00
          2.00534E+00 2.04852E+00 2.08991E+00 2.12974E+00 2.16884E+00
          2.20797E+00 2.24704E+00 2.28611E+00 2.32494E+00 2.36236E+00
          2.39705E+00 2.41417E+00 2.43465E+00 2.45529E+00 2.48024E+00
          2.48701E+00 2.49228E+00 2.49290E+00 2.49349E+00 2.49357E+00
          2.49363E+00 2.49410E+00                                     1.790E+00
 1.50E+03 2.08378E+00 2.11173E+00 2.13951E+00 2.16699E+00 2.19426E+00
          2.24845E+00 2.30179E+00 2.35395E+00 2.40455E+00 2.45325E+00
          2.49975E+00 2.54382E+00 2.58547E+00 2.62504E+00 2.66373E+00
          2.70259E+00 2.74159E+00 2.78073E+00 2.82054E+00 2.86333E+00
          2.91094E+00 2.93499E+00 2.95551E+00 2.96849E+00 2.98691E+00
          2.99367E+00 2.99701E+00 2.99719E+00 2.99771E+00 2.99773E+00
          2.99792E+00 3.00122E+00                                     2.218E+00
 2.00E+03 2.48461E+00 2.51439E+00 2.54384E+00 2.57272E+00 2.60116E+00
          2.65722E+00 2.71171E+00 2.76421E+00 2.81432E+00 2.86165E+00
          2.90589E+00 2.94685E+00 2.98473E+00 3.02007E+00 3.05453E+00
          3.08965E+00 3.12561E+00 3.16272E+00 3.20184E+00 3.24550E+00
          3.29546E+00 3.32058E+00 3.34027E+00 3.35048E+00 3.36585E+00
          3.37206E+00 3.37457E+00 3.37459E+00 3.37505E+00 3.37507E+00
          3.37523E+00 3.37781E+00                                     2.562E+00
 3.00E+03 3.12487E+00 3.16458E+00 3.20288E+00 3.23869E+00 3.27227E+00
          3.33400E+00 3.38783E+00 3.43389E+00 3.47299E+00 3.50694E+00
          3.53821E+00 3.56746E+00 3.59506E+00 3.62148E+00 3.64801E+00
          3.67581E+00 3.70512E+00 3.73606E+00 3.76896E+00 3.80480E+00
          3.84404E+00 3.86391E+00 3.88161E+00 3.89328E+00 3.90591E+00
          3.90911E+00 3.91143E+00 3.91170E+00 3.91195E+00 3.91198E+00
          3.91203E+00 3.91130E+00                                     3.095E+00
 4.00E+03 3.63136E+00 3.68236E+00 3.72996E+00 3.77159E+00 3.80790E+00
          3.86854E+00 3.91530E+00 3.95247E+00 3.98182E+00 4.00551E+00
          4.02642E+00 4.04516E+00 4.06184E+00 4.07682E+00 4.09146E+00
          4.10719E+00 4.12456E+00 4.14442E+00 4.16767E+00 4.19465E+00
          4.22436E+00 4.23916E+00 4.25351E+00 4.26412E+00 4.27386E+00
          4.27630E+00 4.27825E+00 4.27847E+00 4.27864E+00 4.27871E+00
          4.27875E+00 4.27521E+00                                     3.497E+00
 5.00E+03 4.05485E+00 4.10706E+00 4.15623E+00 4.20002E+00 4.23887E+00
          4.30430E+00 4.35244E+00 4.38426E+00 4.40224E+00 4.41105E+00
          4.41678E+00 4.42106E+00 4.42452E+00 4.42795E+00 4.43264E+00
          4.43975E+00 4.44908E+00 4.45952E+00 4.47048E+00 4.48419E+00
          4.50341E+00 4.51494E+00 4.52597E+00 4.53366E+00 4.54110E+00
          4.54303E+00 4.54454E+00 4.54467E+00 4.54480E+00 4.54485E+00
          4.54486E+00 4.53967E+00                                     3.815E+00
 6.00E+03 4.41235E+00 4.46855E+00 4.52101E+00 4.56687E+00 4.60666E+00
          4.67122E+00 4.71470E+00 4.73849E+00 4.74582E+00 4.74258E+00
          4.73624E+00 4.72891E+00 4.72122E+00 4.71408E+00 4.70867E+00
          4.70606E+00 4.70584E+00 4.70632E+00 4.70652E+00 4.70925E+00
          4.71822E+00 4.72525E+00 4.73248E+00 4.73778E+00 4.74265E+00
          4.74397E+00 4.74505E+00 4.74513E+00 4.74520E+00 4.74531E+00
          4.74524E+00 4.73938E+00                                     4.075E+00
 8.00E+03 4.99402E+00 5.05418E+00 5.10950E+00 5.15625E+00 5.19516E+00
          5.25378E+00 5.28573E+00 5.29307E+00 5.28033E+00 5.25524E+00
          5.22747E+00 5.19968E+00 5.17251E+00 5.14696E+00 5.12389E+00
          5.10406E+00 5.08667E+00 5.06915E+00 5.04995E+00 5.03295E+00
          5.02347E+00 5.02211E+00 5.02150E+00 5.02114E+00 5.02065E+00
          5.02068E+00 5.02074E+00 5.02070E+00 5.02068E+00 5.02074E+00
          5.02072E+00 5.01538E+00                                     4.476E+00
 1.00E+04 5.45458E+00 5.51481E+00 5.56935E+00 5.61385E+00 5.64926E+00
          5.69811E+00 5.71661E+00 5.70750E+00 5.67623E+00 5.63192E+00
          5.58568E+00 5.54051E+00 5.49708E+00 5.45626E+00 5.41853E+00
          5.38425E+00 5.35227E+00 5.31945E+00 5.28386E+00 5.25030E+00
          5.22528E+00 5.21653E+00 5.20830E+00 5.20179E+00 5.19608E+00
          5.19482E+00 5.19377E+00 5.19362E+00 5.19351E+00 5.19353E+00
          5.19348E+00 5.19067E+00                                     4.770E+00
 1.50E+04 6.30054E+00 6.35191E+00 6.39618E+00 6.42797E+00 6.44872E+00
          6.46469E+00 6.44578E+00 6.39610E+00 6.32283E+00 6.23724E+00
          6.15279E+00 6.07264E+00 5.99761E+00 5.92776E+00 5.86261E+00
          5.80127E+00 5.74207E+00 5.68091E+00 5.61533E+00 5.55146E+00
          5.49708E+00 5.47350E+00 5.44875E+00 5.42818E+00 5.41154E+00
          5.40756E+00 5.40407E+00 5.40366E+00 5.40337E+00 5.40328E+00
          5.40332E+00 5.40771E+00                                     5.248E+00
 2.00E+04 6.88489E+00 6.94246E+00 6.98644E+00 7.00670E+00 7.00682E+00
          6.96690E+00 6.88705E+00 6.78944E+00 6.68192E+00 6.57131E+00
          6.46531E+00 6.36513E+00 6.27019E+00 6.17916E+00 6.09154E+00
          6.00633E+00 5.92323E+00 5.84123E+00 5.76013E+00 5.68291E+00
          5.60870E+00 5.56983E+00 5.53122E+00 5.50239E+00 5.47726E+00
          5.47086E+00 5.46571E+00 5.46518E+00 5.46474E+00 5.46450E+00
          5.46436E+00 5.47510E+00                                     5.531E+00
 3.00E+04 7.73056E+00 7.73178E+00 7.72404E+00 7.70075E+00 7.66469E+00
          7.56695E+00 7.43516E+00 7.27619E+00 7.10019E+00 6.92146E+00
          6.75521E+00 6.60547E+00 6.47173E+00 6.35155E+00 6.24183E+00
          6.13813E+00 6.03814E+00 5.93678E+00 5.83054E+00 5.72437E+00
          5.62390E+00 5.57431E+00 5.51961E+00 5.47350E+00 5.43894E+00
          5.43050E+00 5.42270E+00 5.42189E+00 5.42133E+00 5.42105E+00
          5.42078E+00 5.43677E+00                                     5.835E+00
 4.00E+04 8.30465E+00 8.27005E+00 8.22626E+00 8.16661E+00 8.09457E+00
          7.92816E+00 7.73240E+00 7.51507E+00 7.28697E+00 7.06281E+00
          6.85773E+00 6.67537E+00 6.51470E+00 6.37188E+00 6.24235E+00
          6.12062E+00 6.00414E+00 5.88790E+00 5.76812E+00 5.64815E+00
          5.53181E+00 5.47360E+00 5.41051E+00 5.35808E+00 5.31686E+00
          5.30674E+00 5.29766E+00 5.29670E+00 5.29600E+00 5.29570E+00
          5.29547E+00 5.30957E+00                                     5.985E+00
 5.00E+04 8.73901E+00 8.67032E+00 8.59263E+00 8.49954E+00 8.39502E+00
          8.16803E+00 7.91750E+00 7.65161E+00 7.38112E+00 7.12024E+00
          6.88383E+00 6.67474E+00 6.49152E+00 6.32930E+00 6.18239E+00
          6.04501E+00 5.91440E+00 5.78589E+00 5.65572E+00 5.52583E+00
          5.39885E+00 5.33576E+00 5.26959E+00 5.21576E+00 5.16955E+00
          5.15818E+00 5.14847E+00 5.14738E+00 5.14652E+00 5.14628E+00
          5.14612E+00 5.15430E+00                                     6.066E+00
 6.00E+04 9.05368E+00 8.99238E+00 8.91225E+00 8.79978E+00 8.66282E+00
          8.35332E+00 8.01996E+00 7.69717E+00 7.39470E+00 7.11862E+00
          6.87508E+00 6.65963E+00 6.46169E+00 6.27368E+00 6.09911E+00
          5.94062E+00 5.79541E+00 5.65808E+00 5.52310E+00 5.38803E+00
          5.25201E+00 5.18478E+00 5.11829E+00 5.06670E+00 5.01619E+00
          5.00377E+00 4.99387E+00 4.99260E+00 4.99165E+00 4.99152E+00
          4.99143E+00 4.99141E+00                                     6.113E+00
 8.00E+04 9.55023E+00 9.45751E+00 9.34043E+00 9.18170E+00 8.99238E+00
          8.57556E+00 8.14652E+00 7.75475E+00 7.40454E+00 7.09114E+00
          6.81021E+00 6.55709E+00 6.32303E+00 6.10264E+00 5.89927E+00
          5.71634E+00 5.55059E+00 5.39617E+00 5.24656E+00 5.09588E+00
          4.94679E+00 4.87910E+00 4.81422E+00 4.76334E+00 4.70760E+00
          4.69441E+00 4.68403E+00 4.68248E+00 4.68138E+00 4.68140E+00
          4.68146E+00 4.66870E+00                                     6.150E+00
 1.00E+05 1.00809E+01 9.82752E+00 9.57477E+00 9.32389E+00 9.07881E+00
          8.61603E+00 8.18384E+00 7.78069E+00 7.40539E+00 7.05672E+00
          6.73415E+00 6.43852E+00 6.16783E+00 5.91962E+00 5.69187E+00
          5.48467E+00 5.29766E+00 5.13014E+00 4.97865E+00 4.82830E+00
          4.66613E+00 4.58508E+00 4.51450E+00 4.46831E+00 4.41308E+00
          4.39610E+00 4.38586E+00 4.38494E+00 4.38346E+00 4.38342E+00
          4.38342E+00 4.36719E+00                                     6.145E+00
 1.50E+05 1.06552E+01 1.03137E+01 9.97633E+00 9.64721E+00 9.32987E+00
          8.73736E+00 8.19384E+00 7.69514E+00 7.23785E+00 6.82030E+00
          6.44113E+00 6.09783E+00 5.78668E+00 5.50307E+00 5.24206E+00
          5.00120E+00 4.78154E+00 4.58117E+00 4.39734E+00 4.21913E+00
          4.03839E+00 3.95106E+00 3.87306E+00 3.81947E+00 3.75964E+00
          3.74306E+00 3.73179E+00 3.73066E+00 3.72933E+00 3.72921E+00
          3.72916E+00 3.72400E+00                                     6.090E+00
 2.00E+05 1.09849E+01 1.05772E+01 1.01774E+01 9.79242E+00 9.42472E+00
          8.74295E+00 8.12398E+00 7.56226E+00 7.05281E+00 6.59206E+00
          6.17802E+00 5.80590E+00 5.47010E+00 5.16465E+00 4.88258E+00
          4.61970E+00 4.37711E+00 4.15361E+00 3.94633E+00 3.74762E+00
          3.55258E+00 3.45941E+00 3.37337E+00 3.31150E+00 3.24878E+00
          3.23405E+00 3.22169E+00 3.22026E+00 3.21920E+00 3.21893E+00
          3.21881E+00 3.22876E+00                                     6.027E+00
 3.00E+05 1.14071E+01 1.08829E+01 1.03771E+01 9.90400E+00 9.46264E+00
          8.65932E+00 7.94854E+00 7.31874E+00 6.76069E+00 6.26296E+00
          5.81637E+00 5.41412E+00 5.04916E+00 4.71430E+00 4.40110E+00
          4.10439E+00 3.82555E+00 3.56724E+00 3.32863E+00 3.10685E+00
          2.90140E+00 2.80538E+00 2.71198E+00 2.64110E+00 2.57768E+00
          2.56225E+00 2.54968E+00 2.54826E+00 2.54709E+00 2.54685E+00
          2.54657E+00 2.55286E+00                                     5.965E+00
 4.00E+05 1.16947E+01 1.10875E+01 1.05077E+01 9.97609E+00 9.48733E+00
          8.60527E+00 7.83711E+00 7.16513E+00 6.57694E+00 6.05649E+00
          5.58921E+00 5.16704E+00 4.78317E+00 4.43047E+00 4.10072E+00
          3.78873E+00 3.49485E+00 3.22066E+00 2.96635E+00 2.72840E+00
          2.50767E+00 2.40564E+00 2.31017E+00 2.24017E+00 2.17330E+00
          2.15724E+00 2.14477E+00 2.14329E+00 2.14200E+00 2.14189E+00
          2.14171E+00 2.13922E+00                                     5.982E+00
 5.00E+05 1.19088E+01 1.12442E+01 1.06141E+01 1.00442E+01 9.52497E+00
          8.59014E+00 7.78340E+00 7.08282E+00 6.47291E+00 5.93517E+00
          5.45237E+00 5.01543E+00 4.61765E+00 4.25204E+00 3.91055E+00
          3.58796E+00 3.28422E+00 3.00023E+00 2.73667E+00 2.48947E+00
          2.25818E+00 2.15052E+00 2.05017E+00 1.97707E+00 1.90790E+00
          1.89156E+00 1.87895E+00 1.87743E+00 1.87611E+00 1.87600E+00
          1.87585E+00 1.87268E+00                                     6.048E+00
 6.00E+05 1.20813E+01 1.13749E+01 1.07090E+01 1.01132E+01 9.57367E+00
          8.60193E+00 7.76784E+00 7.04734E+00 6.42144E+00 5.87013E+00
          5.37491E+00 4.92628E+00 4.51750E+00 4.14169E+00 3.79094E+00
          3.46009E+00 3.14887E+00 2.85794E+00 2.58767E+00 2.33406E+00
          2.09434E+00 1.98148E+00 1.87554E+00 1.79809E+00 1.72673E+00
          1.71004E+00 1.69707E+00 1.69552E+00 1.69417E+00 1.69403E+00
          1.69389E+00 1.69267E+00                                     6.144E+00
 8.00E+05 1.23534E+01 1.15923E+01 1.08804E+01 1.02531E+01 9.69025E+00
          8.67393E+00 7.80616E+00 7.06137E+00 6.41510E+00 5.84504E+00
          5.33178E+00 4.86579E+00 4.44047E+00 4.04906E+00 3.68396E+00
          3.34018E+00 3.01718E+00 2.71519E+00 2.43349E+00 2.16787E+00
          1.91287E+00 1.79062E+00 1.67458E+00 1.58894E+00 1.51173E+00
          1.49366E+00 1.47946E+00 1.47779E+00 1.47634E+00 1.47616E+00
          1.47598E+00 1.47697E+00                                     6.388E+00
 1.00E+06 1.25644E+01 1.17707E+01 1.10324E+01 1.03889E+01 9.81516E+00
          8.77683E+00 7.89268E+00 7.13521E+00 6.47752E+00 5.89594E+00
          5.37078E+00 4.89277E+00 4.45557E+00 4.05256E+00 3.67638E+00
          3.32213E+00 2.98906E+00 2.67701E+00 2.38432E+00 2.10545E+00
          1.83512E+00 1.70385E+00 1.57842E+00 1.48492E+00 1.39983E+00
          1.37966E+00 1.36375E+00 1.36188E+00 1.36029E+00 1.36008E+00
          1.35992E+00 1.36051E+00                                     6.660E+00
 1.50E+06 1.29216E+01 1.20909E+01 1.13250E+01 1.06690E+01 1.00898E+01
          9.03658E+00 8.14391E+00 7.37465E+00 6.70381E+00 6.10793E+00
          5.56802E+00 5.07495E+00 4.62222E+00 4.20287E+00 3.80905E+00
          3.43552E+00 3.08161E+00 2.74715E+00 2.42928E+00 2.11868E+00
          1.80937E+00 1.65494E+00 1.50257E+00 1.38440E+00 1.27469E+00
          1.24803E+00 1.22663E+00 1.22411E+00 1.22205E+00 1.22177E+00
          1.22157E+00 1.22118E+00                                     7.308E+00
 2.00E+06 1.31337E+01 1.22930E+01 1.15224E+01 1.08703E+01 1.02985E+01
          9.25378E+00 8.36807E+00 7.59898E+00 6.92505E+00 6.32504E+00
          5.78159E+00 5.28530E+00 4.82880E+00 4.40403E+00 4.00156E+00
          3.61538E+00 3.24551E+00 2.89281E+00 2.55411E+00 2.21671E+00
          1.86992E+00 1.69188E+00 1.50863E+00 1.36038E+00 1.22254E+00
          1.18934E+00 1.16264E+00 1.15939E+00 1.15661E+00 1.15625E+00
          1.15599E+00 1.15656E+00                                     7.858E+00
 3.00E+06 1.33644E+01 1.25192E+01 1.17524E+01 1.11178E+01 1.05701E+01
          9.56731E+00 8.71118E+00 7.96213E+00 7.30066E+00 6.70718E+00
          6.16541E+00 5.66704E+00 5.20590E+00 4.77512E+00 4.36650E+00
          3.97351E+00 3.59270E+00 3.21925E+00 2.84590E+00 2.46010E+00
          2.04685E+00 1.82460E+00 1.58616E+00 1.38045E+00 1.17442E+00
          1.12859E+00 1.09774E+00 1.09388E+00 1.08814E+00 1.08706E+00
          1.08765E+00 1.09064E+00                                     8.712E+00
 4.00E+06 1.33798E+01 1.25845E+01 1.18675E+01 1.12814E+01 1.07768E+01
          9.83259E+00 9.00051E+00 8.25549E+00 7.58742E+00 6.98628E+00
          6.44375E+00 5.95147E+00 5.50070E+00 5.08140E+00 4.68096E+00
          4.28974E+00 3.90384E+00 3.51792E+00 3.12268E+00 2.70030E+00
          2.22913E+00 1.96768E+00 1.68289E+00 1.43215E+00 1.15983E+00
          1.09246E+00 1.06126E+00 1.05887E+00 1.04988E+00 1.04763E+00
          1.04977E+00 1.05328E+00                                     9.346E+00
 5.00E+06 1.34267E+01 1.26373E+01 1.19319E+01 1.13669E+01 1.08871E+01
          9.98222E+00 9.17895E+00 8.45640E+00 7.80573E+00 7.21787E+00
          6.68527E+00 6.20025E+00 5.75467E+00 5.33887E+00 4.94061E+00
          4.55006E+00 4.16257E+00 3.77140E+00 3.36457E+00 2.91877E+00
          2.40438E+00 2.11019E+00 1.78135E+00 1.48733E+00 1.15780E+00
          1.07329E+00 1.03759E+00 1.03548E+00 1.02438E+00 1.02145E+00
          1.02457E+00 1.02740E+00                                     9.833E+00
 6.00E+06 1.34474E+01 1.26631E+01 1.19685E+01 1.14232E+01 1.09657E+01
          1.00935E+01 9.31576E+00 8.61346E+00 7.97898E+00 7.40394E+00
          6.88147E+00 6.40443E+00 5.96512E+00 5.55429E+00 5.16001E+00
          4.77233E+00 4.38599E+00 3.99307E+00 3.57926E+00 3.11642E+00
          2.56748E+00 2.24584E+00 1.87906E+00 1.54558E+00 1.16362E+00
          1.06289E+00 1.02081E+00 1.01859E+00 1.00593E+00 1.00253E+00
          1.00627E+00 1.00803E+00                                     1.022E+01
 8.00E+06 1.34394E+01 1.26681E+01 1.19954E+01 1.14858E+01 1.10672E+01
          1.02500E+01 9.51653E+00 8.84966E+00 8.24362E+00 7.69133E+00
          7.18709E+00 6.72480E+00 6.29776E+00 5.89771E+00 5.51373E+00
          5.13608E+00 4.75824E+00 4.36988E+00 3.95162E+00 3.46440E+00
          2.85659E+00 2.48719E+00 2.05602E+00 1.65808E+00 1.20084E+00
          1.07121E+00 9.88440E-01 9.85910E-01 9.86930E-01 9.84222E-01
          9.73694E-01 9.80591E-01                                     1.083E+01
 1.00E+07 1.34259E+01 1.26639E+01 1.20069E+01 1.15229E+01 1.11319E+01
          1.03545E+01 9.65395E+00 9.01467E+00 8.43181E+00 7.89913E+00
          7.41166E+00 6.96391E+00 6.54985E+00 6.16175E+00 5.78925E+00
          5.42271E+00 5.05498E+00 4.67424E+00 4.25794E+00 3.75968E+00
          3.11549E+00 2.71198E+00 2.22937E+00 1.77272E+00 1.23726E+00
          1.08110E+00 9.75280E-01 9.70250E-01 9.70610E-01 9.67682E-01
          9.55750E-01 9.62158E-01                                     1.128E+01
 1.50E+07 1.34583E+01 1.26993E+01 1.20544E+01 1.15972E+01 1.12379E+01
          1.05089E+01 9.85214E+00 9.25384E+00 8.70988E+00 8.21458E+00
          7.76329E+00 7.35071E+00 6.97069E+00 6.61500E+00 6.27202E+00
          5.93114E+00 5.58553E+00 5.22383E+00 4.82406E+00 4.33940E+00
          3.68274E+00 3.23466E+00 2.64499E+00 2.04585E+00 1.32162E+00
          1.11308E+00 9.73940E-01 9.58040E-01 9.39480E-01 9.36998E-01
          9.35791E-01 9.35059E-01                                     1.205E+01
 2.00E+07 1.34206E+01 1.26753E+01 1.20482E+01 1.16150E+01 1.12815E+01
          1.05944E+01 9.97324E+00 9.40664E+00 8.89103E+00 8.42164E+00
          7.99442E+00 7.60477E+00 7.24716E+00 6.91410E+00 6.59453E+00
          6.27819E+00 5.95785E+00 5.62106E+00 5.24278E+00 4.76811E+00
          4.09644E+00 3.62458E+00 2.99010E+00 2.31821E+00 1.43758E+00
          1.16903E+00 9.70140E-01 9.46780E-01 9.26190E-01 9.23483E-01
          9.22012E-01 9.20288E-01                                     1.256E+01
 3.00E+07 1.33367E+01 1.26131E+01 1.20124E+01 1.16129E+01 1.13147E+01
          1.06853E+01 1.01131E+01 9.58966E+00 9.11236E+00 8.67762E+00
          8.28246E+00 7.92343E+00 7.59633E+00 7.29520E+00 7.01094E+00
          6.73457E+00 6.45872E+00 6.16951E+00 5.83703E+00 5.39219E+00
          4.71272E+00 4.21449E+00 3.52748E+00 2.76672E+00 1.67560E+00
          1.31220E+00 9.80440E-01 9.37030E-01 9.10920E-01 9.08264E-01
          9.00146E-01 9.04785E-01                                     1.322E+01
 4.00E+07 1.33270E+01 1.26082E+01 1.20152E+01 1.16280E+01 1.13435E+01
          1.07372E+01 1.01864E+01 9.68403E+00 9.22774E+00 8.81429E+00
          8.44097E+00 8.10466E+00 7.80145E+00 7.52559E+00 7.26808E+00
          7.02013E+00 6.77523E+00 6.52053E+00 6.22718E+00 5.82577E+00
          5.18515E+00 4.69310E+00 3.98328E+00 3.15463E+00 1.88039E+00
          1.43478E+00 1.00556E+00 9.43280E-01 9.00360E-01 8.97182E-01
          8.93387E-01 8.96240E-01                                     1.364E+01
 5.00E+07 1.33212E+01 1.26071E+01 1.20199E+01 1.16402E+01 1.13638E+01
          1.07714E+01 1.02338E+01 9.74508E+00 9.30267E+00 8.90371E+00
          8.54565E+00 8.22560E+00 7.93981E+00 7.68276E+00 7.44541E+00
          7.21926E+00 6.99861E+00 6.77181E+00 6.51160E+00 6.15018E+00
          5.55269E+00 5.07589E+00 4.36179E+00 3.49048E+00 2.07171E+00
          1.55191E+00 1.03348E+00 9.53540E-01 8.93860E-01 8.89841E-01
          8.89950E-01 8.91083E-01                                     1.394E+01
 6.00E+07 1.32929E+01 1.25935E+01 1.20199E+01 1.16519E+01 1.13855E+01
          1.08084E+01 1.02816E+01 9.80052E+00 9.36380E+00 8.96997E+00
          8.61794E+00 8.30566E+00 8.03019E+00 7.78721E+00 7.56941E+00
          7.36856E+00 7.17544E+00 6.97052E+00 6.72272E+00 6.37820E+00
          5.82125E+00 5.37869E+00 4.70543E+00 3.83420E+00 2.26486E+00
          1.65793E+00 1.04360E+00 9.55030E-01 8.99080E-01 8.95817E-01
          8.87894E-01 8.87634E-01                                     1.417E+01
 8.00E+07 1.32800E+01 1.25905E+01 1.20258E+01 1.16650E+01 1.14050E+01
          1.08412E+01 1.03282E+01 9.86166E+00 9.43972E+00 9.06039E+00
          8.72212E+00 8.42339E+00 8.16250E+00 7.93674E+00 7.74123E+00
          7.56969E+00 7.41318E+00 7.25104E+00 7.05136E+00 6.76114E+00
          6.26149E+00 5.84671E+00 5.20064E+00 4.33071E+00 2.61569E+00
          1.87213E+00 1.09214E+00 9.79870E-01 8.98760E-01 8.92029E-01
          8.83209E-01 8.83148E-01                                     1.450E+01
 1.00E+08 1.32660E+01 1.25869E+01 1.20309E+01 1.16761E+01 1.14205E+01
          1.08656E+01 1.03609E+01 9.90240E+00 9.48857E+00 9.11768E+00
          8.78843E+00 8.49962E+00 8.24989E+00 8.03697E+00 7.85664E+00
          7.70342E+00 7.56964E+00 7.43628E+00 7.27339E+00 7.02951E+00
          6.58522E+00 6.20019E+00 5.58345E+00 4.72477E+00 2.91915E+00
          2.07366E+00 1.14418E+00 1.00636E+00 9.00210E-01 8.90354E-01
          8.80219E-01 8.80615E-01                                     1.473E+01
 1.50E+08 1.32359E+01 1.25793E+01 1.20413E+01 1.16969E+01 1.14478E+01
          1.09060E+01 1.04119E+01 9.96295E+00 9.55842E+00 9.19787E+00
          8.88096E+00 8.60691E+00 8.37460E+00 8.18198E+00 8.02490E+00
          7.89886E+00 7.79900E+00 7.71115E+00 7.61063E+00 7.44916E+00
          7.11694E+00 6.80172E+00 6.25139E+00 5.43111E+00 3.53943E+00
          2.53640E+00 1.27209E+00 1.06947E+00 9.07830E-01 8.92389E-01
          8.78754E-01 8.76984E-01                                     1.510E+01
 2.00E+08 1.32219E+01 1.25827E+01 1.20560E+01 1.17130E+01 1.14610E+01
          1.09207E+01 1.04305E+01 9.98779E+00 9.59118E+00 9.23965E+00
          8.93198E+00 8.66726E+00 8.44430E+00 8.26090E+00 8.11257E+00
          7.99601E+00 7.91154E+00 7.85557E+00 7.81029E+00 7.71330E+00
          7.44438E+00 7.17206E+00 6.69215E+00 5.93408E+00 4.01278E+00
          2.92371E+00 1.39772E+00 1.13919E+00 9.18600E-01 8.95157E-01
          8.76678E-01 8.75061E-01                                     1.531E+01
 3.00E+08 1.31316E+01 1.25501E+01 1.20628E+01 1.17299E+01 1.14747E+01
          1.09401E+01 1.04556E+01 1.00188E+01 9.62837E+00 9.28346E+00
          8.98316E+00 8.72677E+00 8.51346E+00 8.34151E+00 8.20699E+00
          8.10756E+00 8.04532E+00 8.01959E+00 8.01781E+00 7.98722E+00
          7.82354E+00 7.62601E+00 7.24221E+00 6.58741E+00 4.74006E+00
          3.54028E+00 1.63216E+00 1.27674E+00 9.43540E-01 9.03214E-01
          8.76083E-01 8.73413E-01                                     1.555E+01
 4.00E+08 1.30538E+01 1.25203E+01 1.20657E+01 1.17401E+01 1.14808E+01
          1.09491E+01 1.04674E+01 1.00336E+01 9.64652E+00 9.30518E+00
          9.00888E+00 8.75705E+00 8.54900E+00 8.38325E+00 8.25610E+00
          8.16571E+00 8.11521E+00 8.10573E+00 8.12806E+00 8.13618E+00
          8.03831E+00 7.89111E+00 7.57772E+00 7.00842E+00 5.26729E+00
          4.02265E+00 1.84773E+00 1.40777E+00 9.70430E-01 9.13250E-01
          8.76877E-01 8.72559E-01                                     1.569E+01
 5.00E+08 1.29741E+01 1.24837E+01 1.20596E+01 1.17444E+01 1.14855E+01
          1.09596E+01 1.04805E+01 1.00479E+01 9.66106E+00 9.31984E+00
          9.02422E+00 8.77397E+00 8.56876E+00 8.40788E+00 8.28902E+00
          8.21049E+00 8.17210E+00 8.16722E+00 8.18483E+00 8.20426E+00
          8.16776E+00 8.07288E+00 7.81824E+00 7.30655E+00 5.66342E+00
          4.41932E+00 2.04782E+00 1.53128E+00 9.98020E-01 9.24908E-01
          8.78098E-01 8.71948E-01                                     1.577E+01
 6.00E+08 1.29344E+01 1.24682E+01 1.20605E+01 1.17489E+01 1.14878E+01
          1.09628E+01 1.04848E+01 1.00536E+01 9.66865E+00 9.32926E+00
          9.03533E+00 8.78681E+00 8.58364E+00 8.42532E+00 8.30959E+00
          8.23493E+00 8.20161E+00 8.20389E+00 8.23216E+00 8.26854E+00
          8.26288E+00 8.19543E+00 7.98608E+00 7.53215E+00 5.97861E+00
          4.74966E+00 2.23783E+00 1.64872E+00 1.02594E+00 9.36920E-01
          8.80051E-01 8.71521E-01                                     1.584E+01
 8.00E+08 1.28840E+01 1.24484E+01 1.20614E+01 1.17545E+01 1.14906E+01
          1.09672E+01 1.04909E+01 1.00615E+01 9.67849E+00 9.34122E+00
          9.04953E+00 8.80343E+00 8.60303E+00 8.44796E+00 8.33618E+00
          8.26650E+00 8.23983E+00 8.25139E+00 8.29341E+00 8.35219E+00
          8.38750E+00 8.35702E+00 8.21279E+00 7.84843E+00 6.45293E+00
          5.27354E+00 2.58948E+00 1.86787E+00 1.08174E+00 9.62395E-01
          8.84476E-01 8.71033E-01                                     1.593E+01
 1.00E+09 1.28517E+01 1.24357E+01 1.20619E+01 1.17580E+01 1.14925E+01
          1.09703E+01 1.04949E+01 1.00666E+01 9.68462E+00 9.34851E+00
          9.05818E+00 8.81366E+00 8.61506E+00 8.46195E+00 8.35256E+00
          8.28599E+00 8.26344E+00 8.28068E+00 8.33114E+00 8.40403E+00
          8.46529E+00 8.45850E+00 8.35879E+00 8.06054E+00 6.79755E+00
          5.67555E+00 2.89949E+00 2.06825E+00 1.13673E+00 9.89120E-01
          8.89511E-01 8.70850E-01                                     1.598E+01
 1.50E+09 1.28031E+01 1.24163E+01 1.20624E+01 1.17629E+01 1.14948E+01
          1.09745E+01 1.05008E+01 1.00739E+01 9.69301E+00 9.35823E+00
          9.06970E+00 8.82742E+00 8.63130E+00 8.48091E+00 8.37482E+00
          8.31253E+00 8.29565E+00 8.32062E+00 8.38252E+00 8.47501E+00
          8.57269E+00 8.59962E+00 8.56634E+00 8.37567E+00 7.36362E+00
          6.37692E+00 3.53976E+00 2.51267E+00 1.26980E+00 1.05861E+00
          9.02405E-01 8.70361E-01                                     1.607E+01
 2.00E+09 1.27758E+01 1.24055E+01 1.20627E+01 1.17656E+01 1.14961E+01
          1.09766E+01 1.05038E+01 1.00774E+01 9.69720E+00 9.36310E+00
          9.07545E+00 8.83425E+00 8.63937E+00 8.49045E+00 8.38614E+00
          8.32612E+00 8.31219E+00 8.34112E+00 8.40894E+00 8.51159E+00
          8.62864E+00 8.67377E+00 8.67631E+00 8.54921E+00 7.71379E+00
          6.83689E+00 4.04013E+00 2.89630E+00 1.39682E+00 1.12921E+00
          9.15436E-01 8.70117E-01                                     1.611E+01
 3.00E+09 1.27469E+01 1.23943E+01 1.20633E+01 1.17686E+01 1.14972E+01
          1.09785E+01 1.05063E+01 1.00808E+01 9.70130E+00 9.36798E+00
          9.08118E+00 8.84094E+00 8.64724E+00 8.49983E+00 8.39737E+00
          8.33966E+00 8.32873E+00 8.36177E+00 8.43571E+00 8.54869E+00
          8.68591E+00 8.75024E+00 8.78979E+00 8.73374E+00 8.12971E+00
          7.41463E+00 4.78531E+00 3.51414E+00 1.63244E+00 1.26700E+00
          9.42444E-01 8.69873E-01                                     1.616E+01
 4.00E+09 1.27314E+01 1.23882E+01 1.20635E+01 1.17701E+01 1.14978E+01
          1.09793E+01 1.05074E+01 1.00822E+01 9.70325E+00 9.37047E+00
          9.08415E+00 8.84437E+00 8.65122E+00 8.50447E+00 8.40287E+00
          8.34627E+00 8.33686E+00 8.37207E+00 8.44928E+00 8.56748E+00
          8.71503E+00 8.78943E+00 8.84802E+00 8.83002E+00 8.36860E+00
          7.76727E+00 5.32042E+00 3.99851E+00 1.84762E+00 1.39890E+00
          9.69360E-01 8.69873E-01                                     1.619E+01
 5.00E+09 1.27218E+01 1.23843E+01 1.20635E+01 1.17709E+01 1.14980E+01
          1.09795E+01 1.05078E+01 1.00827E+01 9.70396E+00 9.37168E+00
          9.08613E+00 8.84721E+00 8.65453E+00 8.50779E+00 8.40636E+00
          8.35044E+00 8.34183E+00 8.37693E+00 8.45355E+00 8.57689E+00
          8.74510E+00 8.83042E+00 8.87330E+00 8.82633E+00 8.54391E+00
          8.15636E+00 5.65946E+00 4.29963E+00 2.07284E+00 1.55750E+00
          9.90967E-01 8.70117E-01                                     1.621E+01
 6.00E+09 1.27140E+01 1.23812E+01 1.20635E+01 1.17717E+01 1.14984E+01
          1.09801E+01 1.05082E+01 1.00834E+01 9.70510E+00 9.37301E+00
          9.08730E+00 8.84807E+00 8.65543E+00 8.50924E+00 8.40838E+00
          8.35285E+00 8.34498E+00 8.38251E+00 8.46323E+00 8.58684E+00
          8.74503E+00 8.82996E+00 8.90823E+00 8.92945E+00 8.63124E+00
          8.17774E+00 6.04445E+00 4.72026E+00 2.26590E+00 1.64774E+00
          1.02454E+00 8.69629E-01                                     1.622E+01
 8.00E+09 1.27034E+01 1.23766E+01 1.20631E+01 1.17725E+01 1.14989E+01
          1.09808E+01 1.05092E+01 1.00844E+01 9.70613E+00 9.37418E+00
          9.08872E+00 8.84982E+00 8.65753E+00 8.51171E+00 8.41128E+00
          8.35633E+00 8.34926E+00 8.38785E+00 8.47012E+00 8.59634E+00
          8.76019E+00 8.85061E+00 8.93864E+00 8.97993E+00 8.77391E+00
          8.40991E+00 6.52415E+00 5.24759E+00 2.62431E+00 1.89917E+00
          1.07910E+00 8.69995E-01                                     1.623E+01
 1.00E+10 1.26962E+01 1.23733E+01 1.20626E+01 1.17729E+01 1.14993E+01
          1.09817E+01 1.05103E+01 1.00854E+01 9.70687E+00 9.37470E+00
          9.08926E+00 8.85063E+00 8.65869E+00 8.51324E+00 8.41322E+00
          8.35874E+00 8.35218E+00 8.39122E+00 8.47402E+00 8.60166E+00
          8.76929E+00 8.86315E+00 8.95678E+00 9.01065E+00 8.86500E+00
          8.55847E+00 6.87171E+00 5.65648E+00 2.93522E+00 2.11902E+00
          1.13281E+00 8.69701E-01                                     1.624E+01


==> anc/colstop/sbethe/sdbase/pdebr37.p08 <==
 37
 1.00E+03 1.56259E+00 1.58851E+00 1.61438E+00 1.64017E+00 1.66591E+00
          1.71732E+00 1.76831E+00 1.81856E+00 1.86771E+00 1.91537E+00
          1.96120E+00 2.00498E+00 2.04653E+00 2.08615E+00 2.12482E+00
          2.16339E+00 2.20160E+00 2.23908E+00 2.27569E+00 2.31246E+00
          2.35044E+00 2.36981E+00 2.38985E+00 2.40740E+00 2.43185E+00
          2.43997E+00 2.44484E+00 2.44526E+00 2.44591E+00 2.44596E+00
          2.44616E+00 2.44607E+00                                     1.750E+00
 1.50E+03 2.03029E+00 2.05828E+00 2.08610E+00 2.11365E+00 2.14103E+00
          2.19550E+00 2.24920E+00 2.30180E+00 2.35295E+00 2.40227E+00
          2.44945E+00 2.49426E+00 2.53667E+00 2.57698E+00 2.61633E+00
          2.65569E+00 2.69497E+00 2.73412E+00 2.77363E+00 2.81582E+00
          2.86265E+00 2.88631E+00 2.90664E+00 2.91972E+00 2.93824E+00
          2.94500E+00 2.94839E+00 2.94856E+00 2.94907E+00 2.94914E+00
          2.94927E+00 2.94921E+00                                     2.175E+00
 2.00E+03 2.42425E+00 2.45442E+00 2.48428E+00 2.51359E+00 2.54250E+00
          2.59954E+00 2.65505E+00 2.70862E+00 2.75984E+00 2.80830E+00
          2.85367E+00 2.89574E+00 2.93468E+00 2.97099E+00 3.00632E+00
          3.04214E+00 3.07862E+00 3.11598E+00 3.15506E+00 3.19839E+00
          3.24784E+00 3.27269E+00 3.29230E+00 3.30268E+00 3.31828E+00
          3.32455E+00 3.32712E+00 3.32713E+00 3.32759E+00 3.32765E+00
          3.32779E+00 3.32771E+00                                     2.517E+00
 3.00E+03 3.05712E+00 3.09693E+00 3.13543E+00 3.17164E+00 3.20578E+00
          3.26901E+00 3.32484E+00 3.37330E+00 3.41499E+00 3.45145E+00
          3.48485E+00 3.51576E+00 3.54459E+00 3.57198E+00 3.59950E+00
          3.62857E+00 3.65926E+00 3.69138E+00 3.72490E+00 3.76086E+00
          3.79990E+00 3.81968E+00 3.83763E+00 3.84982E+00 3.86271E+00
          3.86596E+00 3.86836E+00 3.86864E+00 3.86891E+00 3.86893E+00
          3.86898E+00 3.86897E+00                                     3.049E+00
 4.00E+03 3.55818E+00 3.60961E+00 3.65782E+00 3.70034E+00 3.73778E+00
          3.80109E+00 3.85071E+00 3.89057E+00 3.92234E+00 3.94826E+00
          3.97132E+00 3.99217E+00 4.01098E+00 4.02812E+00 4.04477E+00
          4.06223E+00 4.08106E+00 4.10226E+00 4.12673E+00 4.15432E+00
          4.18415E+00 4.19938E+00 4.21431E+00 4.22541E+00 4.23548E+00
          4.23800E+00 4.24002E+00 4.24027E+00 4.24047E+00 4.24049E+00
          4.24050E+00 4.24052E+00                                     3.451E+00
 5.00E+03 3.96774E+00 4.03410E+00 4.09421E+00 4.14334E+00 4.18278E+00
          4.24092E+00 4.27882E+00 4.30808E+00 4.33114E+00 4.34894E+00
          4.36288E+00 4.37324E+00 4.38035E+00 4.38511E+00 4.38982E+00
          4.39665E+00 4.40595E+00 4.41767E+00 4.43173E+00 4.44820E+00
          4.46775E+00 4.47913E+00 4.49079E+00 4.49965E+00 4.50728E+00
          4.50926E+00 4.51084E+00 4.51104E+00 4.51120E+00 4.51121E+00
          4.51122E+00 4.51124E+00                                     3.771E+00
 6.00E+03 4.33391E+00 4.39209E+00 4.44651E+00 4.49425E+00 4.53582E+00
          4.60358E+00 4.64980E+00 4.67589E+00 4.68532E+00 4.68422E+00
          4.68046E+00 4.67616E+00 4.67184E+00 4.66814E+00 4.66583E+00
          4.66563E+00 4.66720E+00 4.66925E+00 4.67113E+00 4.67549E+00
          4.68584E+00 4.69353E+00 4.70159E+00 4.70765E+00 4.71291E+00
          4.71430E+00 4.71546E+00 4.71558E+00 4.71569E+00 4.71571E+00
          4.71572E+00 4.71575E+00                                     4.032E+00
 8.00E+03 4.91619E+00 4.97868E+00 5.03626E+00 5.08515E+00 5.12603E+00
          5.18801E+00 5.22263E+00 5.23207E+00 5.22115E+00 5.19804E+00
          5.17298E+00 5.14863E+00 5.12550E+00 5.10413E+00 5.08475E+00
          5.06759E+00 5.05204E+00 5.03623E+00 5.01920E+00 5.00456E+00
          4.99725E+00 4.99690E+00 4.99731E+00 4.99770E+00 4.99772E+00
          4.99784E+00 4.99797E+00 4.99797E+00 4.99799E+00 4.99800E+00
          4.99800E+00 4.99802E+00                                     4.435E+00
 1.00E+04 5.37980E+00 5.44226E+00 5.49897E+00 5.54552E+00 5.58282E+00
          5.63488E+00 5.65592E+00 5.64882E+00 5.61933E+00 5.57704E+00
          5.53364E+00 5.49212E+00 5.45295E+00 5.41655E+00 5.38267E+00
          5.35111E+00 5.32101E+00 5.29002E+00 5.25697E+00 5.22630E+00
          5.20403E+00 5.19655E+00 5.18944E+00 5.18367E+00 5.17854E+00
          5.17739E+00 5.17644E+00 5.17631E+00 5.17621E+00 5.17622E+00
          5.17622E+00 5.17624E+00                                     4.731E+00
 1.50E+04 6.23537E+00 6.28810E+00 6.33376E+00 6.36697E+00 6.38914E+00
          6.40773E+00 6.39127E+00 6.34392E+00 6.27303E+00 6.19009E+00
          6.10883E+00 6.03241E+00 5.96145E+00 5.89564E+00 5.83399E+00
          5.77520E+00 5.71790E+00 5.65882E+00 5.59620E+00 5.53584E+00
          5.48508E+00 5.46318E+00 5.43976E+00 5.41987E+00 5.40394E+00
          5.40012E+00 5.39673E+00 5.39631E+00 5.39600E+00 5.39594E+00
          5.39595E+00 5.39596E+00                                     5.217E+00
 2.00E+04 6.84208E+00 6.87902E+00 6.90813E+00 6.92350E+00 6.92700E+00
          6.90761E+00 6.85255E+00 6.76702E+00 6.65939E+00 6.54218E+00
          6.42991E+00 6.32594E+00 6.23074E+00 6.14333E+00 6.06213E+00
          5.98478E+00 5.90955E+00 5.83233E+00 5.75075E+00 5.67092E+00
          5.60020E+00 5.56746E+00 5.53130E+00 5.50028E+00 5.47655E+00
          5.47078E+00 5.46551E+00 5.46489E+00 5.46443E+00 5.46432E+00
          5.46434E+00 5.46430E+00                                     5.505E+00
 3.00E+04 7.68110E+00 7.68195E+00 7.67421E+00 7.65155E+00 7.61663E+00
          7.52211E+00 7.39472E+00 7.24096E+00 7.07050E+00 6.89699E+00
          6.73502E+00 6.58852E+00 6.45714E+00 6.33871E+00 6.23064E+00
          6.12882E+00 6.03096E+00 5.93187E+00 5.82802E+00 5.72475E+00
          5.62803E+00 5.58055E+00 5.52763E+00 5.48248E+00 5.44861E+00
          5.44026E+00 5.43258E+00 5.43169E+00 5.43105E+00 5.43087E+00
          5.43091E+00 5.43079E+00                                     5.818E+00
 4.00E+04 8.25836E+00 8.22365E+00 8.18020E+00 8.12167E+00 8.05134E+00
          7.88938E+00 7.69937E+00 7.48856E+00 7.26712E+00 7.04894E+00
          6.84837E+00 6.66901E+00 6.51015E+00 6.36843E+00 6.24004E+00
          6.12007E+00 6.00583E+00 5.89183E+00 5.77395E+00 5.65621E+00
          5.54315E+00 5.48692E+00 5.42565E+00 5.37431E+00 5.33370E+00
          5.32364E+00 5.31467E+00 5.31363E+00 5.31285E+00 5.31266E+00
          5.31268E+00 5.31254E+00                                     5.975E+00
 5.00E+04 8.69331E+00 8.62555E+00 8.54922E+00 8.45820E+00 8.35627E+00
          8.13511E+00 7.89126E+00 7.63241E+00 7.36880E+00 7.11390E+00
          6.88192E+00 6.67576E+00 6.49426E+00 6.33310E+00 6.18736E+00
          6.05178E+00 5.92345E+00 5.79708E+00 5.66848E+00 5.54034E+00
          5.41611E+00 5.35477E+00 5.29027E+00 5.23752E+00 5.19188E+00
          5.18058E+00 5.17096E+00 5.16982E+00 5.16892E+00 5.16876E+00
          5.16873E+00 5.16864E+00                                     6.062E+00
 6.00E+04 9.03927E+00 8.94111E+00 8.83472E+00 8.71436E+00 8.58418E+00
          8.31081E+00 8.02020E+00 7.72030E+00 7.42110E+00 7.13535E+00
          6.87691E+00 6.64821E+00 6.44730E+00 6.26922E+00 6.10795E+00
          5.95829E+00 5.81712E+00 5.67972E+00 5.54216E+00 5.40583E+00
          5.27344E+00 5.20905E+00 5.14411E+00 5.09243E+00 5.04286E+00
          5.03057E+00 5.02065E+00 5.01946E+00 5.01846E+00 5.01833E+00
          5.01825E+00 5.01822E+00                                     6.112E+00
 8.00E+04 9.50565E+00 9.41574E+00 9.30216E+00 9.14811E+00 8.96416E+00
          8.55806E+00 8.13832E+00 7.75299E+00 7.40702E+00 7.09675E+00
          6.81894E+00 6.56904E+00 6.33803E+00 6.12041E+00 5.91948E+00
          5.73866E+00 5.57474E+00 5.42196E+00 5.27384E+00 5.12432E+00
          4.97644E+00 4.90974E+00 4.84587E+00 4.79569E+00 4.74045E+00
          4.72734E+00 4.71698E+00 4.71556E+00 4.71453E+00 4.71441E+00
          4.71428E+00 4.71436E+00                                     6.158E+00
 1.00E+05 1.00396E+01 9.79128E+00 9.54363E+00 9.29792E+00 9.05781E+00
          8.60376E+00 8.17912E+00 7.78247E+00 7.41264E+00 7.06858E+00
          6.74984E+00 6.45730E+00 6.18913E+00 5.94300E+00 5.71715E+00
          5.51179E+00 5.32658E+00 5.16085E+00 5.01112E+00 4.86229E+00
          4.70113E+00 4.62044E+00 4.55027E+00 4.50452E+00 4.44974E+00
          4.43281E+00 4.42256E+00 4.42180E+00 4.42041E+00 4.42009E+00
          4.42021E+00 4.42021E+00                                     6.158E+00
 1.50E+05 1.06303E+01 1.02928E+01 9.95958E+00 9.63472E+00 9.32151E+00
          8.73614E+00 8.19876E+00 7.70536E+00 7.25261E+00 6.83897E+00
          6.46310E+00 6.12262E+00 5.81388E+00 5.53243E+00 5.27345E+00
          5.03455E+00 4.81675E+00 4.61820E+00 4.43608E+00 4.25918E+00
          4.07897E+00 3.99161E+00 3.91353E+00 3.85990E+00 3.79998E+00
          3.78335E+00 3.77202E+00 3.77093E+00 3.76962E+00 3.76940E+00
          3.76931E+00 3.76932E+00                                     6.111E+00
 2.00E+05 1.09749E+01 1.05697E+01 1.01726E+01 9.79052E+00 9.42581E+00
          8.74911E+00 8.13462E+00 7.57684E+00 7.07091E+00 6.61331E+00
          6.20205E+00 5.83242E+00 5.49891E+00 5.19561E+00 4.91556E+00
          4.65455E+00 4.41368E+00 4.19175E+00 3.98592E+00 3.78835E+00
          3.59390E+00 3.50074E+00 3.41453E+00 3.35232E+00 3.28905E+00
          3.27415E+00 3.26168E+00 3.26015E+00 3.25903E+00 3.25889E+00
          3.25869E+00 3.25861E+00                                     6.052E+00
 3.00E+05 1.14005E+01 1.08802E+01 1.03782E+01 9.90870E+00 9.47054E+00
          8.67198E+00 7.96466E+00 7.33736E+00 6.78125E+00 6.28533E+00
          5.84074E+00 5.44069E+00 5.07801E+00 4.74531E+00 4.43380E+00
          4.13817E+00 3.86000E+00 3.60238E+00 3.36483E+00 3.14420E+00
          2.93968E+00 2.84394E+00 2.75051E+00 2.67924E+00 2.61503E+00
          2.59933E+00 2.58656E+00 2.58507E+00 2.58385E+00 2.58366E+00
          2.58356E+00 2.58339E+00                                     5.992E+00
 4.00E+05 1.16908E+01 1.10851E+01 1.05071E+01 9.97779E+00 9.49155E+00
          8.61408E+00 7.85038E+00 7.18258E+00 6.59805E+00 6.08053E+00
          5.61532E+00 5.19446E+00 4.81141E+00 4.45927E+00 4.13013E+00
          3.81892E+00 3.52593E+00 3.25253E+00 2.99886E+00 2.76161E+00
          2.54178E+00 2.44023E+00 2.34504E+00 2.27497E+00 2.20743E+00
          2.19113E+00 2.17846E+00 2.17696E+00 2.17567E+00 2.17553E+00
          2.17536E+00 2.17533E+00                                     6.008E+00
 5.00E+05 1.19061E+01 1.12416E+01 1.06123E+01 1.00440E+01 9.52694E+00
          8.59655E+00 7.79472E+00 7.09907E+00 6.49355E+00 5.95918E+00
          5.47826E+00 5.04201E+00 4.64419E+00 4.27827E+00 3.93684E+00
          3.61495E+00 3.31227E+00 3.02915E+00 2.76596E+00 2.51914E+00
          2.28867E+00 2.18157E+00 2.08171E+00 2.00881E+00 1.93927E+00
          1.92276E+00 1.91002E+00 1.90851E+00 1.90718E+00 1.90705E+00
          1.90687E+00 1.90699E+00                                     6.073E+00
 6.00E+05 1.20789E+01 1.13725E+01 1.07070E+01 1.01124E+01 9.57471E+00
          8.60723E+00 7.77805E+00 7.06251E+00 6.44107E+00 5.89306E+00
          5.39952E+00 4.95123E+00 4.54200E+00 4.16553E+00 3.81463E+00
          3.48448E+00 3.17440E+00 2.88434E+00 2.61433E+00 2.36093E+00
          2.12198E+00 2.00972E+00 1.90440E+00 1.82733E+00 1.75583E+00
          1.73906E+00 1.72602E+00 1.72447E+00 1.72311E+00 1.72296E+00
          1.72280E+00 1.72298E+00                                     6.168E+00
 8.00E+05 1.23474E+01 1.15875E+01 1.08770E+01 1.02514E+01 9.69057E+00
          8.67849E+00 7.81512E+00 7.07447E+00 6.43177E+00 5.86430E+00
          5.35232E+00 4.88660E+00 4.46092E+00 4.06905E+00 3.70396E+00
          3.36088E+00 3.03894E+00 2.73776E+00 2.45635E+00 2.19097E+00
          1.93675E+00 1.81511E+00 1.69978E+00 1.61466E+00 1.53749E+00
          1.51939E+00 1.50517E+00 1.50349E+00 1.50204E+00 1.50186E+00
          1.50170E+00 1.50175E+00                                     6.408E+00
 1.00E+06 1.25508E+01 1.17609E+01 1.10263E+01 1.03859E+01 9.81482E+00
          8.78117E+00 7.90080E+00 7.14627E+00 6.49087E+00 5.91093E+00
          5.38678E+00 4.90937E+00 4.47248E+00 4.06972E+00 3.69398E+00
          3.34042E+00 3.00818E+00 2.69681E+00 2.40459E+00 2.12623E+00
          1.85676E+00 1.72609E+00 1.60134E+00 1.50836E+00 1.42330E+00
          1.40307E+00 1.38714E+00 1.38526E+00 1.38366E+00 1.38346E+00
          1.38328E+00 1.38307E+00                                     6.678E+00
 1.50E+06 1.28854E+01 1.20647E+01 1.13074E+01 1.06579E+01 1.00834E+01
          9.03711E+00 8.14818E+00 7.38067E+00 6.71049E+00 6.11505E+00
          5.57600E+00 5.08422E+00 4.63301E+00 4.21517E+00 3.82255E+00
          3.44977E+00 3.09637E+00 2.76249E+00 2.44545E+00 2.13585E+00
          1.82755E+00 1.67366E+00 1.52186E+00 1.40415E+00 1.29461E+00
          1.26796E+00 1.24657E+00 1.24406E+00 1.24200E+00 1.24172E+00
          1.24151E+00 1.24131E+00                                     7.319E+00
 2.00E+06 1.30786E+01 1.22509E+01 1.14917E+01 1.08481E+01 1.02825E+01
          9.24718E+00 8.36666E+00 7.60025E+00 6.92752E+00 6.32823E+00
          5.78586E+00 5.29103E+00 4.83617E+00 4.41303E+00 4.01189E+00
          3.62659E+00 3.25736E+00 2.90538E+00 2.56765E+00 2.23135E+00
          1.88558E+00 1.70800E+00 1.52522E+00 1.37743E+00 1.24031E+00
          1.20733E+00 1.18079E+00 1.17756E+00 1.17480E+00 1.17445E+00
          1.17420E+00 1.17476E+00                                     7.863E+00
 3.00E+06 1.32896E+01 1.24586E+01 1.17043E+01 1.10790E+01 1.05385E+01
          9.54732E+00 8.69907E+00 7.95537E+00 7.29748E+00 6.70643E+00
          6.16645E+00 5.66945E+00 5.20938E+00 4.77953E+00 4.37184E+00
          3.97989E+00 3.60020E+00 3.22793E+00 2.85573E+00 2.47095E+00
          2.05851E+00 1.83660E+00 1.59855E+00 1.39345E+00 1.18915E+00
          1.14421E+00 1.11402E+00 1.11018E+00 1.10446E+00 1.10341E+00
          1.10391E+00 1.10614E+00                                     8.707E+00
 4.00E+06 1.32965E+01 1.25152E+01 1.18104E+01 1.12333E+01 1.07359E+01
          9.80391E+00 8.98109E+00 8.24312E+00 7.58026E+00 6.98284E+00
          6.44283E+00 5.95212E+00 5.50223E+00 5.08340E+00 4.68342E+00
          4.29285E+00 3.90782E+00 3.52297E+00 3.12894E+00 2.70776E+00
          2.23765E+00 1.97670E+00 1.69246E+00 1.44250E+00 1.17253E+00
          1.10645E+00 1.07645E+00 1.07414E+00 1.06512E+00 1.06289E+00
          1.06503E+00 1.06738E+00                                     9.334E+00
 5.00E+06 1.33395E+01 1.25645E+01 1.18717E+01 1.13158E+01 1.08429E+01
          9.95007E+00 9.15613E+00 8.44075E+00 7.79543E+00 7.21141E+00
          6.68145E+00 6.19810E+00 5.75346E+00 5.33819E+00 4.94042E+00
          4.55059E+00 4.16404E+00 3.77402E+00 3.36848E+00 2.92394E+00
          2.41064E+00 2.11701E+00 1.78886E+00 1.49582E+00 1.16915E+00
          1.08616E+00 1.05202E+00 1.05004E+00 1.03885E+00 1.03592E+00
          1.03901E+00 1.04056E+00                                     9.816E+00
 6.00E+06 1.33598E+01 1.25901E+01 1.19079E+01 1.13712E+01 1.09201E+01
          1.00594E+01 9.29062E+00 8.59529E+00 7.96605E+00 7.39485E+00
          6.87504E+00 6.39971E+00 5.96142E+00 5.55123E+00 5.15753E+00
          4.77067E+00 4.38536E+00 3.99370E+00 3.58129E+00 3.11977E+00
          2.57201E+00 2.25100E+00 1.88507E+00 1.55275E+00 1.17399E+00
          1.07491E+00 1.03465E+00 1.03260E+00 1.01982E+00 1.01643E+00
          1.02009E+00 1.02054E+00                                     1.020E+01
 8.00E+06 1.33557E+01 1.25983E+01 1.19371E+01 1.14349E+01 1.10214E+01
          1.02141E+01 9.48840E+00 8.82773E+00 8.22649E+00 7.67781E+00
          7.17622E+00 6.71576E+00 6.28994E+00 5.89077E+00 5.50761E+00
          5.13094E+00 4.75427E+00 4.36725E+00 3.95048E+00 3.46475E+00
          2.85845E+00 2.48997E+00 2.06015E+00 1.66387E+00 1.21000E+00
          1.08197E+00 1.00117E+00 9.98950E-01 1.00006E+00 9.97398E-01
          9.86877E-01 9.92310E-01                                     1.080E+01
 1.00E+07 1.33471E+01 1.25983E+01 1.19518E+01 1.14741E+01 1.10871E+01
          1.03179E+01 9.62408E+00 8.99018E+00 8.41159E+00 7.88222E+00
          7.39726E+00 6.95136E+00 6.53862E+00 6.15159E+00 5.78011E+00
          5.41474E+00 5.04837E+00 4.66916E+00 4.25454E+00 3.75795E+00
          3.11548E+00 2.71307E+00 2.23205E+00 1.77737E+00 1.24560E+00
          1.09109E+00 9.87370E-01 9.82700E-01 9.83200E-01 9.80240E-01
          9.68140E-01 9.73755E-01                                     1.125E+01
 1.50E+07 1.33887E+01 1.26415E+01 1.20057E+01 1.15529E+01 1.11959E+01
          1.04724E+01 9.82000E+00 9.22547E+00 8.68463E+00 8.19187E+00
          7.74265E+00 7.33176E+00 6.95314E+00 6.59873E+00 6.25707E+00
          5.91771E+00 5.57386E+00 5.21422E+00 4.81678E+00 4.33464E+00
          3.68053E+00 3.23361E+00 2.64504E+00 2.04757E+00 1.32832E+00
          1.12206E+00 9.85540E-01 9.69820E-01 9.51040E-01 9.48609E-01
          9.47170E-01 9.45923E-01                                     1.202E+01
 2.00E+07 1.33566E+01 1.26223E+01 1.20033E+01 1.15735E+01 1.12411E+01
          1.05577E+01 9.93966E+00 9.37584E+00 8.86267E+00 8.39536E+00
          7.96997E+00 7.58193E+00 7.22577E+00 6.89410E+00 6.57599E+00
          6.26128E+00 5.94279E+00 5.60814E+00 5.23233E+00 4.76054E+00
          4.09204E+00 3.62178E+00 2.98883E+00 2.31897E+00 1.44345E+00
          1.17711E+00 9.81210E-01 9.58120E-01 9.37290E-01 9.34591E-01
          9.32968E-01 9.30939E-01                                     1.252E+01
 3.00E+07 1.32762E+01 1.25634E+01 1.19702E+01 1.15732E+01 1.12751E+01
          1.06482E+01 1.00780E+01 9.55643E+00 9.08083E+00 8.64765E+00
          8.25394E+00 7.89626E+00 7.57046E+00 7.27066E+00 6.98786E+00
          6.71312E+00 6.43918E+00 6.15220E+00 5.82234E+00 5.38041E+00
          4.70436E+00 4.20827E+00 3.52406E+00 2.76665E+00 1.68106E+00
          1.31949E+00 9.90320E-01 9.47490E-01 9.21850E-01 9.19060E-01
          9.10492E-01 9.15161E-01                                     1.318E+01
 4.00E+07 1.32666E+01 1.25585E+01 1.19730E+01 1.15881E+01 1.13036E+01
          1.06993E+01 1.01502E+01 9.64944E+00 9.19458E+00 8.78247E+00
          8.41038E+00 8.07524E+00 7.77315E+00 7.49845E+00 7.24222E+00
          6.99580E+00 6.75271E+00 6.50019E+00 6.20948E+00 5.81121E+00
          5.17438E+00 4.68473E+00 3.97802E+00 3.15303E+00 1.88500E+00
          1.44145E+00 1.01504E+00 9.53390E-01 9.11060E-01 9.07806E-01
          9.03595E-01 9.06677E-01                                     1.359E+01
 5.00E+07 1.32598E+01 1.25566E+01 1.19770E+01 1.15996E+01 1.13232E+01
          1.07327E+01 1.01969E+01 9.70970E+00 9.26866E+00 8.87092E+00
          8.51397E+00 8.19492E+00 7.91011E+00 7.65400E+00 7.41778E+00
          7.19299E+00 6.97402E+00 6.74927E+00 6.49162E+00 6.13339E+00
          5.53989E+00 5.06567E+00 4.35489E+00 3.48750E+00 2.07549E+00
          1.55807E+00 1.04268E+00 9.63410E-01 9.04410E-01 9.00370E-01
          9.00078E-01 9.01428E-01                                     1.389E+01
 6.00E+07 1.32316E+01 1.25428E+01 1.19766E+01 1.16109E+01 1.13443E+01
          1.07690E+01 1.02439E+01 9.76432E+00 9.32903E+00 8.93648E+00
          8.58559E+00 8.27430E+00 7.99973E+00 7.75761E+00 7.54073E+00
          7.34095E+00 7.14917E+00 6.94597E+00 6.70052E+00 6.35931E+00
          5.80711E+00 5.36760E+00 4.69793E+00 3.83025E+00 2.26697E+00
          1.66310E+00 1.05281E+00 9.64890E-01 9.09420E-01 9.06132E-01
          8.98193E-01 8.97858E-01                                     1.412E+01
 8.00E+07 1.32160E+01 1.25380E+01 1.19816E+01 1.16238E+01 1.13640E+01
          1.08027E+01 1.02914E+01 9.82609E+00 9.40501E+00 9.02633E+00
          8.68870E+00 8.39066E+00 8.13051E+00 7.90557E+00 7.71104E+00
          7.54069E+00 7.38551E+00 7.22473E+00 7.02660E+00 6.73897E+00
          6.24407E+00 5.83270E+00 5.19078E+00 4.32487E+00 2.61633E+00
          1.87638E+00 1.10082E+00 9.89330E-01 9.09050E-01 9.02397E-01
          8.93539E-01 8.93555E-01                                     1.445E+01
 1.00E+08 1.32030E+01 1.25352E+01 1.19873E+01 1.16354E+01 1.13800E+01
          1.08273E+01 1.03242E+01 9.86686E+00 9.45379E+00 9.08348E+00
          8.75481E+00 8.46662E+00 8.21756E+00 8.00539E+00 7.82591E+00
          7.67367E+00 7.54093E+00 7.40862E+00 7.24686E+00 7.00512E+00
          6.56528E+00 6.18368E+00 5.57136E+00 4.71718E+00 2.91865E+00
          2.07699E+00 1.15237E+00 1.01548E+00 9.10450E-01 9.00726E-01
          8.90472E-01 8.90869E-01                                     1.468E+01
 1.50E+08 1.31788E+01 1.25319E+01 1.20005E+01 1.16580E+01 1.14084E+01
          1.08679E+01 1.03748E+01 9.92699E+00 9.52342E+00 9.16379E+00
          8.84774E+00 8.57453E+00 8.34292E+00 8.15089E+00 7.99426E+00
          7.86848E+00 7.76879E+00 7.68125E+00 7.58148E+00 7.42158E+00
          7.09268E+00 6.78039E+00 6.23465E+00 5.41998E+00 3.53687E+00
          2.53759E+00 1.27920E+00 1.07795E+00 9.18040E-01 9.02670E-01
          8.88985E-01 8.87115E-01                                     1.504E+01
 2.00E+08 1.31486E+01 1.25248E+01 1.20099E+01 1.16729E+01 1.14237E+01
          1.08882E+01 1.04000E+01 9.95719E+00 9.55921E+00 9.20612E+00
          8.89775E+00 8.63319E+00 8.41095E+00 8.22913E+00 8.08469E+00
          7.97430E+00 7.89432E+00 7.83227E+00 7.76774E+00 7.66329E+00
          7.41802E+00 7.15682E+00 6.66952E+00 5.90896E+00 4.02731E+00
          2.91526E+00 1.40129E+00 1.14909E+00 9.28980E-01 9.05731E-01
          8.86261E-01 8.85376E-01                                     1.525E+01
 3.00E+08 1.30583E+01 1.24905E+01 1.20140E+01 1.16871E+01 1.14352E+01
          1.09067E+01 1.04253E+01 9.98962E+00 9.59879E+00 9.25274E+00
          8.95130E+00 8.69423E+00 8.48102E+00 8.31060E+00 8.17999E+00
          8.08652E+00 8.02842E+00 7.99660E+00 7.97475E+00 7.92963E+00
          7.78071E+00 7.59985E+00 7.22812E+00 6.58622E+00 4.74066E+00
          3.51119E+00 1.63905E+00 1.29099E+00 9.54150E-01 9.09355E-01
          8.86576E-01 8.83575E-01                                     1.549E+01
 4.00E+08 1.29789E+01 1.24589E+01 1.20150E+01 1.16959E+01 1.14406E+01
          1.09157E+01 1.04377E+01 1.00053E+01 9.61773E+00 9.27511E+00
          8.97755E+00 8.72491E+00 8.51682E+00 8.35248E+00 8.22913E+00
          8.14458E+00 8.09815E+00 8.08254E+00 8.08462E+00 8.07753E+00
          7.99327E+00 7.86244E+00 7.56146E+00 7.00517E+00 5.26697E+00
          3.99171E+00 1.85186E+00 1.42133E+00 9.81050E-01 9.18602E-01
          8.88809E-01 8.82538E-01                                     1.563E+01
 5.00E+08 1.29225E+01 1.24376E+01 1.20175E+01 1.17038E+01 1.14453E+01
          1.09214E+01 1.04440E+01 1.00127E+01 9.62712E+00 9.28710E+00
          8.99287E+00 8.74387E+00 8.53894E+00 8.37724E+00 8.25752E+00
          8.17889E+00 8.14097E+00 8.13662E+00 8.15466E+00 8.17591E+00
          8.13524E+00 8.03221E+00 7.78084E+00 7.30289E+00 5.68265E+00
          4.37323E+00 2.04688E+00 1.54691E+00 1.00813E+00 9.27887E-01
          8.93799E-01 8.81836E-01                                     1.572E+01
 6.00E+08 1.28814E+01 1.24214E+01 1.20184E+01 1.17089E+01 1.14485E+01
          1.09254E+01 1.04487E+01 1.00187E+01 9.63469E+00 9.29624E+00
          9.00325E+00 8.75558E+00 8.55305E+00 8.39502E+00 8.27941E+00
          8.20472E+00 8.17120E+00 8.17309E+00 8.20077E+00 8.23648E+00
          8.23050E+00 8.16343E+00 7.95561E+00 7.50560E+00 5.96459E+00
          4.74171E+00 2.23998E+00 1.65392E+00 1.03503E+00 9.46823E-01
          8.90213E-01 8.81470E-01                                     1.578E+01
 8.00E+08 1.28315E+01 1.24018E+01 1.20193E+01 1.17145E+01 1.14515E+01
          1.09300E+01 1.04548E+01 1.00265E+01 9.64452E+00 9.30826E+00
          9.01756E+00 8.77237E+00 8.57264E+00 8.41790E+00 8.30624E+00
          8.23655E+00 8.20966E+00 8.22083E+00 8.26220E+00 8.32015E+00
          8.35477E+00 8.32428E+00 8.18081E+00 7.81929E+00 6.43565E+00
          5.26302E+00 2.59010E+00 1.87224E+00 1.09036E+00 9.71954E-01
          8.94699E-01 8.81104E-01                                     1.587E+01
 1.00E+09 1.28009E+01 1.23898E+01 1.20199E+01 1.17179E+01 1.14533E+01
          1.09329E+01 1.04589E+01 1.00317E+01 9.65078E+00 9.31571E+00
          9.02638E+00 8.78274E+00 8.58475E+00 8.43201E+00 8.32278E+00
          8.25618E+00 8.23344E+00 8.25031E+00 8.30014E+00 8.37213E+00
          8.43247E+00 8.42542E+00 8.32600E+00 8.02979E+00 6.77763E+00
          5.66286E+00 2.89888E+00 2.07190E+00 1.14491E+00 9.98322E-01
          8.99536E-01 8.80859E-01                                     1.593E+01
 1.50E+09 1.27552E+01 1.23719E+01 1.20207E+01 1.17226E+01 1.14553E+01
          1.09368E+01 1.04646E+01 1.00390E+01 9.65948E+00 9.32585E+00
          9.03824E+00 8.79668E+00 8.60109E+00 8.45113E+00 8.34529E+00
          8.28304E+00 8.26598E+00 8.29056E+00 8.35185E+00 8.44346E+00
          8.54005E+00 8.56643E+00 8.53273E+00 8.34274E+00 7.33892E+00
          6.36001E+00 3.53672E+00 2.51459E+00 1.27700E+00 1.06707E+00
          9.12445E-01 8.80493E-01                                     1.601E+01
 2.00E+09 1.27290E+01 1.23616E+01 1.20211E+01 1.17253E+01 1.14566E+01
          1.09388E+01 1.04675E+01 1.00426E+01 9.66377E+00 9.33085E+00
          9.04407E+00 8.80353E+00 8.60919E+00 8.46072E+00 8.35672E+00
          8.29678E+00 8.28270E+00 8.31126E+00 8.37850E+00 8.48032E+00
          8.59627E+00 8.64074E+00 8.64255E+00 8.51542E+00 7.68613E+00
          6.81679E+00 4.03522E+00 2.89651E+00 1.40323E+00 1.13705E+00
          9.25446E-01 8.80127E-01                                     1.605E+01
 3.00E+09 1.27007E+01 1.23505E+01 1.20214E+01 1.17280E+01 1.14575E+01
          1.09404E+01 1.04697E+01 1.00456E+01 9.66772E+00 9.33593E+00
          9.05055E+00 8.81134E+00 8.61769E+00 8.46947E+00 8.36671E+00
          8.31006E+00 8.30064E+00 8.33329E+00 8.40348E+00 8.51329E+00
          8.65919E+00 8.73127E+00 8.75506E+00 8.65580E+00 8.10141E+00
          7.50229E+00 4.73834E+00 3.45534E+00 1.64004E+00 1.29184E+00
          9.52393E-01 8.80371E-01                                     1.610E+01
 4.00E+09 1.27069E+01 1.23582E+01 1.20287E+01 1.17317E+01 1.14569E+01
          1.09364E+01 1.04655E+01 1.00424E+01 9.66636E+00 9.33665E+00
          9.05294E+00 8.81510E+00 8.62296E+00 8.47569E+00 8.37071E+00
          8.30794E+00 8.29364E+00 8.33448E+00 8.43181E+00 8.56147E+00
          8.69091E+00 8.75221E+00 8.80421E+00 8.79128E+00 8.34640E+00
          7.73448E+00 5.30479E+00 3.99722E+00 1.85198E+00 1.40567E+00
          9.78638E-01 8.80615E-01                                     1.613E+01
 5.00E+09 1.26969E+01 1.23540E+01 1.20284E+01 1.17323E+01 1.14570E+01
          1.09369E+01 1.04661E+01 1.00434E+01 9.66764E+00 9.33819E+00
          9.05475E+00 8.81719E+00 8.62538E+00 8.47852E+00 8.37406E+00
          8.31199E+00 8.29866E+00 8.34089E+00 8.44026E+00 8.57308E+00
          8.70866E+00 8.77623E+00 8.84082E+00 8.85190E+00 8.49777E+00
          7.97172E+00 5.70825E+00 4.38739E+00 2.06743E+00 1.53131E+00
          1.00549E+00 8.79639E-01                                     1.615E+01
 6.00E+09 1.26899E+01 1.23511E+01 1.20283E+01 1.17327E+01 1.14572E+01
          1.09373E+01 1.04667E+01 1.00441E+01 9.66853E+00 9.33925E+00
          9.05599E+00 8.81863E+00 8.62704E+00 8.48045E+00 8.37635E+00
          8.31474E+00 8.30204E+00 8.34518E+00 8.44593E+00 8.58092E+00
          8.72074E+00 8.79249E+00 8.86545E+00 8.89284E+00 8.60422E+00
          8.14283E+00 6.02721E+00 4.71451E+00 2.26783E+00 1.65341E+00
          1.03284E+00 8.80249E-01                                     1.616E+01
 8.00E+09 1.26587E+01 1.23336E+01 1.20216E+01 1.17320E+01 1.14594E+01
          1.09430E+01 1.04731E+01 1.00497E+01 9.67269E+00 9.34186E+00
          9.05739E+00 8.81934E+00 8.62768E+00 8.48224E+00 8.38205E+00
          8.32724E+00 8.32018E+00 8.35855E+00 8.44038E+00 8.56596E+00
          8.72890E+00 8.81871E+00 8.90601E+00 8.94641E+00 8.73899E+00
          8.37732E+00 6.50731E+00 5.23660E+00 2.62411E+00 1.90222E+00
          1.08728E+00 8.79761E-01                                     1.618E+01
 1.00E+10 1.26552E+01 1.23321E+01 1.20213E+01 1.17319E+01 1.14590E+01
          1.09435E+01 1.04743E+01 1.00512E+01 9.67389E+00 9.34264E+00
          9.05799E+00 8.82002E+00 8.62867E+00 8.48371E+00 8.38405E+00
          8.32972E+00 8.32308E+00 8.36192E+00 8.44434E+00 8.57138E+00
          8.73815E+00 8.83151E+00 8.92438E+00 8.97729E+00 8.83023E+00
          8.52513E+00 6.85233E+00 5.64318E+00 2.93360E+00 2.12109E+00
          1.14185E+00 8.79837E-01                                     1.619E+01


==> anc/colstop/sbethe/sdbase/pdebr38.p08 <==
 38
 1.00E+03 1.51706E+00 1.54278E+00 1.56847E+00 1.59411E+00 1.61973E+00
          1.67095E+00 1.72186E+00 1.77214E+00 1.82142E+00 1.86934E+00
          1.91554E+00 1.95978E+00 2.00186E+00 2.04202E+00 2.08116E+00
          2.12006E+00 2.15839E+00 2.19572E+00 2.23187E+00 2.26791E+00
          2.30500E+00 2.32395E+00 2.34373E+00 2.36122E+00 2.38535E+00
          2.39326E+00 2.39808E+00 2.39851E+00 2.39915E+00 2.39920E+00
          2.39939E+00 2.39978E+00                                     1.711E+00
 1.50E+03 1.97893E+00 2.00727E+00 2.03545E+00 2.06337E+00 2.09110E+00
          2.14623E+00 2.20054E+00 2.25368E+00 2.30526E+00 2.35491E+00
          2.40228E+00 2.44718E+00 2.48955E+00 2.52977E+00 2.56909E+00
          2.60860E+00 2.64821E+00 2.68786E+00 2.72788E+00 2.77015E+00
          2.81603E+00 2.83888E+00 2.85862E+00 2.87152E+00 2.88986E+00
          2.89651E+00 2.89981E+00 2.90000E+00 2.90051E+00 2.90051E+00
          2.90068E+00 2.90430E+00                                     2.134E+00
 2.00E+03 2.36472E+00 2.39820E+00 2.43104E+00 2.46278E+00 2.49354E+00
          2.55276E+00 2.60843E+00 2.66042E+00 2.70889E+00 2.75445E+00
          2.79809E+00 2.83996E+00 2.88016E+00 2.91888E+00 2.95703E+00
          2.99547E+00 3.03438E+00 3.07423E+00 3.11546E+00 3.15798E+00
          3.20102E+00 3.22197E+00 3.24185E+00 3.25649E+00 3.27193E+00
          3.27620E+00 3.27934E+00 3.27969E+00 3.28000E+00 3.27999E+00
          3.28003E+00 3.28314E+00                                     2.475E+00
 3.00E+03 2.99296E+00 3.03430E+00 3.07426E+00 3.11177E+00 3.14706E+00
          3.21213E+00 3.26917E+00 3.31830E+00 3.36032E+00 3.39707E+00
          3.43114E+00 3.46320E+00 3.49360E+00 3.52286E+00 3.55232E+00
          3.58314E+00 3.61526E+00 3.64821E+00 3.68185E+00 3.71756E+00
          3.75649E+00 3.77629E+00 3.79431E+00 3.80657E+00 3.81954E+00
          3.82280E+00 3.82523E+00 3.82551E+00 3.82577E+00 3.82580E+00
          3.82585E+00 3.82520E+00                                     3.005E+00
 4.00E+03 3.49412E+00 3.54394E+00 3.59103E+00 3.63331E+00 3.67124E+00
          3.73684E+00 3.78944E+00 3.83145E+00 3.86465E+00 3.89180E+00
          3.91659E+00 3.93972E+00 3.96103E+00 3.98060E+00 3.99944E+00
          4.01871E+00 4.03896E+00 4.06124E+00 4.08652E+00 4.11454E+00
          4.14466E+00 4.16020E+00 4.17552E+00 4.18697E+00 4.19734E+00
          4.19997E+00 4.20208E+00 4.20230E+00 4.20249E+00 4.20259E+00
          4.20261E+00 4.19891E+00                                     3.407E+00
 5.00E+03 3.90121E+00 3.96663E+00 4.02594E+00 4.07451E+00 4.11362E+00
          4.17188E+00 4.21126E+00 4.24355E+00 4.27063E+00 4.29247E+00
          4.30934E+00 4.32180E+00 4.33123E+00 4.33905E+00 4.34667E+00
          4.35549E+00 4.36598E+00 4.37869E+00 4.39410E+00 4.41196E+00
          4.43240E+00 4.44397E+00 4.45613E+00 4.46579E+00 4.47407E+00
          4.47603E+00 4.47777E+00 4.47794E+00 4.47811E+00 4.47828E+00
          4.47809E+00 4.47253E+00                                     3.727E+00
 6.00E+03 4.26823E+00 4.32398E+00 4.37631E+00 4.42258E+00 4.46327E+00
          4.53077E+00 4.57877E+00 4.60840E+00 4.62257E+00 4.62663E+00
          4.62750E+00 4.62700E+00 4.62570E+00 4.62437E+00 4.62405E+00
          4.62571E+00 4.62905E+00 4.63282E+00 4.63639E+00 4.64227E+00
          4.65385E+00 4.66211E+00 4.67100E+00 4.67795E+00 4.68388E+00
          4.68546E+00 4.68682E+00 4.68692E+00 4.68701E+00 4.68711E+00
          4.68716E+00 4.68054E+00                                     3.988E+00
 8.00E+03 4.85128E+00 4.91015E+00 4.96459E+00 5.01119E+00 5.05063E+00
          5.11189E+00 5.14862E+00 5.16261E+00 5.15789E+00 5.14147E+00
          5.12220E+00 5.10241E+00 5.08267E+00 5.06376E+00 5.04632E+00
          5.03104E+00 5.01738E+00 5.00368E+00 4.98904E+00 4.97673E+00
          4.97128E+00 4.97176E+00 4.97328E+00 4.97482E+00 4.97578E+00
          4.97616E+00 4.97656E+00 4.97656E+00 4.97657E+00 4.97662E+00
          4.97678E+00 4.97095E+00                                     4.393E+00
 1.00E+04 5.31558E+00 5.37423E+00 5.42767E+00 5.47190E+00 5.50777E+00
          5.55928E+00 5.58276E+00 5.58067E+00 5.55790E+00 5.52274E+00
          5.48546E+00 5.44870E+00 5.41303E+00 5.37910E+00 5.34718E+00
          5.31753E+00 5.28944E+00 5.26083E+00 5.23064E+00 5.20285E+00
          5.18291E+00 5.17645E+00 5.17063E+00 5.16614E+00 5.16214E+00
          5.16131E+00 5.16064E+00 5.16052E+00 5.16044E+00 5.16048E+00
          5.16040E+00 5.15741E+00                                     4.692E+00
 1.50E+04 6.17201E+00 6.22252E+00 6.26641E+00 6.29863E+00 6.32051E+00
          6.34024E+00 6.32712E+00 6.28491E+00 6.22027E+00 6.14374E+00
          6.06794E+00 5.99585E+00 5.92814E+00 5.86477E+00 5.80513E+00
          5.74832E+00 5.69319E+00 5.63680E+00 5.57758E+00 5.52077E+00
          5.47303E+00 5.45245E+00 5.43045E+00 5.41187E+00 5.39744E+00
          5.39401E+00 5.39091E+00 5.39057E+00 5.39031E+00 5.39020E+00
          5.39020E+00 5.39514E+00                                     5.183E+00
 2.00E+04 6.77880E+00 6.81609E+00 6.84579E+00 6.86218E+00 6.86703E+00
          6.85101E+00 6.80019E+00 6.71949E+00 6.61694E+00 6.50465E+00
          6.39662E+00 6.29618E+00 6.20384E+00 6.11875E+00 6.03955E+00
          5.96416E+00 5.89104E+00 5.81647E+00 5.73830E+00 5.66213E+00
          5.59468E+00 5.56338E+00 5.52864E+00 5.49884E+00 5.47682E+00
          5.47149E+00 5.46652E+00 5.46601E+00 5.46566E+00 5.46546E+00
          5.46533E+00 5.47681E+00                                     5.478E+00
 3.00E+04 7.61808E+00 7.62394E+00 7.62107E+00 7.60300E+00 7.57230E+00
          7.48495E+00 7.36314E+00 7.21353E+00 7.04609E+00 6.87493E+00
          6.71517E+00 6.57089E+00 6.44169E+00 6.32540E+00 6.21928E+00
          6.11929E+00 6.02328E+00 5.92643E+00 5.82546E+00 5.72543E+00
          5.63195E+00 5.58597E+00 5.53432E+00 5.49013E+00 5.45814E+00
          5.45031E+00 5.44295E+00 5.44219E+00 5.44167E+00 5.44136E+00
          5.44153E+00 5.45801E+00                                     5.803E+00
 4.00E+04 8.19751E+00 8.17044E+00 8.13424E+00 8.08226E+00 8.01770E+00
          7.86493E+00 7.68114E+00 7.47409E+00 7.25460E+00 7.03750E+00
          6.83823E+00 6.66052E+00 6.50359E+00 6.36399E+00 6.23764E+00
          6.11950E+00 6.00698E+00 5.89487E+00 5.77928E+00 5.66421E+00
          5.55411E+00 5.49935E+00 5.43923E+00 5.38868E+00 5.34982E+00
          5.34026E+00 5.33159E+00 5.33067E+00 5.33000E+00 5.32961E+00
          5.32983E+00 5.34424E+00                                     5.967E+00
 5.00E+04 8.63678E+00 8.57732E+00 8.50884E+00 8.42485E+00 8.32905E+00
          8.11750E+00 7.88002E+00 7.62488E+00 7.36306E+00 7.10910E+00
          6.87834E+00 6.67386E+00 6.49439E+00 6.33553E+00 6.19201E+00
          6.05842E+00 5.93187E+00 5.80721E+00 5.68042E+00 5.55439E+00
          5.43280E+00 5.37284E+00 5.30944E+00 5.25737E+00 5.21319E+00
          5.20231E+00 5.19293E+00 5.19188E+00 5.19106E+00 5.19080E+00
          5.19086E+00 5.19922E+00                                     6.060E+00
 6.00E+04 8.96636E+00 8.90545E+00 8.82813E+00 8.72260E+00 8.59550E+00
          8.30844E+00 7.99559E+00 7.68540E+00 7.38905E+00 7.11619E+00
          6.87656E+00 6.66617E+00 6.47384E+00 6.29142E+00 6.12179E+00
          5.96716E+00 5.82504E+00 5.69057E+00 5.55881E+00 5.42746E+00
          5.29587E+00 5.23115E+00 5.16716E+00 5.11740E+00 5.06844E+00
          5.05639E+00 5.04677E+00 5.04552E+00 5.04460E+00 5.04447E+00
          5.04438E+00 5.04436E+00                                     6.115E+00
 8.00E+04 9.46908E+00 9.38158E+00 9.27089E+00 9.12048E+00 8.94059E+00
          8.54245E+00 8.12989E+00 7.75011E+00 7.40822E+00 7.10086E+00
          6.82521E+00 6.57741E+00 6.34952E+00 6.13620E+00 5.93915E+00
          5.76065E+00 5.59787E+00 5.44602E+00 5.29936E+00 5.15139E+00
          5.00505E+00 4.93943E+00 4.87664E+00 4.82716E+00 4.77228E+00
          4.75927E+00 4.74903E+00 4.74749E+00 4.74640E+00 4.74650E+00
          4.74670E+00 4.73364E+00                                     6.165E+00
 1.00E+05 1.00084E+01 9.76264E+00 9.51767E+00 9.27490E+00 9.03780E+00
          8.58937E+00 8.17004E+00 7.77840E+00 7.41340E+00 7.07392E+00
          6.75953E+00 6.47108E+00 6.20671E+00 5.96409E+00 5.74133E+00
          5.53852E+00 5.35535E+00 5.19119E+00 5.04259E+00 4.89466E+00
          4.73444E+00 4.65438E+00 4.58521E+00 4.54047E+00 4.48578E+00
          4.46846E+00 4.45837E+00 4.45749E+00 4.45598E+00 4.45584E+00
          4.45618E+00 4.43921E+00                                     6.169E+00
 1.50E+05 1.06060E+01 1.02702E+01 9.93896E+00 9.61654E+00 9.30596E+00
          8.72563E+00 8.19331E+00 7.70497E+00 7.25731E+00 6.84871E+00
          6.47781E+00 6.14212E+00 5.83797E+00 5.56074E+00 5.30535E+00
          5.06913E+00 4.85312E+00 4.65554E+00 4.47374E+00 4.29698E+00
          4.11733E+00 4.03053E+00 3.95329E+00 3.90041E+00 3.84024E+00
          3.82310E+00 3.81181E+00 3.81072E+00 3.80935E+00 3.80921E+00
          3.80902E+00 3.80371E+00                                     6.128E+00
 2.00E+05 1.09520E+01 1.05493E+01 1.01549E+01 9.77597E+00 9.41445E+00
          8.74364E+00 8.13473E+00 7.58228E+00 7.08143E+00 6.62867E+00
          6.22195E+00 5.85657E+00 5.52699E+00 5.22721E+00 4.95004E+00
          4.69109E+00 4.45146E+00 4.23007E+00 4.02430E+00 3.82685E+00
          3.63312E+00 3.54055E+00 3.45485E+00 3.39290E+00 3.32940E+00
          3.31423E+00 3.30170E+00 3.30027E+00 3.29918E+00 3.29890E+00
          3.29858E+00 3.30884E+00                                     6.072E+00
 3.00E+05 1.13830E+01 1.08659E+01 1.03673E+01 9.90162E+00 9.46721E+00
          8.67532E+00 7.97410E+00 7.35229E+00 6.80093E+00 6.30894E+00
          5.86732E+00 5.46942E+00 5.10826E+00 4.77667E+00 4.46607E+00
          4.17125E+00 3.89390E+00 3.63711E+00 3.40049E+00 3.18074E+00
          2.97688E+00 2.88136E+00 2.78801E+00 2.71667E+00 2.65234E+00
          2.63658E+00 2.62373E+00 2.62228E+00 2.62108E+00 2.62082E+00
          2.62085E+00 2.62708E+00                                     6.017E+00
 4.00E+05 1.16606E+01 1.10673E+01 1.05005E+01 9.98019E+00 9.50093E+00
          8.63288E+00 7.87396E+00 7.20778E+00 6.62297E+00 6.10466E+00
          5.63927E+00 5.21903E+00 4.83717E+00 4.48658E+00 4.15902E+00
          3.84916E+00 3.55724E+00 3.28455E+00 3.03128E+00 2.79448E+00
          2.57541E+00 2.47426E+00 2.37921E+00 2.30896E+00 2.24117E+00
          2.22479E+00 2.21204E+00 2.21052E+00 2.20920E+00 2.20909E+00
          2.20894E+00 2.20624E+00                                     6.035E+00
 5.00E+05 1.18677E+01 1.12208E+01 1.06069E+01 1.00506E+01 9.54222E+00
          8.62270E+00 7.82491E+00 7.12883E+00 6.52043E+00 5.98284E+00
          5.50016E+00 5.06370E+00 4.66683E+00 4.30257E+00 3.96292E+00
          3.64250E+00 3.34089E+00 3.05836E+00 2.79531E+00 2.54879E+00
          2.31923E+00 2.21267E+00 2.11299E+00 2.03984E+00 1.96986E+00
          1.95321E+00 1.94034E+00 1.93880E+00 1.93744E+00 1.93733E+00
          1.93719E+00 1.93402E+00                                     6.100E+00
 6.00E+05 1.20366E+01 1.13496E+01 1.07011E+01 1.01194E+01 9.59103E+00
          8.63487E+00 7.80949E+00 7.09284E+00 6.46772E+00 5.91574E+00
          5.41990E+00 4.97108E+00 4.56263E+00 4.18771E+00 3.83850E+00
          3.50972E+00 3.20062E+00 2.91103E+00 2.64108E+00 2.38797E+00
          2.15005E+00 2.03841E+00 1.93332E+00 1.85599E+00 1.78395E+00
          1.76698E+00 1.75378E+00 1.75219E+00 1.75081E+00 1.75068E+00
          1.75052E+00 1.74924E+00                                     6.193E+00
 8.00E+05 1.23070E+01 1.15640E+01 1.08683E+01 1.02538E+01 9.70097E+00
          8.69909E+00 7.83967E+00 7.09887E+00 6.45382E+00 5.88366E+00
          5.37017E+00 4.90418E+00 4.47918E+00 4.08849E+00 3.72465E+00
          3.38256E+00 3.06131E+00 2.76047E+00 2.47919E+00 2.21422E+00
          1.96113E+00 1.84018E+00 1.72522E+00 1.64002E+00 1.56239E+00
          1.54411E+00 1.52974E+00 1.52804E+00 1.52657E+00 1.52639E+00
          1.52622E+00 1.52721E+00                                     6.431E+00
 1.00E+06 1.25184E+01 1.17393E+01 1.10140E+01 1.03808E+01 9.81519E+00
          8.78943E+00 7.91345E+00 7.16089E+00 6.50603E+00 5.92613E+00
          5.40224E+00 4.92535E+00 4.48921E+00 4.08731E+00 3.71236E+00
          3.35943E+00 3.02766E+00 2.71663E+00 2.42469E+00 2.14690E+00
          1.87855E+00 1.74858E+00 1.62438E+00 1.53162E+00 1.44635E+00
          1.42603E+00 1.41000E+00 1.40812E+00 1.40650E+00 1.40630E+00
          1.40611E+00 1.40671E+00                                     6.696E+00
 1.50E+06 1.28662E+01 1.20468E+01 1.12908E+01 1.06425E+01 1.00695E+01
          9.02689E+00 8.14230E+00 7.37939E+00 6.71368E+00 6.12208E+00
          5.58585E+00 5.09594E+00 4.64586E+00 4.22870E+00 3.83655E+00
          3.46420E+00 3.11123E+00 2.77777E+00 2.46126E+00 2.15247E+00
          1.84539E+00 1.69225E+00 1.54121E+00 1.42405E+00 1.31471E+00
          1.28806E+00 1.26668E+00 1.26417E+00 1.26211E+00 1.26183E+00
          1.26162E+00 1.26126E+00                                     7.329E+00
 2.00E+06 1.30587E+01 1.22336E+01 1.14763E+01 1.08340E+01 1.02694E+01
          9.23706E+00 8.35971E+00 7.59672E+00 6.92739E+00 6.33115E+00
          5.79119E+00 5.29817E+00 4.84469E+00 4.42261E+00 4.02240E+00
          3.63795E+00 3.26945E+00 2.91805E+00 2.58085E+00 2.24543E+00
          1.90116E+00 1.72444E+00 1.54244E+00 1.39511E+00 1.25821E+00
          1.22527E+00 1.19875E+00 1.19552E+00 1.19276E+00 1.19241E+00
          1.19215E+00 1.19278E+00                                     7.869E+00
 3.00E+06 1.32589E+01 1.24382E+01 1.16924E+01 1.10726E+01 1.05355E+01
          9.54878E+00 8.70201E+00 7.95815E+00 7.29927E+00 6.70725E+00
          6.16709E+00 5.67070E+00 5.21180E+00 4.78343E+00 4.37725E+00
          3.98662E+00 3.60809E+00 3.23680E+00 2.86559E+00 2.48207E+00
          2.07135E+00 1.85035E+00 1.61307E+00 1.40840E+00 1.20431E+00
          1.15946E+00 1.12945E+00 1.12564E+00 1.11991E+00 1.11884E+00
          1.11931E+00 1.12225E+00                                     8.712E+00
 4.00E+06 1.32734E+01 1.24998E+01 1.18011E+01 1.12275E+01 1.07321E+01
          9.80356E+00 8.98283E+00 8.24612E+00 7.58384E+00 6.98650E+00
          6.44620E+00 5.95498E+00 5.50453E+00 5.08523E+00 4.68516E+00
          4.29502E+00 3.91096E+00 3.52761E+00 3.13555E+00 2.71664E+00
          2.24880E+00 1.98887E+00 1.70538E+00 1.45578E+00 1.18608E+00
          1.12017E+00 1.09061E+00 1.08838E+00 1.07932E+00 1.07704E+00
          1.07917E+00 1.08218E+00                                     9.339E+00
 5.00E+06 1.33119E+01 1.25460E+01 1.18604E+01 1.13087E+01 1.08383E+01
          9.94966E+00 9.15823E+00 8.44421E+00 7.79932E+00 7.21504E+00
          6.68428E+00 6.19979E+00 5.75389E+00 5.33753E+00 4.93918E+00
          4.54954E+00 4.16400E+00 3.77574E+00 3.37263E+00 2.93087E+00
          2.42030E+00 2.12786E+00 1.80057E+00 1.50789E+00 1.18156E+00
          1.09884E+00 1.06543E+00 1.06357E+00 1.05230E+00 1.04932E+00
          1.05241E+00 1.05469E+00                                     9.818E+00
 6.00E+06 1.33269E+01 1.25675E+01 1.18935E+01 1.13616E+01 1.09132E+01
          1.00573E+01 9.29145E+00 8.59773E+00 7.96899E+00 7.39742E+00
          6.87658E+00 6.39980E+00 5.95989E+00 5.54824E+00 5.15369E+00
          4.76693E+00 4.38271E+00 3.99305E+00 3.58344E+00 3.12512E+00
          2.58042E+00 2.26073E+00 1.89575E+00 1.56384E+00 1.18554E+00
          1.08684E+00 1.04758E+00 1.04568E+00 1.03277E+00 1.02929E+00
          1.03303E+00 1.03414E+00                                     1.020E+01
 8.00E+06 1.33132E+01 1.25676E+01 1.19158E+01 1.14190E+01 1.10085E+01
          1.02070E+01 9.48494E+00 8.82642E+00 8.22601E+00 7.67711E+00
          7.17445E+00 6.71236E+00 6.28467E+00 5.88375E+00 5.49954E+00
          5.12294E+00 4.74753E+00 4.36287E+00 3.94945E+00 3.46749E+00
          2.86473E+00 2.49779E+00 2.06915E+00 1.67350E+00 1.22046E+00
          1.09294E+00 1.01326E+00 1.01130E+00 1.01251E+00 1.00980E+00
          9.99146E-01 1.00537E+00                                     1.080E+01
 1.00E+07 1.32967E+01 1.25607E+01 1.19244E+01 1.14523E+01 1.10686E+01
          1.03057E+01 9.61609E+00 8.98476E+00 8.40732E+00 7.87796E+00
          7.39208E+00 6.94464E+00 6.53003E+00 6.14123E+00 5.76871E+00
          5.40352E+00 5.03856E+00 4.66201E+00 4.25111E+00 3.75870E+00
          3.12010E+00 2.71935E+00 2.23968E+00 1.78585E+00 1.25522E+00
          1.10136E+00 9.99010E-01 9.94680E-01 9.95310E-01 9.92233E-01
          9.80164E-01 9.85840E-01                                     1.124E+01
 1.50E+07 1.33275E+01 1.25941E+01 1.19690E+01 1.15221E+01 1.11683E+01
          1.04514E+01 9.80359E+00 9.21200E+00 8.67265E+00 8.18023E+00
          7.73035E+00 7.31811E+00 6.93775E+00 6.58170E+00 6.23919E+00
          5.90034E+00 5.55843E+00 5.20219E+00 4.80951E+00 4.33280E+00
          3.68365E+00 3.23835E+00 2.65005E+00 2.05259E+00 1.33598E+00
          1.13134E+00 9.96970E-01 9.81440E-01 9.62460E-01 9.60043E-01
          9.58450E-01 9.57481E-01                                     1.199E+01
 2.00E+07 1.32920E+01 1.25711E+01 1.19624E+01 1.15379E+01 1.12082E+01
          1.05309E+01 9.91710E+00 9.35617E+00 8.84469E+00 8.37805E+00
          7.95248E+00 7.56362E+00 7.20629E+00 6.87347E+00 6.55487E+00
          6.24078E+00 5.92421E+00 5.59287E+00 5.22181E+00 4.75584E+00
          4.09321E+00 3.62494E+00 2.99225E+00 2.32226E+00 1.45003E+00
          1.18557E+00 9.92240E-01 9.69440E-01 9.48420E-01 9.45681E-01
          9.43985E-01 9.42108E-01                                     1.249E+01
 3.00E+07 1.32105E+01 1.25102E+01 1.19265E+01 1.15340E+01 1.12377E+01
          1.06155E+01 1.00488E+01 9.52979E+00 9.05587E+00 8.62363E+00
          8.23024E+00 7.87241E+00 7.54620E+00 7.24600E+00 6.96331E+00
          6.68957E+00 6.41763E+00 6.13372E+00 5.80802E+00 5.37092E+00
          4.69983E+00 4.20612E+00 3.52417E+00 2.76888E+00 1.68713E+00
          1.32697E+00 1.00025E+00 9.58030E-01 9.32880E-01 9.30023E-01
          9.21051E-01 9.25659E-01                                     1.314E+01
 4.00E+07 1.32039E+01 1.25075E+01 1.19306E+01 1.15491E+01 1.12656E+01
          1.06646E+01 1.01182E+01 9.61943E+00 9.16596E+00 8.75477E+00
          8.38320E+00 8.04827E+00 7.74619E+00 7.47156E+00 7.21576E+00
          6.97040E+00 6.72916E+00 6.47933E+00 6.19221E+00 5.79825E+00
          5.16620E+00 4.67911E+00 3.97511E+00 3.15295E+00 1.89001E+00
          1.44829E+00 1.02461E+00 9.63610E-01 9.21870E-01 9.18583E-01
          9.13757E-01 9.17114E-01                                     1.355E+01
 5.00E+07 1.31845E+01 1.25002E+01 1.19354E+01 1.15662E+01 1.12939E+01
          1.07099E+01 1.01761E+01 9.68752E+00 9.24288E+00 8.84065E+00
          8.47985E+00 8.15811E+00 7.87221E+00 7.61736E+00 7.38582E+00
          7.16883E+00 6.95687E+00 6.73036E+00 6.45865E+00 6.08944E+00
          5.50965E+00 5.05774E+00 4.38109E+00 3.53063E+00 2.08170E+00
          1.55429E+00 1.03851E+00 9.66000E-01 9.21840E-01 9.19319E-01
          9.12613E-01 9.11896E-01                                     1.385E+01
 6.00E+07 1.31768E+01 1.24979E+01 1.19386E+01 1.15749E+01 1.13080E+01
          1.07343E+01 1.02105E+01 9.73213E+00 9.29768E+00 8.90552E+00
          8.55448E+00 8.24262E+00 7.96744E+00 7.72514E+00 7.50938E+00
          7.31250E+00 7.12512E+00 6.92677E+00 6.68518E+00 6.34472E+00
          5.78951E+00 5.34962E+00 4.68555E+00 3.83140E+00 2.27805E+00
          1.66519E+00 1.05908E+00 9.75240E-01 9.20990E-01 9.14822E-01
          9.10927E-01 9.08325E-01                                     1.407E+01
 8.00E+07 1.31797E+01 1.25064E+01 1.19521E+01 1.15923E+01 1.13290E+01
          1.07640E+01 1.02512E+01 9.78603E+00 9.36648E+00 8.99043E+00
          8.65617E+00 8.36169E+00 8.10442E+00 7.88045E+00 7.68290E+00
          7.50542E+00 7.34395E+00 7.18826E+00 7.01081E+00 6.73660E+00
          6.23015E+00 5.81273E+00 5.17742E+00 4.32083E+00 2.61190E+00
          1.88678E+00 1.10960E+00 9.95810E-01 9.19280E-01 9.12758E-01
          9.05781E-01 9.03725E-01                                     1.440E+01
 1.00E+08 1.31506E+01 1.24915E+01 1.19494E+01 1.15986E+01 1.13424E+01
          1.07904E+01 1.02880E+01 9.83188E+00 9.42006E+00 9.05103E+00
          8.72351E+00 8.43632E+00 8.18806E+00 7.97650E+00 7.79736E+00
          7.64527E+00 7.51269E+00 7.38103E+00 7.22081E+00 6.98107E+00
          6.54408E+00 6.16532E+00 5.55806E+00 4.70965E+00 2.91836E+00
          2.08047E+00 1.16064E+00 1.02463E+00 9.20650E-01 9.11030E-01
          9.00482E-01 9.01001E-01                                     1.463E+01
 1.50E+08 1.31218E+01 1.24843E+01 1.19595E+01 1.16189E+01 1.13692E+01
          1.08303E+01 1.03388E+01 9.89247E+00 9.49026E+00 9.13184E+00
          8.81677E+00 8.54429E+00 8.31324E+00 8.12155E+00 7.96509E+00
          7.83939E+00 7.73975E+00 7.65246E+00 7.55331E+00 7.39453E+00
          7.06794E+00 6.75822E+00 6.21740E+00 5.40901E+00 3.53440E+00
          2.53893E+00 1.28638E+00 1.08644E+00 9.28150E-01 9.12834E-01
          8.99063E-01 8.97217E-01                                     1.499E+01
 2.00E+08 1.31084E+01 1.24877E+01 1.19738E+01 1.16348E+01 1.13827E+01
          1.08456E+01 1.03583E+01 9.91817E+00 9.52383E+00 9.17427E+00
          8.86832E+00 8.60504E+00 8.38319E+00 8.20061E+00 8.05278E+00
          7.93642E+00 7.85196E+00 7.79586E+00 7.75067E+00 7.65504E+00
          7.39086E+00 7.12366E+00 6.65263E+00 5.90601E+00 4.00340E+00
          2.92347E+00 1.41045E+00 1.15489E+00 9.38610E-01 9.15703E-01
          8.97018E-01 8.95325E-01                                     1.520E+01
 3.00E+08 1.30229E+01 1.24570E+01 1.19809E+01 1.16516E+01 1.13966E+01
          1.08656E+01 1.03841E+01 9.94993E+00 9.56185E+00 9.21896E+00
          8.92036E+00 8.66534E+00 8.45304E+00 8.28174E+00 8.14757E+00
          8.04812E+00 7.98554E+00 7.95917E+00 7.95669E+00 7.92613E+00
          7.76504E+00 7.57111E+00 7.19444E+00 6.55025E+00 4.72435E+00
          3.53522E+00 1.64222E+00 1.29064E+00 9.63060E-01 9.23681E-01
          8.96088E-01 8.93555E-01                                     1.544E+01
 4.00E+08 1.29496E+01 1.24294E+01 1.19842E+01 1.16620E+01 1.14032E+01
          1.08750E+01 1.03963E+01 9.96518E+00 9.58043E+00 9.24110E+00
          8.94650E+00 8.69602E+00 8.48895E+00 8.32382E+00 8.19699E+00
          8.10660E+00 8.05570E+00 8.04544E+00 8.06673E+00 8.07409E+00
          7.97715E+00 7.83225E+00 7.52438E+00 6.96469E+00 5.24660E+00
          4.01365E+00 1.85565E+00 1.42027E+00 9.89450E-01 9.33500E-01
          8.96820E-01 8.92517E-01                                     1.557E+01
 5.00E+08 1.28729E+01 1.23942E+01 1.19785E+01 1.16666E+01 1.14084E+01
          1.08858E+01 1.04096E+01 9.97957E+00 9.59513E+00 9.25597E+00
          8.96207E+00 8.71320E+00 8.50900E+00 8.34872E+00 8.23017E+00
          8.15163E+00 8.11287E+00 8.10722E+00 8.12366E+00 8.14187E+00
          8.10529E+00 8.01176E+00 7.76078E+00 7.25735E+00 5.63938E+00
          4.40657E+00 2.05385E+00 1.54270E+00 1.01656E+00 9.44879E-01
          8.98087E-01 8.91968E-01                                     1.566E+01
 6.00E+08 1.28353E+01 1.23796E+01 1.19796E+01 1.16711E+01 1.14109E+01
          1.08895E+01 1.04143E+01 9.98567E+00 9.60277E+00 9.26528E+00
          8.97314E+00 8.72619E+00 8.52417E+00 8.36647E+00 8.25101E+00
          8.17632E+00 8.14265E+00 8.14417E+00 8.17124E+00 8.20614E+00
          8.19956E+00 8.13269E+00 7.92599E+00 7.47937E+00 5.95071E+00
          4.73394E+00 2.24224E+00 1.65915E+00 1.04400E+00 9.56577E-01
          9.00101E-01 8.91663E-01                                     1.573E+01
 8.00E+08 1.27874E+01 1.23609E+01 1.19807E+01 1.16767E+01 1.14140E+01
          1.08943E+01 1.04208E+01 9.99388E+00 9.61286E+00 9.27742E+00
          8.98752E+00 8.74307E+00 8.54391E+00 8.38950E+00 8.27800E+00
          8.20833E+00 8.18128E+00 8.19212E+00 8.23292E+00 8.29001E+00
          8.32353E+00 8.29261E+00 8.14962E+00 7.79077E+00 6.41850E+00
          5.25265E+00 2.59082E+00 1.87660E+00 1.09886E+00 9.81369E-01
          9.04587E-01 8.91052E-01                                     1.581E+01
 1.00E+09 1.27570E+01 1.23488E+01 1.19810E+01 1.16799E+01 1.14158E+01
          1.08973E+01 1.04250E+01 9.99919E+00 9.61923E+00 9.28493E+00
          8.99637E+00 8.75348E+00 8.55610E+00 8.40372E+00 8.29465E+00
          8.22811E+00 8.20520E+00 8.22175E+00 8.27104E+00 8.34218E+00
          8.40123E+00 8.39350E+00 8.29408E+00 7.99982E+00 6.75784E+00
          5.65028E+00 2.89839E+00 2.07555E+00 1.15298E+00 1.00745E+00
          9.09515E-01 8.90747E-01                                     1.587E+01
 1.50E+09 1.27109E+01 1.23305E+01 1.19814E+01 1.16844E+01 1.14179E+01
          1.09013E+01 1.04309E+01 1.00066E+01 9.62798E+00 9.29513E+00
          9.00829E+00 8.76746E+00 8.57248E+00 8.42294E+00 8.31734E+00
          8.25515E+00 8.23797E+00 8.26226E+00 8.32305E+00 8.41385E+00
          8.50913E+00 8.53465E+00 8.50037E+00 8.31099E+00 7.31458E+00
          6.34321E+00 3.53381E+00 2.51662E+00 1.28417E+00 1.07542E+00
          9.22394E-01 8.90381E-01                                     1.595E+01
 2.00E+09 1.26851E+01 1.23202E+01 1.19816E+01 1.16869E+01 1.14190E+01
          1.09033E+01 1.04337E+01 1.00101E+01 9.63229E+00 9.30019E+00
          9.01423E+00 8.77442E+00 8.58069E+00 8.43263E+00 8.32887E+00
          8.26900E+00 8.25483E+00 8.28311E+00 8.34988E+00 8.45095E+00
          8.56567E+00 8.60929E+00 8.61032E+00 8.48307E+00 7.65896E+00
          6.79682E+00 4.03043E+00 2.89686E+00 1.40963E+00 1.14481E+00
          9.35486E-01 8.90259E-01                                     1.600E+01
 3.00E+09 1.26578E+01 1.23095E+01 1.19821E+01 1.16897E+01 1.14201E+01
          1.09050E+01 1.04360E+01 1.00133E+01 9.63629E+00 9.30509E+00
          9.02004E+00 8.78127E+00 8.58875E+00 8.44221E+00 8.34030E+00
          8.28280E+00 8.27169E+00 8.30416E+00 8.37714E+00 8.48867E+00
          8.62380E+00 8.68676E+00 8.72455E+00 8.66698E+00 8.06831E+00
          7.36587E+00 4.76975E+00 3.50916E+00 1.64264E+00 1.28072E+00
          9.61975E-01 8.89893E-01                                     1.605E+01
 4.00E+09 1.26436E+01 1.23040E+01 1.19824E+01 1.16912E+01 1.14205E+01
          1.09056E+01 1.04368E+01 1.00143E+01 9.63768E+00 9.30715E+00
          9.02309E+00 8.78541E+00 8.59365E+00 8.44748E+00 8.34614E+00
          8.28977E+00 8.28000E+00 8.31311E+00 8.38670E+00 8.50591E+00
          8.66677E+00 8.74414E+00 8.77042E+00 8.69652E+00 8.33690E+00
          7.87130E+00 5.22370E+00 3.89704E+00 1.86538E+00 1.44281E+00
          9.85352E-01 8.90625E-01                                     1.608E+01
 5.00E+09 1.26553E+01 1.23140E+01 1.19897E+01 1.16945E+01 1.14200E+01
          1.09013E+01 1.04320E+01 1.00104E+01 9.63581E+00 9.30739E+00
          9.02485E+00 8.78806E+00 8.59689E+00 8.45052E+00 8.34642E+00
          8.28452E+00 8.27116E+00 8.31315E+00 8.41204E+00 8.54422E+00
          8.67904E+00 8.74606E+00 8.80980E+00 8.81975E+00 8.46530E+00
          7.94286E+00 5.69609E+00 4.38092E+00 2.07047E+00 1.53674E+00
          1.01465E+00 8.89893E-01                                     1.610E+01
 6.00E+09 1.26484E+01 1.23110E+01 1.19894E+01 1.16948E+01 1.14200E+01
          1.09016E+01 1.04324E+01 1.00111E+01 9.63665E+00 9.30840E+00
          9.02604E+00 8.78946E+00 8.59853E+00 8.45245E+00 8.34869E+00
          8.28727E+00 8.27457E+00 8.31749E+00 8.41778E+00 8.55215E+00
          8.69120E+00 8.76245E+00 8.83462E+00 8.86089E+00 8.57126E+00
          8.11289E+00 6.01335E+00 4.70635E+00 2.26963E+00 1.65878E+00
          1.04175E+00 8.89893E-01                                     1.611E+01
 8.00E+09 1.26165E+01 1.22929E+01 1.19823E+01 1.16937E+01 1.14219E+01
          1.09072E+01 1.04387E+01 1.00167E+01 9.64094E+00 9.31122E+00
          9.02767E+00 8.79033E+00 8.59925E+00 8.45428E+00 8.35439E+00
          8.29972E+00 8.29261E+00 8.33081E+00 8.41231E+00 8.53735E+00
          8.69946E+00 8.78871E+00 8.87532E+00 8.91487E+00 8.70585E+00
          8.34590E+00 6.49054E+00 5.22565E+00 2.62396E+00 1.90637E+00
          1.09595E+00 8.90015E-01                                     1.612E+01
 1.00E+10 1.26096E+01 1.22897E+01 1.19816E+01 1.16939E+01 1.14221E+01
          1.09082E+01 1.04398E+01 1.00180E+01 9.64209E+00 9.31217E+00
          9.02849E+00 8.79116E+00 8.60031E+00 8.45576E+00 8.35638E+00
          8.30220E+00 8.29555E+00 8.33420E+00 8.41625E+00 8.54276E+00
          8.70870E+00 8.80147E+00 8.89376E+00 8.94606E+00 8.79719E+00
          8.49286E+00 6.83302E+00 5.62999E+00 2.93204E+00 2.12329E+00
          1.15039E+00 8.89801E-01                                     1.613E+01


==> anc/colstop/sbethe/sdbase/pdebr39.p08 <==
 39
 1.00E+03 1.47356E+00 1.49902E+00 1.52446E+00 1.54988E+00 1.57531E+00
          1.62621E+00 1.67691E+00 1.72709E+00 1.77641E+00 1.82447E+00
          1.87095E+00 1.91557E+00 1.95812E+00 1.99881E+00 2.03844E+00
          2.07769E+00 2.11619E+00 2.15346E+00 2.18924E+00 2.22460E+00
          2.26078E+00 2.27931E+00 2.29900E+00 2.31666E+00 2.34016E+00
          2.34753E+00 2.35225E+00 2.35270E+00 2.35330E+00 2.35334E+00
          2.35352E+00 2.35391E+00                                     1.673E+00
 1.50E+03 1.93566E+00 1.96317E+00 1.99056E+00 2.01774E+00 2.04479E+00
          2.09870E+00 2.15204E+00 2.20448E+00 2.25567E+00 2.30528E+00
          2.35297E+00 2.39853E+00 2.44188E+00 2.48330E+00 2.52380E+00
          2.56426E+00 2.60452E+00 2.64437E+00 2.68407E+00 2.72545E+00
          2.76994E+00 2.79205E+00 2.81141E+00 2.82443E+00 2.84265E+00
          2.84913E+00 2.85247E+00 2.85269E+00 2.85321E+00 2.85322E+00
          2.85333E+00 2.85736E+00                                     2.093E+00
 2.00E+03 2.31868E+00 2.35047E+00 2.38179E+00 2.41230E+00 2.44212E+00
          2.50019E+00 2.55571E+00 2.60837E+00 2.65809E+00 2.70497E+00
          2.74935E+00 2.79136E+00 2.83124E+00 2.86966E+00 2.90832E+00
          2.94862E+00 2.99014E+00 3.03155E+00 3.07194E+00 3.11315E+00
          3.15579E+00 3.17615E+00 3.19532E+00 3.20959E+00 3.22546E+00
          3.22975E+00 3.23290E+00 3.23333E+00 3.23365E+00 3.23364E+00
          3.23367E+00 3.23688E+00                                     2.433E+00
 3.00E+03 2.93700E+00 2.97783E+00 3.01733E+00 3.05450E+00 3.08955E+00
          3.15444E+00 3.21169E+00 3.26143E+00 3.30445E+00 3.34254E+00
          3.37822E+00 3.41213E+00 3.44451E+00 3.47577E+00 3.50698E+00
          3.53910E+00 3.57206E+00 3.60560E+00 3.63969E+00 3.67562E+00
          3.71432E+00 3.73385E+00 3.75164E+00 3.76388E+00 3.77714E+00
          3.78053E+00 3.78305E+00 3.78334E+00 3.78362E+00 3.78365E+00
          3.78371E+00 3.78308E+00                                     2.962E+00
 4.00E+03 3.42836E+00 3.47945E+00 3.52756E+00 3.57041E+00 3.60856E+00
          3.67413E+00 3.72709E+00 3.77105E+00 3.80738E+00 3.83780E+00
          3.86479E+00 3.88925E+00 3.91208E+00 3.93391E+00 3.95513E+00
          3.97627E+00 3.99788E+00 4.02113E+00 4.04717E+00 4.07581E+00
          4.10634E+00 4.12196E+00 4.13740E+00 4.14909E+00 4.15984E+00
          4.16249E+00 4.16466E+00 4.16490E+00 4.16511E+00 4.16522E+00
          4.16515E+00 4.16119E+00                                     3.364E+00
 5.00E+03 3.83096E+00 3.89525E+00 3.95397E+00 4.00287E+00 4.04311E+00
          4.10504E+00 4.14876E+00 4.18449E+00 4.21409E+00 4.23796E+00
          4.25695E+00 4.27172E+00 4.28360E+00 4.29392E+00 4.30387E+00
          4.31471E+00 4.32689E+00 4.34103E+00 4.35766E+00 4.37651E+00
          4.39775E+00 4.40973E+00 4.42241E+00 4.43253E+00 4.44110E+00
          4.44310E+00 4.44491E+00 4.44509E+00 4.44526E+00 4.44542E+00
          4.44525E+00 4.43958E+00                                     3.684E+00
 6.00E+03 4.19074E+00 4.24777E+00 4.30146E+00 4.34922E+00 4.39151E+00
          4.46242E+00 4.51402E+00 4.54736E+00 4.56520E+00 4.57273E+00
          4.57670E+00 4.57892E+00 4.58000E+00 4.58077E+00 4.58249E+00
          4.58628E+00 4.59176E+00 4.59749E+00 4.60262E+00 4.60980E+00
          4.62259E+00 4.63149E+00 4.64118E+00 4.64882E+00 4.65499E+00
          4.65661E+00 4.65802E+00 4.65814E+00 4.65823E+00 4.65833E+00
          4.65817E+00 4.65173E+00                                     3.946E+00
 8.00E+03 4.76833E+00 4.82912E+00 4.88556E+00 4.93430E+00 4.97598E+00
          5.04192E+00 5.08344E+00 5.10220E+00 5.10202E+00 5.08975E+00
          5.07401E+00 5.05716E+00 5.03982E+00 5.02295E+00 5.00758E+00
          4.99464E+00 4.98352E+00 4.97228E+00 4.95977E+00 4.94937E+00
          4.94579E+00 4.94724E+00 4.94987E+00 4.95232E+00 4.95361E+00
          4.95403E+00 4.95449E+00 4.95450E+00 4.95450E+00 4.95458E+00
          4.95468E+00 4.94861E+00                                     4.352E+00
 1.00E+04 5.23200E+00 5.29283E+00 5.34853E+00 5.39515E+00 5.43353E+00
          5.49021E+00 5.51897E+00 5.52206E+00 5.50420E+00 5.47345E+00
          5.43989E+00 5.40615E+00 5.37291E+00 5.34102E+00 5.31116E+00
          5.28392E+00 5.25851E+00 5.23265E+00 5.20503E+00 5.17967E+00
          5.16208E+00 5.15678E+00 5.15220E+00 5.14867E+00 5.14518E+00
          5.14443E+00 5.14385E+00 5.14374E+00 5.14366E+00 5.14369E+00
          5.14372E+00 5.14050E+00                                     4.654E+00
 1.50E+04 6.07247E+00 6.15373E+00 6.22103E+00 6.26389E+00 6.28574E+00
          6.28729E+00 6.25110E+00 6.20414E+00 6.15139E+00 6.09383E+00
          6.03285E+00 5.96931E+00 5.90524E+00 5.84201E+00 5.78046E+00
          5.72125E+00 5.66451E+00 5.60986E+00 5.55724E+00 5.50789E+00
          5.46252E+00 5.44087E+00 5.41982E+00 5.40406E+00 5.38984E+00
          5.38644E+00 5.38365E+00 5.38335E+00 5.38306E+00 5.38291E+00
          5.38300E+00 5.38806E+00                                     5.152E+00
 2.00E+04 6.69489E+00 6.75893E+00 6.80885E+00 6.83411E+00 6.83839E+00
          6.80540E+00 6.73337E+00 6.64730E+00 6.55411E+00 6.45833E+00
          6.36512E+00 6.27519E+00 6.18822E+00 6.10360E+00 6.02207E+00
          5.94374E+00 5.86830E+00 5.79451E+00 5.72213E+00 5.65517E+00
          5.59215E+00 5.55790E+00 5.52339E+00 5.49761E+00 5.47602E+00
          5.47040E+00 5.46587E+00 5.46545E+00 5.46509E+00 5.46487E+00
          5.46466E+00 5.47656E+00                                     5.452E+00
 3.00E+04 7.57501E+00 7.58073E+00 7.57793E+00 7.56028E+00 7.53028E+00
          7.44488E+00 7.32574E+00 7.17941E+00 7.01563E+00 6.84822E+00
          6.69207E+00 6.55112E+00 6.42495E+00 6.31132E+00 6.20740E+00
          6.10912E+00 6.01466E+00 5.91979E+00 5.82176E+00 5.72518E+00
          5.63509E+00 5.59067E+00 5.54038E+00 5.49713E+00 5.46632E+00
          5.45881E+00 5.45165E+00 5.45093E+00 5.45043E+00 5.45012E+00
          5.45020E+00 5.46704E+00                                     5.786E+00
 4.00E+04 8.32985E+00 8.23738E+00 8.14290E+00 8.04529E+00 7.94689E+00
          7.75513E+00 7.56753E+00 7.38403E+00 7.20481E+00 7.03018E+00
          6.86000E+00 6.69536E+00 6.53733E+00 6.38565E+00 6.24183E+00
          6.10625E+00 5.97977E+00 5.86348E+00 5.75751E+00 5.65779E+00
          5.56156E+00 5.51660E+00 5.47472E+00 5.43820E+00 5.36397E+00
          5.33603E+00 5.34437E+00 5.34916E+00 5.34597E+00 5.34397E+00
          5.34644E+00 5.36060E+00                                     5.954E+00
 5.00E+04 8.61087E+00 8.55117E+00 8.48266E+00 8.39901E+00 8.30382E+00
          8.09403E+00 7.85901E+00 7.60686E+00 7.34845E+00 7.09806E+00
          6.87082E+00 6.66970E+00 6.49339E+00 6.33733E+00 6.19609E+00
          6.06409E+00 5.93875E+00 5.81549E+00 5.69080E+00 5.56733E+00
          5.44839E+00 5.38976E+00 5.32755E+00 5.27637E+00 5.23336E+00
          5.22278E+00 5.21363E+00 5.21260E+00 5.21181E+00 5.21157E+00
          5.21167E+00 5.21985E+00                                     6.057E+00
 6.00E+04 8.96111E+00 8.87134E+00 8.77314E+00 8.66056E+00 8.53757E+00
          8.27640E+00 7.99549E+00 7.70316E+00 7.40997E+00 7.12944E+00
          6.87623E+00 6.65290E+00 6.45736E+00 6.28450E+00 6.12794E+00
          5.98220E+00 5.84433E+00 5.71001E+00 5.57571E+00 5.44313E+00
          5.31525E+00 5.25327E+00 5.19045E+00 5.14024E+00 5.09288E+00
          5.08121E+00 5.07173E+00 5.07060E+00 5.06965E+00 5.06952E+00
          5.06944E+00 5.06941E+00                                     6.116E+00
 8.00E+04 9.43254E+00 9.34881E+00 9.24188E+00 9.09519E+00 8.91888E+00
          8.52719E+00 8.12034E+00 7.74573E+00 7.40847E+00 7.10521E+00
          6.83308E+00 6.58823E+00 6.36292E+00 6.15189E+00 5.95695E+00
          5.78042E+00 5.61948E+00 5.46929E+00 5.32413E+00 5.17764E+00
          5.03273E+00 4.96770E+00 4.90561E+00 4.85688E+00 4.80299E+00
          4.79026E+00 4.78026E+00 4.77876E+00 4.77769E+00 4.77773E+00
          4.77759E+00 4.76465E+00                                     6.173E+00
 1.00E+05 9.79598E+00 9.67866E+00 9.53575E+00 9.34917E+00 9.13094E+00
          8.65812E+00 8.18217E+00 7.75739E+00 7.38413E+00 7.05172E+00
          6.74987E+00 6.47526E+00 6.22298E+00 5.98928E+00 5.77384E+00
          5.57734E+00 5.39740E+00 5.22919E+00 5.06830E+00 4.91191E+00
          4.76048E+00 4.68963E+00 4.62358E+00 4.57446E+00 4.51915E+00
          4.50408E+00 4.49363E+00 4.49216E+00 4.49108E+00 4.49133E+00
          4.49097E+00 4.47388E+00                                     6.185E+00
 1.50E+05 1.05517E+01 1.02248E+01 9.90207E+00 9.58750E+00 9.28409E+00
          8.71621E+00 8.19408E+00 7.71397E+00 7.27280E+00 6.86919E+00
          6.50191E+00 6.16874E+00 5.86625E+00 5.59015E+00 5.33576E+00
          5.10073E+00 4.88610E+00 4.69011E+00 4.51006E+00 4.33490E+00
          4.15617E+00 4.06943E+00 3.99189E+00 3.93857E+00 3.87866E+00
          3.86193E+00 3.85062E+00 3.84949E+00 3.84815E+00 3.84799E+00
          3.84793E+00 3.84253E+00                                     6.145E+00
 2.00E+05 1.09040E+01 1.05102E+01 1.01244E+01 9.75317E+00 9.39864E+00
          8.73984E+00 8.14057E+00 7.59578E+00 7.10086E+00 6.65257E+00
          6.24902E+00 5.88580E+00 5.55762E+00 5.25875E+00 4.98245E+00
          4.72454E+00 4.48614E+00 4.26618E+00 4.06201E+00 3.86603E+00
          3.67319E+00 3.58064E+00 3.49441E+00 3.43162E+00 3.36789E+00
          3.35297E+00 3.34031E+00 3.33883E+00 3.33775E+00 3.33746E+00
          3.33752E+00 3.34741E+00                                     6.093E+00
 3.00E+05 1.13631E+01 1.08518E+01 1.03587E+01 9.89779E+00 9.46765E+00
          8.68298E+00 7.98750E+00 7.37028E+00 6.82250E+00 6.33329E+00
          5.89382E+00 5.49755E+00 5.13770E+00 4.80719E+00 4.49762E+00
          4.20387E+00 3.92760E+00 3.67196E+00 3.43655E+00 3.21782E+00
          3.01442E+00 2.91883E+00 2.82505E+00 2.75308E+00 2.68816E+00
          2.67224E+00 2.65924E+00 2.65777E+00 2.65656E+00 2.65632E+00
          2.65622E+00 2.66321E+00                                     6.042E+00
 4.00E+05 1.16635E+01 1.10724E+01 1.05077E+01 9.98930E+00 9.51173E+00
          8.64670E+00 7.89045E+00 7.22667E+00 6.64400E+00 6.12755E+00
          5.66382E+00 5.24504E+00 4.86451E+00 4.51508E+00 4.18849E+00
          3.87938E+00 3.58811E+00 3.31614E+00 3.06376E+00 2.82779E+00
          2.60924E+00 2.50815E+00 2.41286E+00 2.34215E+00 2.27376E+00
          2.25720E+00 2.24430E+00 2.24276E+00 2.24143E+00 2.24131E+00
          2.24110E+00 2.23859E+00                                     6.062E+00
 5.00E+05 1.18794E+01 1.12334E+01 1.06204E+01 1.00646E+01 9.55670E+00
          8.63837E+00 7.84187E+00 7.14717E+00 6.54017E+00 6.00393E+00
          5.52260E+00 5.08744E+00 4.69179E+00 4.32864E+00 3.98988E+00
          3.67010E+00 3.36895E+00 3.08693E+00 2.82453E+00 2.57868E+00
          2.34969E+00 2.24329E+00 2.14353E+00 2.07008E+00 1.99966E+00
          1.98288E+00 1.96989E+00 1.96832E+00 1.96695E+00 1.96685E+00
          1.96674E+00 1.96283E+00                                     6.127E+00
 6.00E+05 1.20480E+01 1.13621E+01 1.07145E+01 1.01332E+01 9.60519E+00
          8.64997E+00 7.82559E+00 7.11003E+00 6.48600E+00 5.93513E+00
          5.44041E+00 4.99273E+00 4.58540E+00 4.21150E+00 3.86313E+00
          3.53490E+00 3.22622E+00 2.93706E+00 2.66764E+00 2.41510E+00
          2.17780E+00 2.06640E+00 1.96134E+00 1.88384E+00 1.81154E+00
          1.79449E+00 1.78120E+00 1.77960E+00 1.77821E+00 1.77807E+00
          1.77794E+00 1.77591E+00                                     6.219E+00
 8.00E+05 1.23043E+01 1.15650E+01 1.08725E+01 1.02602E+01 9.70895E+00
          8.70993E+00 7.85259E+00 7.11330E+00 6.46940E+00 5.90020E+00
          5.38762E+00 4.92252E+00 4.49838E+00 4.10851E+00 3.74539E+00
          3.40388E+00 3.08312E+00 2.78277E+00 2.50201E+00 2.23761E+00
          1.98519E+00 1.86458E+00 1.74981E+00 1.66465E+00 1.58700E+00
          1.56871E+00 1.55431E+00 1.55260E+00 1.55113E+00 1.55095E+00
          1.55081E+00 1.55153E+00                                     6.453E+00
 1.00E+06 1.24959E+01 1.17242E+01 1.10054E+01 1.03769E+01 9.81490E+00
          8.79495E+00 7.92280E+00 7.17264E+00 6.51928E+00 5.94037E+00
          5.41730E+00 4.94117E+00 4.50572E+00 4.10448E+00 3.73017E+00
          3.37788E+00 3.04674E+00 2.73636E+00 2.44509E+00 2.16799E+00
          1.90035E+00 1.77075E+00 1.64685E+00 1.55428E+00 1.46914E+00
          1.44883E+00 1.43281E+00 1.43093E+00 1.42933E+00 1.42911E+00
          1.42893E+00 1.43018E+00                                     6.714E+00
 1.50E+06 1.28096E+01 1.20046E+01 1.12610E+01 1.06217E+01 1.00555E+01
          9.02349E+00 8.14528E+00 7.38594E+00 6.72202E+00 6.13133E+00
          5.59581E+00 5.10664E+00 4.65732E+00 4.24093E+00 3.84957E+00
          3.47802E+00 3.12586E+00 2.79327E+00 2.47767E+00 2.16979E+00
          1.86350E+00 1.71076E+00 1.56018E+00 1.44344E+00 1.33448E+00
          1.30790E+00 1.28660E+00 1.28411E+00 1.28206E+00 1.28177E+00
          1.28157E+00 1.28186E+00                                     7.338E+00
 2.00E+06 1.29929E+01 1.21841E+01 1.14410E+01 1.08089E+01 1.02518E+01
          9.23069E+00 8.35959E+00 7.59972E+00 6.93158E+00 6.33580E+00
          5.79651E+00 5.30451E+00 4.85228E+00 4.43152E+00 4.03248E+00
          3.64897E+00 3.28127E+00 2.93066E+00 2.59436E+00 2.25986E+00
          1.91649E+00 1.74022E+00 1.55876E+00 1.41197E+00 1.27570E+00
          1.24294E+00 1.21657E+00 1.21334E+00 1.21059E+00 1.21025E+00
          1.20999E+00 1.20982E+00                                     7.874E+00
 3.00E+06 1.32009E+01 1.23952E+01 1.16620E+01 1.10508E+01 1.05194E+01
          9.54112E+00 8.69844E+00 7.95606E+00 7.29721E+00 6.70502E+00
          6.16543E+00 5.67041E+00 5.21339E+00 4.78712E+00 4.38284E+00
          3.99367E+00 3.61619E+00 3.24565E+00 2.87501E+00 2.49217E+00
          2.08245E+00 1.86209E+00 1.62558E+00 1.42169E+00 1.21864E+00
          1.17418E+00 1.14445E+00 1.14064E+00 1.13488E+00 1.13381E+00
          1.13432E+00 1.13675E+00                                     8.712E+00
 4.00E+06 1.32443E+01 1.24768E+01 1.17826E+01 1.12112E+01 1.07168E+01
          9.79048E+00 8.97157E+00 8.23662E+00 7.57606E+00 6.98045E+00
          6.44187E+00 5.95235E+00 5.50357E+00 5.08586E+00 4.68722E+00
          4.29833E+00 3.91537E+00 3.53299E+00 3.14186E+00 2.72391E+00
          2.25722E+00 1.99799E+00 1.71533E+00 1.46659E+00 1.19836E+00
          1.13310E+00 1.10400E+00 1.10177E+00 1.09262E+00 1.09031E+00
          1.09241E+00 1.09680E+00                                     9.335E+00
 5.00E+06 1.32980E+01 1.25357E+01 1.18522E+01 1.13003E+01 1.08286E+01
          9.93851E+00 9.14625E+00 8.43216E+00 7.78781E+00 7.20462E+00
          6.67542E+00 6.19283E+00 5.74904E+00 5.33483E+00 4.93846E+00
          4.55047E+00 4.16624E+00 3.77905E+00 3.37686E+00 2.93603E+00
          2.42662E+00 2.13496E+00 1.80870E+00 1.51708E+00 1.19256E+00
          1.11063E+00 1.07791E+00 1.07608E+00 1.06465E+00 1.06160E+00
          1.06473E+00 1.06909E+00                                     9.813E+00
 6.00E+06 1.33256E+01 1.25678E+01 1.18940E+01 1.13599E+01 1.09084E+01
          1.00481E+01 9.27921E+00 8.58383E+00 7.95460E+00 7.38354E+00
          6.86406E+00 6.38926E+00 5.95179E+00 5.54274E+00 5.15061E+00
          4.76582E+00 4.38316E+00 3.99470E+00 3.58604E+00 3.12864E+00
          2.58513E+00 2.26629E+00 1.90251E+00 1.57186E+00 1.19566E+00
          1.09785E+00 1.05951E+00 1.05768E+00 1.04455E+00 1.04099E+00
          1.04477E+00 1.04807E+00                                     1.020E+01
 8.00E+06 1.33290E+01 1.25825E+01 1.19283E+01 1.14266E+01 1.10105E+01
          1.02005E+01 9.47230E+00 8.80984E+00 8.20738E+00 7.65809E+00
          7.15639E+00 6.69638E+00 6.27153E+00 5.87383E+00 5.49267E+00
          5.11855E+00 4.74504E+00 4.36180E+00 3.94942E+00 3.46845E+00
          2.86706E+00 2.50117E+00 2.07408E+00 1.68008E+00 1.22946E+00
          1.10297E+00 1.02450E+00 1.02269E+00 1.02374E+00 1.02078E+00
          1.01038E+00 1.01782E+00                                     1.079E+01
 1.00E+07 1.33212E+01 1.25831E+01 1.19430E+01 1.14646E+01 1.10739E+01
          1.03004E+01 9.60289E+00 8.96631E+00 8.38589E+00 7.85552E+00
          7.37031E+00 6.92487E+00 6.51326E+00 6.12799E+00 5.75886E+00
          5.39647E+00 5.03370E+00 4.65878E+00 4.24909E+00 3.75778E+00
          3.12070E+00 2.72112E+00 2.24321E+00 1.79134E+00 1.26355E+00
          1.11083E+00 1.00991E+00 1.00578E+00 1.00631E+00 1.00316E+00
          9.91028E-01 9.98291E-01                                     1.123E+01
 1.50E+07 1.33520E+01 1.26163E+01 1.19873E+01 1.15335E+01 1.11720E+01
          1.04435E+01 9.78697E+00 9.18945E+00 8.64657E+00 8.15273E+00
          7.70327E+00 7.29295E+00 6.91566E+00 6.56334E+00 6.22450E+00
          5.88872E+00 5.54930E+00 5.19497E+00 4.80376E+00 4.32844E+00
          3.68112E+00 3.23724E+00 2.65107E+00 2.05604E+00 1.34304E+00
          1.13990E+00 1.00782E+00 9.92410E-01 9.73060E-01 9.70670E-01
          9.68926E-01 9.68700E-01                                     1.198E+01
 2.00E+07 1.33038E+01 1.25826E+01 1.19717E+01 1.15415E+01 1.12051E+01
          1.05180E+01 9.89689E+00 9.33093E+00 8.81643E+00 8.34862E+00
          7.92344E+00 7.53630E+00 7.18170E+00 6.85222E+00 6.53696E+00
          6.22572E+00 5.91155E+00 5.58218E+00 5.21282E+00 4.74872E+00
          4.08868E+00 3.62218E+00 2.99180E+00 2.32441E+00 1.45632E+00
          1.19352E+00 1.00290E+00 9.80320E-01 9.58930E-01 9.56178E-01
          9.54350E-01 9.53003E-01                                     1.247E+01
 3.00E+07 1.31941E+01 1.24980E+01 1.19161E+01 1.15211E+01 1.12209E+01
          1.05937E+01 1.00232E+01 9.50154E+00 9.02613E+00 8.59342E+00
          8.20043E+00 7.84380E+00 7.51940E+00 7.22145E+00 6.94111E+00
          6.66964E+00 6.39988E+00 6.11812E+00 5.79460E+00 5.35995E+00
          4.69193E+00 4.20030E+00 3.52123E+00 2.76936E+00 1.69293E+00
          1.33446E+00 1.01008E+00 9.68370E-01 9.43570E-01 9.40582E-01
          9.31152E-01 9.36646E-01                                     1.310E+01
 4.00E+07 1.31678E+01 1.24784E+01 1.19058E+01 1.15243E+01 1.12387E+01
          1.06361E+01 1.00885E+01 9.58899E+00 9.13533E+00 8.72435E+00
          8.35342E+00 8.01946E+00 7.71869E+00 7.44559E+00 7.19143E+00
          6.94780E+00 6.70836E+00 6.46051E+00 6.17562E+00 5.78434E+00
          5.15579E+00 4.67104E+00 3.97022E+00 3.15180E+00 1.89495E+00
          1.45520E+00 1.03413E+00 9.73700E-01 9.32440E-01 9.29031E-01
          9.24011E-01 9.27612E-01                                     1.351E+01
 5.00E+07 1.31510E+01 1.24675E+01 1.19017E+01 1.15286E+01 1.12518E+01
          1.06644E+01 1.01311E+01 9.64607E+00 9.20690E+00 8.81077E+00
          8.45525E+00 8.13750E+00 7.85394E+00 7.59924E+00 7.36475E+00
          7.14230E+00 6.92638E+00 6.70563E+00 6.45310E+00 6.10130E+00
          5.51598E+00 5.04693E+00 4.34264E+00 3.48275E+00 2.08364E+00
          1.57079E+00 1.06122E+00 9.83240E-01 9.25490E-01 9.21346E-01
          9.20128E-01 9.22211E-01                                     1.380E+01
 6.00E+07 1.31191E+01 1.24502E+01 1.18979E+01 1.15366E+01 1.12698E+01
          1.06981E+01 1.01760E+01 9.69908E+00 9.26591E+00 8.87489E+00
          8.52489E+00 8.21401E+00 7.93971E+00 7.69825E+00 7.48326E+00
          7.28719E+00 7.10070E+00 6.90361E+00 6.66390E+00 6.32634E+00
          5.77559E+00 5.33877E+00 4.67840E+00 3.82799E+00 2.28047E+00
          1.67038E+00 1.06834E+00 9.85180E-01 9.31220E-01 9.24921E-01
          9.21028E-01 9.18457E-01                                     1.403E+01
 8.00E+07 1.30928E+01 1.24375E+01 1.18974E+01 1.15456E+01 1.12870E+01
          1.07305E+01 1.02223E+01 9.75883E+00 9.33892E+00 8.96144E+00
          8.62571E+00 8.33019E+00 8.07282E+00 7.85038E+00 7.65718E+00
          7.48663E+00 7.33097E+00 7.17216E+00 6.97988E+00 6.69783E+00
          6.20836E+00 5.80279E+00 5.16800E+00 4.31240E+00 2.62125E+00
          1.88778E+00 1.11687E+00 1.00592E+00 9.30110E-01 9.22090E-01
          9.16134E-01 9.13773E-01                                     1.435E+01
 1.00E+08 1.30845E+01 1.24364E+01 1.19024E+01 1.15549E+01 1.12997E+01
          1.07512E+01 1.02517E+01 9.79770E+00 9.38764E+00 9.01995E+00
          8.69347E+00 8.40708E+00 8.15943E+00 7.94835E+00 7.76970E+00
          7.61819E+00 7.48629E+00 7.35535E+00 7.19601E+00 6.95799E+00
          6.52477E+00 6.14916E+00 5.54616E+00 4.70228E+00 2.91809E+00
          2.08397E+00 1.16883E+00 1.03367E+00 9.30670E-01 9.21101E-01
          9.10416E-01 9.11011E-01                                     1.458E+01
 1.50E+08 1.30654E+01 1.24366E+01 1.19180E+01 1.15792E+01 1.13293E+01
          1.07920E+01 1.03022E+01 9.85750E+00 9.45690E+00 9.09993E+00
          8.78615E+00 8.51474E+00 8.28454E+00 8.09350E+00 7.93747E+00
          7.81203E+00 7.71254E+00 7.62538E+00 7.52660E+00 7.36883E+00
          7.04478E+00 6.73759E+00 6.20107E+00 5.39815E+00 3.53203E+00
          2.54024E+00 1.29350E+00 1.09483E+00 9.38070E-01 9.22752E-01
          9.08905E-01 9.07074E-01                                     1.494E+01
 2.00E+08 1.30580E+01 1.24449E+01 1.19363E+01 1.15985E+01 1.13458E+01
          1.08093E+01 1.03228E+01 9.88358E+00 9.49020E+00 9.14164E+00
          8.83676E+00 8.57454E+00 8.35375E+00 8.17212E+00 8.02507E+00
          7.90924E+00 7.82498E+00 7.76883E+00 7.72345E+00 7.62793E+00
          7.36524E+00 7.10012E+00 6.63325E+00 5.89230E+00 3.99885E+00
          2.92341E+00 1.41681E+00 1.16266E+00 9.48360E-01 9.25678E-01
          9.06616E-01 9.05090E-01                                     1.515E+01
 3.00E+08 1.29752E+01 1.24158E+01 1.19439E+01 1.16157E+01 1.13602E+01
          1.08297E+01 1.03489E+01 9.91555E+00 9.52836E+00 9.18640E+00
          8.88879E+00 8.63477E+00 8.42343E+00 8.25301E+00 8.11954E+00
          8.02056E+00 7.95814E+00 7.93164E+00 7.92878E+00 7.89787E+00
          7.73722E+00 7.54457E+00 7.17111E+00 6.53210E+00 4.71671E+00
          3.53282E+00 1.64729E+00 1.29753E+00 9.72570E-01 9.33603E-01
          9.05807E-01 9.03381E-01                                     1.539E+01
 4.00E+08 1.29003E+01 1.23860E+01 1.19448E+01 1.16240E+01 1.13652E+01
          1.08383E+01 1.03609E+01 9.93094E+00 9.54731E+00 9.20902E+00
          8.91537E+00 8.66578E+00 8.45948E+00 8.29498E+00 8.16866E+00
          8.07858E+00 8.02779E+00 8.01743E+00 8.03842E+00 8.04539E+00
          7.94849E+00 7.80433E+00 7.49875E+00 6.94344E+00 5.23647E+00
          4.00933E+00 1.85968E+00 1.42647E+00 9.98730E-01 9.43321E-01
          9.06540E-01 9.02283E-01                                     1.552E+01
 5.00E+08 1.28231E+01 1.23492E+01 1.19371E+01 1.16265E+01 1.13687E+01
          1.08478E+01 1.03734E+01 9.94497E+00 9.56202E+00 9.22436E+00
          8.93205E+00 8.68447E+00 8.48059E+00 8.31958E+00 8.20032E+00
          8.12190E+00 8.08392E+00 8.07920E+00 8.09658E+00 8.11695E+00
          8.07565E+00 7.97322E+00 7.72533E+00 7.25599E+00 5.65859E+00
          4.35890E+00 2.05356E+00 1.55904E+00 1.02635E+00 9.47113E-01
          9.13574E-01 9.01611E-01                                     1.561E+01
 6.00E+08 1.27839E+01 1.23334E+01 1.19373E+01 1.16306E+01 1.13712E+01
          1.08517E+01 1.03784E+01 9.95139E+00 9.56996E+00 9.23369E+00
          8.94247E+00 8.69616E+00 8.49461E+00 8.33729E+00 8.22217E+00
          8.14778E+00 8.11428E+00 8.11581E+00 8.14261E+00 8.17722E+00
          8.17045E+00 8.10363E+00 7.89773E+00 7.45406E+00 5.93705E+00
          4.72629E+00 2.24448E+00 1.66431E+00 1.05282E+00 9.66160E-01
          9.09576E-01 9.01245E-01                                     1.567E+01
 8.00E+08 1.27366E+01 1.23146E+01 1.19378E+01 1.16357E+01 1.13740E+01
          1.08565E+01 1.03849E+01 9.95958E+00 9.57994E+00 9.24564E+00
          8.95666E+00 8.71292E+00 8.51430E+00 8.36029E+00 8.24911E+00
          8.17969E+00 8.15278E+00 8.16359E+00 8.20416E+00 8.26090E+00
          8.29411E+00 8.26310E+00 8.12037E+00 7.76345E+00 6.40165E+00
          5.24242E+00 2.59159E+00 1.88095E+00 1.10725E+00 9.90593E-01
          9.14230E-01 9.00696E-01                                     1.576E+01
 1.00E+09 1.27075E+01 1.23034E+01 1.19387E+01 1.16392E+01 1.13759E+01
          1.08595E+01 1.03890E+01 9.96477E+00 9.58615E+00 9.25297E+00
          8.96534E+00 8.72322E+00 8.52646E+00 8.37454E+00 8.26582E+00
          8.19948E+00 8.17664E+00 8.19312E+00 8.24216E+00 8.31293E+00
          8.37162E+00 8.36375E+00 8.26435E+00 7.97135E+00 6.73849E+00
          5.63787E+00 2.89789E+00 2.07917E+00 1.16096E+00 1.01637E+00
          9.19312E-01 9.00452E-01                                     1.582E+01
 1.50E+09 1.26645E+01 1.22868E+01 1.19400E+01 1.16443E+01 1.13785E+01
          1.08637E+01 1.03948E+01 9.97194E+00 9.59463E+00 9.26291E+00
          8.97707E+00 8.73711E+00 8.54287E+00 8.39384E+00 8.28857E+00
          8.22653E+00 8.20932E+00 8.23347E+00 8.29404E+00 8.38446E+00
          8.47927E+00 8.50465E+00 8.47019E+00 8.28113E+00 7.29095E+00
          6.32663E+00 3.53094E+00 2.51861E+00 1.29125E+00 1.08365E+00
          9.32205E-01 9.00208E-01                                     1.590E+01
 2.00E+09 1.26395E+01 1.22771E+01 1.19405E+01 1.16469E+01 1.13797E+01
          1.08656E+01 1.03977E+01 9.97550E+00 9.59890E+00 9.26792E+00
          8.98296E+00 8.74405E+00 8.55102E+00 8.40346E+00 8.30001E+00
          8.24029E+00 8.22609E+00 8.25426E+00 8.32079E+00 8.42143E+00
          8.53566E+00 8.57910E+00 8.57991E+00 8.45267E+00 7.63281E+00
          6.77722E+00 4.02571E+00 2.89720E+00 1.41595E+00 1.15245E+00
          9.45129E-01 8.99902E-01                                     1.595E+01
 3.00E+09 1.26120E+01 1.22661E+01 1.19406E+01 1.16495E+01 1.13808E+01
          1.08675E+01 1.04002E+01 9.97878E+00 9.60304E+00 9.27295E+00
          8.98889E+00 8.75094E+00 8.55905E+00 8.41292E+00 8.31131E+00
          8.25398E+00 8.24292E+00 8.27527E+00 8.34799E+00 8.45906E+00
          8.59365E+00 8.65631E+00 8.69390E+00 8.63622E+00 8.03955E+00
          7.34238E+00 4.76210E+00 3.50677E+00 1.64769E+00 1.28735E+00
          9.71558E-01 8.99902E-01                                     1.600E+01
 4.00E+09 1.26194E+01 1.22744E+01 1.19480E+01 1.16531E+01 1.13800E+01
          1.08631E+01 1.03953E+01 9.97506E+00 9.60153E+00 9.27398E+00
          8.99212E+00 8.75580E+00 8.56485E+00 8.41846E+00 8.31407E+00
          8.25158E+00 8.23724E+00 8.27766E+00 8.37418E+00 8.50276E+00
          8.63095E+00 8.69141E+00 8.74212E+00 8.72781E+00 8.28503E+00
          7.68149E+00 5.28465E+00 3.98811E+00 1.86017E+00 1.41760E+00
          9.97559E-01 8.99658E-01                                     1.602E+01
 5.00E+09 1.26100E+01 1.22705E+01 1.19478E+01 1.16539E+01 1.13803E+01
          1.08637E+01 1.03961E+01 9.97607E+00 9.60276E+00 9.27547E+00
          8.99389E+00 8.75788E+00 8.56729E+00 8.42135E+00 8.31750E+00
          8.25573E+00 8.24235E+00 8.28415E+00 8.38268E+00 8.51440E+00
          8.64874E+00 8.71554E+00 8.77902E+00 8.78867E+00 8.43468E+00
          7.91554E+00 5.68413E+00 4.37446E+00 2.07340E+00 1.54214E+00
          1.02368E+00 8.99780E-01                                     1.604E+01
 6.00E+09 1.26036E+01 1.22679E+01 1.19479E+01 1.16544E+01 1.13805E+01
          1.08640E+01 1.03965E+01 9.97671E+00 9.60358E+00 9.27647E+00
          8.99506E+00 8.75926E+00 8.56893E+00 8.42330E+00 8.31982E+00
          8.25853E+00 8.24579E+00 8.28850E+00 8.38839E+00 8.52228E+00
          8.66086E+00 8.73188E+00 8.80383E+00 8.82978E+00 8.54003E+00
          8.08450E+00 5.99974E+00 4.69826E+00 2.27136E+00 1.66367E+00
          1.05090E+00 8.99414E-01                                     1.605E+01
 8.00E+09 1.25730E+01 1.22508E+01 1.19414E+01 1.16538E+01 1.13828E+01
          1.08696E+01 1.04025E+01 9.98197E+00 9.60758E+00 9.27907E+00
          8.99651E+00 8.75997E+00 8.56955E+00 8.42514E+00 8.32562E+00
          8.27106E+00 8.26384E+00 8.30180E+00 8.38295E+00 8.50756E+00
          8.66908E+00 8.75800E+00 8.84432E+00 8.88369E+00 8.67457E+00
          8.31626E+00 6.47410E+00 5.21483E+00 2.62390E+00 1.90912E+00
          1.10413E+00 8.99658E-01                                     1.607E+01
 1.00E+10 1.25695E+01 1.22491E+01 1.19409E+01 1.16534E+01 1.13821E+01
          1.08698E+01 1.04035E+01 9.98321E+00 9.60855E+00 9.27967E+00
          8.99703E+00 8.76070E+00 8.57059E+00 8.42653E+00 8.32743E+00
          8.27338E+00 8.26673E+00 8.30520E+00 8.38692E+00 8.51299E+00
          8.67831E+00 8.77065E+00 8.86261E+00 8.91486E+00 8.76597E+00
          8.46254E+00 6.81419E+00 5.61696E+00 2.93055E+00 2.12598E+00
          1.15723E+00 8.99414E-01                                     1.608E+01


==> anc/colstop/sbethe/sdbase/pdebr40.p08 <==
 40
 1.00E+03 1.43365E+00 1.45867E+00 1.48368E+00 1.50869E+00 1.53373E+00
          1.58396E+00 1.63409E+00 1.68386E+00 1.73290E+00 1.78088E+00
          1.82744E+00 1.87232E+00 1.91530E+00 1.95652E+00 1.99670E+00
          2.03642E+00 2.07525E+00 2.11264E+00 2.14826E+00 2.18311E+00
          2.21836E+00 2.23638E+00 2.25587E+00 2.27362E+00 2.29645E+00
          2.30331E+00 2.30791E+00 2.30838E+00 2.30894E+00 2.30897E+00
          2.30915E+00 2.30958E+00                                     1.637E+00
 1.50E+03 1.87938E+00 1.90757E+00 1.93564E+00 1.96351E+00 1.99126E+00
          2.04658E+00 2.10129E+00 2.15504E+00 2.20748E+00 2.25820E+00
          2.30687E+00 2.35323E+00 2.39720E+00 2.43905E+00 2.47986E+00
          2.52056E+00 2.56094E+00 2.60079E+00 2.64029E+00 2.68130E+00
          2.72521E+00 2.74698E+00 2.76607E+00 2.77890E+00 2.79666E+00
          2.80291E+00 2.80611E+00 2.80633E+00 2.80682E+00 2.80681E+00
          2.80699E+00 2.81104E+00                                     2.053E+00
 2.00E+03 2.25480E+00 2.28821E+00 2.32106E+00 2.35294E+00 2.38398E+00
          2.44406E+00 2.50101E+00 2.55466E+00 2.60513E+00 2.65290E+00
          2.69882E+00 2.74299E+00 2.78541E+00 2.82624E+00 2.86627E+00
          2.90626E+00 2.94627E+00 2.98665E+00 3.02770E+00 3.06936E+00
          3.11088E+00 3.13094E+00 3.15021E+00 3.16473E+00 3.17997E+00
          3.18410E+00 3.18720E+00 3.18756E+00 3.18787E+00 3.18786E+00
          3.18790E+00 3.19116E+00                                     2.391E+00
 3.00E+03 2.87005E+00 2.91168E+00 2.95203E+00 2.99011E+00 3.02614E+00
          3.09308E+00 3.15249E+00 3.20446E+00 3.24971E+00 3.28994E+00
          3.32757E+00 3.36323E+00 3.39718E+00 3.42983E+00 3.46239E+00
          3.49583E+00 3.52997E+00 3.56417E+00 3.59818E+00 3.63369E+00
          3.67223E+00 3.69186E+00 3.70993E+00 3.72244E+00 3.73547E+00
          3.73875E+00 3.74120E+00 3.74149E+00 3.74174E+00 3.74177E+00
          3.74184E+00 3.74110E+00                                     2.919E+00
 4.00E+03 3.36431E+00 3.41452E+00 3.46216E+00 3.50524E+00 3.54420E+00
          3.61240E+00 3.66819E+00 3.71391E+00 3.75118E+00 3.78266E+00
          3.81186E+00 3.83945E+00 3.86525E+00 3.88920E+00 3.91205E+00
          3.93466E+00 3.95755E+00 3.98186E+00 4.00861E+00 4.03732E+00
          4.06780E+00 4.08395E+00 4.10003E+00 4.11206E+00 4.12271E+00
          4.12540E+00 4.12756E+00 4.12780E+00 4.12798E+00 4.12806E+00
          4.12820E+00 4.12396E+00                                     3.321E+00
 5.00E+03 3.76780E+00 3.83356E+00 3.89342E+00 3.94292E+00 3.98329E+00
          4.04472E+00 4.08797E+00 4.12456E+00 4.15629E+00 4.18308E+00
          4.20506E+00 4.22271E+00 4.23728E+00 4.25000E+00 4.26212E+00
          4.27488E+00 4.28869E+00 4.30414E+00 4.32174E+00 4.34125E+00
          4.36312E+00 4.37565E+00 4.38903E+00 4.39974E+00 4.40854E+00
          4.41053E+00 4.41238E+00 4.41255E+00 4.41272E+00 4.41287E+00
          4.41281E+00 4.40662E+00                                     3.643E+00
 6.00E+03 4.13266E+00 4.18911E+00 4.24229E+00 4.28969E+00 4.33177E+00
          4.40262E+00 4.45471E+00 4.48907E+00 4.50848E+00 4.51809E+00
          4.52459E+00 4.52973E+00 4.53401E+00 4.53800E+00 4.54258E+00
          4.54856E+00 4.55560E+00 4.56264E+00 4.56915E+00 4.57764E+00
          4.59154E+00 4.60100E+00 4.61150E+00 4.61994E+00 4.62647E+00
          4.62815E+00 4.62967E+00 4.62979E+00 4.62987E+00 4.62997E+00
          4.63010E+00 4.62256E+00                                     3.906E+00
 8.00E+03 4.71469E+00 4.77444E+00 4.82994E+00 4.87793E+00 4.91905E+00
          4.98433E+00 5.02589E+00 5.04541E+00 5.04671E+00 5.03656E+00
          5.02352E+00 5.00983E+00 4.99601E+00 4.98270E+00 4.97047E+00
          4.95991E+00 4.95057E+00 4.94105E+00 4.93066E+00 4.92243E+00
          4.92061E+00 4.92284E+00 4.92642E+00 4.92978E+00 4.93182E+00
          4.93244E+00 4.93309E+00 4.93311E+00 4.93312E+00 4.93321E+00
          4.93317E+00 4.92700E+00                                     4.315E+00
 1.00E+04 5.17987E+00 5.23960E+00 5.29432E+00 5.34019E+00 5.37802E+00
          5.43415E+00 5.46313E+00 5.46722E+00 5.45107E+00 5.42268E+00
          5.39194E+00 5.36143E+00 5.33166E+00 5.30326E+00 5.27649E+00
          5.25166E+00 5.22821E+00 5.20443E+00 5.17949E+00 5.15692E+00
          5.14161E+00 5.13726E+00 5.13368E+00 5.13108E+00 5.12868E+00
          5.12823E+00 5.12790E+00 5.12784E+00 5.12777E+00 5.12780E+00
          5.12784E+00 5.12457E+00                                     4.619E+00
 1.50E+04 6.04188E+00 6.09387E+00 6.13949E+00 6.17391E+00 6.19837E+00
          6.22403E+00 6.21778E+00 6.18311E+00 6.12629E+00 6.05738E+00
          5.98850E+00 5.92253E+00 5.86022E+00 5.80167E+00 5.74655E+00
          5.69433E+00 5.64407E+00 5.59328E+00 5.54064E+00 5.49066E+00
          5.44903E+00 5.43110E+00 5.41150E+00 5.39476E+00 5.38281E+00
          5.38004E+00 5.37742E+00 5.37714E+00 5.37693E+00 5.37682E+00
          5.37674E+00 5.38208E+00                                     5.121E+00
 2.00E+04 6.65579E+00 6.69482E+00 6.72657E+00 6.74557E+00 6.75349E+00
          6.74446E+00 6.70166E+00 6.62965E+00 6.53593E+00 6.43196E+00
          6.33109E+00 6.23659E+00 6.14907E+00 6.06805E+00 5.99266E+00
          5.92140E+00 5.85295E+00 5.78401E+00 5.71260E+00 5.64365E+00
          5.58298E+00 5.55467E+00 5.52247E+00 5.49448E+00 5.47531E+00
          5.47075E+00 5.46631E+00 5.46587E+00 5.46557E+00 5.46535E+00
          5.46558E+00 5.47754E+00                                     5.425E+00
 3.00E+04 7.50884E+00 7.51690E+00 7.51662E+00 7.50183E+00 7.47496E+00
          7.39624E+00 7.28416E+00 7.14487E+00 6.98766E+00 6.82579E+00
          6.67360E+00 6.53504E+00 6.41002E+00 6.29687E+00 6.19364E+00
          6.09702E+00 6.00505E+00 5.91309E+00 5.81796E+00 5.72446E+00
          5.63783E+00 5.59518E+00 5.54641E+00 5.50420E+00 5.47497E+00
          5.46787E+00 5.46099E+00 5.46031E+00 5.45987E+00 5.45952E+00
          5.45959E+00 5.47729E+00                                     5.767E+00
 4.00E+04 8.09941E+00 8.07529E+00 8.04245E+00 7.99450E+00 7.93447E+00
          7.79154E+00 7.61848E+00 7.42247E+00 7.21368E+00 7.00612E+00
          6.81449E+00 6.64251E+00 6.48966E+00 6.35308E+00 6.22945E+00
          6.11443E+00 6.00555E+00 5.89760E+00 5.78673E+00 5.67707E+00
          5.57320E+00 5.52173E+00 5.46458E+00 5.41612E+00 5.37978E+00
          5.37086E+00 5.36264E+00 5.36178E+00 5.36117E+00 5.36082E+00
          5.36115E+00 5.37646E+00                                     5.946E+00
 5.00E+04 8.53927E+00 8.49900E+00 8.44602E+00 8.37110E+00 8.27896E+00
          8.06535E+00 7.82174E+00 7.56643E+00 7.31198E+00 7.07283E+00
          6.86323E+00 6.68027E+00 6.51276E+00 6.35251E+00 6.20290E+00
          6.06582E+00 5.93916E+00 5.81791E+00 5.69802E+00 5.58141E+00
          5.46569E+00 5.40477E+00 5.34334E+00 5.29617E+00 5.25370E+00
          5.24290E+00 5.23422E+00 5.23323E+00 5.23245E+00 5.23219E+00
          5.23224E+00 5.24048E+00                                     6.050E+00
 6.00E+04 8.88451E+00 8.82754E+00 8.75472E+00 8.65463E+00 8.53362E+00
          8.25924E+00 7.95891E+00 7.65998E+00 7.37337E+00 7.10866E+00
          6.87557E+00 6.67050E+00 6.48285E+00 6.30493E+00 6.13952E+00
          5.98870E+00 5.85004E+00 5.71868E+00 5.58989E+00 5.46215E+00
          5.33520E+00 5.27289E+00 5.21146E+00 5.16387E+00 5.11709E+00
          5.10558E+00 5.09639E+00 5.09519E+00 5.09433E+00 5.09420E+00
          5.09412E+00 5.09419E+00                                     6.114E+00
 8.00E+04 9.39865E+00 9.31638E+00 9.21150E+00 9.06789E+00 8.89533E+00
          8.51160E+00 8.11182E+00 7.74194E+00 7.40765E+00 7.10674E+00
          6.83744E+00 6.59596E+00 6.37421E+00 6.16661E+00 5.97453E+00
          5.79997E+00 5.64034E+00 5.49130E+00 5.34742E+00 5.20198E+00
          5.05825E+00 4.99443E+00 4.93372E+00 4.88610E+00 4.83312E+00
          4.82064E+00 4.81083E+00 4.80934E+00 4.80830E+00 4.80839E+00
          4.80829E+00 4.79517E+00                                     6.179E+00
 1.00E+05 9.94767E+00 9.70918E+00 9.47145E+00 9.23577E+00 9.00549E+00
          8.56950E+00 8.16129E+00 7.77961E+00 7.42347E+00 7.09189E+00
          6.78450E+00 6.50218E+00 6.24321E+00 6.00542E+00 5.78703E+00
          5.58817E+00 5.40857E+00 5.24765E+00 5.10190E+00 4.95626E+00
          4.79762E+00 4.71831E+00 4.65047E+00 4.60745E+00 4.55447E+00
          4.53746E+00 4.52775E+00 4.52695E+00 4.52547E+00 4.52539E+00
          4.52539E+00 4.50732E+00                                     6.194E+00
 1.50E+05 1.05626E+01 1.02348E+01 9.91138E+00 9.59648E+00 9.29300E+00
          8.72533E+00 8.20399E+00 7.72519E+00 7.28586E+00 6.88447E+00
          6.51976E+00 6.18940E+00 5.88988E+00 5.61680E+00 5.36523E+00
          5.13255E+00 4.91980E+00 4.72524E+00 4.54613E+00 4.37132E+00
          4.19240E+00 4.10563E+00 4.02869E+00 3.97643E+00 3.91691E+00
          3.89989E+00 3.88872E+00 3.88764E+00 3.88628E+00 3.88616E+00
          3.88596E+00 3.88037E+00                                     6.168E+00
 2.00E+05 1.09179E+01 1.05241E+01 1.01383E+01 9.76728E+00 9.41305E+00
          8.75506E+00 8.15694E+00 7.61356E+00 7.12033E+00 6.67393E+00
          6.27244E+00 5.91137E+00 5.58542E+00 5.28882E+00 5.01459E+00
          4.75844E+00 4.52146E+00 4.30261E+00 4.09924E+00 3.90372E+00
          3.71099E+00 3.61847E+00 3.53254E+00 3.47019E+00 3.40636E+00
          3.39116E+00 3.37850E+00 3.37704E+00 3.37595E+00 3.37566E+00
          3.37549E+00 3.38623E+00                                     6.120E+00
 3.00E+05 1.13618E+01 1.08534E+01 1.03629E+01 9.90453E+00 9.47666E+00
          8.69608E+00 8.00419E+00 7.39010E+00 6.84500E+00 6.35805E+00
          5.92042E+00 5.52564E+00 5.16706E+00 4.83766E+00 4.52912E+00
          4.23637E+00 3.96103E+00 3.70625E+00 3.47161E+00 3.25356E+00
          3.05069E+00 2.95529E+00 2.86163E+00 2.78959E+00 2.72410E+00
          2.70796E+00 2.69481E+00 2.69332E+00 2.69208E+00 2.69180E+00
          2.69183E+00 2.69836E+00                                     6.070E+00
 4.00E+05 1.16426E+01 1.10586E+01 1.05004E+01 9.98727E+00 9.51410E+00
          8.65622E+00 7.90519E+00 7.24518E+00 6.66514E+00 6.15059E+00
          5.68835E+00 5.27081E+00 4.89135E+00 4.54292E+00 4.21732E+00
          3.90920E+00 3.61887E+00 3.34768E+00 3.09583E+00 2.86035E+00
          2.64235E+00 2.54155E+00 2.44647E+00 2.37575E+00 2.30674E+00
          2.28996E+00 2.27689E+00 2.27533E+00 2.27398E+00 2.27385E+00
          2.27374E+00 2.27106E+00                                     6.087E+00
 5.00E+05 1.18491E+01 1.12121E+01 1.06071E+01 1.00578E+01 9.55526E+00
          8.64541E+00 7.85486E+00 7.16424E+00 6.55988E+00 6.02539E+00
          5.54534E+00 5.11118E+00 4.71637E+00 4.35401E+00 4.01608E+00
          3.69721E+00 3.39697E+00 3.11566E+00 2.85370E+00 2.60823E+00
          2.37978E+00 2.27373E+00 2.17429E+00 2.10095E+00 2.03002E+00
          2.01305E+00 1.99992E+00 1.99833E+00 1.99694E+00 1.99684E+00
          1.99657E+00 1.99335E+00                                     6.149E+00
 6.00E+05 1.20152E+01 1.13386E+01 1.06993E+01 1.01247E+01 9.60208E+00
          8.65552E+00 7.83722E+00 7.12580E+00 6.50444E+00 5.95529E+00
          5.46174E+00 5.01487E+00 4.60814E+00 4.23479E+00 3.88705E+00
          3.55965E+00 3.25181E+00 2.96334E+00 2.69433E+00 2.44215E+00
          2.20539E+00 2.09438E+00 1.98971E+00 1.91242E+00 1.83974E+00
          1.82253E+00 1.80913E+00 1.80752E+00 1.80612E+00 1.80600E+00
          1.80583E+00 1.80450E+00                                     6.240E+00
 8.00E+05 1.22760E+01 1.15449E+01 1.08596E+01 1.02528E+01 9.70597E+00
          8.71434E+00 7.86229E+00 7.12667E+00 6.48527E+00 5.91769E+00
          5.40617E+00 4.94174E+00 4.51803E+00 4.12853E+00 3.76587E+00
          3.42502E+00 3.10501E+00 2.80529E+00 2.52497E+00 2.26099E+00
          2.00921E+00 1.88903E+00 1.77473E+00 1.68987E+00 1.61204E+00
          1.59364E+00 1.57917E+00 1.57746E+00 1.57598E+00 1.57579E+00
          1.57563E+00 1.57668E+00                                     6.471E+00
 1.00E+06 1.24758E+01 1.17105E+01 1.09973E+01 1.03727E+01 9.81374E+00
          8.79919E+00 7.93103E+00 7.18373E+00 6.53242E+00 5.95502E+00
          5.43301E+00 4.95763E+00 4.52275E+00 4.12199E+00 3.74821E+00
          3.39653E+00 3.06603E+00 2.75622E+00 2.46545E+00 2.18890E+00
          1.92204E+00 1.79293E+00 1.66952E+00 1.57727E+00 1.49202E+00
          1.47164E+00 1.45558E+00 1.45369E+00 1.45207E+00 1.45187E+00
          1.45170E+00 1.45233E+00                                     6.731E+00
 1.50E+06 1.27968E+01 1.19961E+01 1.12560E+01 1.06188E+01 1.00539E+01
          9.02481E+00 8.14877E+00 7.39125E+00 6.72892E+00 6.13965E+00
          5.60543E+00 5.11742E+00 4.66915E+00 4.25372E+00 3.86319E+00
          3.49234E+00 3.14079E+00 2.80878E+00 2.49381E+00 2.18680E+00
          1.88171E+00 1.72962E+00 1.57961E+00 1.46316E+00 1.35414E+00
          1.32751E+00 1.30615E+00 1.30365E+00 1.30159E+00 1.30131E+00
          1.30111E+00 1.30071E+00                                     7.352E+00
 2.00E+06 1.29701E+01 1.21666E+01 1.14278E+01 1.07983E+01 1.02429E+01
          9.22546E+00 8.35711E+00 7.59964E+00 6.93359E+00 6.33968E+00
          5.80201E+00 5.31142E+00 4.86041E+00 4.44075E+00 4.04268E+00
          3.66006E+00 3.29314E+00 2.94326E+00 2.60772E+00 2.27436E+00
          1.93258E+00 1.75716E+00 1.57638E+00 1.42990E+00 1.29353E+00
          1.26070E+00 1.23425E+00 1.23101E+00 1.22825E+00 1.22791E+00
          1.22765E+00 1.22829E+00                                     7.882E+00
 3.00E+06 1.31486E+01 1.23518E+01 1.16261E+01 1.10200E+01 1.04926E+01
          9.52171E+00 8.68513E+00 7.94794E+00 7.29339E+00 6.70453E+00
          6.16726E+00 5.67369E+00 5.21752E+00 4.79173E+00 4.38791E+00
          3.99936E+00 3.62273E+00 3.25334E+00 2.88418E+00 2.50324E+00
          2.09577E+00 1.87654E+00 1.64087E+00 1.43737E+00 1.23425E+00
          1.18973E+00 1.15999E+00 1.15619E+00 1.15040E+00 1.14932E+00
          1.14981E+00 1.15283E+00                                     8.709E+00
 4.00E+06 1.31597E+01 1.24069E+01 1.17254E+01 1.11634E+01 1.06762E+01
          9.76229E+00 8.95271E+00 8.22479E+00 7.56934E+00 6.97728E+00
          6.44098E+00 5.95275E+00 5.50455E+00 5.08704E+00 4.68862E+00
          4.30026E+00 3.91819E+00 3.53710E+00 3.14774E+00 2.73213E+00
          2.26826E+00 2.01047E+00 1.72898E+00 1.48082E+00 1.21258E+00
          1.14724E+00 1.11830E+00 1.11610E+00 1.10689E+00 1.10459E+00
          1.10684E+00 1.11035E+00                                     9.323E+00
 5.00E+06 1.31923E+01 1.24478E+01 1.17798E+01 1.12395E+01 1.07768E+01
          9.90220E+00 9.12173E+00 8.41644E+00 7.77840E+00 7.19946E+00
          6.67279E+00 6.19142E+00 5.74788E+00 5.33343E+00 4.93688E+00
          4.54919E+00 4.16581E+00 3.78008E+00 3.37999E+00 2.94195E+00
          2.43592E+00 2.14596E+00 1.82110E+00 1.53012E+00 1.20565E+00
          1.12370E+00 1.09138E+00 1.08961E+00 1.07809E+00 1.07504E+00
          1.07817E+00 1.08115E+00                                     9.794E+00
 6.00E+06 1.32047E+01 1.24669E+01 1.18105E+01 1.12894E+01 1.08481E+01
          1.00055E+01 9.25012E+00 8.56485E+00 7.94279E+00 7.37649E+00
          6.85976E+00 6.38615E+00 5.94872E+00 5.53910E+00 5.14651E+00
          4.76189E+00 4.38008E+00 3.99321E+00 3.58695E+00 3.13271E+00
          2.59299E+00 2.27605E+00 1.91381E+00 1.58387E+00 1.20783E+00
          1.11010E+00 1.07239E+00 1.07063E+00 1.05738E+00 1.05382E+00
          1.05760E+00 1.05940E+00                                     1.017E+01
 8.00E+06 1.31902E+01 1.24661E+01 1.18313E+01 1.13441E+01 1.09394E+01
          1.01495E+01 9.43676E+00 8.78586E+00 8.19162E+00 7.64773E+00
          7.14907E+00 6.69022E+00 6.26514E+00 5.86651E+00 5.48456E+00
          5.11046E+00 4.73784E+00 4.35643E+00 3.94687E+00 3.46958E+00
          2.87249E+00 2.50875E+00 2.08344E+00 1.69040E+00 1.24039E+00
          1.11412E+00 1.03632E+00 1.03468E+00 1.03586E+00 1.03291E+00
          1.02240E+00 1.02917E+00                                     1.075E+01
 1.00E+07 1.31748E+01 1.24599E+01 1.18400E+01 1.13766E+01 1.09975E+01
          1.02448E+01 9.56335E+00 8.93885E+00 8.36705E+00 7.84236E+00
          7.36031E+00 6.91604E+00 6.50413E+00 6.11777E+00 5.74773E+00
          5.38530E+00 5.02351E+00 4.65060E+00 4.24400E+00 3.75669E+00
          3.12418E+00 2.72690E+00 2.25096E+00 1.80030E+00 1.27347E+00
          1.12114E+00 1.02114E+00 1.01724E+00 1.01790E+00 1.01469E+00
          1.00208E+00 1.00854E+00                                     1.119E+01
 1.50E+07 1.32089E+01 1.24957E+01 1.18858E+01 1.14458E+01 1.10949E+01
          1.03856E+01 9.74400E+00 9.15780E+00 8.62303E+00 8.13456E+00
          7.68812E+00 7.27889E+00 6.90125E+00 6.54781E+00 6.20802E+00
          5.87221E+00 5.53380E+00 5.18169E+00 4.79407E+00 4.32373E+00
          3.68230E+00 3.24090E+00 2.65582E+00 2.06116E+00 1.35074E+00
          1.14901E+00 1.01861E+00 1.00329E+00 9.83730E-01 9.81371E-01
          9.79437E-01 9.79191E-01                                     1.193E+01
 2.00E+07 1.31753E+01 1.24741E+01 1.18799E+01 1.14614E+01 1.11336E+01
          1.04625E+01 9.85386E+00 9.29744E+00 8.78990E+00 8.32678E+00
          7.90433E+00 7.51830E+00 7.16359E+00 6.83336E+00 6.51749E+00
          6.20646E+00 5.89344E+00 5.56634E+00 5.20055E+00 4.74136E+00
          4.08717E+00 3.62322E+00 2.99420E+00 2.32766E+00 1.46291E+00
          1.20171E+00 1.01323E+00 9.90830E-01 9.69220E-01 9.66452E-01
          9.64466E-01 9.63211E-01                                     1.242E+01
 3.00E+07 1.30928E+01 1.24124E+01 1.18432E+01 1.14562E+01 1.11611E+01
          1.05443E+01 9.98207E+00 9.46693E+00 8.99638E+00 8.56709E+00
          8.17631E+00 7.82085E+00 7.49685E+00 7.19887E+00 6.91865E+00
          6.64787E+00 6.37947E+00 6.09989E+00 5.77938E+00 5.34852E+00
          4.68499E+00 4.19597E+00 3.51981E+00 2.77085E+00 1.69877E+00
          1.34167E+00 1.01939E+00 9.78170E-01 9.53720E-01 9.50645E-01
          9.40857E-01 9.46411E-01                                     1.306E+01
 4.00E+07 1.30846E+01 1.24084E+01 1.18460E+01 1.14700E+01 1.11875E+01
          1.05916E+01 1.00494E+01 9.55436E+00 9.10410E+00 8.69565E+00
          8.32648E+00 7.99364E+00 7.69350E+00 7.42078E+00 7.16711E+00
          6.92437E+00 6.68628E+00 6.44037E+00 6.15811E+00 5.77018E+00
          5.14587E+00 4.66375E+00 3.96610E+00 3.15113E+00 1.89976E+00
          1.46178E+00 1.04311E+00 9.83220E-01 9.42410E-01 9.38965E-01
          9.33350E-01 9.37134E-01                                     1.346E+01
 5.00E+07 1.30664E+01 1.24015E+01 1.18506E+01 1.14861E+01 1.12143E+01
          1.06349E+01 1.01051E+01 9.62029E+00 9.17906E+00 8.77988E+00
          8.42169E+00 8.10215E+00 7.81813E+00 7.56496E+00 7.33509E+00
          7.11996E+00 6.91026E+00 6.68679E+00 6.41941E+00 6.05657E+00
          5.48604E+00 5.03995E+00 4.36975E+00 3.52564E+00 2.08798E+00
          1.56593E+00 1.05714E+00 9.85650E-01 9.41830E-01 9.39159E-01
          9.32381E-01 9.31763E-01                                     1.376E+01
 6.00E+07 1.30566E+01 1.23977E+01 1.18528E+01 1.14942E+01 1.12280E+01
          1.06590E+01 1.01393E+01 9.66446E+00 9.23311E+00 8.84366E+00
          8.49502E+00 8.18531E+00 7.91203E+00 7.67144E+00 7.45727E+00
          7.26202E+00 7.07646E+00 6.88058E+00 6.64266E+00 6.30793E+00
          5.76172E+00 5.32796E+00 4.67131E+00 3.82458E+00 2.28273E+00
          1.67532E+00 1.07717E+00 9.94630E-01 9.40900E-01 9.34481E-01
          9.30565E-01 9.28101E-01                                     1.398E+01
 8.00E+07 1.30597E+01 1.24060E+01 1.18656E+01 1.15107E+01 1.12481E+01
          1.06879E+01 1.01790E+01 9.71739E+00 9.30098E+00 8.92766E+00
          8.59575E+00 8.30327E+00 8.04772E+00 7.82519E+00 7.62897E+00
          7.45277E+00 7.29268E+00 7.13871E+00 6.96383E+00 6.69419E+00
          6.19608E+00 5.78493E+00 5.15786E+00 4.30999E+00 2.61399E+00
          1.89493E+00 1.12667E+00 1.01440E+00 9.39020E-01 9.32348E-01
          9.25296E-01 9.23347E-01                                     1.430E+01
 1.00E+08 1.30316E+01 1.23918E+01 1.18635E+01 1.15174E+01 1.12618E+01
          1.07143E+01 1.02157E+01 9.76289E+00 9.35397E+00 8.98743E+00
          8.66214E+00 8.37689E+00 8.13033E+00 7.92024E+00 7.74241E+00
          7.59148E+00 7.46001E+00 7.32954E+00 7.17104E+00 6.93480E+00
          6.50533E+00 6.13285E+00 5.53424E+00 4.69495E+00 2.91776E+00
          2.08739E+00 1.17680E+00 1.04241E+00 9.40260E-01 9.30775E-01
          9.19876E-01 9.20410E-01                                     1.453E+01
 1.50E+08 1.30091E+01 1.23889E+01 1.18762E+01 1.15393E+01 1.12893E+01
          1.07537E+01 1.02654E+01 9.82215E+00 9.42294E+00 9.06721E+00
          8.75457E+00 8.48415E+00 8.25480E+00 8.06448E+00 7.90907E+00
          7.78413E+00 7.68506E+00 7.59832E+00 7.50006E+00 7.34327E+00
          7.02159E+00 6.71686E+00 6.18467E+00 5.38734E+00 3.52965E+00
          2.54160E+00 1.30053E+00 1.10304E+00 9.47650E-01 9.32331E-01
          9.18320E-01 9.16626E-01                                     1.488E+01
 2.00E+08 1.29986E+01 1.23943E+01 1.18919E+01 1.15563E+01 1.13040E+01
          1.07698E+01 1.02853E+01 9.84787E+00 9.45607E+00 9.10882E+00
          8.80507E+00 8.54379E+00 8.32374E+00 8.14272E+00 7.99614E+00
          7.88071E+00 7.79681E+00 7.74097E+00 7.69595E+00 7.60105E+00
          7.33996E+00 7.07682E+00 6.61395E+00 5.87853E+00 3.99437E+00
          2.92348E+00 1.42314E+00 1.17031E+00 9.57831E-01 9.35345E-01
          9.16122E-01 9.14795E-01                                     1.509E+01
 3.00E+08 1.29167E+01 1.23648E+01 1.18985E+01 1.15725E+01 1.13176E+01
          1.07897E+01 1.03110E+01 9.87958E+00 9.49402E+00 9.15342E+00
          8.85694E+00 8.60382E+00 8.39319E+00 8.22329E+00 8.09021E+00
          7.99155E+00 7.92938E+00 7.90307E+00 7.90035E+00 7.86964E+00
          7.70976E+00 7.51837E+00 7.14795E+00 6.51391E+00 4.70910E+00
          3.53057E+00 1.65236E+00 1.30434E+00 9.81850E-01 9.43247E-01
          9.15222E-01 9.12781E-01                                     1.533E+01
 4.00E+08 1.28233E+01 1.23216E+01 1.18908E+01 1.15765E+01 1.13220E+01
          1.08024E+01 1.03292E+01 9.90124E+00 9.51779E+00 9.17876E+00
          8.88425E+00 8.63409E+00 8.42795E+00 8.26495E+00 8.14257E+00
          8.05854E+00 8.01220E+00 7.99625E+00 7.99769E+00 7.98993E+00
          7.90631E+00 7.77796E+00 7.48407E+00 6.94142E+00 5.23654E+00
          3.97750E+00 1.86429E+00 1.44038E+00 1.00886E+00 9.47853E-01
          9.17603E-01 9.11728E-01                                     1.547E+01
 5.00E+08 1.27711E+01 1.23021E+01 1.18936E+01 1.15844E+01 1.13271E+01
          1.08084E+01 1.03359E+01 9.90907E+00 9.52746E+00 9.19094E+00
          8.89966E+00 8.65300E+00 8.44995E+00 8.28956E+00 8.17077E+00
          8.09261E+00 8.05473E+00 8.05004E+00 8.06745E+00 8.08788E+00
          8.04659E+00 7.94446E+00 7.69817E+00 7.23288E+00 5.64672E+00
          4.35200E+00 2.05692E+00 1.56501E+00 1.03521E+00 9.56482E-01
          9.22913E-01 9.11133E-01                                     1.555E+01
 6.00E+08 1.27331E+01 1.22872E+01 1.18945E+01 1.15892E+01 1.13303E+01
          1.08126E+01 1.03409E+01 9.91528E+00 9.53523E+00 9.20021E+00
          8.91003E+00 8.66462E+00 8.46388E+00 8.30723E+00 8.19262E+00
          8.11845E+00 8.08495E+00 8.08638E+00 8.11315E+00 8.14778E+00
          8.14117E+00 8.07459E+00 7.86956E+00 7.42877E+00 5.92344E+00
          4.71878E+00 2.24678E+00 1.66946E+00 1.06150E+00 9.75504E-01
          9.19052E-01 9.10645E-01                                     1.562E+01
 8.00E+08 1.26870E+01 1.22692E+01 1.18955E+01 1.15946E+01 1.13334E+01
          1.08174E+01 1.03472E+01 9.92335E+00 9.54508E+00 9.21205E+00
          8.92413E+00 8.68127E+00 8.48342E+00 8.33008E+00 8.21936E+00
          8.15016E+00 8.12323E+00 8.13393E+00 8.17439E+00 8.23104E+00
          8.26427E+00 8.23340E+00 8.09114E+00 7.73621E+00 6.38485E+00
          5.23228E+00 2.59239E+00 1.88529E+00 1.11551E+00 9.99672E-01
          9.23630E-01 9.10156E-01                                     1.570E+01
 1.00E+09 1.26587E+01 1.22581E+01 1.18960E+01 1.15978E+01 1.13351E+01
          1.08204E+01 1.03514E+01 9.92852E+00 9.55126E+00 9.21933E+00
          8.93278E+00 8.69154E+00 8.49550E+00 8.34417E+00 8.23588E+00
          8.16974E+00 8.14692E+00 8.16331E+00 8.21221E+00 8.28282E+00
          8.34144E+00 8.33369E+00 8.23457E+00 7.94293E+00 6.71914E+00
          5.62554E+00 2.89753E+00 2.08283E+00 1.16884E+00 1.02516E+00
          9.28650E-01 9.10034E-01                                     1.576E+01
 1.50E+09 1.26164E+01 1.22415E+01 1.18968E+01 1.16023E+01 1.13372E+01
          1.08242E+01 1.03571E+01 9.93572E+00 9.55974E+00 9.22919E+00
          8.94439E+00 8.70532E+00 8.51176E+00 8.36323E+00 8.25830E+00
          8.19649E+00 8.17936E+00 8.20347E+00 8.26385E+00 8.35392E+00
          8.44853E+00 8.47400E+00 8.43973E+00 8.25128E+00 7.26722E+00
          6.31000E+00 3.52811E+00 2.52064E+00 1.29829E+00 1.09181E+00
          9.41559E-01 9.09485E-01                                     1.584E+01
 2.00E+09 1.25921E+01 1.22320E+01 1.18972E+01 1.16048E+01 1.13384E+01
          1.08262E+01 1.03599E+01 9.93925E+00 9.56399E+00 9.23419E+00
          8.95025E+00 8.71221E+00 8.51987E+00 8.37282E+00 8.26972E+00
          8.21021E+00 8.19607E+00 8.22414E+00 8.29043E+00 8.39071E+00
          8.50462E+00 8.54808E+00 8.54901E+00 8.42213E+00 7.60663E+00
          6.75763E+00 4.02104E+00 2.89761E+00 1.42228E+00 1.16002E+00
          9.54681E-01 9.09302E-01                                     1.589E+01
 3.00E+09 1.25654E+01 1.22215E+01 1.18977E+01 1.16077E+01 1.13397E+01
          1.08280E+01 1.03624E+01 9.94245E+00 9.56807E+00 9.23920E+00
          8.95616E+00 8.71903E+00 8.52782E+00 8.38229E+00 8.28105E+00
          8.22388E+00 8.21277E+00 8.24497E+00 8.31744E+00 8.42815E+00
          8.56228E+00 8.62476E+00 8.66242E+00 8.60500E+00 8.01084E+00
          7.31894E+00 4.75455E+00 3.50452E+00 1.65282E+00 1.29399E+00
          9.81079E-01 9.09302E-01                                     1.594E+01
 4.00E+09 1.25729E+01 1.22298E+01 1.19049E+01 1.16112E+01 1.13389E+01
          1.08238E+01 1.03575E+01 9.93878E+00 9.56655E+00 9.24017E+00
          8.95932E+00 8.72384E+00 8.53359E+00 8.38774E+00 8.28373E+00
          8.22145E+00 8.20712E+00 8.24736E+00 8.34349E+00 8.47158E+00
          8.59937E+00 8.65968E+00 8.71033E+00 8.69614E+00 8.25521E+00
          7.65573E+00 5.27470E+00 3.98367E+00 1.86432E+00 1.42361E+00
          1.00671E+00 9.08936E-01                                     1.596E+01
 5.00E+09 1.25635E+01 1.22258E+01 1.19047E+01 1.16117E+01 1.13391E+01
          1.08242E+01 1.03583E+01 9.93976E+00 9.56777E+00 9.24165E+00
          8.96105E+00 8.72588E+00 8.53596E+00 8.39052E+00 8.28704E+00
          8.22548E+00 8.21212E+00 8.25375E+00 8.35193E+00 8.48318E+00
          8.61705E+00 8.68364E+00 8.74706E+00 8.75676E+00 8.40396E+00
          7.88841E+00 5.67228E+00 4.36813E+00 2.07638E+00 1.54770E+00
          1.03320E+00 9.09302E-01                                     1.598E+01
 6.00E+09 1.25571E+01 1.22231E+01 1.19045E+01 1.16122E+01 1.13392E+01
          1.08245E+01 1.03587E+01 9.94043E+00 9.56863E+00 9.24268E+00
          8.96227E+00 8.72730E+00 8.53762E+00 8.39247E+00 8.28934E+00
          8.22825E+00 8.21553E+00 8.25807E+00 8.35761E+00 8.49099E+00
          8.62904E+00 8.69987E+00 8.77173E+00 8.79774E+00 8.50879E+00
          8.05636E+00 5.98619E+00 4.69031E+00 2.27327E+00 1.66846E+00
          1.05945E+00 9.08813E-01                                     1.599E+01
 8.00E+09 1.25272E+01 1.22061E+01 1.18977E+01 1.16110E+01 1.13410E+01
          1.08300E+01 1.03648E+01 9.94588E+00 9.57276E+00 9.24530E+00
          8.96369E+00 8.72800E+00 8.53825E+00 8.39428E+00 8.29505E+00
          8.24068E+00 8.23351E+00 8.27134E+00 8.35217E+00 8.47630E+00
          8.63723E+00 8.72582E+00 8.81191E+00 8.85134E+00 8.64305E+00
          8.28661E+00 6.45761E+00 5.20411E+00 2.62398E+00 1.91290E+00
          1.11218E+00 9.09058E-01                                     1.601E+01
 1.00E+10 1.25238E+01 1.22046E+01 1.18974E+01 1.16109E+01 1.13405E+01
          1.08302E+01 1.03658E+01 9.94711E+00 9.57372E+00 9.24591E+00
          8.96422E+00 8.72873E+00 8.53934E+00 8.39579E+00 8.29703E+00
          8.24312E+00 8.23641E+00 8.27468E+00 8.35611E+00 8.48172E+00
          8.64640E+00 8.73834E+00 8.83001E+00 8.88229E+00 8.73427E+00
          8.43218E+00 6.79524E+00 5.60399E+00 2.92929E+00 2.12830E+00
          1.16553E+00 9.08936E-01                                     1.602E+01


==> anc/colstop/sbethe/sdbase/pdebr41.p08 <==
 41
 1.00E+03 1.39498E+00 1.41945E+00 1.44394E+00 1.46846E+00 1.49305E+00
          1.54245E+00 1.59189E+00 1.64110E+00 1.68978E+00 1.73759E+00
          1.78419E+00 1.82933E+00 1.87280E+00 1.91467E+00 1.95562E+00
          1.99610E+00 2.03566E+00 2.07365E+00 2.10960E+00 2.14417E+00
          2.17809E+00 2.19493E+00 2.21300E+00 2.22965E+00 2.25249E+00
          2.25993E+00 2.26475E+00 2.26504E+00 2.26536E+00 2.26543E+00
          2.26523E+00 2.26591E+00                                     1.601E+00
 1.50E+03 1.82960E+00 1.85794E+00 1.88617E+00 1.91423E+00 1.94219E+00
          1.99796E+00 2.05318E+00 2.10751E+00 2.16055E+00 2.21192E+00
          2.26125E+00 2.30829E+00 2.35293E+00 2.39542E+00 2.43684E+00
          2.47808E+00 2.51890E+00 2.55902E+00 2.59852E+00 2.63908E+00
          2.68190E+00 2.70293E+00 2.72141E+00 2.73387E+00 2.75080E+00
          2.75704E+00 2.76209E+00 2.76266E+00 2.76162E+00 2.76059E+00
          2.76140E+00 2.76508E+00                                     2.014E+00
 2.00E+03 2.20028E+00 2.23337E+00 2.26602E+00 2.29792E+00 2.32918E+00
          2.39020E+00 2.44868E+00 2.50432E+00 2.55692E+00 2.60652E+00
          2.65339E+00 2.69759E+00 2.73936E+00 2.77940E+00 2.81957E+00
          2.86135E+00 2.90416E+00 2.94635E+00 2.98663E+00 3.02679E+00
          3.06776E+00 3.08735E+00 3.10587E+00 3.11964E+00 3.13462E+00
          3.13885E+00 3.14328E+00 3.14378E+00 3.14302E+00 3.14252E+00
          3.14267E+00 3.14594E+00                                     2.350E+00
 3.00E+03 2.81094E+00 2.85273E+00 2.89328E+00 2.93165E+00 2.96803E+00
          3.03585E+00 3.09640E+00 3.14972E+00 3.19650E+00 3.23839E+00
          3.27773E+00 3.31510E+00 3.35073E+00 3.38498E+00 3.41895E+00
          3.45358E+00 3.48864E+00 3.52356E+00 3.55812E+00 3.59379E+00
          3.63184E+00 3.65099E+00 3.66860E+00 3.68087E+00 3.69385E+00
          3.69719E+00 3.69931E+00 3.69947E+00 3.70001E+00 3.70029E+00
          3.70016E+00 3.69952E+00                                     2.877E+00
 4.00E+03 3.30261E+00 3.35392E+00 3.40245E+00 3.44607E+00 3.48528E+00
          3.55356E+00 3.60961E+00 3.65659E+00 3.69603E+00 3.73008E+00
          3.76164E+00 3.79130E+00 3.81911E+00 3.84511E+00 3.86983E+00
          3.89397E+00 3.91806E+00 3.94341E+00 3.97111E+00 4.00036E+00
          4.03075E+00 4.04677E+00 4.06280E+00 4.07481E+00 4.08558E+00
          4.08871E+00 4.08888E+00 4.08850E+00 4.09036E+00 4.09159E+00
          4.09073E+00 4.08685E+00                                     3.280E+00
 5.00E+03 3.71710E+00 3.77010E+00 3.82051E+00 3.86631E+00 3.90785E+00
          3.98028E+00 4.03757E+00 4.08040E+00 4.11089E+00 4.13308E+00
          4.15242E+00 4.17024E+00 4.18695E+00 4.20292E+00 4.21898E+00
          4.23586E+00 4.25330E+00 4.27060E+00 4.28750E+00 4.30611E+00
          4.32909E+00 4.34239E+00 4.35615E+00 4.36664E+00 4.37575E+00
          4.37854E+00 4.37737E+00 4.37653E+00 4.37909E+00 4.38135E+00
          4.37994E+00 4.37415E+00                                     3.602E+00
 6.00E+03 4.07106E+00 4.12745E+00 4.18066E+00 4.22823E+00 4.27059E+00
          4.34233E+00 4.39574E+00 4.43184E+00 4.45337E+00 4.46538E+00
          4.47451E+00 4.48241E+00 4.48953E+00 4.49630E+00 4.50336E+00
          4.51137E+00 4.52004E+00 4.52851E+00 4.53649E+00 4.54630E+00
          4.56113E+00 4.57095E+00 4.58194E+00 4.59081E+00 4.59793E+00
          4.60030E+00 4.59835E+00 4.59730E+00 4.60017E+00 4.60279E+00
          4.60104E+00 4.59424E+00                                     3.867E+00
 8.00E+03 4.65210E+00 4.71191E+00 4.76757E+00 4.81587E+00 4.85744E+00
          4.92398E+00 4.96729E+00 4.98899E+00 4.99283E+00 4.98547E+00
          4.97535E+00 4.96468E+00 4.95386E+00 4.94346E+00 4.93387E+00
          4.92555E+00 4.91814E+00 4.91048E+00 4.90212E+00 4.89584E+00
          4.89568E+00 4.89865E+00 4.90313E+00 4.90726E+00 4.91008E+00
          4.91135E+00 4.90905E+00 4.90806E+00 4.91048E+00 4.91274E+00
          4.91119E+00 4.90552E+00                                     4.278E+00
 1.00E+04 5.11592E+00 5.17596E+00 5.23110E+00 5.27757E+00 5.31615E+00
          5.37413E+00 5.40545E+00 5.41227E+00 5.39913E+00 5.37388E+00
          5.34628E+00 5.31881E+00 5.29199E+00 5.26637E+00 5.24216E+00
          5.21965E+00 5.19835E+00 5.17681E+00 5.15435E+00 5.13425E+00
          5.12112E+00 5.11779E+00 5.11539E+00 5.11381E+00 5.11226E+00
          5.11225E+00 5.11047E+00 5.10989E+00 5.11110E+00 5.11227E+00
          5.11148E+00 5.10828E+00                                     4.583E+00
 1.50E+04 5.97550E+00 6.02854E+00 6.07533E+00 6.11111E+00 6.13709E+00
          6.16609E+00 6.16358E+00 6.13289E+00 6.08009E+00 6.01502E+00
          5.94957E+00 5.88657E+00 5.82683E+00 5.77053E+00 5.71756E+00
          5.66755E+00 5.61969E+00 5.57165E+00 5.52219E+00 5.47549E+00
          5.43687E+00 5.42036E+00 5.40232E+00 5.38696E+00 5.37587E+00
          5.37288E+00 5.37310E+00 5.37372E+00 5.37149E+00 5.36955E+00
          5.37079E+00 5.37592E+00                                     5.090E+00
 2.00E+04 6.57303E+00 6.63578E+00 6.68559E+00 6.71279E+00 6.72071E+00
          6.69785E+00 6.63729E+00 6.56097E+00 6.47565E+00 6.38658E+00
          6.29966E+00 6.21547E+00 6.13313E+00 6.05200E+00 5.97400E+00
          5.90018E+00 5.83018E+00 5.76227E+00 5.69599E+00 5.63596E+00
          5.58032E+00 5.54905E+00 5.51729E+00 5.49397E+00 5.47520E+00
          5.46917E+00 5.47111E+00 5.47258E+00 5.46741E+00 5.46385E+00
          5.46613E+00 5.47729E+00                                     5.399E+00
 3.00E+04 7.44819E+00 7.45842E+00 7.46042E+00 7.44806E+00 7.42373E+00
          7.35024E+00 7.24356E+00 7.10961E+00 6.95744E+00 6.80005E+00
          6.65154E+00 6.51586E+00 6.39303E+00 6.28160E+00 6.17995E+00
          6.08507E+00 5.99513E+00 5.90559E+00 5.81337E+00 5.72316E+00
          5.64005E+00 5.59921E+00 5.55220E+00 5.51155E+00 5.48293E+00
          5.47459E+00 5.47660E+00 5.47882E+00 5.47162E+00 5.46519E+00
          5.46942E+00 5.48608E+00                                     5.748E+00
 4.00E+04 8.04608E+00 8.02438E+00 7.99402E+00 7.94867E+00 7.89133E+00
          7.75384E+00 7.58625E+00 7.39555E+00 7.19175E+00 6.98862E+00
          6.80064E+00 6.63157E+00 6.48099E+00 6.34620E+00 6.22416E+00
          6.11078E+00 6.00365E+00 5.89771E+00 5.78923E+00 5.68240E+00
          5.58186E+00 5.53218E+00 5.47670E+00 5.42962E+00 5.39380E+00
          5.38379E+00 5.38332E+00 5.38500E+00 5.37849E+00 5.37283E+00
          5.37634E+00 5.39062E+00                                     5.934E+00
 5.00E+04 8.50110E+00 8.44822E+00 8.38668E+00 8.31023E+00 8.22237E+00
          8.02706E+00 7.80605E+00 7.56709E+00 7.32049E+00 7.08002E+00
          6.86035E+00 6.66464E+00 6.49193E+00 6.33842E+00 6.19970E+00
          6.07098E+00 5.94954E+00 5.83028E+00 5.70931E+00 5.59008E+00
          5.47680E+00 5.42148E+00 5.36248E+00 5.31367E+00 5.27233E+00
          5.26144E+00 5.25689E+00 5.25732E+00 5.25324E+00 5.24999E+00
          5.25211E+00 5.26025E+00                                     6.043E+00
 6.00E+04 8.84669E+00 8.79058E+00 8.71909E+00 8.62115E+00 8.50290E+00
          8.23490E+00 7.94096E+00 7.64715E+00 7.36454E+00 7.10318E+00
          6.87325E+00 6.67117E+00 6.48617E+00 6.31046E+00 6.14696E+00
          5.99784E+00 5.86077E+00 5.73101E+00 5.60393E+00 5.47820E+00
          5.35384E+00 5.29304E+00 5.23298E+00 5.18625E+00 5.14003E+00
          5.12858E+00 5.11955E+00 5.11840E+00 5.11745E+00 5.11727E+00
          5.11723E+00 5.11735E+00                                     6.113E+00
 8.00E+04 9.36814E+00 9.28994E+00 9.18876E+00 9.04818E+00 8.87809E+00
          8.49831E+00 8.10209E+00 7.73627E+00 7.40637E+00 7.10971E+00
          6.84399E+00 6.60538E+00 6.38601E+00 6.18049E+00 5.99032E+00
          5.81761E+00 5.65975E+00 5.51233E+00 5.36992E+00 5.22584E+00
          5.08386E+00 5.02129E+00 4.96181E+00 4.91468E+00 4.86193E+00
          4.85066E+00 4.83452E+00 4.83110E+00 4.83525E+00 4.83887E+00
          4.83600E+00 4.82446E+00                                     6.186E+00
 1.00E+05 9.92514E+00 9.68960E+00 9.45475E+00 9.22180E+00 8.99409E+00
          8.56287E+00 8.15905E+00 7.78139E+00 7.42893E+00 7.10073E+00
          6.79645E+00 6.51692E+00 6.26050E+00 6.02503E+00 5.80873E+00
          5.61173E+00 5.43377E+00 5.27433E+00 5.12995E+00 4.98570E+00
          4.82849E+00 4.74977E+00 4.68227E+00 4.63961E+00 4.58860E+00
          4.57095E+00 4.55272E+00 4.55036E+00 4.55557E+00 4.56006E+00
          4.55676E+00 4.53979E+00                                     6.206E+00
 1.50E+05 1.05447E+01 1.02208E+01 9.90115E+00 9.58964E+00 9.28925E+00
          8.72719E+00 8.21072E+00 7.73621E+00 7.30061E+00 6.90249E+00
          6.54059E+00 6.21266E+00 5.91529E+00 5.64413E+00 5.39429E+00
          5.16324E+00 4.95195E+00 4.75877E+00 4.58094E+00 4.40725E+00
          4.22914E+00 4.14260E+00 4.06579E+00 4.01362E+00 3.95445E+00
          3.93705E+00 3.92304E+00 3.92146E+00 3.92226E+00 3.92359E+00
          3.92252E+00 3.91711E+00                                     6.188E+00
 2.00E+05 1.08969E+01 1.05084E+01 1.01276E+01 9.76105E+00 9.41078E+00
          8.75976E+00 8.16745E+00 7.62889E+00 7.13963E+00 6.69649E+00
          6.29758E+00 5.93856E+00 5.61429E+00 5.31909E+00 5.04615E+00
          4.79125E+00 4.55548E+00 4.33781E+00 4.13560E+00 3.94106E+00
          3.74895E+00 3.65665E+00 3.57096E+00 3.50855E+00 3.44318E+00
          3.42802E+00 3.42017E+00 3.41960E+00 3.41462E+00 3.41170E+00
          3.41339E+00 3.42285E+00                                     6.144E+00
 3.00E+05 1.13379E+01 1.08377E+01 1.03546E+01 9.90207E+00 9.47902E+00
          8.70623E+00 8.01990E+00 7.40969E+00 6.86723E+00 6.38224E+00
          5.94628E+00 5.55303E+00 5.19587E+00 4.86784E+00 4.56057E+00
          4.26897E+00 3.99461E+00 3.74057E+00 3.50646E+00 3.28894E+00
          3.08672E+00 2.99158E+00 2.89781E+00 2.82541E+00 2.75911E+00
          2.74222E+00 2.73213E+00 2.73169E+00 2.72792E+00 2.72538E+00
          2.72681E+00 2.73315E+00                                     6.095E+00
 4.00E+05 1.16209E+01 1.10455E+01 1.04947E+01 9.98750E+00 9.51893E+00
          8.66828E+00 7.92210E+00 7.26525E+00 6.68716E+00 6.17396E+00
          5.71296E+00 5.29666E+00 4.91844E+00 4.57121E+00 4.24671E+00
          3.93950E+00 3.64988E+00 3.37918E+00 3.12769E+00 2.89264E+00
          2.67528E+00 2.57476E+00 2.47961E+00 2.40838E+00 2.33876E+00
          2.32198E+00 2.30737E+00 2.30534E+00 2.30502E+00 2.30583E+00
          2.30501E+00 2.30246E+00                                     6.112E+00
 5.00E+05 1.18261E+01 1.11982E+01 1.06011E+01 1.00579E+01 9.55989E+00
          8.65717E+00 7.87122E+00 7.18341E+00 6.58067E+00 6.04723E+00
          5.56814E+00 5.13503E+00 4.74130E+00 4.37999E+00 4.04298E+00
          3.72483E+00 3.42517E+00 3.14431E+00 2.88278E+00 2.63780E+00
          2.40995E+00 2.30414E+00 2.20462E+00 2.13083E+00 2.05936E+00
          2.04248E+00 2.02747E+00 2.02529E+00 2.02522E+00 2.02631E+00
          2.02525E+00 2.02197E+00                                     6.173E+00
 6.00E+05 1.19894E+01 1.13225E+01 1.06917E+01 1.01232E+01 9.60525E+00
          8.66601E+00 7.85230E+00 7.14359E+00 6.52372E+00 5.97545E+00
          5.48274E+00 5.03678E+00 4.63099E+00 4.25856E+00 3.91163E+00
          3.58484E+00 3.27751E+00 2.98954E+00 2.72106E+00 2.46944E+00
          2.23326E+00 2.12245E+00 2.01774E+00 1.94011E+00 1.86692E+00
          1.84967E+00 1.83541E+00 1.83354E+00 1.83267E+00 1.83304E+00
          1.83259E+00 1.83093E+00                                     6.262E+00
 8.00E+05 1.22462E+01 1.15253E+01 1.08487E+01 1.02483E+01 9.70612E+00
          8.72186E+00 7.87441E+00 7.14144E+00 6.50146E+00 5.93472E+00
          5.42396E+00 4.96035E+00 4.53747E+00 4.14876E+00 3.78680E+00
          3.44651E+00 3.12700E+00 2.82782E+00 2.54812E+00 2.28476E+00
          2.03358E+00 1.91366E+00 1.79947E+00 1.71455E+00 1.63627E+00
          1.61763E+00 1.60360E+00 1.60205E+00 1.60013E+00 1.59956E+00
          1.59966E+00 1.60045E+00                                     6.491E+00
 1.00E+06 1.24444E+01 1.16893E+01 1.09846E+01 1.03661E+01 9.81154E+00
          8.80409E+00 7.94036E+00 7.19569E+00 6.54585E+00 5.96933E+00
          5.44812E+00 4.97357E+00 4.53951E+00 4.13954E+00 3.76650E+00
          3.41545E+00 3.08553E+00 2.77625E+00 2.48600E+00 2.21002E+00
          1.94387E+00 1.81516E+00 1.69208E+00 1.59996E+00 1.51438E+00
          1.49377E+00 1.47811E+00 1.47637E+00 1.47435E+00 1.47379E+00
          1.47385E+00 1.47479E+00                                     6.748E+00
 1.50E+06 1.27620E+01 1.19712E+01 1.12393E+01 1.06076E+01 1.00466E+01
          9.02405E+00 8.15209E+00 7.39715E+00 6.73640E+00 6.14825E+00
          5.61506E+00 5.12807E+00 4.68082E+00 4.26638E+00 3.87677E+00
          3.50676E+00 3.15594E+00 2.82451E+00 2.51003E+00 2.20362E+00
          1.89939E+00 1.74783E+00 1.59833E+00 1.48221E+00 1.37313E+00
          1.34645E+00 1.32489E+00 1.32234E+00 1.32039E+00 1.32021E+00
          1.31993E+00 1.31995E+00                                     7.363E+00
 2.00E+06 1.29286E+01 1.21356E+01 1.14055E+01 1.07818E+01 1.02305E+01
          9.21966E+00 8.35545E+00 7.60063E+00 6.93631E+00 6.34365E+00
          5.80721E+00 5.31789E+00 4.86816E+00 4.44972E+00 4.05275E+00
          3.67104E+00 3.30494E+00 2.95583E+00 2.62112E+00 2.28860E+00
          1.94763E+00 1.77257E+00 1.59217E+00 1.44600E+00 1.30989E+00
          1.27713E+00 1.25081E+00 1.24761E+00 1.24480E+00 1.24441E+00
          1.24417E+00 1.24458E+00                                     7.888E+00
 3.00E+06 1.30903E+01 1.23061E+01 1.15908E+01 1.09919E+01 1.04694E+01
          9.50675E+00 8.67536E+00 7.94154E+00 7.28915E+00 6.70185E+00
          6.16602E+00 5.67388E+00 5.21913E+00 4.79477E+00 4.39232E+00
          4.00511E+00 3.62980E+00 3.26170E+00 2.89380E+00 2.51393E+00
          2.10718E+00 1.88814E+00 1.65261E+00 1.44926E+00 1.24693E+00
          1.20336E+00 1.17600E+00 1.17228E+00 1.16508E+00 1.16339E+00
          1.16394E+00 1.16809E+00                                     8.705E+00
 4.00E+06 1.30925E+01 1.23516E+01 1.16801E+01 1.11248E+01 1.06425E+01
          9.73732E+00 8.93435E+00 8.21157E+00 7.56007E+00 6.97096E+00
          6.43683E+00 5.95019E+00 5.50315E+00 5.08660E+00 4.68916E+00
          4.30200E+00 3.92132E+00 3.54181E+00 3.15408E+00 2.73996E+00
          2.27717E+00 2.01968E+00 1.73830E+00 1.49021E+00 1.22309E+00
          1.15938E+00 1.13500E+00 1.13301E+00 1.12107E+00 1.11759E+00
          1.11978E+00 1.12634E+00                                     9.312E+00
 5.00E+06 1.31174E+01 1.23857E+01 1.17284E+01 1.11953E+01 1.07378E+01
          9.87254E+00 9.09918E+00 8.39942E+00 7.76561E+00 7.18982E+00
          6.66546E+00 6.18571E+00 5.74334E+00 5.32982E+00 4.93430E+00
          4.54791E+00 4.16613E+00 3.78221E+00 3.38407E+00 2.94780E+00
          2.44303E+00 2.15345E+00 1.82876E+00 1.53790E+00 1.21493E+00
          1.13501E+00 1.10834E+00 1.10683E+00 1.09199E+00 1.08752E+00
          1.09064E+00 1.09717E+00                                     9.777E+00
 6.00E+06 1.31257E+01 1.24011E+01 1.17556E+01 1.12419E+01 1.08059E+01
          9.97277E+00 9.22468E+00 8.54507E+00 7.92734E+00 7.36428E+00
          6.84988E+00 6.37790E+00 5.94162E+00 5.53294E+00 5.14141E+00
          4.75818E+00 4.37810E+00 3.99327E+00 3.58920E+00 3.13699E+00
          2.59873E+00 2.28225E+00 1.92028E+00 1.59059E+00 1.21636E+00
          1.12086E+00 1.08928E+00 1.08784E+00 1.07107E+00 1.06599E+00
          1.06985E+00 1.07507E+00                                     1.015E+01
 8.00E+06 1.31074E+01 1.23969E+01 1.17733E+01 1.12934E+01 1.08937E+01
          1.01133E+01 9.40783E+00 8.76260E+00 8.17267E+00 7.63195E+00
          7.13554E+00 6.67822E+00 6.25420E+00 5.85643E+00 5.47553E+00
          5.10296E+00 4.73236E+00 4.35337E+00 3.94644E+00 3.47151E+00
          2.87598E+00 2.51274E+00 2.08793E+00 1.69568E+00 1.24887E+00
          1.12493E+00 1.05158E+00 1.05049E+00 1.05003E+00 1.04587E+00
          1.03302E+00 1.04321E+00                                     1.073E+01
 1.00E+07 1.30917E+01 1.23904E+01 1.17814E+01 1.13249E+01 1.09505E+01
          1.02068E+01 9.53226E+00 8.91322E+00 8.34555E+00 7.82390E+00
          7.34401E+00 6.90122E+00 6.49032E+00 6.10480E+00 5.73585E+00
          5.37503E+00 5.01536E+00 4.64508E+00 4.24140E+00 3.75678E+00
          3.12620E+00 2.72963E+00 2.25441E+00 1.80483E+00 1.28150E+00
          1.13150E+00 1.03580E+00 1.03246E+00 1.03174E+00 1.02750E+00
          1.01331E+00 1.02295E+00                                     1.116E+01
 1.50E+07 1.31292E+01 1.24288E+01 1.18291E+01 1.13950E+01 1.10478E+01
          1.03460E+01 9.71033E+00 9.12875E+00 8.59753E+00 8.11170E+00
          7.66715E+00 7.25923E+00 6.88252E+00 6.52988E+00 6.19116E+00
          5.85699E+00 5.52084E+00 5.17166E+00 4.78758E+00 4.32113E+00
          3.68324E+00 3.24296E+00 2.65808E+00 2.06372E+00 1.35701E+00
          1.15800E+00 1.03296E+00 1.01828E+00 9.96170E-01 9.92292E-01
          9.91274E-01 9.91699E-01                                     1.189E+01
 2.00E+07 1.30994E+01 1.24103E+01 1.18255E+01 1.14121E+01 1.10871E+01
          1.04224E+01 9.81878E+00 9.26641E+00 8.76202E+00 8.30129E+00
          7.88063E+00 7.49591E+00 7.14220E+00 6.81283E+00 6.49804E+00
          6.18858E+00 5.87768E+00 5.55340E+00 5.19118E+00 4.73634E+00
          4.08665E+00 3.62425E+00 2.99543E+00 2.32912E+00 1.46871E+00
          1.21023E+00 1.02635E+00 1.00447E+00 9.81130E-01 9.77366E-01
          9.75922E-01 9.75044E-01                                     1.238E+01
 3.00E+07 1.30209E+01 1.23520E+01 1.17915E+01 1.14088E+01 1.11159E+01
          1.05041E+01 9.94593E+00 9.43411E+00 8.96618E+00 8.53897E+00
          8.14974E+00 7.79545E+00 7.47237E+00 7.17527E+00 6.89615E+00
          6.62695E+00 6.36069E+00 6.08384E+00 5.76668E+00 5.33950E+00
          4.67972E+00 4.19259E+00 3.51856E+00 2.77207E+00 1.70488E+00
          1.34966E+00 1.03021E+00 9.89550E-01 9.65260E-01 9.61899E-01
          9.51599E-01 9.57397E-01                                     1.301E+01
 4.00E+07 1.30159E+01 1.23505E+01 1.17961E+01 1.14238E+01 1.11428E+01
          1.05511E+01 1.00124E+01 9.52020E+00 9.07229E+00 8.66574E+00
          8.29808E+00 7.96647E+00 7.66736E+00 7.39558E+00 7.14301E+00
          6.90167E+00 6.66542E+00 6.42182E+00 6.14241E+00 5.75784E+00
          5.13741E+00 4.65754E+00 3.96258E+00 3.15075E+00 1.90507E+00
          1.46909E+00 1.05316E+00 9.93850E-01 9.53440E-01 9.49837E-01
          9.43665E-01 9.47998E-01                                     1.342E+01
 5.00E+07 1.30008E+01 1.23459E+01 1.18022E+01 1.14407E+01 1.11699E+01
          1.05938E+01 1.00669E+01 9.58464E+00 9.14568E+00 8.74850E+00
          8.39203E+00 8.07398E+00 7.79125E+00 7.53920E+00 7.31030E+00
          7.09613E+00 6.88753E+00 6.66556E+00 6.40052E+00 6.04118E+00
          5.47560E+00 5.03235E+00 4.36481E+00 3.52328E+00 2.09155E+00
          1.57232E+00 1.06704E+00 9.96040E-01 9.52350E-01 9.49577E-01
          9.42780E-01 9.42322E-01                                     1.371E+01
 6.00E+07 1.29919E+01 1.23427E+01 1.18049E+01 1.14491E+01 1.11837E+01
          1.06178E+01 1.01007E+01 9.62820E+00 9.19894E+00 8.81140E+00
          8.46447E+00 8.15630E+00 7.88441E+00 7.64503E+00 7.43191E+00
          7.23754E+00 7.05286E+00 6.85807E+00 6.62184E+00 6.28991E+00
          5.74828E+00 5.31764E+00 4.66456E+00 3.82141E+00 2.28555E+00
          1.68091E+00 1.08666E+00 1.00473E+00 9.51260E-01 9.44738E-01
          9.40811E-01 9.38354E-01                                     1.393E+01
 8.00E+07 1.29962E+01 1.23518E+01 1.18181E+01 1.14657E+01 1.12036E+01
          1.06461E+01 1.01396E+01 9.68025E+00 9.26583E+00 8.89437E+00
          8.56413E+00 8.27317E+00 8.01898E+00 7.79765E+00 7.60247E+00
          7.42717E+00 7.26783E+00 7.11461E+00 6.94068E+00 6.67278E+00
          6.17830E+00 5.77025E+00 5.14779E+00 4.30500E+00 2.61556E+00
          1.89936E+00 1.13549E+00 1.02396E+00 9.49130E-01 9.42401E-01
          9.35300E-01 9.33449E-01                                     1.425E+01
 1.00E+08 1.29683E+01 1.23376E+01 1.18159E+01 1.14723E+01 1.12172E+01
          1.06722E+01 1.01760E+01 9.72525E+00 9.31828E+00 8.95350E+00
          8.62978E+00 8.34595E+00 8.10067E+00 7.89175E+00 7.71498E+00
          7.56504E+00 7.43444E+00 7.30470E+00 7.14674E+00 6.91113E+00
          6.48445E+00 6.11562E+00 5.52219E+00 4.68806E+00 2.91783E+00
          2.09117E+00 1.18510E+00 1.05149E+00 9.50200E-01 9.40765E-01
          9.29626E-01 9.30420E-01                                     1.448E+01
 1.50E+08 1.29462E+01 1.23347E+01 1.18283E+01 1.14936E+01 1.12441E+01
          1.07109E+01 1.02248E+01 9.78366E+00 9.38630E+00 9.03224E+00
          8.72109E+00 8.45199E+00 8.22382E+00 8.03460E+00 7.88016E+00
          7.75615E+00 7.65791E+00 7.57177E+00 7.47394E+00 7.31784E+00
          6.99823E+00 6.69590E+00 6.16823E+00 5.37678E+00 3.52751E+00
          2.54312E+00 1.30775E+00 1.11145E+00 9.57400E-01 9.42078E-01
          9.28024E-01 9.26270E-01                                     1.483E+01
 2.00E+08 1.29361E+01 1.23401E+01 1.18436E+01 1.15102E+01 1.12584E+01
          1.07267E+01 1.02444E+01 9.80894E+00 9.41893E+00 9.07330E+00
          8.77100E+00 8.51101E+00 8.29210E+00 8.11206E+00 7.96636E+00
          7.85173E+00 7.76853E+00 7.71335E+00 7.66896E+00 7.57488E+00
          7.31544E+00 7.05415E+00 6.59497E+00 5.86483E+00 3.98992E+00
          2.92366E+00 1.42962E+00 1.17809E+00 9.67371E-01 9.45057E-01
          9.25751E-01 9.24377E-01                                     1.504E+01
 3.00E+08 1.28559E+01 1.23111E+01 1.18500E+01 1.15260E+01 1.12718E+01
          1.07462E+01 1.02697E+01 9.84017E+00 9.45635E+00 9.11727E+00
          8.82213E+00 8.57019E+00 8.36057E+00 8.19154E+00 8.05925E+00
          7.96132E+00 7.89983E+00 7.87414E+00 7.87206E+00 7.84211E+00
          7.68354E+00 7.49342E+00 7.12557E+00 6.49579E+00 4.70142E+00
          3.52845E+00 1.65757E+00 1.31124E+00 9.91130E-01 9.52881E-01
          9.24713E-01 9.22302E-01                                     1.527E+01
 4.00E+08 1.27645E+01 1.22688E+01 1.18424E+01 1.15299E+01 1.12761E+01
          1.07587E+01 1.02877E+01 9.86153E+00 9.47977E+00 9.14221E+00
          8.84902E+00 8.59998E+00 8.39481E+00 8.23263E+00 8.11095E+00
          8.02755E+00 7.98177E+00 7.96641E+00 7.96849E+00 7.96144E+00
          7.87879E+00 7.75136E+00 7.45937E+00 6.92052E+00 5.22652E+00
          3.97307E+00 1.86859E+00 1.44674E+00 1.01792E+00 9.57405E-01
          9.26910E-01 9.21204E-01                                     1.541E+01
 5.00E+08 1.27134E+01 1.22497E+01 1.18452E+01 1.15377E+01 1.12812E+01
          1.07647E+01 1.02942E+01 9.86919E+00 9.48919E+00 9.15414E+00
          8.86416E+00 8.61864E+00 8.41654E+00 8.25697E+00 8.13881E+00
          8.06113E+00 8.02365E+00 8.01937E+00 8.03739E+00 8.05866E+00
          8.01831E+00 7.91665E+00 7.67180E+00 7.21012E+00 5.63491E+00
          4.34531E+00 2.06045E+00 1.57106E+00 1.04404E+00 9.65652E-01
          9.32220E-01 9.20532E-01                                     1.549E+01
 6.00E+08 1.26762E+01 1.22352E+01 1.18461E+01 1.15425E+01 1.12844E+01
          1.07689E+01 1.02991E+01 9.87528E+00 9.49684E+00 9.16326E+00
          8.87433E+00 8.63002E+00 8.43021E+00 8.27432E+00 8.16031E+00
          8.08665E+00 8.05355E+00 8.05530E+00 8.08243E+00 8.11771E+00
          8.11218E+00 8.04616E+00 7.84212E+00 7.40403E+00 5.90995E+00
          4.71139E+00 2.24921E+00 1.67468E+00 1.07014E+00 9.84812E-01
          9.28391E-01 9.20288E-01                                     1.556E+01
 8.00E+08 1.26313E+01 1.22176E+01 1.18470E+01 1.15478E+01 1.12874E+01
          1.07736E+01 1.03053E+01 9.88321E+00 9.50654E+00 9.17493E+00
          8.88823E+00 8.64642E+00 8.44943E+00 8.29680E+00 8.18666E+00
          8.11789E+00 8.09127E+00 8.10221E+00 8.14295E+00 8.19992E+00
          8.23389E+00 8.20381E+00 8.06255E+00 7.70968E+00 6.36818E+00
          5.22222E+00 2.59333E+00 1.88969E+00 1.12376E+00 1.00869E+00
          9.32907E-01 9.19495E-01                                     1.564E+01
 1.00E+09 1.26037E+01 1.22068E+01 1.18476E+01 1.15508E+01 1.12890E+01
          1.07765E+01 1.03093E+01 9.88828E+00 9.51260E+00 9.18205E+00
          8.89671E+00 8.65650E+00 8.46132E+00 8.31070E+00 8.20292E+00
          8.13719E+00 8.11462E+00 8.13121E+00 8.18027E+00 8.25094E+00
          8.31010E+00 8.30327E+00 8.20528E+00 7.91536E+00 6.69995E+00
          5.61327E+00 2.89724E+00 2.08654E+00 1.17672E+00 1.03394E+00
          9.37958E-01 9.19434E-01                                     1.570E+01
 1.50E+09 1.25625E+01 1.21906E+01 1.18483E+01 1.15552E+01 1.12911E+01
          1.07802E+01 1.03150E+01 9.89535E+00 9.52093E+00 9.19175E+00
          8.90815E+00 8.67008E+00 8.47734E+00 8.32945E+00 8.22499E+00
          8.16349E+00 8.14655E+00 8.17075E+00 8.23117E+00 8.32103E+00
          8.41583E+00 8.44221E+00 8.40917E+00 8.22213E+00 7.24391E+00
          6.29355E+00 3.52542E+00 2.52277E+00 1.30538E+00 1.09995E+00
          9.51004E-01 9.18701E-01                                     1.578E+01
 2.00E+09 1.25387E+01 1.21813E+01 1.18487E+01 1.15576E+01 1.12922E+01
          1.07822E+01 1.03177E+01 9.89880E+00 9.52509E+00 9.19665E+00
          8.91391E+00 8.67685E+00 8.48530E+00 8.33887E+00 8.23621E+00
          8.17699E+00 8.16298E+00 8.19108E+00 8.25733E+00 8.35734E+00
          8.47128E+00 8.51538E+00 8.51745E+00 8.39189E+00 7.58106E+00
          6.73831E+00 4.01645E+00 2.89808E+00 1.42865E+00 1.16762E+00
          9.63898E-01 9.18457E-01                                     1.582E+01
 3.00E+09 1.25126E+01 1.21710E+01 1.18491E+01 1.15604E+01 1.12934E+01
          1.07839E+01 1.03201E+01 9.90192E+00 9.52908E+00 9.20155E+00
          8.91967E+00 8.68354E+00 8.49313E+00 8.34816E+00 8.24735E+00
          8.19042E+00 8.17941E+00 8.21155E+00 8.28384E+00 8.39431E+00
          8.52831E+00 8.59099E+00 8.62938E+00 8.57329E+00 7.98293E+00
          7.29602E+00 4.74708E+00 3.50235E+00 1.65798E+00 1.30070E+00
          9.90356E-01 9.18335E-01                                     1.587E+01
 4.00E+09 1.25204E+01 1.21792E+01 1.18562E+01 1.15637E+01 1.12926E+01
          1.07796E+01 1.03153E+01 9.89824E+00 9.52754E+00 9.20250E+00
          8.92279E+00 8.68828E+00 8.49879E+00 8.35354E+00 8.24992E+00
          8.18791E+00 8.17366E+00 8.21379E+00 8.30963E+00 8.43736E+00
          8.56494E+00 8.62538E+00 8.67659E+00 8.66346E+00 8.22588E+00
          7.63071E+00 5.26487E+00 3.97929E+00 1.86845E+00 1.42950E+00
          1.01575E+00 9.18457E-01                                     1.590E+01
 5.00E+09 1.25112E+01 1.21754E+01 1.18559E+01 1.15643E+01 1.12927E+01
          1.07799E+01 1.03160E+01 9.89920E+00 9.52875E+00 9.20396E+00
          8.92451E+00 8.69028E+00 8.50113E+00 8.35629E+00 8.25320E+00
          8.19189E+00 8.17858E+00 8.22007E+00 8.31792E+00 8.44876E+00
          8.58231E+00 8.64897E+00 8.71287E+00 8.72352E+00 8.37360E+00
          7.86197E+00 5.66059E+00 4.36193E+00 2.07935E+00 1.55304E+00
          1.04175E+00 9.18457E-01                                     1.592E+01
 6.00E+09 1.25050E+01 1.21728E+01 1.18557E+01 1.15647E+01 1.12928E+01
          1.07803E+01 1.03164E+01 9.89985E+00 9.52957E+00 9.20495E+00
          8.92568E+00 8.69166E+00 8.50274E+00 8.35816E+00 8.25543E+00
          8.19457E+00 8.18191E+00 8.22430E+00 8.32348E+00 8.45641E+00
          8.59412E+00 8.66493E+00 8.73721E+00 8.76404E+00 8.47774E+00
          8.02894E+00 5.97279E+00 4.68245E+00 2.27513E+00 1.67340E+00
          1.06812E+00 9.18091E-01                                     1.593E+01
 8.00E+09 1.24754E+01 1.21560E+01 1.18492E+01 1.15637E+01 1.12947E+01
          1.07857E+01 1.03225E+01 9.90526E+00 9.53366E+00 9.20752E+00
          8.92706E+00 8.69233E+00 8.50334E+00 8.35993E+00 8.26108E+00
          8.20691E+00 8.19975E+00 8.23743E+00 8.31795E+00 8.44165E+00
          8.60214E+00 8.69057E+00 8.77670E+00 8.81677E+00 8.61142E+00
          8.25750E+00 6.44130E+00 5.19357E+00 2.62410E+00 1.91656E+00
          1.12012E+00 9.18457E-01                                     1.594E+01
 1.00E+10 1.24722E+01 1.21547E+01 1.18490E+01 1.15637E+01 1.12945E+01
          1.07863E+01 1.03237E+01 9.90657E+00 9.53463E+00 9.20812E+00
          8.92755E+00 8.69302E+00 8.50440E+00 8.36144E+00 8.26306E+00
          8.20934E+00 8.20263E+00 8.24074E+00 8.32185E+00 8.44696E+00
          8.61105E+00 8.70280E+00 8.79438E+00 8.84714E+00 8.70195E+00
          8.40227E+00 6.77658E+00 5.59115E+00 2.92812E+00 2.13098E+00
          1.17334E+00 9.18213E-01                                     1.595E+01


==> anc/colstop/sbethe/sdbase/pdebr42.p08 <==
 42
 1.00E+03 1.35561E+00 1.37969E+00 1.40381E+00 1.42799E+00 1.45227E+00
          1.50112E+00 1.55015E+00 1.59910E+00 1.64767E+00 1.69553E+00
          1.74238E+00 1.78795E+00 1.83199E+00 1.87456E+00 1.91618E+00
          1.95725E+00 1.99721E+00 2.03538E+00 2.07119E+00 2.10529E+00
          2.13832E+00 2.15454E+00 2.17193E+00 2.18803E+00 2.21048E+00
          2.21784E+00 2.22221E+00 2.22244E+00 2.22292E+00 2.22305E+00
          2.22283E+00 2.22356E+00                                     1.566E+00
 1.50E+03 1.78284E+00 1.81300E+00 1.84289E+00 1.87232E+00 1.90134E+00
          1.95837E+00 2.01367E+00 2.06699E+00 2.11816E+00 2.16729E+00
          2.21464E+00 2.26027E+00 2.30427E+00 2.34717E+00 2.39039E+00
          2.43497E+00 2.48005E+00 2.52355E+00 2.56359E+00 2.60146E+00
          2.63876E+00 2.65709E+00 2.67554E+00 2.69061E+00 2.70772E+00
          2.71228E+00 2.71573E+00 2.71624E+00 2.71658E+00 2.71655E+00
          2.71661E+00 2.72089E+00                                     1.977E+00
 2.00E+03 2.14761E+00 2.18358E+00 2.21882E+00 2.25278E+00 2.28557E+00
          2.34822E+00 2.40646E+00 2.46031E+00 2.51019E+00 2.55726E+00
          2.60322E+00 2.64837E+00 2.69266E+00 2.73602E+00 2.77878E+00
          2.82121E+00 2.86314E+00 2.90460E+00 2.94559E+00 2.98602E+00
          3.02517E+00 3.04376E+00 3.06198E+00 3.07616E+00 3.09092E+00
          3.09483E+00 3.09785E+00 3.09822E+00 3.09852E+00 3.09851E+00
          3.09851E+00 3.10223E+00                                     2.312E+00
 3.00E+03 2.75354E+00 2.79676E+00 2.83864E+00 2.87815E+00 2.91549E+00
          2.98469E+00 3.04594E+00 3.09940E+00 3.14599E+00 3.18783E+00
          3.22781E+00 3.26659E+00 3.30425E+00 3.34080E+00 3.37673E+00
          3.41245E+00 3.44797E+00 3.48344E+00 3.51911E+00 3.55527E+00
          3.59179E+00 3.60978E+00 3.62739E+00 3.64070E+00 3.65332E+00
          3.65649E+00 3.65908E+00 3.65937E+00 3.65962E+00 3.65968E+00
          3.65969E+00 3.65894E+00                                     2.838E+00
 4.00E+03 3.24277E+00 3.29353E+00 3.34172E+00 3.38537E+00 3.42494E+00
          3.49458E+00 3.55253E+00 3.60148E+00 3.64286E+00 3.67876E+00
          3.71213E+00 3.74360E+00 3.77333E+00 3.80138E+00 3.82811E+00
          3.85403E+00 3.87958E+00 3.90601E+00 3.93433E+00 3.96368E+00
          3.99385E+00 4.00986E+00 4.02598E+00 4.03826E+00 4.04929E+00
          4.05213E+00 4.05443E+00 4.05466E+00 4.05486E+00 4.05492E+00
          4.05496E+00 4.05054E+00                                     3.240E+00
 5.00E+03 3.65585E+00 3.70732E+00 3.75643E+00 3.80137E+00 3.84250E+00
          3.91526E+00 3.97436E+00 4.02029E+00 4.05474E+00 4.08113E+00
          4.10406E+00 4.12474E+00 4.14355E+00 4.16110E+00 4.17858E+00
          4.19701E+00 4.21612E+00 4.23499E+00 4.25314E+00 4.27256E+00
          4.29579E+00 4.30909E+00 4.32314E+00 4.33425E+00 4.34360E+00
          4.34599E+00 4.34805E+00 4.34824E+00 4.34839E+00 4.34851E+00
          4.34866E+00 4.34204E+00                                     3.562E+00
 6.00E+03 4.01499E+00 4.06448E+00 4.11175E+00 4.15509E+00 4.19488E+00
          4.26580E+00 4.32385E+00 4.36887E+00 4.40149E+00 4.42348E+00
          4.43764E+00 4.44522E+00 4.44797E+00 4.44897E+00 4.45377E+00
          4.46647E+00 4.48457E+00 4.50040E+00 4.50802E+00 4.51478E+00
          4.53001E+00 4.54104E+00 4.55292E+00 4.56212E+00 4.56965E+00
          4.57153E+00 4.57327E+00 4.57339E+00 4.57356E+00 4.57378E+00
          4.57361E+00 4.56616E+00                                     3.826E+00
 8.00E+03 4.59746E+00 4.64817E+00 4.69598E+00 4.73869E+00 4.77684E+00
          4.84214E+00 4.89127E+00 4.92426E+00 4.94211E+00 4.94725E+00
          4.94327E+00 4.93191E+00 4.91531E+00 4.89739E+00 4.88461E+00
          4.88168E+00 4.88554E+00 4.88680E+00 4.87832E+00 4.86905E+00
          4.87001E+00 4.87457E+00 4.88025E+00 4.88488E+00 4.88825E+00
          4.88913E+00 4.89007E+00 4.89010E+00 4.89020E+00 4.89034E+00
          4.89020E+00 4.88367E+00                                     4.239E+00
 1.00E+04 5.06287E+00 5.11289E+00 5.15942E+00 5.19982E+00 5.23477E+00
          5.29174E+00 5.32985E+00 5.34936E+00 5.35171E+00 5.33999E+00
          5.31858E+00 5.28959E+00 5.25558E+00 5.22104E+00 5.19310E+00
          5.17684E+00 5.16853E+00 5.15712E+00 5.13437E+00 5.11121E+00
          5.10000E+00 5.09834E+00 5.09736E+00 5.09652E+00 5.09547E+00
          5.09540E+00 5.09541E+00 5.09536E+00 5.09537E+00 5.09546E+00
          5.09538E+00 5.09210E+00                                     4.546E+00
 1.50E+04 5.91389E+00 5.96608E+00 6.01230E+00 6.04802E+00 6.07442E+00
          6.10543E+00 6.10638E+00 6.08027E+00 6.03270E+00 5.97281E+00
          5.91168E+00 5.85202E+00 5.79473E+00 5.74026E+00 5.68894E+00
          5.64085E+00 5.59528E+00 5.55012E+00 5.50414E+00 5.46096E+00
          5.42521E+00 5.40984E+00 5.39287E+00 5.37829E+00 5.36831E+00
          5.36600E+00 5.36375E+00 5.36352E+00 5.36336E+00 5.36325E+00
          5.36325E+00 5.36890E+00                                     5.059E+00
 2.00E+04 6.51159E+00 6.57715E+00 6.62965E+00 6.65932E+00 6.66947E+00
          6.65041E+00 6.59288E+00 6.51919E+00 6.43636E+00 6.34993E+00
          6.26613E+00 6.18526E+00 6.10571E+00 6.02657E+00 5.95035E+00
          5.87867E+00 5.81121E+00 5.74620E+00 5.68312E+00 5.62663E+00
          5.57444E+00 5.54450E+00 5.51398E+00 5.49145E+00 5.47383E+00
          5.46918E+00 5.46541E+00 5.46511E+00 5.46482E+00 5.46455E+00
          5.46460E+00 5.47705E+00                                     5.374E+00
 3.00E+04 7.38793E+00 7.41371E+00 7.42850E+00 7.42408E+00 7.40340E+00
          7.32839E+00 7.21313E+00 7.07028E+00 6.91257E+00 6.75684E+00
          6.62036E+00 6.50171E+00 6.39010E+00 6.27868E+00 6.17220E+00
          6.07345E+00 5.98138E+00 5.89220E+00 5.80414E+00 5.72389E+00
          5.64719E+00 5.60155E+00 5.55410E+00 5.51843E+00 5.49090E+00
          5.48348E+00 5.47742E+00 5.47693E+00 5.47648E+00 5.47607E+00
          5.47607E+00 5.49512E+00                                     5.733E+00
 4.00E+04 7.99289E+00 7.98627E+00 7.96867E+00 7.93199E+00 7.87958E+00
          7.74351E+00 7.56886E+00 7.36737E+00 7.15428E+00 6.95008E+00
          6.77510E+00 6.62623E+00 6.48877E+00 6.35299E+00 6.22436E+00
          6.10626E+00 5.99698E+00 5.89164E+00 5.78718E+00 5.68949E+00
          5.59463E+00 5.54053E+00 5.48476E+00 5.44243E+00 5.40789E+00
          5.39876E+00 5.39134E+00 5.39065E+00 5.39005E+00 5.38965E+00
          5.38977E+00 5.40552E+00                                     5.925E+00
 5.00E+04 8.44566E+00 8.41506E+00 8.37159E+00 8.30586E+00 8.22234E+00
          8.02332E+00 7.78959E+00 7.53867E+00 7.28540E+00 7.04780E+00
          6.84362E+00 6.66871E+00 6.50829E+00 6.35231E+00 6.20577E+00
          6.07191E+00 5.94868E+00 5.83084E+00 5.71443E+00 5.60259E+00
          5.49309E+00 5.43493E+00 5.37614E+00 5.33111E+00 5.29106E+00
          5.28084E+00 5.27261E+00 5.27170E+00 5.27097E+00 5.27073E+00
          5.27081E+00 5.27979E+00                                     6.040E+00
 6.00E+04 8.80190E+00 8.75377E+00 8.68958E+00 8.59770E+00 8.48432E+00
          8.22300E+00 7.93229E+00 7.63937E+00 7.35660E+00 7.09571E+00
          6.86845E+00 6.67047E+00 6.48913E+00 6.31566E+00 6.15380E+00
          6.00636E+00 5.87097E+00 5.74267E+00 5.61684E+00 5.49305E+00
          5.37138E+00 5.31158E+00 5.25258E+00 5.20698E+00 5.16244E+00
          5.15149E+00 5.14277E+00 5.14163E+00 5.14080E+00 5.14067E+00
          5.14060E+00 5.14076E+00                                     6.113E+00
 8.00E+04 9.33505E+00 9.25815E+00 9.15864E+00 9.02037E+00 8.85306E+00
          8.47946E+00 8.08969E+00 7.72989E+00 7.40530E+00 7.11292E+00
          6.85018E+00 6.61369E+00 6.39650E+00 6.19357E+00 6.00592E+00
          5.83513E+00 5.67869E+00 5.53234E+00 5.39086E+00 5.24818E+00
          5.10802E+00 5.04616E+00 4.98748E+00 4.94153E+00 4.89035E+00
          4.87836E+00 4.86894E+00 4.86749E+00 4.86649E+00 4.86662E+00
          4.86658E+00 4.85278E+00                                     6.191E+00
 1.00E+05 9.88868E+00 9.65671E+00 9.42538E+00 9.19589E+00 8.97153E+00
          8.54663E+00 8.14868E+00 7.77646E+00 7.42903E+00 7.10552E+00
          6.80555E+00 6.52994E+00 6.27705E+00 6.04467E+00 5.83097E+00
          5.63596E+00 5.45939E+00 5.30077E+00 5.15678E+00 5.01287E+00
          4.85657E+00 4.77872E+00 4.71259E+00 4.67111E+00 4.61949E+00
          4.60269E+00 4.59337E+00 4.59262E+00 4.59114E+00 4.59119E+00
          4.59094E+00 4.57275E+00                                     6.215E+00
 1.50E+05 1.05111E+01 1.01911E+01 9.87523E+00 9.56742E+00 9.27060E+00
          8.71528E+00 8.20510E+00 7.73647E+00 7.30639E+00 6.91342E+00
          6.55632E+00 6.23280E+00 5.93943E+00 5.67179E+00 5.42481E+00
          5.19578E+00 4.98568E+00 4.79292E+00 4.61494E+00 4.44108E+00
          4.26341E+00 4.17737E+00 4.10116E+00 4.04943E+00 3.99024E+00
          3.97321E+00 3.96218E+00 3.96113E+00 3.95976E+00 3.95963E+00
          3.95944E+00 3.95337E+00                                     6.204E+00
 2.00E+05 1.08696E+01 1.04853E+01 1.01086E+01 9.74582E+00 9.39914E+00
          8.75479E+00 8.16852E+00 7.63546E+00 7.15123E+00 6.71269E+00
          6.31793E+00 5.96266E+00 5.64175E+00 5.34948E+00 5.07889E+00
          4.82571E+00 4.59100E+00 4.37380E+00 4.17165E+00 3.97719E+00
          3.78551E+00 3.69337E+00 3.60742E+00 3.54468E+00 3.48042E+00
          3.46516E+00 3.45238E+00 3.45090E+00 3.44981E+00 3.44949E+00
          3.44940E+00 3.45996E+00                                     6.163E+00
 3.00E+05 1.13270E+01 1.08291E+01 1.03484E+01 9.89840E+00 9.47788E+00
          8.71034E+00 8.02937E+00 7.42437E+00 6.88668E+00 6.40569E+00
          5.97265E+00 5.58136E+00 5.22547E+00 4.89830E+00 4.59186E+00
          4.30123E+00 4.02788E+00 3.77474E+00 3.54134E+00 3.32429E+00
          3.12226E+00 3.02704E+00 2.93299E+00 2.86011E+00 2.79361E+00
          2.77716E+00 2.76371E+00 2.76219E+00 2.76094E+00 2.76066E+00
          2.76041E+00 2.76758E+00                                     6.119E+00
 4.00E+05 1.16071E+01 1.10397E+01 1.04961E+01 9.99438E+00 9.53006E+00
          8.68554E+00 7.94287E+00 7.28776E+00 6.71031E+00 6.19742E+00
          5.73706E+00 5.32178E+00 4.94486E+00 4.59908E+00 4.27592E+00
          3.96979E+00 3.68097E+00 3.41081E+00 3.15962E+00 2.92481E+00
          2.70774E+00 2.60733E+00 2.51211E+00 2.44067E+00 2.37050E+00
          2.35334E+00 2.33995E+00 2.33836E+00 2.33697E+00 2.33685E+00
          2.33670E+00 2.33386E+00                                     6.139E+00
 5.00E+05 1.18097E+01 1.11936E+01 1.06067E+01 1.00709E+01 9.57817E+00
          8.68197E+00 7.89817E+00 7.20976E+00 6.60500E+00 6.06953E+00
          5.58967E+00 5.15702E+00 4.76463E+00 4.40511E+00 4.06975E+00
          3.75273E+00 3.45371E+00 3.17316E+00 2.91168E+00 2.66685E+00
          2.43948E+00 2.33397E+00 2.23455E+00 2.16064E+00 2.08864E+00
          2.07132E+00 2.05789E+00 2.05626E+00 2.05484E+00 2.05473E+00
          2.05450E+00 2.05078E+00                                     6.200E+00
 6.00E+05 1.19710E+01 1.13178E+01 1.06987E+01 1.01386E+01 9.62630E+00
          8.69366E+00 7.88135E+00 7.17082E+00 6.54761E+00 5.99619E+00
          5.50203E+00 5.05626E+00 4.65180E+00 4.28129E+00 3.93610E+00
          3.61043E+00 3.30367E+00 3.01586E+00 2.74737E+00 2.49592E+00
          2.26039E+00 2.15000E+00 2.04548E+00 1.96776E+00 1.89415E+00
          1.87663E+00 1.86295E+00 1.86131E+00 1.85987E+00 1.85975E+00
          1.85957E+00 1.85776E+00                                     6.289E+00
 8.00E+05 1.22249E+01 1.15171E+01 1.08517E+01 1.02592E+01 9.72226E+00
          8.74439E+00 7.89858E+00 7.16425E+00 6.52151E+00 5.95217E+00
          5.44024E+00 4.97683E+00 4.55511E+00 4.16804E+00 3.80755E+00
          3.46821E+00 3.14920E+00 2.85027E+00 2.57074E+00 2.30775E+00
          2.05737E+00 1.93792E+00 1.82399E+00 1.73900E+00 1.66042E+00
          1.64175E+00 1.62705E+00 1.62530E+00 1.62379E+00 1.62361E+00
          1.62344E+00 1.62431E+00                                     6.514E+00
 1.00E+06 1.24210E+01 1.16755E+01 1.09791E+01 1.03665E+01 9.81604E+00
          8.81457E+00 7.95387E+00 7.21027E+00 6.56042E+00 5.98365E+00
          5.46261E+00 4.98867E+00 4.55551E+00 4.15658E+00 3.78446E+00
          3.43411E+00 3.10473E+00 2.79592E+00 2.50622E+00 2.23090E+00
          1.96554E+00 1.83723E+00 1.71440E+00 1.62228E+00 1.53641E+00
          1.51576E+00 1.49950E+00 1.49758E+00 1.49594E+00 1.49573E+00
          1.49554E+00 1.49658E+00                                     6.767E+00
 1.50E+06 1.27317E+01 1.19458E+01 1.12183E+01 1.05899E+01 1.00316E+01
          9.01477E+00 8.14800E+00 7.39781E+00 6.74120E+00 6.15637E+00
          5.62547E+00 5.13988E+00 4.69340E+00 4.27936E+00 3.89012E+00
          3.52062E+00 3.17046E+00 2.83984E+00 2.52631E+00 2.22089E+00
          1.91755E+00 1.76640E+00 1.61724E+00 1.50129E+00 1.39199E+00
          1.36518E+00 1.34370E+00 1.34119E+00 1.33911E+00 1.33883E+00
          1.33862E+00 1.33865E+00                                     7.372E+00
 2.00E+06 1.28894E+01 1.21043E+01 1.13809E+01 1.07619E+01 1.02141E+01
          9.20969E+00 8.35018E+00 7.59910E+00 6.93770E+00 6.34738E+00
          5.81283E+00 5.32503E+00 4.87653E+00 4.45914E+00 4.06311E+00
          3.68227E+00 3.31696E+00 2.96853E+00 2.63446E+00 2.30284E+00
          1.96317E+00 1.78881E+00 1.60900E+00 1.46311E+00 1.32698E+00
          1.29418E+00 1.26774E+00 1.26450E+00 1.26174E+00 1.26140E+00
          1.26112E+00 1.26150E+00                                     7.893E+00
 3.00E+06 1.30368E+01 1.22705E+01 1.15704E+01 1.09816E+01 1.04658E+01
          9.51134E+00 8.68202E+00 7.94658E+00 7.29086E+00 6.70045E+00
          6.16343E+00 5.67198E+00 5.21924E+00 4.79756E+00 4.39765E+00
          4.01231E+00 3.63820E+00 3.27076E+00 2.90323E+00 2.52405E+00
          2.11884E+00 1.90085E+00 1.66640E+00 1.46392E+00 1.26217E+00
          1.21825E+00 1.18901E+00 1.18525E+00 1.17944E+00 1.17834E+00
          1.17879E+00 1.18298E+00                                     8.709E+00
 4.00E+06 1.30688E+01 1.23350E+01 1.16691E+01 1.11170E+01 1.06365E+01
          9.73435E+00 8.93331E+00 8.21177E+00 7.56096E+00 6.97217E+00
          6.43807E+00 5.95128E+00 5.50404E+00 5.08736E+00 4.69007E+00
          4.30344E+00 3.92369E+00 3.54551E+00 3.15951E+00 2.74737E+00
          2.28671E+00 2.03036E+00 1.75015E+00 1.50309E+00 1.23710E+00
          1.17292E+00 1.14510E+00 1.14301E+00 1.13372E+00 1.13132E+00
          1.13351E+00 1.13977E+00                                     9.314E+00
 5.00E+06 1.30965E+01 1.23720E+01 1.17203E+01 1.11901E+01 1.07340E+01
          9.87112E+00 9.09907E+00 8.39994E+00 7.76622E+00 7.19015E+00
          6.66521E+00 6.18474E+00 5.74165E+00 5.32757E+00 4.93190E+00
          4.54593E+00 4.16516E+00 3.78283E+00 3.38679E+00 2.95294E+00
          2.45071E+00 2.16246E+00 1.83918E+00 1.54954E+00 1.22797E+00
          1.14754E+00 1.11690E+00 1.11530E+00 1.10362E+00 1.10045E+00
          1.10379E+00 1.11023E+00                                     9.777E+00
 6.00E+06 1.31047E+01 1.23876E+01 1.17479E+01 1.12370E+01 1.08021E+01
          9.97128E+00 9.22426E+00 8.54503E+00 7.92711E+00 7.36342E+00
          6.84811E+00 6.37507E+00 5.93772E+00 5.52819E+00 5.13631E+00
          4.75344E+00 4.37446E+00 3.99144E+00 3.58980E+00 3.14035E+00
          2.60494E+00 2.28995E+00 1.92956E+00 1.60123E+00 1.22859E+00
          1.13262E+00 1.09708E+00 1.09557E+00 1.08208E+00 1.07835E+00
          1.08221E+00 1.08728E+00                                     1.015E+01
 8.00E+06 1.30836E+01 1.23811E+01 1.17635E+01 1.12864E+01 1.08877E+01
          1.01093E+01 9.40482E+00 8.75985E+00 8.16959E+00 7.62810E+00
          7.13059E+00 6.67200E+00 6.24670E+00 5.84787E+00 5.46645E+00
          5.09413E+00 4.72462E+00 4.34758E+00 3.94342E+00 3.47185E+00
          2.88004E+00 2.51882E+00 2.09608E+00 1.70529E+00 1.25918E+00
          1.13483E+00 1.05970E+00 1.05850E+00 1.05962E+00 1.05658E+00
          1.04602E+00 1.05542E+00                                     1.072E+01
 1.00E+07 1.30628E+01 1.23702E+01 1.17678E+01 1.13141E+01 1.09408E+01
          1.01995E+01 9.52618E+00 8.90758E+00 8.33972E+00 7.81736E+00
          7.33636E+00 6.89225E+00 6.47997E+00 6.09328E+00 5.72374E+00
          5.36320E+00 5.00473E+00 4.63660E+00 4.23600E+00 3.75506E+00
          3.12852E+00 2.73411E+00 2.26114E+00 1.81323E+00 1.29095E+00
          1.14074E+00 1.04378E+00 1.04043E+00 1.04114E+00 1.03784E+00
          1.02521E+00 1.03369E+00                                     1.115E+01
 1.50E+07 1.30882E+01 1.23977E+01 1.18056E+01 1.13751E+01 1.10293E+01
          1.03310E+01 9.69734E+00 9.11680E+00 8.58577E+00 8.09944E+00
          7.65386E+00 7.24455E+00 6.86637E+00 6.51246E+00 6.17323E+00
          5.83969E+00 5.50538E+00 5.15923E+00 4.77922E+00 4.31719E+00
          3.68325E+00 3.24459E+00 2.66097E+00 2.06811E+00 1.36532E+00
          1.16731E+00 1.04085E+00 1.02580E+00 1.00584E+00 1.00348E+00
          1.00132E+00 1.00220E+00                                     1.187E+01
 2.00E+07 1.30512E+01 1.23721E+01 1.17950E+01 1.13851E+01 1.10617E+01
          1.04006E+01 9.79934E+00 9.24846E+00 8.74477E+00 8.28413E+00
          7.86302E+00 7.47750E+00 7.12283E+00 6.79263E+00 6.47759E+00
          6.16883E+00 5.85967E+00 5.53819E+00 5.17984E+00 4.72946E+00
          4.08420E+00 3.62377E+00 2.99655E+00 2.33200E+00 1.47583E+00
          1.21860E+00 1.03479E+00 1.01281E+00 9.90770E-01 9.87940E-01
          9.85760E-01 9.85210E-01                                     1.235E+01
 3.00E+07 1.29647E+01 1.23057E+01 1.17527E+01 1.13733E+01 1.10817E+01
          1.04733E+01 9.91788E+00 9.40806E+00 8.94157E+00 8.51526E+00
          8.12654E+00 7.77244E+00 7.44936E+00 7.15225E+00 6.87340E+00
          6.60501E+00 6.34020E+00 6.06551E+00 5.75134E+00 5.32785E+00
          4.67249E+00 4.18802E+00 3.51709E+00 2.77372E+00 1.71081E+00
          1.35677E+00 1.03897E+00 9.98750E-01 9.75030E-01 9.71725E-01
          9.61487E-01 9.67163E-01                                     1.298E+01
 4.00E+07 1.29565E+01 1.23008E+01 1.17537E+01 1.13844E+01 1.11045E+01
          1.05161E+01 9.98004E+00 9.48996E+00 9.04368E+00 8.63839E+00
          8.27164E+00 7.94065E+00 7.64197E+00 7.37060E+00 7.11860E+00
          6.87820E+00 6.64335E+00 6.40169E+00 6.12489E+00 5.74362E+00
          5.12742E+00 4.65022E+00 3.95858E+00 3.15031E+00 1.91002E+00
          1.47569E+00 1.06194E+00 1.00314E+00 9.63230E-01 9.59602E-01
          9.53186E-01 9.57642E-01                                     1.338E+01
 5.00E+07 1.29358E+01 1.22927E+01 1.17580E+01 1.14008E+01 1.11317E+01
          1.05595E+01 1.00348E+01 9.55352E+00 9.11478E+00 8.71767E+00
          8.36165E+00 8.04451E+00 7.76305E+00 7.51250E+00 7.28511E+00
          7.07229E+00 6.86497E+00 6.64443E+00 6.38121E+00 6.02472E+00
          5.46375E+00 5.02354E+00 4.35940E+00 3.52115E+00 2.09485E+00
          1.57811E+00 1.07602E+00 1.00548E+00 9.61930E-01 9.59076E-01
          9.52301E-01 9.51843E-01                                     1.366E+01
 6.00E+07 1.29294E+01 1.22905E+01 1.17602E+01 1.14076E+01 1.11433E+01
          1.05804E+01 1.00654E+01 9.59442E+00 9.16618E+00 8.77951E+00
          8.43361E+00 8.12663E+00 7.85604E+00 7.61802E+00 7.40615E+00
          7.21290E+00 7.02923E+00 6.83557E+00 6.60090E+00 6.27157E+00
          5.73445E+00 5.30696E+00 4.65770E+00 3.81828E+00 2.28799E+00
          1.68599E+00 1.09548E+00 1.01412E+00 9.60790E-01 9.54130E-01
          9.50188E-01 9.47876E-01                                     1.388E+01
 8.00E+07 1.29360E+01 1.23003E+01 1.17729E+01 1.14227E+01 1.11609E+01
          1.06058E+01 1.01013E+01 9.64389E+00 9.23124E+00 8.86138E+00
          8.53261E+00 8.24299E+00 7.99001E+00 7.76978E+00 7.57559E+00
          7.40121E+00 7.24277E+00 7.09052E+00 6.91786E+00 6.65209E+00
          6.16148E+00 5.75644E+00 5.13810E+00 4.29978E+00 2.61676E+00
          1.90347E+00 1.14387E+00 1.03302E+00 9.58570E-01 9.51745E-01
          9.44624E-01 9.42842E-01                                     1.420E+01
 1.00E+08 1.29094E+01 1.22866E+01 1.17705E+01 1.14286E+01 1.11735E+01
          1.06304E+01 1.01361E+01 9.68749E+00 9.28254E+00 8.91972E+00
          8.59775E+00 8.31546E+00 8.07149E+00 7.86363E+00 7.68766E+00
          7.53830E+00 7.40819E+00 7.27916E+00 7.12246E+00 6.88875E+00
          6.46538E+00 6.09950E+00 5.51036E+00 4.68089E+00 2.91767E+00
          2.09472E+00 1.19307E+00 1.06016E+00 9.59570E-01 9.50161E-01
          9.39087E-01 9.39819E-01                                     1.442E+01
 1.50E+08 1.28875E+01 1.22834E+01 1.17820E+01 1.14488E+01 1.11992E+01
          1.06680E+01 1.01840E+01 9.74515E+00 9.35013E+00 8.99818E+00
          8.68875E+00 8.42095E+00 8.19372E+00 8.00517E+00 7.85130E+00
          7.72787E+00 7.63021E+00 7.54474E+00 7.44769E+00 7.29277E+00
          6.97544E+00 6.67543E+00 6.15198E+00 5.36606E+00 3.52529E+00
          2.54464E+00 1.31480E+00 1.11957E+00 9.66710E-01 9.51359E-01
          9.37195E-01 9.35608E-01                                     1.477E+01
 2.00E+08 1.28759E+01 1.22877E+01 1.17969E+01 1.14657E+01 1.12143E+01
          1.06847E+01 1.02045E+01 9.77096E+00 9.38269E+00 9.03858E+00
          8.73768E+00 8.47891E+00 8.26107E+00 8.08195E+00 7.93702E+00
          7.82300E+00 7.74030E+00 7.68549E+00 7.64146E+00 7.54803E+00
          7.29038E+00 7.03113E+00 6.57589E+00 5.85117E+00 3.98557E+00
          2.92387E+00 1.43597E+00 1.18566E+00 9.76550E-01 9.54388E-01
          9.34891E-01 9.33533E-01                                     1.498E+01
 3.00E+08 1.27977E+01 1.22596E+01 1.18034E+01 1.14813E+01 1.12277E+01
          1.07043E+01 1.02299E+01 9.80222E+00 9.42004E+00 9.08240E+00
          8.78854E+00 8.53770E+00 8.32902E+00 8.16074E+00 8.02909E+00
          7.93166E+00 7.87055E+00 7.84515E+00 7.84330E+00 7.81371E+00
          7.65622E+00 7.46756E+00 7.10274E+00 6.47781E+00 4.69398E+00
          3.52640E+00 1.66271E+00 1.31801E+00 1.00014E+00 9.62215E-01
          9.33594E-01 9.31274E-01                                     1.521E+01
 4.00E+08 1.27299E+01 1.22335E+01 1.18056E+01 1.14903E+01 1.12335E+01
          1.07133E+01 1.02419E+01 9.81734E+00 9.43847E+00 9.10432E+00
          8.81428E+00 8.56773E+00 8.36398E+00 8.20155E+00 8.07695E+00
          7.98828E+00 7.93863E+00 7.92913E+00 7.95082E+00 7.95868E+00
          7.86404E+00 7.72273E+00 7.42356E+00 6.88018E+00 5.20639E+00
          3.99717E+00 1.87206E+00 1.44499E+00 1.02569E+00 9.71725E-01
          9.34296E-01 9.30298E-01                                     1.535E+01
 5.00E+08 1.26586E+01 1.22000E+01 1.17992E+01 1.14935E+01 1.12377E+01
          1.07231E+01 1.02545E+01 9.83118E+00 9.45276E+00 9.11908E+00
          8.83026E+00 8.58574E+00 8.38446E+00 8.22552E+00 8.10788E+00
          8.03058E+00 7.99337E+00 7.98931E+00 8.00757E+00 8.02914E+00
          7.98928E+00 7.88822E+00 7.64510E+00 7.18738E+00 5.62318E+00
          4.33868E+00 2.06390E+00 1.57699E+00 1.05268E+00 9.74686E-01
          9.41284E-01 9.29688E-01                                     1.544E+01
 6.00E+08 1.26224E+01 1.21859E+01 1.18003E+01 1.14984E+01 1.12410E+01
          1.07274E+01 1.02595E+01 9.83731E+00 9.46036E+00 9.12809E+00
          8.84034E+00 8.59700E+00 8.39800E+00 8.24272E+00 8.12919E+00
          8.05588E+00 8.02302E+00 8.02494E+00 8.05222E+00 8.08772E+00
          8.08272E+00 8.01733E+00 7.81440E+00 7.37917E+00 5.89642E+00
          4.70405E+00 2.25168E+00 1.67987E+00 1.07861E+00 9.93893E-01
          9.37469E-01 9.29565E-01                                     1.550E+01
 8.00E+08 1.25785E+01 1.21688E+01 1.18013E+01 1.15036E+01 1.12441E+01
          1.07323E+01 1.02658E+01 9.84522E+00 9.46996E+00 9.13960E+00
          8.85405E+00 8.61322E+00 8.41704E+00 8.26501E+00 8.15530E+00
          8.08683E+00 8.06041E+00 8.07145E+00 8.11224E+00 8.16929E+00
          8.20361E+00 8.17403E+00 8.03361E+00 7.68290E+00 6.35146E+00
          5.21220E+00 2.59428E+00 1.89408E+00 1.13186E+00 1.01757E+00
          9.42047E-01 9.28650E-01                                     1.558E+01
 1.00E+09 1.25515E+01 1.21582E+01 1.18018E+01 1.15066E+01 1.12458E+01
          1.07352E+01 1.02699E+01 9.85026E+00 9.47597E+00 9.14668E+00
          8.86245E+00 8.62320E+00 8.42882E+00 8.27878E+00 8.17142E+00
          8.10596E+00 8.08355E+00 8.10017E+00 8.14923E+00 8.21987E+00
          8.27926E+00 8.27284E+00 8.17560E+00 7.88740E+00 6.68073E+00
          5.60095E+00 2.89699E+00 2.09025E+00 1.18447E+00 1.04245E+00
          9.47052E-01 9.28467E-01                                     1.564E+01
 1.50E+09 1.25111E+01 1.21424E+01 1.18026E+01 1.15110E+01 1.12478E+01
          1.07389E+01 1.02754E+01 9.85725E+00 9.48419E+00 9.15624E+00
          8.87374E+00 8.63665E+00 8.44469E+00 8.29737E+00 8.19329E+00
          8.13204E+00 8.11518E+00 8.13933E+00 8.19960E+00 8.28928E+00
          8.38411E+00 8.41076E+00 8.37837E+00 8.19251E+00 7.22052E+00
          6.27702E+00 3.52277E+00 2.52487E+00 1.31233E+00 1.10790E+00
          9.60114E-01 9.28162E-01                                     1.572E+01
 2.00E+09 1.24878E+01 1.21332E+01 1.18028E+01 1.15132E+01 1.12488E+01
          1.07407E+01 1.02781E+01 9.86070E+00 9.48835E+00 9.16112E+00
          8.87947E+00 8.64335E+00 8.45256E+00 8.30668E+00 8.20440E+00
          8.14538E+00 8.13144E+00 8.15948E+00 8.22554E+00 8.32526E+00
          8.43906E+00 8.48330E+00 8.48591E+00 8.36132E+00 7.55530E+00
          6.71889E+00 4.01198E+00 2.89862E+00 1.43493E+00 1.17505E+00
          9.73068E-01 9.27917E-01                                     1.576E+01
 3.00E+09 1.24625E+01 1.21231E+01 1.18031E+01 1.15158E+01 1.12499E+01
          1.07425E+01 1.02804E+01 9.86382E+00 9.49232E+00 9.16599E+00
          8.88518E+00 8.64997E+00 8.46029E+00 8.31586E+00 8.21540E+00
          8.15868E+00 8.14771E+00 8.17975E+00 8.25182E+00 8.36192E+00
          8.49555E+00 8.55819E+00 8.59690E+00 8.54156E+00 7.95468E+00
          7.27293E+00 4.73975E+00 3.50029E+00 1.66309E+00 1.30736E+00
          9.99207E-01 9.27734E-01                                     1.581E+01
 4.00E+09 1.24708E+01 1.21317E+01 1.18103E+01 1.15191E+01 1.12489E+01
          1.07380E+01 1.02755E+01 9.86011E+00 9.49086E+00 9.16706E+00
          8.88840E+00 8.65477E+00 8.46595E+00 8.32119E+00 8.21794E+00
          8.15612E+00 8.14191E+00 8.18188E+00 8.27741E+00 8.40471E+00
          8.53189E+00 8.59226E+00 8.64362E+00 8.63102E+00 8.19633E+00
          7.60550E+00 5.25517E+00 3.97508E+00 1.87264E+00 1.43552E+00
          1.02460E+00 9.27734E-01                                     1.584E+01
 5.00E+09 1.24619E+01 1.21279E+01 1.18100E+01 1.15196E+01 1.12491E+01
          1.07384E+01 1.02762E+01 9.86104E+00 9.49202E+00 9.16848E+00
          8.89008E+00 8.65672E+00 8.46824E+00 8.32390E+00 8.22117E+00
          8.16005E+00 8.14679E+00 8.18811E+00 8.28561E+00 8.41594E+00
          8.54908E+00 8.61562E+00 8.67962E+00 8.69071E+00 8.34306E+00
          7.83530E+00 5.64891E+00 4.35585E+00 2.08246E+00 1.55826E+00
          1.05103E+00 9.27368E-01                                     1.586E+01
 6.00E+09 1.24558E+01 1.21253E+01 1.18099E+01 1.15200E+01 1.12492E+01
          1.07387E+01 1.02766E+01 9.86165E+00 9.49281E+00 9.16943E+00
          8.89122E+00 8.65806E+00 8.46983E+00 8.32576E+00 8.22339E+00
          8.16272E+00 8.15008E+00 8.19230E+00 8.29111E+00 8.42354E+00
          8.56075E+00 8.63143E+00 8.70375E+00 8.73091E+00 8.44652E+00
          8.00121E+00 5.95938E+00 4.67471E+00 2.27718E+00 1.67810E+00
          1.07617E+00 9.27490E-01                                     1.587E+01
 8.00E+09 1.24265E+01 1.21088E+01 1.18034E+01 1.15191E+01 1.12511E+01
          1.07441E+01 1.02825E+01 9.86689E+00 9.49677E+00 9.17196E+00
          8.89257E+00 8.65868E+00 8.47035E+00 8.32747E+00 8.22899E+00
          8.17502E+00 8.16787E+00 8.20538E+00 8.28553E+00 8.40875E+00
          8.56869E+00 8.65684E+00 8.74284E+00 8.78317E+00 8.57963E+00
          8.22829E+00 6.42500E+00 5.18310E+00 2.62444E+00 1.92017E+00
          1.12939E+00 9.27490E-01                                     1.588E+01
 1.00E+10 1.24233E+01 1.21075E+01 1.18034E+01 1.15193E+01 1.12510E+01
          1.07444E+01 1.02833E+01 9.86785E+00 9.49758E+00 9.17255E+00
          8.89312E+00 8.65941E+00 8.47140E+00 8.32894E+00 8.23093E+00
          8.17740E+00 8.17070E+00 8.20863E+00 8.28940E+00 8.41406E+00
          8.57755E+00 8.66895E+00 8.76027E+00 8.81314E+00 8.66961E+00
          8.37185E+00 6.75786E+00 5.57851E+00 2.92718E+00 2.13342E+00
          1.18164E+00 9.27216E-01                                     1.589E+01


==> anc/colstop/sbethe/sdbase/pdebr43.p08 <==
 43
 1.00E+03 1.31818E+00 1.34196E+00 1.36579E+00 1.38970E+00 1.41372E+00
          1.46211E+00 1.51075E+00 1.55940E+00 1.60777E+00 1.65554E+00
          1.70241E+00 1.74810E+00 1.79238E+00 1.83526E+00 1.87724E+00
          1.91866E+00 1.95894E+00 1.99735E+00 2.03328E+00 2.06727E+00
          2.09978E+00 2.11553E+00 2.13232E+00 2.14781E+00 2.16954E+00
          2.17678E+00 2.18122E+00 2.18135E+00 2.18141E+00 2.18143E+00
          2.18127E+00 2.18202E+00                                     1.532E+00
 1.50E+03 1.74290E+00 1.77047E+00 1.79798E+00 1.82539E+00 1.85277E+00
          1.90758E+00 1.96212E+00 2.01610E+00 2.06918E+00 2.12097E+00
          2.17113E+00 2.21941E+00 2.26564E+00 2.30998E+00 2.35329E+00
          2.39623E+00 2.43843E+00 2.47940E+00 2.51894E+00 2.55826E+00
          2.59812E+00 2.61724E+00 2.63451E+00 2.64681E+00 2.66320E+00
          2.66958E+00 2.67639E+00 2.67627E+00 2.67343E+00 2.67261E+00
          2.67297E+00 2.67731E+00                                     1.939E+00
 2.00E+03 2.10706E+00 2.13773E+00 2.16821E+00 2.19835E+00 2.22826E+00
          2.28770E+00 2.34620E+00 2.40334E+00 2.45870E+00 2.51186E+00
          2.56243E+00 2.61013E+00 2.65495E+00 2.69724E+00 2.73832E+00
          2.77933E+00 2.82010E+00 2.86039E+00 2.90030E+00 2.94138E+00
          2.98439E+00 3.00492E+00 3.02173E+00 3.03167E+00 3.04616E+00
          3.05242E+00 3.05799E+00 3.05779E+00 3.05550E+00 3.05482E+00
          3.05525E+00 3.05859E+00                                     2.272E+00
 3.00E+03 2.70032E+00 2.74171E+00 2.78199E+00 2.82030E+00 2.85681E+00
          2.92540E+00 2.98743E+00 3.04289E+00 3.09236E+00 3.13734E+00
          3.17998E+00 3.22076E+00 3.25983E+00 3.29745E+00 3.33457E+00
          3.37194E+00 3.40921E+00 3.44565E+00 3.48083E+00 3.51607E+00
          3.55253E+00 3.57058E+00 3.58756E+00 3.59989E+00 3.61291E+00
          3.61612E+00 3.61790E+00 3.61827E+00 3.61918E+00 3.61936E+00
          3.61934E+00 3.61853E+00                                     2.797E+00
 4.00E+03 3.18426E+00 3.23211E+00 3.27820E+00 3.32119E+00 3.36132E+00
          3.43445E+00 3.49720E+00 3.54981E+00 3.59342E+00 3.63057E+00
          3.66476E+00 3.69685E+00 3.72715E+00 3.75605E+00 3.78466E+00
          3.81386E+00 3.84326E+00 3.87192E+00 3.89930E+00 3.92724E+00
          3.95786E+00 3.97399E+00 3.98994E+00 4.00195E+00 4.01330E+00
          4.01556E+00 4.01368E+00 4.01433E+00 4.01808E+00 4.01893E+00
          4.01889E+00 4.01428E+00                                     3.200E+00
 5.00E+03 3.59110E+00 3.64383E+00 3.69420E+00 3.74041E+00 3.78278E+00
          3.85789E+00 3.91919E+00 3.96713E+00 4.00344E+00 4.03162E+00
          4.05640E+00 4.07900E+00 4.09983E+00 4.11944E+00 4.13900E+00
          4.15949E+00 4.18049E+00 4.20083E+00 4.21983E+00 4.23972E+00
          4.26335E+00 4.27682E+00 4.29103E+00 4.30228E+00 4.31191E+00
          4.31341E+00 4.30911E+00 4.30994E+00 4.31547E+00 4.31674E+00
          4.31653E+00 4.30945E+00                                     3.523E+00
 6.00E+03 3.94136E+00 3.99761E+00 4.05097E+00 4.09920E+00 4.14269E+00
          4.21782E+00 4.27611E+00 4.31826E+00 4.34653E+00 4.36531E+00
          4.38047E+00 4.39349E+00 4.40487E+00 4.41530E+00 4.42595E+00
          4.43784E+00 4.45052E+00 4.46262E+00 4.47338E+00 4.48528E+00
          4.50177E+00 4.51231E+00 4.52419E+00 4.53407E+00 4.54187E+00
          4.54277E+00 4.53721E+00 4.53808E+00 4.54438E+00 4.54585E+00
          4.54535E+00 4.53772E+00                                     3.789E+00
 8.00E+03 4.52816E+00 4.58221E+00 4.63323E+00 4.67891E+00 4.71978E+00
          4.78972E+00 4.84235E+00 4.87774E+00 4.89706E+00 4.90308E+00
          4.89984E+00 4.88924E+00 4.87363E+00 4.85715E+00 4.84670E+00
          4.84722E+00 4.85503E+00 4.85924E+00 4.85163E+00 4.84287E+00
          4.84579E+00 4.85156E+00 4.85822E+00 4.86349E+00 4.86737E+00
          4.86630E+00 4.86190E+00 4.86273E+00 4.86772E+00 4.86917E+00
          4.86835E+00 4.86194E+00                                     4.204E+00
 1.00E+04 4.99523E+00 5.04879E+00 5.09872E+00 5.14224E+00 5.18003E+00
          5.24179E+00 5.28344E+00 5.30531E+00 5.30902E+00 5.29803E+00
          5.27722E+00 5.24892E+00 5.21586E+00 5.18279E+00 5.15726E+00
          5.14459E+00 5.14046E+00 5.13229E+00 5.11078E+00 5.08865E+00
          5.08005E+00 5.07994E+00 5.08024E+00 5.08014E+00 5.07951E+00
          5.07835E+00 5.07587E+00 5.07626E+00 5.07864E+00 5.07932E+00
          5.07899E+00 5.07568E+00                                     4.514E+00
 1.50E+04 5.85382E+00 5.90896E+00 5.95800E+00 5.99628E+00 6.02497E+00
          6.05970E+00 6.06326E+00 6.03881E+00 5.99226E+00 5.93322E+00
          5.87340E+00 5.81561E+00 5.76069E+00 5.70894E+00 5.66040E+00
          5.61496E+00 5.57194E+00 5.52929E+00 5.48595E+00 5.44571E+00
          5.41333E+00 5.39973E+00 5.38433E+00 5.37066E+00 5.36113E+00
          5.35972E+00 5.36302E+00 5.36224E+00 5.35749E+00 5.35641E+00
          5.35660E+00 5.36267E+00                                     5.031E+00
 2.00E+04 6.47709E+00 6.52083E+00 6.55746E+00 6.58159E+00 6.59479E+00
          6.59632E+00 6.56407E+00 6.50234E+00 6.41852E+00 6.32388E+00
          6.23171E+00 6.14531E+00 6.06524E+00 5.99118E+00 5.92235E+00
          5.85753E+00 5.79584E+00 5.73483E+00 5.67312E+00 5.61476E+00
          5.56444E+00 5.54108E+00 5.51358E+00 5.48890E+00 5.47225E+00
          5.47009E+00 5.47831E+00 5.47673E+00 5.46622E+00 5.46381E+00
          5.46454E+00 5.47754E+00                                     5.349E+00
 3.00E+04 7.35231E+00 7.36508E+00 7.36978E+00 7.36041E+00 7.33925E+00
          7.27222E+00 7.17215E+00 7.04486E+00 6.89924E+00 6.74813E+00
          6.60550E+00 6.47523E+00 6.35721E+00 6.24987E+00 6.15130E+00
          6.05873E+00 5.97151E+00 5.88772E+00 5.80541E+00 5.72413E+00
          5.64365E+00 5.60335E+00 5.56106E+00 5.52597E+00 5.49603E+00
          5.49521E+00 5.50377E+00 5.50132E+00 5.48720E+00 5.48320E+00
          5.48523E+00 5.50293E+00                                     5.713E+00
 4.00E+04 7.95568E+00 7.93916E+00 7.91390E+00 7.87349E+00 7.82080E+00
          7.69155E+00 7.53095E+00 7.34624E+00 7.14773E+00 6.94967E+00
          6.76714E+00 6.60389E+00 6.45926E+00 6.33020E+00 6.21301E+00
          6.10321E+00 5.99891E+00 5.89622E+00 5.79241E+00 5.69135E+00
          5.59725E+00 5.55097E+00 5.49875E+00 5.45368E+00 5.42004E+00
          5.41411E+00 5.42190E+00 5.41957E+00 5.40598E+00 5.40285E+00
          5.40411E+00 5.41992E+00                                     5.911E+00
 5.00E+04 8.41671E+00 8.36943E+00 8.31343E+00 8.24242E+00 8.15975E+00
          7.97379E+00 7.76097E+00 7.52914E+00 7.28890E+00 7.05438E+00
          6.84066E+00 6.65093E+00 6.48404E+00 6.33596E+00 6.20182E+00
          6.07651E+00 5.95775E+00 5.84135E+00 5.72426E+00 5.60982E+00
          5.50214E+00 5.44989E+00 5.39390E+00 5.34723E+00 5.30834E+00
          5.30009E+00 5.30051E+00 5.29871E+00 5.29063E+00 5.28882E+00
          5.28943E+00 5.29858E+00                                     6.031E+00
 6.00E+04 8.78589E+00 8.70903E+00 8.62379E+00 8.52422E+00 8.41404E+00
          8.17706E+00 7.91851E+00 7.64651E+00 7.37145E+00 7.10680E+00
          6.86729E+00 6.65560E+00 6.46988E+00 6.30549E+00 6.15647E+00
          6.01763E+00 5.88626E+00 5.75818E+00 5.63021E+00 5.50503E+00
          5.38666E+00 5.33027E+00 5.27311E+00 5.22728E+00 5.18425E+00
          5.17369E+00 5.16533E+00 5.16427E+00 5.16316E+00 5.16300E+00
          5.16294E+00 5.16321E+00                                     6.109E+00
 8.00E+04 9.29879E+00 9.22240E+00 9.12430E+00 8.98897E+00 8.82570E+00
          8.46118E+00 8.07983E+00 7.72575E+00 7.40469E+00 7.11491E+00
          6.85500E+00 6.62157E+00 6.40714E+00 6.20644E+00 6.02058E+00
          5.85129E+00 5.69620E+00 5.55128E+00 5.41142E+00 5.27011E+00
          5.13131E+00 5.07059E+00 5.01305E+00 4.96805E+00 4.91869E+00
          4.90498E+00 4.88336E+00 4.88328E+00 4.89276E+00 4.89546E+00
          4.89423E+00 4.88062E+00                                     6.195E+00
 1.00E+05 9.85256E+00 9.62591E+00 9.39979E+00 9.17528E+00 8.95558E+00
          8.53882E+00 8.14766E+00 7.78103E+00 7.43809E+00 7.11807E+00
          6.82073E+00 6.54692E+00 6.29522E+00 6.06369E+00 5.85080E+00
          5.65681E+00 5.48152E+00 5.32448E+00 5.18233E+00 5.04022E+00
          4.88527E+00 4.80788E+00 4.74213E+00 4.70143E+00 4.65209E+00
          4.63237E+00 4.60656E+00 4.60739E+00 4.62044E+00 4.62398E+00
          4.62256E+00 4.60400E+00                                     6.226E+00
 1.50E+05 1.04886E+01 1.01748E+01 9.86497E+00 9.56277E+00 9.27105E+00
          8.72423E+00 8.22065E+00 7.75695E+00 7.33036E+00 6.93966E+00
          6.58372E+00 6.26051E+00 5.96686E+00 5.69873E+00 5.45159E+00
          5.22305E+00 5.01414E+00 4.82326E+00 4.64762E+00 4.47576E+00
          4.29875E+00 4.21252E+00 4.13604E+00 4.08435E+00 4.02619E+00
          4.00843E+00 3.99184E+00 3.99130E+00 3.99483E+00 3.99590E+00
          3.99530E+00 3.98901E+00                                     6.225E+00
 2.00E+05 1.08596E+01 1.04808E+01 1.01094E+01 9.75146E+00 9.40912E+00
          8.77182E+00 8.19085E+00 7.66160E+00 7.17993E+00 6.74285E+00
          6.34869E+00 5.99333E+00 5.67193E+00 5.37910E+00 5.10834E+00
          4.85565E+00 4.62208E+00 4.40667E+00 4.20670E+00 4.01399E+00
          3.82269E+00 3.73023E+00 3.64387E+00 3.58062E+00 3.51579E+00
          3.50267E+00 3.49933E+00 3.49692E+00 3.48761E+00 3.48528E+00
          3.48596E+00 3.49634E+00                                     6.190E+00
 3.00E+05 1.13139E+01 1.08244E+01 1.03513E+01 9.90753E+00 9.49189E+00
          8.73099E+00 8.05347E+00 7.44970E+00 6.91197E+00 6.43063E+00
          5.99781E+00 5.60740E+00 5.25288E+00 4.92739E+00 4.62256E+00
          4.33325E+00 4.06099E+00 3.80871E+00 3.57604E+00 3.35955E+00
          3.15776E+00 3.06245E+00 2.96799E+00 2.89453E+00 2.82757E+00
          2.81205E+00 2.80510E+00 2.80292E+00 2.79615E+00 2.79471E+00
          2.79489E+00 2.80212E+00                                     6.147E+00
 4.00E+05 1.16003E+01 1.10350E+01 1.04935E+01 9.99412E+00 9.53215E+00
          8.69208E+00 7.95376E+00 7.30276E+00 6.72899E+00 6.21920E+00
          5.76122E+00 5.34768E+00 4.97206E+00 4.62722E+00 4.30484E+00
          3.99942E+00 3.71131E+00 3.44188E+00 3.19148E+00 2.95732E+00
          2.74050E+00 2.63999E+00 2.54437E+00 2.47246E+00 2.40224E+00
          2.38468E+00 2.36858E+00 2.36724E+00 2.36811E+00 2.36847E+00
          2.36816E+00 2.36542E+00                                     6.163E+00
 5.00E+05 1.18060E+01 1.11882E+01 1.06002E+01 1.00643E+01 9.57245E+00
          8.67954E+00 7.90066E+00 7.21803E+00 6.61909E+00 6.08864E+00
          5.61229E+00 5.18177E+00 4.79051E+00 4.43148E+00 4.09640E+00
          3.77975E+00 3.48124E+00 3.20134E+00 2.94063E+00 2.69645E+00
          2.46938E+00 2.36384E+00 2.26423E+00 2.19003E+00 2.11782E+00
          2.09990E+00 2.08295E+00 2.08166E+00 2.08312E+00 2.08362E+00
          2.08328E+00 2.07935E+00                                     6.222E+00
 6.00E+05 1.19681E+01 1.13117E+01 1.06901E+01 1.01290E+01 9.61695E+00
          8.68706E+00 7.87988E+00 7.17574E+00 6.55910E+00 6.01336E+00
          5.52305E+00 5.07945E+00 4.67599E+00 4.30572E+00 3.96058E+00
          3.63513E+00 3.32878E+00 3.04157E+00 2.77380E+00 2.52295E+00
          2.28779E+00 2.17750E+00 2.07298E+00 1.99513E+00 1.92106E+00
          1.90316E+00 1.88792E+00 1.88640E+00 1.88615E+00 1.88627E+00
          1.88602E+00 1.88419E+00                                     6.308E+00
 8.00E+05 1.22177E+01 1.15088E+01 1.08426E+01 1.02500E+01 9.71384E+00
          8.73917E+00 7.89812E+00 7.16924E+00 6.53190E+00 5.96714E+00
          5.45830E+00 4.99662E+00 4.57568E+00 4.18882E+00 3.82844E+00
          3.48937E+00 3.17080E+00 2.87236E+00 2.59334E+00 2.33086E+00
          2.08104E+00 1.96190E+00 1.84823E+00 1.76329E+00 1.68415E+00
          1.66545E+00 1.65171E+00 1.64984E+00 1.64738E+00 1.64699E+00
          1.64688E+00 1.64783E+00                                     6.531E+00
 1.00E+06 1.24056E+01 1.16641E+01 1.09711E+01 1.03613E+01 9.81322E+00
          8.81633E+00 7.95957E+00 7.21928E+00 6.57218E+00 5.99759E+00
          5.47811E+00 5.00521E+00 4.57274E+00 4.17430E+00 3.80264E+00
          3.45283E+00 3.12396E+00 2.81559E+00 2.52619E+00 2.25129E+00
          1.98668E+00 1.85883E+00 1.73638E+00 1.64439E+00 1.55821E+00
          1.53760E+00 1.52225E+00 1.52022E+00 1.51773E+00 1.51734E+00
          1.51720E+00 1.51826E+00                                     6.784E+00
 1.50E+06 1.27017E+01 1.19264E+01 1.12080E+01 1.05862E+01 1.00327E+01
          9.02237E+00 8.15867E+00 7.40932E+00 6.75230E+00 6.16678E+00
          5.63570E+00 5.15045E+00 4.70472E+00 4.29169E+00 3.90349E+00
          3.53494E+00 3.18555E+00 2.85544E+00 2.54221E+00 2.23733E+00
          1.93503E+00 1.78449E+00 1.63580E+00 1.52008E+00 1.41096E+00
          1.38414E+00 1.36238E+00 1.35989E+00 1.35806E+00 1.35783E+00
          1.35760E+00 1.35758E+00                                     7.387E+00
 2.00E+06 1.28563E+01 1.20792E+01 1.13627E+01 1.07485E+01 1.02044E+01
          9.20589E+00 8.35011E+00 7.60142E+00 6.94155E+00 6.35235E+00
          5.81882E+00 5.33203E+00 4.88455E+00 4.46816E+00 4.07312E+00
          3.69324E+00 3.32882E+00 2.98123E+00 2.64797E+00 2.31728E+00
          1.97872E+00 1.80493E+00 1.62564E+00 1.48008E+00 1.34412E+00
          1.31136E+00 1.28505E+00 1.28181E+00 1.27895E+00 1.27858E+00
          1.27832E+00 1.27870E+00                                     7.901E+00
 3.00E+06 1.29544E+01 1.22157E+01 1.15388E+01 1.09659E+01 1.04600E+01
          9.51566E+00 8.68562E+00 7.94324E+00 7.27840E+00 6.68100E+00
          6.14268E+00 5.65510E+00 5.20962E+00 4.79651E+00 4.40385E+00
          4.02281E+00 3.65061E+00 3.28363E+00 2.91577E+00 2.53539E+00
          2.12898E+00 1.91187E+00 1.68134E+00 1.48298E+00 1.27801E+00
          1.23154E+00 1.20744E+00 1.20419E+00 1.19509E+00 1.19290E+00
          1.19420E+00 1.19794E+00                                     8.705E+00
 4.00E+06 1.30174E+01 1.22883E+01 1.16261E+01 1.10763E+01 1.05971E+01
          9.69838E+00 8.90098E+00 8.18344E+00 7.53688E+00 6.95255E+00
          6.42303E+00 5.94083E+00 5.49804E+00 5.08552E+00 4.69178E+00
          4.30790E+00 3.93017E+00 3.55341E+00 3.16844E+00 2.75738E+00
          2.29816E+00 2.04255E+00 1.76291E+00 1.51605E+00 1.25035E+00
          1.18776E+00 1.16581E+00 1.16319E+00 1.14848E+00 1.14454E+00
          1.14740E+00 1.15393E+00                                     9.298E+00
 5.00E+06 1.30412E+01 1.23209E+01 1.16724E+01 1.11437E+01 1.06883E+01
          9.82809E+00 9.05930E+00 8.36413E+00 7.73491E+00 7.16378E+00
          6.64408E+00 6.16900E+00 5.73125E+00 5.32219E+00 4.93080E+00
          4.54814E+00 4.16973E+00 3.78899E+00 3.39403E+00 2.96132E+00
          2.46070E+00 2.17331E+00 1.85073E+00 1.56131E+00 1.24011E+00
          1.16156E+00 1.13795E+00 1.13578E+00 1.11777E+00 1.11277E+00
          1.11676E+00 1.12286E+00                                     9.754E+00
 6.00E+06 1.30471E+01 1.23342E+01 1.16975E+01 1.11877E+01 1.07532E+01
          9.92438E+00 9.18029E+00 8.50488E+00 7.89147E+00 7.33289E+00
          6.82309E+00 6.35578E+00 5.92418E+00 5.52010E+00 5.13289E+00
          4.75364E+00 4.37726E+00 3.99596E+00 3.59548E+00 3.14726E+00
          2.61363E+00 2.29962E+00 1.94005E+00 1.61202E+00 1.23986E+00
          1.14586E+00 1.11764E+00 1.11562E+00 1.09573E+00 1.09011E+00
          1.09474E+00 1.09973E+00                                     1.012E+01
 8.00E+06 1.30232E+01 1.23253E+01 1.17109E+01 1.12348E+01 1.08361E+01
          1.00595E+01 9.35763E+00 8.71621E+00 8.13024E+00 7.59366E+00
          7.10155E+00 6.64863E+00 6.22909E+00 5.83580E+00 5.45927E+00
          5.09085E+00 4.72430E+00 4.34937E+00 3.94667E+00 3.47640E+00
          2.88619E+00 2.52584E+00 2.10398E+00 1.71411E+00 1.27048E+00
          1.14803E+00 1.07670E+00 1.07555E+00 1.07381E+00 1.06918E+00
          1.05682E+00 1.06714E+00                                     1.069E+01
 1.00E+07 1.30024E+01 1.23147E+01 1.17157E+01 1.12629E+01 1.08893E+01
          1.01494E+01 9.47838E+00 8.86298E+00 8.29906E+00 7.78128E+00
          7.30537E+00 6.86666E+00 6.45991E+00 6.07859E+00 5.71384E+00
          5.35718E+00 5.00171E+00 4.63579E+00 4.23679E+00 3.75739E+00
          3.13272E+00 2.73940E+00 2.26760E+00 1.82090E+00 1.30121E+00
          1.15277E+00 1.05933E+00 1.05613E+00 1.05454E+00 1.04994E+00
          1.03558E+00 1.04468E+00                                     1.111E+01
 1.50E+07 1.30316E+01 1.23460E+01 1.17571E+01 1.13270E+01 1.09805E+01
          1.02827E+01 9.65053E+00 9.07250E+00 8.54480E+00 8.06249E+00
          7.62150E+00 7.21714E+00 6.84404E+00 6.49505E+00 6.16003E+00
          5.82962E+00 5.49744E+00 5.15264E+00 4.77368E+00 4.31367E+00
          3.68376E+00 3.24755E+00 2.66594E+00 2.07414E+00 1.37263E+00
          1.17626E+00 1.05520E+00 1.04044E+00 1.01711E+00 1.01327E+00
          1.01186E+00 1.01270E+00                                     1.183E+01
 2.00E+07 1.29958E+01 1.23225E+01 1.17492E+01 1.13400E+01 1.10160E+01
          1.03556E+01 9.75574E+00 9.20699E+00 8.70605E+00 8.24866E+00
          7.83123E+00 7.44969E+00 7.09911E+00 6.77290E+00 6.46133E+00
          6.15525E+00 5.84805E+00 5.52798E+00 5.17095E+00 4.72295E+00
          4.08204E+00 3.62423E+00 2.99919E+00 2.33610E+00 1.48227E+00
          1.22671E+00 1.04729E+00 1.02563E+00 1.00141E+00 9.97608E-01
          9.95878E-01 9.95369E-01                                     1.231E+01
 3.00E+07 1.29096E+01 1.22579E+01 1.17099E+01 1.13321E+01 1.10405E+01
          1.04337E+01 9.87985E+00 9.37183E+00 8.90730E+00 8.48311E+00
          8.09662E+00 7.74485E+00 7.42415E+00 7.12943E+00 6.85290E+00
          6.58663E+00 6.32382E+00 6.05106E+00 5.73889E+00 5.31784E+00
          4.66581E+00 4.18355E+00 3.51543E+00 2.77516E+00 1.71689E+00
          1.36439E+00 1.04885E+00 1.00906E+00 9.85330E-01 9.81796E-01
          9.70642E-01 9.77051E-01                                     1.293E+01
 4.00E+07 1.29026E+01 1.22547E+01 1.17132E+01 1.13456E+01 1.10658E+01
          1.04791E+01 9.94455E+00 9.45608E+00 9.01144E+00 8.60779E+00
          8.24268E+00 7.91337E+00 7.61635E+00 7.34663E+00 7.09627E+00
          6.85748E+00 6.62423E+00 6.38425E+00 6.10937E+00 5.73054E+00
          5.11778E+00 4.64297E+00 3.95450E+00 3.14981E+00 1.91506E+00
          1.48249E+00 1.07106E+00 1.01273E+00 9.73120E-01 9.69353E-01
          9.62311E-01 9.67163E-01                                     1.333E+01
 5.00E+07 1.28995E+01 1.22553E+01 1.17184E+01 1.13571E+01 1.10841E+01
          1.05095E+01 9.98700E+00 9.51116E+00 9.07977E+00 8.69018E+00
          8.34008E+00 8.02688E+00 7.74718E+00 7.49601E+00 7.26528E+00
          7.04730E+00 6.83686E+00 6.62288E+00 6.37900E+00 6.03835E+00
          5.46826E+00 5.00944E+00 4.31851E+00 3.47406E+00 2.10026E+00
          1.59599E+00 1.09692E+00 1.02118E+00 9.65450E-01 9.61029E-01
          9.58145E-01 9.61426E-01                                     1.362E+01
 6.00E+07 1.28788E+01 1.22472E+01 1.17219E+01 1.13707E+01 1.11061E+01
          1.05445E+01 1.00311E+01 9.56189E+00 9.13549E+00 8.75056E+00
          8.40612E+00 8.10034E+00 7.83070E+00 7.59345E+00 7.38227E+00
          7.18969E+00 7.00680E+00 6.81415E+00 6.58100E+00 6.25414E+00
          5.72110E+00 5.29652E+00 4.65090E+00 3.81518E+00 2.29052E+00
          1.69113E+00 1.10421E+00 1.02336E+00 9.70200E-01 9.63465E-01
          9.59465E-01 9.57245E-01                                     1.384E+01
 8.00E+07 1.28845E+01 1.22568E+01 1.17351E+01 1.13868E+01 1.11253E+01
          1.05717E+01 1.00689E+01 9.61283E+00 9.20142E+00 8.83267E+00
          8.50489E+00 8.21612E+00 7.96392E+00 7.74438E+00 7.55080E+00
          7.37701E+00 7.21920E+00 7.06769E+00 6.89611E+00 6.63226E+00
          6.14521E+00 5.74297E+00 5.12855E+00 4.29464E+00 2.61808E+00
          1.90763E+00 1.15211E+00 1.04191E+00 9.67890E-01 9.61003E-01
          9.53840E-01 9.52122E-01                                     1.416E+01
 1.00E+08 1.28729E+01 1.22544E+01 1.17404E+01 1.13975E+01 1.11402E+01
          1.05951E+01 1.01001E+01 9.65182E+00 9.24832E+00 8.88780E+00
          8.56882E+00 8.28969E+00 8.04830E+00 7.84124E+00 7.66238E+00
          7.50628E+00 7.37013E+00 7.24558E+00 7.10794E+00 6.88627E+00
          6.45121E+00 6.07969E+00 5.49760E+00 4.67493E+00 2.90857E+00
          2.10822E+00 1.20101E+00 1.06456E+00 9.68680E-01 9.59824E-01
          9.50478E-01 9.48975E-01                                     1.438E+01
 1.50E+08 1.28354E+01 1.22396E+01 1.17444E+01 1.14136E+01 1.11645E+01
          1.06353E+01 1.01529E+01 9.71516E+00 9.32093E+00 8.96957E+00
          8.66072E+00 8.39352E+00 8.16685E+00 7.97882E+00 7.82544E+00
          7.70240E+00 7.60508E+00 7.51992E+00 7.42324E+00 7.26910E+00
          6.95376E+00 6.65587E+00 6.13628E+00 5.35556E+00 3.52321E+00
          2.54619E+00 1.32176E+00 1.12760E+00 9.75880E-01 9.60514E-01
          9.46365E-01 9.44733E-01                                     1.473E+01
 2.00E+08 1.28253E+01 1.22446E+01 1.17592E+01 1.14298E+01 1.11787E+01
          1.06512E+01 1.01726E+01 9.74045E+00 9.35336E+00 9.01020E+00
          8.71005E+00 8.45187E+00 8.23445E+00 8.05561E+00 7.91088E+00
          7.79705E+00 7.71449E+00 7.65987E+00 7.61612E+00 7.52319E+00
          7.26693E+00 7.00936E+00 6.55759E+00 5.83785E+00 3.98132E+00
          2.92416E+00 1.44229E+00 1.19315E+00 9.85600E-01 9.63570E-01
          9.43878E-01 9.42627E-01                                     1.493E+01
 3.00E+08 1.27292E+01 1.22032E+01 1.17568E+01 1.14408E+01 1.11908E+01
          1.06739E+01 1.02032E+01 9.77701E+00 9.39479E+00 9.05624E+00
          8.76136E+00 8.50983E+00 8.30113E+00 8.13422E+00 8.00634E+00
          7.91483E+00 7.85797E+00 7.82688E+00 7.80562E+00 7.76187E+00
          7.61839E+00 7.44533E+00 7.09105E+00 6.47798E+00 4.69520E+00
          3.49661E+00 1.67032E+00 1.33246E+00 1.00976E+00 9.67205E-01
          9.42719E-01 9.40491E-01                                     1.517E+01
 4.00E+08 1.26613E+01 1.21766E+01 1.17584E+01 1.14493E+01 1.11966E+01
          1.06831E+01 1.02156E+01 9.79253E+00 9.41344E+00 9.07822E+00
          8.78703E+00 8.53971E+00 8.33594E+00 8.17484E+00 8.05403E+00
          7.97127E+00 7.92590E+00 7.91075E+00 7.91292E+00 7.90595E+00
          7.82411E+00 7.69828E+00 7.41053E+00 6.87979E+00 5.20693E+00
          3.96444E+00 1.87708E+00 1.45918E+00 1.03546E+00 9.75731E-01
          9.44916E-01 9.39362E-01                                     1.530E+01
 5.00E+08 1.26121E+01 1.21586E+01 1.17617E+01 1.14576E+01 1.12023E+01
          1.06896E+01 1.02222E+01 9.80014E+00 9.42288E+00 9.08998E+00
          8.80139E+00 8.55694E+00 8.35640E+00 8.19904E+00 8.08281E+00
          8.00591E+00 7.96809E+00 7.96281E+00 7.97941E+00 7.99840E+00
          7.96397E+00 7.87264E+00 7.62783E+00 7.14108E+00 5.58125E+00
          4.37688E+00 2.06974E+00 1.57095E+00 1.06055E+00 9.91776E-01
          9.44336E-01 9.38599E-01                                     1.538E+01
 6.00E+08 1.25775E+01 1.21452E+01 1.17627E+01 1.14621E+01 1.12051E+01
          1.06932E+01 1.02266E+01 9.80578E+00 9.43007E+00 9.09891E+00
          8.81207E+00 8.56945E+00 8.37101E+00 8.21613E+00 8.10292E+00
          8.02976E+00 7.99690E+00 7.99867E+00 8.02569E+00 8.06090E+00
          8.05581E+00 7.99064E+00 7.78848E+00 7.35567E+00 5.88320E+00
          4.69678E+00 2.25412E+00 1.68502E+00 1.08699E+00 1.00286E+00
          9.46289E-01 9.38354E-01                                     1.545E+01
 8.00E+08 1.25347E+01 1.21285E+01 1.17638E+01 1.14673E+01 1.12084E+01
          1.06979E+01 1.02327E+01 9.81343E+00 9.43953E+00 9.11040E+00
          8.82578E+00 8.58565E+00 8.39001E+00 8.23839E+00 8.12900E+00
          8.06069E+00 8.03428E+00 8.04515E+00 8.08561E+00 8.14227E+00
          8.17637E+00 8.14682E+00 8.00678E+00 7.65771E+00 6.33525E+00
          5.20233E+00 2.59527E+00 1.89845E+00 1.13990E+00 1.02629E+00
          9.50989E-01 9.37622E-01                                     1.553E+01
 1.00E+09 1.25083E+01 1.21183E+01 1.17644E+01 1.14704E+01 1.12100E+01
          1.07007E+01 1.02366E+01 9.81841E+00 9.44549E+00 9.11745E+00
          8.83418E+00 8.59563E+00 8.40175E+00 8.25214E+00 8.14509E+00
          8.07979E+00 8.05739E+00 8.07384E+00 8.12257E+00 8.19277E+00
          8.25179E+00 8.24534E+00 8.14829E+00 7.86124E+00 6.66222E+00
          5.58892E+00 2.89676E+00 2.09394E+00 1.19219E+00 1.05098E+00
          9.56055E-01 9.37500E-01                                     1.559E+01
 1.50E+09 1.24688E+01 1.21027E+01 1.17651E+01 1.14746E+01 1.12121E+01
          1.07045E+01 1.02422E+01 9.82539E+00 9.45369E+00 9.12699E+00
          8.84544E+00 8.60903E+00 8.41758E+00 8.27070E+00 8.16694E+00
          8.10585E+00 8.08900E+00 8.11298E+00 8.17291E+00 8.26211E+00
          8.35643E+00 8.38292E+00 8.35050E+00 8.16512E+00 7.19824E+00
          6.26095E+00 3.52015E+00 2.52702E+00 1.31933E+00 1.11588E+00
          9.69131E-01 9.37073E-01                                     1.567E+01
 2.00E+09 1.24461E+01 1.20938E+01 1.17654E+01 1.14769E+01 1.12132E+01
          1.07064E+01 1.02450E+01 9.82893E+00 9.45786E+00 9.13181E+00
          8.85110E+00 8.61568E+00 8.42546E+00 8.28002E+00 8.17803E+00
          8.11918E+00 8.10524E+00 8.13309E+00 8.19883E+00 8.29808E+00
          8.41132E+00 8.45531E+00 8.45774E+00 8.33330E+00 7.53095E+00
          6.70023E+00 4.00753E+00 2.89921E+00 1.44124E+00 1.18250E+00
          9.82025E-01 9.36707E-01                                     1.571E+01
 3.00E+09 1.24213E+01 1.20840E+01 1.17657E+01 1.14795E+01 1.12143E+01
          1.07083E+01 1.02475E+01 9.83217E+00 9.46189E+00 9.13666E+00
          8.85676E+00 8.62225E+00 8.43315E+00 8.28916E+00 8.18899E+00
          8.13243E+00 8.12146E+00 8.15334E+00 8.22513E+00 8.33478E+00
          8.46780E+00 8.53009E+00 8.56848E+00 8.51301E+00 7.92819E+00
          7.25091E+00 4.73248E+00 3.49828E+00 1.66824E+00 1.31387E+00
          1.00800E+00 9.36646E-01                                     1.576E+01
 4.00E+09 1.24303E+01 1.20927E+01 1.17727E+01 1.14825E+01 1.12131E+01
          1.07038E+01 1.02427E+01 9.82865E+00 9.46054E+00 9.13774E+00
          8.85994E+00 8.62700E+00 8.43878E+00 8.29445E+00 8.19149E+00
          8.12983E+00 8.11563E+00 8.15545E+00 8.25064E+00 8.37748E+00
          8.50416E+00 8.56419E+00 8.61518E+00 8.60226E+00 8.16872E+00
          7.58145E+00 5.24565E+00 3.97101E+00 1.87684E+00 1.44148E+00
          1.03320E+00 9.36279E-01                                     1.579E+01
 5.00E+09 1.24215E+01 1.20890E+01 1.17725E+01 1.14830E+01 1.12132E+01
          1.07042E+01 1.02434E+01 9.82962E+00 9.46174E+00 9.13921E+00
          8.86166E+00 8.62901E+00 8.44110E+00 8.29718E+00 8.19473E+00
          8.13376E+00 8.12049E+00 8.16167E+00 8.25883E+00 8.38871E+00
          8.52132E+00 8.58756E+00 8.65121E+00 8.66191E+00 8.31473E+00
          7.80992E+00 5.63745E+00 4.34992E+00 2.08562E+00 1.56366E+00
          1.05896E+00 9.36523E-01                                     1.580E+01
 6.00E+09 1.24154E+01 1.20865E+01 1.17723E+01 1.14834E+01 1.12133E+01
          1.07044E+01 1.02439E+01 9.83024E+00 9.46255E+00 9.14018E+00
          8.86282E+00 8.63037E+00 8.44270E+00 8.29904E+00 8.19696E+00
          8.13642E+00 8.12379E+00 8.16583E+00 8.26429E+00 8.39627E+00
          8.53298E+00 8.60338E+00 8.67537E+00 8.70214E+00 8.41782E+00
          7.97506E+00 5.94635E+00 4.66722E+00 2.27930E+00 1.68323E+00
          1.08398E+00 9.36401E-01                                     1.582E+01
 8.00E+09 1.23860E+01 1.20697E+01 1.17655E+01 1.14823E+01 1.12151E+01
          1.07099E+01 1.02499E+01 9.83557E+00 9.46653E+00 9.14264E+00
          8.86409E+00 8.63095E+00 8.44322E+00 8.30077E+00 8.20258E+00
          8.14872E+00 8.14154E+00 8.17888E+00 8.25875E+00 8.38155E+00
          8.54092E+00 8.62873E+00 8.71437E+00 8.75439E+00 8.55069E+00
          8.20078E+00 6.40909E+00 5.17287E+00 2.62483E+00 1.92377E+00
          1.13708E+00 9.36523E-01                                     1.583E+01
 1.00E+10 1.23826E+01 1.20682E+01 1.17652E+01 1.14821E+01 1.12148E+01
          1.07101E+01 1.02508E+01 9.83665E+00 9.46739E+00 9.14321E+00
          8.86459E+00 8.63164E+00 8.44427E+00 8.30225E+00 8.20453E+00
          8.15114E+00 8.14442E+00 8.18218E+00 8.26264E+00 8.38680E+00
          8.54968E+00 8.64075E+00 8.73170E+00 8.78428E+00 8.64070E+00
          8.34378E+00 6.73965E+00 5.56593E+00 2.92614E+00 2.13623E+00
          1.18921E+00 9.36340E-01                                     1.584E+01


==> anc/colstop/sbethe/sdbase/pdebr44.p08 <==
 44
 1.00E+03 1.28207E+00 1.30539E+00 1.32878E+00 1.35228E+00 1.37591E+00
          1.42359E+00 1.47167E+00 1.51987E+00 1.56796E+00 1.61563E+00
          1.66258E+00 1.70854E+00 1.75327E+00 1.79673E+00 1.83934E+00
          1.88132E+00 1.92206E+00 1.96075E+00 1.99669E+00 2.03031E+00
          2.06194E+00 2.07699E+00 2.09295E+00 2.10773E+00 2.12894E+00
          2.13613E+00 2.14034E+00 2.14040E+00 2.14043E+00 2.14044E+00
          2.14027E+00 2.14108E+00                                     1.499E+00
 1.50E+03 1.69944E+00 1.72679E+00 1.75409E+00 1.78133E+00 1.80856E+00
          1.86315E+00 1.91762E+00 1.97165E+00 2.02490E+00 2.07702E+00
          2.12767E+00 2.17657E+00 2.22356E+00 2.26874E+00 2.31289E+00
          2.35659E+00 2.39940E+00 2.44076E+00 2.48031E+00 2.51906E+00
          2.55755E+00 2.57576E+00 2.59235E+00 2.60441E+00 2.62033E+00
          2.62646E+00 2.63314E+00 2.63304E+00 2.63022E+00 2.62938E+00
          2.62987E+00 2.63379E+00                                     1.903E+00
 2.00E+03 2.05862E+00 2.08922E+00 2.11965E+00 2.14979E+00 2.17973E+00
          2.23932E+00 2.29809E+00 2.35565E+00 2.41158E+00 2.46546E+00
          2.51687E+00 2.56555E+00 2.61146E+00 2.65489E+00 2.69707E+00
          2.73906E+00 2.78059E+00 2.82136E+00 2.86133E+00 2.90188E+00
          2.94359E+00 2.96326E+00 2.97942E+00 2.98912E+00 3.00333E+00
          3.00944E+00 3.01491E+00 3.01472E+00 3.01248E+00 3.01182E+00
          3.01225E+00 3.01550E+00                                     2.234E+00
 3.00E+03 2.64641E+00 2.68758E+00 2.72770E+00 2.76597E+00 2.80257E+00
          2.87163E+00 2.93451E+00 2.99118E+00 3.04214E+00 3.08875E+00
          3.13302E+00 3.17536E+00 3.21592E+00 3.25494E+00 3.29339E+00
          3.33202E+00 3.37038E+00 3.40761E+00 3.44310E+00 3.47814E+00
          3.51381E+00 3.53129E+00 3.54779E+00 3.55995E+00 3.57294E+00
          3.57618E+00 3.57792E+00 3.57830E+00 3.57927E+00 3.57945E+00
          3.57944E+00 3.57855E+00                                     2.758E+00
 4.00E+03 3.12699E+00 3.17474E+00 3.22080E+00 3.26389E+00 3.30425E+00
          3.37817E+00 3.44214E+00 3.49636E+00 3.54188E+00 3.58109E+00
          3.61734E+00 3.65140E+00 3.68359E+00 3.71426E+00 3.74453E+00
          3.77525E+00 3.80599E+00 3.83570E+00 3.86374E+00 3.89191E+00
          3.92221E+00 3.93801E+00 3.95375E+00 3.96578E+00 3.97736E+00
          3.97970E+00 3.97783E+00 3.97849E+00 3.98232E+00 3.98317E+00
          3.98306E+00 3.97833E+00                                     3.161E+00
 5.00E+03 3.53192E+00 3.58463E+00 3.63507E+00 3.68150E+00 3.72422E+00
          3.80037E+00 3.86317E+00 3.91301E+00 3.95152E+00 3.98205E+00
          4.00917E+00 4.03404E+00 4.05704E+00 4.07868E+00 4.10014E+00
          4.12238E+00 4.14491E+00 4.16654E+00 4.18652E+00 4.20703E+00
          4.23085E+00 4.24428E+00 4.25854E+00 4.27001E+00 4.28005E+00
          4.28168E+00 4.27742E+00 4.27826E+00 4.28389E+00 4.28517E+00
          4.28491E+00 4.27783E+00                                     3.485E+00
 6.00E+03 3.88697E+00 3.93889E+00 3.98859E+00 4.03438E+00 4.07661E+00
          4.15226E+00 4.21485E+00 4.26414E+00 4.30080E+00 4.32669E+00
          4.34471E+00 4.35620E+00 4.36288E+00 4.36792E+00 4.37701E+00
          4.39428E+00 4.41691E+00 4.43637E+00 4.44605E+00 4.45417E+00
          4.47098E+00 4.48286E+00 4.49556E+00 4.50564E+00 4.51423E+00
          4.51397E+00 4.50960E+00 4.51069E+00 4.51661E+00 4.51826E+00
          4.51736E+00 4.50977E+00                                     3.752E+00
 8.00E+03 4.46699E+00 4.52141E+00 4.57287E+00 4.61911E+00 4.66064E+00
          4.73218E+00 4.78679E+00 4.82447E+00 4.84632E+00 4.85505E+00
          4.85455E+00 4.84671E+00 4.83378E+00 4.81984E+00 4.81169E+00
          4.81421E+00 4.82379E+00 4.82976E+00 4.82400E+00 4.81699E+00
          4.82137E+00 4.82780E+00 4.83519E+00 4.84114E+00 4.84584E+00
          4.84497E+00 4.84069E+00 4.84157E+00 4.84664E+00 4.84809E+00
          4.84723E+00 4.84070E+00                                     4.168E+00
 1.00E+04 4.93430E+00 4.98836E+00 5.03886E+00 5.08308E+00 5.12168E+00
          5.18531E+00 5.22917E+00 5.25354E+00 5.25997E+00 5.25182E+00
          5.23387E+00 5.20840E+00 5.17805E+00 5.14753E+00 5.12434E+00
          5.11373E+00 5.11151E+00 5.10534E+00 5.08609E+00 5.06627E+00
          5.05981E+00 5.06070E+00 5.06201E+00 5.06274E+00 5.06318E+00
          5.06240E+00 5.05985E+00 5.06024E+00 5.06287E+00 5.06363E+00
          5.06332E+00 5.05969E+00                                     4.480E+00
 1.50E+04 5.79537E+00 5.85113E+00 5.90087E+00 5.94002E+00 5.96972E+00
          6.00680E+00 6.01312E+00 5.99172E+00 5.94836E+00 5.89248E+00
          5.83558E+00 5.78046E+00 5.72796E+00 5.67844E+00 5.63203E+00
          5.58872E+00 5.54793E+00 5.50772E+00 5.46714E+00 5.42992E+00
          5.40072E+00 5.38873E+00 5.37484E+00 5.36231E+00 5.35402E+00
          5.35292E+00 5.35651E+00 5.35578E+00 5.35101E+00 5.34992E+00
          5.35025E+00 5.35632E+00                                     5.001E+00
 2.00E+04 6.42139E+00 6.46600E+00 6.50358E+00 6.52882E+00 6.54327E+00
          6.54758E+00 6.51844E+00 6.46007E+00 6.37963E+00 6.28828E+00
          6.19908E+00 6.11531E+00 6.03757E+00 5.96560E+00 5.89875E+00
          5.83596E+00 5.77643E+00 5.71785E+00 5.65898E+00 5.60389E+00
          5.55721E+00 5.53575E+00 5.50997E+00 5.48650E+00 5.47117E+00
          5.46936E+00 5.47799E+00 5.47642E+00 5.46578E+00 5.46340E+00
          5.46411E+00 5.47729E+00                                     5.323E+00
 3.00E+04 7.30181E+00 7.31596E+00 7.32210E+00 7.31429E+00 7.29479E+00
          7.23126E+00 7.13489E+00 7.01135E+00 6.86942E+00 6.72176E+00
          6.58220E+00 6.45460E+00 6.33886E+00 6.23352E+00 6.13680E+00
          6.04604E+00 5.96070E+00 5.87899E+00 5.79914E+00 5.72081E+00
          5.64396E+00 5.60568E+00 5.56532E+00 5.53159E+00 5.50276E+00
          5.50225E+00 5.51133E+00 5.50888E+00 5.49453E+00 5.49045E+00
          5.49316E+00 5.51074E+00                                     5.695E+00
 4.00E+04 7.90965E+00 7.89491E+00 7.87148E+00 7.83300E+00 7.78231E+00
          7.65716E+00 7.50075E+00 7.32014E+00 7.12554E+00 6.93107E+00
          6.75170E+00 6.59115E+00 6.44879E+00 6.32168E+00 6.20625E+00
          6.09814E+00 5.99550E+00 5.89451E+00 5.79264E+00 5.69412E+00
          5.60352E+00 5.55927E+00 5.50879E+00 5.46478E+00 5.43224E+00
          5.42661E+00 5.43493E+00 5.43259E+00 5.41871E+00 5.41548E+00
          5.41638E+00 5.43286E+00                                     5.899E+00
 5.00E+04 8.37446E+00 8.32937E+00 8.27559E+00 8.20685E+00 8.12648E+00
          7.94510E+00 7.73679E+00 7.50928E+00 7.27306E+00 7.04219E+00
          6.83166E+00 6.64465E+00 6.48006E+00 6.33398E+00 6.20162E+00
          6.07797E+00 5.96076E+00 5.84583E+00 5.73029E+00 5.61792E+00
          5.51338E+00 5.46303E+00 5.40870E+00 5.36302E+00 5.32503E+00
          5.31701E+00 5.31785E+00 5.31604E+00 5.30772E+00 5.30587E+00
          5.30627E+00 5.31580E+00                                     6.024E+00
 6.00E+04 8.74689E+00 8.67258E+00 8.58990E+00 8.49290E+00 8.38527E+00
          8.15327E+00 7.89950E+00 7.63196E+00 7.36102E+00 7.10006E+00
          6.86373E+00 6.65476E+00 6.47136E+00 6.30897E+00 6.16177E+00
          6.02459E+00 5.89477E+00 5.76804E+00 5.64134E+00 5.51785E+00
          5.40224E+00 5.34758E+00 5.29197E+00 5.24709E+00 5.20478E+00
          5.19439E+00 5.18627E+00 5.18520E+00 5.18398E+00 5.18379E+00
          5.18375E+00 5.18416E+00                                     6.106E+00
 8.00E+04 9.26611E+00 9.19183E+00 9.09608E+00 8.96352E+00 8.80329E+00
          8.44506E+00 8.06962E+00 7.72039E+00 7.40326E+00 7.11673E+00
          6.85971E+00 6.62885E+00 6.41675E+00 6.21819E+00 6.03430E+00
          5.86682E+00 5.71329E+00 5.56959E+00 5.43059E+00 5.29040E+00
          5.15370E+00 5.09442E+00 5.03825E+00 4.99408E+00 4.94514E+00
          4.93147E+00 4.90972E+00 4.90965E+00 4.91928E+00 4.92206E+00
          4.92090E+00 4.90723E+00                                     6.200E+00
 1.00E+05 9.82276E+00 9.59990E+00 9.37745E+00 9.15636E+00 8.93988E+00
          8.52905E+00 8.14313E+00 7.78117E+00 7.44235E+00 7.12594E+00
          6.83173E+00 6.56061E+00 6.31118E+00 6.08163E+00 5.87045E+00
          5.67797E+00 5.50400E+00 5.34815E+00 5.20710E+00 5.06618E+00
          4.91269E+00 4.83618E+00 4.77147E+00 4.73164E+00 4.68260E+00
          4.66259E+00 4.63652E+00 4.63741E+00 4.65073E+00 4.65434E+00
          4.65320E+00 4.63428E+00                                     6.236E+00
 1.50E+05 1.04664E+01 1.01570E+01 9.85133E+00 9.55289E+00 9.26461E+00
          8.72402E+00 8.22580E+00 7.76672E+00 7.34411E+00 6.95677E+00
          6.60366E+00 6.28281E+00 5.99115E+00 5.72472E+00 5.47906E+00
          5.25186E+00 5.04416E+00 4.85438E+00 4.67977E+00 4.50883E+00
          4.33263E+00 4.24678E+00 4.17071E+00 4.11935E+00 4.06103E+00
          4.04296E+00 4.02609E+00 4.02558E+00 4.02930E+00 4.03040E+00
          4.02979E+00 4.02332E+00                                     6.244E+00
 2.00E+05 1.08422E+01 1.04681E+01 1.01010E+01 9.74697E+00 9.40813E+00
          8.77704E+00 8.20128E+00 7.67642E+00 7.19840E+00 6.76438E+00
          6.37270E+00 6.01936E+00 5.69960E+00 5.40819E+00 5.13869E+00
          4.88714E+00 4.65465E+00 4.44023E+00 4.24120E+00 4.04930E+00
          3.85854E+00 3.76621E+00 3.67983E+00 3.61642E+00 3.55114E+00
          3.53782E+00 3.53439E+00 3.53196E+00 3.52258E+00 3.52023E+00
          3.52094E+00 3.53125E+00                                     6.213E+00
 3.00E+05 1.13004E+01 1.08166E+01 1.03486E+01 9.90903E+00 9.49689E+00
          8.74190E+00 8.06890E+00 7.46860E+00 6.93350E+00 6.45429E+00
          6.02330E+00 5.63452E+00 5.28146E+00 4.95724E+00 4.65345E+00
          4.36491E+00 4.09328E+00 3.84173E+00 3.60996E+00 3.39417E+00
          3.19247E+00 3.09697E+00 3.00227E+00 2.92853E+00 2.86090E+00
          2.84518E+00 2.83816E+00 2.83595E+00 2.82907E+00 2.82764E+00
          2.82770E+00 2.83521E+00                                     6.173E+00
 4.00E+05 1.15888E+01 1.10293E+01 1.04931E+01 9.99774E+00 9.53903E+00
          8.70442E+00 7.97009E+00 7.32202E+00 6.75040E+00 6.24228E+00
          5.78576E+00 5.37358E+00 4.99917E+00 4.65541E+00 4.33389E+00
          4.02909E+00 3.74144E+00 3.47256E+00 3.22284E+00 2.98921E+00
          2.77244E+00 2.67178E+00 2.57594E+00 2.50375E+00 2.43292E+00
          2.41517E+00 2.39889E+00 2.39754E+00 2.39842E+00 2.39879E+00
          2.39848E+00 2.39569E+00                                     6.188E+00
 5.00E+05 1.17951E+01 1.11832E+01 1.06004E+01 1.00684E+01 9.57955E+00
          8.69167E+00 7.91641E+00 7.23640E+00 6.63930E+00 6.11022E+00
          5.63512E+00 5.20574E+00 4.81552E+00 4.45741E+00 4.12309E+00
          3.80700E+00 3.50895E+00 3.22950E+00 2.96932E+00 2.72558E+00
          2.49871E+00 2.39314E+00 2.29332E+00 2.21879E+00 2.14612E+00
          2.12807E+00 2.11096E+00 2.10966E+00 2.11114E+00 2.11166E+00
          2.11128E+00 2.10742E+00                                     6.246E+00
 6.00E+05 1.19569E+01 1.13064E+01 1.06900E+01 1.01327E+01 9.62338E+00
          8.69829E+00 7.89450E+00 7.19274E+00 6.57778E+00 6.03329E+00
          5.54405E+00 5.10147E+00 4.69891E+00 4.32948E+00 3.98504E+00
          3.66015E+00 3.35427E+00 3.06749E+00 2.80019E+00 2.54977E+00
          2.31497E+00 2.20474E+00 2.10005E+00 2.02183E+00 1.94741E+00
          1.92941E+00 1.91406E+00 1.91253E+00 1.91228E+00 1.91240E+00
          1.91217E+00 1.91037E+00                                     6.331E+00
 8.00E+05 1.22051E+01 1.15020E+01 1.08407E+01 1.02516E+01 9.71799E+00
          8.74780E+00 7.90990E+00 7.18325E+00 6.54748E+00 5.98389E+00
          5.47605E+00 5.01527E+00 4.59514E+00 4.20901E+00 3.84929E+00
          3.51081E+00 3.19275E+00 2.89483E+00 2.61631E+00 2.35435E+00
          2.10510E+00 1.98618E+00 1.87247E+00 1.78724E+00 1.70772E+00
          1.68891E+00 1.67509E+00 1.67320E+00 1.67070E+00 1.67031E+00
          1.67018E+00 1.67114E+00                                     6.552E+00
 1.00E+06 1.23908E+01 1.16550E+01 1.09668E+01 1.03603E+01 9.81470E+00
          8.82213E+00 7.96847E+00 7.23039E+00 6.58494E+00 6.01160E+00
          5.49318E+00 5.02117E+00 4.58951E+00 4.19179E+00 3.82079E+00
          3.47159E+00 3.14333E+00 2.83556E+00 2.54681E+00 2.27257E+00
          2.00863E+00 1.88108E+00 1.75877E+00 1.66666E+00 1.57996E+00
          1.55916E+00 1.54366E+00 1.54161E+00 1.53910E+00 1.53871E+00
          1.53858E+00 1.53961E+00                                     6.802E+00
 1.50E+06 1.26815E+01 1.19120E+01 1.11983E+01 1.05794E+01 1.00279E+01
          9.02168E+00 8.16098E+00 7.41401E+00 6.75894E+00 6.17505E+00
          5.64531E+00 5.16122E+00 4.71650E+00 4.30434E+00 3.91693E+00
          3.54909E+00 3.20040E+00 2.87103E+00 2.55865E+00 2.25467E+00
          1.95326E+00 1.80316E+00 1.65485E+00 1.53924E+00 1.42954E+00
          1.40248E+00 1.38055E+00 1.37804E+00 1.37619E+00 1.37597E+00
          1.37574E+00 1.37571E+00                                     7.399E+00
 2.00E+06 1.28324E+01 1.20607E+01 1.13485E+01 1.07371E+01 1.01947E+01
          9.19987E+00 8.34697E+00 7.60078E+00 6.94313E+00 6.35589E+00
          5.82406E+00 5.33874E+00 4.89255E+00 4.47730E+00 4.08323E+00
          3.70420E+00 3.34052E+00 2.99363E+00 2.66113E+00 2.33142E+00
          1.99407E+00 1.82085E+00 1.64194E+00 1.49649E+00 1.36034E+00
          1.32751E+00 1.30113E+00 1.29787E+00 1.29500E+00 1.29462E+00
          1.29436E+00 1.29478E+00                                     7.908E+00
 3.00E+06 1.29238E+01 1.21908E+01 1.15185E+01 1.09480E+01 1.04437E+01
          9.50256E+00 8.67508E+00 7.93507E+00 7.27240E+00 6.67710E+00
          6.14076E+00 5.65505E+00 5.21136E+00 4.79990E+00 4.40871E+00
          4.02892E+00 3.65776E+00 3.29169E+00 2.92466E+00 2.54516E+00
          2.13982E+00 1.92326E+00 1.69326E+00 1.49538E+00 1.29111E+00
          1.24493E+00 1.22101E+00 1.21778E+00 1.20873E+00 1.20655E+00
          1.20779E+00 1.21167E+00                                     8.704E+00
 4.00E+06 1.29822E+01 1.22589E+01 1.16013E+01 1.10538E+01 1.05760E+01
          9.68004E+00 8.88506E+00 8.16987E+00 7.52566E+00 6.94360E+00
          6.41632E+00 5.93629E+00 5.49561E+00 5.08503E+00 4.69298E+00
          4.31049E+00 3.93390E+00 3.55806E+00 3.17390E+00 2.76378E+00
          2.30575E+00 2.05085E+00 1.77199E+00 1.52588E+00 1.26153E+00
          1.19952E+00 1.17798E+00 1.17541E+00 1.16082E+00 1.15693E+00
          1.15970E+00 1.16602E+00                                     9.290E+00
 5.00E+06 1.30021E+01 1.22879E+01 1.16441E+01 1.11178E+01 1.06637E+01
          9.80607E+00 9.03969E+00 8.34692E+00 7.72009E+00 7.15133E+00
          6.63399E+00 6.16122E+00 5.72568E+00 5.31871E+00 4.92914E+00
          4.54797E+00 4.17078E+00 3.79103E+00 3.39695E+00 2.96526E+00
          2.46601E+00 2.17951E+00 1.85791E+00 1.56948E+00 1.25007E+00
          1.17230E+00 1.14928E+00 1.14720E+00 1.12933E+00 1.12437E+00
          1.12834E+00 1.13434E+00                                     9.742E+00
 6.00E+06 1.30047E+01 1.22981E+01 1.16663E+01 1.11590E+01 1.07257E+01
          9.89965E+00 9.15805E+00 8.48508E+00 7.87412E+00 7.31793E+00
          6.81052E+00 6.34555E+00 5.91621E+00 5.51424E+00 5.12890E+00
          4.75120E+00 4.37610E+00 3.99588E+00 3.59639E+00 3.14933E+00
          2.61729E+00 2.30429E+00 1.94591E+00 1.61906E+00 1.24900E+00
          1.15590E+00 1.12845E+00 1.12653E+00 1.10676E+00 1.10117E+00
          1.10582E+00 1.11072E+00                                     1.010E+01
 8.00E+06 1.29756E+01 1.22848E+01 1.16758E+01 1.12022E+01 1.08048E+01
          1.00310E+01 9.33172E+00 8.69285E+00 8.10936E+00 7.57522E+00
          7.08550E+00 6.63491E+00 6.21760E+00 5.82640E+00 5.45173E+00
          5.08490E+00 4.71969E+00 4.34595E+00 3.94442E+00 3.47561E+00
          2.88746E+00 2.52846E+00 2.10824E+00 1.71991E+00 1.27857E+00
          1.15706E+00 1.08682E+00 1.08584E+00 1.08421E+00 1.07968E+00
          1.06696E+00 1.07690E+00                                     1.066E+01
 1.00E+07 1.29510E+01 1.22709E+01 1.16776E+01 1.12275E+01 1.08552E+01
          1.01184E+01 9.45017E+00 8.83740E+00 8.27599E+00 7.76063E+00
          7.28704E+00 6.85054E+00 6.44592E+00 6.06659E+00 5.70364E+00
          5.34856E+00 4.99452E+00 4.62993E+00 4.23231E+00 3.75462E+00
          3.13235E+00 2.74057E+00 2.27067E+00 1.82579E+00 1.30869E+00
          1.16127E+00 1.06905E+00 1.06606E+00 1.06459E+00 1.05995E+00
          1.04547E+00 1.05493E+00                                     1.108E+01
 1.50E+07 1.29755E+01 1.22980E+01 1.17151E+01 1.12876E+01 1.09422E+01
          1.02477E+01 9.61842E+00 9.04311E+00 8.51801E+00 8.03817E+00
          7.59951E+00 7.19739E+00 6.82636E+00 6.47927E+00 6.14587E+00
          5.81682E+00 5.48580E+00 5.14212E+00 4.76464E+00 4.30726E+00
          3.68151E+00 3.24740E+00 2.66707E+00 2.07640E+00 1.37889E+00
          1.18430E+00 1.06466E+00 1.04998E+00 1.02661E+00 1.02282E+00
          1.02131E+00 1.02214E+00                                     1.180E+01
 2.00E+07 1.29366E+01 1.22718E+01 1.17048E+01 1.12984E+01 1.09756E+01
          1.03186E+01 9.72175E+00 9.17577E+00 8.67739E+00 8.22239E+00
          7.80719E+00 7.42770E+00 7.07903E+00 6.75452E+00 6.44445E+00
          6.13966E+00 5.83360E+00 5.51474E+00 5.15934E+00 4.71419E+00
          4.07785E+00 3.62244E+00 2.99907E+00 2.33745E+00 1.48793E+00
          1.23414E+00 1.05651E+00 1.03502E+00 1.01070E+00 1.00690E+00
          1.00510E+00 1.00461E+00                                     1.227E+01
 3.00E+07 1.28467E+01 1.22040E+01 1.16630E+01 1.12882E+01 1.09979E+01
          1.03948E+01 9.84418E+00 9.33896E+00 8.87688E+00 8.45484E+00
          8.07024E+00 7.72014E+00 7.40093E+00 7.10757E+00 6.83235E+00
          6.56744E+00 6.30608E+00 6.03495E+00 5.72473E+00 5.30623E+00
          4.65782E+00 4.17799E+00 3.51296E+00 2.77594E+00 1.72225E+00
          1.37111E+00 1.05742E+00 1.01805E+00 9.94620E-01 9.91013E-01
          9.79614E-01 9.86084E-01                                     1.289E+01
 4.00E+07 1.28388E+01 1.22001E+01 1.16653E+01 1.13008E+01 1.10222E+01
          1.04390E+01 9.90760E+00 9.42185E+00 8.97958E+00 8.57799E+00
          8.21472E+00 7.88699E+00 7.59138E+00 7.32296E+00 7.07384E+00
          6.83631E+00 6.60443E+00 6.36599E+00 6.09299E+00 5.71665E+00
          5.10753E+00 4.63525E+00 3.95007E+00 3.14905E+00 1.91970E+00
          1.48877E+00 1.07943E+00 1.02156E+00 9.82320E-01 9.78493E-01
          9.71130E-01 9.76318E-01                                     1.329E+01
 5.00E+07 1.28357E+01 1.22005E+01 1.16703E+01 1.13119E+01 1.10400E+01
          1.04688E+01 9.94919E+00 9.47595E+00 9.04685E+00 8.65927E+00
          8.31096E+00 7.99930E+00 7.72099E+00 7.47107E+00 7.24154E+00
          7.02479E+00 6.81563E+00 6.60310E+00 6.36097E+00 6.02268E+00
          5.45614E+00 4.99985E+00 4.31236E+00 3.47184E+00 2.10418E+00
          1.60188E+00 1.10514E+00 1.02989E+00 9.74600E-01 9.70142E-01
          9.66766E-01 9.70276E-01                                     1.357E+01
 6.00E+07 1.28155E+01 1.21925E+01 1.16737E+01 1.13252E+01 1.10617E+01
          1.05032E+01 9.99254E+00 9.52576E+00 9.10156E+00 8.71862E+00
          8.37600E+00 8.07187E+00 7.80375E+00 7.56789E+00 7.35793E+00
          7.16645E+00 6.98456E+00 6.79291E+00 6.56101E+00 6.23639E+00
          5.70752E+00 5.28599E+00 4.64412E+00 3.81212E+00 2.29293E+00
          1.69607E+00 1.11256E+00 1.03221E+00 9.79190E-01 9.72349E-01
          9.68361E-01 9.66187E-01                                     1.379E+01
 8.00E+07 1.28217E+01 1.22025E+01 1.16869E+01 1.13411E+01 1.10802E+01
          1.05296E+01 1.00294E+01 9.57569E+00 9.16642E+00 8.79962E+00
          8.47360E+00 8.18644E+00 7.93567E+00 7.71741E+00 7.52500E+00
          7.35225E+00 7.19541E+00 7.04490E+00 6.87451E+00 6.61256E+00
          6.12893E+00 5.72946E+00 5.11901E+00 4.28956E+00 2.61935E+00
          1.91166E+00 1.16012E+00 1.05052E+00 9.76850E-01 9.69882E-01
          9.62694E-01 9.61052E-01                                     1.411E+01
 1.00E+08 1.28103E+01 1.22000E+01 1.16920E+01 1.13515E+01 1.10949E+01
          1.05526E+01 1.00601E+01 9.61409E+00 9.21266E+00 8.85403E+00
          8.53674E+00 8.25915E+00 8.01914E+00 7.81331E+00 7.63556E+00
          7.48047E+00 7.34528E+00 7.22166E+00 7.08510E+00 6.86504E+00
          6.43291E+00 6.06394E+00 5.48591E+00 4.66809E+00 2.90871E+00
          2.11149E+00 1.20869E+00 1.07294E+00 9.77620E-01 9.68725E-01
          9.59312E-01 9.57916E-01                                     1.433E+01
 1.50E+08 1.27732E+01 1.21853E+01 1.16958E+01 1.13672E+01 1.11188E+01
          1.05922E+01 1.01122E+01 9.67657E+00 9.28431E+00 8.93470E+00
          8.62743E+00 8.36160E+00 8.13616E+00 7.94925E+00 7.79689E+00
          7.67483E+00 7.57848E+00 7.49426E+00 7.39854E+00 7.24555E+00
          6.93213E+00 6.63622E+00 6.12043E+00 5.34501E+00 3.52115E+00
          2.54773E+00 1.32866E+00 1.13549E+00 9.84800E-01 9.69395E-01
          9.55200E-01 9.53674E-01                                     1.467E+01
 2.00E+08 1.27636E+01 1.21904E+01 1.17104E+01 1.13833E+01 1.11329E+01
          1.06078E+01 1.01315E+01 9.70144E+00 9.31621E+00 8.97472E+00
          8.67607E+00 8.41919E+00 8.20294E+00 8.02513E+00 7.88136E+00
          7.76842E+00 7.68672E+00 7.63291E+00 7.59000E+00 7.49803E+00
          7.24334E+00 6.98749E+00 6.53917E+00 5.82444E+00 3.97707E+00
          2.92448E+00 1.44858E+00 1.20055E+00 9.94430E-01 9.72534E-01
          9.52728E-01 9.51538E-01                                     1.488E+01
 3.00E+08 1.26696E+01 1.21499E+01 1.17080E+01 1.13938E+01 1.11445E+01
          1.06300E+01 1.01614E+01 9.73727E+00 9.35688E+00 9.01995E+00
          8.72651E+00 8.47620E+00 8.26857E+00 8.10258E+00 7.97550E+00
          7.88475E+00 7.82864E+00 7.79828E+00 7.77780E+00 7.73494E+00
          7.59273E+00 7.42094E+00 7.06923E+00 6.46045E+00 4.68787E+00
          3.49453E+00 1.67558E+00 1.33918E+00 1.01846E+00 9.76202E-01
          9.51385E-01 9.49463E-01                                     1.511E+01
 4.00E+08 1.26031E+01 1.21238E+01 1.17096E+01 1.14023E+01 1.11503E+01
          1.06391E+01 1.01736E+01 9.75248E+00 9.37515E+00 9.04147E+00
          8.75164E+00 8.50550E+00 8.30276E+00 8.14253E+00 8.02244E+00
          7.94036E+00 7.89561E+00 7.88108E+00 7.88393E+00 7.87780E+00
          7.79721E+00 7.67247E+00 7.38677E+00 6.85975E+00 5.19719E+00
          3.96028E+00 1.88139E+00 1.46536E+00 1.04403E+00 9.84703E-01
          9.53634E-01 9.48212E-01                                     1.524E+01
 5.00E+08 1.25557E+01 1.21064E+01 1.17126E+01 1.14100E+01 1.11555E+01
          1.06450E+01 1.01798E+01 9.75965E+00 9.38402E+00 9.05281E+00
          8.76621E+00 8.52358E+00 8.32392E+00 8.16625E+00 8.04960E+00
          7.97299E+00 7.93621E+00 7.93253E+00 7.95129E+00 7.97364E+00
          7.93494E+00 7.83499E+00 7.59484E+00 7.14392E+00 5.60007E+00
          4.32578E+00 2.07090E+00 1.58876E+00 1.06962E+00 9.92416E-01
          9.58954E-01 9.47632E-01                                     1.532E+01
 6.00E+08 1.25212E+01 1.20931E+01 1.17138E+01 1.14148E+01 1.11588E+01
          1.06491E+01 1.01845E+01 9.76543E+00 9.39132E+00 9.06161E+00
          8.77607E+00 8.53461E+00 8.33717E+00 8.18313E+00 8.07056E+00
          7.99791E+00 7.96546E+00 7.96760E+00 7.99512E+00 8.03113E+00
          8.02746E+00 7.96333E+00 7.76244E+00 7.33206E+00 5.86992E+00
          4.68961E+00 2.25664E+00 1.69017E+00 1.09526E+00 1.01170E+00
          9.55322E-01 9.47144E-01                                     1.539E+01
 8.00E+08 1.24793E+01 1.20768E+01 1.17149E+01 1.14200E+01 1.11619E+01
          1.06536E+01 1.01904E+01 9.77294E+00 9.40060E+00 9.07287E+00
          8.78952E+00 8.55052E+00 8.35583E+00 8.20499E+00 8.09619E+00
          8.02833E+00 8.00223E+00 8.01335E+00 8.05416E+00 8.11139E+00
          8.14672E+00 8.11822E+00 7.97946E+00 7.63248E+00 6.31894E+00
          5.19249E+00 2.59634E+00 1.90285E+00 1.14787E+00 1.03491E+00
          9.59839E-01 9.46716E-01                                     1.547E+01
 1.00E+09 1.24534E+01 1.20667E+01 1.17155E+01 1.14230E+01 1.11636E+01
          1.06564E+01 1.01943E+01 9.77781E+00 9.40646E+00 9.07982E+00
          8.79780E+00 8.56034E+00 8.36738E+00 8.21847E+00 8.11198E+00
          8.04709E+00 8.02498E+00 8.04160E+00 8.09053E+00 8.16111E+00
          8.22115E+00 8.21570E+00 8.12004E+00 7.83496E+00 6.64355E+00
          5.57681E+00 2.89664E+00 2.09771E+00 1.19987E+00 1.05940E+00
          9.64798E-01 9.46472E-01                                     1.552E+01
 1.50E+09 1.24148E+01 1.20515E+01 1.17161E+01 1.14270E+01 1.11655E+01
          1.06601E+01 1.01998E+01 9.78470E+00 9.41456E+00 9.08923E+00
          8.80888E+00 8.57351E+00 8.38290E+00 8.23668E+00 8.13340E+00
          8.07267E+00 8.05604E+00 8.08012E+00 8.14008E+00 8.22930E+00
          8.32419E+00 8.35147E+00 8.32057E+00 8.13721E+00 7.17589E+00
          6.24479E+00 3.51756E+00 2.52919E+00 1.32630E+00 1.12383E+00
          9.77844E-01 9.45801E-01                                     1.560E+01
 2.00E+09 1.23927E+01 1.20428E+01 1.17164E+01 1.14293E+01 1.11666E+01
          1.06619E+01 1.02025E+01 9.78812E+00 9.41864E+00 9.09396E+00
          8.81443E+00 8.58002E+00 8.39060E+00 8.24577E+00 8.14426E+00
          8.08573E+00 8.07197E+00 8.09988E+00 8.16556E+00 8.26473E+00
          8.37819E+00 8.42278E+00 8.42656E+00 8.30408E+00 7.50658E+00
          6.68140E+00 4.00307E+00 2.89980E+00 1.44756E+00 1.18993E+00
          9.90921E-01 9.45618E-01                                     1.565E+01
 3.00E+09 1.23685E+01 1.20332E+01 1.17167E+01 1.14317E+01 1.11676E+01
          1.06638E+01 1.02050E+01 9.79135E+00 9.42259E+00 9.09869E+00
          8.81995E+00 8.58645E+00 8.39814E+00 8.25475E+00 8.15503E+00
          8.09872E+00 8.08784E+00 8.11971E+00 8.19134E+00 8.30083E+00
          8.43381E+00 8.49632E+00 8.53561E+00 8.48191E+00 7.90174E+00
          7.22889E+00 4.72520E+00 3.49630E+00 1.67342E+00 1.32051E+00
          1.01688E+00 9.45557E-01                                     1.570E+01
 4.00E+09 1.23775E+01 1.20420E+01 1.17237E+01 1.14347E+01 1.11664E+01
          1.06593E+01 1.02001E+01 9.78778E+00 9.42121E+00 9.09976E+00
          8.82312E+00 8.59115E+00 8.40368E+00 8.25996E+00 8.15742E+00
          8.09602E+00 8.08192E+00 8.12164E+00 8.21654E+00 8.34303E+00
          8.46956E+00 8.52979E+00 8.58147E+00 8.56992E+00 8.14071E+00
          7.55785E+00 5.23612E+00 3.96688E+00 1.88109E+00 1.44730E+00
          1.04187E+00 9.45435E-01                                     1.572E+01
 5.00E+09 1.23690E+01 1.20384E+01 1.17234E+01 1.14353E+01 1.11666E+01
          1.06597E+01 1.02009E+01 9.78875E+00 9.42242E+00 9.10122E+00
          8.82481E+00 8.59311E+00 8.40598E+00 8.26263E+00 8.16059E+00
          8.09986E+00 8.08667E+00 8.12770E+00 8.22453E+00 8.35402E+00
          8.48639E+00 8.55274E+00 8.61692E+00 8.62881E+00 8.28566E+00
          7.78502E+00 5.62607E+00 4.34401E+00 2.08877E+00 1.56918E+00
          1.06793E+00 9.45068E-01                                     1.574E+01
 6.00E+09 1.23631E+01 1.20359E+01 1.17233E+01 1.14356E+01 1.11666E+01
          1.06600E+01 1.02013E+01 9.78938E+00 9.42320E+00 9.10217E+00
          8.82594E+00 8.59444E+00 8.40752E+00 8.26444E+00 8.16275E+00
          8.10246E+00 8.08987E+00 8.13176E+00 8.22987E+00 8.36143E+00
          8.49784E+00 8.56827E+00 8.64065E+00 8.66842E+00 8.38790E+00
          7.94906E+00 5.93324E+00 4.65965E+00 2.28147E+00 1.68860E+00
          1.09302E+00 9.45068E-01                                     1.575E+01
 8.00E+09 1.23341E+01 1.20194E+01 1.17167E+01 1.14347E+01 1.11686E+01
          1.06654E+01 1.02073E+01 9.79464E+00 9.42715E+00 9.10464E+00
          8.82726E+00 8.59506E+00 8.40806E+00 8.26614E+00 8.16829E+00
          8.11464E+00 8.10750E+00 8.14468E+00 8.22422E+00 8.34657E+00
          8.50553E+00 8.59327E+00 8.67903E+00 8.71974E+00 8.51961E+00
          8.17310E+00 6.39319E+00 5.16264E+00 2.62537E+00 1.92737E+00
          1.14502E+00 9.45190E-01                                     1.577E+01
 1.00E+10 1.23308E+01 1.20180E+01 1.17166E+01 1.14347E+01 1.11684E+01
          1.06658E+01 1.02082E+01 9.79572E+00 9.42799E+00 9.10516E+00
          8.82769E+00 8.59567E+00 8.40904E+00 8.26759E+00 8.17025E+00
          8.11705E+00 8.11034E+00 8.14792E+00 8.22804E+00 8.35176E+00
          8.51424E+00 8.60511E+00 8.69593E+00 8.74895E+00 8.60880E+00
          8.31470E+00 6.72131E+00 5.55342E+00 2.92539E+00 2.13904E+00
          1.19604E+00 9.45145E-01                                     1.578E+01


==> anc/colstop/sbethe/sdbase/pdebr45.p08 <==
 45
 1.00E+03 1.24734E+00 1.27022E+00 1.29317E+00 1.31626E+00 1.33952E+00
          1.38650E+00 1.43396E+00 1.48169E+00 1.52943E+00 1.57692E+00
          1.62384E+00 1.66996E+00 1.71501E+00 1.75894E+00 1.80209E+00
          1.84461E+00 1.88586E+00 1.92498E+00 1.96117E+00 1.99471E+00
          2.02568E+00 2.04007E+00 2.05515E+00 2.06903E+00 2.08930E+00
          2.09627E+00 2.10018E+00 2.10018E+00 2.10017E+00 2.10018E+00
          2.09996E+00 2.10081E+00                                     1.467E+00
 1.50E+03 1.65460E+00 1.68152E+00 1.70843E+00 1.73534E+00 1.76230E+00
          1.81650E+00 1.87079E+00 1.92492E+00 1.97856E+00 2.03139E+00
          2.08303E+00 2.13324E+00 2.18176E+00 2.22859E+00 2.27428E+00
          2.31917E+00 2.36269E+00 2.40413E+00 2.44307E+00 2.48070E+00
          2.51782E+00 2.53533E+00 2.55141E+00 2.56316E+00 2.57817E+00
          2.58382E+00 2.59037E+00 2.59027E+00 2.58740E+00 2.58656E+00
          2.58693E+00 2.59100E+00                                     1.866E+00
 2.00E+03 2.00832E+00 2.03860E+00 2.06874E+00 2.09866E+00 2.12846E+00
          2.18795E+00 2.24690E+00 2.30497E+00 2.36173E+00 2.41678E+00
          2.46972E+00 2.52023E+00 2.56820E+00 2.61378E+00 2.65791E+00
          2.70136E+00 2.74374E+00 2.78455E+00 2.82373E+00 2.86297E+00
          2.90330E+00 2.92236E+00 2.93809E+00 2.94759E+00 2.96106E+00
          2.96678E+00 2.97216E+00 2.97198E+00 2.96971E+00 2.96905E+00
          2.96941E+00 2.97272E+00                                     2.196E+00
 3.00E+03 2.59488E+00 2.63427E+00 2.67283E+00 2.70993E+00 2.74574E+00
          2.81426E+00 2.87798E+00 2.93673E+00 2.99065E+00 3.04053E+00
          3.08758E+00 3.13204E+00 3.17406E+00 3.21407E+00 3.25339E+00
          3.29305E+00 3.33252E+00 3.37060E+00 3.40638E+00 3.44108E+00
          3.47580E+00 3.49263E+00 3.50871E+00 3.52074E+00 3.53337E+00
          3.53649E+00 3.53813E+00 3.53852E+00 3.53952E+00 3.53971E+00
          3.53971E+00 3.53877E+00                                     2.719E+00
 4.00E+03 3.07076E+00 3.11868E+00 3.16496E+00 3.20834E+00 3.24907E+00
          3.32388E+00 3.38896E+00 3.44448E+00 3.49150E+00 3.53240E+00
          3.57048E+00 3.60653E+00 3.64077E+00 3.67351E+00 3.70569E+00
          3.73804E+00 3.77004E+00 3.80058E+00 3.82898E+00 3.85710E+00
          3.88704E+00 3.90258E+00 3.91818E+00 3.93023E+00 3.94179E+00
          3.94412E+00 3.94216E+00 3.94285E+00 3.94677E+00 3.94765E+00
          3.94739E+00 3.94287E+00                                     3.123E+00
 5.00E+03 3.46431E+00 3.52934E+00 3.58934E+00 3.64050E+00 3.68381E+00
          3.75357E+00 3.80685E+00 3.85320E+00 3.89435E+00 3.93076E+00
          3.96321E+00 3.99213E+00 4.01833E+00 4.04251E+00 4.06527E+00
          4.08732E+00 4.10889E+00 4.13066E+00 4.15313E+00 4.17577E+00
          4.19905E+00 4.21206E+00 4.22629E+00 4.23841E+00 4.24907E+00
          4.24945E+00 4.24612E+00 4.24718E+00 4.25250E+00 4.25401E+00
          4.25311E+00 4.24670E+00                                     3.448E+00
 6.00E+03 3.81941E+00 3.87924E+00 3.93599E+00 3.98728E+00 4.03350E+00
          4.11307E+00 4.17442E+00 4.21852E+00 4.24813E+00 4.26841E+00
          4.28625E+00 4.30331E+00 4.31985E+00 4.33605E+00 4.35217E+00
          4.36842E+00 4.38433E+00 4.39887E+00 4.41159E+00 4.42514E+00
          4.44304E+00 4.45418E+00 4.46670E+00 4.47723E+00 4.48616E+00
          4.48738E+00 4.48183E+00 4.48276E+00 4.48931E+00 4.49084E+00
          4.49026E+00 4.48254E+00                                     3.717E+00
 8.00E+03 4.39537E+00 4.46068E+00 4.52184E+00 4.57563E+00 4.62260E+00
          4.69939E+00 4.75217E+00 4.78260E+00 4.79464E+00 4.79542E+00
          4.79405E+00 4.79283E+00 4.79201E+00 4.79181E+00 4.79211E+00
          4.79291E+00 4.79378E+00 4.79369E+00 4.79229E+00 4.79259E+00
          4.79876E+00 4.80474E+00 4.81217E+00 4.81875E+00 4.82431E+00
          4.82485E+00 4.81964E+00 4.82041E+00 4.82604E+00 4.82735E+00
          4.82678E+00 4.82019E+00                                     4.136E+00
 1.00E+04 4.86096E+00 4.92723E+00 4.98858E+00 5.04120E+00 5.08580E+00
          5.15510E+00 5.19675E+00 5.21294E+00 5.20846E+00 5.19168E+00
          5.17304E+00 5.15517E+00 5.13842E+00 5.12307E+00 5.10886E+00
          5.09575E+00 5.08332E+00 5.07050E+00 5.05693E+00 5.04580E+00
          5.04142E+00 5.04223E+00 5.04374E+00 5.04515E+00 5.04703E+00
          5.04715E+00 5.04422E+00 5.04459E+00 5.04753E+00 5.04822E+00
          5.04808E+00 5.04437E+00                                     4.449E+00
 1.50E+04 5.73505E+00 5.79370E+00 5.84622E+00 5.88791E+00 5.91988E+00
          5.96069E+00 5.96970E+00 5.95010E+00 5.90792E+00 5.85311E+00
          5.79773E+00 5.74469E+00 5.69468E+00 5.64790E+00 5.60414E+00
          5.56315E+00 5.52451E+00 5.48675E+00 5.44922E+00 5.41527E+00
          5.38899E+00 5.37823E+00 5.36541E+00 5.35373E+00 5.34709E+00
          5.34647E+00 5.35049E+00 5.34978E+00 5.34498E+00 5.34385E+00
          5.34424E+00 5.35022E+00                                     4.973E+00
 2.00E+04 6.36562E+00 6.41036E+00 6.44827E+00 6.47419E+00 6.48962E+00
          6.49660E+00 6.47096E+00 6.41668E+00 6.34063E+00 6.25344E+00
          6.16772E+00 6.08663E+00 6.01092E+00 5.94052E+00 5.87514E+00
          5.81409E+00 5.75673E+00 5.70102E+00 5.64581E+00 5.59456E+00
          5.55111E+00 5.53094E+00 5.50631E+00 5.48380E+00 5.47020E+00
          5.46893E+00 5.47817E+00 5.47662E+00 5.46583E+00 5.46329E+00
          5.46393E+00 5.47729E+00                                     5.298E+00
 3.00E+04 7.25064E+00 7.26286E+00 7.26756E+00 7.25916E+00 7.23984E+00
          7.17845E+00 7.08646E+00 6.96897E+00 6.83395E+00 6.69294E+00
          6.55863E+00 6.43473E+00 6.32143E+00 6.21784E+00 6.12299E+00
          6.03478E+00 5.95205E+00 5.87158E+00 5.79120E+00 5.71462E+00
          5.64560E+00 5.61169E+00 5.57098E+00 5.53438E+00 5.51061E+00
          5.50764E+00 5.52025E+00 5.51788E+00 5.50202E+00 5.49837E+00
          5.49927E+00 5.51880E+00                                     5.675E+00
 4.00E+04 7.86703E+00 7.84738E+00 7.81993E+00 7.77900E+00 7.72732E+00
          7.60365E+00 7.45286E+00 7.28091E+00 7.09648E+00 6.91161E+00
          6.73911E+00 6.58244E+00 6.44153E+00 6.31430E+00 6.19855E+00
          6.09111E+00 5.99026E+00 5.89198E+00 5.79348E+00 5.69845E+00
          5.61083E+00 5.56783E+00 5.51852E+00 5.47549E+00 5.44444E+00
          5.43929E+00 5.44827E+00 5.44594E+00 5.43181E+00 5.42856E+00
          5.42969E+00 5.44702E+00                                     5.883E+00
 5.00E+04 8.33485E+00 8.28594E+00 8.22916E+00 8.15885E+00 8.07820E+00
          7.89922E+00 7.69683E+00 7.47774E+00 7.25106E+00 7.02907E+00
          6.82493E+00 6.64166E+00 6.47863E+00 6.33273E+00 6.20037E+00
          6.07753E+00 5.96202E+00 5.84946E+00 5.73670E+00 5.62722E+00
          5.52530E+00 5.47612E+00 5.42293E+00 5.37821E+00 5.34161E+00
          5.33402E+00 5.33539E+00 5.33359E+00 5.32511E+00 5.32321E+00
          5.32391E+00 5.33337E+00                                     6.014E+00
 6.00E+04 8.70862E+00 8.63310E+00 8.54974E+00 8.45297E+00 8.34638E+00
          8.11821E+00 7.87028E+00 7.60991E+00 7.34659E+00 7.09256E+00
          6.86139E+00 6.65573E+00 6.47413E+00 6.31257E+00 6.16606E+00
          6.03006E+00 5.90191E+00 5.77721E+00 5.65269E+00 5.53145E+00
          5.41807E+00 5.36451E+00 5.31001E+00 5.26607E+00 5.22505E+00
          5.21506E+00 5.20732E+00 5.20626E+00 5.20499E+00 5.20480E+00
          5.20476E+00 5.20528E+00                                     6.101E+00
 8.00E+04 9.22947E+00 9.15952E+00 9.06805E+00 8.93965E+00 8.78336E+00
          8.43202E+00 8.06198E+00 7.71661E+00 7.40224E+00 7.11799E+00
          6.86334E+00 6.63501E+00 6.42545E+00 6.22933E+00 6.04758E+00
          5.88181E+00 5.72966E+00 5.58724E+00 5.44963E+00 5.31090E+00
          5.17570E+00 5.11728E+00 5.06212E+00 5.01894E+00 4.97113E+00
          4.95774E+00 4.93611E+00 4.93609E+00 4.94586E+00 4.94868E+00
          4.94739E+00 4.93408E+00                                     6.205E+00
 1.00E+05 9.62646E+00 9.53016E+00 9.40867E+00 9.24407E+00 9.04755E+00
          8.61434E+00 8.17108E+00 7.77080E+00 7.41615E+00 7.09966E+00
          6.81396E+00 6.55580E+00 6.31969E+00 6.10121E+00 5.89928E+00
          5.71394E+00 5.54297E+00 5.38205E+00 5.22730E+00 5.07656E+00
          4.93168E+00 4.86516E+00 4.80468E+00 4.76157E+00 4.71154E+00
          4.69162E+00 4.66718E+00 4.66808E+00 4.68098E+00 4.68492E+00
          4.68250E+00 4.66382E+00                                     6.253E+00
 1.50E+05 1.04548E+01 1.01501E+01 9.84881E+00 9.55440E+00 9.26972E+00
          8.73520E+00 8.24173E+00 7.78623E+00 7.36620E+00 6.98060E+00
          6.62847E+00 6.30803E+00 6.01638E+00 5.74987E+00 5.50442E+00
          5.27800E+00 5.07161E+00 4.88369E+00 4.71122E+00 4.54188E+00
          4.36585E+00 4.27971E+00 4.20379E+00 4.15310E+00 4.09555E+00
          4.07758E+00 4.06063E+00 4.06017E+00 4.06404E+00 4.06519E+00
          4.06458E+00 4.05798E+00                                     6.265E+00
 2.00E+05 1.08339E+01 1.04645E+01 1.01020E+01 9.75201E+00 9.41674E+00
          8.79167E+00 8.22058E+00 7.69921E+00 7.22371E+00 6.79138E+00
          6.40065E+00 6.04773E+00 5.72807E+00 5.43665E+00 5.16738E+00
          4.91652E+00 4.68516E+00 4.47226E+00 4.27497E+00 4.08433E+00
          3.89368E+00 3.80106E+00 3.71462E+00 3.65147E+00 3.58654E+00
          3.57331E+00 3.57000E+00 3.56758E+00 3.55813E+00 3.55577E+00
          3.55634E+00 3.56689E+00                                     6.238E+00
 3.00E+05 1.12814E+01 1.08049E+01 1.03437E+01 9.90998E+00 9.50303E+00
          8.75665E+00 8.09014E+00 7.49441E+00 6.96205E+00 6.48378E+00
          6.05204E+00 5.66139E+00 5.30623E+00 4.98084E+00 4.67840E+00
          4.39423E+00 4.12795E+00 3.87894E+00 3.64495E+00 3.42630E+00
          3.22518E+00 3.13106E+00 3.03719E+00 2.96286E+00 2.89391E+00
          2.87959E+00 2.87172E+00 2.86945E+00 2.86284E+00 2.86112E+00
          2.86188E+00 2.86865E+00                                     6.199E+00
 4.00E+05 1.15752E+01 1.10200E+01 1.04877E+01 9.99597E+00 9.54045E+00
          8.71154E+00 7.98213E+00 7.33827E+00 6.77014E+00 6.26477E+00
          5.81030E+00 5.39958E+00 5.02620E+00 4.68326E+00 4.36251E+00
          4.05856E+00 3.77172E+00 3.50337E+00 3.25382E+00 3.02039E+00
          2.80413E+00 2.70372E+00 2.60785E+00 2.53533E+00 2.46409E+00
          2.44621E+00 2.42976E+00 2.42839E+00 2.42931E+00 2.42968E+00
          2.42943E+00 2.42645E+00                                     6.212E+00
 5.00E+05 1.17841E+01 1.11730E+01 1.05913E+01 1.00608E+01 9.57386E+00
          8.69079E+00 7.92119E+00 7.24709E+00 6.65556E+00 6.13104E+00
          5.65889E+00 5.23110E+00 4.84151E+00 4.48351E+00 4.14933E+00
          3.83374E+00 3.53639E+00 3.25758E+00 2.99778E+00 2.75439E+00
          2.52800E+00 2.42266E+00 2.32283E+00 2.24804E+00 2.17482E+00
          2.15657E+00 2.13926E+00 2.13794E+00 2.13946E+00 2.13998E+00
          2.13965E+00 2.13586E+00                                     6.267E+00
 6.00E+05 1.19465E+01 1.12951E+01 1.06783E+01 1.01214E+01 9.61340E+00
          8.69270E+00 7.89493E+00 7.19994E+00 6.59151E+00 6.05239E+00
          5.56651E+00 5.12552E+00 4.72334E+00 4.35362E+00 4.00900E+00
          3.68442E+00 3.37922E+00 3.09318E+00 2.82644E+00 2.57649E+00
          2.34215E+00 2.23212E+00 2.12745E+00 2.04904E+00 1.97401E+00
          1.95580E+00 1.94029E+00 1.93873E+00 1.93847E+00 1.93859E+00
          1.93830E+00 1.93652E+00                                     6.350E+00
 8.00E+05 1.21924E+01 1.14894E+01 1.08285E+01 1.02401E+01 9.70780E+00
          8.74192E+00 7.90958E+00 7.18896E+00 6.55898E+00 6.00008E+00
          5.49515E+00 5.03575E+00 4.61591E+00 4.22954E+00 3.86966E+00
          3.53147E+00 3.21406E+00 2.91691E+00 2.63915E+00 2.37782E+00
          2.12902E+00 2.01025E+00 1.89658E+00 1.81124E+00 1.73125E+00
          1.71226E+00 1.69834E+00 1.69643E+00 1.69390E+00 1.69349E+00
          1.69337E+00 1.69438E+00                                     6.569E+00
 1.00E+06 1.23745E+01 1.16426E+01 1.09578E+01 1.03538E+01 9.81031E+00
          8.82233E+00 7.97284E+00 7.23850E+00 6.59624E+00 6.02544E+00
          5.50872E+00 5.03776E+00 4.60664E+00 4.20924E+00 3.83854E+00
          3.48983E+00 3.16219E+00 2.85517E+00 2.56722E+00 2.29369E+00
          2.03022E+00 1.90282E+00 1.78054E+00 1.68835E+00 1.60140E+00
          1.58051E+00 1.56494E+00 1.56289E+00 1.56036E+00 1.55996E+00
          1.55982E+00 1.56090E+00                                     6.818E+00
 1.50E+06 1.26608E+01 1.18999E+01 1.11933E+01 1.05792E+01 1.00308E+01
          9.02907E+00 8.17022E+00 7.42357E+00 6.76803E+00 6.18368E+00
          5.65408E+00 5.17075E+00 4.72717E+00 4.31632E+00 3.93010E+00
          3.56317E+00 3.21522E+00 2.88659E+00 2.57504E+00 2.27191E+00
          1.97120E+00 1.82133E+00 1.67306E+00 1.55738E+00 1.44773E+00
          1.42070E+00 1.39877E+00 1.39626E+00 1.39443E+00 1.39421E+00
          1.39398E+00 1.39392E+00                                     7.413E+00
 2.00E+06 1.28127E+01 1.20468E+01 1.13394E+01 1.07310E+01 1.01906E+01
          9.19893E+00 8.34789E+00 7.60290E+00 6.94610E+00 6.35965E+00
          5.82881E+00 5.34469E+00 4.89982E+00 4.48591E+00 4.09309E+00
          3.71510E+00 3.35235E+00 3.00634E+00 2.67479E+00 2.34613E+00
          2.00981E+00 1.83697E+00 1.65820E+00 1.51268E+00 1.37665E+00
          1.34383E+00 1.31745E+00 1.31419E+00 1.31130E+00 1.31092E+00
          1.31067E+00 1.31110E+00                                     7.917E+00
 3.00E+06 1.29639E+01 1.21969E+01 1.14954E+01 1.09045E+01 1.03874E+01
          9.43801E+00 8.61971E+00 7.89952E+00 7.26053E+00 6.68563E+00
          6.16036E+00 5.67701E+00 5.22957E+00 4.81124E+00 4.41383E+00
          4.03086E+00 3.65929E+00 3.29487E+00 2.93106E+00 2.55630E+00
          2.15587E+00 1.94004E+00 1.70707E+00 1.50521E+00 1.30427E+00
          1.26160E+00 1.23546E+00 1.23132E+00 1.22260E+00 1.22067E+00
          1.22150E+00 1.22571E+00                                     8.697E+00
 4.00E+06 1.29395E+01 1.22203E+01 1.15659E+01 1.10200E+01 1.05430E+01
          9.64968E+00 8.85749E+00 8.14556E+00 7.50493E+00 6.92675E+00
          6.40352E+00 5.92760E+00 5.49095E+00 5.08412E+00 4.69524E+00
          4.31512E+00 3.94017E+00 3.56538E+00 3.18192E+00 2.77268E+00
          2.31612E+00 2.06218E+00 1.78434E+00 1.53899E+00 1.27502E+00
          1.21288E+00 1.19071E+00 1.18803E+00 1.17348E+00 1.16959E+00
          1.17242E+00 1.17847E+00                                     9.277E+00
 5.00E+06 1.29513E+01 1.22415E+01 1.16009E+01 1.10761E+01 1.06227E+01
          9.76768E+00 9.00434E+00 8.31525E+00 7.69258E+00 7.12837E+00
          6.61582E+00 6.14796E+00 5.71726E+00 5.31476E+00 4.92893E+00
          4.55050E+00 4.17513E+00 3.79642E+00 3.40295E+00 2.97211E+00
          2.47462E+00 2.18932E+00 1.86913E+00 1.58174E+00 1.26292E+00
          1.18501E+00 1.16121E+00 1.15899E+00 1.14117E+00 1.13623E+00
          1.14014E+00 1.14636E+00                                     9.721E+00
 6.00E+06 1.29486E+01 1.22466E+01 1.16182E+01 1.11124E+01 1.06798E+01
          9.85620E+00 9.11778E+00 8.44870E+00 7.84218E+00 7.29088E+00
          6.78865E+00 6.32902E+00 5.90495E+00 5.50786E+00 5.12661E+00
          4.75188E+00 4.37871E+00 3.99957E+00 3.60065E+00 3.15448E+00
          2.62439E+00 2.31283E+00 1.95614E+00 1.63061E+00 1.26135E+00
          1.16812E+00 1.13983E+00 1.13777E+00 1.11805E+00 1.11249E+00
          1.11710E+00 1.12195E+00                                     1.008E+01
 8.00E+06 1.29137E+01 1.22278E+01 1.16225E+01 1.11503E+01 1.07534E+01
          9.98212E+00 9.28610E+00 8.65123E+00 8.07236E+00 7.54333E+00
          7.05907E+00 6.61411E+00 6.20239E+00 5.81639E+00 5.44606E+00
          5.08240E+00 4.71923E+00 4.34660E+00 3.94566E+00 3.47790E+00
          2.89222E+00 2.53506E+00 2.11700E+00 1.73036E+00 1.28997E+00
          1.16842E+00 1.09766E+00 1.09653E+00 1.09476E+00 1.09021E+00
          1.07715E+00 1.08740E+00                                     1.063E+01
 1.00E+07 1.28861E+01 1.22114E+01 1.16220E+01 1.11734E+01 1.08016E+01
          1.00674E+01 9.40244E+00 8.79363E+00 8.23675E+00 7.72641E+00
          7.25818E+00 6.82724E+00 6.42813E+00 6.05396E+00 5.69535E+00
          5.34346E+00 4.99151E+00 4.62809E+00 4.23115E+00 3.75466E+00
          3.13514E+00 2.74547E+00 2.27808E+00 1.83526E+00 1.31945E+00
          1.17206E+00 1.07946E+00 1.07636E+00 1.07476E+00 1.07007E+00
          1.05560E+00 1.06494E+00                                     1.105E+01
 1.50E+07 1.29102E+01 1.22385E+01 1.16597E+01 1.12336E+01 1.08884E+01
          1.01961E+01 9.56979E+00 8.99814E+00 8.47726E+00 8.00213E+00
          7.56852E+00 7.17164E+00 6.80583E+00 6.46359E+00 6.13414E+00
          5.80776E+00 5.47822E+00 5.13509E+00 4.75785E+00 4.30202E+00
          3.68057E+00 3.24946E+00 2.67197E+00 2.08338E+00 1.38821E+00
          1.19413E+00 1.07440E+00 1.05969E+00 1.03633E+00 1.03251E+00
          1.03090E+00 1.03195E+00                                     1.176E+01
 2.00E+07 1.28724E+01 1.22139E+01 1.16515E+01 1.12468E+01 1.09243E+01
          1.02694E+01 9.67537E+00 9.13265E+00 8.63794E+00 8.18694E+00
          7.77600E+00 7.40090E+00 7.05658E+00 6.73615E+00 6.42946E+00
          6.12703E+00 5.82243E+00 5.50430E+00 5.14948E+00 4.70624E+00
          4.07447E+00 3.62217E+00 3.00178E+00 2.34253E+00 1.49599E+00
          1.24296E+00 1.06596E+00 1.04454E+00 1.02017E+00 1.01634E+00
          1.01445E+00 1.01414E+00                                     1.223E+01
 3.00E+07 1.27838E+01 1.21488E+01 1.16132E+01 1.12406E+01 1.09509E+01
          1.03505E+01 9.80258E+00 9.30011E+00 8.84080E+00 8.42157E+00
          8.03981E+00 7.69253E+00 7.37608E+00 7.08537E+00 6.81253E+00
          6.54968E+00 6.29004E+00 6.02042E+00 5.71175E+00 5.29540E+00
          4.65059E+00 4.17340E+00 3.51182E+00 2.77827E+00 1.72876E+00
          1.37863E+00 1.06625E+00 1.02720E+00 1.00401E+00 1.00026E+00
          9.88647E-01 9.95605E-01                                     1.285E+01
 4.00E+07 1.27776E+01 1.21468E+01 1.16178E+01 1.12556E+01 1.09777E+01
          1.03972E+01 9.86834E+00 9.38502E+00 8.94510E+00 8.54581E+00
          8.18473E+00 7.85913E+00 7.56558E+00 7.29910E+00 7.05179E+00
          6.81592E+00 6.58558E+00 6.34863E+00 6.07726E+00 5.70317E+00
          5.09762E+00 4.62794E+00 3.94624E+00 3.14897E+00 1.92488E+00
          1.49544E+00 1.08796E+00 1.03052E+00 9.91630E-01 9.87679E-01
          9.80103E-01 9.85474E-01                                     1.324E+01
 5.00E+07 1.27756E+01 1.21485E+01 1.16241E+01 1.12681E+01 1.09969E+01
          1.04284E+01 9.91123E+00 9.44026E+00 9.01328E+00 8.62767E+00
          8.28119E+00 7.97126E+00 7.69455E+00 7.44616E+00 7.21807E+00
          7.00270E+00 6.79491E+00 6.58381E+00 6.34332E+00 6.00727E+00
          5.44417E+00 4.99042E+00 4.30638E+00 3.46984E+00 2.10826E+00
          1.60791E+00 1.11347E+00 1.03870E+00 9.83820E-01 9.79321E-01
          9.75647E-01 9.79370E-01                                     1.353E+01
 6.00E+07 1.27603E+01 1.21439E+01 1.16295E+01 1.12822E+01 1.10185E+01
          1.04617E+01 9.95324E+00 9.48885E+00 9.06715E+00 8.68672E+00
          8.34647E+00 8.04441E+00 7.77791E+00 7.54330E+00 7.33487E+00
          7.14491E+00 6.96253E+00 6.77009E+00 6.53963E+00 6.21715E+00
          5.69330E+00 5.27885E+00 4.64521E+00 3.80556E+00 2.28522E+00
          1.70107E+00 1.12597E+00 1.04399E+00 9.86620E-01 9.81461E-01
          9.72961E-01 9.75159E-01                                     1.374E+01
 8.00E+07 1.27641E+01 1.21527E+01 1.16429E+01 1.12993E+01 1.10390E+01
          1.04909E+01 9.99273E+00 9.54098E+00 9.13348E+00 8.76828E+00
          8.44368E+00 8.15779E+00 7.90815E+00 7.69090E+00 7.49942E+00
          7.32755E+00 7.17159E+00 7.02202E+00 6.85288E+00 6.59289E+00
          6.11277E+00 5.71601E+00 5.10938E+00 4.28421E+00 2.62046E+00
          1.91565E+00 1.16821E+00 1.05920E+00 9.85820E-01 9.78768E-01
          9.71554E-01 9.69963E-01                                     1.406E+01
 1.00E+08 1.27534E+01 1.21508E+01 1.16485E+01 1.13101E+01 1.10540E+01
          1.05141E+01 1.00236E+01 9.57953E+00 9.17973E+00 8.82253E+00
          8.50651E+00 8.23002E+00 7.99099E+00 7.78598E+00 7.60905E+00
          7.45474E+00 7.32035E+00 7.19764E+00 7.06221E+00 6.84382E+00
          6.41461E+00 6.04818E+00 5.47416E+00 4.66117E+00 2.90889E+00
          2.11485E+00 1.21644E+00 1.08136E+00 9.86540E-01 9.77585E-01
          9.68178E-01 9.66782E-01                                     1.428E+01
 1.50E+08 1.27155E+01 1.21359E+01 1.16525E+01 1.13265E+01 1.10790E+01
          1.05548E+01 1.00765E+01 9.64221E+00 9.25085E+00 8.90203E+00
          8.59565E+00 8.33083E+00 8.10649E+00 7.92065E+00 7.76928E+00
          7.64803E+00 7.55235E+00 7.46879E+00 7.37389E+00 7.22194E+00
          6.91047E+00 6.61653E+00 6.10451E+00 5.33486E+00 3.52044E+00
          2.54963E+00 1.33555E+00 1.14338E+00 9.93680E-01 9.78218E-01
          9.63959E-01 9.62494E-01                                     1.462E+01
 2.00E+08 1.26896E+01 1.21290E+01 1.16592E+01 1.13380E+01 1.10912E+01
          1.05725E+01 1.00998E+01 9.67118E+00 9.28595E+00 8.94371E+00
          8.64439E+00 8.38735E+00 8.17177E+00 7.99607E+00 7.85677E+00
          7.75026E+00 7.67318E+00 7.61386E+00 7.55196E+00 7.44767E+00
          7.21013E+00 6.97035E+00 6.52983E+00 5.82233E+00 3.97938E+00
          2.90456E+00 1.45846E+00 1.21397E+00 1.00344E+00 9.79103E-01
          9.59351E-01 9.60205E-01                                     1.482E+01
 3.00E+08 1.26156E+01 1.21019E+01 1.16645E+01 1.13521E+01 1.11034E+01
          1.05908E+01 1.01240E+01 9.70128E+00 9.32217E+00 8.98638E+00
          8.69401E+00 8.44464E+00 8.23790E+00 8.07268E+00 7.94629E+00
          7.85613E+00 7.80052E+00 7.77063E+00 7.75057E+00 7.70822E+00
          7.56705E+00 7.39650E+00 7.04751E+00 6.44339E+00 4.68126E+00
          3.49281E+00 1.68082E+00 1.34586E+00 1.02709E+00 9.85131E-01
          9.60052E-01 9.58130E-01                                     1.505E+01
 4.00E+08 1.25504E+01 1.20762E+01 1.16657E+01 1.13599E+01 1.11085E+01
          1.05993E+01 1.01355E+01 9.71598E+00 9.34006E+00 9.00762E+00
          8.71891E+00 8.47375E+00 8.27183E+00 8.11230E+00 7.99280E+00
          7.91118E+00 7.86680E+00 7.85259E+00 7.85579E+00 7.85014E+00
          7.77053E+00 7.64678E+00 7.36305E+00 6.83947E+00 5.18681E+00
          3.95582E+00 1.88571E+00 1.47154E+00 1.05254E+00 9.93523E-01
          9.62299E-01 9.57062E-01                                     1.518E+01
 5.00E+08 1.25041E+01 1.20590E+01 1.16683E+01 1.13671E+01 1.11132E+01
          1.06047E+01 1.01415E+01 9.72297E+00 9.34877E+00 9.01884E+00
          8.73333E+00 8.49167E+00 8.29282E+00 8.13584E+00 8.01970E+00
          7.94348E+00 7.90698E+00 7.90349E+00 7.92252E+00 7.94531E+00
          7.90753E+00 7.80844E+00 7.56980E+00 7.12157E+00 5.58677E+00
          4.31870E+00 2.07452E+00 1.59468E+00 1.07796E+00 1.00099E+00
          9.67712E-01 9.56482E-01                                     1.527E+01
 6.00E+08 1.24709E+01 1.20460E+01 1.16690E+01 1.13711E+01 1.11157E+01
          1.06082E+01 1.01457E+01 9.72839E+00 9.35570E+00 9.02744E+00
          8.74366E+00 8.50381E+00 8.30698E+00 8.15239E+00 8.03922E+00
          7.96687E+00 7.93536E+00 7.93852E+00 7.96699E+00 8.00575E+00
          7.99960E+00 7.92755E+00 7.72733E+00 7.32684E+00 5.88973E+00
          4.64152E+00 2.25349E+00 1.70565E+00 1.10447E+00 1.01277E+00
          9.70642E-01 9.56055E-01                                     1.533E+01
 8.00E+08 1.24293E+01 1.20298E+01 1.16702E+01 1.13765E+01 1.11191E+01
          1.06129E+01 1.01516E+01 9.73592E+00 9.36513E+00 9.03874E+00
          8.75647E+00 8.51835E+00 8.32439E+00 8.17416E+00 8.06583E+00
          7.99828E+00 7.97235E+00 7.98355E+00 8.02442E+00 8.08182E+00
          8.11772E+00 8.08994E+00 7.95236E+00 7.60703E+00 6.30115E+00
          5.18235E+00 2.59745E+00 1.90723E+00 1.15579E+00 1.04354E+00
          9.68506E-01 9.55261E-01                                     1.541E+01
 1.00E+09 1.24041E+01 1.20200E+01 1.16708E+01 1.13793E+01 1.11206E+01
          1.06156E+01 1.01554E+01 9.74069E+00 9.37091E+00 9.04560E+00
          8.76465E+00 8.52805E+00 8.33579E+00 8.18749E+00 8.08145E+00
          8.01686E+00 7.99488E+00 8.01152E+00 8.06045E+00 8.13107E+00
          8.19155E+00 8.18667E+00 8.09198E+00 7.80872E+00 6.62514E+00
          5.56475E+00 2.89645E+00 2.10141E+00 1.20750E+00 1.06775E+00
          9.73526E-01 9.55017E-01                                     1.547E+01
 1.50E+09 1.23664E+01 1.20052E+01 1.16715E+01 1.13834E+01 1.11226E+01
          1.06191E+01 1.01607E+01 9.74748E+00 9.37891E+00 9.05491E+00
          8.77564E+00 8.54107E+00 8.35115E+00 8.20549E+00 8.10266E+00
          8.04219E+00 8.02565E+00 8.04968E+00 8.10951E+00 8.19861E+00
          8.29357E+00 8.32120E+00 8.29104E+00 8.10965E+00 7.15575E+00
          6.22906E+00 3.51499E+00 2.53141E+00 1.33324E+00 1.13161E+00
          9.86565E-01 9.54529E-01                                     1.555E+01
 2.00E+09 1.23448E+01 1.19968E+01 1.16719E+01 1.13857E+01 1.11237E+01
          1.06211E+01 1.01635E+01 9.75091E+00 9.38296E+00 9.05960E+00
          8.78113E+00 8.54753E+00 8.35879E+00 8.21452E+00 8.11341E+00
          8.05510E+00 8.04139E+00 8.06922E+00 8.13473E+00 8.23366E+00
          8.34704E+00 8.39181E+00 8.39622E+00 8.27529E+00 7.48346E+00
          6.66292E+00 3.99873E+00 2.90051E+00 1.45387E+00 1.19730E+00
          9.99619E-01 9.54529E-01                                     1.559E+01
 3.00E+09 1.23211E+01 1.19875E+01 1.16723E+01 1.13883E+01 1.11250E+01
          1.06230E+01 1.01661E+01 9.75411E+00 9.38686E+00 9.06423E+00
          8.78654E+00 8.55386E+00 8.36623E+00 8.22340E+00 8.12406E+00
          8.06796E+00 8.05712E+00 8.08886E+00 8.16028E+00 8.26942E+00
          8.40209E+00 8.46459E+00 8.50435E+00 8.45135E+00 7.87402E+00
          7.20674E+00 4.71812E+00 3.49444E+00 1.67861E+00 1.32702E+00
          1.02579E+00 9.54224E-01                                     1.564E+01
 4.00E+09 1.23301E+01 1.19962E+01 1.16794E+01 1.13916E+01 1.11242E+01
          1.06188E+01 1.01614E+01 9.75061E+00 9.38540E+00 9.06517E+00
          8.78955E+00 8.55846E+00 8.37172E+00 8.22854E+00 8.12641E+00
          8.06524E+00 8.05116E+00 8.09074E+00 8.18530E+00 8.31137E+00
          8.43758E+00 8.49776E+00 8.54953E+00 8.53846E+00 8.11230E+00
          7.53369E+00 5.22665E+00 3.96288E+00 1.88541E+00 1.45320E+00
          1.05078E+00 9.53857E-01                                     1.566E+01
 5.00E+09 1.23218E+01 1.19928E+01 1.16792E+01 1.13922E+01 1.11244E+01
          1.06193E+01 1.01622E+01 9.75163E+00 9.38666E+00 9.06664E+00
          8.79126E+00 8.56044E+00 8.37399E+00 8.23118E+00 8.12952E+00
          8.06903E+00 8.05589E+00 8.09678E+00 8.19325E+00 8.32221E+00
          8.45404E+00 8.52027E+00 8.58478E+00 8.59756E+00 8.25742E+00
          7.76038E+00 5.61463E+00 4.33807E+00 2.09196E+00 1.57468E+00
          1.07587E+00 9.53857E-01                                     1.568E+01
 6.00E+09 1.23159E+01 1.19903E+01 1.16791E+01 1.13926E+01 1.11245E+01
          1.06197E+01 1.01627E+01 9.75229E+00 9.38747E+00 9.06760E+00
          8.79239E+00 8.56173E+00 8.37549E+00 8.23295E+00 8.13162E+00
          8.07158E+00 8.05904E+00 8.10080E+00 8.19856E+00 8.32950E+00
          8.46523E+00 8.53551E+00 8.60841E+00 8.63744E+00 8.36000E+00
          7.92420E+00 5.92009E+00 4.65204E+00 2.28366E+00 1.69312E+00
          1.10205E+00 9.54102E-01                                     1.569E+01
 8.00E+09 1.22872E+01 1.19739E+01 1.16725E+01 1.13916E+01 1.11264E+01
          1.06251E+01 1.01686E+01 9.75753E+00 9.39136E+00 9.07003E+00
          8.79368E+00 8.56236E+00 8.37607E+00 8.23465E+00 8.13713E+00
          8.08367E+00 8.07655E+00 8.11358E+00 8.19279E+00 8.31468E+00
          8.47311E+00 8.56055E+00 8.64605E+00 8.68756E+00 8.49156E+00
          8.14578E+00 6.37699E+00 5.15241E+00 2.62593E+00 1.93079E+00
          1.15271E+00 9.53979E-01                                     1.571E+01
 1.00E+10 1.22841E+01 1.19726E+01 1.16723E+01 1.13915E+01 1.11262E+01
          1.06254E+01 1.01696E+01 9.75862E+00 9.39219E+00 9.07052E+00
          8.79407E+00 8.56294E+00 8.37701E+00 8.23605E+00 8.13904E+00
          8.08601E+00 8.07932E+00 8.11676E+00 8.19656E+00 8.31982E+00
          8.48167E+00 8.57234E+00 8.66315E+00 8.71550E+00 8.57416E+00
          8.28509E+00 6.70322E+00 5.54090E+00 2.92458E+00 2.14136E+00
          1.20325E+00 9.53842E-01                                     1.572E+01


==> anc/colstop/sbethe/sdbase/pdebr46.p08 <==
 46
 1.00E+03 1.21010E+00 1.23347E+00 1.25686E+00 1.28031E+00 1.30383E+00
          1.35113E+00 1.39856E+00 1.44592E+00 1.49299E+00 1.53961E+00
          1.58567E+00 1.63103E+00 1.67562E+00 1.71966E+00 1.76398E+00
          1.80897E+00 1.85343E+00 1.89477E+00 1.93040E+00 1.96056E+00
          1.98635E+00 1.99918E+00 2.01702E+00 2.03601E+00 2.05242E+00
          2.05659E+00 2.06097E+00 2.06136E+00 2.06117E+00 2.06113E+00
          2.06117E+00 2.06183E+00                                     1.436E+00
 1.50E+03 1.62278E+00 1.64810E+00 1.67344E+00 1.69885E+00 1.72438E+00
          1.77597E+00 1.82804E+00 1.88042E+00 1.93287E+00 1.98511E+00
          2.03688E+00 2.08794E+00 2.13801E+00 2.18697E+00 2.23502E+00
          2.28217E+00 2.32768E+00 2.37060E+00 2.41011E+00 2.44663E+00
          2.48016E+00 2.49530E+00 2.51003E+00 2.52199E+00 2.53702E+00
          2.54235E+00 2.54857E+00 2.54849E+00 2.54574E+00 2.54492E+00
          2.54538E+00 2.54944E+00                                     1.832E+00
 2.00E+03 1.97369E+00 2.00206E+00 2.03036E+00 2.05856E+00 2.08674E+00
          2.14334E+00 2.19997E+00 2.25635E+00 2.31217E+00 2.36710E+00
          2.42079E+00 2.47295E+00 2.52335E+00 2.57190E+00 2.61900E+00
          2.66487E+00 2.70887E+00 2.75028E+00 2.78878E+00 2.82612E+00
          2.86362E+00 2.88133E+00 2.89681E+00 2.90711E+00 2.91995E+00
          2.92476E+00 2.93014E+00 2.93006E+00 2.92780E+00 2.92715E+00
          2.92746E+00 2.93079E+00                                     2.159E+00
 3.00E+03 2.55287E+00 2.58990E+00 2.62627E+00 2.66148E+00 2.69571E+00
          2.76193E+00 2.82458E+00 2.88345E+00 2.93856E+00 2.99041E+00
          3.03977E+00 3.08672E+00 3.13129E+00 3.17367E+00 3.21482E+00
          3.25551E+00 3.29532E+00 3.33359E+00 3.36982E+00 3.40464E+00
          3.43839E+00 3.45445E+00 3.47013E+00 3.48220E+00 3.49430E+00
          3.49723E+00 3.49871E+00 3.49909E+00 3.50014E+00 3.50035E+00
          3.50035E+00 3.49934E+00                                     2.681E+00
 4.00E+03 3.01745E+00 3.06676E+00 3.11388E+00 3.15712E+00 3.19692E+00
          3.26873E+00 3.33130E+00 3.38724E+00 3.43733E+00 3.48253E+00
          3.52439E+00 3.56345E+00 3.60045E+00 3.63577E+00 3.66940E+00
          3.70145E+00 3.73210E+00 3.76235E+00 3.79300E+00 3.82323E+00
          3.85261E+00 3.86751E+00 3.88288E+00 3.89532E+00 3.90679E+00
          3.90811E+00 3.90668E+00 3.90750E+00 3.91116E+00 3.91219E+00
          3.91162E+00 3.90710E+00                                     3.085E+00
 5.00E+03 3.41133E+00 3.46634E+00 3.51906E+00 3.56771E+00 3.61258E+00
          3.69275E+00 3.75915E+00 3.81221E+00 3.85370E+00 3.88725E+00
          3.91778E+00 3.94646E+00 3.97357E+00 3.99935E+00 4.02455E+00
          4.04977E+00 4.07461E+00 4.09824E+00 4.12024E+00 4.14240E+00
          4.16704E+00 4.18059E+00 4.19514E+00 4.20701E+00 4.21719E+00
          4.21879E+00 4.21435E+00 4.21522E+00 4.22102E+00 4.22233E+00
          4.22208E+00 4.21484E+00                                     3.410E+00
 6.00E+03 3.75125E+00 3.81261E+00 3.87096E+00 3.92394E+00 3.97193E+00
          4.05517E+00 4.12027E+00 4.16805E+00 4.20106E+00 4.22432E+00
          4.24451E+00 4.26326E+00 4.28093E+00 4.29783E+00 4.31464E+00
          4.33189E+00 4.34914E+00 4.36531E+00 4.37983E+00 4.39505E+00
          4.41415E+00 4.42570E+00 4.43868E+00 4.44957E+00 4.45849E+00
          4.45964E+00 4.45400E+00 4.45494E+00 4.46155E+00 4.46307E+00
          4.46271E+00 4.45410E+00                                     3.680E+00
 8.00E+03 4.31922E+00 4.38787E+00 4.45235E+00 4.50942E+00 4.55958E+00
          4.64241E+00 4.70061E+00 4.73567E+00 4.75145E+00 4.75503E+00
          4.75558E+00 4.75547E+00 4.75514E+00 4.75514E+00 4.75605E+00
          4.75836E+00 4.76150E+00 4.76380E+00 4.76441E+00 4.76656E+00
          4.77471E+00 4.78171E+00 4.79006E+00 4.79722E+00 4.80306E+00
          4.80360E+00 4.79834E+00 4.79911E+00 4.80480E+00 4.80611E+00
          4.80573E+00 4.79834E+00                                     4.101E+00
 1.00E+04 4.78290E+00 4.85343E+00 4.91895E+00 4.97560E+00 5.02404E+00
          5.10037E+00 5.14799E+00 5.16897E+00 5.16807E+00 5.15373E+00
          5.13662E+00 5.11955E+00 5.10306E+00 5.08790E+00 5.07459E+00
          5.06364E+00 5.05429E+00 5.04441E+00 5.03276E+00 5.02330E+00
          5.02131E+00 5.02354E+00 5.02632E+00 5.02849E+00 5.03090E+00
          5.03111E+00 5.02817E+00 5.02855E+00 5.03155E+00 5.03223E+00
          5.03207E+00 5.02826E+00                                     4.416E+00
 1.50E+04 5.65136E+00 5.73216E+00 5.80210E+00 5.85298E+00 5.88711E+00
          5.91954E+00 5.91470E+00 5.89033E+00 5.85291E+00 5.80858E+00
          5.76454E+00 5.72074E+00 5.67474E+00 5.62598E+00 5.57881E+00
          5.53689E+00 5.49971E+00 5.46465E+00 5.43032E+00 5.40134E+00
          5.37869E+00 5.36662E+00 5.35476E+00 5.34644E+00 5.34020E+00
          5.33953E+00 5.34381E+00 5.34315E+00 5.33840E+00 5.33709E+00
          5.33774E+00 5.34351E+00                                     4.946E+00
 2.00E+04 6.29240E+00 6.36101E+00 6.41728E+00 6.45192E+00 6.46796E+00
          6.46194E+00 6.41788E+00 6.35644E+00 6.28484E+00 6.20937E+00
          6.13700E+00 6.06712E+00 5.99617E+00 5.92317E+00 5.85404E+00
          5.79311E+00 5.73883E+00 5.68594E+00 5.63169E+00 5.58535E+00
          5.54749E+00 5.52435E+00 5.50024E+00 5.48246E+00 5.46935E+00
          5.46789E+00 5.47755E+00 5.47605E+00 5.46535E+00 5.46246E+00
          5.46399E+00 5.47656E+00                                     5.275E+00
 3.00E+04 7.37483E+00 7.32733E+00 7.27797E+00 7.22561E+00 7.17195E+00
          7.06632E+00 6.96109E+00 6.85615E+00 6.75161E+00 6.64759E+00
          6.54381E+00 6.44096E+00 6.33955E+00 6.23945E+00 6.14142E+00
          6.04532E+00 5.95179E+00 5.86172E+00 5.77621E+00 5.69619E+00
          5.62558E+00 5.59751E+00 5.57747E+00 5.56452E+00 5.52412E+00
          5.50789E+00 5.52355E+00 5.52477E+00 5.50945E+00 5.50435E+00
          5.50897E+00 5.52612E+00                                     5.654E+00
 4.00E+04 7.98821E+00 7.91133E+00 7.83252E+00 7.75065E+00 7.66782E+00
          7.50602E+00 7.34712E+00 7.19107E+00 7.03807E+00 6.88838E+00
          6.74192E+00 6.59962E+00 6.46244E+00 6.33021E+00 6.20426E+00
          6.08497E+00 5.97324E+00 5.87024E+00 5.77658E+00 5.68976E+00
          5.60925E+00 5.57394E+00 5.54367E+00 5.51843E+00 5.45801E+00
          5.43626E+00 5.45671E+00 5.45973E+00 5.44462E+00 5.43942E+00
          5.44409E+00 5.45874E+00                                     5.868E+00
 5.00E+04 8.44694E+00 8.34397E+00 8.23910E+00 8.13129E+00 8.02299E+00
          7.81251E+00 7.60751E+00 7.40801E+00 7.21419E+00 7.02624E+00
          6.84447E+00 6.66980E+00 6.50342E+00 6.34513E+00 6.19649E+00
          6.05844E+00 5.93193E+00 5.81834E+00 5.71790E+00 5.62579E+00
          5.53855E+00 5.49874E+00 5.46241E+00 5.42987E+00 5.35591E+00
          5.32890E+00 5.34823E+00 5.35295E+00 5.34216E+00 5.33811E+00
          5.34207E+00 5.35010E+00                                     6.003E+00
 6.00E+04 8.69624E+00 8.61712E+00 8.53060E+00 8.43144E+00 8.32317E+00
          8.09336E+00 7.84604E+00 7.58814E+00 7.32863E+00 7.07914E+00
          6.85253E+00 6.65121E+00 6.47358E+00 6.31542E+00 6.17134E+00
          6.03658E+00 5.90894E+00 5.78511E+00 5.66266E+00 5.54391E+00
          5.43266E+00 5.38018E+00 5.32717E+00 5.28472E+00 5.24454E+00
          5.23470E+00 5.22728E+00 5.22625E+00 5.22487E+00 5.22464E+00
          5.22462E+00 5.22531E+00                                     6.098E+00
 8.00E+04 9.20253E+00 9.13445E+00 9.04469E+00 8.91773E+00 8.76272E+00
          8.41397E+00 8.04742E+00 7.70710E+00 7.39843E+00 7.11912E+00
          6.86734E+00 6.64058E+00 6.43319E+00 6.24031E+00 6.06072E+00
          5.89464E+00 5.74101E+00 5.59893E+00 5.46528E+00 5.33047E+00
          5.19680E+00 5.13948E+00 5.08572E+00 5.04369E+00 4.99635E+00
          4.98304E+00 4.96138E+00 4.96138E+00 4.97124E+00 4.97407E+00
          4.97284E+00 4.95947E+00                                     6.208E+00
 1.00E+05 9.59906E+00 9.49565E+00 9.37018E+00 9.20698E+00 9.01604E+00
          8.59950E+00 8.17245E+00 7.78010E+00 7.42685E+00 7.10928E+00
          6.82404E+00 6.56810E+00 6.33491E+00 6.11885E+00 5.91739E+00
          5.73013E+00 5.55700E+00 5.39824E+00 5.25109E+00 5.10184E+00
          4.95335E+00 4.89195E+00 4.83520E+00 4.79065E+00 4.73845E+00
          4.72327E+00 4.69567E+00 4.69604E+00 4.71015E+00 4.71420E+00
          4.71277E+00 4.69360E+00                                     6.260E+00
 1.50E+05 1.02587E+01 1.00633E+01 9.85014E+00 9.60699E+00 9.34370E+00
          8.80198E+00 8.27173E+00 7.79122E+00 7.36157E+00 6.97821E+00
          6.63637E+00 6.32916E+00 6.04721E+00 5.78393E+00 5.53891E+00
          5.31271E+00 5.10548E+00 4.91367E+00 4.73396E+00 4.56003E+00
          4.39284E+00 4.31692E+00 4.24393E+00 4.18713E+00 4.12759E+00
          4.11210E+00 4.09422E+00 4.09331E+00 4.09756E+00 4.09889E+00
          4.09805E+00 4.09119E+00                                     6.287E+00
 2.00E+05 1.07746E+01 1.04181E+01 1.00676E+01 9.72827E+00 9.40245E+00
          8.79361E+00 8.23540E+00 7.72395E+00 7.25575E+00 6.82840E+00
          6.44054E+00 6.08868E+00 5.76850E+00 5.47528E+00 5.20334E+00
          4.94922E+00 4.71430E+00 4.49806E+00 4.29891E+00 4.11095E+00
          3.92953E+00 3.84160E+00 3.75398E+00 3.68472E+00 3.62039E+00
          3.61028E+00 3.60412E+00 3.60106E+00 3.59247E+00 3.59026E+00
          3.59131E+00 3.60144E+00                                     6.261E+00
 3.00E+05 1.12092E+01 1.07831E+01 1.03612E+01 9.94746E+00 9.54558E+00
          8.78824E+00 8.10226E+00 7.49866E+00 6.96938E+00 6.50069E+00
          6.08051E+00 5.69917E+00 5.34625E+00 5.01575E+00 4.70830E+00
          4.42394E+00 4.16046E+00 3.91313E+00 3.67796E+00 3.46104E+00
          3.26237E+00 3.16502E+00 3.06960E+00 2.99680E+00 2.92793E+00
          2.91181E+00 2.90472E+00 2.90235E+00 2.89549E+00 2.89380E+00
          2.89432E+00 2.90112E+00                                     6.227E+00
 4.00E+05 1.15688E+01 1.10174E+01 1.04886E+01 9.99958E+00 9.54629E+00
          8.72142E+00 7.99539E+00 7.35447E+00 6.78887E+00 6.28581E+00
          5.83352E+00 5.42483E+00 5.05330E+00 4.71186E+00 4.39206E+00
          4.08843E+00 3.80157E+00 3.53344E+00 3.28462E+00 3.05190E+00
          2.83578E+00 2.73527E+00 2.63931E+00 2.56662E+00 2.49467E+00
          2.47654E+00 2.45987E+00 2.45849E+00 2.45943E+00 2.45981E+00
          2.45937E+00 2.45642E+00                                     6.237E+00
 5.00E+05 1.17932E+01 1.11809E+01 1.05981E+01 1.00666E+01 9.57903E+00
          8.69612E+00 7.92799E+00 7.25639E+00 6.66795E+00 6.14682E+00
          5.67806E+00 5.25348E+00 4.86669E+00 4.51078E+00 4.17753E+00
          3.86160E+00 3.56335E+00 3.28431E+00 3.02557E+00 2.78333E+00
          2.55710E+00 2.45155E+00 2.35161E+00 2.27676E+00 2.20296E+00
          2.18450E+00 2.16704E+00 2.16570E+00 2.16721E+00 2.16774E+00
          2.16739E+00 2.16382E+00                                     6.290E+00
 6.00E+05 1.19602E+01 1.13060E+01 1.06865E+01 1.01274E+01 9.61765E+00
          8.69571E+00 7.89865E+00 7.20585E+00 6.60055E+00 6.06504E+00
          5.58285E+00 5.14534E+00 4.74626E+00 4.37889E+00 4.03537E+00
          3.71057E+00 3.40448E+00 3.11814E+00 2.85223E+00 2.60319E+00
          2.36896E+00 2.25876E+00 2.15403E+00 2.07561E+00 2.00014E+00
          1.98177E+00 1.96619E+00 1.96462E+00 1.96431E+00 1.96442E+00
          1.96416E+00 1.96280E+00                                     6.372E+00
 8.00E+05 1.21955E+01 1.14925E+01 1.08314E+01 1.02425E+01 9.70973E+00
          8.74423E+00 7.91321E+00 7.19462E+00 6.56714E+00 6.01105E+00
          5.50897E+00 5.05235E+00 4.63506E+00 4.25077E+00 3.89217E+00
          3.55436E+00 3.23680E+00 2.93956E+00 2.66209E+00 2.40107E+00
          2.15241E+00 2.03368E+00 1.92013E+00 1.83489E+00 1.75463E+00
          1.73554E+00 1.72161E+00 1.71968E+00 1.71709E+00 1.71668E+00
          1.71654E+00 1.71773E+00                                     6.588E+00
 1.00E+06 1.23562E+01 1.16304E+01 1.09508E+01 1.03504E+01 9.80952E+00
          8.82602E+00 7.97967E+00 7.24755E+00 6.60693E+00 6.03756E+00
          5.52228E+00 5.05278E+00 4.62313E+00 4.22707E+00 3.85753E+00
          3.50964E+00 3.18256E+00 2.87580E+00 2.58788E+00 2.31441E+00
          2.05128E+00 1.92417E+00 1.80221E+00 1.71021E+00 1.62306E+00
          1.60208E+00 1.58644E+00 1.58439E+00 1.58185E+00 1.58146E+00
          1.58131E+00 1.58202E+00                                     6.835E+00
 1.50E+06 1.26107E+01 1.18642E+01 1.11700E+01 1.05651E+01 1.00235E+01
          9.03189E+00 8.17875E+00 7.43478E+00 6.78001E+00 6.19551E+00
          5.66569E+00 5.18226E+00 4.73878E+00 4.32834E+00 3.94291E+00
          3.57712E+00 3.23036E+00 2.90251E+00 2.59120E+00 2.28844E+00
          1.98871E+00 1.83948E+00 1.69174E+00 1.57625E+00 1.46625E+00
          1.43906E+00 1.41695E+00 1.41444E+00 1.41263E+00 1.41242E+00
          1.41218E+00 1.41165E+00                                     7.425E+00
 2.00E+06 1.27658E+01 1.20118E+01 1.13145E+01 1.07132E+01 1.01780E+01
          9.19463E+00 8.34854E+00 7.60639E+00 6.95100E+00 6.36529E+00
          5.83506E+00 5.35155E+00 4.90737E+00 4.49428E+00 4.10244E+00
          3.72557E+00 3.36394E+00 3.01880E+00 2.68786E+00 2.36004E+00
          2.02513E+00 1.85303E+00 1.67474E+00 1.52923E+00 1.39254E+00
          1.35948E+00 1.33296E+00 1.32967E+00 1.32669E+00 1.32629E+00
          1.32604E+00 1.32687E+00                                     7.924E+00
 3.00E+06 1.29471E+01 1.21807E+01 1.14792E+01 1.08873E+01 1.03692E+01
          9.41942E+00 8.60207E+00 7.88401E+00 7.24791E+00 6.67630E+00
          6.15434E+00 5.67422E+00 5.22989E+00 4.81450E+00 4.41975E+00
          4.03905E+00 3.66927E+00 3.30601E+00 2.94274E+00 2.56834E+00
          2.16841E+00 1.95283E+00 1.72003E+00 1.51811E+00 1.31647E+00
          1.27350E+00 1.24727E+00 1.24309E+00 1.23414E+00 1.23214E+00
          1.23302E+00 1.23773E+00                                     8.695E+00
 4.00E+06 1.30315E+01 1.22634E+01 1.15661E+01 1.09882E+01 1.04892E+01
          9.57425E+00 8.78404E+00 8.08947E+00 7.47343E+00 6.91858E+00
          6.40982E+00 5.93970E+00 5.50247E+00 5.09150E+00 4.69846E+00
          4.31652E+00 3.94200E+00 3.56947E+00 3.18996E+00 2.78648E+00
          2.33517E+00 2.08021E+00 1.79444E+00 1.53990E+00 1.28148E+00
          1.22746E+00 1.20136E+00 1.19674E+00 1.18265E+00 1.17925E+00
          1.18124E+00 1.18787E+00                                     9.265E+00
 5.00E+06 1.30675E+01 1.23018E+01 1.16121E+01 1.10499E+01 1.05699E+01
          9.68623E+00 8.92072E+00 8.24722E+00 7.64922E+00 7.10957E+00
          6.61324E+00 6.15303E+00 5.72361E+00 5.31857E+00 4.92974E+00
          4.55014E+00 4.17553E+00 3.79948E+00 3.41070E+00 2.98712E+00
          2.49620E+00 2.20909E+00 1.87748E+00 1.57724E+00 1.26630E+00
          1.20006E+00 1.17109E+00 1.16622E+00 1.14912E+00 1.14486E+00
          1.14761E+00 1.15417E+00                                     9.705E+00
 6.00E+06 1.30781E+01 1.23171E+01 1.16364E+01 1.10901E+01 1.06281E+01
          9.77163E+00 9.02816E+00 8.37311E+00 7.79079E+00 7.26448E+00
          6.77935E+00 6.32852E+00 5.90693E+00 5.50845E+00 5.12505E+00
          4.74967E+00 4.37755E+00 4.00128E+00 3.60755E+00 3.16989E+00
          2.64791E+00 2.33412E+00 1.96339E+00 1.62217E+00 1.26254E+00
          1.18358E+00 1.14934E+00 1.14415E+00 1.12533E+00 1.12058E+00
          1.12384E+00 1.12921E+00                                     1.006E+01
 8.00E+06 1.30657E+01 1.23164E+01 1.16542E+01 1.11372E+01 1.07066E+01
          9.89521E+00 9.18862E+00 8.56408E+00 8.00757E+00 7.50334E+00
          7.03736E+00 6.60327E+00 6.19650E+00 5.81137E+00 5.44023E+00
          5.07589E+00 4.71278E+00 4.34177E+00 3.94607E+00 3.49166E+00
          2.92392E+00 2.56756E+00 2.13173E+00 1.72030E+00 1.27823E+00
          1.17407E+00 1.11568E+00 1.10941E+00 1.09502E+00 1.09128E+00
          1.09257E+00 1.09497E+00                                     1.060E+01
 1.00E+07 1.29153E+01 1.22288E+01 1.16274E+01 1.11664E+01 1.07830E+01
          1.00315E+01 9.35522E+00 8.74054E+00 8.18252E+00 7.67504E+00
          7.21300E+00 6.79082E+00 6.40219E+00 6.03904E+00 5.69022E+00
          5.34563E+00 4.99838E+00 4.63707E+00 4.23987E+00 3.76154E+00
          3.13972E+00 2.74918E+00 2.28176E+00 1.83967E+00 1.32538E+00
          1.17864E+00 1.08657E+00 1.08348E+00 1.08170E+00 1.07698E+00
          1.06232E+00 1.07275E+00                                     1.102E+01
 1.50E+07 1.28495E+01 1.21858E+01 1.16130E+01 1.11899E+01 1.08461E+01
          1.01570E+01 9.53333E+00 8.96404E+00 8.44537E+00 7.97249E+00
          7.54134E+00 7.14742E+00 6.78542E+00 6.44829E+00 6.12605E+00
          5.80900E+00 5.48963E+00 5.15474E+00 4.77779E+00 4.30162E+00
          3.64050E+00 3.20082E+00 2.64857E+00 2.09986E+00 1.42110E+00
          1.21549E+00 1.06589E+00 1.05518E+00 1.05098E+00 1.04655E+00
          1.03046E+00 1.03955E+00                                     1.173E+01
 2.00E+07 1.28714E+01 1.22072E+01 1.16380E+01 1.12251E+01 1.08944E+01
          1.02279E+01 9.62629E+00 9.07989E+00 8.58487E+00 8.13651E+00
          7.73069E+00 7.36272E+00 7.02689E+00 6.71537E+00 6.41658E+00
          6.11992E+00 5.81882E+00 5.50201E+00 5.14671E+00 4.70253E+00
          4.07110E+00 3.61994E+00 3.00180E+00 2.34508E+00 1.50104E+00
          1.24875E+00 1.07324E+00 1.05200E+00 1.02747E+00 1.02361E+00
          1.02161E+00 1.02180E+00                                     1.219E+01
 3.00E+07 1.27548E+01 1.21204E+01 1.15840E+01 1.12082E+01 1.09145E+01
          1.03089E+01 9.75792E+00 9.25434E+00 8.79565E+00 8.37858E+00
          8.00030E+00 7.65760E+00 7.34648E+00 7.06138E+00 6.79365E+00
          6.53482E+00 6.27805E+00 6.01019E+00 5.70235E+00 5.28674E+00
          4.64365E+00 4.16815E+00 3.50922E+00 2.77881E+00 1.73346E+00
          1.38447E+00 1.07355E+00 1.03483E+00 1.01188E+00 1.00806E+00
          9.96094E-01 1.00293E+00                                     1.280E+01
 4.00E+07 1.27340E+01 1.21072E+01 1.15805E+01 1.12176E+01 1.09379E+01
          1.03559E+01 9.82658E+00 9.34370E+00 8.90507E+00 8.50782E+00
          8.14943E+00 7.82705E+00 7.53709E+00 7.27431E+00 7.03041E+00
          6.79731E+00 6.56909E+00 6.33368E+00 6.06344E+00 5.69073E+00
          5.08774E+00 4.62021E+00 3.94167E+00 3.14805E+00 1.92906E+00
          1.50107E+00 1.09537E+00 1.03831E+00 9.99730E-01 9.95750E-01
          9.87793E-01 9.93408E-01                                     1.320E+01
 5.00E+07 1.27236E+01 1.21025E+01 1.15823E+01 1.12273E+01 1.09556E+01
          1.03878E+01 9.87166E+00 9.40207E+00 8.97675E+00 8.59309E+00
          8.24878E+00 7.94119E+00 7.66695E+00 7.42100E+00 7.19518E+00
          6.98176E+00 6.77561E+00 6.56588E+00 6.32667E+00 5.99231E+00
          5.43215E+00 4.98074E+00 4.30010E+00 3.46753E+00 2.11184E+00
          1.61331E+00 1.12092E+00 1.04657E+00 9.92060E-01 9.87465E-01
          9.83429E-01 9.87305E-01                                     1.348E+01
 6.00E+07 1.27004E+01 1.20918E+01 1.15832E+01 1.12383E+01 1.09753E+01
          1.04211E+01 9.91486E+00 9.45269E+00 9.03325E+00 8.65517E+00
          8.31738E+00 8.01791E+00 7.75399E+00 7.52146E+00 7.31330E+00
          7.12174E+00 6.93851E+00 6.74585E+00 6.51554E+00 6.19844E+00
          5.68533E+00 5.27261E+00 4.63486E+00 3.79926E+00 2.28896E+00
          1.71036E+00 1.13155E+00 1.04828E+00 9.95150E-01 9.91409E-01
          9.82925E-01 9.83459E-01                                     1.370E+01
 8.00E+07 1.27020E+01 1.20990E+01 1.15955E+01 1.12547E+01 1.09956E+01
          1.04509E+01 9.95572E+00 9.50649E+00 9.10114E+00 8.73776E+00
          8.41468E+00 8.13002E+00 7.88138E+00 7.66498E+00 7.47425E+00
          7.30317E+00 7.14805E+00 6.99948E+00 6.83164E+00 6.57360E+00
          6.09672E+00 5.70255E+00 5.09972E+00 4.27898E+00 2.62166E+00
          1.91953E+00 1.17577E+00 1.06729E+00 9.94140E-01 9.87013E-01
          9.79786E-01 9.78256E-01                                     1.401E+01
 1.00E+08 1.26664E+01 1.20803E+01 1.15914E+01 1.12616E+01 1.10109E+01
          1.04799E+01 9.99414E+00 9.55153E+00 9.15113E+00 8.79250E+00
          8.47558E+00 8.19915E+00 7.96134E+00 7.75919E+00 7.58724E+00
          7.43941E+00 7.30912E+00 7.18022E+00 7.02609E+00 6.79880E+00
          6.39256E+00 6.04278E+00 5.47091E+00 4.65141E+00 2.90664E+00
          2.11363E+00 1.22679E+00 1.09124E+00 9.94520E-01 9.86374E-01
          9.73602E-01 9.75098E-01                                     1.423E+01
 1.50E+08 1.26523E+01 1.20809E+01 1.16036E+01 1.12804E+01 1.10339E+01
          1.05131E+01 1.00376E+01 9.60547E+00 9.21598E+00 8.86870E+00
          8.56359E+00 8.29989E+00 8.07651E+00 7.89157E+00 7.74111E+00
          7.62088E+00 7.52630E+00 7.44380E+00 7.34988E+00 7.19900E+00
          6.88926E+00 6.59719E+00 6.08896E+00 5.32461E+00 3.51850E+00
          2.55117E+00 1.34225E+00 1.15099E+00 1.00215E+00 9.86626E-01
          9.72427E-01 9.71008E-01                                     1.457E+01
 2.00E+08 1.26293E+01 1.20755E+01 1.16106E+01 1.12915E+01 1.10453E+01
          1.05291E+01 1.00586E+01 9.63214E+00 9.24889E+00 8.90843E+00
          8.61071E+00 8.35506E+00 8.14071E+00 7.96612E+00 7.82780E+00
          7.72221E+00 7.64598E+00 7.58751E+00 7.52647E+00 7.42320E+00
          7.18727E+00 6.94912E+00 6.51189E+00 5.80917E+00 3.97527E+00
          2.90499E+00 1.46466E+00 1.22113E+00 1.01187E+00 9.87740E-01
          9.67834E-01 9.68994E-01                                     1.477E+01
 3.00E+08 1.25589E+01 1.20505E+01 1.16169E+01 1.13060E+01 1.10576E+01
          1.05469E+01 1.00819E+01 9.66123E+00 9.28403E+00 8.95002E+00
          8.65923E+00 8.41128E+00 8.20574E+00 8.04159E+00 7.91610E+00
          7.82672E+00 7.77183E+00 7.74263E+00 7.72335E+00 7.68193E+00
          7.54216E+00 7.37293E+00 7.02644E+00 6.42636E+00 4.67400E+00
          3.49079E+00 1.68601E+00 1.35243E+00 1.03547E+00 9.93791E-01
          9.68552E-01 9.66675E-01                                     1.499E+01
 4.00E+08 1.24960E+01 1.20273E+01 1.16209E+01 1.13167E+01 1.10656E+01
          1.05572E+01 1.00939E+01 9.67528E+00 9.30064E+00 8.96977E+00
          8.68275E+00 8.43922E+00 8.23860E+00 8.07997E+00 7.96123E+00
          7.88053E+00 7.83701E+00 7.82311E+00 7.82661E+00 7.82516E+00
          7.75374E+00 7.63003E+00 7.33603E+00 6.79398E+00 5.17083E+00
          3.98003E+00 1.88784E+00 1.46986E+00 1.05986E+00 1.00780E+00
          9.68750E-01 9.65576E-01                                     1.512E+01
 5.00E+08 1.24492E+01 1.20091E+01 1.16221E+01 1.13227E+01 1.10694E+01
          1.05626E+01 1.01009E+01 9.68399E+00 9.31143E+00 8.98278E+00
          8.69793E+00 8.45672E+00 8.25891E+00 8.10381E+00 7.98938E+00
          7.91397E+00 7.87741E+00 7.87336E+00 7.89149E+00 7.91269E+00
          7.88216E+00 7.79390E+00 7.55333E+00 7.07412E+00 5.54438E+00
          4.35957E+00 2.07984E+00 1.58773E+00 1.08555E+00 1.01819E+00
          9.70398E-01 9.64966E-01                                     1.521E+01
 6.00E+08 1.24171E+01 1.19965E+01 1.16229E+01 1.13266E+01 1.10719E+01
          1.05663E+01 1.01055E+01 9.68984E+00 9.31868E+00 8.99156E+00
          8.70823E+00 8.46866E+00 8.27283E+00 8.12015E+00 8.00865E+00
          7.93686E+00 7.90508E+00 7.90784E+00 7.93606E+00 7.97317E+00
          7.97184E+00 7.90974E+00 7.71128E+00 7.28460E+00 5.84056E+00
          4.67487E+00 2.26187E+00 1.70046E+00 1.11156E+00 1.02907E+00
          9.72290E-01 9.64600E-01                                     1.527E+01
 8.00E+08 1.23772E+01 1.19809E+01 1.16238E+01 1.13314E+01 1.10748E+01
          1.05707E+01 1.01114E+01 9.69733E+00 9.32792E+00 9.00268E+00
          8.72144E+00 8.48418E+00 8.29098E+00 8.14140E+00 8.03362E+00
          7.96652E+00 7.94098E+00 7.95246E+00 7.99366E+00 8.05157E+00
          8.08886E+00 8.06229E+00 7.92565E+00 7.58177E+00 6.28489E+00
          5.17261E+00 2.59867E+00 1.91166E+00 1.16359E+00 1.05193E+00
          9.76974E-01 9.64111E-01                                     1.535E+01
 1.00E+09 1.23526E+01 1.19713E+01 1.16243E+01 1.13342E+01 1.10763E+01
          1.05733E+01 1.01150E+01 9.70190E+00 9.33351E+00 9.00942E+00
          8.72949E+00 8.49376E+00 8.30224E+00 8.15455E+00 8.04902E+00
          7.98483E+00 7.96316E+00 7.98000E+00 8.02908E+00 8.10003E+00
          8.16165E+00 8.15791E+00 8.06434E+00 7.78258E+00 6.60676E+00
          5.55278E+00 2.89649E+00 2.10522E+00 1.21503E+00 1.07602E+00
          9.81979E-01 9.63684E-01                                     1.541E+01
 1.50E+09 1.23155E+01 1.19568E+01 1.16251E+01 1.13383E+01 1.10783E+01
          1.05766E+01 1.01199E+01 9.70816E+00 9.34108E+00 9.01843E+00
          8.74032E+00 8.50669E+00 8.31749E+00 8.17238E+00 8.06994E+00
          8.00978E+00 7.99345E+00 8.01754E+00 8.07732E+00 8.16642E+00
          8.26195E+00 8.29046E+00 8.26194E+00 8.08270E+00 7.13406E+00
          6.21297E+00 3.51249E+00 2.53359E+00 1.34010E+00 1.13937E+00
          9.95132E-01 9.63257E-01                                     1.548E+01
 2.00E+09 1.22943E+01 1.19486E+01 1.16256E+01 1.13406E+01 1.10794E+01
          1.05784E+01 1.01224E+01 9.71138E+00 9.34498E+00 9.02304E+00
          8.74575E+00 8.51312E+00 8.32508E+00 8.18133E+00 8.08059E+00
          8.02254E+00 8.00898E+00 8.03682E+00 8.10218E+00 8.20098E+00
          8.31447E+00 8.35975E+00 8.36619E+00 8.24814E+00 7.45989E+00
          6.64419E+00 3.99436E+00 2.90115E+00 1.46013E+00 1.20461E+00
          1.00819E+00 9.63013E-01                                     1.553E+01
 3.00E+09 1.22711E+01 1.19395E+01 1.16260E+01 1.13432E+01 1.10808E+01
          1.05805E+01 1.01251E+01 9.71471E+00 9.34900E+00 9.02777E+00
          8.75125E+00 8.51948E+00 8.33253E+00 8.19016E+00 8.09114E+00
          8.03525E+00 8.02449E+00 8.05618E+00 8.12736E+00 8.23625E+00
          8.36852E+00 8.43108E+00 8.47279E+00 8.42300E+00 7.84830E+00
          7.18496E+00 4.71091E+00 3.49254E+00 1.68378E+00 1.33360E+00
          1.03415E+00 9.62830E-01                                     1.557E+01
 4.00E+09 1.22802E+01 1.19481E+01 1.16329E+01 1.13462E+01 1.10798E+01
          1.05764E+01 1.01208E+01 9.71157E+00 9.34775E+00 9.02875E+00
          8.75420E+00 8.52399E+00 8.33795E+00 8.19530E+00 8.09352E+00
          8.03256E+00 8.01853E+00 8.05792E+00 8.15209E+00 8.27765E+00
          8.40351E+00 8.46391E+00 8.51675E+00 8.50755E+00 8.08516E+00
          7.51030E+00 5.21711E+00 3.95886E+00 1.88978E+00 1.45915E+00
          1.05896E+00 9.62891E-01                                     1.560E+01
 5.00E+09 1.22720E+01 1.19446E+01 1.16326E+01 1.13467E+01 1.10800E+01
          1.05770E+01 1.01216E+01 9.71266E+00 9.34912E+00 9.03031E+00
          8.75599E+00 8.52601E+00 8.34023E+00 8.19793E+00 8.09661E+00
          8.03628E+00 8.02312E+00 8.06380E+00 8.15987E+00 8.28838E+00
          8.41987E+00 8.48604E+00 8.55068E+00 8.56421E+00 8.22882E+00
          7.73626E+00 5.60313E+00 4.33211E+00 2.09526E+00 1.57996E+00
          1.08441E+00 9.62891E-01                                     1.562E+01
 6.00E+09 1.22662E+01 1.19421E+01 1.16324E+01 1.13471E+01 1.10801E+01
          1.05773E+01 1.01221E+01 9.71334E+00 9.34995E+00 9.03132E+00
          8.75716E+00 8.52737E+00 8.34178E+00 8.19971E+00 8.09870E+00
          8.03880E+00 8.02623E+00 8.06774E+00 8.16508E+00 8.29561E+00
          8.43101E+00 8.50103E+00 8.57339E+00 8.60234E+00 8.33014E+00
          7.89929E+00 5.90694E+00 4.64441E+00 2.28596E+00 1.69833E+00
          1.10986E+00 9.62769E-01                                     1.563E+01
 8.00E+09 1.22378E+01 1.19256E+01 1.16253E+01 1.13455E+01 1.10814E+01
          1.05823E+01 1.01281E+01 9.71871E+00 9.35391E+00 9.03367E+00
          8.75828E+00 8.52782E+00 8.34227E+00 8.20144E+00 8.10431E+00
          8.05095E+00 8.04368E+00 8.08039E+00 8.15921E+00 8.28062E+00
          8.43879E+00 8.52618E+00 8.61065E+00 8.65148E+00 8.46133E+00
          8.11891E+00 6.36092E+00 5.14215E+00 2.62662E+00 1.93469E+00
          1.16077E+00 9.62402E-01                                     1.564E+01
 1.00E+10 1.22344E+01 1.19241E+01 1.16251E+01 1.13453E+01 1.10810E+01
          1.05823E+01 1.01284E+01 9.71915E+00 9.35430E+00 9.03399E+00
          8.75870E+00 8.52851E+00 8.34332E+00 8.20290E+00 8.10621E+00
          8.05330E+00 8.04651E+00 8.08368E+00 8.16311E+00 8.28594E+00
          8.44696E+00 8.53714E+00 8.62901E+00 8.68350E+00 8.54325E+00
          8.25646E+00 6.68496E+00 5.52847E+00 2.92401E+00 2.14478E+00
          1.21167E+00 9.62524E-01                                     1.565E+01


==> anc/colstop/sbethe/sdbase/pdebr47.p08 <==
 47
 1.00E+03 1.17925E+00 1.20128E+00 1.22341E+00 1.24573E+00 1.26825E+00
          1.31391E+00 1.36027E+00 1.40715E+00 1.45434E+00 1.50158E+00
          1.54864E+00 1.59524E+00 1.64112E+00 1.68617E+00 1.73055E+00
          1.77427E+00 1.81658E+00 1.85649E+00 1.89305E+00 1.92624E+00
          1.95567E+00 1.96871E+00 1.98207E+00 1.99434E+00 2.01304E+00
          2.01968E+00 2.02294E+00 2.02281E+00 2.02272E+00 2.02274E+00
          2.02245E+00 2.02341E+00                                     1.405E+00
 1.50E+03 1.57546E+00 1.60151E+00 1.62759E+00 1.65374E+00 1.68000E+00
          1.73297E+00 1.78632E+00 1.83983E+00 1.89323E+00 1.94622E+00
          1.99850E+00 2.04980E+00 2.09988E+00 2.14869E+00 2.19661E+00
          2.24384E+00 2.28965E+00 2.33312E+00 2.37330E+00 2.41023E+00
          2.44331E+00 2.45767E+00 2.47119E+00 2.48185E+00 2.49606E+00
          2.50151E+00 2.50770E+00 2.50757E+00 2.50479E+00 2.50396E+00
          2.50439E+00 2.50848E+00                                     1.798E+00
 2.00E+03 1.91984E+00 1.94947E+00 1.97902E+00 2.00843E+00 2.03781E+00
          2.09668E+00 2.15534E+00 2.21349E+00 2.27075E+00 2.32675E+00
          2.38110E+00 2.43351E+00 2.48379E+00 2.53200E+00 2.57888E+00
          2.62497E+00 2.66970E+00 2.71231E+00 2.75224E+00 2.79027E+00
          2.82647E+00 2.84273E+00 2.85685E+00 2.86639E+00 2.87895E+00
          2.88386E+00 2.88904E+00 2.88892E+00 2.88668E+00 2.88602E+00
          2.88637E+00 2.88965E+00                                     2.124E+00
 3.00E+03 2.49407E+00 2.53362E+00 2.57235E+00 2.60964E+00 2.64566E+00
          2.71463E+00 2.77891E+00 2.83839E+00 2.89339E+00 2.94488E+00
          2.99435E+00 3.04204E+00 3.08795E+00 3.13215E+00 3.17534E+00
          3.21796E+00 3.25942E+00 3.29869E+00 3.33498E+00 3.36915E+00
          3.40181E+00 3.41718E+00 3.43220E+00 3.44385E+00 3.45570E+00
          3.45859E+00 3.46000E+00 3.46038E+00 3.46146E+00 3.46170E+00
          3.46166E+00 3.46062E+00                                     2.644E+00
 4.00E+03 2.96415E+00 3.01411E+00 3.06181E+00 3.10551E+00 3.14565E+00
          3.21793E+00 3.28094E+00 3.33759E+00 3.38872E+00 3.43527E+00
          3.47871E+00 3.51958E+00 3.55853E+00 3.59582E+00 3.63133E+00
          3.66503E+00 3.69707E+00 3.72838E+00 3.75971E+00 3.79002E+00
          3.81879E+00 3.83323E+00 3.84820E+00 3.86044E+00 3.87177E+00
          3.87305E+00 3.87155E+00 3.87238E+00 3.87611E+00 3.87715E+00
          3.87662E+00 3.87189E+00                                     3.048E+00
 5.00E+03 3.36503E+00 3.41814E+00 3.46913E+00 3.51638E+00 3.56018E+00
          3.63910E+00 3.70546E+00 3.75964E+00 3.80316E+00 3.83929E+00
          3.87244E+00 3.90363E+00 3.93309E+00 3.96101E+00 3.98804E+00
          4.01475E+00 4.04078E+00 4.06553E+00 4.08868E+00 4.11162E+00
          4.13619E+00 4.14943E+00 4.16385E+00 4.17583E+00 4.18591E+00
          4.18748E+00 4.18295E+00 4.18384E+00 4.18973E+00 4.19109E+00
          4.19086E+00 4.18384E+00                                     3.374E+00
 6.00E+03 3.73782E+00 3.78051E+00 3.82208E+00 3.86171E+00 3.89972E+00
          3.97213E+00 4.03842E+00 4.09771E+00 4.14910E+00 4.19181E+00
          4.22530E+00 4.24945E+00 4.26513E+00 4.27436E+00 4.28143E+00
          4.29040E+00 4.30202E+00 4.31704E+00 4.33636E+00 4.36094E+00
          4.39083E+00 4.40574E+00 4.41558E+00 4.41889E+00 4.42907E+00
          4.43297E+00 4.42650E+00 4.42690E+00 4.43365E+00 4.43530E+00
          4.43509E+00 4.42639E+00                                     3.644E+00
 8.00E+03 4.29287E+00 4.34968E+00 4.40364E+00 4.45256E+00 4.49689E+00
          4.57422E+00 4.63484E+00 4.67866E+00 4.70675E+00 4.72173E+00
          4.72749E+00 4.72587E+00 4.71907E+00 4.71105E+00 4.70862E+00
          4.71666E+00 4.73163E+00 4.74296E+00 4.74258E+00 4.74083E+00
          4.75004E+00 4.75861E+00 4.76808E+00 4.77564E+00 4.78178E+00
          4.78115E+00 4.77687E+00 4.77781E+00 4.78317E+00 4.78468E+00
          4.78366E+00 4.77698E+00                                     4.067E+00
 1.00E+04 4.75836E+00 4.81560E+00 4.86937E+00 4.91701E+00 4.95913E+00
          5.02988E+00 5.08090E+00 5.11237E+00 5.12575E+00 5.12432E+00
          5.11284E+00 5.09355E+00 5.06915E+00 5.04440E+00 5.02701E+00
          5.02246E+00 5.02655E+00 5.02689E+00 5.01415E+00 5.00081E+00
          5.00065E+00 5.00455E+00 5.00877E+00 5.01172E+00 5.01429E+00
          5.01396E+00 5.01164E+00 5.01212E+00 5.01495E+00 5.01576E+00
          5.01524E+00 5.01160E+00                                     4.384E+00
 1.50E+04 5.62151E+00 5.68050E+00 5.73371E+00 5.77672E+00 5.81058E+00
          5.85646E+00 5.87205E+00 5.86012E+00 5.82598E+00 5.77861E+00
          5.72907E+00 5.68019E+00 5.63305E+00 5.58862E+00 5.54797E+00
          5.51183E+00 5.47932E+00 5.44753E+00 5.41466E+00 5.38507E+00
          5.36411E+00 5.35638E+00 5.34655E+00 5.33702E+00 5.33207E+00
          5.33186E+00 5.33630E+00 5.33562E+00 5.33074E+00 5.32961E+00
          5.33002E+00 5.33594E+00                                     4.917E+00
 2.00E+04 6.24082E+00 6.30576E+00 6.35951E+00 6.39367E+00 6.41092E+00
          6.41031E+00 6.37314E+00 6.31696E+00 6.24881E+00 6.17575E+00
          6.10561E+00 6.03794E+00 5.96910E+00 5.89804E+00 5.83080E+00
          5.77183E+00 5.71971E+00 5.66934E+00 5.61810E+00 5.57508E+00
          5.54045E+00 5.51876E+00 5.49597E+00 5.47917E+00 5.46720E+00
          5.46602E+00 5.47608E+00 5.47459E+00 5.46374E+00 5.46084E+00
          5.46204E+00 5.47534E+00                                     5.250E+00
 3.00E+04 7.14962E+00 7.16614E+00 7.17511E+00 7.17090E+00 7.15562E+00
          7.10176E+00 7.01652E+00 6.90507E+00 6.77549E+00 6.63958E+00
          6.51029E+00 6.39136E+00 6.28294E+00 6.18401E+00 6.09339E+00
          6.00909E+00 5.93064E+00 5.85627E+00 5.78419E+00 5.71404E+00
          5.64567E+00 5.61176E+00 5.57589E+00 5.54585E+00 5.52119E+00
          5.52207E+00 5.53284E+00 5.53042E+00 5.51542E+00 5.51115E+00
          5.51318E+00 5.53247E+00                                     5.639E+00
 4.00E+04 7.77625E+00 7.76176E+00 7.73937E+00 7.70327E+00 7.65615E+00
          7.54063E+00 7.39680E+00 7.23080E+00 7.05154E+00 6.87147E+00
          6.70384E+00 6.55222E+00 6.41632E+00 6.29392E+00 6.18247E+00
          6.07874E+00 5.98176E+00 5.88914E+00 5.79852E+00 5.70950E+00
          5.62213E+00 5.57886E+00 5.53398E+00 5.49721E+00 5.46562E+00
          5.46412E+00 5.47160E+00 5.46919E+00 5.45577E+00 5.45194E+00
          5.45416E+00 5.47119E+00                                     5.859E+00
 5.00E+04 8.25404E+00 8.21002E+00 8.15809E+00 8.09254E+00 8.01647E+00
          7.84593E+00 7.65112E+00 7.43877E+00 7.21814E+00 7.00166E+00
          6.80273E+00 6.62442E+00 6.46601E+00 6.32431E+00 6.19559E+00
          6.07591E+00 5.96380E+00 5.85645E+00 5.75116E+00 5.64765E+00
          5.54647E+00 5.49709E+00 5.44732E+00 5.40778E+00 5.37179E+00
          5.36673E+00 5.36745E+00 5.36559E+00 5.35746E+00 5.35522E+00
          5.35645E+00 5.36621E+00                                     5.998E+00
 6.00E+04 8.60249E+00 8.57175E+00 8.52291E+00 8.44284E+00 8.33836E+00
          8.09055E+00 7.81475E+00 7.54503E+00 7.29053E+00 7.05669E+00
          6.84900E+00 6.66394E+00 6.49271E+00 6.32913E+00 6.17656E+00
          6.03742E+00 5.90973E+00 5.78909E+00 5.67165E+00 5.55786E+00
          5.44832E+00 5.39504E+00 5.34274E+00 5.30253E+00 5.26331E+00
          5.25380E+00 5.24688E+00 5.24582E+00 5.24444E+00 5.24416E+00
          5.24416E+00 5.24498E+00                                     6.095E+00
 8.00E+04 9.16798E+00 9.10400E+00 9.01818E+00 8.89487E+00 8.74315E+00
          8.39987E+00 8.03766E+00 7.70103E+00 7.39561E+00 7.11929E+00
          6.87036E+00 6.64627E+00 6.44125E+00 6.25042E+00 6.07260E+00
          5.90808E+00 5.75586E+00 5.61510E+00 5.48281E+00 5.34958E+00
          5.21761E+00 5.16103E+00 5.10812E+00 5.06696E+00 5.02079E+00
          5.00781E+00 4.98631E+00 4.98636E+00 4.99635E+00 4.99918E+00
          4.99799E+00 4.98389E+00                                     6.211E+00
 1.00E+05 9.73941E+00 9.52780E+00 9.31632E+00 9.10568E+00 8.89900E+00
          8.50580E+00 8.13521E+00 7.78641E+00 7.45879E+00 7.15182E+00
          6.86541E+00 6.60057E+00 6.35617E+00 6.13074E+00 5.92322E+00
          5.73423E+00 5.56373E+00 5.41150E+00 5.27442E+00 5.13818E+00
          4.99030E+00 4.91677E+00 4.85465E+00 4.81655E+00 4.76984E+00
          4.75044E+00 4.72398E+00 4.72497E+00 4.73900E+00 4.74283E+00
          4.74133E+00 4.72168E+00                                     6.265E+00
 1.50E+05 1.04016E+01 1.01071E+01 9.81571E+00 9.53039E+00 9.25405E+00
          8.73422E+00 8.25302E+00 7.80774E+00 7.39608E+00 7.01714E+00
          6.67021E+00 6.35365E+00 6.06486E+00 5.80049E+00 5.55684E+00
          5.33213E+00 5.12746E+00 4.94133E+00 4.77087E+00 4.60378E+00
          4.43022E+00 4.34526E+00 4.27012E+00 4.21968E+00 4.16245E+00
          4.14450E+00 4.12711E+00 4.12667E+00 4.13090E+00 4.13213E+00
          4.13168E+00 4.12439E+00                                     6.300E+00
 2.00E+05 1.07773E+01 1.04203E+01 1.00695E+01 9.73028E+00 9.40485E+00
          8.79715E+00 8.24066E+00 7.73149E+00 7.26602E+00 6.84178E+00
          6.45732E+00 6.10901E+00 5.79245E+00 5.50272E+00 5.23374E+00
          4.98183E+00 4.74831E+00 4.53268E+00 4.33349E+00 4.14509E+00
          3.96319E+00 3.87510E+00 3.78750E+00 3.71846E+00 3.65457E+00
          3.64458E+00 3.63835E+00 3.63526E+00 3.62669E+00 3.62447E+00
          3.62524E+00 3.63574E+00                                     6.282E+00
 3.00E+05 1.12447E+01 1.07813E+01 1.03322E+01 9.90888E+00 9.51070E+00
          8.77865E+00 8.12275E+00 7.53473E+00 7.00782E+00 6.53350E+00
          6.10476E+00 5.71649E+00 5.36334E+00 5.03982E+00 4.73939E+00
          4.45745E+00 4.19344E+00 3.94628E+00 3.71338E+00 3.49501E+00
          3.29327E+00 3.19861E+00 3.10431E+00 3.02968E+00 2.95986E+00
          2.94520E+00 2.93719E+00 2.93490E+00 2.92818E+00 2.92642E+00
          2.92722E+00 2.93420E+00                                     6.249E+00
 4.00E+05 1.15457E+01 1.10043E+01 1.04845E+01 1.00026E+01 9.55490E+00
          8.73798E+00 8.01637E+00 7.37739E+00 6.81223E+00 6.30914E+00
          5.85721E+00 5.44939E+00 5.07907E+00 4.73902E+00 4.42046E+00
          4.11772E+00 3.83152E+00 3.56393E+00 3.31559E+00 3.08326E+00
          2.86729E+00 2.76667E+00 2.67034E+00 2.59718E+00 2.52499E+00
          2.50681E+00 2.49005E+00 2.48866E+00 2.48962E+00 2.49001E+00
          2.48967E+00 2.48669E+00                                     6.263E+00
 5.00E+05 1.17548E+01 1.11589E+01 1.05904E+01 1.00700E+01 9.59052E+00
          8.71823E+00 7.95456E+00 7.28332E+00 6.69298E+00 6.16954E+00
          5.69969E+00 5.27530E+00 4.88963E+00 4.53534E+00 4.20357E+00
          3.88860E+00 3.59092E+00 3.31229E+00 3.05399E+00 2.81220E+00
          2.58631E+00 2.48076E+00 2.38045E+00 2.30504E+00 2.23098E+00
          2.21248E+00 2.19493E+00 2.19358E+00 2.19510E+00 2.19562E+00
          2.19528E+00 2.19141E+00                                     6.315E+00
 6.00E+05 1.19137E+01 1.12787E+01 1.06760E+01 1.01295E+01 9.62904E+00
          8.71887E+00 7.92635E+00 7.23330E+00 6.62519E+00 6.08648E+00
          5.60262E+00 5.16504E+00 4.76699E+00 4.40125E+00 4.05924E+00
          3.73537E+00 3.42982E+00 3.14384E+00 2.87839E+00 2.62987E+00
          2.39615E+00 2.28604E+00 2.18097E+00 2.10198E+00 2.02625E+00
          2.00784E+00 1.99220E+00 1.99062E+00 1.99029E+00 1.99039E+00
          1.99011E+00 1.98865E+00                                     6.396E+00
 8.00E+05 1.21483E+01 1.14632E+01 1.08177E+01 1.02405E+01 9.71633E+00
          8.76204E+00 7.93567E+00 7.21736E+00 6.58783E+00 6.02925E+00
          5.52590E+00 5.06925E+00 4.65285E+00 4.26991E+00 3.91258E+00
          3.57564E+00 3.25863E+00 2.96185E+00 2.68487E+00 2.42444E+00
          2.17642E+00 2.05792E+00 1.94423E+00 1.85860E+00 1.77806E+00
          1.75891E+00 1.74492E+00 1.74298E+00 1.74035E+00 1.73993E+00
          1.73980E+00 1.74109E+00                                     6.608E+00
 1.00E+06 1.23187E+01 1.16052E+01 1.09364E+01 1.03442E+01 9.80949E+00
          8.83476E+00 7.99304E+00 7.26268E+00 6.62220E+00 6.05243E+00
          5.53710E+00 5.06804E+00 4.63914E+00 4.24403E+00 3.87543E+00
          3.52835E+00 3.20193E+00 2.89574E+00 2.60836E+00 2.33546E+00
          2.07296E+00 1.94615E+00 1.82431E+00 1.73223E+00 1.64478E+00
          1.62368E+00 1.60794E+00 1.60587E+00 1.60334E+00 1.60295E+00
          1.60280E+00 1.60365E+00                                     6.853E+00
 1.50E+06 1.25905E+01 1.18471E+01 1.11557E+01 1.05530E+01 1.00134E+01
          9.02603E+00 8.17688E+00 7.43665E+00 6.78523E+00 6.20350E+00
          5.67567E+00 5.19356E+00 4.75096E+00 4.34115E+00 3.95635E+00
          3.59135E+00 3.24546E+00 2.91841E+00 2.60778E+00 2.30564E+00
          2.00654E+00 1.85764E+00 1.71026E+00 1.59501E+00 1.48492E+00
          1.45765E+00 1.43549E+00 1.43297E+00 1.43117E+00 1.43096E+00
          1.43072E+00 1.43031E+00                                     7.436E+00
 2.00E+06 1.27429E+01 1.19926E+01 1.12984E+01 1.06994E+01 1.01661E+01
          9.18646E+00 8.34363E+00 7.60449E+00 6.95184E+00 6.36851E+00
          5.84022E+00 5.35830E+00 4.91541E+00 4.50341E+00 4.11256E+00
          3.73663E+00 3.37591E+00 3.03167E+00 2.70162E+00 2.37466E+00
          2.04047E+00 1.86864E+00 1.69051E+00 1.54513E+00 1.40886E+00
          1.37594E+00 1.34955E+00 1.34626E+00 1.34327E+00 1.34287E+00
          1.34263E+00 1.34361E+00                                     7.930E+00
 3.00E+06 1.28954E+01 1.21419E+01 1.14514E+01 1.08673E+01 1.03547E+01
          9.41277E+00 8.59917E+00 7.88235E+00 7.24608E+00 6.67403E+00
          6.15233E+00 5.67322E+00 5.23045E+00 4.81695E+00 4.42405E+00
          4.04501E+00 3.67669E+00 3.31473E+00 2.95263E+00 2.57925E+00
          2.18005E+00 1.96467E+00 1.73192E+00 1.53014E+00 1.32973E+00
          1.28746E+00 1.26155E+00 1.25744E+00 1.24876E+00 1.24681E+00
          1.24768E+00 1.25342E+00                                     8.695E+00
 4.00E+06 1.28828E+01 1.21699E+01 1.15200E+01 1.09759E+01 1.04993E+01
          9.60795E+00 8.81846E+00 8.11018E+00 7.47401E+00 6.90099E+00
          6.38345E+00 5.91362E+00 5.48323E+00 5.08259E+00 4.69940E+00
          4.32419E+00 3.95332E+00 3.58178E+00 3.20068E+00 2.79278E+00
          2.33645E+00 2.08225E+00 1.80408E+00 1.55877E+00 1.29641E+00
          1.23527E+00 1.21348E+00 1.21087E+00 1.19664E+00 1.19282E+00
          1.19556E+00 1.20386E+00                                     9.261E+00
 5.00E+06 1.28932E+01 1.21884E+01 1.15511E+01 1.10265E+01 1.05720E+01
          9.71689E+00 8.95501E+00 8.26897E+00 7.65069E+00 7.09205E+00
          6.58597E+00 6.12527E+00 5.70211E+00 5.30714E+00 4.92824E+00
          4.55570E+00 4.18513E+00 3.81013E+00 3.41915E+00 2.98950E+00
          2.49175E+00 2.20598E+00 1.88542E+00 1.59826E+00 1.28190E+00
          1.20535E+00 1.18215E+00 1.18006E+00 1.16269E+00 1.15784E+00
          1.16168E+00 1.17041E+00                                     9.696E+00
 6.00E+06 1.28874E+01 1.21900E+01 1.15642E+01 1.10578E+01 1.06233E+01
          9.79863E+00 9.06097E+00 8.39462E+00 7.79248E+00 7.24699E+00
          6.75170E+00 6.29985E+00 5.88405E+00 5.49531E+00 5.12174E+00
          4.75352E+00 4.38565E+00 4.01053E+00 3.61429E+00 3.16929E+00
          2.63887E+00 2.32682E+00 1.96992E+00 1.64493E+00 1.27879E+00
          1.18717E+00 1.15973E+00 1.15784E+00 1.13862E+00 1.13316E+00
          1.13757E+00 1.14490E+00                                     1.005E+01
 8.00E+06 1.28458E+01 1.21646E+01 1.15616E+01 1.10882E+01 1.06886E+01
          9.91517E+00 9.21930E+00 8.58685E+00 8.01235E+00 7.48936E+00
          7.01248E+00 6.57593E+00 6.17326E+00 5.79640E+00 5.43449E+00
          5.07789E+00 4.72042E+00 4.35206E+00 3.95396E+00 3.48766E+00
          2.90225E+00 2.54515E+00 2.12776E+00 1.74243E+00 1.30541E+00
          1.18556E+00 1.11662E+00 1.11576E+00 1.11421E+00 1.10977E+00
          1.09741E+00 1.10938E+00                                     1.059E+01
 1.00E+07 1.28119E+01 1.21425E+01 1.15559E+01 1.11060E+01 1.07312E+01
          9.99481E+00 9.32988E+00 8.72340E+00 8.17084E+00 7.66650E+00
          7.20569E+00 6.78323E+00 6.39328E+00 6.02841E+00 5.67838E+00
          5.33374E+00 4.98766E+00 4.62871E+00 4.23485E+00 3.76015E+00
          3.14154E+00 2.75242E+00 2.28637E+00 1.84559E+00 1.33390E+00
          1.18839E+00 1.09789E+00 1.09515E+00 1.09383E+00 1.08929E+00
          1.07483E+00 1.08594E+00                                     1.099E+01
 1.50E+07 1.27514E+01 1.21032E+01 1.15438E+01 1.11301E+01 1.07934E+01
          1.01174E+01 9.50367E+00 8.94170E+00 8.42805E+00 7.95821E+00
          7.52845E+00 7.13455E+00 6.77161E+00 6.43319E+00 6.11002E+00
          5.79310E+00 5.47496E+00 5.14242E+00 4.76885E+00 4.29655E+00
          3.63921E+00 3.20139E+00 2.65113E+00 2.10439E+00 1.42889E+00
          1.22458E+00 1.07670E+00 1.06640E+00 1.06264E+00 1.05826E+00
          1.04236E+00 1.05225E+00                                     1.169E+01
 2.00E+07 1.27844E+01 1.21336E+01 1.15757E+01 1.11704E+01 1.08451E+01
          1.01887E+01 9.59498E+00 9.05440E+00 8.56344E+00 8.11761E+00
          7.71304E+00 7.34526E+00 7.00888E+00 6.69654E+00 6.39729E+00
          6.10113E+00 5.80155E+00 5.48736E+00 5.13576E+00 4.69600E+00
          4.06899E+00 3.61954E+00 3.00232E+00 2.34680E+00 1.50795E+00
          1.25780E+00 1.08394E+00 1.06290E+00 1.03869E+00 1.03498E+00
          1.03282E+00 1.03354E+00                                     1.215E+01
 3.00E+07 1.26861E+01 1.20616E+01 1.15330E+01 1.11616E+01 1.08706E+01
          1.02707E+01 9.72423E+00 9.22428E+00 8.76837E+00 8.35334E+00
          7.97647E+00 7.63463E+00 7.32403E+00 7.03926E+00 6.77204E+00
          6.51414E+00 6.25884E+00 5.99302E+00 5.68792E+00 5.27563E+00
          4.63657E+00 4.16350E+00 3.50759E+00 2.78039E+00 1.73987E+00
          1.39237E+00 1.08346E+00 1.04521E+00 1.02267E+00 1.01888E+00
          1.00677E+00 1.01416E+00                                     1.276E+01
 4.00E+07 1.26733E+01 1.20550E+01 1.15347E+01 1.11749E+01 1.08966E+01
          1.03182E+01 9.79190E+00 9.31158E+00 8.87505E+00 8.47948E+00
          8.12245E+00 7.80113E+00 7.51202E+00 7.25001E+00 7.00697E+00
          6.77500E+00 6.54821E+00 6.31465E+00 6.04678E+00 5.67706E+00
          5.07798E+00 4.61303E+00 3.93783E+00 3.14795E+00 1.93463E+00
          1.50840E+00 1.10488E+00 1.04831E+00 1.01016E+00 1.00614E+00
          9.97864E-01 1.00354E+00                                     1.316E+01
 5.00E+07 1.26663E+01 1.20530E+01 1.15385E+01 1.11859E+01 1.09151E+01
          1.03500E+01 9.83627E+00 9.36875E+00 8.94520E+00 8.56306E+00
          8.22006E+00 7.91359E+00 7.64032E+00 7.39529E+00 7.17046E+00
          6.95819E+00 6.75339E+00 6.54534E+00 6.30826E+00 5.97665E+00
          5.42026E+00 4.97146E+00 4.29436E+00 3.46587E+00 2.11659E+00
          1.62011E+00 1.13011E+00 1.05626E+00 1.00220E+00 9.97547E-01
          9.93134E-01 9.97437E-01                                     1.344E+01
 6.00E+07 1.26439E+01 1.20431E+01 1.15403E+01 1.11977E+01 1.09354E+01
          1.03836E+01 9.87936E+00 9.41880E+00 9.00072E+00 8.62384E+00
          8.28725E+00 7.98895E+00 7.72620E+00 7.49482E+00 7.28779E+00
          7.09734E+00 6.91530E+00 6.72399E+00 6.49545E+00 6.18094E+00
          5.67196E+00 5.26216E+00 4.62808E+00 3.79636E+00 2.29214E+00
          1.71627E+00 1.14074E+00 1.05792E+00 1.00492E+00 1.00110E+00
          9.92798E-01 9.93042E-01                                     1.365E+01
 8.00E+07 1.26469E+01 1.20510E+01 1.15525E+01 1.12137E+01 1.09551E+01
          1.04123E+01 9.91903E+00 9.47149E+00 9.06770E+00 8.70572E+00
          8.38390E+00 8.10041E+00 7.85282E+00 7.63737E+00 7.44758E+00
          7.27741E+00 7.12325E+00 6.97578E+00 6.80938E+00 6.55353E+00
          6.08039E+00 5.68910E+00 5.09030E+00 4.27410E+00 2.62347E+00
          1.92420E+00 1.18446E+00 1.07653E+00 1.00363E+00 9.96428E-01
          9.89223E-01 9.87701E-01                                     1.396E+01
 1.00E+08 1.26340E+01 1.20470E+01 1.15562E+01 1.12229E+01 1.09687E+01
          1.04347E+01 9.94930E+00 9.50955E+00 9.11351E+00 8.75945E+00
          8.44606E+00 8.17170E+00 7.93442E+00 7.73090E+00 7.55532E+00
          7.40248E+00 7.26970E+00 7.14893E+00 7.01603E+00 6.80128E+00
          6.37821E+00 6.01687E+00 5.45084E+00 4.64748E+00 2.90957E+00
          2.12188E+00 1.23201E+00 1.09818E+00 1.00422E+00 9.95159E-01
          9.85764E-01 9.84436E-01                                     1.418E+01
 1.50E+08 1.25951E+01 1.20308E+01 1.15587E+01 1.12377E+01 1.09920E+01
          1.04735E+01 1.00000E+01 9.56972E+00 9.18174E+00 8.83576E+00
          8.53183E+00 8.26916E+00 8.04668E+00 7.86250E+00 7.71272E+00
          7.59310E+00 7.49909E+00 7.41727E+00 7.32422E+00 7.17462E+00
          6.86723E+00 6.57739E+00 6.07309E+00 5.31403E+00 3.51672E+00
          2.55314E+00 1.34950E+00 1.15914E+00 1.01120E+00 9.95651E-01
          9.81476E-01 9.79980E-01                                     1.451E+01
 2.00E+08 1.25906E+01 1.20380E+01 1.15732E+01 1.12521E+01 1.10036E+01
          1.04856E+01 1.00156E+01 9.59113E+00 9.21093E+00 8.87379E+00
          8.57896E+00 8.32541E+00 8.11198E+00 7.93661E+00 7.79504E+00
          7.68415E+00 7.60443E+00 7.55255E+00 7.51168E+00 7.42224E+00
          7.17237E+00 6.92191E+00 6.48461E+00 5.78564E+00 3.96597E+00
          2.92661E+00 1.46756E+00 1.22264E+00 1.02049E+00 9.98917E-01
          9.78912E-01 9.77844E-01                                     1.471E+01
 3.00E+08 1.25233E+01 1.20151E+01 1.15807E+01 1.12676E+01 1.10168E+01
          1.05039E+01 1.00389E+01 9.61974E+00 9.24518E+00 8.91425E+00
          8.62631E+00 8.38060E+00 8.17630E+00 8.01174E+00 7.88326E+00
          7.78860E+00 7.72990E+00 7.70658E+00 7.70670E+00 7.67970E+00
          7.52783E+00 7.34568E+00 6.99449E+00 6.39155E+00 4.65806E+00
          3.51717E+00 1.68867E+00 1.35135E+00 1.04338E+00 1.00677E+00
          9.77570E-01 9.75830E-01                                     1.494E+01
 4.00E+08 1.24448E+01 1.19803E+01 1.15770E+01 1.12742E+01 1.10236E+01
          1.05170E+01 1.00558E+01 9.63900E+00 9.26599E+00 8.93651E+00
          8.65058E+00 8.40788E+00 8.20793E+00 8.04985E+00 7.93159E+00
          7.85126E+00 7.80798E+00 7.79418E+00 7.79764E+00 7.79638E+00
          7.72595E+00 7.60337E+00 7.31157E+00 6.77351E+00 5.16140E+00
          3.97613E+00 1.89217E+00 1.47607E+00 1.06833E+00 1.01662E+00
          9.77600E-01 9.74365E-01                                     1.507E+01
 5.00E+08 1.24012E+01 1.19634E+01 1.15782E+01 1.12794E+01 1.10266E+01
          1.05221E+01 1.00627E+01 9.64765E+00 9.27656E+00 8.94930E+00
          8.66610E+00 8.42640E+00 8.22918E+00 8.07355E+00 7.95847E+00
          7.88308E+00 7.84718E+00 7.84424E+00 7.86391E+00 7.88782E+00
          7.85205E+00 7.75467E+00 7.51940E+00 7.07787E+00 5.56331E+00
          4.30624E+00 2.08185E+00 1.60645E+00 1.09445E+00 1.01810E+00
          9.84772E-01 9.73877E-01                                     1.515E+01
 6.00E+08 1.23700E+01 1.19513E+01 1.15790E+01 1.12833E+01 1.10291E+01
          1.05257E+01 1.00674E+01 9.65360E+00 9.28381E+00 8.95797E+00
          8.67628E+00 8.43827E+00 8.24302E+00 8.08975E+00 7.97758E+00
          7.90597E+00 7.87497E+00 7.87852E+00 7.90744E+00 7.94711E+00
          7.94277E+00 7.87225E+00 7.67490E+00 7.28041E+00 5.86280E+00
          4.62568E+00 2.25934E+00 1.71670E+00 1.12070E+00 1.02972E+00
          9.87671E-01 9.73145E-01                                     1.521E+01
 8.00E+08 1.23291E+01 1.19351E+01 1.15798E+01 1.12884E+01 1.10326E+01
          1.05307E+01 1.00736E+01 9.66127E+00 9.29314E+00 8.96895E+00
          8.68870E+00 8.45240E+00 8.26000E+00 8.11104E+00 8.00364E+00
          7.93676E+00 7.91123E+00 7.92262E+00 7.96368E+00 8.02145E+00
          8.05886E+00 8.03276E+00 7.89727E+00 7.55588E+00 6.26847E+00
          5.16279E+00 2.60001E+00 1.91623E+00 1.17150E+00 1.06043E+00
          9.85504E-01 9.72778E-01                                     1.529E+01
 1.00E+09 1.23032E+01 1.19248E+01 1.15801E+01 1.12913E+01 1.10344E+01
          1.05335E+01 1.00772E+01 9.66570E+00 9.29856E+00 8.97552E+00
          8.69665E+00 8.46191E+00 8.27120E+00 8.12410E+00 8.01895E+00
          7.95494E+00 7.93327E+00 7.95001E+00 7.99898E+00 8.06969E+00
          8.13117E+00 8.12771E+00 8.03501E+00 7.75532E+00 6.58809E+00
          5.54075E+00 2.89658E+00 2.10911E+00 1.22265E+00 1.08429E+00
          9.90601E-01 9.72473E-01                                     1.535E+01
 1.50E+09 1.22646E+01 1.19094E+01 1.15804E+01 1.12954E+01 1.10366E+01
          1.05371E+01 1.00819E+01 9.67163E+00 9.30584E+00 8.98437E+00
          8.70735E+00 8.47473E+00 8.28633E+00 8.14175E+00 8.03967E+00
          7.97969E+00 7.96338E+00 7.98738E+00 8.04700E+00 8.13581E+00
          8.23094E+00 8.25940E+00 8.23127E+00 8.05345E+00 7.11160E+00
          6.19689E+00 3.51018E+00 2.53595E+00 1.34708E+00 1.14716E+00
          1.00372E+00 9.71863E-01                                     1.543E+01
 2.00E+09 1.22438E+01 1.19012E+01 1.15808E+01 1.12975E+01 1.10375E+01
          1.05387E+01 1.00843E+01 9.67476E+00 9.30967E+00 8.98892E+00
          8.71273E+00 8.48107E+00 8.29381E+00 8.15060E+00 8.05021E+00
          7.99234E+00 7.97878E+00 8.00650E+00 8.07167E+00 8.17016E+00
          8.28325E+00 8.32835E+00 8.33491E+00 8.21777E+00 7.43512E+00
          6.62536E+00 3.99018E+00 2.90202E+00 1.46651E+00 1.21199E+00
          1.01674E+00 9.71802E-01                                     1.547E+01
 3.00E+09 1.22225E+01 1.18929E+01 1.15813E+01 1.12998E+01 1.10384E+01
          1.05403E+01 1.00868E+01 9.67804E+00 9.31365E+00 8.99358E+00
          8.71809E+00 8.48725E+00 8.30106E+00 8.15928E+00 8.06066E+00
          8.00495E+00 7.99416E+00 8.02567E+00 8.09659E+00 8.20520E+00
          8.33712E+00 8.39942E+00 8.44097E+00 8.39155E+00 7.82085E+00
          7.16259E+00 4.70382E+00 3.49089E+00 1.68910E+00 1.34020E+00
          1.04276E+00 9.71436E-01                                     1.552E+01
 4.00E+09 1.22115E+01 1.18887E+01 1.15814E+01 1.13007E+01 1.10387E+01
          1.05410E+01 1.00878E+01 9.67935E+00 9.31525E+00 8.99565E+00
          8.72095E+00 8.49103E+00 8.30552E+00 8.16406E+00 8.06596E+00
          8.01133E+00 8.00179E+00 8.03370E+00 8.10483E+00 8.22056E+00
          8.37795E+00 8.45442E+00 8.48165E+00 8.41225E+00 8.08002E+00
          7.65286E+00 5.13240E+00 3.85606E+00 1.90438E+00 1.49792E+00
          1.06433E+00 9.70703E-01                                     1.554E+01
 5.00E+09 1.22245E+01 1.18988E+01 1.15883E+01 1.13036E+01 1.10379E+01
          1.05367E+01 1.00832E+01 9.67577E+00 9.31361E+00 8.99606E+00
          8.72277E+00 8.49368E+00 8.30863E+00 8.16686E+00 8.06593E+00
          8.00585E+00 7.99274E+00 8.03329E+00 8.12903E+00 8.25707E+00
          8.38810E+00 8.45403E+00 8.51844E+00 8.53200E+00 8.19883E+00
          7.71017E+00 5.59162E+00 4.32640E+00 2.09861E+00 1.58524E+00
          1.09308E+00 9.71436E-01                                     1.556E+01
 6.00E+09 1.22190E+01 1.18965E+01 1.15881E+01 1.13039E+01 1.10380E+01
          1.05371E+01 1.00837E+01 9.67643E+00 9.31444E+00 8.99702E+00
          8.72391E+00 8.49498E+00 8.31013E+00 8.16860E+00 8.06798E+00
          8.00832E+00 7.99581E+00 8.03722E+00 8.13423E+00 8.26428E+00
          8.39913E+00 8.46890E+00 8.54100E+00 8.56994E+00 8.29947E+00
          7.87205E+00 5.89366E+00 4.63704E+00 2.28831E+00 1.70328E+00
          1.11841E+00 9.71191E-01                                     1.557E+01
 8.00E+09 1.21908E+01 1.18803E+01 1.15815E+01 1.13028E+01 1.10397E+01
          1.05423E+01 1.00895E+01 9.68164E+00 9.31828E+00 8.99933E+00
          8.72503E+00 8.49541E+00 8.31052E+00 8.17020E+00 8.07344E+00
          8.02033E+00 8.01320E+00 8.04988E+00 8.12844E+00 8.24928E+00
          8.40669E+00 8.49383E+00 8.57814E+00 8.61897E+00 8.42982E+00
          8.08989E+00 6.34468E+00 5.13201E+00 2.62738E+00 1.93829E+00
          1.16919E+00 9.71313E-01                                     1.558E+01
 1.00E+10 1.21875E+01 1.18792E+01 1.15817E+01 1.13032E+01 1.10398E+01
          1.05424E+01 1.00897E+01 9.68185E+00 9.31853E+00 8.99967E+00
          8.72551E+00 8.49612E+00 8.31154E+00 8.17161E+00 8.07528E+00
          8.02260E+00 8.01589E+00 8.05298E+00 8.13212E+00 8.25455E+00
          8.41501E+00 8.50476E+00 8.59647E+00 8.65094E+00 8.51090E+00
          8.22629E+00 6.66644E+00 5.51607E+00 2.92355E+00 2.14758E+00
          1.21912E+00 9.71138E-01                                     1.559E+01


==> anc/colstop/sbethe/sdbase/pdebr48.p08 <==
 48
 1.00E+03 1.14738E+00 1.16885E+00 1.19043E+00 1.21222E+00 1.23424E+00
          1.27900E+00 1.32458E+00 1.37084E+00 1.41759E+00 1.46462E+00
          1.51169E+00 1.55855E+00 1.60493E+00 1.65067E+00 1.69584E+00
          1.74031E+00 1.78330E+00 1.82376E+00 1.86059E+00 1.89365E+00
          1.92228E+00 1.93455E+00 1.94692E+00 1.95818E+00 1.97584E+00
          1.98225E+00 1.98518E+00 1.98498E+00 1.98483E+00 1.98483E+00
          1.98456E+00 1.98552E+00                                     1.375E+00
 1.50E+03 1.53719E+00 1.56284E+00 1.58853E+00 1.61432E+00 1.64025E+00
          1.69264E+00 1.74556E+00 1.79879E+00 1.85210E+00 1.90518E+00
          1.95774E+00 2.00955E+00 2.06032E+00 2.10995E+00 2.15874E+00
          2.20675E+00 2.25322E+00 2.29712E+00 2.33743E+00 2.37410E+00
          2.40634E+00 2.42000E+00 2.43264E+00 2.44252E+00 2.45610E+00
          2.46145E+00 2.46723E+00 2.46707E+00 2.46444E+00 2.46369E+00
          2.46399E+00 2.46771E+00                                     1.764E+00
 2.00E+03 1.87711E+00 1.90645E+00 1.93572E+00 1.96490E+00 1.99407E+00
          2.05263E+00 2.11116E+00 2.16934E+00 2.22681E+00 2.28324E+00
          2.33821E+00 2.39145E+00 2.44273E+00 2.49206E+00 2.54007E+00
          2.58717E+00 2.63270E+00 2.67583E+00 2.71586E+00 2.75342E+00
          2.78843E+00 2.80389E+00 2.81739E+00 2.82666E+00 2.83875E+00
          2.84338E+00 2.84824E+00 2.84815E+00 2.84608E+00 2.84549E+00
          2.84576E+00 2.84875E+00                                     2.088E+00
 3.00E+03 2.44581E+00 2.48504E+00 2.52351E+00 2.56064E+00 2.59658E+00
          2.66564E+00 2.73035E+00 2.79057E+00 2.84659E+00 2.89929E+00
          2.95009E+00 2.99917E+00 3.04652E+00 3.09221E+00 3.13689E+00
          3.18097E+00 3.22366E+00 3.26366E+00 3.29991E+00 3.33342E+00
          3.36504E+00 3.37984E+00 3.39450E+00 3.40606E+00 3.41755E+00
          3.42031E+00 3.42155E+00 3.42193E+00 3.42310E+00 3.42336E+00
          3.42332E+00 3.42212E+00                                     2.608E+00
 4.00E+03 2.91200E+00 2.96197E+00 3.00971E+00 3.05352E+00 3.09384E+00
          3.16666E+00 3.23050E+00 3.28832E+00 3.34090E+00 3.38908E+00
          3.43420E+00 3.47677E+00 3.51741E+00 3.55645E+00 3.59387E+00
          3.62969E+00 3.66371E+00 3.69619E+00 3.72724E+00 3.75646E+00
          3.78439E+00 3.79877E+00 3.81378E+00 3.82602E+00 3.83711E+00
          3.83828E+00 3.83673E+00 3.83756E+00 3.84128E+00 3.84233E+00
          3.84164E+00 3.83710E+00                                     3.012E+00
 5.00E+03 3.31061E+00 3.36378E+00 3.41492E+00 3.46244E+00 3.50661E+00
          3.58649E+00 3.65415E+00 3.70991E+00 3.75523E+00 3.79325E+00
          3.82829E+00 3.86136E+00 3.89273E+00 3.92265E+00 3.95196E+00
          3.98121E+00 4.00967E+00 4.03577E+00 4.05851E+00 4.08041E+00
          4.10470E+00 4.11817E+00 4.13290E+00 4.14505E+00 4.15494E+00
          4.15646E+00 4.15196E+00 4.15283E+00 4.15866E+00 4.15995E+00
          4.15967E+00 4.15259E+00                                     3.339E+00
 6.00E+03 3.66024E+00 3.71381E+00 3.76534E+00 3.81326E+00 3.85788E+00
          3.93886E+00 4.00752E+00 4.06355E+00 4.10753E+00 4.14122E+00
          4.16741E+00 4.18731E+00 4.20255E+00 4.21605E+00 4.23329E+00
          4.25812E+00 4.28748E+00 4.31239E+00 4.32591E+00 4.33669E+00
          4.35598E+00 4.36929E+00 4.38350E+00 4.39472E+00 4.40382E+00
          4.40351E+00 4.39902E+00 4.40016E+00 4.40627E+00 4.40801E+00
          4.40695E+00 4.39917E+00                                     3.610E+00
 8.00E+03 4.23398E+00 4.29170E+00 4.34660E+00 4.39651E+00 4.44188E+00
          4.52133E+00 4.58412E+00 4.63014E+00 4.66042E+00 4.67758E+00
          4.68554E+00 4.68612E+00 4.68155E+00 4.67585E+00 4.67593E+00
          4.68669E+00 4.70429E+00 4.71744E+00 4.71755E+00 4.71590E+00
          4.72619E+00 4.73581E+00 4.74630E+00 4.75444E+00 4.76069E+00
          4.76005E+00 4.75583E+00 4.75678E+00 4.76209E+00 4.76359E+00
          4.76248E+00 4.75586E+00                                     4.034E+00
 1.00E+04 4.69825E+00 4.75674E+00 4.81179E+00 4.86076E+00 4.90422E+00
          4.97764E+00 5.03128E+00 5.06528E+00 5.08110E+00 5.08202E+00
          5.07281E+00 5.05575E+00 5.03354E+00 5.01097E+00 4.99586E+00
          4.99371E+00 5.00018E+00 5.00249E+00 4.99105E+00 4.97899E+00
          4.98092E+00 4.98616E+00 4.99165E+00 4.99537E+00 4.99831E+00
          4.99802E+00 4.99573E+00 4.99622E+00 4.99907E+00 4.99989E+00
          4.99942E+00 4.99591E+00                                     4.352E+00
 1.50E+04 5.56054E+00 5.62166E+00 5.67698E+00 5.72206E+00 5.75790E+00
          5.80743E+00 5.82626E+00 5.81713E+00 5.78548E+00 5.74042E+00
          5.69323E+00 5.64678E+00 5.60202E+00 5.55977E+00 5.52082E+00
          5.48581E+00 5.45426E+00 5.42425E+00 5.39471E+00 5.36920E+00
          5.35203E+00 5.34599E+00 5.33769E+00 5.32920E+00 5.32515E+00
          5.32510E+00 5.32951E+00 5.32885E+00 5.32412E+00 5.32301E+00
          5.32330E+00 5.32935E+00                                     4.889E+00
 2.00E+04 6.18094E+00 6.24929E+00 6.30616E+00 6.34292E+00 6.36229E+00
          6.36490E+00 6.33035E+00 6.27709E+00 6.21208E+00 6.14195E+00
          6.07415E+00 6.00853E+00 5.94218E+00 5.87405E+00 5.80858E+00
          5.74931E+00 5.69606E+00 5.64682E+00 5.60105E+00 5.56439E+00
          5.53360E+00 5.51342E+00 5.49231E+00 5.47694E+00 5.46597E+00
          5.46501E+00 5.47513E+00 5.47369E+00 5.46293E+00 5.46003E+00
          5.46112E+00 5.47461E+00                                     5.224E+00
 3.00E+04 7.09408E+00 7.11453E+00 7.12724E+00 7.12644E+00 7.11421E+00
          7.06531E+00 6.98365E+00 6.87460E+00 6.74662E+00 6.61206E+00
          6.48454E+00 6.36784E+00 6.26201E+00 6.16585E+00 6.07778E+00
          5.99548E+00 5.91825E+00 5.84403E+00 5.77166E+00 5.70443E+00
          5.64549E+00 5.61676E+00 5.58089E+00 5.54784E+00 5.52794E+00
          5.52601E+00 5.54006E+00 5.53769E+00 5.52130E+00 5.51761E+00
          5.51892E+00 5.53882E+00                                     5.620E+00
 4.00E+04 7.73066E+00 7.71806E+00 7.69763E+00 7.66362E+00 7.61862E+00
          7.50722E+00 7.36738E+00 7.20517E+00 7.02940E+00 6.85243E+00
          6.68749E+00 6.53809E+00 6.40402E+00 6.28304E+00 6.17273E+00
          6.06997E+00 5.97403E+00 5.88301E+00 5.79501E+00 5.70957E+00
          5.62659E+00 5.58564E+00 5.54263E+00 5.50677E+00 5.47589E+00
          5.47473E+00 5.48273E+00 5.48032E+00 5.46666E+00 5.46278E+00
          5.46454E+00 5.48193E+00                                     5.845E+00
 5.00E+04 8.21380E+00 8.17164E+00 8.12166E+00 8.05819E+00 7.98426E+00
          7.81788E+00 7.62710E+00 7.41863E+00 7.20156E+00 6.98828E+00
          6.79216E+00 6.61619E+00 6.45975E+00 6.31971E+00 6.19240E+00
          6.07399E+00 5.96318E+00 5.85742E+00 5.75430E+00 5.65353E+00
          5.55567E+00 5.50806E+00 5.45985E+00 5.42125E+00 5.38607E+00
          5.38131E+00 5.38250E+00 5.38064E+00 5.37227E+00 5.36996E+00
          5.37122E+00 5.38135E+00                                     5.990E+00
 6.00E+04 8.56757E+00 8.53761E+00 8.48993E+00 8.41169E+00 8.30950E+00
          8.06680E+00 7.79610E+00 7.53057E+00 7.27948E+00 7.04846E+00
          6.84329E+00 6.66053E+00 6.49142E+00 6.32983E+00 6.17914E+00
          6.04180E+00 5.91585E+00 5.79684E+00 5.68095E+00 5.56897E+00
          5.46173E+00 5.40972E+00 5.35867E+00 5.31941E+00 5.28109E+00
          5.27183E+00 5.26530E+00 5.26424E+00 5.26269E+00 5.26236E+00
          5.26237E+00 5.26343E+00                                     6.091E+00
 8.00E+04 9.13946E+00 9.07650E+00 8.99211E+00 8.87091E+00 8.72176E+00
          8.38400E+00 8.02704E+00 7.69460E+00 7.39254E+00 7.11921E+00
          6.87333E+00 6.65196E+00 6.44862E+00 6.25854E+00 6.08243E+00
          5.92160E+00 5.77388E+00 5.63560E+00 5.50209E+00 5.36752E+00
          5.23721E+00 5.18185E+00 5.12997E+00 5.08945E+00 5.04415E+00
          5.03137E+00 5.01000E+00 5.01008E+00 5.02010E+00 5.02299E+00
          5.02142E+00 5.00781E+00                                     6.215E+00
 1.00E+05 9.71425E+00 9.50531E+00 9.29651E+00 9.08858E+00 8.88455E+00
          8.49622E+00 8.13003E+00 7.78524E+00 7.46129E+00 7.15765E+00
          6.87427E+00 6.61216E+00 6.37025E+00 6.14710E+00 5.94172E+00
          5.75475E+00 5.58609E+00 5.43550E+00 5.29971E+00 5.16393E+00
          5.01538E+00 4.94147E+00 4.87992E+00 4.84326E+00 4.79740E+00
          4.77777E+00 4.75136E+00 4.75244E+00 4.76663E+00 4.77049E+00
          4.76880E+00 4.74951E+00                                     6.274E+00
 1.50E+05 1.03845E+01 1.00931E+01 9.80472E+00 9.52245E+00 9.24905E+00
          8.73447E+00 8.25790E+00 7.81664E+00 7.40856E+00 7.03276E+00
          6.68852E+00 6.37430E+00 6.08755E+00 5.82498E+00 5.58295E+00
          5.35969E+00 5.15628E+00 4.97125E+00 4.80166E+00 4.63507E+00
          4.46148E+00 4.37642E+00 4.30154E+00 4.25166E+00 4.19494E+00
          4.17699E+00 4.15949E+00 4.15910E+00 4.16356E+00 4.16483E+00
          4.16440E+00 4.15698E+00                                     6.318E+00
 2.00E+05 1.07646E+01 1.04111E+01 1.00637E+01 9.72790E+00 9.40562E+00
          8.80339E+00 8.25153E+00 7.74622E+00 7.28399E+00 6.86242E+00
          6.48009E+00 6.13350E+00 5.81832E+00 5.52973E+00 5.26173E+00
          5.01068E+00 4.77793E+00 4.56303E+00 4.36456E+00 4.17698E+00
          3.99602E+00 3.90842E+00 3.82124E+00 3.75241E+00 3.68844E+00
          3.67834E+00 3.67223E+00 3.66920E+00 3.66066E+00 3.65845E+00
          3.65942E+00 3.66956E+00                                     6.303E+00
 3.00E+05 1.12393E+01 1.07789E+01 1.03328E+01 9.91228E+00 9.51675E+00
          8.78931E+00 8.13739E+00 7.55274E+00 7.02873E+00 6.55679E+00
          6.13002E+00 5.74330E+00 5.39139E+00 5.06881E+00 4.76902E+00
          4.48746E+00 4.22371E+00 3.97692E+00 3.74471E+00 3.52724E+00
          3.32643E+00 3.23207E+00 3.13762E+00 3.06250E+00 2.99253E+00
          2.97795E+00 2.96993E+00 2.96761E+00 2.96086E+00 2.95912E+00
          2.95990E+00 2.96704E+00                                     6.274E+00
 4.00E+05 1.15438E+01 1.10051E+01 1.04878E+01 1.00084E+01 9.56298E+00
          8.75002E+00 8.03180E+00 7.39573E+00 6.83302E+00 6.33194E+00
          5.88161E+00 5.47506E+00 5.10581E+00 4.76674E+00 4.44921E+00
          4.14755E+00 3.86234E+00 3.59532E+00 3.34701E+00 3.11450E+00
          2.89842E+00 2.79777E+00 2.70136E+00 2.62803E+00 2.55538E+00
          2.53706E+00 2.52017E+00 2.51877E+00 2.51973E+00 2.52013E+00
          2.51976E+00 2.51685E+00                                     6.288E+00
 5.00E+05 1.17552E+01 1.11613E+01 1.05949E+01 1.00764E+01 9.59879E+00
          8.72987E+00 7.96929E+00 7.30081E+00 6.71279E+00 6.19123E+00
          5.72272E+00 5.29930E+00 4.91443E+00 4.56092E+00 4.23015E+00
          3.91649E+00 3.62005E+00 3.34202E+00 3.08338E+00 2.84106E+00
          2.61512E+00 2.50968E+00 2.40936E+00 2.33372E+00 2.25899E+00
          2.24027E+00 2.22253E+00 2.22117E+00 2.22267E+00 2.22321E+00
          2.22279E+00 2.21912E+00                                     6.340E+00
 6.00E+05 1.19148E+01 1.12816E+01 1.06807E+01 1.01358E+01 9.63693E+00
          8.72974E+00 7.94001E+00 7.24949E+00 6.64357E+00 6.10663E+00
          5.62403E+00 5.18737E+00 4.79001E+00 4.42491E+00 4.08370E+00
          3.76084E+00 3.45626E+00 3.17080E+00 2.90524E+00 2.65650E+00
          2.42296E+00 2.31303E+00 2.20797E+00 2.12872E+00 2.05221E+00
          2.03355E+00 2.01772E+00 2.01611E+00 2.01574E+00 2.01583E+00
          2.01556E+00 2.01419E+00                                     6.420E+00
 8.00E+05 1.21482E+01 1.14649E+01 1.08210E+01 1.02452E+01 9.72229E+00
          8.77059E+00 7.94665E+00 7.23059E+00 6.60305E+00 6.04616E+00
          5.54411E+00 5.08842E+00 4.67274E+00 4.29036E+00 3.93353E+00
          3.59705E+00 3.28050E+00 2.98414E+00 2.70759E+00 2.44759E+00
          2.20009E+00 2.08182E+00 1.96819E+00 1.88234E+00 1.80107E+00
          1.78167E+00 1.76751E+00 1.76554E+00 1.76286E+00 1.76243E+00
          1.76233E+00 1.76361E+00                                     6.630E+00
 1.00E+06 1.23154E+01 1.16039E+01 1.09369E+01 1.03461E+01 9.81270E+00
          8.84052E+00 8.00116E+00 7.27296E+00 6.63443E+00 6.06633E+00
          5.55237E+00 5.08436E+00 4.65630E+00 4.26181E+00 3.89367E+00
          3.54692E+00 3.22083E+00 2.91511E+00 2.62838E+00 2.35618E+00
          2.09431E+00 1.96776E+00 1.84603E+00 1.75383E+00 1.66584E+00
          1.64455E+00 1.62865E+00 1.62656E+00 1.62402E+00 1.62362E+00
          1.62348E+00 1.62428E+00                                     6.871E+00
 1.50E+06 1.25750E+01 1.18354E+01 1.11472E+01 1.05468E+01 1.00090E+01
          9.02514E+00 8.17879E+00 7.44091E+00 6.79148E+00 6.21145E+00
          5.68503E+00 5.20412E+00 4.76254E+00 4.35362E+00 3.96964E+00
          3.60538E+00 3.26020E+00 2.93387E+00 2.62398E+00 2.32258E+00
          2.02414E+00 1.87554E+00 1.72837E+00 1.61318E+00 1.50285E+00
          1.47548E+00 1.45323E+00 1.45070E+00 1.44892E+00 1.44872E+00
          1.44845E+00 1.44801E+00                                     7.449E+00
 2.00E+06 1.27136E+01 1.19694E+01 1.12805E+01 1.06854E+01 1.01550E+01
          9.18036E+00 8.34100E+00 7.60443E+00 6.95369E+00 6.37191E+00
          5.84502E+00 5.36441E+00 4.92276E+00 4.51194E+00 4.12221E+00
          3.74734E+00 3.38761E+00 3.04434E+00 2.71525E+00 2.38922E+00
          2.05585E+00 1.88437E+00 1.70653E+00 1.56127E+00 1.42477E+00
          1.39177E+00 1.36532E+00 1.36202E+00 1.35898E+00 1.35856E+00
          1.35831E+00 1.35931E+00                                     7.937E+00
 3.00E+06 1.28472E+01 1.21031E+01 1.14207E+01 1.08426E+01 1.03344E+01
          9.39949E+00 8.59042E+00 7.87654E+00 7.24216E+00 6.67147E+00
          6.15106E+00 5.67324E+00 5.23170E+00 4.81928E+00 4.42721E+00
          4.04876E+00 3.68106E+00 3.32021E+00 2.95998E+00 2.58901E+00
          2.19243E+00 1.97819E+00 1.74609E+00 1.54433E+00 1.34338E+00
          1.30093E+00 1.27492E+00 1.27069E+00 1.26167E+00 1.25969E+00
          1.26099E+00 1.26709E+00                                     8.692E+00
 4.00E+06 1.28280E+01 1.21244E+01 1.14825E+01 1.09442E+01 1.04720E+01
          9.58828E+00 8.80441E+00 8.10022E+00 7.46692E+00 6.89575E+00
          6.37928E+00 5.90992E+00 5.47963E+00 5.07896E+00 4.69594E+00
          4.32135E+00 3.95160E+00 3.58177E+00 3.20307E+00 2.79838E+00
          2.34600E+00 2.09378E+00 1.81714E+00 1.57235E+00 1.30904E+00
          1.24731E+00 1.22546E+00 1.22269E+00 1.20781E+00 1.20390E+00
          1.20734E+00 1.21582E+00                                     9.251E+00
 5.00E+06 1.28332E+01 1.21384E+01 1.15097E+01 1.09913E+01 1.05415E+01
          9.69427E+00 8.93825E+00 8.25643E+00 7.64102E+00 7.08411E+00
          6.57889E+00 6.11835E+00 5.69493E+00 5.29956E+00 4.92054E+00
          4.54846E+00 4.17900E+00 3.80588E+00 3.41772E+00 2.99203E+00
          2.49935E+00 2.21617E+00 1.89762E+00 1.61115E+00 1.29368E+00
          1.21648E+00 1.19333E+00 1.19102E+00 1.17277E+00 1.16782E+00
          1.17270E+00 1.18152E+00                                     9.680E+00
 6.00E+06 1.28245E+01 1.21375E+01 1.15206E+01 1.10204E+01 1.05905E+01
          9.77384E+00 9.04211E+00 8.38000E+00 7.78070E+00 7.23687E+00
          6.74231E+00 6.29048E+00 5.87424E+00 5.48491E+00 5.11106E+00
          4.74320E+00 4.37644E+00 4.00331E+00 3.61015E+00 3.16960E+00
          2.64494E+00 2.33586E+00 1.98130E+00 1.65712E+00 1.28988E+00
          1.19765E+00 1.17040E+00 1.16825E+00 1.14796E+00 1.14239E+00
          1.14801E+00 1.15576E+00                                     1.003E+01
 8.00E+06 1.27801E+01 1.21097E+01 1.15157E+01 1.10482E+01 1.06529E+01
          9.88740E+00 9.19734E+00 8.56907E+00 7.99734E+00 7.47595E+00
          6.99971E+00 6.56308E+00 6.15983E+00 5.78225E+00 5.41995E+00
          5.06367E+00 4.70736E+00 4.34114E+00 3.94642E+00 3.48499E+00
          2.90593E+00 2.55212E+00 2.13733E+00 1.75314E+00 1.31581E+00
          1.19553E+00 1.12619E+00 1.12512E+00 1.12311E+00 1.11858E+00
          1.10632E+00 1.11987E+00                                     1.056E+01
 1.00E+07 1.27451E+01 1.20864E+01 1.15086E+01 1.10645E+01 1.06938E+01
          9.96493E+00 9.30562E+00 8.70325E+00 8.15342E+00 7.65070E+00
          7.19055E+00 6.76804E+00 6.37755E+00 6.01199E+00 5.66157E+00
          5.31726E+00 4.97233E+00 4.61556E+00 4.22513E+00 3.75546E+00
          3.14341E+00 2.75775E+00 2.29454E+00 1.85516E+00 1.34355E+00
          1.19778E+00 1.10707E+00 1.10414E+00 1.10233E+00 1.09770E+00
          1.08398E+00 1.09570E+00                                     1.096E+01
 1.50E+07 1.27604E+01 1.21053E+01 1.15381E+01 1.11158E+01 1.07709E+01
          1.00831E+01 9.46194E+00 8.89642E+00 8.38244E+00 7.91494E+00
          7.48952E+00 7.10124E+00 6.74423E+00 6.41064E+00 6.08921E+00
          5.76983E+00 5.44645E+00 5.10904E+00 4.73790E+00 4.29031E+00
          3.68025E+00 3.25490E+00 2.68140E+00 2.09579E+00 1.40863E+00
          1.21814E+00 1.10186E+00 1.08741E+00 1.06286E+00 1.05852E+00
          1.05892E+00 1.06131E+00                                     1.166E+01
 2.00E+07 1.27162E+01 1.20754E+01 1.15255E+01 1.11250E+01 1.08029E+01
          1.01528E+01 9.56407E+00 9.02738E+00 8.53933E+00 8.09556E+00
          7.69229E+00 7.32517E+00 6.98897E+00 6.67651E+00 6.37716E+00
          6.08115E+00 5.78221E+00 5.46941E+00 5.12049E+00 4.68577E+00
          4.06651E+00 3.62099E+00 3.00599E+00 2.35122E+00 1.51446E+00
          1.26536E+00 1.09306E+00 1.07213E+00 1.04663E+00 1.04231E+00
          1.04197E+00 1.04259E+00                                     1.212E+01
 3.00E+07 1.26186E+01 1.20039E+01 1.14830E+01 1.11160E+01 1.08277E+01
          1.02334E+01 9.69156E+00 9.19518E+00 8.74196E+00 8.32886E+00
          7.95324E+00 7.61212E+00 7.30181E+00 7.01716E+00 6.75020E+00
          6.49298E+00 6.23888E+00 5.97491E+00 5.67245E+00 5.26379E+00
          4.62957E+00 4.15946E+00 3.50685E+00 2.78268E+00 1.74588E+00
          1.39936E+00 1.09173E+00 1.05371E+00 1.03122E+00 1.02734E+00
          1.01495E+00 1.02246E+00                                     1.272E+01
 4.00E+07 1.26103E+01 1.20008E+01 1.14874E+01 1.11312E+01 1.08548E+01
          1.02811E+01 9.75845E+00 9.28113E+00 8.84694E+00 8.45315E+00
          8.09739E+00 7.77695E+00 7.48840E+00 7.22679E+00 6.98423E+00
          6.75306E+00 6.52745E+00 6.29554E+00 6.02996E+00 5.66330E+00
          5.06843E+00 4.60621E+00 3.93439E+00 3.14801E+00 1.93961E+00
          1.51481E+00 1.11302E+00 1.05678E+00 1.01886E+00 1.01475E+00
          1.00641E+00 1.01221E+00                                     1.311E+01
 5.00E+07 1.25983E+01 1.19989E+01 1.14956E+01 1.11496E+01 1.08826E+01
          1.03234E+01 9.81201E+00 9.34407E+00 8.91842E+00 8.53368E+00
          8.18884E+00 7.88160E+00 7.60887E+00 7.36597E+00 7.14530E+00
          6.93853E+00 6.73719E+00 6.52372E+00 6.27057E+00 5.93005E+00
          5.39479E+00 4.97184E+00 4.32772E+00 3.50929E+00 2.11508E+00
          1.61239E+00 1.12770E+00 1.05949E+00 1.01620E+00 1.01288E+00
          1.00620E+00 1.00616E+00                                     1.339E+01
 6.00E+07 1.25876E+01 1.19951E+01 1.14985E+01 1.11588E+01 1.08978E+01
          1.03489E+01 9.84681E+00 9.38776E+00 8.97078E+00 8.59480E+00
          8.25911E+00 7.96182E+00 7.70012E+00 7.46981E+00 7.26385E+00
          7.07443E+00 6.89341E+00 6.70326E+00 6.47620E+00 6.16398E+00
          5.65878E+00 5.25174E+00 4.62126E+00 3.79333E+00 2.29485E+00
          1.72146E+00 1.14891E+00 1.06649E+00 1.01362E+00 1.00972E+00
          1.00140E+00 1.00177E+00                                     1.361E+01
 8.00E+07 1.25975E+01 1.20081E+01 1.15142E+01 1.11769E+01 1.09185E+01
          1.03774E+01 9.88551E+00 9.43931E+00 9.03680E+00 8.67600E+00
          8.35531E+00 8.07285E+00 7.82624E+00 7.61171E+00 7.42276E+00
          7.25341E+00 7.10008E+00 6.95351E+00 6.78826E+00 6.53423E+00
          6.06436E+00 5.67571E+00 5.08077E+00 4.26904E+00 2.62498E+00
          1.92839E+00 1.19233E+00 1.08494E+00 1.01238E+00 1.00515E+00
          9.97749E-01 9.96407E-01                                     1.392E+01
 1.00E+08 1.25869E+01 1.20060E+01 1.15194E+01 1.11874E+01 1.09330E+01
          1.04001E+01 9.91592E+00 9.47724E+00 9.08226E+00 8.72929E+00
          8.41693E+00 8.14362E+00 7.90730E+00 7.70471E+00 7.52999E+00
          7.37790E+00 7.24582E+00 7.12574E+00 6.99369E+00 6.78036E+00
          6.36010E+00 6.00126E+00 5.43919E+00 4.64062E+00 2.90992E+00
          2.12534E+00 1.23960E+00 1.10637E+00 1.01293E+00 1.00385E+00
          9.94286E-01 9.93042E-01                                     1.413E+01
 1.50E+08 1.25513E+01 1.19916E+01 1.15226E+01 1.12020E+01 1.09556E+01
          1.04377E+01 9.96541E+00 9.53660E+00 9.15036E+00 8.80602E+00
          8.50339E+00 8.24164E+00 8.01975E+00 7.83594E+00 7.68643E+00
          7.56715E+00 7.47354E+00 7.39225E+00 7.29994E+00 7.15143E+00
          6.84602E+00 6.55814E+00 6.05747E+00 5.30352E+00 3.51483E+00
          2.55488E+00 1.35638E+00 1.16691E+00 1.01976E+00 1.00412E+00
          9.90067E-01 9.88617E-01                                     1.447E+01
 2.00E+08 1.25439E+01 1.19969E+01 1.15361E+01 1.12163E+01 1.09678E+01
          1.04510E+01 9.98221E+00 9.55887E+00 9.17971E+00 8.84354E+00
          8.54964E+00 8.29694E+00 8.08426E+00 7.90958E+00 7.76857E+00
          7.65811E+00 7.57870E+00 7.52705E+00 7.48640E+00 7.39747E+00
          7.14913E+00 6.90044E+00 6.46655E+00 5.77242E+00 3.96189E+00
          2.92713E+00 1.47390E+00 1.22997E+00 1.02889E+00 1.00734E+00
          9.87518E-01 9.86511E-01                                     1.466E+01
 3.00E+08 1.24575E+01 1.19596E+01 1.15336E+01 1.12258E+01 1.09783E+01
          1.04713E+01 1.00098E+01 9.59233E+00 9.21805E+00 8.88660E+00
          8.59798E+00 8.35180E+00 8.14766E+00 7.98454E+00 7.85983E+00
          7.77103E+00 7.71656E+00 7.68770E+00 7.66881E+00 7.62815E+00
          7.49055E+00 7.32392E+00 6.98285E+00 6.39153E+00 4.65954E+00
          3.48706E+00 1.69680E+00 1.36590E+00 1.05241E+00 1.01125E+00
          9.85641E-01 9.84009E-01                                     1.489E+01
 4.00E+08 1.23964E+01 1.19369E+01 1.15373E+01 1.12361E+01 1.09862E+01
          1.04816E+01 1.00218E+01 9.60631E+00 9.23446E+00 8.90604E+00
          8.62108E+00 8.37924E+00 8.18002E+00 8.02244E+00 7.90450E+00
          7.82438E+00 7.78119E+00 7.76739E+00 7.77083E+00 7.76966E+00
          7.69987E+00 7.57815E+00 7.28816E+00 6.75365E+00 5.15204E+00
          3.97225E+00 1.89647E+00 1.48222E+00 1.07664E+00 1.02525E+00
          9.86115E-01 9.82788E-01                                     1.502E+01
 5.00E+08 1.23515E+01 1.19193E+01 1.15384E+01 1.12418E+01 1.09899E+01
          1.04871E+01 1.00288E+01 9.61499E+00 9.24503E+00 8.91862E+00
          8.63581E+00 8.39640E+00 8.20009E+00 8.04608E+00 7.93242E+00
          7.85754E+00 7.82120E+00 7.81710E+00 7.83502E+00 7.85621E+00
          7.82678E+00 7.74012E+00 7.50282E+00 7.03009E+00 5.52133E+00
          4.34842E+00 2.08681E+00 1.59908E+00 1.10214E+00 1.03563E+00
          9.87518E-01 9.82422E-01                                     1.510E+01
 6.00E+08 1.23207E+01 1.19073E+01 1.15391E+01 1.12456E+01 1.09924E+01
          1.04908E+01 1.00335E+01 9.62082E+00 9.25214E+00 8.92718E+00
          8.64589E+00 8.40818E+00 8.21386E+00 8.06229E+00 7.95153E+00
          7.88022E+00 7.84858E+00 7.85121E+00 7.87915E+00 7.91604E+00
          7.91541E+00 7.85461E+00 7.65886E+00 7.23781E+00 5.81387E+00
          4.66071E+00 2.26734E+00 1.71097E+00 1.12790E+00 1.04641E+00
          9.89380E-01 9.81567E-01                                     1.516E+01
 8.00E+08 1.22824E+01 1.18924E+01 1.15402E+01 1.12504E+01 1.09954E+01
          1.04952E+01 1.00394E+01 9.62823E+00 9.26127E+00 8.93818E+00
          8.65896E+00 8.42355E+00 8.23185E+00 8.08337E+00 7.97629E+00
          7.90960E+00 7.88412E+00 7.89543E+00 7.93627E+00 7.99375E+00
          8.03111E+00 8.00532E+00 7.87063E+00 7.53120E+00 6.25240E+00
          5.15310E+00 2.60121E+00 1.92065E+00 1.17936E+00 1.06891E+00
          9.93927E-01 9.81079E-01                                     1.524E+01
 1.00E+09 1.22587E+01 1.18832E+01 1.15408E+01 1.12533E+01 1.09971E+01
          1.04978E+01 1.00429E+01 9.63269E+00 9.26682E+00 8.94494E+00
          8.66703E+00 8.43309E+00 8.24300E+00 8.09638E+00 7.99155E+00
          7.92772E+00 7.90609E+00 7.92272E+00 7.97144E+00 8.04183E+00
          8.10311E+00 8.09979E+00 8.00766E+00 7.72951E+00 6.56987E+00
          5.52887E+00 2.89661E+00 2.11290E+00 1.23022E+00 1.09257E+00
          9.99008E-01 9.80896E-01                                     1.530E+01
 1.50E+09 1.22230E+01 1.18694E+01 1.15418E+01 1.12575E+01 1.09992E+01
          1.05012E+01 1.00476E+01 9.63876E+00 9.27432E+00 8.95398E+00
          8.67787E+00 8.44592E+00 8.25806E+00 8.11397E+00 8.01221E+00
          7.95240E+00 7.93608E+00 7.95992E+00 8.01931E+00 8.10771E+00
          8.20248E+00 8.23087E+00 8.20298E+00 8.02604E+00 7.08979E+00
          6.18096E+00 3.50782E+00 2.53826E+00 1.35395E+00 1.15495E+00
          1.01215E+00 9.80591E-01                                     1.537E+01
 2.00E+09 1.22026E+01 1.18614E+01 1.15421E+01 1.12596E+01 1.10002E+01
          1.05029E+01 1.00501E+01 9.64194E+00 9.27814E+00 8.95851E+00
          8.68319E+00 8.45221E+00 8.26550E+00 8.12276E+00 8.02268E+00
          7.96498E+00 7.95143E+00 7.97898E+00 8.04388E+00 8.14197E+00
          8.25460E+00 8.29953E+00 8.30613E+00 8.18959E+00 7.41123E+00
          6.60686E+00 3.98600E+00 2.90283E+00 1.47277E+00 1.21925E+00
          1.02528E+00 9.80225E-01                                     1.542E+01
 3.00E+09 1.21805E+01 1.18526E+01 1.15423E+01 1.12618E+01 1.10013E+01
          1.05047E+01 1.00526E+01 9.64519E+00 9.28199E+00 8.96297E+00
          8.68839E+00 8.45833E+00 8.27276E+00 8.13143E+00 8.03308E+00
          7.97754E+00 7.96677E+00 7.99812E+00 8.06873E+00 8.17692E+00
          8.30834E+00 8.37037E+00 8.41177E+00 8.36257E+00 7.79468E+00
          7.14086E+00 4.69679E+00 3.48921E+00 1.69436E+00 1.34675E+00
          1.05121E+00 9.79919E-01                                     1.546E+01
 4.00E+09 1.21903E+01 1.18615E+01 1.15491E+01 1.12647E+01 1.10002E+01
          1.05005E+01 1.00481E+01 9.64189E+00 9.28071E+00 8.96400E+00
          8.69141E+00 8.46282E+00 8.27808E+00 8.13642E+00 8.03532E+00
          7.97474E+00 7.96075E+00 7.99984E+00 8.09334E+00 8.21801E+00
          8.34302E+00 8.40296E+00 8.45537E+00 8.44623E+00 8.02897E+00
          7.46226E+00 5.19810E+00 3.95118E+00 1.89882E+00 1.47118E+00
          1.07568E+00 9.79858E-01                                     1.549E+01
 5.00E+09 1.21825E+01 1.18582E+01 1.15489E+01 1.12653E+01 1.10004E+01
          1.05010E+01 1.00490E+01 9.64295E+00 9.28201E+00 8.96550E+00
          8.69314E+00 8.46478E+00 8.28032E+00 8.13898E+00 8.03836E+00
          7.97842E+00 7.96533E+00 8.00571E+00 8.10108E+00 8.22865E+00
          8.35916E+00 8.42483E+00 8.48900E+00 8.50252E+00 8.17079E+00
          7.68527E+00 5.58023E+00 4.32079E+00 2.10208E+00 1.59091E+00
          1.10132E+00 9.79858E-01                                     1.550E+01
 6.00E+09 1.21769E+01 1.18559E+01 1.15488E+01 1.12656E+01 1.10005E+01
          1.05013E+01 1.00494E+01 9.64359E+00 9.28281E+00 8.96645E+00
          8.69424E+00 8.46607E+00 8.28180E+00 8.14072E+00 8.04040E+00
          7.98090E+00 7.96840E+00 8.00962E+00 8.10626E+00 8.23581E+00
          8.37012E+00 8.43962E+00 8.51153E+00 8.54043E+00 8.27099E+00
          7.84627E+00 5.88059E+00 4.62980E+00 2.29081E+00 1.70834E+00
          1.12628E+00 9.79675E-01                                     1.552E+01
 8.00E+09 1.21491E+01 1.18398E+01 1.15421E+01 1.12643E+01 1.10020E+01
          1.05065E+01 1.00553E+01 9.64882E+00 9.28670E+00 8.96883E+00
          8.69542E+00 8.46654E+00 8.28223E+00 8.14232E+00 8.04586E+00
          7.99290E+00 7.98575E+00 8.02224E+00 8.10049E+00 8.22084E+00
          8.37768E+00 8.46450E+00 8.54854E+00 8.58923E+00 8.40068E+00
          8.06268E+00 6.32875E+00 5.12205E+00 2.62822E+00 1.94269E+00
          1.17676E+00 9.79858E-01                                     1.553E+01
 1.00E+10 1.21459E+01 1.18386E+01 1.15422E+01 1.12646E+01 1.10020E+01
          1.05065E+01 1.00555E+01 9.64915E+00 9.28710E+00 8.96928E+00
          8.69597E+00 8.46726E+00 8.28323E+00 8.14373E+00 8.04771E+00
          7.99517E+00 7.98844E+00 8.02533E+00 8.10416E+00 8.22612E+00
          8.38596E+00 8.47539E+00 8.56676E+00 8.62102E+00 8.48122E+00
          8.19803E+00 6.64829E+00 5.50379E+00 2.92305E+00 2.15100E+00
          1.22644E+00 9.79652E-01                                     1.554E+01


==> anc/colstop/sbethe/sdbase/pdebr49.p08 <==
 49
 1.00E+03 1.11267E+00 1.13458E+00 1.15656E+00 1.17867E+00 1.20093E+00
          1.24589E+00 1.29133E+00 1.33710E+00 1.38304E+00 1.42905E+00
          1.47507E+00 1.52102E+00 1.56681E+00 1.61268E+00 1.65928E+00
          1.70683E+00 1.75390E+00 1.79739E+00 1.83362E+00 1.86085E+00
          1.88249E+00 1.89558E+00 1.91205E+00 1.92776E+00 1.94159E+00
          1.94472E+00 1.94812E+00 1.94847E+00 1.94814E+00 1.94798E+00
          1.94815E+00 1.94887E+00                                     1.345E+00
 1.50E+03 1.51186E+00 1.53477E+00 1.55782E+00 1.58112E+00 1.60474E+00
          1.65306E+00 1.70277E+00 1.75379E+00 1.80603E+00 1.85935E+00
          1.91353E+00 1.96832E+00 2.02328E+00 2.07784E+00 2.13123E+00
          2.18248E+00 2.23030E+00 2.27323E+00 2.31004E+00 2.34165E+00
          2.36788E+00 2.37700E+00 2.38222E+00 2.38676E+00 2.41698E+00
          2.43332E+00 2.42890E+00 2.42527E+00 2.42412E+00 2.42435E+00
          2.42328E+00 2.42773E+00                                     1.733E+00
 2.00E+03 1.85452E+00 1.87981E+00 1.90518E+00 1.93071E+00 1.95650E+00
          2.00909E+00 2.06293E+00 2.11792E+00 2.17392E+00 2.23075E+00
          2.28814E+00 2.34577E+00 2.40318E+00 2.45968E+00 2.51443E+00
          2.56635E+00 2.61409E+00 2.65612E+00 2.69137E+00 2.72139E+00
          2.74699E+00 2.75655E+00 2.76307E+00 2.76930E+00 2.80003E+00
          2.81540E+00 2.80917E+00 2.80553E+00 2.80519E+00 2.80563E+00
          2.80438E+00 2.80804E+00                                     2.056E+00
 3.00E+03 2.40716E+00 2.44406E+00 2.48042E+00 2.51585E+00 2.55049E+00
          2.61800E+00 2.68256E+00 2.74388E+00 2.80184E+00 2.85666E+00
          2.90883E+00 2.95842E+00 3.00566E+00 3.05113E+00 3.09650E+00
          3.14289E+00 3.18890E+00 3.23133E+00 3.26737E+00 3.29896E+00
          3.32892E+00 3.34338E+00 3.35745E+00 3.36823E+00 3.37928E+00
          3.38177E+00 3.38299E+00 3.38342E+00 3.38458E+00 3.38488E+00
          3.38476E+00 3.38353E+00                                     2.573E+00
 4.00E+03 2.86135E+00 2.91053E+00 2.95768E+00 3.00126E+00 3.04167E+00
          3.11532E+00 3.18053E+00 3.23981E+00 3.29386E+00 3.34357E+00
          3.39035E+00 3.43468E+00 3.47716E+00 3.51806E+00 3.55727E+00
          3.59470E+00 3.63007E+00 3.66350E+00 3.69498E+00 3.72402E+00
          3.75117E+00 3.76501E+00 3.77949E+00 3.79140E+00 3.80225E+00
          3.80336E+00 3.80171E+00 3.80254E+00 3.80633E+00 3.80739E+00
          3.80688E+00 3.80219E+00                                     2.976E+00
 5.00E+03 3.24996E+00 3.30386E+00 3.35577E+00 3.40417E+00 3.44932E+00
          3.53139E+00 3.60146E+00 3.65980E+00 3.70773E+00 3.74828E+00
          3.78559E+00 3.82068E+00 3.85379E+00 3.88528E+00 3.91614E+00
          3.94707E+00 3.97717E+00 4.00457E+00 4.02798E+00 4.05003E+00
          4.07412E+00 4.08737E+00 4.10189E+00 4.11395E+00 4.12381E+00
          4.12533E+00 4.12076E+00 4.12163E+00 4.12753E+00 4.12886E+00
          4.12860E+00 4.12146E+00                                     3.303E+00
 6.00E+03 3.58668E+00 3.64612E+00 3.70299E+00 3.75529E+00 3.80335E+00
          3.88865E+00 3.95839E+00 4.01300E+00 4.05440E+00 4.08659E+00
          4.11498E+00 4.14094E+00 4.16491E+00 4.18744E+00 4.20981E+00
          4.23290E+00 4.25580E+00 4.27635E+00 4.29309E+00 4.30930E+00
          4.32933E+00 4.34145E+00 4.35524E+00 4.36685E+00 4.37580E+00
          4.37695E+00 4.37126E+00 4.37221E+00 4.37891E+00 4.38044E+00
          4.38004E+00 4.37183E+00                                     3.574E+00
 8.00E+03 4.15158E+00 4.21758E+00 4.28001E+00 4.33611E+00 4.38633E+00
          4.47185E+00 4.53614E+00 4.58012E+00 4.60668E+00 4.62143E+00
          4.63180E+00 4.63977E+00 4.64597E+00 4.65135E+00 4.65745E+00
          4.66546E+00 4.67453E+00 4.68219E+00 4.68689E+00 4.69250E+00
          4.70425E+00 4.71315E+00 4.72355E+00 4.73228E+00 4.73894E+00
          4.73965E+00 4.73444E+00 4.73525E+00 4.74108E+00 4.74237E+00
          4.74203E+00 4.73462E+00                                     3.999E+00
 1.00E+04 4.61454E+00 4.68261E+00 4.74632E+00 4.80232E+00 4.85119E+00
          4.93109E+00 4.98580E+00 5.01672E+00 5.02756E+00 5.02518E+00
          5.01841E+00 5.00966E+00 4.99969E+00 4.98969E+00 4.98121E+00
          4.97559E+00 4.97205E+00 4.96819E+00 4.96254E+00 4.95897E+00
          4.96272E+00 4.96775E+00 4.97339E+00 4.97774E+00 4.98173E+00
          4.98227E+00 4.97950E+00 4.97993E+00 4.98309E+00 4.98381E+00
          4.98372E+00 4.97992E+00                                     4.319E+00
 1.50E+04 5.49853E+00 5.56124E+00 5.61822E+00 5.66507E+00 5.70277E+00
          5.75611E+00 5.77877E+00 5.77340E+00 5.74528E+00 5.70338E+00
          5.65886E+00 5.61459E+00 5.57159E+00 5.53084E+00 5.49344E+00
          5.46029E+00 5.43095E+00 5.40349E+00 5.37677E+00 5.35416E+00
          5.33969E+00 5.33486E+00 5.32765E+00 5.32002E+00 5.31732E+00
          5.31765E+00 5.32235E+00 5.32173E+00 5.31701E+00 5.31593E+00
          5.31616E+00 5.32227E+00                                     4.860E+00
 2.00E+04 6.13169E+00 6.20257E+00 6.26152E+00 6.29957E+00 6.31958E+00
          6.32238E+00 6.28804E+00 6.23667E+00 6.17497E+00 6.10854E+00
          6.04371E+00 5.98026E+00 5.91556E+00 5.84892E+00 5.78505E+00
          5.72770E+00 5.67675E+00 5.63012E+00 5.58731E+00 5.55402E+00
          5.52652E+00 5.50747E+00 5.48740E+00 5.47302E+00 5.46359E+00
          5.46308E+00 5.47369E+00 5.47225E+00 5.46141E+00 5.45846E+00
          5.45984E+00 5.47339E+00                                     5.201E+00
 3.00E+04 7.07343E+00 7.09028E+00 7.09980E+00 7.09654E+00 7.08251E+00
          7.03167E+00 6.95019E+00 6.84308E+00 6.71820E+00 6.58709E+00
          6.46243E+00 6.34787E+00 6.24351E+00 6.14831E+00 6.06103E+00
          5.97973E+00 5.90434E+00 5.83388E+00 5.76733E+00 5.70423E+00
          5.64418E+00 5.61455E+00 5.58210E+00 5.55378E+00 5.53095E+00
          5.53280E+00 5.54477E+00 5.54237E+00 5.52693E+00 5.52252E+00
          5.52490E+00 5.54419E+00                                     5.604E+00
 4.00E+04 7.86722E+00 7.79491E+00 7.72079E+00 7.64379E+00 7.56586E+00
          7.41348E+00 7.26362E+00 7.11630E+00 6.97167E+00 6.83003E+00
          6.69126E+00 6.55630E+00 6.42601E+00 6.30031E+00 6.18047E+00
          6.06689E+00 5.96051E+00 5.86261E+00 5.77401E+00 5.69302E+00
          5.62020E+00 5.58988E+00 5.56576E+00 5.54622E+00 5.48997E+00
          5.46839E+00 5.48992E+00 5.49303E+00 5.47731E+00 5.47189E+00
          5.47699E+00 5.49243E+00                                     5.831E+00
 5.00E+04 8.33841E+00 8.24057E+00 8.14094E+00 8.03855E+00 7.93567E+00
          7.73553E+00 7.54036E+00 7.35022E+00 7.16528E+00 6.98579E+00
          6.81198E+00 6.64480E+00 6.48538E+00 6.33359E+00 6.19094E+00
          6.05837E+00 5.93691E+00 5.82799E+00 5.73207E+00 5.64501E+00
          5.56429E+00 5.52867E+00 5.49748E+00 5.46979E+00 5.40001E+00
          5.37354E+00 5.39374E+00 5.39848E+00 5.38718E+00 5.38297E+00
          5.38715E+00 5.39587E+00                                     5.981E+00
 6.00E+04 8.58249E+00 8.51464E+00 8.43896E+00 8.34987E+00 8.25071E+00
          8.03613E+00 7.80051E+00 7.55135E+00 7.29848E+00 7.05473E+00
          6.83414E+00 6.63936E+00 6.46856E+00 6.31729E+00 6.17957E+00
          6.05022E+00 5.92731E+00 5.80809E+00 5.69068E+00 5.57784E+00
          5.47370E+00 5.42503E+00 5.37533E+00 5.33517E+00 5.29843E+00
          5.28963E+00 5.28343E+00 5.28242E+00 5.28067E+00 5.28033E+00
          5.28036E+00 5.28162E+00                                     6.088E+00
 8.00E+04 9.11106E+00 9.04971E+00 8.96715E+00 8.84814E+00 8.70140E+00
          8.36851E+00 8.01621E+00 7.68783E+00 7.38921E+00 7.11882E+00
          6.87541E+00 6.65623E+00 6.45503E+00 6.26714E+00 6.09300E+00
          5.93372E+00 5.78727E+00 5.65024E+00 5.51817E+00 5.38523E+00
          5.25680E+00 5.20256E+00 5.15188E+00 5.11229E+00 5.06771E+00
          5.05507E+00 5.03369E+00 5.03379E+00 5.04397E+00 5.04684E+00
          5.04529E+00 5.03174E+00                                     6.218E+00
 1.00E+05 9.57483E+00 9.41745E+00 9.25420E+00 9.08120E+00 8.90243E+00
          8.54229E+00 8.17854E+00 7.81781E+00 7.46840E+00 7.14074E+00
          6.84585E+00 6.58550E+00 6.35591E+00 6.15171E+00 5.96553E+00
          5.79234E+00 5.62944E+00 5.47247E+00 5.31841E+00 5.16926E+00
          5.03029E+00 4.96791E+00 4.91241E+00 4.87231E+00 4.82232E+00
          4.80704E+00 4.77901E+00 4.77967E+00 4.79471E+00 4.79834E+00
          4.79700E+00 4.77686E+00                                     6.283E+00
 1.50E+05 1.03313E+01 1.00481E+01 9.76772E+00 9.49280E+00 9.22614E+00
          8.72332E+00 8.25642E+00 7.82300E+00 7.42106E+00 7.04990E+00
          6.70898E+00 6.39692E+00 6.11141E+00 5.84949E+00 5.60793E+00
          5.38524E+00 5.18256E+00 4.99846E+00 4.83003E+00 4.66473E+00
          4.49247E+00 4.40804E+00 4.33365E+00 4.28407E+00 4.22768E+00
          4.20972E+00 4.19185E+00 4.19148E+00 4.19626E+00 4.19764E+00
          4.19699E+00 4.18933E+00                                     6.331E+00
 2.00E+05 1.07204E+01 1.03749E+01 1.00351E+01 9.70622E+00 9.39028E+00
          8.79902E+00 8.25607E+00 7.75789E+00 7.30126E+00 6.88390E+00
          6.50459E+00 6.16001E+00 5.84605E+00 5.55816E+00 5.29067E+00
          5.04019E+00 4.80806E+00 4.59388E+00 4.39623E+00 4.20950E+00
          4.02930E+00 3.94199E+00 3.85497E+00 3.78614E+00 3.72201E+00
          3.71186E+00 3.70580E+00 3.70278E+00 3.69426E+00 3.69206E+00
          3.69305E+00 3.70300E+00                                     6.321E+00
 3.00E+05 1.12193E+01 1.07647E+01 1.03242E+01 9.90859E+00 9.51741E+00
          8.79715E+00 8.15079E+00 7.57043E+00 7.04963E+00 6.58019E+00
          6.15534E+00 5.77015E+00 5.41947E+00 5.09793E+00 4.79912E+00
          4.51851E+00 4.25564E+00 4.00959E+00 3.77790E+00 3.56065E+00
          3.35965E+00 3.26500E+00 3.17016E+00 3.09466E+00 3.02453E+00
          3.01000E+00 3.00206E+00 2.99973E+00 2.99290E+00 2.99110E+00
          2.99170E+00 2.99902E+00                                     6.298E+00
 4.00E+05 1.15421E+01 1.10067E+01 1.04926E+01 1.00158E+01 9.57278E+00
          8.76370E+00 8.04852E+00 7.41488E+00 6.85409E+00 6.35458E+00
          5.90567E+00 5.50042E+00 5.13239E+00 4.79446E+00 4.47798E+00
          4.17727E+00 3.89281E+00 3.62632E+00 3.37825E+00 3.14578E+00
          2.92953E+00 2.82865E+00 2.73178E+00 2.65796E+00 2.58514E+00
          2.56680E+00 2.54988E+00 2.54848E+00 2.54944E+00 2.54982E+00
          2.54953E+00 2.54645E+00                                     6.314E+00
 5.00E+05 1.17632E+01 1.11712E+01 1.06065E+01 1.00894E+01 9.61292E+00
          8.74594E+00 7.98685E+00 7.31960E+00 6.73266E+00 6.21212E+00
          5.74474E+00 5.32255E+00 4.93892E+00 4.58662E+00 4.25691E+00
          3.94401E+00 3.64812E+00 3.37045E+00 3.11204E+00 2.86985E+00
          2.64393E+00 2.53838E+00 2.43771E+00 2.36163E+00 2.28667E+00
          2.26791E+00 2.25010E+00 2.24873E+00 2.25025E+00 2.25078E+00
          2.25052E+00 2.24658E+00                                     6.367E+00
 6.00E+05 1.19261E+01 1.12942E+01 1.06944E+01 1.01504E+01 9.65209E+00
          8.74593E+00 7.95697E+00 7.26714E+00 6.66188E+00 6.12571E+00
          5.64409E+00 5.20855E+00 4.81242E+00 4.44854E+00 4.10833E+00
          3.78614E+00 3.48199E+00 3.19683E+00 2.93153E+00 2.68304E+00
          2.44973E+00 2.33983E+00 2.23456E+00 2.15492E+00 2.07814E+00
          2.05942E+00 2.04350E+00 2.04188E+00 2.04151E+00 2.04160E+00
          2.04137E+00 2.03992E+00                                     6.445E+00
 8.00E+05 1.21544E+01 1.14728E+01 1.08306E+01 1.02559E+01 9.73372E+00
          8.78339E+00 7.96044E+00 7.24512E+00 6.61827E+00 6.06212E+00
          5.56099E+00 5.10639E+00 4.69185E+00 4.31056E+00 3.95462E+00
          3.61873E+00 3.30255E+00 3.00649E+00 2.73026E+00 2.47071E+00
          2.22378E+00 2.10575E+00 1.99209E+00 1.90595E+00 1.82430E+00
          1.80479E+00 1.79051E+00 1.78853E+00 1.78583E+00 1.78540E+00
          1.78529E+00 1.78659E+00                                     6.652E+00
 1.00E+06 1.23093E+01 1.16014E+01 1.09374E+01 1.03489E+01 9.81716E+00
          8.84797E+00 8.01077E+00 7.28415E+00 6.64686E+00 6.07985E+00
          5.56694E+00 5.10000E+00 4.67295E+00 4.27943E+00 3.91207E+00
          3.56594E+00 3.24030E+00 2.93497E+00 2.64864E+00 2.37698E+00
          2.11585E+00 1.98965E+00 1.86801E+00 1.77559E+00 1.68711E+00
          1.66566E+00 1.64962E+00 1.64751E+00 1.64495E+00 1.64455E+00
          1.64441E+00 1.64517E+00                                     6.890E+00
 1.50E+06 1.25481E+01 1.18144E+01 1.11315E+01 1.05350E+01 1.00004E+01
          9.02207E+00 8.17980E+00 7.44502E+00 6.79791E+00 6.21966E+00
          5.69464E+00 5.21483E+00 4.77417E+00 4.36607E+00 3.98294E+00
          3.61960E+00 3.27531E+00 2.94968E+00 2.64032E+00 2.33956E+00
          2.04203E+00 1.89390E+00 1.74699E+00 1.63172E+00 1.52080E+00
          1.49321E+00 1.47077E+00 1.46822E+00 1.46643E+00 1.46623E+00
          1.46597E+00 1.46547E+00                                     7.460E+00
 2.00E+06 1.26854E+01 1.19465E+01 1.12622E+01 1.06703E+01 1.01425E+01
          9.17265E+00 8.33702E+00 7.60349E+00 6.95522E+00 6.37540E+00
          5.85001E+00 5.37054E+00 4.92987E+00 4.52000E+00 4.13141E+00
          3.75793E+00 3.39960E+00 3.05740E+00 2.72894E+00 2.40355E+00
          2.07113E+00 1.90014E+00 1.72266E+00 1.57744E+00 1.44045E+00
          1.40727E+00 1.38069E+00 1.37736E+00 1.37428E+00 1.37385E+00
          1.37364E+00 1.37466E+00                                     7.943E+00
 3.00E+06 1.28370E+01 1.20942E+01 1.14125E+01 1.08343E+01 1.03256E+01
          9.39067E+00 8.58201E+00 7.86903E+00 7.23590E+00 6.66668E+00
          6.14776E+00 5.67146E+00 5.23151E+00 4.82075E+00 4.43046E+00
          4.05384E+00 3.68798E+00 3.32876E+00 2.96982E+00 2.59988E+00
          2.20409E+00 1.99015E+00 1.75832E+00 1.55673E+00 1.35588E+00
          1.31351E+00 1.28766E+00 1.28340E+00 1.27417E+00 1.27212E+00
          1.27313E+00 1.27991E+00                                     8.693E+00
 4.00E+06 1.28357E+01 1.21307E+01 1.14868E+01 1.09456E+01 1.04705E+01
          9.58225E+00 8.79525E+00 8.08930E+00 7.45534E+00 6.88450E+00
          6.36916E+00 5.90156E+00 5.47352E+00 5.07536E+00 4.69488E+00
          4.32262E+00 3.95502E+00 3.58710E+00 3.21007E+00 2.80670E+00
          2.35517E+00 2.10319E+00 1.82672E+00 1.58208E+00 1.31940E+00
          1.25811E+00 1.23677E+00 1.23396E+00 1.21871E+00 1.21466E+00
          1.21796E+00 1.22754E+00                                     9.249E+00
 5.00E+06 1.28531E+01 1.21549E+01 1.15221E+01 1.09989E+01 1.05443E+01
          9.68966E+00 8.92829E+00 8.24306E+00 7.62591E+00 7.06866E+00
          6.56429E+00 6.10555E+00 5.68465E+00 5.29224E+00 4.91620E+00
          4.54685E+00 4.17985E+00 3.80892E+00 3.42262E+00 2.99836E+00
          2.50658E+00 2.22367E+00 1.90539E+00 1.61921E+00 1.30277E+00
          1.22621E+00 1.20382E+00 1.20148E+00 1.18278E+00 1.17768E+00
          1.18228E+00 1.19214E+00                                     9.676E+00
 6.00E+06 1.28516E+01 1.21600E+01 1.15379E+01 1.10318E+01 1.05959E+01
          9.76993E+00 9.03140E+00 8.36482E+00 7.76303E+00 7.21842E+00
          6.72450E+00 6.27446E+00 5.86092E+00 5.47481E+00 5.10422E+00
          4.73936E+00 4.37528E+00 4.00451E+00 3.61335E+00 3.17433E+00
          2.65065E+00 2.34193E+00 1.98775E+00 1.66403E+00 1.29815E+00
          1.20670E+00 1.18038E+00 1.17822E+00 1.15746E+00 1.15172E+00
          1.15735E+00 1.16565E+00                                     1.002E+01
 8.00E+06 1.28130E+01 1.21371E+01 1.15370E+01 1.10624E+01 1.06600E+01
          9.88343E+00 9.18515E+00 8.55131E+00 7.97630E+00 7.45360E+00
          6.97775E+00 6.54289E+00 6.14247E+00 5.76837E+00 5.40963E+00
          5.05657E+00 4.70311E+00 4.33940E+00 3.94680E+00 3.48708E+00
          2.90929E+00 2.55607E+00 2.14207E+00 1.75875E+00 1.32316E+00
          1.20374E+00 1.13546E+00 1.13448E+00 1.13215E+00 1.12753E+00
          1.11572E+00 1.12964E+00                                     1.055E+01
 1.00E+07 1.27774E+01 1.21134E+01 1.15296E+01 1.10781E+01 1.07001E+01
          9.95977E+00 9.29190E+00 8.68364E+00 8.13029E+00 7.62607E+00
          7.16617E+00 6.74536E+00 6.35770E+00 5.99565E+00 5.64885E+00
          5.30781E+00 4.96581E+00 4.61160E+00 4.22335E+00 3.75552E+00
          3.14503E+00 2.76016E+00 2.29802E+00 1.85985E+00 1.35036E+00
          1.20555E+00 1.11603E+00 1.11323E+00 1.11117E+00 1.10638E+00
          1.09241E+00 1.10522E+00                                     1.095E+01
 1.50E+07 1.27810E+01 1.21223E+01 1.15504E+01 1.11219E+01 1.07704E+01
          1.00726E+01 9.44395E+00 8.87327E+00 8.35620E+00 7.88740E+00
          7.46225E+00 7.07558E+00 6.72120E+00 6.39093E+00 6.07291E+00
          5.75665E+00 5.43610E+00 5.10122E+00 4.73232E+00 4.28685E+00
          3.67889E+00 3.25468E+00 2.68257E+00 2.09858E+00 1.41461E+00
          1.22547E+00 1.11068E+00 1.09629E+00 1.07147E+00 1.06709E+00
          1.06708E+00 1.07031E+00                                     1.164E+01
 2.00E+07 1.27211E+01 1.20791E+01 1.15267E+01 1.11217E+01 1.07945E+01
          1.01369E+01 9.54256E+00 9.00211E+00 8.51185E+00 8.06729E+00
          7.66444E+00 7.29879E+00 6.96489E+00 6.65526E+00 6.35884E+00
          6.06552E+00 5.76903E+00 5.45850E+00 5.11177E+00 4.67938E+00
          4.06292E+00 3.61902E+00 3.00587E+00 2.35312E+00 1.51999E+00
          1.27229E+00 1.10174E+00 1.08094E+00 1.05523E+00 1.05089E+00
          1.05026E+00 1.05151E+00                                     1.209E+01
 3.00E+07 1.25988E+01 1.19866E+01 1.14667E+01 1.10981E+01 1.08072E+01
          1.02098E+01 9.66557E+00 9.16770E+00 8.71379E+00 8.30068E+00
          7.92569E+00 7.58573E+00 7.27704E+00 6.99430E+00 6.72936E+00
          6.47411E+00 6.22192E+00 5.95992E+00 5.65956E+00 5.25337E+00
          4.62236E+00 4.15441E+00 3.50465E+00 2.78358E+00 1.75113E+00
          1.40589E+00 1.09995E+00 1.06229E+00 1.04000E+00 1.03609E+00
          1.02289E+00 1.03149E+00                                     1.269E+01
 4.00E+07 1.25771E+01 1.19721E+01 1.14614E+01 1.11051E+01 1.08276E+01
          1.02529E+01 9.72972E+00 9.25221E+00 8.81822E+00 8.42494E+00
          8.06998E+00 7.75057E+00 7.46329E+00 7.20310E+00 6.96201E+00
          6.73234E+00 6.50827E+00 6.27803E+00 6.01437E+00 5.65015E+00
          5.05869E+00 4.59887E+00 3.93027E+00 3.14747E+00 1.94427E+00
          1.52101E+00 1.12110E+00 1.06527E+00 1.02764E+00 1.02344E+00
          1.01489E+00 1.02124E+00                                     1.308E+01
 5.00E+07 1.25668E+01 1.19670E+01 1.14624E+01 1.11136E+01 1.08437E+01
          1.02825E+01 9.77229E+00 9.30780E+00 8.88697E+00 8.50720E+00
          8.16633E+00 7.86175E+00 7.59023E+00 7.34690E+00 7.12384E+00
          6.91360E+00 6.71121E+00 6.50608E+00 6.27272E+00 5.94610E+00
          5.39691E+00 4.95319E+00 4.28294E+00 3.46223E+00 2.12472E+00
          1.63194E+00 1.14611E+00 1.07310E+00 1.01974E+00 1.01501E+00
          1.00995E+00 1.01477E+00                                     1.335E+01
 6.00E+07 1.25421E+01 1.19557E+01 1.14633E+01 1.11249E+01 1.08638E+01
          1.03162E+01 9.81519E+00 9.35726E+00 8.94138E+00 8.56648E+00
          8.23183E+00 7.93550E+00 7.67474E+00 7.44533E+00 7.24023E+00
          7.05165E+00 6.87154E+00 6.68247E+00 6.45692E+00 6.14701E+00
          5.64561E+00 5.24135E+00 4.61447E+00 3.79032E+00 2.29757E+00
          1.72664E+00 1.15700E+00 1.07498E+00 1.02221E+00 1.01828E+00
          1.01001E+00 1.01044E+00                                     1.356E+01
 8.00E+07 1.25471E+01 1.19643E+01 1.14753E+01 1.11399E+01 1.08820E+01
          1.03429E+01 9.85282E+00 9.40821E+00 9.00708E+00 8.64753E+00
          8.32787E+00 8.04631E+00 7.80045E+00 7.58660E+00 7.39827E+00
          7.22955E+00 7.07689E+00 6.93115E+00 6.76706E+00 6.51495E+00
          6.04849E+00 5.66253E+00 5.07144E+00 4.26410E+00 2.62650E+00
          1.93260E+00 1.20019E+00 1.09329E+00 1.02094E+00 1.01367E+00
          1.00626E+00 1.00493E+00                                     1.387E+01
 1.00E+08 1.25347E+01 1.19607E+01 1.14791E+01 1.11491E+01 1.08955E+01
          1.03649E+01 9.88274E+00 9.44584E+00 9.05237E+00 8.70070E+00
          8.38938E+00 8.11692E+00 7.88129E+00 7.67924E+00 7.50500E+00
          7.35338E+00 7.22181E+00 7.10237E+00 6.97122E+00 6.75948E+00
          6.34225E+00 5.98596E+00 5.42778E+00 4.63386E+00 2.91032E+00
          2.12886E+00 1.24719E+00 1.11452E+00 1.02146E+00 1.01235E+00
          1.00278E+00 1.00156E+00                                     1.408E+01
 1.50E+08 1.24990E+01 1.19461E+01 1.14821E+01 1.11637E+01 1.09181E+01
          1.04025E+01 9.93217E+00 9.50504E+00 9.12016E+00 8.77695E+00
          8.47531E+00 8.21436E+00 7.99312E+00 7.80984E+00 7.66078E+00
          7.54183E+00 7.44857E+00 7.36765E+00 7.27593E+00 7.12837E+00
          6.82498E+00 6.53910E+00 6.04204E+00 5.29306E+00 3.51302E+00
          2.55673E+00 1.36329E+00 1.17465E+00 1.02826E+00 1.01257E+00
          9.98566E-01 9.97162E-01                                     1.442E+01
 2.00E+08 1.24934E+01 1.19527E+01 1.14963E+01 1.11784E+01 1.09305E+01
          1.04159E+01 9.94888E+00 9.52717E+00 9.14941E+00 8.81443E+00
          8.52152E+00 8.26960E+00 8.05756E+00 7.88333E+00 7.74267E+00
          7.63249E+00 7.55327E+00 7.50179E+00 7.46136E+00 7.37298E+00
          7.12619E+00 6.87924E+00 6.44859E+00 5.75918E+00 3.95788E+00
          2.92776E+00 1.48027E+00 1.23728E+00 1.03731E+00 1.01579E+00
          9.96033E-01 9.94873E-01                                     1.462E+01
 3.00E+08 1.24100E+01 1.19172E+01 1.14950E+01 1.11887E+01 1.09418E+01
          1.04366E+01 9.97681E+00 9.56077E+00 9.18775E+00 8.85737E+00
          8.56968E+00 8.32427E+00 8.12073E+00 7.95808E+00 7.83368E+00
          7.74512E+00 7.69074E+00 7.66189E+00 7.64302E+00 7.60253E+00
          7.46568E+00 7.30018E+00 6.96155E+00 6.37438E+00 4.65238E+00
          3.48529E+00 1.70219E+00 1.37258E+00 1.06073E+00 1.01982E+00
          9.94003E-01 9.92798E-01                                     1.484E+01
 4.00E+08 1.23507E+01 1.18956E+01 1.14994E+01 1.11997E+01 1.09504E+01
          1.04473E+01 9.98894E+00 9.57479E+00 9.20424E+00 8.87695E+00
          8.59289E+00 8.35173E+00 8.15304E+00 7.99589E+00 7.87827E+00
          7.79833E+00 7.75520E+00 7.74134E+00 7.74467E+00 7.74346E+00
          7.67411E+00 7.55313E+00 7.26488E+00 6.73389E+00 5.14274E+00
          3.96842E+00 1.90078E+00 1.48835E+00 1.08488E+00 1.03374E+00
          9.94446E-01 9.91211E-01                                     1.497E+01
 5.00E+08 1.23068E+01 1.18787E+01 1.15008E+01 1.12056E+01 1.09544E+01
          1.04530E+01 9.99603E+00 9.58350E+00 9.21485E+00 8.88961E+00
          8.60769E+00 8.36890E+00 8.17307E+00 8.01951E+00 7.90616E+00
          7.83144E+00 7.79513E+00 7.79095E+00 7.80867E+00 7.82969E+00
          7.80043E+00 7.71431E+00 7.47834E+00 7.00856E+00 5.50992E+00
          4.34289E+00 2.09034E+00 1.60474E+00 1.11026E+00 1.04413E+00
          9.95911E-01 9.90723E-01                                     1.505E+01
 6.00E+08 1.22767E+01 1.18670E+01 1.15017E+01 1.12096E+01 1.09569E+01
          1.04568E+01 1.00007E+01 9.58935E+00 9.22201E+00 8.89819E+00
          8.61777E+00 8.38066E+00 8.18682E+00 8.03568E+00 7.92525E+00
          7.85408E+00 7.82248E+00 7.82498E+00 7.85271E+00 7.88934E+00
          7.88869E+00 7.82826E+00 7.63354E+00 7.21502E+00 5.80066E+00
          4.65361E+00 2.27009E+00 1.71620E+00 1.13591E+00 1.05487E+00
          9.97955E-01 9.90479E-01                                     1.511E+01
 8.00E+08 1.22393E+01 1.18525E+01 1.15028E+01 1.12143E+01 1.09600E+01
          1.04612E+01 1.00067E+01 9.59677E+00 9.23106E+00 8.90909E+00
          8.63074E+00 8.39597E+00 8.20479E+00 8.05672E+00 7.94995E+00
          7.88342E+00 7.85794E+00 7.86910E+00 7.90970E+00 7.96682E+00
          8.00395E+00 7.97832E+00 7.84426E+00 7.50668E+00 6.23637E+00
          5.14333E+00 2.60255E+00 1.92517E+00 1.18713E+00 1.07723E+00
          1.00227E+00 9.89624E-01                                     1.519E+01
 1.00E+09 1.22160E+01 1.18434E+01 1.15033E+01 1.12171E+01 1.09616E+01
          1.04638E+01 1.00102E+01 9.60123E+00 9.23654E+00 8.91572E+00
          8.63869E+00 8.40545E+00 8.21593E+00 8.06974E+00 7.96519E+00
          7.90152E+00 7.87987E+00 7.89636E+00 7.94483E+00 8.01483E+00
          8.07574E+00 8.07243E+00 7.98065E+00 7.70394E+00 6.55171E+00
          5.51689E+00 2.89672E+00 2.11676E+00 1.23774E+00 1.10073E+00
          1.00737E+00 9.89380E-01                                     1.525E+01
 1.50E+09 1.21811E+01 1.18299E+01 1.15041E+01 1.12209E+01 1.09634E+01
          1.04671E+01 1.00148E+01 9.60726E+00 9.24390E+00 8.92458E+00
          8.64936E+00 8.41820E+00 8.23097E+00 8.08730E+00 7.98583E+00
          7.92613E+00 7.90981E+00 7.93351E+00 7.99261E+00 8.08062E+00
          8.17486E+00 8.20305E+00 8.17518E+00 7.99898E+00 7.06821E+00
          6.16523E+00 3.50554E+00 2.54060E+00 1.36088E+00 1.16267E+00
          1.02050E+00 9.88831E-01                                     1.532E+01
 2.00E+09 1.21612E+01 1.18220E+01 1.15044E+01 1.12231E+01 1.09645E+01
          1.04687E+01 1.00172E+01 9.61036E+00 9.24770E+00 8.92909E+00
          8.65468E+00 8.42446E+00 8.23837E+00 8.09607E+00 7.99628E+00
          7.93869E+00 7.92512E+00 7.95253E+00 8.01718E+00 8.11485E+00
          8.22692E+00 8.27160E+00 8.27803E+00 8.16177E+00 7.38768E+00
          6.58895E+00 3.98190E+00 2.90369E+00 1.47915E+00 1.22655E+00
          1.03368E+00 9.88647E-01                                     1.537E+01
 3.00E+09 1.21396E+01 1.18134E+01 1.15046E+01 1.12252E+01 1.09655E+01
          1.04705E+01 1.00197E+01 9.61355E+00 9.25157E+00 8.93365E+00
          8.65998E+00 8.43063E+00 8.24562E+00 8.10471E+00 8.00666E+00
          7.95125E+00 7.94044E+00 7.97164E+00 8.04201E+00 8.14974E+00
          8.28059E+00 8.34233E+00 8.38342E+00 8.33412E+00 7.76910E+00
          7.12021E+00 4.68988E+00 3.48757E+00 1.69969E+00 1.35334E+00
          1.05966E+00 9.88403E-01                                     1.541E+01
 4.00E+09 1.21497E+01 1.18224E+01 1.15114E+01 1.12279E+01 1.09642E+01
          1.04662E+01 1.00153E+01 9.61040E+00 9.25041E+00 8.93470E+00
          8.66299E+00 8.43513E+00 8.25096E+00 8.10971E+00 8.00890E+00
          7.94848E+00 7.93448E+00 7.97339E+00 8.06653E+00 8.19074E+00
          8.31525E+00 8.37492E+00 8.42690E+00 8.41749E+00 8.00201E+00
          7.43896E+00 5.18877E+00 3.94742E+00 1.90332E+00 1.47719E+00
          1.08417E+00 9.88281E-01                                     1.544E+01
 5.00E+09 1.21418E+01 1.18191E+01 1.15111E+01 1.12284E+01 1.09644E+01
          1.04667E+01 1.00161E+01 9.61147E+00 9.25171E+00 8.93623E+00
          8.66472E+00 8.43707E+00 8.25317E+00 8.11225E+00 8.01191E+00
          7.95212E+00 7.93903E+00 7.97923E+00 8.07427E+00 8.20133E+00
          8.33128E+00 8.39667E+00 8.46059E+00 8.47390E+00 8.14275E+00
          7.66003E+00 5.56877E+00 4.31519E+00 2.10554E+00 1.59628E+00
          1.10925E+00 9.88159E-01                                     1.545E+01
 6.00E+09 1.21364E+01 1.18168E+01 1.15110E+01 1.12288E+01 1.09645E+01
          1.04670E+01 1.00166E+01 9.61214E+00 9.25254E+00 8.93721E+00
          8.66585E+00 8.43839E+00 8.25467E+00 8.11401E+00 8.01395E+00
          7.95459E+00 7.94209E+00 7.98314E+00 8.07944E+00 8.20848E+00
          8.34219E+00 8.41142E+00 8.48315E+00 8.51185E+00 8.24207E+00
          7.81947E+00 5.86730E+00 4.62255E+00 2.29330E+00 1.71347E+00
          1.13428E+00 9.88220E-01                                     1.546E+01
 8.00E+09 1.21085E+01 1.18006E+01 1.15041E+01 1.12274E+01 1.09660E+01
          1.04722E+01 1.00225E+01 9.61731E+00 9.25631E+00 8.93942E+00
          8.66689E+00 8.43878E+00 8.25507E+00 8.11558E+00 8.01938E+00
          7.96654E+00 7.95940E+00 7.99575E+00 8.07369E+00 8.19362E+00
          8.34984E+00 8.43628E+00 8.51993E+00 8.56044E+00 8.37187E+00
          8.03470E+00 6.31264E+00 5.11205E+00 2.62907E+00 1.94635E+00
          1.18506E+00 9.88037E-01                                     1.548E+01
 1.00E+10 1.21051E+01 1.17990E+01 1.15038E+01 1.12272E+01 1.09657E+01
          1.04720E+01 1.00227E+01 9.61764E+00 9.25659E+00 8.93964E+00
          8.66722E+00 8.43941E+00 8.25608E+00 8.11703E+00 8.02125E+00
          7.96884E+00 7.96210E+00 7.99885E+00 8.07736E+00 8.19887E+00
          8.35814E+00 8.44723E+00 8.53825E+00 8.59206E+00 8.45268E+00
          8.17199E+00 6.63050E+00 5.49146E+00 2.92255E+00 2.15332E+00
          1.23376E+00 9.88150E-01                                     1.549E+01


==> anc/colstop/sbethe/sdbase/pdebr50.p08 <==
 50
 1.00E+03 1.08606E+00 1.10707E+00 1.12816E+00 1.14942E+00 1.17087E+00
          1.21436E+00 1.25851E+00 1.30322E+00 1.34836E+00 1.39381E+00
          1.43952E+00 1.48542E+00 1.53151E+00 1.57807E+00 1.62581E+00
          1.67490E+00 1.72344E+00 1.76725E+00 1.80225E+00 1.82961E+00
          1.85180E+00 1.86254E+00 1.87814E+00 1.89474E+00 1.90621E+00
          1.90888E+00 1.91227E+00 1.91250E+00 1.91204E+00 1.91196E+00
          1.91195E+00 1.91283E+00                                     1.317E+00
 1.50E+03 1.45784E+00 1.48282E+00 1.50788E+00 1.53311E+00 1.55856E+00
          1.61020E+00 1.66269E+00 1.71585E+00 1.76948E+00 1.82333E+00
          1.87712E+00 1.93061E+00 1.98346E+00 2.03546E+00 2.08664E+00
          2.13678E+00 2.18494E+00 2.22990E+00 2.27035E+00 2.30604E+00
          2.33582E+00 2.34756E+00 2.35796E+00 2.36596E+00 2.37833E+00
          2.38361E+00 2.38861E+00 2.38831E+00 2.38585E+00 2.38517E+00
          2.38535E+00 2.38892E+00                                     1.698E+00
 2.00E+03 1.78717E+00 1.81614E+00 1.84509E+00 1.87403E+00 1.90304E+00
          1.96152E+00 2.02030E+00 2.07910E+00 2.13761E+00 2.19549E+00
          2.25236E+00 2.30793E+00 2.36192E+00 2.41424E+00 2.46529E+00
          2.51523E+00 2.56323E+00 2.60816E+00 2.64890E+00 2.68538E+00
          2.71667E+00 2.72937E+00 2.74053E+00 2.74861E+00 2.75954E+00
          2.76386E+00 2.76856E+00 2.76848E+00 2.76657E+00 2.76601E+00
          2.76617E+00 2.76892E+00                                     2.019E+00
 3.00E+03 2.34613E+00 2.38474E+00 2.42274E+00 2.45967E+00 2.49567E+00
          2.56550E+00 2.63186E+00 2.69457E+00 2.75367E+00 2.80978E+00
          2.86385E+00 2.91599E+00 2.96616E+00 3.01451E+00 3.06189E+00
          3.10877E+00 3.15411E+00 3.19601E+00 3.23274E+00 3.26525E+00
          3.29438E+00 3.30748E+00 3.32077E+00 3.33167E+00 3.34238E+00
          3.34493E+00 3.34586E+00 3.34625E+00 3.34758E+00 3.34786E+00
          3.34783E+00 3.34641E+00                                     2.536E+00
 4.00E+03 2.80859E+00 2.85658E+00 2.90316E+00 2.94726E+00 2.98908E+00
          3.06699E+00 3.13645E+00 3.19759E+00 3.25134E+00 3.29991E+00
          3.34641E+00 3.39147E+00 3.43516E+00 3.47742E+00 3.51869E+00
          3.55910E+00 3.59772E+00 3.63292E+00 3.66350E+00 3.69125E+00
          3.71829E+00 3.73168E+00 3.74588E+00 3.75763E+00 3.76814E+00
          3.77015E+00 3.76780E+00 3.76850E+00 3.77263E+00 3.77355E+00
          3.77338E+00 3.76849E+00                                     2.941E+00
 5.00E+03 3.20343E+00 3.25898E+00 3.31237E+00 3.36194E+00 3.40794E+00
          3.49085E+00 3.56064E+00 3.61782E+00 3.66416E+00 3.70342E+00
          3.74066E+00 3.77703E+00 3.81262E+00 3.84733E+00 3.88125E+00
          3.91428E+00 3.94556E+00 3.97363E+00 3.99759E+00 4.01993E+00
          4.04385E+00 4.05686E+00 4.07126E+00 4.08339E+00 4.09342E+00
          4.09499E+00 4.09048E+00 4.09137E+00 4.09728E+00 4.09862E+00
          4.09824E+00 4.09131E+00                                     3.270E+00
 6.00E+03 3.54698E+00 3.60822E+00 3.66664E+00 3.72004E+00 3.76874E+00
          3.85409E+00 3.92235E+00 3.97431E+00 4.01254E+00 4.04211E+00
          4.06968E+00 4.09686E+00 4.12377E+00 4.15032E+00 4.17639E+00
          4.20180E+00 4.22574E+00 4.24682E+00 4.26433E+00 4.28126E+00
          4.30162E+00 4.31374E+00 4.32758E+00 4.33937E+00 4.34868E+00
          4.34994E+00 4.34437E+00 4.34532E+00 4.35201E+00 4.35353E+00
          4.35321E+00 4.34460E+00                                     3.544E+00
 8.00E+03 4.12025E+00 4.18782E+00 4.25153E+00 4.30836E+00 4.35878E+00
          4.44330E+00 4.50486E+00 4.54488E+00 4.56708E+00 4.57829E+00
          4.58739E+00 4.59658E+00 4.60611E+00 4.61606E+00 4.62634E+00
          4.63682E+00 4.64688E+00 4.65515E+00 4.66111E+00 4.66819E+00
          4.68104E+00 4.69032E+00 4.70112E+00 4.71025E+00 4.71758E+00
          4.71850E+00 4.71344E+00 4.71425E+00 4.72009E+00 4.72141E+00
          4.72113E+00 4.71375E+00                                     3.972E+00
 1.00E+04 4.58553E+00 4.65452E+00 4.71892E+00 4.77518E+00 4.82390E+00
          4.90239E+00 4.95440E+00 4.98177E+00 4.98890E+00 4.98367E+00
          4.97611E+00 4.96876E+00 4.96202E+00 4.95631E+00 4.95174E+00
          4.94852E+00 4.94614E+00 4.94326E+00 4.93933E+00 4.93780E+00
          4.94321E+00 4.94892E+00 4.95522E+00 4.96016E+00 4.96508E+00
          4.96587E+00 4.96326E+00 4.96373E+00 4.96694E+00 4.96766E+00
          4.96748E+00 4.96338E+00                                     4.293E+00
 1.50E+04 5.46435E+00 5.52601E+00 5.58203E+00 5.62807E+00 5.66510E+00
          5.71744E+00 5.73966E+00 5.73438E+00 5.70692E+00 5.66620E+00
          5.62332E+00 5.58108E+00 5.54044E+00 5.50218E+00 5.46710E+00
          5.43591E+00 5.40834E+00 5.38288E+00 5.35876E+00 5.33897E+00
          5.32706E+00 5.32336E+00 5.31726E+00 5.31056E+00 5.30910E+00
          5.30976E+00 5.31466E+00 5.31407E+00 5.30943E+00 5.30835E+00
          5.30869E+00 5.31470E+00                                     4.836E+00
 2.00E+04 6.09401E+00 6.15610E+00 6.20824E+00 6.24292E+00 6.26253E+00
          6.27015E+00 6.24393E+00 6.19867E+00 6.14067E+00 6.07643E+00
          6.01339E+00 5.95165E+00 5.88864E+00 5.82375E+00 5.76177E+00
          5.70652E+00 5.65785E+00 5.61365E+00 5.57337E+00 5.54296E+00
          5.51863E+00 5.50102E+00 5.48231E+00 5.46900E+00 5.46084E+00
          5.46064E+00 5.47153E+00 5.47014E+00 5.45929E+00 5.45635E+00
          5.45728E+00 5.47144E+00                                     5.176E+00
 3.00E+04 7.00592E+00 7.03210E+00 7.04856E+00 7.04809E+00 7.03350E+00
          6.97639E+00 6.88843E+00 6.78253E+00 6.66632E+00 6.54874E+00
          6.43903E+00 6.33729E+00 6.23888E+00 6.14142E+00 6.04960E+00
          5.96632E+00 5.89091E+00 5.82006E+00 5.75289E+00 5.69808E+00
          5.64983E+00 5.61677E+00 5.58143E+00 5.55525E+00 5.53697E+00
          5.53510E+00 5.55044E+00 5.54815E+00 5.53148E+00 5.52698E+00
          5.52856E+00 5.54980E+00                                     5.581E+00
 4.00E+04 7.64195E+00 7.64044E+00 7.62805E+00 7.59682E+00 7.55037E+00
          7.42989E+00 7.28144E+00 7.12103E+00 6.95682E+00 6.79755E+00
          6.65193E+00 6.51937E+00 6.39445E+00 6.27351E+00 6.16030E+00
          6.05680E+00 5.96189E+00 5.87190E+00 5.78539E+00 5.71017E+00
          5.64130E+00 5.59916E+00 5.55501E+00 5.52175E+00 5.49580E+00
          5.49175E+00 5.50371E+00 5.50139E+00 5.48615E+00 5.48199E+00
          5.48352E+00 5.50195E+00                                     5.816E+00
 5.00E+04 8.12229E+00 8.10112E+00 8.06684E+00 8.00992E+00 7.93514E+00
          7.75568E+00 7.55032E+00 7.34126E+00 7.13659E+00 6.94327E+00
          6.76825E+00 6.61010E+00 6.46311E+00 6.32287E+00 6.19215E+00
          6.07232E+00 5.96200E+00 5.85741E+00 5.75633E+00 5.66364E+00
          5.57687E+00 5.52984E+00 5.48202E+00 5.44555E+00 5.41363E+00
          5.40718E+00 5.41118E+00 5.40937E+00 5.39989E+00 5.39736E+00
          5.39838E+00 5.41016E+00                                     5.971E+00
 6.00E+04 8.50332E+00 8.46833E+00 8.41735E+00 8.33882E+00 8.23885E+00
          8.00518E+00 7.74714E+00 7.49454E+00 7.25510E+00 7.03310E+00
          6.83305E+00 6.65286E+00 6.48657E+00 6.32947E+00 6.18344E+00
          6.04967E+00 5.92647E+00 5.81013E+00 5.69755E+00 5.58975E+00
          5.48747E+00 5.43798E+00 5.38934E+00 5.35182E+00 5.31513E+00
          5.30632E+00 5.30049E+00 5.29941E+00 5.29756E+00 5.29715E+00
          5.29723E+00 5.29861E+00                                     6.081E+00
 8.00E+04 9.07835E+00 9.02053E+00 8.94145E+00 8.82581E+00 8.68223E+00
          8.35481E+00 8.00688E+00 7.68180E+00 7.38582E+00 7.11779E+00
          6.87694E+00 6.66036E+00 6.46146E+00 6.27545E+00 6.10300E+00
          5.94540E+00 5.80055E+00 5.66483E+00 5.53373E+00 5.40198E+00
          5.27548E+00 5.22242E+00 5.17286E+00 5.13402E+00 5.09002E+00
          5.07750E+00 5.05613E+00 5.05626E+00 5.06650E+00 5.06947E+00
          5.06842E+00 5.05444E+00                                     6.221E+00
 1.00E+05 9.49848E+00 9.41585E+00 9.30871E+00 9.15955E+00 8.97879E+00
          8.57503E+00 8.15677E+00 7.77562E+00 7.43581E+00 7.13213E+00
          6.85934E+00 6.61365E+00 6.38806E+00 6.17773E+00 5.98291E+00
          5.80478E+00 5.64147E+00 5.48908E+00 5.34244E+00 5.19350E+00
          5.05024E+00 4.99253E+00 4.93946E+00 4.89766E+00 4.84822E+00
          4.83359E+00 4.80545E+00 4.80598E+00 4.82108E+00 4.82538E+00
          4.82349E+00 4.80322E+00                                     6.297E+00
 1.50E+05 1.03607E+01 1.00764E+01 9.79485E+00 9.51904E+00 9.25161E+00
          8.74738E+00 8.27934E+00 7.84501E+00 7.44244E+00 7.07090E+00
          6.72984E+00 6.41788E+00 6.13273E+00 5.87146E+00 5.63084E+00
          5.40940E+00 5.20825E+00 5.02596E+00 4.85939E+00 4.69538E+00
          4.52316E+00 4.43847E+00 4.36432E+00 4.31545E+00 4.25946E+00
          4.24131E+00 4.22326E+00 4.22297E+00 4.22797E+00 4.22940E+00
          4.22879E+00 4.22070E+00                                     6.355E+00
 2.00E+05 1.07495E+01 1.04031E+01 1.00627E+01 9.73334E+00 9.41700E+00
          8.82499E+00 8.28149E+00 7.78296E+00 7.32616E+00 6.90882E+00
          6.52967E+00 6.18541E+00 5.87193E+00 5.58469E+00 5.31798E+00
          5.06838E+00 4.83725E+00 4.62416E+00 4.42771E+00 4.24203E+00
          4.06249E+00 3.97532E+00 3.88829E+00 3.81932E+00 3.75512E+00
          3.74500E+00 3.73890E+00 3.73588E+00 3.72736E+00 3.72516E+00
          3.72607E+00 3.73608E+00                                     6.350E+00
 3.00E+05 1.12144E+01 1.07669E+01 1.03325E+01 9.92177E+00 9.53430E+00
          8.81897E+00 8.17488E+00 7.59496E+00 7.07362E+00 6.60356E+00
          6.17888E+00 5.79467E+00 5.44554E+00 5.12585E+00 4.82873E+00
          4.54934E+00 4.28722E+00 4.04155E+00 3.80996E+00 3.59284E+00
          3.39221E+00 3.29784E+00 3.20317E+00 3.12762E+00 3.05698E+00
          3.04225E+00 3.03425E+00 3.03190E+00 3.02498E+00 3.02318E+00
          3.02399E+00 3.03137E+00                                     6.325E+00
 4.00E+05 1.15249E+01 1.09943E+01 1.04848E+01 1.00121E+01 9.57272E+00
          8.77007E+00 8.06021E+00 7.43097E+00 6.87371E+00 6.37698E+00
          5.93016E+00 5.52643E+00 5.15947E+00 4.82233E+00 4.50647E+00
          4.20627E+00 3.92225E+00 3.65610E+00 3.40830E+00 3.17610E+00
          2.96020E+00 2.85952E+00 2.76279E+00 2.68890E+00 2.61545E+00
          2.59688E+00 2.57978E+00 2.57836E+00 2.57930E+00 2.57969E+00
          2.57944E+00 2.57635E+00                                     6.337E+00
 5.00E+05 1.17385E+01 1.11496E+01 1.05880E+01 1.00742E+01 9.60127E+00
          8.74157E+00 7.98983E+00 7.32961E+00 6.74889E+00 6.23324E+00
          5.76898E+00 5.34835E+00 4.96521E+00 4.61280E+00 4.28302E+00
          3.97045E+00 3.67518E+00 3.39812E+00 3.14013E+00 2.89821E+00
          2.67248E+00 2.56703E+00 2.46647E+00 2.39037E+00 2.31478E+00
          2.29579E+00 2.27780E+00 2.27641E+00 2.27792E+00 2.27846E+00
          2.27802E+00 2.27417E+00                                     6.386E+00
 6.00E+05 1.18977E+01 1.12679E+01 1.06705E+01 1.01294E+01 9.63437E+00
          8.73586E+00 7.95517E+00 7.27355E+00 6.67570E+00 6.14533E+00
          5.66721E+00 5.23319E+00 4.83721E+00 4.47278E+00 4.13220E+00
          3.81030E+00 3.50689E+00 3.22256E+00 2.95781E+00 2.70961E+00
          2.47638E+00 2.36650E+00 2.26129E+00 2.18165E+00 2.10431E+00
          2.08538E+00 2.06932E+00 2.06768E+00 2.06729E+00 2.06739E+00
          2.06712E+00 2.06555E+00                                     6.462E+00
 8.00E+05 1.21216E+01 1.14409E+01 1.08006E+01 1.02298E+01 9.71294E+00
          8.77482E+00 7.96304E+00 7.25524E+00 6.63305E+00 6.08014E+00
          5.58179E+00 5.12872E+00 4.71306E+00 4.32864E+00 3.97117E+00
          3.63726E+00 3.32480E+00 3.03107E+00 2.75424E+00 2.49384E+00
          2.24736E+00 2.12939E+00 2.01572E+00 1.92947E+00 1.84733E+00
          1.82798E+00 1.81357E+00 1.81133E+00 1.80878E+00 1.80831E+00
          1.80830E+00 1.80946E+00                                     6.667E+00
 1.00E+06 1.22787E+01 1.15753E+01 1.09161E+01 1.03328E+01 9.80657E+00
          8.84814E+00 8.01917E+00 7.29678E+00 6.66112E+00 6.09509E+00
          5.58389E+00 5.11833E+00 4.69058E+00 4.29452E+00 3.92616E+00
          3.58222E+00 3.26027E+00 2.95719E+00 2.67027E+00 2.39768E+00
          2.13704E+00 2.01116E+00 1.88949E+00 1.79673E+00 1.70800E+00
          1.68679E+00 1.67066E+00 1.66829E+00 1.66590E+00 1.66549E+00
          1.66542E+00 1.66628E+00                                     6.905E+00
 1.50E+06 1.25268E+01 1.18021E+01 1.11268E+01 1.05356E+01 1.00046E+01
          9.03094E+00 8.19031E+00 7.45529E+00 6.80709E+00 6.22785E+00
          5.70277E+00 5.22377E+00 4.78451E+00 4.37807E+00 3.99642E+00
          3.63413E+00 3.29058E+00 2.96557E+00 2.65682E+00 2.35666E+00
          2.05963E+00 1.91167E+00 1.76480E+00 1.64946E+00 1.53846E+00
          1.51082E+00 1.48835E+00 1.48581E+00 1.48401E+00 1.48381E+00
          1.48355E+00 1.48318E+00                                     7.474E+00
 2.00E+06 1.26596E+01 1.19280E+01 1.12498E+01 1.06622E+01 1.01373E+01
          9.17185E+00 8.33839E+00 7.60579E+00 6.95780E+00 6.37827E+00
          5.85368E+00 5.37551E+00 4.93644E+00 4.52831E+00 4.14129E+00
          3.76905E+00 3.41167E+00 3.07015E+00 2.74223E+00 2.41756E+00
          2.08622E+00 1.91575E+00 1.73855E+00 1.59329E+00 1.45605E+00
          1.42277E+00 1.39609E+00 1.39275E+00 1.38964E+00 1.38923E+00
          1.38898E+00 1.38972E+00                                     7.951E+00
 3.00E+06 1.27893E+01 1.20492E+01 1.13701E+01 1.07939E+01 1.02874E+01
          9.35809E+00 8.55600E+00 7.85006E+00 7.22379E+00 6.66053E+00
          6.14603E+00 5.67273E+00 5.23467E+00 4.82503E+00 4.43555E+00
          4.05971E+00 3.69462E+00 3.33625E+00 2.97836E+00 2.60981E+00
          2.21586E+00 2.00288E+00 1.77178E+00 1.57048E+00 1.36930E+00
          1.32665E+00 1.30038E+00 1.29610E+00 1.28707E+00 1.28513E+00
          1.28635E+00 1.29120E+00                                     8.684E+00
 4.00E+06 1.28322E+01 1.20940E+01 1.14222E+01 1.08621E+01 1.03761E+01
          9.48438E+00 8.71225E+00 8.03230E+00 7.42822E+00 6.88339E+00
          6.38329E+00 5.92069E+00 5.49004E+00 5.08482E+00 4.69682E+00
          4.31946E+00 3.94961E+00 3.58272E+00 3.21033E+00 2.81525E+00
          2.37284E+00 2.12184E+00 1.83862E+00 1.58497E+00 1.32803E+00
          1.27494E+00 1.24895E+00 1.24421E+00 1.23012E+00 1.22682E+00
          1.22913E+00 1.23694E+00                                     9.223E+00
 5.00E+06 1.28391E+01 1.21065E+01 1.14446E+01 1.09017E+01 1.04358E+01
          9.57740E+00 8.83184E+00 8.17448E+00 7.58963E+00 7.06089E+00
          6.57377E+00 6.12139E+00 5.69859E+00 5.29917E+00 4.91518E+00
          4.53997E+00 4.17006E+00 3.80017E+00 3.41981E+00 3.00648E+00
          2.52664E+00 2.24452E+00 1.91621E+00 1.61717E+00 1.30868E+00
          1.24396E+00 1.21547E+00 1.21045E+00 1.19328E+00 1.18916E+00
          1.19257E+00 1.20020E+00                                     9.640E+00
 6.00E+06 1.28298E+01 1.21041E+01 1.14530E+01 1.09271E+01 1.04798E+01
          9.64997E+00 8.92757E+00 8.28953E+00 7.72097E+00 7.20595E+00
          6.73025E+00 6.28731E+00 5.87230E+00 5.47930E+00 5.10058E+00
          4.72952E+00 4.36219E+00 3.99250E+00 3.60809E+00 3.18201E+00
          2.67267E+00 2.36465E+00 1.99779E+00 1.65817E+00 1.30193E+00
          1.22501E+00 1.19170E+00 1.18635E+00 1.16731E+00 1.16270E+00
          1.16656E+00 1.17334E+00                                     9.977E+00
 8.00E+06 1.27937E+01 1.20830E+01 1.14528E+01 1.09570E+01 1.05414E+01
          9.75811E+00 9.07354E+00 8.46662E+00 7.92416E+00 7.43129E+00
          6.97469E+00 6.54833E+00 6.14790E+00 5.76803E+00 5.40141E+00
          5.04144E+00 4.68336E+00 4.31954E+00 3.93421E+00 3.49288E+00
          2.93973E+00 2.59026E+00 2.15956E+00 1.75093E+00 1.31370E+00
          1.21196E+00 1.15563E+00 1.14928E+00 1.13436E+00 1.13076E+00
          1.13331E+00 1.13663E+00                                     1.050E+01
 1.00E+07 1.27526E+01 1.20569E+01 1.14456E+01 1.09744E+01 1.05839E+01
          9.83690E+00 9.18144E+00 8.59814E+00 8.07532E+00 7.59940E+00
          7.15815E+00 6.74602E+00 6.35899E+00 5.99194E+00 5.63781E+00
          5.28987E+00 4.94276E+00 4.58747E+00 4.20582E+00 3.75823E+00
          3.17759E+00 2.79841E+00 2.31812E+00 1.85072E+00 1.33703E+00
          1.21202E+00 1.13616E+00 1.12784E+00 1.11262E+00 1.10906E+00
          1.11081E+00 1.11237E+00                                     1.090E+01
 1.50E+07 1.26621E+01 1.20022E+01 1.14300E+01 1.10026E+01 1.06546E+01
          9.97100E+00 9.36354E+00 8.81769E+00 8.32551E+00 7.87739E+00
          7.46460E+00 7.08217E+00 6.72572E+00 6.38937E+00 6.06462E+00
          5.74328E+00 5.41877E+00 5.07988E+00 4.70785E+00 4.26695E+00
          3.67621E+00 3.26240E+00 2.69501E+00 2.10443E+00 1.41466E+00
          1.23943E+00 1.11831E+00 1.10235E+00 1.07963E+00 1.07513E+00
          1.07703E+00 1.07743E+00                                     1.158E+01
 2.00E+07 1.26055E+01 1.19684E+01 1.14206E+01 1.10197E+01 1.06972E+01
          1.00536E+01 9.47663E+00 8.95505E+00 8.48301E+00 8.05328E+00
          7.65926E+00 7.29671E+00 6.96146E+00 6.64783E+00 6.34733E+00
          6.05143E+00 5.75269E+00 5.43777E+00 5.08515E+00 4.65534E+00
          4.05767E+00 3.62556E+00 3.01706E+00 2.35597E+00 1.51809E+00
          1.28673E+00 1.10944E+00 1.08658E+00 1.06299E+00 1.05900E+00
          1.05947E+00 1.05876E+00                                     1.204E+01
 3.00E+07 1.25103E+01 1.19089E+01 1.13979E+01 1.10352E+01 1.07484E+01
          1.01593E+01 9.62206E+00 9.13004E+00 8.68095E+00 8.27174E+00
          7.89982E+00 7.56222E+00 7.25530E+00 6.97389E+00 6.71010E+00
          6.45599E+00 6.20503E+00 5.94444E+00 5.64586E+00 5.24224E+00
          4.61516E+00 4.14986E+00 3.50330E+00 2.78531E+00 1.75648E+00
          1.41214E+00 1.10737E+00 1.06998E+00 1.04796E+00 1.04402E+00
          1.03107E+00 1.03931E+00                                     1.264E+01
 4.00E+07 1.25139E+01 1.19174E+01 1.14133E+01 1.10605E+01 1.07847E+01
          1.02139E+01 9.69361E+00 9.21829E+00 8.78590E+00 8.39396E+00
          8.04028E+00 7.72220E+00 7.43636E+00 7.17785E+00 6.93886E+00
          6.71112E+00 6.48682E+00 6.25023E+00 5.97558E+00 5.61514E+00
          5.05900E+00 4.62188E+00 3.96164E+00 3.16206E+00 1.93044E+00
          1.51826E+00 1.12706E+00 1.07239E+00 1.03703E+00 1.03375E+00
          1.02606E+00 1.02905E+00                                     1.303E+01
 5.00E+07 1.25053E+01 1.19163E+01 1.14200E+01 1.10758E+01 1.08083E+01
          1.02512E+01 9.74288E+00 9.27889E+00 8.85761E+00 8.47713E+00
          8.13580E+00 7.83100E+00 7.55926E+00 7.31645E+00 7.09717E+00
          6.89452E+00 6.69882E+00 6.48960E+00 6.23756E+00 5.89868E+00
          5.36863E+00 4.95061E+00 4.31705E+00 3.50967E+00 2.12187E+00
          1.62109E+00 1.14377E+00 1.07740E+00 1.03284E+00 1.02889E+00
          1.02148E+00 1.02252E+00                                     1.331E+01
 6.00E+07 1.24937E+01 1.19134E+01 1.14253E+01 1.10882E+01 1.08269E+01
          1.02797E+01 9.77963E+00 9.32350E+00 8.91000E+00 8.53760E+00
          8.20500E+00 7.90998E+00 7.64949E+00 7.41967E+00 7.21506E+00
          7.02889E+00 6.85224E+00 6.66567E+00 6.44026E+00 6.13018E+00
          5.63091E+00 5.22948E+00 4.60810E+00 3.78870E+00 2.29746E+00
          1.72787E+00 1.16741E+00 1.08686E+00 1.02958E+00 1.02414E+00
          1.01572E+00 1.01843E+00                                     1.352E+01
 8.00E+07 1.25018E+01 1.19250E+01 1.14401E+01 1.11062E+01 1.08483E+01
          1.03106E+01 9.82174E+00 9.37826E+00 8.97818E+00 8.61960E+00
          8.30085E+00 8.02013E+00 7.77505E+00 7.56190E+00 7.37426E+00
          7.20617E+00 7.05418E+00 6.90921E+00 6.74617E+00 6.49585E+00
          6.03264E+00 5.64931E+00 5.06202E+00 4.25908E+00 2.62789E+00
          1.93657E+00 1.20763E+00 1.10119E+00 1.02896E+00 1.02161E+00
          1.01424E+00 1.01308E+00                                     1.383E+01
 1.00E+08 1.24924E+01 1.19239E+01 1.14462E+01 1.11173E+01 1.08635E+01
          1.03338E+01 9.85246E+00 9.41635E+00 9.02370E+00 8.67277E+00
          8.36221E+00 8.09046E+00 7.85550E+00 7.65410E+00 7.48045E+00
          7.32939E+00 7.19837E+00 7.07954E+00 6.94923E+00 6.73890E+00
          6.32443E+00 5.97058E+00 5.41628E+00 4.62709E+00 2.91063E+00
          2.13218E+00 1.25445E+00 1.12232E+00 1.02955E+00 1.02036E+00
          1.01083E+00 1.00980E+00                                     1.404E+01
 1.50E+08 1.24551E+01 1.19100E+01 1.14514E+01 1.11347E+01 1.08888E+01
          1.03727E+01 9.90125E+00 9.47364E+00 9.08907E+00 8.74694E+00
          8.44700E+00 8.18800E+00 7.96833E+00 7.78584E+00 7.63701E+00
          7.51791E+00 7.42406E+00 7.34213E+00 7.24984E+00 7.10573E+00
          6.80772E+00 6.52114E+00 6.02332E+00 5.28028E+00 3.51901E+00
          2.55303E+00 1.36844E+00 1.18452E+00 1.03637E+00 1.02123E+00
          1.00555E+00 1.00531E+00                                     1.437E+01
 2.00E+08 1.24503E+01 1.19148E+01 1.14622E+01 1.11454E+01 1.08976E+01
          1.03841E+01 9.91815E+00 9.49739E+00 9.12051E+00 8.78632E+00
          8.49413E+00 8.24284E+00 8.03133E+00 7.85757E+00 7.71728E+00
          7.60739E+00 7.52842E+00 7.47714E+00 7.43691E+00 7.34896E+00
          7.10346E+00 6.85810E+00 6.43070E+00 5.74604E+00 3.95388E+00
          2.92831E+00 1.48650E+00 1.24443E+00 1.04552E+00 1.02407E+00
          1.00421E+00 1.00311E+00                                     1.457E+01
 3.00E+08 1.23663E+01 1.18791E+01 1.14610E+01 1.11562E+01 1.09096E+01
          1.04052E+01 9.94548E+00 9.52955E+00 9.15689E+00 8.82737E+00
          8.54121E+00 8.29747E+00 8.09473E+00 7.93161E+00 7.80633E+00
          7.71737E+00 7.66368E+00 7.63760E+00 7.62356E+00 7.58529E+00
          7.43718E+00 7.26328E+00 6.93920E+00 6.38706E+00 4.65128E+00
          3.44473E+00 1.71393E+00 1.39181E+00 1.06601E+00 1.02113E+00
          1.00595E+00 1.00098E+00                                     1.479E+01
 4.00E+08 1.23069E+01 1.18561E+01 1.14629E+01 1.11646E+01 1.09157E+01
          1.04142E+01 9.95725E+00 9.54425E+00 9.17470E+00 8.84831E+00
          8.56511E+00 8.32476E+00 8.12668E+00 7.96999E+00 7.85266E+00
          7.77293E+00 7.72989E+00 7.71600E+00 7.71915E+00 7.71783E+00
          7.64879E+00 7.52845E+00 7.24181E+00 6.71425E+00 5.13342E+00
          3.96461E+00 1.90509E+00 1.49444E+00 1.09303E+00 1.04223E+00
          1.00278E+00 9.99756E-01                                     1.492E+01
 5.00E+08 1.22649E+01 1.18395E+01 1.14636E+01 1.11693E+01 1.09185E+01
          1.04190E+01 9.96388E+00 9.55270E+00 9.18509E+00 8.86097E+00
          8.58049E+00 8.34308E+00 8.14773E+00 7.99351E+00 7.87936E+00
          7.80451E+00 7.76876E+00 7.76563E+00 7.78493E+00 7.80844E+00
          7.77302E+00 7.67701E+00 7.44615E+00 7.01436E+00 5.52874E+00
          4.28801E+00 2.09295E+00 1.62403E+00 1.11884E+00 1.04346E+00
          1.00995E+00 9.99207E-01                                     1.500E+01
 6.00E+08 1.22356E+01 1.18280E+01 1.14643E+01 1.11729E+01 1.09208E+01
          1.04225E+01 9.96847E+00 9.55851E+00 9.19221E+00 8.86952E+00
          8.59056E+00 8.35483E+00 8.16142E+00 8.00956E+00 7.89835E+00
          7.82726E+00 7.79637E+00 7.79965E+00 7.82809E+00 7.86718E+00
          7.86265E+00 7.79294E+00 7.59908E+00 7.21322E+00 5.82321E+00
          4.60232E+00 2.26816E+00 1.73319E+00 1.14476E+00 1.05472E+00
          1.01294E+00 9.98901E-01                                     1.506E+01
 8.00E+08 1.21982E+01 1.18135E+01 1.14654E+01 1.11779E+01 1.09241E+01
          1.04272E+01 9.97444E+00 9.56606E+00 9.20154E+00 8.88053E+00
          8.60298E+00 8.36890E+00 8.17828E+00 8.03067E+00 7.92419E+00
          7.85784E+00 7.83241E+00 7.84346E+00 7.88384E+00 7.94063E+00
          7.97749E+00 7.95189E+00 7.81831E+00 7.48244E+00 6.22044E+00
          5.13369E+00 2.60387E+00 1.92966E+00 1.19485E+00 1.08549E+00
          1.01059E+00 9.97925E-01                                     1.514E+01
 1.00E+09 1.21754E+01 1.18047E+01 1.14661E+01 1.11807E+01 1.09257E+01
          1.04297E+01 9.97788E+00 9.57045E+00 9.20697E+00 8.88714E+00
          8.61092E+00 8.37836E+00 8.18941E+00 8.04364E+00 7.93939E+00
          7.87588E+00 7.85425E+00 7.87062E+00 7.91888E+00 7.98851E+00
          8.04906E+00 8.04570E+00 7.95418E+00 7.67869E+00 6.53368E+00
          5.50511E+00 2.89686E+00 2.12061E+00 1.24522E+00 1.10879E+00
          1.01561E+00 9.97925E-01                                     1.520E+01
 1.50E+09 1.21410E+01 1.17915E+01 1.14671E+01 1.11848E+01 1.09279E+01
          1.04331E+01 9.98250E+00 9.57637E+00 9.21426E+00 8.89597E+00
          8.62159E+00 8.39109E+00 8.20440E+00 8.06116E+00 7.95999E+00
          7.90045E+00 7.88412E+00 7.90769E+00 7.96654E+00 8.05416E+00
          8.14797E+00 8.17597E+00 8.14808E+00 7.97243E+00 7.04674E+00
          6.14949E+00 3.50330E+00 2.54296E+00 1.36777E+00 1.17036E+00
          1.02886E+00 9.97375E-01                                     1.527E+01
 2.00E+09 1.21212E+01 1.17837E+01 1.14674E+01 1.11869E+01 1.09290E+01
          1.04349E+01 9.98497E+00 9.57948E+00 9.21805E+00 8.90046E+00
          8.62690E+00 8.39738E+00 8.21182E+00 8.06994E+00 7.97044E+00
          7.91301E+00 7.89942E+00 7.92670E+00 7.99103E+00 8.08828E+00
          8.19989E+00 8.24434E+00 8.25064E+00 8.13461E+00 7.36422E+00
          6.57068E+00 3.97778E+00 2.90456E+00 1.48548E+00 1.23387E+00
          1.04205E+00 9.97223E-01                                     1.532E+01
 3.00E+09 1.20998E+01 1.17752E+01 1.14676E+01 1.11891E+01 1.09301E+01
          1.04367E+01 9.98754E+00 9.58271E+00 9.22192E+00 8.90499E+00
          8.63216E+00 8.40351E+00 8.21906E+00 8.07857E+00 7.98080E+00
          7.92552E+00 7.91470E+00 7.94575E+00 8.01579E+00 8.12308E+00
          8.25341E+00 8.31493E+00 8.35580E+00 8.30647E+00 7.74356E+00
          7.09880E+00 4.68285E+00 3.48597E+00 1.70503E+00 1.35995E+00
          1.06808E+00 9.96918E-01                                     1.536E+01
 4.00E+09 1.21101E+01 1.17843E+01 1.14745E+01 1.11920E+01 1.09291E+01
          1.04326E+01 9.98318E+00 9.57953E+00 9.22068E+00 8.90597E+00
          8.63512E+00 8.40798E+00 8.22438E+00 8.08356E+00 7.98305E+00
          7.92277E+00 7.90877E+00 7.94749E+00 8.04026E+00 8.16398E+00
          8.28801E+00 8.34743E+00 8.39923E+00 8.38976E+00 7.97557E+00
          7.41569E+00 5.17930E+00 3.94373E+00 1.90790E+00 1.48312E+00
          1.09277E+00 9.96704E-01                                     1.539E+01
 5.00E+09 1.21028E+01 1.17813E+01 1.14745E+01 1.11927E+01 1.09294E+01
          1.04332E+01 9.98406E+00 9.58064E+00 9.22199E+00 8.90749E+00
          8.63682E+00 8.40991E+00 8.22658E+00 8.08612E+00 7.98607E+00
          7.92645E+00 7.91335E+00 7.95336E+00 8.04800E+00 8.17457E+00
          8.30399E+00 8.36914E+00 8.43290E+00 8.44612E+00 8.11560E+00
          7.63545E+00 5.55728E+00 4.30962E+00 2.10904E+00 1.60175E+00
          1.11780E+00 9.96643E-01                                     1.540E+01
 6.00E+09 1.20977E+01 1.17793E+01 1.14745E+01 1.11932E+01 1.09297E+01
          1.04336E+01 9.98463E+00 9.58134E+00 9.22283E+00 8.90846E+00
          8.63795E+00 8.41120E+00 8.22809E+00 8.08785E+00 7.98813E+00
          7.92892E+00 7.91642E+00 7.95728E+00 8.05318E+00 8.18168E+00
          8.31487E+00 8.38385E+00 8.45546E+00 8.48409E+00 8.21454E+00
          7.79403E+00 5.85409E+00 4.61531E+00 2.29580E+00 1.71835E+00
          1.14282E+00 9.96704E-01                                     1.542E+01
 8.00E+09 1.20704E+01 1.17634E+01 1.14678E+01 1.11918E+01 1.09311E+01
          1.04387E+01 9.99047E+00 9.58658E+00 9.22671E+00 8.91079E+00
          8.63908E+00 8.41167E+00 8.22850E+00 8.08944E+00 7.99350E+00
          7.94081E+00 7.93363E+00 7.96982E+00 8.04744E+00 8.16693E+00
          8.32261E+00 8.40868E+00 8.49203E+00 8.53246E+00 8.34420E+00
          8.00805E+00 6.29664E+00 5.10210E+00 2.62994E+00 1.95026E+00
          1.19202E+00 9.96582E-01                                     1.543E+01
 1.00E+10 1.20662E+01 1.17616E+01 1.14675E+01 1.11919E+01 1.09311E+01
          1.04389E+01 9.99077E+00 9.58686E+00 9.22692E+00 8.91098E+00
          8.63944E+00 8.41230E+00 8.22952E+00 8.09087E+00 7.99536E+00
          7.94309E+00 7.93633E+00 7.97292E+00 8.05114E+00 8.17221E+00
          8.33085E+00 8.41958E+00 8.51032E+00 8.56396E+00 8.42448E+00
          8.14480E+00 6.61245E+00 5.47916E+00 2.92207E+00 2.15698E+00
          1.24170E+00 9.96635E-01                                     1.544E+01


==> anc/colstop/sbethe/sdbase/pdebr51.p08 <==
 51
 1.00E+03 1.05412E+00 1.07525E+00 1.09645E+00 1.11777E+00 1.13923E+00
          1.18257E+00 1.22638E+00 1.27057E+00 1.31509E+00 1.35992E+00
          1.40520E+00 1.45092E+00 1.49711E+00 1.54407E+00 1.59250E+00
          1.64256E+00 1.69235E+00 1.73755E+00 1.77338E+00 1.79883E+00
          1.81868E+00 1.83106E+00 1.84652E+00 1.86079E+00 1.87184E+00
          1.87408E+00 1.87688E+00 1.87714E+00 1.87666E+00 1.87647E+00
          1.87667E+00 1.87749E+00                                     1.289E+00
 1.50E+03 1.42558E+00 1.44983E+00 1.47418E+00 1.49873E+00 1.52354E+00
          1.57401E+00 1.62550E+00 1.67787E+00 1.73095E+00 1.78455E+00
          1.83838E+00 1.89225E+00 1.94579E+00 1.99876E+00 2.05101E+00
          2.10219E+00 2.15129E+00 2.19698E+00 2.23783E+00 2.27335E+00
          2.30208E+00 2.31284E+00 2.32202E+00 2.32894E+00 2.34059E+00
          2.34583E+00 2.35036E+00 2.34999E+00 2.34769E+00 2.34708E+00
          2.34712E+00 2.35046E+00                                     1.667E+00
 2.00E+03 1.75254E+00 1.78061E+00 1.80869E+00 1.83682E+00 1.86508E+00
          1.92219E+00 1.97984E+00 2.03781E+00 2.09584E+00 2.15361E+00
          2.21079E+00 2.26709E+00 2.32223E+00 2.37599E+00 2.42857E+00
          2.47991E+00 2.52909E+00 2.57484E+00 2.61590E+00 2.65203E+00
          2.68205E+00 2.69369E+00 2.70358E+00 2.71062E+00 2.72102E+00
          2.72539E+00 2.72962E+00 2.72948E+00 2.72775E+00 2.72727E+00
          2.72743E+00 2.72998E+00                                     1.986E+00
 3.00E+03 2.30930E+00 2.34545E+00 2.38118E+00 2.41620E+00 2.45067E+00
          2.51845E+00 2.58415E+00 2.64745E+00 2.70819E+00 2.76641E+00
          2.82237E+00 2.87599E+00 2.92729E+00 2.97652E+00 3.02481E+00
          3.07289E+00 3.11959E+00 3.16263E+00 3.19991E+00 3.23222E+00
          3.26027E+00 3.27252E+00 3.28506E+00 3.29547E+00 3.30541E+00
          3.30774E+00 3.30844E+00 3.30882E+00 3.31021E+00 3.31052E+00
          3.31046E+00 3.30896E+00                                     2.502E+00
 4.00E+03 2.76674E+00 2.81249E+00 2.85705E+00 2.89952E+00 2.94009E+00
          3.01655E+00 3.08601E+00 3.14842E+00 3.20446E+00 3.25574E+00
          3.30466E+00 3.35168E+00 3.39687E+00 3.44032E+00 3.48270E+00
          3.52439E+00 3.56434E+00 3.60065E+00 3.63184E+00 3.65966E+00
          3.68620E+00 3.69912E+00 3.71289E+00 3.72429E+00 3.73407E+00
          3.73588E+00 3.73340E+00 3.73408E+00 3.73818E+00 3.73909E+00
          3.73895E+00 3.73383E+00                                     2.907E+00
 5.00E+03 3.15671E+00 3.21063E+00 3.26260E+00 3.31109E+00 3.35636E+00
          3.43869E+00 3.50918E+00 3.56813E+00 3.61708E+00 3.65928E+00
          3.69917E+00 3.73776E+00 3.77515E+00 3.81132E+00 3.84658E+00
          3.88099E+00 3.91361E+00 3.94277E+00 3.96738E+00 3.99004E+00
          4.01406E+00 4.02703E+00 4.04134E+00 4.05327E+00 4.06263E+00
          4.06401E+00 4.05944E+00 4.06031E+00 4.06612E+00 4.06746E+00
          4.06711E+00 4.06006E+00                                     3.236E+00
 6.00E+03 3.49600E+00 3.55640E+00 3.61413E+00 3.66711E+00 3.71565E+00
          3.80140E+00 3.87096E+00 3.92504E+00 3.96597E+00 3.99844E+00
          4.02870E+00 4.05821E+00 4.08712E+00 4.11537E+00 4.14301E+00
          4.16991E+00 4.19522E+00 4.21739E+00 4.23562E+00 4.25312E+00
          4.27412E+00 4.28658E+00 4.30067E+00 4.31245E+00 4.32116E+00
          4.32222E+00 4.31662E+00 4.31756E+00 4.32413E+00 4.32563E+00
          4.32526E+00 4.31726E+00                                     3.510E+00
 8.00E+03 4.06310E+00 4.13141E+00 4.19591E+00 4.25363E+00 4.30502E+00
          4.39163E+00 4.45546E+00 4.49786E+00 4.52248E+00 4.53612E+00
          4.54760E+00 4.55910E+00 4.57084E+00 4.58288E+00 4.59508E+00
          4.60730E+00 4.61884E+00 4.62831E+00 4.63521E+00 4.64331E+00
          4.65771E+00 4.66792E+00 4.67951E+00 4.68896E+00 4.69593E+00
          4.69669E+00 4.69159E+00 4.69239E+00 4.69814E+00 4.69946E+00
          4.69925E+00 4.69165E+00                                     3.940E+00
 1.00E+04 4.52477E+00 4.59591E+00 4.66241E+00 4.72068E+00 4.77130E+00
          4.85320E+00 4.90805E+00 4.93772E+00 4.94675E+00 4.94326E+00
          4.93758E+00 4.93235E+00 4.92787E+00 4.92449E+00 4.92214E+00
          4.92086E+00 4.92014E+00 4.91862E+00 4.91590E+00 4.91582E+00
          4.92343E+00 4.93046E+00 4.93792E+00 4.94345E+00 4.94829E+00
          4.94899E+00 4.94629E+00 4.94674E+00 4.94996E+00 4.95071E+00
          4.95041E+00 4.94647E+00                                     4.263E+00
 1.50E+04 5.40063E+00 5.46687E+00 5.52720E+00 5.57710E+00 5.61750E+00
          5.67521E+00 5.70091E+00 5.69748E+00 5.67068E+00 5.63023E+00
          5.58817E+00 5.54750E+00 5.50906E+00 5.47341E+00 5.44096E+00
          5.41207E+00 5.38648E+00 5.36281E+00 5.34049E+00 5.32290E+00
          5.31406E+00 5.31218E+00 5.30774E+00 5.30203E+00 5.30110E+00
          5.30179E+00 5.30656E+00 5.30599E+00 5.30148E+00 5.30043E+00
          5.30078E+00 5.30664E+00                                     4.809E+00
 2.00E+04 6.02829E+00 6.09975E+00 6.15998E+00 6.20051E+00 6.22393E+00
          6.23486E+00 6.20860E+00 6.16317E+00 6.10562E+00 6.04278E+00
          5.98232E+00 5.92370E+00 5.86316E+00 5.79952E+00 5.73863E+00
          5.68522E+00 5.63902E+00 5.59737E+00 5.55941E+00 5.53157E+00
          5.51058E+00 5.49484E+00 5.47786E+00 5.46571E+00 5.45841E+00
          5.45835E+00 5.46923E+00 5.46785E+00 5.45711E+00 5.45416E+00
          5.45557E+00 5.46899E+00                                     5.153E+00
 3.00E+04 6.94789E+00 6.98222E+00 7.00582E+00 7.01069E+00 6.99980E+00
          6.94662E+00 6.85969E+00 6.75419E+00 6.63854E+00 6.52217E+00
          6.41486E+00 6.31614E+00 6.22017E+00 6.12406E+00 6.03337E+00
          5.95184E+00 5.87871E+00 5.81040E+00 5.74583E+00 5.69384E+00
          5.64884E+00 5.61742E+00 5.58361E+00 5.55851E+00 5.54128E+00
          5.53968E+00 5.55537E+00 5.55307E+00 5.53627E+00 5.53172E+00
          5.53369E+00 5.55420E+00                                     5.564E+00
 4.00E+04 7.59264E+00 7.59678E+00 7.58948E+00 7.56233E+00 7.51903E+00
          7.40275E+00 7.25665E+00 7.09788E+00 6.93513E+00 6.77755E+00
          6.63421E+00 6.50430E+00 6.38166E+00 6.26234E+00 6.15056E+00
          6.04871E+00 5.95574E+00 5.86800E+00 5.78405E+00 5.71164E+00
          5.64564E+00 5.60487E+00 5.56201E+00 5.52971E+00 5.50476E+00
          5.50100E+00 5.51352E+00 5.51119E+00 5.49568E+00 5.49147E+00
          5.49292E+00 5.51172E+00                                     5.804E+00
 5.00E+04 8.08071E+00 8.06279E+00 8.03162E+00 7.97757E+00 7.90538E+00
          7.73030E+00 7.52849E+00 7.32235E+00 7.12019E+00 6.92917E+00
          6.75640E+00 6.60049E+00 6.45559E+00 6.31725E+00 6.18824E+00
          6.07000E+00 5.96130E+00 5.85864E+00 5.76001E+00 5.66995E+00
          5.58564E+00 5.53979E+00 5.49310E+00 5.45749E+00 5.42652E+00
          5.42035E+00 5.42490E+00 5.42309E+00 5.41333E+00 5.41074E+00
          5.41168E+00 5.42358E+00                                     5.962E+00
 6.00E+04 8.46812E+00 8.43440E+00 8.38492E+00 8.30827E+00 8.21045E+00
          7.98136E+00 7.72787E+00 7.47932E+00 7.24335E+00 7.02421E+00
          6.82645E+00 6.64819E+00 6.48383E+00 6.32882E+00 6.18471E+00
          6.05248E+00 5.93064E+00 5.81597E+00 5.70568E+00 5.60027E+00
          5.50008E+00 5.45163E+00 5.40403E+00 5.36734E+00 5.33153E+00
          5.32297E+00 5.31754E+00 5.31648E+00 5.31444E+00 5.31398E+00
          5.31407E+00 5.31577E+00                                     6.076E+00
 8.00E+04 9.05266E+00 8.99355E+00 8.91388E+00 8.79888E+00 8.65694E+00
          8.33442E+00 7.99244E+00 7.67296E+00 7.38177E+00 7.11745E+00
          6.87893E+00 6.66384E+00 6.46661E+00 6.28291E+00 6.11261E+00
          5.95647E+00 5.81265E+00 5.67821E+00 5.54904E+00 5.41922E+00
          5.29422E+00 5.24201E+00 5.19338E+00 5.15532E+00 5.11206E+00
          5.09972E+00 5.07840E+00 5.07856E+00 5.08889E+00 5.09190E+00
          5.09027E+00 5.07593E+00                                     6.222E+00
 1.00E+05 9.64161E+00 9.44137E+00 9.24117E+00 9.04164E+00 8.84564E+00
          8.47190E+00 8.11866E+00 7.78528E+00 7.47131E+00 7.17637E+00
          6.90051E+00 6.64478E+00 6.40828E+00 6.18986E+00 5.98881E+00
          5.80591E+00 5.64119E+00 5.49449E+00 5.36263E+00 5.23089E+00
          5.08659E+00 5.01496E+00 4.95600E+00 4.92167E+00 4.87774E+00
          4.85807E+00 4.83110E+00 4.83234E+00 4.84737E+00 4.85139E+00
          4.84985E+00 4.82910E+00                                     6.300E+00
 1.50E+05 1.03440E+01 1.00625E+01 9.78393E+00 9.51091E+00 9.24612E+00
          8.74671E+00 8.28297E+00 7.85247E+00 7.45334E+00 7.08486E+00
          6.74649E+00 6.43688E+00 6.15380E+00 5.89435E+00 5.65529E+00
          5.43519E+00 5.23513E+00 5.05370E+00 4.88784E+00 4.72445E+00
          4.55283E+00 4.46845E+00 4.39463E+00 4.34607E+00 4.29049E+00
          4.27241E+00 4.25418E+00 4.25391E+00 4.25917E+00 4.26068E+00
          4.25983E+00 4.25159E+00                                     6.371E+00
 2.00E+05 1.07402E+01 1.03971E+01 1.00597E+01 9.73318E+00 9.41951E+00
          8.83227E+00 8.29286E+00 7.79782E+00 7.34401E+00 6.92919E+00
          6.55217E+00 6.20968E+00 5.89770E+00 5.61175E+00 5.34619E+00
          5.09762E+00 4.86740E+00 4.65511E+00 4.45934E+00 4.27419E+00
          4.09489E+00 4.00770E+00 3.92055E+00 3.85144E+00 3.78733E+00
          3.77737E+00 3.77142E+00 3.76840E+00 3.75988E+00 3.75768E+00
          3.75867E+00 3.76855E+00                                     6.371E+00
 3.00E+05 1.12073E+01 1.07644E+01 1.03344E+01 9.92741E+00 9.54310E+00
          8.83280E+00 8.19234E+00 7.61501E+00 7.09550E+00 6.62691E+00
          6.20359E+00 5.82070E+00 5.47290E+00 5.15450E+00 4.85857E+00
          4.58021E+00 4.31896E+00 4.07394E+00 3.84278E+00 3.62577E+00
          3.42485E+00 3.33013E+00 3.23497E+00 3.15900E+00 3.08834E+00
          3.07375E+00 3.06586E+00 3.06350E+00 3.05652E+00 3.05472E+00
          3.05536E+00 3.06299E+00                                     6.351E+00
 4.00E+05 1.15192E+01 1.09925E+01 1.04865E+01 1.00170E+01 9.58027E+00
          8.78219E+00 8.07595E+00 7.44959E+00 6.89461E+00 6.39974E+00
          5.95446E+00 5.55206E+00 5.18627E+00 4.85016E+00 4.53518E+00
          4.23573E+00 3.95236E+00 3.68671E+00 3.43926E+00 3.20717E+00
          2.99097E+00 2.88997E+00 2.79280E+00 2.71854E+00 2.64495E+00
          2.62637E+00 2.60924E+00 2.60781E+00 2.60877E+00 2.60914E+00
          2.60881E+00 2.60583E+00                                     6.363E+00
 5.00E+05 1.17325E+01 1.11474E+01 1.05892E+01 1.00784E+01 9.60797E+00
          8.75264E+00 8.00436E+00 7.34696E+00 6.76847E+00 6.25460E+00
          5.79178E+00 5.37236E+00 4.99023E+00 4.63872E+00 4.30971E+00
          3.99781E+00 3.70308E+00 3.42641E+00 3.16859E+00 2.92672E+00
          2.70097E+00 2.59545E+00 2.49467E+00 2.41826E+00 2.34239E+00
          2.32332E+00 2.30522E+00 2.30382E+00 2.30536E+00 2.30591E+00
          2.30551E+00 2.30164E+00                                     6.411E+00
 6.00E+05 1.18903E+01 1.12647E+01 1.06711E+01 1.01330E+01 9.64062E+00
          8.74644E+00 7.96901E+00 7.28988E+00 6.69392E+00 6.16505E+00
          5.68818E+00 5.25525E+00 4.86023E+00 4.49667E+00 4.15683E+00
          3.83560E+00 3.53269E+00 3.24862E+00 2.98392E+00 2.73578E+00
          2.50283E+00 2.39309E+00 2.28785E+00 2.20797E+00 2.13023E+00
          2.11117E+00 2.09498E+00 2.09332E+00 2.09294E+00 2.09304E+00
          2.09278E+00 2.09119E+00                                     6.485E+00
 8.00E+05 1.21109E+01 1.14351E+01 1.07991E+01 1.02316E+01 9.71740E+00
          8.78363E+00 7.97488E+00 7.26911E+00 6.64834E+00 6.09655E+00
          5.59926E+00 5.14727E+00 4.73264E+00 4.34914E+00 3.99246E+00
          3.65914E+00 3.34711E+00 3.05359E+00 2.77684E+00 2.51666E+00
          2.27076E+00 2.15312E+00 2.03960E+00 1.95322E+00 1.87051E+00
          1.85096E+00 1.83639E+00 1.83412E+00 1.83155E+00 1.83108E+00
          1.83107E+00 1.83224E+00                                     6.688E+00
 1.00E+06 1.22650E+01 1.15665E+01 1.09116E+01 1.03315E+01 9.80785E+00
          8.85402E+00 8.02828E+00 7.30794E+00 6.67361E+00 6.10860E+00
          5.59846E+00 5.13403E+00 4.70738E+00 4.31232E+00 3.94480E+00
          3.60148E+00 3.28001E+00 2.97726E+00 2.69058E+00 2.41838E+00
          2.15837E+00 2.03285E+00 1.91135E+00 1.81847E+00 1.72909E+00
          1.70764E+00 1.69133E+00 1.68893E+00 1.68651E+00 1.68611E+00
          1.68604E+00 1.68694E+00                                     6.923E+00
 1.50E+06 1.25076E+01 1.17879E+01 1.11168E+01 1.05286E+01 9.99988E+00
          9.03030E+00 8.19261E+00 7.45980E+00 6.81333E+00 6.23551E+00
          5.71172E+00 5.23392E+00 4.79578E+00 4.39039E+00 4.00971E+00
          3.64832E+00 3.30561E+00 2.98140E+00 2.67343E+00 2.37404E+00
          2.07769E+00 1.92998E+00 1.78313E+00 1.66757E+00 1.55598E+00
          1.52815E+00 1.50553E+00 1.50296E+00 1.50115E+00 1.50095E+00
          1.50068E+00 1.50031E+00                                     7.486E+00
 2.00E+06 1.26389E+01 1.19116E+01 1.12371E+01 1.06519E+01 1.01288E+01
          9.16674E+00 8.33587E+00 7.60544E+00 6.95928E+00 6.38130E+00
          5.85806E+00 5.38111E+00 4.94319E+00 4.53615E+00 4.15028E+00
          3.77921E+00 3.42305E+00 3.08284E+00 2.75624E+00 2.43273E+00
          2.10214E+00 1.93180E+00 1.75448E+00 1.60893E+00 1.47137E+00
          1.43800E+00 1.41123E+00 1.40787E+00 1.40476E+00 1.40434E+00
          1.40411E+00 1.40482E+00                                     7.959E+00
 3.00E+06 1.27675E+01 1.20314E+01 1.13554E+01 1.07811E+01 1.02758E+01
          9.34882E+00 8.54839E+00 7.84387E+00 7.21883E+00 6.65671E+00
          6.14331E+00 5.67111E+00 5.23420E+00 4.82588E+00 4.43791E+00
          4.06386E+00 3.70076E+00 3.34446E+00 2.98856E+00 2.62168E+00
          2.22875E+00 2.01597E+00 1.78482E+00 1.58333E+00 1.38214E+00
          1.33957E+00 1.31324E+00 1.30896E+00 1.29998E+00 1.29805E+00
          1.29907E+00 1.30402E+00                                     8.684E+00
 4.00E+06 1.28089E+01 1.20751E+01 1.14066E+01 1.08483E+01 1.03633E+01
          9.47310E+00 8.70194E+00 8.02268E+00 7.41917E+00 6.87492E+00
          6.37556E+00 5.91387E+00 5.48439E+00 5.08063E+00 4.69445E+00
          4.31932E+00 3.95197E+00 3.58766E+00 3.21776E+00 2.82473E+00
          2.38363E+00 2.13297E+00 1.84987E+00 1.59622E+00 1.33956E+00
          1.28665E+00 1.26059E+00 1.25584E+00 1.24186E+00 1.23856E+00
          1.24106E+00 1.24829E+00                                     9.218E+00
 5.00E+06 1.28141E+01 1.20861E+01 1.14278E+01 1.08866E+01 1.04214E+01
          9.56425E+00 8.81928E+00 8.16224E+00 7.57757E+00 7.04909E+00
          6.56251E+00 6.11097E+00 5.68933E+00 5.29148E+00 4.90947E+00
          4.53672E+00 4.16961E+00 3.80262E+00 3.42504E+00 3.01406E+00
          2.53580E+00 2.25416E+00 1.92616E+00 1.62728E+00 1.31933E+00
          1.25488E+00 1.22637E+00 1.22136E+00 1.20432E+00 1.20020E+00
          1.20343E+00 1.21094E+00                                     9.631E+00
 6.00E+06 1.28030E+01 1.20821E+01 1.14348E+01 1.09105E+01 1.04638E+01
          9.63504E+00 8.91304E+00 8.27512E+00 7.70658E+00 7.19167E+00
          6.71641E+00 6.27428E+00 5.86044E+00 5.46906E+00 5.09243E+00
          4.72393E+00 4.35954E+00 3.99294E+00 3.61151E+00 3.18798E+00
          2.68047E+00 2.37309E+00 2.00672E+00 1.66741E+00 1.31192E+00
          1.23537E+00 1.20212E+00 1.19679E+00 1.17788E+00 1.17326E+00
          1.17703E+00 1.18384E+00                                     9.965E+00
 8.00E+06 1.27638E+01 1.20582E+01 1.14319E+01 1.09376E+01 1.05225E+01
          9.74004E+00 9.05576E+00 8.44887E+00 7.90634E+00 7.41354E+00
          6.95735E+00 6.53180E+00 6.13261E+00 5.75440E+00 5.38992E+00
          5.03256E+00 4.67750E+00 4.31686E+00 3.93469E+00 3.49618E+00
          2.94527E+00 2.59673E+00 2.16690E+00 1.75894E+00 1.32275E+00
          1.22144E+00 1.16550E+00 1.15921E+00 1.14432E+00 1.14067E+00
          1.14306E+00 1.14648E+00                                     1.048E+01
 1.00E+07 1.27205E+01 1.20300E+01 1.14226E+01 1.09528E+01 1.05625E+01
          9.81631E+00 9.16117E+00 8.57795E+00 8.05513E+00 7.57936E+00
          7.13859E+00 6.72732E+00 6.34153E+00 5.97615E+00 5.62412E+00
          5.27874E+00 4.93458E+00 4.58243E+00 4.20397E+00 3.75937E+00
          3.18132E+00 2.80331E+00 2.32417E+00 1.85774E+00 1.34543E+00
          1.22097E+00 1.14568E+00 1.13745E+00 1.12225E+00 1.11862E+00
          1.12018E+00 1.12190E+00                                     1.087E+01
 1.50E+07 1.26261E+01 1.19714E+01 1.14029E+01 1.09768E+01 1.06288E+01
          9.94613E+00 9.33912E+00 8.79364E+00 8.30180E+00 7.85414E+00
          7.44204E+00 7.06057E+00 6.70537E+00 6.37056E+00 6.04771E+00
          5.72859E+00 5.40665E+00 5.07061E+00 4.70164E+00 4.26402E+00
          3.67666E+00 3.26449E+00 2.69860E+00 2.10930E+00 1.42190E+00
          1.24765E+00 1.12735E+00 1.11153E+00 1.08885E+00 1.08430E+00
          1.08590E+00 1.08656E+00                                     1.155E+01
 2.00E+07 1.25673E+01 1.19354E+01 1.13912E+01 1.09914E+01 1.06689E+01
          1.00261E+01 9.44980E+00 8.92886E+00 8.45746E+00 8.02845E+00
          7.63531E+00 7.27378E+00 6.93974E+00 6.62751E+00 6.32865E+00
          6.03467E+00 5.73811E+00 5.42570E+00 5.07590E+00 4.64937E+00
          4.05547E+00 3.62536E+00 3.01881E+00 2.35948E+00 1.52453E+00
          1.29433E+00 1.11826E+00 1.09559E+00 1.07200E+00 1.06791E+00
          1.06818E+00 1.06770E+00                                     1.201E+01
 3.00E+07 1.24687E+01 1.18728E+01 1.13656E+01 1.10041E+01 1.07173E+01
          1.01292E+01 9.59288E+00 9.10185E+00 8.65373E+00 8.24551E+00
          7.87461E+00 7.53807E+00 7.23225E+00 6.95203E+00 6.68952E+00
          6.43685E+00 6.18755E+00 5.92890E+00 5.63267E+00 5.23196E+00
          4.60861E+00 4.14570E+00 3.50209E+00 2.78707E+00 1.76219E+00
          1.41896E+00 1.11569E+00 1.07866E+00 1.05688E+00 1.05283E+00
          1.03955E+00 1.04834E+00                                     1.261E+01
 4.00E+07 1.24706E+01 1.18795E+01 1.13793E+01 1.10277E+01 1.07520E+01
          1.01824E+01 9.66324E+00 9.18912E+00 8.75794E+00 8.36714E+00
          8.01455E+00 7.69751E+00 7.41266E+00 7.15513E+00 6.91714E+00
          6.69052E+00 6.46747E+00 6.23244E+00 5.95982E+00 5.60214E+00
          5.04989E+00 4.61534E+00 3.95817E+00 3.16178E+00 1.93503E+00
          1.52454E+00 1.13533E+00 1.08099E+00 1.04577E+00 1.04248E+00
          1.03470E+00 1.03748E+00                                     1.299E+01
 5.00E+07 1.24597E+01 1.18762E+01 1.13840E+01 1.10413E+01 1.07742E+01
          1.02193E+01 9.71299E+00 9.25075E+00 8.83078E+00 8.45100E+00
          8.10970E+00 7.80480E+00 7.53367E+00 7.29247E+00 7.07479E+00
          6.87306E+00 6.67815E+00 6.47073E+00 6.22182E+00 5.88447E+00
          5.35467E+00 4.93900E+00 4.31057E+00 3.51233E+00 2.13051E+00
          1.62354E+00 1.15004E+00 1.08609E+00 1.04241E+00 1.03604E+00
          1.03269E+00 1.03127E+00                                     1.327E+01
 6.00E+07 1.24478E+01 1.18733E+01 1.13893E+01 1.10536E+01 1.07925E+01
          1.02471E+01 9.74868E+00 9.29395E+00 8.88167E+00 8.51035E+00
          8.17877E+00 7.88467E+00 7.62503E+00 7.39601E+00 7.19215E+00
          7.00672E+00 6.83087E+00 6.64527E+00 6.42121E+00 6.11333E+00
          5.61787E+00 5.21924E+00 4.60137E+00 3.78564E+00 2.30030E+00
          1.73331E+00 1.17548E+00 1.09527E+00 1.03821E+00 1.03277E+00
          1.02399E+00 1.02722E+00                                     1.348E+01
 8.00E+07 1.24546E+01 1.18838E+01 1.14034E+01 1.10711E+01 1.08136E+01
          1.02778E+01 9.79055E+00 9.34848E+00 8.94970E+00 8.59225E+00
          8.27446E+00 7.99459E+00 7.75023E+00 7.53771E+00 7.35063E+00
          7.18307E+00 7.03167E+00 6.88739E+00 6.72535E+00 6.47676E+00
          6.01682E+00 5.63614E+00 5.05268E+00 4.25415E+00 2.62953E+00
          1.94085E+00 1.21550E+00 1.10955E+00 1.03752E+00 1.03010E+00
          1.02277E+00 1.02162E+00                                     1.379E+01
 1.00E+08 1.24445E+01 1.18821E+01 1.14089E+01 1.10818E+01 1.08285E+01
          1.03008E+01 9.82114E+00 9.38653E+00 8.99516E+00 8.64537E+00
          8.33575E+00 8.06478E+00 7.83046E+00 7.62958E+00 7.45638E+00
          7.30574E+00 7.17514E+00 7.05680E+00 6.92725E+00 6.71830E+00
          6.30666E+00 5.95530E+00 5.40484E+00 4.62034E+00 2.91111E+00
          2.13576E+00 1.26206E+00 1.13048E+00 1.03807E+00 1.02884E+00
          1.01937E+00 1.01834E+00                                     1.400E+01
 1.50E+08 1.24065E+01 1.18680E+01 1.14143E+01 1.10995E+01 1.08542E+01
          1.03399E+01 9.86969E+00 9.44345E+00 9.06035E+00 8.71946E+00
          8.42039E+00 8.16195E+00 7.94279E+00 7.76082E+00 7.61246E+00
          7.49366E+00 7.40002E+00 7.31830E+00 7.22644E+00 7.08314E+00
          6.78692E+00 6.50220E+00 6.00791E+00 5.26988E+00 3.51727E+00
          2.55497E+00 1.37539E+00 1.19225E+00 1.04483E+00 1.02966E+00
          1.01404E+00 1.01392E+00                                     1.433E+01
 2.00E+08 1.24030E+01 1.18732E+01 1.14247E+01 1.11097E+01 1.08624E+01
          1.03508E+01 9.88661E+00 9.46736E+00 9.09177E+00 8.75865E+00
          8.46734E+00 8.21676E+00 8.00580E+00 7.83243E+00 7.69243E+00
          7.58277E+00 7.50396E+00 7.45278E+00 7.41270E+00 7.32514E+00
          7.08091E+00 6.83713E+00 6.41286E+00 5.73288E+00 3.94997E+00
          2.92902E+00 1.49290E+00 1.25174E+00 1.05391E+00 1.03257E+00
          1.01254E+00 1.01178E+00                                     1.452E+01
 3.00E+08 1.23392E+01 1.18506E+01 1.14306E+01 1.11232E+01 1.08742E+01
          1.03680E+01 9.90906E+00 9.49527E+00 9.12544E+00 8.79860E+00
          8.51418E+00 8.27141E+00 8.06947E+00 7.90673E+00 7.77959E+00
          7.68588E+00 7.62767E+00 7.60445E+00 7.60446E+00 7.57782E+00
          7.42891E+00 7.25119E+00 6.90986E+00 6.32345E+00 4.62948E+00
          3.51027E+00 1.70987E+00 1.37788E+00 1.07653E+00 1.04071E+00
          1.01120E+00 1.00940E+00                                     1.475E+01
 4.00E+08 1.22841E+01 1.18298E+01 1.14331E+01 1.11313E+01 1.08798E+01
          1.03763E+01 9.92004E+00 9.50911E+00 9.14235E+00 8.81887E+00
          8.53810E+00 8.29947E+00 8.10233E+00 7.94520E+00 7.82477E+00
          7.73936E+00 7.69198E+00 7.68381E+00 7.70631E+00 7.71595E+00
          7.62778E+00 7.49465E+00 7.21277E+00 6.70119E+00 5.11885E+00
          3.96262E+00 1.91079E+00 1.49982E+00 1.10113E+00 1.05026E+00
          1.01163E+00 1.00830E+00                                     1.487E+01
 5.00E+08 1.22219E+01 1.18005E+01 1.14276E+01 1.11347E+01 1.08845E+01
          1.03864E+01 9.93241E+00 9.52246E+00 9.15594E+00 8.83261E+00
          8.55243E+00 8.31520E+00 8.12064E+00 7.96797E+00 7.85521E+00
          7.78086E+00 7.74469E+00 7.74039E+00 7.75779E+00 7.77841E+00
          7.74922E+00 7.66385E+00 7.43015E+00 6.96595E+00 5.48715E+00
          4.33196E+00 2.09746E+00 1.61606E+00 1.12642E+00 1.06101E+00
          1.01257E+00 1.00769E+00                                     1.495E+01
 6.00E+08 1.21932E+01 1.17891E+01 1.14281E+01 1.11381E+01 1.08866E+01
          1.03898E+01 9.93699E+00 9.52826E+00 9.16306E+00 8.84112E+00
          8.56243E+00 8.32689E+00 8.13432E+00 7.98407E+00 7.87422E+00
          7.80342E+00 7.77192E+00 7.77428E+00 7.80163E+00 7.83776E+00
          7.83690E+00 7.77690E+00 7.58386E+00 7.16995E+00 5.77438E+00
          4.63964E+00 2.27571E+00 1.72671E+00 1.15186E+00 1.07169E+00
          1.01434E+00 1.00720E+00                                     1.501E+01
 8.00E+08 1.21570E+01 1.17751E+01 1.14291E+01 1.11426E+01 1.08894E+01
          1.03941E+01 9.94280E+00 9.53562E+00 9.17212E+00 8.85206E+00
          8.57541E+00 8.34217E+00 8.15220E+00 8.00502E+00 7.89881E+00
          7.83262E+00 7.80722E+00 7.81819E+00 7.85835E+00 7.91488E+00
          7.95148E+00 7.92591E+00 7.79274E+00 7.45841E+00 6.20452E+00
          5.12410E+00 2.60537E+00 1.93426E+00 1.20263E+00 1.09381E+00
          1.01889E+00 1.00635E+00                                     1.509E+01
 1.00E+09 1.21342E+01 1.17661E+01 1.14296E+01 1.11453E+01 1.08911E+01
          1.03967E+01 9.94625E+00 9.54006E+00 9.17764E+00 8.85875E+00
          8.58341E+00 8.35161E+00 8.16326E+00 8.01793E+00 7.91396E+00
          7.85060E+00 7.82901E+00 7.84526E+00 7.89329E+00 7.96263E+00
          8.02289E+00 8.01945E+00 7.92812E+00 7.65369E+00 6.51568E+00
          5.49335E+00 2.89714E+00 2.12457E+00 1.25278E+00 1.11701E+00
          1.02400E+00 1.00635E+00                                     1.515E+01
 1.50E+09 1.20999E+01 1.17527E+01 1.14302E+01 1.11491E+01 1.08931E+01
          1.04001E+01 9.95092E+00 9.54605E+00 9.18505E+00 8.86772E+00
          8.59417E+00 8.36439E+00 8.17824E+00 8.03541E+00 7.93450E+00
          7.87511E+00 7.85878E+00 7.88222E+00 7.94084E+00 8.02812E+00
          8.12156E+00 8.14940E+00 8.12143E+00 7.94620E+00 7.02534E+00
          6.13380E+00 3.50103E+00 2.54535E+00 1.37478E+00 1.17818E+00
          1.03719E+00 1.00586E+00                                     1.522E+01
 2.00E+09 1.20805E+01 1.17450E+01 1.14305E+01 1.11512E+01 1.08942E+01
          1.04018E+01 9.95337E+00 9.54917E+00 9.18884E+00 8.87222E+00
          8.59948E+00 8.37065E+00 8.18564E+00 8.04416E+00 7.94492E+00
          7.88763E+00 7.87405E+00 7.90119E+00 7.96528E+00 8.06217E+00
          8.17333E+00 8.21757E+00 8.22371E+00 8.10783E+00 7.34091E+00
          6.55245E+00 3.97364E+00 2.90549E+00 1.49193E+00 1.24133E+00
          1.05041E+00 1.00558E+00                                     1.527E+01
 3.00E+09 1.20599E+01 1.17369E+01 1.14308E+01 1.11533E+01 1.08952E+01
          1.04036E+01 9.95590E+00 9.55236E+00 9.19262E+00 8.87664E+00
          8.60464E+00 8.37669E+00 8.19283E+00 8.05276E+00 7.95527E+00
          7.90012E+00 7.88931E+00 7.92021E+00 7.98999E+00 8.09689E+00
          8.22672E+00 8.28795E+00 8.32860E+00 8.27922E+00 7.71823E+00
          7.07748E+00 4.67578E+00 3.48438E+00 1.71043E+00 1.36660E+00
          1.07651E+00 1.00546E+00                                     1.531E+01
 4.00E+09 1.20706E+01 1.17463E+01 1.14378E+01 1.11563E+01 1.08942E+01
          1.03993E+01 9.95139E+00 9.54905E+00 9.19135E+00 8.87765E+00
          8.60764E+00 8.38119E+00 8.19814E+00 8.05772E+00 7.95749E+00
          7.89736E+00 7.88337E+00 7.92192E+00 8.01437E+00 8.13766E+00
          8.26124E+00 8.32041E+00 8.37193E+00 8.36229E+00 7.94929E+00
          7.39255E+00 5.16989E+00 3.94003E+00 1.91248E+00 1.48924E+00
          1.10120E+00 1.00531E+00                                     1.534E+01
 5.00E+09 1.20635E+01 1.17433E+01 1.14377E+01 1.11569E+01 1.08945E+01
          1.04000E+01 9.95224E+00 9.55012E+00 9.19262E+00 8.87912E+00
          8.60931E+00 8.38309E+00 8.20031E+00 8.06026E+00 7.96049E+00
          7.90101E+00 7.88793E+00 7.92779E+00 8.02212E+00 8.14824E+00
          8.27719E+00 8.34208E+00 8.40557E+00 8.41858E+00 8.08872E+00
          7.61117E+00 5.54589E+00 4.30402E+00 2.11252E+00 1.60738E+00
          1.12592E+00 1.00525E+00                                     1.535E+01
 6.00E+09 1.20584E+01 1.17413E+01 1.14378E+01 1.11574E+01 1.08947E+01
          1.04003E+01 9.95281E+00 9.55082E+00 9.19347E+00 8.88012E+00
          8.61045E+00 8.38440E+00 8.20183E+00 8.06201E+00 7.96256E+00
          7.90352E+00 7.89102E+00 7.93172E+00 8.02728E+00 8.15534E+00
          8.28799E+00 8.35672E+00 8.42811E+00 8.45657E+00 8.18728E+00
          7.76889E+00 5.84098E+00 4.60811E+00 2.29836E+00 1.72351E+00
          1.15076E+00 1.00519E+00                                     1.537E+01
 8.00E+09 1.20311E+01 1.17257E+01 1.14314E+01 1.11565E+01 1.08966E+01
          1.04057E+01 9.95868E+00 9.55601E+00 9.19730E+00 8.88244E+00
          8.61161E+00 8.38486E+00 8.20225E+00 8.06360E+00 7.96795E+00
          7.91540E+00 7.90819E+00 7.94422E+00 8.02154E+00 8.14062E+00
          8.29574E+00 8.38148E+00 8.46451E+00 8.50476E+00 8.31666E+00
          7.98168E+00 6.28070E+00 5.09211E+00 2.63089E+00 1.95386E+00
          1.20044E+00 1.00513E+00                                     1.538E+01
 1.00E+10 1.20272E+01 1.17242E+01 1.14316E+01 1.11571E+01 1.08970E+01
          1.04060E+01 9.95891E+00 9.55625E+00 9.19762E+00 8.88286E+00
          8.61213E+00 8.38556E+00 8.20322E+00 8.06498E+00 7.96979E+00
          7.91765E+00 7.91085E+00 7.94727E+00 8.02519E+00 8.14583E+00
          8.30391E+00 8.39233E+00 8.48278E+00 8.53616E+00 8.39673E+00
          8.11807E+00 6.59452E+00 5.46693E+00 2.92170E+00 2.15930E+00
          1.25012E+00 1.00512E+00                                     1.539E+01


==> anc/colstop/sbethe/sdbase/pdebr52.p08 <==
 52
 1.00E+03 1.02452E+00 1.04539E+00 1.06632E+00 1.08736E+00 1.10852E+00
          1.15126E+00 1.19446E+00 1.23804E+00 1.28199E+00 1.32638E+00
          1.37142E+00 1.41714E+00 1.46363E+00 1.51121E+00 1.56063E+00
          1.61195E+00 1.66289E+00 1.70825E+00 1.74299E+00 1.76896E+00
          1.78954E+00 1.79936E+00 1.81384E+00 1.82907E+00 1.83778E+00
          1.83962E+00 1.84243E+00 1.84258E+00 1.84196E+00 1.84187E+00
          1.84185E+00 1.84282E+00                                     1.262E+00
 1.50E+03 1.39998E+00 1.42244E+00 1.44505E+00 1.46796E+00 1.49123E+00
          1.53894E+00 1.58819E+00 1.63894E+00 1.69111E+00 1.74458E+00
          1.79919E+00 1.85469E+00 1.91070E+00 1.96665E+00 2.02184E+00
          2.07528E+00 2.12567E+00 2.17141E+00 2.21094E+00 2.24425E+00
          2.26942E+00 2.27608E+00 2.27668E+00 2.27584E+00 2.30235E+00
          2.31901E+00 2.31434E+00 2.31057E+00 2.30953E+00 2.30987E+00
          2.30850E+00 2.31262E+00                                     1.638E+00
 2.00E+03 1.72634E+00 1.75276E+00 1.77924E+00 1.80583E+00 1.83263E+00
          1.88703E+00 1.94236E+00 1.99845E+00 2.05513E+00 2.11215E+00
          2.16926E+00 2.22617E+00 2.28258E+00 2.33813E+00 2.39265E+00
          2.44573E+00 2.49628E+00 2.54289E+00 2.58410E+00 2.61956E+00
          2.64790E+00 2.65827E+00 2.66682E+00 2.67291E+00 2.68299E+00
          2.68745E+00 2.69105E+00 2.69079E+00 2.68919E+00 2.68877E+00
          2.68881E+00 2.69116E+00                                     1.955E+00
 3.00E+03 2.27510E+00 2.30850E+00 2.34171E+00 2.37462E+00 2.40738E+00
          2.47285E+00 2.53779E+00 2.60180E+00 2.66445E+00 2.72531E+00
          2.78387E+00 2.83979E+00 2.89290E+00 2.94322E+00 2.99157E+00
          3.03853E+00 3.08336E+00 3.12508E+00 3.16284E+00 3.19704E+00
          3.22737E+00 3.24010E+00 3.25108E+00 3.25868E+00 3.26848E+00
          3.27132E+00 3.27156E+00 3.27180E+00 3.27328E+00 3.27362E+00
          3.27361E+00 3.27200E+00                                     2.469E+00
 4.00E+03 2.71900E+00 2.76453E+00 2.80894E+00 2.85136E+00 2.89198E+00
          2.96879E+00 3.03896E+00 3.10243E+00 3.15978E+00 3.21258E+00
          3.26309E+00 3.31173E+00 3.35855E+00 3.40362E+00 3.44759E+00
          3.49076E+00 3.53201E+00 3.56927E+00 3.60086E+00 3.62846E+00
          3.65408E+00 3.66635E+00 3.67965E+00 3.69091E+00 3.70044E+00
          3.70218E+00 3.69961E+00 3.70030E+00 3.70444E+00 3.70539E+00
          3.70508E+00 3.70020E+00                                     2.873E+00
 5.00E+03 3.09897E+00 3.15370E+00 3.20652E+00 3.25595E+00 3.30224E+00
          3.38677E+00 3.45960E+00 3.52100E+00 3.57238E+00 3.61687E+00
          3.65880E+00 3.69913E+00 3.73802E+00 3.77553E+00 3.81216E+00
          3.84812E+00 3.88233E+00 3.91276E+00 3.93799E+00 3.96068E+00
          3.98430E+00 3.99692E+00 4.01095E+00 4.02280E+00 4.03226E+00
          4.03370E+00 4.02914E+00 4.03002E+00 4.03587E+00 4.03720E+00
          4.03671E+00 4.02942E+00                                     3.202E+00
 6.00E+03 3.43069E+00 3.49271E+00 3.55211E+00 3.60684E+00 3.65720E+00
          3.74662E+00 3.81986E+00 3.87747E+00 3.92167E+00 3.95699E+00
          3.98958E+00 4.02091E+00 4.05119E+00 4.08054E+00 4.10938E+00
          4.13788E+00 4.16501E+00 4.18874E+00 4.20781E+00 4.22564E+00
          4.24673E+00 4.25912E+00 4.27311E+00 4.28487E+00 4.29399E+00
          4.29521E+00 4.28968E+00 4.29063E+00 4.29725E+00 4.29876E+00
          4.29831E+00 4.29016E+00                                     3.476E+00
 8.00E+03 3.99035E+00 4.06122E+00 4.12831E+00 4.18869E+00 4.24276E+00
          4.33469E+00 4.40361E+00 4.45070E+00 4.47945E+00 4.49651E+00
          4.51061E+00 4.52397E+00 4.53692E+00 4.54981E+00 4.56306E+00
          4.57694E+00 4.59059E+00 4.60204E+00 4.61027E+00 4.61934E+00
          4.63463E+00 4.64521E+00 4.65703E+00 4.66666E+00 4.67444E+00
          4.67547E+00 4.67051E+00 4.67134E+00 4.67715E+00 4.67847E+00
          4.67807E+00 4.67078E+00                                     3.906E+00
 1.00E+04 4.45195E+00 4.52582E+00 4.59509E+00 4.65619E+00 4.70966E+00
          4.79715E+00 4.85733E+00 4.89187E+00 4.90512E+00 4.90512E+00
          4.90210E+00 4.89873E+00 4.89547E+00 4.89295E+00 4.89167E+00
          4.89210E+00 4.89359E+00 4.89431E+00 4.89340E+00 4.89488E+00
          4.90397E+00 4.91166E+00 4.91963E+00 4.92555E+00 4.93143E+00
          4.93245E+00 4.92994E+00 4.93043E+00 4.93371E+00 4.93446E+00
          4.93420E+00 4.93030E+00                                     4.231E+00
 1.50E+04 5.32718E+00 5.41257E+00 5.48769E+00 5.54476E+00 5.58584E+00
          5.63327E+00 5.64432E+00 5.63591E+00 5.61422E+00 5.58518E+00
          5.55579E+00 5.52578E+00 5.49224E+00 5.45459E+00 5.41777E+00
          5.38624E+00 5.36024E+00 5.33848E+00 5.32052E+00 5.30955E+00
          5.30407E+00 5.29970E+00 5.29531E+00 5.29287E+00 5.29263E+00
          5.29337E+00 5.29851E+00 5.29802E+00 5.29361E+00 5.29240E+00
          5.29288E+00 5.29858E+00                                     4.782E+00
 2.00E+04 5.99667E+00 6.05034E+00 6.09752E+00 6.13329E+00 6.15892E+00
          6.18644E+00 6.18138E+00 6.14723E+00 6.09039E+00 6.02113E+00
          5.95176E+00 5.88550E+00 5.82329E+00 5.76557E+00 5.71286E+00
          5.66538E+00 5.62302E+00 5.58453E+00 5.54928E+00 5.51976E+00
          5.49844E+00 5.48915E+00 5.47474E+00 5.45981E+00 5.45459E+00
          5.45542E+00 5.46659E+00 5.46518E+00 5.45423E+00 5.45169E+00
          5.45227E+00 5.46680E+00                                     5.130E+00
 3.00E+04 6.93558E+00 6.95423E+00 6.96594E+00 6.96554E+00 6.95494E+00
          6.91203E+00 6.83980E+00 6.74281E+00 6.62838E+00 6.50725E+00
          6.39139E+00 6.28430E+00 6.18630E+00 6.09668E+00 6.01472E+00
          5.93897E+00 5.86924E+00 5.80426E+00 5.74334E+00 5.68858E+00
          5.64164E+00 5.61849E+00 5.58778E+00 5.55862E+00 5.54359E+00
          5.54311E+00 5.55928E+00 5.55692E+00 5.53961E+00 5.53568E+00
          5.53625E+00 5.55811E+00                                     5.548E+00
 4.00E+04 7.73210E+00 7.66504E+00 7.59622E+00 7.52461E+00 7.45206E+00
          7.31013E+00 7.17037E+00 7.03279E+00 6.89755E+00 6.76491E+00
          6.63481E+00 6.50809E+00 6.38562E+00 6.26731E+00 6.15439E+00
          6.04724E+00 5.94685E+00 5.85448E+00 5.77114E+00 5.69567E+00
          5.62943E+00 5.60302E+00 5.58345E+00 5.56814E+00 5.51623E+00
          5.49552E+00 5.51766E+00 5.52063E+00 5.50423E+00 5.49861E+00
          5.50378E+00 5.52124E+00                                     5.790E+00
 5.00E+04 8.21382E+00 8.12185E+00 8.02816E+00 7.93178E+00 7.83488E+00
          7.64620E+00 7.46197E+00 7.28228E+00 7.10729E+00 6.93724E+00
          6.77238E+00 6.61363E+00 6.46205E+00 6.31757E+00 6.18166E+00
          6.05526E+00 5.93939E+00 5.83553E+00 5.74429E+00 5.66206E+00
          5.58707E+00 5.55485E+00 5.52763E+00 5.50371E+00 5.43808E+00
          5.41254E+00 5.43323E+00 5.43781E+00 5.42590E+00 5.42148E+00
          5.42590E+00 5.43542E+00                                     5.952E+00
 6.00E+04 8.59578E+00 8.48163E+00 8.36584E+00 8.24759E+00 8.12927E+00
          7.89967E+00 7.67679E+00 7.46075E+00 7.25169E+00 7.04965E+00
          6.85526E+00 6.66953E+00 6.49342E+00 6.32691E+00 6.17156E+00
          6.02880E+00 5.89961E+00 5.78559E+00 5.68708E+00 5.59875E+00
          5.51682E+00 5.48051E+00 5.44836E+00 5.41912E+00 5.34410E+00
          5.31403E+00 5.32979E+00 5.33583E+00 5.33063E+00 5.32813E+00
          5.33133E+00 5.33157E+00                                     6.069E+00
 8.00E+04 9.02441E+00 8.96784E+00 8.89059E+00 8.77779E+00 8.63784E+00
          8.31882E+00 7.98016E+00 7.66430E+00 7.37685E+00 7.11599E+00
          6.88027E+00 6.66737E+00 6.47198E+00 6.28997E+00 6.12133E+00
          5.96680E+00 5.82452E+00 5.69149E+00 5.56361E+00 5.43526E+00
          5.31201E+00 5.26060E+00 5.21279E+00 5.17543E+00 5.13297E+00
          5.12083E+00 5.09960E+00 5.09979E+00 5.11022E+00 5.11322E+00
          5.11182E+00 5.09790E+00                                     6.224E+00
 1.00E+05 9.44611E+00 9.35705E+00 9.24664E+00 9.09964E+00 8.92527E+00
          8.54024E+00 8.14169E+00 7.77393E+00 7.44185E+00 7.14276E+00
          6.87393E+00 6.63218E+00 6.41072E+00 6.20461E+00 6.01347E+00
          5.83810E+00 5.67688E+00 5.52667E+00 5.38274E+00 5.23654E+00
          5.09583E+00 5.03959E+00 4.98817E+00 4.94773E+00 4.89951E+00
          4.88509E+00 4.85658E+00 4.85721E+00 4.87284E+00 4.87729E+00
          4.87573E+00 4.85352E+00                                     6.309E+00
 1.50E+05 1.01473E+01 9.97244E+00 9.77958E+00 9.55620E+00 9.31163E+00
          8.80290E+00 8.30056E+00 7.84378E+00 7.43451E+00 7.06884E+00
          6.74245E+00 6.44863E+00 6.17790E+00 5.92409E+00 5.68793E+00
          5.47056E+00 5.27146E+00 5.08579E+00 4.90944E+00 4.73810E+00
          4.57498E+00 4.50177E+00 4.43166E+00 4.37712E+00 4.31951E+00
          4.30424E+00 4.28502E+00 4.28432E+00 4.29010E+00 4.29182E+00
          4.29114E+00 4.28198E+00                                     6.386E+00
 2.00E+05 1.06919E+01 1.03570E+01 1.00275E+01 9.70830E+00 9.40122E+00
          8.82544E+00 8.29538E+00 7.80785E+00 7.35990E+00 6.94952E+00
          6.57562E+00 6.23520E+00 5.92445E+00 5.63913E+00 5.37397E+00
          5.12583E+00 4.89609E+00 4.68437E+00 4.48932E+00 4.30506E+00
          4.12681E+00 4.04020E+00 3.95353E+00 3.88463E+00 3.82017E+00
          3.80987E+00 3.80382E+00 3.80084E+00 3.79237E+00 3.79015E+00
          3.79120E+00 3.80078E+00                                     6.388E+00
 3.00E+05 1.11452E+01 1.07488E+01 1.03543E+01 9.96375E+00 9.58128E+00
          8.85443E+00 8.19142E+00 7.60688E+00 7.09353E+00 6.63818E+00
          6.22896E+00 5.85698E+00 5.51283E+00 5.19053E+00 4.88929E+00
          4.60854E+00 4.34713E+00 4.10244E+00 3.87170E+00 3.65863E+00
          3.46071E+00 3.36249E+00 3.26573E+00 3.19161E+00 3.12129E+00
          3.10482E+00 3.09783E+00 3.09538E+00 3.08812E+00 3.08631E+00
          3.08694E+00 3.09436E+00                                     6.375E+00
 4.00E+05 1.15142E+01 1.09915E+01 1.04893E+01 1.00229E+01 9.58893E+00
          8.79527E+00 8.09240E+00 7.46860E+00 6.91557E+00 6.42225E+00
          5.97835E+00 5.57721E+00 5.21256E+00 4.87747E+00 4.56338E+00
          4.26463E+00 3.98177E+00 3.71655E+00 3.46947E+00 3.23769E+00
          3.02174E+00 2.92079E+00 2.82353E+00 2.74901E+00 2.67484E+00
          2.65607E+00 2.63880E+00 2.63736E+00 2.63830E+00 2.63868E+00
          2.63834E+00 2.63525E+00                                     6.388E+00
 5.00E+05 1.17378E+01 1.11552E+01 1.05993E+01 1.00903E+01 9.62134E+00
          8.76841E+00 8.02194E+00 7.36591E+00 6.78852E+00 6.27566E+00
          5.81391E+00 5.39561E+00 5.01463E+00 4.66417E+00 4.33601E+00
          4.02469E+00 3.73036E+00 3.45416E+00 3.19696E+00 2.95555E+00
          2.72982E+00 2.62414E+00 2.52312E+00 2.44643E+00 2.37008E+00
          2.35086E+00 2.33266E+00 2.33125E+00 2.33277E+00 2.33330E+00
          2.33287E+00 2.32941E+00                                     6.436E+00
 6.00E+05 1.18999E+01 1.12760E+01 1.06838E+01 1.01468E+01 9.65516E+00
          8.76236E+00 7.98598E+00 7.30769E+00 6.71250E+00 6.18442E+00
          5.70850E+00 5.27664E+00 4.88272E+00 4.52019E+00 4.18116E+00
          3.86039E+00 3.55784E+00 3.27432E+00 3.01046E+00 2.76293E+00
          2.52990E+00 2.41989E+00 2.31431E+00 2.23413E+00 2.15601E+00
          2.13686E+00 2.12062E+00 2.11895E+00 2.11852E+00 2.11861E+00
          2.11837E+00 2.11723E+00                                     6.511E+00
 8.00E+05 1.21206E+01 1.14487E+01 1.08152E+01 1.02479E+01 9.73247E+00
          8.79520E+00 7.98399E+00 7.27896E+00 6.66086E+00 6.11167E+00
          5.61548E+00 5.16411E+00 4.75163E+00 4.37173E+00 4.01707E+00
          3.68274E+00 3.36834E+00 3.07410E+00 2.79958E+00 2.54126E+00
          2.29493E+00 2.17695E+00 2.06309E+00 1.97647E+00 1.89365E+00
          1.87377E+00 1.85924E+00 1.85721E+00 1.85443E+00 1.85399E+00
          1.85388E+00 1.85532E+00                                     6.711E+00
 1.00E+06 1.22653E+01 1.15710E+01 1.09192E+01 1.03400E+01 9.81581E+00
          8.86006E+00 8.03327E+00 7.31464E+00 6.68351E+00 6.12132E+00
          5.61219E+00 5.14823E+00 4.72360E+00 4.33214E+00 3.96672E+00
          3.62252E+00 3.29881E+00 2.99535E+00 2.71079E+00 2.44057E+00
          2.18041E+00 2.05447E+00 1.93275E+00 1.83989E+00 1.75039E+00
          1.72860E+00 1.71225E+00 1.71012E+00 1.70755E+00 1.70716E+00
          1.70701E+00 1.70757E+00                                     6.943E+00
 1.50E+06 1.24826E+01 1.17682E+01 1.11018E+01 1.05173E+01 9.99144E+00
          9.02702E+00 8.19330E+00 7.46361E+00 6.81955E+00 6.24363E+00
          5.72127E+00 5.24458E+00 4.80731E+00 4.40269E+00 4.02280E+00
          3.66229E+00 3.32047E+00 2.99713E+00 2.68992E+00 2.39124E+00
          2.09553E+00 1.94804E+00 1.80126E+00 1.68560E+00 1.57383E+00
          1.54593E+00 1.52322E+00 1.52065E+00 1.51885E+00 1.51865E+00
          1.51839E+00 1.51758E+00                                     7.497E+00
 2.00E+06 1.26069E+01 1.18856E+01 1.12162E+01 1.06349E+01 1.01149E+01
          9.15822E+00 8.33142E+00 7.60417E+00 6.96051E+00 6.38455E+00
          5.86294E+00 5.38735E+00 4.95057E+00 4.54455E+00 4.15963E+00
          3.78952E+00 3.43436E+00 3.09517E+00 2.76964E+00 2.44711E+00
          2.11722E+00 1.94711E+00 1.76993E+00 1.62441E+00 1.48675E+00
          1.45335E+00 1.42659E+00 1.42322E+00 1.42006E+00 1.41963E+00
          1.41940E+00 1.42087E+00                                     7.964E+00
 3.00E+06 1.27426E+01 1.20106E+01 1.13380E+01 1.07657E+01 1.02617E+01
          9.33731E+00 8.53894E+00 7.83630E+00 7.21299E+00 6.65252E+00
          6.14076E+00 5.67017E+00 5.23484E+00 4.82804E+00 4.44150E+00
          4.06877E+00 3.70693E+00 3.35193E+00 2.99738E+00 2.63173E+00
          2.23977E+00 2.02731E+00 1.79634E+00 1.59498E+00 1.39429E+00
          1.35200E+00 1.32578E+00 1.32154E+00 1.31265E+00 1.31068E+00
          1.31186E+00 1.31921E+00                                     8.683E+00
 4.00E+06 1.27973E+01 1.20650E+01 1.13973E+01 1.08386E+01 1.03528E+01
          9.46199E+00 8.69052E+00 8.01152E+00 7.40871E+00 6.86557E+00
          6.36767E+00 5.90771E+00 5.48010E+00 5.07825E+00 4.69387E+00
          4.32030E+00 3.95440E+00 3.59159E+00 3.22328E+00 2.83174E+00
          2.39179E+00 2.14154E+00 1.85872E+00 1.60535E+00 1.34988E+00
          1.29759E+00 1.27170E+00 1.26705E+00 1.25338E+00 1.25014E+00
          1.25269E+00 1.26355E+00                                     9.214E+00
 5.00E+06 1.28132E+01 1.20847E+01 1.14253E+01 1.08819E+01 1.04143E+01
          9.55388E+00 8.80681E+00 8.14875E+00 7.56400E+00 7.03620E+00
          6.55089E+00 6.10109E+00 5.68151E+00 5.28582E+00 4.90584E+00
          4.53483E+00 4.16928E+00 3.80392E+00 3.42812E+00 3.01884E+00
          2.54196E+00 2.26085E+00 1.93327E+00 1.63485E+00 1.32864E+00
          1.26504E+00 1.23681E+00 1.23193E+00 1.21530E+00 1.21128E+00
          1.21478E+00 1.22607E+00                                     9.624E+00
 6.00E+06 1.28098E+01 1.20870E+01 1.14371E+01 1.09094E+01 1.04592E+01
          9.62533E+00 8.89989E+00 8.26003E+00 7.69081E+00 7.17624E+00
          6.70209E+00 6.26168E+00 5.84999E+00 5.46092E+00 5.08647E+00
          4.71982E+00 4.35707E+00 3.99219E+00 3.61267E+00 3.19103E+00
          2.68514E+00 2.37840E+00 2.01261E+00 1.67394E+00 1.32060E+00
          1.24509E+00 1.21226E+00 1.20707E+00 1.18862E+00 1.18410E+00
          1.18811E+00 1.19824E+00                                     9.956E+00
 8.00E+06 1.27797E+01 1.20705E+01 1.14400E+01 1.09408E+01 1.05208E+01
          9.73094E+00 9.04160E+00 8.43166E+00 7.88771E+00 7.39480E+00
          6.93948E+00 6.51557E+00 6.11855E+00 5.74278E+00 5.38063E+00
          5.02521E+00 4.67188E+00 4.31307E+00 3.93298E+00 3.49660E+00
          2.94767E+00 2.60008E+00 2.17125E+00 1.76440E+00 1.33075E+00
          1.23053E+00 1.17555E+00 1.16944E+00 1.15482E+00 1.15128E+00
          1.15408E+00 1.16016E+00                                     1.047E+01
 1.00E+07 1.26208E+01 1.19743E+01 1.14040E+01 1.09596E+01 1.05855E+01
          9.85476E+00 9.19574E+00 8.59608E+00 8.05105E+00 7.55495E+00
          7.10299E+00 6.68992E+00 6.30978E+00 5.95499E+00 5.61505E+00
          5.28041E+00 4.94446E+00 4.59617E+00 4.21407E+00 3.75323E+00
          3.15117E+00 2.77110E+00 2.31408E+00 1.88011E+00 1.37510E+00
          1.23175E+00 1.14391E+00 1.14154E+00 1.14016E+00 1.13553E+00
          1.12195E+00 1.13501E+00                                     1.087E+01
 1.50E+07 1.26257E+01 1.19844E+01 1.14257E+01 1.10033E+01 1.06547E+01
          9.96488E+00 9.34378E+00 8.78056E+00 8.27084E+00 7.80930E+00
          7.39131E+00 7.01167E+00 6.66417E+00 6.34049E+00 6.02862E+00
          5.71796E+00 5.40265E+00 5.07302E+00 4.71019E+00 4.27320E+00
          3.67705E+00 3.25899E+00 2.69147E+00 2.11113E+00 1.43606E+00
          1.25046E+00 1.13769E+00 1.12350E+00 1.09941E+00 1.09541E+00
          1.09503E+00 1.09894E+00                                     1.154E+01
 2.00E+07 1.25685E+01 1.19442E+01 1.14051E+01 1.10059E+01 1.06810E+01
          1.00307E+01 9.44313E+00 8.90927E+00 8.42545E+00 7.98716E+00
          7.59047E+00 7.23083E+00 6.90279E+00 6.59881E+00 6.30771E+00
          6.01937E+00 5.72769E+00 5.42219E+00 5.08153E+00 4.65792E+00
          4.05409E+00 3.61711E+00 3.00974E+00 2.36201E+00 1.53935E+00
          1.29549E+00 1.12836E+00 1.10795E+00 1.08260E+00 1.07850E+00
          1.07756E+00 1.07932E+00                                     1.199E+01
 3.00E+07 1.24498E+01 1.18564E+01 1.13503E+01 1.09875E+01 1.06987E+01
          1.01080E+01 9.56981E+00 9.07753E+00 8.62876E+00 8.22044E+00
          7.84995E+00 7.51421E+00 7.20957E+00 6.93079E+00 6.66983E+00
          6.41871E+00 6.17099E+00 5.91402E+00 5.61971E+00 5.22137E+00
          4.60132E+00 4.14071E+00 3.50020E+00 2.78861E+00 1.76855E+00
          1.42675E+00 1.12522E+00 1.08859E+00 1.06720E+00 1.06317E+00
          1.04999E+00 1.05859E+00                                     1.258E+01
 4.00E+07 1.24318E+01 1.18456E+01 1.13486E+01 1.09980E+01 1.07222E+01
          1.01537E+01 9.63593E+00 9.16339E+00 8.73387E+00 8.34466E+00
          7.99341E+00 7.67742E+00 7.39332E+00 7.13619E+00 6.89825E+00
          6.67190E+00 6.45157E+00 6.22570E+00 5.96750E+00 5.61063E+00
          5.02994E+00 4.57769E+00 3.91910E+00 3.14721E+00 1.95932E+00
          1.54049E+00 1.14586E+00 1.09117E+00 1.05453E+00 1.05019E+00
          1.04047E+00 1.04773E+00                                     1.296E+01
 5.00E+07 1.24238E+01 1.18429E+01 1.13519E+01 1.10085E+01 1.07402E+01
          1.01848E+01 9.67966E+00 9.21976E+00 8.80298E+00 8.42686E+00
          8.08923E+00 7.78757E+00 7.51872E+00 7.27791E+00 7.05743E+00
          6.84995E+00 6.65069E+00 6.44933E+00 6.22082E+00 5.90095E+00
          5.36207E+00 4.92593E+00 4.26610E+00 3.45731E+00 2.13755E+00
          1.65023E+00 1.17045E+00 1.09867E+00 1.04638E+00 1.04152E+00
          1.03561E+00 1.04114E+00                                     1.323E+01
 6.00E+07 1.24037E+01 1.18348E+01 1.13550E+01 1.10211E+01 1.07608E+01
          1.02182E+01 9.72194E+00 9.26860E+00 8.85702E+00 8.48602E+00
          8.15475E+00 7.86128E+00 7.60292E+00 7.37557E+00 7.17236E+00
          6.98574E+00 6.80783E+00 6.62163E+00 6.40025E+00 6.09701E+00
          5.60669E+00 5.21055E+00 4.59432E+00 3.78160E+00 2.30637E+00
          1.74281E+00 1.18171E+00 1.10078E+00 1.04827E+00 1.04416E+00
          1.03595E+00 1.03650E+00                                     1.344E+01
 8.00E+07 1.24091E+01 1.18443E+01 1.13683E+01 1.10377E+01 1.07807E+01
          1.02467E+01 9.76117E+00 9.32053E+00 8.92299E+00 8.56661E+00
          8.24974E+00 7.97064E+00 7.72691E+00 7.51492E+00 7.32828E+00
          7.16118E+00 7.01021E+00 6.86648E+00 6.70530E+00 6.45828E+00
          6.00143E+00 5.62328E+00 5.04352E+00 4.24938E+00 2.63161E+00
          1.94574E+00 1.22409E+00 1.11863E+00 1.04679E+00 1.03933E+00
          1.03204E+00 1.03093E+00                                     1.375E+01
 1.00E+08 1.23748E+01 1.18262E+01 1.13644E+01 1.10445E+01 1.07958E+01
          1.02752E+01 9.79888E+00 9.36468E+00 8.97191E+00 8.62011E+00
          8.30920E+00 8.03803E+00 7.80480E+00 7.60661E+00 7.43814E+00
          7.29352E+00 7.16644E+00 7.04131E+00 6.89261E+00 6.67456E+00
          6.28584E+00 5.95099E+00 5.40192E+00 4.60966E+00 2.90917E+00
          2.13659E+00 1.27318E+00 1.14079E+00 1.04671E+00 1.03861E+00
          1.02512E+00 1.02771E+00                                     1.396E+01
 1.50E+08 1.23613E+01 1.18264E+01 1.13755E+01 1.10620E+01 1.08177E+01
          1.03074E+01 9.84126E+00 9.41757E+00 9.03557E+00 8.69485E+00
          8.39548E+00 8.13669E+00 7.91742E+00 7.73584E+00 7.58811E+00
          7.47012E+00 7.37751E+00 7.29727E+00 7.20666E+00 7.06131E+00
          6.76313E+00 6.48284E+00 5.99617E+00 5.26194E+00 3.50778E+00
          2.56255E+00 1.38424E+00 1.19804E+00 1.05382E+00 1.03795E+00
          1.02406E+00 1.02295E+00                                     1.429E+01
 2.00E+08 1.23404E+01 1.18213E+01 1.13817E+01 1.10722E+01 1.08284E+01
          1.03228E+01 9.86177E+00 9.44371E+00 9.06786E+00 8.73382E+00
          8.44170E+00 8.19081E+00 7.98038E+00 7.80892E+00 7.67305E+00
          7.56934E+00 7.49452E+00 7.43724E+00 7.37782E+00 7.27781E+00
          7.05057E+00 6.82219E+00 6.40370E+00 5.72863E+00 3.95132E+00
          2.90942E+00 1.50342E+00 1.26521E+00 1.06274E+00 1.03955E+00
          1.01883E+00 1.02063E+00                                     1.448E+01
 3.00E+08 1.22793E+01 1.18010E+01 1.13895E+01 1.10875E+01 1.08418E+01
          1.03409E+01 9.88436E+00 9.47109E+00 9.10068E+00 8.77303E+00
          8.48852E+00 8.24621E+00 8.04464E+00 7.88244E+00 7.75781E+00
          7.66926E+00 7.61573E+00 7.58963E+00 7.57544E+00 7.53708E+00
          7.38986E+00 7.21768E+00 6.89777E+00 6.35316E+00 4.63690E+00
          3.44126E+00 1.72519E+00 1.40567E+00 1.08273E+00 1.03830E+00
          1.02278E+00 1.01819E+00                                     1.470E+01
 4.00E+08 1.22230E+01 1.17797E+01 1.13922E+01 1.10963E+01 1.08485E+01
          1.03502E+01 9.89603E+00 9.48557E+00 9.11826E+00 8.79381E+00
          8.51233E+00 8.27341E+00 8.07649E+00 7.92066E+00 7.80392E+00
          7.72456E+00 7.68163E+00 7.66763E+00 7.67055E+00 7.66893E+00
          7.60011E+00 7.48073E+00 7.19682E+00 6.67556E+00 5.11492E+00
          3.95718E+00 1.91408E+00 1.50695E+00 1.10960E+00 1.05938E+00
          1.01968E+00 1.01709E+00                                     1.483E+01
 5.00E+08 1.21829E+01 1.17642E+01 1.13934E+01 1.11013E+01 1.08516E+01
          1.03551E+01 9.90264E+00 9.49393E+00 9.12857E+00 8.80643E+00
          8.52765E+00 8.29167E+00 8.09745E+00 7.94410E+00 7.83053E+00
          7.75601E+00 7.72034E+00 7.71708E+00 7.73610E+00 7.75921E+00
          7.72351E+00 7.62792E+00 7.39921E+00 6.97300E+00 5.50584E+00
          4.27626E+00 2.10071E+00 1.63598E+00 1.13514E+00 1.06027E+00
          1.02661E+00 1.01624E+00                                     1.491E+01
 6.00E+08 1.21540E+01 1.17531E+01 1.13944E+01 1.11054E+01 1.08544E+01
          1.03590E+01 9.90740E+00 9.49992E+00 9.13594E+00 8.81504E+00
          8.53712E+00 8.30211E+00 8.10999E+00 7.96015E+00 7.85061E+00
          7.77998E+00 7.74851E+00 7.75076E+00 7.77791E+00 7.81376E+00
          7.81268E+00 7.75278E+00 7.56027E+00 7.14824E+00 5.76140E+00
          4.63273E+00 2.27871E+00 1.73214E+00 1.15997E+00 1.08024E+00
          1.02283E+00 1.01562E+00                                     1.497E+01
 8.00E+08 1.21198E+01 1.17385E+01 1.13931E+01 1.11072E+01 1.08550E+01
          1.03627E+01 9.91450E+00 9.50941E+00 9.14700E+00 8.82723E+00
          8.55045E+00 8.31687E+00 8.12659E+00 7.97942E+00 7.87383E+00
          7.80889E+00 7.78487E+00 7.79598E+00 7.83438E+00 7.88954E+00
          7.92769E+00 7.90283E+00 7.76747E+00 7.43225E+00 6.19331E+00
          5.11250E+00 2.60929E+00 1.93743E+00 1.20800E+00 1.10510E+00
          1.02649E+00 1.01501E+00                                     1.505E+01
 1.00E+09 1.20964E+01 1.17306E+01 1.13959E+01 1.11126E+01 1.08590E+01
          1.03660E+01 9.91667E+00 9.51165E+00 9.15040E+00 8.83250E+00
          8.55795E+00 8.32672E+00 8.13884E+00 7.99391E+00 7.89026E+00
          7.82708E+00 7.80550E+00 7.82163E+00 7.86941E+00 7.93838E+00
          7.99830E+00 7.99480E+00 7.90349E+00 7.62983E+00 6.49809E+00
          5.48167E+00 2.89743E+00 2.12857E+00 1.26039E+00 1.12526E+00
          1.03239E+00 1.01489E+00                                     1.510E+01
 1.50E+09 1.20628E+01 1.17175E+01 1.13967E+01 1.11165E+01 1.08611E+01
          1.03693E+01 9.92133E+00 9.51758E+00 9.15764E+00 8.84127E+00
          8.56851E+00 8.33937E+00 8.15376E+00 8.01134E+00 7.91073E+00
          7.85149E+00 7.83518E+00 7.85850E+00 7.91688E+00 8.00379E+00
          8.09682E+00 8.12452E+00 8.09640E+00 7.92137E+00 7.00459E+00
          6.11834E+00 3.49891E+00 2.54784E+00 1.38180E+00 1.18594E+00
          1.04548E+00 1.01434E+00                                     1.518E+01
 2.00E+09 1.20438E+01 1.17101E+01 1.13971E+01 1.11187E+01 1.08623E+01
          1.03711E+01 9.92377E+00 9.52065E+00 9.16137E+00 8.84574E+00
          8.57381E+00 8.34564E+00 8.16115E+00 8.02008E+00 7.92112E+00
          7.86397E+00 7.85039E+00 7.87739E+00 7.94126E+00 8.03778E+00
          8.14853E+00 8.19257E+00 8.19849E+00 8.08259E+00 7.31842E+00
          6.53459E+00 3.96958E+00 2.90648E+00 1.49840E+00 1.24866E+00
          1.05870E+00 1.01410E+00                                     1.522E+01
 3.00E+09 1.20284E+01 1.17033E+01 1.13956E+01 1.11174E+01 1.08595E+01
          1.03700E+01 9.92562E+00 9.52514E+00 9.16780E+00 8.85313E+00
          8.58109E+00 8.35207E+00 8.16675E+00 8.02576E+00 7.92881E+00
          7.87610E+00 7.86822E+00 7.89919E+00 7.96403E+00 8.06677E+00
          8.20683E+00 8.27716E+00 8.30203E+00 8.20969E+00 7.70003E+00
          7.16550E+00 4.62702E+00 3.42803E+00 1.71890E+00 1.39102E+00
          1.08600E+00 1.01392E+00                                     1.527E+01
 4.00E+09 1.20348E+01 1.17117E+01 1.14043E+01 1.11236E+01 1.08622E+01
          1.03687E+01 9.92197E+00 9.52075E+00 9.16405E+00 8.85122E+00
          8.58197E+00 8.35617E+00 8.17364E+00 8.03363E+00 7.93366E+00
          7.87369E+00 7.85971E+00 7.89812E+00 7.99025E+00 8.11312E+00
          8.23623E+00 8.29520E+00 8.34648E+00 8.33666E+00 7.92433E+00
          7.37022E+00 5.16052E+00 3.93642E+00 1.91716E+00 1.49525E+00
          1.10944E+00 1.01385E+00                                     1.529E+01
 5.00E+09 1.20276E+01 1.17087E+01 1.14042E+01 1.11242E+01 1.08625E+01
          1.03693E+01 9.92281E+00 9.52182E+00 9.16533E+00 8.85271E+00
          8.58367E+00 8.35809E+00 8.17583E+00 8.03617E+00 7.93667E+00
          7.87734E+00 7.86427E+00 7.90397E+00 7.99796E+00 8.12363E+00
          8.25210E+00 8.31677E+00 8.38011E+00 8.39298E+00 8.06327E+00
          7.58779E+00 5.53457E+00 4.29855E+00 2.11616E+00 1.61298E+00
          1.13428E+00 1.01373E+00                                     1.531E+01
 6.00E+09 1.20226E+01 1.17066E+01 1.14041E+01 1.11246E+01 1.08626E+01
          1.03696E+01 9.92331E+00 9.52249E+00 9.16615E+00 8.85368E+00
          8.58479E+00 8.35937E+00 8.17731E+00 8.03788E+00 7.93871E+00
          7.87980E+00 7.86731E+00 7.90785E+00 8.00310E+00 8.13071E+00
          8.26289E+00 8.33138E+00 8.40261E+00 8.43090E+00 8.16161E+00
          7.74492E+00 5.82804E+00 4.60098E+00 2.30102E+00 1.72876E+00
          1.15906E+00 1.01361E+00                                     1.532E+01
 8.00E+09 1.19951E+01 1.16905E+01 1.13972E+01 1.11230E+01 1.08639E+01
          1.03745E+01 9.92908E+00 9.52766E+00 9.16997E+00 8.85598E+00
          8.58590E+00 8.35983E+00 8.17775E+00 8.03950E+00 7.94409E+00
          7.89165E+00 7.88444E+00 7.92031E+00 7.99736E+00 8.11605E+00
          8.27064E+00 8.35611E+00 8.43889E+00 8.47900E+00 8.29096E+00
          7.95685E+00 6.26513E+00 5.08232E+00 2.63195E+00 1.95764E+00
          1.20825E+00 1.01361E+00                                     1.533E+01
 1.00E+10 1.19908E+01 1.16884E+01 1.13964E+01 1.11227E+01 1.08635E+01
          1.03746E+01 9.92939E+00 9.52802E+00 9.17022E+00 8.85614E+00
          8.58619E+00 8.36042E+00 8.17874E+00 8.04092E+00 7.94595E+00
          7.89391E+00 7.88711E+00 7.92338E+00 8.00104E+00 8.12128E+00
          8.27886E+00 8.36700E+00 8.45712E+00 8.51027E+00 8.37076E+00
          8.09282E+00 6.57702E+00 5.45491E+00 2.92137E+00 2.16272E+00
          1.25708E+00 1.01349E+00                                     1.534E+01


==> anc/colstop/sbethe/sdbase/pdebr53.p08 <==
 53
 1.00E+03 9.97550E-01 1.01784E+00 1.03820E+00 1.05869E+00 1.07935E+00
          1.12116E+00 1.16355E+00 1.20648E+00 1.24994E+00 1.29401E+00
          1.33888E+00 1.38461E+00 1.43132E+00 1.47935E+00 1.52945E+00
          1.58167E+00 1.63358E+00 1.67959E+00 1.71432E+00 1.73978E+00
          1.75963E+00 1.76896E+00 1.78282E+00 1.79737E+00 1.80500E+00
          1.80653E+00 1.80913E+00 1.80924E+00 1.80856E+00 1.80846E+00
          1.80844E+00 1.80948E+00                                     1.236E+00
 1.50E+03 1.36578E+00 1.38803E+00 1.41045E+00 1.43317E+00 1.45627E+00
          1.50367E+00 1.55264E+00 1.60317E+00 1.65517E+00 1.70855E+00
          1.76314E+00 1.81874E+00 1.87493E+00 1.93121E+00 1.98686E+00
          2.04090E+00 2.09204E+00 2.13865E+00 2.17905E+00 2.21294E+00
          2.23781E+00 2.24371E+00 2.24286E+00 2.24034E+00 2.26575E+00
          2.28259E+00 2.27806E+00 2.27429E+00 2.27328E+00 2.27362E+00
          2.27234E+00 2.27637E+00                                     1.608E+00
 2.00E+03 1.68947E+00 1.71463E+00 1.73990E+00 1.76541E+00 1.79124E+00
          1.84409E+00 1.89842E+00 1.95416E+00 2.01121E+00 2.06940E+00
          2.12850E+00 2.18822E+00 2.24810E+00 2.30748E+00 2.36551E+00
          2.42108E+00 2.47275E+00 2.51877E+00 2.55754E+00 2.58946E+00
          2.61311E+00 2.61907E+00 2.61914E+00 2.61824E+00 2.64563E+00
          2.66238E+00 2.65577E+00 2.65186E+00 2.65180E+00 2.65241E+00
          2.65083E+00 2.65393E+00                                     1.924E+00
 3.00E+03 2.22972E+00 2.26427E+00 2.29854E+00 2.33232E+00 2.36576E+00
          2.43206E+00 2.49713E+00 2.56064E+00 2.62234E+00 2.68213E+00
          2.73999E+00 2.79578E+00 2.84951E+00 2.90141E+00 2.95260E+00
          3.00370E+00 3.05329E+00 3.09854E+00 3.13654E+00 3.16719E+00
          3.19212E+00 3.20354E+00 3.21499E+00 3.22418E+00 3.23334E+00
          3.23513E+00 3.23563E+00 3.23607E+00 3.23750E+00 3.23788E+00
          3.23772E+00 3.23608E+00                                     2.436E+00
 4.00E+03 2.67256E+00 2.71798E+00 2.76232E+00 2.80475E+00 2.84545E+00
          2.92259E+00 2.99332E+00 3.05760E+00 3.11597E+00 3.16997E+00
          3.22180E+00 3.27189E+00 3.32026E+00 3.36694E+00 3.41256E+00
          3.45736E+00 3.50005E+00 3.53832E+00 3.57026E+00 3.59762E+00
          3.62254E+00 3.63435E+00 3.64732E+00 3.65843E+00 3.66755E+00
          3.66916E+00 3.66654E+00 3.66722E+00 3.67135E+00 3.67230E+00
          3.67215E+00 3.66699E+00                                     2.840E+00
 5.00E+03 3.05067E+00 3.10537E+00 3.15822E+00 3.20777E+00 3.25425E+00
          3.33940E+00 3.41311E+00 3.47565E+00 3.52838E+00 3.57437E+00
          3.61789E+00 3.65989E+00 3.70050E+00 3.73975E+00 3.77813E+00
          3.81580E+00 3.85154E+00 3.88310E+00 3.90887E+00 3.93163E+00
          3.95499E+00 3.96743E+00 3.98147E+00 3.99344E+00 4.00251E+00
          4.00381E+00 3.99924E+00 4.00010E+00 4.00590E+00 4.00723E+00
          4.00696E+00 3.99963E+00                                     3.169E+00
 6.00E+03 3.38127E+00 3.44334E+00 3.50284E+00 3.55779E+00 3.60846E+00
          3.69874E+00 3.77311E+00 3.83213E+00 3.87793E+00 3.91500E+00
          3.94938E+00 3.98252E+00 4.01461E+00 4.04577E+00 4.07640E+00
          4.10666E+00 4.13538E+00 4.16036E+00 4.18019E+00 4.19839E+00
          4.21965E+00 4.23213E+00 4.24643E+00 4.25853E+00 4.26733E+00
          4.26842E+00 4.26291E+00 4.26385E+00 4.27038E+00 4.27187E+00
          4.27136E+00 4.26355E+00                                     3.443E+00
 8.00E+03 3.93992E+00 4.01096E+00 4.07830E+00 4.13905E+00 4.19360E+00
          4.28673E+00 4.35719E+00 4.40609E+00 4.43682E+00 4.45593E+00
          4.47206E+00 4.48736E+00 4.50219E+00 4.51690E+00 4.53194E+00
          4.54761E+00 4.56297E+00 4.57592E+00 4.58534E+00 4.59537E+00
          4.61157E+00 4.62267E+00 4.63526E+00 4.64558E+00 4.65333E+00
          4.65429E+00 4.64938E+00 4.65020E+00 4.65595E+00 4.65728E+00
          4.65692E+00 4.65015E+00                                     3.876E+00
 1.00E+04 4.40141E+00 4.47554E+00 4.54515E+00 4.60672E+00 4.66078E+00
          4.74974E+00 4.81174E+00 4.84834E+00 4.86384E+00 4.86610E+00
          4.86521E+00 4.86383E+00 4.86243E+00 4.86166E+00 4.86211E+00
          4.86434E+00 4.86763E+00 4.87008E+00 4.87074E+00 4.87369E+00
          4.88429E+00 4.89281E+00 4.90184E+00 4.90868E+00 4.91489E+00
          4.91594E+00 4.91348E+00 4.91396E+00 4.91726E+00 4.91801E+00
          4.91780E+00 4.91388E+00                                     4.202E+00
 1.50E+04 5.27777E+00 5.36360E+00 5.43925E+00 5.49699E+00 5.53887E+00
          5.58814E+00 5.60144E+00 5.59563E+00 5.57668E+00 5.55025E+00
          5.52299E+00 5.49469E+00 5.46272E+00 5.42668E+00 5.39159E+00
          5.36194E+00 5.33795E+00 5.31832E+00 5.30253E+00 5.29380E+00
          5.29076E+00 5.28775E+00 5.28476E+00 5.28341E+00 5.28429E+00
          5.28526E+00 5.29051E+00 5.29004E+00 5.28576E+00 5.28461E+00
          5.28500E+00 5.29041E+00                                     4.756E+00
 2.00E+04 5.94943E+00 6.00358E+00 6.05135E+00 6.08788E+00 6.11442E+00
          6.14406E+00 6.14146E+00 6.11001E+00 6.05598E+00 5.98941E+00
          5.92238E+00 5.85813E+00 5.79762E+00 5.74142E+00 5.69022E+00
          5.64445E+00 5.60404E+00 5.56778E+00 5.53508E+00 5.50830E+00
          5.48980E+00 5.48194E+00 5.46900E+00 5.45529E+00 5.45150E+00
          5.45270E+00 5.46406E+00 5.46269E+00 5.45184E+00 5.44928E+00
          5.45001E+00 5.46387E+00                                     5.107E+00
 3.00E+04 6.89263E+00 6.91195E+00 6.92444E+00 6.92500E+00 6.91550E+00
          6.87506E+00 6.80558E+00 6.71154E+00 6.60010E+00 6.48180E+00
          6.36843E+00 6.26347E+00 6.16727E+00 6.07925E+00 5.99882E+00
          5.92471E+00 5.85682E+00 5.79400E+00 5.73565E+00 5.68369E+00
          5.63959E+00 5.61786E+00 5.58858E+00 5.56059E+00 5.54701E+00
          5.54692E+00 5.56352E+00 5.56118E+00 5.54378E+00 5.53979E+00
          5.54114E+00 5.56152E+00                                     5.530E+00
 4.00E+04 7.69202E+00 7.62638E+00 7.55901E+00 7.48889E+00 7.41784E+00
          7.27880E+00 7.14184E+00 7.00700E+00 6.87439E+00 6.74432E+00
          6.61669E+00 6.49236E+00 6.37217E+00 6.25605E+00 6.14522E+00
          6.04005E+00 5.94153E+00 5.85098E+00 5.76942E+00 5.69586E+00
          5.63185E+00 5.60677E+00 5.58874E+00 5.57486E+00 5.52441E+00
          5.50401E+00 5.52644E+00 5.52939E+00 5.51284E+00 5.50716E+00
          5.51239E+00 5.52930E+00                                     5.776E+00
 5.00E+04 8.17726E+00 8.08689E+00 7.99482E+00 7.90011E+00 7.80487E+00
          7.61936E+00 7.43819E+00 7.26143E+00 7.08925E+00 6.92189E+00
          6.75961E+00 6.60330E+00 6.45402E+00 6.31172E+00 6.17787E+00
          6.05338E+00 5.93931E+00 5.83714E+00 5.74753E+00 5.66701E+00
          5.59399E+00 5.56293E+00 5.53703E+00 5.51433E+00 5.45001E+00
          5.42478E+00 5.44573E+00 5.45027E+00 5.43819E+00 5.43372E+00
          5.43805E+00 5.44836E+00                                     5.943E+00
 6.00E+04 8.56243E+00 8.45005E+00 8.33606E+00 8.21963E+00 8.10311E+00
          7.87697E+00 7.65736E+00 7.44443E+00 7.23833E+00 7.03910E+00
          6.84737E+00 6.66412E+00 6.49032E+00 6.32598E+00 6.17264E+00
          6.03173E+00 5.90424E+00 5.79177E+00 5.69474E+00 5.60793E+00
          5.52774E+00 5.49243E+00 5.46141E+00 5.43322E+00 5.35937E+00
          5.32956E+00 5.34548E+00 5.35149E+00 5.34619E+00 5.34365E+00
          5.34690E+00 5.34729E+00                                     6.064E+00
 8.00E+04 8.99732E+00 8.94187E+00 8.86601E+00 8.75507E+00 8.61730E+00
          8.30292E+00 7.96876E+00 7.65668E+00 7.37234E+00 7.11408E+00
          6.88069E+00 6.66993E+00 6.47670E+00 6.29687E+00 6.13020E+00
          5.97724E+00 5.83625E+00 5.70442E+00 5.57788E+00 5.45122E+00
          5.32987E+00 5.27924E+00 5.23211E+00 5.19528E+00 5.15349E+00
          5.14152E+00 5.12041E+00 5.12062E+00 5.13109E+00 5.13403E+00
          5.13251E+00 5.11890E+00                                     6.226E+00
 1.00E+05 9.42280E+00 9.33534E+00 9.22677E+00 9.08203E+00 8.91020E+00
          8.53032E+00 8.13654E+00 7.77259E+00 7.44352E+00 7.14692E+00
          6.88036E+00 6.64077E+00 6.42144E+00 6.21744E+00 6.02822E+00
          5.85440E+00 5.69442E+00 5.54524E+00 5.40236E+00 5.25752E+00
          5.11839E+00 5.06270E+00 5.01176E+00 4.97169E+00 4.92399E+00
          4.90969E+00 4.88108E+00 4.88175E+00 4.89759E+00 4.90205E+00
          4.89990E+00 4.87793E+00                                     6.316E+00
 1.50E+05 1.01303E+01 9.95803E+00 9.76793E+00 9.54755E+00 9.30606E+00
          8.80315E+00 8.30575E+00 7.85268E+00 7.44617E+00 7.08274E+00
          6.75843E+00 6.46663E+00 6.19789E+00 5.94593E+00 5.71144E+00
          5.49545E+00 5.29748E+00 5.11271E+00 4.93716E+00 4.76668E+00
          4.60433E+00 4.53121E+00 4.46118E+00 4.40676E+00 4.34945E+00
          4.33425E+00 4.31486E+00 4.31419E+00 4.32019E+00 4.32198E+00
          4.32129E+00 4.31226E+00                                     6.402E+00
 2.00E+05 1.06789E+01 1.03475E+01 1.00214E+01 9.70533E+00 9.40120E+00
          8.83065E+00 8.30508E+00 7.82133E+00 7.37661E+00 6.96892E+00
          6.59726E+00 6.25867E+00 5.94943E+00 5.66541E+00 5.40139E+00
          5.15431E+00 4.92552E+00 4.71468E+00 4.52042E+00 4.33677E+00
          4.15884E+00 4.07222E+00 3.98542E+00 3.91633E+00 3.85184E+00
          3.84165E+00 3.83570E+00 3.83273E+00 3.82427E+00 3.82207E+00
          3.82312E+00 3.83313E+00                                     6.408E+00
 3.00E+05 1.11348E+01 1.07430E+01 1.03528E+01 9.96609E+00 9.58702E+00
          8.86580E+00 8.20695E+00 7.62529E+00 7.11397E+00 6.66028E+00
          6.25270E+00 5.88240E+00 5.53975E+00 5.21874E+00 4.91859E+00
          4.63876E+00 4.37816E+00 4.13428E+00 3.90433E+00 3.69157E+00
          3.49317E+00 3.39454E+00 3.29741E+00 3.22310E+00 3.15271E+00
          3.13624E+00 3.12931E+00 3.12685E+00 3.11955E+00 3.11771E+00
          3.11832E+00 3.12585E+00                                     6.399E+00
 4.00E+05 1.15042E+01 1.09868E+01 1.04893E+01 1.00269E+01 9.59622E+00
          8.80788E+00 8.10880E+00 7.48764E+00 6.93645E+00 6.44451E+00
          6.00186E+00 5.60193E+00 5.23848E+00 4.90453E+00 4.59149E+00
          4.29367E+00 4.01161E+00 3.74705E+00 3.50044E+00 3.26880E+00
          3.05249E+00 2.95120E+00 2.85357E+00 2.77876E+00 2.70436E+00
          2.68553E+00 2.66819E+00 2.66675E+00 2.66770E+00 2.66808E+00
          2.66780E+00 2.66461E+00                                     6.413E+00
 5.00E+05 1.17272E+01 1.11500E+01 1.05991E+01 1.00941E+01 9.62847E+00
          8.78073E+00 8.03782E+00 7.38420E+00 6.80839E+00 6.29670E+00
          5.83601E+00 5.41879E+00 5.03886E+00 4.68944E+00 4.36225E+00
          4.05177E+00 3.75815E+00 3.48249E+00 3.22562E+00 2.98435E+00
          2.75852E+00 2.65266E+00 2.55131E+00 2.47423E+00 2.39751E+00
          2.37819E+00 2.35987E+00 2.35845E+00 2.35999E+00 2.36052E+00
          2.36015E+00 2.35620E+00                                     6.461E+00
 6.00E+05 1.18881E+01 1.12699E+01 1.06828E+01 1.01498E+01 9.66138E+00
          8.77368E+00 8.00076E+00 7.32473E+00 6.73098E+00 6.20394E+00
          5.72897E+00 5.29806E+00 4.90511E+00 4.54353E+00 4.20541E+00
          3.88546E+00 3.58359E+00 3.30056E+00 3.03695E+00 2.78957E+00
          2.55669E+00 2.44666E+00 2.34079E+00 2.26015E+00 2.18158E+00
          2.16230E+00 2.14593E+00 2.14425E+00 2.14382E+00 2.14392E+00
          2.14367E+00 2.14221E+00                                     6.534E+00
 8.00E+05 1.21056E+01 1.14398E+01 1.08116E+01 1.02484E+01 9.73608E+00
          8.80388E+00 7.99601E+00 7.29311E+00 6.67632E+00 6.12806E+00
          5.63273E+00 5.18225E+00 4.77067E+00 4.39170E+00 4.03795E+00
          3.70446E+00 3.39076E+00 3.09699E+00 2.82268E+00 2.56456E+00
          2.31862E+00 2.20079E+00 2.08678E+00 1.99973E+00 1.91641E+00
          1.89637E+00 1.88172E+00 1.87967E+00 1.87686E+00 1.87642E+00
          1.87627E+00 1.87766E+00                                     6.731E+00
 1.00E+06 1.22470E+01 1.15590E+01 1.09126E+01 1.03375E+01 9.81650E+00
          8.86587E+00 8.04245E+00 7.32591E+00 6.69609E+00 6.13482E+00
          5.62658E+00 5.16353E+00 4.73986E+00 4.34937E+00 3.98492E+00
          3.64164E+00 3.31874E+00 3.01581E+00 2.73150E+00 2.46153E+00
          2.20179E+00 2.07606E+00 1.95433E+00 1.86120E+00 1.77120E+00
          1.74925E+00 1.73278E+00 1.73063E+00 1.72803E+00 1.72763E+00
          1.72747E+00 1.72832E+00                                     6.960E+00
 1.50E+06 1.24562E+01 1.17485E+01 1.10880E+01 1.05078E+01 9.98521E+00
          9.02614E+00 8.19592E+00 7.46852E+00 6.82594E+00 6.25114E+00
          5.72986E+00 5.25428E+00 4.81816E+00 4.41469E+00 4.03597E+00
          3.67658E+00 3.33577E+00 3.01318E+00 2.70649E+00 2.40832E+00
          2.11325E+00 1.96606E+00 1.81941E+00 1.70365E+00 1.59156E+00
          1.56353E+00 1.54072E+00 1.53814E+00 1.53633E+00 1.53614E+00
          1.53588E+00 1.53536E+00                                     7.509E+00
 2.00E+06 1.25735E+01 1.18593E+01 1.11961E+01 1.06194E+01 1.01028E+01
          9.15174E+00 8.32867E+00 7.60396E+00 6.96203E+00 6.38741E+00
          5.86710E+00 5.39281E+00 4.95735E+00 4.55266E+00 4.16905E+00
          3.80020E+00 3.44616E+00 3.10789E+00 2.78314E+00 2.46151E+00
          2.13278E+00 1.96315E+00 1.78605E+00 1.64029E+00 1.50251E+00
          1.46909E+00 1.44227E+00 1.43888E+00 1.43573E+00 1.43530E+00
          1.43507E+00 1.43594E+00                                     7.970E+00
 3.00E+06 1.26986E+01 1.19747E+01 1.13089E+01 1.07416E+01 1.02413E+01
          9.32287E+00 8.52859E+00 7.82874E+00 7.20745E+00 6.64859E+00
          6.13841E+00 5.66945E+00 5.23575E+00 4.83053E+00 4.44548E+00
          4.07410E+00 3.71355E+00 3.35983E+00 3.00670E+00 2.64266E+00
          2.25243E+00 2.04067E+00 1.80995E+00 1.60840E+00 1.40752E+00
          1.36534E+00 1.33924E+00 1.33495E+00 1.32594E+00 1.32399E+00
          1.32507E+00 1.33038E+00                                     8.681E+00
 4.00E+06 1.27460E+01 1.20224E+01 1.13622E+01 1.08089E+01 1.03270E+01
          9.44250E+00 8.67530E+00 7.99920E+00 7.39843E+00 6.85697E+00
          6.36076E+00 5.90261E+00 5.47684E+00 5.07680E+00 4.69409E+00
          4.32201E+00 3.95749E+00 3.59614E+00 3.22952E+00 2.84007E+00
          2.40251E+00 2.15323E+00 1.87076E+00 1.61713E+00 1.36150E+00
          1.30944E+00 1.28380E+00 1.27907E+00 1.26515E+00 1.26189E+00
          1.26434E+00 1.27197E+00                                     9.205E+00
 5.00E+06 1.27565E+01 1.20376E+01 1.13862E+01 1.08486E+01 1.03850E+01
          9.53114E+00 8.78842E+00 8.13327E+00 7.55050E+00 7.02430E+00
          6.54070E+00 6.09276E+00 5.67513E+00 5.28138E+00 4.90319E+00
          4.53376E+00 4.16969E+00 3.80593E+00 3.43204E+00 3.02519E+00
          2.55114E+00 2.27122E+00 1.94409E+00 1.64540E+00 1.33912E+00
          1.27586E+00 1.24797E+00 1.24299E+00 1.22604E+00 1.22196E+00
          1.22522E+00 1.23352E+00                                     9.611E+00
 6.00E+06 1.27495E+01 1.20368E+01 1.13954E+01 1.08735E+01 1.04275E+01
          9.60028E+00 8.87926E+00 8.24230E+00 7.67498E+00 7.16193E+00
          6.68944E+00 6.25089E+00 5.84119E+00 5.45412E+00 5.08153E+00
          4.71653E+00 4.35536E+00 3.99218E+00 3.61475E+00 3.19579E+00
          2.69304E+00 2.38766E+00 2.02241E+00 1.68351E+00 1.33024E+00
          1.25515E+00 1.22272E+00 1.21743E+00 1.19863E+00 1.19407E+00
          1.19778E+00 1.20520E+00                                     9.939E+00
 8.00E+06 1.27149E+01 1.20164E+01 1.13949E+01 1.09018E+01 1.04860E+01
          9.70300E+00 9.01813E+00 8.41098E+00 7.86876E+00 7.37717E+00
          6.92336E+00 6.50122E+00 6.10616E+00 5.73241E+00 5.37217E+00
          5.01852E+00 4.66691E+00 4.30998E+00 3.93222E+00 3.49882E+00
          2.95342E+00 2.60739E+00 2.17935E+00 1.77252E+00 1.33926E+00
          1.23950E+00 1.18498E+00 1.17880E+00 1.16385E+00 1.16025E+00
          1.16295E+00 1.16675E+00                                     1.045E+01
 1.00E+07 1.25597E+01 1.19214E+01 1.13577E+01 1.09177E+01 1.05467E+01
          9.82185E+00 9.16763E+00 8.57187E+00 8.03000E+00 7.53642E+00
          7.08645E+00 6.67496E+00 6.29610E+00 5.94247E+00 5.60379E+00
          5.27070E+00 4.93663E+00 4.59061E+00 4.21121E+00 3.75351E+00
          3.15483E+00 2.77638E+00 2.32069E+00 1.88748E+00 1.38307E+00
          1.23995E+00 1.15253E+00 1.15022E+00 1.14872E+00 1.14403E+00
          1.12964E+00 1.14136E+00                                     1.084E+01
 1.50E+07 1.25649E+01 1.19315E+01 1.13792E+01 1.09607E+01 1.06146E+01
          9.93002E+00 9.31322E+00 8.75354E+00 8.24671E+00 7.78753E+00
          7.37142E+00 6.99327E+00 6.64697E+00 6.32433E+00 6.01353E+00
          5.70415E+00 5.39040E+00 5.06277E+00 4.70263E+00 4.26943E+00
          3.67815E+00 3.26224E+00 2.69563E+00 2.11548E+00 1.44241E+00
          1.25784E+00 1.14577E+00 1.13154E+00 1.10716E+00 1.10307E+00
          1.10254E+00 1.10529E+00                                     1.151E+01
 2.00E+07 1.25095E+01 1.18929E+01 1.13598E+01 1.09641E+01 1.06413E+01
          9.99561E+00 9.41184E+00 8.88115E+00 8.39991E+00 7.96371E+00
          7.56868E+00 7.21037E+00 6.88339E+00 6.58032E+00 6.29019E+00
          6.00302E+00 5.71283E+00 5.40925E+00 5.07121E+00 4.65135E+00
          4.05245E+00 3.61784E+00 3.01188E+00 2.36498E+00 1.54496E+00
          1.30221E+00 1.13608E+00 1.11570E+00 1.09012E+00 1.08594E+00
          1.08480E+00 1.08597E+00                                     1.195E+01
 3.00E+07 1.23945E+01 1.18082E+01 1.13076E+01 1.09477E+01 1.06605E+01
          1.00735E+01 9.53835E+00 9.04861E+00 8.60192E+00 8.19528E+00
          7.82610E+00 7.49141E+00 7.18762E+00 6.90959E+00 6.64947E+00
          6.39945E+00 6.15315E+00 5.89803E+00 5.60610E+00 5.21086E+00
          4.59485E+00 4.13673E+00 3.49911E+00 2.79025E+00 1.77360E+00
          1.43271E+00 1.13240E+00 1.09603E+00 1.07478E+00 1.07060E+00
          1.05719E+00 1.06567E+00                                     1.254E+01
 4.00E+07 1.23795E+01 1.18000E+01 1.13082E+01 1.09600E+01 1.06853E+01
          1.01197E+01 9.60445E+00 9.13402E+00 8.70625E+00 8.31849E+00
          7.96840E+00 7.65336E+00 7.37005E+00 7.11363E+00 6.87644E+00
          6.65106E+00 6.43193E+00 6.20762E+00 5.95147E+00 5.59738E+00
          5.02058E+00 4.57092E+00 3.91558E+00 3.14702E+00 1.96364E+00
          1.54608E+00 1.15297E+00 1.09860E+00 1.06218E+00 1.05780E+00
          1.04791E+00 1.05518E+00                                     1.292E+01
 5.00E+07 1.23738E+01 1.17992E+01 1.13130E+01 1.09717E+01 1.07041E+01
          1.01513E+01 9.64825E+00 9.19015E+00 8.77490E+00 8.40008E+00
          8.06353E+00 7.76276E+00 7.49466E+00 7.25454E+00 7.03476E+00
          6.82813E+00 6.62990E+00 6.42986E+00 6.20309E+00 5.88567E+00
          5.35048E+00 4.91693E+00 4.26056E+00 3.45557E+00 2.14123E+00
          1.65554E+00 1.17754E+00 1.10611E+00 1.05412E+00 1.04918E+00
          1.04300E+00 1.04858E+00                                     1.319E+01
 6.00E+07 1.23554E+01 1.17925E+01 1.13172E+01 1.09852E+01 1.07256E+01
          1.01850E+01 9.69056E+00 9.23875E+00 8.82849E+00 8.45864E+00
          8.12838E+00 7.83583E+00 7.57831E+00 7.35171E+00 7.14923E+00
          6.96331E+00 6.78617E+00 6.60096E+00 6.38101E+00 6.08004E+00
          5.59354E+00 5.20017E+00 4.58757E+00 3.77861E+00 2.30888E+00
          1.74754E+00 1.18903E+00 1.10843E+00 1.05596E+00 1.05183E+00
          1.04361E+00 1.04431E+00                                     1.340E+01
 8.00E+07 1.23412E+01 1.17902E+01 1.13254E+01 1.10016E+01 1.07485E+01
          1.02199E+01 9.73615E+00 9.29535E+00 8.89659E+00 8.53882E+00
          8.22132E+00 7.94235E+00 7.69926E+00 7.48887E+00 7.30658E+00
          7.14674E+00 7.00161E+00 6.85313E+00 6.67358E+00 6.41745E+00
          5.98240E+00 5.61927E+00 5.03915E+00 4.23631E+00 2.63423E+00
          1.94994E+00 1.23087E+00 1.12791E+00 1.05458E+00 1.04773E+00
          1.03769E+00 1.03882E+00                                     1.370E+01
 1.00E+08 1.23300E+01 1.17865E+01 1.13283E+01 1.10096E+01 1.07611E+01
          1.02418E+01 9.76692E+00 9.33410E+00 8.94267E+00 8.59209E+00
          8.28224E+00 8.01197E+00 7.77949E+00 7.58190E+00 7.41392E+00
          7.26971E+00 7.14302E+00 7.01837E+00 6.87043E+00 6.65377E+00
          6.26790E+00 5.93554E+00 5.39036E+00 4.60273E+00 2.90950E+00
          2.14011E+00 1.28032E+00 1.14839E+00 1.05462E+00 1.04657E+00
          1.03351E+00 1.03552E+00                                     1.391E+01
 1.50E+08 1.23169E+01 1.17868E+01 1.13393E+01 1.10270E+01 1.07827E+01
          1.02738E+01 9.80899E+00 9.38665E+00 9.00598E+00 8.66650E+00
          8.36819E+00 8.11026E+00 7.89168E+00 7.71063E+00 7.56330E+00
          7.44562E+00 7.35325E+00 7.27326E+00 7.18306E+00 7.03847E+00
          6.74204E+00 6.46366E+00 5.98063E+00 5.25148E+00 3.50602E+00
          2.56438E+00 1.39095E+00 1.20549E+00 1.06190E+00 1.04597E+00
          1.03224E+00 1.03101E+00                                     1.424E+01
 2.00E+08 1.22959E+01 1.17816E+01 1.13454E+01 1.10370E+01 1.07934E+01
          1.02891E+01 9.82942E+00 9.41270E+00 9.03814E+00 8.70529E+00
          8.41417E+00 8.16413E+00 7.95438E+00 7.78345E+00 7.64798E+00
          7.54454E+00 7.46987E+00 7.41273E+00 7.35345E+00 7.25385E+00
          7.02788E+00 6.80103E+00 6.38558E+00 5.71515E+00 3.94741E+00
          2.91023E+00 1.50973E+00 1.27232E+00 1.07083E+00 1.04779E+00
          1.02701E+00 1.02881E+00                                     1.443E+01
 3.00E+08 1.22349E+01 1.17610E+01 1.13526E+01 1.10519E+01 1.08067E+01
          1.03071E+01 9.85195E+00 9.44002E+00 9.07085E+00 8.74436E+00
          8.46081E+00 8.21929E+00 8.01836E+00 7.85665E+00 7.73237E+00
          7.64409E+00 7.59070E+00 7.56464E+00 7.55044E+00 7.51213E+00
          7.36545E+00 7.19421E+00 6.87652E+00 6.33583E+00 4.62969E+00
          3.43958E+00 1.73070E+00 1.41240E+00 1.09081E+00 1.04652E+00
          1.03102E+00 1.02655E+00                                     1.465E+01
 4.00E+08 1.21793E+01 1.17399E+01 1.13553E+01 1.10607E+01 1.08133E+01
          1.03165E+01 9.86368E+00 9.45452E+00 9.08843E+00 8.76511E+00
          8.48455E+00 8.24637E+00 8.05005E+00 7.89472E+00 7.77833E+00
          7.69920E+00 7.65637E+00 7.64238E+00 7.64522E+00 7.64357E+00
          7.57498E+00 7.45610E+00 7.17366E+00 6.65576E+00 5.10557E+00
          3.95352E+00 1.91853E+00 1.51309E+00 1.11768E+00 1.06771E+00
          1.02777E+00 1.02551E+00                                     1.478E+01
 5.00E+08 1.21400E+01 1.17246E+01 1.13564E+01 1.10656E+01 1.08164E+01
          1.03214E+01 9.87036E+00 9.46296E+00 9.09877E+00 8.77766E+00
          8.49978E+00 8.26453E+00 8.07091E+00 7.91803E+00 7.80479E+00
          7.73049E+00 7.69490E+00 7.69165E+00 7.71062E+00 7.73362E+00
          7.69787E+00 7.60252E+00 7.37498E+00 6.95171E+00 5.49425E+00
          4.27044E+00 2.10457E+00 1.64186E+00 1.14312E+00 1.06862E+00
          1.03488E+00 1.02472E+00                                     1.486E+01
 6.00E+08 1.21124E+01 1.17139E+01 1.13571E+01 1.10691E+01 1.08187E+01
          1.03249E+01 9.87500E+00 9.46880E+00 9.10589E+00 8.78618E+00
          8.50976E+00 8.27617E+00 8.08448E+00 7.93394E+00 7.82362E+00
          7.75307E+00 7.72232E+00 7.72544E+00 7.75349E+00 7.79195E+00
          7.78674E+00 7.71726E+00 7.52579E+00 7.14725E+00 5.78369E+00
          4.57967E+00 2.27756E+00 1.74994E+00 1.16873E+00 1.07970E+00
          1.03809E+00 1.02417E+00                                     1.492E+01
 8.00E+08 1.20771E+01 1.17003E+01 1.13583E+01 1.10739E+01 1.08220E+01
          1.03297E+01 9.88100E+00 9.47637E+00 9.11520E+00 8.79713E+00
          8.52208E+00 8.29007E+00 8.10114E+00 7.95482E+00 7.84926E+00
          7.78342E+00 7.75809E+00 7.76887E+00 7.80869E+00 7.86468E+00
          7.90081E+00 7.87521E+00 7.74263E+00 7.41103E+00 6.17277E+00
          5.10497E+00 2.60842E+00 1.94351E+00 1.21820E+00 1.11044E+00
          1.03561E+00 1.02356E+00                                     1.500E+01
 1.00E+09 1.20557E+01 1.16920E+01 1.13589E+01 1.10765E+01 1.08235E+01
          1.03321E+01 9.88451E+00 9.48082E+00 9.12065E+00 8.80369E+00
          8.52996E+00 8.29947E+00 8.11219E+00 7.96769E+00 7.86433E+00
          7.80131E+00 7.77977E+00 7.79582E+00 7.84343E+00 7.91215E+00
          7.97185E+00 7.96830E+00 7.87719E+00 7.60458E+00 6.47987E+00
          5.46986E+00 2.89774E+00 2.13252E+00 1.26790E+00 1.13333E+00
          1.04062E+00 1.02325E+00                                     1.505E+01
 1.50E+09 1.20232E+01 1.16793E+01 1.13597E+01 1.10803E+01 1.08256E+01
          1.03354E+01 9.88910E+00 9.48672E+00 9.12790E+00 8.81246E+00
          8.54054E+00 8.31210E+00 8.12707E+00 7.98509E+00 7.88476E+00
          7.82568E+00 7.80936E+00 7.83254E+00 7.89068E+00 7.97729E+00
          8.07003E+00 8.09763E+00 8.06950E+00 7.89492E+00 6.98294E+00
          6.10249E+00 3.49676E+00 2.55032E+00 1.38878E+00 1.19373E+00
          1.05383E+00 1.02277E+00                                     1.513E+01
 2.00E+09 1.20047E+01 1.16722E+01 1.13602E+01 1.10825E+01 1.08267E+01
          1.03373E+01 9.89147E+00 9.48973E+00 9.13159E+00 8.81690E+00
          8.54582E+00 8.31836E+00 8.13446E+00 7.99380E+00 7.89512E+00
          7.83811E+00 7.82452E+00 7.85139E+00 7.91501E+00 8.01116E+00
          8.12153E+00 8.16545E+00 8.17130E+00 8.05559E+00 7.29486E+00
          6.51613E+00 3.96559E+00 2.90756E+00 1.50486E+00 1.25600E+00
          1.06708E+00 1.02246E+00                                     1.517E+01
 3.00E+09 1.19847E+01 1.16645E+01 1.13607E+01 1.10849E+01 1.08280E+01
          1.03391E+01 9.89386E+00 9.49275E+00 9.13531E+00 8.82137E+00
          8.55105E+00 8.32446E+00 8.14164E+00 8.00237E+00 7.90542E+00
          7.85055E+00 7.83971E+00 7.87035E+00 7.93960E+00 8.04571E+00
          8.17461E+00 8.23541E+00 8.27567E+00 8.22620E+00 7.66852E+00
          7.03520E+00 4.66178E+00 3.48142E+00 1.72139E+00 1.38000E+00
          1.09317E+00 1.02225E+00                                     1.522E+01
 4.00E+09 1.19954E+01 1.16737E+01 1.13674E+01 1.10876E+01 1.08269E+01
          1.03350E+01 9.88967E+00 9.48971E+00 9.13413E+00 8.82229E+00
          8.55391E+00 8.32883E+00 8.14689E+00 8.00734E+00 7.90770E+00
          7.84788E+00 7.83389E+00 7.87212E+00 7.96387E+00 8.08625E+00
          8.20891E+00 8.26767E+00 8.31881E+00 8.30895E+00 7.89793E+00
          7.34695E+00 5.15107E+00 3.93277E+00 1.92181E+00 1.50143E+00
          1.11752E+00 1.02222E+00                                     1.524E+01
 5.00E+09 1.19882E+01 1.16706E+01 1.13673E+01 1.10882E+01 1.08273E+01
          1.03356E+01 9.89052E+00 9.49080E+00 9.13545E+00 8.82382E+00
          8.55564E+00 8.33077E+00 8.14910E+00 8.00987E+00 7.91068E+00
          7.85151E+00 7.83843E+00 7.87794E+00 7.97157E+00 8.09675E+00
          8.22470E+00 8.28915E+00 8.35233E+00 8.36516E+00 8.03628E+00
          7.56338E+00 5.52304E+00 4.29301E+00 2.11976E+00 1.61850E+00
          1.14240E+00 1.02216E+00                                     1.526E+01
 6.00E+09 1.19831E+01 1.16684E+01 1.13670E+01 1.10885E+01 1.08273E+01
          1.03359E+01 9.89105E+00 9.49151E+00 9.13630E+00 8.82482E+00
          8.55678E+00 8.33207E+00 8.15058E+00 8.01158E+00 7.91269E+00
          7.85396E+00 7.84147E+00 7.88184E+00 7.97672E+00 8.10383E+00
          8.23544E+00 8.30371E+00 8.37482E+00 8.40313E+00 8.13424E+00
          7.71960E+00 5.81470E+00 4.59375E+00 2.30373E+00 1.73383E+00
          1.16693E+00 1.02203E+00                                     1.527E+01
 8.00E+09 1.19560E+01 1.16526E+01 1.13602E+01 1.10868E+01 1.08286E+01
          1.03408E+01 9.89678E+00 9.49665E+00 9.14010E+00 8.82709E+00
          8.55788E+00 8.33253E+00 8.15100E+00 8.01315E+00 7.91803E+00
          7.86575E+00 7.85854E+00 7.89427E+00 7.97100E+00 8.08923E+00
          8.24325E+00 8.32838E+00 8.41086E+00 8.45092E+00 8.26346E+00
          7.93040E+00 6.24892E+00 5.07225E+00 2.63301E+00 1.96198E+00
          1.21606E+00 1.02209E+00                                     1.528E+01
 1.00E+10 1.19526E+01 1.16508E+01 1.13595E+01 1.10865E+01 1.08281E+01
          1.03406E+01 9.89706E+00 9.49706E+00 9.14040E+00 8.82728E+00
          8.55816E+00 8.33311E+00 8.15198E+00 8.01456E+00 7.91988E+00
          7.86799E+00 7.86117E+00 7.89730E+00 7.97465E+00 8.09447E+00
          8.25146E+00 8.33923E+00 8.42904E+00 8.48207E+00 8.34280E+00
          8.06580E+00 6.55881E+00 5.44258E+00 2.92114E+00 2.16614E+00
          1.26440E+00 1.02200E+00                                     1.529E+01


==> anc/colstop/sbethe/sdbase/pdebr54.p08 <==
 54
 1.00E+03 9.71040E-01 9.90918E-01 1.01087E+00 1.03096E+00 1.05121E+00
          1.09222E+00 1.13384E+00 1.17604E+00 1.21885E+00 1.26241E+00
          1.30696E+00 1.35261E+00 1.39949E+00 1.44798E+00 1.49881E+00
          1.55198E+00 1.60493E+00 1.65170E+00 1.68648E+00 1.71144E+00
          1.73040E+00 1.73913E+00 1.75232E+00 1.76616E+00 1.77248E+00
          1.77361E+00 1.77600E+00 1.77603E+00 1.77520E+00 1.77520E+00
          1.77619E+00 1.77622E+00                                     1.210E+00
 1.50E+03 1.33279E+00 1.35481E+00 1.37700E+00 1.39951E+00 1.42240E+00
          1.46941E+00 1.51804E+00 1.56828E+00 1.62006E+00 1.67328E+00
          1.72781E+00 1.78343E+00 1.83978E+00 1.89634E+00 1.95243E+00
          2.00709E+00 2.05901E+00 2.10655E+00 2.14791E+00 2.18244E+00
          2.20704E+00 2.21214E+00 2.20975E+00 2.20538E+00 2.22938E+00
          2.24629E+00 2.24173E+00 2.23761E+00 2.23654E+00 2.23760E+00
          2.23861E+00 2.23965E+00                                     1.579E+00
 2.00E+03 1.65217E+00 1.67720E+00 1.70235E+00 1.72775E+00 1.75349E+00
          1.80619E+00 1.86043E+00 1.91614E+00 1.97323E+00 2.03154E+00
          2.09084E+00 2.15087E+00 2.21117E+00 2.27109E+00 2.32979E+00
          2.38618E+00 2.43877E+00 2.48579E+00 2.52552E+00 2.55802E+00
          2.58127E+00 2.58634E+00 2.58476E+00 2.58199E+00 2.60826E+00
          2.62526E+00 2.61856E+00 2.61437E+00 2.61430E+00 2.61543E+00
          2.61547E+00 2.61650E+00                                     1.893E+00
 3.00E+03 2.18830E+00 2.22251E+00 2.25646E+00 2.28998E+00 2.32321E+00
          2.38927E+00 2.45432E+00 2.51807E+00 2.58027E+00 2.64078E+00
          2.69958E+00 2.75651E+00 2.81155E+00 2.86490E+00 2.91760E+00
          2.97016E+00 3.02103E+00 3.06713E+00 3.10530E+00 3.13530E+00
          3.15892E+00 3.16968E+00 3.18055E+00 3.18935E+00 3.19785E+00
          3.19927E+00 3.19952E+00 3.20018E+00 3.20173E+00 3.20171E+00
          3.19989E+00 3.19997E+00                                     2.403E+00
 4.00E+03 2.62801E+00 2.67317E+00 2.71730E+00 2.75959E+00 2.80024E+00
          2.87748E+00 2.94861E+00 3.01356E+00 3.07288E+00 3.12804E+00
          3.18119E+00 3.23271E+00 3.28263E+00 3.33093E+00 3.37818E+00
          3.42451E+00 3.46853E+00 3.50769E+00 3.53989E+00 3.56697E+00
          3.59124E+00 3.60259E+00 3.61519E+00 3.62605E+00 3.63471E+00
          3.63620E+00 3.63323E+00 3.63408E+00 3.63864E+00 3.63900E+00
          3.63373E+00 3.63385E+00                                     2.807E+00
 5.00E+03 3.00398E+00 3.05861E+00 3.11143E+00 3.16104E+00 3.20766E+00
          3.29324E+00 3.36769E+00 3.43120E+00 3.48513E+00 3.53253E+00
          3.57760E+00 3.62128E+00 3.66366E+00 3.70471E+00 3.74481E+00
          3.78400E+00 3.82099E+00 3.85346E+00 3.87972E+00 3.90263E+00
          3.92590E+00 3.93821E+00 3.95211E+00 3.96394E+00 3.97277E+00
          3.97403E+00 3.96910E+00 3.97021E+00 3.97658E+00 3.97707E+00
          3.96968E+00 3.96991E+00                                     3.137E+00
 6.00E+03 3.33318E+00 3.39535E+00 3.45501E+00 3.51019E+00 3.56115E+00
          3.65219E+00 3.72756E+00 3.78779E+00 3.83499E+00 3.87364E+00
          3.90972E+00 3.94469E+00 3.97870E+00 4.01176E+00 4.04416E+00
          4.07591E+00 4.10586E+00 4.13179E+00 4.15234E+00 4.17110E+00
          4.19280E+00 4.20544E+00 4.21984E+00 4.23194E+00 4.24067E+00
          4.24177E+00 4.23591E+00 4.23712E+00 4.24430E+00 4.24490E+00
          4.23645E+00 4.23669E+00                                     3.412E+00
 8.00E+03 3.89035E+00 3.96176E+00 4.02951E+00 4.09076E+00 4.14587E+00
          4.24025E+00 4.31214E+00 4.36260E+00 4.39502E+00 4.41592E+00
          4.43394E+00 4.45122E+00 4.46806E+00 4.48473E+00 4.50156E+00
          4.51874E+00 4.53536E+00 4.54946E+00 4.56004E+00 4.57130E+00
          4.58879E+00 4.60052E+00 4.61364E+00 4.62423E+00 4.63215E+00
          4.63317E+00 4.62797E+00 4.62904E+00 4.63539E+00 4.63590E+00
          4.62848E+00 4.62866E+00                                     3.845E+00
 1.00E+04 4.35133E+00 4.42602E+00 4.49623E+00 4.55848E+00 4.61328E+00
          4.70384E+00 4.76754E+00 4.80599E+00 4.82337E+00 4.82756E+00
          4.82866E+00 4.82928E+00 4.82987E+00 4.83103E+00 4.83325E+00
          4.83702E+00 4.84170E+00 4.84554E+00 4.84776E+00 4.85244E+00
          4.86491E+00 4.87439E+00 4.88429E+00 4.89167E+00 4.89822E+00
          4.89932E+00 4.89668E+00 4.89733E+00 4.90099E+00 4.90129E+00
          4.89706E+00 4.89719E+00                                     4.173E+00
 1.50E+04 5.22877E+00 5.31494E+00 5.39110E+00 5.44965E+00 5.49258E+00
          5.54434E+00 5.56020E+00 5.55661E+00 5.53957E+00 5.51504E+00
          5.48998E+00 5.46399E+00 5.43400E+00 5.39944E+00 5.36573E+00
          5.33775E+00 5.31571E+00 5.29818E+00 5.28457E+00 5.27814E+00
          5.27770E+00 5.27617E+00 5.27460E+00 5.27417E+00 5.27556E+00
          5.27662E+00 5.28211E+00 5.28129E+00 5.27662E+00 5.27634E+00
          5.28215E+00 5.28189E+00                                     4.730E+00
 2.00E+04 5.90169E+00 5.95674E+00 6.00546E+00 6.04305E+00 6.07072E+00
          6.10273E+00 6.10260E+00 6.07369E+00 6.02214E+00 5.95791E+00
          5.89302E+00 5.83068E+00 5.77188E+00 5.71730E+00 5.66774E+00
          5.62372E+00 5.58528E+00 5.55124E+00 5.52105E+00 5.49700E+00
          5.48132E+00 5.47492E+00 5.46352E+00 5.45099E+00 5.44775E+00
          5.44897E+00 5.46099E+00 5.45912E+00 5.44716E+00 5.44621E+00
          5.46060E+00 5.46021E+00                                     5.084E+00
 3.00E+04 6.84873E+00 6.86910E+00 6.88271E+00 6.88452E+00 6.87634E+00
          6.83862E+00 6.77200E+00 6.68084E+00 6.57219E+00 6.45650E+00
          6.34542E+00 6.24243E+00 6.14795E+00 6.06152E+00 5.98270E+00
          5.91040E+00 5.84455E+00 5.78403E+00 5.72822E+00 5.67893E+00
          5.63746E+00 5.61705E+00 5.58915E+00 5.56228E+00 5.54927E+00
          5.54925E+00 5.56714E+00 5.56398E+00 5.54459E+00 5.54312E+00
          5.56610E+00 5.56543E+00                                     5.513E+00
 4.00E+04 7.65170E+00 7.58750E+00 7.52159E+00 7.45296E+00 7.38341E+00
          7.24726E+00 7.11312E+00 6.98100E+00 6.85105E+00 6.72356E+00
          6.59842E+00 6.47650E+00 6.35861E+00 6.24470E+00 6.13597E+00
          6.03281E+00 5.93620E+00 5.84746E+00 5.76766E+00 5.69594E+00
          5.63398E+00 5.61007E+00 5.59333E+00 5.58063E+00 5.53161E+00
          5.51190E+00 5.53442E+00 5.53506E+00 5.51778E+00 5.51707E+00
          5.54010E+00 5.53687E+00                                     5.763E+00
 5.00E+04 8.14019E+00 8.05146E+00 7.96104E+00 7.86801E+00 7.77443E+00
          7.59215E+00 7.41406E+00 7.24026E+00 7.07093E+00 6.90629E+00
          6.74660E+00 6.59276E+00 6.44582E+00 6.30572E+00 6.17393E+00
          6.05136E+00 5.93908E+00 5.83858E+00 5.75056E+00 5.67167E+00
          5.60048E+00 5.57043E+00 5.54569E+00 5.52404E+00 5.46104E+00
          5.43638E+00 5.45744E+00 5.46052E+00 5.44793E+00 5.44649E+00
          5.46234E+00 5.45996E+00                                     5.934E+00
 6.00E+04 8.52831E+00 8.41777E+00 8.30563E+00 8.19105E+00 8.07636E+00
          7.85373E+00 7.63747E+00 7.42771E+00 7.22462E+00 7.02823E+00
          6.83916E+00 6.65843E+00 6.48696E+00 6.32481E+00 6.17346E+00
          6.03438E+00 5.90855E+00 5.79761E+00 5.70199E+00 5.61662E+00
          5.53809E+00 5.50373E+00 5.47382E+00 5.44665E+00 5.37398E+00
          5.34450E+00 5.36052E+00 5.36622E+00 5.36072E+00 5.35876E+00
          5.36414E+00 5.36230E+00                                     6.059E+00
 8.00E+04 8.96726E+00 8.91411E+00 8.84061E+00 8.73209E+00 8.59674E+00
          8.28696E+00 7.95705E+00 7.64880E+00 7.36779E+00 7.11240E+00
          6.88128E+00 6.67241E+00 6.48092E+00 6.30287E+00 6.13794E+00
          5.98658E+00 5.84713E+00 5.71689E+00 5.59203E+00 5.46683E+00
          5.34681E+00 5.29714E+00 5.25109E+00 5.21511E+00 5.17416E+00
          5.16230E+00 5.14055E+00 5.14178E+00 5.15350E+00 5.15410E+00
          5.13864E+00 5.13940E+00                                     6.227E+00
 1.00E+05 9.39606E+00 9.31157E+00 9.20597E+00 9.06415E+00 8.89513E+00
          8.52037E+00 8.13103E+00 7.77093E+00 7.44512E+00 7.15129E+00
          6.88707E+00 6.64943E+00 6.43185E+00 6.22947E+00 6.04180E+00
          5.86944E+00 5.71089E+00 5.56313E+00 5.42161E+00 5.27793E+00
          5.13996E+00 5.08521E+00 5.03531E+00 4.99607E+00 4.94923E+00
          4.93496E+00 4.90514E+00 4.90736E+00 4.92522E+00 4.92619E+00
          4.90289E+00 4.90369E+00                                     6.322E+00
 1.50E+05 1.01092E+01 9.94126E+00 9.75531E+00 9.53870E+00 9.30061E+00
          8.80345E+00 8.31055E+00 7.86110E+00 7.45757E+00 7.09669E+00
          6.77476E+00 6.48510E+00 6.21808E+00 5.96742E+00 5.73407E+00
          5.51924E+00 5.32239E+00 5.13863E+00 4.96387E+00 4.79421E+00
          4.63293E+00 4.56050E+00 4.49122E+00 4.43741E+00 4.38066E+00
          4.36547E+00 4.34536E+00 4.34540E+00 4.35248E+00 4.35284E+00
          4.34256E+00 4.34314E+00                                     6.417E+00
 2.00E+05 1.06633E+01 1.03358E+01 1.00136E+01 9.70105E+00 9.40019E+00
          8.83541E+00 8.31469E+00 7.83502E+00 7.39365E+00 6.98871E+00
          6.61925E+00 6.28237E+00 5.97446E+00 5.69150E+00 5.42838E+00
          5.18210E+00 4.95406E+00 4.74393E+00 4.55040E+00 4.36750E+00
          4.19037E+00 4.10418E+00 4.01780E+00 3.94903E+00 3.88495E+00
          3.87501E+00 3.86893E+00 3.86485E+00 3.85627E+00 3.85658E+00
          3.86661E+00 3.86572E+00                                     6.428E+00
 3.00E+05 1.11214E+01 1.07357E+01 1.03508E+01 9.96855E+00 9.59298E+00
          8.87701E+00 8.22179E+00 7.64302E+00 7.13413E+00 6.68262E+00
          6.27714E+00 5.90872E+00 5.56756E+00 5.24753E+00 4.94809E+00
          4.66885E+00 4.40872E+00 4.16507E+00 3.93522E+00 3.72300E+00
          3.52549E+00 3.42696E+00 3.32979E+00 3.25540E+00 3.18497E+00
          3.16854E+00 3.16202E+00 3.15903E+00 3.15107E+00 3.15050E+00
          3.15871E+00 3.15808E+00                                     6.423E+00
 4.00E+05 1.14938E+01 1.09816E+01 1.04888E+01 1.00303E+01 9.60293E+00
          8.81995E+00 8.12482E+00 7.50654E+00 6.95746E+00 6.46716E+00
          6.02598E+00 5.62740E+00 5.26517E+00 4.93230E+00 4.62009E+00
          4.32281E+00 4.04104E+00 3.77665E+00 3.53020E+00 3.29882E+00
          3.08292E+00 2.98180E+00 2.88407E+00 2.80898E+00 2.73452E+00
          2.71571E+00 2.69823E+00 2.69689E+00 2.69808E+00 2.69813E+00
          2.69477E+00 2.69476E+00                                     6.438E+00
 5.00E+05 1.17182E+01 1.11459E+01 1.05993E+01 1.00979E+01 9.63526E+00
          8.79243E+00 8.05315E+00 7.40220E+00 6.82837E+00 6.31820E+00
          5.85882E+00 5.44275E+00 5.06385E+00 4.71532E+00 4.38883E+00
          4.07887E+00 3.78561E+00 3.51021E+00 3.25356E+00 3.01251E+00
          2.78690E+00 2.68108E+00 2.57957E+00 2.50223E+00 2.42546E+00
          2.40617E+00 2.38770E+00 2.38641E+00 2.38824E+00 2.38834E+00
          2.38403E+00 2.38437E+00                                     6.485E+00
 6.00E+05 1.18798E+01 1.12661E+01 1.06830E+01 1.01533E+01 9.66759E+00
          8.78439E+00 8.01485E+00 7.34136E+00 6.74952E+00 6.22394E+00
          5.75016E+00 5.32026E+00 4.92820E+00 4.56737E+00 4.22989E+00
          3.91045E+00 3.60904E+00 3.32638E+00 3.06309E+00 2.81595E+00
          2.58319E+00 2.47314E+00 2.36710E+00 2.28624E+00 2.20762E+00
          2.18836E+00 2.17198E+00 2.17033E+00 2.16997E+00 2.16990E+00
          2.16818E+00 2.16853E+00                                     6.557E+00
 8.00E+05 1.20978E+01 1.14357E+01 1.08108E+01 1.02503E+01 9.74019E+00
          8.81185E+00 8.00704E+00 7.30651E+00 6.69160E+00 6.14483E+00
          5.65068E+00 5.20114E+00 4.79032E+00 4.41200E+00 4.05884E+00
          3.72593E+00 3.41280E+00 3.11957E+00 2.84574E+00 2.58799E+00
          2.34225E+00 2.22444E+00 2.11034E+00 2.02314E+00 1.93968E+00
          1.91962E+00 1.90503E+00 1.90292E+00 1.89996E+00 1.89967E+00
          1.90102E+00 1.90104E+00                                     6.752E+00
 1.00E+06 1.22387E+01 1.15540E+01 1.09104E+01 1.03375E+01 9.81822E+00
          8.87093E+00 8.05030E+00 7.33607E+00 6.70819E+00 6.14851E+00
          5.64155E+00 5.17953E+00 4.75668E+00 4.36690E+00 4.00311E+00
          3.66046E+00 3.33818E+00 3.03587E+00 2.75214E+00 2.48270E+00
          2.22341E+00 2.09783E+00 1.97612E+00 1.88289E+00 1.79262E+00
          1.77057E+00 1.75403E+00 1.75184E+00 1.74918E+00 1.74891E+00
          1.74982E+00 1.74936E+00                                     6.978E+00
 1.50E+06 1.24457E+01 1.17403E+01 1.10816E+01 1.05027E+01 9.98128E+00
          9.02469E+00 8.19681E+00 7.47167E+00 6.83122E+00 6.25831E+00
          5.73860E+00 5.26431E+00 4.82926E+00 4.42676E+00 4.04893E+00
          3.69043E+00 3.35051E+00 3.02880E+00 2.72297E+00 2.42562E+00
          2.13129E+00 1.98441E+00 1.83794E+00 1.72210E+00 1.60936E+00
          1.58110E+00 1.55806E+00 1.55547E+00 1.55371E+00 1.55347E+00
          1.55274E+00 1.55241E+00                                     7.521E+00
 2.00E+06 1.25602E+01 1.18479E+01 1.11861E+01 1.06102E+01 1.00943E+01
          9.14519E+00 8.32422E+00 7.60178E+00 6.96212E+00 6.38959E+00
          5.87099E+00 5.39809E+00 4.96384E+00 4.56025E+00 4.17779E+00
          3.81020E+00 3.45748E+00 3.12051E+00 2.79693E+00 2.47627E+00
          2.14816E+00 1.97871E+00 1.80178E+00 1.65597E+00 1.51737E+00
          1.48366E+00 1.45669E+00 1.45326E+00 1.44999E+00 1.44958E+00
          1.44967E+00 1.45058E+00                                     7.977E+00
 3.00E+06 1.26799E+01 1.19577E+01 1.12932E+01 1.07265E+01 1.02265E+01
          9.30944E+00 8.51687E+00 7.81910E+00 7.20000E+00 6.64325E+00
          6.13491E+00 5.66754E+00 5.23529E+00 4.83155E+00 4.44813E+00
          4.07865E+00 3.72011E+00 3.36833E+00 3.01682E+00 2.65389E+00
          2.26402E+00 2.05217E+00 1.82130E+00 1.61962E+00 1.41866E+00
          1.37652E+00 1.35000E+00 1.34523E+00 1.33630E+00 1.33535E+00
          1.33995E+00 1.34250E+00                                     8.679E+00
 4.00E+06 1.27229E+01 1.20013E+01 1.13426E+01 1.07899E+01 1.03082E+01
          9.42478E+00 8.65913E+00 7.98496E+00 7.38629E+00 6.84685E+00
          6.35241E+00 5.89582E+00 5.47155E+00 5.07312E+00 4.69236E+00
          4.32264E+00 3.96073E+00 3.60185E+00 3.23724E+00 2.84891E+00
          2.41136E+00 2.16181E+00 1.87912E+00 1.62556E+00 1.37065E+00
          1.31897E+00 1.29269E+00 1.28718E+00 1.27360E+00 1.27216E+00
          1.28044E+00 1.28311E+00                                     9.197E+00
 5.00E+06 1.27300E+01 1.20134E+01 1.13638E+01 1.08269E+01 1.03636E+01
          9.51078E+00 8.76954E+00 8.11621E+00 7.53539E+00 7.01111E+00
          6.52916E+00 6.08270E+00 5.66651E+00 5.27439E+00 4.89828E+00
          4.53148E+00 4.17036E+00 3.80943E+00 3.43779E+00 3.03218E+00
          2.55806E+00 2.27779E+00 1.95054E+00 1.65213E+00 1.34717E+00
          1.28453E+00 1.25596E+00 1.25009E+00 1.23363E+00 1.23167E+00
          1.24181E+00 1.24368E+00                                     9.599E+00
 6.00E+06 1.27201E+01 1.20103E+01 1.13710E+01 1.08500E+01 1.04042E+01
          9.57821E+00 8.85867E+00 8.22343E+00 7.65793E+00 7.14663E+00
          6.67568E+00 6.23850E+00 5.83019E+00 5.44473E+00 5.07425E+00
          4.71200E+00 4.35394E+00 3.99380E+00 3.61882E+00 3.20124E+00
          2.69848E+00 2.39279E+00 2.02755E+00 1.68915E+00 1.33764E+00
          1.26334E+00 1.23028E+00 1.22410E+00 1.20584E+00 1.20349E+00
          1.21446E+00 1.21515E+00                                     9.924E+00
 8.00E+06 1.26814E+01 1.19866E+01 1.13678E+01 1.08758E+01 1.04603E+01
          9.67890E+00 8.99552E+00 8.38998E+00 7.84936E+00 7.35928E+00
          6.90677E+00 6.48581E+00 6.09199E+00 5.71973E+00 5.36154E+00
          5.01066E+00 4.66227E+00 4.30859E+00 3.93353E+00 3.50175E+00
          2.95656E+00 2.61043E+00 2.18277E+00 1.77700E+00 1.34629E+00
          1.24731E+00 1.19186E+00 1.18496E+00 1.17115E+00 1.16970E+00
          1.17868E+00 1.17615E+00                                     1.043E+01
 1.00E+07 1.25219E+01 1.18882E+01 1.13281E+01 1.08898E+01 1.05195E+01
          9.79643E+00 9.14380E+00 8.54957E+00 8.00914E+00 7.51698E+00
          7.06841E+00 6.65834E+00 6.28097E+00 5.92893E+00 5.59204E+00
          5.26094E+00 4.92911E+00 4.58553E+00 4.20865E+00 3.75315E+00
          3.15614E+00 2.77848E+00 2.32385E+00 1.89192E+00 1.38981E+00
          1.24729E+00 1.15901E+00 1.15635E+00 1.15652E+00 1.15378E+00
          1.14453E+00 1.15125E+00                                     1.082E+01
 1.50E+07 1.25229E+01 1.18951E+01 1.13470E+01 1.09305E+01 1.05853E+01
          9.90298E+00 9.28798E+00 8.72983E+00 8.22428E+00 7.76618E+00
          7.35104E+00 6.97380E+00 6.62844E+00 6.30691E+00 5.99753E+00
          5.69006E+00 5.37870E+00 5.05388E+00 4.69681E+00 4.26636E+00
          3.67706E+00 3.26198E+00 2.69644E+00 2.11785E+00 1.44830E+00
          1.26506E+00 1.15348E+00 1.13901E+00 1.11483E+00 1.11167E+00
          1.11540E+00 1.11450E+00                                     1.148E+01
 2.00E+07 1.24660E+01 1.18551E+01 1.13263E+01 1.09325E+01 1.06107E+01
          9.96726E+00 9.38534E+00 8.85619E+00 8.37624E+00 7.94115E+00
          7.54705E+00 7.18958E+00 6.86343E+00 6.56130E+00 6.27233E+00
          5.98674E+00 5.69854E+00 5.39742E+00 5.06220E+00 4.64529E+00
          4.04918E+00 3.61598E+00 3.01162E+00 2.36668E+00 1.55057E+00
          1.30921E+00 1.14403E+00 1.12357E+00 1.09811E+00 1.09457E+00
          1.09642E+00 1.09494E+00                                     1.192E+01
 3.00E+07 1.23497E+01 1.17691E+01 1.12729E+01 1.09150E+01 1.06285E+01
          1.00436E+01 9.51031E+00 9.02215E+00 8.57681E+00 8.17131E+00
          7.80312E+00 7.46929E+00 7.16628E+00 6.88903E+00 6.62981E+00
          6.38088E+00 6.13596E+00 5.88254E+00 5.59277E+00 5.20020E+00
          4.58769E+00 4.13187E+00 3.49722E+00 2.79152E+00 1.77914E+00
          1.43938E+00 1.14015E+00 1.10402E+00 1.08339E+00 1.07959E+00
          1.06683E+00 1.07422E+00                                     1.250E+01
 4.00E+07 1.23342E+01 1.17605E+01 1.12730E+01 1.09266E+01 1.06526E+01
          1.00891E+01 9.57564E+00 9.10674E+00 8.68028E+00 8.29363E+00
          7.94451E+00 7.63030E+00 7.34771E+00 7.09199E+00 6.85556E+00
          6.63107E+00 6.41305E+00 6.19014E+00 5.93581E+00 5.58419E+00
          5.01094E+00 4.56379E+00 3.91178E+00 3.14687E+00 1.96859E+00
          1.55245E+00 1.16087E+00 1.10683E+00 1.07089E+00 1.06671E+00
          1.05713E+00 1.06372E+00                                     1.288E+01
 5.00E+07 1.23285E+01 1.17597E+01 1.12777E+01 1.09381E+01 1.06712E+01
          1.01202E+01 9.61889E+00 9.16227E+00 8.74830E+00 8.37459E+00
          8.03898E+00 7.73902E+00 7.47165E+00 7.23218E+00 7.01308E+00
          6.80723E+00 6.60994E+00 6.41107E+00 6.18585E+00 5.87065E+00
          5.33888E+00 4.90788E+00 4.25502E+00 3.45402E+00 2.14554E+00
          1.66160E+00 1.18548E+00 1.11443E+00 1.06285E+00 1.05795E+00
          1.05148E+00 1.05737E+00                                     1.315E+01
 6.00E+07 1.23137E+01 1.17553E+01 1.12831E+01 1.09521E+01 1.06924E+01
          1.01532E+01 9.66038E+00 9.21033E+00 8.80170E+00 8.43301E+00
          8.10312E+00 7.81032E+00 7.55229E+00 7.32553E+00 7.12413E+00
          6.94113E+00 6.76812E+00 6.58666E+00 6.36830E+00 6.06555E+00
          5.57474E+00 5.18177E+00 4.57755E+00 3.78408E+00 2.31960E+00
          1.74735E+00 1.19474E+00 1.11829E+00 1.06580E+00 1.05839E+00
          1.05426E+00 1.05299E+00                                     1.336E+01
 8.00E+07 1.22964E+01 1.17511E+01 1.12904E+01 1.09681E+01 1.07154E+01
          1.01881E+01 9.70563E+00 9.26618E+00 8.86879E+00 8.51232E+00
          8.19595E+00 7.91786E+00 7.67554E+00 7.46574E+00 7.28397E+00
          7.12459E+00 6.97990E+00 6.83196E+00 6.65325E+00 6.39869E+00
          5.96685E+00 5.60639E+00 5.03001E+00 4.23134E+00 2.63593E+00
          1.95466E+00 1.23881E+00 1.13627E+00 1.06316E+00 1.05621E+00
          1.04617E+00 1.04742E+00                                     1.366E+01
 1.00E+08 1.22859E+01 1.17475E+01 1.12930E+01 1.09757E+01 1.07275E+01
          1.02098E+01 9.73637E+00 9.30493E+00 8.91479E+00 8.56539E+00
          8.25657E+00 7.98718E+00 7.75542E+00 7.55844E+00 7.39093E+00
          7.24710E+00 7.12072E+00 6.99644E+00 6.84913E+00 6.63373E+00
          6.25053E+00 5.92055E+00 5.37905E+00 4.59590E+00 2.91014E+00
          2.14408E+00 1.28802E+00 1.15659E+00 1.06317E+00 1.05510E+00
          1.04184E+00 1.04407E+00                                     1.387E+01
 1.50E+08 1.22730E+01 1.17479E+01 1.13041E+01 1.09932E+01 1.07493E+01
          1.02418E+01 9.77847E+00 9.35746E+00 8.97800E+00 8.63960E+00
          8.34223E+00 8.08511E+00 7.86719E+00 7.68667E+00 7.53976E+00
          7.42238E+00 7.33024E+00 7.25045E+00 7.16054E+00 7.01656E+00
          6.72172E+00 6.44510E+00 5.96541E+00 5.24112E+00 3.50442E+00
          2.56650E+00 1.39801E+00 1.21333E+00 1.07041E+00 1.05442E+00
          1.04071E+00 1.03961E+00                                     1.420E+01
 2.00E+08 1.22522E+01 1.17427E+01 1.13101E+01 1.10031E+01 1.07599E+01
          1.02573E+01 9.79901E+00 9.38358E+00 9.01018E+00 8.67834E+00
          8.38810E+00 8.13880E+00 7.92968E+00 7.75925E+00 7.62416E+00
          7.52100E+00 7.44653E+00 7.38949E+00 7.33033E+00 7.23099E+00
          7.00603E+00 6.78050E+00 6.36787E+00 5.70183E+00 3.94358E+00
          2.91118E+00 1.51628E+00 1.27969E+00 1.07924E+00 1.05631E+00
          1.03537E+00 1.03723E+00                                     1.439E+01
 3.00E+08 1.21918E+01 1.17224E+01 1.13174E+01 1.10182E+01 1.07735E+01
          1.02758E+01 9.82202E+00 9.41128E+00 9.04302E+00 8.71719E+00
          8.43404E+00 8.19286E+00 7.99265E+00 7.83213E+00 7.70921E+00
          7.62194E+00 7.56838E+00 7.53926E+00 7.51991E+00 7.48462E+00
          7.35824E+00 7.19278E+00 6.84688E+00 6.26124E+00 4.62633E+00
          3.49798E+00 1.72348E+00 1.40015E+00 1.10176E+00 1.06654E+00
          1.03610E+00 1.03491E+00                                     1.461E+01
 4.00E+08 1.21378E+01 1.17019E+01 1.13199E+01 1.10265E+01 1.07796E+01
          1.02846E+01 9.83331E+00 9.42543E+00 9.06042E+00 8.73798E+00
          8.45821E+00 8.22070E+00 8.02496E+00 7.87012E+00 7.75407E+00
          7.67517E+00 7.63246E+00 7.61848E+00 7.62127E+00 7.61951E+00
          7.55100E+00 7.43251E+00 7.15131E+00 6.63643E+00 5.09631E+00
          3.94987E+00 1.92310E+00 1.51938E+00 1.12590E+00 1.07616E+00
          1.03625E+00 1.03357E+00                                     1.473E+01
 5.00E+08 1.20983E+01 1.16867E+01 1.13212E+01 1.10318E+01 1.07833E+01
          1.02898E+01 9.84005E+00 9.43393E+00 9.07089E+00 8.75056E+00
          8.47284E+00 8.23763E+00 8.04470E+00 7.89337E+00 7.78158E+00
          7.70783E+00 7.67186E+00 7.66744E+00 7.68449E+00 7.70461E+00
          7.67529E+00 7.59063E+00 7.35960E+00 6.90288E+00 5.45302E+00
          4.31581E+00 2.10865E+00 1.63343E+00 1.15079E+00 1.08648E+00
          1.03766E+00 1.03333E+00                                     1.482E+01
 6.00E+08 1.20723E+01 1.16754E+01 1.13199E+01 1.10329E+01 1.07835E+01
          1.02927E+01 9.84582E+00 9.44167E+00 9.07985E+00 8.76027E+00
          8.48323E+00 8.24885E+00 8.05715E+00 7.90779E+00 7.79910E+00
          7.72987E+00 7.69983E+00 7.70238E+00 7.72803E+00 7.76263E+00
          7.76255E+00 7.70337E+00 7.51097E+00 7.10156E+00 5.73554E+00
          4.62049E+00 2.28736E+00 1.74020E+00 1.17356E+00 1.09958E+00
          1.03937E+00 1.03271E+00                                     1.487E+01
 8.00E+08 1.20385E+01 1.16623E+01 1.13208E+01 1.10370E+01 1.07861E+01
          1.02970E+01 9.85159E+00 9.44905E+00 9.08888E+00 8.77112E+00
          8.49605E+00 8.26390E+00 8.07477E+00 7.92847E+00 7.82347E+00
          7.75889E+00 7.73495E+00 7.74595E+00 7.78406E+00 7.83883E+00
          7.87663E+00 7.85179E+00 7.71707E+00 7.38459E+00 6.16130E+00
          5.09351E+00 2.61239E+00 1.94658E+00 1.22347E+00 1.12171E+00
          1.04327E+00 1.03210E+00                                     1.495E+01
 1.00E+09 1.20161E+01 1.16548E+01 1.13236E+01 1.10423E+01 1.07900E+01
          1.03001E+01 9.85367E+00 9.45124E+00 9.09227E+00 8.77638E+00
          8.50353E+00 8.27370E+00 8.08695E+00 7.94289E+00 7.83982E+00
          7.77696E+00 7.75544E+00 7.77141E+00 7.81885E+00 7.88733E+00
          7.94678E+00 7.94321E+00 7.85222E+00 7.58046E+00 6.46205E+00
          5.45811E+00 2.89810E+00 2.13655E+00 1.27550E+00 1.14156E+00
          1.04887E+00 1.03186E+00                                     1.501E+01
 1.50E+09 1.19843E+01 1.16425E+01 1.13245E+01 1.10462E+01 1.07922E+01
          1.03034E+01 9.85828E+00 9.45714E+00 9.09948E+00 8.78511E+00
          8.51406E+00 8.28632E+00 8.10182E+00 7.96023E+00 7.86019E+00
          7.80124E+00 7.78493E+00 7.80801E+00 7.86594E+00 7.95222E+00
          8.04466E+00 8.07221E+00 8.04406E+00 7.86979E+00 6.96192E+00
          6.08691E+00 3.49471E+00 2.55284E+00 1.39584E+00 1.20158E+00
          1.06216E+00 1.03137E+00                                     1.508E+01
 2.00E+09 1.19660E+01 1.16355E+01 1.13250E+01 1.10484E+01 1.07933E+01
          1.03052E+01 9.86071E+00 9.46019E+00 9.10318E+00 8.78952E+00
          8.51930E+00 8.29254E+00 8.10917E+00 7.96893E+00 7.87052E+00
          7.81364E+00 7.80006E+00 7.82682E+00 7.89017E+00 7.98595E+00
          8.09600E+00 8.13980E+00 8.14557E+00 8.02999E+00 7.27209E+00
          6.49808E+00 3.96162E+00 2.90863E+00 1.51137E+00 1.26354E+00
          1.07545E+00 1.03110E+00                                     1.512E+01
 3.00E+09 1.19465E+01 1.16279E+01 1.13255E+01 1.10506E+01 1.07945E+01
          1.03071E+01 9.86324E+00 9.46332E+00 9.10697E+00 8.79399E+00
          8.52450E+00 8.29857E+00 8.11629E+00 7.97744E+00 7.88076E+00
          7.82602E+00 7.81518E+00 7.84568E+00 7.91468E+00 8.02042E+00
          8.14890E+00 8.20948E+00 8.24960E+00 8.20017E+00 7.64408E+00
          7.01426E+00 4.65487E+00 3.48001E+00 1.72690E+00 1.38673E+00
          1.10159E+00 1.03081E+00                                     1.517E+01
 4.00E+09 1.19575E+01 1.16371E+01 1.13321E+01 1.10532E+01 1.07933E+01
          1.03030E+01 9.85902E+00 9.46031E+00 9.10582E+00 8.79496E+00
          8.52736E+00 8.30296E+00 8.12154E+00 7.98238E+00 7.88299E+00
          7.82333E+00 7.80935E+00 7.84743E+00 7.93888E+00 8.06085E+00
          8.18307E+00 8.24162E+00 8.29265E+00 8.28280E+00 7.87260E+00
          7.32435E+00 5.14174E+00 3.92924E+00 1.92649E+00 1.50756E+00
          1.12613E+00 1.03073E+00                                     1.520E+01
 5.00E+09 1.19504E+01 1.16341E+01 1.13319E+01 1.10538E+01 1.07936E+01
          1.03035E+01 9.85988E+00 9.46141E+00 9.10715E+00 8.79648E+00
          8.52910E+00 8.30490E+00 8.12375E+00 7.98490E+00 7.88595E+00
          7.82695E+00 7.81387E+00 7.85325E+00 7.94655E+00 8.07129E+00
          8.19877E+00 8.26301E+00 8.32611E+00 8.33896E+00 8.01056E+00
          7.53984E+00 5.51173E+00 4.28761E+00 2.12344E+00 1.62408E+00
          1.15070E+00 1.03070E+00                                     1.521E+01
 6.00E+09 1.19454E+01 1.16320E+01 1.13317E+01 1.10540E+01 1.07937E+01
          1.03038E+01 9.86038E+00 9.46209E+00 9.10798E+00 8.79746E+00
          8.53023E+00 8.30620E+00 8.12523E+00 7.98662E+00 7.88799E+00
          7.82939E+00 7.81691E+00 7.85711E+00 7.95166E+00 8.07833E+00
          8.20946E+00 8.27752E+00 8.34855E+00 8.37682E+00 8.10817E+00
          7.69536E+00 5.80171E+00 4.58667E+00 2.30644E+00 1.73895E+00
          1.17499E+00 1.03067E+00                                     1.522E+01
 8.00E+09 1.19184E+01 1.16162E+01 1.13249E+01 1.10525E+01 1.07951E+01
          1.03088E+01 9.86613E+00 9.46721E+00 9.11174E+00 8.79969E+00
          8.53130E+00 8.30661E+00 8.12564E+00 7.98818E+00 7.89333E+00
          7.84115E+00 7.83392E+00 7.86949E+00 7.94597E+00 8.06381E+00
          8.21729E+00 8.30210E+00 8.38436E+00 8.42444E+00 8.23737E+00
          7.90520E+00 6.23319E+00 5.06245E+00 2.63417E+00 1.96576E+00
          1.22400E+00 1.03052E+00                                     1.524E+01
 1.00E+10 1.19151E+01 1.16145E+01 1.13244E+01 1.10523E+01 1.07947E+01
          1.03086E+01 9.86632E+00 9.46750E+00 9.11197E+00 8.79986E+00
          8.53160E+00 8.30723E+00 8.12663E+00 7.98958E+00 7.89514E+00
          7.84337E+00 7.83657E+00 7.87257E+00 7.94964E+00 8.06904E+00
          8.22549E+00 8.31293E+00 8.40245E+00 8.45535E+00 8.31630E+00
          8.04026E+00 6.54120E+00 5.43055E+00 2.92097E+00 2.16956E+00
          1.27271E+00 1.03049E+00                                     1.525E+01


==> anc/colstop/sbethe/sdbase/pdebr55.p08 <==
 55
 1.00E+03 9.45430E-01 9.64914E-01 9.84470E-01 1.00416E+00 1.02402E+00
          1.06426E+00 1.10514E+00 1.14665E+00 1.18885E+00 1.23191E+00
          1.27611E+00 1.32162E+00 1.36859E+00 1.41743E+00 1.46893E+00
          1.52306E+00 1.57708E+00 1.62455E+00 1.65920E+00 1.68350E+00
          1.70178E+00 1.71015E+00 1.72291E+00 1.73619E+00 1.74124E+00
          1.74203E+00 1.74408E+00 1.74397E+00 1.74361E+00 1.74406E+00
          1.74411E+00 1.74425E+00                                     1.185E+00
 1.50E+03 1.30099E+00 1.32278E+00 1.34474E+00 1.36703E+00 1.38971E+00
          1.43633E+00 1.48460E+00 1.53453E+00 1.58605E+00 1.63909E+00
          1.69351E+00 1.74912E+00 1.80556E+00 1.86236E+00 1.91882E+00
          1.97401E+00 2.02664E+00 2.07504E+00 2.11731E+00 2.15252E+00
          2.17701E+00 2.18149E+00 2.17784E+00 2.17192E+00 2.19458E+00
          2.21131E+00 2.20654E+00 2.20284E+00 2.20295E+00 2.20407E+00
          2.20358E+00 2.20456E+00                                     1.551E+00
 2.00E+03 1.61620E+00 1.64109E+00 1.66611E+00 1.69139E+00 1.71702E+00
          1.76954E+00 1.82364E+00 1.87929E+00 1.93637E+00 1.99474E+00
          2.05420E+00 2.11448E+00 2.17513E+00 2.23552E+00 2.29483E+00
          2.35194E+00 2.40539E+00 2.45336E+00 2.49403E+00 2.52714E+00
          2.55017E+00 2.55454E+00 2.55160E+00 2.54724E+00 2.57246E+00
          2.58951E+00 2.58261E+00 2.57866E+00 2.57939E+00 2.58056E+00
          2.57951E+00 2.58051E+00                                     1.863E+00
 3.00E+03 2.14815E+00 2.18201E+00 2.21564E+00 2.24890E+00 2.28194E+00
          2.34776E+00 2.41279E+00 2.47674E+00 2.53938E+00 2.60055E+00
          2.66019E+00 2.71813E+00 2.77436E+00 2.82904E+00 2.88313E+00
          2.93705E+00 2.98916E+00 3.03615E+00 3.07458E+00 3.10403E+00
          3.12647E+00 3.13669E+00 3.14712E+00 3.15563E+00 3.16350E+00
          3.16478E+00 3.16498E+00 3.16536E+00 3.16611E+00 3.16599E+00
          3.16508E+00 3.16521E+00                                     2.372E+00
 4.00E+03 2.58471E+00 2.62958E+00 2.67346E+00 2.71559E+00 2.75617E+00
          2.83350E+00 2.90500E+00 2.97063E+00 3.03088E+00 3.08715E+00
          3.14152E+00 3.19436E+00 3.24567E+00 3.29542E+00 3.34418E+00
          3.39201E+00 3.43741E+00 3.47755E+00 3.51007E+00 3.53689E+00
          3.56046E+00 3.57137E+00 3.58365E+00 3.59444E+00 3.60279E+00
          3.60398E+00 3.60126E+00 3.60262E+00 3.60456E+00 3.60276E+00
          3.60221E+00 3.60173E+00                                     2.775E+00
 5.00E+03 2.95852E+00 3.01301E+00 3.06574E+00 3.11535E+00 3.16206E+00
          3.24806E+00 3.32321E+00 3.38770E+00 3.44284E+00 3.49164E+00
          3.53818E+00 3.58342E+00 3.62740E+00 3.67008E+00 3.71180E+00
          3.75252E+00 3.79088E+00 3.82435E+00 3.85112E+00 3.87411E+00
          3.89713E+00 3.90921E+00 3.92297E+00 3.93483E+00 3.94368E+00
          3.94463E+00 3.94021E+00 3.94203E+00 3.94470E+00 3.94216E+00
          3.94138E+00 3.94073E+00                                     3.105E+00
 6.00E+03 3.28623E+00 3.34840E+00 3.40812E+00 3.46346E+00 3.51468E+00
          3.60644E+00 3.68280E+00 3.74425E+00 3.79290E+00 3.83312E+00
          3.87087E+00 3.90755E+00 3.94330E+00 3.97809E+00 4.01216E+00
          4.04547E+00 4.07677E+00 4.10378E+00 4.12505E+00 4.14422E+00
          4.16609E+00 4.17873E+00 4.19315E+00 4.20538E+00 4.21442E+00
          4.21525E+00 4.21004E+00 4.21206E+00 4.21504E+00 4.21217E+00
          4.21130E+00 4.21059E+00                                     3.381E+00
 8.00E+03 3.84168E+00 3.91334E+00 3.98141E+00 4.04308E+00 4.09871E+00
          4.19430E+00 4.26761E+00 4.31969E+00 4.35386E+00 4.37661E+00
          4.39649E+00 4.41564E+00 4.43434E+00 4.45281E+00 4.47134E+00
          4.49007E+00 4.50809E+00 4.52346E+00 4.53520E+00 4.54750E+00
          4.56588E+00 4.57797E+00 4.59140E+00 4.60233E+00 4.61100E+00
          4.61193E+00 4.60740E+00 4.60920E+00 4.61186E+00 4.60933E+00
          4.60855E+00 4.60795E+00                                     3.815E+00
 1.00E+04 4.30195E+00 4.37707E+00 4.44778E+00 4.51064E+00 4.56614E+00
          4.65824E+00 4.72370E+00 4.76404E+00 4.78340E+00 4.78960E+00
          4.79267E+00 4.79521E+00 4.79766E+00 4.80057E+00 4.80446E+00
          4.80980E+00 4.81598E+00 4.82132E+00 4.82511E+00 4.83136E+00
          4.84525E+00 4.85534E+00 4.86579E+00 4.87369E+00 4.88131E+00
          4.88257E+00 4.88040E+00 4.88150E+00 4.88310E+00 4.88163E+00
          4.88121E+00 4.88087E+00                                     4.144E+00
 1.50E+04 5.17949E+00 5.26645E+00 5.34346E+00 5.40297E+00 5.44691E+00
          5.50073E+00 5.51876E+00 5.51743E+00 5.50272E+00 5.48045E+00
          5.45752E+00 5.43348E+00 5.40519E+00 5.37214E+00 5.33994E+00
          5.31364E+00 5.29347E+00 5.27794E+00 5.26645E+00 5.26249E+00
          5.26448E+00 5.26370E+00 5.26296E+00 5.26346E+00 5.26635E+00
          5.26806E+00 5.27323E+00 5.27245E+00 5.27080E+00 5.27194E+00
          5.27326E+00 5.27356E+00                                     4.705E+00
 2.00E+04 5.85393E+00 5.90985E+00 5.95953E+00 5.99820E+00 6.02704E+00
          6.06145E+00 6.06386E+00 6.03748E+00 5.98843E+00 5.92652E+00
          5.86376E+00 5.80332E+00 5.74622E+00 5.69320E+00 5.64519E+00
          5.60285E+00 5.56629E+00 5.53447E+00 5.50689E+00 5.48558E+00
          5.47242E+00 5.46713E+00 5.45674E+00 5.44499E+00 5.44340E+00
          5.44573E+00 5.45721E+00 5.45403E+00 5.44923E+00 5.45417E+00
          5.45573E+00 5.45695E+00                                     5.061E+00
 3.00E+04 6.80461E+00 6.82611E+00 6.84093E+00 6.84407E+00 6.83730E+00
          6.80239E+00 6.73860E+00 6.65025E+00 6.54429E+00 6.43107E+00
          6.32222E+00 6.22120E+00 6.12845E+00 6.04364E+00 5.96644E+00
          5.89590E+00 5.83202E+00 5.77376E+00 5.72050E+00 5.67391E+00
          5.63498E+00 5.61572E+00 5.58880E+00 5.56254E+00 5.55099E+00
          5.55244E+00 5.56946E+00 5.56408E+00 5.55610E+00 5.56414E+00
          5.56670E+00 5.56866E+00                                     5.495E+00
 4.00E+04 7.61180E+00 7.54890E+00 7.48434E+00 7.41715E+00 7.34907E+00
          7.21576E+00 7.08439E+00 6.95495E+00 6.82762E+00 6.70265E+00
          6.57996E+00 6.46040E+00 6.34479E+00 6.23308E+00 6.12643E+00
          6.02525E+00 5.93054E+00 5.84361E+00 5.76558E+00 5.69569E+00
          5.63580E+00 5.61305E+00 5.59763E+00 5.58614E+00 5.53831E+00
          5.51816E+00 5.53986E+00 5.54358E+00 5.53496E+00 5.53474E+00
          5.54846E+00 5.54443E+00                                     5.750E+00
 5.00E+04 8.10379E+00 8.01652E+00 7.92761E+00 7.83617E+00 7.74422E+00
          7.56505E+00 7.38995E+00 7.21904E+00 7.05247E+00 6.89048E+00
          6.73333E+00 6.58192E+00 6.43727E+00 6.29935E+00 6.16961E+00
          6.04897E+00 5.93849E+00 5.83969E+00 5.75330E+00 5.67608E+00
          5.60676E+00 5.57777E+00 5.55419E+00 5.53358E+00 5.47158E+00
          5.44668E+00 5.46732E+00 5.47232E+00 5.46512E+00 5.46410E+00
          5.47388E+00 5.47070E+00                                     5.925E+00
 6.00E+04 8.49513E+00 8.38617E+00 8.27568E+00 8.16286E+00 8.04996E+00
          7.83070E+00 7.61764E+00 7.41095E+00 7.21075E+00 7.01713E+00
          6.83068E+00 6.65240E+00 6.48323E+00 6.32323E+00 6.17389E+00
          6.03665E+00 5.91253E+00 5.80317E+00 5.70903E+00 5.62518E+00
          5.54835E+00 5.51494E+00 5.48607E+00 5.45984E+00 5.38804E+00
          5.35862E+00 5.37463E+00 5.38069E+00 5.37622E+00 5.37432E+00
          5.37877E+00 5.37659E+00                                     6.053E+00
 8.00E+04 8.93960E+00 8.88794E+00 8.81613E+00 8.70967E+00 8.57657E+00
          8.27123E+00 7.94543E+00 7.64066E+00 7.36263E+00 7.10984E+00
          6.88117E+00 6.67457E+00 6.48515E+00 6.30897E+00 6.14570E+00
          5.99581E+00 5.85771E+00 5.72888E+00 5.60561E+00 5.48215E+00
          5.36398E+00 5.31524E+00 5.26998E+00 5.23458E+00 5.19402E+00
          5.18153E+00 5.16133E+00 5.16265E+00 5.16655E+00 5.16332E+00
          5.15969E+00 5.15897E+00                                     6.228E+00
 1.00E+05 9.37292E+00 9.29017E+00 9.18651E+00 9.04699E+00 8.88044E+00
          8.51046E+00 8.12541E+00 7.76886E+00 7.44601E+00 7.15479E+00
          6.89303E+00 6.65771E+00 6.44222E+00 6.24164E+00 6.05550E+00
          5.88443E+00 5.72703E+00 5.58050E+00 5.44044E+00 5.29825E+00
          5.16178E+00 5.10787E+00 5.05872E+00 5.02005E+00 4.97338E+00
          4.95805E+00 4.93032E+00 4.93270E+00 4.93887E+00 4.93404E+00
          4.92858E+00 4.92744E+00                                     6.329E+00
 1.50E+05 1.00940E+01 9.92835E+00 9.74481E+00 9.53090E+00 9.29557E+00
          8.80342E+00 8.31486E+00 7.86894E+00 7.46832E+00 7.11001E+00
          6.79045E+00 6.50299E+00 6.23789E+00 5.98882E+00 5.75674E+00
          5.54296E+00 5.34705E+00 5.16431E+00 4.99079E+00 4.82212E+00
          4.66150E+00 4.58952E+00 4.52064E+00 4.46707E+00 4.41020E+00
          4.39446E+00 4.37504E+00 4.37517E+00 4.37723E+00 4.37499E+00
          4.37250E+00 4.37191E+00                                     6.432E+00
 2.00E+05 1.06530E+01 1.03283E+01 1.00088E+01 9.69905E+00 9.40089E+00
          8.84085E+00 8.32423E+00 7.84809E+00 7.40975E+00 7.00742E+00
          6.64015E+00 6.30511E+00 5.99878E+00 5.71717E+00 5.45526E+00
          5.21004E+00 4.98294E+00 4.77363E+00 4.58082E+00 4.39850E+00
          4.22175E+00 4.13564E+00 4.04925E+00 3.98041E+00 3.91606E+00
          3.90565E+00 3.89892E+00 3.89638E+00 3.89217E+00 3.89278E+00
          3.89784E+00 3.89673E+00                                     6.448E+00
 3.00E+05 1.11163E+01 1.07335E+01 1.03517E+01 9.97238E+00 9.59952E+00
          8.88795E+00 8.23633E+00 7.66059E+00 7.15425E+00 6.70483E+00
          6.30103E+00 5.93399E+00 5.59413E+00 5.27539E+00 4.97715E+00
          4.69894E+00 4.43967E+00 4.19679E+00 3.96757E+00 3.75554E+00
          3.55750E+00 3.45849E+00 3.36084E+00 3.28611E+00 3.21548E+00
          3.19941E+00 3.19215E+00 3.18908E+00 3.18527E+00 3.18678E+00
          3.18860E+00 3.18872E+00                                     6.447E+00
 4.00E+05 1.14906E+01 1.09814E+01 1.04916E+01 1.00360E+01 9.61123E+00
          8.83246E+00 8.14063E+00 7.52499E+00 6.97794E+00 6.48932E+00
          6.04955E+00 5.65221E+00 5.29113E+00 4.95934E+00 4.64817E+00
          4.35189E+00 4.07105E+00 3.80737E+00 3.56132E+00 3.32995E+00
          3.11351E+00 3.01190E+00 2.91361E+00 2.83811E+00 2.76354E+00
          2.74459E+00 2.72732E+00 2.72629E+00 2.72587E+00 2.72460E+00
          2.72409E+00 2.72378E+00                                     6.463E+00
 5.00E+05 1.17152E+01 1.11460E+01 1.06025E+01 1.01039E+01 9.64367E+00
          8.80479E+00 8.06855E+00 7.41994E+00 6.84790E+00 6.33916E+00
          5.88103E+00 5.46608E+00 5.08823E+00 4.74069E+00 4.41515E+00
          4.10608E+00 3.81361E+00 3.53885E+00 3.28265E+00 3.04172E+00
          2.81580E+00 2.70961E+00 2.60755E+00 2.52974E+00 2.45284E+00
          2.43337E+00 2.41509E+00 2.41420E+00 2.41402E+00 2.41242E+00
          2.41177E+00 2.41174E+00                                     6.509E+00
 6.00E+05 1.18760E+01 1.12655E+01 1.06854E+01 1.01584E+01 9.67513E+00
          8.79577E+00 8.02910E+00 7.35779E+00 6.76760E+00 6.24333E+00
          5.77073E+00 5.34191E+00 4.95084E+00 4.59095E+00 4.25433E+00
          3.93567E+00 3.63494E+00 3.35289E+00 3.09012E+00 2.84328E+00
          2.61047E+00 2.50018E+00 2.39364E+00 2.31224E+00 2.23343E+00
          2.21407E+00 2.19769E+00 2.19620E+00 2.19511E+00 2.19438E+00
          2.19400E+00 2.19437E+00                                     6.580E+00
 8.00E+05 1.20915E+01 1.14328E+01 1.08110E+01 1.02530E+01 9.74512E+00
          8.82043E+00 8.01835E+00 7.31988E+00 6.70654E+00 6.16106E+00
          5.66806E+00 5.21962E+00 4.80982E+00 4.43242E+00 4.08007E+00
          3.74782E+00 3.43526E+00 3.14260E+00 2.86938E+00 2.61212E+00
          2.36662E+00 2.24875E+00 2.13431E+00 2.04663E+00 1.96273E+00
          1.94262E+00 1.92778E+00 1.92552E+00 1.92334E+00 1.92366E+00
          1.92361E+00 1.92384E+00                                     6.773E+00
 1.00E+06 1.22296E+01 1.15481E+01 1.09075E+01 1.03371E+01 9.82010E+00
          8.87642E+00 8.05852E+00 7.34636E+00 6.72012E+00 6.16183E+00
          5.65613E+00 5.19527E+00 4.77351E+00 4.38470E+00 4.02175E+00
          3.67979E+00 3.35809E+00 3.05635E+00 2.77323E+00 2.50431E+00
          2.24533E+00 2.11981E+00 1.99796E+00 1.90439E+00 1.81345E+00
          1.79123E+00 1.77446E+00 1.77213E+00 1.77000E+00 1.77018E+00
          1.77011E+00 1.76959E+00                                     6.997E+00
 1.50E+06 1.24290E+01 1.17272E+01 1.10718E+01 1.04956E+01 9.97629E+00
          9.02342E+00 8.19836E+00 7.47544E+00 6.83680E+00 6.26546E+00
          5.74720E+00 5.27426E+00 4.84052E+00 4.43922E+00 4.06250E+00
          3.70499E+00 3.36592E+00 3.04492E+00 2.73967E+00 2.44286E+00
          2.14900E+00 2.00230E+00 1.85588E+00 1.73991E+00 1.62666E+00
          1.59819E+00 1.57508E+00 1.57252E+00 1.57047E+00 1.57003E+00
          1.56977E+00 1.56927E+00                                     7.533E+00
 2.00E+06 1.25363E+01 1.18283E+01 1.11704E+01 1.05975E+01 1.00839E+01
          9.13884E+00 8.32078E+00 7.60058E+00 6.96272E+00 6.39174E+00
          5.87464E+00 5.40324E+00 4.97044E+00 4.56833E+00 4.18730E+00
          3.82108E+00 3.46958E+00 3.13356E+00 2.81063E+00 2.49061E+00
          2.16325E+00 1.99407E+00 1.81715E+00 1.67121E+00 1.53284E+00
          1.49924E+00 1.47223E+00 1.46877E+00 1.46575E+00 1.46549E+00
          1.46521E+00 1.46661E+00                                     7.983E+00
 3.00E+06 1.26448E+01 1.19284E+01 1.12689E+01 1.07059E+01 1.02088E+01
          9.29621E+00 8.50658E+00 7.81087E+00 7.19328E+00 6.63791E+00
          6.13108E+00 5.66540E+00 5.23499E+00 4.83315E+00 4.45162E+00
          4.08391E+00 3.72702E+00 3.37669E+00 3.02643E+00 2.66457E+00
          2.27560E+00 2.06414E+00 1.83361E+00 1.63237E+00 1.43259E+00
          1.39075E+00 1.36405E+00 1.36009E+00 1.35337E+00 1.35249E+00
          1.35451E+00 1.35828E+00                                     8.677E+00
 4.00E+06 1.26804E+01 1.19658E+01 1.13130E+01 1.07644E+01 1.02858E+01
          9.40712E+00 8.64444E+00 7.97215E+00 7.37473E+00 6.83642E+00
          6.34343E+00 5.88862E+00 5.46638E+00 5.07014E+00 4.69157E+00
          4.32396E+00 3.96401E+00 3.60690E+00 3.24381E+00 2.85687E+00
          2.42063E+00 2.17171E+00 1.88971E+00 1.63696E+00 1.38393E+00
          1.33263E+00 1.30597E+00 1.30186E+00 1.29211E+00 1.29075E+00
          1.29463E+00 1.29889E+00                                     9.188E+00
 5.00E+06 1.26829E+01 1.19740E+01 1.13307E+01 1.07983E+01 1.03381E+01
          9.49016E+00 8.75189E+00 8.10031E+00 7.52056E+00 6.99722E+00
          6.51664E+00 6.07197E+00 5.65794E+00 5.26816E+00 4.89440E+00
          4.52986E+00 4.17088E+00 3.81189E+00 3.44201E+00 3.03806E+00
          2.56563E+00 2.28624E+00 1.95995E+00 1.66259E+00 1.35990E+00
          1.29772E+00 1.26873E+00 1.26455E+00 1.25266E+00 1.25084E+00
          1.25565E+00 1.25909E+00                                     9.585E+00
 6.00E+06 1.26701E+01 1.19683E+01 1.13358E+01 1.08193E+01 1.03766E+01
          9.55555E+00 8.83893E+00 8.20534E+00 7.64078E+00 7.13032E+00
          6.66065E+00 6.22525E+00 5.81908E+00 5.43603E+00 5.06798E+00
          4.70807E+00 4.35224E+00 3.99417E+00 3.62113E+00 3.20547E+00
          2.70472E+00 2.40012E+00 2.03603E+00 1.69887E+00 1.34988E+00
          1.27611E+00 1.24270E+00 1.23830E+00 1.22486E+00 1.22262E+00
          1.22795E+00 1.23022E+00                                     9.907E+00
 8.00E+06 1.26282E+01 1.19418E+01 1.13301E+01 1.08427E+01 1.04303E+01
          9.65359E+00 8.97304E+00 8.36903E+00 7.82918E+00 7.33976E+00
          6.88841E+00 6.46917E+00 6.07747E+00 5.70763E+00 5.35190E+00
          5.00337E+00 4.65724E+00 4.30570E+00 3.93277E+00 3.50323E+00
          2.96063E+00 2.61602E+00 2.19012E+00 1.78596E+00 1.35725E+00
          1.25867E+00 1.20462E+00 1.19949E+00 1.18896E+00 1.18735E+00
          1.19241E+00 1.19055E+00                                     1.041E+01
 1.00E+07 1.24743E+01 1.18460E+01 1.12902E+01 1.08543E+01 1.04855E+01
          9.76591E+00 9.11625E+00 8.52463E+00 7.98653E+00 7.49647E+00
          7.04982E+00 6.64149E+00 6.26578E+00 5.91535E+00 5.58011E+00
          5.25078E+00 4.92087E+00 4.57943E+00 4.20502E+00 3.75242E+00
          3.15881E+00 2.78307E+00 2.33046E+00 1.90012E+00 1.39966E+00
          1.25790E+00 1.17195E+00 1.17067E+00 1.17290E+00 1.17003E+00
          1.15887E+00 1.16455E+00                                     1.079E+01
 1.50E+07 1.24748E+01 1.18525E+01 1.13088E+01 1.08945E+01 1.05506E+01
          9.87126E+00 9.25888E+00 8.70306E+00 8.19956E+00 7.74328E+00
          7.32977E+00 6.95400E+00 6.61001E+00 6.28982E+00 5.98186E+00
          5.67594E+00 5.36636E+00 5.04368E+00 4.68926E+00 4.26230E+00
          3.67734E+00 3.26428E+00 2.70004E+00 2.12272E+00 1.45768E+00
          1.27609E+00 1.16445E+00 1.15032E+00 1.13010E+00 1.12862E+00
          1.12653E+00 1.12686E+00                                     1.145E+01
 2.00E+07 1.24191E+01 1.18137E+01 1.12891E+01 1.08973E+01 1.05764E+01
          9.93556E+00 9.35591E+00 8.82879E+00 8.35064E+00 7.91714E+00
          7.52448E+00 7.16831E+00 6.84336E+00 6.54241E+00 6.25468E+00
          5.97045E+00 5.68385E+00 5.38467E+00 5.05198E+00 4.63853E+00
          4.04697E+00 3.61610E+00 3.01352E+00 2.37032E+00 1.55889E+00
          1.31914E+00 1.15465E+00 1.13451E+00 1.11176E+00 1.10939E+00
          1.10708E+00 1.10657E+00                                     1.189E+01
 3.00E+07 1.23050E+01 1.17299E+01 1.12377E+01 1.08815E+01 1.05956E+01
          1.00128E+01 9.48125E+00 8.99469E+00 8.55077E+00 8.14653E+00
          7.77945E+00 7.44664E+00 7.14455E+00 6.86822E+00 6.60999E+00
          6.36222E+00 6.11866E+00 5.86691E+00 5.57929E+00 5.18957E+00
          4.58103E+00 4.12783E+00 3.49647E+00 2.79408E+00 1.78598E+00
          1.44748E+00 1.15026E+00 1.11479E+00 1.09492E+00 1.09117E+00
          1.07764E+00 1.08545E+00                                     1.247E+01
 4.00E+07 1.22914E+01 1.17230E+01 1.12393E+01 1.08945E+01 1.06209E+01
          1.00590E+01 9.54706E+00 9.07949E+00 8.65420E+00 8.26859E+00
          7.92040E+00 7.60702E+00 7.32520E+00 7.07024E+00 6.83462E+00
          6.61107E+00 6.39418E+00 6.17269E+00 5.92020E+00 5.57112E+00
          5.00160E+00 4.55706E+00 3.90854E+00 3.14742E+00 1.97445E+00
          1.55990E+00 1.17039E+00 1.11689E+00 1.08150E+00 1.07721E+00
          1.06714E+00 1.07385E+00                                     1.285E+01
 5.00E+07 1.22872E+01 1.17235E+01 1.12453E+01 1.09070E+01 1.06403E+01
          1.00908E+01 9.59071E+00 9.13523E+00 8.72228E+00 8.34946E+00
          8.01466E+00 7.71544E+00 7.44872E+00 7.20990E+00 6.99149E+00
          6.78644E+00 6.59010E+00 6.39239E+00 6.16875E+00 5.85578E+00
          5.32746E+00 4.89901E+00 4.24973E+00 3.45284E+00 2.15052E+00
          1.66852E+00 1.19461E+00 1.12404E+00 1.07292E+00 1.06798E+00
          1.06149E+00 1.06750E+00                                     1.312E+01
 6.00E+07 1.22734E+01 1.17202E+01 1.12516E+01 1.09219E+01 1.06624E+01
          1.01243E+01 9.63261E+00 9.18348E+00 8.77567E+00 8.40772E+00
          8.07856E+00 7.78647E+00 7.52912E+00 7.30302E+00 7.10227E+00
          6.91994E+00 6.74763E+00 6.56701E+00 6.34982E+00 6.04902E+00
          5.56179E+00 5.17159E+00 4.57114E+00 3.78169E+00 2.32304E+00
          1.75335E+00 1.20388E+00 1.12783E+00 1.07540E+00 1.06796E+00
          1.06386E+00 1.06269E+00                                     1.332E+01
 8.00E+07 1.22580E+01 1.17173E+01 1.12597E+01 1.09384E+01 1.06857E+01
          1.01595E+01 9.67810E+00 9.23963E+00 8.84311E+00 8.48739E+00
          8.17165E+00 7.89409E+00 7.65221E+00 7.44286E+00 7.26154E+00
          7.10262E+00 6.95846E+00 6.81111E+00 6.63321E+00 6.38013E+00
          5.95133E+00 5.59349E+00 5.02088E+00 4.22643E+00 2.63791E+00
          1.95986E+00 1.24745E+00 1.14531E+00 1.07239E+00 1.06545E+00
          1.05551E+00 1.05682E+00                                     1.362E+01
 1.00E+08 1.22478E+01 1.17141E+01 1.12629E+01 1.09465E+01 1.06982E+01
          1.01815E+01 9.70891E+00 9.27837E+00 8.88913E+00 8.54054E+00
          8.23240E+00 7.96354E+00 7.73220E+00 7.53551E+00 7.36829E+00
          7.22470E+00 7.09861E+00 6.97471E+00 6.82804E+00 6.61386E+00
          6.23322E+00 5.90553E+00 5.36770E+00 4.58909E+00 2.91092E+00
          2.14837E+00 1.29628E+00 1.16533E+00 1.07223E+00 1.06414E+00
          1.05084E+00 1.05347E+00                                     1.383E+01
 1.50E+08 1.22348E+01 1.17144E+01 1.12738E+01 1.09639E+01 1.07200E+01
          1.02137E+01 9.75136E+00 9.33129E+00 8.95271E+00 8.61506E+00
          8.31828E+00 8.06160E+00 7.84399E+00 7.66365E+00 7.51685E+00
          7.39952E+00 7.30741E+00 7.22774E+00 7.13811E+00 6.99476E+00
          6.70148E+00 6.42660E+00 5.95024E+00 5.23079E+00 3.50283E+00
          2.56875E+00 1.40545E+00 1.22156E+00 1.07935E+00 1.06336E+00
          1.04970E+00 1.04858E+00                                     1.416E+01
 2.00E+08 1.22138E+01 1.17090E+01 1.12795E+01 1.09737E+01 1.07307E+01
          1.02293E+01 9.77211E+00 9.35762E+00 8.98505E+00 8.65390E+00
          8.36420E+00 8.11535E+00 7.90652E+00 7.73627E+00 7.60126E+00
          7.49807E+00 7.42352E+00 7.36640E+00 7.30722E+00 7.20817E+00
          6.98430E+00 6.76017E+00 6.35030E+00 5.68855E+00 3.93977E+00
          2.91223E+00 1.52312E+00 1.28742E+00 1.08807E+00 1.06538E+00
          1.04437E+00 1.04590E+00                                     1.435E+01
 3.00E+08 1.21540E+01 1.16888E+01 1.12869E+01 1.09889E+01 1.07446E+01
          1.02479E+01 9.79514E+00 9.38531E+00 9.01790E+00 8.69279E+00
          8.41021E+00 8.16950E+00 7.96966E+00 7.80942E+00 7.68662E+00
          7.59921E+00 7.54532E+00 7.51590E+00 7.49642E+00 7.46113E+00
          7.33512E+00 7.17034E+00 6.82627E+00 6.24436E+00 4.61962E+00
          3.49642E+00 1.72916E+00 1.40719E+00 1.11040E+00 1.07539E+00
          1.04453E+00 1.04395E+00                                     1.457E+01
 4.00E+08 1.21012E+01 1.16688E+01 1.12894E+01 1.09971E+01 1.07507E+01
          1.02567E+01 9.80644E+00 9.39943E+00 9.03522E+00 8.71352E+00
          8.43439E+00 8.19746E+00 8.00217E+00 7.84758E+00 7.73160E+00
          7.65261E+00 7.60965E+00 7.59534E+00 7.59782E+00 7.59577E+00
          7.52723E+00 7.40912E+00 7.12915E+00 6.61721E+00 5.08706E+00
          3.94628E+00 1.92784E+00 1.52585E+00 1.13433E+00 1.08487E+00
          1.04495E+00 1.04248E+00                                     1.469E+01
 5.00E+08 1.20626E+01 1.16539E+01 1.12907E+01 1.10023E+01 1.07543E+01
          1.02619E+01 9.81319E+00 9.40796E+00 9.04570E+00 8.72609E+00
          8.44908E+00 8.21449E+00 8.02203E+00 7.87096E+00 7.75922E+00
          7.68544E+00 7.64927E+00 7.64454E+00 7.66116E+00 7.68082E+00
          7.65123E+00 7.56672E+00 7.33650E+00 6.88213E+00 5.44170E+00
          4.31048E+00 2.11257E+00 1.63941E+00 1.15905E+00 1.09504E+00
          1.04608E+00 1.04199E+00                                     1.477E+01
 6.00E+08 1.20362E+01 1.16438E+01 1.12916E+01 1.10058E+01 1.07565E+01
          1.02654E+01 9.81777E+00 9.41374E+00 9.05280E+00 8.73461E+00
          8.45911E+00 8.22618E+00 8.03568E+00 7.88700E+00 7.77816E+00
          7.70792E+00 7.67645E+00 7.67831E+00 7.70478E+00 7.73973E+00
          7.73803E+00 7.67842E+00 7.48771E+00 7.08167E+00 5.72199E+00
          4.61203E+00 2.28776E+00 1.74838E+00 1.18402E+00 1.10551E+00
          1.04788E+00 1.04150E+00                                     1.483E+01
 8.00E+08 1.20030E+01 1.16309E+01 1.12926E+01 1.10101E+01 1.07593E+01
          1.02697E+01 9.82355E+00 9.42114E+00 9.06194E+00 8.74562E+00
          8.47213E+00 8.24144E+00 8.05351E+00 7.90786E+00 7.80270E+00
          7.73706E+00 7.71167E+00 7.72208E+00 7.76124E+00 7.81633E+00
          7.85163E+00 7.82587E+00 7.69366E+00 7.36445E+00 6.14124E+00
          5.08586E+00 2.61170E+00 1.95299E+00 1.23391E+00 1.12715E+00
          1.05228E+00 1.04077E+00                                     1.491E+01
 1.00E+09 1.19822E+01 1.16228E+01 1.12931E+01 1.10126E+01 1.07608E+01
          1.02722E+01 9.82705E+00 9.42564E+00 9.06750E+00 8.75234E+00
          8.48014E+00 8.25090E+00 8.06459E+00 7.92076E+00 7.81783E+00
          7.75504E+00 7.73344E+00 7.74911E+00 7.79603E+00 7.86377E+00
          7.92249E+00 7.91860E+00 7.82746E+00 7.55641E+00 6.44432E+00
          5.44643E+00 2.89857E+00 2.14068E+00 1.28320E+00 1.14985E+00
          1.05739E+00 1.04041E+00                                     1.496E+01
 1.50E+09 1.19508E+01 1.16106E+01 1.12939E+01 1.10163E+01 1.07629E+01
          1.02756E+01 9.83175E+00 9.43170E+00 9.07496E+00 8.76134E+00
          8.49091E+00 8.26366E+00 8.07954E+00 7.93821E+00 7.83834E+00
          7.77949E+00 7.76319E+00 7.78601E+00 7.84342E+00 7.92894E+00
          8.02053E+00 8.04762E+00 8.01902E+00 7.84479E+00 6.94105E+00
          6.07136E+00 3.49263E+00 2.55544E+00 1.40306E+00 1.20953E+00
          1.07049E+00 1.03992E+00                                     1.504E+01
 2.00E+09 1.19328E+01 1.16036E+01 1.12943E+01 1.10184E+01 1.07640E+01
          1.02774E+01 9.83419E+00 9.43478E+00 9.07869E+00 8.76580E+00
          8.49621E+00 8.26993E+00 8.08696E+00 7.94697E+00 7.84875E+00
          7.79201E+00 7.77843E+00 7.80498E+00 7.86785E+00 7.96291E+00
          8.07207E+00 8.11537E+00 8.12055E+00 8.00466E+00 7.24948E+00
          6.48010E+00 3.95763E+00 2.90974E+00 1.51804E+00 1.27109E+00
          1.08380E+00 1.03970E+00                                     1.508E+01
 3.00E+09 1.19134E+01 1.15961E+01 1.12947E+01 1.10207E+01 1.07653E+01
          1.02793E+01 9.83668E+00 9.43787E+00 9.08242E+00 8.77021E+00
          8.50137E+00 8.27601E+00 8.09416E+00 7.95559E+00 7.85911E+00
          7.80451E+00 7.79368E+00 7.82399E+00 7.89255E+00 7.99763E+00
          8.12530E+00 8.18535E+00 8.22479E+00 8.17475E+00 7.61976E+00
          6.99339E+00 4.64791E+00 3.47863E+00 1.73252E+00 1.39353E+00
          1.10999E+00 1.03940E+00                                     1.513E+01
 4.00E+09 1.19246E+01 1.16055E+01 1.13016E+01 1.10235E+01 1.07643E+01
          1.02752E+01 9.83238E+00 9.43473E+00 9.08118E+00 8.77111E+00
          8.50423E+00 8.28039E+00 8.09942E+00 7.96059E+00 7.86142E+00
          7.80186E+00 7.78783E+00 7.82572E+00 7.91677E+00 8.03819E+00
          8.15967E+00 8.21771E+00 8.26803E+00 8.25745E+00 7.84750E+00
          7.30190E+00 5.13240E+00 3.92574E+00 1.93130E+00 1.51385E+00
          1.13425E+00 1.03934E+00                                     1.515E+01
 5.00E+09 1.19179E+01 1.16028E+01 1.13015E+01 1.10241E+01 1.07646E+01
          1.02758E+01 9.83326E+00 9.43582E+00 9.08248E+00 8.77262E+00
          8.50593E+00 8.28232E+00 8.10162E+00 7.96315E+00 7.86444E+00
          7.80552E+00 7.79241E+00 7.83158E+00 7.92451E+00 8.04871E+00
          8.17548E+00 8.23924E+00 8.30168E+00 8.31377E+00 7.98505E+00
          7.51639E+00 5.50040E+00 4.28218E+00 2.12722E+00 1.62990E+00
          1.15887E+00 1.03925E+00                                     1.517E+01
 6.00E+09 1.19132E+01 1.16008E+01 1.13015E+01 1.10245E+01 1.07647E+01
          1.02761E+01 9.83378E+00 9.43649E+00 9.08330E+00 8.77357E+00
          8.50704E+00 8.28359E+00 8.10309E+00 7.96483E+00 7.86645E+00
          7.80797E+00 7.79546E+00 7.83547E+00 7.92966E+00 8.05578E+00
          8.18625E+00 8.25384E+00 8.32424E+00 8.35180E+00 8.08251E+00
          7.67126E+00 5.78860E+00 4.57955E+00 2.30931E+00 1.74448E+00
          1.18292E+00 1.03912E+00                                     1.518E+01
 8.00E+09 1.18865E+01 1.15851E+01 1.12946E+01 1.10229E+01 1.07660E+01
          1.02810E+01 9.83952E+00 9.44167E+00 9.08716E+00 8.77592E+00
          8.50821E+00 8.28408E+00 8.10357E+00 7.96651E+00 7.87187E+00
          7.81974E+00 7.81238E+00 7.84774E+00 7.92400E+00 8.04146E+00
          8.19425E+00 8.27861E+00 8.36023E+00 8.39958E+00 8.21163E+00
          7.88002E+00 6.21734E+00 5.05260E+00 2.63549E+00 1.97003E+00
          1.23230E+00 1.03912E+00                                     1.519E+01
 1.00E+10 1.18823E+01 1.15831E+01 1.12941E+01 1.10228E+01 1.07658E+01
          1.02811E+01 9.83975E+00 9.44200E+00 9.08752E+00 8.77630E+00
          8.50869E+00 8.28478E+00 8.10457E+00 7.96789E+00 7.87368E+00
          7.82197E+00 7.81504E+00 7.85083E+00 7.92769E+00 8.04671E+00
          8.20253E+00 8.28957E+00 8.37857E+00 8.43075E+00 8.29051E+00
          8.01476E+00 6.52352E+00 5.41856E+00 2.92088E+00 2.17236E+00
          1.28015E+00 1.03912E+00                                     1.520E+01


==> anc/colstop/sbethe/sdbase/pdebr56.p08 <==
 56
 1.00E+03 9.20960E-01 9.39797E-01 9.58730E-01 9.77841E-01 9.97160E-01
          1.03645E+00 1.07657E+00 1.11753E+00 1.15935E+00 1.20219E+00
          1.24627E+00 1.29175E+00 1.33880E+00 1.38785E+00 1.43970E+00
          1.49438E+00 1.54925E+00 1.59803E+00 1.63391E+00 1.65653E+00
          1.67256E+00 1.68299E+00 1.69568E+00 1.70631E+00 1.71117E+00
          1.71169E+00 1.71330E+00 1.71323E+00 1.71241E+00 1.71242E+00
          1.71357E+00 1.71349E+00                                     1.160E+00
 1.50E+03 1.27253E+00 1.29405E+00 1.31575E+00 1.33779E+00 1.36022E+00
          1.40635E+00 1.45417E+00 1.50367E+00 1.55482E+00 1.60753E+00
          1.66170E+00 1.71714E+00 1.77350E+00 1.83033E+00 1.88697E+00
          1.94250E+00 1.99564E+00 2.04469E+00 2.08773E+00 2.12352E+00
          2.14797E+00 2.15195E+00 2.14720E+00 2.13981E+00 2.16060E+00
          2.17703E+00 2.17265E+00 2.16864E+00 2.16761E+00 2.16860E+00
          2.16927E+00 2.17035E+00                                     1.524E+00
 2.00E+03 1.58444E+00 1.60913E+00 1.63397E+00 1.65908E+00 1.68455E+00
          1.73676E+00 1.79059E+00 1.84600E+00 1.90290E+00 1.96115E+00
          2.02055E+00 2.08083E+00 2.14158E+00 2.20217E+00 2.26179E+00
          2.31933E+00 2.37332E+00 2.42193E+00 2.46325E+00 2.49679E+00
          2.51959E+00 2.52336E+00 2.51927E+00 2.51347E+00 2.53722E+00
          2.55414E+00 2.54750E+00 2.54336E+00 2.54339E+00 2.54448E+00
          2.54407E+00 2.54529E+00                                     1.834E+00
 3.00E+03 2.10753E+00 2.14234E+00 2.17687E+00 2.21092E+00 2.24463E+00
          2.31142E+00 2.37696E+00 2.44099E+00 2.50331E+00 2.56398E+00
          2.62319E+00 2.68090E+00 2.73717E+00 2.79235E+00 2.84764E+00
          2.90354E+00 2.95800E+00 3.00656E+00 3.04480E+00 3.07311E+00
          3.09426E+00 3.10356E+00 3.11313E+00 3.12121E+00 3.12926E+00
          3.13039E+00 3.13023E+00 3.13091E+00 3.13260E+00 3.13257E+00
          3.13056E+00 3.13063E+00                                     2.341E+00
 4.00E+03 2.54215E+00 2.58704E+00 2.63097E+00 2.67319E+00 2.71388E+00
          2.79145E+00 2.86330E+00 2.92938E+00 2.99023E+00 3.04732E+00
          3.10279E+00 3.15697E+00 3.20978E+00 3.26103E+00 3.31094E+00
          3.35938E+00 3.40507E+00 3.44591E+00 3.47995E+00 3.50768E+00
          3.52972E+00 3.53904E+00 3.55020E+00 3.56115E+00 3.57095E+00
          3.57206E+00 3.56892E+00 3.56982E+00 3.57441E+00 3.57477E+00
          3.56944E+00 3.56961E+00                                     2.744E+00
 5.00E+03 2.91585E+00 2.96895E+00 3.02045E+00 3.06911E+00 3.11513E+00
          3.20048E+00 3.27598E+00 3.34176E+00 3.39899E+00 3.45030E+00
          3.49943E+00 3.54709E+00 3.59320E+00 3.63749E+00 3.67999E+00
          3.72053E+00 3.75831E+00 3.79230E+00 3.82161E+00 3.84669E+00
          3.86831E+00 3.87850E+00 3.89110E+00 3.90358E+00 3.91469E+00
          3.91555E+00 3.91063E+00 3.91181E+00 3.91813E+00 3.91862E+00
          3.91124E+00 3.91138E+00                                     3.073E+00
 6.00E+03 3.24388E+00 3.30347E+00 3.36087E+00 3.41437E+00 3.46422E+00
          3.55456E+00 3.63131E+00 3.69481E+00 3.74678E+00 3.79096E+00
          3.83246E+00 3.87237E+00 3.91067E+00 3.94712E+00 3.98171E+00
          4.01437E+00 4.04463E+00 4.07210E+00 4.09653E+00 4.11858E+00
          4.13931E+00 4.15003E+00 4.16341E+00 4.17659E+00 4.18828E+00
          4.18904E+00 4.18329E+00 4.18459E+00 4.19168E+00 4.19223E+00
          4.18398E+00 4.18414E+00                                     3.348E+00
 8.00E+03 3.79996E+00 3.86758E+00 3.93202E+00 3.99081E+00 4.04431E+00
          4.13768E+00 4.21156E+00 4.26671E+00 4.30582E+00 4.33426E+00
          4.35923E+00 4.38241E+00 4.40399E+00 4.42410E+00 4.44301E+00
          4.46111E+00 4.47821E+00 4.49423E+00 4.50937E+00 4.52496E+00
          4.54301E+00 4.55375E+00 4.56669E+00 4.57882E+00 4.58999E+00
          4.59086E+00 4.58586E+00 4.58703E+00 4.59335E+00 4.59382E+00
          4.58649E+00 4.58667E+00                                     3.784E+00
 1.00E+04 4.26043E+00 4.33110E+00 4.39783E+00 4.45758E+00 4.51081E+00
          4.60068E+00 4.66701E+00 4.71095E+00 4.73587E+00 4.74830E+00
          4.75675E+00 4.76337E+00 4.76860E+00 4.77307E+00 4.77759E+00
          4.78302E+00 4.78922E+00 4.79565E+00 4.80226E+00 4.81130E+00
          4.82586E+00 4.83559E+00 4.84626E+00 4.85528E+00 4.86448E+00
          4.86572E+00 4.86327E+00 4.86400E+00 4.86776E+00 4.86802E+00
          4.86374E+00 4.86386E+00                                     4.114E+00
 1.50E+04 5.14985E+00 5.21663E+00 5.27818E+00 5.33050E+00 5.37437E+00
          5.44136E+00 5.47930E+00 5.49032E+00 5.47904E+00 5.45372E+00
          5.42471E+00 5.39481E+00 5.36518E+00 5.33718E+00 5.31263E+00
          5.29306E+00 5.27793E+00 5.26486E+00 5.25257E+00 5.24559E+00
          5.24930E+00 5.25428E+00 5.25630E+00 5.25472E+00 5.25666E+00
          5.25879E+00 5.26439E+00 5.26373E+00 5.25924E+00 5.25888E+00
          5.26453E+00 5.26437E+00                                     4.678E+00
 2.00E+04 5.81013E+00 5.86541E+00 5.91467E+00 5.95331E+00 5.98244E+00
          6.01821E+00 6.02294E+00 5.99962E+00 5.95393E+00 5.89523E+00
          5.83484E+00 5.77605E+00 5.72018E+00 5.66858E+00 5.62318E+00
          5.58513E+00 5.55340E+00 5.52424E+00 5.49546E+00 5.47336E+00
          5.46496E+00 5.46388E+00 5.45648E+00 5.44432E+00 5.43847E+00
          5.44095E+00 5.45346E+00 5.45152E+00 5.43966E+00 5.43872E+00
          5.45319E+00 5.45270E+00                                     5.039E+00
 3.00E+04 6.75822E+00 6.78414E+00 6.80312E+00 6.80996E+00 6.80639E+00
          6.77646E+00 6.71575E+00 6.62879E+00 6.52291E+00 6.40908E+00
          6.29963E+00 6.19840E+00 6.10613E+00 6.02296E+00 5.94935E+00
          5.88448E+00 5.82671E+00 5.77121E+00 5.71526E+00 5.66684E+00
          5.63447E+00 5.62109E+00 5.59794E+00 5.57028E+00 5.55171E+00
          5.55332E+00 5.57220E+00 5.56883E+00 5.54907E+00 5.54752E+00
          5.57123E+00 5.57043E+00                                     5.480E+00
 4.00E+04 7.58141E+00 7.51948E+00 7.45594E+00 7.38984E+00 7.32286E+00
          7.19169E+00 7.06240E+00 6.93497E+00 6.80960E+00 6.68652E+00
          6.56567E+00 6.44790E+00 6.33400E+00 6.22392E+00 6.11888E+00
          6.01926E+00 5.92611E+00 5.84079E+00 5.76459E+00 5.69705E+00
          5.64058E+00 5.62009E+00 5.60724E+00 5.59724E+00 5.54609E+00
          5.52412E+00 5.54765E+00 5.54863E+00 5.53079E+00 5.52979E+00
          5.55420E+00 5.55103E+00                                     5.740E+00
 5.00E+04 8.07739E+00 7.99116E+00 7.90337E+00 7.81315E+00 7.72243E+00
          7.54557E+00 7.37269E+00 7.20390E+00 7.03936E+00 6.87930E+00
          6.72399E+00 6.57431E+00 6.43129E+00 6.29492E+00 6.16663E+00
          6.04734E+00 5.93818E+00 5.84070E+00 5.75576E+00 5.68043E+00
          5.61392E+00 5.58685E+00 5.56553E+00 5.54646E+00 5.48257E+00
          5.45639E+00 5.47824E+00 5.48151E+00 5.46838E+00 5.46689E+00
          5.48370E+00 5.48083E+00                                     5.919E+00
 6.00E+04 8.47026E+00 8.36254E+00 8.25335E+00 8.14193E+00 8.03044E+00
          7.81382E+00 7.60327E+00 7.39894E+00 7.20098E+00 7.00947E+00
          6.82498E+00 6.64854E+00 6.48105E+00 6.32261E+00 6.17469E+00
          6.03874E+00 5.91580E+00 5.80753E+00 5.71451E+00 5.63205E+00
          5.55722E+00 5.52520E+00 5.49806E+00 5.47328E+00 5.40165E+00
          5.37179E+00 5.38812E+00 5.39384E+00 5.38805E+00 5.38608E+00
          5.39200E+00 5.39014E+00                                     6.050E+00
 8.00E+04 8.91415E+00 8.86229E+00 8.79105E+00 8.68643E+00 8.55608E+00
          8.25712E+00 7.93721E+00 7.63596E+00 7.35954E+00 7.10759E+00
          6.88011E+00 6.67546E+00 6.48890E+00 6.31591E+00 6.15427E+00
          6.00339E+00 5.86304E+00 5.73394E+00 5.61491E+00 5.49819E+00
          5.38074E+00 5.32692E+00 5.28008E+00 5.24883E+00 5.21339E+00
          5.20072E+00 5.17909E+00 5.18054E+00 5.19240E+00 5.19302E+00
          5.17728E+00 5.17798E+00                                     6.229E+00
 1.00E+05 9.35215E+00 9.26987E+00 9.16661E+00 9.02735E+00 8.86099E+00
          8.49181E+00 8.10962E+00 7.75898E+00 7.44358E+00 7.15892E+00
          6.90051E+00 6.66624E+00 6.45185E+00 6.25346E+00 6.06900E+00
          5.89787E+00 5.73908E+00 5.59100E+00 5.45156E+00 5.31673E+00
          5.18493E+00 5.12344E+00 5.06968E+00 5.03539E+00 4.99876E+00
          4.97904E+00 4.95235E+00 4.95641E+00 4.97271E+00 4.97200E+00
          4.94965E+00 4.95093E+00                                     6.332E+00
 1.50E+05 1.02141E+01 9.95153E+00 9.69147E+00 9.43643E+00 9.18873E+00
          8.72015E+00 8.28338E+00 7.87645E+00 7.49780E+00 7.14694E+00
          6.82354E+00 6.52650E+00 6.25389E+00 6.00311E+00 5.77125E+00
          5.55705E+00 5.36162E+00 5.18382E+00 5.02097E+00 4.86093E+00
          4.69384E+00 4.61193E+00 4.54000E+00 4.49278E+00 4.44101E+00
          4.42411E+00 4.40358E+00 4.40401E+00 4.41160E+00 4.41180E+00
          4.40118E+00 4.40143E+00                                     6.439E+00
 2.00E+05 1.06454E+01 1.03209E+01 1.00018E+01 9.69277E+00 9.39544E+00
          8.83706E+00 8.32233E+00 7.84830E+00 7.41232E+00 7.01258E+00
          6.64816E+00 6.31627E+00 6.01345E+00 5.73578E+00 5.47830E+00
          5.23798E+00 5.01604E+00 4.81170E+00 4.62248E+00 4.43930E+00
          4.25499E+00 4.16477E+00 4.07963E+00 4.01623E+00 3.94912E+00
          3.93505E+00 3.93237E+00 3.92943E+00 3.91938E+00 3.91875E+00
          3.92935E+00 3.92871E+00                                     6.464E+00
 3.00E+05 1.11627E+01 1.07413E+01 1.03313E+01 9.94170E+00 9.57217E+00
          8.88507E+00 8.26118E+00 7.69559E+00 7.18478E+00 6.72381E+00
          6.30884E+00 5.93520E+00 5.59725E+00 5.28875E+00 5.00180E+00
          4.73100E+00 4.47663E+00 4.23913E+00 4.01559E+00 3.79942E+00
          3.58711E+00 3.48560E+00 3.39166E+00 3.32292E+00 3.24812E+00
          3.23062E+00 3.22447E+00 3.22183E+00 3.21356E+00 3.21308E+00
          3.22105E+00 3.22064E+00                                     6.469E+00
 4.00E+05 1.14828E+01 1.09791E+01 1.04943E+01 1.00429E+01 9.62168E+00
          8.84809E+00 8.15954E+00 7.54584E+00 6.99987E+00 6.51201E+00
          6.07318E+00 5.67697E+00 5.31710E+00 4.98647E+00 4.67613E+00
          4.38023E+00 4.09955E+00 3.83623E+00 3.59092E+00 3.36002E+00
          3.14322E+00 3.04127E+00 2.94296E+00 2.86788E+00 2.79381E+00
          2.77463E+00 2.75694E+00 2.75561E+00 2.75680E+00 2.75682E+00
          2.75345E+00 2.75346E+00                                     6.488E+00
 5.00E+05 1.17006E+01 1.11419E+01 1.06078E+01 1.01164E+01 9.66161E+00
          8.82952E+00 8.09583E+00 7.44695E+00 6.87312E+00 6.36244E+00
          5.90344E+00 5.48869E+00 5.11177E+00 4.76547E+00 4.44087E+00
          4.13213E+00 3.83974E+00 3.56539E+00 3.31014E+00 3.06983E+00
          2.84334E+00 2.73661E+00 2.63441E+00 2.55705E+00 2.48085E+00
          2.46109E+00 2.44232E+00 2.44105E+00 2.44290E+00 2.44299E+00
          2.43861E+00 2.43912E+00                                     6.536E+00
 6.00E+05 1.18578E+01 1.12600E+01 1.06912E+01 1.01726E+01 9.69532E+00
          8.82329E+00 8.05884E+00 7.38635E+00 6.79323E+00 6.26592E+00
          5.79160E+00 5.36243E+00 4.97203E+00 4.61337E+00 4.27797E+00
          3.96014E+00 3.65995E+00 3.37833E+00 3.11597E+00 2.86935E+00
          2.63645E+00 2.52607E+00 2.41956E+00 2.33829E+00 2.25931E+00
          2.23968E+00 2.22301E+00 2.22136E+00 2.22098E+00 2.22089E+00
          2.21918E+00 2.21980E+00                                     6.607E+00
 8.00E+05 1.20726E+01 1.14251E+01 1.08132E+01 1.02628E+01 9.76031E+00
          8.84235E+00 8.04258E+00 7.34345E+00 6.72791E+00 6.18004E+00
          5.68565E+00 5.23687E+00 4.82760E+00 4.45135E+00 4.10046E+00
          3.76967E+00 3.45831E+00 3.16617E+00 2.89265E+00 2.63515E+00
          2.39018E+00 2.27277E+00 2.15856E+00 2.07060E+00 1.98563E+00
          1.96531E+00 1.95048E+00 1.94832E+00 1.94531E+00 1.94501E+00
          1.94638E+00 1.94651E+00                                     6.796E+00
 1.00E+06 1.22131E+01 1.15385E+01 1.09041E+01 1.03385E+01 9.82517E+00
          8.88669E+00 8.07160E+00 7.36058E+00 6.73452E+00 6.17612E+00
          5.67055E+00 5.21016E+00 4.78918E+00 4.40145E+00 4.03979E+00
          3.69923E+00 3.37879E+00 3.07769E+00 2.79448E+00 2.52544E+00
          2.26694E+00 2.14177E+00 2.02005E+00 1.92623E+00 1.83455E+00
          1.81224E+00 1.79545E+00 1.79320E+00 1.79052E+00 1.79025E+00
          1.79118E+00 1.79042E+00                                     7.016E+00
 1.50E+06 1.24116E+01 1.17113E+01 1.10574E+01 1.04825E+01 9.96471E+00
          9.01526E+00 8.19384E+00 7.47460E+00 6.83947E+00 6.27118E+00
          5.75529E+00 5.28414E+00 4.85169E+00 4.45141E+00 4.07560E+00
          3.71901E+00 3.38090E+00 3.06088E+00 2.75661E+00 2.46056E+00
          2.16703E+00 2.02033E+00 1.87384E+00 1.75782E+00 1.64469E+00
          1.61622E+00 1.59302E+00 1.59042E+00 1.58866E+00 1.58841E+00
          1.58766E+00 1.58709E+00                                     7.543E+00
 2.00E+06 1.25083E+01 1.18048E+01 1.11509E+01 1.05811E+01 1.00701E+01
          9.12973E+00 8.31533E+00 7.59812E+00 6.96272E+00 6.39377E+00
          5.87833E+00 5.40832E+00 4.97675E+00 4.57576E+00 4.19585E+00
          3.83080E+00 3.48054E+00 3.14578E+00 2.82415E+00 2.50529E+00
          2.17881E+00 2.00989E+00 1.83301E+00 1.68692E+00 1.54839E+00
          1.51478E+00 1.48782E+00 1.48438E+00 1.48110E+00 1.48069E+00
          1.48082E+00 1.48224E+00                                     7.988E+00
 3.00E+06 1.25932E+01 1.18919E+01 1.12455E+01 1.06920E+01 1.02016E+01
          9.29762E+00 8.51106E+00 7.81483E+00 7.19480E+00 6.63672E+00
          6.12840E+00 5.66260E+00 5.23317E+00 4.83315E+00 4.45391E+00
          4.08868E+00 3.73417E+00 3.38575E+00 3.03675E+00 2.67615E+00
          2.28882E+00 2.07811E+00 1.84790E+00 1.64625E+00 1.44490E+00
          1.40284E+00 1.37675E+00 1.37211E+00 1.36323E+00 1.36225E+00
          1.36678E+00 1.37128E+00                                     8.679E+00
 4.00E+06 1.25638E+01 1.18966E+01 1.12844E+01 1.07648E+01 1.03054E+01
          9.44635E+00 8.68299E+00 7.99712E+00 7.38035E+00 6.82443E+00
          6.32217E+00 5.86632E+00 5.44911E+00 5.06143E+00 4.69163E+00
          4.33069E+00 3.97505E+00 3.61977E+00 3.25583E+00 2.86528E+00
          2.42510E+00 2.17762E+00 1.90405E+00 1.66038E+00 1.39824E+00
          1.33732E+00 1.31599E+00 1.31283E+00 1.29864E+00 1.29648E+00
          1.30561E+00 1.31027E+00                                     9.191E+00
 5.00E+06 1.25546E+01 1.18963E+01 1.12966E+01 1.07953E+01 1.03561E+01
          9.53046E+00 8.79290E+00 8.12805E+00 7.52838E+00 6.98635E+00
          6.49536E+00 6.04865E+00 5.63891E+00 5.25734E+00 4.89251E+00
          4.53522E+00 4.18126E+00 3.82431E+00 3.45286E+00 3.04359E+00
          2.56565E+00 2.28854E+00 1.97445E+00 1.69002E+00 1.37510E+00
          1.29928E+00 1.27742E+00 1.27481E+00 1.25752E+00 1.25464E+00
          1.26587E+00 1.26977E+00                                     9.587E+00
 6.00E+06 1.25351E+01 1.18851E+01 1.12971E+01 1.08128E+01 1.03920E+01
          9.59464E+00 8.87992E+00 8.23372E+00 7.64942E+00 7.12003E+00
          6.63948E+00 6.20146E+00 5.79905E+00 5.42383E+00 5.06464E+00
          4.71222E+00 4.36177E+00 4.00595E+00 3.63095E+00 3.20870E+00
          2.70108E+00 2.39939E+00 2.05063E+00 1.72952E+00 1.36600E+00
          1.27560E+00 1.25052E+00 1.24825E+00 1.22900E+00 1.22552E+00
          1.23779E+00 1.24033E+00                                     9.907E+00
 8.00E+06 1.24887E+01 1.18533E+01 1.12854E+01 1.08297E+01 1.04391E+01
          9.68738E+00 9.01032E+00 8.39538E+00 7.83720E+00 7.32966E+00
          6.86759E+00 6.44539E+00 6.05682E+00 5.69412E+00 5.34671E+00
          5.00539E+00 4.66456E+00 4.31517E+00 3.93988E+00 3.50255E+00
          2.95217E+00 2.61205E+00 2.20637E+00 1.82161E+00 1.37086E+00
          1.25273E+00 1.21577E+00 1.21331E+00 1.19188E+00 1.18762E+00
          1.20016E+00 1.20020E+00                                     1.040E+01
 1.00E+07 1.25134E+01 1.18750E+01 1.13091E+01 1.08633E+01 1.04854E+01
          9.75194E+00 9.09305E+00 8.49620E+00 7.95618E+00 7.46689E+00
          7.02307E+00 6.61896E+00 6.24792E+00 5.90145E+00 5.56768E+00
          5.23658E+00 4.90317E+00 4.55964E+00 4.19109E+00 3.76587E+00
          3.21720E+00 2.84781E+00 2.35981E+00 1.88152E+00 1.38023E+00
          1.25948E+00 1.19971E+00 1.19036E+00 1.16796E+00 1.16558E+00
          1.17132E+00 1.17401E+00                                     1.078E+01
 1.50E+07 1.24308E+01 1.18165E+01 1.12791E+01 1.08689E+01 1.05276E+01
          9.85340E+00 9.24464E+00 8.69125E+00 8.18915E+00 7.73341E+00
          7.31969E+00 6.94313E+00 6.59802E+00 6.27663E+00 5.96788E+00
          5.66197E+00 5.35340E+00 5.03304E+00 4.68271E+00 4.26235E+00
          3.68636E+00 3.27741E+00 2.71467E+00 2.13540E+00 1.46476E+00
          1.28196E+00 1.17319E+00 1.15921E+00 1.13523E+00 1.13227E+00
          1.13541E+00 1.13602E+00                                     1.143E+01
 2.00E+07 1.23754E+01 1.17773E+01 1.12584E+01 1.08701E+01 1.05513E+01
          9.91468E+00 9.33811E+00 8.81316E+00 8.33635E+00 7.90349E+00
          7.51086E+00 7.15423E+00 6.82850E+00 6.52665E+00 6.23829E+00
          5.95405E+00 5.66824E+00 5.37097E+00 5.04189E+00 4.63474E+00
          4.05241E+00 3.62599E+00 3.02542E+00 2.38097E+00 1.56549E+00
          1.32505E+00 1.16327E+00 1.14334E+00 1.11799E+00 1.11459E+00
          1.11593E+00 1.11555E+00                                     1.187E+01
 3.00E+07 1.22614E+01 1.16930E+01 1.12060E+01 1.08526E+01 1.05683E+01
          9.98885E+00 9.45979E+00 8.97499E+00 8.53213E+00 8.12841E+00
          7.76137E+00 7.42821E+00 7.12556E+00 6.84866E+00 6.59017E+00
          6.34279E+00 6.10038E+00 5.85074E+00 5.56643E+00 5.18147E+00
          4.57919E+00 4.12942E+00 3.50103E+00 2.80028E+00 1.79280E+00
          1.45431E+00 1.15798E+00 1.12276E+00 1.10300E+00 1.09911E+00
          1.08557E+00 1.09399E+00                                     1.244E+01
 4.00E+07 1.22496E+01 1.16872E+01 1.12081E+01 1.08654E+01 1.05928E+01
          1.00334E+01 9.52327E+00 9.05712E+00 8.63278E+00 8.24776E+00
          7.89982E+00 7.58643E+00 7.30442E+00 7.04925E+00 6.81362E+00
          6.59048E+00 6.37452E+00 6.15460E+00 5.90460E+00 5.55919E+00
          4.99488E+00 4.55354E+00 3.90842E+00 3.15012E+00 1.98014E+00
          1.56636E+00 1.17827E+00 1.12513E+00 1.09003E+00 1.08571E+00
          1.07526E+00 1.08301E+00                                     1.281E+01
 5.00E+07 1.22467E+01 1.16886E+01 1.12145E+01 1.08780E+01 1.06119E+01
          1.00642E+01 9.56561E+00 9.11127E+00 8.69920E+00 8.32701E+00
          7.99259E+00 7.69357E+00 7.42693E+00 7.18817E+00 6.96993E+00
          6.76529E+00 6.56971E+00 6.37324E+00 6.15144E+00 5.84124E+00
          5.31712E+00 4.89155E+00 4.24582E+00 3.45258E+00 2.15516E+00
          1.67463E+00 1.20254E+00 1.13238E+00 1.08163E+00 1.07670E+00
          1.06989E+00 1.07629E+00                                     1.308E+01
 6.00E+07 1.22329E+01 1.16855E+01 1.12212E+01 1.08933E+01 1.06345E+01
          1.00981E+01 9.60739E+00 9.15891E+00 8.75146E+00 8.38377E+00
          8.05491E+00 7.76320E+00 7.50629E+00 7.28071E+00 7.08051E+00
          6.89877E+00 6.72713E+00 6.54732E+00 6.33128E+00 6.03246E+00
          5.54886E+00 5.16144E+00 4.56474E+00 3.77917E+00 2.32607E+00
          1.75877E+00 1.21209E+00 1.13637E+00 1.08404E+00 1.07661E+00
          1.07246E+00 1.07141E+00                                     1.329E+01
 8.00E+07 1.22209E+01 1.16844E+01 1.12298E+01 1.09094E+01 1.06566E+01
          1.01313E+01 9.65093E+00 9.21340E+00 8.81775E+00 8.46284E+00
          8.14779E+00 7.87084E+00 7.62944E+00 7.42048E+00 7.23945E+00
          7.08077E+00 6.93693E+00 6.79020E+00 6.61345E+00 6.36195E+00
          5.93520E+00 5.57903E+00 5.00977E+00 4.22016E+00 2.63972E+00
          1.96472E+00 1.25537E+00 1.15367E+00 1.08109E+00 1.07413E+00
          1.06421E+00 1.06573E+00                                     1.358E+01
 1.00E+08 1.22118E+01 1.16819E+01 1.12331E+01 1.09173E+01 1.06688E+01
          1.01526E+01 9.68089E+00 9.25138E+00 8.86329E+00 8.51578E+00
          8.20851E+00 7.94030E+00 7.70942E+00 7.51305E+00 7.34604E+00
          7.20271E+00 7.07692E+00 6.95346E+00 6.80744E+00 6.59414E+00
          6.21493E+00 5.88885E+00 5.35433E+00 4.58073E+00 2.91161E+00
          2.15251E+00 1.30399E+00 1.17352E+00 1.08087E+00 1.07281E+00
          1.05951E+00 1.06213E+00                                     1.379E+01
 1.50E+08 1.21982E+01 1.16816E+01 1.12436E+01 1.09344E+01 1.06904E+01
          1.01847E+01 9.72329E+00 9.30430E+00 8.92688E+00 8.59033E+00
          8.29444E+00 8.03849E+00 7.82140E+00 7.64137E+00 7.49469E+00
          7.37737E+00 7.28520E+00 7.20557E+00 7.11623E+00 6.97337E+00
          6.68115E+00 6.40769E+00 5.93453E+00 5.22009E+00 3.50131E+00
          2.57093E+00 1.41257E+00 1.22944E+00 1.08785E+00 1.07179E+00
          1.05824E+00 1.05728E+00                                     1.411E+01
 2.00E+08 1.21934E+01 1.16875E+01 1.12565E+01 1.09479E+01 1.07022E+01
          1.01979E+01 9.74011E+00 9.32670E+00 8.95631E+00 8.62779E+00
          8.34041E+00 8.09322E+00 7.88503E+00 7.71381E+00 7.57537E+00
          7.46667E+00 7.38825E+00 7.33696E+00 7.29667E+00 7.21007E+00
          6.97137E+00 6.73493E+00 6.32562E+00 5.66820E+00 3.93083E+00
          2.93316E+00 1.52582E+00 1.28910E+00 1.09632E+00 1.07530E+00
          1.05548E+00 1.05481E+00                                     1.431E+01
 3.00E+08 1.21355E+01 1.16675E+01 1.12627E+01 1.09615E+01 1.07144E+01
          1.02155E+01 9.76314E+00 9.35522E+00 8.99057E+00 8.66825E+00
          8.38766E+00 8.14811E+00 7.94875E+00 7.78793E+00 7.66204E+00
          7.56903E+00 7.51085E+00 7.48702E+00 7.48598E+00 7.45875E+00
          7.31219E+00 7.13900E+00 6.80828E+00 6.24058E+00 4.59437E+00
          3.50253E+00 1.73769E+00 1.41202E+00 1.11838E+00 1.08347E+00
          1.05389E+00 1.05237E+00                                     1.453E+01
 4.00E+08 1.20856E+01 1.16491E+01 1.12657E+01 1.09698E+01 1.07205E+01
          1.02243E+01 9.77461E+00 9.36951E+00 9.00790E+00 8.68888E+00
          8.41189E+00 8.17641E+00 7.98172E+00 7.82641E+00 7.70713E+00
          7.62234E+00 7.57491E+00 7.56602E+00 7.58714E+00 7.59543E+00
          7.50766E+00 7.37702E+00 7.10236E+00 6.60597E+00 5.07142E+00
          3.94483E+00 1.93408E+00 1.53129E+00 1.14247E+00 1.09296E+00
          1.05405E+00 1.05151E+00                                     1.465E+01
 5.00E+08 1.20273E+01 1.16217E+01 1.12607E+01 1.09734E+01 1.07258E+01
          1.02349E+01 9.78722E+00 9.38301E+00 9.02166E+00 8.70282E+00
          8.42636E+00 8.19217E+00 8.00000E+00 7.84915E+00 7.73756E+00
          7.66378E+00 7.62749E+00 7.62245E+00 7.63858E+00 7.65756E+00
          7.62753E+00 7.54323E+00 7.31378E+00 6.86160E+00 5.43040E+00
          4.30522E+00 2.11649E+00 1.64534E+00 1.16728E+00 1.10364E+00
          1.05447E+00 1.05054E+00                                     1.473E+01
 6.00E+08 1.20024E+01 1.16109E+01 1.12595E+01 1.09744E+01 1.07260E+01
          1.02379E+01 9.79321E+00 9.39102E+00 9.03087E+00 8.71272E+00
          8.43690E+00 8.20351E+00 8.01258E+00 7.86374E+00 7.75529E+00
          7.68606E+00 7.65571E+00 7.65763E+00 7.68237E+00 7.71580E+00
          7.71450E+00 7.65504E+00 7.46347E+00 7.05785E+00 5.70942E+00
          4.60696E+00 2.29363E+00 1.75120E+00 1.18982E+00 1.11666E+00
          1.05627E+00 1.05029E+00                                     1.479E+01
 8.00E+08 1.19700E+01 1.15984E+01 1.12606E+01 1.09787E+01 1.07288E+01
          1.02422E+01 9.79910E+00 9.39853E+00 9.04007E+00 8.72374E+00
          8.44992E+00 8.21878E+00 8.03046E+00 7.88470E+00 7.77999E+00
          7.71541E+00 7.69117E+00 7.70155E+00 7.73880E+00 7.79231E+00
          7.82842E+00 7.80279E+00 7.66801E+00 7.33796E+00 6.12985E+00
          5.07467E+00 2.61581E+00 1.95605E+00 1.23925E+00 1.13856E+00
          1.06018E+00 1.04932E+00                                     1.487E+01
 1.00E+09 1.19486E+01 1.15913E+01 1.12632E+01 1.09836E+01 1.07324E+01
          1.02453E+01 9.80136E+00 9.40094E+00 9.04357E+00 8.72903E+00
          8.45741E+00 8.22868E+00 8.04279E+00 7.89929E+00 7.79655E+00
          7.73372E+00 7.71196E+00 7.72728E+00 7.77378E+00 7.84109E+00
          7.89889E+00 7.89413E+00 7.80255E+00 7.53237E+00 6.42675E+00
          5.43482E+00 2.89905E+00 2.14480E+00 1.29089E+00 1.15815E+00
          1.06567E+00 1.04907E+00                                     1.492E+01
 1.50E+09 1.19177E+01 1.15792E+01 1.12639E+01 1.09873E+01 1.07345E+01
          1.02485E+01 9.80592E+00 9.40683E+00 9.05087E+00 8.73792E+00
          8.46814E+00 8.24150E+00 8.05787E+00 7.91685E+00 7.81714E+00
          7.75829E+00 7.74181E+00 7.76437E+00 7.82144E+00 7.90646E+00
          7.99720E+00 8.02366E+00 7.99445E+00 7.82017E+00 6.92032E+00
          6.05587E+00 3.49062E+00 2.55804E+00 1.41017E+00 1.21739E+00
          1.07890E+00 1.04852E+00                                     1.500E+01
 2.00E+09 1.18999E+01 1.15723E+01 1.12643E+01 1.09894E+01 1.07356E+01
          1.02503E+01 9.80824E+00 9.40978E+00 9.05454E+00 8.74238E+00
          8.47347E+00 8.24782E+00 8.06533E+00 7.92568E+00 7.82764E+00
          7.77088E+00 7.75715E+00 7.78344E+00 7.84600E+00 7.94058E+00
          8.04895E+00 8.09166E+00 8.09617E+00 7.97985E+00 7.22704E+00
          6.46219E+00 3.95368E+00 2.91088E+00 1.52464E+00 1.27854E+00
          1.09225E+00 1.04825E+00                                     1.504E+01
 3.00E+09 1.18855E+01 1.15658E+01 1.12629E+01 1.09881E+01 1.07330E+01
          1.02492E+01 9.81000E+00 9.41415E+00 9.06087E+00 8.74978E+00
          8.48079E+00 8.25432E+00 8.07101E+00 7.93148E+00 7.83545E+00
          7.78316E+00 7.77513E+00 7.80540E+00 7.86901E+00 7.96989E+00
          8.10742E+00 8.17618E+00 8.19948E+00 8.10648E+00 7.60205E+00
          7.07947E+00 4.59907E+00 3.42338E+00 1.74129E+00 1.41792E+00
          1.12009E+00 1.04816E+00                                     1.509E+01
 4.00E+09 1.18923E+01 1.15744E+01 1.12715E+01 1.09942E+01 1.07357E+01
          1.02479E+01 9.80640E+00 9.40982E+00 9.05721E+00 8.74796E+00
          8.48176E+00 8.25846E+00 8.07793E+00 7.93938E+00 7.84038E+00
          7.78090E+00 7.76683E+00 7.80452E+00 7.89519E+00 8.01611E+00
          8.13700E+00 8.19461E+00 8.24424E+00 8.23287E+00 7.82288E+00
          7.27973E+00 5.12307E+00 3.92223E+00 1.93614E+00 1.52019E+00
          1.14282E+00 1.04785E+00                                     1.511E+01
 5.00E+09 1.18856E+01 1.15716E+01 1.12714E+01 1.09948E+01 1.07360E+01
          1.02485E+01 9.80727E+00 9.41092E+00 9.05852E+00 8.74947E+00
          8.48347E+00 8.26041E+00 8.08014E+00 7.94195E+00 7.84345E+00
          7.78461E+00 7.77144E+00 7.81042E+00 7.90299E+00 8.02672E+00
          8.15295E+00 8.21632E+00 8.27819E+00 8.28953E+00 7.96009E+00
          7.49317E+00 5.48897E+00 4.27675E+00 2.13104E+00 1.63568E+00
          1.16742E+00 1.04779E+00                                     1.513E+01
 6.00E+09 1.18810E+01 1.15697E+01 1.12714E+01 1.09952E+01 1.07362E+01
          1.02490E+01 9.80782E+00 9.41161E+00 9.05935E+00 8.75044E+00
          8.48459E+00 8.26169E+00 8.08162E+00 7.94367E+00 7.84548E+00
          7.78709E+00 7.77454E+00 7.81436E+00 7.90820E+00 8.03389E+00
          8.16384E+00 8.23109E+00 8.30097E+00 8.32780E+00 8.05744E+00
          7.64743E+00 5.77553E+00 4.57247E+00 2.31220E+00 1.74951E+00
          1.19147E+00 1.04781E+00                                     1.514E+01
 8.00E+09 1.18543E+01 1.15542E+01 1.12647E+01 1.09939E+01 1.07377E+01
          1.02539E+01 9.81347E+00 9.41663E+00 9.06307E+00 8.75268E+00
          8.48568E+00 8.26213E+00 8.08206E+00 7.94528E+00 7.85085E+00
          7.79887E+00 7.79156E+00 7.82680E+00 7.90269E+00 8.01964E+00
          8.17190E+00 8.25594E+00 8.33705E+00 8.37568E+00 8.18660E+00
          7.85543E+00 6.20158E+00 5.04274E+00 2.63668E+00 1.97394E+00
          1.23975E+00 1.04779E+00                                     1.515E+01
 1.00E+10 1.18503E+01 1.15522E+01 1.12642E+01 1.09937E+01 1.07374E+01
          1.02538E+01 9.81356E+00 9.41680E+00 9.06324E+00 8.75289E+00
          8.48605E+00 8.26278E+00 8.08306E+00 7.94668E+00 7.85267E+00
          7.80110E+00 7.79422E+00 7.82989E+00 7.90641E+00 8.02502E+00
          8.18017E+00 8.26663E+00 8.35510E+00 8.40685E+00 8.26542E+00
          7.98971E+00 6.50584E+00 5.40651E+00 2.92085E+00 2.17590E+00
          1.28772E+00 1.04773E+00                                     1.516E+01


==> anc/colstop/sbethe/sdbase/pdebr57.p08 <==
 57
 1.00E+03 9.00040E-01 9.18012E-01 9.36110E-01 9.54438E-01 9.73020E-01
          1.01097E+00 1.05000E+00 1.09009E+00 1.13129E+00 1.17370E+00
          1.21748E+00 1.26278E+00 1.30985E+00 1.35917E+00 1.41165E+00
          1.46730E+00 1.52314E+00 1.57195E+00 1.60671E+00 1.63023E+00
          1.64730E+00 1.65483E+00 1.66648E+00 1.67840E+00 1.68103E+00
          1.68120E+00 1.68294E+00 1.68285E+00 1.68180E+00 1.68179E+00
          1.68291E+00 1.68293E+00                                     1.137E+00
 1.50E+03 1.23848E+00 1.25989E+00 1.28149E+00 1.30343E+00 1.32578E+00
          1.37179E+00 1.41953E+00 1.46903E+00 1.52024E+00 1.57309E+00
          1.62748E+00 1.68324E+00 1.74005E+00 1.79743E+00 1.85475E+00
          1.91108E+00 1.96513E+00 2.01516E+00 2.05912E+00 2.09548E+00
          2.11956E+00 2.12270E+00 2.11641E+00 2.10726E+00 2.12696E+00
          2.14355E+00 2.13904E+00 2.13503E+00 2.13410E+00 2.13508E+00
          2.13541E+00 2.13655E+00                                     1.496E+00
 2.00E+03 1.54378E+00 1.56856E+00 1.59350E+00 1.61872E+00 1.64433E+00
          1.69686E+00 1.75108E+00 1.80697E+00 1.86441E+00 1.92329E+00
          1.98341E+00 2.04450E+00 2.10614E+00 2.16770E+00 2.22835E+00
          2.28696E+00 2.34203E+00 2.39163E+00 2.43373E+00 2.46760E+00
          2.48979E+00 2.49262E+00 2.48694E+00 2.47945E+00 2.50256E+00
          2.51985E+00 2.51287E+00 2.50867E+00 2.50887E+00 2.50997E+00
          2.50920E+00 2.51035E+00                                     1.804E+00
 3.00E+03 2.06260E+00 2.09740E+00 2.13196E+00 2.16610E+00 2.19995E+00
          2.26720E+00 2.33340E+00 2.39830E+00 2.46170E+00 2.52360E+00
          2.58418E+00 2.64334E+00 2.70111E+00 2.75776E+00 2.81441E+00
          2.87146E+00 2.92684E+00 2.97618E+00 3.01500E+00 3.04320E+00
          3.06320E+00 3.07177E+00 3.08067E+00 3.08831E+00 3.09580E+00
          3.09669E+00 3.09629E+00 3.09698E+00 3.09877E+00 3.09873E+00
          3.09658E+00 3.09669E+00                                     2.309E+00
 4.00E+03 2.49445E+00 2.54040E+00 2.58533E+00 2.62848E+00 2.67000E+00
          2.74897E+00 2.82184E+00 2.88860E+00 2.94993E+00 3.00748E+00
          3.06371E+00 3.11901E+00 3.17329E+00 3.22622E+00 3.27784E+00
          3.32779E+00 3.37471E+00 3.41638E+00 3.45072E+00 3.47828E+00
          3.49978E+00 3.50870E+00 3.51954E+00 3.53029E+00 3.53965E+00
          3.54059E+00 3.53736E+00 3.53825E+00 3.54282E+00 3.54318E+00
          3.53784E+00 3.53806E+00                                     2.712E+00
 5.00E+03 2.86751E+00 2.92259E+00 2.97594E+00 3.02623E+00 3.07365E+00
          3.16110E+00 3.23777E+00 3.30388E+00 3.36084E+00 3.41178E+00
          3.46102E+00 3.50944E+00 3.55692E+00 3.60304E+00 3.64751E+00
          3.68984E+00 3.72905E+00 3.76390E+00 3.79335E+00 3.81826E+00
          3.83987E+00 3.85012E+00 3.86275E+00 3.87515E+00 3.88602E+00
          3.88680E+00 3.88189E+00 3.88305E+00 3.88927E+00 3.88978E+00
          3.88245E+00 3.88266E+00                                     3.043E+00
 6.00E+03 3.19601E+00 3.25824E+00 3.31809E+00 3.37371E+00 3.42535E+00
          3.51826E+00 3.59621E+00 3.65971E+00 3.71081E+00 3.75393E+00
          3.79501E+00 3.83538E+00 3.87493E+00 3.91327E+00 3.94999E+00
          3.98463E+00 4.01650E+00 4.04489E+00 4.06940E+00 4.09134E+00
          4.11255E+00 4.12371E+00 4.13741E+00 4.15064E+00 4.16232E+00
          4.16304E+00 4.15738E+00 4.15866E+00 4.16563E+00 4.16619E+00
          4.15804E+00 4.15820E+00                                     3.319E+00
 8.00E+03 3.75417E+00 3.82496E+00 3.89234E+00 3.95366E+00 4.00924E+00
          4.10549E+00 4.18053E+00 4.23531E+00 4.27297E+00 4.29972E+00
          4.32375E+00 4.34705E+00 4.36970E+00 4.39165E+00 4.41279E+00
          4.43305E+00 4.45203E+00 4.46920E+00 4.48455E+00 4.50032E+00
          4.51958E+00 4.53127E+00 4.54497E+00 4.55745E+00 4.56900E+00
          4.56995E+00 4.56509E+00 4.56624E+00 4.57247E+00 4.57297E+00
          4.56573E+00 4.56586E+00                                     3.757E+00
 1.00E+04 4.21705E+00 4.29067E+00 4.36013E+00 4.42221E+00 4.47736E+00
          4.56989E+00 4.63728E+00 4.68086E+00 4.70448E+00 4.71537E+00
          4.72299E+00 4.72970E+00 4.73591E+00 4.74211E+00 4.74875E+00
          4.75638E+00 4.76462E+00 4.77247E+00 4.77962E+00 4.78925E+00
          4.80547E+00 4.81643E+00 4.82813E+00 4.83771E+00 4.84766E+00
          4.84909E+00 4.84675E+00 4.84750E+00 4.85127E+00 4.85154E+00
          4.84729E+00 4.84741E+00                                     4.089E+00
 1.50E+04 5.10305E+00 5.18382E+00 5.25604E+00 5.31320E+00 5.35692E+00
          5.41439E+00 5.43877E+00 5.44273E+00 5.43204E+00 5.41323E+00
          5.39402E+00 5.37376E+00 5.34860E+00 5.31796E+00 5.28900E+00
          5.26787E+00 5.25386E+00 5.24301E+00 5.23293E+00 5.22983E+00
          5.23701E+00 5.24111E+00 5.24372E+00 5.24456E+00 5.24755E+00
          5.24986E+00 5.25563E+00 5.25490E+00 5.25066E+00 5.25042E+00
          5.25578E+00 5.25568E+00                                     4.655E+00
 2.00E+04 5.77790E+00 5.83146E+00 5.87921E+00 5.91674E+00 5.94516E+00
          5.98048E+00 5.98600E+00 5.96453E+00 5.92141E+00 5.86543E+00
          5.80735E+00 5.75032E+00 5.69579E+00 5.64530E+00 5.60110E+00
          5.56466E+00 5.53492E+00 5.50795E+00 5.48141E+00 5.46159E+00
          5.45554E+00 5.45566E+00 5.44951E+00 5.43844E+00 5.43404E+00
          5.43694E+00 5.44965E+00 5.44777E+00 5.43608E+00 5.43518E+00
          5.44943E+00 5.44891E+00                                     5.017E+00
 3.00E+04 6.73333E+00 6.75329E+00 6.76700E+00 6.76981E+00 6.76339E+00
          6.73075E+00 6.67112E+00 6.58833E+00 6.48864E+00 6.38139E+00
          6.27715E+00 6.17942E+00 6.08917E+00 6.00695E+00 5.93396E+00
          5.87004E+00 5.81374E+00 5.76042E+00 5.70744E+00 5.66201E+00
          5.63183E+00 5.61928E+00 5.59712E+00 5.57049E+00 5.55312E+00
          5.55517E+00 5.57461E+00 5.57124E+00 5.55129E+00 5.54977E+00
          5.57391E+00 5.57312E+00                                     5.461E+00
 4.00E+04 7.53829E+00 7.47759E+00 7.41531E+00 7.35053E+00 7.28490E+00
          7.15638E+00 7.02970E+00 6.90490E+00 6.78211E+00 6.66163E+00
          6.54338E+00 6.42818E+00 6.31686E+00 6.20938E+00 6.10694E+00
          6.00992E+00 5.91940E+00 5.83672E+00 5.76310E+00 5.69802E+00
          5.64359E+00 5.62383E+00 5.61138E+00 5.60152E+00 5.55139E+00
          5.53018E+00 5.55444E+00 5.55534E+00 5.53717E+00 5.53647E+00
          5.56091E+00 5.55811E+00                                     5.724E+00
 5.00E+04 8.03561E+00 7.95095E+00 7.86474E+00 7.77613E+00 7.68704E+00
          7.51336E+00 7.34359E+00 7.17782E+00 7.01625E+00 6.85908E+00
          6.70663E+00 6.55972E+00 6.41942E+00 6.28568E+00 6.16000E+00
          6.04325E+00 5.93657E+00 5.84152E+00 5.75890E+00 5.68574E+00
          5.62101E+00 5.59457E+00 5.57359E+00 5.55464E+00 5.49173E+00
          5.46626E+00 5.48871E+00 5.49186E+00 5.47840E+00 5.47694E+00
          5.49414E+00 5.49158E+00                                     5.907E+00
 6.00E+04 8.43214E+00 8.32620E+00 8.21879E+00 8.10918E+00 7.99949E+00
          7.78637E+00 7.57918E+00 7.37806E+00 7.18322E+00 6.99470E+00
          6.81310E+00 6.63942E+00 6.47458E+00 6.31865E+00 6.17317E+00
          6.03952E+00 5.91878E+00 5.81262E+00 5.72157E+00 5.64094E+00
          5.56770E+00 5.53631E+00 5.50961E+00 5.48512E+00 5.41446E+00
          5.38518E+00 5.40189E+00 5.40750E+00 5.40149E+00 5.39954E+00
          5.40591E+00 5.40375E+00                                     6.042E+00
 8.00E+04 8.88569E+00 8.83701E+00 8.76848E+00 8.66577E+00 8.53669E+00
          8.23940E+00 7.92143E+00 7.62389E+00 7.35226E+00 7.10486E+00
          6.88034E+00 6.67735E+00 6.49221E+00 6.32103E+00 6.16124E+00
          6.01194E+00 5.87301E+00 5.74541E+00 5.62809E+00 5.51283E+00
          5.39653E+00 5.34352E+00 5.29763E+00 5.26717E+00 5.23234E+00
          5.21978E+00 5.19819E+00 5.19966E+00 5.21159E+00 5.21225E+00
          5.19632E+00 5.19727E+00                                     6.229E+00
 1.00E+05 9.32728E+00 9.24697E+00 9.14631E+00 9.01073E+00 8.84874E+00
          8.48837E+00 8.11287E+00 7.76484E+00 7.44916E+00 7.16341E+00
          6.90520E+00 6.67249E+00 6.46035E+00 6.26433E+00 6.08198E+00
          5.91246E+00 5.75488E+00 5.60788E+00 5.46959E+00 5.33592E+00
          5.20524E+00 5.14443E+00 5.09156E+00 5.05813E+00 5.02215E+00
          5.00234E+00 4.97538E+00 4.97953E+00 4.99613E+00 4.99544E+00
          4.97272E+00 4.97375E+00                                     6.339E+00
 1.50E+05 1.00581E+01 9.89839E+00 9.72087E+00 9.51304E+00 9.28362E+00
          8.80211E+00 8.32260E+00 7.88413E+00 7.48966E+00 7.13644E+00
          6.82125E+00 6.53777E+00 6.27664E+00 6.03146E+00 5.80210E+00
          5.58930E+00 5.39335E+00 5.21138E+00 5.04077E+00 4.87643E+00
          4.71661E+00 4.64171E+00 4.57247E+00 4.52230E+00 4.46926E+00
          4.45335E+00 4.43227E+00 4.43261E+00 4.44071E+00 4.44106E+00
          4.42963E+00 4.43011E+00                                     6.461E+00
 2.00E+05 1.06328E+01 1.03145E+01 1.00012E+01 9.69735E+00 9.40457E+00
          8.85370E+00 8.34450E+00 7.87431E+00 7.44069E+00 7.04201E+00
          6.67755E+00 6.34478E+00 6.04052E+00 5.76129E+00 5.50270E+00
          5.26217E+00 5.04095E+00 4.83818E+00 4.65117E+00 4.46989E+00
          4.28614E+00 4.19572E+00 4.11042E+00 4.04705E+00 3.98013E+00
          3.96607E+00 3.96312E+00 3.96019E+00 3.95030E+00 3.94969E+00
          3.96011E+00 3.95941E+00                                     6.488E+00
 3.00E+05 1.10966E+01 1.07220E+01 1.03480E+01 9.97581E+00 9.60939E+00
          8.90846E+00 8.26495E+00 7.69526E+00 7.19356E+00 6.74822E+00
          6.34852E+00 5.98527E+00 5.64802E+00 5.33080E+00 5.03443E+00
          4.75923E+00 4.50323E+00 4.26198E+00 4.03157E+00 3.81709E+00
          3.62032E+00 3.52492E+00 3.42858E+00 3.35161E+00 3.27806E+00
          3.26208E+00 3.25566E+00 3.25251E+00 3.24428E+00 3.24373E+00
          3.25208E+00 3.25153E+00                                     6.495E+00
 4.00E+05 1.14731E+01 1.09730E+01 1.04916E+01 1.00434E+01 9.62491E+00
          8.85624E+00 8.17185E+00 7.56166E+00 7.01864E+00 6.53323E+00
          6.09646E+00 5.70196E+00 5.34350E+00 5.01399E+00 4.70446E+00
          4.40907E+00 4.12870E+00 3.86568E+00 3.62075E+00 3.39022E+00
          3.17361E+00 3.07162E+00 2.97307E+00 2.89764E+00 2.82331E+00
          2.80408E+00 2.78643E+00 2.78509E+00 2.78618E+00 2.78621E+00
          2.78291E+00 2.78296E+00                                     6.512E+00
 5.00E+05 1.16975E+01 1.11379E+01 1.06032E+01 1.01119E+01 9.65784E+00
          8.82867E+00 8.09934E+00 7.45556E+00 6.88693E+00 6.38088E+00
          5.92533E+00 5.51293E+00 5.13745E+00 4.79193E+00 4.46772E+00
          4.15918E+00 3.86692E+00 3.59290E+00 3.33825E+00 3.09846E+00
          2.87210E+00 2.76527E+00 2.66284E+00 2.58522E+00 2.50880E+00
          2.48899E+00 2.47016E+00 2.46889E+00 2.47073E+00 2.47081E+00
          2.46646E+00 2.46692E+00                                     6.557E+00
 6.00E+05 1.18574E+01 1.12564E+01 1.06851E+01 1.01654E+01 9.68799E+00
          8.81806E+00 8.05800E+00 7.39122E+00 6.80417E+00 6.28230E+00
          5.81192E+00 5.38526E+00 4.99623E+00 4.63818E+00 4.30299E+00
          3.98529E+00 3.68525E+00 3.40403E+00 3.14233E+00 2.89628E+00
          2.66351E+00 2.55304E+00 2.44637E+00 2.36493E+00 2.28572E+00
          2.26602E+00 2.24924E+00 2.24758E+00 2.24726E+00 2.24717E+00
          2.24535E+00 2.24585E+00                                     6.626E+00
 8.00E+05 1.20689E+01 1.14197E+01 1.08065E+01 1.02555E+01 9.75326E+00
          8.83766E+00 8.04194E+00 7.34777E+00 6.73737E+00 6.19405E+00
          5.70294E+00 5.25626E+00 4.84821E+00 4.47257E+00 4.12201E+00
          3.79158E+00 3.48059E+00 3.18891E+00 2.91594E+00 2.65887E+00
          2.41414E+00 2.29679E+00 2.18258E+00 2.09454E+00 2.00916E+00
          1.98869E+00 1.97368E+00 1.97151E+00 1.96855E+00 1.96828E+00
          1.96955E+00 1.96962E+00                                     6.814E+00
 1.00E+06 1.22013E+01 1.15295E+01 1.08976E+01 1.03342E+01 9.82269E+00
          8.88796E+00 8.07631E+00 7.36840E+00 6.74505E+00 6.18893E+00
          5.68515E+00 5.22614E+00 4.80622E+00 4.41933E+00 4.05843E+00
          3.71859E+00 3.39878E+00 3.09816E+00 2.81522E+00 2.54645E+00
          2.28834E+00 2.16342E+00 2.04186E+00 1.94796E+00 1.85563E+00
          1.83307E+00 1.81610E+00 1.81383E+00 1.81112E+00 1.81085E+00
          1.81176E+00 1.81113E+00                                     7.033E+00
 1.50E+06 1.23857E+01 1.16943E+01 1.10481E+01 1.04789E+01 9.96512E+00
          9.02139E+00 8.20267E+00 7.48418E+00 6.84873E+00 6.27991E+00
          5.76400E+00 5.29339E+00 4.86193E+00 4.46294E+00 4.08853E+00
          3.73329E+00 3.39632E+00 3.07699E+00 2.77293E+00 2.47713E+00
          2.18434E+00 2.03812E+00 1.89192E+00 1.77583E+00 1.66194E+00
          1.63318E+00 1.60982E+00 1.60719E+00 1.60536E+00 1.60510E+00
          1.60441E+00 1.60397E+00                                     7.556E+00
 2.00E+06 1.24805E+01 1.17832E+01 1.11347E+01 1.05689E+01 1.00609E+01
          9.12522E+00 8.31382E+00 7.59855E+00 6.96440E+00 6.39641E+00
          5.88198E+00 5.41307E+00 4.98270E+00 4.58301E+00 4.20453E+00
          3.84095E+00 3.49208E+00 3.15843E+00 2.83759E+00 2.51950E+00
          2.19393E+00 2.02545E+00 1.84882E+00 1.70270E+00 1.56381E+00
          1.53007E+00 1.50293E+00 1.49948E+00 1.49624E+00 1.49583E+00
          1.49586E+00 1.49709E+00                                     7.995E+00
 3.00E+06 1.25708E+01 1.18662E+01 1.12169E+01 1.06613E+01 1.01697E+01
          9.26660E+00 8.48380E+00 7.79321E+00 7.17958E+00 6.62750E+00
          6.12375E+00 5.66109E+00 5.23375E+00 4.83510E+00 4.45706E+00
          4.09314E+00 3.74011E+00 3.39338E+00 3.04623E+00 2.68735E+00
          2.30129E+00 2.09099E+00 1.86101E+00 1.65949E+00 1.45859E+00
          1.41672E+00 1.39042E+00 1.38582E+00 1.37722E+00 1.37625E+00
          1.38042E+00 1.38394E+00                                     8.671E+00
 4.00E+06 1.25967E+01 1.18943E+01 1.12519E+01 1.07108E+01 1.02376E+01
          9.36799E+00 8.61184E+00 7.94442E+00 7.35080E+00 6.81574E+00
          6.32598E+00 5.87452E+00 5.45587E+00 5.06359E+00 4.68950E+00
          4.32684E+00 3.97191E+00 3.61916E+00 3.25949E+00 2.87599E+00
          2.44369E+00 2.19652E+00 1.91536E+00 1.66207E+00 1.40712E+00
          1.35584E+00 1.33003E+00 1.32484E+00 1.31184E+00 1.31032E+00
          1.31793E+00 1.32193E+00                                     9.171E+00
 5.00E+06 1.25947E+01 1.18982E+01 1.12655E+01 1.07400E+01 1.02849E+01
          9.44535E+00 8.71317E+00 8.06613E+00 7.48993E+00 6.96972E+00
          6.49238E+00 6.05124E+00 5.64109E+00 5.25569E+00 4.88696E+00
          4.52799E+00 4.17463E+00 3.82042E+00 3.45419E+00 3.05421E+00
          2.58687E+00 2.30987E+00 1.98470E+00 1.68656E+00 1.38128E+00
          1.31915E+00 1.29136E+00 1.28590E+00 1.27011E+00 1.26807E+00
          1.27749E+00 1.28065E+00                                     9.560E+00
 6.00E+06 1.25802E+01 1.18907E+01 1.12684E+01 1.07586E+01 1.03205E+01
          9.50719E+00 8.79621E+00 8.16681E+00 7.60556E+00 7.09808E+00
          6.63162E+00 6.19982E+00 5.79769E+00 5.41921E+00 5.05642E+00
          4.70234E+00 4.35239E+00 3.99928E+00 3.63008E+00 3.21895E+00
          2.72449E+00 2.42289E+00 2.06023E+00 1.72205E+00 1.36997E+00
          1.29628E+00 1.26435E+00 1.25864E+00 1.24104E+00 1.23862E+00
          1.24875E+00 1.25076E+00                                     9.875E+00
 8.00E+06 1.25382E+01 1.18640E+01 1.12620E+01 1.07804E+01 1.03716E+01
          9.60160E+00 8.92577E+00 8.32524E+00 7.78821E+00 7.30148E+00
          6.85324E+00 6.43765E+00 6.05015E+00 5.68504E+00 5.33459E+00
          4.99171E+00 4.65114E+00 4.30422E+00 3.93509E+00 3.51149E+00
          2.97864E+00 2.63896E+00 2.21528E+00 1.80845E+00 1.37155E+00
          1.27415E+00 1.22933E+00 1.22271E+00 1.20304E+00 1.20000E+00
          1.21036E+00 1.20990E+00                                     1.037E+01
 1.00E+07 1.24770E+01 1.18381E+01 1.12711E+01 1.08232E+01 1.04431E+01
          9.70742E+00 9.04813E+00 8.45254E+00 7.91518E+00 7.42974E+00
          6.99072E+00 6.59207E+00 6.22690E+00 5.88623E+00 5.55750E+00
          5.23019E+00 4.89938E+00 4.55743E+00 4.18993E+00 3.76639E+00
          3.22083E+00 2.85309E+00 2.36604E+00 1.88835E+00 1.38974E+00
          1.27023E+00 1.21041E+00 1.20097E+00 1.17893E+00 1.17670E+00
          1.18198E+00 1.18341E+00                                     1.074E+01
 1.50E+07 1.23982E+01 1.17839E+01 1.12459E+01 1.08336E+01 1.04900E+01
          9.81322E+00 9.20347E+00 8.65058E+00 8.15022E+00 7.69728E+00
          7.28727E+00 6.91510E+00 6.57479E+00 6.25824E+00 5.95376E+00
          5.65113E+00 5.34491E+00 5.02609E+00 4.67702E+00 4.25877E+00
          3.68664E+00 3.27983E+00 2.71851E+00 2.14031E+00 1.47286E+00
          1.29137E+00 1.18308E+00 1.16905E+00 1.14522E+00 1.14240E+00
          1.14538E+00 1.14505E+00                                     1.139E+01
 2.00E+07 1.23437E+01 1.17465E+01 1.12276E+01 1.08378E+01 1.05171E+01
          9.87822E+00 9.30074E+00 8.77602E+00 8.30043E+00 7.86966E+00
          7.47986E+00 7.12662E+00 6.80464E+00 6.50664E+00 6.22172E+00
          5.94017E+00 5.65637E+00 5.36059E+00 5.03289E+00 4.62815E+00
          4.05010E+00 3.62614E+00 3.02744E+00 2.38450E+00 1.57261E+00
          1.33352E+00 1.17267E+00 1.15277E+00 1.12746E+00 1.12416E+00
          1.12533E+00 1.12454E+00                                     1.183E+01
 3.00E+07 1.22274E+01 1.16619E+01 1.11766E+01 1.08229E+01 1.05375E+01
          9.95730E+00 9.42802E+00 8.94351E+00 8.50143E+00 8.09887E+00
          7.73335E+00 7.40204E+00 7.10144E+00 6.82671E+00 6.57033E+00
          6.32488E+00 6.08426E+00 5.83635E+00 5.55386E+00 5.17127E+00
          4.57252E+00 4.12519E+00 3.49993E+00 2.80239E+00 1.79897E+00
          1.46156E+00 1.16655E+00 1.13162E+00 1.11210E+00 1.10826E+00
          1.09460E+00 1.10352E+00                                     1.240E+01
 4.00E+07 1.22135E+01 1.16549E+01 1.11782E+01 1.08360E+01 1.05628E+01
          1.00036E+01 9.49377E+00 9.02816E+00 8.60458E+00 8.22048E+00
          7.87363E+00 7.56147E+00 7.28082E+00 7.02704E+00 6.79281E+00
          6.57099E+00 6.35635E+00 6.13782E+00 5.88943E+00 5.54627E+00
          4.98547E+00 4.54668E+00 3.90497E+00 3.15035E+00 1.98536E+00
          1.57299E+00 1.18653E+00 1.13373E+00 1.09894E+00 1.09460E+00
          1.08435E+00 1.09131E+00                                     1.278E+01
 5.00E+07 1.22087E+01 1.16549E+01 1.11838E+01 1.08482E+01 1.05819E+01
          1.00350E+01 9.53715E+00 9.08364E+00 8.67241E+00 8.30108E+00
          7.96757E+00 7.66950E+00 7.40381E+00 7.16601E+00 6.94871E+00
          6.74502E+00 6.55042E+00 6.35504E+00 6.13461E+00 5.82645E+00
          5.30564E+00 4.88261E+00 4.24041E+00 3.45118E+00 2.15958E+00
          1.68079E+00 1.21062E+00 1.14084E+00 1.09044E+00 1.08544E+00
          1.07849E+00 1.08484E+00                                     1.304E+01
 6.00E+07 1.21952E+01 1.16516E+01 1.11900E+01 1.08627E+01 1.06036E+01
          1.00680E+01 9.57843E+00 9.13129E+00 8.72528E+00 8.35896E+00
          8.03125E+00 7.74042E+00 7.48418E+00 7.25911E+00 7.05931E+00
          6.87792E+00 6.70673E+00 6.52765E+00 6.31286E+00 6.01611E+00
          5.53598E+00 5.15124E+00 4.55826E+00 3.77664E+00 2.32905E+00
          1.76417E+00 1.22033E+00 1.14494E+00 1.09266E+00 1.08523E+00
          1.08110E+00 1.08014E+00                                     1.325E+01
 8.00E+07 1.21776E+01 1.16457E+01 1.11948E+01 1.08761E+01 1.06245E+01
          1.01024E+01 9.62481E+00 9.18896E+00 8.79416E+00 8.43954E+00
          8.12470E+00 7.84822E+00 7.60796E+00 7.40061E+00 7.22032E+00
          7.06062E+00 6.91465E+00 6.76649E+00 6.59050E+00 6.34174E+00
          5.92003E+00 5.56805E+00 5.00414E+00 4.21733E+00 2.63555E+00
          1.97012E+00 1.26622E+00 1.16083E+00 1.08917E+00 1.08327E+00
          1.07230E+00 1.07422E+00                                     1.354E+01
 1.00E+08 1.21693E+01 1.16450E+01 1.12005E+01 1.08866E+01 1.06387E+01
          1.01245E+01 9.65431E+00 9.22591E+00 8.83864E+00 8.49177E+00
          8.18505E+00 7.91737E+00 7.68694E+00 7.49100E+00 7.32436E+00
          7.18136E+00 7.05584E+00 6.93263E+00 6.78698E+00 6.57455E+00
          6.19766E+00 5.87382E+00 5.34299E+00 4.57397E+00 2.91230E+00
          2.15647E+00 1.31170E+00 1.18173E+00 1.08945E+00 1.08140E+00
          1.06827E+00 1.07080E+00                                     1.375E+01
 1.50E+08 1.21568E+01 1.16456E+01 1.12117E+01 1.09043E+01 1.06610E+01
          1.01572E+01 9.69722E+00 9.27923E+00 8.90248E+00 8.56642E+00
          8.27097E+00 8.01543E+00 7.79869E+00 7.61902E+00 7.47265E+00
          7.35558E+00 7.26361E+00 7.18399E+00 7.09456E+00 6.95189E+00
          6.66107E+00 6.38935E+00 5.91948E+00 5.20981E+00 3.49976E+00
          2.57310E+00 1.41973E+00 1.23736E+00 1.09641E+00 1.08031E+00
          1.06689E+00 1.06592E+00                                     1.407E+01
 2.00E+08 1.21369E+01 1.16409E+01 1.12179E+01 1.09146E+01 1.06722E+01
          1.01733E+01 9.71840E+00 9.30590E+00 8.93503E+00 8.60537E+00
          8.31694E+00 8.06921E+00 7.86127E+00 7.69167E+00 7.55704E+00
          7.45399E+00 7.37929E+00 7.32182E+00 7.26232E+00 7.16356E+00
          6.94186E+00 6.72055E+00 6.31625E+00 5.66290E+00 3.93227E+00
          2.91430E+00 1.53648E+00 1.30236E+00 1.10489E+00 1.08241E+00
          1.06110E+00 1.06360E+00                                     1.427E+01
 3.00E+08 1.20988E+01 1.16345E+01 1.12323E+01 1.09322E+01 1.06854E+01
          1.01876E+01 9.73625E+00 9.32928E+00 8.96547E+00 8.64389E+00
          8.36392E+00 8.12489E+00 7.92593E+00 7.76542E+00 7.63973E+00
          7.54681E+00 7.48863E+00 7.46469E+00 7.46341E+00 7.43593E+00
          7.28948E+00 7.11692E+00 6.78805E+00 6.22395E+00 4.58743E+00
          3.50114E+00 1.74338E+00 1.41895E+00 1.12681E+00 1.09207E+00
          1.06250E+00 1.06104E+00                                     1.448E+01
 4.00E+08 1.20501E+01 1.16166E+01 1.12354E+01 1.09403E+01 1.06913E+01
          1.01962E+01 9.74741E+00 9.34322E+00 8.98243E+00 8.66415E+00
          8.38783E+00 8.15292E+00 7.95873E+00 7.80380E+00 7.68479E+00
          7.60017E+00 7.55277E+00 7.54376E+00 7.56460E+00 7.57250E+00
          7.48450E+00 7.35412E+00 7.08062E+00 6.58706E+00 5.06199E+00
          3.94141E+00 1.93889E+00 1.53769E+00 1.15082E+00 1.10162E+00
          1.06268E+00 1.06018E+00                                     1.461E+01
 5.00E+08 1.19937E+01 1.15887E+01 1.12283E+01 1.09413E+01 1.06943E+01
          1.02057E+01 9.76081E+00 9.35836E+00 8.99788E+00 8.67925E+00
          8.40273E+00 8.16831E+00 7.97595E+00 7.82516E+00 7.71404E+00
          7.64128E+00 7.60612E+00 7.60142E+00 7.61648E+00 7.63409E+00
          7.60396E+00 7.52016E+00 7.29126E+00 6.84012E+00 5.41701E+00
          4.30353E+00 2.12319E+00 1.64826E+00 1.17346E+00 1.11443E+00
          1.06317E+00 1.05920E+00                                     1.469E+01
 6.00E+08 1.19682E+01 1.15787E+01 1.12289E+01 1.09444E+01 1.06962E+01
          1.02091E+01 9.76540E+00 9.36423E+00 9.00508E+00 8.68786E+00
          8.41282E+00 8.18010E+00 7.98969E+00 7.84124E+00 7.73304E+00
          7.66394E+00 7.63359E+00 7.63541E+00 7.65988E+00 7.69291E+00
          7.69112E+00 7.63151E+00 7.44027E+00 7.03633E+00 5.69637E+00
          4.60023E+00 2.29682E+00 1.75673E+00 1.19796E+00 1.12519E+00
          1.06482E+00 1.05896E+00                                     1.475E+01
 8.00E+08 1.19343E+01 1.15664E+01 1.12314E+01 1.09506E+01 1.07008E+01
          1.02138E+01 9.76999E+00 9.36967E+00 9.01234E+00 8.69764E+00
          8.42552E+00 8.19596E+00 8.00887E+00 7.86378E+00 7.75895E+00
          7.69349E+00 7.66805E+00 7.67804E+00 7.71635E+00 7.77050E+00
          7.80450E+00 7.77767E+00 7.64517E+00 7.31832E+00 6.10995E+00
          5.06692E+00 2.61514E+00 1.96255E+00 1.24977E+00 1.14407E+00
          1.06912E+00 1.05811E+00                                     1.483E+01
 1.00E+09 1.19138E+01 1.15582E+01 1.12315E+01 1.09527E+01 1.07021E+01
          1.02162E+01 9.77355E+00 9.37431E+00 9.01801E+00 8.70440E+00
          8.43358E+00 8.20548E+00 8.02003E+00 7.87681E+00 7.77423E+00
          7.71157E+00 7.68988E+00 7.70509E+00 7.75125E+00 7.81812E+00
          7.87544E+00 7.87044E+00 7.77863E+00 7.50890E+00 6.40914E+00
          5.42320E+00 2.89960E+00 2.14896E+00 1.29860E+00 1.16645E+00
          1.07416E+00 1.05762E+00                                     1.488E+01
 1.50E+09 1.18827E+01 1.15457E+01 1.12316E+01 1.09558E+01 1.07037E+01
          1.02193E+01 9.77830E+00 9.38050E+00 9.02558E+00 8.71348E+00
          8.44439E+00 8.21830E+00 8.03511E+00 7.89445E+00 7.79495E+00
          7.73613E+00 7.71958E+00 7.74199E+00 7.79887E+00 7.88355E+00
          7.97377E+00 7.99996E+00 7.97039E+00 7.79598E+00 6.89965E+00
          6.04042E+00 3.48869E+00 2.56069E+00 1.41733E+00 1.22538E+00
          1.08748E+00 1.05719E+00                                     1.496E+01
 2.00E+09 1.18656E+01 1.15391E+01 1.12321E+01 1.09579E+01 1.07049E+01
          1.02212E+01 9.78075E+00 9.38359E+00 9.02936E+00 8.71799E+00
          8.44973E+00 8.22462E+00 8.04256E+00 7.90323E+00 7.80535E+00
          7.74863E+00 7.73480E+00 7.76096E+00 7.82340E+00 7.91770E+00
          8.02551E+00 8.06796E+00 8.07209E+00 7.95545E+00 7.20476E+00
          6.44435E+00 3.94983E+00 2.91209E+00 1.53129E+00 1.28613E+00
          1.10073E+00 1.05695E+00                                     1.500E+01
 3.00E+09 1.18475E+01 1.15323E+01 1.12330E+01 1.09605E+01 1.07064E+01
          1.02232E+01 9.78324E+00 9.38662E+00 9.03306E+00 8.72241E+00
          8.45494E+00 8.23073E+00 8.04977E+00 7.91183E+00 7.81570E+00
          7.76116E+00 7.75016E+00 7.78017E+00 7.84831E+00 7.95263E+00
          8.07898E+00 8.13817E+00 8.17655E+00 8.12552E+00 7.57194E+00
          6.95202E+00 4.63414E+00 3.47605E+00 1.74391E+00 1.40734E+00
          1.12693E+00 1.05669E+00                                     1.504E+01
 4.00E+09 1.18587E+01 1.15419E+01 1.12400E+01 1.09636E+01 1.07057E+01
          1.02192E+01 9.77889E+00 9.38338E+00 9.03173E+00 8.72332E+00
          8.45783E+00 8.23513E+00 8.05508E+00 7.91690E+00 7.81815E+00
          7.75880E+00 7.74472E+00 7.78224E+00 7.87261E+00 7.99309E+00
          8.11348E+00 8.17083E+00 8.22019E+00 8.20845E+00 7.79843E+00
          7.25754E+00 5.11376E+00 3.91880E+00 1.94102E+00 1.52647E+00
          1.15128E+00 1.05656E+00                                     1.507E+01
 5.00E+09 1.18521E+01 1.15392E+01 1.12399E+01 1.09641E+01 1.07059E+01
          1.02197E+01 9.77971E+00 9.38444E+00 9.03301E+00 8.72484E+00
          8.45958E+00 8.23714E+00 8.05740E+00 7.91959E+00 7.82135E+00
          7.76266E+00 7.74948E+00 7.78828E+00 7.88048E+00 8.00373E+00
          8.12940E+00 8.19252E+00 8.25414E+00 8.26520E+00 7.93533E+00
          7.47008E+00 5.47766E+00 4.27143E+00 2.13491E+00 1.64165E+00
          1.17557E+00 1.05650E+00                                     1.509E+01
 6.00E+09 1.18474E+01 1.15372E+01 1.12398E+01 1.09644E+01 1.07060E+01
          1.02201E+01 9.78022E+00 9.38511E+00 9.03386E+00 8.72582E+00
          8.46075E+00 8.23850E+00 8.05896E+00 7.92144E+00 7.82353E+00
          7.76526E+00 7.75269E+00 7.79233E+00 7.88576E+00 8.01092E+00
          8.14025E+00 8.20723E+00 8.27693E+00 8.30354E+00 8.03251E+00
          7.62373E+00 5.76252E+00 4.56546E+00 2.31511E+00 1.75500E+00
          1.19977E+00 1.05644E+00                                     1.510E+01
 8.00E+09 1.18213E+01 1.15219E+01 1.12332E+01 1.09630E+01 1.07075E+01
          1.02251E+01 9.78597E+00 9.39031E+00 9.03776E+00 8.72822E+00
          8.46194E+00 8.23897E+00 8.05938E+00 7.92303E+00 7.82889E+00
          7.77704E+00 7.76970E+00 7.80472E+00 7.88024E+00 7.99672E+00
          8.14845E+00 8.23217E+00 8.31293E+00 8.35132E+00 8.16188E+00
          7.83091E+00 6.18590E+00 5.03302E+00 2.63804E+00 1.97827E+00
          1.24792E+00 1.05635E+00                                     1.511E+01
 1.00E+10 1.18182E+01 1.15211E+01 1.12339E+01 1.09640E+01 1.07081E+01
          1.02255E+01 9.78614E+00 9.39045E+00 9.03805E+00 8.72869E+00
          8.46254E+00 8.23968E+00 8.06025E+00 7.92415E+00 7.83035E+00
          7.77887E+00 7.77196E+00 7.80754E+00 7.88392E+00 8.00221E+00
          8.15681E+00 8.24291E+00 8.33097E+00 8.38243E+00 8.24055E+00
          7.96510E+00 6.48827E+00 5.39454E+00 2.92086E+00 2.17883E+00
          1.29529E+00 1.05640E+00                                     1.512E+01


==> anc/colstop/sbethe/sdbase/pdebr58.p08 <==
 58
 1.00E+03 8.77220E-01 8.94784E-01 9.12480E-01 9.30418E-01 9.48620E-01
          9.85830E-01 1.02414E+00 1.06358E+00 1.10421E+00 1.14614E+00
          1.18956E+00 1.23466E+00 1.28169E+00 1.33118E+00 1.38403E+00
          1.44024E+00 1.49676E+00 1.54610E+00 1.58094E+00 1.60421E+00
          1.62083E+00 1.62800E+00 1.63911E+00 1.65039E+00 1.65217E+00
          1.65217E+00 1.65367E+00 1.65343E+00 1.65296E+00 1.65346E+00
          1.65350E+00 1.65366E+00                                     1.114E+00
 1.50E+03 1.20955E+00 1.23072E+00 1.25209E+00 1.27382E+00 1.29596E+00
          1.34155E+00 1.38892E+00 1.43806E+00 1.48896E+00 1.54155E+00
          1.59573E+00 1.65136E+00 1.70811E+00 1.76553E+00 1.82301E+00
          1.87962E+00 1.93409E+00 1.98468E+00 2.02927E+00 2.06616E+00
          2.09035E+00 2.09321E+00 2.08626E+00 2.07622E+00 2.09495E+00
          2.11129E+00 2.10664E+00 2.10300E+00 2.10307E+00 2.10410E+00
          2.10319E+00 2.10431E+00                                     1.470E+00
 2.00E+03 1.51070E+00 1.53533E+00 1.56012E+00 1.58522E+00 1.61071E+00
          1.66302E+00 1.71706E+00 1.77280E+00 1.83016E+00 1.88902E+00
          1.94917E+00 2.01038E+00 2.07222E+00 2.13407E+00 2.19511E+00
          2.25421E+00 2.30988E+00 2.36015E+00 2.40292E+00 2.43729E+00
          2.45944E+00 2.46189E+00 2.45540E+00 2.44693E+00 2.46937E+00
          2.48666E+00 2.47955E+00 2.47554E+00 2.47632E+00 2.47743E+00
          2.47589E+00 2.47714E+00                                     1.775E+00
 3.00E+03 2.02520E+00 2.05967E+00 2.09393E+00 2.12782E+00 2.16148E+00
          2.22846E+00 2.29458E+00 2.35959E+00 2.42332E+00 2.48574E+00
          2.54701E+00 2.60705E+00 2.66587E+00 2.72371E+00 2.78160E+00
          2.83989E+00 2.89638E+00 2.94648E+00 2.98546E+00 3.01316E+00
          3.03215E+00 3.04020E+00 3.04869E+00 3.05610E+00 3.06330E+00
          3.06420E+00 3.06385E+00 3.06422E+00 3.06507E+00 3.06493E+00
          3.06385E+00 3.06396E+00                                     2.279E+00
 4.00E+03 2.45404E+00 2.49966E+00 2.54431E+00 2.58727E+00 2.62868E+00
          2.70766E+00 2.78083E+00 2.84818E+00 2.91031E+00 2.96881E+00
          3.02602E+00 3.08234E+00 3.13771E+00 3.19194E+00 3.24522E+00
          3.29728E+00 3.34634E+00 3.38928E+00 3.42325E+00 3.44958E+00
          3.47002E+00 3.47857E+00 3.48919E+00 3.49990E+00 3.50908E+00
          3.50977E+00 3.50689E+00 3.50827E+00 3.51019E+00 3.50837E+00
          3.50783E+00 3.50736E+00                                     2.682E+00
 5.00E+03 2.82512E+00 2.87994E+00 2.93310E+00 2.98330E+00 3.03074E+00
          3.11847E+00 3.19576E+00 3.26279E+00 3.32089E+00 3.37304E+00
          3.42344E+00 3.47298E+00 3.52164E+00 3.56917E+00 3.61559E+00
          3.66054E+00 3.70253E+00 3.73900E+00 3.76786E+00 3.79120E+00
          3.81185E+00 3.82196E+00 3.83455E+00 3.84702E+00 3.85783E+00
          3.85831E+00 3.85397E+00 3.85581E+00 3.85837E+00 3.85590E+00
          3.85516E+00 3.85455E+00                                     3.013E+00
 6.00E+03 3.15224E+00 3.21431E+00 3.27408E+00 3.32974E+00 3.38152E+00
          3.47498E+00 3.55383E+00 3.61850E+00 3.67098E+00 3.71551E+00
          3.75790E+00 3.79947E+00 3.84025E+00 3.88005E+00 3.91886E+00
          3.95638E+00 3.99133E+00 4.02156E+00 4.04552E+00 4.06590E+00
          4.08640E+00 4.09760E+00 4.11145E+00 4.12486E+00 4.13659E+00
          4.13701E+00 4.13205E+00 4.13406E+00 4.13692E+00 4.13415E+00
          4.13334E+00 4.13266E+00                                     3.290E+00
 8.00E+03 3.70875E+00 3.77963E+00 3.84716E+00 3.90874E+00 3.96468E+00
          4.06193E+00 4.13827E+00 4.19459E+00 4.23393E+00 4.26234E+00
          4.28788E+00 4.31254E+00 4.33652E+00 4.35998E+00 4.38315E+00
          4.40611E+00 4.42802E+00 4.44716E+00 4.46262E+00 4.47772E+00
          4.49700E+00 4.50902E+00 4.52313E+00 4.53598E+00 4.54787E+00
          4.54864E+00 4.54441E+00 4.54625E+00 4.54882E+00 4.54637E+00
          4.54563E+00 4.54502E+00                                     3.729E+00
 1.00E+04 4.17079E+00 4.24472E+00 4.31456E+00 4.37712E+00 4.43284E+00
          4.52671E+00 4.59567E+00 4.64099E+00 4.66644E+00 4.67913E+00
          4.68841E+00 4.69666E+00 4.70435E+00 4.71203E+00 4.72040E+00
          4.73008E+00 4.74053E+00 4.75025E+00 4.75857E+00 4.76897E+00
          4.78605E+00 4.79750E+00 4.80977E+00 4.81992E+00 4.83048E+00
          4.83188E+00 4.82995E+00 4.83113E+00 4.83276E+00 4.83127E+00
          4.83084E+00 4.83050E+00                                     4.061E+00
 1.50E+04 5.05668E+00 5.13809E+00 5.21101E+00 5.26896E+00 5.31354E+00
          5.37290E+00 5.39934E+00 5.40547E+00 5.39693E+00 5.38008E+00
          5.36247E+00 5.34371E+00 5.32040E+00 5.29192E+00 5.26435E+00
          5.24316E+00 5.22852E+00 5.21878E+00 5.21303E+00 5.21454E+00
          5.22372E+00 5.22838E+00 5.23183E+00 5.23363E+00 5.23760E+00
          5.24037E+00 5.24562E+00 5.24493E+00 5.24351E+00 5.24455E+00
          5.24573E+00 5.24600E+00                                     4.630E+00
 2.00E+04 5.73207E+00 5.78677E+00 5.83568E+00 5.87439E+00 5.90397E+00
          5.94153E+00 5.94922E+00 5.92982E+00 5.88872E+00 5.83479E+00
          5.77886E+00 5.72400E+00 5.67146E+00 5.62241E+00 5.57861E+00
          5.54138E+00 5.51066E+00 5.48485E+00 5.46323E+00 5.44933E+00
          5.44672E+00 5.44754E+00 5.44214E+00 5.43191E+00 5.42874E+00
          5.43252E+00 5.44443E+00 5.44128E+00 5.43668E+00 5.44151E+00
          5.44303E+00 5.44423E+00                                     4.994E+00
 3.00E+04 6.69048E+00 6.71192E+00 6.72711E+00 6.73138E+00 6.72637E+00
          6.69637E+00 6.63920E+00 6.55869E+00 6.46119E+00 6.35614E+00
          6.25424E+00 6.15889E+00 6.07080E+00 5.99013E+00 5.91743E+00
          5.85237E+00 5.79466E+00 5.74239E+00 5.69471E+00 5.65574E+00
          5.62924E+00 5.61736E+00 5.59585E+00 5.56983E+00 5.55352E+00
          5.55693E+00 5.57526E+00 5.56960E+00 5.56146E+00 5.56978E+00
          5.57234E+00 5.57437E+00                                     5.442E+00
 4.00E+04 7.50003E+00 7.44065E+00 7.37970E+00 7.31626E+00 7.25195E+00
          7.12600E+00 7.00183E+00 6.87941E+00 6.75896E+00 6.64071E+00
          6.52461E+00 6.41147E+00 6.30210E+00 6.19646E+00 6.09575E+00
          6.00038E+00 5.91139E+00 5.83019E+00 5.75809E+00 5.69480E+00
          5.64289E+00 5.62483E+00 5.61449E+00 5.60655E+00 5.55713E+00
          5.53477E+00 5.55803E+00 5.56228E+00 5.55330E+00 5.55307E+00
          5.56763E+00 5.56360E+00                                     5.710E+00
 5.00E+04 8.00040E+00 7.91723E+00 7.83252E+00 7.74541E+00 7.65780E+00
          7.48699E+00 7.31997E+00 7.15684E+00 6.99780E+00 6.84306E+00
          6.69292E+00 6.54820E+00 6.40998E+00 6.27820E+00 6.15436E+00
          6.03934E+00 5.93427E+00 5.84073E+00 5.75961E+00 5.68810E+00
          5.62544E+00 5.60027E+00 5.58082E+00 5.56321E+00 5.50102E+00
          5.47494E+00 5.49687E+00 5.50218E+00 5.49464E+00 5.49359E+00
          5.50409E+00 5.50110E+00                                     5.897E+00
 6.00E+04 8.39977E+00 8.29547E+00 8.18972E+00 8.08176E+00 7.97371E+00
          7.76373E+00 7.55954E+00 7.36129E+00 7.16917E+00 6.98324E+00
          6.80411E+00 6.63275E+00 6.47010E+00 6.31625E+00 6.17269E+00
          6.04083E+00 5.92176E+00 5.81714E+00 5.72756E+00 5.64841E+00
          5.57680E+00 5.54629E+00 5.52054E+00 5.49687E+00 5.42704E+00
          5.39783E+00 5.41454E+00 5.42065E+00 5.41599E+00 5.41412E+00
          5.41901E+00 5.41705E+00                                     6.036E+00
 8.00E+04 8.85838E+00 8.81130E+00 8.74449E+00 8.64373E+00 8.51671E+00
          8.22349E+00 7.90936E+00 7.61513E+00 7.34643E+00 7.10175E+00
          6.87989E+00 6.67918E+00 6.49531E+00 6.32465E+00 6.16652E+00
          6.02107E+00 5.88691E+00 5.76191E+00 5.64314E+00 5.52649E+00
          5.41209E+00 5.36016E+00 5.31504E+00 5.28505E+00 5.25098E+00
          5.23786E+00 5.21796E+00 5.21954E+00 5.22350E+00 5.22021E+00
          5.21653E+00 5.21582E+00                                     6.230E+00
 1.00E+05 9.30186E+00 9.22522E+00 9.12799E+00 8.99538E+00 8.83592E+00
          8.47949E+00 8.10691E+00 7.76126E+00 7.44783E+00 7.16471E+00
          6.90983E+00 6.68050E+00 6.47060E+00 6.27545E+00 6.09420E+00
          5.92717E+00 5.77310E+00 5.62952E+00 5.49303E+00 5.35773E+00
          5.22369E+00 5.16356E+00 5.11334E+00 5.08197E+00 5.04406E+00
          5.02738E+00 4.99930E+00 5.00213E+00 5.00859E+00 5.00350E+00
          4.99778E+00 4.99665E+00                                     6.346E+00
 1.50E+05 1.00417E+01 9.88472E+00 9.70991E+00 9.50480E+00 9.27806E+00
          8.80150E+00 8.32626E+00 7.89132E+00 7.49978E+00 7.14911E+00
          6.83627E+00 6.55478E+00 6.29508E+00 6.05090E+00 5.82294E+00
          5.61241E+00 5.41897E+00 5.23840E+00 5.06736E+00 4.90266E+00
          4.74392E+00 4.66959E+00 4.60088E+00 4.55120E+00 4.49868E+00
          4.48230E+00 4.46217E+00 4.46263E+00 4.46506E+00 4.46255E+00
          4.45978E+00 4.45914E+00                                     6.476E+00
 2.00E+05 1.06201E+01 1.03053E+01 9.99540E+00 9.69462E+00 9.40468E+00
          8.85885E+00 8.35392E+00 7.88733E+00 7.45667E+00 7.06044E+00
          6.69792E+00 6.36665E+00 6.06356E+00 5.78522E+00 5.52733E+00
          5.28739E+00 5.06667E+00 4.86442E+00 4.67812E+00 4.49811E+00
          4.31638E+00 4.22694E+00 4.14184E+00 4.07798E+00 4.01158E+00
          3.99789E+00 3.99379E+00 3.99101E+00 3.98649E+00 3.98848E+00
          3.99064E+00 3.99108E+00                                     6.507E+00
 3.00E+05 1.10878E+01 1.07175E+01 1.03475E+01 9.97874E+00 9.61528E+00
          8.91921E+00 8.27947E+00 7.71282E+00 7.21354E+00 6.77003E+00
          6.37163E+00 6.00958E+00 5.67411E+00 5.35903E+00 5.06369E+00
          4.78769E+00 4.53018E+00 4.28896E+00 4.06124E+00 3.84913E+00
          3.65225E+00 3.55652E+00 3.45997E+00 3.38292E+00 3.30933E+00
          3.29375E+00 3.28651E+00 3.28331E+00 3.27943E+00 3.28100E+00
          3.28287E+00 3.28300E+00                                     6.518E+00
 4.00E+05 1.14651E+01 1.09696E+01 1.04924E+01 1.00477E+01 9.63216E+00
          8.86839E+00 8.18771E+00 7.58026E+00 7.03924E+00 6.55534E+00
          6.11978E+00 5.72635E+00 5.36888E+00 5.04040E+00 4.73205E+00
          4.43801E+00 4.15893E+00 3.89672E+00 3.65189E+00 3.42112E+00
          3.20422E+00 3.10204E+00 3.00316E+00 2.92742E+00 2.85297E+00
          2.83359E+00 2.81606E+00 2.81502E+00 2.81458E+00 2.81329E+00
          2.81279E+00 2.81246E+00                                     6.536E+00
 5.00E+05 1.16888E+01 1.11339E+01 1.06035E+01 1.01159E+01 9.66481E+00
          8.84052E+00 8.11473E+00 7.47352E+00 6.90672E+00 6.40196E+00
          5.94741E+00 5.53585E+00 5.16120E+00 4.81664E+00 4.49367E+00
          4.18666E+00 3.89592E+00 3.62271E+00 3.36788E+00 3.12760E+00
          2.90107E+00 2.79416E+00 2.69135E+00 2.61324E+00 2.53655E+00
          2.51650E+00 2.49785E+00 2.49696E+00 2.49676E+00 2.49513E+00
          2.49449E+00 2.49444E+00                                     6.582E+00
 6.00E+05 1.18468E+01 1.12511E+01 1.06844E+01 1.01683E+01 9.69401E+00
          8.82895E+00 8.07232E+00 7.40791E+00 6.82248E+00 6.30177E+00
          5.83234E+00 5.40654E+00 5.01838E+00 4.66125E+00 4.32709E+00
          4.01056E+00 3.71162E+00 3.43111E+00 3.16956E+00 2.92352E+00
          2.69093E+00 2.58046E+00 2.47338E+00 2.39130E+00 2.31172E+00
          2.29188E+00 2.27514E+00 2.27361E+00 2.27248E+00 2.27176E+00
          2.27138E+00 2.27171E+00                                     6.649E+00
 8.00E+05 1.20541E+01 1.14106E+01 1.08025E+01 1.02555E+01 9.75637E+00
          8.84571E+00 8.05332E+00 7.36133E+00 6.75238E+00 6.21013E+00
          5.72006E+00 5.27442E+00 4.86736E+00 4.49265E+00 4.14285E+00
          3.81297E+00 3.50247E+00 3.21140E+00 2.93925E+00 2.68302E+00
          2.43886E+00 2.32153E+00 2.20690E+00 2.11818E+00 2.03245E+00
          2.01199E+00 1.99686E+00 1.99452E+00 1.99228E+00 1.99263E+00
          1.99258E+00 1.99286E+00                                     6.834E+00
 1.00E+06 1.21829E+01 1.15171E+01 1.08904E+01 1.03309E+01 9.82257E+00
          8.89283E+00 8.08453E+00 7.37882E+00 6.75695E+00 6.20198E+00
          5.69934E+00 5.24146E+00 4.82263E+00 4.43673E+00 4.07660E+00
          3.73729E+00 3.41794E+00 3.11802E+00 2.83615E+00 2.56838E+00
          2.31081E+00 2.18587E+00 2.06395E+00 1.96953E+00 1.87698E+00
          1.85444E+00 1.83733E+00 1.83496E+00 1.83280E+00 1.83296E+00
          1.83289E+00 1.83243E+00                                     7.050E+00
 1.50E+06 1.23604E+01 1.16752E+01 1.10344E+01 1.04692E+01 9.95858E+00
          9.01988E+00 8.20451E+00 7.48828E+00 6.85439E+00 6.28679E+00
          5.77209E+00 5.30270E+00 4.87250E+00 4.47476E+00 4.10155E+00
          3.74742E+00 3.41149E+00 3.09315E+00 2.79002E+00 2.49501E+00
          2.20267E+00 2.05651E+00 1.91020E+00 1.79385E+00 1.67957E+00
          1.65066E+00 1.62718E+00 1.62460E+00 1.62253E+00 1.62206E+00
          1.62178E+00 1.62123E+00                                     7.567E+00
 2.00E+06 1.24498E+01 1.17594E+01 1.11168E+01 1.05553E+01 1.00505E+01
          9.11991E+00 8.31168E+00 7.59839E+00 6.96549E+00 6.39851E+00
          5.88518E+00 5.41757E+00 4.98864E+00 4.59050E+00 4.21356E+00
          3.85147E+00 3.50395E+00 3.17143E+00 2.85144E+00 2.53414E+00
          2.20938E+00 2.04122E+00 1.86474E+00 1.71841E+00 1.57854E+00
          1.54448E+00 1.51712E+00 1.51357E+00 1.51046E+00 1.51025E+00
          1.50996E+00 1.51117E+00                                     8.001E+00
 3.00E+06 1.25330E+01 1.18363E+01 1.11938E+01 1.06429E+01 1.01547E+01
          9.25673E+00 8.47681E+00 7.78773E+00 7.17482E+00 6.62330E+00
          6.12042E+00 5.65900E+00 5.23309E+00 4.83595E+00 4.45920E+00
          4.09629E+00 3.74418E+00 3.39858E+00 3.05305E+00 2.69625E+00
          2.31261E+00 2.10341E+00 1.87401E+00 1.67228E+00 1.46983E+00
          1.42702E+00 1.40001E+00 1.39600E+00 1.38909E+00 1.38824E+00
          1.39056E+00 1.39371E+00                                     8.668E+00
 4.00E+06 1.25547E+01 1.18608E+01 1.12256E+01 1.06894E+01 1.02196E+01
          9.35508E+00 8.60170E+00 7.93558E+00 7.34240E+00 6.80763E+00
          6.31851E+00 5.86811E+00 5.45071E+00 5.05961E+00 4.68630E+00
          4.32396E+00 3.96931E+00 3.61753E+00 3.26012E+00 2.88004E+00
          2.45195E+00 2.20674E+00 1.92666E+00 1.67318E+00 1.41639E+00
          1.36393E+00 1.33707E+00 1.33293E+00 1.32293E+00 1.32161E+00
          1.32590E+00 1.32947E+00                                     9.162E+00
 5.00E+06 1.25503E+01 1.18624E+01 1.12368E+01 1.07164E+01 1.02646E+01
          9.43010E+00 8.70063E+00 8.05480E+00 7.47894E+00 6.95889E+00
          6.48211E+00 6.04189E+00 5.63284E+00 5.24840E+00 4.88011E+00
          4.52102E+00 4.16753E+00 3.81419E+00 3.45062E+00 3.05492E+00
          2.59298E+00 2.31851E+00 1.99478E+00 1.69650E+00 1.38942E+00
          1.32608E+00 1.29714E+00 1.29294E+00 1.28076E+00 1.27897E+00
          1.28433E+00 1.28712E+00                                     9.546E+00
 6.00E+06 1.25343E+01 1.18535E+01 1.12383E+01 1.07333E+01 1.02984E+01
          9.49002E+00 8.78170E+00 8.15352E+00 7.59260E+00 7.08528E+00
          6.61933E+00 6.18837E+00 5.78723E+00 5.40957E+00 5.04704E+00
          4.69260E+00 4.34229E+00 3.99001E+00 3.62368E+00 3.21734E+00
          2.72899E+00 2.43030E+00 2.06931E+00 1.73111E+00 1.37741E+00
          1.30259E+00 1.26952E+00 1.26515E+00 1.25139E+00 1.24919E+00
          1.25507E+00 1.25686E+00                                     9.858E+00
 8.00E+06 1.24033E+01 1.17747E+01 1.12119E+01 1.07585E+01 1.03689E+01
          9.62034E+00 8.94692E+00 8.33610E+00 7.78247E+00 7.27986E+00
          6.82299E+00 6.40620E+00 6.02313E+00 5.66584E+00 5.32349E+00
          4.98674E+00 4.65012E+00 4.30478E+00 3.93379E+00 3.50193E+00
          2.95871E+00 2.62260E+00 2.22067E+00 1.83824E+00 1.38827E+00
          1.26953E+00 1.23168E+00 1.23067E+00 1.21340E+00 1.20937E+00
          1.21735E+00 1.21606E+00                                     1.035E+01
 1.00E+07 1.24324E+01 1.17995E+01 1.12374E+01 1.07923E+01 1.04141E+01
          9.68224E+00 9.02590E+00 8.43264E+00 7.89707E+00 7.41295E+00
          6.97483E+00 6.57676E+00 6.21186E+00 5.87126E+00 5.54249E+00
          5.21520E+00 4.88465E+00 4.54355E+00 4.17815E+00 3.75935E+00
          3.22163E+00 2.85773E+00 2.37231E+00 1.89429E+00 1.39598E+00
          1.27651E+00 1.21527E+00 1.20592E+00 1.18836E+00 1.18824E+00
          1.18689E+00 1.18945E+00                                     1.072E+01
 1.50E+07 1.23484E+01 1.17405E+01 1.12075E+01 1.07982E+01 1.04566E+01
          9.78374E+00 9.17720E+00 8.62691E+00 8.12862E+00 7.67729E+00
          7.26847E+00 6.89713E+00 6.55734E+00 6.24110E+00 5.93680E+00
          5.63439E+00 5.32857E+00 5.01064E+00 4.66352E+00 4.24958E+00
          3.68465E+00 3.28157E+00 2.72229E+00 2.14454E+00 1.47851E+00
          1.29745E+00 1.18851E+00 1.17461E+00 1.15405E+00 1.15277E+00
          1.15081E+00 1.15167E+00                                     1.136E+01
 2.00E+07 1.22904E+01 1.16997E+01 1.11860E+01 1.07993E+01 1.04805E+01
          9.84582E+00 9.27174E+00 8.74988E+00 8.27659E+00 7.84769E+00
          7.45933E+00 7.10718E+00 6.78598E+00 6.48853E+00 6.20405E+00
          5.92296E+00 5.63973E+00 5.34492E+00 5.01906E+00 4.61801E+00
          4.04616E+00 3.62560E+00 3.02926E+00 2.38756E+00 1.57792E+00
          1.33948E+00 1.17868E+00 1.15896E+00 1.13587E+00 1.13362E+00
          1.13148E+00 1.13148E+00                                     1.180E+01
 3.00E+07 1.21711E+01 1.16121E+01 1.11320E+01 1.07815E+01 1.04981E+01
          9.92203E+00 9.39625E+00 8.91468E+00 8.47505E+00 8.07451E+00
          7.71062E+00 7.38058E+00 7.08101E+00 6.80712E+00 6.55154E+00
          6.30697E+00 6.06738E+00 5.82077E+00 5.54004E+00 5.16007E+00
          4.56532E+00 4.12070E+00 3.49867E+00 2.80408E+00 1.80379E+00
          1.46714E+00 1.17341E+00 1.13895E+00 1.12003E+00 1.11609E+00
          1.10193E+00 1.11035E+00                                     1.237E+01
 4.00E+07 1.21579E+01 1.16056E+01 1.11339E+01 1.07945E+01 1.05230E+01
          9.96738E+00 9.46080E+00 8.99794E+00 8.57671E+00 8.19460E+00
          7.84940E+00 7.53863E+00 7.25911E+00 7.00632E+00 6.77301E+00
          6.55215E+00 6.33854E+00 6.12122E+00 5.87438E+00 5.53347E+00
          4.97613E+00 4.53985E+00 3.90142E+00 3.15026E+00 1.98971E+00
          1.57858E+00 1.19364E+00 1.14123E+00 1.10686E+00 1.10257E+00
          1.09161E+00 1.09961E+00                                     1.274E+01
 5.00E+07 1.21547E+01 1.16069E+01 1.11404E+01 1.08073E+01 1.05424E+01
          9.99874E+00 9.50373E+00 9.05269E+00 8.64359E+00 8.27412E+00
          7.94220E+00 7.64547E+00 7.38093E+00 7.14414E+00 6.92780E+00
          6.72508E+00 6.53150E+00 6.33728E+00 6.11829E+00 5.81214E+00
          5.29451E+00 4.87386E+00 4.23501E+00 3.44958E+00 2.16342E+00
          1.68628E+00 1.21786E+00 1.14845E+00 1.09840E+00 1.09337E+00
          1.08624E+00 1.09253E+00                                     1.300E+01
 6.00E+07 1.21429E+01 1.16050E+01 1.11478E+01 1.08227E+01 1.05648E+01
          1.00320E+01 9.54499E+00 9.10001E+00 8.69588E+00 8.33118E+00
          8.00489E+00 7.71531E+00 7.46020E+00 7.23615E+00 7.03738E+00
          6.85709E+00 6.68703E+00 6.50903E+00 6.29531E+00 6.00023E+00
          5.52328E+00 5.14111E+00 4.55172E+00 3.77395E+00 2.33176E+00
          1.76911E+00 1.22790E+00 1.15284E+00 1.10056E+00 1.09307E+00
          1.08904E+00 1.08815E+00                                     1.321E+01
 8.00E+07 1.21287E+01 1.16019E+01 1.11546E+01 1.08376E+01 1.05865E+01
          1.00666E+01 9.59095E+00 9.15696E+00 8.76387E+00 8.41081E+00
          8.09736E+00 7.82209E+00 7.58292E+00 7.37651E+00 7.19706E+00
          7.03816E+00 6.89303E+00 6.74578E+00 6.57103E+00 6.32404E+00
          5.90521E+00 5.55551E+00 4.99502E+00 4.21229E+00 2.63718E+00
          1.97457E+00 1.27378E+00 1.16874E+00 1.09717E+00 1.09121E+00
          1.08041E+00 1.08240E+00                                     1.350E+01
 1.00E+08 1.21224E+01 1.16025E+01 1.11613E+01 1.08487E+01 1.06013E+01
          1.00889E+01 9.62032E+00 9.19355E+00 8.80784E+00 8.46243E+00
          8.15702E+00 7.89050E+00 7.66111E+00 7.46605E+00 7.30023E+00
          7.15795E+00 7.03317E+00 6.91082E+00 6.76628E+00 6.55546E+00
          6.18116E+00 5.85944E+00 5.33191E+00 4.56709E+00 2.91284E+00
          2.16033E+00 1.31916E+00 1.18961E+00 1.09757E+00 1.08954E+00
          1.07629E+00 1.07898E+00                                     1.371E+01
 1.50E+08 1.21113E+01 1.16051E+01 1.11746E+01 1.08684E+01 1.06252E+01
          1.01221E+01 9.66247E+00 9.24499E+00 8.86912E+00 8.53449E+00
          8.24114E+00 7.98794E+00 7.77312E+00 7.59448E+00 7.44863E+00
          7.33177E+00 7.23958E+00 7.15924E+00 7.06950E+00 6.93107E+00
          6.64599E+00 6.37256E+00 5.90116E+00 5.19726E+00 3.50605E+00
          2.56980E+00 1.42520E+00 1.24738E+00 1.10452E+00 1.08940E+00
          1.07394E+00 1.07446E+00                                     1.403E+01
 2.00E+08 1.21086E+01 1.16114E+01 1.11867E+01 1.08807E+01 1.06358E+01
          1.01344E+01 9.67927E+00 9.26826E+00 8.90003E+00 8.57343E+00
          8.28772E+00 8.04197E+00 7.83502E+00 7.66485E+00 7.52727E+00
          7.41933E+00 7.34153E+00 7.29082E+00 7.25110E+00 7.16541E+00
          6.92896E+00 6.69520E+00 6.29138E+00 5.64250E+00 3.92331E+00
          2.93499E+00 1.53900E+00 1.30401E+00 1.11325E+00 1.09244E+00
          1.07260E+00 1.07202E+00                                     1.422E+01
 3.00E+08 1.20523E+01 1.15918E+01 1.11924E+01 1.08936E+01 1.06474E+01
          1.01514E+01 9.70158E+00 9.29605E+00 8.93356E+00 8.61315E+00
          8.33422E+00 8.09613E+00 7.89800E+00 7.73821E+00 7.61314E+00
          7.52079E+00 7.46310E+00 7.43960E+00 7.43877E+00 7.41189E+00
          7.26657E+00 7.09516E+00 6.76845E+00 6.20790E+00 4.58054E+00
          3.49965E+00 1.74896E+00 1.42578E+00 1.13521E+00 1.10067E+00
          1.07101E+00 1.06958E+00                                     1.443E+01
 4.00E+08 1.20030E+01 1.15730E+01 1.11945E+01 1.09008E+01 1.06526E+01
          1.01594E+01 9.71240E+00 9.30978E+00 8.95038E+00 8.63333E+00
          8.35806E+00 8.12406E+00 7.93061E+00 7.77630E+00 7.65780E+00
          7.57362E+00 7.52658E+00 7.51786E+00 7.53901E+00 7.54741E+00
          7.46047E+00 7.33111E+00 7.05940E+00 6.56887E+00 5.05275E+00
          3.93789E+00 1.94361E+00 1.54405E+00 1.15911E+00 1.11016E+00
          1.07111E+00 1.06824E+00                                     1.456E+01
 5.00E+08 1.19463E+01 1.15457E+01 1.11886E+01 1.09032E+01 1.06566E+01
          1.01688E+01 9.72423E+00 9.32264E+00 8.96358E+00 8.64698E+00
          8.37292E+00 8.14087E+00 7.94982E+00 7.79887E+00 7.68686E+00
          7.61322E+00 7.57765E+00 7.57389E+00 7.59193E+00 7.61381E+00
          7.57759E+00 7.48344E+00 7.26090E+00 6.85030E+00 5.43728E+00
          4.24217E+00 2.12491E+00 1.67231E+00 1.18408E+00 1.11089E+00
          1.07709E+00 1.06784E+00                                     1.464E+01
 6.00E+08 1.19211E+01 1.15357E+01 1.11888E+01 1.09059E+01 1.06583E+01
          1.01720E+01 9.72877E+00 9.32850E+00 8.97077E+00 8.65553E+00
          8.38293E+00 8.15251E+00 7.96337E+00 7.81474E+00 7.70564E+00
          7.63572E+00 7.60493E+00 7.60743E+00 7.63451E+00 7.67167E+00
          7.66523E+00 7.59596E+00 7.40804E+00 7.04043E+00 5.71857E+00
          4.54287E+00 2.29414E+00 1.77856E+00 1.20917E+00 1.12158E+00
          1.08026E+00 1.06732E+00                                     1.470E+01
 8.00E+08 1.18894E+01 1.15233E+01 1.11896E+01 1.09099E+01 1.06609E+01
          1.01761E+01 9.73451E+00 9.33588E+00 8.97990E+00 8.66650E+00
          8.39589E+00 8.16765E+00 7.98103E+00 7.83540E+00 7.73009E+00
          7.66498E+00 7.64041E+00 7.65097E+00 7.68944E+00 7.74609E+00
          7.78007E+00 7.74675E+00 7.61031E+00 7.30622E+00 6.13521E+00
          5.02450E+00 2.60649E+00 1.97588E+00 1.25913E+00 1.14490E+00
          1.08612E+00 1.06653E+00                                     1.478E+01
 1.00E+09 1.18688E+01 1.15155E+01 1.11905E+01 1.09129E+01 1.06631E+01
          1.01792E+01 9.73826E+00 9.34054E+00 8.98558E+00 8.67313E+00
          8.40324E+00 8.17591E+00 7.99114E+00 7.84851E+00 7.74637E+00
          7.68392E+00 7.66227E+00 7.67751E+00 7.72378E+00 7.79077E+00
          7.84848E+00 7.84404E+00 7.75333E+00 7.48540E+00 6.39207E+00
          5.41174E+00 2.90018E+00 2.15318E+00 1.30634E+00 1.17476E+00
          1.08267E+00 1.06641E+00                                     1.483E+01
 1.50E+09 1.18388E+01 1.15039E+01 1.11916E+01 1.09170E+01 1.06657E+01
          1.01828E+01 9.74296E+00 9.34645E+00 8.99285E+00 8.68194E+00
          8.41389E+00 8.18865E+00 8.00613E+00 7.86596E+00 7.76682E+00
          7.70826E+00 7.69180E+00 7.71419E+00 7.77094E+00 7.85550E+00
          7.94585E+00 7.97237E+00 7.94366E+00 7.77077E+00 6.87962E+00
          6.02539E+00 3.48676E+00 2.56336E+00 1.42463E+00 1.23338E+00
          1.09588E+00 1.06592E+00                                     1.490E+01
 2.00E+09 1.18218E+01 1.14973E+01 1.11920E+01 1.09189E+01 1.06667E+01
          1.01845E+01 9.74538E+00 9.34951E+00 8.99657E+00 8.68638E+00
          8.41915E+00 8.19489E+00 8.01350E+00 7.87470E+00 7.77721E+00
          7.72074E+00 7.70701E+00 7.73308E+00 7.79525E+00 7.88928E+00
          7.99708E+00 8.03972E+00 8.04449E+00 7.92917E+00 7.18299E+00
          6.42708E+00 3.94595E+00 2.91330E+00 1.53808E+00 1.29381E+00
          1.10922E+00 1.06564E+00                                     1.494E+01
 3.00E+09 1.18036E+01 1.14901E+01 1.11922E+01 1.09207E+01 1.06675E+01
          1.01862E+01 9.74783E+00 9.35267E+00 9.00036E+00 8.69083E+00
          8.42434E+00 8.20096E+00 8.02069E+00 7.88329E+00 7.78755E+00
          7.73322E+00 7.72226E+00 7.75209E+00 7.81989E+00 7.92386E+00
          8.05003E+00 8.10923E+00 8.14795E+00 8.09790E+00 7.54820E+00
          6.93207E+00 4.62732E+00 3.47479E+00 1.74969E+00 1.41434E+00
          1.13543E+00 1.06541E+00                                     1.499E+01
 4.00E+09 1.18149E+01 1.14996E+01 1.11991E+01 1.09238E+01 1.06668E+01
          1.01822E+01 9.74350E+00 9.34946E+00 8.99911E+00 8.69182E+00
          8.42729E+00 8.20540E+00 8.02598E+00 7.88829E+00 7.78987E+00
          7.73069E+00 7.71662E+00 7.75398E+00 7.84402E+00 7.96410E+00
          8.08417E+00 8.14151E+00 8.19110E+00 8.18010E+00 7.77345E+00
          7.23609E+00 5.10458E+00 3.91540E+00 1.94601E+00 1.53289E+00
          1.15964E+00 1.06532E+00                                     1.502E+01
 5.00E+09 1.18088E+01 1.14972E+01 1.11992E+01 1.09245E+01 1.06672E+01
          1.01829E+01 9.74441E+00 9.35057E+00 9.00040E+00 8.69331E+00
          8.42898E+00 8.20732E+00 8.02817E+00 7.89082E+00 7.79289E+00
          7.73436E+00 7.72122E+00 7.75987E+00 7.85178E+00 7.97460E+00
          8.09992E+00 8.16295E+00 8.22473E+00 8.23638E+00 7.90951E+00
          7.44744E+00 5.46654E+00 4.26616E+00 2.13888E+00 1.64752E+00
          1.18402E+00 1.06524E+00                                     1.503E+01
 6.00E+09 1.18044E+01 1.14955E+01 1.11993E+01 1.09250E+01 1.06675E+01
          1.01833E+01 9.74499E+00 9.35128E+00 9.00126E+00 8.69428E+00
          8.43010E+00 8.20859E+00 8.02964E+00 7.89253E+00 7.79492E+00
          7.73683E+00 7.72430E+00 7.76380E+00 7.85695E+00 7.98170E+00
          8.11066E+00 8.17752E+00 8.24728E+00 8.27435E+00 8.00607E+00
          7.60019E+00 5.74977E+00 4.55857E+00 2.31823E+00 1.76035E+00
          1.20813E+00 1.06520E+00                                     1.504E+01
 8.00E+09 1.17783E+01 1.14805E+01 1.11931E+01 1.09240E+01 1.06694E+01
          1.01885E+01 9.75070E+00 9.35629E+00 9.00494E+00 8.69652E+00
          8.43119E+00 8.20904E+00 8.03005E+00 7.89409E+00 7.80020E+00
          7.74848E+00 7.74117E+00 7.77613E+00 7.85147E+00 7.96759E+00
          8.11873E+00 8.20219E+00 8.28292E+00 8.32171E+00 8.13456E+00
          7.80602E+00 6.17052E+00 5.02343E+00 2.63958E+00 1.98291E+00
          1.25635E+00 1.06509E+00                                     1.506E+01
 1.00E+10 1.17747E+01 1.14788E+01 1.11928E+01 1.09241E+01 1.06693E+01
          1.01887E+01 9.75099E+00 9.35660E+00 9.00519E+00 8.69674E+00
          8.43157E+00 8.20970E+00 8.03108E+00 7.89549E+00 7.80200E+00
          7.75069E+00 7.74377E+00 7.77915E+00 7.85513E+00 7.97295E+00
          8.12701E+00 8.21283E+00 8.30080E+00 8.35244E+00 8.21224E+00
          7.93911E+00 6.47110E+00 5.38288E+00 2.92103E+00 2.18250E+00
          1.30298E+00 1.06512E+00                                     1.507E+01


==> anc/colstop/sbethe/sdbase/pdebr59.p08 <==
 59
 1.00E+03 8.56450E-01 8.73454E-01 8.90590E-01 9.07971E-01 9.25630E-01
          9.61810E-01 9.99160E-01 1.03775E+00 1.07766E+00 1.11906E+00
          1.16218E+00 1.20721E+00 1.25440E+00 1.30420E+00 1.35736E+00
          1.41378E+00 1.47064E+00 1.52101E+00 1.55733E+00 1.57907E+00
          1.59322E+00 1.60253E+00 1.61368E+00 1.62244E+00 1.62413E+00
          1.62362E+00 1.62447E+00 1.62446E+00 1.62400E+00 1.62405E+00
          1.62470E+00 1.62458E+00                                     1.092E+00
 1.50E+03 1.17958E+00 1.20078E+00 1.22218E+00 1.24395E+00 1.26615E+00
          1.31187E+00 1.35940E+00 1.40874E+00 1.45985E+00 1.51270E+00
          1.56715E+00 1.62306E+00 1.68009E+00 1.73779E+00 1.79550E+00
          1.85227E+00 1.90680E+00 1.95728E+00 2.00155E+00 2.03790E+00
          2.06128E+00 2.06359E+00 2.05593E+00 2.04521E+00 2.06331E+00
          2.07951E+00 2.07454E+00 2.07085E+00 2.07095E+00 2.07197E+00
          2.07102E+00 2.07217E+00                                     1.445E+00
 2.00E+03 1.47557E+00 1.50040E+00 1.52540E+00 1.55073E+00 1.57646E+00
          1.62929E+00 1.68390E+00 1.74023E+00 1.79823E+00 1.85773E+00
          1.91854E+00 1.98040E+00 2.04285E+00 2.10524E+00 2.16672E+00
          2.22610E+00 2.28180E+00 2.33182E+00 2.37399E+00 2.40746E+00
          2.42856E+00 2.43040E+00 2.42326E+00 2.41431E+00 2.43656E+00
          2.45387E+00 2.44631E+00 2.44223E+00 2.44308E+00 2.44421E+00
          2.44257E+00 2.44379E+00                                     1.749E+00
 3.00E+03 1.97901E+00 2.01627E+00 2.05311E+00 2.08921E+00 2.12469E+00
          2.19426E+00 2.26150E+00 2.32633E+00 2.38890E+00 2.44991E+00
          2.51045E+00 2.57067E+00 2.63055E+00 2.69007E+00 2.74973E+00
          2.80933E+00 2.86658E+00 2.91689E+00 2.95578E+00 2.98410E+00
          3.00285E+00 3.00884E+00 3.01620E+00 3.02395E+00 3.03058E+00
          3.03158E+00 3.03084E+00 3.03155E+00 3.03249E+00 3.03166E+00
          3.03139E+00 3.03115E+00                                     2.250E+00
 4.00E+03 2.41249E+00 2.45843E+00 2.50338E+00 2.54660E+00 2.58824E+00
          2.66756E+00 2.74096E+00 2.80847E+00 2.87081E+00 2.92976E+00
          2.98788E+00 3.04560E+00 3.10271E+00 3.15876E+00 3.21341E+00
          3.26600E+00 3.31504E+00 3.35829E+00 3.39360E+00 3.42117E+00
          3.44128E+00 3.44905E+00 3.45893E+00 3.46929E+00 3.47831E+00
          3.47895E+00 3.47603E+00 3.47742E+00 3.47934E+00 3.47752E+00
          3.47695E+00 3.47652E+00                                     2.651E+00
 5.00E+03 2.78992E+00 2.84272E+00 2.89398E+00 2.94252E+00 2.98855E+00
          3.07418E+00 3.15041E+00 3.21747E+00 3.27661E+00 3.33067E+00
          3.38355E+00 3.43597E+00 3.48762E+00 3.53779E+00 3.58563E+00
          3.63025E+00 3.67085E+00 3.70692E+00 3.73797E+00 3.76398E+00
          3.78500E+00 3.79439E+00 3.80647E+00 3.81889E+00 3.82950E+00
          3.82989E+00 3.82553E+00 3.82736E+00 3.82992E+00 3.82746E+00
          3.82671E+00 3.82611E+00                                     2.982E+00
 6.00E+03 3.12318E+00 3.18119E+00 3.23715E+00 3.28948E+00 3.33843E+00
          3.42767E+00 3.50440E+00 3.56903E+00 3.62330E+00 3.67098E+00
          3.71710E+00 3.76266E+00 3.80733E+00 3.85033E+00 3.89060E+00
          3.92724E+00 3.95996E+00 3.98936E+00 4.01604E+00 4.04001E+00
          4.06143E+00 4.07208E+00 4.08567E+00 4.09929E+00 4.11078E+00
          4.11108E+00 4.10609E+00 4.10811E+00 4.11094E+00 4.10820E+00
          4.10737E+00 4.10673E+00                                     3.259E+00
 8.00E+03 3.71999E+00 3.76697E+00 3.81286E+00 3.85685E+00 3.89926E+00
          3.98055E+00 4.05575E+00 4.12387E+00 4.18389E+00 4.23490E+00
          4.27623E+00 4.30761E+00 4.32979E+00 4.34473E+00 4.35673E+00
          4.36978E+00 4.38455E+00 4.40163E+00 4.42203E+00 4.44755E+00
          4.47936E+00 4.49572E+00 4.50731E+00 4.51221E+00 4.52425E+00
          4.52884E+00 4.52372E+00 4.52427E+00 4.52690E+00 4.52538E+00
          4.52428E+00 4.52364E+00                                     3.698E+00
 1.00E+04 4.16215E+00 4.22228E+00 4.27969E+00 4.33228E+00 4.38047E+00
          4.46591E+00 4.53511E+00 4.58787E+00 4.62514E+00 4.64948E+00
          4.66468E+00 4.67240E+00 4.67468E+00 4.67515E+00 4.68023E+00
          4.69459E+00 4.71510E+00 4.73224E+00 4.73908E+00 4.74647E+00
          4.76584E+00 4.77880E+00 4.79233E+00 4.80303E+00 4.81313E+00
          4.81412E+00 4.81280E+00 4.81338E+00 4.81489E+00 4.81462E+00
          4.81260E+00 4.81299E+00                                     4.032E+00
 1.50E+04 5.08903E+00 5.12752E+00 5.16388E+00 5.19656E+00 5.22621E+00
          5.27906E+00 5.32140E+00 5.35224E+00 5.37071E+00 5.37622E+00
          5.36863E+00 5.34835E+00 5.31756E+00 5.28004E+00 5.24268E+00
          5.21189E+00 5.18965E+00 5.17792E+00 5.17863E+00 5.19176E+00
          5.21540E+00 5.22717E+00 5.22844E+00 5.21965E+00 5.22377E+00
          5.23246E+00 5.23562E+00 5.23412E+00 5.23297E+00 5.23395E+00
          5.23567E+00 5.23560E+00                                     4.604E+00
 2.00E+04 5.69937E+00 5.75249E+00 5.80005E+00 5.83780E+00 5.86682E+00
          5.90424E+00 5.91302E+00 5.89569E+00 5.85726E+00 5.80597E+00
          5.75198E+00 5.69837E+00 5.64671E+00 5.59874E+00 5.55716E+00
          5.52381E+00 5.49764E+00 5.47462E+00 5.45231E+00 5.43717E+00
          5.43637E+00 5.43927E+00 5.43565E+00 5.42617E+00 5.42310E+00
          5.42693E+00 5.43880E+00 5.43565E+00 5.43105E+00 5.43588E+00
          5.43742E+00 5.43855E+00                                     4.974E+00
 3.00E+04 6.63396E+00 6.66198E+00 6.68340E+00 6.69327E+00 6.69320E+00
          6.67115E+00 6.61934E+00 6.54178E+00 6.44518E+00 6.33959E+00
          6.23652E+00 6.13979E+00 6.05059E+00 5.96991E+00 5.89956E+00
          5.83979E+00 5.78870E+00 5.74032E+00 5.69103E+00 5.64937E+00
          5.62450E+00 5.61500E+00 5.59533E+00 5.56980E+00 5.55377E+00
          5.55732E+00 5.57580E+00 5.57008E+00 5.56188E+00 5.57026E+00
          5.57294E+00 5.57489E+00                                     5.428E+00
 4.00E+04 7.29690E+00 7.29875E+00 7.29345E+00 7.27571E+00 7.24762E+00
          7.17010E+00 7.06411E+00 6.93482E+00 6.79010E+00 6.64127E+00
          6.50069E+00 6.37217E+00 6.25640E+00 6.15295E+00 6.06191E+00
          5.98180E+00 5.91033E+00 5.84138E+00 5.77112E+00 5.70794E+00
          5.66089E+00 5.64028E+00 5.60995E+00 5.57654E+00 5.55233E+00
          5.55348E+00 5.56974E+00 5.56398E+00 5.55582E+00 5.56398E+00
          5.56651E+00 5.56854E+00                                     5.703E+00
 5.00E+04 7.80834E+00 7.78512E+00 7.75452E+00 7.71114E+00 7.65746E+00
          7.53026E+00 7.37688E+00 7.20341E+00 7.01848E+00 6.83394E+00
          6.66290E+00 6.50875E+00 6.37156E+00 6.24966E+00 6.14134E+00
          6.04391E+00 5.95502E+00 5.86909E+00 5.78254E+00 5.70214E+00
          5.63569E+00 5.60573E+00 5.56918E+00 5.53384E+00 5.50534E+00
          5.50296E+00 5.51117E+00 5.50708E+00 5.50145E+00 5.50677E+00
          5.50847E+00 5.50977E+00                                     5.894E+00
 6.00E+04 8.22293E+00 8.17614E+00 8.12195E+00 8.05500E+00 7.97810E+00
          7.80643E+00 7.61144E+00 7.39984E+00 7.18067E+00 6.96594E+00
          6.76911E+00 6.59325E+00 6.43764E+00 6.29964E+00 6.17594E+00
          6.06312E+00 5.95890E+00 5.85863E+00 5.75909E+00 5.66471E+00
          5.58144E+00 5.54368E+00 5.50372E+00 5.46981E+00 5.43943E+00
          5.43310E+00 5.43053E+00 5.42892E+00 5.42701E+00 5.42833E+00
          5.42871E+00 5.42909E+00                                     6.036E+00
 8.00E+04 8.83369E+00 8.77881E+00 8.70726E+00 8.60703E+00 8.48473E+00
          8.20708E+00 7.90921E+00 7.62391E+00 7.35730E+00 7.11052E+00
          6.88529E+00 6.68159E+00 6.49689E+00 6.32796E+00 6.17196E+00
          6.02736E+00 5.89319E+00 5.76847E+00 5.65151E+00 5.53869E+00
          5.42825E+00 5.37663E+00 5.33119E+00 5.30141E+00 5.26892E+00
          5.25451E+00 5.23636E+00 5.23674E+00 5.24082E+00 5.23966E+00
          5.23245E+00 5.23352E+00                                     6.231E+00
 1.00E+05 9.33478E+00 9.20303E+00 9.06536E+00 8.91773E+00 8.76355E+00
          8.44861E+00 8.12539E+00 7.80065E+00 7.48295E+00 7.18325E+00
          6.91310E+00 6.67442E+00 6.46372E+00 6.27582E+00 6.10323E+00
          5.94108E+00 5.78828E+00 5.64379E+00 5.50629E+00 5.37297E+00
          5.24387E+00 5.18475E+00 5.13437E+00 5.10246E+00 5.06588E+00
          5.04953E+00 5.02017E+00 5.02464E+00 5.03188E+00 5.02323E+00
          5.02054E+00 5.01849E+00                                     6.349E+00
 1.50E+05 1.01924E+01 9.93289E+00 9.67604E+00 9.42439E+00 9.18018E+00
          8.71858E+00 8.28897E+00 7.88940E+00 7.51828E+00 7.17509E+00
          6.85937E+00 6.56998E+00 6.30483E+00 6.06114E+00 5.83556E+00
          5.62641E+00 5.43479E+00 5.25965E+00 5.09847E+00 4.93972E+00
          4.77431E+00 4.69368E+00 4.62371E+00 4.57855E+00 4.52762E+00
          4.51033E+00 4.49023E+00 4.49069E+00 4.49324E+00 4.49055E+00
          4.48798E+00 4.48715E+00                                     6.481E+00
 2.00E+05 1.06459E+01 1.03207E+01 1.00013E+01 9.69257E+00 9.39614E+00
          8.84074E+00 8.33060E+00 7.86265E+00 7.43405E+00 7.04279E+00
          6.68765E+00 6.36563E+00 6.07290E+00 5.80498E+00 5.55591E+00
          5.32187E+00 5.10399E+00 4.90157E+00 4.71246E+00 4.52869E+00
          4.34437E+00 4.25470E+00 4.17091E+00 4.10924E+00 4.04295E+00
          4.02826E+00 4.02443E+00 4.02183E+00 4.01733E+00 4.01932E+00
          4.02129E+00 4.02174E+00                                     6.517E+00
 3.00E+05 1.10815E+01 1.07278E+01 1.03688E+01 1.00017E+01 9.63262E+00
          8.91671E+00 8.25738E+00 7.68329E+00 7.18803E+00 6.75729E+00
          6.37712E+00 6.03276E+00 5.70604E+00 5.38902E+00 5.09039E+00
          4.81599E+00 4.56288E+00 4.32401E+00 4.09379E+00 3.87918E+00
          3.68302E+00 3.58767E+00 3.49133E+00 3.41433E+00 3.34080E+00
          3.32520E+00 3.31799E+00 3.31479E+00 3.31089E+00 3.31246E+00
          3.31434E+00 3.31440E+00                                     6.534E+00
 4.00E+05 1.14593E+01 1.09686E+01 1.04957E+01 1.00541E+01 9.64092E+00
          8.88027E+00 8.20108E+00 7.59424E+00 7.05359E+00 6.57056E+00
          6.13704E+00 5.74660E+00 5.39262E+00 5.06743E+00 4.76121E+00
          4.46759E+00 4.18786E+00 3.92515E+00 3.68075E+00 3.45070E+00
          3.23415E+00 3.13206E+00 3.03334E+00 2.95776E+00 2.88315E+00
          2.86371E+00 2.84619E+00 2.84513E+00 2.84467E+00 2.84340E+00
          2.84290E+00 2.84257E+00                                     6.559E+00
 5.00E+05 1.16672E+01 1.11255E+01 1.06068E+01 1.01283E+01 9.68412E+00
          8.86956E+00 8.14864E+00 7.50879E+00 6.94097E+00 6.43403E+00
          5.97717E+00 5.56354E+00 5.18719E+00 4.84149E+00 4.51826E+00
          4.21190E+00 3.92233E+00 3.65012E+00 3.39563E+00 3.15553E+00
          2.92942E+00 2.82277E+00 2.72008E+00 2.64190E+00 2.56500E+00
          2.54489E+00 2.52620E+00 2.52530E+00 2.52507E+00 2.52346E+00
          2.52282E+00 2.52290E+00                                     6.611E+00
 6.00E+05 1.18178E+01 1.12390E+01 1.06875E+01 1.01833E+01 9.71830E+00
          8.86652E+00 8.11695E+00 7.45484E+00 6.86816E+00 6.34385E+00
          5.86958E+00 5.43842E+00 5.04508E+00 4.68390E+00 4.34811E+00
          4.03281E+00 3.73669E+00 3.45827E+00 3.19667E+00 2.95002E+00
          2.71772E+00 2.60761E+00 2.50062E+00 2.41831E+00 2.33847E+00
          2.31856E+00 2.30174E+00 2.30021E+00 2.29906E+00 2.29833E+00
          2.29796E+00 2.29852E+00                                     6.683E+00
 8.00E+05 1.20252E+01 1.13972E+01 1.08030E+01 1.02671E+01 9.77694E+00
          8.87967E+00 8.09522E+00 7.40679E+00 6.79782E+00 6.25270E+00
          5.75752E+00 5.30549E+00 4.89192E+00 4.51196E+00 4.16013E+00
          3.83206E+00 3.52538E+00 3.23694E+00 2.96439E+00 2.70700E+00
          2.46296E+00 2.34603E+00 2.23147E+00 2.14244E+00 2.05632E+00
          2.03575E+00 2.02047E+00 2.01812E+00 2.01587E+00 2.01621E+00
          2.01616E+00 2.01650E+00                                     6.867E+00
 1.00E+06 1.21631E+01 1.15057E+01 1.08867E+01 1.03335E+01 9.83032E+00
          8.90922E+00 8.10707E+00 7.40529E+00 6.78535E+00 6.23036E+00
          5.72587E+00 5.26491E+00 4.84262E+00 4.45389E+00 4.09286E+00
          3.75510E+00 3.43853E+00 3.14051E+00 2.85855E+00 2.59017E+00
          2.33279E+00 2.20815E+00 2.08630E+00 1.99166E+00 1.89861E+00
          1.87589E+00 1.85861E+00 1.85622E+00 1.85406E+00 1.85421E+00
          1.85412E+00 1.85349E+00                                     7.075E+00
 1.50E+06 1.23514E+01 1.16648E+01 1.10226E+01 1.04563E+01 9.94501E+00
          9.00668E+00 8.19319E+00 7.47997E+00 6.84977E+00 6.28615E+00
          5.77527E+00 5.30943E+00 4.88233E+00 4.48713E+00 4.11561E+00
          3.76229E+00 3.42669E+00 3.10888E+00 2.80678E+00 2.51274E+00
          2.22079E+00 2.07463E+00 1.92831E+00 1.81193E+00 1.69736E+00
          1.66834E+00 1.64480E+00 1.64220E+00 1.64012E+00 1.63965E+00
          1.63937E+00 1.63866E+00                                     7.575E+00
 2.00E+06 1.24316E+01 1.17430E+01 1.11017E+01 1.05408E+01 1.00363E+01
          9.10653E+00 8.29913E+00 7.58702E+00 6.95583E+00 6.39126E+00
          5.88117E+00 5.41736E+00 4.99239E+00 4.59782E+00 4.22337E+00
          3.86239E+00 3.51525E+00 3.18344E+00 2.86498E+00 2.54906E+00
          2.22466E+00 2.05635E+00 1.87973E+00 1.73343E+00 1.59392E+00
          1.56003E+00 1.53276E+00 1.52923E+00 1.52614E+00 1.52591E+00
          1.52565E+00 1.52731E+00                                     8.003E+00
 3.00E+06 1.24870E+01 1.18056E+01 1.11762E+01 1.06346E+01 1.01527E+01
          9.26238E+00 8.48440E+00 7.79361E+00 7.17711E+00 6.62195E+00
          6.11700E+00 5.65516E+00 5.23024E+00 4.83515E+00 4.46114E+00
          4.10128E+00 3.75218E+00 3.40897E+00 3.06473E+00 2.70819E+00
          2.32389E+00 2.11420E+00 1.88462E+00 1.68329E+00 1.48243E+00
          1.44036E+00 1.41369E+00 1.40974E+00 1.40296E+00 1.40207E+00
          1.40413E+00 1.40894E+00                                     8.672E+00
 4.00E+06 1.24474E+01 1.17986E+01 1.12021E+01 1.06938E+01 1.02428E+01
          9.39842E+00 8.64615E+00 7.96883E+00 7.35847E+00 6.80728E+00
          6.30848E+00 5.85515E+00 5.43996E+00 5.05431E+00 4.68715E+00
          4.32993E+00 3.97910E+00 3.62959E+00 3.27210E+00 2.88787E+00
          2.45292E+00 2.20742E+00 1.93517E+00 1.69220E+00 1.43135E+00
          1.37069E+00 1.34868E+00 1.34677E+00 1.33626E+00 1.33426E+00
          1.33896E+00 1.34418E+00                                     9.170E+00
 5.00E+06 1.24251E+01 1.17876E+01 1.12059E+01 1.07173E+01 1.02876E+01
          9.47832E+00 8.75299E+00 8.09715E+00 7.50387E+00 6.96610E+00
          6.47772E+00 6.03243E+00 5.62345E+00 5.24265E+00 4.87949E+00
          4.52540E+00 4.17617E+00 3.82543E+00 3.46131E+00 3.05950E+00
          2.58806E+00 2.31360E+00 2.00150E+00 1.71829E+00 1.40550E+00
          1.33019E+00 1.30773E+00 1.30665E+00 1.29373E+00 1.29101E+00
          1.29706E+00 1.30164E+00                                     9.556E+00
 6.00E+06 1.23968E+01 1.17694E+01 1.12006E+01 1.07298E+01 1.03189E+01
          9.53908E+00 8.83721E+00 8.20036E+00 7.62245E+00 7.09705E+00
          6.61860E+00 6.18131E+00 5.77885E+00 5.40357E+00 5.04535E+00
          4.69570E+00 4.34988E+00 4.00046E+00 3.63332E+00 3.21934E+00
          2.71923E+00 2.42074E+00 2.07458E+00 1.75523E+00 1.39454E+00
          1.30485E+00 1.27942E+00 1.27878E+00 1.26411E+00 1.26079E+00
          1.26762E+00 1.27101E+00                                     9.868E+00
 8.00E+06 1.23402E+01 1.17290E+01 1.11815E+01 1.07400E+01 1.03598E+01
          9.62627E+00 8.96272E+00 8.35746E+00 7.80570E+00 7.30192E+00
          6.84145E+00 6.41925E+00 6.02976E+00 5.66604E+00 5.31876E+00
          4.97960E+00 4.64308E+00 4.30014E+00 3.93320E+00 3.50513E+00
          2.96370E+00 2.62773E+00 2.22574E+00 1.84375E+00 1.39696E+00
          1.27987E+00 1.24315E+00 1.24238E+00 1.22535E+00 1.22121E+00
          1.22862E+00 1.22943E+00                                     1.035E+01
 1.00E+07 1.23576E+01 1.17447E+01 1.12003E+01 1.07691E+01 1.04018E+01
          9.68732E+00 9.04228E+00 8.45519E+00 7.92141E+00 7.43547E+00
          6.99264E+00 6.58775E+00 6.21493E+00 5.86661E+00 5.53234E+00
          5.20319E+00 4.87428E+00 4.53786E+00 4.17876E+00 3.76422E+00
          3.22578E+00 2.86046E+00 2.37480E+00 1.89831E+00 1.40458E+00
          1.28703E+00 1.22635E+00 1.21724E+00 1.20005E+00 1.19974E+00
          1.19806E+00 1.20233E+00                                     1.072E+01
 1.50E+07 1.22695E+01 1.16802E+01 1.11637E+01 1.07673E+01 1.04358E+01
          9.77949E+00 9.18416E+00 8.64047E+00 8.14480E+00 7.69269E+00
          7.28030E+00 6.90329E+00 6.55657E+00 6.23331E+00 5.92375E+00
          5.61918E+00 5.31432E+00 5.00022E+00 4.65879E+00 4.24946E+00
          3.68557E+00 3.28217E+00 2.72341E+00 2.14754E+00 1.48634E+00
          1.30714E+00 1.19919E+00 1.18556E+00 1.16526E+00 1.16379E+00
          1.16159E+00 1.16354E+00                                     1.135E+01
 2.00E+07 1.22127E+01 1.16386E+01 1.11395E+01 1.07638E+01 1.04538E+01
          9.83376E+00 9.26987E+00 8.75430E+00 8.28396E+00 7.85505E+00
          7.46427E+00 7.10778E+00 6.78105E+00 6.47784E+00 6.18890E+00
          5.90584E+00 5.62323E+00 5.33149E+00 5.01051E+00 4.61405E+00
          4.04450E+00 3.62456E+00 3.02939E+00 2.38985E+00 1.58516E+00
          1.34851E+00 1.18907E+00 1.16963E+00 1.14673E+00 1.14434E+00
          1.14201E+00 1.14267E+00                                     1.178E+01
 3.00E+07 1.21012E+01 1.15544E+01 1.10847E+01 1.07416E+01 1.04639E+01
          9.89797E+00 9.37972E+00 8.90335E+00 8.46683E+00 8.06757E+00
          7.70337E+00 7.37174E+00 7.06962E+00 6.79281E+00 6.53475E+00
          6.28883E+00 6.04916E+00 5.80381E+00 5.52572E+00 5.14935E+00
          4.55882E+00 4.11671E+00 3.49765E+00 2.80613E+00 1.81030E+00
          1.47506E+00 1.18313E+00 1.14908E+00 1.13048E+00 1.12656E+00
          1.11206E+00 1.12109E+00                                     1.234E+01
 4.00E+07 1.20932E+01 1.15504E+01 1.10866E+01 1.07524E+01 1.04848E+01
          9.93646E+00 9.43550E+00 8.97678E+00 8.55835E+00 8.17788E+00
          7.83330E+00 7.52227E+00 7.24188E+00 6.98789E+00 6.75359E+00
          6.53240E+00 6.31919E+00 6.10312E+00 5.85847E+00 5.52055E+00
          4.96713E+00 4.53339E+00 3.89826E+00 3.15069E+00 1.99546E+00
          1.58595E+00 1.20297E+00 1.15100E+00 1.11701E+00 1.11255E+00
          1.10181E+00 1.10938E+00                                     1.270E+01
 5.00E+07 1.20929E+01 1.15562E+01 1.10987E+01 1.07712E+01 1.05099E+01
          9.97165E+00 9.47939E+00 9.02928E+00 8.61961E+00 8.24825E+00
          7.91341E+00 7.61384E+00 7.34822E+00 7.11357E+00 6.90371E+00
          6.71029E+00 6.52203E+00 6.32125E+00 6.08258E+00 5.76212E+00
          5.26647E+00 4.87926E+00 4.27952E+00 3.49138E+00 2.15275E+00
          1.67716E+00 1.22118E+00 1.15658E+00 1.11191E+00 1.10756E+00
          1.09982E+00 1.10248E+00                                     1.296E+01
 6.00E+07 1.20850E+01 1.15536E+01 1.11015E+01 1.07792E+01 1.05230E+01
          9.99392E+00 9.50994E+00 9.06748E+00 8.66539E+00 8.30238E+00
          7.97746E+00 7.68903E+00 7.43492E+00 7.21187E+00 7.01429E+00
          6.83550E+00 6.66711E+00 6.49065E+00 6.27825E+00 5.98484E+00
          5.51093E+00 5.13121E+00 4.54539E+00 3.77160E+00 2.33531E+00
          1.77520E+00 1.23699E+00 1.16233E+00 1.11018E+00 1.10268E+00
          1.09866E+00 1.09786E+00                                     1.316E+01
 8.00E+07 1.20970E+01 1.15675E+01 1.11170E+01 1.07963E+01 1.05419E+01
          1.00189E+01 9.54349E+00 9.11223E+00 8.72343E+00 8.37512E+00
          8.06570E+00 7.79340E+00 7.55590E+00 7.34960E+00 7.16817E+00
          7.00594E+00 6.85971E+00 6.72107E+00 6.56639E+00 6.32997E+00
          5.89294E+00 5.53156E+00 4.97746E+00 4.21457E+00 2.64474E+00
          1.97757E+00 1.28013E+00 1.17788E+00 1.10716E+00 1.09933E+00
          1.09241E+00 1.09204E+00                                     1.345E+01
 1.00E+08 1.20885E+01 1.15663E+01 1.11221E+01 1.08061E+01 1.05555E+01
          1.00400E+01 9.57172E+00 9.14752E+00 8.76592E+00 8.42509E+00
          8.12368E+00 7.86021E+00 7.63267E+00 7.43786E+00 7.27007E+00
          7.12425E+00 6.99808E+00 6.88417E+00 6.76009E+00 6.56043E+00
          6.16793E+00 5.83422E+00 5.31297E+00 4.56590E+00 2.91685E+00
          2.16665E+00 1.32460E+00 1.19727E+00 1.10734E+00 1.09781E+00
          1.08881E+00 1.08847E+00                                     1.365E+01
 1.50E+08 1.20538E+01 1.15515E+01 1.11241E+01 1.08194E+01 1.05770E+01
          1.00768E+01 9.62034E+00 9.20582E+00 8.83252E+00 8.49981E+00
          8.20756E+00 7.95507E+00 7.74121E+00 7.56410E+00 7.41989E+00
          7.30455E+00 7.21406E+00 7.13629E+00 7.04945E+00 6.90992E+00
          6.62302E+00 6.35455E+00 5.89060E+00 5.18968E+00 3.49663E+00
          2.57765E+00 1.43428E+00 1.25342E+00 1.11384E+00 1.09773E+00
          1.08438E+00 1.08356E+00                                     1.397E+01
 2.00E+08 1.20491E+01 1.15570E+01 1.11362E+01 1.08323E+01 1.05885E+01
          1.00900E+01 9.63755E+00 9.22890E+00 8.86275E+00 8.53800E+00
          8.25389E+00 8.00957E+00 7.80386E+00 7.63479E+00 7.49824E+00
          7.39132E+00 7.31454E+00 7.26490E+00 7.22641E+00 7.14230E+00
          6.90821E+00 6.67623E+00 6.27509E+00 5.63002E+00 3.91962E+00
          2.93607E+00 1.54599E+00 1.31191E+00 1.12217E+00 1.10143E+00
          1.08157E+00 1.08124E+00                                     1.416E+01
 3.00E+08 1.19935E+01 1.15377E+01 1.11421E+01 1.08454E+01 1.06005E+01
          1.01075E+01 9.66037E+00 9.25713E+00 8.89660E+00 8.57787E+00
          8.30033E+00 8.06339E+00 7.86617E+00 7.70712E+00 7.58273E+00
          7.49105E+00 7.43410E+00 7.41142E+00 7.41164E+00 7.38627E+00
          7.24335E+00 7.07367E+00 6.74941E+00 6.19223E+00 4.57375E+00
          3.49827E+00 1.75487E+00 1.43298E+00 1.14394E+00 1.10959E+00
          1.07986E+00 1.07874E+00                                     1.438E+01
 4.00E+08 1.19468E+01 1.15207E+01 1.11453E+01 1.08533E+01 1.06063E+01
          1.01157E+01 9.67104E+00 9.27048E+00 8.91286E+00 8.59736E+00
          8.32339E+00 8.09048E+00 7.89795E+00 7.74440E+00 7.62656E+00
          7.54299E+00 7.49656E+00 7.48850E+00 7.51048E+00 7.52017E+00
          7.43551E+00 7.30786E+00 7.03851E+00 6.55119E+00 5.04369E+00
          3.93445E+00 1.94859E+00 1.55069E+00 1.16770E+00 1.11900E+00
          1.08002E+00 1.07776E+00                                     1.450E+01
 5.00E+08 1.18919E+01 1.14946E+01 1.11402E+01 1.08562E+01 1.06107E+01
          1.01252E+01 9.68270E+00 9.28293E+00 8.92550E+00 8.61032E+00
          8.33755E+00 8.10664E+00 7.91656E+00 7.76644E+00 7.65511E+00
          7.58204E+00 7.54696E+00 7.54370E+00 7.56245E+00 7.58550E+00
          7.55136E+00 7.45883E+00 7.23865E+00 6.83124E+00 5.42631E+00
          4.23668E+00 2.12917E+00 1.67861E+00 1.19252E+00 1.11967E+00
          1.08591E+00 1.07678E+00                                     1.458E+01
 6.00E+08 1.18667E+01 1.14849E+01 1.11410E+01 1.08598E+01 1.06133E+01
          1.01290E+01 9.68746E+00 9.28872E+00 8.93240E+00 8.61829E+00
          8.34646E+00 8.11675E+00 7.92890E+00 7.78218E+00 7.67473E+00
          7.60546E+00 7.57451E+00 7.57653E+00 7.60297E+00 7.63826E+00
          7.63821E+00 7.58056E+00 7.39407E+00 6.99700E+00 5.67096E+00
          4.58487E+00 2.30058E+00 1.77075E+00 1.21675E+00 1.13985E+00
          1.08215E+00 1.07629E+00                                     1.464E+01
 8.00E+08 1.18359E+01 1.14729E+01 1.11419E+01 1.08639E+01 1.06160E+01
          1.01332E+01 9.69319E+00 9.29597E+00 8.94122E+00 8.62884E+00
          8.35902E+00 8.13163E+00 7.94636E+00 7.80260E+00 7.69873E+00
          7.63390E+00 7.60889E+00 7.61921E+00 7.65807E+00 7.71312E+00
          7.74921E+00 7.72457E+00 7.59552E+00 7.27367E+00 6.07997E+00
          5.04829E+00 2.61882E+00 1.97240E+00 1.26579E+00 1.16108E+00
          1.08655E+00 1.07556E+00                                     1.471E+01
 1.00E+09 1.18162E+01 1.14653E+01 1.11425E+01 1.08663E+01 1.06176E+01
          1.01357E+01 9.69664E+00 9.30043E+00 8.94677E+00 8.63553E+00
          8.36694E+00 8.14087E+00 7.95713E+00 7.81520E+00 7.71354E+00
          7.65147E+00 7.63013E+00 7.64558E+00 7.69205E+00 7.75944E+00
          7.81833E+00 7.81517E+00 7.72665E+00 7.46176E+00 6.37551E+00
          5.40049E+00 2.90079E+00 2.15746E+00 1.31423E+00 1.18327E+00
          1.09134E+00 1.07520E+00                                     1.477E+01
 1.50E+09 1.17864E+01 1.14537E+01 1.11432E+01 1.08699E+01 1.06197E+01
          1.01390E+01 9.70118E+00 9.30644E+00 8.95436E+00 8.64478E+00
          8.37780E+00 8.15346E+00 7.97171E+00 7.83221E+00 7.73360E+00
          7.67540E+00 7.65913E+00 7.68159E+00 7.73839E+00 7.82304E+00
          7.91392E+00 7.94129E+00 7.91445E+00 7.74456E+00 6.86005E+00
          6.01062E+00 3.48487E+00 2.56606E+00 1.43198E+00 1.24150E+00
          1.10452E+00 1.07483E+00                                     1.484E+01
 2.00E+09 1.17696E+01 1.14472E+01 1.11437E+01 1.08720E+01 1.06208E+01
          1.01407E+01 9.70343E+00 9.30936E+00 8.95807E+00 8.64930E+00
          8.38312E+00 8.15962E+00 7.97892E+00 7.84077E+00 7.74380E+00
          7.68765E+00 7.67404E+00 7.70011E+00 7.76223E+00 7.85622E+00
          7.96424E+00 8.00743E+00 8.01373E+00 7.90110E+00 7.16152E+00
          6.41020E+00 3.94218E+00 2.91456E+00 1.54490E+00 1.30161E+00
          1.11787E+00 1.07458E+00                                     1.488E+01
 3.00E+09 1.17564E+01 1.14413E+01 1.11424E+01 1.08708E+01 1.06183E+01
          1.01396E+01 9.70511E+00 9.31348E+00 8.96401E+00 8.65623E+00
          8.39009E+00 8.16597E+00 7.98457E+00 7.84644E+00 7.75136E+00
          7.69954E+00 7.69152E+00 7.72147E+00 7.78455E+00 7.88458E+00
          8.02113E+00 8.08978E+00 8.11422E+00 8.02461E+00 7.53087E+00
          7.01768E+00 4.57870E+00 3.42039E+00 1.75866E+00 1.43871E+00
          1.14587E+00 1.07422E+00                                     1.493E+01
 4.00E+09 1.17638E+01 1.14501E+01 1.11510E+01 1.08768E+01 1.06209E+01
          1.01382E+01 9.70140E+00 9.30901E+00 8.96014E+00 8.65415E+00
          8.39076E+00 8.16982E+00 7.99119E+00 7.85409E+00 7.75612E+00
          7.69722E+00 7.68325E+00 7.72049E+00 7.81022E+00 7.92994E+00
          8.04987E+00 8.10735E+00 8.15758E+00 8.14816E+00 7.74761E+00
          7.21495E+00 5.09555E+00 3.91199E+00 1.95102E+00 1.53928E+00
          1.16833E+00 1.07417E+00                                     1.495E+01
 5.00E+09 1.17576E+01 1.14476E+01 1.11509E+01 1.08774E+01 1.06212E+01
          1.01388E+01 9.70212E+00 9.30995E+00 8.96125E+00 8.65547E+00
          8.39228E+00 8.17159E+00 7.99324E+00 7.85652E+00 7.75904E+00
          7.70080E+00 7.68776E+00 7.72628E+00 7.81784E+00 7.94026E+00
          8.06530E+00 8.12836E+00 8.19052E+00 8.20344E+00 7.88239E+00
          7.42485E+00 5.45556E+00 4.26090E+00 2.14292E+00 1.65340E+00
          1.19266E+00 1.07410E+00                                     1.497E+01
 6.00E+09 1.17531E+01 1.14457E+01 1.11509E+01 1.08777E+01 1.06213E+01
          1.01391E+01 9.70261E+00 9.31056E+00 8.96202E+00 8.65638E+00
          8.39333E+00 8.17281E+00 7.99465E+00 7.85816E+00 7.76100E+00
          7.70321E+00 7.69076E+00 7.73012E+00 7.82292E+00 7.94723E+00
          8.07585E+00 8.14265E+00 8.21257E+00 8.24064E+00 7.97787E+00
          7.57640E+00 5.73710E+00 4.55167E+00 2.32138E+00 1.76605E+00
          1.21649E+00 1.07405E+00                                     1.498E+01
 8.00E+09 1.17267E+01 1.14301E+01 1.11440E+01 1.08761E+01 1.06227E+01
          1.01442E+01 9.70854E+00 9.31586E+00 8.96590E+00 8.65866E+00
          8.39447E+00 8.17336E+00 7.99523E+00 7.85981E+00 7.76627E+00
          7.71474E+00 7.70745E+00 7.74226E+00 7.81729E+00 7.93295E+00
          8.08366E+00 8.16705E+00 8.24775E+00 8.28711E+00 8.10466E+00
          7.78017E+00 6.15532E+00 5.01395E+00 2.64119E+00 1.98761E+00
          1.26416E+00 1.07398E+00                                     1.499E+01
 1.00E+10 1.17233E+01 1.14282E+01 1.11431E+01 1.08754E+01 1.06218E+01
          1.01437E+01 9.70856E+00 9.31637E+00 8.96685E+00 8.66003E+00
          8.39622E+00 8.17529E+00 7.99675E+00 7.86053E+00 7.76669E+00
          7.71609E+00 7.71045E+00 7.74637E+00 7.82090E+00 7.93582E+00
          8.09176E+00 8.18286E+00 8.26983E+00 8.30325E+00 8.15933E+00
          7.96204E+00 6.45962E+00 5.33085E+00 2.91722E+00 2.20740E+00
          1.30518E+00 1.07422E+00                                     1.500E+01


==> anc/colstop/sbethe/sdbase/pdebr60.p08 <==
 60
 1.00E+03 8.35520E-01 8.52094E-01 8.68810E-01 8.85786E-01 9.03050E-01
          9.38470E-01 9.75140E-01 1.01310E+00 1.05248E+00 1.09344E+00
          1.13622E+00 1.18104E+00 1.22817E+00 1.27806E+00 1.33149E+00
          1.38835E+00 1.44578E+00 1.49666E+00 1.53319E+00 1.55475E+00
          1.56829E+00 1.57716E+00 1.58776E+00 1.59593E+00 1.59676E+00
          1.59589E+00 1.59663E+00 1.59685E+00 1.59675E+00 1.59667E+00
          1.59678E+00 1.59672E+00                                     1.071E+00
 1.50E+03 1.15278E+00 1.17373E+00 1.19488E+00 1.21641E+00 1.23837E+00
          1.28366E+00 1.33076E+00 1.37969E+00 1.43047E+00 1.48301E+00
          1.53724E+00 1.59300E+00 1.64997E+00 1.70772E+00 1.76561E+00
          1.82272E+00 1.87775E+00 1.92888E+00 1.97389E+00 2.01084E+00
          2.03424E+00 2.03612E+00 2.02753E+00 2.01560E+00 2.03241E+00
          2.04837E+00 2.04344E+00 2.04010E+00 2.04072E+00 2.04155E+00
          2.03960E+00 2.04089E+00                                     1.420E+00
 2.00E+03 1.44478E+00 1.46942E+00 1.49424E+00 1.51940E+00 1.54497E+00
          1.59752E+00 1.65187E+00 1.70800E+00 1.76583E+00 1.82525E+00
          1.88604E+00 1.94796E+00 2.01057E+00 2.07323E+00 2.13509E+00
          2.19499E+00 2.25134E+00 2.30211E+00 2.34506E+00 2.37913E+00
          2.40019E+00 2.40156E+00 2.39345E+00 2.38329E+00 2.40448E+00
          2.42168E+00 2.41400E+00 2.41001E+00 2.41107E+00 2.41212E+00
          2.40997E+00 2.41135E+00                                     1.722E+00
 3.00E+03 1.94399E+00 1.98087E+00 2.01736E+00 2.05316E+00 2.08840E+00
          2.15760E+00 2.22470E+00 2.28957E+00 2.35238E+00 2.41381E+00
          2.47489E+00 2.53578E+00 2.59647E+00 2.65694E+00 2.71770E+00
          2.77851E+00 2.83691E+00 2.88798E+00 2.92692E+00 2.95474E+00
          2.97281E+00 2.97849E+00 2.98577E+00 2.99351E+00 2.99918E+00
          2.99996E+00 2.99908E+00 2.99891E+00 2.99911E+00 2.99913E+00
          2.99917E+00 2.99912E+00                                     2.222E+00
 4.00E+03 2.37438E+00 2.42003E+00 2.46473E+00 2.50776E+00 2.54926E+00
          2.62847E+00 2.70199E+00 2.76984E+00 2.83273E+00 2.89242E+00
          2.95143E+00 3.01020E+00 3.06849E+00 3.12580E+00 3.18175E+00
          3.23557E+00 3.28568E+00 3.32965E+00 3.36517E+00 3.39257E+00
          3.41236E+00 3.41998E+00 3.42990E+00 3.44034E+00 3.44861E+00
          3.44930E+00 3.44650E+00 3.44605E+00 3.44642E+00 3.44643E+00
          3.44653E+00 3.44646E+00                                     2.622E+00
 5.00E+03 2.74985E+00 2.80245E+00 2.85355E+00 2.90201E+00 2.94801E+00
          3.03375E+00 3.11034E+00 3.17799E+00 3.23795E+00 3.29301E+00
          3.34706E+00 3.40079E+00 3.45387E+00 3.50551E+00 3.55475E+00
          3.60058E+00 3.64215E+00 3.67893E+00 3.71042E+00 3.73663E+00
          3.75769E+00 3.76710E+00 3.77933E+00 3.79190E+00 3.80203E+00
          3.80266E+00 3.79866E+00 3.79801E+00 3.79849E+00 3.79851E+00
          3.79866E+00 3.79859E+00                                     2.952E+00
 6.00E+03 3.10596E+00 3.15090E+00 3.19518E+00 3.23830E+00 3.28051E+00
          3.36296E+00 3.44175E+00 3.51603E+00 3.58493E+00 3.64758E+00
          3.70329E+00 3.75156E+00 3.79270E+00 3.82772E+00 3.85952E+00
          3.89072E+00 3.92124E+00 3.95087E+00 3.97964E+00 4.00878E+00
          4.03890E+00 4.05314E+00 4.06475E+00 4.07199E+00 4.08403E+00
          4.08748E+00 4.08210E+00 4.08087E+00 4.08151E+00 4.08160E+00
          4.08200E+00 4.08174E+00                                     3.229E+00
 8.00E+03 3.67692E+00 3.72411E+00 3.77023E+00 3.81450E+00 3.85723E+00
          3.93928E+00 4.01540E+00 4.08457E+00 4.14581E+00 4.19818E+00
          4.24099E+00 4.27396E+00 4.29781E+00 4.31442E+00 4.32801E+00
          4.34251E+00 4.35853E+00 4.37664E+00 4.39785E+00 4.42414E+00
          4.45686E+00 4.47373E+00 4.48582E+00 4.49112E+00 4.50361E+00
          4.50864E+00 4.50369E+00 4.50239E+00 4.50308E+00 4.50315E+00
          4.50362E+00 4.50336E+00                                     3.670E+00
 1.00E+04 4.11882E+00 4.17909E+00 4.23669E+00 4.28956E+00 4.33812E+00
          4.42448E+00 4.49485E+00 4.54901E+00 4.58788E+00 4.61392E+00
          4.63091E+00 4.64044E+00 4.64445E+00 4.64655E+00 4.65303E+00
          4.66855E+00 4.69003E+00 4.70828E+00 4.71660E+00 4.72559E+00
          4.74636E+00 4.75989E+00 4.77400E+00 4.78521E+00 4.79617E+00
          4.79775E+00 4.79640E+00 4.79610E+00 4.79639E+00 4.79654E+00
          4.79642E+00 4.79655E+00                                     4.006E+00
 1.50E+04 5.04490E+00 5.08411E+00 5.12122E+00 5.15469E+00 5.18517E+00
          5.23966E+00 5.28367E+00 5.31622E+00 5.33640E+00 5.34359E+00
          5.33768E+00 5.31906E+00 5.28985E+00 5.25390E+00 5.21807E+00
          5.18882E+00 5.16813E+00 5.15799E+00 5.16039E+00 5.17540E+00
          5.20118E+00 5.21407E+00 5.21630E+00 5.20819E+00 5.21361E+00
          5.22264E+00 5.22595E+00 5.22577E+00 5.22605E+00 5.22592E+00
          5.22654E+00 5.22622E+00                                     4.580E+00
 2.00E+04 5.65736E+00 5.71084E+00 5.75884E+00 5.79719E+00 5.82693E+00
          5.86605E+00 5.87684E+00 5.86176E+00 5.82567E+00 5.77659E+00
          5.72453E+00 5.67253E+00 5.62218E+00 5.57539E+00 5.53505E+00
          5.50319E+00 5.47881E+00 5.45788E+00 5.43791E+00 5.42510E+00
          5.42637E+00 5.43016E+00 5.42749E+00 5.41899E+00 5.41771E+00
          5.42123E+00 5.43262E+00 5.43430E+00 5.43375E+00 5.43377E+00
          5.43357E+00 5.43369E+00                                     4.952E+00
 3.00E+04 6.59453E+00 6.62323E+00 6.64540E+00 6.65615E+00 6.65707E+00
          6.63721E+00 6.58781E+00 6.51280E+00 6.41871E+00 6.31547E+00
          6.21437E+00 6.11925E+00 6.03139E+00 5.95194E+00 5.88295E+00
          5.82491E+00 5.77588E+00 5.72977E+00 5.68277E+00 5.64333E+00
          5.62045E+00 5.61187E+00 5.59311E+00 5.56853E+00 5.55413E+00
          5.55677E+00 5.57435E+00 5.57706E+00 5.57587E+00 5.57588E+00
          5.57545E+00 5.57569E+00                                     5.410E+00
 4.00E+04 7.26017E+00 7.26299E+00 7.25873E+00 7.24215E+00 7.21529E+00
          7.14033E+00 7.03703E+00 6.91045E+00 6.76835E+00 6.62191E+00
          6.48338E+00 6.35657E+00 6.24224E+00 6.14015E+00 6.05057E+00
          5.97226E+00 5.90287E+00 5.83611E+00 5.76797E+00 5.70680E+00
          5.66165E+00 5.64192E+00 5.61245E+00 5.57985E+00 5.55686E+00
          5.55706E+00 5.57248E+00 5.57495E+00 5.57362E+00 5.57361E+00
          5.57315E+00 5.57339E+00                                     5.690E+00
 5.00E+04 7.77414E+00 7.75218E+00 7.72289E+00 7.68091E+00 7.62869E+00
          7.50442E+00 7.35398E+00 7.18339E+00 7.00118E+00 6.81910E+00
          6.65017E+00 6.49780E+00 6.36213E+00 6.24166E+00 6.13485E+00
          6.03919E+00 5.95229E+00 5.86842E+00 5.78384E+00 5.70533E+00
          5.64069E+00 5.61161E+00 5.57590E+00 5.54127E+00 5.51356E+00
          5.51055E+00 5.51830E+00 5.51965E+00 5.51851E+00 5.51847E+00
          5.51814E+00 5.51831E+00                                     5.884E+00
 6.00E+04 8.19119E+00 8.14591E+00 8.09328E+00 8.02795E+00 7.95269E+00
          7.78427E+00 7.59245E+00 7.38390E+00 7.16756E+00 6.95536E+00
          6.76069E+00 6.58666E+00 6.43262E+00 6.29606E+00 6.17385E+00
          6.06272E+00 5.96035E+00 5.86199E+00 5.76431E+00 5.67175E+00
          5.59028E+00 5.55339E+00 5.51430E+00 5.48102E+00 5.45104E+00
          5.44460E+00 5.44207E+00 5.44188E+00 5.44113E+00 5.44106E+00
          5.44093E+00 5.44101E+00                                     6.030E+00
 8.00E+04 8.80732E+00 8.75330E+00 8.68291E+00 8.58436E+00 8.46412E+00
          8.19098E+00 7.89752E+00 7.61581E+00 7.35200E+00 7.10746E+00
          6.88418E+00 6.68221E+00 6.49912E+00 6.33177E+00 6.17731E+00
          6.03421E+00 5.90157E+00 5.77843E+00 5.66315E+00 5.55208E+00
          5.44348E+00 5.39280E+00 5.34818E+00 5.31872E+00 5.28635E+00
          5.27315E+00 5.25422E+00 5.25139E+00 5.25101E+00 5.25134E+00
          5.25088E+00 5.25114E+00                                     6.231E+00
 1.00E+05 9.31094E+00 9.18152E+00 9.04617E+00 8.90084E+00 8.74889E+00
          8.43813E+00 8.11879E+00 7.79755E+00 7.48296E+00 7.18593E+00
          6.91804E+00 6.68123E+00 6.47210E+00 6.28555E+00 6.11423E+00
          5.95336E+00 5.80187E+00 5.65882E+00 5.52289E+00 5.39125E+00
          5.26385E+00 5.20559E+00 5.15609E+00 5.12464E+00 5.08772E+00
          5.07259E+00 5.04434E+00 5.04031E+00 5.04047E+00 5.04032E+00
          5.04070E+00 5.04047E+00                                     6.354E+00
 1.50E+05 1.01747E+01 9.91830E+00 9.66449E+00 9.41571E+00 9.17419E+00
          8.71741E+00 8.29199E+00 7.89602E+00 7.52799E+00 7.18743E+00
          6.87391E+00 6.58632E+00 6.32266E+00 6.08024E+00 5.85577E+00
          5.64768E+00 5.45705E+00 5.28291E+00 5.12280E+00 4.96535E+00
          4.80154E+00 4.72169E+00 4.65221E+00 4.60709E+00 4.55637E+00
          4.53963E+00 4.51930E+00 4.51657E+00 4.51589E+00 4.51586E+00
          4.51591E+00 4.51572E+00                                     6.495E+00
 2.00E+05 1.06326E+01 1.03108E+01 9.99468E+00 9.68899E+00 9.39534E+00
          8.84489E+00 8.33898E+00 7.87461E+00 7.44904E+00 7.06031E+00
          6.70726E+00 6.38694E+00 6.09562E+00 5.82888E+00 5.58083E+00
          5.34774E+00 5.13074E+00 4.92915E+00 4.74089E+00 4.55807E+00
          4.37480E+00 4.28561E+00 4.20205E+00 4.14035E+00 4.07418E+00
          4.05918E+00 4.05527E+00 4.05538E+00 4.05371E+00 4.05339E+00
          4.05309E+00 4.05303E+00                                     6.535E+00
 3.00E+05 1.10707E+01 1.07225E+01 1.03683E+01 1.00049E+01 9.63865E+00
          8.92686E+00 8.27055E+00 7.69937E+00 7.20696E+00 6.77871E+00
          6.40046E+00 6.05752E+00 5.73201E+00 5.41614E+00 5.11851E+00
          4.84501E+00 4.59265E+00 4.35434E+00 4.12453E+00 3.91051E+00
          3.71496E+00 3.61951E+00 3.52284E+00 3.44559E+00 3.37230E+00
          3.35616E+00 3.34892E+00 3.34818E+00 3.34658E+00 3.34625E+00
          3.34613E+00 3.34582E+00                                     6.558E+00
 4.00E+05 1.14505E+01 1.09644E+01 1.04957E+01 1.00577E+01 9.64752E+00
          8.89184E+00 8.21638E+00 7.61233E+00 7.07374E+00 6.59235E+00
          6.16025E+00 5.77114E+00 5.41838E+00 5.09430E+00 4.78905E+00
          4.49624E+00 4.21713E+00 3.95492E+00 3.71091E+00 3.48115E+00
          3.26471E+00 3.16254E+00 3.06357E+00 2.98762E+00 2.91269E+00
          2.89336E+00 2.87592E+00 2.87378E+00 2.87241E+00 2.87221E+00
          2.87210E+00 2.87200E+00                                     6.584E+00
 5.00E+05 1.16578E+01 1.11210E+01 1.06067E+01 1.01318E+01 9.69075E+00
          8.88110E+00 8.16375E+00 7.52645E+00 6.96044E+00 6.45491E+00
          5.99930E+00 5.58685E+00 5.21160E+00 4.86693E+00 4.54459E+00
          4.23897E+00 3.95000E+00 3.67826E+00 3.42412E+00 3.18423E+00
          2.95814E+00 2.85142E+00 2.74859E+00 2.67013E+00 2.59259E+00
          2.57252E+00 2.55390E+00 2.55155E+00 2.55011E+00 2.54993E+00
          2.54980E+00 2.55014E+00                                     6.635E+00
 6.00E+05 1.18070E+01 1.12334E+01 1.06865E+01 1.01861E+01 9.72410E+00
          8.87724E+00 8.13112E+00 7.47139E+00 6.88638E+00 6.36334E+00
          5.89021E+00 5.46012E+00 5.06780E+00 4.70758E+00 4.37265E+00
          4.05809E+00 3.76257E+00 3.48461E+00 3.22335E+00 2.97687E+00
          2.74460E+00 2.63448E+00 2.52745E+00 2.44496E+00 2.36435E+00
          2.34427E+00 2.32737E+00 2.32526E+00 2.32363E+00 2.32346E+00
          2.32327E+00 2.32385E+00                                     6.706E+00
 8.00E+05 1.20112E+01 1.13887E+01 1.07994E+01 1.02673E+01 9.78017E+00
          8.88778E+00 8.10668E+00 7.42047E+00 6.81299E+00 6.26900E+00
          5.77486E+00 5.32387E+00 4.91133E+00 4.53238E+00 4.18145E+00
          3.85416E+00 3.54815E+00 3.26020E+00 2.98797E+00 2.73072E+00
          2.48677E+00 2.36988E+00 2.25535E+00 2.16623E+00 2.07944E+00
          2.05853E+00 2.04303E+00 2.04118E+00 2.03935E+00 2.03916E+00
          2.03892E+00 2.03913E+00                                     6.887E+00
 1.00E+06 1.21456E+01 1.14940E+01 1.08801E+01 1.03308E+01 9.83062E+00
          8.91442E+00 8.11556E+00 7.41593E+00 6.79743E+00 6.24355E+00
          5.74012E+00 5.28027E+00 4.85911E+00 4.47149E+00 4.11151E+00
          3.77467E+00 3.45885E+00 3.16139E+00 2.87974E+00 2.61153E+00
          2.35426E+00 2.22967E+00 2.10784E+00 2.01312E+00 1.91963E+00
          1.89670E+00 1.87923E+00 1.87721E+00 1.87535E+00 1.87512E+00
          1.87490E+00 1.87426E+00                                     7.092E+00
 1.50E+06 1.23271E+01 1.16464E+01 1.10094E+01 1.04470E+01 9.93859E+00
          9.00512E+00 8.19491E+00 7.48391E+00 6.85525E+00 6.29286E+00
          5.78318E+00 5.31856E+00 4.89276E+00 4.49886E+00 4.12866E+00
          3.77663E+00 3.44219E+00 3.12525E+00 2.82372E+00 2.53011E+00
          2.23858E+00 2.09258E+00 1.94629E+00 1.82976E+00 1.71479E+00
          1.68566E+00 1.66201E+00 1.65924E+00 1.65702E+00 1.65670E+00
          1.65648E+00 1.65584E+00                                     7.586E+00
 2.00E+06 1.24026E+01 1.17197E+01 1.10834E+01 1.05261E+01 1.00245E+01
          9.09946E+00 8.29540E+00 7.58571E+00 6.95629E+00 6.39312E+00
          5.88431E+00 5.42173E+00 4.99800E+00 4.60474E+00 4.23177E+00
          3.87239E+00 3.52684E+00 3.19636E+00 2.87889E+00 2.56385E+00
          2.24038E+00 2.07245E+00 1.89598E+00 1.74944E+00 1.60904E+00
          1.57481E+00 1.54731E+00 1.54385E+00 1.54082E+00 1.54051E+00
          1.54019E+00 1.54153E+00                                     8.008E+00
 3.00E+06 1.24517E+01 1.17758E+01 1.11511E+01 1.06129E+01 1.01336E+01
          9.24769E+00 8.47295E+00 7.78466E+00 7.17013E+00 6.61658E+00
          6.11309E+00 5.65262E+00 5.22906E+00 4.83538E+00 4.46294E+00
          4.10481E+00 3.75760E+00 3.41637E+00 3.07413E+00 2.71960E+00
          2.33717E+00 2.12823E+00 1.89903E+00 1.69744E+00 1.49493E+00
          1.45195E+00 1.42493E+00 1.42153E+00 1.41566E+00 1.41450E+00
          1.41505E+00 1.41937E+00                                     8.668E+00
 4.00E+06 1.24085E+01 1.17648E+01 1.11727E+01 1.06673E+01 1.02185E+01
          9.37823E+00 8.62925E+00 7.95463E+00 7.34656E+00 6.79729E+00
          6.30012E+00 5.84826E+00 5.43446E+00 5.05016E+00 4.68454E+00
          4.32909E+00 3.98028E+00 3.63307E+00 3.27818E+00 2.89670E+00
          2.46444E+00 2.22005E+00 1.94844E+00 1.70525E+00 1.44241E+00
          1.38057E+00 1.35808E+00 1.35705E+00 1.34803E+00 1.34560E+00
          1.34787E+00 1.35272E+00                                     9.161E+00
 5.00E+06 1.23834E+01 1.17511E+01 1.11736E+01 1.06879E+01 1.02604E+01
          9.45499E+00 8.73282E+00 8.07966E+00 7.48862E+00 6.95277E+00
          6.46605E+00 6.02227E+00 5.61470E+00 5.23533E+00 4.87377E+00
          4.52155E+00 4.17449E+00 3.82626E+00 3.46500E+00 3.06635E+00
          2.59810E+00 2.32502E+00 2.01377E+00 1.73043E+00 1.41561E+00
          1.33908E+00 1.31614E+00 1.31602E+00 1.30476E+00 1.30157E+00
          1.30492E+00 1.30896E+00                                     9.542E+00
 6.00E+06 1.23534E+01 1.17311E+01 1.11665E+01 1.06985E+01 1.02896E+01
          9.51350E+00 8.81473E+00 8.18049E+00 7.60482E+00 7.08133E+00
          6.60457E+00 6.16880E+00 5.76780E+00 5.39399E+00 5.03742E+00
          4.68969E+00 4.34610E+00 3.99927E+00 3.63514E+00 3.22454E+00
          2.72796E+00 2.43105E+00 2.08593E+00 1.76656E+00 1.40396E+00
          1.31313E+00 1.28725E+00 1.28757E+00 1.27454E+00 1.27077E+00
          1.27494E+00 1.27777E+00                                     9.850E+00
 8.00E+06 1.22945E+01 1.16884E+01 1.11451E+01 1.07062E+01 1.03278E+01
          9.59778E+00 8.93715E+00 8.33442E+00 7.78486E+00 7.28302E+00
          6.82426E+00 6.40364E+00 6.01566E+00 5.65347E+00 5.30785E+00
          4.97064E+00 4.63637E+00 4.29605E+00 3.93219E+00 3.50770E+00
          2.97018E+00 2.63605E+00 2.23541E+00 1.85370E+00 1.40545E+00
          1.28746E+00 1.25043E+00 1.25049E+00 1.23487E+00 1.23034E+00
          1.23544E+00 1.23599E+00                                     1.033E+01
 1.00E+07 1.23108E+01 1.17031E+01 1.11627E+01 1.07339E+01 1.03681E+01
          9.65692E+00 9.01469E+00 8.43009E+00 7.89852E+00 7.41457E+00
          6.97353E+00 6.57031E+00 6.19907E+00 5.85232E+00 5.51971E+00
          5.19237E+00 4.86554E+00 4.53152E+00 4.17534E+00 3.76449E+00
          3.23053E+00 2.86736E+00 2.38307E+00 1.90677E+00 1.41245E+00
          1.29440E+00 1.23328E+00 1.22512E+00 1.20903E+00 1.20790E+00
          1.20514E+00 1.20892E+00                                     1.069E+01
 1.50E+07 1.22214E+01 1.16372E+01 1.11247E+01 1.07303E+01 1.04000E+01
          9.74669E+00 9.15391E+00 8.61257E+00 8.11903E+00 7.66890E+00
          7.25833E+00 6.88303E+00 6.53794E+00 6.21628E+00 5.90834E+00
          5.60546E+00 5.30244E+00 4.99047E+00 4.65167E+00 4.24588E+00
          3.68664E+00 3.28568E+00 2.72874E+00 2.15373E+00 1.49317E+00
          1.31402E+00 1.20616E+00 1.19314E+00 1.17350E+00 1.17158E+00
          1.16885E+00 1.17044E+00                                     1.132E+01
 2.00E+07 1.21640E+01 1.15949E+01 1.10997E+01 1.07261E+01 1.04172E+01
          9.79982E+00 9.23837E+00 8.72503E+00 8.25677E+00 7.82980E+00
          7.44081E+00 7.08603E+00 6.76092E+00 6.45926E+00 6.17187E+00
          5.89036E+00 5.60943E+00 5.31957E+00 5.00096E+00 4.60777E+00
          4.04277E+00 3.62537E+00 3.03243E+00 2.39436E+00 1.59132E+00
          1.35507E+00 1.19621E+00 1.17722E+00 1.15474E+00 1.15208E+00
          1.14935E+00 1.15002E+00                                     1.175E+01
 3.00E+07 1.20518E+01 1.15100E+01 1.10442E+01 1.07031E+01 1.04264E+01
          9.86308E+00 9.34713E+00 8.87291E+00 8.43833E+00 8.04088E+00
          7.67835E+00 7.34828E+00 7.04763E+00 6.77223E+00 6.51557E+00
          6.27109E+00 6.03292E+00 5.78928E+00 5.51324E+00 5.13956E+00
          4.55283E+00 4.11319E+00 3.49710E+00 2.80836E+00 1.81568E+00
          1.48123E+00 1.19047E+00 1.15677E+00 1.13849E+00 1.13451E+00
          1.11957E+00 1.12866E+00                                     1.230E+01
 4.00E+07 1.20435E+01 1.15058E+01 1.10459E+01 1.07136E+01 1.04469E+01
          9.90107E+00 9.40233E+00 8.94564E+00 8.52912E+00 8.15037E+00
          7.80738E+00 7.49782E+00 7.21881E+00 6.96613E+00 6.73310E+00
          6.51319E+00 6.30133E+00 6.08673E+00 5.84384E+00 5.50827E+00
          4.95834E+00 4.52705E+00 3.89513E+00 3.15093E+00 2.00014E+00
          1.59188E+00 1.21040E+00 1.15880E+00 1.12514E+00 1.12073E+00
          1.10944E+00 1.11719E+00                                     1.266E+01
 5.00E+07 1.20444E+01 1.15092E+01 1.10527E+01 1.07251E+01 1.04636E+01
          9.92753E+00 9.43885E+00 8.99310E+00 8.58834E+00 8.22234E+00
          7.89316E+00 7.59854E+00 7.33560E+00 7.10010E+00 6.88508E+00
          6.68399E+00 6.49245E+00 6.30085E+00 6.08529E+00 5.78374E+00
          5.27280E+00 4.85696E+00 4.22480E+00 3.44705E+00 2.17243E+00
          1.69885E+00 1.23440E+00 1.16582E+00 1.11657E+00 1.11153E+00
          1.10388E+00 1.11084E+00                                     1.292E+01
 6.00E+07 1.20353E+01 1.15089E+01 1.10605E+01 1.07400E+01 1.04846E+01
          9.95795E+00 9.47610E+00 9.03556E+00 8.63523E+00 8.27382E+00
          7.95037E+00 7.66329E+00 7.41043E+00 7.18855E+00 6.99209E+00
          6.81439E+00 6.64711E+00 6.47182E+00 6.26076E+00 5.96925E+00
          5.49849E+00 5.12123E+00 4.53893E+00 3.76900E+00 2.33817E+00
          1.78031E+00 1.24475E+00 1.17043E+00 1.11839E+00 1.11088E+00
          1.10686E+00 1.10612E+00                                     1.312E+01
 8.00E+07 1.20474E+01 1.15227E+01 1.10760E+01 1.07570E+01 1.05034E+01
          9.98261E+00 9.50925E+00 9.07984E+00 8.69272E+00 8.34594E+00
          8.03790E+00 7.76686E+00 7.53050E+00 7.32524E+00 7.14481E+00
          6.98353E+00 6.83825E+00 6.70062E+00 6.54715E+00 6.31240E+00
          5.87817E+00 5.51904E+00 4.96836E+00 4.20971E+00 2.64656E+00
          1.98198E+00 1.28783E+00 1.18601E+00 1.11547E+00 1.10763E+00
          1.10080E+00 1.10034E+00                                     1.341E+01
 1.00E+08 1.20388E+01 1.15215E+01 1.10810E+01 1.07666E+01 1.05168E+01
          1.00035E+01 9.53720E+00 9.11479E+00 8.73480E+00 8.39544E+00
          8.09536E+00 7.83306E+00 7.60657E+00 7.41273E+00 7.24585E+00
          7.10091E+00 6.97560E+00 6.86261E+00 6.73960E+00 6.54143E+00
          6.15142E+00 5.81983E+00 5.30194E+00 4.55925E+00 2.91754E+00
          2.17042E+00 1.33219E+00 1.20534E+00 1.11569E+00 1.10615E+00
          1.09717E+00 1.09686E+00                                     1.361E+01
 1.50E+08 1.20044E+01 1.15068E+01 1.10829E+01 1.07797E+01 1.05381E+01
          1.00399E+01 9.58534E+00 9.17249E+00 8.80070E+00 8.46932E+00
          8.17829E+00 7.92688E+00 7.71397E+00 7.53772E+00 7.39429E+00
          7.27967E+00 7.18989E+00 7.11289E+00 7.02702E+00 6.88874E+00
          6.60378E+00 6.33702E+00 5.87611E+00 5.17958E+00 3.49506E+00
          2.57982E+00 1.44143E+00 1.26123E+00 1.12220E+00 1.10614E+00
          1.09294E+00 1.09222E+00                                     1.393E+01
 2.00E+08 1.20000E+01 1.15123E+01 1.10948E+01 1.07925E+01 1.05494E+01
          1.00529E+01 9.60227E+00 9.19525E+00 8.83057E+00 8.50713E+00
          8.22416E+00 7.98085E+00 7.77603E+00 7.60772E+00 7.47187E+00
          7.36558E+00 7.28944E+00 7.24043E+00 7.20264E+00 7.11954E+00
          6.88724E+00 6.65687E+00 6.25850E+00 5.61746E+00 3.91591E+00
          2.93705E+00 1.55270E+00 1.31940E+00 1.13053E+00 1.10992E+00
          1.09027E+00 1.08978E+00                                     1.411E+01
 3.00E+08 1.19455E+01 1.14935E+01 1.11007E+01 1.08054E+01 1.05613E+01
          1.00702E+01 9.62480E+00 9.22312E+00 8.86401E+00 8.54652E+00
          8.27006E+00 8.03406E+00 7.83765E+00 7.67929E+00 7.55550E+00
          7.46436E+00 7.40786E+00 7.38564E+00 7.38635E+00 7.36177E+00
          7.22032E+00 7.05198E+00 6.72999E+00 6.17636E+00 4.56697E+00
          3.49689E+00 1.76065E+00 1.43996E+00 1.15236E+00 1.11820E+00
          1.08847E+00 1.08752E+00                                     1.433E+01
 4.00E+08 1.18994E+01 1.14766E+01 1.11037E+01 1.08132E+01 1.05669E+01
          1.00783E+01 9.63534E+00 9.23631E+00 8.88008E+00 8.56580E+00
          8.29290E+00 8.06091E+00 7.86914E+00 7.71625E+00 7.59893E+00
          7.51580E+00 7.46974E+00 7.46199E+00 7.48430E+00 7.49458E+00
          7.41119E+00 7.28472E+00 7.01735E+00 6.53317E+00 5.03456E+00
          3.93101E+00 1.95347E+00 1.55721E+00 1.17615E+00 1.12769E+00
          1.08862E+00 1.08618E+00                                     1.445E+01
 5.00E+08 1.18453E+01 1.14509E+01 1.10987E+01 1.08161E+01 1.05714E+01
          1.00877E+01 9.64690E+00 9.24865E+00 8.89258E+00 8.57861E+00
          8.30691E+00 8.07689E+00 7.88760E+00 7.73807E+00 7.62722E+00
          7.55452E+00 7.51972E+00 7.51670E+00 7.53573E+00 7.55928E+00
          7.52618E+00 7.43463E+00 7.21621E+00 6.81175E+00 5.41525E+00
          4.23121E+00 2.13340E+00 1.68488E+00 1.20093E+00 1.12831E+00
          1.09448E+00 1.08560E+00                                     1.453E+01
 6.00E+08 1.18206E+01 1.14414E+01 1.10996E+01 1.08197E+01 1.05740E+01
          1.00915E+01 9.65161E+00 9.25440E+00 8.89944E+00 8.58650E+00
          8.31573E+00 8.08691E+00 7.89980E+00 7.75364E+00 7.64663E+00
          7.57771E+00 7.54700E+00 7.54919E+00 7.57583E+00 7.61147E+00
          7.61233E+00 7.55563E+00 7.37070E+00 6.97620E+00 5.65846E+00
          4.57812E+00 2.30385E+00 1.77648E+00 1.22511E+00 1.14856E+00
          1.09088E+00 1.08533E+00                                     1.458E+01
 8.00E+08 1.17901E+01 1.14295E+01 1.11004E+01 1.08235E+01 1.05765E+01
          1.00956E+01 9.65724E+00 9.26153E+00 8.90814E+00 8.59694E+00
          8.32815E+00 8.10163E+00 7.91708E+00 7.77390E+00 7.67043E+00
          7.60589E+00 7.58102E+00 7.59143E+00 7.63039E+00 7.68562E+00
          7.72232E+00 7.69845E+00 7.57079E+00 7.25123E+00 6.06495E+00
          5.03897E+00 2.62068E+00 1.97739E+00 1.27391E+00 1.16969E+00
          1.09506E+00 1.08459E+00                                     1.466E+01
 1.00E+09 1.17708E+01 1.14220E+01 1.11009E+01 1.08259E+01 1.05780E+01
          1.00980E+01 9.66063E+00 9.26594E+00 8.91362E+00 8.60356E+00
          8.33600E+00 8.11081E+00 7.92777E+00 7.78637E+00 7.68509E+00
          7.62327E+00 7.60204E+00 7.61751E+00 7.66401E+00 7.73148E+00
          7.79077E+00 7.78825E+00 7.70095E+00 7.43816E+00 6.35860E+00
          5.38913E+00 2.90150E+00 2.16177E+00 1.32209E+00 1.19173E+00
          1.10004E+00 1.08398E+00                                     1.471E+01
 1.50E+09 1.17416E+01 1.14107E+01 1.11017E+01 1.08294E+01 1.05800E+01
          1.01012E+01 9.66508E+00 9.27185E+00 8.92112E+00 8.61269E+00
          8.34673E+00 8.12324E+00 7.94217E+00 7.80319E+00 7.70495E+00
          7.64695E+00 7.63076E+00 7.65318E+00 7.70988E+00 7.79444E+00
          7.88540E+00 7.91310E+00 7.88723E+00 7.71907E+00 6.84010E+00
          5.99578E+00 3.48307E+00 2.56874E+00 1.43924E+00 1.24964E+00
          1.11323E+00 1.08362E+00                                     1.479E+01
 2.00E+09 1.17251E+01 1.14043E+01 1.11021E+01 1.08315E+01 1.05812E+01
          1.01029E+01 9.66733E+00 9.27476E+00 8.92481E+00 8.61718E+00
          8.35198E+00 8.12928E+00 7.94921E+00 7.81156E+00 7.71498E+00
          7.65904E+00 7.64551E+00 7.67152E+00 7.73347E+00 7.82726E+00
          7.93520E+00 7.97857E+00 7.98559E+00 7.87446E+00 7.13976E+00
          6.39312E+00 3.93843E+00 2.91578E+00 1.55167E+00 1.30935E+00
          1.12656E+00 1.08344E+00                                     1.483E+01
 3.00E+09 1.17121E+01 1.13985E+01 1.11009E+01 1.08303E+01 1.05787E+01
          1.01019E+01 9.66899E+00 9.27882E+00 8.93063E+00 8.62399E+00
          8.35881E+00 8.13551E+00 7.95473E+00 7.81711E+00 7.72238E+00
          7.67075E+00 7.66283E+00 7.69271E+00 7.75555E+00 7.85529E+00
          7.99152E+00 8.06014E+00 8.08505E+00 7.99675E+00 7.50706E+00
          6.99716E+00 4.57201E+00 3.41954E+00 1.76460E+00 1.44570E+00
          1.15475E+00 1.08325E+00                                     1.487E+01
 4.00E+09 1.17196E+01 1.14073E+01 1.11095E+01 1.08364E+01 1.05814E+01
          1.01005E+01 9.66531E+00 9.27437E+00 8.92678E+00 8.62192E+00
          8.35948E+00 8.13936E+00 7.96135E+00 7.82476E+00 7.72712E+00
          7.66842E+00 7.65451E+00 7.69163E+00 7.78106E+00 7.90039E+00
          8.01999E+00 8.07743E+00 8.12790E+00 8.11931E+00 7.72240E+00
          7.19338E+00 5.08637E+00 3.90869E+00 1.95619E+00 1.54590E+00
          1.17688E+00 1.08308E+00                                     1.490E+01
 5.00E+09 1.17136E+01 1.14049E+01 1.11095E+01 1.08369E+01 1.05816E+01
          1.01010E+01 9.66599E+00 9.27527E+00 8.92787E+00 8.62321E+00
          8.36101E+00 8.14111E+00 7.96342E+00 7.82719E+00 7.73006E+00
          7.67202E+00 7.65901E+00 7.69736E+00 7.78859E+00 7.91057E+00
          8.03522E+00 8.09819E+00 8.16048E+00 8.17406E+00 7.85627E+00
          7.40207E+00 5.44445E+00 4.25573E+00 2.14710E+00 1.65936E+00
          1.20108E+00 1.08303E+00                                     1.491E+01
 6.00E+09 1.17091E+01 1.14031E+01 1.11094E+01 1.08372E+01 1.05817E+01
          1.01013E+01 9.66646E+00 9.27588E+00 8.92864E+00 8.62413E+00
          8.36206E+00 8.14235E+00 7.96486E+00 7.82887E+00 7.73206E+00
          7.67444E+00 7.66201E+00 7.70118E+00 7.79359E+00 7.91741E+00
          8.04562E+00 8.11231E+00 8.18233E+00 8.21096E+00 7.95099E+00
          7.55248E+00 5.72430E+00 4.54483E+00 2.32459E+00 1.77176E+00
          1.22479E+00 1.08300E+00                                     1.492E+01
 8.00E+09 1.16828E+01 1.13875E+01 1.11026E+01 1.08357E+01 1.05832E+01
          1.01065E+01 9.67239E+00 9.28115E+00 8.93247E+00 8.62639E+00
          8.36320E+00 8.14293E+00 7.96544E+00 7.83055E+00 7.73733E+00
          7.68593E+00 7.67857E+00 7.71318E+00 7.78792E+00 7.90317E+00
          8.05336E+00 8.13648E+00 8.21711E+00 8.25687E+00 8.07678E+00
          7.75476E+00 6.13998E+00 5.00449E+00 2.64282E+00 1.99182E+00
          1.27356E+00 1.08294E+00                                     1.494E+01
 1.00E+10 1.16794E+01 1.13857E+01 1.11018E+01 1.08352E+01 1.05825E+01
          1.01061E+01 9.67252E+00 9.28174E+00 8.93349E+00 8.62779E+00
          8.36494E+00 8.14478E+00 7.96684E+00 7.83107E+00 7.73755E+00
          7.68713E+00 7.68153E+00 7.71731E+00 7.79154E+00 7.90597E+00
          8.06133E+00 8.15217E+00 8.23901E+00 8.27262E+00 8.13060E+00
          7.93571E+00 6.44255E+00 5.31921E+00 2.91755E+00 2.21143E+00
          1.31372E+00 1.08301E+00                                     1.494E+01


==> anc/colstop/sbethe/sdbase/pdebr61.p08 <==
 61
 1.00E+03 8.12200E-01 8.29281E-01 8.46450E-01 8.63781E-01 8.81300E-01
          9.16940E-01 9.53410E-01 9.90800E-01 1.02930E+00 1.06923E+00
          1.11112E+00 1.15526E+00 1.20200E+00 1.25191E+00 1.30585E+00
          1.36371E+00 1.42216E+00 1.47291E+00 1.50782E+00 1.53021E+00
          1.54557E+00 1.55182E+00 1.56154E+00 1.57104E+00 1.56988E+00
          1.56894E+00 1.56973E+00 1.56983E+00 1.56963E+00 1.56970E+00
          1.56956E+00 1.56965E+00                                     1.050E+00
 1.50E+03 1.12698E+00 1.14756E+00 1.16835E+00 1.18952E+00 1.21113E+00
          1.25573E+00 1.30217E+00 1.35050E+00 1.40071E+00 1.45276E+00
          1.50660E+00 1.56207E+00 1.61892E+00 1.67672E+00 1.73488E+00
          1.79253E+00 1.84839E+00 1.90065E+00 1.94700E+00 1.98507E+00
          2.00868E+00 2.00998E+00 2.00003E+00 1.98641E+00 2.00202E+00
          2.01816E+00 2.01357E+00 2.01022E+00 2.01071E+00 2.01154E+00
          2.00952E+00 2.01086E+00                                     1.395E+00
 2.00E+03 1.41599E+00 1.44022E+00 1.46463E+00 1.48939E+00 1.51458E+00
          1.56636E+00 1.62000E+00 1.67547E+00 1.73273E+00 1.79166E+00
          1.85210E+00 1.91383E+00 1.97643E+00 2.03932E+00 2.10169E+00
          2.16243E+00 2.21999E+00 2.27233E+00 2.31707E+00 2.35263E+00
          2.37397E+00 2.37459E+00 2.36474E+00 2.35245E+00 2.37252E+00
          2.39018E+00 2.38301E+00 2.37900E+00 2.37991E+00 2.38094E+00
          2.37874E+00 2.38010E+00                                     1.695E+00
 3.00E+03 1.92195E+00 1.95437E+00 1.98673E+00 2.01901E+00 2.05132E+00
          2.11637E+00 2.18166E+00 2.24694E+00 2.31196E+00 2.37649E+00
          2.44033E+00 2.50326E+00 2.56520E+00 2.62620E+00 2.68697E+00
          2.74760E+00 2.80596E+00 2.85788E+00 2.89866E+00 2.92650E+00
          2.94280E+00 2.94904E+00 2.95592E+00 2.96234E+00 2.96838E+00
          2.96904E+00 2.96812E+00 2.96795E+00 2.96810E+00 2.96818E+00
          2.96813E+00 2.96811E+00                                     2.193E+00
 4.00E+03 2.34591E+00 2.38872E+00 2.43081E+00 2.47161E+00 2.51130E+00
          2.58801E+00 2.66057E+00 2.72892E+00 2.79346E+00 2.85537E+00
          2.91636E+00 2.97663E+00 3.03597E+00 3.09398E+00 3.15052E+00
          3.20505E+00 3.25596E+00 3.30077E+00 3.33702E+00 3.36474E+00
          3.38409E+00 3.39120E+00 3.40071E+00 3.41096E+00 3.41921E+00
          3.41991E+00 3.41714E+00 3.41667E+00 3.41705E+00 3.41707E+00
          3.41718E+00 3.41711E+00                                     2.593E+00
 5.00E+03 2.71351E+00 2.76583E+00 2.81669E+00 2.86495E+00 2.91080E+00
          2.99638E+00 3.07299E+00 3.14085E+00 3.20120E+00 3.25685E+00
          3.31166E+00 3.36631E+00 3.42048E+00 3.47334E+00 3.52386E+00
          3.57096E+00 3.61368E+00 3.65136E+00 3.68336E+00 3.70976E+00
          3.73074E+00 3.73998E+00 3.75199E+00 3.76439E+00 3.77461E+00
          3.77531E+00 3.77139E+00 3.77076E+00 3.77124E+00 3.77126E+00
          3.77140E+00 3.77135E+00                                     2.924E+00
 6.00E+03 3.03831E+00 3.09836E+00 3.15626E+00 3.21034E+00 3.26082E+00
          3.35247E+00 3.43070E+00 3.49605E+00 3.55056E+00 3.59850E+00
          3.64563E+00 3.69305E+00 3.74041E+00 3.78664E+00 3.83023E+00
          3.86979E+00 3.90487E+00 3.93597E+00 3.96367E+00 3.98830E+00
          4.01039E+00 4.02136E+00 4.03518E+00 4.04889E+00 4.06038E+00
          4.06115E+00 4.05676E+00 4.05605E+00 4.05659E+00 4.05661E+00
          4.05677E+00 4.05674E+00                                     3.203E+00
 8.00E+03 3.59146E+00 3.66144E+00 3.72816E+00 3.78907E+00 3.84449E+00
          3.94105E+00 4.01734E+00 4.07442E+00 4.11556E+00 4.14715E+00
          4.17753E+00 4.20858E+00 4.23997E+00 4.27083E+00 4.29960E+00
          4.32510E+00 4.34737E+00 4.36763E+00 4.38737E+00 4.40779E+00
          4.43054E+00 4.44351E+00 4.45865E+00 4.47244E+00 4.48481E+00
          4.48604E+00 4.48242E+00 4.48181E+00 4.48233E+00 4.48233E+00
          4.48250E+00 4.48251E+00                                     3.645E+00
 1.00E+04 4.05066E+00 4.12480E+00 4.19488E+00 4.25774E+00 4.31380E+00
          4.40840E+00 4.47830E+00 4.52493E+00 4.55234E+00 4.56810E+00
          4.58200E+00 4.59636E+00 4.61121E+00 4.62623E+00 4.64059E+00
          4.65380E+00 4.66597E+00 4.67778E+00 4.69039E+00 4.70608E+00
          4.72779E+00 4.74120E+00 4.75537E+00 4.76696E+00 4.77866E+00
          4.78053E+00 4.77902E+00 4.77871E+00 4.77912E+00 4.77912E+00
          4.77924E+00 4.77927E+00                                     3.981E+00
 1.50E+04 4.93918E+00 5.01027E+00 5.07611E+00 5.13264E+00 5.18060E+00
          5.25513E+00 5.29976E+00 5.31670E+00 5.31093E+00 5.29117E+00
          5.26854E+00 5.24595E+00 5.22442E+00 5.20503E+00 5.18915E+00
          5.17793E+00 5.17096E+00 5.16619E+00 5.16271E+00 5.16535E+00
          5.17973E+00 5.19028E+00 5.19758E+00 5.19989E+00 5.20653E+00
          5.20972E+00 5.21496E+00 5.21568E+00 5.21563E+00 5.21564E+00
          5.21559E+00 5.21567E+00                                     4.559E+00
 2.00E+04 5.59940E+00 5.65863E+00 5.71202E+00 5.75508E+00 5.78885E+00
          5.83410E+00 5.84846E+00 5.83471E+00 5.79830E+00 5.74833E+00
          5.69602E+00 5.64466E+00 5.59579E+00 5.55110E+00 5.51312E+00
          5.48358E+00 5.46138E+00 5.44238E+00 5.42405E+00 5.41299E+00
          5.41648E+00 5.42147E+00 5.41976E+00 5.41180E+00 5.41143E+00
          5.41516E+00 5.42665E+00 5.42834E+00 5.42782E+00 5.42783E+00
          5.42762E+00 5.42775E+00                                     4.931E+00
 3.00E+04 6.54981E+00 6.57851E+00 6.60087E+00 6.61211E+00 6.61381E+00
          6.59619E+00 6.54985E+00 6.47849E+00 6.38837E+00 6.28894E+00
          6.19109E+00 6.09856E+00 6.01269E+00 5.93478E+00 5.86713E+00
          5.81048E+00 5.76302E+00 5.71894E+00 5.67452E+00 5.63772E+00
          5.61691E+00 5.60909E+00 5.59100E+00 5.56699E+00 5.55351E+00
          5.55645E+00 5.57444E+00 5.57721E+00 5.57604E+00 5.57605E+00
          5.57558E+00 5.57583E+00                                     5.391E+00
 4.00E+04 7.22653E+00 7.22553E+00 7.21803E+00 7.19923E+00 7.17112E+00
          7.09601E+00 6.99546E+00 6.87395E+00 6.73830E+00 6.59839E+00
          6.46508E+00 6.34194E+00 6.22991E+00 6.12906E+00 6.04026E+00
          5.96278E+00 5.89458E+00 5.82976E+00 5.76454E+00 5.70633E+00
          5.66296E+00 5.64365E+00 5.61463E+00 5.58255E+00 5.56045E+00
          5.56099E+00 5.57701E+00 5.57957E+00 5.57824E+00 5.57823E+00
          5.57778E+00 5.57798E+00                                     5.673E+00
 5.00E+04 7.73883E+00 7.72638E+00 7.70324E+00 7.66160E+00 7.60517E+00
          7.46640E+00 7.30325E+00 7.13254E+00 6.96073E+00 6.79358E+00
          6.63737E+00 6.49380E+00 6.36287E+00 6.24322E+00 6.13442E+00
          6.03528E+00 5.94505E+00 5.86143E+00 5.78286E+00 5.71160E+00
          5.64781E+00 5.61594E+00 5.58047E+00 5.54889E+00 5.52055E+00
          5.51872E+00 5.52645E+00 5.52782E+00 5.52708E+00 5.52662E+00
          5.52696E+00 5.52671E+00                                     5.872E+00
 6.00E+04 8.15272E+00 8.12402E+00 8.08303E+00 8.02082E+00 7.94191E+00
          7.75636E+00 7.54737E+00 7.33604E+00 7.12936E+00 6.93258E+00
          6.75170E+00 6.58769E+00 6.43918E+00 6.30353E+00 6.17883E+00
          6.06329E+00 5.95664E+00 5.85830E+00 5.76733E+00 5.68183E+00
          5.60056E+00 5.56178E+00 5.52270E+00 5.49152E+00 5.46200E+00
          5.45575E+00 5.45379E+00 5.45363E+00 5.45295E+00 5.45280E+00
          5.45277E+00 5.45283E+00                                     6.022E+00
 8.00E+04 8.78480E+00 8.73074E+00 8.66058E+00 8.56272E+00 8.44356E+00
          8.17330E+00 7.88330E+00 7.60517E+00 7.34485E+00 7.10349E+00
          6.88285E+00 6.68304E+00 6.50178E+00 6.33604E+00 6.18306E+00
          6.04131E+00 5.91001E+00 5.78835E+00 5.67478E+00 5.56535E+00
          5.45795E+00 5.40772E+00 5.36356E+00 5.33463E+00 5.30324E+00
          5.29033E+00 5.27152E+00 5.26872E+00 5.26836E+00 5.26867E+00
          5.26823E+00 5.26858E+00                                     6.231E+00
 1.00E+05 9.24656E+00 9.17047E+00 9.07506E+00 8.94648E+00 8.79275E+00
          8.45025E+00 8.09242E+00 7.75949E+00 7.45614E+00 7.18012E+00
          6.92923E+00 6.70215E+00 6.49526E+00 6.30490E+00 6.12831E+00
          5.96430E+00 5.81207E+00 5.67035E+00 5.53736E+00 5.40924E+00
          5.28439E+00 5.22636E+00 5.17583E+00 5.14368E+00 5.10977E+00
          5.09344E+00 5.06624E+00 5.06201E+00 5.06171E+00 5.06229E+00
          5.06152E+00 5.06203E+00                                     6.362E+00
 1.50E+05 1.01638E+01 9.91135E+00 9.66128E+00 9.41588E+00 9.17738E+00
          8.72578E+00 8.30441E+00 7.91150E+00 7.54566E+00 7.20649E+00
          6.89370E+00 6.60629E+00 6.34243E+00 6.09967E+00 5.87513E+00
          5.66748E+00 5.47783E+00 5.30521E+00 5.14701E+00 4.99121E+00
          4.82812E+00 4.74833E+00 4.67911E+00 4.63448E+00 4.58430E+00
          4.56760E+00 4.54695E+00 4.54415E+00 4.54348E+00 4.54345E+00
          4.54355E+00 4.54332E+00                                     6.511E+00
 2.00E+05 1.06252E+01 1.03074E+01 9.99500E+00 9.69271E+00 9.40210E+00
          8.85681E+00 8.35493E+00 7.89364E+00 7.47030E+00 7.08308E+00
          6.73092E+00 6.41099E+00 6.11973E+00 5.85292E+00 5.60498E+00
          5.37238E+00 5.15626E+00 4.95592E+00 4.76917E+00 4.58759E+00
          4.40477E+00 4.31558E+00 4.23220E+00 4.17083E+00 4.10468E+00
          4.08949E+00 4.08547E+00 4.08559E+00 4.08391E+00 4.08357E+00
          4.08329E+00 4.08306E+00                                     6.557E+00
 3.00E+05 1.10639E+01 1.07188E+01 1.03679E+01 1.00079E+01 9.64506E+00
          8.93939E+00 8.28751E+00 7.71853E+00 7.22691E+00 6.79928E+00
          6.42248E+00 6.08154E+00 5.75780E+00 5.44301E+00 5.14625E+00
          4.87370E+00 4.62230E+00 4.38479E+00 4.15548E+00 3.94159E+00
          3.74610E+00 3.65090E+00 3.55443E+00 3.47713E+00 3.40334E+00
          3.38703E+00 3.37977E+00 3.37902E+00 3.37740E+00 3.37707E+00
          3.37693E+00 3.37639E+00                                     6.581E+00
 4.00E+05 1.14461E+01 1.09620E+01 1.04953E+01 1.00593E+01 9.65104E+00
          8.89913E+00 8.22737E+00 7.62682E+00 7.09143E+00 6.61277E+00
          6.18286E+00 5.79540E+00 5.44393E+00 5.12088E+00 4.81652E+00
          4.52454E+00 4.24620E+00 3.98463E+00 3.74110E+00 3.51161E+00
          3.29518E+00 3.19293E+00 3.09382E+00 3.01773E+00 2.94254E+00
          2.92313E+00 2.90566E+00 2.90351E+00 2.90214E+00 2.90194E+00
          2.90183E+00 2.90169E+00                                     6.607E+00
 5.00E+05 1.16537E+01 1.11183E+01 1.06053E+01 1.01318E+01 9.69228E+00
          8.88607E+00 8.17243E+00 7.53891E+00 6.97649E+00 6.47407E+00
          6.02086E+00 5.61013E+00 5.23611E+00 4.89232E+00 4.57070E+00
          4.26578E+00 3.97747E+00 3.70637E+00 3.45284E+00 3.21331E+00
          2.98715E+00 2.88019E+00 2.77699E+00 2.69824E+00 2.62089E+00
          2.60092E+00 2.58236E+00 2.58000E+00 2.57858E+00 2.57839E+00
          2.57828E+00 2.57895E+00                                     6.658E+00
 6.00E+05 1.18013E+01 1.12293E+01 1.06840E+01 1.01852E+01 9.72487E+00
          8.88151E+00 8.13903E+00 7.48295E+00 6.90133E+00 6.38121E+00
          5.91032E+00 5.48188E+00 5.09075E+00 4.73137E+00 4.39713E+00
          4.08319E+00 3.78830E+00 3.51103E+00 3.25047E+00 3.00444E+00
          2.77207E+00 2.66163E+00 2.55409E+00 2.47123E+00 2.39111E+00
          2.37126E+00 2.35449E+00 2.35240E+00 2.35079E+00 2.35061E+00
          2.35045E+00 2.35164E+00                                     6.728E+00
 8.00E+05 1.20005E+01 1.13813E+01 1.07950E+01 1.02654E+01 9.78042E+00
          8.89203E+00 8.11438E+00 7.43115E+00 6.82622E+00 6.28436E+00
          5.79195E+00 5.34235E+00 4.93092E+00 4.55286E+00 4.20270E+00
          3.87610E+00 3.57076E+00 3.28358E+00 3.01216E+00 2.75547E+00
          2.51147E+00 2.39429E+00 2.27929E+00 2.18983E+00 2.10350E+00
          2.08281E+00 2.06742E+00 2.06560E+00 2.06378E+00 2.06360E+00
          2.06335E+00 2.06378E+00                                     6.907E+00
 1.00E+06 1.21298E+01 1.14832E+01 1.08736E+01 1.03277E+01 9.83029E+00
          8.91862E+00 8.12304E+00 7.42578E+00 6.80902E+00 6.25652E+00
          5.75434E+00 5.29565E+00 4.87558E+00 4.48896E+00 4.12991E+00
          3.79388E+00 3.47887E+00 3.18225E+00 2.90146E+00 2.63386E+00
          2.37669E+00 2.25196E+00 2.12988E+00 2.03496E+00 1.94152E+00
          1.91861E+00 1.90113E+00 1.89910E+00 1.89724E+00 1.89702E+00
          1.89678E+00 1.89563E+00                                     7.110E+00
 1.50E+06 1.23016E+01 1.16283E+01 1.09976E+01 1.04399E+01 9.93503E+00
          9.00687E+00 8.19972E+00 7.49029E+00 6.86234E+00 6.30039E+00
          5.79137E+00 5.32769E+00 4.90301E+00 4.51039E+00 4.14150E+00
          3.79067E+00 3.45732E+00 3.14131E+00 2.84051E+00 2.54755E+00
          2.25664E+00 2.11090E+00 1.96473E+00 1.84813E+00 1.73272E+00
          1.70342E+00 1.67967E+00 1.67689E+00 1.67464E+00 1.67433E+00
          1.67411E+00 1.67299E+00                                     7.598E+00
 2.00E+06 1.23708E+01 1.16959E+01 1.10664E+01 1.05141E+01 1.00161E+01
          9.09667E+00 8.29567E+00 7.58749E+00 6.95869E+00 6.39588E+00
          5.88774E+00 5.42617E+00 5.00375E+00 4.61199E+00 4.24058E+00
          3.88271E+00 3.53846E+00 3.20885E+00 2.89184E+00 2.57743E+00
          2.25513E+00 2.08778E+00 1.91151E+00 1.76483E+00 1.62444E+00
          1.59024E+00 1.56270E+00 1.55925E+00 1.55623E+00 1.55590E+00
          1.55553E+00 1.55798E+00                                     8.015E+00
 3.00E+06 1.24103E+01 1.17427E+01 1.11251E+01 1.05921E+01 1.01166E+01
          9.23634E+00 8.46489E+00 7.77836E+00 7.16472E+00 6.61190E+00
          6.10950E+00 5.65057E+00 5.22881E+00 4.83703E+00 4.46638E+00
          4.10978E+00 3.76381E+00 3.42352E+00 3.08203E+00 2.72832E+00
          2.34704E+00 2.13875E+00 1.91019E+00 1.70922E+00 1.50804E+00
          1.46554E+00 1.43827E+00 1.43480E+00 1.42894E+00 1.42773E+00
          1.42834E+00 1.43689E+00                                     8.666E+00
 4.00E+06 1.23670E+01 1.17284E+01 1.11408E+01 1.06387E+01 1.01924E+01
          9.35679E+00 8.61168E+00 7.94043E+00 7.33525E+00 6.78847E+00
          6.29350E+00 5.84354E+00 5.43141E+00 5.04862E+00 4.68434E+00
          4.33011E+00 3.98244E+00 3.63629E+00 3.28243E+00 2.90206E+00
          2.47109E+00 2.22750E+00 1.95690E+00 1.71496E+00 1.45466E+00
          1.39369E+00 1.37065E+00 1.36944E+00 1.36046E+00 1.35797E+00
          1.36023E+00 1.37073E+00                                     9.151E+00
 5.00E+06 1.23356E+01 1.17091E+01 1.11364E+01 1.06542E+01 1.02293E+01
          9.42894E+00 8.71103E+00 8.06154E+00 7.47369E+00 6.94060E+00
          6.45629E+00 6.01460E+00 5.60885E+00 5.23110E+00 4.87097E+00
          4.52002E+00 4.17411E+00 3.82696E+00 3.46675E+00 3.06927E+00
          2.60252E+00 2.33044E+00 2.02056E+00 1.73889E+00 1.42737E+00
          1.35196E+00 1.32840E+00 1.32808E+00 1.31687E+00 1.31364E+00
          1.31714E+00 1.32727E+00                                     9.526E+00
 6.00E+06 1.23005E+01 1.16843E+01 1.11250E+01 1.06608E+01 1.02549E+01
          9.48411E+00 8.78994E+00 8.15968E+00 7.58739E+00 7.06687E+00
          6.59263E+00 6.15904E+00 5.75991E+00 5.38773E+00 5.03260E+00
          4.68616E+00 4.34375E+00 3.99801E+00 3.63499E+00 3.22567E+00
          2.73078E+00 2.43506E+00 2.09160E+00 1.77422E+00 1.41540E+00
          1.32582E+00 1.29940E+00 1.29953E+00 1.28655E+00 1.28275E+00
          1.28696E+00 1.29602E+00                                     9.831E+00
 8.00E+06 1.22345E+01 1.16353E+01 1.10979E+01 1.06631E+01 1.02879E+01
          9.56400E+00 8.90851E+00 8.31015E+00 7.76429E+00 7.26560E+00
          6.80946E+00 6.39105E+00 6.00491E+00 5.64430E+00 5.30006E+00
          4.96412E+00 4.63104E+00 4.29190E+00 3.92928E+00 3.50629E+00
          2.97086E+00 2.63821E+00 2.23963E+00 1.86038E+00 1.41644E+00
          1.29982E+00 1.26256E+00 1.26248E+00 1.24692E+00 1.24235E+00
          1.24741E+00 1.25348E+00                                     1.031E+01
 1.00E+07 1.22467E+01 1.16463E+01 1.11121E+01 1.06877E+01 1.03253E+01
          9.62058E+00 8.98373E+00 8.40370E+00 7.87597E+00 7.39523E+00
          6.95685E+00 6.55581E+00 6.18636E+00 5.84111E+00 5.50980E+00
          5.18367E+00 4.85800E+00 4.52518E+00 4.17041E+00 3.76148E+00
          3.23027E+00 2.86874E+00 2.38617E+00 1.91195E+00 1.42302E+00
          1.30704E+00 1.24535E+00 1.23695E+00 1.22116E+00 1.22017E+00
          1.21747E+00 1.22595E+00                                     1.066E+01
 1.50E+07 1.21554E+01 1.15786E+01 1.10723E+01 1.06822E+01 1.03552E+01
          9.70806E+00 9.12054E+00 8.58362E+00 8.09379E+00 7.64672E+00
          7.23866E+00 6.86539E+00 6.52193E+00 6.20161E+00 5.89487E+00
          5.59315E+00 5.29135E+00 4.98070E+00 4.64351E+00 4.23998E+00
          3.68399E+00 3.28502E+00 2.73027E+00 2.15781E+00 1.50288E+00
          1.32572E+00 1.21817E+00 1.20508E+00 1.18569E+00 1.18382E+00
          1.18085E+00 1.18567E+00                                     1.129E+01
 2.00E+07 1.21001E+01 1.15381E+01 1.10487E+01 1.06789E+01 1.03727E+01
          9.76099E+00 9.20424E+00 8.69492E+00 8.23003E+00 7.80588E+00
          7.41921E+00 7.06633E+00 6.74276E+00 6.44239E+00 6.15617E+00
          5.87582E+00 5.59611E+00 5.30763E+00 4.99072E+00 4.59991E+00
          4.03841E+00 3.62323E+00 3.03279E+00 2.39758E+00 1.60022E+00
          1.36588E+00 1.20803E+00 1.18913E+00 1.16681E+00 1.16420E+00
          1.16133E+00 1.16388E+00                                     1.171E+01
 3.00E+07 1.19930E+01 1.14575E+01 1.09967E+01 1.06586E+01 1.03840E+01
          9.82495E+00 9.31276E+00 8.84177E+00 8.40999E+00 8.01491E+00
          7.65440E+00 7.32603E+00 7.02683E+00 6.75269E+00 6.49719E+00
          6.25387E+00 6.01693E+00 5.77465E+00 5.50023E+00 5.12877E+00
          4.54541E+00 4.10827E+00 3.49568E+00 2.81080E+00 1.82346E+00
          1.49056E+00 1.20160E+00 1.16829E+00 1.15033E+00 1.14624E+00
          1.13147E+00 1.14038E+00                                     1.226E+01
 4.00E+07 1.19877E+01 1.14558E+01 1.10004E+01 1.06708E+01 1.04057E+01
          9.86347E+00 9.36790E+00 8.91397E+00 8.49984E+00 8.12318E+00
          7.78200E+00 7.47401E+00 7.19633E+00 6.94485E+00 6.71296E+00
          6.49420E+00 6.28354E+00 6.07030E+00 5.82901E+00 5.49561E+00
          4.94894E+00 4.52013E+00 3.89174E+00 3.15164E+00 2.00685E+00
          1.60039E+00 1.22102E+00 1.16988E+00 1.13665E+00 1.13217E+00
          1.12048E+00 1.12915E+00                                     1.262E+01
 5.00E+07 1.19872E+01 1.14626E+01 1.10145E+01 1.06918E+01 1.04330E+01
          9.90007E+00 9.41197E+00 8.96552E+00 8.55924E+00 8.19118E+00
          7.85980E+00 7.56358E+00 7.30086E+00 7.06858E+00 6.86094E+00
          6.66995E+00 6.48416E+00 6.28589E+00 6.05001E+00 5.73355E+00
          5.24480E+00 4.86289E+00 4.26988E+00 3.48876E+00 2.16150E+00
          1.69053E+00 1.23927E+00 1.17534E+00 1.13112E+00 1.12673E+00
          1.11905E+00 1.12183E+00                                     1.288E+01
 6.00E+07 1.19828E+01 1.14618E+01 1.10176E+01 1.06993E+01 1.04451E+01
          9.92116E+00 9.44174E+00 9.00332E+00 8.60485E+00 8.24507E+00
          7.92313E+00 7.63743E+00 7.38583E+00 7.16515E+00 6.96984E+00
          6.79329E+00 6.62717E+00 6.45306E+00 6.24336E+00 5.95376E+00
          5.48620E+00 5.11147E+00 4.53274E+00 3.76684E+00 2.34227E+00
          1.78717E+00 1.25489E+00 1.18104E+00 1.12917E+00 1.12163E+00
          1.11764E+00 1.11703E+00                                     1.308E+01
 8.00E+07 1.19742E+01 1.14618E+01 1.10254E+01 1.07134E+01 1.04646E+01
          9.95131E+00 9.48175E+00 9.05345E+00 8.66574E+00 8.31776E+00
          8.00917E+00 7.73853E+00 7.50374E+00 7.30145E+00 7.12582E+00
          6.97040E+00 6.82856E+00 6.68465E+00 6.51375E+00 6.27201E+00
          5.86168E+00 5.51871E+00 4.96830E+00 4.19792E+00 2.64375E+00
          1.99016E+00 1.29960E+00 1.19595E+00 1.12523E+00 1.11928E+00
          1.10883E+00 1.11084E+00                                     1.336E+01
 1.00E+08 1.19697E+01 1.14635E+01 1.10323E+01 1.07239E+01 1.04782E+01
          9.97148E+00 9.50856E+00 9.08723E+00 8.70682E+00 8.36650E+00
          8.06598E+00 7.80410E+00 7.57909E+00 7.38813E+00 7.22603E+00
          7.08709E+00 6.96539E+00 6.84611E+00 6.70511E+00 6.49908E+00
          6.13255E+00 5.81716E+00 5.29943E+00 4.54711E+00 2.91568E+00
          2.17356E+00 1.34404E+00 1.21603E+00 1.12523E+00 1.11728E+00
          1.10410E+00 1.10706E+00                                     1.356E+01
 1.50E+08 1.19575E+01 1.14650E+01 1.10448E+01 1.07432E+01 1.05017E+01
          1.00038E+01 9.54926E+00 9.13684E+00 8.76611E+00 8.43659E+00
          8.14821E+00 7.89961E+00 7.68854E+00 7.51269E+00 7.36927E+00
          7.25498E+00 7.16558E+00 7.08822E+00 7.00177E+00 6.86765E+00
          6.58897E+00 6.32058E+00 5.85813E+00 5.16726E+00 3.50168E+00
          2.57723E+00 1.44800E+00 1.27243E+00 1.13156E+00 1.11655E+00
          1.10156E+00 1.10193E+00                                     1.388E+01
 2.00E+08 1.19535E+01 1.14697E+01 1.10551E+01 1.07540E+01 1.05113E+01
          1.00164E+01 9.56718E+00 9.16152E+00 8.79812E+00 8.47588E+00
          8.19400E+00 7.95172E+00 7.74784E+00 7.58039E+00 7.44534E+00
          7.33978E+00 7.26429E+00 7.21592E+00 7.17886E+00 7.09675E+00
          6.86625E+00 6.63752E+00 6.24194E+00 5.60499E+00 3.91241E+00
          2.93838E+00 1.56007E+00 1.32770E+00 1.13990E+00 1.11937E+00
          1.09976E+00 1.09949E+00                                     1.406E+01
 3.00E+08 1.18988E+01 1.14503E+01 1.10602E+01 1.07662E+01 1.05226E+01
          1.00332E+01 9.58929E+00 9.18904E+00 8.83121E+00 8.51491E+00
          8.23951E+00 8.00446E+00 7.80890E+00 7.65128E+00 7.52815E+00
          7.43755E+00 7.38157E+00 7.35980E+00 7.36100E+00 7.33713E+00
          7.19715E+00 7.03018E+00 6.71055E+00 6.16055E+00 4.56028E+00
          3.49566E+00 1.76684E+00 1.44745E+00 1.16145E+00 1.12750E+00
          1.09775E+00 1.09680E+00                                     1.428E+01
 4.00E+08 1.18526E+01 1.14329E+01 1.10625E+01 1.07731E+01 1.05276E+01
          1.00408E+01 9.59949E+00 9.20196E+00 8.84709E+00 8.53401E+00
          8.26218E+00 8.03110E+00 7.84012E+00 7.68790E+00 7.57114E+00
          7.48847E+00 7.44279E+00 7.43536E+00 7.45800E+00 7.46886E+00
          7.38675E+00 7.26147E+00 6.99615E+00 6.51521E+00 5.02551E+00
          3.92771E+00 1.95867E+00 1.56409E+00 1.18505E+00 1.13693E+00
          1.09778E+00 1.09595E+00                                     1.440E+01
 5.00E+08 1.17984E+01 1.14068E+01 1.10568E+01 1.07754E+01 1.05315E+01
          1.00499E+01 9.61086E+00 9.21418E+00 8.85947E+00 8.54669E+00
          8.27602E+00 8.04691E+00 7.85836E+00 7.70948E+00 7.59915E+00
          7.52682E+00 7.49232E+00 7.48955E+00 7.50887E+00 7.53291E+00
          7.50087E+00 7.41036E+00 7.19378E+00 6.79232E+00 5.40427E+00
          4.22585E+00 2.13786E+00 1.69142E+00 1.20968E+00 1.13733E+00
          1.10367E+00 1.09488E+00                                     1.447E+01
 6.00E+08 1.17741E+01 1.13972E+01 1.10573E+01 1.07785E+01 1.05337E+01
          1.00534E+01 9.61548E+00 9.21992E+00 8.86630E+00 8.55450E+00
          8.28474E+00 8.05682E+00 7.87044E+00 7.72491E+00 7.61837E+00
          7.54978E+00 7.51933E+00 7.52173E+00 7.54854E+00 7.58452E+00
          7.58632E+00 7.53062E+00 7.34733E+00 6.95546E+00 5.64606E+00
          4.57153E+00 2.30734E+00 1.78243E+00 1.23374E+00 1.15764E+00
          1.10004E+00 1.09424E+00                                     1.453E+01
 8.00E+08 1.17445E+01 1.13859E+01 1.10584E+01 1.07825E+01 1.05363E+01
          1.00574E+01 9.62102E+00 9.22696E+00 8.87490E+00 8.56484E+00
          8.29703E+00 8.07137E+00 7.88754E+00 7.74492E+00 7.64190E+00
          7.57767E+00 7.55300E+00 7.56353E+00 7.60253E+00 7.65792E+00
          7.69531E+00 7.67227E+00 7.54600E+00 7.22878E+00 6.05009E+00
          5.02983E+00 2.62272E+00 1.98254E+00 1.28230E+00 1.17862E+00
          1.10413E+00 1.09363E+00                                     1.461E+01
 1.00E+09 1.17258E+01 1.13787E+01 1.10591E+01 1.07851E+01 1.05380E+01
          1.00599E+01 9.62433E+00 9.23123E+00 8.88026E+00 8.57137E+00
          8.30479E+00 8.08046E+00 7.89812E+00 7.75727E+00 7.65641E+00
          7.59488E+00 7.57380E+00 7.58933E+00 7.63582E+00 7.70333E+00
          7.76306E+00 7.76119E+00 7.67515E+00 7.41453E+00 6.34190E+00
          5.37795E+00 2.90223E+00 2.16620E+00 1.33023E+00 1.20049E+00
          1.10889E+00 1.09326E+00                                     1.466E+01
 1.50E+09 1.16972E+01 1.13679E+01 1.10603E+01 1.07891E+01 1.05405E+01
          1.00633E+01 9.62871E+00 9.23694E+00 8.88756E+00 8.58035E+00
          8.31540E+00 8.09274E+00 7.91234E+00 7.77389E+00 7.67602E+00
          7.61827E+00 7.60218E+00 7.62459E+00 7.68116E+00 7.76559E+00
          7.85666E+00 7.88474E+00 7.85981E+00 7.69348E+00 6.82035E+00
          5.98098E+00 3.48124E+00 2.57156E+00 1.44682E+00 1.25803E+00
          1.12206E+00 1.09259E+00                                     1.473E+01
 2.00E+09 1.16808E+01 1.13615E+01 1.10607E+01 1.07909E+01 1.05415E+01
          1.00649E+01 9.63093E+00 9.23986E+00 8.89124E+00 8.58480E+00
          8.32060E+00 8.09874E+00 7.91933E+00 7.78219E+00 7.68594E+00
          7.63022E+00 7.61675E+00 7.64272E+00 7.70450E+00 7.79807E+00
          7.90594E+00 7.94951E+00 7.95724E+00 7.84763E+00 7.11813E+00
          6.37609E+00 3.93462E+00 2.91712E+00 1.55871E+00 1.31733E+00
          1.13540E+00 1.09259E+00                                     1.477E+01
 3.00E+09 1.16634E+01 1.13545E+01 1.10606E+01 1.07924E+01 1.05420E+01
          1.00661E+01 9.63293E+00 9.24253E+00 8.89461E+00 8.58908E+00
          8.32611E+00 8.10546E+00 7.92669E+00 7.78965E+00 7.69447E+00
          7.64176E+00 7.63257E+00 7.66209E+00 7.72614E+00 7.82674E+00
          7.96198E+00 8.03016E+00 8.05545E+00 7.96875E+00 7.48341E+00
          6.97670E+00 4.56528E+00 3.41867E+00 1.77062E+00 1.45290E+00
          1.16370E+00 1.09229E+00                                     1.482E+01
 4.00E+09 1.16745E+01 1.13637E+01 1.10672E+01 1.07952E+01 1.05412E+01
          1.00624E+01 9.62888E+00 9.23948E+00 8.89324E+00 8.58955E+00
          8.32810E+00 8.10876E+00 7.93140E+00 7.79526E+00 7.69794E+00
          7.63942E+00 7.62551E+00 7.66249E+00 7.75161E+00 7.87055E+00
          7.98988E+00 8.04731E+00 8.09795E+00 8.09008E+00 7.69709E+00
          7.17197E+00 5.07735E+00 3.90543E+00 1.96140E+00 1.55257E+00
          1.18568E+00 1.09216E+00                                     1.484E+01
 5.00E+09 1.16685E+01 1.13613E+01 1.10673E+01 1.07958E+01 1.05415E+01
          1.00629E+01 9.62962E+00 9.24041E+00 8.89436E+00 8.59087E+00
          8.32961E+00 8.11052E+00 7.93344E+00 7.79766E+00 7.70083E+00
          7.64295E+00 7.62995E+00 7.66817E+00 7.75906E+00 7.88064E+00
          8.00495E+00 8.06783E+00 8.13016E+00 8.14428E+00 7.82995E+00
          7.37928E+00 5.43342E+00 4.25062E+00 2.15133E+00 1.66565E+00
          1.20975E+00 1.09209E+00                                     1.485E+01
 6.00E+09 1.16645E+01 1.13597E+01 1.10673E+01 1.07963E+01 1.05418E+01
          1.00633E+01 9.63013E+00 9.24104E+00 8.89511E+00 8.59175E+00
          8.33065E+00 8.11172E+00 7.93484E+00 7.79933E+00 7.70282E+00
          7.64537E+00 7.63293E+00 7.67194E+00 7.76402E+00 7.88740E+00
          8.01520E+00 8.08175E+00 8.15173E+00 8.18076E+00 7.92394E+00
          7.52871E+00 5.71174E+00 4.53813E+00 2.32791E+00 1.77744E+00
          1.23376E+00 1.09203E+00                                     1.487E+01
 8.00E+09 1.16391E+01 1.13450E+01 1.10613E+01 1.07954E+01 1.05437E+01
          1.00686E+01 9.63602E+00 9.24619E+00 8.89884E+00 8.59392E+00
          8.33172E+00 8.11222E+00 7.93536E+00 7.80093E+00 7.70802E+00
          7.65678E+00 7.64941E+00 7.68388E+00 7.75835E+00 7.87317E+00
          8.02282E+00 8.10573E+00 8.18619E+00 8.22614E+00 8.04865E+00
          7.72943E+00 6.12489E+00 4.99515E+00 2.64455E+00 1.99713E+00
          1.28101E+00 1.09197E+00                                     1.488E+01
 1.00E+10 1.16372E+01 1.13444E+01 1.10614E+01 1.07954E+01 1.05433E+01
          1.00683E+01 9.63597E+00 9.24655E+00 8.89966E+00 8.59523E+00
          8.33346E+00 8.11412E+00 7.93682E+00 7.80149E+00 7.70826E+00
          7.65798E+00 7.65239E+00 7.68803E+00 7.76194E+00 7.87595E+00
          8.03078E+00 8.12134E+00 8.20798E+00 8.24169E+00 8.10169E+00
          7.90937E+00 6.42556E+00 5.30769E+00 2.91798E+00 2.21545E+00
          1.32007E+00 1.09180E+00                                     1.489E+01


==> anc/colstop/sbethe/sdbase/pdebr62.p08 <==
 62
 1.00E+03 7.93000E-01 8.09726E-01 8.26540E-01 8.43517E-01 8.60680E-01
          8.95600E-01 9.31370E-01 9.68090E-01 1.00596E+00 1.04535E+00
          1.08678E+00 1.13061E+00 1.17720E+00 1.22711E+00 1.28120E+00
          1.33934E+00 1.39814E+00 1.44915E+00 1.48402E+00 1.50616E+00
          1.52122E+00 1.52727E+00 1.53673E+00 1.54591E+00 1.54420E+00
          1.54310E+00 1.54379E+00 1.54389E+00 1.54367E+00 1.54373E+00
          1.54360E+00 1.54368E+00                                     1.030E+00
 1.50E+03 1.10508E+00 1.12527E+00 1.14568E+00 1.16648E+00 1.18771E+00
          1.23153E+00 1.27722E+00 1.32480E+00 1.37430E+00 1.42569E+00
          1.47892E+00 1.53386E+00 1.59027E+00 1.64778E+00 1.70583E+00
          1.76357E+00 1.81977E+00 1.87265E+00 1.91985E+00 1.95873E+00
          1.98261E+00 1.98364E+00 1.97292E+00 1.95822E+00 1.97269E+00
          1.98872E+00 1.98452E+00 1.98122E+00 1.98160E+00 1.98240E+00
          1.98038E+00 1.98172E+00                                     1.372E+00
 2.00E+03 1.39033E+00 1.41422E+00 1.43830E+00 1.46272E+00 1.48758E+00
          1.53873E+00 1.59174E+00 1.64663E+00 1.70334E+00 1.76179E+00
          1.82181E+00 1.88320E+00 1.94558E+00 2.00839E+00 2.07086E+00
          2.13190E+00 2.18998E+00 2.24309E+00 2.28877E+00 2.32515E+00
          2.34670E+00 2.34696E+00 2.33622E+00 2.32277E+00 2.34183E+00
          2.35953E+00 2.35271E+00 2.34873E+00 2.34953E+00 2.35056E+00
          2.34828E+00 2.34979E+00                                     1.670E+00
 3.00E+03 1.88931E+00 1.92138E+00 1.95342E+00 1.98541E+00 2.01748E+00
          2.08212E+00 2.14715E+00 2.21235E+00 2.27744E+00 2.34220E+00
          2.40642E+00 2.46990E+00 2.53254E+00 2.59436E+00 2.65603E+00
          2.71758E+00 2.77682E+00 2.82948E+00 2.87071E+00 2.89847E+00
          2.91405E+00 2.91979E+00 2.92623E+00 2.93237E+00 2.93826E+00
          2.93886E+00 2.93785E+00 2.93766E+00 2.93781E+00 2.93789E+00
          2.93784E+00 2.93783E+00                                     2.165E+00
 4.00E+03 2.30932E+00 2.35100E+00 2.39208E+00 2.43212E+00 2.47126E+00
          2.54749E+00 2.62043E+00 2.68990E+00 2.75611E+00 2.81987E+00
          2.88241E+00 2.94382E+00 3.00391E+00 3.06242E+00 3.11950E+00
          3.17487E+00 3.22686E+00 3.27270E+00 3.30961E+00 3.33751E+00
          3.35637E+00 3.36303E+00 3.37222E+00 3.38241E+00 3.39056E+00
          3.39123E+00 3.38842E+00 3.38796E+00 3.38835E+00 3.38836E+00
          3.38846E+00 3.38839E+00                                     2.565E+00
 5.00E+03 2.67496E+00 2.72523E+00 2.77428E+00 2.82117E+00 2.86608E+00
          2.95096E+00 3.02845E+00 3.09855E+00 3.16211E+00 3.22115E+00
          3.27861E+00 3.33492E+00 3.38982E+00 3.44272E+00 3.49320E+00
          3.54070E+00 3.58437E+00 3.62349E+00 3.65722E+00 3.68469E+00
          3.70496E+00 3.71325E+00 3.72468E+00 3.73737E+00 3.74835E+00
          3.74850E+00 3.74482E+00 3.74413E+00 3.74452E+00 3.74475E+00
          3.74461E+00 3.74470E+00                                     2.895E+00
 6.00E+03 2.99854E+00 3.05590E+00 3.11145E+00 3.16376E+00 3.21307E+00
          3.30396E+00 3.38356E+00 3.45208E+00 3.51094E+00 3.56334E+00
          3.61369E+00 3.66284E+00 3.71058E+00 3.75634E+00 3.79964E+00
          3.83995E+00 3.87670E+00 3.90969E+00 3.93879E+00 3.96404E+00
          3.98577E+00 3.99626E+00 4.00988E+00 4.02399E+00 4.03615E+00
          4.03644E+00 4.03238E+00 4.03159E+00 4.03204E+00 4.03229E+00
          4.03211E+00 4.03225E+00                                     3.173E+00
 8.00E+03 3.54856E+00 3.61667E+00 3.68179E+00 3.74159E+00 3.79637E+00
          3.89293E+00 3.97089E+00 4.03106E+00 4.07620E+00 4.11186E+00
          4.14543E+00 4.17856E+00 4.21104E+00 4.24229E+00 4.27138E+00
          4.29767E+00 4.32116E+00 4.34280E+00 4.36378E+00 4.38518E+00
          4.40859E+00 4.42179E+00 4.43726E+00 4.45145E+00 4.46417E+00
          4.46547E+00 4.46192E+00 4.46133E+00 4.46185E+00 4.46186E+00
          4.46204E+00 4.46202E+00                                     3.616E+00
 1.00E+04 4.00764E+00 4.08073E+00 4.14995E+00 4.21230E+00 4.26819E+00
          4.36331E+00 4.43484E+00 4.48406E+00 4.51463E+00 4.53363E+00
          4.55019E+00 4.56653E+00 4.58272E+00 4.59862E+00 4.61377E+00
          4.62800E+00 4.64142E+00 4.65458E+00 4.66852E+00 4.68548E+00
          4.70831E+00 4.72224E+00 4.73697E+00 4.74905E+00 4.76132E+00
          4.76332E+00 4.76190E+00 4.76161E+00 4.76202E+00 4.76203E+00
          4.76217E+00 4.76217E+00                                     3.954E+00
 1.50E+04 4.89820E+00 4.97080E+00 5.03807E+00 5.09588E+00 5.14493E+00
          5.22113E+00 5.26679E+00 5.28421E+00 5.27861E+00 5.25911E+00
          5.23727E+00 5.21608E+00 5.19646E+00 5.17926E+00 5.16544E+00
          5.15587E+00 5.15019E+00 5.14664E+00 5.14461E+00 5.14893E+00
          5.16520E+00 5.17673E+00 5.18488E+00 5.18776E+00 5.19528E+00
          5.19873E+00 5.20412E+00 5.20484E+00 5.20481E+00 5.20483E+00
          5.20479E+00 5.20486E+00                                     4.536E+00
 2.00E+04 5.56073E+00 5.62327E+00 5.67967E+00 5.72521E+00 5.76091E+00
          5.80854E+00 5.82343E+00 5.80869E+00 5.77045E+00 5.71880E+00
          5.66608E+00 5.61574E+00 5.56909E+00 5.52735E+00 5.49221E+00
          5.46470E+00 5.44388E+00 5.42607E+00 5.40926E+00 5.40005E+00
          5.40575E+00 5.41190E+00 5.41112E+00 5.40373E+00 5.40426E+00
          5.40831E+00 5.42002E+00 5.42172E+00 5.42121E+00 5.42123E+00
          5.42102E+00 5.42117E+00                                     4.911E+00
 3.00E+04 6.49456E+00 6.55187E+00 6.59630E+00 6.61823E+00 6.62096E+00
          6.58805E+00 6.51837E+00 6.43431E+00 6.34352E+00 6.25243E+00
          6.16747E+00 6.08743E+00 6.00678E+00 5.92457E+00 5.85104E+00
          5.79335E+00 5.74869E+00 5.70733E+00 5.66324E+00 5.63015E+00
          5.61488E+00 5.60515E+00 5.58669E+00 5.56495E+00 5.55214E+00
          5.55487E+00 5.57333E+00 5.57620E+00 5.57521E+00 5.57475E+00
          5.57477E+00 5.57482E+00                                     5.377E+00
 4.00E+04 7.17793E+00 7.20106E+00 7.21218E+00 7.20240E+00 7.17526E+00
          7.08794E+00 6.96861E+00 6.83678E+00 6.70049E+00 6.56736E+00
          6.44505E+00 6.33314E+00 6.22691E+00 6.12427E+00 6.03144E+00
          5.95226E+00 5.88457E+00 5.82135E+00 5.75824E+00 5.70473E+00
          5.66539E+00 5.64431E+00 5.61507E+00 5.58512E+00 5.56336E+00
          5.56368E+00 5.58021E+00 5.58285E+00 5.58171E+00 5.58123E+00
          5.58123E+00 5.58129E+00                                     5.663E+00
 5.00E+04 7.70086E+00 7.69744E+00 7.68193E+00 7.64544E+00 7.59196E+00
          7.45459E+00 7.28909E+00 7.11543E+00 6.94147E+00 6.77432E+00
          6.62143E+00 6.48289E+00 6.35539E+00 6.23618E+00 6.12734E+00
          6.02970E+00 5.94208E+00 5.86074E+00 5.78313E+00 5.71306E+00
          5.65221E+00 5.62189E+00 5.58663E+00 5.55452E+00 5.52772E+00
          5.52491E+00 5.53370E+00 5.53516E+00 5.53417E+00 5.53384E+00
          5.53382E+00 5.53387E+00                                     5.864E+00
 6.00E+04 8.11935E+00 8.09658E+00 8.06069E+00 8.00212E+00 7.92557E+00
          7.74215E+00 7.53337E+00 7.32227E+00 7.11624E+00 6.92076E+00
          6.74195E+00 6.58039E+00 6.43404E+00 6.29990E+00 6.17653E+00
          6.06253E+00 5.95762E+00 5.86109E+00 5.77189E+00 5.68811E+00
          5.60859E+00 5.57074E+00 5.53245E+00 5.50168E+00 5.47237E+00
          5.46620E+00 5.46447E+00 5.46433E+00 5.46365E+00 5.46349E+00
          5.46346E+00 5.46351E+00                                     6.017E+00
 8.00E+04 8.75830E+00 8.70431E+00 8.63480E+00 8.53860E+00 8.42185E+00
          8.15730E+00 7.87277E+00 7.59823E+00 7.33999E+00 7.10000E+00
          6.88090E+00 6.68288E+00 6.50352E+00 6.33966E+00 6.18840E+00
          6.04811E+00 5.91811E+00 5.79781E+00 5.68582E+00 5.57810E+00
          5.47241E+00 5.42297E+00 5.37957E+00 5.35114E+00 5.32002E+00
          5.30710E+00 5.28822E+00 5.28540E+00 5.28504E+00 5.28537E+00
          5.28494E+00 5.28522E+00                                     6.230E+00
 1.00E+05 9.22589E+00 9.14487E+00 9.04634E+00 8.91775E+00 8.76648E+00
          8.43260E+00 8.08435E+00 7.75760E+00 7.45739E+00 7.18294E+00
          6.93352E+00 6.70813E+00 6.50309E+00 6.31455E+00 6.13940E+00
          5.97628E+00 5.82481E+00 5.68467E+00 5.55445E+00 5.42826E+00
          5.30314E+00 5.24514E+00 5.19606E+00 5.16595E+00 5.13155E+00
          5.11472E+00 5.08737E+00 5.08322E+00 5.08293E+00 5.08350E+00
          5.08281E+00 5.08322E+00                                     6.366E+00
 1.50E+05 1.01313E+01 9.88297E+00 9.63687E+00 9.39525E+00 9.16032E+00
          8.71523E+00 8.29965E+00 7.91187E+00 7.55055E+00 7.21532E+00
          6.90593E+00 6.62141E+00 6.35998E+00 6.11922E+00 5.89629E+00
          5.68983E+00 5.50100E+00 5.32890E+00 5.17107E+00 5.01596E+00
          4.85433E+00 4.77544E+00 4.70682E+00 4.66236E+00 4.61247E+00
          4.59586E+00 4.57487E+00 4.57201E+00 4.57137E+00 4.57135E+00
          4.57144E+00 4.57122E+00                                     6.522E+00
 2.00E+05 1.05930E+01 1.02797E+01 9.97178E+00 9.67363E+00 9.38687E+00
          8.84862E+00 8.35298E+00 7.89718E+00 7.47870E+00 7.09573E+00
          6.74724E+00 6.43049E+00 6.14192E+00 5.87732E+00 5.63111E+00
          5.39971E+00 5.18426E+00 4.98416E+00 4.79739E+00 4.61604E+00
          4.43422E+00 4.34568E+00 4.26265E+00 4.20123E+00 4.13522E+00
          4.12018E+00 4.11611E+00 4.11619E+00 4.11453E+00 4.11421E+00
          4.11392E+00 4.11378E+00                                     6.571E+00
 3.00E+05 1.10587E+01 1.07053E+01 1.03487E+01 9.98738E+00 9.62679E+00
          8.93079E+00 8.29091E+00 7.73132E+00 7.24605E+00 6.82209E+00
          6.44661E+00 6.10579E+00 5.78249E+00 5.46919E+00 5.17407E+00
          4.90270E+00 4.65208E+00 4.41512E+00 4.18626E+00 3.97264E+00
          3.77725E+00 3.68202E+00 3.58544E+00 3.50802E+00 3.43425E+00
          3.41799E+00 3.41084E+00 3.41010E+00 3.40848E+00 3.40815E+00
          3.40804E+00 3.40759E+00                                     6.601E+00
 4.00E+05 1.14353E+01 1.09557E+01 1.04930E+01 1.00605E+01 9.65525E+00
          8.90860E+00 8.24102E+00 7.64381E+00 7.11101E+00 6.63438E+00
          6.20603E+00 5.81982E+00 5.46936E+00 5.14721E+00 4.84375E+00
          4.55272E+00 4.27528E+00 4.01443E+00 3.77129E+00 3.54190E+00
          3.32531E+00 3.22291E+00 3.12371E+00 3.04758E+00 2.97215E+00
          2.95266E+00 2.93515E+00 2.93300E+00 2.93162E+00 2.93143E+00
          2.93131E+00 2.93119E+00                                     6.631E+00
 5.00E+05 1.16440E+01 1.11170E+01 1.06115E+01 1.01436E+01 9.70814E+00
          8.90722E+00 8.19569E+00 7.56216E+00 6.99859E+00 6.49496E+00
          6.04147E+00 5.63140E+00 5.25872E+00 4.91663E+00 4.59661E+00
          4.29285E+00 4.00532E+00 3.73471E+00 3.48144E+00 3.24198E+00
          3.01572E+00 2.90870E+00 2.80552E+00 2.72677E+00 2.64890E+00
          2.62874E+00 2.61003E+00 2.60766E+00 2.60621E+00 2.60603E+00
          2.60591E+00 2.60640E+00                                     6.684E+00
 6.00E+05 1.17922E+01 1.12311E+01 1.06953E+01 1.02033E+01 9.74750E+00
          8.90925E+00 8.16742E+00 7.50915E+00 6.92404E+00 6.40078E+00
          5.92852E+00 5.50043E+00 5.11086E+00 4.75367E+00 4.42144E+00
          4.10879E+00 3.81462E+00 3.53770E+00 3.27735E+00 3.03140E+00
          2.79907E+00 2.68869E+00 2.58127E+00 2.49842E+00 2.41758E+00
          2.39746E+00 2.38050E+00 2.37837E+00 2.37674E+00 2.37657E+00
          2.37641E+00 2.37724E+00                                     6.755E+00
 8.00E+05 1.19869E+01 1.13798E+01 1.08039E+01 1.02818E+01 9.80178E+00
          8.91910E+00 8.14229E+00 7.45677E+00 6.84805E+00 6.30258E+00
          5.80818E+00 5.35820E+00 4.94762E+00 4.57117E+00 4.22278E+00
          3.89769E+00 3.59355E+00 3.30713E+00 3.03603E+00 2.77953E+00
          2.53593E+00 2.41896E+00 2.30401E+00 2.21434E+00 2.12733E+00
          2.10631E+00 2.09069E+00 2.08894E+00 2.08712E+00 2.08679E+00
          2.08671E+00 2.08695E+00                                     6.932E+00
 1.00E+06 1.21183E+01 1.14795E+01 1.08766E+01 1.03354E+01 9.84123E+00
          8.93361E+00 8.13927E+00 7.44146E+00 6.82335E+00 6.26970E+00
          5.76733E+00 5.30943E+00 4.89081E+00 4.50595E+00 4.14850E+00
          3.81368E+00 3.49947E+00 3.20335E+00 2.92286E+00 2.65552E+00
          2.39871E+00 2.27419E+00 2.15225E+00 2.05726E+00 1.96324E+00
          1.94012E+00 1.92248E+00 1.92044E+00 1.91856E+00 1.91833E+00
          1.91808E+00 1.91721E+00                                     7.131E+00
 1.50E+06 1.22811E+01 1.16092E+01 1.09799E+01 1.04236E+01 9.92029E+00
          8.99614E+00 8.19349E+00 7.48874E+00 6.86522E+00 6.30694E+00
          5.80045E+00 5.33829E+00 4.91448E+00 4.52241E+00 4.15422E+00
          3.80449E+00 3.47245E+00 3.15761E+00 2.85767E+00 2.56534E+00
          2.27485E+00 2.12920E+00 1.98295E+00 1.86618E+00 1.75071E+00
          1.72139E+00 1.69760E+00 1.69482E+00 1.69258E+00 1.69226E+00
          1.69203E+00 1.69116E+00                                     7.607E+00
 2.00E+06 1.23276E+01 1.16645E+01 1.10442E+01 1.04965E+01 9.99993E+00
          9.08007E+00 8.27847E+00 7.57384E+00 6.95157E+00 6.39628E+00
          5.89458E+00 5.43688E+00 5.01411E+00 4.61875E+00 4.24523E+00
          3.88938E+00 3.54931E+00 3.22261E+00 2.90579E+00 2.59281E+00
          2.27186E+00 2.10280E+00 1.92645E+00 1.78102E+00 1.63955E+00
          1.60569E+00 1.57861E+00 1.57481E+00 1.57190E+00 1.57155E+00
          1.57127E+00 1.57315E+00                                     8.017E+00
 3.00E+06 1.23504E+01 1.17042E+01 1.11034E+01 1.05793E+01 1.01067E+01
          9.22447E+00 8.44666E+00 7.75674E+00 7.14362E+00 6.59522E+00
          6.10082E+00 5.65091E+00 5.23565E+00 4.84602E+00 4.47400E+00
          4.11379E+00 3.76397E+00 3.42282E+00 3.08594E+00 2.74203E+00
          2.36677E+00 2.15475E+00 1.92086E+00 1.71700E+00 1.51934E+00
          1.47900E+00 1.45220E+00 1.44705E+00 1.44156E+00 1.44093E+00
          1.44067E+00 1.44763E+00                                     8.660E+00
 4.00E+06 1.23443E+01 1.17016E+01 1.11104E+01 1.06060E+01 1.01589E+01
          9.32519E+00 8.58553E+00 7.92166E+00 7.32407E+00 6.78324E+00
          6.29090E+00 5.84076E+00 5.42674E+00 5.04178E+00 4.67694E+00
          4.32478E+00 3.98102E+00 3.63915E+00 3.28926E+00 2.91433E+00
          2.48913E+00 2.24484E+00 1.96600E+00 1.71415E+00 1.46083E+00
          1.40962E+00 1.38289E+00 1.37960E+00 1.37131E+00 1.36945E+00
          1.37085E+00 1.37878E+00                                     9.139E+00
 5.00E+06 1.23132E+01 1.16860E+01 1.11127E+01 1.06297E+01 1.02045E+01
          9.40523E+00 8.69001E+00 8.04410E+00 7.45986E+00 6.92943E+00
          6.44604E+00 6.00386E+00 5.59695E+00 5.21832E+00 4.85894E+00
          4.51104E+00 4.16977E+00 3.82745E+00 3.47203E+00 3.08178E+00
          2.62301E+00 2.34983E+00 2.02815E+00 1.73247E+00 1.43034E+00
          1.36874E+00 1.34008E+00 1.33684E+00 1.32657E+00 1.32423E+00
          1.32645E+00 1.33423E+00                                     9.513E+00
 6.00E+06 1.22802E+01 1.16654E+01 1.11070E+01 1.06427E+01 1.02365E+01
          9.46598E+00 8.77242E+00 8.14302E+00 7.57157E+00 7.05147E+00
          6.57699E+00 6.14274E+00 5.74300E+00 5.37089E+00 5.01738E+00
          4.67455E+00 4.33707E+00 3.99639E+00 3.63860E+00 3.23802E+00
          2.75340E+00 2.45647E+00 2.09832E+00 1.76357E+00 1.41595E+00
          1.34329E+00 1.31076E+00 1.30734E+00 1.29546E+00 1.29271E+00
          1.29535E+00 1.30200E+00                                     9.816E+00
 8.00E+06 1.22187E+01 1.16230E+01 1.10880E+01 1.06538E+01 1.02782E+01
          9.55305E+00 8.89536E+00 8.29435E+00 7.74574E+00 7.24461E+00
          6.78681E+00 6.36760E+00 5.98163E+00 5.62233E+00 5.28084E+00
          4.94906E+00 4.62102E+00 4.28677E+00 3.92955E+00 3.51754E+00
          2.99653E+00 2.66297E+00 2.24560E+00 1.84389E+00 1.41365E+00
          1.31817E+00 1.27356E+00 1.26917E+00 1.25488E+00 1.25156E+00
          1.25481E+00 1.25940E+00                                     1.029E+01
 1.00E+07 1.22160E+01 1.16207E+01 1.10905E+01 1.06683E+01 1.03072E+01
          9.60474E+00 8.96924E+00 8.38990E+00 7.86229E+00 7.38124E+00
          6.94229E+00 6.54056E+00 6.17050E+00 5.82504E+00 5.49435E+00
          5.17002E+00 4.84730E+00 4.51840E+00 4.16815E+00 3.76309E+00
          3.23400E+00 2.87296E+00 2.39084E+00 1.91710E+00 1.42938E+00
          1.31415E+00 1.25350E+00 1.24514E+00 1.22912E+00 1.22808E+00
          1.22556E+00 1.23157E+00                                     1.065E+01
 1.50E+07 1.21290E+01 1.15563E+01 1.10531E+01 1.06643E+01 1.03376E+01
          9.69143E+00 9.10435E+00 8.56747E+00 8.07739E+00 7.62985E+00
          7.22120E+00 6.84732E+00 6.50340E+00 6.18299E+00 5.87686E+00
          5.57677E+00 5.27759E+00 4.97048E+00 4.63748E+00 4.23776E+00
          3.68437E+00 3.28639E+00 2.73277E+00 2.16150E+00 1.50854E+00
          1.33225E+00 1.22585E+00 1.21282E+00 1.19318E+00 1.19130E+00
          1.18860E+00 1.19189E+00                                     1.127E+01
 2.00E+07 1.20738E+01 1.15154E+01 1.10286E+01 1.06596E+01 1.03535E+01
          9.74214E+00 9.18550E+00 8.67614E+00 8.21103E+00 7.78657E+00
          7.39956E+00 7.04637E+00 6.72263E+00 6.42242E+00 6.13692E+00
          5.85808E+00 5.58068E+00 5.29532E+00 4.98211E+00 4.59489E+00
          4.03627E+00 3.62244E+00 3.03368E+00 2.40027E+00 1.60551E+00
          1.37213E+00 1.21558E+00 1.19678E+00 1.17423E+00 1.17162E+00
          1.16891E+00 1.17072E+00                                     1.168E+01
 3.00E+07 1.19642E+01 1.14384E+01 1.09851E+01 1.06506E+01 1.03771E+01
          9.81721E+00 9.29999E+00 8.82154E+00 8.38161E+00 7.97997E+00
          7.61662E+00 7.28907E+00 6.99355E+00 6.72479E+00 6.47464E+00
          6.23476E+00 5.99788E+00 5.74973E+00 5.46669E+00 5.10432E+00
          4.56158E+00 4.14468E+00 3.52829E+00 2.81389E+00 1.80210E+00
          1.48837E+00 1.21359E+00 1.17840E+00 1.15538E+00 1.15263E+00
          1.14705E+00 1.14844E+00                                     1.223E+01
 4.00E+07 1.19430E+01 1.14229E+01 1.09772E+01 1.06531E+01 1.03909E+01
          9.85100E+00 9.35295E+00 8.89350E+00 8.47251E+00 8.08990E+00
          7.74582E+00 7.43809E+00 7.16330E+00 6.91652E+00 6.68986E+00
          6.47522E+00 6.26541E+00 6.04582E+00 5.79275E+00 5.46280E+00
          4.95260E+00 4.54660E+00 3.92436E+00 3.16387E+00 1.98956E+00
          1.59699E+00 1.22868E+00 1.17786E+00 1.14480E+00 1.14147E+00
          1.13364E+00 1.13672E+00                                     1.259E+01
 5.00E+07 1.19406E+01 1.14217E+01 1.09781E+01 1.06580E+01 1.04008E+01
          9.87126E+00 9.38507E+00 8.93879E+00 8.53168E+00 8.16294E+00
          7.83205E+00 7.53730E+00 7.27622E+00 7.04518E+00 6.83810E+00
          6.64771E+00 6.46481E+00 6.26989E+00 6.03545E+00 5.72137E+00
          5.23327E+00 4.84836E+00 4.25877E+00 3.49888E+00 2.17206E+00
          1.68975E+00 1.24394E+00 1.18328E+00 1.14013E+00 1.13375E+00
          1.13048E+00 1.12993E+00                                     1.284E+01
 6.00E+07 1.19345E+01 1.14190E+01 1.09791E+01 1.06629E+01 1.04097E+01
          9.88806E+00 9.41016E+00 8.97278E+00 8.57507E+00 8.21604E+00
          7.89511E+00 7.61067E+00 7.36055E+00 7.14139E+00 6.94755E+00
          6.77223E+00 6.60721E+00 6.43426E+00 6.22595E+00 5.93832E+00
          5.47388E+00 5.10154E+00 4.52630E+00 3.76423E+00 2.34506E+00
          1.79221E+00 1.26256E+00 1.18904E+00 1.13725E+00 1.12971E+00
          1.12581E+00 1.12522E+00                                     1.303E+01
 8.00E+07 1.19243E+01 1.14161E+01 1.09828E+01 1.06722E+01 1.04240E+01
          9.91283E+00 9.44553E+00 9.01952E+00 8.63400E+00 8.28807E+00
          7.98120E+00 7.71196E+00 7.47831E+00 7.27699E+00 7.10222E+00
          6.94770E+00 6.80679E+00 6.66398E+00 6.49444E+00 6.25456E+00
          5.84716E+00 5.50645E+00 4.95940E+00 4.19305E+00 2.64551E+00
          1.99469E+00 1.30720E+00 1.20397E+00 1.13353E+00 1.12758E+00
          1.11700E+00 1.11926E+00                                     1.332E+01
 1.00E+08 1.19188E+01 1.14163E+01 1.09878E+01 1.06807E+01 1.04355E+01
          9.93094E+00 9.47050E+00 9.05185E+00 8.67411E+00 8.33624E+00
          8.03767E+00 7.77723E+00 7.55327E+00 7.36306E+00 7.20159E+00
          7.06335E+00 6.94245E+00 6.82417E+00 6.68445E+00 6.48017E+00
          6.11636E+00 5.80309E+00 5.28862E+00 4.54045E+00 2.91636E+00
          2.17750E+00 1.35157E+00 1.22406E+00 1.13365E+00 1.12577E+00
          1.11264E+00 1.11560E+00                                     1.352E+01
 1.50E+08 1.19062E+01 1.14163E+01 1.09980E+01 1.06973E+01 1.04567E+01
          9.96228E+00 9.51176E+00 9.10313E+00 8.73544E+00 8.40780E+00
          8.11977E+00 7.87069E+00 7.65954E+00 7.48464E+00 7.34244E+00
          7.22917E+00 7.14091E+00 7.06568E+00 6.98191E+00 6.84633E+00
          6.56555E+00 6.30238E+00 5.84761E+00 5.15975E+00 3.49218E+00
          2.58482E+00 1.45669E+00 1.27806E+00 1.14046E+00 1.12440E+00
          1.11147E+00 1.11084E+00                                     1.383E+01
 2.00E+08 1.18859E+01 1.14119E+01 1.10053E+01 1.07095E+01 1.04703E+01
          9.98067E+00 9.53440E+00 9.13022E+00 8.76734E+00 8.44512E+00
          8.16328E+00 7.92126E+00 7.71805E+00 7.55224E+00 7.42105E+00
          7.32153E+00 7.25058E+00 7.19723E+00 7.14348E+00 7.05648E+00
          6.84883E+00 6.62757E+00 6.21800E+00 5.57832E+00 3.93696E+00
          2.92675E+00 1.56282E+00 1.33860E+00 1.14905E+00 1.12825E+00
          1.10779E+00 1.10828E+00                                     1.401E+01
 3.00E+08 1.18495E+01 1.14048E+01 1.10176E+01 1.07250E+01 1.04823E+01
          9.99506E+00 9.55306E+00 9.15450E+00 8.79817E+00 8.48317E+00
          8.20890E+00 7.97479E+00 7.78003E+00 7.62309E+00 7.50053E+00
          7.41044E+00 7.35493E+00 7.33362E+00 7.33535E+00 7.31232E+00
          7.17395E+00 7.00842E+00 6.69121E+00 6.14482E+00 4.55352E+00
          3.49430E+00 1.77275E+00 1.45461E+00 1.17007E+00 1.13631E+00
          1.10651E+00 1.10620E+00                                     1.422E+01
 4.00E+08 1.18053E+01 1.13888E+01 1.10209E+01 1.07329E+01 1.04881E+01
          1.00032E+01 9.56353E+00 9.16752E+00 8.81399E+00 8.50210E+00
          8.23129E+00 8.00110E+00 7.81088E+00 7.65927E+00 7.54303E+00
          7.46082E+00 7.41552E+00 7.40844E+00 7.43147E+00 7.44296E+00
          7.36220E+00 7.23818E+00 6.97495E+00 6.49730E+00 5.01644E+00
          3.92435E+00 1.96373E+00 1.57076E+00 1.19361E+00 1.14577E+00
          1.10672E+00 1.10437E+00                                     1.434E+01
 5.00E+08 1.17503E+01 1.13631E+01 1.10165E+01 1.07370E+01 1.04939E+01
          1.00135E+01 9.57520E+00 9.17961E+00 8.82616E+00 8.51446E+00
          8.24435E+00 8.01559E+00 7.82795E+00 7.68071E+00 7.57194E+00
          7.50036E+00 7.46572E+00 7.46206E+00 7.47970E+00 7.50128E+00
          7.47724E+00 7.39880E+00 7.17904E+00 6.74329E+00 5.36465E+00
          4.27405E+00 2.14096E+00 1.68219E+00 1.21786E+00 1.15627E+00
          1.10699E+00 1.10376E+00                                     1.442E+01
 6.00E+08 1.17273E+01 1.13541E+01 1.10170E+01 1.07397E+01 1.04957E+01
          1.00165E+01 9.57947E+00 9.18498E+00 8.83264E+00 8.52215E+00
          8.25351E+00 8.02654E+00 7.84093E+00 7.69598E+00 7.58990E+00
          7.52165E+00 7.49144E+00 7.49400E+00 7.52099E+00 7.55731E+00
          7.56009E+00 7.50541E+00 7.32382E+00 6.93470E+00 5.63362E+00
          4.56484E+00 2.31071E+00 1.78821E+00 1.24214E+00 1.16645E+00
          1.10858E+00 1.10315E+00                                     1.448E+01
 8.00E+08 1.16983E+01 1.13426E+01 1.10174E+01 1.07429E+01 1.04974E+01
          1.00200E+01 9.58469E+00 9.19188E+00 8.84118E+00 8.53240E+00
          8.26571E+00 8.04094E+00 7.85784E+00 7.71580E+00 7.61319E+00
          7.54925E+00 7.52474E+00 7.53537E+00 7.57443E+00 7.63001E+00
          7.66805E+00 7.64582E+00 7.52106E+00 7.20627E+00 6.03520E+00
          5.02061E+00 2.62465E+00 1.98758E+00 1.29050E+00 1.18735E+00
          1.11298E+00 1.10291E+00                                     1.455E+01
 1.00E+09 1.16799E+01 1.13352E+01 1.10174E+01 1.07446E+01 1.04983E+01
          1.00218E+01 9.58774E+00 9.19609E+00 8.84651E+00 8.53889E+00
          8.27338E+00 8.04990E+00 7.86827E+00 7.72798E+00 7.62754E+00
          7.56628E+00 7.54533E+00 7.56090E+00 7.60738E+00 7.67495E+00
          7.73512E+00 7.73391E+00 7.64918E+00 7.39077E+00 6.32521E+00
          5.36672E+00 2.90295E+00 2.17058E+00 1.33825E+00 1.20911E+00
          1.11777E+00 1.10229E+00                                     1.460E+01
 1.50E+09 1.16518E+01 1.13240E+01 1.10176E+01 1.07474E+01 1.04996E+01
          1.00244E+01 9.59181E+00 9.20176E+00 8.85383E+00 8.54783E+00
          8.28387E+00 8.06201E+00 7.88229E+00 7.74440E+00 7.64695E+00
          7.58942E+00 7.57340E+00 7.59576E+00 7.65227E+00 7.73660E+00
          7.82772E+00 7.85615E+00 7.83220E+00 7.66774E+00 6.80059E+00
          5.96624E+00 3.47946E+00 2.57438E+00 1.45432E+00 1.26629E+00
          1.13091E+00 1.10181E+00                                     1.468E+01
 2.00E+09 1.16360E+01 1.13178E+01 1.10180E+01 1.07491E+01 1.05004E+01
          1.00259E+01 9.59382E+00 9.20444E+00 8.85731E+00 8.55232E+00
          8.28961E+00 8.06893E+00 7.88977E+00 7.75194E+00 7.65545E+00
          7.60079E+00 7.58885E+00 7.61468E+00 7.67350E+00 7.76538E+00
          7.88168E+00 7.93078E+00 7.92358E+00 7.78833E+00 7.12070E+00
          6.42171E+00 3.89431E+00 2.88976E+00 1.56886E+00 1.33226E+00
          1.15121E+00 1.10168E+00                                     1.472E+01
 3.00E+09 1.16179E+01 1.13109E+01 1.10188E+01 1.07518E+01 1.05025E+01
          1.00284E+01 9.59666E+00 9.20762E+00 8.86089E+00 8.55623E+00
          8.29377E+00 8.07362E+00 7.89596E+00 7.76066E+00 7.66642E+00
          7.61297E+00 7.60224E+00 7.63173E+00 7.69871E+00 7.80160E+00
          7.92694E+00 7.98641E+00 8.02718E+00 7.98241E+00 7.45268E+00
          6.85332E+00 4.60032E+00 3.47006E+00 1.77345E+00 1.44301E+00
          1.17040E+00 1.10143E+00                                     1.476E+01
 4.00E+09 1.16297E+01 1.13204E+01 1.10253E+01 1.07543E+01 1.05013E+01
          1.00242E+01 9.59236E+00 9.20444E+00 8.85949E+00 8.55691E+00
          8.29641E+00 8.07788E+00 7.90115E+00 7.76548E+00 7.66851E+00
          7.61018E+00 7.59633E+00 7.63318E+00 7.72202E+00 7.84058E+00
          7.95961E+00 8.01698E+00 8.06784E+00 8.06074E+00 7.67167E+00
          7.15043E+00 5.06831E+00 3.90219E+00 1.96656E+00 1.55917E+00
          1.19452E+00 1.10130E+00                                     1.478E+01
 5.00E+09 1.16237E+01 1.13179E+01 1.10251E+01 1.07548E+01 1.05015E+01
          1.00247E+01 9.59302E+00 9.20529E+00 8.86054E+00 8.55818E+00
          8.29790E+00 8.07962E+00 7.90317E+00 7.76787E+00 7.67138E+00
          7.61369E+00 7.60072E+00 7.63878E+00 7.72935E+00 7.85050E+00
          7.97447E+00 8.03723E+00 8.09965E+00 8.11436E+00 7.80356E+00
          7.35643E+00 5.42240E+00 4.24551E+00 2.15553E+00 1.67171E+00
          1.21854E+00 1.10123E+00                                     1.480E+01
 6.00E+09 1.16195E+01 1.13161E+01 1.10250E+01 1.07551E+01 1.05016E+01
          1.00249E+01 9.59344E+00 9.20585E+00 8.86125E+00 8.55903E+00
          8.29891E+00 8.08080E+00 7.90456E+00 7.76952E+00 7.67334E+00
          7.61607E+00 7.60367E+00 7.64252E+00 7.73423E+00 7.85718E+00
          7.98460E+00 8.05101E+00 8.12102E+00 8.15053E+00 7.89678E+00
          7.50475E+00 5.69904E+00 4.53140E+00 2.33123E+00 1.78323E+00
          1.24213E+00 1.10118E+00                                     1.481E+01
 8.00E+09 1.15944E+01 1.13016E+01 1.10190E+01 1.07541E+01 1.05034E+01
          1.00302E+01 9.59930E+00 9.21097E+00 8.86493E+00 8.56117E+00
          8.29995E+00 8.08128E+00 7.90507E+00 7.77111E+00 7.67853E+00
          7.62745E+00 7.62011E+00 7.65441E+00 7.72854E+00 7.84289E+00
          7.99208E+00 8.07477E+00 8.15513E+00 8.19534E+00 8.02037E+00
          7.70396E+00 6.10971E+00 4.98582E+00 2.64631E+00 2.00171E+00
          1.28992E+00 1.10114E+00                                     1.482E+01
 1.00E+10 1.15928E+01 1.13016E+01 1.10199E+01 1.07550E+01 1.05039E+01
          1.00303E+01 9.59937E+00 9.21127E+00 8.86567E+00 8.56241E+00
          8.30165E+00 8.08315E+00 7.90653E+00 7.77168E+00 7.67877E+00
          7.62864E+00 7.62302E+00 7.65846E+00 7.73206E+00 7.84560E+00
          7.99990E+00 8.09027E+00 8.17676E+00 8.21065E+00 8.07257E+00
          7.88282E+00 6.40863E+00 5.29622E+00 2.91844E+00 2.21887E+00
          1.33032E+00 1.10107E+00                                     1.483E+01


==> anc/colstop/sbethe/sdbase/pdebr63.p08 <==
 63
 1.00E+03 7.74180E-01 7.90597E-01 8.07100E-01 8.23763E-01 8.40610E-01
          8.74900E-01 9.10050E-01 9.46160E-01 9.83450E-01 1.02231E+00
          1.06331E+00 1.10681E+00 1.15318E+00 1.20302E+00 1.25716E+00
          1.31548E+00 1.37458E+00 1.42595E+00 1.46113E+00 1.48339E+00
          1.49816E+00 1.50381E+00 1.51262E+00 1.52107E+00 1.51874E+00
          1.51749E+00 1.51803E+00 1.51811E+00 1.51788E+00 1.51794E+00
          1.51780E+00 1.51789E+00                                     1.010E+00
 1.50E+03 1.08063E+00 1.10057E+00 1.12072E+00 1.14127E+00 1.16226E+00
          1.20561E+00 1.25085E+00 1.29801E+00 1.34713E+00 1.39819E+00
          1.45113E+00 1.50588E+00 1.56218E+00 1.61970E+00 1.67787E+00
          1.73590E+00 1.79256E+00 1.84606E+00 1.89397E+00 1.93342E+00
          1.95727E+00 1.95784E+00 1.94616E+00 1.93025E+00 1.94365E+00
          1.95967E+00 1.95577E+00 1.95250E+00 1.95280E+00 1.95358E+00
          1.95152E+00 1.95288E+00                                     1.349E+00
 2.00E+03 1.36214E+00 1.38582E+00 1.40969E+00 1.43392E+00 1.45860E+00
          1.50940E+00 1.56211E+00 1.61672E+00 1.67321E+00 1.73149E+00
          1.79141E+00 1.85280E+00 1.91528E+00 1.97829E+00 2.04109E+00
          2.10260E+00 2.16131E+00 2.21516E+00 2.26164E+00 2.29860E+00
          2.32003E+00 2.31975E+00 2.30793E+00 2.29318E+00 2.31138E+00
          2.32925E+00 2.32270E+00 2.31872E+00 2.31946E+00 2.32044E+00
          2.31822E+00 2.31964E+00                                     1.644E+00
 3.00E+03 1.85756E+00 1.88924E+00 1.92090E+00 1.95256E+00 1.98434E+00
          2.04853E+00 2.11327E+00 2.17836E+00 2.24352E+00 2.30855E+00
          2.37320E+00 2.43725E+00 2.50062E+00 2.56329E+00 2.62589E+00
          2.68837E+00 2.74847E+00 2.80180E+00 2.84333E+00 2.87086E+00
          2.88562E+00 2.89085E+00 2.89682E+00 2.90266E+00 2.90826E+00
          2.90880E+00 2.90774E+00 2.90754E+00 2.90768E+00 2.90777E+00
          2.90772E+00 2.90770E+00                                     2.138E+00
 4.00E+03 2.27400E+00 2.31581E+00 2.35701E+00 2.39716E+00 2.43639E+00
          2.51274E+00 2.58573E+00 2.65523E+00 2.72148E+00 2.78538E+00
          2.84829E+00 2.91031E+00 2.97128E+00 3.03088E+00 3.08917E+00
          3.14577E+00 3.19885E+00 3.24544E+00 3.28254E+00 3.31021E+00
          3.32865E+00 3.33504E+00 3.34396E+00 3.35398E+00 3.36198E+00
          3.36261E+00 3.35973E+00 3.35925E+00 3.35962E+00 3.35964E+00
          3.35976E+00 3.35969E+00                                     2.537E+00
 5.00E+03 2.63626E+00 2.68753E+00 2.73750E+00 2.78518E+00 2.83075E+00
          2.91655E+00 2.99442E+00 3.06444E+00 3.12762E+00 3.18631E+00
          3.24383E+00 3.30074E+00 3.35677E+00 3.41124E+00 3.46350E+00
          3.51272E+00 3.55775E+00 3.59737E+00 3.63045E+00 3.65716E+00
          3.67793E+00 3.68690E+00 3.69872E+00 3.71112E+00 3.72131E+00
          3.72197E+00 3.71797E+00 3.71732E+00 3.71780E+00 3.71782E+00
          3.71798E+00 3.71793E+00                                     2.868E+00
 6.00E+03 2.95743E+00 3.01652E+00 3.07366E+00 3.12732E+00 3.17772E+00
          3.27011E+00 3.35023E+00 3.41848E+00 3.47655E+00 3.52820E+00
          3.57854E+00 3.62857E+00 3.67796E+00 3.72588E+00 3.77122E+00
          3.81295E+00 3.85043E+00 3.88361E+00 3.91259E+00 3.93793E+00
          3.96049E+00 3.97162E+00 3.98564E+00 3.99956E+00 4.01122E+00
          4.01200E+00 4.00754E+00 4.00683E+00 4.00738E+00 4.00740E+00
          4.00757E+00 4.00753E+00                                     3.146E+00
 8.00E+03 3.50692E+00 3.57644E+00 3.64289E+00 3.70386E+00 3.75966E+00
          3.85782E+00 3.93674E+00 3.99730E+00 4.04245E+00 4.07807E+00
          4.11200E+00 4.14596E+00 4.17972E+00 4.21259E+00 4.24338E+00
          4.27120E+00 4.29598E+00 4.31851E+00 4.33997E+00 4.36187E+00
          4.38628E+00 4.40013E+00 4.41613E+00 4.43053E+00 4.44341E+00
          4.44473E+00 4.44108E+00 4.44047E+00 4.44101E+00 4.44102E+00
          4.44120E+00 4.44119E+00                                     3.590E+00
 1.00E+04 3.96540E+00 4.03978E+00 4.11024E+00 4.17373E+00 4.23064E+00
          4.32744E+00 4.40016E+00 4.45011E+00 4.48112E+00 4.50048E+00
          4.51772E+00 4.53508E+00 4.55262E+00 4.57010E+00 4.58690E+00
          4.60267E+00 4.61744E+00 4.63168E+00 4.64643E+00 4.66427E+00
          4.68853E+00 4.70334E+00 4.71885E+00 4.73138E+00 4.74387E+00
          4.74589E+00 4.74443E+00 4.74413E+00 4.74455E+00 4.74457E+00
          4.74470E+00 4.74472E+00                                     3.929E+00
 1.50E+04 4.85687E+00 4.92986E+00 4.99756E+00 5.05589E+00 5.10554E+00
          5.18307E+00 5.23022E+00 5.24927E+00 5.24535E+00 5.22754E+00
          5.20730E+00 5.18763E+00 5.16943E+00 5.15362E+00 5.14121E+00
          5.13309E+00 5.12891E+00 5.12689E+00 5.12639E+00 5.13236E+00
          5.15057E+00 5.16321E+00 5.17252E+00 5.17627E+00 5.18411E+00
          5.18760E+00 5.19310E+00 5.19383E+00 5.19380E+00 5.19382E+00
          5.19378E+00 5.19386E+00                                     4.512E+00
 2.00E+04 5.52120E+00 5.58329E+00 5.63937E+00 5.68485E+00 5.72073E+00
          5.76933E+00 5.78594E+00 5.77353E+00 5.73797E+00 5.68903E+00
          5.63862E+00 5.59017E+00 5.54502E+00 5.50453E+00 5.47060E+00
          5.44450E+00 5.42529E+00 5.40930E+00 5.39447E+00 5.38731E+00
          5.39502E+00 5.40225E+00 5.40276E+00 5.39647E+00 5.39743E+00
          5.40156E+00 5.41347E+00 5.41520E+00 5.41469E+00 5.41472E+00
          5.41449E+00 5.41463E+00                                     4.889E+00
 3.00E+04 6.45621E+00 6.51415E+00 6.55900E+00 6.58097E+00 6.58349E+00
          6.55014E+00 6.48117E+00 6.40017E+00 6.31405E+00 6.22772E+00
          6.14592E+00 6.06752E+00 5.98773E+00 5.90635E+00 5.83400E+00
          5.77811E+00 5.73573E+00 5.69673E+00 5.65467E+00 5.62323E+00
          5.60973E+00 5.60126E+00 5.58408E+00 5.56324E+00 5.55117E+00
          5.55411E+00 5.57280E+00 5.57569E+00 5.57472E+00 5.57428E+00
          5.57428E+00 5.57432E+00                                     5.358E+00
 4.00E+04 7.14226E+00 7.16607E+00 7.17762E+00 7.16785E+00 7.14046E+00
          7.05266E+00 6.93420E+00 6.80592E+00 6.67494E+00 6.54708E+00
          6.42816E+00 6.31789E+00 6.21260E+00 6.11102E+00 6.01958E+00
          5.94217E+00 5.87660E+00 5.81563E+00 5.75461E+00 5.70279E+00
          5.66495E+00 5.64493E+00 5.61677E+00 5.58764E+00 5.56673E+00
          5.56730E+00 5.58408E+00 5.58675E+00 5.58563E+00 5.58516E+00
          5.58515E+00 5.58520E+00                                     5.648E+00
 5.00E+04 7.68432E+00 7.66003E+00 7.62912E+00 7.58673E+00 7.53519E+00
          7.41476E+00 7.27131E+00 7.11010E+00 6.93866E+00 6.76742E+00
          6.60798E+00 6.46348E+00 6.33422E+00 6.21895E+00 6.11652E+00
          6.02489E+00 5.94216E+00 5.86349E+00 5.78563E+00 5.71388E+00
          5.65421E+00 5.62694E+00 5.59320E+00 5.56039E+00 5.53458E+00
          5.53229E+00 5.54128E+00 5.54280E+00 5.54168E+00 5.54165E+00
          5.54130E+00 5.54148E+00                                     5.852E+00
 6.00E+04 8.08841E+00 8.06696E+00 8.03206E+00 7.97391E+00 7.89737E+00
          7.71381E+00 7.50619E+00 7.29895E+00 7.09854E+00 6.90860E+00
          6.73334E+00 6.57361E+00 6.42846E+00 6.29574E+00 6.17391E+00
          6.06150E+00 5.95827E+00 5.86352E+00 5.77618E+00 5.69414E+00
          5.61612E+00 5.57898E+00 5.54141E+00 5.51125E+00 5.48271E+00
          5.47678E+00 5.47531E+00 5.47522E+00 5.47455E+00 5.47439E+00
          5.47434E+00 5.47442E+00                                     6.009E+00
 8.00E+04 8.73133E+00 8.67924E+00 8.61138E+00 8.51638E+00 8.40049E+00
          8.13727E+00 7.85462E+00 7.58350E+00 7.32971E+00 7.09424E+00
          6.87869E+00 6.68321E+00 6.50567E+00 6.34322E+00 6.19319E+00
          6.05415E+00 5.92547E+00 5.80663E+00 5.69624E+00 5.59025E+00
          5.48615E+00 5.43733E+00 5.39444E+00 5.36640E+00 5.33589E+00
          5.32318E+00 5.30449E+00 5.30170E+00 5.30136E+00 5.30170E+00
          5.30125E+00 5.30161E+00                                     6.229E+00
 1.00E+05 9.20193E+00 9.12389E+00 9.02805E+00 8.90164E+00 8.75211E+00
          8.42092E+00 8.07515E+00 7.75145E+00 7.45470E+00 7.18360E+00
          6.93694E+00 6.71373E+00 6.51044E+00 6.32345E+00 6.14985E+00
          5.98839E+00 5.83838E+00 5.69895E+00 5.56866E+00 5.44364E+00
          5.32200E+00 5.26537E+00 5.21604E+00 5.18466E+00 5.15153E+00
          5.13532E+00 5.10799E+00 5.10371E+00 5.10342E+00 5.10402E+00
          5.10326E+00 5.10384E+00                                     6.369E+00
 1.50E+05 1.01172E+01 9.87256E+00 9.63003E+00 9.39168E+00 9.15972E+00
          8.71979E+00 8.30838E+00 7.92388E+00 7.56506E+00 7.23162E+00
          6.92339E+00 6.63951E+00 6.37834E+00 6.13765E+00 5.91488E+00
          5.70891E+00 5.52092E+00 5.35005E+00 5.19381E+00 5.04042E+00
          4.88025E+00 4.80190E+00 4.73355E+00 4.68911E+00 4.63962E+00
          4.62323E+00 4.60212E+00 4.59921E+00 4.59859E+00 4.59858E+00
          4.59870E+00 4.59843E+00                                     6.537E+00
 2.00E+05 1.05852E+01 1.02771E+01 9.97390E+00 9.67998E+00 9.39694E+00
          8.86486E+00 8.37377E+00 7.92114E+00 7.50459E+00 7.12249E+00
          6.77399E+00 6.45651E+00 6.16675E+00 5.90086E+00 5.65374E+00
          5.42217E+00 5.20738E+00 5.00871E+00 4.82400E+00 4.64467E+00
          4.46402E+00 4.37570E+00 4.29272E+00 4.23132E+00 4.16576E+00
          4.15097E+00 4.14672E+00 4.14675E+00 4.14510E+00 4.14478E+00
          4.14454E+00 4.14422E+00                                     6.593E+00
 3.00E+05 1.11235E+01 1.07204E+01 1.03279E+01 9.95437E+00 9.59963E+00
          8.93946E+00 8.33938E+00 7.79497E+00 7.30294E+00 6.85875E+00
          6.45878E+00 6.09865E+00 5.77291E+00 5.47537E+00 5.19787E+00
          4.93481E+00 4.68644E+00 4.45325E+00 4.23255E+00 4.01799E+00
          3.80627E+00 3.70479E+00 3.61104E+00 3.54264E+00 3.46768E+00
          3.44945E+00 3.44283E+00 3.44265E+00 3.44084E+00 3.44055E+00
          3.44016E+00 3.43968E+00                                     6.626E+00
 4.00E+05 1.14268E+01 1.09528E+01 1.04953E+01 1.00670E+01 9.66520E+00
          8.92369E+00 8.25939E+00 7.66414E+00 7.13242E+00 6.65652E+00
          6.22905E+00 5.84389E+00 5.49463E+00 5.17371E+00 4.87134E+00
          4.58115E+00 4.30435E+00 4.04398E+00 3.80126E+00 3.57227E+00
          3.35602E+00 3.25374E+00 3.15452E+00 3.07832E+00 3.00315E+00
          2.98377E+00 2.96637E+00 2.96424E+00 2.96286E+00 2.96266E+00
          2.96255E+00 2.96240E+00                                     6.656E+00
 5.00E+05 1.16433E+01 1.11156E+01 1.06098E+01 1.01421E+01 9.70732E+00
          8.90888E+00 8.20092E+00 7.57163E+00 7.01247E+00 6.51291E+00
          6.06261E+00 5.65493E+00 5.28395E+00 4.94297E+00 4.62358E+00
          4.32011E+00 4.03276E+00 3.76259E+00 3.51016E+00 3.27147E+00
          3.04538E+00 2.93821E+00 2.83475E+00 2.75577E+00 2.67804E+00
          2.65797E+00 2.63937E+00 2.63702E+00 2.63558E+00 2.63540E+00
          2.63527E+00 2.63605E+00                                     6.706E+00
 6.00E+05 1.17963E+01 1.12304E+01 1.06906E+01 1.01961E+01 9.73922E+00
          8.90172E+00 8.16369E+00 7.51112E+00 6.93250E+00 6.41532E+00
          5.94770E+00 5.52279E+00 5.13518E+00 4.77903E+00 4.44715E+00
          4.13451E+00 3.84029E+00 3.56382E+00 3.30457E+00 3.05962E+00
          2.82740E+00 2.71672E+00 2.60886E+00 2.52565E+00 2.44484E+00
          2.42478E+00 2.40789E+00 2.40578E+00 2.40416E+00 2.40398E+00
          2.40379E+00 2.40506E+00                                     6.774E+00
 8.00E+05 1.19957E+01 1.13814E+01 1.07994E+01 1.02730E+01 9.79054E+00
          8.90671E+00 8.13277E+00 7.45267E+00 6.85067E+00 6.31184E+00
          5.82283E+00 5.37685E+00 4.96903E+00 4.59423E+00 4.24648E+00
          3.92124E+00 3.61667E+00 3.33036E+00 3.06030E+00 2.80476E+00
          2.56114E+00 2.44386E+00 2.32860E+00 2.23873E+00 2.15142E+00
          2.13042E+00 2.11479E+00 2.11293E+00 2.11109E+00 2.11090E+00
          2.11066E+00 2.11113E+00                                     6.948E+00
 1.00E+06 1.21167E+01 1.14757E+01 1.08710E+01 1.03287E+01 9.83420E+00
          8.92790E+00 8.13669E+00 7.44309E+00 6.82957E+00 6.28017E+00
          5.78108E+00 5.32546E+00 4.90836E+00 4.52447E+00 4.16769E+00
          3.83341E+00 3.51973E+00 3.22430E+00 2.94467E+00 2.67800E+00
          2.42138E+00 2.29677E+00 2.17462E+00 2.07935E+00 1.98492E+00
          1.96167E+00 1.94388E+00 1.94182E+00 1.93993E+00 1.93970E+00
          1.93948E+00 1.93823E+00                                     7.146E+00
 1.50E+06 1.22675E+01 1.16009E+01 1.09762E+01 1.04231E+01 9.92211E+00
          9.00143E+00 8.20062E+00 7.49668E+00 6.87338E+00 6.31520E+00
          5.80905E+00 5.34753E+00 4.92464E+00 4.53374E+00 4.16692E+00
          3.81869E+00 3.48807E+00 3.17429E+00 2.87490E+00 2.58293E+00
          2.29284E+00 2.14738E+00 2.00121E+00 1.88430E+00 1.76819E+00
          1.73864E+00 1.71469E+00 1.71188E+00 1.70961E+00 1.70930E+00
          1.70908E+00 1.70781E+00                                     7.621E+00
 2.00E+06 1.23252E+01 1.16559E+01 1.10315E+01 1.04832E+01 9.98877E+00
          9.07675E+00 8.28277E+00 7.58124E+00 6.95837E+00 6.40046E+00
          5.89584E+00 5.43673E+00 5.01610E+00 4.62602E+00 4.25679E+00
          3.90191E+00 3.56110E+00 3.23475E+00 2.92032E+00 2.60776E+00
          2.28635E+00 2.11903E+00 1.94250E+00 1.79543E+00 1.65475E+00
          1.62051E+00 1.59292E+00 1.58946E+00 1.58644E+00 1.58611E+00
          1.58571E+00 1.58832E+00                                     8.025E+00
 3.00E+06 1.23540E+01 1.16901E+01 1.10756E+01 1.05448E+01 1.00713E+01
          9.19657E+00 8.43134E+00 7.75156E+00 7.14465E+00 6.59792E+00
          6.10042E+00 5.64534E+00 5.22672E+00 4.83781E+00 4.47022E+00
          4.11720E+00 3.77526E+00 3.43927E+00 3.10197E+00 2.75153E+00
          2.37178E+00 2.16351E+00 1.93454E+00 1.73315E+00 1.53242E+00
          1.49039E+00 1.46308E+00 1.45954E+00 1.45368E+00 1.45248E+00
          1.45312E+00 1.46265E+00                                     8.656E+00
 4.00E+06 1.22965E+01 1.16647E+01 1.10826E+01 1.05842E+01 1.01406E+01
          9.31028E+00 8.57010E+00 7.90362E+00 7.30311E+00 6.76097E+00
          6.27058E+00 5.82522E+00 5.41770E+00 5.03954E+00 4.67994E+00
          4.33036E+00 3.98733E+00 3.64576E+00 3.29624E+00 2.91953E+00
          2.49096E+00 2.24795E+00 1.97749E+00 1.73549E+00 1.47606E+00
          1.41569E+00 1.39265E+00 1.39136E+00 1.38235E+00 1.37991E+00
          1.38220E+00 1.39380E+00                                     9.127E+00
 5.00E+06 1.22630E+01 1.16424E+01 1.10746E+01 1.05953E+01 1.01722E+01
          9.37605E+00 8.66226E+00 8.01707E+00 7.43366E+00 6.90517E+00
          6.42562E+00 5.98883E+00 5.58811E+00 5.21547E+00 4.86048E+00
          4.51466E+00 4.17383E+00 3.83168E+00 3.47624E+00 3.08285E+00
          2.61898E+00 2.34777E+00 2.03839E+00 1.75702E+00 1.44702E+00
          1.37242E+00 1.34890E+00 1.34847E+00 1.33722E+00 1.33401E+00
          1.33728E+00 1.34912E+00                                     9.494E+00
 6.00E+06 1.22266E+01 1.16162E+01 1.10613E+01 1.05994E+01 1.01947E+01
          9.42733E+00 8.73671E+00 8.11036E+00 7.54230E+00 7.02628E+00
          6.55683E+00 6.12826E+00 5.73433E+00 5.36749E+00 5.01773E+00
          4.67663E+00 4.33951E+00 3.99900E+00 3.64099E+00 3.23608E+00
          2.74451E+00 2.44994E+00 2.10734E+00 1.79066E+00 1.43391E+00
          1.34529E+00 1.31903E+00 1.31905E+00 1.30603E+00 1.30223E+00
          1.30658E+00 1.31689E+00                                     9.792E+00
 8.00E+06 1.21590E+01 1.15654E+01 1.10321E+01 1.05990E+01 1.02244E+01
          9.50299E+00 8.85038E+00 8.25542E+00 7.71344E+00 7.21901E+00
          6.76755E+00 6.35411E+00 5.97322E+00 5.61802E+00 5.27925E+00
          4.94871E+00 4.62102E+00 4.28722E+00 3.92982E+00 3.51161E+00
          2.98021E+00 2.64926E+00 2.25229E+00 1.87450E+00 1.43353E+00
          1.31812E+00 1.28131E+00 1.28116E+00 1.26554E+00 1.26099E+00
          1.26608E+00 1.27332E+00                                     1.026E+01
 1.00E+07 1.21033E+01 1.15232E+01 1.10067E+01 1.05955E+01 1.02434E+01
          9.55661E+00 8.93329E+00 8.36310E+00 7.84212E+00 7.36561E+00
          6.92955E+00 6.52954E+00 6.16066E+00 5.81659E+00 5.48867E+00
          5.16887E+00 4.85140E+00 4.52628E+00 4.17357E+00 3.75021E+00
          3.19321E+00 2.83582E+00 2.39655E+00 1.96764E+00 1.45164E+00
          1.31093E+00 1.25893E+00 1.25758E+00 1.24023E+00 1.23527E+00
          1.24075E+00 1.24548E+00                                     1.061E+01
 1.50E+07 1.20744E+01 1.15040E+01 1.10022E+01 1.06137E+01 1.02869E+01
          9.64190E+00 9.05688E+00 8.52293E+00 8.03648E+00 7.59320E+00
          7.18925E+00 6.82040E+00 6.48160E+00 6.16613E+00 5.86423E+00
          5.56731E+00 5.27028E+00 4.96447E+00 4.63231E+00 4.23415E+00
          3.68396E+00 3.28794E+00 2.73598E+00 2.16630E+00 1.51748E+00
          1.34269E+00 1.23618E+00 1.22308E+00 1.20375E+00 1.20200E+00
          1.19891E+00 1.20496E+00                                     1.123E+01
 2.00E+07 1.20149E+01 1.14600E+01 1.09757E+01 1.06078E+01 1.03022E+01
          9.69303E+00 9.13912E+00 8.63293E+00 8.17145E+00 7.75097E+00
          7.36819E+00 7.01941E+00 6.70009E+00 6.40406E+00 6.12215E+00
          5.84604E+00 5.57055E+00 5.28637E+00 4.97407E+00 4.58857E+00
          4.03347E+00 3.62191E+00 3.03527E+00 2.40395E+00 1.61372E+00
          1.38188E+00 1.22594E+00 1.20719E+00 1.18491E+00 1.18235E+00
          1.17953E+00 1.18298E+00                                     1.164E+01
 3.00E+07 1.19013E+01 1.13740E+01 1.09194E+01 1.05840E+01 1.03104E+01
          9.75499E+00 9.24629E+00 8.77881E+00 8.35055E+00 7.95901E+00
          7.60204E+00 7.27722E+00 6.98157E+00 6.71094E+00 6.45891E+00
          6.21899E+00 5.98547E+00 5.74672E+00 5.47623E+00 5.10954E+00
          4.53268E+00 4.09999E+00 3.49327E+00 2.81464E+00 1.83564E+00
          1.50512E+00 1.21893E+00 1.18622E+00 1.16879E+00 1.16467E+00
          1.14978E+00 1.15991E+00                                     1.219E+01
 4.00E+07 1.18926E+01 1.13696E+01 1.09209E+01 1.05943E+01 1.03306E+01
          9.79238E+00 9.30065E+00 8.85041E+00 8.43980E+00 8.06655E+00
          7.72866E+00 7.42385E+00 7.14927E+00 6.90080E+00 6.67186E+00
          6.45600E+00 6.24827E+00 6.03813E+00 5.80037E+00 5.47141E+00
          4.93118E+00 4.50700E+00 3.88503E+00 3.15212E+00 2.01754E+00
          1.61409E+00 1.23813E+00 1.18773E+00 1.15521E+00 1.15065E+00
          1.13855E+00 1.14795E+00                                     1.254E+01
 5.00E+07 1.18896E+01 1.13736E+01 1.09322E+01 1.06129E+01 1.03561E+01
          9.82871E+00 9.34545E+00 8.90262E+00 8.49911E+00 8.13370E+00
          7.80545E+00 7.51265E+00 7.25295E+00 7.02287E+00 6.81667E+00
          6.62726E+00 6.44552E+00 6.25201E+00 6.01933E+00 5.70753E+00
          5.22276E+00 4.84026E+00 4.25404E+00 3.49786E+00 2.17672E+00
          1.69691E+00 1.25378E+00 1.19345E+00 1.15049E+00 1.14419E+00
          1.14085E+00 1.14045E+00                                     1.280E+01
 6.00E+07 1.18840E+01 1.13725E+01 1.09356E+01 1.06208E+01 1.03683E+01
          9.84905E+00 9.37360E+00 8.93876E+00 8.54353E+00 8.18680E+00
          7.86778E+00 7.58494E+00 7.33608E+00 7.11802E+00 6.92517E+00
          6.75091E+00 6.58702E+00 6.41532E+00 6.20856E+00 5.92299E+00
          5.46173E+00 5.09181E+00 4.52007E+00 3.76197E+00 2.34891E+00
          1.79871E+00 1.27216E+00 1.19904E+00 1.14748E+00 1.13999E+00
          1.13605E+00 1.13556E+00                                     1.299E+01
 8.00E+07 1.18750E+01 1.13718E+01 1.09424E+01 1.06338E+01 1.03866E+01
          9.87772E+00 9.41229E+00 8.98777E+00 8.60351E+00 8.25869E+00
          7.95293E+00 7.68483E+00 7.45232E+00 7.25214E+00 7.07847E+00
          6.92502E+00 6.78517E+00 6.64348E+00 6.47525E+00 6.23718E+00
          5.83269E+00 5.49427E+00 4.95060E+00 4.18838E+00 2.64797E+00
          2.00025E+00 1.31633E+00 1.21361E+00 1.14353E+00 1.13762E+00
          1.12720E+00 1.12927E+00                                     1.327E+01
 1.00E+08 1.18702E+01 1.13729E+01 1.09485E+01 1.06435E+01 1.03993E+01
          9.89700E+00 9.43819E+00 9.02067E+00 8.64375E+00 8.30658E+00
          8.00881E+00 7.74931E+00 7.52638E+00 7.33727E+00 7.17690E+00
          7.03969E+00 6.91977E+00 6.80250E+00 6.66393E+00 6.46128E+00
          6.10013E+00 5.78904E+00 5.27788E+00 4.53393E+00 2.91753E+00
          2.18220E+00 1.36032E+00 1.23338E+00 1.14347E+00 1.13557E+00
          1.12265E+00 1.12549E+00                                     1.347E+01
 1.50E+08 1.18578E+01 1.13728E+01 1.09584E+01 1.06595E+01 1.04198E+01
          9.92757E+00 9.47859E+00 9.07104E+00 8.70414E+00 8.37720E+00
          8.08997E+00 7.84181E+00 7.63165E+00 7.45776E+00 7.31651E+00
          7.20404E+00 7.11652E+00 7.04205E+00 6.95925E+00 6.82500E+00
          6.54639E+00 6.28508E+00 5.83341E+00 5.14990E+00 3.49087E+00
          2.58747E+00 1.46464E+00 1.28684E+00 1.15000E+00 1.13394E+00
          1.12109E+00 1.12048E+00                                     1.378E+01
 2.00E+08 1.18532E+01 1.13780E+01 1.09700E+01 1.06721E+01 1.04312E+01
          9.94061E+00 9.49530E+00 9.09315E+00 8.73288E+00 8.41338E+00
          8.13388E+00 7.89365E+00 7.69154E+00 7.52561E+00 7.39193E+00
          7.28764E+00 7.21338E+00 7.16629E+00 7.13073E+00 7.05084E+00
          6.82429E+00 6.59899E+00 6.20908E+00 5.58021E+00 3.90525E+00
          2.94063E+00 1.57419E+00 1.34363E+00 1.15787E+00 1.13755E+00
          1.11819E+00 1.11810E+00                                     1.396E+01
 3.00E+08 1.18012E+01 1.13600E+01 1.09756E+01 1.06844E+01 1.04425E+01
          9.95720E+00 9.51698E+00 9.12002E+00 8.76513E+00 8.45143E+00
          8.17827E+00 7.94514E+00 7.75122E+00 7.59500E+00 7.47306E+00
          7.38351E+00 7.32846E+00 7.30759E+00 7.30978E+00 7.28752E+00
          7.15071E+00 6.98661E+00 6.67184E+00 6.12911E+00 4.54688E+00
          3.49307E+00 1.77894E+00 1.46211E+00 1.17918E+00 1.14564E+00
          1.11600E+00 1.11560E+00                                     1.417E+01
 4.00E+08 1.17573E+01 1.13440E+01 1.09784E+01 1.06918E+01 1.04478E+01
          9.96493E+00 9.52711E+00 9.13272E+00 8.78067E+00 8.47007E+00
          8.20040E+00 7.97119E+00 7.78181E+00 7.63087E+00 7.51521E+00
          7.43344E+00 7.38850E+00 7.38168E+00 7.40500E+00 7.41703E+00
          7.33758E+00 7.21480E+00 6.95374E+00 6.47940E+00 5.00743E+00
          3.92104E+00 1.96894E+00 1.57766E+00 1.20257E+00 1.15508E+00
          1.11618E+00 1.11401E+00                                     1.429E+01
 5.00E+08 1.17035E+01 1.13185E+01 1.09736E+01 1.06952E+01 1.04529E+01
          9.97465E+00 9.53851E+00 9.14477E+00 8.79291E+00 8.48249E+00
          8.21342E+00 7.98553E+00 7.79862E+00 7.65203E+00 7.54378E+00
          7.47257E+00 7.43820E+00 7.43474E+00 7.45265E+00 7.47471E+00
          7.45175E+00 7.37437E+00 7.15646E+00 6.72374E+00 5.35391E+00
          4.26897E+00 2.14529E+00 1.68863E+00 1.22668E+00 1.16544E+00
          1.11633E+00 1.11340E+00                                     1.437E+01
 6.00E+08 1.16808E+01 1.13096E+01 1.09741E+01 1.06980E+01 1.04547E+01
          9.97771E+00 9.54280E+00 9.15015E+00 8.79932E+00 8.49010E+00
          8.22250E+00 7.99638E+00 7.81147E+00 7.66712E+00 7.56153E+00
          7.49362E+00 7.46365E+00 7.46638E+00 7.49353E+00 7.53018E+00
          7.53388E+00 7.48018E+00 7.30029E+00 6.91394E+00 5.62129E+00
          4.55832E+00 2.31428E+00 1.79420E+00 1.25083E+00 1.17560E+00
          1.11823E+00 1.11292E+00                                     1.442E+01
 8.00E+08 1.16521E+01 1.12982E+01 1.09747E+01 1.07013E+01 1.04568E+01
          9.98145E+00 9.54818E+00 9.15708E+00 8.80779E+00 8.50019E+00
          8.23449E+00 8.01058E+00 7.82818E+00 7.68672E+00 7.58456E+00
          7.52094E+00 7.49662E+00 7.50733E+00 7.54644E+00 7.60216E+00
          7.64083E+00 7.61938E+00 7.49607E+00 7.18374E+00 6.02038E+00
          5.01151E+00 2.62678E+00 1.99281E+00 1.29896E+00 1.19637E+00
          1.12213E+00 1.11218E+00                                     1.450E+01
 1.00E+09 1.16340E+01 1.12912E+01 1.09751E+01 1.07034E+01 1.04581E+01
          9.98363E+00 9.55141E+00 9.16132E+00 8.81306E+00 8.50656E+00
          8.24204E+00 8.01941E+00 7.83849E+00 7.69878E+00 7.59875E+00
          7.53776E+00 7.51697E+00 7.53261E+00 7.57905E+00 7.64664E+00
          7.70723E+00 7.70661E+00 7.62316E+00 7.36700E+00 6.30854E+00
          5.35564E+00 2.90381E+00 2.17510E+00 1.34647E+00 1.21799E+00
          1.12698E+00 1.11169E+00                                     1.455E+01
 1.50E+09 1.16062E+01 1.12803E+01 1.09756E+01 1.07065E+01 1.04598E+01
          9.98663E+00 9.55568E+00 9.16703E+00 8.82028E+00 8.51532E+00
          8.25233E+00 8.03137E+00 7.85236E+00 7.71499E+00 7.61791E+00
          7.56065E+00 7.54473E+00 7.56709E+00 7.62349E+00 7.70768E+00
          7.79887E+00 7.82763E+00 7.80457E+00 7.64193E+00 6.78081E+00
          5.95154E+00 3.47777E+00 2.57732E+00 1.46202E+00 1.27476E+00
          1.13995E+00 1.11121E+00                                     1.462E+01
 2.00E+09 1.15907E+01 1.12743E+01 1.09761E+01 1.07084E+01 1.04607E+01
          9.98797E+00 9.55759E+00 9.16962E+00 8.82372E+00 8.51980E+00
          8.25804E+00 8.03818E+00 7.85971E+00 7.72241E+00 7.62631E+00
          7.57187E+00 7.55999E+00 7.58576E+00 7.64447E+00 7.73615E+00
          7.85226E+00 7.90150E+00 7.89505E+00 7.76162E+00 7.09909E+00
          6.40388E+00 3.89080E+00 2.89163E+00 1.57605E+00 1.34024E+00
          1.16025E+00 1.11096E+00                                     1.466E+01
 3.00E+09 1.15736E+01 1.12678E+01 1.09767E+01 1.07107E+01 1.04622E+01
          9.98995E+00 9.55991E+00 9.17238E+00 8.82705E+00 8.52381E+00
          8.26282E+00 8.04385E+00 7.86641E+00 7.73038E+00 7.63589E+00
          7.58354E+00 7.57440E+00 7.60375E+00 7.66742E+00 7.76747E+00
          7.90202E+00 7.97010E+00 7.99625E+00 7.91225E+00 7.43570E+00
          6.93571E+00 4.55204E+00 3.41720E+00 1.78287E+00 1.46743E+00
          1.18173E+00 1.11072E+00                                     1.470E+01
 4.00E+09 1.15853E+01 1.12774E+01 1.09835E+01 1.07136E+01 1.04615E+01
          9.98616E+00 9.55591E+00 9.16942E+00 8.82578E+00 8.52433E+00
          8.26480E+00 8.04708E+00 7.87101E+00 7.73584E+00 7.63921E+00
          7.58109E+00 7.56729E+00 7.60398E+00 7.69248E+00 7.81067E+00
          7.92941E+00 7.98676E+00 8.03778E+00 8.03141E+00 7.64627E+00
          7.12892E+00 5.05925E+00 3.89900E+00 1.97196E+00 1.56599E+00
          1.20335E+00 1.11062E+00                                     1.473E+01
 5.00E+09 1.15795E+01 1.12750E+01 1.09834E+01 1.07141E+01 1.04617E+01
          9.98664E+00 9.55659E+00 9.17030E+00 8.82683E+00 8.52559E+00
          8.26628E+00 8.04880E+00 7.87300E+00 7.73820E+00 7.64205E+00
          7.58457E+00 7.57163E+00 7.60953E+00 7.69975E+00 7.82049E+00
          7.94410E+00 8.00678E+00 8.06926E+00 8.08452E+00 7.77716E+00
          7.33359E+00 5.41144E+00 4.24046E+00 2.15987E+00 1.67800E+00
          1.22733E+00 1.11053E+00                                     1.474E+01
 6.00E+09 1.15755E+01 1.12734E+01 1.09835E+01 1.07145E+01 1.04619E+01
          9.98695E+00 9.55702E+00 9.17086E+00 8.82752E+00 8.52641E+00
          8.26725E+00 8.04994E+00 7.87436E+00 7.73980E+00 7.64398E+00
          7.58692E+00 7.57453E+00 7.61322E+00 7.70458E+00 7.82708E+00
          7.95412E+00 8.02039E+00 8.09037E+00 8.12025E+00 7.86958E+00
          7.48085E+00 5.68645E+00 4.52471E+00 2.33460E+00 1.78894E+00
          1.25098E+00 1.11052E+00                                     1.475E+01
 8.00E+09 1.15500E+01 1.12585E+01 1.09771E+01 1.07133E+01 1.04636E+01
          9.99204E+00 9.56271E+00 9.17584E+00 8.83114E+00 8.52854E+00
          8.26829E+00 8.05041E+00 7.87485E+00 7.74139E+00 7.64916E+00
          7.59824E+00 7.59086E+00 7.62498E+00 7.69882E+00 7.81277E+00
          7.96148E+00 8.04396E+00 8.12418E+00 8.16458E+00 7.99207E+00
          7.67846E+00 6.09461E+00 4.97649E+00 2.64808E+00 2.00641E+00
          1.29883E+00 1.11044E+00                                     1.477E+01
 1.00E+10 1.15485E+01 1.12576E+01 1.09765E+01 1.07125E+01 1.04625E+01
          9.99134E+00 9.56276E+00 9.17650E+00 8.83221E+00 8.52993E+00
          8.26998E+00 8.05222E+00 7.87622E+00 7.74191E+00 7.64937E+00
          7.59941E+00 7.59378E+00 7.62902E+00 7.70229E+00 7.81542E+00
          7.96926E+00 8.05936E+00 8.14564E+00 8.17956E+00 8.04344E+00
          7.85631E+00 6.39173E+00 5.28479E+00 2.91892E+00 2.22302E+00
          1.33765E+00 1.10986E+00                                     1.478E+01


==> anc/colstop/sbethe/sdbase/pdebr64.p08 <==
 64
 1.00E+03 7.56000E-01 7.72149E-01 7.88380E-01 8.04765E-01 8.21330E-01
          8.55050E-01 8.89610E-01 9.25120E-01 9.61840E-01 1.00016E+00
          1.04069E+00 1.08382E+00 1.12994E+00 1.17965E+00 1.23384E+00
          1.29237E+00 1.35178E+00 1.40337E+00 1.43847E+00 1.46052E+00
          1.47519E+00 1.48080E+00 1.48942E+00 1.49752E+00 1.49454E+00
          1.49309E+00 1.49350E+00 1.49356E+00 1.49331E+00 1.49337E+00
          1.49323E+00 1.49331E+00                                     9.910E-01
 1.50E+03 1.06343E+00 1.08215E+00 1.10110E+00 1.12047E+00 1.14032E+00
          1.18151E+00 1.22479E+00 1.27025E+00 1.31799E+00 1.36807E+00
          1.42054E+00 1.47538E+00 1.53241E+00 1.59131E+00 1.65148E+00
          1.71195E+00 1.77126E+00 1.82698E+00 1.87500E+00 1.90829E+00
          1.91824E+00 1.91548E+00 1.91732E+00 1.92442E+00 1.92586E+00
          1.92411E+00 1.92499E+00 1.92545E+00 1.92533E+00 1.92519E+00
          1.92549E+00 1.92525E+00                                     1.326E+00
 2.00E+03 1.33592E+00 1.35937E+00 1.38302E+00 1.40704E+00 1.43150E+00
          1.48187E+00 1.53419E+00 1.58844E+00 1.64460E+00 1.70260E+00
          1.76230E+00 1.82353E+00 1.88591E+00 1.94893E+00 2.01185E+00
          2.07361E+00 2.13270E+00 2.18707E+00 2.23417E+00 2.27170E+00
          2.29337E+00 2.29293E+00 2.28064E+00 2.26521E+00 2.28263E+00
          2.30034E+00 2.29378E+00 2.28978E+00 2.29045E+00 2.29143E+00
          2.28918E+00 2.29074E+00                                     1.620E+00
 3.00E+03 1.82674E+00 1.85810E+00 1.88946E+00 1.92086E+00 1.95239E+00
          2.01614E+00 2.08057E+00 2.14545E+00 2.21055E+00 2.27564E+00
          2.34050E+00 2.40492E+00 2.46880E+00 2.53213E+00 2.59550E+00
          2.65883E+00 2.71979E+00 2.77385E+00 2.81579E+00 2.84332E+00
          2.85773E+00 2.86278E+00 2.86858E+00 2.87427E+00 2.87949E+00
          2.87986E+00 2.87862E+00 2.87840E+00 2.87854E+00 2.87862E+00
          2.87857E+00 2.87856E+00                                     2.112E+00
 4.00E+03 2.24037E+00 2.28170E+00 2.32247E+00 2.36224E+00 2.40117E+00
          2.47710E+00 2.54991E+00 2.61948E+00 2.68606E+00 2.75050E+00
          2.81411E+00 2.87700E+00 2.93894E+00 2.99958E+00 3.05891E+00
          3.11645E+00 3.17038E+00 3.21770E+00 3.25542E+00 3.28340E+00
          3.30166E+00 3.30780E+00 3.31660E+00 3.32662E+00 3.33435E+00
          3.33487E+00 3.33192E+00 3.33144E+00 3.33181E+00 3.33183E+00
          3.33194E+00 3.33187E+00                                     2.510E+00
 5.00E+03 2.60156E+00 2.65188E+00 2.70099E+00 2.74798E+00 2.79302E+00
          2.87819E+00 2.95604E+00 3.02664E+00 3.09085E+00 3.15085E+00
          3.20968E+00 3.26781E+00 3.32495E+00 3.38038E+00 3.43345E+00
          3.48337E+00 3.52915E+00 3.56994E+00 3.60477E+00 3.63271E+00
          3.65279E+00 3.66080E+00 3.67210E+00 3.68489E+00 3.69577E+00
          3.69582E+00 3.69207E+00 3.69138E+00 3.69177E+00 3.69200E+00
          3.69187E+00 3.69194E+00                                     2.840E+00
 6.00E+03 2.92201E+00 2.97976E+00 3.03571E+00 3.08845E+00 3.13818E+00
          3.22989E+00 3.31029E+00 3.37962E+00 3.43939E+00 3.49294E+00
          3.54491E+00 3.59616E+00 3.64644E+00 3.69505E+00 3.74120E+00
          3.78411E+00 3.82310E+00 3.85788E+00 3.88824E+00 3.91430E+00
          3.93641E+00 3.94696E+00 3.96076E+00 3.97513E+00 3.98744E+00
          3.98771E+00 3.98365E+00 3.98287E+00 3.98331E+00 3.98356E+00
          3.98340E+00 3.98353E+00                                     3.119E+00
 8.00E+03 3.46818E+00 3.53721E+00 3.60325E+00 3.66394E+00 3.71959E+00
          3.81775E+00 3.89714E+00 3.95858E+00 4.00499E+00 4.04216E+00
          4.07779E+00 4.11357E+00 4.14917E+00 4.18380E+00 4.21608E+00
          4.24499E+00 4.27056E+00 4.29399E+00 4.31673E+00 4.33986E+00
          4.36485E+00 4.37874E+00 4.39479E+00 4.40940E+00 4.42279E+00
          4.42427E+00 4.42080E+00 4.42021E+00 4.42077E+00 4.42078E+00
          4.42096E+00 4.42092E+00                                     3.563E+00
 1.00E+04 3.92551E+00 3.99965E+00 4.06994E+00 4.13338E+00 4.19035E+00
          4.28755E+00 4.36107E+00 4.41217E+00 4.44461E+00 4.46564E+00
          4.48464E+00 4.50383E+00 4.52320E+00 4.54243E+00 4.56074E+00
          4.57769E+00 4.59344E+00 4.60878E+00 4.62502E+00 4.64435E+00
          4.66954E+00 4.68455E+00 4.70021E+00 4.71294E+00 4.72630E+00
          4.72861E+00 4.72734E+00 4.72706E+00 4.72752E+00 4.72752E+00
          4.72766E+00 4.72766E+00                                     3.903E+00
 1.50E+04 4.81570E+00 4.88915E+00 4.95735E+00 5.01625E+00 5.06652E+00
          5.14541E+00 5.19406E+00 5.21467E+00 5.21235E+00 5.19614E+00
          5.17748E+00 5.15938E+00 5.14270E+00 5.12837E+00 5.11739E+00
          5.11069E+00 5.10797E+00 5.10755E+00 5.10886E+00 5.11668E+00
          5.13644E+00 5.14962E+00 5.15919E+00 5.16313E+00 5.17233E+00
          5.17629E+00 5.18198E+00 5.18274E+00 5.18277E+00 5.18277E+00
          5.18276E+00 5.18282E+00                                     4.489E+00
 2.00E+04 5.48000E+00 5.54309E+00 5.60020E+00 5.64674E+00 5.68368E+00
          5.73433E+00 5.75288E+00 5.74227E+00 5.70838E+00 5.66093E+00
          5.61192E+00 5.56479E+00 5.52090E+00 5.48167E+00 5.44911E+00
          5.42457E+00 5.40712E+00 5.39303E+00 5.38017E+00 5.37500E+00
          5.38459E+00 5.39253E+00 5.39338E+00 5.38723E+00 5.38959E+00
          5.39421E+00 5.40638E+00 5.40816E+00 5.40770E+00 5.40772E+00
          5.40752E+00 5.40765E+00                                     4.868E+00
 3.00E+04 6.41928E+00 6.47625E+00 6.52075E+00 6.54347E+00 6.54761E+00
          6.51880E+00 6.45445E+00 6.37623E+00 6.29122E+00 6.20516E+00
          6.12385E+00 6.04638E+00 5.96802E+00 5.88845E+00 5.81796E+00
          5.76372E+00 5.72288E+00 5.68556E+00 5.64553E+00 5.61650E+00
          5.60515E+00 5.59719E+00 5.58035E+00 5.55982E+00 5.54867E+00
          5.55194E+00 5.57107E+00 5.57405E+00 5.57309E+00 5.57264E+00
          5.57265E+00 5.57271E+00                                     5.341E+00
 4.00E+04 7.10830E+00 7.13082E+00 7.14187E+00 7.13296E+00 7.10751E+00
          7.02513E+00 6.91209E+00 6.78691E+00 6.65697E+00 6.52922E+00
          6.41070E+00 6.30138E+00 6.19761E+00 6.09797E+00 6.00845E+00
          5.93268E+00 5.86858E+00 5.80925E+00 5.75028E+00 5.70070E+00
          5.66481E+00 5.64544E+00 5.61773E+00 5.58886E+00 5.56845E+00
          5.56925E+00 5.58653E+00 5.58927E+00 5.58815E+00 5.58767E+00
          5.58766E+00 5.58773E+00                                     5.635E+00
 5.00E+04 7.63650E+00 7.63260E+00 7.61720E+00 7.58186E+00 7.53040E+00
          7.39867E+00 7.24012E+00 7.07359E+00 6.90627E+00 6.74467E+00
          6.59569E+00 6.45989E+00 6.33508E+00 6.21916E+00 6.11380E+00
          6.01945E+00 5.93511E+00 5.85735E+00 5.78374E+00 5.71745E+00
          5.65976E+00 5.63103E+00 5.59720E+00 5.56608E+00 5.54043E+00
          5.53802E+00 5.54748E+00 5.54905E+00 5.54807E+00 5.54771E+00
          5.54769E+00 5.54776E+00                                     5.843E+00
 6.00E+04 8.05977E+00 8.03698E+00 8.00165E+00 7.94465E+00 7.87049E+00
          7.69331E+00 7.49193E+00 7.28817E+00 7.08893E+00 6.89909E+00
          6.72430E+00 6.56564E+00 6.42216E+00 6.29150E+00 6.17166E+00
          6.06082E+00 5.95890E+00 5.86562E+00 5.78015E+00 5.69998E+00
          5.62351E+00 5.58714E+00 5.55020E+00 5.52038E+00 5.49209E+00
          5.48625E+00 5.48503E+00 5.48499E+00 5.48432E+00 5.48416E+00
          5.48410E+00 5.48417E+00                                     6.003E+00
 8.00E+04 8.70676E+00 8.65416E+00 8.58652E+00 8.49302E+00 8.37959E+00
          8.12254E+00 7.84581E+00 7.57837E+00 7.32635E+00 7.09169E+00
          6.87704E+00 6.68274E+00 6.50671E+00 6.34606E+00 6.19785E+00
          6.06046E+00 5.93327E+00 5.81585E+00 5.70688E+00 5.60229E+00
          5.49961E+00 5.45152E+00 5.40935E+00 5.38182E+00 5.35166E+00
          5.33898E+00 5.32025E+00 5.31746E+00 5.31713E+00 5.31746E+00
          5.31700E+00 5.31728E+00                                     6.228E+00
 1.00E+05 9.18020E+00 9.10294E+00 9.00827E+00 8.88373E+00 8.73658E+00
          8.41068E+00 8.06981E+00 7.74965E+00 7.45527E+00 7.18584E+00
          6.94073E+00 6.71906E+00 6.51739E+00 6.33210E+00 6.16017E+00
          6.00022E+00 5.85162E+00 5.71350E+00 5.58444E+00 5.46061E+00
          5.34014E+00 5.28416E+00 5.23555E+00 5.20481E+00 5.17218E+00
          5.15596E+00 5.12838E+00 5.12408E+00 5.12382E+00 5.12443E+00
          5.12363E+00 5.12415E+00                                     6.374E+00
 1.50E+05 1.01018E+01 9.85905E+00 9.61837E+00 9.38186E+00 9.15171E+00
          8.71526E+00 8.30713E+00 7.92578E+00 7.56997E+00 7.23941E+00
          6.93391E+00 6.65260E+00 6.39385E+00 6.15539E+00 5.93457E+00
          5.73022E+00 5.54348E+00 5.37354E+00 5.21796E+00 5.06511E+00
          4.90560E+00 4.82770E+00 4.75998E+00 4.71624E+00 4.66737E+00
          4.65100E+00 4.62965E+00 4.62669E+00 4.62610E+00 4.62610E+00
          4.62621E+00 4.62598E+00                                     6.548E+00
 2.00E+05 1.05755E+01 1.02684E+01 9.96638E+00 9.67367E+00 9.39191E+00
          8.86246E+00 8.37417E+00 7.92449E+00 7.51100E+00 7.13206E+00
          6.78676E+00 6.47247E+00 6.18586E+00 5.92292E+00 5.67832E+00
          5.44866E+00 5.23514E+00 5.03712E+00 4.85255E+00 4.67321E+00
          4.49277E+00 4.40473E+00 4.32223E+00 4.26139E+00 4.19634E+00
          4.18160E+00 4.17741E+00 4.17745E+00 4.17583E+00 4.17551E+00
          4.17526E+00 4.17508E+00                                     6.609E+00
 3.00E+05 1.11182E+01 1.07166E+01 1.03256E+01 9.95359E+00 9.60036E+00
          8.94307E+00 8.34588E+00 7.80433E+00 7.31511E+00 6.87373E+00
          6.47652E+00 6.11907E+00 5.79592E+00 5.50078E+00 5.22534E+00
          4.96385E+00 4.71655E+00 4.48397E+00 4.26346E+00 4.04888E+00
          3.83714E+00 3.73569E+00 3.64207E+00 3.57388E+00 3.49914E+00
          3.48099E+00 3.47457E+00 3.47443E+00 3.47262E+00 3.47232E+00
          3.47191E+00 3.47165E+00                                     6.647E+00
 4.00E+05 1.14218E+01 1.09508E+01 1.04961E+01 1.00702E+01 9.67067E+00
          8.93316E+00 8.27228E+00 7.67991E+00 7.15065E+00 6.67682E+00
          6.25108E+00 5.86740E+00 5.51941E+00 5.19961E+00 4.89825E+00
          4.60895E+00 4.33295E+00 4.07333E+00 3.83128E+00 3.60271E+00
          3.38649E+00 3.28412E+00 3.18487E+00 3.10872E+00 3.03356E+00
          3.01420E+00 2.99685E+00 2.99472E+00 2.99335E+00 2.99315E+00
          2.99304E+00 2.99292E+00                                     6.680E+00
 5.00E+05 1.16336E+01 1.11120E+01 1.06116E+01 1.01483E+01 9.71710E+00
          8.92416E+00 8.21978E+00 7.59265E+00 7.03460E+00 6.53556E+00
          6.08565E+00 5.67830E+00 5.30772E+00 4.96729E+00 4.64872E+00
          4.34637E+00 4.06020E+00 3.79090E+00 3.53881E+00 3.30022E+00
          3.07432E+00 2.96727E+00 2.86389E+00 2.78490E+00 2.70699E+00
          2.68686E+00 2.66818E+00 2.66582E+00 2.66437E+00 2.66419E+00
          2.66407E+00 2.66457E+00                                     6.731E+00
 6.00E+05 1.17829E+01 1.12250E+01 1.06922E+01 1.02034E+01 9.75090E+00
          8.91978E+00 8.18538E+00 7.53443E+00 6.95609E+00 6.43853E+00
          5.97046E+00 5.54523E+00 5.15755E+00 4.80166E+00 4.47054E+00
          4.15913E+00 3.86630E+00 3.59076E+00 3.33167E+00 3.08666E+00
          2.85475E+00 2.74433E+00 2.63661E+00 2.55336E+00 2.47224E+00
          2.45206E+00 2.43503E+00 2.43290E+00 2.43127E+00 2.43109E+00
          2.43091E+00 2.43182E+00                                     6.799E+00
 8.00E+05 1.19797E+01 1.13737E+01 1.07991E+01 1.02784E+01 9.80033E+00
          8.92283E+00 8.15229E+00 7.47355E+00 6.87159E+00 6.33220E+00
          5.84262E+00 5.39630E+00 4.98840E+00 4.61390E+00 4.26695E+00
          3.94298E+00 3.63981E+00 3.35444E+00 3.08455E+00 2.82901E+00
          2.58579E+00 2.46879E+00 2.35362E+00 2.26357E+00 2.17584E+00
          2.15469E+00 2.13890E+00 2.13702E+00 2.13517E+00 2.13498E+00
          2.13473E+00 2.13506E+00                                     6.971E+00
 1.00E+06 1.21019E+01 1.14670E+01 1.08676E+01 1.03295E+01 9.83816E+00
          8.93679E+00 8.14865E+00 7.45678E+00 6.84413E+00 6.29518E+00
          5.79649E+00 5.34137E+00 4.92486E+00 4.54172E+00 4.18592E+00
          3.85278E+00 3.54030E+00 3.24576E+00 2.96658E+00 2.70021E+00
          2.44394E+00 2.31946E+00 2.19721E+00 2.10164E+00 2.00678E+00
          1.98340E+00 1.96551E+00 1.96344E+00 1.96153E+00 1.96130E+00
          1.96109E+00 1.96014E+00                                     7.166E+00
 1.50E+06 1.22533E+01 1.15887E+01 1.09658E+01 1.04141E+01 9.91437E+00
          8.99634E+00 8.19808E+00 7.49665E+00 6.87577E+00 6.31987E+00
          5.81578E+00 5.35611E+00 4.93489E+00 4.54549E+00 4.18001E+00
          3.83294E+00 3.50339E+00 3.19064E+00 2.89224E+00 2.60108E+00
          2.31141E+00 2.16596E+00 2.01959E+00 1.90236E+00 1.78595E+00
          1.75632E+00 1.73232E+00 1.72951E+00 1.72723E+00 1.72692E+00
          1.72668E+00 1.72580E+00                                     7.631E+00
 2.00E+06 1.23055E+01 1.16388E+01 1.10165E+01 1.04699E+01 9.97675E+00
          9.06755E+00 8.27613E+00 7.57705E+00 6.95648E+00 6.40066E+00
          5.89789E+00 5.44040E+00 5.02128E+00 4.63266E+00 4.26496E+00
          3.91168E+00 3.57243E+00 3.24744E+00 2.93410E+00 2.62244E+00
          2.30182E+00 2.13479E+00 1.95838E+00 1.81126E+00 1.67039E+00
          1.63609E+00 1.60840E+00 1.60492E+00 1.60189E+00 1.60156E+00
          1.60123E+00 1.60312E+00                                     8.030E+00
 3.00E+06 1.23199E+01 1.16631E+01 1.10547E+01 1.05283E+01 1.00580E+01
          9.18805E+00 8.42552E+00 7.74710E+00 7.14072E+00 6.59420E+00
          6.09713E+00 5.64273E+00 5.22509E+00 4.83742E+00 4.47138E+00
          4.12015E+00 3.78013E+00 3.44595E+00 3.11023E+00 2.76126E+00
          2.38298E+00 2.17546E+00 1.94724E+00 1.74640E+00 1.54585E+00
          1.50372E+00 1.47620E+00 1.47259E+00 1.46675E+00 1.46561E+00
          1.46616E+00 1.47266E+00                                     8.654E+00
 4.00E+06 1.22609E+01 1.16351E+01 1.10582E+01 1.05635E+01 1.01228E+01
          9.29742E+00 8.56080E+00 7.89687E+00 7.29807E+00 6.75698E+00
          6.26713E+00 5.82194E+00 5.41439E+00 5.03624E+00 4.67693E+00
          4.32817E+00 3.98647E+00 3.64676E+00 3.29954E+00 2.92543E+00
          2.49951E+00 2.25778E+00 1.98843E+00 1.74713E+00 1.48808E+00
          1.42770E+00 1.40446E+00 1.40307E+00 1.39408E+00 1.39169E+00
          1.39380E+00 1.40161E+00                                     9.121E+00
 5.00E+06 1.22231E+01 1.16093E+01 1.10473E+01 1.05722E+01 1.01525E+01
          9.36174E+00 8.65187E+00 8.00937E+00 7.42766E+00 6.90003E+00
          6.42069E+00 5.98366E+00 5.58245E+00 5.20934E+00 4.85427E+00
          4.50903E+00 4.16948E+00 3.82930E+00 3.47650E+00 3.08619E+00
          2.62555E+00 2.35595E+00 2.04799E+00 1.76753E+00 1.45807E+00
          1.38350E+00 1.35981E+00 1.35929E+00 1.34806E+00 1.34492E+00
          1.34818E+00 1.35608E+00                                     9.484E+00
 6.00E+06 1.21835E+01 1.15803E+01 1.10317E+01 1.05742E+01 1.01730E+01
          9.41148E+00 8.72501E+00 8.10148E+00 7.53513E+00 7.01990E+00
          6.55051E+00 6.12147E+00 5.72680E+00 5.35923E+00 5.00918E+00
          4.66852E+00 4.33265E+00 3.99419E+00 3.63902E+00 3.23750E+00
          2.74959E+00 2.45684E+00 2.11591E+00 1.80028E+00 1.44420E+00
          1.35565E+00 1.32928E+00 1.32923E+00 1.31622E+00 1.31250E+00
          1.31635E+00 1.32324E+00                                     9.779E+00
 8.00E+06 1.21117E+01 1.15258E+01 1.09991E+01 1.05708E+01 1.01997E+01
          9.48430E+00 8.83605E+00 8.24407E+00 7.70383E+00 7.21019E+00
          6.75871E+00 6.34467E+00 5.96283E+00 5.60668E+00 5.26743E+00
          4.93723E+00 4.61074E+00 4.27908E+00 3.92474E+00 3.51031E+00
          2.98308E+00 2.65426E+00 2.25928E+00 1.88280E+00 1.44272E+00
          1.32744E+00 1.29068E+00 1.29049E+00 1.27488E+00 1.27039E+00
          1.27540E+00 1.27930E+00                                     1.024E+01
 1.00E+07 1.20539E+01 1.14815E+01 1.09716E+01 1.05650E+01 1.02163E+01
          9.53561E+00 8.91667E+00 8.34949E+00 7.83034E+00 7.35465E+00
          6.91859E+00 6.51800E+00 6.14817E+00 5.80312E+00 5.47467E+00
          5.15518E+00 4.83892E+00 4.51597E+00 4.16641E+00 3.74699E+00
          3.19445E+00 2.83940E+00 2.40232E+00 1.97493E+00 1.46005E+00
          1.31955E+00 1.26775E+00 1.26638E+00 1.24904E+00 1.24413E+00
          1.24947E+00 1.25128E+00                                     1.059E+01
 1.50E+07 1.20223E+01 1.14595E+01 1.09642E+01 1.05801E+01 1.02566E+01
          9.61734E+00 9.03654E+00 8.50550E+00 8.02083E+00 7.57836E+00
          7.17444E+00 6.80502E+00 6.46527E+00 6.14881E+00 5.84645E+00
          5.54994E+00 5.25430E+00 4.95093E+00 4.62223E+00 4.22826E+00
          3.68268E+00 3.28904E+00 2.73930E+00 2.17128E+00 1.52456E+00
          1.35044E+00 1.24432E+00 1.23122E+00 1.21193E+00 1.21023E+00
          1.20712E+00 1.21106E+00                                     1.120E+01
 2.00E+07 1.19633E+01 1.14155E+01 1.09371E+01 1.05730E+01 1.02701E+01
          9.66606E+00 9.11592E+00 8.61245E+00 8.15270E+00 7.73316E+00
          7.35061E+00 7.00154E+00 6.68160E+00 6.38489E+00 6.10271E+00
          5.82707E+00 5.55288E+00 5.27095E+00 4.96189E+00 4.58048E+00
          4.03017E+00 3.62115E+00 3.03691E+00 2.40751E+00 1.61999E+00
          1.38901E+00 1.23380E+00 1.21513E+00 1.19287E+00 1.19038E+00
          1.18738E+00 1.18964E+00                                     1.161E+01
 3.00E+07 1.18521E+01 1.13309E+01 1.08811E+01 1.05485E+01 1.02769E+01
          9.72524E+00 9.21952E+00 8.75432E+00 8.32770E+00 7.93728E+00
          7.58094E+00 7.25639E+00 6.96076E+00 6.69007E+00 6.43818E+00
          6.19884E+00 5.96641E+00 5.72943E+00 5.46148E+00 5.09820E+00
          4.52580E+00 4.09587E+00 3.49234E+00 2.81666E+00 1.84111E+00
          1.51149E+00 1.22641E+00 1.19398E+00 1.17680E+00 1.17270E+00
          1.15765E+00 1.16724E+00                                     1.215E+01
 4.00E+07 1.18452E+01 1.13275E+01 1.08831E+01 1.05588E+01 1.02965E+01
          9.76135E+00 9.27207E+00 8.82383E+00 8.41477E+00 8.04268E+00
          7.70561E+00 7.40136E+00 7.12713E+00 6.87896E+00 6.65041E+00
          6.43524E+00 6.22857E+00 6.01994E+00 5.78429E+00 5.45822E+00
          4.92200E+00 4.50049E+00 3.88185E+00 3.15234E+00 2.02226E+00
          1.62007E+00 1.24560E+00 1.19554E+00 1.16334E+00 1.15877E+00
          1.14636E+00 1.15552E+00                                     1.250E+01
 5.00E+07 1.18427E+01 1.13322E+01 1.08950E+01 1.05780E+01 1.03225E+01
          9.79771E+00 9.31643E+00 8.87505E+00 8.47263E+00 8.10810E+00
          7.78065E+00 7.48864E+00 7.22969E+00 7.00037E+00 6.79490E+00
          6.60629E+00 6.42550E+00 6.23330E+00 6.00251E+00 5.69327E+00
          5.21200E+00 4.83198E+00 4.24914E+00 3.49650E+00 2.18022E+00
          1.70245E+00 1.26155E+00 1.20151E+00 1.15862E+00 1.15232E+00
          1.14900E+00 1.14866E+00                                     1.276E+01
 6.00E+07 1.18390E+01 1.13323E+01 1.08990E+01 1.05860E+01 1.03343E+01
          9.81716E+00 9.34353E+00 8.91019E+00 8.51623E+00 8.16056E+00
          7.84251E+00 7.56054E+00 7.31250E+00 7.09521E+00 6.90316E+00
          6.72974E+00 6.56680E+00 6.39622E+00 6.19083E+00 5.90728E+00
          5.44936E+00 5.08198E+00 4.51371E+00 3.75938E+00 2.35180E+00
          1.80387E+00 1.27995E+00 1.20718E+00 1.15573E+00 1.14823E+00
          1.14433E+00 1.14397E+00                                     1.295E+01
 8.00E+07 1.18320E+01 1.13329E+01 1.09064E+01 1.05990E+01 1.03523E+01
          9.84511E+00 9.38122E+00 8.95813E+00 8.57522E+00 8.23162E+00
          7.92699E+00 7.65991E+00 7.42833E+00 7.22898E+00 7.05611E+00
          6.90338E+00 6.76426E+00 6.62334E+00 6.45609E+00 6.21960E+00
          5.81798E+00 5.48191E+00 4.94168E+00 4.18356E+00 2.64981E+00
          2.00486E+00 1.32407E+00 1.22179E+00 1.15197E+00 1.14608E+00
          1.13562E+00 1.13818E+00                                     1.323E+01
 1.00E+08 1.18280E+01 1.13345E+01 1.09128E+01 1.06088E+01 1.03649E+01
          9.86413E+00 9.40675E+00 8.99061E+00 8.61505E+00 8.27915E+00
          7.98253E+00 7.72405E+00 7.50203E+00 7.31372E+00 7.15405E+00
          7.01747E+00 6.89816E+00 6.78147E+00 6.64366E+00 6.44225E+00
          6.08365E+00 5.77475E+00 5.26699E+00 4.52730E+00 2.91831E+00
          2.18623E+00 1.36800E+00 1.24155E+00 1.15204E+00 1.14420E+00
          1.13123E+00 1.13477E+00                                     1.343E+01
 1.50E+08 1.18161E+01 1.13347E+01 1.09228E+01 1.06251E+01 1.03857E+01
          9.89472E+00 9.44708E+00 9.04085E+00 8.67524E+00 8.34949E+00
          8.06330E+00 7.81605E+00 7.60664E+00 7.43337E+00 7.29261E+00
          7.18051E+00 7.09329E+00 7.01918E+00 6.93693E+00 6.80364E+00
          6.52697E+00 6.26748E+00 5.81897E+00 5.13995E+00 3.48943E+00
          2.58985E+00 1.47197E+00 1.29493E+00 1.15878E+00 1.14273E+00
          1.13008E+00 1.12964E+00                                     1.374E+01
 2.00E+08 1.18111E+01 1.13396E+01 1.09343E+01 1.06377E+01 1.03972E+01
          9.90813E+00 9.46420E+00 9.06328E+00 8.70412E+00 8.38562E+00
          8.10697E+00 7.86749E+00 7.66600E+00 7.50060E+00 7.36733E+00
          7.26337E+00 7.18940E+00 7.14253E+00 7.10726E+00 7.02800E+00
          6.80306E+00 6.57938E+00 6.19236E+00 5.56772E+00 3.90170E+00
          2.94176E+00 1.58113E+00 1.35146E+00 1.16670E+00 1.14650E+00
          1.12717E+00 1.12708E+00                                     1.392E+01
 3.00E+08 1.17594E+01 1.13215E+01 1.09396E+01 1.06497E+01 1.04084E+01
          9.92463E+00 9.48584E+00 9.09016E+00 8.73639E+00 8.42365E+00
          8.15130E+00 7.91885E+00 7.72548E+00 7.56967E+00 7.44804E+00
          7.35873E+00 7.30385E+00 7.28306E+00 7.28539E+00 7.26343E+00
          7.12765E+00 6.96471E+00 6.65219E+00 6.11315E+00 4.54018E+00
          3.49185E+00 1.78497E+00 1.46942E+00 1.18802E+00 1.15469E+00
          1.12534E+00 1.12463E+00                                     1.413E+01
 4.00E+08 1.17159E+01 1.13055E+01 1.09422E+01 1.06568E+01 1.04135E+01
          9.93219E+00 9.49584E+00 9.10275E+00 8.75181E+00 8.44223E+00
          8.17337E+00 7.94485E+00 7.75601E+00 7.60551E+00 7.49018E+00
          7.40861E+00 7.36380E+00 7.35703E+00 7.38033E+00 7.39246E+00
          7.31361E+00 7.19163E+00 6.93234E+00 6.46119E+00 4.99833E+00
          3.91779E+00 1.97410E+00 1.58448E+00 1.21136E+00 1.16408E+00
          1.12521E+00 1.12354E+00                                     1.424E+01
 5.00E+08 1.16628E+01 1.12801E+01 1.09372E+01 1.06599E+01 1.04184E+01
          9.94182E+00 9.50725E+00 9.11483E+00 8.76405E+00 8.45455E+00
          8.18629E+00 7.95911E+00 7.77280E+00 7.62667E+00 7.51879E+00
          7.44780E+00 7.41357E+00 7.41013E+00 7.42796E+00 7.44997E+00
          7.42728E+00 7.35042E+00 7.13382E+00 6.70384E+00 5.34305E+00
          4.26387E+00 2.14958E+00 1.69501E+00 1.23540E+00 1.17450E+00
          1.12537E+00 1.12305E+00                                     1.432E+01
 6.00E+08 1.16404E+01 1.12714E+01 1.09378E+01 1.06627E+01 1.04201E+01
          9.94486E+00 9.51150E+00 9.12016E+00 8.77045E+00 8.46214E+00
          8.19535E+00 7.96992E+00 7.78560E+00 7.64174E+00 7.53653E+00
          7.46893E+00 7.43913E+00 7.44183E+00 7.46872E+00 7.50516E+00
          7.50904E+00 7.45572E+00 7.27685E+00 6.89288E+00 5.60877E+00
          4.55170E+00 2.31783E+00 1.80017E+00 1.25945E+00 1.18462E+00
          1.12726E+00 1.12219E+00                                     1.438E+01
 8.00E+08 1.16124E+01 1.12606E+01 1.09387E+01 1.06663E+01 1.04225E+01
          9.94863E+00 9.51678E+00 9.12695E+00 8.77879E+00 8.47219E+00
          8.20733E+00 7.98411E+00 7.80226E+00 7.66124E+00 7.55947E+00
          7.49616E+00 7.47205E+00 7.48268E+00 7.52140E+00 7.57679E+00
          7.61553E+00 7.59428E+00 7.47163E+00 7.16110E+00 6.00536E+00
          5.00238E+00 2.62885E+00 1.99798E+00 1.30737E+00 1.20532E+00
          1.13126E+00 1.12183E+00                                     1.445E+01
 1.00E+09 1.15947E+01 1.12538E+01 1.09393E+01 1.06686E+01 1.04239E+01
          9.95090E+00 9.51993E+00 9.13109E+00 8.78399E+00 8.47853E+00
          8.21487E+00 7.99295E+00 7.81255E+00 7.67326E+00 7.57358E+00
          7.51287E+00 7.49223E+00 7.50775E+00 7.55384E+00 7.62111E+00
          7.68164E+00 7.68111E+00 7.59810E+00 7.34332E+00 6.29159E+00
          5.34445E+00 2.90468E+00 2.17960E+00 1.35467E+00 1.22684E+00
          1.13596E+00 1.12097E+00                                     1.450E+01
 1.50E+09 1.15676E+01 1.12434E+01 1.09402E+01 1.06721E+01 1.04260E+01
          9.95396E+00 9.52413E+00 9.13665E+00 8.79111E+00 8.48726E+00
          8.22519E+00 8.00491E+00 7.82643E+00 7.68946E+00 7.59263E+00
          7.53551E+00 7.51963E+00 7.54190E+00 7.59804E+00 7.68193E+00
          7.77285E+00 7.80159E+00 7.77871E+00 7.61685E+00 6.76080E+00
          5.93673E+00 3.47604E+00 2.58020E+00 1.46968E+00 1.28329E+00
          1.14912E+00 1.12067E+00                                     1.457E+01
 2.00E+09 1.15519E+01 1.12373E+01 1.09406E+01 1.06740E+01 1.04271E+01
          9.95564E+00 9.52635E+00 9.13952E+00 8.79466E+00 8.49154E+00
          8.23020E+00 8.01073E+00 7.83325E+00 7.69754E+00 7.60228E+00
          7.54710E+00 7.53377E+00 7.55949E+00 7.62078E+00 7.71362E+00
          7.82089E+00 7.86473E+00 7.87385E+00 7.76774E+00 7.05296E+00
          6.32500E+00 3.92355E+00 2.92139E+00 1.58001E+00 1.34153E+00
          1.16240E+00 1.12048E+00                                     1.461E+01
 3.00E+09 1.15352E+01 1.12307E+01 1.09407E+01 1.06756E+01 1.04279E+01
          9.95707E+00 9.52841E+00 9.14215E+00 8.79795E+00 8.49571E+00
          8.23558E+00 8.01731E+00 7.84042E+00 7.70480E+00 7.61056E+00
          7.55834E+00 7.54916E+00 7.57838E+00 7.64182E+00 7.74151E+00
          7.87557E+00 7.94339E+00 7.96950E+00 7.88595E+00 7.41197E+00
          6.91495E+00 4.54530E+00 3.41640E+00 1.78903E+00 1.47471E+00
          1.19089E+00 1.12024E+00                                     1.465E+01
 4.00E+09 1.15467E+01 1.12400E+01 1.09473E+01 1.06783E+01 1.04269E+01
          9.95326E+00 9.52445E+00 9.13924E+00 8.79670E+00 8.49625E+00
          8.23756E+00 8.02053E+00 7.84500E+00 7.71025E+00 7.61390E+00
          7.55593E+00 7.54212E+00 7.57864E+00 7.66681E+00 7.78454E+00
          7.90283E+00 7.95995E+00 8.01084E+00 8.00456E+00 7.62133E+00
          7.10706E+00 5.05011E+00 3.89581E+00 1.97728E+00 1.57283E+00
          1.21245E+00 1.12003E+00                                     1.468E+01
 5.00E+09 1.15409E+01 1.12376E+01 1.09471E+01 1.06787E+01 1.04271E+01
          9.95373E+00 9.52512E+00 9.14012E+00 8.79778E+00 8.49752E+00
          8.23905E+00 8.02225E+00 7.84702E+00 7.71261E+00 7.61674E+00
          7.55941E+00 7.54645E+00 7.58419E+00 7.67406E+00 7.79433E+00
          7.91745E+00 7.97989E+00 8.04220E+00 8.05750E+00 7.75152E+00
          7.31052E+00 5.40036E+00 4.23543E+00 2.16423E+00 1.68429E+00
          1.23639E+00 1.11993E+00                                     1.469E+01
 6.00E+09 1.15368E+01 1.12360E+01 1.09472E+01 1.06791E+01 1.04273E+01
          9.95404E+00 9.52558E+00 9.14070E+00 8.79850E+00 8.49838E+00
          8.24005E+00 8.02342E+00 7.84838E+00 7.71424E+00 7.61868E+00
          7.56175E+00 7.54936E+00 7.58788E+00 7.67890E+00 7.80092E+00
          7.92741E+00 7.99343E+00 8.06323E+00 8.09316E+00 7.84351E+00
          7.45694E+00 5.67373E+00 4.51806E+00 2.33807E+00 1.79495E+00
          1.25995E+00 1.11993E+00                                     1.470E+01
 8.00E+09 1.15119E+01 1.12213E+01 1.09408E+01 1.06779E+01 1.04289E+01
          9.95912E+00 9.53133E+00 9.14577E+00 8.80215E+00 8.50048E+00
          8.24104E+00 8.02385E+00 7.84882E+00 7.71575E+00 7.62378E+00
          7.57299E+00 7.56562E+00 7.59960E+00 7.67314E+00 7.78667E+00
          7.93480E+00 8.01691E+00 8.09684E+00 8.13726E+00 7.96552E+00
          7.65348E+00 6.07938E+00 4.96721E+00 2.64998E+00 2.01093E+00
          1.30652E+00 1.11984E+00                                     1.472E+01
 1.00E+10 1.15105E+01 1.12206E+01 1.09405E+01 1.06773E+01 1.04279E+01
          9.95840E+00 9.53121E+00 9.14620E+00 8.80308E+00 8.50182E+00
          8.24274E+00 8.02568E+00 7.85023E+00 7.71626E+00 7.62393E+00
          7.57405E+00 7.56835E+00 7.60347E+00 7.67657E+00 7.78934E+00
          7.94257E+00 8.03231E+00 8.11828E+00 8.15209E+00 8.01655E+00
          7.83077E+00 6.37461E+00 5.27327E+00 2.91951E+00 2.22693E+00
          1.34521E+00 1.11987E+00                                     1.473E+01


==> anc/colstop/sbethe/sdbase/pdebr65.p08 <==
 65
 1.00E+03 7.38700E-01 7.54538E-01 7.70460E-01 7.86538E-01 8.02800E-01
          8.35930E-01 8.69920E-01 9.04880E-01 9.41080E-01 9.78920E-01
          1.01902E+00 1.06176E+00 1.10757E+00 1.15708E+00 1.21118E+00
          1.26975E+00 1.32934E+00 1.38111E+00 1.41624E+00 1.43818E+00
          1.45257E+00 1.45794E+00 1.46625E+00 1.47403E+00 1.47078E+00
          1.46927E+00 1.46962E+00 1.46968E+00 1.46943E+00 1.46948E+00
          1.46935E+00 1.46942E+00                                     9.726E-01
 1.50E+03 1.04169E+00 1.06005E+00 1.07864E+00 1.09767E+00 1.11718E+00
          1.15771E+00 1.20036E+00 1.24526E+00 1.29250E+00 1.34216E+00
          1.39431E+00 1.44894E+00 1.50590E+00 1.56487E+00 1.62523E+00
          1.68601E+00 1.74573E+00 1.80193E+00 1.85036E+00 1.88369E+00
          1.89290E+00 1.88956E+00 1.89111E+00 1.89826E+00 1.89940E+00
          1.89743E+00 1.89821E+00 1.89867E+00 1.89854E+00 1.89839E+00
          1.89873E+00 1.89846E+00                                     1.305E+00
 2.00E+03 1.31018E+00 1.33341E+00 1.35684E+00 1.38065E+00 1.40491E+00
          1.45490E+00 1.50684E+00 1.56075E+00 1.61661E+00 1.67434E+00
          1.73383E+00 1.79491E+00 1.85723E+00 1.92027E+00 1.98332E+00
          2.04533E+00 2.10481E+00 2.15971E+00 2.20742E+00 2.24549E+00
          2.26731E+00 2.26668E+00 2.25386E+00 2.23773E+00 2.25452E+00
          2.27221E+00 2.26574E+00 2.26175E+00 2.26236E+00 2.26334E+00
          2.26105E+00 2.26254E+00                                     1.596E+00
 3.00E+03 1.79675E+00 1.82776E+00 1.85879E+00 1.88989E+00 1.92117E+00
          1.98453E+00 2.04870E+00 2.11348E+00 2.17865E+00 2.24394E+00
          2.30911E+00 2.37396E+00 2.43836E+00 2.50230E+00 2.56631E+00
          2.63026E+00 2.69180E+00 2.74631E+00 2.78849E+00 2.81598E+00
          2.83016E+00 2.83516E+00 2.84095E+00 2.84658E+00 2.85143E+00
          2.85164E+00 2.85027E+00 2.85004E+00 2.85016E+00 2.85025E+00
          2.85019E+00 2.85019E+00                                     2.086E+00
 4.00E+03 2.20741E+00 2.24832E+00 2.28871E+00 2.32820E+00 2.36693E+00
          2.44268E+00 2.51563E+00 2.58563E+00 2.65285E+00 2.71803E+00
          2.78232E+00 2.84577E+00 2.90821E+00 2.96935E+00 3.02928E+00
          3.08762E+00 3.14244E+00 3.19046E+00 3.22843E+00 3.25642E+00
          3.27469E+00 3.28089E+00 3.28982E+00 3.29994E+00 3.30735E+00
          3.30774E+00 3.30469E+00 3.30419E+00 3.30455E+00 3.30457E+00
          3.30467E+00 3.30460E+00                                     2.483E+00
 5.00E+03 2.56633E+00 2.61633E+00 2.66519E+00 2.71202E+00 2.75699E+00
          2.84227E+00 2.92057E+00 2.99188E+00 3.05703E+00 3.11805E+00
          3.17782E+00 3.23678E+00 3.29462E+00 3.35067E+00 3.40438E+00
          3.45497E+00 3.50148E+00 3.54298E+00 3.57841E+00 3.60677E+00
          3.62703E+00 3.63508E+00 3.64659E+00 3.65966E+00 3.67042E+00
          3.67029E+00 3.66645E+00 3.66575E+00 3.66613E+00 3.66636E+00
          3.66623E+00 3.66630E+00                                     2.813E+00
 6.00E+03 2.88522E+00 2.94274E+00 2.99851E+00 3.05118E+00 3.10096E+00
          3.19303E+00 3.27414E+00 3.34448E+00 3.40545E+00 3.46026E+00
          3.51336E+00 3.56556E+00 3.61662E+00 3.66587E+00 3.71266E+00
          3.75629E+00 3.79607E+00 3.83164E+00 3.86273E+00 3.88937E+00
          3.91188E+00 3.92262E+00 3.93678E+00 3.95153E+00 3.96383E+00
          3.96395E+00 3.95980E+00 3.95902E+00 3.95946E+00 3.95972E+00
          3.95956E+00 3.95966E+00                                     3.092E+00
 8.00E+03 3.42949E+00 3.49838E+00 3.56436E+00 3.62515E+00 3.68102E+00
          3.77992E+00 3.86045E+00 3.92335E+00 3.97138E+00 4.01014E+00
          4.04708E+00 4.08383E+00 4.12017E+00 4.15538E+00 4.18837E+00
          4.21830E+00 4.24510E+00 4.26964E+00 4.29309E+00 4.31681E+00
          4.34266E+00 4.35713E+00 4.37387E+00 4.38902E+00 4.40249E+00
          4.40392E+00 4.40039E+00 4.39981E+00 4.40036E+00 4.40038E+00
          4.40055E+00 4.40052E+00                                     3.538E+00
 1.00E+04 3.88564E+00 3.95986E+00 4.03030E+00 4.09401E+00 4.15137E+00
          4.24961E+00 4.32447E+00 4.37714E+00 4.41129E+00 4.43395E+00
          4.45434E+00 4.47465E+00 4.49493E+00 4.51495E+00 4.53415E+00
          4.55223E+00 4.56928E+00 4.58583E+00 4.60300E+00 4.62323E+00
          4.64963E+00 4.66541E+00 4.68194E+00 4.69537E+00 4.70895E+00
          4.71124E+00 4.70997E+00 4.70969E+00 4.71015E+00 4.71016E+00
          4.71030E+00 4.71029E+00                                     3.878E+00
 1.50E+04 4.77474E+00 4.84876E+00 4.91758E+00 4.97715E+00 5.02814E+00
          5.10850E+00 5.15868E+00 5.18084E+00 5.18006E+00 5.16535E+00
          5.14814E+00 5.13142E+00 5.11611E+00 5.10310E+00 5.09347E+00
          5.08818E+00 5.08688E+00 5.08785E+00 5.09049E+00 5.09973E+00
          5.12127E+00 5.13549E+00 5.14620E+00 5.15100E+00 5.16069E+00
          5.16471E+00 5.17052E+00 5.17129E+00 5.17132E+00 5.17134E+00
          5.17130E+00 5.17137E+00                                     4.465E+00
 2.00E+04 5.43924E+00 5.50327E+00 5.56131E+00 5.60878E+00 5.64664E+00
          5.69904E+00 5.71920E+00 5.71009E+00 5.67760E+00 5.63155E+00
          5.58402E+00 5.53848E+00 5.49627E+00 5.45876E+00 5.42788E+00
          5.40492E+00 5.38899E+00 5.37639E+00 5.36508E+00 5.36160E+00
          5.37318E+00 5.38225E+00 5.38428E+00 5.37902E+00 5.38198E+00
          5.38674E+00 5.39912E+00 5.40090E+00 5.40043E+00 5.40046E+00
          5.40026E+00 5.40040E+00                                     4.847E+00
 3.00E+04 6.38136E+00 6.43856E+00 6.48358E+00 6.50729E+00 6.51278E+00
          6.48701E+00 6.42525E+00 6.34827E+00 6.26368E+00 6.17833E+00
          6.09921E+00 6.02490E+00 5.94921E+00 5.87112E+00 5.80175E+00
          5.74903E+00 5.71006E+00 5.67467E+00 5.63637E+00 5.60902E+00
          5.59961E+00 5.59271E+00 5.57690E+00 5.55711E+00 5.54665E+00
          5.55014E+00 5.56959E+00 5.57261E+00 5.57166E+00 5.57121E+00
          5.57122E+00 5.57126E+00                                     5.324E+00
 4.00E+04 7.07320E+00 7.09580E+00 7.10730E+00 7.09949E+00 7.07559E+00
          6.99677E+00 6.88678E+00 6.76288E+00 6.63319E+00 6.50603E+00
          6.38990E+00 6.28418E+00 6.18352E+00 6.08561E+00 5.99731E+00
          5.92302E+00 5.86068E+00 5.80322E+00 5.74608E+00 5.69827E+00
          5.66411E+00 5.64562E+00 5.61874E+00 5.59046E+00 5.57075E+00
          5.57179E+00 5.58940E+00 5.59219E+00 5.59107E+00 5.59060E+00
          5.59061E+00 5.59066E+00                                     5.621E+00
 5.00E+04 7.60426E+00 7.60037E+00 7.58542E+00 7.55129E+00 7.50158E+00
          7.37384E+00 7.21859E+00 7.05323E+00 6.88590E+00 6.72478E+00
          6.57846E+00 6.44681E+00 6.32553E+00 6.21146E+00 6.10728E+00
          6.01433E+00 5.93163E+00 5.85566E+00 5.78386E+00 5.71935E+00
          5.66330E+00 5.63529E+00 5.60211E+00 5.57147E+00 5.54648E+00
          5.54430E+00 5.55410E+00 5.55572E+00 5.55474E+00 5.55438E+00
          5.55437E+00 5.55442E+00                                     5.832E+00
 6.00E+04 8.03025E+00 8.00751E+00 7.97272E+00 7.91707E+00 7.84484E+00
          7.67200E+00 7.47402E+00 7.27126E+00 7.07166E+00 6.88215E+00
          6.71038E+00 6.55646E+00 6.41693E+00 6.28812E+00 6.16930E+00
          6.05974E+00 5.95937E+00 5.86779E+00 5.78405E+00 5.70567E+00
          5.63085E+00 5.59508E+00 5.55866E+00 5.52925E+00 5.50158E+00
          5.49594E+00 5.49500E+00 5.49500E+00 5.49433E+00 5.49417E+00
          5.49414E+00 5.49418E+00                                     5.995E+00
 8.00E+04 8.67920E+00 8.62923E+00 8.56419E+00 8.47319E+00 8.36208E+00
          8.10880E+00 7.83433E+00 7.56745E+00 7.31518E+00 7.08084E+00
          6.86849E+00 6.67830E+00 6.50732E+00 6.35143E+00 6.20582E+00
          6.06788E+00 5.93868E+00 5.82164E+00 5.71757E+00 5.61644E+00
          5.51248E+00 5.46465E+00 5.42380E+00 5.39740E+00 5.36627E+00
          5.35499E+00 5.33565E+00 5.33284E+00 5.33272E+00 5.33289E+00
          5.33283E+00 5.33284E+00                                     6.227E+00
 1.00E+05 9.15822E+00 9.08296E+00 8.99033E+00 8.86785E+00 8.72272E+00
          8.40042E+00 8.06239E+00 7.74416E+00 7.45122E+00 7.18349E+00
          6.94096E+00 6.72245E+00 6.52379E+00 6.34086E+00 6.17067E+00
          6.01190E+00 5.86412E+00 5.72695E+00 5.59933E+00 5.47727E+00
          5.35841E+00 5.30297E+00 5.25471E+00 5.22412E+00 5.19187E+00
          5.17577E+00 5.14817E+00 5.14383E+00 5.14357E+00 5.14420E+00
          5.14340E+00 5.14391E+00                                     6.377E+00
 1.50E+05 1.00836E+01 9.84441E+00 9.60721E+00 9.37393E+00 9.14676E+00
          8.71556E+00 8.31187E+00 7.93421E+00 7.58140E+00 7.25322E+00
          6.94953E+00 6.66955E+00 6.41174E+00 6.17396E+00 5.95375E+00
          5.75006E+00 5.56406E+00 5.39502E+00 5.24057E+00 5.08914E+00
          4.93131E+00 4.85415E+00 4.78665E+00 4.74260E+00 4.69380E+00
          4.67761E+00 4.65598E+00 4.65295E+00 4.65238E+00 4.65238E+00
          4.65251E+00 4.65227E+00                                     6.562E+00
 2.00E+05 1.05559E+01 1.02547E+01 9.95813E+00 9.67037E+00 9.39303E+00
          8.87110E+00 8.38874E+00 7.94356E+00 7.53332E+00 7.15650E+00
          6.81235E+00 6.49841E+00 6.21152E+00 5.94797E+00 5.70282E+00
          5.47294E+00 5.25960E+00 5.06221E+00 4.87877E+00 4.70101E+00
          4.52239E+00 4.43505E+00 4.35252E+00 4.29100E+00 4.22577E+00
          4.21126E+00 4.20681E+00 4.20678E+00 4.20517E+00 4.20484E+00
          4.20460E+00 4.20445E+00                                     6.629E+00
 3.00E+05 1.11011E+01 1.07061E+01 1.03212E+01 9.95456E+00 9.60599E+00
          8.95657E+00 8.36541E+00 7.82827E+00 7.34210E+00 6.90256E+00
          6.50624E+00 6.14888E+00 5.82527E+00 5.52938E+00 5.25329E+00
          4.99152E+00 4.74433E+00 4.51228E+00 4.29273E+00 4.07939E+00
          3.86885E+00 3.76778E+00 3.67395E+00 3.60508E+00 3.52998E+00
          3.51195E+00 3.50540E+00 3.50521E+00 3.50341E+00 3.50311E+00
          3.50272E+00 3.50248E+00                                     6.672E+00
 4.00E+05 1.14127E+01 1.09457E+01 1.04948E+01 1.00724E+01 9.67591E+00
          8.94389E+00 8.28764E+00 7.69910E+00 7.17282E+00 6.70113E+00
          6.27669E+00 5.89364E+00 5.54583E+00 5.22611E+00 4.92508E+00
          4.63662E+00 4.36172E+00 4.10303E+00 3.86147E+00 3.63322E+00
          3.41733E+00 3.31505E+00 3.21568E+00 3.13920E+00 3.06370E+00
          3.04425E+00 3.02685E+00 3.02471E+00 3.02332E+00 3.02313E+00
          3.02301E+00 3.02289E+00                                     6.704E+00
 5.00E+05 1.16228E+01 1.11066E+01 1.06110E+01 1.01516E+01 9.72339E+00
          8.93483E+00 8.23310E+00 7.60745E+00 7.05031E+00 6.55219E+00
          6.10377E+00 5.69846E+00 5.33019E+00 4.99207E+00 4.67531E+00
          4.37398E+00 4.08831E+00 3.81936E+00 3.56774E+00 3.32959E+00
          3.10387E+00 2.99677E+00 2.89319E+00 2.81392E+00 2.73572E+00
          2.71551E+00 2.69678E+00 2.69441E+00 2.69296E+00 2.69277E+00
          2.69267E+00 2.69312E+00                                     6.754E+00
 6.00E+05 1.17705E+01 1.12189E+01 1.06917E+01 1.02068E+01 9.75717E+00
          8.92957E+00 8.19640E+00 7.54539E+00 6.96663E+00 6.44927E+00
          5.98290E+00 5.56068E+00 5.17672E+00 4.82456E+00 4.49616E+00
          4.18592E+00 3.89320E+00 3.61766E+00 3.35906E+00 3.11461E+00
          2.88284E+00 2.77231E+00 2.66437E+00 2.58086E+00 2.49949E+00
          2.47925E+00 2.46217E+00 2.46003E+00 2.45840E+00 2.45822E+00
          2.45804E+00 2.45886E+00                                     6.820E+00
 8.00E+05 1.19654E+01 1.13660E+01 1.07969E+01 1.02801E+01 9.80456E+00
          8.92999E+00 8.16000E+00 7.48055E+00 6.87766E+00 6.33825E+00
          5.85051E+00 5.40758E+00 5.00392E+00 4.63363E+00 4.28968E+00
          3.96693E+00 3.66379E+00 3.37835E+00 3.10896E+00 2.85402E+00
          2.61100E+00 2.49393E+00 2.37860E+00 2.28835E+00 2.20040E+00
          2.17918E+00 2.16335E+00 2.16146E+00 2.15960E+00 2.15941E+00
          2.15917E+00 2.15950E+00                                     6.989E+00
 1.00E+06 1.20867E+01 1.14573E+01 1.08628E+01 1.03281E+01 9.83920E+00
          8.94115E+00 8.15457E+00 7.46321E+00 6.85079E+00 6.30246E+00
          5.80542E+00 5.35278E+00 4.93921E+00 4.55897E+00 4.20535E+00
          3.87338E+00 3.56130E+00 3.26705E+00 2.98836E+00 2.72251E+00
          2.46659E+00 2.34219E+00 2.21991E+00 2.12420E+00 2.02911E+00
          2.00565E+00 1.98769E+00 1.98560E+00 1.98369E+00 1.98346E+00
          1.98325E+00 1.98241E+00                                     7.182E+00
 1.50E+06 1.22331E+01 1.15726E+01 1.09533E+01 1.04045E+01 9.90735E+00
          8.99407E+00 8.19978E+00 7.50165E+00 6.88340E+00 6.32943E+00
          5.82650E+00 5.36744E+00 4.94650E+00 4.55739E+00 4.19258E+00
          3.84674E+00 3.51863E+00 3.20702E+00 2.90919E+00 2.61847E+00
          2.32944E+00 2.18435E+00 2.03822E+00 1.92100E+00 1.80419E+00
          1.77440E+00 1.75026E+00 1.74743E+00 1.74514E+00 1.74482E+00
          1.74461E+00 1.74368E+00                                     7.644E+00
 2.00E+06 1.22767E+01 1.16148E+01 1.09968E+01 1.04535E+01 9.96332E+00
          9.05956E+00 8.27266E+00 7.57732E+00 6.95969E+00 6.40592E+00
          5.90427E+00 5.44721E+00 5.02817E+00 4.63972E+00 4.27280E+00
          3.92112E+00 3.58385E+00 3.26044E+00 2.94783E+00 2.63667E+00
          2.31683E+00 2.15026E+00 1.97427E+00 1.82727E+00 1.68580E+00
          1.65127E+00 1.62344E+00 1.61994E+00 1.61688E+00 1.61656E+00
          1.61623E+00 1.61777E+00                                     8.036E+00
 3.00E+06 1.22467E+01 1.16137E+01 1.10255E+01 1.05134E+01 1.00525E+01
          9.19220E+00 8.42967E+00 7.74541E+00 7.13101E+00 6.57816E+00
          6.07971E+00 5.62850E+00 5.21699E+00 4.83648E+00 4.47607E+00
          4.12757E+00 3.78829E+00 3.45463E+00 3.12000E+00 2.77104E+00
          2.39137E+00 2.18437E+00 1.96017E+00 1.76393E+00 1.55901E+00
          1.51239E+00 1.48711E+00 1.48454E+00 1.47832E+00 1.47689E+00
          1.47769E+00 1.48303E+00                                     8.650E+00
 4.00E+06 1.22167E+01 1.15950E+01 1.10216E+01 1.05294E+01 1.00907E+01
          9.26930E+00 8.53624E+00 7.87562E+00 7.27993E+00 6.74179E+00
          6.25474E+00 5.81223E+00 5.40727E+00 5.03160E+00 4.67468E+00
          4.32820E+00 3.98868E+00 3.65102E+00 3.30575E+00 2.93333E+00
          2.50873E+00 2.26746E+00 1.99839E+00 1.75710E+00 1.49764E+00
          1.43710E+00 1.41397E+00 1.41262E+00 1.40361E+00 1.40125E+00
          1.40344E+00 1.40991E+00                                     9.106E+00
 5.00E+06 1.21759E+01 1.15657E+01 1.10066E+01 1.05336E+01 1.01153E+01
          9.32780E+00 8.62112E+00 7.98184E+00 7.40335E+00 6.87898E+00
          6.40291E+00 5.96911E+00 5.57111E+00 5.20111E+00 4.84901E+00
          4.50649E+00 4.16944E+00 3.83155E+00 3.48079E+00 3.09225E+00
          2.63303E+00 2.36394E+00 2.05639E+00 1.77605E+00 1.46640E+00
          1.39176E+00 1.36829E+00 1.36781E+00 1.35657E+00 1.35347E+00
          1.35675E+00 1.36304E+00                                     9.463E+00
 6.00E+06 1.21346E+01 1.15345E+01 1.09884E+01 1.05326E+01 1.01325E+01
          9.37368E+00 8.69011E+00 8.06970E+00 7.50665E+00 6.99486E+00
          6.52901E+00 6.10361E+00 5.71256E+00 5.34853E+00 5.00180E+00
          4.66416E+00 4.33098E+00 3.99491E+00 3.64184E+00 3.24212E+00
          2.75568E+00 2.46355E+00 2.12314E+00 1.80781E+00 1.45180E+00
          1.36329E+00 1.33720E+00 1.33718E+00 1.32416E+00 1.32047E+00
          1.32455E+00 1.32983E+00                                     9.754E+00
 8.00E+06 1.20609E+01 1.14776E+01 1.09530E+01 1.05257E+01 1.01553E+01
          9.44194E+00 8.79620E+00 8.20716E+00 7.67025E+00 7.18024E+00
          6.73264E+00 6.32265E+00 5.94493E+00 5.59283E+00 5.25734E+00
          4.93045E+00 4.60684E+00 4.27762E+00 3.92534E+00 3.51268E+00
          2.98704E+00 2.65899E+00 2.26484E+00 1.88902E+00 1.44953E+00
          1.33446E+00 1.29807E+00 1.29793E+00 1.28230E+00 1.27785E+00
          1.28300E+00 1.28604E+00                                     1.021E+01
 1.00E+07 1.20022E+01 1.14323E+01 1.09242E+01 1.05183E+01 1.01700E+01
          9.49092E+00 8.87421E+00 8.30982E+00 7.79394E+00 7.32195E+00
          6.88990E+00 6.49357E+00 6.12810E+00 5.78735E+00 5.46285E+00
          5.14680E+00 4.83345E+00 4.51290E+00 4.16532E+00 3.74762E+00
          3.19675E+00 2.84261E+00 2.40666E+00 1.98028E+00 1.46647E+00
          1.32632E+00 1.27498E+00 1.27367E+00 1.25631E+00 1.25142E+00
          1.25696E+00 1.25818E+00                                     1.056E+01
 1.50E+07 1.19705E+01 1.14100E+01 1.09162E+01 1.05325E+01 1.02089E+01
          9.57078E+00 8.99179E+00 8.46324E+00 7.98164E+00 7.54273E+00
          7.14280E+00 6.77766E+00 6.44239E+00 6.13039E+00 5.83213E+00
          5.53915E+00 5.24642E+00 4.94531E+00 4.61830E+00 4.22558E+00
          3.68133E+00 3.28890E+00 2.74136E+00 2.17560E+00 1.53061E+00
          1.35691E+00 1.25162E+00 1.23865E+00 1.21929E+00 1.21754E+00
          1.21475E+00 1.21869E+00                                     1.116E+01
 2.00E+07 1.19124E+01 1.13668E+01 1.08899E+01 1.05261E+01 1.02230E+01
          9.61975E+00 9.07115E+00 8.56990E+00 8.11300E+00 7.69679E+00
          7.31803E+00 6.97307E+00 6.65743E+00 6.36503E+00 6.08680E+00
          5.81449E+00 5.54298E+00 5.26311E+00 4.95553E+00 4.57534E+00
          4.02660E+00 3.61905E+00 3.03740E+00 2.41076E+00 1.62576E+00
          1.39542E+00 1.24129E+00 1.22279E+00 1.20047E+00 1.19795E+00
          1.19524E+00 1.19745E+00                                     1.157E+01
 3.00E+07 1.18016E+01 1.12831E+01 1.08352E+01 1.05031E+01 1.02314E+01
          9.68071E+00 9.17649E+00 8.71330E+00 8.28916E+00 7.90159E+00
          7.54846E+00 7.22737E+00 6.93534E+00 6.66824E+00 6.41966E+00
          6.18310E+00 5.95297E+00 5.71779E+00 5.45128E+00 5.08954E+00
          4.51946E+00 4.09135E+00 3.49056E+00 2.81797E+00 1.84645E+00
          1.51793E+00 1.23406E+00 1.20189E+00 1.18495E+00 1.18074E+00
          1.16553E+00 1.17529E+00                                     1.211E+01
 4.00E+07 1.17937E+01 1.12794E+01 1.08374E+01 1.05141E+01 1.02521E+01
          9.71843E+00 9.23090E+00 8.78469E+00 8.37791E+00 8.00831E+00
          7.67392E+00 7.37247E+00 7.10114E+00 6.85582E+00 6.62993E+00
          6.41707E+00 6.21238E+00 6.00543E+00 5.77129E+00 5.44693E+00
          4.91326E+00 4.49377E+00 3.87815E+00 3.15219E+00 2.02709E+00
          1.62634E+00 1.25342E+00 1.20368E+00 1.17179E+00 1.16724E+00
          1.15515E+00 1.16479E+00                                     1.246E+01
 5.00E+07 1.17866E+01 1.12816E+01 1.08488E+01 1.05342E+01 1.02800E+01
          9.75784E+00 9.27843E+00 8.83843E+00 8.43719E+00 8.07402E+00
          7.74850E+00 7.45893E+00 7.20280E+00 6.97641E+00 6.77357E+00
          6.58696E+00 6.40763E+00 6.21652E+00 5.98678E+00 5.67922E+00
          5.20120E+00 4.82372E+00 4.24428E+00 3.49516E+00 2.18394E+00
          1.70829E+00 1.26969E+00 1.20997E+00 1.16716E+00 1.16082E+00
          1.15758E+00 1.15737E+00                                     1.271E+01
 6.00E+07 1.17841E+01 1.12823E+01 1.08529E+01 1.05419E+01 1.02914E+01
          9.77677E+00 9.30533E+00 8.87391E+00 8.48170E+00 8.12780E+00
          7.81161E+00 7.53160E+00 7.28561E+00 7.07033E+00 6.88009E+00
          6.70824E+00 6.54667E+00 6.37744E+00 6.17363E+00 5.89212E+00
          5.43725E+00 5.07219E+00 4.50735E+00 3.75685E+00 2.35493E+00
          1.80935E+00 1.28814E+00 1.21574E+00 1.16441E+00 1.15690E+00
          1.15302E+00 1.15285E+00                                     1.290E+01
 8.00E+07 1.17780E+01 1.12831E+01 1.08599E+01 1.05542E+01 1.03085E+01
          9.80384E+00 9.34254E+00 8.92196E+00 8.54140E+00 8.19994E+00
          7.89706E+00 7.63144E+00 7.40102E+00 7.20268E+00 7.03079E+00
          6.87915E+00 6.74129E+00 6.60191E+00 6.43655E+00 6.20238E+00
          5.80384E+00 5.46996E+00 4.93291E+00 4.17871E+00 2.65180E+00
          2.00974E+00 1.33219E+00 1.23037E+00 1.16085E+00 1.15494E+00
          1.14450E+00 1.14709E+00                                     1.318E+01
 1.00E+08 1.17736E+01 1.12841E+01 1.08656E+01 1.05632E+01 1.03204E+01
          9.82224E+00 9.36755E+00 8.95404E+00 8.58094E+00 8.24719E+00
          7.95228E+00 7.69506E+00 7.47397E+00 7.28638E+00 7.12743E+00
          6.99177E+00 6.87362E+00 6.75845E+00 6.62254E+00 6.42347E+00
          6.06784E+00 5.76105E+00 5.25641E+00 4.52067E+00 2.91916E+00
          2.19044E+00 1.37600E+00 1.25009E+00 1.16102E+00 1.15316E+00
          1.14041E+00 1.14343E+00                                     1.338E+01
 1.50E+08 1.17596E+01 1.12826E+01 1.08741E+01 1.05781E+01 1.03398E+01
          9.85164E+00 9.40664E+00 9.00289E+00 8.63952E+00 8.31572E+00
          8.03108E+00 7.78503E+00 7.57656E+00 7.40407E+00 7.26412E+00
          7.15304E+00 7.06704E+00 6.99432E+00 6.91363E+00 6.78219E+00
          6.50804E+00 6.25048E+00 5.80502E+00 5.13017E+00 3.48796E+00
          2.59228E+00 1.47954E+00 1.30330E+00 1.16788E+00 1.15182E+00
          1.13919E+00 1.13892E+00                                     1.368E+01
 2.00E+08 1.17383E+01 1.12758E+01 1.08780E+01 1.05865E+01 1.03497E+01
          9.86691E+00 9.42696E+00 9.02823E+00 8.66996E+00 8.35166E+00
          8.07314E+00 7.83412E+00 7.63373E+00 7.47068E+00 7.34192E+00
          7.24432E+00 7.17493E+00 7.12312E+00 7.07043E+00 6.98099E+00
          6.77473E+00 6.56648E+00 6.18379E+00 5.56176E+00 3.90317E+00
          2.92406E+00 1.59236E+00 1.36499E+00 1.17576E+00 1.15462E+00
          1.13287E+00 1.13635E+00                                     1.386E+01
 3.00E+08 1.16860E+01 1.12570E+01 1.08827E+01 1.05983E+01 1.03610E+01
          9.88378E+00 9.44897E+00 9.05527E+00 8.70206E+00 8.38913E+00
          8.11660E+00 7.88431E+00 7.69180E+00 7.53818E+00 7.42095E+00
          7.33798E+00 7.28782E+00 7.26243E+00 7.24734E+00 7.21344E+00
          7.09282E+00 6.94524E+00 6.64190E+00 6.11304E+00 4.54180E+00
          3.46250E+00 1.79492E+00 1.48490E+00 1.19757E+00 1.16051E+00
          1.13278E+00 1.13391E+00                                     1.407E+01
 4.00E+08 1.16620E+01 1.12547E+01 1.08939E+01 1.06099E+01 1.03676E+01
          9.88851E+00 9.45417E+00 9.06294E+00 8.71370E+00 8.40562E+00
          8.13813E+00 7.91082E+00 7.72304E+00 7.57345E+00 7.45891E+00
          7.37805E+00 7.33384E+00 7.32764E+00 7.35158E+00 7.36477E+00
          7.28801E+00 7.16779E+00 6.91112E+00 6.44356E+00 4.98943E+00
          3.91449E+00 1.97933E+00 1.59139E+00 1.22029E+00 1.17340E+00
          1.13446E+00 1.13318E+00                                     1.418E+01
 5.00E+08 1.16112E+01 1.12305E+01 1.08891E+01 1.06128E+01 1.03721E+01
          9.89785E+00 9.46560E+00 9.07504E+00 8.72584E+00 8.41794E+00
          8.15153E+00 7.92608E+00 7.74062E+00 7.59427E+00 7.48594E+00
          7.41508E+00 7.38166E+00 7.37978E+00 7.40017E+00 7.42611E+00
          7.39843E+00 7.31222E+00 7.10344E+00 6.71439E+00 5.36043E+00
          4.20468E+00 2.15566E+00 1.71740E+00 1.24446E+00 1.17346E+00
          1.14000E+00 1.13216E+00                                     1.426E+01
 6.00E+08 1.15887E+01 1.12220E+01 1.08903E+01 1.06164E+01 1.03747E+01
          9.90139E+00 9.46993E+00 9.08044E+00 8.73243E+00 8.42566E+00
          8.16009E+00 7.93565E+00 7.75215E+00 7.60901E+00 7.50436E+00
          7.43715E+00 7.40762E+00 7.41068E+00 7.43820E+00 7.47552E+00
          7.48102E+00 7.42932E+00 7.25291E+00 6.87223E+00 5.59658E+00
          4.54513E+00 2.32137E+00 1.80617E+00 1.26819E+00 1.19386E+00
          1.13635E+00 1.13159E+00                                     1.432E+01
 8.00E+08 1.15609E+01 1.12115E+01 1.08915E+01 1.06202E+01 1.03773E+01
          9.90526E+00 9.47512E+00 9.08705E+00 8.74064E+00 8.43560E+00
          8.17196E+00 7.94962E+00 7.76853E+00 7.62817E+00 7.52691E+00
          7.46386E+00 7.43990E+00 7.45079E+00 7.49000E+00 7.54604E+00
          7.58597E+00 7.56607E+00 7.44573E+00 7.13845E+00 5.99073E+00
          4.99327E+00 2.63099E+00 2.00323E+00 1.31591E+00 1.21443E+00
          1.14056E+00 1.13098E+00                                     1.439E+01
 1.00E+09 1.15431E+01 1.12046E+01 1.08920E+01 1.06226E+01 1.03788E+01
          9.90754E+00 9.47820E+00 9.09106E+00 8.74565E+00 8.44171E+00
          8.17926E+00 7.95826E+00 7.77864E+00 7.63998E+00 7.54077E+00
          7.48033E+00 7.45982E+00 7.47552E+00 7.52194E+00 7.58963E+00
          7.65101E+00 7.65163E+00 7.57073E+00 7.31913E+00 6.27514E+00
          5.33330E+00 2.90550E+00 2.18413E+00 1.36300E+00 1.23583E+00
          1.14520E+00 1.13086E+00                                     1.444E+01
 1.50E+09 1.15160E+01 1.11940E+01 1.08926E+01 1.06258E+01 1.03806E+01
          9.91054E+00 9.48239E+00 9.09649E+00 8.75242E+00 8.44995E+00
          8.18911E+00 7.96989E+00 7.79226E+00 7.65591E+00 7.55953E+00
          7.50269E+00 7.48697E+00 7.50928E+00 7.56542E+00 7.64934E+00
          7.74068E+00 7.77010E+00 7.74890E+00 7.58995E+00 6.74122E+00
          5.92220E+00 3.47439E+00 2.58318E+00 1.47749E+00 1.29193E+00
          1.15836E+00 1.13031E+00                                     1.451E+01
 2.00E+09 1.15006E+01 1.11880E+01 1.08929E+01 1.06275E+01 1.03816E+01
          9.91214E+00 9.48458E+00 9.09931E+00 8.75588E+00 8.45408E+00
          8.19396E+00 7.97557E+00 7.79894E+00 7.66383E+00 7.56900E+00
          7.51412E+00 7.50091E+00 7.52663E+00 7.58776E+00 7.68048E+00
          7.78791E+00 7.83218E+00 7.84261E+00 7.73905E+00 7.03131E+00
          6.30828E+00 3.91993E+00 2.92289E+00 1.58729E+00 1.34973E+00
          1.17162E+00 1.13000E+00                                     1.455E+01
 3.00E+09 1.14844E+01 1.11816E+01 1.08933E+01 1.06293E+01 1.03826E+01
          9.91378E+00 9.48686E+00 9.10217E+00 8.75933E+00 8.45812E+00
          8.19866E+00 7.98107E+00 7.80545E+00 7.67161E+00 7.57837E+00
          7.52549E+00 7.51487E+00 7.54405E+00 7.61036E+00 7.71231E+00
          7.83682E+00 7.89629E+00 7.93805E+00 7.89638E+00 7.38046E+00
          6.79399E+00 4.58027E+00 3.46694E+00 1.79209E+00 1.46548E+00
          1.19768E+00 1.12973E+00                                     1.459E+01
 4.00E+09 1.14964E+01 1.11912E+01 1.08998E+01 1.06319E+01 1.03816E+01
          9.90978E+00 9.48271E+00 9.09907E+00 8.75797E+00 8.45879E+00
          8.20122E+00 7.98514E+00 7.81040E+00 7.67625E+00 7.58036E+00
          7.52266E+00 7.50892E+00 7.54531E+00 7.63314E+00 7.75048E+00
          7.86854E+00 7.92576E+00 7.97710E+00 7.97222E+00 7.59508E+00
          7.08562E+00 5.04113E+00 3.89263E+00 1.98273E+00 1.57985E+00
          1.22157E+00 1.12961E+00                                     1.461E+01
 5.00E+09 1.14908E+01 1.11889E+01 1.08997E+01 1.06324E+01 1.03818E+01
          9.91027E+00 9.48340E+00 9.09999E+00 8.75909E+00 8.46008E+00
          8.20271E+00 7.98686E+00 7.81239E+00 7.67859E+00 7.58315E+00
          7.52607E+00 7.51316E+00 7.55072E+00 7.64022E+00 7.76004E+00
          7.88286E+00 7.94531E+00 8.00790E+00 8.02428E+00 7.72387E+00
          7.28746E+00 5.38940E+00 4.23038E+00 2.16864E+00 1.69070E+00
          1.24545E+00 1.12958E+00                                     1.463E+01
 6.00E+09 1.14868E+01 1.11873E+01 1.08997E+01 1.06327E+01 1.03819E+01
          9.91058E+00 9.48387E+00 9.10057E+00 8.75980E+00 8.46095E+00
          8.20371E+00 7.98802E+00 7.81373E+00 7.68017E+00 7.58503E+00
          7.52835E+00 7.51599E+00 7.55432E+00 7.64494E+00 7.76648E+00
          7.89266E+00 7.95861E+00 8.02852E+00 8.05926E+00 7.81474E+00
          7.43259E+00 5.66118E+00 4.51143E+00 2.34155E+00 1.80096E+00
          1.26886E+00 1.12949E+00                                     1.464E+01
 8.00E+09 1.14619E+01 1.11723E+01 1.08928E+01 1.06309E+01 1.03830E+01
          9.91523E+00 9.48942E+00 9.10562E+00 8.76353E+00 8.46315E+00
          8.20479E+00 7.98847E+00 7.81416E+00 7.68169E+00 7.59011E+00
          7.53951E+00 7.53210E+00 7.56589E+00 7.63914E+00 7.75220E+00
          7.89981E+00 7.98179E+00 8.06170E+00 8.10259E+00 7.93496E+00
          7.62700E+00 6.06440E+00 4.95802E+00 2.65184E+00 2.01593E+00
          1.31580E+00 1.12947E+00                                     1.465E+01
 1.00E+10 1.14587E+01 1.11707E+01 1.08922E+01 1.06304E+01 1.03823E+01
          9.91477E+00 9.48928E+00 9.10580E+00 8.76408E+00 8.46411E+00
          8.20622E+00 7.99018E+00 7.81554E+00 7.68222E+00 7.59031E+00
          7.54065E+00 7.53497E+00 7.56990E+00 7.64258E+00 7.75479E+00
          7.90747E+00 7.99700E+00 8.08289E+00 8.11707E+00 7.98483E+00
          7.80282E+00 6.35786E+00 5.26205E+00 2.92011E+00 2.23132E+00
          1.35352E+00 1.12988E+00                                     1.466E+01


==> anc/colstop/sbethe/sdbase/pdebr66.p08 <==
 66
 1.00E+03 7.22080E-01 7.37595E-01 7.53200E-01 7.68971E-01 7.84930E-01
          8.17460E-01 8.50890E-01 8.85330E-01 9.21050E-01 9.58450E-01
          9.98160E-01 1.04056E+00 1.08609E+00 1.13537E+00 1.18931E+00
          1.24778E+00 1.30736E+00 1.35926E+00 1.39465E+00 1.41675E+00
          1.43096E+00 1.43605E+00 1.44397E+00 1.45138E+00 1.44777E+00
          1.44616E+00 1.44645E+00 1.44650E+00 1.44624E+00 1.44630E+00
          1.44615E+00 1.44624E+00                                     9.547E-01
 1.50E+03 1.02073E+00 1.03877E+00 1.05705E+00 1.07576E+00 1.09496E+00
          1.13490E+00 1.17699E+00 1.22134E+00 1.26809E+00 1.31733E+00
          1.36911E+00 1.42348E+00 1.48028E+00 1.53921E+00 1.59966E+00
          1.66066E+00 1.72073E+00 1.77739E+00 1.82629E+00 1.85979E+00
          1.86847E+00 1.86459E+00 1.86561E+00 1.87248E+00 1.87365E+00
          1.87173E+00 1.87248E+00 1.87293E+00 1.87281E+00 1.87266E+00
          1.87299E+00 1.87272E+00                                     1.284E+00
 2.00E+03 1.28566E+00 1.30864E+00 1.33183E+00 1.35540E+00 1.37943E+00
          1.42897E+00 1.48048E+00 1.53399E+00 1.58947E+00 1.64690E+00
          1.70612E+00 1.76700E+00 1.82920E+00 1.89223E+00 1.95539E+00
          2.01764E+00 2.07752E+00 2.13297E+00 2.18135E+00 2.21998E+00
          2.24195E+00 2.24106E+00 2.22763E+00 2.21074E+00 2.22710E+00
          2.24499E+00 2.23889E+00 2.23493E+00 2.23548E+00 2.23643E+00
          2.23415E+00 2.23563E+00                                     1.573E+00
 3.00E+03 1.76788E+00 1.79856E+00 1.82927E+00 1.86008E+00 1.89109E+00
          1.95398E+00 2.01779E+00 2.08234E+00 2.14739E+00 2.21270E+00
          2.27804E+00 2.34317E+00 2.40799E+00 2.47249E+00 2.53715E+00
          2.60182E+00 2.66409E+00 2.71930E+00 2.76202E+00 2.78968E+00
          2.80346E+00 2.80802E+00 2.81339E+00 2.81885E+00 2.82403E+00
          2.82439E+00 2.82308E+00 2.82286E+00 2.82300E+00 2.82308E+00
          2.82303E+00 2.82301E+00                                     2.061E+00
 4.00E+03 2.17547E+00 2.21604E+00 2.25613E+00 2.29537E+00 2.33389E+00
          2.40935E+00 2.48218E+00 2.55222E+00 2.61967E+00 2.68521E+00
          2.74996E+00 2.81399E+00 2.87710E+00 2.93899E+00 2.99976E+00
          3.05899E+00 3.11471E+00 3.16357E+00 3.20217E+00 3.23044E+00
          3.24845E+00 3.25432E+00 3.26301E+00 3.27313E+00 3.28088E+00
          3.28139E+00 3.27843E+00 3.27794E+00 3.27831E+00 3.27833E+00
          3.27844E+00 3.27836E+00                                     2.457E+00
 5.00E+03 2.53224E+00 2.58196E+00 2.63056E+00 2.67719E+00 2.72203E+00
          2.80721E+00 2.88560E+00 2.95722E+00 3.02287E+00 3.08451E+00
          3.14501E+00 3.20477E+00 3.26348E+00 3.32047E+00 3.37514E+00
          3.42673E+00 3.47421E+00 3.51660E+00 3.55274E+00 3.58152E+00
          3.60177E+00 3.60967E+00 3.62110E+00 3.63427E+00 3.64536E+00
          3.64534E+00 3.64158E+00 3.64089E+00 3.64129E+00 3.64152E+00
          3.64140E+00 3.64148E+00                                     2.787E+00
 6.00E+03 2.84957E+00 2.90686E+00 2.96245E+00 3.01500E+00 3.06472E+00
          3.15687E+00 3.23829E+00 3.30915E+00 3.37085E+00 3.42652E+00
          3.48054E+00 3.53372E+00 3.58579E+00 3.63609E+00 3.68395E+00
          3.72865E+00 3.76944E+00 3.80597E+00 3.83784E+00 3.86504E+00
          3.88777E+00 3.89851E+00 3.91275E+00 3.92772E+00 3.94032E+00
          3.94053E+00 3.93647E+00 3.93570E+00 3.93614E+00 3.93640E+00
          3.93624E+00 3.93638E+00                                     3.066E+00
 8.00E+03 3.39196E+00 3.46073E+00 3.52663E+00 3.58742E+00 3.64337E+00
          3.74266E+00 3.82383E+00 3.88760E+00 3.93670E+00 3.97662E+00
          4.01476E+00 4.05271E+00 4.09024E+00 4.12665E+00 4.16083E+00
          4.19193E+00 4.21986E+00 4.24547E+00 4.26988E+00 4.29442E+00
          4.32089E+00 4.33562E+00 4.35272E+00 4.36825E+00 4.38201E+00
          4.38348E+00 4.38004E+00 4.37947E+00 4.38003E+00 4.38004E+00
          4.38021E+00 4.38021E+00                                     3.512E+00
 1.00E+04 3.84710E+00 3.92130E+00 3.99178E+00 4.05563E+00 4.11320E+00
          4.21206E+00 4.28782E+00 4.34160E+00 4.37703E+00 4.40103E+00
          4.42277E+00 4.44441E+00 4.46597E+00 4.48724E+00 4.50771E+00
          4.52706E+00 4.54536E+00 4.56311E+00 4.58138E+00 4.60264E+00
          4.63002E+00 4.64629E+00 4.66334E+00 4.67719E+00 4.69111E+00
          4.69348E+00 4.69225E+00 4.69199E+00 4.69245E+00 4.69247E+00
          4.69260E+00 4.69261E+00                                     3.853E+00
 1.50E+04 4.73563E+00 4.80986E+00 4.87894E+00 4.93887E+00 4.99030E+00
          5.07173E+00 5.12320E+00 5.14683E+00 5.14762E+00 5.13449E+00
          5.11880E+00 5.10351E+00 5.08954E+00 5.07786E+00 5.06960E+00
          5.06576E+00 5.06599E+00 5.06845E+00 5.07248E+00 5.08314E+00
          5.10625E+00 5.12127E+00 5.13266E+00 5.13788E+00 5.14802E+00
          5.15218E+00 5.15802E+00 5.15879E+00 5.15883E+00 5.15884E+00
          5.15883E+00 5.15888E+00                                     4.442E+00
 2.00E+04 5.40070E+00 5.46510E+00 5.52357E+00 5.57157E+00 5.61003E+00
          5.66378E+00 5.68549E+00 5.67805E+00 5.64729E+00 5.60296E+00
          5.55702E+00 5.51297E+00 5.47212E+00 5.43596E+00 5.40650E+00
          5.38512E+00 5.37088E+00 5.35998E+00 5.35024E+00 5.34841E+00
          5.36179E+00 5.37175E+00 5.37448E+00 5.36957E+00 5.37302E+00
          5.37795E+00 5.39041E+00 5.39219E+00 5.39173E+00 5.39176E+00
          5.39156E+00 5.39169E+00                                     4.825E+00
 3.00E+04 6.34539E+00 6.40274E+00 6.44807E+00 6.47239E+00 6.47873E+00
          6.45506E+00 6.39563E+00 6.32081E+00 6.23820E+00 6.15456E+00
          6.07690E+00 6.00389E+00 5.92958E+00 5.85308E+00 5.78543E+00
          5.73445E+00 5.69727E+00 5.66364E+00 5.62703E+00 5.60148E+00
          5.59393E+00 5.58786E+00 5.57263E+00 5.55311E+00 5.54304E+00
          5.54668E+00 5.56635E+00 5.56939E+00 5.56844E+00 5.56800E+00
          5.56800E+00 5.56802E+00                                     5.306E+00
 4.00E+04 7.03961E+00 7.06247E+00 7.07443E+00 7.06741E+00 7.04456E+00
          6.96825E+00 6.86098E+00 6.73959E+00 6.61208E+00 6.48674E+00
          6.37210E+00 6.26769E+00 6.16847E+00 6.07229E+00 5.98582E+00
          5.91328E+00 5.85265E+00 5.79692E+00 5.74155E+00 5.69552E+00
          5.66307E+00 5.64533E+00 5.61897E+00 5.59090E+00 5.57150E+00
          5.57268E+00 5.59058E+00 5.59342E+00 5.59230E+00 5.59181E+00
          5.59180E+00 5.59185E+00                                     5.607E+00
 5.00E+04 7.57287E+00 7.56940E+00 7.55507E+00 7.52191E+00 7.47346E+00
          7.34864E+00 7.19651E+00 7.03391E+00 6.86892E+00 6.70972E+00
          6.56497E+00 6.43469E+00 6.31492E+00 6.20263E+00 6.10027E+00
          6.00903E+00 5.92797E+00 5.85365E+00 5.78360E+00 5.72080E+00
          5.66630E+00 5.63898E+00 5.60635E+00 5.57597E+00 5.55123E+00
          5.54916E+00 5.55924E+00 5.56091E+00 5.55993E+00 5.55957E+00
          5.55953E+00 5.55961E+00                                     5.822E+00
 6.00E+04 8.00082E+00 7.97867E+00 7.94468E+00 7.89022E+00 7.81947E+00
          7.65000E+00 7.45547E+00 7.25569E+00 7.05853E+00 6.87104E+00
          6.70093E+00 6.54849E+00 6.41052E+00 6.28348E+00 6.16645E+00
          6.05853E+00 5.95972E+00 5.86972E+00 5.78763E+00 5.71084E+00
          5.63747E+00 5.60240E+00 5.56655E+00 5.53747E+00 5.51008E+00
          5.50454E+00 5.50382E+00 5.50384E+00 5.50317E+00 5.50301E+00
          5.50296E+00 5.50305E+00                                     5.988E+00
 8.00E+04 8.65304E+00 8.60408E+00 8.54028E+00 8.45092E+00 8.34174E+00
          8.09261E+00 7.82214E+00 7.55853E+00 7.30883E+00 7.07659E+00
          6.86608E+00 6.67759E+00 6.50826E+00 6.35401E+00 6.21002E+00
          6.07360E+00 5.94585E+00 5.83023E+00 5.72757E+00 5.62779E+00
          5.52516E+00 5.47803E+00 5.43789E+00 5.41198E+00 5.38120E+00
          5.36998E+00 5.35066E+00 5.34784E+00 5.34774E+00 5.34792E+00
          5.34784E+00 5.34795E+00                                     6.226E+00
 1.00E+05 9.13470E+00 9.06103E+00 8.97016E+00 8.84974E+00 8.70685E+00
          8.38914E+00 8.05537E+00 7.74055E+00 7.45029E+00 7.18478E+00
          6.94421E+00 6.72748E+00 6.53047E+00 6.34911E+00 6.18040E+00
          6.02304E+00 5.87660E+00 5.74071E+00 5.61430E+00 5.49340E+00
          5.37578E+00 5.32103E+00 5.27352E+00 5.24355E+00 5.21178E+00
          5.19569E+00 5.16794E+00 5.16360E+00 5.16335E+00 5.16398E+00
          5.16317E+00 5.16377E+00                                     6.381E+00
 1.50E+05 1.00650E+01 9.82894E+00 9.59466E+00 9.36412E+00 9.13952E+00
          8.71299E+00 8.31337E+00 7.93925E+00 7.58949E+00 7.26393E+00
          6.96245E+00 6.68431E+00 6.42803E+00 6.19156E+00 5.97252E+00
          5.76995E+00 5.58500E+00 5.41698E+00 5.26353E+00 5.11310E+00
          4.95629E+00 4.87967E+00 4.81283E+00 4.76941E+00 4.72117E+00
          4.70500E+00 4.68316E+00 4.68010E+00 4.67955E+00 4.67956E+00
          4.67969E+00 4.67942E+00                                     6.574E+00
 2.00E+05 1.05420E+01 1.02440E+01 9.95062E+00 9.66574E+00 9.39105E+00
          8.87386E+00 8.39558E+00 7.95390E+00 7.54662E+00 7.17232E+00
          6.83025E+00 6.51804E+00 6.23260E+00 5.97029E+00 5.72624E+00
          5.49742E+00 5.28506E+00 5.08862E+00 4.90609E+00 4.72914E+00
          4.55121E+00 4.46421E+00 4.38214E+00 4.32110E+00 4.25632E+00
          4.24185E+00 4.23738E+00 4.23735E+00 4.23575E+00 4.23543E+00
          4.23519E+00 4.23487E+00                                     6.646E+00
 3.00E+05 1.10927E+01 1.07011E+01 1.03194E+01 9.95557E+00 9.60960E+00
          8.96476E+00 8.37741E+00 7.84350E+00 7.35999E+00 6.92266E+00
          6.52813E+00 6.17226E+00 5.84991E+00 5.55510E+00 5.28002E+00
          5.01919E+00 4.77293E+00 4.54175E+00 4.32300E+00 4.11029E+00
          3.90010E+00 3.79912E+00 3.70544E+00 3.63674E+00 3.56175E+00
          3.54371E+00 3.53724E+00 3.53707E+00 3.53526E+00 3.53495E+00
          3.53456E+00 3.53406E+00                                     6.694E+00
 4.00E+05 1.14034E+01 1.09413E+01 1.04948E+01 1.00761E+01 9.68267E+00
          8.95548E+00 8.30265E+00 7.71647E+00 7.19184E+00 6.72144E+00
          6.29827E+00 5.91654E+00 5.57011E+00 5.25174E+00 4.95199E+00
          4.66462E+00 4.39064E+00 4.13268E+00 3.89164E+00 3.66377E+00
          3.44815E+00 3.34597E+00 3.24663E+00 3.17012E+00 3.09440E+00
          3.07488E+00 3.05743E+00 3.05529E+00 3.05390E+00 3.05371E+00
          3.05359E+00 3.05343E+00                                     6.728E+00
 5.00E+05 1.16135E+01 1.11022E+01 1.06111E+01 1.01553E+01 9.73009E+00
          8.94628E+00 8.24786E+00 7.62449E+00 7.06893E+00 6.57202E+00
          6.12475E+00 5.72062E+00 5.35358E+00 5.01668E+00 4.70110E+00
          4.40086E+00 4.11612E+00 3.84791E+00 3.59680E+00 3.35899E+00
          3.13353E+00 3.02651E+00 2.92290E+00 2.84347E+00 2.76481E+00
          2.74445E+00 2.72561E+00 2.72322E+00 2.72176E+00 2.72157E+00
          2.72145E+00 2.72223E+00                                     6.778E+00
 6.00E+05 1.17605E+01 1.12138E+01 1.06910E+01 1.02097E+01 9.76289E+00
          8.93996E+00 8.21009E+00 7.56135E+00 6.98417E+00 6.46801E+00
          6.00276E+00 5.58165E+00 5.19882E+00 4.84778E+00 4.52050E+00
          4.21132E+00 3.91958E+00 3.64482E+00 3.38674E+00 3.14263E+00
          2.91113E+00 2.80067E+00 2.69267E+00 2.60891E+00 2.52692E+00
          2.50648E+00 2.48925E+00 2.48711E+00 2.48545E+00 2.48527E+00
          2.48511E+00 2.48648E+00                                     6.843E+00
 8.00E+05 1.19533E+01 1.13586E+01 1.07937E+01 1.02803E+01 9.80745E+00
          8.93737E+00 8.17065E+00 7.49352E+00 6.89230E+00 6.35419E+00
          5.86761E+00 5.42576E+00 5.02315E+00 4.65389E+00 4.31101E+00
          3.98932E+00 3.68720E+00 3.40262E+00 3.13387E+00 2.87936E+00
          2.63661E+00 2.51958E+00 2.40409E+00 2.31349E+00 2.22487E+00
          2.20344E+00 2.18742E+00 2.18552E+00 2.18364E+00 2.18345E+00
          2.18319E+00 2.18374E+00                                     7.010E+00
 1.00E+06 1.20726E+01 1.14477E+01 1.08571E+01 1.03255E+01 9.83917E+00
          8.94540E+00 8.16199E+00 7.47297E+00 6.86232E+00 6.31540E+00
          5.81962E+00 5.36813E+00 4.95565E+00 4.57647E+00 4.22391E+00
          3.89300E+00 3.58197E+00 3.28867E+00 3.01078E+00 2.74552E+00
          2.48989E+00 2.36546E+00 2.24292E+00 2.14681E+00 2.05117E+00
          2.02755E+00 2.00941E+00 2.00730E+00 2.00537E+00 2.00514E+00
          2.00493E+00 2.00357E+00                                     7.200E+00
 1.50E+06 1.22163E+01 1.15595E+01 1.09435E+01 1.03971E+01 9.90188E+00
          8.99208E+00 8.20052E+00 7.50459E+00 6.88818E+00 6.33579E+00
          5.83430E+00 5.37657E+00 4.95690E+00 4.56902E+00 4.20541E+00
          3.86078E+00 3.53388E+00 3.22350E+00 2.92687E+00 2.63711E+00
          2.34856E+00 2.20342E+00 2.05692E+00 1.93922E+00 1.82217E+00
          1.79234E+00 1.76815E+00 1.76531E+00 1.76301E+00 1.76270E+00
          1.76248E+00 1.76108E+00                                     7.655E+00
 2.00E+06 1.22593E+01 1.16002E+01 1.09847E+01 1.04433E+01 9.95451E+00
          9.05339E+00 8.26866E+00 7.57523E+00 6.95932E+00 6.40717E+00
          5.90701E+00 5.45139E+00 5.03375E+00 4.64671E+00 4.28121E+00
          3.93099E+00 3.59520E+00 3.27327E+00 2.96212E+00 2.65224E+00
          2.33320E+00 2.16670E+00 1.99040E+00 1.84293E+00 1.70148E+00
          1.66700E+00 1.63917E+00 1.63568E+00 1.63264E+00 1.63230E+00
          1.63193E+00 1.63464E+00                                     8.043E+00
 3.00E+06 1.22290E+01 1.15978E+01 1.10112E+01 1.04999E+01 1.00394E+01
          9.18046E+00 8.41913E+00 7.73619E+00 7.12322E+00 6.57193E+00
          6.07510E+00 5.62560E+00 5.21587E+00 4.83719E+00 4.47861E+00
          4.13192E+00 3.79442E+00 3.46250E+00 3.12958E+00 2.78218E+00
          2.40379E+00 2.19726E+00 1.97342E+00 1.77740E+00 1.57289E+00
          1.52638E+00 1.50076E+00 1.49813E+00 1.49191E+00 1.49043E+00
          1.49133E+00 1.50061E+00                                     8.649E+00
 4.00E+06 1.21982E+01 1.15778E+01 1.10053E+01 1.05134E+01 1.00747E+01
          9.25362E+00 8.52115E+00 7.86151E+00 7.26711E+00 6.73052E+00
          6.24523E+00 5.80468E+00 5.40179E+00 5.02827E+00 4.67346E+00
          4.32899E+00 3.99139E+00 3.65559E+00 3.31212E+00 2.94148E+00
          2.51859E+00 2.27815E+00 2.00991E+00 1.76936E+00 1.51102E+00
          1.45072E+00 1.42678E+00 1.42527E+00 1.41627E+00 1.41383E+00
          1.41583E+00 1.42822E+00                                     9.100E+00
 5.00E+06 1.21559E+01 1.15468E+01 1.09884E+01 1.05153E+01 1.00967E+01
          9.30909E+00 8.60278E+00 7.96434E+00 7.38709E+00 6.86431E+00
          6.39011E+00 5.95843E+00 5.56269E+00 5.19505E+00 4.84522E+00
          4.50482E+00 4.16976E+00 3.83375E+00 3.48486E+00 3.09823E+00
          2.64102E+00 2.37303E+00 2.06668E+00 1.78746E+00 1.47944E+00
          1.40516E+00 1.38078E+00 1.38010E+00 1.36886E+00 1.36568E+00
          1.36896E+00 1.38159E+00                                     9.452E+00
 6.00E+06 1.21124E+01 1.15134E+01 1.09680E+01 1.05121E+01 1.01116E+01
          9.35257E+00 8.66930E+00 8.04969E+00 7.48791E+00 6.97777E+00
          6.51389E+00 6.09069E+00 5.70203E+00 5.34046E+00 4.99611E+00
          4.66064E+00 4.32948E+00 3.99532E+00 3.64412E+00 3.24639E+00
          2.76221E+00 2.47137E+00 2.13246E+00 1.81854E+00 1.46454E+00
          1.37650E+00 1.34957E+00 1.34936E+00 1.33634E+00 1.33259E+00
          1.33667E+00 1.34814E+00                                     9.739E+00
 8.00E+06 1.20343E+01 1.14525E+01 1.09287E+01 1.05014E+01 1.01306E+01
          9.41718E+00 8.77185E+00 8.18375E+00 7.64823E+00 7.15998E+00
          6.71445E+00 6.30679E+00 5.93157E+00 5.58201E+00 5.24896E+00
          4.92429E+00 4.60268E+00 4.27535E+00 3.92495E+00 3.51438E+00
          2.99131E+00 2.66485E+00 2.27262E+00 1.89867E+00 1.46174E+00
          1.34733E+00 1.31045E+00 1.31015E+00 1.29451E+00 1.28998E+00
          1.29498E+00 1.30359E+00                                     1.019E+01
 1.00E+07 1.19716E+01 1.14036E+01 1.08967E+01 1.04909E+01 1.01423E+01
          9.46352E+00 8.84747E+00 8.28421E+00 7.76985E+00 7.29971E+00
          6.86981E+00 6.47583E+00 6.11286E+00 5.77466E+00 5.45259E+00
          5.13872E+00 4.82735E+00 4.50866E+00 4.16294E+00 3.74736E+00
          3.19928E+00 2.84694E+00 2.41321E+00 1.98905E+00 1.47820E+00
          1.33884E+00 1.28740E+00 1.28601E+00 1.26862E+00 1.26368E+00
          1.26918E+00 1.27515E+00                                     1.053E+01
 1.50E+07 1.19324E+01 1.13746E+01 1.08827E+01 1.04996E+01 1.01762E+01
          9.53910E+00 8.96136E+00 8.43438E+00 7.95459E+00 7.51771E+00
          7.11999E+00 6.75720E+00 6.42437E+00 6.11480E+00 5.81880E+00
          5.52782E+00 5.23689E+00 4.93748E+00 4.61222E+00 4.22176E+00
          3.68084E+00 3.29055E+00 2.74547E+00 2.18213E+00 1.54117E+00
          1.36884E+00 1.26398E+00 1.25096E+00 1.23169E+00 1.22999E+00
          1.22714E+00 1.23352E+00                                     1.113E+01
 2.00E+07 1.18690E+01 1.13268E+01 1.08524E+01 1.04898E+01 1.01873E+01
          9.58569E+00 9.03887E+00 8.53950E+00 8.08460E+00 7.67046E+00
          7.29385E+00 6.95108E+00 6.63765E+00 6.34742E+00 6.07123E+00
          5.80075E+00 5.53095E+00 5.25271E+00 4.94691E+00 4.56907E+00
          4.02385E+00 3.61862E+00 3.03967E+00 2.41580E+00 1.63530E+00
          1.40646E+00 1.25349E+00 1.23508E+00 1.21281E+00 1.21033E+00
          1.20749E+00 1.21179E+00                                     1.154E+01
 3.00E+07 1.17524E+01 1.12382E+01 1.07936E+01 1.04634E+01 1.01926E+01
          9.64445E+00 9.14255E+00 8.68159E+00 8.25956E+00 7.87402E+00
          7.52283E+00 7.20359E+00 6.91334E+00 6.64796E+00 6.40101E+00
          6.16604E+00 5.93746E+00 5.70388E+00 5.43919E+00 5.07977E+00
          4.51310E+00 4.08745E+00 3.49003E+00 2.82110E+00 1.85462E+00
          1.52760E+00 1.24555E+00 1.21378E+00 1.19717E+00 1.19302E+00
          1.17786E+00 1.18823E+00                                     1.207E+01
 4.00E+07 1.17334E+01 1.12322E+01 1.08010E+01 1.04846E+01 1.02267E+01
          9.69746E+00 9.20920E+00 8.75887E+00 8.34644E+00 7.97196E+00
          7.63571E+00 7.33556E+00 7.06804E+00 6.82817E+00 6.60793E+00
          6.39918E+00 6.19497E+00 5.98121E+00 5.73495E+00 5.41404E+00
          4.91732E+00 4.52093E+00 3.91145E+00 3.16503E+00 2.01145E+00
          1.62576E+00 1.26527E+00 1.21579E+00 1.18361E+00 1.18030E+00
          1.17264E+00 1.17639E+00                                     1.242E+01
 5.00E+07 1.17350E+01 1.12347E+01 1.08055E+01 1.04929E+01 1.02398E+01
          9.72040E+00 9.24343E+00 8.80564E+00 8.40639E+00 8.04500E+00
          7.72111E+00 7.43303E+00 7.17828E+00 6.95318E+00 6.75161E+00
          6.56631E+00 6.38833E+00 6.19868E+00 5.97061E+00 5.66528E+00
          5.19070E+00 4.81575E+00 4.23976E+00 3.49441E+00 2.18913E+00
          1.71616E+00 1.28062E+00 1.22129E+00 1.17865E+00 1.17237E+00
          1.16913E+00 1.16905E+00                                     1.267E+01
 6.00E+07 1.17329E+01 1.12357E+01 1.08097E+01 1.05005E+01 1.02511E+01
          9.73915E+00 9.27006E+00 8.84078E+00 8.45054E+00 8.09835E+00
          7.78371E+00 7.50508E+00 7.26033E+00 7.04619E+00 6.85709E+00
          6.68643E+00 6.52615E+00 6.35832E+00 6.15616E+00 5.87682E+00
          5.42519E+00 5.06259E+00 4.50125E+00 3.75476E+00 2.35918E+00
          1.81646E+00 1.29869E+00 1.22677E+00 1.17567E+00 1.16818E+00
          1.16436E+00 1.16423E+00                                     1.286E+01
 8.00E+07 1.17276E+01 1.12371E+01 1.08172E+01 1.05132E+01 1.02684E+01
          9.76612E+00 9.30697E+00 8.88837E+00 8.50961E+00 8.16975E+00
          7.86832E+00 7.60395E+00 7.37466E+00 7.17735E+00 7.00644E+00
          6.85581E+00 6.71904E+00 6.58089E+00 6.41705E+00 6.18493E+00
          5.78948E+00 5.45790E+00 4.92419E+00 4.17410E+00 2.65455E+00
          2.01577E+00 1.34207E+00 1.24083E+00 1.17173E+00 1.16582E+00
          1.15555E+00 1.15808E+00                                     1.314E+01
 1.00E+08 1.17241E+01 1.12388E+01 1.08234E+01 1.05226E+01 1.02805E+01
          9.78452E+00 9.33181E+00 8.92013E+00 8.54870E+00 8.21648E+00
          7.92293E+00 7.66693E+00 7.44690E+00 7.26028E+00 7.10225E+00
          6.96749E+00 6.85029E+00 6.73620E+00 6.60164E+00 6.40441E+00
          6.05166E+00 5.74708E+00 5.24573E+00 4.51416E+00 2.92055E+00
          2.19554E+00 1.38539E+00 1.26013E+00 1.17162E+00 1.16389E+00
          1.15103E+00 1.15417E+00                                     1.333E+01
 1.50E+08 1.17115E+01 1.12382E+01 1.08327E+01 1.05380E+01 1.03003E+01
          9.81397E+00 9.37066E+00 8.96847E+00 8.60657E+00 8.28413E+00
          8.00074E+00 7.75584E+00 7.54842E+00 7.37688E+00 7.23777E+00
          7.12744E+00 7.04214E+00 6.97020E+00 6.89051E+00 6.76048E+00
          6.48870E+00 6.23311E+00 5.79085E+00 5.12038E+00 3.48676E+00
          2.59520E+00 1.48799E+00 1.31265E+00 1.17809E+00 1.16206E+00
          1.14943E+00 1.14929E+00                                     1.363E+01
 2.00E+08 1.17065E+01 1.12429E+01 1.08437E+01 1.05501E+01 1.03113E+01
          9.82662E+00 9.38668E+00 8.98942E+00 8.63360E+00 8.31814E+00
          8.04221E+00 7.80520E+00 7.60593E+00 7.44251E+00 7.31104E+00
          7.20880E+00 7.13644E+00 7.09120E+00 7.05780E+00 6.98118E+00
          6.76074E+00 6.54079E+00 6.15969E+00 5.54324E+00 3.89478E+00
          2.94431E+00 1.59597E+00 1.36826E+00 1.18573E+00 1.16575E+00
          1.14645E+00 1.14685E+00                                     1.381E+01
 3.00E+08 1.16568E+01 1.12257E+01 1.08490E+01 1.05619E+01 1.03222E+01
          9.84247E+00 9.40741E+00 9.01517E+00 8.66455E+00 8.35469E+00
          8.08494E+00 7.85485E+00 7.66357E+00 7.50961E+00 7.38962E+00
          7.30173E+00 7.24812E+00 7.22851E+00 7.23211E+00 7.21214E+00
          7.08017E+00 6.92056E+00 6.61344E+00 6.08207E+00 4.52702E+00
          3.48945E+00 1.79767E+00 1.48481E+00 1.20670E+00 1.17381E+00
          1.14447E+00 1.14441E+00                                     1.402E+01
 4.00E+08 1.16149E+01 1.12103E+01 1.08518E+01 1.05690E+01 1.03275E+01
          9.85013E+00 9.41743E+00 9.02768E+00 8.67980E+00 8.37293E+00
          8.10653E+00 7.88017E+00 7.69322E+00 7.54435E+00 7.43040E+00
          7.35001E+00 7.30619E+00 7.30027E+00 7.32452E+00 7.33827E+00
          7.26284E+00 7.14395E+00 6.88963E+00 6.42564E+00 4.98049E+00
          3.91130E+00 1.98486E+00 1.59868E+00 1.22976E+00 1.18317E+00
          1.14441E+00 1.14282E+00                                     1.413E+01
 5.00E+08 1.15631E+01 1.11856E+01 1.08469E+01 1.05721E+01 1.03323E+01
          9.85971E+00 9.42886E+00 9.03978E+00 8.69199E+00 8.38516E+00
          8.11929E+00 7.89421E+00 7.70962E+00 7.56487E+00 7.45807E+00
          7.38797E+00 7.35449E+00 7.35176E+00 7.37049E+00 7.39390E+00
          7.37423E+00 7.30026E+00 7.08819E+00 6.66483E+00 5.32167E+00
          4.25385E+00 2.15854E+00 1.70824E+00 1.25355E+00 1.19354E+00
          1.14465E+00 1.14197E+00                                     1.421E+01
 6.00E+08 1.15415E+01 1.11773E+01 1.08475E+01 1.05748E+01 1.03340E+01
          9.86266E+00 9.43296E+00 9.04501E+00 8.69838E+00 8.39279E+00
          8.12833E+00 7.90483E+00 7.72206E+00 7.57944E+00 7.47521E+00
          7.40831E+00 7.37908E+00 7.38239E+00 7.41014E+00 7.44778E+00
          7.45416E+00 7.40348E+00 7.22892E+00 6.85128E+00 5.58430E+00
          4.53863E+00 2.32514E+00 1.81248E+00 1.27735E+00 1.20351E+00
          1.14606E+00 1.14148E+00                                     1.426E+01
 8.00E+08 1.15139E+01 1.11665E+01 1.08482E+01 1.05782E+01 1.03362E+01
          9.86628E+00 9.43806E+00 9.05163E+00 8.70657E+00 8.40267E+00
          8.14006E+00 7.91864E+00 7.73825E+00 7.59840E+00 7.49749E+00
          7.43475E+00 7.41101E+00 7.42206E+00 7.46142E+00 7.51760E+00
          7.55808E+00 7.53901E+00 7.42021E+00 7.11561E+00 5.97598E+00
          4.98426E+00 2.63323E+00 2.00869E+00 1.32477E+00 1.22388E+00
          1.15015E+00 1.14087E+00                                     1.434E+01
 1.00E+09 1.14963E+01 1.11596E+01 1.08486E+01 1.05802E+01 1.03374E+01
          9.86841E+00 9.44113E+00 9.05563E+00 8.71154E+00 8.40871E+00
          8.14726E+00 7.92717E+00 7.74826E+00 7.61012E+00 7.51128E+00
          7.45109E+00 7.43073E+00 7.44653E+00 7.49299E+00 7.56071E+00
          7.62246E+00 7.62370E+00 7.54413E+00 7.29497E+00 6.25850E+00
          5.32230E+00 2.90650E+00 2.18887E+00 1.37160E+00 1.24510E+00
          1.15485E+00 1.14038E+00                                     1.438E+01
 1.50E+09 1.14697E+01 1.11491E+01 1.08490E+01 1.05833E+01 1.03392E+01
          9.87136E+00 9.44524E+00 9.06101E+00 8.71825E+00 8.41685E+00
          8.15697E+00 7.93863E+00 7.76170E+00 7.62591E+00 7.52991E+00
          7.47331E+00 7.45763E+00 7.47990E+00 7.53597E+00 7.61978E+00
          7.71116E+00 7.74090E+00 7.72064E+00 7.56363E+00 6.72134E+00
          5.90753E+00 3.47278E+00 2.58625E+00 1.48547E+00 1.30077E+00
          1.16779E+00 1.14008E+00                                     1.445E+01
 2.00E+09 1.14546E+01 1.11434E+01 1.08496E+01 1.05853E+01 1.03404E+01
          9.87305E+00 9.44743E+00 9.06375E+00 8.72162E+00 8.42091E+00
          8.16178E+00 7.94425E+00 7.76833E+00 7.63375E+00 7.53925E+00
          7.48457E+00 7.47140E+00 7.49705E+00 7.55805E+00 7.65057E+00
          7.75787E+00 7.80230E+00 7.81339E+00 7.71140E+00 7.00941E+00
          6.29129E+00 3.91632E+00 2.92446E+00 1.59471E+00 1.35823E+00
          1.18108E+00 1.13977E+00                                     1.449E+01
 3.00E+09 1.14386E+01 1.11374E+01 1.08504E+01 1.05875E+01 1.03418E+01
          9.87491E+00 9.44969E+00 9.06649E+00 8.72494E+00 8.42489E+00
          8.16645E+00 7.94973E+00 7.77479E+00 7.64141E+00 7.54847E+00
          7.49576E+00 7.48517E+00 7.51427E+00 7.58037E+00 7.68203E+00
          7.80627E+00 7.86576E+00 7.90781E+00 7.86720E+00 7.35609E+00
          6.77404E+00 4.57362E+00 3.46602E+00 1.79849E+00 1.47318E+00
          1.20707E+00 1.13951E+00                                     1.453E+01
 4.00E+09 1.14511E+01 1.11472E+01 1.08571E+01 1.05903E+01 1.03409E+01
          9.87093E+00 9.44554E+00 9.06340E+00 8.72363E+00 8.42559E+00
          8.16900E+00 7.95374E+00 7.77964E+00 7.64600E+00 7.55043E+00
          7.49294E+00 7.47924E+00 7.51548E+00 7.60298E+00 7.71992E+00
          7.83770E+00 7.89487E+00 7.94636E+00 7.94220E+00 7.56915E+00
          7.06375E+00 5.03207E+00 3.88954E+00 1.98828E+00 1.58693E+00
          1.23073E+00 1.13939E+00                                     1.456E+01
 5.00E+09 1.14457E+01 1.11451E+01 1.08571E+01 1.05909E+01 1.03412E+01
          9.87149E+00 9.44627E+00 9.06432E+00 8.72472E+00 8.42686E+00
          8.17048E+00 7.95543E+00 7.78162E+00 7.64832E+00 7.55323E+00
          7.49635E+00 7.48348E+00 7.52087E+00 7.61002E+00 7.72939E+00
          7.85184E+00 7.91416E+00 7.97676E+00 7.99367E+00 7.69687E+00
          7.26416E+00 5.37838E+00 4.22543E+00 2.17321E+00 1.69727E+00
          1.25465E+00 1.13934E+00                                     1.457E+01
 6.00E+09 1.14417E+01 1.11435E+01 1.08571E+01 1.05912E+01 1.03414E+01
          9.87178E+00 9.44670E+00 9.06489E+00 8.72541E+00 8.42769E+00
          8.17145E+00 7.95659E+00 7.78298E+00 7.64991E+00 7.55513E+00
          7.49864E+00 7.48631E+00 7.52447E+00 7.61471E+00 7.73576E+00
          7.86149E+00 7.92728E+00 7.99717E+00 8.02833E+00 7.78690E+00
          7.40810E+00 5.64851E+00 4.50483E+00 2.34520E+00 1.80695E+00
          1.27798E+00 1.13928E+00                                     1.458E+01
 8.00E+09 1.14167E+01 1.11285E+01 1.08503E+01 1.05893E+01 1.03423E+01
          9.87636E+00 9.45217E+00 9.06987E+00 8.72915E+00 8.42994E+00
          8.17254E+00 7.95700E+00 7.78335E+00 7.65141E+00 7.56022E+00
          7.50981E+00 7.50239E+00 7.53598E+00 7.60884E+00 7.72142E+00
          7.86852E+00 7.95024E+00 8.03003E+00 8.07125E+00 7.90599E+00
          7.60096E+00 6.04920E+00 4.94878E+00 2.65393E+00 2.02124E+00
          1.32471E+00 1.13921E+00                                     1.460E+01
 1.00E+10 1.14131E+01 1.11256E+01 1.08478E+01 1.05871E+01 1.03403E+01
          9.87581E+00 9.45327E+00 9.07194E+00 8.73147E+00 8.43193E+00
          8.17379E+00 7.95739E+00 7.78311E+00 7.65109E+00 7.56033E+00
          7.51086E+00 7.50485E+00 7.54013E+00 7.61429E+00 7.72559E+00
          7.87321E+00 7.96090E+00 8.04833E+00 8.09943E+00 7.98087E+00
          7.71816E+00 6.32221E+00 5.30744E+00 2.93394E+00 2.20538E+00
          1.36938E+00 1.13940E+00                                     1.460E+01


==> anc/colstop/sbethe/sdbase/pdebr67.p08 <==
 67
 1.00E+03 7.06130E-01 7.21385E-01 7.36730E-01 7.52242E-01 7.67940E-01
          7.99930E-01 8.32800E-01 8.66690E-01 9.01870E-01 9.38780E-01
          9.78060E-01 1.02011E+00 1.06538E+00 1.11447E+00 1.16821E+00
          1.22644E+00 1.28578E+00 1.33754E+00 1.37299E+00 1.39527E+00
          1.40966E+00 1.41474E+00 1.42239E+00 1.42935E+00 1.42546E+00
          1.42378E+00 1.42398E+00 1.42402E+00 1.42375E+00 1.42380E+00
          1.42367E+00 1.42374E+00                                     9.375E-01
 1.50E+03 1.00085E+00 1.01860E+00 1.03659E+00 1.05503E+00 1.07396E+00
          1.11335E+00 1.15489E+00 1.19872E+00 1.24496E+00 1.29372E+00
          1.34507E+00 1.39905E+00 1.45553E+00 1.51423E+00 1.57455E+00
          1.63554E+00 1.69574E+00 1.75266E+00 1.80193E+00 1.83569E+00
          1.84427E+00 1.84018E+00 1.84095E+00 1.84758E+00 1.84843E+00
          1.84643E+00 1.84718E+00 1.84764E+00 1.84750E+00 1.84735E+00
          1.84768E+00 1.84743E+00                                     1.263E+00
 2.00E+03 1.26241E+00 1.28513E+00 1.30807E+00 1.33140E+00 1.35520E+00
          1.40427E+00 1.45532E+00 1.50840E+00 1.56347E+00 1.62049E+00
          1.67939E+00 1.73998E+00 1.80196E+00 1.86486E+00 1.92798E+00
          1.99032E+00 2.05043E+00 2.10626E+00 2.15515E+00 2.19431E+00
          2.21660E+00 2.21569E+00 2.20202E+00 2.18470E+00 2.20042E+00
          2.21817E+00 2.21231E+00 2.20840E+00 2.20890E+00 2.20983E+00
          2.20750E+00 2.20908E+00                                     1.551E+00
 3.00E+03 1.73981E+00 1.77016E+00 1.80057E+00 1.83111E+00 1.86187E+00
          1.92431E+00 1.98779E+00 2.05210E+00 2.11703E+00 2.18235E+00
          2.24778E+00 2.31315E+00 2.37830E+00 2.44323E+00 2.50840E+00
          2.57359E+00 2.63643E+00 2.69219E+00 2.73540E+00 2.76321E+00
          2.77676E+00 2.78128E+00 2.78671E+00 2.79228E+00 2.79727E+00
          2.79752E+00 2.79616E+00 2.79593E+00 2.79606E+00 2.79614E+00
          2.79609E+00 2.79609E+00                                     2.036E+00
 4.00E+03 2.14463E+00 2.18456E+00 2.22406E+00 2.26280E+00 2.30093E+00
          2.37588E+00 2.44858E+00 2.51886E+00 2.58682E+00 2.65306E+00
          2.71852E+00 2.78321E+00 2.84693E+00 2.90941E+00 2.97077E+00
          3.03064E+00 3.08703E+00 3.13654E+00 3.17572E+00 3.20432E+00
          3.22229E+00 3.22809E+00 3.23697E+00 3.24746E+00 3.25513E+00
          3.25555E+00 3.25248E+00 3.25198E+00 3.25235E+00 3.25237E+00
          3.25248E+00 3.25241E+00                                     2.431E+00
 5.00E+03 2.49945E+00 2.54831E+00 2.59614E+00 2.64216E+00 2.68653E+00
          2.77119E+00 2.84964E+00 2.92185E+00 2.98851E+00 3.05139E+00
          3.11307E+00 3.17387E+00 3.23350E+00 3.29128E+00 3.34666E+00
          3.39894E+00 3.44707E+00 3.49009E+00 3.52682E+00 3.55608E+00
          3.57660E+00 3.58461E+00 3.59629E+00 3.60980E+00 3.62107E+00
          3.62099E+00 3.61708E+00 3.61637E+00 3.61678E+00 3.61701E+00
          3.61689E+00 3.61696E+00                                     2.761E+00
 6.00E+03 2.83501E+00 2.88068E+00 2.92583E+00 2.97008E+00 3.01365E+00
          3.09936E+00 3.18218E+00 3.26129E+00 3.33582E+00 3.40487E+00
          3.46766E+00 3.52365E+00 3.57296E+00 3.61637E+00 3.65645E+00
          3.69549E+00 3.73316E+00 3.76895E+00 3.80254E+00 3.83492E+00
          3.86651E+00 3.88105E+00 3.89374E+00 3.90269E+00 3.91576E+00
          3.91899E+00 3.91371E+00 3.91255E+00 3.91319E+00 3.91329E+00
          3.91367E+00 3.91346E+00                                     3.039E+00
 8.00E+03 3.35611E+00 3.42382E+00 3.48880E+00 3.54892E+00 3.60443E+00
          3.70343E+00 3.78518E+00 3.85030E+00 3.90129E+00 3.94332E+00
          3.98337E+00 4.02293E+00 4.06174E+00 4.09914E+00 4.13414E+00
          4.16599E+00 4.19466E+00 4.22108E+00 4.24651E+00 4.27202E+00
          4.29919E+00 4.31423E+00 4.33183E+00 4.34793E+00 4.36214E+00
          4.36369E+00 4.36020E+00 4.35960E+00 4.36017E+00 4.36019E+00
          4.36038E+00 4.36034E+00                                     3.486E+00
 1.00E+04 3.81016E+00 3.88357E+00 3.95337E+00 4.01675E+00 4.07408E+00
          4.17303E+00 4.24961E+00 4.30489E+00 4.34226E+00 4.36840E+00
          4.39208E+00 4.41536E+00 4.43830E+00 4.46069E+00 4.48208E+00
          4.50230E+00 4.52144E+00 4.54015E+00 4.55959E+00 4.58204E+00
          4.61043E+00 4.62715E+00 4.64475E+00 4.65916E+00 4.67370E+00
          4.67621E+00 4.67507E+00 4.67480E+00 4.67526E+00 4.67528E+00
          4.67543E+00 4.67542E+00                                     3.827E+00
 1.50E+04 4.69755E+00 4.77191E+00 4.84117E+00 4.90139E+00 4.95320E+00
          5.03560E+00 5.08830E+00 5.11336E+00 5.11573E+00 5.10422E+00
          5.09009E+00 5.07629E+00 5.06372E+00 5.05335E+00 5.04631E+00
          5.04363E+00 5.04501E+00 5.04874E+00 5.05424E+00 5.06647E+00
          5.09106E+00 5.10675E+00 5.11874E+00 5.12441E+00 5.13534E+00
          5.13979E+00 5.14600E+00 5.14682E+00 5.14686E+00 5.14687E+00
          5.14685E+00 5.14692E+00                                     4.419E+00
 2.00E+04 5.36261E+00 5.42793E+00 5.48733E+00 5.53625E+00 5.57560E+00
          5.63097E+00 5.65414E+00 5.64800E+00 5.61840E+00 5.57519E+00
          5.53047E+00 5.48772E+00 5.44827E+00 5.41355E+00 5.38552E+00
          5.36554E+00 5.35269E+00 5.34327E+00 5.33519E+00 5.33507E+00
          5.35011E+00 5.36081E+00 5.36414E+00 5.35965E+00 5.36395E+00
          5.36920E+00 5.38212E+00 5.38398E+00 5.38355E+00 5.38356E+00
          5.38337E+00 5.38350E+00                                     4.805E+00
 3.00E+04 6.30889E+00 6.36791E+00 6.41489E+00 6.44082E+00 6.44867E+00
          6.42757E+00 6.36990E+00 6.29595E+00 6.21367E+00 6.13060E+00
          6.05444E+00 5.98357E+00 5.91109E+00 5.83567E+00 5.76899E+00
          5.71950E+00 5.68421E+00 5.65251E+00 5.61761E+00 5.59372E+00
          5.58788E+00 5.58248E+00 5.56784E+00 5.54881E+00 5.53952E+00
          5.54345E+00 5.56352E+00 5.56661E+00 5.56566E+00 5.56521E+00
          5.56523E+00 5.56529E+00                                     5.290E+00
 4.00E+04 7.00525E+00 7.03012E+00 7.04405E+00 7.03892E+00 7.01786E+00
          6.94460E+00 6.83941E+00 6.71902E+00 6.59188E+00 6.46706E+00
          6.35390E+00 6.25163E+00 6.15435E+00 6.05946E+00 5.97418E+00
          5.90316E+00 5.84434E+00 5.79051E+00 5.73694E+00 5.69258E+00
          5.66164E+00 5.64453E+00 5.61877E+00 5.59119E+00 5.57245E+00
          5.57386E+00 5.59205E+00 5.59492E+00 5.59381E+00 5.59334E+00
          5.59332E+00 5.59340E+00                                     5.594E+00
 5.00E+04 7.54071E+00 7.53943E+00 7.52726E+00 7.49618E+00 7.44968E+00
          7.32820E+00 7.17839E+00 7.01704E+00 6.85264E+00 6.69413E+00
          6.55092E+00 6.42275E+00 6.30497E+00 6.19414E+00 6.09310E+00
          6.00337E+00 5.92399E+00 5.85148E+00 5.78323E+00 5.72209E+00
          5.66900E+00 5.64228E+00 5.61020E+00 5.58028E+00 5.55612E+00
          5.55422E+00 5.56450E+00 5.56619E+00 5.56523E+00 5.56487E+00
          5.56485E+00 5.56491E+00                                     5.813E+00
 6.00E+04 7.97083E+00 7.95102E+00 7.91932E+00 7.86706E+00 7.79836E+00
          7.63238E+00 7.44038E+00 7.24211E+00 7.04585E+00 6.85928E+00
          6.69080E+00 6.54049E+00 6.40453E+00 6.27904E+00 6.16339E+00
          6.05693E+00 5.95969E+00 5.87135E+00 5.79102E+00 5.71590E+00
          5.64391E+00 5.60939E+00 5.57407E+00 5.54540E+00 5.51850E+00
          5.51310E+00 5.51252E+00 5.51256E+00 5.51190E+00 5.51175E+00
          5.51169E+00 5.51176E+00                                     5.982E+00
 8.00E+04 8.62902E+00 8.58141E+00 8.51901E+00 8.43114E+00 8.32349E+00
          8.07744E+00 7.81017E+00 7.54978E+00 7.30317E+00 7.07366E+00
          6.86519E+00 6.67787E+00 6.50866E+00 6.35408E+00 6.21117E+00
          6.07832E+00 5.95506E+00 5.84118E+00 5.73582E+00 5.63583E+00
          5.53880E+00 5.49302E+00 5.45193E+00 5.42444E+00 5.39605E+00
          5.38402E+00 5.36542E+00 5.36255E+00 5.36223E+00 5.36259E+00
          5.36208E+00 5.36241E+00                                     6.225E+00
 1.00E+05 9.11229E+00 9.04071E+00 8.95191E+00 8.83352E+00 8.69260E+00
          8.37853E+00 8.04801E+00 7.73611E+00 7.44851E+00 7.18534E+00
          6.94691E+00 6.73208E+00 6.53680E+00 6.35701E+00 6.18972E+00
          6.03363E+00 5.88840E+00 5.75377E+00 5.62881E+00 5.50942E+00
          5.39316E+00 5.33896E+00 5.29191E+00 5.26222E+00 5.23077E+00
          5.21476E+00 5.18700E+00 5.18265E+00 5.18242E+00 5.18305E+00
          5.18224E+00 5.18275E+00                                     6.384E+00
 1.50E+05 1.00452E+01 9.81172E+00 9.57998E+00 9.35188E+00 9.12961E+00
          8.70740E+00 8.31169E+00 7.94114E+00 7.59462E+00 7.27197E+00
          6.97311E+00 6.69731E+00 6.44312E+00 6.20849E+00 5.99102E+00
          5.78976E+00 5.60586E+00 5.43867E+00 5.28594E+00 5.13638E+00
          4.98081E+00 4.90491E+00 4.83864E+00 4.79552E+00 4.74757E+00
          4.73143E+00 4.70942E+00 4.70632E+00 4.70580E+00 4.70582E+00
          4.70593E+00 4.70570E+00                                     6.585E+00
 2.00E+05 1.05232E+01 1.02282E+01 9.93758E+00 9.65540E+00 9.38327E+00
          8.87084E+00 8.39686E+00 7.95906E+00 7.55533E+00 7.18425E+00
          6.84508E+00 6.53547E+00 6.25234E+00 5.99206E+00 5.74970E+00
          5.52217E+00 5.31073E+00 5.11487E+00 4.93272E+00 4.75626E+00
          4.57928E+00 4.49292E+00 4.41146E+00 4.35084E+00 4.28635E+00
          4.27186E+00 4.26723E+00 4.26717E+00 4.26558E+00 4.26527E+00
          4.26502E+00 4.26484E+00                                     6.661E+00
 3.00E+05 1.10786E+01 1.06904E+01 1.03120E+01 9.95117E+00 9.60798E+00
          8.96811E+00 8.38509E+00 7.85492E+00 7.37464E+00 6.94012E+00
          6.54801E+00 6.19423E+00 5.87369E+00 5.58045E+00 5.30668E+00
          5.04691E+00 4.80146E+00 4.57088E+00 4.35258E+00 4.14030E+00
          3.93068E+00 3.83007E+00 3.73681E+00 3.66848E+00 3.59373E+00
          3.57568E+00 3.56926E+00 3.56910E+00 3.56730E+00 3.56699E+00
          3.56659E+00 3.56631E+00                                     6.714E+00
 4.00E+05 1.13935E+01 1.09357E+01 1.04933E+01 1.00780E+01 9.68753E+00
          8.96530E+00 8.31626E+00 7.73299E+00 7.21056E+00 6.74190E+00
          6.32019E+00 5.93974E+00 5.59447E+00 5.27717E+00 4.97840E+00
          4.69194E+00 4.41881E+00 4.16161E+00 3.92125E+00 3.69389E+00
          3.47859E+00 3.37655E+00 3.27747E+00 3.20124E+00 3.12567E+00
          3.10620E+00 3.08889E+00 3.08676E+00 3.08536E+00 3.08517E+00
          3.08505E+00 3.08492E+00                                     6.751E+00
 5.00E+05 1.16003E+01 1.10967E+01 1.06125E+01 1.01620E+01 9.74081E+00
          8.96273E+00 8.26729E+00 7.64504E+00 7.08949E+00 6.59235E+00
          6.14538E+00 5.74214E+00 5.37640E+00 5.04100E+00 4.72679E+00
          4.42755E+00 4.14354E+00 3.87589E+00 3.62529E+00 3.38792E+00
          3.16279E+00 3.05591E+00 2.95246E+00 2.87315E+00 2.79465E+00
          2.77433E+00 2.75558E+00 2.75322E+00 2.75175E+00 2.75157E+00
          2.75144E+00 2.75196E+00                                     6.802E+00
 6.00E+05 1.17445E+01 1.12074E+01 1.06930E+01 1.02182E+01 9.77614E+00
          8.95935E+00 8.23196E+00 7.58328E+00 7.00486E+00 6.48741E+00
          6.02185E+00 5.60145E+00 5.22004E+00 4.87077E+00 4.54505E+00
          4.23692E+00 3.94581E+00 3.67150E+00 3.41383E+00 3.17012E+00
          2.93896E+00 2.82864E+00 2.72070E+00 2.63697E+00 2.55515E+00
          2.53476E+00 2.51758E+00 2.51543E+00 2.51378E+00 2.51361E+00
          2.51342E+00 2.51433E+00                                     6.868E+00
 8.00E+05 1.19317E+01 1.13468E+01 1.07906E+01 1.02839E+01 9.81621E+00
          8.95341E+00 8.19047E+00 7.51461E+00 6.91308E+00 6.37393E+00
          5.88638E+00 5.44388E+00 5.04105E+00 4.67216E+00 4.33047E+00
          4.01074E+00 3.71077E+00 3.42752E+00 3.15874E+00 2.90391E+00
          2.66148E+00 2.54475E+00 2.42930E+00 2.33853E+00 2.25001E+00
          2.22859E+00 2.21257E+00 2.21077E+00 2.20891E+00 2.20858E+00
          2.20852E+00 2.20880E+00                                     7.033E+00
 1.00E+06 1.20534E+01 1.14360E+01 1.08520E+01 1.03254E+01 9.84282E+00
          8.95435E+00 8.17372E+00 7.48579E+00 6.87531E+00 6.32847E+00
          5.83326E+00 5.38289E+00 4.97189E+00 4.59434E+00 4.24324E+00
          3.91343E+00 3.60321E+00 3.31041E+00 3.03283E+00 2.76773E+00
          2.51224E+00 2.38788E+00 2.26539E+00 2.16931E+00 2.07376E+00
          2.05016E+00 2.03201E+00 2.02990E+00 2.02798E+00 2.02775E+00
          2.02752E+00 2.02664E+00                                     7.219E+00
 1.50E+06 1.21989E+01 1.15444E+01 1.09304E+01 1.03859E+01 9.89228E+00
          8.98592E+00 8.19767E+00 7.50494E+00 6.89147E+00 6.34163E+00
          5.84216E+00 5.38600E+00 4.96760E+00 4.58087E+00 4.21848E+00
          3.87518E+00 3.54965E+00 3.24042E+00 2.94455E+00 2.65516E+00
          2.36658E+00 2.22136E+00 2.07489E+00 1.95728E+00 1.84018E+00
          1.81031E+00 1.78610E+00 1.78327E+00 1.78097E+00 1.78065E+00
          1.78044E+00 1.77943E+00                                     7.666E+00
 2.00E+06 1.22435E+01 1.15855E+01 1.09709E+01 1.04302E+01 9.94211E+00
          9.04323E+00 8.26110E+00 7.57054E+00 6.95748E+00 6.40784E+00
          5.90962E+00 5.45546E+00 5.03899E+00 4.65302E+00 4.28878E+00
          3.94019E+00 3.60626E+00 3.28620E+00 2.97670E+00 2.66780E+00
          2.34878E+00 2.18204E+00 2.00562E+00 1.85816E+00 1.71652E+00
          1.68200E+00 1.65414E+00 1.65064E+00 1.64759E+00 1.64726E+00
          1.64690E+00 1.64862E+00                                     8.048E+00
 3.00E+06 1.22430E+01 1.15976E+01 1.09988E+01 1.04790E+01 1.00133E+01
          9.15128E+00 8.39433E+00 7.72019E+00 7.11738E+00 6.57432E+00
          6.08106E+00 5.63096E+00 5.21811E+00 4.83572E+00 4.47544E+00
          4.13042E+00 3.79682E+00 3.46896E+00 3.13901E+00 2.79472E+00
          2.41941E+00 2.21261E+00 1.98460E+00 1.78353E+00 1.58260E+00
          1.54044E+00 1.51267E+00 1.50899E+00 1.50311E+00 1.50198E+00
          1.50253E+00 1.50867E+00                                     8.646E+00
 4.00E+06 1.22038E+01 1.15777E+01 1.10000E+01 1.05039E+01 1.00621E+01
          9.23813E+00 8.50603E+00 7.84873E+00 7.25736E+00 6.72309E+00
          6.23825E+00 5.79656E+00 5.39190E+00 5.01710E+00 4.66308E+00
          4.32218E+00 3.98995E+00 3.65943E+00 3.32022E+00 2.95465E+00
          2.53669E+00 2.29510E+00 2.01833E+00 1.76771E+00 1.51612E+00
          1.46545E+00 1.43731E+00 1.43361E+00 1.42534E+00 1.42361E+00
          1.42502E+00 1.43298E+00                                     9.094E+00
 5.00E+06 1.21472E+01 1.15393E+01 1.09815E+01 1.05082E+01 1.00889E+01
          9.30025E+00 8.59292E+00 7.95362E+00 7.37570E+00 6.85246E+00
          6.37803E+00 5.94638E+00 5.55105E+00 5.18425E+00 4.83591E+00
          4.49772E+00 4.16557E+00 3.83307E+00 3.48802E+00 3.10485E+00
          2.64983E+00 2.38219E+00 2.07551E+00 1.79550E+00 1.48686E+00
          1.41271E+00 1.38900E+00 1.38836E+00 1.37703E+00 1.37391E+00
          1.37723E+00 1.38428E+00                                     9.443E+00
 6.00E+06 1.21043E+01 1.15064E+01 1.09615E+01 1.05052E+01 1.01038E+01
          9.34335E+00 8.65873E+00 8.03797E+00 7.47520E+00 6.96429E+00
          6.49991E+00 6.07651E+00 5.68803E+00 5.32715E+00 4.98417E+00
          4.65090E+00 4.32274E+00 3.99230E+00 3.64526E+00 3.25136E+00
          2.76970E+00 2.47937E+00 2.14024E+00 1.82562E+00 1.47114E+00
          1.38328E+00 1.35707E+00 1.35690E+00 1.34377E+00 1.34008E+00
          1.34412E+00 1.35071E+00                                     9.728E+00
 8.00E+06 1.20252E+01 1.14447E+01 1.09215E+01 1.04937E+01 1.01218E+01
          9.40676E+00 8.75985E+00 8.17032E+00 7.63357E+00 7.14430E+00
          6.69799E+00 6.28987E+00 5.91457E+00 5.56548E+00 5.23364E+00
          4.91106E+00 4.59247E+00 4.26898E+00 3.92302E+00 3.51669E+00
          2.99666E+00 2.67099E+00 2.27884E+00 1.90448E+00 1.46745E+00
          1.35332E+00 1.31716E+00 1.31691E+00 1.30115E+00 1.29667E+00
          1.30174E+00 1.30603E+00                                     1.017E+01
 1.00E+07 1.19606E+01 1.13941E+01 1.08879E+01 1.04817E+01 1.01320E+01
          9.45160E+00 8.83400E+00 8.26934E+00 7.75371E+00 7.28249E+00
          6.85176E+00 6.45722E+00 6.09406E+00 5.75620E+00 5.43519E+00
          5.12331E+00 4.81485E+00 4.49995E+00 4.15871E+00 3.74757E+00
          3.20289E+00 2.85160E+00 2.41827E+00 1.99403E+00 1.48347E+00
          1.34448E+00 1.29376E+00 1.29241E+00 1.27490E+00 1.26998E+00
          1.27551E+00 1.27793E+00                                     1.051E+01
 1.50E+07 1.19153E+01 1.13597E+01 1.08691E+01 1.04860E+01 1.01618E+01
          9.52364E+00 8.94479E+00 8.41671E+00 7.93584E+00 7.49797E+00
          7.09937E+00 6.73592E+00 6.40270E+00 6.09324E+00 5.79809E+00
          5.50894E+00 5.22083E+00 4.92526E+00 4.60464E+00 4.21894E+00
          3.68187E+00 3.29279E+00 2.74807E+00 2.18487E+00 1.54586E+00
          1.37456E+00 1.27019E+00 1.25713E+00 1.23781E+00 1.23618E+00
          1.23312E+00 1.23804E+00                                     1.111E+01
 2.00E+07 1.18466E+01 1.13069E+01 1.08341E+01 1.04717E+01 1.01687E+01
          9.56666E+00 9.01923E+00 8.51925E+00 8.06370E+00 7.64896E+00
          7.27181E+00 6.92862E+00 6.61500E+00 6.32493E+00 6.04950E+00
          5.78060E+00 5.51322E+00 5.23831E+00 4.93666E+00 4.56332E+00
          4.02226E+00 3.61866E+00 3.04075E+00 2.41770E+00 1.63982E+00
          1.41207E+00 1.25982E+00 1.24143E+00 1.21912E+00 1.21667E+00
          1.21385E+00 1.21704E+00                                     1.151E+01
 3.00E+07 1.17170E+01 1.12151E+01 1.07802E+01 1.04555E+01 1.01873E+01
          9.63952E+00 9.13243E+00 8.66279E+00 8.23090E+00 7.83720E+00
          7.48232E+00 7.16380E+00 6.87769E+00 6.61841E+00 6.37730E+00
          6.14581E+00 5.91700E+00 5.67745E+00 5.40452E+00 5.05492E+00
          4.52970E+00 4.12443E+00 3.52263E+00 2.82321E+00 1.83200E+00
          1.52479E+00 1.25742E+00 1.22343E+00 1.20101E+00 1.19825E+00
          1.19296E+00 1.19495E+00                                     1.204E+01
 4.00E+07 1.16949E+01 1.11984E+01 1.07708E+01 1.04561E+01 1.01989E+01
          9.67109E+00 9.18346E+00 8.73322E+00 8.32062E+00 7.94599E+00
          7.60991E+00 7.31029E+00 7.04359E+00 6.80478E+00 6.58572E+00
          6.37823E+00 6.17547E+00 5.96352E+00 5.71965E+00 5.40171E+00
          4.90874E+00 4.51471E+00 3.90810E+00 3.16467E+00 2.01542E+00
          1.63115E+00 1.27220E+00 1.22297E+00 1.19091E+00 1.18757E+00
          1.18011E+00 1.18384E+00                                     1.238E+01
 5.00E+07 1.16936E+01 1.11979E+01 1.07723E+01 1.04613E+01 1.02090E+01
          9.69121E+00 9.21521E+00 8.77795E+00 8.37904E+00 8.01802E+00
          7.69480E+00 7.40766E+00 7.15405E+00 6.93018E+00 6.72969E+00
          6.54521E+00 6.36806E+00 6.17970E+00 5.95381E+00 5.65130E+00
          5.18018E+00 4.80755E+00 4.23478E+00 3.49289E+00 2.19237E+00
          1.72132E+00 1.28790E+00 1.22885E+00 1.18627E+00 1.17998E+00
          1.17675E+00 1.17688E+00                                     1.263E+01
 6.00E+07 1.16899E+01 1.11970E+01 1.07742E+01 1.04666E+01 1.02178E+01
          9.70762E+00 9.23989E+00 8.81170E+00 8.42235E+00 8.07105E+00
          7.75734E+00 7.47971E+00 7.23601E+00 7.02295E+00 6.83487E+00
          6.66513E+00 6.50574E+00 6.33900E+00 6.13832E+00 5.86113E+00
          5.41290E+00 5.05280E+00 4.49489E+00 3.75212E+00 2.36194E+00
          1.82137E+00 1.30612E+00 1.23455E+00 1.18357E+00 1.17608E+00
          1.17226E+00 1.17233E+00                                     1.282E+01
 8.00E+07 1.16828E+01 1.11962E+01 1.07793E+01 1.04766E+01 1.02325E+01
          9.73209E+00 9.27468E+00 8.85768E+00 8.48041E+00 8.14192E+00
          7.84173E+00 7.57847E+00 7.35020E+00 7.15379E+00 6.98372E+00
          6.83388E+00 6.69787E+00 6.56053E+00 6.39769E+00 6.16716E+00
          5.77468E+00 5.44552E+00 4.91532E+00 4.16937E+00 2.65635E+00
          2.02025E+00 1.34964E+00 1.24885E+00 1.18004E+00 1.17419E+00
          1.16382E+00 1.16675E+00                                     1.310E+01
 1.00E+08 1.16785E+01 1.11970E+01 1.07845E+01 1.04850E+01 1.02436E+01
          9.74945E+00 9.29862E+00 8.88875E+00 8.51903E+00 8.18837E+00
          7.89613E+00 7.64125E+00 7.42216E+00 7.23630E+00 7.07895E+00
          6.94483E+00 6.82823E+00 6.71476E+00 6.58099E+00 6.38512E+00
          6.03506E+00 5.73277E+00 5.23491E+00 4.50766E+00 2.92135E+00
          2.19951E+00 1.39299E+00 1.26825E+00 1.18019E+00 1.17246E+00
          1.15979E+00 1.16333E+00                                     1.329E+01
 1.50E+08 1.16661E+01 1.11964E+01 1.07934E+01 1.05000E+01 1.02629E+01
          9.77848E+00 9.33712E+00 8.93684E+00 8.57673E+00 8.25587E+00
          7.97371E+00 7.72970E+00 7.52289E+00 7.35177E+00 7.21299E+00
          7.10303E+00 7.01819E+00 6.94676E+00 6.86776E+00 6.73883E+00
          6.46911E+00 6.21545E+00 5.77649E+00 5.11056E+00 3.48535E+00
          2.59756E+00 1.49536E+00 1.32082E+00 1.18701E+00 1.17100E+00
          1.15852E+00 1.15851E+00                                     1.359E+01
 2.00E+08 1.16466E+01 1.11914E+01 1.07991E+01 1.05103E+01 1.02748E+01
          9.79531E+00 9.35829E+00 8.96211E+00 8.60613E+00 8.29006E+00
          8.01387E+00 7.77702E+00 7.57832E+00 7.41624E+00 7.28813E+00
          7.19118E+00 7.12263E+00 7.07222E+00 7.02271E+00 6.94160E+00
          6.74331E+00 6.53028E+00 6.13491E+00 5.51636E+00 3.92040E+00
          2.93239E+00 1.59878E+00 1.37961E+00 1.19531E+00 1.17503E+00
          1.15485E+00 1.15625E+00                                     1.376E+01
 3.00E+08 1.16127E+01 1.11849E+01 1.08108E+01 1.05250E+01 1.02861E+01
          9.80845E+00 9.37509E+00 8.98431E+00 8.63495E+00 8.32614E+00
          8.05723E+00 7.82780E+00 7.63702E+00 7.48342E+00 7.36369E+00
          7.27603E+00 7.22260E+00 7.20318E+00 7.20702E+00 7.18755E+00
          7.05681E+00 6.89848E+00 6.59370E+00 6.06606E+00 4.52038E+00
          3.48831E+00 1.80383E+00 1.49228E+00 1.21579E+00 1.18312E+00
          1.15399E+00 1.15356E+00                                     1.397E+01
 4.00E+08 1.15721E+01 1.11705E+01 1.08142E+01 1.05326E+01 1.02918E+01
          9.81628E+00 9.38516E+00 8.99682E+00 8.65014E+00 8.34430E+00
          8.07876E+00 7.85310E+00 7.66668E+00 7.51821E+00 7.40456E+00
          7.32439E+00 7.28072E+00 7.27489E+00 7.29920E+00 7.31313E+00
          7.23842E+00 7.12043E+00 6.86799E+00 6.40732E+00 4.97144E+00
          3.90812E+00 1.99014E+00 1.60564E+00 1.23880E+00 1.19248E+00
          1.15375E+00 1.15259E+00                                     1.408E+01
 5.00E+08 1.15207E+01 1.11461E+01 1.08097E+01 1.05362E+01 1.02972E+01
          9.82632E+00 9.39681E+00 9.00889E+00 8.66211E+00 8.35622E+00
          8.09123E+00 7.86695E+00 7.68304E+00 7.53882E+00 7.43241E+00
          7.36256E+00 7.32918E+00 7.32645E+00 7.34508E+00 7.36848E+00
          7.34919E+00 7.27581E+00 7.06518E+00 6.64477E+00 5.31085E+00
          4.24886E+00 2.16297E+00 1.71477E+00 1.26252E+00 1.20287E+00
          1.15399E+00 1.15161E+00                                     1.416E+01
 6.00E+08 1.14994E+01 1.11381E+01 1.08106E+01 1.05392E+01 1.02992E+01
          9.82933E+00 9.40082E+00 9.01399E+00 8.66844E+00 8.36386E+00
          8.10026E+00 7.87751E+00 7.69541E+00 7.55334E+00 7.44957E+00
          7.38301E+00 7.35394E+00 7.35715E+00 7.38453E+00 7.42199E+00
          7.42872E+00 7.37848E+00 7.20507E+00 6.82999E+00 5.57183E+00
          4.53207E+00 2.32874E+00 1.81856E+00 1.28623E+00 1.21284E+00
          1.15558E+00 1.15137E+00                                     1.421E+01
 8.00E+08 1.14726E+01 1.11277E+01 1.08114E+01 1.05426E+01 1.03013E+01
          9.83283E+00 9.40575E+00 9.02048E+00 8.67655E+00 8.37371E+00
          8.11197E+00 7.89127E+00 7.71149E+00 7.57218E+00 7.47174E+00
          7.40936E+00 7.38580E+00 7.39671E+00 7.43558E+00 7.49142E+00
          7.53209E+00 7.51326E+00 7.39525E+00 7.09265E+00 5.96093E+00
          4.97512E+00 2.63543E+00 2.01401E+00 1.33346E+00 1.23316E+00
          1.15967E+00 1.15076E+00                                     1.429E+01
 1.00E+09 1.14557E+01 1.11211E+01 1.08118E+01 1.05446E+01 1.03025E+01
          9.83476E+00 9.40865E+00 9.02438E+00 8.68150E+00 8.37978E+00
          8.11922E+00 7.89979E+00 7.72145E+00 7.58381E+00 7.48539E+00
          7.42552E+00 7.40532E+00 7.42099E+00 7.46700E+00 7.53436E+00
          7.59616E+00 7.59752E+00 7.51849E+00 7.27089E+00 6.24154E+00
          5.31110E+00 2.90744E+00 2.19350E+00 1.38008E+00 1.25429E+00
          1.16437E+00 1.15051E+00                                     1.433E+01
 1.50E+09 1.14299E+01 1.11109E+01 1.08122E+01 1.05474E+01 1.03039E+01
          9.83740E+00 9.41255E+00 9.02962E+00 8.68817E+00 8.38793E+00
          8.12895E+00 7.91125E+00 7.73487E+00 7.59948E+00 7.50381E+00
          7.44739E+00 7.43178E+00 7.45394E+00 7.50973E+00 7.59323E+00
          7.68440E+00 7.71415E+00 7.69410E+00 7.53800E+00 6.70123E+00
          5.89273E+00 3.47113E+00 2.58928E+00 1.49344E+00 1.30960E+00
          1.17732E+00 1.14990E+00                                     1.440E+01
 2.00E+09 1.14148E+01 1.11051E+01 1.08127E+01 1.05493E+01 1.03051E+01
          9.83910E+00 9.41472E+00 9.03235E+00 8.69151E+00 8.39197E+00
          8.13372E+00 7.91686E+00 7.74147E+00 7.60732E+00 7.51313E+00
          7.45859E+00 7.44541E+00 7.47092E+00 7.53171E+00 7.62390E+00
          7.73086E+00 7.77523E+00 7.78639E+00 7.68497E+00 6.98739E+00
          6.27411E+00 3.91269E+00 2.92604E+00 1.60215E+00 1.36672E+00
          1.19058E+00 1.14963E+00                                     1.444E+01
 3.00E+09 1.13985E+01 1.10989E+01 1.08133E+01 1.05516E+01 1.03066E+01
          9.84116E+00 9.41712E+00 9.03515E+00 8.69482E+00 8.39588E+00
          8.13834E+00 7.92229E+00 7.74791E+00 7.61501E+00 7.52238E+00
          7.46979E+00 7.45916E+00 7.48807E+00 7.55392E+00 7.65521E+00
          7.77899E+00 7.83834E+00 7.88033E+00 7.83997E+00 7.33188E+00
          6.75387E+00 4.56692E+00 3.46507E+00 1.80491E+00 1.48092E+00
          1.21649E+00 1.14938E+00                                     1.448E+01
 4.00E+09 1.14110E+01 1.11085E+01 1.08196E+01 1.05538E+01 1.03053E+01
          9.83697E+00 9.41306E+00 9.03227E+00 8.69366E+00 8.39663E+00
          8.14090E+00 7.92634E+00 7.75280E+00 7.61957E+00 7.52429E+00
          7.46692E+00 7.45322E+00 7.48929E+00 7.57644E+00 7.69296E+00
          7.81033E+00 7.86729E+00 7.91862E+00 7.91455E+00 7.54380E+00
          7.04173E+00 5.02296E+00 3.88645E+00 1.99387E+00 1.59409E+00
          1.24016E+00 1.14929E+00                                     1.451E+01
 5.00E+09 1.14054E+01 1.11061E+01 1.08193E+01 1.05541E+01 1.03054E+01
          9.83742E+00 9.41375E+00 9.03317E+00 8.69477E+00 8.39794E+00
          8.14242E+00 7.92808E+00 7.75480E+00 7.62188E+00 7.52704E+00
          7.47029E+00 7.45741E+00 7.49464E+00 7.58347E+00 7.70240E+00
          7.82440E+00 7.88650E+00 7.94891E+00 7.96583E+00 7.67067E+00
          7.24083E+00 5.36736E+00 4.22048E+00 2.17779E+00 1.70392E+00
          1.26390E+00 1.14923E+00                                     1.452E+01
 6.00E+09 1.14013E+01 1.11044E+01 1.08192E+01 1.05544E+01 1.03055E+01
          9.83764E+00 9.41416E+00 9.03374E+00 8.69547E+00 8.39880E+00
          8.14341E+00 7.92924E+00 7.75613E+00 7.62346E+00 7.52891E+00
          7.47255E+00 7.46021E+00 7.49820E+00 7.58812E+00 7.70876E+00
          7.83402E+00 7.89956E+00 7.96922E+00 8.00033E+00 7.76020E+00
          7.38386E+00 5.63581E+00 4.49824E+00 2.34888E+00 1.81337E+00
          1.28711E+00 1.14923E+00                                     1.453E+01
 8.00E+09 1.13765E+01 1.10895E+01 1.08125E+01 1.05526E+01 1.03066E+01
          9.84233E+00 9.41966E+00 9.03866E+00 8.69906E+00 8.40084E+00
          8.14431E+00 7.92954E+00 7.75644E+00 7.62488E+00 7.53389E+00
          7.48361E+00 7.47622E+00 7.50971E+00 7.58235E+00 7.69449E+00
          7.84101E+00 7.92242E+00 8.00190E+00 8.04300E+00 7.87864E+00
          7.57534E+00 6.03397E+00 4.93953E+00 2.65601E+00 2.02588E+00
          1.33350E+00 1.14908E+00                                     1.455E+01
 1.00E+10 1.13739E+01 1.10874E+01 1.08105E+01 1.05506E+01 1.03046E+01
          9.84166E+00 9.42056E+00 9.04057E+00 8.70131E+00 8.40285E+00
          8.14562E+00 7.92993E+00 7.75622E+00 7.62459E+00 7.53405E+00
          7.48468E+00 7.47862E+00 7.51377E+00 7.58769E+00 7.69864E+00
          7.84571E+00 7.93305E+00 8.02015E+00 8.07112E+00 7.95313E+00
          7.69198E+00 6.30523E+00 5.29621E+00 2.93473E+00 2.20972E+00
          1.37793E+00 1.14941E+00                                     1.455E+01


==> anc/colstop/sbethe/sdbase/pdebr68.p08 <==
 68
 1.00E+03 6.95000E-01 7.08626E-01 7.22510E-01 7.36860E-01 7.51680E-01
          7.82590E-01 8.15030E-01 8.48770E-01 8.83870E-01 9.20570E-01
          9.59210E-01 1.00034E+00 1.04483E+00 1.09358E+00 1.14721E+00
          1.20537E+00 1.26490E+00 1.31761E+00 1.35418E+00 1.37342E+00
          1.38523E+00 1.39499E+00 1.40358E+00 1.40662E+00 1.40337E+00
          1.40224E+00 1.40209E+00 1.40205E+00 1.40187E+00 1.40183E+00
          1.40181E+00 1.40183E+00                                     9.209E-01
 1.50E+03 9.66260E-01 9.86533E-01 1.00693E+00 1.02756E+00 1.04846E+00
          1.09113E+00 1.13497E+00 1.17998E+00 1.22627E+00 1.27400E+00
          1.32344E+00 1.37488E+00 1.42866E+00 1.48546E+00 1.54650E+00
          1.61197E+00 1.67847E+00 1.73744E+00 1.77936E+00 1.80320E+00
          1.81408E+00 1.81821E+00 1.82195E+00 1.82385E+00 1.82254E+00
          1.82218E+00 1.82305E+00 1.82320E+00 1.82308E+00 1.82301E+00
          1.82308E+00 1.82298E+00                                     1.243E+00
 2.00E+03 1.22343E+00 1.24895E+00 1.27454E+00 1.30025E+00 1.32615E+00
          1.37861E+00 1.43183E+00 1.48575E+00 1.54039E+00 1.59585E+00
          1.65242E+00 1.71029E+00 1.76971E+00 1.83127E+00 1.89622E+00
          1.96478E+00 2.03349E+00 2.09403E+00 2.13735E+00 2.16246E+00
          2.17362E+00 2.17703E+00 2.18006E+00 2.18205E+00 2.18282E+00
          2.18300E+00 2.18345E+00 2.18351E+00 2.18347E+00 2.18345E+00
          2.18347E+00 2.18340E+00                                     1.528E+00
 3.00E+03 1.69217E+00 1.72679E+00 1.76120E+00 1.79524E+00 1.82901E+00
          1.89599E+00 1.96194E+00 2.02677E+00 2.09062E+00 2.15405E+00
          2.21790E+00 2.28236E+00 2.34738E+00 2.41295E+00 2.47947E+00
          2.54651E+00 2.61112E+00 2.66728E+00 2.70895E+00 2.73679E+00
          2.75182E+00 2.75494E+00 2.76004E+00 2.76662E+00 2.77089E+00
          2.77126E+00 2.76985E+00 2.76959E+00 2.76978E+00 2.76980E+00
          2.76983E+00 2.76977E+00                                     2.011E+00
 4.00E+03 2.10570E+00 2.14768E+00 2.18907E+00 2.22943E+00 2.26888E+00
          2.34566E+00 2.41910E+00 2.48910E+00 2.55607E+00 2.62117E+00
          2.68608E+00 2.75100E+00 2.81571E+00 2.87969E+00 2.94261E+00
          3.00363E+00 3.06070E+00 3.11051E+00 3.14976E+00 3.17842E+00
          3.19668E+00 3.20266E+00 3.21154E+00 3.22185E+00 3.22947E+00
          3.22987E+00 3.22676E+00 3.22625E+00 3.22663E+00 3.22665E+00
          3.22675E+00 3.22668E+00                                     2.406E+00
 5.00E+03 2.47422E+00 2.52155E+00 2.56795E+00 2.61269E+00 2.65594E+00
          2.73878E+00 2.81605E+00 2.88774E+00 2.95450E+00 3.01792E+00
          3.08041E+00 3.14221E+00 3.20299E+00 3.26200E+00 3.31857E+00
          3.37185E+00 3.42075E+00 3.46433E+00 3.50144E+00 3.53099E+00
          3.55181E+00 3.55997E+00 3.57180E+00 3.58539E+00 3.59658E+00
          3.59642E+00 3.59246E+00 3.59174E+00 3.59215E+00 3.59238E+00
          3.59226E+00 3.59233E+00                                     2.735E+00
 6.00E+03 2.80375E+00 2.85516E+00 2.90527E+00 2.95309E+00 2.99884E+00
          3.08519E+00 3.16383E+00 3.23479E+00 3.29892E+00 3.35832E+00
          3.41596E+00 3.47225E+00 3.52691E+00 3.57927E+00 3.62881E+00
          3.67494E+00 3.71696E+00 3.75463E+00 3.78773E+00 3.81615E+00
          3.84001E+00 3.85128E+00 3.86609E+00 3.88152E+00 3.89439E+00
          3.89452E+00 3.89023E+00 3.88942E+00 3.88988E+00 3.89015E+00
          3.89000E+00 3.89012E+00                                     3.015E+00
 8.00E+03 3.36733E+00 3.42394E+00 3.47857E+00 3.52972E+00 3.57767E+00
          3.66560E+00 3.74185E+00 3.80665E+00 3.86130E+00 3.90878E+00
          3.95322E+00 3.99541E+00 4.03525E+00 4.07251E+00 4.10719E+00
          4.13941E+00 4.16909E+00 4.19681E+00 4.22342E+00 4.24986E+00
          4.27760E+00 4.29282E+00 4.31074E+00 4.32734E+00 4.34183E+00
          4.34289E+00 4.33963E+00 4.33894E+00 4.33941E+00 4.33966E+00
          4.33949E+00 4.33967E+00                                     3.462E+00
 1.00E+04 3.82676E+00 3.89357E+00 3.95589E+00 4.01030E+00 4.05768E+00
          4.13686E+00 4.19891E+00 4.25056E+00 4.29379E+00 4.33046E+00
          4.36322E+00 4.39244E+00 4.41821E+00 4.44059E+00 4.46001E+00
          4.47740E+00 4.49400E+00 4.51292E+00 4.53675E+00 4.56343E+00
          4.59153E+00 4.60741E+00 4.62551E+00 4.64145E+00 4.65558E+00
          4.65795E+00 4.65684E+00 4.65662E+00 4.65703E+00 4.65714E+00
          4.65715E+00 4.65722E+00                                     3.805E+00
 1.50E+04 4.71210E+00 4.78360E+00 4.84809E+00 4.90026E+00 4.94154E+00
          5.00049E+00 5.03434E+00 5.05415E+00 5.06363E+00 5.06630E+00
          5.06635E+00 5.06276E+00 5.05250E+00 5.03612E+00 5.02206E+00
          5.01745E+00 5.02118E+00 5.02788E+00 5.03434E+00 5.04953E+00
          5.07780E+00 5.09169E+00 5.10355E+00 5.11143E+00 5.12233E+00
          5.12648E+00 5.13286E+00 5.13376E+00 5.13381E+00 5.13376E+00
          5.13378E+00 5.13383E+00                                     4.399E+00
 2.00E+04 5.35490E+00 5.42607E+00 5.48802E+00 5.53380E+00 5.56547E+00
          5.59895E+00 5.60183E+00 5.58939E+00 5.56678E+00 5.53862E+00
          5.50998E+00 5.47932E+00 5.44202E+00 5.39875E+00 5.36167E+00
          5.34039E+00 5.33221E+00 5.32698E+00 5.31818E+00 5.32040E+00
          5.34093E+00 5.34945E+00 5.35228E+00 5.35016E+00 5.35479E+00
          5.35970E+00 5.37287E+00 5.37483E+00 5.37446E+00 5.37423E+00
          5.37426E+00 5.37432E+00                                     4.786E+00
 3.00E+04 6.28140E+00 6.32033E+00 6.35272E+00 6.37362E+00 6.38447E+00
          6.38334E+00 6.35115E+00 6.29181E+00 6.21201E+00 6.12206E+00
          6.03391E+00 5.95154E+00 5.87628E+00 5.80943E+00 5.75323E+00
          5.70838E+00 5.67320E+00 5.64179E+00 5.61033E+00 5.58661E+00
          5.57869E+00 5.57695E+00 5.56435E+00 5.54417E+00 5.53531E+00
          5.53990E+00 5.56016E+00 5.56324E+00 5.56208E+00 5.56212E+00
          5.56165E+00 5.56188E+00                                     5.271E+00
 4.00E+04 6.93334E+00 6.95399E+00 6.96711E+00 6.96705E+00 6.95570E+00
          6.90847E+00 6.82852E+00 6.72129E+00 6.59531E+00 6.46299E+00
          6.33821E+00 6.22511E+00 6.12444E+00 6.03601E+00 5.95999E+00
          5.89518E+00 5.83957E+00 5.78733E+00 5.73461E+00 5.68878E+00
          5.65744E+00 5.64373E+00 5.61964E+00 5.59090E+00 5.57277E+00
          5.57480E+00 5.59320E+00 5.59609E+00 5.59478E+00 5.59479E+00
          5.59430E+00 5.59455E+00                                     5.578E+00
 5.00E+04 7.44976E+00 7.45047E+00 7.44311E+00 7.42169E+00 7.38850E+00
          7.29761E+00 7.17452E+00 7.02582E+00 6.86116E+00 6.69404E+00
          6.53954E+00 6.40153E+00 6.28012E+00 6.17377E+00 6.08073E+00
          5.99841E+00 5.92480E+00 5.85480E+00 5.78497E+00 5.72103E+00
          5.66931E+00 5.64574E+00 5.61490E+00 5.58374E+00 5.56046E+00
          5.55908E+00 5.56955E+00 5.57128E+00 5.57016E+00 5.57014E+00
          5.56978E+00 5.56999E+00                                     5.799E+00
 6.00E+04 8.05018E+00 7.96488E+00 7.87808E+00 7.78895E+00 7.69937E+00
          7.52472E+00 7.35401E+00 7.18743E+00 7.02512E+00 6.86721E+00
          6.71422E+00 6.56703E+00 6.42645E+00 6.29260E+00 6.16689E+00
          6.05049E+00 5.94453E+00 5.85073E+00 5.77017E+00 5.70036E+00
          5.64128E+00 5.61908E+00 5.60383E+00 5.59039E+00 5.52969E+00
          5.50108E+00 5.51714E+00 5.52395E+00 5.52104E+00 5.51901E+00
          5.52226E+00 5.52039E+00                                     5.968E+00
 8.00E+04 8.53834E+00 8.51873E+00 8.47977E+00 8.40736E+00 8.30842E+00
          8.06744E+00 7.79790E+00 7.53864E+00 7.29652E+00 7.07218E+00
          6.86684E+00 6.68059E+00 6.51151E+00 6.35691E+00 6.21428E+00
          6.08225E+00 5.96043E+00 5.84869E+00 5.74587E+00 5.64757E+00
          5.55057E+00 5.50480E+00 5.46467E+00 5.43866E+00 5.41035E+00
          5.39815E+00 5.37970E+00 5.37694E+00 5.37663E+00 5.37694E+00
          5.37651E+00 5.37685E+00                                     6.222E+00
 1.00E+05 9.05869E+00 9.00205E+00 8.92593E+00 8.81626E+00 8.68071E+00
          8.37121E+00 8.04159E+00 7.73206E+00 7.44815E+00 7.18870E+00
          6.95261E+00 6.73886E+00 6.54411E+00 6.36491E+00 6.19844E+00
          6.04351E+00 5.89968E+00 5.76651E+00 5.64288E+00 5.52480E+00
          5.40988E+00 5.35630E+00 5.30982E+00 5.28055E+00 5.24960E+00
          5.23371E+00 5.20595E+00 5.20159E+00 5.20134E+00 5.20197E+00
          5.20115E+00 5.20177E+00                                     6.388E+00
 1.50E+05 9.92267E+00 9.78113E+00 9.62181E+00 9.43220E+00 9.22078E+00
          8.77405E+00 8.32893E+00 7.92552E+00 7.56611E+00 7.24645E+00
          6.96159E+00 6.70429E+00 6.46423E+00 6.23505E+00 6.01879E+00
          5.81790E+00 5.63283E+00 5.46124E+00 5.30123E+00 5.14939E+00
          5.00234E+00 4.93183E+00 4.86757E+00 4.82235E+00 4.77328E+00
          4.75784E+00 4.73583E+00 4.73270E+00 4.73220E+00 4.73231E+00
          4.73222E+00 4.73207E+00                                     6.601E+00
 2.00E+05 1.05529E+01 1.02534E+01 9.95866E+00 9.67297E+00 9.39788E+00
          8.88078E+00 8.40377E+00 7.96441E+00 7.56046E+00 7.19035E+00
          6.85315E+00 6.54635E+00 6.26666E+00 6.01009E+00 5.77115E+00
          5.54635E+00 5.33688E+00 5.14221E+00 4.96056E+00 4.78422E+00
          4.60736E+00 4.52128E+00 4.44057E+00 4.38091E+00 4.31656E+00
          4.30172E+00 4.29733E+00 4.29735E+00 4.29573E+00 4.29543E+00
          4.29514E+00 4.29491E+00                                     6.679E+00
 3.00E+05 1.10439E+01 1.07032E+01 1.03597E+01 1.00121E+01 9.66531E+00
          8.99525E+00 8.37643E+00 7.83104E+00 7.35537E+00 6.93963E+00
          6.57378E+00 6.24350E+00 5.92974E+00 5.62395E+00 5.33510E+00
          5.06940E+00 4.82393E+00 4.59153E+00 4.36660E+00 4.15663E+00
          3.96445E+00 3.87035E+00 3.77460E+00 3.69765E+00 3.62444E+00
          3.60834E+00 3.60151E+00 3.60083E+00 3.59921E+00 3.59887E+00
          3.59875E+00 3.59817E+00                                     6.738E+00
 4.00E+05 1.13813E+01 1.09538E+01 1.05332E+01 1.01251E+01 9.73084E+00
          8.98723E+00 8.31551E+00 7.72538E+00 7.20907E+00 6.75296E+00
          6.34378E+00 5.97207E+00 5.62813E+00 5.30522E+00 5.00127E+00
          4.71486E+00 4.44535E+00 4.19157E+00 3.95193E+00 3.72492E+00
          3.51035E+00 3.40787E+00 3.30867E+00 3.23271E+00 3.15679E+00
          3.13738E+00 3.12003E+00 3.11774E+00 3.11641E+00 3.11625E+00
          3.11612E+00 3.11597E+00                                     6.777E+00
 5.00E+05 1.16181E+01 1.11093E+01 1.06207E+01 1.01675E+01 9.74503E+00
          8.96717E+00 8.27494E+00 7.65770E+00 7.10770E+00 6.61534E+00
          6.17115E+00 5.76886E+00 5.40283E+00 5.06659E+00 4.75194E+00
          4.45322E+00 4.17042E+00 3.90412E+00 3.65457E+00 3.41793E+00
          3.19317E+00 3.08628E+00 2.98259E+00 2.90296E+00 2.82431E+00
          2.80399E+00 2.78515E+00 2.78277E+00 2.78131E+00 2.78113E+00
          2.78099E+00 2.78169E+00                                     6.827E+00
 6.00E+05 1.17579E+01 1.12148E+01 1.06956E+01 1.02178E+01 9.77472E+00
          8.95958E+00 8.23754E+00 7.59621E+00 7.02541E+00 6.51398E+00
          6.05125E+00 5.63084E+00 5.24755E+00 4.89573E+00 4.56842E+00
          4.26054E+00 3.97100E+00 3.69848E+00 3.44198E+00 3.19892E+00
          2.96798E+00 2.85756E+00 2.74931E+00 2.66521E+00 2.58317E+00
          2.56277E+00 2.54553E+00 2.54337E+00 2.54172E+00 2.54154E+00
          2.54134E+00 2.54253E+00                                     6.892E+00
 8.00E+05 1.19320E+01 1.13447E+01 1.07868E+01 1.02795E+01 9.81248E+00
          8.95321E+00 8.19597E+00 7.52679E+00 6.93178E+00 6.39771E+00
          5.91270E+00 5.47052E+00 5.06648E+00 4.69572E+00 4.35251E+00
          4.03235E+00 3.73290E+00 3.45082E+00 3.18352E+00 2.92990E+00
          2.68790E+00 2.57103E+00 2.45518E+00 2.36391E+00 2.27501E+00
          2.25352E+00 2.23741E+00 2.23559E+00 2.23373E+00 2.23340E+00
          2.23333E+00 2.23370E+00                                     7.055E+00
 1.00E+06 1.20425E+01 1.14268E+01 1.08445E+01 1.03198E+01 9.83927E+00
          8.95557E+00 8.18000E+00 7.49699E+00 6.89079E+00 6.34701E+00
          5.85321E+00 5.40288E+00 4.99109E+00 4.61262E+00 4.26127E+00
          3.93235E+00 3.62367E+00 3.33233E+00 3.05556E+00 2.79094E+00
          2.53584E+00 2.41158E+00 2.28897E+00 2.19253E+00 2.09632E+00
          2.07252E+00 2.05420E+00 2.05207E+00 2.05013E+00 2.04989E+00
          2.04964E+00 2.04852E+00                                     7.239E+00
 1.50E+06 1.21652E+01 1.15212E+01 1.09163E+01 1.03784E+01 9.88947E+00
          8.98927E+00 8.20338E+00 7.51063E+00 6.89604E+00 6.34525E+00
          5.84609E+00 5.39144E+00 4.97538E+00 4.59133E+00 4.23138E+00
          3.88990E+00 3.56561E+00 3.25718E+00 2.96185E+00 2.67306E+00
          2.38539E+00 2.24062E+00 2.09434E+00 1.97652E+00 1.85863E+00
          1.82845E+00 1.80402E+00 1.80116E+00 1.79883E+00 1.79851E+00
          1.79831E+00 1.79709E+00                                     7.677E+00
 2.00E+06 1.21997E+01 1.15527E+01 1.09476E+01 1.04139E+01 9.93090E+00
          9.03880E+00 8.25961E+00 7.56959E+00 6.95588E+00 6.40570E+00
          5.90812E+00 5.45572E+00 5.04177E+00 4.65865E+00 4.29702E+00
          3.95039E+00 3.61785E+00 3.29880E+00 2.99008E+00 2.68212E+00
          2.36438E+00 2.19827E+00 2.02224E+00 1.87475E+00 1.73258E+00
          1.69790E+00 1.66987E+00 1.66634E+00 1.66328E+00 1.66296E+00
          1.66261E+00 1.66486E+00                                     8.052E+00
 3.00E+06 1.21932E+01 1.15538E+01 1.09604E+01 1.04449E+01 9.98306E+00
          9.12788E+00 8.37667E+00 7.70741E+00 7.10862E+00 6.56876E+00
          6.07788E+00 5.62949E+00 5.21785E+00 4.83646E+00 4.47723E+00
          4.13345E+00 3.80135E+00 3.47513E+00 3.14692E+00 2.80441E+00
          2.43083E+00 2.22482E+00 1.99748E+00 1.79685E+00 1.59642E+00
          1.55442E+00 1.52639E+00 1.52263E+00 1.51673E+00 1.51559E+00
          1.51605E+00 1.52417E+00                                     8.639E+00
 4.00E+06 1.21226E+01 1.15119E+01 1.09477E+01 1.04620E+01 1.00280E+01
          9.21531E+00 8.48949E+00 7.83515E+00 7.24498E+00 6.71177E+00
          6.22924E+00 5.79099E+00 5.39021E+00 5.01884E+00 4.66662E+00
          4.32540E+00 3.99171E+00 3.66046E+00 3.32198E+00 2.95617E+00
          2.53726E+00 2.29823E+00 2.03077E+00 1.79039E+00 1.53257E+00
          1.47267E+00 1.44901E+00 1.44743E+00 1.43832E+00 1.43597E+00
          1.43829E+00 1.44824E+00                                     9.080E+00
 5.00E+06 1.20767E+01 1.14774E+01 1.09274E+01 1.04603E+01 1.00463E+01
          9.26678E+00 8.56684E+00 7.93347E+00 7.36023E+00 6.84062E+00
          6.36893E+00 5.93931E+00 5.54545E+00 5.17977E+00 4.83240E+00
          4.49527E+00 4.16429E+00 3.83313E+00 3.48968E+00 3.10852E+00
          2.65601E+00 2.38981E+00 2.08459E+00 1.80583E+00 1.49887E+00
          1.42524E+00 1.40141E+00 1.40067E+00 1.38930E+00 1.38618E+00
          1.38953E+00 1.39966E+00                                     9.424E+00
 6.00E+06 1.20322E+01 1.14429E+01 1.09057E+01 1.04554E+01 1.00590E+01
          9.30754E+00 8.63025E+00 8.01544E+00 7.45741E+00 6.95025E+00
          6.48876E+00 6.06751E+00 5.68063E+00 5.32096E+00 4.97904E+00
          4.64685E+00 4.31982E+00 3.99066E+00 3.64517E+00 3.25329E+00
          2.77432E+00 2.48558E+00 2.14815E+00 1.83499E+00 1.48251E+00
          1.39532E+00 1.36923E+00 1.36899E+00 1.35581E+00 1.35212E+00
          1.35632E+00 1.36548E+00                                     9.706E+00
 8.00E+06 1.19547E+01 1.13820E+01 1.08658E+01 1.04432E+01 1.00757E+01
          9.36870E+00 8.72847E+00 8.14453E+00 7.61236E+00 7.12684E+00
          6.68354E+00 6.27780E+00 5.90437E+00 5.55677E+00 5.22618E+00
          4.90478E+00 4.58733E+00 4.26505E+00 3.92050E+00 3.51617E+00
          2.99903E+00 2.67517E+00 2.28502E+00 1.91246E+00 1.47786E+00
          1.36459E+00 1.32904E+00 1.32881E+00 1.31300E+00 1.30853E+00
          1.31383E+00 1.32062E+00                                     1.015E+01
 1.00E+07 1.18935E+01 1.13340E+01 1.08339E+01 1.04323E+01 1.00863E+01
          9.41284E+00 8.80114E+00 8.24153E+00 7.73020E+00 7.26261E+00
          6.83491E+00 6.44287E+00 6.08179E+00 5.74563E+00 5.42608E+00
          5.11548E+00 4.80819E+00 4.49446E+00 4.15455E+00 3.74534E+00
          3.20362E+00 2.85427E+00 2.42318E+00 2.00101E+00 1.49320E+00
          1.35519E+00 1.30547E+00 1.30423E+00 1.28668E+00 1.28178E+00
          1.28754E+00 1.29178E+00                                     1.049E+01
 1.50E+07 1.18573E+01 1.13068E+01 1.08205E+01 1.04403E+01 1.01183E+01
          9.48468E+00 8.91004E+00 8.38586E+00 7.90864E+00 7.47415E+00
          7.07867E+00 6.71806E+00 6.38740E+00 6.08012E+00 5.78670E+00
          5.49873E+00 5.21139E+00 4.91633E+00 4.59650E+00 4.21297E+00
          3.68034E+00 3.29388E+00 2.75111E+00 2.18934E+00 1.55424E+00
          1.38473E+00 1.28167E+00 1.26865E+00 1.24944E+00 1.24794E+00
          1.24527E+00 1.25098E+00                                     1.108E+01
 2.00E+07 1.17936E+01 1.12583E+01 1.07891E+01 1.04288E+01 1.01272E+01
          9.52857E+00 8.98438E+00 8.48753E+00 8.03503E+00 7.62322E+00
          7.24889E+00 6.90839E+00 6.59725E+00 6.30941E+00 6.03579E+00
          5.76818E+00 5.50169E+00 5.22743E+00 4.92661E+00 4.55539E+00
          4.01865E+00 3.61774E+00 3.04216E+00 2.42111E+00 1.64754E+00
          1.42158E+00 1.27106E+00 1.25283E+00 1.23064E+00 1.22832E+00
          1.22546E+00 1.22919E+00                                     1.147E+01
 3.00E+07 1.16717E+01 1.11647E+01 1.07254E+01 1.03975E+01 1.01277E+01
          9.58252E+00 9.08336E+00 8.62504E+00 8.20551E+00 7.82239E+00
          7.47357E+00 7.15668E+00 6.86877E+00 6.60578E+00 6.36136E+00
          6.12912E+00 5.90363E+00 5.67362E+00 5.41324E+00 5.05930E+00
          4.49995E+00 4.07910E+00 3.48764E+00 2.82478E+00 1.86629E+00
          1.54165E+00 1.26259E+00 1.23151E+00 1.21555E+00 1.21138E+00
          1.19580E+00 1.20654E+00                                     1.200E+01
 4.00E+07 1.16555E+01 1.11534E+01 1.07208E+01 1.04020E+01 1.01423E+01
          9.61477E+00 9.13290E+00 8.69196E+00 8.29011E+00 7.92516E+00
          7.59513E+00 7.29784E+00 7.03049E+00 6.78906E+00 6.56705E+00
          6.35820E+00 6.15776E+00 5.95553E+00 5.72700E+00 5.40987E+00
          4.88656E+00 4.47440E+00 3.86876E+00 3.15385E+00 2.04455E+00
          1.64862E+00 1.28144E+00 1.23300E+00 1.20236E+00 1.19775E+00
          1.18530E+00 1.19482E+00                                     1.234E+01
 5.00E+07 1.16475E+01 1.11528E+01 1.07276E+01 1.04163E+01 1.01636E+01
          9.64709E+00 9.17396E+00 8.74061E+00 8.34599E+00 7.98892E+00
          7.66851E+00 7.38308E+00 7.13031E+00 6.90683E+00 6.70692E+00
          6.52366E+00 6.34827E+00 6.16187E+00 5.93791E+00 5.63766E+00
          5.16972E+00 4.79944E+00 4.23009E+00 3.49206E+00 2.19735E+00
          1.72871E+00 1.29815E+00 1.23953E+00 1.19720E+00 1.19094E+00
          1.18771E+00 1.18796E+00                                     1.259E+01
 6.00E+07 1.16380E+01 1.11481E+01 1.07277E+01 1.04211E+01 1.01728E+01
          9.66487E+00 9.19987E+00 8.77467E+00 8.38836E+00 8.03984E+00
          7.72838E+00 7.45245E+00 7.21004E+00 6.99804E+00 6.81106E+00
          6.64271E+00 6.48495E+00 6.31996E+00 6.12109E+00 5.84606E+00
          5.40094E+00 5.04318E+00 4.48870E+00 3.75003E+00 2.36622E+00
          1.82813E+00 1.31612E+00 1.24506E+00 1.19437E+00 1.18688E+00
          1.18307E+00 1.18320E+00                                     1.277E+01
 8.00E+07 1.16242E+01 1.11430E+01 1.07304E+01 1.04303E+01 1.01877E+01
          9.69062E+00 9.23579E+00 8.82084E+00 8.44526E+00 8.10830E+00
          7.80965E+00 7.54801E+00 7.32140E+00 7.12667E+00 6.95822E+00
          6.80993E+00 6.67541E+00 6.53957E+00 6.37839E+00 6.14993E+00
          5.76047E+00 5.43357E+00 4.90668E+00 4.16485E+00 2.65909E+00
          2.02608E+00 1.35917E+00 1.25897E+00 1.19062E+00 1.18476E+00
          1.17429E+00 1.17749E+00                                     1.305E+01
 1.00E+08 1.16184E+01 1.11429E+01 1.07351E+01 1.04386E+01 1.01990E+01
          9.70832E+00 9.25997E+00 8.85181E+00 8.48330E+00 8.15371E+00
          7.86271E+00 7.60932E+00 7.39187E+00 7.20778E+00 7.05214E+00
          6.91958E+00 6.80443E+00 6.69239E+00 6.56014E+00 6.36622E+00
          6.01910E+00 5.71903E+00 5.22439E+00 4.50113E+00 2.92245E+00
          2.20430E+00 1.40216E+00 1.27809E+00 1.19060E+00 1.18291E+00
          1.17004E+00 1.17346E+00                                     1.324E+01
 1.50E+08 1.16083E+01 1.11440E+01 1.07453E+01 1.04544E+01 1.02188E+01
          9.73733E+00 9.29806E+00 8.89924E+00 8.54020E+00 8.22029E+00
          7.93928E+00 7.69666E+00 7.49137E+00 7.32182E+00 7.18449E+00
          7.07572E+00 6.99188E+00 6.92155E+00 6.84398E+00 6.71693E+00
          6.44997E+00 6.19844E+00 5.76271E+00 5.10046E+00 3.48271E+00
          2.60013E+00 1.50379E+00 1.33014E+00 1.19719E+00 1.18119E+00
          1.16885E+00 1.16882E+00                                     1.353E+01
 2.00E+08 1.16070E+01 1.11512E+01 1.07579E+01 1.04674E+01 1.02303E+01
          9.74988E+00 9.31377E+00 8.91992E+00 8.56710E+00 8.25428E+00
          7.98064E+00 7.74559E+00 7.54798E+00 7.38600E+00 7.25582E+00
          7.15477E+00 7.08362E+00 7.03971E+00 7.00798E+00 6.93402E+00
          6.71834E+00 6.50218E+00 6.12664E+00 5.51778E+00 3.88682E+00
          2.94620E+00 1.61077E+00 1.38506E+00 1.20476E+00 1.18499E+00
          1.16599E+00 1.16650E+00                                     1.371E+01
 3.00E+08 1.15605E+01 1.11359E+01 1.07643E+01 1.04799E+01 1.02418E+01
          9.76610E+00 9.33455E+00 8.94546E+00 8.59763E+00 8.29020E+00
          8.02255E+00 7.79424E+00 7.60443E+00 7.45174E+00 7.33281E+00
          7.24587E+00 7.19314E+00 7.17442E+00 7.17912E+00 7.16099E+00
          7.03267E+00 6.87626E+00 6.57433E+00 6.05046E+00 4.51367E+00
          3.48706E+00 1.81044E+00 1.50031E+00 1.22557E+00 1.19312E+00
          1.16391E+00 1.16406E+00                                     1.391E+01
 4.00E+08 1.15199E+01 1.11212E+01 1.07672E+01 1.04869E+01 1.02469E+01
          9.77350E+00 9.34423E+00 8.95757E+00 8.61242E+00 8.30797E+00
          8.04365E+00 7.81907E+00 7.63360E+00 7.48595E+00 7.37303E+00
          7.29348E+00 7.25037E+00 7.24508E+00 7.26999E+00 7.28490E+00
          7.21217E+00 7.09601E+00 6.84666E+00 6.39029E+00 4.96353E+00
          3.90558E+00 1.99577E+00 1.61303E+00 1.24842E+00 1.20249E+00
          1.16376E+00 1.16260E+00                                     1.402E+01
 5.00E+08 1.14700E+01 1.10960E+01 1.07602E+01 1.04874E+01 1.02495E+01
          9.78218E+00 9.35640E+00 8.97120E+00 8.62611E+00 8.32111E+00
          8.05649E+00 7.83230E+00 7.64853E+00 7.50476E+00 7.39927E+00
          7.33079E+00 7.29892E+00 7.29699E+00 7.31527E+00 7.33879E+00
          7.32168E+00 7.25006E+00 7.04201E+00 6.62526E+00 5.30017E+00
          4.24856E+00 2.17029E+00 1.71844E+00 1.27005E+00 1.21475E+00
          1.16449E+00 1.16235E+00                                     1.410E+01
 6.00E+08 1.14473E+01 1.10883E+01 1.07627E+01 1.04925E+01 1.02534E+01
          9.78556E+00 9.35903E+00 8.97409E+00 8.63027E+00 8.32722E+00
          8.06485E+00 7.84307E+00 7.66179E+00 7.52046E+00 7.41731E+00
          7.35122E+00 7.32250E+00 7.32602E+00 7.35381E+00 7.39198E+00
          7.40037E+00 7.35164E+00 7.18046E+00 6.80962E+00 5.56248E+00
          4.52608E+00 2.33249E+00 1.82499E+00 1.29557E+00 1.22269E+00
          1.16553E+00 1.16113E+00                                     1.415E+01
 8.00E+08 1.14203E+01 1.10773E+01 1.07627E+01 1.04952E+01 1.02550E+01
          9.78882E+00 9.36393E+00 8.98048E+00 8.63814E+00 8.33666E+00
          8.07615E+00 7.85652E+00 7.67764E+00 7.53903E+00 7.43912E+00
          7.37713E+00 7.35383E+00 7.36494E+00 7.40404E+00 7.46033E+00
          7.50220E+00 7.48465E+00 7.36883E+00 7.06984E+00 5.94731E+00
          4.96635E+00 2.63775E+00 2.01959E+00 1.34251E+00 1.24284E+00
          1.16968E+00 1.16101E+00                                     1.422E+01
 1.00E+09 1.14032E+01 1.10704E+01 1.07628E+01 1.04968E+01 1.02558E+01
          9.79066E+00 9.36677E+00 8.98433E+00 8.64294E+00 8.34250E+00
          8.08316E+00 7.86486E+00 7.68744E+00 7.55046E+00 7.45253E+00
          7.39300E+00 7.37301E+00 7.38880E+00 7.43496E+00 7.50256E+00
          7.56519E+00 7.56765E+00 7.49080E+00 7.24616E+00 6.22393E+00
          5.29994E+00 2.90850E+00 2.19829E+00 1.38887E+00 1.26379E+00
          1.17432E+00 1.16077E+00                                     1.427E+01
 1.50E+09 1.13773E+01 1.10601E+01 1.07630E+01 1.04995E+01 1.02573E+01
          9.79329E+00 9.37066E+00 8.98949E+00 8.64941E+00 8.35041E+00
          8.09265E+00 7.87611E+00 7.70065E+00 7.56589E+00 7.47062E+00
          7.41449E+00 7.39904E+00 7.42124E+00 7.47699E+00 7.56045E+00
          7.65189E+00 7.68235E+00 7.66415E+00 7.51026E+00 6.67860E+00
          5.87771E+00 3.46971E+00 2.59241E+00 1.50160E+00 1.31870E+00
          1.18709E+00 1.15997E+00                                     1.434E+01
 2.00E+09 1.13628E+01 1.10547E+01 1.07637E+01 1.05015E+01 1.02585E+01
          9.79496E+00 9.37280E+00 8.99217E+00 8.65275E+00 8.35441E+00
          8.09735E+00 7.88160E+00 7.70708E+00 7.57353E+00 7.47975E+00
          7.42546E+00 7.41242E+00 7.43791E+00 7.49858E+00 7.59061E+00
          7.69763E+00 7.74242E+00 7.75486E+00 7.65577E+00 6.96488E+00
          6.25725E+00 3.90917E+00 2.92768E+00 1.60976E+00 1.37531E+00
          1.20032E+00 1.15979E+00                                     1.438E+01
 3.00E+09 1.13475E+01 1.10490E+01 1.07645E+01 1.05039E+01 1.02601E+01
          9.79695E+00 9.37516E+00 8.99502E+00 8.65617E+00 8.35844E+00
          8.10201E+00 7.88694E+00 7.71335E+00 7.58101E+00 7.48878E+00
          7.43646E+00 7.42593E+00 7.45477E+00 7.52039E+00 7.62140E+00
          7.74508E+00 7.80449E+00 7.84695E+00 7.80909E+00 7.31039E+00
          6.73481E+00 4.56012E+00 3.46416E+00 1.81149E+00 1.48888E+00
          1.22616E+00 1.15953E+00                                     1.442E+01
 4.00E+09 1.13596E+01 1.10587E+01 1.07712E+01 1.05066E+01 1.02592E+01
          9.79308E+00 9.37109E+00 8.99202E+00 8.65492E+00 8.35924E+00
          8.10462E+00 7.89100E+00 7.71821E+00 7.58554E+00 7.49066E+00
          7.43355E+00 7.41991E+00 7.45587E+00 7.54269E+00 7.65875E+00
          7.77578E+00 7.83281E+00 7.88481E+00 7.88250E+00 7.51812E+00
          7.02073E+00 5.01401E+00 3.88334E+00 1.99957E+00 1.60138E+00
          1.24985E+00 1.15936E+00                                     1.444E+01
 5.00E+09 1.13542E+01 1.10564E+01 1.07710E+01 1.05070E+01 1.02594E+01
          9.79356E+00 9.37180E+00 8.99293E+00 8.65604E+00 8.36056E+00
          8.10615E+00 7.89275E+00 7.72022E+00 7.58787E+00 7.49340E+00
          7.43685E+00 7.42397E+00 7.46102E+00 7.54947E+00 7.66807E+00
          7.78998E+00 7.85204E+00 7.91423E+00 7.93136E+00 7.64102E+00
          7.21613E+00 5.35641E+00 4.21564E+00 2.18250E+00 1.71061E+00
          1.27347E+00 1.15936E+00                                     1.446E+01
 6.00E+09 1.13501E+01 1.10547E+01 1.07709E+01 1.05072E+01 1.02594E+01
          9.79379E+00 9.37220E+00 8.99348E+00 8.65674E+00 8.36140E+00
          8.10714E+00 7.89392E+00 7.72157E+00 7.58944E+00 7.49527E+00
          7.43908E+00 7.42671E+00 7.46444E+00 7.55397E+00 7.67433E+00
          7.79966E+00 7.86511E+00 7.93398E+00 7.96420E+00 7.72754E+00
          7.35630E+00 5.62338E+00 4.49195E+00 2.35261E+00 1.81937E+00
          1.29633E+00 1.15930E+00                                     1.447E+01
 8.00E+09 1.13257E+01 1.10401E+01 1.07644E+01 1.05057E+01 1.02607E+01
          9.79852E+00 9.37771E+00 8.99842E+00 8.66033E+00 8.36344E+00
          8.10800E+00 7.89412E+00 7.72174E+00 7.59073E+00 7.50015E+00
          7.45006E+00 7.44263E+00 7.47594E+00 7.54825E+00 7.65992E+00
          7.80586E+00 7.88716E+00 7.96697E+00 8.00759E+00 7.84318E+00
          7.54778E+00 6.01935E+00 4.93039E+00 2.65808E+00 2.03107E+00
          1.34265E+00 1.15921E+00                                     1.448E+01
 1.00E+10 1.13227E+01 1.10391E+01 1.07647E+01 1.05063E+01 1.02611E+01
          9.79871E+00 9.37766E+00 8.99833E+00 8.66037E+00 8.36366E+00
          8.10843E+00 7.89472E+00 7.72256E+00 7.59180E+00 7.50153E+00
          7.45180E+00 7.44479E+00 7.47853E+00 7.55145E+00 7.66480E+00
          7.81344E+00 7.89656E+00 7.98259E+00 8.03741E+00 7.92358E+00
          7.67269E+00 6.30192E+00 5.27008E+00 2.92662E+00 2.22266E+00
          1.38672E+00 1.15918E+00                                     1.449E+01


==> anc/colstop/sbethe/sdbase/pdebr69.p08 <==
 69
 1.00E+03 6.80360E-01 6.93721E-01 7.07340E-01 7.21423E-01 7.35970E-01
          7.66310E-01 7.98190E-01 8.31410E-01 8.66050E-01 9.02340E-01
          9.40630E-01 9.81430E-01 1.02559E+00 1.07397E+00 1.12725E+00
          1.18512E+00 1.24444E+00 1.29703E+00 1.33360E+00 1.35296E+00
          1.36480E+00 1.37438E+00 1.38272E+00 1.38562E+00 1.38243E+00
          1.38132E+00 1.38119E+00 1.38116E+00 1.38097E+00 1.38094E+00
          1.38092E+00 1.38095E+00                                     9.047E-01
 1.50E+03 9.47200E-01 9.67535E-01 9.87940E-01 1.00848E+00 1.02918E+00
          1.07118E+00 1.11405E+00 1.15794E+00 1.20316E+00 1.25032E+00
          1.30020E+00 1.35309E+00 1.40897E+00 1.46765E+00 1.52866E+00
          1.59094E+00 1.65249E+00 1.70931E+00 1.75596E+00 1.78706E+00
          1.79614E+00 1.79328E+00 1.79437E+00 1.80005E+00 1.80007E+00
          1.79821E+00 1.79909E+00 1.79954E+00 1.79939E+00 1.79924E+00
          1.79954E+00 1.79928E+00                                     1.224E+00
 2.00E+03 1.20209E+00 1.22720E+00 1.25238E+00 1.27770E+00 1.30321E+00
          1.35490E+00 1.40744E+00 1.46078E+00 1.51500E+00 1.57032E+00
          1.62707E+00 1.68548E+00 1.74572E+00 1.80820E+00 1.87382E+00
          1.94245E+00 2.01058E+00 2.07013E+00 2.11271E+00 2.13903E+00
          2.15058E+00 2.15122E+00 2.15379E+00 2.15796E+00 2.15775E+00
          2.15778E+00 2.15844E+00 2.15849E+00 2.15841E+00 2.15845E+00
          2.15839E+00 2.15833E+00                                     1.507E+00
 3.00E+03 1.66582E+00 1.70010E+00 1.73418E+00 1.76792E+00 1.80142E+00
          1.86796E+00 1.93359E+00 1.99823E+00 2.06200E+00 2.12544E+00
          2.18941E+00 2.25405E+00 2.31931E+00 2.38518E+00 2.45203E+00
          2.51939E+00 2.58431E+00 2.64076E+00 2.68270E+00 2.71074E+00
          2.72592E+00 2.72912E+00 2.73439E+00 2.74116E+00 2.74534E+00
          2.74567E+00 2.74425E+00 2.74399E+00 2.74417E+00 2.74419E+00
          2.74422E+00 2.74415E+00                                     1.987E+00
 4.00E+03 2.07635E+00 2.11800E+00 2.15908E+00 2.19917E+00 2.23839E+00
          2.31479E+00 2.38798E+00 2.45792E+00 2.52498E+00 2.59033E+00
          2.65565E+00 2.72110E+00 2.78632E+00 2.85063E+00 2.91332E+00
          2.97343E+00 3.02940E+00 3.07925E+00 3.12077E+00 3.15275E+00
          3.17331E+00 3.17925E+00 3.18630E+00 3.19446E+00 3.20452E+00
          3.20559E+00 3.20209E+00 3.20129E+00 3.20166E+00 3.20190E+00
          3.20157E+00 3.20177E+00                                     2.380E+00
 5.00E+03 2.44280E+00 2.48973E+00 2.53577E+00 2.58024E+00 2.62330E+00
          2.70595E+00 2.78331E+00 2.85532E+00 2.92250E+00 2.98637E+00
          3.04909E+00 3.11091E+00 3.17152E+00 3.23032E+00 3.28686E+00
          3.34050E+00 3.39017E+00 3.43478E+00 3.47310E+00 3.50410E+00
          3.52668E+00 3.53566E+00 3.54796E+00 3.56155E+00 3.57291E+00
          3.57286E+00 3.56878E+00 3.56803E+00 3.56845E+00 3.56868E+00
          3.56854E+00 3.56864E+00                                     2.709E+00
 6.00E+03 2.77084E+00 2.82185E+00 2.87163E+00 2.91922E+00 2.96483E+00
          3.05113E+00 3.13002E+00 3.20148E+00 3.26625E+00 3.32625E+00
          3.38423E+00 3.44059E+00 3.49508E+00 3.54718E+00 3.59669E+00
          3.64325E+00 3.68618E+00 3.72509E+00 3.75964E+00 3.78983E+00
          3.81583E+00 3.82813E+00 3.84348E+00 3.85888E+00 3.87203E+00
          3.87233E+00 3.86793E+00 3.86707E+00 3.86754E+00 3.86782E+00
          3.86763E+00 3.86779E+00                                     2.988E+00
 8.00E+03 3.33240E+00 3.38873E+00 3.44314E+00 3.49416E+00 3.54209E+00
          3.63021E+00 3.70697E+00 3.77253E+00 3.82809E+00 3.87646E+00
          3.92157E+00 3.96418E+00 4.00424E+00 4.04165E+00 4.07666E+00
          4.10959E+00 4.14033E+00 4.16939E+00 4.19748E+00 4.22572E+00
          4.25564E+00 4.27192E+00 4.29044E+00 4.30708E+00 4.32198E+00
          4.32328E+00 4.31996E+00 4.31922E+00 4.31972E+00 4.31999E+00
          4.31977E+00 4.32000E+00                                     3.436E+00
 1.00E+04 3.79066E+00 3.85725E+00 3.91943E+00 3.97384E+00 4.02134E+00
          4.10105E+00 4.16387E+00 4.21642E+00 4.26066E+00 4.29851E+00
          4.33256E+00 4.36297E+00 4.38928E+00 4.41160E+00 4.43152E+00
          4.45075E+00 4.46988E+00 4.49018E+00 4.51330E+00 4.54101E+00
          4.57268E+00 4.58866E+00 4.60684E+00 4.62329E+00 4.63803E+00
          4.64052E+00 4.63947E+00 4.63925E+00 4.63969E+00 4.63979E+00
          4.63980E+00 4.63989E+00                                     3.780E+00
 1.50E+04 4.67540E+00 4.74671E+00 4.81113E+00 4.86341E+00 4.90499E+00
          4.96491E+00 5.00007E+00 5.02138E+00 5.03235E+00 5.03619E+00
          5.03694E+00 5.03447E+00 5.02748E+00 5.01651E+00 5.00635E+00
          5.00148E+00 5.00253E+00 5.00901E+00 5.02046E+00 5.03729E+00
          5.06144E+00 5.07664E+00 5.08977E+00 5.09773E+00 5.10908E+00
          5.11349E+00 5.12014E+00 5.12108E+00 5.12113E+00 5.12106E+00
          5.12109E+00 5.12116E+00                                     4.377E+00
 2.00E+04 5.33324E+00 5.38769E+00 5.43714E+00 5.47775E+00 5.51046E+00
          5.55706E+00 5.57752E+00 5.57414E+00 5.55149E+00 5.51729E+00
          5.48109E+00 5.44559E+00 5.41186E+00 5.38094E+00 5.35428E+00
          5.33332E+00 5.31876E+00 5.31079E+00 5.30959E+00 5.31552E+00
          5.32856E+00 5.33658E+00 5.34132E+00 5.34134E+00 5.34458E+00
          5.35033E+00 5.36342E+00 5.36562E+00 5.36533E+00 5.36490E+00
          5.36530E+00 5.36511E+00                                     4.767E+00
 3.00E+04 6.24508E+00 6.28519E+00 6.31871E+00 6.34066E+00 6.35248E+00
          6.35302E+00 6.32225E+00 6.26421E+00 6.18580E+00 6.09769E+00
          6.01213E+00 5.93304E+00 5.86145E+00 5.79817E+00 5.74449E+00
          5.70067E+00 5.66568E+00 5.63543E+00 5.60701E+00 5.58495E+00
          5.57379E+00 5.56967E+00 5.55781E+00 5.54082E+00 5.53118E+00
          5.53552E+00 5.55622E+00 5.55936E+00 5.55818E+00 5.55823E+00
          5.55773E+00 5.55792E+00                                     5.257E+00
 4.00E+04 6.89945E+00 6.92113E+00 6.93529E+00 6.93630E+00 6.92602E+00
          6.88085E+00 6.80290E+00 6.69767E+00 6.57369E+00 6.44349E+00
          6.32106E+00 6.21048E+00 6.11240E+00 6.02639E+00 5.95235E+00
          5.88888E+00 5.83438E+00 5.78396E+00 5.73413E+00 5.68989E+00
          5.65650E+00 5.64126E+00 5.61802E+00 5.59192E+00 5.57316E+00
          5.57494E+00 5.59362E+00 5.59655E+00 5.59520E+00 5.59525E+00
          5.59470E+00 5.59494E+00                                     5.566E+00
 5.00E+04 7.41827E+00 7.41993E+00 7.41358E+00 7.39328E+00 7.36126E+00
          7.27277E+00 7.15219E+00 7.00602E+00 6.84382E+00 6.67900E+00
          6.52659E+00 6.39043E+00 6.27065E+00 6.16578E+00 6.07420E+00
          5.99338E+00 5.92142E+00 5.85343E+00 5.78588E+00 5.72351E+00
          5.67166E+00 5.64782E+00 5.61786E+00 5.58830E+00 5.56478E+00
          5.56327E+00 5.57388E+00 5.57564E+00 5.57450E+00 5.57450E+00
          5.57411E+00 5.57432E+00                                     5.790E+00
 6.00E+04 8.02074E+00 7.93676E+00 7.85129E+00 7.76349E+00 7.67523E+00
          7.50311E+00 7.33483E+00 7.17058E+00 7.01050E+00 6.85470E+00
          6.70375E+00 6.55848E+00 6.41970E+00 6.28755E+00 6.16342E+00
          6.04848E+00 5.94388E+00 5.85133E+00 5.77196E+00 5.70343E+00
          5.64591E+00 5.62465E+00 5.61048E+00 5.59797E+00 5.53783E+00
          5.50909E+00 5.52503E+00 5.53186E+00 5.52897E+00 5.52696E+00
          5.53030E+00 5.52838E+00                                     5.960E+00
 8.00E+04 8.68912E+00 8.57040E+00 8.45039E+00 8.32848E+00 8.20680E+00
          7.97060E+00 7.74149E+00 7.51963E+00 7.30521E+00 7.09824E+00
          6.89940E+00 6.71003E+00 6.53050E+00 6.36120E+00 6.20341E+00
          6.05922E+00 5.92959E+00 5.81641E+00 5.72043E+00 5.63702E+00
          5.56382E+00 5.53430E+00 5.51148E+00 5.49148E+00 5.42134E+00
          5.38740E+00 5.39057E+00 5.39473E+00 5.39132E+00 5.38967E+00
          5.39212E+00 5.39102E+00                                     6.214E+00
 1.00E+05 9.03481E+00 8.98072E+00 8.90703E+00 8.79960E+00 8.66608E+00
          8.36015E+00 8.03372E+00 7.72728E+00 7.44626E+00 7.18925E+00
          6.95487E+00 6.74211E+00 6.54782E+00 6.36876E+00 6.20266E+00
          6.04857E+00 5.90584E+00 5.77338E+00 5.65010E+00 5.53448E+00
          5.42501E+00 5.37366E+00 5.32806E+00 5.29833E+00 5.26775E+00
          5.25240E+00 5.22481E+00 5.22037E+00 5.22014E+00 5.22081E+00
          5.21992E+00 5.22064E+00                                     6.389E+00
 1.50E+05 9.90474E+00 9.76683E+00 9.61088E+00 9.42415E+00 9.21516E+00
          8.77229E+00 8.33020E+00 7.92952E+00 7.57266E+00 7.25535E+00
          6.97261E+00 6.71710E+00 6.47827E+00 6.24988E+00 6.03465E+00
          5.83535E+00 5.65184E+00 5.48051E+00 5.31949E+00 5.16989E+00
          5.02758E+00 4.95662E+00 4.89196E+00 4.84728E+00 4.79924E+00
          4.78403E+00 4.76207E+00 4.75893E+00 4.75847E+00 4.75859E+00
          4.75848E+00 4.75833E+00                                     6.612E+00
 2.00E+05 1.05418E+01 1.02448E+01 9.95260E+00 9.66928E+00 9.39640E+00
          8.88333E+00 8.40989E+00 7.97372E+00 7.57259E+00 7.20501E+00
          6.87008E+00 6.56532E+00 6.28751E+00 6.03269E+00 5.79547E+00
          5.57231E+00 5.36441E+00 5.17116E+00 4.99059E+00 4.81445E+00
          4.63648E+00 4.54959E+00 4.46873E+00 4.40972E+00 4.34621E+00
          4.33152E+00 4.32721E+00 4.32723E+00 4.32566E+00 4.32535E+00
          4.32508E+00 4.32470E+00                                     6.697E+00
 3.00E+05 1.10356E+01 1.06996E+01 1.03603E+01 1.00159E+01 9.67163E+00
          9.00506E+00 8.38868E+00 7.84563E+00 7.37218E+00 6.95832E+00
          6.59388E+00 6.26505E+00 5.95371E+00 5.65110E+00 5.36441E+00
          5.09889E+00 4.85292E+00 4.62190E+00 4.40081E+00 4.19090E+00
          3.99469E+00 3.90111E+00 3.80602E+00 3.72918E+00 3.65619E+00
          3.64021E+00 3.63347E+00 3.63280E+00 3.63118E+00 3.63084E+00
          3.63074E+00 3.62991E+00                                     6.761E+00
 4.00E+05 1.13749E+01 1.09519E+01 1.05353E+01 1.01303E+01 9.73858E+00
          8.99861E+00 8.32949E+00 7.74155E+00 7.22719E+00 6.77285E+00
          6.36527E+00 5.99494E+00 5.65200E+00 5.32977E+00 5.02667E+00
          4.74152E+00 4.47339E+00 4.22046E+00 3.98101E+00 3.75476E+00
          3.54143E+00 3.43893E+00 3.33979E+00 3.26407E+00 3.18817E+00
          3.16875E+00 3.15146E+00 3.14917E+00 3.14784E+00 3.14769E+00
          3.14755E+00 3.14735E+00                                     6.800E+00
 5.00E+05 1.16124E+01 1.11072E+01 1.06220E+01 1.01716E+01 9.75160E+00
          8.97786E+00 8.28886E+00 7.67409E+00 7.12600E+00 6.63508E+00
          6.19203E+00 5.79068E+00 5.42548E+00 5.09009E+00 4.77641E+00
          4.47884E+00 4.19716E+00 3.93166E+00 3.68245E+00 3.44633E+00
          3.22277E+00 3.11653E+00 3.01299E+00 2.93305E+00 2.85447E+00
          2.83416E+00 2.81531E+00 2.81293E+00 2.81147E+00 2.81127E+00
          2.81117E+00 2.81216E+00                                     6.851E+00
 6.00E+05 1.17506E+01 1.12114E+01 1.06957E+01 1.02209E+01 9.78022E+00
          8.96926E+00 8.25041E+00 7.61149E+00 7.04252E+00 6.53254E+00
          6.07100E+00 5.65163E+00 5.26932E+00 4.91850E+00 4.59227E+00
          4.28557E+00 3.99716E+00 3.72545E+00 3.46936E+00 3.22667E+00
          2.99645E+00 2.88640E+00 2.77824E+00 2.69393E+00 2.61187E+00
          2.59146E+00 2.57420E+00 2.57205E+00 2.57040E+00 2.57021E+00
          2.57001E+00 2.57169E+00                                     6.915E+00
 8.00E+05 1.19209E+01 1.13379E+01 1.07839E+01 1.02797E+01 9.81511E+00
          8.96005E+00 8.20592E+00 7.53906E+00 6.94579E+00 6.41319E+00
          5.92956E+00 5.48872E+00 5.08600E+00 4.71653E+00 4.37457E+00
          4.05558E+00 3.75718E+00 3.47598E+00 3.20929E+00 2.95597E+00
          2.71393E+00 2.59694E+00 2.48099E+00 2.38967E+00 2.30072E+00
          2.27921E+00 2.26309E+00 2.26128E+00 2.25941E+00 2.25907E+00
          2.25899E+00 2.25957E+00                                     7.076E+00
 1.00E+06 1.20284E+01 1.14170E+01 1.08385E+01 1.03169E+01 9.83881E+00
          8.95931E+00 8.18688E+00 7.50620E+00 6.90181E+00 6.35954E+00
          5.86713E+00 5.41816E+00 5.00772E+00 4.63055E+00 4.28052E+00
          3.95286E+00 3.64536E+00 3.35498E+00 3.07884E+00 2.81449E+00
          2.55932E+00 2.43491E+00 2.31209E+00 2.21551E+00 2.11931E+00
          2.09553E+00 2.07719E+00 2.07505E+00 2.07311E+00 2.07288E+00
          2.07265E+00 2.07114E+00                                     7.257E+00
 1.50E+06 1.21463E+01 1.15064E+01 1.09051E+01 1.03700E+01 9.88330E+00
          8.98694E+00 8.20395E+00 7.51342E+00 6.90057E+00 6.35125E+00
          5.85343E+00 5.40005E+00 4.98524E+00 4.60250E+00 4.24398E+00
          3.90404E+00 3.58126E+00 3.27408E+00 2.97958E+00 2.69136E+00
          2.40405E+00 2.25928E+00 2.11274E+00 1.99459E+00 1.87675E+00
          1.84661E+00 1.82220E+00 1.81934E+00 1.81701E+00 1.81669E+00
          1.81641E+00 1.81479E+00                                     7.688E+00
 2.00E+06 1.21667E+01 1.15340E+01 1.09400E+01 1.04119E+01 9.93041E+00
          9.03636E+00 8.25320E+00 7.56244E+00 6.95098E+00 6.40492E+00
          5.91209E+00 5.46339E+00 5.05007E+00 4.66483E+00 4.30220E+00
          3.95783E+00 3.62917E+00 3.31256E+00 3.00375E+00 2.69705E+00
          2.38077E+00 2.21315E+00 2.03717E+00 1.89095E+00 1.74745E+00
          1.71296E+00 1.68536E+00 1.68151E+00 1.67855E+00 1.67818E+00
          1.67789E+00 1.68097E+00                                     8.058E+00
 3.00E+06 1.21691E+01 1.15337E+01 1.09437E+01 1.04305E+01 9.97005E+00
          9.11716E+00 8.36725E+00 7.69880E+00 7.10065E+00 6.56165E+00
          6.07213E+00 5.62559E+00 5.21612E+00 4.83703E+00 4.48000E+00
          4.13818E+00 3.80777E+00 3.48302E+00 3.15607E+00 2.81465E+00
          2.44202E+00 2.23641E+00 2.00943E+00 1.80903E+00 1.60873E+00
          1.56670E+00 1.53850E+00 1.53474E+00 1.52885E+00 1.52762E+00
          1.52814E+00 1.53955E+00                                     8.637E+00
 4.00E+06 1.21034E+01 1.14937E+01 1.09302E+01 1.04446E+01 1.00105E+01
          9.19823E+00 8.47318E+00 7.82006E+00 7.23145E+00 6.70014E+00
          6.21972E+00 5.78378E+00 5.38538E+00 5.01640E+00 4.66639E+00
          4.32710E+00 3.99511E+00 3.66530E+00 3.32811E+00 2.96351E+00
          2.54581E+00 2.30741E+00 2.04060E+00 1.80077E+00 1.54351E+00
          1.48368E+00 1.45971E+00 1.45811E+00 1.44904E+00 1.44660E+00
          1.44910E+00 1.46313E+00                                     9.072E+00
 5.00E+06 1.20570E+01 1.14583E+01 1.09085E+01 1.04411E+01 1.00265E+01
          9.24674E+00 8.54716E+00 7.91480E+00 7.34310E+00 6.82548E+00
          6.35612E+00 5.92910E+00 5.53797E+00 5.17501E+00 4.83012E+00
          4.49507E+00 4.16579E+00 3.83601E+00 3.49374E+00 3.11374E+00
          2.66264E+00 2.39727E+00 2.09303E+00 1.81510E+00 1.50898E+00
          1.43550E+00 1.41149E+00 1.41078E+00 1.39948E+00 1.39629E+00
          1.39954E+00 1.41455E+00                                     9.413E+00
 6.00E+06 1.20117E+01 1.14227E+01 1.08854E+01 1.04345E+01 1.00373E+01
          9.28519E+00 8.60803E+00 7.99411E+00 7.43763E+00 6.93253E+00
          6.47351E+00 6.05506E+00 5.67115E+00 5.31444E+00 4.97517E+00
          4.64517E+00 4.31987E+00 3.99203E+00 3.64762E+00 3.25691E+00
          2.77951E+00 2.49179E+00 2.15558E+00 1.84349E+00 1.49204E+00
          1.40508E+00 1.37906E+00 1.37891E+00 1.36583E+00 1.36208E+00
          1.36621E+00 1.38013E+00                                     9.691E+00
 8.00E+06 1.19323E+01 1.13598E+01 1.08433E+01 1.04198E+01 1.00512E+01
          9.34314E+00 8.70280E+00 8.11961E+00 7.58895E+00 7.10556E+00
          6.66491E+00 6.26218E+00 5.89197E+00 5.54757E+00 5.21987E+00
          4.90077E+00 4.58508E+00 4.26408E+00 3.92056E+00 3.51740E+00
          3.00211E+00 2.67955E+00 2.29102E+00 1.91989E+00 1.48660E+00
          1.37370E+00 1.33881E+00 1.33880E+00 1.32312E+00 1.31855E+00
          1.32391E+00 1.33484E+00                                     1.013E+01
 1.00E+07 1.18695E+01 1.13102E+01 1.08098E+01 1.04071E+01 1.00599E+01
          9.38521E+00 8.77326E+00 8.21432E+00 7.70446E+00 7.23900E+00
          6.81397E+00 6.42503E+00 6.06727E+00 5.73443E+00 5.41787E+00
          5.10962E+00 4.80410E+00 4.49165E+00 4.15273E+00 3.74475E+00
          3.20513E+00 2.85730E+00 2.42815E+00 2.00769E+00 1.50139E+00
          1.36387E+00 1.31535E+00 1.31446E+00 1.29706E+00 1.29204E+00
          1.29791E+00 1.30579E+00                                     1.046E+01
 1.50E+07 1.18314E+01 1.12810E+01 1.07942E+01 1.04127E+01 1.00892E+01
          9.45409E+00 8.87894E+00 8.35526E+00 7.87941E+00 7.44701E+00
          7.05425E+00 6.69681E+00 6.36960E+00 6.06578E+00 5.77541E+00
          5.48977E+00 5.20403E+00 4.90996E+00 4.59076E+00 4.20825E+00
          3.67814E+00 3.29395E+00 2.75439E+00 2.19530E+00 1.56149E+00
          1.39244E+00 1.29185E+00 1.27939E+00 1.26031E+00 1.25882E+00
          1.25568E+00 1.26440E+00                                     1.105E+01
 2.00E+07 1.17660E+01 1.12310E+01 1.07615E+01 1.04000E+01 1.00969E+01
          9.49666E+00 8.95191E+00 8.45545E+00 8.00416E+00 7.59428E+00
          7.22248E+00 6.88497E+00 6.57712E+00 6.29257E+00 6.02186E+00
          5.75648E+00 5.49152E+00 5.21820E+00 4.91804E+00 4.54803E+00
          4.01427E+00 3.61599E+00 3.04401E+00 2.42599E+00 1.65409E+00
          1.42880E+00 1.28142E+00 1.26385E+00 1.24178E+00 1.23943E+00
          1.23645E+00 1.24194E+00                                     1.144E+01
 3.00E+07 1.16596E+01 1.11507E+01 1.07089E+01 1.03775E+01 1.01040E+01
          9.55292E+00 9.04939E+00 8.58818E+00 8.16730E+00 7.78446E+00
          7.43765E+00 7.12418E+00 6.84066E+00 6.58231E+00 6.34165E+00
          6.11109E+00 5.88393E+00 5.64709E+00 5.37825E+00 5.03429E+00
          4.51675E+00 4.11653E+00 3.52086E+00 2.82752E+00 1.84466E+00
          1.54069E+00 1.27837E+00 1.24546E+00 1.22375E+00 1.22099E+00
          1.21570E+00 1.21875E+00                                     1.196E+01
 4.00E+07 1.16277E+01 1.11284E+01 1.06973E+01 1.03779E+01 1.01165E+01
          9.58553E+00 9.10042E+00 8.65748E+00 8.25457E+00 7.88900E+00
          7.55840E+00 7.26142E+00 6.99680E+00 6.76130E+00 6.54767E+00
          6.34692E+00 6.14814E+00 5.93466E+00 5.68390E+00 5.35987E+00
          4.87667E+00 4.50147E+00 3.92094E+00 3.18126E+00 2.01956E+00
          1.64121E+00 1.29389E+00 1.24584E+00 1.21309E+00 1.20967E+00
          1.20383E+00 1.20654E+00                                     1.230E+01
 5.00E+07 1.16064E+01 1.11135E+01 1.06893E+01 1.03780E+01 1.01249E+01
          9.60911E+00 9.13746E+00 8.70621E+00 8.31402E+00 7.95939E+00
          7.64111E+00 7.35742E+00 7.10609E+00 6.88380E+00 6.68498E+00
          6.50280E+00 6.32852E+00 6.14344E+00 5.92117E+00 5.62330E+00
          5.15913E+00 4.79151E+00 4.22557E+00 3.49125E+00 2.20208E+00
          1.73562E+00 1.30853E+00 1.25044E+00 1.20834E+00 1.20212E+00
          1.19878E+00 1.19931E+00                                     1.254E+01
 6.00E+07 1.15908E+01 1.11044E+01 1.06865E+01 1.03811E+01 1.01334E+01
          9.62725E+00 9.16418E+00 8.74098E+00 8.35665E+00 8.01000E+00
          7.70018E+00 7.42571E+00 7.18457E+00 6.97372E+00 6.78787E+00
          6.62066E+00 6.46416E+00 6.30056E+00 6.10335E+00 5.83057E+00
          5.38892E+00 5.03369E+00 4.48265E+00 3.74782E+00 2.37038E+00
          1.83513E+00 1.32635E+00 1.25578E+00 1.20539E+00 1.19794E+00
          1.19412E+00 1.19444E+00                                     1.273E+01
 8.00E+07 1.15718E+01 1.10970E+01 1.06892E+01 1.03915E+01 1.01497E+01
          9.65376E+00 9.19946E+00 8.78567E+00 8.41183E+00 8.07688E+00
          7.78010E+00 7.51981E+00 7.29359E+00 7.09856E+00 6.93085E+00
          6.78547E+00 6.65522E+00 6.52290E+00 6.36261E+00 6.13314E+00
          5.74376E+00 5.41951E+00 4.89859E+00 4.16274E+00 2.65965E+00
          2.02732E+00 1.37239E+00 1.27446E+00 1.20079E+00 1.19312E+00
          1.18286E+00 1.18872E+00                                     1.300E+01
 1.00E+08 1.15842E+01 1.11071E+01 1.06974E+01 1.03987E+01 1.01572E+01
          9.66533E+00 9.21814E+00 8.81286E+00 8.44823E+00 8.12253E+00
          7.83458E+00 7.58301E+00 7.36607E+00 7.18084E+00 7.02211E+00
          6.88528E+00 6.76836E+00 6.66461E+00 6.55283E+00 6.37040E+00
          6.00566E+00 5.69382E+00 5.20560E+00 4.50111E+00 2.92805E+00
          2.21029E+00 1.40893E+00 1.28748E+00 1.20183E+00 1.19234E+00
          1.18408E+00 1.18457E+00                                     1.319E+01
 1.50E+08 1.15550E+01 1.10956E+01 1.07008E+01 1.04122E+01 1.01780E+01
          9.69944E+00 9.26239E+00 8.86526E+00 8.50752E+00 8.18868E+00
          7.90872E+00 7.66712E+00 7.46289E+00 7.29429E+00 7.15785E+00
          7.04986E+00 6.96676E+00 6.89724E+00 6.82070E+00 6.69513E+00
          6.43057E+00 6.18104E+00 5.74857E+00 5.09080E+00 3.48152E+00
          2.60290E+00 1.51232E+00 1.33962E+00 1.20757E+00 1.19159E+00
          1.17931E+00 1.17957E+00                                     1.348E+01
 2.00E+08 1.15572E+01 1.11050E+01 1.07147E+01 1.04257E+01 1.01895E+01
          9.71120E+00 9.27704E+00 8.88495E+00 8.53371E+00 8.22230E+00
          7.94989E+00 7.71592E+00 7.51924E+00 7.35805E+00 7.22855E+00
          7.12813E+00 7.05752E+00 7.01415E+00 6.98305E+00 6.91014E+00
          6.69662E+00 6.48247E+00 6.11036E+00 5.50591E+00 3.88270E+00
          2.94671E+00 1.61856E+00 1.39402E+00 1.21494E+00 1.19528E+00
          1.17621E+00 1.17712E+00                                     1.366E+01
 3.00E+08 1.15128E+01 1.10913E+01 1.07220E+01 1.04388E+01 1.02014E+01
          9.72743E+00 9.29755E+00 8.90998E+00 8.56357E+00 8.25745E+00
          7.99098E+00 7.76374E+00 7.57491E+00 7.42302E+00 7.30478E+00
          7.21838E+00 7.16604E+00 7.14759E+00 7.15257E+00 7.13504E+00
          7.00840E+00 6.85375E+00 6.55489E+00 6.03515E+00 4.50627E+00
          3.48491E+00 1.81704E+00 1.50847E+00 1.23550E+00 1.20335E+00
          1.17407E+00 1.17432E+00                                     1.386E+01
 4.00E+08 1.14731E+01 1.10768E+01 1.07248E+01 1.04458E+01 1.02066E+01
          9.73476E+00 9.30709E+00 8.92191E+00 8.57811E+00 8.27490E+00
          8.01173E+00 7.78815E+00 7.60358E+00 7.45671E+00 7.34442E+00
          7.26536E+00 7.22259E+00 7.21751E+00 7.24261E+00 7.25799E+00
          7.18658E+00 7.07186E+00 6.82507E+00 6.37240E+00 4.95424E+00
          3.90199E+00 2.00140E+00 1.62052E+00 1.25816E+00 1.21256E+00
          1.17401E+00 1.17297E+00                                     1.397E+01
 5.00E+08 1.14240E+01 1.10530E+01 1.07195E+01 1.04477E+01 1.02101E+01
          9.74310E+00 9.31756E+00 8.93323E+00 8.58969E+00 8.28683E+00
          8.02477E+00 7.80301E+00 7.62059E+00 7.47671E+00 7.37033E+00
          7.30095E+00 7.26865E+00 7.26770E+00 7.28916E+00 7.31694E+00
          7.29342E+00 7.21160E+00 7.01136E+00 6.63651E+00 5.31907E+00
          4.18520E+00 2.17472E+00 1.74504E+00 1.28174E+00 1.21227E+00
          1.17915E+00 1.17239E+00                                     1.405E+01
 6.00E+08 1.14018E+01 1.10443E+01 1.07200E+01 1.04507E+01 1.02123E+01
          9.74638E+00 9.32171E+00 8.93840E+00 8.59597E+00 8.29414E+00
          8.03290E+00 7.81210E+00 7.63156E+00 7.49070E+00 7.38790E+00
          7.32219E+00 7.29385E+00 7.29767E+00 7.32561E+00 7.36401E+00
          7.37325E+00 7.32553E+00 7.15622E+00 6.78834E+00 5.55042E+00
          4.52055E+00 2.33653E+00 1.83146E+00 1.30501E+00 1.23265E+00
          1.17554E+00 1.17212E+00                                     1.410E+01
 8.00E+08 1.13743E+01 1.10333E+01 1.07202E+01 1.04537E+01 1.02144E+01
          9.74993E+00 9.32673E+00 8.94482E+00 8.60381E+00 8.30356E+00
          8.04413E+00 7.82543E+00 7.64722E+00 7.50902E+00 7.40944E+00
          7.34779E+00 7.32485E+00 7.33620E+00 7.37535E+00 7.43166E+00
          7.47408E+00 7.45733E+00 7.34304E+00 7.04657E+00 5.93284E+00
          4.95867E+00 2.64033E+00 2.02521E+00 1.35168E+00 1.25268E+00
          1.17963E+00 1.17090E+00                                     1.417E+01
 1.00E+09 1.13571E+01 1.10263E+01 1.07202E+01 1.04555E+01 1.02154E+01
          9.75196E+00 9.32967E+00 8.94869E+00 8.60864E+00 8.30939E+00
          8.05110E+00 7.83367E+00 7.65692E+00 7.52038E+00 7.42277E+00
          7.36356E+00 7.34384E+00 7.35978E+00 7.40588E+00 7.47345E+00
          7.53641E+00 7.53950E+00 7.46390E+00 7.22156E+00 6.20761E+00
          5.29010E+00 2.90979E+00 2.20319E+00 1.39778E+00 1.27345E+00
          1.18417E+00 1.17078E+00                                     1.422E+01
 1.50E+09 1.13312E+01 1.10160E+01 1.07205E+01 1.04581E+01 1.02168E+01
          9.75469E+00 9.33368E+00 8.95397E+00 8.61520E+00 8.31731E+00
          8.06050E+00 7.84476E+00 7.66995E+00 7.53574E+00 7.44086E+00
          7.38495E+00 7.36959E+00 7.39176E+00 7.44738E+00 7.53071E+00
          7.62220E+00 7.65293E+00 7.63559E+00 7.48362E+00 6.65866E+00
          5.86296E+00 3.46816E+00 2.59564E+00 1.50992E+00 1.32795E+00
          1.19708E+00 1.17017E+00                                     1.428E+01
 2.00E+09 1.13170E+01 1.10105E+01 1.07210E+01 1.04600E+01 1.02180E+01
          9.75626E+00 9.33576E+00 8.95662E+00 8.61848E+00 8.32126E+00
          8.06514E+00 7.85018E+00 7.67634E+00 7.54333E+00 7.44994E+00
          7.39587E+00 7.38285E+00 7.40824E+00 7.46872E+00 7.56056E+00
          7.66744E+00 7.71232E+00 7.72536E+00 7.62796E+00 6.94253E+00
          6.23871E+00 3.90544E+00 2.92945E+00 1.61750E+00 1.38418E+00
          1.21019E+00 1.17007E+00                                     1.432E+01
 3.00E+09 1.13022E+01 1.10051E+01 1.07218E+01 1.04622E+01 1.02193E+01
          9.75799E+00 9.33791E+00 8.95925E+00 8.62168E+00 8.32508E+00
          8.06964E+00 7.85545E+00 7.68256E+00 7.55077E+00 7.45891E+00
          7.40675E+00 7.39620E+00 7.42488E+00 7.49027E+00 7.59101E+00
          7.71439E+00 7.77371E+00 7.81642E+00 7.77984E+00 7.28522E+00
          6.71226E+00 4.55318E+00 3.46342E+00 1.81817E+00 1.49683E+00
          1.23600E+00 1.16982E+00                                     1.436E+01
 4.00E+09 1.13146E+01 1.10150E+01 1.07286E+01 1.04650E+01 1.02185E+01
          9.75413E+00 9.33376E+00 8.95612E+00 8.62032E+00 8.32577E+00
          8.07217E+00 7.85939E+00 7.68729E+00 7.55516E+00 7.46068E+00
          7.40380E+00 7.39020E+00 7.42599E+00 7.51244E+00 7.62806E+00
          7.74470E+00 7.80169E+00 7.85387E+00 7.85228E+00 7.49134E+00
          6.99785E+00 5.00484E+00 3.88033E+00 2.00535E+00 1.60877E+00
          1.25947E+00 1.16969E+00                                     1.439E+01
 5.00E+09 1.13094E+01 1.10128E+01 1.07286E+01 1.04656E+01 1.02188E+01
          9.75463E+00 9.33444E+00 8.95699E+00 8.62138E+00 8.32703E+00
          8.07362E+00 7.86108E+00 7.68925E+00 7.55746E+00 7.46339E+00
          7.40706E+00 7.39421E+00 7.43106E+00 7.51912E+00 7.63731E+00
          7.75888E+00 7.82079E+00 7.88276E+00 7.90020E+00 7.61452E+00
          7.19386E+00 5.34558E+00 4.21067E+00 2.18720E+00 1.71739E+00
          1.28291E+00 1.16965E+00                                     1.440E+01
 6.00E+09 1.13057E+01 1.10113E+01 1.07286E+01 1.04659E+01 1.02190E+01
          9.75491E+00 9.33484E+00 8.95753E+00 8.62206E+00 8.32785E+00
          8.07460E+00 7.86222E+00 7.69059E+00 7.55902E+00 7.46524E+00
          7.40925E+00 7.39690E+00 7.43443E+00 7.52356E+00 7.64351E+00
          7.76855E+00 7.83377E+00 7.90213E+00 7.93239E+00 7.70114E+00
          7.33435E+00 5.61114E+00 4.48535E+00 2.35639E+00 1.82579E+00
          1.30591E+00 1.16959E+00                                     1.441E+01
 8.00E+09 1.12810E+01 1.09967E+01 1.07220E+01 1.04642E+01 1.02201E+01
          9.75958E+00 9.34031E+00 8.96246E+00 8.62573E+00 8.33005E+00
          8.07564E+00 7.86256E+00 7.69084E+00 7.56033E+00 7.47008E+00
          7.42014E+00 7.41270E+00 7.44583E+00 7.51782E+00 7.62903E+00
          7.77444E+00 7.85553E+00 7.93517E+00 7.97571E+00 7.81422E+00
          7.52382E+00 6.00456E+00 4.92111E+00 2.66023E+00 2.03632E+00
          1.35144E+00 1.16953E+00                                     1.442E+01
 1.00E+10 1.12783E+01 1.09953E+01 1.07216E+01 1.04640E+01 1.02198E+01
          9.75946E+00 9.34048E+00 8.96283E+00 8.62621E+00 8.33056E+00
          8.07617E+00 7.86316E+00 7.69160E+00 7.56138E+00 7.47148E+00
          7.42194E+00 7.41490E+00 7.44843E+00 7.52103E+00 7.63394E+00
          7.78197E+00 7.86473E+00 7.95061E+00 8.00594E+00 7.89258E+00
          7.64114E+00 6.28438E+00 5.25916E+00 2.92749E+00 2.22656E+00
          1.39526E+00 1.16937E+00                                     1.443E+01


==> anc/colstop/sbethe/sdbase/pdebr70.p08 <==
 70
 1.00E+03 6.61980E-01 6.76463E-01 6.91040E-01 7.05791E-01 7.20740E-01
          7.51270E-01 7.82710E-01 8.15220E-01 8.49060E-01 8.84650E-01
          9.22620E-01 9.63370E-01 1.00738E+00 1.05525E+00 1.10789E+00
          1.16519E+00 1.22388E+00 1.27539E+00 1.31102E+00 1.33370E+00
          1.34833E+00 1.35329E+00 1.36039E+00 1.36658E+00 1.36229E+00
          1.36053E+00 1.36060E+00 1.36062E+00 1.36035E+00 1.36040E+00
          1.36026E+00 1.36032E+00                                     8.889E-01
 1.50E+03 9.43800E-01 9.60860E-01 9.78160E-01 9.95903E-01 1.01414E+00
          1.05216E+00 1.09235E+00 1.13485E+00 1.17981E+00 1.22733E+00
          1.27754E+00 1.33048E+00 1.38605E+00 1.44400E+00 1.50377E+00
          1.56442E+00 1.62456E+00 1.68171E+00 1.73147E+00 1.76579E+00
          1.77465E+00 1.77049E+00 1.77093E+00 1.77708E+00 1.77743E+00
          1.77539E+00 1.77626E+00 1.77674E+00 1.77658E+00 1.77642E+00
          1.77676E+00 1.77652E+00                                     1.205E+00
 2.00E+03 1.19559E+00 1.21768E+00 1.24000E+00 1.26273E+00 1.28593E+00
          1.33381E+00 1.38372E+00 1.43569E+00 1.48972E+00 1.54580E+00
          1.60381E+00 1.66366E+00 1.72504E+00 1.78752E+00 1.85044E+00
          1.91284E+00 1.97330E+00 2.02983E+00 2.07971E+00 2.11999E+00
          2.14319E+00 2.14250E+00 2.12871E+00 2.11087E+00 2.12548E+00
          2.14292E+00 2.13763E+00 2.13386E+00 2.13426E+00 2.13514E+00
          2.13289E+00 2.13443E+00                                     1.487E+00
 3.00E+03 1.66064E+00 1.69004E+00 1.71954E+00 1.74924E+00 1.77925E+00
          1.84037E+00 1.90280E+00 1.96638E+00 2.03090E+00 2.09613E+00
          2.16177E+00 2.22762E+00 2.29355E+00 2.35947E+00 2.42575E+00
          2.49208E+00 2.55604E+00 2.61292E+00 2.65717E+00 2.68585E+00
          2.70008E+00 2.70494E+00 2.71066E+00 2.71631E+00 2.72101E+00
          2.72114E+00 2.71974E+00 2.71951E+00 2.71963E+00 2.71970E+00
          2.71966E+00 2.71968E+00                                     1.965E+00
 4.00E+03 2.05600E+00 2.09538E+00 2.13435E+00 2.17260E+00 2.21027E+00
          2.28438E+00 2.35640E+00 2.42620E+00 2.49398E+00 2.56045E+00
          2.62668E+00 2.69271E+00 2.75830E+00 2.82301E+00 2.88663E+00
          2.94846E+00 3.00649E+00 3.05738E+00 3.09777E+00 3.12746E+00
          3.14646E+00 3.15279E+00 3.16230E+00 3.17328E+00 3.18084E+00
          3.18112E+00 3.17784E+00 3.17731E+00 3.17768E+00 3.17770E+00
          3.17780E+00 3.17774E+00                                     2.357E+00
 5.00E+03 2.40407E+00 2.45273E+00 2.50038E+00 2.54624E+00 2.59048E+00
          2.67486E+00 2.75312E+00 2.82525E+00 2.89206E+00 2.95551E+00
          3.01838E+00 3.08109E+00 3.14323E+00 3.20398E+00 3.26241E+00
          3.31744E+00 3.36789E+00 3.41277E+00 3.45089E+00 3.48128E+00
          3.50299E+00 3.51169E+00 3.52434E+00 3.53875E+00 3.55020E+00
          3.54986E+00 3.54565E+00 3.54491E+00 3.54532E+00 3.54555E+00
          3.54543E+00 3.54548E+00                                     2.685E+00
 6.00E+03 2.71509E+00 2.77154E+00 2.82640E+00 2.87842E+00 2.92780E+00
          3.01974E+00 3.10163E+00 3.17365E+00 3.23720E+00 3.29537E+00
          3.35253E+00 3.40945E+00 3.46578E+00 3.52062E+00 3.57292E+00
          3.62156E+00 3.66570E+00 3.70495E+00 3.73905E+00 3.76819E+00
          3.79294E+00 3.80486E+00 3.82068E+00 3.83717E+00 3.85047E+00
          3.85043E+00 3.84588E+00 3.84504E+00 3.84552E+00 3.84580E+00
          3.84563E+00 3.84570E+00                                     2.964E+00
 8.00E+03 3.24914E+00 3.31765E+00 3.38340E+00 3.44425E+00 3.50044E+00
          3.60062E+00 3.68329E+00 3.74919E+00 3.80106E+00 3.84449E+00
          3.88692E+00 3.92994E+00 3.97310E+00 4.01530E+00 4.05473E+00
          4.08996E+00 4.12101E+00 4.14943E+00 4.17700E+00 4.20485E+00
          4.23453E+00 4.25092E+00 4.26999E+00 4.28730E+00 4.30225E+00
          4.30381E+00 4.30009E+00 4.29946E+00 4.30005E+00 4.30008E+00
          4.30026E+00 4.30018E+00                                     3.411E+00
 1.00E+04 3.69979E+00 3.77409E+00 3.84480E+00 3.90913E+00 3.96741E+00
          4.06817E+00 4.14648E+00 4.20346E+00 4.24268E+00 4.27108E+00
          4.29780E+00 4.32495E+00 4.35240E+00 4.37960E+00 4.40547E+00
          4.42930E+00 4.45126E+00 4.47246E+00 4.49453E+00 4.51987E+00
          4.55142E+00 4.56981E+00 4.58906E+00 4.60469E+00 4.62027E+00
          4.62298E+00 4.62188E+00 4.62162E+00 4.62213E+00 4.62215E+00
          4.62230E+00 4.62224E+00                                     3.754E+00
 1.50E+04 4.58485E+00 4.65982E+00 4.72984E+00 4.79106E+00 4.84409E+00
          4.92938E+00 4.98553E+00 5.01450E+00 5.02108E+00 5.01392E+00
          5.00407E+00 4.99443E+00 4.98593E+00 4.97952E+00 4.97637E+00
          4.97755E+00 4.98273E+00 4.99018E+00 4.99934E+00 5.01541E+00
          5.04426E+00 5.06210E+00 5.07591E+00 5.08272E+00 5.09520E+00
          5.10021E+00 5.10713E+00 5.10804E+00 5.10810E+00 5.10811E+00
          5.10809E+00 5.10815E+00                                     4.351E+00
 2.00E+04 5.25121E+00 5.31684E+00 5.37679E+00 5.42669E+00 5.46741E+00
          5.52643E+00 5.55432E+00 5.55371E+00 5.53005E+00 5.49265E+00
          5.45300E+00 5.41449E+00 5.37863E+00 5.34712E+00 5.32246E+00
          5.30643E+00 5.29803E+00 5.29316E+00 5.28941E+00 5.29367E+00
          5.31339E+00 5.32639E+00 5.33162E+00 5.32830E+00 5.33438E+00
          5.34036E+00 5.35426E+00 5.35624E+00 5.35580E+00 5.35584E+00
          5.35563E+00 5.35580E+00                                     4.742E+00
 3.00E+04 6.22047E+00 6.25810E+00 6.28948E+00 6.30990E+00 6.32076E+00
          6.32080E+00 6.29127E+00 6.23577E+00 6.16058E+00 6.07531E+00
          5.99123E+00 5.91219E+00 5.83961E+00 5.77507E+00 5.72112E+00
          5.67889E+00 5.64663E+00 5.61835E+00 5.59007E+00 5.56957E+00
          5.56483E+00 5.56457E+00 5.55324E+00 5.53394E+00 5.52638E+00
          5.53146E+00 5.55236E+00 5.55552E+00 5.55439E+00 5.55442E+00
          5.55395E+00 5.55428E+00                                     5.237E+00
 4.00E+04 6.91754E+00 6.92683E+00 6.92976E+00 6.92158E+00 6.90410E+00
          6.84958E+00 6.76875E+00 6.66593E+00 6.54784E+00 6.42431E+00
          6.30640E+00 6.19775E+00 6.09948E+00 6.01212E+00 5.93705E+00
          5.87407E+00 5.82119E+00 5.77239E+00 5.72346E+00 5.68128E+00
          5.65288E+00 5.64039E+00 5.61765E+00 5.59012E+00 5.57306E+00
          5.57540E+00 5.59419E+00 5.59713E+00 5.59583E+00 5.59584E+00
          5.59535E+00 5.59569E+00                                     5.553E+00
 5.00E+04 7.45817E+00 7.44272E+00 7.42083E+00 7.38778E+00 7.34568E+00
          7.24384E+00 7.11854E+00 6.97472E+00 6.81954E+00 6.66311E+00
          6.51675E+00 6.38374E+00 6.26468E+00 6.15894E+00 6.06635E+00
          5.98551E+00 5.91448E+00 5.84793E+00 5.78203E+00 5.72183E+00
          5.67293E+00 5.65049E+00 5.62101E+00 5.59113E+00 5.56871E+00
          5.56753E+00 5.57825E+00 5.58001E+00 5.57890E+00 5.57888E+00
          5.57854E+00 5.57875E+00                                     5.781E+00
 6.00E+04 7.89713E+00 7.86063E+00 7.81758E+00 7.76322E+00 7.69998E+00
          7.55726E+00 7.39315E+00 7.21323E+00 7.02522E+00 6.83955E+00
          6.66808E+00 6.51383E+00 6.37666E+00 6.25496E+00 6.14686E+00
          6.05006E+00 5.96279E+00 5.88077E+00 5.80070E+00 5.72552E+00
          5.65921E+00 5.62880E+00 5.59568E+00 5.56687E+00 5.54182E+00
          5.53695E+00 5.53665E+00 5.53677E+00 5.53607E+00 5.53603E+00
          5.53588E+00 5.53596E+00                                     5.961E+00
 8.00E+04 8.55464E+00 8.50921E+00 8.44961E+00 8.36559E+00 8.26261E+00
          8.02719E+00 7.77135E+00 7.52196E+00 7.28527E+00 7.06389E+00
          6.86116E+00 6.67770E+00 6.51169E+00 6.36046E+00 6.22113E+00
          6.09201E+00 5.97280E+00 5.86346E+00 5.76308E+00 5.66750E+00
          5.57356E+00 5.52928E+00 5.49043E+00 5.46519E+00 5.43747E+00
          5.42539E+00 5.40701E+00 5.40426E+00 5.40398E+00 5.40433E+00
          5.40387E+00 5.40405E+00                                     6.221E+00
 1.00E+05 9.04644E+00 8.97968E+00 8.89595E+00 8.78303E+00 8.64780E+00
          8.34507E+00 8.02555E+00 7.72386E+00 7.44536E+00 7.18985E+00
          6.95727E+00 6.74688E+00 6.55544E+00 6.37946E+00 6.21600E+00
          6.06373E+00 5.92230E+00 5.79140E+00 5.67006E+00 5.55451E+00
          5.44240E+00 5.39020E+00 5.34493E+00 5.31644E+00 5.28600E+00
          5.27016E+00 5.24242E+00 5.23805E+00 5.23784E+00 5.23847E+00
          5.23766E+00 5.23805E+00                                     6.394E+00
 1.50E+05 9.85956E+00 9.73672E+00 9.59350E+00 9.41543E+00 9.21167E+00
          8.77308E+00 8.33141E+00 7.93227E+00 7.57820E+00 7.26404E+00
          6.98390E+00 6.73053E+00 6.49374E+00 6.26740E+00 6.05372E+00
          5.85528E+00 5.67251E+00 5.50303E+00 5.34498E+00 5.19520E+00
          5.05032E+00 4.98083E+00 4.91762E+00 4.87323E+00 4.82479E+00
          4.80941E+00 4.78720E+00 4.78403E+00 4.78356E+00 4.78368E+00
          4.78358E+00 4.78344E+00                                     6.623E+00
 2.00E+05 1.05009E+01 1.02116E+01 9.92659E+00 9.64980E+00 9.38278E+00
          8.87978E+00 8.41434E+00 7.98431E+00 7.58770E+00 7.22313E+00
          6.88994E+00 6.58582E+00 6.30783E+00 6.05238E+00 5.81454E+00
          5.59124E+00 5.38371E+00 5.19146E+00 5.01260E+00 4.83891E+00
          4.66400E+00 4.57857E+00 4.49839E+00 4.43915E+00 4.37566E+00
          4.36112E+00 4.35645E+00 4.35641E+00 4.35484E+00 4.35452E+00
          4.35427E+00 4.35435E+00                                     6.710E+00
 3.00E+05 1.10689E+01 1.06871E+01 1.03148E+01 9.95971E+00 9.62174E+00
          8.99139E+00 8.41681E+00 7.89415E+00 7.42058E+00 6.99210E+00
          6.60546E+00 6.25673E+00 5.94090E+00 5.65213E+00 5.38259E+00
          5.12683E+00 4.88511E+00 4.65798E+00 4.44275E+00 4.23278E+00
          4.02432E+00 3.92400E+00 3.83130E+00 3.76377E+00 3.68966E+00
          3.67166E+00 3.66546E+00 3.66536E+00 3.66356E+00 3.66323E+00
          3.66283E+00 3.66302E+00                                     6.778E+00
 4.00E+05 1.13703E+01 1.09259E+01 1.04956E+01 1.00903E+01 9.70811E+00
          8.99891E+00 8.35887E+00 7.78171E+00 7.26353E+00 6.79847E+00
          6.38078E+00 6.00488E+00 5.66450E+00 5.35211E+00 5.05772E+00
          4.77476E+00 4.50437E+00 4.24957E+00 4.01151E+00 3.78615E+00
          3.57224E+00 3.47058E+00 3.37161E+00 3.29532E+00 3.22002E+00
          3.20067E+00 3.18347E+00 3.18137E+00 3.17997E+00 3.17978E+00
          3.17966E+00 3.17965E+00                                     6.821E+00
 5.00E+05 1.15829E+01 1.10881E+01 1.06122E+01 1.01692E+01 9.75492E+00
          8.98958E+00 8.30532E+00 7.69278E+00 7.14533E+00 6.65460E+00
          6.21225E+00 5.81219E+00 5.44869E+00 5.11514E+00 4.80309E+00
          4.50671E+00 4.22595E+00 3.96134E+00 3.71312E+00 3.47751E+00
          3.25351E+00 3.14686E+00 3.04326E+00 2.96358E+00 2.88500E+00
          2.86470E+00 2.84596E+00 2.84359E+00 2.84212E+00 2.84194E+00
          2.84182E+00 2.84184E+00                                     6.874E+00
 6.00E+05 1.17294E+01 1.11981E+01 1.06895E+01 1.02203E+01 9.78411E+00
          8.97982E+00 8.26504E+00 7.62835E+00 7.06048E+00 6.55117E+00
          6.09055E+00 5.67239E+00 5.29152E+00 4.94219E+00 4.61730E+00
          4.31169E+00 4.02417E+00 3.75328E+00 3.49798E+00 3.25583E+00
          3.02572E+00 2.91560E+00 2.80738E+00 2.72305E+00 2.64085E+00
          2.62039E+00 2.60312E+00 2.60095E+00 2.59929E+00 2.59912E+00
          2.59894E+00 2.59899E+00                                     6.938E+00
 8.00E+05 1.19117E+01 1.13326E+01 1.07820E+01 1.02808E+01 9.81861E+00
          8.96755E+00 8.21642E+00 7.55180E+00 6.96027E+00 6.42907E+00
          5.94674E+00 5.50708E+00 5.10549E+00 4.73707E+00 4.39612E+00
          4.07804E+00 3.78050E+00 3.50007E+00 3.23409E+00 2.98145E+00
          2.74011E+00 2.62342E+00 2.50753E+00 2.41602E+00 2.32667E+00
          2.30503E+00 2.28878E+00 2.28693E+00 2.28505E+00 2.28473E+00
          2.28464E+00 2.28449E+00                                     7.098E+00
 1.00E+06 1.20262E+01 1.14160E+01 1.08387E+01 1.03180E+01 9.84086E+00
          8.96350E+00 8.19331E+00 7.51487E+00 6.91263E+00 6.37229E+00
          5.88147E+00 5.43379E+00 5.02444E+00 4.64827E+00 4.29926E+00
          3.97268E+00 3.66622E+00 3.37664E+00 3.10102E+00 2.83722E+00
          2.58286E+00 2.45885E+00 2.33613E+00 2.23931E+00 2.14268E+00
          2.11874E+00 2.10026E+00 2.09811E+00 2.09616E+00 2.09591E+00
          2.09569E+00 2.09540E+00                                     7.276E+00
 1.50E+06 1.21494E+01 1.15075E+01 1.09044E+01 1.03679E+01 9.88043E+00
          8.98394E+00 8.20220E+00 7.51387E+00 6.90370E+00 6.35702E+00
          5.86131E+00 5.40959E+00 4.99610E+00 4.61448E+00 4.25709E+00
          3.91839E+00 3.59688E+00 3.29088E+00 2.99738E+00 2.70993E+00
          2.42307E+00 2.27843E+00 2.13196E+00 2.01379E+00 1.89568E+00
          1.86545E+00 1.84096E+00 1.83810E+00 1.83577E+00 1.83544E+00
          1.83522E+00 1.83493E+00                                     7.701E+00
 2.00E+06 1.21790E+01 1.15331E+01 1.09290E+01 1.03958E+01 9.91343E+00
          9.02400E+00 8.24833E+00 7.56247E+00 6.95317E+00 6.40714E+00
          5.91306E+00 5.46361E+00 5.05227E+00 4.67169E+00 4.31286E+00
          3.96942E+00 3.64027E+00 3.32444E+00 3.01848E+00 2.71262E+00
          2.39604E+00 2.23009E+00 2.05386E+00 1.90605E+00 1.76397E+00
          1.72937E+00 1.70139E+00 1.69786E+00 1.69481E+00 1.69448E+00
          1.69410E+00 1.69524E+00                                     8.064E+00
 3.00E+06 1.21579E+01 1.15208E+01 1.09291E+01 1.04146E+01 9.95331E+00
          9.10043E+00 8.35209E+00 7.68625E+00 7.09114E+00 6.55493E+00
          6.06743E+00 5.62216E+00 5.21355E+00 4.83524E+00 4.47937E+00
          4.13937E+00 3.81133E+00 3.48929E+00 3.16509E+00 2.82595E+00
          2.45455E+00 2.24907E+00 2.02188E+00 1.82119E+00 1.62123E+00
          1.57966E+00 1.55193E+00 1.54818E+00 1.54230E+00 1.54112E+00
          1.54163E+00 1.54895E+00                                     8.633E+00
 4.00E+06 1.20711E+01 1.14651E+01 1.09047E+01 1.04213E+01 9.98883E+00
          9.17943E+00 8.45663E+00 7.80532E+00 7.21819E+00 6.68810E+00
          6.20874E+00 5.77378E+00 5.37639E+00 5.00862E+00 4.66018E+00
          4.32297E+00 3.99354E+00 3.66672E+00 3.33275E+00 2.97115E+00
          2.55559E+00 2.31777E+00 2.05105E+00 1.81097E+00 1.55384E+00
          1.49445E+00 1.47154E+00 1.47008E+00 1.46096E+00 1.45854E+00
          1.46075E+00 1.47217E+00                                     9.061E+00
 5.00E+06 1.20140E+01 1.14204E+01 1.08751E+01 1.04108E+01 9.99870E+00
          9.22320E+00 8.52685E+00 7.89695E+00 7.32708E+00 6.81076E+00
          6.34236E+00 5.91607E+00 5.52562E+00 5.16352E+00 4.81997E+00
          4.48695E+00 4.16041E+00 3.83399E+00 3.49549E+00 3.11908E+00
          2.67064E+00 2.40604E+00 2.10201E+00 1.82389E+00 1.51802E+00
          1.44507E+00 1.42233E+00 1.42181E+00 1.41044E+00 1.40722E+00
          1.41064E+00 1.42285E+00                                     9.395E+00
 6.00E+06 1.19600E+01 1.13773E+01 1.08455E+01 1.03986E+01 1.00046E+01
          9.25791E+00 8.58487E+00 7.97400E+00 7.41970E+00 6.91608E+00
          6.45800E+00 6.04013E+00 5.65668E+00 5.30056E+00 4.96242E+00
          4.63436E+00 4.31183E+00 3.98754E+00 3.64722E+00 3.26046E+00
          2.78611E+00 2.49933E+00 2.16348E+00 1.85131E+00 1.50027E+00
          1.41389E+00 1.38925E+00 1.38931E+00 1.37614E+00 1.37232E+00
          1.37646E+00 1.38806E+00                                     9.669E+00
 8.00E+06 1.18679E+01 1.13033E+01 1.07937E+01 1.03755E+01 1.00111E+01
          9.31032E+00 8.67550E+00 8.09640E+00 7.56861E+00 7.08707E+00
          6.64747E+00 6.24521E+00 5.87517E+00 5.53100E+00 5.20407E+00
          4.88668E+00 4.57367E+00 4.25628E+00 3.91708E+00 3.51830E+00
          3.00655E+00 2.68522E+00 2.29737E+00 1.92643E+00 1.49390E+00
          1.38167E+00 1.34820E+00 1.34841E+00 1.33263E+00 1.32801E+00
          1.33322E+00 1.34155E+00                                     1.010E+01
 1.00E+07 1.17966E+01 1.12463E+01 1.07538E+01 1.03572E+01 1.00148E+01
          9.34865E+00 8.74322E+00 8.18912E+00 7.68264E+00 7.21937E+00
          6.79554E+00 6.40706E+00 6.04932E+00 5.71647E+00 5.40042E+00
          5.09367E+00 4.79066E+00 4.48172E+00 4.14715E+00 3.74369E+00
          3.20793E+00 2.86155E+00 2.43335E+00 2.01338E+00 1.50818E+00
          1.37139E+00 1.32430E+00 1.32362E+00 1.30611E+00 1.30105E+00
          1.30667E+00 1.31244E+00                                     1.043E+01
 1.50E+07 1.17467E+01 1.12071E+01 1.07299E+01 1.03556E+01 1.00380E+01
          9.41321E+00 8.84601E+00 8.32816E+00 7.85630E+00 7.42636E+00
          7.03475E+00 6.67748E+00 6.34979E+00 6.04538E+00 5.75505E+00
          5.47067E+00 5.18748E+00 4.89722E+00 4.58280E+00 4.20511E+00
          3.67874E+00 3.29583E+00 2.75708E+00 2.19874E+00 1.56752E+00
          1.39979E+00 1.30040E+00 1.28806E+00 1.26892E+00 1.26730E+00
          1.26416E+00 1.27136E+00                                     1.101E+01
 2.00E+07 1.16791E+01 1.11549E+01 1.06949E+01 1.03408E+01 1.00437E+01
          9.45397E+00 8.91735E+00 8.42695E+00 7.97991E+00 7.57269E+00
          7.20222E+00 6.86498E+00 6.55668E+00 6.27150E+00 6.00071E+00
          5.73638E+00 5.47370E+00 5.20388E+00 4.90819E+00 4.54275E+00
          4.01266E+00 3.61580E+00 3.04513E+00 2.42850E+00 1.65979E+00
          1.43584E+00 1.28984E+00 1.27244E+00 1.25031E+00 1.24788E+00
          1.24478E+00 1.24963E+00                                     1.140E+01
 3.00E+07 1.15586E+01 1.10621E+01 1.06314E+01 1.03090E+01 1.00431E+01
          9.50596E+00 9.01374E+00 8.56139E+00 8.14704E+00 7.76834E+00
          7.42327E+00 7.10958E+00 6.82446E+00 6.56400E+00 6.32213E+00
          6.09269E+00 5.87034E+00 5.64400E+00 5.38804E+00 5.03960E+00
          4.48748E+00 4.07129E+00 3.48560E+00 2.82852E+00 1.87778E+00
          1.55573E+00 1.28084E+00 1.25087E+00 1.23588E+00 1.23166E+00
          1.21533E+00 1.22681E+00                                     1.192E+01
 4.00E+07 1.15459E+01 1.10538E+01 1.06292E+01 1.03153E+01 1.00588E+01
          9.53836E+00 9.06260E+00 8.62704E+00 8.22984E+00 7.86891E+00
          7.54235E+00 7.24806E+00 6.98333E+00 6.74431E+00 6.52470E+00
          6.31845E+00 6.12088E+00 5.92200E+00 5.69749E+00 5.38548E+00
          4.86919E+00 4.46183E+00 3.86253E+00 3.15449E+00 2.05509E+00
          1.66241E+00 1.29975E+00 1.25242E+00 1.22281E+00 1.21814E+00
          1.20490E+00 1.21533E+00                                     1.226E+01
 5.00E+07 1.15390E+01 1.10551E+01 1.06385E+01 1.03325E+01 1.00832E+01
          9.57331E+00 9.10530E+00 8.67591E+00 8.28442E+00 7.93009E+00
          7.61243E+00 7.32983E+00 7.07999E+00 6.85943E+00 6.66238E+00
          6.48189E+00 6.30925E+00 6.12583E+00 5.90539E+00 5.60974E+00
          5.14868E+00 4.78336E+00 4.22071E+00 3.48997E+00 2.20590E+00
          1.74161E+00 1.31710E+00 1.25938E+00 1.21736E+00 1.21111E+00
          1.20782E+00 1.20865E+00                                     1.250E+01
 6.00E+07 1.15349E+01 1.10542E+01 1.06410E+01 1.03385E+01 1.00927E+01
          9.59024E+00 9.12985E+00 8.70862E+00 8.32572E+00 7.98025E+00
          7.67165E+00 7.39845E+00 7.15864E+00 6.94913E+00 6.76461E+00
          6.59871E+00 6.44351E+00 6.28133E+00 6.08583E+00 5.81528E+00
          5.37685E+00 5.02401E+00 4.47639E+00 3.74539E+00 2.37360E+00
          1.84077E+00 1.33494E+00 1.26480E+00 1.21456E+00 1.20709E+00
          1.20333E+00 1.20395E+00                                     1.269E+01
 8.00E+07 1.15276E+01 1.10537E+01 1.06467E+01 1.03493E+01 1.01081E+01
          9.61507E+00 9.16418E+00 8.75305E+00 8.38106E+00 8.04741E+00
          7.75171E+00 7.49266E+00 7.26832E+00 7.07563E+00 6.90915E+00
          6.76284E+00 6.63045E+00 6.49708E+00 6.33898E+00 6.11479E+00
          5.73177E+00 5.40958E+00 4.88927E+00 4.15547E+00 2.66446E+00
          2.03776E+00 1.37755E+00 1.27835E+00 1.21082E+00 1.20499E+00
          1.19476E+00 1.19800E+00                                     1.295E+01
 1.00E+08 1.15237E+01 1.10548E+01 1.06521E+01 1.03579E+01 1.01194E+01
          9.63231E+00 9.18760E+00 8.78311E+00 8.41814E+00 8.09184E+00
          7.80374E+00 7.55281E+00 7.33749E+00 7.15524E+00 7.00133E+00
          6.87049E+00 6.75719E+00 6.64729E+00 6.51780E+00 6.32778E+00
          5.98674E+00 5.69122E+00 5.20311E+00 4.48812E+00 2.92544E+00
          2.21451E+00 1.42006E+00 1.29713E+00 1.21077E+00 1.20319E+00
          1.19061E+00 1.19458E+00                                     1.314E+01
 1.50E+08 1.15124E+01 1.10549E+01 1.06614E+01 1.03729E+01 1.01386E+01
          9.66073E+00 9.22501E+00 8.82961E+00 8.47378E+00 8.15684E+00
          7.87843E+00 7.63807E+00 7.43475E+00 7.26687E+00 7.13105E+00
          7.02371E+00 6.94130E+00 6.87259E+00 6.79709E+00 6.67304E+00
          6.41107E+00 6.16367E+00 5.73449E+00 5.08108E+00 3.48027E+00
          2.60563E+00 1.52032E+00 1.34849E+00 1.21730E+00 1.20137E+00
          1.18932E+00 1.18958E+00                                     1.343E+01
 2.00E+08 1.14934E+01 1.10497E+01 1.06664E+01 1.03823E+01 1.01495E+01
          9.67676E+00 9.24568E+00 8.85480E+00 8.50345E+00 8.19125E+00
          7.91813E+00 7.68383E+00 7.48757E+00 7.32813E+00 7.20256E+00
          7.10802E+00 7.04210E+00 6.99528E+00 6.95011E+00 6.87055E+00
          6.67500E+00 6.47051E+00 6.08922E+00 5.48224E+00 3.89961E+00
          2.94118E+00 1.62365E+00 1.40327E+00 1.22537E+00 1.20467E+00
          1.18701E+00 1.18707E+00                                     1.361E+01
 3.00E+08 1.14630E+01 1.10448E+01 1.06782E+01 1.03966E+01 1.01602E+01
          9.68850E+00 9.26062E+00 8.87480E+00 8.52990E+00 8.22508E+00
          7.95970E+00 7.73337E+00 7.54526E+00 7.39397E+00 7.27625E+00
          7.19036E+00 7.13850E+00 7.12060E+00 7.12620E+00 7.10956E+00
          6.98455E+00 6.83139E+00 6.53519E+00 6.01943E+00 4.49977E+00
          3.48386E+00 1.82359E+00 1.51642E+00 1.24522E+00 1.21333E+00
          1.18439E+00 1.18445E+00                                     1.380E+01
 4.00E+08 1.14238E+01 1.10306E+01 1.06810E+01 1.04035E+01 1.01653E+01
          9.69574E+00 9.27005E+00 8.88662E+00 8.54434E+00 8.24243E+00
          7.98031E+00 7.75763E+00 7.57376E+00 7.42743E+00 7.31557E+00
          7.23690E+00 7.19449E+00 7.18975E+00 7.21524E+00 7.23123E+00
          7.16118E+00 7.04776E+00 6.80334E+00 6.35434E+00 4.94532E+00
          3.89888E+00 2.00703E+00 1.62791E+00 1.26779E+00 1.22257E+00
          1.18390E+00 1.18347E+00                                     1.392E+01
 5.00E+08 1.13752E+01 1.10062E+01 1.06743E+01 1.04040E+01 1.01679E+01
          9.70436E+00 9.28205E+00 8.90003E+00 8.55778E+00 8.25529E+00
          7.99286E+00 7.77054E+00 7.58831E+00 7.44578E+00 7.34126E+00
          7.27349E+00 7.24213E+00 7.24062E+00 7.25941E+00 7.28384E+00
          7.26888E+00 7.19949E+00 6.99557E+00 6.58556E+00 5.27876E+00
          4.23904E+00 2.17975E+00 1.73226E+00 1.28916E+00 1.23470E+00
          1.18451E+00 1.18262E+00                                     1.399E+01
 6.00E+08 1.13534E+01 1.09989E+01 1.06770E+01 1.04093E+01 1.01719E+01
          9.70768E+00 9.28452E+00 8.90272E+00 8.56175E+00 8.26126E+00
          8.00111E+00 7.78118E+00 7.60137E+00 7.46114E+00 7.35882E+00
          7.29340E+00 7.26518E+00 7.26908E+00 7.29720E+00 7.33593E+00
          7.34603E+00 7.29932E+00 7.13189E+00 6.76715E+00 5.53815E+00
          4.51403E+00 2.34038E+00 1.83788E+00 1.31440E+00 1.24258E+00
          1.18591E+00 1.18188E+00                                     1.404E+01
 8.00E+08 1.13274E+01 1.09885E+01 1.06773E+01 1.04120E+01 1.01735E+01
          9.71095E+00 9.28941E+00 8.90908E+00 8.56950E+00 8.27051E+00
          8.01214E+00 7.79430E+00 7.61685E+00 7.47929E+00 7.38017E+00
          7.31875E+00 7.29585E+00 7.30719E+00 7.34639E+00 7.40288E+00
          7.44587E+00 7.42991E+00 7.31716E+00 7.02344E+00 5.91807E+00
          4.94968E+00 2.64269E+00 2.03078E+00 1.36082E+00 1.26248E+00
          1.18982E+00 1.18176E+00                                     1.411E+01
 1.00E+09 1.13110E+01 1.09819E+01 1.06773E+01 1.04136E+01 1.01745E+01
          9.71288E+00 9.29236E+00 8.91293E+00 8.57425E+00 8.27619E+00
          8.01893E+00 7.80240E+00 7.62642E+00 7.49051E+00 7.39334E+00
          7.33436E+00 7.31466E+00 7.33057E+00 7.37665E+00 7.44425E+00
          7.50756E+00 7.51124E+00 7.43695E+00 7.19703E+00 6.19093E+00
          5.27915E+00 2.91089E+00 2.20802E+00 1.40667E+00 1.28312E+00
          1.19437E+00 1.18127E+00                                     1.416E+01
 1.50E+09 1.12857E+01 1.09718E+01 1.06775E+01 1.04162E+01 1.01758E+01
          9.71554E+00 9.29630E+00 8.91809E+00 8.58063E+00 8.28387E+00
          8.02811E+00 7.81330E+00 7.63925E+00 7.50561E+00 7.41113E+00
          7.35546E+00 7.34016E+00 7.36227E+00 7.41777E+00 7.50091E+00
          7.59243E+00 7.62346E+00 7.60699E+00 7.45688E+00 6.63872E+00
          5.84842E+00 3.46666E+00 2.59882E+00 1.51824E+00 1.33721E+00
          1.20703E+00 1.18079E+00                                     1.423E+01
 2.00E+09 1.12715E+01 1.09663E+01 1.06780E+01 1.04180E+01 1.01769E+01
          9.71710E+00 9.29836E+00 8.92073E+00 8.58389E+00 8.28780E+00
          8.03274E+00 7.81870E+00 7.64557E+00 7.51306E+00 7.42001E+00
          7.36614E+00 7.35322E+00 7.37857E+00 7.43887E+00 7.53045E+00
          7.63721E+00 7.68222E+00 7.69582E+00 7.59990E+00 6.92051E+00
          6.22176E+00 3.90190E+00 2.93113E+00 1.62527E+00 1.39305E+00
          1.22021E+00 1.18048E+00                                     1.426E+01
 3.00E+09 1.12564E+01 1.09607E+01 1.06787E+01 1.04202E+01 1.01783E+01
          9.71886E+00 9.30048E+00 8.92339E+00 8.58722E+00 8.29181E+00
          8.03737E+00 7.82397E+00 7.65169E+00 7.52035E+00 7.42879E+00
          7.37684E+00 7.36635E+00 7.39499E+00 7.46017E+00 7.56056E+00
          7.68362E+00 7.74292E+00 7.78590E+00 7.75029E+00 7.26061E+00
          6.69218E+00 4.54652E+00 3.46259E+00 1.82491E+00 1.50504E+00
          1.24590E+00 1.18027E+00                                     1.431E+01
 4.00E+09 1.12687E+01 1.09704E+01 1.06854E+01 1.04230E+01 1.01775E+01
          9.71506E+00 9.29640E+00 8.92031E+00 8.58588E+00 8.29250E+00
          8.03989E+00 7.82792E+00 7.65646E+00 7.52479E+00 7.43062E+00
          7.37393E+00 7.36035E+00 7.39598E+00 7.48213E+00 7.59735E+00
          7.71368E+00 7.77059E+00 7.82285E+00 7.82191E+00 7.46518E+00
          6.97585E+00 4.99579E+00 3.87736E+00 2.01123E+00 1.61622E+00
          1.26932E+00 1.18018E+00                                     1.433E+01
 5.00E+09 1.12635E+01 1.09684E+01 1.06855E+01 1.04236E+01 1.01778E+01
          9.71556E+00 9.29708E+00 8.92116E+00 8.58691E+00 8.29372E+00
          8.04131E+00 7.82958E+00 7.65840E+00 7.52708E+00 7.43332E+00
          7.37717E+00 7.36435E+00 7.40102E+00 7.48874E+00 7.60649E+00
          7.72768E+00 7.78946E+00 7.85137E+00 7.86924E+00 7.58722E+00
          7.17040E+00 5.33460E+00 4.20583E+00 2.19205E+00 1.72440E+00
          1.29274E+00 1.18008E+00                                     1.434E+01
 6.00E+09 1.12600E+01 1.09670E+01 1.06855E+01 1.04239E+01 1.01779E+01
          9.71583E+00 9.29748E+00 8.92167E+00 8.58756E+00 8.29451E+00
          8.04224E+00 7.83070E+00 7.65972E+00 7.52863E+00 7.43518E+00
          7.37939E+00 7.36704E+00 7.40440E+00 7.49316E+00 7.61265E+00
          7.73726E+00 7.80230E+00 7.87050E+00 7.90105E+00 7.67297E+00
          7.30973E+00 5.59851E+00 4.47883E+00 2.36024E+00 1.83231E+00
          1.31580E+00 1.18005E+00                                     1.435E+01
 8.00E+09 1.12356E+01 1.09526E+01 1.06791E+01 1.04225E+01 1.01793E+01
          9.72056E+00 9.30290E+00 8.92653E+00 8.59115E+00 8.29662E+00
          8.04319E+00 7.83094E+00 7.65989E+00 7.52991E+00 7.44001E+00
          7.39025E+00 7.38280E+00 7.41575E+00 7.48740E+00 7.59813E+00
          7.74302E+00 7.82389E+00 7.90329E+00 7.94393E+00 7.78507E+00
          7.49755E+00 5.98942E+00 4.91196E+00 2.66247E+00 2.04144E+00
          1.36072E+00 1.17996E+00                                     1.436E+01
 1.00E+10 1.12319E+01 1.09510E+01 1.06790E+01 1.04228E+01 1.01796E+01
          9.72093E+00 9.30320E+00 8.92672E+00 8.59127E+00 8.29677E+00
          8.04350E+00 7.83150E+00 7.66071E+00 7.53092E+00 7.44129E+00
          7.39191E+00 7.38491E+00 7.41830E+00 7.49050E+00 7.60289E+00
          7.75042E+00 7.83295E+00 7.91862E+00 7.97403E+00 7.86249E+00
          7.61360E+00 6.26748E+00 5.24804E+00 2.92841E+00 2.23145E+00
          1.40503E+00 1.17981E+00                                     1.437E+01


==> anc/colstop/sbethe/sdbase/pdebr71.p08 <==
 71
 1.00E+03 6.52710E-01 6.65527E-01 6.78620E-01 6.92208E-01 7.06290E-01
          7.35770E-01 7.66850E-01 7.99290E-01 8.33130E-01 8.68590E-01
          9.05980E-01 9.45830E-01 9.89050E-01 1.03654E+00 1.08890E+00
          1.14579E+00 1.20420E+00 1.25623E+00 1.29287E+00 1.31287E+00
          1.32528E+00 1.33475E+00 1.34286E+00 1.34555E+00 1.34229E+00
          1.34116E+00 1.34098E+00 1.34094E+00 1.34076E+00 1.34073E+00
          1.34071E+00 1.34072E+00                                     8.738E-01
 1.50E+03 9.12270E-01 9.31913E-01 9.51650E-01 9.71565E-01 9.91690E-01
          1.03264E+00 1.07459E+00 1.11766E+00 1.16213E+00 1.20845E+00
          1.25730E+00 1.30892E+00 1.36335E+00 1.42060E+00 1.48050E+00
          1.54233E+00 1.60415E+00 1.66188E+00 1.70979E+00 1.74204E+00
          1.75158E+00 1.74861E+00 1.74953E+00 1.75508E+00 1.75510E+00
          1.75332E+00 1.75442E+00 1.75491E+00 1.75475E+00 1.75459E+00
          1.75490E+00 1.75470E+00                                     1.187E+00
 2.00E+03 1.16048E+00 1.18507E+00 1.20974E+00 1.23458E+00 1.25965E+00
          1.31054E+00 1.36233E+00 1.41500E+00 1.46853E+00 1.52302E+00
          1.57872E+00 1.63584E+00 1.69463E+00 1.75575E+00 1.82051E+00
          1.88920E+00 1.95853E+00 2.02034E+00 2.06532E+00 2.09098E+00
          2.10110E+00 2.10438E+00 2.10763E+00 2.10995E+00 2.11048E+00
          2.11064E+00 2.11144E+00 2.11157E+00 2.11151E+00 2.11147E+00
          2.11152E+00 2.11149E+00                                     1.466E+00
 3.00E+03 1.61574E+00 1.64937E+00 1.68283E+00 1.71602E+00 1.74901E+00
          1.81467E+00 1.87960E+00 1.94373E+00 2.00718E+00 2.07041E+00
          2.13424E+00 2.19882E+00 2.26410E+00 2.33015E+00 2.39740E+00
          2.46543E+00 2.53126E+00 2.58866E+00 2.63139E+00 2.66019E+00
          2.67626E+00 2.67992E+00 2.68558E+00 2.69256E+00 2.69695E+00
          2.69734E+00 2.69602E+00 2.69578E+00 2.69597E+00 2.69599E+00
          2.69602E+00 2.69600E+00                                     1.941E+00
 4.00E+03 2.01978E+00 2.06091E+00 2.10151E+00 2.14118E+00 2.18005E+00
          2.25590E+00 2.32876E+00 2.39856E+00 2.46572E+00 2.53133E+00
          2.59703E+00 2.66303E+00 2.72905E+00 2.79451E+00 2.85893E+00
          2.92134E+00 2.97960E+00 3.03033E+00 3.07030E+00 3.10028E+00
          3.12126E+00 3.12887E+00 3.13862E+00 3.14892E+00 3.15726E+00
          3.15775E+00 3.15444E+00 3.15392E+00 3.15432E+00 3.15433E+00
          3.15445E+00 3.15438E+00                                     2.333E+00
 5.00E+03 2.38085E+00 2.42781E+00 2.47386E+00 2.51832E+00 2.56134E+00
          2.64385E+00 2.72101E+00 2.79284E+00 2.86003E+00 2.92430E+00
          2.98815E+00 3.05183E+00 3.11494E+00 3.17655E+00 3.23559E+00
          3.29083E+00 3.34098E+00 3.38486E+00 3.42163E+00 3.45215E+00
          3.47754E+00 3.48886E+00 3.50234E+00 3.51544E+00 3.52686E+00
          3.52752E+00 3.52297E+00 3.52226E+00 3.52281E+00 3.52282E+00
          3.52301E+00 3.52289E+00                                     2.661E+00
 6.00E+03 2.70603E+00 2.75691E+00 2.80657E+00 2.85409E+00 2.89966E+00
          2.98596E+00 3.06503E+00 3.13689E+00 3.20236E+00 3.26350E+00
          3.32323E+00 3.38189E+00 3.43914E+00 3.49413E+00 3.54607E+00
          3.59411E+00 3.63754E+00 3.67631E+00 3.71058E+00 3.74103E+00
          3.76867E+00 3.78226E+00 3.79873E+00 3.81471E+00 3.82844E+00
          3.82885E+00 3.82426E+00 3.82335E+00 3.82386E+00 3.82416E+00
          3.82395E+00 3.82406E+00                                     2.940E+00
 8.00E+03 3.26173E+00 3.31880E+00 3.37391E+00 3.42557E+00 3.47406E+00
          3.56309E+00 3.64050E+00 3.70657E+00 3.76276E+00 3.81227E+00
          3.85948E+00 3.90514E+00 3.94897E+00 3.99030E+00 4.02839E+00
          4.06274E+00 4.09347E+00 4.12205E+00 4.15030E+00 4.17979E+00
          4.21241E+00 4.23030E+00 4.24968E+00 4.26629E+00 4.28232E+00
          4.28416E+00 4.28037E+00 4.27974E+00 4.28037E+00 4.28039E+00
          4.28061E+00 4.28049E+00                                     3.387E+00
 1.00E+04 3.71954E+00 3.78596E+00 3.84810E+00 3.90268E+00 3.95053E+00
          4.03128E+00 4.09555E+00 4.14978E+00 4.19588E+00 4.23564E+00
          4.27164E+00 4.30435E+00 4.33385E+00 4.36019E+00 4.38340E+00
          4.40401E+00 4.42319E+00 4.44401E+00 4.46956E+00 4.49992E+00
          4.53301E+00 4.54977E+00 4.56890E+00 4.58630E+00 4.60213E+00
          4.60490E+00 4.60403E+00 4.60383E+00 4.60428E+00 4.60441E+00
          4.60443E+00 4.60442E+00                                     3.732E+00
 1.50E+04 4.60188E+00 4.67322E+00 4.73787E+00 4.79074E+00 4.83319E+00
          4.89535E+00 4.93307E+00 4.95679E+00 4.97014E+00 4.97671E+00
          4.98078E+00 4.98123E+00 4.97486E+00 4.96212E+00 4.95173E+00
          4.95118E+00 4.95959E+00 4.97197E+00 4.98447E+00 5.00197E+00
          5.02950E+00 5.04562E+00 5.05945E+00 5.06814E+00 5.08095E+00
          5.08589E+00 5.09328E+00 5.09431E+00 5.09438E+00 5.09431E+00
          5.09435E+00 5.09440E+00                                     4.331E+00
 2.00E+04 5.25908E+00 5.31391E+00 5.36396E+00 5.40556E+00 5.43958E+00
          5.48947E+00 5.51396E+00 5.51489E+00 5.49627E+00 5.46500E+00
          5.42976E+00 5.39349E+00 5.35800E+00 5.32584E+00 5.30092E+00
          5.28625E+00 5.28086E+00 5.28022E+00 5.28078E+00 5.28662E+00
          5.30231E+00 5.31231E+00 5.31783E+00 5.31769E+00 5.32336E+00
          5.32926E+00 5.34379E+00 5.34585E+00 5.34537E+00 5.34545E+00
          5.34517E+00 5.34538E+00                                     4.723E+00
 3.00E+04 6.17481E+00 6.21564E+00 6.25009E+00 6.27333E+00 6.28672E+00
          6.29100E+00 6.26461E+00 6.21121E+00 6.13726E+00 6.05276E+00
          5.96934E+00 5.89103E+00 5.81939E+00 5.75615E+00 5.70418E+00
          5.66483E+00 5.63630E+00 5.61225E+00 5.58776E+00 5.56814E+00
          5.55901E+00 5.55582E+00 5.54504E+00 5.52917E+00 5.52109E+00
          5.52600E+00 5.54731E+00 5.55052E+00 5.54937E+00 5.54943E+00
          5.54891E+00 5.54927E+00                                     5.221E+00
 4.00E+04 6.83185E+00 6.85537E+00 6.87148E+00 6.87462E+00 6.86660E+00
          6.82611E+00 6.75295E+00 6.65241E+00 6.53276E+00 6.40621E+00
          6.28650E+00 6.17779E+00 6.08105E+00 5.99644E+00 5.92473E+00
          5.86516E+00 5.81571E+00 5.77015E+00 5.72383E+00 5.68217E+00
          5.65099E+00 5.63676E+00 5.61472E+00 5.58978E+00 5.57246E+00
          5.57466E+00 5.59362E+00 5.59658E+00 5.59528E+00 5.59531E+00
          5.59479E+00 5.59515E+00                                     5.538E+00
 5.00E+04 7.35390E+00 7.35834E+00 7.35480E+00 7.33733E+00 7.30812E+00
          7.22503E+00 7.10949E+00 6.96796E+00 6.80994E+00 6.64886E+00
          6.49975E+00 6.36652E+00 6.24944E+00 6.14719E+00 6.05846E+00
          5.98088E+00 5.91250E+00 5.84800E+00 5.78354E+00 5.72389E+00
          5.67441E+00 5.65166E+00 5.62290E+00 5.59441E+00 5.57208E+00
          5.57086E+00 5.58161E+00 5.58338E+00 5.58226E+00 5.58226E+00
          5.58191E+00 5.58212E+00                                     5.769E+00
 6.00E+04 7.96181E+00 7.88058E+00 7.79786E+00 7.71284E+00 7.62733E+00
          7.46050E+00 7.29731E+00 7.13792E+00 6.98249E+00 6.83116E+00
          6.68442E+00 6.54313E+00 6.40810E+00 6.27946E+00 6.15857E+00
          6.04660E+00 5.94468E+00 5.85452E+00 5.77730E+00 5.71083E+00
          5.65547E+00 5.63535E+00 5.62238E+00 5.61096E+00 5.55233E+00
          5.52398E+00 5.53964E+00 5.54638E+00 5.54359E+00 5.54163E+00
          5.54494E+00 5.54291E+00                                     5.946E+00
 8.00E+04 8.46117E+00 8.44607E+00 8.41186E+00 8.34458E+00 8.25097E+00
          8.02043E+00 7.76054E+00 7.50958E+00 7.27458E+00 7.05658E+00
          6.85717E+00 6.67654E+00 6.51281E+00 6.36325E+00 6.22493E+00
          6.09611E+00 5.97660E+00 5.86660E+00 5.76600E+00 5.67304E+00
          5.58441E+00 5.54157E+00 5.50299E+00 5.47719E+00 5.44995E+00
          5.43819E+00 5.41986E+00 5.41709E+00 5.41681E+00 5.41715E+00
          5.41668E+00 5.41686E+00                                     6.217E+00
 1.00E+05 8.99208E+00 8.94073E+00 8.87007E+00 8.76615E+00 8.63643E+00
          8.33814E+00 8.01864E+00 7.71771E+00 7.44115E+00 7.18827E+00
          6.95840E+00 6.75063E+00 6.56158E+00 6.38755E+00 6.22513E+00
          6.07268E+00 5.93014E+00 5.79803E+00 5.67657E+00 5.56380E+00
          5.45734E+00 5.40725E+00 5.36262E+00 5.33335E+00 5.30288E+00
          5.28751E+00 5.25997E+00 5.25555E+00 5.25531E+00 5.25597E+00
          5.25508E+00 5.25549E+00                                     6.395E+00
 1.50E+05 9.87566E+00 9.74121E+00 9.58891E+00 9.40615E+00 9.20129E+00
          8.76650E+00 8.33173E+00 7.93725E+00 7.58558E+00 7.27269E+00
          6.99384E+00 6.74202E+00 6.50716E+00 6.28292E+00 6.07100E+00
          5.87353E+00 5.69091E+00 5.52094E+00 5.36258E+00 5.21564E+00
          5.07523E+00 5.00541E+00 4.94185E+00 4.89780E+00 4.84981E+00
          4.83452E+00 4.81235E+00 4.80919E+00 4.80874E+00 4.80886E+00
          4.80876E+00 4.80863E+00                                     6.634E+00
 2.00E+05 1.05183E+01 1.02269E+01 9.94007E+00 9.66172E+00 9.39345E+00
          8.88858E+00 8.42216E+00 7.99196E+00 7.59592E+00 7.23260E+00
          6.90122E+00 6.59942E+00 6.32414E+00 6.07162E+00 5.83663E+00
          5.61585E+00 5.41046E+00 5.21990E+00 5.04213E+00 4.86860E+00
          4.69264E+00 4.60654E+00 4.52645E+00 4.46807E+00 4.40507E+00
          4.39036E+00 4.38571E+00 4.38570E+00 4.38415E+00 4.38383E+00
          4.38359E+00 4.38368E+00                                     6.728E+00
 3.00E+05 1.10223E+01 1.06917E+01 1.03575E+01 1.00181E+01 9.67853E+00
          9.02046E+00 8.41125E+00 7.87401E+00 7.40529E+00 6.99544E+00
          6.63455E+00 6.30854E+00 5.99873E+00 5.69671E+00 5.41146E+00
          5.14934E+00 4.90774E+00 4.67998E+00 4.45980E+00 4.25084E+00
          4.05672E+00 3.96374E+00 3.86918E+00 3.79281E+00 3.72050E+00
          3.70467E+00 3.69796E+00 3.69732E+00 3.69576E+00 3.69541E+00
          3.69531E+00 3.69531E+00                                     6.803E+00
 4.00E+05 1.13977E+01 1.09473E+01 1.05119E+01 1.01030E+01 9.71834E+00
          9.00695E+00 8.36769E+00 7.79333E+00 7.27901E+00 6.81776E+00
          6.40288E+00 6.02877E+00 5.68942E+00 5.37760E+00 5.08372E+00
          4.80141E+00 4.53180E+00 4.27769E+00 4.04017E+00 3.81560E+00
          3.60302E+00 3.50206E+00 3.40336E+00 3.32694E+00 3.25195E+00
          3.23269E+00 3.21556E+00 3.21347E+00 3.21209E+00 3.21189E+00
          3.21178E+00 3.21177E+00                                     6.846E+00
 5.00E+05 1.16000E+01 1.11023E+01 1.06239E+01 1.01793E+01 9.76416E+00
          8.99856E+00 8.31577E+00 7.70579E+00 7.16144E+00 6.67369E+00
          6.23366E+00 5.83525E+00 5.47288E+00 5.14013E+00 4.82872E+00
          4.53298E+00 4.25279E+00 3.98862E+00 3.74075E+00 3.50589E+00
          3.28339E+00 3.17753E+00 3.07407E+00 2.99401E+00 2.91568E+00
          2.89551E+00 2.87686E+00 2.87446E+00 2.87296E+00 2.87279E+00
          2.87265E+00 2.87268E+00                                     6.898E+00
 6.00E+05 1.17372E+01 1.12055E+01 1.06966E+01 1.02275E+01 9.79166E+00
          8.98870E+00 8.27592E+00 7.64166E+00 7.07634E+00 6.56939E+00
          6.11069E+00 5.69403E+00 5.31434E+00 4.96597E+00 4.64194E+00
          4.33715E+00 4.05040E+00 3.78021E+00 3.52550E+00 3.28400E+00
          3.05468E+00 2.94489E+00 2.83669E+00 2.75213E+00 2.67001E+00
          2.64964E+00 2.63247E+00 2.63026E+00 2.62853E+00 2.62838E+00
          2.62816E+00 2.62822E+00                                     6.962E+00
 8.00E+05 1.19083E+01 1.13315E+01 1.07830E+01 1.02834E+01 9.82263E+00
          8.97415E+00 8.22520E+00 7.56250E+00 6.97272E+00 6.44323E+00
          5.96264E+00 5.52478E+00 5.12498E+00 4.75828E+00 4.41884E+00
          4.10200E+00 3.80545E+00 3.52584E+00 3.26044E+00 3.00804E+00
          2.76651E+00 2.64965E+00 2.53377E+00 2.44236E+00 2.35285E+00
          2.33120E+00 2.31494E+00 2.31296E+00 2.31103E+00 2.31085E+00
          2.31059E+00 2.31052E+00                                     7.119E+00
 1.00E+06 1.20067E+01 1.14027E+01 1.08309E+01 1.03144E+01 9.84066E+00
          8.96850E+00 8.20165E+00 7.52520E+00 6.92417E+00 6.38475E+00
          5.89501E+00 5.44860E+00 5.04067E+00 4.66601E+00 4.31846E+00
          3.99323E+00 3.68799E+00 3.39943E+00 3.12458E+00 2.86123E+00
          2.60692E+00 2.48283E+00 2.36004E+00 2.26313E+00 2.16617E+00
          2.14209E+00 2.12344E+00 2.12131E+00 2.11941E+00 2.11914E+00
          2.11894E+00 2.11866E+00                                     7.294E+00
 1.50E+06 1.21135E+01 1.14805E+01 1.08854E+01 1.03549E+01 9.87204E+00
          8.98244E+00 8.20468E+00 7.51838E+00 6.90907E+00 6.36286E+00
          5.86798E+00 5.41745E+00 5.00548E+00 4.62559E+00 4.26997E+00
          3.93294E+00 3.61294E+00 3.30812E+00 3.01539E+00 2.72852E+00
          2.44218E+00 2.29769E+00 2.15114E+00 2.03270E+00 1.91433E+00
          1.88398E+00 1.85934E+00 1.85652E+00 1.85425E+00 1.85389E+00
          1.85368E+00 1.85339E+00                                     7.711E+00
 2.00E+06 1.21372E+01 1.15000E+01 1.09035E+01 1.03763E+01 9.89855E+00
          9.01617E+00 8.24479E+00 7.56139E+00 6.95336E+00 6.40814E+00
          5.91493E+00 5.46657E+00 5.05657E+00 4.67757E+00 4.32056E+00
          3.97915E+00 3.65209E+00 3.33806E+00 3.03342E+00 2.72834E+00
          2.41199E+00 2.24593E+00 2.06953E+00 1.92158E+00 1.77955E+00
          1.74509E+00 1.71730E+00 1.71368E+00 1.71047E+00 1.71022E+00
          1.70980E+00 1.71091E+00                                     8.068E+00
 3.00E+06 1.21151E+01 1.14844E+01 1.08984E+01 1.03882E+01 9.93037E+00
          9.08325E+00 8.33904E+00 7.67617E+00 7.08320E+00 6.54861E+00
          6.06246E+00 5.61847E+00 5.21115E+00 4.83432E+00 4.48031E+00
          4.14264E+00 3.81724E+00 3.49780E+00 3.17578E+00 2.83790E+00
          2.46648E+00 2.26061E+00 2.03312E+00 1.83249E+00 1.63361E+00
          1.59279E+00 1.56560E+00 1.56159E+00 1.55498E+00 1.55375E+00
          1.55420E+00 1.56213E+00                                     8.628E+00
 4.00E+06 1.20291E+01 1.14279E+01 1.08717E+01 1.03914E+01 9.96148E+00
          9.15667E+00 8.43761E+00 7.78943E+00 7.20492E+00 6.67705E+00
          6.19959E+00 5.76632E+00 5.37052E+00 5.00433E+00 4.65764E+00
          4.32244E+00 3.99526E+00 3.67087E+00 3.33928E+00 2.97954E+00
          2.56483E+00 2.32704E+00 2.06018E+00 1.82018E+00 1.56466E+00
          1.50645E+00 1.48455E+00 1.48264E+00 1.47218E+00 1.46955E+00
          1.47205E+00 1.48389E+00                                     9.049E+00
 5.00E+06 1.19738E+01 1.13842E+01 1.08423E+01 1.03806E+01 9.97042E+00
          9.19849E+00 8.50518E+00 7.87791E+00 7.31032E+00 6.79607E+00
          6.32955E+00 5.90502E+00 5.51629E+00 5.15596E+00 4.81439E+00
          4.48359E+00 4.15952E+00 3.83572E+00 3.49982E+00 3.12547E+00
          2.67801E+00 2.41351E+00 2.10952E+00 1.83171E+00 1.52806E+00
          1.45662E+00 1.43529E+00 1.43417E+00 1.42092E+00 1.41744E+00
          1.42120E+00 1.43408E+00                                     9.380E+00
 6.00E+06 1.19221E+01 1.13429E+01 1.08138E+01 1.03689E+01 9.97625E+00
          9.23224E+00 8.56156E+00 7.95285E+00 7.40054E+00 6.89879E+00
          6.44252E+00 6.02645E+00 5.64479E+00 5.29058E+00 4.95455E+00
          4.62885E+00 4.30893E+00 3.98741E+00 3.64984E+00 3.26529E+00
          2.79208E+00 2.50550E+00 2.16984E+00 1.85821E+00 1.50985E+00
          1.42523E+00 1.40237E+00 1.40171E+00 1.38623E+00 1.38212E+00
          1.38690E+00 1.39868E+00                                     9.651E+00
 8.00E+06 1.18344E+01 1.12724E+01 1.07647E+01 1.03475E+01 9.98348E+00
          9.28395E+00 8.65039E+00 8.07267E+00 7.54631E+00 7.06631E+00
          6.62836E+00 6.22785E+00 5.85970E+00 5.51760E+00 5.19294E+00
          4.87809E+00 4.56783E+00 4.25336E+00 3.91708E+00 3.52073E+00
          3.01043E+00 2.68952E+00 2.30217E+00 1.93218E+00 1.50295E+00
          1.39279E+00 1.36170E+00 1.36108E+00 1.34240E+00 1.33741E+00
          1.34335E+00 1.35242E+00                                     1.008E+01
 1.00E+07 1.18306E+01 1.12685E+01 1.07646E+01 1.03572E+01 1.00053E+01
          9.32417E+00 8.70856E+00 8.14846E+00 7.63953E+00 7.17682E+00
          6.75593E+00 6.37221E+00 6.02025E+00 5.69320E+00 5.38148E+00
          5.07687E+00 4.77483E+00 4.46785E+00 4.14082E+00 3.75992E+00
          3.25532E+00 2.90632E+00 2.43544E+00 1.97138E+00 1.50387E+00
          1.39835E+00 1.34324E+00 1.33318E+00 1.31484E+00 1.31476E+00
          1.31067E+00 1.32227E+00                                     1.041E+01
 1.50E+07 1.17201E+01 1.11817E+01 1.07050E+01 1.03304E+01 1.00120E+01
          9.38639E+00 8.81878E+00 8.30096E+00 7.82954E+00 7.40038E+00
          7.00991E+00 6.65410E+00 6.32819E+00 6.02584E+00 5.73788E+00
          5.45614E+00 5.17586E+00 4.88874E+00 4.57752E+00 4.20262E+00
          3.67822E+00 3.29619E+00 2.75872E+00 2.20220E+00 1.57544E+00
          1.41031E+00 1.31415E+00 1.30047E+00 1.27860E+00 1.27753E+00
          1.27350E+00 1.28149E+00                                     1.098E+01
 2.00E+07 1.16527E+01 1.11297E+01 1.06701E+01 1.03153E+01 1.00172E+01
          9.42624E+00 8.88896E+00 8.39843E+00 7.95169E+00 7.54521E+00
          7.17586E+00 6.84007E+00 6.53357E+00 6.25042E+00 5.98185E+00
          5.71990E+00 5.45971E+00 5.19257E+00 4.89973E+00 4.53714E+00
          4.00983E+00 3.61446E+00 3.04557E+00 2.43110E+00 1.66715E+00
          1.44567E+00 1.30283E+00 1.28446E+00 1.26017E+00 1.25816E+00
          1.25449E+00 1.25977E+00                                     1.137E+01
 3.00E+07 1.15419E+01 1.10476E+01 1.06181E+01 1.02948E+01 1.00270E+01
          9.48558E+00 8.98829E+00 8.53074E+00 8.11182E+00 7.73019E+00
          7.38478E+00 7.07317E+00 6.79195E+00 6.53640E+00 6.29908E+00
          6.07247E+00 5.84984E+00 5.61794E+00 5.35430E+00 5.01588E+00
          4.50463E+00 4.10829E+00 3.51773E+00 2.83015E+00 1.85667E+00
          1.55624E+00 1.29784E+00 1.26516E+00 1.24271E+00 1.23973E+00
          1.23477E+00 1.23761E+00                                     1.189E+01
 4.00E+07 1.15182E+01 1.10302E+01 1.06084E+01 1.02953E+01 1.00385E+01
          9.51642E+00 9.03765E+00 8.59829E+00 8.19718E+00 7.83309E+00
          7.50500E+00 7.21103E+00 6.94864E+00 6.71419E+00 6.50167E+00
          6.30378E+00 6.11100E+00 5.90371E+00 5.65629E+00 5.33604E+00
          4.85738E+00 4.48393E+00 3.91239E+00 3.19404E+00 2.03132E+00
          1.64809E+00 1.31241E+00 1.26711E+00 1.23252E+00 1.22791E+00
          1.22467E+00 1.22617E+00                                     1.222E+01
 5.00E+07 1.15031E+01 1.10206E+01 1.06049E+01 1.02985E+01 1.00486E+01
          9.53903E+00 9.07211E+00 8.64441E+00 8.25493E+00 7.90257E+00
          7.58653E+00 7.30514E+00 7.05618E+00 6.83635E+00 6.64005E+00
          6.46051E+00 6.28906E+00 6.10709E+00 5.88843E+00 5.59531E+00
          5.13807E+00 4.77540E+00 4.21607E+00 3.48881E+00 2.21039E+00
          1.74862E+00 1.32697E+00 1.26960E+00 1.22771E+00 1.22152E+00
          1.21815E+00 1.21918E+00                                     1.246E+01
 6.00E+07 1.14940E+01 1.10161E+01 1.06048E+01 1.03031E+01 1.00575E+01
          9.55620E+00 9.09723E+00 8.67759E+00 8.29634E+00 7.95245E+00
          7.64521E+00 7.37320E+00 7.13439E+00 6.92576E+00 6.74204E+00
          6.57695E+00 6.42266E+00 6.26164E+00 6.06775E+00 5.79954E+00
          5.36471E+00 5.01444E+00 4.47028E+00 3.74312E+00 2.37741E+00
          1.84708E+00 1.34430E+00 1.27478E+00 1.22499E+00 1.21746E+00
          1.21372E+00 1.21448E+00                                     1.265E+01
 8.00E+07 1.14811E+01 1.10115E+01 1.06078E+01 1.03122E+01 1.00720E+01
          9.58126E+00 9.13223E+00 8.72261E+00 8.35190E+00 8.01935E+00
          7.72472E+00 7.46667E+00 7.24328E+00 7.05151E+00 6.88585E+00
          6.74032E+00 6.60869E+00 6.47621E+00 6.31935E+00 6.09703E+00
          5.71719E+00 5.39744E+00 4.88066E+00 4.15105E+00 2.66697E+00
          2.04311E+00 1.38644E+00 1.28798E+00 1.22124E+00 1.21548E+00
          1.20520E+00 1.20874E+00                                     1.291E+01
 1.00E+08 1.14757E+01 1.10115E+01 1.06124E+01 1.03203E+01 1.00831E+01
          9.59861E+00 9.15586E+00 8.75282E+00 8.38896E+00 8.06356E+00
          7.77634E+00 7.52629E+00 7.31186E+00 7.13046E+00 6.97731E+00
          6.84718E+00 6.73457E+00 6.62542E+00 6.49696E+00 6.30852E+00
          5.97030E+00 5.67710E+00 5.19250E+00 4.48185E+00 2.92673E+00
          2.21915E+00 1.42886E+00 1.30670E+00 1.22118E+00 1.21372E+00
          1.20123E+00 1.20496E+00                                     1.310E+01
 1.50E+08 1.14658E+01 1.10126E+01 1.06225E+01 1.03359E+01 1.01027E+01
          9.62713E+00 9.19317E+00 8.79908E+00 8.44424E+00 8.12809E+00
          7.85044E+00 7.61077E+00 7.40814E+00 7.24092E+00 7.10571E+00
          6.99893E+00 6.91707E+00 6.84894E+00 6.77415E+00 6.65119E+00
          6.39137E+00 6.14599E+00 5.72023E+00 5.07140E+00 3.47900E+00
          2.60865E+00 1.52923E+00 1.35814E+00 1.22761E+00 1.21182E+00
          1.19966E+00 1.20013E+00                                     1.339E+01
 2.00E+08 1.14502E+01 1.10102E+01 1.06297E+01 1.03469E+01 1.01145E+01
          9.64269E+00 9.21226E+00 8.82218E+00 8.47188E+00 8.16117E+00
          7.89000E+00 7.65758E+00 7.46228E+00 7.30255E+00 7.17646E+00
          7.08195E+00 7.01651E+00 6.97028E+00 6.92585E+00 6.84870E+00
          6.65209E+00 6.44453E+00 6.07274E+00 5.48392E+00 3.89852E+00
          2.92492E+00 1.63458E+00 1.42029E+00 1.23544E+00 1.21381E+00
          1.19385E+00 1.19775E+00                                     1.356E+01
 3.00E+08 1.14205E+01 1.10052E+01 1.06408E+01 1.03603E+01 1.01246E+01
          9.65447E+00 9.22802E+00 8.84348E+00 8.49972E+00 8.19589E+00
          7.93137E+00 7.70573E+00 7.51820E+00 7.36738E+00 7.25003E+00
          7.16442E+00 7.11280E+00 7.09507E+00 7.10086E+00 7.08464E+00
          6.96076E+00 6.80888E+00 6.51522E+00 6.00342E+00 4.49321E+00
          3.48312E+00 1.83092E+00 1.52497E+00 1.25530E+00 1.22372E+00
          1.19470E+00 1.19519E+00                                     1.376E+01
 4.00E+08 1.13817E+01 1.09910E+01 1.06434E+01 1.03669E+01 1.01294E+01
          9.66150E+00 9.23726E+00 8.85515E+00 8.51404E+00 8.21317E+00
          7.95196E+00 7.73004E+00 7.54680E+00 7.40098E+00 7.28953E+00
          7.21111E+00 7.16884E+00 7.16413E+00 7.18957E+00 7.20562E+00
          7.13622E+00 7.02377E+00 6.78146E+00 6.33604E+00 4.93636E+00
          3.89577E+00 2.01268E+00 1.63545E+00 1.27773E+00 1.23292E+00
          1.19470E+00 1.19385E+00                                     1.387E+01
 5.00E+08 1.13532E+01 1.09803E+01 1.06447E+01 1.03710E+01 1.01320E+01
          9.66540E+00 9.24251E+00 8.86189E+00 8.52246E+00 8.22346E+00
          7.96437E+00 7.74484E+00 7.56433E+00 7.42167E+00 7.31387E+00
          7.23988E+00 7.20333E+00 7.20666E+00 7.24452E+00 7.28171E+00
          7.24962E+00 7.16554E+00 6.96247E+00 6.57044E+00 5.27264E+00
          4.22763E+00 2.18204E+00 1.74196E+00 1.30087E+00 1.24245E+00
          1.19556E+00 1.19348E+00                                     1.394E+01
 6.00E+08 1.13115E+01 1.09592E+01 1.06391E+01 1.03724E+01 1.01357E+01
          9.67312E+00 9.25142E+00 8.87096E+00 8.53126E+00 8.23192E+00
          7.97284E+00 7.75384E+00 7.57475E+00 7.43501E+00 7.33295E+00
          7.26760E+00 7.23934E+00 7.24314E+00 7.27123E+00 7.30990E+00
          7.32008E+00 7.27384E+00 7.10762E+00 6.74570E+00 5.52607E+00
          4.50714E+00 2.34344E+00 1.84405E+00 1.32409E+00 1.25277E+00
          1.19629E+00 1.19238E+00                                     1.399E+01
 8.00E+08 1.12858E+01 1.09488E+01 1.06392E+01 1.03750E+01 1.01373E+01
          9.67638E+00 9.25630E+00 8.87732E+00 8.53903E+00 8.24119E+00
          7.98383E+00 7.76682E+00 7.59002E+00 7.45295E+00 7.35413E+00
          7.29282E+00 7.26989E+00 7.28112E+00 7.32021E+00 7.37651E+00
          7.41937E+00 7.40366E+00 7.29175E+00 7.00021E+00 5.90331E+00
          4.94034E+00 2.64444E+00 2.03620E+00 1.37023E+00 1.27251E+00
          1.19989E+00 1.19238E+00                                     1.406E+01
 1.00E+09 1.12693E+01 1.09422E+01 1.06393E+01 1.03767E+01 1.01382E+01
          9.67834E+00 9.25930E+00 8.88127E+00 8.54384E+00 8.24689E+00
          7.99053E+00 7.77471E+00 7.59929E+00 7.46385E+00 7.36702E+00
          7.30822E+00 7.28857E+00 7.30439E+00 7.35031E+00 7.41764E+00
          7.48074E+00 7.48458E+00 7.41085E+00 7.17262E+00 6.17409E+00
          5.26801E+00 2.91182E+00 2.21289E+00 1.41581E+00 1.29303E+00
          1.20486E+00 1.19214E+00                                     1.411E+01
 1.50E+09 1.12452E+01 1.09326E+01 1.06395E+01 1.03790E+01 1.01394E+01
          9.68068E+00 9.26297E+00 8.88626E+00 8.55020E+00 8.25477E+00
          8.00022E+00 7.78623E+00 7.61225E+00 7.47799E+00 7.38330E+00
          7.32855E+00 7.31460E+00 7.33665E+00 7.38979E+00 7.47235E+00
          7.56968E+00 7.60197E+00 7.57226E+00 7.41283E+00 6.65334E+00
          5.85445E+00 3.43812E+00 2.59258E+00 1.52959E+00 1.34561E+00
          1.22723E+00 1.19141E+00                                     1.418E+01
 2.00E+09 1.12313E+01 1.09274E+01 1.06401E+01 1.03809E+01 1.01405E+01
          9.68228E+00 9.26507E+00 8.88888E+00 8.55342E+00 8.25866E+00
          8.00481E+00 7.79161E+00 7.61855E+00 7.48540E+00 7.39217E+00
          7.33934E+00 7.32786E+00 7.35307E+00 7.41046E+00 7.50026E+00
          7.61453E+00 7.66434E+00 7.66332E+00 7.54367E+00 6.92294E+00
          6.25977E+00 3.86365E+00 2.90798E+00 1.63645E+00 1.40747E+00
          1.23831E+00 1.19104E+00                                     1.421E+01
 3.00E+09 1.12162E+01 1.09217E+01 1.06409E+01 1.03834E+01 1.01423E+01
          9.68443E+00 9.26748E+00 8.89165E+00 8.55661E+00 8.26223E+00
          8.00870E+00 7.79608E+00 7.62443E+00 7.49357E+00 7.40230E+00
          7.35050E+00 7.34001E+00 7.36848E+00 7.43336E+00 7.53336E+00
          7.65599E+00 7.71509E+00 7.75795E+00 7.72259E+00 7.23603E+00
          6.67179E+00 4.53983E+00 3.46177E+00 1.83175E+00 1.51328E+00
          1.25608E+00 1.19092E+00                                     1.425E+01
 4.00E+09 1.12283E+01 1.09313E+01 1.06475E+01 1.03860E+01 1.01413E+01
          9.68049E+00 9.26331E+00 8.88854E+00 8.55528E+00 8.26296E+00
          8.01123E+00 7.80001E+00 7.62916E+00 7.49796E+00 7.40411E+00
          7.34757E+00 7.33401E+00 7.36946E+00 7.45524E+00 7.56998E+00
          7.68588E+00 7.74259E+00 7.79469E+00 7.79386E+00 7.43936E+00
          6.95331E+00 4.98633E+00 3.87420E+00 2.01714E+00 1.62381E+00
          1.27939E+00 1.19080E+00                                     1.428E+01
 5.00E+09 1.12232E+01 1.09292E+01 1.06473E+01 1.03864E+01 1.01415E+01
          9.68091E+00 9.26396E+00 8.88938E+00 8.55631E+00 8.26416E+00
          8.01264E+00 7.80166E+00 7.63106E+00 7.50018E+00 7.40672E+00
          7.35073E+00 7.33791E+00 7.37443E+00 7.46179E+00 7.57907E+00
          7.69983E+00 7.76139E+00 7.82313E+00 7.84100E+00 7.56056E+00
          7.14662E+00 5.32348E+00 4.20098E+00 2.19692E+00 1.73127E+00
          1.30258E+00 1.19067E+00                                     1.429E+01
 6.00E+09 1.12194E+01 1.09276E+01 1.06473E+01 1.03867E+01 1.01416E+01
          9.68117E+00 9.26435E+00 8.88991E+00 8.55697E+00 8.26498E+00
          8.01358E+00 7.80276E+00 7.63234E+00 7.50168E+00 7.40849E+00
          7.35286E+00 7.34051E+00 7.37769E+00 7.46611E+00 7.58515E+00
          7.70935E+00 7.77418E+00 7.84221E+00 7.87269E+00 7.64579E+00
          7.28509E+00 5.58600E+00 4.47252E+00 2.36422E+00 1.83873E+00
          1.32523E+00 1.19061E+00                                     1.430E+01
 8.00E+09 1.11951E+01 1.09133E+01 1.06411E+01 1.03853E+01 1.01431E+01
          9.68605E+00 9.26991E+00 8.89488E+00 8.56064E+00 8.26711E+00
          8.01454E+00 7.80298E+00 7.63247E+00 7.50286E+00 7.41324E+00
          7.36365E+00 7.35625E+00 7.38906E+00 7.46036E+00 7.57067E+00
          7.71505E+00 7.79558E+00 7.87481E+00 7.91545E+00 7.75709E+00
          7.47174E+00 5.97462E+00 4.90303E+00 2.66473E+00 2.04681E+00
          1.37097E+00 1.19064E+00                                     1.431E+01
 1.00E+10 1.11924E+01 1.09122E+01 1.06411E+01 1.03857E+01 1.01434E+01
          9.68649E+00 9.27040E+00 8.89531E+00 8.56099E+00 8.26741E+00
          8.01492E+00 7.80357E+00 7.63334E+00 7.50406E+00 7.41475E+00
          7.36546E+00 7.35838E+00 7.39156E+00 7.46354E+00 7.57551E+00
          7.72240E+00 7.80462E+00 7.89001E+00 7.94529E+00 7.83436E+00
          7.58677E+00 6.25002E+00 5.23666E+00 2.92939E+00 2.23608E+00
          1.41394E+00 1.19049E+00                                     1.432E+01


==> anc/colstop/sbethe/sdbase/pdebr72.p08 <==
 72
 1.00E+03 6.39610E-01 6.52280E-01 6.65220E-01 6.78644E-01 6.92550E-01
          7.21650E-01 7.52320E-01 7.84300E-01 8.17680E-01 8.52670E-01
          8.89630E-01 9.29080E-01 9.71850E-01 1.01884E+00 1.07066E+00
          1.12703E+00 1.18495E+00 1.23658E+00 1.27303E+00 1.29344E+00
          1.30642E+00 1.31573E+00 1.32408E+00 1.32726E+00 1.32341E+00
          1.32215E+00 1.32207E+00 1.32204E+00 1.32186E+00 1.32183E+00
          1.32180E+00 1.32183E+00                                     8.592E-01
 1.50E+03 8.95440E-01 9.14949E-01 9.34540E-01 9.54285E-01 9.74220E-01
          1.01474E+00 1.05619E+00 1.09873E+00 1.14268E+00 1.18859E+00
          1.23723E+00 1.28889E+00 1.34356E+00 1.40110E+00 1.46110E+00
          1.52257E+00 1.58358E+00 1.64023E+00 1.68717E+00 1.71897E+00
          1.72922E+00 1.72718E+00 1.72930E+00 1.73558E+00 1.73409E+00
          1.73153E+00 1.73286E+00 1.73351E+00 1.73332E+00 1.73312E+00
          1.73351E+00 1.73320E+00                                     1.170E+00
 2.00E+03 1.14143E+00 1.16565E+00 1.18996E+00 1.21444E+00 1.23915E+00
          1.28933E+00 1.34046E+00 1.39253E+00 1.44561E+00 1.49989E+00
          1.55570E+00 1.61326E+00 1.67274E+00 1.73459E+00 1.79970E+00
          1.86798E+00 1.93606E+00 1.99599E+00 2.03948E+00 2.06692E+00
          2.07948E+00 2.08073E+00 2.08439E+00 2.08941E+00 2.08779E+00
          2.08743E+00 2.08866E+00 2.08882E+00 2.08869E+00 2.08875E+00
          2.08864E+00 2.08861E+00                                     1.446E+00
 3.00E+03 1.59192E+00 1.62526E+00 1.65844E+00 1.69136E+00 1.72410E+00
          1.78929E+00 1.85382E+00 1.91762E+00 1.98082E+00 2.04392E+00
          2.10772E+00 2.17237E+00 2.23781E+00 2.30405E+00 2.37143E+00
          2.43946E+00 2.50521E+00 2.56267E+00 2.60581E+00 2.63535E+00
          2.65224E+00 2.65602E+00 2.66102E+00 2.66715E+00 2.67287E+00
          2.67375E+00 2.67232E+00 2.67204E+00 2.67226E+00 2.67226E+00
          2.67233E+00 2.67223E+00                                     1.919E+00
 4.00E+03 1.99312E+00 2.03387E+00 2.07412E+00 2.11348E+00 2.15208E+00
          2.22750E+00 2.30007E+00 2.36974E+00 2.43691E+00 2.50265E+00
          2.56857E+00 2.63481E+00 2.70101E+00 2.76647E+00 2.83048E+00
          2.89200E+00 2.94949E+00 3.00099E+00 3.04426E+00 3.07792E+00
          3.09972E+00 3.10584E+00 3.11242E+00 3.12002E+00 3.13226E+00
          3.13494E+00 3.13147E+00 3.13041E+00 3.13074E+00 3.13104E+00
          3.13062E+00 3.13090E+00                                     2.309E+00
 5.00E+03 2.35274E+00 2.39891E+00 2.44426E+00 2.48816E+00 2.53078E+00
          2.61286E+00 2.69009E+00 2.76240E+00 2.83030E+00 2.89520E+00
          2.95922E+00 3.02253E+00 3.08486E+00 3.14550E+00 3.20395E+00
          3.25948E+00 3.31104E+00 3.35756E+00 3.39786E+00 3.43096E+00
          3.45539E+00 3.46452E+00 3.47526E+00 3.48706E+00 3.50283E+00
          3.50521E+00 3.50062E+00 3.49944E+00 3.49993E+00 3.50029E+00
          3.49993E+00 3.50019E+00                                     2.636E+00
 6.00E+03 2.67573E+00 2.72612E+00 2.77536E+00 2.82256E+00 2.86791E+00
          2.95405E+00 3.03329E+00 3.10558E+00 3.17162E+00 3.23323E+00
          3.29308E+00 3.35151E+00 3.40826E+00 3.46273E+00 3.51461E+00
          3.56348E+00 3.60862E+00 3.64970E+00 3.68646E+00 3.71897E+00
          3.74700E+00 3.75941E+00 3.77299E+00 3.78638E+00 3.80467E+00
          3.80777E+00 3.80277E+00 3.80141E+00 3.80199E+00 3.80241E+00
          3.80197E+00 3.80229E+00                                     2.914E+00
 8.00E+03 3.23056E+00 3.28656E+00 3.34075E+00 3.39174E+00 3.43979E+00
          3.52855E+00 3.60651E+00 3.67377E+00 3.73149E+00 3.78237E+00
          3.83020E+00 3.87568E+00 3.91877E+00 3.95924E+00 3.99725E+00
          4.03303E+00 4.06649E+00 4.09816E+00 4.12884E+00 4.15971E+00
          4.19194E+00 4.20855E+00 4.22577E+00 4.24089E+00 4.26076E+00
          4.26469E+00 4.26096E+00 4.25979E+00 4.26038E+00 4.26078E+00
          4.26036E+00 4.26072E+00                                     3.363E+00
 1.00E+04 3.68490E+00 3.75137E+00 3.81358E+00 3.86828E+00 3.91629E+00
          3.99744E+00 4.06221E+00 4.11709E+00 4.16400E+00 4.20486E+00
          4.24228E+00 4.27629E+00 4.30622E+00 4.33198E+00 4.35515E+00
          4.37750E+00 4.39964E+00 4.42293E+00 4.44906E+00 4.47939E+00
          4.51373E+00 4.53117E+00 4.54875E+00 4.56380E+00 4.58346E+00
          4.58715E+00 4.58598E+00 4.58577E+00 4.58626E+00 4.58636E+00
          4.58643E+00 4.58647E+00                                     3.708E+00
 1.50E+04 4.56559E+00 4.63745E+00 4.70257E+00 4.75585E+00 4.79866E+00
          4.86152E+00 4.90008E+00 4.92500E+00 4.93971E+00 4.94744E+00
          4.95217E+00 4.95376E+00 4.95078E+00 4.94371E+00 4.93733E+00
          4.93620E+00 4.94094E+00 4.95115E+00 4.96642E+00 4.98689E+00
          5.01328E+00 5.02920E+00 5.04631E+00 5.05926E+00 5.06722E+00
          5.07106E+00 5.07920E+00 5.08030E+00 5.08033E+00 5.08030E+00
          5.08025E+00 5.08036E+00                                     4.310E+00
 2.00E+04 5.22304E+00 5.27888E+00 5.32981E+00 5.37210E+00 5.40662E+00
          5.45708E+00 5.48170E+00 5.48267E+00 5.46447E+00 5.43471E+00
          5.40288E+00 5.37163E+00 5.34202E+00 5.31518E+00 5.29262E+00
          5.27583E+00 5.26549E+00 5.26162E+00 5.26424E+00 5.27336E+00
          5.28935E+00 5.30009E+00 5.31099E+00 5.31725E+00 5.31530E+00
          5.31728E+00 5.33206E+00 5.33519E+00 5.33481E+00 5.33416E+00
          5.33500E+00 5.33449E+00                                     4.705E+00
 3.00E+04 6.13818E+00 6.18083E+00 6.21696E+00 6.24165E+00 6.25627E+00
          6.26241E+00 6.23718E+00 6.18454E+00 6.11134E+00 6.02817E+00
          5.94734E+00 5.87274E+00 5.80542E+00 5.74625E+00 5.69662E+00
          5.65695E+00 5.62644E+00 5.60141E+00 5.57871E+00 5.56012E+00
          5.54887E+00 5.54697E+00 5.54654E+00 5.54240E+00 5.51879E+00
          5.51808E+00 5.54150E+00 5.54533E+00 5.54373E+00 5.54406E+00
          5.54309E+00 5.54356E+00                                     5.206E+00
 4.00E+04 6.79787E+00 6.82294E+00 6.84054E+00 6.84506E+00 6.83831E+00
          6.79997E+00 6.72858E+00 6.62952E+00 6.51129E+00 6.38644E+00
          6.26899E+00 6.16308E+00 6.06938E+00 5.98760E+00 5.91769E+00
          5.85848E+00 5.80858E+00 5.76344E+00 5.71929E+00 5.67860E+00
          5.64541E+00 5.63241E+00 5.62004E+00 5.60610E+00 5.57447E+00
          5.57145E+00 5.59229E+00 5.59581E+00 5.59409E+00 5.59438E+00
          5.59347E+00 5.59387E+00                                     5.526E+00
 5.00E+04 7.32271E+00 7.32840E+00 7.32611E+00 7.30991E+00 7.28196E+00
          7.20128E+00 7.08804E+00 6.94868E+00 6.79272E+00 6.63364E+00
          6.48648E+00 6.35519E+00 6.23991E+00 6.13936E+00 6.05201E+00
          5.97550E+00 5.90809E+00 5.84510E+00 5.78275E+00 5.72406E+00
          5.67357E+00 5.65178E+00 5.62951E+00 5.60836E+00 5.57692E+00
          5.57236E+00 5.58434E+00 5.58648E+00 5.58513E+00 5.58529E+00
          5.58463E+00 5.58498E+00                                     5.759E+00
 6.00E+04 7.93302E+00 7.85306E+00 7.77162E+00 7.68789E+00 7.60366E+00
          7.43931E+00 7.27847E+00 7.12135E+00 6.96809E+00 6.81883E+00
          6.67407E+00 6.53464E+00 6.40136E+00 6.27435E+00 6.15499E+00
          6.04442E+00 5.94379E+00 5.85482E+00 5.77874E+00 5.71352E+00
          5.65975E+00 5.64060E+00 5.62874E+00 5.61819E+00 5.55949E+00
          5.53065E+00 5.54605E+00 5.55284E+00 5.55014E+00 5.54816E+00
          5.55161E+00 5.54944E+00                                     5.938E+00
 8.00E+04 8.61514E+00 8.50089E+00 8.38535E+00 8.26792E+00 8.15066E+00
          7.92291E+00 7.70186E+00 7.48766E+00 7.28052E+00 7.08047E+00
          6.88819E+00 6.70495E+00 6.53119E+00 6.36728E+00 6.21452E+00
          6.07491E+00 5.94944E+00 5.83995E+00 5.74714E+00 5.66626E+00
          5.59469E+00 5.56544E+00 5.54246E+00 5.52264E+00 5.45695E+00
          5.42584E+00 5.42984E+00 5.43372E+00 5.43014E+00 5.42857E+00
          5.43094E+00 5.42984E+00                                     6.208E+00
 1.00E+05 8.96837E+00 8.91934E+00 8.85092E+00 8.74910E+00 8.62134E+00
          8.32660E+00 8.01040E+00 7.71277E+00 7.43934E+00 7.18900E+00
          6.96069E+00 6.75354E+00 6.56436E+00 6.39002E+00 6.22813E+00
          6.07774E+00 5.93838E+00 5.80935E+00 5.69001E+00 5.57914E+00
          5.47352E+00 5.42137E+00 5.37080E+00 5.33588E+00 5.31497E+00
          5.30582E+00 5.27855E+00 5.27315E+00 5.27277E+00 5.27371E+00
          5.27238E+00 5.27338E+00                                     6.396E+00
 1.50E+05 9.85720E+00 9.72565E+00 9.57619E+00 9.39614E+00 9.19381E+00
          8.76347E+00 8.33241E+00 7.94095E+00 7.59181E+00 7.28118E+00
          7.00449E+00 6.75450E+00 6.52070E+00 6.29684E+00 6.08569E+00
          5.89011E+00 5.70993E+00 5.54165E+00 5.38339E+00 5.23628E+00
          5.09862E+00 5.03066E+00 4.96248E+00 4.91155E+00 4.87376E+00
          4.86090E+00 4.83778E+00 4.83455E+00 4.83419E+00 4.83424E+00
          4.83431E+00 4.83405E+00                                     6.644E+00
 2.00E+05 1.05055E+01 1.02166E+01 9.93224E+00 9.65627E+00 9.39026E+00
          8.88954E+00 8.42688E+00 8.00006E+00 7.60708E+00 7.24650E+00
          6.91757E+00 6.61797E+00 6.34462E+00 6.09374E+00 5.86012E+00
          5.64034E+00 5.43563E+00 5.24541E+00 5.06773E+00 4.89430E+00
          4.71919E+00 4.63455E+00 4.55779E+00 4.50289E+00 4.43692E+00
          4.41886E+00 4.41497E+00 4.41544E+00 4.41367E+00 4.41331E+00
          4.41303E+00 4.41264E+00                                     6.744E+00
 3.00E+05 1.10099E+01 1.06844E+01 1.03549E+01 1.00192E+01 9.68253E+00
          9.02883E+00 8.42269E+00 7.88804E+00 7.42149E+00 7.01335E+00
          6.65366E+00 6.32900E+00 6.02162E+00 5.72295E+00 5.44014E+00
          5.17836E+00 4.93586E+00 4.70767E+00 4.48876E+00 4.28143E+00
          4.08730E+00 3.99438E+00 3.90396E+00 3.83259E+00 3.75393E+00
          3.73652E+00 3.73031E+00 3.72969E+00 3.72806E+00 3.72776E+00
          3.72758E+00 3.72672E+00                                     6.825E+00
 4.00E+05 1.13876E+01 1.09416E+01 1.05103E+01 1.01049E+01 9.72328E+00
          9.01681E+00 8.38122E+00 7.80956E+00 7.29715E+00 6.83730E+00
          6.42356E+00 6.05045E+00 5.71205E+00 5.40129E+00 5.10870E+00
          4.82797E+00 4.55995E+00 4.30700E+00 4.07003E+00 3.84612E+00
          3.63481E+00 3.53433E+00 3.43514E+00 3.35783E+00 3.28406E+00
          3.26520E+00 3.24789E+00 3.24575E+00 3.24438E+00 3.24416E+00
          3.24409E+00 3.24386E+00                                     6.869E+00
 5.00E+05 1.15900E+01 1.10967E+01 1.06224E+01 1.01812E+01 9.76900E+00
          9.00831E+00 8.32919E+00 7.72194E+00 7.17954E+00 6.69320E+00
          6.25420E+00 5.85661E+00 5.49502E+00 5.16315E+00 4.85299E+00
          4.55889E+00 4.28044E+00 4.01751E+00 3.77011E+00 3.53584E+00
          3.31459E+00 3.20897E+00 3.10426E+00 3.02260E+00 2.94654E+00
          2.92716E+00 2.90822E+00 2.90575E+00 2.90431E+00 2.90410E+00
          2.90401E+00 2.90504E+00                                     6.922E+00
 6.00E+05 1.17229E+01 1.11960E+01 1.06917E+01 1.02265E+01 9.79419E+00
          8.99731E+00 8.28935E+00 7.65881E+00 7.09612E+00 6.59076E+00
          6.13262E+00 5.71582E+00 5.33568E+00 4.98712E+00 4.66386E+00
          4.36109E+00 4.07696E+00 3.80873E+00 3.55458E+00 3.31318E+00
          3.08431E+00 2.97469E+00 2.86618E+00 2.78113E+00 2.69960E+00
          2.67959E+00 2.66249E+00 2.66030E+00 2.65853E+00 2.65829E+00
          2.65814E+00 2.65994E+00                                     6.986E+00
 8.00E+05 1.18900E+01 1.13194E+01 1.07765E+01 1.02814E+01 9.82432E+00
          8.98172E+00 8.23680E+00 7.57672E+00 6.98863E+00 6.46032E+00
          5.98071E+00 5.54381E+00 5.14494E+00 4.77922E+00 4.44080E+00
          4.12506E+00 3.82964E+00 3.55101E+00 3.28636E+00 3.03448E+00
          2.79337E+00 2.67674E+00 2.56118E+00 2.46999E+00 2.37993E+00
          2.35788E+00 2.34159E+00 2.33978E+00 2.33785E+00 2.33750E+00
          2.33745E+00 2.33809E+00                                     7.141E+00
 1.00E+06 1.19900E+01 1.13912E+01 1.08240E+01 1.03112E+01 9.84041E+00
          8.97298E+00 8.20933E+00 7.53508E+00 6.93556E+00 6.39742E+00
          5.90902E+00 5.46404E+00 5.05760E+00 4.68440E+00 4.33822E+00
          4.01419E+00 3.70998E+00 3.42233E+00 3.14819E+00 2.88518E+00
          2.63079E+00 2.50676E+00 2.38453E+00 2.28821E+00 2.19019E+00
          2.16574E+00 2.14709E+00 2.14496E+00 2.14303E+00 2.14279E+00
          2.14258E+00 2.14090E+00                                     7.313E+00
 1.50E+06 1.20923E+01 1.14642E+01 1.08733E+01 1.03462E+01 9.86598E+00
          8.98072E+00 8.20598E+00 7.52177E+00 6.91395E+00 6.36896E+00
          5.87523E+00 5.42589E+00 5.01516E+00 4.63661E+00 4.28248E+00
          3.94706E+00 3.62866E+00 3.32519E+00 3.03341E+00 2.74716E+00
          2.46118E+00 2.31672E+00 2.17003E+00 2.05137E+00 1.93277E+00
          1.90233E+00 1.87759E+00 1.87473E+00 1.87245E+00 1.87210E+00
          1.87189E+00 1.87006E+00                                     7.723E+00
 2.00E+06 1.21127E+01 1.14801E+01 1.08876E+01 1.03634E+01 9.88803E+00
          9.00952E+00 8.24086E+00 7.55938E+00 6.95278E+00 6.40873E+00
          5.91673E+00 5.46961E+00 5.06094E+00 4.68342E+00 4.32805E+00
          3.98840E+00 3.66309E+00 3.35061E+00 3.04717E+00 2.74305E+00
          2.42743E+00 2.26163E+00 2.08542E+00 1.93748E+00 1.79510E+00
          1.76052E+00 1.73257E+00 1.72895E+00 1.72574E+00 1.72546E+00
          1.72502E+00 1.72827E+00                                     8.074E+00
 3.00E+06 1.20863E+01 1.14598E+01 1.08775E+01 1.03699E+01 9.91396E+00
          9.06980E+00 8.32751E+00 7.66599E+00 7.07413E+00 6.54075E+00
          6.05622E+00 5.61419E+00 5.20907E+00 4.83446E+00 4.48247E+00
          4.14643E+00 3.82232E+00 3.50388E+00 3.18275E+00 2.84615E+00
          2.47703E+00 2.27305E+00 2.04825E+00 1.84964E+00 1.64873E+00
          1.60587E+00 1.57778E+00 1.57393E+00 1.56739E+00 1.56604E+00
          1.56708E+00 1.57886E+00                                     8.624E+00
 4.00E+06 1.20083E+01 1.14075E+01 1.08515E+01 1.03710E+01 9.94084E+00
          9.13621E+00 8.41797E+00 7.77122E+00 7.18865E+00 6.66309E+00
          6.18823E+00 5.75769E+00 5.36464E+00 5.00101E+00 4.65639E+00
          4.32262E+00 3.99633E+00 3.67253E+00 3.34176E+00 2.98411E+00
          2.57392E+00 2.33948E+00 2.07666E+00 1.83926E+00 1.58083E+00
          1.51964E+00 1.49543E+00 1.49357E+00 1.48341E+00 1.48071E+00
          1.48346E+00 1.49927E+00                                     9.039E+00
 5.00E+06 1.19556E+01 1.13653E+01 1.08224E+01 1.03594E+01 9.94807E+00
          9.17494E+00 8.48157E+00 7.85527E+00 7.28949E+00 6.77771E+00
          6.31415E+00 5.89287E+00 5.50747E+00 5.15023E+00 4.81103E+00
          4.48166E+00 4.15819E+00 3.83456E+00 3.49911E+00 3.12716E+00
          2.68579E+00 2.42603E+00 2.12769E+00 1.85340E+00 1.54531E+00
          1.46974E+00 1.44557E+00 1.44455E+00 1.43173E+00 1.42822E+00
          1.43213E+00 1.44849E+00                                     9.366E+00
 6.00E+06 1.19062E+01 1.13253E+01 1.07945E+01 1.03475E+01 9.95296E+00
          9.20664E+00 8.53519E+00 7.92703E+00 7.37638E+00 6.87718E+00
          6.42412E+00 6.01167E+00 5.63377E+00 5.28304E+00 4.94964E+00
          4.62537E+00 4.30585E+00 3.98417E+00 3.64678E+00 3.26488E+00
          2.79904E+00 2.51827E+00 2.18953E+00 1.88202E+00 1.52786E+00
          1.43829E+00 1.41239E+00 1.41194E+00 1.39696E+00 1.39279E+00
          1.39764E+00 1.41309E+00                                     9.634E+00
 8.00E+06 1.18117E+01 1.12493E+01 1.07410E+01 1.03225E+01 9.95730E+00
          9.25646E+00 8.62270E+00 8.04577E+00 7.52103E+00 7.04335E+00
          6.60827E+00 6.21102E+00 5.84634E+00 5.50760E+00 5.18584E+00
          4.87309E+00 4.56417E+00 4.25040E+00 3.91435E+00 3.51840E+00
          3.01066E+00 2.69371E+00 2.31462E+00 1.95492E+00 1.53574E+00
          1.41991E+00 1.35781E+00 1.35922E+00 1.36095E+00 1.35745E+00
          1.34729E+00 1.36670E+00                                     1.006E+01
 1.00E+07 1.17429E+01 1.11943E+01 1.07026E+01 1.03050E+01 9.96118E+00
          9.29384E+00 8.68851E+00 8.13570E+00 7.63160E+00 7.17162E+00
          6.75186E+00 6.36813E+00 6.01561E+00 5.68826E+00 5.37765E+00
          5.07602E+00 4.77780E+00 4.47322E+00 4.14245E+00 3.74186E+00
          3.20920E+00 2.86657E+00 2.44677E+00 2.03911E+00 1.55229E+00
          1.41281E+00 1.33296E+00 1.33342E+00 1.33571E+00 1.33173E+00
          1.31921E+00 1.33789E+00                                     1.038E+01
 1.50E+07 1.16992E+01 1.11601E+01 1.06822E+01 1.03057E+01 9.98521E+00
          9.35700E+00 8.78805E+00 8.27003E+00 7.79939E+00 7.37189E+00
          6.98378E+00 6.63093E+00 6.30839E+00 6.00957E+00 5.72486E+00
          5.44582E+00 5.16753E+00 4.88149E+00 4.57016E+00 4.19353E+00
          3.67040E+00 3.29700E+00 2.78101E+00 2.24119E+00 1.59511E+00
          1.41736E+00 1.32465E+00 1.31279E+00 1.29023E+00 1.28897E+00
          1.28491E+00 1.29590E+00                                     1.096E+01
 2.00E+07 1.16312E+01 1.11074E+01 1.06468E+01 1.02901E+01 9.98994E+00
          9.39638E+00 8.85764E+00 8.36673E+00 7.92055E+00 7.51548E+00
          7.14824E+00 6.81516E+00 6.51179E+00 6.23195E+00 5.96649E+00
          5.70714E+00 5.44896E+00 5.18302E+00 4.89036E+00 4.52660E+00
          4.00089E+00 3.61351E+00 3.06425E+00 2.46524E+00 1.68454E+00
          1.45268E+00 1.31358E+00 1.29682E+00 1.27199E+00 1.26978E+00
          1.26642E+00 1.27332E+00                                     1.134E+01
 3.00E+07 1.15060E+01 1.10106E+01 1.05798E+01 1.02552E+01 9.98638E+00
          9.44575E+00 8.95165E+00 8.49891E+00 8.08545E+00 7.70881E+00
          7.36679E+00 7.05695E+00 6.77627E+00 6.52047E+00 6.28294E+00
          6.05713E+00 5.83780E+00 5.61421E+00 5.36150E+00 5.01874E+00
          4.47728E+00 4.06904E+00 3.49315E+00 2.84403E+00 1.89732E+00
          1.57523E+00 1.30223E+00 1.27305E+00 1.25865E+00 1.25409E+00
          1.23682E+00 1.25024E+00                                     1.185E+01
 4.00E+07 1.14827E+01 1.09970E+01 1.05767E+01 1.02638E+01 1.00066E+01
          9.48457E+00 9.00616E+00 8.56752E+00 8.16758E+00 7.80521E+00
          7.47949E+00 7.18817E+00 6.92818E+00 6.69497E+00 6.48125E+00
          6.27953E+00 6.08321E+00 5.87881E+00 5.64428E+00 5.33913E+00
          4.86565E+00 4.48604E+00 3.89899E+00 3.17478E+00 2.04654E+00
          1.66954E+00 1.32203E+00 1.27515E+00 1.24466E+00 1.24121E+00
          1.23358E+00 1.23828E+00                                     1.218E+01
 5.00E+07 1.14680E+01 1.09868E+01 1.05717E+01 1.02652E+01 1.00147E+01
          9.50521E+00 9.03915E+00 8.61289E+00 8.22521E+00 7.87473E+00
          7.56035E+00 7.28039E+00 7.03261E+00 6.81375E+00 6.61826E+00
          6.43947E+00 6.26895E+00 6.08857E+00 5.87233E+00 5.58139E+00
          5.12626E+00 4.76665E+00 4.21462E+00 3.49417E+00 2.21627E+00
          1.75611E+00 1.33786E+00 1.28103E+00 1.23939E+00 1.23328E+00
          1.22992E+00 1.23087E+00                                     1.242E+01
 6.00E+07 1.14533E+01 1.09782E+01 1.05690E+01 1.02680E+01 1.00227E+01
          9.52270E+00 9.06521E+00 8.64709E+00 8.26742E+00 7.92502E+00
          7.61906E+00 7.34810E+00 7.11017E+00 6.90230E+00 6.71934E+00
          6.55508E+00 6.40178E+00 6.24202E+00 6.04981E+00 5.78388E+00
          5.35246E+00 5.00484E+00 4.46461E+00 3.74168E+00 2.38175E+00
          1.85419E+00 1.35495E+00 1.28598E+00 1.23656E+00 1.22909E+00
          1.22540E+00 1.22620E+00                                     1.260E+01
 8.00E+07 1.14337E+01 1.09687E+01 1.05686E+01 1.02751E+01 1.00363E+01
          9.54821E+00 9.10128E+00 8.69326E+00 8.32376E+00 7.99217E+00
          7.69837E+00 7.44106E+00 7.21837E+00 7.02721E+00 6.86215E+00
          6.71724E+00 6.58635E+00 6.45489E+00 6.29956E+00 6.07964E+00
          5.70321E+00 5.38517E+00 4.86946E+00 4.14221E+00 2.66885E+00
          2.04945E+00 1.39666E+00 1.29876E+00 1.23262E+00 1.22694E+00
          1.21692E+00 1.22046E+00                                     1.287E+01
 1.00E+08 1.14472E+01 1.09811E+01 1.05800E+01 1.02854E+01 1.00462E+01
          9.56020E+00 9.11831E+00 8.71781E+00 8.35746E+00 8.03564E+00
          7.75111E+00 7.50259E+00 7.28835E+00 7.10550E+00 6.94893E+00
          6.81413E+00 6.69924E+00 6.59779E+00 6.48919E+00 6.31218E+00
          5.95690E+00 5.65151E+00 5.17095E+00 4.47694E+00 2.93059E+00
          2.22464E+00 1.43599E+00 1.31663E+00 1.23300E+00 1.22360E+00
          1.21553E+00 1.21643E+00                                     1.305E+01
 1.50E+08 1.14192E+01 1.09707E+01 1.05843E+01 1.02997E+01 1.00675E+01
          9.59384E+00 9.16090E+00 8.76743E+00 8.41317E+00 8.09806E+00
          7.82231E+00 7.58493E+00 7.38403E+00 7.21747E+00 7.08243E+00
          6.97572E+00 6.89354E+00 6.82422E+00 6.74823E+00 6.62933E+00
          6.37629E+00 6.12931E+00 5.70135E+00 5.05748E+00 3.48546E+00
          2.60671E+00 1.53666E+00 1.37027E+00 1.23812E+00 1.22374E+00
          1.20941E+00 1.21143E+00                                     1.334E+01
 2.00E+08 1.14049E+01 1.09682E+01 1.05905E+01 1.03092E+01 1.00780E+01
          9.60902E+00 9.18110E+00 8.79287E+00 8.44376E+00 8.13352E+00
          7.86218E+00 7.62951E+00 7.43470E+00 7.27651E+00 7.15196E+00
          7.05821E+00 6.99288E+00 6.94668E+00 6.90233E+00 6.82395E+00
          6.63115E+00 6.43033E+00 6.05695E+00 5.46044E+00 3.89355E+00
          2.94437E+00 1.64057E+00 1.42211E+00 1.24632E+00 1.22602E+00
          1.20825E+00 1.20898E+00                                     1.351E+01
 3.00E+08 1.13620E+01 1.09542E+01 1.05962E+01 1.03204E+01 1.00880E+01
          9.62321E+00 9.19986E+00 8.81668E+00 8.47302E+00 8.16863E+00
          7.90359E+00 7.67779E+00 7.49079E+00 7.34175E+00 7.22826E+00
          7.14830E+00 7.10065E+00 7.07757E+00 7.06535E+00 7.03627E+00
          6.92618E+00 6.78940E+00 6.50590E+00 6.00533E+00 4.49555E+00
          3.45460E+00 1.84190E+00 1.54149E+00 1.26621E+00 1.23127E+00
          1.20355E+00 1.20642E+00                                     1.371E+01
 4.00E+08 1.13218E+01 1.09402E+01 1.06003E+01 1.03292E+01 1.00952E+01
          9.63180E+00 9.20948E+00 8.82797E+00 8.48670E+00 8.18523E+00
          7.92345E+00 7.70125E+00 7.51845E+00 7.37432E+00 7.26669E+00
          7.19392E+00 7.15556E+00 7.14528E+00 7.15275E+00 7.15896E+00
          7.10881E+00 7.00970E+00 6.76464E+00 6.31095E+00 4.93774E+00
          3.88901E+00 2.01627E+00 1.64478E+00 1.28822E+00 1.24406E+00
          1.20477E+00 1.20532E+00                                     1.382E+01
 5.00E+08 1.13121E+01 1.09413E+01 1.06075E+01 1.03348E+01 1.00966E+01
          9.63146E+00 9.20999E+00 8.83063E+00 8.49233E+00 8.19434E+00
          7.93614E+00 7.71735E+00 7.53747E+00 7.39531E+00 7.28792E+00
          7.21421E+00 7.17783E+00 7.18120E+00 7.21901E+00 7.25614E+00
          7.22434E+00 7.14090E+00 6.93942E+00 6.55043E+00 5.26172E+00
          4.22286E+00 2.18704E+00 1.74919E+00 1.31095E+00 1.25308E+00
          1.20642E+00 1.20447E+00                                     1.389E+01
 6.00E+08 1.12714E+01 1.09205E+01 1.06015E+01 1.03355E+01 1.00996E+01
          9.63881E+00 9.21887E+00 8.83987E+00 8.50132E+00 8.20294E+00
          7.94472E+00 7.72645E+00 7.54788E+00 7.40842E+00 7.30660E+00
          7.24155E+00 7.21360E+00 7.21759E+00 7.24559E+00 7.28407E+00
          7.29458E+00 7.24888E+00 7.08311E+00 6.72287E+00 5.51349E+00
          4.50078E+00 2.34756E+00 1.85082E+00 1.33400E+00 1.26325E+00
          1.20703E+00 1.20410E+00                                     1.394E+01
 8.00E+08 1.12453E+01 1.09101E+01 1.06018E+01 1.03386E+01 1.01016E+01
          9.64226E+00 9.22369E+00 8.84606E+00 8.50894E+00 8.21211E+00
          7.95567E+00 7.73944E+00 7.56316E+00 7.42634E+00 7.32770E+00
          7.26666E+00 7.24400E+00 7.25537E+00 7.29432E+00 7.35032E+00
          7.39339E+00 7.37812E+00 7.26588E+00 6.97492E+00 5.88806E+00
          4.93146E+00 2.64699E+00 2.04205E+00 1.37983E+00 1.28285E+00
          1.21094E+00 1.20288E+00                                     1.401E+01
 1.00E+09 1.12289E+01 1.09035E+01 1.06020E+01 1.03403E+01 1.01027E+01
          9.64429E+00 9.22664E+00 8.84988E+00 8.51363E+00 8.21774E+00
          7.96234E+00 7.74733E+00 7.57248E+00 7.43738E+00 7.34074E+00
          7.28214E+00 7.26263E+00 7.27849E+00 7.32424E+00 7.39126E+00
          7.45443E+00 7.45854E+00 7.38449E+00 7.14666E+00 6.15688E+00
          5.25703E+00 2.91309E+00 2.21798E+00 1.42512E+00 1.30315E+00
          1.21542E+00 1.20264E+00                                     1.406E+01
 1.50E+09 1.12043E+01 1.08938E+01 1.06024E+01 1.03430E+01 1.01042E+01
          9.64709E+00 9.23064E+00 8.85506E+00 8.52000E+00 8.22534E+00
          7.97131E+00 7.75787E+00 7.58496E+00 7.45220E+00 7.35838E+00
          7.30309E+00 7.28788E+00 7.30981E+00 7.36484E+00 7.44739E+00
          7.53838E+00 7.56940E+00 7.55329E+00 7.40494E+00 6.59812E+00
          5.81923E+00 3.46448E+00 2.60580E+00 1.53538E+00 1.35636E+00
          1.22783E+00 1.20203E+00                                     1.413E+01
 2.00E+09 1.11908E+01 1.08886E+01 1.06028E+01 1.03448E+01 1.01053E+01
          9.64865E+00 9.23273E+00 8.85771E+00 8.52324E+00 8.22922E+00
          7.97585E+00 7.76318E+00 7.59120E+00 7.45965E+00 7.36725E+00
          7.31374E+00 7.30082E+00 7.32591E+00 7.38574E+00 7.47666E+00
          7.58266E+00 7.62741E+00 7.64148E+00 7.54715E+00 6.87601E+00
          6.18754E+00 3.89557E+00 2.93503E+00 1.64121E+00 1.41133E+00
          1.24093E+00 1.20215E+00                                     1.416E+01
 3.00E+09 1.11766E+01 1.08833E+01 1.06036E+01 1.03469E+01 1.01066E+01
          9.65031E+00 9.23482E+00 8.86032E+00 8.52646E+00 8.23312E+00
          7.98045E+00 7.76855E+00 7.59746E+00 7.46699E+00 7.37602E+00
          7.32432E+00 7.31381E+00 7.34214E+00 7.40685E+00 7.50653E+00
          7.62860E+00 7.68743E+00 7.73074E+00 7.69635E+00 7.21174E+00
          6.65133E+00 4.53322E+00 3.46103E+00 1.83866E+00 1.52167E+00
          1.26643E+00 1.20180E+00                                     1.420E+01
 4.00E+09 1.11691E+01 1.08805E+01 1.06039E+01 1.03479E+01 1.01071E+01
          9.65110E+00 9.23583E+00 8.86162E+00 8.52810E+00 8.23510E+00
          7.98278E+00 7.77125E+00 7.60058E+00 7.47066E+00 7.38035E+00
          7.32956E+00 7.32027E+00 7.35027E+00 7.41745E+00 7.52140E+00
          7.65198E+00 7.71862E+00 7.77581E+00 7.77168E+00 7.40510E+00
          6.93462E+00 4.98322E+00 3.86756E+00 2.02260E+00 1.63079E+00
          1.29066E+00 1.20154E+00                                     1.423E+01
 5.00E+09 1.11838E+01 1.08910E+01 1.06102E+01 1.03501E+01 1.01060E+01
          9.64699E+00 9.23142E+00 8.85812E+00 8.52618E+00 8.23502E+00
          7.98435E+00 7.77407E+00 7.60404E+00 7.47360E+00 7.38046E+00
          7.32463E+00 7.31180E+00 7.34813E+00 7.43512E+00 7.55194E+00
          7.67225E+00 7.73366E+00 7.79542E+00 7.81353E+00 7.53442E+00
          7.12302E+00 5.31236E+00 4.19611E+00 2.20185E+00 1.73845E+00
          1.31271E+00 1.20163E+00                                     1.424E+01
 6.00E+09 1.11801E+01 1.08894E+01 1.06101E+01 1.03503E+01 1.01061E+01
          9.64722E+00 9.23180E+00 8.85862E+00 8.52680E+00 8.23578E+00
          7.98527E+00 7.77515E+00 7.60533E+00 7.47511E+00 7.38224E+00
          7.32675E+00 7.31441E+00 7.35141E+00 7.43945E+00 7.55801E+00
          7.68172E+00 7.74636E+00 7.81427E+00 7.84482E+00 7.61907E+00
          7.26073E+00 5.57336E+00 4.46603E+00 2.36815E+00 1.84531E+00
          1.33530E+00 1.20157E+00                                     1.425E+01
 8.00E+09 1.11558E+01 1.08749E+01 1.06035E+01 1.03486E+01 1.01072E+01
          9.65184E+00 9.23724E+00 8.86356E+00 8.53047E+00 8.23792E+00
          7.98619E+00 7.77533E+00 7.60543E+00 7.47634E+00 7.38705E+00
          7.33757E+00 7.33007E+00 7.36267E+00 7.43369E+00 7.54356E+00
          7.68747E+00 7.76775E+00 7.84649E+00 7.88675E+00 7.72974E+00
          7.44614E+00 5.95939E+00 4.89386E+00 2.66703E+00 2.05237E+00
          1.38000E+00 1.20148E+00                                     1.426E+01
 1.00E+10 1.11528E+01 1.08733E+01 1.06030E+01 1.03484E+01 1.01070E+01
          9.65196E+00 9.23760E+00 8.86396E+00 8.53079E+00 8.23821E+00
          7.98659E+00 7.77599E+00 7.60634E+00 7.47742E+00 7.38834E+00
          7.33921E+00 7.33215E+00 7.36522E+00 7.43689E+00 7.54837E+00
          7.69479E+00 7.77681E+00 7.86140E+00 7.91582E+00 7.80644E+00
          7.56046E+00 6.23296E+00 5.22541E+00 2.93031E+00 2.24042E+00
          1.42261E+00 1.20142E+00                                     1.427E+01


==> anc/colstop/sbethe/sdbase/pdebr73.p08 <==
 73
 1.00E+03 6.27020E-01 6.39564E-01 6.52360E-01 6.65611E-01 6.79320E-01
          7.07980E-01 7.38180E-01 7.69750E-01 8.02750E-01 8.37380E-01
          8.73960E-01 9.12980E-01 9.55260E-01 1.00168E+00 1.05286E+00
          1.10855E+00 1.16585E+00 1.21715E+00 1.25378E+00 1.27469E+00
          1.28801E+00 1.29719E+00 1.30539E+00 1.30853E+00 1.30490E+00
          1.30370E+00 1.30364E+00 1.30362E+00 1.30344E+00 1.30341E+00
          1.30338E+00 1.30341E+00                                     8.449E-01
 1.50E+03 8.79470E-01 8.98733E-01 9.18080E-01 9.37587E-01 9.57290E-01
          9.97360E-01 1.03838E+00 1.08050E+00 1.12404E+00 1.16954E+00
          1.21775E+00 1.26894E+00 1.32313E+00 1.38019E+00 1.43972E+00
          1.50080E+00 1.56151E+00 1.61802E+00 1.66503E+00 1.69715E+00
          1.70795E+00 1.70623E+00 1.70858E+00 1.71492E+00 1.71336E+00
          1.71084E+00 1.71244E+00 1.71314E+00 1.71295E+00 1.71274E+00
          1.71311E+00 1.71281E+00                                     1.152E+00
 2.00E+03 1.12261E+00 1.14657E+00 1.17062E+00 1.19486E+00 1.21933E+00
          1.26903E+00 1.31972E+00 1.37139E+00 1.42408E+00 1.47800E+00
          1.53345E+00 1.59066E+00 1.64979E+00 1.71130E+00 1.77612E+00
          1.84415E+00 1.91208E+00 1.97203E+00 2.01578E+00 2.04364E+00
          2.05675E+00 2.05835E+00 2.06243E+00 2.06775E+00 2.06599E+00
          2.06563E+00 2.06716E+00 2.06737E+00 2.06722E+00 2.06729E+00
          2.06716E+00 2.06716E+00                                     1.427E+00
 3.00E+03 1.56883E+00 1.60186E+00 1.63475E+00 1.66740E+00 1.69989E+00
          1.76464E+00 1.82880E+00 1.89231E+00 1.95529E+00 2.01821E+00
          2.08188E+00 2.14643E+00 2.21181E+00 2.27804E+00 2.34548E+00
          2.41364E+00 2.47960E+00 2.53732E+00 2.58078E+00 2.61075E+00
          2.62834E+00 2.63260E+00 2.63816E+00 2.64471E+00 2.65047E+00
          2.65135E+00 2.65003E+00 2.64977E+00 2.64998E+00 2.64998E+00
          2.65005E+00 2.64995E+00                                     1.898E+00
 4.00E+03 1.96698E+00 2.00741E+00 2.04736E+00 2.08646E+00 2.12483E+00
          2.19987E+00 2.27217E+00 2.34171E+00 2.40883E+00 2.47463E+00
          2.54066E+00 2.60708E+00 2.67352E+00 2.73928E+00 2.80363E+00
          2.86553E+00 2.92343E+00 2.97535E+00 3.01908E+00 3.05330E+00
          3.07584E+00 3.08242E+00 3.08955E+00 3.09761E+00 3.11017E+00
          3.11282E+00 3.10927E+00 3.10820E+00 3.10853E+00 3.10882E+00
          3.10840E+00 3.10867E+00                                     2.286E+00
 5.00E+03 2.32436E+00 2.37021E+00 2.41526E+00 2.45892E+00 2.50133E+00
          2.58311E+00 2.66020E+00 2.73253E+00 2.80058E+00 2.86576E+00
          2.93013E+00 2.99387E+00 3.05667E+00 3.11785E+00 3.17687E+00
          3.23299E+00 3.28511E+00 3.33220E+00 3.37304E+00 3.40675E+00
          3.43195E+00 3.44154E+00 3.45284E+00 3.46515E+00 3.48133E+00
          3.48371E+00 3.47891E+00 3.47768E+00 3.47819E+00 3.47857E+00
          3.47820E+00 3.47844E+00                                     2.612E+00
 6.00E+03 2.64569E+00 2.69576E+00 2.74471E+00 2.79168E+00 2.83686E+00
          2.92280E+00 3.00201E+00 3.07448E+00 3.14087E+00 3.20296E+00
          3.26336E+00 3.32242E+00 3.37985E+00 3.43504E+00 3.48766E+00
          3.53725E+00 3.58309E+00 3.62483E+00 3.66221E+00 3.69538E+00
          3.72421E+00 3.73710E+00 3.75122E+00 3.76512E+00 3.78388E+00
          3.78700E+00 3.78173E+00 3.78031E+00 3.78090E+00 3.78133E+00
          3.78088E+00 3.78118E+00                                     2.890E+00
 8.00E+03 3.19829E+00 3.25401E+00 3.30795E+00 3.35875E+00 3.40669E+00
          3.49543E+00 3.57361E+00 3.64133E+00 3.69971E+00 3.75140E+00
          3.80012E+00 3.84652E+00 3.89056E+00 3.93199E+00 3.97096E+00
          4.00765E+00 4.04197E+00 4.07443E+00 4.10587E+00 4.13752E+00
          4.17063E+00 4.18774E+00 4.20548E+00 4.22105E+00 4.24137E+00
          4.24533E+00 4.24139E+00 4.24018E+00 4.24078E+00 4.24118E+00
          4.24076E+00 4.24109E+00                                     3.338E+00
 1.00E+04 3.65165E+00 3.71753E+00 3.77927E+00 3.83372E+00 3.88169E+00
          3.96321E+00 4.02876E+00 4.08452E+00 4.13235E+00 4.17413E+00
          4.21242E+00 4.24734E+00 4.27833E+00 4.30532E+00 4.32977E+00
          4.35325E+00 4.37636E+00 4.40043E+00 4.42724E+00 4.45841E+00
          4.49393E+00 4.51192E+00 4.52998E+00 4.54535E+00 4.56536E+00
          4.56910E+00 4.56790E+00 4.56769E+00 4.56819E+00 4.56827E+00
          4.56835E+00 4.56839E+00                                     3.684E+00
 1.50E+04 4.53099E+00 4.60234E+00 4.66712E+00 4.72034E+00 4.76333E+00
          4.82701E+00 4.86683E+00 4.89312E+00 4.90921E+00 4.91822E+00
          4.92409E+00 4.92673E+00 4.92493E+00 4.91927E+00 4.91432E+00
          4.91444E+00 4.92025E+00 4.93143E+00 4.94764E+00 4.96916E+00
          4.99677E+00 5.01333E+00 5.03104E+00 5.04432E+00 5.05221E+00
          5.05611E+00 5.06467E+00 5.06584E+00 5.06585E+00 5.06581E+00
          5.06577E+00 5.06587E+00                                     4.288E+00
 2.00E+04 5.18785E+00 5.24381E+00 5.29494E+00 5.33753E+00 5.37244E+00
          5.42387E+00 5.44972E+00 5.45210E+00 5.43547E+00 5.40732E+00
          5.37701E+00 5.34720E+00 5.31893E+00 5.29336E+00 5.27200E+00
          5.25639E+00 5.24721E+00 5.24449E+00 5.24826E+00 5.25858E+00
          5.27585E+00 5.28727E+00 5.29884E+00 5.30551E+00 5.30348E+00
          5.30548E+00 5.32078E+00 5.32401E+00 5.32362E+00 5.32295E+00
          5.32379E+00 5.32329E+00                                     4.684E+00
 3.00E+04 6.10377E+00 6.14700E+00 6.18377E+00 6.20918E+00 6.22458E+00
          6.23237E+00 6.20890E+00 6.15808E+00 6.08671E+00 6.00531E+00
          5.92609E+00 5.85295E+00 5.78698E+00 5.72908E+00 5.68069E+00
          5.64228E+00 5.61304E+00 5.58924E+00 5.56770E+00 5.55032E+00
          5.54053E+00 5.53948E+00 5.53990E+00 5.53636E+00 5.51293E+00
          5.51228E+00 5.53597E+00 5.53982E+00 5.53821E+00 5.53856E+00
          5.53757E+00 5.53806E+00                                     5.189E+00
 4.00E+04 6.76472E+00 6.79084E+00 6.80952E+00 6.81515E+00 6.80951E+00
          6.77338E+00 6.70413E+00 6.60710E+00 6.49080E+00 6.36772E+00
          6.25193E+00 6.14755E+00 6.05524E+00 5.97478E+00 5.90618E+00
          5.84827E+00 5.79966E+00 5.75576E+00 5.71274E+00 5.67327E+00
          5.64163E+00 5.62953E+00 5.61807E+00 5.60479E+00 5.57367E+00
          5.57073E+00 5.59155E+00 5.59506E+00 5.59337E+00 5.59367E+00
          5.59273E+00 5.59317E+00                                     5.512E+00
 5.00E+04 7.29088E+00 7.29803E+00 7.29721E+00 7.28246E+00 7.25593E+00
          7.17793E+00 7.06713E+00 6.92999E+00 6.77602E+00 6.61873E+00
          6.47326E+00 6.34353E+00 6.22975E+00 6.13058E+00 6.04459E+00
          5.96941E+00 5.90330E+00 5.84150E+00 5.78026E+00 5.72279E+00
          5.67386E+00 5.65297E+00 5.63158E+00 5.61107E+00 5.58032E+00
          5.57586E+00 5.58770E+00 5.58982E+00 5.58849E+00 5.58865E+00
          5.58802E+00 5.58833E+00                                     5.749E+00
 6.00E+04 7.90384E+00 7.82523E+00 7.74515E+00 7.66279E+00 7.57991E+00
          7.41815E+00 7.25981E+00 7.10505E+00 6.95406E+00 6.80695E+00
          6.66422E+00 6.52670E+00 6.39520E+00 6.26984E+00 6.15199E+00
          6.04276E+00 5.94333E+00 5.85541E+00 5.78026E+00 5.71598E+00
          5.66335E+00 5.64491E+00 5.63390E+00 5.62421E+00 5.56660E+00
          5.53794E+00 5.55302E+00 5.55974E+00 5.55709E+00 5.55515E+00
          5.55850E+00 5.55646E+00                                     5.931E+00
 8.00E+04 8.58955E+00 8.47690E+00 8.36297E+00 8.24713E+00 8.13143E+00
          7.90666E+00 7.68842E+00 7.47688E+00 7.27225E+00 7.07454E+00
          6.88445E+00 6.70324E+00 6.53134E+00 6.36913E+00 6.21791E+00
          6.07965E+00 5.95537E+00 5.84691E+00 5.75499E+00 5.67499E+00
          5.60446E+00 5.57584E+00 5.55361E+00 5.53455E+00 5.46978E+00
          5.43886E+00 5.44273E+00 5.44658E+00 5.44304E+00 5.44149E+00
          5.44383E+00 5.44284E+00                                     6.206E+00
 1.00E+05 8.94383E+00 8.89753E+00 8.83175E+00 8.73237E+00 8.60684E+00
          8.31588E+00 8.00275E+00 7.70772E+00 7.43652E+00 7.18818E+00
          6.96182E+00 6.75651E+00 6.56909E+00 6.39636E+00 6.23593E+00
          6.08684E+00 5.94863E+00 5.82072E+00 5.70254E+00 5.59292E+00
          5.48863E+00 5.43709E+00 5.38707E+00 5.35252E+00 5.33208E+00
          5.32314E+00 5.29607E+00 5.29069E+00 5.29032E+00 5.29125E+00
          5.28988E+00 5.29089E+00                                     6.399E+00
 1.50E+05 9.84005E+00 9.71124E+00 9.56443E+00 9.38689E+00 9.18690E+00
          8.76069E+00 8.33300E+00 7.94427E+00 7.59737E+00 7.28873E+00
          7.01393E+00 6.76577E+00 6.53367E+00 6.31136E+00 6.10162E+00
          5.90733E+00 5.72832E+00 5.56110E+00 5.40390E+00 5.25811E+00
          5.12187E+00 5.05432E+00 4.98651E+00 4.93591E+00 4.89863E+00
          4.88594E+00 4.86299E+00 4.85978E+00 4.85942E+00 4.85948E+00
          4.85956E+00 4.85929E+00                                     6.654E+00
 2.00E+05 1.04946E+01 1.02082E+01 9.92619E+00 9.65245E+00 9.38852E+00
          8.89159E+00 8.43220E+00 8.00827E+00 7.61777E+00 7.25936E+00
          6.93230E+00 6.63429E+00 6.36237E+00 6.11277E+00 5.88035E+00
          5.66174E+00 5.45819E+00 5.26914E+00 5.09268E+00 4.92051E+00
          4.74667E+00 4.66262E+00 4.58630E+00 4.53164E+00 4.46615E+00
          4.44828E+00 4.44441E+00 4.44487E+00 4.44312E+00 4.44277E+00
          4.44249E+00 4.44220E+00                                     6.760E+00
 3.00E+05 1.10077E+01 1.06832E+01 1.03548E+01 1.00207E+01 9.68591E+00
          9.03605E+00 8.43359E+00 7.90189E+00 7.43762E+00 7.03120E+00
          6.67282E+00 6.34927E+00 6.04309E+00 5.74583E+00 5.46434E+00
          5.20366E+00 4.96214E+00 4.73505E+00 4.51749E+00 4.31151E+00
          4.11848E+00 4.02604E+00 3.93604E+00 3.86496E+00 3.78649E+00
          3.76912E+00 3.76293E+00 3.76232E+00 3.76069E+00 3.76039E+00
          3.76019E+00 3.75951E+00                                     6.845E+00
 4.00E+05 1.13873E+01 1.09432E+01 1.05136E+01 1.01099E+01 9.72984E+00
          9.02635E+00 8.39351E+00 7.82438E+00 7.31421E+00 6.85632E+00
          6.44421E+00 6.07244E+00 5.73517E+00 5.42541E+00 5.13381E+00
          4.85405E+00 4.58708E+00 4.33532E+00 4.09969E+00 3.87703E+00
          3.66660E+00 3.56646E+00 3.46760E+00 3.39053E+00 3.31673E+00
          3.29785E+00 3.28056E+00 3.27842E+00 3.27706E+00 3.27684E+00
          3.27676E+00 3.27655E+00                                     6.892E+00
 5.00E+05 1.15898E+01 1.10984E+01 1.06259E+01 1.01865E+01 9.77583E+00
          9.01806E+00 8.34160E+00 7.73678E+00 7.19654E+00 6.71208E+00
          6.27470E+00 5.87848E+00 5.51807E+00 5.18727E+00 4.87807E+00
          4.58490E+00 4.30743E+00 4.04564E+00 3.79956E+00 3.56642E+00
          3.34577E+00 3.24031E+00 3.13580E+00 3.05432E+00 2.97818E+00
          2.95876E+00 2.93979E+00 2.93731E+00 2.93587E+00 2.93565E+00
          2.93558E+00 2.93640E+00                                     6.946E+00
 6.00E+05 1.17244E+01 1.11996E+01 1.06970E+01 1.02333E+01 9.80210E+00
          9.00703E+00 8.30045E+00 7.67109E+00 7.10965E+00 6.60589E+00
          6.14994E+00 5.73578E+00 5.35841E+00 5.01229E+00 4.69054E+00
          4.38811E+00 4.10370E+00 3.83561E+00 3.58265E+00 3.34262E+00
          3.11443E+00 3.00486E+00 2.89622E+00 2.81109E+00 2.72994E+00
          2.70989E+00 2.69250E+00 2.69025E+00 2.68854E+00 2.68837E+00
          2.68822E+00 2.68961E+00                                     7.009E+00
 8.00E+05 1.18839E+01 1.13162E+01 1.07760E+01 1.02831E+01 9.82786E+00
          8.98859E+00 8.24641E+00 7.58861E+00 7.00243E+00 6.47579E+00
          5.99771E+00 5.56220E+00 5.16466E+00 4.80017E+00 4.46292E+00
          4.14830E+00 3.85391E+00 3.57625E+00 3.31247E+00 3.06128E+00
          2.82056E+00 2.70401E+00 2.58840E+00 2.49709E+00 2.40686E+00
          2.38475E+00 2.36836E+00 2.36653E+00 2.36460E+00 2.36425E+00
          2.36419E+00 2.36470E+00                                     7.162E+00
 1.00E+06 1.19784E+01 1.13834E+01 1.08197E+01 1.03097E+01 9.84108E+00
          8.97737E+00 8.21652E+00 7.54436E+00 6.94650E+00 6.40980E+00
          5.92283E+00 5.47931E+00 5.07432E+00 4.70253E+00 4.35762E+00
          4.03469E+00 3.73148E+00 3.44477E+00 3.17154E+00 2.90923E+00
          2.65521E+00 2.53123E+00 2.40894E+00 2.31247E+00 2.21415E+00
          2.18960E+00 2.17087E+00 2.16873E+00 2.16680E+00 2.16655E+00
          2.16631E+00 2.16501E+00                                     7.331E+00
 1.50E+06 1.20687E+01 1.14460E+01 1.08599E+01 1.03365E+01 9.85931E+00
          8.97871E+00 8.20710E+00 7.52495E+00 6.91857E+00 6.37471E+00
          5.88219E+00 5.43417E+00 5.02487E+00 4.64783E+00 4.29525E+00
          3.96140E+00 3.64447E+00 3.34217E+00 3.05124E+00 2.76569E+00
          2.48036E+00 2.33613E+00 2.18946E+00 2.07060E+00 1.95176E+00
          1.92124E+00 1.89646E+00 1.89361E+00 1.89132E+00 1.89096E+00
          1.89074E+00 1.88931E+00                                     7.734E+00
 2.00E+06 1.20691E+01 1.14523E+01 1.08725E+01 1.03556E+01 9.88330E+00
          9.00543E+00 8.23444E+00 7.55280E+00 6.94826E+00 6.40783E+00
          5.92013E+00 5.47649E+00 5.06856E+00 4.68925E+00 4.33315E+00
          3.99583E+00 3.67445E+00 3.36475E+00 3.06166E+00 2.75812E+00
          2.44321E+00 2.27679E+00 2.10166E+00 1.95540E+00 1.81076E+00
          1.77640E+00 1.74936E+00 1.74529E+00 1.74205E+00 1.74171E+00
          1.74127E+00 1.74396E+00                                     8.078E+00
 3.00E+06 1.20175E+01 1.14118E+01 1.08472E+01 1.03521E+01 9.90457E+00
          9.06950E+00 8.32797E+00 7.66217E+00 7.06418E+00 6.52619E+00
          6.04140E+00 5.60301E+00 5.20389E+00 4.83573E+00 4.48809E+00
          4.15305E+00 3.82793E+00 3.50904E+00 3.18942E+00 2.85447E+00
          2.48625E+00 2.28361E+00 2.06249E+00 1.86768E+00 1.66336E+00
          1.61682E+00 1.59108E+00 1.58814E+00 1.58120E+00 1.57963E+00
          1.58063E+00 1.58984E+00                                     8.619E+00
 4.00E+06 1.19601E+01 1.13649E+01 1.08139E+01 1.03374E+01 9.91044E+00
          9.11153E+00 8.39788E+00 7.75485E+00 7.17524E+00 6.65206E+00
          6.17911E+00 5.75014E+00 5.35843E+00 4.99609E+00 4.65294E+00
          4.32091E+00 3.99668E+00 3.67519E+00 3.34689E+00 2.99154E+00
          2.58314E+00 2.34939E+00 2.08712E+00 1.85020E+00 1.59289E+00
          1.53219E+00 1.50790E+00 1.50589E+00 1.49570E+00 1.49317E+00
          1.49579E+00 1.50830E+00                                     9.026E+00
 5.00E+06 1.19026E+01 1.13182E+01 1.07806E+01 1.03217E+01 9.91369E+00
          9.14645E+00 8.45784E+00 7.83537E+00 7.27269E+00 6.76337E+00
          6.30176E+00 5.88209E+00 5.49806E+00 5.14213E+00 4.80443E+00
          4.47690E+00 4.15563E+00 3.83453E+00 3.50180E+00 3.13243E+00
          2.69318E+00 2.43426E+00 2.13669E+00 1.86307E+00 1.55642E+00
          1.48145E+00 1.45722E+00 1.45604E+00 1.44317E+00 1.43975E+00
          1.44379E+00 1.45630E+00                                     9.348E+00
 6.00E+06 1.18503E+01 1.12755E+01 1.07500E+01 1.03071E+01 9.91594E+00
          9.17558E+00 8.50894E+00 7.90469E+00 7.35719E+00 6.86047E+00
          6.40940E+00 5.99855E+00 5.62202E+00 5.27260E+00 4.94074E+00
          4.61836E+00 4.30113E+00 3.98210E+00 3.64761E+00 3.26852E+00
          2.80504E+00 2.52526E+00 2.19745E+00 1.89078E+00 1.53830E+00
          1.44939E+00 1.42348E+00 1.42285E+00 1.40781E+00 1.40377E+00
          1.40863E+00 1.42090E+00                                     9.612E+00
 8.00E+06 1.17531E+01 1.11968E+01 1.06938E+01 1.02793E+01 9.91732E+00
          9.22230E+00 8.59330E+00 8.02023E+00 7.49864E+00 7.02347E+00
          6.59039E+00 6.19477E+00 5.83146E+00 5.49404E+00 5.17380E+00
          4.86295E+00 4.55636E+00 4.24530E+00 3.91231E+00 3.51946E+00
          3.01454E+00 2.69894E+00 2.32120E+00 1.96268E+00 1.54523E+00
          1.43001E+00 1.36810E+00 1.36939E+00 1.37107E+00 1.36765E+00
          1.35779E+00 1.37402E+00                                     1.003E+01
 1.00E+07 1.16835E+01 1.11410E+01 1.06545E+01 1.02607E+01 9.91990E+00
          9.25815E+00 8.65741E+00 8.10837E+00 7.60732E+00 7.14979E+00
          6.73201E+00 6.34984E+00 5.99869E+00 5.67262E+00 5.36349E+00
          5.06374E+00 4.76783E+00 4.46601E+00 4.13838E+00 3.74106E+00
          3.21152E+00 2.87042E+00 2.45223E+00 2.04601E+00 1.56116E+00
          1.42235E+00 1.34280E+00 1.34319E+00 1.34544E+00 1.34158E+00
          1.32874E+00 1.34521E+00                                     1.035E+01
 1.50E+07 1.16408E+01 1.11076E+01 1.06347E+01 1.02617E+01 9.94399E+00
          9.32088E+00 8.75601E+00 8.24130E+00 7.77326E+00 7.34777E+00
          6.96122E+00 6.60955E+00 6.28801E+00 5.99020E+00 5.70686E+00
          5.42975E+00 5.15403E+00 4.87115E+00 4.56344E+00 4.19036E+00
          3.67022E+00 3.29820E+00 2.78379E+00 2.24573E+00 1.60291E+00
          1.42633E+00 1.33409E+00 1.32214E+00 1.29952E+00 1.29833E+00
          1.29437E+00 1.30322E+00                                     1.092E+01
 2.00E+07 1.15761E+01 1.10578E+01 1.06016E+01 1.02479E+01 9.94993E+00
          9.36063E+00 8.82536E+00 8.33727E+00 7.89337E+00 7.49010E+00
          7.12428E+00 6.79232E+00 6.48990E+00 6.21104E+00 5.94684E+00
          5.68925E+00 5.43339E+00 5.17036E+00 4.88109E+00 4.52088E+00
          3.99852E+00 3.61285E+00 3.06551E+00 2.46859E+00 1.69160E+00
          1.46100E+00 1.32282E+00 1.30609E+00 1.28121E+00 1.27913E+00
          1.27539E+00 1.28162E+00                                     1.131E+01
 3.00E+07 1.14694E+01 1.09786E+01 1.05512E+01 1.02280E+01 9.95945E+00
          9.41854E+00 8.92283E+00 8.46778E+00 8.05201E+00 7.67388E+00
          7.33208E+00 7.02404E+00 6.74638E+00 6.49427E+00 6.26022E+00
          6.03660E+00 5.81670E+00 5.58732E+00 5.32658E+00 4.99316E+00
          4.49230E+00 4.10498E+00 3.52714E+00 2.84916E+00 1.87509E+00
          1.57344E+00 1.31732E+00 1.28568E+00 1.26423E+00 1.26123E+00
          1.25592E+00 1.25909E+00                                     1.181E+01
 4.00E+07 1.14403E+01 1.09586E+01 1.05412E+01 1.02293E+01 9.97205E+00
          9.45000E+00 8.97190E+00 8.53489E+00 8.13730E+00 7.77696E+00
          7.45201E+00 7.16067E+00 6.90101E+00 6.66973E+00 6.46092E+00
          6.26630E+00 6.07405E+00 5.86775E+00 5.62540E+00 5.31054E+00
          4.84037E+00 4.47723E+00 3.91567E+00 3.19267E+00 2.04327E+00
          1.67085E+00 1.33258E+00 1.28589E+00 1.25366E+00 1.25021E+00
          1.24475E+00 1.24780E+00                                     1.214E+01
 5.00E+07 1.14221E+01 1.09451E+01 1.05334E+01 1.02286E+01 9.97918E+00
          9.47203E+00 9.00791E+00 8.58325E+00 8.19691E+00 7.84760E+00
          7.53427E+00 7.25531E+00 7.00850E+00 6.79058E+00 6.59607E+00
          6.41836E+00 6.24907E+00 6.07013E+00 5.85569E+00 5.56720E+00
          5.11571E+00 4.75865E+00 4.20993E+00 3.49297E+00 2.22037E+00
          1.76252E+00 1.34692E+00 1.29050E+00 1.24907E+00 1.24298E+00
          1.23962E+00 1.24081E+00                                     1.238E+01
 6.00E+07 1.14087E+01 1.09374E+01 1.05312E+01 1.02318E+01 9.98741E+00
          9.48947E+00 9.03380E+00 8.61728E+00 8.23901E+00 7.89784E+00
          7.59301E+00 7.32309E+00 7.08612E+00 6.87913E+00 6.69699E+00
          6.53354E+00 6.38109E+00 6.22244E+00 6.03180E+00 5.76814E+00
          5.34023E+00 4.99520E+00 4.45843E+00 3.73929E+00 2.38517E+00
          1.86013E+00 1.36398E+00 1.29551E+00 1.24640E+00 1.23893E+00
          1.23521E+00 1.23618E+00                                     1.256E+01
 8.00E+07 1.13920E+01 1.09314E+01 1.05346E+01 1.02423E+01 1.00035E+01
          9.51523E+00 9.06815E+00 8.66107E+00 8.29334E+00 7.96389E+00
          7.67199E+00 7.41594E+00 7.19344E+00 7.00165E+00 6.83684E+00
          6.69418E+00 6.56677E+00 6.43803E+00 6.28301E+00 6.06199E+00
          5.68615E+00 5.37102E+00 4.86134E+00 4.13972E+00 2.66842E+00
          2.04986E+00 1.40881E+00 1.31324E+00 1.24211E+00 1.23466E+00
          1.22418E+00 1.23035E+00                                     1.283E+01
 1.00E+08 1.14045E+01 1.09419E+01 1.05433E+01 1.02501E+01 1.00114E+01
          9.52712E+00 9.08679E+00 8.68774E+00 8.32869E+00 8.00807E+00
          7.72461E+00 7.47704E+00 7.26363E+00 7.08152E+00 6.92557E+00
          6.79131E+00 6.67693E+00 6.57599E+00 6.46809E+00 6.29251E+00
          5.94017E+00 5.63722E+00 5.16024E+00 4.47064E+00 2.93180E+00
          2.22905E+00 1.44477E+00 1.32617E+00 1.24319E+00 1.23382E+00
          1.22569E+00 1.22681E+00                                     1.301E+01
 1.50E+08 1.13773E+01 1.09320E+01 1.05481E+01 1.02646E+01 1.00329E+01
          9.56071E+00 9.12915E+00 8.73701E+00 8.38398E+00 8.06997E+00
          7.79515E+00 7.55856E+00 7.35833E+00 7.19242E+00 7.05794E+00
          6.95171E+00 6.86995E+00 6.80099E+00 6.72546E+00 6.60745E+00
          6.35648E+00 6.11153E+00 5.68696E+00 5.04773E+00 3.48427E+00
          2.60951E+00 1.54502E+00 1.37961E+00 1.24845E+00 1.23418E+00
          1.21994E+00 1.22217E+00                                     1.330E+01
 2.00E+08 1.13636E+01 1.09306E+01 1.05555E+01 1.02754E+01 1.00445E+01
          9.57596E+00 9.14836E+00 8.76079E+00 8.41269E+00 8.10377E+00
          7.83391E+00 7.60273E+00 7.40922E+00 7.25199E+00 7.12808E+00
          7.03459E+00 6.96892E+00 6.92133E+00 6.87551E+00 6.80090E+00
          6.61426E+00 6.41132E+00 6.03612E+00 5.44558E+00 3.89917E+00
          2.93952E+00 1.64660E+00 1.43393E+00 1.25658E+00 1.23712E+00
          1.21741E+00 1.21960E+00                                     1.347E+01
 3.00E+08 1.13372E+01 1.09272E+01 1.05669E+01 1.02885E+01 1.00539E+01
          9.58684E+00 9.16317E+00 8.78120E+00 8.43977E+00 8.13803E+00
          7.87540E+00 7.65141E+00 7.46531E+00 7.31569E+00 7.19931E+00
          7.11445E+00 7.06331E+00 7.04580E+00 7.05161E+00 7.03549E+00
          6.91307E+00 6.76403E+00 6.47719E+00 5.97533E+00 4.48138E+00
          3.48084E+00 1.84474E+00 1.54187E+00 1.27603E+00 1.24507E+00
          1.21643E+00 1.21729E+00                                     1.366E+01
 4.00E+08 1.12988E+01 1.09129E+01 1.05691E+01 1.02948E+01 1.00586E+01
          9.59375E+00 9.17238E+00 8.79285E+00 8.45409E+00 8.15529E+00
          7.89591E+00 7.67557E+00 7.49365E+00 7.34890E+00 7.23829E+00
          7.16050E+00 7.11861E+00 7.11401E+00 7.13935E+00 7.15530E+00
          7.08678E+00 6.97623E+00 6.73875E+00 6.30125E+00 4.91900E+00
          3.88955E+00 2.02448E+00 1.65104E+00 1.29813E+00 1.25414E+00
          1.21570E+00 1.21594E+00                                     1.377E+01
 5.00E+08 1.12704E+01 1.09019E+01 1.05700E+01 1.02985E+01 1.00610E+01
          9.59758E+00 9.17765E+00 8.79968E+00 8.46261E+00 8.16568E+00
          7.90838E+00 7.69034E+00 7.51107E+00 7.36939E+00 7.26236E+00
          7.18888E+00 7.15263E+00 7.15600E+00 7.19369E+00 7.23075E+00
          7.19926E+00 7.11640E+00 6.91638E+00 6.53029E+00 5.25072E+00
          4.21809E+00 2.19203E+00 1.75639E+00 1.32095E+00 1.26357E+00
          1.21710E+00 1.21533E+00                                     1.384E+01
 6.00E+08 1.12294E+01 1.08811E+01 1.05642E+01 1.02995E+01 1.00643E+01
          9.60509E+00 9.18641E+00 8.80867E+00 8.47141E+00 8.17421E+00
          7.91695E+00 7.69947E+00 7.52151E+00 7.38255E+00 7.28107E+00
          7.21617E+00 7.18824E+00 7.19217E+00 7.22011E+00 7.25858E+00
          7.26922E+00 7.22385E+00 7.05907E+00 6.70134E+00 5.50109E+00
          4.49431E+00 2.35166E+00 1.85757E+00 1.34387E+00 1.27370E+00
          1.21783E+00 1.21436E+00                                     1.390E+01
 8.00E+08 1.12037E+01 1.08707E+01 1.05643E+01 1.03023E+01 1.00661E+01
          9.60845E+00 9.19126E+00 8.81493E+00 8.47902E+00 8.18332E+00
          7.92780E+00 7.71235E+00 7.53671E+00 7.40039E+00 7.30209E+00
          7.24115E+00 7.21842E+00 7.22968E+00 7.26857E+00 7.32451E+00
          7.36754E+00 7.35243E+00 7.24083E+00 6.95174E+00 5.87299E+00
          4.92238E+00 2.64960E+00 2.04795E+00 1.38943E+00 1.29314E+00
          1.22162E+00 1.21411E+00                                     1.397E+01
 1.00E+09 1.11878E+01 1.08643E+01 1.05645E+01 1.03040E+01 1.00672E+01
          9.61048E+00 9.19428E+00 8.81882E+00 8.48373E+00 8.18886E+00
          7.93434E+00 7.72010E+00 7.54589E+00 7.41129E+00 7.31499E+00
          7.25649E+00 7.23692E+00 7.25266E+00 7.29832E+00 7.36523E+00
          7.42827E+00 7.43246E+00 7.35884E+00 7.12246E+00 6.13983E+00
          5.24589E+00 2.91434E+00 2.22309E+00 1.43446E+00 1.31330E+00
          1.22592E+00 1.21399E+00                                     1.401E+01
 1.50E+09 1.11637E+01 1.08548E+01 1.05648E+01 1.03065E+01 1.00687E+01
          9.61325E+00 9.19834E+00 8.82403E+00 8.49005E+00 8.19634E+00
          7.94312E+00 7.73043E+00 7.55813E+00 7.42589E+00 7.33238E+00
          7.27723E+00 7.26198E+00 7.28378E+00 7.33870E+00 7.42104E+00
          7.51179E+00 7.54277E+00 7.52685E+00 7.37934E+00 6.57780E+00
          5.80437E+00 3.46302E+00 2.60917E+00 1.54410E+00 1.36612E+00
          1.23853E+00 1.21350E+00                                     1.408E+01
 2.00E+09 1.11503E+01 1.08496E+01 1.05652E+01 1.03083E+01 1.00697E+01
          9.61475E+00 9.20034E+00 8.82661E+00 8.49327E+00 8.20021E+00
          7.94769E+00 7.73574E+00 7.56434E+00 7.43323E+00 7.34113E+00
          7.28774E+00 7.27481E+00 7.29979E+00 7.35948E+00 7.45016E+00
          7.55580E+00 7.60049E+00 7.61464E+00 7.52085E+00 6.85375E+00
          6.17019E+00 3.89204E+00 2.93687E+00 1.64935E+00 1.42062E+00
          1.25143E+00 1.21326E+00                                     1.411E+01
 3.00E+09 1.11361E+01 1.08444E+01 1.05660E+01 1.03104E+01 1.00709E+01
          9.61633E+00 9.20228E+00 8.82911E+00 8.49646E+00 8.20417E+00
          7.95239E+00 7.74117E+00 7.57063E+00 7.44056E+00 7.34982E+00
          7.29826E+00 7.28774E+00 7.31599E+00 7.38049E+00 7.47985E+00
          7.60145E+00 7.66011E+00 7.70340E+00 7.66932E+00 7.18733E+00
          6.63089E+00 4.52655E+00 3.46030E+00 1.84571E+00 1.53015E+00
          1.27690E+00 1.21291E+00                                     1.415E+01
 4.00E+09 1.11285E+01 1.08415E+01 1.05664E+01 1.03114E+01 1.00716E+01
          9.61712E+00 9.20327E+00 8.83037E+00 8.49808E+00 8.20618E+00
          7.95476E+00 7.74391E+00 7.57378E+00 7.44423E+00 7.35418E+00
          7.30351E+00 7.29422E+00 7.32411E+00 7.39106E+00 7.49465E+00
          7.62469E+00 7.69111E+00 7.74825E+00 7.74431E+00 7.37951E+00
          6.91234E+00 4.97420E+00 3.86467E+00 2.02867E+00 1.63861E+00
          1.30103E+00 1.21271E+00                                     1.418E+01
 5.00E+09 1.11436E+01 1.08521E+01 1.05725E+01 1.03134E+01 1.00703E+01
          9.61294E+00 9.19890E+00 8.82697E+00 8.49624E+00 8.20612E+00
          7.95631E+00 7.74674E+00 7.57727E+00 7.44721E+00 7.35433E+00
          7.29864E+00 7.28581E+00 7.32197E+00 7.40862E+00 7.52499E+00
          7.64489E+00 7.70612E+00 7.76777E+00 7.78595E+00 7.50825E+00
          7.09955E+00 5.30141E+00 4.19137E+00 2.20683E+00 1.74561E+00
          1.32291E+00 1.21277E+00                                     1.419E+01
 6.00E+09 1.11402E+01 1.08508E+01 1.05726E+01 1.03138E+01 1.00704E+01
          9.61321E+00 9.19931E+00 8.82748E+00 8.49686E+00 8.20687E+00
          7.95721E+00 7.74783E+00 7.57855E+00 7.44873E+00 7.35614E+00
          7.30081E+00 7.28845E+00 7.32527E+00 7.41296E+00 7.53106E+00
          7.65432E+00 7.71876E+00 7.78650E+00 7.81699E+00 7.59232E+00
          7.23634E+00 5.56075E+00 4.45958E+00 2.37215E+00 1.85190E+00
          1.34528E+00 1.21271E+00                                     1.420E+01
 8.00E+09 1.11160E+01 1.08365E+01 1.05664E+01 1.03126E+01 1.00721E+01
          9.61813E+00 9.20477E+00 8.83229E+00 8.50036E+00 8.20888E+00
          7.95803E+00 7.74793E+00 7.57860E+00 7.44991E+00 7.36090E+00
          7.31159E+00 7.30414E+00 7.33657E+00 7.40720E+00 7.51660E+00
          7.66001E+00 7.74002E+00 7.81854E+00 7.85877E+00 7.70253E+00
          7.42063E+00 5.94427E+00 4.88472E+00 2.66936E+00 2.05774E+00
          1.39032E+00 1.21262E+00                                     1.421E+01
 1.00E+10 1.11132E+01 1.08352E+01 1.05662E+01 1.03127E+01 1.00721E+01
          9.61841E+00 9.20517E+00 8.83263E+00 8.50058E+00 8.20906E+00
          7.95838E+00 7.74857E+00 7.57952E+00 7.45100E+00 7.36217E+00
          7.31318E+00 7.30611E+00 7.33902E+00 7.41034E+00 7.52136E+00
          7.66727E+00 7.74901E+00 7.83332E+00 7.88764E+00 7.77888E+00
          7.53426E+00 6.21600E+00 5.21426E+00 2.93132E+00 2.24463E+00
          1.43262E+00 1.21277E+00                                     1.422E+01


==> anc/colstop/sbethe/sdbase/pdebr74.p08 <==
 74
 1.00E+03 6.13300E-01 6.26207E-01 6.39270E-01 6.52617E-01 6.66270E-01
          6.94510E-01 7.24090E-01 7.55130E-01 7.87800E-01 8.22340E-01
          8.59070E-01 8.98300E-01 9.40430E-01 9.86080E-01 1.03614E+00
          1.09067E+00 1.14676E+00 1.19677E+00 1.23276E+00 1.25686E+00
          1.27272E+00 1.27804E+00 1.28510E+00 1.29105E+00 1.28716E+00
          1.28554E+00 1.28577E+00 1.28583E+00 1.28559E+00 1.28564E+00
          1.28551E+00 1.28558E+00                                     8.310E-01
 1.50E+03 8.70350E-01 8.87904E-01 9.05680E-01 9.23865E-01 9.42500E-01
          9.81150E-01 1.02172E+00 1.06428E+00 1.10889E+00 1.15560E+00
          1.20442E+00 1.25532E+00 1.30815E+00 1.36269E+00 1.41852E+00
          1.47498E+00 1.53103E+00 1.58503E+00 1.63459E+00 1.67637E+00
          1.70245E+00 1.70375E+00 1.69209E+00 1.67492E+00 1.68345E+00
          1.69750E+00 1.69569E+00 1.69310E+00 1.69313E+00 1.69370E+00
          1.69193E+00 1.69312E+00                                     1.136E+00
 2.00E+03 1.11534E+00 1.13686E+00 1.15861E+00 1.18078E+00 1.20343E+00
          1.25023E+00 1.29908E+00 1.35000E+00 1.40303E+00 1.45811E+00
          1.51518E+00 1.57412E+00 1.63463E+00 1.69627E+00 1.75841E+00
          1.82009E+00 1.87993E+00 1.93593E+00 1.98552E+00 2.02599E+00
          2.05035E+00 2.05084E+00 2.03878E+00 2.02253E+00 2.03705E+00
          2.05383E+00 2.04928E+00 2.04583E+00 2.04631E+00 2.04714E+00
          2.04506E+00 2.04651E+00                                     1.410E+00
 3.00E+03 1.56410E+00 1.59175E+00 1.61959E+00 1.64778E+00 1.67643E+00
          1.73528E+00 1.79612E+00 1.85890E+00 1.92351E+00 1.98978E+00
          2.05746E+00 2.12619E+00 2.19547E+00 2.26450E+00 2.33224E+00
          2.39729E+00 2.45781E+00 2.51147E+00 2.55587E+00 2.59044E+00
          2.61167E+00 2.61306E+00 2.60517E+00 2.59625E+00 2.62378E+00
          2.64351E+00 2.63164E+00 2.62647E+00 2.62797E+00 2.62932E+00
          2.62682E+00 2.62836E+00                                     1.878E+00
 4.00E+03 1.95397E+00 1.98913E+00 2.02426E+00 2.05937E+00 2.09460E+00
          2.16571E+00 2.23727E+00 2.30895E+00 2.38029E+00 2.45085E+00
          2.52012E+00 2.58762E+00 2.65305E+00 2.71616E+00 2.77737E+00
          2.83679E+00 2.89317E+00 2.94484E+00 2.98989E+00 3.02736E+00
          3.05486E+00 3.06342E+00 3.06950E+00 3.07386E+00 3.08590E+00
          3.09105E+00 3.08821E+00 3.08680E+00 3.08692E+00 3.08727E+00
          3.08652E+00 3.08707E+00                                     2.263E+00
 5.00E+03 2.29302E+00 2.33853E+00 2.38331E+00 2.42679E+00 2.46913E+00
          2.55106E+00 2.62868E+00 2.70184E+00 2.77093E+00 2.83718E+00
          2.90240E+00 2.96672E+00 3.02983E+00 3.09112E+00 3.15022E+00
          3.20655E+00 3.25905E+00 3.30669E+00 3.34826E+00 3.38278E+00
          3.40875E+00 3.41872E+00 3.43039E+00 3.44307E+00 3.46000E+00
          3.46256E+00 3.45766E+00 3.45638E+00 3.45691E+00 3.45729E+00
          3.45692E+00 3.45716E+00                                     2.588E+00
 6.00E+03 2.61772E+00 2.66145E+00 2.70481E+00 2.74753E+00 2.78980E+00
          2.87352E+00 2.95533E+00 3.03450E+00 3.11025E+00 3.18178E+00
          3.24834E+00 3.30933E+00 3.36475E+00 3.41498E+00 3.46200E+00
          3.50746E+00 3.55087E+00 3.59157E+00 3.62936E+00 3.66619E+00
          3.70329E+00 3.72023E+00 3.73347E+00 3.74187E+00 3.76115E+00
          3.76829E+00 3.76105E+00 3.75909E+00 3.76011E+00 3.76034E+00
          3.76067E+00 3.76048E+00                                     2.865E+00
 8.00E+03 3.16280E+00 3.21055E+00 3.25756E+00 3.30329E+00 3.34800E+00
          3.43520E+00 3.51830E+00 3.59631E+00 3.66830E+00 3.73332E+00
          3.79055E+00 3.83954E+00 3.88065E+00 3.91507E+00 3.94617E+00
          3.97700E+00 4.00779E+00 4.03880E+00 4.07106E+00 4.10787E+00
          4.15186E+00 4.17414E+00 4.19040E+00 4.19853E+00 4.21938E+00
          4.22821E+00 4.22205E+00 4.22016E+00 4.22123E+00 4.22144E+00
          4.22186E+00 4.22162E+00                                     3.312E+00
 1.00E+04 3.62037E+00 3.66920E+00 3.71695E+00 3.76284E+00 3.80718E+00
          3.89243E+00 3.97166E+00 4.04383E+00 4.10790E+00 4.16292E+00
          4.20817E+00 4.24337E+00 4.26931E+00 4.28802E+00 4.30400E+00
          4.32150E+00 4.34138E+00 4.36458E+00 4.39278E+00 4.42916E+00
          4.47608E+00 4.50061E+00 4.51765E+00 4.52449E+00 4.54375E+00
          4.55307E+00 4.55029E+00 4.54900E+00 4.54988E+00 4.55000E+00
          4.55049E+00 4.55023E+00                                     3.657E+00
 1.50E+04 4.47998E+00 4.54324E+00 4.60270E+00 4.65545E+00 4.70208E+00
          4.78018E+00 4.83664E+00 4.87251E+00 4.89066E+00 4.89662E+00
          4.89772E+00 4.89602E+00 4.89267E+00 4.88931E+00 4.88853E+00
          4.89270E+00 4.90180E+00 4.91447E+00 4.92986E+00 4.95035E+00
          4.97923E+00 4.99712E+00 5.01557E+00 5.02876E+00 5.03698E+00
          5.04065E+00 5.04970E+00 5.05100E+00 5.05087E+00 5.05100E+00
          5.05081E+00 5.05097E+00                                     4.263E+00
 2.00E+04 5.13738E+00 5.19619E+00 5.25007E+00 5.29525E+00 5.33258E+00
          5.38827E+00 5.41754E+00 5.42256E+00 5.40784E+00 5.38109E+00
          5.35200E+00 5.32329E+00 5.29603E+00 5.27144E+00 5.25112E+00
          5.23670E+00 5.22882E+00 5.22745E+00 5.23247E+00 5.24389E+00
          5.26201E+00 5.27383E+00 5.28596E+00 5.29315E+00 5.29107E+00
          5.29305E+00 5.30881E+00 5.31216E+00 5.31175E+00 5.31105E+00
          5.31197E+00 5.31146E+00                                     4.662E+00
 3.00E+04 6.07944E+00 6.12340E+00 6.16082E+00 6.18673E+00 6.20248E+00
          6.21054E+00 6.18688E+00 6.13558E+00 6.06368E+00 5.98207E+00
          5.90336E+00 5.83146E+00 5.76731E+00 5.71154E+00 5.66512E+00
          5.62815E+00 5.59995E+00 5.57713E+00 5.55682E+00 5.54075E+00
          5.53207E+00 5.53150E+00 5.53244E+00 5.52931E+00 5.50611E+00
          5.50555E+00 5.52942E+00 5.53331E+00 5.53170E+00 5.53205E+00
          5.53106E+00 5.53159E+00                                     5.173E+00
 4.00E+04 6.77880E+00 6.79042E+00 6.79645E+00 6.79274E+00 6.78090E+00
          6.74004E+00 6.67522E+00 6.58907E+00 6.48607E+00 6.37304E+00
          6.25800E+00 6.14534E+00 6.03903E+00 5.94434E+00 5.87058E+00
          5.82244E+00 5.79280E+00 5.76154E+00 5.71326E+00 5.66540E+00
          5.63639E+00 5.62676E+00 5.61574E+00 5.60100E+00 5.57188E+00
          5.57079E+00 5.58855E+00 5.59209E+00 5.59185E+00 5.59113E+00
          5.59207E+00 5.59123E+00                                     5.501E+00
 5.00E+04 7.46804E+00 7.40700E+00 7.34453E+00 7.27978E+00 7.21433E+00
          7.08629E+00 6.96043E+00 6.83685E+00 6.71574E+00 6.59730E+00
          6.48177E+00 6.36989E+00 6.26249E+00 6.15965E+00 6.06267E+00
          5.97227E+00 5.88964E+00 5.81643E+00 5.75408E+00 5.70201E+00
          5.66240E+00 5.65084E+00 5.64689E+00 5.64276E+00 5.58992E+00
          5.56307E+00 5.58506E+00 5.59343E+00 5.59123E+00 5.58904E+00
          5.59283E+00 5.59045E+00                                     5.738E+00
 6.00E+04 7.90472E+00 7.82503E+00 7.74392E+00 7.66061E+00 7.57686E+00
          7.41349E+00 7.25374E+00 7.09783E+00 6.94591E+00 6.79813E+00
          6.65500E+00 6.51738E+00 6.38609E+00 6.26129E+00 6.14439E+00
          6.03656E+00 5.93901E+00 5.85349E+00 5.78117E+00 5.71974E+00
          5.66929E+00 5.65142E+00 5.64033E+00 5.62990E+00 5.57128E+00
          5.54260E+00 5.55853E+00 5.56537E+00 5.56256E+00 5.56054E+00
          5.56380E+00 5.56195E+00                                     5.927E+00
 8.00E+04 8.58167E+00 8.46913E+00 8.35533E+00 8.23967E+00 8.12419E+00
          7.89987E+00 7.68214E+00 7.47117E+00 7.26717E+00 7.07020E+00
          6.88091E+00 6.70059E+00 6.52968E+00 6.36857E+00 6.21859E+00
          6.08173E+00 5.95903E+00 5.85232E+00 5.76232E+00 5.68424E+00
          5.61532E+00 5.58724E+00 5.56523E+00 5.54596E+00 5.48068E+00
          5.44967E+00 5.45399E+00 5.45792E+00 5.45432E+00 5.45274E+00
          5.45514E+00 5.45401E+00                                     6.206E+00
 1.00E+05 8.92442E+00 8.87984E+00 8.81570E+00 8.71782E+00 8.59365E+00
          8.30510E+00 7.99430E+00 7.70177E+00 7.43315E+00 7.18730E+00
          6.96312E+00 6.75963E+00 6.57379E+00 6.40247E+00 6.24333E+00
          6.09543E+00 5.95839E+00 5.83166E+00 5.71472E+00 5.60641E+00
          5.50342E+00 5.45247E+00 5.40287E+00 5.36844E+00 5.34787E+00
          5.33888E+00 5.31196E+00 5.30662E+00 5.30624E+00 5.30717E+00
          5.30577E+00 5.30679E+00                                     6.401E+00
 1.50E+05 9.81629E+00 9.67535E+00 9.52053E+00 9.34207E+00 9.14673E+00
          8.73784E+00 8.32880E+00 7.95019E+00 7.60623E+00 7.29718E+00
          7.02259E+00 6.77578E+00 6.54568E+00 6.32551E+00 6.11763E+00
          5.92465E+00 5.74655E+00 5.58025E+00 5.42426E+00 5.27979E+00
          5.14470E+00 5.07761E+00 5.01015E+00 4.95973E+00 4.92254E+00
          4.90984E+00 4.88696E+00 4.88376E+00 4.88341E+00 4.88346E+00
          4.88352E+00 4.88329E+00                                     6.660E+00
 2.00E+05 1.04455E+01 1.01658E+01 9.89024E+00 9.62246E+00 9.36401E+00
          8.87681E+00 8.42568E+00 8.00861E+00 7.62376E+00 7.26989E+00
          6.94637E+00 6.65103E+00 6.38103E+00 6.13281E+00 5.90145E+00
          5.68380E+00 5.48110E+00 5.29287E+00 5.11728E+00 4.94626E+00
          4.77395E+00 4.69062E+00 4.61457E+00 4.55972E+00 4.49467E+00
          4.47718E+00 4.47314E+00 4.47354E+00 4.47183E+00 4.47147E+00
          4.47120E+00 4.47097E+00                                     6.769E+00
 3.00E+05 1.09938E+01 1.06558E+01 1.03185E+01 9.98318E+00 9.65311E+00
          9.02077E+00 8.43719E+00 7.91628E+00 7.45592E+00 7.04983E+00
          6.69136E+00 6.36823E+00 6.06339E+00 5.76826E+00 5.48891E+00
          5.22984E+00 4.98948E+00 4.76345E+00 4.54706E+00 4.34219E+00
          4.14985E+00 4.05745E+00 3.96752E+00 3.89668E+00 3.81891E+00
          3.80175E+00 3.79565E+00 3.79503E+00 3.79343E+00 3.79313E+00
          3.79295E+00 3.79232E+00                                     6.861E+00
 4.00E+05 1.13417E+01 1.09269E+01 1.05199E+01 1.01270E+01 9.74893E+00
          9.03708E+00 8.39240E+00 7.82111E+00 7.31722E+00 6.87000E+00
          6.46872E+00 6.10458E+00 5.76790E+00 5.45201E+00 5.15515E+00
          4.87604E+00 4.61364E+00 4.36591E+00 4.13089E+00 3.90865E+00
          3.69924E+00 3.59834E+00 3.49931E+00 3.42292E+00 3.34942E+00
          3.33065E+00 3.31363E+00 3.31141E+00 3.31010E+00 3.30993E+00
          3.30982E+00 3.30963E+00                                     6.914E+00
 5.00E+05 1.15761E+01 1.10902E+01 1.06226E+01 1.01873E+01 9.78014E+00
          9.02786E+00 8.35527E+00 7.75305E+00 7.21456E+00 6.73136E+00
          6.29509E+00 5.89997E+00 5.54069E+00 5.21110E+00 4.90323E+00
          4.61147E+00 4.33543E+00 4.07491E+00 3.82976E+00 3.59733E+00
          3.37719E+00 3.27187E+00 3.16735E+00 3.08579E+00 3.00980E+00
          2.99045E+00 2.97160E+00 2.96914E+00 2.96770E+00 2.96749E+00
          2.96741E+00 2.96814E+00                                     6.969E+00
 6.00E+05 1.17120E+01 1.11932E+01 1.06961E+01 1.02369E+01 9.80938E+00
          9.02023E+00 8.31768E+00 7.69086E+00 7.13078E+00 6.62754E+00
          6.17157E+00 5.75710E+00 5.37943E+00 5.03344E+00 4.71271E+00
          4.41239E+00 4.13061E+00 3.86454E+00 3.61229E+00 3.37243E+00
          3.14461E+00 3.03529E+00 2.92684E+00 2.84164E+00 2.75992E+00
          2.73985E+00 2.72271E+00 2.72050E+00 2.71873E+00 2.71850E+00
          2.71835E+00 2.71964E+00                                     7.034E+00
 8.00E+05 1.18784E+01 1.13158E+01 1.07800E+01 1.02905E+01 9.83785E+00
          9.00212E+00 8.26173E+00 7.60458E+00 7.01845E+00 6.49182E+00
          6.01425E+00 5.57973E+00 5.18353E+00 4.82061E+00 4.48493E+00
          4.17171E+00 3.87856E+00 3.60196E+00 3.33900E+00 3.08841E+00
          2.84810E+00 2.73165E+00 2.61602E+00 2.52456E+00 2.43401E+00
          2.41180E+00 2.39532E+00 2.39349E+00 2.39155E+00 2.39120E+00
          2.39114E+00 2.39159E+00                                     7.186E+00
 1.00E+06 1.19731E+01 1.13816E+01 1.08209E+01 1.03131E+01 9.84616E+00
          8.98516E+00 8.22606E+00 7.55502E+00 6.95797E+00 6.42210E+00
          5.93620E+00 5.49402E+00 5.09054E+00 4.72033E+00 4.37692E+00
          4.05532E+00 3.75330E+00 3.46767E+00 3.19541E+00 2.93381E+00
          2.68008E+00 2.55611E+00 2.43377E+00 2.33719E+00 2.23862E+00
          2.21397E+00 2.19514E+00 2.19299E+00 2.19104E+00 2.19079E+00
          2.19057E+00 2.18936E+00                                     7.352E+00
 1.50E+06 1.20539E+01 1.14326E+01 1.08478E+01 1.03256E+01 9.84949E+00
          8.97181E+00 8.20335E+00 7.52444E+00 6.92115E+00 6.38002E+00
          5.88961E+00 5.44319E+00 5.03515E+00 4.65926E+00 4.30797E+00
          3.97564E+00 3.66039E+00 3.35969E+00 3.07006E+00 2.78535E+00
          2.50023E+00 2.35591E+00 2.20912E+00 2.09016E+00 1.97109E+00
          1.94052E+00 1.91568E+00 1.91282E+00 1.91052E+00 1.91016E+00
          1.90996E+00 1.90854E+00                                     7.744E+00
 2.00E+06 1.20482E+01 1.14240E+01 1.08392E+01 1.03217E+01 9.85226E+00
          8.98519E+00 8.22647E+00 7.55350E+00 6.95367E+00 6.41431E+00
          5.92458E+00 5.47803E+00 5.06930E+00 4.69239E+00 4.34006E+00
          4.00642E+00 3.68810E+00 3.38016E+00 3.07706E+00 2.77246E+00
          2.45852E+00 2.29419E+00 2.11917E+00 1.97120E+00 1.82668E+00
          1.79233E+00 1.76468E+00 1.76116E+00 1.75786E+00 1.75737E+00
          1.75714E+00 1.75922E+00                                     8.081E+00
 3.00E+06 1.19568E+01 1.13594E+01 1.08023E+01 1.03135E+01 9.87127E+00
          9.04535E+00 8.31090E+00 7.65061E+00 7.05677E+00 6.52183E+00
          6.03923E+00 5.60235E+00 5.20426E+00 4.83695E+00 4.49026E+00
          4.15649E+00 3.83298E+00 3.51597E+00 3.19843E+00 2.86544E+00
          2.49869E+00 2.29643E+00 2.07534E+00 1.88019E+00 1.67522E+00
          1.62845E+00 1.60260E+00 1.59965E+00 1.59273E+00 1.59121E+00
          1.59232E+00 1.60046E+00                                     8.612E+00
 4.00E+06 1.18813E+01 1.12971E+01 1.07560E+01 1.02877E+01 9.86763E+00
          9.08053E+00 8.37595E+00 7.73976E+00 7.16512E+00 6.64534E+00
          6.17456E+00 5.74676E+00 5.35560E+00 4.99350E+00 4.65079E+00
          4.31977E+00 3.99711E+00 3.67773E+00 3.35193E+00 2.99913E+00
          2.59282E+00 2.35977E+00 2.09778E+00 1.86068E+00 1.60282E+00
          1.54185E+00 1.51724E+00 1.51519E+00 1.50507E+00 1.50259E+00
          1.50519E+00 1.51562E+00                                     9.011E+00
 5.00E+06 1.18120E+01 1.12402E+01 1.07140E+01 1.02645E+01 9.86446E+00
          9.11080E+00 8.43259E+00 7.81791E+00 7.26078E+00 6.75513E+00
          6.29567E+00 5.87696E+00 5.49308E+00 5.13694E+00 4.79931E+00
          4.47256E+00 4.15280E+00 3.83391E+00 3.50399E+00 3.13758E+00
          2.70092E+00 2.44298E+00 2.14596E+00 1.87236E+00 1.56541E+00
          1.49022E+00 1.46548E+00 1.46422E+00 1.45144E+00 1.44812E+00
          1.45197E+00 1.46289E+00                                     9.327E+00
 6.00E+06 1.17518E+01 1.11905E+01 1.06774E+01 1.02448E+01 9.86225E+00
          9.13666E+00 8.48133E+00 7.88552E+00 7.34396E+00 6.85112E+00
          6.40219E+00 5.99215E+00 5.61550E+00 5.26556E+00 4.93347E+00
          4.61166E+00 4.29588E+00 3.97910E+00 3.64760E+00 3.27178E+00
          2.81129E+00 2.53273E+00 2.20572E+00 1.89931E+00 1.54683E+00
          1.45775E+00 1.43120E+00 1.43046E+00 1.41553E+00 1.41157E+00
          1.41663E+00 1.42700E+00                                     9.588E+00
 8.00E+06 1.16461E+01 1.11044E+01 1.06146E+01 1.02111E+01 9.85835E+00
          9.17925E+00 8.56249E+00 7.99856E+00 7.48339E+00 7.01236E+00
          6.58148E+00 6.18652E+00 5.82280E+00 5.48447E+00 5.16361E+00
          4.85306E+00 4.54770E+00 4.23887E+00 3.90901E+00 3.51979E+00
          3.01852E+00 2.70458E+00 2.32819E+00 1.97041E+00 1.55331E+00
          1.43800E+00 1.37552E+00 1.37664E+00 1.37830E+00 1.37491E+00
          1.36523E+00 1.38086E+00                                     1.000E+01
 1.00E+07 1.15735E+01 1.10458E+01 1.05727E+01 1.01900E+01 9.85857E+00
          9.21301E+00 8.62476E+00 8.08510E+00 7.59062E+00 7.13732E+00
          6.72174E+00 6.34018E+00 5.98847E+00 5.66128E+00 5.35133E+00
          5.05168E+00 4.75689E+00 4.45722E+00 4.13277E+00 3.73930E+00
          3.21380E+00 2.87466E+00 2.45823E+00 2.05312E+00 1.56906E+00
          1.43027E+00 1.35023E+00 1.35045E+00 1.35265E+00 1.34898E+00
          1.33630E+00 1.35156E+00                                     1.032E+01
 1.50E+07 1.15325E+01 1.10137E+01 1.05539E+01 1.01916E+01 9.88276E+00
          9.27516E+00 8.72226E+00 8.21646E+00 7.75461E+00 7.33299E+00
          6.94830E+00 6.59689E+00 6.27444E+00 5.97518E+00 5.69077E+00
          5.41370E+00 5.13920E+00 4.85880E+00 4.55474E+00 4.18598E+00
          3.67017E+00 3.30012E+00 2.78726E+00 2.25047E+00 1.61040E+00
          1.43464E+00 1.34175E+00 1.32969E+00 1.30725E+00 1.30602E+00
          1.30243E+00 1.31128E+00                                     1.088E+01
 2.00E+07 1.14772E+01 1.09715E+01 1.05267E+01 1.01822E+01 9.89185E+00
          9.31597E+00 8.79114E+00 8.31091E+00 7.87257E+00 7.47284E+00
          7.10883E+00 6.77727E+00 6.47418E+00 6.19416E+00 5.92908E+00
          5.67154E+00 5.41675E+00 5.15593E+00 4.87001E+00 4.51399E+00
          3.99623E+00 3.61280E+00 3.06737E+00 2.47214E+00 1.69856E+00
          1.46902E+00 1.33090E+00 1.31416E+00 1.28940E+00 1.28729E+00
          1.28375E+00 1.29028E+00                                     1.127E+01
 3.00E+07 1.13771E+01 1.08954E+01 1.04763E+01 1.01601E+01 9.89786E+00
          9.36950E+00 8.88535E+00 8.44056E+00 8.03321E+00 7.66107E+00
          7.32216E+00 7.01425E+00 6.73463E+00 6.47947E+00 6.24277E+00
          6.01858E+00 5.80181E+00 5.58189E+00 5.33420E+00 4.99788E+00
          4.46463E+00 4.06149E+00 3.49172E+00 2.84863E+00 1.90973E+00
          1.58989E+00 1.31954E+00 1.29094E+00 1.27711E+00 1.27260E+00
          1.25513E+00 1.26831E+00                                     1.177E+01
 4.00E+07 1.13687E+01 1.08911E+01 1.04776E+01 1.01695E+01 9.91622E+00
          9.40375E+00 8.93528E+00 8.50643E+00 8.11544E+00 7.76027E+00
          7.43907E+00 7.14977E+00 6.88978E+00 6.65531E+00 6.44021E+00
          6.23861E+00 6.04609E+00 5.85305E+00 5.63600E+00 5.33474E+00
          4.83518E+00 4.43978E+00 3.85592E+00 3.16317E+00 2.08137E+00
          1.69346E+00 1.33784E+00 1.29237E+00 1.26461E+00 1.25984E+00
          1.24548E+00 1.25781E+00                                     1.210E+01
 5.00E+07 1.13673E+01 1.08960E+01 1.04890E+01 1.01874E+01 9.94015E+00
          9.43727E+00 8.97644E+00 8.55432E+00 8.16987E+00 7.82196E+00
          7.50970E+00 7.23154E+00 6.98537E+00 6.76802E+00 6.57419E+00
          6.39741E+00 6.22927E+00 6.05171E+00 5.83891E+00 5.55281E+00
          5.10512E+00 4.75070E+00 4.20527E+00 3.49167E+00 2.22435E+00
          1.76894E+00 1.35603E+00 1.29998E+00 1.25876E+00 1.25271E+00
          1.24933E+00 1.25070E+00                                     1.234E+01
 6.00E+07 1.13618E+01 1.08948E+01 1.04920E+01 1.01946E+01 9.95143E+00
          9.45614E+00 9.00263E+00 8.58791E+00 8.21108E+00 7.87113E+00
          7.56737E+00 7.29838E+00 7.06224E+00 6.85604E+00 6.67469E+00
          6.51207E+00 6.36058E+00 6.20300E+00 6.01375E+00 5.75223E+00
          5.32795E+00 4.98558E+00 4.45232E+00 3.73682E+00 2.38839E+00
          1.86612E+00 1.37313E+00 1.30513E+00 1.25631E+00 1.24888E+00
          1.24518E+00 1.24625E+00                                     1.252E+01
 8.00E+07 1.13521E+01 1.08933E+01 1.04979E+01 1.02065E+01 9.96847E+00
          9.48315E+00 9.03887E+00 8.63343E+00 8.26635E+00 7.93709E+00
          7.64545E+00 7.39018E+00 7.16932E+00 6.97985E+00 6.81628E+00
          6.67268E+00 6.54304E+00 6.41305E+00 6.25987E+00 6.04357E+00
          5.67365E+00 5.36067E+00 4.85201E+00 4.13294E+00 2.67336E+00
          2.06000E+00 1.41462E+00 1.31797E+00 1.25286E+00 1.24724E+00
          1.23706E+00 1.24097E+00                                     1.279E+01
 1.00E+08 1.13685E+01 1.09082E+01 1.05113E+01 1.02184E+01 9.97962E+00
          9.49579E+00 9.05602E+00 8.65768E+00 8.29940E+00 7.97962E+00
          7.69711E+00 7.45052E+00 7.23811E+00 7.05699E+00 6.90195E+00
          6.76849E+00 6.65477E+00 6.55447E+00 6.44733E+00 6.27302E+00
          5.92332E+00 5.62272E+00 5.14944E+00 4.46454E+00 2.93327E+00
          2.23367E+00 1.45372E+00 1.33587E+00 1.25354E+00 1.24418E+00
          1.23615E+00 1.23755E+00                                     1.297E+01
 1.50E+08 1.13422E+01 1.08970E+01 1.05128E+01 1.02287E+01 9.99656E+00
          9.52539E+00 9.09626E+00 8.70718E+00 8.35715E+00 8.04512E+00
          7.77042E+00 7.53261E+00 7.33108E+00 7.16470E+00 7.03092E+00
          6.92662E+00 6.84750E+00 6.78060E+00 6.70509E+00 6.58444E+00
          6.33140E+00 6.09062E+00 5.67887E+00 5.04773E+00 3.47315E+00
          2.61028E+00 1.55708E+00 1.39128E+00 1.25862E+00 1.24438E+00
          1.22839E+00 1.23303E+00                                     1.325E+01
 2.00E+08 1.13220E+01 1.08920E+01 1.05191E+01 1.02400E+01 1.00095E+01
          9.54222E+00 9.11583E+00 8.72956E+00 8.38294E+00 8.07560E+00
          7.80745E+00 7.57763E+00 7.38456E+00 7.22663E+00 7.10197E+00
          7.00852E+00 6.94388E+00 6.89833E+00 6.85486E+00 6.77932E+00
          6.58691E+00 6.38463E+00 6.02347E+00 5.44951E+00 3.89049E+00
          2.93052E+00 1.65855E+00 1.44764E+00 1.26701E+00 1.24609E+00
          1.22601E+00 1.23047E+00                                     1.342E+01
 3.00E+08 1.12768E+01 1.08747E+01 1.05213E+01 1.02479E+01 1.00170E+01
          9.55577E+00 9.13554E+00 8.75513E+00 8.41389E+00 8.11162E+00
          7.84837E+00 7.62407E+00 7.43829E+00 7.29022E+00 7.17750E+00
          7.09815E+00 7.05095E+00 7.02822E+00 7.01634E+00 6.98783E+00
          6.87937E+00 6.74470E+00 6.46581E+00 5.97304E+00 4.48267E+00
          3.45302E+00 1.85577E+00 1.55825E+00 1.28689E+00 1.25272E+00
          1.22473E+00 1.22827E+00                                     1.361E+01
 4.00E+08 1.12376E+01 1.08609E+01 1.05249E+01 1.02561E+01 1.00237E+01
          9.56411E+00 9.14517E+00 8.76645E+00 8.42748E+00 8.12799E+00
          7.86805E+00 7.64749E+00 7.46593E+00 7.32262E+00 7.21560E+00
          7.14337E+00 7.10547E+00 7.09545E+00 7.10295E+00 7.10927E+00
          7.06007E+00 6.96243E+00 6.72089E+00 6.27349E+00 4.91854E+00
          3.88252E+00 2.02803E+00 1.66040E+00 1.30867E+00 1.26529E+00
          1.22614E+00 1.22729E+00                                     1.372E+01
 5.00E+08 1.12087E+01 1.08497E+01 1.05259E+01 1.02601E+01 1.00266E+01
          9.56838E+00 9.15067E+00 8.77341E+00 8.43614E+00 8.13855E+00
          7.88067E+00 7.66232E+00 7.48326E+00 7.34287E+00 7.23939E+00
          7.17166E+00 7.13972E+00 7.13793E+00 7.15743E+00 7.18258E+00
          7.16849E+00 7.10120E+00 6.90285E+00 6.50471E+00 5.23617E+00
          4.21439E+00 2.19612E+00 1.76409E+00 1.33118E+00 1.27480E+00
          1.22693E+00 1.22705E+00                                     1.380E+01
 6.00E+08 1.11887E+01 1.08421E+01 1.05267E+01 1.02629E+01 1.00285E+01
          9.57123E+00 9.15434E+00 8.77808E+00 8.44196E+00 8.14567E+00
          7.88919E+00 7.67236E+00 7.49504E+00 7.35666E+00 7.25562E+00
          7.19098E+00 7.16308E+00 7.16697E+00 7.19483E+00 7.23322E+00
          7.24395E+00 7.19899E+00 7.03542E+00 6.67936E+00 5.48582E+00
          4.48742E+00 2.35587E+00 1.86434E+00 1.35390E+00 1.28442E+00
          1.22870E+00 1.22559E+00                                     1.385E+01
 8.00E+08 1.11636E+01 1.08323E+01 1.05273E+01 1.02662E+01 1.00309E+01
          9.57482E+00 9.15913E+00 8.78412E+00 8.44938E+00 8.15466E+00
          7.89997E+00 7.68520E+00 7.51016E+00 7.37438E+00 7.27650E+00
          7.21581E+00 7.19314E+00 7.20431E+00 7.24303E+00 7.29879E+00
          7.34182E+00 7.32693E+00 7.21604E+00 6.92848E+00 5.85697E+00
          4.91317E+00 2.65221E+00 2.05385E+00 1.39919E+00 1.30364E+00
          1.23254E+00 1.22534E+00                                     1.392E+01
 1.00E+09 1.11478E+01 1.08261E+01 1.05277E+01 1.02683E+01 1.00322E+01
          9.57698E+00 9.16208E+00 8.78787E+00 8.45395E+00 8.16012E+00
          7.90649E+00 7.69296E+00 7.51935E+00 7.38522E+00 7.28930E+00
          7.23103E+00 7.21153E+00 7.22718E+00 7.27260E+00 7.33927E+00
          7.40227E+00 7.40655E+00 7.33328E+00 7.09856E+00 6.12397E+00
          5.23495E+00 2.91558E+00 2.22825E+00 1.44396E+00 1.32366E+00
          1.23657E+00 1.22498E+00                                     1.396E+01
 1.50E+09 1.11240E+01 1.08168E+01 1.05282E+01 1.02710E+01 1.00339E+01
          9.57987E+00 9.16613E+00 8.79300E+00 8.46015E+00 8.16751E+00
          7.91525E+00 7.70335E+00 7.53164E+00 7.39975E+00 7.30649E+00
          7.25155E+00 7.23641E+00 7.25815E+00 7.31278E+00 7.39478E+00
          7.48537E+00 7.51633E+00 7.50040E+00 7.35439E+00 6.56056E+00
          5.79006E+00 3.46149E+00 2.61263E+00 1.55297E+00 1.37603E+00
          1.24936E+00 1.22461E+00                                     1.403E+01
 2.00E+09 1.11107E+01 1.08116E+01 1.05285E+01 1.02725E+01 1.00347E+01
          9.58128E+00 9.16815E+00 8.79564E+00 8.46340E+00 8.17139E+00
          7.91977E+00 7.70859E+00 7.53778E+00 7.40705E+00 7.31521E+00
          7.26203E+00 7.24920E+00 7.27408E+00 7.33345E+00 7.42374E+00
          7.52911E+00 7.57371E+00 7.58792E+00 7.49485E+00 6.83231E+00
          6.15299E+00 3.88851E+00 2.93875E+00 1.65758E+00 1.43008E+00
          1.26226E+00 1.22437E+00                                     1.406E+01
 3.00E+09 1.10966E+01 1.08061E+01 1.05289E+01 1.02742E+01 1.00356E+01
          9.58268E+00 9.17015E+00 8.79831E+00 8.46677E+00 8.17542E+00
          7.92443E+00 7.71389E+00 7.54391E+00 7.41431E+00 7.32392E+00
          7.27255E+00 7.26208E+00 7.29018E+00 7.35437E+00 7.45330E+00
          7.57445E+00 7.63301E+00 7.67651E+00 7.64200E+00 7.15985E+00
          6.60984E+00 4.52007E+00 3.45954E+00 1.85278E+00 1.53883E+00
          1.28755E+00 1.22421E+00                                     1.410E+01
 4.00E+09 1.10893E+01 1.08033E+01 1.05291E+01 1.02751E+01 1.00360E+01
          9.58331E+00 9.17107E+00 8.79957E+00 8.46844E+00 8.17748E+00
          7.92682E+00 7.71659E+00 7.54700E+00 7.41793E+00 7.32825E+00
          7.27777E+00 7.26849E+00 7.29822E+00 7.36486E+00 7.46802E+00
          7.59760E+00 7.66382E+00 7.72097E+00 7.71686E+00 7.35253E+00
          6.88977E+00 4.96519E+00 3.86173E+00 2.03475E+00 1.64649E+00
          1.31155E+00 1.22400E+00                                     1.413E+01
 5.00E+09 1.11042E+01 1.08138E+01 1.05353E+01 1.02772E+01 1.00349E+01
          9.57924E+00 9.16669E+00 8.79608E+00 8.46649E+00 8.17735E+00
          7.92839E+00 7.71951E+00 7.55058E+00 7.42092E+00 7.32833E+00
          7.27281E+00 7.26000E+00 7.29603E+00 7.38235E+00 7.49822E+00
          7.61748E+00 7.67851E+00 7.74044E+00 7.75943E+00 7.48388E+00
          7.07752E+00 5.29030E+00 4.18641E+00 2.21186E+00 1.75291E+00
          1.33334E+00 1.22397E+00                                     1.414E+01
 6.00E+09 1.11008E+01 1.08125E+01 1.05353E+01 1.02776E+01 1.00351E+01
          9.57954E+00 9.16710E+00 8.79659E+00 8.46712E+00 8.17810E+00
          7.92928E+00 7.72055E+00 7.55181E+00 7.42237E+00 7.33006E+00
          7.27490E+00 7.26261E+00 7.29934E+00 7.38670E+00 7.50418E+00
          7.62659E+00 7.69083E+00 7.75928E+00 7.79141E+00 7.56938E+00
          7.21506E+00 5.54798E+00 4.45287E+00 2.37623E+00 1.85858E+00
          1.35568E+00 1.22394E+00                                     1.415E+01
 8.00E+09 1.10770E+01 1.07986E+01 1.05295E+01 1.02766E+01 1.00368E+01
          9.58445E+00 9.17248E+00 8.80126E+00 8.47049E+00 8.18003E+00
          7.93006E+00 7.72066E+00 7.55188E+00 7.42359E+00 7.33483E+00
          7.28564E+00 7.27815E+00 7.31045E+00 7.38085E+00 7.48989E+00
          7.63279E+00 7.71246E+00 7.79041E+00 7.83151E+00 7.67994E+00
          7.39622E+00 5.92873E+00 4.87558E+00 2.67185E+00 2.06372E+00
          1.40002E+00 1.22392E+00                                     1.416E+01
 1.00E+10 1.10738E+01 1.07972E+01 1.05294E+01 1.02769E+01 1.00372E+01
          9.58500E+00 9.17303E+00 8.80159E+00 8.47050E+00 8.17988E+00
          7.93011E+00 7.72116E+00 7.55280E+00 7.42474E+00 7.33618E+00
          7.28729E+00 7.28021E+00 7.31298E+00 7.38409E+00 7.49465E+00
          7.63983E+00 7.72141E+00 7.80606E+00 7.85854E+00 7.74305E+00
          7.50647E+00 6.19945E+00 5.20285E+00 2.93234E+00 2.24951E+00
          1.44263E+00 1.22388E+00                                     1.417E+01


==> anc/colstop/sbethe/sdbase/pdebr75.p08 <==
 75
 1.00E+03 6.03450E-01 6.15691E-01 6.28170E-01 6.41080E-01 6.54430E-01
          6.82350E-01 7.11810E-01 7.42670E-01 7.74980E-01 8.08900E-01
          8.44710E-01 8.82860E-01 9.24150E-01 9.69440E-01 1.01925E+00
          1.07330E+00 1.12889E+00 1.17897E+00 1.21550E+00 1.23760E+00
          1.25223E+00 1.26125E+00 1.26916E+00 1.27232E+00 1.26948E+00
          1.26851E+00 1.26855E+00 1.26855E+00 1.26840E+00 1.26837E+00
          1.26835E+00 1.26836E+00                                     8.178E-01
 1.50E+03 8.51210E-01 8.68754E-01 8.86670E-01 9.05253E-01 9.24480E-01
          9.64490E-01 1.00595E+00 1.04805E+00 1.09091E+00 1.13514E+00
          1.18161E+00 1.23063E+00 1.28223E+00 1.33682E+00 1.39554E+00
          1.45863E+00 1.52308E+00 1.58114E+00 1.62376E+00 1.64833E+00
          1.66042E+00 1.66696E+00 1.67288E+00 1.67520E+00 1.67164E+00
          1.67149E+00 1.67399E+00 1.67432E+00 1.67414E+00 1.67410E+00
          1.67406E+00 1.67409E+00                                     1.120E+00
 2.00E+03 1.08720E+00 1.11090E+00 1.13469E+00 1.15863E+00 1.18277E+00
          1.23173E+00 1.28153E+00 1.33220E+00 1.38381E+00 1.43666E+00
          1.49112E+00 1.54745E+00 1.60581E+00 1.66662E+00 1.73066E+00
          1.79782E+00 1.86492E+00 1.92456E+00 1.96889E+00 1.99807E+00
          2.01284E+00 2.01527E+00 2.01987E+00 2.02532E+00 2.02394E+00
          2.02386E+00 2.02617E+00 2.02650E+00 2.02633E+00 2.02641E+00
          2.02626E+00 2.02635E+00                                     1.391E+00
 3.00E+03 1.52540E+00 1.55786E+00 1.59019E+00 1.62231E+00 1.65430E+00
          1.71813E+00 1.78149E+00 1.84430E+00 1.90670E+00 1.96915E+00
          2.03241E+00 2.09664E+00 2.16176E+00 2.22777E+00 2.29498E+00
          2.36292E+00 2.42877E+00 2.48678E+00 2.53121E+00 2.56269E+00
          2.58210E+00 2.58731E+00 2.59366E+00 2.60071E+00 2.60722E+00
          2.60835E+00 2.60741E+00 2.60720E+00 2.60742E+00 2.60742E+00
          2.60748E+00 2.60745E+00                                     1.856E+00
 4.00E+03 1.91781E+00 1.95731E+00 1.99639E+00 2.03473E+00 2.07245E+00
          2.14647E+00 2.21815E+00 2.28745E+00 2.35467E+00 2.42074E+00
          2.48707E+00 2.55375E+00 2.62042E+00 2.68639E+00 2.75100E+00
          2.81326E+00 2.87166E+00 2.92434E+00 2.96916E+00 3.00483E+00
          3.02921E+00 3.03684E+00 3.04500E+00 3.05387E+00 3.06736E+00
          3.07024E+00 3.06668E+00 3.06558E+00 3.06593E+00 3.06624E+00
          3.06580E+00 3.06612E+00                                     2.241E+00
 5.00E+03 2.27058E+00 2.31622E+00 2.36086E+00 2.40377E+00 2.44518E+00
          2.52471E+00 2.60003E+00 2.67216E+00 2.74136E+00 2.80828E+00
          2.87394E+00 2.93854E+00 3.00228E+00 3.06478E+00 3.12507E+00
          3.18201E+00 3.23446E+00 3.28155E+00 3.32242E+00 3.35690E+00
          3.38537E+00 3.39773E+00 3.41019E+00 3.42183E+00 3.43938E+00
          3.44214E+00 3.43703E+00 3.43587E+00 3.43631E+00 3.43668E+00
          3.43630E+00 3.43654E+00                                     2.566E+00
 6.00E+03 2.58750E+00 2.63836E+00 2.68766E+00 2.73420E+00 2.77832E+00
          2.86123E+00 2.93779E+00 3.00994E+00 3.07814E+00 3.14309E+00
          3.20583E+00 3.26660E+00 3.32561E+00 3.38251E+00 3.43650E+00
          3.48669E+00 3.53254E+00 3.57429E+00 3.61238E+00 3.64725E+00
          3.67932E+00 3.69422E+00 3.70924E+00 3.72293E+00 3.74335E+00
          3.74663E+00 3.74090E+00 3.73958E+00 3.74009E+00 3.74050E+00
          3.74007E+00 3.74033E+00                                     2.843E+00
 8.00E+03 3.13661E+00 3.19100E+00 3.24377E+00 3.29367E+00 3.34097E+00
          3.42912E+00 3.50763E+00 3.57657E+00 3.63684E+00 3.69077E+00
          3.74161E+00 3.78996E+00 3.83572E+00 3.87868E+00 3.91910E+00
          3.95725E+00 3.99306E+00 4.02707E+00 4.06016E+00 4.09352E+00
          4.12838E+00 4.14640E+00 4.16516E+00 4.18173E+00 4.20328E+00
          4.20742E+00 4.20309E+00 4.20178E+00 4.20242E+00 4.20286E+00
          4.20240E+00 4.20271E+00                                     3.291E+00
 1.00E+04 3.58720E+00 3.65156E+00 3.71205E+00 3.76572E+00 3.81332E+00
          3.89509E+00 3.96198E+00 4.01971E+00 4.06991E+00 4.11405E+00
          4.15432E+00 4.19092E+00 4.22368E+00 4.25276E+00 4.27935E+00
          4.30481E+00 4.32976E+00 4.35568E+00 4.38439E+00 4.41720E+00
          4.45415E+00 4.47313E+00 4.49227E+00 4.50851E+00 4.52939E+00
          4.53330E+00 4.53207E+00 4.53185E+00 4.53237E+00 4.53248E+00
          4.53256E+00 4.53252E+00                                     3.637E+00
 1.50E+04 4.46248E+00 4.53356E+00 4.59826E+00 4.65173E+00 4.69526E+00
          4.76057E+00 4.80243E+00 4.83076E+00 4.84889E+00 4.86009E+00
          4.86845E+00 4.87377E+00 4.87452E+00 4.87111E+00 4.86835E+00
          4.87079E+00 4.87903E+00 4.89264E+00 4.91109E+00 4.93435E+00
          4.96330E+00 4.98071E+00 4.99944E+00 5.01345E+00 5.02129E+00
          5.02541E+00 5.03495E+00 5.03625E+00 5.03624E+00 5.03619E+00
          5.03614E+00 5.03625E+00                                     4.243E+00
 2.00E+04 5.10429E+00 5.17689E+00 5.24089E+00 5.28979E+00 5.32543E+00
          5.36829E+00 5.38154E+00 5.37916E+00 5.36608E+00 5.34683E+00
          5.32677E+00 5.30569E+00 5.28121E+00 5.25369E+00 5.22964E+00
          5.21483E+00 5.20957E+00 5.21178E+00 5.21911E+00 5.23041E+00
          5.24679E+00 5.25891E+00 5.27318E+00 5.28226E+00 5.27662E+00
          5.28001E+00 5.29768E+00 5.30017E+00 5.29968E+00 5.29950E+00
          5.29933E+00 5.29956E+00                                     4.644E+00
 3.00E+04 6.01771E+00 6.08586E+00 6.14175E+00 6.17618E+00 6.19208E+00
          6.18597E+00 6.14311E+00 6.08504E+00 6.01879E+00 5.95003E+00
          5.88482E+00 5.82344E+00 5.76320E+00 5.70390E+00 5.65164E+00
          5.61109E+00 5.58217E+00 5.56172E+00 5.54617E+00 5.53339E+00
          5.52369E+00 5.52244E+00 5.52399E+00 5.52205E+00 5.49780E+00
          5.49871E+00 5.52267E+00 5.52616E+00 5.52510E+00 5.52478E+00
          5.52451E+00 5.52481E+00                                     5.156E+00
 4.00E+04 6.67680E+00 6.73497E+00 6.77814E+00 6.79510E+00 6.78980E+00
          6.73558E+00 6.64189E+00 6.53646E+00 6.42731E+00 6.31987E+00
          6.21980E+00 6.12761E+00 6.04120E+00 5.95970E+00 5.88721E+00
          5.82630E+00 5.77669E+00 5.73546E+00 5.69924E+00 5.66586E+00
          5.63453E+00 5.62135E+00 5.61075E+00 5.59976E+00 5.56832E+00
          5.56680E+00 5.58739E+00 5.59045E+00 5.58929E+00 5.58894E+00
          5.58867E+00 5.58897E+00                                     5.486E+00
 5.00E+04 7.20236E+00 7.24741E+00 7.27543E+00 7.27375E+00 7.24725E+00
          7.14752E+00 7.00830E+00 6.86215E+00 6.71732E+00 6.57822E+00
          6.44958E+00 6.33197E+00 6.22398E+00 6.12430E+00 6.03472E+00
          5.95602E+00 5.88787E+00 5.82804E+00 5.77393E+00 5.72363E+00
          5.67543E+00 5.65273E+00 5.63192E+00 5.61417E+00 5.58350E+00
          5.57995E+00 5.59148E+00 5.59326E+00 5.59231E+00 5.59204E+00
          5.59185E+00 5.59204E+00                                     5.729E+00
 6.00E+04 7.64491E+00 7.67494E+00 7.68644E+00 7.66574E+00 7.61850E+00
          7.47602E+00 7.29570E+00 7.11388E+00 6.93853E+00 6.77261E+00
          6.61963E+00 6.48018E+00 6.35334E+00 6.23750E+00 6.13244E+00
          6.03761E+00 5.95268E+00 5.87622E+00 5.80657E+00 5.74226E+00
          5.68079E+00 5.65061E+00 5.62137E+00 5.59861E+00 5.57302E+00
          5.56780E+00 5.56777E+00 5.56785E+00 5.56727E+00 5.56716E+00
          5.56707E+00 5.56712E+00                                     5.922E+00
 8.00E+04 8.54334E+00 8.43348E+00 8.32233E+00 8.20927E+00 8.09631E+00
          7.87680E+00 7.66353E+00 7.45671E+00 7.25653E+00 7.06305E+00
          6.87694E+00 6.69942E+00 6.53097E+00 6.37194E+00 6.22366E+00
          6.08806E+00 5.96617E+00 5.85981E+00 5.76979E+00 5.69160E+00
          5.62298E+00 5.59536E+00 5.57417E+00 5.55600E+00 5.49236E+00
          5.46170E+00 5.46543E+00 5.46922E+00 5.46577E+00 5.46424E+00
          5.46660E+00 5.46527E+00                                     6.202E+00
 1.00E+05 8.90012E+00 8.85905E+00 8.79807E+00 8.70275E+00 8.58060E+00
          8.29500E+00 7.98637E+00 7.69598E+00 7.42961E+00 7.18601E+00
          6.96393E+00 6.76243E+00 6.57838E+00 6.40865E+00 6.25093E+00
          6.10431E+00 5.96838E+00 5.84262E+00 5.72655E+00 5.61914E+00
          5.51718E+00 5.46682E+00 5.41785E+00 5.38395E+00 5.36385E+00
          5.35502E+00 5.32826E+00 5.32295E+00 5.32260E+00 5.32354E+00
          5.32219E+00 5.32292E+00                                     6.403E+00
 1.50E+05 9.81067E+00 9.68381E+00 9.53920E+00 9.36426E+00 9.16720E+00
          8.74742E+00 8.32694E+00 7.94591E+00 7.60655E+00 7.30416E+00
          7.03337E+00 6.78771E+00 6.55819E+00 6.33930E+00 6.13299E+00
          5.94147E+00 5.76464E+00 5.59937E+00 5.44417E+00 5.30052E+00
          5.16658E+00 5.10019E+00 5.03346E+00 4.98363E+00 4.94693E+00
          4.93435E+00 4.91158E+00 4.90841E+00 4.90805E+00 4.90811E+00
          4.90817E+00 4.90796E+00                                     6.673E+00
 2.00E+05 1.04643E+01 1.01829E+01 9.90576E+00 9.63665E+00 9.37708E+00
          8.88816E+00 8.43599E+00 8.01853E+00 7.63388E+00 7.28073E+00
          6.95839E+00 6.66464E+00 6.39652E+00 6.15038E+00 5.92106E+00
          5.70520E+00 5.50403E+00 5.31707E+00 5.14249E+00 4.97223E+00
          4.80051E+00 4.71757E+00 4.64230E+00 4.58846E+00 4.52402E+00
          4.50644E+00 4.50244E+00 4.50287E+00 4.50116E+00 4.50080E+00
          4.50050E+00 4.50068E+00                                     6.787E+00
 3.00E+05 1.09968E+01 1.06685E+01 1.03383E+01 1.00055E+01 9.67462E+00
          9.03624E+00 8.44660E+00 7.92521E+00 7.46841E+00 7.06690E+00
          6.71114E+00 6.38902E+00 6.08470E+00 5.79042E+00 5.51220E+00
          5.25445E+00 5.01563E+00 4.79118E+00 4.57629E+00 4.37256E+00
          4.18099E+00 4.08907E+00 3.99966E+00 3.92926E+00 3.85192E+00
          3.83488E+00 3.82886E+00 3.82826E+00 3.82667E+00 3.82637E+00
          3.82617E+00 3.82622E+00                                     6.884E+00
 4.00E+05 1.13416E+01 1.09316E+01 1.05284E+01 1.01377E+01 9.76055E+00
          9.04905E+00 8.40439E+00 7.83457E+00 7.33313E+00 6.88852E+00
          6.48926E+00 6.12650E+00 5.79079E+00 5.47571E+00 5.17978E+00
          4.90189E+00 4.64099E+00 4.39488E+00 4.16143E+00 3.94033E+00
          3.73152E+00 3.63092E+00 3.53222E+00 3.45612E+00 3.38283E+00
          3.36413E+00 3.34725E+00 3.34506E+00 3.34374E+00 3.34357E+00
          3.34347E+00 3.34341E+00                                     6.938E+00
 5.00E+05 1.15713E+01 1.10882E+01 1.06234E+01 1.01904E+01 9.78530E+00
          9.03673E+00 8.36724E+00 7.76766E+00 7.23137E+00 6.75001E+00
          6.31530E+00 5.92154E+00 5.56346E+00 5.23501E+00 4.92830E+00
          4.63779E+00 4.36306E+00 4.10390E+00 3.86010E+00 3.62872E+00
          3.40912E+00 3.30393E+00 3.19963E+00 3.11832E+00 3.04236E+00
          3.02300E+00 3.00422E+00 3.00177E+00 3.00032E+00 3.00011E+00
          3.00004E+00 2.99998E+00                                     6.993E+00
 6.00E+05 1.17013E+01 1.11863E+01 1.06928E+01 1.02366E+01 9.81167E+00
          9.02708E+00 8.32818E+00 7.70431E+00 7.14663E+00 6.64535E+00
          6.19105E+00 5.77805E+00 5.40170E+00 5.05695E+00 4.73745E+00
          4.43837E+00 4.15782E+00 3.89296E+00 3.64177E+00 3.40273E+00
          3.17542E+00 3.06627E+00 2.95797E+00 2.87286E+00 2.79110E+00
          2.77099E+00 2.75379E+00 2.75156E+00 2.74979E+00 2.74959E+00
          2.74939E+00 2.74942E+00                                     7.057E+00
 8.00E+05 1.18600E+01 1.13025E+01 1.07712E+01 1.02855E+01 9.83603E+00
          9.00570E+00 8.26943E+00 7.61539E+00 7.03168E+00 6.50702E+00
          6.03117E+00 5.59822E+00 5.20348E+00 4.84194E+00 4.50758E+00
          4.19561E+00 3.90366E+00 3.62808E+00 3.36593E+00 3.11591E+00
          2.87592E+00 2.75957E+00 2.64404E+00 2.55264E+00 2.46192E+00
          2.43959E+00 2.42299E+00 2.42113E+00 2.41918E+00 2.41885E+00
          2.41879E+00 2.41864E+00                                     7.206E+00
 1.00E+06 1.19473E+01 1.13620E+01 1.08069E+01 1.03038E+01 9.84079E+00
          8.98641E+00 8.23223E+00 7.56480E+00 6.97032E+00 6.43620E+00
          5.95150E+00 5.51013E+00 5.10730E+00 4.73784E+00 4.39562E+00
          4.07571E+00 3.77548E+00 3.49103E+00 3.21902E+00 2.95774E+00
          2.70514E+00 2.58168E+00 2.45899E+00 2.36165E+00 2.26346E+00
          2.23857E+00 2.21959E+00 2.21752E+00 2.21560E+00 2.21527E+00
          2.21515E+00 2.21489E+00                                     7.369E+00
 1.50E+06 1.20321E+01 1.14155E+01 1.08349E+01 1.03160E+01 9.84255E+00
          8.96923E+00 8.20384E+00 7.52714E+00 6.92547E+00 6.38568E+00
          5.89660E+00 5.45152E+00 5.04489E+00 4.67048E+00 4.32075E+00
          3.99006E+00 3.67639E+00 3.37700E+00 3.08826E+00 2.80418E+00
          2.51949E+00 2.37530E+00 2.22854E+00 2.10953E+00 1.99045E+00
          1.95988E+00 1.93507E+00 1.93221E+00 1.92992E+00 1.92955E+00
          1.92935E+00 1.92905E+00                                     7.755E+00
 2.00E+06 1.20325E+01 1.14113E+01 1.08291E+01 1.03135E+01 9.84546E+00
          8.98078E+00 8.22372E+00 7.55200E+00 6.95318E+00 6.41479E+00
          5.92614E+00 5.48083E+00 5.07346E+00 4.69807E+00 4.34740E+00
          4.01553E+00 3.69905E+00 3.39288E+00 3.09137E+00 2.78797E+00
          2.47464E+00 2.31040E+00 2.13540E+00 1.98745E+00 1.84325E+00
          1.80904E+00 1.78143E+00 1.77790E+00 1.77462E+00 1.77415E+00
          1.77388E+00 1.77490E+00                                     8.088E+00
 3.00E+06 1.19537E+01 1.13561E+01 1.07986E+01 1.03091E+01 9.86601E+00
          9.03890E+00 8.30368E+00 7.64308E+00 7.04936E+00 6.51490E+00
          6.03309E+00 5.59733E+00 5.20063E+00 4.83495E+00 4.49010E+00
          4.15835E+00 3.83701E+00 3.52232E+00 3.20710E+00 2.87617E+00
          2.51088E+00 2.30908E+00 2.08827E+00 1.89334E+00 1.68923E+00
          1.64288E+00 1.61690E+00 1.61387E+00 1.60697E+00 1.60548E+00
          1.60645E+00 1.61426E+00                                     8.612E+00
 4.00E+06 1.18867E+01 1.13005E+01 1.07573E+01 1.02867E+01 9.86432E+00
          9.07358E+00 8.36637E+00 7.72848E+00 7.15298E+00 6.63306E+00
          6.16276E+00 5.73600E+00 5.34634E+00 4.98614E+00 4.64562E+00
          4.31699E+00 3.99691E+00 3.68026E+00 3.35726E+00 3.00697E+00
          2.60255E+00 2.37016E+00 2.10871E+00 1.87214E+00 1.61578E+00
          1.55544E+00 1.53050E+00 1.52833E+00 1.51824E+00 1.51571E+00
          1.51849E+00 1.53223E+00                                     9.006E+00
 5.00E+06 1.18230E+01 1.12480E+01 1.07185E+01 1.02656E+01 9.86223E+00
          9.10327E+00 8.42115E+00 7.80386E+00 7.24523E+00 6.73906E+00
          6.27992E+00 5.86226E+00 5.48005E+00 5.12607E+00 4.79089E+00
          4.46680E+00 4.14985E+00 3.83393E+00 3.50702E+00 3.14337E+00
          2.70886E+00 2.45177E+00 2.15552E+00 1.88272E+00 1.57775E+00
          1.50333E+00 1.47825E+00 1.47686E+00 1.46411E+00 1.46075E+00
          1.46442E+00 1.47925E+00                                     9.319E+00
 6.00E+06 1.17661E+01 1.12009E+01 1.06838E+01 1.02469E+01 9.86044E+00
          9.12841E+00 8.46834E+00 7.86928E+00 7.32581E+00 6.83223E+00
          6.38356E+00 5.97464E+00 5.59982E+00 5.25224E+00 4.92282E+00
          4.60385E+00 4.29103E+00 3.97733E+00 3.64895E+00 3.27601E+00
          2.81786E+00 2.54028E+00 2.21425E+00 1.90887E+00 1.55872E+00
          1.47053E+00 1.44371E+00 1.44285E+00 1.42797E+00 1.42399E+00
          1.42865E+00 1.44238E+00                                     9.578E+00
 8.00E+06 1.16863E+01 1.11371E+01 1.06396E+01 1.02284E+01 9.86821E+00
          9.17634E+00 8.54911E+00 7.97693E+00 7.45561E+00 6.98046E+00
          6.54747E+00 6.15235E+00 5.79034E+00 5.45560E+00 5.14026E+00
          4.83682E+00 4.53914E+00 4.23649E+00 3.91143E+00 3.53181E+00
          3.04500E+00 2.73208E+00 2.34091E+00 1.96152E+00 1.54566E+00
          1.44987E+00 1.39974E+00 1.39510E+00 1.38336E+00 1.38081E+00
          1.38528E+00 1.39551E+00                                     9.987E+00
 1.00E+07 1.16149E+01 1.10798E+01 1.05990E+01 1.02083E+01 9.86901E+00
          9.20955E+00 8.60952E+00 8.06030E+00 7.55864E+00 7.10070E+00
          6.68327E+00 6.30242E+00 5.95363E+00 5.63121E+00 5.32723E+00
          5.03415E+00 4.74560E+00 4.45033E+00 4.12954E+00 3.74755E+00
          3.24246E+00 2.90682E+00 2.47436E+00 2.04323E+00 1.55700E+00
          1.44045E+00 1.37541E+00 1.36945E+00 1.35690E+00 1.35419E+00
          1.35812E+00 1.36536E+00                                     1.030E+01
 1.50E+07 1.15426E+01 1.10193E+01 1.05547E+01 1.01873E+01 9.87359E+00
          9.25828E+00 8.69975E+00 8.19016E+00 7.72621E+00 7.30395E+00
          6.91990E+00 6.57022E+00 6.25037E+00 5.95430E+00 5.67323E+00
          5.39931E+00 5.12778E+00 4.85023E+00 4.54893E+00 4.18299E+00
          3.67020E+00 3.30173E+00 2.79059E+00 2.25579E+00 1.62020E+00
          1.44612E+00 1.35380E+00 1.34174E+00 1.31954E+00 1.31844E+00
          1.31470E+00 1.32446E+00                                     1.086E+01
 2.00E+07 1.14777E+01 1.09687E+01 1.05202E+01 1.01715E+01 9.87701E+00
          9.29477E+00 8.76538E+00 8.28221E+00 7.84236E+00 7.44242E+00
          7.07930E+00 6.74960E+00 6.44913E+00 6.17220E+00 5.91029E+00
          5.65565E+00 5.40354E+00 5.14519E+00 4.86170E+00 4.50836E+00
          3.99389E+00 3.61236E+00 3.06908E+00 2.47627E+00 1.70751E+00
          1.47970E+00 1.34282E+00 1.32623E+00 1.30170E+00 1.29971E+00
          1.29578E+00 1.30322E+00                                     1.124E+01
 3.00E+07 1.13686E+01 1.08886E+01 1.04700E+01 1.01523E+01 9.88746E+00
          9.35333E+00 8.86238E+00 8.41066E+00 7.99725E+00 7.62109E+00
          7.28144E+00 6.97585E+00 6.70088E+00 6.45162E+00 6.22049E+00
          5.99982E+00 5.78308E+00 5.55742E+00 5.30124E+00 4.97352E+00
          4.48002E+00 4.09745E+00 3.52548E+00 2.85373E+00 1.88880E+00
          1.59014E+00 1.33747E+00 1.30647E+00 1.28544E+00 1.28244E+00
          1.27731E+00 1.28101E+00                                     1.174E+01
 4.00E+07 1.13391E+01 1.08673E+01 1.04582E+01 1.01520E+01 9.89900E+00
          9.38536E+00 8.91328E+00 8.47947E+00 8.08331E+00 7.72417E+00
          7.40168E+00 7.11373E+00 6.85721E+00 6.62759E+00 6.41753E+00
          6.21963E+00 6.02747E+00 5.82798E+00 5.59956E+00 5.30233E+00
          4.83975E+00 4.46750E+00 3.88985E+00 3.17591E+00 2.06343E+00
          1.69194E+00 1.35106E+00 1.30541E+00 1.27583E+00 1.27245E+00
          1.26489E+00 1.26990E+00                                     1.207E+01
 5.00E+07 1.13305E+01 1.08620E+01 1.04569E+01 1.01559E+01 9.90870E+00
          9.40630E+00 8.94587E+00 8.52416E+00 8.14022E+00 7.79312E+00
          7.48209E+00 7.20552E+00 6.96113E+00 6.74558E+00 6.55317E+00
          6.37723E+00 6.20966E+00 6.03297E+00 5.82194E+00 5.53852E+00
          5.09467E+00 4.74287E+00 4.20083E+00 3.49086E+00 2.22948E+00
          1.77682E+00 1.36719E+00 1.31167E+00 1.27080E+00 1.26479E+00
          1.26146E+00 1.26315E+00                                     1.230E+01
 6.00E+07 1.13195E+01 1.08578E+01 1.04590E+01 1.01632E+01 9.92023E+00
          9.42460E+00 8.97030E+00 8.55573E+00 8.18001E+00 7.84191E+00
          7.54041E+00 7.27377E+00 7.03964E+00 6.83473E+00 6.65387E+00
          6.49107E+00 6.33921E+00 6.18221E+00 5.99532E+00 5.73726E+00
          5.31603E+00 4.97523E+00 4.44574E+00 3.73526E+00 2.39342E+00
          1.87274E+00 1.38391E+00 1.31696E+00 1.26781E+00 1.26133E+00
          1.25710E+00 1.25861E+00                                     1.248E+01
 8.00E+07 1.13068E+01 1.08518E+01 1.04593E+01 1.01695E+01 9.93261E+00
          9.44970E+00 9.00757E+00 8.60401E+00 8.23855E+00 7.91065E+00
          7.62009E+00 7.36566E+00 7.14543E+00 6.95644E+00 6.79332E+00
          6.65019E+00 6.52116E+00 6.39198E+00 6.23996E+00 6.02555E+00
          5.65886E+00 5.34840E+00 4.84332E+00 4.12851E+00 2.67624E+00
          2.06618E+00 1.42504E+00 1.32913E+00 1.26465E+00 1.25909E+00
          1.24905E+00 1.25269E+00                                     1.274E+01
 1.00E+08 1.13217E+01 1.08655E+01 1.04718E+01 1.01809E+01 9.94346E+00
          9.46235E+00 9.02494E+00 8.62852E+00 8.27186E+00 7.95339E+00
          7.67186E+00 7.42600E+00 7.21410E+00 7.03333E+00 6.87856E+00
          6.74542E+00 6.63210E+00 6.53234E+00 6.42608E+00 6.25334E+00
          5.90662E+00 5.60845E+00 5.13876E+00 4.45832E+00 2.93490E+00
          2.23878E+00 1.46378E+00 1.34678E+00 1.26520E+00 1.25590E+00
          1.24789E+00 1.24927E+00                                     1.292E+01
 1.50E+08 1.12984E+01 1.08566E+01 1.04751E+01 1.01926E+01 9.96134E+00
          9.49227E+00 9.06499E+00 8.67756E+00 8.32891E+00 8.01803E+00
          7.74425E+00 7.50713E+00 7.30610E+00 7.14010E+00 7.00666E+00
          6.90274E+00 6.82406E+00 6.75758E+00 6.68249E+00 6.56264E+00
          6.31155E+00 6.07277E+00 5.66444E+00 5.03780E+00 3.47198E+00
          2.61376E+00 1.56630E+00 1.40150E+00 1.27003E+00 1.25597E+00
          1.23975E+00 1.24475E+00                                     1.321E+01
 2.00E+08 1.12806E+01 1.08527E+01 1.04815E+01 1.02035E+01 9.97392E+00
          9.50946E+00 9.08581E+00 8.70154E+00 8.35606E+00 8.04904E+00
          7.78047E+00 7.55007E+00 7.35716E+00 7.20051E+00 7.07728E+00
          6.98470E+00 6.92044E+00 6.87516E+00 6.83180E+00 6.75507E+00
          6.56642E+00 6.37021E+00 6.00582E+00 5.42369E+00 3.88606E+00
          2.94920E+00 1.66479E+00 1.45006E+00 1.27851E+00 1.25858E+00
          1.24142E+00 1.24207E+00                                     1.338E+01
 3.00E+08 1.12379E+01 1.08389E+01 1.04878E+01 1.02154E+01 9.98469E+00
          9.52384E+00 9.10372E+00 8.72358E+00 8.38298E+00 8.08182E+00
          7.82023E+00 7.59758E+00 7.41265E+00 7.26426E+00 7.15084E+00
          7.07118E+00 7.02466E+00 7.00464E+00 6.99745E+00 6.97116E+00
          6.85254E+00 6.71038E+00 6.44477E+00 5.98352E+00 4.47978E+00
          3.41391E+00 1.87139E+00 1.58234E+00 1.29433E+00 1.25532E+00
          1.23941E+00 1.24005E+00                                     1.357E+01
 4.00E+08 1.12164E+01 1.08353E+01 1.04952E+01 1.02231E+01 9.98827E+00
          9.52673E+00 9.10830E+00 8.73143E+00 8.39503E+00 8.09834E+00
          7.84082E+00 7.62203E+00 7.44142E+00 7.29771E+00 7.18791E+00
          7.11067E+00 7.06908E+00 7.06452E+00 7.08973E+00 7.10577E+00
          7.03829E+00 6.92922E+00 6.69498E+00 6.26352E+00 4.89990E+00
          3.88298E+00 2.03657E+00 1.66699E+00 1.31918E+00 1.27608E+00
          1.23846E+00 1.23877E+00                                     1.368E+01
 5.00E+08 1.11888E+01 1.08246E+01 1.04961E+01 1.02266E+01 9.99059E+00
          9.53044E+00 9.11343E+00 8.73810E+00 8.40341E+00 8.10857E+00
          7.85312E+00 7.63665E+00 7.45869E+00 7.31802E+00 7.21177E+00
          7.13881E+00 7.10279E+00 7.10614E+00 7.14361E+00 7.18058E+00
          7.14980E+00 7.06800E+00 6.87020E+00 6.48879E+00 5.22699E+00
          4.20746E+00 2.20225E+00 1.77121E+00 1.34169E+00 1.28547E+00
          1.23901E+00 1.23804E+00                                     1.375E+01
 6.00E+08 1.11492E+01 1.08040E+01 1.04899E+01 1.02270E+01 9.99338E+00
          9.53774E+00 9.12240E+00 8.74737E+00 8.41225E+00 8.11690E+00
          7.86151E+00 7.64574E+00 7.46917E+00 7.33114E+00 7.23028E+00
          7.16579E+00 7.13805E+00 7.14197E+00 7.16975E+00 7.20804E+00
          7.21890E+00 7.17426E+00 7.01159E+00 6.65783E+00 5.47327E+00
          4.48091E+00 2.36013E+00 1.87136E+00 1.36430E+00 1.29542E+00
          1.23987E+00 1.23804E+00                                     1.380E+01
 8.00E+08 1.11242E+01 1.07943E+01 1.04904E+01 1.02302E+01 9.99548E+00
          9.54117E+00 9.12715E+00 8.75352E+00 8.41990E+00 8.12614E+00
          7.87239E+00 7.65849E+00 7.48409E+00 7.34874E+00 7.25108E+00
          7.19052E+00 7.16794E+00 7.17909E+00 7.21771E+00 7.27329E+00
          7.31627E+00 7.30157E+00 7.19123E+00 6.90537E+00 5.84179E+00
          4.90403E+00 2.65488E+00 2.05995E+00 1.40926E+00 1.31451E+00
          1.24359E+00 1.23730E+00                                     1.387E+01
 1.00E+09 1.11087E+01 1.07882E+01 1.04909E+01 1.02322E+01 9.99683E+00
          9.54333E+00 9.13010E+00 8.75731E+00 8.42459E+00 8.13177E+00
          7.87897E+00 7.66614E+00 7.49310E+00 7.35941E+00 7.26379E+00
          7.20567E+00 7.18621E+00 7.20179E+00 7.24710E+00 7.31358E+00
          7.37644E+00 7.38084E+00 7.30793E+00 7.07450E+00 6.10685E+00
          5.22375E+00 2.91687E+00 2.23352E+00 1.45373E+00 1.33430E+00
          1.24799E+00 1.23669E+00                                     1.391E+01
 1.50E+09 1.10854E+01 1.07792E+01 1.04916E+01 1.02351E+01 9.99869E+00
          9.54625E+00 9.13412E+00 8.76248E+00 8.43095E+00 8.13934E+00
          7.88778E+00 7.67637E+00 7.50511E+00 7.37375E+00 7.28090E+00
          7.22612E+00 7.21094E+00 7.23255E+00 7.28703E+00 7.36878E+00
          7.45909E+00 7.49006E+00 7.47429E+00 7.32902E+00 6.54028E+00
          5.77512E+00 3.46005E+00 2.61613E+00 1.56204E+00 1.38617E+00
          1.26056E+00 1.23633E+00                                     1.398E+01
 2.00E+09 1.10728E+01 1.07743E+01 1.04919E+01 1.02365E+01 9.99929E+00
          9.54735E+00 9.13582E+00 8.76480E+00 8.43395E+00 8.14325E+00
          7.89287E+00 7.68257E+00 7.51181E+00 7.38041E+00 7.28833E+00
          7.23607E+00 7.22458E+00 7.24933E+00 7.30598E+00 7.39459E+00
          7.50723E+00 7.55644E+00 7.55633E+00 7.44065E+00 6.83537E+00
          6.18700E+00 3.85018E+00 2.91706E+00 1.66933E+00 1.44441E+00
          1.28180E+00 1.23596E+00                                     1.402E+01
 3.00E+09 1.10585E+01 1.07688E+01 1.04923E+01 1.02384E+01 1.00005E+01
          9.54915E+00 9.13814E+00 8.76760E+00 8.43718E+00 8.14680E+00
          7.89667E+00 7.68687E+00 7.51749E+00 7.38830E+00 7.29818E+00
          7.24693E+00 7.23641E+00 7.26439E+00 7.32841E+00 7.42703E+00
          7.54770E+00 7.60605E+00 7.64952E+00 7.61531E+00 7.13565E+00
          6.58938E+00 4.51346E+00 3.45894E+00 1.86005E+00 1.54764E+00
          1.29842E+00 1.23578E+00                                     1.406E+01
 4.00E+09 1.10511E+01 1.07660E+01 1.04926E+01 1.02393E+01 1.00010E+01
          9.54985E+00 9.13910E+00 8.76882E+00 8.43872E+00 8.14870E+00
          7.89896E+00 7.68958E+00 7.52064E+00 7.39195E+00 7.30246E+00
          7.25208E+00 7.24278E+00 7.27239E+00 7.33885E+00 7.44166E+00
          7.57073E+00 7.63671E+00 7.69370E+00 7.68974E+00 7.32726E+00
          6.86755E+00 4.95623E+00 3.85891E+00 2.04098E+00 1.65456E+00
          1.32236E+00 1.23566E+00                                     1.408E+01
 5.00E+09 1.10658E+01 1.07765E+01 1.04989E+01 1.02416E+01 1.00001E+01
          9.54590E+00 9.13470E+00 8.76530E+00 8.43680E+00 8.14865E+00
          7.90054E+00 7.69239E+00 7.52405E+00 7.39486E+00 7.30258E+00
          7.24723E+00 7.23446E+00 7.27031E+00 7.35629E+00 7.47168E+00
          7.59050E+00 7.65134E+00 7.71308E+00 7.73207E+00 7.45789E+00
          7.05419E+00 5.27929E+00 4.18167E+00 2.21703E+00 1.76023E+00
          1.34402E+00 1.23553E+00                                     1.409E+01
 6.00E+09 1.10624E+01 1.07751E+01 1.04989E+01 1.02420E+01 1.00003E+01
          9.54620E+00 9.13512E+00 8.76583E+00 8.43745E+00 8.14941E+00
          7.90143E+00 7.69343E+00 7.52528E+00 7.39630E+00 7.30432E+00
          7.24934E+00 7.23705E+00 7.27362E+00 7.36062E+00 7.47763E+00
          7.59957E+00 7.66359E+00 7.73187E+00 7.76398E+00 7.54297E+00
          7.19091E+00 5.53533E+00 4.44644E+00 2.38044E+00 1.86548E+00
          1.36609E+00 1.23557E+00                                     1.410E+01
 8.00E+09 1.10390E+01 1.07613E+01 1.04930E+01 1.02408E+01 1.00018E+01
          9.55097E+00 9.14049E+00 8.77060E+00 8.44096E+00 8.15146E+00
          7.90231E+00 7.69358E+00 7.52536E+00 7.39750E+00 7.30906E+00
          7.26004E+00 7.25257E+00 7.28469E+00 7.35473E+00 7.46333E+00
          7.60579E+00 7.68516E+00 7.76281E+00 7.80383E+00 7.65316E+00
          7.37092E+00 5.91345E+00 4.86640E+00 2.67432E+00 2.06927E+00
          1.41052E+00 1.23549E+00                                     1.411E+01
 1.00E+10 1.10360E+01 1.07601E+01 1.04929E+01 1.02411E+01 1.00020E+01
          9.55137E+00 9.14092E+00 8.77096E+00 8.44119E+00 8.15164E+00
          7.90255E+00 7.69403E+00 7.52609E+00 7.39855E+00 7.31043E+00
          7.26174E+00 7.25463E+00 7.28719E+00 7.35794E+00 7.46804E+00
          7.61273E+00 7.69405E+00 7.77841E+00 7.83072E+00 7.71586E+00
          7.48054E+00 6.18231E+00 5.19158E+00 2.93342E+00 2.25421E+00
          1.45264E+00 1.23529E+00                                     1.412E+01


==> anc/colstop/sbethe/sdbase/pdebr76.p08 <==
 76
 1.00E+03 5.92290E-01 6.04361E-01 6.16680E-01 6.29448E-01 6.42670E-01
          6.70350E-01 6.99560E-01 7.30090E-01 7.62010E-01 7.95530E-01
          8.30940E-01 8.68690E-01 9.09550E-01 9.54250E-01 1.00331E+00
          1.05642E+00 1.11100E+00 1.16037E+00 1.19690E+00 1.21959E+00
          1.23479E+00 1.24378E+00 1.25168E+00 1.25503E+00 1.25281E+00
          1.25202E+00 1.25219E+00 1.25220E+00 1.25207E+00 1.25205E+00
          1.25202E+00 1.25205E+00                                     8.049E-01
 1.50E+03 8.36730E-01 8.54235E-01 8.72080E-01 8.90533E-01 9.09580E-01
          9.49150E-01 9.90180E-01 1.03199E+00 1.07460E+00 1.11837E+00
          1.16390E+00 1.21193E+00 1.26353E+00 1.31947E+00 1.37941E+00
          1.44210E+00 1.50461E+00 1.56035E+00 1.60177E+00 1.62691E+00
          1.64055E+00 1.64721E+00 1.65333E+00 1.65602E+00 1.65277E+00
          1.65282E+00 1.65583E+00 1.65623E+00 1.65605E+00 1.65601E+00
          1.65596E+00 1.65596E+00                                     1.104E+00
 2.00E+03 1.06989E+00 1.09361E+00 1.11738E+00 1.14126E+00 1.16530E+00
          1.21393E+00 1.26325E+00 1.31331E+00 1.36426E+00 1.41651E+00
          1.47066E+00 1.52696E+00 1.58556E+00 1.64673E+00 1.71101E+00
          1.77797E+00 1.84439E+00 1.90289E+00 1.94593E+00 1.97459E+00
          1.99077E+00 1.99443E+00 1.99961E+00 2.00485E+00 2.00395E+00
          2.00413E+00 2.00693E+00 2.00734E+00 2.00718E+00 2.00725E+00
          2.00711E+00 2.00712E+00                                     1.373E+00
 3.00E+03 1.50427E+00 1.53654E+00 1.56868E+00 1.60062E+00 1.63243E+00
          1.69590E+00 1.75890E+00 1.82137E+00 1.88343E+00 1.94558E+00
          2.00859E+00 2.07260E+00 2.13754E+00 2.20340E+00 2.27047E+00
          2.33824E+00 2.40393E+00 2.46191E+00 2.50652E+00 2.53859E+00
          2.55916E+00 2.56512E+00 2.57211E+00 2.57952E+00 2.58655E+00
          2.58787E+00 2.58718E+00 2.58700E+00 2.58723E+00 2.58724E+00
          2.58730E+00 2.58721E+00                                     1.836E+00
 4.00E+03 1.89440E+00 1.93350E+00 1.97218E+00 2.01014E+00 2.04749E+00
          2.12086E+00 2.19210E+00 2.26126E+00 2.32856E+00 2.39481E+00
          2.46119E+00 2.52760E+00 2.59349E+00 2.65836E+00 2.72248E+00
          2.78566E+00 2.84602E+00 2.90029E+00 2.94491E+00 2.97886E+00
          3.00365E+00 3.01417E+00 3.02411E+00 3.03297E+00 3.04763E+00
          3.04962E+00 3.04567E+00 3.04508E+00 3.04552E+00 3.04562E+00
          3.04570E+00 3.04562E+00                                     2.219E+00
 5.00E+03 2.24410E+00 2.28947E+00 2.33390E+00 2.37666E+00 2.41799E+00
          2.49744E+00 2.57268E+00 2.64458E+00 2.71356E+00 2.78056E+00
          2.84691E+00 2.91219E+00 2.97534E+00 3.03561E+00 3.09394E+00
          3.15094E+00 3.20532E+00 3.25501E+00 3.29781E+00 3.33339E+00
          3.36285E+00 3.37601E+00 3.38852E+00 3.39993E+00 3.41982E+00
          3.42229E+00 3.41625E+00 3.41537E+00 3.41597E+00 3.41611E+00
          3.41624E+00 3.41615E+00                                     2.543E+00
 6.00E+03 2.55928E+00 2.60986E+00 2.65893E+00 2.70535E+00 2.74944E+00
          2.83241E+00 2.90901E+00 2.98101E+00 3.04907E+00 3.11425E+00
          3.17803E+00 3.23987E+00 3.29837E+00 3.35271E+00 3.40440E+00
          3.45469E+00 3.50284E+00 3.54771E+00 3.58820E+00 3.62456E+00
          3.65762E+00 3.67305E+00 3.68782E+00 3.70125E+00 3.72436E+00
          3.72722E+00 3.72033E+00 3.71933E+00 3.72002E+00 3.72018E+00
          3.72032E+00 3.72025E+00                                     2.820E+00
 8.00E+03 3.10258E+00 3.16107E+00 3.21690E+00 3.26807E+00 3.31510E+00
          3.39991E+00 3.47405E+00 3.54115E+00 3.60235E+00 3.65904E+00
          3.71311E+00 3.76409E+00 3.81057E+00 3.85197E+00 3.89042E+00
          3.92794E+00 3.96453E+00 4.00034E+00 4.03572E+00 4.07159E+00
          4.10856E+00 4.12695E+00 4.14497E+00 4.16077E+00 4.18510E+00
          4.18859E+00 4.18326E+00 4.18247E+00 4.18315E+00 4.18330E+00
          4.18343E+00 4.18341E+00                                     3.267E+00
 1.00E+04 3.55541E+00 3.61933E+00 3.67950E+00 3.73305E+00 3.78070E+00
          3.86289E+00 3.93039E+00 3.98864E+00 4.03931E+00 4.08416E+00
          4.12558E+00 4.16344E+00 4.19684E+00 4.22569E+00 4.25219E+00
          4.27853E+00 4.30520E+00 4.33305E+00 4.36319E+00 4.39677E+00
          4.43422E+00 4.45375E+00 4.47339E+00 4.48990E+00 4.51107E+00
          4.51500E+00 4.51369E+00 4.51346E+00 4.51399E+00 4.51408E+00
          4.51417E+00 4.51420E+00                                     3.614E+00
 1.50E+04 4.42892E+00 4.49988E+00 4.56452E+00 4.61805E+00 4.66175E+00
          4.72765E+00 4.77051E+00 4.80017E+00 4.81965E+00 4.83171E+00
          4.84003E+00 4.84545E+00 4.84861E+00 4.85036E+00 4.85236E+00
          4.85644E+00 4.86352E+00 4.87492E+00 4.89209E+00 4.91598E+00
          4.94673E+00 4.96434E+00 4.98327E+00 4.99751E+00 5.00497E+00
          5.00913E+00 5.01921E+00 5.02058E+00 5.02056E+00 5.02051E+00
          5.02044E+00 5.02058E+00                                     4.222E+00
 2.00E+04 5.07058E+00 5.14323E+00 5.20734E+00 5.25644E+00 5.29237E+00
          5.33608E+00 5.35067E+00 5.35018E+00 5.33896E+00 5.32065E+00
          5.29989E+00 5.27826E+00 5.25702E+00 5.23736E+00 5.22045E+00
          5.20758E+00 5.19965E+00 5.19760E+00 5.20234E+00 5.21426E+00
          5.23318E+00 5.24535E+00 5.25970E+00 5.26905E+00 5.26294E+00
          5.26640E+00 5.28479E+00 5.28739E+00 5.28687E+00 5.28669E+00
          5.28650E+00 5.28669E+00                                     4.625E+00
 3.00E+04 5.98567E+00 6.05386E+00 6.10991E+00 6.14468E+00 6.16111E+00
          6.15648E+00 6.11561E+00 6.05992E+00 5.99584E+00 5.92820E+00
          5.86246E+00 5.80064E+00 5.74356E+00 5.69173E+00 5.64618E+00
          5.60748E+00 5.57614E+00 5.55181E+00 5.53399E+00 5.52209E+00
          5.51512E+00 5.51399E+00 5.51565E+00 5.51406E+00 5.49000E+00
          5.49102E+00 5.51534E+00 5.51889E+00 5.51782E+00 5.51748E+00
          5.51720E+00 5.51740E+00                                     5.140E+00
 4.00E+04 6.64696E+00 6.70508E+00 6.74839E+00 6.76582E+00 6.76129E+00
          6.70914E+00 6.61795E+00 6.51503E+00 6.40802E+00 6.30194E+00
          6.20214E+00 6.11025E+00 6.02628E+00 5.94978E+00 5.88177E+00
          5.82239E+00 5.77176E+00 5.72862E+00 5.69150E+00 5.65924E+00
          5.63026E+00 5.61737E+00 5.60701E+00 5.59643E+00 5.56573E+00
          5.56435E+00 5.58492E+00 5.58798E+00 5.58684E+00 5.58651E+00
          5.58624E+00 5.58641E+00                                     5.473E+00
 5.00E+04 7.17457E+00 7.21962E+00 7.24786E+00 7.24682E+00 7.22128E+00
          7.12406E+00 6.98763E+00 6.84400E+00 6.70127E+00 6.56378E+00
          6.43627E+00 6.31972E+00 6.21348E+00 6.11633E+00 6.02908E+00
          5.95164E+00 5.88386E+00 5.82405E+00 5.77030E+00 5.72132E+00
          5.67500E+00 5.65275E+00 5.63228E+00 5.61496E+00 5.58522E+00
          5.58184E+00 5.59322E+00 5.59496E+00 5.59405E+00 5.59380E+00
          5.59362E+00 5.59376E+00                                     5.719E+00
 6.00E+04 7.61893E+00 7.64908E+00 7.66096E+00 7.64107E+00 7.59499E+00
          7.45534E+00 7.27797E+00 7.09865E+00 6.92538E+00 6.76136E+00
          6.61026E+00 6.47254E+00 6.34688E+00 6.23162E+00 6.12716E+00
          6.03338E+00 5.94992E+00 5.87501E+00 5.80673E+00 5.74383E+00
          5.68383E+00 5.65418E+00 5.62539E+00 5.60304E+00 5.57835E+00
          5.57331E+00 5.57317E+00 5.57324E+00 5.57267E+00 5.57256E+00
          5.57248E+00 5.57259E+00                                     5.914E+00
 8.00E+04 8.52075E+00 8.41211E+00 8.30219E+00 8.19036E+00 8.07862E+00
          7.86142E+00 7.65036E+00 7.44565E+00 7.24748E+00 7.05589E+00
          6.87157E+00 6.69574E+00 6.52886E+00 6.37132E+00 6.22442E+00
          6.09009E+00 5.96939E+00 5.86415E+00 5.77521E+00 5.69822E+00
          5.63107E+00 5.60435E+00 5.58421E+00 5.56696E+00 5.50381E+00
          5.47304E+00 5.47684E+00 5.48069E+00 5.47723E+00 5.47568E+00
          5.47810E+00 5.47702E+00                                     6.199E+00
 1.00E+05 8.87698E+00 8.83947E+00 8.78159E+00 8.68859E+00 8.56807E+00
          8.28450E+00 7.97723E+00 7.68884E+00 7.42506E+00 7.18455E+00
          6.96573E+00 6.76676E+00 6.58320E+00 6.41184E+00 6.25275E+00
          6.10683E+00 5.97331E+00 5.85039E+00 5.73661E+00 5.63176E+00
          5.53293E+00 5.48314E+00 5.43194E+00 5.39566E+00 5.38188E+00
          5.37239E+00 5.34296E+00 5.33877E+00 5.33908E+00 5.33930E+00
          5.33948E+00 5.33943E+00                                     6.404E+00
 1.50E+05 9.79462E+00 9.67028E+00 9.52807E+00 9.35533E+00 9.16024E+00
          8.74385E+00 8.32623E+00 7.94782E+00 7.61095E+00 7.31102E+00
          7.04265E+00 6.79906E+00 6.57063E+00 6.35184E+00 6.14571E+00
          5.95528E+00 5.78027E+00 5.61709E+00 5.46370E+00 5.32142E+00
          5.18851E+00 5.12279E+00 5.05669E+00 5.00726E+00 4.97087E+00
          4.95841E+00 4.93583E+00 4.93268E+00 4.93233E+00 4.93239E+00
          4.93245E+00 4.93221E+00                                     6.682E+00
 2.00E+05 1.04540E+01 1.01746E+01 9.89938E+00 9.63214E+00 9.37437E+00
          8.88880E+00 8.43971E+00 8.02508E+00 7.64305E+00 7.29232E+00
          6.97220E+00 6.68050E+00 6.41427E+00 6.16984E+00 5.94204E+00
          5.72747E+00 5.52734E+00 5.34120E+00 5.16731E+00 4.99776E+00
          4.82701E+00 4.74469E+00 4.67014E+00 4.61693E+00 4.55289E+00
          4.53528E+00 4.53130E+00 4.53173E+00 4.53002E+00 4.52968E+00
          4.52938E+00 4.52908E+00                                     6.802E+00
 3.00E+05 1.09883E+01 1.06636E+01 1.03367E+01 1.00068E+01 9.67819E+00
          9.04367E+00 8.45710E+00 7.93840E+00 7.48380E+00 7.08367E+00
          6.72838E+00 6.40667E+00 6.10416E+00 5.81327E+00 5.53817E+00
          5.28198E+00 5.04349E+00 4.81909E+00 4.60477E+00 4.40229E+00
          4.21227E+00 4.12090E+00 4.03198E+00 3.96194E+00 3.88479E+00
          3.86776E+00 3.86173E+00 3.86113E+00 3.85953E+00 3.85923E+00
          3.85901E+00 3.85828E+00                                     6.904E+00
 4.00E+05 1.13355E+01 1.09285E+01 1.05282E+01 1.01403E+01 9.76562E+00
          9.05846E+00 8.41719E+00 7.84974E+00 7.34996E+00 6.90659E+00
          6.50842E+00 6.14674E+00 5.81206E+00 5.49807E+00 5.20342E+00
          4.92708E+00 4.66790E+00 4.42350E+00 4.19154E+00 3.97174E+00
          3.76402E+00 3.66388E+00 3.56552E+00 3.48955E+00 3.41628E+00
          3.39760E+00 3.38079E+00 3.37859E+00 3.37727E+00 3.37711E+00
          3.37699E+00 3.37677E+00                                     6.960E+00
 5.00E+05 1.15652E+01 1.10856E+01 1.06240E+01 1.01937E+01 9.79089E+00
          9.04628E+00 8.37988E+00 7.78269E+00 7.24823E+00 6.76830E+00
          6.33474E+00 5.94197E+00 5.58485E+00 5.25739E+00 4.95190E+00
          4.66287E+00 4.38984E+00 4.13241E+00 3.89023E+00 3.66018E+00
          3.44143E+00 3.33647E+00 3.23227E+00 3.15094E+00 3.07506E+00
          3.05575E+00 3.03703E+00 3.03460E+00 3.03315E+00 3.03293E+00
          3.03286E+00 3.03377E+00                                     7.016E+00
 6.00E+05 1.16946E+01 1.11832E+01 1.06929E+01 1.02394E+01 9.81677E+00
          9.03601E+00 8.34007E+00 7.71846E+00 7.16255E+00 6.66276E+00
          6.20981E+00 5.79811E+00 5.42306E+00 5.07960E+00 4.76145E+00
          4.46375E+00 4.18462E+00 3.92113E+00 3.67122E+00 3.43326E+00
          3.20669E+00 3.09771E+00 2.98935E+00 2.90407E+00 2.82242E+00
          2.80243E+00 2.78528E+00 2.78308E+00 2.78131E+00 2.78108E+00
          2.78092E+00 2.78256E+00                                     7.080E+00
 8.00E+05 1.18514E+01 1.12973E+01 1.07692E+01 1.02860E+01 9.83871E+00
          9.01212E+00 8.27879E+00 7.62708E+00 7.04531E+00 6.52239E+00
          6.04822E+00 5.61693E+00 5.22382E+00 4.86383E+00 4.53084E+00
          4.22007E+00 3.92912E+00 3.65440E+00 3.39300E+00 3.14359E+00
          2.90410E+00 2.78788E+00 2.67223E+00 2.58058E+00 2.48996E+00
          2.46775E+00 2.45117E+00 2.44931E+00 2.44737E+00 2.44703E+00
          2.44697E+00 2.44756E+00                                     7.228E+00
 1.00E+06 1.19400E+01 1.13572E+01 1.08043E+01 1.03030E+01 9.84155E+00
          8.98977E+00 8.23773E+00 7.57217E+00 6.97951E+00 6.44739E+00
          5.96502E+00 5.52620E+00 5.12592E+00 4.75869E+00 4.41796E+00
          4.09861E+00 3.79847E+00 3.51437E+00 3.24330E+00 2.98269E+00
          2.72984E+00 2.60616E+00 2.48379E+00 2.38694E+00 2.28822E+00
          2.26353E+00 2.24458E+00 2.24241E+00 2.24046E+00 2.24021E+00
          2.23997E+00 2.23853E+00                                     7.389E+00
 1.50E+06 1.20137E+01 1.14007E+01 1.08233E+01 1.03070E+01 9.83573E+00
          8.96629E+00 8.20401E+00 7.52990E+00 6.93043E+00 6.39259E+00
          5.90526E+00 5.46182E+00 5.05667E+00 4.68358E+00 4.33499E+00
          4.00523E+00 3.69238E+00 3.39390E+00 3.10624E+00 2.82310E+00
          2.53897E+00 2.39491E+00 2.24823E+00 2.12921E+00 2.00986E+00
          1.97920E+00 1.95437E+00 1.95150E+00 1.94919E+00 1.94884E+00
          1.94862E+00 1.94690E+00                                     7.768E+00
 2.00E+06 1.20061E+01 1.13897E+01 1.08118E+01 1.02994E+01 9.83393E+00
          8.97346E+00 8.21934E+00 7.54968E+00 6.95238E+00 6.41523E+00
          5.92781E+00 5.48379E+00 5.07780E+00 4.70389E+00 4.35486E+00
          4.02476E+00 3.71013E+00 3.40575E+00 3.10582E+00 2.80368E+00
          2.49114E+00 2.32710E+00 2.15222E+00 2.00429E+00 1.85985E+00
          1.82550E+00 1.79775E+00 1.79423E+00 1.79094E+00 1.79042E+00
          1.79022E+00 1.79309E+00                                     8.093E+00
 3.00E+06 1.19218E+01 1.13277E+01 1.07733E+01 1.02861E+01 9.84489E+00
          9.02117E+00 8.28868E+00 7.63038E+00 7.03863E+00 6.50587E+00
          6.02560E+00 5.59126E+00 5.19600E+00 4.83186E+00 4.48882E+00
          4.15923E+00 3.84039E+00 3.52847E+00 3.21617E+00 2.88783E+00
          2.52429E+00 2.32297E+00 2.10231E+00 1.90735E+00 1.70344E+00
          1.65714E+00 1.63048E+00 1.62729E+00 1.62036E+00 1.61884E+00
          1.62000E+00 1.63013E+00                                     8.605E+00
 4.00E+06 1.18511E+01 1.12681E+01 1.07276E+01 1.02588E+01 9.83796E+00
          9.04999E+00 8.34509E+00 7.70924E+00 7.13556E+00 6.61730E+00
          6.14857E+00 5.72338E+00 5.33537E+00 4.97701E+00 4.63870E+00
          4.31275E+00 3.99579E+00 3.68264E+00 3.36329E+00 3.01624E+00
          2.61399E+00 2.38221E+00 2.12103E+00 1.88462E+00 1.62914E+00
          1.56906E+00 1.54293E+00 1.54043E+00 1.53030E+00 1.52780E+00
          1.53027E+00 1.54443E+00                                     8.992E+00
 5.00E+06 1.17864E+01 1.12171E+01 1.06925E+01 1.02429E+01 9.84164E+00
          9.08513E+00 8.40336E+00 7.78491E+00 7.22416E+00 6.71547E+00
          6.25401E+00 5.83469E+00 5.45211E+00 5.09997E+00 4.77012E+00
          4.45511E+00 4.14907E+00 3.84222E+00 3.52040E+00 3.16044E+00
          2.72824E+00 2.46849E+00 2.16273E+00 1.87996E+00 1.58578E+00
          1.52436E+00 1.49159E+00 1.48687E+00 1.47519E+00 1.47276E+00
          1.47491E+00 1.49097E+00                                     9.301E+00
 6.00E+06 1.17273E+01 1.11695E+01 1.06584E+01 1.02255E+01 9.84124E+00
          9.11125E+00 8.45025E+00 7.84830E+00 7.30094E+00 6.80347E+00
          6.35195E+00 5.94162E+00 5.56723E+00 5.22251E+00 4.89927E+00
          4.58984E+00 4.28810E+00 3.98358E+00 3.66061E+00 3.29264E+00
          2.83884E+00 2.55868E+00 2.22083E+00 1.90245E+00 1.56460E+00
          1.49262E+00 1.45716E+00 1.45233E+00 1.43867E+00 1.43573E+00
          1.43878E+00 1.45410E+00                                     9.555E+00
 8.00E+06 1.16332E+01 1.10927E+01 1.06027E+01 1.01965E+01 9.83969E+00
          9.15184E+00 8.52553E+00 7.95223E+00 7.42890E+00 6.95201E+00
          6.51873E+00 6.12482E+00 5.76535E+00 5.43425E+00 5.12337E+00
          4.82491E+00 4.53235E+00 4.23437E+00 3.91297E+00 3.53604E+00
          3.05109E+00 2.73897E+00 2.34892E+00 1.97088E+00 1.55737E+00
          1.46211E+00 1.41122E+00 1.40622E+00 1.39420E+00 1.39171E+00
          1.39639E+00 1.40662E+00                                     9.960E+00
 1.00E+07 1.15617E+01 1.10348E+01 1.05609E+01 1.01749E+01 9.83853E+00
          9.18283E+00 8.58373E+00 8.03362E+00 7.53020E+00 7.07079E+00
          6.65322E+00 6.27365E+00 5.92736E+00 5.60847E+00 5.30878E+00
          5.02044E+00 4.73679E+00 4.44604E+00 4.12889E+00 3.74973E+00
          3.24682E+00 2.91222E+00 2.48114E+00 2.05163E+00 1.56810E+00
          1.45225E+00 1.38681E+00 1.38057E+00 1.36776E+00 1.36506E+00
          1.36920E+00 1.37769E+00                                     1.027E+01
 1.50E+07 1.14964E+01 1.09764E+01 1.05146E+01 1.01487E+01 9.83600E+00
          9.22283E+00 8.66618E+00 8.15829E+00 7.69588E+00 7.27505E+00
          6.89241E+00 6.54415E+00 6.22585E+00 5.93158E+00 5.65276E+00
          5.38170E+00 5.11369E+00 4.84024E+00 4.54347E+00 4.18174E+00
          3.67208E+00 3.30478E+00 2.79479E+00 2.26153E+00 1.63006E+00
          1.45747E+00 1.36495E+00 1.35274E+00 1.33062E+00 1.32957E+00
          1.32562E+00 1.33643E+00                                     1.082E+01
 2.00E+07 1.14288E+01 1.09237E+01 1.04782E+01 1.01314E+01 9.83819E+00
          9.25858E+00 8.73144E+00 8.25022E+00 7.81209E+00 7.41366E+00
          7.05192E+00 6.72352E+00 6.42438E+00 6.14894E+00 5.88887E+00
          5.63661E+00 5.38745E+00 5.13266E+00 4.85321E+00 4.50395E+00
          3.99306E+00 3.61313E+00 3.07146E+00 2.48061E+00 1.71636E+00
          1.49014E+00 1.35393E+00 1.33737E+00 1.31291E+00 1.31094E+00
          1.30737E+00 1.31531E+00                                     1.120E+01
 3.00E+07 1.13122E+01 1.08396E+01 1.04271E+01 1.01135E+01 9.85141E+00
          9.32148E+00 8.83270E+00 8.38168E+00 7.96812E+00 7.59169E+00
          7.25238E+00 6.94781E+00 6.67446E+00 6.42729E+00 6.19848E+00
          5.98020E+00 5.76593E+00 5.54279E+00 5.28922E+00 4.96439E+00
          4.47445E+00 4.09413E+00 3.52503E+00 2.85638E+00 1.89620E+00
          1.59916E+00 1.34836E+00 1.31768E+00 1.29683E+00 1.29387E+00
          1.28888E+00 1.29272E+00                                     1.170E+01
 4.00E+07 1.12873E+01 1.08215E+01 1.04173E+01 1.01142E+01 9.86332E+00
          9.35315E+00 8.88313E+00 8.45039E+00 8.05466E+00 7.69583E+00
          7.37395E+00 7.08701E+00 6.83180E+00 6.60375E+00 6.39537E+00
          6.19915E+00 6.00876E+00 5.81112E+00 5.58485E+00 5.29027E+00
          4.83135E+00 4.46154E+00 3.88705E+00 3.17662E+00 2.06968E+00
          1.70019E+00 1.36173E+00 1.31655E+00 1.28732E+00 1.28394E+00
          1.27646E+00 1.28149E+00                                     1.203E+01
 5.00E+07 1.12832E+01 1.08195E+01 1.04183E+01 1.01196E+01 9.87382E+00
          9.37406E+00 8.91542E+00 8.49489E+00 8.11178E+00 7.76537E+00
          7.45522E+00 7.17973E+00 6.93659E+00 6.72233E+00 6.53118E+00
          6.35637E+00 6.18989E+00 6.01444E+00 5.80511E+00 5.52417E+00
          5.08418E+00 4.73506E+00 4.19638E+00 3.48994E+00 2.23438E+00
          1.78437E+00 1.37786E+00 1.32284E+00 1.28228E+00 1.27630E+00
          1.27293E+00 1.27460E+00                                     1.226E+01
 6.00E+07 1.12762E+01 1.08183E+01 1.04224E+01 1.01282E+01 9.88607E+00
          9.39232E+00 8.93948E+00 8.52611E+00 8.15146E+00 7.81446E+00
          7.51428E+00 7.24900E+00 7.01599E+00 6.81186E+00 6.63166E+00
          6.46960E+00 6.31863E+00 6.16270E+00 5.97723E+00 5.72131E+00
          5.30369E+00 4.96559E+00 4.43971E+00 3.73311E+00 2.39741E+00
          1.87970E+00 1.39441E+00 1.32803E+00 1.27929E+00 1.27284E+00
          1.26857E+00 1.27014E+00                                     1.244E+01
 8.00E+07 1.12682E+01 1.08155E+01 1.04247E+01 1.01356E+01 9.89885E+00
          9.41709E+00 8.97635E+00 8.57435E+00 8.21047E+00 7.88406E+00
          7.59478E+00 7.34135E+00 7.12192E+00 6.93353E+00 6.77088E+00
          6.62821E+00 6.49963E+00 6.37106E+00 6.22004E+00 6.00740E+00
          5.64392E+00 5.33601E+00 4.83453E+00 4.12395E+00 2.67897E+00
          2.07218E+00 1.43515E+00 1.33997E+00 1.27612E+00 1.27060E+00
          1.26077E+00 1.26428E+00                                     1.270E+01
 1.00E+08 1.12824E+01 1.08291E+01 1.04376E+01 1.01476E+01 9.91055E+00
          9.43076E+00 8.99457E+00 8.59937E+00 8.24382E+00 7.92641E+00
          7.64589E+00 7.40098E+00 7.18993E+00 7.00991E+00 6.85579E+00
          6.72316E+00 6.61024E+00 6.51085E+00 6.40511E+00 6.23359E+00
          5.88965E+00 5.59391E+00 5.12788E+00 4.45203E+00 2.93645E+00
          2.24375E+00 1.47360E+00 1.35747E+00 1.27665E+00 1.26743E+00
          1.25961E+00 1.26117E+00                                     1.288E+01
 1.50E+08 1.12584E+01 1.08193E+01 1.04398E+01 1.01581E+01 9.92731E+00
          9.45963E+00 9.03377E+00 8.64774E+00 8.30044E+00 7.99082E+00
          7.71811E+00 7.48187E+00 7.28154E+00 7.11607E+00 6.98296E+00
          6.87926E+00 6.80072E+00 6.73448E+00 6.65991E+00 6.54093E+00
          6.29171E+00 6.05489E+00 5.64992E+00 5.02779E+00 3.47079E+00
          2.61718E+00 1.57541E+00 1.41162E+00 1.28138E+00 1.26754E+00
          1.25153E+00 1.25684E+00                                     1.316E+01
 2.00E+08 1.12392E+01 1.08147E+01 1.04461E+01 1.01692E+01 9.93996E+00
          9.47621E+00 9.05317E+00 8.66991E+00 8.32582E+00 8.02059E+00
          7.75401E+00 7.52539E+00 7.33335E+00 7.17644E+00 7.05273E+00
          6.96013E+00 6.89620E+00 6.85123E+00 6.80819E+00 6.73350E+00
          6.54379E+00 6.34470E+00 5.98950E+00 5.42423E+00 3.88397E+00
          2.93434E+00 1.67554E+00 1.46703E+00 1.28949E+00 1.26904E+00
          1.24915E+00 1.25415E+00                                     1.333E+01
 3.00E+08 1.12114E+01 1.08096E+01 1.04558E+01 1.01810E+01 9.94861E+00
          9.48671E+00 9.06766E+00 8.68982E+00 8.35202E+00 8.05347E+00
          7.79355E+00 7.57182E+00 7.38757E+00 7.23942E+00 7.12419E+00
          7.04022E+00 6.98971E+00 6.97259E+00 6.97866E+00 6.96309E+00
          6.84295E+00 6.69705E+00 6.41718E+00 5.92707E+00 4.46192E+00
          3.47845E+00 1.86618E+00 1.56800E+00 1.30847E+00 1.27847E+00
          1.25037E+00 1.25171E+00                                     1.352E+01
 4.00E+08 1.11746E+01 1.07959E+01 1.04579E+01 1.01869E+01 9.95299E+00
          9.49327E+00 9.07645E+00 8.70099E+00 8.36583E+00 8.07022E+00
          7.81357E+00 7.59551E+00 7.41548E+00 7.27222E+00 7.16274E+00
          7.08576E+00 7.04434E+00 7.03989E+00 7.06514E+00 7.08124E+00
          7.01418E+00 6.90580E+00 6.67322E+00 6.24494E+00 4.89077E+00
          3.88003E+00 2.04277E+00 1.67518E+00 1.33003E+00 1.28741E+00
          1.25024E+00 1.25049E+00                                     1.363E+01
 5.00E+08 1.11479E+01 1.07859E+01 1.04591E+01 1.01908E+01 9.95550E+00
          9.49707E+00 9.08159E+00 8.70762E+00 8.37413E+00 8.08034E+00
          7.82577E+00 7.61004E+00 7.43267E+00 7.29247E+00 7.18657E+00
          7.11386E+00 7.07800E+00 7.08138E+00 7.11879E+00 7.15571E+00
          7.12518E+00 7.04385E+00 6.84731E+00 6.46853E+00 5.21582E+00
          4.20266E+00 2.20750E+00 1.77879E+00 1.35235E+00 1.29669E+00
          1.25085E+00 1.24976E+00                                     1.370E+01
 6.00E+08 1.11082E+01 1.07655E+01 1.04534E+01 1.01917E+01 9.95889E+00
          9.50476E+00 9.09064E+00 8.71672E+00 8.38267E+00 8.08838E+00
          7.83394E+00 7.61909E+00 7.44323E+00 7.30569E+00 7.20513E+00
          7.14082E+00 7.11315E+00 7.11704E+00 7.14474E+00 7.18298E+00
          7.19403E+00 7.14967E+00 6.98780E+00 6.63621E+00 5.46068E+00
          4.47450E+00 2.36445E+00 1.87845E+00 1.37479E+00 1.30656E+00
          1.25153E+00 1.24902E+00                                     1.375E+01
 8.00E+08 1.10842E+01 1.07561E+01 1.04539E+01 1.01947E+01 9.96082E+00
          9.50805E+00 9.09538E+00 8.72295E+00 8.39044E+00 8.09770E+00
          7.84488E+00 7.63180E+00 7.45807E+00 7.32315E+00 7.22580E+00
          7.16543E+00 7.14288E+00 7.15397E+00 7.19244E+00 7.24790E+00
          7.29093E+00 7.27640E+00 7.16653E+00 6.88227E+00 5.82656E+00
          4.89492E+00 2.65761E+00 2.06610E+00 1.41942E+00 1.32548E+00
          1.25543E+00 1.24854E+00                                     1.382E+01
 1.00E+09 1.10693E+01 1.07503E+01 1.04543E+01 1.01965E+01 9.96196E+00
          9.51006E+00 9.09832E+00 8.72685E+00 8.39530E+00 8.10348E+00
          7.85153E+00 7.63941E+00 7.46695E+00 7.33373E+00 7.23842E+00
          7.18048E+00 7.16105E+00 7.17655E+00 7.22170E+00 7.28799E+00
          7.35077E+00 7.35527E+00 7.28270E+00 7.05049E+00 6.08967E+00
          5.21255E+00 2.91827E+00 2.23885E+00 1.46358E+00 1.34509E+00
          1.25940E+00 1.24817E+00                                     1.387E+01
 1.50E+09 1.10471E+01 1.07417E+01 1.04549E+01 1.01990E+01 9.96327E+00
          9.51249E+00 9.10206E+00 8.73187E+00 8.40163E+00 8.11127E+00
          7.86102E+00 7.65059E+00 7.47947E+00 7.34738E+00 7.25417E+00
          7.20018E+00 7.18628E+00 7.20785E+00 7.26016E+00 7.34152E+00
          7.43722E+00 7.46893E+00 7.44071E+00 7.28786E+00 6.55456E+00
          5.77659E+00 3.43183E+00 2.61163E+00 1.57405E+00 1.39417E+00
          1.28223E+00 1.24817E+00                                     1.393E+01
 2.00E+09 1.10340E+01 1.07367E+01 1.04552E+01 1.02007E+01 9.96430E+00
          9.51402E+00 9.10404E+00 8.73439E+00 8.40473E+00 8.11501E+00
          7.86543E+00 7.65577E+00 7.48552E+00 7.35449E+00 7.26269E+00
          7.21060E+00 7.19915E+00 7.22383E+00 7.28030E+00 7.36860E+00
          7.48086E+00 7.52993E+00 7.52996E+00 7.41509E+00 6.81332E+00
          6.16861E+00 3.84679E+00 2.91942E+00 1.67784E+00 1.45407E+00
          1.29321E+00 1.24780E+00                                     1.397E+01
 3.00E+09 1.10193E+01 1.07310E+01 1.04558E+01 1.02029E+01 9.96584E+00
          9.51598E+00 9.10629E+00 8.73698E+00 8.40772E+00 8.11837E+00
          7.86912E+00 7.66005E+00 7.49120E+00 7.36239E+00 7.27250E+00
          7.22139E+00 7.21093E+00 7.23883E+00 7.30261E+00 7.40086E+00
          7.52112E+00 7.57931E+00 7.62273E+00 7.58877E+00 7.11152E+00
          6.56892E+00 4.50672E+00 3.45823E+00 1.86740E+00 1.55661E+00
          1.30949E+00 1.24754E+00                                     1.401E+01
 4.00E+09 1.10120E+01 1.07283E+01 1.04561E+01 1.02039E+01 9.96644E+00
          9.51677E+00 9.10723E+00 8.73814E+00 8.40913E+00 8.12012E+00
          7.87129E+00 7.66268E+00 7.49432E+00 7.36604E+00 7.27681E+00
          7.22657E+00 7.21730E+00 7.24682E+00 7.31298E+00 7.41540E+00
          7.54402E+00 7.60978E+00 7.66664E+00 7.66279E+00 7.30214E+00
          6.84530E+00 4.94701E+00 3.85602E+00 2.04733E+00 1.66276E+00
          1.33318E+00 1.24750E+00                                     1.403E+01
 5.00E+09 1.10269E+01 1.07388E+01 1.04623E+01 1.02059E+01 9.96524E+00
          9.51261E+00 9.10282E+00 8.73470E+00 8.40733E+00 8.12015E+00
          7.87290E+00 7.66544E+00 7.49767E+00 7.36890E+00 7.27693E+00
          7.22175E+00 7.20899E+00 7.24469E+00 7.33037E+00 7.44531E+00
          7.56367E+00 7.62429E+00 7.68590E+00 7.70494E+00 7.43208E+00
          7.03090E+00 5.26813E+00 4.17684E+00 2.22229E+00 1.76786E+00
          1.35478E+00 1.24734E+00                                     1.404E+01
 6.00E+09 1.10237E+01 1.07375E+01 1.04624E+01 1.02063E+01 9.96546E+00
          9.51294E+00 9.10328E+00 8.73526E+00 8.40800E+00 8.12095E+00
          7.87382E+00 7.66652E+00 7.49894E+00 7.37039E+00 7.27869E+00
          7.22389E+00 7.21160E+00 7.24800E+00 7.33465E+00 7.45120E+00
          7.57265E+00 7.63647E+00 7.70460E+00 7.73674E+00 7.51674E+00
          7.16685E+00 5.52254E+00 4.43993E+00 2.38468E+00 1.87227E+00
          1.37668E+00 1.24731E+00                                     1.405E+01
 8.00E+09 1.10001E+01 1.07236E+01 1.04563E+01 1.02051E+01 9.96697E+00
          9.51772E+00 9.10867E+00 8.74008E+00 8.41158E+00 8.12308E+00
          7.87474E+00 7.66669E+00 7.49903E+00 7.37163E+00 7.28350E+00
          7.23459E+00 7.22704E+00 7.25896E+00 7.32874E+00 7.43692E+00
          7.57885E+00 7.65796E+00 7.73538E+00 7.77631E+00 7.62646E+00
          7.34574E+00 5.89816E+00 4.85720E+00 2.67685E+00 2.07483E+00
          1.42078E+00 1.24725E+00                                     1.406E+01
 1.00E+10 1.09979E+01 1.07225E+01 1.04560E+01 1.02048E+01 9.96655E+00
          9.51749E+00 9.10867E+00 8.74023E+00 8.41188E+00 8.12369E+00
          7.87593E+00 7.66837E+00 7.50051E+00 7.37220E+00 7.28359E+00
          7.23546E+00 7.22950E+00 7.26252E+00 7.33191E+00 7.43933E+00
          7.58589E+00 7.67218E+00 7.75516E+00 7.78860E+00 7.66763E+00
          7.50684E+00 6.16910E+00 5.13679E+00 2.93023E+00 2.28210E+00
          1.45679E+00 1.24731E+00                                     1.407E+01


==> anc/colstop/sbethe/sdbase/pdebr77.p08 <==
 77
 1.00E+03 5.81680E-01 5.93564E-01 6.05710E-01 6.18325E-01 6.31410E-01
          6.58830E-01 6.87780E-01 7.18050E-01 7.49680E-01 7.82870E-01
          8.17910E-01 8.55220E-01 8.95530E-01 9.39580E-01 9.87810E-01
          1.03993E+00 1.09347E+00 1.14207E+00 1.17848E+00 1.20176E+00
          1.21775E+00 1.22689E+00 1.23489E+00 1.23839E+00 1.23662E+00
          1.23594E+00 1.23614E+00 1.23616E+00 1.23603E+00 1.23601E+00
          1.23599E+00 1.23601E+00                                     7.924E-01
 1.50E+03 8.23180E-01 8.40441E-01 8.58050E-01 8.76284E-01 8.95130E-01
          9.34340E-01 9.75050E-01 1.01653E+00 1.05882E+00 1.10222E+00
          1.14733E+00 1.19486E+00 1.24589E+00 1.30120E+00 1.36036E+00
          1.42212E+00 1.48370E+00 1.53886E+00 1.58044E+00 1.60646E+00
          1.62121E+00 1.62826E+00 1.63475E+00 1.63772E+00 1.63458E+00
          1.63474E+00 1.63819E+00 1.63866E+00 1.63847E+00 1.63843E+00
          1.63838E+00 1.63843E+00                                     1.089E+00
 2.00E+03 1.05380E+00 1.07726E+00 1.10078E+00 1.12443E+00 1.14825E+00
          1.19646E+00 1.24539E+00 1.29507E+00 1.34570E+00 1.39761E+00
          1.45138E+00 1.50725E+00 1.56535E+00 1.62594E+00 1.68953E+00
          1.75573E+00 1.82145E+00 1.87963E+00 1.92305E+00 1.95264E+00
          1.97000E+00 1.97429E+00 1.97998E+00 1.98547E+00 1.98474E+00
          1.98504E+00 1.98833E+00 1.98882E+00 1.98864E+00 1.98872E+00
          1.98856E+00 1.98865E+00                                     1.356E+00
 3.00E+03 1.48417E+00 1.51614E+00 1.54801E+00 1.57969E+00 1.61127E+00
          1.67430E+00 1.73693E+00 1.79907E+00 1.86088E+00 1.92278E+00
          1.98554E+00 2.04929E+00 2.11395E+00 2.17950E+00 2.24621E+00
          2.31360E+00 2.37902E+00 2.43707E+00 2.48232E+00 2.51544E+00
          2.53721E+00 2.54378E+00 2.55131E+00 2.55909E+00 2.56658E+00
          2.56805E+00 2.56761E+00 2.56748E+00 2.56771E+00 2.56772E+00
          2.56777E+00 2.56775E+00                                     1.816E+00
 4.00E+03 1.87130E+00 1.91006E+00 1.94843E+00 1.98612E+00 2.02325E+00
          2.09627E+00 2.16727E+00 2.23623E+00 2.30338E+00 2.36952E+00
          2.43577E+00 2.50210E+00 2.56794E+00 2.63281E+00 2.69694E+00
          2.76010E+00 2.82052E+00 2.87512E+00 2.92054E+00 2.95559E+00
          2.98147E+00 2.99245E+00 3.00286E+00 3.01219E+00 3.02758E+00
          3.02973E+00 3.02579E+00 3.02520E+00 3.02566E+00 3.02575E+00
          3.02584E+00 3.02577E+00                                     2.198E+00
 5.00E+03 2.21862E+00 2.26368E+00 2.30782E+00 2.35036E+00 2.39151E+00
          2.47068E+00 2.54578E+00 2.61759E+00 2.68657E+00 2.75360E+00
          2.82001E+00 2.88542E+00 2.94875E+00 3.00925E+00 3.06784E+00
          3.12512E+00 3.17987E+00 3.23012E+00 3.27378E+00 3.31039E+00
          3.34080E+00 3.35435E+00 3.36727E+00 3.37914E+00 3.39995E+00
          3.40258E+00 3.39637E+00 3.39546E+00 3.39609E+00 3.39623E+00
          3.39635E+00 3.39626E+00                                     2.521E+00
 6.00E+03 2.53190E+00 2.58221E+00 2.63104E+00 2.67728E+00 2.72124E+00
          2.80404E+00 2.88060E+00 2.95264E+00 3.02082E+00 3.08620E+00
          3.15022E+00 3.21237E+00 3.27123E+00 3.32599E+00 3.37816E+00
          3.42898E+00 3.47774E+00 3.52334E+00 3.56472E+00 3.60202E+00
          3.63589E+00 3.65165E+00 3.66678E+00 3.68063E+00 3.70474E+00
          3.70777E+00 3.70061E+00 3.69956E+00 3.70028E+00 3.70044E+00
          3.70059E+00 3.70048E+00                                     2.797E+00
 8.00E+03 3.07244E+00 3.13079E+00 3.18651E+00 3.23761E+00 3.28461E+00
          3.36944E+00 3.44375E+00 3.51112E+00 3.57272E+00 3.62989E+00
          3.68451E+00 3.73607E+00 3.78320E+00 3.82531E+00 3.86455E+00
          3.90293E+00 3.94045E+00 3.97719E+00 4.01345E+00 4.05012E+00
          4.08770E+00 4.10633E+00 4.12462E+00 4.14081E+00 4.16600E+00
          4.16966E+00 4.16411E+00 4.16328E+00 4.16399E+00 4.16415E+00
          4.16428E+00 4.16418E+00                                     3.244E+00
 1.00E+04 3.52344E+00 3.58737E+00 3.64755E+00 3.70114E+00 3.74887E+00
          3.83128E+00 3.89912E+00 3.95786E+00 4.00919E+00 4.05478E+00
          4.09696E+00 4.13561E+00 4.16983E+00 4.19957E+00 4.22703E+00
          4.25444E+00 4.28222E+00 4.31110E+00 4.34209E+00 4.37634E+00
          4.41432E+00 4.43406E+00 4.45396E+00 4.47079E+00 4.49249E+00
          4.49656E+00 4.49530E+00 4.49506E+00 4.49560E+00 4.49570E+00
          4.49579E+00 4.49575E+00                                     3.591E+00
 1.50E+04 4.39458E+00 4.46592E+00 4.53092E+00 4.58478E+00 4.62879E+00
          4.69531E+00 4.73888E+00 4.76951E+00 4.79014E+00 4.80341E+00
          4.81281E+00 4.81926E+00 4.82344E+00 4.82632E+00 4.82952E+00
          4.83487E+00 4.84322E+00 4.85572E+00 4.87369E+00 4.89815E+00
          4.92936E+00 4.94720E+00 4.96644E+00 4.98091E+00 4.98821E+00
          4.99245E+00 5.00311E+00 5.00458E+00 5.00454E+00 5.00448E+00
          5.00442E+00 5.00454E+00                                     4.200E+00
 2.00E+04 5.03555E+00 5.10888E+00 5.17363E+00 5.22331E+00 5.25976E+00
          5.30442E+00 5.32004E+00 5.32084E+00 5.31110E+00 5.29428E+00
          5.27480E+00 5.25429E+00 5.23416E+00 5.21570E+00 5.20006E+00
          5.18847E+00 5.18180E+00 5.18083E+00 5.18642E+00 5.19898E+00
          5.21846E+00 5.23092E+00 5.24562E+00 5.25519E+00 5.24877E+00
          5.25230E+00 5.27138E+00 5.27408E+00 5.27353E+00 5.27334E+00
          5.27315E+00 5.27339E+00                                     4.604E+00
 3.00E+04 5.95134E+00 6.02059E+00 6.07765E+00 6.11337E+00 6.13066E+00
          6.12756E+00 6.08824E+00 6.03429E+00 5.97208E+00 5.90621E+00
          5.84190E+00 5.78126E+00 5.72531E+00 5.67473E+00 5.63044E+00
          5.59294E+00 5.56273E+00 5.53948E+00 5.52269E+00 5.51169E+00
          5.50552E+00 5.50478E+00 5.50684E+00 5.50557E+00 5.48168E+00
          5.48279E+00 5.50730E+00 5.51087E+00 5.50981E+00 5.50948E+00
          5.50922E+00 5.50952E+00                                     5.123E+00
 4.00E+04 6.61444E+00 6.67377E+00 6.71826E+00 6.73684E+00 6.73340E+00
          6.68328E+00 6.59406E+00 6.49316E+00 6.38820E+00 6.28398E+00
          6.18570E+00 6.09507E+00 6.01228E+00 5.93706E+00 5.87028E+00
          5.81203E+00 5.76246E+00 5.72041E+00 5.68446E+00 5.65330E+00
          5.62525E+00 5.61282E+00 5.60290E+00 5.59268E+00 5.56258E+00
          5.56129E+00 5.58165E+00 5.58467E+00 5.58356E+00 5.58321E+00
          5.58295E+00 5.58326E+00                                     5.460E+00
 5.00E+04 7.14420E+00 7.19043E+00 7.21989E+00 7.22012E+00 7.19588E+00
          7.10115E+00 6.96709E+00 6.82570E+00 6.68503E+00 6.54940E+00
          6.42349E+00 6.30833E+00 6.20337E+00 6.10752E+00 6.02147E+00
          5.94514E+00 5.87842E+00 5.81973E+00 5.76722E+00 5.71937E+00
          5.67403E+00 5.65230E+00 5.63232E+00 5.61537E+00 5.58630E+00
          5.58300E+00 5.59406E+00 5.59575E+00 5.59484E+00 5.59459E+00
          5.59442E+00 5.59459E+00                                     5.708E+00
 6.00E+04 7.59084E+00 7.62206E+00 7.63512E+00 7.61658E+00 7.57194E+00
          7.43517E+00 7.26055E+00 7.08360E+00 6.91234E+00 6.75010E+00
          6.60069E+00 6.46453E+00 6.34030E+00 6.22634E+00 6.12307E+00
          6.03046E+00 5.94811E+00 5.87436E+00 5.80731E+00 5.74551E+00
          5.68646E+00 5.65737E+00 5.62910E+00 5.60713E+00 5.58291E+00
          5.57792E+00 5.57754E+00 5.57757E+00 5.57701E+00 5.57690E+00
          5.57682E+00 5.57688E+00                                     5.907E+00
 8.00E+04 8.49680E+00 8.38958E+00 8.28109E+00 8.17069E+00 8.06035E+00
          7.84582E+00 7.63733E+00 7.43503E+00 7.23914E+00 7.04971E+00
          6.86740E+00 6.69346E+00 6.52832E+00 6.37237E+00 6.22694E+00
          6.09392E+00 5.97437E+00 5.87014E+00 5.78207E+00 5.70592E+00
          5.63965E+00 5.61338E+00 5.59372E+00 5.57687E+00 5.51416E+00
          5.48345E+00 5.48709E+00 5.49090E+00 5.48748E+00 5.48597E+00
          5.48840E+00 5.48700E+00                                     6.196E+00
 1.00E+05 8.85679E+00 8.81996E+00 8.76305E+00 8.67150E+00 8.55277E+00
          8.27309E+00 7.96947E+00 7.68370E+00 7.42182E+00 7.18295E+00
          6.96600E+00 6.76901E+00 6.58716E+00 6.41712E+00 6.25927E+00
          6.11472E+00 5.98267E+00 5.86114E+00 5.74849E+00 5.64447E+00
          5.54645E+00 5.49728E+00 5.44669E+00 5.41068E+00 5.39662E+00
          5.38710E+00 5.35794E+00 5.35378E+00 5.35407E+00 5.35430E+00
          5.35449E+00 5.35416E+00                                     6.405E+00
 1.50E+05 9.78036E+00 9.65719E+00 9.51633E+00 9.34525E+00 9.15204E+00
          8.73957E+00 8.32553E+00 7.94995E+00 7.61527E+00 7.31720E+00
          7.05068E+00 6.80884E+00 6.58195E+00 6.36450E+00 6.15975E+00
          5.97092E+00 5.79765E+00 5.63601E+00 5.48378E+00 5.34240E+00
          5.21043E+00 5.14524E+00 5.07963E+00 5.03046E+00 4.99404E+00
          4.98156E+00 4.95916E+00 4.95603E+00 4.95567E+00 4.95572E+00
          4.95579E+00 4.95559E+00                                     6.691E+00
 2.00E+05 1.04422E+01 1.01651E+01 9.89212E+00 9.62698E+00 9.37117E+00
          8.88918E+00 8.44321E+00 8.03134E+00 7.65172E+00 7.30310E+00
          6.98483E+00 6.69476E+00 6.43001E+00 6.18697E+00 5.96054E+00
          5.74737E+00 5.54869E+00 5.36407E+00 5.19173E+00 5.02362E+00
          4.85396E+00 4.77203E+00 4.69781E+00 4.64486E+00 4.58133E+00
          4.56389E+00 4.55976E+00 4.56015E+00 4.55845E+00 4.55810E+00
          4.55783E+00 4.55799E+00                                     6.816E+00
 3.00E+05 1.09788E+01 1.06584E+01 1.03351E+01 1.00076E+01 9.68073E+00
          9.04830E+00 8.46364E+00 7.94803E+00 7.49708E+00 7.10012E+00
          6.74652E+00 6.42549E+00 6.12365E+00 5.83402E+00 5.56046E+00
          5.30592E+00 5.06911E+00 4.84631E+00 4.63346E+00 4.43242E+00
          4.24360E+00 4.15252E+00 4.06391E+00 3.99427E+00 3.91791E+00
          3.90107E+00 3.89510E+00 3.89450E+00 3.89293E+00 3.89263E+00
          3.89244E+00 3.89247E+00                                     6.923E+00
 4.00E+05 1.13580E+01 1.09252E+01 1.05064E+01 1.01125E+01 9.74145E+00
          9.05429E+00 8.43565E+00 7.87873E+00 7.37886E+00 6.92939E+00
          6.52391E+00 6.15735E+00 5.82442E+00 5.51869E+00 5.23157E+00
          4.95721E+00 4.69633E+00 4.45079E+00 4.22092E+00 4.00303E+00
          3.79577E+00 3.69666E+00 3.59879E+00 3.52265E+00 3.45015E+00
          3.43174E+00 3.41511E+00 3.41306E+00 3.41172E+00 3.41152E+00
          3.41142E+00 3.41136E+00                                     6.981E+00
 5.00E+05 1.15593E+01 1.10818E+01 1.06222E+01 1.01939E+01 9.79304E+00
          9.05206E+00 8.38906E+00 7.79504E+00 7.26344E+00 6.78597E+00
          6.35445E+00 5.96332E+00 5.60756E+00 5.28127E+00 4.97685E+00
          4.68890E+00 4.41702E+00 4.16089E+00 3.92012E+00 3.69131E+00
          3.47330E+00 3.36856E+00 3.26465E+00 3.18367E+00 3.10822E+00
          3.08907E+00 3.07058E+00 3.06818E+00 3.06673E+00 3.06653E+00
          3.06645E+00 3.06639E+00                                     7.039E+00
 6.00E+05 1.16882E+01 1.11790E+01 1.06908E+01 1.02392E+01 9.81845E+00
          9.04130E+00 8.34874E+00 7.73028E+00 7.17724E+00 6.67995E+00
          6.22910E+00 5.81914E+00 5.44555E+00 5.10335E+00 4.78635E+00
          4.48973E+00 4.21168E+00 3.94924E+00 3.70038E+00 3.46334E+00
          3.23753E+00 3.12885E+00 3.02073E+00 2.93560E+00 2.85424E+00
          2.83437E+00 2.81731E+00 2.81509E+00 2.81333E+00 2.81314E+00
          2.81294E+00 2.81297E+00                                     7.103E+00
 8.00E+05 1.18432E+01 1.12915E+01 1.07656E+01 1.02844E+01 9.83899E+00
          9.01594E+00 8.28585E+00 7.63711E+00 7.05803E+00 6.53748E+00
          6.06538E+00 5.63586E+00 5.24430E+00 4.88565E+00 4.55390E+00
          4.24422E+00 3.95428E+00 3.68050E+00 3.41996E+00 3.17132E+00
          2.93244E+00 2.81644E+00 2.70092E+00 2.60928E+00 2.51860E+00
          2.49636E+00 2.47971E+00 2.47783E+00 2.47588E+00 2.47555E+00
          2.47548E+00 2.47537E+00                                     7.250E+00
 1.00E+06 1.19297E+01 1.13496E+01 1.07992E+01 1.03000E+01 9.84033E+00
          8.99195E+00 8.24291E+00 7.57995E+00 6.98964E+00 6.45962E+00
          5.97915E+00 5.54206E+00 5.14335E+00 4.77757E+00 4.43813E+00
          4.11996E+00 3.82090E+00 3.53783E+00 3.26772E+00 3.00792E+00
          2.75563E+00 2.63213E+00 2.50981E+00 2.41284E+00 2.31380E+00
          2.28898E+00 2.26989E+00 2.26770E+00 2.26575E+00 2.26550E+00
          2.26526E+00 2.26512E+00                                     7.408E+00
 1.50E+06 1.20006E+01 1.13900E+01 1.08149E+01 1.03003E+01 9.83055E+00
          8.96392E+00 8.20408E+00 7.53212E+00 6.93456E+00 6.39843E+00
          5.91266E+00 5.47065E+00 5.06689E+00 4.69520E+00 4.34809E+00
          4.01993E+00 3.70869E+00 3.41166E+00 3.12512E+00 2.84288E+00
          2.55939E+00 2.41549E+00 2.26872E+00 2.14944E+00 2.02978E+00
          1.99903E+00 1.97410E+00 1.97123E+00 1.96892E+00 1.96856E+00
          1.96835E+00 1.96803E+00                                     7.780E+00
 2.00E+06 1.19915E+01 1.13770E+01 1.08007E+01 1.02894E+01 9.82502E+00
          8.96673E+00 8.21459E+00 7.54685E+00 6.95139E+00 6.41593E+00
          5.93005E+00 5.48745E+00 5.08283E+00 4.71032E+00 4.36280E+00
          4.03437E+00 3.72151E+00 3.41887E+00 3.12049E+00 2.81951E+00
          2.50753E+00 2.34352E+00 2.16854E+00 2.02048E+00 1.87620E+00
          1.84199E+00 1.81432E+00 1.81078E+00 1.80749E+00 1.80702E+00
          1.80676E+00 1.80780E+00                                     8.099E+00
 3.00E+06 1.19020E+01 1.13098E+01 1.07570E+01 1.02708E+01 9.83050E+00
          9.00844E+00 8.27746E+00 7.62066E+00 7.03035E+00 6.49906E+00
          6.02026E+00 5.58742E+00 5.19370E+00 4.83115E+00 4.48978E+00
          4.16193E+00 3.84490E+00 3.53482E+00 3.22430E+00 2.89748E+00
          2.53493E+00 2.33387E+00 2.11333E+00 1.91852E+00 1.71550E+00
          1.66980E+00 1.64373E+00 1.64056E+00 1.63359E+00 1.63210E+00
          1.63318E+00 1.64209E+00                                     8.602E+00
 4.00E+06 1.18272E+01 1.12460E+01 1.07071E+01 1.02393E+01 9.81919E+00
          9.03266E+00 8.32914E+00 7.69467E+00 7.12238E+00 6.60555E+00
          6.13828E+00 5.71461E+00 5.32816E+00 4.97146E+00 4.63488E+00
          4.31078E+00 3.99575E+00 3.68460E+00 3.36725E+00 3.02196E+00
          2.62094E+00 2.38960E+00 2.12881E+00 1.89287E+00 1.63899E+00
          1.57985E+00 1.55463E+00 1.55219E+00 1.54198E+00 1.53944E+00
          1.54218E+00 1.55664E+00                                     8.982E+00
 5.00E+06 1.17623E+01 1.11935E+01 1.06692E+01 1.02196E+01 9.81831E+00
          9.06263E+00 8.38239E+00 7.76598E+00 7.20745E+00 6.70090E+00
          6.24115E+00 5.82322E+00 5.44186E+00 5.09093E+00 4.76260E+00
          4.44952E+00 4.14581E+00 3.84149E+00 3.52212E+00 3.16409E+00
          2.73291E+00 2.47350E+00 2.16829E+00 1.88642E+00 1.59457E+00
          1.53434E+00 1.50257E+00 1.49790E+00 1.48612E+00 1.48366E+00
          1.48639E+00 1.50342E+00                                     9.286E+00
 6.00E+06 1.16994E+01 1.11425E+01 1.06320E+01 1.01993E+01 9.81522E+00
          9.08627E+00 8.42691E+00 7.82699E+00 7.28182E+00 6.78645E+00
          6.33665E+00 5.92775E+00 5.55462E+00 5.21119E+00 4.88950E+00
          4.58207E+00 4.28268E+00 3.98074E+00 3.66032E+00 3.29443E+00
          2.84190E+00 2.56223E+00 2.22515E+00 1.90790E+00 1.57279E+00
          1.50216E+00 1.46779E+00 1.46302E+00 1.44922E+00 1.44620E+00
          1.44977E+00 1.46533E+00                                     9.536E+00
 8.00E+06 1.15994E+01 1.10607E+01 1.05720E+01 1.01665E+01 9.81004E+00
          9.12362E+00 8.49909E+00 7.92782E+00 7.40657E+00 6.93168E+00
          6.50013E+00 6.10773E+00 5.74964E+00 5.41996E+00 5.11072E+00
          4.81427E+00 4.52406E+00 4.22865E+00 3.90989E+00 3.53524E+00
          3.05195E+00 2.74064E+00 2.35180E+00 1.97536E+00 1.56506E+00
          1.47120E+00 1.42164E+00 1.41671E+00 1.40447E+00 1.40192E+00
          1.40686E+00 1.41821E+00                                     9.936E+00
 1.00E+07 1.15246E+01 1.09999E+01 1.05277E+01 1.01425E+01 9.80673E+00
          9.15268E+00 8.55540E+00 8.00725E+00 7.50585E+00 7.04836E+00
          6.63252E+00 6.25452E+00 5.90972E+00 5.59234E+00 5.29436E+00
          5.00798E+00 4.72661E+00 4.43839E+00 4.12388E+00 3.74717E+00
          3.24628E+00 2.91274E+00 2.48316E+00 2.05556E+00 1.57560E+00
          1.46126E+00 1.39723E+00 1.39106E+00 1.37802E+00 1.37528E+00
          1.37952E+00 1.38843E+00                                     1.025E+01
 1.50E+07 1.14026E+01 1.09042E+01 1.04610E+01 1.01091E+01 9.80654E+00
          9.20667E+00 8.65492E+00 8.14600E+00 7.67914E+00 7.25333E+00
          6.86796E+00 6.51956E+00 6.20334E+00 5.91293E+00 5.63909E+00
          5.37298E+00 5.10780E+00 4.83138E+00 4.52551E+00 4.15960E+00
          3.66179E+00 3.30591E+00 2.80599E+00 2.26900E+00 1.62675E+00
          1.47351E+00 1.37533E+00 1.36239E+00 1.34134E+00 1.33749E+00
          1.33966E+00 1.34729E+00                                     1.079E+01
 2.00E+07 1.13392E+01 1.08542E+01 1.04264E+01 1.00926E+01 9.80879E+00
          9.24149E+00 8.71878E+00 8.23635E+00 7.79375E+00 7.39037E+00
          7.02593E+00 6.69742E+00 6.40042E+00 6.12893E+00 5.87396E+00
          5.62675E+00 5.38036E+00 5.12196E+00 4.83225E+00 4.47862E+00
          3.98174E+00 3.61448E+00 3.08251E+00 2.48570E+00 1.71170E+00
          1.50788E+00 1.36445E+00 1.34643E+00 1.32371E+00 1.31972E+00
          1.32104E+00 1.32605E+00                                     1.117E+01
 3.00E+07 1.12781E+01 1.08063E+01 1.03943E+01 1.00803E+01 9.81769E+00
          9.28788E+00 8.80005E+00 8.35059E+00 7.93899E+00 7.56462E+00
          7.22713E+00 6.92417E+00 6.65222E+00 6.40632E+00 6.17873E+00
          5.96170E+00 5.74881E+00 5.52735E+00 5.27592E+00 4.95381E+00
          4.46739E+00 4.08938E+00 3.52321E+00 2.85779E+00 1.90275E+00
          1.60757E+00 1.35900E+00 1.32869E+00 1.30800E+00 1.30504E+00
          1.29999E+00 1.30444E+00                                     1.166E+01
 4.00E+07 1.12509E+01 1.07867E+01 1.03836E+01 1.00806E+01 9.82946E+00
          9.31986E+00 8.85097E+00 8.41975E+00 8.02582E+00 7.66879E+00
          7.34852E+00 7.06297E+00 6.80899E+00 6.58202E+00 6.37465E+00
          6.17946E+00 5.99017E+00 5.79393E+00 5.56953E+00 5.27750E+00
          4.82222E+00 4.45491E+00 3.88364E+00 3.17679E+00 2.07556E+00
          1.70816E+00 1.37228E+00 1.32758E+00 1.29871E+00 1.29533E+00
          1.28802E+00 1.29309E+00                                     1.199E+01
 5.00E+07 1.12439E+01 1.07826E+01 1.03832E+01 1.00852E+01 9.83971E+00
          9.34115E+00 8.88390E+00 8.46490E+00 8.08336E+00 7.73848E+00
          7.42972E+00 7.15549E+00 6.91344E+00 6.70015E+00 6.50987E+00
          6.33585E+00 6.17020E+00 5.99585E+00 5.78811E+00 5.50960E+00
          5.07341E+00 4.72697E+00 4.19168E+00 3.48885E+00 2.23914E+00
          1.79182E+00 1.38846E+00 1.33395E+00 1.29373E+00 1.28780E+00
          1.28439E+00 1.28644E+00                                     1.222E+01
 6.00E+07 1.12347E+01 1.07796E+01 1.03859E+01 1.00928E+01 9.85141E+00
          9.35967E+00 8.90871E+00 8.49692E+00 8.12356E+00 7.78773E+00
          7.48868E+00 7.22451E+00 6.99249E+00 6.78920E+00 6.60976E+00
          6.44843E+00 6.29821E+00 6.14322E+00 5.95909E+00 5.70531E+00
          5.29130E+00 4.95591E+00 4.43366E+00 3.73096E+00 2.40142E+00
          1.88663E+00 1.40489E+00 1.33909E+00 1.29084E+00 1.28442E+00
          1.28014E+00 1.28186E+00                                     1.240E+01
 8.00E+07 1.12235E+01 1.07748E+01 1.03872E+01 1.00998E+01 9.86426E+00
          9.38491E+00 8.94608E+00 8.54560E+00 8.18295E+00 7.85755E+00
          7.56917E+00 7.31656E+00 7.09788E+00 6.91018E+00 6.74816E+00
          6.60608E+00 6.47811E+00 6.35027E+00 6.20031E+00 5.98942E+00
          5.62915E+00 5.32377E+00 4.82590E+00 4.11958E+00 2.68176E+00
          2.07818E+00 1.44531E+00 1.35089E+00 1.28774E+00 1.28232E+00
          1.27237E+00 1.27637E+00                                     1.266E+01
 1.00E+08 1.12380E+01 1.07883E+01 1.03997E+01 1.01114E+01 9.87545E+00
          9.39799E+00 8.96382E+00 8.57034E+00 8.21624E+00 7.90005E+00
          7.62051E+00 7.37636E+00 7.16588E+00 6.98632E+00 6.83259E+00
          6.70035E+00 6.58786E+00 6.48903E+00 6.38413E+00 6.21410E+00
          5.87301E+00 5.57966E+00 5.11725E+00 4.44592E+00 2.93805E+00
          2.24876E+00 1.48355E+00 1.36830E+00 1.28829E+00 1.27912E+00
          1.27133E+00 1.27301E+00                                     1.284E+01
 1.50E+08 1.12152E+01 1.07796E+01 1.04029E+01 1.01227E+01 9.89283E+00
          9.42718E+00 9.00305E+00 8.61846E+00 8.27237E+00 7.96373E+00
          7.69187E+00 7.45632E+00 7.25657E+00 7.09158E+00 6.95895E+00
          6.85569E+00 6.77759E+00 6.71173E+00 6.63754E+00 6.51927E+00
          6.27194E+00 6.03710E+00 5.63550E+00 5.01787E+00 3.46964E+00
          2.62066E+00 1.58474E+00 1.42199E+00 1.29295E+00 1.27924E+00
          1.26294E+00 1.26819E+00                                     1.312E+01
 2.00E+08 1.11974E+01 1.07754E+01 1.04088E+01 1.01331E+01 9.90491E+00
          9.44384E+00 9.02325E+00 8.64178E+00 8.29877E+00 7.99392E+00
          7.72716E+00 7.49824E+00 7.30652E+00 7.15081E+00 7.02836E+00
          6.93649E+00 6.87285E+00 6.82813E+00 6.78537E+00 6.70962E+00
          6.52342E+00 6.33009E+00 5.97161E+00 5.39868E+00 3.88001E+00
          2.95245E+00 1.68184E+00 1.46975E+00 1.30127E+00 1.28162E+00
          1.26477E+00 1.26624E+00                                     1.329E+01
 3.00E+08 1.11555E+01 1.07616E+01 1.04145E+01 1.01443E+01 9.91510E+00
          9.45774E+00 9.04077E+00 8.66329E+00 8.32494E+00 8.02570E+00
          7.76580E+00 7.54464E+00 7.36101E+00 7.21369E+00 7.10113E+00
          7.02213E+00 6.97603E+00 6.95628E+00 6.94931E+00 6.92340E+00
          6.80619E+00 6.66598E+00 6.40456E+00 5.95054E+00 4.46651E+00
          3.41251E+00 1.88608E+00 1.60026E+00 1.31645E+00 1.27822E+00
          1.26263E+00 1.26385E+00                                     1.348E+01
 4.00E+08 1.11171E+01 1.07468E+01 1.04158E+01 1.01499E+01 9.91940E+00
          9.46449E+00 9.04978E+00 8.67472E+00 8.33896E+00 8.04265E+00
          7.78605E+00 7.56858E+00 7.38908E+00 7.24651E+00 7.13951E+00
          7.06731E+00 7.03022E+00 7.02319E+00 7.03546E+00 7.04056E+00
          6.97419E+00 6.87065E+00 6.65984E+00 6.27407E+00 4.89676E+00
          3.80425E+00 2.05959E+00 1.70736E+00 1.33815E+00 1.28555E+00
          1.26605E+00 1.26259E+00                                     1.358E+01
 5.00E+08 1.11080E+01 1.07479E+01 1.04228E+01 1.01555E+01 9.92090E+00
          9.46400E+00 9.04993E+00 8.67723E+00 8.34488E+00 8.05212E+00
          7.79843E+00 7.58347E+00 7.40674E+00 7.26706E+00 7.16155E+00
          7.08912E+00 7.05341E+00 7.05680E+00 7.09412E+00 7.13096E+00
          7.10067E+00 7.01980E+00 6.82438E+00 6.44816E+00 5.20486E+00
          4.19803E+00 2.21236E+00 1.78602E+00 1.36309E+00 1.30821E+00
          1.26245E+00 1.26221E+00                                     1.365E+01
 6.00E+08 1.10685E+01 1.07276E+01 1.04168E+01 1.01561E+01 9.92400E+00
          9.47155E+00 9.05899E+00 8.68640E+00 8.35347E+00 8.06013E+00
          7.80660E+00 7.59253E+00 7.41729E+00 7.28020E+00 7.17998E+00
          7.11589E+00 7.08835E+00 7.09228E+00 7.11991E+00 7.15809E+00
          7.16925E+00 7.12521E+00 6.96415E+00 6.61469E+00 5.44807E+00
          4.46820E+00 2.36863E+00 1.88538E+00 1.38541E+00 1.31802E+00
          1.26349E+00 1.26172E+00                                     1.370E+01
 8.00E+08 1.10442E+01 1.07180E+01 1.04174E+01 1.01592E+01 9.92614E+00
          9.47500E+00 9.06373E+00 8.69257E+00 8.36118E+00 8.06945E+00
          7.81753E+00 7.60520E+00 7.43208E+00 7.29762E+00 7.20056E+00
          7.14040E+00 7.11794E+00 7.12903E+00 7.16737E+00 7.22267E+00
          7.26570E+00 7.25134E+00 7.14199E+00 6.85931E+00 5.81138E+00
          4.88576E+00 2.66097E+00 2.07292E+00 1.42988E+00 1.33660E+00
          1.26672E+00 1.26074E+00                                     1.377E+01
 1.00E+09 1.10292E+01 1.07122E+01 1.04178E+01 1.01612E+01 9.92750E+00
          9.47714E+00 9.06670E+00 8.69645E+00 8.36601E+00 8.07522E+00
          7.82417E+00 7.61279E+00 7.44093E+00 7.30813E+00 7.21313E+00
          7.15540E+00 7.13603E+00 7.15148E+00 7.19648E+00 7.26253E+00
          7.32523E+00 7.32986E+00 7.25763E+00 7.02671E+00 6.07257E+00
          5.20089E+00 2.92095E+00 2.24560E+00 1.47388E+00 1.35590E+00
          1.27106E+00 1.26013E+00                                     1.382E+01
 1.50E+09 1.10072E+01 1.07037E+01 1.04185E+01 1.01639E+01 9.92898E+00
          9.47969E+00 9.07048E+00 8.70147E+00 8.37234E+00 8.08299E+00
          7.83361E+00 7.62391E+00 7.45337E+00 7.32173E+00 7.22882E+00
          7.17501E+00 7.16114E+00 7.18263E+00 7.23474E+00 7.31580E+00
          7.41119E+00 7.44289E+00 7.41501E+00 7.26312E+00 6.53397E+00
          5.76087E+00 3.43224E+00 2.61689E+00 1.58368E+00 1.40466E+00
          1.29407E+00 1.26001E+00                                     1.388E+01
 2.00E+09 1.09945E+01 1.06988E+01 1.04189E+01 1.01655E+01 9.92995E+00
          9.48115E+00 9.07244E+00 8.70398E+00 8.37543E+00 8.08672E+00
          7.83801E+00 7.62908E+00 7.45942E+00 7.32884E+00 7.23733E+00
          7.18539E+00 7.17395E+00 7.19850E+00 7.25474E+00 7.34272E+00
          7.45461E+00 7.50357E+00 7.50379E+00 7.38970E+00 6.79131E+00
          6.15023E+00 3.84347E+00 2.92187E+00 1.68653E+00 1.46373E+00
          1.30450E+00 1.25977E+00                                     1.392E+01
 3.00E+09 1.09804E+01 1.06935E+01 1.04195E+01 1.01675E+01 9.93122E+00
          9.48293E+00 9.07462E+00 8.70656E+00 8.37843E+00 8.09007E+00
          7.84167E+00 7.63331E+00 7.46504E+00 7.33669E+00 7.24712E+00
          7.19615E+00 7.18565E+00 7.21338E+00 7.27693E+00 7.37482E+00
          7.49464E+00 7.55268E+00 7.59612E+00 7.56229E+00 7.08731E+00
          6.54923E+00 4.49720E+00 3.45459E+00 1.87437E+00 1.56594E+00
          1.32067E+00 1.25959E+00                                     1.396E+01
 4.00E+09 1.09733E+01 1.06907E+01 1.04196E+01 1.01682E+01 9.93166E+00
          9.48360E+00 9.07551E+00 8.70770E+00 8.37985E+00 8.09181E+00
          7.84383E+00 7.63592E+00 7.46815E+00 7.34030E+00 7.25136E+00
          7.20125E+00 7.19194E+00 7.22130E+00 7.28723E+00 7.38928E+00
          7.51743E+00 7.58298E+00 7.63976E+00 7.63594E+00 7.27696E+00
          6.82384E+00 4.93526E+00 3.85029E+00 2.05324E+00 1.67133E+00
          1.34425E+00 1.25952E+00                                     1.398E+01
 5.00E+09 1.09883E+01 1.07012E+01 1.04258E+01 1.01703E+01 9.93048E+00
          9.47945E+00 9.07110E+00 8.70426E+00 8.37803E+00 8.09184E+00
          7.84542E+00 7.63867E+00 7.47144E+00 7.34310E+00 7.25141E+00
          7.19639E+00 7.18364E+00 7.21918E+00 7.30452E+00 7.41905E+00
          7.53700E+00 7.59745E+00 7.65889E+00 7.67792E+00 7.40640E+00
          7.00773E+00 5.25680E+00 4.17177E+00 2.22749E+00 1.77548E+00
          1.36577E+00 1.25943E+00                                     1.399E+01
 6.00E+09 1.09850E+01 1.06999E+01 1.04258E+01 1.01707E+01 9.93069E+00
          9.47978E+00 9.07156E+00 8.70482E+00 8.37869E+00 8.09263E+00
          7.84633E+00 7.63972E+00 7.47267E+00 7.34453E+00 7.25310E+00
          7.19845E+00 7.18619E+00 7.22244E+00 7.30878E+00 7.42487E+00
          7.54583E+00 7.60948E+00 7.67766E+00 7.70991E+00 7.49019E+00
          7.14264E+00 5.51210E+00 4.43561E+00 2.38929E+00 1.87914E+00
          1.38794E+00 1.25934E+00                                     1.400E+01
 8.00E+09 1.09615E+01 1.06862E+01 1.04200E+01 1.01697E+01 9.93238E+00
          9.48467E+00 9.07698E+00 8.70963E+00 8.38227E+00 8.09477E+00
          7.84730E+00 7.63995E+00 7.47281E+00 7.34577E+00 7.25785E+00
          7.20910E+00 7.20160E+00 7.23340E+00 7.30285E+00 7.41062E+00
          7.55210E+00 7.63091E+00 7.70801E+00 7.74900E+00 7.60007E+00
          7.31996E+00 5.88594E+00 4.85144E+00 2.67997E+00 2.08014E+00
          1.43115E+00 1.25934E+00                                     1.401E+01
 1.00E+10 1.09585E+01 1.06849E+01 1.04199E+01 1.01699E+01 9.93259E+00
          9.48504E+00 9.07742E+00 8.71008E+00 8.38272E+00 8.09527E+00
          7.84791E+00 7.64074E+00 7.47379E+00 7.34692E+00 7.25922E+00
          7.21075E+00 7.20362E+00 7.23590E+00 7.30606E+00 7.41534E+00
          7.55895E+00 7.63965E+00 7.72352E+00 7.77562E+00 7.66173E+00
          7.42926E+00 6.14626E+00 5.16701E+00 2.93543E+00 2.26410E+00
          1.47339E+00 1.25922E+00                                     1.402E+01


==> anc/colstop/sbethe/sdbase/pdebr78.p08 <==
 78
 1.00E+03 5.71520E-01 5.83321E-01 5.95370E-01 6.07866E-01 6.20810E-01
          6.47910E-01 6.76530E-01 7.06490E-01 7.37840E-01 7.70740E-01
          8.05430E-01 8.42310E-01 8.82090E-01 9.25450E-01 9.72790E-01
          1.02382E+00 1.07622E+00 1.12402E+00 1.16039E+00 1.18436E+00
          1.20110E+00 1.21023E+00 1.21822E+00 1.22190E+00 1.22114E+00
          1.22127E+00 1.22100E+00 1.22084E+00 1.22078E+00 1.22081E+00
          1.22077E+00 1.22080E+00                                     7.803E-01
 1.50E+03 8.10130E-01 8.27248E-01 8.44710E-01 8.62787E-01 8.81460E-01
          9.20280E-01 9.60600E-01 1.00175E+00 1.04372E+00 1.08678E+00
          1.13143E+00 1.17838E+00 1.22878E+00 1.28342E+00 1.34180E+00
          1.40259E+00 1.46315E+00 1.51767E+00 1.55940E+00 1.58620E+00
          1.60199E+00 1.60959E+00 1.61661E+00 1.61965E+00 1.61773E+00
          1.62078E+00 1.62191E+00 1.62151E+00 1.62150E+00 1.62165E+00
          1.62151E+00 1.62152E+00                                     1.074E+00
 2.00E+03 1.03833E+00 1.06158E+00 1.08490E+00 1.10833E+00 1.13194E+00
          1.17976E+00 1.22832E+00 1.27766E+00 1.32791E+00 1.37944E+00
          1.43277E+00 1.48814E+00 1.54568E+00 1.60563E+00 1.66849E+00
          1.73392E+00 1.79891E+00 1.85670E+00 1.90030E+00 1.93066E+00
          1.94932E+00 1.95442E+00 1.96084E+00 1.96655E+00 1.96689E+00
          1.96931E+00 1.97088E+00 1.97076E+00 1.97072E+00 1.97086E+00
          1.97074E+00 1.97072E+00                                     1.339E+00
 3.00E+03 1.46477E+00 1.49649E+00 1.52810E+00 1.55954E+00 1.59089E+00
          1.65350E+00 1.71576E+00 1.77757E+00 1.83905E+00 1.90067E+00
          1.96312E+00 2.02654E+00 2.09086E+00 2.15603E+00 2.22235E+00
          2.28935E+00 2.35446E+00 2.41245E+00 2.45809E+00 2.49203E+00
          2.51512E+00 2.52258E+00 2.53111E+00 2.53973E+00 2.54700E+00
          2.54752E+00 2.54847E+00 2.54872E+00 2.54886E+00 2.54885E+00
          2.54887E+00 2.54882E+00                                     1.797E+00
 4.00E+03 1.84892E+00 1.88749E+00 1.92564E+00 1.96306E+00 1.99989E+00
          2.07228E+00 2.14281E+00 2.21169E+00 2.27901E+00 2.34522E+00
          2.41110E+00 2.47678E+00 2.54236E+00 2.60763E+00 2.67219E+00
          2.73524E+00 2.79518E+00 2.84963E+00 2.89582E+00 2.93221E+00
          2.95913E+00 2.97052E+00 2.98236E+00 2.99323E+00 3.00583E+00
          3.00635E+00 3.00569E+00 3.00601E+00 3.00655E+00 3.00656E+00
          3.00658E+00 3.00653E+00                                     2.177E+00
 5.00E+03 2.19389E+00 2.23882E+00 2.28278E+00 2.32505E+00 2.36586E+00
          2.44434E+00 2.51900E+00 2.59094E+00 2.66040E+00 2.72777E+00
          2.79377E+00 2.85840E+00 2.92161E+00 2.98313E+00 3.04280E+00
          3.10025E+00 3.15453E+00 3.20464E+00 3.24934E+00 3.28734E+00
          3.31836E+00 3.33226E+00 3.34687E+00 3.36057E+00 3.37706E+00
          3.37730E+00 3.37582E+00 3.37624E+00 3.37700E+00 3.37701E+00
          3.37703E+00 3.37700E+00                                     2.499E+00
 6.00E+03 2.50546E+00 2.55543E+00 2.60396E+00 2.64995E+00 2.69370E+00
          2.77621E+00 2.85264E+00 2.92467E+00 2.99294E+00 3.05846E+00
          3.12266E+00 3.18503E+00 3.24427E+00 3.29957E+00 3.35230E+00
          3.40360E+00 3.45277E+00 3.49884E+00 3.54088E+00 3.57905E+00
          3.61393E+00 3.63022E+00 3.64609E+00 3.66149E+00 3.68388E+00
          3.67981E+00 3.67978E+00 3.68112E+00 3.68143E+00 3.68107E+00
          3.68144E+00 3.68137E+00                                     2.775E+00
 8.00E+03 3.04348E+00 3.10149E+00 3.15692E+00 3.20781E+00 3.25466E+00
          3.33936E+00 3.41371E+00 3.48128E+00 3.54319E+00 3.60077E+00
          3.65588E+00 3.70803E+00 3.75589E+00 3.79885E+00 3.83896E+00
          3.87814E+00 3.91638E+00 3.95381E+00 3.99078E+00 4.02827E+00
          4.06669E+00 4.08566E+00 4.10449E+00 4.12198E+00 4.14572E+00
          4.14316E+00 4.14396E+00 4.14524E+00 4.14559E+00 4.14528E+00
          4.14563E+00 4.14560E+00                                     3.221E+00
 1.00E+04 3.49289E+00 3.55652E+00 3.61645E+00 3.66988E+00 3.71753E+00
          3.79995E+00 3.86802E+00 3.92715E+00 3.97899E+00 4.02520E+00
          4.06811E+00 4.10758E+00 4.14276E+00 4.17355E+00 4.20209E+00
          4.23050E+00 4.25919E+00 4.28890E+00 4.32063E+00 4.35565E+00
          4.39436E+00 4.41434E+00 4.43462E+00 4.45226E+00 4.47335E+00
          4.47427E+00 4.47647E+00 4.47737E+00 4.47772E+00 4.47758E+00
          4.47778E+00 4.47781E+00                                     3.568E+00
 1.50E+04 4.36226E+00 4.43341E+00 4.49830E+00 4.55216E+00 4.59627E+00
          4.66319E+00 4.70739E+00 4.73879E+00 4.76032E+00 4.77460E+00
          4.78508E+00 4.79266E+00 4.79806E+00 4.80223E+00 4.80672E+00
          4.81331E+00 4.82281E+00 4.83631E+00 4.85512E+00 4.88024E+00
          4.91204E+00 4.93015E+00 4.94962E+00 4.96361E+00 4.97289E+00
          4.98293E+00 4.98843E+00 4.98808E+00 4.98838E+00 4.98873E+00
          4.98846E+00 4.98862E+00                                     4.178E+00
 2.00E+04 5.00307E+00 5.07635E+00 5.14112E+00 5.19094E+00 5.22764E+00
          5.27304E+00 5.28960E+00 5.29150E+00 5.28294E+00 5.26735E+00
          5.24908E+00 5.22980E+00 5.21095E+00 5.19387E+00 5.17959E+00
          5.16932E+00 5.16386E+00 5.16399E+00 5.17048E+00 5.18366E+00
          5.20370E+00 5.21664E+00 5.23158E+00 5.23983E+00 5.23763E+00
          5.25343E+00 5.26067E+00 5.25936E+00 5.25957E+00 5.26027E+00
          5.25967E+00 5.25990E+00                                     4.584E+00
 3.00E+04 5.92014E+00 5.98960E+00 6.04695E+00 6.08308E+00 6.10091E+00
          6.09912E+00 6.06127E+00 6.00885E+00 5.94814E+00 5.88371E+00
          5.82072E+00 5.76133E+00 5.70667E+00 5.65746E+00 5.61455E+00
          5.57834E+00 5.54935E+00 5.52725E+00 5.51150E+00 5.50112E+00
          5.49559E+00 5.49569E+00 5.49815E+00 5.49511E+00 5.47776E+00
          5.49585E+00 5.50292E+00 5.50074E+00 5.50073E+00 5.50166E+00
          5.50082E+00 5.50107E+00                                     5.107E+00
 4.00E+04 6.58480E+00 6.64470E+00 6.68982E+00 6.70913E+00 6.70650E+00
          6.65814E+00 6.57076E+00 6.47166E+00 6.36838E+00 6.26569E+00
          6.16877E+00 6.07940E+00 5.99790E+00 5.92403E+00 5.85861E+00
          5.80161E+00 5.75320E+00 5.71230E+00 5.67747E+00 5.64699E+00
          5.61966E+00 5.60818E+00 5.59880E+00 5.58719E+00 5.56337E+00
          5.57703E+00 5.58151E+00 5.57940E+00 5.57923E+00 5.58002E+00
          5.57927E+00 5.57947E+00                                     5.446E+00
 5.00E+04 7.11582E+00 7.16307E+00 7.19357E+00 7.19488E+00 7.17173E+00
          7.07914E+00 6.94715E+00 6.80768E+00 6.66880E+00 6.53478E+00
          6.41032E+00 6.29652E+00 6.19292E+00 6.09846E+00 6.01374E+00
          5.93860E+00 5.87297E+00 5.81539E+00 5.76404E+00 5.71699E+00
          5.67236E+00 5.65146E+00 5.63206E+00 5.61449E+00 5.58978E+00
          5.59586E+00 5.59673E+00 5.59517E+00 5.59488E+00 5.59534E+00
          5.59485E+00 5.59502E+00                                     5.698E+00
 6.00E+04 7.56336E+00 7.59614E+00 7.61070E+00 7.59358E+00 7.55028E+00
          7.41601E+00 7.24360E+00 7.06864E+00 6.89924E+00 6.73868E+00
          6.59085E+00 6.45620E+00 6.33344E+00 6.22094E+00 6.11901E+00
          6.02750E+00 5.94615E+00 5.87347E+00 5.80760E+00 5.74673E+00
          5.68834E+00 5.65982E+00 5.63212E+00 5.61039E+00 5.58783E+00
          5.58517E+00 5.58216E+00 5.58138E+00 5.58100E+00 5.58106E+00
          5.58091E+00 5.58103E+00                                     5.899E+00
 8.00E+04 8.47198E+00 8.36638E+00 8.25948E+00 8.15063E+00 8.04179E+00
          7.83015E+00 7.62435E+00 7.42459E+00 7.23108E+00 7.04385E+00
          6.86361E+00 6.69153E+00 6.52808E+00 6.37366E+00 6.22956E+00
          6.09766E+00 5.97905E+00 5.87559E+00 5.78816E+00 5.71273E+00
          5.64751E+00 5.62188E+00 5.60269E+00 5.58530E+00 5.51789E+00
          5.48567E+00 5.49505E+00 5.50078E+00 5.49799E+00 5.49612E+00
          5.49889E+00 5.49738E+00                                     6.193E+00
 1.00E+05 8.83186E+00 8.79836E+00 8.74452E+00 8.65556E+00 8.53901E+00
          8.26272E+00 7.96160E+00 7.67800E+00 7.41813E+00 7.18114E+00
          6.96610E+00 6.77100E+00 6.59102E+00 6.42272E+00 6.26631E+00
          6.12277E+00 5.99146E+00 5.87079E+00 5.75939E+00 5.65675E+00
          5.55929E+00 5.50983E+00 5.45957E+00 5.42589E+00 5.40654E+00
          5.38219E+00 5.36937E+00 5.37042E+00 5.36977E+00 5.36885E+00
          5.36954E+00 5.36948E+00                                     6.406E+00
 1.50E+05 9.75874E+00 9.63984E+00 9.50287E+00 9.33501E+00 9.14442E+00
          8.73591E+00 8.32475E+00 7.95164E+00 7.61918E+00 7.32308E+00
          7.05834E+00 6.81819E+00 6.59317E+00 6.37767E+00 6.17458E+00
          5.98681E+00 5.81422E+00 5.65348E+00 5.50276E+00 5.36300E+00
          5.23171E+00 5.16623E+00 5.10075E+00 5.05309E+00 5.01414E+00
          4.99331E+00 4.98050E+00 4.98039E+00 4.97951E+00 4.97893E+00
          4.97927E+00 4.97900E+00                                     6.699E+00
 2.00E+05 1.04259E+01 1.01518E+01 9.88179E+00 9.61930E+00 9.36592E+00
          8.88831E+00 8.44612E+00 8.03745E+00 7.66057E+00 7.31425E+00
          6.99790E+00 6.70942E+00 6.44601E+00 6.20417E+00 5.97886E+00
          5.76688E+00 5.56949E+00 5.38621E+00 5.21535E+00 5.04880E+00
          4.88053E+00 4.79888E+00 4.72410E+00 4.67075E+00 4.61207E+00
          4.59710E+00 4.58915E+00 4.58832E+00 4.58678E+00 4.58673E+00
          4.58632E+00 4.58598E+00                                     6.829E+00
 3.00E+05 1.09664E+01 1.06496E+01 1.03298E+01 1.00052E+01 9.68083E+00
          9.05284E+00 8.47188E+00 7.95947E+00 7.51118E+00 7.11619E+00
          6.76379E+00 6.44362E+00 6.14296E+00 5.85506E+00 5.58328E+00
          5.33014E+00 5.09455E+00 4.87313E+00 4.66201E+00 4.46265E+00
          4.27513E+00 4.18461E+00 4.09634E+00 4.02635E+00 3.95255E+00
          3.94109E+00 3.92963E+00 3.92724E+00 3.92601E+00 3.92612E+00
          3.92576E+00 3.92493E+00                                     6.942E+00
 4.00E+05 1.13492E+01 1.09197E+01 1.05039E+01 1.01126E+01 9.74398E+00
          9.06103E+00 8.44591E+00 7.89196E+00 7.39456E+00 6.94710E+00
          6.54323E+00 6.17800E+00 5.84620E+00 5.54158E+00 5.25570E+00
          4.98279E+00 4.72351E+00 4.47960E+00 4.25125E+00 4.03480E+00
          3.82891E+00 3.73045E+00 3.63317E+00 3.55740E+00 3.48416E+00
          3.46457E+00 3.44928E+00 3.44763E+00 3.44617E+00 3.44593E+00
          3.44580E+00 3.44561E+00                                     7.002E+00
 5.00E+05 1.15531E+01 1.10786E+01 1.06217E+01 1.01957E+01 9.79686E+00
          9.05971E+00 8.40004E+00 7.80886E+00 7.27968E+00 6.80421E+00
          6.37432E+00 5.98451E+00 5.62989E+00 5.30470E+00 5.00150E+00
          4.71496E+00 4.44462E+00 4.19002E+00 3.95065E+00 3.72313E+00
          3.50635E+00 3.40224E+00 3.29899E+00 3.21852E+00 3.14160E+00
          3.12030E+00 3.10395E+00 3.10222E+00 3.10060E+00 3.10033E+00
          3.10021E+00 3.10123E+00                                     7.062E+00
 6.00E+05 1.16832E+01 1.11768E+01 1.06912E+01 1.02418E+01 9.82299E+00
          9.04936E+00 8.35981E+00 7.74393E+00 7.19309E+00 6.69770E+00
          6.24847E+00 5.83995E+00 5.46764E+00 5.12668E+00 4.81090E+00
          4.51559E+00 4.23887E+00 3.97778E+00 3.73019E+00 3.49435E+00
          3.26967E+00 3.16157E+00 3.05402E+00 2.96914E+00 2.88667E+00
          2.86611E+00 2.84954E+00 2.84758E+00 2.84582E+00 2.84552E+00
          2.84538E+00 2.84723E+00                                     7.127E+00
 8.00E+05 1.18380E+01 1.12893E+01 1.07661E+01 1.02871E+01 9.84335E+00
          9.02345E+00 8.29591E+00 7.64925E+00 7.07192E+00 6.55295E+00
          6.08232E+00 5.65424E+00 5.26408E+00 4.90684E+00 4.57645E+00
          4.26810E+00 3.97945E+00 3.70686E+00 3.44736E+00 3.19958E+00
          2.96142E+00 2.84575E+00 2.73054E+00 2.63909E+00 2.54842E+00
          2.52612E+00 2.50879E+00 2.50675E+00 2.50477E+00 2.50445E+00
          2.50433E+00 2.50508E+00                                     7.272E+00
 1.00E+06 1.19188E+01 1.13427E+01 1.07959E+01 1.02995E+01 9.84220E+00
          8.99792E+00 8.25198E+00 7.59136E+00 7.00275E+00 6.47393E+00
          5.99429E+00 5.55781E+00 5.15968E+00 4.79467E+00 4.45653E+00
          4.14023E+00 3.84319E+00 3.56153E+00 3.29187E+00 3.03249E+00
          2.78135E+00 2.65838E+00 2.53587E+00 2.43838E+00 2.33989E+00
          2.31490E+00 2.29537E+00 2.29315E+00 2.29120E+00 2.29092E+00
          2.29071E+00 2.28912E+00                                     7.428E+00
 1.50E+06 1.19744E+01 1.13743E+01 1.08076E+01 1.02981E+01 9.83111E+00
          8.96638E+00 8.20558E+00 7.53253E+00 6.93495E+00 6.40098E+00
          5.92001E+00 5.48289E+00 5.08022E+00 4.70559E+00 4.35686E+00
          4.03141E+00 3.72509E+00 3.43111E+00 3.14388E+00 2.86165E+00
          2.57951E+00 2.43479E+00 2.28784E+00 2.16919E+00 2.04937E+00
          2.01860E+00 1.99392E+00 1.99085E+00 1.98864E+00 1.98830E+00
          1.98811E+00 1.98624E+00                                     7.792E+00
 2.00E+06 1.19632E+01 1.13533E+01 1.07810E+01 1.02728E+01 9.81090E+00
          8.95688E+00 8.20797E+00 7.54276E+00 6.94929E+00 6.41551E+00
          5.93116E+00 5.49000E+00 5.08683E+00 4.71584E+00 4.37002E+00
          4.04349E+00 3.73267E+00 3.43201E+00 3.13537E+00 2.83565E+00
          2.52425E+00 2.36025E+00 2.18518E+00 2.03707E+00 1.89311E+00
          1.85903E+00 1.83128E+00 1.82772E+00 1.82444E+00 1.82395E+00
          1.82358E+00 1.82660E+00                                     8.103E+00
 3.00E+06 1.18538E+01 1.12675E+01 1.07199E+01 1.02380E+01 9.80117E+00
          8.98537E+00 8.25938E+00 7.60660E+00 7.01955E+00 6.49086E+00
          6.01416E+00 5.58305E+00 5.19083E+00 4.82972E+00 4.48992E+00
          4.16393E+00 3.84906E+00 3.54141E+00 3.23351E+00 2.90922E+00
          2.54872E+00 2.34835E+00 2.12809E+00 1.93297E+00 1.72874E+00
          1.68272E+00 1.65768E+00 1.65490E+00 1.64809E+00 1.64650E+00
          1.64777E+00 1.65820E+00                                     8.594E+00
 4.00E+06 1.17675E+01 1.11930E+01 1.06601E+01 1.01973E+01 9.78122E+00
          9.00185E+00 8.30408E+00 7.67425E+00 7.10568E+00 6.59180E+00
          6.12688E+00 5.70508E+00 5.32024E+00 4.96505E+00 4.63016E+00
          4.30810E+00 3.99552E+00 3.68720E+00 3.37304E+00 3.03108E+00
          2.63316E+00 2.40299E+00 2.14273E+00 1.90618E+00 1.64924E+00
          1.58919E+00 1.56677E+00 1.56533E+00 1.55552E+00 1.55284E+00
          1.55554E+00 1.57007E+00                                     8.966E+00
 5.00E+06 1.16931E+01 1.11298E+01 1.06106E+01 1.01653E+01 9.76787E+00
          9.01989E+00 8.34708E+00 7.73783E+00 7.18620E+00 6.68625E+00
          6.23275E+00 5.82034E+00 5.44327E+00 5.09466E+00 4.76553E+00
          4.44844E+00 4.13953E+00 3.83260E+00 3.51536E+00 3.16110E+00
          2.73438E+00 2.48018E+00 2.18575E+00 1.91316E+00 1.60707E+00
          1.53292E+00 1.51208E+00 1.51191E+00 1.49961E+00 1.49607E+00
          1.49969E+00 1.51538E+00                                     9.263E+00
 6.00E+06 1.16304E+01 1.10769E+01 1.05697E+01 1.01400E+01 9.75895E+00
          9.03737E+00 8.38626E+00 7.79510E+00 7.25863E+00 6.77137E+00
          6.32850E+00 5.92507E+00 5.55569E+00 5.21376E+00 4.89064E+00
          4.57893E+00 4.27439E+00 3.96999E+00 3.65170E+00 3.28881E+00
          2.83944E+00 2.56533E+00 2.24167E+00 1.93672E+00 1.58502E+00
          1.49713E+00 1.47614E+00 1.47695E+00 1.46262E+00 1.45833E+00
          1.46320E+00 1.47827E+00                                     9.510E+00
 8.00E+06 1.15508E+01 1.10104E+01 1.05204E+01 1.01142E+01 9.75784E+00
          9.07457E+00 8.45586E+00 7.89199E+00 7.37850E+00 6.91033E+00
          6.48322E+00 6.09311E+00 5.73578E+00 5.40611E+00 5.09721E+00
          4.80221E+00 4.51460E+00 4.22285E+00 3.90863E+00 3.53891E+00
          3.06022E+00 2.75073E+00 2.36278E+00 1.98510E+00 1.56878E+00
          1.47347E+00 1.43011E+00 1.42784E+00 1.41792E+00 1.41514E+00
          1.41895E+00 1.43091E+00                                     9.905E+00
 1.00E+07 1.14794E+01 1.09519E+01 1.04774E+01 1.00906E+01 9.75427E+00
          9.10227E+00 8.51021E+00 7.96925E+00 7.47564E+00 7.02508E+00
          6.61388E+00 6.23834E+00 5.89440E+00 5.57704E+00 5.27930E+00
          4.99419E+00 4.71517E+00 4.43037E+00 4.12031E+00 3.74867E+00
          3.25286E+00 2.92149E+00 2.49307E+00 2.06419E+00 1.57772E+00
          1.46201E+00 1.40522E+00 1.40203E+00 1.39155E+00 1.38852E+00
          1.39160E+00 1.40125E+00                                     1.021E+01
 1.50E+07 1.13995E+01 1.08868E+01 1.04308E+01 1.00687E+01 9.75859E+00
          9.15107E+00 8.59951E+00 8.09636E+00 7.63837E+00 7.22171E+00
          6.84301E+00 6.49858E+00 6.18404E+00 5.89357E+00 5.61877E+00
          5.35205E+00 5.08872E+00 4.82035E+00 4.52895E+00 4.17261E+00
          3.66908E+00 3.30663E+00 2.80411E+00 2.27551E+00 1.63748E+00
          1.46349E+00 1.38484E+00 1.37619E+00 1.35400E+00 1.35222E+00
          1.34888E+00 1.36060E+00                                     1.076E+01
 2.00E+07 1.13384E+01 1.08394E+01 1.03989E+01 1.00548E+01 9.76323E+00
          9.18773E+00 8.66456E+00 8.18723E+00 7.75290E+00 7.35823E+00
          7.00024E+00 6.67557E+00 6.38020E+00 6.10855E+00 5.85234E+00
          5.60407E+00 5.35907E+00 5.10867E+00 4.83397E+00 4.48990E+00
          3.98574E+00 3.61112E+00 3.07740E+00 2.49198E+00 1.72387E+00
          1.49740E+00 1.37430E+00 1.36090E+00 1.33645E+00 1.33380E+00
          1.33057E+00 1.33862E+00                                     1.113E+01
 3.00E+07 1.12394E+01 1.07670E+01 1.03542E+01 1.00393E+01 9.77590E+00
          9.24665E+00 8.76116E+00 8.31534E+00 7.90794E+00 7.53756E+00
          7.20311E+00 6.90214E+00 6.63137E+00 6.38609E+00 6.15903E+00
          5.94279E+00 5.73109E+00 5.51141E+00 5.26259E+00 4.94414E+00
          4.46271E+00 4.08764E+00 3.52431E+00 2.86033E+00 1.90516E+00
          1.61110E+00 1.36860E+00 1.34011E+00 1.32090E+00 1.31779E+00
          1.31229E+00 1.31677E+00                                     1.163E+01
 4.00E+07 1.12113E+01 1.07480E+01 1.03453E+01 1.00421E+01 9.79078E+00
          9.28214E+00 8.81522E+00 8.38673E+00 7.99583E+00 7.64171E+00
          7.32373E+00 7.03983E+00 6.78700E+00 6.56077E+00 6.35406E+00
          6.15963E+00 5.97132E+00 5.77649E+00 5.55414E+00 5.26511E+00
          4.81425E+00 4.44979E+00 3.88172E+00 3.17746E+00 2.07905E+00
          1.71349E+00 1.38252E+00 1.33912E+00 1.31132E+00 1.30791E+00
          1.29999E+00 1.30542E+00                                     1.195E+01
 5.00E+07 1.12033E+01 1.07438E+01 1.03457E+01 1.00482E+01 9.80286E+00
          9.30563E+00 8.85021E+00 8.43341E+00 8.05421E+00 7.71153E+00
          7.40458E+00 7.13168E+00 6.89063E+00 6.67810E+00 6.48848E+00
          6.31521E+00 6.15047E+00 5.97733E+00 5.77130E+00 5.49528E+00
          5.06285E+00 4.71909E+00 4.18737E+00 3.48852E+00 2.24353E+00
          1.79739E+00 1.39937E+00 1.34589E+00 1.30599E+00 1.30008E+00
          1.29666E+00 1.29865E+00                                     1.218E+01
 6.00E+07 1.11935E+01 1.07405E+01 1.03484E+01 1.00561E+01 9.81522E+00
          9.32554E+00 8.87679E+00 8.46690E+00 8.09520E+00 7.76079E+00
          7.46301E+00 7.19998E+00 6.96897E+00 6.76655E+00 6.58792E+00
          6.42737E+00 6.27794E+00 6.12388E+00 5.94104E+00 5.68932E+00
          5.27891E+00 4.94627E+00 4.42767E+00 3.72894E+00 2.40557E+00
          1.89363E+00 1.41588E+00 1.35077E+00 1.30301E+00 1.29663E+00
          1.29245E+00 1.29431E+00                                     1.236E+01
 8.00E+07 1.11802E+01 1.07351E+01 1.03503E+01 1.00645E+01 9.82978E+00
          9.35246E+00 8.91530E+00 8.51622E+00 8.15475E+00 7.83042E+00
          7.54305E+00 7.29143E+00 7.07368E+00 6.88682E+00 6.72555E+00
          6.58412E+00 6.45675E+00 6.32959E+00 6.18059E+00 5.97141E+00
          5.61427E+00 5.31131E+00 4.81679E+00 4.11477E+00 2.68578E+00
          2.08591E+00 1.45617E+00 1.36226E+00 1.29978E+00 1.29448E+00
          1.28455E+00 1.28857E+00                                     1.262E+01
 1.00E+08 1.11953E+01 1.07489E+01 1.03628E+01 1.00759E+01 9.84062E+00
          9.36505E+00 8.93257E+00 8.54064E+00 8.18790E+00 7.87289E+00
          7.59439E+00 7.35114E+00 7.14144E+00 6.96253E+00 6.80937E+00
          6.67763E+00 6.56564E+00 6.46735E+00 6.36325E+00 6.19470E+00
          5.85649E+00 5.56532E+00 5.10583E+00 4.43884E+00 2.94125E+00
          2.25587E+00 1.49407E+00 1.37943E+00 1.30025E+00 1.29119E+00
          1.28351E+00 1.28546E+00                                     1.280E+01
 1.50E+08 1.11709E+01 1.07388E+01 1.03649E+01 1.00864E+01 9.85743E+00
          9.39393E+00 8.97158E+00 8.58846E+00 8.24356E+00 7.93593E+00
          7.66491E+00 7.43011E+00 7.23102E+00 7.06663E+00 6.93460E+00
          6.83194E+00 6.75445E+00 6.68909E+00 6.61528E+00 6.49766E+00
          6.25214E+00 6.01922E+00 5.62088E+00 5.00774E+00 3.46887E+00
          2.62474E+00 1.59431E+00 1.43254E+00 1.30478E+00 1.29126E+00
          1.27533E+00 1.28052E+00                                     1.308E+01
 2.00E+08 1.11530E+01 1.07343E+01 1.03704E+01 1.00963E+01 9.86898E+00
          9.40995E+00 8.99109E+00 8.61105E+00 8.26926E+00 7.96543E+00
          7.69962E+00 7.47154E+00 7.28056E+00 7.12551E+00 7.00362E+00
          6.91221E+00 6.84897E+00 6.80464E+00 6.76229E+00 6.68709E+00
          6.50201E+00 6.31005E+00 5.95453E+00 5.38638E+00 3.87660E+00
          2.95296E+00 1.69048E+00 1.47995E+00 1.31307E+00 1.29353E+00
          1.27695E+00 1.27832E+00                                     1.324E+01
 3.00E+08 1.11114E+01 1.07208E+01 1.03763E+01 1.01077E+01 9.87936E+00
          9.42368E+00 9.00809E+00 8.63207E+00 8.29509E+00 7.99687E+00
          7.73745E+00 7.51657E+00 7.33376E+00 7.18802E+00 7.07706E+00
          6.99890E+00 6.95234E+00 6.92983E+00 6.91905E+00 6.89727E+00
          6.79866E+00 6.66223E+00 6.37359E+00 5.88194E+00 4.47133E+00
          3.46489E+00 1.87674E+00 1.58893E+00 1.33173E+00 1.30247E+00
          1.27344E+00 1.27637E+00                                     1.343E+01
 4.00E+08 1.10748E+01 1.07068E+01 1.03776E+01 1.01128E+01 9.88312E+00
          9.42996E+00 9.01686E+00 8.64322E+00 8.30877E+00 8.01358E+00
          7.75795E+00 7.54130E+00 7.36251E+00 7.22050E+00 7.11395E+00
          7.04210E+00 7.00526E+00 6.99840E+00 7.01082E+00 7.01612E+00
          6.95028E+00 6.84748E+00 6.63833E+00 6.25555E+00 4.88683E+00
          3.80036E+00 2.06599E+00 1.71602E+00 1.34956E+00 1.29738E+00
          1.27805E+00 1.27489E+00                                     1.354E+01
 5.00E+08 1.10663E+01 1.07083E+01 1.03849E+01 1.01186E+01 9.88485E+00
          9.42962E+00 9.01706E+00 8.64572E+00 8.31460E+00 8.02293E+00
          7.77020E+00 7.55606E+00 7.38001E+00 7.24090E+00 7.13584E+00
          7.06375E+00 7.02825E+00 7.03174E+00 7.06907E+00 7.10599E+00
          7.07614E+00 6.99587E+00 6.80171E+00 6.42805E+00 5.19362E+00
          4.19313E+00 2.21768E+00 1.79381E+00 1.37430E+00 1.32012E+00
          1.27454E+00 1.27441E+00                                     1.361E+01
 6.00E+08 1.10276E+01 1.06883E+01 1.03790E+01 1.01193E+01 9.88789E+00
          9.43709E+00 9.02608E+00 8.65489E+00 8.32318E+00 8.03092E+00
          7.77832E+00 7.56505E+00 7.39051E+00 7.25399E+00 7.15419E+00
          7.09037E+00 7.06295E+00 7.06690E+00 7.09457E+00 7.13288E+00
          7.14444E+00 7.10082E+00 6.94061E+00 6.59319E+00 5.43560E+00
          4.46225E+00 2.37305E+00 1.89262E+00 1.39635E+00 1.32964E+00
          1.27502E+00 1.27393E+00                                     1.366E+01
 8.00E+08 1.10036E+01 1.06789E+01 1.03796E+01 1.01224E+01 9.89008E+00
          9.44055E+00 9.03081E+00 8.66102E+00 8.33086E+00 8.04021E+00
          7.78920E+00 7.57766E+00 7.40518E+00 7.27124E+00 7.17457E+00
          7.11464E+00 7.09229E+00 7.10336E+00 7.14166E+00 7.19698E+00
          7.24027E+00 7.22625E+00 7.11751E+00 6.83633E+00 5.79637E+00
          4.87742E+00 2.66393E+00 2.07926E+00 1.44024E+00 1.34771E+00
          1.27893E+00 1.27319E+00                                     1.372E+01
 1.00E+09 1.09885E+01 1.06731E+01 1.03801E+01 1.01244E+01 9.89140E+00
          9.44266E+00 9.03373E+00 8.66485E+00 8.33565E+00 8.04595E+00
          7.79583E+00 7.58522E+00 7.41397E+00 7.28166E+00 7.18698E+00
          7.12947E+00 7.11019E+00 7.12563E+00 7.17052E+00 7.23652E+00
          7.29938E+00 7.30427E+00 7.23256E+00 7.00287E+00 6.05561E+00
          5.19023E+00 2.92257E+00 2.25116E+00 1.48374E+00 1.36660E+00
          1.28314E+00 1.27283E+00                                     1.377E+01
 1.50E+09 1.09664E+01 1.06645E+01 1.03805E+01 1.01269E+01 9.89283E+00
          9.44519E+00 9.03744E+00 8.66980E+00 8.34191E+00 8.05367E+00
          7.80521E+00 7.59625E+00 7.42629E+00 7.29506E+00 7.20245E+00
          7.14883E+00 7.13503E+00 7.15648E+00 7.20846E+00 7.28933E+00
          7.38463E+00 7.41644E+00 7.38907E+00 7.23842E+00 6.51365E+00
          5.74503E+00 3.43122E+00 2.62084E+00 1.59279E+00 1.41479E+00
          1.30591E+00 1.27246E+00                                     1.383E+01
 2.00E+09 1.09537E+01 1.06596E+01 1.03810E+01 1.01286E+01 9.89384E+00
          9.44668E+00 9.03945E+00 8.67232E+00 8.34501E+00 8.05737E+00
          7.80957E+00 7.60136E+00 7.43223E+00 7.30206E+00 7.21084E+00
          7.15907E+00 7.14771E+00 7.17222E+00 7.22830E+00 7.31603E+00
          7.42768E+00 7.47666E+00 7.47732E+00 7.36431E+00 6.76919E+00
          6.13156E+00 3.84005E+00 2.92434E+00 1.69538E+00 1.47375E+00
          1.31689E+00 1.27222E+00                                     1.387E+01
 3.00E+09 1.09399E+01 1.06543E+01 1.03815E+01 1.01305E+01 9.89519E+00
          9.44855E+00 9.04169E+00 8.67496E+00 8.34799E+00 8.06067E+00
          7.81317E+00 7.60553E+00 7.43782E+00 7.30984E+00 7.22052E+00
          7.16973E+00 7.15932E+00 7.18700E+00 7.25031E+00 7.34785E+00
          7.46737E+00 7.52533E+00 7.56898E+00 7.53572E+00 7.06322E+00
          6.52867E+00 4.49015E+00 3.45373E+00 1.88263E+00 1.57610E+00
          1.33203E+00 1.27189E+00                                     1.391E+01
 4.00E+09 1.09331E+01 1.06518E+01 1.03818E+01 1.01315E+01 9.89573E+00
          9.44930E+00 9.04267E+00 8.67613E+00 8.34941E+00 8.06238E+00
          7.81525E+00 7.60808E+00 7.44087E+00 7.31344E+00 7.22479E+00
          7.17485E+00 7.16559E+00 7.19484E+00 7.26051E+00 7.36220E+00
          7.48996E+00 7.55536E+00 7.61223E+00 7.60886E+00 7.25203E+00
          6.80206E+00 4.92590E+00 3.84721E+00 2.06033E+00 1.68059E+00
          1.35550E+00 1.27173E+00                                     1.393E+01
 5.00E+09 1.09481E+01 1.06622E+01 1.03879E+01 1.01334E+01 9.89446E+00
          9.44508E+00 9.03822E+00 8.67269E+00 8.34764E+00 8.06247E+00
          7.81690E+00 7.61086E+00 7.44421E+00 7.31627E+00 7.22486E+00
          7.17000E+00 7.15724E+00 7.19264E+00 7.27765E+00 7.39179E+00
          7.50939E+00 7.56972E+00 7.63112E+00 7.65041E+00 7.38107E+00
          6.98519E+00 5.24574E+00 4.16694E+00 2.23291E+00 1.78329E+00
          1.37698E+00 1.27170E+00                                     1.394E+01
 6.00E+09 1.09448E+01 1.06610E+01 1.03880E+01 1.01338E+01 9.89464E+00
          9.44539E+00 9.03865E+00 8.67324E+00 8.34829E+00 8.06325E+00
          7.81782E+00 7.61190E+00 7.44542E+00 7.31771E+00 7.22656E+00
          7.17205E+00 7.15980E+00 7.19589E+00 7.28189E+00 7.39756E+00
          7.51815E+00 7.58163E+00 7.64972E+00 7.68218E+00 7.46444E+00
          7.11948E+00 5.49972E+00 4.42926E+00 2.39310E+00 1.88567E+00
          1.39886E+00 1.27167E+00                                     1.395E+01
 8.00E+09 1.09213E+01 1.06471E+01 1.03820E+01 1.01327E+01 9.89633E+00
          9.45026E+00 9.04401E+00 8.67796E+00 8.35175E+00 8.06526E+00
          7.81865E+00 7.61203E+00 7.44550E+00 7.31893E+00 7.23134E+00
          7.18272E+00 7.17515E+00 7.20676E+00 7.27594E+00 7.38332E+00
          7.52432E+00 7.60291E+00 7.67981E+00 7.72089E+00 7.57356E+00
          7.29527E+00 5.87099E+00 4.84249E+00 2.68182E+00 2.08502E+00
          1.44232E+00 1.27164E+00                                     1.396E+01
 1.00E+10 1.09185E+01 1.06459E+01 1.03819E+01 1.01328E+01 9.89631E+00
          9.45031E+00 9.04414E+00 8.67816E+00 8.35207E+00 8.06572E+00
          7.81929E+00 7.61287E+00 7.44649E+00 7.32006E+00 7.23263E+00
          7.18429E+00 7.17713E+00 7.20925E+00 7.27916E+00 7.38802E+00
          7.53109E+00 7.61152E+00 7.69521E+00 7.74742E+00 7.63423E+00
          7.40257E+00 6.12869E+00 5.15555E+00 2.93714E+00 2.26941E+00
          1.48315E+00 1.27164E+00                                     1.397E+01


==> anc/colstop/sbethe/sdbase/pdebr79.p08 <==
 79
 1.00E+03 5.61720E-01 5.73436E-01 5.85400E-01 5.97809E-01 6.10660E-01
          6.37550E-01 6.65930E-01 6.95600E-01 7.26620E-01 7.59150E-01
          7.93460E-01 8.29930E-01 8.69160E-01 9.11790E-01 9.58190E-01
          1.00808E+00 1.05930E+00 1.10632E+00 1.14278E+00 1.16757E+00
          1.18505E+00 1.19414E+00 1.20214E+00 1.20606E+00 1.20609E+00
          1.20640E+00 1.20631E+00 1.20618E+00 1.20614E+00 1.20617E+00
          1.20614E+00 1.20616E+00                                     7.687E-01
 1.50E+03 7.97710E-01 8.14607E-01 8.31860E-01 8.49748E-01 8.68250E-01
          9.06760E-01 9.46770E-01 9.87570E-01 1.02912E+00 1.07173E+00
          1.11593E+00 1.16239E+00 1.21218E+00 1.26604E+00 1.32346E+00
          1.38319E+00 1.44274E+00 1.49668E+00 1.53867E+00 1.56655E+00
          1.58361E+00 1.59156E+00 1.59895E+00 1.60233E+00 1.60081E+00
          1.60441E+00 1.60584E+00 1.60543E+00 1.60544E+00 1.60561E+00
          1.60546E+00 1.60547E+00                                     1.060E+00
 2.00E+03 1.02355E+00 1.04655E+00 1.06962E+00 1.09284E+00 1.11623E+00
          1.16362E+00 1.21177E+00 1.26071E+00 1.31059E+00 1.36171E+00
          1.41459E+00 1.46943E+00 1.52635E+00 1.58560E+00 1.64765E+00
          1.71219E+00 1.77638E+00 1.83381E+00 1.87786E+00 1.90929E+00
          1.92939E+00 1.93527E+00 1.94230E+00 1.94827E+00 1.94904E+00
          1.95201E+00 1.95388E+00 1.95374E+00 1.95371E+00 1.95388E+00
          1.95375E+00 1.95374E+00                                     1.323E+00
 3.00E+03 1.44615E+00 1.47754E+00 1.50885E+00 1.54002E+00 1.57111E+00
          1.63324E+00 1.69507E+00 1.75652E+00 1.81769E+00 1.87899E+00
          1.94111E+00 2.00416E+00 2.06805E+00 2.13276E+00 2.19857E+00
          2.26509E+00 2.32983E+00 2.38780E+00 2.43403E+00 2.46913E+00
          2.49386E+00 2.50224E+00 2.51154E+00 2.52057E+00 2.52839E+00
          2.52920E+00 2.53033E+00 2.53059E+00 2.53074E+00 2.53073E+00
          2.53076E+00 2.53071E+00                                     1.778E+00
 4.00E+03 1.82730E+00 1.86552E+00 1.90335E+00 1.94048E+00 1.97705E+00
          2.04900E+00 2.11919E+00 2.18779E+00 2.25490E+00 2.32094E+00
          2.38665E+00 2.45217E+00 2.51756E+00 2.58262E+00 2.64699E+00
          2.70994E+00 2.76990E+00 2.82460E+00 2.87141E+00 2.90893E+00
          2.93748E+00 2.94974E+00 2.96238E+00 2.97380E+00 2.98698E+00
          2.98759E+00 2.98695E+00 2.98729E+00 2.98784E+00 2.98785E+00
          2.98787E+00 2.98782E+00                                     2.157E+00
 5.00E+03 2.16995E+00 2.21436E+00 2.25789E+00 2.29990E+00 2.34059E+00
          2.41904E+00 2.49364E+00 2.56516E+00 2.63402E+00 2.70105E+00
          2.76751E+00 2.83300E+00 2.89651E+00 2.95732E+00 3.01630E+00
          3.07405E+00 3.12939E+00 3.18042E+00 3.22524E+00 3.26375E+00
          3.29690E+00 3.31193E+00 3.32642E+00 3.34031E+00 3.36037E+00
          3.35664E+00 3.35658E+00 3.35779E+00 3.35806E+00 3.35773E+00
          3.35808E+00 3.35799E+00                                     2.477E+00
 6.00E+03 2.47953E+00 2.52922E+00 2.57748E+00 2.62323E+00 2.66679E+00
          2.74900E+00 2.82524E+00 2.89720E+00 2.96553E+00 3.03122E+00
          3.09566E+00 3.15832E+00 3.21781E+00 3.27330E+00 3.32631E+00
          3.37809E+00 3.42787E+00 3.47454E+00 3.51712E+00 3.55619E+00
          3.59258E+00 3.60961E+00 3.62613E+00 3.64205E+00 3.66517E+00
          3.66073E+00 3.66059E+00 3.66199E+00 3.66230E+00 3.66192E+00
          3.66234E+00 3.66224E+00                                     2.753E+00
 8.00E+03 3.01482E+00 3.07262E+00 3.12786E+00 3.17859E+00 3.22533E+00
          3.30991E+00 3.38428E+00 3.45201E+00 3.51425E+00 3.57228E+00
          3.62792E+00 3.68066E+00 3.72911E+00 3.77264E+00 3.81339E+00
          3.85336E+00 3.89247E+00 3.93065E+00 3.96817E+00 4.00639E+00
          4.04604E+00 4.06565E+00 4.08502E+00 4.10291E+00 4.12711E+00
          4.12421E+00 4.12488E+00 4.12621E+00 4.12656E+00 4.12623E+00
          4.12659E+00 4.12654E+00                                     3.199E+00
 1.00E+04 3.46251E+00 3.52597E+00 3.58577E+00 3.63912E+00 3.68674E+00
          3.76925E+00 3.83755E+00 3.89708E+00 3.94944E+00 3.99631E+00
          4.03997E+00 4.08027E+00 4.11627E+00 4.14791E+00 4.17732E+00
          4.20670E+00 4.23637E+00 4.26690E+00 4.29919E+00 4.33483E+00
          4.37454E+00 4.39508E+00 4.41583E+00 4.43372E+00 4.45487E+00
          4.45568E+00 4.45782E+00 4.45873E+00 4.45908E+00 4.45894E+00
          4.45914E+00 4.45915E+00                                     3.545E+00
 1.50E+04 4.32999E+00 4.40099E+00 4.46580E+00 4.51973E+00 4.56402E+00
          4.63152E+00 4.67651E+00 4.70876E+00 4.73122E+00 4.74647E+00
          4.75804E+00 4.76677E+00 4.77338E+00 4.77874E+00 4.78442E+00
          4.79215E+00 4.80267E+00 4.81702E+00 4.83642E+00 4.86207E+00
          4.89457E+00 4.91313E+00 4.93297E+00 4.94694E+00 4.95558E+00
          4.96605E+00 4.97168E+00 4.97126E+00 4.97154E+00 4.97193E+00
          4.97164E+00 4.97182E+00                                     4.157E+00
 2.00E+04 4.97061E+00 5.04372E+00 5.10844E+00 5.15844E+00 5.19549E+00
          5.24191E+00 5.25975E+00 5.26285E+00 5.25544E+00 5.24100E+00
          5.22399E+00 5.20605E+00 5.18858E+00 5.17282E+00 5.15980E+00
          5.15067E+00 5.14624E+00 5.14719E+00 5.15431E+00 5.16804E+00
          5.18875E+00 5.20209E+00 5.21739E+00 5.22560E+00 5.22267E+00
          5.23904E+00 5.24649E+00 5.24508E+00 5.24527E+00 5.24601E+00
          5.24540E+00 5.24561E+00                                     4.564E+00
 3.00E+04 5.88907E+00 5.95836E+00 6.01572E+00 6.05220E+00 6.07064E+00
          6.07055E+00 6.03463E+00 5.98389E+00 5.92465E+00 5.86159E+00
          5.80006E+00 5.74218E+00 5.68897E+00 5.64108E+00 5.59937E+00
          5.56427E+00 5.53627E+00 5.51499E+00 5.49984E+00 5.49012E+00
          5.48554E+00 5.48611E+00 5.48900E+00 5.48615E+00 5.46881E+00
          5.48705E+00 5.49421E+00 5.49202E+00 5.49201E+00 5.49294E+00
          5.49212E+00 5.49235E+00                                     5.090E+00
 4.00E+04 6.55554E+00 6.61537E+00 6.66064E+00 6.68048E+00 6.67870E+00
          6.63251E+00 6.54748E+00 6.45040E+00 6.34878E+00 6.24762E+00
          6.15229E+00 6.06452E+00 5.98447E+00 5.91184E+00 5.84754E+00
          5.79162E+00 5.74423E+00 5.70415E+00 5.66986E+00 5.64011E+00
          5.61399E+00 5.60311E+00 5.59423E+00 5.58304E+00 5.55986E+00
          5.57331E+00 5.57776E+00 5.57569E+00 5.57552E+00 5.57629E+00
          5.57557E+00 5.57577E+00                                     5.433E+00
 5.00E+04 7.08817E+00 7.13560E+00 7.16649E+00 7.16855E+00 7.14644E+00
          7.05634E+00 6.92697E+00 6.78973E+00 6.65270E+00 6.52035E+00
          6.39759E+00 6.28546E+00 6.18328E+00 6.08998E+00 6.00636E+00
          5.93235E+00 5.86778E+00 5.81102E+00 5.76015E+00 5.71381E+00
          5.67054E+00 5.65034E+00 5.63156E+00 5.61454E+00 5.59067E+00
          5.59643E+00 5.59724E+00 5.59575E+00 5.59546E+00 5.59589E+00
          5.59543E+00 5.59558E+00                                     5.688E+00
 6.00E+04 7.53702E+00 7.57031E+00 7.58557E+00 7.56945E+00 7.52738E+00
          7.39583E+00 7.22620E+00 7.05364E+00 6.88628E+00 6.72758E+00
          6.58150E+00 6.44851E+00 6.32716E+00 6.21581E+00 6.11497E+00
          6.02466E+00 5.94446E+00 5.87259E+00 5.80711E+00 5.74688E+00
          5.68994E+00 5.66222E+00 5.63523E+00 5.61408E+00 5.59227E+00
          5.58941E+00 5.58635E+00 5.58563E+00 5.58524E+00 5.58528E+00
          5.58516E+00 5.58528E+00                                     5.891E+00
 8.00E+04 8.44759E+00 8.34350E+00 8.23811E+00 8.13075E+00 8.02337E+00
          7.81451E+00 7.61135E+00 7.41406E+00 7.22287E+00 7.03783E+00
          6.85960E+00 6.68935E+00 6.52760E+00 6.37467E+00 6.23192E+00
          6.10116E+00 5.98350E+00 5.88080E+00 5.79397E+00 5.71915E+00
          5.65474E+00 5.62965E+00 5.61118E+00 5.59458E+00 5.52822E+00
          5.49623E+00 5.50533E+00 5.51098E+00 5.50824E+00 5.50643E+00
          5.50905E+00 5.50775E+00                                     6.190E+00
 1.00E+05 8.80958E+00 8.77805E+00 8.72613E+00 8.63902E+00 8.52422E+00
          8.25117E+00 7.95294E+00 7.67205E+00 7.41467E+00 7.17992E+00
          6.96678E+00 6.77327E+00 6.59463E+00 6.42751E+00 6.27234E+00
          6.13024E+00 6.00037E+00 5.88066E+00 5.76954E+00 5.66729E+00
          5.57128E+00 5.52291E+00 5.47370E+00 5.44057E+00 5.42121E+00
          5.39716E+00 5.38445E+00 5.38546E+00 5.38482E+00 5.38393E+00
          5.38460E+00 5.38455E+00                                     6.408E+00
 1.50E+05 9.74059E+00 9.62486E+00 9.49082E+00 9.32545E+00 9.13697E+00
          8.73188E+00 8.32346E+00 7.95298E+00 7.62301E+00 7.32912E+00
          7.06613E+00 6.82741E+00 6.60363E+00 6.38942E+00 6.18777E+00
          6.00166E+00 5.83073E+00 5.67126E+00 5.52114E+00 5.38182E+00
          5.25188E+00 5.18773E+00 5.12357E+00 5.07658E+00 5.03744E+00
          5.01680E+00 5.00401E+00 5.00387E+00 5.00299E+00 5.00240E+00
          5.00273E+00 5.00249E+00                                     6.707E+00
 2.00E+05 1.04131E+01 1.01415E+01 9.87377E+00 9.61347E+00 9.36213E+00
          8.88820E+00 8.44922E+00 8.04334E+00 7.66885E+00 7.32462E+00
          7.01002E+00 6.72307E+00 6.46101E+00 6.22039E+00 5.99631E+00
          5.78558E+00 5.58952E+00 5.40766E+00 5.23828E+00 5.07319E+00
          4.90633E+00 4.82550E+00 4.75187E+00 4.69966E+00 4.64121E+00
          4.62583E+00 4.61784E+00 4.61705E+00 4.61547E+00 4.61541E+00
          4.61502E+00 4.61469E+00                                     6.842E+00
 3.00E+05 1.09567E+01 1.06440E+01 1.03278E+01 1.00061E+01 9.68397E+00
          9.05923E+00 8.48054E+00 7.97019E+00 7.52380E+00 7.13057E+00
          6.77970E+00 6.46091E+00 6.16156E+00 5.87501E+00 5.60472E+00
          5.35330E+00 5.11957E+00 4.89994E+00 4.69029E+00 4.49198E+00
          4.30571E+00 4.21639E+00 4.12937E+00 4.06021E+00 3.98674E+00
          3.97518E+00 3.96368E+00 3.96131E+00 3.96008E+00 3.96018E+00
          3.95980E+00 3.95901E+00                                     6.961E+00
 4.00E+05 1.13431E+01 1.09166E+01 1.05038E+01 1.01150E+01 9.74844E+00
          9.06904E+00 8.45672E+00 7.90497E+00 7.40932E+00 6.96338E+00
          6.56095E+00 6.19713E+00 5.86679E+00 5.56367E+00 5.27933E+00
          5.00803E+00 4.75038E+00 4.50806E+00 4.28122E+00 4.06614E+00
          3.86151E+00 3.76368E+00 3.66715E+00 3.59205E+00 3.51935E+00
          3.49995E+00 3.48478E+00 3.48315E+00 3.48171E+00 3.48148E+00
          3.48134E+00 3.48114E+00                                     7.024E+00
 5.00E+05 1.15484E+01 1.10767E+01 1.06224E+01 1.01986E+01 9.80174E+00
          9.06794E+00 8.41099E+00 7.82208E+00 7.29482E+00 6.82107E+00
          6.39281E+00 6.00460E+00 5.65154E+00 5.32788E+00 5.02614E+00
          4.74098E+00 4.47200E+00 4.21883E+00 3.98099E+00 3.75485E+00
          3.53909E+00 3.43532E+00 3.33232E+00 3.25209E+00 3.17601E+00
          3.15506E+00 3.13894E+00 3.13723E+00 3.13564E+00 3.13537E+00
          3.13525E+00 3.13628E+00                                     7.085E+00
 6.00E+05 1.16793E+01 1.11753E+01 1.06919E+01 1.02445E+01 9.82738E+00
          9.05691E+00 8.37012E+00 7.75667E+00 7.20799E+00 6.71452E+00
          6.26706E+00 5.86016E+00 5.48938E+00 5.14988E+00 4.83552E+00
          4.54155E+00 4.26616E+00 4.00639E+00 3.76009E+00 3.52542E+00
          3.30163E+00 3.19376E+00 3.08617E+00 3.00117E+00 2.91951E+00
          2.89944E+00 2.88314E+00 2.88118E+00 2.87945E+00 2.87917E+00
          2.87903E+00 2.88086E+00                                     7.150E+00
 8.00E+05 1.18338E+01 1.12871E+01 1.07658E+01 1.02884E+01 9.84622E+00
          9.02929E+00 8.30446E+00 7.66032E+00 7.08529E+00 6.56837E+00
          6.09954E+00 5.67304E+00 5.28431E+00 4.92838E+00 4.59924E+00
          4.29213E+00 4.00470E+00 3.73335E+00 3.47509E+00 3.22839E+00
          2.99095E+00 2.87536E+00 2.75984E+00 2.66796E+00 2.57775E+00
          2.55583E+00 2.53868E+00 2.53663E+00 2.53467E+00 2.53437E+00
          2.53424E+00 2.53494E+00                                     7.295E+00
 1.00E+06 1.19130E+01 1.13389E+01 1.07939E+01 1.02991E+01 9.84330E+00
          9.00189E+00 8.25861E+00 7.60044E+00 7.01403E+00 6.48717E+00
          6.00917E+00 5.57406E+00 5.17715E+00 4.81327E+00 4.47626E+00
          4.16119E+00 3.86546E+00 3.58513E+00 3.31678E+00 3.05855E+00
          2.80815E+00 2.68528E+00 2.56248E+00 2.46450E+00 2.36594E+00
          2.34106E+00 2.32154E+00 2.31930E+00 2.31736E+00 2.31709E+00
          2.31689E+00 2.31531E+00                                     7.448E+00
 1.50E+06 1.19691E+01 1.13653E+01 1.07961E+01 1.02864E+01 9.82075E+00
          8.96172E+00 8.20807E+00 7.54113E+00 6.94750E+00 6.41418E+00
          5.93009E+00 5.48904E+00 5.08604E+00 4.71564E+00 4.37124E+00
          4.04747E+00 3.74120E+00 3.44776E+00 3.16243E+00 2.88101E+00
          2.59953E+00 2.45667E+00 2.30998E+00 2.18976E+00 2.06906E+00
          2.03843E+00 2.01358E+00 2.01066E+00 2.00835E+00 2.00805E+00
          2.00777E+00 2.00595E+00                                     7.805E+00
 2.00E+06 1.19455E+01 1.13389E+01 1.07695E+01 1.02637E+01 9.80375E+00
          8.95311E+00 8.20679E+00 7.54364E+00 6.95174E+00 6.41915E+00
          5.93565E+00 5.49514E+00 5.09255E+00 4.72225E+00 4.37745E+00
          4.05240E+00 3.74341E+00 3.44468E+00 3.14983E+00 2.85157E+00
          2.54101E+00 2.37714E+00 2.20197E+00 2.05361E+00 1.90943E+00
          1.87533E+00 1.84752E+00 1.84394E+00 1.84066E+00 1.84018E+00
          1.83986E+00 1.84277E+00                                     8.111E+00
 3.00E+06 1.18265E+01 1.12445E+01 1.07006E+01 1.02216E+01 9.78703E+00
          8.97520E+00 8.25220E+00 7.60168E+00 7.01628E+00 6.48880E+00
          6.01295E+00 5.58244E+00 5.19069E+00 4.83009E+00 4.49103E+00
          4.16615E+00 3.85273E+00 3.54687E+00 3.24096E+00 2.91856E+00
          2.55949E+00 2.35956E+00 2.13953E+00 1.94451E+00 1.74088E+00
          1.69524E+00 1.67044E+00 1.66766E+00 1.66084E+00 1.65926E+00
          1.66022E+00 1.67139E+00                                     8.593E+00
 4.00E+06 1.17515E+01 1.11759E+01 1.06421E+01 1.01789E+01 9.76297E+00
          8.98562E+00 8.29123E+00 7.66520E+00 7.09976E+00 6.58718E+00
          6.12075E+00 5.69543E+00 5.30655E+00 4.94877E+00 4.61545E+00
          4.30023E+00 3.99740E+00 3.69736E+00 3.38696E+00 3.04588E+00
          2.64644E+00 2.41305E+00 2.14609E+00 1.90394E+00 1.65696E+00
          1.60605E+00 1.57887E+00 1.57534E+00 1.56647E+00 1.56442E+00
          1.56616E+00 1.58130E+00                                     8.958E+00
 5.00E+06 1.16722E+01 1.11102E+01 1.05920E+01 1.01474E+01 9.75080E+00
          9.00490E+00 8.33432E+00 7.72703E+00 7.17654E+00 6.67624E+00
          6.22042E+00 5.80446E+00 5.42387E+00 5.07348E+00 4.74672E+00
          4.43712E+00 4.13851E+00 3.84036E+00 3.52749E+00 3.17533E+00
          2.74849E+00 2.49072E+00 2.18701E+00 1.90575E+00 1.61192E+00
          1.55078E+00 1.52389E+00 1.52085E+00 1.50975E+00 1.50706E+00
          1.50934E+00 1.52563E+00                                     9.251E+00
 6.00E+06 1.16071E+01 1.10558E+01 1.05504E+01 1.01219E+01 9.74188E+00
          9.02219E+00 8.37262E+00 7.78245E+00 7.24609E+00 6.75773E+00
          6.31228E+00 5.90548E+00 5.53300E+00 5.18982E+00 4.86940E+00
          4.56523E+00 4.27090E+00 3.97523E+00 3.66164E+00 3.30214E+00
          2.85469E+00 2.57712E+00 2.24205E+00 1.92561E+00 1.58767E+00
          1.51586E+00 1.48798E+00 1.48531E+00 1.47235E+00 1.46912E+00
          1.47278E+00 1.48828E+00                                     9.494E+00
 8.00E+06 1.15071E+01 1.09721E+01 1.04868E+01 1.00840E+01 9.73040E+00
          9.05202E+00 8.43708E+00 7.87606E+00 7.36457E+00 6.89762E+00
          6.47103E+00 6.08095E+00 5.72341E+00 5.39362E+00 5.08520E+00
          4.79153E+00 4.50604E+00 4.21686E+00 3.90528E+00 3.53793E+00
          3.06109E+00 2.75252E+00 2.36584E+00 1.98982E+00 1.57677E+00
          1.48266E+00 1.44010E+00 1.43781E+00 1.42780E+00 1.42503E+00
          1.42908E+00 1.44043E+00                                     9.884E+00
 1.00E+07 1.14340E+01 1.09118E+01 1.04418E+01 1.00583E+01 9.72449E+00
          9.07737E+00 8.48925E+00 7.95136E+00 7.46005E+00 7.01095E+00
          6.60042E+00 6.22489E+00 5.88063E+00 5.56296E+00 5.26548E+00
          4.98156E+00 4.70456E+00 4.42233E+00 4.11502E+00 3.74598E+00
          3.25237E+00 2.92213E+00 2.49526E+00 2.06833E+00 1.58544E+00
          1.47106E+00 1.41523E+00 1.41206E+00 1.40148E+00 1.39851E+00
          1.40186E+00 1.41187E+00                                     1.019E+01
 1.50E+07 1.13159E+01 1.08189E+01 1.03768E+01 1.00254E+01 9.72374E+00
          9.12915E+00 8.58540E+00 8.08607E+00 7.62896E+00 7.21145E+00
          6.83138E+00 6.48547E+00 6.16973E+00 5.87888E+00 5.60524E+00
          5.34117E+00 5.07992E+00 4.80914E+00 4.51018E+00 4.15151E+00
          3.66079E+00 3.30903E+00 2.81427E+00 2.28086E+00 1.63549E+00
          1.48026E+00 1.39432E+00 1.38493E+00 1.36453E+00 1.36003E+00
          1.36261E+00 1.37122E+00                                     1.073E+01
 2.00E+07 1.12539E+01 1.07709E+01 1.03445E+01 1.00113E+01 9.72822E+00
          9.16555E+00 8.64987E+00 8.17589E+00 7.74195E+00 7.34604E+00
          6.98647E+00 6.66037E+00 6.36401E+00 6.09225E+00 5.83749E+00
          5.59202E+00 5.34899E+00 5.09552E+00 4.81212E+00 4.46553E+00
          3.97627E+00 3.61368E+00 3.08756E+00 2.49514E+00 1.72020E+00
          1.51575E+00 1.38410E+00 1.36925E+00 1.34713E+00 1.34260E+00
          1.34473E+00 1.35004E+00                                     1.110E+01
 3.00E+07 1.11938E+01 1.07256E+01 1.03162E+01 1.00035E+01 9.74183E+00
          9.21620E+00 8.73396E+00 8.29096E+00 7.88588E+00 7.51720E+00
          7.18369E+00 6.88302E+00 6.61208E+00 6.36649E+00 6.13940E+00
          5.92376E+00 5.71333E+00 5.49553E+00 5.24918E+00 4.93369E+00
          4.45582E+00 4.08300E+00 3.52253E+00 2.86174E+00 1.91164E+00
          1.61940E+00 1.37912E+00 1.35102E+00 1.33205E+00 1.32902E+00
          1.32379E+00 1.32800E+00                                     1.159E+01
 4.00E+07 1.11739E+01 1.07119E+01 1.03101E+01 1.00072E+01 9.75595E+00
          9.24888E+00 8.78437E+00 8.35869E+00 7.97057E+00 7.61851E+00
          7.30141E+00 7.01740E+00 6.76411E+00 6.53807E+00 6.33364E+00
          6.14406E+00 5.96084E+00 5.76635E+00 5.53641E+00 5.23730E+00
          4.78613E+00 4.43429E+00 3.89655E+00 3.21136E+00 2.07624E+00
          1.70607E+00 1.39603E+00 1.35498E+00 1.32185E+00 1.31758E+00
          1.31418E+00 1.31708E+00                                     1.191E+01
 5.00E+07 1.11601E+01 1.07042E+01 1.03087E+01 1.00128E+01 9.76858E+00
          9.27384E+00 8.82071E+00 8.40600E+00 8.02861E+00 7.68739E+00
          7.38141E+00 7.10912E+00 6.86839E+00 6.65609E+00 6.46688E+00
          6.29443E+00 6.13088E+00 5.95904E+00 5.75447E+00 5.48063E+00
          5.05202E+00 4.71101E+00 4.18267E+00 3.48740E+00 2.24826E+00
          1.80478E+00 1.41006E+00 1.35712E+00 1.31757E+00 1.31173E+00
          1.30838E+00 1.31055E+00                                     1.215E+01
 6.00E+07 1.11516E+01 1.07006E+01 1.03102E+01 1.00190E+01 9.77931E+00
          9.29288E+00 8.84750E+00 8.44034E+00 8.07047E+00 7.73695E+00
          7.43906E+00 7.17542E+00 6.94416E+00 6.74235E+00 6.56499E+00
          6.40616E+00 6.25854E+00 6.10569E+00 5.92318E+00 5.67242E+00
          5.26628E+00 4.93741E+00 4.42207E+00 3.72613E+00 2.40902E+00
          1.90098E+00 1.42659E+00 1.36177E+00 1.31516E+00 1.30795E+00
          1.30432E+00 1.30615E+00                                     1.232E+01
 8.00E+07 1.11389E+01 1.06969E+01 1.03144E+01 1.00298E+01 9.79580E+00
          9.32007E+00 8.88433E+00 8.48652E+00 8.12622E+00 7.80299E+00
          7.51669E+00 7.26612E+00 7.04936E+00 6.86344E+00 6.70300E+00
          6.56226E+00 6.43551E+00 6.30902E+00 6.16097E+00 5.95343E+00
          5.59944E+00 5.29901E+00 4.80811E+00 4.11035E+00 2.68859E+00
          2.09199E+00 1.46651E+00 1.37338E+00 1.31162E+00 1.30637E+00
          1.29648E+00 1.30066E+00                                     1.258E+01
 1.00E+08 1.11552E+01 1.07114E+01 1.03273E+01 1.00413E+01 9.80643E+00
          9.33214E+00 8.90093E+00 8.51020E+00 8.15865E+00 7.84481E+00
          7.56744E+00 7.32526E+00 7.11658E+00 6.93860E+00 6.78626E+00
          6.65523E+00 6.54383E+00 6.44608E+00 6.34264E+00 6.17532E+00
          5.83973E+00 5.55087E+00 5.09504E+00 4.43270E+00 2.94291E+00
          2.26096E+00 1.50416E+00 1.39047E+00 1.31216E+00 1.30316E+00
          1.29564E+00 1.29755E+00                                     1.276E+01
 1.50E+08 1.11305E+01 1.07011E+01 1.03292E+01 1.00516E+01 9.82310E+00
          9.36093E+00 8.93985E+00 8.55794E+00 8.21418E+00 7.90767E+00
          7.63772E+00 7.40393E+00 7.20577E+00 7.04221E+00 6.91083E+00
          6.80865E+00 6.73146E+00 6.66638E+00 6.59298E+00 6.47611E+00
          6.23242E+00 6.00141E+00 5.60639E+00 4.99776E+00 3.46775E+00
          2.62826E+00 1.60374E+00 1.44307E+00 1.31668E+00 1.30341E+00
          1.28741E+00 1.29297E+00                                     1.303E+01
 2.00E+08 1.11125E+01 1.06965E+01 1.03345E+01 1.00614E+01 9.83461E+00
          9.37701E+00 8.95950E+00 8.58073E+00 8.24013E+00 7.93741E+00
          7.67261E+00 7.44543E+00 7.25525E+00 7.10085E+00 6.97945E+00
          6.88837E+00 6.82532E+00 6.78119E+00 6.73920E+00 6.66456E+00
          6.48060E+00 6.29000E+00 5.93736E+00 5.37381E+00 3.87358E+00
          2.95461E+00 1.69921E+00 1.49011E+00 1.32493E+00 1.30558E+00
          1.28900E+00 1.29089E+00                                     1.319E+01
 3.00E+08 1.10714E+01 1.06829E+01 1.03400E+01 1.00723E+01 9.84464E+00
          9.39063E+00 8.97669E+00 8.60214E+00 8.26640E+00 7.96925E+00
          7.71071E+00 7.49054E+00 7.30829E+00 7.16302E+00 7.05242E+00
          6.97448E+00 6.92809E+00 6.90573E+00 6.89516E+00 6.87362E+00
          6.77559E+00 6.64000E+00 6.35338E+00 5.86557E+00 4.46503E+00
          3.46399E+00 1.88423E+00 1.59824E+00 1.34336E+00 1.31445E+00
          1.28540E+00 1.28906E+00                                     1.338E+01
 4.00E+08 1.10354E+01 1.06690E+01 1.03413E+01 1.00773E+01 9.84829E+00
          9.39689E+00 8.98552E+00 8.61340E+00 8.28020E+00 7.98603E+00
          7.73121E+00 7.51518E+00 7.33689E+00 7.19530E+00 7.08908E+00
          7.01747E+00 6.98078E+00 6.97401E+00 6.98650E+00 6.99189E+00
          6.92644E+00 6.82423E+00 6.61660E+00 6.23681E+00 4.87755E+00
          3.79736E+00 2.07264E+00 1.72475E+00 1.36091E+00 1.30926E+00
          1.29025E+00 1.28735E+00                                     1.349E+01
 5.00E+08 1.10082E+01 1.06584E+01 1.03420E+01 1.00809E+01 9.85087E+00
          9.40092E+00 8.99088E+00 8.62021E+00 8.28864E+00 7.99629E+00
          7.74348E+00 7.52971E+00 7.35398E+00 7.21531E+00 7.11253E+00
          7.04511E+00 7.01389E+00 7.01476E+00 7.03897E+00 7.06455E+00
          7.03492E+00 6.95941E+00 6.78795E+00 6.45782E+00 5.19980E+00
          4.11524E+00 2.23140E+00 1.82518E+00 1.38327E+00 1.31793E+00
          1.29385E+00 1.28668E+00                                     1.356E+01
 6.00E+08 1.09886E+01 1.06508E+01 1.03428E+01 1.00839E+01 9.85317E+00
          9.40408E+00 8.99473E+00 8.62498E+00 8.29453E+00 8.00327E+00
          7.75141E+00 7.53870E+00 7.36465E+00 7.22861E+00 7.12918E+00
          7.06557E+00 7.03821E+00 7.04216E+00 7.06982E+00 7.10811E+00
          7.11981E+00 7.07653E+00 6.91710E+00 6.57175E+00 5.42294E+00
          4.45584E+00 2.37757E+00 1.90000E+00 1.40739E+00 1.34152E+00
          1.28723E+00 1.28613E+00                                     1.361E+01
 8.00E+08 1.09648E+01 1.06416E+01 1.03435E+01 1.00871E+01 9.85550E+00
          9.40758E+00 8.99935E+00 8.63090E+00 8.30190E+00 8.01222E+00
          7.76202E+00 7.55116E+00 7.37924E+00 7.24577E+00 7.14947E+00
          7.08973E+00 7.06742E+00 7.07845E+00 7.11665E+00 7.17184E+00
          7.21518E+00 7.20139E+00 7.09317E+00 6.81347E+00 5.78111E+00
          4.86829E+00 2.66681E+00 2.08567E+00 1.45093E+00 1.35933E+00
          1.29077E+00 1.28589E+00                                     1.368E+01
 1.00E+09 1.09499E+01 1.06358E+01 1.03440E+01 1.00892E+01 9.85692E+00
          9.40971E+00 9.00218E+00 8.63455E+00 8.30644E+00 8.01770E+00
          7.76846E+00 7.55862E+00 7.38798E+00 7.25614E+00 7.16179E+00
          7.10446E+00 7.08525E+00 7.10063E+00 7.14535E+00 7.21113E+00
          7.27395E+00 7.27901E+00 7.20771E+00 6.97918E+00 6.03841E+00
          5.17895E+00 2.92408E+00 2.25674E+00 1.49411E+00 1.37798E+00
          1.29541E+00 1.28516E+00                                     1.372E+01
 1.50E+09 1.09276E+01 1.06272E+01 1.03447E+01 1.00921E+01 9.85878E+00
          9.41255E+00 9.00602E+00 8.63950E+00 8.31260E+00 8.02509E+00
          7.77706E+00 7.56857E+00 7.39963E+00 7.26997E+00 7.17834E+00
          7.12430E+00 7.10937E+00 7.13066E+00 7.18431E+00 7.26495E+00
          7.35454E+00 7.38578E+00 7.37106E+00 7.22901E+00 6.45916E+00
          5.71422E+00 3.45633E+00 2.63240E+00 1.59955E+00 1.42779E+00
          1.30707E+00 1.28503E+00                                     1.378E+01
 2.00E+09 1.09152E+01 1.06224E+01 1.03451E+01 1.00936E+01 9.85964E+00
          9.41396E+00 9.00800E+00 8.64204E+00 8.31569E+00 8.02878E+00
          7.78141E+00 7.57366E+00 7.40561E+00 7.27703E+00 7.18674E+00
          7.13441E+00 7.12172E+00 7.14612E+00 7.20439E+00 7.29309E+00
          7.39698E+00 7.44141E+00 7.45638E+00 7.36611E+00 6.72165E+00
          6.06517E+00 3.87105E+00 2.94888E+00 1.70095E+00 1.48000E+00
          1.31949E+00 1.28461E+00                                     1.382E+01
 3.00E+09 1.09020E+01 1.06173E+01 1.03453E+01 1.00950E+01 9.86042E+00
          9.41538E+00 9.01007E+00 8.64466E+00 8.31881E+00 8.03245E+00
          7.78574E+00 7.57880E+00 7.41164E+00 7.28412E+00 7.19513E+00
          7.14453E+00 7.13416E+00 7.16170E+00 7.22472E+00 7.32189E+00
          7.44099E+00 7.49875E+00 7.54239E+00 7.50946E+00 7.03928E+00
          6.50824E+00 4.48347E+00 3.45313E+00 1.89028E+00 1.58546E+00
          1.34379E+00 1.28439E+00                                     1.386E+01
 4.00E+09 1.08953E+01 1.06146E+01 1.03454E+01 1.00957E+01 9.86079E+00
          9.41606E+00 9.01108E+00 8.64595E+00 8.32036E+00 8.03427E+00
          7.78791E+00 7.58136E+00 7.41468E+00 7.28768E+00 7.19935E+00
          7.14960E+00 7.14035E+00 7.16946E+00 7.23481E+00 7.33612E+00
          7.46347E+00 7.52861E+00 7.58537E+00 7.58220E+00 7.22715E+00
          6.77994E+00 4.91677E+00 3.84441E+00 2.06693E+00 1.68918E+00
          1.36708E+00 1.28427E+00                                     1.388E+01
 5.00E+09 1.09098E+01 1.06250E+01 1.03517E+01 1.00981E+01 9.85994E+00
          9.41210E+00 9.00665E+00 8.64238E+00 8.31843E+00 8.03423E+00
          7.78951E+00 7.58416E+00 7.41805E+00 7.29055E+00 7.19941E+00
          7.14470E+00 7.13198E+00 7.16720E+00 7.25187E+00 7.36557E+00
          7.48274E+00 7.54288E+00 7.60419E+00 7.62356E+00 7.35554E+00
          6.96212E+00 5.23464E+00 4.16218E+00 2.23840E+00 1.79118E+00
          1.38834E+00 1.28424E+00                                     1.389E+01
 6.00E+09 1.09066E+01 1.06238E+01 1.03518E+01 1.00985E+01 9.86013E+00
          9.41242E+00 9.00708E+00 8.64291E+00 8.31908E+00 8.03500E+00
          7.79039E+00 7.58518E+00 7.41925E+00 7.29194E+00 7.20108E+00
          7.14673E+00 7.13448E+00 7.17039E+00 7.25605E+00 7.37127E+00
          7.49141E+00 7.55471E+00 7.62267E+00 7.65512E+00 7.43850E+00
          7.09568E+00 5.48695E+00 4.42280E+00 2.39757E+00 1.89287E+00
          1.41019E+00 1.28412E+00                                     1.390E+01
 8.00E+09 1.08836E+01 1.06102E+01 1.03459E+01 1.00973E+01 9.86161E+00
          9.41710E+00 9.01235E+00 8.64758E+00 8.32248E+00 8.03695E+00
          7.79119E+00 7.58532E+00 7.41935E+00 7.29318E+00 7.20581E+00
          7.15729E+00 7.14969E+00 7.18117E+00 7.25012E+00 7.35710E+00
          7.49755E+00 7.57593E+00 7.65261E+00 7.69363E+00 7.54722E+00
          7.27035E+00 5.85570E+00 4.83335E+00 2.68459E+00 2.09131E+00
          1.45312E+00 1.28412E+00                                     1.391E+01
 1.00E+10 1.08808E+01 1.06091E+01 1.03459E+01 1.00977E+01 9.86191E+00
          9.41732E+00 9.01241E+00 8.64761E+00 8.32262E+00 8.03729E+00
          7.79179E+00 7.58616E+00 7.42038E+00 7.29431E+00 7.20711E+00
          7.15886E+00 7.15168E+00 7.18370E+00 7.25337E+00 7.36184E+00
          7.50433E+00 7.58447E+00 7.66790E+00 7.72000E+00 7.60740E+00
          7.37692E+00 6.11148E+00 5.14424E+00 2.93846E+00 2.27435E+00
          1.49353E+00 1.28413E+00                                     1.392E+01


==> anc/colstop/sbethe/sdbase/pdebr80.p08 <==
 80
 1.00E+03 5.52500E-01 5.64114E-01 5.75960E-01 5.88226E-01 6.00920E-01
          6.27490E-01 6.55570E-01 6.85020E-01 7.15880E-01 7.48230E-01
          7.82220E-01 8.18190E-01 8.56780E-01 8.98640E-01 9.44100E-01
          9.92880E-01 1.04292E+00 1.08897E+00 1.12509E+00 1.15061E+00
          1.16930E+00 1.17844E+00 1.18646E+00 1.19069E+00 1.19136E+00
          1.19138E+00 1.19199E+00 1.19207E+00 1.19202E+00 1.19201E+00
          1.19200E+00 1.19201E+00                                     7.574E-01
 1.50E+03 7.85770E-01 8.02554E-01 8.19680E-01 8.37417E-01 8.55750E-01
          8.93890E-01 9.33530E-01 9.74030E-01 1.01532E+00 1.05764E+00
          1.10143E+00 1.14735E+00 1.19644E+00 1.24945E+00 1.30588E+00
          1.36452E+00 1.42299E+00 1.47615E+00 1.51806E+00 1.54692E+00
          1.56554E+00 1.57389E+00 1.58179E+00 1.58601E+00 1.58376E+00
          1.58456E+00 1.58984E+00 1.59057E+00 1.59038E+00 1.59033E+00
          1.59027E+00 1.59033E+00                                     1.046E+00
 2.00E+03 1.00934E+00 1.03213E+00 1.05501E+00 1.07804E+00 1.10125E+00
          1.14829E+00 1.19611E+00 1.24472E+00 1.29426E+00 1.34501E+00
          1.39744E+00 1.45175E+00 1.50803E+00 1.56651E+00 1.62767E+00
          1.69121E+00 1.75446E+00 1.81137E+00 1.85570E+00 1.88810E+00
          1.90967E+00 1.91645E+00 1.92437E+00 1.93112E+00 1.93120E+00
          1.93207E+00 1.93728E+00 1.93807E+00 1.93785E+00 1.93795E+00
          1.93774E+00 1.93787E+00                                     1.307E+00
 3.00E+03 1.42811E+00 1.45928E+00 1.49037E+00 1.52132E+00 1.55220E+00
          1.61395E+00 1.67542E+00 1.73655E+00 1.79740E+00 1.85838E+00
          1.92013E+00 1.98276E+00 2.04618E+00 2.11035E+00 2.17558E+00
          2.24148E+00 2.30571E+00 2.36355E+00 2.41025E+00 2.44645E+00
          2.47286E+00 2.48226E+00 2.49248E+00 2.50205E+00 2.51108E+00
          2.51305E+00 2.51352E+00 2.51352E+00 2.51376E+00 2.51378E+00
          2.51382E+00 2.51381E+00                                     1.759E+00
 4.00E+03 1.80626E+00 1.84415E+00 1.88169E+00 1.91862E+00 1.95506E+00
          2.02686E+00 2.09684E+00 2.16502E+00 2.23157E+00 2.29718E+00
          2.36292E+00 2.42869E+00 2.49398E+00 2.55831E+00 2.62194E+00
          2.68474E+00 2.74510E+00 2.80029E+00 2.84739E+00 2.88555E+00
          2.91603E+00 2.92962E+00 2.94261E+00 2.95397E+00 2.97173E+00
          2.97431E+00 2.97020E+00 2.96958E+00 2.97009E+00 2.97020E+00
          2.97029E+00 2.97022E+00                                     2.137E+00
 5.00E+03 2.14654E+00 2.19072E+00 2.23403E+00 2.27584E+00 2.31633E+00
          2.39440E+00 2.46871E+00 2.54003E+00 2.60876E+00 2.67575E+00
          2.74219E+00 2.80771E+00 2.87120E+00 2.93192E+00 2.99087E+00
          3.04870E+00 3.10428E+00 3.15575E+00 3.20126E+00 3.24080E+00
          3.27545E+00 3.29141E+00 3.30665E+00 3.32045E+00 3.34423E+00
          3.34724E+00 3.34007E+00 3.33902E+00 3.33974E+00 3.33990E+00
          3.34004E+00 3.33992E+00                                     2.457E+00
 6.00E+03 2.45425E+00 2.50369E+00 2.55172E+00 2.59727E+00 2.64065E+00
          2.72254E+00 2.79857E+00 2.87043E+00 2.93876E+00 3.00453E+00
          3.06914E+00 3.13200E+00 3.19170E+00 3.24735E+00 3.30057E+00
          3.35267E+00 3.40293E+00 3.45022E+00 3.49356E+00 3.53359E+00
          3.57132E+00 3.58919E+00 3.60631E+00 3.62193E+00 3.64925E+00
          3.65261E+00 3.64409E+00 3.64283E+00 3.64366E+00 3.64386E+00
          3.64402E+00 3.64388E+00                                     2.731E+00
 8.00E+03 2.98682E+00 3.04436E+00 3.09937E+00 3.14993E+00 3.19654E+00
          3.28095E+00 3.35531E+00 3.42316E+00 3.48562E+00 3.54400E+00
          3.60012E+00 3.65341E+00 3.70239E+00 3.74643E+00 3.78775E+00
          3.82840E+00 3.86830E+00 3.90731E+00 3.94564E+00 3.98474E+00
          4.02548E+00 4.04564E+00 4.06536E+00 4.08286E+00 4.11068E+00
          4.11462E+00 4.10797E+00 4.10697E+00 4.10777E+00 4.10795E+00
          4.10811E+00 4.10798E+00                                     3.176E+00
 1.00E+04 3.43272E+00 3.49593E+00 3.55552E+00 3.60875E+00 3.65631E+00
          3.73883E+00 3.80732E+00 3.86716E+00 3.91997E+00 3.96741E+00
          4.01177E+00 4.05285E+00 4.08967E+00 4.12206E+00 4.15227E+00
          4.18254E+00 4.21316E+00 4.24461E+00 4.27773E+00 4.31425E+00
          4.35483E+00 4.37564E+00 4.39655E+00 4.41426E+00 4.43731E+00
          4.44165E+00 4.44026E+00 4.44002E+00 4.44060E+00 4.44070E+00
          4.44079E+00 4.44074E+00                                     3.523E+00
 1.50E+04 4.29793E+00 4.36880E+00 4.43355E+00 4.48752E+00 4.53193E+00
          4.59988E+00 4.64552E+00 4.67853E+00 4.70183E+00 4.71805E+00
          4.73069E+00 4.74060E+00 4.74838E+00 4.75485E+00 4.76161E+00
          4.77042E+00 4.78201E+00 4.79731E+00 4.81755E+00 4.84412E+00
          4.87724E+00 4.89553E+00 4.91529E+00 4.92996E+00 4.93592E+00
          4.94040E+00 4.95320E+00 4.95499E+00 4.95487E+00 4.95479E+00
          4.95470E+00 4.95484E+00                                     4.135E+00
 2.00E+04 4.93794E+00 5.01107E+00 5.07589E+00 5.12610E+00 5.16348E+00
          5.21076E+00 5.22963E+00 5.23383E+00 5.22757E+00 5.21435E+00
          5.19862E+00 5.18199E+00 5.16580E+00 5.15129E+00 5.13945E+00
          5.13144E+00 5.12803E+00 5.12988E+00 5.13782E+00 5.15258E+00
          5.17387E+00 5.18672E+00 5.20191E+00 5.21157E+00 5.20325E+00
          5.20699E+00 5.22868E+00 5.23177E+00 5.23113E+00 5.23090E+00
          5.23069E+00 5.23093E+00                                     4.544E+00
 3.00E+04 5.85704E+00 5.92670E+00 5.98452E+00 6.02158E+00 6.04070E+00
          6.04209E+00 6.00777E+00 5.95863E+00 5.90093E+00 5.83935E+00
          5.77923E+00 5.72271E+00 5.67084E+00 5.62427E+00 5.58375E+00
          5.54969E+00 5.52255E+00 5.50206E+00 5.48778E+00 5.47924E+00
          5.47538E+00 5.47551E+00 5.47844E+00 5.47778E+00 5.45406E+00
          5.45538E+00 5.48065E+00 5.48434E+00 5.48326E+00 5.48290E+00
          5.48261E+00 5.48295E+00                                     5.073E+00
 4.00E+04 6.52499E+00 6.58549E+00 6.63151E+00 6.65221E+00 6.65136E+00
          6.60712E+00 6.52407E+00 6.42889E+00 6.32908E+00 6.22957E+00
          6.13573E+00 6.04932E+00 5.97061E+00 5.89930E+00 5.83618E+00
          5.78122E+00 5.73460E+00 5.69524E+00 5.66187E+00 5.63332E+00
          5.60804E+00 5.59700E+00 5.58836E+00 5.57928E+00 5.55121E+00
          5.55013E+00 5.56966E+00 5.57256E+00 5.57149E+00 5.57117E+00
          5.57092E+00 5.57121E+00                                     5.419E+00
 5.00E+04 7.05929E+00 7.10764E+00 7.13951E+00 7.14265E+00 7.12168E+00
          7.03386E+00 6.90672E+00 6.77162E+00 6.63655E+00 6.50599E+00
          6.38478E+00 6.27402E+00 6.17321E+00 6.08127E+00 5.99883E+00
          5.92573E+00 5.86189E+00 5.80586E+00 5.75593E+00 5.71072E+00
          5.66834E+00 5.64828E+00 5.62988E+00 5.61439E+00 5.58805E+00
          5.58497E+00 5.59470E+00 5.59618E+00 5.59537E+00 5.59516E+00
          5.59501E+00 5.59517E+00                                     5.677E+00
 6.00E+04 7.50984E+00 7.54423E+00 7.56064E+00 7.54576E+00 7.50498E+00
          7.37594E+00 7.20872E+00 7.03846E+00 6.87320E+00 6.71639E+00
          6.57197E+00 6.44042E+00 6.32048E+00 6.21052E+00 6.11090E+00
          6.02151E+00 5.94204E+00 5.87093E+00 5.80641E+00 5.74717E+00
          5.69108E+00 5.66379E+00 5.63730E+00 5.61688E+00 5.59517E+00
          5.59043E+00 5.58908E+00 5.58896E+00 5.58849E+00 5.58839E+00
          5.58834E+00 5.58837E+00                                     5.884E+00
 8.00E+04 8.42434E+00 8.32153E+00 8.21744E+00 8.11141E+00 8.00535E+00
          7.79901E+00 7.59825E+00 7.40326E+00 7.21424E+00 7.03125E+00
          6.85495E+00 6.68653E+00 6.52645E+00 6.37508E+00 6.23373E+00
          6.10424E+00 5.98768E+00 5.88590E+00 5.79979E+00 5.72546E+00
          5.66134E+00 5.63639E+00 5.61834E+00 5.60326E+00 5.54347E+00
          5.51360E+00 5.51673E+00 5.52037E+00 5.51713E+00 5.51566E+00
          5.51807E+00 5.51672E+00                                     6.187E+00
 1.00E+05 8.78837E+00 8.75840E+00 8.70808E+00 8.62263E+00 8.50948E+00
          8.23952E+00 7.94415E+00 7.66586E+00 7.41084E+00 7.17816E+00
          6.96683E+00 6.77491E+00 6.59781E+00 6.43224E+00 6.27848E+00
          6.13753E+00 6.00864E+00 5.88992E+00 5.77986E+00 5.67824E+00
          5.58292E+00 5.53556E+00 5.48705E+00 5.45261E+00 5.43900E+00
          5.42987E+00 5.40197E+00 5.39800E+00 5.39828E+00 5.39848E+00
          5.39864E+00 5.39838E+00                                     6.408E+00
 1.50E+05 9.72513E+00 9.61122E+00 9.47904E+00 9.31559E+00 9.12901E+00
          8.72743E+00 8.32213E+00 7.95432E+00 7.62664E+00 7.33466E+00
          7.07321E+00 6.83585E+00 6.61351E+00 6.40093E+00 6.20093E+00
          6.01636E+00 5.84686E+00 5.68873E+00 5.53980E+00 5.40131E+00
          5.27218E+00 5.20887E+00 5.14541E+00 5.09789E+00 5.06214E+00
          5.05008E+00 5.02881E+00 5.02585E+00 5.02549E+00 5.02554E+00
          5.02559E+00 5.02541E+00                                     6.716E+00
 2.00E+05 1.04017E+01 1.01322E+01 9.86658E+00 9.60833E+00 9.35893E+00
          8.88847E+00 8.45249E+00 8.04922E+00 7.67698E+00 7.33467E+00
          7.02175E+00 6.73624E+00 6.47548E+00 6.23611E+00 6.01332E+00
          5.80405E+00 5.60954E+00 5.42936E+00 5.26171E+00 5.09804E+00
          4.93204E+00 4.85173E+00 4.77931E+00 4.72809E+00 4.66651E+00
          4.64947E+00 4.64532E+00 4.64568E+00 4.64404E+00 4.64370E+00
          4.64345E+00 4.64359E+00                                     6.855E+00
 3.00E+05 1.09496E+01 1.06392E+01 1.03253E+01 1.00059E+01 9.68598E+00
          9.06516E+00 8.48979E+00 7.98203E+00 7.53761E+00 7.14574E+00
          6.79575E+00 6.47765E+00 6.17934E+00 5.89436E+00 5.62596E+00
          5.37660E+00 5.14493E+00 4.92712E+00 4.71895E+00 4.52217E+00
          4.33730E+00 4.24828E+00 4.16169E+00 4.09361E+00 4.01889E+00
          4.00237E+00 3.99636E+00 3.99576E+00 3.99422E+00 3.99394E+00
          3.99375E+00 3.99377E+00                                     6.980E+00
 4.00E+05 1.13369E+01 1.09134E+01 1.05033E+01 1.01170E+01 9.75273E+00
          9.07713E+00 8.46784E+00 7.91849E+00 7.42474E+00 6.98035E+00
          6.57923E+00 6.21663E+00 5.88746E+00 5.58561E+00 5.30281E+00
          5.03335E+00 4.77770E+00 4.53725E+00 4.31191E+00 4.09817E+00
          3.89482E+00 3.79756E+00 3.70138E+00 3.62636E+00 3.55467E+00
          3.53647E+00 3.52024E+00 3.51825E+00 3.51691E+00 3.51670E+00
          3.51661E+00 3.51653E+00                                     7.046E+00
 5.00E+05 1.15404E+01 1.10710E+01 1.06191E+01 1.01978E+01 9.80341E+00
          9.07460E+00 8.42242E+00 7.83779E+00 7.31400E+00 6.84255E+00
          6.41507E+00 6.02651E+00 5.67259E+00 5.34840E+00 5.04763E+00
          4.76545E+00 4.50041E+00 4.25008E+00 4.01269E+00 3.78647E+00
          3.57193E+00 3.46919E+00 3.36693E+00 3.28659E+00 3.21078E+00
          3.19195E+00 3.17408E+00 3.17163E+00 3.17009E+00 3.17000E+00
          3.16970E+00 3.16975E+00                                     7.108E+00
 6.00E+05 1.16717E+01 1.11708E+01 1.06904E+01 1.02456E+01 9.83080E+00
          9.06436E+00 8.38078E+00 7.76999E+00 7.22348E+00 6.73188E+00
          6.28615E+00 5.88085E+00 5.51160E+00 5.17357E+00 4.86065E+00
          4.56810E+00 4.29408E+00 4.03561E+00 3.79049E+00 3.55688E+00
          3.33400E+00 3.22653E+00 3.11924E+00 3.03442E+00 2.95328E+00
          2.93348E+00 2.91648E+00 2.91427E+00 2.91251E+00 2.91231E+00
          2.91212E+00 2.91214E+00                                     7.174E+00
 8.00E+05 1.18262E+01 1.12825E+01 1.07638E+01 1.02887E+01 9.84836E+00
          9.03456E+00 8.31216E+00 7.67001E+00 7.09678E+00 6.58174E+00
          6.11511E+00 5.69106E+00 5.30484E+00 4.95125E+00 4.62395E+00
          4.31801E+00 4.03133E+00 3.76074E+00 3.50343E+00 3.25739E+00
          3.01997E+00 2.90442E+00 2.78946E+00 2.69828E+00 2.60739E+00
          2.58517E+00 2.56837E+00 2.56633E+00 2.56438E+00 2.56420E+00
          2.56393E+00 2.56395E+00                                     7.317E+00
 1.00E+06 1.18985E+01 1.13284E+01 1.07871E+01 1.02954E+01 9.84209E+00
          9.00494E+00 8.26486E+00 7.60909E+00 7.02461E+00 6.49944E+00
          6.02309E+00 5.58968E+00 5.19445E+00 4.83226E+00 4.49687E+00
          4.18327E+00 3.88887E+00 3.60964E+00 3.34208E+00 3.08430E+00
          2.83407E+00 2.71128E+00 2.58870E+00 2.49100E+00 2.39237E+00
          2.36735E+00 2.34806E+00 2.34593E+00 2.34400E+00 2.34367E+00
          2.34354E+00 2.34340E+00                                     7.467E+00
 1.50E+06 1.19477E+01 1.13486E+01 1.07837E+01 1.02772E+01 9.81428E+00
          8.95950E+00 8.20873E+00 7.54373E+00 6.95148E+00 6.41934E+00
          5.93656E+00 5.49701E+00 5.09566E+00 4.72701E+00 4.38442E+00
          4.06244E+00 3.75786E+00 3.46587E+00 3.18160E+00 2.90079E+00
          2.61944E+00 2.47656E+00 2.33000E+00 2.21006E+00 2.08981E+00
          2.05930E+00 2.03449E+00 2.03159E+00 2.02928E+00 2.02896E+00
          2.02867E+00 2.02838E+00                                     7.817E+00
 2.00E+06 1.19197E+01 1.13178E+01 1.07526E+01 1.02501E+01 9.79270E+00
          8.94614E+00 8.20256E+00 7.54123E+00 6.95061E+00 6.41910E+00
          5.93679E+00 5.49761E+00 5.09653E+00 4.72788E+00 4.38488E+00
          4.06176E+00 3.75470E+00 3.45779E+00 3.16446E+00 2.86736E+00
          2.55750E+00 2.39387E+00 2.21897E+00 2.07086E+00 1.92673E+00
          1.89259E+00 1.86487E+00 1.86131E+00 1.85803E+00 1.85758E+00
          1.85728E+00 1.85834E+00                                     8.116E+00
 3.00E+06 1.17965E+01 1.12178E+01 1.06771E+01 1.02005E+01 9.76797E+00
          8.95970E+00 8.23957E+00 7.59141E+00 7.00798E+00 6.48212E+00
          6.00766E+00 5.57838E+00 5.18780E+00 4.82840E+00 4.49073E+00
          4.16750E+00 3.85603E+00 3.55239E+00 3.24891E+00 2.92887E+00
          2.57184E+00 2.37276E+00 2.15341E+00 1.95899E+00 1.75674E+00
          1.71134E+00 1.68455E+00 1.68116E+00 1.67418E+00 1.67271E+00
          1.67371E+00 1.68323E+00                                     8.588E+00
 4.00E+06 1.17180E+01 1.11459E+01 1.06151E+01 1.01541E+01 9.74002E+00
          8.96592E+00 8.27416E+00 7.65027E+00 7.08659E+00 6.57544E+00
          6.11020E+00 5.68594E+00 5.29807E+00 4.94143E+00 4.60957E+00
          4.29629E+00 3.99586E+00 3.69862E+00 3.39128E+00 3.05332E+00
          2.65658E+00 2.42419E+00 2.15781E+00 1.91640E+00 1.67355E+00
          1.62422E+00 1.59217E+00 1.58706E+00 1.57779E+00 1.57600E+00
          1.57806E+00 1.59399E+00                                     8.946E+00
 5.00E+06 1.16368E+01 1.10778E+01 1.05622E+01 1.01196E+01 9.72449E+00
          8.98155E+00 8.31357E+00 7.70858E+00 7.16004E+00 6.66137E+00
          6.20682E+00 5.79189E+00 5.41224E+00 5.06288E+00 4.73749E+00
          4.42979E+00 4.13367E+00 3.83854E+00 3.52916E+00 3.18059E+00
          2.75692E+00 2.50029E+00 2.19720E+00 1.91702E+00 1.62957E+00
          1.57090E+00 1.53710E+00 1.53178E+00 1.52009E+00 1.51779E+00
          1.52039E+00 1.53979E+00                                     9.234E+00
 6.00E+06 1.15703E+01 1.10217E+01 1.05187E+01 1.00919E+01 9.71318E+00
          8.99624E+00 8.34922E+00 7.76142E+00 7.22719E+00 6.74059E+00
          6.29653E+00 5.89079E+00 5.51923E+00 5.17702E+00 4.85792E+00
          4.55561E+00 4.26377E+00 3.97126E+00 3.66141E+00 3.30582E+00
          2.86178E+00 2.58542E+00 2.25099E+00 1.93594E+00 1.60624E+00
          1.53757E+00 1.50136E+00 1.49591E+00 1.48221E+00 1.47946E+00
          1.48291E+00 1.50146E+00                                     9.475E+00
 8.00E+06 1.14687E+01 1.09361E+01 1.04526E+01 1.00511E+01 9.69855E+00
          9.02255E+00 8.41010E+00 7.85156E+00 7.34241E+00 6.87748E+00
          6.45242E+00 6.06349E+00 5.70689E+00 5.37805E+00 5.07092E+00
          4.77914E+00 4.49619E+00 4.21023E+00 3.90247E+00 3.53895E+00
          3.06540E+00 2.75832E+00 2.37335E+00 2.00034E+00 1.59643E+00
          1.50465E+00 1.45481E+00 1.44937E+00 1.43669E+00 1.43421E+00
          1.43958E+00 1.45288E+00                                     9.860E+00
 1.00E+07 1.13946E+01 1.08745E+01 1.04063E+01 1.00239E+01 9.69089E+00
          9.04593E+00 8.46021E+00 7.92483E+00 7.43592E+00 6.98894E+00
          6.58003E+00 6.20573E+00 5.86247E+00 5.54576E+00 5.24955E+00
          4.96747E+00 4.69295E+00 4.41391E+00 4.11044E+00 3.74523E+00
          3.25492E+00 2.92625E+00 2.50134E+00 2.07799E+00 1.60559E+00
          1.49379E+00 1.43032E+00 1.42380E+00 1.41040E+00 1.40775E+00
          1.41281E+00 1.42322E+00                                     1.016E+01
 1.50E+07 1.12746E+01 1.07801E+01 1.03399E+01 9.98965E+00 9.68877E+00
          9.09621E+00 8.55459E+00 8.05743E+00 7.60247E+00 7.18693E+00
          6.80854E+00 6.46408E+00 6.14958E+00 5.85989E+00 5.58744E+00
          5.32476E+00 5.06527E+00 4.79689E+00 4.50137E+00 4.14750E+00
          3.66243E+00 3.31253E+00 2.81744E+00 2.28500E+00 1.65398E+00
          1.50510E+00 1.40847E+00 1.39548E+00 1.37480E+00 1.37114E+00
          1.37299E+00 1.38245E+00                                     1.070E+01
 2.00E+07 1.12126E+01 1.07321E+01 1.03076E+01 9.97545E+00 9.69308E+00
          9.13230E+00 8.61857E+00 8.14662E+00 7.71466E+00 7.32060E+00
          6.96266E+00 6.63798E+00 6.34284E+00 6.07222E+00 5.81860E+00
          5.57438E+00 5.33290E+00 5.08158E+00 4.80126E+00 4.45911E+00
          3.97533E+00 3.61480E+00 3.08894E+00 2.49806E+00 1.73664E+00
          1.53774E+00 1.39783E+00 1.38022E+00 1.35793E+00 1.35405E+00
          1.35556E+00 1.36121E+00                                     1.107E+01
 3.00E+07 1.11533E+01 1.06875E+01 1.02801E+01 9.96837E+00 9.70722E+00
          9.18324E+00 8.70276E+00 8.26160E+00 7.85832E+00 7.49129E+00
          7.15921E+00 6.85973E+00 6.58984E+00 6.34522E+00 6.11916E+00
          5.90476E+00 5.69587E+00 5.48007E+00 5.23629E+00 4.92380E+00
          4.44942E+00 4.07882E+00 3.52147E+00 2.86524E+00 1.92446E+00
          1.63444E+00 1.39223E+00 1.36312E+00 1.34328E+00 1.34037E+00
          1.33560E+00 1.34045E+00                                     1.156E+01
 4.00E+07 1.11335E+01 1.06743E+01 1.02747E+01 9.97287E+00 9.72223E+00
          9.21677E+00 8.75385E+00 8.32974E+00 7.94312E+00 7.59248E+00
          7.27665E+00 6.99377E+00 6.74151E+00 6.51643E+00 6.31293E+00
          6.12430E+00 5.94214E+00 5.74890E+00 5.52066E+00 5.22442E+00
          4.77796E+00 4.42906E+00 3.89414E+00 3.21108E+00 2.08394E+00
          1.71989E+00 1.40803E+00 1.36633E+00 1.33379E+00 1.32967E+00
          1.32632E+00 1.32953E+00                                     1.188E+01
 5.00E+07 1.11202E+01 1.06671E+01 1.02739E+01 9.97908E+00 9.73543E+00
          9.24231E+00 8.79069E+00 8.37742E+00 8.00139E+00 7.66141E+00
          7.35657E+00 7.08529E+00 6.84548E+00 6.63402E+00 6.44561E+00
          6.27396E+00 6.11125E+00 5.94047E+00 5.73739E+00 5.46602E+00
          5.04153E+00 4.70334E+00 4.17829E+00 3.48617E+00 2.25410E+00
          1.81488E+00 1.42154E+00 1.36873E+00 1.32972E+00 1.32396E+00
          1.32060E+00 1.32324E+00                                     1.211E+01
 6.00E+07 1.11119E+01 1.06639E+01 1.02757E+01 9.98572E+00 9.74660E+00
          9.26176E+00 8.81783E+00 8.41203E+00 8.04343E+00 7.71105E+00
          7.41418E+00 7.15149E+00 6.92103E+00 6.71998E+00 6.54332E+00
          6.38513E+00 6.23821E+00 6.08626E+00 5.90505E+00 5.65642E+00
          5.25394E+00 4.92775E+00 4.41602E+00 3.72400E+00 2.41335E+00
          1.90835E+00 1.43766E+00 1.37350E+00 1.32742E+00 1.32027E+00
          1.31676E+00 1.31873E+00                                     1.228E+01
 8.00E+07 1.10996E+01 1.06606E+01 1.02804E+01 9.99697E+00 9.76353E+00
          9.28937E+00 8.85503E+00 8.45853E+00 8.09937E+00 7.77716E+00
          7.49176E+00 7.24198E+00 7.02592E+00 6.84058E+00 6.68068E+00
          6.54045E+00 6.41424E+00 6.28838E+00 6.14130E+00 5.93537E+00
          5.58438E+00 5.28651E+00 4.79950E+00 4.10613E+00 2.69031E+00
          2.09667E+00 1.47694E+00 1.38494E+00 1.32399E+00 1.31876E+00
          1.30905E+00 1.31311E+00                                     1.254E+01
 1.00E+08 1.11159E+01 1.06751E+01 1.02933E+01 1.00084E+01 9.77425E+00
          9.30155E+00 8.87175E+00 8.48228E+00 8.13183E+00 7.81898E+00
          7.54244E+00 7.30097E+00 7.09288E+00 6.91541E+00 6.76353E+00
          6.63293E+00 6.52198E+00 6.42472E+00 6.32194E+00 6.15574E+00
          5.82255E+00 5.53613E+00 5.08455E+00 4.42714E+00 2.94304E+00
          2.26419E+00 1.51434E+00 1.40193E+00 1.32453E+00 1.31555E+00
          1.30815E+00 1.30981E+00                                     1.271E+01
 1.50E+08 1.10913E+01 1.06648E+01 1.02951E+01 1.00186E+01 9.79079E+00
          9.33016E+00 8.91042E+00 8.52972E+00 8.18705E+00 7.88145E+00
          7.61231E+00 7.37920E+00 7.18160E+00 7.01850E+00 6.88750E+00
          6.78566E+00 6.70874E+00 6.64392E+00 6.57083E+00 6.45459E+00
          6.21261E+00 5.98351E+00 5.59188E+00 4.98779E+00 3.46626E+00
          2.63138E+00 1.61333E+00 1.45387E+00 1.32890E+00 1.31592E+00
          1.29987E+00 1.30566E+00                                     1.299E+01
 2.00E+08 1.10733E+01 1.06600E+01 1.03001E+01 1.00281E+01 9.80197E+00
          9.34591E+00 8.92978E+00 8.55223E+00 8.21272E+00 7.91095E+00
          7.64696E+00 7.42045E+00 7.23083E+00 7.07687E+00 6.95584E+00
          6.86505E+00 6.80222E+00 6.75822E+00 6.71633E+00 6.64201E+00
          6.45926E+00 6.27009E+00 5.92026E+00 5.36103E+00 3.87103E+00
          2.95768E+00 1.70828E+00 1.50042E+00 1.33704E+00 1.31790E+00
          1.30188E+00 1.30359E+00                                     1.315E+01
 3.00E+08 1.10329E+01 1.06466E+01 1.03055E+01 1.00387E+01 9.81159E+00
          9.35923E+00 8.94680E+00 8.57352E+00 8.23886E+00 7.94259E+00
          7.68479E+00 7.46526E+00 7.28359E+00 7.13881E+00 7.02859E+00
          6.95091E+00 6.90464E+00 6.88229E+00 6.87164E+00 6.85012E+00
          6.75263E+00 6.61797E+00 6.33336E+00 5.84900E+00 4.45934E+00
          3.46528E+00 1.89207E+00 1.60763E+00 1.35520E+00 1.32686E+00
          1.29810E+00 1.30127E+00                                     1.334E+01
 4.00E+08 1.09972E+01 1.06328E+01 1.03067E+01 1.00437E+01 9.81528E+00
          9.36546E+00 8.95554E+00 8.58467E+00 8.25253E+00 7.95927E+00
          7.70523E+00 7.48988E+00 7.31217E+00 7.17105E+00 7.06517E+00
          6.99378E+00 6.95717E+00 6.95037E+00 6.96273E+00 6.96800E+00
          6.90276E+00 6.80110E+00 6.59486E+00 6.21805E+00 4.86897E+00
          3.79518E+00 2.07954E+00 1.73365E+00 1.37248E+00 1.32137E+00
          1.30270E+00 1.30013E+00                                     1.344E+01
 5.00E+08 1.09703E+01 1.06223E+01 1.03074E+01 1.00473E+01 9.81794E+00
          9.36950E+00 8.96085E+00 8.59141E+00 8.26091E+00 7.96948E+00
          7.71747E+00 7.50441E+00 7.32925E+00 7.19105E+00 7.08860E+00
          7.02137E+00 6.99021E+00 6.99101E+00 7.01505E+00 7.04044E+00
          7.01079E+00 6.93560E+00 6.76524E+00 6.43764E+00 5.18854E+00
          4.11028E+00 2.23720E+00 1.83348E+00 1.39466E+00 1.33003E+00
          1.30624E+00 1.29944E+00                                     1.351E+01
 6.00E+08 1.09508E+01 1.06148E+01 1.03082E+01 1.00503E+01 9.82031E+00
          9.37270E+00 8.96470E+00 8.59617E+00 8.26676E+00 7.97643E+00
          7.72541E+00 7.51342E+00 7.33997E+00 7.20432E+00 7.10519E+00
          7.04175E+00 7.01445E+00 7.01831E+00 7.04578E+00 7.08384E+00
          7.09551E+00 7.05239E+00 6.89360E+00 6.55032E+00 5.41019E+00
          4.44893E+00 2.38206E+00 1.90749E+00 1.41867E+00 1.35355E+00
          1.29993E+00 1.29932E+00                                     1.356E+01
 8.00E+08 1.09274E+01 1.06058E+01 1.03091E+01 1.00536E+01 9.82264E+00
          9.37621E+00 8.96934E+00 8.60212E+00 8.27418E+00 7.98545E+00
          7.73609E+00 7.52589E+00 7.35453E+00 7.22146E+00 7.12542E+00
          7.06583E+00 7.04356E+00 7.05448E+00 7.09246E+00 7.14741E+00
          7.19055E+00 7.17676E+00 7.06882E+00 6.79067E+00 5.76563E+00
          4.85829E+00 2.66960E+00 2.09219E+00 1.46186E+00 1.37115E+00
          1.30347E+00 1.29858E+00                                     1.363E+01
 1.00E+09 1.09128E+01 1.06002E+01 1.03095E+01 1.00556E+01 9.82409E+00
          9.37838E+00 8.97223E+00 8.60582E+00 8.27879E+00 7.99100E+00
          7.74255E+00 7.53337E+00 7.36326E+00 7.23180E+00 7.13771E+00
          7.08051E+00 7.06132E+00 7.07658E+00 7.12108E+00 7.18658E+00
          7.24912E+00 7.25411E+00 7.18293E+00 6.95548E+00 6.02106E+00
          5.16697E+00 2.92550E+00 2.26240E+00 1.50470E+00 1.38959E+00
          1.30762E+00 1.29810E+00                                     1.367E+01
 1.50E+09 1.08909E+01 1.05918E+01 1.03103E+01 1.00585E+01 9.82600E+00
          9.38128E+00 8.97614E+00 8.61085E+00 8.28502E+00 7.99844E+00
          7.75117E+00 7.54330E+00 7.37485E+00 7.24558E+00 7.15419E+00
          7.10026E+00 7.08530E+00 7.10647E+00 7.15992E+00 7.24024E+00
          7.32946E+00 7.36054E+00 7.34577E+00 7.20421E+00 6.43890E+00
          5.69923E+00 3.45503E+00 2.63618E+00 1.60936E+00 1.43883E+00
          1.31949E+00 1.29761E+00                                     1.374E+01
 2.00E+09 1.08786E+01 1.05870E+01 1.03107E+01 1.00601E+01 9.82688E+00
          9.38270E+00 8.97811E+00 8.61336E+00 8.28808E+00 8.00210E+00
          7.75549E+00 7.54837E+00 7.38081E+00 7.25262E+00 7.16256E+00
          7.11032E+00 7.09759E+00 7.12185E+00 7.17994E+00 7.26832E+00
          7.37175E+00 7.41598E+00 7.43084E+00 7.34076E+00 6.69972E+00
          6.04807E+00 3.86768E+00 2.95106E+00 1.71002E+00 1.49054E+00
          1.33165E+00 1.29749E+00                                     1.377E+01
 3.00E+09 1.08656E+01 1.05819E+01 1.03110E+01 1.00616E+01 9.82773E+00
          9.38410E+00 8.98009E+00 8.61585E+00 8.29109E+00 8.00566E+00
          7.75976E+00 7.55347E+00 7.38684E+00 7.25972E+00 7.17096E+00
          7.12043E+00 7.10999E+00 7.13738E+00 7.20020E+00 7.29706E+00
          7.41564E+00 7.47312E+00 7.51658E+00 7.48368E+00 7.01548E+00
          6.48820E+00 4.47689E+00 3.45259E+00 1.89805E+00 1.59497E+00
          1.35574E+00 1.29724E+00                                     1.381E+01
 4.00E+09 1.08589E+01 1.05794E+01 1.03112E+01 1.00624E+01 9.82810E+00
          9.38476E+00 8.98104E+00 8.61709E+00 8.29261E+00 8.00748E+00
          7.76193E+00 7.55604E+00 7.38988E+00 7.26326E+00 7.17516E+00
          7.12549E+00 7.11620E+00 7.14515E+00 7.21033E+00 7.31127E+00
          7.43804E+00 7.50289E+00 7.55942E+00 7.55622E+00 7.20235E+00
          6.75782E+00 4.90772E+00 3.84162E+00 2.07358E+00 1.69791E+00
          1.37889E+00 1.29712E+00                                     1.383E+01
 5.00E+09 1.08733E+01 1.05896E+01 1.03173E+01 1.00645E+01 9.82714E+00
          9.38078E+00 8.97665E+00 8.61357E+00 8.29068E+00 8.00741E+00
          7.76346E+00 7.55877E+00 7.39320E+00 7.26608E+00 7.17523E+00
          7.12067E+00 7.10793E+00 7.14300E+00 7.22733E+00 7.34057E+00
          7.45724E+00 7.51715E+00 7.57829E+00 7.59756E+00 7.32992E+00
          6.93861E+00 5.22351E+00 4.15748E+00 2.24394E+00 1.79916E+00
          1.39998E+00 1.29703E+00                                     1.385E+01
 6.00E+09 1.08701E+01 1.05884E+01 1.03173E+01 1.00649E+01 9.82732E+00
          9.38109E+00 8.97707E+00 8.61412E+00 8.29134E+00 8.00818E+00
          7.76438E+00 7.55983E+00 7.39443E+00 7.26752E+00 7.17694E+00
          7.12274E+00 7.11048E+00 7.14622E+00 7.23151E+00 7.34627E+00
          7.46590E+00 7.52896E+00 7.59675E+00 7.62908E+00 7.41238E+00
          7.07126E+00 5.47421E+00 4.41647E+00 2.40215E+00 1.90034E+00
          1.42148E+00 1.29703E+00                                     1.386E+01
 8.00E+09 1.08473E+01 1.05748E+01 1.03113E+01 1.00635E+01 9.82866E+00
          9.38568E+00 8.98235E+00 8.61883E+00 8.29481E+00 8.01020E+00
          7.76521E+00 7.55996E+00 7.39451E+00 7.26874E+00 7.18167E+00
          7.13330E+00 7.12568E+00 7.15699E+00 7.22562E+00 7.33216E+00
          7.47211E+00 7.55014E+00 7.62651E+00 7.66742E+00 7.52121E+00
          7.24515E+00 5.84033E+00 4.82417E+00 2.68735E+00 2.09760E+00
          1.46375E+00 1.29697E+00                                     1.387E+01
 1.00E+10 1.08445E+01 1.05736E+01 1.03113E+01 1.00638E+01 9.82882E+00
          9.38592E+00 8.98256E+00 8.61903E+00 8.29504E+00 8.01051E+00
          7.76573E+00 7.56074E+00 7.39551E+00 7.26988E+00 7.18297E+00
          7.13488E+00 7.12768E+00 7.15950E+00 7.22882E+00 7.33687E+00
          7.47889E+00 7.55867E+00 7.64176E+00 7.69355E+00 7.58142E+00
          7.35258E+00 6.09431E+00 5.13269E+00 2.93972E+00 2.27948E+00
          1.50403E+00 1.29694E+00                                     1.388E+01


==> anc/colstop/sbethe/sdbase/pdebr81.p08 <==
 81
 1.00E+03 5.43460E-01 5.54969E-01 5.66720E-01 5.78906E-01 5.91530E-01
          6.17960E-01 6.45880E-01 6.75120E-01 7.05710E-01 7.37740E-01
          7.71400E-01 8.06980E-01 8.45060E-01 8.86180E-01 9.30600E-01
          9.78030E-01 1.02659E+00 1.07164E+00 1.10781E+00 1.13407E+00
          1.15345E+00 1.16279E+00 1.17106E+00 1.17565E+00 1.17735E+00
          1.17803E+00 1.17831E+00 1.17826E+00 1.17826E+00 1.17829E+00
          1.17826E+00 1.17827E+00                                     7.465E-01
 1.50E+03 7.73440E-01 7.90922E-01 8.08550E-01 8.26449E-01 8.44650E-01
          8.81970E-01 9.20510E-01 9.60340E-01 1.00152E+00 1.04418E+00
          1.08858E+00 1.13487E+00 1.18323E+00 1.23405E+00 1.28801E+00
          1.34508E+00 1.40286E+00 1.45553E+00 1.49695E+00 1.52773E+00
          1.54897E+00 1.55601E+00 1.56396E+00 1.56983E+00 1.56945E+00
          1.57339E+00 1.57569E+00 1.57544E+00 1.57537E+00 1.57559E+00
          1.57543E+00 1.57549E+00                                     1.033E+00
 2.00E+03 9.95770E-01 1.01827E+00 1.04087E+00 1.06366E+00 1.08667E+00
          1.13341E+00 1.18105E+00 1.22958E+00 1.27906E+00 1.32967E+00
          1.38173E+00 1.43541E+00 1.49076E+00 1.54806E+00 1.60792E+00
          1.67022E+00 1.73244E+00 1.78883E+00 1.83343E+00 1.86686E+00
          1.89011E+00 1.89793E+00 1.90676E+00 1.91378E+00 1.91561E+00
          1.91972E+00 1.92227E+00 1.92211E+00 1.92211E+00 1.92231E+00
          1.92216E+00 1.92222E+00                                     1.292E+00
 3.00E+03 1.41063E+00 1.44158E+00 1.47245E+00 1.50320E+00 1.53389E+00
          1.59527E+00 1.65642E+00 1.71722E+00 1.77776E+00 1.83840E+00
          1.89973E+00 1.96186E+00 2.02468E+00 2.08819E+00 2.15269E+00
          2.21790E+00 2.28157E+00 2.33924E+00 2.38643E+00 2.42376E+00
          2.45190E+00 2.46240E+00 2.47376E+00 2.48421E+00 2.49347E+00
          2.49497E+00 2.49654E+00 2.49682E+00 2.49700E+00 2.49701E+00
          2.49703E+00 2.49704E+00                                     1.741E+00
 4.00E+03 1.78588E+00 1.82353E+00 1.86083E+00 1.89753E+00 1.93373E+00
          2.00505E+00 2.07463E+00 2.14246E+00 2.20869E+00 2.27388E+00
          2.33894E+00 2.40404E+00 2.46913E+00 2.53394E+00 2.59798E+00
          2.66050E+00 2.72012E+00 2.77502E+00 2.82307E+00 2.86293E+00
          2.89473E+00 2.90883E+00 2.92338E+00 2.93640E+00 2.95130E+00
          2.95218E+00 2.95170E+00 2.95209E+00 2.95269E+00 2.95271E+00
          2.95272E+00 2.95268E+00                                     2.117E+00
 5.00E+03 2.12390E+00 2.16773E+00 2.21072E+00 2.25224E+00 2.29249E+00
          2.37019E+00 2.44418E+00 2.51517E+00 2.58352E+00 2.64990E+00
          2.71548E+00 2.78026E+00 2.84401E+00 2.90622E+00 2.96654E+00
          3.02448E+00 3.07924E+00 3.13038E+00 3.17719E+00 3.21853E+00
          3.25395E+00 3.27021E+00 3.28727E+00 3.30307E+00 3.32197E+00
          3.32223E+00 3.32053E+00 3.32101E+00 3.32188E+00 3.32189E+00
          3.32191E+00 3.32184E+00                                     2.435E+00
 6.00E+03 2.42980E+00 2.47879E+00 2.52642E+00 2.57167E+00 2.61482E+00
          2.69642E+00 2.77226E+00 2.84388E+00 2.91180E+00 2.97692E+00
          3.04056E+00 3.10270E+00 3.16303E+00 3.22093E+00 3.27624E+00
          3.32874E+00 3.37817E+00 3.42510E+00 3.46996E+00 3.51184E+00
          3.54988E+00 3.56789E+00 3.58688E+00 3.60459E+00 3.62599E+00
          3.62609E+00 3.62393E+00 3.62446E+00 3.62547E+00 3.62548E+00
          3.62550E+00 3.62542E+00                                     2.709E+00
 8.00E+03 2.95970E+00 3.01667E+00 3.07120E+00 3.12144E+00 3.16787E+00
          3.25218E+00 3.32662E+00 3.39449E+00 3.45678E+00 3.51468E+00
          3.56994E+00 3.62268E+00 3.67271E+00 3.71968E+00 3.76372E+00
          3.80517E+00 3.84441E+00 3.88319E+00 3.92319E+00 3.96398E+00
          4.00458E+00 4.02475E+00 4.04595E+00 4.06511E+00 4.08762E+00
          4.08872E+00 4.08763E+00 4.08819E+00 4.08915E+00 4.08918E+00
          4.08921E+00 4.08912E+00                                     3.154E+00
 1.00E+04 3.40380E+00 3.46642E+00 3.52553E+00 3.57845E+00 3.62586E+00
          3.70844E+00 3.77728E+00 3.83750E+00 3.89056E+00 3.93796E+00
          3.98184E+00 4.02262E+00 4.06056E+00 4.09578E+00 4.12869E+00
          4.15994E+00 4.19028E+00 4.22174E+00 4.25640E+00 4.29430E+00
          4.33474E+00 4.35564E+00 4.37732E+00 4.39580E+00 4.41622E+00
          4.41923E+00 4.42066E+00 4.42120E+00 4.42184E+00 4.42187E+00
          4.42190E+00 4.42188E+00                                     3.500E+00
 1.50E+04 4.26629E+00 4.33683E+00 4.40137E+00 4.45533E+00 4.49991E+00
          4.56853E+00 4.61508E+00 4.64900E+00 4.67318E+00 4.69023E+00
          4.70372E+00 4.71455E+00 4.72340E+00 4.73115E+00 4.73919E+00
          4.74912E+00 4.76166E+00 4.77784E+00 4.79890E+00 4.82604E+00
          4.85942E+00 4.87788E+00 4.89765E+00 4.91137E+00 4.91931E+00
          4.93099E+00 4.93715E+00 4.93661E+00 4.93691E+00 4.93735E+00
          4.93701E+00 4.93717E+00                                     4.113E+00
 2.00E+04 4.91564E+00 4.97504E+00 5.02978E+00 5.07627E+00 5.11527E+00
          5.17513E+00 5.20971E+00 5.22109E+00 5.21365E+00 5.19499E+00
          5.17459E+00 5.15521E+00 5.13786E+00 5.12374E+00 5.11437E+00
          5.11096E+00 5.11292E+00 5.11761E+00 5.12340E+00 5.13465E+00
          5.15709E+00 5.17262E+00 5.18750E+00 5.19331E+00 5.19201E+00
          5.20783E+00 5.21615E+00 5.21524E+00 5.21515E+00 5.21584E+00
          5.21541E+00 5.21558E+00                                     4.523E+00
 3.00E+04 5.84157E+00 5.89052E+00 5.93315E+00 5.96467E+00 5.98631E+00
          6.00651E+00 5.99536E+00 5.95665E+00 5.89718E+00 5.82761E+00
          5.76038E+00 5.69935E+00 5.64545E+00 5.59939E+00 5.56214E+00
          5.53377E+00 5.51305E+00 5.49549E+00 5.47789E+00 5.46498E+00
          5.46319E+00 5.46669E+00 5.46934E+00 5.46431E+00 5.45043E+00
          5.46667E+00 5.47437E+00 5.47298E+00 5.47262E+00 5.47345E+00
          5.47289E+00 5.47308E+00                                     5.056E+00
 4.00E+04 6.49461E+00 6.55653E+00 6.60375E+00 6.62529E+00 6.62500E+00
          6.58157E+00 6.49994E+00 6.40775E+00 6.31183E+00 6.21577E+00
          6.12351E+00 6.03716E+00 5.95816E+00 5.88710E+00 5.82470E+00
          5.77077E+00 5.72533E+00 5.68687E+00 5.65381E+00 5.62565E+00
          5.60158E+00 5.59136E+00 5.58304E+00 5.57260E+00 5.55081E+00
          5.56382E+00 5.56818E+00 5.56621E+00 5.56607E+00 5.56681E+00
          5.56610E+00 5.56640E+00                                     5.406E+00
 5.00E+04 7.03062E+00 7.08081E+00 7.11421E+00 7.11835E+00 7.09796E+00
          7.01089E+00 6.88513E+00 6.75327E+00 6.62255E+00 6.49587E+00
          6.37647E+00 6.26577E+00 6.16459E+00 6.07280E+00 5.99101E+00
          5.91896E+00 5.85635E+00 5.80119E+00 5.75151E+00 5.70679E+00
          5.66580E+00 5.64646E+00 5.62845E+00 5.61242E+00 5.59041E+00
          5.59550E+00 5.59614E+00 5.59478E+00 5.59451E+00 5.59491E+00
          5.59448E+00 5.59466E+00                                     5.667E+00
 6.00E+04 7.48277E+00 7.51939E+00 7.53763E+00 7.52388E+00 7.48368E+00
          7.35520E+00 7.18923E+00 7.02240E+00 6.86192E+00 6.70942E+00
          6.56706E+00 6.43565E+00 6.31529E+00 6.20537E+00 6.10633E+00
          6.01800E+00 5.93985E+00 5.86967E+00 5.80538E+00 5.74671E+00
          5.69206E+00 5.66527E+00 5.63917E+00 5.61905E+00 5.59893E+00
          5.59564E+00 5.59252E+00 5.59191E+00 5.59156E+00 5.59157E+00
          5.59147E+00 5.59151E+00                                     5.876E+00
 8.00E+04 8.39946E+00 8.29828E+00 8.19582E+00 8.09142E+00 7.98696E+00
          7.78366E+00 7.58573E+00 7.39337E+00 7.20681E+00 7.02609E+00
          6.85184E+00 6.68527E+00 6.52679E+00 6.37683E+00 6.23666E+00
          6.10807E+00 5.99218E+00 5.89079E+00 5.80493E+00 5.73096E+00
          5.66766E+00 5.64331E+00 5.62584E+00 5.61044E+00 5.54616E+00
          5.51479E+00 5.52354E+00 5.52907E+00 5.52647E+00 5.52471E+00
          5.52734E+00 5.52570E+00                                     6.184E+00
 1.00E+05 8.76751E+00 8.74010E+00 8.69192E+00 8.60786E+00 8.49551E+00
          8.22640E+00 7.93236E+00 7.65728E+00 7.40662E+00 7.17811E+00
          6.96927E+00 6.77838E+00 6.60169E+00 6.43664E+00 6.28375E+00
          6.14411E+00 6.01669E+00 5.89905E+00 5.78938E+00 5.68868E+00
          5.59462E+00 5.54708E+00 5.49882E+00 5.46642E+00 5.44752E+00
          5.42444E+00 5.41223E+00 5.41320E+00 5.41258E+00 5.41172E+00
          5.41233E+00 5.41208E+00                                     6.409E+00
 1.50E+05 9.71189E+00 9.59837E+00 9.46703E+00 9.30519E+00 9.12074E+00
          8.72363E+00 8.32170E+00 7.95484E+00 7.62667E+00 7.33440E+00
          7.07446E+00 6.84010E+00 6.62115E+00 6.41151E+00 6.21379E+00
          6.03080E+00 5.86234E+00 5.70514E+00 5.55739E+00 5.42034E+00
          5.29218E+00 5.22877E+00 5.16549E+00 5.11923E+00 5.08083E+00
          5.06104E+00 5.04874E+00 5.04858E+00 5.04772E+00 5.04716E+00
          5.04746E+00 5.04730E+00                                     6.722E+00
 2.00E+05 1.03976E+01 1.01283E+01 9.86300E+00 9.60512E+00 9.35616E+00
          8.88665E+00 8.45182E+00 8.04986E+00 7.67911E+00 7.33846E+00
          7.02732E+00 6.74375E+00 6.48509E+00 6.24794E+00 6.02746E+00
          5.82050E+00 5.62834E+00 5.45048E+00 5.28501E+00 5.12301E+00
          4.95763E+00 4.87711E+00 4.80426E+00 4.75328E+00 4.69627E+00
          4.68119E+00 4.67334E+00 4.67259E+00 4.67105E+00 4.67098E+00
          4.67063E+00 4.67080E+00                                     6.866E+00
 3.00E+05 1.10139E+01 1.06554E+01 1.03055E+01 9.97121E+00 9.65254E+00
          9.05711E+00 8.51336E+00 8.01804E+00 7.56870E+00 7.16191E+00
          6.79489E+00 6.46418E+00 6.16530E+00 5.89288E+00 5.63941E+00
          5.39959E+00 5.17380E+00 4.96252E+00 4.76277E+00 4.56631E+00
          4.36798E+00 4.27236E+00 4.18650E+00 4.12662E+00 4.05835E+00
          4.03974E+00 4.03037E+00 4.02954E+00 4.02773E+00 4.02766E+00
          4.02715E+00 4.02734E+00                                     6.996E+00
 4.00E+05 1.13291E+01 1.09107E+01 1.05052E+01 1.01226E+01 9.76116E+00
          9.08939E+00 8.48188E+00 7.93299E+00 7.43900E+00 6.99440E+00
          6.59384E+00 6.23258E+00 5.90541E+00 5.60598E+00 5.32567E+00
          5.05852E+00 4.80496E+00 4.56629E+00 4.34245E+00 4.13002E+00
          3.92795E+00 3.83140E+00 3.73612E+00 3.66191E+00 3.58988E+00
          3.57082E+00 3.55588E+00 3.55425E+00 3.55282E+00 3.55260E+00
          3.55248E+00 3.55241E+00                                     7.068E+00
 5.00E+05 1.15381E+01 1.10703E+01 1.06201E+01 1.02004E+01 9.80773E+00
          9.08224E+00 8.43325E+00 7.85165E+00 7.33059E+00 6.86144E+00
          6.43574E+00 6.04849E+00 5.69558E+00 5.37227E+00 5.07251E+00
          4.79162E+00 4.52810E+00 4.27942E+00 4.04366E+00 3.81892E+00
          3.60561E+00 3.50350E+00 3.40208E+00 3.32237E+00 3.24535E+00
          3.22567E+00 3.20932E+00 3.20739E+00 3.20590E+00 3.20569E+00
          3.20552E+00 3.20547E+00                                     7.133E+00
 6.00E+05 1.16730E+01 1.11710E+01 1.06898E+01 1.02451E+01 9.83110E+00
          9.06743E+00 8.38799E+00 7.78201E+00 7.24036E+00 6.75291E+00
          6.30990E+00 5.90604E+00 5.53731E+00 5.19930E+00 4.88648E+00
          4.59450E+00 4.32151E+00 4.06444E+00 3.82094E+00 3.58884E+00
          3.36718E+00 3.26024E+00 3.15356E+00 3.06917E+00 2.98741E+00
          2.96714E+00 2.95070E+00 2.94871E+00 2.94696E+00 2.94671E+00
          2.94657E+00 2.94654E+00                                     7.199E+00
 8.00E+05 1.18248E+01 1.12788E+01 1.07585E+01 1.02830E+01 9.84332E+00
          9.03293E+00 8.31599E+00 7.68026E+00 7.11340E+00 6.60352E+00
          6.13979E+00 5.71662E+00 5.32991E+00 4.97525E+00 4.64732E+00
          4.34179E+00 4.05632E+00 3.78719E+00 3.53121E+00 3.28659E+00
          3.05078E+00 2.93588E+00 2.82099E+00 2.72947E+00 2.63881E+00
          2.61652E+00 2.59907E+00 2.59699E+00 2.59502E+00 2.59472E+00
          2.59461E+00 2.59457E+00                                     7.340E+00
 1.00E+06 1.18953E+01 1.13243E+01 1.07824E+01 1.02907E+01 9.83802E+00
          9.00343E+00 8.26710E+00 7.61574E+00 7.03570E+00 6.51439E+00
          6.04073E+00 5.60895E+00 5.21459E+00 4.85281E+00 4.51782E+00
          4.20490E+00 3.91144E+00 3.63334E+00 3.36705E+00 3.11053E+00
          2.86138E+00 2.73900E+00 2.61665E+00 2.51889E+00 2.41986E+00
          2.39464E+00 2.37492E+00 2.37270E+00 2.37074E+00 2.37042E+00
          2.37027E+00 2.37019E+00                                     7.487E+00
 1.50E+06 1.19321E+01 1.13369E+01 1.07755E+01 1.02717E+01 9.81085E+00
          8.95916E+00 8.21024E+00 7.54633E+00 6.95481E+00 6.42345E+00
          5.94181E+00 5.50377E+00 5.10424E+00 4.73757E+00 4.39698E+00
          4.07685E+00 3.77401E+00 3.48352E+00 3.20051E+00 2.92074E+00
          2.64023E+00 2.49765E+00 2.35124E+00 2.23121E+00 2.11036E+00
          2.07961E+00 2.05474E+00 2.05185E+00 2.04952E+00 2.04918E+00
          2.04891E+00 2.04860E+00                                     7.829E+00
 2.00E+06 1.18983E+01 1.13014E+01 1.07407E+01 1.02414E+01 9.78627E+00
          8.94290E+00 8.20074E+00 7.53976E+00 6.94904E+00 6.41757E+00
          5.93593E+00 5.49813E+00 5.09891E+00 4.73249E+00 4.39186E+00
          4.07105E+00 3.76618E+00 3.47122E+00 3.17945E+00 2.88341E+00
          2.57407E+00 2.41052E+00 2.23574E+00 2.08778E+00 1.94382E+00
          1.90972E+00 1.88184E+00 1.87823E+00 1.87495E+00 1.87451E+00
          1.87420E+00 1.87515E+00                                     8.122E+00
 3.00E+06 1.17735E+01 1.11971E+01 1.06582E+01 1.01830E+01 9.75156E+00
          8.94544E+00 8.22721E+00 7.58083E+00 6.99905E+00 6.47480E+00
          6.00190E+00 5.57417E+00 5.18515E+00 4.82738E+00 4.49143E+00
          4.17005E+00 3.86055E+00 3.55894E+00 3.25752E+00 2.93929E+00
          2.58348E+00 2.38473E+00 2.16549E+00 1.97091E+00 1.76801E+00
          1.72269E+00 1.69773E+00 1.69486E+00 1.68809E+00 1.68658E+00
          1.68756E+00 1.69690E+00                                     8.584E+00
 4.00E+06 1.16911E+01 1.11204E+01 1.05908E+01 1.01308E+01 9.71745E+00
          8.94532E+00 8.25575E+00 7.63417E+00 7.07278E+00 6.56371E+00
          6.10018E+00 5.67735E+00 5.29080E+00 4.93556E+00 4.60549E+00
          4.29448E+00 3.99670E+00 3.70219E+00 3.39728E+00 3.06090E+00
          2.66466E+00 2.43246E+00 2.16686E+00 1.92607E+00 1.68089E+00
          1.63039E+00 1.60289E+00 1.59929E+00 1.59054E+00 1.58852E+00
          1.59027E+00 1.60645E+00                                     8.936E+00
 5.00E+06 1.16085E+01 1.10497E+01 1.05343E+01 1.00918E+01 9.69693E+00
          8.95544E+00 8.28978E+00 7.68763E+00 7.14214E+00 6.64626E+00
          6.19391E+00 5.78065E+00 5.40235E+00 5.05433E+00 4.73061E+00
          4.42513E+00 4.13168E+00 3.83937E+00 3.53256E+00 3.18577E+00
          2.76288E+00 2.50672E+00 2.20483E+00 1.92534E+00 1.63395E+00
          1.57346E+00 1.54640E+00 1.54331E+00 1.53235E+00 1.52966E+00
          1.53198E+00 1.55103E+00                                     9.218E+00
 6.00E+06 1.15405E+01 1.09917E+01 1.04883E+01 1.00611E+01 9.68224E+00
          8.96636E+00 8.32162E+00 7.73690E+00 7.20606E+00 6.72265E+00
          6.28109E+00 5.87725E+00 5.50720E+00 5.16640E+00 4.84900E+00
          4.54894E+00 4.25976E+00 3.97006E+00 3.66282E+00 3.30917E+00
          2.86625E+00 2.59064E+00 2.25777E+00 1.94344E+00 1.60851E+00
          1.53760E+00 1.50977E+00 1.50709E+00 1.49427E+00 1.49104E+00
          1.49414E+00 1.51270E+00                                     9.455E+00
 8.00E+06 1.14364E+01 1.09030E+01 1.04189E+01 1.00167E+01 9.66369E+00
          8.98833E+00 8.37791E+00 7.82237E+00 7.31668E+00 6.85517E+00
          6.43297E+00 6.04632E+00 5.69162E+00 5.36451E+00 5.05923E+00
          4.76968E+00 4.48925E+00 4.20599E+00 3.90094E+00 3.53990E+00
          3.06846E+00 2.76245E+00 2.37870E+00 2.00545E+00 1.59616E+00
          1.50326E+00 1.46154E+00 1.45933E+00 1.44933E+00 1.44655E+00
          1.45056E+00 1.46411E+00                                     9.834E+00
 1.00E+07 1.13603E+01 1.08397E+01 1.03708E+01 9.98763E+00 9.65408E+00
          9.00952E+00 8.42556E+00 7.89292E+00 7.40732E+00 6.96368E+00
          6.55772E+00 6.18593E+00 5.84486E+00 5.53018E+00 5.23603E+00
          4.95620E+00 4.68410E+00 4.40762E+00 4.10677E+00 3.74422E+00
          3.25662E+00 2.92942E+00 2.50602E+00 2.08236E+00 1.60400E+00
          1.49115E+00 1.43668E+00 1.43368E+00 1.42316E+00 1.42015E+00
          1.42358E+00 1.43481E+00                                     1.013E+01
 1.50E+07 1.12380E+01 1.07434E+01 1.03030E+01 9.95215E+00 9.65072E+00
          9.05835E+00 8.51809E+00 8.02314E+00 7.57090E+00 7.15828E+00
          6.78259E+00 6.44059E+00 6.12840E+00 5.84095E+00 5.57081E+00
          5.31060E+00 5.05373E+00 4.78807E+00 4.49511E+00 4.14312E+00
          3.65959E+00 3.31167E+00 2.82093E+00 2.29140E+00 1.65255E+00
          1.49981E+00 1.41616E+00 1.40712E+00 1.38697E+00 1.38248E+00
          1.38525E+00 1.39441E+00                                     1.066E+01
 2.00E+07 1.11743E+01 1.06948E+01 1.02709E+01 9.93862E+00 9.65592E+00
          9.09554E+00 8.58291E+00 8.11261E+00 7.68271E+00 7.29091E+00
          6.93527E+00 6.61290E+00 6.32006E+00 6.05176E+00 5.80044E+00
          5.55852E+00 5.31935E+00 5.07038E+00 4.79238E+00 4.45224E+00
          3.97071E+00 3.61253E+00 3.09115E+00 2.50337E+00 1.73606E+00
          1.53460E+00 1.40631E+00 1.39204E+00 1.37021E+00 1.36565E+00
          1.36774E+00 1.37354E+00                                     1.103E+01
 3.00E+07 1.11133E+01 1.06499E+01 1.02442E+01 9.93321E+00 9.67233E+00
          9.14929E+00 8.66976E+00 8.22962E+00 7.82752E+00 7.46189E+00
          7.13146E+00 6.83388E+00 6.56603E+00 6.32353E+00 6.09944E+00
          5.88678E+00 5.67946E+00 5.46523E+00 5.22329E+00 4.91348E+00
          4.44323E+00 4.07537E+00 3.52101E+00 2.86654E+00 1.92579E+00
          1.63702E+00 1.40146E+00 1.37433E+00 1.35604E+00 1.35297E+00
          1.34769E+00 1.35303E+00                                     1.152E+01
 4.00E+07 1.10868E+01 1.06329E+01 1.02375E+01 9.93836E+00 9.68938E+00
          9.18658E+00 8.72499E+00 8.30145E+00 7.91505E+00 7.56494E+00
          7.25049E+00 6.96967E+00 6.71956E+00 6.49590E+00 6.29181E+00
          6.10034E+00 5.91556E+00 5.72513E+00 5.50858E+00 5.22736E+00
          4.78763E+00 4.43080E+00 3.87248E+00 3.17892E+00 2.09731E+00
          1.73803E+00 1.41536E+00 1.37364E+00 1.34723E+00 1.34388E+00
          1.33582E+00 1.34241E+00                                     1.184E+01
 5.00E+07 1.10804E+01 1.06305E+01 1.02397E+01 9.94604E+00 9.70298E+00
          9.21124E+00 8.76075E+00 8.34844E+00 7.97326E+00 7.63421E+00
          7.33045E+00 7.06041E+00 6.82193E+00 6.61179E+00 6.42455E+00
          6.25381E+00 6.09192E+00 5.92216E+00 5.72063E+00 5.45157E+00
          5.03063E+00 4.69507E+00 4.17367E+00 3.48570E+00 2.25830E+00
          1.82026E+00 1.43257E+00 1.38083E+00 1.34214E+00 1.33643E+00
          1.33296E+00 1.33594E+00                                     1.207E+01
 6.00E+07 1.10726E+01 1.06277E+01 1.02419E+01 9.95310E+00 9.71463E+00
          9.23133E+00 8.78867E+00 8.38396E+00 8.01632E+00 7.68485E+00
          7.38894E+00 7.12719E+00 6.89770E+00 6.69759E+00 6.52176E+00
          6.36431E+00 6.21809E+00 6.06697E+00 5.88700E+00 5.64042E+00
          5.24150E+00 4.91804E+00 4.40995E+00 3.72193E+00 2.41751E+00
          1.91539E+00 1.44884E+00 1.38541E+00 1.33987E+00 1.33281E+00
          1.32916E+00 1.33136E+00                                     1.224E+01
 8.00E+07 1.10610E+01 1.06249E+01 1.02470E+01 9.96475E+00 9.73199E+00
          9.25950E+00 8.82662E+00 8.43141E+00 8.07339E+00 7.75217E+00
          7.46760E+00 7.21849E+00 7.00296E+00 6.81808E+00 6.65854E+00
          6.51868E+00 6.39288E+00 6.26764E+00 6.12157E+00 5.91744E+00
          5.56967E+00 5.27424E+00 4.79052E+00 4.10138E+00 2.69449E+00
          2.10465E+00 1.48808E+00 1.39664E+00 1.33646E+00 1.33135E+00
          1.32162E+00 1.32629E+00                                     1.250E+01
 1.00E+08 1.10771E+01 1.06393E+01 1.02599E+01 9.97630E+00 9.74286E+00
          9.27191E+00 8.84364E+00 8.45548E+00 8.10615E+00 7.79422E+00
          7.51846E+00 7.27759E+00 7.06997E+00 6.89283E+00 6.74120E+00
          6.61081E+00 6.50008E+00 6.40314E+00 6.30099E+00 6.13631E+00
          5.80619E+00 5.52204E+00 5.07334E+00 4.42012E+00 2.94643E+00
          2.27160E+00 1.52517E+00 1.41343E+00 1.33700E+00 1.32818E+00
          1.32077E+00 1.32300E+00                                     1.267E+01
 1.50E+08 1.10529E+01 1.06291E+01 1.02615E+01 9.98611E+00 9.75885E+00
          9.29983E+00 8.88162E+00 8.50233E+00 8.16090E+00 7.85640E+00
          7.58811E+00 7.35564E+00 7.15847E+00 6.99562E+00 6.86474E+00
          6.76293E+00 6.68604E+00 6.62137E+00 6.54871E+00 6.43325E+00
          6.19299E+00 5.96573E+00 5.57729E+00 4.97767E+00 3.46561E+00
          2.63562E+00 1.62322E+00 1.46484E+00 1.34133E+00 1.32854E+00
          1.31262E+00 1.31860E+00                                     1.295E+01
 2.00E+08 1.10352E+01 1.06243E+01 1.02662E+01 9.99510E+00 9.76948E+00
          9.31492E+00 8.90031E+00 8.52428E+00 8.18616E+00 7.88560E+00
          7.62250E+00 7.39662E+00 7.20735E+00 7.05358E+00 6.93264E+00
          6.84194E+00 6.77922E+00 6.73538E+00 6.69372E+00 6.61976E+00
          6.43792E+00 6.25001E+00 5.90310E+00 5.34869E+00 3.86760E+00
          2.95816E+00 1.71720E+00 1.51104E+00 1.34943E+00 1.33049E+00
          1.31454E+00 1.31653E+00                                     1.311E+01
 3.00E+08 1.09945E+01 1.06108E+01 1.02717E+01 1.00060E+01 9.77950E+00
          9.32842E+00 8.91715E+00 8.54510E+00 8.21169E+00 7.91656E+00
          7.65965E+00 7.44076E+00 7.25956E+00 7.11512E+00 7.00516E+00
          6.92765E+00 6.88146E+00 6.85911E+00 6.84845E+00 6.82695E+00
          6.72979E+00 6.59576E+00 6.31315E+00 5.83298E+00 4.45242E+00
          3.46222E+00 1.89957E+00 1.61734E+00 1.36734E+00 1.33934E+00
          1.31097E+00 1.31421E+00                                     1.329E+01
 4.00E+08 1.09594E+01 1.05972E+01 1.02728E+01 1.00109E+01 9.78324E+00
          9.33489E+00 8.92623E+00 8.55644E+00 8.22524E+00 7.93282E+00
          7.67958E+00 7.46497E+00 7.28790E+00 7.14726E+00 7.04174E+00
          6.97052E+00 6.93392E+00 6.92705E+00 6.93927E+00 6.94437E+00
          6.87918E+00 6.77803E+00 6.57330E+00 6.19941E+00 4.85893E+00
          3.79132E+00 2.08619E+00 1.74261E+00 1.38430E+00 1.33379E+00
          1.31536E+00 1.31319E+00                                     1.340E+01
 5.00E+08 1.09328E+01 1.05869E+01 1.02737E+01 1.00146E+01 9.78600E+00
          9.33913E+00 8.93177E+00 8.56333E+00 8.23361E+00 7.94288E+00
          7.69163E+00 7.47930E+00 7.30483E+00 7.16718E+00 7.06513E+00
          6.99809E+00 6.96693E+00 6.96761E+00 6.99147E+00 7.01664E+00
          6.98688E+00 6.91194E+00 6.74262E+00 6.41750E+00 5.17707E+00
          4.10508E+00 2.24301E+00 1.84186E+00 1.40622E+00 1.34218E+00
          1.31888E+00 1.31259E+00                                     1.347E+01
 6.00E+08 1.09141E+01 1.05797E+01 1.02744E+01 1.00174E+01 9.78807E+00
          9.34202E+00 8.93538E+00 8.56791E+00 8.23940E+00 7.95001E+00
          7.70012E+00 7.48919E+00 7.31624E+00 7.18043E+00 7.08091E+00
          7.01733E+00 6.99021E+00 6.99470E+00 7.02359E+00 7.06481E+00
          7.07060E+00 7.01635E+00 6.86138E+00 6.55658E+00 5.42931E+00
          4.38599E+00 2.38796E+00 1.93275E+00 1.43039E+00 1.35402E+00
          1.31882E+00 1.31206E+00                                     1.352E+01
 8.00E+08 1.08909E+01 1.05708E+01 1.02753E+01 1.00207E+01 9.79050E+00
          9.34555E+00 8.93999E+00 8.57386E+00 8.24691E+00 7.95920E+00
          7.71098E+00 7.50181E+00 7.33084E+00 7.19742E+00 7.10102E+00
          7.04156E+00 7.01973E+00 7.03093E+00 7.06915E+00 7.12675E+00
          7.16754E+00 7.14468E+00 7.03444E+00 6.78456E+00 5.78894E+00
          4.80415E+00 2.66692E+00 2.11277E+00 1.47401E+00 1.37245E+00
          1.32501E+00 1.31152E+00                                     1.359E+01
 1.00E+09 1.08759E+01 1.05651E+01 1.02759E+01 1.00231E+01 9.79230E+00
          9.34805E+00 8.94311E+00 8.57777E+00 8.25170E+00 7.96477E+00
          7.71710E+00 7.50861E+00 7.33905E+00 7.20797E+00 7.11413E+00
          7.05705E+00 7.03786E+00 7.05299E+00 7.09726E+00 7.16240E+00
          7.22457E+00 7.22952E+00 7.15844E+00 6.93184E+00 6.00408E+00
          5.15641E+00 2.92710E+00 2.26805E+00 1.51541E+00 1.40141E+00
          1.32013E+00 1.31104E+00                                     1.363E+01
 1.50E+09 1.08540E+01 1.05567E+01 1.02767E+01 1.00260E+01 9.79419E+00
          9.35075E+00 8.94673E+00 8.58265E+00 8.25805E+00 7.97258E+00
          7.72615E+00 7.51885E+00 7.35078E+00 7.22176E+00 7.13053E+00
          7.07673E+00 7.06177E+00 7.08285E+00 7.13603E+00 7.21596E+00
          7.30476E+00 7.33566E+00 7.32081E+00 7.17965E+00 6.41864E+00
          5.68410E+00 3.45374E+00 2.63999E+00 1.61928E+00 1.45008E+00
          1.33200E+00 1.31055E+00                                     1.369E+01
 2.00E+09 1.08419E+01 1.05520E+01 1.02770E+01 1.00275E+01 9.79505E+00
          9.35216E+00 8.94870E+00 8.58516E+00 8.26109E+00 7.97619E+00
          7.73042E+00 7.52387E+00 7.35671E+00 7.22878E+00 7.13890E+00
          7.08677E+00 7.07405E+00 7.09820E+00 7.15604E+00 7.24404E+00
          7.34700E+00 7.39098E+00 7.40565E+00 7.31576E+00 6.67763E+00
          6.03016E+00 3.86417E+00 2.95322E+00 1.71921E+00 1.50124E+00
          1.34402E+00 1.31061E+00                                     1.373E+01
 3.00E+09 1.08291E+01 1.05469E+01 1.02772E+01 1.00288E+01 9.79576E+00
          9.35358E+00 8.95079E+00 8.58772E+00 8.26401E+00 7.97953E+00
          7.73443E+00 7.52878E+00 7.36266E+00 7.23588E+00 7.14736E+00
          7.09693E+00 7.08648E+00 7.11372E+00 7.17628E+00 7.27275E+00
          7.39083E+00 7.44803E+00 7.49121E+00 7.45825E+00 6.99163E+00
          6.46743E+00 4.47017E+00 3.45207E+00 1.90592E+00 1.60466E+00
          1.36795E+00 1.31032E+00                                     1.377E+01
 4.00E+09 1.08230E+01 1.05445E+01 1.02773E+01 1.00293E+01 9.79579E+00
          9.35388E+00 8.95146E+00 8.58873E+00 8.26542E+00 7.98145E+00
          7.73710E+00 7.53211E+00 7.36603E+00 7.23875E+00 7.15041E+00
          7.10169E+00 7.09378E+00 7.12257E+00 7.18470E+00 7.28263E+00
          7.41728E+00 7.49041E+00 7.53447E+00 7.49128E+00 7.17562E+00
          6.84294E+00 4.85848E+00 3.77838E+00 2.08357E+00 1.72913E+00
          1.39111E+00 1.31018E+00                                     1.379E+01
 5.00E+09 1.08373E+01 1.05547E+01 1.02834E+01 1.00316E+01 9.79495E+00
          9.35009E+00 8.94733E+00 8.58547E+00 8.26364E+00 7.98130E+00
          7.73812E+00 7.53407E+00 7.36900E+00 7.24223E+00 7.15162E+00
          7.09718E+00 7.08443E+00 7.11934E+00 7.20334E+00 7.31615E+00
          7.43238E+00 7.49202E+00 7.55280E+00 7.57178E+00 7.30509E+00
          6.91608E+00 5.21240E+00 4.15266E+00 2.24953E+00 1.80728E+00
          1.41194E+00 1.31015E+00                                     1.380E+01
 6.00E+09 1.08342E+01 1.05535E+01 1.02835E+01 1.00319E+01 9.79513E+00
          9.35041E+00 8.94776E+00 8.58601E+00 8.26431E+00 7.98206E+00
          7.73903E+00 7.53512E+00 7.37021E+00 7.24366E+00 7.15332E+00
          7.09923E+00 7.08697E+00 7.12255E+00 7.20753E+00 7.32184E+00
          7.44100E+00 7.50379E+00 7.57123E+00 7.60330E+00 7.38743E+00
          7.04825E+00 5.46139E+00 4.40987E+00 2.40669E+00 1.90770E+00
          1.43320E+00 1.31012E+00                                     1.381E+01
 8.00E+09 1.08112E+01 1.05400E+01 1.02777E+01 1.00309E+01 9.79686E+00
          9.35524E+00 8.95304E+00 8.59064E+00 8.26771E+00 7.98405E+00
          7.73988E+00 7.53525E+00 7.37029E+00 7.24488E+00 7.15804E+00
          7.10979E+00 7.10218E+00 7.13335E+00 7.20167E+00 7.30777E+00
          7.44718E+00 7.52493E+00 7.60096E+00 7.64156E+00 7.49564E+00
          7.22093E+00 5.82493E+00 4.81483E+00 2.69015E+00 2.10345E+00
          1.47546E+00 1.31005E+00                                     1.382E+01
 1.00E+10 1.08084E+01 1.05390E+01 1.02779E+01 1.00315E+01 9.79730E+00
          9.35557E+00 8.95323E+00 8.59073E+00 8.26780E+00 7.98429E+00
          7.74037E+00 7.53605E+00 7.37132E+00 7.24604E+00 7.15934E+00
          7.11134E+00 7.10414E+00 7.13582E+00 7.20487E+00 7.31253E+00
          7.45399E+00 7.53343E+00 7.61620E+00 7.66788E+00 7.55522E+00
          7.32627E+00 6.07678E+00 5.12126E+00 2.94113E+00 2.28534E+00
          1.51440E+00 1.31004E+00                                     1.383E+01


==> anc/colstop/sbethe/sdbase/pdebr82.p08 <==
 82
 1.00E+03 5.34890E-01 5.46294E-01 5.57940E-01 5.70021E-01 5.82540E-01
          6.08770E-01 6.36500E-01 6.65540E-01 6.95920E-01 7.27710E-01
          7.61020E-01 7.96140E-01 8.33590E-01 8.73880E-01 9.17260E-01
          9.63470E-01 1.01079E+00 1.05493E+00 1.09098E+00 1.11804E+00
          1.13830E+00 1.14748E+00 1.15566E+00 1.16072E+00 1.16401E+00
          1.16462E+00 1.16504E+00 1.16508E+00 1.16512E+00 1.16512E+00
          1.16513E+00 1.16514E+00                                     7.359E-01
 1.50E+03 7.62510E-01 7.79825E-01 7.97290E-01 8.15032E-01 8.33080E-01
          8.70100E-01 9.08360E-01 9.47900E-01 9.88770E-01 1.03109E+00
          1.07503E+00 1.12075E+00 1.16839E+00 1.21832E+00 1.27120E+00
          1.32704E+00 1.38363E+00 1.43561E+00 1.47731E+00 1.50904E+00
          1.53140E+00 1.53894E+00 1.54726E+00 1.55478E+00 1.55944E+00
          1.56036E+00 1.56131E+00 1.56143E+00 1.56150E+00 1.56153E+00
          1.56151E+00 1.56147E+00                                     1.020E+00
 2.00E+03 9.82730E-01 1.00502E+00 1.02741E+00 1.05000E+00 1.07282E+00
          1.11919E+00 1.16649E+00 1.21468E+00 1.26380E+00 1.31402E+00
          1.36560E+00 1.41869E+00 1.47332E+00 1.52977E+00 1.58865E+00
          1.64987E+00 1.71109E+00 1.76700E+00 1.81203E+00 1.84658E+00
          1.87124E+00 1.87979E+00 1.88929E+00 1.89806E+00 1.90451E+00
          1.90593E+00 1.90731E+00 1.90747E+00 1.90759E+00 1.90762E+00
          1.90761E+00 1.90755E+00                                     1.277E+00
 3.00E+03 1.39404E+00 1.42471E+00 1.45531E+00 1.48581E+00 1.51626E+00
          1.57720E+00 1.63793E+00 1.69837E+00 1.75854E+00 1.81880E+00
          1.87971E+00 1.94136E+00 2.00362E+00 2.06650E+00 2.13034E+00
          2.19489E+00 2.25804E+00 2.31561E+00 2.36340E+00 2.40192E+00
          2.43169E+00 2.44320E+00 2.45562E+00 2.46677E+00 2.47654E+00
          2.47890E+00 2.48097E+00 2.48122E+00 2.48142E+00 2.48146E+00
          2.48146E+00 2.48142E+00                                     1.724E+00
 4.00E+03 1.76641E+00 1.80375E+00 1.84076E+00 1.87718E+00 1.91313E+00
          1.98399E+00 2.05316E+00 2.12064E+00 2.18656E+00 2.25147E+00
          2.31625E+00 2.38104E+00 2.44580E+00 2.51023E+00 2.57394E+00
          2.63623E+00 2.69580E+00 2.75093E+00 2.79960E+00 2.84053E+00
          2.87412E+00 2.88941E+00 2.90479E+00 2.91723E+00 2.92998E+00
          2.93318E+00 2.93571E+00 2.93605E+00 2.93630E+00 2.93633E+00
          2.93637E+00 2.93636E+00                                     2.098E+00
 5.00E+03 2.10211E+00 2.14560E+00 2.18828E+00 2.22952E+00 2.26952E+00
          2.34676E+00 2.42039E+00 2.49111E+00 2.55924E+00 2.62548E+00
          2.69092E+00 2.75560E+00 2.81923E+00 2.88135E+00 2.94165E+00
          2.99972E+00 3.05478E+00 3.10637E+00 3.15383E+00 3.19611E+00
          3.23325E+00 3.25077E+00 3.26844E+00 3.28273E+00 3.29747E+00
          3.30121E+00 3.30417E+00 3.30457E+00 3.30486E+00 3.30489E+00
          3.30493E+00 3.30497E+00                                     2.415E+00
 6.00E+03 2.40610E+00 2.45475E+00 2.50207E+00 2.54704E+00 2.58995E+00
          2.67113E+00 2.74667E+00 2.81810E+00 2.88594E+00 2.95105E+00
          3.01473E+00 3.07694E+00 3.13736E+00 3.19541E+00 3.25097E+00
          3.30388E+00 3.35388E+00 3.40144E+00 3.44696E+00 3.48965E+00
          3.52927E+00 3.54849E+00 3.56793E+00 3.58360E+00 3.59981E+00
          3.60395E+00 3.60722E+00 3.60765E+00 3.60797E+00 3.60801E+00
          3.60806E+00 3.60812E+00                                     2.688E+00
 8.00E+03 2.93319E+00 2.98983E+00 3.04406E+00 3.09405E+00 3.14027E+00
          3.22428E+00 3.29859E+00 3.36649E+00 3.42895E+00 3.48713E+00
          3.54272E+00 3.59585E+00 3.64632E+00 3.69379E+00 3.73848E+00
          3.78071E+00 3.82084E+00 3.86047E+00 3.90116E+00 3.94259E+00
          3.98433E+00 4.00544E+00 4.02690E+00 4.04420E+00 4.06206E+00
          4.06665E+00 4.07026E+00 4.07073E+00 4.07108E+00 4.07113E+00
          4.07118E+00 4.07127E+00                                     3.132E+00
 1.00E+04 3.37540E+00 3.43770E+00 3.49652E+00 3.54923E+00 3.59651E+00
          3.67896E+00 3.74787E+00 3.80835E+00 3.86182E+00 3.90974E+00
          3.95420E+00 3.99562E+00 4.03423E+00 4.07021E+00 4.10397E+00
          4.13620E+00 4.16758E+00 4.20001E+00 4.23542E+00 4.27386E+00
          4.31497E+00 4.33640E+00 4.35835E+00 4.37609E+00 4.39440E+00
          4.39908E+00 4.40279E+00 4.40328E+00 4.40364E+00 4.40369E+00
          4.40373E+00 4.40382E+00                                     3.478E+00
 1.50E+04 4.23544E+00 4.30571E+00 4.37005E+00 4.42394E+00 4.46857E+00
          4.53754E+00 4.58470E+00 4.61940E+00 4.64446E+00 4.66250E+00
          4.67700E+00 4.68882E+00 4.69868E+00 4.70744E+00 4.71656E+00
          4.72763E+00 4.74134E+00 4.75855E+00 4.78033E+00 4.80793E+00
          4.84155E+00 4.85994E+00 4.87919E+00 4.89508E+00 4.91150E+00
          4.91567E+00 4.91901E+00 4.91945E+00 4.91977E+00 4.91981E+00
          4.91984E+00 4.91988E+00                                     4.092E+00
 2.00E+04 4.88393E+00 4.94332E+00 4.99810E+00 5.04473E+00 5.08396E+00
          5.14446E+00 5.17996E+00 5.19246E+00 5.18631E+00 5.16897E+00
          5.14988E+00 5.13171E+00 5.11552E+00 5.10250E+00 5.09419E+00
          5.09181E+00 5.09479E+00 5.10048E+00 5.10721E+00 5.11907E+00
          5.14135E+00 5.15630E+00 5.17066E+00 5.18106E+00 5.19388E+00
          5.19722E+00 5.19965E+00 5.19994E+00 5.20022E+00 5.20024E+00
          5.20031E+00 5.20024E+00                                     4.503E+00
 3.00E+04 5.81025E+00 5.85953E+00 5.90257E+00 5.93461E+00 5.95685E+00
          5.97837E+00 5.96873E+00 5.93168E+00 5.87391E+00 5.80601E+00
          5.74030E+00 5.68063E+00 5.62791E+00 5.58291E+00 5.54659E+00
          5.51910E+00 5.49921E+00 5.48260E+00 5.46603E+00 5.45391E+00
          5.45209E+00 5.45500E+00 5.45713E+00 5.45781E+00 5.46134E+00
          5.46232E+00 5.46288E+00 5.46295E+00 5.46306E+00 5.46305E+00
          5.46309E+00 5.46294E+00                                     5.039E+00
 4.00E+04 6.46491E+00 6.52705E+00 6.57466E+00 6.59689E+00 6.59751E+00
          6.55629E+00 6.47700E+00 6.38688E+00 6.29273E+00 6.19826E+00
          6.10752E+00 6.02257E+00 5.94481E+00 5.87479E+00 5.81330E+00
          5.76025E+00 5.71563E+00 5.67800E+00 5.64577E+00 5.61839E+00
          5.59499E+00 5.58471E+00 5.57549E+00 5.56930E+00 5.56389E+00
          5.56258E+00 5.56160E+00 5.56149E+00 5.56141E+00 5.56139E+00
          5.56139E+00 5.56126E+00                                     5.393E+00
 5.00E+04 7.00229E+00 7.05296E+00 7.08701E+00 7.09210E+00 7.07289E+00
          6.98847E+00 6.86537E+00 6.73575E+00 6.60685E+00 6.48180E+00
          6.36400E+00 6.25484E+00 6.15499E+00 6.06426E+00 5.98338E+00
          5.91216E+00 5.85035E+00 5.79602E+00 5.74718E+00 5.70322E+00
          5.66294E+00 5.64384E+00 5.62564E+00 5.61229E+00 5.59981E+00
          5.59685E+00 5.59450E+00 5.59419E+00 5.59397E+00 5.59394E+00
          5.59393E+00 5.59387E+00                                     5.656E+00
 6.00E+04 7.45576E+00 7.49310E+00 7.51222E+00 7.49965E+00 7.46084E+00
          7.33533E+00 7.17222E+00 7.00771E+00 6.84908E+00 6.69827E+00
          6.55759E+00 6.42785E+00 6.30894E+00 6.20016E+00 6.10210E+00
          6.01466E+00 5.93734E+00 5.86797E+00 5.80446E+00 5.74645E+00
          5.69250E+00 5.66624E+00 5.64068E+00 5.62142E+00 5.60307E+00
          5.59873E+00 5.59527E+00 5.59481E+00 5.59446E+00 5.59441E+00
          5.59439E+00 5.59446E+00                                     5.868E+00
 8.00E+04 8.37539E+00 8.27559E+00 8.17451E+00 8.07149E+00 7.96840E+00
          7.76774E+00 7.57231E+00 7.38233E+00 7.19800E+00 7.01940E+00
          6.84715E+00 6.68242E+00 6.52566E+00 6.37725E+00 6.23849E+00
          6.11116E+00 5.99632E+00 5.89580E+00 5.81059E+00 5.73710E+00
          5.67405E+00 5.64963E+00 5.63174E+00 5.61538E+00 5.54888E+00
          5.51775E+00 5.53213E+00 5.53868E+00 5.53530E+00 5.53322E+00
          5.53650E+00 5.53485E+00                                     6.181E+00
 1.00E+05 8.74528E+00 8.71944E+00 8.67291E+00 8.59066E+00 8.48019E+00
          8.21467E+00 7.92376E+00 7.65110E+00 7.40234E+00 7.17554E+00
          6.96854E+00 6.77956E+00 6.60465E+00 6.44108E+00 6.28951E+00
          6.15109E+00 6.02477E+00 5.90803E+00 5.79900E+00 5.69873E+00
          5.60544E+00 5.55909E+00 5.51301E+00 5.47720E+00 5.44238E+00
          5.43408E+00 5.42743E+00 5.42652E+00 5.42585E+00 5.42576E+00
          5.42569E+00 5.42598E+00                                     6.409E+00
 1.50E+05 9.69521E+00 9.58375E+00 9.45449E+00 9.29474E+00 9.11233E+00
          8.71891E+00 8.32010E+00 7.95576E+00 7.62961E+00 7.33907E+00
          7.08074E+00 6.84795E+00 6.63051E+00 6.42237E+00 6.22620E+00
          6.04477E+00 5.87778E+00 5.72175E+00 5.57479E+00 5.43857E+00
          5.31186E+00 5.24961E+00 5.18793E+00 5.13999E+00 5.09285E+00
          5.08122E+00 5.07198E+00 5.07078E+00 5.06990E+00 5.06978E+00
          5.06970E+00 5.06963E+00                                     6.730E+00
 2.00E+05 1.03856E+01 1.01185E+01 9.85540E+00 9.59959E+00 9.35257E+00
          8.88654E+00 8.45469E+00 8.05531E+00 7.68677E+00 7.34800E+00
          7.03848E+00 6.75629E+00 6.49883E+00 6.26282E+00 6.04351E+00
          5.83786E+00 5.64711E+00 5.47084E+00 5.30705E+00 5.14663E+00
          4.98265E+00 4.90305E+00 4.83185E+00 4.78292E+00 4.72765E+00
          4.71203E+00 4.70134E+00 4.70033E+00 4.69919E+00 4.69901E+00
          4.69886E+00 4.69833E+00                                     6.878E+00
 3.00E+05 1.10072E+01 1.06512E+01 1.03036E+01 9.97147E+00 9.65479E+00
          9.06285E+00 8.52201E+00 8.02907E+00 7.58171E+00 7.17655E+00
          6.81085E+00 6.48125E+00 6.18338E+00 5.91195E+00 5.65961E+00
          5.42119E+00 5.19705E+00 4.98769E+00 4.79004E+00 4.59557E+00
          4.39893E+00 4.30433E+00 4.22025E+00 4.16262E+00 4.09649E+00
          4.07738E+00 4.06459E+00 4.06344E+00 4.06211E+00 4.06193E+00
          4.06166E+00 4.06078E+00                                     7.015E+00
 4.00E+05 1.13261E+01 1.09097E+01 1.05061E+01 1.01253E+01 9.76556E+00
          9.09690E+00 8.49221E+00 7.94582E+00 7.45399E+00 7.01118E+00
          6.61206E+00 6.25195E+00 5.92576E+00 5.62730E+00 5.34811E+00
          5.08238E+00 4.83054E+00 4.59391E+00 4.37232E+00 4.16209E+00
          3.96186E+00 3.86608E+00 3.77142E+00 3.69731E+00 3.62493E+00
          3.60684E+00 3.59238E+00 3.59069E+00 3.58925E+00 3.58907E+00
          3.58892E+00 3.58870E+00                                     7.090E+00
 5.00E+05 1.15372E+01 1.10720E+01 1.06240E+01 1.02061E+01 9.81480E+00
          9.09135E+00 8.44367E+00 7.86303E+00 7.34293E+00 6.87523E+00
          6.45180E+00 6.06753E+00 5.71783E+00 5.39742E+00 5.09934E+00
          4.81861E+00 4.55466E+00 4.30678E+00 4.07402E+00 3.85246E+00
          3.64041E+00 3.53827E+00 3.43685E+00 3.35690E+00 3.27910E+00
          3.26071E+00 3.24581E+00 3.24390E+00 3.24226E+00 3.24212E+00
          3.24189E+00 3.24307E+00                                     7.156E+00
 6.00E+05 1.16696E+01 1.11697E+01 1.06907E+01 1.02478E+01 9.83542E+00
          9.07487E+00 8.39822E+00 7.79470E+00 7.25525E+00 6.76976E+00
          6.32852E+00 5.92625E+00 5.55901E+00 5.22243E+00 4.91101E+00
          4.62046E+00 4.34896E+00 4.09348E+00 3.85166E+00 3.62125E+00
          3.40104E+00 3.29456E+00 3.18775E+00 3.10264E+00 3.02051E+00
          3.00121E+00 2.98602E+00 2.98413E+00 2.98226E+00 2.98196E+00
          2.98185E+00 2.98386E+00                                     7.222E+00
 8.00E+05 1.18183E+01 1.12748E+01 1.07569E+01 1.02834E+01 9.84555E+00
          9.03843E+00 8.32425E+00 7.69092E+00 7.12621E+00 6.61828E+00
          6.15639E+00 5.73499E+00 5.35000E+00 4.99698E+00 4.67063E+00
          4.36658E+00 4.08254E+00 3.81477E+00 3.56008E+00 3.31653E+00
          3.08147E+00 2.96676E+00 2.85183E+00 2.76021E+00 2.67010E+00
          2.64806E+00 2.63068E+00 2.62861E+00 2.62667E+00 2.62637E+00
          2.62624E+00 2.62709E+00                                     7.363E+00
 1.00E+06 1.18851E+01 1.13170E+01 1.07779E+01 1.02884E+01 9.83773E+00
          9.00654E+00 8.27299E+00 7.62388E+00 7.04581E+00 6.52628E+00
          6.05438E+00 5.62434E+00 5.23171E+00 4.87164E+00 4.53832E+00
          4.22698E+00 3.93498E+00 3.65819E+00 3.39294E+00 3.13713E+00
          2.88832E+00 2.76603E+00 2.64386E+00 2.54653E+00 2.44838E+00
          2.42291E+00 2.40260E+00 2.40031E+00 2.39845E+00 2.39820E+00
          2.39799E+00 2.39627E+00                                     7.507E+00
 1.50E+06 1.19128E+01 1.13216E+01 1.07637E+01 1.02629E+01 9.80429E+00
          8.95648E+00 8.21038E+00 7.54858E+00 6.95869E+00 6.42874E+00
          5.94855E+00 5.51202E+00 5.11406E+00 4.74904E+00 4.41016E+00
          4.09180E+00 3.79068E+00 3.50175E+00 3.21994E+00 2.94098E+00
          2.66084E+00 2.51838E+00 2.37225E+00 2.25264E+00 2.13213E+00
          2.10114E+00 2.07592E+00 2.07298E+00 2.07070E+00 2.07041E+00
          2.07011E+00 2.06815E+00                                     7.841E+00
 2.00E+06 1.18714E+01 1.12793E+01 1.07228E+01 1.02268E+01 9.77431E+00
          8.93528E+00 8.19613E+00 7.53731E+00 6.94812E+00 6.41789E+00
          5.93749E+00 5.50097E+00 5.10312E+00 4.73819E+00 4.39922E+00
          4.08026E+00 3.77741E+00 3.48445E+00 3.19458E+00 2.90014E+00
          2.59183E+00 2.42849E+00 2.25361E+00 2.10516E+00 1.96052E+00
          1.92698E+00 1.89998E+00 1.89646E+00 1.89306E+00 1.89255E+00
          1.89230E+00 1.89539E+00                                     8.127E+00
 3.00E+06 1.17365E+01 1.11650E+01 1.06304E+01 1.01587E+01 9.73025E+00
          8.92914E+00 8.21473E+00 7.57128E+00 6.99171E+00 6.46909E+00
          5.99735E+00 5.57053E+00 5.18230E+00 4.82539E+00 4.49067E+00
          4.17109E+00 3.86392E+00 3.56516E+00 3.26690E+00 2.95165E+00
          2.59798E+00 2.39964E+00 2.17995E+00 1.98421E+00 1.77986E+00
          1.73483E+00 1.71300E+00 1.71069E+00 1.70349E+00 1.70179E+00
          1.70312E+00 1.71533E+00                                     8.579E+00
 4.00E+06 1.16260E+01 1.10680E+01 1.05495E+01 1.00977E+01 9.69048E+00
          8.92674E+00 8.24125E+00 7.62115E+00 7.06023E+00 6.55232E+00
          6.09213E+00 5.67425E+00 5.29297E+00 4.94165E+00 4.61176E+00
          4.29642E+00 3.99229E+00 3.69407E+00 3.39118E+00 3.06019E+00
          2.67099E+00 2.44369E+00 2.18461E+00 1.94780E+00 1.69174E+00
          1.63352E+00 1.61612E+00 1.61541E+00 1.60505E+00 1.60220E+00
          1.60535E+00 1.62085E+00                                     8.924E+00
 5.00E+06 1.15609E+01 1.10083E+01 1.04983E+01 1.00600E+01 9.66841E+00
          8.93228E+00 8.27034E+00 7.67071E+00 7.12685E+00 6.63204E+00
          6.18052E+00 5.76797E+00 5.39041E+00 5.04328E+00 4.72086E+00
          4.41730E+00 4.12654E+00 3.83801E+00 3.53608E+00 3.19450E+00
          2.77557E+00 2.51980E+00 2.21577E+00 1.93249E+00 1.63882E+00
          1.58109E+00 1.56017E+00 1.55779E+00 1.54602E+00 1.54315E+00
          1.54645E+00 1.56470E+00                                     9.202E+00
 6.00E+06 1.14906E+01 1.09479E+01 1.04500E+01 1.00270E+01 9.65137E+00
          8.94083E+00 8.29983E+00 7.71765E+00 7.18847E+00 6.70617E+00
          6.26546E+00 5.86236E+00 5.49306E+00 5.15314E+00 4.83700E+00
          4.53878E+00 4.25225E+00 3.96643E+00 3.66439E+00 3.31650E+00
          2.87813E+00 2.60297E+00 2.26742E+00 1.94843E+00 1.61085E+00
          1.54340E+00 1.52326E+00 1.52149E+00 1.50765E+00 1.50410E+00
          1.50842E+00 1.52612E+00                                     9.434E+00
 8.00E+06 1.13840E+01 1.08569E+01 1.03781E+01 9.97984E+00 9.62988E+00
          8.95966E+00 8.35293E+00 7.79995E+00 7.29599E+00 6.83566E+00
          6.41442E+00 6.02860E+00 5.67470E+00 5.34851E+00 5.04444E+00
          4.75662E+00 4.47873E+00 4.19933E+00 3.89967E+00 3.54492E+00
          3.07872E+00 2.77318E+00 2.38610E+00 2.00733E+00 1.59540E+00
          1.50664E+00 1.47416E+00 1.47327E+00 1.46258E+00 1.45957E+00
          1.46448E+00 1.47778E+00                                     9.809E+00
 1.00E+07 1.13073E+01 1.07926E+01 1.03288E+01 9.94941E+00 9.61874E+00
          8.97907E+00 8.39866E+00 7.86854E+00 7.38465E+00 6.94228E+00
          6.53735E+00 6.16651E+00 5.82633E+00 5.51264E+00 5.21967E+00
          4.94144E+00 4.67170E+00 4.39888E+00 4.10335E+00 3.74734E+00
          3.26551E+00 2.93888E+00 2.51176E+00 2.08200E+00 1.60118E+00
          1.49315E+00 1.44913E+00 1.44764E+00 1.43638E+00 1.43314E+00
          1.43787E+00 1.44885E+00                                     1.010E+01
 1.50E+07 1.11861E+01 1.06969E+01 1.02611E+01 9.91349E+00 9.61445E+00
          9.02629E+00 8.48908E+00 7.99632E+00 7.54568E+00 7.13429E+00
          6.75979E+00 6.41899E+00 6.10801E+00 5.82177E+00 5.55286E+00
          5.29397E+00 5.03880E+00 4.77574E+00 4.48690E+00 4.14114E+00
          3.66504E+00 3.31912E+00 2.82565E+00 2.28887E+00 1.64598E+00
          1.50188E+00 1.42964E+00 1.42153E+00 1.40007E+00 1.39533E+00
          1.39859E+00 1.40857E+00                                     1.063E+01
 2.00E+07 1.11245E+01 1.06499E+01 1.02301E+01 9.90064E+00 9.61995E+00
          9.06317E+00 8.55323E+00 8.08493E+00 7.65653E+00 7.26596E+00
          6.91154E+00 6.59036E+00 6.29874E+00 6.03163E+00 5.78147E+00
          5.54074E+00 5.30303E+00 5.05626E+00 4.78179E+00 4.44723E+00
          3.97282E+00 3.61694E+00 3.09388E+00 2.50043E+00 1.73104E+00
          1.53760E+00 1.41956E+00 1.40618E+00 1.38335E+00 1.37858E+00
          1.38098E+00 1.38770E+00                                     1.099E+01
 3.00E+07 1.10679E+01 1.06085E+01 1.02060E+01 9.89711E+00 9.63762E+00
          9.11732E+00 8.63997E+00 8.20157E+00 7.80089E+00 7.43645E+00
          7.10712E+00 6.81061E+00 6.54380E+00 6.30229E+00 6.07919E+00
          5.86759E+00 5.66159E+00 5.44930E+00 5.21034E+00 4.90478E+00
          4.43978E+00 4.07392E+00 3.51960E+00 2.86404E+00 1.92640E+00
          1.64196E+00 1.41358E+00 1.38756E+00 1.36933E+00 1.36617E+00
          1.36111E+00 1.36597E+00                                     1.148E+01
 4.00E+07 1.10442E+01 1.05938E+01 1.02013E+01 9.90381E+00 9.65591E+00
          9.15531E+00 8.69553E+00 8.27350E+00 7.88838E+00 7.53939E+00
          7.22598E+00 6.94615E+00 6.69696E+00 6.47420E+00 6.27098E+00
          6.08042E+00 5.89670E+00 5.70776E+00 5.49343E+00 5.21550E+00
          4.78026E+00 4.42577E+00 3.86921E+00 3.17702E+00 2.10030E+00
          1.74462E+00 1.42733E+00 1.38654E+00 1.36051E+00 1.35719E+00
          1.34955E+00 1.35535E+00                                     1.180E+01
 5.00E+07 1.10400E+01 1.05932E+01 1.02049E+01 9.91271E+00 9.67048E+00
          9.18060E+00 8.73166E+00 8.32067E+00 7.94666E+00 7.60863E+00
          7.30585E+00 7.03676E+00 6.79917E+00 6.58989E+00 6.40343E+00
          6.23343E+00 6.07234E+00 5.90365E+00 5.70371E+00 5.43713E+00
          5.02017E+00 4.68746E+00 4.16957E+00 3.48438E+00 2.26163E+00
          1.82807E+00 1.44472E+00 1.39357E+00 1.35530E+00 1.34967E+00
          1.34622E+00 1.34900E+00                                     1.203E+01
 6.00E+07 1.10335E+01 1.05916E+01 1.02081E+01 9.92050E+00 9.68271E+00
          9.20105E+00 8.75982E+00 8.35638E+00 7.98985E+00 7.65940E+00
          7.36439E+00 7.10350E+00 6.87480E+00 6.67540E+00 6.50024E+00
          6.34342E+00 6.19789E+00 6.04764E+00 5.86893E+00 5.62445E+00
          5.22912E+00 4.90833E+00 4.40385E+00 3.72015E+00 2.42285E+00
          1.92319E+00 1.46063E+00 1.39800E+00 1.35303E+00 1.34600E+00
          1.34248E+00 1.34467E+00                                     1.221E+01
 8.00E+07 1.10235E+01 1.05900E+01 1.02142E+01 9.93299E+00 9.70077E+00
          9.22965E+00 8.79807E+00 8.40404E+00 8.04708E+00 7.72682E+00
          7.44308E+00 7.19471E+00 6.97981E+00 6.79548E+00 6.63646E+00
          6.49710E+00 6.37184E+00 6.24725E+00 6.10207E+00 5.89933E+00
          5.55421E+00 5.26124E+00 4.78180E+00 4.09851E+00 2.70034E+00
          2.11261E+00 1.49935E+00 1.40874E+00 1.34956E+00 1.34460E+00
          1.33487E+00 1.33948E+00                                     1.246E+01
 1.00E+08 1.10396E+01 1.06046E+01 1.02273E+01 9.94474E+00 9.71183E+00
          9.24229E+00 8.81528E+00 8.42825E+00 8.07992E+00 7.76887E+00
          7.49387E+00 7.25366E+00 7.04660E+00 6.86996E+00 6.71877E+00
          6.58880E+00 6.47849E+00 6.38202E+00 6.28045E+00 6.11666E+00
          5.78858E+00 5.50680E+00 5.06280E+00 4.41584E+00 2.95068E+00
          2.27866E+00 1.53609E+00 1.42531E+00 1.35005E+00 1.34130E+00
          1.33398E+00 1.33624E+00                                     1.263E+01
 1.50E+08 1.10156E+01 1.05944E+01 1.02287E+01 9.95429E+00 9.72753E+00
          9.26985E+00 8.85287E+00 8.47473E+00 8.13437E+00 7.83079E+00
          7.56331E+00 7.33150E+00 7.13490E+00 6.97249E+00 6.84192E+00
          6.74034E+00 6.66358E+00 6.59906E+00 6.52667E+00 6.41179E+00
          6.17316E+00 5.94777E+00 5.56268E+00 4.96773E+00 3.46476E+00
          2.63949E+00 1.63329E+00 1.47614E+00 1.35421E+00 1.34171E+00
          1.32593E+00 1.33203E+00                                     1.291E+01
 2.00E+08 1.09977E+01 1.05892E+01 1.02330E+01 9.96287E+00 9.73776E+00
          9.28459E+00 8.87129E+00 8.49647E+00 8.15946E+00 7.85987E+00
          7.59760E+00 7.37236E+00 7.18361E+00 7.03020E+00 6.90953E+00
          6.81901E+00 6.75641E+00 6.71264E+00 6.67108E+00 6.59739E+00
          6.41660E+00 6.23019E+00 5.88631E+00 5.33522E+00 3.86111E+00
          2.95927E+00 1.72660E+00 1.52187E+00 1.36216E+00 1.34348E+00
          1.32767E+00 1.32971E+00                                     1.307E+01
 3.00E+08 1.09570E+01 1.05754E+01 1.02380E+01 9.97324E+00 9.74736E+00
          9.29781E+00 8.88798E+00 8.51719E+00 8.18485E+00 7.89064E+00
          7.63451E+00 7.41625E+00 7.23560E+00 7.09159E+00 6.98192E+00
          6.90454E+00 6.85837E+00 6.83600E+00 6.82534E+00 6.80382E+00
          6.70690E+00 6.57376E+00 6.29370E+00 5.81558E+00 4.43983E+00
          3.46029E+00 1.90771E+00 1.62718E+00 1.37976E+00 1.35228E+00
          1.32391E+00 1.32739E+00                                     1.325E+01
 4.00E+08 1.09221E+01 1.05619E+01 1.02392E+01 9.97817E+00 9.75115E+00
          9.30430E+00 8.89702E+00 8.52843E+00 8.19827E+00 7.90678E+00
          7.65432E+00 7.44039E+00 7.26387E+00 7.12366E+00 7.01844E+00
          6.94737E+00 6.91081E+00 6.90379E+00 6.91577E+00 6.92075E+00
          6.85604E+00 6.75550E+00 6.55164E+00 6.17902E+00 4.84609E+00
          3.78660E+00 2.09325E+00 1.75193E+00 1.39640E+00 1.34645E+00
          1.32853E+00 1.32648E+00                                     1.336E+01
 5.00E+08 1.08957E+01 1.05517E+01 1.02400E+01 9.98191E+00 9.75397E+00
          9.30857E+00 8.90254E+00 8.53526E+00 8.20661E+00 7.91680E+00
          7.66635E+00 7.45470E+00 7.28078E+00 7.14356E+00 7.04180E+00
          6.97491E+00 6.94377E+00 6.94433E+00 6.96796E+00 6.99291E+00
          6.96322E+00 6.88860E+00 6.71998E+00 6.39634E+00 5.16358E+00
          4.09897E+00 2.24906E+00 1.85053E+00 1.41809E+00 1.35468E+00
          1.33218E+00 1.32584E+00                                     1.342E+01
 6.00E+08 1.08774E+01 1.05447E+01 1.02409E+01 9.98474E+00 9.75610E+00
          9.31149E+00 8.90614E+00 8.53984E+00 8.21237E+00 7.92391E+00
          7.67483E+00 7.46457E+00 7.29220E+00 7.15680E+00 7.05756E+00
          6.99413E+00 6.96703E+00 6.97140E+00 7.00007E+00 7.04103E+00
          7.04664E+00 6.99246E+00 6.83809E+00 6.53503E+00 5.41567E+00
          4.37890E+00 2.39295E+00 1.94074E+00 1.44210E+00 1.36639E+00
          1.33188E+00 1.32544E+00                                     1.347E+01
 8.00E+08 1.08545E+01 1.05360E+01 1.02418E+01 9.98816E+00 9.75862E+00
          9.31509E+00 8.91081E+00 8.54584E+00 8.21991E+00 7.93312E+00
          7.68569E+00 7.47718E+00 7.30676E+00 7.17378E+00 7.07765E+00
          7.01832E+00 6.99648E+00 7.00757E+00 7.04561E+00 7.10294E+00
          7.14323E+00 7.12014E+00 7.01032E+00 6.76261E+00 5.77519E+00
          4.79525E+00 2.67016E+00 2.11973E+00 1.48533E+00 1.38461E+00
          1.33792E+00 1.32495E+00                                     1.354E+01
 1.00E+09 1.08398E+01 1.05304E+01 1.02425E+01 9.99048E+00 9.76043E+00
          9.31759E+00 8.91394E+00 8.54976E+00 8.22474E+00 7.93872E+00
          7.69185E+00 7.48401E+00 7.31498E+00 7.18430E+00 7.09073E+00
          7.03380E+00 7.01461E+00 7.02961E+00 7.07360E+00 7.13843E+00
          7.20034E+00 7.20503E+00 7.13360E+00 6.90892E+00 5.99123E+00
          5.14593E+00 2.92856E+00 2.27392E+00 1.52638E+00 1.41345E+00
          1.33289E+00 1.32422E+00                                     1.358E+01
 1.50E+09 1.08185E+01 1.05223E+01 1.02434E+01 9.99346E+00 9.76234E+00
          9.32031E+00 8.91759E+00 8.55468E+00 8.23112E+00 7.94655E+00
          7.70090E+00 7.49423E+00 7.32667E+00 7.19804E+00 7.10708E+00
          7.05341E+00 7.03846E+00 7.05940E+00 7.11230E+00 7.19190E+00
          7.28036E+00 7.31092E+00 7.29545E+00 7.15608E+00 6.40453E+00
          5.67011E+00 3.45218E+00 2.64391E+00 1.62940E+00 1.46145E+00
          1.34464E+00 1.32385E+00                                     1.365E+01
 2.00E+09 1.08065E+01 1.05177E+01 1.02438E+01 9.99497E+00 9.76322E+00
          9.32172E+00 8.91955E+00 8.55718E+00 8.23415E+00 7.95018E+00
          7.70519E+00 7.49928E+00 7.33261E+00 7.20506E+00 7.11543E+00
          7.06343E+00 7.05072E+00 7.07473E+00 7.13229E+00 7.21993E+00
          7.32249E+00 7.36613E+00 7.38023E+00 7.29161E+00 6.66069E+00
          6.01356E+00 3.86046E+00 2.95547E+00 1.72856E+00 1.51203E+00
          1.35674E+00 1.32397E+00                                     1.368E+01
 3.00E+09 1.07938E+01 1.05127E+01 1.02440E+01 9.99634E+00 9.76397E+00
          9.32315E+00 8.92162E+00 8.55969E+00 8.23703E+00 7.95347E+00
          7.70916E+00 7.50416E+00 7.33854E+00 7.21212E+00 7.12384E+00
          7.07354E+00 7.06308E+00 7.09020E+00 7.15250E+00 7.24860E+00
          7.36618E+00 7.42308E+00 7.46593E+00 7.43316E+00 6.96908E+00
          6.44721E+00 4.46340E+00 3.45156E+00 1.91391E+00 1.61446E+00
          1.38040E+00 1.32365E+00                                     1.372E+01
 4.00E+09 1.07876E+01 1.05102E+01 1.02439E+01 9.99675E+00 9.76400E+00
          9.32345E+00 8.92228E+00 8.56069E+00 8.23842E+00 7.95538E+00
          7.71180E+00 7.50745E+00 7.34190E+00 7.21499E+00 7.12689E+00
          7.07829E+00 7.07037E+00 7.09903E+00 7.16085E+00 7.25840E+00
          7.39260E+00 7.46549E+00 7.50920E+00 7.46546E+00 7.14972E+00
          6.81970E+00 4.84945E+00 3.77592E+00 2.09040E+00 1.73798E+00
          1.40375E+00 1.32361E+00                                     1.374E+01
 5.00E+09 1.08020E+01 1.05204E+01 1.02501E+01 9.99902E+00 9.76311E+00
          9.31966E+00 8.91817E+00 8.55744E+00 8.23664E+00 7.95518E+00
          7.71280E+00 7.50939E+00 7.34484E+00 7.21846E+00 7.12811E+00
          7.07378E+00 7.06101E+00 7.09572E+00 7.17940E+00 7.29191E+00
          7.40792E+00 7.46730E+00 7.52724E+00 7.54494E+00 7.27794E+00
          6.89152E+00 5.20137E+00 4.14805E+00 2.25518E+00 1.81548E+00
          1.42390E+00 1.32350E+00                                     1.376E+01
 6.00E+09 1.07990E+01 1.05193E+01 1.02501E+01 9.99936E+00 9.76330E+00
          9.31997E+00 8.91861E+00 8.55800E+00 8.23730E+00 7.95598E+00
          7.71371E+00 7.51045E+00 7.34606E+00 7.21990E+00 7.12981E+00
          7.07585E+00 7.06354E+00 7.09890E+00 7.18355E+00 7.29757E+00
          7.41655E+00 7.47907E+00 7.54563E+00 7.57629E+00 7.35976E+00
          7.02282E+00 5.44879E+00 4.40362E+00 2.41129E+00 1.91524E+00
          1.44519E+00 1.32349E+00                                     1.376E+01
 8.00E+09 1.07760E+01 1.05056E+01 1.02442E+01 9.99817E+00 9.76486E+00
          9.32474E+00 8.92393E+00 8.56273E+00 8.24080E+00 7.95801E+00
          7.71457E+00 7.51056E+00 7.34611E+00 7.22109E+00 7.13452E+00
          7.08638E+00 7.07874E+00 7.10976E+00 7.17783E+00 7.28352E+00
          7.42238E+00 7.49988E+00 7.57566E+00 7.61564E+00 7.46851E+00
          7.19600E+00 5.80970E+00 4.80564E+00 2.69300E+00 2.10974E+00
          1.48694E+00 1.32343E+00                                     1.378E+01
 1.00E+10 1.07730E+01 1.05045E+01 1.02443E+01 9.99859E+00 9.76516E+00
          9.32500E+00 8.92405E+00 8.56280E+00 8.24091E+00 7.95828E+00
          7.71510E+00 7.51140E+00 7.34717E+00 7.22226E+00 7.13582E+00
          7.08798E+00 7.08077E+00 7.11230E+00 7.18107E+00 7.28829E+00
          7.42926E+00 7.50836E+00 7.59056E+00 7.64279E+00 7.53329E+00
          7.30192E+00 6.05922E+00 5.10987E+00 2.94252E+00 2.28967E+00
          1.52625E+00 1.32344E+00                                     1.378E+01


==> anc/colstop/sbethe/sdbase/pdebr83.p08 <==
 83
 1.00E+03 5.26470E-01 5.37786E-01 5.49350E-01 5.61363E-01 5.73830E-01
          5.99980E-01 6.27590E-01 6.56450E-01 6.86550E-01 7.18010E-01
          7.50980E-01 7.85710E-01 8.22650E-01 8.62220E-01 9.04560E-01
          9.49330E-01 9.95030E-01 1.03799E+00 1.07399E+00 1.10200E+00
          1.12343E+00 1.13285E+00 1.14126E+00 1.14666E+00 1.15070E+00
          1.15153E+00 1.15214E+00 1.15221E+00 1.15226E+00 1.15227E+00
          1.15228E+00 1.15229E+00                                     7.256E-01
 1.50E+03 7.51720E-01 7.68935E-01 7.86300E-01 8.03939E-01 8.21880E-01
          8.58670E-01 8.96670E-01 9.35910E-01 9.76450E-01 1.01838E+00
          1.06189E+00 1.10708E+00 1.15409E+00 1.20322E+00 1.25503E+00
          1.30951E+00 1.36465E+00 1.41563E+00 1.45736E+00 1.49009E+00
          1.51423E+00 1.52284E+00 1.53196E+00 1.53987E+00 1.54523E+00
          1.54634E+00 1.54742E+00 1.54755E+00 1.54764E+00 1.54766E+00
          1.54765E+00 1.54761E+00                                     1.007E+00
 2.00E+03 9.69850E-01 9.91998E-01 1.01425E+00 1.03670E+00 1.05937E+00
          1.10543E+00 1.15238E+00 1.20021E+00 1.24895E+00 1.29875E+00
          1.34987E+00 1.40242E+00 1.45644E+00 1.51213E+00 1.57003E+00
          1.63005E+00 1.69002E+00 1.74510E+00 1.79027E+00 1.82596E+00
          1.85273E+00 1.86259E+00 1.87317E+00 1.88251E+00 1.88961E+00
          1.89119E+00 1.89266E+00 1.89284E+00 1.89297E+00 1.89300E+00
          1.89299E+00 1.89293E+00                                     1.263E+00
 3.00E+03 1.37757E+00 1.40804E+00 1.43844E+00 1.46874E+00 1.49899E+00
          1.55954E+00 1.61989E+00 1.67993E+00 1.73971E+00 1.79957E+00
          1.86007E+00 1.92128E+00 1.98306E+00 2.04539E+00 2.10856E+00
          2.17231E+00 2.23468E+00 2.29184E+00 2.33998E+00 2.37972E+00
          2.41168E+00 2.42459E+00 2.43828E+00 2.45020E+00 2.46057E+00
          2.46306E+00 2.46521E+00 2.46547E+00 2.46568E+00 2.46572E+00
          2.46572E+00 2.46568E+00                                     1.707E+00
 4.00E+03 1.74702E+00 1.78413E+00 1.82091E+00 1.85711E+00 1.89284E+00
          1.96328E+00 2.03208E+00 2.09921E+00 2.16481E+00 2.22941E+00
          2.29392E+00 2.35844E+00 2.42291E+00 2.48703E+00 2.55038E+00
          2.61227E+00 2.67151E+00 2.72659E+00 2.77577E+00 2.81789E+00
          2.85344E+00 2.86994E+00 2.88654E+00 2.89987E+00 2.91322E+00
          2.91651E+00 2.91914E+00 2.91949E+00 2.91975E+00 2.91978E+00
          2.91982E+00 2.91981E+00                                     2.079E+00
 5.00E+03 2.08034E+00 2.12356E+00 2.16597E+00 2.20697E+00 2.24676E+00
          2.32365E+00 2.39697E+00 2.46743E+00 2.53533E+00 2.60138E+00
          2.66670E+00 2.73128E+00 2.79485E+00 2.85690E+00 2.91712E+00
          2.97513E+00 3.03022E+00 3.08205E+00 3.13015E+00 3.17353E+00
          3.21227E+00 3.23082E+00 3.24959E+00 3.26472E+00 3.28008E+00
          3.28393E+00 3.28699E+00 3.28741E+00 3.28770E+00 3.28773E+00
          3.28777E+00 3.28782E+00                                     2.395E+00
 6.00E+03 2.38238E+00 2.43073E+00 2.47776E+00 2.52249E+00 2.56520E+00
          2.64611E+00 2.72145E+00 2.79272E+00 2.86046E+00 2.92550E+00
          2.98920E+00 3.05150E+00 3.11204E+00 3.17024E+00 3.22597E+00
          3.27911E+00 3.32939E+00 3.37742E+00 3.42368E+00 3.46734E+00
          3.50823E+00 3.52827E+00 3.54865E+00 3.56511E+00 3.58196E+00
          3.58622E+00 3.58959E+00 3.59004E+00 3.59038E+00 3.59042E+00
          3.59046E+00 3.59053E+00                                     2.667E+00
 8.00E+03 2.90654E+00 2.96284E+00 3.01678E+00 3.06656E+00 3.11264E+00
          3.19655E+00 3.27089E+00 3.33887E+00 3.40146E+00 3.45984E+00
          3.51574E+00 3.56926E+00 3.62018E+00 3.66816E+00 3.71338E+00
          3.75619E+00 3.79696E+00 3.83733E+00 3.87885E+00 3.92107E+00
          3.96353E+00 3.98511E+00 4.00721E+00 4.02515E+00 4.04366E+00
          4.04839E+00 4.05213E+00 4.05264E+00 4.05299E+00 4.05303E+00
          4.05308E+00 4.05318E+00                                     3.110E+00
 1.00E+04 3.34677E+00 3.40874E+00 3.46730E+00 3.51985E+00 3.56706E+00
          3.64957E+00 3.71873E+00 3.77952E+00 3.83337E+00 3.88173E+00
          3.92673E+00 3.96878E+00 4.00809E+00 4.04479E+00 4.07931E+00
          4.11234E+00 4.14453E+00 4.17783E+00 4.21408E+00 4.25318E+00
          4.29468E+00 4.31633E+00 4.33869E+00 4.35693E+00 4.37586E+00
          4.38072E+00 4.38456E+00 4.38508E+00 4.38546E+00 4.38551E+00
          4.38556E+00 4.38565E+00                                     3.456E+00
 1.50E+04 4.20431E+00 4.27435E+00 4.33853E+00 4.39240E+00 4.43712E+00
          4.50653E+00 4.55440E+00 4.58993E+00 4.61591E+00 4.63490E+00
          4.65033E+00 4.66314E+00 4.67402E+00 4.68387E+00 4.69403E+00
          4.70604E+00 4.72061E+00 4.73867E+00 4.76133E+00 4.78947E+00
          4.82309E+00 4.84143E+00 4.86078E+00 4.87697E+00 4.89394E+00
          4.89828E+00 4.90178E+00 4.90224E+00 4.90258E+00 4.90262E+00
          4.90267E+00 4.90269E+00                                     4.070E+00
 2.00E+04 4.85210E+00 4.91152E+00 4.96637E+00 5.01316E+00 5.05264E+00
          5.11383E+00 5.15023E+00 5.16385E+00 5.15895E+00 5.14296E+00
          5.12517E+00 5.10826E+00 5.09328E+00 5.08138E+00 5.07409E+00
          5.07263E+00 5.07642E+00 5.08288E+00 5.09034E+00 5.10274E+00
          5.12518E+00 5.14008E+00 5.15450E+00 5.16512E+00 5.17843E+00
          5.18194E+00 5.18452E+00 5.18483E+00 5.18513E+00 5.18514E+00
          5.18522E+00 5.18514E+00                                     4.483E+00
 3.00E+04 5.77957E+00 5.82912E+00 5.87247E+00 5.90491E+00 5.92764E+00
          5.95035E+00 5.94210E+00 5.90661E+00 5.85051E+00 5.78426E+00
          5.72012E+00 5.66188E+00 5.61046E+00 5.56660E+00 5.53125E+00
          5.50455E+00 5.48531E+00 5.46926E+00 5.45328E+00 5.44176E+00
          5.44057E+00 5.44380E+00 5.44623E+00 5.44718E+00 5.45114E+00
          5.45226E+00 5.45292E+00 5.45301E+00 5.45313E+00 5.45312E+00
          5.45316E+00 5.45300E+00                                     5.022E+00
 4.00E+04 6.43784E+00 6.49918E+00 6.54631E+00 6.56860E+00 6.56975E+00
          6.53046E+00 6.45370E+00 6.36601E+00 6.27402E+00 6.18132E+00
          6.09195E+00 6.00808E+00 5.93132E+00 5.86241E+00 5.80198E+00
          5.74980E+00 5.70589E+00 5.66876E+00 5.63694E+00 5.61012E+00
          5.58772E+00 5.57802E+00 5.56936E+00 5.56355E+00 5.55854E+00
          5.55735E+00 5.55642E+00 5.55631E+00 5.55625E+00 5.55625E+00
          5.55625E+00 5.55610E+00                                     5.379E+00
 5.00E+04 6.97571E+00 7.02676E+00 7.06134E+00 7.06720E+00 7.04895E+00
          6.96669E+00 6.84586E+00 6.71830E+00 6.59126E+00 6.46781E+00
          6.35144E+00 6.24362E+00 6.14516E+00 6.05590E+00 5.97626E+00
          5.90581E+00 5.84438E+00 5.79032E+00 5.74192E+00 5.69864E+00
          5.65941E+00 5.64099E+00 5.62349E+00 5.61064E+00 5.59854E+00
          5.59566E+00 5.59338E+00 5.59308E+00 5.59287E+00 5.59284E+00
          5.59282E+00 5.59277E+00                                     5.646E+00
 6.00E+04 7.43105E+00 7.46879E+00 7.48851E+00 7.47687E+00 7.43925E+00
          7.31643E+00 7.15595E+00 6.99355E+00 6.83653E+00 6.68710E+00
          6.54790E+00 6.41972E+00 6.30241E+00 6.19515E+00 6.09832E+00
          6.01170E+00 5.93485E+00 5.86580E+00 5.80269E+00 5.74523E+00
          5.69220E+00 5.66668E+00 5.64188E+00 5.62317E+00 5.60523E+00
          5.60096E+00 5.59756E+00 5.59711E+00 5.59677E+00 5.59672E+00
          5.59669E+00 5.59677E+00                                     5.860E+00
 8.00E+04 8.35311E+00 8.25462E+00 8.15486E+00 8.05317E+00 7.95139E+00
          7.75320E+00 7.56012E+00 7.37236E+00 7.19011E+00 7.01345E+00
          6.84302E+00 6.67996E+00 6.52471E+00 6.37766E+00 6.24010E+00
          6.11378E+00 5.99977E+00 5.89991E+00 5.81518E+00 5.74210E+00
          5.67952E+00 5.65540E+00 5.63791E+00 5.62208E+00 5.55669E+00
          5.52596E+00 5.54007E+00 5.54653E+00 5.54323E+00 5.54120E+00
          5.54436E+00 5.54279E+00                                     6.178E+00
 1.00E+05 8.72615E+00 8.70091E+00 8.65530E+00 8.57451E+00 8.46589E+00
          8.20436E+00 7.91693E+00 7.64632E+00 7.39862E+00 7.17271E+00
          6.96728E+00 6.78041E+00 6.60751E+00 6.44554E+00 6.29530E+00
          6.15805E+00 6.03273E+00 5.91679E+00 5.80833E+00 5.70828E+00
          5.61529E+00 5.56955E+00 5.52423E+00 5.48906E+00 5.45471E+00
          5.44652E+00 5.43996E+00 5.43907E+00 5.43840E+00 5.43830E+00
          5.43825E+00 5.43855E+00                                     6.410E+00
 1.50E+05 9.67972E+00 9.57015E+00 9.44278E+00 9.28494E+00 9.10440E+00
          8.71443E+00 8.31852E+00 7.95652E+00 7.63225E+00 7.34335E+00
          7.08665E+00 6.85547E+00 6.63960E+00 6.43297E+00 6.23830E+00
          6.05840E+00 5.89292E+00 5.73834E+00 5.59261E+00 5.45697E+00
          5.33046E+00 5.26872E+00 5.20773E+00 5.16042E+00 5.11386E+00
          5.10237E+00 5.09325E+00 5.09208E+00 5.09120E+00 5.09107E+00
          5.09099E+00 5.09093E+00                                     6.737E+00
 2.00E+05 1.03727E+01 1.01078E+01 9.84670E+00 9.59287E+00 9.34772E+00
          8.88508E+00 8.45621E+00 8.05943E+00 7.69316E+00 7.35640E+00
          7.04861E+00 6.76795E+00 6.51190E+00 6.27724E+00 6.05930E+00
          5.85512E+00 5.66597E+00 5.49140E+00 5.32938E+00 5.17050E+00
          5.00756E+00 4.92833E+00 4.85759E+00 4.80921E+00 4.75465E+00
          4.73923E+00 4.72865E+00 4.72766E+00 4.72654E+00 4.72637E+00
          4.72621E+00 4.72567E+00                                     6.890E+00
 3.00E+05 1.09968E+01 1.06433E+01 1.02982E+01 9.96831E+00 9.65367E+00
          9.06542E+00 8.52775E+00 8.03755E+00 7.59253E+00 7.18937E+00
          6.82545E+00 6.49741E+00 6.20096E+00 5.93092E+00 5.68002E+00
          5.44319E+00 5.22081E+00 5.01336E+00 4.81777E+00 4.62535E+00
          4.43046E+00 4.33661E+00 4.25315E+00 4.19596E+00 4.13054E+00
          4.11172E+00 4.09906E+00 4.09791E+00 4.09661E+00 4.09643E+00
          4.09614E+00 4.09523E+00                                     7.032E+00
 4.00E+05 1.13186E+01 1.09044E+01 1.05030E+01 1.01242E+01 9.76633E+00
          9.10131E+00 8.49993E+00 7.95654E+00 7.46735E+00 7.02682E+00
          6.62956E+00 6.27098E+00 5.94609E+00 5.64886E+00 5.37102E+00
          5.10686E+00 4.85683E+00 4.62219E+00 4.40272E+00 4.19451E+00
          3.99594E+00 3.90089E+00 3.80698E+00 3.73350E+00 3.66169E+00
          3.64372E+00 3.62939E+00 3.62771E+00 3.62628E+00 3.62610E+00
          3.62595E+00 3.62574E+00                                     7.111E+00
 5.00E+05 1.15265E+01 1.10644E+01 1.06195E+01 1.02046E+01 9.81606E+00
          9.09780E+00 8.45473E+00 7.87799E+00 7.36098E+00 6.89531E+00
          6.47275E+00 6.08846E+00 5.73838E+00 5.41791E+00 5.12107E+00
          4.84325E+00 4.58301E+00 4.33777E+00 4.10559E+00 3.88446E+00
          3.67457E+00 3.57390E+00 3.47330E+00 3.39338E+00 3.31593E+00
          3.29742E+00 3.28271E+00 3.28091E+00 3.27921E+00 3.27895E+00
          3.27885E+00 3.28008E+00                                     7.179E+00
 6.00E+05 1.16583E+01 1.11636E+01 1.06891E+01 1.02500E+01 9.84068E+00
          9.08479E+00 8.41116E+00 7.80952E+00 7.27125E+00 6.78672E+00
          6.34665E+00 5.94583E+00 5.58027E+00 5.24551E+00 4.93594E+00
          4.64715E+00 4.37734E+00 4.12337E+00 3.88289E+00 3.65370E+00
          3.43472E+00 3.32890E+00 3.22283E+00 3.13830E+00 3.05626E+00
          3.03686E+00 3.02164E+00 3.01975E+00 3.01784E+00 3.01752E+00
          3.01749E+00 3.01944E+00                                     7.247E+00
 8.00E+05 1.18081E+01 1.12697E+01 1.07564E+01 1.02865E+01 9.85134E+00
          9.04816E+00 8.33624E+00 7.70401E+00 7.13982E+00 6.63248E+00
          6.17173E+00 5.75205E+00 5.36918E+00 5.01851E+00 4.69439E+00
          4.39231E+00 4.10994E+00 3.84357E+00 3.58996E+00 3.34699E+00
          3.11201E+00 2.99745E+00 2.88332E+00 2.79260E+00 2.70202E+00
          2.68006E+00 2.66250E+00 2.66028E+00 2.65835E+00 2.65817E+00
          2.65794E+00 2.65883E+00                                     7.386E+00
 1.00E+06 1.18697E+01 1.13073E+01 1.07732E+01 1.02877E+01 9.84001E+00
          9.01339E+00 8.28256E+00 7.63493E+00 7.05761E+00 6.53870E+00
          6.06778E+00 5.63911E+00 5.24816E+00 4.88996E+00 4.55853E+00
          4.24900E+00 3.95868E+00 3.68335E+00 3.41927E+00 3.16430E+00
          2.91602E+00 2.79390E+00 2.67187E+00 2.57462E+00 2.47633E+00
          2.45077E+00 2.43041E+00 2.42812E+00 2.42627E+00 2.42601E+00
          2.42581E+00 2.42398E+00                                     7.527E+00
 1.50E+06 1.18941E+01 1.13067E+01 1.07523E+01 1.02540E+01 9.79765E+00
          8.95356E+00 8.21022E+00 7.55050E+00 6.96226E+00 6.43376E+00
          5.95499E+00 5.51992E+00 5.12349E+00 4.76008E+00 4.42290E+00
          4.10634E+00 3.80705E+00 3.51986E+00 3.23959E+00 2.96177E+00
          2.68216E+00 2.53968E+00 2.39331E+00 2.27344E+00 2.15301E+00
          2.12214E+00 2.09697E+00 2.09404E+00 2.09178E+00 2.09150E+00
          2.09116E+00 2.08917E+00                                     7.852E+00
 2.00E+06 1.18476E+01 1.12590E+01 1.07055E+01 1.02119E+01 9.76138E+00
          8.92591E+00 8.18959E+00 7.53306E+00 6.94584E+00 6.41731E+00
          5.93852E+00 5.50354E+00 5.10723E+00 4.74391E+00 4.40668E+00
          4.08961E+00 3.78873E+00 3.49769E+00 3.20951E+00 2.91638E+00
          2.60884E+00 2.44560E+00 2.27061E+00 2.12200E+00 1.97769E+00
          1.94437E+00 1.91748E+00 1.91395E+00 1.91053E+00 1.91002E+00
          1.90982E+00 1.91296E+00                                     8.132E+00
 3.00E+06 1.17049E+01 1.11366E+01 1.06051E+01 1.01357E+01 9.70911E+00
          8.91157E+00 8.20020E+00 7.55937E+00 6.98211E+00 6.46152E+00
          5.99162E+00 5.56647E+00 5.17982E+00 4.82448E+00 4.49135E+00
          4.17347E+00 3.86809E+00 3.57123E+00 3.27494E+00 2.96158E+00
          2.60946E+00 2.41173E+00 2.19249E+00 1.99705E+00 1.79327E+00
          1.74859E+00 1.72706E+00 1.72471E+00 1.71732E+00 1.71559E+00
          1.71692E+00 1.72949E+00                                     8.573E+00
 4.00E+06 1.16058E+01 1.10470E+01 1.05279E+01 1.00758E+01 9.66871E+00
          8.90639E+00 8.22333E+00 7.60596E+00 7.04725E+00 6.54012E+00
          6.07854E+00 5.65788E+00 5.27380E+00 4.92146E+00 4.59489E+00
          4.28813E+00 3.99535E+00 3.70651E+00 3.40774E+00 3.07751E+00
          2.68630E+00 2.45540E+00 2.18919E+00 1.94631E+00 1.70043E+00
          1.65245E+00 1.62978E+00 1.62657E+00 1.61691E+00 1.61469E+00
          1.61719E+00 1.63379E+00                                     8.912E+00
 5.00E+06 1.15146E+01 1.09688E+01 1.04646E+01 1.00307E+01 9.64236E+00
          8.91110E+00 8.25208E+00 7.65400E+00 7.11088E+00 6.61664E+00
          6.16601E+00 5.75479E+00 5.37891E+00 5.03378E+00 4.71358E+00
          4.41242E+00 4.12407E+00 3.83772E+00 3.53768E+00 3.19802E+00
          2.78135E+00 2.52682E+00 2.22403E+00 1.94172E+00 1.64948E+00
          1.59246E+00 1.57210E+00 1.56956E+00 1.55729E+00 1.55441E+00
          1.55835E+00 1.57593E+00                                     9.185E+00
 6.00E+06 1.14414E+01 1.09060E+01 1.04143E+01 9.99588E+00 9.62366E+00
          8.91818E+00 8.28010E+00 7.69933E+00 7.17069E+00 6.68872E+00
          6.24880E+00 5.84695E+00 5.47933E+00 5.14145E+00 4.82759E+00
          4.53179E+00 4.24771E+00 3.96410E+00 3.66399E+00 3.31816E+00
          2.88237E+00 2.60867E+00 2.27458E+00 1.95675E+00 1.62089E+00
          1.55431E+00 1.53491E+00 1.53295E+00 1.51847E+00 1.51497E+00
          1.51990E+00 1.53809E+00                                     9.415E+00
 8.00E+06 1.13318E+01 1.08122E+01 1.03399E+01 9.94645E+00 9.60002E+00
          8.93499E+00 8.33116E+00 7.77946E+00 7.27584E+00 6.81566E+00
          6.39502E+00 6.01038E+00 5.65814E+00 5.33398E+00 5.03219E+00
          4.74677E+00 4.47132E+00 4.19416E+00 3.89655E+00 3.54408E+00
          3.08086E+00 2.77706E+00 2.39177E+00 2.01450E+00 1.60483E+00
          1.51712E+00 1.48554E+00 1.48444E+00 1.47310E+00 1.47013E+00
          1.47620E+00 1.48999E+00                                     9.785E+00
 1.00E+07 1.12539E+01 1.07468E+01 1.02896E+01 9.91485E+00 9.58763E+00
          8.95312E+00 8.37554E+00 7.84664E+00 7.36304E+00 6.92074E+00
          6.51636E+00 6.14664E+00 5.80806E+00 5.49635E+00 5.20561E+00
          4.92972E+00 4.66233E+00 4.39175E+00 4.09834E+00 3.74479E+00
          3.26621E+00 2.94150E+00 2.51640E+00 2.08837E+00 1.61021E+00
          1.50343E+00 1.46056E+00 1.45886E+00 1.44686E+00 1.44363E+00
          1.44934E+00 1.46082E+00                                     1.008E+01
 1.50E+07 1.11702E+01 1.06769E+01 1.02370E+01 9.88554E+00 9.58334E+00
          8.99147E+00 8.45326E+00 7.96158E+00 7.51341E+00 7.10518E+00
          6.73377E+00 6.39574E+00 6.08706E+00 5.80238E+00 5.53395E+00
          5.27483E+00 5.02078E+00 4.76399E+00 4.48751E+00 4.15094E+00
          3.67099E+00 3.31792E+00 2.81767E+00 2.28861E+00 1.66594E+00
          1.50332E+00 1.44200E+00 1.43489E+00 1.41046E+00 1.40852E+00
          1.40656E+00 1.42139E+00                                     1.060E+01
 2.00E+07 1.11131E+01 1.06325E+01 1.02070E+01 9.87243E+00 9.58765E+00
          9.02614E+00 8.51504E+00 8.04825E+00 7.62309E+00 7.23640E+00
          6.88540E+00 6.56693E+00 6.27722E+00 6.01110E+00 5.76082E+00
          5.51940E+00 5.28263E+00 5.04255E+00 4.78144E+00 4.45627E+00
          3.97625E+00 3.61245E+00 3.08363E+00 2.50090E+00 1.75161E+00
          1.53689E+00 1.43200E+00 1.42057E+00 1.39429E+00 1.39154E+00
          1.38965E+00 1.40015E+00                                     1.096E+01
 3.00E+07 1.10218E+01 1.05674E+01 1.01690E+01 9.86277E+00 9.60512E+00
          9.08797E+00 8.61266E+00 8.17552E+00 7.77556E+00 7.41166E+00
          7.08302E+00 6.78738E+00 6.52164E+00 6.28134E+00 6.05953E+00
          5.84928E+00 5.64473E+00 5.43411E+00 5.19715E+00 4.89427E+00
          4.43315E+00 4.06984E+00 3.51855E+00 2.86613E+00 1.93353E+00
          1.65116E+00 1.42535E+00 1.39958E+00 1.38112E+00 1.37804E+00
          1.37381E+00 1.37915E+00                                     1.145E+01
 4.00E+07 1.10014E+01 1.05552E+01 1.01660E+01 9.87051E+00 9.62390E+00
          9.12577E+00 8.66778E+00 8.24698E+00 7.86273E+00 7.51446E+00
          7.20179E+00 6.92279E+00 6.67450E+00 6.45270E+00 6.25048E+00
          6.06094E+00 5.87837E+00 5.69078E+00 5.47820E+00 5.20278E+00
          4.77131E+00 4.41943E+00 3.86613E+00 3.17749E+00 2.10664E+00
          1.75332E+00 1.43904E+00 1.39867E+00 1.37275E+00 1.36951E+00
          1.36249E+00 1.36865E+00                                     1.176E+01
 5.00E+07 1.09995E+01 1.05563E+01 1.01708E+01 9.88019E+00 9.63893E+00
          9.15109E+00 8.70369E+00 8.29390E+00 7.92080E+00 7.58358E+00
          7.28159E+00 7.01332E+00 6.77656E+00 6.56810E+00 6.38246E+00
          6.21328E+00 6.05306E+00 5.88535E+00 5.68676E+00 5.42241E+00
          5.00937E+00 4.67946E+00 4.16507E+00 3.48352E+00 2.26676E+00
          1.83601E+00 1.45652E+00 1.40615E+00 1.36785E+00 1.36187E+00
          1.35944E+00 1.36230E+00                                     1.199E+01
 6.00E+07 1.09947E+01 1.05560E+01 1.01749E+01 9.88858E+00 9.65152E+00
          9.17156E+00 8.73172E+00 8.32945E+00 7.96391E+00 7.63433E+00
          7.34016E+00 7.08005E+00 6.85209E+00 6.65339E+00 6.47888E+00
          6.32270E+00 6.17784E+00 6.02839E+00 5.85088E+00 5.60841E+00
          5.21668E+00 4.89862E+00 4.39778E+00 3.71808E+00 2.42727E+00
          1.93059E+00 1.47226E+00 1.41049E+00 1.36583E+00 1.35861E+00
          1.35571E+00 1.35809E+00                                     1.217E+01
 8.00E+07 1.09864E+01 1.05556E+01 1.01818E+01 9.90156E+00 9.66984E+00
          9.20010E+00 8.76979E+00 8.37694E+00 8.02107E+00 7.70179E+00
          7.41891E+00 7.17126E+00 6.95699E+00 6.77317E+00 6.61459E+00
          6.47562E+00 6.35079E+00 6.22676E+00 6.08248E+00 5.88138E+00
          5.53933E+00 5.24884E+00 4.77300E+00 4.09410E+00 2.70348E+00
          2.11916E+00 1.51059E+00 1.42092E+00 1.36271E+00 1.35784E+00
          1.34814E+00 1.35278E+00                                     1.242E+01
 1.00E+08 1.10028E+01 1.05704E+01 1.01951E+01 9.91352E+00 9.68110E+00
          9.21288E+00 8.78708E+00 8.40116E+00 8.05382E+00 7.74367E+00
          7.46948E+00 7.22996E+00 7.02350E+00 6.84737E+00 6.69661E+00
          6.56701E+00 6.45701E+00 6.36090E+00 6.25987E+00 6.09725E+00
          5.77180E+00 5.49234E+00 5.05193E+00 4.40962E+00 2.95262E+00
          2.28419E+00 1.54696E+00 1.43728E+00 1.36347E+00 1.35500E+00
          1.34750E+00 1.34998E+00                                     1.259E+01
 1.50E+08 1.09791E+01 1.05602E+01 1.01963E+01 9.92274E+00 9.69638E+00
          9.23995E+00 8.82421E+00 8.44724E+00 8.10798E+00 7.80541E+00
          7.53881E+00 7.30774E+00 7.11172E+00 6.94973E+00 6.81945E+00
          6.71801E+00 6.64133E+00 6.57690E+00 6.50479E+00 6.39053E+00
          6.15351E+00 5.92991E+00 5.54809E+00 4.95771E+00 3.46387E+00
          2.64324E+00 1.64325E+00 1.48761E+00 1.36791E+00 1.35567E+00
          1.33917E+00 1.34521E+00                                     1.286E+01
 2.00E+08 1.09610E+01 1.05547E+01 1.02003E+01 9.93092E+00 9.70626E+00
          9.25440E+00 8.84241E+00 8.46887E+00 8.13305E+00 7.83450E+00
          7.57311E+00 7.34852E+00 7.16025E+00 7.00717E+00 6.88672E+00
          6.79639E+00 6.73390E+00 6.69019E+00 6.64867E+00 6.57519E+00
          6.39535E+00 6.21023E+00 5.86918E+00 5.32257E+00 3.85809E+00
          2.96125E+00 1.73591E+00 1.53260E+00 1.37562E+00 1.35775E+00
          1.34097E+00 1.34326E+00                                     1.302E+01
 3.00E+08 1.09206E+01 1.05408E+01 1.02047E+01 9.94082E+00 9.71556E+00
          9.26760E+00 8.85931E+00 8.48978E+00 8.15846E+00 7.86510E+00
          7.60974E+00 7.39217E+00 7.21203E+00 7.06840E+00 6.95899E+00
          6.88179E+00 6.83567E+00 6.81325E+00 6.80245E+00 6.78084E+00
          6.68421E+00 6.55179E+00 6.27364E+00 5.79921E+00 4.43344E+00
          3.45957E+00 1.91566E+00 1.63710E+00 1.39253E+00 1.36565E+00
          1.33728E+00 1.34131E+00                                     1.321E+01
 4.00E+08 1.08859E+01 1.05275E+01 1.02061E+01 9.94595E+00 9.71957E+00
          9.27424E+00 8.86837E+00 8.50099E+00 8.17184E+00 7.88119E+00
          7.62949E+00 7.41620E+00 7.24021E+00 7.10042E+00 6.99548E+00
          6.92457E+00 6.88803E+00 6.88092E+00 6.89271E+00 6.89745E+00
          6.83277E+00 6.73267E+00 6.53010E+00 6.16024E+00 4.83674E+00
          3.78379E+00 2.10036E+00 1.76115E+00 1.40839E+00 1.35901E+00
          1.34174E+00 1.34012E+00                                     1.331E+01
 5.00E+08 1.08600E+01 1.05175E+01 1.02072E+01 9.94989E+00 9.72260E+00
          9.27864E+00 8.87393E+00 8.50781E+00 8.18010E+00 7.89115E+00
          7.64144E+00 7.43045E+00 7.25709E+00 7.12030E+00 7.01882E+00
          6.95208E+00 6.92092E+00 6.92137E+00 6.94481E+00 6.96950E+00
          6.93965E+00 6.86523E+00 6.69748E+00 6.37610E+00 5.15213E+00
          4.09416E+00 2.25520E+00 1.85903E+00 1.42959E+00 1.36687E+00
          1.34537E+00 1.33951E+00                                     1.338E+01
 6.00E+08 1.08418E+01 1.05107E+01 1.02081E+01 9.95283E+00 9.72483E+00
          9.28162E+00 8.87757E+00 8.51238E+00 8.18587E+00 7.89825E+00
          7.64992E+00 7.44034E+00 7.26851E+00 7.13353E+00 7.03456E+00
          6.97125E+00 6.94413E+00 6.94839E+00 6.97689E+00 7.01759E+00
          7.02290E+00 6.96872E+00 6.81493E+00 6.51381E+00 5.40270E+00
          4.37237E+00 2.39809E+00 1.94861E+00 1.45338E+00 1.37849E+00
          1.34504E+00 1.33908E+00                                     1.343E+01
 8.00E+08 1.08194E+01 1.05021E+01 1.02091E+01 9.95620E+00 9.72730E+00
          9.28515E+00 8.88215E+00 8.51831E+00 8.19340E+00 7.90746E+00
          7.66081E+00 7.45296E+00 7.28307E+00 7.15048E+00 7.05461E+00
          6.99538E+00 6.97353E+00 6.98449E+00 7.02235E+00 7.07939E+00
          7.11930E+00 7.09602E+00 6.98648E+00 6.74019E+00 5.75980E+00
          4.78573E+00 2.67356E+00 2.12671E+00 1.49649E+00 1.39655E+00
          1.35138E+00 1.33850E+00                                     1.350E+01
 1.00E+09 1.08048E+01 1.04966E+01 1.02097E+01 9.95849E+00 9.72907E+00
          9.28759E+00 8.88523E+00 8.52223E+00 8.19825E+00 7.91313E+00
          7.66701E+00 7.45977E+00 7.29123E+00 7.16095E+00 7.06766E+00
          7.01085E+00 6.99163E+00 7.00650E+00 7.05027E+00 7.11475E+00
          7.17628E+00 7.18085E+00 7.10941E+00 6.88550E+00 5.97407E+00
          5.13469E+00 2.93018E+00 2.27978E+00 1.53756E+00 1.42579E+00
          1.34662E+00 1.33813E+00                                     1.354E+01
 1.50E+09 1.07837E+01 1.04886E+01 1.02105E+01 9.96131E+00 9.73082E+00
          9.29016E+00 8.88880E+00 8.52713E+00 8.20466E+00 7.92102E+00
          7.67611E+00 7.47001E+00 7.30292E+00 7.17466E+00 7.08395E+00
          7.03039E+00 7.01545E+00 7.03624E+00 7.08890E+00 7.16813E+00
          7.25616E+00 7.28655E+00 7.27094E+00 7.13177E+00 6.38431E+00
          5.65515E+00 3.45071E+00 2.64769E+00 1.64032E+00 1.47400E+00
          1.35757E+00 1.33789E+00                                     1.360E+01
 2.00E+09 1.07719E+01 1.04839E+01 1.02108E+01 9.96274E+00 9.73168E+00
          9.29161E+00 8.89080E+00 8.52965E+00 8.20771E+00 7.92463E+00
          7.68036E+00 7.47502E+00 7.30882E+00 7.18165E+00 7.09230E+00
          7.04041E+00 7.02768E+00 7.05154E+00 7.10885E+00 7.19611E+00
          7.29820E+00 7.34165E+00 7.35555E+00 7.26692E+00 6.63874E+00
          5.99616E+00 3.85679E+00 2.95756E+00 1.73874E+00 1.52406E+00
          1.36949E+00 1.33752E+00                                     1.364E+01
 3.00E+09 1.07593E+01 1.04790E+01 1.02110E+01 9.96411E+00 9.73247E+00
          9.29312E+00 8.89295E+00 8.53221E+00 8.21055E+00 7.92785E+00
          7.68426E+00 7.47990E+00 7.31478E+00 7.18873E+00 7.10070E+00
          7.05053E+00 7.04006E+00 7.06703E+00 7.12905E+00 7.22474E+00
          7.34182E+00 7.39845E+00 7.44106E+00 7.40816E+00 6.94538E+00
          6.42686E+00 4.45665E+00 3.45098E+00 1.92223E+00 1.62473E+00
          1.39304E+00 1.33731E+00                                     1.368E+01
 4.00E+09 1.07532E+01 1.04766E+01 1.02111E+01 9.96470E+00 9.73262E+00
          9.29349E+00 8.89364E+00 8.53322E+00 8.21191E+00 7.92973E+00
          7.68689E+00 7.48317E+00 7.31811E+00 7.19160E+00 7.10377E+00
          7.05531E+00 7.04735E+00 7.07585E+00 7.13742E+00 7.23455E+00
          7.36821E+00 7.44081E+00 7.48432E+00 7.44054E+00 7.12531E+00
          6.79734E+00 4.84039E+00 3.77321E+00 2.09692E+00 1.74673E+00
          1.41620E+00 1.33728E+00                                     1.370E+01
 5.00E+09 1.07675E+01 1.04869E+01 1.02174E+01 9.96714E+00 9.73194E+00
          9.28982E+00 8.88956E+00 8.52994E+00 8.21012E+00 7.92953E+00
          7.68789E+00 7.48512E+00 7.32107E+00 7.19509E+00 7.10500E+00
          7.05082E+00 7.03804E+00 7.07258E+00 7.15592E+00 7.26796E+00
          7.38348E+00 7.44263E+00 7.50245E+00 7.52005E+00 7.25298E+00
          6.86841E+00 5.19064E+00 4.14360E+00 2.26000E+00 1.82259E+00
          1.43631E+00 1.33716E+00                                     1.371E+01
 6.00E+09 1.07645E+01 1.04857E+01 1.02175E+01 9.96750E+00 9.73215E+00
          9.29016E+00 8.89002E+00 8.53051E+00 8.21081E+00 7.93033E+00
          7.68881E+00 7.48618E+00 7.32229E+00 7.19652E+00 7.10669E+00
          7.05287E+00 7.04056E+00 7.07577E+00 7.16008E+00 7.27363E+00
          7.39211E+00 7.45441E+00 7.52082E+00 7.55133E+00 7.33447E+00
          6.99908E+00 5.43648E+00 4.39751E+00 2.41488E+00 1.92140E+00
          1.45737E+00 1.33710E+00                                     1.372E+01
 8.00E+09 1.07418E+01 1.04722E+01 1.02114E+01 9.96612E+00 9.73349E+00
          9.29472E+00 8.89521E+00 8.53516E+00 8.21426E+00 7.93238E+00
          7.68970E+00 7.48633E+00 7.32239E+00 7.19773E+00 7.11137E+00
          7.06335E+00 7.05569E+00 7.08656E+00 7.15434E+00 7.25966E+00
          7.39802E+00 7.47521E+00 7.55074E+00 7.59056E+00 7.44329E+00
          7.17152E+00 5.79444E+00 4.79652E+00 2.69560E+00 2.11548E+00
          1.49902E+00 1.33710E+00                                     1.373E+01
 1.00E+10 1.07387E+01 1.04708E+01 1.02112E+01 9.96625E+00 9.73356E+00
          9.29486E+00 8.89532E+00 8.53526E+00 8.21438E+00 7.93260E+00
          7.69018E+00 7.48712E+00 7.32340E+00 7.19887E+00 7.11267E+00
          7.06495E+00 7.05772E+00 7.08909E+00 7.15755E+00 7.26439E+00
          7.40486E+00 7.48363E+00 7.56554E+00 7.61745E+00 7.50780E+00
          7.27739E+00 6.04120E+00 5.09774E+00 2.94603E+00 2.29779E+00
          1.53735E+00 1.33710E+00                                     1.374E+01


==> anc/colstop/sbethe/sdbase/pdebr84.p08 <==
 84
 1.00E+03 5.18500E-01 5.29677E-01 5.41120E-01 5.53040E-01 5.65430E-01
          5.91440E-01 6.18940E-01 6.47660E-01 6.77590E-01 7.08820E-01
          7.41470E-01 7.75770E-01 8.12140E-01 8.50920E-01 8.92180E-01
          9.35610E-01 9.79840E-01 1.02173E+00 1.05761E+00 1.08646E+00
          1.10888E+00 1.11836E+00 1.12688E+00 1.13266E+00 1.13764E+00
          1.13876E+00 1.13962E+00 1.13972E+00 1.13980E+00 1.13982E+00
          1.13983E+00 1.13940E+00                                     7.156E-01
 1.50E+03 7.41530E-01 7.58586E-01 7.75800E-01 7.93301E-01 8.11110E-01
          8.47640E-01 8.85400E-01 9.24410E-01 9.64690E-01 1.00630E+00
          1.04938E+00 1.09400E+00 1.14026E+00 1.18844E+00 1.23909E+00
          1.29223E+00 1.34601E+00 1.39614E+00 1.43798E+00 1.47164E+00
          1.49724E+00 1.50671E+00 1.51655E+00 1.52498E+00 1.53154E+00
          1.53302E+00 1.53439E+00 1.53451E+00 1.53459E+00 1.53469E+00
          1.53467E+00 1.52698E+00                                     9.947E-01
 2.00E+03 9.57670E-01 9.79609E-01 1.00166E+00 1.02392E+00 1.04642E+00
          1.09216E+00 1.13881E+00 1.18635E+00 1.23478E+00 1.28422E+00
          1.33486E+00 1.38679E+00 1.44002E+00 1.49477E+00 1.55155E+00
          1.61034E+00 1.66915E+00 1.72357E+00 1.76901E+00 1.80582E+00
          1.83440E+00 1.84537E+00 1.85694E+00 1.86699E+00 1.87536E+00
          1.87731E+00 1.87908E+00 1.87925E+00 1.87937E+00 1.87947E+00
          1.87961E+00 1.87219E+00                                     1.248E+00
 3.00E+03 1.36194E+00 1.39213E+00 1.42227E+00 1.45233E+00 1.48236E+00
          1.54247E+00 1.60245E+00 1.66217E+00 1.72163E+00 1.78114E+00
          1.84121E+00 1.90187E+00 1.96300E+00 2.02456E+00 2.08687E+00
          2.14974E+00 2.21136E+00 2.26824E+00 2.31691E+00 2.35797E+00
          2.39196E+00 2.40611E+00 2.42096E+00 2.43371E+00 2.44527E+00
          2.44808E+00 2.45048E+00 2.45077E+00 2.45100E+00 2.45104E+00
          2.45105E+00 2.45144E+00                                     1.690E+00
 4.00E+03 1.72848E+00 1.76532E+00 1.80183E+00 1.83777E+00 1.87325E+00
          1.94322E+00 2.01160E+00 2.07842E+00 2.14377E+00 2.20815E+00
          2.27236E+00 2.33650E+00 2.40052E+00 2.46412E+00 2.52692E+00
          2.58831E+00 2.64720E+00 2.70230E+00 2.75212E+00 2.79564E+00
          2.83322E+00 2.85081E+00 2.86849E+00 2.88266E+00 2.89697E+00
          2.90047E+00 2.90331E+00 2.90381E+00 2.90408E+00 2.90393E+00
          2.90408E+00 2.91187E+00                                     2.060E+00
 5.00E+03 2.05946E+00 2.10237E+00 2.14449E+00 2.18522E+00 2.22475E+00
          2.30116E+00 2.37412E+00 2.44433E+00 2.51207E+00 2.57802E+00
          2.64320E+00 2.70762E+00 2.77097E+00 2.83279E+00 2.89279E+00
          2.95059E+00 3.00561E+00 3.05769E+00 3.10655E+00 3.15128E+00
          3.19187E+00 3.21138E+00 3.23108E+00 3.24691E+00 3.26303E+00
          3.26699E+00 3.27022E+00 3.27085E+00 3.27114E+00 3.27087E+00
          3.27112E+00 3.28491E+00                                     2.375E+00
 6.00E+03 2.35955E+00 2.40757E+00 2.45429E+00 2.49875E+00 2.54121E+00
          2.62168E+00 2.69673E+00 2.76784E+00 2.83552E+00 2.90058E+00
          2.96432E+00 3.02667E+00 3.08725E+00 3.14547E+00 3.20124E+00
          3.25442E+00 3.30486E+00 3.35330E+00 3.40039E+00 3.44534E+00
          3.48785E+00 3.50870E+00 3.52983E+00 3.54685E+00 3.56424E+00
          3.56852E+00 3.57203E+00 3.57274E+00 3.57305E+00 3.57274E+00
          3.57281E+00 3.58887E+00                                     2.646E+00
 8.00E+03 2.88077E+00 2.93672E+00 2.99034E+00 3.03986E+00 3.08574E+00
          3.16937E+00 3.24359E+00 3.31162E+00 3.37439E+00 3.43305E+00
          3.48929E+00 3.54321E+00 3.59458E+00 3.64301E+00 3.68866E+00
          3.73189E+00 3.77310E+00 3.81406E+00 3.85644E+00 3.89976E+00
          3.94343E+00 3.96555E+00 3.98810E+00 4.00632E+00 4.02504E+00
          4.02970E+00 4.03349E+00 4.03419E+00 4.03454E+00 4.03426E+00
          4.03461E+00 4.04834E+00                                     3.088E+00
 1.00E+04 3.31897E+00 3.38060E+00 3.43887E+00 3.49121E+00 3.53828E+00
          3.62069E+00 3.68995E+00 3.75099E+00 3.80523E+00 3.85411E+00
          3.89972E+00 3.94245E+00 3.98249E+00 4.01993E+00 4.05516E+00
          4.08881E+00 4.12160E+00 4.15555E+00 4.19264E+00 4.23265E+00
          4.27501E+00 4.29701E+00 4.31961E+00 4.33793E+00 4.35682E+00
          4.36159E+00 4.36542E+00 4.36602E+00 4.36637E+00 4.36627E+00
          4.36646E+00 4.37231E+00                                     3.434E+00
 1.50E+04 4.17377E+00 4.24359E+00 4.30762E+00 4.36146E+00 4.40625E+00
          4.47599E+00 4.52446E+00 4.56074E+00 4.58760E+00 4.60754E+00
          4.62395E+00 4.63777E+00 4.64978E+00 4.66085E+00 4.67212E+00
          4.68498E+00 4.70019E+00 4.71889E+00 4.74233E+00 4.77105E+00
          4.80493E+00 4.82341E+00 4.84280E+00 4.85884E+00 4.87545E+00
          4.87969E+00 4.88315E+00 4.88346E+00 4.88371E+00 4.88397E+00
          4.88391E+00 4.86963E+00                                     4.049E+00
 2.00E+04 4.82062E+00 4.88010E+00 4.93506E+00 4.98204E+00 5.02178E+00
          5.08364E+00 5.12092E+00 5.13560E+00 5.13190E+00 5.11718E+00
          5.10069E+00 5.08507E+00 5.07134E+00 5.06065E+00 5.05445E+00
          5.05395E+00 5.05855E+00 5.06567E+00 5.07363E+00 5.08640E+00
          5.10906E+00 5.12403E+00 5.13847E+00 5.14904E+00 5.16196E+00
          5.16533E+00 5.16792E+00 5.16806E+00 5.16822E+00 5.16847E+00
          5.16785E+00 5.14307E+00                                     4.463E+00
 3.00E+04 5.74883E+00 5.79875E+00 5.84253E+00 5.87548E+00 5.89878E+00
          5.92276E+00 5.91594E+00 5.88199E+00 5.82748E+00 5.76278E+00
          5.70010E+00 5.64323E+00 5.59305E+00 5.55035E+00 5.51608E+00
          5.49040E+00 5.47205E+00 5.45665E+00 5.44099E+00 5.42969E+00
          5.42884E+00 5.43232E+00 5.43506E+00 5.43623E+00 5.44007E+00
          5.44112E+00 5.44186E+00 5.44180E+00 5.44175E+00 5.44211E+00
          5.44263E+00 5.41406E+00                                     5.006E+00
 4.00E+04 6.40908E+00 6.47076E+00 6.51834E+00 6.54129E+00 6.54326E+00
          6.50585E+00 6.43113E+00 6.34533E+00 6.25507E+00 6.16393E+00
          6.07599E+00 5.99342E+00 5.91788E+00 5.85011E+00 5.79079E+00
          5.73969E+00 5.69674E+00 5.66027E+00 5.62869E+00 5.60202E+00
          5.58009E+00 5.57088E+00 5.56276E+00 5.55737E+00 5.55254E+00
          5.55153E+00 5.55060E+00 5.55018E+00 5.55014E+00 5.55058E+00
          5.55066E+00 5.52979E+00                                     5.365E+00
 5.00E+04 6.94900E+00 7.00042E+00 7.03552E+00 7.04217E+00 7.02491E+00
          6.94490E+00 6.82640E+00 6.70088E+00 6.57560E+00 6.45375E+00
          6.33891E+00 6.23250E+00 6.13531E+00 6.04713E+00 5.96856E+00
          5.89929E+00 5.83898E+00 5.78564E+00 5.73734E+00 5.69408E+00
          5.65548E+00 5.63767E+00 5.62085E+00 5.60855E+00 5.59689E+00
          5.59411E+00 5.59196E+00 5.59158E+00 5.59131E+00 5.59142E+00
          5.59137E+00 5.58105E+00                                     5.635E+00
 6.00E+04 7.40630E+00 7.44441E+00 7.46468E+00 7.45391E+00 7.41740E+00
          7.29713E+00 7.13921E+00 6.97892E+00 6.82366E+00 6.67579E+00
          6.53821E+00 6.41162E+00 6.29568E+00 6.18956E+00 6.09384E+00
          6.00847E+00 5.93282E+00 5.86452E+00 5.80145E+00 5.74397E+00
          5.69162E+00 5.66670E+00 5.64264E+00 5.62456E+00 5.60719E+00
          5.60308E+00 5.59979E+00 5.59934E+00 5.59901E+00 5.59898E+00
          5.59896E+00 5.59869E+00                                     5.852E+00
 8.00E+04 8.33055E+00 8.23333E+00 8.13484E+00 8.03443E+00 7.93391E+00
          7.73815E+00 7.54738E+00 7.36181E+00 7.18163E+00 7.00692E+00
          6.83830E+00 6.67692E+00 6.52323E+00 6.37761E+00 6.24132E+00
          6.11610E+00 6.00304E+00 5.90394E+00 5.81980E+00 5.74721E+00
          5.68509E+00 5.66119E+00 5.64398E+00 5.62854E+00 5.56445E+00
          5.53427E+00 5.54831E+00 5.55487E+00 5.55159E+00 5.54927E+00
          5.55273E+00 5.56567E+00                                     6.174E+00
 1.00E+05 8.70777E+00 8.68290E+00 8.63793E+00 8.55823E+00 8.45103E+00
          8.19268E+00 7.90825E+00 7.63987E+00 7.39382E+00 7.16941E+00
          6.96579E+00 6.78087E+00 6.60978E+00 6.44930E+00 6.30046E+00
          6.16467E+00 6.04075E+00 5.92573E+00 5.81748E+00 5.71755E+00
          5.62522E+00 5.57999E+00 5.53535E+00 5.50087E+00 5.46733E+00
          5.45934E+00 5.45283E+00 5.45215E+00 5.45161E+00 5.45119E+00
          5.45129E+00 5.47266E+00                                     6.410E+00
 1.50E+05 9.79575E+00 9.59544E+00 9.39636E+00 9.19987E+00 9.00784E+00
          8.64151E+00 8.29641E+00 7.97166E+00 7.66665E+00 7.38146E+00
          7.11627E+00 6.87072E+00 6.64386E+00 6.43426E+00 6.24007E+00
          6.06077E+00 5.89753E+00 5.75031E+00 5.61728E+00 5.48780E+00
          5.35232E+00 5.28503E+00 5.22380E+00 5.18124E+00 5.13575E+00
          5.12391E+00 5.11485E+00 5.11398E+00 5.11308E+00 5.11279E+00
          5.11298E+00 5.12402E+00                                     6.741E+00
 2.00E+05 1.03617E+01 1.00988E+01 9.83962E+00 9.58760E+00 9.34414E+00
          8.88458E+00 8.45841E+00 8.06400E+00 7.69981E+00 7.36488E+00
          7.05869E+00 6.77946E+00 6.52473E+00 6.29133E+00 6.07472E+00
          5.87199E+00 5.68443E+00 5.51158E+00 5.35137E+00 5.19416E+00
          5.03248E+00 4.95376E+00 4.88364E+00 4.83590E+00 4.78204E+00
          4.76680E+00 4.75641E+00 4.75537E+00 4.75422E+00 4.75413E+00
          4.75381E+00 4.74744E+00                                     6.902E+00
 3.00E+05 1.09887E+01 1.06378E+01 1.02951E+01 9.96737E+00 9.65477E+00
          9.07009E+00 8.53543E+00 8.04771E+00 7.60472E+00 7.20326E+00
          6.84072E+00 6.51386E+00 6.21849E+00 5.94953E+00 5.69988E+00
          5.46455E+00 5.24399E+00 5.03867E+00 4.84546E+00 4.65536E+00
          4.46236E+00 4.36927E+00 4.28653E+00 4.22994E+00 4.16518E+00
          4.14654E+00 4.13406E+00 4.13287E+00 4.13151E+00 4.13140E+00
          4.13120E+00 4.12366E+00                                     7.050E+00
 4.00E+05 1.13109E+01 1.08983E+01 1.04986E+01 1.01218E+01 9.76626E+00
          9.10612E+00 8.50978E+00 7.97112E+00 7.48585E+00 7.04775E+00
          6.65088E+00 6.29110E+00 5.96434E+00 5.66573E+00 5.38878E+00
          5.12861E+00 4.88413E+00 4.65347E+00 4.43445E+00 4.22611E+00
          4.02982E+00 3.93657E+00 3.84374E+00 3.77031E+00 3.69885E+00
          3.68125E+00 3.66706E+00 3.66540E+00 3.66399E+00 3.66375E+00
          3.66364E+00 3.66486E+00                                     7.132E+00
 5.00E+05 1.15189E+01 1.10601E+01 1.06182E+01 1.02059E+01 9.81963E+00
          9.10525E+00 8.46526E+00 7.89096E+00 7.37593E+00 6.91193E+00
          6.49089E+00 6.10802E+00 5.75937E+00 5.44037E+00 5.14511E+00
          4.86903E+00 4.61067E+00 4.36738E+00 4.13712E+00 3.91780E+00
          3.70954E+00 3.60963E+00 3.50973E+00 3.43034E+00 3.35340E+00
          3.33500E+00 3.32034E+00 3.31857E+00 3.31692E+00 3.31664E+00
          3.31659E+00 3.31934E+00                                     7.202E+00
 6.00E+05 1.16504E+01 1.11588E+01 1.06873E+01 1.02507E+01 9.84361E+00
          9.09158E+00 8.42106E+00 7.82200E+00 7.28586E+00 6.80320E+00
          6.36484E+00 5.96566E+00 5.60170E+00 5.26854E+00 4.96059E+00
          4.67346E+00 4.40534E+00 4.15306E+00 3.91421E+00 3.68655E+00
          3.46895E+00 3.36377E+00 3.25829E+00 3.17416E+00 3.09252E+00
          3.07322E+00 3.05797E+00 3.05608E+00 3.05426E+00 3.05399E+00
          3.05389E+00 3.05542E+00                                     7.270E+00
 8.00E+05 1.17948E+01 1.12606E+01 1.07511E+01 1.02844E+01 9.85199E+00
          9.05351E+00 8.34520E+00 7.71578E+00 7.15380E+00 6.64828E+00
          6.18916E+00 5.77096E+00 5.38950E+00 5.04020E+00 4.71749E+00
          4.41685E+00 4.13594E+00 3.87091E+00 3.61852E+00 3.37690E+00
          3.14355E+00 3.02966E+00 2.91558E+00 2.82456E+00 2.73451E+00
          2.71235E+00 2.69489E+00 2.69280E+00 2.69088E+00 2.69061E+00
          2.69050E+00 2.68993E+00                                     7.409E+00
 1.00E+06 1.18587E+01 1.12994E+01 1.07681E+01 1.02849E+01 9.83920E+00
          9.01608E+00 8.28812E+00 7.64287E+00 7.06758E+00 6.55055E+00
          6.08146E+00 5.65459E+00 5.26542E+00 4.90897E+00 4.57922E+00
          4.27124E+00 3.98236E+00 3.70832E+00 3.44532E+00 3.19125E+00
          2.94367E+00 2.82184E+00 2.70006E+00 2.60294E+00 2.50470E+00
          2.47914E+00 2.45886E+00 2.45659E+00 2.45469E+00 2.45439E+00
          2.45421E+00 2.45354E+00                                     7.547E+00
 1.50E+06 1.18799E+01 1.12953E+01 1.07432E+01 1.02470E+01 9.79225E+00
          8.95110E+00 8.21011E+00 7.55237E+00 6.96584E+00 6.43892E+00
          5.96170E+00 5.52821E+00 5.13337E+00 4.77160E+00 4.43612E+00
          4.12130E+00 3.82375E+00 3.53817E+00 3.25926E+00 2.98240E+00
          2.70326E+00 2.56085E+00 2.41453E+00 2.29471E+00 2.17435E+00
          2.14350E+00 2.11843E+00 2.11553E+00 2.11321E+00 2.11286E+00
          2.11256E+00 2.11231E+00                                     7.865E+00
 2.00E+06 1.18315E+01 1.12450E+01 1.06933E+01 1.02012E+01 9.75193E+00
          8.91879E+00 8.18447E+00 7.52975E+00 6.94416E+00 6.41715E+00
          5.93977E+00 5.50616E+00 5.11125E+00 4.74944E+00 4.41393E+00
          4.09885E+00 3.80013E+00 3.51125E+00 3.22497E+00 2.93320E+00
          2.62614E+00 2.46286E+00 2.28781E+00 2.13924E+00 1.99529E+00
          1.96211E+00 1.93511E+00 1.93154E+00 1.92827E+00 1.92786E+00
          1.92761E+00 1.92859E+00                                     8.138E+00
 3.00E+06 1.16838E+01 1.11176E+01 1.05877E+01 1.01194E+01 9.69373E+00
          8.89799E+00 8.18816E+00 7.54878E+00 6.97288E+00 6.45362E+00
          5.98505E+00 5.56125E+00 5.17602E+00 4.82224E+00 4.49091E+00
          4.17507E+00 3.87202E+00 3.57767E+00 3.28397E+00 2.97287E+00
          2.62220E+00 2.42481E+00 2.20564E+00 2.01017E+00 1.80700E+00
          1.76260E+00 1.74060E+00 1.73824E+00 1.73150E+00 1.73005E+00
          1.73126E+00 1.74146E+00                                     8.570E+00
 4.00E+06 1.15648E+01 1.10122E+01 1.04983E+01 1.00500E+01 9.64562E+00
          8.88701E+00 8.20589E+00 7.58970E+00 7.03226E+00 6.52756E+00
          6.07034E+00 5.65533E+00 5.27694E+00 4.92868E+00 4.60222E+00
          4.29083E+00 3.99117E+00 3.69790E+00 3.40028E+00 3.07429E+00
          2.68909E+00 2.46328E+00 2.20532E+00 1.96936E+00 1.71534E+00
          1.65793E+00 1.64002E+00 1.63927E+00 1.62977E+00 1.62733E+00
          1.63037E+00 1.64795E+00                                     8.901E+00
 5.00E+06 1.14690E+01 1.09286E+01 1.04291E+01 9.99863E+00 9.61292E+00
          8.88589E+00 8.23000E+00 7.63453E+00 7.09413E+00 6.60336E+00
          6.15749E+00 5.75173E+00 5.38098E+00 5.03920E+00 4.71857E+00
          4.41248E+00 4.11714E+00 3.82626E+00 3.52699E+00 3.19049E+00
          2.77854E+00 2.52973E+00 2.23854E+00 1.96730E+00 1.66564E+00
          1.59500E+00 1.58043E+00 1.58128E+00 1.56944E+00 1.56618E+00
          1.57092E+00 1.59033E+00                                     9.170E+00
 6.00E+06 1.13920E+01 1.08617E+01 1.03746E+01 9.95965E+00 9.59018E+00
          8.88949E+00 8.25533E+00 7.67805E+00 7.15289E+00 6.67490E+00
          6.23973E+00 5.84300E+00 5.47997E+00 5.14492E+00 4.83039E+00
          4.52991E+00 4.23930E+00 3.95153E+00 3.65204E+00 3.30808E+00
          2.87495E+00 2.60702E+00 2.28736E+00 1.98443E+00 1.63847E+00
          1.55485E+00 1.54188E+00 1.54403E+00 1.53026E+00 1.52639E+00
          1.53259E+00 1.55151E+00                                     9.395E+00
 8.00E+06 1.12675E+01 1.07556E+01 1.02902E+01 9.90217E+00 9.56019E+00
          8.90305E+00 8.30553E+00 7.75902E+00 7.25981E+00 6.80367E+00
          6.38704E+00 6.00617E+00 5.65696E+00 5.33445E+00 5.03191E+00
          4.74314E+00 4.46335E+00 4.18399E+00 3.88705E+00 3.53154E+00
          3.06090E+00 2.75986E+00 2.39370E+00 2.04227E+00 1.63541E+00
          1.52692E+00 1.48035E+00 1.48598E+00 1.49191E+00 1.48901E+00
          1.48022E+00 1.50342E+00                                     9.762E+00
 1.00E+07 1.11852E+01 1.06863E+01 1.02364E+01 9.86759E+00 9.54531E+00
          8.91961E+00 8.34918E+00 7.82610E+00 7.34720E+00 6.90880E+00
          6.50776E+00 6.14074E+00 5.80410E+00 5.49324E+00 5.20187E+00
          4.92395E+00 4.65438E+00 4.38380E+00 4.09208E+00 3.73302E+00
          3.24035E+00 2.91590E+00 2.51197E+00 2.11560E+00 1.64500E+00
          1.51444E+00 1.45350E+00 1.45924E+00 1.46679E+00 1.46341E+00
          1.45068E+00 1.47266E+00                                     1.005E+01
 1.50E+07 1.11366E+01 1.06450E+01 1.02064E+01 9.85544E+00 9.55333E+00
          8.96214E+00 8.42468E+00 7.93390E+00 7.48673E+00 7.07963E+00
          6.70946E+00 6.37280E+00 6.06565E+00 5.78265E+00 5.51612E+00
          5.25915E+00 5.00756E+00 4.75360E+00 4.48040E+00 4.14755E+00
          3.67147E+00 3.31999E+00 2.82057E+00 2.29261E+00 1.67502E+00
          1.51393E+00 1.44975E+00 1.44212E+00 1.42168E+00 1.42221E+00
          1.41748E+00 1.43335E+00                                     1.057E+01
 2.00E+07 1.10790E+01 1.06002E+01 1.01759E+01 9.84185E+00 9.55715E+00
          8.99626E+00 8.48587E+00 8.01996E+00 7.59582E+00 7.21026E+00
          6.86051E+00 6.54341E+00 6.25517E+00 5.99064E+00 5.74208E+00
          5.50253E+00 5.26782E+00 5.03012E+00 4.77181E+00 4.45014E+00
          3.97430E+00 3.61248E+00 3.08504E+00 2.50394E+00 1.76013E+00
          1.54707E+00 1.44056E+00 1.42887E+00 1.40597E+00 1.40524E+00
          1.40167E+00 1.41260E+00                                     1.093E+01
 3.00E+07 1.09736E+01 1.05206E+01 1.01235E+01 9.81835E+00 9.56203E+00
          9.04924E+00 8.57966E+00 8.14883E+00 7.75492E+00 7.39577E+00
          7.06951E+00 6.77407E+00 6.50696E+00 6.26459E+00 6.04144E+00
          5.83202E+00 5.63176E+00 5.43094E+00 5.20615E+00 4.89839E+00
          4.40237E+00 4.02289E+00 3.48204E+00 2.86861E+00 1.97313E+00
          1.66966E+00 1.42673E+00 1.40557E+00 1.39925E+00 1.39484E+00
          1.37451E+00 1.39160E+00                                     1.141E+01
 4.00E+07 1.09696E+01 1.05242E+01 1.01354E+01 9.83972E+00 9.59273E+00
          9.09484E+00 8.63775E+00 8.21836E+00 7.83580E+00 7.48920E+00
          7.17797E+00 6.90006E+00 6.65268E+00 6.43159E+00 6.23009E+00
          6.04139E+00 5.85985E+00 5.67368E+00 5.46306E+00 5.19030E+00
          4.76256E+00 4.41323E+00 3.86324E+00 3.17826E+00 2.11313E+00
          1.76186E+00 1.45022E+00 1.41058E+00 1.38570E+00 1.38267E+00
          1.37592E+00 1.38232E+00                                     1.173E+01
 5.00E+07 1.09674E+01 1.05253E+01 1.01405E+01 9.84985E+00 9.60833E+00
          9.12081E+00 8.67431E+00 8.26581E+00 7.89426E+00 7.55853E+00
          7.25782E+00 6.99053E+00 6.75456E+00 6.54672E+00 6.36164E+00
          6.19308E+00 6.03360E+00 5.86693E+00 5.66991E+00 5.40797E+00
          4.99870E+00 4.67149E+00 4.16054E+00 3.48266E+00 2.27197E+00
          1.84420E+00 1.46847E+00 1.41877E+00 1.38109E+00 1.37527E+00
          1.37273E+00 1.37573E+00                                     1.196E+01
 6.00E+07 1.09626E+01 1.05251E+01 1.01449E+01 9.85861E+00 9.62133E+00
          9.14178E+00 8.70283E+00 8.30178E+00 7.93763E+00 7.60943E+00
          7.31640E+00 7.05720E+00 6.82992E+00 6.63176E+00 6.45772E+00
          6.30205E+00 6.15777E+00 6.00915E+00 5.83287E+00 5.59247E+00
          5.20428E+00 4.88889E+00 4.39168E+00 3.71605E+00 2.43174E+00
          1.93809E+00 1.48450E+00 1.42366E+00 1.37929E+00 1.37186E+00
          1.36913E+00 1.37170E+00                                     1.213E+01
 8.00E+07 1.09545E+01 1.05252E+01 1.01523E+01 9.87218E+00 9.64027E+00
          9.17097E+00 8.74148E+00 8.34972E+00 7.99507E+00 7.67698E+00
          7.39510E+00 7.14824E+00 6.93458E+00 6.75121E+00 6.59299E+00
          6.45437E+00 6.32987E+00 6.20635E+00 6.06291E+00 5.86341E+00
          5.52439E+00 5.23642E+00 4.76425E+00 4.08969E+00 2.70651E+00
          2.12585E+00 1.52273E+00 1.43398E+00 1.37620E+00 1.37128E+00
          1.36200E+00 1.36658E+00                                     1.238E+01
 1.00E+08 1.09700E+01 1.05397E+01 1.01658E+01 9.88474E+00 9.65241E+00
          9.18484E+00 8.75971E+00 8.37451E+00 8.02790E+00 7.71851E+00
          7.44504E+00 7.20627E+00 7.00050E+00 6.82501E+00 6.67481E+00
          6.54562E+00 6.43594E+00 6.34010E+00 6.23948E+00 6.07786E+00
          5.75489E+00 5.47774E+00 5.04104E+00 4.40348E+00 2.95450E+00
          2.28975E+00 1.55842E+00 1.44986E+00 1.37686E+00 1.36835E+00
          1.36108E+00 1.36340E+00                                     1.256E+01
 1.50E+08 1.09481E+01 1.05306E+01 1.01677E+01 9.89416E+00 9.66759E+00
          9.21138E+00 8.79617E+00 8.42000E+00 8.08167E+00 7.78010E+00
          7.51444E+00 7.28423E+00 7.08894E+00 6.92751E+00 6.79754E+00
          6.69610E+00 6.61924E+00 6.55475E+00 6.48296E+00 6.36939E+00
          6.13393E+00 5.91209E+00 5.53346E+00 4.94761E+00 3.46309E+00
          2.64709E+00 1.65258E+00 1.49825E+00 1.38086E+00 1.36913E+00
          1.35254E+00 1.35938E+00                                     1.282E+01
 2.00E+08 1.09309E+01 1.05256E+01 1.01718E+01 9.90239E+00 9.67744E+00
          9.22571E+00 8.81427E+00 8.44158E+00 8.10679E+00 7.80932E+00
          7.54883E+00 7.32498E+00 7.13728E+00 6.98459E+00 6.86436E+00
          6.77409E+00 6.71156E+00 6.66784E+00 6.62640E+00 6.55321E+00
          6.37425E+00 6.19039E+00 5.85209E+00 5.30975E+00 3.85506E+00
          2.96363E+00 1.74390E+00 1.54186E+00 1.38822E+00 1.37160E+00
          1.35452E+00 1.35730E+00                                     1.298E+01
 3.00E+08 1.08906E+01 1.05122E+01 1.01772E+01 9.91340E+00 9.68790E+00
          9.23987E+00 8.83171E+00 8.46270E+00 8.13219E+00 7.83974E+00
          7.58522E+00 7.36837E+00 7.18878E+00 7.04550E+00 6.93631E+00
          6.85926E+00 6.81320E+00 6.79074E+00 6.77984E+00 6.75810E+00
          6.66169E+00 6.52992E+00 6.25363E+00 5.78282E+00 4.42696E+00
          3.45902E+00 1.92288E+00 1.64622E+00 1.40517E+00 1.37921E+00
          1.35126E+00 1.35522E+00                                     1.317E+01
 4.00E+08 1.08563E+01 1.04992E+01 1.01788E+01 9.91901E+00 9.69260E+00
          9.24735E+00 8.84159E+00 8.47451E+00 8.14588E+00 7.85583E+00
          7.60479E+00 7.39213E+00 7.21671E+00 7.07738E+00 6.97278E+00
          6.90206E+00 6.86556E+00 6.85836E+00 6.86994E+00 6.87442E+00
          6.80968E+00 6.70996E+00 6.50864E+00 6.14151E+00 4.82722E+00
          3.78084E+00 2.10781E+00 1.77089E+00 1.42104E+00 1.37228E+00
          1.35525E+00 1.35403E+00                                     1.327E+01
 5.00E+08 1.08305E+01 1.04895E+01 1.01802E+01 9.92333E+00 9.69610E+00
          9.25238E+00 8.84782E+00 8.48192E+00 8.15454E+00 7.86598E+00
          7.61677E+00 7.40635E+00 7.23352E+00 7.09719E+00 6.99608E+00
          6.92954E+00 6.89844E+00 6.89877E+00 6.92198E+00 6.94635E+00
          6.91628E+00 6.84204E+00 6.67514E+00 6.35587E+00 5.14038E+00
          4.08940E+00 2.26250E+00 1.86885E+00 1.44222E+00 1.38016E+00
          1.35886E+00 1.35339E+00                                     1.334E+01
 6.00E+08 1.08125E+01 1.04828E+01 1.01812E+01 9.92647E+00 9.69866E+00
          9.25581E+00 8.85196E+00 8.48698E+00 8.16071E+00 7.87337E+00
          7.62542E+00 7.41631E+00 7.24494E+00 7.11041E+00 7.01179E+00
          6.94868E+00 6.92160E+00 6.92576E+00 6.95402E+00 6.99438E+00
          6.99936E+00 6.94517E+00 6.79199E+00 6.49271E+00 5.38938E+00
          4.36578E+00 2.40467E+00 1.95805E+00 1.46585E+00 1.39156E+00
          1.35854E+00 1.35294E+00                                     1.339E+01
 8.00E+08 1.07903E+01 1.04744E+01 1.01824E+01 9.93013E+00 9.70155E+00
          9.25999E+00 8.85734E+00 8.49376E+00 8.16902E+00 7.88328E+00
          7.63685E+00 7.42927E+00 7.25969E+00 7.12739E+00 7.03176E+00
          6.97270E+00 6.95090E+00 6.96179E+00 6.99943E+00 7.05612E+00
          7.09559E+00 7.07217E+00 6.96287E+00 6.71789E+00 5.74410E+00
          4.77614E+00 2.67804E+00 2.13479E+00 1.50841E+00 1.40913E+00
          1.36490E+00 1.35248E+00                                     1.346E+01
 1.00E+09 1.07759E+01 1.04690E+01 1.01832E+01 9.93255E+00 9.70353E+00
          9.26281E+00 8.86095E+00 8.49828E+00 8.17451E+00 7.88955E+00
          7.64362E+00 7.43658E+00 7.26819E+00 7.13802E+00 7.04481E+00
          6.98809E+00 6.96892E+00 6.98374E+00 7.02728E+00 7.09140E+00
          7.15253E+00 7.15695E+00 7.08543E+00 6.86223E+00 5.95699E+00
          5.12325E+00 2.93208E+00 2.28600E+00 1.54889E+00 1.43821E+00
          1.35986E+00 1.35229E+00                                     1.350E+01
 1.50E+09 1.07553E+01 1.04612E+01 1.01841E+01 9.93553E+00 9.70553E+00
          9.26578E+00 8.86513E+00 8.50400E+00 8.18195E+00 7.89857E+00
          7.65382E+00 7.44778E+00 7.28062E+00 7.15222E+00 7.06137E+00
          7.00773E+00 6.99270E+00 7.01339E+00 7.06582E+00 7.14468E+00
          7.23228E+00 7.26249E+00 7.24670E+00 7.10764E+00 6.36414E+00
          5.64058E+00 3.44778E+00 2.64988E+00 1.65035E+00 1.48600E+00
          1.37082E+00 1.35181E+00                                     1.356E+01
 2.00E+09 1.07436E+01 1.04567E+01 1.01845E+01 9.93704E+00 9.70649E+00
          9.26738E+00 8.86738E+00 8.50691E+00 8.18548E+00 7.90279E+00
          7.65874E+00 7.45346E+00 7.28719E+00 7.15984E+00 7.07024E+00
          7.01809E+00 7.00508E+00 7.02866E+00 7.08567E+00 7.17260E+00
          7.27428E+00 7.31751E+00 7.33121E+00 7.24241E+00 6.61687E+00
          5.97937E+00 3.85099E+00 2.95734E+00 1.74786E+00 1.53545E+00
          1.38257E+00 1.35144E+00                                     1.360E+01
 3.00E+09 1.07311E+01 1.04518E+01 1.01848E+01 9.93853E+00 9.70740E+00
          9.26902E+00 8.86970E+00 8.50972E+00 8.18873E+00 7.90655E+00
          7.66334E+00 7.45914E+00 7.29405E+00 7.16793E+00 7.07963E+00
          7.02903E+00 7.01798E+00 7.04435E+00 7.10589E+00 7.20117E+00
          7.31783E+00 7.37420E+00 7.41658E+00 7.38342E+00 6.92184E+00
          6.40697E+00 4.44835E+00 3.44880E+00 1.93012E+00 1.63500E+00
          1.40587E+00 1.35126E+00                                     1.364E+01
 4.00E+09 1.07250E+01 1.04495E+01 1.01849E+01 9.93914E+00 9.70761E+00
          9.26947E+00 8.87047E+00 8.51082E+00 8.19024E+00 7.90866E+00
          7.66632E+00 7.46294E+00 7.29804E+00 7.17148E+00 7.08341E+00
          7.03449E+00 7.02590E+00 7.05366E+00 7.11450E+00 7.21099E+00
          7.34411E+00 7.41647E+00 7.45975E+00 7.41588E+00 7.10110E+00
          6.77504E+00 4.83164E+00 3.77099E+00 2.10400E+00 1.75594E+00
          1.42902E+00 1.35120E+00                                     1.366E+01
 5.00E+09 1.07396E+01 1.04598E+01 1.01911E+01 9.94143E+00 9.70679E+00
          9.26580E+00 8.86650E+00 8.50774E+00 8.18865E+00 7.90869E+00
          7.66752E+00 7.46510E+00 7.30124E+00 7.17531E+00 7.08510E+00
          7.03061E+00 7.01732E+00 7.05110E+00 7.13344E+00 7.24444E+00
          7.35918E+00 7.41814E+00 7.47798E+00 7.49552E+00 7.22783E+00
          6.84534E+00 5.18208E+00 4.14131E+00 2.26624E+00 1.83090E+00
          1.44900E+00 1.35114E+00                                     1.367E+01
 6.00E+09 1.07366E+01 1.04586E+01 1.01911E+01 9.94179E+00 9.70701E+00
          9.26614E+00 8.86697E+00 8.50834E+00 8.18939E+00 7.90956E+00
          7.66858E+00 7.46634E+00 7.30273E+00 7.17704E+00 7.08716E+00
          7.03308E+00 7.02028E+00 7.05473E+00 7.13799E+00 7.25036E+00
          7.36780E+00 7.42980E+00 7.49633E+00 7.52698E+00 7.30897E+00
          6.97526E+00 5.42738E+00 4.39460E+00 2.42025E+00 1.92894E+00
          1.46997E+00 1.35109E+00                                     1.368E+01
 8.00E+09 1.07138E+01 1.04452E+01 1.01853E+01 9.94072E+00 9.70871E+00
          9.27099E+00 8.87233E+00 8.51305E+00 8.19288E+00 7.91166E+00
          7.66955E+00 7.46663E+00 7.30298E+00 7.17845E+00 7.09212E+00
          7.04399E+00 7.03604E+00 7.06626E+00 7.13295E+00 7.23684E+00
          7.37396E+00 7.45078E+00 7.52596E+00 7.56562E+00 7.41842E+00
          7.14691E+00 5.78080E+00 4.78917E+00 2.69888E+00 2.12198E+00
          1.51074E+00 1.35107E+00                                     1.369E+01
 1.00E+10 1.07110E+01 1.04439E+01 1.01852E+01 9.94089E+00 9.70879E+00
          9.27120E+00 8.87260E+00 8.51339E+00 8.19323E+00 7.91203E+00
          7.67002E+00 7.46724E+00 7.30377E+00 7.17951E+00 7.09348E+00
          7.04568E+00 7.03817E+00 7.06910E+00 7.13689E+00 7.24235E+00
          7.38094E+00 7.45918E+00 7.54081E+00 7.59247E+00 7.48259E+00
          7.25373E+00 6.01933E+00 5.08099E+00 2.94656E+00 2.30377E+00
          1.54895E+00 1.35089E+00                                     1.370E+01


==> anc/colstop/sbethe/sdbase/pdebr85.p08 <==
 85
 1.00E+03 5.10770E-01 5.21924E-01 5.33330E-01 5.45189E-01 5.57500E-01
          5.83320E-01 6.10610E-01 6.39140E-01 6.68900E-01 6.99920E-01
          7.32280E-01 7.66150E-01 8.01940E-01 8.39950E-01 8.80160E-01
          9.22190E-01 9.64890E-01 1.00567E+00 1.04149E+00 1.07140E+00
          1.09490E+00 1.10426E+00 1.11272E+00 1.11884E+00 1.12502E+00
          1.12651E+00 1.12769E+00 1.12784E+00 1.12795E+00 1.12797E+00
          1.12798E+00 1.12765E+00                                     7.059E-01
 1.50E+03 7.31550E-01 7.48502E-01 7.65610E-01 7.83001E-01 8.00700E-01
          8.37010E-01 8.74530E-01 9.13280E-01 9.53270E-01 9.94520E-01
          1.03715E+00 1.08119E+00 1.12673E+00 1.17400E+00 1.22351E+00
          1.27530E+00 1.32773E+00 1.37702E+00 1.41905E+00 1.45373E+00
          1.48078E+00 1.49103E+00 1.50148E+00 1.51032E+00 1.51802E+00
          1.51986E+00 1.52148E+00 1.52162E+00 1.52173E+00 1.52182E+00
          1.52191E+00 1.51318E+00                                     9.827E-01
 2.00E+03 9.45630E-01 9.67434E-01 9.89350E-01 1.01147E+00 1.03383E+00
          1.07928E+00 1.12565E+00 1.17287E+00 1.22094E+00 1.26995E+00
          1.32008E+00 1.37140E+00 1.42387E+00 1.47771E+00 1.53342E+00
          1.59102E+00 1.64871E+00 1.70251E+00 1.74827E+00 1.78623E+00
          1.81656E+00 1.82856E+00 1.84105E+00 1.85175E+00 1.86120E+00
          1.86346E+00 1.86545E+00 1.86564E+00 1.86579E+00 1.86589E+00
          1.86603E+00 1.85791E+00                                     1.235E+00
 3.00E+03 1.34636E+00 1.37637E+00 1.40633E+00 1.43620E+00 1.46605E+00
          1.52582E+00 1.58543E+00 1.64477E+00 1.70383E+00 1.76292E+00
          1.82249E+00 1.88259E+00 1.94308E+00 2.00393E+00 2.06548E+00
          2.12758E+00 2.18856E+00 2.24523E+00 2.29442E+00 2.33671E+00
          2.37258E+00 2.38791E+00 2.40392E+00 2.41754E+00 2.43011E+00
          2.43318E+00 2.43579E+00 2.43610E+00 2.43635E+00 2.43639E+00
          2.43641E+00 2.43647E+00                                     1.673E+00
 4.00E+03 1.71005E+00 1.74663E+00 1.78289E+00 1.81861E+00 1.85390E+00
          1.92353E+00 1.99159E+00 2.05805E+00 2.12302E+00 2.18698E+00
          2.25079E+00 2.31455E+00 2.37815E+00 2.44132E+00 2.50370E+00
          2.56473E+00 2.62342E+00 2.67865E+00 2.72909E+00 2.77380E+00
          2.81315E+00 2.83181E+00 2.85063E+00 2.86574E+00 2.88101E+00
          2.88475E+00 2.88779E+00 2.88833E+00 2.88861E+00 2.88847E+00
          2.88855E+00 2.89685E+00                                     2.042E+00
 5.00E+03 2.03865E+00 2.08126E+00 2.12310E+00 2.16361E+00 2.20295E+00
          2.27905E+00 2.35173E+00 2.42164E+00 2.48906E+00 2.55469E+00
          2.61962E+00 2.68383E+00 2.74701E+00 2.80868E+00 2.86858E+00
          2.92639E+00 2.98154E+00 3.03399E+00 3.08355E+00 3.12936E+00
          3.17148E+00 3.19192E+00 3.21264E+00 3.22937E+00 3.24642E+00
          3.25059E+00 3.25403E+00 3.25469E+00 3.25500E+00 3.25471E+00
          3.25500E+00 3.26904E+00                                     2.356E+00
 6.00E+03 2.33679E+00 2.38448E+00 2.43091E+00 2.47513E+00 2.51741E+00
          2.59763E+00 2.67249E+00 2.74337E+00 2.81082E+00 2.87569E+00
          2.93930E+00 3.00162E+00 3.06225E+00 3.12060E+00 3.17655E+00
          3.23003E+00 3.28086E+00 3.32984E+00 3.37766E+00 3.42358E+00
          3.46735E+00 3.48899E+00 3.51100E+00 3.52882E+00 3.54709E+00
          3.55159E+00 3.55529E+00 3.55604E+00 3.55636E+00 3.55605E+00
          3.55640E+00 3.57300E+00                                     2.626E+00
 8.00E+03 2.85506E+00 2.91064E+00 2.96395E+00 3.01326E+00 3.05902E+00
          3.14254E+00 3.21678E+00 3.28479E+00 3.34753E+00 3.40622E+00
          3.46262E+00 3.51683E+00 3.56862E+00 3.61757E+00 3.66385E+00
          3.70776E+00 3.74972E+00 3.79144E+00 3.83454E+00 3.87858E+00
          3.92307E+00 3.94569E+00 3.96885E+00 3.98767E+00 4.00713E+00
          4.01199E+00 4.01595E+00 4.01670E+00 4.01705E+00 4.01678E+00
          4.01678E+00 4.03198E+00                                     3.067E+00
 1.00E+04 3.29124E+00 3.35249E+00 3.41045E+00 3.46261E+00 3.50962E+00
          3.59213E+00 3.66164E+00 3.72291E+00 3.77735E+00 3.82646E+00
          3.87245E+00 3.91570E+00 3.95642E+00 3.99465E+00 4.03075E+00
          4.06534E+00 4.09907E+00 4.13387E+00 4.17161E+00 4.21216E+00
          4.25503E+00 4.27733E+00 4.30031E+00 4.31907E+00 4.33855E+00
          4.34349E+00 4.34745E+00 4.34807E+00 4.34845E+00 4.34838E+00
          4.34845E+00 4.35474E+00                                     3.412E+00
 1.50E+04 4.14341E+00 4.21281E+00 4.27655E+00 4.33033E+00 4.37528E+00
          4.44571E+00 4.49505E+00 4.53208E+00 4.55955E+00 4.58010E+00
          4.59730E+00 4.61208E+00 4.62516E+00 4.63730E+00 4.64969E+00
          4.66372E+00 4.68003E+00 4.69959E+00 4.72346E+00 4.75241E+00
          4.78649E+00 4.80503E+00 4.82453E+00 4.84075E+00 4.85765E+00
          4.86197E+00 4.86551E+00 4.86582E+00 4.86609E+00 4.86639E+00
          4.86633E+00 4.85034E+00                                     4.028E+00
 2.00E+04 4.78903E+00 4.84865E+00 4.90379E+00 4.95102E+00 4.99107E+00
          5.05367E+00 5.09187E+00 5.10758E+00 5.10502E+00 5.09148E+00
          5.07614E+00 5.06166E+00 5.04905E+00 5.03946E+00 5.03439E+00
          5.03501E+00 5.04066E+00 5.04856E+00 5.05689E+00 5.06981E+00
          5.09264E+00 5.10770E+00 5.12224E+00 5.13288E+00 5.14596E+00
          5.14937E+00 5.15200E+00 5.15215E+00 5.15230E+00 5.15271E+00
          5.15271E+00 5.12402E+00                                     4.443E+00
 3.00E+04 5.71793E+00 5.76825E+00 5.81248E+00 5.84598E+00 5.86989E+00
          5.89520E+00 5.88986E+00 5.85748E+00 5.80458E+00 5.74146E+00
          5.68022E+00 5.62465E+00 5.57564E+00 5.53398E+00 5.50070E+00
          5.47594E+00 5.45841E+00 5.44359E+00 5.42821E+00 5.41717E+00
          5.41690E+00 5.42077E+00 5.42381E+00 5.42510E+00 5.42908E+00
          5.43017E+00 5.43093E+00 5.43086E+00 5.43082E+00 5.43106E+00
          5.43079E+00 5.40186E+00                                     4.989E+00
 4.00E+04 6.39958E+00 6.43562E+00 6.46457E+00 6.48107E+00 6.48666E+00
          6.47312E+00 6.42648E+00 6.35168E+00 6.25682E+00 6.15403E+00
          6.05718E+00 5.97031E+00 5.89415E+00 5.82857E+00 5.77374E+00
          5.72854E+00 5.69134E+00 5.65703E+00 5.62187E+00 5.59088E+00
          5.57070E+00 5.56462E+00 5.55744E+00 5.55046E+00 5.54638E+00
          5.54547E+00 5.54457E+00 5.54434E+00 5.54417E+00 5.54445E+00
          5.54431E+00 5.52393E+00                                     5.351E+00
 5.00E+04 6.92175E+00 6.97346E+00 7.00903E+00 7.01646E+00 7.00021E+00
          6.92261E+00 6.80666E+00 6.68348E+00 6.56022E+00 6.44010E+00
          6.32676E+00 6.22168E+00 6.12573E+00 6.03873E+00 5.96118E+00
          5.89265E+00 5.83283E+00 5.77978E+00 5.73175E+00 5.68914E+00
          5.65178E+00 5.63462E+00 5.61839E+00 5.60645E+00 5.59504E+00
          5.59229E+00 5.59017E+00 5.58981E+00 5.58957E+00 5.58971E+00
          5.58960E+00 5.57996E+00                                     5.624E+00
 6.00E+04 7.38034E+00 7.41902E+00 7.44001E+00 7.43021E+00 7.39484E+00
          7.27711E+00 7.12184E+00 6.96400E+00 6.81095E+00 6.66501E+00
          6.52905E+00 6.40390E+00 6.28930E+00 6.18445E+00 6.08981E+00
          6.00515E+00 5.92993E+00 5.86191E+00 5.79919E+00 5.74245E+00
          5.69137E+00 5.66715E+00 5.64370E+00 5.62601E+00 5.60895E+00
          5.60489E+00 5.60164E+00 5.60122E+00 5.60091E+00 5.60085E+00
          5.60080E+00 5.60139E+00                                     5.844E+00
 8.00E+04 8.30609E+00 8.21032E+00 8.11328E+00 8.01432E+00 7.91523E+00
          7.72218E+00 7.53399E+00 7.35084E+00 7.17293E+00 7.00034E+00
          6.83368E+00 6.67411E+00 6.52202E+00 6.37783E+00 6.24280E+00
          6.11862E+00 6.00638E+00 5.90790E+00 5.82419E+00 5.75199E+00
          5.69043E+00 5.66694E+00 5.65029E+00 5.63553E+00 5.57244E+00
          5.54250E+00 5.55623E+00 5.56271E+00 5.55951E+00 5.55721E+00
          5.56042E+00 5.57349E+00                                     6.171E+00
 1.00E+05 8.68590E+00 8.66277E+00 8.61950E+00 8.54140E+00 8.43570E+00
          8.18008E+00 7.89821E+00 7.63242E+00 7.38891E+00 7.16683E+00
          6.96513E+00 6.78186E+00 6.61236E+00 6.45349E+00 6.30603E+00
          6.17119E+00 6.04785E+00 5.93338E+00 5.82590E+00 5.72695E+00
          5.63582E+00 5.59124E+00 5.54721E+00 5.51318E+00 5.48002E+00
          5.47211E+00 5.46568E+00 5.46501E+00 5.46447E+00 5.46399E+00
          5.46411E+00 5.48535E+00                                     6.410E+00
 1.50E+05 9.77932E+00 9.58097E+00 9.38380E+00 9.18914E+00 8.99885E+00
          8.63577E+00 8.29357E+00 7.97141E+00 7.66873E+00 7.38559E+00
          7.12221E+00 6.87827E+00 6.65284E+00 6.44454E+00 6.25161E+00
          6.07356E+00 5.91158E+00 5.76565E+00 5.63397E+00 5.50589E+00
          5.37182E+00 5.30525E+00 5.24473E+00 5.20272E+00 5.15770E+00
          5.14591E+00 5.13694E+00 5.13608E+00 5.13519E+00 5.13483E+00
          5.13513E+00 5.14575E+00                                     6.747E+00
 2.00E+05 1.03498E+01 1.00890E+01 9.83196E+00 9.58196E+00 9.34039E+00
          8.88418E+00 8.46092E+00 8.06896E+00 7.70687E+00 7.37369E+00
          7.06898E+00 6.79100E+00 6.53737E+00 6.30502E+00 6.08956E+00
          5.88817E+00 5.70216E+00 5.53111E+00 5.37291E+00 5.21774E+00
          5.05788E+00 4.97998E+00 4.91068E+00 4.86358E+00 4.81025E+00
          4.79506E+00 4.78475E+00 4.78373E+00 4.78258E+00 4.78248E+00
          4.78232E+00 4.77600E+00                                     6.913E+00
 3.00E+05 1.09823E+01 1.06338E+01 1.02934E+01 9.96787E+00 9.65721E+00
          9.07588E+00 8.54398E+00 8.05853E+00 7.61739E+00 7.21740E+00
          6.85605E+00 6.53019E+00 6.23571E+00 5.96768E+00 5.71915E+00
          5.48531E+00 5.26660E+00 5.06351E+00 4.87288E+00 4.68534E+00
          4.49453E+00 4.40239E+00 4.32060E+00 4.26476E+00 4.20053E+00
          4.18189E+00 4.16947E+00 4.16831E+00 4.16694E+00 4.16679E+00
          4.16653E+00 4.15918E+00                                     7.068E+00
 4.00E+05 1.12746E+01 1.08974E+01 1.05243E+01 1.01592E+01 9.80383E+00
          9.12782E+00 8.51095E+00 7.96452E+00 7.48271E+00 7.05428E+00
          6.66804E+00 6.31675E+00 5.99323E+00 5.69228E+00 5.41202E+00
          5.15096E+00 4.90788E+00 4.68013E+00 4.46475E+00 4.26011E+00
          4.06548E+00 3.97170E+00 3.87959E+00 3.80801E+00 3.73689E+00
          3.71913E+00 3.70502E+00 3.70323E+00 3.70188E+00 3.70167E+00
          3.70160E+00 3.70271E+00                                     7.156E+00
 5.00E+05 1.15137E+01 1.10580E+01 1.06190E+01 1.02091E+01 9.82496E+00
          9.11401E+00 8.47662E+00 7.90434E+00 7.39089E+00 6.92828E+00
          6.50863E+00 6.12724E+00 5.78015E+00 5.46280E+00 5.16928E+00
          4.89502E+00 4.63855E+00 4.39720E+00 4.16889E+00 3.95145E+00
          3.74494E+00 3.64584E+00 3.54667E+00 3.46776E+00 3.39120E+00
          3.37286E+00 3.35825E+00 3.35648E+00 3.35483E+00 3.35455E+00
          3.35449E+00 3.35730E+00                                     7.226E+00
 6.00E+05 1.16454E+01 1.11564E+01 1.06873E+01 1.02527E+01 9.84749E+00
          9.09874E+00 8.43095E+00 7.83419E+00 7.30009E+00 6.81927E+00
          6.38272E+00 5.98533E+00 5.62315E+00 5.29176E+00 4.98559E+00
          4.70019E+00 4.43378E+00 4.18320E+00 3.94602E+00 3.71994E+00
          3.50378E+00 3.39924E+00 3.29426E+00 3.21043E+00 3.12909E+00
          3.10988E+00 3.09469E+00 3.09279E+00 3.09097E+00 3.09069E+00
          3.09061E+00 3.09213E+00                                     7.295E+00
 8.00E+05 1.17881E+01 1.12559E+01 1.07483E+01 1.02833E+01 9.85249E+00
          9.05712E+00 8.35174E+00 7.72503E+00 7.16562E+00 6.66247E+00
          6.20556E+00 5.78943E+00 5.40990E+00 5.06244E+00 4.74144E+00
          4.44241E+00 4.16299E+00 3.89938E+00 3.64830E+00 3.40787E+00
          3.17551E+00 3.06203E+00 2.94825E+00 2.85737E+00 2.76741E+00
          2.74528E+00 2.72781E+00 2.72572E+00 2.72380E+00 2.72353E+00
          2.72341E+00 2.72286E+00                                     7.432E+00
 1.00E+06 1.18494E+01 1.12920E+01 1.07625E+01 1.02810E+01 9.83686E+00
          9.01687E+00 8.29184E+00 7.64934E+00 7.07666E+00 6.56205E+00
          6.09515E+00 5.67030E+00 5.28299E+00 4.92828E+00 4.60018E+00
          4.29377E+00 4.00636E+00 3.73369E+00 3.47191E+00 3.21887E+00
          2.97210E+00 2.85060E+00 2.72910E+00 2.63215E+00 2.53379E+00
          2.50813E+00 2.48779E+00 2.48552E+00 2.48362E+00 2.48331E+00
          2.48313E+00 2.48249E+00                                     7.567E+00
 1.50E+06 1.18629E+01 1.12815E+01 1.07324E+01 1.02385E+01 9.78576E+00
          8.94804E+00 8.20975E+00 7.55415E+00 6.96943E+00 6.44413E+00
          5.96847E+00 5.53650E+00 5.14322E+00 4.78307E+00 4.44926E+00
          4.13618E+00 3.84040E+00 3.55647E+00 3.27899E+00 3.00326E+00
          2.72487E+00 2.58274E+00 2.43671E+00 2.31708E+00 2.19652E+00
          2.16550E+00 2.14035E+00 2.13744E+00 2.13511E+00 2.13475E+00
          2.13446E+00 2.13420E+00                                     7.877E+00
 2.00E+06 1.18075E+01 1.12262E+01 1.06791E+01 1.01904E+01 9.74383E+00
          8.91463E+00 8.18262E+00 7.52912E+00 6.94412E+00 6.41757E+00
          5.94092E+00 5.50839E+00 5.11488E+00 4.75473E+00 4.42110E+00
          4.10805E+00 3.81145E+00 3.52461E+00 3.24016E+00 2.94981E+00
          2.64364E+00 2.48060E+00 2.30574E+00 2.15729E+00 2.01342E+00
          1.98025E+00 1.95322E+00 1.94965E+00 1.94638E+00 1.94598E+00
          1.94570E+00 1.94669E+00                                     8.144E+00
 3.00E+06 1.16595E+01 1.10966E+01 1.05696E+01 1.01036E+01 9.67978E+00
          8.88716E+00 8.17968E+00 7.54211E+00 6.96755E+00 6.44926E+00
          5.98145E+00 5.55826E+00 5.17361E+00 4.82056E+00 4.49029E+00
          4.17600E+00 3.87495E+00 3.58304E+00 3.29208E+00 2.98356E+00
          2.63478E+00 2.43793E+00 2.21896E+00 2.02345E+00 1.82063E+00
          1.77657E+00 1.75493E+00 1.75261E+00 1.74588E+00 1.74442E+00
          1.74579E+00 1.75562E+00                                     8.567E+00
 4.00E+06 1.15444E+01 1.09966E+01 1.04869E+01 1.00415E+01 9.63906E+00
          8.88291E+00 8.20230E+00 7.58498E+00 7.02501E+00 6.51661E+00
          6.05482E+00 5.63517E+00 5.25326E+00 4.90421E+00 4.58201E+00
          4.28064E+00 3.99408E+00 3.71188E+00 3.41955E+00 3.09445E+00
          2.70596E+00 2.47552E+00 2.20956E+00 1.96721E+00 1.72396E+00
          1.67712E+00 1.65377E+00 1.65062E+00 1.64222E+00 1.64055E+00
          1.64246E+00 1.66089E+00                                     8.894E+00
 5.00E+06 1.14474E+01 1.09135E+01 1.04195E+01 9.99260E+00 9.60908E+00
          8.88395E+00 8.22698E+00 7.62827E+00 7.08315E+00 6.58690E+00
          6.13557E+00 5.72512E+00 5.35138E+00 5.00962E+00 4.69399E+00
          4.39844E+00 4.11664E+00 3.83739E+00 3.54437E+00 3.21048E+00
          2.79713E+00 2.54335E+00 2.24110E+00 1.95966E+00 1.67088E+00
          1.61528E+00 1.59396E+00 1.59153E+00 1.58109E+00 1.57878E+00
          1.58252E+00 1.60303E+00                                     9.159E+00
 6.00E+06 1.13701E+01 1.08470E+01 1.03658E+01 9.95470E+00 9.58735E+00
          8.88800E+00 8.25176E+00 7.67001E+00 7.13894E+00 6.65460E+00
          6.21374E+00 5.81257E+00 5.44711E+00 5.11271E+00 4.80351E+00
          4.51341E+00 4.23598E+00 3.95964E+00 3.66685E+00 3.32722E+00
          2.89527E+00 2.62259E+00 2.28938E+00 1.97275E+00 1.64105E+00
          1.57610E+00 1.55552E+00 1.55371E+00 1.54154E+00 1.53880E+00
          1.54321E+00 1.56445E+00                                     9.382E+00
 8.00E+06 1.12553E+01 1.07485E+01 1.02869E+01 9.90078E+00 9.55911E+00
          8.90013E+00 8.29795E+00 7.74502E+00 7.23867E+00 6.77585E+00
          6.35415E+00 5.97021E+00 5.62023E+00 5.29969E+00 5.00263E+00
          4.72287E+00 4.45395E+00 4.18400E+00 3.89379E+00 3.54786E+00
          3.08924E+00 2.78717E+00 2.40373E+00 2.02863E+00 1.62352E+00
          1.53720E+00 1.50544E+00 1.50466E+00 1.49535E+00 1.49323E+00
          1.49988E+00 1.51538E+00                                     9.743E+00
 1.00E+07 1.11747E+01 1.06803E+01 1.02336E+01 9.86593E+00 9.54331E+00
          8.91471E+00 8.33878E+00 7.80868E+00 7.32239E+00 6.87751E+00
          6.47218E+00 6.10325E+00 5.76702E+00 5.45896E+00 5.17290E+00
          4.90247E+00 4.64134E+00 4.37767E+00 4.09153E+00 3.74465E+00
          3.27132E+00 2.94886E+00 2.52627E+00 2.10106E+00 1.62821E+00
          1.52299E+00 1.48014E+00 1.47887E+00 1.46920E+00 1.46695E+00
          1.47351E+00 1.48584E+00                                     1.003E+01
 1.50E+07 1.11005E+01 1.06128E+01 1.01774E+01 9.82850E+00 9.52782E+00
          8.93920E+00 8.40359E+00 7.91402E+00 7.46754E+00 7.06070E+00
          6.69048E+00 6.35354E+00 6.04609E+00 5.76300E+00 5.49697E+00
          5.24139E+00 4.99211E+00 4.74146E+00 4.47239E+00 4.14396E+00
          3.67175E+00 3.32173E+00 2.82329E+00 2.29642E+00 1.68301E+00
          1.52402E+00 1.46153E+00 1.45409E+00 1.43393E+00 1.43465E+00
          1.43042E+00 1.44629E+00                                     1.054E+01
 2.00E+07 1.10415E+01 1.05664E+01 1.01452E+01 9.81303E+00 9.52966E+00
          8.97124E+00 8.46271E+00 7.99810E+00 7.57480E+00 7.18971E+00
          6.84011E+00 6.52296E+00 6.23464E+00 5.97015E+00 5.72208E+00
          5.48374E+00 5.25103E+00 5.01615E+00 4.76153E+00 4.44398E+00
          3.97224E+00 3.61227E+00 3.08636E+00 2.50690E+00 1.76777E+00
          1.55685E+00 1.45257E+00 1.44120E+00 1.41859E+00 1.41800E+00
          1.41431E+00 1.42578E+00                                     1.090E+01
 3.00E+07 1.09424E+01 1.04964E+01 1.01048E+01 9.80260E+00 9.54743E+00
          9.03441E+00 8.56138E+00 8.12523E+00 7.72552E+00 7.36181E+00
          7.03397E+00 6.73983E+00 6.47615E+00 6.23838E+00 6.01936E+00
          5.81205E+00 5.61072E+00 5.40387E+00 5.17151E+00 4.87437E+00
          4.42066E+00 4.06214E+00 3.51679E+00 2.87074E+00 1.94803E+00
          1.66914E+00 1.44770E+00 1.42314E+00 1.40661E+00 1.40398E+00
          1.40033E+00 1.40588E+00                                     1.138E+01
 4.00E+07 1.09240E+01 1.04848E+01 1.01012E+01 9.80890E+00 9.56421E+00
          9.06972E+00 8.61419E+00 8.19501E+00 7.81189E+00 7.46461E+00
          7.15319E+00 6.87574E+00 6.62927E+00 6.40947E+00 6.20933E+00
          6.02195E+00 5.84171E+00 5.65696E+00 5.44810E+00 5.17777E+00
          4.75371E+00 4.40693E+00 3.86021E+00 3.17880E+00 2.11953E+00
          1.77062E+00 1.46229E+00 1.42335E+00 1.39909E+00 1.39613E+00
          1.38916E+00 1.39563E+00                                     1.169E+01
 5.00E+07 1.09232E+01 1.04864E+01 1.01059E+01 9.81805E+00 9.57837E+00
          9.09380E+00 8.64889E+00 8.24102E+00 7.86947E+00 7.53366E+00
          7.23323E+00 6.96664E+00 6.73165E+00 6.52495E+00 6.34094E+00
          6.17323E+00 6.01448E+00 5.84867E+00 5.65300E+00 5.39335E+00
          4.98797E+00 4.66353E+00 4.15603E+00 3.48178E+00 2.27720E+00
          1.85240E+00 1.48066E+00 1.43169E+00 1.39455E+00 1.38880E+00
          1.38629E+00 1.38965E+00                                     1.192E+01
 6.00E+07 1.09198E+01 1.04867E+01 1.01100E+01 9.82604E+00 9.59026E+00
          9.11334E+00 8.67611E+00 8.27609E+00 7.91253E+00 7.58474E+00
          7.29226E+00 7.03374E+00 6.80729E+00 6.60996E+00 6.43670E+00
          6.28166E+00 6.13797E+00 5.99004E+00 5.81486E+00 5.57641E+00
          5.19182E+00 4.87918E+00 4.38562E+00 3.71400E+00 2.43626E+00
          1.94573E+00 1.49654E+00 1.43654E+00 1.39283E+00 1.38546E+00
          1.38281E+00 1.38562E+00                                     1.209E+01
 8.00E+07 1.09128E+01 1.04870E+01 1.01171E+01 9.83872E+00 9.60800E+00
          9.14106E+00 8.71343E+00 8.32314E+00 7.96964E+00 7.65247E+00
          7.37139E+00 7.12523E+00 6.91215E+00 6.72928E+00 6.57146E+00
          6.43321E+00 6.30909E+00 6.18604E+00 6.04340E+00 5.84543E+00
          5.50942E+00 5.22396E+00 4.75547E+00 4.08534E+00 2.70974E+00
          2.13259E+00 1.53439E+00 1.44663E+00 1.38981E+00 1.38499E+00
          1.37555E+00 1.38049E+00                                     1.234E+01
 1.00E+08 1.09286E+01 1.05015E+01 1.01303E+01 9.85083E+00 9.61956E+00
          9.15428E+00 8.73112E+00 8.34759E+00 8.00238E+00 7.69412E+00
          7.42156E+00 7.18346E+00 6.97818E+00 6.80302E+00 6.65303E+00
          6.52405E+00 6.41458E+00 6.31899E+00 6.21889E+00 6.05843E+00
          5.73810E+00 5.46328E+00 5.03021E+00 4.39731E+00 2.95647E+00
          2.29540E+00 1.56975E+00 1.46234E+00 1.39049E+00 1.38207E+00
          1.37488E+00 1.37744E+00                                     1.252E+01
 1.50E+08 1.09055E+01 1.04917E+01 1.01316E+01 9.85999E+00 9.63472E+00
          9.18109E+00 8.76795E+00 8.39339E+00 8.05629E+00 7.75566E+00
          7.49069E+00 7.26095E+00 7.06599E+00 6.90481E+00 6.77506E+00
          6.67397E+00 6.59746E+00 6.53317E+00 6.46142E+00 6.34815E+00
          6.11422E+00 5.89423E+00 5.51888E+00 4.93756E+00 3.46210E+00
          2.65099E+00 1.66303E+00 1.51004E+00 1.39439E+00 1.38300E+00
          1.36694E+00 1.37354E+00                                     1.278E+01
 2.00E+08 1.08874E+01 1.04861E+01 1.01354E+01 9.86813E+00 9.64464E+00
          9.19566E+00 8.78626E+00 8.41504E+00 8.08129E+00 7.78454E+00
          7.52466E+00 7.30133E+00 7.11406E+00 6.96173E+00 6.84183E+00
          6.75184E+00 6.68952E+00 6.64585E+00 6.60436E+00 6.53120E+00
          6.35306E+00 6.17046E+00 5.83492E+00 5.29708E+00 3.85203E+00
          2.96553E+00 1.75352E+00 1.55315E+00 1.40166E+00 1.38535E+00
          1.36850E+00 1.37085E+00                                     1.294E+01
 3.00E+08 1.08479E+01 1.04725E+01 1.01400E+01 9.87806E+00 9.65405E+00
          9.20899E+00 8.80320E+00 8.43583E+00 8.10635E+00 7.81464E+00
          7.56084E+00 7.34465E+00 7.16560E+00 7.02271E+00 6.91375E+00
          6.83685E+00 6.79086E+00 6.76837E+00 6.75733E+00 6.73546E+00
          6.63924E+00 6.50805E+00 6.23356E+00 5.76637E+00 4.42051E+00
          3.45822E+00 1.93104E+00 1.65647E+00 1.41833E+00 1.39293E+00
          1.36450E+00 1.36914E+00                                     1.312E+01
 4.00E+08 1.08143E+01 1.04597E+01 1.01414E+01 9.88315E+00 9.65801E+00
          9.21546E+00 8.81207E+00 8.44686E+00 8.11965E+00 7.83070E+00
          7.58051E+00 7.36852E+00 7.19359E+00 7.05460E+00 6.95021E+00
          6.87961E+00 6.84312E+00 6.83584E+00 6.84726E+00 6.85151E+00
          6.78669E+00 6.68729E+00 6.48715E+00 6.12277E+00 4.81782E+00
          3.77780E+00 2.11500E+00 1.78049E+00 1.43385E+00 1.38570E+00
          1.36909E+00 1.36826E+00                                     1.323E+01
 5.00E+08 1.07890E+01 1.04500E+01 1.01425E+01 9.88698E+00 9.66093E+00
          9.21972E+00 8.81750E+00 8.45361E+00 8.12788E+00 7.84064E+00
          7.59246E+00 7.38277E+00 7.21045E+00 7.07445E+00 6.97351E+00
          6.90707E+00 6.87595E+00 6.87619E+00 6.89924E+00 6.92335E+00
          6.89303E+00 6.81889E+00 6.65278E+00 6.33577E+00 5.12887E+00
          4.08423E+00 2.26865E+00 1.87779E+00 1.45476E+00 1.39325E+00
          1.37259E+00 1.36761E+00                                     1.330E+01
 6.00E+08 1.07709E+01 1.04423E+01 1.01420E+01 9.88845E+00 9.66203E+00
          9.22259E+00 8.82218E+00 8.45999E+00 8.13563E+00 7.84919E+00
          7.60097E+00 7.39112E+00 7.21962E+00 7.08613E+00 6.98908E+00
          6.92735E+00 6.90098E+00 6.90432E+00 6.92955E+00 6.96586E+00
          6.97743E+00 6.93417E+00 6.77719E+00 6.44243E+00 5.34453E+00
          4.42000E+00 2.41016E+00 1.94504E+00 1.47594E+00 1.41846E+00
          1.36713E+00 1.36719E+00                                     1.334E+01
 8.00E+08 1.07495E+01 1.04350E+01 1.01443E+01 9.89309E+00 9.66550E+00
          9.22613E+00 8.82569E+00 8.46412E+00 8.14121E+00 7.85703E+00
          7.61185E+00 7.40526E+00 7.23638E+00 7.10455E+00 7.00920E+00
          6.95026E+00 6.92839E+00 6.93915E+00 6.97657E+00 7.03301E+00
          7.07208E+00 7.04844E+00 6.93929E+00 6.69563E+00 5.72879E+00
          4.76650E+00 2.68143E+00 2.14206E+00 1.52031E+00 1.42198E+00
          1.37851E+00 1.36664E+00                                     1.341E+01
 1.00E+09 1.07352E+01 1.04296E+01 1.01450E+01 9.89534E+00 9.66724E+00
          9.22855E+00 8.82876E+00 8.46808E+00 8.14613E+00 7.86277E+00
          7.61812E+00 7.41208E+00 7.24451E+00 7.11497E+00 7.02221E+00
          6.96567E+00 6.94647E+00 6.96109E+00 7.00438E+00 7.06817E+00
          7.12895E+00 7.13319E+00 7.06156E+00 6.83904E+00 5.93992E+00
          5.11198E+00 2.93381E+00 2.29209E+00 1.56039E+00 1.45093E+00
          1.37341E+00 1.36621E+00                                     1.345E+01
 1.50E+09 1.07147E+01 1.04218E+01 1.01458E+01 9.89812E+00 9.66899E+00
          9.23116E+00 8.83240E+00 8.47303E+00 8.15259E+00 7.87069E+00
          7.62723E+00 7.42232E+00 7.25617E+00 7.12863E+00 7.03844E+00
          6.98513E+00 6.97016E+00 6.99071E+00 7.04287E+00 7.12137E+00
          7.20856E+00 7.23858E+00 7.22257E+00 7.08368E+00 6.34410E+00
          5.62544E+00 3.44661E+00 2.65399E+00 1.66091E+00 1.49800E+00
          1.38449E+00 1.36609E+00                                     1.352E+01
 2.00E+09 1.07030E+01 1.04173E+01 1.01461E+01 9.89954E+00 9.66984E+00
          9.23259E+00 8.83437E+00 8.47552E+00 8.15558E+00 7.87422E+00
          7.63143E+00 7.42731E+00 7.26209E+00 7.13564E+00 7.04675E+00
          6.99511E+00 6.98238E+00 7.00597E+00 7.06277E+00 7.14928E+00
          7.25047E+00 7.29346E+00 7.30694E+00 7.21813E+00 6.59514E+00
          5.96182E+00 3.84764E+00 2.95977E+00 1.75760E+00 1.54678E+00
          1.39578E+00 1.36572E+00                                     1.355E+01
 3.00E+09 1.06906E+01 1.04124E+01 1.01463E+01 9.90091E+00 9.67065E+00
          9.23406E+00 8.83644E+00 8.47795E+00 8.15827E+00 7.87729E+00
          7.63523E+00 7.43214E+00 7.26803E+00 7.14272E+00 7.05515E+00
          7.00521E+00 6.99471E+00 7.02141E+00 7.08294E+00 7.17785E+00
          7.29393E+00 7.35003E+00 7.39217E+00 7.35888E+00 6.89841E+00
          6.38665E+00 4.44173E+00 3.44840E+00 1.93845E+00 1.64532E+00
          1.41906E+00 1.36560E+00                                     1.359E+01
 4.00E+09 1.06848E+01 1.04101E+01 1.01464E+01 9.90151E+00 9.67084E+00
          9.23441E+00 8.83704E+00 8.47884E+00 8.15956E+00 7.87914E+00
          7.63783E+00 7.43540E+00 7.27135E+00 7.14557E+00 7.05822E+00
          7.00997E+00 7.00197E+00 7.03019E+00 7.09127E+00 7.18764E+00
          7.32022E+00 7.39222E+00 7.43526E+00 7.39133E+00 7.07705E+00
          6.75268E+00 4.82242E+00 3.76849E+00 2.11115E+00 1.76535E+00
          1.44220E+00 1.36560E+00                                     1.361E+01
 5.00E+09 1.06991E+01 1.04204E+01 1.01527E+01 9.90395E+00 9.67019E+00
          9.23082E+00 8.83304E+00 8.47565E+00 8.15780E+00 7.87896E+00
          7.63882E+00 7.43728E+00 7.27424E+00 7.14902E+00 7.05945E+00
          7.00556E+00 6.99279E+00 7.02702E+00 7.10969E+00 7.22084E+00
          7.33535E+00 7.39403E+00 7.45351E+00 7.47071E+00 7.20325E+00
          6.82265E+00 5.17086E+00 4.13653E+00 2.27223E+00 1.83953E+00
          1.46169E+00 1.36542E+00                                     1.362E+01
 6.00E+09 1.06961E+01 1.04192E+01 1.01527E+01 9.90432E+00 9.67042E+00
          9.23118E+00 8.83351E+00 8.47623E+00 8.15851E+00 7.87977E+00
          7.63975E+00 7.43836E+00 7.27548E+00 7.15045E+00 7.06114E+00
          7.00760E+00 6.99531E+00 7.03020E+00 7.11384E+00 7.22645E+00
          7.34390E+00 7.40573E+00 7.47188E+00 7.50205E+00 7.28412E+00
          6.95205E+00 5.41454E+00 4.38808E+00 2.42515E+00 1.93685E+00
          1.48248E+00 1.36539E+00                                     1.363E+01
 8.00E+09 1.06736E+01 1.04058E+01 1.01468E+01 9.90300E+00 9.67179E+00
          9.23574E+00 8.83871E+00 8.48094E+00 8.16208E+00 7.88197E+00
          7.64077E+00 7.43860E+00 7.27559E+00 7.15164E+00 7.06577E+00
          7.01798E+00 7.01031E+00 7.04089E+00 7.10816E+00 7.21267E+00
          7.34997E+00 7.42656E+00 7.50140E+00 7.54080E+00 7.39357E+00
          7.12282E+00 5.76533E+00 4.77979E+00 2.70190E+00 2.12836E+00
          1.52301E+00 1.36533E+00                                     1.364E+01
 1.00E+10 1.06713E+01 1.04046E+01 1.01463E+01 9.90262E+00 9.67131E+00
          9.23551E+00 8.83875E+00 8.48111E+00 8.16234E+00 7.88251E+00
          7.64188E+00 7.44023E+00 7.27709E+00 7.15229E+00 7.06597E+00
          7.01891E+00 7.01275E+00 7.04444E+00 7.11139E+00 7.21517E+00
          7.35672E+00 7.44006E+00 7.52054E+00 7.55357E+00 7.43694E+00
          7.28089E+00 6.00494E+00 5.02659E+00 2.94365E+00 2.33142E+00
          1.55371E+00 1.36572E+00                                     1.365E+01


==> anc/colstop/sbethe/sdbase/pdebr86.p08 <==
 86
 1.00E+03 5.03260E-01 5.14390E-01 5.25760E-01 5.37563E-01 5.49800E-01
          5.75440E-01 6.02540E-01 6.30890E-01 6.60480E-01 6.91300E-01
          7.23380E-01 7.56860E-01 7.92060E-01 8.29240E-01 8.68350E-01
          9.09050E-01 9.50370E-01 9.90190E-01 1.02595E+00 1.05653E+00
          1.08085E+00 1.09044E+00 1.09921E+00 1.10579E+00 1.11278E+00
          1.11451E+00 1.11589E+00 1.11607E+00 1.11621E+00 1.11623E+00
          1.11624E+00 1.11602E+00                                     6.965E-01
 1.50E+03 7.22020E-01 7.38873E-01 7.55880E-01 7.73168E-01 7.90760E-01
          8.26850E-01 8.64150E-01 9.02630E-01 9.42310E-01 9.83190E-01
          1.02535E+00 1.06880E+00 1.11360E+00 1.15995E+00 1.20831E+00
          1.25876E+00 1.30984E+00 1.35826E+00 1.40042E+00 1.43605E+00
          1.46458E+00 1.47575E+00 1.48705E+00 1.49652E+00 1.50520E+00
          1.50732E+00 1.50914E+00 1.50931E+00 1.50944E+00 1.50955E+00
          1.50964E+00 1.50037E+00                                     9.710E-01
 2.00E+03 9.34190E-01 9.55864E-01 9.77650E-01 9.99643E-01 1.02187E+00
          1.06704E+00 1.11309E+00 1.15998E+00 1.20767E+00 1.25624E+00
          1.30583E+00 1.35650E+00 1.40821E+00 1.46112E+00 1.51575E+00
          1.57212E+00 1.62863E+00 1.68174E+00 1.72777E+00 1.76688E+00
          1.79906E+00 1.81224E+00 1.82584E+00 1.83737E+00 1.84785E+00
          1.85038E+00 1.85258E+00 1.85279E+00 1.85296E+00 1.85307E+00
          1.85309E+00 1.84412E+00                                     1.221E+00
 3.00E+03 1.33157E+00 1.36139E+00 1.39116E+00 1.42085E+00 1.45051E+00
          1.50990E+00 1.56913E+00 1.62807E+00 1.68672E+00 1.74533E+00
          1.80438E+00 1.86390E+00 1.92373E+00 1.98385E+00 2.04458E+00
          2.10585E+00 2.16611E+00 2.22249E+00 2.27215E+00 2.31569E+00
          2.35360E+00 2.37023E+00 2.38755E+00 2.40215E+00 2.41572E+00
          2.41905E+00 2.42184E+00 2.42218E+00 2.42245E+00 2.42249E+00
          2.42250E+00 2.42231E+00                                     1.657E+00
 4.00E+03 1.69250E+00 1.72880E+00 1.76480E+00 1.80029E+00 1.83536E+00
          1.90458E+00 1.97227E+00 2.03836E+00 2.10294E+00 2.16652E+00
          2.22992E+00 2.29322E+00 2.35637E+00 2.41907E+00 2.48099E+00
          2.54161E+00 2.60001E+00 2.65527E+00 2.70629E+00 2.75221E+00
          2.79345E+00 2.81330E+00 2.83338E+00 2.84950E+00 2.86566E+00
          2.86960E+00 2.87281E+00 2.87337E+00 2.87367E+00 2.87352E+00
          2.87360E+00 2.88196E+00                                     2.024E+00
 5.00E+03 2.01875E+00 2.06105E+00 2.10261E+00 2.14285E+00 2.18196E+00
          2.25764E+00 2.32997E+00 2.39955E+00 2.46669E+00 2.53206E+00
          2.59671E+00 2.66067E+00 2.72362E+00 2.78511E+00 2.84488E+00
          2.90263E+00 2.95786E+00 3.01060E+00 3.06079E+00 3.10768E+00
          3.15141E+00 3.17290E+00 3.19476E+00 3.21239E+00 3.23019E+00
          3.23453E+00 3.23810E+00 3.23880E+00 3.23912E+00 3.23886E+00
          3.23907E+00 3.25342E+00                                     2.337E+00
 6.00E+03 2.31490E+00 2.36227E+00 2.40841E+00 2.45237E+00 2.49442E+00
          2.57423E+00 2.64876E+00 2.71941E+00 2.78668E+00 2.85143E+00
          2.91494E+00 2.97721E+00 3.03784E+00 3.09625E+00 3.15236E+00
          3.20608E+00 3.25727E+00 3.30674E+00 3.35520E+00 3.40203E+00
          3.44714E+00 3.46964E+00 3.49261E+00 3.51121E+00 3.53012E+00
          3.53474E+00 3.53857E+00 3.53934E+00 3.53968E+00 3.53925E+00
          3.53943E+00 3.55737E+00                                     2.606E+00
 8.00E+03 2.83010E+00 2.88542E+00 2.93848E+00 2.98756E+00 3.03311E+00
          3.11630E+00 3.19033E+00 3.25827E+00 3.32109E+00 3.37995E+00
          3.43659E+00 3.49111E+00 3.54327E+00 3.59267E+00 3.63950E+00
          3.68407E+00 3.72674E+00 3.76914E+00 3.81287E+00 3.85756E+00
          3.90289E+00 3.92608E+00 3.94987E+00 3.96922E+00 3.98907E+00
          3.99400E+00 3.99804E+00 3.99880E+00 3.99917E+00 3.99886E+00
          3.99927E+00 4.01416E+00                                     3.046E+00
 1.00E+04 3.26411E+00 3.32518E+00 3.38297E+00 3.43499E+00 3.48186E+00
          3.56414E+00 3.63357E+00 3.69496E+00 3.74970E+00 3.79925E+00
          3.84576E+00 3.88960E+00 3.93097E+00 3.96994E+00 4.00685E+00
          4.04231E+00 4.07692E+00 4.11248E+00 4.15078E+00 4.19176E+00
          4.23513E+00 4.25778E+00 4.28115E+00 4.30022E+00 4.31991E+00
          4.32489E+00 4.32888E+00 4.32950E+00 4.32989E+00 4.32978E+00
          4.32993E+00 4.33643E+00                                     3.391E+00
 1.50E+04 4.11323E+00 4.18277E+00 4.24664E+00 4.30051E+00 4.34552E+00
          4.41605E+00 4.46564E+00 4.50322E+00 4.53153E+00 4.55305E+00
          4.57121E+00 4.58692E+00 4.60100E+00 4.61427E+00 4.62781E+00
          4.64292E+00 4.66018E+00 4.68042E+00 4.70464E+00 4.73377E+00
          4.76802E+00 4.78662E+00 4.80615E+00 4.82236E+00 4.83922E+00
          4.84353E+00 4.84706E+00 4.84736E+00 4.84762E+00 4.84785E+00
          4.84827E+00 4.83154E+00                                     4.007E+00
 2.00E+04 4.75806E+00 4.81785E+00 4.87319E+00 4.92067E+00 4.96101E+00
          5.02430E+00 5.06330E+00 5.07996E+00 5.07841E+00 5.06596E+00
          5.05179E+00 5.03852E+00 5.02714E+00 5.01877E+00 5.01486E+00
          5.01652E+00 5.02303E+00 5.03153E+00 5.04014E+00 5.05318E+00
          5.07615E+00 5.09127E+00 5.10577E+00 5.11632E+00 5.12931E+00
          5.13271E+00 5.13533E+00 5.13546E+00 5.13560E+00 5.13583E+00
          5.13586E+00 5.10791E+00                                     4.423E+00
 3.00E+04 5.68743E+00 5.73834E+00 5.78319E+00 5.81734E+00 5.84192E+00
          5.86857E+00 5.86460E+00 5.83360E+00 5.78204E+00 5.72023E+00
          5.66033E+00 5.60605E+00 5.55831E+00 5.51786E+00 5.48565E+00
          5.46181E+00 5.44498E+00 5.43064E+00 5.41552E+00 5.40471E+00
          5.40490E+00 5.40904E+00 5.41224E+00 5.41356E+00 5.41763E+00
          5.41876E+00 5.41953E+00 5.41946E+00 5.41942E+00 5.41974E+00
          5.41956E+00 5.39062E+00                                     4.972E+00
 4.00E+04 6.37034E+00 6.40732E+00 6.43723E+00 6.45471E+00 6.46127E+00
          6.44958E+00 6.40470E+00 6.33154E+00 6.23821E+00 6.13684E+00
          6.04137E+00 5.95584E+00 5.88093E+00 5.81652E+00 5.76272E+00
          5.71838E+00 5.68182E+00 5.64795E+00 5.61303E+00 5.58236E+00
          5.56289E+00 5.55729E+00 5.55051E+00 5.54376E+00 5.53998E+00
          5.53915E+00 5.53832E+00 5.53811E+00 5.53794E+00 5.53815E+00
          5.53833E+00 5.51904E+00                                     5.338E+00
 5.00E+04 6.89373E+00 6.94670E+00 6.98352E+00 6.99218E+00 6.97712E+00
          6.90171E+00 6.78777E+00 6.66643E+00 6.54490E+00 6.42633E+00
          6.31438E+00 6.21060E+00 6.11595E+00 6.03028E+00 5.95388E+00
          5.88619E+00 5.82692E+00 5.77421E+00 5.72645E+00 5.68429E+00
          5.64773E+00 5.63106E+00 5.61536E+00 5.60389E+00 5.59296E+00
          5.59033E+00 5.58831E+00 5.58797E+00 5.58773E+00 5.58785E+00
          5.58765E+00 5.57922E+00                                     5.614E+00
 6.00E+04 7.35352E+00 7.39347E+00 7.41578E+00 7.40737E+00 7.37341E+00
          7.25835E+00 7.10546E+00 6.94963E+00 6.79827E+00 6.65386E+00
          6.51945E+00 6.39582E+00 6.28268E+00 6.17917E+00 6.08568E+00
          6.00192E+00 5.92735E+00 5.85975E+00 5.79729E+00 5.74091E+00
          5.69058E+00 5.66687E+00 5.64406E+00 5.62694E+00 5.61049E+00
          5.60658E+00 5.60347E+00 5.60307E+00 5.60277E+00 5.60272E+00
          5.60270E+00 5.60397E+00                                     5.836E+00
 8.00E+04 8.28154E+00 8.18723E+00 8.09164E+00 7.99411E+00 7.89644E+00
          7.70613E+00 7.52050E+00 7.33976E+00 7.16413E+00 6.99366E+00
          6.82897E+00 6.67118E+00 6.52073E+00 6.37798E+00 6.24420E+00
          6.12107E+00 6.00965E+00 5.91175E+00 5.82840E+00 5.75647E+00
          5.69526E+00 5.67200E+00 5.65571E+00 5.64151E+00 5.57992E+00
          5.55058E+00 5.56409E+00 5.57047E+00 5.56736E+00 5.56513E+00
          5.56842E+00 5.58130E+00                                     6.167E+00
 1.00E+05 8.66326E+00 8.64135E+00 8.59948E+00 8.52311E+00 8.41933E+00
          8.16762E+00 7.88915E+00 7.62570E+00 7.38381E+00 7.16319E+00
          6.96341E+00 6.78232E+00 6.61471E+00 6.45724E+00 6.31100E+00
          6.17746E+00 6.05541E+00 5.94184E+00 5.83467E+00 5.73584E+00
          5.64517E+00 5.60111E+00 5.55779E+00 5.52449E+00 5.49215E+00
          5.48449E+00 5.47824E+00 5.47758E+00 5.47708E+00 5.47672E+00
          5.47681E+00 5.49634E+00                                     6.409E+00
 1.50E+05 9.76163E+00 9.56529E+00 9.37010E+00 9.17735E+00 8.98887E+00
          8.62912E+00 8.28991E+00 7.97044E+00 7.67014E+00 7.38913E+00
          7.12764E+00 6.88535E+00 6.66141E+00 6.45450E+00 6.26288E+00
          6.08617E+00 5.92555E+00 5.78098E+00 5.65062E+00 5.52365E+00
          5.39031E+00 5.32404E+00 5.26401E+00 5.22265E+00 5.17845E+00
          5.16689E+00 5.15807E+00 5.15723E+00 5.15637E+00 5.15606E+00
          5.15607E+00 5.16589E+00                                     6.754E+00
 2.00E+05 1.03371E+01 1.00785E+01 9.82357E+00 9.57552E+00 9.33577E+00
          8.88287E+00 8.46246E+00 8.07297E+00 7.71303E+00 7.38167E+00
          7.07855E+00 6.80194E+00 6.54954E+00 6.31839E+00 6.10417E+00
          5.90423E+00 5.71983E+00 5.55060E+00 5.39436E+00 5.24102E+00
          5.08254E+00 5.00512E+00 4.93625E+00 4.88954E+00 4.83684E+00
          4.82190E+00 4.81170E+00 4.81070E+00 4.80956E+00 4.80946E+00
          4.80939E+00 4.80322E+00                                     6.924E+00
 3.00E+05 1.09767E+01 1.06304E+01 1.02921E+01 9.96841E+00 9.65945E+00
          9.08115E+00 8.55179E+00 8.06849E+00 7.62913E+00 7.23063E+00
          6.87054E+00 6.54578E+00 6.25234E+00 5.98541E+00 5.73818E+00
          5.50593E+00 5.28915E+00 5.08835E+00 4.90030E+00 4.71535E+00
          4.52673E+00 4.43540E+00 4.35415E+00 4.29852E+00 4.23475E+00
          4.21634E+00 4.20397E+00 4.20280E+00 4.20145E+00 4.20134E+00
          4.20102E+00 4.19385E+00                                     7.086E+00
 4.00E+05 1.12805E+01 1.08942E+01 1.05157E+01 1.01509E+01 9.80018E+00
          9.13783E+00 8.53169E+00 7.98517E+00 7.49699E+00 7.06321E+00
          6.67915E+00 6.33455E+00 6.01534E+00 5.71385E+00 5.43310E+00
          5.17441E+00 4.93393E+00 4.70843E+00 4.49558E+00 4.29346E+00
          4.10077E+00 4.00781E+00 3.91691E+00 3.84520E+00 3.77443E+00
          3.75693E+00 3.74301E+00 3.74112E+00 3.73978E+00 3.73963E+00
          3.73944E+00 3.74040E+00                                     7.177E+00
 5.00E+05 1.15135E+01 1.10594E+01 1.06218E+01 1.02134E+01 9.83056E+00
          9.12215E+00 8.48710E+00 7.91697E+00 7.40550E+00 6.94467E+00
          6.52664E+00 6.14674E+00 5.80108E+00 5.48520E+00 5.19327E+00
          4.92082E+00 4.66633E+00 4.42711E+00 4.20099E+00 3.98569E+00
          3.78110E+00 3.68283E+00 3.58430E+00 3.50576E+00 3.42962E+00
          3.41141E+00 3.39686E+00 3.39510E+00 3.39346E+00 3.39319E+00
          3.39307E+00 3.39569E+00                                     7.250E+00
 6.00E+05 1.16441E+01 1.11568E+01 1.06893E+01 1.02563E+01 9.85248E+00
          9.10635E+00 8.44099E+00 7.84646E+00 7.31444E+00 6.83556E+00
          6.40083E+00 6.00518E+00 5.64470E+00 5.31501E+00 5.01055E+00
          4.72694E+00 4.46236E+00 4.21364E+00 3.97829E+00 3.75394E+00
          3.53934E+00 3.43549E+00 3.33110E+00 3.24766E+00 3.16674E+00
          3.14765E+00 3.13251E+00 3.13063E+00 3.12882E+00 3.12856E+00
          3.12851E+00 3.12991E+00                                     7.319E+00
 8.00E+05 1.17834E+01 1.12534E+01 1.07478E+01 1.02845E+01 9.85531E+00
          9.06279E+00 8.35991E+00 7.73545E+00 7.17811E+00 6.67694E+00
          6.22198E+00 5.80778E+00 5.43018E+00 5.08463E+00 4.76549E+00
          4.46821E+00 4.19046E+00 3.92841E+00 3.67869E+00 3.43942E+00
          3.20801E+00 3.09496E+00 2.98161E+00 2.89109E+00 2.80144E+00
          2.77937E+00 2.76196E+00 2.75988E+00 2.75796E+00 2.75769E+00
          2.75757E+00 2.75715E+00                                     7.455E+00
 1.00E+06 1.18408E+01 1.12862E+01 1.07592E+01 1.02796E+01 9.83720E+00
          9.02025E+00 8.29774E+00 7.65738E+00 7.08660E+00 6.57378E+00
          6.10871E+00 5.68570E+00 5.30028E+00 4.94746E+00 4.62122E+00
          4.31660E+00 4.03088E+00 3.75971E+00 3.49916E+00 3.24705E+00
          3.00088E+00 2.87962E+00 2.75841E+00 2.66174E+00 2.56356E+00
          2.53791E+00 2.51760E+00 2.51534E+00 2.51343E+00 2.51312E+00
          2.51294E+00 2.51242E+00                                     7.587E+00
 1.50E+06 1.18470E+01 1.12688E+01 1.07226E+01 1.02310E+01 9.78010E+00
          8.94562E+00 8.20979E+00 7.55617E+00 6.97309E+00 6.44925E+00
          5.97509E+00 5.54467E+00 5.15301E+00 4.79453E+00 4.46252E+00
          4.15129E+00 3.85737E+00 3.57518E+00 3.29916E+00 3.02447E+00
          2.74660E+00 2.60456E+00 2.45862E+00 2.33911E+00 2.21868E+00
          2.18769E+00 2.16256E+00 2.15966E+00 2.15732E+00 2.15697E+00
          2.15668E+00 2.15640E+00                                     7.889E+00
 2.00E+06 1.17873E+01 1.12089E+01 1.06645E+01 1.01779E+01 9.73302E+00
          8.90692E+00 8.17735E+00 7.52585E+00 6.94257E+00 6.41754E+00
          5.94234E+00 5.51122E+00 5.11913E+00 4.76050E+00 4.42854E+00
          4.11734E+00 3.82272E+00 3.53789E+00 3.25530E+00 2.96646E+00
          2.66119E+00 2.49833E+00 2.32352E+00 2.17509E+00 2.03156E+00
          1.99857E+00 1.97161E+00 1.96803E+00 1.96479E+00 1.96440E+00
          1.96411E+00 1.96501E+00                                     8.150E+00
 3.00E+06 1.16335E+01 1.10733E+01 1.05487E+01 1.00845E+01 9.66209E+00
          8.87218E+00 8.16699E+00 7.53140E+00 6.95860E+00 6.44190E+00
          5.97553E+00 5.55370E+00 5.17042E+00 4.81876E+00 4.49005E+00
          4.17752E+00 3.87848E+00 3.58878E+00 3.30018E+00 2.99395E+00
          2.64709E+00 2.45097E+00 2.23245E+00 2.03714E+00 1.83478E+00
          1.79103E+00 1.76976E+00 1.76748E+00 1.76079E+00 1.75933E+00
          1.76093E+00 1.77075E+00                                     8.563E+00
 4.00E+06 1.15096E+01 1.09630E+01 1.04543E+01 1.00098E+01 9.60830E+00
          8.85482E+00 8.17775E+00 7.56475E+00 7.00985E+00 6.50721E+00
          6.05169E+00 5.63821E+00 5.26139E+00 4.91498E+00 4.59105E+00
          4.28311E+00 3.98785E+00 3.69990E+00 3.40827E+00 3.08819E+00
          2.70785E+00 2.48380E+00 2.22691E+00 1.99146E+00 1.73906E+00
          1.68271E+00 1.66599E+00 1.66541E+00 1.65601E+00 1.65358E+00
          1.65674E+00 1.67505E+00                                     8.882E+00
 5.00E+06 1.14121E+01 1.08774E+01 1.03828E+01 9.95559E+00 9.57231E+00
          8.84967E+00 8.19718E+00 7.60441E+00 7.06613E+00 6.57706E+00
          6.13262E+00 5.72819E+00 5.35886E+00 5.01884E+00 4.70072E+00
          4.39820E+00 4.10750E+00 3.82229E+00 3.52952E+00 3.19959E+00
          2.79323E+00 2.54655E+00 2.25685E+00 1.98649E+00 1.68717E+00
          1.61792E+00 1.60494E+00 1.60604E+00 1.59436E+00 1.59114E+00
          1.59607E+00 1.61670E+00                                     9.142E+00
 6.00E+06 1.13348E+01 1.08098E+01 1.03270E+01 9.91494E+00 9.54751E+00
          8.85050E+00 8.21919E+00 7.64418E+00 7.12085E+00 6.64433E+00
          6.21045E+00 5.81496E+00 5.45328E+00 5.12000E+00 4.80803E+00
          4.51116E+00 4.22530E+00 3.94339E+00 3.65069E+00 3.31369E+00
          2.88666E+00 2.62118E+00 2.30336E+00 2.00169E+00 1.65870E+00
          1.57674E+00 1.56573E+00 1.56820E+00 1.55463E+00 1.55079E+00
          1.55737E+00 1.57715E+00                                     9.362E+00
 8.00E+06 1.12112E+01 1.07037E+01 1.02418E+01 9.85581E+00 9.51504E+00
          8.86035E+00 8.26478E+00 7.71991E+00 7.22211E+00 6.76722E+00
          6.35179E+00 5.97216E+00 5.62442E+00 5.30379E+00 5.00389E+00
          4.71876E+00 4.44371E+00 4.17023E+00 3.88018E+00 3.53196E+00
          3.06818E+00 2.77023E+00 2.40678E+00 2.05747E+00 1.65429E+00
          1.54767E+00 1.50369E+00 1.50980E+00 1.51607E+00 1.51318E+00
          1.50476E+00 1.52734E+00                                     9.720E+00
 1.00E+07 1.11291E+01 1.06343E+01 1.01874E+01 9.82011E+00 9.49852E+00
          8.87452E+00 8.30550E+00 7.78367E+00 7.30596E+00 6.86870E+00
          6.46882E+00 6.10311E+00 5.76800E+00 5.45912E+00 5.17042E+00
          4.89611E+00 4.63120E+00 4.36639E+00 4.08151E+00 3.72984E+00
          3.24446E+00 2.92349E+00 2.52285E+00 2.12925E+00 1.66317E+00
          1.53476E+00 1.47687E+00 1.48323E+00 1.49125E+00 1.48785E+00
          1.47571E+00 1.49902E+00                                     1.000E+01
 1.50E+07 1.10792E+01 1.05913E+01 1.01554E+01 9.80540E+00 9.50350E+00
          8.91331E+00 8.37678E+00 7.88693E+00 7.44074E+00 7.03466E+00
          6.66564E+00 6.33027E+00 6.02466E+00 5.74363E+00 5.47970E+00
          5.22616E+00 4.97895E+00 4.73049E+00 4.46403E+00 4.13906E+00
          3.67141E+00 3.32367E+00 2.82677E+00 2.30108E+00 1.69164E+00
          1.53464E+00 1.47389E+00 1.46664E+00 1.44690E+00 1.44781E+00
          1.44336E+00 1.45947E+00                                     1.051E+01
 2.00E+07 1.10185E+01 1.05435E+01 1.01220E+01 9.78895E+00 9.50448E+00
          8.94468E+00 8.43536E+00 7.97054E+00 7.54752E+00 7.16318E+00
          6.81471E+00 6.49902E+00 6.21242E+00 5.94983E+00 5.70368E+00
          5.46718E+00 5.23630E+00 5.00339E+00 4.75109E+00 4.43682E+00
          3.96966E+00 3.61215E+00 3.08822E+00 2.51051E+00 1.77590E+00
          1.56706E+00 1.46507E+00 1.45402E+00 1.43182E+00 1.43146E+00
          1.42731E+00 1.43872E+00                                     1.087E+01
 3.00E+07 1.09159E+01 1.04703E+01 1.00786E+01 9.77575E+00 9.51975E+00
          9.00602E+00 8.53297E+00 8.09736E+00 7.69861E+00 7.33611E+00
          7.00953E+00 6.71665E+00 6.45425E+00 6.21771E+00 5.99987E+00
          5.79367E+00 5.59355E+00 5.38825E+00 5.15812E+00 4.86399E+00
          4.41441E+00 4.05848E+00 3.51610E+00 2.87309E+00 1.95539E+00
          1.67860E+00 1.46015E+00 1.43623E+00 1.42020E+00 1.41764E+00
          1.41428E+00 1.41931E+00                                     1.135E+01
 4.00E+07 1.08931E+01 1.04553E+01 1.00726E+01 9.78036E+00 9.53542E+00
          9.04111E+00 8.58607E+00 8.16768E+00 7.78553E+00 7.43930E+00
          7.12897E+00 6.85258E+00 6.60714E+00 6.38834E+00 6.18914E+00
          6.00263E+00 5.82335E+00 5.63985E+00 5.43278E+00 5.16507E+00
          4.74489E+00 4.40078E+00 3.85733E+00 3.17948E+00 2.12608E+00
          1.77958E+00 1.47466E+00 1.43647E+00 1.41287E+00 1.40993E+00
          1.40326E+00 1.40967E+00                                     1.166E+01
 5.00E+07 1.08892E+01 1.04545E+01 1.00756E+01 9.78828E+00 9.54880E+00
          9.06509E+00 8.62102E+00 8.21404E+00 7.84343E+00 7.50859E+00
          7.20914E+00 6.94355E+00 6.70953E+00 6.50372E+00 6.32047E+00
          6.15336E+00 5.99518E+00 5.83022E+00 5.63602E+00 5.37877E+00
          4.97727E+00 4.65557E+00 4.15153E+00 3.48094E+00 2.28251E+00
          1.86077E+00 1.49313E+00 1.44489E+00 1.40834E+00 1.40271E+00
          1.40012E+00 1.40363E+00                                     1.188E+01
 6.00E+07 1.08836E+01 1.04531E+01 1.00783E+01 9.79527E+00 9.55999E+00
          9.08439E+00 8.64834E+00 8.24943E+00 7.88687E+00 7.56004E+00
          7.26844E+00 7.01076E+00 6.78505E+00 6.58840E+00 6.41576E+00
          6.26126E+00 6.11812E+00 5.97089E+00 5.79684E+00 5.56037E+00
          5.17936E+00 4.86944E+00 4.37953E+00 3.71194E+00 2.44084E+00
          1.95350E+00 1.50884E+00 1.44970E+00 1.40668E+00 1.39939E+00
          1.39677E+00 1.39966E+00                                     1.206E+01
 8.00E+07 1.08745E+01 1.04517E+01 1.00840E+01 9.80695E+00 9.57704E+00
          9.11190E+00 8.68579E+00 8.29680E+00 7.94436E+00 7.62812E+00
          7.34784E+00 7.10234E+00 6.88982E+00 6.70742E+00 6.55000E+00
          6.41211E+00 6.28837E+00 6.16582E+00 6.02399E+00 5.82750E+00
          5.49446E+00 5.21146E+00 4.74662E+00 4.08092E+00 2.71300E+00
          2.13943E+00 1.54628E+00 1.45953E+00 1.40369E+00 1.39894E+00
          1.38968E+00 1.39465E+00                                     1.230E+01
 1.00E+08 1.08900E+01 1.04659E+01 1.00969E+01 9.81878E+00 9.58833E+00
          9.12489E+00 8.70335E+00 8.32120E+00 7.97716E+00 7.66989E+00
          7.39813E+00 7.16067E+00 6.95586E+00 6.78104E+00 6.63132E+00
          6.50257E+00 6.39333E+00 6.29805E+00 6.19844E+00 6.03912E+00
          5.72130E+00 5.44876E+00 5.01929E+00 4.39108E+00 2.95847E+00
          2.30114E+00 1.58129E+00 1.47507E+00 1.40436E+00 1.39605E+00
          1.38901E+00 1.39160E+00                                     1.248E+01
 1.50E+08 1.08680E+01 1.04569E+01 1.00989E+01 9.82843E+00 9.60384E+00
          9.15183E+00 8.74012E+00 8.36679E+00 8.03076E+00 7.73104E+00
          7.46684E+00 7.23771E+00 7.04322E+00 6.88238E+00 6.75292E+00
          6.65203E+00 6.57568E+00 6.51153E+00 6.43994E+00 6.32708E+00
          6.09461E+00 5.87639E+00 5.50426E+00 4.92746E+00 3.46113E+00
          2.65497E+00 1.67367E+00 1.52204E+00 1.40816E+00 1.39705E+00
          1.38086E+00 1.38770E+00                                     1.274E+01
 2.00E+08 1.08512E+01 1.04522E+01 1.01034E+01 9.83699E+00 9.61403E+00
          9.16641E+00 8.75826E+00 8.38820E+00 8.05549E+00 7.75968E+00
          7.50059E+00 7.27789E+00 7.09113E+00 6.93917E+00 6.81952E+00
          6.72969E+00 6.66744E+00 6.62379E+00 6.58237E+00 6.50939E+00
          6.33201E+00 6.15058E+00 5.81777E+00 5.28442E+00 3.84903E+00
          2.96749E+00 1.76331E+00 1.56463E+00 1.41534E+00 1.39931E+00
          1.38275E+00 1.38574E+00                                     1.290E+01
 3.00E+08 1.08121E+01 1.04392E+01 1.01085E+01 9.84750E+00 9.62394E+00
          9.17984E+00 8.77492E+00 8.40857E+00 8.08020E+00 7.78957E+00
          7.53663E+00 7.32111E+00 7.14256E+00 7.00001E+00 6.89130E+00
          6.81454E+00 6.76858E+00 6.74605E+00 6.73494E+00 6.71298E+00
          6.61690E+00 6.48627E+00 6.21353E+00 5.74995E+00 4.41406E+00
          3.45748E+00 1.93934E+00 1.66687E+00 1.43170E+00 1.40685E+00
          1.37946E+00 1.38403E+00                                     1.308E+01
 4.00E+08 1.07787E+01 1.04261E+01 1.01095E+01 9.85215E+00 9.62757E+00
          9.18622E+00 8.78388E+00 8.41973E+00 8.09353E+00 7.80554E+00
          7.55617E+00 7.34487E+00 7.17046E+00 7.03186E+00 6.92772E+00
          6.85725E+00 6.82078E+00 6.81343E+00 6.82471E+00 6.82874E+00
          6.76382E+00 6.66470E+00 6.46571E+00 6.10401E+00 4.80839E+00
          3.77482E+00 2.12230E+00 1.79020E+00 1.44687E+00 1.39945E+00
          1.38329E+00 1.38263E+00                                     1.318E+01
 5.00E+08 1.07536E+01 1.04164E+01 1.01102E+01 9.85561E+00 9.63019E+00
          9.19036E+00 8.78936E+00 8.42658E+00 8.10184E+00 7.81550E+00
          7.56810E+00 7.35906E+00 7.18727E+00 7.05166E+00 6.95100E+00
          6.88469E+00 6.85358E+00 6.85377E+00 6.87665E+00 6.90048E+00
          6.86989E+00 6.79579E+00 6.63046E+00 6.31565E+00 5.11744E+00
          4.07918E+00 2.27490E+00 1.88684E+00 1.46752E+00 1.40680E+00
          1.38675E+00 1.38211E+00                                     1.325E+01
 6.00E+08 1.07355E+01 1.04086E+01 1.01096E+01 9.85698E+00 9.63124E+00
          9.19322E+00 8.79406E+00 8.43299E+00 8.10965E+00 7.82407E+00
          7.57662E+00 7.36739E+00 7.19641E+00 7.06332E+00 6.96653E+00
          6.90495E+00 6.87860E+00 6.88183E+00 6.90687E+00 6.94291E+00
          6.95418E+00 6.91089E+00 6.75426E+00 6.42117E+00 5.33171E+00
          4.41365E+00 2.41509E+00 1.95312E+00 1.48853E+00 1.43202E+00
          1.38171E+00 1.38184E+00                                     1.330E+01
 8.00E+08 1.07145E+01 1.04014E+01 1.01118E+01 9.86146E+00 9.63457E+00
          9.19670E+00 8.79759E+00 8.43721E+00 8.11529E+00 7.83194E+00
          7.58750E+00 7.38153E+00 7.21315E+00 7.08173E+00 6.98664E+00
          6.92782E+00 6.90595E+00 6.91658E+00 6.95383E+00 7.00996E+00
          7.04861E+00 7.02478E+00 6.91577E+00 6.67341E+00 5.71340E+00
          4.75676E+00 2.68482E+00 2.14937E+00 1.53240E+00 1.43513E+00
          1.39270E+00 1.38116E+00                                     1.337E+01
 1.00E+09 1.07010E+01 1.03963E+01 1.01125E+01 9.86352E+00 9.63603E+00
          9.19877E+00 8.80038E+00 8.44091E+00 8.12006E+00 7.83780E+00
          7.59433E+00 7.38927E+00 7.22193E+00 7.09186E+00 6.99865E+00
          6.94241E+00 6.92387E+00 6.93866E+00 6.98145E+00 7.04716E+00
          7.10773E+00 7.10523E+00 7.02801E+00 6.82394E+00 5.96105E+00
          5.06875E+00 2.92423E+00 2.30836E+00 1.57378E+00 1.45383E+00
          1.39832E+00 1.38086E+00                                     1.341E+01
 1.50E+09 1.06802E+01 1.03885E+01 1.01136E+01 9.86673E+00 9.63828E+00
          9.20181E+00 8.80429E+00 8.44606E+00 8.12664E+00 7.84562E+00
          7.60291E+00 7.39860E+00 7.23293E+00 7.10574E+00 7.01578E+00
          6.96260E+00 6.94764E+00 6.96806E+00 7.01998E+00 7.09809E+00
          7.18485E+00 7.21472E+00 7.19859E+00 7.05988E+00 6.32401E+00
          5.61026E+00 3.44547E+00 2.65814E+00 1.67163E+00 1.51020E+00
          1.39825E+00 1.38025E+00                                     1.347E+01
 2.00E+09 1.06687E+01 1.03840E+01 1.01138E+01 9.86808E+00 9.63910E+00
          9.20321E+00 8.80624E+00 8.44853E+00 8.12959E+00 7.84913E+00
          7.60708E+00 7.40357E+00 7.23884E+00 7.11274E+00 7.02409E+00
          6.97257E+00 6.95982E+00 6.98328E+00 7.03982E+00 7.12595E+00
          7.22670E+00 7.26950E+00 7.28281E+00 7.19402E+00 6.57341E+00
          5.94423E+00 3.84430E+00 2.96222E+00 1.76746E+00 1.55834E+00
          1.40958E+00 1.38025E+00                                     1.351E+01
 3.00E+09 1.06565E+01 1.03791E+01 1.01139E+01 9.86938E+00 9.63986E+00
          9.20468E+00 8.80832E+00 8.45095E+00 8.13227E+00 7.85215E+00
          7.61084E+00 7.40837E+00 7.24477E+00 7.11983E+00 7.03250E+00
          6.98267E+00 6.97215E+00 6.99871E+00 7.05995E+00 7.15449E+00
          7.27010E+00 7.32596E+00 7.36789E+00 7.33449E+00 6.87502E+00
          6.36626E+00 4.43511E+00 3.44804E+00 1.94686E+00 1.65567E+00
          1.43254E+00 1.38013E+00                                     1.355E+01
 4.00E+09 1.06506E+01 1.03769E+01 1.01141E+01 9.86999E+00 9.64002E+00
          9.20500E+00 8.80891E+00 8.45185E+00 8.13356E+00 7.85400E+00
          7.61343E+00 7.41161E+00 7.24806E+00 7.12265E+00 7.03556E+00
          6.98742E+00 6.97940E+00 7.00747E+00 7.06828E+00 7.16428E+00
          7.29633E+00 7.36805E+00 7.41089E+00 7.36696E+00 7.05304E+00
          6.73037E+00 4.81330E+00 3.76602E+00 2.11838E+00 1.77480E+00
          1.45551E+00 1.38013E+00                                     1.357E+01
 5.00E+09 1.06648E+01 1.03871E+01 1.01203E+01 9.87239E+00 9.63937E+00
          9.20141E+00 8.80489E+00 8.44863E+00 8.13180E+00 7.85383E+00
          7.61442E+00 7.41352E+00 7.25095E+00 7.12609E+00 7.03677E+00
          6.98300E+00 6.97023E+00 7.00429E+00 7.08664E+00 7.19735E+00
          7.31144E+00 7.36990E+00 7.42913E+00 7.44606E+00 7.17875E+00
          6.80000E+00 5.15974E+00 4.13178E+00 2.27820E+00 1.84832E+00
          1.47481E+00 1.37996E+00                                     1.358E+01
 6.00E+09 1.06618E+01 1.03859E+01 1.01203E+01 9.87274E+00 9.63959E+00
          9.20176E+00 8.80536E+00 8.44923E+00 8.13251E+00 7.85463E+00
          7.61535E+00 7.41458E+00 7.25218E+00 7.12751E+00 7.03845E+00
          6.98502E+00 6.97272E+00 7.00747E+00 7.09079E+00 7.20298E+00
          7.31995E+00 7.38157E+00 7.44754E+00 7.47752E+00 7.25947E+00
          6.92879E+00 5.40174E+00 4.38162E+00 2.43010E+00 1.94487E+00
          1.49521E+00 1.37992E+00                                     1.359E+01
 8.00E+09 1.06396E+01 1.03727E+01 1.01145E+01 9.87152E+00 9.64102E+00
          9.20632E+00 8.81052E+00 8.45387E+00 8.13603E+00 7.85681E+00
          7.61638E+00 7.41484E+00 7.25231E+00 7.12871E+00 7.04307E+00
          6.99538E+00 6.98768E+00 7.01812E+00 7.08509E+00 7.18922E+00
          7.32609E+00 7.40240E+00 7.47692E+00 7.51609E+00 7.36890E+00
          7.09881E+00 5.74995E+00 4.77052E+00 2.70498E+00 2.13504E+00
          1.53516E+00 1.37982E+00                                     1.360E+01
 1.00E+10 1.06368E+01 1.03714E+01 1.01142E+01 9.87148E+00 9.64097E+00
          9.20654E+00 8.81094E+00 8.45431E+00 8.13638E+00 7.85713E+00
          7.61685E+00 7.41555E+00 7.25327E+00 7.12986E+00 7.04443E+00
          6.99702E+00 6.98972E+00 7.02063E+00 7.08831E+00 7.19396E+00
          7.33284E+00 7.41072E+00 7.49179E+00 7.54295E+00 7.43284E+00
          7.20473E+00 5.98466E+00 5.05787E+00 2.94938E+00 2.31476E+00
          1.57251E+00 1.38000E+00                                     1.361E+01


==> anc/colstop/sbethe/sdbase/pdebr87.p08 <==
 87
 1.00E+03 4.95970E-01 5.06976E-01 5.18240E-01 5.29969E-01 5.42160E-01
          5.67760E-01 5.94820E-01 6.23060E-01 6.52430E-01 6.82950E-01
          7.14700E-01 7.47770E-01 7.82410E-01 8.18820E-01 8.56910E-01
          8.96360E-01 9.36300E-01 9.75010E-01 1.01042E+00 1.04164E+00
          1.06698E+00 1.07666E+00 1.08562E+00 1.09268E+00 1.10081E+00
          1.10288E+00 1.10455E+00 1.10478E+00 1.10494E+00 1.10496E+00
          1.10498E+00 1.10524E+00                                     6.873E-01
 1.50E+03 7.12580E-01 7.29332E-01 7.46240E-01 7.63432E-01 7.80930E-01
          8.16830E-01 8.53930E-01 8.92200E-01 9.31620E-01 9.72190E-01
          1.01392E+00 1.05682E+00 1.10090E+00 1.14632E+00 1.19352E+00
          1.24256E+00 1.29220E+00 1.33965E+00 1.38184E+00 1.41842E+00
          1.44859E+00 1.46073E+00 1.47275E+00 1.48266E+00 1.49264E+00
          1.49516E+00 1.49721E+00 1.49748E+00 1.49771E+00 1.49769E+00
          1.49767E+00 1.50146E+00                                     9.595E-01
 2.00E+03 9.22840E-01 9.44380E-01 9.66030E-01 9.87883E-01 1.00997E+00
          1.05487E+00 1.10067E+00 1.14728E+00 1.19468E+00 1.24288E+00
          1.29201E+00 1.34209E+00 1.39305E+00 1.44502E+00 1.49849E+00
          1.55351E+00 1.60867E+00 1.66097E+00 1.70725E+00 1.74761E+00
          1.78188E+00 1.79629E+00 1.81086E+00 1.82297E+00 1.83476E+00
          1.83770E+00 1.84011E+00 1.84043E+00 1.84069E+00 1.84067E+00
          1.84073E+00 1.84467E+00                                     1.208E+00
 3.00E+03 1.31690E+00 1.34652E+00 1.37609E+00 1.40560E+00 1.43509E+00
          1.49412E+00 1.55302E+00 1.61162E+00 1.66992E+00 1.72815E+00
          1.78675E+00 1.84573E+00 1.90491E+00 1.96425E+00 2.02405E+00
          2.08428E+00 2.14357E+00 2.19952E+00 2.24975E+00 2.29481E+00
          2.33504E+00 2.35304E+00 2.37150E+00 2.38682E+00 2.40164E+00
          2.40532E+00 2.40836E+00 2.40873E+00 2.40904E+00 2.40907E+00
          2.40911E+00 2.40966E+00                                     1.641E+00
 4.00E+03 1.67457E+00 1.71069E+00 1.74654E+00 1.78192E+00 1.81692E+00
          1.88607E+00 1.95368E+00 2.01955E+00 2.08379E+00 2.14692E+00
          2.20980E+00 2.27249E+00 2.33477E+00 2.39639E+00 2.45751E+00
          2.51800E+00 2.57680E+00 2.63238E+00 2.68340E+00 2.73062E+00
          2.77459E+00 2.79511E+00 2.81618E+00 2.83354E+00 2.85061E+00
          2.85489E+00 2.85840E+00 2.85880E+00 2.85913E+00 2.85921E+00
          2.85931E+00 2.85590E+00                                     2.006E+00
 5.00E+03 1.99913E+00 2.04109E+00 2.08234E+00 2.12233E+00 2.16122E+00
          2.23657E+00 2.30864E+00 2.37795E+00 2.44479E+00 2.50985E+00
          2.57422E+00 2.63791E+00 2.70062E+00 2.76187E+00 2.82139E+00
          2.87886E+00 2.93390E+00 2.98683E+00 3.03786E+00 3.08623E+00
          3.13189E+00 3.15434E+00 3.17712E+00 3.19549E+00 3.21427E+00
          3.21906E+00 3.22279E+00 3.22319E+00 3.22358E+00 3.22377E+00
          3.22391E+00 3.21729E+00                                     2.318E+00
 6.00E+03 2.29341E+00 2.34041E+00 2.38621E+00 2.42990E+00 2.47174E+00
          2.55127E+00 2.62560E+00 2.69604E+00 2.76307E+00 2.82759E+00
          2.89095E+00 2.95312E+00 3.01373E+00 3.07217E+00 3.12831E+00
          3.18205E+00 3.23335E+00 3.28322E+00 3.33260E+00 3.38077E+00
          3.42744E+00 3.45071E+00 3.47446E+00 3.49368E+00 3.51346E+00
          3.51855E+00 3.52249E+00 3.52289E+00 3.52330E+00 3.52355E+00
          3.52356E+00 3.51538E+00                                     2.586E+00
 8.00E+03 2.80583E+00 2.86070E+00 2.91338E+00 2.96219E+00 3.00756E+00
          3.09060E+00 3.16461E+00 3.23250E+00 3.29525E+00 3.35406E+00
          3.41080E+00 3.46555E+00 3.51806E+00 3.56790E+00 3.61520E+00
          3.66022E+00 3.70339E+00 3.74648E+00 3.79117E+00 3.83692E+00
          3.88318E+00 3.90676E+00 3.93101E+00 3.95079E+00 3.97134E+00
          3.97667E+00 3.98080E+00 3.98122E+00 3.98165E+00 3.98191E+00
          3.98193E+00 3.97314E+00                                     3.025E+00
 1.00E+04 3.23797E+00 3.29853E+00 3.35591E+00 3.40767E+00 3.45442E+00
          3.53670E+00 3.60632E+00 3.66785E+00 3.72269E+00 3.77241E+00
          3.81923E+00 3.86357E+00 3.90559E+00 3.94526E+00 3.98292E+00
          4.01908E+00 4.05441E+00 4.09077E+00 4.13002E+00 4.17184E+00
          4.21568E+00 4.23844E+00 4.26200E+00 4.28134E+00 4.30160E+00
          4.30686E+00 4.31096E+00 4.31140E+00 4.31182E+00 4.31203E+00
          4.31207E+00 4.30542E+00                                     3.370E+00
 1.50E+04 4.08466E+00 4.15365E+00 4.21710E+00 4.27080E+00 4.31583E+00
          4.38679E+00 4.43706E+00 4.47525E+00 4.50407E+00 4.52615E+00
          4.54506E+00 4.56172E+00 4.57690E+00 4.59130E+00 4.60591E+00
          4.62189E+00 4.63990E+00 4.66095E+00 4.68612E+00 4.71583E+00
          4.74986E+00 4.76821E+00 4.78760E+00 4.80391E+00 4.82114E+00
          4.82554E+00 4.82911E+00 4.82958E+00 4.82993E+00 4.82996E+00
          4.82998E+00 4.83038E+00                                     3.986E+00
 2.00E+04 4.72840E+00 4.78811E+00 4.84343E+00 4.89099E+00 4.93148E+00
          4.99524E+00 5.03492E+00 5.05244E+00 5.05194E+00 5.04063E+00
          5.02762E+00 5.01553E+00 5.00533E+00 4.99809E+00 4.99521E+00
          4.99777E+00 5.00507E+00 5.01431E+00 5.02362E+00 5.03709E+00
          5.05991E+00 5.07476E+00 5.08910E+00 5.09971E+00 5.11299E+00
          5.11648E+00 5.11904E+00 5.11938E+00 5.11970E+00 5.11967E+00
          5.11981E+00 5.12488E+00                                     4.403E+00
 3.00E+04 5.65845E+00 5.70950E+00 5.75455E+00 5.78902E+00 5.81402E+00
          5.84168E+00 5.83897E+00 5.80939E+00 5.75939E+00 5.69916E+00
          5.64074E+00 5.58783E+00 5.54133E+00 5.50196E+00 5.47065E+00
          5.44752E+00 5.43125E+00 5.41741E+00 5.40278E+00 5.39243E+00
          5.39291E+00 5.39718E+00 5.40059E+00 5.40216E+00 5.40644E+00
          5.40763E+00 5.40832E+00 5.40845E+00 5.40861E+00 5.40849E+00
          5.40863E+00 5.41772E+00                                     4.956E+00
 4.00E+04 6.34285E+00 6.38017E+00 6.41049E+00 6.42850E+00 6.43569E+00
          6.42545E+00 6.38222E+00 6.31085E+00 6.21936E+00 6.11979E+00
          6.02596E+00 5.94187E+00 5.86820E+00 5.80484E+00 5.75185E+00
          5.70811E+00 5.67198E+00 5.63844E+00 5.60389E+00 5.57370E+00
          5.55492E+00 5.54980E+00 5.54360E+00 5.53730E+00 5.53372E+00
          5.53293E+00 5.53202E+00 5.53198E+00 5.53196E+00 5.53187E+00
          5.53180E+00 5.54175E+00                                     5.324E+00
 5.00E+04 6.86787E+00 6.92122E+00 6.95854E+00 6.96789E+00 6.95367E+00
          6.88017E+00 6.76828E+00 6.64895E+00 6.52934E+00 6.41263E+00
          6.30241E+00 6.20021E+00 6.10685E+00 6.02219E+00 5.94656E+00
          5.87950E+00 5.82070E+00 5.76834E+00 5.72085E+00 5.67899E+00
          5.64324E+00 5.62737E+00 5.61250E+00 5.60155E+00 5.59086E+00
          5.58823E+00 5.58615E+00 5.58599E+00 5.58584E+00 5.58564E+00
          5.58557E+00 5.59644E+00                                     5.603E+00
 6.00E+04 7.32900E+00 7.36956E+00 7.39258E+00 7.38505E+00 7.35210E+00
          7.23917E+00 7.08847E+00 6.93472E+00 6.78534E+00 6.64286E+00
          6.51032E+00 6.38843E+00 6.27669E+00 6.17422E+00 6.08153E+00
          5.99850E+00 5.92451E+00 5.85731E+00 5.79502E+00 5.73880E+00
          5.68924E+00 5.66643E+00 5.64454E+00 5.62803E+00 5.61185E+00
          5.60793E+00 5.60478E+00 5.60446E+00 5.60421E+00 5.60408E+00
          5.60394E+00 5.61499E+00                                     5.828E+00
 8.00E+04 8.25849E+00 8.16547E+00 8.07120E+00 7.97503E+00 7.87870E+00
          7.69094E+00 7.50772E+00 7.32928E+00 7.15578E+00 6.98731E+00
          6.82446E+00 6.66837E+00 6.51944E+00 6.37805E+00 6.24545E+00
          6.12328E+00 6.01264E+00 5.91528E+00 5.83228E+00 5.76064E+00
          5.69980E+00 5.67682E+00 5.66096E+00 5.64734E+00 5.58701E+00
          5.55807E+00 5.57113E+00 5.57730E+00 5.57426E+00 5.57215E+00
          5.57538E+00 5.58264E+00                                     6.163E+00
 1.00E+05 8.64333E+00 8.62262E+00 8.58203E+00 8.50707E+00 8.40477E+00
          8.15584E+00 7.87986E+00 7.61857E+00 7.37860E+00 7.15987E+00
          6.96213E+00 6.78307E+00 6.61720E+00 6.46104E+00 6.31599E+00
          6.18369E+00 6.06281E+00 5.95004E+00 5.84306E+00 5.74414E+00
          5.65397E+00 5.61073E+00 5.56835E+00 5.53573E+00 5.50383E+00
          5.49616E+00 5.48999E+00 5.48921E+00 5.48862E+00 5.48848E+00
          5.48834E+00 5.49347E+00                                     6.409E+00
 1.50E+05 9.74668E+00 9.55191E+00 9.35830E+00 9.16715E+00 8.98024E+00
          8.62340E+00 8.28683E+00 7.96975E+00 7.67162E+00 7.39260E+00
          7.13289E+00 6.89223E+00 6.66979E+00 6.46426E+00 6.27403E+00
          6.09867E+00 5.93939E+00 5.79615E+00 5.66708E+00 5.54119E+00
          5.40861E+00 5.34270E+00 5.28337E+00 5.24285E+00 5.19924E+00
          5.18770E+00 5.17911E+00 5.17810E+00 5.17712E+00 5.17709E+00
          5.17731E+00 5.16553E+00                                     6.760E+00
 2.00E+05 1.03256E+01 1.00689E+01 9.81580E+00 9.56961E+00 9.33164E+00
          8.88188E+00 8.46419E+00 8.07708E+00 7.71918E+00 7.38957E+00
          7.08794E+00 6.81264E+00 6.56143E+00 6.33143E+00 6.11848E+00
          5.91997E+00 5.73724E+00 5.56989E+00 5.41570E+00 5.26430E+00
          5.10732E+00 5.03051E+00 4.96232E+00 4.91624E+00 4.86419E+00
          4.84944E+00 4.83954E+00 4.83840E+00 4.83718E+00 4.83728E+00
          4.83740E+00 4.81152E+00                                     6.936E+00
 3.00E+05 1.09694E+01 1.06253E+01 1.02892E+01 9.96760E+00 9.66061E+00
          9.08568E+00 8.55915E+00 8.07817E+00 7.64070E+00 7.24377E+00
          6.88497E+00 6.56129E+00 6.26885E+00 6.00294E+00 5.75693E+00
          5.52623E+00 5.31137E+00 5.11288E+00 4.92752E+00 4.74539E+00
          4.55933E+00 4.46911E+00 4.38871E+00 4.33358E+00 4.27056E+00
          4.25250E+00 4.24049E+00 4.23925E+00 4.23786E+00 4.23785E+00
          4.23779E+00 4.22192E+00                                     7.104E+00
 4.00E+05 1.12749E+01 1.08912E+01 1.05151E+01 1.01527E+01 9.80398E+00
          9.14497E+00 8.54155E+00 7.99736E+00 7.51110E+00 7.07888E+00
          6.69600E+00 6.35236E+00 6.03414E+00 5.73386E+00 5.45477E+00
          5.19823E+00 4.95997E+00 4.73667E+00 4.52615E+00 4.32664E+00
          4.13668E+00 4.04489E+00 3.95496E+00 3.88393E+00 3.81385E+00
          3.79658E+00 3.78285E+00 3.78095E+00 3.77962E+00 3.77949E+00
          3.77929E+00 3.77886E+00                                     7.199E+00
 5.00E+05 1.15090E+01 1.10571E+01 1.06218E+01 1.02155E+01 9.83465E+00
          9.12957E+00 8.49728E+00 7.92952E+00 7.42005E+00 6.96100E+00
          6.54459E+00 6.16622E+00 5.82207E+00 5.50773E+00 5.21745E+00
          4.94677E+00 4.69424E+00 4.45710E+00 4.23317E+00 4.02013E+00
          3.81779E+00 3.72060E+00 3.62300E+00 3.54506E+00 3.46953E+00
          3.45133E+00 3.43668E+00 3.43496E+00 3.43336E+00 3.43299E+00
          3.43277E+00 3.43994E+00                                     7.274E+00
 6.00E+05 1.16398E+01 1.11547E+01 1.06892E+01 1.02582E+01 9.85612E+00
          9.11324E+00 8.45067E+00 7.85861E+00 7.32876E+00 6.85189E+00
          6.41904E+00 6.02518E+00 5.66646E+00 5.33852E+00 5.03581E+00
          4.75397E+00 4.49121E+00 4.24433E+00 4.01084E+00 3.78832E+00
          3.57550E+00 3.47249E+00 3.36887E+00 3.28597E+00 3.20555E+00
          3.18627E+00 3.17084E+00 3.16903E+00 3.16728E+00 3.16684E+00
          3.16681E+00 3.17639E+00                                     7.344E+00
 8.00E+05 1.17781E+01 1.12500E+01 1.07463E+01 1.02849E+01 9.85735E+00
          9.06790E+00 8.36774E+00 7.74573E+00 7.19063E+00 6.69158E+00
          6.23865E+00 5.82645E+00 5.45080E+00 5.10713E+00 4.78980E+00
          4.49424E+00 4.21814E+00 3.95760E+00 3.70933E+00 3.47135E+00
          3.24112E+00 3.12859E+00 3.01569E+00 2.92547E+00 2.83591E+00
          2.81364E+00 2.79606E+00 2.79405E+00 2.79215E+00 2.79173E+00
          2.79160E+00 2.79871E+00                                     7.479E+00
 1.00E+06 1.18337E+01 1.12811E+01 1.07560E+01 1.02782E+01 9.83738E+00
          9.02335E+00 8.30339E+00 7.66528E+00 7.09654E+00 6.58567E+00
          6.12249E+00 5.70136E+00 5.31777E+00 4.96679E+00 4.64232E+00
          4.33938E+00 4.05525E+00 3.78555E+00 3.52633E+00 3.27538E+00
          3.03019E+00 2.90932E+00 2.78835E+00 2.69167E+00 2.59322E+00
          2.56762E+00 2.54753E+00 2.54532E+00 2.54337E+00 2.54299E+00
          2.54288E+00 2.54468E+00                                     7.608E+00
 1.50E+06 1.18355E+01 1.12594E+01 1.07150E+01 1.02250E+01 9.77551E+00
          8.94352E+00 8.20981E+00 7.55801E+00 6.97657E+00 6.45430E+00
          5.98168E+00 5.55282E+00 5.16275E+00 4.80592E+00 4.47561E+00
          4.16616E+00 3.87400E+00 3.59352E+00 3.31902E+00 3.04561E+00
          2.76861E+00 2.62682E+00 2.48096E+00 2.36133E+00 2.24080E+00
          2.21005E+00 2.18525E+00 2.18234E+00 2.17997E+00 2.17966E+00
          2.17940E+00 2.17627E+00                                     7.902E+00
 2.00E+06 1.17729E+01 1.11960E+01 1.06531E+01 1.01677E+01 9.72399E+00
          8.89996E+00 8.17220E+00 7.52238E+00 6.94065E+00 6.41712E+00
          5.94338E+00 5.51375E+00 5.12319E+00 4.76618E+00 4.43602E+00
          4.12679E+00 3.83428E+00 3.55150E+00 3.27074E+00 2.98330E+00
          2.67878E+00 2.51610E+00 2.34150E+00 2.19350E+00 2.05096E+00
          2.01781E+00 1.99030E+00 1.98667E+00 1.98353E+00 1.98318E+00
          1.98284E+00 1.98344E+00                                     8.156E+00
 3.00E+06 1.16142E+01 1.10550E+01 1.05313E+01 1.00679E+01 9.64617E+00
          8.85762E+00 8.15382E+00 7.51972E+00 6.94850E+00 6.43347E+00
          5.96882E+00 5.54880E+00 5.16739E+00 4.81766E+00 4.49094E+00
          4.18040E+00 3.88337E+00 3.59572E+00 3.30915E+00 3.00477E+00
          2.65945E+00 2.46408E+00 2.24657E+00 2.05250E+00 1.85234E+00
          1.80883E+00 1.78466E+00 1.78187E+00 1.77564E+00 1.77437E+00
          1.77545E+00 1.78735E+00                                     8.560E+00
 4.00E+06 1.14870E+01 1.09412E+01 1.04332E+01 9.98907E+00 9.58787E+00
          8.83529E+00 8.15933E+00 7.54771E+00 6.99437E+00 6.49345E+00
          6.03983E+00 5.62837E+00 5.25365E+00 4.90942E+00 4.58767E+00
          4.28188E+00 3.98875E+00 3.70291E+00 3.41339E+00 3.09529E+00
          2.71692E+00 2.49410E+00 2.23909E+00 2.00601E+00 1.75738E+00
          1.70123E+00 1.67924E+00 1.67772E+00 1.66916E+00 1.66702E+00
          1.66968E+00 1.68896E+00                                     8.872E+00
 5.00E+06 1.13875E+01 1.08532E+01 1.03590E+01 9.93198E+00 9.54886E+00
          8.82682E+00 8.17525E+00 7.58377E+00 7.04707E+00 6.55982E+00
          6.11739E+00 5.71513E+00 5.34808E+00 5.01042E+00 4.69460E+00
          4.39427E+00 4.10569E+00 3.82257E+00 3.53186E+00 3.20397E+00
          2.79996E+00 2.55502E+00 2.26810E+00 2.00122E+00 1.70703E+00
          1.63789E+00 1.61750E+00 1.61727E+00 1.60678E+00 1.60400E+00
          1.60779E+00 1.62842E+00                                     9.127E+00
 6.00E+06 1.13085E+01 1.07839E+01 1.03014E+01 9.88939E+00 9.52191E+00
          8.82526E+00 8.19479E+00 7.62102E+00 7.09926E+00 6.62462E+00
          6.19287E+00 5.79967E+00 5.44041E+00 5.10960E+00 4.80000E+00
          4.50533E+00 4.22154E+00 3.94161E+00 3.65087E+00 3.31593E+00
          2.89159E+00 2.62831E+00 2.31413E+00 2.01694E+00 1.68016E+00
          1.59818E+00 1.57801E+00 1.57886E+00 1.56676E+00 1.56337E+00
          1.56848E+00 1.59009E+00                                     9.344E+00
 8.00E+06 1.11918E+01 1.06826E+01 1.02190E+01 9.83112E+00 9.48870E+00
          8.83194E+00 8.23558E+00 7.69106E+00 7.19455E+00 6.74173E+00
          6.32895E+00 5.95240E+00 5.60790E+00 5.29037E+00 4.99293E+00
          4.70940E+00 4.43528E+00 4.16252E+00 3.87406E+00 3.53072E+00
          3.07688E+00 2.78502E+00 2.42632E+00 2.07676E+00 1.66289E+00
          1.55624E+00 1.53202E+00 1.53410E+00 1.51961E+00 1.51543E+00
          1.52246E+00 1.54028E+00                                     9.697E+00
 1.00E+07 1.11009E+01 1.06060E+01 1.01589E+01 9.79107E+00 9.46892E+00
          8.84458E+00 8.27593E+00 7.75515E+00 7.27900E+00 6.84379E+00
          6.44631E+00 6.08325E+00 5.75093E+00 5.44477E+00 5.15847E+00
          4.88608E+00 4.62263E+00 4.35900E+00 4.07537E+00 3.72590E+00
          3.24520E+00 2.92845E+00 2.53435E+00 2.14740E+00 1.68664E+00
          1.55743E+00 1.49163E+00 1.49546E+00 1.50185E+00 1.49887E+00
          1.48865E+00 1.51172E+00                                     9.978E+00
 1.50E+07 1.10422E+01 1.05565E+01 1.01224E+01 9.77342E+00 9.47215E+00
          8.88343E+00 8.34826E+00 7.85970E+00 7.41475E+00 7.00990E+00
          6.64214E+00 6.30811E+00 6.00399E+00 5.72470E+00 5.46295E+00
          5.21210E+00 4.96799E+00 4.72277E+00 4.45899E+00 4.13448E+00
          3.66576E+00 3.32043E+00 2.83301E+00 2.31937E+00 1.71820E+00
          1.55894E+00 1.48570E+00 1.47742E+00 1.45982E+00 1.46033E+00
          1.45691E+00 1.47290E+00                                     1.048E+01
 2.00E+07 1.09814E+01 1.05087E+01 1.00890E+01 9.75688E+00 9.47296E+00
          8.91457E+00 8.40655E+00 7.94297E+00 7.52114E+00 7.13795E+00
          6.79065E+00 6.47619E+00 6.19091E+00 5.92987E+00 5.68561E+00
          5.45141E+00 5.22321E+00 4.99311E+00 4.74324E+00 4.42967E+00
          3.96224E+00 3.60740E+00 3.09269E+00 2.52653E+00 1.79973E+00
          1.58896E+00 1.47722E+00 1.46549E+00 1.44510E+00 1.44441E+00
          1.44104E+00 1.45337E+00                                     1.084E+01
 3.00E+07 1.08821E+01 1.04378E+01 1.00470E+01 9.74438E+00 9.48834E+00
          8.97527E+00 8.50327E+00 8.06902E+00 7.67178E+00 7.31079E+00
          6.98560E+00 6.69397E+00 6.43274E+00 6.19736E+00 5.98078E+00
          5.77604E+00 5.57757E+00 5.37402E+00 5.14565E+00 4.85306E+00
          4.40572E+00 4.05283E+00 3.51726E+00 2.88297E+00 1.97302E+00
          1.69501E+00 1.47315E+00 1.44900E+00 1.43383E+00 1.43145E+00
          1.42749E+00 1.43396E+00                                     1.131E+01
 4.00E+07 1.08588E+01 1.04228E+01 1.00414E+01 9.74970E+00 9.50494E+00
          9.01152E+00 8.55754E+00 8.14034E+00 7.75944E+00 7.41444E+00
          7.10521E+00 6.82981E+00 6.58533E+00 6.36742E+00 6.16917E+00
          5.98369E+00 5.80558E+00 5.62340E+00 5.41790E+00 5.15202E+00
          4.73473E+00 4.39352E+00 3.85549E+00 3.18440E+00 2.13835E+00
          1.79236E+00 1.48743E+00 1.44954E+00 1.42679E+00 1.42394E+00
          1.41711E+00 1.42383E+00                                     1.162E+01
 5.00E+07 1.08544E+01 1.04219E+01 1.00447E+01 9.75824E+00 9.51911E+00
          9.03644E+00 8.59344E+00 8.18751E+00 7.81792E+00 7.48405E+00
          7.18553E+00 6.92083E+00 6.68764E+00 6.48260E+00 6.30005E+00
          6.13357E+00 5.97607E+00 5.81204E+00 5.61926E+00 5.36429E+00
          4.96649E+00 4.64734E+00 4.14662E+00 3.48118E+00 2.29142E+00
          1.87001E+00 1.50565E+00 1.45834E+00 1.42239E+00 1.41676E+00
          1.41425E+00 1.41791E+00                                     1.185E+01
 6.00E+07 1.08488E+01 1.04207E+01 1.00478E+01 9.76563E+00 9.53077E+00
          9.05631E+00 8.62133E+00 8.22342E+00 7.86179E+00 7.53583E+00
          7.24502E+00 6.98808E+00 6.76304E+00 6.56702E+00 6.39491E+00
          6.24096E+00 6.09837E+00 5.95186E+00 5.77890E+00 5.54436E+00
          5.16688E+00 4.85971E+00 4.37353E+00 3.70975E+00 2.44481E+00
          1.96121E+00 1.52139E+00 1.46311E+00 1.42076E+00 1.41356E+00
          1.41106E+00 1.41394E+00                                     1.202E+01
 8.00E+07 1.08390E+01 1.04220E+01 1.00585E+01 9.78291E+00 9.55264E+00
          9.08532E+00 8.65691E+00 8.26795E+00 7.91735E+00 7.60351E+00
          7.32479E+00 7.07979E+00 6.86683E+00 6.68363E+00 6.52655E+00
          6.39098E+00 6.27042E+00 6.14917E+00 6.00532E+00 5.80812E+00
          5.48157E+00 5.20356E+00 4.73881E+00 4.06783E+00 2.70533E+00
          2.14371E+00 1.56457E+00 1.47861E+00 1.41634E+00 1.40982E+00
          1.39978E+00 1.40918E+00                                     1.227E+01
 1.00E+08 1.08558E+01 1.04341E+01 1.00669E+01 9.78968E+00 9.55968E+00
          9.09746E+00 8.67700E+00 8.29583E+00 7.95265E+00 7.64615E+00
          7.37505E+00 7.13816E+00 6.93381E+00 6.75933E+00 6.60985E+00
          6.48124E+00 6.37209E+00 6.27695E+00 6.17782E+00 6.02000E+00
          5.70545E+00 5.43511E+00 5.00775E+00 4.38197E+00 2.95703E+00
          2.30463E+00 1.59307E+00 1.48820E+00 1.41851E+00 1.41037E+00
          1.40341E+00 1.40631E+00                                     1.244E+01
 1.50E+08 1.08334E+01 1.04247E+01 1.00686E+01 9.79911E+00 9.57506E+00
          9.12439E+00 8.71381E+00 8.34151E+00 8.00635E+00 7.70737E+00
          7.44378E+00 7.21511E+00 7.02100E+00 6.86042E+00 6.73115E+00
          6.63038E+00 6.55411E+00 6.48999E+00 6.41851E+00 6.30603E+00
          6.07508E+00 5.85868E+00 5.48970E+00 4.91705E+00 3.45945E+00
          2.65867E+00 1.68448E+00 1.53427E+00 1.42223E+00 1.41150E+00
          1.39581E+00 1.40234E+00                                     1.270E+01
 2.00E+08 1.08167E+01 1.04200E+01 1.00729E+01 9.80747E+00 9.58504E+00
          9.13873E+00 8.73175E+00 8.36275E+00 8.03095E+00 7.73592E+00
          7.47747E+00 7.25527E+00 7.06889E+00 6.91721E+00 6.79771E+00
          6.70793E+00 6.64567E+00 6.60201E+00 6.56060E+00 6.48775E+00
          6.31100E+00 6.13055E+00 5.80023E+00 5.27287E+00 3.85027E+00
          2.97036E+00 1.77308E+00 1.57630E+00 1.42936E+00 1.41358E+00
          1.39746E+00 1.40051E+00                                     1.286E+01
 3.00E+08 1.07779E+01 1.04070E+01 1.00779E+01 9.81788E+00 9.59490E+00
          9.15212E+00 8.74836E+00 8.38304E+00 8.05558E+00 7.76573E+00
          7.51346E+00 7.29847E+00 7.12035E+00 6.97806E+00 6.86951E+00
          6.79284E+00 6.74684E+00 6.72415E+00 6.71273E+00 6.69063E+00
          6.59485E+00 6.46454E+00 6.19273E+00 5.73499E+00 4.41568E+00
          3.45806E+00 1.94742E+00 1.67750E+00 1.44542E+00 1.42107E+00
          1.39417E+00 1.39819E+00                                     1.304E+01
 4.00E+08 1.07447E+01 1.03941E+01 1.00790E+01 9.82265E+00 9.59870E+00
          9.15859E+00 8.75736E+00 8.39420E+00 8.06891E+00 7.78171E+00
          7.53303E+00 7.32228E+00 7.14830E+00 7.00999E+00 6.90600E+00
          6.83559E+00 6.79905E+00 6.79157E+00 6.80270E+00 6.80632E+00
          6.74070E+00 6.64164E+00 6.44444E+00 6.08750E+00 4.80345E+00
          3.77401E+00 2.12958E+00 1.79996E+00 1.46022E+00 1.41350E+00
          1.39763E+00 1.39758E+00                                     1.314E+01
 5.00E+08 1.07381E+01 1.03965E+01 1.00864E+01 9.82853E+00 9.60065E+00
          9.15837E+00 8.75748E+00 8.39660E+00 8.07473E+00 7.79114E+00
          7.54533E+00 7.33698E+00 7.16559E+00 7.03004E+00 6.92753E+00
          6.85698E+00 6.82193E+00 6.82464E+00 6.85991E+00 6.89415E+00
          6.86308E+00 6.78496E+00 6.59953E+00 6.24741E+00 5.09269E+00
          4.15061E+00 2.27083E+00 1.87055E+00 1.48334E+00 1.43547E+00
          1.39526E+00 1.39746E+00                                     1.321E+01
 6.00E+08 1.07020E+01 1.03767E+01 1.00791E+01 9.82742E+00 9.60236E+00
          9.16572E+00 8.76774E+00 8.40767E+00 8.08517E+00 7.80032E+00
          7.55351E+00 7.34484E+00 7.17430E+00 7.04156E+00 6.94497E+00
          6.88344E+00 6.85699E+00 6.86002E+00 6.88472E+00 6.92035E+00
          6.93116E+00 6.88772E+00 6.73136E+00 6.40031E+00 5.32023E+00
          4.40763E+00 2.42002E+00 1.96131E+00 1.50136E+00 1.44585E+00
          1.39581E+00 1.39624E+00                                     1.326E+01
 8.00E+08 1.06811E+01 1.03687E+01 1.00799E+01 9.83033E+00 9.60443E+00
          9.16909E+00 8.77248E+00 8.41388E+00 8.09291E+00 7.80964E+00
          7.56447E+00 7.35755E+00 7.18899E+00 7.05861E+00 6.96502E+00
          6.90738E+00 6.88606E+00 6.89597E+00 6.93063E+00 6.98284E+00
          7.02546E+00 7.01074E+00 6.90155E+00 6.62997E+00 5.66083E+00
          4.79554E+00 2.69535E+00 2.13873E+00 1.54084E+00 1.46315E+00
          1.39825E+00 1.39575E+00                                     1.333E+01
 1.00E+09 1.06678E+01 1.03647E+01 1.00822E+01 9.83414E+00 9.60732E+00
          9.17133E+00 8.77403E+00 8.41556E+00 8.09562E+00 7.81416E+00
          7.57137E+00 7.36686E+00 7.19997E+00 7.07020E+00 6.97718E+00
          6.92102E+00 6.90242E+00 6.91698E+00 6.95934E+00 7.02453E+00
          7.08472E+00 7.08213E+00 7.00454E+00 6.79986E+00 5.94004E+00
          5.05488E+00 2.92636E+00 2.31499E+00 1.58561E+00 1.46667E+00
          1.41272E+00 1.39563E+00                                     1.337E+01
 1.50E+09 1.06482E+01 1.03574E+01 1.00831E+01 9.83695E+00 9.60910E+00
          9.17397E+00 8.77773E+00 8.42057E+00 8.10207E+00 7.82207E+00
          7.58054E+00 7.37724E+00 7.21171E+00 7.08375E+00 6.99329E+00
          6.94071E+00 6.92681E+00 6.94711E+00 6.99694E+00 7.07470E+00
          7.16576E+00 7.19532E+00 7.16749E+00 7.02246E+00 6.33234E+00
          5.60040E+00 3.41985E+00 2.65883E+00 1.68539E+00 1.51776E+00
          1.42474E+00 1.39563E+00                                     1.343E+01
 2.00E+09 1.06365E+01 1.03529E+01 1.00836E+01 9.83860E+00 9.61026E+00
          9.17566E+00 8.77987E+00 8.42323E+00 8.10525E+00 7.82559E+00
          7.58423E+00 7.38128E+00 7.21697E+00 7.09120E+00 7.00274E+00
          6.95129E+00 6.93847E+00 6.96177E+00 7.01803E+00 7.10365E+00
          7.20365E+00 7.24621E+00 7.25959E+00 7.16917E+00 6.54560E+00
          5.92547E+00 3.84126E+00 2.96468E+00 1.77747E+00 1.57010E+00
          1.42361E+00 1.39514E+00                                     1.347E+01
 3.00E+09 1.06243E+01 1.03480E+01 1.00837E+01 9.83989E+00 9.61104E+00
          9.17717E+00 8.78197E+00 8.42566E+00 8.10790E+00 7.82860E+00
          7.58796E+00 7.38607E+00 7.22292E+00 7.09831E+00 7.01120E+00
          6.96145E+00 6.95086E+00 6.97725E+00 7.03822E+00 7.13232E+00
          7.24725E+00 7.30274E+00 7.34434E+00 7.31013E+00 6.85001E+00
          6.34565E+00 4.42854E+00 3.44767E+00 1.95543E+00 1.66634E+00
          1.44632E+00 1.39502E+00                                     1.350E+01
 4.00E+09 1.06179E+01 1.03454E+01 1.00837E+01 9.84045E+00 9.61124E+00
          9.17755E+00 8.78258E+00 8.42654E+00 8.10916E+00 7.83043E+00
          7.59056E+00 7.38934E+00 7.22626E+00 7.10119E+00 7.01427E+00
          6.96621E+00 6.95815E+00 6.98607E+00 7.04663E+00 7.14219E+00
          7.27352E+00 7.34476E+00 7.38723E+00 7.34341E+00 7.03054E+00
          6.70887E+00 4.80412E+00 3.76355E+00 2.12576E+00 1.78439E+00
          1.46936E+00 1.39478E+00                                     1.352E+01
 5.00E+09 1.06318E+01 1.03552E+01 1.00894E+01 9.84242E+00 9.61019E+00
          9.17373E+00 8.77851E+00 8.42341E+00 8.10757E+00 7.83044E+00
          7.59172E+00 7.39134E+00 7.22920E+00 7.10462E+00 7.01548E+00
          6.96181E+00 6.94903E+00 6.98295E+00 7.06497E+00 7.17513E+00
          7.28840E+00 7.34654E+00 7.40587E+00 7.42330E+00 7.15670E+00
          6.77922E+00 5.14859E+00 4.12697E+00 2.28436E+00 1.85719E+00
          1.48805E+00 1.39482E+00                                     1.354E+01
 6.00E+09 1.06287E+01 1.03539E+01 1.00893E+01 9.84266E+00 9.61033E+00
          9.17405E+00 8.77900E+00 8.42404E+00 8.10831E+00 7.83130E+00
          7.59270E+00 7.39246E+00 7.23044E+00 7.10605E+00 7.01716E+00
          6.96384E+00 6.95154E+00 6.98612E+00 7.06913E+00 7.18075E+00
          7.29692E+00 7.35822E+00 7.42438E+00 7.45503E+00 7.23758E+00
          6.90774E+00 5.38894E+00 4.37500E+00 2.43513E+00 1.95297E+00
          1.50848E+00 1.39479E+00                                     1.355E+01
 8.00E+09 1.06066E+01 1.03410E+01 1.00841E+01 9.84203E+00 9.61233E+00
          9.17894E+00 8.78421E+00 8.42856E+00 8.11164E+00 7.83328E+00
          7.59356E+00 7.39259E+00 7.23052E+00 7.10723E+00 7.02179E+00
          6.97422E+00 6.96650E+00 6.99679E+00 7.06347E+00 7.16717E+00
          7.30347E+00 7.37938E+00 7.45336E+00 7.49260E+00 7.34661E+00
          7.07542E+00 5.73444E+00 4.76121E+00 2.70812E+00 2.14166E+00
          1.54791E+00 1.39481E+00                                     1.356E+01
 1.00E+10 1.06064E+01 1.03412E+01 1.00843E+01 9.84197E+00 9.61191E+00
          9.17861E+00 8.78422E+00 8.42876E+00 8.11194E+00 7.83379E+00
          7.59458E+00 7.39412E+00 7.23192E+00 7.10784E+00 7.02199E+00
          6.97518E+00 6.96899E+00 7.00036E+00 7.06671E+00 7.16966E+00
          7.31030E+00 7.39315E+00 7.47282E+00 7.50434E+00 7.38498E+00
          7.23093E+00 5.97045E+00 5.00331E+00 2.94660E+00 2.34399E+00
          1.57764E+00 1.39453E+00                                     1.357E+01


==> anc/colstop/sbethe/sdbase/pdebr88.p08 <==
 88
 1.00E+03 4.88870E-01 4.99856E-01 5.11090E-01 5.22768E-01 5.34890E-01
          5.60320E-01 5.87230E-01 6.15370E-01 6.44680E-01 6.75070E-01
          7.06480E-01 7.39030E-01 7.73060E-01 8.08780E-01 8.45910E-01
          8.83980E-01 9.22330E-01 9.59860E-01 9.95200E-01 1.02738E+00
          1.05382E+00 1.06359E+00 1.07264E+00 1.08003E+00 1.08898E+00
          1.09138E+00 1.09339E+00 1.09358E+00 1.09367E+00 1.09371E+00
          1.09370E+00 1.09388E+00                                     6.783E-01
 1.50E+03 7.03840E-01 7.20339E-01 7.37010E-01 7.53995E-01 7.71320E-01
          8.06980E-01 8.43960E-01 8.82200E-01 9.21640E-01 9.62160E-01
          1.00365E+00 1.04604E+00 1.08931E+00 1.13359E+00 1.17934E+00
          1.22671E+00 1.27472E+00 1.32121E+00 1.36370E+00 1.40146E+00
          1.43313E+00 1.44609E+00 1.45889E+00 1.46935E+00 1.48022E+00
          1.48376E+00 1.48764E+00 1.48705E+00 1.48581E+00 1.48639E+00
          1.48578E+00 1.49005E+00                                     9.485E-01
 2.00E+03 9.12330E-01 9.33550E-01 9.54900E-01 9.76492E-01 9.98360E-01
          1.04294E+00 1.08855E+00 1.13508E+00 1.18243E+00 1.23055E+00
          1.27938E+00 1.32888E+00 1.37896E+00 1.42976E+00 1.48180E+00
          1.53526E+00 1.58897E+00 1.64052E+00 1.68727E+00 1.72900E+00
          1.76505E+00 1.78052E+00 1.79621E+00 1.80916E+00 1.82186E+00
          1.82582E+00 1.83009E+00 1.82953E+00 1.82830E+00 1.82890E+00
          1.82819E+00 1.83282E+00                                     1.195E+00
 3.00E+03 1.30296E+00 1.33231E+00 1.36162E+00 1.39087E+00 1.42012E+00
          1.47874E+00 1.53727E+00 1.59555E+00 1.65353E+00 1.71140E+00
          1.76953E+00 1.82792E+00 1.88636E+00 1.94485E+00 2.00373E+00
          2.06303E+00 2.12157E+00 2.17726E+00 2.22803E+00 2.27438E+00
          2.31658E+00 2.33584E+00 2.35565E+00 2.37204E+00 2.38782E+00
          2.39185E+00 2.39530E+00 2.39557E+00 2.39568E+00 2.39580E+00
          2.39571E+00 2.39661E+00                                     1.626E+00
 4.00E+03 1.65760E+00 1.69356E+00 1.72924E+00 1.76443E+00 1.79923E+00
          1.86794E+00 1.93503E+00 2.00036E+00 2.06398E+00 2.12650E+00
          2.18882E+00 2.25099E+00 2.31280E+00 2.37405E+00 2.43487E+00
          2.49517E+00 2.55392E+00 2.60967E+00 2.66117E+00 2.70942E+00
          2.75525E+00 2.77704E+00 2.79943E+00 2.81785E+00 2.83588E+00
          2.83971E+00 2.84198E+00 2.84316E+00 2.84480E+00 2.84437E+00
          2.84489E+00 2.84161E+00                                     1.989E+00
 5.00E+03 1.98017E+00 2.02156E+00 2.06233E+00 2.10199E+00 2.14070E+00
          2.21590E+00 2.28782E+00 2.35664E+00 2.42267E+00 2.48675E+00
          2.55025E+00 2.61333E+00 2.67590E+00 2.73751E+00 2.79757E+00
          2.85549E+00 2.91086E+00 2.96411E+00 3.01559E+00 3.06484E+00
          3.11210E+00 3.13562E+00 3.15962E+00 3.17910E+00 3.19865E+00
          3.20217E+00 3.20386E+00 3.20512E+00 3.20796E+00 3.20845E+00
          3.20792E+00 3.20178E+00                                     2.299E+00
 6.00E+03 2.27260E+00 2.31886E+00 2.36406E+00 2.40740E+00 2.44908E+00
          2.52861E+00 2.60297E+00 2.67295E+00 2.73907E+00 2.80248E+00
          2.86489E+00 2.92652E+00 2.98724E+00 3.04654E+00 3.10379E+00
          3.15847E+00 3.21046E+00 3.26082E+00 3.31059E+00 3.35943E+00
          3.40744E+00 3.43161E+00 3.45639E+00 3.47663E+00 3.49704E+00
          3.50039E+00 3.50159E+00 3.50311E+00 3.50671E+00 3.50731E+00
          3.50656E+00 3.49817E+00                                     2.566E+00
 8.00E+03 2.78209E+00 2.83609E+00 2.88807E+00 2.93650E+00 2.98176E+00
          3.06501E+00 3.13932E+00 3.20694E+00 3.26890E+00 3.32672E+00
          3.38265E+00 3.43711E+00 3.49014E+00 3.54138E+00 3.59037E+00
          3.63685E+00 3.68113E+00 3.72491E+00 3.76991E+00 3.81601E+00
          3.86313E+00 3.88729E+00 3.91220E+00 3.93270E+00 3.95361E+00
          3.95700E+00 3.95808E+00 3.95971E+00 3.96359E+00 3.96426E+00
          3.96362E+00 3.95459E+00                                     3.004E+00
 1.00E+04 3.21212E+00 3.27184E+00 3.32856E+00 3.37997E+00 3.42664E+00
          3.50922E+00 3.57930E+00 3.64084E+00 3.69530E+00 3.74446E+00
          3.79090E+00 3.83528E+00 3.87803E+00 3.91916E+00 3.95854E+00
          3.99628E+00 4.03286E+00 4.07004E+00 4.10956E+00 4.15154E+00
          4.19586E+00 4.21896E+00 4.24289E+00 4.26265E+00 4.28302E+00
          4.28671E+00 4.28838E+00 4.28977E+00 4.29290E+00 4.29345E+00
          4.29306E+00 4.28625E+00                                     3.348E+00
 1.50E+04 4.05585E+00 4.12435E+00 4.18742E+00 4.24094E+00 4.28597E+00
          4.35727E+00 4.40820E+00 4.44714E+00 4.47678E+00 4.49969E+00
          4.51943E+00 4.53691E+00 4.55288E+00 4.56812E+00 4.58375E+00
          4.60102E+00 4.62039E+00 4.64236E+00 4.66767E+00 4.69731E+00
          4.73151E+00 4.74981E+00 4.76906E+00 4.78521E+00 4.80228E+00
          4.80651E+00 4.80981E+00 4.81040E+00 4.81093E+00 4.81093E+00
          4.81102E+00 4.81152E+00                                     3.965E+00
 2.00E+04 4.69917E+00 4.75843E+00 4.81341E+00 4.86082E+00 4.90134E+00
          4.96554E+00 5.00625E+00 5.02522E+00 5.02643E+00 5.01687E+00
          5.00533E+00 4.99438E+00 4.98500E+00 4.97840E+00 4.97611E+00
          4.97937E+00 4.98743E+00 4.99737E+00 5.00719E+00 5.02089E+00
          5.04359E+00 5.05822E+00 5.07232E+00 5.08268E+00 5.09569E+00
          5.09984E+00 5.10384E+00 5.10336E+00 5.10233E+00 5.10283E+00
          5.10223E+00 5.10815E+00                                     4.384E+00
 3.00E+04 5.63046E+00 5.68109E+00 5.72587E+00 5.76033E+00 5.78556E+00
          5.81424E+00 5.81322E+00 5.78586E+00 5.73833E+00 5.68048E+00
          5.62393E+00 5.57234E+00 5.52662E+00 5.48764E+00 5.45652E+00
          5.43360E+00 5.41762E+00 5.40425E+00 5.39032E+00 5.38056E+00
          5.38116E+00 5.38530E+00 5.38863E+00 5.39009E+00 5.39442E+00
          5.39677E+00 5.39989E+00 5.39875E+00 5.39673E+00 5.39751E+00
          5.39648E+00 5.40625E+00                                     4.940E+00
 4.00E+04 6.29505E+00 6.35926E+00 6.40959E+00 6.43563E+00 6.44091E+00
          6.41029E+00 6.34251E+00 6.26371E+00 6.18051E+00 6.09662E+00
          6.01604E+00 5.94021E+00 5.86943E+00 5.80412E+00 5.74663E+00
          5.69811E+00 5.65810E+00 5.62378E+00 5.59294E+00 5.56778E+00
          5.54933E+00 5.54160E+00 5.53504E+00 5.53082E+00 5.52683E+00
          5.52743E+00 5.52956E+00 5.52804E+00 5.52560E+00 5.52587E+00
          5.52533E+00 5.53589E+00                                     5.312E+00
 5.00E+04 6.84244E+00 6.89598E+00 6.93367E+00 6.94369E+00 6.93036E+00
          6.85889E+00 6.74918E+00 6.63188E+00 6.51434E+00 6.40008E+00
          6.29291E+00 6.19353E+00 6.10121E+00 6.01543E+00 5.93863E+00
          5.87193E+00 5.81460E+00 5.76341E+00 5.71581E+00 5.67409E+00
          5.63944E+00 5.62380E+00 5.60932E+00 5.59871E+00 5.58805E+00
          5.58758E+00 5.58936E+00 5.58714E+00 5.58373E+00 5.58421E+00
          5.58344E+00 5.59351E+00                                     5.593E+00
 6.00E+04 7.30489E+00 7.34563E+00 7.36904E+00 7.36228E+00 7.33037E+00
          7.21990E+00 7.07176E+00 6.92024E+00 6.77295E+00 6.63283E+00
          6.50327E+00 6.38419E+00 6.27369E+00 6.17045E+00 6.07687E+00
          5.99426E+00 5.92164E+00 5.85552E+00 5.79320E+00 5.73709E+00
          5.68857E+00 5.66617E+00 5.64492E+00 5.62885E+00 5.61241E+00
          5.61126E+00 5.61323E+00 5.61013E+00 5.60550E+00 5.60616E+00
          5.60461E+00 5.61523E+00                                     5.821E+00
 8.00E+04 8.23455E+00 8.14293E+00 8.05009E+00 7.95538E+00 7.86050E+00
          7.67548E+00 7.49487E+00 7.31885E+00 7.14764E+00 6.98128E+00
          6.82039E+00 6.66608E+00 6.51873E+00 6.37874E+00 6.24733E+00
          6.12613E+00 6.01620E+00 5.91932E+00 5.83653E+00 5.76500E+00
          5.70436E+00 5.68156E+00 5.66602E+00 5.65297E+00 5.59475E+00
          5.56811E+00 5.58589E+00 5.59051E+00 5.58136E+00 5.57835E+00
          5.58333E+00 5.58917E+00                                     6.159E+00
 1.00E+05 8.62307E+00 8.60259E+00 8.56257E+00 8.48876E+00 8.38802E+00
          8.14273E+00 7.87031E+00 7.61163E+00 7.37358E+00 7.15657E+00
          6.96082E+00 6.78388E+00 6.61979E+00 6.46487E+00 6.32087E+00
          6.18966E+00 6.06984E+00 5.95791E+00 5.85137E+00 5.75262E+00
          5.66303E+00 5.62066E+00 5.57945E+00 5.54739E+00 5.51462E+00
          5.51014E+00 5.51000E+00 5.50582E+00 5.49993E+00 5.50080E+00
          5.49930E+00 5.50452E+00                                     6.409E+00
 1.50E+05 9.59913E+00 9.49776E+00 9.37896E+00 9.23024E+00 9.05898E+00
          8.68650E+00 8.30582E+00 7.95584E+00 7.64087E+00 7.35915E+00
          7.10831E+00 6.88310E+00 6.67529E+00 6.47926E+00 6.29521E+00
          6.12398E+00 5.96538E+00 5.81663E+00 5.67615E+00 5.54470E+00
          5.42255E+00 5.36439E+00 5.30733E+00 5.26319E+00 5.21949E+00
          5.20785E+00 5.19774E+00 5.19739E+00 5.19786E+00 5.19765E+00
          5.19806E+00 5.18628E+00                                     6.769E+00
 2.00E+05 1.03157E+01 1.00602E+01 9.80833E+00 9.56338E+00 9.32662E+00
          8.87907E+00 8.46336E+00 8.07803E+00 7.72175E+00 7.39368E+00
          7.09348E+00 6.81957E+00 6.56978E+00 6.34132E+00 6.13014E+00
          5.93371E+00 5.75336E+00 5.58869E+00 5.43722E+00 5.28793E+00
          5.13176E+00 5.05514E+00 4.98787E+00 4.94333E+00 4.89149E+00
          4.87350E+00 4.85454E+00 4.85719E+00 4.86492E+00 4.86374E+00
          4.86560E+00 4.84082E+00                                     6.945E+00
 3.00E+05 1.09650E+01 1.06224E+01 1.02878E+01 9.96762E+00 9.66196E+00
          9.08941E+00 8.56490E+00 8.08564E+00 7.64966E+00 7.25402E+00
          6.89637E+00 6.57382E+00 6.28255E+00 6.01796E+00 5.77362E+00
          5.54507E+00 5.33285E+00 5.13744E+00 4.95542E+00 4.77610E+00
          4.59159E+00 4.50180E+00 4.42219E+00 4.36827E+00 4.30597E+00
          4.28515E+00 4.26409E+00 4.26667E+00 4.27438E+00 4.27312E+00
          4.27515E+00 4.25830E+00                                     7.120E+00
 4.00E+05 1.12683E+01 1.08885E+01 1.05159E+01 1.01563E+01 9.80977E+00
          9.15398E+00 8.55259E+00 8.00980E+00 7.52451E+00 7.09299E+00
          6.71075E+00 6.36808E+00 6.05162E+00 5.75382E+00 5.47705E+00
          5.22216E+00 4.98570E+00 4.76489E+00 4.55750E+00 4.36095E+00
          4.17274E+00 4.08130E+00 3.99183E+00 3.92190E+00 3.85328E+00
          3.83444E+00 3.81799E+00 3.81735E+00 3.81955E+00 3.81986E+00
          3.81893E+00 3.81860E+00                                     7.220E+00
 5.00E+05 1.15048E+01 1.10553E+01 1.06223E+01 1.02181E+01 9.83911E+00
          9.13742E+00 8.50802E+00 7.94273E+00 7.43536E+00 6.97814E+00
          6.56335E+00 6.18646E+00 5.84373E+00 5.53083E+00 5.24206E+00
          4.97309E+00 4.72247E+00 4.48750E+00 4.26593E+00 4.05521E+00
          3.85488E+00 3.75847E+00 3.66136E+00 3.58369E+00 3.50923E+00
          3.49167E+00 3.47759E+00 3.47577E+00 3.47381E+00 3.47343E+00
          3.47357E+00 3.48010E+00                                     7.298E+00
 6.00E+05 1.16381E+01 1.11546E+01 1.06907E+01 1.02611E+01 9.86050E+00
          9.12012E+00 8.45986E+00 7.87002E+00 7.34239E+00 6.86788E+00
          6.43764E+00 6.04652E+00 5.69045E+00 5.36480E+00 5.06354E+00
          4.78222E+00 4.51977E+00 4.27441E+00 4.04421E+00 3.82464E+00
          3.61242E+00 3.50921E+00 3.40618E+00 3.32431E+00 3.24427E+00
          3.22665E+00 3.21380E+00 3.21029E+00 3.20619E+00 3.20707E+00
          3.20551E+00 3.21521E+00                                     7.369E+00
 8.00E+05 1.17725E+01 1.12458E+01 1.07435E+01 1.02835E+01 9.85756E+00
          9.07149E+00 8.37484E+00 7.75631E+00 7.20451E+00 6.70842E+00
          6.25794E+00 5.84768E+00 5.47362E+00 5.13131E+00 4.81522E+00
          4.52090E+00 4.24608E+00 3.98696E+00 3.74022E+00 3.50382E+00
          3.27504E+00 3.16310E+00 3.05048E+00 2.96012E+00 2.87090E+00
          2.85013E+00 2.83518E+00 2.83234E+00 2.82730E+00 2.82646E+00
          2.82715E+00 2.83325E+00                                     7.503E+00
 1.00E+06 1.18255E+01 1.12745E+01 1.07510E+01 1.02748E+01 9.83567E+00
          9.02491E+00 8.30813E+00 7.67306E+00 7.10720E+00 6.59891E+00
          6.13794E+00 5.71869E+00 5.33677E+00 4.98729E+00 4.66424E+00
          4.36274E+00 4.08006E+00 3.81181E+00 3.55396E+00 3.30427E+00
          3.06015E+00 2.93970E+00 2.81897E+00 2.72224E+00 2.62379E+00
          2.59898E+00 2.58044E+00 2.57773E+00 2.57386E+00 2.57323E+00
          2.57355E+00 2.57520E+00                                     7.629E+00
 1.50E+06 1.18237E+01 1.12495E+01 1.07069E+01 1.02184E+01 9.77030E+00
          8.94084E+00 8.20929E+00 7.55944E+00 6.97976E+00 6.45915E+00
          5.98813E+00 5.56087E+00 5.17242E+00 4.81728E+00 4.48878E+00
          4.18125E+00 3.89108E+00 3.61244E+00 3.33951E+00 3.06726E+00
          2.79097E+00 2.64937E+00 2.50367E+00 2.38413E+00 2.26357E+00
          2.23279E+00 2.20800E+00 2.20509E+00 2.20268E+00 2.20236E+00
          2.20213E+00 2.19928E+00                                     7.915E+00
 2.00E+06 1.17614E+01 1.11857E+01 1.06437E+01 1.01591E+01 9.71607E+00
          8.89358E+00 8.16728E+00 7.51893E+00 6.93866E+00 6.41658E+00
          5.94425E+00 5.51602E+00 5.12694E+00 4.77156E+00 4.44321E+00
          4.13605E+00 3.84575E+00 3.56519E+00 3.28639E+00 3.00046E+00
          2.69677E+00 2.53424E+00 2.35969E+00 2.21176E+00 2.06968E+00
          2.03683E+00 2.00960E+00 2.00592E+00 2.00259E+00 2.00220E+00
          2.00190E+00 2.00276E+00                                     8.163E+00
 3.00E+06 1.16030E+01 1.10442E+01 1.05207E+01 1.00573E+01 9.63549E+00
          8.84711E+00 8.14365E+00 7.51014E+00 6.93971E+00 6.42566E+00
          5.96218E+00 5.54351E+00 5.16361E+00 4.81558E+00 4.49071E+00
          4.18223E+00 3.88744E+00 3.60218E+00 3.31807E+00 3.01590E+00
          2.67219E+00 2.47733E+00 2.26009E+00 2.06621E+00 1.86715E+00
          1.82448E+00 1.80135E+00 1.79847E+00 1.79164E+00 1.79019E+00
          1.79132E+00 1.80542E+00                                     8.558E+00
 4.00E+06 1.14909E+01 1.09431E+01 1.04332E+01 9.98717E+00 9.58426E+00
          8.82900E+00 8.15094E+00 7.53741E+00 6.98198E+00 6.47830E+00
          6.02092E+00 5.60547E+00 5.22779E+00 4.88335E+00 4.56661E+00
          4.27188E+00 3.99304E+00 3.71934E+00 3.43565E+00 3.11779E+00
          2.73393E+00 2.50539E+00 2.24238E+00 2.00428E+00 1.76852E+00
          1.72226E+00 1.69469E+00 1.69100E+00 1.68383E+00 1.68230E+00
          1.68347E+00 1.70557E+00                                     8.865E+00
 5.00E+06 1.13928E+01 1.08580E+01 1.03628E+01 9.93425E+00 9.54918E+00
          8.82313E+00 8.16721E+00 7.57113E+00 7.02971E+00 6.53768E+00
          6.09064E+00 5.68451E+00 5.31534E+00 4.97867E+00 4.66898E+00
          4.38047E+00 4.10678E+00 3.83650E+00 3.55268E+00 3.22653E+00
          2.81842E+00 2.56728E+00 2.26960E+00 1.99450E+00 1.71534E+00
          1.65945E+00 1.63087E+00 1.62814E+00 1.62105E+00 1.61935E+00
          1.62183E+00 1.64746E+00                                     9.116E+00
 6.00E+06 1.13146E+01 1.07904E+01 1.03077E+01 9.89436E+00 9.52485E+00
          8.82325E+00 8.18673E+00 7.60639E+00 7.07801E+00 6.59721E+00
          6.16035E+00 5.76365E+00 5.40316E+00 5.07438E+00 4.77166E+00
          4.48902E+00 4.22001E+00 3.95288E+00 3.66949E+00 3.33777E+00
          2.91147E+00 2.64211E+00 2.31500E+00 2.00669E+00 1.68620E+00
          1.61998E+00 1.58932E+00 1.58754E+00 1.58094E+00 1.57916E+00
          1.58154E+00 1.60889E+00                                     9.330E+00
 8.00E+06 1.11971E+01 1.06901E+01 1.02275E+01 9.83888E+00 9.49439E+00
          8.83164E+00 8.22717E+00 7.67349E+00 7.16782E+00 6.70710E+00
          6.28888E+00 5.90966E+00 5.56548E+00 5.25166E+00 4.96200E+00
          4.69019E+00 4.42975E+00 4.16873E+00 3.88761E+00 3.54996E+00
          3.09895E+00 2.80210E+00 2.42739E+00 2.06194E+00 1.66554E+00
          1.57805E+00 1.53996E+00 1.53945E+00 1.53395E+00 1.53214E+00
          1.53528E+00 1.55762E+00                                     9.679E+00
 1.00E+07 1.11138E+01 1.06201E+01 1.01730E+01 9.80306E+00 9.47743E+00
          8.84436E+00 8.26497E+00 7.73268E+00 7.24569E+00 6.80181E+00
          6.39943E+00 6.03527E+00 5.70531E+00 5.40468E+00 5.12666E+00
          4.86456E+00 4.61203E+00 4.35711E+00 4.07958E+00 3.74046E+00
          3.27497E+00 2.95893E+00 2.54788E+00 2.13534E+00 1.67072E+00
          1.56194E+00 1.51298E+00 1.51278E+00 1.50800E+00 1.50604E+00
          1.50867E+00 1.52954E+00                                     9.955E+00
 1.50E+07 1.10389E+01 1.05504E+01 1.01131E+01 9.76068E+00 9.45608E+00
          8.86211E+00 8.32301E+00 7.83175E+00 7.38518E+00 6.97972E+00
          6.61220E+00 6.27925E+00 5.97691E+00 5.70006E+00 5.44123E+00
          5.19372E+00 4.95336E+00 4.71225E+00 4.45268E+00 4.13178E+00
          3.66554E+00 3.32149E+00 2.83629E+00 2.32569E+00 1.72868E+00
          1.56762E+00 1.48527E+00 1.48190E+00 1.47582E+00 1.47510E+00
          1.47266E+00 1.48950E+00                                     1.046E+01
 2.00E+07 1.09738E+01 1.04988E+01 1.00766E+01 9.74150E+00 9.45463E+00
          8.89163E+00 8.38018E+00 7.91424E+00 7.49101E+00 7.10730E+00
          6.76025E+00 6.44678E+00 6.16314E+00 5.90431E+00 5.66273E+00
          5.43159E+00 5.20685E+00 4.98054E+00 4.73462E+00 4.42450E+00
          3.95970E+00 3.60642E+00 3.09446E+00 2.53194E+00 1.80966E+00
          1.59713E+00 1.47732E+00 1.47054E+00 1.46127E+00 1.45930E+00
          1.45795E+00 1.46973E+00                                     1.081E+01
 3.00E+07 1.08535E+01 1.04141E+01 1.00270E+01 9.72622E+00 9.47072E+00
          8.95717E+00 8.48263E+00 8.04461E+00 7.64335E+00 7.27919E+00
          6.95278E+00 6.66195E+00 6.40309E+00 6.17117E+00 5.95830E+00
          5.75691E+00 5.56129E+00 5.36003E+00 5.13345E+00 4.84277E+00
          4.39859E+00 4.04860E+00 3.51773E+00 2.88821E+00 1.98051E+00
          1.70090E+00 1.47852E+00 1.45719E+00 1.44926E+00 1.44788E+00
          1.44147E+00 1.44946E+00                                     1.128E+01
 4.00E+07 1.08272E+01 1.03954E+01 1.00172E+01 9.72721E+00 9.48307E+00
          8.98991E+00 8.53472E+00 8.11545E+00 7.73220E+00 7.38534E+00
          7.07554E+00 6.80085E+00 6.55811E+00 6.34265E+00 6.14701E+00
          5.96390E+00 5.78783E+00 5.60738E+00 5.40338E+00 5.13932E+00
          4.72530E+00 4.38698E+00 3.85348E+00 3.18725E+00 2.14511E+00
          1.79902E+00 1.49546E+00 1.45986E+00 1.44227E+00 1.44017E+00
          1.43140E+00 1.43994E+00                                     1.159E+01
 5.00E+07 1.08209E+01 1.03921E+01 1.00178E+01 9.73275E+00 9.49426E+00
          9.01234E+00 8.56907E+00 8.16224E+00 7.79155E+00 7.45687E+00
          7.15834E+00 6.89441E+00 6.66265E+00 6.45943E+00 6.27868E+00
          6.11372E+00 5.95742E+00 5.79434E+00 5.60255E+00 5.34954E+00
          4.95574E+00 4.63948E+00 4.14216E+00 3.48074E+00 2.29812E+00
          1.87797E+00 1.51497E+00 1.47052E+00 1.43837E+00 1.43163E+00
          1.43033E+00 1.43353E+00                                     1.181E+01
 6.00E+07 1.08145E+01 1.03893E+01 1.00187E+01 9.73769E+00 9.50340E+00
          9.03003E+00 8.59563E+00 8.19799E+00 7.83647E+00 7.51064E+00
          7.22026E+00 6.96398E+00 6.73985E+00 6.54483E+00 6.37374E+00
          6.22066E+00 6.07887E+00 5.93310E+00 5.76105E+00 5.52826E+00
          5.15442E+00 4.85005E+00 4.36753E+00 3.70796E+00 2.45022E+00
          1.96919E+00 1.53305E+00 1.47662E+00 1.43634E+00 1.42873E+00
          1.42679E+00 1.42975E+00                                     1.198E+01
 8.00E+07 1.08048E+01 1.03890E+01 1.00264E+01 9.75142E+00 9.52170E+00
          9.05644E+00 8.63026E+00 8.24304E+00 7.89373E+00 7.58081E+00
          7.30283E+00 7.05836E+00 6.84571E+00 6.66261E+00 6.50560E+00
          6.37018E+00 6.24988E+00 6.12903E+00 5.98589E+00 5.79021E+00
          5.46684E+00 5.19134E+00 4.72989E+00 4.06288E+00 2.70902E+00
          2.15213E+00 1.57846E+00 1.49327E+00 1.43161E+00 1.42520E+00
          1.41547E+00 1.42480E+00                                     1.223E+01
 1.00E+08 1.08183E+01 1.03995E+01 1.00348E+01 9.75895E+00 9.52987E+00
          9.06965E+00 8.65089E+00 8.27117E+00 7.92921E+00 7.62370E+00
          7.35338E+00 7.11705E+00 6.91307E+00 6.73880E+00 6.58937E+00
          6.46073E+00 6.35147E+00 6.25625E+00 6.15728E+00 6.00047E+00
          5.68874E+00 5.42083E+00 4.99691E+00 4.37543E+00 2.95913E+00
          2.31160E+00 1.60792E+00 1.50352E+00 1.43346E+00 1.42567E+00
          1.41867E+00 1.42188E+00                                     1.240E+01
 1.50E+08 1.07990E+01 1.03923E+01 1.00377E+01 9.76897E+00 9.54537E+00
          9.09609E+00 8.68705E+00 8.31630E+00 7.98266E+00 7.68501E+00
          7.42246E+00 7.19452E+00 7.00081E+00 6.84028E+00 6.71071E+00
          6.60936E+00 6.53242E+00 6.46802E+00 6.39696E+00 6.28525E+00
          6.05567E+00 5.84100E+00 5.47519E+00 4.90666E+00 3.45811E+00
          2.66405E+00 1.69805E+00 1.54857E+00 1.43693E+00 1.42639E+00
          1.41046E+00 1.41748E+00                                     1.267E+01
 2.00E+08 1.07835E+01 1.03886E+01 1.00429E+01 9.77807E+00 9.55599E+00
          9.11087E+00 8.70527E+00 8.33767E+00 8.00724E+00 7.71340E+00
          7.45581E+00 7.23413E+00 7.04798E+00 6.89627E+00 6.77658E+00
          6.68652E+00 6.62397E+00 6.58014E+00 6.53885E+00 6.46625E+00
          6.29009E+00 6.11071E+00 5.78314E+00 5.26022E+00 3.84708E+00
          2.97305E+00 1.78482E+00 1.58919E+00 1.44378E+00 1.42863E+00
          1.41229E+00 1.41589E+00                                     1.282E+01
 3.00E+08 1.07602E+01 1.03858E+01 1.00535E+01 9.79070E+00 9.56574E+00
          9.12139E+00 8.71816E+00 8.35451E+00 8.02936E+00 7.74185E+00
          7.49145E+00 7.27769E+00 7.09996E+00 6.95688E+00 6.84543E+00
          6.76396E+00 6.71461E+00 6.69724E+00 6.70190E+00 6.68522E+00
          6.56942E+00 6.43326E+00 6.17829E+00 5.73291E+00 4.38256E+00
          3.46949E+00 1.96048E+00 1.68493E+00 1.45898E+00 1.43550E+00
          1.40967E+00 1.41382E+00                                     1.300E+01
 4.00E+08 1.07119E+01 1.03632E+01 1.00497E+01 9.79422E+00 9.57078E+00
          9.13173E+00 8.73131E+00 8.36891E+00 8.04435E+00 7.75780E+00
          7.50970E+00 7.29946E+00 7.12599E+00 6.98813E+00 6.88450E+00
          6.81421E+00 6.77763E+00 6.76996E+00 6.78076E+00 6.78397E+00
          6.71805E+00 6.61921E+00 6.42320E+00 6.06910E+00 4.79418E+00
          3.77058E+00 2.13649E+00 1.80968E+00 1.47391E+00 1.42800E+00
          1.41243E+00 1.41278E+00                                     1.310E+01
 5.00E+08 1.06873E+01 1.03534E+01 1.00500E+01 9.79716E+00 9.57298E+00
          9.13577E+00 8.73701E+00 8.37604E+00 8.05278E+00 7.76768E+00
          7.52139E+00 7.31340E+00 7.14259E+00 7.00790E+00 6.90788E+00
          6.84184E+00 6.81062E+00 6.81041E+00 6.83270E+00 6.85563E+00
          6.82384E+00 6.74967E+00 6.58627E+00 6.27727E+00 5.09737E+00
          4.06965E+00 2.28669E+00 1.90479E+00 1.49392E+00 1.43497E+00
          1.41612E+00 1.41223E+00                                     1.317E+01
 6.00E+08 1.06692E+01 1.03456E+01 1.00494E+01 9.79856E+00 9.57414E+00
          9.13873E+00 8.74173E+00 8.38243E+00 8.06057E+00 7.77629E+00
          7.53002E+00 7.32189E+00 7.15189E+00 7.01962E+00 6.92341E+00
          6.86214E+00 6.83577E+00 6.83864E+00 6.86289E+00 6.89794E+00
          6.90833E+00 6.86481E+00 6.70868E+00 6.37925E+00 5.30769E+00
          4.40082E+00 2.42396E+00 1.96914E+00 1.51460E+00 1.45990E+00
          1.41095E+00 1.41162E+00                                     1.322E+01
 8.00E+08 1.06485E+01 1.03376E+01 1.00500E+01 9.80129E+00 9.57604E+00
          9.14196E+00 8.74643E+00 8.38871E+00 8.06850E+00 7.78590E+00
          7.54133E+00 7.33495E+00 7.16688E+00 7.03692E+00 6.94362E+00
          6.88618E+00 6.86488E+00 6.87461E+00 6.90886E+00 6.96052E+00
          7.00261E+00 6.98766E+00 6.87836E+00 6.60772E+00 5.64558E+00
          4.78613E+00 2.69794E+00 2.14563E+00 1.55350E+00 1.47694E+00
          1.41278E+00 1.41187E+00                                     1.329E+01
 1.00E+09 1.06350E+01 1.03334E+01 1.00522E+01 9.80505E+00 9.57897E+00
          9.14441E+00 8.74830E+00 8.39083E+00 8.07167E+00 7.79068E+00
          7.54803E+00 7.34366E+00 7.17746E+00 7.04900E+00 6.95695E+00
          6.90070E+00 6.88133E+00 6.89541E+00 6.93778E+00 7.00024E+00
          7.05936E+00 7.06302E+00 6.99129E+00 6.76916E+00 5.88328E+00
          5.07685E+00 2.93919E+00 2.31058E+00 1.59607E+00 1.49060E+00
          1.41632E+00 1.41138E+00                                     1.333E+01
 1.50E+09 1.06156E+01 1.03262E+01 1.00532E+01 9.80793E+00 9.58075E+00
          9.14680E+00 8.75158E+00 8.39547E+00 8.07804E+00 7.79900E+00
          7.55827E+00 7.35556E+00 7.19040E+00 7.06260E+00 6.97218E+00
          6.91959E+00 6.90563E+00 6.92576E+00 6.97532E+00 7.05265E+00
          7.14299E+00 7.17212E+00 7.14396E+00 6.99908E+00 6.31215E+00
          5.58475E+00 3.41963E+00 2.66392E+00 1.69648E+00 1.53012E+00
          1.43927E+00 1.41077E+00                                     1.339E+01
 2.00E+09 1.06043E+01 1.03219E+01 1.00536E+01 9.80942E+00 9.58169E+00
          9.14825E+00 8.75351E+00 8.39791E+00 8.08101E+00 7.80254E+00
          7.56246E+00 7.36050E+00 7.19622E+00 7.06951E+00 6.98050E+00
          6.92976E+00 6.91818E+00 6.94134E+00 6.99497E+00 7.07899E+00
          7.18537E+00 7.23143E+00 7.23057E+00 7.12086E+00 6.55137E+00
          5.94708E+00 3.80546E+00 2.95021E+00 1.79114E+00 1.58334E+00
          1.44922E+00 1.41064E+00                                     1.343E+01
 3.00E+09 1.05920E+01 1.03170E+01 1.00538E+01 9.81086E+00 9.58270E+00
          9.15003E+00 8.75589E+00 8.40057E+00 8.08373E+00 7.80527E+00
          7.56533E+00 7.36399E+00 7.20127E+00 7.07700E+00 6.99010E+00
          6.94043E+00 6.92982E+00 6.95605E+00 7.01673E+00 7.11038E+00
          7.22469E+00 7.27980E+00 7.32094E+00 7.28631E+00 6.82686E+00
          6.32537E+00 4.42200E+00 3.44741E+00 1.96411E+00 1.67714E+00
          1.46029E+00 1.41016E+00                                     1.346E+01
 4.00E+09 1.05863E+01 1.03147E+01 1.00538E+01 9.81124E+00 9.58268E+00
          9.15031E+00 8.75654E+00 8.40152E+00 8.08503E+00 7.80704E+00
          7.56783E+00 7.36714E+00 7.20454E+00 7.07983E+00 6.99319E+00
          6.94524E+00 6.93713E+00 6.96490E+00 7.02518E+00 7.12034E+00
          7.25103E+00 7.32185E+00 7.36391E+00 7.31983E+00 7.00693E+00
          6.68654E+00 4.79458E+00 3.76087E+00 2.13317E+00 1.79420E+00
          1.48303E+00 1.41016E+00                                     1.348E+01
 5.00E+09 1.06005E+01 1.03247E+01 1.00597E+01 9.81342E+00 9.58182E+00
          9.14657E+00 8.75245E+00 8.39835E+00 8.08340E+00 7.80703E+00
          7.56900E+00 7.36920E+00 7.20752E+00 7.08329E+00 6.99440E+00
          6.94086E+00 6.92807E+00 6.96183E+00 7.04352E+00 7.15321E+00
          7.26594E+00 7.32375E+00 7.38267E+00 7.39963E+00 7.13265E+00
          6.75668E+00 5.13717E+00 4.12210E+00 2.29056E+00 1.86623E+00
          1.50153E+00 1.41000E+00                                     1.350E+01
 6.00E+09 1.05975E+01 1.03235E+01 1.00597E+01 9.81374E+00 9.58203E+00
          9.14692E+00 8.75296E+00 8.39899E+00 8.08416E+00 7.80793E+00
          7.57001E+00 7.37035E+00 7.20882E+00 7.08478E+00 6.99614E+00
          6.94294E+00 6.93061E+00 6.96503E+00 7.04767E+00 7.15884E+00
          7.27449E+00 7.33548E+00 7.40122E+00 7.43134E+00 7.21340E+00
          6.88482E+00 5.37611E+00 4.36849E+00 2.44026E+00 1.96137E+00
          1.52151E+00 1.41000E+00                                     1.351E+01
 8.00E+09 1.05756E+01 1.03106E+01 1.00542E+01 9.81276E+00 9.58368E+00
          9.15159E+00 8.75813E+00 8.40357E+00 8.08759E+00 7.81003E+00
          7.57105E+00 7.37073E+00 7.20910E+00 7.08606E+00 7.00074E+00
          6.95321E+00 6.94548E+00 6.97565E+00 7.04209E+00 7.14539E+00
          7.28116E+00 7.35676E+00 7.43022E+00 7.46888E+00 7.32241E+00
          7.05174E+00 5.71917E+00 4.75199E+00 2.71136E+00 2.14844E+00
          1.56061E+00 1.40985E+00                                     1.352E+01
 1.00E+10 1.05729E+01 1.03097E+01 1.00545E+01 9.81337E+00 9.58424E+00
          9.15217E+00 8.75859E+00 8.40392E+00 8.08784E+00 7.81025E+00
          7.57127E+00 7.37103E+00 7.20964E+00 7.08699E+00 7.00210E+00
          6.95495E+00 6.94757E+00 6.97819E+00 7.04538E+00 7.15025E+00
          7.28798E+00 7.36524E+00 7.44570E+00 7.49523E+00 7.38066E+00
          7.15538E+00 5.95005E+00 5.03460E+00 2.95238E+00 2.32599E+00
          1.59692E+00 1.41028E+00                                     1.353E+01


==> anc/colstop/sbethe/sdbase/pdebr89.p08 <==
 89
 1.00E+03 4.82150E-01 4.93020E-01 5.04150E-01 5.15748E-01 5.27810E-01
          5.53150E-01 5.79950E-01 6.07920E-01 6.36980E-01 6.67120E-01
          6.98290E-01 7.30550E-01 7.64080E-01 7.98960E-01 8.34940E-01
          8.71660E-01 9.08640E-01 9.45240E-01 9.80540E-01 1.01349E+00
          1.04066E+00 1.05038E+00 1.05955E+00 1.06742E+00 1.07753E+00
          1.08024E+00 1.08249E+00 1.08280E+00 1.08301E+00 1.08300E+00
          1.08297E+00 1.08306E+00                                     6.696E-01
 1.50E+03 6.95100E-01 7.11497E-01 7.28070E-01 7.44965E-01 7.62200E-01
          7.97650E-01 8.34400E-01 8.72400E-01 9.11550E-01 9.51740E-01
          9.92820E-01 1.03468E+00 1.07726E+00 1.12065E+00 1.16521E+00
          1.21110E+00 1.25760E+00 1.30328E+00 1.34633E+00 1.38562E+00
          1.41898E+00 1.43255E+00 1.44533E+00 1.45558E+00 1.46823E+00
          1.47207E+00 1.47610E+00 1.47685E+00 1.47668E+00 1.47592E+00
          1.47464E+00 1.47894E+00                                     9.376E-01
 2.00E+03 9.01730E-01 9.22828E-01 9.44060E-01 9.65538E-01 9.87290E-01
          1.03161E+00 1.07693E+00 1.12315E+00 1.17015E+00 1.21786E+00
          1.26621E+00 1.31514E+00 1.36450E+00 1.41440E+00 1.46528E+00
          1.51732E+00 1.56965E+00 1.62053E+00 1.66800E+00 1.71149E+00
          1.74963E+00 1.76596E+00 1.78190E+00 1.79480E+00 1.80935E+00
          1.81363E+00 1.81810E+00 1.81890E+00 1.81873E+00 1.81795E+00
          1.81686E+00 1.82123E+00                                     1.182E+00
 3.00E+03 1.28904E+00 1.31823E+00 1.34739E+00 1.37649E+00 1.40558E+00
          1.46388E+00 1.52207E+00 1.57997E+00 1.63754E+00 1.69498E+00
          1.75261E+00 1.81044E+00 1.86824E+00 1.92598E+00 1.98397E+00
          2.04227E+00 2.09989E+00 2.15519E+00 2.20656E+00 2.25434E+00
          2.29852E+00 2.31893E+00 2.33981E+00 2.35702E+00 2.37423E+00
          2.37866E+00 2.38250E+00 2.38301E+00 2.38326E+00 2.38314E+00
          2.38290E+00 2.38400E+00                                     1.611E+00
 4.00E+03 1.64087E+00 1.67665E+00 1.71215E+00 1.74717E+00 1.78180E+00
          1.85016E+00 1.91689E+00 1.98185E+00 2.04510E+00 2.10722E+00
          2.16912E+00 2.23083E+00 2.29217E+00 2.35290E+00 2.41319E+00
          2.47296E+00 2.53127E+00 2.58687E+00 2.63871E+00 2.68780E+00
          2.73515E+00 2.75816E+00 2.78228E+00 2.80236E+00 2.82123E+00
          2.82555E+00 2.82834E+00 2.82847E+00 2.82919E+00 2.82984E+00
          2.83083E+00 2.82770E+00                                     1.972E+00
 5.00E+03 1.96090E+00 2.00225E+00 2.04295E+00 2.08249E+00 2.12103E+00
          2.19579E+00 2.26723E+00 2.33567E+00 2.40139E+00 2.46523E+00
          2.52850E+00 2.59134E+00 2.65363E+00 2.71493E+00 2.77471E+00
          2.83245E+00 2.88781E+00 2.94125E+00 2.99307E+00 3.04235E+00
          3.09023E+00 3.11541E+00 3.14166E+00 3.16293E+00 3.18314E+00
          3.18725E+00 3.18892E+00 3.18899E+00 3.19008E+00 3.19112E+00
          3.19342E+00 3.18665E+00                                     2.280E+00
 6.00E+03 2.25127E+00 2.29753E+00 2.34269E+00 2.38592E+00 2.42744E+00
          2.50655E+00 2.58046E+00 2.65010E+00 2.71601E+00 2.77929E+00
          2.84161E+00 2.90317E+00 2.96381E+00 3.02304E+00 3.08030E+00
          3.13512E+00 3.18740E+00 3.23814E+00 3.28818E+00 3.33657E+00
          3.38461E+00 3.41053E+00 3.43777E+00 3.45995E+00 3.48072E+00
          3.48469E+00 3.48573E+00 3.48565E+00 3.48698E+00 3.48840E+00
          3.49139E+00 3.48267E+00                                     2.547E+00
 8.00E+03 2.75762E+00 2.81166E+00 2.86366E+00 2.91205E+00 2.95720E+00
          3.04009E+00 3.11405E+00 3.18150E+00 3.24346E+00 3.30141E+00
          3.35756E+00 3.41226E+00 3.46557E+00 3.51711E+00 3.56652E+00
          3.61355E+00 3.65847E+00 3.70286E+00 3.74812E+00 3.79344E+00
          3.84005E+00 3.86574E+00 3.89290E+00 3.91511E+00 3.93605E+00
          3.94000E+00 3.94083E+00 3.94071E+00 3.94212E+00 3.94363E+00
          3.94672E+00 3.93701E+00                                     2.984E+00
 1.00E+04 3.18547E+00 3.24530E+00 3.30209E+00 3.35351E+00 3.40013E+00
          3.48249E+00 3.55234E+00 3.61389E+00 3.66856E+00 3.71811E+00
          3.76502E+00 3.80992E+00 3.85322E+00 3.89494E+00 3.93499E+00
          3.97346E+00 4.01081E+00 4.04869E+00 4.08858E+00 4.13001E+00
          4.17385E+00 4.19801E+00 4.22350E+00 4.24441E+00 4.26470E+00
          4.26882E+00 4.27027E+00 4.27028E+00 4.27148E+00 4.27272E+00
          4.27521E+00 4.26807E+00                                     3.327E+00
 1.50E+04 4.02632E+00 4.09508E+00 4.15837E+00 4.21204E+00 4.25715E+00
          4.32854E+00 4.37964E+00 4.41906E+00 4.44943E+00 4.47325E+00
          4.49389E+00 4.51229E+00 4.52925E+00 4.54554E+00 4.56212E+00
          4.58016E+00 4.60016E+00 4.62279E+00 4.64885E+00 4.67907E+00
          4.71344E+00 4.73173E+00 4.75083E+00 4.76674E+00 4.78376E+00
          4.78808E+00 4.79145E+00 4.79191E+00 4.79231E+00 4.79238E+00
          4.79255E+00 4.79320E+00                                     3.944E+00
 2.00E+04 4.66908E+00 4.72846E+00 4.78358E+00 4.83119E+00 4.87196E+00
          4.93679E+00 4.97825E+00 4.99810E+00 5.00033E+00 4.99185E+00
          4.98148E+00 4.97173E+00 4.96355E+00 4.95807E+00 4.95672E+00
          4.96066E+00 4.96924E+00 4.97982E+00 4.99061E+00 5.00536E+00
          5.02864E+00 5.04308E+00 5.05627E+00 5.06549E+00 5.07874E+00
          5.08280E+00 5.08668E+00 5.08741E+00 5.08731E+00 5.08656E+00
          5.08569E+00 5.09167E+00                                     4.365E+00
 3.00E+04 5.60132E+00 5.65226E+00 5.69740E+00 5.73229E+00 5.75802E+00
          5.78781E+00 5.78806E+00 5.76208E+00 5.71602E+00 5.65966E+00
          5.60456E+00 5.55434E+00 5.50988E+00 5.47198E+00 5.44167E+00
          5.41923E+00 5.40356E+00 5.39068E+00 5.37773E+00 5.36920E+00
          5.37078E+00 5.37494E+00 5.37736E+00 5.37761E+00 5.38241E+00
          5.38459E+00 5.38744E+00 5.38820E+00 5.38771E+00 5.38651E+00
          5.38495E+00 5.39404E+00                                     4.924E+00
 4.00E+04 6.26772E+00 6.33248E+00 6.38338E+00 6.41004E+00 6.41598E+00
          6.38674E+00 6.32051E+00 6.24343E+00 6.16203E+00 6.07990E+00
          6.00085E+00 5.92634E+00 5.85670E+00 5.79240E+00 5.73579E+00
          5.68796E+00 5.64838E+00 5.61404E+00 5.58317E+00 5.56026E+00
          5.54454E+00 5.53540E+00 5.52757E+00 5.52335E+00 5.51991E+00
          5.52001E+00 5.52210E+00 5.52248E+00 5.52181E+00 5.52062E+00
          5.51862E+00 5.52832E+00                                     5.299E+00
 5.00E+04 6.81707E+00 6.87118E+00 6.90950E+00 6.92025E+00 6.90772E+00
          6.83799E+00 6.73012E+00 6.61475E+00 6.49911E+00 6.38663E+00
          6.28104E+00 6.18303E+00 6.09190E+00 6.00718E+00 5.93133E+00
          5.86544E+00 5.80860E+00 5.75724E+00 5.70932E+00 5.67062E+00
          5.63977E+00 5.62196E+00 5.60565E+00 5.59524E+00 5.58556E+00
          5.58439E+00 5.58601E+00 5.58630E+00 5.58531E+00 5.58389E+00
          5.58093E+00 5.59082E+00                                     5.583E+00
 6.00E+04 7.28124E+00 7.32256E+00 7.34664E+00 7.34070E+00 7.30972E+00
          7.20126E+00 7.05523E+00 6.90573E+00 6.76034E+00 6.62201E+00
          6.49405E+00 6.37643E+00 6.26723E+00 6.16517E+00 6.07274E+00
          5.99115E+00 5.91915E+00 5.85264E+00 5.78966E+00 5.73772E+00
          5.69435E+00 5.66852E+00 5.64448E+00 5.62870E+00 5.61374E+00
          5.61166E+00 5.61329E+00 5.61357E+00 5.61221E+00 5.61040E+00
          5.60632E+00 5.61646E+00                                     5.813E+00
 8.00E+04 8.21406E+00 8.12340E+00 8.03153E+00 7.93782E+00 7.84395E+00
          7.66088E+00 7.48217E+00 7.30799E+00 7.13857E+00 6.97397E+00
          6.81479E+00 6.66212E+00 6.51638E+00 6.37795E+00 6.24806E+00
          6.12832E+00 6.01981E+00 5.92427E+00 5.84275E+00 5.77231E+00
          5.71241E+00 5.68970E+00 5.67392E+00 5.66031E+00 5.60119E+00
          5.57408E+00 5.59287E+00 5.60026E+00 5.59570E+00 5.59153E+00
          5.58981E+00 5.59583E+00                                     6.156E+00
 1.00E+05 8.60473E+00 8.58490E+00 8.54570E+00 8.47298E+00 8.37353E+00
          8.13099E+00 7.86122E+00 7.60479E+00 7.36859E+00 7.15323E+00
          6.95906E+00 6.78371E+00 6.62123E+00 6.46801E+00 6.32582E+00
          6.19641E+00 6.07782E+00 5.96551E+00 5.85794E+00 5.76505E+00
          5.68242E+00 5.63465E+00 5.58923E+00 5.55774E+00 5.52732E+00
          5.52173E+00 5.52123E+00 5.52113E+00 5.51920E+00 5.51711E+00
          5.51245E+00 5.51685E+00                                     6.409E+00
 1.50E+05 9.58517E+00 9.48495E+00 9.36740E+00 9.22010E+00 9.05037E+00
          8.68096E+00 8.30313E+00 7.95559E+00 7.64262E+00 7.36248E+00
          7.11289E+00 6.88881E+00 6.68240E+00 6.48818E+00 6.30615E+00
          6.13688E+00 5.98004E+00 5.83261E+00 5.69286E+00 5.56192E+00
          5.44062E+00 5.38309E+00 5.32695E+00 5.28376E+00 5.24107E+00
          5.23011E+00 5.22058E+00 5.21916E+00 5.21854E+00 5.21916E+00
          5.21954E+00 5.20874E+00                                     6.775E+00
 2.00E+05 1.03050E+01 1.00512E+01 9.80104E+00 9.55770E+00 9.32247E+00
          8.87774E+00 8.46460E+00 8.08159E+00 7.72741E+00 7.40124E+00
          7.10277E+00 6.83047E+00 6.58215E+00 6.35508E+00 6.14525E+00
          5.95014E+00 5.77104E+00 5.60746E+00 5.45675E+00 5.30737E+00
          5.15041E+00 5.07439E+00 5.01088E+00 4.97185E+00 4.92113E+00
          4.90237E+00 4.88551E+00 4.88272E+00 4.88364E+00 4.88710E+00
          4.89392E+00 4.87061E+00                                     6.955E+00
 3.00E+05 1.09578E+01 1.06173E+01 1.02847E+01 9.96647E+00 9.66261E+00
          9.09328E+00 8.57155E+00 8.09473E+00 7.66084E+00 7.26702E+00
          6.91098E+00 6.58986E+00 6.29991E+00 6.03662E+00 5.79360E+00
          5.56645E+00 5.35566E+00 5.16166E+00 4.98083E+00 4.80190E+00
          4.61716E+00 4.52844E+00 4.45343E+00 4.40584E+00 4.34439E+00
          4.32228E+00 4.30336E+00 4.30046E+00 4.30120E+00 4.30470E+00
          4.31128E+00 4.29688E+00                                     7.137E+00
 4.00E+05 1.12848E+01 1.08865E+01 1.05002E+01 1.01351E+01 9.78972E+00
          9.14631E+00 8.56262E+00 8.03349E+00 7.55549E+00 7.12350E+00
          6.73252E+00 6.37885E+00 6.05867E+00 5.76742E+00 5.49897E+00
          5.24861E+00 5.01507E+00 4.79585E+00 4.58811E+00 4.39048E+00
          4.20416E+00 4.11615E+00 4.02973E+00 3.96216E+00 3.89391E+00
          3.87564E+00 3.85918E+00 3.85699E+00 3.85645E+00 3.85742E+00
          3.86019E+00 3.85938E+00                                     7.241E+00
 5.00E+05 1.14965E+01 1.10506E+01 1.06208E+01 1.02194E+01 9.84279E+00
          9.14504E+00 8.51856E+00 7.95546E+00 7.44979E+00 6.99403E+00
          6.58073E+00 6.20541E+00 5.86438E+00 5.55329E+00 5.26649E+00
          4.99960E+00 4.75115E+00 4.51826E+00 4.29858E+00 4.08959E+00
          3.89098E+00 3.79566E+00 3.70014E+00 3.62409E+00 3.55039E+00
          3.53268E+00 3.51859E+00 3.51702E+00 3.51555E+00 3.51513E+00
          3.51489E+00 3.52087E+00                                     7.322E+00
 6.00E+05 1.16263E+01 1.11466E+01 1.06864E+01 1.02601E+01 9.86229E+00
          9.12687E+00 8.47061E+00 7.88391E+00 7.35870E+00 6.88593E+00
          6.45682E+00 6.06649E+00 5.71116E+00 5.38654E+00 5.08719E+00
          4.80880E+00 4.54963E+00 4.30659E+00 4.07714E+00 3.85865E+00
          3.64954E+00 3.54809E+00 3.44540E+00 3.36292E+00 3.28422E+00
          3.26622E+00 3.25290E+00 3.25160E+00 3.24966E+00 3.24858E+00
          3.24658E+00 3.25464E+00                                     7.394E+00
 8.00E+05 1.17598E+01 1.12374E+01 1.07390E+01 1.02821E+01 9.85884E+00
          9.07705E+00 8.38348E+00 7.76719E+00 7.21710E+00 6.72258E+00
          6.27380E+00 5.86544E+00 5.49343E+00 5.15323E+00 4.83921E+00
          4.54688E+00 4.27402E+00 4.01693E+00 3.77232E+00 3.53802E+00
          3.31098E+00 3.19940E+00 3.08620E+00 2.99493E+00 2.90660E+00
          2.88584E+00 2.87072E+00 2.86932E+00 2.86713E+00 2.86582E+00
          2.86316E+00 2.86938E+00                                     7.527E+00
 1.00E+06 1.18101E+01 1.12635E+01 1.07440E+01 1.02712E+01 9.83476E+00
          9.02833E+00 8.31464E+00 7.68176E+00 7.11753E+00 6.61068E+00
          6.15126E+00 5.73374E+00 5.35368E+00 5.00613E+00 4.68507E+00
          4.38551E+00 4.10482E+00 3.83867E+00 3.58306E+00 3.33551E+00
          3.09294E+00 2.97262E+00 2.85092E+00 2.75286E+00 2.65508E+00
          2.63051E+00 2.61185E+00 2.60998E+00 2.60784E+00 2.60691E+00
          2.60524E+00 2.60736E+00                                     7.650E+00
 1.50E+06 1.18037E+01 1.12339E+01 1.06951E+01 1.02098E+01 9.76415E+00
          8.93877E+00 8.21008E+00 7.56221E+00 6.98398E+00 6.46459E+00
          5.99485E+00 5.56897E+00 5.18201E+00 4.82854E+00 4.50186E+00
          4.19633E+00 3.90827E+00 3.63178E+00 3.36084E+00 3.09023E+00
          2.81485E+00 2.67332E+00 2.52727E+00 2.40728E+00 2.28691E+00
          2.25635E+00 2.23167E+00 2.22871E+00 2.22615E+00 2.22581E+00
          2.22552E+00 2.22311E+00                                     7.928E+00
 2.00E+06 1.17387E+01 1.11668E+01 1.06282E+01 1.01464E+01 9.70556E+00
          8.88659E+00 8.16278E+00 7.51623E+00 6.93734E+00 6.41646E+00
          5.94539E+00 5.51857E+00 5.13102E+00 4.77733E+00 4.45090E+00
          4.14585E+00 3.85767E+00 3.57893E+00 3.30141E+00 3.01612E+00
          2.71264E+00 2.55043E+00 2.37708E+00 2.23057E+00 2.08847E+00
          2.05539E+00 2.02845E+00 2.02483E+00 2.02131E+00 2.02081E+00
          2.02031E+00 2.02072E+00                                     8.168E+00
 3.00E+06 1.15830E+01 1.10248E+01 1.05020E+01 1.00391E+01 9.61781E+00
          8.83069E+00 8.12878E+00 7.49704E+00 6.92864E+00 6.41676E+00
          5.95554E+00 5.53915E+00 5.16149E+00 4.81551E+00 4.49232E+00
          4.18502E+00 3.89094E+00 3.60604E+00 3.32207E+00 3.02029E+00
          2.67782E+00 2.48424E+00 2.26920E+00 2.07776E+00 1.88081E+00
          1.83831E+00 1.81488E+00 1.81221E+00 1.80590E+00 1.80431E+00
          1.80438E+00 1.81665E+00                                     8.551E+00
 4.00E+06 1.14627E+01 1.09176E+01 1.04099E+01 9.96537E+00 9.56355E+00
          8.81008E+00 8.13329E+00 7.52078E+00 6.96637E+00 6.46393E+00
          6.00827E+00 5.59494E+00 5.21969E+00 4.87782E+00 4.56359E+00
          4.27099E+00 3.99345E+00 3.71938E+00 3.43344E+00 3.11322E+00
          2.72958E+00 2.50346E+00 2.24603E+00 2.01412E+00 1.78053E+00
          1.73307E+00 1.70537E+00 1.70210E+00 1.69546E+00 1.69394E+00
          1.69434E+00 1.71631E+00                                     8.851E+00
 5.00E+06 1.13631E+01 1.08307E+01 1.03375E+01 9.91017E+00 9.52589E+00
          8.80113E+00 8.14613E+00 7.55084E+00 7.01030E+00 6.51954E+00
          6.07436E+00 5.67062E+00 5.30421E+00 4.97042E+00 4.66343E+00
          4.37708E+00 4.10435E+00 3.83285E+00 3.54543E+00 3.21575E+00
          2.80784E+00 2.55995E+00 2.26967E+00 2.00257E+00 1.72637E+00
          1.66917E+00 1.64018E+00 1.63751E+00 1.63051E+00 1.62898E+00
          1.63074E+00 1.65576E+00                                     9.097E+00
 6.00E+06 1.12837E+01 1.07619E+01 1.02810E+01 9.86876E+00 9.49982E+00
          8.79919E+00 8.16334E+00 7.58358E+00 7.05596E+00 6.57641E+00
          6.14153E+00 5.74743E+00 5.38996E+00 5.06434E+00 4.76448E+00
          4.48395E+00 4.21561E+00 3.94658E+00 3.65848E+00 3.32225E+00
          2.89612E+00 2.63073E+00 2.31247E+00 2.01362E+00 1.69677E+00
          1.62925E+00 1.59792E+00 1.59574E+00 1.58862E+00 1.58730E+00
          1.59082E+00 1.61572E+00                                     9.306E+00
 8.00E+06 1.11649E+01 1.06600E+01 1.01990E+01 9.81133E+00 9.46725E+00
          8.80511E+00 8.20096E+00 7.64761E+00 7.14253E+00 6.68300E+00
          6.26686E+00 5.89049E+00 5.54966E+00 5.23932E+00 4.95274E+00
          4.68297E+00 4.42276E+00 4.15883E+00 3.87141E+00 3.52781E+00
          3.07690E+00 2.78502E+00 2.42132E+00 2.06748E+00 1.67579E+00
          1.58715E+00 1.54804E+00 1.54630E+00 1.53911E+00 1.53813E+00
          1.54480E+00 1.56689E+00                                     9.649E+00
 1.00E+07 1.10806E+01 1.05891E+01 1.01436E+01 9.77452E+00 9.44918E+00
          8.81654E+00 8.23730E+00 7.70519E+00 7.21865E+00 6.77589E+00
          6.37563E+00 6.01440E+00 5.68793E+00 5.39091E+00 5.11606E+00
          4.85594E+00 4.60335E+00 4.34490E+00 4.06012E+00 3.71416E+00
          3.24864E+00 2.93821E+00 2.53959E+00 2.14003E+00 1.68089E+00
          1.57115E+00 1.52102E+00 1.51902E+00 1.51171E+00 1.51109E+00
          1.51910E+00 1.53760E+00                                     9.922E+00
 1.50E+07 1.09524E+01 1.04850E+01 1.00660E+01 9.72720E+00 9.43224E+00
          8.85010E+00 8.31409E+00 7.81978E+00 7.36686E+00 6.95487E+00
          6.58375E+00 6.25049E+00 5.95078E+00 5.67902E+00 5.42713E+00
          5.18706E+00 4.95182E+00 4.70821E+00 4.43528E+00 4.09569E+00
          3.61833E+00 3.28157E+00 2.82377E+00 2.33935E+00 1.74226E+00
          1.58422E+00 1.48729E+00 1.48202E+00 1.48014E+00 1.48107E+00
          1.48822E+00 1.49951E+00                                     1.042E+01
 2.00E+07 1.08837E+01 1.04311E+01 1.00284E+01 9.70779E+00 9.43125E+00
          8.88098E+00 8.37283E+00 7.90358E+00 7.47338E+00 7.08246E+00
          6.73133E+00 6.41727E+00 6.13614E+00 5.88233E+00 5.64742E+00
          5.42314E+00 5.20280E+00 4.97346E+00 4.71441E+00 4.38823E+00
          3.91690E+00 3.57081E+00 3.08004E+00 2.53651E+00 1.82139E+00
          1.61934E+00 1.48009E+00 1.46974E+00 1.46655E+00 1.46733E+00
          1.47180E+00 1.48059E+00                                     1.077E+01
 3.00E+07 1.08185E+01 1.03816E+01 9.99650E+00 9.69657E+00 9.44141E+00
          8.92864E+00 8.45453E+00 8.01688E+00 7.61602E+00 7.25262E+00
          6.92757E+00 6.63860E+00 6.38197E+00 6.15240E+00 5.94159E+00
          5.74148E+00 5.54582E+00 5.34219E+00 5.11070E+00 4.81526E+00
          4.37138E+00 4.02619E+00 3.50621E+00 2.88884E+00 1.98948E+00
          1.71092E+00 1.48799E+00 1.46524E+00 1.45577E+00 1.45569E+00
          1.45474E+00 1.46204E+00                                     1.124E+01
 4.00E+07 1.07993E+01 1.03677E+01 9.98943E+00 9.69872E+00 9.45378E+00
          8.96006E+00 8.50504E+00 8.08646E+00 7.70424E+00 7.35847E+00
          7.04957E+00 6.77578E+00 6.53431E+00 6.32113E+00 6.12961E+00
          5.95227E+00 5.78063E+00 5.59706E+00 5.37889E+00 5.09837E+00
          4.68264E+00 4.35981E+00 3.86332E+00 3.22134E+00 2.14091E+00
          1.79303E+00 1.51025E+00 1.47495E+00 1.44984E+00 1.44837E+00
          1.44736E+00 1.45276E+00                                     1.155E+01
 5.00E+07 1.07871E+01 1.03603E+01 9.98738E+00 9.70300E+00 9.46480E+00
          8.98393E+00 8.54178E+00 8.13614E+00 7.76659E+00 7.43289E+00
          7.13511E+00 6.87173E+00 6.64048E+00 6.43791E+00 6.25827E+00
          6.09493E+00 5.94019E+00 5.77728E+00 5.58350E+00 5.32797E+00
          4.93466E+00 4.62225E+00 4.13415E+00 3.48198E+00 2.30290E+00
          1.88590E+00 1.52711E+00 1.48138E+00 1.44883E+00 1.44455E+00
          1.44315E+00 1.44708E+00                                     1.178E+01
 6.00E+07 1.07803E+01 1.03574E+01 9.98844E+00 9.70828E+00 9.47441E+00
          9.00222E+00 8.56896E+00 8.17241E+00 7.81189E+00 7.48694E+00
          7.19728E+00 6.94160E+00 6.71797E+00 6.52350E+00 6.35313E+00
          6.20096E+00 6.06006E+00 5.91463E+00 5.74215E+00 5.50922E+00
          5.13756E+00 4.83641E+00 4.35997E+00 3.70676E+00 2.45441E+00
          1.97662E+00 1.54507E+00 1.48861E+00 1.44867E+00 1.44222E+00
          1.44020E+00 1.44330E+00                                     1.195E+01
 8.00E+07 1.07703E+01 1.03569E+01 9.99628E+00 9.72226E+00 9.49309E+00
          9.02918E+00 8.60420E+00 8.21805E+00 7.86960E+00 7.55745E+00
          7.28015E+00 7.03632E+00 6.82420E+00 6.64154E+00 6.48476E+00
          6.34940E+00 6.22912E+00 6.10870E+00 5.96691E+00 5.77423E+00
          5.45516E+00 5.18151E+00 4.72210E+00 4.05798E+00 2.71192E+00
          2.15886E+00 1.59027E+00 1.50632E+00 1.44610E+00 1.43973E+00
          1.42896E+00 1.43896E+00                                     1.219E+01
 1.00E+08 1.07835E+01 1.03673E+01 1.00046E+01 9.72983E+00 9.50141E+00
          9.04269E+00 8.62520E+00 8.24656E+00 7.90544E+00 7.60063E+00
          7.33084E+00 7.09489E+00 6.89116E+00 6.71706E+00 6.56783E+00
          6.43945E+00 6.33062E+00 6.23616E+00 6.13861E+00 5.98454E+00
          5.67728E+00 5.41162E+00 4.98874E+00 4.36843E+00 2.96044E+00
          2.31740E+00 1.61953E+00 1.51704E+00 1.44870E+00 1.44030E+00
          1.43335E+00 1.43622E+00                                     1.236E+01
 1.50E+08 1.07621E+01 1.03589E+01 1.00072E+01 9.74016E+00 9.51760E+00
          9.07012E+00 8.66214E+00 8.29194E+00 7.95856E+00 7.66121E+00
          7.39930E+00 7.17227E+00 6.97950E+00 6.81964E+00 6.68988E+00
          6.58731E+00 6.50904E+00 6.44535E+00 6.37826E+00 6.27027E+00
          6.04307E+00 5.82937E+00 5.45921E+00 4.89113E+00 3.46319E+00
          2.67157E+00 1.70672E+00 1.55797E+00 1.45322E+00 1.44010E+00
          1.42963E+00 1.43237E+00                                     1.263E+01
 2.00E+08 1.07493E+01 1.03566E+01 1.00126E+01 9.74877E+00 9.52724E+00
          9.08344E+00 8.67898E+00 8.31240E+00 7.98288E+00 7.68985E+00
          7.43300E+00 7.21196E+00 7.02631E+00 6.87490E+00 6.75523E+00
          6.66492E+00 6.60207E+00 6.55847E+00 6.51836E+00 6.44751E+00
          6.27302E+00 6.09426E+00 5.76726E+00 5.24668E+00 3.84428E+00
          2.97501E+00 1.79473E+00 1.60165E+00 1.45860E+00 1.44284E+00
          1.42734E+00 1.43103E+00                                     1.278E+01
 3.00E+08 1.07263E+01 1.03538E+01 1.00231E+01 9.76122E+00 9.53684E+00
          9.09380E+00 8.69176E+00 8.32916E+00 8.00491E+00 7.71822E+00
          7.46848E+00 7.25527E+00 7.07799E+00 6.93523E+00 6.82401E+00
          6.74269E+00 6.69339E+00 6.67595E+00 6.68040E+00 6.66341E+00
          6.54750E+00 6.41182E+00 6.15858E+00 5.71669E+00 4.37584E+00
          3.46885E+00 1.96910E+00 1.69571E+00 1.47279E+00 1.44978E+00
          1.42505E+00 1.42896E+00                                     1.296E+01
 4.00E+08 1.06785E+01 1.03316E+01 1.00195E+01 9.76476E+00 9.54186E+00
          9.10408E+00 8.70484E+00 8.34350E+00 8.01987E+00 7.73412E+00
          7.48671E+00 7.27703E+00 7.10400E+00 6.96647E+00 6.86310E+00
          6.79303E+00 6.75655E+00 6.74872E+00 6.75895E+00 6.76095E+00
          6.69399E+00 6.59561E+00 6.40139E+00 6.05066E+00 4.78491E+00
          3.76771E+00 2.14393E+00 1.81952E+00 1.48718E+00 1.44211E+00
          1.42734E+00 1.42798E+00                                     1.306E+01
 5.00E+08 1.06544E+01 1.03219E+01 1.00198E+01 9.76767E+00 9.54407E+00
          9.10815E+00 8.71059E+00 8.35067E+00 8.02835E+00 7.74404E+00
          7.49840E+00 7.29095E+00 7.12057E+00 6.98621E+00 6.88651E+00
          6.82072E+00 6.78964E+00 6.78923E+00 6.81072E+00 6.83208E+00
          6.79892E+00 6.72515E+00 6.56347E+00 6.25760E+00 5.08606E+00
          4.06466E+00 2.29299E+00 1.91386E+00 1.50686E+00 1.44887E+00
          1.43106E+00 1.42746E+00                                     1.313E+01
 6.00E+08 1.06363E+01 1.03142E+01 1.00191E+01 9.76911E+00 9.54526E+00
          9.11109E+00 8.71527E+00 8.35703E+00 8.03612E+00 7.75265E+00
          7.50707E+00 7.29948E+00 7.12990E+00 6.99797E+00 6.90209E+00
          6.84108E+00 6.81484E+00 6.81740E+00 6.84074E+00 6.87443E+00
          6.88355E+00 6.83999E+00 6.68528E+00 6.35880E+00 5.29482E+00
          4.39449E+00 2.42910E+00 1.97713E+00 1.52735E+00 1.47417E+00
          1.42596E+00 1.42700E+00                                     1.318E+01
 8.00E+08 1.06159E+01 1.03063E+01 1.00198E+01 9.77185E+00 9.54721E+00
          9.11441E+00 8.72003E+00 8.36337E+00 8.04410E+00 7.76232E+00
          7.51842E+00 7.31261E+00 7.14497E+00 7.01532E+00 6.92231E+00
          6.86507E+00 6.84383E+00 6.85332E+00 6.88685E+00 6.93751E+00
          6.97870E+00 6.96360E+00 6.85487E+00 6.58585E+00 5.63014E+00
          4.77710E+00 2.70131E+00 2.15259E+00 1.56597E+00 1.49109E+00
          1.42798E+00 1.42651E+00                                     1.324E+01
 1.00E+09 1.06031E+01 1.03023E+01 1.00218E+01 9.77528E+00 9.54974E+00
          9.11647E+00 8.72164E+00 8.36529E+00 8.04715E+00 7.76721E+00
          7.52570E+00 7.32230E+00 7.15628E+00 7.02721E+00 6.93466E+00
          6.87870E+00 6.86002E+00 6.87421E+00 6.91588E+00 6.98005E+00
          7.03893E+00 7.03567E+00 6.95789E+00 6.75479E+00 5.90570E+00
          5.03068E+00 2.93033E+00 2.32825E+00 1.61003E+00 1.49362E+00
          1.44250E+00 1.42651E+00                                     1.329E+01
 1.50E+09 1.05833E+01 1.02950E+01 1.00230E+01 9.77847E+00 9.55193E+00
          9.11928E+00 8.72522E+00 8.37017E+00 8.05369E+00 7.77547E+00
          7.53544E+00 7.33331E+00 7.16861E+00 7.04116E+00 6.95092E+00
          6.89837E+00 6.88427E+00 6.90421E+00 6.95364E+00 7.03123E+00
          7.12171E+00 7.15013E+00 7.12100E+00 6.97582E+00 6.29219E+00
          5.56866E+00 3.41871E+00 2.66882E+00 1.70806E+00 1.54300E+00
          1.45441E+00 1.42603E+00                                     1.335E+01
 2.00E+09 1.05722E+01 1.02907E+01 1.00234E+01 9.77995E+00 9.55289E+00
          9.12073E+00 8.72718E+00 8.37262E+00 8.05663E+00 7.77898E+00
          7.53959E+00 7.33823E+00 7.17441E+00 7.04805E+00 6.95924E+00
          6.90854E+00 6.89686E+00 6.91982E+00 6.97331E+00 7.05752E+00
          7.16395E+00 7.20935E+00 7.20757E+00 7.09741E+00 6.52989E+00
          5.92863E+00 3.80227E+00 2.95339E+00 1.80188E+00 1.59546E+00
          1.46362E+00 1.42566E+00                                     1.338E+01
 3.00E+09 1.05600E+01 1.02859E+01 1.00235E+01 9.78134E+00 9.55385E+00
          9.12250E+00 8.72955E+00 8.37528E+00 8.05936E+00 7.78168E+00
          7.54243E+00 7.34167E+00 7.17942E+00 7.05548E+00 6.96880E+00
          6.91925E+00 6.90861E+00 6.93467E+00 6.99507E+00 7.08832E+00
          7.20214E+00 7.25693E+00 7.29771E+00 7.26272E+00 6.80387E+00
          6.30526E+00 4.41522E+00 3.44698E+00 1.97316E+00 1.68842E+00
          1.47446E+00 1.42584E+00                                     1.342E+01
 4.00E+09 1.05544E+01 1.02836E+01 1.00235E+01 9.78171E+00 9.55381E+00
          9.12274E+00 8.73017E+00 8.37621E+00 8.06063E+00 7.78345E+00
          7.54491E+00 7.34482E+00 7.18266E+00 7.05832E+00 6.97192E+00
          6.92408E+00 6.91596E+00 6.94357E+00 7.00354E+00 7.09810E+00
          7.22805E+00 7.29865E+00 7.34063E+00 7.29654E+00 6.98357E+00
          6.66438E+00 4.78523E+00 3.75843E+00 2.14093E+00 1.80431E+00
          1.49738E+00 1.42578E+00                                     1.344E+01
 5.00E+09 1.05685E+01 1.02936E+01 1.00295E+01 9.78391E+00 9.55299E+00
          9.11902E+00 8.72608E+00 8.37302E+00 8.05900E+00 7.78345E+00
          7.54613E+00 7.34691E+00 7.18569E+00 7.06180E+00 6.97314E+00
          6.91973E+00 6.90692E+00 6.94051E+00 7.02186E+00 7.13107E+00
          7.24328E+00 7.30081E+00 7.35947E+00 7.37618E+00 7.10896E+00
          6.73440E+00 5.12576E+00 4.11718E+00 2.29712E+00 1.87574E+00
          1.51521E+00 1.42555E+00                                     1.346E+01
 6.00E+09 1.05655E+01 1.02924E+01 1.00295E+01 9.78422E+00 9.55321E+00
          9.11942E+00 8.72663E+00 8.37371E+00 8.05980E+00 7.78437E+00
          7.54715E+00 7.34806E+00 7.18697E+00 7.06328E+00 6.97486E+00
          6.92179E+00 6.90946E+00 6.94375E+00 7.02610E+00 7.13686E+00
          7.25205E+00 7.31278E+00 7.37822E+00 7.40796E+00 7.18951E+00
          6.86200E+00 5.36314E+00 4.36195E+00 2.44571E+00 1.96990E+00
          1.53519E+00 1.42545E+00                                     1.347E+01
 8.00E+09 1.05437E+01 1.02796E+01 1.00240E+01 9.78323E+00 9.55481E+00
          9.12404E+00 8.73176E+00 8.37827E+00 8.06324E+00 7.78651E+00
          7.54822E+00 7.34845E+00 7.18725E+00 7.06453E+00 6.97944E+00
          6.93205E+00 6.92433E+00 6.95433E+00 7.02043E+00 7.12360E+00
          7.25914E+00 7.33414E+00 7.40713E+00 7.44561E+00 7.29858E+00
          7.02810E+00 5.70379E+00 4.74278E+00 2.71444E+00 2.15524E+00
          1.57397E+00 1.42548E+00                                     1.348E+01
 1.00E+10 1.05412E+01 1.02787E+01 1.00242E+01 9.78385E+00 9.55539E+00
          9.12462E+00 8.73223E+00 8.37861E+00 8.06346E+00 7.78665E+00
          7.54836E+00 7.34871E+00 7.18778E+00 7.06548E+00 6.98080E+00
          6.93375E+00 6.92639E+00 6.95689E+00 7.02380E+00 7.12808E+00
          7.26508E+00 7.34226E+00 7.42254E+00 7.47180E+00 7.35663E+00
          7.13122E+00 5.93307E+00 5.02322E+00 2.95280E+00 2.33014E+00
          1.60938E+00 1.42554E+00                                     1.348E+01


==> anc/colstop/sbethe/sdbase/pdebr90.p08 <==
 90
 1.00E+03 4.73360E-01 4.84950E-01 4.96690E-01 5.08702E-01 5.21000E-01
          5.46430E-01 5.72990E-01 6.00680E-01 6.29500E-01 6.59430E-01
          6.90430E-01 7.22440E-01 7.55390E-01 7.89230E-01 8.23980E-01
          8.59530E-01 8.95450E-01 9.31080E-01 9.65550E-01 9.98130E-01
          1.02705E+00 1.03898E+00 1.04912E+00 1.05596E+00 1.06510E+00
          1.06861E+00 1.07214E+00 1.07248E+00 1.07246E+00 1.07246E+00
          1.07241E+00 1.07242E+00                                     6.610E-01
 1.50E+03 6.93180E-01 7.08732E-01 7.24460E-01 7.40509E-01 7.56900E-01
          7.90700E-01 8.25890E-01 8.62450E-01 9.00360E-01 9.39580E-01
          9.80050E-01 1.02168E+00 1.06434E+00 1.10790E+00 1.15230E+00
          1.19730E+00 1.24228E+00 1.28633E+00 1.32834E+00 1.36761E+00
          1.40232E+00 1.41682E+00 1.42973E+00 1.43946E+00 1.45436E+00
          1.46065E+00 1.46707E+00 1.46774E+00 1.46776E+00 1.46769E+00
          1.46756E+00 1.46817E+00                                     9.271E-01
 2.00E+03 9.01990E-01 9.21418E-01 9.41020E-01 9.60942E-01 9.81220E-01
          1.02286E+00 1.06592E+00 1.11034E+00 1.15605E+00 1.20294E+00
          1.25087E+00 1.29974E+00 1.34931E+00 1.39946E+00 1.45018E+00
          1.50127E+00 1.55200E+00 1.60138E+00 1.64827E+00 1.69228E+00
          1.73205E+00 1.74929E+00 1.76526E+00 1.77771E+00 1.79515E+00
          1.80184E+00 1.80865E+00 1.80941E+00 1.80948E+00 1.80940E+00
          1.80926E+00 1.81000E+00                                     1.170E+00
 3.00E+03 1.28723E+00 1.31357E+00 1.34003E+00 1.36673E+00 1.39374E+00
          1.44874E+00 1.50486E+00 1.56193E+00 1.61969E+00 1.67785E+00
          1.73606E+00 1.79406E+00 1.85159E+00 1.90854E+00 1.96523E+00
          2.02186E+00 2.07786E+00 2.13269E+00 2.18551E+00 2.23508E+00
          2.28061E+00 2.30231E+00 2.32428E+00 2.34216E+00 2.36095E+00
          2.36582E+00 2.37023E+00 2.37087E+00 2.37121E+00 2.37119E+00
          2.37122E+00 2.37152E+00                                     1.596E+00
 4.00E+03 1.62783E+00 1.66255E+00 1.69705E+00 1.73119E+00 1.76504E+00
          1.83217E+00 1.89812E+00 1.96269E+00 2.02589E+00 2.08805E+00
          2.14981E+00 2.21118E+00 2.27195E+00 2.33201E+00 2.39169E+00
          2.45108E+00 2.50920E+00 2.56458E+00 2.61623E+00 2.66647E+00
          2.71787E+00 2.74383E+00 2.77017E+00 2.79017E+00 2.80659E+00
          2.81170E+00 2.81346E+00 2.81346E+00 2.81399E+00 2.81406E+00
          2.81412E+00 2.81399E+00                                     1.955E+00
 5.00E+03 1.93385E+00 1.97660E+00 2.01869E+00 2.05961E+00 2.09946E+00
          2.17649E+00 2.24933E+00 2.31788E+00 2.38262E+00 2.44486E+00
          2.50666E+00 2.56835E+00 2.62973E+00 2.69049E+00 2.75058E+00
          2.80971E+00 2.86679E+00 2.92038E+00 2.96994E+00 3.01946E+00
          3.07380E+00 3.10268E+00 3.13172E+00 3.15254E+00 3.16718E+00
          3.17256E+00 3.17193E+00 3.17144E+00 3.17214E+00 3.17225E+00
          3.17239E+00 3.17185E+00                                     2.262E+00
 6.00E+03 2.21196E+00 2.26160E+00 2.31013E+00 2.35669E+00 2.40140E+00
          2.48601E+00 2.56341E+00 2.63364E+00 2.69767E+00 2.75782E+00
          2.81748E+00 2.87733E+00 2.93718E+00 2.99660E+00 3.05519E+00
          3.11240E+00 3.16715E+00 3.21807E+00 3.26499E+00 3.31298E+00
          3.36824E+00 3.39856E+00 3.42888E+00 3.44999E+00 3.46378E+00
          3.46927E+00 3.46705E+00 3.46625E+00 3.46708E+00 3.46720E+00
          3.46741E+00 3.46658E+00                                     2.528E+00
 8.00E+03 2.70096E+00 2.76068E+00 2.81848E+00 2.87285E+00 2.92396E+00
          3.01756E+00 3.09866E+00 3.16761E+00 3.22627E+00 3.27869E+00
          3.33042E+00 3.38274E+00 3.43555E+00 3.48831E+00 3.54041E+00
          3.59109E+00 3.63944E+00 3.68438E+00 3.72606E+00 3.76994E+00
          3.82269E+00 3.85242E+00 3.88215E+00 3.90306E+00 3.91805E+00
          3.92338E+00 3.92049E+00 3.91961E+00 3.92049E+00 3.92061E+00
          3.92088E+00 3.91995E+00                                     2.963E+00
 1.00E+04 3.12059E+00 3.18628E+00 3.24936E+00 3.30778E+00 3.36179E+00
          3.45824E+00 3.53804E+00 3.60193E+00 3.65245E+00 3.69492E+00
          3.73645E+00 3.77873E+00 3.82181E+00 3.86528E+00 3.90863E+00
          3.95126E+00 3.99251E+00 4.03153E+00 4.06843E+00 4.10769E+00
          4.15475E+00 4.18129E+00 4.20813E+00 4.22828E+00 4.24648E+00
          4.25138E+00 4.24986E+00 4.24933E+00 4.25011E+00 4.25019E+00
          4.25045E+00 4.24988E+00                                     3.305E+00
 1.50E+04 3.96470E+00 4.03435E+00 4.10015E+00 4.15909E+00 4.21162E+00
          4.30029E+00 4.36588E+00 4.40983E+00 4.43600E+00 4.45154E+00
          4.46579E+00 4.48108E+00 4.49786E+00 4.51637E+00 4.53670E+00
          4.55902E+00 4.58310E+00 4.60816E+00 4.63360E+00 4.66066E+00
          4.69086E+00 4.70733E+00 4.72490E+00 4.74183E+00 4.76672E+00
          4.77027E+00 4.77341E+00 4.77401E+00 4.77442E+00 4.77439E+00
          4.77455E+00 4.77539E+00                                     3.922E+00
 2.00E+04 4.61693E+00 4.68204E+00 4.74252E+00 4.79482E+00 4.83957E+00
          4.91035E+00 4.95509E+00 4.97587E+00 4.97731E+00 4.96750E+00
          4.95661E+00 4.94741E+00 4.94068E+00 4.93708E+00 4.93732E+00
          4.94206E+00 4.95115E+00 4.96324E+00 4.97687E+00 4.99167E+00
          5.00738E+00 5.01586E+00 5.02572E+00 5.03844E+00 5.06387E+00
          5.06625E+00 5.07179E+00 5.07298E+00 5.07313E+00 5.07303E+00
          5.07309E+00 5.07547E+00                                     4.344E+00
 3.00E+04 5.58046E+00 5.64197E+00 5.69409E+00 5.72976E+00 5.75119E+00
          5.76460E+00 5.74845E+00 5.71835E+00 5.67904E+00 5.63417E+00
          5.58808E+00 5.54313E+00 5.50126E+00 5.46391E+00 5.43194E+00
          5.40588E+00 5.38616E+00 5.37240E+00 5.36414E+00 5.36107E+00
          5.35757E+00 5.35282E+00 5.35152E+00 5.35700E+00 5.37104E+00
          5.37404E+00 5.37808E+00 5.37902E+00 5.37944E+00 5.37925E+00
          5.37918E+00 5.38312E+00                                     4.908E+00
 4.00E+04 6.30872E+00 6.33495E+00 6.35538E+00 6.36564E+00 6.36712E+00
          6.35058E+00 6.30773E+00 6.24229E+00 6.16035E+00 6.07122E+00
          5.98559E+00 5.90684E+00 5.83594E+00 5.77332E+00 5.72010E+00
          5.67620E+00 5.64056E+00 5.60921E+00 5.57881E+00 5.55164E+00
          5.53102E+00 5.52320E+00 5.51501E+00 5.50998E+00 5.51364E+00
          5.51322E+00 5.51774E+00 5.51872E+00 5.51846E+00 5.51839E+00
          5.51834E+00 5.52197E+00                                     5.287E+00
 5.00E+04 6.87599E+00 6.88337E+00 6.88465E+00 6.87530E+00 6.85700E+00
          6.80147E+00 6.72062E+00 6.61885E+00 6.50289E+00 6.38252E+00
          6.26897E+00 6.16550E+00 6.07282E+00 5.99070E+00 5.91938E+00
          5.85794E+00 5.80496E+00 5.75603E+00 5.70786E+00 5.66436E+00
          5.63074E+00 5.61735E+00 5.60228E+00 5.58941E+00 5.58279E+00
          5.58162E+00 5.58622E+00 5.58712E+00 5.58667E+00 5.58665E+00
          5.58655E+00 5.58832E+00                                     5.574E+00
 6.00E+04 7.32871E+00 7.33910E+00 7.33792E+00 7.31662E+00 7.27877E+00
          7.17243E+00 7.03802E+00 6.89553E+00 6.75187E+00 6.61268E+00
          6.48432E+00 6.36732E+00 6.25955E+00 6.15937E+00 6.06859E+00
          5.98798E+00 5.91642E+00 5.85028E+00 5.78775E+00 5.73540E+00
          5.69251E+00 5.66893E+00 5.64617E+00 5.62986E+00 5.61410E+00
          5.61205E+00 5.61769E+00 5.61863E+00 5.61804E+00 5.61788E+00
          5.61797E+00 5.61699E+00                                     5.807E+00
 8.00E+04 8.05000E+00 8.04316E+00 8.02108E+00 7.97258E+00 7.90273E+00
          7.72622E+00 7.52176E+00 7.31902E+00 7.12540E+00 6.94448E+00
          6.78028E+00 6.63188E+00 6.49479E+00 6.36612E+00 6.24773E+00
          6.14094E+00 6.04410E+00 5.95297E+00 5.86557E+00 5.78956E+00
          5.72607E+00 5.69331E+00 5.65963E+00 5.63220E+00 5.60471E+00
          5.60153E+00 5.60786E+00 5.60880E+00 5.60790E+00 5.60778E+00
          5.60797E+00 5.60181E+00                                     6.159E+00
 1.00E+05 8.59364E+00 8.56981E+00 8.52773E+00 8.45408E+00 8.35528E+00
          8.11662E+00 7.85178E+00 7.59860E+00 7.36411E+00 7.14979E+00
          6.95688E+00 6.78310E+00 6.62236E+00 6.47085E+00 6.33021E+00
          6.20213E+00 6.08475E+00 5.97371E+00 5.86693E+00 5.77178E+00
          5.69021E+00 5.64948E+00 5.60737E+00 5.57247E+00 5.53734E+00
          5.53255E+00 5.53676E+00 5.53734E+00 5.53629E+00 5.53620E+00
          5.53613E+00 5.52759E+00                                     6.409E+00
 1.50E+05 9.67413E+00 9.48813E+00 9.30306E+00 9.12003E+00 8.94074E+00
          8.59756E+00 8.27277E+00 7.96568E+00 7.67593E+00 7.40376E+00
          7.14954E+00 6.91320E+00 6.69417E+00 6.49153E+00 6.30427E+00
          6.13243E+00 5.97727E+00 5.83882E+00 5.71503E+00 5.59411E+00
          5.46532E+00 5.40101E+00 5.34371E+00 5.30520E+00 5.26242E+00
          5.25022E+00 5.24053E+00 5.23937E+00 5.23828E+00 5.23816E+00
          5.23798E+00 5.23059E+00                                     6.776E+00
 2.00E+05 1.01957E+01 9.97394E+00 9.75270E+00 9.53279E+00 9.31598E+00
          8.89644E+00 8.49460E+00 8.11212E+00 7.75115E+00 7.41516E+00
          7.10823E+00 6.83014E+00 6.57941E+00 6.35431E+00 6.15238E+00
          5.97056E+00 5.80429E+00 5.64095E+00 5.47251E+00 5.31051E+00
          5.16801E+00 5.10419E+00 5.04270E+00 4.99548E+00 4.94703E+00
          4.93088E+00 4.90766E+00 4.90393E+00 4.90305E+00 4.90329E+00
          4.90204E+00 4.90120E+00                                     6.965E+00
 3.00E+05 1.08910E+01 1.05677E+01 1.02510E+01 9.94588E+00 9.65283E+00
          9.09971E+00 8.58780E+00 8.11571E+00 7.68289E+00 7.28799E+00
          6.93032E+00 6.60760E+00 6.31662E+00 6.05357E+00 5.81316E+00
          5.59092E+00 5.38450E+00 5.18858E+00 4.99789E+00 4.81501E+00
          4.64574E+00 4.56828E+00 4.49431E+00 4.43821E+00 4.37960E+00
          4.36026E+00 4.33424E+00 4.33028E+00 4.32920E+00 4.32919E+00
          4.32794E+00 4.33447E+00                                     7.153E+00
 4.00E+05 1.12766E+01 1.08847E+01 1.05040E+01 1.01431E+01 9.80058E+00
          9.16016E+00 8.57655E+00 8.04560E+00 7.56501E+00 7.13092E+00
          6.73954E+00 6.38716E+00 6.06955E+00 5.78158E+00 5.51629E+00
          5.26881E+00 5.03934E+00 4.82813E+00 4.63217E+00 4.43978E+00
          4.24294E+00 4.14740E+00 4.06239E+00 4.00419E+00 3.93697E+00
          3.91616E+00 3.89711E+00 3.89490E+00 3.89363E+00 3.89336E+00
          3.89276E+00 3.90039E+00                                     7.262E+00
 5.00E+05 1.14869E+01 1.10449E+01 1.06188E+01 1.02205E+01 9.84662E+00
          9.15309E+00 8.52967E+00 7.96875E+00 7.46466E+00 7.01020E+00
          6.59821E+00 6.22432E+00 5.88480E+00 5.57539E+00 5.29044E+00
          5.02555E+00 4.77927E+00 4.54870E+00 4.33147E+00 4.12510E+00
          3.92935E+00 3.83553E+00 3.74146E+00 3.66628E+00 3.59250E+00
          3.57456E+00 3.56012E+00 3.55847E+00 3.55709E+00 3.55685E+00
          3.55688E+00 3.56201E+00                                     7.345E+00
 6.00E+05 1.16258E+01 1.11477E+01 1.06889E+01 1.02638E+01 9.86723E+00
          9.13420E+00 8.48020E+00 7.89563E+00 7.37247E+00 6.90166E+00
          6.47445E+00 6.08600E+00 5.73252E+00 5.40979E+00 5.11236E+00
          4.83593E+00 4.57881E+00 4.33784E+00 4.11047E+00 3.89411E+00
          3.68726E+00 3.58706E+00 3.48576E+00 3.40425E+00 3.32534E+00
          3.30721E+00 3.29492E+00 3.29369E+00 3.29231E+00 3.29214E+00
          3.29273E+00 3.29501E+00                                     7.419E+00
 8.00E+05 1.17687E+01 1.12447E+01 1.07450E+01 1.02874E+01 9.86370E+00
          9.08218E+00 8.38995E+00 7.77576E+00 7.22825E+00 6.73639E+00
          6.29007E+00 5.88397E+00 5.51405E+00 5.17583E+00 4.86372E+00
          4.57324E+00 4.30219E+00 4.04684E+00 3.80387E+00 3.57104E+00
          3.34535E+00 3.23453E+00 3.12230E+00 3.03184E+00 2.94334E+00
          2.92265E+00 2.90960E+00 2.90844E+00 2.90704E+00 2.90703E+00
          2.90811E+00 2.90582E+00                                     7.552E+00
 1.00E+06 1.18210E+01 1.12718E+01 1.07500E+01 1.02755E+01 9.83805E+00
          9.03106E+00 8.31836E+00 7.68756E+00 7.12601E+00 6.62200E+00
          6.16514E+00 5.74984E+00 5.37176E+00 5.02603E+00 4.70667E+00
          4.40882E+00 4.12979E+00 3.86523E+00 3.61112E+00 3.36489E+00
          3.12343E+00 3.00362E+00 2.88245E+00 2.78473E+00 2.68678E+00
          2.66244E+00 2.64582E+00 2.64424E+00 2.64272E+00 2.64274E+00
          2.64371E+00 2.63947E+00                                     7.673E+00
 1.50E+06 1.18039E+01 1.12328E+01 1.06931E+01 1.02069E+01 9.76098E+00
          8.93595E+00 8.20859E+00 7.56277E+00 6.98691E+00 6.46991E+00
          6.00223E+00 5.57812E+00 5.19272E+00 4.84070E+00 4.51550E+00
          4.21157E+00 3.92521E+00 3.65049E+00 3.38127E+00 3.11215E+00
          2.83778E+00 2.69646E+00 2.55031E+00 2.43008E+00 2.31011E+00
          2.27995E+00 2.25593E+00 2.25308E+00 2.25058E+00 2.25023E+00
          2.24994E+00 2.24719E+00                                     7.942E+00
 2.00E+06 1.17202E+01 1.11509E+01 1.06147E+01 1.01347E+01 9.69539E+00
          8.87927E+00 8.15779E+00 7.51324E+00 6.93607E+00 6.41672E+00
          5.94708E+00 5.52160E+00 5.13542E+00 4.78315E+00 4.45831E+00
          4.15507E+00 3.86887E+00 3.59226E+00 3.31684E+00 3.03335E+00
          2.73099E+00 2.56896E+00 2.39541E+00 2.24871E+00 2.10768E+00
          2.07494E+00 2.04700E+00 2.04318E+00 2.03932E+00 2.03832E+00
          2.03641E+00 2.03973E+00                                     8.174E+00
 3.00E+06 1.15370E+01 1.09872E+01 1.04718E+01 1.00149E+01 9.59857E+00
          8.81939E+00 8.12259E+00 7.49354E+00 6.92550E+00 6.41186E+00
          5.94694E+00 5.52595E+00 5.14427E+00 4.79688E+00 4.47769E+00
          4.18069E+00 3.90002E+00 3.62564E+00 3.34497E+00 3.04117E+00
          2.69337E+00 2.49625E+00 2.27824E+00 2.08652E+00 1.89701E+00
          1.85755E+00 1.82717E+00 1.82276E+00 1.81586E+00 1.81334E+00
          1.80945E+00 1.82959E+00                                     8.546E+00
 4.00E+06 1.13857E+01 1.08561E+01 1.03622E+01 9.92836E+00 9.53466E+00
          8.79253E+00 8.12141E+00 7.51064E+00 6.95558E+00 6.45185E+00
          5.99571E+00 5.58293E+00 5.20904E+00 4.86913E+00 4.55720E+00
          4.26705E+00 3.99211E+00 3.72078E+00 3.43776E+00 3.12086E+00
          2.74090E+00 2.51647E+00 2.26016E+00 2.02859E+00 1.79486E+00
          1.74642E+00 1.71359E+00 1.70923E+00 1.70043E+00 1.69687E+00
          1.69238E+00 1.72510E+00                                     8.836E+00
 5.00E+06 1.12707E+01 1.07572E+01 1.02807E+01 9.86638E+00 9.49203E+00
          8.78095E+00 8.13254E+00 7.53894E+00 6.99712E+00 6.50428E+00
          6.05812E+00 5.65476E+00 5.28977E+00 4.95818E+00 4.65375E+00
          4.37003E+00 4.10007E+00 3.83142E+00 3.54700E+00 3.22077E+00
          2.81682E+00 2.57086E+00 2.28204E+00 2.01568E+00 1.73978E+00
          1.68142E+00 1.64586E+00 1.64174E+00 1.63168E+00 1.62744E+00
          1.62280E+00 1.66602E+00                                     9.076E+00
 6.00E+06 1.11814E+01 1.06806E+01 1.02183E+01 9.82052E+00 9.46261E+00
          8.77714E+00 8.14854E+00 7.57044E+00 7.04115E+00 6.55902E+00
          6.12283E+00 5.72898E+00 5.37298E+00 5.04970E+00 4.75259E+00
          4.47488E+00 4.20943E+00 3.94330E+00 3.65822E+00 3.32529E+00
          2.90284E+00 2.63933E+00 2.32277E+00 2.02516E+00 1.70951E+00
          1.64084E+00 1.60184E+00 1.59793E+00 1.58700E+00 1.58218E+00
          1.57861E+00 1.62500E+00                                     9.282E+00
 8.00E+06 1.10521E+01 1.05704E+01 1.01299E+01 9.75812E+00 9.42613E+00
          8.78070E+00 8.18450E+00 7.63280E+00 7.12562E+00 6.66293E+00
          6.24513E+00 5.86887E+00 5.52957E+00 5.22176E+00 4.93819E+00
          4.67146E+00 4.41428E+00 4.15334E+00 3.86878E+00 3.52787E+00
          3.07957E+00 2.78921E+00 2.42757E+00 2.07608E+00 1.68756E+00
          1.59800E+00 1.54998E+00 1.54614E+00 1.53409E+00 1.52902E+00
          1.52515E+00 1.57422E+00                                     9.619E+00
 1.00E+07 1.09645E+01 1.04966E+01 1.00721E+01 9.71924E+00 9.40630E+00
          8.79083E+00 8.21976E+00 7.68929E+00 7.20047E+00 6.75434E+00
          6.35223E+00 5.99105E+00 5.66614E+00 5.37175E+00 5.10000E+00
          4.84302E+00 4.59353E+00 4.33803E+00 4.05592E+00 3.71201E+00
          3.24802E+00 2.93871E+00 2.54245E+00 2.14625E+00 1.69197E+00
          1.58162E+00 1.52224E+00 1.51801E+00 1.50535E+00 1.50012E+00
          1.49683E+00 1.54590E+00                                     9.889E+00
 1.50E+07 1.08403E+01 1.03951E+01 9.99583E+00 9.67225E+00 9.38893E+00
          8.82302E+00 8.29478E+00 7.80207E+00 7.34693E+00 6.93166E+00
          6.55875E+00 6.22550E+00 5.92729E+00 5.65812E+00 5.40928E+00
          5.17224E+00 4.93994E+00 4.69898E+00 4.42809E+00 4.08937E+00
          3.61203E+00 3.27617E+00 2.82184E+00 2.34264E+00 1.75143E+00
          1.59300E+00 1.49065E+00 1.48338E+00 1.47481E+00 1.47122E+00
          1.46997E+00 1.50879E+00                                     1.038E+01
 2.00E+07 1.07817E+01 1.03487E+01 9.96322E+00 9.65595E+00 9.38957E+00
          8.85358E+00 8.35236E+00 7.88460E+00 7.45252E+00 7.05874E+00
          6.70606E+00 6.39207E+00 6.11235E+00 5.86090E+00 5.62875E+00
          5.40720E+00 5.18945E+00 4.96240E+00 4.70500E+00 4.37930E+00
          3.90760E+00 3.56238E+00 3.07547E+00 2.53792E+00 1.82978E+00
          1.62798E+00 1.48516E+00 1.47338E+00 1.46492E+00 1.46194E+00
          1.45850E+00 1.49121E+00                                     1.073E+01
 3.00E+07 1.07380E+01 1.03152E+01 9.94242E+00 9.65189E+00 9.40382E+00
          8.90121E+00 8.43221E+00 7.99588E+00 7.59399E+00 7.22880E+00
          6.90287E+00 6.61412E+00 6.35866E+00 6.13090E+00 5.92219E+00
          5.72409E+00 5.53032E+00 5.32836E+00 5.09809E+00 4.80311E+00
          4.35938E+00 4.01542E+00 3.49957E+00 2.88836E+00 1.99673E+00
          1.71941E+00 1.49598E+00 1.47279E+00 1.46068E+00 1.45856E+00
          1.45325E+00 1.47412E+00                                     1.120E+01
 4.00E+07 1.07362E+01 1.03147E+01 9.94507E+00 9.66074E+00 9.42047E+00
          8.93348E+00 8.48175E+00 8.06394E+00 7.68097E+00 7.33412E+00
          7.02501E+00 6.75198E+00 6.51195E+00 6.30047E+00 6.11033E+00
          5.93368E+00 5.76249E+00 5.58020E+00 5.36456E+00 5.08588E+00
          4.67014E+00 4.34811E+00 3.85580E+00 3.22011E+00 2.14722E+00
          1.80180E+00 1.51953E+00 1.48489E+00 1.45925E+00 1.45599E+00
          1.45386E+00 1.46558E+00                                     1.151E+01
 5.00E+07 1.07388E+01 1.03180E+01 9.95028E+00 9.66950E+00 9.43384E+00
          8.95691E+00 8.51696E+00 8.11223E+00 7.74277E+00 7.40898E+00
          7.11145E+00 6.84877E+00 6.61851E+00 6.41705E+00 6.23833E+00
          6.07558E+00 5.92132E+00 5.75933E+00 5.56720E+00 5.31344E+00
          4.92191E+00 4.61131E+00 4.12722E+00 3.48027E+00 2.30816E+00
          1.89398E+00 1.53788E+00 1.49291E+00 1.46069E+00 1.45584E+00
          1.45374E+00 1.46094E+00                                     1.174E+01
 6.00E+07 1.07423E+01 1.03227E+01 9.95648E+00 9.67794E+00 9.44509E+00
          8.97489E+00 8.54306E+00 8.14752E+00 7.78772E+00 7.46335E+00
          7.17430E+00 6.91926E+00 6.69630E+00 6.50248E+00 6.33270E+00
          6.18107E+00 6.04066E+00 5.89588E+00 5.72437E+00 5.49316E+00
          5.12468E+00 4.82613E+00 4.35348E+00 3.70453E+00 2.45874E+00
          1.98410E+00 1.55675E+00 1.50114E+00 1.46211E+00 1.45581E+00
          1.45343E+00 1.45752E+00                                     1.191E+01
 8.00E+07 1.07449E+01 1.03301E+01 9.96820E+00 9.69325E+00 9.46372E+00
          9.00101E+00 8.57807E+00 8.19346E+00 7.84602E+00 7.53448E+00
          7.25764E+00 7.01418E+00 6.80245E+00 6.62019E+00 6.46382E+00
          6.32883E+00 6.20890E+00 6.08877E+00 5.94749E+00 5.75654E+00
          5.44169E+00 5.17117E+00 4.71507E+00 4.05416E+00 2.71495E+00
          2.16576E+00 1.60244E+00 1.51968E+00 1.46122E+00 1.45528E+00
          1.44550E+00 1.45312E+00                                     1.216E+01
 1.00E+08 1.07560E+01 1.03411E+01 9.97914E+00 9.70443E+00 9.47574E+00
          9.01700E+00 8.59966E+00 8.22135E+00 7.88070E+00 7.57647E+00
          7.30735E+00 7.07214E+00 6.86916E+00 6.69577E+00 6.54706E+00
          6.41898E+00 6.31026E+00 6.21582E+00 6.11854E+00 5.96590E+00
          5.66239E+00 5.39960E+00 4.98010E+00 4.36335E+00 2.96214E+00
          2.32289E+00 1.63194E+00 1.53078E+00 1.46406E+00 1.45620E+00
          1.44991E+00 1.45099E+00                                     1.233E+01
 1.50E+08 1.07322E+01 1.03301E+01 9.97917E+00 9.71224E+00 9.48957E+00
          9.04255E+00 8.63544E+00 8.26636E+00 7.93421E+00 7.63802E+00
          7.37699E+00 7.15057E+00 6.95817E+00 6.79848E+00 6.66881E+00
          6.56630E+00 6.48806E+00 6.42431E+00 6.35714E+00 6.24968E+00
          6.02447E+00 5.81275E+00 5.44565E+00 4.88171E+00 3.46232E+00
          2.67515E+00 1.71816E+00 1.57114E+00 1.46789E+00 1.45477E+00
          1.44531E+00 1.44751E+00                                     1.259E+01
 2.00E+08 1.07141E+01 1.03239E+01 9.98187E+00 9.71913E+00 9.49829E+00
          9.05602E+00 8.65284E+00 8.28734E+00 7.95873E+00 7.66649E+00
          7.41035E+00 7.18993E+00 7.00480E+00 6.85378E+00 6.73429E+00
          6.64394E+00 6.58091E+00 6.53724E+00 6.49725E+00 6.42642E+00
          6.25189E+00 6.07382E+00 5.74950E+00 5.23389E+00 3.84144E+00
          2.97696E+00 1.80497E+00 1.61395E+00 1.47260E+00 1.45642E+00
          1.44226E+00 1.44617E+00                                     1.274E+01
 3.00E+08 1.06898E+01 1.03198E+01 9.99107E+00 9.73044E+00 9.50693E+00
          9.06575E+00 8.66531E+00 8.30403E+00 7.98092E+00 7.69511E+00
          7.44609E+00 7.23339E+00 7.05643E+00 6.91390E+00 6.80280E+00
          6.72158E+00 6.67230E+00 6.65477E+00 6.65894E+00 6.64129E+00
          6.52449E+00 6.38891E+00 6.13749E+00 5.69970E+00 4.36932E+00
          3.46843E+00 1.97759E+00 1.70640E+00 1.48639E+00 1.46371E+00
          1.43921E+00 1.44434E+00                                     1.292E+01
 4.00E+08 1.06605E+01 1.03097E+01 9.99402E+00 9.73644E+00 9.51146E+00
          9.07192E+00 8.67330E+00 8.31415E+00 7.99346E+00 7.71048E+00
          7.46468E+00 7.25569E+00 7.08302E+00 6.94543E+00 6.84011E+00
          6.76578E+00 6.72534E+00 6.71997E+00 6.74232E+00 6.75437E+00
          6.68621E+00 6.58350E+00 6.37100E+00 5.98552E+00 4.76255E+00
          3.83955E+00 2.13745E+00 1.80221E+00 1.50448E+00 1.47134E+00
          1.43933E+00 1.44336E+00                                     1.302E+01
 5.00E+08 1.06192E+01 1.02887E+01 9.98825E+00 9.73740E+00 9.51481E+00
          9.08097E+00 8.68525E+00 8.32695E+00 8.00578E+00 7.72186E+00
          7.47567E+00 7.26725E+00 7.09653E+00 6.96302E+00 6.86496E+00
          6.80096E+00 6.77072E+00 6.76807E+00 6.78390E+00 6.80426E+00
          6.78779E+00 6.72360E+00 6.54008E+00 6.18125E+00 5.05744E+00
          4.14209E+00 2.28863E+00 1.89391E+00 1.52224E+00 1.48105E+00
          1.44055E+00 1.44336E+00                                     1.309E+01
 6.00E+08 1.06036E+01 1.02829E+01 9.98906E+00 9.73980E+00 9.51653E+00
          9.08362E+00 8.68891E+00 8.33170E+00 8.01169E+00 7.72899E+00
          7.48409E+00 7.27708E+00 7.10795E+00 6.97636E+00 6.88073E+00
          6.81987E+00 6.79366E+00 6.79614E+00 6.81922E+00 6.85251E+00
          6.86111E+00 6.81731E+00 6.66267E+00 6.33761E+00 5.28206E+00
          4.38828E+00 2.43399E+00 1.98521E+00 1.54105E+00 1.48956E+00
          1.44147E+00 1.44312E+00                                     1.314E+01
 8.00E+08 1.05839E+01 1.02755E+01 9.98996E+00 9.74270E+00 9.51857E+00
          9.08690E+00 8.69362E+00 8.33799E+00 8.01968E+00 7.73872E+00
          7.49553E+00 7.29028E+00 7.12306E+00 6.99373E+00 6.90093E+00
          6.84386E+00 6.82269E+00 6.83203E+00 6.86521E+00 6.91550E+00
          6.95654E+00 6.94135E+00 6.83244E+00 6.56391E+00 5.61478E+00
          4.76812E+00 2.70458E+00 2.15968E+00 1.57913E+00 1.50592E+00
          1.44312E+00 1.44189E+00                                     1.320E+01
 1.00E+09 1.05715E+01 1.02716E+01 9.99183E+00 9.74587E+00 9.52089E+00
          9.08891E+00 8.69537E+00 8.34011E+00 8.02288E+00 7.74370E+00
          7.50284E+00 7.29995E+00 7.13437E+00 7.00564E+00 6.91334E+00
          6.85753E+00 6.83887E+00 6.85291E+00 6.89425E+00 6.95805E+00
          7.01675E+00 7.01347E+00 6.93559E+00 6.73288E+00 5.88853E+00
          5.01854E+00 2.93238E+00 2.33503E+00 1.62261E+00 1.50735E+00
          1.45776E+00 1.44202E+00                                     1.325E+01
 1.50E+09 1.05513E+01 1.02640E+01 9.99294E+00 9.74910E+00 9.52319E+00
          9.09180E+00 8.69893E+00 8.34494E+00 8.02939E+00 7.75199E+00
          7.51266E+00 7.31109E+00 7.14685E+00 7.01972E+00 6.92970E+00
          6.87725E+00 6.86313E+00 6.88288E+00 6.93199E+00 7.00921E+00
          7.09950E+00 7.12795E+00 7.09870E+00 6.95345E+00 6.27217E+00
          5.55278E+00 3.41807E+00 2.67360E+00 1.71919E+00 1.55554E+00
          1.46918E+00 1.44153E+00                                     1.331E+01
 2.00E+09 1.05400E+01 1.02597E+01 9.99328E+00 9.75057E+00 9.52415E+00
          9.09326E+00 8.70087E+00 8.34735E+00 8.03231E+00 7.75548E+00
          7.51682E+00 7.31602E+00 7.15269E+00 7.02667E+00 6.93806E+00
          6.88744E+00 6.87570E+00 6.89849E+00 6.95169E+00 7.03554E+00
          7.14163E+00 7.18690E+00 7.18494E+00 7.07458E+00 6.50839E+00
          5.91054E+00 3.79948E+00 2.95641E+00 1.81193E+00 1.60718E+00
          1.47888E+00 1.44165E+00                                     1.334E+01
 3.00E+09 1.05281E+01 1.02549E+01 9.99340E+00 9.75192E+00 9.52507E+00
          9.09498E+00 8.70320E+00 8.34996E+00 8.03496E+00 7.75811E+00
          7.51959E+00 7.31944E+00 7.15767E+00 7.03409E+00 6.94763E+00
          6.89815E+00 6.88747E+00 6.91337E+00 6.97352E+00 7.06644E+00
          7.17970E+00 7.23405E+00 7.27445E+00 7.23922E+00 6.78102E+00
          6.28505E+00 4.40891E+00 3.44695E+00 1.98171E+00 1.69910E+00
          1.48913E+00 1.44147E+00                                     1.338E+01
 4.00E+09 1.05226E+01 1.02527E+01 9.99337E+00 9.75225E+00 9.52500E+00
          9.09520E+00 8.70382E+00 8.35091E+00 8.03628E+00 7.75992E+00
          7.52209E+00 7.32258E+00 7.16090E+00 7.03690E+00 6.95071E+00
          6.90297E+00 6.89481E+00 6.92229E+00 6.98205E+00 7.07623E+00
          7.20554E+00 7.27570E+00 7.31731E+00 7.27305E+00 6.96021E+00
          6.64251E+00 4.77629E+00 3.75614E+00 2.14854E+00 1.81441E+00
          1.51178E+00 1.44116E+00                                     1.340E+01
 5.00E+09 1.05367E+01 1.02627E+01 9.99936E+00 9.75452E+00 9.52428E+00
          9.09160E+00 8.69983E+00 8.34780E+00 8.03471E+00 7.75998E+00
          7.52333E+00 7.32469E+00 7.16391E+00 7.04038E+00 6.95195E+00
          6.89864E+00 6.88583E+00 6.91927E+00 7.00029E+00 7.10908E+00
          7.22078E+00 7.27804E+00 7.33639E+00 7.35273E+00 7.08527E+00
          6.71225E+00 5.11462E+00 4.11251E+00 2.30383E+00 1.88549E+00
          1.52928E+00 1.44131E+00                                     1.342E+01
 6.00E+09 1.05336E+01 1.02614E+01 9.99932E+00 9.75481E+00 9.52448E+00
          9.09198E+00 8.70037E+00 8.34849E+00 8.03552E+00 7.76090E+00
          7.52437E+00 7.32585E+00 7.16522E+00 7.04186E+00 6.95368E+00
          6.90071E+00 6.88836E+00 6.92247E+00 7.00448E+00 7.11485E+00
          7.22964E+00 7.29016E+00 7.35531E+00 7.38463E+00 7.16578E+00
          6.83938E+00 5.35012E+00 4.35540E+00 2.45158E+00 1.97917E+00
          1.54874E+00 1.44122E+00                                     1.342E+01
 8.00E+09 1.05119E+01 1.02486E+01 9.99379E+00 9.75376E+00 9.52601E+00
          9.09652E+00 8.70545E+00 8.35303E+00 8.03896E+00 7.76305E+00
          7.52544E+00 7.32621E+00 7.16545E+00 7.04306E+00 6.95819E+00
          6.91091E+00 6.90318E+00 6.93306E+00 6.99891E+00 7.10165E+00
          7.23670E+00 7.31157E+00 7.38431E+00 7.42242E+00 7.27488E+00
          7.00481E+00 5.68830E+00 4.73339E+00 2.71811E+00 2.16293E+00
          1.58691E+00 1.44128E+00                                     1.344E+01
 1.00E+10 1.05092E+01 1.02476E+01 9.99406E+00 9.75443E+00 9.52664E+00
          9.09714E+00 8.70587E+00 8.35328E+00 8.03904E+00 7.76304E+00
          7.52547E+00 7.32640E+00 7.16597E+00 7.04401E+00 6.95958E+00
          6.91266E+00 6.90528E+00 6.93563E+00 7.00228E+00 7.10625E+00
          7.24273E+00 7.31934E+00 7.39917E+00 7.44833E+00 7.33300E+00
          7.10744E+00 5.91601E+00 5.01176E+00 2.95361E+00 2.33527E+00
          1.62244E+00 1.44104E+00                                     1.344E+01


==> anc/colstop/sbethe/sdbase/pdebr91.p08 <==
 91
 1.00E+03 4.66800E-01 4.78401E-01 4.90150E-01 5.02166E-01 5.14460E-01
          5.39840E-01 5.66300E-01 5.93840E-01 6.22420E-01 6.52020E-01
          6.82600E-01 7.14060E-01 7.46350E-01 7.79440E-01 8.13370E-01
          8.48110E-01 8.83240E-01 9.18160E-01 9.52090E-01 9.84460E-01
          1.01375E+00 1.02619E+00 1.03700E+00 1.04449E+00 1.05422E+00
          1.05783E+00 1.06161E+00 1.06200E+00 1.06199E+00 1.06199E+00
          1.06197E+00 1.06198E+00                                     6.527E-01
 1.50E+03 6.87210E-01 7.01651E-01 7.16350E-01 7.31519E-01 7.47180E-01
          7.79940E-01 8.14680E-01 8.51360E-01 8.89850E-01 9.29850E-01
          9.70920E-01 1.01277E+00 1.05510E+00 1.09761E+00 1.13995E+00
          1.18192E+00 1.22382E+00 1.26710E+00 1.31255E+00 1.35636E+00
          1.39099E+00 1.40298E+00 1.41473E+00 1.42628E+00 1.44481E+00
          1.45016E+00 1.45587E+00 1.45683E+00 1.45716E+00 1.45706E+00
          1.45717E+00 1.45752E+00                                     9.169E-01
 2.00E+03 8.94650E-01 9.12748E-01 9.31120E-01 9.49993E-01 9.69400E-01
          1.00979E+00 1.05230E+00 1.09685E+00 1.14323E+00 1.19103E+00
          1.23966E+00 1.28880E+00 1.33805E+00 1.38710E+00 1.43564E+00
          1.48356E+00 1.53110E+00 1.57980E+00 1.63046E+00 1.67925E+00
          1.71921E+00 1.73448E+00 1.74986E+00 1.76435E+00 1.78494E+00
          1.79069E+00 1.79703E+00 1.79810E+00 1.79844E+00 1.79832E+00
          1.79844E+00 1.79888E+00                                     1.158E+00
 3.00E+03 1.27265E+00 1.29908E+00 1.32562E+00 1.35238E+00 1.37942E+00
          1.43442E+00 1.49048E+00 1.54736E+00 1.60483E+00 1.66259E+00
          1.72034E+00 1.77781E+00 1.83472E+00 1.89098E+00 1.94691E+00
          2.00268E+00 2.05761E+00 2.11088E+00 2.16201E+00 2.21251E+00
          2.26344E+00 2.28800E+00 2.31089E+00 2.32768E+00 2.34734E+00
          2.35316E+00 2.35794E+00 2.35849E+00 2.35886E+00 2.35886E+00
          2.35888E+00 2.35914E+00                                     1.581E+00
 4.00E+03 1.61205E+00 1.64648E+00 1.68071E+00 1.71459E+00 1.74821E+00
          1.81490E+00 1.88046E+00 1.94470E+00 2.00757E+00 2.06941E+00
          2.13081E+00 2.19174E+00 2.25201E+00 2.31150E+00 2.37061E+00
          2.42945E+00 2.48709E+00 2.54215E+00 2.59383E+00 2.64471E+00
          2.69787E+00 2.72530E+00 2.75347E+00 2.77502E+00 2.79226E+00
          2.79758E+00 2.79968E+00 2.79972E+00 2.80025E+00 2.80034E+00
          2.80039E+00 2.80023E+00                                     1.939E+00
 5.00E+03 1.91603E+00 1.95842E+00 2.00016E+00 2.04076E+00 2.08033E+00
          2.15685E+00 2.22928E+00 2.29751E+00 2.36199E+00 2.42402E+00
          2.48557E+00 2.54696E+00 2.60803E+00 2.66850E+00 2.72837E+00
          2.78738E+00 2.84438E+00 2.89767E+00 2.94663E+00 2.99595E+00
          3.05157E+00 3.08204E+00 3.11351E+00 3.13660E+00 3.15176E+00
          3.15727E+00 3.15688E+00 3.15640E+00 3.15711E+00 3.15723E+00
          3.15738E+00 3.15684E+00                                     2.244E+00
 6.00E+03 2.19240E+00 2.24163E+00 2.28977E+00 2.33597E+00 2.38036E+00
          2.46443E+00 2.54144E+00 2.61140E+00 2.67525E+00 2.73530E+00
          2.79484E+00 2.85455E+00 2.91430E+00 2.97365E+00 3.03234E+00
          3.08980E+00 3.14477E+00 3.19544E+00 3.24137E+00 3.28853E+00
          3.34463E+00 3.37650E+00 3.40955E+00 3.43332E+00 3.44743E+00
          3.45298E+00 3.45091E+00 3.45011E+00 3.45094E+00 3.45109E+00
          3.45128E+00 3.45047E+00                                     2.509E+00
 8.00E+03 2.67868E+00 2.73796E+00 2.79533E+00 2.84932E+00 2.90009E+00
          2.99318E+00 3.07396E+00 3.14277E+00 3.20146E+00 3.25398E+00
          3.30587E+00 3.35837E+00 3.41142E+00 3.46452E+00 3.51714E+00
          3.56853E+00 3.61751E+00 3.66239E+00 3.70297E+00 3.74560E+00
          3.79854E+00 3.82945E+00 3.86167E+00 3.88518E+00 3.90032E+00
          3.90565E+00 3.90283E+00 3.90195E+00 3.90284E+00 3.90298E+00
          3.90322E+00 3.90236E+00                                     2.942E+00
 1.00E+04 3.09631E+00 3.16157E+00 3.22425E+00 3.28233E+00 3.33606E+00
          3.43209E+00 3.51171E+00 3.57562E+00 3.62635E+00 3.66914E+00
          3.71105E+00 3.75378E+00 3.79738E+00 3.84148E+00 3.88559E+00
          3.92912E+00 3.97118E+00 4.01042E+00 4.04667E+00 4.08498E+00
          4.13188E+00 4.15905E+00 4.18754E+00 4.20958E+00 4.22797E+00
          4.23286E+00 4.23141E+00 4.23090E+00 4.23168E+00 4.23178E+00
          4.23202E+00 4.23148E+00                                     3.284E+00
 1.50E+04 3.93740E+00 4.00680E+00 4.07239E+00 4.13120E+00 4.18365E+00
          4.27231E+00 4.33812E+00 4.38249E+00 4.40926E+00 4.42555E+00
          4.44063E+00 4.45680E+00 4.47456E+00 4.49406E+00 4.51536E+00
          4.53859E+00 4.56354E+00 4.58942E+00 4.61564E+00 4.64309E+00
          4.67292E+00 4.68891E+00 4.70605E+00 4.72287E+00 4.74819E+00
          4.75179E+00 4.75507E+00 4.75571E+00 4.75612E+00 4.75608E+00
          4.75623E+00 4.75708E+00                                     3.902E+00
 2.00E+04 4.58829E+00 4.65341E+00 4.71394E+00 4.76633E+00 4.81124E+00
          4.88246E+00 4.92782E+00 4.94938E+00 4.95174E+00 4.94293E+00
          4.93312E+00 4.92506E+00 4.91946E+00 4.91695E+00 4.91816E+00
          4.92369E+00 4.93353E+00 4.94668E+00 4.96181E+00 4.97783E+00
          4.99341E+00 5.00105E+00 5.00958E+00 5.02121E+00 5.04710E+00
          5.04955E+00 5.05523E+00 5.05645E+00 5.05660E+00 5.05650E+00
          5.05655E+00 5.05896E+00                                     4.325E+00
 3.00E+04 5.55182E+00 5.61363E+00 5.66611E+00 5.70224E+00 5.72422E+00
          5.73888E+00 5.72408E+00 5.69531E+00 5.65730E+00 5.61372E+00
          5.56893E+00 5.52528E+00 5.48461E+00 5.44833E+00 5.41720E+00
          5.39174E+00 5.37256E+00 5.35971E+00 5.35301E+00 5.35143E+00
          5.34843E+00 5.34336E+00 5.34111E+00 5.34549E+00 5.35946E+00
          5.36263E+00 5.36663E+00 5.36755E+00 5.36798E+00 5.36781E+00
          5.36771E+00 5.37164E+00                                     4.892E+00
 4.00E+04 6.28094E+00 6.30796E+00 6.32919E+00 6.34026E+00 6.34257E+00
          6.32771E+00 6.28651E+00 6.22267E+00 6.14229E+00 6.05466E+00
          5.97044E+00 5.89304E+00 5.82335E+00 5.76178E+00 5.70934E+00
          5.66594E+00 5.63072E+00 5.60014E+00 5.57117E+00 5.54566E+00
          5.52618E+00 5.51844E+00 5.50961E+00 5.50358E+00 5.50720E+00
          5.50686E+00 5.51104E+00 5.51197E+00 5.51173E+00 5.51164E+00
          5.51161E+00 5.51538E+00                                     5.274E+00
 5.00E+04 6.84970E+00 6.85808E+00 6.86037E+00 6.85204E+00 6.83475E+00
          6.78116E+00 6.70218E+00 6.60218E+00 6.48790E+00 6.36913E+00
          6.25712E+00 6.15509E+00 6.06372E+00 5.98271E+00 5.91215E+00
          5.85112E+00 5.79846E+00 5.75038E+00 5.70402E+00 5.66265E+00
          5.63043E+00 5.61711E+00 5.60121E+00 5.58713E+00 5.58054E+00
          5.57945E+00 5.58346E+00 5.58426E+00 5.58383E+00 5.58380E+00
          5.58375E+00 5.58575E+00                                     5.564E+00
 6.00E+04 7.30412E+00 7.31560E+00 7.31550E+00 7.29529E+00 7.25850E+00
          7.15420E+00 7.02179E+00 6.88124E+00 6.73941E+00 6.60190E+00
          6.47500E+00 6.35941E+00 6.25329E+00 6.15488E+00 6.06511E+00
          5.98431E+00 5.91222E+00 5.84733E+00 5.78878E+00 5.73885E+00
          5.69578E+00 5.67329E+00 5.64946E+00 5.63039E+00 5.61532E+00
          5.61331E+00 5.61811E+00 5.61897E+00 5.61841E+00 5.61823E+00
          5.61838E+00 5.61760E+00                                     5.799E+00
 8.00E+04 8.02999E+00 8.02359E+00 8.00199E+00 7.95403E+00 7.88481E+00
          7.70990E+00 7.50784E+00 7.30850E+00 7.11845E+00 6.94008E+00
          6.77635E+00 6.62747E+00 6.49140E+00 6.36595E+00 6.25000E+00
          6.14292E+00 6.04468E+00 5.95515E+00 5.87425E+00 5.80205E+00
          5.73639E+00 5.70369E+00 5.66869E+00 5.63874E+00 5.61112E+00
          5.60861E+00 5.61372E+00 5.61448E+00 5.61377E+00 5.61360E+00
          5.61386E+00 5.60828E+00                                     6.156E+00
 1.00E+05 8.57534E+00 8.55238E+00 8.51125E+00 8.43867E+00 8.34104E+00
          8.10479E+00 7.84235E+00 7.59140E+00 7.35891E+00 7.14632E+00
          6.95490E+00 6.78269E+00 6.62414E+00 6.47522E+00 6.33616E+00
          6.20782E+00 6.08972E+00 5.98061E+00 5.87979E+00 5.78829E+00
          5.70568E+00 5.66532E+00 5.62091E+00 5.58227E+00 5.54879E+00
          5.54413E+00 5.54765E+00 5.54820E+00 5.54719E+00 5.54707E+00
          5.54730E+00 5.53906E+00                                     6.410E+00
 1.50E+05 9.66061E+00 9.47602E+00 9.29234E+00 9.11066E+00 8.93268E+00
          8.59200E+00 8.26950E+00 7.96460E+00 7.67687E+00 7.40661E+00
          7.15418E+00 6.91952E+00 6.70207E+00 6.50096E+00 6.31513E+00
          6.14467E+00 5.99083E+00 5.85364E+00 5.73103E+00 5.61119E+00
          5.48330E+00 5.41947E+00 5.36284E+00 5.32509E+00 5.28314E+00
          5.27132E+00 5.26268E+00 5.26170E+00 5.26059E+00 5.26048E+00
          5.26044E+00 5.25256E+00                                     6.782E+00
 2.00E+05 1.01852E+01 9.96531E+00 9.74590E+00 9.52770E+00 9.31248E+00
          8.89581E+00 8.49646E+00 8.11609E+00 7.75696E+00 7.42251E+00
          7.11691E+00 6.84005E+00 6.59054E+00 6.36687E+00 6.16683E+00
          5.98730E+00 5.82295E+00 5.65949E+00 5.48824E+00 5.32417E+00
          5.18363E+00 5.12243E+00 5.06549E+00 5.02284E+00 4.97524E+00
          4.95921E+00 4.93844E+00 4.93520E+00 4.93427E+00 4.93440E+00
          4.93327E+00 4.93134E+00                                     6.975E+00
 3.00E+05 1.09185E+01 1.05866E+01 1.02622E+01 9.95132E+00 9.65411E+00
          9.09625E+00 8.58381E+00 8.11435E+00 7.68612E+00 7.29649E+00
          6.94341E+00 6.62423E+00 6.33552E+00 6.07316E+00 5.83130E+00
          5.60594E+00 5.39770E+00 5.20694E+00 5.02994E+00 4.85484E+00
          4.67364E+00 4.58741E+00 4.51713E+00 4.47565E+00 4.41996E+00
          4.39730E+00 4.37357E+00 4.37072E+00 4.36959E+00 4.36929E+00
          4.36835E+00 4.37366E+00                                     7.169E+00
 4.00E+05 1.12715E+01 1.08819E+01 1.05033E+01 1.01443E+01 9.80347E+00
          9.16619E+00 8.58533E+00 8.05685E+00 7.57842E+00 7.14626E+00
          6.75662E+00 6.40583E+00 6.08972E+00 5.80318E+00 5.53929E+00
          5.29320E+00 5.06513E+00 4.85538E+00 4.66093E+00 4.47015E+00
          4.27529E+00 4.18143E+00 4.09951E+00 4.04484E+00 3.97910E+00
          3.95767E+00 3.93944E+00 3.93746E+00 3.93611E+00 3.93578E+00
          3.93530E+00 3.94214E+00                                     7.283E+00
 5.00E+05 1.14795E+01 1.10410E+01 1.06180E+01 1.02223E+01 9.85061E+00
          9.16078E+00 8.54016E+00 7.98135E+00 7.47896E+00 7.02602E+00
          6.61559E+00 6.24338E+00 5.90569E+00 5.59822E+00 5.31531E+00
          5.05254E+00 4.80838E+00 4.57981E+00 4.36436E+00 4.15977E+00
          3.96614E+00 3.87370E+00 3.78144E+00 3.70795E+00 3.63496E+00
          3.61680E+00 3.60175E+00 3.59999E+00 3.59864E+00 3.59842E+00
          3.59842E+00 3.60400E+00                                     7.369E+00
 6.00E+05 1.16171E+01 1.11427E+01 1.06873E+01 1.02651E+01 9.87090E+00
          9.14170E+00 8.49051E+00 7.90804E+00 7.38652E+00 6.91725E+00
          6.49172E+00 6.10517E+00 5.75377E+00 5.43327E+00 5.13814E+00
          4.86406E+00 4.60925E+00 4.37050E+00 4.14518E+00 3.93076E+00
          3.72580E+00 3.62653E+00 3.52614E+00 3.44530E+00 3.36667E+00
          3.34822E+00 3.33464E+00 3.33318E+00 3.33185E+00 3.33174E+00
          3.33234E+00 3.33569E+00                                     7.444E+00
 8.00E+05 1.17572E+01 1.12374E+01 1.07414E+01 1.02868E+01 9.86565E+00
          9.08811E+00 8.39873E+00 7.78660E+00 7.24068E+00 6.75030E+00
          6.30569E+00 5.90156E+00 5.53382E+00 5.19793E+00 4.88826E+00
          4.60025E+00 4.33169E+00 4.07886E+00 3.83832E+00 3.60766E+00
          3.38349E+00 3.27295E+00 3.16035E+00 3.06913E+00 2.98029E+00
          2.95934E+00 2.94489E+00 2.94344E+00 2.94212E+00 2.94218E+00
          2.94324E+00 2.94232E+00                                     7.576E+00
 1.00E+06 1.18073E+01 1.12623E+01 1.07443E+01 1.02728E+01 9.83779E+00
          9.03480E+00 8.32496E+00 7.69620E+00 7.13622E+00 6.63362E+00
          6.17828E+00 5.76469E+00 5.38849E+00 5.04483E+00 4.72771E+00
          4.43226E+00 4.15584E+00 3.89407E+00 3.64282E+00 3.39905E+00
          3.15894E+00 3.03902E+00 2.91668E+00 2.81733E+00 2.71884E+00
          2.69452E+00 2.67711E+00 2.67533E+00 2.67387E+00 2.67397E+00
          2.67499E+00 2.67163E+00                                     7.695E+00
 1.50E+06 1.17866E+01 1.12192E+01 1.06827E+01 1.01992E+01 9.75543E+00
          8.93401E+00 8.20933E+00 7.56548E+00 6.99118E+00 6.47548E+00
          6.00905E+00 5.58620E+00 5.20218E+00 4.85170E+00 4.52831E+00
          4.22653E+00 3.94265E+00 3.67056E+00 3.40397E+00 3.13694E+00
          2.86350E+00 2.72201E+00 2.57512E+00 2.45396E+00 2.33379E+00
          2.30384E+00 2.28010E+00 2.27728E+00 2.27477E+00 2.27443E+00
          2.27415E+00 2.27124E+00                                     7.955E+00
 2.00E+06 1.17011E+01 1.11348E+01 1.06011E+01 1.01232E+01 9.68555E+00
          8.87234E+00 8.15314E+00 7.51043E+00 6.93481E+00 6.41686E+00
          5.94855E+00 5.52442E+00 5.13965E+00 4.78892E+00 4.46580E+00
          4.16446E+00 3.88023E+00 3.60528E+00 3.33097E+00 3.04811E+00
          2.74614E+00 2.58466E+00 2.41264E+00 2.26777E+00 2.12718E+00
          2.09428E+00 2.06682E+00 2.06313E+00 2.05921E+00 2.05815E+00
          2.05624E+00 2.05951E+00                                     8.180E+00
 3.00E+06 1.15288E+01 1.09790E+01 1.04635E+01 1.00059E+01 9.58866E+00
          8.80780E+00 8.10954E+00 7.47956E+00 6.91147E+00 6.39894E+00
          5.93658E+00 5.51911E+00 5.14110E+00 4.79641E+00 4.47748E+00
          4.17815E+00 3.89512E+00 3.62304E+00 3.35058E+00 3.05150E+00
          2.69770E+00 2.49645E+00 2.27973E+00 2.09463E+00 1.91362E+00
          1.87544E+00 1.84180E+00 1.83663E+00 1.83092E+00 1.82916E+00
          1.82483E+00 1.84717E+00                                     8.539E+00
 4.00E+06 1.13939E+01 1.08551E+01 1.03529E+01 9.91245E+00 9.51382E+00
          8.76598E+00 8.09372E+00 7.48523E+00 6.93469E+00 6.43649E+00
          5.98570E+00 5.57752E+00 5.20693E+00 4.86826E+00 4.55431E+00
          4.25902E+00 3.97865E+00 3.70687E+00 3.43028E+00 3.11807E+00
          2.73450E+00 2.50779E+00 2.25435E+00 2.03104E+00 1.81013E+00
          1.76294E+00 1.72602E+00 1.72050E+00 1.71318E+00 1.71085E+00
          1.70483E+00 1.74512E+00                                     8.820E+00
 5.00E+06 1.12542E+01 1.07396E+01 1.02619E+01 9.84636E+00 9.47087E+00
          8.75847E+00 8.10984E+00 7.51694E+00 6.97666E+00 6.48608E+00
          6.04279E+00 5.64266E+00 5.28098E+00 4.95234E+00 4.64993E+00
          4.36663E+00 4.09475E+00 3.82070E+00 3.52768E+00 3.19443E+00
          2.79150E+00 2.55170E+00 2.27552E+00 2.02286E+00 1.75388E+00
          1.69394E+00 1.65734E+00 1.65346E+00 1.64348E+00 1.63889E+00
          1.63501E+00 1.68555E+00                                     9.054E+00
 6.00E+06 1.11674E+01 1.06645E+01 1.02000E+01 9.80008E+00 9.44024E+00
          8.75236E+00 8.12291E+00 7.54529E+00 7.01759E+00 6.53797E+00
          6.10505E+00 5.71488E+00 5.36261E+00 5.04262E+00 4.74762E+00
          4.46999E+00 4.20178E+00 3.92869E+00 3.63280E+00 3.29094E+00
          2.86940E+00 2.61326E+00 2.31201E+00 2.03088E+00 1.72350E+00
          1.65307E+00 1.61280E+00 1.60913E+00 1.59831E+00 1.59338E+00
          1.58838E+00 1.64258E+00                                     9.254E+00
 8.00E+06 1.10425E+01 1.05569E+01 1.01127E+01 9.73744E+00 9.40245E+00
          8.75303E+00 8.15505E+00 7.60348E+00 7.09799E+00 6.63823E+00
          6.22422E+00 5.85224E+00 5.51729E+00 5.21322E+00 4.93183E+00
          4.66470E+00 4.40353E+00 4.13336E+00 3.83485E+00 3.48224E+00
          3.03455E+00 2.75335E+00 2.41093E+00 2.07994E+00 1.70163E+00
          1.61015E+00 1.56067E+00 1.55708E+00 1.54522E+00 1.53979E+00
          1.53613E+00 1.59473E+00                                     9.585E+00
 1.00E+07 1.09575E+01 1.04848E+01 1.00556E+01 9.69849E+00 9.38187E+00
          8.76145E+00 8.18807E+00 7.65757E+00 7.17055E+00 6.72757E+00
          6.32952E+00 5.97292E+00 5.65260E+00 5.36213E+00 5.09257E+00
          4.83494E+00 4.58081E+00 4.31499E+00 4.01727E+00 3.65997E+00
          3.19582E+00 2.89621E+00 2.52092E+00 2.14806E+00 1.70876E+00
          1.59649E+00 1.53053E+00 1.52649E+00 1.51709E+00 1.51208E+00
          1.50952E+00 1.56543E+00                                     9.851E+00
 1.50E+07 1.08346E+01 1.03839E+01 9.97941E+00 9.65097E+00 9.36350E+00
          8.79196E+00 8.26102E+00 7.76811E+00 7.31478E+00 6.90278E+00
          6.53408E+00 6.20556E+00 5.91208E+00 5.64686E+00 5.40002E+00
          5.16179E+00 4.92400E+00 4.67163E+00 4.38411E+00 4.03183E+00
          3.55609E+00 3.23157E+00 2.79981E+00 2.34384E+00 1.76469E+00
          1.60559E+00 1.50241E+00 1.49546E+00 1.48742E+00 1.48346E+00
          1.47925E+00 1.52832E+00                                     1.034E+01
 2.00E+07 1.07836E+01 1.03418E+01 9.94829E+00 9.63406E+00 9.36209E+00
          8.81907E+00 8.31530E+00 7.84838E+00 7.41926E+00 7.02915E+00
          6.67953E+00 6.36809E+00 6.09106E+00 5.84337E+00 5.61737E+00
          5.40337E+00 5.18797E+00 4.94548E+00 4.65167E+00 4.29862E+00
          3.84342E+00 3.52768E+00 3.07999E+00 2.55466E+00 1.81548E+00
          1.63977E+00 1.50679E+00 1.48965E+00 1.47592E+00 1.47516E+00
          1.47095E+00 1.50879E+00                                     1.069E+01
 3.00E+07 1.07211E+01 1.02955E+01 9.91987E+00 9.62644E+00 9.37578E+00
          8.86988E+00 8.39953E+00 7.96349E+00 7.56321E+00 7.20061E+00
          6.87781E+00 6.59251E+00 6.34038E+00 6.11535E+00 5.90791E+00
          5.70877E+00 5.51105E+00 5.30146E+00 5.06071E+00 4.75851E+00
          4.31940E+00 3.98497E+00 3.48511E+00 2.88949E+00 2.00731E+00
          1.73089E+00 1.50946E+00 1.48702E+00 1.47578E+00 1.47363E+00
          1.46851E+00 1.49219E+00                                     1.116E+01
 4.00E+07 1.07040E+01 1.02837E+01 9.91493E+00 9.63067E+00 9.39020E+00
          8.90342E+00 8.45227E+00 8.03547E+00 7.65395E+00 7.30906E+00
          7.00241E+00 6.73202E+00 6.49425E+00 6.28378E+00 6.09207E+00
          5.91077E+00 5.73372E+00 5.54846E+00 5.33639E+00 5.06705E+00
          4.66040E+00 4.33521E+00 3.82569E+00 3.18591E+00 2.16799E+00
          1.82730E+00 1.52952E+00 1.49446E+00 1.47636E+00 1.47427E+00
          1.46704E+00 1.48340E+00                                     1.147E+01
 5.00E+07 1.06982E+01 1.02812E+01 9.91648E+00 9.63751E+00 9.40296E+00
          8.92791E+00 8.48911E+00 8.08511E+00 7.71636E+00 7.38367E+00
          7.08809E+00 6.82791E+00 6.60003E+00 6.39990E+00 6.21994E+00
          6.05274E+00 5.89270E+00 5.72801E+00 5.54055E+00 5.29967E+00
          4.92330E+00 4.61066E+00 4.10357E+00 3.43998E+00 2.31928E+00
          1.92164E+00 1.55165E+00 1.50373E+00 1.47712E+00 1.47462E+00
          1.46558E+00 1.47827E+00                                     1.170E+01
 6.00E+07 1.07041E+01 1.02867E+01 9.92221E+00 9.64460E+00 9.41234E+00
          8.94371E+00 8.51345E+00 8.11947E+00 7.76115E+00 7.43812E+00
          7.15016E+00 6.89605E+00 6.67391E+00 6.48095E+00 6.31228E+00
          6.16197E+00 6.02248E+00 5.87686E+00 5.70259E+00 5.47074E+00
          5.10829E+00 4.81511E+00 4.34766E+00 3.70281E+00 2.46415E+00
          1.99316E+00 1.57118E+00 1.51667E+00 1.47864E+00 1.47248E+00
          1.47021E+00 1.47449E+00                                     1.187E+01
 8.00E+07 1.07007E+01 1.02887E+01 9.92933E+00 9.65641E+00 9.42877E+00
          8.97028E+00 8.55084E+00 8.16833E+00 7.82178E+00 7.51042E+00
          7.23349E+00 6.98998E+00 6.77853E+00 6.59694E+00 6.44118E+00
          6.30668E+00 6.18802E+00 6.07184E+00 5.93708E+00 5.74772E+00
          5.42361E+00 5.14969E+00 4.70409E+00 4.06792E+00 2.73489E+00
          2.16438E+00 1.60819E+00 1.53249E+00 1.48083E+00 1.47245E+00
          1.46911E+00 1.47028E+00                                     1.212E+01
 1.00E+08 1.07011E+01 1.02920E+01 9.93527E+00 9.66451E+00 9.43898E+00
          8.98589E+00 8.57288E+00 8.19761E+00 7.85874E+00 7.55504E+00
          7.28527E+00 7.04862E+00 6.84422E+00 6.67062E+00 6.52481E+00
          6.40317E+00 6.30091E+00 6.20510E+00 6.09549E+00 5.93755E+00
          5.65061E+00 5.39714E+00 4.97555E+00 4.35154E+00 2.96585E+00
          2.32994E+00 1.64507E+00 1.54683E+00 1.48045E+00 1.47440E+00
          1.46432E+00 1.46765E+00                                     1.229E+01
 1.50E+08 1.06910E+01 1.02920E+01 9.94363E+00 9.67827E+00 9.45664E+00
          9.01170E+00 8.60620E+00 8.23839E+00 7.90725E+00 7.61198E+00
          7.35190E+00 7.12642E+00 6.93485E+00 6.77572E+00 6.64611E+00
          6.54323E+00 6.46502E+00 6.40357E+00 6.34173E+00 6.23827E+00
          6.01113E+00 5.79732E+00 5.43112E+00 4.87190E+00 3.46180E+00
          2.67932E+00 1.73035E+00 1.58514E+00 1.48398E+00 1.47103E+00
          1.46182E+00 1.46429E+00                                     1.255E+01
 2.00E+08 1.06772E+01 1.02888E+01 9.94817E+00 9.68609E+00 9.46562E+00
          9.02450E+00 8.62256E+00 8.25835E+00 7.93105E+00 7.64003E+00
          7.38502E+00 7.16555E+00 6.98116E+00 6.83060E+00 6.71119E+00
          6.62062E+00 6.55768E+00 6.51560E+00 6.47915E+00 6.41029E+00
          6.23285E+00 6.05303E+00 5.73099E+00 5.22169E+00 3.83874E+00
          2.97921E+00 1.81592E+00 1.62695E+00 1.48820E+00 1.47231E+00
          1.45847E+00 1.46240E+00                                     1.270E+01
 3.00E+08 1.06531E+01 1.02848E+01 9.95749E+00 9.69766E+00 9.47464E+00
          9.03463E+00 8.63530E+00 8.27509E+00 7.95295E+00 7.66808E+00
          7.41990E+00 7.20797E+00 7.03174E+00 6.88985E+00 6.77935E+00
          6.69863E+00 6.64977E+00 6.63251E+00 6.63666E+00 6.61846E+00
          6.50076E+00 6.36545E+00 6.11651E+00 5.68357E+00 4.36301E+00
          3.46794E+00 1.98668E+00 1.71781E+00 1.50131E+00 1.47928E+00
          1.45532E+00 1.46094E+00                                     1.288E+01
 4.00E+08 1.06234E+01 1.02742E+01 9.95978E+00 9.70299E+00 9.47856E+00
          9.04030E+00 8.64289E+00 8.28490E+00 7.96529E+00 7.68331E+00
          7.43845E+00 7.23031E+00 7.05836E+00 6.92139E+00 6.81653E+00
          6.74247E+00 6.70207E+00 6.69653E+00 6.71847E+00 6.73005E+00
          6.66184E+00 6.55977E+00 6.34926E+00 5.96742E+00 4.75361E+00
          3.83675E+00 2.14503E+00 1.81250E+00 1.51899E+00 1.48674E+00
          1.45514E+00 1.46021E+00                                     1.298E+01
 5.00E+08 1.05803E+01 1.02516E+01 9.95250E+00 9.70262E+00 9.48077E+00
          9.04852E+00 8.65430E+00 8.29743E+00 7.97762E+00 7.69503E+00
          7.45017E+00 7.24300E+00 7.07335E+00 6.94053E+00 6.84247E+00
          6.77771E+00 6.74638E+00 6.74344E+00 6.76004E+00 6.77846E+00
          6.75543E+00 6.69104E+00 6.52058E+00 6.18959E+00 5.05634E+00
          4.09756E+00 2.29787E+00 1.91707E+00 1.53897E+00 1.48827E+00
          1.45551E+00 1.45923E+00                                     1.304E+01
 6.00E+08 1.05648E+01 1.02459E+01 9.95359E+00 9.70545E+00 9.48305E+00
          9.05184E+00 8.65863E+00 8.30269E+00 7.98377E+00 7.70200E+00
          7.45788E+00 7.25151E+00 7.08294E+00 6.95185E+00 6.85675E+00
          6.79642E+00 6.77047E+00 6.77235E+00 6.79387E+00 6.82633E+00
          6.83695E+00 6.79492E+00 6.64111E+00 6.31675E+00 5.26934E+00
          4.38207E+00 2.43920E+00 1.99386E+00 1.55492E+00 1.50458E+00
          1.45703E+00 1.45898E+00                                     1.309E+01
 8.00E+08 1.05449E+01 1.02383E+01 9.95431E+00 9.70821E+00 9.48501E+00
          9.05513E+00 8.66336E+00 8.30900E+00 7.99174E+00 7.71169E+00
          7.46927E+00 7.26464E+00 7.09798E+00 6.96914E+00 6.87683E+00
          6.82020E+00 6.79922E+00 6.80803E+00 6.83987E+00 6.88954E+00
          6.93243E+00 6.91877E+00 6.81032E+00 6.54185E+00 5.59947E+00
          4.75906E+00 2.70802E+00 2.16717E+00 1.59244E+00 1.52065E+00
          1.45892E+00 1.45850E+00                                     1.316E+01
 1.00E+09 1.05327E+01 1.02346E+01 9.95655E+00 9.71177E+00 9.48767E+00
          9.05724E+00 8.66497E+00 8.31091E+00 7.99478E+00 7.71660E+00
          7.47659E+00 7.27439E+00 7.10938E+00 6.98110E+00 6.88917E+00
          6.83364E+00 6.81508E+00 6.82878E+00 6.86934E+00 6.93279E+00
          6.99245E+00 6.98999E+00 6.91265E+00 6.71066E+00 5.87147E+00
          5.00652E+00 2.93454E+00 2.34196E+00 1.63543E+00 1.52151E+00
          1.47369E+00 1.45850E+00                                     1.320E+01
 1.50E+09 1.05139E+01 1.02279E+01 9.95794E+00 9.71499E+00 9.48983E+00
          9.05995E+00 8.66845E+00 8.31569E+00 8.00127E+00 7.72486E+00
          7.48637E+00 7.28552E+00 7.12184E+00 6.99513E+00 6.90540E+00
          6.85306E+00 6.83896E+00 6.85869E+00 6.90773E+00 6.98479E+00
          7.07480E+00 7.10324E+00 7.07443E+00 6.93030E+00 6.25243E+00
          5.53685E+00 3.41732E+00 2.67857E+00 1.73092E+00 1.56876E+00
          1.48511E+00 1.45801E+00                                     1.326E+01
 2.00E+09 1.05032E+01 1.02239E+01 9.95838E+00 9.71645E+00 9.49075E+00
          9.06134E+00 8.67031E+00 8.31805E+00 8.00414E+00 7.72831E+00
          7.49047E+00 7.29040E+00 7.12760E+00 7.00199E+00 6.91364E+00
          6.86313E+00 6.85140E+00 6.87423E+00 6.92751E+00 7.01118E+00
          7.11656E+00 7.16154E+00 7.15998E+00 7.05084E+00 6.48719E+00
          5.89236E+00 3.79643E+00 2.95959E+00 1.82268E+00 1.61954E+00
          1.49420E+00 1.45752E+00                                     1.330E+01
 3.00E+09 1.04913E+01 1.02191E+01 9.95850E+00 9.71782E+00 9.49171E+00
          9.06307E+00 8.67263E+00 8.32064E+00 8.00676E+00 7.73087E+00
          7.49314E+00 7.29366E+00 7.13244E+00 7.00930E+00 6.92313E+00
          6.87376E+00 6.86303E+00 6.88892E+00 6.94917E+00 7.04196E+00
          7.15443E+00 7.20830E+00 7.24890E+00 7.21461E+00 6.75829E+00
          6.26511E+00 4.40238E+00 3.44677E+00 1.99078E+00 1.71045E+00
          1.50403E+00 1.45770E+00                                     1.333E+01
 4.00E+09 1.04855E+01 1.02167E+01 9.95837E+00 9.71812E+00 9.49166E+00
          9.06335E+00 8.67329E+00 8.32159E+00 8.00804E+00 7.73262E+00
          7.49561E+00 7.29677E+00 7.13564E+00 7.01205E+00 6.92613E+00
          6.87849E+00 6.87034E+00 6.89784E+00 6.95771E+00 7.05179E+00
          7.18042E+00 7.25017E+00 7.29177E+00 7.24810E+00 6.93686E+00
          6.62082E+00 4.76717E+00 3.75370E+00 2.15626E+00 1.82455E+00
          1.52661E+00 1.45764E+00                                     1.335E+01
 5.00E+09 1.04991E+01 1.02263E+01 9.96405E+00 9.72016E+00 9.49077E+00
          9.05970E+00 8.66936E+00 8.31860E+00 8.00659E+00 7.73278E+00
          7.49692E+00 7.29890E+00 7.13863E+00 7.01546E+00 6.92731E+00
          6.87421E+00 6.86153E+00 6.89499E+00 6.97596E+00 7.08456E+00
          7.19597E+00 7.25300E+00 7.31108E+00 7.32726E+00 7.06121E+00
          6.69045E+00 5.10357E+00 4.10782E+00 2.31030E+00 1.89487E+00
          1.54358E+00 1.45758E+00                                     1.337E+01
 6.00E+09 1.04960E+01 1.02249E+01 9.96395E+00 9.72039E+00 9.49093E+00
          9.06008E+00 8.66993E+00 8.31931E+00 8.00744E+00 7.73376E+00
          7.49800E+00 7.30010E+00 7.13995E+00 7.01693E+00 6.92902E+00
          6.87625E+00 6.86404E+00 6.89820E+00 6.98020E+00 7.09041E+00
          7.20495E+00 7.26523E+00 7.32994E+00 7.35892E+00 7.14135E+00
          6.81705E+00 5.33747E+00 4.34895E+00 2.45690E+00 1.98781E+00
          1.56277E+00 1.45746E+00                                     1.338E+01
 8.00E+09 1.04744E+01 1.02124E+01 9.95867E+00 9.71960E+00 9.49270E+00
          9.06472E+00 8.67494E+00 8.32374E+00 8.01076E+00 7.73582E+00
          7.49902E+00 7.30046E+00 7.14024E+00 7.01828E+00 6.93367E+00
          6.88646E+00 6.87863E+00 6.90840E+00 6.97421E+00 7.07671E+00
          7.21132E+00 7.28600E+00 7.35837E+00 7.39625E+00 7.25014E+00
          6.98141E+00 5.67304E+00 4.72414E+00 2.72156E+00 2.16986E+00
          1.60095E+00 1.45764E+00                                     1.339E+01
 1.00E+10 1.04729E+01 1.02120E+01 9.95906E+00 9.72013E+00 9.49309E+00
          9.06517E+00 8.67538E+00 8.32401E+00 8.01082E+00 7.73575E+00
          7.49903E+00 7.30072E+00 7.14073E+00 7.01896E+00 6.93473E+00
          6.88820E+00 6.88112E+00 6.91104E+00 6.97618E+00 7.07892E+00
          7.21550E+00 7.29224E+00 7.37246E+00 7.42214E+00 7.30753E+00
          7.08315E+00 5.89887E+00 5.00032E+00 2.95542E+00 2.34076E+00
          1.63574E+00 1.45764E+00                                     1.340E+01


==> anc/colstop/sbethe/sdbase/pdebr92.p08 <==
 92
 1.00E+03 4.60080E-01 4.71706E-01 4.83480E-01 4.95520E-01 5.07830E-01
          5.33210E-01 5.59630E-01 5.87070E-01 6.15500E-01 6.44850E-01
          6.75080E-01 7.06090E-01 7.37790E-01 7.70150E-01 8.03240E-01
          8.37030E-01 8.71150E-01 9.05060E-01 9.38190E-01 9.70510E-01
          1.00100E+00 1.01417E+00 1.02476E+00 1.03145E+00 1.04351E+00
          1.04877E+00 1.05117E+00 1.05124E+00 1.05169E+00 1.05176E+00
          1.05182E+00 1.05235E+00                                     6.446E-01
 1.50E+03 6.75830E-01 6.91418E-01 7.07170E-01 7.23224E-01 7.39600E-01
          7.73300E-01 8.08260E-01 8.44470E-01 8.81850E-01 9.20350E-01
          9.59880E-01 1.00034E+00 1.04159E+00 1.08357E+00 1.12633E+00
          1.16978E+00 1.21339E+00 1.25639E+00 1.29790E+00 1.33757E+00
          1.37418E+00 1.39040E+00 1.40554E+00 1.41743E+00 1.43440E+00
          1.44082E+00 1.44635E+00 1.44653E+00 1.44651E+00 1.44691E+00
          1.44653E+00 1.42896E+00                                     9.073E-01
 2.00E+03 8.80980E-01 9.00393E-01 9.19970E-01 9.39847E-01 9.60060E-01
          1.00150E+00 1.04423E+00 1.08819E+00 1.13327E+00 1.17934E+00
          1.22625E+00 1.27387E+00 1.32201E+00 1.37058E+00 1.41970E+00
          1.46933E+00 1.51886E+00 1.56746E+00 1.61424E+00 1.65918E+00
          1.70155E+00 1.72097E+00 1.73970E+00 1.75474E+00 1.77447E+00
          1.78121E+00 1.78710E+00 1.78735E+00 1.78737E+00 1.78778E+00
          1.78796E+00 1.76831E+00                                     1.147E+00
 3.00E+03 1.25924E+00 1.28556E+00 1.31199E+00 1.33864E+00 1.36556E+00
          1.42031E+00 1.47606E+00 1.53261E+00 1.58971E+00 1.64706E+00
          1.70434E+00 1.76128E+00 1.81761E+00 1.87325E+00 1.92855E+00
          1.98371E+00 2.03811E+00 2.09100E+00 2.14209E+00 2.19327E+00
          2.24614E+00 2.27219E+00 2.29660E+00 2.31452E+00 2.33534E+00
          2.34137E+00 2.34602E+00 2.34645E+00 2.34679E+00 2.34691E+00
          2.34692E+00 2.34302E+00                                     1.567E+00
 4.00E+03 1.59614E+00 1.63050E+00 1.66464E+00 1.69841E+00 1.73187E+00
          1.79814E+00 1.86320E+00 1.92683E+00 1.98907E+00 2.05032E+00
          2.11127E+00 2.17191E+00 2.23194E+00 2.29110E+00 2.34942E+00
          2.40689E+00 2.46310E+00 2.51805E+00 2.57200E+00 2.62593E+00
          2.68066E+00 2.70811E+00 2.73615E+00 2.75844E+00 2.77812E+00
          2.78178E+00 2.78579E+00 2.78666E+00 2.78710E+00 2.78676E+00
          2.78717E+00 2.79932E+00                                     1.922E+00
 5.00E+03 1.89816E+00 1.94035E+00 1.98189E+00 2.02229E+00 2.06164E+00
          2.13769E+00 2.20960E+00 2.27730E+00 2.34123E+00 2.40273E+00
          2.46385E+00 2.52486E+00 2.58553E+00 2.64542E+00 2.70429E+00
          2.76182E+00 2.81756E+00 2.87152E+00 2.92418E+00 2.97762E+00
          3.03411E+00 3.06350E+00 3.09376E+00 3.11743E+00 3.13577E+00
          3.13797E+00 3.14127E+00 3.14237E+00 3.14289E+00 3.14221E+00
          3.14331E+00 3.16748E+00                                     2.226E+00
 6.00E+03 2.19042E+00 2.23067E+00 2.27066E+00 2.31023E+00 2.34952E+00
          2.42765E+00 2.50447E+00 2.57933E+00 2.65157E+00 2.72048E+00
          2.78542E+00 2.84598E+00 2.90224E+00 2.95479E+00 3.00586E+00
          3.05742E+00 3.10940E+00 3.16164E+00 3.21429E+00 3.26904E+00
          3.32768E+00 3.35834E+00 3.38951E+00 3.41338E+00 3.43008E+00
          3.43039E+00 3.43393E+00 3.43541E+00 3.43582E+00 3.43506E+00
          3.43530E+00 3.46777E+00                                     2.488E+00
 8.00E+03 2.65644E+00 2.71539E+00 2.77246E+00 2.82618E+00 2.87671E+00
          2.96938E+00 3.04982E+00 3.11834E+00 3.17675E+00 3.22893E+00
          3.28033E+00 3.33223E+00 3.38466E+00 3.43731E+00 3.49000E+00
          3.54214E+00 3.59231E+00 3.63799E+00 3.67858E+00 3.72241E+00
          3.77942E+00 3.81195E+00 3.84175E+00 3.86148E+00 3.88015E+00
          3.88244E+00 3.88452E+00 3.88539E+00 3.88620E+00 3.88589E+00
          3.88586E+00 3.91455E+00                                     2.921E+00
 1.00E+04 3.07217E+00 3.13709E+00 3.19946E+00 3.25728E+00 3.31078E+00
          3.40647E+00 3.48590E+00 3.54970E+00 3.60040E+00 3.64317E+00
          3.68498E+00 3.72752E+00 3.77096E+00 3.81504E+00 3.85955E+00
          3.90399E+00 3.94728E+00 3.98737E+00 4.02377E+00 4.06299E+00
          4.11283E+00 4.14105E+00 4.16749E+00 4.18655E+00 4.20778E+00
          4.21033E+00 4.21269E+00 4.21347E+00 4.21415E+00 4.21391E+00
          4.21436E+00 4.22852E+00                                     3.263E+00
 1.50E+04 3.91047E+00 3.97960E+00 4.04496E+00 4.10360E+00 4.15596E+00
          4.24462E+00 4.31063E+00 4.35546E+00 4.38287E+00 4.39995E+00
          4.41592E+00 4.43305E+00 4.45181E+00 4.47232E+00 4.49456E+00
          4.51860E+00 4.54425E+00 4.57076E+00 4.59754E+00 4.62530E+00
          4.65493E+00 4.67065E+00 4.68760E+00 4.70453E+00 4.73038E+00
          4.73408E+00 4.73752E+00 4.73802E+00 4.73832E+00 4.73846E+00
          4.73889E+00 4.71484E+00                                     3.882E+00
 2.00E+04 4.56017E+00 4.62518E+00 4.68564E+00 4.73805E+00 4.78304E+00
          4.85462E+00 4.90061E+00 4.92306E+00 4.92658E+00 4.91916E+00
          4.91092E+00 4.90457E+00 4.90073E+00 4.89983E+00 4.90220E+00
          4.90827E+00 4.91821E+00 4.93162E+00 4.94748E+00 4.96351E+00
          4.97725E+00 4.98404E+00 4.99368E+00 5.00729E+00 5.03226E+00
          5.03626E+00 5.03999E+00 5.04028E+00 5.04032E+00 5.04071E+00
          5.04053E+00 4.99805E+00                                     4.307E+00
 3.00E+04 5.53602E+00 5.58243E+00 5.62358E+00 5.65546E+00 5.67912E+00
          5.70724E+00 5.70906E+00 5.68748E+00 5.64789E+00 5.59892E+00
          5.55076E+00 5.50657E+00 5.46699E+00 5.43252E+00 5.40373E+00
          5.38093E+00 5.36425E+00 5.35275E+00 5.34503E+00 5.33927E+00
          5.33395E+00 5.33226E+00 5.33287E+00 5.33715E+00 5.34973E+00
          5.35463E+00 5.35650E+00 5.35599E+00 5.35648E+00 5.35742E+00
          5.35620E+00 5.32031E+00                                     4.877E+00
 4.00E+04 6.25571E+00 6.28242E+00 6.30345E+00 6.31453E+00 6.31702E+00
          6.30300E+00 6.26328E+00 6.20149E+00 6.12365E+00 6.03891E+00
          5.95777E+00 5.88341E+00 5.81647E+00 5.75690E+00 5.70498E+00
          5.66028E+00 5.62282E+00 5.59131E+00 5.56421E+00 5.54034E+00
          5.51915E+00 5.51038E+00 5.50350E+00 5.50062E+00 5.50253E+00
          5.50429E+00 5.50515E+00 5.50489E+00 5.50505E+00 5.50566E+00
          5.50549E+00 5.48535E+00                                     5.263E+00
 5.00E+04 6.81371E+00 6.83736E+00 6.85114E+00 6.84769E+00 6.82983E+00
          6.76599E+00 6.67384E+00 6.56891E+00 6.45796E+00 6.34774E+00
          6.24572E+00 6.15284E+00 6.06726E+00 5.98736E+00 5.91461E+00
          5.84959E+00 5.79257E+00 5.74275E+00 5.69937E+00 5.66223E+00
          5.62814E+00 5.61099E+00 5.59764E+00 5.59010E+00 5.58008E+00
          5.58178E+00 5.58179E+00 5.58107E+00 5.58091E+00 5.58125E+00
          5.58109E+00 5.57288E+00                                     5.556E+00
 6.00E+04 7.28012E+00 7.29240E+00 7.29306E+00 7.27352E+00 7.23736E+00
          7.13443E+00 7.00397E+00 6.86636E+00 6.72794E+00 6.59335E+00
          6.46800E+00 6.35315E+00 6.24833E+00 6.15234E+00 6.06482E+00
          5.98502E+00 5.91311E+00 5.84864E+00 5.79103E+00 5.73952E+00
          5.69305E+00 5.67160E+00 5.65121E+00 5.63579E+00 5.62080E+00
          5.61930E+00 5.61964E+00 5.61922E+00 5.61859E+00 5.61863E+00
          5.61877E+00 5.61707E+00                                     5.793E+00
 8.00E+04 8.00631E+00 8.00156E+00 7.98170E+00 7.93563E+00 7.86835E+00
          7.69695E+00 7.49722E+00 7.29856E+00 7.10841E+00 6.93069E+00
          6.76972E+00 6.62497E+00 6.49222E+00 6.36826E+00 6.25305E+00
          6.14703E+00 6.05025E+00 5.96266E+00 5.88330E+00 5.80859E+00
          5.73804E+00 5.70690E+00 5.67705E+00 5.65141E+00 5.62144E+00
          5.62373E+00 5.62123E+00 5.61960E+00 5.61925E+00 5.61960E+00
          5.61942E+00 5.62292E+00                                     6.153E+00
 1.00E+05 8.55500E+00 8.53341E+00 8.49370E+00 8.42262E+00 8.32652E+00
          8.09321E+00 7.83343E+00 7.58463E+00 7.35388E+00 7.14266E+00
          6.95234E+00 6.78131E+00 6.62450E+00 6.47805E+00 6.34143E+00
          6.21502E+00 6.09864E+00 5.99183E+00 5.89342E+00 5.80005E+00
          5.71176E+00 5.67207E+00 5.63331E+00 5.60028E+00 5.56345E+00
          5.56397E+00 5.56001E+00 5.55822E+00 5.55773E+00 5.55800E+00
          5.55780E+00 5.56238E+00                                     6.410E+00
 1.50E+05 9.64430E+00 9.46174E+00 9.28002E+00 9.10016E+00 8.92387E+00
          8.58618E+00 8.26622E+00 7.96344E+00 7.67745E+00 7.40859E+00
          7.15725E+00 6.92345E+00 6.70675E+00 6.50640E+00 6.32157E+00
          6.15257E+00 6.00063E+00 5.86582E+00 5.74593E+00 5.62854E+00
          5.50212E+00 5.43857E+00 5.38208E+00 5.34449E+00 5.30345E+00
          5.29231E+00 5.28475E+00 5.28409E+00 5.28305E+00 5.28265E+00
          5.28250E+00 5.28833E+00                                     6.787E+00
 2.00E+05 1.02348E+01 9.99286E+00 9.75397E+00 9.52091E+00 9.29502E+00
          8.86654E+00 8.46660E+00 8.09403E+00 7.74780E+00 7.42734E+00
          7.13261E+00 6.86242E+00 6.61504E+00 6.38841E+00 6.17945E+00
          5.98648E+00 5.81093E+00 5.65250E+00 5.50857E+00 5.36698E+00
          5.21768E+00 5.14477E+00 5.08274E+00 5.04367E+00 4.99587E+00
          4.97981E+00 4.96772E+00 4.96705E+00 4.96625E+00 4.96544E+00
          4.96518E+00 4.97278E+00                                     6.981E+00
 3.00E+05 1.09074E+01 1.05788E+01 1.02575E+01 9.94938E+00 9.65454E+00
          9.10076E+00 8.59146E+00 8.12432E+00 7.69770E+00 7.30907E+00
          6.95649E+00 6.63744E+00 6.34865E+00 6.08620E+00 5.84455E+00
          5.62001E+00 5.41331E+00 5.22505E+00 5.05188E+00 4.88241E+00
          4.70831E+00 4.62458E+00 4.55268E+00 4.50581E+00 4.44658E+00
          4.42653E+00 4.41275E+00 4.41215E+00 4.41115E+00 4.41022E+00
          4.40967E+00 4.41833E+00                                     7.184E+00
 4.00E+05 1.12627E+01 1.08761E+01 1.05004E+01 1.01440E+01 9.80561E+00
          9.17241E+00 8.59487E+00 8.06905E+00 7.59273E+00 7.16218E+00
          6.77381E+00 6.42403E+00 6.10876E+00 5.82304E+00 5.56016E+00
          5.31540E+00 5.08911E+00 4.88167E+00 4.69028E+00 4.50351E+00
          4.31349E+00 4.22168E+00 4.14012E+00 4.08387E+00 4.01623E+00
          3.99548E+00 3.98216E+00 3.98135E+00 3.98005E+00 3.97941E+00
          3.97888E+00 3.98596E+00                                     7.304E+00
 5.00E+05 1.14706E+01 1.10356E+01 1.06158E+01 1.02230E+01 9.85365E+00
          9.16791E+00 8.55049E+00 7.99420E+00 7.49384E+00 7.04268E+00
          6.63398E+00 6.26350E+00 5.92756E+00 5.62186E+00 5.34072E+00
          5.07973E+00 4.83742E+00 4.61086E+00 4.39769E+00 4.19569E+00
          4.00498E+00 3.91410E+00 3.82325E+00 3.75064E+00 3.67779E+00
          3.65918E+00 3.64453E+00 3.64297E+00 3.64171E+00 3.64149E+00
          3.64157E+00 3.64514E+00                                     7.394E+00
 6.00E+05 1.16094E+01 1.11389E+01 1.06870E+01 1.02675E+01 9.87548E+00
          9.14950E+00 8.50033E+00 7.91921E+00 7.39887E+00 6.93115E+00
          6.50809E+00 6.12472E+00 5.77691E+00 5.45985E+00 5.16724E+00
          4.89437E+00 4.64024E+00 4.40294E+00 4.18054E+00 3.96846E+00
          3.76370E+00 3.66467E+00 3.56676E+00 3.48921E+00 3.41060E+00
          3.39266E+00 3.37622E+00 3.37402E+00 3.37287E+00 3.37300E+00
          3.37353E+00 3.37386E+00                                     7.470E+00
 8.00E+05 1.17482E+01 1.12322E+01 1.07397E+01 1.02878E+01 9.86870E+00
          9.09428E+00 8.40688E+00 7.79605E+00 7.25131E+00 6.76253E+00
          6.32038E+00 5.91945E+00 5.55533E+00 5.22300E+00 4.91613E+00
          4.62985E+00 4.36249E+00 4.11133E+00 3.87328E+00 3.64388E+00
          3.41839E+00 3.30738E+00 3.19692E+00 3.10902E+00 3.02134E+00
          3.00251E+00 2.98263E+00 2.97969E+00 2.97862E+00 2.97898E+00
          2.98010E+00 2.97650E+00                                     7.602E+00
 1.00E+06 1.17968E+01 1.12554E+01 1.07406E+01 1.02716E+01 9.83858E+00
          9.03864E+00 8.33084E+00 7.70352E+00 7.14476E+00 6.64363E+00
          6.19038E+00 5.77943E+00 5.40625E+00 5.06568E+00 4.75138E+00
          4.45825E+00 4.18384E+00 3.92418E+00 3.67502E+00 3.43207E+00
          3.19060E+00 3.06990E+00 2.94837E+00 2.85088E+00 2.75484E+00
          2.73320E+00 2.71086E+00 2.70767E+00 2.70638E+00 2.70667E+00
          2.70761E+00 2.70312E+00                                     7.717E+00
 1.50E+06 1.17674E+01 1.12041E+01 1.06714E+01 1.01909E+01 9.74958E+00
          8.93209E+00 8.21018E+00 7.56830E+00 6.99546E+00 6.48105E+00
          6.01598E+00 5.59466E+00 5.21231E+00 4.86369E+00 4.54237E+00
          4.24282E+00 3.96126E+00 3.69141E+00 3.42671E+00 3.16099E+00
          2.88798E+00 2.74640E+00 2.59936E+00 2.47824E+00 2.35916E+00
          2.32994E+00 2.30576E+00 2.30270E+00 2.30013E+00 2.29983E+00
          2.29942E+00 2.29694E+00                                     7.969E+00
 2.00E+06 1.16770E+01 1.11146E+01 1.05845E+01 1.01094E+01 9.67409E+00
          8.86479E+00 8.14849E+00 7.50798E+00 6.93409E+00 6.41762E+00
          5.95077E+00 5.52809E+00 5.14477E+00 4.79553E+00 4.47392E+00
          4.17412E+00 3.89147E+00 3.61814E+00 3.34551E+00 3.06434E+00
          2.76428E+00 2.60411E+00 2.43400E+00 2.29030E+00 2.14586E+00
          2.11083E+00 2.08659E+00 2.08405E+00 2.08015E+00 2.07875E+00
          2.07693E+00 2.08099E+00                                     8.186E+00
 3.00E+06 1.14976E+01 1.09511E+01 1.04386E+01 9.98357E+00 9.56847E+00
          8.79145E+00 8.09638E+00 7.46913E+00 6.90330E+00 6.39270E+00
          5.93195E+00 5.51578E+00 5.13884E+00 4.79500E+00 4.47673E+00
          4.17789E+00 3.89528E+00 3.62367E+00 3.35205E+00 3.05480E+00
          2.70551E+00 2.50900E+00 2.30035E+00 2.12072E+00 1.92450E+00
          1.87735E+00 1.85472E+00 1.85324E+00 1.84699E+00 1.84424E+00
          1.83936E+00 1.86621E+00                                     8.533E+00
 4.00E+06 1.13293E+01 1.08037E+01 1.03132E+01 9.88188E+00 9.49014E+00
          8.75185E+00 8.08428E+00 7.47703E+00 6.92560E+00 6.42569E+00
          5.97370E+00 5.56515E+00 5.19522E+00 4.85853E+00 4.54830E+00
          4.25781E+00 3.98037E+00 3.70430E+00 3.41578E+00 3.09840E+00
          2.73007E+00 2.51814E+00 2.27994E+00 2.06216E+00 1.81622E+00
          1.75696E+00 1.73422E+00 1.73474E+00 1.72711E+00 1.72214E+00
          1.71802E+00 1.76270E+00                                     8.804E+00
 5.00E+06 1.12134E+01 1.07027E+01 1.02285E+01 9.81552E+00 9.44212E+00
          8.73343E+00 8.08776E+00 7.49724E+00 6.95891E+00 6.47000E+00
          6.02820E+00 5.62930E+00 5.26843E+00 4.93997E+00 4.63675E+00
          4.35158E+00 4.07729E+00 3.80135E+00 3.50864E+00 3.18087E+00
          2.79171E+00 2.56215E+00 2.29719E+00 2.04884E+00 1.75807E+00
          1.68650E+00 1.66302E+00 1.66479E+00 1.65621E+00 1.65027E+00
          1.64575E+00 1.70117E+00                                     9.029E+00
 6.00E+06 1.11243E+01 1.06252E+01 1.01643E+01 9.76698E+00 9.40927E+00
          8.72506E+00 8.09841E+00 7.52298E+00 6.99698E+00 6.51868E+00
          6.08684E+00 5.69743E+00 5.34548E+00 5.02512E+00 4.72878E+00
          4.44880E+00 4.17779E+00 3.90270E+00 3.60752E+00 3.27241E+00
          2.86695E+00 2.62232E+00 2.33297E+00 2.05619E+00 1.72819E+00
          1.64631E+00 1.61417E+00 1.61665E+00 1.61168E+00 1.60602E+00
          1.60059E+00 1.66211E+00                                     9.223E+00
 8.00E+06 1.09964E+01 1.05151E+01 1.00746E+01 9.70199E+00 9.36906E+00
          8.72312E+00 8.12766E+00 7.57782E+00 7.07343E+00 6.61429E+00
          6.20058E+00 5.82852E+00 5.49298E+00 5.18768E+00 4.90416E+00
          4.63404E+00 4.36965E+00 4.09737E+00 3.80011E+00 3.45621E+00
          3.02851E+00 2.76113E+00 2.43216E+00 2.10522E+00 1.70451E+00
          1.60200E+00 1.56009E+00 1.56310E+00 1.55882E+00 1.55286E+00
          1.54736E+00 1.61328E+00                                     9.545E+00
 1.00E+07 1.09101E+01 1.04418E+01 1.00164E+01 9.66199E+00 9.34739E+00
          8.73030E+00 8.15915E+00 7.62996E+00 7.14353E+00 6.70061E+00
          6.30226E+00 5.94494E+00 5.62340E+00 5.33109E+00 5.05888E+00
          4.79785E+00 4.54026E+00 4.27224E+00 3.97611E+00 3.62896E+00
          3.18785E+00 2.90385E+00 2.54301E+00 2.17306E+00 1.70808E+00
          1.58622E+00 1.53196E+00 1.53453E+00 1.53084E+00 1.52502E+00
          1.51807E+00 1.58594E+00                                     9.805E+00
 1.50E+07 1.07871E+01 1.03407E+01 9.93985E+00 9.61396E+00 9.32831E+00
          8.75975E+00 8.23064E+00 7.73856E+00 7.28526E+00 6.87265E+00
          6.50283E+00 6.17268E+00 5.87708E+00 5.60921E+00 5.35922E+00
          5.11759E+00 4.87671E+00 4.62281E+00 4.33767E+00 3.99636E+00
          3.54450E+00 3.23593E+00 2.81850E+00 2.36526E+00 1.76371E+00
          1.59731E+00 1.50583E+00 1.50478E+00 1.50180E+00 1.49695E+00
          1.49023E+00 1.54688E+00                                     1.029E+01
 2.00E+07 1.07270E+01 1.02932E+01 9.90649E+00 9.59707E+00 9.32846E+00
          8.78997E+00 8.28796E+00 7.82081E+00 7.39043E+00 6.99901E+00
          6.64895E+00 6.33748E+00 6.05973E+00 5.80910E+00 5.57565E+00
          5.34981E+00 5.12434E+00 4.88589E+00 4.61623E+00 4.28921E+00
          3.84222E+00 3.52253E+00 3.06919E+00 2.55538E+00 1.84199E+00
          1.63550E+00 1.50366E+00 1.49717E+00 1.49343E+00 1.48987E+00
          1.48486E+00 1.52734E+00                                     1.063E+01
 3.00E+07 1.06778E+01 1.02558E+01 9.88320E+00 9.59168E+00 9.34231E+00
          8.83868E+00 8.36978E+00 7.93447E+00 7.53426E+00 7.17112E+00
          6.84725E+00 6.56037E+00 6.30627E+00 6.07902E+00 5.86931E+00
          5.66818E+00 5.46916E+00 5.25970E+00 5.02189E+00 4.72805E+00
          4.30522E+00 3.98115E+00 3.49003E+00 2.89699E+00 2.00903E+00
          1.73217E+00 1.51942E+00 1.50005E+00 1.49138E+00 1.48892E+00
          1.48315E+00 1.50977E+00                                     1.111E+01
 4.00E+07 1.06630E+01 1.02460E+01 9.87990E+00 9.59728E+00 9.35789E+00
          8.87312E+00 8.42337E+00 8.00742E+00 7.62623E+00 7.28122E+00
          6.97404E+00 6.70274E+00 6.46377E+00 6.25191E+00 6.05884E+00
          5.87646E+00 5.69888E+00 5.51419E+00 5.30469E+00 5.04153E+00
          4.64628E+00 4.32822E+00 3.82479E+00 3.18790E+00 2.17116E+00
          1.83234E+00 1.54170E+00 1.50871E+00 1.49240E+00 1.49025E+00
          1.48340E+00 1.50024E+00                                     1.143E+01
 5.00E+07 1.06589E+01 1.02450E+01 9.88265E+00 9.60512E+00 9.37149E+00
          8.89829E+00 8.46085E+00 8.05785E+00 7.68969E+00 7.35729E+00
          7.06171E+00 6.80129E+00 6.57295E+00 6.37225E+00 6.19173E+00
          6.02414E+00 5.86411E+00 5.70015E+00 5.51475E+00 5.27820E+00
          4.90940E+00 4.60153E+00 4.09884E+00 3.43856E+00 2.32347E+00
          1.92898E+00 1.56506E+00 1.51864E+00 1.49344E+00 1.49095E+00
          1.48224E+00 1.49536E+00                                     1.166E+01
 6.00E+07 1.06580E+01 1.02466E+01 9.88706E+00 9.61279E+00 9.38276E+00
          8.91730E+00 8.48840E+00 8.09454E+00 7.73579E+00 7.41260E+00
          7.12555E+00 6.87316E+00 6.65285E+00 6.46071E+00 6.29009E+00
          6.13454E+00 5.98903E+00 5.84245E+00 5.67742E+00 5.46373E+00
          5.11931E+00 4.82334E+00 4.32846E+00 3.65746E+00 2.46531E+00
          2.02088E+00 1.58816E+00 1.52879E+00 1.49412E+00 1.49104E+00
          1.48102E+00 1.49170E+00                                     1.183E+01
 8.00E+07 1.06611E+01 1.02552E+01 9.90040E+00 9.62950E+00 9.40215E+00
          8.94256E+00 8.52142E+00 8.13883E+00 7.79375E+00 7.48478E+00
          7.21047E+00 6.96937E+00 6.75958E+00 6.57876E+00 6.42343E+00
          6.28928E+00 6.17044E+00 6.05248E+00 5.91508E+00 5.72883E+00
          5.41871E+00 5.15072E+00 4.69782E+00 4.04298E+00 2.72346E+00
          2.18376E+00 1.63086E+00 1.55023E+00 1.49453E+00 1.48912E+00
          1.47955E+00 1.48730E+00                                     1.208E+01
 1.00E+08 1.06747E+01 1.02658E+01 9.90886E+00 9.63726E+00 9.41074E+00
          8.95657E+00 8.54316E+00 8.16823E+00 7.83043E+00 7.52859E+00
          7.26147E+00 7.02791E+00 6.82637E+00 6.65432E+00 6.50715E+00
          6.38098E+00 6.27463E+00 6.18305E+00 6.08907E+00 5.93980E+00
          5.63924E+00 5.37777E+00 4.96010E+00 4.34865E+00 2.96824E+00
          2.33901E+00 1.65952E+00 1.56082E+00 1.49720E+00 1.48983E+00
          1.48376E+00 1.48438E+00                                     1.225E+01
 1.50E+08 1.06537E+01 1.02570E+01 9.91036E+00 9.64595E+00 9.42490E+00
          8.98134E+00 8.57717E+00 8.21069E+00 7.88099E+00 7.58736E+00
          7.32921E+00 7.10594E+00 6.91674E+00 6.75997E+00 6.63239E+00
          6.53063E+00 6.45148E+00 6.38486E+00 6.31408E+00 6.20865E+00
          5.99810E+00 5.79701E+00 5.43542E+00 4.85862E+00 3.43301E+00
          2.68951E+00 1.75252E+00 1.60111E+00 1.49774E+00 1.48969E+00
          1.47119E+00 1.48096E+00                                     1.251E+01
 2.00E+08 1.06408E+01 1.02540E+01 9.91458E+00 9.65308E+00 9.43294E+00
          8.99298E+00 8.59240E+00 8.22974E+00 7.90410E+00 7.61488E+00
          7.36171E+00 7.14412E+00 6.96166E+00 6.81303E+00 6.69550E+00
          6.60631E+00 6.54292E+00 6.49595E+00 6.44982E+00 6.37604E+00
          6.21123E+00 6.04594E+00 5.73939E+00 5.22227E+00 3.80147E+00
          2.97617E+00 1.83891E+00 1.64567E+00 1.50179E+00 1.48875E+00
          1.46729E+00 1.47974E+00                                     1.266E+01
 3.00E+08 1.06156E+01 1.02494E+01 9.92379E+00 9.66499E+00 9.44269E+00
          9.00431E+00 8.60642E+00 8.24750E+00 7.92652E+00 7.64266E+00
          7.39537E+00 7.18420E+00 7.00861E+00 6.86726E+00 6.75722E+00
          6.67688E+00 6.62829E+00 6.61116E+00 6.61519E+00 6.59647E+00
          6.47834E+00 6.34406E+00 6.09914E+00 5.67185E+00 4.35637E+00
          3.46533E+00 1.99556E+00 1.72940E+00 1.51645E+00 1.49506E+00
          1.47180E+00 1.47705E+00                                     1.283E+01
 4.00E+08 1.05697E+01 1.02282E+01 9.92050E+00 9.66863E+00 9.44778E+00
          9.01445E+00 8.61920E+00 8.26146E+00 7.94094E+00 7.65787E+00
          7.41264E+00 7.20475E+00 7.03315E+00 6.89682E+00 6.79440E+00
          6.72504E+00 6.68889E+00 6.68089E+00 6.69032E+00 6.69124E+00
          6.62393E+00 6.52683E+00 6.33740E+00 5.99609E+00 4.75672E+00
          3.75806E+00 2.16675E+00 1.85063E+00 1.52995E+00 1.48726E+00
          1.47401E+00 1.47644E+00                                     1.293E+01
 5.00E+08 1.05440E+01 1.02170E+01 9.91942E+00 9.67052E+00 9.44939E+00
          9.01859E+00 8.62566E+00 8.26985E+00 7.95093E+00 7.66908E+00
          7.42478E+00 7.21804E+00 7.04865E+00 6.91602E+00 6.81804E+00
          6.75333E+00 6.72203E+00 6.71913E+00 6.73587E+00 6.75467E+00
          6.73246E+00 6.66860E+00 6.49867E+00 6.16916E+00 5.04465E+00
          4.09254E+00 2.30434E+00 1.92663E+00 1.55333E+00 1.50378E+00
          1.47205E+00 1.47583E+00                                     1.300E+01
 6.00E+08 1.05288E+01 1.02115E+01 9.92060E+00 9.67340E+00 9.45172E+00
          9.02198E+00 8.63005E+00 8.27519E+00 7.95716E+00 7.67611E+00
          7.43249E+00 7.22646E+00 7.05806E+00 6.92710E+00 6.83211E+00
          6.77197E+00 6.74618E+00 6.74796E+00 6.76907E+00 6.80178E+00
          6.81410E+00 6.77280E+00 6.61821E+00 6.29348E+00 5.25637E+00
          4.37627E+00 2.44451E+00 2.00260E+00 1.56902E+00 1.51987E+00
          1.47345E+00 1.47510E+00                                     1.305E+01
 8.00E+08 1.05092E+01 1.02041E+01 9.92138E+00 9.67619E+00 9.45372E+00
          9.02529E+00 8.63479E+00 8.28150E+00 7.96514E+00 7.68584E+00
          7.44401E+00 7.23986E+00 7.07354E+00 6.94494E+00 6.85281E+00
          6.79634E+00 6.77536E+00 6.78389E+00 6.81518E+00 6.86494E+00
          6.90937E+00 6.89629E+00 6.78663E+00 6.51705E+00 5.58403E+00
          4.75101E+00 2.71158E+00 2.17469E+00 1.60597E+00 1.53572E+00
          1.47534E+00 1.47485E+00                                     1.311E+01
 1.00E+09 1.04965E+01 1.02003E+01 9.92375E+00 9.68004E+00 9.45674E+00
          9.02772E+00 8.63657E+00 8.28355E+00 7.96833E+00 7.69078E+00
          7.45107E+00 7.24914E+00 7.08482E+00 6.95775E+00 6.86676E+00
          6.81131E+00 6.79216E+00 6.80524E+00 6.84518E+00 6.90586E+00
          6.96668E+00 6.97198E+00 6.89927E+00 6.67665E+00 5.81481E+00
          5.03233E+00 2.94688E+00 2.33643E+00 1.64685E+00 1.54747E+00
          1.47833E+00 1.47485E+00                                     1.316E+01
 1.50E+09 1.04786E+01 1.01938E+01 9.92484E+00 9.68272E+00 9.45828E+00
          9.02983E+00 8.63962E+00 8.28802E+00 7.97463E+00 7.69918E+00
          7.46164E+00 7.26170E+00 7.09877E+00 6.97262E+00 6.88318E+00
          6.83087E+00 6.81653E+00 6.83586E+00 6.88450E+00 6.96122E+00
          7.05100E+00 7.07938E+00 7.05075E+00 6.90732E+00 6.23267E+00
          5.52090E+00 3.41658E+00 2.68362E+00 1.74289E+00 1.58221E+00
          1.50043E+00 1.47437E+00                                     1.322E+01
 2.00E+09 1.04681E+01 1.01897E+01 9.92518E+00 9.68404E+00 9.45906E+00
          9.03110E+00 8.64143E+00 8.29036E+00 7.97749E+00 7.70261E+00
          7.46570E+00 7.26645E+00 7.10438E+00 6.97927E+00 6.89122E+00
          6.84078E+00 6.82891E+00 6.85149E+00 6.90451E+00 6.98771E+00
          7.09248E+00 7.13736E+00 7.13628E+00 7.02809E+00 6.46598E+00
          5.87388E+00 3.79333E+00 2.96281E+00 1.83364E+00 1.63220E+00
          1.51001E+00 1.47437E+00                                     1.325E+01
 3.00E+09 1.04563E+01 1.01850E+01 9.92528E+00 9.68537E+00 9.46000E+00
          9.03286E+00 8.64380E+00 8.29299E+00 7.98013E+00 7.70511E+00
          7.46812E+00 7.26925E+00 7.10852E+00 6.98576E+00 6.89985E+00
          6.85063E+00 6.83997E+00 6.86590E+00 6.92617E+00 7.01855E+00
          7.13012E+00 7.18375E+00 7.22480E+00 7.19132E+00 6.73559E+00
          6.24485E+00 4.39581E+00 3.44664E+00 2.00001E+00 1.72197E+00
          1.51915E+00 1.47412E+00                                     1.329E+01
 4.00E+09 1.04504E+01 1.01826E+01 9.92521E+00 9.68578E+00 9.46007E+00
          9.03319E+00 8.64445E+00 8.29395E+00 7.98141E+00 7.70684E+00
          7.47051E+00 7.27221E+00 7.11148E+00 6.98820E+00 6.90252E+00
          6.85512E+00 6.84717E+00 6.87485E+00 6.93475E+00 7.02839E+00
          7.15611E+00 7.22554E+00 7.26722E+00 7.22406E+00 6.91374E+00
          6.59929E+00 4.75820E+00 3.75140E+00 2.16410E+00 1.83502E+00
          1.54138E+00 1.47400E+00                                     1.331E+01
 5.00E+09 1.04640E+01 1.01922E+01 9.93093E+00 9.68787E+00 9.45925E+00
          9.02963E+00 8.64058E+00 8.29097E+00 7.97996E+00 7.70702E+00
          7.47188E+00 7.27446E+00 7.11465E+00 6.99185E+00 6.90398E+00
          6.85111E+00 6.83857E+00 6.87207E+00 6.95292E+00 7.06116E+00
          7.17189E+00 7.22848E+00 7.28624E+00 7.30246E+00 7.03779E+00
          6.66914E+00 5.09260E+00 4.10315E+00 2.31681E+00 1.90438E+00
          1.55818E+00 1.47412E+00                                     1.332E+01
 6.00E+09 1.04610E+01 1.01909E+01 9.93082E+00 9.68809E+00 9.45940E+00
          9.02999E+00 8.64112E+00 8.29169E+00 7.98083E+00 7.70803E+00
          7.47303E+00 7.27576E+00 7.11613E+00 6.99352E+00 6.90590E+00
          6.85336E+00 6.84127E+00 6.87542E+00 6.95723E+00 7.06705E+00
          7.18087E+00 7.24067E+00 7.30493E+00 7.33383E+00 7.11780E+00
          6.79548E+00 5.32493E+00 4.34256E+00 2.46232E+00 1.99657E+00
          1.57712E+00 1.47406E+00                                     1.333E+01
 8.00E+09 1.04396E+01 1.01784E+01 9.92562E+00 9.68735E+00 9.46119E+00
          9.03461E+00 8.64608E+00 8.29602E+00 7.98405E+00 7.71002E+00
          7.47404E+00 7.27620E+00 7.11657E+00 6.99503E+00 6.91068E+00
          6.86355E+00 6.85567E+00 6.88528E+00 6.95086E+00 7.05289E+00
          7.18690E+00 7.26141E+00 7.33335E+00 7.37083E+00 7.22597E+00
          6.95855E+00 5.65775E+00 4.71483E+00 2.72500E+00 2.17725E+00
          1.61438E+00 1.47412E+00                                     1.334E+01
 1.00E+10 1.04381E+01 1.01780E+01 9.92587E+00 9.68771E+00 9.46142E+00
          9.03491E+00 8.64646E+00 8.29628E+00 7.98414E+00 7.70994E+00
          7.47394E+00 7.27619E+00 7.11666E+00 6.99530E+00 6.91137E+00
          6.86496E+00 6.85770E+00 6.88689E+00 6.95091E+00 7.05370E+00
          7.19130E+00 7.26753E+00 7.34730E+00 7.39713E+00 7.28250E+00
          7.05776E+00 5.88156E+00 4.98894E+00 2.95723E+00 2.34698E+00
          1.64832E+00 1.47388E+00                                     1.335E+01


==> anc/colstop/sbethe/sdbase/pdebr93.p08 <==
 93
 1.00E+03 4.54310E-01 4.65733E-01 4.77310E-01 4.89164E-01 5.01300E-01
          5.26370E-01 5.52550E-01 5.79800E-01 6.08080E-01 6.37330E-01
          6.67450E-01 6.98270E-01 7.29630E-01 7.61330E-01 7.93130E-01
          8.24940E-01 8.56910E-01 8.90050E-01 9.25010E-01 9.59780E-01
          9.89750E-01 1.00123E+00 1.01141E+00 1.01973E+00 1.03342E+00
          1.03779E+00 1.04073E+00 1.04109E+00 1.04145E+00 1.04151E+00
          1.04152E+00 1.04231E+00                                     6.364E-01
 1.50E+03 6.70530E-01 6.84786E-01 6.99300E-01 7.14283E-01 7.29760E-01
          7.62160E-01 7.96530E-01 8.32860E-01 8.71020E-01 9.10700E-01
          9.51470E-01 9.92990E-01 1.03488E+00 1.07668E+00 1.11780E+00
          1.15784E+00 1.19728E+00 1.23828E+00 1.28243E+00 1.32624E+00
          1.36226E+00 1.37557E+00 1.38973E+00 1.40395E+00 1.42443E+00
          1.43094E+00 1.43571E+00 1.43583E+00 1.43599E+00 1.43648E+00
          1.43616E+00 1.41699E+00                                     8.979E-01
 2.00E+03 8.74280E-01 8.92159E-01 9.10310E-01 9.28959E-01 9.48140E-01
          9.88070E-01 1.03011E+00 1.07420E+00 1.12014E+00 1.16752E+00
          1.21581E+00 1.26462E+00 1.31350E+00 1.36196E+00 1.40946E+00
          1.45566E+00 1.50099E+00 1.54758E+00 1.59700E+00 1.64597E+00
          1.68798E+00 1.70512E+00 1.72358E+00 1.74124E+00 1.76379E+00
          1.77074E+00 1.77609E+00 1.77626E+00 1.77641E+00 1.77690E+00
          1.77661E+00 1.75635E+00                                     1.136E+00
 3.00E+03 1.24600E+00 1.27215E+00 1.29842E+00 1.32491E+00 1.35167E+00
          1.40609E+00 1.46151E+00 1.51772E+00 1.57447E+00 1.63146E+00
          1.68836E+00 1.74491E+00 1.80083E+00 1.85602E+00 1.91083E+00
          1.96545E+00 2.01929E+00 2.07168E+00 2.12250E+00 2.17412E+00
          2.22878E+00 2.25623E+00 2.28198E+00 2.30078E+00 2.32256E+00
          2.32889E+00 2.33386E+00 2.33430E+00 2.33465E+00 2.33480E+00
          2.33469E+00 2.33014E+00                                     1.553E+00
 4.00E+03 1.58128E+00 1.61477E+00 1.64816E+00 1.68138E+00 1.71449E+00
          1.78049E+00 1.84564E+00 1.90942E+00 1.97166E+00 2.03251E+00
          2.09236E+00 2.15150E+00 2.21045E+00 2.26931E+00 2.32739E+00
          2.38423E+00 2.44023E+00 2.49560E+00 2.55019E+00 2.60437E+00
          2.66092E+00 2.69165E+00 2.72226E+00 2.74415E+00 2.76345E+00
          2.76813E+00 2.77223E+00 2.77309E+00 2.77365E+00 2.77343E+00
          2.77338E+00 2.78638E+00                                     1.905E+00
 5.00E+03 1.88046E+00 1.92222E+00 1.96337E+00 2.00343E+00 2.04252E+00
          2.11821E+00 2.18994E+00 2.25755E+00 2.32136E+00 2.38251E+00
          2.44272E+00 2.50233E+00 2.56127E+00 2.61950E+00 2.67753E+00
          2.73560E+00 2.79278E+00 2.84755E+00 2.89946E+00 2.95335E+00
          3.01487E+00 3.04783E+00 3.07941E+00 3.10153E+00 3.11988E+00
          3.12346E+00 3.12636E+00 3.12729E+00 3.12826E+00 3.12798E+00
          3.12756E+00 3.15381E+00                                     2.207E+00
 6.00E+03 2.15352E+00 2.20197E+00 2.24938E+00 2.29494E+00 2.33878E+00
          2.42196E+00 2.49832E+00 2.56779E+00 2.63115E+00 2.69042E+00
          2.74859E+00 2.80632E+00 2.86363E+00 2.92046E+00 2.97726E+00
          3.03414E+00 3.09004E+00 3.14305E+00 3.19270E+00 3.24508E+00
          3.30742E+00 3.34153E+00 3.37361E+00 3.39534E+00 3.41309E+00
          3.41576E+00 3.41795E+00 3.41901E+00 3.42014E+00 3.41956E+00
          3.41968E+00 3.45361E+00                                     2.469E+00
 8.00E+03 2.63460E+00 2.69293E+00 2.74944E+00 2.80271E+00 2.85289E+00
          2.94510E+00 3.02542E+00 3.09406E+00 3.15265E+00 3.20483E+00
          3.25573E+00 3.30658E+00 3.35751E+00 3.40847E+00 3.45973E+00
          3.51126E+00 3.56199E+00 3.60997E+00 3.65463E+00 3.70242E+00
          3.76086E+00 3.79327E+00 3.82355E+00 3.84433E+00 3.86315E+00
          3.86516E+00 3.86696E+00 3.86803E+00 3.86914E+00 3.86853E+00
          3.86877E+00 3.89893E+00                                     2.900E+00
 1.00E+04 3.04836E+00 3.11270E+00 3.17454E+00 3.23195E+00 3.28514E+00
          3.38046E+00 3.45985E+00 3.52389E+00 3.57494E+00 3.61795E+00
          3.65962E+00 3.70164E+00 3.74420E+00 3.78728E+00 3.83101E+00
          3.87530E+00 3.91934E+00 3.96148E+00 4.00121E+00 4.04350E+00
          4.09420E+00 4.12212E+00 4.14877E+00 4.16861E+00 4.19003E+00
          4.19239E+00 4.19465E+00 4.19554E+00 4.19634E+00 4.19606E+00
          4.19623E+00 4.21143E+00                                     3.241E+00
 1.50E+04 3.88345E+00 3.95234E+00 4.01749E+00 4.07599E+00 4.12827E+00
          4.21691E+00 4.28312E+00 4.32835E+00 4.35635E+00 4.37420E+00
          4.39106E+00 4.40921E+00 4.42908E+00 4.45072E+00 4.47401E+00
          4.49893E+00 4.52526E+00 4.55232E+00 4.57952E+00 4.60746E+00
          4.63686E+00 4.65236E+00 4.66919E+00 4.68621E+00 4.71245E+00
          4.71649E+00 4.72062E+00 4.72078E+00 4.72050E+00 4.72090E+00
          4.72119E+00 4.69678E+00                                     3.862E+00
 2.00E+04 4.53156E+00 4.59676E+00 4.65741E+00 4.71001E+00 4.75519E+00
          4.82717E+00 4.87358E+00 4.89657E+00 4.90082E+00 4.89451E+00
          4.88791E+00 4.88370E+00 4.88235E+00 4.88405E+00 4.88862E+00
          4.89604E+00 4.90634E+00 4.91901E+00 4.93320E+00 4.94752E+00
          4.96067E+00 4.96753E+00 4.97706E+00 4.99037E+00 5.01575E+00
          5.02061E+00 5.02588E+00 5.02535E+00 5.02407E+00 5.02487E+00
          5.02490E+00 4.98340E+00                                     4.289E+00
 3.00E+04 5.49522E+00 5.55698E+00 5.60978E+00 5.64686E+00 5.67027E+00
          5.68840E+00 5.67680E+00 5.64985E+00 5.61299E+00 5.57147E+00
          5.53133E+00 5.49436E+00 5.46061E+00 5.42999E+00 5.40270E+00
          5.37881E+00 5.35866E+00 5.34231E+00 5.33113E+00 5.33035E+00
          5.32832E+00 5.31709E+00 5.31559E+00 5.32748E+00 5.33930E+00
          5.34314E+00 5.34872E+00 5.34721E+00 5.34503E+00 5.34595E+00
          5.34424E+00 5.30908E+00                                     4.864E+00
 4.00E+04 6.21803E+00 6.25857E+00 6.29015E+00 6.30607E+00 6.30862E+00
          6.28640E+00 6.23529E+00 6.16857E+00 6.09258E+00 6.01416E+00
          5.94090E+00 5.87450E+00 5.81412E+00 5.75865E+00 5.70824E+00
          5.66254E+00 5.62182E+00 5.58576E+00 5.55495E+00 5.53299E+00
          5.51425E+00 5.50089E+00 5.49371E+00 5.49517E+00 5.49520E+00
          5.49823E+00 5.50198E+00 5.50033E+00 5.49820E+00 5.49902E+00
          5.49805E+00 5.47900E+00                                     5.252E+00
 5.00E+04 6.78756E+00 6.81188E+00 6.82643E+00 6.82396E+00 6.80722E+00
          6.74575E+00 6.65577E+00 6.55244E+00 6.44271E+00 6.33378E+00
          6.23362E+00 6.14336E+00 6.06127E+00 5.98540E+00 5.91603E+00
          5.85275E+00 5.79556E+00 5.74351E+00 5.69634E+00 5.65651E+00
          5.62313E+00 5.60699E+00 5.59429E+00 5.58679E+00 5.57706E+00
          5.57942E+00 5.58079E+00 5.57938E+00 5.57804E+00 5.57858E+00
          5.57800E+00 5.57153E+00                                     5.547E+00
 6.00E+04 7.25442E+00 7.26751E+00 7.26927E+00 7.25131E+00 7.21706E+00
          7.11798E+00 6.99023E+00 6.85307E+00 6.71390E+00 6.57931E+00
          6.45667E+00 6.34647E+00 6.24603E+00 6.15284E+00 6.06733E+00
          5.98934E+00 5.91845E+00 5.85294E+00 5.79172E+00 5.73685E+00
          5.69020E+00 5.66981E+00 5.65137E+00 5.63673E+00 5.61929E+00
          5.62113E+00 5.62004E+00 5.61908E+00 5.61893E+00 5.61918E+00
          5.61910E+00 5.61920E+00                                     5.787E+00
 8.00E+04 7.98384E+00 7.98018E+00 7.96150E+00 7.91678E+00 7.85095E+00
          7.68244E+00 7.48528E+00 7.28853E+00 7.09987E+00 6.92355E+00
          6.76428E+00 6.62141E+00 6.49051E+00 6.36846E+00 6.25601E+00
          6.15383E+00 6.06057E+00 5.97304E+00 5.88877E+00 5.81003E+00
          5.74091E+00 5.71086E+00 5.68161E+00 5.65647E+00 5.62835E+00
          5.62860E+00 5.62321E+00 5.62323E+00 5.62529E+00 5.62514E+00
          5.62573E+00 5.62994E+00                                     6.150E+00
 1.00E+05 8.53472E+00 8.51441E+00 8.47605E+00 8.40645E+00 8.31190E+00
          8.08164E+00 7.82456E+00 7.57789E+00 7.34879E+00 7.13901E+00
          6.95016E+00 6.78043E+00 6.62443E+00 6.47863E+00 6.34407E+00
          6.22195E+00 6.11043E+00 6.00518E+00 5.90291E+00 5.80618E+00
          5.71943E+00 5.68058E+00 5.64232E+00 5.61008E+00 5.57556E+00
          5.57319E+00 5.56464E+00 5.56547E+00 5.56891E+00 5.56841E+00
          5.56947E+00 5.57361E+00                                     6.409E+00
 1.50E+05 9.55395E+00 9.40397E+00 9.25140E+00 9.09463E+00 8.93585E+00
          8.62000E+00 8.30601E+00 7.99677E+00 7.69619E+00 7.41005E+00
          7.14456E+00 6.90153E+00 6.68139E+00 6.48473E+00 6.31270E+00
          6.16473E+00 6.03401E+00 5.90319E+00 5.76121E+00 5.62556E+00
          5.51194E+00 5.46007E+00 5.40769E+00 5.36548E+00 5.32430E+00
          5.31238E+00 5.30116E+00 5.30181E+00 5.30557E+00 5.30587E+00
          5.30460E+00 5.30908E+00                                     6.793E+00
 2.00E+05 1.02156E+01 9.97797E+00 9.74318E+00 9.51375E+00 9.29103E+00
          8.86773E+00 8.47147E+00 8.10121E+00 7.75611E+00 7.43574E+00
          7.14021E+00 6.86854E+00 6.61938E+00 6.39106E+00 6.18129E+00
          5.98896E+00 5.81569E+00 5.66130E+00 5.52314E+00 5.38824E+00
          5.24515E+00 5.17432E+00 5.11230E+00 5.07164E+00 5.02478E+00
          5.00960E+00 4.99550E+00 4.99590E+00 4.99789E+00 4.99674E+00
          4.99710E+00 5.00165E+00                                     6.989E+00
 3.00E+05 1.08921E+01 1.05681E+01 1.02511E+01 9.94678E+00 9.65527E+00
          9.10685E+00 8.60142E+00 8.13687E+00 7.71168E+00 7.32353E+00
          6.97063E+00 6.65071E+00 6.36077E+00 6.09728E+00 5.85531E+00
          5.63164E+00 5.42718E+00 5.24266E+00 5.07479E+00 4.91186E+00
          4.74457E+00 4.66342E+00 4.59179E+00 4.54322E+00 4.48507E+00
          4.46709E+00 4.45485E+00 4.45386E+00 4.45215E+00 4.45134E+00
          4.45038E+00 4.45679E+00                                     7.200E+00
 4.00E+05 1.12527E+01 1.08696E+01 1.04972E+01 1.01437E+01 9.80781E+00
          9.17901E+00 8.60500E+00 8.08193E+00 7.60772E+00 7.17874E+00
          6.79150E+00 6.44256E+00 6.12796E+00 5.84295E+00 5.58103E+00
          5.33776E+00 5.11351E+00 4.90878E+00 4.72084E+00 4.53818E+00
          4.35257E+00 4.26263E+00 4.18182E+00 4.12522E+00 4.05871E+00
          4.03975E+00 4.02934E+00 4.02741E+00 4.02356E+00 4.02331E+00
          4.02206E+00 4.02856E+00                                     7.326E+00
 5.00E+05 1.14614E+01 1.10301E+01 1.06138E+01 1.02238E+01 9.85697E+00
          9.17531E+00 8.56096E+00 8.00702E+00 7.50851E+00 7.05900E+00
          6.65199E+00 6.28334E+00 5.94931E+00 5.64560E+00 5.36643E+00
          5.10736E+00 4.86701E+00 4.64252E+00 4.43161E+00 4.23212E+00
          4.04415E+00 3.95460E+00 3.86474E+00 3.79259E+00 3.72081E+00
          3.70372E+00 3.69171E+00 3.68924E+00 3.68464E+00 3.68395E+00
          3.68478E+00 3.68903E+00                                     7.419E+00
 6.00E+05 1.15972E+01 1.11308E+01 1.06827E+01 1.02665E+01 9.87731E+00
          9.15631E+00 8.51109E+00 7.93308E+00 7.41514E+00 6.94921E+00
          6.52749E+00 6.14521E+00 5.79850E+00 5.48288E+00 5.19252E+00
          4.92285E+00 4.67209E+00 4.43691E+00 4.21471E+00 4.00328E+00
          3.80179E+00 3.70480E+00 3.60750E+00 3.52960E+00 3.45289E+00
          3.43515E+00 3.42150E+00 3.41858E+00 3.41395E+00 3.41354E+00
          3.41492E+00 3.41745E+00                                     7.496E+00
 8.00E+05 1.17333E+01 1.12222E+01 1.07340E+01 1.02857E+01 9.86964E+00
          9.10022E+00 8.41645E+00 7.80823E+00 7.26536E+00 6.77802E+00
          6.33716E+00 5.93754E+00 5.57493E+00 5.24454E+00 4.94032E+00
          4.65740E+00 4.39336E+00 4.14403E+00 3.90570E+00 3.67631E+00
          3.45323E+00 3.34378E+00 3.23368E+00 3.14564E+00 3.05981E+00
          3.03973E+00 3.02219E+00 3.01891E+00 3.01527E+00 3.01535E+00
          3.01692E+00 3.01590E+00                                     7.626E+00
 1.00E+06 1.17792E+01 1.12430E+01 1.07329E+01 1.02677E+01 9.83779E+00
          9.04283E+00 8.33845E+00 7.71340E+00 7.15623E+00 6.65633E+00
          6.20434E+00 5.79481E+00 5.42327E+00 5.08470E+00 4.77287E+00
          4.48262E+00 4.21102E+00 3.95315E+00 3.70441E+00 3.46187E+00
          3.22204E+00 3.10230E+00 2.98102E+00 2.88355E+00 2.78854E+00
          2.76556E+00 2.74458E+00 2.74135E+00 2.73904E+00 2.73936E+00
          2.74060E+00 2.73669E+00                                     7.739E+00
 1.50E+06 1.17479E+01 1.11890E+01 1.06601E+01 1.01827E+01 9.74383E+00
          8.93030E+00 8.21109E+00 7.57109E+00 6.99969E+00 6.48659E+00
          6.02303E+00 5.60346E+00 5.22307E+00 4.87656E+00 4.55744E+00
          4.26006E+00 3.98057E+00 3.71252E+00 3.44920E+00 3.18442E+00
          2.91197E+00 2.77061E+00 2.62394E+00 2.50325E+00 2.38423E+00
          2.35438E+00 2.32895E+00 2.32639E+00 2.32561E+00 2.32558E+00
          2.32481E+00 2.32135E+00                                     7.983E+00
 2.00E+06 1.16526E+01 1.10944E+01 1.05680E+01 1.00958E+01 9.66289E+00
          8.85751E+00 8.14402E+00 7.50560E+00 6.93338E+00 6.41847E+00
          5.95330E+00 5.53247E+00 5.15110E+00 4.80378E+00 4.48394E+00
          4.18570E+00 3.90448E+00 3.63258E+00 3.36147E+00 3.08180E+00
          2.78306E+00 2.62344E+00 2.45374E+00 2.31034E+00 2.16633E+00
          2.13088E+00 2.10540E+00 2.10330E+00 2.10104E+00 2.09986E+00
          2.09741E+00 2.10156E+00                                     8.193E+00
 3.00E+06 1.14671E+01 1.09241E+01 1.04146E+01 9.96193E+00 9.54883E+00
          8.77552E+00 8.08358E+00 7.45898E+00 6.89542E+00 6.38675E+00
          5.92764E+00 5.51292E+00 5.13721E+00 4.79447E+00 4.47721E+00
          4.17936E+00 3.89780E+00 3.62744E+00 3.35752E+00 3.06294E+00
          2.71735E+00 2.52253E+00 2.31452E+00 2.13463E+00 1.93981E+00
          1.89519E+00 1.87780E+00 1.87400E+00 1.86230E+00 1.86017E+00
          1.85400E+00 1.88672E+00                                     8.528E+00
 4.00E+06 1.12952E+01 1.07723E+01 1.02841E+01 9.85474E+00 9.46474E+00
          8.73000E+00 8.06581E+00 7.46163E+00 6.91289E+00 6.41510E+00
          5.96452E+00 5.55673E+00 5.18701E+00 4.85011E+00 4.53941E+00
          4.24849E+00 3.97128E+00 3.69720E+00 3.41305E+00 3.10120E+00
          2.73792E+00 2.52758E+00 2.28938E+00 2.07138E+00 1.83226E+00
          1.77875E+00 1.75995E+00 1.75749E+00 1.74102E+00 1.73441E+00
          1.73218E+00 1.78320E+00                                     8.789E+00
 5.00E+06 1.11782E+01 1.06691E+01 1.01963E+01 9.78480E+00 9.41283E+00
          8.70749E+00 8.06545E+00 7.47848E+00 6.94322E+00 6.45637E+00
          6.01521E+00 5.61569E+00 5.25328E+00 4.92277E+00 4.61761E+00
          4.33126E+00 4.05736E+00 3.78470E+00 3.49878E+00 3.17935E+00
          2.79735E+00 2.56969E+00 2.30399E+00 2.05453E+00 1.77345E+00
          1.71079E+00 1.69234E+00 1.68982E+00 1.66925E+00 1.66125E+00
          1.66040E+00 1.72070E+00                                     9.006E+00
 6.00E+06 1.10892E+01 1.05908E+01 1.01305E+01 9.73393E+00 9.37723E+00
          8.69610E+00 8.07331E+00 7.50185E+00 6.97922E+00 6.50288E+00
          6.07086E+00 5.67937E+00 5.32404E+00 4.99978E+00 4.70006E+00
          4.41829E+00 4.14795E+00 3.87741E+00 3.59122E+00 3.26698E+00
          2.87084E+00 2.62892E+00 2.33934E+00 2.06120E+00 1.74097E+00
          1.66888E+00 1.64874E+00 1.64625E+00 1.62333E+00 1.61456E+00
          1.61426E+00 1.68164E+00                                     9.192E+00
 8.00E+06 1.09625E+01 1.04801E+01 1.00389E+01 9.66604E+00 9.33351E+00
          8.69025E+00 8.09897E+00 7.55375E+00 7.05319E+00 6.59575E+00
          6.18029E+00 5.80353E+00 5.46132E+00 5.14877E+00 4.85938E+00
          4.58654E+00 4.32359E+00 4.05845E+00 3.77435E+00 3.44566E+00
          3.03014E+00 2.76599E+00 2.43651E+00 2.10779E+00 1.71666E+00
          1.62567E+00 1.59789E+00 1.59519E+00 1.57022E+00 1.56079E+00
          1.55908E+00 1.63086E+00                                     9.502E+00
 1.00E+07 1.08772E+01 1.04069E+01 9.97995E+00 9.62463E+00 9.30998E+00
          8.69525E+00 8.12844E+00 7.60426E+00 7.12190E+00 6.68041E+00
          6.27918E+00 5.91523E+00 5.58465E+00 5.28263E+00 5.00274E+00
          4.73835E+00 4.48279E+00 4.22379E+00 3.94382E+00 3.61494E+00
          3.18798E+00 2.90756E+00 2.54606E+00 2.17416E+00 1.71982E+00
          1.61028E+00 1.57102E+00 1.56769E+00 1.54244E+00 1.53284E+00
          1.53467E+00 1.60254E+00                                     9.754E+00
 1.50E+07 1.07556E+01 1.03064E+01 9.90327E+00 9.57590E+00 9.28976E+00
          8.72307E+00 8.19822E+00 7.71123E+00 7.26202E+00 6.85038E+00
          6.47643E+00 6.13765E+00 5.83047E+00 5.55034E+00 5.29073E+00
          5.04503E+00 4.80680E+00 4.56385E+00 4.29782E+00 3.97786E+00
          3.54216E+00 3.23758E+00 2.81951E+00 2.36451E+00 1.77469E+00
          1.62064E+00 1.54391E+00 1.53746E+00 1.51443E+00 1.50610E+00
          1.50610E+00 1.56348E+00                                     1.023E+01
 2.00E+07 1.06957E+01 1.02594E+01 9.87052E+00 9.55968E+00 9.29054E+00
          8.75375E+00 8.25565E+00 7.79321E+00 7.36657E+00 6.97590E+00
          6.62163E+00 6.30153E+00 6.01225E+00 5.74934E+00 5.50626E+00
          5.27639E+00 5.05359E+00 4.82595E+00 4.57511E+00 4.26914E+00
          3.83815E+00 3.52252E+00 3.06890E+00 2.55385E+00 1.85230E+00
          1.65723E+00 1.53877E+00 1.52781E+00 1.50710E+00 1.50052E+00
          1.49976E+00 1.54492E+00                                     1.057E+01
 3.00E+07 1.06454E+01 1.02222E+01 9.84849E+00 9.55617E+00 9.30654E+00
          8.80447E+00 8.33874E+00 7.90715E+00 7.50990E+00 7.14738E+00
          6.82026E+00 6.52662E+00 6.26342E+00 6.02640E+00 5.80901E+00
          5.60469E+00 5.40782E+00 5.20707E+00 4.98443E+00 4.70780E+00
          4.29851E+00 3.97831E+00 3.48787E+00 2.89495E+00 2.01811E+00
          1.75043E+00 1.54823E+00 1.52618E+00 1.50655E+00 1.50229E+00
          1.49963E+00 1.52588E+00                                     1.105E+01
 4.00E+07 1.06292E+01 1.02123E+01 9.84611E+00 9.56335E+00 9.32401E+00
          8.84080E+00 8.39360E+00 7.98050E+00 7.60162E+00 7.25730E+00
          6.94816E+00 6.67251E+00 6.42751E+00 6.20915E+00 6.01093E+00
          5.82644E+00 5.65044E+00 5.47185E+00 5.27304E+00 5.02227E+00
          4.63743E+00 4.32287E+00 3.82107E+00 3.18565E+00 2.17910E+00
          1.84749E+00 1.56524E+00 1.53099E+00 1.50844E+00 1.50529E+00
          1.50012E+00 1.51831E+00                                     1.137E+01
 5.00E+07 1.06322E+01 1.02160E+01 9.85155E+00 9.57223E+00 9.33744E+00
          8.86433E+00 8.42907E+00 8.02934E+00 7.66441E+00 7.33370E+00
          7.03689E+00 6.77275E+00 6.53950E+00 6.33453E+00 6.15345E+00
          5.99062E+00 5.83803E+00 5.67817E+00 5.48886E+00 5.24448E+00
          4.87529E+00 4.58030E+00 4.11148E+00 3.47708E+00 2.32458E+00
          1.92104E+00 1.58760E+00 1.54328E+00 1.50863E+00 1.50604E+00
          1.50208E+00 1.51270E+00                                     1.161E+01
 6.00E+07 1.06294E+01 1.02169E+01 9.85620E+00 9.58078E+00 9.34994E+00
          8.88472E+00 8.45760E+00 8.06641E+00 7.71036E+00 7.38889E+00
          7.10157E+00 6.84725E+00 6.62427E+00 6.43010E+00 6.26038E+00
          6.10971E+00 5.97095E+00 5.82794E+00 5.65886E+00 5.43502E+00
          5.08338E+00 4.79627E+00 4.33449E+00 3.69590E+00 2.47376E+00
          2.01127E+00 1.60275E+00 1.54938E+00 1.51143E+00 1.50631E+00
          1.50357E+00 1.50879E+00                                     1.179E+01
 8.00E+07 1.06236E+01 1.02180E+01 9.86374E+00 9.59386E+00 9.36811E+00
          8.91316E+00 8.49627E+00 8.11568E+00 7.77085E+00 7.46156E+00
          7.18762E+00 6.94786E+00 6.74042E+00 6.56240E+00 6.40862E+00
          6.27369E+00 6.15272E+00 6.03378E+00 5.89816E+00 5.71348E+00
          5.40210E+00 5.13461E+00 4.68879E+00 4.04642E+00 2.73416E+00
          2.19060E+00 1.63759E+00 1.55931E+00 1.51282E+00 1.50948E+00
          1.50116E+00 1.50452E+00                                     1.205E+01
 1.00E+08 1.06418E+01 1.02340E+01 9.87768E+00 9.60619E+00 9.37958E+00
          8.92592E+00 8.51352E+00 8.13999E+00 7.80399E+00 7.50425E+00
          7.23950E+00 7.00848E+00 6.80953E+00 6.63993E+00 6.49470E+00
          6.36968E+00 6.26357E+00 6.17128E+00 6.07566E+00 5.92446E+00
          5.62307E+00 5.36274E+00 4.94899E+00 4.34354E+00 2.97130E+00
          2.34455E+00 1.66970E+00 1.57381E+00 1.51431E+00 1.50678E+00
          1.50149E+00 1.50153E+00                                     1.222E+01
 1.50E+08 1.06208E+01 1.02249E+01 9.87866E+00 9.61428E+00 9.39318E+00
          8.95048E+00 8.54783E+00 8.18330E+00 7.85571E+00 7.56404E+00
          7.30736E+00 7.08513E+00 6.89680E+00 6.74111E+00 6.61539E+00
          6.51669E+00 6.44146E+00 6.37864E+00 6.30978E+00 6.20074E+00
          5.97372E+00 5.76198E+00 5.40716E+00 4.85927E+00 3.45584E+00
          2.68527E+00 1.75433E+00 1.61412E+00 1.51536E+00 1.50661E+00
          1.49103E+00 1.49780E+00                                     1.248E+01
 2.00E+08 1.06032E+01 1.02193E+01 9.88214E+00 9.62203E+00 9.40279E+00
          8.96452E+00 8.56518E+00 8.20342E+00 7.87851E+00 7.59003E+00
          7.33778E+00 7.12131E+00 6.94006E+00 6.79257E+00 6.67590E+00
          6.58738E+00 6.52551E+00 6.48302E+00 6.44426E+00 6.37171E+00
          6.19144E+00 6.01331E+00 5.69961E+00 5.20291E+00 3.83418E+00
          2.98212E+00 1.83599E+00 1.65234E+00 1.52021E+00 1.50449E+00
          1.49191E+00 1.49597E+00                                     1.262E+01
 3.00E+08 1.05795E+01 1.02152E+01 9.89105E+00 9.63311E+00 9.41139E+00
          8.97435E+00 8.57771E+00 8.21998E+00 7.90012E+00 7.61728E+00
          7.37093E+00 7.16060E+00 6.98579E+00 6.84508E+00 6.73556E+00
          6.65561E+00 6.60725E+00 6.59014E+00 6.59400E+00 6.57493E+00
          6.45668E+00 6.32288E+00 6.07977E+00 5.65603E+00 4.34993E+00
          3.46500E+00 2.00496E+00 1.74117E+00 1.53183E+00 1.51114E+00
          1.48816E+00 1.49463E+00                                     1.279E+01
 4.00E+08 1.05340E+01 1.01942E+01 9.88781E+00 9.63678E+00 9.41653E+00
          8.98458E+00 8.59066E+00 8.23418E+00 7.91481E+00 7.63264E+00
          7.38800E+00 7.18035E+00 7.00876E+00 6.87225E+00 6.76964E+00
          6.70022E+00 6.66421E+00 6.65671E+00 6.66702E+00 6.66882E+00
          6.60200E+00 6.50522E+00 6.31670E+00 5.97761E+00 4.74737E+00
          3.75586E+00 2.17569E+00 1.86204E+00 1.54484E+00 1.50298E+00
          1.49048E+00 1.49353E+00                                     1.289E+01
 5.00E+08 1.05092E+01 1.01835E+01 9.88691E+00 9.63868E+00 9.41808E+00
          8.98860E+00 8.59700E+00 8.24250E+00 7.92473E+00 7.64376E+00
          7.39994E+00 7.19328E+00 7.02368E+00 6.89058E+00 6.79219E+00
          6.72725E+00 6.69602E+00 6.69364E+00 6.71137E+00 6.73140E+00
          6.71025E+00 6.64682E+00 6.47741E+00 6.14931E+00 5.03331E+00
          4.08850E+00 2.31223E+00 1.93721E+00 1.56796E+00 1.51942E+00
          1.48846E+00 1.49268E+00                                     1.295E+01
 6.00E+08 1.04940E+01 1.01780E+01 9.88807E+00 9.64158E+00 9.42049E+00
          8.99209E+00 8.60149E+00 8.24792E+00 7.93101E+00 7.65082E+00
          7.40770E+00 7.20181E+00 7.03323E+00 6.90178E+00 6.80615E+00
          6.74540E+00 6.71928E+00 6.72166E+00 6.74464E+00 6.77922E+00
          6.79189E+00 6.75035E+00 6.59604E+00 6.27294E+00 5.24345E+00
          4.37048E+00 2.45134E+00 2.01220E+00 1.58324E+00 1.53571E+00
          1.48975E+00 1.49243E+00                                     1.300E+01
 8.00E+08 1.04747E+01 1.01707E+01 9.88893E+00 9.64444E+00 9.42255E+00
          8.99541E+00 8.60621E+00 8.25416E+00 7.93891E+00 7.66051E+00
          7.41931E+00 7.21550E+00 7.04926E+00 6.92051E+00 6.82808E+00
          6.77123E+00 6.75002E+00 6.75885E+00 6.79121E+00 6.84210E+00
          6.88674E+00 6.87349E+00 6.76394E+00 6.49540E+00 5.56875E+00
          4.74232E+00 2.71601E+00 2.18277E+00 1.61965E+00 1.55110E+00
          1.49146E+00 1.49243E+00                                     1.307E+01
 1.00E+09 1.04622E+01 1.01669E+01 9.89114E+00 9.64807E+00 9.42538E+00
          8.99779E+00 8.60803E+00 8.25624E+00 7.94206E+00 7.66539E+00
          7.42641E+00 7.22504E+00 7.06116E+00 6.93437E+00 6.84352E+00
          6.78804E+00 6.76878E+00 6.78185E+00 6.82201E+00 6.88281E+00
          6.94356E+00 6.94892E+00 6.87632E+00 6.65437E+00 5.79796E+00
          5.02107E+00 2.94899E+00 2.34319E+00 1.66010E+00 1.56236E+00
          1.49438E+00 1.49194E+00                                     1.311E+01
 1.50E+09 1.04441E+01 1.01602E+01 9.89219E+00 9.65085E+00 9.42714E+00
          9.00018E+00 8.61132E+00 8.26086E+00 7.94834E+00 7.67357E+00
          7.43654E+00 7.23722E+00 7.07545E+00 6.95096E+00 6.86278E+00
          6.81064E+00 6.79564E+00 6.81437E+00 6.86292E+00 6.93847E+00
          7.02398E+00 7.05223E+00 7.03511E+00 6.89574E+00 6.17738E+00
          5.50274E+00 3.43849E+00 2.68929E+00 1.75210E+00 1.60229E+00
          1.50330E+00 1.49121E+00                                     1.318E+01
 2.00E+09 1.04334E+01 1.01561E+01 9.89249E+00 9.65219E+00 9.42798E+00
          9.00152E+00 8.61316E+00 8.26318E+00 7.95117E+00 7.67693E+00
          7.44050E+00 7.24188E+00 7.08098E+00 6.95756E+00 6.87067E+00
          6.82011E+00 6.80729E+00 6.82936E+00 6.88319E+00 6.96681E+00
          7.06483E+00 7.10517E+00 7.11768E+00 7.02865E+00 6.41737E+00
          5.82032E+00 3.82186E+00 2.98120E+00 1.84119E+00 1.64497E+00
          1.51370E+00 1.49097E+00                                     1.321E+01
 3.00E+09 1.04217E+01 1.01514E+01 9.89257E+00 9.65345E+00 9.42878E+00
          9.00302E+00 8.61521E+00 8.26558E+00 7.95375E+00 7.67963E+00
          7.44341E+00 7.24515E+00 7.08491E+00 6.96249E+00 6.87682E+00
          6.82771E+00 6.81705E+00 6.84289E+00 6.90294E+00 6.99501E+00
          7.10611E+00 7.15956E+00 7.20062E+00 7.16741E+00 6.71318E+00
          6.22524E+00 4.38938E+00 3.44649E+00 2.00931E+00 1.73364E+00
          1.53467E+00 1.49115E+00                                     1.325E+01
 4.00E+09 1.04157E+01 1.01490E+01 9.89265E+00 9.65411E+00 9.42918E+00
          9.00375E+00 8.61624E+00 8.26681E+00 7.95511E+00 7.68113E+00
          7.44509E+00 7.24708E+00 7.08722E+00 6.96533E+00 6.88027E+00
          6.83189E+00 6.82232E+00 6.85003E+00 6.91313E+00 7.00926E+00
          7.12787E+00 7.18887E+00 7.24243E+00 7.23774E+00 6.89194E+00
          6.47656E+00 4.79004E+00 3.80694E+00 2.16838E+00 1.82358E+00
          1.55488E+00 1.49103E+00                                     1.327E+01
 5.00E+09 1.04298E+01 1.01589E+01 9.89847E+00 9.65617E+00 9.42825E+00
          8.99998E+00 8.61213E+00 8.26360E+00 7.95355E+00 7.68145E+00
          7.44702E+00 7.25020E+00 7.09086E+00 6.96841E+00 6.88080E+00
          6.82808E+00 6.81555E+00 6.84894E+00 6.92951E+00 7.03739E+00
          7.14773E+00 7.20417E+00 7.26186E+00 7.27817E+00 7.01434E+00
          6.64766E+00 5.08200E+00 4.09873E+00 2.32343E+00 1.91404E+00
          1.57309E+00 1.49103E+00                                     1.328E+01
 6.00E+09 1.04271E+01 1.01579E+01 9.89860E+00 9.65656E+00 9.42850E+00
          9.00033E+00 8.61263E+00 8.26423E+00 7.95435E+00 7.68244E+00
          7.44822E+00 7.25164E+00 7.09257E+00 6.97042E+00 6.88313E+00
          6.83079E+00 6.81872E+00 6.85270E+00 6.93413E+00 7.04341E+00
          7.15668E+00 7.21624E+00 7.28037E+00 7.30932E+00 7.09410E+00
          6.77335E+00 5.31228E+00 4.33611E+00 2.46777E+00 2.00534E+00
          1.59167E+00 1.49097E+00                                     1.329E+01
 8.00E+09 1.04062E+01 1.01454E+01 9.89306E+00 9.65536E+00 9.42984E+00
          9.00466E+00 8.61754E+00 8.26866E+00 7.95767E+00 7.68450E+00
          7.44930E+00 7.25216E+00 7.09313E+00 6.97208E+00 6.88811E+00
          6.84124E+00 6.83342E+00 6.86278E+00 6.92776E+00 7.02915E+00
          7.16272E+00 7.23697E+00 7.30866E+00 7.34609E+00 7.20201E+00
          6.93538E+00 5.64228E+00 4.70550E+00 2.72856E+00 2.18433E+00
          1.62805E+00 1.49097E+00                                     1.330E+01
 1.00E+10 1.04035E+01 1.01442E+01 9.89293E+00 9.65555E+00 9.43000E+00
          9.00492E+00 8.61780E+00 8.26882E+00 7.95771E+00 7.68440E+00
          7.44912E+00 7.25194E+00 7.09287E+00 6.97180E+00 6.88801E+00
          6.84157E+00 6.83416E+00 6.86326E+00 6.92735E+00 7.03002E+00
          7.16706E+00 7.24293E+00 7.32243E+00 7.37219E+00 7.25786E+00
          7.03396E+00 5.86491E+00 4.97776E+00 2.95910E+00 2.35291E+00
          1.66235E+00 1.49072E+00                                     1.331E+01


==> anc/colstop/sbethe/sdbase/pdebr94.p08 <==
 94
 1.00E+03 4.48030E-01 4.59378E-01 4.70880E-01 4.82661E-01 4.94730E-01
          5.19680E-01 5.45730E-01 5.72850E-01 6.00990E-01 6.30040E-01
          6.59870E-01 6.90300E-01 7.21120E-01 7.52080E-01 7.82900E-01
          8.13470E-01 8.44130E-01 8.76350E-01 9.11260E-01 9.46670E-01
          9.77290E-01 9.88820E-01 9.99090E-01 1.00767E+00 1.02234E+00
          1.02731E+00 1.03089E+00 1.03113E+00 1.03110E+00 1.03110E+00
          1.03117E+00 1.03212E+00                                     6.282E-01
 1.50E+03 6.62160E-01 6.76356E-01 6.90810E-01 7.05731E-01 7.21140E-01
          7.53380E-01 7.87580E-01 8.23690E-01 8.61570E-01 9.00920E-01
          9.41260E-01 9.82240E-01 1.02347E+00 1.06447E+00 1.10462E+00
          1.14358E+00 1.18186E+00 1.22179E+00 1.26529E+00 1.30961E+00
          1.34976E+00 1.36724E+00 1.38431E+00 1.39894E+00 1.41695E+00
          1.41742E+00 1.41371E+00 1.41685E+00 1.42580E+00 1.42732E+00
          1.42542E+00 1.40576E+00                                     8.880E-01
 2.00E+03 8.64090E-01 8.81896E-01 8.99970E-01 9.18533E-01 9.37620E-01
          9.77350E-01 1.01916E+00 1.06296E+00 1.10855E+00 1.15553E+00
          1.20332E+00 1.25154E+00 1.29973E+00 1.34739E+00 1.39399E+00
          1.43922E+00 1.48354E+00 1.52918E+00 1.57803E+00 1.62767E+00
          1.67433E+00 1.69611E+00 1.71794E+00 1.73626E+00 1.75633E+00
          1.75675E+00 1.75293E+00 1.75631E+00 1.76583E+00 1.76746E+00
          1.76501E+00 1.74414E+00                                     1.125E+00
 3.00E+03 1.23272E+00 1.25874E+00 1.28488E+00 1.31124E+00 1.33786E+00
          1.39197E+00 1.44707E+00 1.50292E+00 1.55925E+00 1.61578E+00
          1.67216E+00 1.72815E+00 1.78344E+00 1.83796E+00 1.89208E+00
          1.94603E+00 1.99926E+00 2.05123E+00 2.10206E+00 2.15468E+00
          2.21206E+00 2.24153E+00 2.26917E+00 2.28907E+00 2.31104E+00
          2.31634E+00 2.31877E+00 2.32012E+00 2.32270E+00 2.32256E+00
          2.32306E+00 2.31750E+00                                     1.539E+00
 4.00E+03 1.56461E+00 1.59845E+00 1.63209E+00 1.66541E+00 1.69847E+00
          1.76405E+00 1.82850E+00 1.89159E+00 1.95327E+00 2.01378E+00
          2.07368E+00 2.13289E+00 2.19124E+00 2.24866E+00 2.30560E+00
          2.36242E+00 2.41876E+00 2.47436E+00 2.52930E+00 2.58488E+00
          2.64231E+00 2.67152E+00 2.70132E+00 2.72480E+00 2.74767E+00
          2.75627E+00 2.76698E+00 2.76428E+00 2.75926E+00 2.76141E+00
          2.75879E+00 2.77319E+00                                     1.889E+00
 5.00E+03 1.86254E+00 1.90408E+00 1.94501E+00 1.98487E+00 2.02375E+00
          2.09900E+00 2.17031E+00 2.23751E+00 2.30094E+00 2.36176E+00
          2.42174E+00 2.48116E+00 2.53995E+00 2.59797E+00 2.65557E+00
          2.71299E+00 2.76974E+00 2.82535E+00 2.87978E+00 2.93493E+00
          2.99287E+00 3.02280E+00 3.05338E+00 3.07713E+00 3.10005E+00
          3.11155E+00 3.12839E+00 3.12232E+00 3.11163E+00 3.11594E+00
          3.11145E+00 3.14111E+00                                     2.189E+00
 6.00E+03 2.13385E+00 2.18205E+00 2.22921E+00 2.27453E+00 2.31813E+00
          2.40085E+00 2.47680E+00 2.54591E+00 2.60896E+00 2.66802E+00
          2.72610E+00 2.78383E+00 2.84119E+00 2.89802E+00 2.95456E+00
          3.01091E+00 3.06654E+00 3.12079E+00 3.17353E+00 3.22709E+00
          3.28414E+00 3.31390E+00 3.34428E+00 3.36765E+00 3.39044E+00
          3.40346E+00 3.42358E+00 3.41567E+00 3.40191E+00 3.40741E+00
          3.40088E+00 3.43799E+00                                     2.450E+00
 8.00E+03 2.61230E+00 2.67030E+00 2.72650E+00 2.77948E+00 2.82941E+00
          2.92119E+00 3.00117E+00 3.06960E+00 3.12810E+00 3.18033E+00
          3.23141E+00 3.28255E+00 3.33386E+00 3.38513E+00 3.43651E+00
          3.48793E+00 3.53878E+00 3.58815E+00 3.63576E+00 3.68447E+00
          3.73763E+00 3.76578E+00 3.79429E+00 3.81615E+00 3.83850E+00
          3.85086E+00 3.86953E+00 3.86228E+00 3.84966E+00 3.85471E+00
          3.84888E+00 3.88428E+00                                     2.879E+00
 1.00E+04 3.02421E+00 3.08817E+00 3.14967E+00 3.20678E+00 3.25972E+00
          3.35467E+00 3.43388E+00 3.49791E+00 3.54913E+00 3.59245E+00
          3.63454E+00 3.67705E+00 3.72017E+00 3.76381E+00 3.80802E+00
          3.85271E+00 3.89725E+00 3.94049E+00 3.98199E+00 4.02493E+00
          4.07302E+00 4.09885E+00 4.12471E+00 4.14472E+00 4.16649E+00
          4.17539E+00 4.18671E+00 4.18335E+00 4.17731E+00 4.17984E+00
          4.17749E+00 4.19458E+00                                     3.221E+00
 1.50E+04 3.85673E+00 3.92523E+00 3.99005E+00 4.04831E+00 4.10044E+00
          4.18900E+00 4.25545E+00 4.30120E+00 4.32992E+00 4.34861E+00
          4.36630E+00 4.38525E+00 4.40594E+00 4.42851E+00 4.45297E+00
          4.47927E+00 4.50677E+00 4.53381E+00 4.55952E+00 4.58753E+00
          4.62215E+00 4.64165E+00 4.66057E+00 4.67582E+00 4.69522E+00
          4.69466E+00 4.68648E+00 4.69341E+00 4.70480E+00 4.70059E+00
          4.70532E+00 4.67676E+00                                     3.842E+00
 2.00E+04 4.50371E+00 4.56865E+00 4.62911E+00 4.68164E+00 4.72686E+00
          4.79916E+00 4.84622E+00 4.87013E+00 4.87550E+00 4.87036E+00
          4.86482E+00 4.86159E+00 4.86121E+00 4.86401E+00 4.87003E+00
          4.87924E+00 4.89092E+00 4.90292E+00 4.91397E+00 4.92812E+00
          4.95033E+00 4.96414E+00 4.97712E+00 4.98793E+00 5.00374E+00
          4.99825E+00 4.98083E+00 4.99237E+00 5.01163E+00 5.00452E+00
          5.01318E+00 4.96484E+00                                     4.271E+00
 3.00E+04 5.46709E+00 5.52886E+00 5.58179E+00 5.61921E+00 5.64313E+00
          5.66259E+00 5.65255E+00 5.62707E+00 5.59159E+00 5.55129E+00
          5.51226E+00 5.47638E+00 5.44400E+00 5.41500E+00 5.38903E+00
          5.36578E+00 5.34593E+00 5.33040E+00 5.32011E+00 5.31535E+00
          5.31595E+00 5.31808E+00 5.32116E+00 5.32569E+00 5.33365E+00
          5.32661E+00 5.31188E+00 5.32094E+00 5.33537E+00 5.33325E+00
          5.33740E+00 5.29688E+00                                     4.849E+00
 4.00E+04 6.19056E+00 6.23164E+00 6.26384E+00 6.28049E+00 6.28387E+00
          6.26344E+00 6.21416E+00 6.14917E+00 6.07477E+00 5.99775E+00
          5.92569E+00 5.86043E+00 5.80140E+00 5.74752E+00 5.69842E+00
          5.65337E+00 5.61288E+00 5.57725E+00 5.54699E+00 5.52296E+00
          5.50593E+00 5.50001E+00 5.49541E+00 5.49348E+00 5.49347E+00
          5.48901E+00 5.48100E+00 5.48545E+00 5.49257E+00 5.49147E+00
          5.49329E+00 5.47363E+00                                     5.240E+00
 5.00E+04 6.76116E+00 6.78637E+00 6.80186E+00 6.80039E+00 6.78470E+00
          6.72534E+00 6.63741E+00 6.53595E+00 6.42792E+00 6.32045E+00
          6.22153E+00 6.13243E+00 6.05166E+00 5.97731E+00 5.90924E+00
          5.84673E+00 5.78986E+00 5.73805E+00 5.69112E+00 5.65065E+00
          5.61824E+00 5.60507E+00 5.59343E+00 5.58573E+00 5.57929E+00
          5.57645E+00 5.57292E+00 5.57397E+00 5.57581E+00 5.57549E+00
          5.57590E+00 5.57043E+00                                     5.537E+00
 6.00E+04 7.22920E+00 7.24340E+00 7.24630E+00 7.22954E+00 7.19650E+00
          7.09977E+00 6.97425E+00 6.83906E+00 6.70162E+00 6.56851E+00
          6.44712E+00 6.33810E+00 6.23894E+00 6.14718E+00 6.06297E+00
          5.98589E+00 5.91553E+00 5.85027E+00 5.78912E+00 5.73434E+00
          5.68825E+00 5.66841E+00 5.65018E+00 5.63724E+00 5.62566E+00
          5.62308E+00 5.62124E+00 5.62050E+00 5.61960E+00 5.61967E+00
          5.61946E+00 5.62134E+00                                     5.779E+00
 8.00E+04 7.96101E+00 7.95867E+00 7.94134E+00 7.89803E+00 7.83362E+00
          7.66787E+00 7.47318E+00 7.27853E+00 7.09159E+00 6.91672E+00
          6.75871E+00 6.61703E+00 6.48739E+00 6.36669E+00 6.25564E+00
          6.15468E+00 6.06240E+00 5.97535E+00 5.89110E+00 5.81294E+00
          5.74410E+00 5.71286E+00 5.68322E+00 5.66144E+00 5.64177E+00
          5.63797E+00 5.63571E+00 5.63378E+00 5.63121E+00 5.63142E+00
          5.63083E+00 5.63721E+00                                     6.146E+00
 1.00E+05 8.51403E+00 8.49517E+00 8.45831E+00 8.39028E+00 8.29732E+00
          8.07008E+00 7.81566E+00 7.57113E+00 7.34376E+00 7.13539E+00
          6.94782E+00 6.77933E+00 6.62457E+00 6.48011E+00 6.34700E+00
          6.22641E+00 6.11628E+00 6.01187E+00 5.90979E+00 5.81381E+00
          5.72734E+00 5.68710E+00 5.64849E+00 5.61979E+00 5.59355E+00
          5.58804E+00 5.58412E+00 5.58213E+00 5.57965E+00 5.57982E+00
          5.57913E+00 5.58521E+00                                     6.408E+00
 1.50E+05 9.51311E+00 9.38125E+00 9.24432E+00 9.09878E+00 8.94726E+00
          8.63690E+00 8.31831E+00 7.99812E+00 7.68479E+00 7.38993E+00
          7.12558E+00 6.89279E+00 6.68848E+00 6.50788E+00 6.34349E+00
          6.18972E+00 6.04541E+00 5.90709E+00 5.77291E+00 5.64588E+00
          5.53089E+00 5.47846E+00 5.42600E+00 5.38420E+00 5.34556E+00
          5.33701E+00 5.33061E+00 5.32902E+00 5.32719E+00 5.32752E+00
          5.32697E+00 5.32983E+00                                     6.799E+00
 2.00E+05 1.02021E+01 9.96675E+00 9.73413E+00 9.50672E+00 9.28587E+00
          8.86597E+00 8.47269E+00 8.10505E+00 7.76221E+00 7.44381E+00
          7.14998E+00 6.87982E+00 6.63202E+00 6.40503E+00 6.19669E+00
          6.00599E+00 5.83458E+00 5.68229E+00 5.54647E+00 5.41387E+00
          5.27243E+00 5.20172E+00 5.13868E+00 5.09627E+00 5.04953E+00
          5.03732E+00 5.03109E+00 5.03008E+00 5.02798E+00 5.02792E+00
          5.02773E+00 5.03015E+00                                     7.000E+00
 3.00E+05 1.08819E+01 1.05606E+01 1.02463E+01 9.94428E+00 9.65493E+00
          9.11035E+00 8.60820E+00 8.14639E+00 7.72355E+00 7.33737E+00
          6.98617E+00 6.66772E+00 6.37914E+00 6.11702E+00 5.87658E+00
          5.65477E+00 5.45249E+00 5.27056E+00 5.10565E+00 4.94578E+00
          4.78097E+00 4.70019E+00 4.62731E+00 4.57637E+00 4.51780E+00
          4.50214E+00 4.49583E+00 4.49468E+00 4.49173E+00 4.49178E+00
          4.49109E+00 4.49512E+00                                     7.219E+00
 4.00E+05 1.12438E+01 1.08638E+01 1.04942E+01 1.01432E+01 9.80961E+00
          9.18483E+00 8.61418E+00 8.09391E+00 7.62202E+00 7.19498E+00
          6.80938E+00 6.46186E+00 6.14859E+00 5.86494E+00 5.60461E+00
          5.36325E+00 5.14130E+00 4.93928E+00 4.75440E+00 4.57477E+00
          4.39149E+00 4.30210E+00 4.22092E+00 4.16337E+00 4.09746E+00
          4.07980E+00 4.07157E+00 4.06997E+00 4.06651E+00 4.06656E+00
          4.06595E+00 4.07117E+00                                     7.349E+00
 5.00E+05 1.14525E+01 1.10247E+01 1.06117E+01 1.02246E+01 9.86018E+00
          9.18260E+00 8.57136E+00 8.01983E+00 7.52321E+00 7.07524E+00
          6.66969E+00 6.30246E+00 5.96993E+00 5.66783E+00 5.39050E+00
          5.13356E+00 4.89562E+00 4.67379E+00 4.46568E+00 4.26875E+00
          4.08271E+00 3.99384E+00 3.90450E+00 3.83275E+00 3.76207E+00
          3.74547E+00 3.73362E+00 3.73154E+00 3.72794E+00 3.72730E+00
          3.72772E+00 3.73303E+00                                     7.442E+00
 6.00E+05 1.15881E+01 1.11253E+01 1.06805E+01 1.02671E+01 9.88038E+00
          9.16340E+00 8.52125E+00 7.94558E+00 7.42946E+00 6.96507E+00
          6.54479E+00 6.16398E+00 5.81877E+00 5.50479E+00 5.21628E+00
          4.94868E+00 4.70026E+00 4.46760E+00 4.24798E+00 4.03888E+00
          3.83915E+00 3.74288E+00 3.64642E+00 3.56964E+00 3.49489E+00
          3.47668E+00 3.46210E+00 3.45967E+00 3.45621E+00 3.45562E+00
          3.45593E+00 3.46094E+00                                     7.520E+00
 8.00E+05 1.17227E+01 1.12153E+01 1.07305E+01 1.02851E+01 9.87135E+00
          9.10583E+00 8.42500E+00 7.81899E+00 7.27785E+00 6.79199E+00
          6.35259E+00 5.95447E+00 5.59343E+00 5.26474E+00 4.96238E+00
          4.68148E+00 4.41962E+00 4.17255E+00 3.93641E+00 3.70892E+00
          3.48729E+00 3.37856E+00 3.26953E+00 3.18322E+00 3.09987E+00
          3.07841E+00 3.05906E+00 3.05634E+00 3.05397E+00 3.05365E+00
          3.05347E+00 3.05508E+00                                     7.649E+00
 1.00E+06 1.17666E+01 1.12342E+01 1.07275E+01 1.02651E+01 9.83752E+00
          9.04641E+00 8.34486E+00 7.72193E+00 7.16642E+00 6.66796E+00
          6.21742E+00 5.80945E+00 5.43954E+00 5.10274E+00 4.79278E+00
          4.50451E+00 4.23498E+00 3.97917E+00 3.73234E+00 3.49142E+00
          3.25285E+00 3.13375E+00 3.01350E+00 2.91771E+00 2.82487E+00
          2.80035E+00 2.77747E+00 2.77478E+00 2.77370E+00 2.77366E+00
          2.77306E+00 2.77057E+00                                     7.759E+00
 1.50E+06 1.17286E+01 1.11740E+01 1.06489E+01 1.01745E+01 9.73800E+00
          8.92839E+00 8.21195E+00 7.57393E+00 7.00400E+00 6.49224E+00
          6.03015E+00 5.61219E+00 5.23357E+00 4.88895E+00 4.57176E+00
          4.27632E+00 3.99876E+00 3.73250E+00 3.47079E+00 3.20749E+00
          2.93642E+00 2.79572E+00 2.64967E+00 2.52943E+00 2.41046E+00
          2.38021E+00 2.35429E+00 2.35167E+00 2.35092E+00 2.35093E+00
          2.35023E+00 2.34589E+00                                     7.997E+00
 2.00E+06 1.16265E+01 1.10731E+01 1.05509E+01 1.00821E+01 9.65181E+00
          8.85062E+00 8.13993E+00 7.50341E+00 6.93255E+00 6.41886E+00
          5.95510E+00 5.53592E+00 5.15637E+00 4.81101E+00 4.49318E+00
          4.19690E+00 3.91757E+00 3.64743E+00 3.37790E+00 3.09985E+00
          2.80280E+00 2.64383E+00 2.47424E+00 2.32996E+00 2.18425E+00
          2.15008E+00 2.12593E+00 2.12295E+00 2.11898E+00 2.11828E+00
          2.11841E+00 2.12250E+00                                     8.200E+00
 3.00E+06 1.14159E+01 1.08808E+01 1.03785E+01 9.93186E+00 9.52374E+00
          8.75853E+00 8.07234E+00 7.45168E+00 6.89063E+00 6.38343E+00
          5.92514E+00 5.51097E+00 5.13602E+00 4.79489E+00 4.48090E+00
          4.18778E+00 3.90992E+00 3.63773E+00 3.35971E+00 3.06156E+00
          2.72524E+00 2.53665E+00 2.32886E+00 2.14380E+00 1.94802E+00
          1.90685E+00 1.89109E+00 1.88677E+00 1.87119E+00 1.86777E+00
          1.87207E+00 1.90430E+00                                     8.522E+00
 4.00E+06 1.12484E+01 1.07322E+01 1.02501E+01 9.82539E+00 9.43906E+00
          8.70993E+00 8.04926E+00 7.44717E+00 6.89956E+00 6.40259E+00
          5.95301E+00 5.54650E+00 5.17837E+00 4.84332E+00 4.53477E+00
          4.24629E+00 3.97170E+00 3.70026E+00 3.41837E+00 3.10765E+00
          2.74349E+00 2.53184E+00 2.29191E+00 2.07284E+00 1.83691E+00
          1.78706E+00 1.77009E+00 1.76525E+00 1.74492E+00 1.73981E+00
          1.74707E+00 1.80273E+00                                     8.775E+00
 5.00E+06 1.11235E+01 1.06223E+01 1.01567E+01 9.75062E+00 9.38292E+00
          8.68402E+00 8.04590E+00 7.46106E+00 6.92678E+00 6.44050E+00
          6.00012E+00 5.60173E+00 5.24079E+00 4.91211E+00 4.60915E+00
          4.32535E+00 4.05425E+00 3.78444E+00 3.50092E+00 3.18247E+00
          2.79906E+00 2.56985E+00 2.30257E+00 2.05274E+00 1.77658E+00
          1.71805E+00 1.70106E+00 1.69571E+00 1.67074E+00 1.66449E+00
          1.67456E+00 1.74121E+00                                     8.986E+00
 6.00E+06 1.10280E+01 1.05387E+01 1.00864E+01 9.69615E+00 9.34427E+00
          8.67038E+00 8.05186E+00 7.48253E+00 6.96070E+00 6.48467E+00
          6.05323E+00 5.66276E+00 5.30885E+00 4.98640E+00 4.68889E+00
          4.40973E+00 4.14224E+00 3.87462E+00 3.59090E+00 3.26764E+00
          2.87003E+00 2.62666E+00 2.33589E+00 2.05807E+00 1.74390E+00
          1.67607E+00 1.65696E+00 1.65135E+00 1.62372E+00 1.61658E+00
          1.62793E+00 1.69922E+00                                     9.168E+00
 8.00E+06 1.08921E+01 1.04206E+01 9.98892E+00 9.62348E+00 9.29666E+00
          8.66184E+00 8.07534E+00 7.53224E+00 7.03215E+00 6.57458E+00
          6.15940E+00 5.78346E+00 5.44259E+00 5.13184E+00 4.84466E+00
          4.57438E+00 4.31423E+00 4.05194E+00 3.77033E+00 3.44279E+00
          3.02638E+00 2.76135E+00 2.43162E+00 2.10437E+00 1.72044E+00
          1.63359E+00 1.60622E+00 1.60023E+00 1.57037E+00 1.56250E+00
          1.57373E+00 1.64941E+00                                     9.472E+00
 1.00E+07 1.08014E+01 1.03430E+01 9.92658E+00 9.57940E+00 9.27101E+00
          8.66545E+00 8.10373E+00 7.58162E+00 7.09948E+00 6.65753E+00
          6.25634E+00 5.89311E+00 5.56381E+00 5.26358E+00 4.98587E+00
          4.72390E+00 4.47097E+00 4.21466E+00 3.93708E+00 3.60965E+00
          3.18272E+00 2.90215E+00 2.54126E+00 2.17158E+00 1.72471E+00
          1.61898E+00 1.57998E+00 1.57355E+00 1.54365E+00 1.53571E+00
          1.54492E+00 1.62305E+00                                     9.720E+00
 1.50E+07 1.06759E+01 1.02395E+01 9.84751E+00 9.52874E+00 9.24919E+00
          8.69214E+00 8.17246E+00 7.68739E+00 7.23803E+00 6.82555E+00
          6.45139E+00 6.11320E+00 5.80726E+00 5.52884E+00 5.27122E+00
          5.02755E+00 4.79141E+00 4.55057E+00 4.28669E+00 3.96895E+00
          3.53576E+00 3.23273E+00 2.81680E+00 2.36461E+00 1.78113E+00
          1.63014E+00 1.55470E+00 1.54641E+00 1.52020E+00 1.51282E+00
          1.52075E+00 1.58398E+00                                     1.019E+01
 2.00E+07 1.06185E+01 1.01943E+01 9.81605E+00 9.51336E+00 9.25044E+00
          8.72272E+00 8.22951E+00 7.76883E+00 7.34199E+00 6.95044E+00
          6.59595E+00 6.27643E+00 5.98838E+00 5.72711E+00 5.48580E+00
          5.25759E+00 5.03640E+00 4.81038E+00 4.56140E+00 4.25825E+00
          3.83172E+00 3.51894E+00 3.06831E+00 2.55595E+00 1.85920E+00
          1.66670E+00 1.55103E+00 1.53956E+00 1.51727E+00 1.51120E+00
          1.51587E+00 1.56250E+00                                     1.053E+01
 3.00E+07 1.05782E+01 1.01647E+01 9.79943E+00 9.51345E+00 9.26861E+00
          8.77370E+00 8.31195E+00 7.88193E+00 7.48475E+00 7.12178E+00
          6.79470E+00 6.50173E+00 6.23966E+00 6.00406E+00 5.78807E+00
          5.58491E+00 5.38907E+00 5.18933E+00 4.96821E+00 4.69479E+00
          4.29163E+00 3.97542E+00 3.48875E+00 2.89842E+00 2.02497E+00
          1.75959E+00 1.56224E+00 1.54133E+00 1.52225E+00 1.51776E+00
          1.51501E+00 1.54443E+00                                     1.101E+01
 4.00E+07 1.05732E+01 1.01631E+01 9.80285E+00 9.52438E+00 9.28824E+00
          8.81005E+00 8.36587E+00 7.95430E+00 7.57595E+00 7.23182E+00
          6.92312E+00 6.64825E+00 6.40430E+00 6.18712E+00 5.99000E+00
          5.80642E+00 5.63120E+00 5.45345E+00 5.25596E+00 5.00803E+00
          4.62875E+00 4.31799E+00 3.82011E+00 3.18779E+00 2.18553E+00
          1.85652E+00 1.57991E+00 1.54735E+00 1.52624E+00 1.52266E+00
          1.51636E+00 1.53613E+00                                     1.134E+01
 5.00E+07 1.05856E+01 1.01738E+01 9.81306E+00 9.53631E+00 9.30337E+00
          8.83346E+00 8.40045E+00 8.00224E+00 7.63831E+00 7.30835E+00
          7.01231E+00 6.74899E+00 6.51664E+00 6.31265E+00 6.13261E+00
          5.97083E+00 5.81920E+00 5.65994E+00 5.47107E+00 5.22849E+00
          4.86429E+00 4.57299E+00 4.10810E+00 3.47693E+00 2.32999E+00
          1.93007E+00 1.60235E+00 1.56020E+00 1.52714E+00 1.52351E+00
          1.51904E+00 1.53003E+00                                     1.157E+01
 6.00E+07 1.05893E+01 1.01795E+01 9.82108E+00 9.54700E+00 9.31707E+00
          8.85380E+00 8.42838E+00 8.03867E+00 7.68392E+00 7.36360E+00
          7.07734E+00 6.82400E+00 6.60190E+00 6.40855E+00 6.23956E+00
          6.08959E+00 5.95155E+00 5.80931E+00 5.64129E+00 5.41913E+00
          5.07055E+00 4.78589E+00 4.32767E+00 3.69341E+00 2.47890E+00
          2.02000E+00 1.61740E+00 1.56616E+00 1.52989E+00 1.52402E+00
          1.52109E+00 1.52612E+00                                     1.175E+01
 8.00E+07 1.05920E+01 1.01882E+01 9.83504E+00 9.56503E+00 9.33849E+00
          8.88216E+00 8.46467E+00 8.08512E+00 7.74245E+00 7.43553E+00
          7.16320E+00 6.92420E+00 6.71688E+00 6.53882E+00 6.38580E+00
          6.25307E+00 6.13528E+00 6.01922E+00 5.88494E+00 5.69976E+00
          5.38217E+00 5.11033E+00 4.67207E+00 4.05077E+00 2.74945E+00
          2.18865E+00 1.64881E+00 1.57878E+00 1.53152E+00 1.52464E+00
          1.52104E+00 1.52170E+00                                     1.201E+01
 1.00E+08 1.05948E+01 1.01916E+01 9.83930E+00 9.57068E+00 9.34629E+00
          8.89666E+00 8.48728E+00 8.11587E+00 7.78106E+00 7.48164E+00
          7.21640E+00 6.98446E+00 6.78484E+00 6.61585E+00 6.47414E+00
          6.35575E+00 6.25550E+00 6.15992E+00 6.04859E+00 5.88853E+00
          5.60229E+00 5.35233E+00 4.93938E+00 4.33012E+00 2.97549E+00
          2.35234E+00 1.68322E+00 1.58973E+00 1.53080E+00 1.52604E+00
          1.51611E+00 1.51880E+00                                     1.218E+01
 1.50E+08 1.05775E+01 1.01880E+01 9.84672E+00 9.58486E+00 9.36460E+00
          8.92173E+00 8.51775E+00 8.15273E+00 7.82575E+00 7.53575E+00
          7.28165E+00 7.06218E+00 6.87573E+00 6.72041E+00 6.59421E+00
          6.49478E+00 6.41900E+00 6.35665E+00 6.28965E+00 6.18219E+00
          5.95535E+00 5.74421E+00 5.39203E+00 4.84898E+00 3.45563E+00
          2.69060E+00 1.76680E+00 1.62774E+00 1.53067E+00 1.52260E+00
          1.50848E+00 1.51538E+00                                     1.244E+01
 2.00E+08 1.05610E+01 1.01801E+01 9.84544E+00 9.58696E+00 9.36887E+00
          8.93282E+00 8.53528E+00 8.17494E+00 7.85117E+00 7.56363E+00
          7.31224E+00 7.09659E+00 6.91608E+00 6.76929E+00 6.65326E+00
          6.56528E+00 6.50383E+00 6.46154E+00 6.42279E+00 6.35060E+00
          6.17206E+00 5.99570E+00 5.68490E+00 5.19200E+00 3.83141E+00
          2.98492E+00 1.84754E+00 1.66480E+00 1.53473E+00 1.52048E+00
          1.50879E+00 1.51318E+00                                     1.258E+01
 3.00E+08 1.05381E+01 1.01761E+01 9.85394E+00 9.59734E+00 9.37662E+00
          8.94166E+00 8.54687E+00 8.19075E+00 7.87229E+00 7.59066E+00
          7.34531E+00 7.13580E+00 6.96162E+00 6.82137E+00 6.71216E+00
          6.63240E+00 6.58413E+00 6.56707E+00 6.57108E+00 6.55274E+00
          6.43650E+00 6.30436E+00 6.06341E+00 5.64241E+00 4.34372E+00
          3.46451E+00 2.01442E+00 1.75259E+00 1.54666E+00 1.52707E+00
          1.50537E+00 1.51196E+00                                     1.275E+01
 4.00E+08 1.05100E+01 1.01667E+01 9.85722E+00 9.60369E+00 9.38167E+00
          8.94838E+00 8.55530E+00 8.20102E+00 7.88455E+00 7.60518E+00
          7.36240E+00 7.15583E+00 6.98502E+00 6.84882E+00 6.74449E+00
          6.67085E+00 6.63080E+00 6.62559E+00 6.64804E+00 6.66082E+00
          6.59560E+00 6.49630E+00 6.29049E+00 5.91619E+00 4.72590E+00
          3.82761E+00 2.16918E+00 1.84481E+00 1.56397E+00 1.53459E+00
          1.50494E+00 1.51025E+00                                     1.284E+01
 5.00E+08 1.04703E+01 1.01465E+01 9.85143E+00 9.60428E+00 9.38452E+00
          8.95669E+00 8.56654E+00 8.21328E+00 7.89660E+00 7.61657E+00
          7.37358E+00 7.16766E+00 6.99867E+00 6.86611E+00 6.76811E+00
          6.70343E+00 6.67232E+00 6.66996E+00 6.68775E+00 6.70813E+00
          6.68805E+00 6.62552E+00 6.45734E+00 6.13111E+00 5.02217E+00
          4.08347E+00 2.31896E+00 1.94742E+00 1.58346E+00 1.53596E+00
          1.50525E+00 1.51001E+00                                     1.291E+01
 6.00E+08 1.04564E+01 1.01418E+01 9.85309E+00 9.60748E+00 9.38708E+00
          8.96015E+00 8.57090E+00 8.21856E+00 7.90278E+00 7.62360E+00
          7.38133E+00 7.17615E+00 7.00815E+00 6.87717E+00 6.78191E+00
          6.72145E+00 6.69550E+00 6.69792E+00 6.72080E+00 6.75552E+00
          6.76903E+00 6.72817E+00 6.57461E+00 6.25289E+00 5.23087E+00
          4.36409E+00 2.45657E+00 2.02177E+00 1.59874E+00 1.55191E+00
          1.50677E+00 1.50952E+00                                     1.296E+01
 8.00E+08 1.04374E+01 1.01346E+01 9.85401E+00 9.61036E+00 9.38917E+00
          8.96346E+00 8.57558E+00 8.22477E+00 7.91064E+00 7.63325E+00
          7.39291E+00 7.18984E+00 7.02419E+00 6.89588E+00 6.80375E+00
          6.74710E+00 6.72598E+00 6.73486E+00 6.76730E+00 6.81824E+00
          6.86294E+00 6.84974E+00 6.74052E+00 6.47331E+00 5.55385E+00
          4.73319E+00 2.71941E+00 2.19099E+00 1.63435E+00 1.56693E+00
          1.50793E+00 1.50928E+00                                     1.302E+01
 1.00E+09 1.04247E+01 1.01306E+01 9.85593E+00 9.61375E+00 9.39183E+00
          8.96577E+00 8.57745E+00 8.22693E+00 7.91385E+00 7.63815E+00
          7.39999E+00 7.19931E+00 7.03599E+00 6.90967E+00 6.81916E+00
          6.76391E+00 6.74474E+00 6.75772E+00 6.79773E+00 6.85884E+00
          6.91959E+00 6.92412E+00 6.85151E+00 6.63132E+00 5.78146E+00
          5.00981E+00 2.95097E+00 2.35015E+00 1.67385E+00 1.57768E+00
          1.51080E+00 1.50977E+00                                     1.307E+01
 1.50E+09 1.04054E+01 1.01232E+01 9.85664E+00 9.61642E+00 9.39360E+00
          8.96822E+00 8.58068E+00 8.23141E+00 7.92002E+00 7.64626E+00
          7.41010E+00 7.21150E+00 7.05030E+00 6.92622E+00 6.83834E+00
          6.78639E+00 6.77147E+00 6.79009E+00 6.83843E+00 6.91413E+00
          6.99938E+00 7.02666E+00 7.00957E+00 6.87185E+00 6.15808E+00
          5.48795E+00 3.43763E+00 2.69373E+00 1.76405E+00 1.61632E+00
          1.51984E+00 1.50903E+00                                     1.313E+01
 2.00E+09 1.03946E+01 1.01190E+01 9.85690E+00 9.61774E+00 9.39443E+00
          8.96955E+00 8.58249E+00 8.23369E+00 7.92280E+00 7.64956E+00
          7.41401E+00 7.21612E+00 7.05578E+00 6.93276E+00 6.84614E+00
          6.79574E+00 6.78297E+00 6.80497E+00 6.85863E+00 6.94204E+00
          7.03983E+00 7.08002E+00 7.09287E+00 7.00480E+00 6.39646E+00
          5.80334E+00 3.81880E+00 2.98385E+00 1.85209E+00 1.65810E+00
          1.53003E+00 1.50842E+00                                     1.316E+01
 3.00E+09 1.03835E+01 1.01146E+01 9.85713E+00 9.61904E+00 9.39524E+00
          8.97101E+00 8.58451E+00 8.23606E+00 7.92530E+00 7.65217E+00
          7.41679E+00 7.21926E+00 7.05958E+00 6.93756E+00 6.85215E+00
          6.80316E+00 6.79251E+00 6.81833E+00 6.87826E+00 6.96973E+00
          7.08068E+00 7.13509E+00 7.17680E+00 7.14353E+00 6.69061E+00
          6.20575E+00 4.38297E+00 3.44646E+00 2.01881E+00 1.74544E+00
          1.55042E+00 1.50830E+00                                     1.320E+01
 4.00E+09 1.03779E+01 1.01125E+01 9.85735E+00 9.61979E+00 9.39570E+00
          8.97176E+00 8.58556E+00 8.23729E+00 7.92670E+00 7.65367E+00
          7.41846E+00 7.22114E+00 7.06182E+00 6.94034E+00 6.85554E+00
          6.80730E+00 6.79772E+00 6.82537E+00 6.88834E+00 6.98394E+00
          7.10228E+00 7.16388E+00 7.21783E+00 7.21311E+00 6.86871E+00
          6.45576E+00 4.78100E+00 3.80448E+00 2.17655E+00 1.83441E+00
          1.57034E+00 1.50824E+00                                     1.322E+01
 5.00E+09 1.03923E+01 1.01225E+01 9.86310E+00 9.62173E+00 9.39464E+00
          8.96792E+00 8.58148E+00 8.23420E+00 7.92525E+00 7.65409E+00
          7.42045E+00 7.22430E+00 7.06549E+00 6.94342E+00 6.85607E+00
          6.80352E+00 6.79103E+00 6.82431E+00 6.90462E+00 7.01208E+00
          7.12191E+00 7.17813E+00 7.23572E+00 7.25229E+00 6.99053E+00
          6.62626E+00 5.07103E+00 4.09409E+00 2.33013E+00 1.92380E+00
          1.58810E+00 1.50824E+00                                     1.323E+01
 6.00E+09 1.03896E+01 1.01214E+01 9.86315E+00 9.62204E+00 9.39485E+00
          8.96829E+00 8.58200E+00 8.23488E+00 7.92610E+00 7.65513E+00
          7.42171E+00 7.22576E+00 7.06720E+00 6.94543E+00 6.85841E+00
          6.80626E+00 6.79425E+00 6.82816E+00 6.90932E+00 7.01805E+00
          7.13040E+00 7.18944E+00 7.25330E+00 7.28256E+00 7.06982E+00
          6.75149E+00 5.29977E+00 4.32962E+00 2.47314E+00 2.01414E+00
          1.60620E+00 1.50818E+00                                     1.324E+01
 8.00E+09 1.03682E+01 1.01088E+01 9.85769E+00 9.62103E+00 9.39639E+00
          8.97270E+00 8.58685E+00 8.23914E+00 7.92925E+00 7.65706E+00
          7.42269E+00 7.22623E+00 7.06774E+00 6.94708E+00 6.86338E+00
          6.81666E+00 6.80886E+00 6.83804E+00 6.90269E+00 7.00406E+00
          7.13697E+00 7.20980E+00 7.28075E+00 7.31901E+00 7.17760E+00
          6.91226E+00 5.62723E+00 4.69619E+00 2.73188E+00 2.19193E+00
          1.64246E+00 1.50793E+00                                     1.325E+01
 1.00E+10 1.03653E+01 1.01074E+01 9.85726E+00 9.62092E+00 9.39629E+00
          8.97285E+00 8.58711E+00 8.23934E+00 7.92930E+00 7.65691E+00
          7.42245E+00 7.22594E+00 7.06739E+00 6.94671E+00 6.86316E+00
          6.81683E+00 6.80944E+00 6.83849E+00 6.90237E+00 7.00428E+00
          7.14101E+00 7.21782E+00 7.29761E+00 7.34665E+00 7.23244E+00
          7.00982E+00 5.84801E+00 4.96672E+00 2.96135E+00 2.35974E+00
          1.67603E+00 1.50879E+00                                     1.326E+01


==> anc/colstop/sbethe/sdbase/pdebr95.p08 <==
 95
 1.00E+03 4.41770E-01 4.53035E-01 4.64460E-01 4.76174E-01 4.88180E-01
          5.13000E-01 5.38920E-01 5.65910E-01 5.93890E-01 6.22740E-01
          6.52290E-01 6.82330E-01 7.12600E-01 7.42830E-01 7.72670E-01
          8.02000E-01 8.31360E-01 8.62660E-01 8.97500E-01 9.33530E-01
          9.64880E-01 9.76600E-01 9.87020E-01 9.95870E-01 1.01145E+00
          1.01680E+00 1.02067E+00 1.02092E+00 1.02085E+00 1.02083E+00
          1.02093E+00 1.02208E+00                                     6.200E-01
 1.50E+03 6.53760E-01 6.67897E-01 6.82290E-01 6.97146E-01 7.12490E-01
          7.44590E-01 7.78610E-01 8.14520E-01 8.52150E-01 8.91170E-01
          9.31100E-01 9.71560E-01 1.01213E+00 1.05228E+00 1.09140E+00
          1.12913E+00 1.16617E+00 1.20527E+00 1.24881E+00 1.29405E+00
          1.33564E+00 1.35379E+00 1.37152E+00 1.38676E+00 1.40585E+00
          1.40645E+00 1.40261E+00 1.40590E+00 1.41529E+00 1.41696E+00
          1.41455E+00 1.39404E+00                                     8.778E-01
 2.00E+03 8.50310E-01 8.69392E-01 8.88640E-01 9.08193E-01 9.28080E-01
          9.68850E-01 1.01090E+00 1.05414E+00 1.09844E+00 1.14367E+00
          1.18964E+00 1.23616E+00 1.28298E+00 1.32993E+00 1.37696E+00
          1.42393E+00 1.47028E+00 1.51548E+00 1.55965E+00 1.60563E+00
          1.65638E+00 1.68252E+00 1.70670E+00 1.72386E+00 1.74344E+00
          1.74633E+00 1.74110E+00 1.74526E+00 1.75517E+00 1.75424E+00
          1.75671E+00 1.73291E+00                                     1.113E+00
 3.00E+03 1.21929E+00 1.24521E+00 1.27125E+00 1.29750E+00 1.32401E+00
          1.37788E+00 1.43268E+00 1.48817E+00 1.54411E+00 1.60017E+00
          1.65604E+00 1.71142E+00 1.76606E+00 1.81987E+00 1.87328E+00
          1.92657E+00 1.97924E+00 2.03087E+00 2.08176E+00 2.13523E+00
          2.19479E+00 2.22579E+00 2.25476E+00 2.27540E+00 2.29832E+00
          2.30387E+00 2.30623E+00 2.30768E+00 2.31055E+00 2.31039E+00
          2.31113E+00 2.30481E+00                                     1.524E+00
 4.00E+03 1.54874E+00 1.58239E+00 1.61586E+00 1.64900E+00 1.68189E+00
          1.74710E+00 1.81118E+00 1.87390E+00 1.93518E+00 1.99531E+00
          2.05479E+00 2.11359E+00 2.17149E+00 2.22844E+00 2.28489E+00
          2.34123E+00 2.39717E+00 2.45269E+00 2.50810E+00 2.56482E+00
          2.62421E+00 2.65470E+00 2.68571E+00 2.71003E+00 2.73379E+00
          2.74265E+00 2.75360E+00 2.75088E+00 2.74581E+00 2.74806E+00
          2.74536E+00 2.76050E+00                                     1.873E+00
 5.00E+03 1.84463E+00 1.88591E+00 1.92660E+00 1.96623E+00 2.00489E+00
          2.07972E+00 2.15065E+00 2.21749E+00 2.28060E+00 2.34111E+00
          2.40080E+00 2.45995E+00 2.51847E+00 2.57624E+00 2.63362E+00
          2.69086E+00 2.74753E+00 2.80329E+00 2.85825E+00 2.91446E+00
          2.97415E+00 3.00519E+00 3.03688E+00 3.06138E+00 3.08504E+00
          3.09687E+00 3.11421E+00 3.10795E+00 3.09695E+00 3.10141E+00
          3.09692E+00 3.12598E+00                                     2.171E+00
 6.00E+03 2.11423E+00 2.16212E+00 2.20899E+00 2.25405E+00 2.29741E+00
          2.37967E+00 2.45524E+00 2.52404E+00 2.58685E+00 2.64571E+00
          2.70364E+00 2.76125E+00 2.81853E+00 2.87531E+00 2.93186E+00
          2.98830E+00 3.04410E+00 3.09868E+00 3.15200E+00 3.20652E+00
          3.26504E+00 3.29574E+00 3.32706E+00 3.35110E+00 3.37447E+00
          3.38787E+00 3.40862E+00 3.40043E+00 3.38619E+00 3.39166E+00
          3.38501E+00 3.42383E+00                                     2.431E+00
 8.00E+03 2.59004E+00 2.64768E+00 2.70354E+00 2.75622E+00 2.80587E+00
          2.89721E+00 2.97689E+00 3.04515E+00 3.10361E+00 3.15589E+00
          3.20710E+00 3.25842E+00 3.30996E+00 3.36155E+00 3.41331E+00
          3.46518E+00 3.51655E+00 3.56649E+00 3.61471E+00 3.66415E+00
          3.71826E+00 3.74700E+00 3.77615E+00 3.79849E+00 3.82121E+00
          3.83387E+00 3.85311E+00 3.84561E+00 3.83255E+00 3.83755E+00
          3.83228E+00 3.86670E+00                                     2.860E+00
 1.00E+04 3.00005E+00 3.06363E+00 3.12478E+00 3.18160E+00 3.23430E+00
          3.32889E+00 3.40791E+00 3.47194E+00 3.52333E+00 3.56693E+00
          3.60939E+00 3.65234E+00 3.69599E+00 3.74021E+00 3.78506E+00
          3.83043E+00 3.87567E+00 3.91959E+00 3.96171E+00 4.00520E+00
          4.05383E+00 4.07995E+00 4.10618E+00 4.12654E+00 4.14856E+00
          4.15761E+00 4.16917E+00 4.16572E+00 4.15953E+00 4.16212E+00
          4.15894E+00 4.17749E+00                                     3.201E+00
 1.50E+04 3.82973E+00 3.89797E+00 3.96256E+00 4.02067E+00 4.07271E+00
          4.16125E+00 4.22791E+00 4.27407E+00 4.30342E+00 4.32285E+00
          4.34138E+00 4.36123E+00 4.38288E+00 4.40644E+00 4.43188E+00
          4.45911E+00 4.48745E+00 4.51519E+00 4.54143E+00 4.56971E+00
          4.60430E+00 4.62368E+00 4.64255E+00 4.65791E+00 4.67750E+00
          4.67675E+00 4.66806E+00 4.67531E+00 4.68723E+00 4.68280E+00
          4.68799E+00 4.65918E+00                                     3.822E+00
 2.00E+04 4.47548E+00 4.54038E+00 4.60083E+00 4.65341E+00 4.69875E+00
          4.77142E+00 4.81908E+00 4.84376E+00 4.85007E+00 4.84597E+00
          4.84155E+00 4.83948E+00 4.84028E+00 4.84426E+00 4.85137E+00
          4.86154E+00 4.87401E+00 4.88662E+00 4.89808E+00 4.91238E+00
          4.93438E+00 4.94797E+00 4.96080E+00 4.97166E+00 4.98770E+00
          4.98194E+00 4.96380E+00 4.97577E+00 4.99576E+00 4.98828E+00
          4.99683E+00 4.94336E+00                                     4.252E+00
 3.00E+04 5.43892E+00 5.50074E+00 5.55383E+00 5.59161E+00 5.61606E+00
          5.63685E+00 5.62831E+00 5.60430E+00 5.57013E+00 5.53105E+00
          5.49310E+00 5.45833E+00 5.42731E+00 5.39995E+00 5.37538E+00
          5.35292E+00 5.33337E+00 5.31805E+00 5.30818E+00 5.30367E+00
          5.30413E+00 5.30617E+00 5.30927E+00 5.31396E+00 5.32227E+00
          5.31522E+00 5.30036E+00 5.30956E+00 5.32421E+00 5.32190E+00
          5.32593E+00 5.28516E+00                                     4.833E+00
 4.00E+04 6.16307E+00 6.20472E+00 6.23754E+00 6.25494E+00 6.25914E+00
          6.24048E+00 6.19302E+00 6.12978E+00 6.05693E+00 5.98129E+00
          5.91043E+00 5.84632E+00 5.78866E+00 5.73635E+00 5.68860E+00
          5.64429E+00 5.60404E+00 5.56850E+00 5.53852E+00 5.51476E+00
          5.49787E+00 5.49206E+00 5.48771E+00 5.48611E+00 5.48652E+00
          5.48239E+00 5.47484E+00 5.47912E+00 5.48596E+00 5.48489E+00
          5.48645E+00 5.46704E+00                                     5.227E+00
 5.00E+04 6.73479E+00 6.76089E+00 6.77731E+00 6.77685E+00 6.76220E+00
          6.70496E+00 6.61908E+00 6.51950E+00 6.41313E+00 6.30711E+00
          6.20943E+00 6.12151E+00 6.04207E+00 5.96923E+00 5.90247E+00
          5.84072E+00 5.78415E+00 5.73246E+00 5.68573E+00 5.64549E+00
          5.61341E+00 5.60051E+00 5.58929E+00 5.58204E+00 5.57605E+00
          5.57372E+00 5.57102E+00 5.57174E+00 5.57298E+00 5.57275E+00
          5.57315E+00 5.56909E+00                                     5.527E+00
 6.00E+04 7.20412E+00 7.21938E+00 7.22338E+00 7.20779E+00 7.17595E+00
          7.08160E+00 6.95831E+00 6.82510E+00 6.68935E+00 6.55768E+00
          6.43756E+00 6.32971E+00 6.23185E+00 6.14157E+00 6.05867E+00
          5.98247E+00 5.91259E+00 5.84755E+00 5.78653E+00 5.73190E+00
          5.68622E+00 5.66676E+00 5.64906E+00 5.63665E+00 5.62557E+00
          5.62354E+00 5.62261E+00 5.62150E+00 5.61996E+00 5.62011E+00
          5.61972E+00 5.62335E+00                                     5.771E+00
 8.00E+04 7.93845E+00 7.93732E+00 7.92127E+00 7.87933E+00 7.81633E+00
          7.65330E+00 7.46113E+00 7.26856E+00 7.08334E+00 6.90989E+00
          6.75318E+00 6.61269E+00 6.48432E+00 6.36501E+00 6.25530E+00
          6.15552E+00 6.06417E+00 5.97769E+00 5.89358E+00 5.81550E+00
          5.74714E+00 5.71637E+00 5.68740E+00 5.66626E+00 5.64719E+00
          5.64384E+00 5.64226E+00 5.64007E+00 5.63704E+00 5.63737E+00
          5.63654E+00 5.64404E+00                                     6.142E+00
 1.00E+05 8.49376E+00 8.47620E+00 8.44071E+00 8.37416E+00 8.28274E+00
          8.05851E+00 7.80678E+00 7.56442E+00 7.33875E+00 7.13179E+00
          6.94550E+00 6.77825E+00 6.62479E+00 6.48168E+00 6.35002E+00
          6.23087E+00 6.12209E+00 6.01860E+00 5.91683E+00 5.82099E+00
          5.73511E+00 5.69546E+00 5.65758E+00 5.62958E+00 5.60406E+00
          5.59878E+00 5.59520E+00 5.59314E+00 5.59054E+00 5.59077E+00
          5.59018E+00 5.59619E+00                                     6.407E+00
 1.50E+05 9.49672E+00 9.36696E+00 9.23206E+00 9.08842E+00 8.93867E+00
          8.63145E+00 8.31553E+00 7.99755E+00 7.68607E+00 7.39280E+00
          7.12985E+00 6.89839E+00 6.69539E+00 6.51618E+00 6.35340E+00
          6.20151E+00 6.05917E+00 5.92254E+00 5.78950E+00 5.66338E+00
          5.54947E+00 5.49772E+00 5.44614E+00 5.40525E+00 5.36756E+00
          5.35894E+00 5.35195E+00 5.35077E+00 5.34964E+00 5.34973E+00
          5.34948E+00 5.35056E+00                                     6.805E+00
 2.00E+05 1.01892E+01 9.95595E+00 9.72541E+00 9.49995E+00 9.28093E+00
          8.86433E+00 8.47396E+00 8.10889E+00 7.76827E+00 7.45181E+00
          7.15969E+00 6.89103E+00 6.64462E+00 6.41898E+00 6.21208E+00
          6.02302E+00 5.85346E+00 5.70328E+00 5.56975E+00 5.43935E+00
          5.29970E+00 5.22976E+00 5.16763E+00 5.12613E+00 5.08047E+00
          5.06818E+00 5.06093E+00 5.06038E+00 5.05944E+00 5.05928E+00
          5.05931E+00 5.05880E+00                                     7.012E+00
 3.00E+05 1.08722E+01 1.05536E+01 1.02417E+01 9.94203E+00 9.65474E+00
          9.11391E+00 8.61497E+00 8.15588E+00 7.73534E+00 7.35114E+00
          7.00164E+00 6.68468E+00 6.39747E+00 6.13674E+00 5.89786E+00
          5.67788E+00 5.47780E+00 5.29842E+00 5.13642E+00 4.97951E+00
          4.81733E+00 4.73770E+00 4.66585E+00 4.61571E+00 4.55823E+00
          4.54261E+00 4.53533E+00 4.53460E+00 4.53277E+00 4.53271E+00
          4.53240E+00 4.53345E+00                                     7.238E+00
 4.00E+05 1.12355E+01 1.08583E+01 1.04914E+01 1.01429E+01 9.81151E+00
          9.19064E+00 8.62328E+00 8.10580E+00 7.63622E+00 7.21112E+00
          6.82717E+00 6.48112E+00 6.16920E+00 5.88695E+00 5.62819E+00
          5.38872E+00 5.16903E+00 4.96966E+00 4.78778E+00 4.61126E+00
          4.43079E+00 4.34260E+00 4.26240E+00 4.20550E+00 4.14056E+00
          4.12314E+00 4.11463E+00 4.11319E+00 4.11018E+00 4.11017E+00
          4.10959E+00 4.11365E+00                                     7.371E+00
 5.00E+05 1.14433E+01 1.10192E+01 1.06096E+01 1.02253E+01 9.86340E+00
          9.18992E+00 8.58181E+00 8.03264E+00 7.53786E+00 7.09142E+00
          6.68734E+00 6.32157E+00 5.99056E+00 5.69010E+00 5.41460E+00
          5.15973E+00 4.92412E+00 4.70486E+00 4.49950E+00 4.30533E+00
          4.12186E+00 4.03413E+00 3.94573E+00 3.87454E+00 3.80464E+00
          3.78847E+00 3.77713E+00 3.77498E+00 3.77099E+00 3.77025E+00
          3.77090E+00 3.77710E+00                                     7.467E+00
 6.00E+05 1.15785E+01 1.11194E+01 1.06781E+01 1.02677E+01 9.88344E+00
          9.17057E+00 8.53151E+00 7.95814E+00 7.44379E+00 6.98087E+00
          6.56203E+00 6.18269E+00 5.83903E+00 5.52673E+00 5.24005E+00
          4.97450E+00 4.72832E+00 4.49810E+00 4.28103E+00 4.07446E+00
          3.87707E+00 3.78182E+00 3.68616E+00 3.60981E+00 3.53568E+00
          3.51805E+00 3.50447E+00 3.50184E+00 3.49741E+00 3.49665E+00
          3.49722E+00 3.50464E+00                                     7.544E+00
 8.00E+05 1.17111E+01 1.12077E+01 1.07266E+01 1.02842E+01 9.87295E+00
          9.11157E+00 8.43374E+00 7.82992E+00 7.29043E+00 6.80598E+00
          6.36799E+00 5.97138E+00 5.61194E+00 5.28496E+00 4.98446E+00
          4.70554E+00 4.44579E+00 4.20091E+00 3.96696E+00 3.74155E+00
          3.52178E+00 3.41382E+00 3.30540E+00 3.21938E+00 3.13642E+00
          3.11547E+00 3.09712E+00 3.09419E+00 3.09078E+00 3.09025E+00
          3.09032E+00 3.09454E+00                                     7.672E+00
 1.00E+06 1.17526E+01 1.12244E+01 1.07214E+01 1.02621E+01 9.83711E+00
          9.05009E+00 8.35150E+00 7.73067E+00 7.17672E+00 6.67961E+00
          6.23048E+00 5.82404E+00 5.45579E+00 5.12076E+00 4.81268E+00
          4.52637E+00 4.25887E+00 4.00509E+00 3.76019E+00 3.52101E+00
          3.28390E+00 3.16540E+00 3.04564E+00 2.95012E+00 2.85752E+00
          2.83320E+00 2.81076E+00 2.80799E+00 2.80650E+00 2.80638E+00
          2.80590E+00 2.80426E+00                                     7.780E+00
 1.50E+06 1.17089E+01 1.11586E+01 1.06374E+01 1.01660E+01 9.73203E+00
          8.92646E+00 8.21285E+00 7.57682E+00 7.00839E+00 6.49793E+00
          6.03725E+00 5.62090E+00 5.24402E+00 4.90126E+00 4.58602E+00
          4.29257E+00 4.01697E+00 3.75259E+00 3.49254E+00 3.23062E+00
          2.96054E+00 2.82021E+00 2.67452E+00 2.55457E+00 2.43580E+00
          2.40543E+00 2.37921E+00 2.37667E+00 2.37632E+00 2.37640E+00
          2.37561E+00 2.37012E+00                                     8.011E+00
 2.00E+06 1.16019E+01 1.10528E+01 1.05345E+01 1.00687E+01 9.64079E+00
          8.84355E+00 8.13561E+00 7.50105E+00 6.93166E+00 6.41928E+00
          5.95696E+00 5.53939E+00 5.16162E+00 4.81816E+00 4.50231E+00
          4.20807E+00 3.93077E+00 3.66253E+00 3.39467E+00 3.11796E+00
          2.82186E+00 2.66324E+00 2.49399E+00 2.35003E+00 2.20476E+00
          2.17075E+00 2.14653E+00 2.14353E+00 2.13962E+00 2.13894E+00
          2.13901E+00 2.14313E+00                                     8.207E+00
 3.00E+06 1.13842E+01 1.08533E+01 1.03547E+01 9.91096E+00 9.50514E+00
          8.74366E+00 8.06010E+00 7.44134E+00 6.88175E+00 6.37586E+00
          5.91905E+00 5.50649E+00 5.13332E+00 4.79411E+00 4.48216E+00
          4.19116E+00 3.91544E+00 3.64530E+00 3.36911E+00 3.07254E+00
          2.73749E+00 2.54940E+00 2.34207E+00 2.15745E+00 1.96284E+00
          1.92256E+00 1.90777E+00 1.90317E+00 1.88644E+00 1.88275E+00
          1.88818E+00 1.92285E+00                                     8.518E+00
 4.00E+06 1.12124E+01 1.07002E+01 1.02216E+01 9.79958E+00 9.41541E+00
          8.68978E+00 8.03167E+00 7.43146E+00 6.88536E+00 6.38975E+00
          5.94163E+00 5.53673E+00 5.17032E+00 4.83715E+00 4.53062E+00
          4.24427E+00 3.97189E+00 3.70262E+00 3.42277E+00 3.11390E+00
          2.75137E+00 2.54045E+00 2.30120E+00 2.08282E+00 1.84883E+00
          1.80040E+00 1.78501E+00 1.77973E+00 1.75755E+00 1.75214E+00
          1.76025E+00 1.81934E+00                                     8.763E+00
 5.00E+06 1.10851E+01 1.05877E+01 1.01254E+01 9.72178E+00 9.35603E+00
          8.66044E+00 8.02476E+00 7.44182E+00 6.90906E+00 6.42417E+00
          5.98525E+00 5.58844E+00 5.22919E+00 4.90232E+00 4.60133E+00
          4.31964E+00 4.05077E+00 3.78318E+00 3.50184E+00 3.18546E+00
          2.80403E+00 2.57576E+00 2.30940E+00 2.06049E+00 1.78682E+00
          1.73009E+00 1.71517E+00 1.70932E+00 1.68210E+00 1.67548E+00
          1.68652E+00 1.76172E+00                                     8.968E+00
 6.00E+06 1.09881E+01 1.05024E+01 1.00532E+01 9.66528E+00 9.31522E+00
          8.64443E+00 8.02829E+00 7.46084E+00 6.94056E+00 6.46594E+00
          6.03594E+00 5.64701E+00 5.29474E+00 4.97405E+00 4.67846E+00
          4.40135E+00 4.13607E+00 3.87069E+00 3.58921E+00 3.26821E+00
          2.87289E+00 2.63065E+00 2.34103E+00 2.06437E+00 1.75311E+00
          1.68734E+00 1.67068E+00 1.66455E+00 1.63449E+00 1.62695E+00
          1.63623E+00 1.71680E+00                                     9.146E+00
 8.00E+06 1.08506E+01 1.03824E+01 9.95362E+00 9.59025E+00 9.26500E+00
          8.63299E+00 8.04876E+00 7.50751E+00 7.00898E+00 6.55283E+00
          6.13906E+00 5.76459E+00 5.42525E+00 5.11613E+00 4.83073E+00
          4.56239E+00 4.30434E+00 4.04429E+00 3.76499E+00 3.43995E+00
          3.02630E+00 2.76274E+00 2.43457E+00 2.10889E+00 1.72854E+00
          1.64407E+00 1.61966E+00 1.61323E+00 1.58087E+00 1.57257E+00
          1.58447E+00 1.67188E+00                                     9.445E+00
 1.00E+07 1.07593E+01 1.03041E+01 9.89030E+00 9.54498E+00 9.23800E+00
          8.63508E+00 8.07549E+00 7.55518E+00 7.07459E+00 6.63406E+00
          6.23425E+00 5.87240E+00 5.54453E+00 5.24584E+00 4.96975E+00
          4.70960E+00 4.45867E+00 4.20451E+00 3.92927E+00 3.60449E+00
          3.18066E+00 2.90182E+00 2.54284E+00 2.17508E+00 1.73228E+00
          1.62913E+00 1.59345E+00 1.58669E+00 1.55442E+00 1.54608E+00
          1.55859E+00 1.63965E+00                                     9.690E+00
 1.50E+07 1.06341E+01 1.02005E+01 9.81089E+00 9.49368E+00 9.21526E+00
          8.66047E+00 8.14272E+00 7.65931E+00 7.21142E+00 6.80029E+00
          6.42739E+00 6.09042E+00 5.78572E+00 5.50857E+00 5.25232E+00
          5.01019E+00 4.77576E+00 4.53685E+00 4.27521E+00 3.96025E+00
          3.53067E+00 3.22985E+00 2.81642E+00 2.36680E+00 1.78825E+00
          1.64008E+00 1.56857E+00 1.56028E+00 1.53231E+00 1.52478E+00
          1.53345E+00 1.60156E+00                                     1.016E+01
 2.00E+07 1.05775E+01 1.01560E+01 9.77996E+00 9.47869E+00 9.21677E+00
          8.69111E+00 8.19967E+00 7.74054E+00 7.31506E+00 6.92476E+00
          6.57144E+00 6.25304E+00 5.96606E+00 5.70590E+00 5.46577E+00
          5.23886E+00 5.01915E+00 4.79486E+00 4.54799E+00 4.24758E+00
          3.82488E+00 3.51455E+00 3.06683E+00 2.55750E+00 1.86625E+00
          1.67668E+00 1.56532E+00 1.55415E+00 1.53074E+00 1.52429E+00
          1.52783E+00 1.58203E+00                                     1.050E+01
 3.00E+07 1.05387E+01 1.01278E+01 9.76464E+00 9.47994E+00 9.23596E+00
          8.74290E+00 8.28273E+00 7.85414E+00 7.45820E+00 7.09636E+00
          6.77031E+00 6.47830E+00 6.21715E+00 5.98245E+00 5.76737E+00
          5.56522E+00 5.37051E+00 5.17214E+00 4.95281E+00 4.68194E+00
          4.28267E+00 3.96914E+00 3.48580E+00 2.89908E+00 2.03194E+00
          1.76964E+00 1.57706E+00 1.55689E+00 1.53771E+00 1.53326E+00
          1.53052E+00 1.56250E+00                                     1.098E+01
 4.00E+07 1.05348E+01 1.01272E+01 9.76903E+00 9.49178E+00 9.25644E+00
          8.77999E+00 8.33731E+00 7.92708E+00 7.54990E+00 7.20682E+00
          6.89909E+00 6.62511E+00 6.38199E+00 6.16558E+00 5.96925E+00
          5.78648E+00 5.61218E+00 5.43554E+00 5.23957E+00 4.99394E+00
          4.61835E+00 4.31028E+00 3.81590E+00 3.18752E+00 2.19221E+00
          1.86644E+00 1.59490E+00 1.56335E+00 1.54283E+00 1.53928E+00
          1.53308E+00 1.55371E+00                                     1.130E+01
 5.00E+07 1.05479E+01 1.01385E+01 9.77982E+00 9.50422E+00 9.27203E+00
          8.80384E+00 8.37231E+00 7.97543E+00 7.61266E+00 7.28374E+00
          6.98863E+00 6.72615E+00 6.49456E+00 6.29129E+00 6.11197E+00
          5.95094E+00 5.80013E+00 5.64171E+00 5.45389E+00 5.21321E+00
          4.85274E+00 4.56431E+00 4.10308E+00 3.47587E+00 2.33572E+00
          1.93946E+00 1.61772E+00 1.57660E+00 1.54420E+00 1.54085E+00
          1.53607E+00 1.54810E+00                                     1.154E+01
 6.00E+07 1.05519E+01 1.01447E+01 9.78821E+00 9.51530E+00 9.28612E+00
          8.82451E+00 8.40056E+00 8.01214E+00 7.65854E+00 7.33924E+00
          7.05391E+00 6.80139E+00 6.58003E+00 6.38737E+00 6.21903E+00
          6.06970E+00 5.93231E+00 5.79079E+00 5.62369E+00 5.40324E+00
          5.05804E+00 4.77606E+00 4.32152E+00 3.69144E+00 2.48417E+00
          2.02901E+00 1.63257E+00 1.58259E+00 1.54735E+00 1.54165E+00
          1.53848E+00 1.54419E+00                                     1.172E+01
 8.00E+07 1.05550E+01 1.01538E+01 9.80267E+00 9.53381E+00 9.30798E+00
          8.85322E+00 8.43711E+00 8.05881E+00 7.71728E+00 7.41140E+00
          7.14000E+00 6.90182E+00 6.69524E+00 6.51781E+00 6.36535E+00
          6.23311E+00 6.11578E+00 6.00025E+00 5.86674E+00 5.68290E+00
          5.36796E+00 5.09848E+00 4.66385E+00 4.04703E+00 2.75356E+00
          2.19681E+00 1.66347E+00 1.59496E+00 1.54926E+00 1.54252E+00
          1.53910E+00 1.53949E+00                                     1.197E+01
 1.00E+08 1.05581E+01 1.01573E+01 9.80690E+00 9.53936E+00 9.31565E+00
          8.86762E+00 8.45967E+00 8.08953E+00 7.75588E+00 7.45750E+00
          7.19318E+00 6.96206E+00 6.76313E+00 6.59474E+00 6.45354E+00
          6.33556E+00 6.23569E+00 6.14054E+00 6.02980E+00 5.87076E+00
          5.58672E+00 5.33884E+00 4.92930E+00 4.32450E+00 2.97835E+00
          2.35971E+00 1.69729E+00 1.60538E+00 1.54844E+00 1.54398E+00
          1.53412E+00 1.53674E+00                                     1.214E+01
 1.50E+08 1.05460E+01 1.01545E+01 9.81168E+00 9.54922E+00 9.32933E+00
          8.88959E+00 8.48976E+00 8.12789E+00 7.80280E+00 7.51340E+00
          7.25877E+00 7.03834E+00 6.85153E+00 6.69711E+00 6.57237E+00
          6.47435E+00 6.39966E+00 6.33751E+00 6.26969E+00 6.16193E+00
          5.93695E+00 5.72763E+00 5.37846E+00 4.83959E+00 3.45542E+00
          2.69559E+00 1.77947E+00 1.64224E+00 1.54775E+00 1.54012E+00
          1.52625E+00 1.53271E+00                                     1.240E+01
 2.00E+08 1.05244E+01 1.01456E+01 9.81259E+00 9.55507E+00 9.33759E+00
          8.90302E+00 8.50684E+00 8.14778E+00 7.82517E+00 7.53869E+00
          7.28823E+00 7.07335E+00 6.89350E+00 6.74723E+00 6.63158E+00
          6.54389E+00 6.48262E+00 6.44051E+00 6.40201E+00 6.33014E+00
          6.15223E+00 5.97688E+00 5.66862E+00 5.18004E+00 3.82886E+00
          2.98752E+00 1.85894E+00 1.67841E+00 1.55135E+00 1.53748E+00
          1.52612E+00 1.53113E+00                                     1.254E+01
 3.00E+08 1.05017E+01 1.01417E+01 9.82106E+00 9.56540E+00 9.34533E+00
          8.91181E+00 8.51834E+00 8.16341E+00 7.84600E+00 7.56532E+00
          7.32082E+00 7.11202E+00 6.93844E+00 6.79869E+00 6.68987E+00
          6.61042E+00 6.56232E+00 6.54532E+00 6.54932E+00 6.53097E+00
          6.41510E+00 6.28366E+00 6.04447E+00 5.62674E+00 4.33726E+00
          3.46417E+00 2.02392E+00 1.76460E+00 1.56262E+00 1.54387E+00
          1.52222E+00 1.52930E+00                                     1.271E+01
 4.00E+08 1.04741E+01 1.01326E+01 9.82449E+00 9.57184E+00 9.35046E+00
          8.91855E+00 8.52675E+00 8.17361E+00 7.85818E+00 7.57972E+00
          7.33772E+00 7.13185E+00 6.96160E+00 6.82586E+00 6.72190E+00
          6.64853E+00 6.60862E+00 6.60343E+00 6.62582E+00 6.63855E+00
          6.57357E+00 6.47476E+00 6.27014E+00 5.89835E+00 4.71682E+00
          3.82490E+00 2.17714E+00 1.85567E+00 1.57954E+00 1.55115E+00
          1.52222E+00 1.52808E+00                                     1.280E+01
 5.00E+08 1.04352E+01 1.01128E+01 9.81891E+00 9.57254E+00 9.35337E+00
          8.92686E+00 8.53793E+00 8.18581E+00 7.87018E+00 7.59108E+00
          7.34890E+00 7.14363E+00 6.97518E+00 6.84301E+00 6.74532E+00
          6.68084E+00 6.64984E+00 6.64753E+00 6.66531E+00 6.68567E+00
          6.66572E+00 6.60348E+00 6.43612E+00 6.11187E+00 5.01108E+00
          4.07873E+00 2.32574E+00 1.95745E+00 1.59869E+00 1.55242E+00
          1.52234E+00 1.52808E+00                                     1.287E+01
 6.00E+08 1.04214E+01 1.01081E+01 9.82056E+00 9.57572E+00 9.35592E+00
          8.93029E+00 8.54228E+00 8.19108E+00 7.87636E+00 7.59810E+00
          7.35664E+00 7.15211E+00 6.98462E+00 6.85403E+00 6.75906E+00
          6.69879E+00 6.67294E+00 6.67536E+00 6.69815E+00 6.73283E+00
          6.74654E+00 6.70591E+00 6.55280E+00 6.23258E+00 5.21840E+00
          4.35786E+00 2.46211E+00 2.03099E+00 1.61368E+00 1.56821E+00
          1.52423E+00 1.52759E+00                                     1.291E+01
 8.00E+08 1.04027E+01 1.01011E+01 9.82155E+00 9.57864E+00 9.35804E+00
          8.93361E+00 8.54695E+00 8.19727E+00 7.88420E+00 7.60773E+00
          7.36820E+00 7.16577E+00 7.00063E+00 6.87271E+00 6.78087E+00
          6.72438E+00 6.70331E+00 6.71217E+00 6.74448E+00 6.79533E+00
          6.84009E+00 6.82702E+00 6.71805E+00 6.45188E+00 5.53897E+00
          4.72427E+00 2.72307E+00 2.19891E+00 1.64863E+00 1.58278E+00
          1.52551E+00 1.52686E+00                                     1.298E+01
 1.00E+09 1.03908E+01 1.00974E+01 9.82327E+00 9.58160E+00 9.36022E+00
          8.93553E+00 8.54862E+00 8.19932E+00 7.88734E+00 7.61273E+00
          7.37576E+00 7.17612E+00 7.01315E+00 6.88643E+00 6.79549E+00
          6.74036E+00 6.72164E+00 6.73488E+00 6.77503E+00 6.83864E+00
          6.89863E+00 6.89568E+00 6.81836E+00 6.62008E+00 5.80423E+00
          4.95934E+00 2.94385E+00 2.37081E+00 1.68914E+00 1.58060E+00
          1.53961E+00 1.52649E+00                                     1.302E+01
 1.50E+09 1.03711E+01 1.00898E+01 9.82406E+00 9.58452E+00 9.36233E+00
          8.93827E+00 8.55202E+00 8.20394E+00 7.89360E+00 7.62077E+00
          7.38539E+00 7.18745E+00 7.02676E+00 6.90310E+00 6.81549E+00
          6.76370E+00 6.74877E+00 6.76728E+00 6.81541E+00 6.89085E+00
          6.97587E+00 7.00311E+00 6.98618E+00 6.84905E+00 6.13891E+00
          5.47326E+00 3.43674E+00 2.69844E+00 1.77650E+00 1.63074E+00
          1.53619E+00 1.52637E+00                                     1.309E+01
 2.00E+09 1.03604E+01 1.00856E+01 9.82431E+00 9.58583E+00 9.36315E+00
          8.93958E+00 8.55380E+00 8.20618E+00 7.89634E+00 7.62404E+00
          7.38926E+00 7.19198E+00 7.03218E+00 6.90958E+00 6.82323E+00
          6.77297E+00 6.76018E+00 6.78205E+00 6.83550E+00 6.91865E+00
          7.01609E+00 7.05615E+00 7.06913E+00 6.98152E+00 6.37581E+00
          5.78645E+00 3.81565E+00 2.98670E+00 1.86345E+00 1.67168E+00
          1.54611E+00 1.52600E+00                                     1.312E+01
 3.00E+09 1.03494E+01 1.00813E+01 9.82446E+00 9.58703E+00 9.36387E+00
          8.94098E+00 8.55580E+00 8.20852E+00 7.89883E+00 7.62659E+00
          7.39198E+00 7.19505E+00 7.03586E+00 6.91425E+00 6.82909E+00
          6.78025E+00 6.76960E+00 6.79530E+00 6.85503E+00 6.94615E+00
          7.05667E+00 7.11090E+00 7.15265E+00 7.11971E+00 6.66844E+00
          6.18639E+00 4.37659E+00 3.44641E+00 2.02840E+00 1.75766E+00
          1.56644E+00 1.52588E+00                                     1.315E+01
 4.00E+09 1.03440E+01 1.00792E+01 9.82459E+00 9.58765E+00 9.36423E+00
          8.94173E+00 8.55691E+00 8.20986E+00 7.90027E+00 7.62809E+00
          7.39360E+00 7.19690E+00 7.03810E+00 6.91700E+00 6.83246E+00
          6.78434E+00 6.77476E+00 6.80229E+00 6.86504E+00 6.96029E+00
          7.07816E+00 7.13959E+00 7.19345E+00 7.18889E+00 6.84582E+00
          6.43513E+00 4.77216E+00 3.80201E+00 2.18469E+00 1.84529E+00
          1.58616E+00 1.52588E+00                                     1.317E+01
 5.00E+09 1.03406E+01 1.00779E+01 9.82474E+00 9.58809E+00 9.36445E+00
          8.94212E+00 8.55754E+00 8.21072E+00 7.90139E+00 7.62949E+00
          7.39529E+00 7.19889E+00 7.04041E+00 6.91964E+00 6.83552E+00
          6.78795E+00 6.77907E+00 6.80748E+00 6.87153E+00 6.96925E+00
          7.09230E+00 7.15783E+00 7.21752E+00 7.22970E+00 6.96519E+00
          6.60515E+00 5.06417E+00 4.08713E+00 2.33655E+00 1.93277E+00
          1.60481E+00 1.52582E+00                                     1.319E+01
 6.00E+09 1.03551E+01 1.00878E+01 9.83046E+00 9.59013E+00 9.36364E+00
          8.93846E+00 8.55342E+00 8.20742E+00 7.89964E+00 7.62955E+00
          7.39687E+00 7.20156E+00 7.04351E+00 6.92212E+00 6.83538E+00
          6.78337E+00 6.77137E+00 6.80511E+00 6.88596E+00 6.99427E+00
          7.10622E+00 7.16506E+00 7.22875E+00 7.25800E+00 7.04622E+00
          6.72962E+00 5.28730E+00 4.32327E+00 2.47876E+00 2.02335E+00
          1.62164E+00 1.52588E+00                                     1.320E+01
 8.00E+09 1.03343E+01 1.00754E+01 9.82491E+00 9.58887E+00 9.36491E+00
          8.94270E+00 8.55826E+00 8.21177E+00 7.90287E+00 7.63152E+00
          7.39789E+00 7.20207E+00 7.04406E+00 6.92379E+00 6.84034E+00
          6.79374E+00 6.78592E+00 6.81494E+00 6.87931E+00 6.98028E+00
          7.11277E+00 7.18539E+00 7.25611E+00 7.29426E+00 7.15363E+00
          6.88939E+00 5.61218E+00 4.68699E+00 2.73550E+00 2.19940E+00
          1.65723E+00 1.52563E+00                                     1.321E+01
 1.00E+10 1.03314E+01 1.00742E+01 9.82485E+00 9.58915E+00 9.36513E+00
          8.94290E+00 8.55829E+00 8.21164E+00 7.90265E+00 7.63122E+00
          7.39756E+00 7.20171E+00 7.04367E+00 6.92337E+00 6.84005E+00
          6.79383E+00 6.78641E+00 6.81531E+00 6.87897E+00 6.98048E+00
          7.11671E+00 7.19335E+00 7.27293E+00 7.32180E+00 7.20801E+00
          6.98614E+00 5.83122E+00 4.95555E+00 2.96343E+00 2.36578E+00
          1.68896E+00 1.52539E+00                                     1.321E+01


==> anc/colstop/sbethe/sdbase/pdebr96.p08 <==
 96
 1.00E+03 4.35410E-01 4.46614E-01 4.57980E-01 4.69637E-01 4.81590E-01
          5.06320E-01 5.32160E-01 5.59070E-01 5.86950E-01 6.15640E-01
          6.44940E-01 6.74590E-01 7.04290E-01 7.33700E-01 7.62430E-01
          7.90380E-01 8.18350E-01 8.48960E-01 8.84280E-01 9.20720E-01
          9.52090E-01 9.64470E-01 9.75100E-01 9.83830E-01 1.00080E+00
          1.00611E+00 1.01039E+00 1.01053E+00 1.01043E+00 1.01064E+00
          1.01052E+00 1.01187E+00                                     6.119E-01
 1.50E+03 6.42840E-01 6.58007E-01 6.73330E-01 6.88939E-01 7.04850E-01
          7.37550E-01 7.71400E-01 8.06350E-01 8.42310E-01 8.79210E-01
          9.16910E-01 9.55290E-01 9.94190E-01 1.03350E+00 1.07328E+00
          1.11347E+00 1.15366E+00 1.19343E+00 1.23274E+00 1.27343E+00
          1.31724E+00 1.33941E+00 1.36005E+00 1.37513E+00 1.39346E+00
          1.39646E+00 1.39135E+00 1.39538E+00 1.40507E+00 1.40417E+00
          1.40662E+00 1.38135E+00                                     8.664E-01
 2.00E+03 8.40910E-01 8.59721E-01 8.78690E-01 8.97950E-01 9.17530E-01
          9.57640E-01 9.98960E-01 1.04140E+00 1.08485E+00 1.12917E+00
          1.17417E+00 1.21970E+00 1.26554E+00 1.31157E+00 1.35789E+00
          1.40446E+00 1.45080E+00 1.49645E+00 1.54149E+00 1.58832E+00
          1.63954E+00 1.66619E+00 1.69203E+00 1.71159E+00 1.73237E+00
          1.73472E+00 1.72944E+00 1.73394E+00 1.74430E+00 1.74335E+00
          1.74548E+00 1.71973E+00                                     1.100E+00
 3.00E+03 1.20618E+00 1.23193E+00 1.25779E+00 1.28385E+00 1.31017E+00
          1.36362E+00 1.41796E+00 1.47296E+00 1.52833E+00 1.58379E+00
          1.63900E+00 1.69369E+00 1.74760E+00 1.80070E+00 1.85345E+00
          1.90623E+00 1.95859E+00 2.01018E+00 2.06143E+00 2.11580E+00
          2.17703E+00 2.20929E+00 2.23983E+00 2.26191E+00 2.28588E+00
          2.29140E+00 2.29379E+00 2.29540E+00 2.29853E+00 2.29832E+00
          2.29892E+00 2.29211E+00                                     1.510E+00
 4.00E+03 1.53522E+00 1.56692E+00 1.59864E+00 1.63039E+00 1.66226E+00
          1.72645E+00 1.79087E+00 1.85512E+00 1.91877E+00 1.98133E+00
          2.04232E+00 2.10138E+00 2.15830E+00 2.21325E+00 2.26726E+00
          2.32129E+00 2.37506E+00 2.42841E+00 2.48213E+00 2.54022E+00
          2.60679E+00 2.64170E+00 2.67313E+00 2.69420E+00 2.71982E+00
          2.72936E+00 2.73981E+00 2.73802E+00 2.73311E+00 2.73380E+00
          2.73254E+00 2.74658E+00                                     1.857E+00
 5.00E+03 1.83385E+00 1.87043E+00 1.90690E+00 1.94319E+00 1.97941E+00
          2.05183E+00 2.12368E+00 2.19441E+00 2.26341E+00 2.33007E+00
          2.39378E+00 2.45410E+00 2.51097E+00 2.56479E+00 2.61724E+00
          2.66988E+00 2.72267E+00 2.77565E+00 2.82985E+00 2.88943E+00
          2.95833E+00 2.99410E+00 3.02469E+00 3.04362E+00 3.06992E+00
          3.08274E+00 3.09897E+00 3.09457E+00 3.08371E+00 3.08496E+00
          3.08240E+00 3.11377E+00                                     2.156E+00
 6.00E+03 2.10674E+00 2.14714E+00 2.18729E+00 2.22704E+00 2.26650E+00
          2.34490E+00 2.42189E+00 2.49677E+00 2.56882E+00 2.63730E+00
          2.70154E+00 2.76108E+00 2.81600E+00 2.86695E+00 2.91627E+00
          2.96613E+00 3.01667E+00 3.06815E+00 3.12174E+00 3.18144E+00
          3.25064E+00 3.28614E+00 3.31517E+00 3.33181E+00 3.35816E+00
          3.37306E+00 3.39225E+00 3.38636E+00 3.37227E+00 3.37381E+00
          3.37012E+00 3.40820E+00                                     2.415E+00
 8.00E+03 2.58933E+00 2.63449E+00 2.67914E+00 2.72293E+00 2.76603E+00
          2.85071E+00 2.93236E+00 3.01014E+00 3.08314E+00 3.15050E+00
          3.21150E+00 3.26576E+00 3.31364E+00 3.35637E+00 3.39738E+00
          3.43986E+00 3.48432E+00 3.53135E+00 3.58216E+00 3.63970E+00
          3.70574E+00 3.73881E+00 3.76430E+00 3.77748E+00 3.80273E+00
          3.81815E+00 3.83546E+00 3.82984E+00 3.81698E+00 3.81851E+00
          3.81567E+00 3.85156E+00                                     2.842E+00
 1.00E+04 2.97703E+00 3.03949E+00 3.09963E+00 3.15566E+00 3.20779E+00
          3.30188E+00 3.38126E+00 3.44642E+00 3.49953E+00 3.54516E+00
          3.58953E+00 3.63406E+00 3.67879E+00 3.72334E+00 3.76737E+00
          3.81066E+00 3.85341E+00 3.89655E+00 3.94122E+00 3.98826E+00
          4.03812E+00 4.06357E+00 4.08847E+00 4.10777E+00 4.13067E+00
          4.13984E+00 4.15157E+00 4.14805E+00 4.14169E+00 4.14436E+00
          4.14087E+00 4.15918E+00                                     3.182E+00
 1.50E+04 3.80092E+00 3.87011E+00 3.93554E+00 3.99426E+00 4.04669E+00
          4.13541E+00 4.20148E+00 4.24645E+00 4.27432E+00 4.29248E+00
          4.31055E+00 4.33090E+00 4.35398E+00 4.37976E+00 4.40791E+00
          4.43795E+00 4.46879E+00 4.49792E+00 4.52387E+00 4.55138E+00
          4.58614E+00 4.60587E+00 4.62476E+00 4.63986E+00 4.65971E+00
          4.65876E+00 4.64954E+00 4.65709E+00 4.66953E+00 4.66498E+00
          4.67090E+00 4.63818E+00                                     3.801E+00
 2.00E+04 4.44348E+00 4.51084E+00 4.57347E+00 4.62770E+00 4.67415E+00
          4.74760E+00 4.79418E+00 4.81628E+00 4.81913E+00 4.81174E+00
          4.80534E+00 4.80298E+00 4.80525E+00 4.81243E+00 4.82432E+00
          4.84032E+00 4.85848E+00 4.87383E+00 4.88320E+00 4.89408E+00
          4.91582E+00 4.93057E+00 4.94436E+00 4.95549E+00 4.97151E+00
          4.96550E+00 4.94666E+00 4.95905E+00 4.97976E+00 4.97198E+00
          4.98193E+00 4.92773E+00                                     4.230E+00
 3.00E+04 5.41439E+00 5.46673E+00 5.51339E+00 5.55001E+00 5.57762E+00
          5.61144E+00 5.61619E+00 5.59536E+00 5.55529E+00 5.50609E+00
          5.45971E+00 5.41977E+00 5.38691E+00 5.36150E+00 5.34368E+00
          5.33261E+00 5.32574E+00 5.31630E+00 5.29993E+00 5.28616E+00
          5.28712E+00 5.29320E+00 5.29841E+00 5.30216E+00 5.30999E+00
          5.30422E+00 5.28858E+00 5.29828E+00 5.31453E+00 5.30847E+00
          5.31567E+00 5.27246E+00                                     4.813E+00
 4.00E+04 6.13864E+00 6.17206E+00 6.19940E+00 6.21608E+00 6.22343E+00
          6.21706E+00 6.18237E+00 6.12349E+00 6.04724E+00 5.96399E+00
          5.88572E+00 5.81599E+00 5.75548E+00 5.70417E+00 5.66217E+00
          5.62821E+00 5.59965E+00 5.56958E+00 5.53354E+00 5.50117E+00
          5.48493E+00 5.48320E+00 5.48103E+00 5.47856E+00 5.47908E+00
          5.47597E+00 5.46859E+00 5.47283E+00 5.47998E+00 5.47731E+00
          5.48047E+00 5.46191E+00                                     5.211E+00
 5.00E+04 6.71466E+00 6.72986E+00 6.73876E+00 6.73663E+00 6.72510E+00
          6.68172E+00 6.61125E+00 6.51838E+00 6.41034E+00 6.29768E+00
          6.19256E+00 6.09839E+00 6.01565E+00 5.94377E+00 5.88235E+00
          5.82954E+00 5.78276E+00 5.73541E+00 5.68327E+00 5.63544E+00
          5.60389E+00 5.59486E+00 5.58601E+00 5.57836E+00 5.57269E+00
          5.57111E+00 5.56915E+00 5.56952E+00 5.57026E+00 5.56994E+00
          5.57031E+00 5.56808E+00                                     5.514E+00
 6.00E+04 7.17983E+00 7.19611E+00 7.20102E+00 7.18617E+00 7.15496E+00
          7.06192E+00 6.94061E+00 6.81055E+00 6.67825E+00 6.54881E+00
          6.42820E+00 6.31828E+00 6.21937E+00 6.13051E+00 6.05042E+00
          5.97726E+00 5.91009E+00 5.84636E+00 5.78440E+00 5.72739E+00
          5.68070E+00 5.66276E+00 5.64746E+00 5.63694E+00 5.62577E+00
          5.62401E+00 5.62376E+00 5.62283E+00 5.62046E+00 5.62004E+00
          5.62057E+00 5.62567E+00                                     5.761E+00
 8.00E+04 7.94189E+00 7.91028E+00 7.87198E+00 7.82209E+00 7.76282E+00
          7.62613E+00 7.46592E+00 7.28836E+00 7.10196E+00 6.91826E+00
          6.75035E+00 6.60144E+00 6.47052E+00 6.35534E+00 6.25242E+00
          6.15843E+00 6.07089E+00 5.98475E+00 5.89689E+00 5.81387E+00
          5.74510E+00 5.71742E+00 5.69171E+00 5.67215E+00 5.65283E+00
          5.64966E+00 5.64893E+00 5.64639E+00 5.64263E+00 5.64378E+00
          5.64233E+00 5.65137E+00                                     6.137E+00
 1.00E+05 8.51171E+00 8.45134E+00 8.38444E+00 8.30626E+00 8.21923E+00
          8.02929E+00 7.81926E+00 7.59580E+00 7.36782E+00 7.14732E+00
          6.94734E+00 6.77082E+00 6.61584E+00 6.47915E+00 6.35556E+00
          6.24097E+00 6.13318E+00 6.02826E+00 5.92378E+00 5.82456E+00
          5.73804E+00 5.70107E+00 5.66653E+00 5.64060E+00 5.61476E+00
          5.60949E+00 5.60636E+00 5.60422E+00 5.60128E+00 5.60209E+00
          5.60095E+00 5.60767E+00                                     6.407E+00
 1.50E+05 9.48353E+00 9.35362E+00 9.21885E+00 9.07584E+00 8.92713E+00
          8.62290E+00 8.31103E+00 7.99776E+00 7.69126E+00 7.40265E+00
          7.14349E+00 6.91482E+00 6.71354E+00 6.53489E+00 6.37135E+00
          6.21748E+00 6.07283E+00 5.93552E+00 5.80463E+00 5.68109E+00
          5.56765E+00 5.51579E+00 5.46537E+00 5.42655E+00 5.38958E+00
          5.38083E+00 5.37333E+00 5.37257E+00 5.37214E+00 5.37197E+00
          5.37201E+00 5.37129E+00                                     6.814E+00
 2.00E+05 1.01747E+01 9.94398E+00 9.71586E+00 9.49271E+00 9.27588E+00
          8.86334E+00 8.47660E+00 8.11476E+00 7.77705E+00 7.46316E+00
          7.17328E+00 6.90657E+00 6.66185E+00 6.43765E+00 6.23195E+00
          6.04388E+00 5.87517E+00 5.72579E+00 5.59326E+00 5.46470E+00
          5.32810E+00 5.25954E+00 5.19725E+00 5.15447E+00 5.11043E+00
          5.09951E+00 5.09087E+00 5.09054E+00 5.09086E+00 5.09061E+00
          5.09100E+00 5.08759E+00                                     7.026E+00
 3.00E+05 1.08637E+01 1.05474E+01 1.02377E+01 9.94000E+00 9.65459E+00
          9.11706E+00 8.62096E+00 8.16434E+00 7.74589E+00 7.36350E+00
          7.01557E+00 6.70006E+00 6.41428E+00 6.15504E+00 5.91793E+00
          5.70014E+00 5.50273E+00 5.32653E+00 5.16822E+00 5.01519E+00
          4.85623E+00 4.77730E+00 4.70453E+00 4.65269E+00 4.59743E+00
          4.58367E+00 4.57491E+00 4.57432E+00 4.57374E+00 4.57360E+00
          4.57355E+00 4.57166E+00                                     7.257E+00
 4.00E+05 1.12288E+01 1.08540E+01 1.04895E+01 1.01430E+01 9.81346E+00
          9.19587E+00 8.63123E+00 8.11599E+00 7.64825E+00 7.22470E+00
          6.84208E+00 6.49724E+00 6.18657E+00 5.90575E+00 5.64883E+00
          5.41183E+00 5.19526E+00 4.99968E+00 4.82213E+00 4.64981E+00
          4.47235E+00 4.38476E+00 4.30398E+00 4.24602E+00 4.18283E+00
          4.16691E+00 4.15774E+00 4.15628E+00 4.15382E+00 4.15381E+00
          4.15329E+00 4.15637E+00                                     7.393E+00
 5.00E+05 1.14339E+01 1.10137E+01 1.06076E+01 1.02264E+01 9.86705E+00
          9.19767E+00 8.59252E+00 8.04544E+00 7.55214E+00 7.10692E+00
          6.70402E+00 6.33957E+00 6.01001E+00 5.71123E+00 5.43769E+00
          5.18516E+00 4.95229E+00 4.73622E+00 4.53447E+00 4.34403E+00
          4.16382E+00 4.07701E+00 3.98819E+00 3.91579E+00 3.84684E+00
          3.83160E+00 3.82070E+00 3.81839E+00 3.81402E+00 3.81327E+00
          3.81396E+00 3.82117E+00                                     7.491E+00
 6.00E+05 1.15709E+01 1.11144E+01 1.06754E+01 1.02673E+01 9.88514E+00
          9.17635E+00 8.54099E+00 7.97101E+00 7.45963E+00 6.99924E+00
          6.58240E+00 6.20463E+00 5.86223E+00 5.55101E+00 5.26543E+00
          5.00116E+00 4.75664E+00 4.52881E+00 4.31502E+00 4.11226E+00
          3.91846E+00 3.82433E+00 3.72821E+00 3.65029E+00 3.57631E+00
          3.55954E+00 3.54689E+00 3.54400E+00 3.53861E+00 3.53772E+00
          3.53851E+00 3.54834E+00                                     7.570E+00
 8.00E+05 1.17036E+01 1.12016E+01 1.07220E+01 1.02812E+01 9.87184E+00
          9.11444E+00 8.44089E+00 7.84136E+00 7.30593E+00 6.82498E+00
          6.38964E+00 5.99489E+00 5.63668E+00 5.31047E+00 5.01046E+00
          4.73198E+00 4.47291E+00 4.22936E+00 3.99773E+00 3.77525E+00
          3.55855E+00 3.45186E+00 3.34384E+00 3.25721E+00 3.17331E+00
          3.15249E+00 3.13517E+00 3.13207E+00 3.12761E+00 3.12684E+00
          3.12729E+00 3.13379E+00                                     7.697E+00
 1.00E+06 1.17414E+01 1.12157E+01 1.07151E+01 1.02580E+01 9.83503E+00
          9.05200E+00 8.35709E+00 7.73965E+00 7.18875E+00 6.69432E+00
          6.24746E+00 5.84287E+00 5.47617E+00 5.14244E+00 4.83547E+00
          4.55015E+00 4.28364E+00 4.03098E+00 3.78747E+00 3.54982E+00
          3.31442E+00 3.19711E+00 3.07905E+00 2.98487E+00 2.89093E+00
          2.86583E+00 2.84395E+00 2.84125E+00 2.83932E+00 2.83907E+00
          2.83879E+00 2.83794E+00                                     7.802E+00
 1.50E+06 1.16880E+01 1.11430E+01 1.06265E+01 1.01588E+01 9.72757E+00
          8.92595E+00 8.21447E+00 7.57940E+00 7.01136E+00 6.50130E+00
          6.04158E+00 5.62677E+00 5.25194E+00 4.91159E+00 4.59898E+00
          4.30817E+00 4.03505E+00 3.77254E+00 3.51347E+00 3.25182E+00
          2.98182E+00 2.84201E+00 2.69813E+00 2.58041E+00 2.46158E+00
          2.43051E+00 2.40406E+00 2.40171E+00 2.40173E+00 2.40189E+00
          2.40109E+00 2.39465E+00                                     8.023E+00
 2.00E+06 1.15758E+01 1.10323E+01 1.05189E+01 1.00568E+01 9.63172E+00
          8.83835E+00 8.13235E+00 7.49846E+00 6.92909E+00 6.41671E+00
          5.95493E+00 5.53854E+00 5.16249E+00 4.82128E+00 4.50814E+00
          4.21694E+00 3.94283E+00 3.67749E+00 3.41188E+00 3.13675E+00
          2.84128E+00 2.68231E+00 2.51192E+00 2.36707E+00 2.22436E+00
          2.19171E+00 2.16727E+00 2.16408E+00 2.16026E+00 2.15965E+00
          2.15970E+00 2.16400E+00                                     8.212E+00
 3.00E+06 1.13629E+01 1.08292E+01 1.03283E+01 9.88322E+00 9.47695E+00
          8.71684E+00 8.03708E+00 7.42391E+00 6.87101E+00 6.37217E+00
          5.92200E+00 5.51519E+00 5.14610E+00 4.80833E+00 4.49370E+00
          4.19589E+00 3.91242E+00 3.63945E+00 3.36895E+00 3.08199E+00
          2.75503E+00 2.56881E+00 2.35965E+00 2.17090E+00 1.97392E+00
          1.93413E+00 1.92487E+00 1.92066E+00 1.90178E+00 1.89761E+00
          1.90259E+00 1.94287E+00                                     8.514E+00
 4.00E+06 1.11799E+01 1.06635E+01 1.01816E+01 9.75814E+00 9.37413E+00
          8.65272E+00 8.00273E+00 7.41309E+00 6.87836E+00 6.39324E+00
          5.95308E+00 5.55326E+00 5.18889E+00 4.85433E+00 4.54238E+00
          4.24717E+00 3.96571E+00 3.69306E+00 3.41886E+00 3.11905E+00
          2.76311E+00 2.55387E+00 2.31479E+00 2.09623E+00 1.86285E+00
          1.81101E+00 1.79215E+00 1.78999E+00 1.77514E+00 1.76917E+00
          1.77002E+00 1.83984E+00                                     8.756E+00
 5.00E+06 1.10433E+01 1.05416E+01 1.00761E+01 9.67160E+00 9.30692E+00
          8.61802E+00 7.99367E+00 7.42464E+00 6.90629E+00 6.43395E+00
          6.00360E+00 5.61113E+00 5.25228E+00 4.92201E+00 4.61387E+00
          4.32239E+00 4.04420E+00 3.77358E+00 3.49837E+00 3.19041E+00
          2.81292E+00 2.58491E+00 2.31862E+00 2.07160E+00 1.80202E+00
          1.73980E+00 1.71901E+00 1.71738E+00 1.70023E+00 1.69269E+00
          1.69092E+00 1.77930E+00                                     8.961E+00
 6.00E+06 1.09386E+01 1.04490E+01 9.99738E+00 9.60922E+00 9.26112E+00
          8.59916E+00 7.99672E+00 7.44557E+00 6.94172E+00 6.48102E+00
          6.05989E+00 5.67469E+00 5.32158E+00 4.99603E+00 4.69218E+00
          4.40485E+00 4.13039E+00 3.86247E+00 3.58752E+00 3.27395E+00
          2.87945E+00 2.63586E+00 2.34620E+00 2.07353E+00 1.76982E+00
          1.69684E+00 1.67227E+00 1.67122E+00 1.65338E+00 1.64478E+00
          1.64258E+00 1.74023E+00                                     9.140E+00
 8.00E+06 1.07902E+01 1.03195E+01 9.88953E+00 9.52734E+00 9.20549E+00
          8.58540E+00 8.01799E+00 7.49596E+00 7.01630E+00 6.57556E+00
          6.17085E+00 5.79914E+00 5.45727E+00 5.14141E+00 4.84653E+00
          4.56787E+00 4.30151E+00 4.04014E+00 3.76807E+00 3.44832E+00
          3.02910E+00 2.76089E+00 2.43247E+00 2.11489E+00 1.74838E+00
          1.65405E+00 1.61863E+00 1.61842E+00 1.60131E+00 1.59174E+00
          1.58545E+00 1.68750E+00                                     9.440E+00
 1.00E+07 1.06930E+01 1.02363E+01 9.82223E+00 9.47899E+00 9.17628E+00
          8.58701E+00 8.04590E+00 7.54630E+00 7.08574E+00 6.66126E+00
          6.27041E+00 5.91061E+00 5.57912E+00 5.27259E+00 4.98654E+00
          4.71653E+00 4.45842E+00 4.20438E+00 3.93716E+00 3.61572E+00
          3.18038E+00 2.89385E+00 2.53446E+00 2.17854E+00 1.75500E+00
          1.64005E+00 1.59123E+00 1.59136E+00 1.57615E+00 1.56616E+00
          1.55664E+00 1.66016E+00                                     9.687E+00
 1.50E+07 1.05654E+01 1.01310E+01 9.74175E+00 9.42710E+00 9.15335E+00
          8.61293E+00 8.11430E+00 7.65214E+00 7.22464E+00 6.82949E+00
          6.46487E+00 6.12880E+00 5.81912E+00 5.53313E+00 5.26705E+00
          5.01689E+00 4.77845E+00 4.54327E+00 4.29196E+00 3.97717E+00
          3.52446E+00 3.20978E+00 2.79572E+00 2.36548E+00 1.81666E+00
          1.65375E+00 1.56636E+00 1.56546E+00 1.55594E+00 1.54620E+00
          1.52979E+00 1.61719E+00                                     1.015E+01
 2.00E+07 1.05651E+01 1.01286E+01 9.73993E+00 9.43023E+00 9.16389E+00
          8.63896E+00 8.15844E+00 7.71681E+00 7.31140E+00 6.93893E+00
          6.59656E+00 6.28194E+00 5.99259E+00 5.72522E+00 5.47498E+00
          5.23746E+00 5.00967E+00 4.78563E+00 4.55054E+00 4.26598E+00
          3.85047E+00 3.53362E+00 3.06528E+00 2.53766E+00 1.86205E+00
          1.68515E+00 1.58222E+00 1.57014E+00 1.54337E+00 1.53677E+00
          1.54419E+00 1.59961E+00                                     1.049E+01
 3.00E+07 1.05201E+01 1.00992E+01 9.72764E+00 9.43720E+00 9.19018E+00
          8.69786E+00 8.24571E+00 7.82989E+00 7.44870E+00 7.10018E+00
          6.78269E+00 6.49411E+00 6.23190E+00 5.99245E+00 5.77013E+00
          5.55989E+00 5.35861E+00 5.15984E+00 4.94917E+00 4.69082E+00
          4.29876E+00 3.98153E+00 3.48364E+00 2.88390E+00 2.03073E+00
          1.77862E+00 1.59370E+00 1.57347E+00 1.55269E+00 1.54803E+00
          1.54736E+00 1.58203E+00                                     1.096E+01
 4.00E+07 1.05103E+01 1.00974E+01 9.73452E+00 9.45398E+00 9.21690E+00
          8.74140E+00 8.30422E+00 7.90252E+00 7.53517E+00 7.20104E+00
          6.89924E+00 6.62793E+00 6.38457E+00 6.16545E+00 5.96463E+00
          5.77661E+00 5.59790E+00 5.42086E+00 5.23069E+00 4.99400E+00
          4.62495E+00 4.31586E+00 3.81360E+00 3.17809E+00 2.19394E+00
          1.87574E+00 1.61102E+00 1.58003E+00 1.55923E+00 1.55579E+00
          1.55042E+00 1.57129E+00                                     1.128E+01
 5.00E+07 1.05102E+01 1.01025E+01 9.74505E+00 9.47032E+00 9.23895E+00
          8.77341E+00 8.34538E+00 7.95256E+00 7.59424E+00 7.26983E+00
          6.97895E+00 6.71992E+00 6.49032E+00 6.28649E+00 6.10243E+00
          5.93239E+00 5.77247E+00 5.61390E+00 5.44120E+00 5.22284E+00
          4.87484E+00 4.57690E+00 4.08179E+00 3.43019E+00 2.34651E+00
          1.96957E+00 1.62987E+00 1.58728E+00 1.56284E+00 1.55992E+00
          1.55139E+00 1.56616E+00                                     1.151E+01
 6.00E+07 1.05121E+01 1.01084E+01 9.75494E+00 9.48403E+00 9.25628E+00
          8.79732E+00 8.37549E+00 7.98886E+00 7.63697E+00 7.31965E+00
          7.03678E+00 6.78690E+00 6.56769E+00 6.37564E+00 6.20479E+00
          6.04932E+00 5.90504E+00 5.76216E+00 5.60468E+00 5.40238E+00
          5.07375E+00 4.78794E+00 4.30536E+00 3.64894E+00 2.48783E+00
          2.05885E+00 1.64920E+00 1.59486E+00 1.56462E+00 1.56175E+00
          1.55109E+00 1.56299E+00                                     1.168E+01
 8.00E+07 1.05211E+01 1.01208E+01 9.77058E+00 9.50262E+00 9.27790E+00
          8.82622E+00 8.41281E+00 8.03568E+00 7.69401E+00 7.38721E+00
          7.11475E+00 6.87569E+00 6.66868E+00 6.49165E+00 6.34065E+00
          6.21105E+00 6.09697E+00 5.98399E+00 5.85053E+00 5.66255E+00
          5.34566E+00 5.08280E+00 4.66086E+00 4.05376E+00 2.75704E+00
          2.20564E+00 1.67855E+00 1.61096E+00 1.56805E+00 1.55966E+00
          1.55774E+00 1.55768E+00                                     1.193E+01
 1.00E+08 1.05191E+01 1.01233E+01 9.77708E+00 9.51218E+00 9.29009E+00
          8.84406E+00 8.43632E+00 8.06506E+00 7.72953E+00 7.42923E+00
          7.16363E+00 6.93204E+00 6.73347E+00 6.56625E+00 6.42705E+00
          6.31187E+00 6.21527E+00 6.12303E+00 6.01327E+00 5.85011E+00
          5.55932E+00 5.31383E+00 4.91811E+00 4.33451E+00 2.98993E+00
          2.36097E+00 1.70984E+00 1.62240E+00 1.56811E+00 1.55830E+00
          1.55589E+00 1.55484E+00                                     1.210E+01
 1.50E+08 1.05070E+01 1.01203E+01 9.78159E+00 9.52170E+00 9.30340E+00
          8.86565E+00 8.46606E+00 8.10317E+00 7.77630E+00 7.48508E+00
          7.22924E+00 7.00839E+00 6.82193E+00 6.66865E+00 6.54589E+00
          6.45057E+00 6.37885E+00 6.31887E+00 6.25087E+00 6.13886E+00
          5.91046E+00 5.70399E+00 5.35795E+00 4.82782E+00 3.46222E+00
          2.70226E+00 1.78967E+00 1.65450E+00 1.56671E+00 1.55506E+00
          1.54906E+00 1.55109E+00                                     1.235E+01
 2.00E+08 1.04898E+01 1.01134E+01 9.78231E+00 9.52587E+00 9.30905E+00
          8.87578E+00 8.48048E+00 8.12193E+00 7.79953E+00 7.51297E+00
          7.26224E+00 7.04702E+00 6.86695E+00 6.72097E+00 6.60667E+00
          6.52152E+00 6.46302E+00 6.42157E+00 6.38022E+00 6.30571E+00
          6.12943E+00 5.95546E+00 5.64635E+00 5.15857E+00 3.82483E+00
          2.99079E+00 1.87055E+00 1.69214E+00 1.56821E+00 1.55469E+00
          1.54410E+00 1.54907E+00                                     1.250E+01
 3.00E+08 1.04679E+01 1.01096E+01 9.79035E+00 9.53552E+00 9.31601E+00
          8.88376E+00 8.49146E+00 8.13760E+00 7.82117E+00 7.54133E+00
          7.29758E+00 7.08944E+00 6.91637E+00 6.77703E+00 6.66852E+00
          6.58923E+00 6.54118E+00 6.52415E+00 6.52814E+00 6.51018E+00
          6.39494E+00 6.26293E+00 6.02107E+00 5.60212E+00 4.32799E+00
          3.46497E+00 2.03372E+00 1.77665E+00 1.57881E+00 1.56091E+00
          1.53967E+00 1.54688E+00                                     1.266E+01
 4.00E+08 1.04399E+01 1.01001E+01 9.79345E+00 9.54178E+00 9.32113E+00
          8.89078E+00 8.50036E+00 8.14849E+00 7.83418E+00 7.55669E+00
          7.31554E+00 7.11037E+00 6.94066E+00 6.80531E+00 6.70156E+00
          6.62823E+00 6.58815E+00 6.58267E+00 6.60477E+00 6.61773E+00
          6.55374E+00 6.45516E+00 6.24947E+00 5.87733E+00 4.70652E+00
          3.82279E+00 2.18529E+00 1.86664E+00 1.59536E+00 1.56813E+00
          1.53998E+00 1.54639E+00                                     1.276E+01
 5.00E+08 1.04202E+01 1.00935E+01 9.79581E+00 9.54621E+00 9.32454E+00
          8.89519E+00 8.50586E+00 8.15518E+00 7.84220E+00 7.56623E+00
          7.32680E+00 7.12359E+00 6.95613E+00 6.82338E+00 6.72268E+00
          6.65306E+00 6.61796E+00 6.61971E+00 6.65347E+00 6.68709E+00
          6.65892E+00 6.58476E+00 6.40721E+00 6.07283E+00 4.99274E+00
          4.10845E+00 2.32847E+00 1.95609E+00 1.61309E+00 1.57533E+00
          1.54047E+00 1.54517E+00                                     1.283E+01
 6.00E+08 1.03881E+01 1.00761E+01 9.78963E+00 9.54552E+00 9.32631E+00
          8.90204E+00 8.51540E+00 8.16560E+00 7.85224E+00 7.57532E+00
          7.33512E+00 7.13171E+00 6.96508E+00 6.83491E+00 6.73964E+00
          6.67824E+00 6.65097E+00 6.65292E+00 6.67712E+00 6.71324E+00
          6.72653E+00 6.68574E+00 6.53455E+00 6.21753E+00 5.20684E+00
          4.35119E+00 2.46763E+00 2.04031E+00 1.62886E+00 1.58481E+00
          1.54150E+00 1.54541E+00                                     1.287E+01
 8.00E+08 1.03695E+01 1.00692E+01 9.79068E+00 9.54855E+00 9.32861E+00
          8.90555E+00 8.52018E+00 8.17173E+00 7.85982E+00 7.58446E+00
          7.34594E+00 7.14442E+00 6.98000E+00 6.85248E+00 6.76053E+00
          6.70340E+00 6.68149E+00 6.69011E+00 6.72330E+00 6.77474E+00
          6.81861E+00 6.80549E+00 6.69908E+00 6.43655E+00 5.52514E+00
          4.71491E+00 2.72675E+00 2.20696E+00 1.66315E+00 1.59900E+00
          1.54285E+00 1.54517E+00                                     1.294E+01
 1.00E+09 1.03576E+01 1.00654E+01 9.79247E+00 9.55165E+00 9.33095E+00
          8.90760E+00 8.52186E+00 8.17364E+00 7.86265E+00 7.58892E+00
          7.35276E+00 7.15379E+00 6.99135E+00 6.86495E+00 6.77416E+00
          6.71900E+00 6.70016E+00 6.71327E+00 6.75339E+00 6.81676E+00
          6.87615E+00 6.87330E+00 6.79772E+00 6.60209E+00 5.78854E+00
          4.94730E+00 2.94616E+00 2.37820E+00 1.70309E+00 1.59619E+00
          1.55719E+00 1.54443E+00                                     1.298E+01
 1.50E+09 1.03385E+01 1.00580E+01 9.79301E+00 9.55413E+00 9.33259E+00
          8.91001E+00 8.52515E+00 8.17819E+00 7.86875E+00 7.59662E+00
          7.36186E+00 7.16430E+00 7.00363E+00 6.87968E+00 6.79218E+00
          6.74132E+00 6.72767E+00 6.74653E+00 6.79322E+00 6.86720E+00
          6.95468E+00 6.98263E+00 6.95497E+00 6.81530E+00 6.15548E+00
          5.45816E+00 3.41288E+00 2.70342E+00 1.79207E+00 1.63791E+00
          1.56757E+00 1.54419E+00                                     1.304E+01
 2.00E+09 1.03279E+01 1.00539E+01 9.79327E+00 9.55543E+00 9.33341E+00
          8.91125E+00 8.52681E+00 8.18036E+00 7.87148E+00 7.59998E+00
          7.36590E+00 7.16907E+00 7.00919E+00 6.88617E+00 6.79992E+00
          6.75078E+00 6.73950E+00 6.76155E+00 6.81263E+00 6.89320E+00
          6.99595E+00 7.04044E+00 7.03938E+00 6.93310E+00 6.38251E+00
          5.80253E+00 3.78066E+00 2.97541E+00 1.87861E+00 1.68475E+00
          1.57562E+00 1.54382E+00                                     1.308E+01
 3.00E+09 1.03167E+01 1.00495E+01 9.79363E+00 9.55698E+00 9.33453E+00
          8.91298E+00 8.52900E+00 8.18280E+00 7.87405E+00 7.60267E+00
          7.36881E+00 7.17253E+00 7.01385E+00 6.89253E+00 6.80754E+00
          6.75878E+00 6.74812E+00 6.77370E+00 6.83317E+00 6.92385E+00
          7.03425E+00 7.08845E+00 7.12833E+00 7.09308E+00 6.64602E+00
          6.16731E+00 4.37028E+00 3.44644E+00 2.03812E+00 1.76984E+00
          1.58286E+00 1.54382E+00                                     1.311E+01
 4.00E+09 1.03116E+01 1.00476E+01 9.79385E+00 9.55758E+00 9.33475E+00
          8.91341E+00 8.52972E+00 8.18380E+00 7.87540E+00 7.60450E+00
          7.37133E+00 7.17563E+00 7.01686E+00 6.89487E+00 6.80992E+00
          6.76273E+00 6.75455E+00 6.78175E+00 6.84114E+00 6.93407E+00
          7.06054E+00 7.12909E+00 7.16983E+00 7.12679E+00 6.82193E+00
          6.51464E+00 4.72316E+00 3.74288E+00 2.19663E+00 1.87814E+00
          1.60455E+00 1.54382E+00                                     1.313E+01
 5.00E+09 1.03252E+01 1.00573E+01 9.79965E+00 9.55983E+00 9.33418E+00
          8.91018E+00 8.52619E+00 8.18112E+00 7.87412E+00 7.60467E+00
          7.37251E+00 7.17756E+00 7.01971E+00 6.89838E+00 6.81152E+00
          6.75923E+00 6.74674E+00 6.77971E+00 6.85941E+00 6.96610E+00
          7.07518E+00 7.13095E+00 7.18793E+00 7.20398E+00 6.94403E+00
          6.58378E+00 5.04943E+00 4.08507E+00 2.34381E+00 1.94386E+00
          1.61932E+00 1.54370E+00                                     1.315E+01
 6.00E+09 1.03226E+01 1.00563E+01 9.79975E+00 9.56018E+00 9.33440E+00
          8.91054E+00 8.52668E+00 8.18174E+00 7.87489E+00 7.60559E+00
          7.37361E+00 7.17886E+00 7.02124E+00 6.90019E+00 6.81368E+00
          6.76179E+00 6.74983E+00 6.78347E+00 6.86403E+00 6.97191E+00
          7.08329E+00 7.14191E+00 7.20566E+00 7.23514E+00 7.02331E+00
          6.70772E+00 5.27488E+00 4.31709E+00 2.48447E+00 2.03249E+00
          1.63690E+00 1.54370E+00                                     1.316E+01
 8.00E+09 1.03021E+01 1.00439E+01 9.79410E+00 9.55870E+00 9.33537E+00
          8.91445E+00 8.53125E+00 8.18585E+00 7.87799E+00 7.60762E+00
          7.37498E+00 7.17988E+00 7.02196E+00 6.90108E+00 6.81737E+00
          6.77147E+00 6.76488E+00 6.79443E+00 6.85741E+00 6.95550E+00
          7.08945E+00 7.16728E+00 7.23824E+00 7.25649E+00 7.10619E+00
          6.93136E+00 5.59711E+00 4.62690E+00 2.73481E+00 2.23431E+00
          1.66528E+00 1.54346E+00                                     1.317E+01
 1.00E+10 1.02990E+01 1.00425E+01 9.79382E+00 9.55885E+00 9.33555E+00
          8.91474E+00 8.53144E+00 8.18589E+00 7.87782E+00 7.60726E+00
          7.37450E+00 7.17947E+00 7.02199E+00 6.90187E+00 6.81859E+00
          6.77236E+00 6.76486E+00 6.79356E+00 6.85691E+00 6.95840E+00
          7.09437E+00 7.17031E+00 7.25009E+00 7.29979E+00 7.18457E+00
          6.96273E+00 5.81458E+00 4.94440E+00 2.96541E+00 2.37201E+00
          1.70337E+00 1.54370E+00                                     1.317E+01


==> anc/colstop/sbethe/sdbase/pdebr97.p08 <==
 97
 1.00E+03 4.29130E-01 4.40259E-01 4.51550E-01 4.63135E-01 4.75020E-01
          4.99630E-01 5.25350E-01 5.52140E-01 5.79880E-01 6.08390E-01
          6.37400E-01 6.66640E-01 6.95790E-01 7.24440E-01 7.52170E-01
          7.78870E-01 8.05550E-01 8.35300E-01 8.70600E-01 9.07620E-01
          9.39630E-01 9.52280E-01 9.63080E-01 9.72000E-01 9.89930E-01
          9.95610E-01 1.00022E+00 1.00032E+00 1.00012E+00 1.00043E+00
          1.00093E+00 1.00188E+00                                     6.038E-01
 1.50E+03 6.34270E-01 6.49440E-01 6.64760E-01 6.80354E-01 6.96240E-01
          7.28860E-01 7.62570E-01 7.97300E-01 8.32980E-01 8.69480E-01
          9.06690E-01 9.44450E-01 9.82590E-01 1.02105E+00 1.05990E+00
          1.09914E+00 1.13842E+00 1.17740E+00 1.21626E+00 1.25726E+00
          1.30266E+00 1.32604E+00 1.34753E+00 1.36290E+00 1.38221E+00
          1.38556E+00 1.37998E+00 1.38458E+00 1.39517E+00 1.39328E+00
          1.38965E+00 1.37158E+00                                     8.562E-01
 2.00E+03 8.30530E-01 8.49314E-01 8.68250E-01 8.87466E-01 9.06990E-01
          9.46960E-01 9.88080E-01 1.03026E+00 1.07336E+00 1.11722E+00
          1.16168E+00 1.20655E+00 1.25162E+00 1.29680E+00 1.34220E+00
          1.38788E+00 1.43340E+00 1.47842E+00 1.52321E+00 1.57060E+00
          1.62376E+00 1.65183E+00 1.67880E+00 1.69892E+00 1.72076E+00
          1.72331E+00 1.71743E+00 1.72262E+00 1.73408E+00 1.73187E+00
          1.72693E+00 1.70776E+00                                     1.088E+00
 3.00E+03 1.19275E+00 1.21840E+00 1.24416E+00 1.27012E+00 1.29632E+00
          1.34952E+00 1.40356E+00 1.45821E+00 1.51318E+00 1.56817E+00
          1.62284E+00 1.67691E+00 1.73015E+00 1.78254E+00 1.83458E+00
          1.88670E+00 1.93853E+00 1.98981E+00 2.04114E+00 2.09637E+00
          2.15971E+00 2.19348E+00 2.22534E+00 2.24821E+00 2.27318E+00
          2.27890E+00 2.28107E+00 2.28304E+00 2.28671E+00 2.28595E+00
          2.28337E+00 2.27936E+00                                     1.495E+00
 4.00E+03 1.51930E+00 1.55084E+00 1.58240E+00 1.61400E+00 1.64570E+00
          1.70955E+00 1.77360E+00 1.83748E+00 1.90072E+00 1.96286E+00
          2.02339E+00 2.08197E+00 2.13840E+00 2.19286E+00 2.24643E+00
          2.30008E+00 2.35361E+00 2.40693E+00 2.46097E+00 2.52003E+00
          2.58858E+00 2.62486E+00 2.65757E+00 2.67946E+00 2.70593E+00
          2.71574E+00 2.72651E+00 2.72457E+00 2.71946E+00 2.72051E+00
          2.72107E+00 2.73364E+00                                     1.841E+00
 5.00E+03 1.81586E+00 1.85223E+00 1.88850E+00 1.92459E+00 1.96061E+00
          2.03264E+00 2.10410E+00 2.17445E+00 2.24308E+00 2.30938E+00
          2.37275E+00 2.43277E+00 2.48937E+00 2.54294E+00 2.59521E+00
          2.64775E+00 2.70055E+00 2.75373E+00 2.80840E+00 2.86896E+00
          2.93959E+00 2.97651E+00 3.00824E+00 3.02792E+00 3.05490E+00
          3.06807E+00 3.08506E+00 3.08009E+00 3.06841E+00 3.07082E+00
          3.07434E+00 3.09863E+00                                     2.138E+00
 6.00E+03 2.08702E+00 2.12718E+00 2.16710E+00 2.20662E+00 2.24586E+00
          2.32385E+00 2.40045E+00 2.47498E+00 2.54673E+00 2.61494E+00
          2.67899E+00 2.73838E+00 2.79323E+00 2.84417E+00 2.89356E+00
          2.94355E+00 2.99431E+00 3.04616E+00 3.10032E+00 3.16094E+00
          3.23158E+00 3.26801E+00 3.29799E+00 3.31531E+00 3.34218E+00
          3.35747E+00 3.37769E+00 3.37095E+00 3.35566E+00 3.35895E+00
          3.36523E+00 3.39502E+00                                     2.396E+00
 8.00E+03 2.56692E+00 2.61181E+00 2.65622E+00 2.69978E+00 2.74266E+00
          2.82694E+00 2.90828E+00 2.98582E+00 3.05866E+00 3.12598E+00
          3.18705E+00 3.24147E+00 3.28964E+00 3.33275E+00 3.37420E+00
          3.41717E+00 3.46217E+00 3.50978E+00 3.56125E+00 3.61955E+00
          3.68647E+00 3.72007E+00 3.74618E+00 3.75986E+00 3.78544E+00
          3.80118E+00 3.81953E+00 3.81298E+00 3.79883E+00 3.80203E+00
          3.81018E+00 3.83545E+00                                     2.822E+00
 1.00E+04 2.95294E+00 3.01499E+00 3.07477E+00 3.13049E+00 3.18238E+00
          3.27610E+00 3.35530E+00 3.42047E+00 3.47377E+00 3.51971E+00
          3.56446E+00 3.60944E+00 3.65467E+00 3.69979E+00 3.74444E+00
          3.78840E+00 3.83184E+00 3.87566E+00 3.92095E+00 3.96857E+00
          4.01900E+00 4.04475E+00 4.06999E+00 4.08959E+00 4.11274E+00
          4.12203E+00 4.13433E+00 4.13041E+00 4.12322E+00 4.12682E+00
          4.13226E+00 4.14209E+00                                     3.162E+00
 1.50E+04 3.77402E+00 3.84291E+00 3.90808E+00 3.96663E+00 4.01896E+00
          4.10765E+00 4.17393E+00 4.21935E+00 4.24786E+00 4.26680E+00
          4.28570E+00 4.30695E+00 4.33096E+00 4.35771E+00 4.38682E+00
          4.41779E+00 4.44949E+00 4.47933E+00 4.50574E+00 4.53347E+00
          4.56821E+00 4.58786E+00 4.60673E+00 4.62195E+00 4.64198E+00
          4.64083E+00 4.63108E+00 4.63898E+00 4.65200E+00 4.64722E+00
          4.65210E+00 4.62109E+00                                     3.781E+00
 2.00E+04 4.41534E+00 4.48262E+00 4.54521E+00 4.59947E+00 4.64602E+00
          4.71984E+00 4.76700E+00 4.78989E+00 4.79370E+00 4.78736E+00
          4.78208E+00 4.78084E+00 4.78427E+00 4.79259E+00 4.80558E+00
          4.82257E+00 4.84158E+00 4.85756E+00 4.86725E+00 4.87817E+00
          4.89972E+00 4.91428E+00 4.92797E+00 4.93917E+00 4.95543E+00
          4.94917E+00 4.92937E+00 4.94241E+00 4.96433E+00 4.95563E+00
          4.95801E+00 4.91016E+00                                     4.211E+00
 3.00E+04 5.38587E+00 5.43862E+00 5.48571E+00 5.52282E+00 5.55095E+00
          5.58587E+00 5.59183E+00 5.57225E+00 5.53347E+00 5.48559E+00
          5.44054E+00 5.40192E+00 5.37035E+00 5.34618E+00 5.32948E+00
          5.31937E+00 5.31323E+00 5.30423E+00 5.28798E+00 5.27416E+00
          5.27510E+00 5.28118E+00 5.28646E+00 5.29034E+00 5.29854E+00
          5.29279E+00 5.27670E+00 5.28682E+00 5.30392E+00 5.29706E+00
          5.29639E+00 5.26123E+00                                     4.797E+00
 4.00E+04 6.11087E+00 6.14511E+00 6.17328E+00 6.19080E+00 6.19900E+00
          6.19428E+00 6.16120E+00 6.10386E+00 6.02908E+00 5.94726E+00
          5.87040E+00 5.80205E+00 5.74285E+00 5.69277E+00 5.65186E+00
          5.61876E+00 5.59083E+00 5.56109E+00 5.52510E+00 5.49273E+00
          5.47674E+00 5.47524E+00 5.47332E+00 5.47110E+00 5.47207E+00
          5.46929E+00 5.46214E+00 5.46642E+00 5.47371E+00 5.47049E+00
          5.46759E+00 5.45557E+00                                     5.198E+00
 5.00E+04 6.68808E+00 6.70436E+00 6.71435E+00 6.71332E+00 6.70286E+00
          6.66148E+00 6.59290E+00 6.50176E+00 6.39532E+00 6.28418E+00
          6.18052E+00 6.08775E+00 6.00633E+00 5.93566E+00 5.87528E+00
          5.82328E+00 5.77706E+00 5.72999E+00 5.67793E+00 5.63020E+00
          5.59907E+00 5.59040E+00 5.58193E+00 5.57457E+00 5.56946E+00
          5.56836E+00 5.56705E+00 5.56721E+00 5.56766E+00 5.56702E+00
          5.56271E+00 5.56665E+00                                     5.504E+00
 6.00E+04 7.15477E+00 7.17209E+00 7.17809E+00 7.16440E+00 7.13440E+00
          7.04374E+00 6.92464E+00 6.79653E+00 6.66592E+00 6.53800E+00
          6.41885E+00 6.31035E+00 6.21280E+00 6.12519E+00 6.04615E+00
          5.97378E+00 5.90710E+00 5.84364E+00 5.78182E+00 5.72507E+00
          5.67893E+00 5.66131E+00 5.64641E+00 5.63632E+00 5.62579E+00
          5.62435E+00 5.62484E+00 5.62417E+00 5.62122E+00 5.61977E+00
          5.61707E+00 5.62744E+00                                     5.753E+00
 8.00E+04 7.91906E+00 7.88891E+00 7.85206E+00 7.80360E+00 7.74571E+00
          7.61159E+00 7.45372E+00 7.27824E+00 7.09373E+00 6.91174E+00
          6.74540E+00 6.59797E+00 6.46839E+00 6.35445E+00 6.25258E+00
          6.15947E+00 6.07260E+00 5.98695E+00 5.89943E+00 5.81678E+00
          5.74861E+00 5.72134E+00 5.69610E+00 5.67698E+00 5.65836E+00
          5.65561E+00 5.65544E+00 5.65276E+00 5.64874E+00 5.64960E+00
          5.64453E+00 5.65796E+00                                     6.133E+00
 1.00E+05 8.49111E+00 8.43238E+00 8.36708E+00 8.29044E+00 8.20490E+00
          8.01774E+00 7.81019E+00 7.58893E+00 7.36290E+00 7.14414E+00
          6.94577E+00 6.77073E+00 6.61710E+00 6.48169E+00 6.35926E+00
          6.24575E+00 6.13890E+00 6.03475E+00 5.93085E+00 5.83217E+00
          5.74634E+00 5.70981E+00 5.67581E+00 5.65044E+00 5.62538E+00
          5.62038E+00 5.61740E+00 5.61533E+00 5.61251E+00 5.61290E+00
          5.60785E+00 5.61841E+00                                     6.406E+00
 1.50E+05 9.46709E+00 9.33927E+00 9.20653E+00 9.06542E+00 8.91849E+00
          8.61743E+00 8.30825E+00 7.99727E+00 7.69266E+00 7.40566E+00
          7.14795E+00 6.92060E+00 6.72061E+00 6.54332E+00 6.38135E+00
          6.22931E+00 6.08660E+00 5.95096E+00 5.82120E+00 5.69853E+00
          5.58612E+00 5.53495E+00 5.48550E+00 5.44770E+00 5.41163E+00
          5.40281E+00 5.39460E+00 5.39438E+00 5.39494E+00 5.39408E+00
          5.39061E+00 5.39209E+00                                     6.820E+00
 2.00E+05 1.01620E+01 9.93334E+00 9.70722E+00 9.48596E+00 9.27092E+00
          8.86162E+00 8.47770E+00 8.11834E+00 7.78277E+00 7.47073E+00
          7.18246E+00 6.91720E+00 6.67380E+00 6.45093E+00 6.24669E+00
          6.06033E+00 5.89359E+00 5.74644E+00 5.61633E+00 5.48993E+00
          5.35481E+00 5.28690E+00 5.22573E+00 5.18438E+00 5.14148E+00
          5.13023E+00 5.12052E+00 5.12088E+00 5.12261E+00 5.12182E+00
          5.11949E+00 5.11597E+00                                     7.038E+00
 3.00E+05 1.08545E+01 1.05407E+01 1.02334E+01 9.93787E+00 9.65442E+00
          9.12046E+00 8.62737E+00 8.17330E+00 7.75700E+00 7.37643E+00
          7.03006E+00 6.71593E+00 6.43145E+00 6.17357E+00 5.93807E+00
          5.72227E+00 5.52727E+00 5.35391E+00 5.19877E+00 5.04869E+00
          4.89194E+00 4.81395E+00 4.74245E+00 4.69202E+00 4.63792E+00
          4.62394E+00 4.61423E+00 4.61418E+00 4.61488E+00 4.61457E+00
          4.61389E+00 4.60974E+00                                     7.275E+00
 4.00E+05 1.12208E+01 1.08488E+01 1.04868E+01 1.01427E+01 9.81537E+00
          9.20157E+00 8.64011E+00 8.12753E+00 7.66202E+00 7.24033E+00
          6.85931E+00 6.51588E+00 6.20653E+00 5.92710E+00 5.67179E+00
          5.43675E+00 5.22256E+00 5.02980E+00 4.85544E+00 4.68625E+00
          4.51139E+00 4.42488E+00 4.34518E+00 4.28811E+00 4.22589E+00
          4.21015E+00 4.20086E+00 4.19935E+00 4.19718E+00 4.19769E+00
          4.20027E+00 4.19888E+00                                     7.415E+00
 5.00E+05 1.14250E+01 1.10083E+01 1.06055E+01 1.02271E+01 9.87025E+00
          9.20498E+00 8.60298E+00 8.05833E+00 7.56692E+00 7.12327E+00
          6.72189E+00 6.35890E+00 6.03087E+00 5.73370E+00 5.46196E+00
          5.21144E+00 4.98083E+00 4.76731E+00 4.56833E+00 4.38074E+00
          4.20319E+00 4.11753E+00 4.02950E+00 3.95743E+00 3.88929E+00
          3.87486E+00 3.86450E+00 3.86117E+00 3.85612E+00 3.85722E+00
          3.86525E+00 3.86533E+00                                     7.515E+00
 6.00E+05 1.15620E+01 1.11088E+01 1.06730E+01 1.02675E+01 9.88780E+00
          9.18309E+00 8.55104E+00 7.98372E+00 7.47451E+00 7.01597E+00
          6.60081E+00 6.22460E+00 5.88373E+00 5.57403E+00 5.29003E+00
          5.02749E+00 4.78493E+00 4.55933E+00 4.34812E+00 4.14810E+00
          3.95696E+00 3.86391E+00 3.76830E+00 3.69026E+00 3.61692E+00
          3.60134E+00 3.58971E+00 3.58532E+00 3.57849E+00 3.57996E+00
          3.59096E+00 3.59183E+00                                     7.594E+00
 8.00E+05 1.16932E+01 1.11945E+01 1.07180E+01 1.02799E+01 9.87280E+00
          9.11948E+00 8.44924E+00 7.85244E+00 7.31928E+00 6.84031E+00
          6.40675E+00 6.01364E+00 5.65697E+00 5.33225E+00 5.03374E+00
          4.75681E+00 4.49940E+00 4.25776E+00 4.02832E+00 3.80820E+00
          3.59374E+00 3.48791E+00 3.38017E+00 3.29325E+00 3.20971E+00
          3.18987E+00 3.17361E+00 3.16932E+00 3.16338E+00 3.16433E+00
          3.17227E+00 3.17325E+00                                     7.721E+00
 1.00E+06 1.17284E+01 1.12063E+01 1.07092E+01 1.02549E+01 9.83424E+00
          9.05525E+00 8.36348E+00 7.74846E+00 7.19953E+00 6.70681E+00
          6.26157E+00 5.85860E+00 5.49353E+00 5.16144E+00 4.85613E+00
          4.57250E+00 4.30774E+00 4.05694E+00 3.81536E+00 3.57959E+00
          3.34585E+00 3.22918E+00 3.11147E+00 3.01731E+00 2.92355E+00
          2.89869E+00 2.87728E+00 2.87446E+00 2.87196E+00 2.87161E+00
          2.87155E+00 2.87166E+00                                     7.823E+00
 1.50E+06 1.16684E+01 1.11278E+01 1.06153E+01 1.01507E+01 9.72193E+00
          8.92430E+00 8.21552E+00 7.58229E+00 7.01553E+00 6.50663E+00
          6.04824E+00 5.63499E+00 5.26191E+00 4.92351E+00 4.61293E+00
          4.32423E+00 4.05321E+00 3.79264E+00 3.53522E+00 3.27483E+00
          3.00571E+00 2.86627E+00 2.72286E+00 2.60565E+00 2.48701E+00
          2.45552E+00 2.42875E+00 2.42720E+00 2.42783E+00 2.42654E+00
          2.41998E+00 2.41920E+00                                     8.037E+00
 2.00E+06 1.15511E+01 1.10121E+01 1.05027E+01 1.00437E+01 9.62111E+00
          8.83169E+00 8.12828E+00 7.49611E+00 6.92795E+00 6.41665E+00
          5.95616E+00 5.54131E+00 5.16704E+00 4.82781E+00 4.51679E+00
          4.22780E+00 3.95590E+00 3.69257E+00 3.42861E+00 3.15473E+00
          2.86009E+00 2.70142E+00 2.53144E+00 2.38703E+00 2.24488E+00
          2.21247E+00 2.18794E+00 2.18459E+00 2.18097E+00 2.18082E+00
          2.18224E+00 2.18497E+00                                     8.219E+00
 3.00E+06 1.13335E+01 1.08027E+01 1.03045E+01 9.86159E+00 9.45715E+00
          8.70040E+00 8.02353E+00 7.41290E+00 6.86221E+00 6.36536E+00
          5.91700E+00 5.51184E+00 5.14434E+00 4.80813E+00 4.49513E+00
          4.19905E+00 3.91743E+00 3.64644E+00 3.37796E+00 3.09285E+00
          2.76727E+00 2.58151E+00 2.37263E+00 2.18420E+00 1.98894E+00
          1.95062E+00 1.94215E+00 1.93538E+00 1.91544E+00 1.91643E+00
          1.94092E+00 1.96216E+00                                     8.510E+00
 4.00E+06 1.11441E+01 1.06311E+01 1.01522E+01 9.73117E+00 9.34922E+00
          8.63151E+00 7.98467E+00 7.39770E+00 6.86527E+00 6.38213E+00
          5.94371E+00 5.54544E+00 5.18250E+00 4.84935E+00 4.53890E+00
          4.24537E+00 3.96575E+00 3.69510E+00 3.42296E+00 3.12498E+00
          2.77044E+00 2.56185E+00 2.32372E+00 2.10678E+00 1.87789E+00
          1.82703E+00 1.80207E+00 1.79728E+00 1.78923E+00 1.79306E+00
          1.81909E+00 1.85791E+00                                     8.744E+00
 5.00E+06 1.10037E+01 1.05056E+01 1.00433E+01 9.64138E+00 9.27882E+00
          8.59378E+00 7.97265E+00 7.40635E+00 6.89030E+00 6.41993E+00
          5.99123E+00 5.60025E+00 5.24272E+00 4.91376E+00 4.60705E+00
          4.31720E+00 4.04086E+00 3.77226E+00 3.49919E+00 3.19315E+00
          2.81719E+00 2.58998E+00 2.32498E+00 2.08015E+00 1.81638E+00
          1.75534E+00 1.72664E+00 1.72166E+00 1.71347E+00 1.71849E+00
          1.75024E+00 1.79883E+00                                     8.944E+00
 6.00E+06 1.08966E+01 1.04108E+01 9.96241E+00 9.57686E+00 9.23092E+00
          8.57287E+00 7.97370E+00 7.42529E+00 6.92374E+00 6.46496E+00
          6.04544E+00 5.66164E+00 5.30980E+00 4.98547E+00 4.68297E+00
          4.39722E+00 4.12460E+00 3.85872E+00 3.58593E+00 3.27435E+00
          2.88152E+00 2.63886E+00 2.35078E+00 2.08081E+00 1.78388E+00
          1.71220E+00 1.67848E+00 1.67360E+00 1.66634E+00 1.67245E+00
          1.70825E+00 1.75732E+00                                     9.119E+00
 8.00E+06 1.07456E+01 1.02787E+01 9.85213E+00 9.49254E+00 9.17283E+00
          8.55665E+00 7.99249E+00 7.47319E+00 6.99578E+00 6.55689E+00
          6.15369E+00 5.78327E+00 5.44254E+00 5.12776E+00 4.83412E+00
          4.55696E+00 4.29234E+00 4.03300E+00 3.76313E+00 3.44545E+00
          3.02810E+00 2.76111E+00 2.43477E+00 2.12062E+00 1.76219E+00
          1.66930E+00 1.62343E+00 1.61897E+00 1.61444E+00 1.62178E+00
          1.65942E+00 1.70703E+00                                     9.415E+00
 1.00E+07 1.06472E+01 1.01944E+01 9.78374E+00 9.44306E+00 9.14241E+00
          8.55697E+00 8.01904E+00 7.52210E+00 7.06371E+00 6.64100E+00
          6.25159E+00 5.89299E+00 5.56253E+00 5.25701E+00 4.97208E+00
          4.70347E+00 4.44705E+00 4.19498E+00 3.92992E+00 3.61061E+00
          3.17735E+00 2.89225E+00 2.53535E+00 2.18337E+00 1.76866E+00
          1.65522E+00 1.59573E+00 1.59157E+00 1.58977E+00 1.59747E+00
          1.63367E+00 1.67773E+00                                     9.659E+00
 1.50E+07 1.05200E+01 1.00892E+01 9.70314E+00 9.39079E+00 9.11884E+00
          8.58186E+00 8.08610E+00 7.62633E+00 7.20080E+00 6.80726E+00
          6.44394E+00 6.10892E+00 5.80012E+00 5.51497E+00 5.24986E+00
          5.00090E+00 4.76395E+00 4.53055E+00 4.28130E+00 3.96870E+00
          3.51850E+00 3.20565E+00 2.79470E+00 2.36909E+00 1.82959E+00
          1.66834E+00 1.57222E+00 1.56787E+00 1.57099E+00 1.57739E+00
          1.60315E+00 1.63867E+00                                     1.012E+01
 2.00E+07 1.05250E+01 1.00905E+01 9.70356E+00 9.39499E+00 9.12954E+00
          8.60679E+00 8.12853E+00 7.68918E+00 7.28592E+00 6.91539E+00
          6.57459E+00 6.26118E+00 5.97276E+00 5.70612E+00 5.45656E+00
          5.21981E+00 4.99308E+00 4.77067E+00 4.53809E+00 4.25678E+00
          3.84501E+00 3.52987E+00 3.06284E+00 2.53744E+00 1.87150E+00
          1.69940E+00 1.59461E+00 1.57805E+00 1.55578E+00 1.56216E+00
          1.60873E+00 1.61951E+00                                     1.046E+01
 3.00E+07 1.04813E+01 1.00626E+01 9.69277E+00 9.40342E+00 9.15718E+00
          8.66678E+00 8.21654E+00 7.80260E+00 7.42319E+00 7.07627E+00
          6.76009E+00 6.47259E+00 6.21121E+00 5.97244E+00 5.75072E+00
          5.54111E+00 5.34066E+00 5.14318E+00 4.93454E+00 4.67909E+00
          4.29086E+00 3.97584E+00 3.48021E+00 2.88351E+00 2.03924E+00
          1.79130E+00 1.60763E+00 1.58549E+00 1.56798E+00 1.57084E+00
          1.59303E+00 1.60024E+00                                     1.093E+01
 4.00E+07 1.04725E+01 1.00618E+01 9.70073E+00 9.42128E+00 9.18495E+00
          8.71121E+00 8.27575E+00 7.87569E+00 7.50985E+00 7.17708E+00
          6.87645E+00 6.60611E+00 6.36354E+00 6.14509E+00 5.94484E+00
          5.75741E+00 5.57940E+00 5.40340E+00 5.21488E+00 4.98070E+00
          4.61532E+00 4.30864E+00 3.80922E+00 3.17727E+00 2.20156E+00
          1.88725E+00 1.62578E+00 1.59441E+00 1.57596E+00 1.57652E+00
          1.58310E+00 1.59058E+00                                     1.124E+01
 5.00E+07 1.04731E+01 1.00676E+01 9.71202E+00 9.43838E+00 9.20775E+00
          8.74390E+00 8.31745E+00 7.92610E+00 7.56911E+00 7.24591E+00
          6.95607E+00 6.69795E+00 6.46912E+00 6.26596E+00 6.08247E+00
          5.91298E+00 5.75370E+00 5.59599E+00 5.42466E+00 5.20844E+00
          4.86387E+00 4.56837E+00 4.07642E+00 3.42875E+00 2.35327E+00
          1.98015E+00 1.64503E+00 1.60297E+00 1.58029E+00 1.57921E+00
          1.57611E+00 1.58508E+00                                     1.147E+01
 6.00E+07 1.04753E+01 1.00740E+01 9.72238E+00 9.45256E+00 9.22552E+00
          8.76824E+00 8.34788E+00 7.96262E+00 7.61196E+00 7.29574E+00
          7.01384E+00 6.76483E+00 6.54638E+00 6.35499E+00 6.18470E+00
          6.02979E+00 5.88606E+00 5.74395E+00 5.58759E+00 5.38713E+00
          5.06164E+00 4.77825E+00 4.29900E+00 3.64673E+00 2.49377E+00
          2.06863E+00 1.66450E+00 1.61129E+00 1.58246E+00 1.58017E+00
          1.57074E+00 1.58130E+00                                     1.165E+01
 8.00E+07 1.04848E+01 1.00869E+01 9.73848E+00 9.47160E+00 9.24758E+00
          8.79750E+00 8.38549E+00 8.00961E+00 7.66906E+00 7.36327E+00
          7.09170E+00 6.85345E+00 6.64715E+00 6.47075E+00 6.32035E+00
          6.19132E+00 6.07779E+00 5.96536E+00 5.83260E+00 5.64588E+00
          5.33160E+00 5.07107E+00 4.65277E+00 4.05019E+00 2.76133E+00
          2.21393E+00 1.69357E+00 1.62784E+00 1.58630E+00 1.57719E+00
          1.57288E+00 1.57629E+00                                     1.190E+01
 1.00E+08 1.04828E+01 1.00894E+01 9.74501E+00 9.48119E+00 9.25980E+00
          8.81531E+00 8.40894E+00 8.03892E+00 7.70449E+00 7.40515E+00
          7.14041E+00 6.90960E+00 6.71169E+00 6.54508E+00 6.40647E+00
          6.29184E+00 6.19575E+00 6.10401E+00 5.99475E+00 5.83249E+00
          5.54377E+00 5.30033E+00 4.90814E+00 4.32920E+00 2.99301E+00
          2.36828E+00 1.72418E+00 1.63879E+00 1.58654E+00 1.57611E+00
          1.57022E+00 1.57349E+00                                     1.207E+01
 1.50E+08 1.04706E+01 1.00861E+01 9.74915E+00 9.49030E+00 9.27267E+00
          8.83645E+00 8.43824E+00 8.07658E+00 7.75082E+00 7.46058E+00
          7.20561E+00 6.98549E+00 6.79968E+00 6.64698E+00 6.52470E+00
          6.42984E+00 6.35852E+00 6.29887E+00 6.23117E+00 6.11959E+00
          5.89236E+00 5.68734E+00 5.34429E+00 4.81866E+00 3.46226E+00
          2.70718E+00 1.80257E+00 1.66944E+00 1.58501E+00 1.57389E+00
          1.56577E+00 1.56934E+00                                     1.232E+01
 2.00E+08 1.04533E+01 1.00790E+01 9.74956E+00 9.49412E+00 9.27797E+00
          8.84621E+00 8.45230E+00 8.09501E+00 7.77373E+00 7.48816E+00
          7.23830E+00 7.02382E+00 6.84438E+00 6.69892E+00 6.58504E+00
          6.50028E+00 6.44208E+00 6.40085E+00 6.35969E+00 6.28543E+00
          6.10984E+00 5.93692E+00 5.63022E+00 5.14652E+00 3.82228E+00
          2.99365E+00 1.88225E+00 1.70590E+00 1.58609E+00 1.57400E+00
          1.56308E+00 1.56750E+00                                     1.246E+01
 3.00E+08 1.04315E+01 1.00751E+01 9.75742E+00 9.50358E+00 9.28477E+00
          8.85404E+00 8.46310E+00 8.11046E+00 7.79511E+00 7.51624E+00
          7.27332E+00 7.06588E+00 6.89340E+00 6.75454E+00 6.64639E+00
          6.56739E+00 6.51953E+00 6.50258E+00 6.50659E+00 6.48870E+00
          6.37389E+00 6.24259E+00 6.00236E+00 5.58652E+00 4.32158E+00
          3.46477E+00 2.04347E+00 1.78887E+00 1.59571E+00 1.57925E+00
          1.55981E+00 1.56592E+00                                     1.262E+01
 4.00E+08 1.04038E+01 1.00658E+01 9.76059E+00 9.50988E+00 9.28993E+00
          8.86106E+00 8.47199E+00 8.12131E+00 7.80806E+00 7.53150E+00
          7.29116E+00 7.08665E+00 6.91750E+00 6.78258E+00 6.67916E+00
          6.60605E+00 6.56613E+00 6.56070E+00 6.58277E+00 6.59574E+00
          6.53206E+00 6.43396E+00 6.22947E+00 5.85977E+00 4.69750E+00
          3.82015E+00 2.19354E+00 1.87780E+00 1.61137E+00 1.58543E+00
          1.55902E+00 1.56470E+00                                     1.272E+01
 5.00E+08 1.03845E+01 1.00594E+01 9.76306E+00 9.51438E+00 9.29340E+00
          8.86554E+00 8.47753E+00 8.12803E+00 7.81609E+00 7.54102E+00
          7.30237E+00 7.09979E+00 6.93286E+00 6.80052E+00 6.70013E+00
          6.63073E+00 6.59573E+00 6.59751E+00 6.63120E+00 6.66479E+00
          6.63687E+00 6.56309E+00 6.38643E+00 6.05402E+00 4.98182E+00
          4.10387E+00 2.33546E+00 1.96641E+00 1.62846E+00 1.59183E+00
          1.55896E+00 1.56470E+00                                     1.278E+01
 6.00E+08 1.03526E+01 1.00422E+01 9.75695E+00 9.51375E+00 9.29525E+00
          8.87245E+00 8.48711E+00 8.13845E+00 7.82609E+00 7.55004E+00
          7.31061E+00 7.10785E+00 6.94177E+00 6.81202E+00 6.71704E+00
          6.65580E+00 6.62858E+00 6.63054E+00 6.65471E+00 6.69082E+00
          6.70431E+00 6.66376E+00 6.51316E+00 6.19772E+00 5.19455E+00
          4.34493E+00 2.47334E+00 2.04997E+00 1.64388E+00 1.60056E+00
          1.55920E+00 1.56372E+00                                     1.283E+01
 8.00E+08 1.03342E+01 1.00353E+01 9.75800E+00 9.51677E+00 9.29756E+00
          8.87598E+00 8.49189E+00 8.14460E+00 7.83369E+00 7.55919E+00
          7.32142E+00 7.12054E+00 6.95662E+00 6.82950E+00 6.73784E+00
          6.68087E+00 6.65901E+00 6.66757E+00 6.70068E+00 6.75205E+00
          6.79599E+00 6.78304E+00 6.67700E+00 6.41563E+00 5.51049E+00
          4.70599E+00 2.73058E+00 2.21529E+00 1.67760E+00 1.61465E+00
          1.56018E+00 1.56299E+00                                     1.290E+01
 1.00E+09 1.03223E+01 1.00316E+01 9.75983E+00 9.51992E+00 9.29995E+00
          8.87800E+00 8.49352E+00 8.14642E+00 7.83644E+00 7.56362E+00
          7.32821E+00 7.12988E+00 6.96797E+00 6.84196E+00 6.75145E+00
          6.69645E+00 6.67764E+00 6.69070E+00 6.73070E+00 6.79392E+00
          6.85322E+00 6.85041E+00 6.77523E+00 6.58081E+00 5.77218E+00
          4.93557E+00 2.94865E+00 2.38571E+00 1.71711E+00 1.61157E+00
          1.57391E+00 1.56293E+00                                     1.294E+01
 1.50E+09 1.03039E+01 1.00234E+01 9.75865E+00 9.52047E+00 9.30001E+00
          8.88021E+00 8.49807E+00 8.15287E+00 7.84426E+00 7.57221E+00
          7.33712E+00 7.13921E+00 6.97876E+00 6.85580E+00 6.76934E+00
          6.71898E+00 6.70549E+00 6.72462E+00 6.77157E+00 6.84329E+00
          6.92765E+00 6.95852E+00 6.93914E+00 6.79821E+00 6.10894E+00
          5.43828E+00 3.43722E+00 2.70754E+00 1.79820E+00 1.66621E+00
          1.56860E+00 1.56299E+00                                     1.300E+01
 2.00E+09 1.02930E+01 1.00201E+01 9.76061E+00 9.52365E+00 9.30237E+00
          8.88160E+00 8.49840E+00 8.15305E+00 7.84519E+00 7.57461E+00
          7.34131E+00 7.14514E+00 6.98577E+00 6.86313E+00 6.77713E+00
          6.72813E+00 6.71688E+00 6.73883E+00 6.78970E+00 6.86997E+00
          6.97232E+00 7.01670E+00 7.01586E+00 6.91040E+00 6.36232E+00
          5.78488E+00 3.77761E+00 2.97902E+00 1.89089E+00 1.69879E+00
          1.59332E+00 1.56238E+00                                     1.303E+01
 3.00E+09 1.02818E+01 1.00158E+01 9.76095E+00 9.52518E+00 9.30349E+00
          8.88333E+00 8.50059E+00 8.15550E+00 7.84775E+00 7.57725E+00
          7.34417E+00 7.14856E+00 6.99038E+00 6.86942E+00 6.78467E+00
          6.73603E+00 6.72538E+00 6.75084E+00 6.81010E+00 6.90049E+00
          7.01046E+00 7.06449E+00 7.10435E+00 7.06940E+00 6.62417E+00
          6.14836E+00 4.36385E+00 3.44637E+00 2.04837E+00 1.78293E+00
          1.59946E+00 1.56250E+00                                     1.307E+01
 4.00E+09 1.02768E+01 1.00140E+01 9.76119E+00 9.52578E+00 9.30371E+00
          8.88376E+00 8.50131E+00 8.15652E+00 7.84911E+00 7.57911E+00
          7.34669E+00 7.15161E+00 6.99333E+00 6.87173E+00 6.78702E+00
          6.73995E+00 6.73176E+00 6.75886E+00 6.81805E+00 6.91065E+00
          7.03663E+00 7.10493E+00 7.14563E+00 7.10298E+00 6.79948E+00
          6.49374E+00 4.71432E+00 3.74070E+00 2.20498E+00 1.88926E+00
          1.62085E+00 1.56201E+00                                     1.309E+01
 5.00E+09 1.02906E+01 1.00236E+01 9.76696E+00 9.52797E+00 9.30307E+00
          8.88051E+00 8.49782E+00 8.15390E+00 7.84791E+00 7.57934E+00
          7.34791E+00 7.15359E+00 6.99622E+00 6.87523E+00 6.78863E+00
          6.73647E+00 6.72400E+00 6.75683E+00 6.83623E+00 6.94253E+00
          7.05117E+00 7.10676E+00 7.16370E+00 7.17990E+00 6.92097E+00
          6.56265E+00 5.03882E+00 4.08067E+00 2.35036E+00 1.95355E+00
          1.63531E+00 1.56201E+00                                     1.310E+01
 6.00E+09 1.02880E+01 1.00227E+01 9.76703E+00 9.52830E+00 9.30330E+00
          8.88086E+00 8.49830E+00 8.15451E+00 7.84867E+00 7.58026E+00
          7.34903E+00 7.15489E+00 6.99775E+00 6.87705E+00 6.79079E+00
          6.73903E+00 6.72707E+00 6.76056E+00 6.84083E+00 6.94830E+00
          7.05926E+00 7.11768E+00 7.18133E+00 7.21084E+00 6.99990E+00
          6.68601E+00 5.26270E+00 4.31092E+00 2.48957E+00 2.04104E+00
          1.65277E+00 1.56189E+00                                     1.311E+01
 8.00E+09 1.02675E+01 1.00104E+01 9.76146E+00 9.52691E+00 9.30436E+00
          8.88484E+00 8.50286E+00 8.15859E+00 7.85173E+00 7.58225E+00
          7.35036E+00 7.15589E+00 6.99844E+00 6.87794E+00 6.79445E+00
          6.74869E+00 6.74210E+00 6.77151E+00 6.83421E+00 6.93190E+00
          7.06539E+00 7.14298E+00 7.21373E+00 7.23197E+00 7.08252E+00
          6.90881E+00 5.58237E+00 4.61771E+00 2.73817E+00 2.24231E+00
          1.67944E+00 1.56250E+00                                     1.312E+01
 1.00E+10 1.02643E+01 1.00088E+01 9.76113E+00 9.52701E+00 9.30448E+00
          8.88507E+00 8.50300E+00 8.15856E+00 7.85149E+00 7.58183E+00
          7.34985E+00 7.15547E+00 6.99848E+00 6.87869E+00 6.79560E+00
          6.74948E+00 6.74199E+00 6.77057E+00 6.83366E+00 6.93473E+00
          7.07024E+00 7.14598E+00 7.22563E+00 7.27527E+00 7.16037E+00
          6.93950E+00 5.79774E+00 4.93312E+00 2.96843E+00 2.38019E+00
          1.71680E+00 1.56250E+00                                     1.313E+01


==> anc/colstop/sbethe/sdbase/pdebr98.p08 <==
 98
 1.00E+03 4.20230E-01 4.32000E-01 4.43900E-01 4.56032E-01 4.68390E-01
          4.93700E-01 5.19770E-01 5.46490E-01 5.73750E-01 6.01390E-01
          6.29270E-01 6.57200E-01 6.85060E-01 7.12850E-01 7.40820E-01
          7.69190E-01 7.97770E-01 8.26470E-01 8.55680E-01 8.87640E-01
          9.24010E-01 9.41780E-01 9.54480E-01 9.60390E-01 9.76960E-01
          9.86050E-01 9.89610E-01 9.89360E-01 9.90150E-01 9.90629E-01
          9.90707E-01 9.91760E-01                                     5.955E-01
 1.50E+03 6.29740E-01 6.44504E-01 6.59420E-01 6.74610E-01 6.90090E-01
          7.21880E-01 7.54760E-01 7.88690E-01 8.23580E-01 8.59320E-01
          8.95820E-01 9.32910E-01 9.70440E-01 1.00831E+00 1.04654E+00
          1.08507E+00 1.12358E+00 1.16179E+00 1.20007E+00 1.24118E+00
          1.28803E+00 1.31257E+00 1.33486E+00 1.35036E+00 1.37066E+00
          1.37690E+00 1.37941E+00 1.38100E+00 1.38121E+00 1.37871E+00
          1.37805E+00 1.35962E+00                                     8.464E-01
 2.00E+03 8.26140E-01 8.44293E-01 8.62600E-01 8.81190E-01 9.00090E-01
          9.38810E-01 9.78720E-01 1.01974E+00 1.06177E+00 1.10465E+00
          1.14826E+00 1.19241E+00 1.23691E+00 1.28161E+00 1.32656E+00
          1.37169E+00 1.41661E+00 1.46101E+00 1.50536E+00 1.55302E+00
          1.60787E+00 1.63728E+00 1.66540E+00 1.68600E+00 1.70886E+00
          1.71427E+00 1.71697E+00 1.71904E+00 1.71912E+00 1.71590E+00
          1.71582E+00 1.69580E+00                                     1.077E+00
 3.00E+03 1.18444E+00 1.20948E+00 1.23462E+00 1.25997E+00 1.28556E+00
          1.33754E+00 1.39041E+00 1.44396E+00 1.49792E+00 1.55199E+00
          1.60587E+00 1.65931E+00 1.71205E+00 1.76405E+00 1.81576E+00
          1.86752E+00 1.91898E+00 1.96995E+00 2.02122E+00 2.07703E+00
          2.14224E+00 2.17747E+00 2.21081E+00 2.23468E+00 2.26052E+00
          2.26690E+00 2.27114E+00 2.27251E+00 2.27286E+00 2.27130E+00
          2.27106E+00 2.26672E+00                                     1.481E+00
 4.00E+03 1.50487E+00 1.53610E+00 1.56734E+00 1.59862E+00 1.63001E+00
          1.69323E+00 1.75667E+00 1.81994E+00 1.88260E+00 1.94418E+00
          2.00420E+00 2.06231E+00 2.11832E+00 2.17241E+00 2.22565E+00
          2.27902E+00 2.33235E+00 2.38564E+00 2.43993E+00 2.49983E+00
          2.57025E+00 2.60792E+00 2.64212E+00 2.66521E+00 2.69237E+00
          2.70065E+00 2.70645E+00 2.70661E+00 2.70736E+00 2.70814E+00
          2.70850E+00 2.72070E+00                                     1.825E+00
 5.00E+03 1.79498E+00 1.83143E+00 1.86777E+00 1.90394E+00 1.94003E+00
          2.01218E+00 2.08374E+00 2.15413E+00 2.22274E+00 2.28894E+00
          2.35213E+00 2.41187E+00 2.46812E+00 2.52131E+00 2.57323E+00
          2.62553E+00 2.67826E+00 2.73160E+00 2.78679E+00 2.84837E+00
          2.92079E+00 2.95895E+00 2.99202E+00 3.01289E+00 3.04042E+00
          3.05055E+00 3.05748E+00 3.05651E+00 3.05760E+00 3.06042E+00
          3.06104E+00 3.08496E+00                                     2.120E+00
 6.00E+03 2.05141E+00 2.09742E+00 2.14263E+00 2.18644E+00 2.22895E+00
          2.31062E+00 2.38705E+00 2.45797E+00 2.52375E+00 2.58565E+00
          2.64569E+00 2.70418E+00 2.76099E+00 2.81607E+00 2.87000E+00
          2.92343E+00 2.97664E+00 3.03081E+00 3.08738E+00 3.14736E+00
          3.21128E+00 3.24411E+00 3.27649E+00 3.30140E+00 3.32852E+00
          3.33726E+00 3.34520E+00 3.34544E+00 3.34589E+00 3.34729E+00
          3.35254E+00 3.38037E+00                                     2.377E+00
 8.00E+03 2.51390E+00 2.56987E+00 2.62433E+00 2.67610E+00 2.72533E+00
          2.81710E+00 2.89889E+00 2.97066E+00 3.03352E+00 3.09021E+00
          3.14474E+00 3.19794E+00 3.24986E+00 3.30046E+00 3.35022E+00
          3.39972E+00 3.44917E+00 3.49948E+00 3.55172E+00 3.60663E+00
          3.66445E+00 3.69386E+00 3.72282E+00 3.74530E+00 3.77099E+00
          3.77976E+00 3.78776E+00 3.78780E+00 3.78821E+00 3.79004E+00
          3.79541E+00 3.81934E+00                                     2.802E+00
 1.00E+04 2.91326E+00 2.97659E+00 3.03766E+00 3.09470E+00 3.14791E+00
          3.24421E+00 3.32583E+00 3.39316E+00 3.44823E+00 3.49546E+00
          3.54094E+00 3.58614E+00 3.63119E+00 3.67597E+00 3.72064E+00
          3.76538E+00 3.81015E+00 3.85518E+00 3.90098E+00 3.94885E+00
          3.99987E+00 4.02600E+00 4.05154E+00 4.07143E+00 4.09523E+00
          4.10331E+00 4.11141E+00 4.10867E+00 4.10943E+00 4.11545E+00
          4.11511E+00 4.12451E+00                                     3.140E+00
 1.50E+04 3.73285E+00 3.80301E+00 3.86947E+00 3.92935E+00 3.98303E+00
          4.07441E+00 4.14327E+00 4.19105E+00 4.22160E+00 4.24216E+00
          4.26220E+00 4.28412E+00 4.30845E+00 4.33538E+00 4.36494E+00
          4.39695E+00 4.43008E+00 4.46109E+00 4.48793E+00 4.51559E+00
          4.55022E+00 4.56989E+00 4.58897E+00 4.60370E+00 4.62251E+00
          4.62728E+00 4.63082E+00 4.63143E+00 4.63169E+00 4.63138E+00
          4.63196E+00 4.60156E+00                                     3.759E+00
 2.00E+04 4.37962E+00 4.44766E+00 4.51104E+00 4.56616E+00 4.61360E+00
          4.68923E+00 4.73823E+00 4.76291E+00 4.76838E+00 4.76351E+00
          4.75947E+00 4.75925E+00 4.76349E+00 4.77255E+00 4.78638E+00
          4.80445E+00 4.82461E+00 4.84150E+00 4.85151E+00 4.86231E+00
          4.88351E+00 4.89801E+00 4.91193E+00 4.92242E+00 4.93677E+00
          4.93921E+00 4.93975E+00 4.94237E+00 4.94232E+00 4.93817E+00
          4.93872E+00 4.89258E+00                                     4.192E+00
 3.00E+04 5.36575E+00 5.41795E+00 5.46453E+00 5.50120E+00 5.52898E+00
          5.56342E+00 5.56921E+00 5.54982E+00 5.51155E+00 5.46450E+00
          5.42061E+00 5.38339E+00 5.35342E+00 5.33087E+00 5.31555E+00
          5.30638E+00 5.30076E+00 5.29204E+00 5.27601E+00 5.26225E+00
          5.26304E+00 5.26912E+00 5.27470E+00 5.27829E+00 5.28533E+00
          5.28568E+00 5.28430E+00 5.28733E+00 5.28717E+00 5.28214E+00
          5.28271E+00 5.25098E+00                                     4.782E+00
 4.00E+04 6.10257E+00 6.13530E+00 6.16203E+00 6.17823E+00 6.18524E+00
          6.17848E+00 6.14392E+00 6.08570E+00 6.01068E+00 5.92928E+00
          5.85347E+00 5.78672E+00 5.72951E+00 5.68151E+00 5.64223E+00
          5.60994E+00 5.58211E+00 5.55229E+00 5.51647E+00 5.48438E+00
          5.46856E+00 5.46719E+00 5.46561E+00 5.46361E+00 5.46458E+00
          5.46379E+00 5.46188E+00 5.46409E+00 5.46396E+00 5.46002E+00
          5.46075E+00 5.44995E+00                                     5.187E+00
 5.00E+04 6.81899E+00 6.78190E+00 6.74355E+00 6.70318E+00 6.66197E+00
          6.58095E+00 6.50049E+00 6.42062E+00 6.34144E+00 6.26305E+00
          6.18559E+00 6.10952E+00 6.03540E+00 5.96317E+00 5.89374E+00
          5.82741E+00 5.76504E+00 5.70787E+00 5.65741E+00 5.61495E+00
          5.58505E+00 5.57891E+00 5.58226E+00 5.58979E+00 5.57187E+00
          5.55709E+00 5.56052E+00 5.56377E+00 5.56323E+00 5.56164E+00
          5.56139E+00 5.56555E+00                                     5.492E+00
 6.00E+04 7.29306E+00 7.24037E+00 7.18639E+00 7.13036E+00 7.07364E+00
          6.96240E+00 6.85262E+00 6.74443E+00 6.63796E+00 6.53327E+00
          6.43074E+00 6.33099E+00 6.23458E+00 6.14159E+00 6.05312E+00
          5.96984E+00 5.89272E+00 5.82322E+00 5.76270E+00 5.71109E+00
          5.67132E+00 5.65976E+00 5.65700E+00 5.65826E+00 5.62957E+00
          5.61164E+00 5.61780E+00 5.62183E+00 5.62061E+00 5.61876E+00
          5.61969E+00 5.63013E+00                                     5.743E+00
 8.00E+04 8.03247E+00 7.95184E+00 7.87000E+00 7.78628E+00 7.70224E+00
          7.53810E+00 7.37745E+00 7.22048E+00 7.06741E+00 6.91829E+00
          6.77367E+00 6.63458E+00 6.50140E+00 6.37449E+00 6.25502E+00
          6.14442E+00 6.04373E+00 5.95461E+00 5.87809E+00 5.81175E+00
          5.75555E+00 5.73466E+00 5.72110E+00 5.71122E+00 5.66468E+00
          5.64179E+00 5.65199E+00 5.65716E+00 5.65481E+00 5.65258E+00
          5.65375E+00 5.66553E+00                                     6.126E+00
 1.00E+05 8.47018E+00 8.41311E+00 8.34945E+00 8.27440E+00 8.19037E+00
          8.00602E+00 7.80100E+00 7.58198E+00 7.35794E+00 7.14094E+00
          6.94419E+00 6.77061E+00 6.61834E+00 6.48419E+00 6.36296E+00
          6.25054E+00 6.14468E+00 6.04131E+00 5.93796E+00 5.83977E+00
          5.75460E+00 5.71850E+00 5.68501E+00 5.66044E+00 5.63661E+00
          5.62976E+00 5.62306E+00 5.62356E+00 5.62308E+00 5.62090E+00
          5.62140E+00 5.63049E+00                                     6.405E+00
 1.50E+05 9.43241E+00 9.30913E+00 9.18075E+00 9.04369E+00 8.90048E+00
          8.60600E+00 8.30221E+00 7.99551E+00 7.69417E+00 7.40957E+00
          7.15354E+00 6.92732E+00 6.72812E+00 6.55160E+00 6.39084E+00
          6.24073E+00 6.10036E+00 5.96668E+00 5.83793E+00 5.71591E+00
          5.60451E+00 5.55410E+00 5.50564E+00 5.46885E+00 5.43359E+00
          5.42443E+00 5.41562E+00 5.41654E+00 5.41573E+00 5.41234E+00
          5.41283E+00 5.41285E+00                                     6.825E+00
 2.00E+05 1.00059E+01 9.86733E+00 9.71382E+00 9.53476E+00 9.33683E+00
          8.91805E+00 8.49738E+00 8.11000E+00 7.76019E+00 7.44688E+00
          7.16878E+00 6.91917E+00 6.68765E+00 6.46894E+00 6.26749E+00
          6.08669E+00 5.92527E+00 5.77618E+00 5.63410E+00 5.50077E+00
          5.37648E+00 5.31655E+00 5.25860E+00 5.21461E+00 5.17134E+00
          5.16116E+00 5.15209E+00 5.15272E+00 5.15149E+00 5.14868E+00
          5.14825E+00 5.14453E+00                                     7.051E+00
 3.00E+05 1.08317E+01 1.05223E+01 1.02191E+01 9.92740E+00 9.64742E+00
          9.11944E+00 8.63129E+00 8.18121E+00 7.76809E+00 7.38997E+00
          7.04546E+00 6.73273E+00 6.44934E+00 6.19247E+00 5.95823E+00
          5.74417E+00 5.55145E+00 5.38092E+00 5.22906E+00 5.08217E+00
          4.92787E+00 4.85087E+00 4.78047E+00 4.73109E+00 4.67802E+00
          4.66438E+00 4.65560E+00 4.65561E+00 4.65422E+00 4.65249E+00
          4.65222E+00 4.64801E+00                                     7.293E+00
 4.00E+05 1.12075E+01 1.08390E+01 1.04804E+01 1.01393E+01 9.81459E+00
          9.20552E+00 8.64799E+00 8.13863E+00 7.67574E+00 7.25615E+00
          6.87683E+00 6.53481E+00 6.22673E+00 5.94856E+00 5.69474E+00
          5.46160E+00 5.24974E+00 5.05979E+00 4.88866E+00 4.72272E+00
          4.55059E+00 4.46518E+00 4.38643E+00 4.33005E+00 4.26892E+00
          4.25361E+00 4.24461E+00 4.24308E+00 4.24188E+00 4.24292E+00
          4.24286E+00 4.24146E+00                                     7.437E+00
 5.00E+05 1.14162E+01 1.10030E+01 1.06034E+01 1.02278E+01 9.87333E+00
          9.21213E+00 8.61329E+00 8.07109E+00 7.58163E+00 7.13961E+00
          6.73973E+00 6.37824E+00 6.05173E+00 5.75619E+00 5.48622E+00
          5.23772E+00 5.00941E+00 4.79843E+00 4.60223E+00 4.41749E+00
          4.24260E+00 4.15806E+00 4.07086E+00 3.99925E+00 3.93215E+00
          3.91785E+00 3.90731E+00 3.90508E+00 3.90368E+00 3.90541E+00
          3.90972E+00 3.90936E+00                                     7.539E+00
 6.00E+05 1.15559E+01 1.11069E+01 1.06747E+01 1.02720E+01 9.89437E+00
          9.19254E+00 8.56195E+00 7.99533E+00 7.48666E+00 7.02923E+00
          6.61639E+00 6.24347E+00 5.90625E+00 5.59979E+00 5.31739E+00
          5.05440E+00 4.81094E+00 4.58719E+00 4.38206E+00 4.18750E+00
          3.99638E+00 3.90197E+00 3.80671E+00 3.73104E+00 3.65888E+00
          3.64218E+00 3.63235E+00 3.62549E+00 3.62432E+00 3.63361E+00
          3.63177E+00 3.63556E+00                                     7.620E+00
 8.00E+05 1.16887E+01 1.11923E+01 1.07179E+01 1.02817E+01 9.87624E+00
          9.12593E+00 8.45829E+00 7.86375E+00 7.33263E+00 6.85549E+00
          6.42367E+00 6.03220E+00 5.67714E+00 5.35399E+00 5.05704E+00
          4.78169E+00 4.52596E+00 4.28622E+00 4.05897E+00 3.84115E+00
          3.62885E+00 3.52387E+00 3.41652E+00 3.32970E+00 3.24700E+00
          3.22693E+00 3.20996E+00 3.20683E+00 3.20518E+00 3.20704E+00
          3.21162E+00 3.21261E+00                                     7.745E+00
 1.00E+06 1.17213E+01 1.12020E+01 1.07073E+01 1.02550E+01 9.83601E+00
          9.05998E+00 8.37058E+00 7.75753E+00 7.21028E+00 6.71914E+00
          6.27548E+00 5.87414E+00 5.51076E+00 5.18038E+00 4.87680E+00
          4.59490E+00 4.33189E+00 4.08292E+00 3.84325E+00 3.60931E+00
          3.37720E+00 3.26120E+00 3.14393E+00 3.05005E+00 2.95676E+00
          2.93163E+00 2.90972E+00 2.90701E+00 2.90519E+00 2.90511E+00
          2.90523E+00 2.90533E+00                                     7.845E+00
 1.50E+06 1.16506E+01 1.11141E+01 1.06052E+01 1.01435E+01 9.71709E+00
          8.92309E+00 8.21677E+00 7.58522E+00 7.01968E+00 6.51190E+00
          6.05483E+00 5.64315E+00 5.27184E+00 4.93539E+00 4.62687E+00
          4.34029E+00 4.07133E+00 3.81269E+00 3.55688E+00 3.29779E+00
          3.02961E+00 2.89057E+00 2.74763E+00 2.63077E+00 2.51214E+00
          2.48087E+00 2.45460E+00 2.45216E+00 2.44976E+00 2.44799E+00
          2.44439E+00 2.44356E+00                                     8.050E+00
 2.00E+06 1.15226E+01 1.09887E+01 1.04839E+01 1.00286E+01 9.60889E+00
          8.82403E+00 8.12367E+00 7.49353E+00 6.92677E+00 6.41664E+00
          5.95749E+00 5.54418E+00 5.17167E+00 4.83435E+00 4.52541E+00
          4.23858E+00 3.96886E+00 3.70755E+00 3.44526E+00 3.17269E+00
          2.87898E+00 2.72064E+00 2.55097E+00 2.40670E+00 2.26459E+00
          2.23264E+00 2.20859E+00 2.20545E+00 2.20232E+00 2.20218E+00
          2.20267E+00 2.20569E+00                                     8.225E+00
 3.00E+06 1.12921E+01 1.07661E+01 1.02722E+01 9.83286E+00 9.43150E+00
          8.68028E+00 8.00793E+00 7.40101E+00 6.85338E+00 6.35900E+00
          5.91268E+00 5.50920E+00 5.14316E+00 4.80827E+00 4.49664E+00
          4.20210E+00 3.92219E+00 3.65308E+00 3.38660E+00 3.10344E+00
          2.77953E+00 2.59443E+00 2.38609E+00 2.19796E+00 2.00233E+00
          1.96227E+00 1.95029E+00 1.94807E+00 1.94206E+00 1.94463E+00
          1.95862E+00 1.98120E+00                                     8.504E+00
 4.00E+06 1.10969E+01 1.05885E+01 1.01139E+01 9.69638E+00 9.31747E+00
          8.60521E+00 7.96286E+00 7.37967E+00 6.85036E+00 6.36981E+00
          5.93353E+00 5.53704E+00 5.17563E+00 4.84386E+00 4.53479E+00
          4.24278E+00 3.96490E+00 3.69638E+00 3.42701E+00 3.13291E+00
          2.78296E+00 2.57572E+00 2.33618E+00 2.11440E+00 1.87529E+00
          1.82476E+00 1.82017E+00 1.81894E+00 1.81094E+00 1.81577E+00
          1.84021E+00 1.87939E+00                                     8.730E+00
 5.00E+06 1.09490E+01 1.04562E+01 9.99882E+00 9.60093E+00 9.24189E+00
          8.56312E+00 7.94721E+00 7.38522E+00 6.87274E+00 6.40527E+00
          5.97893E+00 5.58983E+00 5.23384E+00 4.90618E+00 4.60068E+00
          4.31209E+00 4.03714E+00 3.77014E+00 3.49904E+00 3.19571E+00
          2.82331E+00 2.59802E+00 2.33447E+00 2.08934E+00 1.81949E+00
          1.75509E+00 1.73075E+00 1.73375E+00 1.74297E+00 1.75011E+00
          1.77466E+00 1.81787E+00                                     8.924E+00
 6.00E+06 1.08391E+01 1.03587E+01 9.91525E+00 9.53380E+00 9.19138E+00
          8.53969E+00 7.94581E+00 7.40182E+00 6.90390E+00 6.44809E+00
          6.03096E+00 5.64904E+00 5.29873E+00 4.97566E+00 4.67432E+00
          4.38975E+00 4.11842E+00 3.85405E+00 3.58324E+00 3.27453E+00
          2.88574E+00 2.64534E+00 2.35907E+00 2.08891E+00 1.78552E+00
          1.71036E+00 1.68203E+00 1.68619E+00 1.69838E+00 1.70671E+00
          1.73413E+00 1.77686E+00                                     9.095E+00
 8.00E+06 1.06860E+01 1.02245E+01 9.80270E+00 9.44710E+00 9.13079E+00
          8.52080E+00 7.96185E+00 7.44691E+00 6.97310E+00 6.53716E+00
          6.13633E+00 5.76779E+00 5.42854E+00 5.11498E+00 4.82239E+00
          4.54629E+00 4.28283E+00 4.02488E+00 3.75693E+00 3.44232E+00
          3.02965E+00 2.76540E+00 2.44143E+00 2.12744E+00 1.76272E+00
          1.66666E+00 1.62778E+00 1.63336E+00 1.64995E+00 1.65956E+00
          1.68652E+00 1.72803E+00                                     9.386E+00
 1.00E+07 1.05878E+01 1.01401E+01 9.73403E+00 9.39710E+00 9.09965E+00
          8.52008E+00 7.98712E+00 7.49434E+00 7.03944E+00 6.61958E+00
          6.23247E+00 5.87571E+00 5.54669E+00 5.24231E+00 4.95839E+00
          4.69076E+00 4.43537E+00 4.18459E+00 3.92140E+00 3.60525E+00
          3.17702E+00 2.89500E+00 2.54089E+00 2.18948E+00 1.76919E+00
          1.65311E+00 1.60158E+00 1.60763E+00 1.62693E+00 1.63666E+00
          1.66150E+00 1.69824E+00                                     9.627E+00
 1.50E+07 1.04642E+01 1.00379E+01 9.65580E+00 9.34657E+00 9.07723E+00
          8.54516E+00 8.05361E+00 7.59742E+00 7.17491E+00 6.78387E+00
          6.42260E+00 6.08924E+00 5.78177E+00 5.49767E+00 5.23344E+00
          4.98533E+00 4.74925E+00 4.51695E+00 4.26941E+00 3.95992E+00
          3.51507E+00 3.20573E+00 2.79836E+00 2.37436E+00 1.83171E+00
          1.66914E+00 1.58141E+00 1.58606E+00 1.60726E+00 1.61525E+00
          1.63086E+00 1.65869E+00                                     1.009E+01
 2.00E+07 1.04535E+01 1.00425E+01 9.67390E+00 9.37505E+00 9.11251E+00
          8.58484E+00 8.09442E+00 7.64477E+00 7.23688E+00 6.87082E+00
          6.54587E+00 6.25257E+00 5.97624E+00 5.70800E+00 5.44964E+00
          5.20254E+00 4.96557E+00 4.73580E+00 4.50441E+00 4.24432E+00
          3.85924E+00 3.54208E+00 3.06835E+00 2.53499E+00 1.86679E+00
          1.70727E+00 1.60774E+00 1.59507E+00 1.59093E+00 1.59905E+00
          1.62956E+00 1.63863E+00                                     1.042E+01
 3.00E+07 1.04366E+01 1.00208E+01 9.65338E+00 9.36574E+00 9.12087E+00
          8.63342E+00 8.18597E+00 7.77463E+00 7.39755E+00 7.05261E+00
          6.73796E+00 6.45157E+00 6.19098E+00 5.95278E+00 5.73159E+00
          5.52262E+00 5.32303E+00 5.12673E+00 4.91973E+00 4.66652E+00
          4.28184E+00 3.96990E+00 3.47928E+00 2.88790E+00 2.04756E+00
          1.79926E+00 1.61970E+00 1.60311E+00 1.59694E+00 1.60039E+00
          1.61388E+00 1.61935E+00                                     1.089E+01
 4.00E+07 1.04319E+01 1.00237E+01 9.66471E+00 9.38661E+00 9.15129E+00
          8.67984E+00 8.24653E+00 7.84847E+00 7.48447E+00 7.15329E+00
          6.85395E+00 6.58460E+00 6.34281E+00 6.12496E+00 5.92528E+00
          5.73845E+00 5.56117E+00 5.38617E+00 5.19906E+00 4.96692E+00
          4.60495E+00 4.30119E+00 3.80644E+00 3.17982E+00 2.20992E+00
          1.89683E+00 1.63991E+00 1.61206E+00 1.60019E+00 1.60109E+00
          1.60324E+00 1.60962E+00                                     1.121E+01
 5.00E+07 1.04348E+01 1.00317E+01 9.67803E+00 9.40558E+00 9.17578E+00
          8.71383E+00 8.28913E+00 7.89944E+00 7.54395E+00 7.22207E+00
          6.93336E+00 6.67616E+00 6.44809E+00 6.24556E+00 6.06265E+00
          5.89376E+00 5.73513E+00 5.57828E+00 5.40818E+00 5.19381E+00
          4.85244E+00 4.55967E+00 4.07196E+00 3.42939E+00 2.36099E+00
          1.99023E+00 1.66010E+00 1.62040E+00 1.60154E+00 1.60069E+00
          1.59540E+00 1.60400E+00                                     1.144E+01
 6.00E+07 1.04384E+01 1.00394E+01 9.68969E+00 9.42096E+00 9.19465E+00
          8.73903E+00 8.32020E+00 7.93634E+00 7.58696E+00 7.27187E+00
          6.99098E+00 6.74284E+00 6.52514E+00 6.33441E+00 6.16472E+00
          6.01038E+00 5.86727E+00 5.72590E+00 5.57062E+00 5.37185E+00
          5.04937E+00 4.76847E+00 4.29305E+00 3.64555E+00 2.50053E+00
          2.07867E+00 1.67997E+00 1.62842E+00 1.60179E+00 1.59970E+00
          1.59009E+00 1.59985E+00                                     1.161E+01
 8.00E+07 1.04494E+01 1.00536E+01 9.70700E+00 9.44112E+00 9.21772E+00
          8.76908E+00 8.35835E+00 7.98363E+00 7.64412E+00 7.33927E+00
          7.06859E+00 6.83115E+00 6.62562E+00 6.44991E+00 6.30015E+00
          6.17168E+00 6.05869E+00 5.94683E+00 5.81478E+00 5.62931E+00
          5.31760E+00 5.05939E+00 4.64477E+00 4.04661E+00 2.76524E+00
          2.22214E+00 1.70933E+00 1.64547E+00 1.60369E+00 1.59341E+00
          1.59200E+00 1.59509E+00                                     1.186E+01
 1.00E+08 1.04475E+01 1.00563E+01 9.71367E+00 9.45082E+00 9.23003E+00
          8.78695E+00 8.38183E+00 8.01291E+00 7.67946E+00 7.38102E+00
          7.11713E+00 6.88708E+00 6.68989E+00 6.52394E+00 6.38596E+00
          6.27190E+00 6.17635E+00 6.08506E+00 5.97631E+00 5.81493E+00
          5.52829E+00 5.28696E+00 4.89840E+00 4.32345E+00 2.99412E+00
          2.37510E+00 1.73949E+00 1.65616E+00 1.60338E+00 1.59135E+00
          1.58939E+00 1.59210E+00                                     1.203E+01
 1.50E+08 1.04345E+01 1.00522E+01 9.71700E+00 9.45916E+00 9.24218E+00
          8.80743E+00 8.41055E+00 8.05008E+00 7.72538E+00 7.43607E+00
          7.18194E+00 6.96257E+00 6.77741E+00 6.62527E+00 6.50353E+00
          6.40916E+00 6.33829E+00 6.27897E+00 6.21152E+00 6.10034E+00
          5.87438E+00 5.67099E+00 5.33109E+00 4.80855E+00 3.45831E+00
          2.71114E+00 1.81617E+00 1.68520E+00 1.60204E+00 1.59028E+00
          1.58459E+00 1.58826E+00                                     1.228E+01
 2.00E+08 1.04311E+01 1.00541E+01 9.72216E+00 9.46432E+00 9.24622E+00
          8.81256E+00 8.41879E+00 8.06321E+00 7.74472E+00 7.46241E+00
          7.21554E+00 7.00347E+00 6.82544E+00 6.67976E+00 6.56298E+00
          6.47280E+00 6.40990E+00 6.37187E+00 6.34490E+00 6.27919E+00
          6.09127E+00 5.91319E+00 5.62095E+00 5.14383E+00 3.79182E+00
          3.00561E+00 1.89766E+00 1.71841E+00 1.60211E+00 1.59313E+00
          1.58118E+00 1.58606E+00                                     1.242E+01
 3.00E+08 1.03950E+01 1.00406E+01 9.72443E+00 9.47157E+00 9.25346E+00
          8.82426E+00 8.43470E+00 8.08331E+00 7.76906E+00 7.49117E+00
          7.24909E+00 7.04237E+00 6.87049E+00 6.73210E+00 6.62433E+00
          6.54560E+00 6.49793E+00 6.48108E+00 6.48511E+00 6.46731E+00
          6.35302E+00 6.22243E+00 5.98376E+00 5.57087E+00 4.31507E+00
          3.46440E+00 2.05307E+00 1.80123E+00 1.61318E+00 1.59799E+00
          1.57800E+00 1.58496E+00                                     1.258E+01
 4.00E+08 1.03680E+01 1.00316E+01 9.72785E+00 9.47806E+00 9.25882E+00
          8.83144E+00 8.44368E+00 8.09419E+00 7.78198E+00 7.50635E+00
          7.26678E+00 7.06293E+00 6.89432E+00 6.75983E+00 6.65676E+00
          6.58394E+00 6.54421E+00 6.53886E+00 6.56092E+00 6.57374E+00
          6.51010E+00 6.41255E+00 6.20985E+00 5.84366E+00 4.69067E+00
          3.81897E+00 2.20152E+00 1.88888E+00 1.62839E+00 1.60382E+00
          1.57709E+00 1.58325E+00                                     1.268E+01
 5.00E+08 1.03492E+01 1.00256E+01 9.73057E+00 9.48278E+00 9.26250E+00
          8.83605E+00 8.44931E+00 8.10095E+00 7.79002E+00 7.51583E+00
          7.27792E+00 7.07598E+00 6.90955E+00 6.77762E+00 6.67756E+00
          6.60844E+00 6.57362E+00 6.57548E+00 6.60911E+00 6.64246E+00
          6.61436E+00 6.54100E+00 6.36614E+00 6.03735E+00 4.97422E+00
          4.10160E+00 2.34218E+00 1.97655E+00 1.64494E+00 1.60982E+00
          1.57684E+00 1.58325E+00                                     1.274E+01
 6.00E+08 1.03180E+01 1.00088E+01 9.72473E+00 9.48230E+00 9.26441E+00
          8.84289E+00 8.45877E+00 8.11125E+00 7.79993E+00 7.52481E+00
          7.28617E+00 7.08408E+00 6.91853E+00 6.78917E+00 6.69445E+00
          6.63336E+00 6.60619E+00 6.60814E+00 6.63232E+00 6.66854E+00
          6.68218E+00 6.64172E+00 6.49148E+00 6.17912E+00 5.18730E+00
          4.34011E+00 2.47890E+00 2.05949E+00 1.65985E+00 1.61823E+00
          1.57776E+00 1.58252E+00                                     1.279E+01
 8.00E+08 1.02999E+01 1.00021E+01 9.72584E+00 9.48535E+00 9.26674E+00
          8.84641E+00 8.46356E+00 8.11737E+00 7.80749E+00 7.53391E+00
          7.29693E+00 7.09669E+00 6.93330E+00 6.80657E+00 6.71518E+00
          6.65836E+00 6.63653E+00 6.64508E+00 6.67810E+00 6.72942E+00
          6.77346E+00 6.76062E+00 6.65489E+00 6.39516E+00 5.49762E+00
          4.69770E+00 2.73437E+00 2.22352E+00 1.69264E+00 1.63150E+00
          1.57837E+00 1.58252E+00                                     1.285E+01
 1.00E+09 1.02881E+01 9.99835E+00 9.72749E+00 9.48829E+00 9.26896E+00
          8.84838E+00 8.46520E+00 8.11926E+00 7.81029E+00 7.53834E+00
          7.30368E+00 7.10598E+00 6.94456E+00 6.81898E+00 6.72874E+00
          6.67392E+00 6.65516E+00 6.66814E+00 6.70798E+00 6.77106E+00
          6.83039E+00 6.82772E+00 6.75283E+00 6.55900E+00 5.75439E+00
          4.92329E+00 2.95132E+00 2.39337E+00 1.73139E+00 1.62741E+00
          1.59229E+00 1.58167E+00                                     1.290E+01
 1.50E+09 1.02692E+01 9.99087E+00 9.72782E+00 9.49054E+00 9.27042E+00
          8.85065E+00 8.46840E+00 8.12377E+00 7.81638E+00 7.54603E+00
          7.31276E+00 7.11643E+00 6.95677E+00 6.83361E+00 6.74670E+00
          6.69617E+00 6.68260E+00 6.70127E+00 6.74751E+00 6.82090E+00
          6.90808E+00 6.93620E+00 6.90886E+00 6.76944E+00 6.11349E+00
          5.42537E+00 3.41190E+00 2.71432E+00 1.81807E+00 1.66757E+00
          1.60291E+00 1.58142E+00                                     1.296E+01
 2.00E+09 1.02588E+01 9.98677E+00 9.72799E+00 9.49174E+00 9.27116E+00
          8.85184E+00 8.47001E+00 8.12587E+00 7.81904E+00 7.54932E+00
          7.31674E+00 7.12116E+00 6.96232E+00 6.84007E+00 6.75436E+00
          6.70552E+00 6.69429E+00 6.71611E+00 6.76677E+00 6.84672E+00
          6.94879E+00 6.99314E+00 6.99241E+00 6.88706E+00 6.34035E+00
          5.76673E+00 3.77498E+00 2.98257E+00 1.90252E+00 1.71243E+00
          1.61115E+00 1.58118E+00                                     1.299E+01
 3.00E+09 1.02478E+01 9.98252E+00 9.72836E+00 9.49327E+00 9.27227E+00
          8.85357E+00 8.47219E+00 8.12827E+00 7.82150E+00 7.55186E+00
          7.31955E+00 7.12459E+00 6.96694E+00 6.84635E+00 6.76183E+00
          6.71330E+00 6.70263E+00 6.72798E+00 6.78702E+00 6.87713E+00
          6.98676E+00 7.04050E+00 7.08002E+00 7.04643E+00 6.60695E+00
          6.13029E+00 4.35751E+00 3.44660E+00 2.05822E+00 1.79532E+00
          1.61647E+00 1.58118E+00                                     1.303E+01
 4.00E+09 1.02429E+01 9.98080E+00 9.72874E+00 9.49401E+00 9.27262E+00
          8.85404E+00 8.47289E+00 8.12926E+00 7.82287E+00 7.55373E+00
          7.32208E+00 7.12766E+00 6.96990E+00 6.84866E+00 6.76417E+00
          6.71717E+00 6.70894E+00 6.73592E+00 6.79497E+00 6.88730E+00
          7.01268E+00 7.08060E+00 7.12135E+00 7.07983E+00 6.77931E+00
          6.47423E+00 4.70563E+00 3.73859E+00 2.21344E+00 1.90060E+00
          1.63776E+00 1.58044E+00                                     1.304E+01
 5.00E+09 1.02567E+01 9.99058E+00 9.73469E+00 9.49642E+00 9.27219E+00
          8.85094E+00 8.46944E+00 8.12659E+00 7.82158E+00 7.55387E+00
          7.32321E+00 7.12953E+00 6.97269E+00 6.85211E+00 6.76578E+00
          6.71376E+00 6.70126E+00 6.73391E+00 6.81299E+00 6.91901E+00
          7.02752E+00 7.08292E+00 7.13920E+00 7.15447E+00 6.89601E+00
          6.54019E+00 5.02832E+00 4.07650E+00 2.35750E+00 1.96402E+00
          1.65158E+00 1.58069E+00                                     1.306E+01
 6.00E+09 1.02542E+01 9.98970E+00 9.73487E+00 9.49684E+00 9.27247E+00
          8.85129E+00 8.46990E+00 8.12717E+00 7.82231E+00 7.55478E+00
          7.32431E+00 7.13083E+00 6.97425E+00 6.85397E+00 6.76797E+00
          6.71633E+00 6.70430E+00 6.73757E+00 6.81750E+00 6.92483E+00
          7.03595E+00 7.09418E+00 7.15643E+00 7.18366E+00 6.97192E+00
          6.66074E+00 5.25058E+00 4.30511E+00 2.49550E+00 2.05064E+00
          1.66864E+00 1.58057E+00                                     1.307E+01
 8.00E+09 1.02337E+01 9.97728E+00 9.72905E+00 9.49517E+00 9.27328E+00
          8.85514E+00 8.47446E+00 8.13134E+00 7.82548E+00 7.55688E+00
          7.32572E+00 7.13185E+00 6.97490E+00 6.85478E+00 6.77157E+00
          6.72594E+00 6.71934E+00 6.74857E+00 6.81093E+00 6.90822E+00
          7.04155E+00 7.11915E+00 7.18938E+00 7.20599E+00 7.05431E+00
          6.88386E+00 5.56793E+00 4.60900E+00 2.74208E+00 2.25000E+00
          1.69507E+00 1.58105E+00                                     1.308E+01
 1.00E+10 1.02308E+01 9.97565E+00 9.72836E+00 9.49475E+00 9.27281E+00
          8.85478E+00 8.47416E+00 8.13105E+00 7.82522E+00 7.55669E+00
          7.32572E+00 7.13208E+00 6.97529E+00 6.85516E+00 6.77184E+00
          6.72605E+00 6.71926E+00 6.74831E+00 6.81078E+00 6.90925E+00
          7.04561E+00 7.12641E+00 7.20533E+00 7.23899E+00 7.12520E+00
          6.97361E+00 5.78320E+00 4.87624E+00 2.96605E+00 2.41357E+00
          1.72314E+00 1.58105E+00                                     1.308E+01


==> anc/colstop/sbethe/sdbase/pdebr99.p08 <==
 99
 1.00E+03 4.13750E-01 4.25534E-01 4.37440E-01 4.49567E-01 4.61910E-01
          4.87170E-01 5.13160E-01 5.39740E-01 5.66780E-01 5.94130E-01
          6.21600E-01 6.49020E-01 6.76240E-01 7.03280E-01 7.30410E-01
          7.57890E-01 7.85560E-01 8.13400E-01 8.41960E-01 8.73850E-01
          9.11220E-01 9.29760E-01 9.42770E-01 9.48530E-01 9.66150E-01
          9.76050E-01 9.79760E-01 9.79650E-01 9.80430E-01 9.80590E-01
          9.80637E-01 9.81659E-01                                     5.873E-01
 1.50E+03 6.21060E-01 6.35838E-01 6.50760E-01 6.65946E-01 6.81410E-01
          7.13140E-01 7.45900E-01 7.79630E-01 8.14240E-01 8.49600E-01
          8.85610E-01 9.22080E-01 9.58860E-01 9.95860E-01 1.03316E+00
          1.07075E+00 1.10835E+00 1.14577E+00 1.18357E+00 1.22490E+00
          1.27326E+00 1.29909E+00 1.32267E+00 1.33868E+00 1.35718E+00
          1.36242E+00 1.36530E+00 1.36555E+00 1.36629E+00 1.36653E+00
          1.36670E+00 1.34814E+00                                     8.362E-01
 2.00E+03 8.15620E-01 8.33755E-01 8.52040E-01 8.70600E-01 8.89460E-01
          9.28070E-01 9.67800E-01 1.00858E+00 1.05027E+00 1.09273E+00
          1.13580E+00 1.17930E+00 1.22303E+00 1.26687E+00 1.31090E+00
          1.35514E+00 1.39923E+00 1.44298E+00 1.48704E+00 1.53517E+00
          1.59184E+00 1.62280E+00 1.65259E+00 1.67402E+00 1.69458E+00
          1.69858E+00 1.70166E+00 1.70213E+00 1.70282E+00 1.70316E+00
          1.70300E+00 1.68311E+00                                     1.065E+00
 3.00E+03 1.17091E+00 1.19585E+00 1.22090E+00 1.24614E+00 1.27163E+00
          1.32338E+00 1.37597E+00 1.42918E+00 1.48274E+00 1.53637E+00
          1.58972E+00 1.64256E+00 1.69464E+00 1.74594E+00 1.79694E+00
          1.84803E+00 1.89894E+00 1.94957E+00 2.00086E+00 2.05748E+00
          2.12478E+00 2.16161E+00 2.19658E+00 2.22139E+00 2.24658E+00
          2.25233E+00 2.25680E+00 2.25740E+00 2.25805E+00 2.25817E+00
          2.25818E+00 2.25403E+00                                     1.467E+00
 4.00E+03 1.48897E+00 1.52003E+00 1.55110E+00 1.58222E+00 1.61344E+00
          1.67630E+00 1.73938E+00 1.80227E+00 1.86453E+00 1.92568E+00
          1.98526E+00 2.04291E+00 2.09845E+00 2.15207E+00 2.20487E+00
          2.25786E+00 2.31093E+00 2.36414E+00 2.41870E+00 2.47957E+00
          2.55206E+00 2.59114E+00 2.62655E+00 2.65042E+00 2.67919E+00
          2.68809E+00 2.69393E+00 2.69448E+00 2.69510E+00 2.69503E+00
          2.69531E+00 2.70728E+00                                     1.809E+00
 5.00E+03 1.77713E+00 1.81335E+00 1.84946E+00 1.88541E+00 1.92129E+00
          1.99302E+00 2.06416E+00 2.13415E+00 2.20238E+00 2.26823E+00
          2.33109E+00 2.39054E+00 2.44654E+00 2.49951E+00 2.55126E+00
          2.60345E+00 2.65616E+00 2.70965E+00 2.76529E+00 2.82789E+00
          2.90220E+00 2.94150E+00 2.97531E+00 2.99674E+00 3.02779E+00
          3.03961E+00 3.04641E+00 3.04684E+00 3.04744E+00 3.04733E+00
          3.04773E+00 3.07129E+00                                     2.103E+00
 6.00E+03 2.03204E+00 2.07770E+00 2.12258E+00 2.16608E+00 2.20832E+00
          2.28950E+00 2.36552E+00 2.43612E+00 2.50165E+00 2.56338E+00
          2.62326E+00 2.68163E+00 2.73836E+00 2.79340E+00 2.84733E+00
          2.90082E+00 2.95420E+00 3.00870E+00 3.06587E+00 3.12686E+00
          3.19235E+00 3.22606E+00 3.25906E+00 3.28460E+00 3.31563E+00
          3.32698E+00 3.33557E+00 3.33645E+00 3.33658E+00 3.33597E+00
          3.33569E+00 3.36621E+00                                     2.359E+00
 8.00E+03 2.49202E+00 2.54758E+00 2.60165E+00 2.65307E+00 2.70200E+00
          2.79326E+00 2.87469E+00 2.94626E+00 3.00906E+00 3.06582E+00
          3.12046E+00 3.17386E+00 3.22605E+00 3.27695E+00 3.32710E+00
          3.37701E+00 3.42693E+00 3.47779E+00 3.53070E+00 3.58647E+00
          3.64533E+00 3.67523E+00 3.70440E+00 3.72727E+00 3.75718E+00
          3.76891E+00 3.77761E+00 3.77836E+00 3.77842E+00 3.77795E+00
          3.77771E+00 3.80273E+00                                     2.783E+00
 1.00E+04 2.88958E+00 2.95248E+00 3.01314E+00 3.06983E+00 3.12273E+00
          3.21857E+00 3.29996E+00 3.36725E+00 3.42247E+00 3.46999E+00
          3.51586E+00 3.56151E+00 3.60708E+00 3.65245E+00 3.69777E+00
          3.74317E+00 3.78862E+00 3.83429E+00 3.88065E+00 3.92912E+00
          3.98085E+00 4.00731E+00 4.03298E+00 4.05271E+00 4.07927E+00
          4.09128E+00 4.09769E+00 4.09778E+00 4.09829E+00 4.09847E+00
          4.09863E+00 4.10693E+00                                     3.120E+00
 1.50E+04 3.70634E+00 3.77617E+00 3.84234E+00 3.90201E+00 3.95554E+00
          4.04681E+00 4.11583E+00 4.16399E+00 4.19514E+00 4.21645E+00
          4.23731E+00 4.26014E+00 4.28542E+00 4.31334E+00 4.34388E+00
          4.37681E+00 4.41078E+00 4.44250E+00 4.46984E+00 4.49774E+00
          4.53226E+00 4.55180E+00 4.57086E+00 4.58576E+00 4.60441E+00
          4.60880E+00 4.61252E+00 4.61286E+00 4.61314E+00 4.61349E+00
          4.61426E+00 4.58203E+00                                     3.739E+00
 2.00E+04 4.35171E+00 4.41965E+00 4.48298E+00 4.53811E+00 4.58563E+00
          4.66158E+00 4.71113E+00 4.73655E+00 4.74294E+00 4.73911E+00
          4.73616E+00 4.73707E+00 4.74249E+00 4.75271E+00 4.76764E+00
          4.78670E+00 4.80771E+00 4.82524E+00 4.83565E+00 4.84647E+00
          4.86728E+00 4.88152E+00 4.89548E+00 4.90641E+00 4.91900E+00
          4.91857E+00 4.92039E+00 4.92088E+00 4.92102E+00 4.92136E+00
          4.92065E+00 4.87500E+00                                     4.173E+00
 3.00E+04 5.33708E+00 5.38972E+00 5.43676E+00 5.47394E+00 5.50225E+00
          5.53783E+00 5.54482E+00 5.52668E+00 5.48971E+00 5.44397E+00
          5.40139E+00 5.36550E+00 5.33681E+00 5.31551E+00 5.30132E+00
          5.29309E+00 5.28820E+00 5.27999E+00 5.26414E+00 5.25031E+00
          5.25088E+00 5.25689E+00 5.26270E+00 5.26687E+00 5.27205E+00
          5.26917E+00 5.26929E+00 5.26975E+00 5.26982E+00 5.26984E+00
          5.27026E+00 5.23779E+00                                     4.766E+00
 4.00E+04 6.07440E+00 6.10801E+00 6.13562E+00 6.15271E+00 6.16060E+00
          6.15558E+00 6.12268E+00 6.06603E+00 5.99251E+00 5.91254E+00
          5.83813E+00 5.77275E+00 5.71685E+00 5.67008E+00 5.63187E+00
          5.60044E+00 5.57326E+00 5.54379E+00 5.50807E+00 5.47597E+00
          5.46026E+00 5.45907E+00 5.45788E+00 5.45644E+00 5.45638E+00
          5.45346E+00 5.45275E+00 5.45306E+00 5.45310E+00 5.45306E+00
          5.45300E+00 5.44397E+00                                     5.174E+00
 5.00E+04 6.79193E+00 6.75591E+00 6.71863E+00 6.67931E+00 6.63914E+00
          6.56014E+00 6.48164E+00 6.40364E+00 6.32626E+00 6.24957E+00
          6.17370E+00 6.09910E+00 6.02631E+00 5.95527E+00 5.88686E+00
          5.82135E+00 5.75959E+00 5.70278E+00 5.65244E+00 5.61002E+00
          5.58020E+00 5.57415E+00 5.57765E+00 5.58536E+00 5.56773E+00
          5.55300E+00 5.55596E+00 5.55884E+00 5.55853E+00 5.55770E+00
          5.55939E+00 5.56439E+00                                     5.482E+00
 6.00E+04 7.26748E+00 7.21596E+00 7.16315E+00 7.10829E+00 7.05271E+00
          6.94368E+00 6.83601E+00 6.72983E+00 6.62526E+00 6.52237E+00
          6.42151E+00 6.32329E+00 6.22827E+00 6.13651E+00 6.04908E+00
          5.96663E+00 5.89014E+00 5.82100E+00 5.76061E+00 5.70905E+00
          5.66940E+00 5.65797E+00 5.65544E+00 5.65702E+00 5.62898E+00
          5.61131E+00 5.61738E+00 5.62118E+00 5.62012E+00 5.61884E+00
          5.62103E+00 5.63232E+00                                     5.735E+00
 8.00E+04 8.00975E+00 7.93043E+00 7.84988E+00 7.76744E+00 7.68467E+00
          7.52295E+00 7.36461E+00 7.20982E+00 7.05877E+00 6.91156E+00
          6.76872E+00 6.63125E+00 6.49954E+00 6.37392E+00 6.25557E+00
          6.14589E+00 6.04591E+00 5.95725E+00 5.88101E+00 5.81486E+00
          5.75896E+00 5.73829E+00 5.72504E+00 5.71555E+00 5.66967E+00
          5.64711E+00 5.65770E+00 5.66277E+00 5.66058E+00 5.65884E+00
          5.66138E+00 5.67285E+00                                     6.122E+00
 1.00E+05 8.44940E+00 8.39402E+00 8.33200E+00 8.25853E+00 8.17602E+00
          7.99448E+00 7.79194E+00 7.57512E+00 7.35302E+00 7.13774E+00
          6.94258E+00 6.77049E+00 6.61960E+00 6.48674E+00 6.36670E+00
          6.25535E+00 6.15043E+00 6.04782E+00 5.94507E+00 5.84743E+00
          5.76290E+00 5.72722E+00 5.69436E+00 5.67055E+00 5.64661E+00
          5.63872E+00 5.63375E+00 5.63352E+00 5.63316E+00 5.63295E+00
          5.63318E+00 5.64197E+00                                     6.404E+00
 1.50E+05 9.41611E+00 9.29495E+00 9.16861E+00 9.03345E+00 8.89201E+00
          8.60069E+00 8.29957E+00 7.99507E+00 7.69559E+00 7.41255E+00
          7.15794E+00 6.93306E+00 6.73521E+00 6.56009E+00 6.40091E+00
          6.25262E+00 6.11415E+00 5.98213E+00 5.85456E+00 5.73341E+00
          5.62291E+00 5.57313E+00 5.52577E+00 5.49034E+00 5.45430E+00
          5.44254E+00 5.43492E+00 5.43443E+00 5.43376E+00 5.43360E+00
          5.43357E+00 5.43364E+00                                     6.831E+00
 2.00E+05 9.99260E+00 9.85649E+00 9.70534E+00 9.52846E+00 9.33252E+00
          8.91721E+00 8.49942E+00 8.11448E+00 7.76659E+00 7.45465E+00
          7.17729E+00 6.92824E+00 6.69783E+00 6.48114E+00 6.28210E+00
          6.10375E+00 5.94473E+00 5.79796E+00 5.65788E+00 5.52558E+00
          5.40220E+00 5.34372E+00 5.28736E+00 5.24480E+00 5.20074E+00
          5.18685E+00 5.17763E+00 5.17688E+00 5.17606E+00 5.17587E+00
          5.17583E+00 5.17310E+00                                     7.062E+00
 3.00E+05 1.08227E+01 1.05156E+01 1.02149E+01 9.92532E+00 9.64733E+00
          9.12289E+00 8.63774E+00 8.19021E+00 7.77924E+00 7.40294E+00
          7.05997E+00 6.74861E+00 6.46651E+00 6.21100E+00 5.97834E+00
          5.76628E+00 5.57598E+00 5.40831E+00 5.25962E+00 5.11565E+00
          4.96345E+00 4.88739E+00 4.81849E+00 4.77061E+00 4.71719E+00
          4.70241E+00 4.69203E+00 4.69102E+00 4.68988E+00 4.68970E+00
          4.68971E+00 4.68616E+00                                     7.311E+00
 4.00E+05 1.11996E+01 1.08339E+01 1.04778E+01 1.01391E+01 9.81654E+00
          9.21124E+00 8.65687E+00 8.15018E+00 7.68950E+00 7.27179E+00
          6.89406E+00 6.55346E+00 6.24670E+00 5.96989E+00 5.71768E+00
          5.48650E+00 5.27701E+00 5.08988E+00 4.92194E+00 4.75920E+00
          4.58976E+00 4.50538E+00 4.42739E+00 4.37173E+00 4.31326E+00
          4.29899E+00 4.28901E+00 4.28777E+00 4.28634E+00 4.28626E+00
          4.28603E+00 4.28400E+00                                     7.459E+00
 5.00E+05 1.14073E+01 1.09977E+01 1.06014E+01 1.02286E+01 9.87658E+00
          9.21949E+00 8.62381E+00 8.08404E+00 7.59645E+00 7.15599E+00
          6.75760E+00 6.39758E+00 6.07258E+00 5.77867E+00 5.51050E+00
          5.26399E+00 5.03793E+00 4.82950E+00 4.63610E+00 4.45427E+00
          4.28211E+00 4.19862E+00 4.11182E+00 4.04053E+00 3.97803E+00
          3.96699E+00 3.95723E+00 3.95551E+00 3.95378E+00 3.95364E+00
          3.95340E+00 3.95341E+00                                     7.563E+00
 6.00E+05 1.15465E+01 1.11011E+01 1.06722E+01 1.02724E+01 9.89722E+00
          9.19954E+00 8.57219E+00 8.00810E+00 7.50149E+00 7.04584E+00
          6.63469E+00 6.26347E+00 5.92793E+00 5.62312E+00 5.34224E+00
          5.08070E+00 4.83886E+00 4.61731E+00 4.41515E+00 4.22378E+00
          4.03525E+00 3.94166E+00 3.84650E+00 3.77025E+00 3.70310E+00
          3.69363E+00 3.68191E+00 3.67949E+00 3.67800E+00 3.67809E+00
          3.67780E+00 3.67917E+00                                     7.644E+00
 8.00E+05 1.16784E+01 1.11865E+01 1.07160E+01 1.02828E+01 9.87966E+00
          9.13271E+00 8.46702E+00 7.87362E+00 7.34342E+00 6.86769E+00
          6.43830E+00 6.05008E+00 5.69852E+00 5.37840E+00 5.08283E+00
          4.80694E+00 4.55029E+00 4.31215E+00 4.09039E+00 3.87747E+00
          3.66504E+00 3.55863E+00 3.45100E+00 3.36555E+00 3.28700E+00
          3.27041E+00 3.25475E+00 3.25239E+00 3.25067E+00 3.25056E+00
          3.25033E+00 3.25201E+00                                     7.769E+00
 1.00E+06 1.17082E+01 1.11926E+01 1.07012E+01 1.02518E+01 9.83521E+00
          9.06326E+00 8.37698E+00 7.76636E+00 7.22107E+00 6.73163E+00
          6.28959E+00 5.88987E+00 5.52810E+00 5.19938E+00 4.89746E+00
          4.61725E+00 4.35601E+00 4.10887E+00 3.87112E+00 3.63907E+00
          3.40862E+00 3.29326E+00 3.17636E+00 3.08251E+00 2.98939E+00
          2.96454E+00 2.94356E+00 2.94115E+00 2.93942E+00 2.93917E+00
          2.93893E+00 2.93909E+00                                     7.866E+00
 1.50E+06 1.16312E+01 1.10990E+01 1.05940E+01 1.01354E+01 9.71148E+00
          8.92146E+00 8.21785E+00 7.58810E+00 7.02387E+00 6.51723E+00
          6.06149E+00 5.65136E+00 5.28183E+00 4.94730E+00 4.64085E+00
          4.35637E+00 4.08953E+00 3.83281E+00 3.57860E+00 3.32073E+00
          3.05337E+00 2.91478E+00 2.77262E+00 2.65628E+00 2.53503E+00
          2.50162E+00 2.47490E+00 2.47207E+00 2.46994E+00 2.46960E+00
          2.46940E+00 2.46802E+00                                     8.064E+00
 2.00E+06 1.14980E+01 1.09685E+01 1.04677E+01 1.00155E+01 9.59833E+00
          8.81742E+00 8.11967E+00 7.49126E+00 6.92570E+00 6.41665E+00
          5.95879E+00 5.54702E+00 5.17628E+00 4.84094E+00 4.53410E+00
          4.24948E+00 3.98194E+00 3.72263E+00 3.46200E+00 3.19070E+00
          2.89783E+00 2.73978E+00 2.57044E+00 2.42665E+00 2.28590E+00
          2.25463E+00 2.23033E+00 2.22715E+00 2.22384E+00 2.22332E+00
          2.22308E+00 2.22644E+00                                     8.232E+00
 3.00E+06 1.12616E+01 1.07388E+01 1.02478E+01 9.81084E+00 9.41153E+00
          8.66405E+00 7.99480E+00 7.39053E+00 6.84517E+00 6.35277E+00
          5.90818E+00 5.50627E+00 5.14170E+00 4.80829E+00 4.49825E+00
          4.20546E+00 3.92747E+00 3.66040E+00 3.39593E+00 3.11430E+00
          2.79106E+00 2.60613E+00 2.39835E+00 2.21240E+00 2.02662E+00
          1.99175E+00 1.98240E+00 1.98172E+00 1.97433E+00 1.97221E+00
          1.97375E+00 2.00000E+00                                     8.500E+00
 4.00E+06 1.10598E+01 1.05551E+01 1.00838E+01 9.66906E+00 9.29245E+00
          8.58429E+00 7.94534E+00 7.36495E+00 6.83799E+00 6.35938E+00
          5.92474E+00 5.52967E+00 5.16957E+00 4.83912E+00 4.53155E+00
          4.24131E+00 3.96547E+00 3.69915E+00 3.43193E+00 3.13929E+00
          2.78969E+00 2.58251E+00 2.34386E+00 2.12581E+00 1.90302E+00
          1.86107E+00 1.86179E+00 1.86348E+00 1.85316E+00 1.84961E+00
          1.85449E+00 1.89844E+00                                     8.719E+00
 5.00E+06 1.09120E+01 1.04224E+01 9.96776E+00 9.57209E+00 9.21488E+00
          8.53944E+00 7.92636E+00 7.36680E+00 6.85639E+00 6.39071E+00
          5.96595E+00 5.57827E+00 5.22363E+00 4.89733E+00 4.59335E+00
          4.30655E+00 4.03367E+00 3.76911E+00 3.50090E+00 3.20085E+00
          2.83154E+00 2.60693E+00 2.34246E+00 2.09688E+00 1.83821E+00
          1.78739E+00 1.79482E+00 1.79850E+00 1.78591E+00 1.78140E+00
          1.78613E+00 1.83691E+00                                     8.909E+00
 6.00E+06 1.08012E+01 1.03237E+01 9.88282E+00 9.50333E+00 9.16253E+00
          8.51388E+00 7.92266E+00 7.38099E+00 6.88513E+00 6.43116E+00
          6.01568E+00 5.63530E+00 5.28640E+00 4.96474E+00 4.66485E+00
          4.38188E+00 4.11236E+00 3.85016E+00 3.58206E+00 3.27695E+00
          2.89235E+00 2.65344E+00 2.36705E+00 2.09670E+00 1.80353E+00
          1.74296E+00 1.75420E+00 1.75945E+00 1.74509E+00 1.73987E+00
          1.74609E+00 1.79590E+00                                     9.076E+00
 8.00E+06 1.06418E+01 1.01840E+01 9.76548E+00 9.41242E+00 9.09822E+00
          8.49212E+00 7.93645E+00 7.42430E+00 6.95286E+00 6.51891E+00
          6.11978E+00 5.75270E+00 5.41475E+00 5.10244E+00 4.81119E+00
          4.53660E+00 4.27482E+00 4.01868E+00 3.75251E+00 3.43928E+00
          3.02767E+00 2.76460E+00 2.44380E+00 2.13651E+00 1.79345E+00
          1.71106E+00 1.69392E+00 1.70347E+00 1.70872E+00 1.70465E+00
          1.69653E+00 1.74609E+00                                     9.363E+00
 1.00E+07 1.05425E+01 1.00985E+01 9.69571E+00 9.36126E+00 9.06584E+00
          8.49009E+00 7.96037E+00 7.47033E+00 7.01774E+00 6.59983E+00
          6.21436E+00 5.85899E+00 5.53120E+00 5.22798E+00 4.94531E+00
          4.67909E+00 4.42531E+00 4.17626E+00 3.91480E+00 3.59998E+00
          3.17292E+00 2.89228E+00 2.54178E+00 2.19782E+00 1.80057E+00
          1.69868E+00 1.67001E+00 1.68043E+00 1.68819E+00 1.68356E+00
          1.67236E+00 1.71680E+00                                     9.601E+00
 1.50E+07 1.04190E+01 9.99624E+00 9.61718E+00 9.31023E+00 9.04274E+00
          8.51417E+00 8.02559E+00 7.57191E+00 7.15151E+00 6.76226E+00
          6.40246E+00 6.07034E+00 5.76393E+00 5.48084E+00 5.21767E+00
          4.97080E+00 4.73612E+00 4.50538E+00 4.25944E+00 3.95134E+00
          3.50801E+00 3.20044E+00 2.79726E+00 2.38131E+00 1.86141E+00
          1.71186E+00 1.64503E+00 1.65386E+00 1.66507E+00 1.66016E+00
          1.64185E+00 1.67773E+00                                     1.006E+01
 2.00E+07 1.04124E+01 1.00040E+01 9.63761E+00 9.34020E+00 9.07872E+00
          8.55323E+00 8.06481E+00 7.61710E+00 7.21120E+00 6.84733E+00
          6.52480E+00 6.23377E+00 5.95888E+00 5.69107E+00 5.43263E+00
          5.18546E+00 4.94878E+00 4.72032E+00 4.49181E+00 4.23611E+00
          3.85506E+00 3.53835E+00 3.06468E+00 2.53604E+00 1.89320E+00
          1.74659E+00 1.66124E+00 1.65236E+00 1.64246E+00 1.64021E+00
          1.64117E+00 1.65771E+00                                     1.039E+01
 3.00E+07 1.03981E+01 9.98419E+00 9.61834E+00 9.33170E+00 9.08760E+00
          8.60212E+00 8.15679E+00 7.74763E+00 7.37264E+00 7.02955E+00
          6.71635E+00 6.43105E+00 6.17123E+00 5.93358E+00 5.71289E+00
          5.50452E+00 5.30577E+00 5.11085E+00 4.90595E+00 4.65523E+00
          4.27329E+00 3.96312E+00 3.47530E+00 2.88976E+00 2.06731E+00
          1.82741E+00 1.65765E+00 1.64361E+00 1.63474E+00 1.63235E+00
          1.62921E+00 1.63818E+00                                     1.086E+01
 4.00E+07 1.03942E+01 9.98816E+00 9.63087E+00 9.35381E+00 9.11924E+00
          8.64960E+00 8.21813E+00 7.82189E+00 7.45958E+00 7.12992E+00
          6.83183E+00 6.56347E+00 6.32244E+00 6.10518E+00 5.90603E+00
          5.71977E+00 5.54320E+00 5.36930E+00 5.18389E+00 4.95399E+00
          4.59500E+00 4.29335E+00 3.80171E+00 3.18037E+00 2.22438E+00
          1.91743E+00 1.66770E+00 1.64169E+00 1.62902E+00 1.62689E+00
          1.61993E+00 1.62891E+00                                     1.117E+01
 5.00E+07 1.03977E+01 9.99690E+00 9.64503E+00 9.37364E+00 9.14457E+00
          8.68434E+00 8.26128E+00 7.87316E+00 7.51912E+00 7.19854E+00
          6.91094E+00 6.65466E+00 6.42735E+00 6.22545E+00 6.04309E+00
          5.87475E+00 5.71677E+00 5.56084E+00 5.39212E+00 5.17975E+00
          4.84138E+00 4.55086E+00 4.06646E+00 3.42869E+00 2.37136E+00
          2.00541E+00 1.68123E+00 1.64303E+00 1.62471E+00 1.62274E+00
          1.61371E+00 1.62305E+00                                     1.140E+01
 6.00E+07 1.04019E+01 1.00052E+01 9.65730E+00 9.38964E+00 9.16403E+00
          8.71006E+00 8.29275E+00 7.91028E+00 7.56216E+00 7.24821E+00
          6.96832E+00 6.72106E+00 6.50413E+00 6.31404E+00 6.14494E+00
          5.99115E+00 5.84864E+00 5.70804E+00 5.55389E+00 5.35690E+00
          5.03736E+00 4.75878E+00 4.28672E+00 3.64370E+00 2.50774E+00
          2.08989E+00 1.69668E+00 1.64652E+00 1.62139E+00 1.61932E+00
          1.60852E+00 1.61914E+00                                     1.158E+01
 8.00E+07 1.04134E+01 1.00200E+01 9.67518E+00 9.41035E+00 9.18763E+00
          8.74053E+00 8.33119E+00 7.95772E+00 7.61930E+00 7.31545E+00
          7.04563E+00 6.80898E+00 6.60416E+00 6.42910E+00 6.27994E+00
          6.15209E+00 6.03972E+00 5.92851E+00 5.79725E+00 5.61297E+00
          5.30362E+00 5.04764E+00 4.63691E+00 4.04368E+00 2.76807E+00
          2.22717E+00 1.72248E+00 1.65890E+00 1.61929E+00 1.61213E+00
          1.61021E+00 1.61401E+00                                     1.182E+01
 1.00E+08 1.04119E+01 1.00229E+01 9.68198E+00 9.42016E+00 9.20003E+00
          8.75843E+00 8.35462E+00 7.98690E+00 7.65450E+00 7.35701E+00
          7.09394E+00 6.86463E+00 6.66811E+00 6.50277E+00 6.36536E+00
          6.25191E+00 6.15699E+00 6.06633E+00 5.95823E+00 5.79769E+00
          5.51276E+00 5.27335E+00 4.88868E+00 4.31916E+00 2.99501E+00
          2.37715E+00 1.75162E+00 1.66871E+00 1.61831E+00 1.60985E+00
          1.60767E+00 1.61145E+00                                     1.199E+01
 1.50E+08 1.03987E+01 1.00186E+01 9.68504E+00 9.42814E+00 9.21178E+00
          8.77848E+00 8.38289E+00 8.02362E+00 7.69997E+00 7.41161E+00
          7.15831E+00 6.93964E+00 6.75511E+00 6.60352E+00 6.48232E+00
          6.38848E+00 6.31812E+00 6.25925E+00 6.19217E+00 6.08140E+00
          5.85640E+00 5.65438E+00 5.31768E+00 4.80030E+00 3.45702E+00
          2.71206E+00 1.82884E+00 1.70000E+00 1.61919E+00 1.60850E+00
          1.60339E+00 1.60706E+00                                     1.224E+01
 2.00E+08 1.03951E+01 1.00201E+01 9.68976E+00 9.43290E+00 9.21545E+00
          8.78325E+00 8.39083E+00 8.03644E+00 7.71903E+00 7.43767E+00
          7.19165E+00 6.98033E+00 6.80292E+00 6.65776E+00 6.54146E+00
          6.45168E+00 6.38911E+00 6.35135E+00 6.32459E+00 6.25907E+00
          6.07177E+00 5.89484E+00 5.60546E+00 5.13260E+00 3.78849E+00
          3.00776E+00 1.91115E+00 1.73476E+00 1.62095E+00 1.61156E+00
          1.60028E+00 1.60522E+00                                     1.238E+01
 3.00E+08 1.03590E+01 1.00064E+01 9.69179E+00 9.43990E+00 9.22247E+00
          8.79475E+00 8.40652E+00 8.05632E+00 7.74315E+00 7.46620E+00
          7.22495E+00 7.01894E+00 6.84763E+00 6.70973E+00 6.60235E+00
          6.52392E+00 6.47646E+00 6.45971E+00 6.46380E+00 6.44612E+00
          6.33231E+00 6.20241E+00 5.96531E+00 5.55552E+00 4.30971E+00
          3.46565E+00 2.06505E+00 1.81644E+00 1.63200E+00 1.61646E+00
          1.59766E+00 1.60327E+00                                     1.254E+01
 4.00E+08 1.03323E+01 9.99758E+00 9.69520E+00 9.44636E+00 9.22782E+00
          8.80191E+00 8.41550E+00 8.06721E+00 7.75608E+00 7.48136E+00
          7.24261E+00 7.03944E+00 6.87139E+00 6.73734E+00 6.63460E+00
          6.56200E+00 6.52240E+00 6.51707E+00 6.53910E+00 6.55200E+00
          6.48884E+00 6.39177E+00 6.18998E+00 5.82607E+00 4.68305E+00
          3.81809E+00 2.21078E+00 1.90141E+00 1.64593E+00 1.62209E+00
          1.59619E+00 1.60229E+00                                     1.264E+01
 5.00E+08 1.03135E+01 9.99162E+00 9.69791E+00 9.45106E+00 9.23150E+00
          8.80655E+00 8.42115E+00 8.07397E+00 7.76410E+00 7.49084E+00
          7.25372E+00 7.05243E+00 6.88655E+00 6.75503E+00 6.65527E+00
          6.58634E+00 6.55160E+00 6.55343E+00 6.58701E+00 6.62041E+00
          6.59273E+00 6.51976E+00 6.34546E+00 6.01840E+00 4.96451E+00
          4.09840E+00 2.34902E+00 1.98677E+00 1.66131E+00 1.62764E+00
          1.59558E+00 1.60205E+00                                     1.270E+01
 6.00E+08 1.02826E+01 9.97493E+00 9.69209E+00 9.45059E+00 9.23346E+00
          8.81343E+00 8.43064E+00 8.08429E+00 7.77399E+00 7.49977E+00
          7.26192E+00 7.06049E+00 6.89550E+00 6.76654E+00 6.67209E+00
          6.61112E+00 6.58394E+00 6.58585E+00 6.61004E+00 6.64635E+00
          6.66026E+00 6.62009E+00 6.47040E+00 6.15939E+00 5.17546E+00
          4.33522E+00 2.48400E+00 2.06801E+00 1.67535E+00 1.63588E+00
          1.59619E+00 1.60229E+00                                     1.275E+01
 8.00E+08 1.02647E+01 9.96831E+00 9.69322E+00 9.45364E+00 9.23580E+00
          8.81697E+00 8.43540E+00 8.09039E+00 7.78152E+00 7.50882E+00
          7.27261E+00 7.07303E+00 6.91016E+00 6.78384E+00 6.69272E+00
          6.63604E+00 6.61422E+00 6.62269E+00 6.65563E+00 6.70693E+00
          6.75110E+00 6.73844E+00 6.63311E+00 6.37439E+00 5.48322E+00
          4.68964E+00 2.73747E+00 2.23055E+00 1.70726E+00 1.64862E+00
          1.59668E+00 1.60107E+00                                     1.281E+01
 1.00E+09 1.02529E+01 9.96459E+00 9.69497E+00 9.45669E+00 9.23810E+00
          8.81895E+00 8.43700E+00 8.09218E+00 7.78423E+00 7.51319E+00
          7.27933E+00 7.08229E+00 6.92140E+00 6.79619E+00 6.70621E+00
          6.65151E+00 6.63279E+00 6.64573E+00 6.68546E+00 6.74843E+00
          6.80769E+00 6.80507E+00 6.73057E+00 6.53791E+00 5.73839E+00
          4.91181E+00 2.95334E+00 2.40045E+00 1.74563E+00 1.64343E+00
          1.61053E+00 1.60071E+00                                     1.285E+01
 1.50E+09 1.02347E+01 9.95639E+00 9.69361E+00 9.45704E+00 9.23800E+00
          8.82098E+00 8.44137E+00 8.09848E+00 7.79191E+00 7.52169E+00
          7.28812E+00 7.09149E+00 6.93205E+00 6.80986E+00 6.72395E+00
          6.67394E+00 6.66056E+00 6.67953E+00 6.72605E+00 6.79721E+00
          6.88116E+00 6.91217E+00 6.89347E+00 6.75241E+00 6.06591E+00
          5.40819E+00 3.43681E+00 2.71811E+00 1.82424E+00 1.69655E+00
          1.60413E+00 1.59961E+00                                     1.291E+01
 2.00E+09 1.02240E+01 9.95311E+00 9.69542E+00 9.46005E+00 9.24021E+00
          8.82229E+00 8.44171E+00 8.09870E+00 7.79288E+00 7.52405E+00
          7.29223E+00 7.09729E+00 6.93894E+00 6.81710E+00 6.73166E+00
          6.68298E+00 6.67179E+00 6.69355E+00 6.74402E+00 6.82367E+00
          6.92531E+00 6.96954E+00 6.96908E+00 6.86450E+00 6.32020E+00
          5.74974E+00 3.77335E+00 2.98707E+00 1.91482E+00 1.72675E+00
          1.62891E+00 1.60034E+00                                     1.295E+01
 3.00E+09 1.02130E+01 9.94892E+00 9.69583E+00 9.46161E+00 9.24135E+00
          8.82402E+00 8.44386E+00 8.10105E+00 7.79534E+00 7.52660E+00
          7.29503E+00 7.10069E+00 6.94353E+00 6.82334E+00 6.73909E+00
          6.69070E+00 6.68002E+00 6.70525E+00 6.76413E+00 6.85394E+00
          6.96312E+00 7.01665E+00 7.05616E+00 7.02297E+00 6.58552E+00
          6.11141E+00 4.35191E+00 3.44735E+00 2.06840E+00 1.80798E+00
          1.63390E+00 1.59998E+00                                     1.298E+01
 4.00E+09 1.02082E+01 9.94721E+00 9.69619E+00 9.46233E+00 9.24170E+00
          8.82453E+00 8.44461E+00 8.10208E+00 7.79669E+00 7.52843E+00
          7.29754E+00 7.10373E+00 6.94650E+00 6.82565E+00 6.74141E+00
          6.69452E+00 6.68626E+00 6.71314E+00 6.77200E+00 6.86404E+00
          6.98893E+00 7.05657E+00 7.09728E+00 7.05616E+00 6.75699E+00
          6.45322E+00 4.69612E+00 3.73588E+00 2.22183E+00 1.91204E+00
          1.65472E+00 1.60010E+00                                     1.300E+01
 5.00E+09 1.02221E+01 9.95701E+00 9.70207E+00 9.46464E+00 9.24118E+00
          8.82137E+00 8.44116E+00 8.09947E+00 7.79548E+00 7.52866E+00
          7.29875E+00 7.10568E+00 6.94933E+00 6.82911E+00 6.74302E+00
          6.69113E+00 6.67863E+00 6.71114E+00 6.78994E+00 6.89559E+00
          7.00372E+00 7.05893E+00 7.11500E+00 7.13021E+00 6.87298E+00
          6.51869E+00 5.01522E+00 4.06988E+00 2.36428E+00 1.97469E+00
          1.66791E+00 1.59998E+00                                     1.301E+01
 6.00E+09 1.02198E+01 9.95619E+00 9.70225E+00 9.46504E+00 9.24145E+00
          8.82172E+00 8.44162E+00 8.10006E+00 7.79621E+00 7.52955E+00
          7.29983E+00 7.10698E+00 6.95087E+00 6.83095E+00 6.74520E+00
          6.69369E+00 6.68168E+00 6.71479E+00 6.79444E+00 6.90140E+00
          7.01214E+00 7.07015E+00 7.13216E+00 7.15930E+00 6.94850E+00
          6.63837E+00 5.23511E+00 4.29612E+00 2.50109E+00 2.06052E+00
          1.68445E+00 1.59961E+00                                     1.302E+01
 8.00E+09 1.01991E+01 9.94374E+00 9.69653E+00 9.46352E+00 9.24241E+00
          8.82564E+00 8.44617E+00 8.10416E+00 7.79932E+00 7.53161E+00
          7.30121E+00 7.10795E+00 6.95149E+00 6.83174E+00 6.74878E+00
          6.70328E+00 6.69667E+00 6.72577E+00 6.78789E+00 6.88481E+00
          7.01765E+00 7.09501E+00 7.16504E+00 7.18165E+00 7.03071E+00
          6.86103E+00 5.55222E+00 4.59929E+00 2.74588E+00 2.25836E+00
          1.70850E+00 1.59863E+00                                     1.303E+01
 1.00E+10 1.01958E+01 9.94192E+00 9.69581E+00 9.46321E+00 9.24216E+00
          8.82563E+00 8.44620E+00 8.10409E+00 7.79906E+00 7.53113E+00
          7.30063E+00 7.10745E+00 6.95141E+00 6.83235E+00 6.74976E+00
          6.70392E+00 6.69644E+00 6.72474E+00 6.78725E+00 6.88758E+00
          7.02242E+00 7.09756E+00 7.17593E+00 7.22798E+00 7.12514E+00
          6.89695E+00 5.76966E+00 4.91683E+00 2.97361E+00 2.39276E+00
          1.74780E+00 1.59961E+00                                     1.304E+01


==> anc/colstop/sbethe/sdbase/pshcor-01.tab <==
# Atomic number =  1   (H )   Projectile: positron
#
#  S(0) =  1.000001E+00
#  I(0) =  5.509095E-01 a.u. =  1.499101E+01 eV
#  D(0) = -2.562478E-04
#
#        Z =  1.00000E+00
#    EXPOT =  1.49928E+01 eV
#       S0 =  1.00000E+00
#   1-S0/Z = -1.00000E-06
#       Ec =  1.00000E+03 eV
#
#    P( 1) =  3.57420E-02
#    P( 2) = -4.91880E-02
#    P( 3) =  3.05010E-02
#    P( 4) = -9.61580E-03
#    P( 5) =  1.50930E-03
#    P( 6) = -9.18720E-05
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04  2.59869E-01
  2.15265E-04  2.33599E-01
  2.44619E-04  2.09302E-01
  2.73973E-04  1.86788E-01
  2.93543E-04  1.81790E-01
  3.42466E-04  1.48644E-01
  3.91390E-04  1.32120E-01
  4.30529E-04  1.21815E-01
  4.89238E-04  1.04572E-01
  5.87085E-04  8.53788E-02
  6.84933E-04  7.34150E-02
  7.82780E-04  6.87337E-02
  8.80628E-04  5.94404E-02
  9.78476E-04  5.55817E-02
  1.07632E-03  4.62146E-02
  1.17417E-03  4.38118E-02
  1.36987E-03  4.11585E-02
  1.56556E-03  3.29073E-02
  1.76126E-03  2.93454E-02
  1.95695E-03  2.81887E-02
  2.15265E-03  2.60043E-02
  2.44619E-03  2.32423E-02
  2.73973E-03  2.10165E-02
  2.93543E-03  1.97773E-02
  3.42466E-03  1.73347E-02
  3.91390E-03  1.55711E-02
  4.30529E-03  1.44964E-02
  4.89238E-03  1.32702E-02
  5.87085E-03  1.18860E-02
  6.84933E-03  1.09862E-02
  7.82780E-03  1.03637E-02
  8.80628E-03  9.91096E-03
  9.78476E-03  9.56767E-03
  1.07632E-02  9.29836E-03
  1.17417E-02  9.08103E-03
  1.36987E-02  8.75016E-03
  1.56556E-02  8.50801E-03
  1.76126E-02  8.32141E-03
  1.95695E-02  8.17224E-03
  2.15265E-02  8.04981E-03
  2.44619E-02  7.90214E-03
  2.73973E-02  7.78566E-03
  2.93543E-02  7.72101E-03
  3.42466E-02  7.59300E-03
  3.91390E-02  7.50009E-03
  4.30529E-02  7.44390E-03
  4.89238E-02  7.38176E-03
  5.87085E-02  7.31934E-03
  6.84933E-02  7.29046E-03
  7.82780E-02  7.28285E-03
  8.80628E-02  7.28917E-03
  9.78476E-02  7.30483E-03
  1.07632E-01  7.32679E-03
  1.17417E-01  7.35304E-03
  1.36987E-01  7.41313E-03
  1.56556E-01  7.47806E-03
  1.76126E-01  7.54420E-03
  1.95695E-01  7.60960E-03
  2.15265E-01  7.67324E-03
  2.44619E-01  7.76432E-03
  2.73973E-01  7.84960E-03
  2.93543E-01  7.90320E-03
  3.42466E-01  8.02639E-03
  3.91390E-01  8.13556E-03
  4.30529E-01  8.21406E-03
  4.89238E-01  8.31916E-03
  5.87085E-01  8.46666E-03
  6.84933E-01  8.58719E-03
  7.82780E-01  8.68718E-03
  8.80628E-01  8.77115E-03
  9.78476E-01  8.84240E-03
  1.07632E+00  8.85663E-03
  1.17417E+00  8.85663E-03
  1.36987E+00  8.85663E-03
  1.56556E+00  8.85663E-03
  1.76126E+00  8.85663E-03
  1.95695E+00  8.85663E-03
  2.15265E+00  8.85663E-03
  2.44619E+00  8.85663E-03
  2.73973E+00  8.85663E-03
  2.93543E+00  8.85663E-03
  3.42466E+00  8.85663E-03
  3.91390E+00  8.85663E-03
  4.30529E+00  8.85663E-03
  4.89238E+00  8.85663E-03
  5.87085E+00  8.85663E-03
  6.84933E+00  8.85663E-03
  7.82780E+00  8.85663E-03
  8.80628E+00  8.85663E-03
  9.78476E+00  8.85663E-03
  1.07632E+01  8.85663E-03
  1.17417E+01  8.85663E-03
  1.36987E+01  8.85663E-03
  1.56556E+01  8.85663E-03
  1.76126E+01  8.85663E-03
  1.95695E+01  8.85663E-03
  2.15265E+01  8.85663E-03
  2.44619E+01  8.85663E-03
  2.73973E+01  8.85663E-03
  2.93543E+01  8.85663E-03
  3.42466E+01  8.85663E-03
  3.91390E+01  8.85663E-03
  4.30529E+01  8.85663E-03
  4.89238E+01  8.85663E-03
  5.87085E+01  8.85663E-03
  6.84933E+01  8.85663E-03
  7.82780E+01  8.85663E-03
  8.80628E+01  8.85663E-03
  9.78476E+01  8.85663E-03
  1.07632E+02  8.85663E-03
  1.17417E+02  8.85663E-03
  1.36987E+02  8.85663E-03
  1.56556E+02  8.85663E-03
  1.76126E+02  8.85663E-03
  1.95695E+02  8.85663E-03
  2.15265E+02  8.85663E-03
  2.44619E+02  8.85663E-03
  2.73973E+02  8.85663E-03
  2.93543E+02  8.85663E-03
  3.42466E+02  8.85663E-03
  3.91390E+02  8.85663E-03
  4.30529E+02  8.85663E-03
  4.89238E+02  8.85663E-03
  5.87085E+02  8.85663E-03
  6.84933E+02  8.85663E-03
  7.82780E+02  8.85663E-03
  8.80628E+02  8.85663E-03
  9.78476E+02  8.85663E-03
  1.07632E+03  8.85663E-03
  1.17417E+03  8.85663E-03
  1.36987E+03  8.85663E-03
  1.56556E+03  8.85663E-03
  1.76126E+03  8.85663E-03
  1.95695E+03  8.85663E-03
  2.15265E+03  8.85663E-03
  2.44619E+03  8.85663E-03
  2.73973E+03  8.85663E-03
  2.93543E+03  8.85663E-03
  3.42466E+03  8.85663E-03
  3.91390E+03  8.85663E-03
  4.30529E+03  8.85663E-03
  4.89238E+03  8.85663E-03
  5.87085E+03  8.85663E-03
  6.84933E+03  8.85663E-03
  7.82780E+03  8.85663E-03
  8.80628E+03  8.85663E-03
  9.78476E+03  8.85663E-03
  1.07632E+04  8.85663E-03
  1.17417E+04  8.85663E-03
  1.36987E+04  8.85663E-03
  1.56556E+04  8.85663E-03
  1.76126E+04  8.85663E-03
  1.95695E+04  8.85663E-03


==> anc/colstop/sbethe/sdbase/pshcor-02.tab <==
# Atomic number =  2   (He)   Projectile: positron
#
#  S(0) =  1.999806E+00
#  I(0) =  1.458556E+00 a.u. =  3.968933E+01 eV
#  D(0) =  3.912323E-04
#
#        Z =  2.00000E+00
#    EXPOT =  3.97246E+01 eV
#       S0 =  1.99981E+00
#   1-S0/Z =  9.70000E-05
#       Ec =  2.00000E+03 eV
#
#    P( 1) =  2.75310E-02
#    P( 2) = -4.42640E-02
#    P( 3) =  3.29220E-02
#    P( 4) = -1.25060E-02
#    P( 5) =  2.39280E-03
#    P( 6) = -1.75810E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04  4.77120E-01
  2.15265E-04  4.58358E-01
  2.44619E-04  4.31544E-01
  2.73973E-04  4.08211E-01
  2.93543E-04  3.89618E-01
  3.42466E-04  3.51925E-01
  3.91390E-04  3.21509E-01
  4.30529E-04  3.00083E-01
  4.89238E-04  2.68945E-01
  5.87085E-04  2.33750E-01
  6.84933E-04  2.05663E-01
  7.82780E-04  1.78777E-01
  8.80628E-04  1.59281E-01
  9.78476E-04  1.44253E-01
  1.07632E-03  1.32856E-01
  1.17417E-03  1.19524E-01
  1.36987E-03  1.03136E-01
  1.56556E-03  9.36968E-02
  1.76126E-03  8.23320E-02
  1.95695E-03  7.53280E-02
  2.15265E-03  6.50041E-02
  2.44619E-03  6.09352E-02
  2.73973E-03  5.44249E-02
  2.93543E-03  4.89118E-02
  3.42466E-03  4.50869E-02
  3.91390E-03  3.74135E-02
  4.30529E-03  3.42103E-02
  4.89238E-03  3.02711E-02
  5.87085E-03  2.54037E-02
  6.84933E-03  2.19618E-02
  7.82780E-03  1.94388E-02
  8.80628E-03  1.75303E-02
  9.78476E-03  1.60476E-02
  1.07632E-02  1.48689E-02
  1.17417E-02  1.39133E-02
  1.36987E-02  1.24660E-02
  1.56556E-02  1.14276E-02
  1.76126E-02  1.06494E-02
  1.95695E-02  1.00455E-02
  2.15265E-02  9.56346E-03
  2.44619E-02  8.99873E-03
  2.73973E-02  8.56462E-03
  2.93543E-02  8.32668E-03
  3.42466E-02  7.85662E-03
  3.91390E-02  7.50799E-03
  4.30529E-02  7.28731E-03
  4.89238E-02  7.02323E-03
  5.87085E-02  6.70121E-03
  6.84933E-02  6.47205E-03
  7.82780E-02  6.30145E-03
  8.80628E-02  6.17043E-03
  9.78476E-02  6.06749E-03
  1.07632E-01  5.98526E-03
  1.17417E-01  5.91872E-03
  1.36987E-01  5.81962E-03
  1.56556E-01  5.75190E-03
  1.76126E-01  5.70510E-03
  1.95695E-01  5.67281E-03
  2.15265E-01  5.65090E-03
  2.44619E-01  5.63162E-03
  2.73973E-01  5.62347E-03
  2.93543E-01  5.62231E-03
  3.42466E-01  5.62912E-03
  3.91390E-01  5.64441E-03
  4.30529E-01  5.65998E-03
  4.89238E-01  5.68611E-03
  5.87085E-01  5.73200E-03
  6.84933E-01  5.77683E-03
  7.82780E-01  5.81881E-03
  8.80628E-01  5.85743E-03
  9.78476E-01  5.89267E-03
  1.07632E+00  5.89999E-03
  1.17417E+00  5.89999E-03
  1.36987E+00  5.89999E-03
  1.56556E+00  5.89999E-03
  1.76126E+00  5.89999E-03
  1.95695E+00  5.89999E-03
  2.15265E+00  5.89999E-03
  2.44619E+00  5.89999E-03
  2.73973E+00  5.89999E-03
  2.93543E+00  5.89999E-03
  3.42466E+00  5.89999E-03
  3.91390E+00  5.89999E-03
  4.30529E+00  5.89999E-03
  4.89238E+00  5.89999E-03
  5.87085E+00  5.89999E-03
  6.84933E+00  5.89999E-03
  7.82780E+00  5.89999E-03
  8.80628E+00  5.89999E-03
  9.78476E+00  5.89999E-03
  1.07632E+01  5.89999E-03
  1.17417E+01  5.89999E-03
  1.36987E+01  5.89999E-03
  1.56556E+01  5.89999E-03
  1.76126E+01  5.89999E-03
  1.95695E+01  5.89999E-03
  2.15265E+01  5.89999E-03
  2.44619E+01  5.89999E-03
  2.73973E+01  5.89999E-03
  2.93543E+01  5.89999E-03
  3.42466E+01  5.89999E-03
  3.91390E+01  5.89999E-03
  4.30529E+01  5.89999E-03
  4.89238E+01  5.89999E-03
  5.87085E+01  5.89999E-03
  6.84933E+01  5.89999E-03
  7.82780E+01  5.89999E-03
  8.80628E+01  5.89999E-03
  9.78476E+01  5.89999E-03
  1.07632E+02  5.89999E-03
  1.17417E+02  5.89999E-03
  1.36987E+02  5.89999E-03
  1.56556E+02  5.89999E-03
  1.76126E+02  5.89999E-03
  1.95695E+02  5.89999E-03
  2.15265E+02  5.89999E-03
  2.44619E+02  5.89999E-03
  2.73973E+02  5.89999E-03
  2.93543E+02  5.89999E-03
  3.42466E+02  5.89999E-03
  3.91390E+02  5.89999E-03
  4.30529E+02  5.89999E-03
  4.89238E+02  5.89999E-03
  5.87085E+02  5.89999E-03
  6.84933E+02  5.89999E-03
  7.82780E+02  5.89999E-03
  8.80628E+02  5.89999E-03
  9.78476E+02  5.89999E-03
  1.07632E+03  5.89999E-03
  1.17417E+03  5.89999E-03
  1.36987E+03  5.89999E-03
  1.56556E+03  5.89999E-03
  1.76126E+03  5.89999E-03
  1.95695E+03  5.89999E-03
  2.15265E+03  5.89999E-03
  2.44619E+03  5.89999E-03
  2.73973E+03  5.89999E-03
  2.93543E+03  5.89999E-03
  3.42466E+03  5.89999E-03
  3.91390E+03  5.89999E-03
  4.30529E+03  5.89999E-03
  4.89238E+03  5.89999E-03
  5.87085E+03  5.89999E-03
  6.84933E+03  5.89999E-03
  7.82780E+03  5.89999E-03
  8.80628E+03  5.89999E-03
  9.78476E+03  5.89999E-03
  1.07632E+04  5.89999E-03
  1.17417E+04  5.89999E-03
  1.36987E+04  5.89999E-03
  1.56556E+04  5.89999E-03
  1.76126E+04  5.89999E-03
  1.95695E+04  5.89999E-03


==> anc/colstop/sbethe/sdbase/pshcor-03.tab <==
# Atomic number =  3   (Li)   Projectile: positron
#
#  S(0) =  2.999331E+00
#  I(0) =  1.249357E+00 a.u. =  3.399674E+01 eV
#  D(0) =  1.327218E-03
#
#        Z =  3.00000E+00
#    EXPOT =  3.40675E+01 eV
#       S0 =  2.99933E+00
#   1-S0/Z =  2.23000E-04
#       Ec =  3.00000E+03 eV
#
#    P( 1) =  1.68670E-02
#    P( 2) = -2.96600E-02
#    P( 3) =  2.69810E-02
#    P( 4) = -1.27070E-02
#    P( 5) =  3.03500E-03
#    P( 6) = -2.71210E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04  3.05681E-01
  2.15265E-04  3.29164E-01
  2.44619E-04  3.52190E-01
  2.73973E-04  3.64961E-01
  2.93543E-04  3.73007E-01
  3.42466E-04  3.74284E-01
  3.91390E-04  3.69699E-01
  4.30529E-04  3.61932E-01
  4.89238E-04  3.49316E-01
  5.87085E-04  3.24238E-01
  6.84933E-04  3.01956E-01
  7.82780E-04  2.76977E-01
  8.80628E-04  2.58185E-01
  9.78476E-04  2.39673E-01
  1.07632E-03  2.24393E-01
  1.17417E-03  2.07217E-01
  1.36987E-03  1.82746E-01
  1.56556E-03  1.64341E-01
  1.76126E-03  1.47263E-01
  1.95695E-03  1.33844E-01
  2.15265E-03  1.23494E-01
  2.44619E-03  1.07991E-01
  2.73973E-03  9.64790E-02
  2.93543E-03  8.94096E-02
  3.42466E-03  7.71666E-02
  3.91390E-03  7.02690E-02
  4.30529E-03  6.10039E-02
  4.89238E-03  5.67479E-02
  5.87085E-03  4.57569E-02
  6.84933E-03  4.00997E-02
  7.82780E-03  3.52898E-02
  8.80628E-03  3.14692E-02
  9.78476E-03  2.83902E-02
  1.07632E-02  2.58732E-02
  1.17417E-02  2.37880E-02
  1.36987E-02  2.05571E-02
  1.56556E-02  1.81916E-02
  1.76126E-02  1.63994E-02
  1.95695E-02  1.50028E-02
  2.15265E-02  1.38888E-02
  2.44619E-02  1.25903E-02
  2.73973E-02  1.16024E-02
  2.93543E-02  1.10667E-02
  3.42466E-02  1.00248E-02
  3.91390E-02  9.26973E-03
  4.30529E-02  8.80085E-03
  4.89238E-02  8.24946E-03
  5.87085E-02  7.59007E-03
  6.84933E-02  7.12620E-03
  7.82780E-02  6.78000E-03
  8.80628E-02  6.51023E-03
  9.78476E-02  6.29306E-03
  1.07632E-01  6.11374E-03
  1.17417E-01  5.96267E-03
  1.36987E-01  5.72102E-03
  1.56556E-01  5.53511E-03
  1.76126E-01  5.38680E-03
  1.95695E-01  5.26527E-03
  2.15265E-01  5.16355E-03
  2.44619E-01  5.03832E-03
  2.73973E-01  4.93713E-03
  2.93543E-01  4.87970E-03
  3.42466E-01  4.76193E-03
  3.91390E-01  4.67075E-03
  4.30529E-01  4.61129E-03
  4.89238E-01  4.53832E-03
  5.87085E-01  4.44645E-03
  6.84933E-01  4.37877E-03
  7.82780E-01  4.32669E-03
  8.80628E-01  4.28527E-03
  9.78476E-01  4.25143E-03
  1.07632E+00  4.24479E-03
  1.17417E+00  4.24479E-03
  1.36987E+00  4.24479E-03
  1.56556E+00  4.24479E-03
  1.76126E+00  4.24479E-03
  1.95695E+00  4.24479E-03
  2.15265E+00  4.24479E-03
  2.44619E+00  4.24479E-03
  2.73973E+00  4.24479E-03
  2.93543E+00  4.24479E-03
  3.42466E+00  4.24479E-03
  3.91390E+00  4.24479E-03
  4.30529E+00  4.24479E-03
  4.89238E+00  4.24479E-03
  5.87085E+00  4.24479E-03
  6.84933E+00  4.24479E-03
  7.82780E+00  4.24479E-03
  8.80628E+00  4.24479E-03
  9.78476E+00  4.24479E-03
  1.07632E+01  4.24479E-03
  1.17417E+01  4.24479E-03
  1.36987E+01  4.24479E-03
  1.56556E+01  4.24479E-03
  1.76126E+01  4.24479E-03
  1.95695E+01  4.24479E-03
  2.15265E+01  4.24479E-03
  2.44619E+01  4.24479E-03
  2.73973E+01  4.24479E-03
  2.93543E+01  4.24479E-03
  3.42466E+01  4.24479E-03
  3.91390E+01  4.24479E-03
  4.30529E+01  4.24479E-03
  4.89238E+01  4.24479E-03
  5.87085E+01  4.24479E-03
  6.84933E+01  4.24479E-03
  7.82780E+01  4.24479E-03
  8.80628E+01  4.24479E-03
  9.78476E+01  4.24479E-03
  1.07632E+02  4.24479E-03
  1.17417E+02  4.24479E-03
  1.36987E+02  4.24479E-03
  1.56556E+02  4.24479E-03
  1.76126E+02  4.24479E-03
  1.95695E+02  4.24479E-03
  2.15265E+02  4.24479E-03
  2.44619E+02  4.24479E-03
  2.73973E+02  4.24479E-03
  2.93543E+02  4.24479E-03
  3.42466E+02  4.24479E-03
  3.91390E+02  4.24479E-03
  4.30529E+02  4.24479E-03
  4.89238E+02  4.24479E-03
  5.87085E+02  4.24479E-03
  6.84933E+02  4.24479E-03
  7.82780E+02  4.24479E-03
  8.80628E+02  4.24479E-03
  9.78476E+02  4.24479E-03
  1.07632E+03  4.24479E-03
  1.17417E+03  4.24479E-03
  1.36987E+03  4.24479E-03
  1.56556E+03  4.24479E-03
  1.76126E+03  4.24479E-03
  1.95695E+03  4.24479E-03
  2.15265E+03  4.24479E-03
  2.44619E+03  4.24479E-03
  2.73973E+03  4.24479E-03
  2.93543E+03  4.24479E-03
  3.42466E+03  4.24479E-03
  3.91390E+03  4.24479E-03
  4.30529E+03  4.24479E-03
  4.89238E+03  4.24479E-03
  5.87085E+03  4.24479E-03
  6.84933E+03  4.24479E-03
  7.82780E+03  4.24479E-03
  8.80628E+03  4.24479E-03
  9.78476E+03  4.24479E-03
  1.07632E+04  4.24479E-03
  1.17417E+04  4.24479E-03
  1.36987E+04  4.24479E-03
  1.56556E+04  4.24479E-03
  1.76126E+04  4.24479E-03
  1.95695E+04  4.24479E-03


==> anc/colstop/sbethe/sdbase/pshcor-04.tab <==
# Atomic number =  4   (Be)   Projectile: positron
#
#  S(0) =  3.998664E+00
#  I(0) =  1.418214E+00 a.u. =  3.859157E+01 eV
#  D(0) =  2.818309E-03
#
#        Z =  4.00000E+00
#    EXPOT =  3.87094E+01 eV
#       S0 =  3.99866E+00
#   1-S0/Z =  3.34000E-04
#       Ec =  4.00000E+03 eV
#
#    P( 1) =  4.70600E-03
#    P( 2) =  2.33350E-03
#    P( 3) = -5.70200E-03
#    P( 4) =  3.44800E-03
#    P( 5) = -7.54940E-04
#    P( 6) =  7.53930E-05
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04  5.22363E-02
  2.15265E-04  9.46834E-02
  2.44619E-04  1.48688E-01
  2.73973E-04  1.87664E-01
  2.93543E-04  2.08129E-01
  3.42466E-04  2.47618E-01
  3.91390E-04  2.72579E-01
  4.30529E-04  2.85828E-01
  4.89238E-04  2.97863E-01
  5.87085E-04  3.04845E-01
  6.84933E-04  3.01591E-01
  7.82780E-04  2.93688E-01
  8.80628E-04  2.83574E-01
  9.78476E-04  2.71973E-01
  1.07632E-03  2.61954E-01
  1.17417E-03  2.49097E-01
  1.36987E-03  2.29441E-01
  1.56556E-03  2.08974E-01
  1.76126E-03  1.93548E-01
  1.95695E-03  1.78767E-01
  2.15265E-03  1.66419E-01
  2.44619E-03  1.48634E-01
  2.73973E-03  1.34471E-01
  2.93543E-03  1.28235E-01
  3.42466E-03  1.12284E-01
  3.91390E-03  9.74856E-02
  4.30529E-03  8.97986E-02
  4.89238E-03  7.83952E-02
  5.87085E-03  6.48016E-02
  6.84933E-03  5.59360E-02
  7.82780E-03  5.06316E-02
  8.80628E-03  4.48002E-02
  9.78476E-03  4.02370E-02
  1.07632E-02  3.65716E-02
  1.17417E-02  3.35646E-02
  1.36987E-02  2.89285E-02
  1.56556E-02  2.55253E-02
  1.76126E-02  2.29243E-02
  1.95695E-02  2.08740E-02
  2.15265E-02  1.92178E-02
  2.44619E-02  1.72574E-02
  2.73973E-02  1.57393E-02
  2.93543E-02  1.49051E-02
  3.42466E-02  1.32580E-02
  3.91390E-02  1.20432E-02
  4.30529E-02  1.12803E-02
  4.89238E-02  1.03763E-02
  5.87085E-02  9.29010E-03
  6.84933E-02  8.52818E-03
  7.82780E-02  7.96495E-03
  8.80628E-02  7.53186E-03
  9.78476E-02  7.18847E-03
  1.07632E-01  6.90940E-03
  1.17417E-01  6.67795E-03
  1.36987E-01  6.31563E-03
  1.56556E-01  6.04406E-03
  1.76126E-01  5.83197E-03
  1.95695E-01  5.66096E-03
  2.15265E-01  5.51949E-03
  2.44619E-01  5.34681E-03
  2.73973E-01  5.20774E-03
  2.93543E-01  5.12866E-03
  3.42466E-01  4.96500E-03
  3.91390E-01  4.83547E-03
  4.30529E-01  4.74875E-03
  4.89238E-01  4.63869E-03
  5.87085E-01  4.49173E-03
  6.84933E-01  4.37463E-03
  7.82780E-01  4.27727E-03
  8.80628E-01  4.19387E-03
  9.78476E-01  4.12087E-03
  1.07632E+00  4.10595E-03
  1.17417E+00  4.10595E-03
  1.36987E+00  4.10595E-03
  1.56556E+00  4.10595E-03
  1.76126E+00  4.10595E-03
  1.95695E+00  4.10595E-03
  2.15265E+00  4.10595E-03
  2.44619E+00  4.10595E-03
  2.73973E+00  4.10595E-03
  2.93543E+00  4.10595E-03
  3.42466E+00  4.10595E-03
  3.91390E+00  4.10595E-03
  4.30529E+00  4.10595E-03
  4.89238E+00  4.10595E-03
  5.87085E+00  4.10595E-03
  6.84933E+00  4.10595E-03
  7.82780E+00  4.10595E-03
  8.80628E+00  4.10595E-03
  9.78476E+00  4.10595E-03
  1.07632E+01  4.10595E-03
  1.17417E+01  4.10595E-03
  1.36987E+01  4.10595E-03
  1.56556E+01  4.10595E-03
  1.76126E+01  4.10595E-03
  1.95695E+01  4.10595E-03
  2.15265E+01  4.10595E-03
  2.44619E+01  4.10595E-03
  2.73973E+01  4.10595E-03
  2.93543E+01  4.10595E-03
  3.42466E+01  4.10595E-03
  3.91390E+01  4.10595E-03
  4.30529E+01  4.10595E-03
  4.89238E+01  4.10595E-03
  5.87085E+01  4.10595E-03
  6.84933E+01  4.10595E-03
  7.82780E+01  4.10595E-03
  8.80628E+01  4.10595E-03
  9.78476E+01  4.10595E-03
  1.07632E+02  4.10595E-03
  1.17417E+02  4.10595E-03
  1.36987E+02  4.10595E-03
  1.56556E+02  4.10595E-03
  1.76126E+02  4.10595E-03
  1.95695E+02  4.10595E-03
  2.15265E+02  4.10595E-03
  2.44619E+02  4.10595E-03
  2.73973E+02  4.10595E-03
  2.93543E+02  4.10595E-03
  3.42466E+02  4.10595E-03
  3.91390E+02  4.10595E-03
  4.30529E+02  4.10595E-03
  4.89238E+02  4.10595E-03
  5.87085E+02  4.10595E-03
  6.84933E+02  4.10595E-03
  7.82780E+02  4.10595E-03
  8.80628E+02  4.10595E-03
  9.78476E+02  4.10595E-03
  1.07632E+03  4.10595E-03
  1.17417E+03  4.10595E-03
  1.36987E+03  4.10595E-03
  1.56556E+03  4.10595E-03
  1.76126E+03  4.10595E-03
  1.95695E+03  4.10595E-03
  2.15265E+03  4.10595E-03
  2.44619E+03  4.10595E-03
  2.73973E+03  4.10595E-03
  2.93543E+03  4.10595E-03
  3.42466E+03  4.10595E-03
  3.91390E+03  4.10595E-03
  4.30529E+03  4.10595E-03
  4.89238E+03  4.10595E-03
  5.87085E+03  4.10595E-03
  6.84933E+03  4.10595E-03
  7.82780E+03  4.10595E-03
  8.80628E+03  4.10595E-03
  9.78476E+03  4.10595E-03
  1.07632E+04  4.10595E-03
  1.17417E+04  4.10595E-03
  1.36987E+04  4.10595E-03
  1.56556E+04  4.10595E-03
  1.76126E+04  4.10595E-03
  1.95695E+04  4.10595E-03


==> anc/colstop/sbethe/sdbase/pshcor-05.tab <==
# Atomic number =  5   (B )   Projectile: positron
#
#  S(0) =  4.997820E+00
#  I(0) =  1.798837E+00 a.u. =  4.894885E+01 eV
#  D(0) =  4.174421E-03
#
#        Z =  5.00000E+00
#    EXPOT =  4.91411E+01 eV
#       S0 =  4.99782E+00
#   1-S0/Z =  4.36000E-04
#       Ec =  5.00000E+03 eV
#
#    P( 1) =  2.35180E-02
#    P( 2) = -4.06480E-02
#    P( 3) =  3.85350E-02
#    P( 4) = -1.94760E-02
#    P( 5) =  5.13130E-03
#    P( 6) = -5.08810E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -6.16930E-02
  2.15265E-04 -3.00126E-02
  2.44619E-04  1.01668E-02
  2.73973E-04  4.70778E-02
  2.93543E-04  7.13402E-02
  3.42466E-04  1.23741E-01
  3.91390E-04  1.63679E-01
  4.30529E-04  1.87018E-01
  4.89238E-04  2.14468E-01
  5.87085E-04  2.41940E-01
  6.84933E-04  2.58459E-01
  7.82780E-04  2.66055E-01
  8.80628E-04  2.66916E-01
  9.78476E-04  2.66168E-01
  1.07632E-03  2.63061E-01
  1.17417E-03  2.56674E-01
  1.36987E-03  2.46136E-01
  1.56556E-03  2.31722E-01
  1.76126E-03  2.19200E-01
  1.95695E-03  2.06712E-01
  2.15265E-03  1.96485E-01
  2.44619E-03  1.80100E-01
  2.73973E-03  1.65873E-01
  2.93543E-03  1.58527E-01
  3.42466E-03  1.40874E-01
  3.91390E-03  1.24965E-01
  4.30529E-03  1.15650E-01
  4.89238E-03  1.04633E-01
  5.87085E-03  8.76468E-02
  6.84933E-03  7.63675E-02
  7.82780E-03  6.63219E-02
  8.80628E-03  5.90054E-02
  9.78476E-03  5.34729E-02
  1.07632E-02  4.93685E-02
  1.17417E-02  4.56314E-02
  1.36987E-02  3.96461E-02
  1.56556E-02  3.51100E-02
  1.76126E-02  3.15835E-02
  1.95695E-02  2.87801E-02
  2.15265E-02  2.65083E-02
  2.44619E-02  2.38204E-02
  2.73973E-02  2.17471E-02
  2.93543E-02  2.06133E-02
  3.42466E-02  1.83911E-02
  3.91390E-02  1.67699E-02
  4.30529E-02  1.57610E-02
  4.89238E-02  1.45754E-02
  5.87085E-02  1.31651E-02
  6.84933E-02  1.21837E-02
  7.82780E-02  1.14607E-02
  8.80628E-02  1.09051E-02
  9.78476E-02  1.04637E-02
  1.07632E-01  1.01038E-02
  1.17417E-01  9.80423E-03
  1.36987E-01  9.33218E-03
  1.56556E-01  8.97527E-03
  1.76126E-01  8.69445E-03
  1.95695E-01  8.46672E-03
  2.15265E-01  8.27765E-03
  2.44619E-01  8.04646E-03
  2.73973E-01  7.86058E-03
  2.93543E-01  7.75531E-03
  3.42466E-01  7.53945E-03
  3.91390E-01  7.37178E-03
  4.30529E-01  7.26185E-03
  4.89238E-01  7.12586E-03
  5.87085E-01  6.95209E-03
  6.84933E-01  6.82136E-03
  7.82780E-01  6.71855E-03
  8.80628E-01  6.63499E-03
  9.78476E-01  6.56533E-03
  1.07632E+00  6.55149E-03
  1.17417E+00  6.55149E-03
  1.36987E+00  6.55149E-03
  1.56556E+00  6.55149E-03
  1.76126E+00  6.55149E-03
  1.95695E+00  6.55149E-03
  2.15265E+00  6.55149E-03
  2.44619E+00  6.55149E-03
  2.73973E+00  6.55149E-03
  2.93543E+00  6.55149E-03
  3.42466E+00  6.55149E-03
  3.91390E+00  6.55149E-03
  4.30529E+00  6.55149E-03
  4.89238E+00  6.55149E-03
  5.87085E+00  6.55149E-03
  6.84933E+00  6.55149E-03
  7.82780E+00  6.55149E-03
  8.80628E+00  6.55149E-03
  9.78476E+00  6.55149E-03
  1.07632E+01  6.55149E-03
  1.17417E+01  6.55149E-03
  1.36987E+01  6.55149E-03
  1.56556E+01  6.55149E-03
  1.76126E+01  6.55149E-03
  1.95695E+01  6.55149E-03
  2.15265E+01  6.55149E-03
  2.44619E+01  6.55149E-03
  2.73973E+01  6.55149E-03
  2.93543E+01  6.55149E-03
  3.42466E+01  6.55149E-03
  3.91390E+01  6.55149E-03
  4.30529E+01  6.55149E-03
  4.89238E+01  6.55149E-03
  5.87085E+01  6.55149E-03
  6.84933E+01  6.55149E-03
  7.82780E+01  6.55149E-03
  8.80628E+01  6.55149E-03
  9.78476E+01  6.55149E-03
  1.07632E+02  6.55149E-03
  1.17417E+02  6.55149E-03
  1.36987E+02  6.55149E-03
  1.56556E+02  6.55149E-03
  1.76126E+02  6.55149E-03
  1.95695E+02  6.55149E-03
  2.15265E+02  6.55149E-03
  2.44619E+02  6.55149E-03
  2.73973E+02  6.55149E-03
  2.93543E+02  6.55149E-03
  3.42466E+02  6.55149E-03
  3.91390E+02  6.55149E-03
  4.30529E+02  6.55149E-03
  4.89238E+02  6.55149E-03
  5.87085E+02  6.55149E-03
  6.84933E+02  6.55149E-03
  7.82780E+02  6.55149E-03
  8.80628E+02  6.55149E-03
  9.78476E+02  6.55149E-03
  1.07632E+03  6.55149E-03
  1.17417E+03  6.55149E-03
  1.36987E+03  6.55149E-03
  1.56556E+03  6.55149E-03
  1.76126E+03  6.55149E-03
  1.95695E+03  6.55149E-03
  2.15265E+03  6.55149E-03
  2.44619E+03  6.55149E-03
  2.73973E+03  6.55149E-03
  2.93543E+03  6.55149E-03
  3.42466E+03  6.55149E-03
  3.91390E+03  6.55149E-03
  4.30529E+03  6.55149E-03
  4.89238E+03  6.55149E-03
  5.87085E+03  6.55149E-03
  6.84933E+03  6.55149E-03
  7.82780E+03  6.55149E-03
  8.80628E+03  6.55149E-03
  9.78476E+03  6.55149E-03
  1.07632E+04  6.55149E-03
  1.17417E+04  6.55149E-03
  1.36987E+04  6.55149E-03
  1.56556E+04  6.55149E-03
  1.76126E+04  6.55149E-03
  1.95695E+04  6.55149E-03


==> anc/colstop/sbethe/sdbase/pshcor-06.tab <==
# Atomic number =  6   (C )   Projectile: positron
#
#  S(0) =  5.996630E+00
#  I(0) =  2.274934E+00 a.u. =  6.190411E+01 eV
#  D(0) =  6.221566E-03
#
#        Z =  6.00000E+00
#    EXPOT =  6.22104E+01 eV
#       S0 =  5.99663E+00
#   1-S0/Z =  5.61670E-04
#       Ec =  6.00000E+03 eV
#
#    P( 1) =  2.55220E-02
#    P( 2) = -5.21190E-02
#    P( 3) =  5.62090E-02
#    P( 4) = -3.09870E-02
#    P( 5) =  8.60140E-03
#    P( 6) = -8.93820E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -6.55231E-02
  2.15265E-04 -4.39163E-02
  2.44619E-04 -1.55339E-02
  2.73973E-04  1.05115E-02
  2.93543E-04  2.45742E-02
  3.42466E-04  5.92435E-02
  3.91390E-04  8.99709E-02
  4.30529E-04  1.10508E-01
  4.89238E-04  1.40859E-01
  5.87085E-04  1.81771E-01
  6.84933E-04  2.05313E-01
  7.82780E-04  2.22034E-01
  8.80628E-04  2.34248E-01
  9.78476E-04  2.38654E-01
  1.07632E-03  2.40540E-01
  1.17417E-03  2.43256E-01
  1.36987E-03  2.40532E-01
  1.56556E-03  2.34400E-01
  1.76126E-03  2.26659E-01
  1.95695E-03  2.19018E-01
  2.15265E-03  2.11050E-01
  2.44619E-03  1.97991E-01
  2.73973E-03  1.86598E-01
  2.93543E-03  1.78174E-01
  3.42466E-03  1.63307E-01
  3.91390E-03  1.46718E-01
  4.30529E-03  1.37251E-01
  4.89238E-03  1.24433E-01
  5.87085E-03  1.06021E-01
  6.84933E-03  9.29120E-02
  7.82780E-03  8.30966E-02
  8.80628E-03  7.42043E-02
  9.78476E-03  6.74590E-02
  1.07632E-02  6.27319E-02
  1.17417E-02  5.62156E-02
  1.36987E-02  4.89014E-02
  1.56556E-02  4.32370E-02
  1.76126E-02  3.87665E-02
  1.95695E-02  3.51790E-02
  2.15265E-02  3.22546E-02
  2.44619E-02  2.87802E-02
  2.73973E-02  2.60939E-02
  2.93543E-02  2.46240E-02
  3.42466E-02  2.17454E-02
  3.91390E-02  1.96503E-02
  4.30529E-02  1.83501E-02
  4.89238E-02  1.68269E-02
  5.87085E-02  1.50229E-02
  6.84933E-02  1.37728E-02
  7.82780E-02  1.28541E-02
  8.80628E-02  1.21484E-02
  9.78476E-02  1.15873E-02
  1.07632E-01  1.11290E-02
  1.17417E-01  1.07463E-02
  1.36987E-01  1.01401E-02
  1.56556E-01  9.67777E-03
  1.76126E-01  9.31065E-03
  1.95695E-01  9.01012E-03
  2.15265E-01  8.75832E-03
  2.44619E-01  8.44712E-03
  2.73973E-01  8.19390E-03
  2.93543E-01  8.04921E-03
  3.42466E-01  7.74934E-03
  3.91390E-01  7.51338E-03
  4.30529E-01  7.35722E-03
  4.89238E-01  7.16256E-03
  5.87085E-01  6.91181E-03
  6.84933E-01  6.72223E-03
  7.82780E-01  6.57314E-03
  8.80628E-01  6.45239E-03
  9.78476E-01  6.35235E-03
  1.07632E+00  6.33258E-03
  1.17417E+00  6.33258E-03
  1.36987E+00  6.33258E-03
  1.56556E+00  6.33258E-03
  1.76126E+00  6.33258E-03
  1.95695E+00  6.33258E-03
  2.15265E+00  6.33258E-03
  2.44619E+00  6.33258E-03
  2.73973E+00  6.33258E-03
  2.93543E+00  6.33258E-03
  3.42466E+00  6.33258E-03
  3.91390E+00  6.33258E-03
  4.30529E+00  6.33258E-03
  4.89238E+00  6.33258E-03
  5.87085E+00  6.33258E-03
  6.84933E+00  6.33258E-03
  7.82780E+00  6.33258E-03
  8.80628E+00  6.33258E-03
  9.78476E+00  6.33258E-03
  1.07632E+01  6.33258E-03
  1.17417E+01  6.33258E-03
  1.36987E+01  6.33258E-03
  1.56556E+01  6.33258E-03
  1.76126E+01  6.33258E-03
  1.95695E+01  6.33258E-03
  2.15265E+01  6.33258E-03
  2.44619E+01  6.33258E-03
  2.73973E+01  6.33258E-03
  2.93543E+01  6.33258E-03
  3.42466E+01  6.33258E-03
  3.91390E+01  6.33258E-03
  4.30529E+01  6.33258E-03
  4.89238E+01  6.33258E-03
  5.87085E+01  6.33258E-03
  6.84933E+01  6.33258E-03
  7.82780E+01  6.33258E-03
  8.80628E+01  6.33258E-03
  9.78476E+01  6.33258E-03
  1.07632E+02  6.33258E-03
  1.17417E+02  6.33258E-03
  1.36987E+02  6.33258E-03
  1.56556E+02  6.33258E-03
  1.76126E+02  6.33258E-03
  1.95695E+02  6.33258E-03
  2.15265E+02  6.33258E-03
  2.44619E+02  6.33258E-03
  2.73973E+02  6.33258E-03
  2.93543E+02  6.33258E-03
  3.42466E+02  6.33258E-03
  3.91390E+02  6.33258E-03
  4.30529E+02  6.33258E-03
  4.89238E+02  6.33258E-03
  5.87085E+02  6.33258E-03
  6.84933E+02  6.33258E-03
  7.82780E+02  6.33258E-03
  8.80628E+02  6.33258E-03
  9.78476E+02  6.33258E-03
  1.07632E+03  6.33258E-03
  1.17417E+03  6.33258E-03
  1.36987E+03  6.33258E-03
  1.56556E+03  6.33258E-03
  1.76126E+03  6.33258E-03
  1.95695E+03  6.33258E-03
  2.15265E+03  6.33258E-03
  2.44619E+03  6.33258E-03
  2.73973E+03  6.33258E-03
  2.93543E+03  6.33258E-03
  3.42466E+03  6.33258E-03
  3.91390E+03  6.33258E-03
  4.30529E+03  6.33258E-03
  4.89238E+03  6.33258E-03
  5.87085E+03  6.33258E-03
  6.84933E+03  6.33258E-03
  7.82780E+03  6.33258E-03
  8.80628E+03  6.33258E-03
  9.78476E+03  6.33258E-03
  1.07632E+04  6.33258E-03
  1.17417E+04  6.33258E-03
  1.36987E+04  6.33258E-03
  1.56556E+04  6.33258E-03
  1.76126E+04  6.33258E-03
  1.95695E+04  6.33258E-03


==> anc/colstop/sbethe/sdbase/pshcor-07.tab <==
# Atomic number =  7   (N )   Projectile: positron
#
#  S(0) =  6.995102E+00
#  I(0) =  2.818590E+00 a.u. =  7.669774E+01 eV
#  D(0) =  1.036331E-02
#
#        Z =  7.00000E+00
#    EXPOT =  7.71520E+01 eV
#       S0 =  6.99510E+00
#   1-S0/Z =  6.99710E-04
#       Ec =  7.00000E+03 eV
#
#    P( 1) =  2.83170E-04
#    P( 2) =  2.32620E-02
#    P( 3) = -3.03440E-02
#    P( 4) =  1.63140E-02
#    P( 5) = -3.59940E-03
#    P( 6) =  3.10720E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.10448E-02
  2.15265E-04 -1.35946E-02
  2.44619E-04  6.54847E-03
  2.73973E-04  2.48646E-02
  2.93543E-04  3.61998E-02
  3.42466E-04  5.93655E-02
  3.91390E-04  7.83567E-02
  4.30529E-04  9.31522E-02
  4.89238E-04  1.10903E-01
  5.87085E-04  1.42206E-01
  6.84933E-04  1.64644E-01
  7.82780E-04  1.86961E-01
  8.80628E-04  2.00895E-01
  9.78476E-04  2.11500E-01
  1.07632E-03  2.16843E-01
  1.17417E-03  2.23935E-01
  1.36987E-03  2.27850E-01
  1.56556E-03  2.27244E-01
  1.76126E-03  2.24254E-01
  1.95695E-03  2.20583E-01
  2.15265E-03  2.16558E-01
  2.44619E-03  2.06892E-01
  2.73973E-03  1.97835E-01
  2.93543E-03  1.91115E-01
  3.42466E-03  1.77584E-01
  3.91390E-03  1.62857E-01
  4.30529E-03  1.54309E-01
  4.89238E-03  1.40756E-01
  5.87085E-03  1.23054E-01
  6.84933E-03  1.09166E-01
  7.82780E-03  9.64972E-02
  8.80628E-03  8.81229E-02
  9.78476E-03  8.04096E-02
  1.07632E-02  7.31031E-02
  1.17417E-02  6.74195E-02
  1.36987E-02  5.87861E-02
  1.56556E-02  5.18232E-02
  1.76126E-02  4.66441E-02
  1.95695E-02  4.24796E-02
  2.15265E-02  3.90585E-02
  2.44619E-02  3.49379E-02
  2.73973E-02  3.16912E-02
  2.93543E-02  2.98854E-02
  3.42466E-02  2.62737E-02
  3.91390E-02  2.35707E-02
  4.30529E-02  2.18568E-02
  4.89238E-02  1.98109E-02
  5.87085E-02  1.73351E-02
  6.84933E-02  1.55916E-02
  7.82780E-02  1.43030E-02
  8.80628E-02  1.33152E-02
  9.78476E-02  1.25358E-02
  1.07632E-01  1.19062E-02
  1.17417E-01  1.13878E-02
  1.36987E-01  1.05853E-02
  1.56556E-01  9.99373E-03
  1.76126E-01  9.53948E-03
  1.95695E-01  9.17926E-03
  2.15265E-01  8.88603E-03
  2.44619E-01  8.53469E-03
  2.73973E-01  8.25755E-03
  2.93543E-01  8.10241E-03
  3.42466E-01  7.78714E-03
  3.91390E-01  7.54311E-03
  4.30529E-01  7.38228E-03
  4.89238E-01  7.18075E-03
  5.87085E-01  6.91534E-03
  6.84933E-01  6.70584E-03
  7.82780E-01  6.53225E-03
  8.80628E-01  6.38357E-03
  9.78476E-01  6.25317E-03
  1.07632E+00  6.22649E-03
  1.17417E+00  6.22649E-03
  1.36987E+00  6.22649E-03
  1.56556E+00  6.22649E-03
  1.76126E+00  6.22649E-03
  1.95695E+00  6.22649E-03
  2.15265E+00  6.22649E-03
  2.44619E+00  6.22649E-03
  2.73973E+00  6.22649E-03
  2.93543E+00  6.22649E-03
  3.42466E+00  6.22649E-03
  3.91390E+00  6.22649E-03
  4.30529E+00  6.22649E-03
  4.89238E+00  6.22649E-03
  5.87085E+00  6.22649E-03
  6.84933E+00  6.22649E-03
  7.82780E+00  6.22649E-03
  8.80628E+00  6.22649E-03
  9.78476E+00  6.22649E-03
  1.07632E+01  6.22649E-03
  1.17417E+01  6.22649E-03
  1.36987E+01  6.22649E-03
  1.56556E+01  6.22649E-03
  1.76126E+01  6.22649E-03
  1.95695E+01  6.22649E-03
  2.15265E+01  6.22649E-03
  2.44619E+01  6.22649E-03
  2.73973E+01  6.22649E-03
  2.93543E+01  6.22649E-03
  3.42466E+01  6.22649E-03
  3.91390E+01  6.22649E-03
  4.30529E+01  6.22649E-03
  4.89238E+01  6.22649E-03
  5.87085E+01  6.22649E-03
  6.84933E+01  6.22649E-03
  7.82780E+01  6.22649E-03
  8.80628E+01  6.22649E-03
  9.78476E+01  6.22649E-03
  1.07632E+02  6.22649E-03
  1.17417E+02  6.22649E-03
  1.36987E+02  6.22649E-03
  1.56556E+02  6.22649E-03
  1.76126E+02  6.22649E-03
  1.95695E+02  6.22649E-03
  2.15265E+02  6.22649E-03
  2.44619E+02  6.22649E-03
  2.73973E+02  6.22649E-03
  2.93543E+02  6.22649E-03
  3.42466E+02  6.22649E-03
  3.91390E+02  6.22649E-03
  4.30529E+02  6.22649E-03
  4.89238E+02  6.22649E-03
  5.87085E+02  6.22649E-03
  6.84933E+02  6.22649E-03
  7.82780E+02  6.22649E-03
  8.80628E+02  6.22649E-03
  9.78476E+02  6.22649E-03
  1.07632E+03  6.22649E-03
  1.17417E+03  6.22649E-03
  1.36987E+03  6.22649E-03
  1.56556E+03  6.22649E-03
  1.76126E+03  6.22649E-03
  1.95695E+03  6.22649E-03
  2.15265E+03  6.22649E-03
  2.44619E+03  6.22649E-03
  2.73973E+03  6.22649E-03
  2.93543E+03  6.22649E-03
  3.42466E+03  6.22649E-03
  3.91390E+03  6.22649E-03
  4.30529E+03  6.22649E-03
  4.89238E+03  6.22649E-03
  5.87085E+03  6.22649E-03
  6.84933E+03  6.22649E-03
  7.82780E+03  6.22649E-03
  8.80628E+03  6.22649E-03
  9.78476E+03  6.22649E-03
  1.07632E+04  6.22649E-03
  1.17417E+04  6.22649E-03
  1.36987E+04  6.22649E-03
  1.56556E+04  6.22649E-03
  1.76126E+04  6.22649E-03
  1.95695E+04  6.22649E-03


==> anc/colstop/sbethe/sdbase/pshcor-08.tab <==
# Atomic number =  8   (O )   Projectile: positron
#
#  S(0) =  7.993227E+00
#  I(0) =  3.423062E+00 a.u. =  9.314626E+01 eV
#  D(0) =  1.492321E-02
#
#        Z =  8.00000E+00
#    EXPOT =  9.37953E+01 eV
#       S0 =  7.99323E+00
#   1-S0/Z =  8.46620E-04
#       Ec =  8.00000E+03 eV
#
#    P( 1) =  5.93860E-03
#    P( 2) =  6.07100E-04
#    P( 3) =  4.46400E-04
#    P( 4) = -2.36300E-03
#    P( 5) =  1.71220E-03
#    P( 6) = -2.54250E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04  4.87241E-04
  2.15265E-04  1.93496E-02
  2.44619E-04  4.18631E-02
  2.73973E-04  5.83672E-02
  2.93543E-04  6.63760E-02
  3.42466E-04  8.49860E-02
  3.91390E-04  9.89067E-02
  4.30529E-04  1.08724E-01
  4.89238E-04  1.20147E-01
  5.87085E-04  1.35475E-01
  6.84933E-04  1.50606E-01
  7.82780E-04  1.66629E-01
  8.80628E-04  1.78203E-01
  9.78476E-04  1.90747E-01
  1.07632E-03  1.98315E-01
  1.17417E-03  2.05534E-01
  1.36987E-03  2.15302E-01
  1.56556E-03  2.18085E-01
  1.76126E-03  2.18114E-01
  1.95695E-03  2.17770E-01
  2.15265E-03  2.16367E-01
  2.44619E-03  2.10174E-01
  2.73973E-03  2.03970E-01
  2.93543E-03  1.98058E-01
  3.42466E-03  1.88733E-01
  3.91390E-03  1.74747E-01
  4.30529E-03  1.67831E-01
  4.89238E-03  1.54349E-01
  5.87085E-03  1.36697E-01
  6.84933E-03  1.22854E-01
  7.82780E-03  1.10561E-01
  8.80628E-03  1.00130E-01
  9.78476E-03  9.17565E-02
  1.07632E-02  8.54613E-02
  1.17417E-02  7.87726E-02
  1.36987E-02  6.90557E-02
  1.56556E-02  6.01801E-02
  1.76126E-02  5.40249E-02
  1.95695E-02  4.90535E-02
  2.15265E-02  4.49651E-02
  2.44619E-02  4.00482E-02
  2.73973E-02  3.61883E-02
  2.93543E-02  3.40497E-02
  3.42466E-02  2.97961E-02
  3.91390E-02  2.66371E-02
  4.30529E-02  2.46462E-02
  4.89238E-02  2.22822E-02
  5.87085E-02  1.94383E-02
  6.84933E-02  1.74435E-02
  7.82780E-02  1.59699E-02
  8.80628E-02  1.48379E-02
  9.78476E-02  1.39411E-02
  1.07632E-01  1.32127E-02
  1.17417E-01  1.26091E-02
  1.36987E-01  1.16647E-02
  1.56556E-01  1.09575E-02
  1.76126E-01  1.04056E-02
  1.95695E-01  9.96111E-03
  2.15265E-01  9.59385E-03
  2.44619E-01  9.14644E-03
  2.73973E-01  8.78727E-03
  2.93543E-01  8.58370E-03
  3.42466E-01  8.16454E-03
  3.91390E-01  7.83571E-03
  4.30529E-01  7.61751E-03
  4.89238E-01  7.34347E-03
  5.87085E-01  6.98389E-03
  6.84933E-01  6.70371E-03
  7.82780E-01  6.47574E-03
  8.80628E-01  6.28446E-03
  9.78476E-01  6.12022E-03
  1.07632E+00  6.08705E-03
  1.17417E+00  6.08705E-03
  1.36987E+00  6.08705E-03
  1.56556E+00  6.08705E-03
  1.76126E+00  6.08705E-03
  1.95695E+00  6.08705E-03
  2.15265E+00  6.08705E-03
  2.44619E+00  6.08705E-03
  2.73973E+00  6.08705E-03
  2.93543E+00  6.08705E-03
  3.42466E+00  6.08705E-03
  3.91390E+00  6.08705E-03
  4.30529E+00  6.08705E-03
  4.89238E+00  6.08705E-03
  5.87085E+00  6.08705E-03
  6.84933E+00  6.08705E-03
  7.82780E+00  6.08705E-03
  8.80628E+00  6.08705E-03
  9.78476E+00  6.08705E-03
  1.07632E+01  6.08705E-03
  1.17417E+01  6.08705E-03
  1.36987E+01  6.08705E-03
  1.56556E+01  6.08705E-03
  1.76126E+01  6.08705E-03
  1.95695E+01  6.08705E-03
  2.15265E+01  6.08705E-03
  2.44619E+01  6.08705E-03
  2.73973E+01  6.08705E-03
  2.93543E+01  6.08705E-03
  3.42466E+01  6.08705E-03
  3.91390E+01  6.08705E-03
  4.30529E+01  6.08705E-03
  4.89238E+01  6.08705E-03
  5.87085E+01  6.08705E-03
  6.84933E+01  6.08705E-03
  7.82780E+01  6.08705E-03
  8.80628E+01  6.08705E-03
  9.78476E+01  6.08705E-03
  1.07632E+02  6.08705E-03
  1.17417E+02  6.08705E-03
  1.36987E+02  6.08705E-03
  1.56556E+02  6.08705E-03
  1.76126E+02  6.08705E-03
  1.95695E+02  6.08705E-03
  2.15265E+02  6.08705E-03
  2.44619E+02  6.08705E-03
  2.73973E+02  6.08705E-03
  2.93543E+02  6.08705E-03
  3.42466E+02  6.08705E-03
  3.91390E+02  6.08705E-03
  4.30529E+02  6.08705E-03
  4.89238E+02  6.08705E-03
  5.87085E+02  6.08705E-03
  6.84933E+02  6.08705E-03
  7.82780E+02  6.08705E-03
  8.80628E+02  6.08705E-03
  9.78476E+02  6.08705E-03
  1.07632E+03  6.08705E-03
  1.17417E+03  6.08705E-03
  1.36987E+03  6.08705E-03
  1.56556E+03  6.08705E-03
  1.76126E+03  6.08705E-03
  1.95695E+03  6.08705E-03
  2.15265E+03  6.08705E-03
  2.44619E+03  6.08705E-03
  2.73973E+03  6.08705E-03
  2.93543E+03  6.08705E-03
  3.42466E+03  6.08705E-03
  3.91390E+03  6.08705E-03
  4.30529E+03  6.08705E-03
  4.89238E+03  6.08705E-03
  5.87085E+03  6.08705E-03
  6.84933E+03  6.08705E-03
  7.82780E+03  6.08705E-03
  8.80628E+03  6.08705E-03
  9.78476E+03  6.08705E-03
  1.07632E+04  6.08705E-03
  1.17417E+04  6.08705E-03
  1.36987E+04  6.08705E-03
  1.56556E+04  6.08705E-03
  1.76126E+04  6.08705E-03
  1.95695E+04  6.08705E-03


==> anc/colstop/sbethe/sdbase/pshcor-09.tab <==
# Atomic number =  9   (F )   Projectile: positron
#
#  S(0) =  8.990984E+00
#  I(0) =  4.085897E+00 a.u. =  1.111829E+02 eV
#  D(0) =  2.068591E-02
#
#        Z =  9.00000E+00
#    EXPOT =  1.12075E+02 eV
#       S0 =  8.99098E+00
#   1-S0/Z =  1.00180E-03
#       Ec =  9.00000E+03 eV
#
#    P( 1) =  3.32330E-02
#    P( 2) = -9.53670E-02
#    P( 3) =  1.27550E-01
#    P( 4) = -8.16400E-02
#    P( 5) =  2.52880E-02
#    P( 6) = -2.93120E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04  1.61101E-02
  2.15265E-04  4.11283E-02
  2.44619E-04  6.78092E-02
  2.73973E-04  8.89876E-02
  2.93543E-04  9.82874E-02
  3.42466E-04  1.17337E-01
  3.91390E-04  1.30955E-01
  4.30529E-04  1.36452E-01
  4.89238E-04  1.45478E-01
  5.87085E-04  1.54714E-01
  6.84933E-04  1.62733E-01
  7.82780E-04  1.68971E-01
  8.80628E-04  1.77572E-01
  9.78476E-04  1.80568E-01
  1.07632E-03  1.87815E-01
  1.17417E-03  1.94008E-01
  1.36987E-03  2.02557E-01
  1.56556E-03  2.09608E-01
  1.76126E-03  2.13012E-01
  1.95695E-03  2.12827E-01
  2.15265E-03  2.10187E-01
  2.44619E-03  2.09472E-01
  2.73973E-03  2.07479E-01
  2.93543E-03  2.01573E-01
  3.42466E-03  1.93608E-01
  3.91390E-03  1.82996E-01
  4.30529E-03  1.78139E-01
  4.89238E-03  1.64839E-01
  5.87085E-03  1.48638E-01
  6.84933E-03  1.35323E-01
  7.82780E-03  1.22567E-01
  8.80628E-03  1.11913E-01
  9.78476E-03  1.03205E-01
  1.07632E-02  9.67863E-02
  1.17417E-02  8.90182E-02
  1.36987E-02  7.83956E-02
  1.56556E-02  7.01638E-02
  1.76126E-02  6.27276E-02
  1.95695E-02  5.73332E-02
  2.15265E-02  5.26419E-02
  2.44619E-02  4.67939E-02
  2.73973E-02  4.20938E-02
  2.93543E-02  3.94653E-02
  3.42466E-02  3.42217E-02
  3.91390E-02  3.03472E-02
  4.30529E-02  2.79293E-02
  4.89238E-02  2.50955E-02
  5.87085E-02  2.17580E-02
  6.84933E-02  1.94733E-02
  7.82780E-02  1.78173E-02
  8.80628E-02  1.65618E-02
  9.78476E-02  1.55752E-02
  1.07632E-01  1.47769E-02
  1.17417E-01  1.41151E-02
  1.36987E-01  1.30741E-02
  1.56556E-01  1.22837E-02
  1.76126E-01  1.16554E-02
  1.95695E-01  1.11390E-02
  2.15265E-01  1.07034E-02
  2.44619E-01  1.01598E-02
  2.73973E-01  9.71145E-03
  2.93543E-01  9.45229E-03
  3.42466E-01  8.90695E-03
  3.91390E-01  8.46874E-03
  4.30529E-01  8.17378E-03
  4.89238E-01  7.80012E-03
  5.87085E-01  7.30857E-03
  6.84933E-01  6.92932E-03
  7.82780E-01  6.62683E-03
  8.80628E-01  6.37957E-03
  9.78476E-01  6.17358E-03
  1.07632E+00  6.13280E-03
  1.17417E+00  6.13280E-03
  1.36987E+00  6.13280E-03
  1.56556E+00  6.13280E-03
  1.76126E+00  6.13280E-03
  1.95695E+00  6.13280E-03
  2.15265E+00  6.13280E-03
  2.44619E+00  6.13280E-03
  2.73973E+00  6.13280E-03
  2.93543E+00  6.13280E-03
  3.42466E+00  6.13280E-03
  3.91390E+00  6.13280E-03
  4.30529E+00  6.13280E-03
  4.89238E+00  6.13280E-03
  5.87085E+00  6.13280E-03
  6.84933E+00  6.13280E-03
  7.82780E+00  6.13280E-03
  8.80628E+00  6.13280E-03
  9.78476E+00  6.13280E-03
  1.07632E+01  6.13280E-03
  1.17417E+01  6.13280E-03
  1.36987E+01  6.13280E-03
  1.56556E+01  6.13280E-03
  1.76126E+01  6.13280E-03
  1.95695E+01  6.13280E-03
  2.15265E+01  6.13280E-03
  2.44619E+01  6.13280E-03
  2.73973E+01  6.13280E-03
  2.93543E+01  6.13280E-03
  3.42466E+01  6.13280E-03
  3.91390E+01  6.13280E-03
  4.30529E+01  6.13280E-03
  4.89238E+01  6.13280E-03
  5.87085E+01  6.13280E-03
  6.84933E+01  6.13280E-03
  7.82780E+01  6.13280E-03
  8.80628E+01  6.13280E-03
  9.78476E+01  6.13280E-03
  1.07632E+02  6.13280E-03
  1.17417E+02  6.13280E-03
  1.36987E+02  6.13280E-03
  1.56556E+02  6.13280E-03
  1.76126E+02  6.13280E-03
  1.95695E+02  6.13280E-03
  2.15265E+02  6.13280E-03
  2.44619E+02  6.13280E-03
  2.73973E+02  6.13280E-03
  2.93543E+02  6.13280E-03
  3.42466E+02  6.13280E-03
  3.91390E+02  6.13280E-03
  4.30529E+02  6.13280E-03
  4.89238E+02  6.13280E-03
  5.87085E+02  6.13280E-03
  6.84933E+02  6.13280E-03
  7.82780E+02  6.13280E-03
  8.80628E+02  6.13280E-03
  9.78476E+02  6.13280E-03
  1.07632E+03  6.13280E-03
  1.17417E+03  6.13280E-03
  1.36987E+03  6.13280E-03
  1.56556E+03  6.13280E-03
  1.76126E+03  6.13280E-03
  1.95695E+03  6.13280E-03
  2.15265E+03  6.13280E-03
  2.44619E+03  6.13280E-03
  2.73973E+03  6.13280E-03
  2.93543E+03  6.13280E-03
  3.42466E+03  6.13280E-03
  3.91390E+03  6.13280E-03
  4.30529E+03  6.13280E-03
  4.89238E+03  6.13280E-03
  5.87085E+03  6.13280E-03
  6.84933E+03  6.13280E-03
  7.82780E+03  6.13280E-03
  8.80628E+03  6.13280E-03
  9.78476E+03  6.13280E-03
  1.07632E+04  6.13280E-03
  1.17417E+04  6.13280E-03
  1.36987E+04  6.13280E-03
  1.56556E+04  6.13280E-03
  1.76126E+04  6.13280E-03
  1.95695E+04  6.13280E-03


==> anc/colstop/sbethe/sdbase/pshcor-10.tab <==
# Atomic number = 10   (Ne)   Projectile: positron
#
#  S(0) =  9.988346E+00
#  I(0) =  4.805916E+00 a.u. =  1.307756E+02 eV
#  D(0) =  2.475210E-02
#
#        Z =  1.00000E+01
#    EXPOT =  1.31985E+02 eV
#       S0 =  9.98835E+00
#   1-S0/Z =  1.16540E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  2.06860E-02
#    P( 2) = -5.37430E-02
#    P( 3) =  7.62590E-02
#    P( 4) = -5.15490E-02
#    P( 5) =  1.69560E-02
#    P( 6) = -2.04330E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04  7.11223E-03
  2.15265E-04  4.04532E-02
  2.44619E-04  7.84805E-02
  2.73973E-04  1.04981E-01
  2.93543E-04  1.19358E-01
  3.42466E-04  1.43941E-01
  3.91390E-04  1.58125E-01
  4.30529E-04  1.66571E-01
  4.89238E-04  1.76335E-01
  5.87085E-04  1.82008E-01
  6.84933E-04  1.87017E-01
  7.82780E-04  1.87437E-01
  8.80628E-04  1.88564E-01
  9.78476E-04  1.90432E-01
  1.07632E-03  1.93112E-01
  1.17417E-03  1.96990E-01
  1.36987E-03  1.98746E-01
  1.56556E-03  2.05135E-01
  1.76126E-03  2.09040E-01
  1.95695E-03  2.11154E-01
  2.15265E-03  2.08991E-01
  2.44619E-03  2.09924E-01
  2.73973E-03  2.07120E-01
  2.93543E-03  2.04248E-01
  3.42466E-03  1.98164E-01
  3.91390E-03  1.88758E-01
  4.30529E-03  1.83807E-01
  4.89238E-03  1.73447E-01
  5.87085E-03  1.57561E-01
  6.84933E-03  1.45765E-01
  7.82780E-03  1.32782E-01
  8.80628E-03  1.22841E-01
  9.78476E-03  1.14035E-01
  1.07632E-02  1.07798E-01
  1.17417E-02  9.92509E-02
  1.36987E-02  8.80620E-02
  1.56556E-02  7.77127E-02
  1.76126E-02  7.09446E-02
  1.95695E-02  6.48376E-02
  2.15265E-02  5.94149E-02
  2.44619E-02  5.29013E-02
  2.73973E-02  4.76770E-02
  2.93543E-02  4.47516E-02
  3.42466E-02  3.88918E-02
  3.91390E-02  3.45266E-02
  4.30529E-02  3.17800E-02
  4.89238E-02  2.85326E-02
  5.87085E-02  2.46589E-02
  6.84933E-02  2.19711E-02
  7.82780E-02  2.00038E-02
  8.80628E-02  1.85028E-02
  9.78476E-02  1.73190E-02
  1.07632E-01  1.63602E-02
  1.17417E-01  1.55660E-02
  1.36987E-01  1.43220E-02
  1.56556E-01  1.33854E-02
  1.76126E-01  1.26489E-02
  1.95695E-01  1.20503E-02
  2.15265E-01  1.15511E-02
  2.44619E-01  1.09358E-02
  2.73973E-01  1.04355E-02
  2.93543E-01  1.01491E-02
  3.42466E-01  9.55291E-03
  3.91390E-01  9.07949E-03
  4.30529E-01  8.76308E-03
  4.89238E-01  8.36399E-03
  5.87085E-01  7.83999E-03
  6.84933E-01  7.43429E-03
  7.82780E-01  7.10810E-03
  8.80628E-01  6.83856E-03
  9.78476E-01  6.61112E-03
  1.07632E+00  6.56570E-03
  1.17417E+00  6.56570E-03
  1.36987E+00  6.56570E-03
  1.56556E+00  6.56570E-03
  1.76126E+00  6.56570E-03
  1.95695E+00  6.56570E-03
  2.15265E+00  6.56570E-03
  2.44619E+00  6.56570E-03
  2.73973E+00  6.56570E-03
  2.93543E+00  6.56570E-03
  3.42466E+00  6.56570E-03
  3.91390E+00  6.56570E-03
  4.30529E+00  6.56570E-03
  4.89238E+00  6.56570E-03
  5.87085E+00  6.56570E-03
  6.84933E+00  6.56570E-03
  7.82780E+00  6.56570E-03
  8.80628E+00  6.56570E-03
  9.78476E+00  6.56570E-03
  1.07632E+01  6.56570E-03
  1.17417E+01  6.56570E-03
  1.36987E+01  6.56570E-03
  1.56556E+01  6.56570E-03
  1.76126E+01  6.56570E-03
  1.95695E+01  6.56570E-03
  2.15265E+01  6.56570E-03
  2.44619E+01  6.56570E-03
  2.73973E+01  6.56570E-03
  2.93543E+01  6.56570E-03
  3.42466E+01  6.56570E-03
  3.91390E+01  6.56570E-03
  4.30529E+01  6.56570E-03
  4.89238E+01  6.56570E-03
  5.87085E+01  6.56570E-03
  6.84933E+01  6.56570E-03
  7.82780E+01  6.56570E-03
  8.80628E+01  6.56570E-03
  9.78476E+01  6.56570E-03
  1.07632E+02  6.56570E-03
  1.17417E+02  6.56570E-03
  1.36987E+02  6.56570E-03
  1.56556E+02  6.56570E-03
  1.76126E+02  6.56570E-03
  1.95695E+02  6.56570E-03
  2.15265E+02  6.56570E-03
  2.44619E+02  6.56570E-03
  2.73973E+02  6.56570E-03
  2.93543E+02  6.56570E-03
  3.42466E+02  6.56570E-03
  3.91390E+02  6.56570E-03
  4.30529E+02  6.56570E-03
  4.89238E+02  6.56570E-03
  5.87085E+02  6.56570E-03
  6.84933E+02  6.56570E-03
  7.82780E+02  6.56570E-03
  8.80628E+02  6.56570E-03
  9.78476E+02  6.56570E-03
  1.07632E+03  6.56570E-03
  1.17417E+03  6.56570E-03
  1.36987E+03  6.56570E-03
  1.56556E+03  6.56570E-03
  1.76126E+03  6.56570E-03
  1.95695E+03  6.56570E-03
  2.15265E+03  6.56570E-03
  2.44619E+03  6.56570E-03
  2.73973E+03  6.56570E-03
  2.93543E+03  6.56570E-03
  3.42466E+03  6.56570E-03
  3.91390E+03  6.56570E-03
  4.30529E+03  6.56570E-03
  4.89238E+03  6.56570E-03
  5.87085E+03  6.56570E-03
  6.84933E+03  6.56570E-03
  7.82780E+03  6.56570E-03
  8.80628E+03  6.56570E-03
  9.78476E+03  6.56570E-03
  1.07632E+04  6.56570E-03
  1.17417E+04  6.56570E-03
  1.36987E+04  6.56570E-03
  1.56556E+04  6.56570E-03
  1.76126E+04  6.56570E-03
  1.95695E+04  6.56570E-03


==> anc/colstop/sbethe/sdbase/pshcor-11.tab <==
# Atomic number = 11   (Na)   Projectile: positron
#
#  S(0) =  1.098534E+01
#  I(0) =  4.518544E+00 a.u. =  1.229558E+02 eV
#  D(0) =  3.175209E-02
#
#        Z =  1.10000E+01
#    EXPOT =  1.24264E+02 eV
#       S0 =  1.09853E+01
#   1-S0/Z =  1.33270E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  4.80880E-03
#    P( 2) = -7.42790E-03
#    P( 3) =  2.60490E-02
#    P( 4) = -2.58410E-02
#    P( 5) =  1.09450E-02
#    P( 6) = -1.53490E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -8.15095E-02
  2.15265E-04 -3.37540E-02
  2.44619E-04  2.16274E-02
  2.73973E-04  6.36344E-02
  2.93543E-04  8.55945E-02
  3.42466E-04  1.26542E-01
  3.91390E-04  1.53229E-01
  4.30529E-04  1.68012E-01
  4.89238E-04  1.81933E-01
  5.87085E-04  1.95559E-01
  6.84933E-04  2.01226E-01
  7.82780E-04  2.04762E-01
  8.80628E-04  2.05256E-01
  9.78476E-04  2.05102E-01
  1.07632E-03  2.06039E-01
  1.17417E-03  2.02948E-01
  1.36987E-03  2.03110E-01
  1.56556E-03  2.02815E-01
  1.76126E-03  2.06670E-01
  1.95695E-03  2.05406E-01
  2.15265E-03  2.08316E-01
  2.44619E-03  2.06678E-01
  2.73973E-03  2.04624E-01
  2.93543E-03  2.05245E-01
  3.42466E-03  1.97438E-01
  3.91390E-03  1.93803E-01
  4.30529E-03  1.90380E-01
  4.89238E-03  1.80579E-01
  5.87085E-03  1.65695E-01
  6.84933E-03  1.55471E-01
  7.82780E-03  1.41979E-01
  8.80628E-03  1.32014E-01
  9.78476E-03  1.23418E-01
  1.07632E-02  1.18352E-01
  1.17417E-02  1.08098E-01
  1.36987E-02  9.67079E-02
  1.56556E-02  8.64569E-02
  1.76126E-02  7.81555E-02
  1.95695E-02  7.15798E-02
  2.15265E-02  6.64220E-02
  2.44619E-02  5.96076E-02
  2.73973E-02  5.40326E-02
  2.93543E-02  5.08672E-02
  3.42466E-02  4.44292E-02
  3.91390E-02  3.95442E-02
  4.30529E-02  3.64295E-02
  4.89238E-02  3.27041E-02
  5.87085E-02  2.81987E-02
  6.84933E-02  2.50346E-02
  7.82780E-02  2.27015E-02
  8.80628E-02  2.09144E-02
  9.78476E-02  1.95030E-02
  1.07632E-01  1.83601E-02
  1.17417E-01  1.74151E-02
  1.36987E-01  1.59406E-02
  1.56556E-01  1.48383E-02
  1.76126E-01  1.39782E-02
  1.95695E-01  1.32843E-02
  2.15265E-01  1.27095E-02
  2.44619E-01  1.20064E-02
  2.73973E-01  1.14386E-02
  2.93543E-01  1.11150E-02
  3.42466E-01  1.04439E-02
  3.91390E-01  9.91191E-03
  4.30529E-01  9.55596E-03
  4.89238E-01  9.10536E-03
  5.87085E-01  8.50824E-03
  6.84933E-01  8.03891E-03
  7.82780E-01  7.65510E-03
  8.80628E-01  7.33227E-03
  9.78476E-01  7.05498E-03
  1.07632E+00  6.99900E-03
  1.17417E+00  6.99900E-03
  1.36987E+00  6.99900E-03
  1.56556E+00  6.99900E-03
  1.76126E+00  6.99900E-03
  1.95695E+00  6.99900E-03
  2.15265E+00  6.99900E-03
  2.44619E+00  6.99900E-03
  2.73973E+00  6.99900E-03
  2.93543E+00  6.99900E-03
  3.42466E+00  6.99900E-03
  3.91390E+00  6.99900E-03
  4.30529E+00  6.99900E-03
  4.89238E+00  6.99900E-03
  5.87085E+00  6.99900E-03
  6.84933E+00  6.99900E-03
  7.82780E+00  6.99900E-03
  8.80628E+00  6.99900E-03
  9.78476E+00  6.99900E-03
  1.07632E+01  6.99900E-03
  1.17417E+01  6.99900E-03
  1.36987E+01  6.99900E-03
  1.56556E+01  6.99900E-03
  1.76126E+01  6.99900E-03
  1.95695E+01  6.99900E-03
  2.15265E+01  6.99900E-03
  2.44619E+01  6.99900E-03
  2.73973E+01  6.99900E-03
  2.93543E+01  6.99900E-03
  3.42466E+01  6.99900E-03
  3.91390E+01  6.99900E-03
  4.30529E+01  6.99900E-03
  4.89238E+01  6.99900E-03
  5.87085E+01  6.99900E-03
  6.84933E+01  6.99900E-03
  7.82780E+01  6.99900E-03
  8.80628E+01  6.99900E-03
  9.78476E+01  6.99900E-03
  1.07632E+02  6.99900E-03
  1.17417E+02  6.99900E-03
  1.36987E+02  6.99900E-03
  1.56556E+02  6.99900E-03
  1.76126E+02  6.99900E-03
  1.95695E+02  6.99900E-03
  2.15265E+02  6.99900E-03
  2.44619E+02  6.99900E-03
  2.73973E+02  6.99900E-03
  2.93543E+02  6.99900E-03
  3.42466E+02  6.99900E-03
  3.91390E+02  6.99900E-03
  4.30529E+02  6.99900E-03
  4.89238E+02  6.99900E-03
  5.87085E+02  6.99900E-03
  6.84933E+02  6.99900E-03
  7.82780E+02  6.99900E-03
  8.80628E+02  6.99900E-03
  9.78476E+02  6.99900E-03
  1.07632E+03  6.99900E-03
  1.17417E+03  6.99900E-03
  1.36987E+03  6.99900E-03
  1.56556E+03  6.99900E-03
  1.76126E+03  6.99900E-03
  1.95695E+03  6.99900E-03
  2.15265E+03  6.99900E-03
  2.44619E+03  6.99900E-03
  2.73973E+03  6.99900E-03
  2.93543E+03  6.99900E-03
  3.42466E+03  6.99900E-03
  3.91390E+03  6.99900E-03
  4.30529E+03  6.99900E-03
  4.89238E+03  6.99900E-03
  5.87085E+03  6.99900E-03
  6.84933E+03  6.99900E-03
  7.82780E+03  6.99900E-03
  8.80628E+03  6.99900E-03
  9.78476E+03  6.99900E-03
  1.07632E+04  6.99900E-03
  1.17417E+04  6.99900E-03
  1.36987E+04  6.99900E-03
  1.56556E+04  6.99900E-03
  1.76126E+04  6.99900E-03
  1.95695E+04  6.99900E-03


==> anc/colstop/sbethe/sdbase/pshcor-12.tab <==
# Atomic number = 12   (Mg)   Projectile: positron
#
#  S(0) =  1.198198E+01
#  I(0) =  4.430604E+00 a.u. =  1.205629E+02 eV
#  D(0) =  3.620454E-02
#
#        Z =  1.20000E+01
#    EXPOT =  1.22027E+02 eV
#       S0 =  1.19820E+01
#   1-S0/Z =  1.50170E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  3.07260E-03
#    P( 2) = -1.20080E-03
#    P( 3) =  1.80630E-02
#    P( 4) = -2.01900E-02
#    P( 5) =  9.02740E-03
#    P( 6) = -1.27850E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -1.93206E-01
  2.15265E-04 -1.35364E-01
  2.44619E-04 -6.57196E-02
  2.73973E-04 -1.14688E-02
  2.93543E-04  1.81807E-02
  3.42466E-04  7.53673E-02
  3.91390E-04  1.15779E-01
  4.30529E-04  1.38586E-01
  4.89238E-04  1.64197E-01
  5.87085E-04  1.88175E-01
  6.84933E-04  2.01403E-01
  7.82780E-04  2.07449E-01
  8.80628E-04  2.09270E-01
  9.78476E-04  2.10579E-01
  1.07632E-03  2.12074E-01
  1.17417E-03  2.10612E-01
  1.36987E-03  2.07391E-01
  1.56556E-03  2.06012E-01
  1.76126E-03  2.04132E-01
  1.95695E-03  2.03584E-01
  2.15265E-03  2.04280E-01
  2.44619E-03  2.04571E-01
  2.73973E-03  2.04191E-01
  2.93543E-03  2.02138E-01
  3.42466E-03  1.98648E-01
  3.91390E-03  1.95236E-01
  4.30529E-03  1.88495E-01
  4.89238E-03  1.83857E-01
  5.87085E-03  1.71437E-01
  6.84933E-03  1.61536E-01
  7.82780E-03  1.49295E-01
  8.80628E-03  1.39579E-01
  9.78476E-03  1.31753E-01
  1.07632E-02  1.26258E-01
  1.17417E-02  1.16286E-01
  1.36987E-02  1.05011E-01
  1.56556E-02  9.41217E-02
  1.76126E-02  8.54740E-02
  1.95695E-02  7.93259E-02
  2.15265E-02  7.33619E-02
  2.44619E-02  6.57314E-02
  2.73973E-02  5.95598E-02
  2.93543E-02  5.60776E-02
  3.42466E-02  4.90309E-02
  3.91390E-02  4.37049E-02
  4.30529E-02  4.03131E-02
  4.89238E-02  3.62552E-02
  5.87085E-02  3.13371E-02
  6.84933E-02  2.78683E-02
  7.82780E-02  2.52979E-02
  8.80628E-02  2.33189E-02
  9.78476E-02  2.17482E-02
  1.07632E-01  2.04703E-02
  1.17417E-01  1.94092E-02
  1.36987E-01  1.77444E-02
  1.56556E-01  1.64918E-02
  1.76126E-01  1.55094E-02
  1.95695E-01  1.47138E-02
  2.15265E-01  1.40530E-02
  2.44619E-01  1.32425E-02
  2.73973E-01  1.25867E-02
  2.93543E-01  1.22128E-02
  3.42466E-01  1.14370E-02
  3.91390E-01  1.08227E-02
  4.30529E-01  1.04123E-02
  4.89238E-01  9.89369E-03
  5.87085E-01  9.20886E-03
  6.84933E-01  8.67290E-03
  7.82780E-01  8.23630E-03
  8.80628E-01  7.87031E-03
  9.78476E-01  7.55688E-03
  1.07632E+00  7.49370E-03
  1.17417E+00  7.49370E-03
  1.36987E+00  7.49370E-03
  1.56556E+00  7.49370E-03
  1.76126E+00  7.49370E-03
  1.95695E+00  7.49370E-03
  2.15265E+00  7.49370E-03
  2.44619E+00  7.49370E-03
  2.73973E+00  7.49370E-03
  2.93543E+00  7.49370E-03
  3.42466E+00  7.49370E-03
  3.91390E+00  7.49370E-03
  4.30529E+00  7.49370E-03
  4.89238E+00  7.49370E-03
  5.87085E+00  7.49370E-03
  6.84933E+00  7.49370E-03
  7.82780E+00  7.49370E-03
  8.80628E+00  7.49370E-03
  9.78476E+00  7.49370E-03
  1.07632E+01  7.49370E-03
  1.17417E+01  7.49370E-03
  1.36987E+01  7.49370E-03
  1.56556E+01  7.49370E-03
  1.76126E+01  7.49370E-03
  1.95695E+01  7.49370E-03
  2.15265E+01  7.49370E-03
  2.44619E+01  7.49370E-03
  2.73973E+01  7.49370E-03
  2.93543E+01  7.49370E-03
  3.42466E+01  7.49370E-03
  3.91390E+01  7.49370E-03
  4.30529E+01  7.49370E-03
  4.89238E+01  7.49370E-03
  5.87085E+01  7.49370E-03
  6.84933E+01  7.49370E-03
  7.82780E+01  7.49370E-03
  8.80628E+01  7.49370E-03
  9.78476E+01  7.49370E-03
  1.07632E+02  7.49370E-03
  1.17417E+02  7.49370E-03
  1.36987E+02  7.49370E-03
  1.56556E+02  7.49370E-03
  1.76126E+02  7.49370E-03
  1.95695E+02  7.49370E-03
  2.15265E+02  7.49370E-03
  2.44619E+02  7.49370E-03
  2.73973E+02  7.49370E-03
  2.93543E+02  7.49370E-03
  3.42466E+02  7.49370E-03
  3.91390E+02  7.49370E-03
  4.30529E+02  7.49370E-03
  4.89238E+02  7.49370E-03
  5.87085E+02  7.49370E-03
  6.84933E+02  7.49370E-03
  7.82780E+02  7.49370E-03
  8.80628E+02  7.49370E-03
  9.78476E+02  7.49370E-03
  1.07632E+03  7.49370E-03
  1.17417E+03  7.49370E-03
  1.36987E+03  7.49370E-03
  1.56556E+03  7.49370E-03
  1.76126E+03  7.49370E-03
  1.95695E+03  7.49370E-03
  2.15265E+03  7.49370E-03
  2.44619E+03  7.49370E-03
  2.73973E+03  7.49370E-03
  2.93543E+03  7.49370E-03
  3.42466E+03  7.49370E-03
  3.91390E+03  7.49370E-03
  4.30529E+03  7.49370E-03
  4.89238E+03  7.49370E-03
  5.87085E+03  7.49370E-03
  6.84933E+03  7.49370E-03
  7.82780E+03  7.49370E-03
  8.80628E+03  7.49370E-03
  9.78476E+03  7.49370E-03
  1.07632E+04  7.49370E-03
  1.17417E+04  7.49370E-03
  1.36987E+04  7.49370E-03
  1.56556E+04  7.49370E-03
  1.76126E+04  7.49370E-03
  1.95695E+04  7.49370E-03


==> anc/colstop/sbethe/sdbase/pshcor-13.tab <==
# Atomic number = 13   (Al)   Projectile: positron
#
#  S(0) =  1.297834E+01
#  I(0) =  4.536457E+00 a.u. =  1.234433E+02 eV
#  D(0) =  4.349744E-02
#
#        Z =  1.30000E+01
#    EXPOT =  1.25103E+02 eV
#       S0 =  1.29783E+01
#   1-S0/Z =  1.66620E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  1.91580E-02
#    P( 2) = -4.45220E-02
#    P( 3) =  7.41990E-02
#    P( 4) = -5.72170E-02
#    P( 5) =  2.10780E-02
#    P( 6) = -2.79170E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.99974E-01
  2.15265E-04 -2.36799E-01
  2.44619E-04 -1.56667E-01
  2.73973E-04 -9.32980E-02
  2.93543E-04 -5.73611E-02
  3.42466E-04  1.31946E-02
  3.91390E-04  6.45542E-02
  4.30529E-04  9.58067E-02
  4.89238E-04  1.30822E-01
  5.87085E-04  1.68942E-01
  6.84933E-04  1.89780E-01
  7.82780E-04  2.02031E-01
  8.80628E-04  2.09472E-01
  9.78476E-04  2.12781E-01
  1.07632E-03  2.14465E-01
  1.17417E-03  2.15010E-01
  1.36987E-03  2.14340E-01
  1.56556E-03  2.10408E-01
  1.76126E-03  2.09910E-01
  1.95695E-03  2.07821E-01
  2.15265E-03  2.04656E-01
  2.44619E-03  2.03695E-01
  2.73973E-03  2.02447E-01
  2.93543E-03  2.02118E-01
  3.42466E-03  2.00641E-01
  3.91390E-03  1.94742E-01
  4.30529E-03  1.91819E-01
  4.89238E-03  1.84690E-01
  5.87085E-03  1.76234E-01
  6.84933E-03  1.64066E-01
  7.82780E-03  1.56560E-01
  8.80628E-03  1.47401E-01
  9.78476E-03  1.39723E-01
  1.07632E-02  1.30498E-01
  1.17417E-02  1.24625E-01
  1.36987E-02  1.13773E-01
  1.56556E-02  1.02297E-01
  1.76126E-02  9.39654E-02
  1.95695E-02  8.69174E-02
  2.15265E-02  8.12651E-02
  2.44619E-02  7.34535E-02
  2.73973E-02  6.69298E-02
  2.93543E-02  6.31837E-02
  3.42466E-02  5.54895E-02
  3.91390E-02  4.95995E-02
  4.30529E-02  4.58270E-02
  4.89238E-02  4.13023E-02
  5.87085E-02  3.58195E-02
  6.84933E-02  3.19664E-02
  7.82780E-02  2.91259E-02
  8.80628E-02  2.69510E-02
  9.78476E-02  2.52338E-02
  1.07632E-01  2.38434E-02
  1.17417E-01  2.26937E-02
  1.36987E-01  2.08988E-02
  1.56556E-01  1.95553E-02
  1.76126E-01  1.85052E-02
  1.95695E-01  1.76564E-02
  2.15265E-01  1.69520E-02
  2.44619E-01  1.60883E-02
  2.73973E-01  1.53890E-02
  2.93543E-01  1.49897E-02
  3.42466E-01  1.41598E-02
  3.91390E-01  1.35008E-02
  4.30529E-01  1.30593E-02
  4.89238E-01  1.25003E-02
  5.87085E-01  1.17603E-02
  6.84933E-01  1.11801E-02
  7.82780E-01  1.07073E-02
  8.80628E-01  1.03112E-02
  9.78476E-01  9.97250E-03
  1.07632E+00  9.90430E-03
  1.17417E+00  9.90430E-03
  1.36987E+00  9.90430E-03
  1.56556E+00  9.90430E-03
  1.76126E+00  9.90430E-03
  1.95695E+00  9.90430E-03
  2.15265E+00  9.90430E-03
  2.44619E+00  9.90430E-03
  2.73973E+00  9.90430E-03
  2.93543E+00  9.90430E-03
  3.42466E+00  9.90430E-03
  3.91390E+00  9.90430E-03
  4.30529E+00  9.90430E-03
  4.89238E+00  9.90430E-03
  5.87085E+00  9.90430E-03
  6.84933E+00  9.90430E-03
  7.82780E+00  9.90430E-03
  8.80628E+00  9.90430E-03
  9.78476E+00  9.90430E-03
  1.07632E+01  9.90430E-03
  1.17417E+01  9.90430E-03
  1.36987E+01  9.90430E-03
  1.56556E+01  9.90430E-03
  1.76126E+01  9.90430E-03
  1.95695E+01  9.90430E-03
  2.15265E+01  9.90430E-03
  2.44619E+01  9.90430E-03
  2.73973E+01  9.90430E-03
  2.93543E+01  9.90430E-03
  3.42466E+01  9.90430E-03
  3.91390E+01  9.90430E-03
  4.30529E+01  9.90430E-03
  4.89238E+01  9.90430E-03
  5.87085E+01  9.90430E-03
  6.84933E+01  9.90430E-03
  7.82780E+01  9.90430E-03
  8.80628E+01  9.90430E-03
  9.78476E+01  9.90430E-03
  1.07632E+02  9.90430E-03
  1.17417E+02  9.90430E-03
  1.36987E+02  9.90430E-03
  1.56556E+02  9.90430E-03
  1.76126E+02  9.90430E-03
  1.95695E+02  9.90430E-03
  2.15265E+02  9.90430E-03
  2.44619E+02  9.90430E-03
  2.73973E+02  9.90430E-03
  2.93543E+02  9.90430E-03
  3.42466E+02  9.90430E-03
  3.91390E+02  9.90430E-03
  4.30529E+02  9.90430E-03
  4.89238E+02  9.90430E-03
  5.87085E+02  9.90430E-03
  6.84933E+02  9.90430E-03
  7.82780E+02  9.90430E-03
  8.80628E+02  9.90430E-03
  9.78476E+02  9.90430E-03
  1.07632E+03  9.90430E-03
  1.17417E+03  9.90430E-03
  1.36987E+03  9.90430E-03
  1.56556E+03  9.90430E-03
  1.76126E+03  9.90430E-03
  1.95695E+03  9.90430E-03
  2.15265E+03  9.90430E-03
  2.44619E+03  9.90430E-03
  2.73973E+03  9.90430E-03
  2.93543E+03  9.90430E-03
  3.42466E+03  9.90430E-03
  3.91390E+03  9.90430E-03
  4.30529E+03  9.90430E-03
  4.89238E+03  9.90430E-03
  5.87085E+03  9.90430E-03
  6.84933E+03  9.90430E-03
  7.82780E+03  9.90430E-03
  8.80628E+03  9.90430E-03
  9.78476E+03  9.90430E-03
  1.07632E+04  9.90430E-03
  1.17417E+04  9.90430E-03
  1.36987E+04  9.90430E-03
  1.56556E+04  9.90430E-03
  1.76126E+04  9.90430E-03
  1.95695E+04  9.90430E-03


==> anc/colstop/sbethe/sdbase/pshcor-14.tab <==
# Atomic number = 14   (Si)   Projectile: positron
#
#  S(0) =  1.397429E+01
#  I(0) =  4.806305E+00 a.u. =  1.307862E+02 eV
#  D(0) =  5.293841E-02
#
#        Z =  1.40000E+01
#    EXPOT =  1.32706E+02 eV
#       S0 =  1.39743E+01
#   1-S0/Z =  1.83640E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  2.50320E-02
#    P( 2) = -5.17550E-02
#    P( 3) =  7.84240E-02
#    P( 4) = -5.83740E-02
#    P( 5) =  2.13270E-02
#    P( 6) = -2.82430E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.87693E-01
  2.15265E-04 -3.25047E-01
  2.44619E-04 -2.43295E-01
  2.73973E-04 -1.74704E-01
  2.93543E-04 -1.33939E-01
  3.42466E-04 -5.38843E-02
  3.91390E-04  8.31552E-03
  4.30529E-04  4.57522E-02
  4.89238E-04  9.04043E-02
  5.87085E-04  1.39405E-01
  6.84933E-04  1.70981E-01
  7.82780E-04  1.90767E-01
  8.80628E-04  2.01890E-01
  9.78476E-04  2.10388E-01
  1.07632E-03  2.15074E-01
  1.17417E-03  2.16580E-01
  1.36987E-03  2.18271E-01
  1.56556E-03  2.16874E-01
  1.76126E-03  2.13697E-01
  1.95695E-03  2.10946E-01
  2.15265E-03  2.09308E-01
  2.44619E-03  2.04948E-01
  2.73973E-03  2.04063E-01
  2.93543E-03  2.01610E-01
  3.42466E-03  1.99912E-01
  3.91390E-03  1.96631E-01
  4.30529E-03  1.94520E-01
  4.89238E-03  1.87792E-01
  5.87085E-03  1.80580E-01
  6.84933E-03  1.69021E-01
  7.82780E-03  1.62756E-01
  8.80628E-03  1.53616E-01
  9.78476E-03  1.46913E-01
  1.07632E-02  1.37216E-01
  1.17417E-02  1.31668E-01
  1.36987E-02  1.21998E-01
  1.56556E-02  1.09858E-01
  1.76126E-02  1.00871E-01
  1.95695E-02  9.43689E-02
  2.15265E-02  8.86098E-02
  2.44619E-02  8.02863E-02
  2.73973E-02  7.33296E-02
  2.93543E-02  6.93306E-02
  3.42466E-02  6.11043E-02
  3.91390E-02  5.47912E-02
  4.30529E-02  5.07385E-02
  4.89238E-02  4.58665E-02
  5.87085E-02  3.99424E-02
  6.84933E-02  3.57634E-02
  7.82780E-02  3.26728E-02
  8.80628E-02  3.03004E-02
  9.78476E-02  2.84236E-02
  1.07632E-01  2.69018E-02
  1.17417E-01  2.56421E-02
  1.36987E-01  2.36740E-02
  1.56556E-01  2.22007E-02
  1.76126E-01  2.10501E-02
  1.95695E-01  2.01214E-02
  2.15265E-01  1.93521E-02
  2.44619E-01  1.84113E-02
  2.73973E-01  1.76522E-02
  2.93543E-01  1.72201E-02
  3.42466E-01  1.63256E-02
  3.91390E-01  1.56190E-02
  4.30529E-01  1.51479E-02
  4.89238E-01  1.45538E-02
  5.87085E-01  1.37717E-02
  6.84933E-01  1.31618E-02
  7.82780E-01  1.26669E-02
  8.80628E-01  1.22535E-02
  9.78476E-01  1.19007E-02
  1.07632E+00  1.18297E-02
  1.17417E+00  1.18297E-02
  1.36987E+00  1.18297E-02
  1.56556E+00  1.18297E-02
  1.76126E+00  1.18297E-02
  1.95695E+00  1.18297E-02
  2.15265E+00  1.18297E-02
  2.44619E+00  1.18297E-02
  2.73973E+00  1.18297E-02
  2.93543E+00  1.18297E-02
  3.42466E+00  1.18297E-02
  3.91390E+00  1.18297E-02
  4.30529E+00  1.18297E-02
  4.89238E+00  1.18297E-02
  5.87085E+00  1.18297E-02
  6.84933E+00  1.18297E-02
  7.82780E+00  1.18297E-02
  8.80628E+00  1.18297E-02
  9.78476E+00  1.18297E-02
  1.07632E+01  1.18297E-02
  1.17417E+01  1.18297E-02
  1.36987E+01  1.18297E-02
  1.56556E+01  1.18297E-02
  1.76126E+01  1.18297E-02
  1.95695E+01  1.18297E-02
  2.15265E+01  1.18297E-02
  2.44619E+01  1.18297E-02
  2.73973E+01  1.18297E-02
  2.93543E+01  1.18297E-02
  3.42466E+01  1.18297E-02
  3.91390E+01  1.18297E-02
  4.30529E+01  1.18297E-02
  4.89238E+01  1.18297E-02
  5.87085E+01  1.18297E-02
  6.84933E+01  1.18297E-02
  7.82780E+01  1.18297E-02
  8.80628E+01  1.18297E-02
  9.78476E+01  1.18297E-02
  1.07632E+02  1.18297E-02
  1.17417E+02  1.18297E-02
  1.36987E+02  1.18297E-02
  1.56556E+02  1.18297E-02
  1.76126E+02  1.18297E-02
  1.95695E+02  1.18297E-02
  2.15265E+02  1.18297E-02
  2.44619E+02  1.18297E-02
  2.73973E+02  1.18297E-02
  2.93543E+02  1.18297E-02
  3.42466E+02  1.18297E-02
  3.91390E+02  1.18297E-02
  4.30529E+02  1.18297E-02
  4.89238E+02  1.18297E-02
  5.87085E+02  1.18297E-02
  6.84933E+02  1.18297E-02
  7.82780E+02  1.18297E-02
  8.80628E+02  1.18297E-02
  9.78476E+02  1.18297E-02
  1.07632E+03  1.18297E-02
  1.17417E+03  1.18297E-02
  1.36987E+03  1.18297E-02
  1.56556E+03  1.18297E-02
  1.76126E+03  1.18297E-02
  1.95695E+03  1.18297E-02
  2.15265E+03  1.18297E-02
  2.44619E+03  1.18297E-02
  2.73973E+03  1.18297E-02
  2.93543E+03  1.18297E-02
  3.42466E+03  1.18297E-02
  3.91390E+03  1.18297E-02
  4.30529E+03  1.18297E-02
  4.89238E+03  1.18297E-02
  5.87085E+03  1.18297E-02
  6.84933E+03  1.18297E-02
  7.82780E+03  1.18297E-02
  8.80628E+03  1.18297E-02
  9.78476E+03  1.18297E-02
  1.07632E+04  1.18297E-02
  1.17417E+04  1.18297E-02
  1.36987E+04  1.18297E-02
  1.56556E+04  1.18297E-02
  1.76126E+04  1.18297E-02
  1.95695E+04  1.18297E-02


==> anc/colstop/sbethe/sdbase/pshcor-15.tab <==
# Atomic number = 15   (P )   Projectile: positron
#
#  S(0) =  1.496980E+01
#  I(0) =  5.150565E+00 a.u. =  1.401540E+02 eV
#  D(0) =  6.171077E-02
#
#        Z =  1.50000E+01
#    EXPOT =  1.42393E+02 eV
#       S0 =  1.49698E+01
#   1-S0/Z =  2.01330E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  3.08810E-02
#    P( 2) = -6.68330E-02
#    P( 3) =  9.72490E-02
#    P( 4) = -7.05160E-02
#    P( 5) =  2.54120E-02
#    P( 6) = -3.37160E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.56580E-01
  2.15265E-04 -3.97335E-01
  2.44619E-04 -3.16361E-01
  2.73973E-04 -2.46228E-01
  2.93543E-04 -2.05870E-01
  3.42466E-04 -1.19255E-01
  3.91390E-04 -5.11010E-02
  4.30529E-04 -7.99541E-03
  4.89238E-04  4.37834E-02
  5.87085E-04  1.04878E-01
  6.84933E-04  1.44012E-01
  7.82780E-04  1.71004E-01
  8.80628E-04  1.89433E-01
  9.78476E-04  2.00387E-01
  1.07632E-03  2.08179E-01
  1.17417E-03  2.13986E-01
  1.36987E-03  2.18726E-01
  1.56556E-03  2.19214E-01
  1.76126E-03  2.17024E-01
  1.95695E-03  2.16816E-01
  2.15265E-03  2.13009E-01
  2.44619E-03  2.08968E-01
  2.73973E-03  2.04889E-01
  2.93543E-03  2.02458E-01
  3.42466E-03  1.98458E-01
  3.91390E-03  1.96002E-01
  4.30529E-03  1.94984E-01
  4.89238E-03  1.90065E-01
  5.87085E-03  1.80559E-01
  6.84933E-03  1.72699E-01
  7.82780E-03  1.66073E-01
  8.80628E-03  1.59120E-01
  9.78476E-03  1.51296E-01
  1.07632E-02  1.42322E-01
  1.17417E-02  1.37385E-01
  1.36987E-02  1.27153E-01
  1.56556E-02  1.15691E-01
  1.76126E-02  1.07026E-01
  1.95695E-02  9.99225E-02
  2.15265E-02  9.41675E-02
  2.44619E-02  8.58620E-02
  2.73973E-02  7.87743E-02
  2.93543E-02  7.46504E-02
  3.42466E-02  6.60691E-02
  3.91390E-02  5.94046E-02
  4.30529E-02  5.50938E-02
  4.89238E-02  4.98800E-02
  5.87085E-02  4.34965E-02
  6.84933E-02  3.89656E-02
  7.82780E-02  3.56005E-02
  8.80628E-02  3.30094E-02
  9.78476E-02  3.09549E-02
  1.07632E-01  2.92862E-02
  1.17417E-01  2.79030E-02
  1.36987E-01  2.57393E-02
  1.56556E-01  2.41180E-02
  1.76126E-01  2.28513E-02
  1.95695E-01  2.18291E-02
  2.15265E-01  2.09829E-02
  2.44619E-01  1.99489E-02
  2.73973E-01  1.91158E-02
  2.93543E-01  1.86423E-02
  3.42466E-01  1.76640E-02
  3.91390E-01  1.68936E-02
  4.30529E-01  1.63814E-02
  4.89238E-01  1.57375E-02
  5.87085E-01  1.48935E-02
  6.84933E-01  1.42389E-02
  7.82780E-01  1.37102E-02
  8.80628E-01  1.32704E-02
  9.78476E-01  1.28964E-02
  1.07632E+00  1.28214E-02
  1.17417E+00  1.28214E-02
  1.36987E+00  1.28214E-02
  1.56556E+00  1.28214E-02
  1.76126E+00  1.28214E-02
  1.95695E+00  1.28214E-02
  2.15265E+00  1.28214E-02
  2.44619E+00  1.28214E-02
  2.73973E+00  1.28214E-02
  2.93543E+00  1.28214E-02
  3.42466E+00  1.28214E-02
  3.91390E+00  1.28214E-02
  4.30529E+00  1.28214E-02
  4.89238E+00  1.28214E-02
  5.87085E+00  1.28214E-02
  6.84933E+00  1.28214E-02
  7.82780E+00  1.28214E-02
  8.80628E+00  1.28214E-02
  9.78476E+00  1.28214E-02
  1.07632E+01  1.28214E-02
  1.17417E+01  1.28214E-02
  1.36987E+01  1.28214E-02
  1.56556E+01  1.28214E-02
  1.76126E+01  1.28214E-02
  1.95695E+01  1.28214E-02
  2.15265E+01  1.28214E-02
  2.44619E+01  1.28214E-02
  2.73973E+01  1.28214E-02
  2.93543E+01  1.28214E-02
  3.42466E+01  1.28214E-02
  3.91390E+01  1.28214E-02
  4.30529E+01  1.28214E-02
  4.89238E+01  1.28214E-02
  5.87085E+01  1.28214E-02
  6.84933E+01  1.28214E-02
  7.82780E+01  1.28214E-02
  8.80628E+01  1.28214E-02
  9.78476E+01  1.28214E-02
  1.07632E+02  1.28214E-02
  1.17417E+02  1.28214E-02
  1.36987E+02  1.28214E-02
  1.56556E+02  1.28214E-02
  1.76126E+02  1.28214E-02
  1.95695E+02  1.28214E-02
  2.15265E+02  1.28214E-02
  2.44619E+02  1.28214E-02
  2.73973E+02  1.28214E-02
  2.93543E+02  1.28214E-02
  3.42466E+02  1.28214E-02
  3.91390E+02  1.28214E-02
  4.30529E+02  1.28214E-02
  4.89238E+02  1.28214E-02
  5.87085E+02  1.28214E-02
  6.84933E+02  1.28214E-02
  7.82780E+02  1.28214E-02
  8.80628E+02  1.28214E-02
  9.78476E+02  1.28214E-02
  1.07632E+03  1.28214E-02
  1.17417E+03  1.28214E-02
  1.36987E+03  1.28214E-02
  1.56556E+03  1.28214E-02
  1.76126E+03  1.28214E-02
  1.95695E+03  1.28214E-02
  2.15265E+03  1.28214E-02
  2.44619E+03  1.28214E-02
  2.73973E+03  1.28214E-02
  2.93543E+03  1.28214E-02
  3.42466E+03  1.28214E-02
  3.91390E+03  1.28214E-02
  4.30529E+03  1.28214E-02
  4.89238E+03  1.28214E-02
  5.87085E+03  1.28214E-02
  6.84933E+03  1.28214E-02
  7.82780E+03  1.28214E-02
  8.80628E+03  1.28214E-02
  9.78476E+03  1.28214E-02
  1.07632E+04  1.28214E-02
  1.17417E+04  1.28214E-02
  1.36987E+04  1.28214E-02
  1.56556E+04  1.28214E-02
  1.76126E+04  1.28214E-02
  1.95695E+04  1.28214E-02


==> anc/colstop/sbethe/sdbase/pshcor-16.tab <==
# Atomic number = 16   (S )   Projectile: positron
#
#  S(0) =  1.596486E+01
#  I(0) =  5.540450E+00 a.u. =  1.507633E+02 eV
#  D(0) =  7.208630E-02
#
#        Z =  1.60000E+01
#    EXPOT =  1.53367E+02 eV
#       S0 =  1.59649E+01
#   1-S0/Z =  2.19630E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  6.04310E-03
#    P( 2) =  1.62990E-02
#    P( 3) = -6.44620E-03
#    P( 4) = -9.25870E-03
#    P( 5) =  8.36740E-03
#    P( 6) = -1.57410E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -5.03759E-01
  2.15265E-04 -4.48158E-01
  2.44619E-04 -3.73283E-01
  2.73973E-04 -3.07210E-01
  2.93543E-04 -2.67024E-01
  3.42466E-04 -1.78503E-01
  3.91390E-04 -1.08560E-01
  4.30529E-04 -6.06600E-02
  4.89238E-04 -2.64437E-03
  5.87085E-04  6.74112E-02
  6.84933E-04  1.13565E-01
  7.82780E-04  1.47105E-01
  8.80628E-04  1.70221E-01
  9.78476E-04  1.87139E-01
  1.07632E-03  1.97624E-01
  1.17417E-03  2.06349E-01
  1.36987E-03  2.16000E-01
  1.56556E-03  2.18966E-01
  1.76126E-03  2.19918E-01
  1.95695E-03  2.18920E-01
  2.15265E-03  2.17505E-01
  2.44619E-03  2.12648E-01
  2.73973E-03  2.09382E-01
  2.93543E-03  2.05872E-01
  3.42466E-03  2.00611E-01
  3.91390E-03  1.96923E-01
  4.30529E-03  1.93049E-01
  4.89238E-03  1.90614E-01
  5.87085E-03  1.82850E-01
  6.84933E-03  1.75637E-01
  7.82780E-03  1.66611E-01
  8.80628E-03  1.61586E-01
  9.78476E-03  1.52384E-01
  1.07632E-02  1.46666E-01
  1.17417E-02  1.42183E-01
  1.36987E-02  1.28897E-01
  1.56556E-02  1.20890E-01
  1.76126E-02  1.12248E-01
  1.95695E-02  1.05189E-01
  2.15265E-02  9.84479E-02
  2.44619E-02  9.02736E-02
  2.73973E-02  8.32266E-02
  2.93543E-02  7.90900E-02
  3.42466E-02  7.03829E-02
  3.91390E-02  6.35155E-02
  4.30529E-02  5.90185E-02
  4.89238E-02  5.35160E-02
  5.87085E-02  4.66773E-02
  6.84933E-02  4.17520E-02
  7.82780E-02  3.80566E-02
  8.80628E-02  3.51916E-02
  9.78476E-02  3.29104E-02
  1.07632E-01  3.10537E-02
  1.17417E-01  2.95140E-02
  1.36987E-01  2.71095E-02
  1.56556E-01  2.53166E-02
  1.76126E-01  2.39258E-02
  1.95695E-01  2.28125E-02
  2.15265E-01  2.18985E-02
  2.44619E-01  2.07930E-02
  2.73973E-01  1.99126E-02
  2.93543E-01  1.94164E-02
  3.42466E-01  1.84012E-02
  3.91390E-01  1.76104E-02
  4.30529E-01  1.70880E-02
  4.89238E-01  1.64337E-02
  5.87085E-01  1.55770E-02
  6.84933E-01  1.49090E-02
  7.82780E-01  1.43643E-02
  8.80628E-01  1.39057E-02
  9.78476E-01  1.35105E-02
  1.07632E+00  1.34305E-02
  1.17417E+00  1.34305E-02
  1.36987E+00  1.34305E-02
  1.56556E+00  1.34305E-02
  1.76126E+00  1.34305E-02
  1.95695E+00  1.34305E-02
  2.15265E+00  1.34305E-02
  2.44619E+00  1.34305E-02
  2.73973E+00  1.34305E-02
  2.93543E+00  1.34305E-02
  3.42466E+00  1.34305E-02
  3.91390E+00  1.34305E-02
  4.30529E+00  1.34305E-02
  4.89238E+00  1.34305E-02
  5.87085E+00  1.34305E-02
  6.84933E+00  1.34305E-02
  7.82780E+00  1.34305E-02
  8.80628E+00  1.34305E-02
  9.78476E+00  1.34305E-02
  1.07632E+01  1.34305E-02
  1.17417E+01  1.34305E-02
  1.36987E+01  1.34305E-02
  1.56556E+01  1.34305E-02
  1.76126E+01  1.34305E-02
  1.95695E+01  1.34305E-02
  2.15265E+01  1.34305E-02
  2.44619E+01  1.34305E-02
  2.73973E+01  1.34305E-02
  2.93543E+01  1.34305E-02
  3.42466E+01  1.34305E-02
  3.91390E+01  1.34305E-02
  4.30529E+01  1.34305E-02
  4.89238E+01  1.34305E-02
  5.87085E+01  1.34305E-02
  6.84933E+01  1.34305E-02
  7.82780E+01  1.34305E-02
  8.80628E+01  1.34305E-02
  9.78476E+01  1.34305E-02
  1.07632E+02  1.34305E-02
  1.17417E+02  1.34305E-02
  1.36987E+02  1.34305E-02
  1.56556E+02  1.34305E-02
  1.76126E+02  1.34305E-02
  1.95695E+02  1.34305E-02
  2.15265E+02  1.34305E-02
  2.44619E+02  1.34305E-02
  2.73973E+02  1.34305E-02
  2.93543E+02  1.34305E-02
  3.42466E+02  1.34305E-02
  3.91390E+02  1.34305E-02
  4.30529E+02  1.34305E-02
  4.89238E+02  1.34305E-02
  5.87085E+02  1.34305E-02
  6.84933E+02  1.34305E-02
  7.82780E+02  1.34305E-02
  8.80628E+02  1.34305E-02
  9.78476E+02  1.34305E-02
  1.07632E+03  1.34305E-02
  1.17417E+03  1.34305E-02
  1.36987E+03  1.34305E-02
  1.56556E+03  1.34305E-02
  1.76126E+03  1.34305E-02
  1.95695E+03  1.34305E-02
  2.15265E+03  1.34305E-02
  2.44619E+03  1.34305E-02
  2.73973E+03  1.34305E-02
  2.93543E+03  1.34305E-02
  3.42466E+03  1.34305E-02
  3.91390E+03  1.34305E-02
  4.30529E+03  1.34305E-02
  4.89238E+03  1.34305E-02
  5.87085E+03  1.34305E-02
  6.84933E+03  1.34305E-02
  7.82780E+03  1.34305E-02
  8.80628E+03  1.34305E-02
  9.78476E+03  1.34305E-02
  1.07632E+04  1.34305E-02
  1.17417E+04  1.34305E-02
  1.36987E+04  1.34305E-02
  1.56556E+04  1.34305E-02
  1.76126E+04  1.34305E-02
  1.95695E+04  1.34305E-02


==> anc/colstop/sbethe/sdbase/pshcor-17.tab <==
# Atomic number = 17   (Cl)   Projectile: positron
#
#  S(0) =  1.695944E+01
#  I(0) =  5.964304E+00 a.u. =  1.622970E+02 eV
#  D(0) =  8.385143E-02
#
#        Z =  1.70000E+01
#    EXPOT =  1.65312E+02 eV
#       S0 =  1.69594E+01
#   1-S0/Z =  2.38590E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  2.52050E-03
#    P( 2) =  2.42360E-02
#    P( 3) = -1.32540E-02
#    P( 4) = -6.46830E-03
#    P( 5) =  8.04210E-03
#    P( 6) = -1.60370E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -5.34328E-01
  2.15265E-04 -4.82397E-01
  2.44619E-04 -4.13718E-01
  2.73973E-04 -3.52443E-01
  2.93543E-04 -3.14532E-01
  3.42466E-04 -2.31153E-01
  3.91390E-04 -1.60169E-01
  4.30529E-04 -1.10061E-01
  4.89238E-04 -4.98381E-02
  5.87085E-04  2.70202E-02
  6.84933E-04  8.11867E-02
  7.82780E-04  1.20543E-01
  8.80628E-04  1.48297E-01
  9.78476E-04  1.69661E-01
  1.07632E-03  1.83230E-01
  1.17417E-03  1.96432E-01
  1.36987E-03  2.10609E-01
  1.56556E-03  2.16591E-01
  1.76126E-03  2.19537E-01
  1.95695E-03  2.20176E-01
  2.15265E-03  2.20026E-01
  2.44619E-03  2.16571E-01
  2.73973E-03  2.12261E-01
  2.93543E-03  2.10359E-01
  3.42466E-03  2.04580E-01
  3.91390E-03  1.97800E-01
  4.30529E-03  1.95022E-01
  4.89238E-03  1.91138E-01
  5.87085E-03  1.84718E-01
  6.84933E-03  1.77352E-01
  7.82780E-03  1.69414E-01
  8.80628E-03  1.62107E-01
  9.78476E-03  1.55720E-01
  1.07632E-02  1.50394E-01
  1.17417E-02  1.45361E-01
  1.36987E-02  1.32885E-01
  1.56556E-02  1.25173E-01
  1.76126E-02  1.16435E-01
  1.95695E-02  1.09791E-01
  2.15265E-02  1.03013E-01
  2.44619E-02  9.47599E-02
  2.73973E-02  8.75636E-02
  2.93543E-02  8.33103E-02
  3.42466E-02  7.42966E-02
  3.91390E-02  6.71347E-02
  4.30529E-02  6.24210E-02
  4.89238E-02  5.66285E-02
  5.87085E-02  4.93908E-02
  6.84933E-02  4.41505E-02
  7.82780E-02  4.02025E-02
  8.80628E-02  3.71314E-02
  9.78476E-02  3.46792E-02
  1.07632E-01  3.26784E-02
  1.17417E-01  3.10158E-02
  1.36987E-01  2.84124E-02
  1.56556E-01  2.64657E-02
  1.76126E-01  2.49520E-02
  1.95695E-01  2.37381E-02
  2.15265E-01  2.27400E-02
  2.44619E-01  2.15312E-02
  2.73973E-01  2.05672E-02
  2.93543E-01  2.00236E-02
  3.42466E-01  1.89107E-02
  3.91390E-01  1.80436E-02
  4.30529E-01  1.74707E-02
  4.89238E-01  1.67535E-02
  5.87085E-01  1.58152E-02
  6.84933E-01  1.50848E-02
  7.82780E-01  1.44900E-02
  8.80628E-01  1.39899E-02
  9.78476E-01  1.35596E-02
  1.07632E+00  1.34726E-02
  1.17417E+00  1.34726E-02
  1.36987E+00  1.34726E-02
  1.56556E+00  1.34726E-02
  1.76126E+00  1.34726E-02
  1.95695E+00  1.34726E-02
  2.15265E+00  1.34726E-02
  2.44619E+00  1.34726E-02
  2.73973E+00  1.34726E-02
  2.93543E+00  1.34726E-02
  3.42466E+00  1.34726E-02
  3.91390E+00  1.34726E-02
  4.30529E+00  1.34726E-02
  4.89238E+00  1.34726E-02
  5.87085E+00  1.34726E-02
  6.84933E+00  1.34726E-02
  7.82780E+00  1.34726E-02
  8.80628E+00  1.34726E-02
  9.78476E+00  1.34726E-02
  1.07632E+01  1.34726E-02
  1.17417E+01  1.34726E-02
  1.36987E+01  1.34726E-02
  1.56556E+01  1.34726E-02
  1.76126E+01  1.34726E-02
  1.95695E+01  1.34726E-02
  2.15265E+01  1.34726E-02
  2.44619E+01  1.34726E-02
  2.73973E+01  1.34726E-02
  2.93543E+01  1.34726E-02
  3.42466E+01  1.34726E-02
  3.91390E+01  1.34726E-02
  4.30529E+01  1.34726E-02
  4.89238E+01  1.34726E-02
  5.87085E+01  1.34726E-02
  6.84933E+01  1.34726E-02
  7.82780E+01  1.34726E-02
  8.80628E+01  1.34726E-02
  9.78476E+01  1.34726E-02
  1.07632E+02  1.34726E-02
  1.17417E+02  1.34726E-02
  1.36987E+02  1.34726E-02
  1.56556E+02  1.34726E-02
  1.76126E+02  1.34726E-02
  1.95695E+02  1.34726E-02
  2.15265E+02  1.34726E-02
  2.44619E+02  1.34726E-02
  2.73973E+02  1.34726E-02
  2.93543E+02  1.34726E-02
  3.42466E+02  1.34726E-02
  3.91390E+02  1.34726E-02
  4.30529E+02  1.34726E-02
  4.89238E+02  1.34726E-02
  5.87085E+02  1.34726E-02
  6.84933E+02  1.34726E-02
  7.82780E+02  1.34726E-02
  8.80628E+02  1.34726E-02
  9.78476E+02  1.34726E-02
  1.07632E+03  1.34726E-02
  1.17417E+03  1.34726E-02
  1.36987E+03  1.34726E-02
  1.56556E+03  1.34726E-02
  1.76126E+03  1.34726E-02
  1.95695E+03  1.34726E-02
  2.15265E+03  1.34726E-02
  2.44619E+03  1.34726E-02
  2.73973E+03  1.34726E-02
  2.93543E+03  1.34726E-02
  3.42466E+03  1.34726E-02
  3.91390E+03  1.34726E-02
  4.30529E+03  1.34726E-02
  4.89238E+03  1.34726E-02
  5.87085E+03  1.34726E-02
  6.84933E+03  1.34726E-02
  7.82780E+03  1.34726E-02
  8.80628E+03  1.34726E-02
  9.78476E+03  1.34726E-02
  1.07632E+04  1.34726E-02
  1.17417E+04  1.34726E-02
  1.36987E+04  1.34726E-02
  1.56556E+04  1.34726E-02
  1.76126E+04  1.34726E-02
  1.95695E+04  1.34726E-02


==> anc/colstop/sbethe/sdbase/pshcor-18.tab <==
# Atomic number = 18   (Ar)   Projectile: positron
#
#  S(0) =  1.795355E+01
#  I(0) =  6.416725E+00 a.u. =  1.746080E+02 eV
#  D(0) =  9.458684E-02
#
#        Z =  1.80000E+01
#    EXPOT =  1.78092E+02 eV
#       S0 =  1.79535E+01
#   1-S0/Z =  2.58060E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -7.69420E-03
#    P( 2) =  5.51500E-02
#    P( 3) = -5.13620E-02
#    P( 4) =  1.67990E-02
#    P( 5) =  1.31750E-03
#    P( 6) = -8.69610E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -5.56107E-01
  2.15265E-04 -5.06887E-01
  2.44619E-04 -4.41009E-01
  2.73973E-04 -3.83722E-01
  2.93543E-04 -3.49575E-01
  3.42466E-04 -2.71817E-01
  3.91390E-04 -2.04513E-01
  4.30529E-04 -1.56226E-01
  4.89238E-04 -9.28284E-02
  5.87085E-04 -1.21791E-02
  6.84933E-04  4.75369E-02
  7.82780E-04  9.26973E-02
  8.80628E-04  1.24418E-01
  9.78476E-04  1.49573E-01
  1.07632E-03  1.66435E-01
  1.17417E-03  1.81345E-01
  1.36987E-03  2.01611E-01
  1.56556E-03  2.11583E-01
  1.76126E-03  2.16948E-01
  1.95695E-03  2.19630E-01
  2.15265E-03  2.21236E-01
  2.44619E-03  2.19017E-01
  2.73973E-03  2.16332E-01
  2.93543E-03  2.13013E-01
  3.42466E-03  2.07528E-01
  3.91390E-03  2.01007E-01
  4.30529E-03  1.97770E-01
  4.89238E-03  1.90667E-01
  5.87085E-03  1.84849E-01
  6.84933E-03  1.79596E-01
  7.82780E-03  1.71458E-01
  8.80628E-03  1.65274E-01
  9.78476E-03  1.58394E-01
  1.07632E-02  1.53227E-01
  1.17417E-02  1.48278E-01
  1.36987E-02  1.36836E-01
  1.56556E-02  1.28656E-01
  1.76126E-02  1.20138E-01
  1.95695E-02  1.13413E-01
  2.15265E-02  1.06708E-01
  2.44619E-02  9.84187E-02
  2.73973E-02  9.11649E-02
  2.93543E-02  8.68620E-02
  3.42466E-02  7.76968E-02
  3.91390E-02  7.03620E-02
  4.30529E-02  6.55055E-02
  4.89238E-02  5.95021E-02
  5.87085E-02  5.19395E-02
  6.84933E-02  4.64162E-02
  7.82780E-02  4.22255E-02
  8.80628E-02  3.89469E-02
  9.78476E-02  3.63167E-02
  1.07632E-01  3.41624E-02
  1.17417E-01  3.23668E-02
  1.36987E-01  2.95452E-02
  1.56556E-01  2.74283E-02
  1.76126E-01  2.57789E-02
  1.95695E-01  2.44548E-02
  2.15265E-01  2.33657E-02
  2.44619E-01  2.20469E-02
  2.73973E-01  2.09963E-02
  2.93543E-01  2.04044E-02
  3.42466E-01  1.91948E-02
  3.91390E-01  1.82548E-02
  4.30529E-01  1.76353E-02
  4.89238E-01  1.68615E-02
  5.87085E-01  1.58519E-02
  6.84933E-01  1.50680E-02
  7.82780E-01  1.44305E-02
  8.80628E-01  1.38949E-02
  9.78476E-01  1.34339E-02
  1.07632E+00  1.33407E-02
  1.17417E+00  1.33407E-02
  1.36987E+00  1.33407E-02
  1.56556E+00  1.33407E-02
  1.76126E+00  1.33407E-02
  1.95695E+00  1.33407E-02
  2.15265E+00  1.33407E-02
  2.44619E+00  1.33407E-02
  2.73973E+00  1.33407E-02
  2.93543E+00  1.33407E-02
  3.42466E+00  1.33407E-02
  3.91390E+00  1.33407E-02
  4.30529E+00  1.33407E-02
  4.89238E+00  1.33407E-02
  5.87085E+00  1.33407E-02
  6.84933E+00  1.33407E-02
  7.82780E+00  1.33407E-02
  8.80628E+00  1.33407E-02
  9.78476E+00  1.33407E-02
  1.07632E+01  1.33407E-02
  1.17417E+01  1.33407E-02
  1.36987E+01  1.33407E-02
  1.56556E+01  1.33407E-02
  1.76126E+01  1.33407E-02
  1.95695E+01  1.33407E-02
  2.15265E+01  1.33407E-02
  2.44619E+01  1.33407E-02
  2.73973E+01  1.33407E-02
  2.93543E+01  1.33407E-02
  3.42466E+01  1.33407E-02
  3.91390E+01  1.33407E-02
  4.30529E+01  1.33407E-02
  4.89238E+01  1.33407E-02
  5.87085E+01  1.33407E-02
  6.84933E+01  1.33407E-02
  7.82780E+01  1.33407E-02
  8.80628E+01  1.33407E-02
  9.78476E+01  1.33407E-02
  1.07632E+02  1.33407E-02
  1.17417E+02  1.33407E-02
  1.36987E+02  1.33407E-02
  1.56556E+02  1.33407E-02
  1.76126E+02  1.33407E-02
  1.95695E+02  1.33407E-02
  2.15265E+02  1.33407E-02
  2.44619E+02  1.33407E-02
  2.73973E+02  1.33407E-02
  2.93543E+02  1.33407E-02
  3.42466E+02  1.33407E-02
  3.91390E+02  1.33407E-02
  4.30529E+02  1.33407E-02
  4.89238E+02  1.33407E-02
  5.87085E+02  1.33407E-02
  6.84933E+02  1.33407E-02
  7.82780E+02  1.33407E-02
  8.80628E+02  1.33407E-02
  9.78476E+02  1.33407E-02
  1.07632E+03  1.33407E-02
  1.17417E+03  1.33407E-02
  1.36987E+03  1.33407E-02
  1.56556E+03  1.33407E-02
  1.76126E+03  1.33407E-02
  1.95695E+03  1.33407E-02
  2.15265E+03  1.33407E-02
  2.44619E+03  1.33407E-02
  2.73973E+03  1.33407E-02
  2.93543E+03  1.33407E-02
  3.42466E+03  1.33407E-02
  3.91390E+03  1.33407E-02
  4.30529E+03  1.33407E-02
  4.89238E+03  1.33407E-02
  5.87085E+03  1.33407E-02
  6.84933E+03  1.33407E-02
  7.82780E+03  1.33407E-02
  8.80628E+03  1.33407E-02
  9.78476E+03  1.33407E-02
  1.07632E+04  1.33407E-02
  1.17417E+04  1.33407E-02
  1.36987E+04  1.33407E-02
  1.56556E+04  1.33407E-02
  1.76126E+04  1.33407E-02
  1.95695E+04  1.33407E-02


==> anc/colstop/sbethe/sdbase/pshcor-19.tab <==
# Atomic number = 19   (K )   Projectile: positron
#
#  S(0) =  1.894663E+01
#  I(0) =  6.154452E+00 a.u. =  1.674712E+02 eV
#  D(0) =  1.162803E-01
#
#        Z =  1.90000E+01
#    EXPOT =  1.71098E+02 eV
#       S0 =  1.89466E+01
#   1-S0/Z =  2.80890E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  2.01270E-02
#    P( 2) = -1.05140E-02
#    P( 3) =  1.93600E-02
#    P( 4) = -2.13850E-02
#    P( 5) =  1.14730E-02
#    P( 6) = -1.92910E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -5.81045E-01
  2.15265E-04 -5.31051E-01
  2.44619E-04 -4.67405E-01
  2.73973E-04 -4.10969E-01
  2.93543E-04 -3.77680E-01
  3.42466E-04 -3.04118E-01
  3.91390E-04 -2.40359E-01
  4.30529E-04 -1.95282E-01
  4.89238E-04 -1.35666E-01
  5.87085E-04 -4.93821E-02
  6.84933E-04  1.42552E-02
  7.82780E-04  6.10465E-02
  8.80628E-04  9.74563E-02
  9.78476E-04  1.25583E-01
  1.07632E-03  1.47496E-01
  1.17417E-03  1.66065E-01
  1.36987E-03  1.88153E-01
  1.56556E-03  2.04171E-01
  1.76126E-03  2.12562E-01
  1.95695E-03  2.17736E-01
  2.15265E-03  2.18939E-01
  2.44619E-03  2.20813E-01
  2.73973E-03  2.19021E-01
  2.93543E-03  2.17046E-01
  3.42466E-03  2.12344E-01
  3.91390E-03  2.05791E-01
  4.30529E-03  2.01873E-01
  4.89238E-03  1.95014E-01
  5.87085E-03  1.87841E-01
  6.84933E-03  1.82498E-01
  7.82780E-03  1.75099E-01
  8.80628E-03  1.68537E-01
  9.78476E-03  1.62682E-01
  1.07632E-02  1.57892E-01
  1.17417E-02  1.53217E-01
  1.36987E-02  1.43563E-01
  1.56556E-02  1.33670E-01
  1.76126E-02  1.25501E-01
  1.95695E-02  1.18739E-01
  2.15265E-02  1.12580E-01
  2.44619E-02  1.04173E-01
  2.73973E-02  9.67955E-02
  2.93543E-02  9.24168E-02
  3.42466E-02  8.30929E-02
  3.91390E-02  7.56392E-02
  4.30529E-02  7.07091E-02
  4.89238E-02  6.46207E-02
  5.87085E-02  5.69572E-02
  6.84933E-02  5.13605E-02
  7.82780E-02  4.71100E-02
  8.80628E-02  4.37790E-02
  9.78476E-02  4.11010E-02
  1.07632E-01  3.89021E-02
  1.17417E-01  3.70642E-02
  1.36987E-01  3.41642E-02
  1.56556E-01  3.19759E-02
  1.76126E-01  3.02615E-02
  1.95695E-01  2.88782E-02
  2.15265E-01  2.77352E-02
  2.44619E-01  2.63445E-02
  2.73973E-01  2.52312E-02
  2.93543E-01  2.46021E-02
  3.42466E-01  2.33128E-02
  3.91390E-01  2.23087E-02
  4.30529E-01  2.16467E-02
  4.89238E-01  2.08210E-02
  5.87085E-01  1.97482E-02
  6.84933E-01  1.89215E-02
  7.82780E-01  1.82551E-02
  8.80628E-01  1.77003E-02
  9.78476E-01  1.72271E-02
  1.07632E+00  1.71319E-02
  1.17417E+00  1.71319E-02
  1.36987E+00  1.71319E-02
  1.56556E+00  1.71319E-02
  1.76126E+00  1.71319E-02
  1.95695E+00  1.71319E-02
  2.15265E+00  1.71319E-02
  2.44619E+00  1.71319E-02
  2.73973E+00  1.71319E-02
  2.93543E+00  1.71319E-02
  3.42466E+00  1.71319E-02
  3.91390E+00  1.71319E-02
  4.30529E+00  1.71319E-02
  4.89238E+00  1.71319E-02
  5.87085E+00  1.71319E-02
  6.84933E+00  1.71319E-02
  7.82780E+00  1.71319E-02
  8.80628E+00  1.71319E-02
  9.78476E+00  1.71319E-02
  1.07632E+01  1.71319E-02
  1.17417E+01  1.71319E-02
  1.36987E+01  1.71319E-02
  1.56556E+01  1.71319E-02
  1.76126E+01  1.71319E-02
  1.95695E+01  1.71319E-02
  2.15265E+01  1.71319E-02
  2.44619E+01  1.71319E-02
  2.73973E+01  1.71319E-02
  2.93543E+01  1.71319E-02
  3.42466E+01  1.71319E-02
  3.91390E+01  1.71319E-02
  4.30529E+01  1.71319E-02
  4.89238E+01  1.71319E-02
  5.87085E+01  1.71319E-02
  6.84933E+01  1.71319E-02
  7.82780E+01  1.71319E-02
  8.80628E+01  1.71319E-02
  9.78476E+01  1.71319E-02
  1.07632E+02  1.71319E-02
  1.17417E+02  1.71319E-02
  1.36987E+02  1.71319E-02
  1.56556E+02  1.71319E-02
  1.76126E+02  1.71319E-02
  1.95695E+02  1.71319E-02
  2.15265E+02  1.71319E-02
  2.44619E+02  1.71319E-02
  2.73973E+02  1.71319E-02
  2.93543E+02  1.71319E-02
  3.42466E+02  1.71319E-02
  3.91390E+02  1.71319E-02
  4.30529E+02  1.71319E-02
  4.89238E+02  1.71319E-02
  5.87085E+02  1.71319E-02
  6.84933E+02  1.71319E-02
  7.82780E+02  1.71319E-02
  8.80628E+02  1.71319E-02
  9.78476E+02  1.71319E-02
  1.07632E+03  1.71319E-02
  1.17417E+03  1.71319E-02
  1.36987E+03  1.71319E-02
  1.56556E+03  1.71319E-02
  1.76126E+03  1.71319E-02
  1.95695E+03  1.71319E-02
  2.15265E+03  1.71319E-02
  2.44619E+03  1.71319E-02
  2.73973E+03  1.71319E-02
  2.93543E+03  1.71319E-02
  3.42466E+03  1.71319E-02
  3.91390E+03  1.71319E-02
  4.30529E+03  1.71319E-02
  4.89238E+03  1.71319E-02
  5.87085E+03  1.71319E-02
  6.84933E+03  1.71319E-02
  7.82780E+03  1.71319E-02
  8.80628E+03  1.71319E-02
  9.78476E+03  1.71319E-02
  1.07632E+04  1.71319E-02
  1.17417E+04  1.71319E-02
  1.36987E+04  1.71319E-02
  1.56556E+04  1.71319E-02
  1.76126E+04  1.71319E-02
  1.95695E+04  1.71319E-02


==> anc/colstop/sbethe/sdbase/pshcor-20.tab <==
# Atomic number = 20   (Ca)   Projectile: positron
#
#  S(0) =  1.994020E+01
#  I(0) =  5.980179E+00 a.u. =  1.627290E+02 eV
#  D(0) =  1.346127E-01
#
#        Z =  2.00000E+01
#    EXPOT =  1.66479E+02 eV
#       S0 =  1.99402E+01
#   1-S0/Z =  2.99000E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -2.32750E-02
#    P( 2) =  8.15150E-02
#    P( 3) = -6.83910E-02
#    P( 4) =  2.16830E-02
#    P( 5) =  1.13390E-03
#    P( 6) = -9.79870E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -6.12823E-01
  2.15265E-04 -5.62688E-01
  2.44619E-04 -4.97256E-01
  2.73973E-04 -4.41548E-01
  2.93543E-04 -4.07149E-01
  3.42466E-04 -3.35755E-01
  3.91390E-04 -2.74282E-01
  4.30529E-04 -2.31373E-01
  4.89238E-04 -1.73669E-01
  5.87085E-04 -9.32886E-02
  6.84933E-04 -2.52636E-02
  7.82780E-04  2.67100E-02
  8.80628E-04  6.63451E-02
  9.78476E-04  9.74386E-02
  1.07632E-03  1.22921E-01
  1.17417E-03  1.41548E-01
  1.36987E-03  1.70643E-01
  1.56556E-03  1.87977E-01
  1.76126E-03  2.01717E-01
  1.95695E-03  2.10067E-01
  2.15265E-03  2.12110E-01
  2.44619E-03  2.17428E-01
  2.73973E-03  2.16841E-01
  2.93543E-03  2.15578E-01
  3.42466E-03  2.09509E-01
  3.91390E-03  2.05176E-01
  4.30529E-03  2.02208E-01
  4.89238E-03  1.95291E-01
  5.87085E-03  1.84766E-01
  6.84933E-03  1.78332E-01
  7.82780E-03  1.73227E-01
  8.80628E-03  1.67282E-01
  9.78476E-03  1.61715E-01
  1.07632E-02  1.57380E-01
  1.17417E-02  1.51843E-01
  1.36987E-02  1.41381E-01
  1.56556E-02  1.33317E-01
  1.76126E-02  1.25195E-01
  1.95695E-02  1.18453E-01
  2.15265E-02  1.12422E-01
  2.44619E-02  1.04142E-01
  2.73973E-02  9.67563E-02
  2.93543E-02  9.23266E-02
  3.42466E-02  8.27916E-02
  3.91390E-02  7.50763E-02
  4.30529E-02  6.99307E-02
  4.89238E-02  6.35306E-02
  5.87085E-02  5.54062E-02
  6.84933E-02  4.94257E-02
  7.82780E-02  4.48581E-02
  8.80628E-02  4.12635E-02
  9.78476E-02  3.83644E-02
  1.07632E-01  3.59777E-02
  1.17417E-01  3.39786E-02
  1.36987E-01  3.08165E-02
  1.56556E-01  2.84236E-02
  1.76126E-01  2.65442E-02
  1.95695E-01  2.50240E-02
  2.15265E-01  2.37649E-02
  2.44619E-01  2.22284E-02
  2.73973E-01  2.09935E-02
  2.93543E-01  2.02933E-02
  3.42466E-01  1.88515E-02
  3.91390E-01  1.77204E-02
  4.30529E-01  1.69697E-02
  4.89238E-01  1.60267E-02
  5.87085E-01  1.47882E-02
  6.84933E-01  1.38215E-02
  7.82780E-01  1.30335E-02
  8.80628E-01  1.23711E-02
  9.78476E-01  1.18012E-02
  1.07632E+00  1.16860E-02
  1.17417E+00  1.16860E-02
  1.36987E+00  1.16860E-02
  1.56556E+00  1.16860E-02
  1.76126E+00  1.16860E-02
  1.95695E+00  1.16860E-02
  2.15265E+00  1.16860E-02
  2.44619E+00  1.16860E-02
  2.73973E+00  1.16860E-02
  2.93543E+00  1.16860E-02
  3.42466E+00  1.16860E-02
  3.91390E+00  1.16860E-02
  4.30529E+00  1.16860E-02
  4.89238E+00  1.16860E-02
  5.87085E+00  1.16860E-02
  6.84933E+00  1.16860E-02
  7.82780E+00  1.16860E-02
  8.80628E+00  1.16860E-02
  9.78476E+00  1.16860E-02
  1.07632E+01  1.16860E-02
  1.17417E+01  1.16860E-02
  1.36987E+01  1.16860E-02
  1.56556E+01  1.16860E-02
  1.76126E+01  1.16860E-02
  1.95695E+01  1.16860E-02
  2.15265E+01  1.16860E-02
  2.44619E+01  1.16860E-02
  2.73973E+01  1.16860E-02
  2.93543E+01  1.16860E-02
  3.42466E+01  1.16860E-02
  3.91390E+01  1.16860E-02
  4.30529E+01  1.16860E-02
  4.89238E+01  1.16860E-02
  5.87085E+01  1.16860E-02
  6.84933E+01  1.16860E-02
  7.82780E+01  1.16860E-02
  8.80628E+01  1.16860E-02
  9.78476E+01  1.16860E-02
  1.07632E+02  1.16860E-02
  1.17417E+02  1.16860E-02
  1.36987E+02  1.16860E-02
  1.56556E+02  1.16860E-02
  1.76126E+02  1.16860E-02
  1.95695E+02  1.16860E-02
  2.15265E+02  1.16860E-02
  2.44619E+02  1.16860E-02
  2.73973E+02  1.16860E-02
  2.93543E+02  1.16860E-02
  3.42466E+02  1.16860E-02
  3.91390E+02  1.16860E-02
  4.30529E+02  1.16860E-02
  4.89238E+02  1.16860E-02
  5.87085E+02  1.16860E-02
  6.84933E+02  1.16860E-02
  7.82780E+02  1.16860E-02
  8.80628E+02  1.16860E-02
  9.78476E+02  1.16860E-02
  1.07632E+03  1.16860E-02
  1.17417E+03  1.16860E-02
  1.36987E+03  1.16860E-02
  1.56556E+03  1.16860E-02
  1.76126E+03  1.16860E-02
  1.95695E+03  1.16860E-02
  2.15265E+03  1.16860E-02
  2.44619E+03  1.16860E-02
  2.73973E+03  1.16860E-02
  2.93543E+03  1.16860E-02
  3.42466E+03  1.16860E-02
  3.91390E+03  1.16860E-02
  4.30529E+03  1.16860E-02
  4.89238E+03  1.16860E-02
  5.87085E+03  1.16860E-02
  6.84933E+03  1.16860E-02
  7.82780E+03  1.16860E-02
  8.80628E+03  1.16860E-02
  9.78476E+03  1.16860E-02
  1.07632E+04  1.16860E-02
  1.17417E+04  1.16860E-02
  1.36987E+04  1.16860E-02
  1.56556E+04  1.16860E-02
  1.76126E+04  1.16860E-02
  1.95695E+04  1.16860E-02


==> anc/colstop/sbethe/sdbase/pshcor-21.tab <==
# Atomic number = 21   (Sc)   Projectile: positron
#
#  S(0) =  2.093306E+01
#  I(0) =  6.285247E+00 a.u. =  1.710303E+02 eV
#  D(0) =  1.755457E-01
#
#        Z =  2.10000E+01
#    EXPOT =  1.75104E+02 eV
#       S0 =  2.09331E+01
#   1-S0/Z =  3.18760E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -3.85420E-02
#    P( 2) =  1.39920E-01
#    P( 3) = -1.51070E-01
#    P( 4) =  7.68950E-02
#    P( 5) = -1.61480E-02
#    P( 6) =  1.06120E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -6.11721E-01
  2.15265E-04 -5.61371E-01
  2.44619E-04 -4.97097E-01
  2.73973E-04 -4.42232E-01
  2.93543E-04 -4.09842E-01
  3.42466E-04 -3.40612E-01
  3.91390E-04 -2.82152E-01
  4.30529E-04 -2.42296E-01
  4.89238E-04 -1.88416E-01
  5.87085E-04 -1.13700E-01
  6.84933E-04 -5.05972E-02
  7.82780E-04  1.98141E-03
  8.80628E-04  4.46784E-02
  9.78476E-04  7.82203E-02
  1.07632E-03  1.03457E-01
  1.17417E-03  1.24831E-01
  1.36987E-03  1.56893E-01
  1.56556E-03  1.77501E-01
  1.76126E-03  1.93132E-01
  1.95695E-03  2.01284E-01
  2.15265E-03  2.08076E-01
  2.44619E-03  2.12261E-01
  2.73973E-03  2.13872E-01
  2.93543E-03  2.14967E-01
  3.42466E-03  2.10960E-01
  3.91390E-03  2.07345E-01
  4.30529E-03  2.02216E-01
  4.89238E-03  1.97436E-01
  5.87085E-03  1.87472E-01
  6.84933E-03  1.80457E-01
  7.82780E-03  1.73370E-01
  8.80628E-03  1.69009E-01
  9.78476E-03  1.63964E-01
  1.07632E-02  1.59083E-01
  1.17417E-02  1.53102E-01
  1.36987E-02  1.44294E-01
  1.56556E-02  1.35091E-01
  1.76126E-02  1.27193E-01
  1.95695E-02  1.20487E-01
  2.15265E-02  1.14625E-01
  2.44619E-02  1.06431E-01
  2.73973E-02  9.91985E-02
  2.93543E-02  9.48699E-02
  3.42466E-02  8.55310E-02
  3.91390E-02  7.79201E-02
  4.30529E-02  7.28035E-02
  4.89238E-02  6.63835E-02
  5.87085E-02  5.81277E-02
  6.84933E-02  5.19640E-02
  7.82780E-02  4.72024E-02
  8.80628E-02  4.34212E-02
  9.78476E-02  4.03496E-02
  1.07632E-01  3.78070E-02
  1.17417E-01  3.56683E-02
  1.36987E-01  3.22713E-02
  1.56556E-01  2.96927E-02
  1.76126E-01  2.76661E-02
  1.95695E-01  2.60283E-02
  2.15265E-01  2.46745E-02
  2.44619E-01  2.30282E-02
  2.73973E-01  2.17119E-02
  2.93543E-01  2.09690E-02
  3.42466E-01  1.94489E-02
  3.91390E-01  1.82670E-02
  4.30529E-01  1.74883E-02
  4.89238E-01  1.65167E-02
  5.87085E-01  1.52514E-02
  6.84933E-01  1.42710E-02
  7.82780E-01  1.34751E-02
  8.80628E-01  1.28070E-02
  9.78476E-01  1.22324E-02
  1.07632E+00  1.21162E-02
  1.17417E+00  1.21162E-02
  1.36987E+00  1.21162E-02
  1.56556E+00  1.21162E-02
  1.76126E+00  1.21162E-02
  1.95695E+00  1.21162E-02
  2.15265E+00  1.21162E-02
  2.44619E+00  1.21162E-02
  2.73973E+00  1.21162E-02
  2.93543E+00  1.21162E-02
  3.42466E+00  1.21162E-02
  3.91390E+00  1.21162E-02
  4.30529E+00  1.21162E-02
  4.89238E+00  1.21162E-02
  5.87085E+00  1.21162E-02
  6.84933E+00  1.21162E-02
  7.82780E+00  1.21162E-02
  8.80628E+00  1.21162E-02
  9.78476E+00  1.21162E-02
  1.07632E+01  1.21162E-02
  1.17417E+01  1.21162E-02
  1.36987E+01  1.21162E-02
  1.56556E+01  1.21162E-02
  1.76126E+01  1.21162E-02
  1.95695E+01  1.21162E-02
  2.15265E+01  1.21162E-02
  2.44619E+01  1.21162E-02
  2.73973E+01  1.21162E-02
  2.93543E+01  1.21162E-02
  3.42466E+01  1.21162E-02
  3.91390E+01  1.21162E-02
  4.30529E+01  1.21162E-02
  4.89238E+01  1.21162E-02
  5.87085E+01  1.21162E-02
  6.84933E+01  1.21162E-02
  7.82780E+01  1.21162E-02
  8.80628E+01  1.21162E-02
  9.78476E+01  1.21162E-02
  1.07632E+02  1.21162E-02
  1.17417E+02  1.21162E-02
  1.36987E+02  1.21162E-02
  1.56556E+02  1.21162E-02
  1.76126E+02  1.21162E-02
  1.95695E+02  1.21162E-02
  2.15265E+02  1.21162E-02
  2.44619E+02  1.21162E-02
  2.73973E+02  1.21162E-02
  2.93543E+02  1.21162E-02
  3.42466E+02  1.21162E-02
  3.91390E+02  1.21162E-02
  4.30529E+02  1.21162E-02
  4.89238E+02  1.21162E-02
  5.87085E+02  1.21162E-02
  6.84933E+02  1.21162E-02
  7.82780E+02  1.21162E-02
  8.80628E+02  1.21162E-02
  9.78476E+02  1.21162E-02
  1.07632E+03  1.21162E-02
  1.17417E+03  1.21162E-02
  1.36987E+03  1.21162E-02
  1.56556E+03  1.21162E-02
  1.76126E+03  1.21162E-02
  1.95695E+03  1.21162E-02
  2.15265E+03  1.21162E-02
  2.44619E+03  1.21162E-02
  2.73973E+03  1.21162E-02
  2.93543E+03  1.21162E-02
  3.42466E+03  1.21162E-02
  3.91390E+03  1.21162E-02
  4.30529E+03  1.21162E-02
  4.89238E+03  1.21162E-02
  5.87085E+03  1.21162E-02
  6.84933E+03  1.21162E-02
  7.82780E+03  1.21162E-02
  8.80628E+03  1.21162E-02
  9.78476E+03  1.21162E-02
  1.07632E+04  1.21162E-02
  1.17417E+04  1.21162E-02
  1.36987E+04  1.21162E-02
  1.56556E+04  1.21162E-02
  1.76126E+04  1.21162E-02
  1.95695E+04  1.21162E-02


==> anc/colstop/sbethe/sdbase/pshcor-22.tab <==
# Atomic number = 22   (Ti)   Projectile: positron
#
#  S(0) =  2.192543E+01
#  I(0) =  6.632904E+00 a.u. =  1.804905E+02 eV
#  D(0) =  1.943469E-01
#
#        Z =  2.20000E+01
#    EXPOT =  1.85036E+02 eV
#       S0 =  2.19254E+01
#   1-S0/Z =  3.38950E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -4.41960E-02
#    P( 2) =  1.58620E-01
#    P( 3) = -1.73880E-01
#    P( 4) =  9.05940E-02
#    P( 5) = -2.00710E-02
#    P( 6) =  1.48930E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -6.09728E-01
  2.15265E-04 -5.58512E-01
  2.44619E-04 -4.93393E-01
  2.73973E-04 -4.38638E-01
  2.93543E-04 -4.06538E-01
  3.42466E-04 -3.38214E-01
  3.91390E-04 -2.82178E-01
  4.30529E-04 -2.44144E-01
  4.89238E-04 -1.93718E-01
  5.87085E-04 -1.24902E-01
  6.84933E-04 -6.69637E-02
  7.82780E-04 -1.80154E-02
  8.80628E-04  2.48891E-02
  9.78476E-04  5.98546E-02
  1.07632E-03  8.79317E-02
  1.17417E-03  1.10824E-01
  1.36987E-03  1.45177E-01
  1.56556E-03  1.67805E-01
  1.76126E-03  1.83594E-01
  1.95695E-03  1.95137E-01
  2.15265E-03  2.03718E-01
  2.44619E-03  2.09561E-01
  2.73973E-03  2.12658E-01
  2.93543E-03  2.14337E-01
  3.42466E-03  2.12003E-01
  3.91390E-03  2.09322E-01
  4.30529E-03  2.04323E-01
  4.89238E-03  1.99827E-01
  5.87085E-03  1.89493E-01
  6.84933E-03  1.82258E-01
  7.82780E-03  1.74236E-01
  8.80628E-03  1.68575E-01
  9.78476E-03  1.64724E-01
  1.07632E-02  1.61409E-01
  1.17417E-02  1.55155E-01
  1.36987E-02  1.45384E-01
  1.56556E-02  1.38259E-01
  1.76126E-02  1.30223E-01
  1.95695E-02  1.23759E-01
  2.15265E-02  1.17590E-01
  2.44619E-02  1.09320E-01
  2.73973E-02  1.02018E-01
  2.93543E-02  9.76430E-02
  3.42466E-02  8.81868E-02
  3.91390E-02  8.04592E-02
  4.30529E-02  7.52518E-02
  4.89238E-02  6.87024E-02
  5.87085E-02  6.02533E-02
  6.84933E-02  5.39243E-02
  7.82780E-02  4.90220E-02
  8.80628E-02  4.51207E-02
  9.78476E-02  4.19462E-02
  1.07632E-01  3.93146E-02
  1.17417E-01  3.70986E-02
  1.36987E-01  3.35737E-02
  1.56556E-01  3.08944E-02
  1.76126E-01  2.87863E-02
  1.95695E-01  2.70815E-02
  2.15265E-01  2.56715E-02
  2.44619E-01  2.39559E-02
  2.73973E-01  2.25836E-02
  2.93543E-01  2.18089E-02
  3.42466E-01  2.02232E-02
  3.91390E-01  1.89898E-02
  4.30529E-01  1.81770E-02
  4.89238E-01  1.71624E-02
  5.87085E-01  1.58402E-02
  6.84933E-01  1.48148E-02
  7.82780E-01  1.39814E-02
  8.80628E-01  1.32812E-02
  9.78476E-01  1.26783E-02
  1.07632E+00  1.25563E-02
  1.17417E+00  1.25563E-02
  1.36987E+00  1.25563E-02
  1.56556E+00  1.25563E-02
  1.76126E+00  1.25563E-02
  1.95695E+00  1.25563E-02
  2.15265E+00  1.25563E-02
  2.44619E+00  1.25563E-02
  2.73973E+00  1.25563E-02
  2.93543E+00  1.25563E-02
  3.42466E+00  1.25563E-02
  3.91390E+00  1.25563E-02
  4.30529E+00  1.25563E-02
  4.89238E+00  1.25563E-02
  5.87085E+00  1.25563E-02
  6.84933E+00  1.25563E-02
  7.82780E+00  1.25563E-02
  8.80628E+00  1.25563E-02
  9.78476E+00  1.25563E-02
  1.07632E+01  1.25563E-02
  1.17417E+01  1.25563E-02
  1.36987E+01  1.25563E-02
  1.56556E+01  1.25563E-02
  1.76126E+01  1.25563E-02
  1.95695E+01  1.25563E-02
  2.15265E+01  1.25563E-02
  2.44619E+01  1.25563E-02
  2.73973E+01  1.25563E-02
  2.93543E+01  1.25563E-02
  3.42466E+01  1.25563E-02
  3.91390E+01  1.25563E-02
  4.30529E+01  1.25563E-02
  4.89238E+01  1.25563E-02
  5.87085E+01  1.25563E-02
  6.84933E+01  1.25563E-02
  7.82780E+01  1.25563E-02
  8.80628E+01  1.25563E-02
  9.78476E+01  1.25563E-02
  1.07632E+02  1.25563E-02
  1.17417E+02  1.25563E-02
  1.36987E+02  1.25563E-02
  1.56556E+02  1.25563E-02
  1.76126E+02  1.25563E-02
  1.95695E+02  1.25563E-02
  2.15265E+02  1.25563E-02
  2.44619E+02  1.25563E-02
  2.73973E+02  1.25563E-02
  2.93543E+02  1.25563E-02
  3.42466E+02  1.25563E-02
  3.91390E+02  1.25563E-02
  4.30529E+02  1.25563E-02
  4.89238E+02  1.25563E-02
  5.87085E+02  1.25563E-02
  6.84933E+02  1.25563E-02
  7.82780E+02  1.25563E-02
  8.80628E+02  1.25563E-02
  9.78476E+02  1.25563E-02
  1.07632E+03  1.25563E-02
  1.17417E+03  1.25563E-02
  1.36987E+03  1.25563E-02
  1.56556E+03  1.25563E-02
  1.76126E+03  1.25563E-02
  1.95695E+03  1.25563E-02
  2.15265E+03  1.25563E-02
  2.44619E+03  1.25563E-02
  2.73973E+03  1.25563E-02
  2.93543E+03  1.25563E-02
  3.42466E+03  1.25563E-02
  3.91390E+03  1.25563E-02
  4.30529E+03  1.25563E-02
  4.89238E+03  1.25563E-02
  5.87085E+03  1.25563E-02
  6.84933E+03  1.25563E-02
  7.82780E+03  1.25563E-02
  8.80628E+03  1.25563E-02
  9.78476E+03  1.25563E-02
  1.07632E+04  1.25563E-02
  1.17417E+04  1.25563E-02
  1.36987E+04  1.25563E-02
  1.56556E+04  1.25563E-02
  1.76126E+04  1.25563E-02
  1.95695E+04  1.25563E-02


==> anc/colstop/sbethe/sdbase/pshcor-23.tab <==
# Atomic number = 23   (V )   Projectile: positron
#
#  S(0) =  2.291732E+01
#  I(0) =  7.009340E+00 a.u. =  1.907339E+02 eV
#  D(0) =  2.104775E-01
#
#        Z =  2.30000E+01
#    EXPOT =  1.95815E+02 eV
#       S0 =  2.29173E+01
#   1-S0/Z =  3.59480E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -4.97780E-02
#    P( 2) =  1.79310E-01
#    P( 3) = -2.00660E-01
#    P( 4) =  1.07090E-01
#    P( 5) = -2.48060E-02
#    P( 6) =  1.99760E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -6.09416E-01
  2.15265E-04 -5.56649E-01
  2.44619E-04 -4.89646E-01
  2.73973E-04 -4.33986E-01
  2.93543E-04 -4.01674E-01
  3.42466E-04 -3.33357E-01
  3.91390E-04 -2.78329E-01
  4.30529E-04 -2.41579E-01
  4.89238E-04 -1.93322E-01
  5.87085E-04 -1.28127E-01
  6.84933E-04 -7.50807E-02
  7.82780E-04 -2.93405E-02
  8.80628E-04  9.63082E-03
  9.78476E-04  4.50007E-02
  1.07632E-03  7.42995E-02
  1.17417E-03  9.89059E-02
  1.36987E-03  1.35131E-01
  1.56556E-03  1.58820E-01
  1.76126E-03  1.76622E-01
  1.95695E-03  1.89527E-01
  2.15265E-03  1.99633E-01
  2.44619E-03  2.06895E-01
  2.73973E-03  2.11071E-01
  2.93543E-03  2.13814E-01
  3.42466E-03  2.12884E-01
  3.91390E-03  2.10490E-01
  4.30529E-03  2.07116E-01
  4.89238E-03  2.02552E-01
  5.87085E-03  1.91992E-01
  6.84933E-03  1.84585E-01
  7.82780E-03  1.75913E-01
  8.80628E-03  1.69894E-01
  9.78476E-03  1.64939E-01
  1.07632E-02  1.62280E-01
  1.17417E-02  1.56061E-01
  1.36987E-02  1.47775E-01
  1.56556E-02  1.39563E-01
  1.76126E-02  1.32928E-01
  1.95695E-02  1.26666E-01
  2.15265E-02  1.20512E-01
  2.44619E-02  1.12300E-01
  2.73973E-02  1.05011E-01
  2.93543E-02  1.00626E-01
  3.42466E-02  9.11049E-02
  3.91390E-02  8.32798E-02
  4.30529E-02  7.79844E-02
  4.89238E-02  7.12991E-02
  5.87085E-02  6.26339E-02
  6.84933E-02  5.61135E-02
  7.82780E-02  5.10464E-02
  8.80628E-02  4.70041E-02
  9.78476E-02  4.37089E-02
  1.07632E-01  4.09735E-02
  1.17417E-01  3.86677E-02
  1.36987E-01  3.49965E-02
  1.56556E-01  3.22038E-02
  1.76126E-01  3.00061E-02
  1.95695E-01  2.82290E-02
  2.15265E-01  2.67596E-02
  2.44619E-01  2.49729E-02
  2.73973E-01  2.35449E-02
  2.93543E-01  2.27393E-02
  3.42466E-01  2.10921E-02
  3.91390E-01  1.98126E-02
  4.30529E-01  1.89702E-02
  4.89238E-01  1.79196E-02
  5.87085E-01  1.65517E-02
  6.84933E-01  1.54912E-02
  7.82780E-01  1.46292E-02
  8.80628E-01  1.39045E-02
  9.78476E-01  1.32801E-02
  1.07632E+00  1.31536E-02
  1.17417E+00  1.31536E-02
  1.36987E+00  1.31536E-02
  1.56556E+00  1.31536E-02
  1.76126E+00  1.31536E-02
  1.95695E+00  1.31536E-02
  2.15265E+00  1.31536E-02
  2.44619E+00  1.31536E-02
  2.73973E+00  1.31536E-02
  2.93543E+00  1.31536E-02
  3.42466E+00  1.31536E-02
  3.91390E+00  1.31536E-02
  4.30529E+00  1.31536E-02
  4.89238E+00  1.31536E-02
  5.87085E+00  1.31536E-02
  6.84933E+00  1.31536E-02
  7.82780E+00  1.31536E-02
  8.80628E+00  1.31536E-02
  9.78476E+00  1.31536E-02
  1.07632E+01  1.31536E-02
  1.17417E+01  1.31536E-02
  1.36987E+01  1.31536E-02
  1.56556E+01  1.31536E-02
  1.76126E+01  1.31536E-02
  1.95695E+01  1.31536E-02
  2.15265E+01  1.31536E-02
  2.44619E+01  1.31536E-02
  2.73973E+01  1.31536E-02
  2.93543E+01  1.31536E-02
  3.42466E+01  1.31536E-02
  3.91390E+01  1.31536E-02
  4.30529E+01  1.31536E-02
  4.89238E+01  1.31536E-02
  5.87085E+01  1.31536E-02
  6.84933E+01  1.31536E-02
  7.82780E+01  1.31536E-02
  8.80628E+01  1.31536E-02
  9.78476E+01  1.31536E-02
  1.07632E+02  1.31536E-02
  1.17417E+02  1.31536E-02
  1.36987E+02  1.31536E-02
  1.56556E+02  1.31536E-02
  1.76126E+02  1.31536E-02
  1.95695E+02  1.31536E-02
  2.15265E+02  1.31536E-02
  2.44619E+02  1.31536E-02
  2.73973E+02  1.31536E-02
  2.93543E+02  1.31536E-02
  3.42466E+02  1.31536E-02
  3.91390E+02  1.31536E-02
  4.30529E+02  1.31536E-02
  4.89238E+02  1.31536E-02
  5.87085E+02  1.31536E-02
  6.84933E+02  1.31536E-02
  7.82780E+02  1.31536E-02
  8.80628E+02  1.31536E-02
  9.78476E+02  1.31536E-02
  1.07632E+03  1.31536E-02
  1.17417E+03  1.31536E-02
  1.36987E+03  1.31536E-02
  1.56556E+03  1.31536E-02
  1.76126E+03  1.31536E-02
  1.95695E+03  1.31536E-02
  2.15265E+03  1.31536E-02
  2.44619E+03  1.31536E-02
  2.73973E+03  1.31536E-02
  2.93543E+03  1.31536E-02
  3.42466E+03  1.31536E-02
  3.91390E+03  1.31536E-02
  4.30529E+03  1.31536E-02
  4.89238E+03  1.31536E-02
  5.87085E+03  1.31536E-02
  6.84933E+03  1.31536E-02
  7.82780E+03  1.31536E-02
  8.80628E+03  1.31536E-02
  9.78476E+03  1.31536E-02
  1.07632E+04  1.31536E-02
  1.17417E+04  1.31536E-02
  1.36987E+04  1.31536E-02
  1.56556E+04  1.31536E-02
  1.76126E+04  1.31536E-02
  1.95695E+04  1.31536E-02


==> anc/colstop/sbethe/sdbase/pshcor-24.tab <==
# Atomic number = 24   (Cr)   Projectile: positron
#
#  S(0) =  2.390873E+01
#  I(0) =  7.704948E+00 a.u. =  2.096623E+02 eV
#  D(0) =  1.985579E-01
#
#        Z =  2.40000E+01
#    EXPOT =  2.15650E+02 eV
#       S0 =  2.39087E+01
#   1-S0/Z =  3.80290E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -3.68030E-02
#    P( 2) =  1.44600E-01
#    P( 3) = -1.62670E-01
#    P( 4) =  8.71320E-02
#    P( 5) = -1.96650E-02
#    P( 6) =  1.46920E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -5.26160E-01
  2.15265E-04 -5.34107E-01
  2.44619E-04 -4.67145E-01
  2.73973E-04 -4.11480E-01
  2.93543E-04 -3.79399E-01
  3.42466E-04 -3.12002E-01
  3.91390E-04 -2.58157E-01
  4.30529E-04 -2.23246E-01
  4.89238E-04 -1.77314E-01
  5.87085E-04 -1.17156E-01
  6.84933E-04 -6.86037E-02
  7.82780E-04 -2.81236E-02
  8.80628E-04  7.02582E-03
  9.78476E-04  3.85747E-02
  1.07632E-03  6.79736E-02
  1.17417E-03  9.21057E-02
  1.36987E-03  1.29945E-01
  1.56556E-03  1.54273E-01
  1.76126E-03  1.72772E-01
  1.95695E-03  1.86545E-01
  2.15265E-03  1.96957E-01
  2.44619E-03  2.05764E-01
  2.73973E-03  2.11052E-01
  2.93543E-03  2.14155E-01
  3.42466E-03  2.14675E-01
  3.91390E-03  2.13208E-01
  4.30529E-03  2.09740E-01
  4.89238E-03  2.05235E-01
  5.87085E-03  1.95506E-01
  6.84933E-03  1.87868E-01
  7.82780E-03  1.78653E-01
  8.80628E-03  1.72053E-01
  9.78476E-03  1.66560E-01
  1.07632E-02  1.63433E-01
  1.17417E-02  1.57560E-01
  1.36987E-02  1.49771E-01
  1.56556E-02  1.42101E-01
  1.76126E-02  1.34935E-01
  1.95695E-02  1.28675E-01
  2.15265E-02  1.22853E-01
  2.44619E-02  1.14795E-01
  2.73973E-02  1.07582E-01
  2.93543E-02  1.03224E-01
  3.42466E-02  9.37221E-02
  3.91390E-02  8.58796E-02
  4.30529E-02  8.05579E-02
  4.89238E-02  7.38233E-02
  5.87085E-02  6.50664E-02
  6.84933E-02  5.84536E-02
  7.82780E-02  5.32982E-02
  8.80628E-02  4.91731E-02
  9.78476E-02  4.58009E-02
  1.07632E-01  4.29942E-02
  1.17417E-01  4.06224E-02
  1.36987E-01  3.68334E-02
  1.56556E-01  3.39394E-02
  1.76126E-01  3.16538E-02
  1.95695E-01  2.98002E-02
  2.15265E-01  2.82638E-02
  2.44619E-01  2.63911E-02
  2.73973E-01  2.48912E-02
  2.93543E-01  2.40441E-02
  3.42466E-01  2.23109E-02
  3.91390E-01  2.09649E-02
  4.30529E-01  2.00798E-02
  4.89238E-01  1.89783E-02
  5.87085E-01  1.75508E-02
  6.84933E-01  1.64517E-02
  7.82780E-01  1.55648E-02
  8.80628E-01  1.48246E-02
  9.78476E-01  1.41910E-02
  1.07632E+00  1.40632E-02
  1.17417E+00  1.40632E-02
  1.36987E+00  1.40632E-02
  1.56556E+00  1.40632E-02
  1.76126E+00  1.40632E-02
  1.95695E+00  1.40632E-02
  2.15265E+00  1.40632E-02
  2.44619E+00  1.40632E-02
  2.73973E+00  1.40632E-02
  2.93543E+00  1.40632E-02
  3.42466E+00  1.40632E-02
  3.91390E+00  1.40632E-02
  4.30529E+00  1.40632E-02
  4.89238E+00  1.40632E-02
  5.87085E+00  1.40632E-02
  6.84933E+00  1.40632E-02
  7.82780E+00  1.40632E-02
  8.80628E+00  1.40632E-02
  9.78476E+00  1.40632E-02
  1.07632E+01  1.40632E-02
  1.17417E+01  1.40632E-02
  1.36987E+01  1.40632E-02
  1.56556E+01  1.40632E-02
  1.76126E+01  1.40632E-02
  1.95695E+01  1.40632E-02
  2.15265E+01  1.40632E-02
  2.44619E+01  1.40632E-02
  2.73973E+01  1.40632E-02
  2.93543E+01  1.40632E-02
  3.42466E+01  1.40632E-02
  3.91390E+01  1.40632E-02
  4.30529E+01  1.40632E-02
  4.89238E+01  1.40632E-02
  5.87085E+01  1.40632E-02
  6.84933E+01  1.40632E-02
  7.82780E+01  1.40632E-02
  8.80628E+01  1.40632E-02
  9.78476E+01  1.40632E-02
  1.07632E+02  1.40632E-02
  1.17417E+02  1.40632E-02
  1.36987E+02  1.40632E-02
  1.56556E+02  1.40632E-02
  1.76126E+02  1.40632E-02
  1.95695E+02  1.40632E-02
  2.15265E+02  1.40632E-02
  2.44619E+02  1.40632E-02
  2.73973E+02  1.40632E-02
  2.93543E+02  1.40632E-02
  3.42466E+02  1.40632E-02
  3.91390E+02  1.40632E-02
  4.30529E+02  1.40632E-02
  4.89238E+02  1.40632E-02
  5.87085E+02  1.40632E-02
  6.84933E+02  1.40632E-02
  7.82780E+02  1.40632E-02
  8.80628E+02  1.40632E-02
  9.78476E+02  1.40632E-02
  1.07632E+03  1.40632E-02
  1.17417E+03  1.40632E-02
  1.36987E+03  1.40632E-02
  1.56556E+03  1.40632E-02
  1.76126E+03  1.40632E-02
  1.95695E+03  1.40632E-02
  2.15265E+03  1.40632E-02
  2.44619E+03  1.40632E-02
  2.73973E+03  1.40632E-02
  2.93543E+03  1.40632E-02
  3.42466E+03  1.40632E-02
  3.91390E+03  1.40632E-02
  4.30529E+03  1.40632E-02
  4.89238E+03  1.40632E-02
  5.87085E+03  1.40632E-02
  6.84933E+03  1.40632E-02
  7.82780E+03  1.40632E-02
  8.80628E+03  1.40632E-02
  9.78476E+03  1.40632E-02
  1.07632E+04  1.40632E-02
  1.17417E+04  1.40632E-02
  1.36987E+04  1.40632E-02
  1.56556E+04  1.40632E-02
  1.76126E+04  1.40632E-02
  1.95695E+04  1.40632E-02


==> anc/colstop/sbethe/sdbase/pshcor-25.tab <==
# Atomic number = 25   (Mn)   Projectile: positron
#
#  S(0) =  2.489963E+01
#  I(0) =  7.826584E+00 a.u. =  2.129722E+02 eV
#  D(0) =  2.419981E-01
#
#        Z =  2.50000E+01
#    EXPOT =  2.19280E+02 eV
#       S0 =  2.48996E+01
#   1-S0/Z =  4.01480E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -4.03400E-02
#    P( 2) =  1.54990E-01
#    P( 3) = -1.74890E-01
#    P( 4) =  9.46900E-02
#    P( 5) = -2.18590E-02
#    P( 6) =  1.70050E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -5.40132E-01
  2.15265E-04 -5.60331E-01
  2.44619E-04 -4.89056E-01
  2.73973E-04 -4.29373E-01
  2.93543E-04 -3.94668E-01
  3.42466E-04 -3.22917E-01
  3.91390E-04 -2.66021E-01
  4.30529E-04 -2.29455E-01
  4.89238E-04 -1.82587E-01
  5.87085E-04 -1.22514E-01
  6.84933E-04 -7.41431E-02
  7.82780E-04 -3.55336E-02
  8.80628E-04 -1.74632E-03
  9.78476E-04  2.81294E-02
  1.07632E-03  5.40249E-02
  1.17417E-03  7.75287E-02
  1.36987E-03  1.17333E-01
  1.56556E-03  1.45544E-01
  1.76126E-03  1.65047E-01
  1.95695E-03  1.79990E-01
  2.15265E-03  1.91799E-01
  2.44619E-03  2.02184E-01
  2.73973E-03  2.08792E-01
  2.93543E-03  2.10899E-01
  3.42466E-03  2.14655E-01
  3.91390E-03  2.14219E-01
  4.30529E-03  2.11610E-01
  4.89238E-03  2.08044E-01
  5.87085E-03  1.98351E-01
  6.84933E-03  1.90908E-01
  7.82780E-03  1.81791E-01
  8.80628E-03  1.74003E-01
  9.78476E-03  1.68087E-01
  1.07632E-02  1.64832E-01
  1.17417E-02  1.58639E-01
  1.36987E-02  1.51632E-01
  1.56556E-02  1.43591E-01
  1.76126E-02  1.36554E-01
  1.95695E-02  1.30393E-01
  2.15265E-02  1.25246E-01
  2.44619E-02  1.17356E-01
  2.73973E-02  1.10233E-01
  2.93543E-02  1.05904E-01
  3.42466E-02  9.64103E-02
  3.91390E-02  8.85223E-02
  4.30529E-02  8.31446E-02
  4.89238E-02  7.63115E-02
  5.87085E-02  6.73811E-02
  6.84933E-02  6.06035E-02
  7.82780E-02  5.52991E-02
  8.80628E-02  5.10416E-02
  9.78476E-02  4.75520E-02
  1.07632E-01  4.46411E-02
  1.17417E-01  4.21767E-02
  1.36987E-01  3.82305E-02
  1.56556E-01  3.52084E-02
  1.76126E-01  3.28167E-02
  1.95695E-01  3.08737E-02
  2.15265E-01  2.92610E-02
  2.44619E-01  2.72925E-02
  2.73973E-01  2.57138E-02
  2.93543E-01  2.48214E-02
  3.42466E-01  2.29940E-02
  3.91390E-01  2.15736E-02
  4.30529E-01  2.06393E-02
  4.89238E-01  1.94762E-02
  5.87085E-01  1.79690E-02
  6.84933E-01  1.68090E-02
  7.82780E-01  1.58736E-02
  8.80628E-01  1.50933E-02
  9.78476E-01  1.44261E-02
  1.07632E+00  1.42915E-02
  1.17417E+00  1.42915E-02
  1.36987E+00  1.42915E-02
  1.56556E+00  1.42915E-02
  1.76126E+00  1.42915E-02
  1.95695E+00  1.42915E-02
  2.15265E+00  1.42915E-02
  2.44619E+00  1.42915E-02
  2.73973E+00  1.42915E-02
  2.93543E+00  1.42915E-02
  3.42466E+00  1.42915E-02
  3.91390E+00  1.42915E-02
  4.30529E+00  1.42915E-02
  4.89238E+00  1.42915E-02
  5.87085E+00  1.42915E-02
  6.84933E+00  1.42915E-02
  7.82780E+00  1.42915E-02
  8.80628E+00  1.42915E-02
  9.78476E+00  1.42915E-02
  1.07632E+01  1.42915E-02
  1.17417E+01  1.42915E-02
  1.36987E+01  1.42915E-02
  1.56556E+01  1.42915E-02
  1.76126E+01  1.42915E-02
  1.95695E+01  1.42915E-02
  2.15265E+01  1.42915E-02
  2.44619E+01  1.42915E-02
  2.73973E+01  1.42915E-02
  2.93543E+01  1.42915E-02
  3.42466E+01  1.42915E-02
  3.91390E+01  1.42915E-02
  4.30529E+01  1.42915E-02
  4.89238E+01  1.42915E-02
  5.87085E+01  1.42915E-02
  6.84933E+01  1.42915E-02
  7.82780E+01  1.42915E-02
  8.80628E+01  1.42915E-02
  9.78476E+01  1.42915E-02
  1.07632E+02  1.42915E-02
  1.17417E+02  1.42915E-02
  1.36987E+02  1.42915E-02
  1.56556E+02  1.42915E-02
  1.76126E+02  1.42915E-02
  1.95695E+02  1.42915E-02
  2.15265E+02  1.42915E-02
  2.44619E+02  1.42915E-02
  2.73973E+02  1.42915E-02
  2.93543E+02  1.42915E-02
  3.42466E+02  1.42915E-02
  3.91390E+02  1.42915E-02
  4.30529E+02  1.42915E-02
  4.89238E+02  1.42915E-02
  5.87085E+02  1.42915E-02
  6.84933E+02  1.42915E-02
  7.82780E+02  1.42915E-02
  8.80628E+02  1.42915E-02
  9.78476E+02  1.42915E-02
  1.07632E+03  1.42915E-02
  1.17417E+03  1.42915E-02
  1.36987E+03  1.42915E-02
  1.56556E+03  1.42915E-02
  1.76126E+03  1.42915E-02
  1.95695E+03  1.42915E-02
  2.15265E+03  1.42915E-02
  2.44619E+03  1.42915E-02
  2.73973E+03  1.42915E-02
  2.93543E+03  1.42915E-02
  3.42466E+03  1.42915E-02
  3.91390E+03  1.42915E-02
  4.30529E+03  1.42915E-02
  4.89238E+03  1.42915E-02
  5.87085E+03  1.42915E-02
  6.84933E+03  1.42915E-02
  7.82780E+03  1.42915E-02
  8.80628E+03  1.42915E-02
  9.78476E+03  1.42915E-02
  1.07632E+04  1.42915E-02
  1.17417E+04  1.42915E-02
  1.36987E+04  1.42915E-02
  1.56556E+04  1.42915E-02
  1.76126E+04  1.42915E-02
  1.95695E+04  1.42915E-02


==> anc/colstop/sbethe/sdbase/pshcor-26.tab <==
# Atomic number = 26   (Fe)   Projectile: positron
#
#  S(0) =  2.589002E+01
#  I(0) =  8.262004E+00 a.u. =  2.248206E+02 eV
#  D(0) =  2.566821E-01
#
#        Z =  2.60000E+01
#    EXPOT =  2.31827E+02 eV
#       S0 =  2.58900E+01
#   1-S0/Z =  4.23000E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -6.18860E-02
#    P( 2) =  2.35060E-01
#    P( 3) = -2.84780E-01
#    P( 4) =  1.66090E-01
#    P( 5) = -4.38000E-02
#    P( 6) =  4.26370E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.94304E-01
  2.15265E-04 -5.30467E-01
  2.44619E-04 -4.92920E-01
  2.73973E-04 -4.30795E-01
  2.93543E-04 -3.94553E-01
  3.42466E-04 -3.19611E-01
  3.91390E-04 -2.61781E-01
  4.30529E-04 -2.23265E-01
  4.89238E-04 -1.76195E-01
  5.87085E-04 -1.16122E-01
  6.84933E-04 -7.02349E-02
  7.82780E-04 -3.23743E-02
  8.80628E-04 -1.40451E-03
  9.78476E-04  2.67278E-02
  1.07632E-03  4.92446E-02
  1.17417E-03  7.19625E-02
  1.36987E-03  1.10977E-01
  1.56556E-03  1.40231E-01
  1.76126E-03  1.60895E-01
  1.95695E-03  1.76558E-01
  2.15265E-03  1.89141E-01
  2.44619E-03  2.00575E-01
  2.73973E-03  2.07889E-01
  2.93543E-03  2.10407E-01
  3.42466E-03  2.15371E-01
  3.91390E-03  2.15726E-01
  4.30529E-03  2.13765E-01
  4.89238E-03  2.10567E-01
  5.87085E-03  2.01861E-01
  6.84933E-03  1.94223E-01
  7.82780E-03  1.84289E-01
  8.80628E-03  1.76824E-01
  9.78476E-03  1.70578E-01
  1.07632E-02  1.67238E-01
  1.17417E-02  1.60105E-01
  1.36987E-02  1.52945E-01
  1.56556E-02  1.45522E-01
  1.76126E-02  1.38647E-01
  1.95695E-02  1.32561E-01
  2.15265E-02  1.26803E-01
  2.44619E-02  1.18997E-01
  2.73973E-02  1.12062E-01
  2.93543E-02  1.07864E-01
  3.42466E-02  9.86428E-02
  3.91390E-02  9.09266E-02
  4.30529E-02  8.56233E-02
  4.89238E-02  7.88251E-02
  5.87085E-02  6.98298E-02
  6.84933E-02  6.29157E-02
  7.82780E-02  5.74525E-02
  8.80628E-02  5.30364E-02
  9.78476E-02  4.93980E-02
  1.07632E-01  4.63519E-02
  1.17417E-01  4.37663E-02
  1.36987E-01  3.96177E-02
  1.56556E-01  3.64381E-02
  1.76126E-01  3.39241E-02
  1.95695E-01  3.18857E-02
  2.15265E-01  3.01984E-02
  2.44619E-01  2.81468E-02
  2.73973E-01  2.65098E-02
  2.93543E-01  2.55884E-02
  3.42466E-01  2.37118E-02
  3.91390E-01  2.22639E-02
  4.30529E-01  2.13168E-02
  4.89238E-01  2.01436E-02
  5.87085E-01  1.86311E-02
  6.84933E-01  1.74710E-02
  7.82780E-01  1.65356E-02
  8.80628E-01  1.57539E-02
  9.78476E-01  1.50833E-02
  1.07632E+00  1.49477E-02
  1.17417E+00  1.49477E-02
  1.36987E+00  1.49477E-02
  1.56556E+00  1.49477E-02
  1.76126E+00  1.49477E-02
  1.95695E+00  1.49477E-02
  2.15265E+00  1.49477E-02
  2.44619E+00  1.49477E-02
  2.73973E+00  1.49477E-02
  2.93543E+00  1.49477E-02
  3.42466E+00  1.49477E-02
  3.91390E+00  1.49477E-02
  4.30529E+00  1.49477E-02
  4.89238E+00  1.49477E-02
  5.87085E+00  1.49477E-02
  6.84933E+00  1.49477E-02
  7.82780E+00  1.49477E-02
  8.80628E+00  1.49477E-02
  9.78476E+00  1.49477E-02
  1.07632E+01  1.49477E-02
  1.17417E+01  1.49477E-02
  1.36987E+01  1.49477E-02
  1.56556E+01  1.49477E-02
  1.76126E+01  1.49477E-02
  1.95695E+01  1.49477E-02
  2.15265E+01  1.49477E-02
  2.44619E+01  1.49477E-02
  2.73973E+01  1.49477E-02
  2.93543E+01  1.49477E-02
  3.42466E+01  1.49477E-02
  3.91390E+01  1.49477E-02
  4.30529E+01  1.49477E-02
  4.89238E+01  1.49477E-02
  5.87085E+01  1.49477E-02
  6.84933E+01  1.49477E-02
  7.82780E+01  1.49477E-02
  8.80628E+01  1.49477E-02
  9.78476E+01  1.49477E-02
  1.07632E+02  1.49477E-02
  1.17417E+02  1.49477E-02
  1.36987E+02  1.49477E-02
  1.56556E+02  1.49477E-02
  1.76126E+02  1.49477E-02
  1.95695E+02  1.49477E-02
  2.15265E+02  1.49477E-02
  2.44619E+02  1.49477E-02
  2.73973E+02  1.49477E-02
  2.93543E+02  1.49477E-02
  3.42466E+02  1.49477E-02
  3.91390E+02  1.49477E-02
  4.30529E+02  1.49477E-02
  4.89238E+02  1.49477E-02
  5.87085E+02  1.49477E-02
  6.84933E+02  1.49477E-02
  7.82780E+02  1.49477E-02
  8.80628E+02  1.49477E-02
  9.78476E+02  1.49477E-02
  1.07632E+03  1.49477E-02
  1.17417E+03  1.49477E-02
  1.36987E+03  1.49477E-02
  1.56556E+03  1.49477E-02
  1.76126E+03  1.49477E-02
  1.95695E+03  1.49477E-02
  2.15265E+03  1.49477E-02
  2.44619E+03  1.49477E-02
  2.73973E+03  1.49477E-02
  2.93543E+03  1.49477E-02
  3.42466E+03  1.49477E-02
  3.91390E+03  1.49477E-02
  4.30529E+03  1.49477E-02
  4.89238E+03  1.49477E-02
  5.87085E+03  1.49477E-02
  6.84933E+03  1.49477E-02
  7.82780E+03  1.49477E-02
  8.80628E+03  1.49477E-02
  9.78476E+03  1.49477E-02
  1.07632E+04  1.49477E-02
  1.17417E+04  1.49477E-02
  1.36987E+04  1.49477E-02
  1.56556E+04  1.49477E-02
  1.76126E+04  1.49477E-02
  1.95695E+04  1.49477E-02


==> anc/colstop/sbethe/sdbase/pshcor-27.tab <==
# Atomic number = 27   (Co)   Projectile: positron
#
#  S(0) =  2.687990E+01
#  I(0) =  8.713210E+00 a.u. =  2.370985E+02 eV
#  D(0) =  2.737502E-01
#
#        Z =  2.70000E+01
#    EXPOT =  2.44847E+02 eV
#       S0 =  2.68799E+01
#   1-S0/Z =  4.44810E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -6.53430E-02
#    P( 2) =  2.47840E-01
#    P( 3) = -3.00400E-01
#    P( 4) =  1.75210E-01
#    P( 5) = -4.62480E-02
#    P( 6) =  4.49990E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.53013E-01
  2.15265E-04 -4.87837E-01
  2.44619E-04 -4.99971E-01
  2.73973E-04 -4.35210E-01
  2.93543E-04 -3.97891E-01
  3.42466E-04 -3.19678E-01
  3.91390E-04 -2.58626E-01
  4.30529E-04 -2.18514E-01
  4.89238E-04 -1.70222E-01
  5.87085E-04 -1.09394E-01
  6.84933E-04 -6.35037E-02
  7.82780E-04 -2.66156E-02
  8.80628E-04  2.51858E-03
  9.78476E-04  2.81859E-02
  1.07632E-03  4.96934E-02
  1.17417E-03  7.05491E-02
  1.36987E-03  1.05953E-01
  1.56556E-03  1.35704E-01
  1.76126E-03  1.57500E-01
  1.95695E-03  1.74022E-01
  2.15265E-03  1.87337E-01
  2.44619E-03  1.98838E-01
  2.73973E-03  2.07558E-01
  2.93543E-03  2.10393E-01
  3.42466E-03  2.16315E-01
  3.91390E-03  2.17064E-01
  4.30529E-03  2.15740E-01
  4.89238E-03  2.13628E-01
  5.87085E-03  2.04898E-01
  6.84933E-03  1.97885E-01
  7.82780E-03  1.87644E-01
  8.80628E-03  1.79888E-01
  9.78476E-03  1.74030E-01
  1.07632E-02  1.67672E-01
  1.17417E-02  1.62013E-01
  1.36987E-02  1.54174E-01
  1.56556E-02  1.46887E-01
  1.76126E-02  1.40162E-01
  1.95695E-02  1.34156E-01
  2.15265E-02  1.28504E-01
  2.44619E-02  1.20954E-01
  2.73973E-02  1.14165E-01
  2.93543E-02  1.10026E-01
  3.42466E-02  1.00866E-01
  3.91390E-02  9.31426E-02
  4.30529E-02  8.78088E-02
  4.89238E-02  8.09454E-02
  5.87085E-02  7.18250E-02
  6.84933E-02  6.47891E-02
  7.82780E-02  5.92161E-02
  8.80628E-02  5.47034E-02
  9.78476E-02  5.09808E-02
  1.07632E-01  4.78611E-02
  1.17417E-01  4.52110E-02
  1.36987E-01  4.09553E-02
  1.56556E-01  3.76909E-02
  1.76126E-01  3.51083E-02
  1.95695E-01  3.30135E-02
  2.15265E-01  3.12788E-02
  2.44619E-01  2.91688E-02
  2.73973E-01  2.74846E-02
  2.93543E-01  2.65364E-02
  3.42466E-01  2.46047E-02
  3.91390E-01  2.31135E-02
  4.30529E-01  2.21376E-02
  4.89238E-01  2.09282E-02
  5.87085E-01  1.93678E-02
  6.84933E-01  1.81697E-02
  7.82780E-01  1.72027E-02
  8.80628E-01  1.63939E-02
  9.78476E-01  1.56994E-02
  1.07632E+00  1.55589E-02
  1.17417E+00  1.55589E-02
  1.36987E+00  1.55589E-02
  1.56556E+00  1.55589E-02
  1.76126E+00  1.55589E-02
  1.95695E+00  1.55589E-02
  2.15265E+00  1.55589E-02
  2.44619E+00  1.55589E-02
  2.73973E+00  1.55589E-02
  2.93543E+00  1.55589E-02
  3.42466E+00  1.55589E-02
  3.91390E+00  1.55589E-02
  4.30529E+00  1.55589E-02
  4.89238E+00  1.55589E-02
  5.87085E+00  1.55589E-02
  6.84933E+00  1.55589E-02
  7.82780E+00  1.55589E-02
  8.80628E+00  1.55589E-02
  9.78476E+00  1.55589E-02
  1.07632E+01  1.55589E-02
  1.17417E+01  1.55589E-02
  1.36987E+01  1.55589E-02
  1.56556E+01  1.55589E-02
  1.76126E+01  1.55589E-02
  1.95695E+01  1.55589E-02
  2.15265E+01  1.55589E-02
  2.44619E+01  1.55589E-02
  2.73973E+01  1.55589E-02
  2.93543E+01  1.55589E-02
  3.42466E+01  1.55589E-02
  3.91390E+01  1.55589E-02
  4.30529E+01  1.55589E-02
  4.89238E+01  1.55589E-02
  5.87085E+01  1.55589E-02
  6.84933E+01  1.55589E-02
  7.82780E+01  1.55589E-02
  8.80628E+01  1.55589E-02
  9.78476E+01  1.55589E-02
  1.07632E+02  1.55589E-02
  1.17417E+02  1.55589E-02
  1.36987E+02  1.55589E-02
  1.56556E+02  1.55589E-02
  1.76126E+02  1.55589E-02
  1.95695E+02  1.55589E-02
  2.15265E+02  1.55589E-02
  2.44619E+02  1.55589E-02
  2.73973E+02  1.55589E-02
  2.93543E+02  1.55589E-02
  3.42466E+02  1.55589E-02
  3.91390E+02  1.55589E-02
  4.30529E+02  1.55589E-02
  4.89238E+02  1.55589E-02
  5.87085E+02  1.55589E-02
  6.84933E+02  1.55589E-02
  7.82780E+02  1.55589E-02
  8.80628E+02  1.55589E-02
  9.78476E+02  1.55589E-02
  1.07632E+03  1.55589E-02
  1.17417E+03  1.55589E-02
  1.36987E+03  1.55589E-02
  1.56556E+03  1.55589E-02
  1.76126E+03  1.55589E-02
  1.95695E+03  1.55589E-02
  2.15265E+03  1.55589E-02
  2.44619E+03  1.55589E-02
  2.73973E+03  1.55589E-02
  2.93543E+03  1.55589E-02
  3.42466E+03  1.55589E-02
  3.91390E+03  1.55589E-02
  4.30529E+03  1.55589E-02
  4.89238E+03  1.55589E-02
  5.87085E+03  1.55589E-02
  6.84933E+03  1.55589E-02
  7.82780E+03  1.55589E-02
  8.80628E+03  1.55589E-02
  9.78476E+03  1.55589E-02
  1.07632E+04  1.55589E-02
  1.17417E+04  1.55589E-02
  1.36987E+04  1.55589E-02
  1.56556E+04  1.55589E-02
  1.76126E+04  1.55589E-02
  1.95695E+04  1.55589E-02


==> anc/colstop/sbethe/sdbase/pshcor-28.tab <==
# Atomic number = 28   (Ni)   Projectile: positron
#
#  S(0) =  2.786925E+01
#  I(0) =  9.179321E+00 a.u. =  2.497820E+02 eV
#  D(0) =  2.815198E-01
#
#        Z =  2.80000E+01
#    EXPOT =  2.58371E+02 eV
#       S0 =  2.78693E+01
#   1-S0/Z =  4.66960E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -5.56900E-02
#    P( 2) =  2.19060E-01
#    P( 3) = -2.66540E-01
#    P( 4) =  1.56580E-01
#    P( 5) = -4.13190E-02
#    P( 6) =  3.98910E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.16694E-01
  2.15265E-04 -4.48788E-01
  2.44619E-04 -4.94615E-01
  2.73973E-04 -4.42751E-01
  2.93543E-04 -4.03812E-01
  3.42466E-04 -3.21884E-01
  3.91390E-04 -2.57647E-01
  4.30529E-04 -2.15912E-01
  4.89238E-04 -1.65283E-01
  5.87085E-04 -1.02552E-01
  6.84933E-04 -5.66819E-02
  7.82780E-04 -2.04781E-02
  8.80628E-04  8.41725E-03
  9.78476E-04  3.26095E-02
  1.07632E-03  5.28953E-02
  1.17417E-03  7.18733E-02
  1.36987E-03  1.04490E-01
  1.56556E-03  1.30346E-01
  1.76126E-03  1.54213E-01
  1.95695E-03  1.71840E-01
  2.15265E-03  1.84667E-01
  2.44619E-03  1.98011E-01
  2.73973E-03  2.06810E-01
  2.93543E-03  2.10430E-01
  3.42466E-03  2.17256E-01
  3.91390E-03  2.17400E-01
  4.30529E-03  2.17880E-01
  4.89238E-03  2.14364E-01
  5.87085E-03  2.07471E-01
  6.84933E-03  1.99095E-01
  7.82780E-03  1.90947E-01
  8.80628E-03  1.82957E-01
  9.78476E-03  1.76771E-01
  1.07632E-02  1.70766E-01
  1.17417E-02  1.64122E-01
  1.36987E-02  1.55705E-01
  1.56556E-02  1.48052E-01
  1.76126E-02  1.41456E-01
  1.95695E-02  1.35969E-01
  2.15265E-02  1.30653E-01
  2.44619E-02  1.23168E-01
  2.73973E-02  1.16402E-01
  2.93543E-02  1.12265E-01
  3.42466E-02  1.03091E-01
  3.91390E-02  9.53389E-02
  4.30529E-02  8.99780E-02
  4.89238E-02  8.30711E-02
  5.87085E-02  7.38764E-02
  6.84933E-02  6.67672E-02
  7.82780E-02  6.11237E-02
  8.80628E-02  5.65436E-02
  9.78476E-02  5.27570E-02
  1.07632E-01  4.95768E-02
  1.17417E-01  4.68697E-02
  1.36987E-01  4.25096E-02
  1.56556E-01  3.91525E-02
  1.76126E-01  3.64874E-02
  1.95695E-01  3.43189E-02
  2.15265E-01  3.25182E-02
  2.44619E-01  3.03215E-02
  2.73973E-01  2.85628E-02
  2.93543E-01  2.75706E-02
  3.42466E-01  2.55451E-02
  3.91390E-01  2.39783E-02
  4.30529E-01  2.29522E-02
  4.89238E-01  2.16805E-02
  5.87085E-01  2.00420E-02
  6.84933E-01  1.87880E-02
  7.82780E-01  1.77803E-02
  8.80628E-01  1.69415E-02
  9.78476E-01  1.62247E-02
  1.07632E+00  1.60801E-02
  1.17417E+00  1.60801E-02
  1.36987E+00  1.60801E-02
  1.56556E+00  1.60801E-02
  1.76126E+00  1.60801E-02
  1.95695E+00  1.60801E-02
  2.15265E+00  1.60801E-02
  2.44619E+00  1.60801E-02
  2.73973E+00  1.60801E-02
  2.93543E+00  1.60801E-02
  3.42466E+00  1.60801E-02
  3.91390E+00  1.60801E-02
  4.30529E+00  1.60801E-02
  4.89238E+00  1.60801E-02
  5.87085E+00  1.60801E-02
  6.84933E+00  1.60801E-02
  7.82780E+00  1.60801E-02
  8.80628E+00  1.60801E-02
  9.78476E+00  1.60801E-02
  1.07632E+01  1.60801E-02
  1.17417E+01  1.60801E-02
  1.36987E+01  1.60801E-02
  1.56556E+01  1.60801E-02
  1.76126E+01  1.60801E-02
  1.95695E+01  1.60801E-02
  2.15265E+01  1.60801E-02
  2.44619E+01  1.60801E-02
  2.73973E+01  1.60801E-02
  2.93543E+01  1.60801E-02
  3.42466E+01  1.60801E-02
  3.91390E+01  1.60801E-02
  4.30529E+01  1.60801E-02
  4.89238E+01  1.60801E-02
  5.87085E+01  1.60801E-02
  6.84933E+01  1.60801E-02
  7.82780E+01  1.60801E-02
  8.80628E+01  1.60801E-02
  9.78476E+01  1.60801E-02
  1.07632E+02  1.60801E-02
  1.17417E+02  1.60801E-02
  1.36987E+02  1.60801E-02
  1.56556E+02  1.60801E-02
  1.76126E+02  1.60801E-02
  1.95695E+02  1.60801E-02
  2.15265E+02  1.60801E-02
  2.44619E+02  1.60801E-02
  2.73973E+02  1.60801E-02
  2.93543E+02  1.60801E-02
  3.42466E+02  1.60801E-02
  3.91390E+02  1.60801E-02
  4.30529E+02  1.60801E-02
  4.89238E+02  1.60801E-02
  5.87085E+02  1.60801E-02
  6.84933E+02  1.60801E-02
  7.82780E+02  1.60801E-02
  8.80628E+02  1.60801E-02
  9.78476E+02  1.60801E-02
  1.07632E+03  1.60801E-02
  1.17417E+03  1.60801E-02
  1.36987E+03  1.60801E-02
  1.56556E+03  1.60801E-02
  1.76126E+03  1.60801E-02
  1.95695E+03  1.60801E-02
  2.15265E+03  1.60801E-02
  2.44619E+03  1.60801E-02
  2.73973E+03  1.60801E-02
  2.93543E+03  1.60801E-02
  3.42466E+03  1.60801E-02
  3.91390E+03  1.60801E-02
  4.30529E+03  1.60801E-02
  4.89238E+03  1.60801E-02
  5.87085E+03  1.60801E-02
  6.84933E+03  1.60801E-02
  7.82780E+03  1.60801E-02
  8.80628E+03  1.60801E-02
  9.78476E+03  1.60801E-02
  1.07632E+04  1.60801E-02
  1.17417E+04  1.60801E-02
  1.36987E+04  1.60801E-02
  1.56556E+04  1.60801E-02
  1.76126E+04  1.60801E-02
  1.95695E+04  1.60801E-02


==> anc/colstop/sbethe/sdbase/pshcor-29.tab <==
# Atomic number = 29   (Cu)   Projectile: positron
#
#  S(0) =  2.885808E+01
#  I(0) =  9.964917E+00 a.u. =  2.711592E+02 eV
#  D(0) =  3.073076E-01
#
#        Z =  2.90000E+01
#    EXPOT =  2.80818E+02 eV
#       S0 =  2.88581E+01
#   1-S0/Z =  4.89380E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -3.81070E-02
#    P( 2) =  1.73590E-01
#    P( 3) = -2.18800E-01
#    P( 4) =  1.32240E-01
#    P( 5) = -3.52110E-02
#    P( 6) =  3.37890E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.29796E-01
  2.15265E-04 -3.59103E-01
  2.44619E-04 -4.02888E-01
  2.73973E-04 -4.32058E-01
  2.93543E-04 -3.92336E-01
  3.42466E-04 -3.08801E-01
  3.91390E-04 -2.43642E-01
  4.30529E-04 -2.01246E-01
  4.89238E-04 -1.49618E-01
  5.87085E-04 -8.55091E-02
  6.84933E-04 -4.04622E-02
  7.82780E-04 -5.74240E-03
  8.80628E-04  2.18285E-02
  9.78476E-04  4.44375E-02
  1.07632E-03  6.26387E-02
  1.17417E-03  8.03486E-02
  1.36987E-03  1.09607E-01
  1.56556E-03  1.32288E-01
  1.76126E-03  1.54095E-01
  1.95695E-03  1.72245E-01
  2.15265E-03  1.85807E-01
  2.44619E-03  1.99602E-01
  2.73973E-03  2.08662E-01
  2.93543E-03  2.12495E-01
  3.42466E-03  2.19736E-01
  3.91390E-03  2.20235E-01
  4.30529E-03  2.21188E-01
  4.89238E-03  2.17594E-01
  5.87085E-03  2.11209E-01
  6.84933E-03  2.02973E-01
  7.82780E-03  1.95015E-01
  8.80628E-03  1.86784E-01
  9.78476E-03  1.80147E-01
  1.07632E-02  1.74168E-01
  1.17417E-02  1.67418E-01
  1.36987E-02  1.58531E-01
  1.56556E-02  1.50299E-01
  1.76126E-02  1.43716E-01
  1.95695E-02  1.38014E-01
  2.15265E-02  1.32990E-01
  2.44619E-02  1.25588E-01
  2.73973E-02  1.18851E-01
  2.93543E-02  1.14719E-01
  3.42466E-02  1.05526E-01
  3.91390E-02  9.77354E-02
  4.30529E-02  9.23381E-02
  4.89238E-02  8.53734E-02
  5.87085E-02  7.60820E-02
  6.84933E-02  6.88808E-02
  7.82780E-02  6.31517E-02
  8.80628E-02  5.84927E-02
  9.78476E-02  5.46337E-02
  1.07632E-01  5.13870E-02
  1.17417E-01  4.86188E-02
  1.36987E-01  4.41511E-02
  1.56556E-01  4.07027E-02
  1.76126E-01  3.79600E-02
  1.95695E-01  3.57249E-02
  2.15265E-01  3.38670E-02
  2.44619E-01  3.15987E-02
  2.73973E-01  2.97821E-02
  2.93543E-01  2.87575E-02
  3.42466E-01  2.66675E-02
  3.91390E-01  2.50546E-02
  4.30529E-01  2.40012E-02
  4.89238E-01  2.27004E-02
  5.87085E-01  2.10353E-02
  6.84933E-01  1.97723E-02
  7.82780E-01  1.87664E-02
  8.80628E-01  1.79361E-02
  9.78476E-01  1.72322E-02
  1.07632E+00  1.70909E-02
  1.17417E+00  1.70909E-02
  1.36987E+00  1.70909E-02
  1.56556E+00  1.70909E-02
  1.76126E+00  1.70909E-02
  1.95695E+00  1.70909E-02
  2.15265E+00  1.70909E-02
  2.44619E+00  1.70909E-02
  2.73973E+00  1.70909E-02
  2.93543E+00  1.70909E-02
  3.42466E+00  1.70909E-02
  3.91390E+00  1.70909E-02
  4.30529E+00  1.70909E-02
  4.89238E+00  1.70909E-02
  5.87085E+00  1.70909E-02
  6.84933E+00  1.70909E-02
  7.82780E+00  1.70909E-02
  8.80628E+00  1.70909E-02
  9.78476E+00  1.70909E-02
  1.07632E+01  1.70909E-02
  1.17417E+01  1.70909E-02
  1.36987E+01  1.70909E-02
  1.56556E+01  1.70909E-02
  1.76126E+01  1.70909E-02
  1.95695E+01  1.70909E-02
  2.15265E+01  1.70909E-02
  2.44619E+01  1.70909E-02
  2.73973E+01  1.70909E-02
  2.93543E+01  1.70909E-02
  3.42466E+01  1.70909E-02
  3.91390E+01  1.70909E-02
  4.30529E+01  1.70909E-02
  4.89238E+01  1.70909E-02
  5.87085E+01  1.70909E-02
  6.84933E+01  1.70909E-02
  7.82780E+01  1.70909E-02
  8.80628E+01  1.70909E-02
  9.78476E+01  1.70909E-02
  1.07632E+02  1.70909E-02
  1.17417E+02  1.70909E-02
  1.36987E+02  1.70909E-02
  1.56556E+02  1.70909E-02
  1.76126E+02  1.70909E-02
  1.95695E+02  1.70909E-02
  2.15265E+02  1.70909E-02
  2.44619E+02  1.70909E-02
  2.73973E+02  1.70909E-02
  2.93543E+02  1.70909E-02
  3.42466E+02  1.70909E-02
  3.91390E+02  1.70909E-02
  4.30529E+02  1.70909E-02
  4.89238E+02  1.70909E-02
  5.87085E+02  1.70909E-02
  6.84933E+02  1.70909E-02
  7.82780E+02  1.70909E-02
  8.80628E+02  1.70909E-02
  9.78476E+02  1.70909E-02
  1.07632E+03  1.70909E-02
  1.17417E+03  1.70909E-02
  1.36987E+03  1.70909E-02
  1.56556E+03  1.70909E-02
  1.76126E+03  1.70909E-02
  1.95695E+03  1.70909E-02
  2.15265E+03  1.70909E-02
  2.44619E+03  1.70909E-02
  2.73973E+03  1.70909E-02
  2.93543E+03  1.70909E-02
  3.42466E+03  1.70909E-02
  3.91390E+03  1.70909E-02
  4.30529E+03  1.70909E-02
  4.89238E+03  1.70909E-02
  5.87085E+03  1.70909E-02
  6.84933E+03  1.70909E-02
  7.82780E+03  1.70909E-02
  8.80628E+03  1.70909E-02
  9.78476E+03  1.70909E-02
  1.07632E+04  1.70909E-02
  1.17417E+04  1.70909E-02
  1.36987E+04  1.70909E-02
  1.56556E+04  1.70909E-02
  1.76126E+04  1.70909E-02
  1.95695E+04  1.70909E-02


==> anc/colstop/sbethe/sdbase/pshcor-30.tab <==
# Atomic number = 30   (Zn)   Projectile: positron
#
#  S(0) =  2.984633E+01
#  I(0) =  1.015393E+01 a.u. =  2.763025E+02 eV
#  D(0) =  3.115358E-01
#
#        Z =  3.00000E+01
#    EXPOT =  2.86686E+02 eV
#       S0 =  2.98463E+01
#   1-S0/Z =  5.12230E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -5.03040E-02
#    P( 2) =  2.09450E-01
#    P( 3) = -2.60630E-01
#    P( 4) =  1.56980E-01
#    P( 5) = -4.24390E-02
#    P( 6) =  4.20170E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.57469E-01
  2.15265E-04 -3.83894E-01
  2.44619E-04 -4.22675E-01
  2.73973E-04 -4.61517E-01
  2.93543E-04 -4.23979E-01
  3.42466E-04 -3.34299E-01
  3.91390E-04 -2.63443E-01
  4.30529E-04 -2.17800E-01
  4.89238E-04 -1.61244E-01
  5.87085E-04 -9.21447E-02
  6.84933E-04 -4.30817E-02
  7.82780E-04 -6.69621E-03
  8.80628E-04  2.24905E-02
  9.78476E-04  4.45980E-02
  1.07632E-03  6.42791E-02
  1.17417E-03  8.10550E-02
  1.36987E-03  1.08947E-01
  1.56556E-03  1.30867E-01
  1.76126E-03  1.49724E-01
  1.95695E-03  1.67437E-01
  2.15265E-03  1.81896E-01
  2.44619E-03  1.98142E-01
  2.73973E-03  2.07921E-01
  2.93543E-03  2.11765E-01
  3.42466E-03  2.19752E-01
  3.91390E-03  2.21380E-01
  4.30529E-03  2.22771E-01
  4.89238E-03  2.19746E-01
  5.87085E-03  2.14057E-01
  6.84933E-03  2.06189E-01
  7.82780E-03  1.98308E-01
  8.80628E-03  1.90129E-01
  9.78476E-03  1.83714E-01
  1.07632E-02  1.77191E-01
  1.17417E-02  1.70084E-01
  1.36987E-02  1.60998E-01
  1.56556E-02  1.51549E-01
  1.76126E-02  1.44741E-01
  1.95695E-02  1.39391E-01
  2.15265E-02  1.34441E-01
  2.44619E-02  1.27039E-01
  2.73973E-02  1.20344E-01
  2.93543E-02  1.16244E-01
  3.42466E-02  1.07122E-01
  3.91390E-02  9.93758E-02
  4.30529E-02  9.39961E-02
  4.89238E-02  8.70349E-02
  5.87085E-02  7.77111E-02
  6.84933E-02  7.04541E-02
  7.82780E-02  6.46607E-02
  8.80628E-02  5.99365E-02
  9.78476E-02  5.60145E-02
  1.07632E-01  5.27085E-02
  1.17417E-01  4.98851E-02
  1.36987E-01  4.53190E-02
  1.56556E-01  4.17868E-02
  1.76126E-01  3.89719E-02
  1.95695E-01  3.66744E-02
  2.15265E-01  3.47618E-02
  2.44619E-01  3.24229E-02
  2.73973E-01  3.05461E-02
  2.93543E-01  2.94860E-02
  3.42466E-01  2.73194E-02
  3.91390E-01  2.56427E-02
  4.30529E-01  2.45449E-02
  4.89238E-01  2.31858E-02
  5.87085E-01  2.14391E-02
  6.84933E-01  2.01079E-02
  7.82780E-01  1.90430E-02
  8.80628E-01  1.81606E-02
  9.78476E-01  1.74097E-02
  1.07632E+00  1.72587E-02
  1.17417E+00  1.72587E-02
  1.36987E+00  1.72587E-02
  1.56556E+00  1.72587E-02
  1.76126E+00  1.72587E-02
  1.95695E+00  1.72587E-02
  2.15265E+00  1.72587E-02
  2.44619E+00  1.72587E-02
  2.73973E+00  1.72587E-02
  2.93543E+00  1.72587E-02
  3.42466E+00  1.72587E-02
  3.91390E+00  1.72587E-02
  4.30529E+00  1.72587E-02
  4.89238E+00  1.72587E-02
  5.87085E+00  1.72587E-02
  6.84933E+00  1.72587E-02
  7.82780E+00  1.72587E-02
  8.80628E+00  1.72587E-02
  9.78476E+00  1.72587E-02
  1.07632E+01  1.72587E-02
  1.17417E+01  1.72587E-02
  1.36987E+01  1.72587E-02
  1.56556E+01  1.72587E-02
  1.76126E+01  1.72587E-02
  1.95695E+01  1.72587E-02
  2.15265E+01  1.72587E-02
  2.44619E+01  1.72587E-02
  2.73973E+01  1.72587E-02
  2.93543E+01  1.72587E-02
  3.42466E+01  1.72587E-02
  3.91390E+01  1.72587E-02
  4.30529E+01  1.72587E-02
  4.89238E+01  1.72587E-02
  5.87085E+01  1.72587E-02
  6.84933E+01  1.72587E-02
  7.82780E+01  1.72587E-02
  8.80628E+01  1.72587E-02
  9.78476E+01  1.72587E-02
  1.07632E+02  1.72587E-02
  1.17417E+02  1.72587E-02
  1.36987E+02  1.72587E-02
  1.56556E+02  1.72587E-02
  1.76126E+02  1.72587E-02
  1.95695E+02  1.72587E-02
  2.15265E+02  1.72587E-02
  2.44619E+02  1.72587E-02
  2.73973E+02  1.72587E-02
  2.93543E+02  1.72587E-02
  3.42466E+02  1.72587E-02
  3.91390E+02  1.72587E-02
  4.30529E+02  1.72587E-02
  4.89238E+02  1.72587E-02
  5.87085E+02  1.72587E-02
  6.84933E+02  1.72587E-02
  7.82780E+02  1.72587E-02
  8.80628E+02  1.72587E-02
  9.78476E+02  1.72587E-02
  1.07632E+03  1.72587E-02
  1.17417E+03  1.72587E-02
  1.36987E+03  1.72587E-02
  1.56556E+03  1.72587E-02
  1.76126E+03  1.72587E-02
  1.95695E+03  1.72587E-02
  2.15265E+03  1.72587E-02
  2.44619E+03  1.72587E-02
  2.73973E+03  1.72587E-02
  2.93543E+03  1.72587E-02
  3.42466E+03  1.72587E-02
  3.91390E+03  1.72587E-02
  4.30529E+03  1.72587E-02
  4.89238E+03  1.72587E-02
  5.87085E+03  1.72587E-02
  6.84933E+03  1.72587E-02
  7.82780E+03  1.72587E-02
  8.80628E+03  1.72587E-02
  9.78476E+03  1.72587E-02
  1.07632E+04  1.72587E-02
  1.17417E+04  1.72587E-02
  1.36987E+04  1.72587E-02
  1.56556E+04  1.72587E-02
  1.76126E+04  1.72587E-02
  1.95695E+04  1.72587E-02


==> anc/colstop/sbethe/sdbase/pshcor-31.tab <==
# Atomic number = 31   (Ga)   Projectile: positron
#
#  S(0) =  3.083398E+01
#  I(0) =  1.032747E+01 a.u. =  2.810248E+02 eV
#  D(0) =  3.415213E-01
#
#        Z =  3.10000E+01
#    EXPOT =  2.92026E+02 eV
#       S0 =  3.08340E+01
#   1-S0/Z =  5.35550E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -5.03660E-02
#    P( 2) =  2.11650E-01
#    P( 3) = -2.62970E-01
#    P( 4) =  1.58690E-01
#    P( 5) = -4.30780E-02
#    P( 6) =  4.28750E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.90622E-01
  2.15265E-04 -4.13863E-01
  2.44619E-04 -4.49159E-01
  2.73973E-04 -4.84356E-01
  2.93543E-04 -4.60750E-01
  3.42466E-04 -3.65170E-01
  3.91390E-04 -2.89195E-01
  4.30529E-04 -2.39162E-01
  4.89238E-04 -1.78335E-01
  5.87085E-04 -1.01765E-01
  6.84933E-04 -4.93976E-02
  7.82780E-04 -9.29418E-03
  8.80628E-04  2.10218E-02
  9.78476E-04  4.51525E-02
  1.07632E-03  6.52772E-02
  1.17417E-03  8.12925E-02
  1.36987E-03  1.08430E-01
  1.56556E-03  1.30862E-01
  1.76126E-03  1.48683E-01
  1.95695E-03  1.64645E-01
  2.15265E-03  1.78021E-01
  2.44619E-03  1.95762E-01
  2.73973E-03  2.07871E-01
  2.93543E-03  2.12039E-01
  3.42466E-03  2.20928E-01
  3.91390E-03  2.23080E-01
  4.30529E-03  2.25152E-01
  4.89238E-03  2.22444E-01
  5.87085E-03  2.17494E-01
  6.84933E-03  2.10097E-01
  7.82780E-03  2.01872E-01
  8.80628E-03  1.94245E-01
  9.78476E-03  1.87737E-01
  1.07632E-02  1.81002E-01
  1.17417E-02  1.73683E-01
  1.36987E-02  1.64488E-01
  1.56556E-02  1.54168E-01
  1.76126E-02  1.47189E-01
  1.95695E-02  1.41531E-01
  2.15265E-02  1.36742E-01
  2.44619E-02  1.29395E-01
  2.73973E-02  1.22742E-01
  2.93543E-02  1.18661E-01
  3.42466E-02  1.09568E-01
  3.91390E-02  1.01829E-01
  4.30529E-02  9.64447E-02
  4.89238E-02  8.94644E-02
  5.87085E-02  8.00920E-02
  6.84933E-02  7.27775E-02
  7.82780E-02  6.69247E-02
  8.80628E-02  6.21422E-02
  9.78476E-02  5.81644E-02
  1.07632E-01  5.48056E-02
  1.17417E-01  5.19327E-02
  1.36987E-01  4.72768E-02
  1.56556E-01  4.36654E-02
  1.76126E-01  4.07808E-02
  1.95695E-01  3.84212E-02
  2.15265E-01  3.64530E-02
  2.44619E-01  3.40407E-02
  2.73973E-01  3.21003E-02
  2.93543E-01  3.10021E-02
  3.42466E-01  2.87529E-02
  3.91390E-01  2.70073E-02
  4.30529E-01  2.58619E-02
  4.89238E-01  2.44410E-02
  5.87085E-01  2.26106E-02
  6.84933E-01  2.12125E-02
  7.82780E-01  2.00924E-02
  8.80628E-01  1.91634E-02
  9.78476E-01  1.83726E-02
  1.07632E+00  1.82135E-02
  1.17417E+00  1.82135E-02
  1.36987E+00  1.82135E-02
  1.56556E+00  1.82135E-02
  1.76126E+00  1.82135E-02
  1.95695E+00  1.82135E-02
  2.15265E+00  1.82135E-02
  2.44619E+00  1.82135E-02
  2.73973E+00  1.82135E-02
  2.93543E+00  1.82135E-02
  3.42466E+00  1.82135E-02
  3.91390E+00  1.82135E-02
  4.30529E+00  1.82135E-02
  4.89238E+00  1.82135E-02
  5.87085E+00  1.82135E-02
  6.84933E+00  1.82135E-02
  7.82780E+00  1.82135E-02
  8.80628E+00  1.82135E-02
  9.78476E+00  1.82135E-02
  1.07632E+01  1.82135E-02
  1.17417E+01  1.82135E-02
  1.36987E+01  1.82135E-02
  1.56556E+01  1.82135E-02
  1.76126E+01  1.82135E-02
  1.95695E+01  1.82135E-02
  2.15265E+01  1.82135E-02
  2.44619E+01  1.82135E-02
  2.73973E+01  1.82135E-02
  2.93543E+01  1.82135E-02
  3.42466E+01  1.82135E-02
  3.91390E+01  1.82135E-02
  4.30529E+01  1.82135E-02
  4.89238E+01  1.82135E-02
  5.87085E+01  1.82135E-02
  6.84933E+01  1.82135E-02
  7.82780E+01  1.82135E-02
  8.80628E+01  1.82135E-02
  9.78476E+01  1.82135E-02
  1.07632E+02  1.82135E-02
  1.17417E+02  1.82135E-02
  1.36987E+02  1.82135E-02
  1.56556E+02  1.82135E-02
  1.76126E+02  1.82135E-02
  1.95695E+02  1.82135E-02
  2.15265E+02  1.82135E-02
  2.44619E+02  1.82135E-02
  2.73973E+02  1.82135E-02
  2.93543E+02  1.82135E-02
  3.42466E+02  1.82135E-02
  3.91390E+02  1.82135E-02
  4.30529E+02  1.82135E-02
  4.89238E+02  1.82135E-02
  5.87085E+02  1.82135E-02
  6.84933E+02  1.82135E-02
  7.82780E+02  1.82135E-02
  8.80628E+02  1.82135E-02
  9.78476E+02  1.82135E-02
  1.07632E+03  1.82135E-02
  1.17417E+03  1.82135E-02
  1.36987E+03  1.82135E-02
  1.56556E+03  1.82135E-02
  1.76126E+03  1.82135E-02
  1.95695E+03  1.82135E-02
  2.15265E+03  1.82135E-02
  2.44619E+03  1.82135E-02
  2.73973E+03  1.82135E-02
  2.93543E+03  1.82135E-02
  3.42466E+03  1.82135E-02
  3.91390E+03  1.82135E-02
  4.30529E+03  1.82135E-02
  4.89238E+03  1.82135E-02
  5.87085E+03  1.82135E-02
  6.84933E+03  1.82135E-02
  7.82780E+03  1.82135E-02
  8.80628E+03  1.82135E-02
  9.78476E+03  1.82135E-02
  1.07632E+04  1.82135E-02
  1.17417E+04  1.82135E-02
  1.36987E+04  1.82135E-02
  1.56556E+04  1.82135E-02
  1.76126E+04  1.82135E-02
  1.95695E+04  1.82135E-02


==> anc/colstop/sbethe/sdbase/pshcor-32.tab <==
# Atomic number = 32   (Ge)   Projectile: positron
#
#  S(0) =  3.182108E+01
#  I(0) =  1.060207E+01 a.u. =  2.884970E+02 eV
#  D(0) =  3.737944E-01
#
#        Z =  3.20000E+01
#    EXPOT =  3.00227E+02 eV
#       S0 =  3.18211E+01
#   1-S0/Z =  5.59130E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -4.17750E-02
#    P( 2) =  1.86090E-01
#    P( 3) = -2.31390E-01
#    P( 4) =  1.40540E-01
#    P( 5) = -3.81260E-02
#    P( 6) =  3.76640E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.12856E-01
  2.15265E-04 -4.35106E-01
  2.44619E-04 -4.67481E-01
  2.73973E-04 -5.00038E-01
  2.93543E-04 -5.02176E-01
  3.42466E-04 -4.01225E-01
  3.91390E-04 -3.20348E-01
  4.30529E-04 -2.66822E-01
  4.89238E-04 -2.00810E-01
  5.87085E-04 -1.18648E-01
  6.84933E-04 -5.96937E-02
  7.82780E-04 -1.67020E-02
  8.80628E-04  1.66879E-02
  9.78476E-04  4.27960E-02
  1.07632E-03  6.31524E-02
  1.17417E-03  8.05168E-02
  1.36987E-03  1.08886E-01
  1.56556E-03  1.28899E-01
  1.76126E-03  1.47791E-01
  1.95695E-03  1.61530E-01
  2.15265E-03  1.75558E-01
  2.44619E-03  1.91511E-01
  2.73973E-03  2.04035E-01
  2.93543E-03  2.11675E-01
  3.42466E-03  2.19350E-01
  3.91390E-03  2.24600E-01
  4.30529E-03  2.25829E-01
  4.89238E-03  2.24817E-01
  5.87085E-03  2.19249E-01
  6.84933E-03  2.13342E-01
  7.82780E-03  2.05741E-01
  8.80628E-03  1.98258E-01
  9.78476E-03  1.91136E-01
  1.07632E-02  1.84704E-01
  1.17417E-02  1.77400E-01
  1.36987E-02  1.67613E-01
  1.56556E-02  1.57038E-01
  1.76126E-02  1.49739E-01
  1.95695E-02  1.43773E-01
  2.15265E-02  1.39322E-01
  2.44619E-02  1.31959E-01
  2.73973E-02  1.25276E-01
  2.93543E-02  1.21176E-01
  3.42466E-02  1.12036E-01
  3.91390E-02  1.04259E-01
  4.30529E-02  9.88469E-02
  4.89238E-02  9.18312E-02
  5.87085E-02  8.24066E-02
  6.84933E-02  7.50437E-02
  7.82780E-02  6.91441E-02
  8.80628E-02  6.43156E-02
  9.78476E-02  6.02927E-02
  1.07632E-01  5.68899E-02
  1.17417E-01  5.39741E-02
  1.36987E-01  4.92365E-02
  1.56556E-01  4.55492E-02
  1.76126E-01  4.25944E-02
  1.95695E-01  4.01702E-02
  2.15265E-01  3.81425E-02
  2.44619E-01  3.56496E-02
  2.73973E-01  3.36378E-02
  2.93543E-01  3.24964E-02
  3.42466E-01  3.01524E-02
  3.91390E-01  2.83274E-02
  4.30529E-01  2.71275E-02
  4.89238E-01  2.56368E-02
  5.87085E-01  2.37140E-02
  6.84933E-01  2.22454E-02
  7.82780E-01  2.10703E-02
  8.80628E-01  2.00975E-02
  9.78476E-01  1.92713E-02
  1.07632E+00  1.91054E-02
  1.17417E+00  1.91054E-02
  1.36987E+00  1.91054E-02
  1.56556E+00  1.91054E-02
  1.76126E+00  1.91054E-02
  1.95695E+00  1.91054E-02
  2.15265E+00  1.91054E-02
  2.44619E+00  1.91054E-02
  2.73973E+00  1.91054E-02
  2.93543E+00  1.91054E-02
  3.42466E+00  1.91054E-02
  3.91390E+00  1.91054E-02
  4.30529E+00  1.91054E-02
  4.89238E+00  1.91054E-02
  5.87085E+00  1.91054E-02
  6.84933E+00  1.91054E-02
  7.82780E+00  1.91054E-02
  8.80628E+00  1.91054E-02
  9.78476E+00  1.91054E-02
  1.07632E+01  1.91054E-02
  1.17417E+01  1.91054E-02
  1.36987E+01  1.91054E-02
  1.56556E+01  1.91054E-02
  1.76126E+01  1.91054E-02
  1.95695E+01  1.91054E-02
  2.15265E+01  1.91054E-02
  2.44619E+01  1.91054E-02
  2.73973E+01  1.91054E-02
  2.93543E+01  1.91054E-02
  3.42466E+01  1.91054E-02
  3.91390E+01  1.91054E-02
  4.30529E+01  1.91054E-02
  4.89238E+01  1.91054E-02
  5.87085E+01  1.91054E-02
  6.84933E+01  1.91054E-02
  7.82780E+01  1.91054E-02
  8.80628E+01  1.91054E-02
  9.78476E+01  1.91054E-02
  1.07632E+02  1.91054E-02
  1.17417E+02  1.91054E-02
  1.36987E+02  1.91054E-02
  1.56556E+02  1.91054E-02
  1.76126E+02  1.91054E-02
  1.95695E+02  1.91054E-02
  2.15265E+02  1.91054E-02
  2.44619E+02  1.91054E-02
  2.73973E+02  1.91054E-02
  2.93543E+02  1.91054E-02
  3.42466E+02  1.91054E-02
  3.91390E+02  1.91054E-02
  4.30529E+02  1.91054E-02
  4.89238E+02  1.91054E-02
  5.87085E+02  1.91054E-02
  6.84933E+02  1.91054E-02
  7.82780E+02  1.91054E-02
  8.80628E+02  1.91054E-02
  9.78476E+02  1.91054E-02
  1.07632E+03  1.91054E-02
  1.17417E+03  1.91054E-02
  1.36987E+03  1.91054E-02
  1.56556E+03  1.91054E-02
  1.76126E+03  1.91054E-02
  1.95695E+03  1.91054E-02
  2.15265E+03  1.91054E-02
  2.44619E+03  1.91054E-02
  2.73973E+03  1.91054E-02
  2.93543E+03  1.91054E-02
  3.42466E+03  1.91054E-02
  3.91390E+03  1.91054E-02
  4.30529E+03  1.91054E-02
  4.89238E+03  1.91054E-02
  5.87085E+03  1.91054E-02
  6.84933E+03  1.91054E-02
  7.82780E+03  1.91054E-02
  8.80628E+03  1.91054E-02
  9.78476E+03  1.91054E-02
  1.07632E+04  1.91054E-02
  1.17417E+04  1.91054E-02
  1.36987E+04  1.91054E-02
  1.56556E+04  1.91054E-02
  1.76126E+04  1.91054E-02
  1.95695E+04  1.91054E-02


==> anc/colstop/sbethe/sdbase/pshcor-33.tab <==
# Atomic number = 33   (As)   Projectile: positron
#
#  S(0) =  3.280767E+01
#  I(0) =  1.090031E+01 a.u. =  2.966125E+02 eV
#  D(0) =  3.991489E-01
#
#        Z =  3.30000E+01
#    EXPOT =  3.09157E+02 eV
#       S0 =  3.28077E+01
#   1-S0/Z =  5.82820E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -5.02430E-02
#    P( 2) =  2.18540E-01
#    P( 3) = -2.75140E-01
#    P( 4) =  1.68700E-01
#    P( 5) = -4.67540E-02
#    P( 6) =  4.77450E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.28186E-01
  2.15265E-04 -4.51511E-01
  2.44619E-04 -4.83547E-01
  2.73973E-04 -5.14031E-01
  2.93543E-04 -5.34323E-01
  3.42466E-04 -4.39190E-01
  3.91390E-04 -3.54579E-01
  4.30529E-04 -2.98386E-01
  4.89238E-04 -2.27910E-01
  5.87085E-04 -1.38849E-01
  6.84933E-04 -7.53394E-02
  7.82780E-04 -2.77674E-02
  8.80628E-04  8.61051E-03
  9.78476E-04  3.63222E-02
  1.07632E-03  5.87801E-02
  1.17417E-03  7.77507E-02
  1.36987E-03  1.06935E-01
  1.56556E-03  1.28047E-01
  1.76126E-03  1.44848E-01
  1.95695E-03  1.59182E-01
  2.15265E-03  1.72108E-01
  2.44619E-03  1.88279E-01
  2.73973E-03  2.01572E-01
  2.93543E-03  2.09335E-01
  3.42466E-03  2.18724E-01
  3.91390E-03  2.24918E-01
  4.30529E-03  2.25747E-01
  4.89238E-03  2.26762E-01
  5.87085E-03  2.21769E-01
  6.84933E-03  2.16436E-01
  7.82780E-03  2.09306E-01
  8.80628E-03  2.01402E-01
  9.78476E-03  1.94986E-01
  1.07632E-02  1.88192E-01
  1.17417E-02  1.80797E-01
  1.36987E-02  1.71146E-01
  1.56556E-02  1.60324E-01
  1.76126E-02  1.51845E-01
  1.95695E-02  1.45775E-01
  2.15265E-02  1.40856E-01
  2.44619E-02  1.33521E-01
  2.73973E-02  1.26911E-01
  2.93543E-02  1.22862E-01
  3.42466E-02  1.13829E-01
  3.91390E-02  1.06118E-01
  4.30529E-02  1.00735E-01
  4.89238E-02  9.37306E-02
  5.87085E-02  8.42747E-02
  6.84933E-02  7.68505E-02
  7.82780E-02  7.08798E-02
  8.80628E-02  6.59798E-02
  9.78476E-02  6.18890E-02
  1.07632E-01  5.84236E-02
  1.17417E-01  5.54509E-02
  1.36987E-01  5.06155E-02
  1.56556E-01  4.68490E-02
  1.76126E-01  4.38299E-02
  1.95695E-01  4.13529E-02
  2.15265E-01  3.92816E-02
  2.44619E-01  3.67361E-02
  2.73973E-01  3.46831E-02
  2.93543E-01  3.35191E-02
  3.42466E-01  3.11301E-02
  3.91390E-01  2.92718E-02
  4.30529E-01  2.80505E-02
  4.89238E-01  2.65339E-02
  5.87085E-01  2.45778E-02
  6.84933E-01  2.30829E-02
  7.82780E-01  2.18852E-02
  8.80628E-01  2.08923E-02
  9.78476E-01  2.00474E-02
  1.07632E+00  1.98775E-02
  1.17417E+00  1.98775E-02
  1.36987E+00  1.98775E-02
  1.56556E+00  1.98775E-02
  1.76126E+00  1.98775E-02
  1.95695E+00  1.98775E-02
  2.15265E+00  1.98775E-02
  2.44619E+00  1.98775E-02
  2.73973E+00  1.98775E-02
  2.93543E+00  1.98775E-02
  3.42466E+00  1.98775E-02
  3.91390E+00  1.98775E-02
  4.30529E+00  1.98775E-02
  4.89238E+00  1.98775E-02
  5.87085E+00  1.98775E-02
  6.84933E+00  1.98775E-02
  7.82780E+00  1.98775E-02
  8.80628E+00  1.98775E-02
  9.78476E+00  1.98775E-02
  1.07632E+01  1.98775E-02
  1.17417E+01  1.98775E-02
  1.36987E+01  1.98775E-02
  1.56556E+01  1.98775E-02
  1.76126E+01  1.98775E-02
  1.95695E+01  1.98775E-02
  2.15265E+01  1.98775E-02
  2.44619E+01  1.98775E-02
  2.73973E+01  1.98775E-02
  2.93543E+01  1.98775E-02
  3.42466E+01  1.98775E-02
  3.91390E+01  1.98775E-02
  4.30529E+01  1.98775E-02
  4.89238E+01  1.98775E-02
  5.87085E+01  1.98775E-02
  6.84933E+01  1.98775E-02
  7.82780E+01  1.98775E-02
  8.80628E+01  1.98775E-02
  9.78476E+01  1.98775E-02
  1.07632E+02  1.98775E-02
  1.17417E+02  1.98775E-02
  1.36987E+02  1.98775E-02
  1.56556E+02  1.98775E-02
  1.76126E+02  1.98775E-02
  1.95695E+02  1.98775E-02
  2.15265E+02  1.98775E-02
  2.44619E+02  1.98775E-02
  2.73973E+02  1.98775E-02
  2.93543E+02  1.98775E-02
  3.42466E+02  1.98775E-02
  3.91390E+02  1.98775E-02
  4.30529E+02  1.98775E-02
  4.89238E+02  1.98775E-02
  5.87085E+02  1.98775E-02
  6.84933E+02  1.98775E-02
  7.82780E+02  1.98775E-02
  8.80628E+02  1.98775E-02
  9.78476E+02  1.98775E-02
  1.07632E+03  1.98775E-02
  1.17417E+03  1.98775E-02
  1.36987E+03  1.98775E-02
  1.56556E+03  1.98775E-02
  1.76126E+03  1.98775E-02
  1.95695E+03  1.98775E-02
  2.15265E+03  1.98775E-02
  2.44619E+03  1.98775E-02
  2.73973E+03  1.98775E-02
  2.93543E+03  1.98775E-02
  3.42466E+03  1.98775E-02
  3.91390E+03  1.98775E-02
  4.30529E+03  1.98775E-02
  4.89238E+03  1.98775E-02
  5.87085E+03  1.98775E-02
  6.84933E+03  1.98775E-02
  7.82780E+03  1.98775E-02
  8.80628E+03  1.98775E-02
  9.78476E+03  1.98775E-02
  1.07632E+04  1.98775E-02
  1.17417E+04  1.98775E-02
  1.36987E+04  1.98775E-02
  1.56556E+04  1.98775E-02
  1.76126E+04  1.98775E-02
  1.95695E+04  1.98775E-02


==> anc/colstop/sbethe/sdbase/pshcor-34.tab <==
# Atomic number = 34   (Se)   Projectile: positron
#
#  S(0) =  3.379374E+01
#  I(0) =  1.121575E+01 a.u. =  3.051961E+02 eV
#  D(0) =  4.428948E-01
#
#        Z =  3.40000E+01
#    EXPOT =  3.18518E+02 eV
#       S0 =  3.37937E+01
#   1-S0/Z =  6.06650E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -4.60030E-02
#    P( 2) =  2.05660E-01
#    P( 3) = -2.58310E-01
#    P( 4) =  1.58840E-01
#    P( 5) = -4.40670E-02
#    P( 6) =  4.49550E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.37816E-01
  2.15265E-04 -4.61992E-01
  2.44619E-04 -4.94840E-01
  2.73973E-04 -5.25852E-01
  2.93543E-04 -5.45219E-01
  3.42466E-04 -4.76806E-01
  3.91390E-04 -3.90250E-01
  4.30529E-04 -3.30870E-01
  4.89238E-04 -2.56595E-01
  5.87085E-04 -1.61739E-01
  6.84933E-04 -9.35456E-02
  7.82780E-04 -4.16758E-02
  8.80628E-04 -2.20242E-03
  9.78476E-04  2.86781E-02
  1.07632E-03  5.31282E-02
  1.17417E-03  7.28596E-02
  1.36987E-03  1.03400E-01
  1.56556E-03  1.26028E-01
  1.76126E-03  1.43582E-01
  1.95695E-03  1.57972E-01
  2.15265E-03  1.70566E-01
  2.44619E-03  1.85687E-01
  2.73973E-03  1.98720E-01
  2.93543E-03  2.05500E-01
  3.42466E-03  2.18189E-01
  3.91390E-03  2.25457E-01
  4.30529E-03  2.25900E-01
  4.89238E-03  2.28132E-01
  5.87085E-03  2.24300E-01
  6.84933E-03  2.19599E-01
  7.82780E-03  2.11386E-01
  8.80628E-03  2.05035E-01
  9.78476E-03  1.97242E-01
  1.07632E-02  1.92144E-01
  1.17417E-02  1.84720E-01
  1.36987E-02  1.74235E-01
  1.56556E-02  1.63121E-01
  1.76126E-02  1.54796E-01
  1.95695E-02  1.48137E-01
  2.15265E-02  1.43107E-01
  2.44619E-02  1.35735E-01
  2.73973E-02  1.29091E-01
  2.93543E-02  1.25022E-01
  3.42466E-02  1.15947E-01
  3.91390E-02  1.08203E-01
  4.30529E-02  1.02796E-01
  4.89238E-02  9.57613E-02
  5.87085E-02  8.62596E-02
  6.84933E-02  7.87923E-02
  7.82780E-02  7.27799E-02
  8.80628E-02  6.78393E-02
  9.78476E-02  6.37090E-02
  1.07632E-01  6.02053E-02
  1.17417E-01  5.71955E-02
  1.36987E-01  5.22901E-02
  1.56556E-01  4.84592E-02
  1.76126E-01  4.53807E-02
  1.95695E-01  4.28492E-02
  2.15265E-01  4.07277E-02
  2.44619E-01  3.81143E-02
  2.73973E-01  3.60010E-02
  2.93543E-01  3.48004E-02
  3.42466E-01  3.23307E-02
  3.91390E-01  3.04041E-02
  4.30529E-01  2.91355E-02
  4.89238E-01  2.75575E-02
  5.87085E-01  2.55187E-02
  6.84933E-01  2.39588E-02
  7.82780E-01  2.27089E-02
  8.80628E-01  2.16731E-02
  9.78476E-01  2.07925E-02
  1.07632E+00  2.06155E-02
  1.17417E+00  2.06155E-02
  1.36987E+00  2.06155E-02
  1.56556E+00  2.06155E-02
  1.76126E+00  2.06155E-02
  1.95695E+00  2.06155E-02
  2.15265E+00  2.06155E-02
  2.44619E+00  2.06155E-02
  2.73973E+00  2.06155E-02
  2.93543E+00  2.06155E-02
  3.42466E+00  2.06155E-02
  3.91390E+00  2.06155E-02
  4.30529E+00  2.06155E-02
  4.89238E+00  2.06155E-02
  5.87085E+00  2.06155E-02
  6.84933E+00  2.06155E-02
  7.82780E+00  2.06155E-02
  8.80628E+00  2.06155E-02
  9.78476E+00  2.06155E-02
  1.07632E+01  2.06155E-02
  1.17417E+01  2.06155E-02
  1.36987E+01  2.06155E-02
  1.56556E+01  2.06155E-02
  1.76126E+01  2.06155E-02
  1.95695E+01  2.06155E-02
  2.15265E+01  2.06155E-02
  2.44619E+01  2.06155E-02
  2.73973E+01  2.06155E-02
  2.93543E+01  2.06155E-02
  3.42466E+01  2.06155E-02
  3.91390E+01  2.06155E-02
  4.30529E+01  2.06155E-02
  4.89238E+01  2.06155E-02
  5.87085E+01  2.06155E-02
  6.84933E+01  2.06155E-02
  7.82780E+01  2.06155E-02
  8.80628E+01  2.06155E-02
  9.78476E+01  2.06155E-02
  1.07632E+02  2.06155E-02
  1.17417E+02  2.06155E-02
  1.36987E+02  2.06155E-02
  1.56556E+02  2.06155E-02
  1.76126E+02  2.06155E-02
  1.95695E+02  2.06155E-02
  2.15265E+02  2.06155E-02
  2.44619E+02  2.06155E-02
  2.73973E+02  2.06155E-02
  2.93543E+02  2.06155E-02
  3.42466E+02  2.06155E-02
  3.91390E+02  2.06155E-02
  4.30529E+02  2.06155E-02
  4.89238E+02  2.06155E-02
  5.87085E+02  2.06155E-02
  6.84933E+02  2.06155E-02
  7.82780E+02  2.06155E-02
  8.80628E+02  2.06155E-02
  9.78476E+02  2.06155E-02
  1.07632E+03  2.06155E-02
  1.17417E+03  2.06155E-02
  1.36987E+03  2.06155E-02
  1.56556E+03  2.06155E-02
  1.76126E+03  2.06155E-02
  1.95695E+03  2.06155E-02
  2.15265E+03  2.06155E-02
  2.44619E+03  2.06155E-02
  2.73973E+03  2.06155E-02
  2.93543E+03  2.06155E-02
  3.42466E+03  2.06155E-02
  3.91390E+03  2.06155E-02
  4.30529E+03  2.06155E-02
  4.89238E+03  2.06155E-02
  5.87085E+03  2.06155E-02
  6.84933E+03  2.06155E-02
  7.82780E+03  2.06155E-02
  8.80628E+03  2.06155E-02
  9.78476E+03  2.06155E-02
  1.07632E+04  2.06155E-02
  1.17417E+04  2.06155E-02
  1.36987E+04  2.06155E-02
  1.56556E+04  2.06155E-02
  1.76126E+04  2.06155E-02
  1.95695E+04  2.06155E-02


==> anc/colstop/sbethe/sdbase/pshcor-35.tab <==
# Atomic number = 35   (Br)   Projectile: positron
#
#  S(0) =  3.477930E+01
#  I(0) =  1.154315E+01 a.u. =  3.141051E+02 eV
#  D(0) =  4.611850E-01
#
#        Z =  3.50000E+01
#    EXPOT =  3.28369E+02 eV
#       S0 =  3.47793E+01
#   1-S0/Z =  6.30570E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -5.61750E-02
#    P( 2) =  2.41360E-01
#    P( 3) = -3.04850E-01
#    P( 4) =  1.88420E-01
#    P( 5) = -5.31490E-02
#    P( 6) =  5.56990E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.40893E-01
  2.15265E-04 -4.66898E-01
  2.44619E-04 -5.02380E-01
  2.73973E-04 -5.33713E-01
  2.93543E-04 -5.53776E-01
  3.42466E-04 -5.14199E-01
  3.91390E-04 -4.25414E-01
  4.30529E-04 -3.64593E-01
  4.89238E-04 -2.87961E-01
  5.87085E-04 -1.87078E-01
  6.84933E-04 -1.14507E-01
  7.82780E-04 -5.86613E-02
  8.80628E-04 -1.58866E-02
  9.78476E-04  1.76516E-02
  1.07632E-03  4.38649E-02
  1.17417E-03  6.63928E-02
  1.36987E-03  9.92900E-02
  1.56556E-03  1.22379E-01
  1.76126E-03  1.40948E-01
  1.95695E-03  1.55737E-01
  2.15265E-03  1.67378E-01
  2.44619E-03  1.82416E-01
  2.73973E-03  1.94885E-01
  2.93543E-03  2.02144E-01
  3.42466E-03  2.16721E-01
  3.91390E-03  2.22769E-01
  4.30529E-03  2.26305E-01
  4.89238E-03  2.27435E-01
  5.87085E-03  2.26035E-01
  6.84933E-03  2.19809E-01
  7.82780E-03  2.13932E-01
  8.80628E-03  2.07754E-01
  9.78476E-03  2.00220E-01
  1.07632E-02  1.92627E-01
  1.17417E-02  1.87587E-01
  1.36987E-02  1.76000E-01
  1.56556E-02  1.65851E-01
  1.76126E-02  1.57270E-01
  1.95695E-02  1.50398E-01
  2.15265E-02  1.44595E-01
  2.44619E-02  1.37112E-01
  2.73973E-02  1.30461E-01
  2.93543E-02  1.26411E-01
  3.42466E-02  1.17403E-01
  3.91390E-02  1.09717E-01
  4.30529E-02  1.04342E-01
  4.89238E-02  9.73309E-02
  5.87085E-02  8.78245E-02
  6.84933E-02  8.03217E-02
  7.82780E-02  7.42604E-02
  8.80628E-02  6.92666E-02
  9.78476E-02  6.50835E-02
  1.07632E-01  6.15294E-02
  1.17417E-01  5.84727E-02
  1.36987E-01  5.34845E-02
  1.56556E-01  4.95844E-02
  1.76126E-01  4.64482E-02
  1.95695E-01  4.38683E-02
  2.15265E-01  4.17058E-02
  2.44619E-01  3.90417E-02
  2.73973E-01  3.68876E-02
  2.93543E-01  3.56638E-02
  3.42466E-01  3.31466E-02
  3.91390E-01  3.11830E-02
  4.30529E-01  2.98899E-02
  4.89238E-01  2.82809E-02
  5.87085E-01  2.62003E-02
  6.84933E-01  2.46061E-02
  7.82780E-01  2.33263E-02
  8.80628E-01  2.22635E-02
  9.78476E-01  2.13581E-02
  1.07632E+00  2.11759E-02
  1.17417E+00  2.11759E-02
  1.36987E+00  2.11759E-02
  1.56556E+00  2.11759E-02
  1.76126E+00  2.11759E-02
  1.95695E+00  2.11759E-02
  2.15265E+00  2.11759E-02
  2.44619E+00  2.11759E-02
  2.73973E+00  2.11759E-02
  2.93543E+00  2.11759E-02
  3.42466E+00  2.11759E-02
  3.91390E+00  2.11759E-02
  4.30529E+00  2.11759E-02
  4.89238E+00  2.11759E-02
  5.87085E+00  2.11759E-02
  6.84933E+00  2.11759E-02
  7.82780E+00  2.11759E-02
  8.80628E+00  2.11759E-02
  9.78476E+00  2.11759E-02
  1.07632E+01  2.11759E-02
  1.17417E+01  2.11759E-02
  1.36987E+01  2.11759E-02
  1.56556E+01  2.11759E-02
  1.76126E+01  2.11759E-02
  1.95695E+01  2.11759E-02
  2.15265E+01  2.11759E-02
  2.44619E+01  2.11759E-02
  2.73973E+01  2.11759E-02
  2.93543E+01  2.11759E-02
  3.42466E+01  2.11759E-02
  3.91390E+01  2.11759E-02
  4.30529E+01  2.11759E-02
  4.89238E+01  2.11759E-02
  5.87085E+01  2.11759E-02
  6.84933E+01  2.11759E-02
  7.82780E+01  2.11759E-02
  8.80628E+01  2.11759E-02
  9.78476E+01  2.11759E-02
  1.07632E+02  2.11759E-02
  1.17417E+02  2.11759E-02
  1.36987E+02  2.11759E-02
  1.56556E+02  2.11759E-02
  1.76126E+02  2.11759E-02
  1.95695E+02  2.11759E-02
  2.15265E+02  2.11759E-02
  2.44619E+02  2.11759E-02
  2.73973E+02  2.11759E-02
  2.93543E+02  2.11759E-02
  3.42466E+02  2.11759E-02
  3.91390E+02  2.11759E-02
  4.30529E+02  2.11759E-02
  4.89238E+02  2.11759E-02
  5.87085E+02  2.11759E-02
  6.84933E+02  2.11759E-02
  7.82780E+02  2.11759E-02
  8.80628E+02  2.11759E-02
  9.78476E+02  2.11759E-02
  1.07632E+03  2.11759E-02
  1.17417E+03  2.11759E-02
  1.36987E+03  2.11759E-02
  1.56556E+03  2.11759E-02
  1.76126E+03  2.11759E-02
  1.95695E+03  2.11759E-02
  2.15265E+03  2.11759E-02
  2.44619E+03  2.11759E-02
  2.73973E+03  2.11759E-02
  2.93543E+03  2.11759E-02
  3.42466E+03  2.11759E-02
  3.91390E+03  2.11759E-02
  4.30529E+03  2.11759E-02
  4.89238E+03  2.11759E-02
  5.87085E+03  2.11759E-02
  6.84933E+03  2.11759E-02
  7.82780E+03  2.11759E-02
  8.80628E+03  2.11759E-02
  9.78476E+03  2.11759E-02
  1.07632E+04  2.11759E-02
  1.17417E+04  2.11759E-02
  1.36987E+04  2.11759E-02
  1.56556E+04  2.11759E-02
  1.76126E+04  2.11759E-02
  1.95695E+04  2.11759E-02


==> anc/colstop/sbethe/sdbase/pshcor-36.tab <==
# Atomic number = 36   (Kr)   Projectile: positron
#
#  S(0) =  3.576434E+01
#  I(0) =  1.188129E+01 a.u. =  3.233064E+02 eV
#  D(0) =  5.037541E-01
#
#        Z =  3.60000E+01
#    EXPOT =  3.38443E+02 eV
#       S0 =  3.57643E+01
#   1-S0/Z =  6.54610E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -6.82770E-02
#    P( 2) =  2.83930E-01
#    P( 3) = -3.60360E-01
#    P( 4) =  2.23490E-01
#    P( 5) = -6.38110E-02
#    P( 6) =  6.81910E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.38408E-01
  2.15265E-04 -4.66306E-01
  2.44619E-04 -5.04309E-01
  2.73973E-04 -5.38058E-01
  2.93543E-04 -5.57965E-01
  3.42466E-04 -5.49070E-01
  3.91390E-04 -4.59574E-01
  4.30529E-04 -3.97644E-01
  4.89238E-04 -3.18732E-01
  5.87085E-04 -2.14734E-01
  6.84933E-04 -1.37327E-01
  7.82780E-04 -7.68510E-02
  8.80628E-04 -3.12721E-02
  9.78476E-04  5.02033E-03
  1.07632E-03  3.32435E-02
  1.17417E-03  5.71324E-02
  1.36987E-03  9.33390E-02
  1.56556E-03  1.18457E-01
  1.76126E-03  1.37404E-01
  1.95695E-03  1.52443E-01
  2.15265E-03  1.65311E-01
  2.44619E-03  1.80355E-01
  2.73973E-03  1.92268E-01
  2.93543E-03  1.98955E-01
  3.42466E-03  2.14659E-01
  3.91390E-03  2.22115E-01
  4.30529E-03  2.26406E-01
  4.89238E-03  2.28356E-01
  5.87085E-03  2.27579E-01
  6.84933E-03  2.22042E-01
  7.82780E-03  2.16784E-01
  8.80628E-03  2.09920E-01
  9.78476E-03  2.03488E-01
  1.07632E-02  1.95905E-01
  1.17417E-02  1.90905E-01
  1.36987E-02  1.79559E-01
  1.56556E-02  1.69084E-01
  1.76126E-02  1.59747E-01
  1.95695E-02  1.52989E-01
  2.15265E-02  1.47018E-01
  2.44619E-02  1.39312E-01
  2.73973E-02  1.32571E-01
  2.93543E-02  1.28495E-01
  3.42466E-02  1.19463E-01
  3.91390E-02  1.11764E-01
  4.30529E-02  1.06374E-01
  4.89238E-02  9.93278E-02
  5.87085E-02  8.97406E-02
  6.84933E-02  8.21450E-02
  7.82780E-02  7.59905E-02
  8.80628E-02  7.09087E-02
  9.78476E-02  6.66450E-02
  1.07632E-01  6.30181E-02
  1.17417E-01  5.98961E-02
  1.36987E-01  5.47973E-02
  1.56556E-01  5.08087E-02
  1.76126E-01  4.76011E-02
  1.95695E-01  4.49629E-02
  2.15265E-01  4.27523E-02
  2.44619E-01  4.00303E-02
  2.73973E-01  3.78307E-02
  2.93543E-01  3.65817E-02
  3.42466E-01  3.40143E-02
  3.91390E-01  3.20127E-02
  4.30529E-01  3.06951E-02
  4.89238E-01  2.90554E-02
  5.87085E-01  2.69344E-02
  6.84933E-01  2.53069E-02
  7.82780E-01  2.39981E-02
  8.80628E-01  2.29088E-02
  9.78476E-01  2.19786E-02
  1.07632E+00  2.17911E-02
  1.17417E+00  2.17911E-02
  1.36987E+00  2.17911E-02
  1.56556E+00  2.17911E-02
  1.76126E+00  2.17911E-02
  1.95695E+00  2.17911E-02
  2.15265E+00  2.17911E-02
  2.44619E+00  2.17911E-02
  2.73973E+00  2.17911E-02
  2.93543E+00  2.17911E-02
  3.42466E+00  2.17911E-02
  3.91390E+00  2.17911E-02
  4.30529E+00  2.17911E-02
  4.89238E+00  2.17911E-02
  5.87085E+00  2.17911E-02
  6.84933E+00  2.17911E-02
  7.82780E+00  2.17911E-02
  8.80628E+00  2.17911E-02
  9.78476E+00  2.17911E-02
  1.07632E+01  2.17911E-02
  1.17417E+01  2.17911E-02
  1.36987E+01  2.17911E-02
  1.56556E+01  2.17911E-02
  1.76126E+01  2.17911E-02
  1.95695E+01  2.17911E-02
  2.15265E+01  2.17911E-02
  2.44619E+01  2.17911E-02
  2.73973E+01  2.17911E-02
  2.93543E+01  2.17911E-02
  3.42466E+01  2.17911E-02
  3.91390E+01  2.17911E-02
  4.30529E+01  2.17911E-02
  4.89238E+01  2.17911E-02
  5.87085E+01  2.17911E-02
  6.84933E+01  2.17911E-02
  7.82780E+01  2.17911E-02
  8.80628E+01  2.17911E-02
  9.78476E+01  2.17911E-02
  1.07632E+02  2.17911E-02
  1.17417E+02  2.17911E-02
  1.36987E+02  2.17911E-02
  1.56556E+02  2.17911E-02
  1.76126E+02  2.17911E-02
  1.95695E+02  2.17911E-02
  2.15265E+02  2.17911E-02
  2.44619E+02  2.17911E-02
  2.73973E+02  2.17911E-02
  2.93543E+02  2.17911E-02
  3.42466E+02  2.17911E-02
  3.91390E+02  2.17911E-02
  4.30529E+02  2.17911E-02
  4.89238E+02  2.17911E-02
  5.87085E+02  2.17911E-02
  6.84933E+02  2.17911E-02
  7.82780E+02  2.17911E-02
  8.80628E+02  2.17911E-02
  9.78476E+02  2.17911E-02
  1.07632E+03  2.17911E-02
  1.17417E+03  2.17911E-02
  1.36987E+03  2.17911E-02
  1.56556E+03  2.17911E-02
  1.76126E+03  2.17911E-02
  1.95695E+03  2.17911E-02
  2.15265E+03  2.17911E-02
  2.44619E+03  2.17911E-02
  2.73973E+03  2.17911E-02
  2.93543E+03  2.17911E-02
  3.42466E+03  2.17911E-02
  3.91390E+03  2.17911E-02
  4.30529E+03  2.17911E-02
  4.89238E+03  2.17911E-02
  5.87085E+03  2.17911E-02
  6.84933E+03  2.17911E-02
  7.82780E+03  2.17911E-02
  8.80628E+03  2.17911E-02
  9.78476E+03  2.17911E-02
  1.07632E+04  2.17911E-02
  1.17417E+04  2.17911E-02
  1.36987E+04  2.17911E-02
  1.56556E+04  2.17911E-02
  1.76126E+04  2.17911E-02
  1.95695E+04  2.17911E-02


==> anc/colstop/sbethe/sdbase/pshcor-37.tab <==
# Atomic number = 37   (Rb)   Projectile: positron
#
#  S(0) =  3.674760E+01
#  I(0) =  1.158555E+01 a.u. =  3.152589E+02 eV
#  D(0) =  5.447239E-01
#
#        Z =  3.70000E+01
#    EXPOT =  3.30689E+02 eV
#       S0 =  3.67476E+01
#   1-S0/Z =  6.82160E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -6.93950E-02
#    P( 2) =  2.97060E-01
#    P( 3) = -3.81950E-01
#    P( 4) =  2.39680E-01
#    P( 5) = -6.95270E-02
#    P( 6) =  7.58220E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.89925E-01
  2.15265E-04 -5.18729E-01
  2.44619E-04 -5.57705E-01
  2.73973E-04 -5.93037E-01
  2.93543E-04 -6.14203E-01
  3.42466E-04 -5.82204E-01
  3.91390E-04 -4.93430E-01
  4.30529E-04 -4.31044E-01
  4.89238E-04 -3.49800E-01
  5.87085E-04 -2.42958E-01
  6.84933E-04 -1.61049E-01
  7.82780E-04 -9.83236E-02
  8.80628E-04 -4.94455E-02
  9.78476E-04 -1.04976E-02
  1.07632E-03  2.14713E-02
  1.17417E-03  4.69132E-02
  1.36987E-03  8.53057E-02
  1.56556E-03  1.12901E-01
  1.76126E-03  1.34022E-01
  1.95695E-03  1.49567E-01
  2.15265E-03  1.62140E-01
  2.44619E-03  1.77325E-01
  2.73973E-03  1.89356E-01
  2.93543E-03  1.96520E-01
  3.42466E-03  2.11453E-01
  3.91390E-03  2.21322E-01
  4.30529E-03  2.27031E-01
  4.89238E-03  2.28539E-01
  5.87085E-03  2.29213E-01
  6.84933E-03  2.24873E-01
  7.82780E-03  2.19636E-01
  8.80628E-03  2.13287E-01
  9.78476E-03  2.06837E-01
  1.07632E-02  1.99707E-01
  1.17417E-02  1.94969E-01
  1.36987E-02  1.83313E-01
  1.56556E-02  1.72673E-01
  1.76126E-02  1.63827E-01
  1.95695E-02  1.56461E-01
  2.15265E-02  1.49904E-01
  2.44619E-02  1.41835E-01
  2.73973E-02  1.34940E-01
  2.93543E-02  1.30821E-01
  3.42466E-02  1.21781E-01
  3.91390E-02  1.14125E-01
  4.30529E-02  1.08776E-01
  4.89238E-02  1.01785E-01
  5.87085E-02  9.22576E-02
  6.84933E-02  8.46877E-02
  7.82780E-02  7.85357E-02
  8.80628E-02  7.34421E-02
  9.78476E-02  6.91581E-02
  1.07632E-01  6.55063E-02
  1.17417E-01  6.23570E-02
  1.36987E-01  5.72016E-02
  1.56556E-01  5.31580E-02
  1.76126E-01  4.98993E-02
  1.95695E-01  4.72145E-02
  2.15265E-01  4.49615E-02
  2.44619E-01  4.21832E-02
  2.73973E-01  3.99347E-02
  2.93543E-01  3.86567E-02
  3.42466E-01  3.60266E-02
  3.91390E-01  3.39734E-02
  4.30529E-01  3.26204E-02
  4.89238E-01  3.09355E-02
  5.87085E-01  2.87534E-02
  6.84933E-01  2.70772E-02
  7.82780E-01  2.57280E-02
  8.80628E-01  2.46042E-02
  9.78476E-01  2.36438E-02
  1.07632E+00  2.34502E-02
  1.17417E+00  2.34502E-02
  1.36987E+00  2.34502E-02
  1.56556E+00  2.34502E-02
  1.76126E+00  2.34502E-02
  1.95695E+00  2.34502E-02
  2.15265E+00  2.34502E-02
  2.44619E+00  2.34502E-02
  2.73973E+00  2.34502E-02
  2.93543E+00  2.34502E-02
  3.42466E+00  2.34502E-02
  3.91390E+00  2.34502E-02
  4.30529E+00  2.34502E-02
  4.89238E+00  2.34502E-02
  5.87085E+00  2.34502E-02
  6.84933E+00  2.34502E-02
  7.82780E+00  2.34502E-02
  8.80628E+00  2.34502E-02
  9.78476E+00  2.34502E-02
  1.07632E+01  2.34502E-02
  1.17417E+01  2.34502E-02
  1.36987E+01  2.34502E-02
  1.56556E+01  2.34502E-02
  1.76126E+01  2.34502E-02
  1.95695E+01  2.34502E-02
  2.15265E+01  2.34502E-02
  2.44619E+01  2.34502E-02
  2.73973E+01  2.34502E-02
  2.93543E+01  2.34502E-02
  3.42466E+01  2.34502E-02
  3.91390E+01  2.34502E-02
  4.30529E+01  2.34502E-02
  4.89238E+01  2.34502E-02
  5.87085E+01  2.34502E-02
  6.84933E+01  2.34502E-02
  7.82780E+01  2.34502E-02
  8.80628E+01  2.34502E-02
  9.78476E+01  2.34502E-02
  1.07632E+02  2.34502E-02
  1.17417E+02  2.34502E-02
  1.36987E+02  2.34502E-02
  1.56556E+02  2.34502E-02
  1.76126E+02  2.34502E-02
  1.95695E+02  2.34502E-02
  2.15265E+02  2.34502E-02
  2.44619E+02  2.34502E-02
  2.73973E+02  2.34502E-02
  2.93543E+02  2.34502E-02
  3.42466E+02  2.34502E-02
  3.91390E+02  2.34502E-02
  4.30529E+02  2.34502E-02
  4.89238E+02  2.34502E-02
  5.87085E+02  2.34502E-02
  6.84933E+02  2.34502E-02
  7.82780E+02  2.34502E-02
  8.80628E+02  2.34502E-02
  9.78476E+02  2.34502E-02
  1.07632E+03  2.34502E-02
  1.17417E+03  2.34502E-02
  1.36987E+03  2.34502E-02
  1.56556E+03  2.34502E-02
  1.76126E+03  2.34502E-02
  1.95695E+03  2.34502E-02
  2.15265E+03  2.34502E-02
  2.44619E+03  2.34502E-02
  2.73973E+03  2.34502E-02
  2.93543E+03  2.34502E-02
  3.42466E+03  2.34502E-02
  3.91390E+03  2.34502E-02
  4.30529E+03  2.34502E-02
  4.89238E+03  2.34502E-02
  5.87085E+03  2.34502E-02
  6.84933E+03  2.34502E-02
  7.82780E+03  2.34502E-02
  8.80628E+03  2.34502E-02
  9.78476E+03  2.34502E-02
  1.07632E+04  2.34502E-02
  1.17417E+04  2.34502E-02
  1.36987E+04  2.34502E-02
  1.56556E+04  2.34502E-02
  1.76126E+04  2.34502E-02
  1.95695E+04  2.34502E-02


==> anc/colstop/sbethe/sdbase/pshcor-38.tab <==
# Atomic number = 38   (Sr)   Projectile: positron
#
#  S(0) =  3.773313E+01
#  I(0) =  1.132295E+01 a.u. =  3.081132E+02 eV
#  D(0) =  5.489456E-01
#
#        Z =  3.80000E+01
#    EXPOT =  3.23817E+02 eV
#       S0 =  3.77331E+01
#   1-S0/Z =  7.02290E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -9.47070E-02
#    P( 2) =  3.52250E-01
#    P( 3) = -4.34740E-01
#    P( 4) =  2.66250E-01
#    P( 5) = -7.63980E-02
#    P( 6) =  8.30410E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -5.38341E-01
  2.15265E-04 -5.68866E-01
  2.44619E-04 -6.09465E-01
  2.73973E-04 -6.45023E-01
  2.93543E-04 -6.67260E-01
  3.42466E-04 -6.15348E-01
  3.91390E-04 -5.26691E-01
  4.30529E-04 -4.64588E-01
  4.89238E-04 -3.83699E-01
  5.87085E-04 -2.73648E-01
  6.84933E-04 -1.89219E-01
  7.82780E-04 -1.22512E-01
  8.80628E-04 -7.05602E-02
  9.78476E-04 -2.88338E-02
  1.07632E-03  5.10123E-03
  1.17417E-03  3.24964E-02
  1.36987E-03  7.44557E-02
  1.56556E-03  1.04987E-01
  1.76126E-03  1.26559E-01
  1.95695E-03  1.43817E-01
  2.15265E-03  1.56524E-01
  2.44619E-03  1.73280E-01
  2.73973E-03  1.85255E-01
  2.93543E-03  1.91442E-01
  3.42466E-03  2.06120E-01
  3.91390E-03  2.17132E-01
  4.30529E-03  2.23803E-01
  4.89238E-03  2.26743E-01
  5.87085E-03  2.27424E-01
  6.84933E-03  2.24111E-01
  7.82780E-03  2.19859E-01
  8.80628E-03  2.13729E-01
  9.78476E-03  2.07949E-01
  1.07632E-02  2.00618E-01
  1.17417E-02  1.94807E-01
  1.36987E-02  1.84473E-01
  1.56556E-02  1.73322E-01
  1.76126E-02  1.64172E-01
  1.95695E-02  1.56634E-01
  2.15265E-02  1.50203E-01
  2.44619E-02  1.41862E-01
  2.73973E-02  1.34799E-01
  2.93543E-02  1.30600E-01
  3.42466E-02  1.21418E-01
  3.91390E-02  1.13667E-01
  4.30529E-02  1.08257E-01
  4.89238E-02  1.01190E-01
  5.87085E-02  9.15587E-02
  6.84933E-02  8.39014E-02
  7.82780E-02  7.76733E-02
  8.80628E-02  7.25124E-02
  9.78476E-02  6.81679E-02
  1.07632E-01  6.44611E-02
  1.17417E-01  6.12615E-02
  1.36987E-01  5.60168E-02
  1.56556E-01  5.18953E-02
  1.76126E-01  4.85675E-02
  1.95695E-01  4.58202E-02
  2.15265E-01  4.35101E-02
  2.44619E-01  4.06542E-02
  2.73973E-01  3.83358E-02
  2.93543E-01  3.70146E-02
  3.42466E-01  3.42862E-02
  3.91390E-01  3.21459E-02
  4.30529E-01  3.07294E-02
  4.89238E-01  2.89576E-02
  5.87085E-01  2.66486E-02
  6.84933E-01  2.48626E-02
  7.82780E-01  2.34167E-02
  8.80628E-01  2.22068E-02
  9.78476E-01  2.11688E-02
  1.07632E+00  2.09591E-02
  1.17417E+00  2.09591E-02
  1.36987E+00  2.09591E-02
  1.56556E+00  2.09591E-02
  1.76126E+00  2.09591E-02
  1.95695E+00  2.09591E-02
  2.15265E+00  2.09591E-02
  2.44619E+00  2.09591E-02
  2.73973E+00  2.09591E-02
  2.93543E+00  2.09591E-02
  3.42466E+00  2.09591E-02
  3.91390E+00  2.09591E-02
  4.30529E+00  2.09591E-02
  4.89238E+00  2.09591E-02
  5.87085E+00  2.09591E-02
  6.84933E+00  2.09591E-02
  7.82780E+00  2.09591E-02
  8.80628E+00  2.09591E-02
  9.78476E+00  2.09591E-02
  1.07632E+01  2.09591E-02
  1.17417E+01  2.09591E-02
  1.36987E+01  2.09591E-02
  1.56556E+01  2.09591E-02
  1.76126E+01  2.09591E-02
  1.95695E+01  2.09591E-02
  2.15265E+01  2.09591E-02
  2.44619E+01  2.09591E-02
  2.73973E+01  2.09591E-02
  2.93543E+01  2.09591E-02
  3.42466E+01  2.09591E-02
  3.91390E+01  2.09591E-02
  4.30529E+01  2.09591E-02
  4.89238E+01  2.09591E-02
  5.87085E+01  2.09591E-02
  6.84933E+01  2.09591E-02
  7.82780E+01  2.09591E-02
  8.80628E+01  2.09591E-02
  9.78476E+01  2.09591E-02
  1.07632E+02  2.09591E-02
  1.17417E+02  2.09591E-02
  1.36987E+02  2.09591E-02
  1.56556E+02  2.09591E-02
  1.76126E+02  2.09591E-02
  1.95695E+02  2.09591E-02
  2.15265E+02  2.09591E-02
  2.44619E+02  2.09591E-02
  2.73973E+02  2.09591E-02
  2.93543E+02  2.09591E-02
  3.42466E+02  2.09591E-02
  3.91390E+02  2.09591E-02
  4.30529E+02  2.09591E-02
  4.89238E+02  2.09591E-02
  5.87085E+02  2.09591E-02
  6.84933E+02  2.09591E-02
  7.82780E+02  2.09591E-02
  8.80628E+02  2.09591E-02
  9.78476E+02  2.09591E-02
  1.07632E+03  2.09591E-02
  1.17417E+03  2.09591E-02
  1.36987E+03  2.09591E-02
  1.56556E+03  2.09591E-02
  1.76126E+03  2.09591E-02
  1.95695E+03  2.09591E-02
  2.15265E+03  2.09591E-02
  2.44619E+03  2.09591E-02
  2.73973E+03  2.09591E-02
  2.93543E+03  2.09591E-02
  3.42466E+03  2.09591E-02
  3.91390E+03  2.09591E-02
  4.30529E+03  2.09591E-02
  4.89238E+03  2.09591E-02
  5.87085E+03  2.09591E-02
  6.84933E+03  2.09591E-02
  7.82780E+03  2.09591E-02
  8.80628E+03  2.09591E-02
  9.78476E+03  2.09591E-02
  1.07632E+04  2.09591E-02
  1.17417E+04  2.09591E-02
  1.36987E+04  2.09591E-02
  1.56556E+04  2.09591E-02
  1.76126E+04  2.09591E-02
  1.95695E+04  2.09591E-02


==> anc/colstop/sbethe/sdbase/pshcor-39.tab <==
# Atomic number = 39   (Y )   Projectile: positron
#
#  S(0) =  3.871685E+01
#  I(0) =  1.145171E+01 a.u. =  3.116169E+02 eV
#  D(0) =  5.873293E-01
#
#        Z =  3.90000E+01
#    EXPOT =  3.28002E+02 eV
#       S0 =  3.87168E+01
#   1-S0/Z =  7.26030E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -1.04860E-01
#    P( 2) =  3.86990E-01
#    P( 3) = -4.80300E-01
#    P( 4) =  2.95760E-01
#    P( 5) = -8.57210E-02
#    P( 6) =  9.44830E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -5.42338E-01
  2.15265E-04 -5.74819E-01
  2.44619E-04 -6.18174E-01
  2.73973E-04 -6.56247E-01
  2.93543E-04 -6.78724E-01
  3.42466E-04 -6.40518E-01
  3.91390E-04 -5.53353E-01
  4.30529E-04 -4.92264E-01
  4.89238E-04 -4.10999E-01
  5.87085E-04 -3.00881E-01
  6.84933E-04 -2.13834E-01
  7.82780E-04 -1.44564E-01
  8.80628E-04 -9.00785E-02
  9.78476E-04 -4.58257E-02
  1.07632E-03 -9.50764E-03
  1.17417E-03  1.96827E-02
  1.36987E-03  6.48250E-02
  1.56556E-03  9.71120E-02
  1.76126E-03  1.21226E-01
  1.95695E-03  1.39674E-01
  2.15265E-03  1.53225E-01
  2.44619E-03  1.70888E-01
  2.73973E-03  1.82806E-01
  2.93543E-03  1.89372E-01
  3.42466E-03  2.03217E-01
  3.91390E-03  2.14105E-01
  4.30529E-03  2.20952E-01
  4.89238E-03  2.26142E-01
  5.87085E-03  2.27776E-01
  6.84933E-03  2.25829E-01
  7.82780E-03  2.19839E-01
  8.80628E-03  2.15977E-01
  9.78476E-03  2.08720E-01
  1.07632E-02  2.03031E-01
  1.17417E-02  1.97783E-01
  1.36987E-02  1.85019E-01
  1.56556E-02  1.76047E-01
  1.76126E-02  1.66650E-01
  1.95695E-02  1.59094E-01
  2.15265E-02  1.52257E-01
  2.44619E-02  1.43464E-01
  2.73973E-02  1.36185E-01
  2.93543E-02  1.31910E-01
  3.42466E-02  1.22652E-01
  3.91390E-02  1.14891E-01
  4.30529E-02  1.09486E-01
  4.89238E-02  1.02426E-01
  5.87085E-02  9.27919E-02
  6.84933E-02  8.51133E-02
  7.82780E-02  7.88529E-02
  8.80628E-02  7.36541E-02
  9.78476E-02  6.92702E-02
  1.07632E-01  6.55246E-02
  1.17417E-01  6.22877E-02
  1.36987E-01  5.69748E-02
  1.56556E-01  5.27944E-02
  1.76126E-01  4.94160E-02
  1.95695E-01  4.66254E-02
  2.15265E-01  4.42780E-02
  2.44619E-01  4.13750E-02
  2.73973E-01  3.90178E-02
  2.93543E-01  3.76743E-02
  3.42466E-01  3.48996E-02
  3.91390E-01  3.27225E-02
  4.30529E-01  3.12814E-02
  4.89238E-01  2.94784E-02
  5.87085E-01  2.71271E-02
  6.84933E-01  2.53066E-02
  7.82780E-01  2.38309E-02
  8.80628E-01  2.25943E-02
  9.78476E-01  2.15321E-02
  1.07632E+00  2.13173E-02
  1.17417E+00  2.13173E-02
  1.36987E+00  2.13173E-02
  1.56556E+00  2.13173E-02
  1.76126E+00  2.13173E-02
  1.95695E+00  2.13173E-02
  2.15265E+00  2.13173E-02
  2.44619E+00  2.13173E-02
  2.73973E+00  2.13173E-02
  2.93543E+00  2.13173E-02
  3.42466E+00  2.13173E-02
  3.91390E+00  2.13173E-02
  4.30529E+00  2.13173E-02
  4.89238E+00  2.13173E-02
  5.87085E+00  2.13173E-02
  6.84933E+00  2.13173E-02
  7.82780E+00  2.13173E-02
  8.80628E+00  2.13173E-02
  9.78476E+00  2.13173E-02
  1.07632E+01  2.13173E-02
  1.17417E+01  2.13173E-02
  1.36987E+01  2.13173E-02
  1.56556E+01  2.13173E-02
  1.76126E+01  2.13173E-02
  1.95695E+01  2.13173E-02
  2.15265E+01  2.13173E-02
  2.44619E+01  2.13173E-02
  2.73973E+01  2.13173E-02
  2.93543E+01  2.13173E-02
  3.42466E+01  2.13173E-02
  3.91390E+01  2.13173E-02
  4.30529E+01  2.13173E-02
  4.89238E+01  2.13173E-02
  5.87085E+01  2.13173E-02
  6.84933E+01  2.13173E-02
  7.82780E+01  2.13173E-02
  8.80628E+01  2.13173E-02
  9.78476E+01  2.13173E-02
  1.07632E+02  2.13173E-02
  1.17417E+02  2.13173E-02
  1.36987E+02  2.13173E-02
  1.56556E+02  2.13173E-02
  1.76126E+02  2.13173E-02
  1.95695E+02  2.13173E-02
  2.15265E+02  2.13173E-02
  2.44619E+02  2.13173E-02
  2.73973E+02  2.13173E-02
  2.93543E+02  2.13173E-02
  3.42466E+02  2.13173E-02
  3.91390E+02  2.13173E-02
  4.30529E+02  2.13173E-02
  4.89238E+02  2.13173E-02
  5.87085E+02  2.13173E-02
  6.84933E+02  2.13173E-02
  7.82780E+02  2.13173E-02
  8.80628E+02  2.13173E-02
  9.78476E+02  2.13173E-02
  1.07632E+03  2.13173E-02
  1.17417E+03  2.13173E-02
  1.36987E+03  2.13173E-02
  1.56556E+03  2.13173E-02
  1.76126E+03  2.13173E-02
  1.95695E+03  2.13173E-02
  2.15265E+03  2.13173E-02
  2.44619E+03  2.13173E-02
  2.73973E+03  2.13173E-02
  2.93543E+03  2.13173E-02
  3.42466E+03  2.13173E-02
  3.91390E+03  2.13173E-02
  4.30529E+03  2.13173E-02
  4.89238E+03  2.13173E-02
  5.87085E+03  2.13173E-02
  6.84933E+03  2.13173E-02
  7.82780E+03  2.13173E-02
  8.80628E+03  2.13173E-02
  9.78476E+03  2.13173E-02
  1.07632E+04  2.13173E-02
  1.17417E+04  2.13173E-02
  1.36987E+04  2.13173E-02
  1.56556E+04  2.13173E-02
  1.76126E+04  2.13173E-02
  1.95695E+04  2.13173E-02


==> anc/colstop/sbethe/sdbase/pshcor-40.tab <==
# Atomic number = 40   (Zr)   Projectile: positron
#
#  S(0) =  3.969984E+01
#  I(0) =  1.165418E+01 a.u. =  3.171264E+02 eV
#  D(0) =  6.207300E-01
#
#        Z =  4.00000E+01
#    EXPOT =  3.34340E+02 eV
#       S0 =  3.96998E+01
#   1-S0/Z =  7.50400E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -1.10610E-01
#    P( 2) =  4.07830E-01
#    P( 3) = -5.09280E-01
#    P( 4) =  3.15350E-01
#    P( 5) = -9.20110E-02
#    P( 6) =  1.02140E-02
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -5.35371E-01
  2.15265E-04 -5.69629E-01
  2.44619E-04 -6.15682E-01
  2.73973E-04 -6.56111E-01
  2.93543E-04 -6.80621E-01
  3.42466E-04 -6.61608E-01
  3.91390E-04 -5.76214E-01
  4.30529E-04 -5.16254E-01
  4.89238E-04 -4.36316E-01
  5.87085E-04 -3.26187E-01
  6.84933E-04 -2.37568E-01
  7.82780E-04 -1.67002E-01
  8.80628E-04 -1.09689E-01
  9.78476E-04 -6.33114E-02
  1.07632E-03 -2.50838E-02
  1.17417E-03  5.28165E-03
  1.36987E-03  5.34994E-02
  1.56556E-03  8.80517E-02
  1.76126E-03  1.14481E-01
  1.95695E-03  1.32892E-01
  2.15265E-03  1.48396E-01
  2.44619E-03  1.65436E-01
  2.73973E-03  1.78347E-01
  2.93543E-03  1.86037E-01
  3.42466E-03  1.99634E-01
  3.91390E-03  2.10200E-01
  4.30529E-03  2.17994E-01
  4.89238E-03  2.24728E-01
  5.87085E-03  2.27571E-01
  6.84933E-03  2.26399E-01
  7.82780E-03  2.21561E-01
  8.80628E-03  2.16487E-01
  9.78476E-03  2.10220E-01
  1.07632E-02  2.05141E-01
  1.17417E-02  1.99829E-01
  1.36987E-02  1.87819E-01
  1.56556E-02  1.78135E-01
  1.76126E-02  1.68777E-01
  1.95695E-02  1.60879E-01
  2.15265E-02  1.53257E-01
  2.44619E-02  1.44433E-01
  2.73973E-02  1.37186E-01
  2.93543E-02  1.32943E-01
  3.42466E-02  1.23765E-01
  3.91390E-02  1.16060E-01
  4.30529E-02  1.10683E-01
  4.89238E-02  1.03641E-01
  5.87085E-02  9.39915E-02
  6.84933E-02  8.62689E-02
  7.82780E-02  7.99525E-02
  8.80628E-02  7.46946E-02
  9.78476E-02  7.02527E-02
  1.07632E-01  6.64520E-02
  1.17417E-01  6.31638E-02
  1.36987E-01  5.77605E-02
  1.56556E-01  5.35044E-02
  1.76126E-01  5.00627E-02
  1.95695E-01  4.72189E-02
  2.15265E-01  4.48266E-02
  2.44619E-01  4.18683E-02
  2.73973E-01  3.94668E-02
  2.93543E-01  3.80986E-02
  3.42466E-01  3.52742E-02
  3.91390E-01  3.30600E-02
  4.30529E-01  3.15954E-02
  4.89238E-01  2.97642E-02
  5.87085E-01  2.73786E-02
  6.84933E-01  2.55333E-02
  7.82780E-01  2.40383E-02
  8.80628E-01  2.27861E-02
  9.78476E-01  2.17105E-02
  1.07632E+00  2.14930E-02
  1.17417E+00  2.14930E-02
  1.36987E+00  2.14930E-02
  1.56556E+00  2.14930E-02
  1.76126E+00  2.14930E-02
  1.95695E+00  2.14930E-02
  2.15265E+00  2.14930E-02
  2.44619E+00  2.14930E-02
  2.73973E+00  2.14930E-02
  2.93543E+00  2.14930E-02
  3.42466E+00  2.14930E-02
  3.91390E+00  2.14930E-02
  4.30529E+00  2.14930E-02
  4.89238E+00  2.14930E-02
  5.87085E+00  2.14930E-02
  6.84933E+00  2.14930E-02
  7.82780E+00  2.14930E-02
  8.80628E+00  2.14930E-02
  9.78476E+00  2.14930E-02
  1.07632E+01  2.14930E-02
  1.17417E+01  2.14930E-02
  1.36987E+01  2.14930E-02
  1.56556E+01  2.14930E-02
  1.76126E+01  2.14930E-02
  1.95695E+01  2.14930E-02
  2.15265E+01  2.14930E-02
  2.44619E+01  2.14930E-02
  2.73973E+01  2.14930E-02
  2.93543E+01  2.14930E-02
  3.42466E+01  2.14930E-02
  3.91390E+01  2.14930E-02
  4.30529E+01  2.14930E-02
  4.89238E+01  2.14930E-02
  5.87085E+01  2.14930E-02
  6.84933E+01  2.14930E-02
  7.82780E+01  2.14930E-02
  8.80628E+01  2.14930E-02
  9.78476E+01  2.14930E-02
  1.07632E+02  2.14930E-02
  1.17417E+02  2.14930E-02
  1.36987E+02  2.14930E-02
  1.56556E+02  2.14930E-02
  1.76126E+02  2.14930E-02
  1.95695E+02  2.14930E-02
  2.15265E+02  2.14930E-02
  2.44619E+02  2.14930E-02
  2.73973E+02  2.14930E-02
  2.93543E+02  2.14930E-02
  3.42466E+02  2.14930E-02
  3.91390E+02  2.14930E-02
  4.30529E+02  2.14930E-02
  4.89238E+02  2.14930E-02
  5.87085E+02  2.14930E-02
  6.84933E+02  2.14930E-02
  7.82780E+02  2.14930E-02
  8.80628E+02  2.14930E-02
  9.78476E+02  2.14930E-02
  1.07632E+03  2.14930E-02
  1.17417E+03  2.14930E-02
  1.36987E+03  2.14930E-02
  1.56556E+03  2.14930E-02
  1.76126E+03  2.14930E-02
  1.95695E+03  2.14930E-02
  2.15265E+03  2.14930E-02
  2.44619E+03  2.14930E-02
  2.73973E+03  2.14930E-02
  2.93543E+03  2.14930E-02
  3.42466E+03  2.14930E-02
  3.91390E+03  2.14930E-02
  4.30529E+03  2.14930E-02
  4.89238E+03  2.14930E-02
  5.87085E+03  2.14930E-02
  6.84933E+03  2.14930E-02
  7.82780E+03  2.14930E-02
  8.80628E+03  2.14930E-02
  9.78476E+03  2.14930E-02
  1.07632E+04  2.14930E-02
  1.17417E+04  2.14930E-02
  1.36987E+04  2.14930E-02
  1.56556E+04  2.14930E-02
  1.76126E+04  2.14930E-02
  1.95695E+04  2.14930E-02


==> anc/colstop/sbethe/sdbase/pshcor-41.tab <==
# Atomic number = 41   (Nb)   Projectile: positron
#
#  S(0) =  4.068220E+01
#  I(0) =  1.190425E+01 a.u. =  3.239311E+02 eV
#  D(0) =  6.978129E-01
#
#        Z =  4.10000E+01
#    EXPOT =  3.41884E+02 eV
#       S0 =  4.06822E+01
#   1-S0/Z =  7.75120E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -1.00000E-01
#    P( 2) =  3.71580E-01
#    P( 3) = -4.60380E-01
#    P( 4) =  2.84200E-01
#    P( 5) = -8.25470E-02
#    P( 6) =  9.11200E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -5.21529E-01
  2.15265E-04 -5.57408E-01
  2.44619E-04 -6.05625E-01
  2.73973E-04 -6.48120E-01
  2.93543E-04 -6.73949E-01
  3.42466E-04 -6.79918E-01
  3.91390E-04 -5.95708E-01
  4.30529E-04 -5.36644E-01
  4.89238E-04 -4.57807E-01
  5.87085E-04 -3.48556E-01
  6.84933E-04 -2.60254E-01
  7.82780E-04 -1.88387E-01
  8.80628E-04 -1.29338E-01
  9.78476E-04 -8.08258E-02
  1.07632E-03 -4.18427E-02
  1.17417E-03 -8.49723E-03
  1.36987E-03  4.28492E-02
  1.56556E-03  7.93178E-02
  1.76126E-03  1.06526E-01
  1.95695E-03  1.27530E-01
  2.15265E-03  1.44455E-01
  2.44619E-03  1.62480E-01
  2.73973E-03  1.76017E-01
  2.93543E-03  1.83353E-01
  3.42466E-03  1.97717E-01
  3.91390E-03  2.08268E-01
  4.30529E-03  2.14710E-01
  4.89238E-03  2.22257E-01
  5.87085E-03  2.27505E-01
  6.84933E-03  2.27238E-01
  7.82780E-03  2.23202E-01
  8.80628E-03  2.17942E-01
  9.78476E-03  2.12642E-01
  1.07632E-02  2.08299E-01
  1.17417E-02  2.02155E-01
  1.36987E-02  1.90229E-01
  1.56556E-02  1.80883E-01
  1.76126E-02  1.71839E-01
  1.95695E-02  1.63696E-01
  2.15265E-02  1.55813E-01
  2.44619E-02  1.46893E-01
  2.73973E-02  1.39495E-01
  2.93543E-02  1.35147E-01
  3.42466E-02  1.25730E-01
  3.91390E-02  1.17836E-01
  4.30529E-02  1.12340E-01
  4.89238E-02  1.05163E-01
  5.87085E-02  9.53699E-02
  6.84933E-02  8.75613E-02
  7.82780E-02  8.11904E-02
  8.80628E-02  7.58954E-02
  9.78476E-02  7.14259E-02
  1.07632E-01  6.76031E-02
  1.17417E-01  6.42960E-02
  1.36987E-01  5.88594E-02
  1.56556E-01  5.45728E-02
  1.76126E-01  5.11018E-02
  1.95695E-01  4.82295E-02
  2.15265E-01  4.58093E-02
  2.44619E-01  4.28108E-02
  2.73973E-01  4.03712E-02
  2.93543E-01  3.89789E-02
  3.42466E-01  3.60987E-02
  3.91390E-01  3.38349E-02
  4.30529E-01  3.23347E-02
  4.89238E-01  3.04564E-02
  5.87085E-01  2.80061E-02
  6.84933E-01  2.61097E-02
  7.82780E-01  2.45741E-02
  8.80628E-01  2.32893E-02
  9.78476E-01  2.21875E-02
  1.07632E+00  2.19650E-02
  1.17417E+00  2.19650E-02
  1.36987E+00  2.19650E-02
  1.56556E+00  2.19650E-02
  1.76126E+00  2.19650E-02
  1.95695E+00  2.19650E-02
  2.15265E+00  2.19650E-02
  2.44619E+00  2.19650E-02
  2.73973E+00  2.19650E-02
  2.93543E+00  2.19650E-02
  3.42466E+00  2.19650E-02
  3.91390E+00  2.19650E-02
  4.30529E+00  2.19650E-02
  4.89238E+00  2.19650E-02
  5.87085E+00  2.19650E-02
  6.84933E+00  2.19650E-02
  7.82780E+00  2.19650E-02
  8.80628E+00  2.19650E-02
  9.78476E+00  2.19650E-02
  1.07632E+01  2.19650E-02
  1.17417E+01  2.19650E-02
  1.36987E+01  2.19650E-02
  1.56556E+01  2.19650E-02
  1.76126E+01  2.19650E-02
  1.95695E+01  2.19650E-02
  2.15265E+01  2.19650E-02
  2.44619E+01  2.19650E-02
  2.73973E+01  2.19650E-02
  2.93543E+01  2.19650E-02
  3.42466E+01  2.19650E-02
  3.91390E+01  2.19650E-02
  4.30529E+01  2.19650E-02
  4.89238E+01  2.19650E-02
  5.87085E+01  2.19650E-02
  6.84933E+01  2.19650E-02
  7.82780E+01  2.19650E-02
  8.80628E+01  2.19650E-02
  9.78476E+01  2.19650E-02
  1.07632E+02  2.19650E-02
  1.17417E+02  2.19650E-02
  1.36987E+02  2.19650E-02
  1.56556E+02  2.19650E-02
  1.76126E+02  2.19650E-02
  1.95695E+02  2.19650E-02
  2.15265E+02  2.19650E-02
  2.44619E+02  2.19650E-02
  2.73973E+02  2.19650E-02
  2.93543E+02  2.19650E-02
  3.42466E+02  2.19650E-02
  3.91390E+02  2.19650E-02
  4.30529E+02  2.19650E-02
  4.89238E+02  2.19650E-02
  5.87085E+02  2.19650E-02
  6.84933E+02  2.19650E-02
  7.82780E+02  2.19650E-02
  8.80628E+02  2.19650E-02
  9.78476E+02  2.19650E-02
  1.07632E+03  2.19650E-02
  1.17417E+03  2.19650E-02
  1.36987E+03  2.19650E-02
  1.56556E+03  2.19650E-02
  1.76126E+03  2.19650E-02
  1.95695E+03  2.19650E-02
  2.15265E+03  2.19650E-02
  2.44619E+03  2.19650E-02
  2.73973E+03  2.19650E-02
  2.93543E+03  2.19650E-02
  3.42466E+03  2.19650E-02
  3.91390E+03  2.19650E-02
  4.30529E+03  2.19650E-02
  4.89238E+03  2.19650E-02
  5.87085E+03  2.19650E-02
  6.84933E+03  2.19650E-02
  7.82780E+03  2.19650E-02
  8.80628E+03  2.19650E-02
  9.78476E+03  2.19650E-02
  1.07632E+04  2.19650E-02
  1.17417E+04  2.19650E-02
  1.36987E+04  2.19650E-02
  1.56556E+04  2.19650E-02
  1.76126E+04  2.19650E-02
  1.95695E+04  2.19650E-02


==> anc/colstop/sbethe/sdbase/pshcor-42.tab <==
# Atomic number = 42   (Mo)   Projectile: positron
#
#  S(0) =  4.166398E+01
#  I(0) =  1.218885E+01 a.u. =  3.316755E+02 eV
#  D(0) =  7.524810E-01
#
#        Z =  4.20000E+01
#    EXPOT =  3.50538E+02 eV
#       S0 =  4.16640E+01
#   1-S0/Z =  8.00050E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -9.38830E-02
#    P( 2) =  3.52070E-01
#    P( 3) = -4.36390E-01
#    P( 4) =  2.71180E-01
#    P( 5) = -7.94280E-02
#    P( 6) =  8.85680E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -5.03117E-01
  2.15265E-04 -5.39966E-01
  2.44619E-04 -5.89897E-01
  2.73973E-04 -6.34400E-01
  2.93543E-04 -6.61426E-01
  3.42466E-04 -6.94276E-01
  3.91390E-04 -6.12583E-01
  4.30529E-04 -5.54052E-01
  4.89238E-04 -4.76737E-01
  5.87085E-04 -3.68899E-01
  6.84933E-04 -2.81351E-01
  7.82780E-04 -2.08360E-01
  8.80628E-04 -1.48561E-01
  9.78476E-04 -9.87284E-02
  1.07632E-03 -5.73136E-02
  1.17417E-03 -2.26326E-02
  1.36987E-03  3.15274E-02
  1.56556E-03  7.01062E-02
  1.76126E-03  9.91676E-02
  1.95695E-03  1.21571E-01
  2.15265E-03  1.39625E-01
  2.44619E-03  1.58681E-01
  2.73973E-03  1.73443E-01
  2.93543E-03  1.81188E-01
  3.42466E-03  1.95291E-01
  3.91390E-03  2.06394E-01
  4.30529E-03  2.12442E-01
  4.89238E-03  2.21104E-01
  5.87085E-03  2.27303E-01
  6.84933E-03  2.28106E-01
  7.82780E-03  2.24066E-01
  8.80628E-03  2.19472E-01
  9.78476E-03  2.14526E-01
  1.07632E-02  2.10058E-01
  1.17417E-02  2.05002E-01
  1.36987E-02  1.92588E-01
  1.56556E-02  1.83720E-01
  1.76126E-02  1.74205E-01
  1.95695E-02  1.66152E-01
  2.15265E-02  1.58311E-01
  2.44619E-02  1.48913E-01
  2.73973E-02  1.41222E-01
  2.93543E-02  1.36742E-01
  3.42466E-02  1.27130E-01
  3.91390E-02  1.19147E-01
  4.30529E-02  1.13618E-01
  4.89238E-02  1.06424E-01
  5.87085E-02  9.66344E-02
  6.84933E-02  8.88379E-02
  7.82780E-02  8.24754E-02
  8.80628E-02  7.71825E-02
  9.78476E-02  7.27092E-02
  1.07632E-01  6.88777E-02
  1.17417E-01  6.55583E-02
  1.36987E-01  6.00895E-02
  1.56556E-01  5.57652E-02
  1.76126E-01  5.22543E-02
  1.95695E-01  4.93417E-02
  2.15265E-01  4.68822E-02
  2.44619E-01  4.38275E-02
  2.73973E-01  4.13358E-02
  2.93543E-01  3.99111E-02
  3.42466E-01  3.69578E-02
  3.91390E-01  3.46311E-02
  4.30529E-01  3.30870E-02
  4.89238E-01  3.11516E-02
  5.87085E-01  2.86249E-02
  6.84933E-01  2.66694E-02
  7.82780E-01  2.50875E-02
  8.80628E-01  2.37658E-02
  9.78476E-01  2.26341E-02
  1.07632E+00  2.24058E-02
  1.17417E+00  2.24058E-02
  1.36987E+00  2.24058E-02
  1.56556E+00  2.24058E-02
  1.76126E+00  2.24058E-02
  1.95695E+00  2.24058E-02
  2.15265E+00  2.24058E-02
  2.44619E+00  2.24058E-02
  2.73973E+00  2.24058E-02
  2.93543E+00  2.24058E-02
  3.42466E+00  2.24058E-02
  3.91390E+00  2.24058E-02
  4.30529E+00  2.24058E-02
  4.89238E+00  2.24058E-02
  5.87085E+00  2.24058E-02
  6.84933E+00  2.24058E-02
  7.82780E+00  2.24058E-02
  8.80628E+00  2.24058E-02
  9.78476E+00  2.24058E-02
  1.07632E+01  2.24058E-02
  1.17417E+01  2.24058E-02
  1.36987E+01  2.24058E-02
  1.56556E+01  2.24058E-02
  1.76126E+01  2.24058E-02
  1.95695E+01  2.24058E-02
  2.15265E+01  2.24058E-02
  2.44619E+01  2.24058E-02
  2.73973E+01  2.24058E-02
  2.93543E+01  2.24058E-02
  3.42466E+01  2.24058E-02
  3.91390E+01  2.24058E-02
  4.30529E+01  2.24058E-02
  4.89238E+01  2.24058E-02
  5.87085E+01  2.24058E-02
  6.84933E+01  2.24058E-02
  7.82780E+01  2.24058E-02
  8.80628E+01  2.24058E-02
  9.78476E+01  2.24058E-02
  1.07632E+02  2.24058E-02
  1.17417E+02  2.24058E-02
  1.36987E+02  2.24058E-02
  1.56556E+02  2.24058E-02
  1.76126E+02  2.24058E-02
  1.95695E+02  2.24058E-02
  2.15265E+02  2.24058E-02
  2.44619E+02  2.24058E-02
  2.73973E+02  2.24058E-02
  2.93543E+02  2.24058E-02
  3.42466E+02  2.24058E-02
  3.91390E+02  2.24058E-02
  4.30529E+02  2.24058E-02
  4.89238E+02  2.24058E-02
  5.87085E+02  2.24058E-02
  6.84933E+02  2.24058E-02
  7.82780E+02  2.24058E-02
  8.80628E+02  2.24058E-02
  9.78476E+02  2.24058E-02
  1.07632E+03  2.24058E-02
  1.17417E+03  2.24058E-02
  1.36987E+03  2.24058E-02
  1.56556E+03  2.24058E-02
  1.76126E+03  2.24058E-02
  1.95695E+03  2.24058E-02
  2.15265E+03  2.24058E-02
  2.44619E+03  2.24058E-02
  2.73973E+03  2.24058E-02
  2.93543E+03  2.24058E-02
  3.42466E+03  2.24058E-02
  3.91390E+03  2.24058E-02
  4.30529E+03  2.24058E-02
  4.89238E+03  2.24058E-02
  5.87085E+03  2.24058E-02
  6.84933E+03  2.24058E-02
  7.82780E+03  2.24058E-02
  8.80628E+03  2.24058E-02
  9.78476E+03  2.24058E-02
  1.07632E+04  2.24058E-02
  1.17417E+04  2.24058E-02
  1.36987E+04  2.24058E-02
  1.56556E+04  2.24058E-02
  1.76126E+04  2.24058E-02
  1.95695E+04  2.24058E-02


==> anc/colstop/sbethe/sdbase/pshcor-43.tab <==
# Atomic number = 43   (Tc)   Projectile: positron
#
#  S(0) =  4.264517E+01
#  I(0) =  1.279263E+01 a.u. =  3.481052E+02 eV
#  D(0) =  7.376041E-01
#
#        Z =  4.30000E+01
#    EXPOT =  3.68639E+02 eV
#       S0 =  4.26452E+01
#   1-S0/Z =  8.25190E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -7.64320E-02
#    P( 2) =  2.97860E-01
#    P( 3) = -3.68680E-01
#    P( 4) =  2.30160E-01
#    P( 5) = -6.73940E-02
#    P( 6) =  7.49120E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.49895E-01
  2.15265E-04 -4.88095E-01
  2.44619E-04 -5.40178E-01
  2.73973E-04 -5.86942E-01
  2.93543E-04 -6.15389E-01
  3.42466E-04 -6.78486E-01
  3.91390E-04 -6.22467E-01
  4.30529E-04 -5.66129E-01
  4.89238E-04 -4.90574E-01
  5.87085E-04 -3.84155E-01
  6.84933E-04 -2.98009E-01
  7.82780E-04 -2.25241E-01
  8.80628E-04 -1.64979E-01
  9.78476E-04 -1.14162E-01
  1.07632E-03 -7.20530E-02
  1.17417E-03 -3.56310E-02
  1.36987E-03  2.09303E-02
  1.56556E-03  6.13311E-02
  1.76126E-03  9.18567E-02
  1.95695E-03  1.15964E-01
  2.15265E-03  1.35366E-01
  2.44619E-03  1.55454E-01
  2.73973E-03  1.70498E-01
  2.93543E-03  1.79291E-01
  3.42466E-03  1.93672E-01
  3.91390E-03  2.04323E-01
  4.30529E-03  2.10689E-01
  4.89238E-03  2.18411E-01
  5.87085E-03  2.26933E-01
  6.84933E-03  2.28143E-01
  7.82780E-03  2.25758E-01
  8.80628E-03  2.21185E-01
  9.78476E-03  2.16485E-01
  1.07632E-02  2.12358E-01
  1.17417E-02  2.05182E-01
  1.36987E-02  1.95159E-01
  1.56556E-02  1.86331E-01
  1.76126E-02  1.77028E-01
  1.95695E-02  1.69050E-01
  2.15265E-02  1.60738E-01
  2.44619E-02  1.51216E-01
  2.73973E-02  1.43349E-01
  2.93543E-02  1.38751E-01
  3.42466E-02  1.28876E-01
  3.91390E-02  1.20690E-01
  4.30529E-02  1.15038E-01
  4.89238E-02  1.07709E-01
  5.87085E-02  9.77806E-02
  6.84933E-02  8.99085E-02
  7.82780E-02  8.35029E-02
  8.80628E-02  7.81838E-02
  9.78476E-02  7.36933E-02
  1.07632E-01  6.98493E-02
  1.17417E-01  6.65197E-02
  1.36987E-01  6.10333E-02
  1.56556E-01  5.66919E-02
  1.76126E-01  5.31635E-02
  1.95695E-01  5.02331E-02
  2.15265E-01  4.77556E-02
  2.44619E-01  4.46743E-02
  2.73973E-01  4.21572E-02
  2.93543E-01  4.07163E-02
  3.42466E-01  3.77261E-02
  3.91390E-01  3.53675E-02
  4.30529E-01  3.38013E-02
  4.89238E-01  3.18380E-02
  5.87085E-01  2.92763E-02
  6.84933E-01  2.72973E-02
  7.82780E-01  2.57003E-02
  8.80628E-01  2.43697E-02
  9.78476E-01  2.32339E-02
  1.07632E+00  2.30052E-02
  1.17417E+00  2.30052E-02
  1.36987E+00  2.30052E-02
  1.56556E+00  2.30052E-02
  1.76126E+00  2.30052E-02
  1.95695E+00  2.30052E-02
  2.15265E+00  2.30052E-02
  2.44619E+00  2.30052E-02
  2.73973E+00  2.30052E-02
  2.93543E+00  2.30052E-02
  3.42466E+00  2.30052E-02
  3.91390E+00  2.30052E-02
  4.30529E+00  2.30052E-02
  4.89238E+00  2.30052E-02
  5.87085E+00  2.30052E-02
  6.84933E+00  2.30052E-02
  7.82780E+00  2.30052E-02
  8.80628E+00  2.30052E-02
  9.78476E+00  2.30052E-02
  1.07632E+01  2.30052E-02
  1.17417E+01  2.30052E-02
  1.36987E+01  2.30052E-02
  1.56556E+01  2.30052E-02
  1.76126E+01  2.30052E-02
  1.95695E+01  2.30052E-02
  2.15265E+01  2.30052E-02
  2.44619E+01  2.30052E-02
  2.73973E+01  2.30052E-02
  2.93543E+01  2.30052E-02
  3.42466E+01  2.30052E-02
  3.91390E+01  2.30052E-02
  4.30529E+01  2.30052E-02
  4.89238E+01  2.30052E-02
  5.87085E+01  2.30052E-02
  6.84933E+01  2.30052E-02
  7.82780E+01  2.30052E-02
  8.80628E+01  2.30052E-02
  9.78476E+01  2.30052E-02
  1.07632E+02  2.30052E-02
  1.17417E+02  2.30052E-02
  1.36987E+02  2.30052E-02
  1.56556E+02  2.30052E-02
  1.76126E+02  2.30052E-02
  1.95695E+02  2.30052E-02
  2.15265E+02  2.30052E-02
  2.44619E+02  2.30052E-02
  2.73973E+02  2.30052E-02
  2.93543E+02  2.30052E-02
  3.42466E+02  2.30052E-02
  3.91390E+02  2.30052E-02
  4.30529E+02  2.30052E-02
  4.89238E+02  2.30052E-02
  5.87085E+02  2.30052E-02
  6.84933E+02  2.30052E-02
  7.82780E+02  2.30052E-02
  8.80628E+02  2.30052E-02
  9.78476E+02  2.30052E-02
  1.07632E+03  2.30052E-02
  1.17417E+03  2.30052E-02
  1.36987E+03  2.30052E-02
  1.56556E+03  2.30052E-02
  1.76126E+03  2.30052E-02
  1.95695E+03  2.30052E-02
  2.15265E+03  2.30052E-02
  2.44619E+03  2.30052E-02
  2.73973E+03  2.30052E-02
  2.93543E+03  2.30052E-02
  3.42466E+03  2.30052E-02
  3.91390E+03  2.30052E-02
  4.30529E+03  2.30052E-02
  4.89238E+03  2.30052E-02
  5.87085E+03  2.30052E-02
  6.84933E+03  2.30052E-02
  7.82780E+03  2.30052E-02
  8.80628E+03  2.30052E-02
  9.78476E+03  2.30052E-02
  1.07632E+04  2.30052E-02
  1.17417E+04  2.30052E-02
  1.36987E+04  2.30052E-02
  1.56556E+04  2.30052E-02
  1.76126E+04  2.30052E-02
  1.95695E+04  2.30052E-02


==> anc/colstop/sbethe/sdbase/pshcor-44.tab <==
# Atomic number = 44   (Ru)   Projectile: positron
#
#  S(0) =  4.362577E+01
#  I(0) =  1.313571E+01 a.u. =  3.574409E+02 eV
#  D(0) =  7.713642E-01
#
#        Z =  4.40000E+01
#    EXPOT =  3.79135E+02 eV
#       S0 =  4.36258E+01
#   1-S0/Z =  8.50520E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -8.14990E-02
#    P( 2) =  3.20500E-01
#    P( 3) = -4.04630E-01
#    P( 4) =  2.57270E-01
#    P( 5) = -7.69950E-02
#    P( 6) =  8.77210E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.26416E-01
  2.15265E-04 -4.64737E-01
  2.44619E-04 -5.17521E-01
  2.73973E-04 -5.65459E-01
  2.93543E-04 -5.94898E-01
  3.42466E-04 -6.60024E-01
  3.91390E-04 -6.33434E-01
  4.30529E-04 -5.78583E-01
  4.89238E-04 -5.05104E-01
  5.87085E-04 -4.00061E-01
  6.84933E-04 -3.14832E-01
  7.82780E-04 -2.42611E-01
  8.80628E-04 -1.82157E-01
  9.78476E-04 -1.30483E-01
  1.07632E-03 -8.73322E-02
  1.17417E-03 -4.96610E-02
  1.36987E-03  9.17335E-03
  1.56556E-03  5.10507E-02
  1.76126E-03  8.36608E-02
  1.95695E-03  1.09039E-01
  2.15265E-03  1.29202E-01
  2.44619E-03  1.50975E-01
  2.73973E-03  1.67252E-01
  2.93543E-03  1.76276E-01
  3.42466E-03  1.91574E-01
  3.91390E-03  2.02351E-01
  4.30529E-03  2.08954E-01
  4.89238E-03  2.16400E-01
  5.87085E-03  2.24958E-01
  6.84933E-03  2.27796E-01
  7.82780E-03  2.25993E-01
  8.80628E-03  2.22363E-01
  9.78476E-03  2.18039E-01
  1.07632E-02  2.13717E-01
  1.17417E-02  2.08003E-01
  1.36987E-02  1.97905E-01
  1.56556E-02  1.87153E-01
  1.76126E-02  1.78549E-01
  1.95695E-02  1.70830E-01
  2.15265E-02  1.62674E-01
  2.44619E-02  1.52562E-01
  2.73973E-02  1.44443E-01
  2.93543E-02  1.39775E-01
  3.42466E-02  1.29883E-01
  3.91390E-02  1.21763E-01
  4.30529E-02  1.16175E-01
  4.89238E-02  1.08929E-01
  5.87085E-02  9.90924E-02
  6.84933E-02  9.12579E-02
  7.82780E-02  8.48547E-02
  8.80628E-02  7.95169E-02
  9.78476E-02  7.49958E-02
  1.07632E-01  7.11148E-02
  1.17417E-01  6.77454E-02
  1.36987E-01  6.21784E-02
  1.56556E-01  5.77614E-02
  1.76126E-01  5.41646E-02
  1.95695E-01  5.11737E-02
  2.15265E-01  4.86428E-02
  2.44619E-01  4.54934E-02
  2.73973E-01  4.29199E-02
  2.93543E-01  4.14468E-02
  3.42466E-01  3.83909E-02
  3.91390E-01  3.59823E-02
  4.30529E-01  3.43844E-02
  4.89238E-01  3.23833E-02
  5.87085E-01  2.97766E-02
  6.84933E-01  2.77665E-02
  7.82780E-01  2.61468E-02
  8.80628E-01  2.47989E-02
  9.78476E-01  2.36495E-02
  1.07632E+00  2.34181E-02
  1.17417E+00  2.34181E-02
  1.36987E+00  2.34181E-02
  1.56556E+00  2.34181E-02
  1.76126E+00  2.34181E-02
  1.95695E+00  2.34181E-02
  2.15265E+00  2.34181E-02
  2.44619E+00  2.34181E-02
  2.73973E+00  2.34181E-02
  2.93543E+00  2.34181E-02
  3.42466E+00  2.34181E-02
  3.91390E+00  2.34181E-02
  4.30529E+00  2.34181E-02
  4.89238E+00  2.34181E-02
  5.87085E+00  2.34181E-02
  6.84933E+00  2.34181E-02
  7.82780E+00  2.34181E-02
  8.80628E+00  2.34181E-02
  9.78476E+00  2.34181E-02
  1.07632E+01  2.34181E-02
  1.17417E+01  2.34181E-02
  1.36987E+01  2.34181E-02
  1.56556E+01  2.34181E-02
  1.76126E+01  2.34181E-02
  1.95695E+01  2.34181E-02
  2.15265E+01  2.34181E-02
  2.44619E+01  2.34181E-02
  2.73973E+01  2.34181E-02
  2.93543E+01  2.34181E-02
  3.42466E+01  2.34181E-02
  3.91390E+01  2.34181E-02
  4.30529E+01  2.34181E-02
  4.89238E+01  2.34181E-02
  5.87085E+01  2.34181E-02
  6.84933E+01  2.34181E-02
  7.82780E+01  2.34181E-02
  8.80628E+01  2.34181E-02
  9.78476E+01  2.34181E-02
  1.07632E+02  2.34181E-02
  1.17417E+02  2.34181E-02
  1.36987E+02  2.34181E-02
  1.56556E+02  2.34181E-02
  1.76126E+02  2.34181E-02
  1.95695E+02  2.34181E-02
  2.15265E+02  2.34181E-02
  2.44619E+02  2.34181E-02
  2.73973E+02  2.34181E-02
  2.93543E+02  2.34181E-02
  3.42466E+02  2.34181E-02
  3.91390E+02  2.34181E-02
  4.30529E+02  2.34181E-02
  4.89238E+02  2.34181E-02
  5.87085E+02  2.34181E-02
  6.84933E+02  2.34181E-02
  7.82780E+02  2.34181E-02
  8.80628E+02  2.34181E-02
  9.78476E+02  2.34181E-02
  1.07632E+03  2.34181E-02
  1.17417E+03  2.34181E-02
  1.36987E+03  2.34181E-02
  1.56556E+03  2.34181E-02
  1.76126E+03  2.34181E-02
  1.95695E+03  2.34181E-02
  2.15265E+03  2.34181E-02
  2.44619E+03  2.34181E-02
  2.73973E+03  2.34181E-02
  2.93543E+03  2.34181E-02
  3.42466E+03  2.34181E-02
  3.91390E+03  2.34181E-02
  4.30529E+03  2.34181E-02
  4.89238E+03  2.34181E-02
  5.87085E+03  2.34181E-02
  6.84933E+03  2.34181E-02
  7.82780E+03  2.34181E-02
  8.80628E+03  2.34181E-02
  9.78476E+03  2.34181E-02
  1.07632E+04  2.34181E-02
  1.17417E+04  2.34181E-02
  1.36987E+04  2.34181E-02
  1.56556E+04  2.34181E-02
  1.76126E+04  2.34181E-02
  1.95695E+04  2.34181E-02


==> anc/colstop/sbethe/sdbase/pshcor-45.tab <==
# Atomic number = 45   (Rh)   Projectile: positron
#
#  S(0) =  4.460579E+01
#  I(0) =  1.349743E+01 a.u. =  3.672838E+02 eV
#  D(0) =  8.218501E-01
#
#        Z =  4.50000E+01
#    EXPOT =  3.90131E+02 eV
#       S0 =  4.46058E+01
#   1-S0/Z =  8.76020E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -5.16600E-02
#    P( 2) =  2.16230E-01
#    P( 3) = -2.63660E-01
#    P( 4) =  1.66760E-01
#    P( 5) = -4.92860E-02
#    P( 6) =  5.52310E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.02422E-01
  2.15265E-04 -4.40276E-01
  2.44619E-04 -4.93171E-01
  2.73973E-04 -5.42010E-01
  2.93543E-04 -5.72036E-01
  3.42466E-04 -6.39076E-01
  3.91390E-04 -6.41904E-01
  4.30529E-04 -5.88467E-01
  4.89238E-04 -5.16961E-01
  5.87085E-04 -4.14245E-01
  6.84933E-04 -3.29740E-01
  7.82780E-04 -2.58122E-01
  8.80628E-04 -1.98072E-01
  9.78476E-04 -1.45962E-01
  1.07632E-03 -1.02045E-01
  1.17417E-03 -6.38414E-02
  1.36987E-03 -3.27374E-03
  1.56556E-03  4.12575E-02
  1.76126E-03  7.51758E-02
  1.95695E-03  1.01848E-01
  2.15265E-03  1.23516E-01
  2.44619E-03  1.46588E-01
  2.73973E-03  1.63895E-01
  2.93543E-03  1.73120E-01
  3.42466E-03  1.89719E-01
  3.91390E-03  2.00804E-01
  4.30529E-03  2.07229E-01
  4.89238E-03  2.15227E-01
  5.87085E-03  2.23919E-01
  6.84933E-03  2.28335E-01
  7.82780E-03  2.27057E-01
  8.80628E-03  2.23427E-01
  9.78476E-03  2.19660E-01
  1.07632E-02  2.15945E-01
  1.17417E-02  2.09675E-01
  1.36987E-02  1.99340E-01
  1.56556E-02  1.90730E-01
  1.76126E-02  1.81386E-01
  1.95695E-02  1.73306E-01
  2.15265E-02  1.65510E-01
  2.44619E-02  1.55397E-01
  2.73973E-02  1.47057E-01
  2.93543E-02  1.42204E-01
  3.42466E-02  1.31863E-01
  3.91390E-02  1.23385E-01
  4.30529E-02  1.17582E-01
  4.89238E-02  1.10113E-01
  5.87085E-02  1.00080E-01
  6.84933E-02  9.21753E-02
  7.82780E-02  8.57632E-02
  8.80628E-02  8.04446E-02
  9.78476E-02  7.59536E-02
  1.07632E-01  7.21053E-02
  1.17417E-01  6.87668E-02
  1.36987E-01  6.32500E-02
  1.56556E-01  5.88653E-02
  1.76126E-01  5.52853E-02
  1.95695E-01  5.22987E-02
  2.15265E-01  4.97629E-02
  2.44619E-01  4.65940E-02
  2.73973E-01  4.39917E-02
  2.93543E-01  4.24964E-02
  3.42466E-01  3.93798E-02
  3.91390E-01  3.69092E-02
  4.30529E-01  3.52635E-02
  4.89238E-01  3.31957E-02
  5.87085E-01  3.04934E-02
  6.84933E-01  2.84065E-02
  7.82780E-01  2.67263E-02
  8.80628E-01  2.53311E-02
  9.78476E-01  2.41452E-02
  1.07632E+00  2.39071E-02
  1.17417E+00  2.39071E-02
  1.36987E+00  2.39071E-02
  1.56556E+00  2.39071E-02
  1.76126E+00  2.39071E-02
  1.95695E+00  2.39071E-02
  2.15265E+00  2.39071E-02
  2.44619E+00  2.39071E-02
  2.73973E+00  2.39071E-02
  2.93543E+00  2.39071E-02
  3.42466E+00  2.39071E-02
  3.91390E+00  2.39071E-02
  4.30529E+00  2.39071E-02
  4.89238E+00  2.39071E-02
  5.87085E+00  2.39071E-02
  6.84933E+00  2.39071E-02
  7.82780E+00  2.39071E-02
  8.80628E+00  2.39071E-02
  9.78476E+00  2.39071E-02
  1.07632E+01  2.39071E-02
  1.17417E+01  2.39071E-02
  1.36987E+01  2.39071E-02
  1.56556E+01  2.39071E-02
  1.76126E+01  2.39071E-02
  1.95695E+01  2.39071E-02
  2.15265E+01  2.39071E-02
  2.44619E+01  2.39071E-02
  2.73973E+01  2.39071E-02
  2.93543E+01  2.39071E-02
  3.42466E+01  2.39071E-02
  3.91390E+01  2.39071E-02
  4.30529E+01  2.39071E-02
  4.89238E+01  2.39071E-02
  5.87085E+01  2.39071E-02
  6.84933E+01  2.39071E-02
  7.82780E+01  2.39071E-02
  8.80628E+01  2.39071E-02
  9.78476E+01  2.39071E-02
  1.07632E+02  2.39071E-02
  1.17417E+02  2.39071E-02
  1.36987E+02  2.39071E-02
  1.56556E+02  2.39071E-02
  1.76126E+02  2.39071E-02
  1.95695E+02  2.39071E-02
  2.15265E+02  2.39071E-02
  2.44619E+02  2.39071E-02
  2.73973E+02  2.39071E-02
  2.93543E+02  2.39071E-02
  3.42466E+02  2.39071E-02
  3.91390E+02  2.39071E-02
  4.30529E+02  2.39071E-02
  4.89238E+02  2.39071E-02
  5.87085E+02  2.39071E-02
  6.84933E+02  2.39071E-02
  7.82780E+02  2.39071E-02
  8.80628E+02  2.39071E-02
  9.78476E+02  2.39071E-02
  1.07632E+03  2.39071E-02
  1.17417E+03  2.39071E-02
  1.36987E+03  2.39071E-02
  1.56556E+03  2.39071E-02
  1.76126E+03  2.39071E-02
  1.95695E+03  2.39071E-02
  2.15265E+03  2.39071E-02
  2.44619E+03  2.39071E-02
  2.73973E+03  2.39071E-02
  2.93543E+03  2.39071E-02
  3.42466E+03  2.39071E-02
  3.91390E+03  2.39071E-02
  4.30529E+03  2.39071E-02
  4.89238E+03  2.39071E-02
  5.87085E+03  2.39071E-02
  6.84933E+03  2.39071E-02
  7.82780E+03  2.39071E-02
  8.80628E+03  2.39071E-02
  9.78476E+03  2.39071E-02
  1.07632E+04  2.39071E-02
  1.17417E+04  2.39071E-02
  1.36987E+04  2.39071E-02
  1.56556E+04  2.39071E-02
  1.76126E+04  2.39071E-02
  1.95695E+04  2.39071E-02


==> anc/colstop/sbethe/sdbase/pshcor-46.tab <==
# Atomic number = 46   (Pd)   Projectile: positron
#
#  S(0) =  4.558521E+01
#  I(0) =  1.387525E+01 a.u. =  3.775648E+02 eV
#  D(0) =  8.582559E-01
#
#        Z =  4.60000E+01
#    EXPOT =  4.01690E+02 eV
#       S0 =  4.55852E+01
#   1-S0/Z =  9.01720E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -3.94010E-02
#    P( 2) =  1.75490E-01
#    P( 3) = -2.10960E-01
#    P( 4) =  1.34700E-01
#    P( 5) = -4.00170E-02
#    P( 6) =  4.49650E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.78103E-01
  2.15265E-04 -4.15528E-01
  2.44619E-04 -4.68732E-01
  2.73973E-04 -5.17583E-01
  2.93543E-04 -5.47859E-01
  3.42466E-04 -6.16258E-01
  3.91390E-04 -6.48920E-01
  4.30529E-04 -5.96715E-01
  4.89238E-04 -5.26870E-01
  5.87085E-04 -4.26805E-01
  6.84933E-04 -3.43774E-01
  7.82780E-04 -2.72682E-01
  8.80628E-04 -2.12533E-01
  9.78476E-04 -1.60872E-01
  1.07632E-03 -1.16583E-01
  1.17417E-03 -7.78286E-02
  1.36987E-03 -1.52448E-02
  1.56556E-03  3.11677E-02
  1.76126E-03  6.65191E-02
  1.95695E-03  9.45623E-02
  2.15265E-03  1.17447E-01
  2.44619E-03  1.41833E-01
  2.73973E-03  1.60132E-01
  2.93543E-03  1.69117E-01
  3.42466E-03  1.87453E-01
  3.91390E-03  1.99166E-01
  4.30529E-03  2.05809E-01
  4.89238E-03  2.13417E-01
  5.87085E-03  2.22049E-01
  6.84933E-03  2.27581E-01
  7.82780E-03  2.26699E-01
  8.80628E-03  2.24219E-01
  9.78476E-03  2.21169E-01
  1.07632E-02  2.16927E-01
  1.17417E-02  2.11698E-01
  1.36987E-02  2.02477E-01
  1.56556E-02  1.91723E-01
  1.76126E-02  1.83469E-01
  1.95695E-02  1.75643E-01
  2.15265E-02  1.67336E-01
  2.44619E-02  1.57104E-01
  2.73973E-02  1.48639E-01
  2.93543E-02  1.43711E-01
  3.42466E-02  1.33220E-01
  3.91390E-02  1.24643E-01
  4.30529E-02  1.18786E-01
  4.89238E-02  1.11264E-01
  5.87085E-02  1.01191E-01
  6.84933E-02  9.32724E-02
  7.82780E-02  8.68560E-02
  8.80628E-02  8.15354E-02
  9.78476E-02  7.70418E-02
  1.07632E-01  7.31891E-02
  1.17417E-01  6.98441E-02
  1.36987E-01  6.43086E-02
  1.56556E-01  5.98999E-02
  1.76126E-01  5.62924E-02
  1.95695E-01  5.32766E-02
  2.15265E-01  5.07110E-02
  2.44619E-01  4.74975E-02
  2.73973E-01  4.48524E-02
  2.93543E-01  4.33299E-02
  3.42466E-01  4.01503E-02
  3.91390E-01  3.76243E-02
  4.30529E-01  3.59393E-02
  4.89238E-01  3.38201E-02
  5.87085E-01  3.10486E-02
  6.84933E-01  2.89089E-02
  7.82780E-01  2.71880E-02
  8.80628E-01  2.57614E-02
  9.78476E-01  2.45512E-02
  1.07632E+00  2.43085E-02
  1.17417E+00  2.43085E-02
  1.36987E+00  2.43085E-02
  1.56556E+00  2.43085E-02
  1.76126E+00  2.43085E-02
  1.95695E+00  2.43085E-02
  2.15265E+00  2.43085E-02
  2.44619E+00  2.43085E-02
  2.73973E+00  2.43085E-02
  2.93543E+00  2.43085E-02
  3.42466E+00  2.43085E-02
  3.91390E+00  2.43085E-02
  4.30529E+00  2.43085E-02
  4.89238E+00  2.43085E-02
  5.87085E+00  2.43085E-02
  6.84933E+00  2.43085E-02
  7.82780E+00  2.43085E-02
  8.80628E+00  2.43085E-02
  9.78476E+00  2.43085E-02
  1.07632E+01  2.43085E-02
  1.17417E+01  2.43085E-02
  1.36987E+01  2.43085E-02
  1.56556E+01  2.43085E-02
  1.76126E+01  2.43085E-02
  1.95695E+01  2.43085E-02
  2.15265E+01  2.43085E-02
  2.44619E+01  2.43085E-02
  2.73973E+01  2.43085E-02
  2.93543E+01  2.43085E-02
  3.42466E+01  2.43085E-02
  3.91390E+01  2.43085E-02
  4.30529E+01  2.43085E-02
  4.89238E+01  2.43085E-02
  5.87085E+01  2.43085E-02
  6.84933E+01  2.43085E-02
  7.82780E+01  2.43085E-02
  8.80628E+01  2.43085E-02
  9.78476E+01  2.43085E-02
  1.07632E+02  2.43085E-02
  1.17417E+02  2.43085E-02
  1.36987E+02  2.43085E-02
  1.56556E+02  2.43085E-02
  1.76126E+02  2.43085E-02
  1.95695E+02  2.43085E-02
  2.15265E+02  2.43085E-02
  2.44619E+02  2.43085E-02
  2.73973E+02  2.43085E-02
  2.93543E+02  2.43085E-02
  3.42466E+02  2.43085E-02
  3.91390E+02  2.43085E-02
  4.30529E+02  2.43085E-02
  4.89238E+02  2.43085E-02
  5.87085E+02  2.43085E-02
  6.84933E+02  2.43085E-02
  7.82780E+02  2.43085E-02
  8.80628E+02  2.43085E-02
  9.78476E+02  2.43085E-02
  1.07632E+03  2.43085E-02
  1.17417E+03  2.43085E-02
  1.36987E+03  2.43085E-02
  1.56556E+03  2.43085E-02
  1.76126E+03  2.43085E-02
  1.95695E+03  2.43085E-02
  2.15265E+03  2.43085E-02
  2.44619E+03  2.43085E-02
  2.73973E+03  2.43085E-02
  2.93543E+03  2.43085E-02
  3.42466E+03  2.43085E-02
  3.91390E+03  2.43085E-02
  4.30529E+03  2.43085E-02
  4.89238E+03  2.43085E-02
  5.87085E+03  2.43085E-02
  6.84933E+03  2.43085E-02
  7.82780E+03  2.43085E-02
  8.80628E+03  2.43085E-02
  9.78476E+03  2.43085E-02
  1.07632E+04  2.43085E-02
  1.17417E+04  2.43085E-02
  1.36987E+04  2.43085E-02
  1.56556E+04  2.43085E-02
  1.76126E+04  2.43085E-02
  1.95695E+04  2.43085E-02


==> anc/colstop/sbethe/sdbase/pshcor-47.tab <==
# Atomic number = 47   (Ag)   Projectile: positron
#
#  S(0) =  4.656404E+01
#  I(0) =  1.426730E+01 a.u. =  3.882330E+02 eV
#  D(0) =  8.675946E-01
#
#        Z =  4.70000E+01
#    EXPOT =  4.13819E+02 eV
#       S0 =  4.65640E+01
#   1-S0/Z =  9.27570E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -1.84250E-02
#    P( 2) =  1.03850E-01
#    P( 3) = -1.15340E-01
#    P( 4) =  7.30910E-02
#    P( 5) = -2.08320E-02
#    P( 6) =  2.18880E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.54471E-01
  2.15265E-04 -3.90891E-01
  2.44619E-04 -4.43569E-01
  2.73973E-04 -4.92508E-01
  2.93543E-04 -5.22706E-01
  3.42466E-04 -5.92209E-01
  3.91390E-04 -6.53110E-01
  4.30529E-04 -6.03677E-01
  4.89238E-04 -5.35303E-01
  5.87085E-04 -4.38484E-01
  6.84933E-04 -3.56699E-01
  7.82780E-04 -2.86011E-01
  8.80628E-04 -2.26156E-01
  9.78476E-04 -1.74608E-01
  1.07632E-03 -1.30695E-01
  1.17417E-03 -9.12526E-02
  1.36987E-03 -2.71831E-02
  1.56556E-03  2.08338E-02
  1.76126E-03  5.74408E-02
  1.95695E-03  8.66785E-02
  2.15265E-03  1.10669E-01
  2.44619E-03  1.36542E-01
  2.73973E-03  1.55704E-01
  2.93543E-03  1.65299E-01
  3.42466E-03  1.84839E-01
  3.91390E-03  1.97337E-01
  4.30529E-03  2.04447E-01
  4.89238E-03  2.12353E-01
  5.87085E-03  2.20098E-01
  6.84933E-03  2.26199E-01
  7.82780E-03  2.27128E-01
  8.80628E-03  2.24865E-01
  9.78476E-03  2.21643E-01
  1.07632E-02  2.19078E-01
  1.17417E-02  2.12870E-01
  1.36987E-02  2.03914E-01
  1.56556E-02  1.93840E-01
  1.76126E-02  1.85211E-01
  1.95695E-02  1.76570E-01
  2.15265E-02  1.69317E-01
  2.44619E-02  1.59370E-01
  2.73973E-02  1.50891E-01
  2.93543E-02  1.45882E-01
  3.42466E-02  1.35106E-01
  3.91390E-02  1.26243E-01
  4.30529E-02  1.20190E-01
  4.89238E-02  1.12433E-01
  5.87085E-02  1.02096E-01
  6.84933E-02  9.40219E-02
  7.82780E-02  8.75131E-02
  8.80628E-02  8.21374E-02
  9.78476E-02  7.76106E-02
  1.07632E-01  7.37375E-02
  1.17417E-01  7.03798E-02
  1.36987E-01  6.48301E-02
  1.56556E-01  6.04128E-02
  1.76126E-01  5.67976E-02
  1.95695E-01  5.37734E-02
  2.15265E-01  5.11981E-02
  2.44619E-01  4.79685E-02
  2.73973E-01  4.53059E-02
  2.93543E-01  4.37713E-02
  3.42466E-01  4.05616E-02
  3.91390E-01  3.80069E-02
  4.30529E-01  3.63007E-02
  4.89238E-01  3.41531E-02
  5.87085E-01  3.13434E-02
  6.84933E-01  2.91755E-02
  7.82780E-01  2.74347E-02
  8.80628E-01  2.59949E-02
  9.78476E-01  2.47767E-02
  1.07632E+00  2.45328E-02
  1.17417E+00  2.45328E-02
  1.36987E+00  2.45328E-02
  1.56556E+00  2.45328E-02
  1.76126E+00  2.45328E-02
  1.95695E+00  2.45328E-02
  2.15265E+00  2.45328E-02
  2.44619E+00  2.45328E-02
  2.73973E+00  2.45328E-02
  2.93543E+00  2.45328E-02
  3.42466E+00  2.45328E-02
  3.91390E+00  2.45328E-02
  4.30529E+00  2.45328E-02
  4.89238E+00  2.45328E-02
  5.87085E+00  2.45328E-02
  6.84933E+00  2.45328E-02
  7.82780E+00  2.45328E-02
  8.80628E+00  2.45328E-02
  9.78476E+00  2.45328E-02
  1.07632E+01  2.45328E-02
  1.17417E+01  2.45328E-02
  1.36987E+01  2.45328E-02
  1.56556E+01  2.45328E-02
  1.76126E+01  2.45328E-02
  1.95695E+01  2.45328E-02
  2.15265E+01  2.45328E-02
  2.44619E+01  2.45328E-02
  2.73973E+01  2.45328E-02
  2.93543E+01  2.45328E-02
  3.42466E+01  2.45328E-02
  3.91390E+01  2.45328E-02
  4.30529E+01  2.45328E-02
  4.89238E+01  2.45328E-02
  5.87085E+01  2.45328E-02
  6.84933E+01  2.45328E-02
  7.82780E+01  2.45328E-02
  8.80628E+01  2.45328E-02
  9.78476E+01  2.45328E-02
  1.07632E+02  2.45328E-02
  1.17417E+02  2.45328E-02
  1.36987E+02  2.45328E-02
  1.56556E+02  2.45328E-02
  1.76126E+02  2.45328E-02
  1.95695E+02  2.45328E-02
  2.15265E+02  2.45328E-02
  2.44619E+02  2.45328E-02
  2.73973E+02  2.45328E-02
  2.93543E+02  2.45328E-02
  3.42466E+02  2.45328E-02
  3.91390E+02  2.45328E-02
  4.30529E+02  2.45328E-02
  4.89238E+02  2.45328E-02
  5.87085E+02  2.45328E-02
  6.84933E+02  2.45328E-02
  7.82780E+02  2.45328E-02
  8.80628E+02  2.45328E-02
  9.78476E+02  2.45328E-02
  1.07632E+03  2.45328E-02
  1.17417E+03  2.45328E-02
  1.36987E+03  2.45328E-02
  1.56556E+03  2.45328E-02
  1.76126E+03  2.45328E-02
  1.95695E+03  2.45328E-02
  2.15265E+03  2.45328E-02
  2.44619E+03  2.45328E-02
  2.73973E+03  2.45328E-02
  2.93543E+03  2.45328E-02
  3.42466E+03  2.45328E-02
  3.91390E+03  2.45328E-02
  4.30529E+03  2.45328E-02
  4.89238E+03  2.45328E-02
  5.87085E+03  2.45328E-02
  6.84933E+03  2.45328E-02
  7.82780E+03  2.45328E-02
  8.80628E+03  2.45328E-02
  9.78476E+03  2.45328E-02
  1.07632E+04  2.45328E-02
  1.17417E+04  2.45328E-02
  1.36987E+04  2.45328E-02
  1.56556E+04  2.45328E-02
  1.76126E+04  2.45328E-02
  1.95695E+04  2.45328E-02


==> anc/colstop/sbethe/sdbase/pshcor-48.tab <==
# Atomic number = 48   (Cd)   Projectile: positron
#
#  S(0) =  4.754227E+01
#  I(0) =  1.435386E+01 a.u. =  3.905884E+02 eV
#  D(0) =  9.243298E-01
#
#        Z =  4.80000E+01
#    EXPOT =  4.16994E+02 eV
#       S0 =  4.75423E+01
#   1-S0/Z =  9.53600E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -4.08240E-02
#    P( 2) =  1.72570E-01
#    P( 3) = -1.97300E-01
#    P( 4) =  1.21570E-01
#    P( 5) = -3.49850E-02
#    P( 6) =  3.81640E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.64499E-01
  2.15265E-04 -3.99171E-01
  2.44619E-04 -4.49608E-01
  2.73973E-04 -4.96937E-01
  2.93543E-04 -5.27135E-01
  3.42466E-04 -5.96080E-01
  3.91390E-04 -6.56786E-01
  4.30529E-04 -6.14752E-01
  4.89238E-04 -5.46260E-01
  5.87085E-04 -4.50533E-01
  6.84933E-04 -3.70151E-01
  7.82780E-04 -3.01537E-01
  8.80628E-04 -2.40735E-01
  9.78476E-04 -1.90268E-01
  1.07632E-03 -1.45354E-01
  1.17417E-03 -1.05271E-01
  1.36987E-03 -4.10901E-02
  1.56556E-03  9.67655E-03
  1.76126E-03  4.78947E-02
  1.95695E-03  7.84500E-02
  2.15265E-03  1.01641E-01
  2.44619E-03  1.30280E-01
  2.73973E-03  1.50920E-01
  2.93543E-03  1.61164E-01
  3.42466E-03  1.82028E-01
  3.91390E-03  1.94932E-01
  4.30529E-03  2.02576E-01
  4.89238E-03  2.10470E-01
  5.87085E-03  2.18446E-01
  6.84933E-03  2.24421E-01
  7.82780E-03  2.26411E-01
  8.80628E-03  2.25155E-01
  9.78476E-03  2.22604E-01
  1.07632E-02  2.19190E-01
  1.17417E-02  2.14168E-01
  1.36987E-02  2.05527E-01
  1.56556E-02  1.96497E-01
  1.76126E-02  1.87172E-01
  1.95695E-02  1.79332E-01
  2.15265E-02  1.71775E-01
  2.44619E-02  1.61313E-01
  2.73973E-02  1.52577E-01
  2.93543E-02  1.47471E-01
  3.42466E-02  1.36576E-01
  3.91390E-02  1.27669E-01
  4.30529E-02  1.21599E-01
  4.89238E-02  1.13822E-01
  5.87085E-02  1.03449E-01
  6.84933E-02  9.53311E-02
  7.82780E-02  8.87760E-02
  8.80628E-02  8.33544E-02
  9.78476E-02  7.87841E-02
  1.07632E-01  7.48709E-02
  1.17417E-01  7.14764E-02
  1.36987E-01  6.58630E-02
  1.56556E-01  6.13932E-02
  1.76126E-01  5.77343E-02
  1.95695E-01  5.46730E-02
  2.15265E-01  5.20660E-02
  2.44619E-01  4.87957E-02
  2.73973E-01  4.60986E-02
  2.93543E-01  4.45433E-02
  3.42466E-01  4.12880E-02
  3.91390E-01  3.86932E-02
  4.30529E-01  3.69574E-02
  4.89238E-01  3.47683E-02
  5.87085E-01  3.18942E-02
  6.84933E-01  2.96659E-02
  7.82780E-01  2.78677E-02
  8.80628E-01  2.63731E-02
  9.78476E-01  2.51025E-02
  1.07632E+00  2.48474E-02
  1.17417E+00  2.48474E-02
  1.36987E+00  2.48474E-02
  1.56556E+00  2.48474E-02
  1.76126E+00  2.48474E-02
  1.95695E+00  2.48474E-02
  2.15265E+00  2.48474E-02
  2.44619E+00  2.48474E-02
  2.73973E+00  2.48474E-02
  2.93543E+00  2.48474E-02
  3.42466E+00  2.48474E-02
  3.91390E+00  2.48474E-02
  4.30529E+00  2.48474E-02
  4.89238E+00  2.48474E-02
  5.87085E+00  2.48474E-02
  6.84933E+00  2.48474E-02
  7.82780E+00  2.48474E-02
  8.80628E+00  2.48474E-02
  9.78476E+00  2.48474E-02
  1.07632E+01  2.48474E-02
  1.17417E+01  2.48474E-02
  1.36987E+01  2.48474E-02
  1.56556E+01  2.48474E-02
  1.76126E+01  2.48474E-02
  1.95695E+01  2.48474E-02
  2.15265E+01  2.48474E-02
  2.44619E+01  2.48474E-02
  2.73973E+01  2.48474E-02
  2.93543E+01  2.48474E-02
  3.42466E+01  2.48474E-02
  3.91390E+01  2.48474E-02
  4.30529E+01  2.48474E-02
  4.89238E+01  2.48474E-02
  5.87085E+01  2.48474E-02
  6.84933E+01  2.48474E-02
  7.82780E+01  2.48474E-02
  8.80628E+01  2.48474E-02
  9.78476E+01  2.48474E-02
  1.07632E+02  2.48474E-02
  1.17417E+02  2.48474E-02
  1.36987E+02  2.48474E-02
  1.56556E+02  2.48474E-02
  1.76126E+02  2.48474E-02
  1.95695E+02  2.48474E-02
  2.15265E+02  2.48474E-02
  2.44619E+02  2.48474E-02
  2.73973E+02  2.48474E-02
  2.93543E+02  2.48474E-02
  3.42466E+02  2.48474E-02
  3.91390E+02  2.48474E-02
  4.30529E+02  2.48474E-02
  4.89238E+02  2.48474E-02
  5.87085E+02  2.48474E-02
  6.84933E+02  2.48474E-02
  7.82780E+02  2.48474E-02
  8.80628E+02  2.48474E-02
  9.78476E+02  2.48474E-02
  1.07632E+03  2.48474E-02
  1.17417E+03  2.48474E-02
  1.36987E+03  2.48474E-02
  1.56556E+03  2.48474E-02
  1.76126E+03  2.48474E-02
  1.95695E+03  2.48474E-02
  2.15265E+03  2.48474E-02
  2.44619E+03  2.48474E-02
  2.73973E+03  2.48474E-02
  2.93543E+03  2.48474E-02
  3.42466E+03  2.48474E-02
  3.91390E+03  2.48474E-02
  4.30529E+03  2.48474E-02
  4.89238E+03  2.48474E-02
  5.87085E+03  2.48474E-02
  6.84933E+03  2.48474E-02
  7.82780E+03  2.48474E-02
  8.80628E+03  2.48474E-02
  9.78476E+03  2.48474E-02
  1.07632E+04  2.48474E-02
  1.17417E+04  2.48474E-02
  1.36987E+04  2.48474E-02
  1.56556E+04  2.48474E-02
  1.76126E+04  2.48474E-02
  1.95695E+04  2.48474E-02


==> anc/colstop/sbethe/sdbase/pshcor-49.tab <==
# Atomic number = 49   (In)   Projectile: positron
#
#  S(0) =  4.851953E+01
#  I(0) =  1.449473E+01 a.u. =  3.944217E+02 eV
#  D(0) =  9.938817E-01
#
#        Z =  4.90000E+01
#    EXPOT =  4.21723E+02 eV
#       S0 =  4.85195E+01
#   1-S0/Z =  9.80550E-03
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -3.08860E-02
#    P( 2) =  1.33120E-01
#    P( 3) = -1.35620E-01
#    P( 4) =  7.71690E-02
#    P( 5) = -2.00720E-02
#    P( 6) =  1.92730E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.72883E-01
  2.15265E-04 -4.05639E-01
  2.44619E-04 -4.53478E-01
  2.73973E-04 -4.99299E-01
  2.93543E-04 -5.28583E-01
  3.42466E-04 -5.96628E-01
  3.91390E-04 -6.57159E-01
  4.30529E-04 -6.24937E-01
  4.89238E-04 -5.57290E-01
  5.87085E-04 -4.61253E-01
  6.84933E-04 -3.82117E-01
  7.82780E-04 -3.14567E-01
  8.80628E-04 -2.55520E-01
  9.78476E-04 -2.03464E-01
  1.07632E-03 -1.58485E-01
  1.17417E-03 -1.19095E-01
  1.36987E-03 -5.33067E-02
  1.56556E-03 -1.81507E-03
  1.76126E-03  3.83886E-02
  1.95695E-03  6.99901E-02
  2.15265E-03  9.39938E-02
  2.44619E-03  1.24495E-01
  2.73973E-03  1.46091E-01
  2.93543E-03  1.57253E-01
  3.42466E-03  1.79263E-01
  3.91390E-03  1.91991E-01
  4.30529E-03  2.01025E-01
  4.89238E-03  2.08474E-01
  5.87085E-03  2.17481E-01
  6.84933E-03  2.23007E-01
  7.82780E-03  2.25918E-01
  8.80628E-03  2.25937E-01
  9.78476E-03  2.23785E-01
  1.07632E-02  2.20432E-01
  1.17417E-02  2.16343E-01
  1.36987E-02  2.08127E-01
  1.56556E-02  1.97924E-01
  1.76126E-02  1.90412E-01
  1.95695E-02  1.81825E-01
  2.15265E-02  1.74238E-01
  2.44619E-02  1.64055E-01
  2.73973E-02  1.55310E-01
  2.93543E-02  1.50128E-01
  3.42466E-02  1.38964E-01
  3.91390E-02  1.29788E-01
  4.30529E-02  1.23532E-01
  4.89238E-02  1.15536E-01
  5.87085E-02  1.04924E-01
  6.84933E-02  9.66727E-02
  7.82780E-02  9.00465E-02
  8.80628E-02  8.45897E-02
  9.78476E-02  8.00046E-02
  1.07632E-01  7.60881E-02
  1.17417E-01  7.26965E-02
  1.36987E-01  6.70961E-02
  1.56556E-01  6.26397E-02
  1.76126E-01  5.89907E-02
  1.95695E-01  5.59347E-02
  2.15265E-01  5.33287E-02
  2.44619E-01  5.00532E-02
  2.73973E-01  4.73444E-02
  2.93543E-01  4.57789E-02
  3.42466E-01  4.24922E-02
  3.91390E-01  3.98614E-02
  4.30529E-01  3.80956E-02
  4.89238E-01  3.58611E-02
  5.87085E-01  3.29151E-02
  6.84933E-01  3.06214E-02
  7.82780E-01  2.87650E-02
  8.80628E-01  2.72189E-02
  9.78476E-01  2.59027E-02
  1.07632E+00  2.56383E-02
  1.17417E+00  2.56383E-02
  1.36987E+00  2.56383E-02
  1.56556E+00  2.56383E-02
  1.76126E+00  2.56383E-02
  1.95695E+00  2.56383E-02
  2.15265E+00  2.56383E-02
  2.44619E+00  2.56383E-02
  2.73973E+00  2.56383E-02
  2.93543E+00  2.56383E-02
  3.42466E+00  2.56383E-02
  3.91390E+00  2.56383E-02
  4.30529E+00  2.56383E-02
  4.89238E+00  2.56383E-02
  5.87085E+00  2.56383E-02
  6.84933E+00  2.56383E-02
  7.82780E+00  2.56383E-02
  8.80628E+00  2.56383E-02
  9.78476E+00  2.56383E-02
  1.07632E+01  2.56383E-02
  1.17417E+01  2.56383E-02
  1.36987E+01  2.56383E-02
  1.56556E+01  2.56383E-02
  1.76126E+01  2.56383E-02
  1.95695E+01  2.56383E-02
  2.15265E+01  2.56383E-02
  2.44619E+01  2.56383E-02
  2.73973E+01  2.56383E-02
  2.93543E+01  2.56383E-02
  3.42466E+01  2.56383E-02
  3.91390E+01  2.56383E-02
  4.30529E+01  2.56383E-02
  4.89238E+01  2.56383E-02
  5.87085E+01  2.56383E-02
  6.84933E+01  2.56383E-02
  7.82780E+01  2.56383E-02
  8.80628E+01  2.56383E-02
  9.78476E+01  2.56383E-02
  1.07632E+02  2.56383E-02
  1.17417E+02  2.56383E-02
  1.36987E+02  2.56383E-02
  1.56556E+02  2.56383E-02
  1.76126E+02  2.56383E-02
  1.95695E+02  2.56383E-02
  2.15265E+02  2.56383E-02
  2.44619E+02  2.56383E-02
  2.73973E+02  2.56383E-02
  2.93543E+02  2.56383E-02
  3.42466E+02  2.56383E-02
  3.91390E+02  2.56383E-02
  4.30529E+02  2.56383E-02
  4.89238E+02  2.56383E-02
  5.87085E+02  2.56383E-02
  6.84933E+02  2.56383E-02
  7.82780E+02  2.56383E-02
  8.80628E+02  2.56383E-02
  9.78476E+02  2.56383E-02
  1.07632E+03  2.56383E-02
  1.17417E+03  2.56383E-02
  1.36987E+03  2.56383E-02
  1.56556E+03  2.56383E-02
  1.76126E+03  2.56383E-02
  1.95695E+03  2.56383E-02
  2.15265E+03  2.56383E-02
  2.44619E+03  2.56383E-02
  2.73973E+03  2.56383E-02
  2.93543E+03  2.56383E-02
  3.42466E+03  2.56383E-02
  3.91390E+03  2.56383E-02
  4.30529E+03  2.56383E-02
  4.89238E+03  2.56383E-02
  5.87085E+03  2.56383E-02
  6.84933E+03  2.56383E-02
  7.82780E+03  2.56383E-02
  8.80628E+03  2.56383E-02
  9.78476E+03  2.56383E-02
  1.07632E+04  2.56383E-02
  1.17417E+04  2.56383E-02
  1.36987E+04  2.56383E-02
  1.56556E+04  2.56383E-02
  1.76126E+04  2.56383E-02
  1.95695E+04  2.56383E-02


==> anc/colstop/sbethe/sdbase/pshcor-50.tab <==
# Atomic number = 50   (Sn)   Projectile: positron
#
#  S(0) =  4.949613E+01
#  I(0) =  1.471154E+01 a.u. =  4.003214E+02 eV
#  D(0) =  1.027222E+00
#
#        Z =  5.00000E+01
#    EXPOT =  4.28827E+02 eV
#       S0 =  4.94962E+01
#   1-S0/Z =  1.00770E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -2.10510E-02
#    P( 2) =  1.03090E-01
#    P( 3) = -9.78160E-02
#    P( 4) =  5.44480E-02
#    P( 5) = -1.35430E-02
#    P( 6) =  1.20810E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.76724E-01
  2.15265E-04 -4.08023E-01
  2.44619E-04 -4.53873E-01
  2.73973E-04 -4.98484E-01
  2.93543E-04 -5.26668E-01
  3.42466E-04 -5.93497E-01
  3.91390E-04 -6.53228E-01
  4.30529E-04 -6.36706E-01
  4.89238E-04 -5.68421E-01
  5.87085E-04 -4.73646E-01
  6.84933E-04 -3.94823E-01
  7.82780E-04 -3.27551E-01
  8.80628E-04 -2.69327E-01
  9.78476E-04 -2.17671E-01
  1.07632E-03 -1.71955E-01
  1.17417E-03 -1.33240E-01
  1.36987E-03 -6.67560E-02
  1.56556E-03 -1.37619E-02
  1.76126E-03  2.75557E-02
  1.95695E-03  6.03754E-02
  2.15265E-03  8.57955E-02
  2.44619E-03  1.17670E-01
  2.73973E-03  1.40678E-01
  2.93543E-03  1.51934E-01
  3.42466E-03  1.74751E-01
  3.91390E-03  1.89225E-01
  4.30529E-03  1.98819E-01
  4.89238E-03  2.06799E-01
  5.87085E-03  2.16025E-01
  6.84933E-03  2.21309E-01
  7.82780E-03  2.25013E-01
  8.80628E-03  2.25493E-01
  9.78476E-03  2.24680E-01
  1.07632E-02  2.21746E-01
  1.17417E-02  2.16651E-01
  1.36987E-02  2.08959E-01
  1.56556E-02  2.00146E-01
  1.76126E-02  1.91759E-01
  1.95695E-02  1.83924E-01
  2.15265E-02  1.76539E-01
  2.44619E-02  1.66179E-01
  2.73973E-02  1.57277E-01
  2.93543E-02  1.52004E-01
  3.42466E-02  1.40664E-01
  3.91390E-02  1.31365E-01
  4.30529E-02  1.25040E-01
  4.89238E-02  1.16971E-01
  5.87085E-02  1.06287E-01
  6.84933E-02  9.79965E-02
  7.82780E-02  9.13458E-02
  8.80628E-02  8.58715E-02
  9.78476E-02  8.12721E-02
  1.07632E-01  7.73424E-02
  1.17417E-01  7.39380E-02
  1.36987E-01  6.83121E-02
  1.56556E-01  6.38298E-02
  1.76126E-01  6.01547E-02
  1.95695E-01  5.70730E-02
  2.15265E-01  5.44418E-02
  2.44619E-01  5.11302E-02
  2.73973E-01  4.83877E-02
  2.93543E-01  4.68010E-02
  3.42466E-01  4.34662E-02
  3.91390E-01  4.07936E-02
  4.30529E-01  3.89982E-02
  4.89238E-01  3.67255E-02
  5.87085E-01  3.37281E-02
  6.84933E-01  3.13952E-02
  7.82780E-01  2.95084E-02
  8.80628E-01  2.79387E-02
  9.78476E-01  2.66040E-02
  1.07632E+00  2.63361E-02
  1.17417E+00  2.63361E-02
  1.36987E+00  2.63361E-02
  1.56556E+00  2.63361E-02
  1.76126E+00  2.63361E-02
  1.95695E+00  2.63361E-02
  2.15265E+00  2.63361E-02
  2.44619E+00  2.63361E-02
  2.73973E+00  2.63361E-02
  2.93543E+00  2.63361E-02
  3.42466E+00  2.63361E-02
  3.91390E+00  2.63361E-02
  4.30529E+00  2.63361E-02
  4.89238E+00  2.63361E-02
  5.87085E+00  2.63361E-02
  6.84933E+00  2.63361E-02
  7.82780E+00  2.63361E-02
  8.80628E+00  2.63361E-02
  9.78476E+00  2.63361E-02
  1.07632E+01  2.63361E-02
  1.17417E+01  2.63361E-02
  1.36987E+01  2.63361E-02
  1.56556E+01  2.63361E-02
  1.76126E+01  2.63361E-02
  1.95695E+01  2.63361E-02
  2.15265E+01  2.63361E-02
  2.44619E+01  2.63361E-02
  2.73973E+01  2.63361E-02
  2.93543E+01  2.63361E-02
  3.42466E+01  2.63361E-02
  3.91390E+01  2.63361E-02
  4.30529E+01  2.63361E-02
  4.89238E+01  2.63361E-02
  5.87085E+01  2.63361E-02
  6.84933E+01  2.63361E-02
  7.82780E+01  2.63361E-02
  8.80628E+01  2.63361E-02
  9.78476E+01  2.63361E-02
  1.07632E+02  2.63361E-02
  1.17417E+02  2.63361E-02
  1.36987E+02  2.63361E-02
  1.56556E+02  2.63361E-02
  1.76126E+02  2.63361E-02
  1.95695E+02  2.63361E-02
  2.15265E+02  2.63361E-02
  2.44619E+02  2.63361E-02
  2.73973E+02  2.63361E-02
  2.93543E+02  2.63361E-02
  3.42466E+02  2.63361E-02
  3.91390E+02  2.63361E-02
  4.30529E+02  2.63361E-02
  4.89238E+02  2.63361E-02
  5.87085E+02  2.63361E-02
  6.84933E+02  2.63361E-02
  7.82780E+02  2.63361E-02
  8.80628E+02  2.63361E-02
  9.78476E+02  2.63361E-02
  1.07632E+03  2.63361E-02
  1.17417E+03  2.63361E-02
  1.36987E+03  2.63361E-02
  1.56556E+03  2.63361E-02
  1.76126E+03  2.63361E-02
  1.95695E+03  2.63361E-02
  2.15265E+03  2.63361E-02
  2.44619E+03  2.63361E-02
  2.73973E+03  2.63361E-02
  2.93543E+03  2.63361E-02
  3.42466E+03  2.63361E-02
  3.91390E+03  2.63361E-02
  4.30529E+03  2.63361E-02
  4.89238E+03  2.63361E-02
  5.87085E+03  2.63361E-02
  6.84933E+03  2.63361E-02
  7.82780E+03  2.63361E-02
  8.80628E+03  2.63361E-02
  9.78476E+03  2.63361E-02
  1.07632E+04  2.63361E-02
  1.17417E+04  2.63361E-02
  1.36987E+04  2.63361E-02
  1.56556E+04  2.63361E-02
  1.76126E+04  2.63361E-02
  1.95695E+04  2.63361E-02


==> anc/colstop/sbethe/sdbase/pshcor-51.tab <==
# Atomic number = 51   (Sb)   Projectile: positron
#
#  S(0) =  5.047206E+01
#  I(0) =  1.491976E+01 a.u. =  4.059873E+02 eV
#  D(0) =  1.079299E+00
#
#        Z =  5.10000E+01
#    EXPOT =  4.35635E+02 eV
#       S0 =  5.04720E+01
#   1-S0/Z =  1.03520E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -2.68420E-02
#    P( 2) =  1.28790E-01
#    P( 3) = -1.33700E-01
#    P( 4) =  7.73410E-02
#    P( 5) = -2.03640E-02
#    P( 6) =  1.97920E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.81389E-01
  2.15265E-04 -4.12467E-01
  2.44619E-04 -4.56443E-01
  2.73973E-04 -4.99083E-01
  2.93543E-04 -5.26861E-01
  3.42466E-04 -5.91921E-01
  3.91390E-04 -6.50979E-01
  4.30529E-04 -6.48808E-01
  4.89238E-04 -5.80645E-01
  5.87085E-04 -4.85172E-01
  6.84933E-04 -4.06692E-01
  7.82780E-04 -3.40507E-01
  8.80628E-04 -2.82305E-01
  9.78476E-04 -2.31129E-01
  1.07632E-03 -1.86192E-01
  1.17417E-03 -1.46202E-01
  1.36987E-03 -7.93394E-02
  1.56556E-03 -2.63080E-02
  1.76126E-03  1.60524E-02
  1.95695E-03  4.99492E-02
  2.15265E-03  7.78497E-02
  2.44619E-03  1.08904E-01
  2.73973E-03  1.33200E-01
  2.93543E-03  1.46901E-01
  3.42466E-03  1.69888E-01
  3.91390E-03  1.86350E-01
  4.30529E-03  1.95024E-01
  4.89238E-03  2.05153E-01
  5.87085E-03  2.14945E-01
  6.84933E-03  2.20209E-01
  7.82780E-03  2.23304E-01
  8.80628E-03  2.24977E-01
  9.78476E-03  2.24456E-01
  1.07632E-02  2.22307E-01
  1.17417E-02  2.18175E-01
  1.36987E-02  2.11082E-01
  1.56556E-02  2.02014E-01
  1.76126E-02  1.93467E-01
  1.95695E-02  1.85866E-01
  2.15265E-02  1.78458E-01
  2.44619E-02  1.68050E-01
  2.73973E-02  1.59128E-01
  2.93543E-02  1.53845E-01
  3.42466E-02  1.42476E-01
  3.91390E-02  1.33136E-01
  4.30529E-02  1.26771E-01
  4.89238E-02  1.18637E-01
  5.87085E-02  1.07841E-01
  6.84933E-02  9.94464E-02
  7.82780E-02  9.27042E-02
  8.80628E-02  8.71514E-02
  9.78476E-02  8.24851E-02
  1.07632E-01  7.84991E-02
  1.17417E-01  7.50470E-02
  1.36987E-01  6.93467E-02
  1.56556E-01  6.48110E-02
  1.76126E-01  6.10972E-02
  1.95695E-01  5.79874E-02
  2.15265E-01  5.53357E-02
  2.44619E-01  5.20034E-02
  2.73973E-01  4.92483E-02
  2.93543E-01  4.76564E-02
  3.42466E-01  4.43149E-02
  3.91390E-01  4.16413E-02
  4.30529E-01  3.98472E-02
  4.89238E-01  3.75778E-02
  5.87085E-01  3.45867E-02
  6.84933E-01  3.22589E-02
  7.82780E-01  3.03755E-02
  8.80628E-01  2.88072E-02
  9.78476E-01  2.74723E-02
  1.07632E+00  2.72042E-02
  1.17417E+00  2.72042E-02
  1.36987E+00  2.72042E-02
  1.56556E+00  2.72042E-02
  1.76126E+00  2.72042E-02
  1.95695E+00  2.72042E-02
  2.15265E+00  2.72042E-02
  2.44619E+00  2.72042E-02
  2.73973E+00  2.72042E-02
  2.93543E+00  2.72042E-02
  3.42466E+00  2.72042E-02
  3.91390E+00  2.72042E-02
  4.30529E+00  2.72042E-02
  4.89238E+00  2.72042E-02
  5.87085E+00  2.72042E-02
  6.84933E+00  2.72042E-02
  7.82780E+00  2.72042E-02
  8.80628E+00  2.72042E-02
  9.78476E+00  2.72042E-02
  1.07632E+01  2.72042E-02
  1.17417E+01  2.72042E-02
  1.36987E+01  2.72042E-02
  1.56556E+01  2.72042E-02
  1.76126E+01  2.72042E-02
  1.95695E+01  2.72042E-02
  2.15265E+01  2.72042E-02
  2.44619E+01  2.72042E-02
  2.73973E+01  2.72042E-02
  2.93543E+01  2.72042E-02
  3.42466E+01  2.72042E-02
  3.91390E+01  2.72042E-02
  4.30529E+01  2.72042E-02
  4.89238E+01  2.72042E-02
  5.87085E+01  2.72042E-02
  6.84933E+01  2.72042E-02
  7.82780E+01  2.72042E-02
  8.80628E+01  2.72042E-02
  9.78476E+01  2.72042E-02
  1.07632E+02  2.72042E-02
  1.17417E+02  2.72042E-02
  1.36987E+02  2.72042E-02
  1.56556E+02  2.72042E-02
  1.76126E+02  2.72042E-02
  1.95695E+02  2.72042E-02
  2.15265E+02  2.72042E-02
  2.44619E+02  2.72042E-02
  2.73973E+02  2.72042E-02
  2.93543E+02  2.72042E-02
  3.42466E+02  2.72042E-02
  3.91390E+02  2.72042E-02
  4.30529E+02  2.72042E-02
  4.89238E+02  2.72042E-02
  5.87085E+02  2.72042E-02
  6.84933E+02  2.72042E-02
  7.82780E+02  2.72042E-02
  8.80628E+02  2.72042E-02
  9.78476E+02  2.72042E-02
  1.07632E+03  2.72042E-02
  1.17417E+03  2.72042E-02
  1.36987E+03  2.72042E-02
  1.56556E+03  2.72042E-02
  1.76126E+03  2.72042E-02
  1.95695E+03  2.72042E-02
  2.15265E+03  2.72042E-02
  2.44619E+03  2.72042E-02
  2.73973E+03  2.72042E-02
  2.93543E+03  2.72042E-02
  3.42466E+03  2.72042E-02
  3.91390E+03  2.72042E-02
  4.30529E+03  2.72042E-02
  4.89238E+03  2.72042E-02
  5.87085E+03  2.72042E-02
  6.84933E+03  2.72042E-02
  7.82780E+03  2.72042E-02
  8.80628E+03  2.72042E-02
  9.78476E+03  2.72042E-02
  1.07632E+04  2.72042E-02
  1.17417E+04  2.72042E-02
  1.36987E+04  2.72042E-02
  1.56556E+04  2.72042E-02
  1.76126E+04  2.72042E-02
  1.95695E+04  2.72042E-02


==> anc/colstop/sbethe/sdbase/pshcor-52.tab <==
# Atomic number = 52   (Te)   Projectile: positron
#
#  S(0) =  5.144737E+01
#  I(0) =  1.513857E+01 a.u. =  4.119415E+02 eV
#  D(0) =  1.137117E+00
#
#        Z =  5.20000E+01
#    EXPOT =  4.42755E+02 eV
#       S0 =  5.14473E+01
#   1-S0/Z =  1.06280E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  2.49530E-03
#    P( 2) =  2.84670E-02
#    P( 3) =  1.50680E-03
#    P( 4) = -9.60310E-03
#    P( 5) =  6.34390E-03
#    P( 6) = -1.16780E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.84404E-01
  2.15265E-04 -4.16044E-01
  2.44619E-04 -4.59431E-01
  2.73973E-04 -4.99785E-01
  2.93543E-04 -5.26936E-01
  3.42466E-04 -5.90731E-01
  3.91390E-04 -6.48952E-01
  4.30529E-04 -6.61671E-01
  4.89238E-04 -5.93066E-01
  5.87085E-04 -4.97117E-01
  6.84933E-04 -4.18755E-01
  7.82780E-04 -3.52289E-01
  8.80628E-04 -2.94976E-01
  9.78476E-04 -2.44952E-01
  1.07632E-03 -2.00142E-01
  1.17417E-03 -1.59156E-01
  1.36987E-03 -9.19336E-02
  1.56556E-03 -3.85080E-02
  1.76126E-03  5.56233E-03
  1.95695E-03  4.06099E-02
  2.15265E-03  6.92860E-02
  2.44619E-03  1.01610E-01
  2.73973E-03  1.26673E-01
  2.93543E-03  1.41378E-01
  3.42466E-03  1.65651E-01
  3.91390E-03  1.83248E-01
  4.30529E-03  1.92082E-01
  4.89238E-03  2.03118E-01
  5.87085E-03  2.12736E-01
  6.84933E-03  2.18928E-01
  7.82780E-03  2.22096E-01
  8.80628E-03  2.24311E-01
  9.78476E-03  2.24616E-01
  1.07632E-02  2.23353E-01
  1.17417E-02  2.19155E-01
  1.36987E-02  2.12363E-01
  1.56556E-02  2.03457E-01
  1.76126E-02  1.95991E-01
  1.95695E-02  1.87963E-01
  2.15265E-02  1.80872E-01
  2.44619E-02  1.70631E-01
  2.73973E-02  1.61606E-01
  2.93543E-02  1.56200E-01
  3.42466E-02  1.44490E-01
  3.91390E-02  1.34862E-01
  4.30529E-02  1.28320E-01
  4.89238E-02  1.20000E-01
  5.87085E-02  1.09046E-01
  6.84933E-02  1.00601E-01
  7.82780E-02  9.38615E-02
  8.80628E-02  8.83353E-02
  9.78476E-02  8.37046E-02
  1.07632E-01  7.97553E-02
  1.17417E-01  7.63377E-02
  1.36987E-01  7.06932E-02
  1.56556E-01  6.61949E-02
  1.76126E-01  6.25026E-02
  1.95695E-01  5.94016E-02
  2.15265E-01  5.67492E-02
  2.44619E-01  5.34032E-02
  2.73973E-01  5.06247E-02
  2.93543E-01  4.90138E-02
  3.42466E-01  4.56191E-02
  3.91390E-01  4.28898E-02
  4.30529E-01  4.10522E-02
  4.89238E-01  3.87214E-02
  5.87085E-01  3.56414E-02
  6.84933E-01  3.32415E-02
  7.82780E-01  3.13006E-02
  8.80628E-01  2.96870E-02
  9.78476E-01  2.83168E-02
  1.07632E+00  2.80421E-02
  1.17417E+00  2.80421E-02
  1.36987E+00  2.80421E-02
  1.56556E+00  2.80421E-02
  1.76126E+00  2.80421E-02
  1.95695E+00  2.80421E-02
  2.15265E+00  2.80421E-02
  2.44619E+00  2.80421E-02
  2.73973E+00  2.80421E-02
  2.93543E+00  2.80421E-02
  3.42466E+00  2.80421E-02
  3.91390E+00  2.80421E-02
  4.30529E+00  2.80421E-02
  4.89238E+00  2.80421E-02
  5.87085E+00  2.80421E-02
  6.84933E+00  2.80421E-02
  7.82780E+00  2.80421E-02
  8.80628E+00  2.80421E-02
  9.78476E+00  2.80421E-02
  1.07632E+01  2.80421E-02
  1.17417E+01  2.80421E-02
  1.36987E+01  2.80421E-02
  1.56556E+01  2.80421E-02
  1.76126E+01  2.80421E-02
  1.95695E+01  2.80421E-02
  2.15265E+01  2.80421E-02
  2.44619E+01  2.80421E-02
  2.73973E+01  2.80421E-02
  2.93543E+01  2.80421E-02
  3.42466E+01  2.80421E-02
  3.91390E+01  2.80421E-02
  4.30529E+01  2.80421E-02
  4.89238E+01  2.80421E-02
  5.87085E+01  2.80421E-02
  6.84933E+01  2.80421E-02
  7.82780E+01  2.80421E-02
  8.80628E+01  2.80421E-02
  9.78476E+01  2.80421E-02
  1.07632E+02  2.80421E-02
  1.17417E+02  2.80421E-02
  1.36987E+02  2.80421E-02
  1.56556E+02  2.80421E-02
  1.76126E+02  2.80421E-02
  1.95695E+02  2.80421E-02
  2.15265E+02  2.80421E-02
  2.44619E+02  2.80421E-02
  2.73973E+02  2.80421E-02
  2.93543E+02  2.80421E-02
  3.42466E+02  2.80421E-02
  3.91390E+02  2.80421E-02
  4.30529E+02  2.80421E-02
  4.89238E+02  2.80421E-02
  5.87085E+02  2.80421E-02
  6.84933E+02  2.80421E-02
  7.82780E+02  2.80421E-02
  8.80628E+02  2.80421E-02
  9.78476E+02  2.80421E-02
  1.07632E+03  2.80421E-02
  1.17417E+03  2.80421E-02
  1.36987E+03  2.80421E-02
  1.56556E+03  2.80421E-02
  1.76126E+03  2.80421E-02
  1.95695E+03  2.80421E-02
  2.15265E+03  2.80421E-02
  2.44619E+03  2.80421E-02
  2.73973E+03  2.80421E-02
  2.93543E+03  2.80421E-02
  3.42466E+03  2.80421E-02
  3.91390E+03  2.80421E-02
  4.30529E+03  2.80421E-02
  4.89238E+03  2.80421E-02
  5.87085E+03  2.80421E-02
  6.84933E+03  2.80421E-02
  7.82780E+03  2.80421E-02
  8.80628E+03  2.80421E-02
  9.78476E+03  2.80421E-02
  1.07632E+04  2.80421E-02
  1.17417E+04  2.80421E-02
  1.36987E+04  2.80421E-02
  1.56556E+04  2.80421E-02
  1.76126E+04  2.80421E-02
  1.95695E+04  2.80421E-02


==> anc/colstop/sbethe/sdbase/pshcor-53.tab <==
# Atomic number = 53   (I )   Projectile: positron
#
#  S(0) =  5.242201E+01
#  I(0) =  1.536232E+01 a.u. =  4.180300E+02 eV
#  D(0) =  1.190369E+00
#
#        Z =  5.30000E+01
#    EXPOT =  4.50071E+02 eV
#       S0 =  5.24220E+01
#   1-S0/Z =  1.09050E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  8.94520E-03
#    P( 2) =  8.37770E-03
#    P( 3) =  2.99410E-02
#    P( 4) = -2.96740E-02
#    P( 5) =  1.32440E-02
#    P( 6) = -2.07830E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.85439E-01
  2.15265E-04 -4.17920E-01
  2.44619E-04 -4.61886E-01
  2.73973E-04 -5.01504E-01
  2.93543E-04 -5.26863E-01
  3.42466E-04 -5.89708E-01
  3.91390E-04 -6.46932E-01
  4.30529E-04 -6.74507E-01
  4.89238E-04 -6.05569E-01
  5.87085E-04 -5.09102E-01
  6.84933E-04 -4.30472E-01
  7.82780E-04 -3.64325E-01
  8.80628E-04 -3.07180E-01
  9.78476E-04 -2.57112E-01
  1.07632E-03 -2.12999E-01
  1.17417E-03 -1.73027E-01
  1.36987E-03 -1.05000E-01
  1.56556E-03 -5.05066E-02
  1.76126E-03 -5.91265E-03
  1.95695E-03  3.04383E-02
  2.15265E-03  6.04273E-02
  2.44619E-03  9.41330E-02
  2.73973E-03  1.20071E-01
  2.93543E-03  1.34232E-01
  3.42466E-03  1.60723E-01
  3.91390E-03  1.79645E-01
  4.30529E-03  1.89183E-01
  4.89238E-03  2.00922E-01
  5.87085E-03  2.11203E-01
  6.84933E-03  2.17855E-01
  7.82780E-03  2.21028E-01
  8.80628E-03  2.22885E-01
  9.78476E-03  2.24154E-01
  1.07632E-02  2.23553E-01
  1.17417E-02  2.19569E-01
  1.36987E-02  2.13641E-01
  1.56556E-02  2.05005E-01
  1.76126E-02  1.96927E-01
  1.95695E-02  1.89463E-01
  2.15265E-02  1.82909E-01
  2.44619E-02  1.72966E-01
  2.73973E-02  1.64007E-01
  2.93543E-02  1.58581E-01
  3.42466E-02  1.46728E-01
  3.91390E-02  1.36916E-01
  4.30529E-02  1.30233E-01
  4.89238E-02  1.21726E-01
  5.87085E-02  1.10531E-01
  6.84933E-02  1.01918E-01
  7.82780E-02  9.50601E-02
  8.80628E-02  8.94490E-02
  9.78476E-02  8.47565E-02
  1.07632E-01  8.07612E-02
  1.17417E-01  7.73088E-02
  1.36987E-01  7.16165E-02
  1.56556E-01  6.70879E-02
  1.76126E-01  6.33752E-02
  1.95695E-01  6.02596E-02
  2.15265E-01  5.75961E-02
  2.44619E-01  5.42374E-02
  2.73973E-01  5.14489E-02
  2.93543E-01  4.98323E-02
  3.42466E-01  4.64251E-02
  3.91390E-01  4.36849E-02
  4.30529E-01  4.18393E-02
  4.89238E-01  3.94976E-02
  5.87085E-01  3.64016E-02
  6.84933E-01  3.39879E-02
  7.82780E-01  3.20350E-02
  8.80628E-01  3.04112E-02
  9.78476E-01  2.90321E-02
  1.07632E+00  2.87556E-02
  1.17417E+00  2.87556E-02
  1.36987E+00  2.87556E-02
  1.56556E+00  2.87556E-02
  1.76126E+00  2.87556E-02
  1.95695E+00  2.87556E-02
  2.15265E+00  2.87556E-02
  2.44619E+00  2.87556E-02
  2.73973E+00  2.87556E-02
  2.93543E+00  2.87556E-02
  3.42466E+00  2.87556E-02
  3.91390E+00  2.87556E-02
  4.30529E+00  2.87556E-02
  4.89238E+00  2.87556E-02
  5.87085E+00  2.87556E-02
  6.84933E+00  2.87556E-02
  7.82780E+00  2.87556E-02
  8.80628E+00  2.87556E-02
  9.78476E+00  2.87556E-02
  1.07632E+01  2.87556E-02
  1.17417E+01  2.87556E-02
  1.36987E+01  2.87556E-02
  1.56556E+01  2.87556E-02
  1.76126E+01  2.87556E-02
  1.95695E+01  2.87556E-02
  2.15265E+01  2.87556E-02
  2.44619E+01  2.87556E-02
  2.73973E+01  2.87556E-02
  2.93543E+01  2.87556E-02
  3.42466E+01  2.87556E-02
  3.91390E+01  2.87556E-02
  4.30529E+01  2.87556E-02
  4.89238E+01  2.87556E-02
  5.87085E+01  2.87556E-02
  6.84933E+01  2.87556E-02
  7.82780E+01  2.87556E-02
  8.80628E+01  2.87556E-02
  9.78476E+01  2.87556E-02
  1.07632E+02  2.87556E-02
  1.17417E+02  2.87556E-02
  1.36987E+02  2.87556E-02
  1.56556E+02  2.87556E-02
  1.76126E+02  2.87556E-02
  1.95695E+02  2.87556E-02
  2.15265E+02  2.87556E-02
  2.44619E+02  2.87556E-02
  2.73973E+02  2.87556E-02
  2.93543E+02  2.87556E-02
  3.42466E+02  2.87556E-02
  3.91390E+02  2.87556E-02
  4.30529E+02  2.87556E-02
  4.89238E+02  2.87556E-02
  5.87085E+02  2.87556E-02
  6.84933E+02  2.87556E-02
  7.82780E+02  2.87556E-02
  8.80628E+02  2.87556E-02
  9.78476E+02  2.87556E-02
  1.07632E+03  2.87556E-02
  1.17417E+03  2.87556E-02
  1.36987E+03  2.87556E-02
  1.56556E+03  2.87556E-02
  1.76126E+03  2.87556E-02
  1.95695E+03  2.87556E-02
  2.15265E+03  2.87556E-02
  2.44619E+03  2.87556E-02
  2.73973E+03  2.87556E-02
  2.93543E+03  2.87556E-02
  3.42466E+03  2.87556E-02
  3.91390E+03  2.87556E-02
  4.30529E+03  2.87556E-02
  4.89238E+03  2.87556E-02
  5.87085E+03  2.87556E-02
  6.84933E+03  2.87556E-02
  7.82780E+03  2.87556E-02
  8.80628E+03  2.87556E-02
  9.78476E+03  2.87556E-02
  1.07632E+04  2.87556E-02
  1.17417E+04  2.87556E-02
  1.36987E+04  2.87556E-02
  1.56556E+04  2.87556E-02
  1.76126E+04  2.87556E-02
  1.95695E+04  2.87556E-02


==> anc/colstop/sbethe/sdbase/pshcor-54.tab <==
# Atomic number = 54   (Xe)   Projectile: positron
#
#  S(0) =  5.339567E+01
#  I(0) =  1.558978E+01 a.u. =  4.242195E+02 eV
#  D(0) =  1.226702E+00
#
#        Z =  5.40000E+01
#    EXPOT =  4.57620E+02 eV
#       S0 =  5.33957E+01
#   1-S0/Z =  1.11910E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) =  4.87250E-03
#    P( 2) =  3.01510E-02
#    P( 3) = -4.29740E-03
#    P( 4) = -5.38460E-03
#    P( 5) =  5.27040E-03
#    P( 6) = -1.09350E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.83989E-01
  2.15265E-04 -4.17516E-01
  2.44619E-04 -4.63451E-01
  2.73973E-04 -5.03390E-01
  2.93543E-04 -5.28152E-01
  3.42466E-04 -5.88707E-01
  3.91390E-04 -6.45651E-01
  4.30529E-04 -6.86618E-01
  4.89238E-04 -6.18654E-01
  5.87085E-04 -5.21376E-01
  6.84933E-04 -4.42643E-01
  7.82780E-04 -3.75850E-01
  8.80628E-04 -3.19309E-01
  9.78476E-04 -2.69252E-01
  1.07632E-03 -2.25987E-01
  1.17417E-03 -1.85825E-01
  1.36987E-03 -1.16880E-01
  1.56556E-03 -6.23366E-02
  1.76126E-03 -1.73021E-02
  1.95695E-03  2.00705E-02
  2.15265E-03  5.08778E-02
  2.44619E-03  8.63440E-02
  2.73973E-03  1.13307E-01
  2.93543E-03  1.27550E-01
  3.42466E-03  1.55682E-01
  3.91390E-03  1.75711E-01
  4.30529E-03  1.85882E-01
  4.89238E-03  1.98725E-01
  5.87085E-03  2.09246E-01
  6.84933E-03  2.16551E-01
  7.82780E-03  2.19472E-01
  8.80628E-03  2.21683E-01
  9.78476E-03  2.23376E-01
  1.07632E-02  2.23476E-01
  1.17417E-02  2.19980E-01
  1.36987E-02  2.14532E-01
  1.56556E-02  2.06454E-01
  1.76126E-02  1.98652E-01
  1.95695E-02  1.91426E-01
  2.15265E-02  1.84577E-01
  2.44619E-02  1.74478E-01
  2.73973E-02  1.65482E-01
  2.93543E-02  1.60059E-01
  3.42466E-02  1.48244E-01
  3.91390E-02  1.38471E-01
  4.30529E-02  1.31807E-01
  4.89238E-02  1.23309E-01
  5.87085E-02  1.12091E-01
  6.84933E-02  1.03429E-01
  7.82780E-02  9.65111E-02
  8.80628E-02  9.08384E-02
  9.78476E-02  8.60864E-02
  1.07632E-01  8.20357E-02
  1.17417E-01  7.85325E-02
  1.36987E-01  7.27528E-02
  1.56556E-01  6.81536E-02
  1.76126E-01  6.43841E-02
  1.95695E-01  6.12227E-02
  2.15265E-01  5.85223E-02
  2.44619E-01  5.51206E-02
  2.73973E-01  5.23004E-02
  2.93543E-01  5.06672E-02
  3.42466E-01  4.72302E-02
  3.91390E-01  4.44714E-02
  4.30529E-01  4.26161E-02
  4.89238E-01  4.02654E-02
  5.87085E-01  3.71627E-02
  6.84933E-01  3.47475E-02
  7.82780E-01  3.27952E-02
  8.80628E-01  3.11725E-02
  9.78476E-01  2.97947E-02
  1.07632E+00  2.95184E-02
  1.17417E+00  2.95184E-02
  1.36987E+00  2.95184E-02
  1.56556E+00  2.95184E-02
  1.76126E+00  2.95184E-02
  1.95695E+00  2.95184E-02
  2.15265E+00  2.95184E-02
  2.44619E+00  2.95184E-02
  2.73973E+00  2.95184E-02
  2.93543E+00  2.95184E-02
  3.42466E+00  2.95184E-02
  3.91390E+00  2.95184E-02
  4.30529E+00  2.95184E-02
  4.89238E+00  2.95184E-02
  5.87085E+00  2.95184E-02
  6.84933E+00  2.95184E-02
  7.82780E+00  2.95184E-02
  8.80628E+00  2.95184E-02
  9.78476E+00  2.95184E-02
  1.07632E+01  2.95184E-02
  1.17417E+01  2.95184E-02
  1.36987E+01  2.95184E-02
  1.56556E+01  2.95184E-02
  1.76126E+01  2.95184E-02
  1.95695E+01  2.95184E-02
  2.15265E+01  2.95184E-02
  2.44619E+01  2.95184E-02
  2.73973E+01  2.95184E-02
  2.93543E+01  2.95184E-02
  3.42466E+01  2.95184E-02
  3.91390E+01  2.95184E-02
  4.30529E+01  2.95184E-02
  4.89238E+01  2.95184E-02
  5.87085E+01  2.95184E-02
  6.84933E+01  2.95184E-02
  7.82780E+01  2.95184E-02
  8.80628E+01  2.95184E-02
  9.78476E+01  2.95184E-02
  1.07632E+02  2.95184E-02
  1.17417E+02  2.95184E-02
  1.36987E+02  2.95184E-02
  1.56556E+02  2.95184E-02
  1.76126E+02  2.95184E-02
  1.95695E+02  2.95184E-02
  2.15265E+02  2.95184E-02
  2.44619E+02  2.95184E-02
  2.73973E+02  2.95184E-02
  2.93543E+02  2.95184E-02
  3.42466E+02  2.95184E-02
  3.91390E+02  2.95184E-02
  4.30529E+02  2.95184E-02
  4.89238E+02  2.95184E-02
  5.87085E+02  2.95184E-02
  6.84933E+02  2.95184E-02
  7.82780E+02  2.95184E-02
  8.80628E+02  2.95184E-02
  9.78476E+02  2.95184E-02
  1.07632E+03  2.95184E-02
  1.17417E+03  2.95184E-02
  1.36987E+03  2.95184E-02
  1.56556E+03  2.95184E-02
  1.76126E+03  2.95184E-02
  1.95695E+03  2.95184E-02
  2.15265E+03  2.95184E-02
  2.44619E+03  2.95184E-02
  2.73973E+03  2.95184E-02
  2.93543E+03  2.95184E-02
  3.42466E+03  2.95184E-02
  3.91390E+03  2.95184E-02
  4.30529E+03  2.95184E-02
  4.89238E+03  2.95184E-02
  5.87085E+03  2.95184E-02
  6.84933E+03  2.95184E-02
  7.82780E+03  2.95184E-02
  8.80628E+03  2.95184E-02
  9.78476E+03  2.95184E-02
  1.07632E+04  2.95184E-02
  1.17417E+04  2.95184E-02
  1.36987E+04  2.95184E-02
  1.56556E+04  2.95184E-02
  1.76126E+04  2.95184E-02
  1.95695E+04  2.95184E-02


==> anc/colstop/sbethe/sdbase/pshcor-55.tab <==
# Atomic number = 55   (Cs)   Projectile: positron
#
#  S(0) =  5.436712E+01
#  I(0) =  1.527874E+01 a.u. =  4.157557E+02 eV
#  D(0) =  1.238416E+00
#
#        Z =  5.50000E+01
#    EXPOT =  4.49743E+02 eV
#       S0 =  5.43671E+01
#   1-S0/Z =  1.15070E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -7.73230E-03
#    P( 2) =  5.65660E-02
#    P( 3) = -2.31250E-02
#    P( 4) = -1.04900E-03
#    P( 5) =  5.77950E-03
#    P( 6) = -1.32800E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.16078E-01
  2.15265E-04 -4.51100E-01
  2.44619E-04 -4.97963E-01
  2.73973E-04 -5.39354E-01
  2.93543E-04 -5.64862E-01
  3.42466E-04 -6.22964E-01
  3.91390E-04 -6.79535E-01
  4.30529E-04 -7.02775E-01
  4.89238E-04 -6.32288E-01
  5.87085E-04 -5.35363E-01
  6.84933E-04 -4.55460E-01
  7.82780E-04 -3.88832E-01
  8.80628E-04 -3.31042E-01
  9.78476E-04 -2.82305E-01
  1.07632E-03 -2.38343E-01
  1.17417E-03 -1.98569E-01
  1.36987E-03 -1.30077E-01
  1.56556E-03 -7.51566E-02
  1.76126E-03 -2.92943E-02
  1.95695E-03  9.34057E-03
  2.15265E-03  4.02266E-02
  2.44619E-03  7.71707E-02
  2.73973E-03  1.05784E-01
  2.93543E-03  1.20316E-01
  3.42466E-03  1.50032E-01
  3.91390E-03  1.69448E-01
  4.30529E-03  1.81436E-01
  4.89238E-03  1.93660E-01
  5.87085E-03  2.06983E-01
  6.84933E-03  2.13012E-01
  7.82780E-03  2.16868E-01
  8.80628E-03  2.19743E-01
  9.78476E-03  2.20844E-01
  1.07632E-02  2.20382E-01
  1.17417E-02  2.19649E-01
  1.36987E-02  2.14005E-01
  1.56556E-02  2.06475E-01
  1.76126E-02  1.99442E-01
  1.95695E-02  1.92520E-01
  2.15265E-02  1.85595E-01
  2.44619E-02  1.75680E-01
  2.73973E-02  1.66714E-01
  2.93543E-02  1.61269E-01
  3.42466E-02  1.49337E-01
  3.91390E-02  1.39423E-01
  4.30529E-02  1.32653E-01
  4.89238E-02  1.24017E-01
  5.87085E-02  1.12625E-01
  6.84933E-02  1.03844E-01
  7.82780E-02  9.68465E-02
  8.80628E-02  9.11187E-02
  9.78476E-02  8.63282E-02
  1.07632E-01  8.22502E-02
  1.17417E-01  7.87272E-02
  1.36987E-01  7.29213E-02
  1.56556E-01  6.83054E-02
  1.76126E-01  6.45233E-02
  1.95695E-01  6.13510E-02
  2.15265E-01  5.86399E-02
  2.44619E-01  5.52217E-02
  2.73973E-01  5.23837E-02
  2.93543E-01  5.07380E-02
  3.42466E-01  4.72677E-02
  3.91390E-01  4.44737E-02
  4.30529E-01  4.25894E-02
  4.89238E-01  4.01948E-02
  5.87085E-01  3.70200E-02
  6.84933E-01  3.45357E-02
  7.82780E-01  3.25182E-02
  8.80628E-01  3.08345E-02
  9.78476E-01  2.93995E-02
  1.07632E+00  2.91112E-02
  1.17417E+00  2.91112E-02
  1.36987E+00  2.91112E-02
  1.56556E+00  2.91112E-02
  1.76126E+00  2.91112E-02
  1.95695E+00  2.91112E-02
  2.15265E+00  2.91112E-02
  2.44619E+00  2.91112E-02
  2.73973E+00  2.91112E-02
  2.93543E+00  2.91112E-02
  3.42466E+00  2.91112E-02
  3.91390E+00  2.91112E-02
  4.30529E+00  2.91112E-02
  4.89238E+00  2.91112E-02
  5.87085E+00  2.91112E-02
  6.84933E+00  2.91112E-02
  7.82780E+00  2.91112E-02
  8.80628E+00  2.91112E-02
  9.78476E+00  2.91112E-02
  1.07632E+01  2.91112E-02
  1.17417E+01  2.91112E-02
  1.36987E+01  2.91112E-02
  1.56556E+01  2.91112E-02
  1.76126E+01  2.91112E-02
  1.95695E+01  2.91112E-02
  2.15265E+01  2.91112E-02
  2.44619E+01  2.91112E-02
  2.73973E+01  2.91112E-02
  2.93543E+01  2.91112E-02
  3.42466E+01  2.91112E-02
  3.91390E+01  2.91112E-02
  4.30529E+01  2.91112E-02
  4.89238E+01  2.91112E-02
  5.87085E+01  2.91112E-02
  6.84933E+01  2.91112E-02
  7.82780E+01  2.91112E-02
  8.80628E+01  2.91112E-02
  9.78476E+01  2.91112E-02
  1.07632E+02  2.91112E-02
  1.17417E+02  2.91112E-02
  1.36987E+02  2.91112E-02
  1.56556E+02  2.91112E-02
  1.76126E+02  2.91112E-02
  1.95695E+02  2.91112E-02
  2.15265E+02  2.91112E-02
  2.44619E+02  2.91112E-02
  2.73973E+02  2.91112E-02
  2.93543E+02  2.91112E-02
  3.42466E+02  2.91112E-02
  3.91390E+02  2.91112E-02
  4.30529E+02  2.91112E-02
  4.89238E+02  2.91112E-02
  5.87085E+02  2.91112E-02
  6.84933E+02  2.91112E-02
  7.82780E+02  2.91112E-02
  8.80628E+02  2.91112E-02
  9.78476E+02  2.91112E-02
  1.07632E+03  2.91112E-02
  1.17417E+03  2.91112E-02
  1.36987E+03  2.91112E-02
  1.56556E+03  2.91112E-02
  1.76126E+03  2.91112E-02
  1.95695E+03  2.91112E-02
  2.15265E+03  2.91112E-02
  2.44619E+03  2.91112E-02
  2.73973E+03  2.91112E-02
  2.93543E+03  2.91112E-02
  3.42466E+03  2.91112E-02
  3.91390E+03  2.91112E-02
  4.30529E+03  2.91112E-02
  4.89238E+03  2.91112E-02
  5.87085E+03  2.91112E-02
  6.84933E+03  2.91112E-02
  7.82780E+03  2.91112E-02
  8.80628E+03  2.91112E-02
  9.78476E+03  2.91112E-02
  1.07632E+04  2.91112E-02
  1.17417E+04  2.91112E-02
  1.36987E+04  2.91112E-02
  1.56556E+04  2.91112E-02
  1.76126E+04  2.91112E-02
  1.95695E+04  2.91112E-02


==> anc/colstop/sbethe/sdbase/pshcor-56.tab <==
# Atomic number = 56   (Ba)   Projectile: positron
#
#  S(0) =  5.534646E+01
#  I(0) =  1.497331E+01 a.u. =  4.074445E+02 eV
#  D(0) =  1.288868E+00
#
#        Z =  5.60000E+01
#    EXPOT =  4.41309E+02 eV
#       S0 =  5.53465E+01
#   1-S0/Z =  1.16700E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -3.16140E-02
#    P( 2) =  1.22190E-01
#    P( 3) = -9.72810E-02
#    P( 4) =  4.01090E-02
#    P( 5) = -5.26520E-03
#    P( 6) = -1.83080E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.47339E-01
  2.15265E-04 -4.84767E-01
  2.44619E-04 -5.32820E-01
  2.73973E-04 -5.75477E-01
  2.93543E-04 -6.01277E-01
  3.42466E-04 -6.58568E-01
  3.91390E-04 -7.13507E-01
  4.30529E-04 -7.17900E-01
  4.89238E-04 -6.46107E-01
  5.87085E-04 -5.48551E-01
  6.84933E-04 -4.67988E-01
  7.82780E-04 -4.01219E-01
  8.80628E-04 -3.43760E-01
  9.78476E-04 -2.94228E-01
  1.07632E-03 -2.50590E-01
  1.17417E-03 -2.10874E-01
  1.36987E-03 -1.44193E-01
  1.56556E-03 -8.67029E-02
  1.76126E-03 -4.14829E-02
  1.95695E-03 -3.12046E-03
  2.15265E-03  2.93852E-02
  2.44619E-03  6.84485E-02
  2.73973E-03  9.73270E-02
  2.93543E-03  1.13208E-01
  3.42466E-03  1.43965E-01
  3.91390E-03  1.64179E-01
  4.30529E-03  1.77471E-01
  4.89238E-03  1.90131E-01
  5.87085E-03  2.04169E-01
  6.84933E-03  2.10547E-01
  7.82780E-03  2.14910E-01
  8.80628E-03  2.16838E-01
  9.78476E-03  2.18607E-01
  1.07632E-02  2.18549E-01
  1.17417E-02  2.18132E-01
  1.36987E-02  2.13492E-01
  1.56556E-02  2.06785E-01
  1.76126E-02  1.99737E-01
  1.95695E-02  1.92787E-01
  2.15265E-02  1.85994E-01
  2.44619E-02  1.76104E-01
  2.73973E-02  1.67146E-01
  2.93543E-02  1.61693E-01
  3.42466E-02  1.49710E-01
  3.91390E-02  1.39716E-01
  4.30529E-02  1.32871E-01
  4.89238E-02  1.24120E-01
  5.87085E-02  1.12546E-01
  6.84933E-02  1.03608E-01
  7.82780E-02  9.64802E-02
  8.80628E-02  9.06457E-02
  9.78476E-02  8.57682E-02
  1.07632E-01  8.16191E-02
  1.17417E-01  7.80378E-02
  1.36987E-01  7.21443E-02
  1.56556E-01  6.74682E-02
  1.76126E-01  6.36439E-02
  1.95695E-01  6.04413E-02
  2.15265E-01  5.77083E-02
  2.44619E-01  5.42674E-02
  2.73973E-01  5.14142E-02
  2.93543E-01  4.97609E-02
  3.42466E-01  4.62766E-02
  3.91390E-01  4.34719E-02
  4.30529E-01  4.15799E-02
  4.89238E-01  3.91735E-02
  5.87085E-01  3.59773E-02
  6.84933E-01  3.34689E-02
  7.82780E-01  3.14252E-02
  8.80628E-01  2.97138E-02
  9.78476E-01  2.82504E-02
  1.07632E+00  2.79557E-02
  1.17417E+00  2.79557E-02
  1.36987E+00  2.79557E-02
  1.56556E+00  2.79557E-02
  1.76126E+00  2.79557E-02
  1.95695E+00  2.79557E-02
  2.15265E+00  2.79557E-02
  2.44619E+00  2.79557E-02
  2.73973E+00  2.79557E-02
  2.93543E+00  2.79557E-02
  3.42466E+00  2.79557E-02
  3.91390E+00  2.79557E-02
  4.30529E+00  2.79557E-02
  4.89238E+00  2.79557E-02
  5.87085E+00  2.79557E-02
  6.84933E+00  2.79557E-02
  7.82780E+00  2.79557E-02
  8.80628E+00  2.79557E-02
  9.78476E+00  2.79557E-02
  1.07632E+01  2.79557E-02
  1.17417E+01  2.79557E-02
  1.36987E+01  2.79557E-02
  1.56556E+01  2.79557E-02
  1.76126E+01  2.79557E-02
  1.95695E+01  2.79557E-02
  2.15265E+01  2.79557E-02
  2.44619E+01  2.79557E-02
  2.73973E+01  2.79557E-02
  2.93543E+01  2.79557E-02
  3.42466E+01  2.79557E-02
  3.91390E+01  2.79557E-02
  4.30529E+01  2.79557E-02
  4.89238E+01  2.79557E-02
  5.87085E+01  2.79557E-02
  6.84933E+01  2.79557E-02
  7.82780E+01  2.79557E-02
  8.80628E+01  2.79557E-02
  9.78476E+01  2.79557E-02
  1.07632E+02  2.79557E-02
  1.17417E+02  2.79557E-02
  1.36987E+02  2.79557E-02
  1.56556E+02  2.79557E-02
  1.76126E+02  2.79557E-02
  1.95695E+02  2.79557E-02
  2.15265E+02  2.79557E-02
  2.44619E+02  2.79557E-02
  2.73973E+02  2.79557E-02
  2.93543E+02  2.79557E-02
  3.42466E+02  2.79557E-02
  3.91390E+02  2.79557E-02
  4.30529E+02  2.79557E-02
  4.89238E+02  2.79557E-02
  5.87085E+02  2.79557E-02
  6.84933E+02  2.79557E-02
  7.82780E+02  2.79557E-02
  8.80628E+02  2.79557E-02
  9.78476E+02  2.79557E-02
  1.07632E+03  2.79557E-02
  1.17417E+03  2.79557E-02
  1.36987E+03  2.79557E-02
  1.56556E+03  2.79557E-02
  1.76126E+03  2.79557E-02
  1.95695E+03  2.79557E-02
  2.15265E+03  2.79557E-02
  2.44619E+03  2.79557E-02
  2.73973E+03  2.79557E-02
  2.93543E+03  2.79557E-02
  3.42466E+03  2.79557E-02
  3.91390E+03  2.79557E-02
  4.30529E+03  2.79557E-02
  4.89238E+03  2.79557E-02
  5.87085E+03  2.79557E-02
  6.84933E+03  2.79557E-02
  7.82780E+03  2.79557E-02
  8.80628E+03  2.79557E-02
  9.78476E+03  2.79557E-02
  1.07632E+04  2.79557E-02
  1.17417E+04  2.79557E-02
  1.36987E+04  2.79557E-02
  1.56556E+04  2.79557E-02
  1.76126E+04  2.79557E-02
  1.95695E+04  2.79557E-02


==> anc/colstop/sbethe/sdbase/pshcor-57.tab <==
# Atomic number = 57   (La)   Projectile: positron
#
#  S(0) =  5.638370E+01
#  I(0) =  1.502167E+01 a.u. =  4.087605E+02 eV
#  D(0) =  6.102877E-01
#
#        Z =  5.70000E+01
#    EXPOT =  4.42470E+02 eV
#       S0 =  5.63837E+01
#   1-S0/Z =  1.08120E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -2.36280E-02
#    P( 2) =  9.77450E-02
#    P( 3) = -6.62410E-02
#    P( 4) =  2.05400E-02
#    P( 5) =  8.51550E-04
#    P( 6) = -9.34590E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.44867E-01
  2.15265E-04 -4.87820E-01
  2.44619E-04 -5.38789E-01
  2.73973E-04 -5.82892E-01
  2.93543E-04 -6.08972E-01
  3.42466E-04 -6.67899E-01
  3.91390E-04 -7.20953E-01
  4.30529E-04 -7.31099E-01
  4.89238E-04 -6.59286E-01
  5.87085E-04 -5.60938E-01
  6.84933E-04 -4.79712E-01
  7.82780E-04 -4.12490E-01
  8.80628E-04 -3.55043E-01
  9.78476E-04 -3.05193E-01
  1.07632E-03 -2.61021E-01
  1.17417E-03 -2.22729E-01
  1.36987E-03 -1.55459E-01
  1.56556E-03 -9.86666E-02
  1.76126E-03 -5.22876E-02
  1.95695E-03 -1.33834E-02
  2.15265E-03  1.95809E-02
  2.44619E-03  5.91974E-02
  2.73973E-03  8.93838E-02
  2.93543E-03  1.06313E-01
  3.42466E-03  1.38422E-01
  3.91390E-03  1.59532E-01
  4.30529E-03  1.73211E-01
  4.89238E-03  1.87163E-01
  5.87085E-03  2.02059E-01
  6.84933E-03  2.09014E-01
  7.82780E-03  2.13504E-01
  8.80628E-03  2.15790E-01
  9.78476E-03  2.17438E-01
  1.07632E-02  2.17442E-01
  1.17417E-02  2.17663E-01
  1.36987E-02  2.14086E-01
  1.56556E-02  2.07576E-01
  1.76126E-02  2.00391E-01
  1.95695E-02  1.93671E-01
  2.15265E-02  1.87373E-01
  2.44619E-02  1.77703E-01
  2.73973E-02  1.68804E-01
  2.93543E-02  1.63347E-01
  3.42466E-02  1.51284E-01
  3.91390E-02  1.41179E-01
  4.30529E-02  1.34246E-01
  4.89238E-02  1.25375E-01
  5.87085E-02  1.13643E-01
  6.84933E-02  1.04589E-01
  7.82780E-02  9.73746E-02
  8.80628E-02  9.14747E-02
  9.78476E-02  8.65462E-02
  1.07632E-01  8.23563E-02
  1.17417E-01  7.87417E-02
  1.36987E-01  7.27969E-02
  1.56556E-01  6.80826E-02
  1.76126E-01  6.42286E-02
  1.95695E-01  6.10020E-02
  2.15265E-01  5.82488E-02
  2.44619E-01  5.47831E-02
  2.73973E-01  5.19098E-02
  2.93543E-01  5.02450E-02
  3.42466E-01  4.67371E-02
  3.91390E-01  4.39141E-02
  4.30529E-01  4.20102E-02
  4.89238E-01  3.95897E-02
  5.87085E-01  3.63769E-02
  6.84933E-01  3.38579E-02
  7.82780E-01  3.18077E-02
  8.80628E-01  3.00927E-02
  9.78476E-01  2.86277E-02
  1.07632E+00  2.83330E-02
  1.17417E+00  2.83330E-02
  1.36987E+00  2.83330E-02
  1.56556E+00  2.83330E-02
  1.76126E+00  2.83330E-02
  1.95695E+00  2.83330E-02
  2.15265E+00  2.83330E-02
  2.44619E+00  2.83330E-02
  2.73973E+00  2.83330E-02
  2.93543E+00  2.83330E-02
  3.42466E+00  2.83330E-02
  3.91390E+00  2.83330E-02
  4.30529E+00  2.83330E-02
  4.89238E+00  2.83330E-02
  5.87085E+00  2.83330E-02
  6.84933E+00  2.83330E-02
  7.82780E+00  2.83330E-02
  8.80628E+00  2.83330E-02
  9.78476E+00  2.83330E-02
  1.07632E+01  2.83330E-02
  1.17417E+01  2.83330E-02
  1.36987E+01  2.83330E-02
  1.56556E+01  2.83330E-02
  1.76126E+01  2.83330E-02
  1.95695E+01  2.83330E-02
  2.15265E+01  2.83330E-02
  2.44619E+01  2.83330E-02
  2.73973E+01  2.83330E-02
  2.93543E+01  2.83330E-02
  3.42466E+01  2.83330E-02
  3.91390E+01  2.83330E-02
  4.30529E+01  2.83330E-02
  4.89238E+01  2.83330E-02
  5.87085E+01  2.83330E-02
  6.84933E+01  2.83330E-02
  7.82780E+01  2.83330E-02
  8.80628E+01  2.83330E-02
  9.78476E+01  2.83330E-02
  1.07632E+02  2.83330E-02
  1.17417E+02  2.83330E-02
  1.36987E+02  2.83330E-02
  1.56556E+02  2.83330E-02
  1.76126E+02  2.83330E-02
  1.95695E+02  2.83330E-02
  2.15265E+02  2.83330E-02
  2.44619E+02  2.83330E-02
  2.73973E+02  2.83330E-02
  2.93543E+02  2.83330E-02
  3.42466E+02  2.83330E-02
  3.91390E+02  2.83330E-02
  4.30529E+02  2.83330E-02
  4.89238E+02  2.83330E-02
  5.87085E+02  2.83330E-02
  6.84933E+02  2.83330E-02
  7.82780E+02  2.83330E-02
  8.80628E+02  2.83330E-02
  9.78476E+02  2.83330E-02
  1.07632E+03  2.83330E-02
  1.17417E+03  2.83330E-02
  1.36987E+03  2.83330E-02
  1.56556E+03  2.83330E-02
  1.76126E+03  2.83330E-02
  1.95695E+03  2.83330E-02
  2.15265E+03  2.83330E-02
  2.44619E+03  2.83330E-02
  2.73973E+03  2.83330E-02
  2.93543E+03  2.83330E-02
  3.42466E+03  2.83330E-02
  3.91390E+03  2.83330E-02
  4.30529E+03  2.83330E-02
  4.89238E+03  2.83330E-02
  5.87085E+03  2.83330E-02
  6.84933E+03  2.83330E-02
  7.82780E+03  2.83330E-02
  8.80628E+03  2.83330E-02
  9.78476E+03  2.83330E-02
  1.07632E+04  2.83330E-02
  1.17417E+04  2.83330E-02
  1.36987E+04  2.83330E-02
  1.56556E+04  2.83330E-02
  1.76126E+04  2.83330E-02
  1.95695E+04  2.83330E-02


==> anc/colstop/sbethe/sdbase/pshcor-58.tab <==
# Atomic number = 58   (Ce)   Projectile: positron
#
#  S(0) =  5.734598E+01
#  I(0) =  1.532098E+01 a.u. =  4.169051E+02 eV
#  D(0) =  7.904766E-01
#
#        Z =  5.80000E+01
#    EXPOT =  4.52166E+02 eV
#       S0 =  5.73460E+01
#   1-S0/Z =  1.12760E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -2.24550E-02
#    P( 2) =  9.39990E-02
#    P( 3) = -5.89560E-02
#    P( 4) =  1.42350E-02
#    P( 5) =  3.33340E-03
#    P( 6) = -1.29400E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.33321E-01
  2.15265E-04 -4.65471E-01
  2.44619E-04 -5.20392E-01
  2.73973E-04 -5.64071E-01
  2.93543E-04 -5.90131E-01
  3.42466E-04 -6.49256E-01
  3.91390E-04 -7.00103E-01
  4.30529E-04 -7.29828E-01
  4.89238E-04 -6.58778E-01
  5.87085E-04 -5.59909E-01
  6.84933E-04 -4.79026E-01
  7.82780E-04 -4.11878E-01
  8.80628E-04 -3.54850E-01
  9.78476E-04 -3.05720E-01
  1.07632E-03 -2.62418E-01
  1.17417E-03 -2.24582E-01
  1.36987E-03 -1.58595E-01
  1.56556E-03 -1.03585E-01
  1.76126E-03 -5.66340E-02
  1.95695E-03 -1.81834E-02
  2.15265E-03  1.44795E-02
  2.44619E-03  5.47819E-02
  2.73973E-03  8.57786E-02
  2.93543E-03  1.02496E-01
  3.42466E-03  1.35613E-01
  3.91390E-03  1.57084E-01
  4.30529E-03  1.71133E-01
  4.89238E-03  1.85049E-01
  5.87085E-03  1.99600E-01
  6.84933E-03  2.08188E-01
  7.82780E-03  2.13230E-01
  8.80628E-03  2.15097E-01
  9.78476E-03  2.16892E-01
  1.07632E-02  2.16701E-01
  1.17417E-02  2.17337E-01
  1.36987E-02  2.14323E-01
  1.56556E-02  2.07921E-01
  1.76126E-02  2.01525E-01
  1.95695E-02  1.94994E-01
  2.15265E-02  1.88835E-01
  2.44619E-02  1.79351E-01
  2.73973E-02  1.70508E-01
  2.93543E-02  1.65050E-01
  3.42466E-02  1.52924E-01
  3.91390E-02  1.42726E-01
  4.30529E-02  1.35717E-01
  4.89238E-02  1.26741E-01
  5.87085E-02  1.14867E-01
  6.84933E-02  1.05707E-01
  7.82780E-02  9.84140E-02
  8.80628E-02  9.24546E-02
  9.78476E-02  8.74802E-02
  1.07632E-01  8.32541E-02
  1.17417E-01  7.96105E-02
  1.36987E-01  7.36223E-02
  1.56556E-01  6.88772E-02
  1.76126E-01  6.49999E-02
  1.95695E-01  6.17550E-02
  2.15265E-01  5.89867E-02
  2.44619E-01  5.55023E-02
  2.73973E-01  5.26135E-02
  2.93543E-01  5.09396E-02
  3.42466E-01  4.74117E-02
  3.91390E-01  4.45715E-02
  4.30529E-01  4.26553E-02
  4.89238E-01  4.02180E-02
  5.87085E-01  3.69808E-02
  6.84933E-01  3.44406E-02
  7.82780E-01  3.23718E-02
  8.80628E-01  3.06402E-02
  9.78476E-01  2.91603E-02
  1.07632E+00  2.88624E-02
  1.17417E+00  2.88624E-02
  1.36987E+00  2.88624E-02
  1.56556E+00  2.88624E-02
  1.76126E+00  2.88624E-02
  1.95695E+00  2.88624E-02
  2.15265E+00  2.88624E-02
  2.44619E+00  2.88624E-02
  2.73973E+00  2.88624E-02
  2.93543E+00  2.88624E-02
  3.42466E+00  2.88624E-02
  3.91390E+00  2.88624E-02
  4.30529E+00  2.88624E-02
  4.89238E+00  2.88624E-02
  5.87085E+00  2.88624E-02
  6.84933E+00  2.88624E-02
  7.82780E+00  2.88624E-02
  8.80628E+00  2.88624E-02
  9.78476E+00  2.88624E-02
  1.07632E+01  2.88624E-02
  1.17417E+01  2.88624E-02
  1.36987E+01  2.88624E-02
  1.56556E+01  2.88624E-02
  1.76126E+01  2.88624E-02
  1.95695E+01  2.88624E-02
  2.15265E+01  2.88624E-02
  2.44619E+01  2.88624E-02
  2.73973E+01  2.88624E-02
  2.93543E+01  2.88624E-02
  3.42466E+01  2.88624E-02
  3.91390E+01  2.88624E-02
  4.30529E+01  2.88624E-02
  4.89238E+01  2.88624E-02
  5.87085E+01  2.88624E-02
  6.84933E+01  2.88624E-02
  7.82780E+01  2.88624E-02
  8.80628E+01  2.88624E-02
  9.78476E+01  2.88624E-02
  1.07632E+02  2.88624E-02
  1.17417E+02  2.88624E-02
  1.36987E+02  2.88624E-02
  1.56556E+02  2.88624E-02
  1.76126E+02  2.88624E-02
  1.95695E+02  2.88624E-02
  2.15265E+02  2.88624E-02
  2.44619E+02  2.88624E-02
  2.73973E+02  2.88624E-02
  2.93543E+02  2.88624E-02
  3.42466E+02  2.88624E-02
  3.91390E+02  2.88624E-02
  4.30529E+02  2.88624E-02
  4.89238E+02  2.88624E-02
  5.87085E+02  2.88624E-02
  6.84933E+02  2.88624E-02
  7.82780E+02  2.88624E-02
  8.80628E+02  2.88624E-02
  9.78476E+02  2.88624E-02
  1.07632E+03  2.88624E-02
  1.17417E+03  2.88624E-02
  1.36987E+03  2.88624E-02
  1.56556E+03  2.88624E-02
  1.76126E+03  2.88624E-02
  1.95695E+03  2.88624E-02
  2.15265E+03  2.88624E-02
  2.44619E+03  2.88624E-02
  2.73973E+03  2.88624E-02
  2.93543E+03  2.88624E-02
  3.42466E+03  2.88624E-02
  3.91390E+03  2.88624E-02
  4.30529E+03  2.88624E-02
  4.89238E+03  2.88624E-02
  5.87085E+03  2.88624E-02
  6.84933E+03  2.88624E-02
  7.82780E+03  2.88624E-02
  8.80628E+03  2.88624E-02
  9.78476E+03  2.88624E-02
  1.07632E+04  2.88624E-02
  1.17417E+04  2.88624E-02
  1.36987E+04  2.88624E-02
  1.56556E+04  2.88624E-02
  1.76126E+04  2.88624E-02
  1.95695E+04  2.88624E-02


==> anc/colstop/sbethe/sdbase/pshcor-59.tab <==
# Atomic number = 59   (Pr)   Projectile: positron
#
#  S(0) =  5.830656E+01
#  I(0) =  1.563309E+01 a.u. =  4.253980E+02 eV
#  D(0) =  9.124602E-01
#
#        Z =  5.90000E+01
#    EXPOT =  4.62563E+02 eV
#       S0 =  5.83066E+01
#   1-S0/Z =  1.17530E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -2.77720E-02
#    P( 2) =  1.11420E-01
#    P( 3) = -7.99830E-02
#    P( 4) =  2.62270E-02
#    P( 5) =  9.91310E-05
#    P( 6) = -9.61100E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.21612E-01
  2.15265E-04 -4.47874E-01
  2.44619E-04 -5.01854E-01
  2.73973E-04 -5.45480E-01
  2.93543E-04 -5.71375E-01
  3.42466E-04 -6.30554E-01
  3.91390E-04 -6.81309E-01
  4.30529E-04 -7.20679E-01
  4.89238E-04 -6.59022E-01
  5.87085E-04 -5.59056E-01
  6.84933E-04 -4.78952E-01
  7.82780E-04 -4.11449E-01
  8.80628E-04 -3.54687E-01
  9.78476E-04 -3.05732E-01
  1.07632E-03 -2.63030E-01
  1.17417E-03 -2.25633E-01
  1.36987E-03 -1.61371E-01
  1.56556E-03 -1.07431E-01
  1.76126E-03 -6.11790E-02
  1.95695E-03 -2.25239E-02
  2.15265E-03  9.60477E-03
  2.44619E-03  4.99982E-02
  2.73973E-03  8.16201E-02
  2.93543E-03  9.87599E-02
  3.42466E-03  1.31744E-01
  3.91390E-03  1.54357E-01
  4.30529E-03  1.68754E-01
  4.89238E-03  1.83026E-01
  5.87085E-03  1.98123E-01
  6.84933E-03  2.07046E-01
  7.82780E-03  2.11936E-01
  8.80628E-03  2.14050E-01
  9.78476E-03  2.15531E-01
  1.07632E-02  2.15528E-01
  1.17417E-02  2.16402E-01
  1.36987E-02  2.14034E-01
  1.56556E-02  2.08056E-01
  1.76126E-02  2.02063E-01
  1.95695E-02  1.96017E-01
  2.15265E-02  1.89777E-01
  2.44619E-02  1.80269E-01
  2.73973E-02  1.71397E-01
  2.93543E-02  1.65917E-01
  3.42466E-02  1.53733E-01
  3.91390E-02  1.43474E-01
  4.30529E-02  1.36419E-01
  4.89238E-02  1.27378E-01
  5.87085E-02  1.15412E-01
  6.84933E-02  1.06179E-01
  7.82780E-02  9.88279E-02
  8.80628E-02  9.28224E-02
  9.78476E-02  8.78115E-02
  1.07632E-01  8.35563E-02
  1.17417E-01  7.98893E-02
  1.36987E-01  7.38670E-02
  1.56556E-01  6.90995E-02
  1.76126E-01  6.52074E-02
  1.95695E-01  6.19525E-02
  2.15265E-01  5.91778E-02
  2.44619E-01  5.56877E-02
  2.73973E-01  5.27961E-02
  2.93543E-01  5.11214E-02
  3.42466E-01  4.75932E-02
  3.91390E-01  4.47539E-02
  4.30529E-01  4.28385E-02
  4.89238E-01  4.04021E-02
  5.87085E-01  3.71648E-02
  6.84933E-01  3.46228E-02
  7.82780E-01  3.25506E-02
  8.80628E-01  3.08144E-02
  9.78476E-01  2.93292E-02
  1.07632E+00  2.90300E-02
  1.17417E+00  2.90300E-02
  1.36987E+00  2.90300E-02
  1.56556E+00  2.90300E-02
  1.76126E+00  2.90300E-02
  1.95695E+00  2.90300E-02
  2.15265E+00  2.90300E-02
  2.44619E+00  2.90300E-02
  2.73973E+00  2.90300E-02
  2.93543E+00  2.90300E-02
  3.42466E+00  2.90300E-02
  3.91390E+00  2.90300E-02
  4.30529E+00  2.90300E-02
  4.89238E+00  2.90300E-02
  5.87085E+00  2.90300E-02
  6.84933E+00  2.90300E-02
  7.82780E+00  2.90300E-02
  8.80628E+00  2.90300E-02
  9.78476E+00  2.90300E-02
  1.07632E+01  2.90300E-02
  1.17417E+01  2.90300E-02
  1.36987E+01  2.90300E-02
  1.56556E+01  2.90300E-02
  1.76126E+01  2.90300E-02
  1.95695E+01  2.90300E-02
  2.15265E+01  2.90300E-02
  2.44619E+01  2.90300E-02
  2.73973E+01  2.90300E-02
  2.93543E+01  2.90300E-02
  3.42466E+01  2.90300E-02
  3.91390E+01  2.90300E-02
  4.30529E+01  2.90300E-02
  4.89238E+01  2.90300E-02
  5.87085E+01  2.90300E-02
  6.84933E+01  2.90300E-02
  7.82780E+01  2.90300E-02
  8.80628E+01  2.90300E-02
  9.78476E+01  2.90300E-02
  1.07632E+02  2.90300E-02
  1.17417E+02  2.90300E-02
  1.36987E+02  2.90300E-02
  1.56556E+02  2.90300E-02
  1.76126E+02  2.90300E-02
  1.95695E+02  2.90300E-02
  2.15265E+02  2.90300E-02
  2.44619E+02  2.90300E-02
  2.73973E+02  2.90300E-02
  2.93543E+02  2.90300E-02
  3.42466E+02  2.90300E-02
  3.91390E+02  2.90300E-02
  4.30529E+02  2.90300E-02
  4.89238E+02  2.90300E-02
  5.87085E+02  2.90300E-02
  6.84933E+02  2.90300E-02
  7.82780E+02  2.90300E-02
  8.80628E+02  2.90300E-02
  9.78476E+02  2.90300E-02
  1.07632E+03  2.90300E-02
  1.17417E+03  2.90300E-02
  1.36987E+03  2.90300E-02
  1.56556E+03  2.90300E-02
  1.76126E+03  2.90300E-02
  1.95695E+03  2.90300E-02
  2.15265E+03  2.90300E-02
  2.44619E+03  2.90300E-02
  2.73973E+03  2.90300E-02
  2.93543E+03  2.90300E-02
  3.42466E+03  2.90300E-02
  3.91390E+03  2.90300E-02
  4.30529E+03  2.90300E-02
  4.89238E+03  2.90300E-02
  5.87085E+03  2.90300E-02
  6.84933E+03  2.90300E-02
  7.82780E+03  2.90300E-02
  8.80628E+03  2.90300E-02
  9.78476E+03  2.90300E-02
  1.07632E+04  2.90300E-02
  1.17417E+04  2.90300E-02
  1.36987E+04  2.90300E-02
  1.56556E+04  2.90300E-02
  1.76126E+04  2.90300E-02
  1.95695E+04  2.90300E-02


==> anc/colstop/sbethe/sdbase/pshcor-60.tab <==
# Atomic number = 60   (Nd)   Projectile: positron
#
#  S(0) =  5.926626E+01
#  I(0) =  1.595555E+01 a.u. =  4.341726E+02 eV
#  D(0) =  1.118597E+00
#
#        Z =  6.00000E+01
#    EXPOT =  4.72985E+02 eV
#       S0 =  5.92663E+01
#   1-S0/Z =  1.22290E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -2.50750E-02
#    P( 2) =  1.05850E-01
#    P( 3) = -7.36350E-02
#    P( 4) =  2.21120E-02
#    P( 5) =  1.56570E-03
#    P( 6) = -1.17380E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -4.10082E-01
  2.15265E-04 -4.36151E-01
  2.44619E-04 -4.83371E-01
  2.73973E-04 -5.27411E-01
  2.93543E-04 -5.53105E-01
  3.42466E-04 -6.11936E-01
  3.91390E-04 -6.62646E-01
  4.30529E-04 -6.99687E-01
  4.89238E-04 -6.58464E-01
  5.87085E-04 -5.57562E-01
  6.84933E-04 -4.77526E-01
  7.82780E-04 -4.10069E-01
  8.80628E-04 -3.53466E-01
  9.78476E-04 -3.04577E-01
  1.07632E-03 -2.62097E-01
  1.17417E-03 -2.25300E-01
  1.36987E-03 -1.61956E-01
  1.56556E-03 -1.09369E-01
  1.76126E-03 -6.45613E-02
  1.95695E-03 -2.56318E-02
  2.15265E-03  6.17058E-03
  2.44619E-03  4.66855E-02
  2.73973E-03  7.85000E-02
  2.93543E-03  9.61269E-02
  3.42466E-03  1.29095E-01
  3.91390E-03  1.52623E-01
  4.30529E-03  1.67314E-01
  4.89238E-03  1.81848E-01
  5.87085E-03  1.97457E-01
  6.84933E-03  2.06813E-01
  7.82780E-03  2.11579E-01
  8.80628E-03  2.13570E-01
  9.78476E-03  2.15315E-01
  1.07632E-02  2.15212E-01
  1.17417E-02  2.15644E-01
  1.36987E-02  2.14213E-01
  1.56556E-02  2.08887E-01
  1.76126E-02  2.02953E-01
  1.95695E-02  1.97198E-01
  2.15265E-02  1.91168E-01
  2.44619E-02  1.81886E-01
  2.73973E-02  1.73113E-01
  2.93543E-02  1.67660E-01
  3.42466E-02  1.55471E-01
  3.91390E-02  1.45160E-01
  4.30529E-02  1.38051E-01
  4.89238E-02  1.28927E-01
  5.87085E-02  1.16832E-01
  6.84933E-02  1.07491E-01
  7.82780E-02  1.00053E-01
  8.80628E-02  9.39759E-02
  9.78476E-02  8.89061E-02
  1.07632E-01  8.46019E-02
  1.17417E-01  8.08936E-02
  1.36987E-01  7.48061E-02
  1.56556E-01  6.99895E-02
  1.76126E-01  6.60594E-02
  1.95695E-01  6.27743E-02
  2.15265E-01  5.99750E-02
  2.44619E-01  5.64558E-02
  2.73973E-01  5.35416E-02
  2.93543E-01  5.18544E-02
  3.42466E-01  4.83015E-02
  3.91390E-01  4.54439E-02
  4.30529E-01  4.35170E-02
  4.89238E-01  4.10669E-02
  5.87085E-01  3.78130E-02
  6.84933E-01  3.52591E-02
  7.82780E-01  3.31780E-02
  8.80628E-01  3.14350E-02
  9.78476E-01  2.99441E-02
  1.07632E+00  2.96439E-02
  1.17417E+00  2.96439E-02
  1.36987E+00  2.96439E-02
  1.56556E+00  2.96439E-02
  1.76126E+00  2.96439E-02
  1.95695E+00  2.96439E-02
  2.15265E+00  2.96439E-02
  2.44619E+00  2.96439E-02
  2.73973E+00  2.96439E-02
  2.93543E+00  2.96439E-02
  3.42466E+00  2.96439E-02
  3.91390E+00  2.96439E-02
  4.30529E+00  2.96439E-02
  4.89238E+00  2.96439E-02
  5.87085E+00  2.96439E-02
  6.84933E+00  2.96439E-02
  7.82780E+00  2.96439E-02
  8.80628E+00  2.96439E-02
  9.78476E+00  2.96439E-02
  1.07632E+01  2.96439E-02
  1.17417E+01  2.96439E-02
  1.36987E+01  2.96439E-02
  1.56556E+01  2.96439E-02
  1.76126E+01  2.96439E-02
  1.95695E+01  2.96439E-02
  2.15265E+01  2.96439E-02
  2.44619E+01  2.96439E-02
  2.73973E+01  2.96439E-02
  2.93543E+01  2.96439E-02
  3.42466E+01  2.96439E-02
  3.91390E+01  2.96439E-02
  4.30529E+01  2.96439E-02
  4.89238E+01  2.96439E-02
  5.87085E+01  2.96439E-02
  6.84933E+01  2.96439E-02
  7.82780E+01  2.96439E-02
  8.80628E+01  2.96439E-02
  9.78476E+01  2.96439E-02
  1.07632E+02  2.96439E-02
  1.17417E+02  2.96439E-02
  1.36987E+02  2.96439E-02
  1.56556E+02  2.96439E-02
  1.76126E+02  2.96439E-02
  1.95695E+02  2.96439E-02
  2.15265E+02  2.96439E-02
  2.44619E+02  2.96439E-02
  2.73973E+02  2.96439E-02
  2.93543E+02  2.96439E-02
  3.42466E+02  2.96439E-02
  3.91390E+02  2.96439E-02
  4.30529E+02  2.96439E-02
  4.89238E+02  2.96439E-02
  5.87085E+02  2.96439E-02
  6.84933E+02  2.96439E-02
  7.82780E+02  2.96439E-02
  8.80628E+02  2.96439E-02
  9.78476E+02  2.96439E-02
  1.07632E+03  2.96439E-02
  1.17417E+03  2.96439E-02
  1.36987E+03  2.96439E-02
  1.56556E+03  2.96439E-02
  1.76126E+03  2.96439E-02
  1.95695E+03  2.96439E-02
  2.15265E+03  2.96439E-02
  2.44619E+03  2.96439E-02
  2.73973E+03  2.96439E-02
  2.93543E+03  2.96439E-02
  3.42466E+03  2.96439E-02
  3.91390E+03  2.96439E-02
  4.30529E+03  2.96439E-02
  4.89238E+03  2.96439E-02
  5.87085E+03  2.96439E-02
  6.84933E+03  2.96439E-02
  7.82780E+03  2.96439E-02
  8.80628E+03  2.96439E-02
  9.78476E+03  2.96439E-02
  1.07632E+04  2.96439E-02
  1.17417E+04  2.96439E-02
  1.36987E+04  2.96439E-02
  1.56556E+04  2.96439E-02
  1.76126E+04  2.96439E-02
  1.95695E+04  2.96439E-02


==> anc/colstop/sbethe/sdbase/pshcor-61.tab <==
# Atomic number = 61   (Pm)   Projectile: positron
#
#  S(0) =  6.022546E+01
#  I(0) =  1.628671E+01 a.u. =  4.431840E+02 eV
#  D(0) =  1.323872E+00
#
#        Z =  6.10000E+01
#    EXPOT =  4.83694E+02 eV
#       S0 =  6.02255E+01
#   1-S0/Z =  1.26970E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -3.11810E-02
#    P( 2) =  1.24070E-01
#    P( 3) = -9.14590E-02
#    P( 4) =  2.94800E-02
#    P( 5) =  4.88890E-04
#    P( 6) = -1.17790E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.98644E-01
  2.15265E-04 -4.24532E-01
  2.44619E-04 -4.64472E-01
  2.73973E-04 -5.10165E-01
  2.93543E-04 -5.35303E-01
  3.42466E-04 -5.93494E-01
  3.91390E-04 -6.43870E-01
  4.30529E-04 -6.80883E-01
  4.89238E-04 -6.58424E-01
  5.87085E-04 -5.57540E-01
  6.84933E-04 -4.76150E-01
  7.82780E-04 -4.08467E-01
  8.80628E-04 -3.51831E-01
  9.78476E-04 -3.03307E-01
  1.07632E-03 -2.60785E-01
  1.17417E-03 -2.24171E-01
  1.36987E-03 -1.61834E-01
  1.56556E-03 -1.10160E-01
  1.76126E-03 -6.69428E-02
  1.95695E-03 -2.83498E-02
  2.15265E-03  3.08112E-03
  2.44619E-03  4.36517E-02
  2.73973E-03  7.58509E-02
  2.93543E-03  9.28322E-02
  3.42466E-03  1.27317E-01
  3.91390E-03  1.51114E-01
  4.30529E-03  1.65925E-01
  4.89238E-03  1.80903E-01
  5.87085E-03  1.96692E-01
  6.84933E-03  2.06145E-01
  7.82780E-03  2.11537E-01
  8.80628E-03  2.13541E-01
  9.78476E-03  2.15244E-01
  1.07632E-02  2.14976E-01
  1.17417E-02  2.15609E-01
  1.36987E-02  2.14244E-01
  1.56556E-02  2.09487E-01
  1.76126E-02  2.04092E-01
  1.95695E-02  1.98272E-01
  2.15265E-02  1.92636E-01
  2.44619E-02  1.83601E-01
  2.73973E-02  1.74921E-01
  2.93543E-02  1.69482E-01
  3.42466E-02  1.57246E-01
  3.91390E-02  1.46839E-01
  4.30529E-02  1.39645E-01
  4.89238E-02  1.30398E-01
  5.87085E-02  1.18131E-01
  6.84933E-02  1.08659E-01
  7.82780E-02  1.01122E-01
  8.80628E-02  9.49708E-02
  9.78476E-02  8.98450E-02
  1.07632E-01  8.54980E-02
  1.17417E-01  8.17567E-02
  1.36987E-01  7.56234E-02
  1.56556E-01  7.07782E-02
  1.76126E-01  6.68295E-02
  1.95695E-01  6.35321E-02
  2.15265E-01  6.07241E-02
  2.44619E-01  5.71959E-02
  2.73973E-01  5.42752E-02
  2.93543E-01  5.25844E-02
  3.42466E-01  4.90233E-02
  3.91390E-01  4.61574E-02
  4.30529E-01  4.42234E-02
  4.89238E-01  4.17618E-02
  5.87085E-01  3.84869E-02
  6.84933E-01  3.59105E-02
  7.82780E-01  3.38063E-02
  8.80628E-01  3.20400E-02
  9.78476E-01  3.05262E-02
  1.07632E+00  3.02210E-02
  1.17417E+00  3.02210E-02
  1.36987E+00  3.02210E-02
  1.56556E+00  3.02210E-02
  1.76126E+00  3.02210E-02
  1.95695E+00  3.02210E-02
  2.15265E+00  3.02210E-02
  2.44619E+00  3.02210E-02
  2.73973E+00  3.02210E-02
  2.93543E+00  3.02210E-02
  3.42466E+00  3.02210E-02
  3.91390E+00  3.02210E-02
  4.30529E+00  3.02210E-02
  4.89238E+00  3.02210E-02
  5.87085E+00  3.02210E-02
  6.84933E+00  3.02210E-02
  7.82780E+00  3.02210E-02
  8.80628E+00  3.02210E-02
  9.78476E+00  3.02210E-02
  1.07632E+01  3.02210E-02
  1.17417E+01  3.02210E-02
  1.36987E+01  3.02210E-02
  1.56556E+01  3.02210E-02
  1.76126E+01  3.02210E-02
  1.95695E+01  3.02210E-02
  2.15265E+01  3.02210E-02
  2.44619E+01  3.02210E-02
  2.73973E+01  3.02210E-02
  2.93543E+01  3.02210E-02
  3.42466E+01  3.02210E-02
  3.91390E+01  3.02210E-02
  4.30529E+01  3.02210E-02
  4.89238E+01  3.02210E-02
  5.87085E+01  3.02210E-02
  6.84933E+01  3.02210E-02
  7.82780E+01  3.02210E-02
  8.80628E+01  3.02210E-02
  9.78476E+01  3.02210E-02
  1.07632E+02  3.02210E-02
  1.17417E+02  3.02210E-02
  1.36987E+02  3.02210E-02
  1.56556E+02  3.02210E-02
  1.76126E+02  3.02210E-02
  1.95695E+02  3.02210E-02
  2.15265E+02  3.02210E-02
  2.44619E+02  3.02210E-02
  2.73973E+02  3.02210E-02
  2.93543E+02  3.02210E-02
  3.42466E+02  3.02210E-02
  3.91390E+02  3.02210E-02
  4.30529E+02  3.02210E-02
  4.89238E+02  3.02210E-02
  5.87085E+02  3.02210E-02
  6.84933E+02  3.02210E-02
  7.82780E+02  3.02210E-02
  8.80628E+02  3.02210E-02
  9.78476E+02  3.02210E-02
  1.07632E+03  3.02210E-02
  1.17417E+03  3.02210E-02
  1.36987E+03  3.02210E-02
  1.56556E+03  3.02210E-02
  1.76126E+03  3.02210E-02
  1.95695E+03  3.02210E-02
  2.15265E+03  3.02210E-02
  2.44619E+03  3.02210E-02
  2.73973E+03  3.02210E-02
  2.93543E+03  3.02210E-02
  3.42466E+03  3.02210E-02
  3.91390E+03  3.02210E-02
  4.30529E+03  3.02210E-02
  4.89238E+03  3.02210E-02
  5.87085E+03  3.02210E-02
  6.84933E+03  3.02210E-02
  7.82780E+03  3.02210E-02
  8.80628E+03  3.02210E-02
  9.78476E+03  3.02210E-02
  1.07632E+04  3.02210E-02
  1.17417E+04  3.02210E-02
  1.36987E+04  3.02210E-02
  1.56556E+04  3.02210E-02
  1.76126E+04  3.02210E-02
  1.95695E+04  3.02210E-02


==> anc/colstop/sbethe/sdbase/pshcor-62.tab <==
# Atomic number = 62   (Sm)   Projectile: positron
#
#  S(0) =  6.118435E+01
#  I(0) =  1.662539E+01 a.u. =  4.523999E+02 eV
#  D(0) =  1.484570E+00
#
#        Z =  6.20000E+01
#    EXPOT =  4.94819E+02 eV
#       S0 =  6.11843E+01
#   1-S0/Z =  1.31560E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -3.59770E-02
#    P( 2) =  1.41940E-01
#    P( 3) = -1.14930E-01
#    P( 4) =  4.38200E-02
#    P( 5) = -3.57440E-03
#    P( 6) = -7.49470E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.87337E-01
  2.15265E-04 -4.13201E-01
  2.44619E-04 -4.48918E-01
  2.73973E-04 -4.93201E-01
  2.93543E-04 -5.18489E-01
  3.42466E-04 -5.75583E-01
  3.91390E-04 -6.25849E-01
  4.30529E-04 -6.62323E-01
  4.89238E-04 -6.59219E-01
  5.87085E-04 -5.57634E-01
  6.84933E-04 -4.75238E-01
  7.82780E-04 -4.07588E-01
  8.80628E-04 -3.50512E-01
  9.78476E-04 -3.01845E-01
  1.07632E-03 -2.59726E-01
  1.17417E-03 -2.23369E-01
  1.36987E-03 -1.61256E-01
  1.56556E-03 -1.10578E-01
  1.76126E-03 -6.84688E-02
  1.95695E-03 -3.12330E-02
  2.15265E-03  8.27607E-04
  2.44619E-03  4.09551E-02
  2.73973E-03  7.31285E-02
  2.93543E-03  9.03178E-02
  3.42466E-03  1.25573E-01
  3.91390E-03  1.49406E-01
  4.30529E-03  1.64737E-01
  4.89238E-03  1.79755E-01
  5.87085E-03  1.96253E-01
  6.84933E-03  2.06122E-01
  7.82780E-03  2.11058E-01
  8.80628E-03  2.13250E-01
  9.78476E-03  2.14933E-01
  1.07632E-02  2.14585E-01
  1.17417E-02  2.14478E-01
  1.36987E-02  2.13800E-01
  1.56556E-02  2.09857E-01
  1.76126E-02  2.04426E-01
  1.95695E-02  1.98791E-01
  2.15265E-02  1.93290E-01
  2.44619E-02  1.84455E-01
  2.73973E-02  1.75902E-01
  2.93543E-02  1.70519E-01
  3.42466E-02  1.58355E-01
  3.91390E-02  1.47961E-01
  4.30529E-02  1.40755E-01
  4.89238E-02  1.31470E-01
  5.87085E-02  1.19119E-01
  6.84933E-02  1.09561E-01
  7.82780E-02  1.01946E-01
  8.80628E-02  9.57267E-02
  9.78476E-02  9.05423E-02
  1.07632E-01  8.61453E-02
  1.17417E-01  8.23614E-02
  1.36987E-01  7.61604E-02
  1.56556E-01  7.12654E-02
  1.76126E-01  6.72795E-02
  1.95695E-01  6.39539E-02
  2.15265E-01  6.11244E-02
  2.44619E-01  5.75728E-02
  2.73973E-01  5.46359E-02
  2.93543E-01  5.29370E-02
  3.42466E-01  4.93623E-02
  3.91390E-01  4.64884E-02
  4.30529E-01  4.45504E-02
  4.89238E-01  4.20851E-02
  5.87085E-01  3.88067E-02
  6.84933E-01  3.62279E-02
  7.82780E-01  3.41212E-02
  8.80628E-01  3.23522E-02
  9.78476E-01  3.08351E-02
  1.07632E+00  3.05291E-02
  1.17417E+00  3.05291E-02
  1.36987E+00  3.05291E-02
  1.56556E+00  3.05291E-02
  1.76126E+00  3.05291E-02
  1.95695E+00  3.05291E-02
  2.15265E+00  3.05291E-02
  2.44619E+00  3.05291E-02
  2.73973E+00  3.05291E-02
  2.93543E+00  3.05291E-02
  3.42466E+00  3.05291E-02
  3.91390E+00  3.05291E-02
  4.30529E+00  3.05291E-02
  4.89238E+00  3.05291E-02
  5.87085E+00  3.05291E-02
  6.84933E+00  3.05291E-02
  7.82780E+00  3.05291E-02
  8.80628E+00  3.05291E-02
  9.78476E+00  3.05291E-02
  1.07632E+01  3.05291E-02
  1.17417E+01  3.05291E-02
  1.36987E+01  3.05291E-02
  1.56556E+01  3.05291E-02
  1.76126E+01  3.05291E-02
  1.95695E+01  3.05291E-02
  2.15265E+01  3.05291E-02
  2.44619E+01  3.05291E-02
  2.73973E+01  3.05291E-02
  2.93543E+01  3.05291E-02
  3.42466E+01  3.05291E-02
  3.91390E+01  3.05291E-02
  4.30529E+01  3.05291E-02
  4.89238E+01  3.05291E-02
  5.87085E+01  3.05291E-02
  6.84933E+01  3.05291E-02
  7.82780E+01  3.05291E-02
  8.80628E+01  3.05291E-02
  9.78476E+01  3.05291E-02
  1.07632E+02  3.05291E-02
  1.17417E+02  3.05291E-02
  1.36987E+02  3.05291E-02
  1.56556E+02  3.05291E-02
  1.76126E+02  3.05291E-02
  1.95695E+02  3.05291E-02
  2.15265E+02  3.05291E-02
  2.44619E+02  3.05291E-02
  2.73973E+02  3.05291E-02
  2.93543E+02  3.05291E-02
  3.42466E+02  3.05291E-02
  3.91390E+02  3.05291E-02
  4.30529E+02  3.05291E-02
  4.89238E+02  3.05291E-02
  5.87085E+02  3.05291E-02
  6.84933E+02  3.05291E-02
  7.82780E+02  3.05291E-02
  8.80628E+02  3.05291E-02
  9.78476E+02  3.05291E-02
  1.07632E+03  3.05291E-02
  1.17417E+03  3.05291E-02
  1.36987E+03  3.05291E-02
  1.56556E+03  3.05291E-02
  1.76126E+03  3.05291E-02
  1.95695E+03  3.05291E-02
  2.15265E+03  3.05291E-02
  2.44619E+03  3.05291E-02
  2.73973E+03  3.05291E-02
  2.93543E+03  3.05291E-02
  3.42466E+03  3.05291E-02
  3.91390E+03  3.05291E-02
  4.30529E+03  3.05291E-02
  4.89238E+03  3.05291E-02
  5.87085E+03  3.05291E-02
  6.84933E+03  3.05291E-02
  7.82780E+03  3.05291E-02
  8.80628E+03  3.05291E-02
  9.78476E+03  3.05291E-02
  1.07632E+04  3.05291E-02
  1.17417E+04  3.05291E-02
  1.36987E+04  3.05291E-02
  1.56556E+04  3.05291E-02
  1.76126E+04  3.05291E-02
  1.95695E+04  3.05291E-02


==> anc/colstop/sbethe/sdbase/pshcor-63.tab <==
# Atomic number = 63   (Eu)   Projectile: positron
#
#  S(0) =  6.214303E+01
#  I(0) =  1.697074E+01 a.u. =  4.617974E+02 eV
#  D(0) =  1.683169E+00
#
#        Z =  6.30000E+01
#    EXPOT =  5.06000E+02 eV
#       S0 =  6.21430E+01
#   1-S0/Z =  1.36030E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -2.49840E-02
#    P( 2) =  1.14970E-01
#    P( 3) = -8.79480E-02
#    P( 4) =  3.05880E-02
#    P( 5) = -3.34610E-04
#    P( 6) = -1.07170E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.76401E-01
  2.15265E-04 -4.02061E-01
  2.44619E-04 -4.37461E-01
  2.73973E-04 -4.76909E-01
  2.93543E-04 -5.02422E-01
  3.42466E-04 -5.58295E-01
  3.91390E-04 -6.07910E-01
  4.30529E-04 -6.44224E-01
  4.89238E-04 -6.59083E-01
  5.87085E-04 -5.57799E-01
  6.84933E-04 -4.73931E-01
  7.82780E-04 -4.06133E-01
  8.80628E-04 -3.48926E-01
  9.78476E-04 -3.00210E-01
  1.07632E-03 -2.57838E-01
  1.17417E-03 -2.21484E-01
  1.36987E-03 -1.59743E-01
  1.56556E-03 -1.10361E-01
  1.76126E-03 -6.86502E-02
  1.95695E-03 -3.23550E-02
  2.15265E-03 -7.55323E-04
  2.44619E-03  3.92048E-02
  2.73973E-03  7.09170E-02
  2.93543E-03  8.84808E-02
  3.42466E-03  1.23824E-01
  3.91390E-03  1.48341E-01
  4.30529E-03  1.63906E-01
  4.89238E-03  1.79150E-01
  5.87085E-03  1.96024E-01
  6.84933E-03  2.05597E-01
  7.82780E-03  2.11161E-01
  8.80628E-03  2.13586E-01
  9.78476E-03  2.15196E-01
  1.07632E-02  2.14706E-01
  1.17417E-02  2.14322E-01
  1.36987E-02  2.13863E-01
  1.56556E-02  2.10100E-01
  1.76126E-02  2.05086E-01
  1.95695E-02  1.99927E-01
  2.15265E-02  1.94489E-01
  2.44619E-02  1.85779E-01
  2.73973E-02  1.77293E-01
  2.93543E-02  1.71935E-01
  3.42466E-02  1.59794E-01
  3.91390E-02  1.49394E-01
  4.30529E-02  1.42172E-01
  4.89238E-02  1.32856E-01
  5.87085E-02  1.20443E-01
  6.84933E-02  1.10824E-01
  7.82780E-02  1.03152E-01
  8.80628E-02  9.68799E-02
  9.78476E-02  9.16478E-02
  1.07632E-01  8.72077E-02
  1.17417E-01  8.33849E-02
  1.36987E-01  7.71171E-02
  1.56556E-01  7.21673E-02
  1.76126E-01  6.81362E-02
  1.95695E-01  6.47731E-02
  2.15265E-01  6.19123E-02
  2.44619E-01  5.83229E-02
  2.73973E-01  5.53569E-02
  2.93543E-01  5.36425E-02
  3.42466E-01  5.00387E-02
  3.91390E-01  4.71463E-02
  4.30529E-01  4.51989E-02
  4.89238E-01  4.27257E-02
  5.87085E-01  3.94456E-02
  6.84933E-01  3.68736E-02
  7.82780E-01  3.47784E-02
  8.80628E-01  3.30235E-02
  9.78476E-01  3.15221E-02
  1.07632E+00  3.12197E-02
  1.17417E+00  3.12197E-02
  1.36987E+00  3.12197E-02
  1.56556E+00  3.12197E-02
  1.76126E+00  3.12197E-02
  1.95695E+00  3.12197E-02
  2.15265E+00  3.12197E-02
  2.44619E+00  3.12197E-02
  2.73973E+00  3.12197E-02
  2.93543E+00  3.12197E-02
  3.42466E+00  3.12197E-02
  3.91390E+00  3.12197E-02
  4.30529E+00  3.12197E-02
  4.89238E+00  3.12197E-02
  5.87085E+00  3.12197E-02
  6.84933E+00  3.12197E-02
  7.82780E+00  3.12197E-02
  8.80628E+00  3.12197E-02
  9.78476E+00  3.12197E-02
  1.07632E+01  3.12197E-02
  1.17417E+01  3.12197E-02
  1.36987E+01  3.12197E-02
  1.56556E+01  3.12197E-02
  1.76126E+01  3.12197E-02
  1.95695E+01  3.12197E-02
  2.15265E+01  3.12197E-02
  2.44619E+01  3.12197E-02
  2.73973E+01  3.12197E-02
  2.93543E+01  3.12197E-02
  3.42466E+01  3.12197E-02
  3.91390E+01  3.12197E-02
  4.30529E+01  3.12197E-02
  4.89238E+01  3.12197E-02
  5.87085E+01  3.12197E-02
  6.84933E+01  3.12197E-02
  7.82780E+01  3.12197E-02
  8.80628E+01  3.12197E-02
  9.78476E+01  3.12197E-02
  1.07632E+02  3.12197E-02
  1.17417E+02  3.12197E-02
  1.36987E+02  3.12197E-02
  1.56556E+02  3.12197E-02
  1.76126E+02  3.12197E-02
  1.95695E+02  3.12197E-02
  2.15265E+02  3.12197E-02
  2.44619E+02  3.12197E-02
  2.73973E+02  3.12197E-02
  2.93543E+02  3.12197E-02
  3.42466E+02  3.12197E-02
  3.91390E+02  3.12197E-02
  4.30529E+02  3.12197E-02
  4.89238E+02  3.12197E-02
  5.87085E+02  3.12197E-02
  6.84933E+02  3.12197E-02
  7.82780E+02  3.12197E-02
  8.80628E+02  3.12197E-02
  9.78476E+02  3.12197E-02
  1.07632E+03  3.12197E-02
  1.17417E+03  3.12197E-02
  1.36987E+03  3.12197E-02
  1.56556E+03  3.12197E-02
  1.76126E+03  3.12197E-02
  1.95695E+03  3.12197E-02
  2.15265E+03  3.12197E-02
  2.44619E+03  3.12197E-02
  2.73973E+03  3.12197E-02
  2.93543E+03  3.12197E-02
  3.42466E+03  3.12197E-02
  3.91390E+03  3.12197E-02
  4.30529E+03  3.12197E-02
  4.89238E+03  3.12197E-02
  5.87085E+03  3.12197E-02
  6.84933E+03  3.12197E-02
  7.82780E+03  3.12197E-02
  8.80628E+03  3.12197E-02
  9.78476E+03  3.12197E-02
  1.07632E+04  3.12197E-02
  1.17417E+04  3.12197E-02
  1.36987E+04  3.12197E-02
  1.56556E+04  3.12197E-02
  1.76126E+04  3.12197E-02
  1.95695E+04  3.12197E-02


==> anc/colstop/sbethe/sdbase/pshcor-64.tab <==
# Atomic number = 64   (Gd)   Projectile: positron
#
#  S(0) =  6.311123E+01
#  I(0) =  1.731231E+01 a.u. =  4.710920E+02 eV
#  D(0) =  1.738109E+00
#
#        Z =  6.40000E+01
#    EXPOT =  5.17059E+02 eV
#       S0 =  6.31112E+01
#   1-S0/Z =  1.38870E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -2.84490E-02
#    P( 2) =  1.28770E-01
#    P( 3) = -1.05340E-01
#    P( 4) =  4.04030E-02
#    P( 5) = -2.80480E-03
#    P( 6) = -8.53860E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.66046E-01
  2.15265E-04 -3.91347E-01
  2.44619E-04 -4.26648E-01
  2.73973E-04 -4.58687E-01
  2.93543E-04 -4.86924E-01
  3.42466E-04 -5.42018E-01
  3.91390E-04 -5.90728E-01
  4.30529E-04 -6.26675E-01
  4.89238E-04 -6.61993E-01
  5.87085E-04 -5.58458E-01
  6.84933E-04 -4.73874E-01
  7.82780E-04 -4.05120E-01
  8.80628E-04 -3.47549E-01
  9.78476E-04 -2.98601E-01
  1.07632E-03 -2.56090E-01
  1.17417E-03 -2.19714E-01
  1.36987E-03 -1.58671E-01
  1.56556E-03 -1.09691E-01
  1.76126E-03 -6.84869E-02
  1.95695E-03 -3.33607E-02
  2.15265E-03 -2.36444E-03
  2.44619E-03  3.72450E-02
  2.73973E-03  6.90917E-02
  2.93543E-03  8.66471E-02
  3.42466E-03  1.22151E-01
  3.91390E-03  1.47220E-01
  4.30529E-03  1.62646E-01
  4.89238E-03  1.78694E-01
  5.87085E-03  1.95503E-01
  6.84933E-03  2.05653E-01
  7.82780E-03  2.11215E-01
  8.80628E-03  2.13797E-01
  9.78476E-03  2.15089E-01
  1.07632E-02  2.14727E-01
  1.17417E-02  2.14265E-01
  1.36987E-02  2.13600E-01
  1.56556E-02  2.09991E-01
  1.76126E-02  2.05639E-01
  1.95695E-02  2.00450E-01
  2.15265E-02  1.95372E-01
  2.44619E-02  1.86908E-01
  2.73973E-02  1.78553E-01
  2.93543E-02  1.73243E-01
  3.42466E-02  1.61142E-01
  3.91390E-02  1.50722E-01
  4.30529E-02  1.43464E-01
  4.89238E-02  1.34081E-01
  5.87085E-02  1.21554E-01
  6.84933E-02  1.11834E-01
  7.82780E-02  1.04076E-01
  8.80628E-02  9.77350E-02
  9.78476E-02  9.24460E-02
  1.07632E-01  8.79594E-02
  1.17417E-01  8.40984E-02
  1.36987E-01  7.77729E-02
  1.56556E-01  7.27832E-02
  1.76126E-01  6.87240E-02
  1.95695E-01  6.53409E-02
  2.15265E-01  6.24658E-02
  2.44619E-01  5.88619E-02
  2.73973E-01  5.58869E-02
  2.93543E-01  5.41684E-02
  3.42466E-01  5.05589E-02
  3.91390E-01  4.76642E-02
  4.30529E-01  4.57160E-02
  4.89238E-01  4.32426E-02
  5.87085E-01  3.99622E-02
  6.84933E-01  3.73891E-02
  7.82780E-01  3.52919E-02
  8.80628E-01  3.35339E-02
  9.78476E-01  3.20287E-02
  1.07632E+00  3.17253E-02
  1.17417E+00  3.17253E-02
  1.36987E+00  3.17253E-02
  1.56556E+00  3.17253E-02
  1.76126E+00  3.17253E-02
  1.95695E+00  3.17253E-02
  2.15265E+00  3.17253E-02
  2.44619E+00  3.17253E-02
  2.73973E+00  3.17253E-02
  2.93543E+00  3.17253E-02
  3.42466E+00  3.17253E-02
  3.91390E+00  3.17253E-02
  4.30529E+00  3.17253E-02
  4.89238E+00  3.17253E-02
  5.87085E+00  3.17253E-02
  6.84933E+00  3.17253E-02
  7.82780E+00  3.17253E-02
  8.80628E+00  3.17253E-02
  9.78476E+00  3.17253E-02
  1.07632E+01  3.17253E-02
  1.17417E+01  3.17253E-02
  1.36987E+01  3.17253E-02
  1.56556E+01  3.17253E-02
  1.76126E+01  3.17253E-02
  1.95695E+01  3.17253E-02
  2.15265E+01  3.17253E-02
  2.44619E+01  3.17253E-02
  2.73973E+01  3.17253E-02
  2.93543E+01  3.17253E-02
  3.42466E+01  3.17253E-02
  3.91390E+01  3.17253E-02
  4.30529E+01  3.17253E-02
  4.89238E+01  3.17253E-02
  5.87085E+01  3.17253E-02
  6.84933E+01  3.17253E-02
  7.82780E+01  3.17253E-02
  8.80628E+01  3.17253E-02
  9.78476E+01  3.17253E-02
  1.07632E+02  3.17253E-02
  1.17417E+02  3.17253E-02
  1.36987E+02  3.17253E-02
  1.56556E+02  3.17253E-02
  1.76126E+02  3.17253E-02
  1.95695E+02  3.17253E-02
  2.15265E+02  3.17253E-02
  2.44619E+02  3.17253E-02
  2.73973E+02  3.17253E-02
  2.93543E+02  3.17253E-02
  3.42466E+02  3.17253E-02
  3.91390E+02  3.17253E-02
  4.30529E+02  3.17253E-02
  4.89238E+02  3.17253E-02
  5.87085E+02  3.17253E-02
  6.84933E+02  3.17253E-02
  7.82780E+02  3.17253E-02
  8.80628E+02  3.17253E-02
  9.78476E+02  3.17253E-02
  1.07632E+03  3.17253E-02
  1.17417E+03  3.17253E-02
  1.36987E+03  3.17253E-02
  1.56556E+03  3.17253E-02
  1.76126E+03  3.17253E-02
  1.95695E+03  3.17253E-02
  2.15265E+03  3.17253E-02
  2.44619E+03  3.17253E-02
  2.73973E+03  3.17253E-02
  2.93543E+03  3.17253E-02
  3.42466E+03  3.17253E-02
  3.91390E+03  3.17253E-02
  4.30529E+03  3.17253E-02
  4.89238E+03  3.17253E-02
  5.87085E+03  3.17253E-02
  6.84933E+03  3.17253E-02
  7.82780E+03  3.17253E-02
  8.80628E+03  3.17253E-02
  9.78476E+03  3.17253E-02
  1.07632E+04  3.17253E-02
  1.17417E+04  3.17253E-02
  1.36987E+04  3.17253E-02
  1.56556E+04  3.17253E-02
  1.76126E+04  3.17253E-02
  1.95695E+04  3.17253E-02


==> anc/colstop/sbethe/sdbase/pshcor-65.tab <==
# Atomic number = 65   (Tb)   Projectile: positron
#
#  S(0) =  6.407874E+01
#  I(0) =  1.766010E+01 a.u. =  4.805558E+02 eV
#  D(0) =  1.776668E+00
#
#        Z =  6.50000E+01
#    EXPOT =  5.28412E+02 eV
#       S0 =  6.40788E+01
#   1-S0/Z =  1.41730E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -3.83400E-02
#    P( 2) =  1.59190E-01
#    P( 3) = -1.39760E-01
#    P( 4) =  5.86610E-02
#    P( 5) = -7.28770E-03
#    P( 6) = -4.51710E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.56023E-01
  2.15265E-04 -3.80959E-01
  2.44619E-04 -4.15834E-01
  2.73973E-04 -4.47684E-01
  2.93543E-04 -4.72094E-01
  3.42466E-04 -5.26599E-01
  3.91390E-04 -5.74243E-01
  4.30529E-04 -6.09611E-01
  4.89238E-04 -6.57768E-01
  5.87085E-04 -5.59663E-01
  6.84933E-04 -4.74330E-01
  7.82780E-04 -4.04537E-01
  8.80628E-04 -3.46515E-01
  9.78476E-04 -2.97384E-01
  1.07632E-03 -2.54518E-01
  1.17417E-03 -2.17897E-01
  1.36987E-03 -1.57409E-01
  1.56556E-03 -1.08390E-01
  1.76126E-03 -6.78967E-02
  1.95695E-03 -3.34689E-02
  2.15265E-03 -3.79171E-03
  2.44619E-03  3.57128E-02
  2.73973E-03  6.74949E-02
  2.93543E-03  8.45262E-02
  3.42466E-03  1.20890E-01
  3.91390E-03  1.46179E-01
  4.30529E-03  1.61344E-01
  4.89238E-03  1.78060E-01
  5.87085E-03  1.94932E-01
  6.84933E-03  2.05428E-01
  7.82780E-03  2.10148E-01
  8.80628E-03  2.13626E-01
  9.78476E-03  2.14127E-01
  1.07632E-02  2.15102E-01
  1.17417E-02  2.14050E-01
  1.36987E-02  2.12787E-01
  1.56556E-02  2.10238E-01
  1.76126E-02  2.06133E-01
  1.95695E-02  2.01162E-01
  2.15265E-02  1.96235E-01
  2.44619E-02  1.88031E-01
  2.73973E-02  1.79808E-01
  2.93543E-02  1.74543E-01
  3.42466E-02  1.62466E-01
  3.91390E-02  1.52005E-01
  4.30529E-02  1.44696E-01
  4.89238E-02  1.35224E-01
  5.87085E-02  1.22555E-01
  6.84933E-02  1.12713E-01
  7.82780E-02  1.04857E-01
  8.80628E-02  9.84375E-02
  9.78476E-02  9.30861E-02
  1.07632E-01  8.85498E-02
  1.17417E-01  8.46490E-02
  1.36987E-01  7.82657E-02
  1.56556E-01  7.32379E-02
  1.76126E-01  6.91534E-02
  1.95695E-01  6.57531E-02
  2.15265E-01  6.28661E-02
  2.44619E-01  5.92510E-02
  2.73973E-01  5.62693E-02
  2.93543E-01  5.45479E-02
  3.42466E-01  5.09334E-02
  3.91390E-01  4.80350E-02
  4.30529E-01  4.60840E-02
  4.89238E-01  4.36055E-02
  5.87085E-01  4.03145E-02
  6.84933E-01  3.77281E-02
  7.82780E-01  3.56157E-02
  8.80628E-01  3.38413E-02
  9.78476E-01  3.23188E-02
  1.07632E+00  3.20116E-02
  1.17417E+00  3.20116E-02
  1.36987E+00  3.20116E-02
  1.56556E+00  3.20116E-02
  1.76126E+00  3.20116E-02
  1.95695E+00  3.20116E-02
  2.15265E+00  3.20116E-02
  2.44619E+00  3.20116E-02
  2.73973E+00  3.20116E-02
  2.93543E+00  3.20116E-02
  3.42466E+00  3.20116E-02
  3.91390E+00  3.20116E-02
  4.30529E+00  3.20116E-02
  4.89238E+00  3.20116E-02
  5.87085E+00  3.20116E-02
  6.84933E+00  3.20116E-02
  7.82780E+00  3.20116E-02
  8.80628E+00  3.20116E-02
  9.78476E+00  3.20116E-02
  1.07632E+01  3.20116E-02
  1.17417E+01  3.20116E-02
  1.36987E+01  3.20116E-02
  1.56556E+01  3.20116E-02
  1.76126E+01  3.20116E-02
  1.95695E+01  3.20116E-02
  2.15265E+01  3.20116E-02
  2.44619E+01  3.20116E-02
  2.73973E+01  3.20116E-02
  2.93543E+01  3.20116E-02
  3.42466E+01  3.20116E-02
  3.91390E+01  3.20116E-02
  4.30529E+01  3.20116E-02
  4.89238E+01  3.20116E-02
  5.87085E+01  3.20116E-02
  6.84933E+01  3.20116E-02
  7.82780E+01  3.20116E-02
  8.80628E+01  3.20116E-02
  9.78476E+01  3.20116E-02
  1.07632E+02  3.20116E-02
  1.17417E+02  3.20116E-02
  1.36987E+02  3.20116E-02
  1.56556E+02  3.20116E-02
  1.76126E+02  3.20116E-02
  1.95695E+02  3.20116E-02
  2.15265E+02  3.20116E-02
  2.44619E+02  3.20116E-02
  2.73973E+02  3.20116E-02
  2.93543E+02  3.20116E-02
  3.42466E+02  3.20116E-02
  3.91390E+02  3.20116E-02
  4.30529E+02  3.20116E-02
  4.89238E+02  3.20116E-02
  5.87085E+02  3.20116E-02
  6.84933E+02  3.20116E-02
  7.82780E+02  3.20116E-02
  8.80628E+02  3.20116E-02
  9.78476E+02  3.20116E-02
  1.07632E+03  3.20116E-02
  1.17417E+03  3.20116E-02
  1.36987E+03  3.20116E-02
  1.56556E+03  3.20116E-02
  1.76126E+03  3.20116E-02
  1.95695E+03  3.20116E-02
  2.15265E+03  3.20116E-02
  2.44619E+03  3.20116E-02
  2.73973E+03  3.20116E-02
  2.93543E+03  3.20116E-02
  3.42466E+03  3.20116E-02
  3.91390E+03  3.20116E-02
  4.30529E+03  3.20116E-02
  4.89238E+03  3.20116E-02
  5.87085E+03  3.20116E-02
  6.84933E+03  3.20116E-02
  7.82780E+03  3.20116E-02
  8.80628E+03  3.20116E-02
  9.78476E+03  3.20116E-02
  1.07632E+04  3.20116E-02
  1.17417E+04  3.20116E-02
  1.36987E+04  3.20116E-02
  1.56556E+04  3.20116E-02
  1.76126E+04  3.20116E-02
  1.95695E+04  3.20116E-02


==> anc/colstop/sbethe/sdbase/pshcor-66.tab <==
# Atomic number = 66   (Dy)   Projectile: positron
#
#  S(0) =  6.504555E+01
#  I(0) =  1.801368E+01 a.u. =  4.901772E+02 eV
#  D(0) =  1.843414E+00
#
#        Z =  6.60000E+01
#    EXPOT =  5.39867E+02 eV
#       S0 =  6.50456E+01
#   1-S0/Z =  1.44610E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -3.69180E-02
#    P( 2) =  1.59090E-01
#    P( 3) = -1.41760E-01
#    P( 4) =  6.03480E-02
#    P( 5) = -7.71600E-03
#    P( 6) = -4.31030E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.46300E-01
  2.15265E-04 -3.70828E-01
  2.44619E-04 -4.05330E-01
  2.73973E-04 -4.36848E-01
  2.93543E-04 -4.56800E-01
  3.42466E-04 -5.11665E-01
  3.91390E-04 -5.58264E-01
  4.30529E-04 -5.93044E-01
  4.89238E-04 -6.40771E-01
  5.87085E-04 -5.61354E-01
  6.84933E-04 -4.74841E-01
  7.82780E-04 -4.04188E-01
  8.80628E-04 -3.45382E-01
  9.78476E-04 -2.95905E-01
  1.07632E-03 -2.52892E-01
  1.17417E-03 -2.16215E-01
  1.36987E-03 -1.55311E-01
  1.56556E-03 -1.06583E-01
  1.76126E-03 -6.64581E-02
  1.95695E-03 -3.27699E-02
  2.15265E-03 -3.63186E-03
  2.44619E-03  3.46958E-02
  2.73973E-03  6.62360E-02
  2.93543E-03  8.35517E-02
  3.42466E-03  1.19800E-01
  3.91390E-03  1.45658E-01
  4.30529E-03  1.61162E-01
  4.89238E-03  1.77928E-01
  5.87085E-03  1.95254E-01
  6.84933E-03  2.05842E-01
  7.82780E-03  2.10350E-01
  8.80628E-03  2.13923E-01
  9.78476E-03  2.14233E-01
  1.07632E-02  2.15202E-01
  1.17417E-02  2.14595E-01
  1.36987E-02  2.11960E-01
  1.56556E-02  2.09993E-01
  1.76126E-02  2.06184E-01
  1.95695E-02  2.01610E-01
  2.15265E-02  1.96650E-01
  2.44619E-02  1.88750E-01
  2.73973E-02  1.80711E-01
  2.93543E-02  1.75525E-01
  3.42466E-02  1.63560E-01
  3.91390E-02  1.53139E-01
  4.30529E-02  1.45834E-01
  4.89238E-02  1.36349E-01
  5.87085E-02  1.23630E-01
  6.84933E-02  1.13733E-01
  7.82780E-02  1.05825E-01
  8.80628E-02  9.93591E-02
  9.78476E-02  9.39675E-02
  1.07632E-01  8.93964E-02
  1.17417E-01  8.54657E-02
  1.36987E-01  7.90344E-02
  1.56556E-01  7.39704E-02
  1.76126E-01  6.98582E-02
  1.95695E-01  6.64364E-02
  2.15265E-01  6.35327E-02
  2.44619E-01  5.98986E-02
  2.73973E-01  5.69033E-02
  2.93543E-01  5.51749E-02
  3.42466E-01  5.15482E-02
  3.91390E-01  4.86424E-02
  4.30529E-01  4.66876E-02
  4.89238E-01  4.42058E-02
  5.87085E-01  4.09125E-02
  6.84933E-01  3.83261E-02
  7.82780E-01  3.62145E-02
  8.80628E-01  3.44412E-02
  9.78476E-01  3.29199E-02
  1.07632E+00  3.26130E-02
  1.17417E+00  3.26130E-02
  1.36987E+00  3.26130E-02
  1.56556E+00  3.26130E-02
  1.76126E+00  3.26130E-02
  1.95695E+00  3.26130E-02
  2.15265E+00  3.26130E-02
  2.44619E+00  3.26130E-02
  2.73973E+00  3.26130E-02
  2.93543E+00  3.26130E-02
  3.42466E+00  3.26130E-02
  3.91390E+00  3.26130E-02
  4.30529E+00  3.26130E-02
  4.89238E+00  3.26130E-02
  5.87085E+00  3.26130E-02
  6.84933E+00  3.26130E-02
  7.82780E+00  3.26130E-02
  8.80628E+00  3.26130E-02
  9.78476E+00  3.26130E-02
  1.07632E+01  3.26130E-02
  1.17417E+01  3.26130E-02
  1.36987E+01  3.26130E-02
  1.56556E+01  3.26130E-02
  1.76126E+01  3.26130E-02
  1.95695E+01  3.26130E-02
  2.15265E+01  3.26130E-02
  2.44619E+01  3.26130E-02
  2.73973E+01  3.26130E-02
  2.93543E+01  3.26130E-02
  3.42466E+01  3.26130E-02
  3.91390E+01  3.26130E-02
  4.30529E+01  3.26130E-02
  4.89238E+01  3.26130E-02
  5.87085E+01  3.26130E-02
  6.84933E+01  3.26130E-02
  7.82780E+01  3.26130E-02
  8.80628E+01  3.26130E-02
  9.78476E+01  3.26130E-02
  1.07632E+02  3.26130E-02
  1.17417E+02  3.26130E-02
  1.36987E+02  3.26130E-02
  1.56556E+02  3.26130E-02
  1.76126E+02  3.26130E-02
  1.95695E+02  3.26130E-02
  2.15265E+02  3.26130E-02
  2.44619E+02  3.26130E-02
  2.73973E+02  3.26130E-02
  2.93543E+02  3.26130E-02
  3.42466E+02  3.26130E-02
  3.91390E+02  3.26130E-02
  4.30529E+02  3.26130E-02
  4.89238E+02  3.26130E-02
  5.87085E+02  3.26130E-02
  6.84933E+02  3.26130E-02
  7.82780E+02  3.26130E-02
  8.80628E+02  3.26130E-02
  9.78476E+02  3.26130E-02
  1.07632E+03  3.26130E-02
  1.17417E+03  3.26130E-02
  1.36987E+03  3.26130E-02
  1.56556E+03  3.26130E-02
  1.76126E+03  3.26130E-02
  1.95695E+03  3.26130E-02
  2.15265E+03  3.26130E-02
  2.44619E+03  3.26130E-02
  2.73973E+03  3.26130E-02
  2.93543E+03  3.26130E-02
  3.42466E+03  3.26130E-02
  3.91390E+03  3.26130E-02
  4.30529E+03  3.26130E-02
  4.89238E+03  3.26130E-02
  5.87085E+03  3.26130E-02
  6.84933E+03  3.26130E-02
  7.82780E+03  3.26130E-02
  8.80628E+03  3.26130E-02
  9.78476E+03  3.26130E-02
  1.07632E+04  3.26130E-02
  1.17417E+04  3.26130E-02
  1.36987E+04  3.26130E-02
  1.56556E+04  3.26130E-02
  1.76126E+04  3.26130E-02
  1.95695E+04  3.26130E-02


==> anc/colstop/sbethe/sdbase/pshcor-67.tab <==
# Atomic number = 67   (Ho)   Projectile: positron
#
#  S(0) =  6.601166E+01
#  I(0) =  1.837271E+01 a.u. =  4.999469E+02 eV
#  D(0) =  1.912312E+00
#
#        Z =  6.70000E+01
#    EXPOT =  5.51519E+02 eV
#       S0 =  6.60117E+01
#   1-S0/Z =  1.47510E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -4.77210E-02
#    P( 2) =  2.02400E-01
#    P( 3) = -2.02710E-01
#    P( 4) =  1.00200E-01
#    P( 5) = -1.99390E-02
#    P( 6) =  9.88930E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.37028E-01
  2.15265E-04 -3.61032E-01
  2.44619E-04 -3.95028E-01
  2.73973E-04 -4.26488E-01
  2.93543E-04 -4.46122E-01
  3.42466E-04 -4.97408E-01
  3.91390E-04 -5.42947E-01
  4.30529E-04 -5.77223E-01
  4.89238E-04 -6.24127E-01
  5.87085E-04 -5.63277E-01
  6.84933E-04 -4.75882E-01
  7.82780E-04 -4.04405E-01
  8.80628E-04 -3.44629E-01
  9.78476E-04 -2.94677E-01
  1.07632E-03 -2.51415E-01
  1.17417E-03 -2.14511E-01
  1.36987E-03 -1.53409E-01
  1.56556E-03 -1.04487E-01
  1.76126E-03 -6.48713E-02
  1.95695E-03 -3.16168E-02
  2.15265E-03 -3.05413E-03
  2.44619E-03  3.41878E-02
  2.73973E-03  6.56138E-02
  2.93543E-03  8.27661E-02
  3.42466E-03  1.18957E-01
  3.91390E-03  1.44708E-01
  4.30529E-03  1.60824E-01
  4.89238E-03  1.77754E-01
  5.87085E-03  1.95635E-01
  6.84933E-03  2.06330E-01
  7.82780E-03  2.10763E-01
  8.80628E-03  2.14824E-01
  9.78476E-03  2.15113E-01
  1.07632E-02  2.15596E-01
  1.17417E-02  2.14898E-01
  1.36987E-02  2.12553E-01
  1.56556E-02  2.09914E-01
  1.76126E-02  2.06455E-01
  1.95695E-02  2.02570E-01
  2.15265E-02  1.97606E-01
  2.44619E-02  1.89779E-01
  2.73973E-02  1.81855E-01
  2.93543E-02  1.76744E-01
  3.42466E-02  1.64925E-01
  3.91390E-02  1.54590E-01
  4.30529E-02  1.47318E-01
  4.89238E-02  1.37839E-01
  5.87085E-02  1.25069E-01
  6.84933E-02  1.15085E-01
  7.82780E-02  1.07082E-01
  8.80628E-02  1.00525E-01
  9.78476E-02  9.50492E-02
  1.07632E-01  9.04032E-02
  1.17417E-01  8.64067E-02
  1.36987E-01  7.98679E-02
  1.56556E-01  7.47230E-02
  1.76126E-01  7.05503E-02
  1.95695E-01  6.70833E-02
  2.15265E-01  6.41459E-02
  2.44619E-01  6.04770E-02
  2.73973E-01  5.74600E-02
  2.93543E-01  5.57222E-02
  3.42466E-01  5.20838E-02
  3.91390E-01  4.91766E-02
  4.30529E-01  4.72246E-02
  4.89238E-01  4.47503E-02
  5.87085E-01  4.14728E-02
  6.84933E-01  3.89014E-02
  7.82780E-01  3.68023E-02
  8.80628E-01  3.50388E-02
  9.78476E-01  3.35247E-02
  1.07632E+00  3.32189E-02
  1.17417E+00  3.32189E-02
  1.36987E+00  3.32189E-02
  1.56556E+00  3.32189E-02
  1.76126E+00  3.32189E-02
  1.95695E+00  3.32189E-02
  2.15265E+00  3.32189E-02
  2.44619E+00  3.32189E-02
  2.73973E+00  3.32189E-02
  2.93543E+00  3.32189E-02
  3.42466E+00  3.32189E-02
  3.91390E+00  3.32189E-02
  4.30529E+00  3.32189E-02
  4.89238E+00  3.32189E-02
  5.87085E+00  3.32189E-02
  6.84933E+00  3.32189E-02
  7.82780E+00  3.32189E-02
  8.80628E+00  3.32189E-02
  9.78476E+00  3.32189E-02
  1.07632E+01  3.32189E-02
  1.17417E+01  3.32189E-02
  1.36987E+01  3.32189E-02
  1.56556E+01  3.32189E-02
  1.76126E+01  3.32189E-02
  1.95695E+01  3.32189E-02
  2.15265E+01  3.32189E-02
  2.44619E+01  3.32189E-02
  2.73973E+01  3.32189E-02
  2.93543E+01  3.32189E-02
  3.42466E+01  3.32189E-02
  3.91390E+01  3.32189E-02
  4.30529E+01  3.32189E-02
  4.89238E+01  3.32189E-02
  5.87085E+01  3.32189E-02
  6.84933E+01  3.32189E-02
  7.82780E+01  3.32189E-02
  8.80628E+01  3.32189E-02
  9.78476E+01  3.32189E-02
  1.07632E+02  3.32189E-02
  1.17417E+02  3.32189E-02
  1.36987E+02  3.32189E-02
  1.56556E+02  3.32189E-02
  1.76126E+02  3.32189E-02
  1.95695E+02  3.32189E-02
  2.15265E+02  3.32189E-02
  2.44619E+02  3.32189E-02
  2.73973E+02  3.32189E-02
  2.93543E+02  3.32189E-02
  3.42466E+02  3.32189E-02
  3.91390E+02  3.32189E-02
  4.30529E+02  3.32189E-02
  4.89238E+02  3.32189E-02
  5.87085E+02  3.32189E-02
  6.84933E+02  3.32189E-02
  7.82780E+02  3.32189E-02
  8.80628E+02  3.32189E-02
  9.78476E+02  3.32189E-02
  1.07632E+03  3.32189E-02
  1.17417E+03  3.32189E-02
  1.36987E+03  3.32189E-02
  1.56556E+03  3.32189E-02
  1.76126E+03  3.32189E-02
  1.95695E+03  3.32189E-02
  2.15265E+03  3.32189E-02
  2.44619E+03  3.32189E-02
  2.73973E+03  3.32189E-02
  2.93543E+03  3.32189E-02
  3.42466E+03  3.32189E-02
  3.91390E+03  3.32189E-02
  4.30529E+03  3.32189E-02
  4.89238E+03  3.32189E-02
  5.87085E+03  3.32189E-02
  6.84933E+03  3.32189E-02
  7.82780E+03  3.32189E-02
  8.80628E+03  3.32189E-02
  9.78476E+03  3.32189E-02
  1.07632E+04  3.32189E-02
  1.17417E+04  3.32189E-02
  1.36987E+04  3.32189E-02
  1.56556E+04  3.32189E-02
  1.76126E+04  3.32189E-02
  1.95695E+04  3.32189E-02


==> anc/colstop/sbethe/sdbase/pshcor-68.tab <==
# Atomic number = 68   (Er)   Projectile: positron
#
#  S(0) =  6.697702E+01
#  I(0) =  1.873691E+01 a.u. =  5.098573E+02 eV
#  D(0) =  1.989010E+00
#
#        Z =  6.80000E+01
#    EXPOT =  5.63342E+02 eV
#       S0 =  6.69770E+01
#   1-S0/Z =  1.50440E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -4.41970E-02
#    P( 2) =  1.97630E-01
#    P( 3) = -2.01050E-01
#    P( 4) =  1.00520E-01
#    P( 5) = -2.01030E-02
#    P( 6) =  9.88550E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.27919E-01
  2.15265E-04 -3.51585E-01
  2.44619E-04 -3.85134E-01
  2.73973E-04 -4.16200E-01
  2.93543E-04 -4.35578E-01
  3.42466E-04 -4.83994E-01
  3.91390E-04 -5.28471E-01
  4.30529E-04 -5.62014E-01
  4.89238E-04 -6.07972E-01
  5.87085E-04 -5.65619E-01
  6.84933E-04 -4.77317E-01
  7.82780E-04 -4.04939E-01
  8.80628E-04 -3.44206E-01
  9.78476E-04 -2.93707E-01
  1.07632E-03 -2.49958E-01
  1.17417E-03 -2.12655E-01
  1.36987E-03 -1.51310E-01
  1.56556E-03 -1.02201E-01
  1.76126E-03 -6.30215E-02
  1.95695E-03 -3.00933E-02
  2.15265E-03 -2.17751E-03
  2.44619E-03  3.43953E-02
  2.73973E-03  6.54273E-02
  2.93543E-03  8.23848E-02
  3.42466E-03  1.18428E-01
  3.91390E-03  1.44281E-01
  4.30529E-03  1.60842E-01
  4.89238E-03  1.78098E-01
  5.87085E-03  1.95756E-01
  6.84933E-03  2.06701E-01
  7.82780E-03  2.11695E-01
  8.80628E-03  2.14852E-01
  9.78476E-03  2.15741E-01
  1.07632E-02  2.16556E-01
  1.17417E-02  2.15297E-01
  1.36987E-02  2.12659E-01
  1.56556E-02  2.10267E-01
  1.76126E-02  2.07127E-01
  1.95695E-02  2.03575E-01
  2.15265E-02  1.98688E-01
  2.44619E-02  1.91059E-01
  2.73973E-02  1.83232E-01
  2.93543E-02  1.78152E-01
  3.42466E-02  1.66345E-01
  3.91390E-02  1.55973E-01
  4.30529E-02  1.48656E-01
  4.89238E-02  1.39103E-01
  5.87085E-02  1.26209E-01
  6.84933E-02  1.16117E-01
  7.82780E-02  1.08023E-01
  8.80628E-02  1.01389E-01
  9.78476E-02  9.58506E-02
  1.07632E-01  9.11523E-02
  1.17417E-01  8.71119E-02
  1.36987E-01  8.05054E-02
  1.56556E-01  7.53121E-02
  1.76126E-01  7.11042E-02
  1.95695E-01  6.76117E-02
  2.15265E-01  6.46555E-02
  2.44619E-01  6.09676E-02
  2.73973E-01  5.79394E-02
  2.93543E-01  5.61970E-02
  3.42466E-01  5.25540E-02
  3.91390E-01  4.96484E-02
  4.30529E-01  4.77003E-02
  4.89238E-01  4.52342E-02
  5.87085E-01  4.19734E-02
  6.84933E-01  3.94196E-02
  7.82780E-01  3.73377E-02
  8.80628E-01  3.55903E-02
  9.78476E-01  3.40911E-02
  1.07632E+00  3.37886E-02
  1.17417E+00  3.37886E-02
  1.36987E+00  3.37886E-02
  1.56556E+00  3.37886E-02
  1.76126E+00  3.37886E-02
  1.95695E+00  3.37886E-02
  2.15265E+00  3.37886E-02
  2.44619E+00  3.37886E-02
  2.73973E+00  3.37886E-02
  2.93543E+00  3.37886E-02
  3.42466E+00  3.37886E-02
  3.91390E+00  3.37886E-02
  4.30529E+00  3.37886E-02
  4.89238E+00  3.37886E-02
  5.87085E+00  3.37886E-02
  6.84933E+00  3.37886E-02
  7.82780E+00  3.37886E-02
  8.80628E+00  3.37886E-02
  9.78476E+00  3.37886E-02
  1.07632E+01  3.37886E-02
  1.17417E+01  3.37886E-02
  1.36987E+01  3.37886E-02
  1.56556E+01  3.37886E-02
  1.76126E+01  3.37886E-02
  1.95695E+01  3.37886E-02
  2.15265E+01  3.37886E-02
  2.44619E+01  3.37886E-02
  2.73973E+01  3.37886E-02
  2.93543E+01  3.37886E-02
  3.42466E+01  3.37886E-02
  3.91390E+01  3.37886E-02
  4.30529E+01  3.37886E-02
  4.89238E+01  3.37886E-02
  5.87085E+01  3.37886E-02
  6.84933E+01  3.37886E-02
  7.82780E+01  3.37886E-02
  8.80628E+01  3.37886E-02
  9.78476E+01  3.37886E-02
  1.07632E+02  3.37886E-02
  1.17417E+02  3.37886E-02
  1.36987E+02  3.37886E-02
  1.56556E+02  3.37886E-02
  1.76126E+02  3.37886E-02
  1.95695E+02  3.37886E-02
  2.15265E+02  3.37886E-02
  2.44619E+02  3.37886E-02
  2.73973E+02  3.37886E-02
  2.93543E+02  3.37886E-02
  3.42466E+02  3.37886E-02
  3.91390E+02  3.37886E-02
  4.30529E+02  3.37886E-02
  4.89238E+02  3.37886E-02
  5.87085E+02  3.37886E-02
  6.84933E+02  3.37886E-02
  7.82780E+02  3.37886E-02
  8.80628E+02  3.37886E-02
  9.78476E+02  3.37886E-02
  1.07632E+03  3.37886E-02
  1.17417E+03  3.37886E-02
  1.36987E+03  3.37886E-02
  1.56556E+03  3.37886E-02
  1.76126E+03  3.37886E-02
  1.95695E+03  3.37886E-02
  2.15265E+03  3.37886E-02
  2.44619E+03  3.37886E-02
  2.73973E+03  3.37886E-02
  2.93543E+03  3.37886E-02
  3.42466E+03  3.37886E-02
  3.91390E+03  3.37886E-02
  4.30529E+03  3.37886E-02
  4.89238E+03  3.37886E-02
  5.87085E+03  3.37886E-02
  6.84933E+03  3.37886E-02
  7.82780E+03  3.37886E-02
  8.80628E+03  3.37886E-02
  9.78476E+03  3.37886E-02
  1.07632E+04  3.37886E-02
  1.17417E+04  3.37886E-02
  1.36987E+04  3.37886E-02
  1.56556E+04  3.37886E-02
  1.76126E+04  3.37886E-02
  1.95695E+04  3.37886E-02


==> anc/colstop/sbethe/sdbase/pshcor-69.tab <==
# Atomic number = 69   (Tm)   Projectile: positron
#
#  S(0) =  6.794163E+01
#  I(0) =  1.910605E+01 a.u. =  5.199021E+02 eV
#  D(0) =  2.037046E+00
#
#        Z =  6.90000E+01
#    EXPOT =  5.75479E+02 eV
#       S0 =  6.79416E+01
#   1-S0/Z =  1.53390E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -5.32740E-02
#    P( 2) =  2.30090E-01
#    P( 3) = -2.43270E-01
#    P( 4) =  1.26400E-01
#    P( 5) = -2.75730E-02
#    P( 6) =  1.80400E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.19193E-01
  2.15265E-04 -3.42407E-01
  2.44619E-04 -3.75485E-01
  2.73973E-04 -4.06077E-01
  2.93543E-04 -4.25264E-01
  3.42466E-04 -4.71575E-01
  3.91390E-04 -5.14736E-01
  4.30529E-04 -5.47331E-01
  4.89238E-04 -5.92380E-01
  5.87085E-04 -5.69399E-01
  6.84933E-04 -4.79597E-01
  7.82780E-04 -4.06106E-01
  8.80628E-04 -3.44385E-01
  9.78476E-04 -2.93204E-01
  1.07632E-03 -2.48904E-01
  1.17417E-03 -2.11290E-01
  1.36987E-03 -1.49365E-01
  1.56556E-03 -1.00139E-01
  1.76126E-03 -6.09290E-02
  1.95695E-03 -2.81864E-02
  2.15265E-03 -1.04383E-03
  2.44619E-03  3.49141E-02
  2.73973E-03  6.47083E-02
  2.93543E-03  8.20921E-02
  3.42466E-03  1.17999E-01
  3.91390E-03  1.43689E-01
  4.30529E-03  1.60114E-01
  4.89238E-03  1.78068E-01
  5.87085E-03  1.96276E-01
  6.84933E-03  2.07388E-01
  7.82780E-03  2.12208E-01
  8.80628E-03  2.15336E-01
  9.78476E-03  2.16044E-01
  1.07632E-02  2.17028E-01
  1.17417E-02  2.15947E-01
  1.36987E-02  2.13127E-01
  1.56556E-02  2.10305E-01
  1.76126E-02  2.07026E-01
  1.95695E-02  2.03674E-01
  2.15265E-02  1.99452E-01
  2.44619E-02  1.92022E-01
  2.73973E-02  1.84339E-01
  2.93543E-02  1.79328E-01
  3.42466E-02  1.67624E-01
  3.91390E-02  1.57286E-01
  4.30529E-02  1.49968E-01
  4.89238E-02  1.40382E-01
  5.87085E-02  1.27401E-01
  6.84933E-02  1.17212E-01
  7.82780E-02  1.09026E-01
  8.80628E-02  1.02310E-01
  9.78476E-02  9.66999E-02
  1.07632E-01  9.19400E-02
  1.17417E-01  8.78469E-02
  1.36987E-01  8.11567E-02
  1.56556E-01  7.59019E-02
  1.76126E-01  7.16486E-02
  1.95695E-01  6.81220E-02
  2.15265E-01  6.51404E-02
  2.44619E-01  6.14254E-02
  2.73973E-01  5.83791E-02
  2.93543E-01  5.66282E-02
  3.42466E-01  5.29717E-02
  3.91390E-01  5.00592E-02
  4.30529E-01  4.81081E-02
  4.89238E-01  4.56398E-02
  5.87085E-01  4.23772E-02
  6.84933E-01  3.98216E-02
  7.82780E-01  3.77368E-02
  8.80628E-01  3.59853E-02
  9.78476E-01  3.44809E-02
  1.07632E+00  3.41770E-02
  1.17417E+00  3.41770E-02
  1.36987E+00  3.41770E-02
  1.56556E+00  3.41770E-02
  1.76126E+00  3.41770E-02
  1.95695E+00  3.41770E-02
  2.15265E+00  3.41770E-02
  2.44619E+00  3.41770E-02
  2.73973E+00  3.41770E-02
  2.93543E+00  3.41770E-02
  3.42466E+00  3.41770E-02
  3.91390E+00  3.41770E-02
  4.30529E+00  3.41770E-02
  4.89238E+00  3.41770E-02
  5.87085E+00  3.41770E-02
  6.84933E+00  3.41770E-02
  7.82780E+00  3.41770E-02
  8.80628E+00  3.41770E-02
  9.78476E+00  3.41770E-02
  1.07632E+01  3.41770E-02
  1.17417E+01  3.41770E-02
  1.36987E+01  3.41770E-02
  1.56556E+01  3.41770E-02
  1.76126E+01  3.41770E-02
  1.95695E+01  3.41770E-02
  2.15265E+01  3.41770E-02
  2.44619E+01  3.41770E-02
  2.73973E+01  3.41770E-02
  2.93543E+01  3.41770E-02
  3.42466E+01  3.41770E-02
  3.91390E+01  3.41770E-02
  4.30529E+01  3.41770E-02
  4.89238E+01  3.41770E-02
  5.87085E+01  3.41770E-02
  6.84933E+01  3.41770E-02
  7.82780E+01  3.41770E-02
  8.80628E+01  3.41770E-02
  9.78476E+01  3.41770E-02
  1.07632E+02  3.41770E-02
  1.17417E+02  3.41770E-02
  1.36987E+02  3.41770E-02
  1.56556E+02  3.41770E-02
  1.76126E+02  3.41770E-02
  1.95695E+02  3.41770E-02
  2.15265E+02  3.41770E-02
  2.44619E+02  3.41770E-02
  2.73973E+02  3.41770E-02
  2.93543E+02  3.41770E-02
  3.42466E+02  3.41770E-02
  3.91390E+02  3.41770E-02
  4.30529E+02  3.41770E-02
  4.89238E+02  3.41770E-02
  5.87085E+02  3.41770E-02
  6.84933E+02  3.41770E-02
  7.82780E+02  3.41770E-02
  8.80628E+02  3.41770E-02
  9.78476E+02  3.41770E-02
  1.07632E+03  3.41770E-02
  1.17417E+03  3.41770E-02
  1.36987E+03  3.41770E-02
  1.56556E+03  3.41770E-02
  1.76126E+03  3.41770E-02
  1.95695E+03  3.41770E-02
  2.15265E+03  3.41770E-02
  2.44619E+03  3.41770E-02
  2.73973E+03  3.41770E-02
  2.93543E+03  3.41770E-02
  3.42466E+03  3.41770E-02
  3.91390E+03  3.41770E-02
  4.30529E+03  3.41770E-02
  4.89238E+03  3.41770E-02
  5.87085E+03  3.41770E-02
  6.84933E+03  3.41770E-02
  7.82780E+03  3.41770E-02
  8.80628E+03  3.41770E-02
  9.78476E+03  3.41770E-02
  1.07632E+04  3.41770E-02
  1.17417E+04  3.41770E-02
  1.36987E+04  3.41770E-02
  1.56556E+04  3.41770E-02
  1.76126E+04  3.41770E-02
  1.95695E+04  3.41770E-02


==> anc/colstop/sbethe/sdbase/pshcor-70.tab <==
# Atomic number = 70   (Yb)   Projectile: positron
#
#  S(0) =  6.890482E+01
#  I(0) =  1.966080E+01 a.u. =  5.349976E+02 eV
#  D(0) =  2.140491E+00
#
#        Z =  7.00000E+01
#    EXPOT =  5.92988E+02 eV
#       S0 =  6.89048E+01
#   1-S0/Z =  1.56450E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -2.49150E-02
#    P( 2) =  1.51350E-01
#    P( 3) = -1.54920E-01
#    P( 4) =  7.74740E-02
#    P( 5) = -1.41380E-02
#    P( 6) =  3.35530E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.97107E-01
  2.15265E-04 -3.19338E-01
  2.44619E-04 -3.50921E-01
  2.73973E-04 -3.80417E-01
  2.93543E-04 -3.99381E-01
  3.42466E-04 -4.42868E-01
  3.91390E-04 -4.83994E-01
  4.30529E-04 -5.15279E-01
  4.89238E-04 -5.59757E-01
  5.87085E-04 -5.64502E-01
  6.84933E-04 -4.73668E-01
  7.82780E-04 -3.99124E-01
  8.80628E-04 -3.37584E-01
  9.78476E-04 -2.85599E-01
  1.07632E-03 -2.41592E-01
  1.17417E-03 -2.03966E-01
  1.36987E-03 -1.41715E-01
  1.56556E-03 -9.33601E-02
  1.76126E-03 -5.46120E-02
  1.95695E-03 -2.25128E-02
  2.15265E-03  4.64785E-03
  2.44619E-03  3.88508E-02
  2.73973E-03  6.78519E-02
  2.93543E-03  8.44128E-02
  3.42466E-03  1.19757E-01
  3.91390E-03  1.45027E-01
  4.30529E-03  1.61904E-01
  4.89238E-03  1.79898E-01
  5.87085E-03  1.98177E-01
  6.84933E-03  2.09289E-01
  7.82780E-03  2.13661E-01
  8.80628E-03  2.16880E-01
  9.78476E-03  2.17475E-01
  1.07632E-02  2.18170E-01
  1.17417E-02  2.16879E-01
  1.36987E-02  2.13813E-01
  1.56556E-02  2.11096E-01
  1.76126E-02  2.07655E-01
  1.95695E-02  2.04528E-01
  2.15265E-02  2.00503E-01
  2.44619E-02  1.93492E-01
  2.73973E-02  1.86016E-01
  2.93543E-02  1.81079E-01
  3.42466E-02  1.69450E-01
  3.91390E-02  1.59116E-01
  4.30529E-02  1.51779E-01
  4.89238E-02  1.42156E-01
  5.87085E-02  1.29107E-01
  6.84933E-02  1.18854E-01
  7.82780E-02  1.10610E-01
  8.80628E-02  1.03843E-01
  9.78476E-02  9.81855E-02
  1.07632E-01  9.33822E-02
  1.17417E-01  8.92489E-02
  1.36987E-01  8.24866E-02
  1.56556E-01  7.71695E-02
  1.76126E-01  7.28619E-02
  1.95695E-01  6.92883E-02
  2.15265E-01  6.62656E-02
  2.44619E-01  6.24990E-02
  2.73973E-01  5.94111E-02
  2.93543E-01  5.76370E-02
  3.42466E-01  5.39359E-02
  3.91390E-01  5.09937E-02
  4.30529E-01  4.90270E-02
  4.89238E-01  4.65456E-02
  5.87085E-01  4.32806E-02
  6.84933E-01  4.07385E-02
  7.82780E-01  3.86769E-02
  8.80628E-01  3.69545E-02
  9.78476E-01  3.54829E-02
  1.07632E+00  3.51865E-02
  1.17417E+00  3.51865E-02
  1.36987E+00  3.51865E-02
  1.56556E+00  3.51865E-02
  1.76126E+00  3.51865E-02
  1.95695E+00  3.51865E-02
  2.15265E+00  3.51865E-02
  2.44619E+00  3.51865E-02
  2.73973E+00  3.51865E-02
  2.93543E+00  3.51865E-02
  3.42466E+00  3.51865E-02
  3.91390E+00  3.51865E-02
  4.30529E+00  3.51865E-02
  4.89238E+00  3.51865E-02
  5.87085E+00  3.51865E-02
  6.84933E+00  3.51865E-02
  7.82780E+00  3.51865E-02
  8.80628E+00  3.51865E-02
  9.78476E+00  3.51865E-02
  1.07632E+01  3.51865E-02
  1.17417E+01  3.51865E-02
  1.36987E+01  3.51865E-02
  1.56556E+01  3.51865E-02
  1.76126E+01  3.51865E-02
  1.95695E+01  3.51865E-02
  2.15265E+01  3.51865E-02
  2.44619E+01  3.51865E-02
  2.73973E+01  3.51865E-02
  2.93543E+01  3.51865E-02
  3.42466E+01  3.51865E-02
  3.91390E+01  3.51865E-02
  4.30529E+01  3.51865E-02
  4.89238E+01  3.51865E-02
  5.87085E+01  3.51865E-02
  6.84933E+01  3.51865E-02
  7.82780E+01  3.51865E-02
  8.80628E+01  3.51865E-02
  9.78476E+01  3.51865E-02
  1.07632E+02  3.51865E-02
  1.17417E+02  3.51865E-02
  1.36987E+02  3.51865E-02
  1.56556E+02  3.51865E-02
  1.76126E+02  3.51865E-02
  1.95695E+02  3.51865E-02
  2.15265E+02  3.51865E-02
  2.44619E+02  3.51865E-02
  2.73973E+02  3.51865E-02
  2.93543E+02  3.51865E-02
  3.42466E+02  3.51865E-02
  3.91390E+02  3.51865E-02
  4.30529E+02  3.51865E-02
  4.89238E+02  3.51865E-02
  5.87085E+02  3.51865E-02
  6.84933E+02  3.51865E-02
  7.82780E+02  3.51865E-02
  8.80628E+02  3.51865E-02
  9.78476E+02  3.51865E-02
  1.07632E+03  3.51865E-02
  1.17417E+03  3.51865E-02
  1.36987E+03  3.51865E-02
  1.56556E+03  3.51865E-02
  1.76126E+03  3.51865E-02
  1.95695E+03  3.51865E-02
  2.15265E+03  3.51865E-02
  2.44619E+03  3.51865E-02
  2.73973E+03  3.51865E-02
  2.93543E+03  3.51865E-02
  3.42466E+03  3.51865E-02
  3.91390E+03  3.51865E-02
  4.30529E+03  3.51865E-02
  4.89238E+03  3.51865E-02
  5.87085E+03  3.51865E-02
  6.84933E+03  3.51865E-02
  7.82780E+03  3.51865E-02
  8.80628E+03  3.51865E-02
  9.78476E+03  3.51865E-02
  1.07632E+04  3.51865E-02
  1.17417E+04  3.51865E-02
  1.36987E+04  3.51865E-02
  1.56556E+04  3.51865E-02
  1.76126E+04  3.51865E-02
  1.95695E+04  3.51865E-02


==> anc/colstop/sbethe/sdbase/pshcor-71.tab <==
# Atomic number = 71   (Lu)   Projectile: positron
#
#  S(0) =  6.986868E+01
#  I(0) =  1.985859E+01 a.u. =  5.403798E+02 eV
#  D(0) =  2.151309E+00
#
#        Z =  7.10000E+01
#    EXPOT =  6.00249E+02 eV
#       S0 =  6.98687E+01
#   1-S0/Z =  1.59340E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -4.58770E-02
#    P( 2) =  2.15190E-01
#    P( 3) = -2.30190E-01
#    P( 4) =  1.20250E-01
#    P( 5) = -2.58340E-02
#    P( 6) =  1.56700E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.02534E-01
  2.15265E-04 -3.25035E-01
  2.44619E-04 -3.57100E-01
  2.73973E-04 -3.86780E-01
  2.93543E-04 -4.05434E-01
  3.42466E-04 -4.49375E-01
  3.91390E-04 -4.89339E-01
  4.30529E-04 -5.20008E-01
  4.89238E-04 -5.63211E-01
  5.87085E-04 -5.77873E-01
  6.84933E-04 -4.85351E-01
  7.82780E-04 -4.09672E-01
  8.80628E-04 -3.46425E-01
  9.78476E-04 -2.93199E-01
  1.07632E-03 -2.47853E-01
  1.17417E-03 -2.09099E-01
  1.36987E-03 -1.45902E-01
  1.56556E-03 -9.64574E-02
  1.76126E-03 -5.66824E-02
  1.95695E-03 -2.40806E-02
  2.15265E-03  2.39910E-03
  2.44619E-03  3.75711E-02
  2.73973E-03  6.56806E-02
  2.93543E-03  8.23088E-02
  3.42466E-03  1.17199E-01
  3.91390E-03  1.43228E-01
  4.30529E-03  1.60164E-01
  4.89238E-03  1.78959E-01
  5.87085E-03  1.97398E-01
  6.84933E-03  2.08766E-01
  7.82780E-03  2.13669E-01
  8.80628E-03  2.16327E-01
  9.78476E-03  2.17726E-01
  1.07632E-02  2.18720E-01
  1.17417E-02  2.17403E-01
  1.36987E-02  2.14116E-01
  1.56556E-02  2.10987E-01
  1.76126E-02  2.07163E-01
  1.95695E-02  2.04154E-01
  2.15265E-02  2.00122E-01
  2.44619E-02  1.93325E-01
  2.73973E-02  1.86014E-01
  2.93543E-02  1.81162E-01
  3.42466E-02  1.69671E-01
  3.91390E-02  1.59400E-01
  4.30529E-02  1.52083E-01
  4.89238E-02  1.42457E-01
  5.87085E-02  1.29363E-01
  6.84933E-02  1.19052E-01
  7.82780E-02  1.10752E-01
  8.80628E-02  1.03935E-01
  9.78476E-02  9.82375E-02
  1.07632E-01  9.34015E-02
  1.17417E-01  8.92424E-02
  1.36987E-01  8.24448E-02
  1.56556E-01  7.71077E-02
  1.76126E-01  7.27903E-02
  1.95695E-01  6.92133E-02
  2.15265E-01  6.61914E-02
  2.44619E-01  6.24304E-02
  2.73973E-01  5.93505E-02
  2.93543E-01  5.75822E-02
  3.42466E-01  5.38949E-02
  3.91390E-01  5.09640E-02
  4.30529E-01  4.90040E-02
  4.89238E-01  4.65288E-02
  5.87085E-01  4.32652E-02
  6.84933E-01  4.07156E-02
  7.82780E-01  3.86403E-02
  8.80628E-01  3.68999E-02
  9.78476E-01  3.54072E-02
  1.07632E+00  3.51060E-02
  1.17417E+00  3.51060E-02
  1.36987E+00  3.51060E-02
  1.56556E+00  3.51060E-02
  1.76126E+00  3.51060E-02
  1.95695E+00  3.51060E-02
  2.15265E+00  3.51060E-02
  2.44619E+00  3.51060E-02
  2.73973E+00  3.51060E-02
  2.93543E+00  3.51060E-02
  3.42466E+00  3.51060E-02
  3.91390E+00  3.51060E-02
  4.30529E+00  3.51060E-02
  4.89238E+00  3.51060E-02
  5.87085E+00  3.51060E-02
  6.84933E+00  3.51060E-02
  7.82780E+00  3.51060E-02
  8.80628E+00  3.51060E-02
  9.78476E+00  3.51060E-02
  1.07632E+01  3.51060E-02
  1.17417E+01  3.51060E-02
  1.36987E+01  3.51060E-02
  1.56556E+01  3.51060E-02
  1.76126E+01  3.51060E-02
  1.95695E+01  3.51060E-02
  2.15265E+01  3.51060E-02
  2.44619E+01  3.51060E-02
  2.73973E+01  3.51060E-02
  2.93543E+01  3.51060E-02
  3.42466E+01  3.51060E-02
  3.91390E+01  3.51060E-02
  4.30529E+01  3.51060E-02
  4.89238E+01  3.51060E-02
  5.87085E+01  3.51060E-02
  6.84933E+01  3.51060E-02
  7.82780E+01  3.51060E-02
  8.80628E+01  3.51060E-02
  9.78476E+01  3.51060E-02
  1.07632E+02  3.51060E-02
  1.17417E+02  3.51060E-02
  1.36987E+02  3.51060E-02
  1.56556E+02  3.51060E-02
  1.76126E+02  3.51060E-02
  1.95695E+02  3.51060E-02
  2.15265E+02  3.51060E-02
  2.44619E+02  3.51060E-02
  2.73973E+02  3.51060E-02
  2.93543E+02  3.51060E-02
  3.42466E+02  3.51060E-02
  3.91390E+02  3.51060E-02
  4.30529E+02  3.51060E-02
  4.89238E+02  3.51060E-02
  5.87085E+02  3.51060E-02
  6.84933E+02  3.51060E-02
  7.82780E+02  3.51060E-02
  8.80628E+02  3.51060E-02
  9.78476E+02  3.51060E-02
  1.07632E+03  3.51060E-02
  1.17417E+03  3.51060E-02
  1.36987E+03  3.51060E-02
  1.56556E+03  3.51060E-02
  1.76126E+03  3.51060E-02
  1.95695E+03  3.51060E-02
  2.15265E+03  3.51060E-02
  2.44619E+03  3.51060E-02
  2.73973E+03  3.51060E-02
  2.93543E+03  3.51060E-02
  3.42466E+03  3.51060E-02
  3.91390E+03  3.51060E-02
  4.30529E+03  3.51060E-02
  4.89238E+03  3.51060E-02
  5.87085E+03  3.51060E-02
  6.84933E+03  3.51060E-02
  7.82780E+03  3.51060E-02
  8.80628E+03  3.51060E-02
  9.78476E+03  3.51060E-02
  1.07632E+04  3.51060E-02
  1.17417E+04  3.51060E-02
  1.36987E+04  3.51060E-02
  1.56556E+04  3.51060E-02
  1.76126E+04  3.51060E-02
  1.95695E+04  3.51060E-02


==> anc/colstop/sbethe/sdbase/pshcor-72.tab <==
# Atomic number = 72   (Hf)   Projectile: positron
#
#  S(0) =  7.083142E+01
#  I(0) =  2.009975E+01 a.u. =  5.469421E+02 eV
#  D(0) =  2.236549E+00
#
#        Z =  7.20000E+01
#    EXPOT =  6.08546E+02 eV
#       S0 =  7.08314E+01
#   1-S0/Z =  1.62300E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -6.42640E-02
#    P( 2) =  2.72350E-01
#    P( 3) = -2.98010E-01
#    P( 4) =  1.59100E-01
#    P( 5) = -3.65330E-02
#    P( 6) =  2.70030E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.03480E-01
  2.15265E-04 -3.26527E-01
  2.44619E-04 -3.59023E-01
  2.73973E-04 -3.89388E-01
  2.93543E-04 -4.08425E-01
  3.42466E-04 -4.52521E-01
  3.91390E-04 -4.92368E-01
  4.30529E-04 -5.22611E-01
  4.89238E-04 -5.65293E-01
  5.87085E-04 -5.91394E-01
  6.84933E-04 -4.97776E-01
  7.82780E-04 -4.20757E-01
  8.80628E-04 -3.56178E-01
  9.78476E-04 -3.01627E-01
  1.07632E-03 -2.54913E-01
  1.17417E-03 -2.15340E-01
  1.36987E-03 -1.50074E-01
  1.56556E-03 -9.95258E-02
  1.76126E-03 -5.89505E-02
  1.95695E-03 -2.63430E-02
  2.15265E-03  1.12826E-03
  2.44619E-03  3.55732E-02
  2.73973E-03  6.37091E-02
  2.93543E-03  8.02529E-02
  3.42466E-03  1.15300E-01
  3.91390E-03  1.41676E-01
  4.30529E-03  1.59054E-01
  4.89238E-03  1.77452E-01
  5.87085E-03  1.96990E-01
  6.84933E-03  2.08887E-01
  7.82780E-03  2.14012E-01
  8.80628E-03  2.16964E-01
  9.78476E-03  2.18405E-01
  1.07632E-02  2.19291E-01
  1.17417E-02  2.18168E-01
  1.36987E-02  2.14787E-01
  1.56556E-02  2.11553E-01
  1.76126E-02  2.07581E-01
  1.95695E-02  2.04872E-01
  2.15265E-02  2.00950E-01
  2.44619E-02  1.94309E-01
  2.73973E-02  1.87114E-01
  2.93543E-02  1.82318E-01
  3.42466E-02  1.70907E-01
  3.91390E-02  1.60656E-01
  4.30529E-02  1.53328E-01
  4.89238E-02  1.43661E-01
  5.87085E-02  1.30471E-01
  6.84933E-02  1.20060E-01
  7.82780E-02  1.11669E-01
  8.80628E-02  1.04774E-01
  9.78476E-02  9.90094E-02
  1.07632E-01  9.41171E-02
  1.17417E-01  8.99109E-02
  1.36987E-01  8.30406E-02
  1.56556E-01  7.76521E-02
  1.76126E-01  7.32978E-02
  1.95695E-01  6.96940E-02
  2.15265E-01  6.66523E-02
  2.44619E-01  6.28701E-02
  2.73973E-01  5.97756E-02
  2.93543E-01  5.80000E-02
  3.42466E-01  5.42986E-02
  3.91390E-01  5.13567E-02
  4.30529E-01  4.93886E-02
  4.89238E-01  4.69012E-02
  5.87085E-01  4.36156E-02
  6.84933E-01  4.10417E-02
  7.82780E-01  3.89401E-02
  8.80628E-01  3.71720E-02
  9.78476E-01  3.56509E-02
  1.07632E+00  3.53433E-02
  1.17417E+00  3.53433E-02
  1.36987E+00  3.53433E-02
  1.56556E+00  3.53433E-02
  1.76126E+00  3.53433E-02
  1.95695E+00  3.53433E-02
  2.15265E+00  3.53433E-02
  2.44619E+00  3.53433E-02
  2.73973E+00  3.53433E-02
  2.93543E+00  3.53433E-02
  3.42466E+00  3.53433E-02
  3.91390E+00  3.53433E-02
  4.30529E+00  3.53433E-02
  4.89238E+00  3.53433E-02
  5.87085E+00  3.53433E-02
  6.84933E+00  3.53433E-02
  7.82780E+00  3.53433E-02
  8.80628E+00  3.53433E-02
  9.78476E+00  3.53433E-02
  1.07632E+01  3.53433E-02
  1.17417E+01  3.53433E-02
  1.36987E+01  3.53433E-02
  1.56556E+01  3.53433E-02
  1.76126E+01  3.53433E-02
  1.95695E+01  3.53433E-02
  2.15265E+01  3.53433E-02
  2.44619E+01  3.53433E-02
  2.73973E+01  3.53433E-02
  2.93543E+01  3.53433E-02
  3.42466E+01  3.53433E-02
  3.91390E+01  3.53433E-02
  4.30529E+01  3.53433E-02
  4.89238E+01  3.53433E-02
  5.87085E+01  3.53433E-02
  6.84933E+01  3.53433E-02
  7.82780E+01  3.53433E-02
  8.80628E+01  3.53433E-02
  9.78476E+01  3.53433E-02
  1.07632E+02  3.53433E-02
  1.17417E+02  3.53433E-02
  1.36987E+02  3.53433E-02
  1.56556E+02  3.53433E-02
  1.76126E+02  3.53433E-02
  1.95695E+02  3.53433E-02
  2.15265E+02  3.53433E-02
  2.44619E+02  3.53433E-02
  2.73973E+02  3.53433E-02
  2.93543E+02  3.53433E-02
  3.42466E+02  3.53433E-02
  3.91390E+02  3.53433E-02
  4.30529E+02  3.53433E-02
  4.89238E+02  3.53433E-02
  5.87085E+02  3.53433E-02
  6.84933E+02  3.53433E-02
  7.82780E+02  3.53433E-02
  8.80628E+02  3.53433E-02
  9.78476E+02  3.53433E-02
  1.07632E+03  3.53433E-02
  1.17417E+03  3.53433E-02
  1.36987E+03  3.53433E-02
  1.56556E+03  3.53433E-02
  1.76126E+03  3.53433E-02
  1.95695E+03  3.53433E-02
  2.15265E+03  3.53433E-02
  2.44619E+03  3.53433E-02
  2.73973E+03  3.53433E-02
  2.93543E+03  3.53433E-02
  3.42466E+03  3.53433E-02
  3.91390E+03  3.53433E-02
  4.30529E+03  3.53433E-02
  4.89238E+03  3.53433E-02
  5.87085E+03  3.53433E-02
  6.84933E+03  3.53433E-02
  7.82780E+03  3.53433E-02
  8.80628E+03  3.53433E-02
  9.78476E+03  3.53433E-02
  1.07632E+04  3.53433E-02
  1.17417E+04  3.53433E-02
  1.36987E+04  3.53433E-02
  1.56556E+04  3.53433E-02
  1.76126E+04  3.53433E-02
  1.95695E+04  3.53433E-02


==> anc/colstop/sbethe/sdbase/pshcor-73.tab <==
# Atomic number = 73   (Ta)   Projectile: positron
#
#  S(0) =  7.179330E+01
#  I(0) =  2.036180E+01 a.u. =  5.540728E+02 eV
#  D(0) =  2.300684E+00
#
#        Z =  7.30000E+01
#    EXPOT =  6.17602E+02 eV
#       S0 =  7.17933E+01
#   1-S0/Z =  1.65300E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -6.47810E-02
#    P( 2) =  2.74050E-01
#    P( 3) = -3.00330E-01
#    P( 4) =  1.60960E-01
#    P( 5) = -3.71850E-02
#    P( 6) =  2.77660E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.01380E-01
  2.15265E-04 -3.24866E-01
  2.44619E-04 -3.58300E-01
  2.73973E-04 -3.89269E-01
  2.93543E-04 -4.08739E-01
  3.42466E-04 -4.53853E-01
  3.91390E-04 -4.94168E-01
  4.30529E-04 -5.24470E-01
  4.89238E-04 -5.66233E-01
  5.87085E-04 -6.05355E-01
  6.84933E-04 -5.10850E-01
  7.82780E-04 -4.32721E-01
  8.80628E-04 -3.66720E-01
  9.78476E-04 -3.10943E-01
  1.07632E-03 -2.63201E-01
  1.17417E-03 -2.22465E-01
  1.36987E-03 -1.55435E-01
  1.56556E-03 -1.04306E-01
  1.76126E-03 -6.25983E-02
  1.95695E-03 -2.90276E-02
  2.15265E-03 -1.15988E-03
  2.44619E-03  3.32904E-02
  2.73973E-03  6.20457E-02
  2.93543E-03  7.82986E-02
  3.42466E-03  1.12149E-01
  3.91390E-03  1.39594E-01
  4.30529E-03  1.56840E-01
  4.89238E-03  1.75769E-01
  5.87085E-03  1.96537E-01
  6.84933E-03  2.08730E-01
  7.82780E-03  2.14240E-01
  8.80628E-03  2.17337E-01
  9.78476E-03  2.18753E-01
  1.07632E-02  2.19886E-01
  1.17417E-02  2.18372E-01
  1.36987E-02  2.15318E-01
  1.56556E-02  2.12102E-01
  1.76126E-02  2.07916E-01
  1.95695E-02  2.05262E-01
  2.15265E-02  2.01395E-01
  2.44619E-02  1.94946E-01
  2.73973E-02  1.87884E-01
  2.93543E-02  1.83152E-01
  3.42466E-02  1.71844E-01
  3.91390E-02  1.61645E-01
  4.30529E-02  1.54337E-01
  4.89238E-02  1.44678E-01
  5.87085E-02  1.31469E-01
  6.84933E-02  1.21022E-01
  7.82780E-02  1.12590E-01
  8.80628E-02  1.05652E-01
  9.78476E-02  9.98466E-02
  1.07632E-01  9.49160E-02
  1.17417E-01  9.06741E-02
  1.36987E-01  8.37400E-02
  1.56556E-01  7.82969E-02
  1.76126E-01  7.38957E-02
  1.95695E-01  7.02513E-02
  2.15265E-01  6.71741E-02
  2.44619E-01  6.33466E-02
  2.73973E-01  6.02141E-02
  2.93543E-01  5.84164E-02
  3.42466E-01  5.46686E-02
  3.91390E-01  5.16897E-02
  4.30529E-01  4.96970E-02
  4.89238E-01  4.71789E-02
  5.87085E-01  4.38537E-02
  6.84933E-01  4.12499E-02
  7.82780E-01  3.91249E-02
  8.80628E-01  3.73380E-02
  9.78476E-01  3.58013E-02
  1.07632E+00  3.54906E-02
  1.17417E+00  3.54906E-02
  1.36987E+00  3.54906E-02
  1.56556E+00  3.54906E-02
  1.76126E+00  3.54906E-02
  1.95695E+00  3.54906E-02
  2.15265E+00  3.54906E-02
  2.44619E+00  3.54906E-02
  2.73973E+00  3.54906E-02
  2.93543E+00  3.54906E-02
  3.42466E+00  3.54906E-02
  3.91390E+00  3.54906E-02
  4.30529E+00  3.54906E-02
  4.89238E+00  3.54906E-02
  5.87085E+00  3.54906E-02
  6.84933E+00  3.54906E-02
  7.82780E+00  3.54906E-02
  8.80628E+00  3.54906E-02
  9.78476E+00  3.54906E-02
  1.07632E+01  3.54906E-02
  1.17417E+01  3.54906E-02
  1.36987E+01  3.54906E-02
  1.56556E+01  3.54906E-02
  1.76126E+01  3.54906E-02
  1.95695E+01  3.54906E-02
  2.15265E+01  3.54906E-02
  2.44619E+01  3.54906E-02
  2.73973E+01  3.54906E-02
  2.93543E+01  3.54906E-02
  3.42466E+01  3.54906E-02
  3.91390E+01  3.54906E-02
  4.30529E+01  3.54906E-02
  4.89238E+01  3.54906E-02
  5.87085E+01  3.54906E-02
  6.84933E+01  3.54906E-02
  7.82780E+01  3.54906E-02
  8.80628E+01  3.54906E-02
  9.78476E+01  3.54906E-02
  1.07632E+02  3.54906E-02
  1.17417E+02  3.54906E-02
  1.36987E+02  3.54906E-02
  1.56556E+02  3.54906E-02
  1.76126E+02  3.54906E-02
  1.95695E+02  3.54906E-02
  2.15265E+02  3.54906E-02
  2.44619E+02  3.54906E-02
  2.73973E+02  3.54906E-02
  2.93543E+02  3.54906E-02
  3.42466E+02  3.54906E-02
  3.91390E+02  3.54906E-02
  4.30529E+02  3.54906E-02
  4.89238E+02  3.54906E-02
  5.87085E+02  3.54906E-02
  6.84933E+02  3.54906E-02
  7.82780E+02  3.54906E-02
  8.80628E+02  3.54906E-02
  9.78476E+02  3.54906E-02
  1.07632E+03  3.54906E-02
  1.17417E+03  3.54906E-02
  1.36987E+03  3.54906E-02
  1.56556E+03  3.54906E-02
  1.76126E+03  3.54906E-02
  1.95695E+03  3.54906E-02
  2.15265E+03  3.54906E-02
  2.44619E+03  3.54906E-02
  2.73973E+03  3.54906E-02
  2.93543E+03  3.54906E-02
  3.42466E+03  3.54906E-02
  3.91390E+03  3.54906E-02
  4.30529E+03  3.54906E-02
  4.89238E+03  3.54906E-02
  5.87085E+03  3.54906E-02
  6.84933E+03  3.54906E-02
  7.82780E+03  3.54906E-02
  8.80628E+03  3.54906E-02
  9.78476E+03  3.54906E-02
  1.07632E+04  3.54906E-02
  1.17417E+04  3.54906E-02
  1.36987E+04  3.54906E-02
  1.56556E+04  3.54906E-02
  1.76126E+04  3.54906E-02
  1.95695E+04  3.54906E-02


==> anc/colstop/sbethe/sdbase/pshcor-74.tab <==
# Atomic number = 74   (W )   Projectile: positron
#
#  S(0) =  7.275438E+01
#  I(0) =  2.063473E+01 a.u. =  5.614996E+02 eV
#  D(0) =  2.355359E+00
#
#        Z =  7.40000E+01
#    EXPOT =  6.27067E+02 eV
#       S0 =  7.27544E+01
#   1-S0/Z =  1.68330E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -7.87170E-02
#    P( 2) =  3.17870E-01
#    P( 3) = -3.52440E-01
#    P( 4) =  1.90440E-01
#    P( 5) = -4.50580E-02
#    P( 6) =  3.56920E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.97215E-01
  2.15265E-04 -3.21365E-01
  2.44619E-04 -3.55511E-01
  2.73973E-04 -3.87229E-01
  2.93543E-04 -4.07219E-01
  3.42466E-04 -4.53152E-01
  3.91390E-04 -4.94699E-01
  4.30529E-04 -5.25011E-01
  4.89238E-04 -5.67063E-01
  5.87085E-04 -6.19553E-01
  6.84933E-04 -5.24960E-01
  7.82780E-04 -4.45370E-01
  8.80628E-04 -3.78524E-01
  9.78476E-04 -3.21603E-01
  1.07632E-03 -2.73151E-01
  1.17417E-03 -2.30537E-01
  1.36987E-03 -1.61941E-01
  1.56556E-03 -1.09249E-01
  1.76126E-03 -6.69723E-02
  1.95695E-03 -3.25705E-02
  2.15265E-03 -3.80671E-03
  2.44619E-03  3.07651E-02
  2.73973E-03  5.91126E-02
  2.93543E-03  7.59832E-02
  3.42466E-03  1.09823E-01
  3.91390E-03  1.37644E-01
  4.30529E-03  1.54080E-01
  4.89238E-03  1.74355E-01
  5.87085E-03  1.95905E-01
  6.84933E-03  2.08366E-01
  7.82780E-03  2.14381E-01
  8.80628E-03  2.17534E-01
  9.78476E-03  2.19176E-01
  1.07632E-02  2.20220E-01
  1.17417E-02  2.18561E-01
  1.36987E-02  2.15615E-01
  1.56556E-02  2.12434E-01
  1.76126E-02  2.08106E-01
  1.95695E-02  2.05277E-01
  2.15265E-02  2.02045E-01
  2.44619E-02  1.95901E-01
  2.73973E-02  1.89021E-01
  2.93543E-02  1.84364E-01
  3.42466E-02  1.73141E-01
  3.91390E-02  1.62942E-01
  4.30529E-02  1.55602E-01
  4.89238E-02  1.45869E-01
  5.87085E-02  1.32521E-01
  6.84933E-02  1.21941E-01
  7.82780E-02  1.13394E-01
  8.80628E-02  1.06360E-01
  9.78476E-02  1.00475E-01
  1.07632E-01  9.54793E-02
  1.17417E-01  9.11835E-02
  1.36987E-01  8.41684E-02
  1.56556E-01  7.86696E-02
  1.76126E-01  7.42297E-02
  1.95695E-01  7.05582E-02
  2.15265E-01  6.74619E-02
  2.44619E-01  6.36157E-02
  2.73973E-01  6.04719E-02
  2.93543E-01  5.86693E-02
  3.42466E-01  5.49143E-02
  3.91390E-01  5.19318E-02
  4.30529E-01  4.99371E-02
  4.89238E-01  4.74159E-02
  5.87085E-01  4.40838E-02
  6.84933E-01  4.14701E-02
  7.82780E-01  3.93326E-02
  8.80628E-01  3.75312E-02
  9.78476E-01  3.59785E-02
  1.07632E+00  3.56642E-02
  1.17417E+00  3.56642E-02
  1.36987E+00  3.56642E-02
  1.56556E+00  3.56642E-02
  1.76126E+00  3.56642E-02
  1.95695E+00  3.56642E-02
  2.15265E+00  3.56642E-02
  2.44619E+00  3.56642E-02
  2.73973E+00  3.56642E-02
  2.93543E+00  3.56642E-02
  3.42466E+00  3.56642E-02
  3.91390E+00  3.56642E-02
  4.30529E+00  3.56642E-02
  4.89238E+00  3.56642E-02
  5.87085E+00  3.56642E-02
  6.84933E+00  3.56642E-02
  7.82780E+00  3.56642E-02
  8.80628E+00  3.56642E-02
  9.78476E+00  3.56642E-02
  1.07632E+01  3.56642E-02
  1.17417E+01  3.56642E-02
  1.36987E+01  3.56642E-02
  1.56556E+01  3.56642E-02
  1.76126E+01  3.56642E-02
  1.95695E+01  3.56642E-02
  2.15265E+01  3.56642E-02
  2.44619E+01  3.56642E-02
  2.73973E+01  3.56642E-02
  2.93543E+01  3.56642E-02
  3.42466E+01  3.56642E-02
  3.91390E+01  3.56642E-02
  4.30529E+01  3.56642E-02
  4.89238E+01  3.56642E-02
  5.87085E+01  3.56642E-02
  6.84933E+01  3.56642E-02
  7.82780E+01  3.56642E-02
  8.80628E+01  3.56642E-02
  9.78476E+01  3.56642E-02
  1.07632E+02  3.56642E-02
  1.17417E+02  3.56642E-02
  1.36987E+02  3.56642E-02
  1.56556E+02  3.56642E-02
  1.76126E+02  3.56642E-02
  1.95695E+02  3.56642E-02
  2.15265E+02  3.56642E-02
  2.44619E+02  3.56642E-02
  2.73973E+02  3.56642E-02
  2.93543E+02  3.56642E-02
  3.42466E+02  3.56642E-02
  3.91390E+02  3.56642E-02
  4.30529E+02  3.56642E-02
  4.89238E+02  3.56642E-02
  5.87085E+02  3.56642E-02
  6.84933E+02  3.56642E-02
  7.82780E+02  3.56642E-02
  8.80628E+02  3.56642E-02
  9.78476E+02  3.56642E-02
  1.07632E+03  3.56642E-02
  1.17417E+03  3.56642E-02
  1.36987E+03  3.56642E-02
  1.56556E+03  3.56642E-02
  1.76126E+03  3.56642E-02
  1.95695E+03  3.56642E-02
  2.15265E+03  3.56642E-02
  2.44619E+03  3.56642E-02
  2.73973E+03  3.56642E-02
  2.93543E+03  3.56642E-02
  3.42466E+03  3.56642E-02
  3.91390E+03  3.56642E-02
  4.30529E+03  3.56642E-02
  4.89238E+03  3.56642E-02
  5.87085E+03  3.56642E-02
  6.84933E+03  3.56642E-02
  7.82780E+03  3.56642E-02
  8.80628E+03  3.56642E-02
  9.78476E+03  3.56642E-02
  1.07632E+04  3.56642E-02
  1.17417E+04  3.56642E-02
  1.36987E+04  3.56642E-02
  1.56556E+04  3.56642E-02
  1.76126E+04  3.56642E-02
  1.95695E+04  3.56642E-02


==> anc/colstop/sbethe/sdbase/pshcor-75.tab <==
# Atomic number = 75   (Re)   Projectile: positron
#
#  S(0) =  7.371467E+01
#  I(0) =  2.092603E+01 a.u. =  5.694263E+02 eV
#  D(0) =  2.417229E+00
#
#        Z =  7.50000E+01
#    EXPOT =  6.37097E+02 eV
#       S0 =  7.37147E+01
#   1-S0/Z =  1.71380E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -8.41080E-02
#    P( 2) =  3.43110E-01
#    P( 3) = -3.91880E-01
#    P( 4) =  2.18210E-01
#    P( 5) = -5.40210E-02
#    P( 6) =  4.64600E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.91621E-01
  2.15265E-04 -3.16166E-01
  2.44619E-04 -3.50813E-01
  2.73973E-04 -3.83278E-01
  2.93543E-04 -4.03747E-01
  3.42466E-04 -4.50788E-01
  3.91390E-04 -4.93195E-01
  4.30529E-04 -5.24162E-01
  4.89238E-04 -5.66594E-01
  5.87085E-04 -6.29778E-01
  6.84933E-04 -5.38335E-01
  7.82780E-04 -4.58206E-01
  8.80628E-04 -3.90599E-01
  9.78476E-04 -3.32577E-01
  1.07632E-03 -2.83014E-01
  1.17417E-03 -2.39660E-01
  1.36987E-03 -1.69172E-01
  1.56556E-03 -1.14964E-01
  1.76126E-03 -7.17043E-02
  1.95695E-03 -3.63605E-02
  2.15265E-03 -6.83541E-03
  2.44619E-03  2.83286E-02
  2.73973E-03  5.68471E-02
  2.93543E-03  7.38475E-02
  3.42466E-03  1.07299E-01
  3.91390E-03  1.35245E-01
  4.30529E-03  1.51876E-01
  4.89238E-03  1.72870E-01
  5.87085E-03  1.94953E-01
  6.84933E-03  2.07957E-01
  7.82780E-03  2.14387E-01
  8.80628E-03  2.17725E-01
  9.78476E-03  2.19592E-01
  1.07632E-02  2.20394E-01
  1.17417E-02  2.18545E-01
  1.36987E-02  2.16164E-01
  1.56556E-02  2.12479E-01
  1.76126E-02  2.08114E-01
  1.95695E-02  2.05059E-01
  2.15265E-02  2.02168E-01
  2.44619E-02  1.96210E-01
  2.73973E-02  1.89522E-01
  2.93543E-02  1.84979E-01
  3.42466E-02  1.73979E-01
  3.91390E-02  1.63920E-01
  4.30529E-02  1.56647E-01
  4.89238E-02  1.46964E-01
  5.87085E-02  1.33615E-01
  6.84933E-02  1.22983E-01
  7.82780E-02  1.14364E-01
  8.80628E-02  1.07255E-01
  9.78476E-02  1.01297E-01
  1.07632E-01  9.62326E-02
  1.17417E-01  9.18748E-02
  1.36987E-01  8.47543E-02
  1.56556E-01  7.91721E-02
  1.76126E-01  7.46669E-02
  1.95695E-01  7.09442E-02
  2.15265E-01  6.78078E-02
  2.44619E-01  6.39170E-02
  2.73973E-01  6.07426E-02
  2.93543E-01  5.89251E-02
  3.42466E-01  5.51467E-02
  3.91390E-01  5.21536E-02
  4.30529E-01  5.01562E-02
  4.89238E-01  4.76368E-02
  5.87085E-01  4.43156E-02
  6.84933E-01  4.17168E-02
  7.82780E-01  3.95946E-02
  8.80628E-01  3.78079E-02
  9.78476E-01  3.62686E-02
  1.07632E+00  3.59570E-02
  1.17417E+00  3.59570E-02
  1.36987E+00  3.59570E-02
  1.56556E+00  3.59570E-02
  1.76126E+00  3.59570E-02
  1.95695E+00  3.59570E-02
  2.15265E+00  3.59570E-02
  2.44619E+00  3.59570E-02
  2.73973E+00  3.59570E-02
  2.93543E+00  3.59570E-02
  3.42466E+00  3.59570E-02
  3.91390E+00  3.59570E-02
  4.30529E+00  3.59570E-02
  4.89238E+00  3.59570E-02
  5.87085E+00  3.59570E-02
  6.84933E+00  3.59570E-02
  7.82780E+00  3.59570E-02
  8.80628E+00  3.59570E-02
  9.78476E+00  3.59570E-02
  1.07632E+01  3.59570E-02
  1.17417E+01  3.59570E-02
  1.36987E+01  3.59570E-02
  1.56556E+01  3.59570E-02
  1.76126E+01  3.59570E-02
  1.95695E+01  3.59570E-02
  2.15265E+01  3.59570E-02
  2.44619E+01  3.59570E-02
  2.73973E+01  3.59570E-02
  2.93543E+01  3.59570E-02
  3.42466E+01  3.59570E-02
  3.91390E+01  3.59570E-02
  4.30529E+01  3.59570E-02
  4.89238E+01  3.59570E-02
  5.87085E+01  3.59570E-02
  6.84933E+01  3.59570E-02
  7.82780E+01  3.59570E-02
  8.80628E+01  3.59570E-02
  9.78476E+01  3.59570E-02
  1.07632E+02  3.59570E-02
  1.17417E+02  3.59570E-02
  1.36987E+02  3.59570E-02
  1.56556E+02  3.59570E-02
  1.76126E+02  3.59570E-02
  1.95695E+02  3.59570E-02
  2.15265E+02  3.59570E-02
  2.44619E+02  3.59570E-02
  2.73973E+02  3.59570E-02
  2.93543E+02  3.59570E-02
  3.42466E+02  3.59570E-02
  3.91390E+02  3.59570E-02
  4.30529E+02  3.59570E-02
  4.89238E+02  3.59570E-02
  5.87085E+02  3.59570E-02
  6.84933E+02  3.59570E-02
  7.82780E+02  3.59570E-02
  8.80628E+02  3.59570E-02
  9.78476E+02  3.59570E-02
  1.07632E+03  3.59570E-02
  1.17417E+03  3.59570E-02
  1.36987E+03  3.59570E-02
  1.56556E+03  3.59570E-02
  1.76126E+03  3.59570E-02
  1.95695E+03  3.59570E-02
  2.15265E+03  3.59570E-02
  2.44619E+03  3.59570E-02
  2.73973E+03  3.59570E-02
  2.93543E+03  3.59570E-02
  3.42466E+03  3.59570E-02
  3.91390E+03  3.59570E-02
  4.30529E+03  3.59570E-02
  4.89238E+03  3.59570E-02
  5.87085E+03  3.59570E-02
  6.84933E+03  3.59570E-02
  7.82780E+03  3.59570E-02
  8.80628E+03  3.59570E-02
  9.78476E+03  3.59570E-02
  1.07632E+04  3.59570E-02
  1.17417E+04  3.59570E-02
  1.36987E+04  3.59570E-02
  1.56556E+04  3.59570E-02
  1.76126E+04  3.59570E-02
  1.95695E+04  3.59570E-02


==> anc/colstop/sbethe/sdbase/pshcor-76.tab <==
# Atomic number = 76   (Os)   Projectile: positron
#
#  S(0) =  7.467418E+01
#  I(0) =  2.122614E+01 a.u. =  5.775927E+02 eV
#  D(0) =  2.500848E+00
#
#        Z =  7.60000E+01
#    EXPOT =  6.47343E+02 eV
#       S0 =  7.46742E+01
#   1-S0/Z =  1.74450E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -8.98190E-02
#    P( 2) =  3.64090E-01
#    P( 3) = -4.20120E-01
#    P( 4) =  2.36470E-01
#    P( 5) = -5.96420E-02
#    P( 6) =  5.30270E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.84770E-01
  2.15265E-04 -3.09607E-01
  2.44619E-04 -3.44834E-01
  2.73973E-04 -3.77696E-01
  2.93543E-04 -3.98637E-01
  3.42466E-04 -4.46713E-01
  3.91390E-04 -4.90252E-01
  4.30529E-04 -5.21667E-01
  4.89238E-04 -5.65007E-01
  5.87085E-04 -6.28306E-01
  6.84933E-04 -5.51704E-01
  7.82780E-04 -4.71097E-01
  8.80628E-04 -4.02739E-01
  9.78476E-04 -3.43831E-01
  1.07632E-03 -2.93347E-01
  1.17417E-03 -2.49271E-01
  1.36987E-03 -1.76921E-01
  1.56556E-03 -1.21085E-01
  1.76126E-03 -7.67887E-02
  1.95695E-03 -4.05586E-02
  2.15265E-03 -1.01628E-02
  2.44619E-03  2.56409E-02
  2.73973E-03  5.43733E-02
  2.93543E-03  7.08751E-02
  3.42466E-03  1.04995E-01
  3.91390E-03  1.32864E-01
  4.30529E-03  1.49897E-01
  4.89238E-03  1.71006E-01
  5.87085E-03  1.93906E-01
  6.84933E-03  2.07511E-01
  7.82780E-03  2.14088E-01
  8.80628E-03  2.18326E-01
  9.78476E-03  2.19567E-01
  1.07632E-02  2.20886E-01
  1.17417E-02  2.19257E-01
  1.36987E-02  2.17154E-01
  1.56556E-02  2.12770E-01
  1.76126E-02  2.08616E-01
  1.95695E-02  2.05045E-01
  2.15265E-02  2.02231E-01
  2.44619E-02  1.96430E-01
  2.73973E-02  1.89891E-01
  2.93543E-02  1.85437E-01
  3.42466E-02  1.74609E-01
  3.91390E-02  1.64666E-01
  4.30529E-02  1.57454E-01
  4.89238E-02  1.47826E-01
  5.87085E-02  1.34509E-01
  6.84933E-02  1.23870E-01
  7.82780E-02  1.15228E-01
  8.80628E-02  1.08088E-01
  9.78476E-02  1.02097E-01
  1.07632E-01  9.70008E-02
  1.17417E-01  9.26124E-02
  1.36987E-01  8.54374E-02
  1.56556E-01  7.98096E-02
  1.76126E-01  7.52665E-02
  1.95695E-01  7.15123E-02
  2.15265E-01  6.83497E-02
  2.44619E-01  6.44271E-02
  2.73973E-01  6.12277E-02
  2.93543E-01  5.93963E-02
  3.42466E-01  5.55906E-02
  3.91390E-01  5.25774E-02
  4.30529E-01  5.05672E-02
  4.89238E-01  4.80324E-02
  5.87085E-01  4.46918E-02
  6.84933E-01  4.20779E-02
  7.82780E-01  3.99431E-02
  8.80628E-01  3.81451E-02
  9.78476E-01  3.65954E-02
  1.07632E+00  3.62817E-02
  1.17417E+00  3.62817E-02
  1.36987E+00  3.62817E-02
  1.56556E+00  3.62817E-02
  1.76126E+00  3.62817E-02
  1.95695E+00  3.62817E-02
  2.15265E+00  3.62817E-02
  2.44619E+00  3.62817E-02
  2.73973E+00  3.62817E-02
  2.93543E+00  3.62817E-02
  3.42466E+00  3.62817E-02
  3.91390E+00  3.62817E-02
  4.30529E+00  3.62817E-02
  4.89238E+00  3.62817E-02
  5.87085E+00  3.62817E-02
  6.84933E+00  3.62817E-02
  7.82780E+00  3.62817E-02
  8.80628E+00  3.62817E-02
  9.78476E+00  3.62817E-02
  1.07632E+01  3.62817E-02
  1.17417E+01  3.62817E-02
  1.36987E+01  3.62817E-02
  1.56556E+01  3.62817E-02
  1.76126E+01  3.62817E-02
  1.95695E+01  3.62817E-02
  2.15265E+01  3.62817E-02
  2.44619E+01  3.62817E-02
  2.73973E+01  3.62817E-02
  2.93543E+01  3.62817E-02
  3.42466E+01  3.62817E-02
  3.91390E+01  3.62817E-02
  4.30529E+01  3.62817E-02
  4.89238E+01  3.62817E-02
  5.87085E+01  3.62817E-02
  6.84933E+01  3.62817E-02
  7.82780E+01  3.62817E-02
  8.80628E+01  3.62817E-02
  9.78476E+01  3.62817E-02
  1.07632E+02  3.62817E-02
  1.17417E+02  3.62817E-02
  1.36987E+02  3.62817E-02
  1.56556E+02  3.62817E-02
  1.76126E+02  3.62817E-02
  1.95695E+02  3.62817E-02
  2.15265E+02  3.62817E-02
  2.44619E+02  3.62817E-02
  2.73973E+02  3.62817E-02
  2.93543E+02  3.62817E-02
  3.42466E+02  3.62817E-02
  3.91390E+02  3.62817E-02
  4.30529E+02  3.62817E-02
  4.89238E+02  3.62817E-02
  5.87085E+02  3.62817E-02
  6.84933E+02  3.62817E-02
  7.82780E+02  3.62817E-02
  8.80628E+02  3.62817E-02
  9.78476E+02  3.62817E-02
  1.07632E+03  3.62817E-02
  1.17417E+03  3.62817E-02
  1.36987E+03  3.62817E-02
  1.56556E+03  3.62817E-02
  1.76126E+03  3.62817E-02
  1.95695E+03  3.62817E-02
  2.15265E+03  3.62817E-02
  2.44619E+03  3.62817E-02
  2.73973E+03  3.62817E-02
  2.93543E+03  3.62817E-02
  3.42466E+03  3.62817E-02
  3.91390E+03  3.62817E-02
  4.30529E+03  3.62817E-02
  4.89238E+03  3.62817E-02
  5.87085E+03  3.62817E-02
  6.84933E+03  3.62817E-02
  7.82780E+03  3.62817E-02
  8.80628E+03  3.62817E-02
  9.78476E+03  3.62817E-02
  1.07632E+04  3.62817E-02
  1.17417E+04  3.62817E-02
  1.36987E+04  3.62817E-02
  1.56556E+04  3.62817E-02
  1.76126E+04  3.62817E-02
  1.95695E+04  3.62817E-02


==> anc/colstop/sbethe/sdbase/pshcor-77.tab <==
# Atomic number = 77   (Ir)   Projectile: positron
#
#  S(0) =  7.563291E+01
#  I(0) =  2.153285E+01 a.u. =  5.859387E+02 eV
#  D(0) =  2.613990E+00
#
#        Z =  7.70000E+01
#    EXPOT =  6.57708E+02 eV
#       S0 =  7.56329E+01
#   1-S0/Z =  1.77540E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -9.19950E-02
#    P( 2) =  3.71990E-01
#    P( 3) = -4.29510E-01
#    P( 4) =  2.41930E-01
#    P( 5) = -6.11450E-02
#    P( 6) =  5.45460E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.77110E-01
  2.15265E-04 -3.01999E-01
  2.44619E-04 -3.37632E-01
  2.73973E-04 -3.71081E-01
  2.93543E-04 -3.92290E-01
  3.42466E-04 -4.41459E-01
  3.91390E-04 -4.85944E-01
  4.30529E-04 -5.18015E-01
  4.89238E-04 -5.62182E-01
  5.87085E-04 -6.26313E-01
  6.84933E-04 -5.64112E-01
  7.82780E-04 -4.83315E-01
  8.80628E-04 -4.14688E-01
  9.78476E-04 -3.55285E-01
  1.07632E-03 -3.04217E-01
  1.17417E-03 -2.58791E-01
  1.36987E-03 -1.85110E-01
  1.56556E-03 -1.27713E-01
  1.76126E-03 -8.20744E-02
  1.95695E-03 -4.49635E-02
  2.15265E-03 -1.36873E-02
  2.44619E-03  2.25943E-02
  2.73973E-03  5.20353E-02
  2.93543E-03  6.83082E-02
  3.42466E-03  1.02998E-01
  3.91390E-03  1.30492E-01
  4.30529E-03  1.47892E-01
  4.89238E-03  1.69188E-01
  5.87085E-03  1.93010E-01
  6.84933E-03  2.07108E-01
  7.82780E-03  2.14183E-01
  8.80628E-03  2.18040E-01
  9.78476E-03  2.20265E-01
  1.07632E-02  2.20377E-01
  1.17417E-02  2.20485E-01
  1.36987E-02  2.17157E-01
  1.56556E-02  2.13623E-01
  1.76126E-02  2.09347E-01
  1.95695E-02  2.05662E-01
  2.15265E-02  2.02765E-01
  2.44619E-02  1.97174E-01
  2.73973E-02  1.90776E-01
  2.93543E-02  1.86389E-01
  3.42466E-02  1.75668E-01
  3.91390E-02  1.65778E-01
  4.30529E-02  1.58586E-01
  4.89238E-02  1.48967E-01
  5.87085E-02  1.35634E-01
  6.84933E-02  1.24964E-01
  7.82780E-02  1.16287E-01
  8.80628E-02  1.09112E-01
  9.78476E-02  1.03089E-01
  1.07632E-01  9.79620E-02
  1.17417E-01  9.35459E-02
  1.36987E-01  8.63223E-02
  1.56556E-01  8.06539E-02
  1.76126E-01  7.60764E-02
  1.95695E-01  7.22927E-02
  2.15265E-01  6.91045E-02
  2.44619E-01  6.51492E-02
  2.73973E-01  6.19222E-02
  2.93543E-01  6.00748E-02
  3.42466E-01  5.62347E-02
  3.91390E-01  5.31933E-02
  4.30529E-01  5.11638E-02
  4.89238E-01  4.86040E-02
  5.87085E-01  4.52291E-02
  6.84933E-01  4.25872E-02
  7.82780E-01  4.04287E-02
  8.80628E-01  3.86100E-02
  9.78476E-01  3.70421E-02
  1.07632E+00  3.67246E-02
  1.17417E+00  3.67246E-02
  1.36987E+00  3.67246E-02
  1.56556E+00  3.67246E-02
  1.76126E+00  3.67246E-02
  1.95695E+00  3.67246E-02
  2.15265E+00  3.67246E-02
  2.44619E+00  3.67246E-02
  2.73973E+00  3.67246E-02
  2.93543E+00  3.67246E-02
  3.42466E+00  3.67246E-02
  3.91390E+00  3.67246E-02
  4.30529E+00  3.67246E-02
  4.89238E+00  3.67246E-02
  5.87085E+00  3.67246E-02
  6.84933E+00  3.67246E-02
  7.82780E+00  3.67246E-02
  8.80628E+00  3.67246E-02
  9.78476E+00  3.67246E-02
  1.07632E+01  3.67246E-02
  1.17417E+01  3.67246E-02
  1.36987E+01  3.67246E-02
  1.56556E+01  3.67246E-02
  1.76126E+01  3.67246E-02
  1.95695E+01  3.67246E-02
  2.15265E+01  3.67246E-02
  2.44619E+01  3.67246E-02
  2.73973E+01  3.67246E-02
  2.93543E+01  3.67246E-02
  3.42466E+01  3.67246E-02
  3.91390E+01  3.67246E-02
  4.30529E+01  3.67246E-02
  4.89238E+01  3.67246E-02
  5.87085E+01  3.67246E-02
  6.84933E+01  3.67246E-02
  7.82780E+01  3.67246E-02
  8.80628E+01  3.67246E-02
  9.78476E+01  3.67246E-02
  1.07632E+02  3.67246E-02
  1.17417E+02  3.67246E-02
  1.36987E+02  3.67246E-02
  1.56556E+02  3.67246E-02
  1.76126E+02  3.67246E-02
  1.95695E+02  3.67246E-02
  2.15265E+02  3.67246E-02
  2.44619E+02  3.67246E-02
  2.73973E+02  3.67246E-02
  2.93543E+02  3.67246E-02
  3.42466E+02  3.67246E-02
  3.91390E+02  3.67246E-02
  4.30529E+02  3.67246E-02
  4.89238E+02  3.67246E-02
  5.87085E+02  3.67246E-02
  6.84933E+02  3.67246E-02
  7.82780E+02  3.67246E-02
  8.80628E+02  3.67246E-02
  9.78476E+02  3.67246E-02
  1.07632E+03  3.67246E-02
  1.17417E+03  3.67246E-02
  1.36987E+03  3.67246E-02
  1.56556E+03  3.67246E-02
  1.76126E+03  3.67246E-02
  1.95695E+03  3.67246E-02
  2.15265E+03  3.67246E-02
  2.44619E+03  3.67246E-02
  2.73973E+03  3.67246E-02
  2.93543E+03  3.67246E-02
  3.42466E+03  3.67246E-02
  3.91390E+03  3.67246E-02
  4.30529E+03  3.67246E-02
  4.89238E+03  3.67246E-02
  5.87085E+03  3.67246E-02
  6.84933E+03  3.67246E-02
  7.82780E+03  3.67246E-02
  8.80628E+03  3.67246E-02
  9.78476E+03  3.67246E-02
  1.07632E+04  3.67246E-02
  1.17417E+04  3.67246E-02
  1.36987E+04  3.67246E-02
  1.56556E+04  3.67246E-02
  1.76126E+04  3.67246E-02
  1.95695E+04  3.67246E-02


==> anc/colstop/sbethe/sdbase/pshcor-78.tab <==
# Atomic number = 78   (Pt)   Projectile: positron
#
#  S(0) =  7.659097E+01
#  I(0) =  2.211899E+01 a.u. =  6.018884E+02 eV
#  D(0) =  2.681303E+00
#
#        Z =  7.80000E+01
#    EXPOT =  6.76704E+02 eV
#       S0 =  7.65910E+01
#   1-S0/Z =  1.80640E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -9.32100E-02
#    P( 2) =  3.91770E-01
#    P( 3) = -4.69470E-01
#    P( 4) =  2.73380E-01
#    P( 5) = -7.19330E-02
#    P( 6) =  6.80330E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.52890E-01
  2.15265E-04 -2.77795E-01
  2.44619E-04 -3.13804E-01
  2.73973E-04 -3.47929E-01
  2.93543E-04 -3.69843E-01
  3.42466E-04 -4.20457E-01
  3.91390E-04 -4.66279E-01
  4.30529E-04 -4.99234E-01
  4.89238E-04 -5.44829E-01
  5.87085E-04 -6.10007E-01
  6.84933E-04 -5.75680E-01
  7.82780E-04 -4.94901E-01
  8.80628E-04 -4.25928E-01
  9.78476E-04 -3.66009E-01
  1.07632E-03 -3.14403E-01
  1.17417E-03 -2.68564E-01
  1.36987E-03 -1.93127E-01
  1.56556E-03 -1.34612E-01
  1.76126E-03 -8.77218E-02
  1.95695E-03 -4.95391E-02
  2.15265E-03 -1.80292E-02
  2.44619E-03  1.94129E-02
  2.73973E-03  4.95180E-02
  2.93543E-03  6.57426E-02
  3.42466E-03  1.00916E-01
  3.91390E-03  1.27739E-01
  4.30529E-03  1.45857E-01
  4.89238E-03  1.66971E-01
  5.87085E-03  1.91851E-01
  6.84933E-03  2.06209E-01
  7.82780E-03  2.14037E-01
  8.80628E-03  2.18271E-01
  9.78476E-03  2.20609E-01
  1.07632E-02  2.20922E-01
  1.17417E-02  2.21026E-01
  1.36987E-02  2.18915E-01
  1.56556E-02  2.14142E-01
  1.76126E-02  2.09796E-01
  1.95695E-02  2.05968E-01
  2.15265E-02  2.03032E-01
  2.44619E-02  1.97585E-01
  2.73973E-02  1.91381E-01
  2.93543E-02  1.87119E-01
  3.42466E-02  1.76659E-01
  3.91390E-02  1.66942E-01
  4.30529E-02  1.59838E-01
  4.89238E-02  1.50286E-01
  5.87085E-02  1.36962E-01
  6.84933E-02  1.26234E-01
  7.82780E-02  1.17473E-01
  8.80628E-02  1.10207E-01
  9.78476E-02  1.04094E-01
  1.07632E-01  9.88838E-02
  1.17417E-01  9.43916E-02
  1.36987E-01  8.70391E-02
  1.56556E-01  8.12699E-02
  1.76126E-01  7.66147E-02
  1.95695E-01  7.27718E-02
  2.15265E-01  6.95387E-02
  2.44619E-01  6.55369E-02
  2.73973E-01  6.22813E-02
  2.93543E-01  6.04222E-02
  3.42466E-01  5.65706E-02
  3.91390E-01  5.35341E-02
  4.30529E-01  5.15157E-02
  4.89238E-01  4.89793E-02
  5.87085E-01  4.56519E-02
  6.84933E-01  4.30598E-02
  7.82780E-01  4.09495E-02
  8.80628E-01  3.91758E-02
  9.78476E-01  3.76492E-02
  1.07632E+00  3.73403E-02
  1.17417E+00  3.73403E-02
  1.36987E+00  3.73403E-02
  1.56556E+00  3.73403E-02
  1.76126E+00  3.73403E-02
  1.95695E+00  3.73403E-02
  2.15265E+00  3.73403E-02
  2.44619E+00  3.73403E-02
  2.73973E+00  3.73403E-02
  2.93543E+00  3.73403E-02
  3.42466E+00  3.73403E-02
  3.91390E+00  3.73403E-02
  4.30529E+00  3.73403E-02
  4.89238E+00  3.73403E-02
  5.87085E+00  3.73403E-02
  6.84933E+00  3.73403E-02
  7.82780E+00  3.73403E-02
  8.80628E+00  3.73403E-02
  9.78476E+00  3.73403E-02
  1.07632E+01  3.73403E-02
  1.17417E+01  3.73403E-02
  1.36987E+01  3.73403E-02
  1.56556E+01  3.73403E-02
  1.76126E+01  3.73403E-02
  1.95695E+01  3.73403E-02
  2.15265E+01  3.73403E-02
  2.44619E+01  3.73403E-02
  2.73973E+01  3.73403E-02
  2.93543E+01  3.73403E-02
  3.42466E+01  3.73403E-02
  3.91390E+01  3.73403E-02
  4.30529E+01  3.73403E-02
  4.89238E+01  3.73403E-02
  5.87085E+01  3.73403E-02
  6.84933E+01  3.73403E-02
  7.82780E+01  3.73403E-02
  8.80628E+01  3.73403E-02
  9.78476E+01  3.73403E-02
  1.07632E+02  3.73403E-02
  1.17417E+02  3.73403E-02
  1.36987E+02  3.73403E-02
  1.56556E+02  3.73403E-02
  1.76126E+02  3.73403E-02
  1.95695E+02  3.73403E-02
  2.15265E+02  3.73403E-02
  2.44619E+02  3.73403E-02
  2.73973E+02  3.73403E-02
  2.93543E+02  3.73403E-02
  3.42466E+02  3.73403E-02
  3.91390E+02  3.73403E-02
  4.30529E+02  3.73403E-02
  4.89238E+02  3.73403E-02
  5.87085E+02  3.73403E-02
  6.84933E+02  3.73403E-02
  7.82780E+02  3.73403E-02
  8.80628E+02  3.73403E-02
  9.78476E+02  3.73403E-02
  1.07632E+03  3.73403E-02
  1.17417E+03  3.73403E-02
  1.36987E+03  3.73403E-02
  1.56556E+03  3.73403E-02
  1.76126E+03  3.73403E-02
  1.95695E+03  3.73403E-02
  2.15265E+03  3.73403E-02
  2.44619E+03  3.73403E-02
  2.73973E+03  3.73403E-02
  2.93543E+03  3.73403E-02
  3.42466E+03  3.73403E-02
  3.91390E+03  3.73403E-02
  4.30529E+03  3.73403E-02
  4.89238E+03  3.73403E-02
  5.87085E+03  3.73403E-02
  6.84933E+03  3.73403E-02
  7.82780E+03  3.73403E-02
  8.80628E+03  3.73403E-02
  9.78476E+03  3.73403E-02
  1.07632E+04  3.73403E-02
  1.17417E+04  3.73403E-02
  1.36987E+04  3.73403E-02
  1.56556E+04  3.73403E-02
  1.76126E+04  3.73403E-02
  1.95695E+04  3.73403E-02


==> anc/colstop/sbethe/sdbase/pshcor-79.tab <==
# Atomic number = 79   (Au)   Projectile: positron
#
#  S(0) =  7.754816E+01
#  I(0) =  2.243935E+01 a.u. =  6.106058E+02 eV
#  D(0) =  2.706040E+00
#
#        Z =  7.90000E+01
#    EXPOT =  6.87966E+02 eV
#       S0 =  7.75481E+01
#   1-S0/Z =  1.83780E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -1.03310E-01
#    P( 2) =  4.25700E-01
#    P( 3) = -5.12210E-01
#    P( 4) =  2.99110E-01
#    P( 5) = -7.93310E-02
#    P( 6) =  7.61650E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.44582E-01
  2.15265E-04 -2.69251E-01
  2.44619E-04 -3.05278E-01
  2.73973E-04 -3.39469E-01
  2.93543E-04 -3.61460E-01
  3.42466E-04 -4.12869E-01
  3.91390E-04 -4.59591E-01
  4.30529E-04 -4.93431E-01
  4.89238E-04 -5.39910E-01
  5.87085E-04 -6.06525E-01
  6.84933E-04 -5.87996E-01
  7.82780E-04 -5.07207E-01
  8.80628E-04 -4.38080E-01
  9.78476E-04 -3.77884E-01
  1.07632E-03 -3.25805E-01
  1.17417E-03 -2.79412E-01
  1.36987E-03 -2.02611E-01
  1.56556E-03 -1.42566E-01
  1.76126E-03 -9.47242E-02
  1.95695E-03 -5.57019E-02
  2.15265E-03 -2.30642E-02
  2.44619E-03  1.54278E-02
  2.73973E-03  4.59726E-02
  2.93543E-03  6.27313E-02
  3.42466E-03  9.81155E-02
  3.91390E-03  1.24543E-01
  4.30529E-03  1.42904E-01
  4.89238E-03  1.64519E-01
  5.87085E-03  1.90036E-01
  6.84933E-03  2.04844E-01
  7.82780E-03  2.13480E-01
  8.80628E-03  2.18059E-01
  9.78476E-03  2.20483E-01
  1.07632E-02  2.21105E-01
  1.17417E-02  2.21227E-01
  1.36987E-02  2.18267E-01
  1.56556E-02  2.14416E-01
  1.76126E-02  2.10008E-01
  1.95695E-02  2.06073E-01
  2.15265E-02  2.02943E-01
  2.44619E-02  1.97676E-01
  2.73973E-02  1.91621E-01
  2.93543E-02  1.87439E-01
  3.42466E-02  1.77123E-01
  3.91390E-02  1.67490E-01
  4.30529E-02  1.60422E-01
  4.89238E-02  1.50893E-01
  5.87085E-02  1.37561E-01
  6.84933E-02  1.26802E-01
  7.82780E-02  1.18003E-01
  8.80628E-02  1.10699E-01
  9.78476E-02  1.04551E-01
  1.07632E-01  9.93095E-02
  1.17417E-01  9.47906E-02
  1.36987E-01  8.73958E-02
  1.56556E-01  8.15959E-02
  1.76126E-01  7.69189E-02
  1.95695E-01  7.30604E-02
  2.15265E-01  6.98164E-02
  2.44619E-01  6.58039E-02
  2.73973E-01  6.25424E-02
  2.93543E-01  6.06809E-02
  3.42466E-01  5.68269E-02
  3.91390E-01  5.37905E-02
  4.30529E-01  5.17727E-02
  4.89238E-01  4.92372E-02
  5.87085E-01  4.59099E-02
  6.84933E-01  4.33155E-02
  7.82780E-01  4.12006E-02
  8.80628E-01  3.94206E-02
  9.78476E-01  3.78863E-02
  1.07632E+00  3.75755E-02
  1.17417E+00  3.75755E-02
  1.36987E+00  3.75755E-02
  1.56556E+00  3.75755E-02
  1.76126E+00  3.75755E-02
  1.95695E+00  3.75755E-02
  2.15265E+00  3.75755E-02
  2.44619E+00  3.75755E-02
  2.73973E+00  3.75755E-02
  2.93543E+00  3.75755E-02
  3.42466E+00  3.75755E-02
  3.91390E+00  3.75755E-02
  4.30529E+00  3.75755E-02
  4.89238E+00  3.75755E-02
  5.87085E+00  3.75755E-02
  6.84933E+00  3.75755E-02
  7.82780E+00  3.75755E-02
  8.80628E+00  3.75755E-02
  9.78476E+00  3.75755E-02
  1.07632E+01  3.75755E-02
  1.17417E+01  3.75755E-02
  1.36987E+01  3.75755E-02
  1.56556E+01  3.75755E-02
  1.76126E+01  3.75755E-02
  1.95695E+01  3.75755E-02
  2.15265E+01  3.75755E-02
  2.44619E+01  3.75755E-02
  2.73973E+01  3.75755E-02
  2.93543E+01  3.75755E-02
  3.42466E+01  3.75755E-02
  3.91390E+01  3.75755E-02
  4.30529E+01  3.75755E-02
  4.89238E+01  3.75755E-02
  5.87085E+01  3.75755E-02
  6.84933E+01  3.75755E-02
  7.82780E+01  3.75755E-02
  8.80628E+01  3.75755E-02
  9.78476E+01  3.75755E-02
  1.07632E+02  3.75755E-02
  1.17417E+02  3.75755E-02
  1.36987E+02  3.75755E-02
  1.56556E+02  3.75755E-02
  1.76126E+02  3.75755E-02
  1.95695E+02  3.75755E-02
  2.15265E+02  3.75755E-02
  2.44619E+02  3.75755E-02
  2.73973E+02  3.75755E-02
  2.93543E+02  3.75755E-02
  3.42466E+02  3.75755E-02
  3.91390E+02  3.75755E-02
  4.30529E+02  3.75755E-02
  4.89238E+02  3.75755E-02
  5.87085E+02  3.75755E-02
  6.84933E+02  3.75755E-02
  7.82780E+02  3.75755E-02
  8.80628E+02  3.75755E-02
  9.78476E+02  3.75755E-02
  1.07632E+03  3.75755E-02
  1.17417E+03  3.75755E-02
  1.36987E+03  3.75755E-02
  1.56556E+03  3.75755E-02
  1.76126E+03  3.75755E-02
  1.95695E+03  3.75755E-02
  2.15265E+03  3.75755E-02
  2.44619E+03  3.75755E-02
  2.73973E+03  3.75755E-02
  2.93543E+03  3.75755E-02
  3.42466E+03  3.75755E-02
  3.91390E+03  3.75755E-02
  4.30529E+03  3.75755E-02
  4.89238E+03  3.75755E-02
  5.87085E+03  3.75755E-02
  6.84933E+03  3.75755E-02
  7.82780E+03  3.75755E-02
  8.80628E+03  3.75755E-02
  9.78476E+03  3.75755E-02
  1.07632E+04  3.75755E-02
  1.17417E+04  3.75755E-02
  1.36987E+04  3.75755E-02
  1.56556E+04  3.75755E-02
  1.76126E+04  3.75755E-02
  1.95695E+04  3.75755E-02


==> anc/colstop/sbethe/sdbase/pshcor-80.tab <==
# Atomic number = 80   (Hg)   Projectile: positron
#
#  S(0) =  7.850447E+01
#  I(0) =  2.248357E+01 a.u. =  6.118091E+02 eV
#  D(0) =  2.791711E+00
#
#        Z =  8.00000E+01
#    EXPOT =  6.90695E+02 eV
#       S0 =  7.85045E+01
#   1-S0/Z =  1.86940E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -1.34560E-01
#    P( 2) =  5.27530E-01
#    P( 3) = -6.39910E-01
#    P( 4) =  3.76500E-01
#    P( 5) = -1.01950E-01
#    P( 6) =  1.01700E-02
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.52490E-01
  2.15265E-04 -2.77018E-01
  2.44619E-04 -3.11952E-01
  2.73973E-04 -3.45907E-01
  2.93543E-04 -3.67833E-01
  3.42466E-04 -4.19353E-01
  3.91390E-04 -4.66169E-01
  4.30529E-04 -5.00699E-01
  4.89238E-04 -5.47658E-01
  5.87085E-04 -6.15693E-01
  6.84933E-04 -6.00611E-01
  7.82780E-04 -5.19770E-01
  8.80628E-04 -4.50560E-01
  9.78476E-04 -3.89761E-01
  1.07632E-03 -3.37612E-01
  1.17417E-03 -2.90508E-01
  1.36987E-03 -2.12261E-01
  1.56556E-03 -1.51030E-01
  1.76126E-03 -1.01791E-01
  1.95695E-03 -6.16699E-02
  2.15265E-03 -2.81734E-02
  2.44619E-03  1.07974E-02
  2.73973E-03  4.22212E-02
  2.93543E-03  5.94772E-02
  3.42466E-03  9.52858E-02
  3.91390E-03  1.22119E-01
  4.30529E-03  1.40443E-01
  4.89238E-03  1.62388E-01
  5.87085E-03  1.88009E-01
  6.84933E-03  2.03658E-01
  7.82780E-03  2.13188E-01
  8.80628E-03  2.17934E-01
  9.78476E-03  2.20733E-01
  1.07632E-02  2.21726E-01
  1.17417E-02  2.20830E-01
  1.36987E-02  2.18982E-01
  1.56556E-02  2.15167E-01
  1.76126E-02  2.10698E-01
  1.95695E-02  2.06918E-01
  2.15265E-02  2.03532E-01
  2.44619E-02  1.98223E-01
  2.73973E-02  1.92256E-01
  2.93543E-02  1.88153E-01
  3.42466E-02  1.78020E-01
  3.91390E-02  1.68514E-01
  4.30529E-02  1.61506E-01
  4.89238E-02  1.52016E-01
  5.87085E-02  1.38662E-01
  6.84933E-02  1.27830E-01
  7.82780E-02  1.18942E-01
  8.80628E-02  1.11550E-01
  9.78476E-02  1.05321E-01
  1.07632E-01  1.00007E-01
  1.17417E-01  9.54248E-02
  1.36987E-01  8.79284E-02
  1.56556E-01  8.20548E-02
  1.76126E-01  7.73246E-02
  1.95695E-01  7.34281E-02
  2.15265E-01  7.01572E-02
  2.44619E-01  6.61186E-02
  2.73973E-01  6.28422E-02
  2.93543E-01  6.09749E-02
  3.42466E-01  5.71142E-02
  3.91390E-01  5.40768E-02
  4.30529E-01  5.20594E-02
  4.89238E-01  4.95241E-02
  5.87085E-01  4.61929E-02
  6.84933E-01  4.35881E-02
  7.82780E-01  4.14568E-02
  8.80628E-01  3.96557E-02
  9.78476E-01  3.80966E-02
  1.07632E+00  3.77800E-02
  1.17417E+00  3.77800E-02
  1.36987E+00  3.77800E-02
  1.56556E+00  3.77800E-02
  1.76126E+00  3.77800E-02
  1.95695E+00  3.77800E-02
  2.15265E+00  3.77800E-02
  2.44619E+00  3.77800E-02
  2.73973E+00  3.77800E-02
  2.93543E+00  3.77800E-02
  3.42466E+00  3.77800E-02
  3.91390E+00  3.77800E-02
  4.30529E+00  3.77800E-02
  4.89238E+00  3.77800E-02
  5.87085E+00  3.77800E-02
  6.84933E+00  3.77800E-02
  7.82780E+00  3.77800E-02
  8.80628E+00  3.77800E-02
  9.78476E+00  3.77800E-02
  1.07632E+01  3.77800E-02
  1.17417E+01  3.77800E-02
  1.36987E+01  3.77800E-02
  1.56556E+01  3.77800E-02
  1.76126E+01  3.77800E-02
  1.95695E+01  3.77800E-02
  2.15265E+01  3.77800E-02
  2.44619E+01  3.77800E-02
  2.73973E+01  3.77800E-02
  2.93543E+01  3.77800E-02
  3.42466E+01  3.77800E-02
  3.91390E+01  3.77800E-02
  4.30529E+01  3.77800E-02
  4.89238E+01  3.77800E-02
  5.87085E+01  3.77800E-02
  6.84933E+01  3.77800E-02
  7.82780E+01  3.77800E-02
  8.80628E+01  3.77800E-02
  9.78476E+01  3.77800E-02
  1.07632E+02  3.77800E-02
  1.17417E+02  3.77800E-02
  1.36987E+02  3.77800E-02
  1.56556E+02  3.77800E-02
  1.76126E+02  3.77800E-02
  1.95695E+02  3.77800E-02
  2.15265E+02  3.77800E-02
  2.44619E+02  3.77800E-02
  2.73973E+02  3.77800E-02
  2.93543E+02  3.77800E-02
  3.42466E+02  3.77800E-02
  3.91390E+02  3.77800E-02
  4.30529E+02  3.77800E-02
  4.89238E+02  3.77800E-02
  5.87085E+02  3.77800E-02
  6.84933E+02  3.77800E-02
  7.82780E+02  3.77800E-02
  8.80628E+02  3.77800E-02
  9.78476E+02  3.77800E-02
  1.07632E+03  3.77800E-02
  1.17417E+03  3.77800E-02
  1.36987E+03  3.77800E-02
  1.56556E+03  3.77800E-02
  1.76126E+03  3.77800E-02
  1.95695E+03  3.77800E-02
  2.15265E+03  3.77800E-02
  2.44619E+03  3.77800E-02
  2.73973E+03  3.77800E-02
  2.93543E+03  3.77800E-02
  3.42466E+03  3.77800E-02
  3.91390E+03  3.77800E-02
  4.30529E+03  3.77800E-02
  4.89238E+03  3.77800E-02
  5.87085E+03  3.77800E-02
  6.84933E+03  3.77800E-02
  7.82780E+03  3.77800E-02
  8.80628E+03  3.77800E-02
  9.78476E+03  3.77800E-02
  1.07632E+04  3.77800E-02
  1.17417E+04  3.77800E-02
  1.36987E+04  3.77800E-02
  1.56556E+04  3.77800E-02
  1.76126E+04  3.77800E-02
  1.95695E+04  3.77800E-02


==> anc/colstop/sbethe/sdbase/pshcor-81.tab <==
# Atomic number = 81   (Tl)   Projectile: positron
#
#  S(0) =  7.945950E+01
#  I(0) =  2.266638E+01 a.u. =  6.167836E+02 eV
#  D(0) =  2.879469E+00
#
#        Z =  8.10000E+01
#    EXPOT =  6.97654E+02 eV
#       S0 =  7.94595E+01
#   1-S0/Z =  1.90190E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -1.63770E-01
#    P( 2) =  6.23860E-01
#    P( 3) = -7.62470E-01
#    P( 4) =  4.52190E-01
#    P( 5) = -1.24530E-01
#    P( 6) =  1.27690E-02
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.54603E-01
  2.15265E-04 -2.78462E-01
  2.44619E-04 -3.13144E-01
  2.73973E-04 -3.46430E-01
  2.93543E-04 -3.67565E-01
  3.42466E-04 -4.18635E-01
  3.91390E-04 -4.66127E-01
  4.30529E-04 -5.00978E-01
  4.89238E-04 -5.48439E-01
  5.87085E-04 -6.17661E-01
  6.84933E-04 -6.12105E-01
  7.82780E-04 -5.32185E-01
  8.80628E-04 -4.62978E-01
  9.78476E-04 -4.02513E-01
  1.07632E-03 -3.49054E-01
  1.17417E-03 -3.01506E-01
  1.36987E-03 -2.23214E-01
  1.56556E-03 -1.60016E-01
  1.76126E-03 -1.09356E-01
  1.95695E-03 -6.81181E-02
  2.15265E-03 -3.51077E-02
  2.44619E-03  6.50007E-03
  2.73973E-03  3.83487E-02
  2.93543E-03  5.60605E-02
  3.42466E-03  9.23289E-02
  3.91390E-03  1.18952E-01
  4.30529E-03  1.37734E-01
  4.89238E-03  1.59705E-01
  5.87085E-03  1.85966E-01
  6.84933E-03  2.02468E-01
  7.82780E-03  2.12447E-01
  8.80628E-03  2.17891E-01
  9.78476E-03  2.21159E-01
  1.07632E-02  2.21170E-01
  1.17417E-02  2.21469E-01
  1.36987E-02  2.19838E-01
  1.56556E-02  2.15216E-01
  1.76126E-02  2.11674E-01
  1.95695E-02  2.07001E-01
  2.15265E-02  2.03585E-01
  2.44619E-02  1.98289E-01
  2.73973E-02  1.92487E-01
  2.93543E-02  1.88516E-01
  3.42466E-02  1.78692E-01
  3.91390E-02  1.69418E-01
  4.30529E-02  1.62541E-01
  4.89238E-02  1.53173E-01
  5.87085E-02  1.39895E-01
  6.84933E-02  1.29053E-01
  7.82780E-02  1.20115E-01
  8.80628E-02  1.12658E-01
  9.78476E-02  1.06361E-01
  1.07632E-01  1.00981E-01
  1.17417E-01  9.63381E-02
  1.36987E-01  8.87368E-02
  1.56556E-01  8.27801E-02
  1.76126E-01  7.79849E-02
  1.95695E-01  7.40378E-02
  2.15265E-01  7.07271E-02
  2.44619E-01  6.66442E-02
  2.73973E-01  6.33363E-02
  2.93543E-01  6.14528E-02
  3.42466E-01  5.75632E-02
  3.91390E-01  5.45064E-02
  4.30529E-01  5.24772E-02
  4.89238E-01  4.99270E-02
  5.87085E-01  4.65733E-02
  6.84933E-01  4.39452E-02
  7.82780E-01  4.17887E-02
  8.80628E-01  3.99602E-02
  9.78476E-01  3.83722E-02
  1.07632E+00  3.80490E-02
  1.17417E+00  3.80490E-02
  1.36987E+00  3.80490E-02
  1.56556E+00  3.80490E-02
  1.76126E+00  3.80490E-02
  1.95695E+00  3.80490E-02
  2.15265E+00  3.80490E-02
  2.44619E+00  3.80490E-02
  2.73973E+00  3.80490E-02
  2.93543E+00  3.80490E-02
  3.42466E+00  3.80490E-02
  3.91390E+00  3.80490E-02
  4.30529E+00  3.80490E-02
  4.89238E+00  3.80490E-02
  5.87085E+00  3.80490E-02
  6.84933E+00  3.80490E-02
  7.82780E+00  3.80490E-02
  8.80628E+00  3.80490E-02
  9.78476E+00  3.80490E-02
  1.07632E+01  3.80490E-02
  1.17417E+01  3.80490E-02
  1.36987E+01  3.80490E-02
  1.56556E+01  3.80490E-02
  1.76126E+01  3.80490E-02
  1.95695E+01  3.80490E-02
  2.15265E+01  3.80490E-02
  2.44619E+01  3.80490E-02
  2.73973E+01  3.80490E-02
  2.93543E+01  3.80490E-02
  3.42466E+01  3.80490E-02
  3.91390E+01  3.80490E-02
  4.30529E+01  3.80490E-02
  4.89238E+01  3.80490E-02
  5.87085E+01  3.80490E-02
  6.84933E+01  3.80490E-02
  7.82780E+01  3.80490E-02
  8.80628E+01  3.80490E-02
  9.78476E+01  3.80490E-02
  1.07632E+02  3.80490E-02
  1.17417E+02  3.80490E-02
  1.36987E+02  3.80490E-02
  1.56556E+02  3.80490E-02
  1.76126E+02  3.80490E-02
  1.95695E+02  3.80490E-02
  2.15265E+02  3.80490E-02
  2.44619E+02  3.80490E-02
  2.73973E+02  3.80490E-02
  2.93543E+02  3.80490E-02
  3.42466E+02  3.80490E-02
  3.91390E+02  3.80490E-02
  4.30529E+02  3.80490E-02
  4.89238E+02  3.80490E-02
  5.87085E+02  3.80490E-02
  6.84933E+02  3.80490E-02
  7.82780E+02  3.80490E-02
  8.80628E+02  3.80490E-02
  9.78476E+02  3.80490E-02
  1.07632E+03  3.80490E-02
  1.17417E+03  3.80490E-02
  1.36987E+03  3.80490E-02
  1.56556E+03  3.80490E-02
  1.76126E+03  3.80490E-02
  1.95695E+03  3.80490E-02
  2.15265E+03  3.80490E-02
  2.44619E+03  3.80490E-02
  2.73973E+03  3.80490E-02
  2.93543E+03  3.80490E-02
  3.42466E+03  3.80490E-02
  3.91390E+03  3.80490E-02
  4.30529E+03  3.80490E-02
  4.89238E+03  3.80490E-02
  5.87085E+03  3.80490E-02
  6.84933E+03  3.80490E-02
  7.82780E+03  3.80490E-02
  8.80628E+03  3.80490E-02
  9.78476E+03  3.80490E-02
  1.07632E+04  3.80490E-02
  1.17417E+04  3.80490E-02
  1.36987E+04  3.80490E-02
  1.56556E+04  3.80490E-02
  1.76126E+04  3.80490E-02
  1.95695E+04  3.80490E-02


==> anc/colstop/sbethe/sdbase/pshcor-82.tab <==
# Atomic number = 82   (Pb)   Projectile: positron
#
#  S(0) =  8.041378E+01
#  I(0) =  2.290519E+01 a.u. =  6.232820E+02 eV
#  D(0) =  2.980878E+00
#
#        Z =  8.20000E+01
#    EXPOT =  7.06281E+02 eV
#       S0 =  8.04138E+01
#   1-S0/Z =  1.93440E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -1.82860E-01
#    P( 2) =  6.88440E-01
#    P( 3) = -8.44460E-01
#    P( 4) =  5.02260E-01
#    P( 5) = -1.39250E-01
#    P( 6) =  1.44380E-02
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.54528E-01
  2.15265E-04 -2.77810E-01
  2.44619E-04 -3.11919E-01
  2.73973E-04 -3.44753E-01
  2.93543E-04 -3.65928E-01
  3.42466E-04 -4.16278E-01
  3.91390E-04 -4.63213E-01
  4.30529E-04 -4.98453E-01
  4.89238E-04 -5.46563E-01
  5.87085E-04 -6.16612E-01
  6.84933E-04 -6.23417E-01
  7.82780E-04 -5.43752E-01
  8.80628E-04 -4.74536E-01
  9.78476E-04 -4.13886E-01
  1.07632E-03 -3.60337E-01
  1.17417E-03 -3.13331E-01
  1.36987E-03 -2.33089E-01
  1.56556E-03 -1.68812E-01
  1.76126E-03 -1.17241E-01
  1.95695E-03 -7.51701E-02
  2.15265E-03 -4.12102E-02
  2.44619E-03  1.52093E-03
  2.73973E-03  3.44436E-02
  2.93543E-03  5.19990E-02
  3.42466E-03  8.91004E-02
  3.91390E-03  1.16478E-01
  4.30529E-03  1.35318E-01
  4.89238E-03  1.57180E-01
  5.87085E-03  1.83678E-01
  6.84933E-03  2.01291E-01
  7.82780E-03  2.12139E-01
  8.80628E-03  2.17351E-01
  9.78476E-03  2.20644E-01
  1.07632E-02  2.21574E-01
  1.17417E-02  2.21997E-01
  1.36987E-02  2.20687E-01
  1.56556E-02  2.16023E-01
  1.76126E-02  2.11599E-01
  1.95695E-02  2.07749E-01
  2.15265E-02  2.04184E-01
  2.44619E-02  1.98896E-01
  2.73973E-02  1.93182E-01
  2.93543E-02  1.89279E-01
  3.42466E-02  1.79609E-01
  3.91390E-02  1.70443E-01
  4.30529E-02  1.63621E-01
  4.89238E-02  1.54296E-01
  5.87085E-02  1.41022E-01
  6.84933E-02  1.30144E-01
  7.82780E-02  1.21155E-01
  8.80628E-02  1.13645E-01
  9.78476E-02  1.07296E-01
  1.07632E-01  1.01870E-01
  1.17417E-01  9.71857E-02
  1.36987E-01  8.95172E-02
  1.56556E-01  8.35104E-02
  1.76126E-01  7.86783E-02
  1.95695E-01  7.47040E-02
  2.15265E-01  7.13734E-02
  2.44619E-01  6.72701E-02
  2.73973E-01  6.39493E-02
  2.93543E-01  6.20601E-02
  3.42466E-01  5.81618E-02
  3.91390E-01  5.51007E-02
  4.30529E-01  5.30691E-02
  4.89238E-01  5.05158E-02
  5.87085E-01  4.71551E-02
  6.84933E-01  4.45166E-02
  7.82780E-01  4.23465E-02
  8.80628E-01  4.05017E-02
  9.78476E-01  3.88954E-02
  1.07632E+00  3.85680E-02
  1.17417E+00  3.85680E-02
  1.36987E+00  3.85680E-02
  1.56556E+00  3.85680E-02
  1.76126E+00  3.85680E-02
  1.95695E+00  3.85680E-02
  2.15265E+00  3.85680E-02
  2.44619E+00  3.85680E-02
  2.73973E+00  3.85680E-02
  2.93543E+00  3.85680E-02
  3.42466E+00  3.85680E-02
  3.91390E+00  3.85680E-02
  4.30529E+00  3.85680E-02
  4.89238E+00  3.85680E-02
  5.87085E+00  3.85680E-02
  6.84933E+00  3.85680E-02
  7.82780E+00  3.85680E-02
  8.80628E+00  3.85680E-02
  9.78476E+00  3.85680E-02
  1.07632E+01  3.85680E-02
  1.17417E+01  3.85680E-02
  1.36987E+01  3.85680E-02
  1.56556E+01  3.85680E-02
  1.76126E+01  3.85680E-02
  1.95695E+01  3.85680E-02
  2.15265E+01  3.85680E-02
  2.44619E+01  3.85680E-02
  2.73973E+01  3.85680E-02
  2.93543E+01  3.85680E-02
  3.42466E+01  3.85680E-02
  3.91390E+01  3.85680E-02
  4.30529E+01  3.85680E-02
  4.89238E+01  3.85680E-02
  5.87085E+01  3.85680E-02
  6.84933E+01  3.85680E-02
  7.82780E+01  3.85680E-02
  8.80628E+01  3.85680E-02
  9.78476E+01  3.85680E-02
  1.07632E+02  3.85680E-02
  1.17417E+02  3.85680E-02
  1.36987E+02  3.85680E-02
  1.56556E+02  3.85680E-02
  1.76126E+02  3.85680E-02
  1.95695E+02  3.85680E-02
  2.15265E+02  3.85680E-02
  2.44619E+02  3.85680E-02
  2.73973E+02  3.85680E-02
  2.93543E+02  3.85680E-02
  3.42466E+02  3.85680E-02
  3.91390E+02  3.85680E-02
  4.30529E+02  3.85680E-02
  4.89238E+02  3.85680E-02
  5.87085E+02  3.85680E-02
  6.84933E+02  3.85680E-02
  7.82780E+02  3.85680E-02
  8.80628E+02  3.85680E-02
  9.78476E+02  3.85680E-02
  1.07632E+03  3.85680E-02
  1.17417E+03  3.85680E-02
  1.36987E+03  3.85680E-02
  1.56556E+03  3.85680E-02
  1.76126E+03  3.85680E-02
  1.95695E+03  3.85680E-02
  2.15265E+03  3.85680E-02
  2.44619E+03  3.85680E-02
  2.73973E+03  3.85680E-02
  2.93543E+03  3.85680E-02
  3.42466E+03  3.85680E-02
  3.91390E+03  3.85680E-02
  4.30529E+03  3.85680E-02
  4.89238E+03  3.85680E-02
  5.87085E+03  3.85680E-02
  6.84933E+03  3.85680E-02
  7.82780E+03  3.85680E-02
  8.80628E+03  3.85680E-02
  9.78476E+03  3.85680E-02
  1.07632E+04  3.85680E-02
  1.17417E+04  3.85680E-02
  1.36987E+04  3.85680E-02
  1.56556E+04  3.85680E-02
  1.76126E+04  3.85680E-02
  1.95695E+04  3.85680E-02


==> anc/colstop/sbethe/sdbase/pshcor-83.tab <==
# Atomic number = 83   (Bi)   Projectile: positron
#
#  S(0) =  8.136715E+01
#  I(0) =  2.303091E+01 a.u. =  6.267030E+02 eV
#  D(0) =  3.061724E+00
#
#        Z =  8.30000E+01
#    EXPOT =  7.11621E+02 eV
#       S0 =  8.13671E+01
#   1-S0/Z =  1.96730E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -2.01780E-01
#    P( 2) =  7.53210E-01
#    P( 3) = -9.28850E-01
#    P( 4) =  5.55540E-01
#    P( 5) = -1.55490E-01
#    P( 6) =  1.63480E-02
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.59450E-01
  2.15265E-04 -2.82537E-01
  2.44619E-04 -3.16138E-01
  2.73973E-04 -3.48422E-01
  2.93543E-04 -3.69517E-01
  3.42466E-04 -4.19239E-01
  3.91390E-04 -4.65734E-01
  4.30529E-04 -5.01040E-01
  4.89238E-04 -5.49503E-01
  5.87085E-04 -6.20631E-01
  6.84933E-04 -6.34649E-01
  7.82780E-04 -5.55479E-01
  8.80628E-04 -4.86249E-01
  9.78476E-04 -4.25740E-01
  1.07632E-03 -3.72156E-01
  1.17417E-03 -3.24687E-01
  1.36987E-03 -2.43876E-01
  1.56556E-03 -1.78811E-01
  1.76126E-03 -1.25836E-01
  1.95695E-03 -8.29601E-02
  2.15265E-03 -4.75176E-02
  2.44619E-03 -4.22278E-03
  2.73973E-03  2.99427E-02
  2.93543E-03  4.80675E-02
  3.42466E-03  8.55392E-02
  3.91390E-03  1.13643E-01
  4.30529E-03  1.32099E-01
  4.89238E-03  1.54296E-01
  5.87085E-03  1.81650E-01
  6.84933E-03  1.99636E-01
  7.82780E-03  2.10286E-01
  8.80628E-03  2.17096E-01
  9.78476E-03  2.19801E-01
  1.07632E-02  2.21923E-01
  1.17417E-02  2.22445E-01
  1.36987E-02  2.19658E-01
  1.56556E-02  2.16726E-01
  1.76126E-02  2.12303E-01
  1.95695E-02  2.08397E-01
  2.15265E-02  2.04897E-01
  2.44619E-02  1.99443E-01
  2.73973E-02  1.93744E-01
  2.93543E-02  1.89894E-01
  3.42466E-02  1.80385E-01
  3.91390E-02  1.71363E-01
  4.30529E-02  1.64628E-01
  4.89238E-02  1.55390E-01
  5.87085E-02  1.42177E-01
  6.84933E-02  1.31298E-01
  7.82780E-02  1.22279E-01
  8.80628E-02  1.14725E-01
  9.78476E-02  1.08329E-01
  1.07632E-01  1.02856E-01
  1.17417E-01  9.81269E-02
  1.36987E-01  9.03793E-02
  1.56556E-01  8.43077E-02
  1.76126E-01  7.94234E-02
  1.95695E-01  7.54073E-02
  2.15265E-01  7.20431E-02
  2.44619E-01  6.79008E-02
  2.73973E-01  6.45512E-02
  2.93543E-01  6.26467E-02
  3.42466E-01  5.87200E-02
  3.91390E-01  5.56392E-02
  4.30529E-01  5.35955E-02
  4.89238E-01  5.10274E-02
  5.87085E-01  4.76463E-02
  6.84933E-01  4.49891E-02
  7.82780E-01  4.28002E-02
  8.80628E-01  4.09361E-02
  9.78476E-01  3.93098E-02
  1.07632E+00  3.89780E-02
  1.17417E+00  3.89780E-02
  1.36987E+00  3.89780E-02
  1.56556E+00  3.89780E-02
  1.76126E+00  3.89780E-02
  1.95695E+00  3.89780E-02
  2.15265E+00  3.89780E-02
  2.44619E+00  3.89780E-02
  2.73973E+00  3.89780E-02
  2.93543E+00  3.89780E-02
  3.42466E+00  3.89780E-02
  3.91390E+00  3.89780E-02
  4.30529E+00  3.89780E-02
  4.89238E+00  3.89780E-02
  5.87085E+00  3.89780E-02
  6.84933E+00  3.89780E-02
  7.82780E+00  3.89780E-02
  8.80628E+00  3.89780E-02
  9.78476E+00  3.89780E-02
  1.07632E+01  3.89780E-02
  1.17417E+01  3.89780E-02
  1.36987E+01  3.89780E-02
  1.56556E+01  3.89780E-02
  1.76126E+01  3.89780E-02
  1.95695E+01  3.89780E-02
  2.15265E+01  3.89780E-02
  2.44619E+01  3.89780E-02
  2.73973E+01  3.89780E-02
  2.93543E+01  3.89780E-02
  3.42466E+01  3.89780E-02
  3.91390E+01  3.89780E-02
  4.30529E+01  3.89780E-02
  4.89238E+01  3.89780E-02
  5.87085E+01  3.89780E-02
  6.84933E+01  3.89780E-02
  7.82780E+01  3.89780E-02
  8.80628E+01  3.89780E-02
  9.78476E+01  3.89780E-02
  1.07632E+02  3.89780E-02
  1.17417E+02  3.89780E-02
  1.36987E+02  3.89780E-02
  1.56556E+02  3.89780E-02
  1.76126E+02  3.89780E-02
  1.95695E+02  3.89780E-02
  2.15265E+02  3.89780E-02
  2.44619E+02  3.89780E-02
  2.73973E+02  3.89780E-02
  2.93543E+02  3.89780E-02
  3.42466E+02  3.89780E-02
  3.91390E+02  3.89780E-02
  4.30529E+02  3.89780E-02
  4.89238E+02  3.89780E-02
  5.87085E+02  3.89780E-02
  6.84933E+02  3.89780E-02
  7.82780E+02  3.89780E-02
  8.80628E+02  3.89780E-02
  9.78476E+02  3.89780E-02
  1.07632E+03  3.89780E-02
  1.17417E+03  3.89780E-02
  1.36987E+03  3.89780E-02
  1.56556E+03  3.89780E-02
  1.76126E+03  3.89780E-02
  1.95695E+03  3.89780E-02
  2.15265E+03  3.89780E-02
  2.44619E+03  3.89780E-02
  2.73973E+03  3.89780E-02
  2.93543E+03  3.89780E-02
  3.42466E+03  3.89780E-02
  3.91390E+03  3.89780E-02
  4.30529E+03  3.89780E-02
  4.89238E+03  3.89780E-02
  5.87085E+03  3.89780E-02
  6.84933E+03  3.89780E-02
  7.82780E+03  3.89780E-02
  8.80628E+03  3.89780E-02
  9.78476E+03  3.89780E-02
  1.07632E+04  3.89780E-02
  1.17417E+04  3.89780E-02
  1.36987E+04  3.89780E-02
  1.56556E+04  3.89780E-02
  1.76126E+04  3.89780E-02
  1.95695E+04  3.89780E-02


==> anc/colstop/sbethe/sdbase/pshcor-84.tab <==
# Atomic number = 84   (Po)   Projectile: positron
#
#  S(0) =  8.231956E+01
#  I(0) =  2.316737E+01 a.u. =  6.304162E+02 eV
#  D(0) =  3.136348E+00
#
#        Z =  8.40000E+01
#    EXPOT =  7.17353E+02 eV
#       S0 =  8.23196E+01
#   1-S0/Z =  2.00050E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -2.03860E-01
#    P( 2) =  7.66050E-01
#    P( 3) = -9.50880E-01
#    P( 4) =  5.72160E-01
#    P( 5) = -1.61200E-01
#    P( 6) =  1.70740E-02
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.63906E-01
  2.15265E-04 -2.86644E-01
  2.44619E-04 -3.19570E-01
  2.73973E-04 -3.51816E-01
  2.93543E-04 -3.72486E-01
  3.42466E-04 -4.21902E-01
  3.91390E-04 -4.67951E-01
  4.30529E-04 -5.02888E-01
  4.89238E-04 -5.51650E-01
  5.87085E-04 -6.23226E-01
  6.84933E-04 -6.44946E-01
  7.82780E-04 -5.66968E-01
  8.80628E-04 -4.97930E-01
  9.78476E-04 -4.37170E-01
  1.07632E-03 -3.84080E-01
  1.17417E-03 -3.35919E-01
  1.36987E-03 -2.54540E-01
  1.56556E-03 -1.88934E-01
  1.76126E-03 -1.35087E-01
  1.95695E-03 -9.12420E-02
  2.15265E-03 -5.43964E-02
  2.44619E-03 -1.08588E-02
  2.73973E-03  2.38998E-02
  2.93543E-03  4.38594E-02
  3.42466E-03  8.12994E-02
  3.91390E-03  1.10231E-01
  4.30529E-03  1.28941E-01
  4.89238E-03  1.51574E-01
  5.87085E-03  1.79531E-01
  6.84933E-03  1.97921E-01
  7.82780E-03  2.09065E-01
  8.80628E-03  2.16048E-01
  9.78476E-03  2.19707E-01
  1.07632E-02  2.22054E-01
  1.17417E-02  2.22028E-01
  1.36987E-02  2.20201E-01
  1.56556E-02  2.17275E-01
  1.76126E-02  2.12866E-01
  1.95695E-02  2.08971E-01
  2.15265E-02  2.04422E-01
  2.44619E-02  1.99067E-01
  2.73973E-02  1.93515E-01
  2.93543E-02  1.89765E-01
  3.42466E-02  1.80481E-01
  3.91390E-02  1.71634E-01
  4.30529E-02  1.65006E-01
  4.89238E-02  1.55882E-01
  5.87085E-02  1.42778E-01
  6.84933E-02  1.31946E-01
  7.82780E-02  1.22940E-01
  8.80628E-02  1.15382E-01
  9.78476E-02  1.08972E-01
  1.07632E-01  1.03481E-01
  1.17417E-01  9.87319E-02
  1.36987E-01  9.09439E-02
  1.56556E-01  8.48355E-02
  1.76126E-01  7.99194E-02
  1.95695E-01  7.58764E-02
  2.15265E-01  7.24896E-02
  2.44619E-01  6.83205E-02
  2.73973E-01  6.49506E-02
  2.93543E-01  6.30356E-02
  3.42466E-01  5.90898E-02
  3.91390E-01  5.59974E-02
  4.30529E-01  5.39481E-02
  4.89238E-01  5.13756E-02
  5.87085E-01  4.79934E-02
  6.84933E-01  4.53392E-02
  7.82780E-01  4.31548E-02
  8.80628E-01  4.12959E-02
  9.78476E-01  3.96747E-02
  1.07632E+00  3.93440E-02
  1.17417E+00  3.93440E-02
  1.36987E+00  3.93440E-02
  1.56556E+00  3.93440E-02
  1.76126E+00  3.93440E-02
  1.95695E+00  3.93440E-02
  2.15265E+00  3.93440E-02
  2.44619E+00  3.93440E-02
  2.73973E+00  3.93440E-02
  2.93543E+00  3.93440E-02
  3.42466E+00  3.93440E-02
  3.91390E+00  3.93440E-02
  4.30529E+00  3.93440E-02
  4.89238E+00  3.93440E-02
  5.87085E+00  3.93440E-02
  6.84933E+00  3.93440E-02
  7.82780E+00  3.93440E-02
  8.80628E+00  3.93440E-02
  9.78476E+00  3.93440E-02
  1.07632E+01  3.93440E-02
  1.17417E+01  3.93440E-02
  1.36987E+01  3.93440E-02
  1.56556E+01  3.93440E-02
  1.76126E+01  3.93440E-02
  1.95695E+01  3.93440E-02
  2.15265E+01  3.93440E-02
  2.44619E+01  3.93440E-02
  2.73973E+01  3.93440E-02
  2.93543E+01  3.93440E-02
  3.42466E+01  3.93440E-02
  3.91390E+01  3.93440E-02
  4.30529E+01  3.93440E-02
  4.89238E+01  3.93440E-02
  5.87085E+01  3.93440E-02
  6.84933E+01  3.93440E-02
  7.82780E+01  3.93440E-02
  8.80628E+01  3.93440E-02
  9.78476E+01  3.93440E-02
  1.07632E+02  3.93440E-02
  1.17417E+02  3.93440E-02
  1.36987E+02  3.93440E-02
  1.56556E+02  3.93440E-02
  1.76126E+02  3.93440E-02
  1.95695E+02  3.93440E-02
  2.15265E+02  3.93440E-02
  2.44619E+02  3.93440E-02
  2.73973E+02  3.93440E-02
  2.93543E+02  3.93440E-02
  3.42466E+02  3.93440E-02
  3.91390E+02  3.93440E-02
  4.30529E+02  3.93440E-02
  4.89238E+02  3.93440E-02
  5.87085E+02  3.93440E-02
  6.84933E+02  3.93440E-02
  7.82780E+02  3.93440E-02
  8.80628E+02  3.93440E-02
  9.78476E+02  3.93440E-02
  1.07632E+03  3.93440E-02
  1.17417E+03  3.93440E-02
  1.36987E+03  3.93440E-02
  1.56556E+03  3.93440E-02
  1.76126E+03  3.93440E-02
  1.95695E+03  3.93440E-02
  2.15265E+03  3.93440E-02
  2.44619E+03  3.93440E-02
  2.73973E+03  3.93440E-02
  2.93543E+03  3.93440E-02
  3.42466E+03  3.93440E-02
  3.91390E+03  3.93440E-02
  4.30529E+03  3.93440E-02
  4.89238E+03  3.93440E-02
  5.87085E+03  3.93440E-02
  6.84933E+03  3.93440E-02
  7.82780E+03  3.93440E-02
  8.80628E+03  3.93440E-02
  9.78476E+03  3.93440E-02
  1.07632E+04  3.93440E-02
  1.17417E+04  3.93440E-02
  1.36987E+04  3.93440E-02
  1.56556E+04  3.93440E-02
  1.76126E+04  3.93440E-02
  1.95695E+04  3.93440E-02


==> anc/colstop/sbethe/sdbase/pshcor-85.tab <==
# Atomic number = 85   (At)   Projectile: positron
#
#  S(0) =  8.327109E+01
#  I(0) =  2.330489E+01 a.u. =  6.341584E+02 eV
#  D(0) =  3.235910E+00
#
#        Z =  8.50000E+01
#    EXPOT =  7.23048E+02 eV
#       S0 =  8.32711E+01
#   1-S0/Z =  2.03400E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -2.08060E-01
#    P( 2) =  7.83650E-01
#    P( 3) = -9.76230E-01
#    P( 4) =  5.89460E-01
#    P( 5) = -1.66770E-01
#    P( 6) =  1.77550E-02
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.67353E-01
  2.15265E-04 -2.90400E-01
  2.44619E-04 -3.23100E-01
  2.73973E-04 -3.54885E-01
  2.93543E-04 -3.75442E-01
  3.42466E-04 -4.24635E-01
  3.91390E-04 -4.70474E-01
  4.30529E-04 -5.04870E-01
  4.89238E-04 -5.53838E-01
  5.87085E-04 -6.26079E-01
  6.84933E-04 -6.55458E-01
  7.82780E-04 -5.77592E-01
  8.80628E-04 -5.09552E-01
  9.78476E-04 -4.48964E-01
  1.07632E-03 -3.95173E-01
  1.17417E-03 -3.47078E-01
  1.36987E-03 -2.65020E-01
  1.56556E-03 -1.98861E-01
  1.76126E-03 -1.44293E-01
  1.95695E-03 -9.92188E-02
  2.15265E-03 -6.15131E-02
  2.44619E-03 -1.65954E-02
  2.73973E-03  1.86344E-02
  2.93543E-03  3.91930E-02
  3.42466E-03  7.77017E-02
  3.91390E-03  1.07071E-01
  4.30529E-03  1.25399E-01
  4.89238E-03  1.48606E-01
  5.87085E-03  1.77453E-01
  6.84933E-03  1.96443E-01
  7.82780E-03  2.07797E-01
  8.80628E-03  2.15427E-01
  9.78476E-03  2.19671E-01
  1.07632E-02  2.22023E-01
  1.17417E-02  2.22355E-01
  1.36987E-02  2.20784E-01
  1.56556E-02  2.17933E-01
  1.76126E-02  2.13512E-01
  1.95695E-02  2.09591E-01
  2.15265E-02  2.06099E-01
  2.44619E-02  2.00598E-01
  2.73973E-02  1.94988E-01
  2.93543E-02  1.91222E-01
  3.42466E-02  1.81926E-01
  3.91390E-02  1.73075E-01
  4.30529E-02  1.66439E-01
  4.89238E-02  1.57297E-01
  5.87085E-02  1.44144E-01
  6.84933E-02  1.33253E-01
  7.82780E-02  1.24186E-01
  8.80628E-02  1.16568E-01
  9.78476E-02  1.10103E-01
  1.07632E-01  1.04560E-01
  1.17417E-01  9.97646E-02
  1.36987E-01  9.18965E-02
  1.56556E-01  8.57225E-02
  1.76126E-01  8.07526E-02
  1.95695E-01  7.66650E-02
  2.15265E-01  7.32410E-02
  2.44619E-01  6.90267E-02
  2.73973E-01  6.56211E-02
  2.93543E-01  6.36863E-02
  3.42466E-01  5.97015E-02
  3.91390E-01  5.65803E-02
  4.30529E-01  5.45130E-02
  4.89238E-01  5.19193E-02
  5.87085E-01  4.85116E-02
  6.84933E-01  4.58388E-02
  7.82780E-01  4.36401E-02
  8.80628E-01  4.17693E-02
  9.78476E-01  4.01378E-02
  1.07632E+00  3.98050E-02
  1.17417E+00  3.98050E-02
  1.36987E+00  3.98050E-02
  1.56556E+00  3.98050E-02
  1.76126E+00  3.98050E-02
  1.95695E+00  3.98050E-02
  2.15265E+00  3.98050E-02
  2.44619E+00  3.98050E-02
  2.73973E+00  3.98050E-02
  2.93543E+00  3.98050E-02
  3.42466E+00  3.98050E-02
  3.91390E+00  3.98050E-02
  4.30529E+00  3.98050E-02
  4.89238E+00  3.98050E-02
  5.87085E+00  3.98050E-02
  6.84933E+00  3.98050E-02
  7.82780E+00  3.98050E-02
  8.80628E+00  3.98050E-02
  9.78476E+00  3.98050E-02
  1.07632E+01  3.98050E-02
  1.17417E+01  3.98050E-02
  1.36987E+01  3.98050E-02
  1.56556E+01  3.98050E-02
  1.76126E+01  3.98050E-02
  1.95695E+01  3.98050E-02
  2.15265E+01  3.98050E-02
  2.44619E+01  3.98050E-02
  2.73973E+01  3.98050E-02
  2.93543E+01  3.98050E-02
  3.42466E+01  3.98050E-02
  3.91390E+01  3.98050E-02
  4.30529E+01  3.98050E-02
  4.89238E+01  3.98050E-02
  5.87085E+01  3.98050E-02
  6.84933E+01  3.98050E-02
  7.82780E+01  3.98050E-02
  8.80628E+01  3.98050E-02
  9.78476E+01  3.98050E-02
  1.07632E+02  3.98050E-02
  1.17417E+02  3.98050E-02
  1.36987E+02  3.98050E-02
  1.56556E+02  3.98050E-02
  1.76126E+02  3.98050E-02
  1.95695E+02  3.98050E-02
  2.15265E+02  3.98050E-02
  2.44619E+02  3.98050E-02
  2.73973E+02  3.98050E-02
  2.93543E+02  3.98050E-02
  3.42466E+02  3.98050E-02
  3.91390E+02  3.98050E-02
  4.30529E+02  3.98050E-02
  4.89238E+02  3.98050E-02
  5.87085E+02  3.98050E-02
  6.84933E+02  3.98050E-02
  7.82780E+02  3.98050E-02
  8.80628E+02  3.98050E-02
  9.78476E+02  3.98050E-02
  1.07632E+03  3.98050E-02
  1.17417E+03  3.98050E-02
  1.36987E+03  3.98050E-02
  1.56556E+03  3.98050E-02
  1.76126E+03  3.98050E-02
  1.95695E+03  3.98050E-02
  2.15265E+03  3.98050E-02
  2.44619E+03  3.98050E-02
  2.73973E+03  3.98050E-02
  2.93543E+03  3.98050E-02
  3.42466E+03  3.98050E-02
  3.91390E+03  3.98050E-02
  4.30529E+03  3.98050E-02
  4.89238E+03  3.98050E-02
  5.87085E+03  3.98050E-02
  6.84933E+03  3.98050E-02
  7.82780E+03  3.98050E-02
  8.80628E+03  3.98050E-02
  9.78476E+03  3.98050E-02
  1.07632E+04  3.98050E-02
  1.17417E+04  3.98050E-02
  1.36987E+04  3.98050E-02
  1.56556E+04  3.98050E-02
  1.76126E+04  3.98050E-02
  1.95695E+04  3.98050E-02


==> anc/colstop/sbethe/sdbase/pshcor-86.tab <==
# Atomic number = 86   (Rn)   Projectile: positron
#
#  S(0) =  8.422174E+01
#  I(0) =  2.344029E+01 a.u. =  6.378428E+02 eV
#  D(0) =  3.348914E+00
#
#        Z =  8.60000E+01
#    EXPOT =  7.28658E+02 eV
#       S0 =  8.42218E+01
#   1-S0/Z =  2.06770E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -2.05680E-01
#    P( 2) =  7.79390E-01
#    P( 3) = -9.73460E-01
#    P( 4) =  5.89550E-01
#    P( 5) = -1.67350E-01
#    P( 6) =  1.78810E-02
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.70154E-01
  2.15265E-04 -2.93593E-01
  2.44619E-04 -3.26171E-01
  2.73973E-04 -3.57447E-01
  2.93543E-04 -3.78133E-01
  3.42466E-04 -4.27069E-01
  3.91390E-04 -4.73051E-01
  4.30529E-04 -5.07054E-01
  4.89238E-04 -5.55579E-01
  5.87085E-04 -6.28240E-01
  6.84933E-04 -6.64915E-01
  7.82780E-04 -5.87652E-01
  8.80628E-04 -5.20161E-01
  9.78476E-04 -4.59875E-01
  1.07632E-03 -4.06175E-01
  1.17417E-03 -3.57873E-01
  1.36987E-03 -2.75756E-01
  1.56556E-03 -2.08706E-01
  1.76126E-03 -1.53295E-01
  1.95695E-03 -1.07460E-01
  2.15265E-03 -6.86488E-02
  2.44619E-03 -2.28450E-02
  2.73973E-03  1.35611E-02
  2.93543E-03  3.41481E-02
  3.42466E-03  7.38599E-02
  3.91390E-03  1.03866E-01
  4.30529E-03  1.22275E-01
  4.89238E-03  1.45599E-01
  5.87085E-03  1.74540E-01
  6.84933E-03  1.94443E-01
  7.82780E-03  2.06499E-01
  8.80628E-03  2.14382E-01
  9.78476E-03  2.19108E-01
  1.07632E-02  2.21842E-01
  1.17417E-02  2.22535E-01
  1.36987E-02  2.21310E-01
  1.56556E-02  2.17855E-01
  1.76126E-02  2.14311E-01
  1.95695E-02  2.10241E-01
  2.15265E-02  2.06300E-01
  2.44619E-02  2.00821E-01
  2.73973E-02  1.95270E-01
  2.93543E-02  1.91551E-01
  3.42466E-02  1.82374E-01
  3.91390E-02  1.73627E-01
  4.30529E-02  1.67061E-01
  4.89238E-02  1.58001E-01
  5.87085E-02  1.44943E-01
  6.84933E-02  1.34107E-01
  7.82780E-02  1.25072E-01
  8.80628E-02  1.17470E-01
  9.78476E-02  1.11011E-01
  1.07632E-01  1.05468E-01
  1.17417E-01  1.00668E-01
  1.36987E-01  9.27832E-02
  1.56556E-01  8.65885E-02
  1.76126E-01  8.15966E-02
  1.95695E-01  7.74872E-02
  2.15265E-01  7.40424E-02
  2.44619E-01  6.97992E-02
  2.73973E-01  6.63678E-02
  2.93543E-01  6.44174E-02
  3.42466E-01  6.03983E-02
  3.91390E-01  5.72488E-02
  4.30529E-01  5.51624E-02
  4.89238E-01  5.25445E-02
  5.87085E-01  4.91055E-02
  6.84933E-01  4.64096E-02
  7.82780E-01  4.41931E-02
  8.80628E-01  4.23084E-02
  9.78476E-01  4.06660E-02
  1.07632E+00  4.03310E-02
  1.17417E+00  4.03310E-02
  1.36987E+00  4.03310E-02
  1.56556E+00  4.03310E-02
  1.76126E+00  4.03310E-02
  1.95695E+00  4.03310E-02
  2.15265E+00  4.03310E-02
  2.44619E+00  4.03310E-02
  2.73973E+00  4.03310E-02
  2.93543E+00  4.03310E-02
  3.42466E+00  4.03310E-02
  3.91390E+00  4.03310E-02
  4.30529E+00  4.03310E-02
  4.89238E+00  4.03310E-02
  5.87085E+00  4.03310E-02
  6.84933E+00  4.03310E-02
  7.82780E+00  4.03310E-02
  8.80628E+00  4.03310E-02
  9.78476E+00  4.03310E-02
  1.07632E+01  4.03310E-02
  1.17417E+01  4.03310E-02
  1.36987E+01  4.03310E-02
  1.56556E+01  4.03310E-02
  1.76126E+01  4.03310E-02
  1.95695E+01  4.03310E-02
  2.15265E+01  4.03310E-02
  2.44619E+01  4.03310E-02
  2.73973E+01  4.03310E-02
  2.93543E+01  4.03310E-02
  3.42466E+01  4.03310E-02
  3.91390E+01  4.03310E-02
  4.30529E+01  4.03310E-02
  4.89238E+01  4.03310E-02
  5.87085E+01  4.03310E-02
  6.84933E+01  4.03310E-02
  7.82780E+01  4.03310E-02
  8.80628E+01  4.03310E-02
  9.78476E+01  4.03310E-02
  1.07632E+02  4.03310E-02
  1.17417E+02  4.03310E-02
  1.36987E+02  4.03310E-02
  1.56556E+02  4.03310E-02
  1.76126E+02  4.03310E-02
  1.95695E+02  4.03310E-02
  2.15265E+02  4.03310E-02
  2.44619E+02  4.03310E-02
  2.73973E+02  4.03310E-02
  2.93543E+02  4.03310E-02
  3.42466E+02  4.03310E-02
  3.91390E+02  4.03310E-02
  4.30529E+02  4.03310E-02
  4.89238E+02  4.03310E-02
  5.87085E+02  4.03310E-02
  6.84933E+02  4.03310E-02
  7.82780E+02  4.03310E-02
  8.80628E+02  4.03310E-02
  9.78476E+02  4.03310E-02
  1.07632E+03  4.03310E-02
  1.17417E+03  4.03310E-02
  1.36987E+03  4.03310E-02
  1.56556E+03  4.03310E-02
  1.76126E+03  4.03310E-02
  1.95695E+03  4.03310E-02
  2.15265E+03  4.03310E-02
  2.44619E+03  4.03310E-02
  2.73973E+03  4.03310E-02
  2.93543E+03  4.03310E-02
  3.42466E+03  4.03310E-02
  3.91390E+03  4.03310E-02
  4.30529E+03  4.03310E-02
  4.89238E+03  4.03310E-02
  5.87085E+03  4.03310E-02
  6.84933E+03  4.03310E-02
  7.82780E+03  4.03310E-02
  8.80628E+03  4.03310E-02
  9.78476E+03  4.03310E-02
  1.07632E+04  4.03310E-02
  1.17417E+04  4.03310E-02
  1.36987E+04  4.03310E-02
  1.56556E+04  4.03310E-02
  1.76126E+04  4.03310E-02
  1.95695E+04  4.03310E-02


==> anc/colstop/sbethe/sdbase/pshcor-87.tab <==
# Atomic number = 87   (Fr)   Projectile: positron
#
#  S(0) =  8.517193E+01
#  I(0) =  2.314037E+01 a.u. =  6.296815E+02 eV
#  D(0) =  3.390539E+00
#
#        Z =  8.70000E+01
#    EXPOT =  7.21298E+02 eV
#       S0 =  8.51720E+01
#   1-S0/Z =  2.10120E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -2.34030E-01
#    P( 2) =  8.74120E-01
#    P( 3) = -1.09450E+00
#    P( 4) =  6.63400E-01
#    P( 5) = -1.88890E-01
#    P( 6) =  2.02900E-02
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.90585E-01
  2.15265E-04 -3.14344E-01
  2.44619E-04 -3.47560E-01
  2.73973E-04 -3.78713E-01
  2.93543E-04 -3.98613E-01
  3.42466E-04 -4.47828E-01
  3.91390E-04 -4.93489E-01
  4.30529E-04 -5.27721E-01
  4.89238E-04 -5.75882E-01
  5.87085E-04 -6.48881E-01
  6.84933E-04 -6.74753E-01
  7.82780E-04 -5.98014E-01
  8.80628E-04 -5.30807E-01
  9.78476E-04 -4.71051E-01
  1.07632E-03 -4.17512E-01
  1.17417E-03 -3.69417E-01
  1.36987E-03 -2.86874E-01
  1.56556E-03 -2.18870E-01
  1.76126E-03 -1.63156E-01
  1.95695E-03 -1.16091E-01
  2.15265E-03 -7.68140E-02
  2.44619E-03 -2.96599E-02
  2.73973E-03  7.57515E-03
  2.93543E-03  2.78711E-02
  3.42466E-03  6.91971E-02
  3.91390E-03  1.00311E-01
  4.30529E-03  1.19025E-01
  4.89238E-03  1.42697E-01
  5.87085E-03  1.71606E-01
  6.84933E-03  1.92076E-01
  7.82780E-03  2.04863E-01
  8.80628E-03  2.13119E-01
  9.78476E-03  2.18122E-01
  1.07632E-02  2.21542E-01
  1.17417E-02  2.21454E-01
  1.36987E-02  2.21280E-01
  1.56556E-02  2.17887E-01
  1.76126E-02  2.13859E-01
  1.95695E-02  2.09768E-01
  2.15265E-02  2.05235E-01
  2.44619E-02  2.00029E-01
  2.73973E-02  1.94767E-01
  2.93543E-02  1.91219E-01
  3.42466E-02  1.82377E-01
  3.91390E-02  1.73842E-01
  4.30529E-02  1.67378E-01
  4.89238E-02  1.58397E-01
  5.87085E-02  1.45354E-01
  6.84933E-02  1.34467E-01
  7.82780E-02  1.25359E-01
  8.80628E-02  1.17682E-01
  9.78476E-02  1.11153E-01
  1.07632E-01  1.05549E-01
  1.17417E-01  1.00697E-01
  1.36987E-01  9.27325E-02
  1.56556E-01  8.64850E-02
  1.76126E-01  8.14601E-02
  1.95695E-01  7.73321E-02
  2.15265E-01  7.38789E-02
  2.44619E-01  6.96357E-02
  2.73973E-01  6.62136E-02
  2.93543E-01  6.42724E-02
  3.42466E-01  6.02816E-02
  3.91390E-01  5.71624E-02
  4.30529E-01  5.50990E-02
  4.89238E-01  5.25122E-02
  5.87085E-01  4.91138E-02
  6.84933E-01  4.64451E-02
  7.82780E-01  4.42449E-02
  8.80628E-01  4.23676E-02
  9.78476E-01  4.07256E-02
  1.07632E+00  4.03900E-02
  1.17417E+00  4.03900E-02
  1.36987E+00  4.03900E-02
  1.56556E+00  4.03900E-02
  1.76126E+00  4.03900E-02
  1.95695E+00  4.03900E-02
  2.15265E+00  4.03900E-02
  2.44619E+00  4.03900E-02
  2.73973E+00  4.03900E-02
  2.93543E+00  4.03900E-02
  3.42466E+00  4.03900E-02
  3.91390E+00  4.03900E-02
  4.30529E+00  4.03900E-02
  4.89238E+00  4.03900E-02
  5.87085E+00  4.03900E-02
  6.84933E+00  4.03900E-02
  7.82780E+00  4.03900E-02
  8.80628E+00  4.03900E-02
  9.78476E+00  4.03900E-02
  1.07632E+01  4.03900E-02
  1.17417E+01  4.03900E-02
  1.36987E+01  4.03900E-02
  1.56556E+01  4.03900E-02
  1.76126E+01  4.03900E-02
  1.95695E+01  4.03900E-02
  2.15265E+01  4.03900E-02
  2.44619E+01  4.03900E-02
  2.73973E+01  4.03900E-02
  2.93543E+01  4.03900E-02
  3.42466E+01  4.03900E-02
  3.91390E+01  4.03900E-02
  4.30529E+01  4.03900E-02
  4.89238E+01  4.03900E-02
  5.87085E+01  4.03900E-02
  6.84933E+01  4.03900E-02
  7.82780E+01  4.03900E-02
  8.80628E+01  4.03900E-02
  9.78476E+01  4.03900E-02
  1.07632E+02  4.03900E-02
  1.17417E+02  4.03900E-02
  1.36987E+02  4.03900E-02
  1.56556E+02  4.03900E-02
  1.76126E+02  4.03900E-02
  1.95695E+02  4.03900E-02
  2.15265E+02  4.03900E-02
  2.44619E+02  4.03900E-02
  2.73973E+02  4.03900E-02
  2.93543E+02  4.03900E-02
  3.42466E+02  4.03900E-02
  3.91390E+02  4.03900E-02
  4.30529E+02  4.03900E-02
  4.89238E+02  4.03900E-02
  5.87085E+02  4.03900E-02
  6.84933E+02  4.03900E-02
  7.82780E+02  4.03900E-02
  8.80628E+02  4.03900E-02
  9.78476E+02  4.03900E-02
  1.07632E+03  4.03900E-02
  1.17417E+03  4.03900E-02
  1.36987E+03  4.03900E-02
  1.56556E+03  4.03900E-02
  1.76126E+03  4.03900E-02
  1.95695E+03  4.03900E-02
  2.15265E+03  4.03900E-02
  2.44619E+03  4.03900E-02
  2.73973E+03  4.03900E-02
  2.93543E+03  4.03900E-02
  3.42466E+03  4.03900E-02
  3.91390E+03  4.03900E-02
  4.30529E+03  4.03900E-02
  4.89238E+03  4.03900E-02
  5.87085E+03  4.03900E-02
  6.84933E+03  4.03900E-02
  7.82780E+03  4.03900E-02
  8.80628E+03  4.03900E-02
  9.78476E+03  4.03900E-02
  1.07632E+04  4.03900E-02
  1.17417E+04  4.03900E-02
  1.36987E+04  4.03900E-02
  1.56556E+04  4.03900E-02
  1.76126E+04  4.03900E-02
  1.95695E+04  4.03900E-02


==> anc/colstop/sbethe/sdbase/pshcor-88.tab <==
# Atomic number = 88   (Ra)   Projectile: positron
#
#  S(0) =  8.610327E+01
#  I(0) =  2.282921E+01 a.u. =  6.212144E+02 eV
#  D(0) =  3.663817E+00
#
#        Z =  8.80000E+01
#    EXPOT =  7.13711E+02 eV
#       S0 =  8.61032E+01
#   1-S0/Z =  2.15540E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -2.01950E-01
#    P( 2) =  8.17680E-01
#    P( 3) = -1.05440E+00
#    P( 4) =  6.52570E-01
#    P( 5) = -1.88970E-01
#    P( 6) =  2.06180E-02
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.11405E-01
  2.15265E-04 -3.35550E-01
  2.44619E-04 -3.69381E-01
  2.73973E-04 -4.00572E-01
  2.93543E-04 -4.20165E-01
  3.42466E-04 -4.68899E-01
  3.91390E-04 -5.14221E-01
  4.30529E-04 -5.48708E-01
  4.89238E-04 -5.96335E-01
  5.87085E-04 -6.68786E-01
  6.84933E-04 -6.82698E-01
  7.82780E-04 -6.06902E-01
  8.80628E-04 -5.39612E-01
  9.78476E-04 -4.80667E-01
  1.07632E-03 -4.27225E-01
  1.17417E-03 -3.78726E-01
  1.36987E-03 -2.96305E-01
  1.56556E-03 -2.27844E-01
  1.76126E-03 -1.70929E-01
  1.95695E-03 -1.23493E-01
  2.15265E-03 -8.37555E-02
  2.44619E-03 -3.47794E-02
  2.73973E-03  3.32770E-03
  2.93543E-03  2.43234E-02
  3.42466E-03  6.67576E-02
  3.91390E-03  9.74869E-02
  4.30529E-03  1.17259E-01
  4.89238E-03  1.40751E-01
  5.87085E-03  1.70640E-01
  6.84933E-03  1.91254E-01
  7.82780E-03  2.05197E-01
  8.80628E-03  2.14108E-01
  9.78476E-03  2.20238E-01
  1.07632E-02  2.22714E-01
  1.17417E-02  2.24032E-01
  1.36987E-02  2.23825E-01
  1.56556E-02  2.20561E-01
  1.76126E-02  2.17156E-01
  1.95695E-02  2.12709E-01
  2.15265E-02  2.08887E-01
  2.44619E-02  2.03316E-01
  2.73973E-02  1.97967E-01
  2.93543E-02  1.94439E-01
  3.42466E-02  1.85764E-01
  3.91390E-02  1.77446E-01
  4.30529E-02  1.71151E-01
  4.89238E-02  1.62391E-01
  5.87085E-02  1.49625E-01
  6.84933E-02  1.38923E-01
  7.82780E-02  1.29937E-01
  8.80628E-02  1.22339E-01
  9.78476E-02  1.15861E-01
  1.07632E-01  1.10290E-01
  1.17417E-01  1.05457E-01
  1.36987E-01  9.75100E-02
  1.56556E-01  9.12644E-02
  1.76126E-01  8.62355E-02
  1.95695E-01  8.21019E-02
  2.15265E-01  7.86435E-02
  2.44619E-01  7.43954E-02
  2.73973E-01  7.09727E-02
  2.93543E-01  6.90333E-02
  3.42466E-01  6.50538E-02
  3.91390E-01  6.19534E-02
  4.30529E-01  5.99090E-02
  4.89238E-01  5.73547E-02
  5.87085E-01  5.40168E-02
  6.84933E-01  5.14111E-02
  7.82780E-01  4.92732E-02
  8.80628E-01  4.74560E-02
  9.78476E-01  4.58714E-02
  1.07632E+00  4.55480E-02
  1.17417E+00  4.55480E-02
  1.36987E+00  4.55480E-02
  1.56556E+00  4.55480E-02
  1.76126E+00  4.55480E-02
  1.95695E+00  4.55480E-02
  2.15265E+00  4.55480E-02
  2.44619E+00  4.55480E-02
  2.73973E+00  4.55480E-02
  2.93543E+00  4.55480E-02
  3.42466E+00  4.55480E-02
  3.91390E+00  4.55480E-02
  4.30529E+00  4.55480E-02
  4.89238E+00  4.55480E-02
  5.87085E+00  4.55480E-02
  6.84933E+00  4.55480E-02
  7.82780E+00  4.55480E-02
  8.80628E+00  4.55480E-02
  9.78476E+00  4.55480E-02
  1.07632E+01  4.55480E-02
  1.17417E+01  4.55480E-02
  1.36987E+01  4.55480E-02
  1.56556E+01  4.55480E-02
  1.76126E+01  4.55480E-02
  1.95695E+01  4.55480E-02
  2.15265E+01  4.55480E-02
  2.44619E+01  4.55480E-02
  2.73973E+01  4.55480E-02
  2.93543E+01  4.55480E-02
  3.42466E+01  4.55480E-02
  3.91390E+01  4.55480E-02
  4.30529E+01  4.55480E-02
  4.89238E+01  4.55480E-02
  5.87085E+01  4.55480E-02
  6.84933E+01  4.55480E-02
  7.82780E+01  4.55480E-02
  8.80628E+01  4.55480E-02
  9.78476E+01  4.55480E-02
  1.07632E+02  4.55480E-02
  1.17417E+02  4.55480E-02
  1.36987E+02  4.55480E-02
  1.56556E+02  4.55480E-02
  1.76126E+02  4.55480E-02
  1.95695E+02  4.55480E-02
  2.15265E+02  4.55480E-02
  2.44619E+02  4.55480E-02
  2.73973E+02  4.55480E-02
  2.93543E+02  4.55480E-02
  3.42466E+02  4.55480E-02
  3.91390E+02  4.55480E-02
  4.30529E+02  4.55480E-02
  4.89238E+02  4.55480E-02
  5.87085E+02  4.55480E-02
  6.84933E+02  4.55480E-02
  7.82780E+02  4.55480E-02
  8.80628E+02  4.55480E-02
  9.78476E+02  4.55480E-02
  1.07632E+03  4.55480E-02
  1.17417E+03  4.55480E-02
  1.36987E+03  4.55480E-02
  1.56556E+03  4.55480E-02
  1.76126E+03  4.55480E-02
  1.95695E+03  4.55480E-02
  2.15265E+03  4.55480E-02
  2.44619E+03  4.55480E-02
  2.73973E+03  4.55480E-02
  2.93543E+03  4.55480E-02
  3.42466E+03  4.55480E-02
  3.91390E+03  4.55480E-02
  4.30529E+03  4.55480E-02
  4.89238E+03  4.55480E-02
  5.87085E+03  4.55480E-02
  6.84933E+03  4.55480E-02
  7.82780E+03  4.55480E-02
  8.80628E+03  4.55480E-02
  9.78476E+03  4.55480E-02
  1.07632E+04  4.55480E-02
  1.17417E+04  4.55480E-02
  1.36987E+04  4.55480E-02
  1.56556E+04  4.55480E-02
  1.76126E+04  4.55480E-02
  1.95695E+04  4.55480E-02


==> anc/colstop/sbethe/sdbase/pshcor-89.tab <==
# Atomic number = 89   (Ac)   Projectile: positron
#
#  S(0) =  8.708192E+01
#  I(0) =  2.284712E+01 a.u. =  6.217018E+02 eV
#  D(0) =  3.455458E+00
#
#        Z =  8.90000E+01
#    EXPOT =  7.15250E+02 eV
#       S0 =  8.70820E+01
#   1-S0/Z =  2.15510E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -2.49090E-01
#    P( 2) =  9.21410E-01
#    P( 3) = -1.15910E+00
#    P( 4) =  7.08290E-01
#    P( 5) = -2.04060E-01
#    P( 6) =  2.22500E-02
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.16443E-01
  2.15265E-04 -3.41264E-01
  2.44619E-04 -3.75683E-01
  2.73973E-04 -4.07467E-01
  2.93543E-04 -4.27355E-01
  3.42466E-04 -4.75297E-01
  3.91390E-04 -5.21326E-01
  4.30529E-04 -5.55795E-01
  4.89238E-04 -6.03848E-01
  5.87085E-04 -6.76277E-01
  6.84933E-04 -6.92564E-01
  7.82780E-04 -6.17343E-01
  8.80628E-04 -5.51127E-01
  9.78476E-04 -4.92065E-01
  1.07632E-03 -4.38876E-01
  1.17417E-03 -3.91021E-01
  1.36987E-03 -3.08323E-01
  1.56556E-03 -2.39742E-01
  1.76126E-03 -1.82400E-01
  1.95695E-03 -1.34320E-01
  2.15265E-03 -9.41874E-02
  2.44619E-03 -4.40811E-02
  2.73973E-03 -4.79629E-03
  2.93543E-03  1.65632E-02
  3.42466E-03  5.99814E-02
  3.91390E-03  9.12041E-02
  4.30529E-03  1.11348E-01
  4.89238E-03  1.35073E-01
  5.87085E-03  1.64986E-01
  6.84933E-03  1.85865E-01
  7.82780E-03  2.00221E-01
  8.80628E-03  2.09857E-01
  9.78476E-03  2.15861E-01
  1.07632E-02  2.18757E-01
  1.17417E-02  2.20261E-01
  1.36987E-02  2.19932E-01
  1.56556E-02  2.17527E-01
  1.76126E-02  2.13718E-01
  1.95695E-02  2.09660E-01
  2.15265E-02  2.04873E-01
  2.44619E-02  1.99211E-01
  2.73973E-02  1.93874E-01
  2.93543E-02  1.90377E-01
  3.42466E-02  1.81790E-01
  3.91390E-02  1.73540E-01
  4.30529E-02  1.67280E-01
  4.89238E-02  1.58545E-01
  5.87085E-02  1.45768E-01
  6.84933E-02  1.35020E-01
  7.82780E-02  1.25973E-01
  8.80628E-02  1.18309E-01
  9.78476E-02  1.11765E-01
  1.07632E-01  1.06130E-01
  1.17417E-01  1.01237E-01
  1.36987E-01  9.31790E-02
  1.56556E-01  8.68362E-02
  1.76126E-01  8.17213E-02
  1.95695E-01  7.75110E-02
  2.15265E-01  7.39835E-02
  2.44619E-01  6.96429E-02
  2.73973E-01  6.61382E-02
  2.93543E-01  6.41488E-02
  3.42466E-01  6.00570E-02
  3.91390E-01  5.68580E-02
  4.30529E-01  5.47422E-02
  4.89238E-01  5.20907E-02
  5.87085E-01  4.86103E-02
  6.84933E-01  4.58807E-02
  7.82780E-01  4.36327E-02
  8.80628E-01  4.17166E-02
  9.78476E-01  4.00421E-02
  1.07632E+00  3.97000E-02
  1.17417E+00  3.97000E-02
  1.36987E+00  3.97000E-02
  1.56556E+00  3.97000E-02
  1.76126E+00  3.97000E-02
  1.95695E+00  3.97000E-02
  2.15265E+00  3.97000E-02
  2.44619E+00  3.97000E-02
  2.73973E+00  3.97000E-02
  2.93543E+00  3.97000E-02
  3.42466E+00  3.97000E-02
  3.91390E+00  3.97000E-02
  4.30529E+00  3.97000E-02
  4.89238E+00  3.97000E-02
  5.87085E+00  3.97000E-02
  6.84933E+00  3.97000E-02
  7.82780E+00  3.97000E-02
  8.80628E+00  3.97000E-02
  9.78476E+00  3.97000E-02
  1.07632E+01  3.97000E-02
  1.17417E+01  3.97000E-02
  1.36987E+01  3.97000E-02
  1.56556E+01  3.97000E-02
  1.76126E+01  3.97000E-02
  1.95695E+01  3.97000E-02
  2.15265E+01  3.97000E-02
  2.44619E+01  3.97000E-02
  2.73973E+01  3.97000E-02
  2.93543E+01  3.97000E-02
  3.42466E+01  3.97000E-02
  3.91390E+01  3.97000E-02
  4.30529E+01  3.97000E-02
  4.89238E+01  3.97000E-02
  5.87085E+01  3.97000E-02
  6.84933E+01  3.97000E-02
  7.82780E+01  3.97000E-02
  8.80628E+01  3.97000E-02
  9.78476E+01  3.97000E-02
  1.07632E+02  3.97000E-02
  1.17417E+02  3.97000E-02
  1.36987E+02  3.97000E-02
  1.56556E+02  3.97000E-02
  1.76126E+02  3.97000E-02
  1.95695E+02  3.97000E-02
  2.15265E+02  3.97000E-02
  2.44619E+02  3.97000E-02
  2.73973E+02  3.97000E-02
  2.93543E+02  3.97000E-02
  3.42466E+02  3.97000E-02
  3.91390E+02  3.97000E-02
  4.30529E+02  3.97000E-02
  4.89238E+02  3.97000E-02
  5.87085E+02  3.97000E-02
  6.84933E+02  3.97000E-02
  7.82780E+02  3.97000E-02
  8.80628E+02  3.97000E-02
  9.78476E+02  3.97000E-02
  1.07632E+03  3.97000E-02
  1.17417E+03  3.97000E-02
  1.36987E+03  3.97000E-02
  1.56556E+03  3.97000E-02
  1.76126E+03  3.97000E-02
  1.95695E+03  3.97000E-02
  2.15265E+03  3.97000E-02
  2.44619E+03  3.97000E-02
  2.73973E+03  3.97000E-02
  2.93543E+03  3.97000E-02
  3.42466E+03  3.97000E-02
  3.91390E+03  3.97000E-02
  4.30529E+03  3.97000E-02
  4.89238E+03  3.97000E-02
  5.87085E+03  3.97000E-02
  6.84933E+03  3.97000E-02
  7.82780E+03  3.97000E-02
  8.80628E+03  3.97000E-02
  9.78476E+03  3.97000E-02
  1.07632E+04  3.97000E-02
  1.17417E+04  3.97000E-02
  1.36987E+04  3.97000E-02
  1.56556E+04  3.97000E-02
  1.76126E+04  3.97000E-02
  1.95695E+04  3.97000E-02


==> anc/colstop/sbethe/sdbase/pshcor-90.tab <==
# Atomic number = 90   (Th)   Projectile: positron
#
#  S(0) =  8.806043E+01
#  I(0) =  2.295985E+01 a.u. =  6.247693E+02 eV
#  D(0) =  3.143116E+00
#
#        Z =  9.00000E+01
#    EXPOT =  7.20103E+02 eV
#       S0 =  8.80604E+01
#   1-S0/Z =  2.15510E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -2.40970E-01
#    P( 2) =  9.03200E-01
#    P( 3) = -1.14580E+00
#    P( 4) =  7.05850E-01
#    P( 5) = -2.04850E-01
#    P( 6) =  2.24910E-02
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.11575E-01
  2.15265E-04 -3.36957E-01
  2.44619E-04 -3.72189E-01
  2.73973E-04 -4.04374E-01
  2.93543E-04 -4.24488E-01
  3.42466E-04 -4.72283E-01
  3.91390E-04 -5.18919E-01
  4.30529E-04 -5.53335E-01
  4.89238E-04 -6.02075E-01
  5.87085E-04 -6.74799E-01
  6.84933E-04 -6.97970E-01
  7.82780E-04 -6.23601E-01
  8.80628E-04 -5.58217E-01
  9.78476E-04 -4.99689E-01
  1.07632E-03 -4.46906E-01
  1.17417E-03 -3.99470E-01
  1.36987E-03 -3.17040E-01
  1.56556E-03 -2.48276E-01
  1.76126E-03 -1.91196E-01
  1.95695E-03 -1.42436E-01
  2.15265E-03 -1.01507E-01
  2.44619E-03 -5.07066E-02
  2.73973E-03 -1.04901E-02
  2.93543E-03  1.12441E-02
  3.42466E-03  5.55387E-02
  3.91390E-03  8.72758E-02
  4.30529E-03  1.08109E-01
  4.89238E-03  1.32171E-01
  5.87085E-03  1.62520E-01
  6.84933E-03  1.83791E-01
  7.82780E-03  1.98501E-01
  8.80628E-03  2.08392E-01
  9.78476E-03  2.14655E-01
  1.07632E-02  2.18188E-01
  1.17417E-02  2.20202E-01
  1.36987E-02  2.20174E-01
  1.56556E-02  2.17450E-01
  1.76126E-02  2.14157E-01
  1.95695E-02  2.09948E-01
  2.15265E-02  2.05763E-01
  2.44619E-02  1.99919E-01
  2.73973E-02  1.94528E-01
  2.93543E-02  1.91028E-01
  3.42466E-02  1.82485E-01
  3.91390E-02  1.74298E-01
  4.30529E-02  1.68083E-01
  4.89238E-02  1.59398E-01
  5.87085E-02  1.46666E-01
  6.84933E-02  1.35925E-01
  7.82780E-02  1.26863E-01
  8.80628E-02  1.19171E-01
  9.78476E-02  1.12592E-01
  1.07632E-01  1.06919E-01
  1.17417E-01  1.01987E-01
  1.36987E-01  9.38542E-02
  1.56556E-01  8.74429E-02
  1.76126E-01  8.22674E-02
  1.95695E-01  7.80042E-02
  2.15265E-01  7.44308E-02
  2.44619E-01  7.00327E-02
  2.73973E-01  6.64819E-02
  2.93543E-01  6.44670E-02
  3.42466E-01  6.03255E-02
  3.91390E-01  5.70925E-02
  4.30529E-01  5.49576E-02
  4.89238E-01  5.22872E-02
  5.87085E-01  4.87931E-02
  6.84933E-01  4.60632E-02
  7.82780E-01  4.38229E-02
  8.80628E-01  4.19191E-02
  9.78476E-01  4.02596E-02
  1.07632E+00  3.99210E-02
  1.17417E+00  3.99210E-02
  1.36987E+00  3.99210E-02
  1.56556E+00  3.99210E-02
  1.76126E+00  3.99210E-02
  1.95695E+00  3.99210E-02
  2.15265E+00  3.99210E-02
  2.44619E+00  3.99210E-02
  2.73973E+00  3.99210E-02
  2.93543E+00  3.99210E-02
  3.42466E+00  3.99210E-02
  3.91390E+00  3.99210E-02
  4.30529E+00  3.99210E-02
  4.89238E+00  3.99210E-02
  5.87085E+00  3.99210E-02
  6.84933E+00  3.99210E-02
  7.82780E+00  3.99210E-02
  8.80628E+00  3.99210E-02
  9.78476E+00  3.99210E-02
  1.07632E+01  3.99210E-02
  1.17417E+01  3.99210E-02
  1.36987E+01  3.99210E-02
  1.56556E+01  3.99210E-02
  1.76126E+01  3.99210E-02
  1.95695E+01  3.99210E-02
  2.15265E+01  3.99210E-02
  2.44619E+01  3.99210E-02
  2.73973E+01  3.99210E-02
  2.93543E+01  3.99210E-02
  3.42466E+01  3.99210E-02
  3.91390E+01  3.99210E-02
  4.30529E+01  3.99210E-02
  4.89238E+01  3.99210E-02
  5.87085E+01  3.99210E-02
  6.84933E+01  3.99210E-02
  7.82780E+01  3.99210E-02
  8.80628E+01  3.99210E-02
  9.78476E+01  3.99210E-02
  1.07632E+02  3.99210E-02
  1.17417E+02  3.99210E-02
  1.36987E+02  3.99210E-02
  1.56556E+02  3.99210E-02
  1.76126E+02  3.99210E-02
  1.95695E+02  3.99210E-02
  2.15265E+02  3.99210E-02
  2.44619E+02  3.99210E-02
  2.73973E+02  3.99210E-02
  2.93543E+02  3.99210E-02
  3.42466E+02  3.99210E-02
  3.91390E+02  3.99210E-02
  4.30529E+02  3.99210E-02
  4.89238E+02  3.99210E-02
  5.87085E+02  3.99210E-02
  6.84933E+02  3.99210E-02
  7.82780E+02  3.99210E-02
  8.80628E+02  3.99210E-02
  9.78476E+02  3.99210E-02
  1.07632E+03  3.99210E-02
  1.17417E+03  3.99210E-02
  1.36987E+03  3.99210E-02
  1.56556E+03  3.99210E-02
  1.76126E+03  3.99210E-02
  1.95695E+03  3.99210E-02
  2.15265E+03  3.99210E-02
  2.44619E+03  3.99210E-02
  2.73973E+03  3.99210E-02
  2.93543E+03  3.99210E-02
  3.42466E+03  3.99210E-02
  3.91390E+03  3.99210E-02
  4.30529E+03  3.99210E-02
  4.89238E+03  3.99210E-02
  5.87085E+03  3.99210E-02
  6.84933E+03  3.99210E-02
  7.82780E+03  3.99210E-02
  8.80628E+03  3.99210E-02
  9.78476E+03  3.99210E-02
  1.07632E+04  3.99210E-02
  1.17417E+04  3.99210E-02
  1.36987E+04  3.99210E-02
  1.56556E+04  3.99210E-02
  1.76126E+04  3.99210E-02
  1.95695E+04  3.99210E-02


==> anc/colstop/sbethe/sdbase/pshcor-91.tab <==
# Atomic number = 91   (Pa)   Projectile: positron
#
#  S(0) =  8.901542E+01
#  I(0) =  2.310689E+01 a.u. =  6.287705E+02 eV
#  D(0) =  3.159367E+00
#
#        Z =  9.10000E+01
#    EXPOT =  7.26072E+02 eV
#       S0 =  8.90154E+01
#   1-S0/Z =  2.18090E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -2.27630E-01
#    P( 2) =  8.59210E-01
#    P( 3) = -1.08880E+00
#    P( 4) =  6.70410E-01
#    P( 5) = -1.94270E-01
#    P( 6) =  2.12700E-02
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -3.05510E-01
  2.15265E-04 -3.31527E-01
  2.44619E-04 -3.67325E-01
  2.73973E-04 -4.00037E-01
  2.93543E-04 -4.20568E-01
  3.42466E-04 -4.68589E-01
  3.91390E-04 -5.14815E-01
  4.30529E-04 -5.49701E-01
  4.89238E-04 -5.98535E-01
  5.87085E-04 -6.71562E-01
  6.84933E-04 -7.02482E-01
  7.82780E-04 -6.28767E-01
  8.80628E-04 -5.63991E-01
  9.78476E-04 -5.06205E-01
  1.07632E-03 -4.54136E-01
  1.17417E-03 -4.06867E-01
  1.36987E-03 -3.24896E-01
  1.56556E-03 -2.56160E-01
  1.76126E-03 -1.98803E-01
  1.95695E-03 -1.49937E-01
  2.15265E-03 -1.08558E-01
  2.44619E-03 -5.70173E-02
  2.73973E-03 -1.60052E-02
  2.93543E-03  6.31063E-03
  3.42466E-03  5.17228E-02
  3.91390E-03  8.39615E-02
  4.30529E-03  1.05211E-01
  4.89238E-03  1.29695E-01
  5.87085E-03  1.60132E-01
  6.84933E-03  1.81553E-01
  7.82780E-03  1.96639E-01
  8.80628E-03  2.06859E-01
  9.78476E-03  2.13820E-01
  1.07632E-02  2.17459E-01
  1.17417E-02  2.19645E-01
  1.36987E-02  2.20548E-01
  1.56556E-02  2.17692E-01
  1.76126E-02  2.14126E-01
  1.95695E-02  2.10387E-01
  2.15265E-02  2.05202E-01
  2.44619E-02  1.99628E-01
  2.73973E-02  1.94364E-01
  2.93543E-02  1.90911E-01
  3.42466E-02  1.82426E-01
  3.91390E-02  1.74267E-01
  4.30529E-02  1.68071E-01
  4.89238E-02  1.59417E-01
  5.87085E-02  1.46739E-01
  6.84933E-02  1.36056E-01
  7.82780E-02  1.27046E-01
  8.80628E-02  1.19402E-01
  9.78476E-02  1.12863E-01
  1.07632E-01  1.07223E-01
  1.17417E-01  1.02319E-01
  1.36987E-01  9.42283E-02
  1.56556E-01  8.78437E-02
  1.76126E-01  8.26845E-02
  1.95695E-01  7.84301E-02
  2.15265E-01  7.48602E-02
  2.44619E-01  7.04610E-02
  2.73973E-01  6.69041E-02
  2.93543E-01  6.48836E-02
  3.42466E-01  6.07253E-02
  3.91390E-01  5.74743E-02
  4.30529E-01  5.53253E-02
  4.89238E-01  5.26356E-02
  5.87085E-01  4.91145E-02
  6.84933E-01  4.63644E-02
  7.82780E-01  4.41094E-02
  8.80628E-01  4.21955E-02
  9.78476E-01  4.05296E-02
  1.07632E+00  4.01900E-02
  1.17417E+00  4.01900E-02
  1.36987E+00  4.01900E-02
  1.56556E+00  4.01900E-02
  1.76126E+00  4.01900E-02
  1.95695E+00  4.01900E-02
  2.15265E+00  4.01900E-02
  2.44619E+00  4.01900E-02
  2.73973E+00  4.01900E-02
  2.93543E+00  4.01900E-02
  3.42466E+00  4.01900E-02
  3.91390E+00  4.01900E-02
  4.30529E+00  4.01900E-02
  4.89238E+00  4.01900E-02
  5.87085E+00  4.01900E-02
  6.84933E+00  4.01900E-02
  7.82780E+00  4.01900E-02
  8.80628E+00  4.01900E-02
  9.78476E+00  4.01900E-02
  1.07632E+01  4.01900E-02
  1.17417E+01  4.01900E-02
  1.36987E+01  4.01900E-02
  1.56556E+01  4.01900E-02
  1.76126E+01  4.01900E-02
  1.95695E+01  4.01900E-02
  2.15265E+01  4.01900E-02
  2.44619E+01  4.01900E-02
  2.73973E+01  4.01900E-02
  2.93543E+01  4.01900E-02
  3.42466E+01  4.01900E-02
  3.91390E+01  4.01900E-02
  4.30529E+01  4.01900E-02
  4.89238E+01  4.01900E-02
  5.87085E+01  4.01900E-02
  6.84933E+01  4.01900E-02
  7.82780E+01  4.01900E-02
  8.80628E+01  4.01900E-02
  9.78476E+01  4.01900E-02
  1.07632E+02  4.01900E-02
  1.17417E+02  4.01900E-02
  1.36987E+02  4.01900E-02
  1.56556E+02  4.01900E-02
  1.76126E+02  4.01900E-02
  1.95695E+02  4.01900E-02
  2.15265E+02  4.01900E-02
  2.44619E+02  4.01900E-02
  2.73973E+02  4.01900E-02
  2.93543E+02  4.01900E-02
  3.42466E+02  4.01900E-02
  3.91390E+02  4.01900E-02
  4.30529E+02  4.01900E-02
  4.89238E+02  4.01900E-02
  5.87085E+02  4.01900E-02
  6.84933E+02  4.01900E-02
  7.82780E+02  4.01900E-02
  8.80628E+02  4.01900E-02
  9.78476E+02  4.01900E-02
  1.07632E+03  4.01900E-02
  1.17417E+03  4.01900E-02
  1.36987E+03  4.01900E-02
  1.56556E+03  4.01900E-02
  1.76126E+03  4.01900E-02
  1.95695E+03  4.01900E-02
  2.15265E+03  4.01900E-02
  2.44619E+03  4.01900E-02
  2.73973E+03  4.01900E-02
  2.93543E+03  4.01900E-02
  3.42466E+03  4.01900E-02
  3.91390E+03  4.01900E-02
  4.30529E+03  4.01900E-02
  4.89238E+03  4.01900E-02
  5.87085E+03  4.01900E-02
  6.84933E+03  4.01900E-02
  7.82780E+03  4.01900E-02
  8.80628E+03  4.01900E-02
  9.78476E+03  4.01900E-02
  1.07632E+04  4.01900E-02
  1.17417E+04  4.01900E-02
  1.36987E+04  4.01900E-02
  1.56556E+04  4.01900E-02
  1.76126E+04  4.01900E-02
  1.95695E+04  4.01900E-02


==> anc/colstop/sbethe/sdbase/pshcor-92.tab <==
# Atomic number = 92   (U )   Projectile: positron
#
#  S(0) =  8.995807E+01
#  I(0) =  2.328006E+01 a.u. =  6.334827E+02 eV
#  D(0) =  3.266467E+00
#
#        Z =  9.20000E+01
#    EXPOT =  7.33196E+02 eV
#       S0 =  8.99581E+01
#   1-S0/Z =  2.21950E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -2.25000E-01
#    P( 2) =  8.58260E-01
#    P( 3) = -1.09670E+00
#    P( 4) =  6.80700E-01
#    P( 5) = -1.98790E-01
#    P( 6) =  2.19410E-02
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.98620E-01
  2.15265E-04 -3.25390E-01
  2.44619E-04 -3.61417E-01
  2.73973E-04 -3.94450E-01
  2.93543E-04 -4.15220E-01
  3.42466E-04 -4.63677E-01
  3.91390E-04 -5.09329E-01
  4.30529E-04 -5.44630E-01
  4.89238E-04 -5.93491E-01
  5.87085E-04 -6.67081E-01
  6.84933E-04 -7.07193E-01
  7.82780E-04 -6.33511E-01
  8.80628E-04 -5.69397E-01
  9.78476E-04 -5.12177E-01
  1.07632E-03 -4.60535E-01
  1.17417E-03 -4.13697E-01
  1.36987E-03 -3.32360E-01
  1.56556E-03 -2.63943E-01
  1.76126E-03 -2.06328E-01
  1.95695E-03 -1.57186E-01
  2.15265E-03 -1.15528E-01
  2.44619E-03 -6.35986E-02
  2.73973E-03 -2.16818E-02
  2.93543E-03  1.21135E-03
  3.42466E-03  4.71434E-02
  3.91390E-03  8.04388E-02
  4.30529E-03  1.02214E-01
  4.89238E-03  1.26897E-01
  5.87085E-03  1.57698E-01
  6.84933E-03  1.79157E-01
  7.82780E-03  1.94701E-01
  8.80628E-03  2.05247E-01
  9.78476E-03  2.12281E-01
  1.07632E-02  2.16683E-01
  1.17417E-02  2.19070E-01
  1.36987E-02  2.20264E-01
  1.56556E-02  2.17882E-01
  1.76126E-02  2.14557E-01
  1.95695E-02  2.10797E-01
  2.15265E-02  2.07312E-01
  2.44619E-02  2.01297E-01
  2.73973E-02  1.95814E-01
  2.93543E-02  1.92281E-01
  3.42466E-02  1.83707E-01
  3.91390E-02  1.75524E-01
  4.30529E-02  1.69322E-01
  4.89238E-02  1.60661E-01
  5.87085E-02  1.47959E-01
  6.84933E-02  1.37232E-01
  7.82780E-02  1.28167E-01
  8.80628E-02  1.20463E-01
  9.78476E-02  1.13864E-01
  1.07632E-01  1.08166E-01
  1.17417E-01  1.03207E-01
  1.36987E-01  9.50146E-02
  1.56556E-01  8.85432E-02
  1.76126E-01  8.33101E-02
  1.95695E-01  7.89929E-02
  2.15265E-01  7.53698E-02
  2.44619E-01  7.09052E-02
  2.73973E-01  6.72967E-02
  2.93543E-01  6.52479E-02
  3.42466E-01  6.10350E-02
  3.91390E-01  5.77463E-02
  4.30529E-01  5.55759E-02
  4.89238E-01  5.28640E-02
  5.87085E-01  4.93238E-02
  6.84933E-01  4.65677E-02
  7.82780E-01  4.43143E-02
  8.80628E-01  4.24062E-02
  9.78476E-01  4.07486E-02
  1.07632E+00  4.04110E-02
  1.17417E+00  4.04110E-02
  1.36987E+00  4.04110E-02
  1.56556E+00  4.04110E-02
  1.76126E+00  4.04110E-02
  1.95695E+00  4.04110E-02
  2.15265E+00  4.04110E-02
  2.44619E+00  4.04110E-02
  2.73973E+00  4.04110E-02
  2.93543E+00  4.04110E-02
  3.42466E+00  4.04110E-02
  3.91390E+00  4.04110E-02
  4.30529E+00  4.04110E-02
  4.89238E+00  4.04110E-02
  5.87085E+00  4.04110E-02
  6.84933E+00  4.04110E-02
  7.82780E+00  4.04110E-02
  8.80628E+00  4.04110E-02
  9.78476E+00  4.04110E-02
  1.07632E+01  4.04110E-02
  1.17417E+01  4.04110E-02
  1.36987E+01  4.04110E-02
  1.56556E+01  4.04110E-02
  1.76126E+01  4.04110E-02
  1.95695E+01  4.04110E-02
  2.15265E+01  4.04110E-02
  2.44619E+01  4.04110E-02
  2.73973E+01  4.04110E-02
  2.93543E+01  4.04110E-02
  3.42466E+01  4.04110E-02
  3.91390E+01  4.04110E-02
  4.30529E+01  4.04110E-02
  4.89238E+01  4.04110E-02
  5.87085E+01  4.04110E-02
  6.84933E+01  4.04110E-02
  7.82780E+01  4.04110E-02
  8.80628E+01  4.04110E-02
  9.78476E+01  4.04110E-02
  1.07632E+02  4.04110E-02
  1.17417E+02  4.04110E-02
  1.36987E+02  4.04110E-02
  1.56556E+02  4.04110E-02
  1.76126E+02  4.04110E-02
  1.95695E+02  4.04110E-02
  2.15265E+02  4.04110E-02
  2.44619E+02  4.04110E-02
  2.73973E+02  4.04110E-02
  2.93543E+02  4.04110E-02
  3.42466E+02  4.04110E-02
  3.91390E+02  4.04110E-02
  4.30529E+02  4.04110E-02
  4.89238E+02  4.04110E-02
  5.87085E+02  4.04110E-02
  6.84933E+02  4.04110E-02
  7.82780E+02  4.04110E-02
  8.80628E+02  4.04110E-02
  9.78476E+02  4.04110E-02
  1.07632E+03  4.04110E-02
  1.17417E+03  4.04110E-02
  1.36987E+03  4.04110E-02
  1.56556E+03  4.04110E-02
  1.76126E+03  4.04110E-02
  1.95695E+03  4.04110E-02
  2.15265E+03  4.04110E-02
  2.44619E+03  4.04110E-02
  2.73973E+03  4.04110E-02
  2.93543E+03  4.04110E-02
  3.42466E+03  4.04110E-02
  3.91390E+03  4.04110E-02
  4.30529E+03  4.04110E-02
  4.89238E+03  4.04110E-02
  5.87085E+03  4.04110E-02
  6.84933E+03  4.04110E-02
  7.82780E+03  4.04110E-02
  8.80628E+03  4.04110E-02
  9.78476E+03  4.04110E-02
  1.07632E+04  4.04110E-02
  1.17417E+04  4.04110E-02
  1.36987E+04  4.04110E-02
  1.56556E+04  4.04110E-02
  1.76126E+04  4.04110E-02
  1.95695E+04  4.04110E-02


==> anc/colstop/sbethe/sdbase/pshcor-93.tab <==
# Atomic number = 93   (Np)   Projectile: positron
#
#  S(0) =  9.089346E+01
#  I(0) =  2.347333E+01 a.u. =  6.387418E+02 eV
#  D(0) =  3.506472E+00
#
#        Z =  9.30000E+01
#    EXPOT =  7.40823E+02 eV
#       S0 =  9.08935E+01
#   1-S0/Z =  2.26510E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -2.24800E-01
#    P( 2) =  8.63510E-01
#    P( 3) = -1.10970E+00
#    P( 4) =  6.92310E-01
#    P( 5) = -2.03270E-01
#    P( 6) =  2.25640E-02
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.90071E-01
  2.15265E-04 -3.18218E-01
  2.44619E-04 -3.54736E-01
  2.73973E-04 -3.88028E-01
  2.93543E-04 -4.09048E-01
  3.42466E-04 -4.57760E-01
  3.91390E-04 -5.02331E-01
  4.30529E-04 -5.38391E-01
  4.89238E-04 -5.87740E-01
  5.87085E-04 -6.61566E-01
  6.84933E-04 -7.10842E-01
  7.82780E-04 -6.37103E-01
  8.80628E-04 -5.73903E-01
  9.78476E-04 -5.17228E-01
  1.07632E-03 -4.66029E-01
  1.17417E-03 -4.19994E-01
  1.36987E-03 -3.38908E-01
  1.56556E-03 -2.70884E-01
  1.76126E-03 -2.13080E-01
  1.95695E-03 -1.64003E-01
  2.15265E-03 -1.21916E-01
  2.44619E-03 -6.95877E-02
  2.73973E-03 -2.70918E-02
  2.93543E-03 -3.48549E-03
  3.42466E-03  4.33119E-02
  3.91390E-03  7.72015E-02
  4.30529E-03  9.91149E-02
  4.89238E-03  1.24294E-01
  5.87085E-03  1.55166E-01
  6.84933E-03  1.76782E-01
  7.82780E-03  1.93131E-01
  8.80628E-03  2.03974E-01
  9.78476E-03  2.11309E-01
  1.07632E-02  2.15994E-01
  1.17417E-02  2.18814E-01
  1.36987E-02  2.20271E-01
  1.56556E-02  2.18086E-01
  1.76126E-02  2.15030E-01
  1.95695E-02  2.11469E-01
  2.15265E-02  2.05560E-01
  2.44619E-02  1.99560E-01
  2.73973E-02  1.94199E-01
  2.93543E-02  1.90770E-01
  3.42466E-02  1.82464E-01
  3.91390E-02  1.74524E-01
  4.30529E-02  1.68487E-01
  4.89238E-02  1.60027E-01
  5.87085E-02  1.47562E-01
  6.84933E-02  1.36991E-01
  7.82780E-02  1.28029E-01
  8.80628E-02  1.20395E-01
  9.78476E-02  1.13843E-01
  1.07632E-01  1.08178E-01
  1.17417E-01  1.03242E-01
  1.36987E-01  9.50778E-02
  1.56556E-01  8.86207E-02
  1.76126E-01  8.33952E-02
  1.95695E-01  7.90821E-02
  2.15265E-01  7.54615E-02
  2.44619E-01  7.09994E-02
  2.73973E-01  6.73932E-02
  2.93543E-01  6.53460E-02
  3.42466E-01  6.11381E-02
  3.91390E-01  5.78556E-02
  4.30529E-01  5.56909E-02
  4.89238E-01  5.29882E-02
  5.87085E-01  4.94643E-02
  6.84933E-01  4.67243E-02
  7.82780E-01  4.44864E-02
  8.80628E-01  4.25929E-02
  9.78476E-01  4.09487E-02
  1.07632E+00  4.06140E-02
  1.17417E+00  4.06140E-02
  1.36987E+00  4.06140E-02
  1.56556E+00  4.06140E-02
  1.76126E+00  4.06140E-02
  1.95695E+00  4.06140E-02
  2.15265E+00  4.06140E-02
  2.44619E+00  4.06140E-02
  2.73973E+00  4.06140E-02
  2.93543E+00  4.06140E-02
  3.42466E+00  4.06140E-02
  3.91390E+00  4.06140E-02
  4.30529E+00  4.06140E-02
  4.89238E+00  4.06140E-02
  5.87085E+00  4.06140E-02
  6.84933E+00  4.06140E-02
  7.82780E+00  4.06140E-02
  8.80628E+00  4.06140E-02
  9.78476E+00  4.06140E-02
  1.07632E+01  4.06140E-02
  1.17417E+01  4.06140E-02
  1.36987E+01  4.06140E-02
  1.56556E+01  4.06140E-02
  1.76126E+01  4.06140E-02
  1.95695E+01  4.06140E-02
  2.15265E+01  4.06140E-02
  2.44619E+01  4.06140E-02
  2.73973E+01  4.06140E-02
  2.93543E+01  4.06140E-02
  3.42466E+01  4.06140E-02
  3.91390E+01  4.06140E-02
  4.30529E+01  4.06140E-02
  4.89238E+01  4.06140E-02
  5.87085E+01  4.06140E-02
  6.84933E+01  4.06140E-02
  7.82780E+01  4.06140E-02
  8.80628E+01  4.06140E-02
  9.78476E+01  4.06140E-02
  1.07632E+02  4.06140E-02
  1.17417E+02  4.06140E-02
  1.36987E+02  4.06140E-02
  1.56556E+02  4.06140E-02
  1.76126E+02  4.06140E-02
  1.95695E+02  4.06140E-02
  2.15265E+02  4.06140E-02
  2.44619E+02  4.06140E-02
  2.73973E+02  4.06140E-02
  2.93543E+02  4.06140E-02
  3.42466E+02  4.06140E-02
  3.91390E+02  4.06140E-02
  4.30529E+02  4.06140E-02
  4.89238E+02  4.06140E-02
  5.87085E+02  4.06140E-02
  6.84933E+02  4.06140E-02
  7.82780E+02  4.06140E-02
  8.80628E+02  4.06140E-02
  9.78476E+02  4.06140E-02
  1.07632E+03  4.06140E-02
  1.17417E+03  4.06140E-02
  1.36987E+03  4.06140E-02
  1.56556E+03  4.06140E-02
  1.76126E+03  4.06140E-02
  1.95695E+03  4.06140E-02
  2.15265E+03  4.06140E-02
  2.44619E+03  4.06140E-02
  2.73973E+03  4.06140E-02
  2.93543E+03  4.06140E-02
  3.42466E+03  4.06140E-02
  3.91390E+03  4.06140E-02
  4.30529E+03  4.06140E-02
  4.89238E+03  4.06140E-02
  5.87085E+03  4.06140E-02
  6.84933E+03  4.06140E-02
  7.82780E+03  4.06140E-02
  8.80628E+03  4.06140E-02
  9.78476E+03  4.06140E-02
  1.07632E+04  4.06140E-02
  1.17417E+04  4.06140E-02
  1.36987E+04  4.06140E-02
  1.56556E+04  4.06140E-02
  1.76126E+04  4.06140E-02
  1.95695E+04  4.06140E-02


==> anc/colstop/sbethe/sdbase/pshcor-94.tab <==
# Atomic number = 94   (Pu)   Projectile: positron
#
#  S(0) =  9.182449E+01
#  I(0) =  2.368288E+01 a.u. =  6.444440E+02 eV
#  D(0) =  3.761992E+00
#
#        Z =  9.40000E+01
#    EXPOT =  7.49136E+02 eV
#       S0 =  9.18245E+01
#   1-S0/Z =  2.31440E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -2.13950E-01
#    P( 2) =  8.32120E-01
#    P( 3) = -1.07400E+00
#    P( 4) =  6.72900E-01
#    P( 5) = -1.98160E-01
#    P( 6) =  2.20420E-02
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.84692E-01
  2.15265E-04 -3.10642E-01
  2.44619E-04 -3.47574E-01
  2.73973E-04 -3.81053E-01
  2.93543E-04 -4.02067E-01
  3.42466E-04 -4.51005E-01
  3.91390E-04 -4.95905E-01
  4.30529E-04 -5.31186E-01
  4.89238E-04 -5.80951E-01
  5.87085E-04 -6.55000E-01
  6.84933E-04 -7.14036E-01
  7.82780E-04 -6.41034E-01
  8.80628E-04 -5.77810E-01
  9.78476E-04 -5.21666E-01
  1.07632E-03 -4.71094E-01
  1.17417E-03 -4.25467E-01
  1.36987E-03 -3.45273E-01
  1.56556E-03 -2.77334E-01
  1.76126E-03 -2.19809E-01
  1.95695E-03 -1.70549E-01
  2.15265E-03 -1.28086E-01
  2.44619E-03 -7.54799E-02
  2.73973E-03 -3.30667E-02
  2.93543E-03 -8.88192E-03
  3.42466E-03  3.91751E-02
  3.91390E-03  7.39127E-02
  4.30529E-03  9.64008E-02
  4.89238E-03  1.21555E-01
  5.87085E-03  1.53068E-01
  6.84933E-03  1.74951E-01
  7.82780E-03  1.91283E-01
  8.80628E-03  2.02475E-01
  9.78476E-03  2.10161E-01
  1.07632E-02  2.14888E-01
  1.17417E-02  2.18439E-01
  1.36987E-02  2.20212E-01
  1.56556E-02  2.18250E-01
  1.76126E-02  2.15345E-01
  1.95695E-02  2.11752E-01
  2.15265E-02  2.07957E-01
  2.44619E-02  2.01756E-01
  2.73973E-02  1.96232E-01
  2.93543E-02  1.92711E-01
  3.42466E-02  1.84224E-01
  3.91390E-02  1.76151E-01
  4.30529E-02  1.70031E-01
  4.89238E-02  1.61474E-01
  5.87085E-02  1.48891E-01
  6.84933E-02  1.38232E-01
  7.82780E-02  1.29200E-01
  8.80628E-02  1.21506E-01
  9.78476E-02  1.14903E-01
  1.07632E-01  1.09192E-01
  1.17417E-01  1.04214E-01
  1.36987E-01  9.59764E-02
  1.56556E-01  8.94567E-02
  1.76126E-01  8.41768E-02
  1.95695E-01  7.98163E-02
  2.15265E-01  7.61539E-02
  2.44619E-01  7.16379E-02
  2.73973E-01  6.79864E-02
  2.93543E-01  6.59130E-02
  3.42466E-01  6.16508E-02
  3.91390E-01  5.83264E-02
  4.30529E-01  5.61350E-02
  4.89238E-01  5.34010E-02
  5.87085E-01  4.98417E-02
  6.84933E-01  4.70806E-02
  7.82780E-01  4.48308E-02
  8.80628E-01  4.29318E-02
  9.78476E-01  4.12865E-02
  1.07632E+00  4.09520E-02
  1.17417E+00  4.09520E-02
  1.36987E+00  4.09520E-02
  1.56556E+00  4.09520E-02
  1.76126E+00  4.09520E-02
  1.95695E+00  4.09520E-02
  2.15265E+00  4.09520E-02
  2.44619E+00  4.09520E-02
  2.73973E+00  4.09520E-02
  2.93543E+00  4.09520E-02
  3.42466E+00  4.09520E-02
  3.91390E+00  4.09520E-02
  4.30529E+00  4.09520E-02
  4.89238E+00  4.09520E-02
  5.87085E+00  4.09520E-02
  6.84933E+00  4.09520E-02
  7.82780E+00  4.09520E-02
  8.80628E+00  4.09520E-02
  9.78476E+00  4.09520E-02
  1.07632E+01  4.09520E-02
  1.17417E+01  4.09520E-02
  1.36987E+01  4.09520E-02
  1.56556E+01  4.09520E-02
  1.76126E+01  4.09520E-02
  1.95695E+01  4.09520E-02
  2.15265E+01  4.09520E-02
  2.44619E+01  4.09520E-02
  2.73973E+01  4.09520E-02
  2.93543E+01  4.09520E-02
  3.42466E+01  4.09520E-02
  3.91390E+01  4.09520E-02
  4.30529E+01  4.09520E-02
  4.89238E+01  4.09520E-02
  5.87085E+01  4.09520E-02
  6.84933E+01  4.09520E-02
  7.82780E+01  4.09520E-02
  8.80628E+01  4.09520E-02
  9.78476E+01  4.09520E-02
  1.07632E+02  4.09520E-02
  1.17417E+02  4.09520E-02
  1.36987E+02  4.09520E-02
  1.56556E+02  4.09520E-02
  1.76126E+02  4.09520E-02
  1.95695E+02  4.09520E-02
  2.15265E+02  4.09520E-02
  2.44619E+02  4.09520E-02
  2.73973E+02  4.09520E-02
  2.93543E+02  4.09520E-02
  3.42466E+02  4.09520E-02
  3.91390E+02  4.09520E-02
  4.30529E+02  4.09520E-02
  4.89238E+02  4.09520E-02
  5.87085E+02  4.09520E-02
  6.84933E+02  4.09520E-02
  7.82780E+02  4.09520E-02
  8.80628E+02  4.09520E-02
  9.78476E+02  4.09520E-02
  1.07632E+03  4.09520E-02
  1.17417E+03  4.09520E-02
  1.36987E+03  4.09520E-02
  1.56556E+03  4.09520E-02
  1.76126E+03  4.09520E-02
  1.95695E+03  4.09520E-02
  2.15265E+03  4.09520E-02
  2.44619E+03  4.09520E-02
  2.73973E+03  4.09520E-02
  2.93543E+03  4.09520E-02
  3.42466E+03  4.09520E-02
  3.91390E+03  4.09520E-02
  4.30529E+03  4.09520E-02
  4.89238E+03  4.09520E-02
  5.87085E+03  4.09520E-02
  6.84933E+03  4.09520E-02
  7.82780E+03  4.09520E-02
  8.80628E+03  4.09520E-02
  9.78476E+03  4.09520E-02
  1.07632E+04  4.09520E-02
  1.17417E+04  4.09520E-02
  1.36987E+04  4.09520E-02
  1.56556E+04  4.09520E-02
  1.76126E+04  4.09520E-02
  1.95695E+04  4.09520E-02


==> anc/colstop/sbethe/sdbase/pshcor-95.tab <==
# Atomic number = 95   (Am)   Projectile: positron
#
#  S(0) =  9.275279E+01
#  I(0) =  2.390586E+01 a.u. =  6.505116E+02 eV
#  D(0) =  4.035179E+00
#
#        Z =  9.50000E+01
#    EXPOT =  7.57944E+02 eV
#       S0 =  9.27528E+01
#   1-S0/Z =  2.36550E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -2.13850E-01
#    P( 2) =  8.33740E-01
#    P( 3) = -1.07790E+00
#    P( 4) =  6.76560E-01
#    P( 5) = -1.99630E-01
#    P( 6) =  2.22500E-02
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.78728E-01
  2.15265E-04 -3.02502E-01
  2.44619E-04 -3.39940E-01
  2.73973E-04 -3.73619E-01
  2.93543E-04 -3.94524E-01
  3.42466E-04 -4.43676E-01
  3.91390E-04 -4.88713E-01
  4.30529E-04 -5.22850E-01
  4.89238E-04 -5.73346E-01
  5.87085E-04 -6.47972E-01
  6.84933E-04 -7.13516E-01
  7.82780E-04 -6.44668E-01
  8.80628E-04 -5.81174E-01
  9.78476E-04 -5.25835E-01
  1.07632E-03 -4.75932E-01
  1.17417E-03 -4.30631E-01
  1.36987E-03 -3.51000E-01
  1.56556E-03 -2.83770E-01
  1.76126E-03 -2.25913E-01
  1.95695E-03 -1.76724E-01
  2.15265E-03 -1.34220E-01
  2.44619E-03 -8.12531E-02
  2.73973E-03 -3.82550E-02
  2.93543E-03 -1.37225E-02
  3.42466E-03  3.48814E-02
  3.91390E-03  7.03506E-02
  4.30529E-03  9.34510E-02
  4.89238E-03  1.19045E-01
  5.87085E-03  1.50234E-01
  6.84933E-03  1.72814E-01
  7.82780E-03  1.89374E-01
  8.80628E-03  2.00992E-01
  9.78476E-03  2.09327E-01
  1.07632E-02  2.14049E-01
  1.17417E-02  2.17614E-01
  1.36987E-02  2.20128E-01
  1.56556E-02  2.18220E-01
  1.76126E-02  2.15333E-01
  1.95695E-02  2.11884E-01
  2.15265E-02  2.07464E-01
  2.44619E-02  2.01350E-01
  2.73973E-02  1.95927E-01
  2.93543E-02  1.92471E-01
  3.42466E-02  1.84132E-01
  3.91390E-02  1.76178E-01
  4.30529E-02  1.70134E-01
  4.89238E-02  1.61664E-01
  5.87085E-02  1.49177E-01
  6.84933E-02  1.38575E-01
  7.82780E-02  1.29577E-01
  8.80628E-02  1.21901E-01
  9.78476E-02  1.15308E-01
  1.07632E-01  1.09601E-01
  1.17417E-01  1.04623E-01
  1.36987E-01  9.63790E-02
  1.56556E-01  8.98490E-02
  1.76126E-01  8.45574E-02
  1.95695E-01  8.01851E-02
  2.15265E-01  7.65113E-02
  2.44619E-01  7.19795E-02
  2.73973E-01  6.83141E-02
  2.93543E-01  6.62323E-02
  3.42466E-01  6.19520E-02
  3.91390E-01  5.86131E-02
  4.30529E-01  5.64119E-02
  4.89238E-01  5.36659E-02
  5.87085E-01  5.00915E-02
  6.84933E-01  4.73194E-02
  7.82780E-01  4.50613E-02
  8.80628E-01  4.31558E-02
  9.78476E-01  4.15055E-02
  1.07632E+00  4.11700E-02
  1.17417E+00  4.11700E-02
  1.36987E+00  4.11700E-02
  1.56556E+00  4.11700E-02
  1.76126E+00  4.11700E-02
  1.95695E+00  4.11700E-02
  2.15265E+00  4.11700E-02
  2.44619E+00  4.11700E-02
  2.73973E+00  4.11700E-02
  2.93543E+00  4.11700E-02
  3.42466E+00  4.11700E-02
  3.91390E+00  4.11700E-02
  4.30529E+00  4.11700E-02
  4.89238E+00  4.11700E-02
  5.87085E+00  4.11700E-02
  6.84933E+00  4.11700E-02
  7.82780E+00  4.11700E-02
  8.80628E+00  4.11700E-02
  9.78476E+00  4.11700E-02
  1.07632E+01  4.11700E-02
  1.17417E+01  4.11700E-02
  1.36987E+01  4.11700E-02
  1.56556E+01  4.11700E-02
  1.76126E+01  4.11700E-02
  1.95695E+01  4.11700E-02
  2.15265E+01  4.11700E-02
  2.44619E+01  4.11700E-02
  2.73973E+01  4.11700E-02
  2.93543E+01  4.11700E-02
  3.42466E+01  4.11700E-02
  3.91390E+01  4.11700E-02
  4.30529E+01  4.11700E-02
  4.89238E+01  4.11700E-02
  5.87085E+01  4.11700E-02
  6.84933E+01  4.11700E-02
  7.82780E+01  4.11700E-02
  8.80628E+01  4.11700E-02
  9.78476E+01  4.11700E-02
  1.07632E+02  4.11700E-02
  1.17417E+02  4.11700E-02
  1.36987E+02  4.11700E-02
  1.56556E+02  4.11700E-02
  1.76126E+02  4.11700E-02
  1.95695E+02  4.11700E-02
  2.15265E+02  4.11700E-02
  2.44619E+02  4.11700E-02
  2.73973E+02  4.11700E-02
  2.93543E+02  4.11700E-02
  3.42466E+02  4.11700E-02
  3.91390E+02  4.11700E-02
  4.30529E+02  4.11700E-02
  4.89238E+02  4.11700E-02
  5.87085E+02  4.11700E-02
  6.84933E+02  4.11700E-02
  7.82780E+02  4.11700E-02
  8.80628E+02  4.11700E-02
  9.78476E+02  4.11700E-02
  1.07632E+03  4.11700E-02
  1.17417E+03  4.11700E-02
  1.36987E+03  4.11700E-02
  1.56556E+03  4.11700E-02
  1.76126E+03  4.11700E-02
  1.95695E+03  4.11700E-02
  2.15265E+03  4.11700E-02
  2.44619E+03  4.11700E-02
  2.73973E+03  4.11700E-02
  2.93543E+03  4.11700E-02
  3.42466E+03  4.11700E-02
  3.91390E+03  4.11700E-02
  4.30529E+03  4.11700E-02
  4.89238E+03  4.11700E-02
  5.87085E+03  4.11700E-02
  6.84933E+03  4.11700E-02
  7.82780E+03  4.11700E-02
  8.80628E+03  4.11700E-02
  9.78476E+03  4.11700E-02
  1.07632E+04  4.11700E-02
  1.17417E+04  4.11700E-02
  1.36987E+04  4.11700E-02
  1.56556E+04  4.11700E-02
  1.76126E+04  4.11700E-02
  1.95695E+04  4.11700E-02


==> anc/colstop/sbethe/sdbase/pshcor-96.tab <==
# Atomic number = 96   (Cm)   Projectile: positron
#
#  S(0) =  9.369571E+01
#  I(0) =  2.412337E+01 a.u. =  6.564303E+02 eV
#  D(0) =  4.116080E+00
#
#        Z =  9.60000E+01
#    EXPOT =  7.66482E+02 eV
#       S0 =  9.36957E+01
#   1-S0/Z =  2.40030E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -1.84620E-01
#    P( 2) =  7.38160E-01
#    P( 3) = -9.58390E-01
#    P( 4) =  6.05190E-01
#    P( 5) = -1.79150E-01
#    P( 6) =  1.99770E-02
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.72932E-01
  2.15265E-04 -2.94940E-01
  2.44619E-04 -3.32364E-01
  2.73973E-04 -3.66075E-01
  2.93543E-04 -3.86998E-01
  3.42466E-04 -4.36348E-01
  3.91390E-04 -4.81387E-01
  4.30529E-04 -5.15319E-01
  4.89238E-04 -5.65384E-01
  5.87085E-04 -6.40086E-01
  6.84933E-04 -7.06511E-01
  7.82780E-04 -6.47523E-01
  8.80628E-04 -5.84626E-01
  9.78476E-04 -5.29359E-01
  1.07632E-03 -4.79919E-01
  1.17417E-03 -4.35088E-01
  1.36987E-03 -3.56071E-01
  1.56556E-03 -2.89407E-01
  1.76126E-03 -2.31949E-01
  1.95695E-03 -1.82760E-01
  2.15265E-03 -1.40153E-01
  2.44619E-03 -8.69293E-02
  2.73973E-03 -4.34336E-02
  2.93543E-03 -1.86588E-02
  3.42466E-03  3.08184E-02
  3.91390E-03  6.69741E-02
  4.30529E-03  9.01771E-02
  4.89238E-03  1.16546E-01
  5.87085E-03  1.48071E-01
  6.84933E-03  1.70791E-01
  7.82780E-03  1.87513E-01
  8.80628E-03  1.99298E-01
  9.78476E-03  2.08075E-01
  1.07632E-02  2.13198E-01
  1.17417E-02  2.16889E-01
  1.36987E-02  2.20106E-01
  1.56556E-02  2.18473E-01
  1.76126E-02  2.15490E-01
  1.95695E-02  2.11897E-01
  2.15265E-02  2.07521E-01
  2.44619E-02  2.01556E-01
  2.73973E-02  1.96150E-01
  2.93543E-02  1.92680E-01
  3.42466E-02  1.84287E-01
  3.91390E-02  1.76296E-01
  4.30529E-02  1.70241E-01
  4.89238E-02  1.61779E-01
  5.87085E-02  1.49341E-01
  6.84933E-02  1.38803E-01
  7.82780E-02  1.29867E-01
  8.80628E-02  1.22246E-01
  9.78476E-02  1.15696E-01
  1.07632E-01  1.10022E-01
  1.17417E-01  1.05068E-01
  1.36987E-01  9.68520E-02
  1.56556E-01  9.03285E-02
  1.76126E-01  8.50298E-02
  1.95695E-01  8.06416E-02
  2.15265E-01  7.69466E-02
  2.44619E-01  7.23778E-02
  2.73973E-01  6.86731E-02
  2.93543E-01  6.65652E-02
  3.42466E-01  6.22230E-02
  3.91390E-01  5.88293E-02
  4.30529E-01  5.65899E-02
  4.89238E-01  5.37956E-02
  5.87085E-01  5.01619E-02
  6.84933E-01  4.73515E-02
  7.82780E-01  4.50708E-02
  8.80628E-01  4.31545E-02
  9.78476E-01  4.15020E-02
  1.07632E+00  4.11670E-02
  1.17417E+00  4.11670E-02
  1.36987E+00  4.11670E-02
  1.56556E+00  4.11670E-02
  1.76126E+00  4.11670E-02
  1.95695E+00  4.11670E-02
  2.15265E+00  4.11670E-02
  2.44619E+00  4.11670E-02
  2.73973E+00  4.11670E-02
  2.93543E+00  4.11670E-02
  3.42466E+00  4.11670E-02
  3.91390E+00  4.11670E-02
  4.30529E+00  4.11670E-02
  4.89238E+00  4.11670E-02
  5.87085E+00  4.11670E-02
  6.84933E+00  4.11670E-02
  7.82780E+00  4.11670E-02
  8.80628E+00  4.11670E-02
  9.78476E+00  4.11670E-02
  1.07632E+01  4.11670E-02
  1.17417E+01  4.11670E-02
  1.36987E+01  4.11670E-02
  1.56556E+01  4.11670E-02
  1.76126E+01  4.11670E-02
  1.95695E+01  4.11670E-02
  2.15265E+01  4.11670E-02
  2.44619E+01  4.11670E-02
  2.73973E+01  4.11670E-02
  2.93543E+01  4.11670E-02
  3.42466E+01  4.11670E-02
  3.91390E+01  4.11670E-02
  4.30529E+01  4.11670E-02
  4.89238E+01  4.11670E-02
  5.87085E+01  4.11670E-02
  6.84933E+01  4.11670E-02
  7.82780E+01  4.11670E-02
  8.80628E+01  4.11670E-02
  9.78476E+01  4.11670E-02
  1.07632E+02  4.11670E-02
  1.17417E+02  4.11670E-02
  1.36987E+02  4.11670E-02
  1.56556E+02  4.11670E-02
  1.76126E+02  4.11670E-02
  1.95695E+02  4.11670E-02
  2.15265E+02  4.11670E-02
  2.44619E+02  4.11670E-02
  2.73973E+02  4.11670E-02
  2.93543E+02  4.11670E-02
  3.42466E+02  4.11670E-02
  3.91390E+02  4.11670E-02
  4.30529E+02  4.11670E-02
  4.89238E+02  4.11670E-02
  5.87085E+02  4.11670E-02
  6.84933E+02  4.11670E-02
  7.82780E+02  4.11670E-02
  8.80628E+02  4.11670E-02
  9.78476E+02  4.11670E-02
  1.07632E+03  4.11670E-02
  1.17417E+03  4.11670E-02
  1.36987E+03  4.11670E-02
  1.56556E+03  4.11670E-02
  1.76126E+03  4.11670E-02
  1.95695E+03  4.11670E-02
  2.15265E+03  4.11670E-02
  2.44619E+03  4.11670E-02
  2.73973E+03  4.11670E-02
  2.93543E+03  4.11670E-02
  3.42466E+03  4.11670E-02
  3.91390E+03  4.11670E-02
  4.30529E+03  4.11670E-02
  4.89238E+03  4.11670E-02
  5.87085E+03  4.11670E-02
  6.84933E+03  4.11670E-02
  7.82780E+03  4.11670E-02
  8.80628E+03  4.11670E-02
  9.78476E+03  4.11670E-02
  1.07632E+04  4.11670E-02
  1.17417E+04  4.11670E-02
  1.36987E+04  4.11670E-02
  1.56556E+04  4.11670E-02
  1.76126E+04  4.11670E-02
  1.95695E+04  4.11670E-02


==> anc/colstop/sbethe/sdbase/pshcor-97.tab <==
# Atomic number = 97   (Bk)   Projectile: positron
#
#  S(0) =  9.463762E+01
#  I(0) =  2.435202E+01 a.u. =  6.626522E+02 eV
#  D(0) =  4.212370E+00
#
#        Z =  9.70000E+01
#    EXPOT =  7.75357E+02 eV
#       S0 =  9.46377E+01
#   1-S0/Z =  2.43540E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -1.87560E-01
#    P( 2) =  7.55990E-01
#    P( 3) = -9.89500E-01
#    P( 4) =  6.28910E-01
#    P( 5) = -1.87400E-01
#    P( 6) =  2.10490E-02
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.66847E-01
  2.15265E-04 -2.88956E-01
  2.44619E-04 -3.24443E-01
  2.73973E-04 -3.58155E-01
  2.93543E-04 -3.79164E-01
  3.42466E-04 -4.28619E-01
  3.91390E-04 -4.73556E-01
  4.30529E-04 -5.07466E-01
  4.89238E-04 -5.56887E-01
  5.87085E-04 -6.31858E-01
  6.84933E-04 -6.98464E-01
  7.82780E-04 -6.50008E-01
  8.80628E-04 -5.87632E-01
  9.78476E-04 -5.32403E-01
  1.07632E-03 -4.83421E-01
  1.17417E-03 -4.38991E-01
  1.36987E-03 -3.60874E-01
  1.56556E-03 -2.94542E-01
  1.76126E-03 -2.37590E-01
  1.95695E-03 -1.88331E-01
  2.15265E-03 -1.45782E-01
  2.44619E-03 -9.21443E-02
  2.73973E-03 -4.83572E-02
  2.93543E-03 -2.35348E-02
  3.42466E-03  2.65308E-02
  3.91390E-03  6.36865E-02
  4.30529E-03  8.73419E-02
  4.89238E-03  1.13975E-01
  5.87085E-03  1.45974E-01
  6.84933E-03  1.68977E-01
  7.82780E-03  1.85581E-01
  8.80628E-03  1.97965E-01
  9.78476E-03  2.07015E-01
  1.07632E-02  2.12418E-01
  1.17417E-02  2.16287E-01
  1.36987E-02  2.19878E-01
  1.56556E-02  2.18391E-01
  1.76126E-02  2.15925E-01
  1.95695E-02  2.12925E-01
  2.15265E-02  2.08573E-01
  2.44619E-02  2.02241E-01
  2.73973E-02  1.96690E-01
  2.93543E-02  1.93185E-01
  3.42466E-02  1.84797E-01
  3.91390E-02  1.76853E-01
  4.30529E-02  1.70838E-01
  4.89238E-02  1.62423E-01
  5.87085E-02  1.50024E-01
  6.84933E-02  1.39490E-01
  7.82780E-02  1.30537E-01
  8.80628E-02  1.22888E-01
  9.78476E-02  1.16306E-01
  1.07632E-01  1.10598E-01
  1.17417E-01  1.05612E-01
  1.36987E-01  9.73362E-02
  1.56556E-01  9.07624E-02
  1.76126E-01  8.54222E-02
  1.95695E-01  8.10005E-02
  2.15265E-01  7.72785E-02
  2.44619E-01  7.26792E-02
  2.73973E-01  6.89529E-02
  2.93543E-01  6.68346E-02
  3.42466E-01  6.24760E-02
  3.91390E-01  5.90753E-02
  4.30529E-01  5.68348E-02
  4.89238E-01  5.40434E-02
  5.87085E-01  5.04211E-02
  6.84933E-01  4.76255E-02
  7.82780E-01  4.53604E-02
  8.80628E-01  4.34593E-02
  9.78476E-01  4.18210E-02
  1.07632E+00  4.14890E-02
  1.17417E+00  4.14890E-02
  1.36987E+00  4.14890E-02
  1.56556E+00  4.14890E-02
  1.76126E+00  4.14890E-02
  1.95695E+00  4.14890E-02
  2.15265E+00  4.14890E-02
  2.44619E+00  4.14890E-02
  2.73973E+00  4.14890E-02
  2.93543E+00  4.14890E-02
  3.42466E+00  4.14890E-02
  3.91390E+00  4.14890E-02
  4.30529E+00  4.14890E-02
  4.89238E+00  4.14890E-02
  5.87085E+00  4.14890E-02
  6.84933E+00  4.14890E-02
  7.82780E+00  4.14890E-02
  8.80628E+00  4.14890E-02
  9.78476E+00  4.14890E-02
  1.07632E+01  4.14890E-02
  1.17417E+01  4.14890E-02
  1.36987E+01  4.14890E-02
  1.56556E+01  4.14890E-02
  1.76126E+01  4.14890E-02
  1.95695E+01  4.14890E-02
  2.15265E+01  4.14890E-02
  2.44619E+01  4.14890E-02
  2.73973E+01  4.14890E-02
  2.93543E+01  4.14890E-02
  3.42466E+01  4.14890E-02
  3.91390E+01  4.14890E-02
  4.30529E+01  4.14890E-02
  4.89238E+01  4.14890E-02
  5.87085E+01  4.14890E-02
  6.84933E+01  4.14890E-02
  7.82780E+01  4.14890E-02
  8.80628E+01  4.14890E-02
  9.78476E+01  4.14890E-02
  1.07632E+02  4.14890E-02
  1.17417E+02  4.14890E-02
  1.36987E+02  4.14890E-02
  1.56556E+02  4.14890E-02
  1.76126E+02  4.14890E-02
  1.95695E+02  4.14890E-02
  2.15265E+02  4.14890E-02
  2.44619E+02  4.14890E-02
  2.73973E+02  4.14890E-02
  2.93543E+02  4.14890E-02
  3.42466E+02  4.14890E-02
  3.91390E+02  4.14890E-02
  4.30529E+02  4.14890E-02
  4.89238E+02  4.14890E-02
  5.87085E+02  4.14890E-02
  6.84933E+02  4.14890E-02
  7.82780E+02  4.14890E-02
  8.80628E+02  4.14890E-02
  9.78476E+02  4.14890E-02
  1.07632E+03  4.14890E-02
  1.17417E+03  4.14890E-02
  1.36987E+03  4.14890E-02
  1.56556E+03  4.14890E-02
  1.76126E+03  4.14890E-02
  1.95695E+03  4.14890E-02
  2.15265E+03  4.14890E-02
  2.44619E+03  4.14890E-02
  2.73973E+03  4.14890E-02
  2.93543E+03  4.14890E-02
  3.42466E+03  4.14890E-02
  3.91390E+03  4.14890E-02
  4.30529E+03  4.14890E-02
  4.89238E+03  4.14890E-02
  5.87085E+03  4.14890E-02
  6.84933E+03  4.14890E-02
  7.82780E+03  4.14890E-02
  8.80628E+03  4.14890E-02
  9.78476E+03  4.14890E-02
  1.07632E+04  4.14890E-02
  1.17417E+04  4.14890E-02
  1.36987E+04  4.14890E-02
  1.56556E+04  4.14890E-02
  1.76126E+04  4.14890E-02
  1.95695E+04  4.14890E-02


==> anc/colstop/sbethe/sdbase/pshcor-98.tab <==
# Atomic number = 98   (Cf)   Projectile: positron
#
#  S(0) =  9.557857E+01
#  I(0) =  2.459080E+01 a.u. =  6.691498E+02 eV
#  D(0) =  4.309377E+00
#
#        Z =  9.80000E+01
#    EXPOT =  7.84593E+02 eV
#       S0 =  9.55786E+01
#   1-S0/Z =  2.47080E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -1.71410E-01
#    P( 2) =  7.03970E-01
#    P( 3) = -9.24810E-01
#    P( 4) =  5.90440E-01
#    P( 5) = -1.76390E-01
#    P( 6) =  1.98280E-02
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.60549E-01
  2.15265E-04 -2.82539E-01
  2.44619E-04 -3.16404E-01
  2.73973E-04 -3.50035E-01
  2.93543E-04 -3.71013E-01
  3.42466E-04 -4.20415E-01
  3.91390E-04 -4.65380E-01
  4.30529E-04 -4.99445E-01
  4.89238E-04 -5.47858E-01
  5.87085E-04 -6.22932E-01
  6.84933E-04 -6.89809E-01
  7.82780E-04 -6.52089E-01
  8.80628E-04 -5.90107E-01
  9.78476E-04 -5.35203E-01
  1.07632E-03 -4.86564E-01
  1.17417E-03 -4.42528E-01
  1.36987E-03 -3.64960E-01
  1.56556E-03 -2.99308E-01
  1.76126E-03 -2.42964E-01
  1.95695E-03 -1.93591E-01
  2.15265E-03 -1.51207E-01
  2.44619E-03 -9.72645E-02
  2.73973E-03 -5.32278E-02
  2.93543E-03 -2.80785E-02
  3.42466E-03  2.25954E-02
  3.91390E-03  6.04237E-02
  4.30529E-03  8.43967E-02
  4.89238E-03  1.11542E-01
  5.87085E-03  1.43964E-01
  6.84933E-03  1.67158E-01
  7.82780E-03  1.83909E-01
  8.80628E-03  1.96432E-01
  9.78476E-03  2.05604E-01
  1.07632E-02  2.11684E-01
  1.17417E-02  2.15239E-01
  1.36987E-02  2.19628E-01
  1.56556E-02  2.18466E-01
  1.76126E-02  2.16235E-01
  1.95695E-02  2.12873E-01
  2.15265E-02  2.08846E-01
  2.44619E-02  2.02621E-01
  2.73973E-02  1.97097E-01
  2.93543E-02  1.93592E-01
  3.42466E-02  1.85186E-01
  3.91390E-02  1.77227E-01
  4.30529E-02  1.71205E-01
  4.89238E-02  1.62791E-01
  5.87085E-02  1.50411E-01
  6.84933E-02  1.39902E-01
  7.82780E-02  1.30972E-01
  8.80628E-02  1.23343E-01
  9.78476E-02  1.16776E-01
  1.07632E-01  1.11079E-01
  1.17417E-01  1.06099E-01
  1.36987E-01  9.78261E-02
  1.56556E-01  9.12458E-02
  1.76126E-01  8.58933E-02
  1.95695E-01  8.14557E-02
  2.15265E-01  7.77160E-02
  2.44619E-01  7.30888E-02
  2.73973E-01  6.93348E-02
  2.93543E-01  6.71986E-02
  3.42466E-01  6.27988E-02
  3.91390E-01  5.93623E-02
  4.30529E-01  5.70972E-02
  4.89238E-01  5.42747E-02
  5.87085E-01  5.06140E-02
  6.84933E-01  4.77930E-02
  7.82780E-01  4.55121E-02
  8.80628E-01  4.36021E-02
  9.78476E-01  4.19603E-02
  1.07632E+00  4.16280E-02
  1.17417E+00  4.16280E-02
  1.36987E+00  4.16280E-02
  1.56556E+00  4.16280E-02
  1.76126E+00  4.16280E-02
  1.95695E+00  4.16280E-02
  2.15265E+00  4.16280E-02
  2.44619E+00  4.16280E-02
  2.73973E+00  4.16280E-02
  2.93543E+00  4.16280E-02
  3.42466E+00  4.16280E-02
  3.91390E+00  4.16280E-02
  4.30529E+00  4.16280E-02
  4.89238E+00  4.16280E-02
  5.87085E+00  4.16280E-02
  6.84933E+00  4.16280E-02
  7.82780E+00  4.16280E-02
  8.80628E+00  4.16280E-02
  9.78476E+00  4.16280E-02
  1.07632E+01  4.16280E-02
  1.17417E+01  4.16280E-02
  1.36987E+01  4.16280E-02
  1.56556E+01  4.16280E-02
  1.76126E+01  4.16280E-02
  1.95695E+01  4.16280E-02
  2.15265E+01  4.16280E-02
  2.44619E+01  4.16280E-02
  2.73973E+01  4.16280E-02
  2.93543E+01  4.16280E-02
  3.42466E+01  4.16280E-02
  3.91390E+01  4.16280E-02
  4.30529E+01  4.16280E-02
  4.89238E+01  4.16280E-02
  5.87085E+01  4.16280E-02
  6.84933E+01  4.16280E-02
  7.82780E+01  4.16280E-02
  8.80628E+01  4.16280E-02
  9.78476E+01  4.16280E-02
  1.07632E+02  4.16280E-02
  1.17417E+02  4.16280E-02
  1.36987E+02  4.16280E-02
  1.56556E+02  4.16280E-02
  1.76126E+02  4.16280E-02
  1.95695E+02  4.16280E-02
  2.15265E+02  4.16280E-02
  2.44619E+02  4.16280E-02
  2.73973E+02  4.16280E-02
  2.93543E+02  4.16280E-02
  3.42466E+02  4.16280E-02
  3.91390E+02  4.16280E-02
  4.30529E+02  4.16280E-02
  4.89238E+02  4.16280E-02
  5.87085E+02  4.16280E-02
  6.84933E+02  4.16280E-02
  7.82780E+02  4.16280E-02
  8.80628E+02  4.16280E-02
  9.78476E+02  4.16280E-02
  1.07632E+03  4.16280E-02
  1.17417E+03  4.16280E-02
  1.36987E+03  4.16280E-02
  1.56556E+03  4.16280E-02
  1.76126E+03  4.16280E-02
  1.95695E+03  4.16280E-02
  2.15265E+03  4.16280E-02
  2.44619E+03  4.16280E-02
  2.73973E+03  4.16280E-02
  2.93543E+03  4.16280E-02
  3.42466E+03  4.16280E-02
  3.91390E+03  4.16280E-02
  4.30529E+03  4.16280E-02
  4.89238E+03  4.16280E-02
  5.87085E+03  4.16280E-02
  6.84933E+03  4.16280E-02
  7.82780E+03  4.16280E-02
  8.80628E+03  4.16280E-02
  9.78476E+03  4.16280E-02
  1.07632E+04  4.16280E-02
  1.17417E+04  4.16280E-02
  1.36987E+04  4.16280E-02
  1.56556E+04  4.16280E-02
  1.76126E+04  4.16280E-02
  1.95695E+04  4.16280E-02


==> anc/colstop/sbethe/sdbase/pshcor-99.tab <==
# Atomic number = 99   (Es)   Projectile: positron
#
#  S(0) =  9.651853E+01
#  I(0) =  2.483856E+01 a.u. =  6.758916E+02 eV
#  D(0) =  4.388527E+00
#
#        Z =  9.90000E+01
#    EXPOT =  7.94234E+02 eV
#       S0 =  9.65186E+01
#   1-S0/Z =  2.50650E-02
#       Ec =  1.00000E+04 eV
#
#    P( 1) = -1.44070E-01
#    P( 2) =  6.15000E-01
#    P( 3) = -8.12630E-01
#    P( 4) =  5.22500E-01
#    P( 5) = -1.56580E-01
#    P( 6) =  1.75960E-02
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.95695E-04 -2.54051E-01
  2.15265E-04 -2.75911E-01
  2.44619E-04 -3.07659E-01
  2.73973E-04 -3.41781E-01
  2.93543E-04 -3.62636E-01
  3.42466E-04 -4.11901E-01
  3.91390E-04 -4.56821E-01
  4.30529E-04 -4.90955E-01
  4.89238E-04 -5.38443E-01
  5.87085E-04 -6.13955E-01
  6.84933E-04 -6.80542E-01
  7.82780E-04 -6.54324E-01
  8.80628E-04 -5.92590E-01
  9.78476E-04 -5.38071E-01
  1.07632E-03 -4.89498E-01
  1.17417E-03 -4.45722E-01
  1.36987E-03 -3.68703E-01
  1.56556E-03 -3.03586E-01
  1.76126E-03 -2.47718E-01
  1.95695E-03 -1.98770E-01
  2.15265E-03 -1.56135E-01
  2.44619E-03 -1.02207E-01
  2.73973E-03 -5.79668E-02
  2.93543E-03 -3.29402E-02
  3.42466E-03  1.86547E-02
  3.91390E-03  5.70427E-02
  4.30529E-03  8.14442E-02
  4.89238E-03  1.09200E-01
  5.87085E-03  1.41864E-01
  6.84933E-03  1.65014E-01
  7.82780E-03  1.82007E-01
  8.80628E-03  1.94698E-01
  9.78476E-03  2.04114E-01
  1.07632E-02  2.10514E-01
  1.17417E-02  2.14176E-01
  1.36987E-02  2.19180E-01
  1.56556E-02  2.18670E-01
  1.76126E-02  2.16273E-01
  1.95695E-02  2.13223E-01
  2.15265E-02  2.09655E-01
  2.44619E-02  2.03483E-01
  2.73973E-02  1.97888E-01
  2.93543E-02  1.94314E-01
  3.42466E-02  1.85738E-01
  3.91390E-02  1.77652E-01
  4.30529E-02  1.71561E-01
  4.89238E-02  1.63087E-01
  5.87085E-02  1.50679E-01
  6.84933E-02  1.40188E-01
  7.82780E-02  1.31293E-01
  8.80628E-02  1.23701E-01
  9.78476E-02  1.17169E-01
  1.07632E-01  1.11502E-01
  1.17417E-01  1.06546E-01
  1.36987E-01  9.83064E-02
  1.56556E-01  9.17427E-02
  1.76126E-01  8.63948E-02
  1.95695E-01  8.19534E-02
  2.15265E-01  7.82044E-02
  2.44619E-01  7.35569E-02
  2.73973E-01  6.97787E-02
  2.93543E-01  6.76255E-02
  3.42466E-01  6.31835E-02
  3.91390E-01  5.97083E-02
  4.30529E-01  5.74155E-02
  4.89238E-01  5.45576E-02
  5.87085E-01  5.08529E-02
  6.84933E-01  4.80036E-02
  7.82780E-01  4.57064E-02
  8.80628E-01  4.37894E-02
  9.78476E-01  4.21475E-02
  1.07632E+00  4.18160E-02
  1.17417E+00  4.18160E-02
  1.36987E+00  4.18160E-02
  1.56556E+00  4.18160E-02
  1.76126E+00  4.18160E-02
  1.95695E+00  4.18160E-02
  2.15265E+00  4.18160E-02
  2.44619E+00  4.18160E-02
  2.73973E+00  4.18160E-02
  2.93543E+00  4.18160E-02
  3.42466E+00  4.18160E-02
  3.91390E+00  4.18160E-02
  4.30529E+00  4.18160E-02
  4.89238E+00  4.18160E-02
  5.87085E+00  4.18160E-02
  6.84933E+00  4.18160E-02
  7.82780E+00  4.18160E-02
  8.80628E+00  4.18160E-02
  9.78476E+00  4.18160E-02
  1.07632E+01  4.18160E-02
  1.17417E+01  4.18160E-02
  1.36987E+01  4.18160E-02
  1.56556E+01  4.18160E-02
  1.76126E+01  4.18160E-02
  1.95695E+01  4.18160E-02
  2.15265E+01  4.18160E-02
  2.44619E+01  4.18160E-02
  2.73973E+01  4.18160E-02
  2.93543E+01  4.18160E-02
  3.42466E+01  4.18160E-02
  3.91390E+01  4.18160E-02
  4.30529E+01  4.18160E-02
  4.89238E+01  4.18160E-02
  5.87085E+01  4.18160E-02
  6.84933E+01  4.18160E-02
  7.82780E+01  4.18160E-02
  8.80628E+01  4.18160E-02
  9.78476E+01  4.18160E-02
  1.07632E+02  4.18160E-02
  1.17417E+02  4.18160E-02
  1.36987E+02  4.18160E-02
  1.56556E+02  4.18160E-02
  1.76126E+02  4.18160E-02
  1.95695E+02  4.18160E-02
  2.15265E+02  4.18160E-02
  2.44619E+02  4.18160E-02
  2.73973E+02  4.18160E-02
  2.93543E+02  4.18160E-02
  3.42466E+02  4.18160E-02
  3.91390E+02  4.18160E-02
  4.30529E+02  4.18160E-02
  4.89238E+02  4.18160E-02
  5.87085E+02  4.18160E-02
  6.84933E+02  4.18160E-02
  7.82780E+02  4.18160E-02
  8.80628E+02  4.18160E-02
  9.78476E+02  4.18160E-02
  1.07632E+03  4.18160E-02
  1.17417E+03  4.18160E-02
  1.36987E+03  4.18160E-02
  1.56556E+03  4.18160E-02
  1.76126E+03  4.18160E-02
  1.95695E+03  4.18160E-02
  2.15265E+03  4.18160E-02
  2.44619E+03  4.18160E-02
  2.73973E+03  4.18160E-02
  2.93543E+03  4.18160E-02
  3.42466E+03  4.18160E-02
  3.91390E+03  4.18160E-02
  4.30529E+03  4.18160E-02
  4.89238E+03  4.18160E-02
  5.87085E+03  4.18160E-02
  6.84933E+03  4.18160E-02
  7.82780E+03  4.18160E-02
  8.80628E+03  4.18160E-02
  9.78476E+03  4.18160E-02
  1.07632E+04  4.18160E-02
  1.17417E+04  4.18160E-02
  1.36987E+04  4.18160E-02
  1.56556E+04  4.18160E-02
  1.76126E+04  4.18160E-02
  1.95695E+04  4.18160E-02


==> anc/colstop/sbethe/sdbase/rmuon01.tab <==
Z= 1
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.1091   0.0349   0.5501   0.6940
5.0e09   0.1526   0.1043   0.5796   0.8366
1.0e10   0.1935   0.1903   0.5568   0.9405
2.0e10   0.2407   0.2829   0.5255   1.0491
5.0e10   0.3114   0.4120   0.4908   1.2142
1.0e11   0.3678   0.5039   0.4736   1.3453
2.0e11   0.4246   0.5912   0.4640   1.4798
5.0e11   0.4951   0.6944   0.4622   1.6517
1.0e12   0.5441   0.7614   0.4676   1.7732
2.0e12   0.5876   0.8134   0.4804   1.8814
5.0e12   0.6356   0.8614   0.5051   2.0020
1.0e13   0.6642   0.8837   0.5308   2.0788
2.0e13   0.6867   0.8976   0.5618   2.1461
5.0e13   0.7080   0.9077   0.6103   2.2260
1.0e14   0.7192   0.9117   0.6529   2.2838


==> anc/colstop/sbethe/sdbase/rmuon02.tab <==
Z= 2
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.0931   0.0351   0.5095   0.6377
5.0e09   0.1279   0.0941   0.5334   0.7553
1.0e10   0.1587   0.1555   0.5141   0.8283
2.0e10   0.1928   0.2229   0.4878   0.9035
5.0e10   0.2417   0.3191   0.4597   1.0206
1.0e11   0.2797   0.3860   0.4462   1.1118
2.0e11   0.3171   0.4486   0.4392   1.2049
5.0e11   0.3621   0.5212   0.4377   1.3210
1.0e12   0.3922   0.5685   0.4453   1.4059
2.0e12   0.4178   0.6050   0.4578   1.4806
5.0e12   0.4443   0.6396   0.4812   1.5651
1.0e13   0.4589   0.6563   0.5050   1.6202
2.0e13   0.4695   0.6669   0.5330   1.6694
5.0e13   0.4786   0.6749   0.5773   1.7307
1.0e14   0.4830   0.6780   0.6155   1.7765


==> anc/colstop/sbethe/sdbase/rmuon03.tab <==
Z= 3
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.1128   0.0456   0.4906   0.6490
5.0e09   0.1540   0.1173   0.5148   0.7861
1.0e10   0.1895   0.1861   0.4975   0.8731
2.0e10   0.2279   0.2620   0.4733   0.9632
5.0e10   0.2819   0.3673   0.4474   1.0966
1.0e11   0.3237   0.4463   0.4349   1.2049
2.0e11   0.3635   0.5153   0.4287   1.3075
5.0e11   0.4115   0.5935   0.4276   1.4325
1.0e12   0.4431   0.6432   0.4350   1.5213
2.0e12   0.4698   0.6801   0.4471   1.5971
5.0e12   0.4971   0.7140   0.4697   1.6807
1.0e13   0.5119   0.7301   0.4924   1.7345
2.0e13   0.5225   0.7403   0.5191   1.7819
5.0e13   0.5317   0.7481   0.5611   1.8409
1.0e14   0.5358   0.7512   0.5973   1.8843


==> anc/colstop/sbethe/sdbase/rmuon04.tab <==
Z= 4
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.1491   0.0624   0.4811   0.6926
5.0e09   0.2028   0.1573   0.5063   0.8663
1.0e10   0.2482   0.2441   0.4900   0.9823
2.0e10   0.2968   0.3396   0.4668   1.1032
5.0e10   0.3642   0.4729   0.4418   1.2789
1.0e11   0.4158   0.5725   0.4297   1.4180
2.0e11   0.4646   0.6582   0.4237   1.5465
5.0e11   0.5230   0.7536   0.4227   1.6993
1.0e12   0.5612   0.8133   0.4300   1.8045
2.0e12   0.5932   0.8567   0.4418   1.8917
5.0e12   0.6256   0.8958   0.4638   1.9852
1.0e13   0.6430   0.9144   0.4859   2.0433
2.0e13   0.6553   0.9261   0.5120   2.0934
5.0e13   0.6660   0.9351   0.5529   2.1539
1.0e14   0.6706   0.9388   0.5880   2.1974


==> anc/colstop/sbethe/sdbase/rmuon05.tab <==
Z= 5
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.1897   0.0813   0.4744   0.7453
5.0e09   0.2574   0.2023   0.5003   0.9600
1.0e10   0.3141   0.3095   0.4848   1.1085
2.0e10   0.3742   0.4272   0.4623   1.2637
5.0e10   0.4568   0.5921   0.4378   1.4868
1.0e11   0.5196   0.7149   0.4260   1.6606
2.0e11   0.5787   0.8193   0.4201   1.8182
5.0e11   0.6490   0.9340   0.4192   2.0022
1.0e12   0.6946   1.0052   0.4263   2.1261
2.0e12   0.7327   1.0560   0.4379   2.2266
5.0e12   0.7709   1.1014   0.4595   2.3317
1.0e13   0.7913   1.1228   0.4813   2.3954
2.0e13   0.8056   1.1363   0.5068   2.4488
5.0e13   0.8180   1.1469   0.5469   2.5118
1.0e14   0.8233   1.1512   0.5813   2.5559


==> anc/colstop/sbethe/sdbase/rmuon06.tab <==
Z= 6
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.2422   0.1054   0.4703   0.8180
5.0e09   0.3282   0.2600   0.4971   1.0853
1.0e10   0.3994   0.3939   0.4822   1.2755
2.0e10   0.4746   0.5405   0.4600   1.4752
5.0e10   0.5772   0.7463   0.4359   1.7595
1.0e11   0.6548   0.8927   0.4241   1.9716
2.0e11   0.7269   1.0280   0.4182   2.1732
5.0e11   0.8133   1.1682   0.4172   2.3987
1.0e12   0.8689   1.2544   0.4242   2.5475
2.0e12   0.9150   1.3153   0.4357   2.6660
5.0e12   0.9610   1.3693   0.4570   2.7873
1.0e13   0.9855   1.3948   0.4785   2.8588
2.0e13   1.0026   1.4109   0.5038   2.9172
5.0e13   1.0173   1.4235   0.5434   2.9842
1.0e14   1.0235   1.4287   0.5774   3.0297


==> anc/colstop/sbethe/sdbase/rmuon07.tab <==
Z= 7
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.2778   0.1230   0.4645   0.8653
5.0e09   0.3764   0.3016   0.4917   1.1697
1.0e10   0.4576   0.4537   0.4773   1.3886
2.0e10   0.5430   0.6196   0.4557   1.6184
5.0e10   0.6589   0.8531   0.4322   1.9442
1.0e11   0.7448   1.0185   0.4207   2.1839
2.0e11   0.8269   1.1708   0.4149   2.4126
5.0e11   0.9234   1.3269   0.4140   2.6643
1.0e12   0.9852   1.4224   0.4209   2.8284
2.0e12   1.0363   1.4892   0.4322   2.9576
5.0e12   1.0870   1.5482   0.4531   3.0883
1.0e13   1.1138   1.5760   0.4743   3.1642
2.0e13   1.1325   1.5936   0.4991   3.2253
5.0e13   1.1485   1.6076   0.5381   3.2942
1.0e14   1.1561   1.6133   0.5715   3.3409


==> anc/colstop/sbethe/sdbase/rmuon08.tab <==
Z= 8
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.3130   0.1406   0.4595   0.9132
5.0e09   0.4241   0.3433   0.4869   1.2543
1.0e10   0.5153   0.5136   0.4730   1.5019
2.0e10   0.6109   0.6987   0.4519   1.7615
5.0e10   0.7400   0.9597   0.4288   2.1285
1.0e11   0.8353   1.1439   0.4176   2.3967
2.0e11   0.9263   1.3130   0.4119   2.6512
5.0e11   1.0329   1.4848   0.4111   2.9287
1.0e12   1.1007   1.5894   0.4179   3.1080
2.0e12   1.1567   1.6621   0.4290   3.2479
5.0e12   1.2121   1.7261   0.4497   3.3879
1.0e13   1.2412   1.7563   0.4706   3.4681
2.0e13   1.2615   1.7754   0.4951   3.5319
5.0e13   1.2788   1.7906   0.5334   3.6027
1.0e14   1.2870   1.7968   0.5662   3.6501


==> anc/colstop/sbethe/sdbase/rmuon09.tab <==
Z= 9
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.3278   0.1499   0.4530   0.9308
5.0e09   0.4446   0.3646   0.4802   1.2894
1.0e10   0.5403   0.5431   0.4669   1.5503
2.0e10   0.6403   0.7365   0.4465   1.8233
5.0e10   0.7750   1.0095   0.4240   2.2086
1.0e11   0.8742   1.2015   0.4131   2.4889
2.0e11   0.9686   1.3775   0.4077   2.7538
5.0e11   1.0790   1.5548   0.4070   3.0408
1.0e12   1.1489   1.6624   0.4138   3.2251
2.0e12   1.2066   1.7367   0.4248   3.3681
5.0e12   1.2634   1.8020   0.4451   3.5105
1.0e13   1.2932   1.8328   0.4656   3.5916
2.0e13   1.3138   1.8523   0.4896   3.6557
5.0e13   1.3314   1.8678   0.5272   3.7264
1.0e14   1.3397   1.8742   0.5594   3.7733


==> anc/colstop/sbethe/sdbase/rmuon10.tab <==
Z=10
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.3782   0.1742   0.4506   1.0030
5.0e09   0.5127   0.4225   0.4783   1.4135
1.0e10   0.6226   0.6271   0.4653   1.7150
2.0e10   0.7373   0.8480   0.4450   2.0303
5.0e10   0.8912   1.1604   0.4228   2.4743
1.0e11   1.0041   1.3794   0.4119   2.7955
2.0e11   1.1115   1.5798   0.4065   3.0977
5.0e11   1.2367   1.7802   0.4058   3.4227
1.0e12   1.3158   1.9015   0.4125   3.6297
2.0e12   1.3808   1.9849   0.4233   3.7890
5.0e12   1.4446   2.0580   0.4435   3.9462
1.0e13   1.4780   2.0925   0.4639   4.0344
2.0e13   1.5011   2.1143   0.4877   4.1031
5.0e13   1.5208   2.1317   0.5250   4.1775
1.0e14   1.5300   2.1389   0.5569   4.2258


==> anc/colstop/sbethe/sdbase/rmuon11.tab <==
Z=11
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.3964   0.1850   0.4457   1.0271
5.0e09   0.5379   0.4478   0.4732   1.4589
1.0e10   0.6534   0.6627   0.4606   1.7767
2.0e10   0.7736   0.8939   0.4408   2.1084
5.0e10   0.9347   1.2213   0.4191   2.5750
1.0e11   1.0527   1.4503   0.4085   2.9115
2.0e11   1.1646   1.6593   0.4032   3.2271
5.0e11   1.2948   1.8672   0.4026   3.5647
1.0e12   1.3769   1.9926   0.4093   3.7787
2.0e12   1.4442   2.0786   0.4200   3.9428
5.0e12   1.5101   2.1538   0.4399   4.1038
1.0e13   1.5445   2.1893   0.4600   4.1937
2.0e13   1.5690   2.2117   0.4834   4.2641
5.0e13   1.5883   2.2297   0.5201   4.3382
1.0e14   1.5978   2.2371   0.5515   4.3864


==> anc/colstop/sbethe/sdbase/rmuon12.tab <==
Z=12
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.4433   0.2082   0.4434   1.0949
5.0e09   0.6014   0.5029   0.4713   1.5756
1.0e10   0.7303   0.7425   0.4590   1.9318
2.0e10   0.8642   0.9994   0.4394   2.3029
5.0e10   1.0432   1.3635   0.4178   2.8245
1.0e11   1.1741   1.6176   0.4072   3.1990
2.0e11   1.2981   1.8491   0.4020   3.5492
5.0e11   1.4420   2.0783   0.4014   3.9216
1.0e12   1.5324   2.2161   0.4079   4.1565
2.0e12   1.6065   2.3103   0.4186   4.3354
5.0e12   1.6788   2.3926   0.4384   4.5098
1.0e13   1.7164   2.4314   0.4583   4.6061
2.0e13   1.7432   2.4559   0.4816   4.6808
5.0e13   1.7643   2.4757   0.5180   4.7581
1.0e14   1.7747   2.4837   0.5492   4.8076


==> anc/colstop/sbethe/sdbase/rmuon13.tab <==
Z=13
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.4638   0.2202   0.4395   1.1235
5.0e09   0.6297   0.5310   0.4672   1.6279
1.0e10   0.7649   0.7823   0.4552   2.0024
2.0e10   0.9052   1.0508   0.4360   2.3920
5.0e10   1.0924   1.4319   0.4148   2.9391
1.0e11   1.2291   1.6973   0.4045   3.3308
2.0e11   1.3583   1.9297   0.3993   3.6873
5.0e11   1.5075   2.1765   0.3988   4.0828
1.0e12   1.6020   2.3171   0.4053   4.3244
2.0e12   1.6787   2.4165   0.4159   4.5111
5.0e12   1.7535   2.5014   0.4355   4.6904
1.0e13   1.7923   2.5414   0.4551   4.7889
2.0e13   1.8199   2.5668   0.4781   4.8648
5.0e13   1.8416   2.5872   0.5141   4.9429
1.0e14   1.8522   2.5955   0.5448   4.9926


==> anc/colstop/sbethe/sdbase/rmuon14.tab <==
Z=14
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.5143   0.2453   0.4378   1.1974
5.0e09   0.6982   0.5907   0.4659   1.7548
1.0e10   0.8479   0.8688   0.4541   2.1707
2.0e10   1.0030   1.1648   0.4350   2.6028
5.0e10   1.2096   1.5855   0.4139   3.2090
1.0e11   1.3602   1.8778   0.4036   3.6416
2.0e11   1.5023   2.1333   0.3985   4.0341
5.0e11   1.6662   2.4115   0.3979   4.4757
1.0e12   1.7698   2.5576   0.4044   4.7318
2.0e12   1.8538   2.6661   0.4149   4.9347
5.0e12   1.9354   2.7585   0.4343   5.1283
1.0e13   1.9777   2.8021   0.4539   5.2338
2.0e13   2.0078   2.8297   0.4768   5.3143
5.0e13   2.0313   2.8520   0.5125   5.3958
1.0e14   2.0429   2.8610   0.5431   5.4470


==> anc/colstop/sbethe/sdbase/rmuon15.tab <==
Z=15
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.5301   0.2554   0.4341   1.2196
5.0e09   0.7204   0.6141   0.4620   1.7965
1.0e10   0.8751   0.9019   0.4505   2.2275
2.0e10   1.0353   1.2072   0.4317   2.6742
5.0e10   1.2485   1.6415   0.4110   3.3010
1.0e11   1.4037   1.9428   0.4009   3.7473
2.0e11   1.5500   2.2055   0.3959   4.1513
5.0e11   1.7185   2.4910   0.3954   4.6048
1.0e12   1.8247   2.6404   0.4018   4.8669
2.0e12   1.9107   2.7511   0.4122   5.0741
5.0e12   1.9942   2.8455   0.4315   5.2712
1.0e13   2.0373   2.8899   0.4508   5.3781
2.0e13   2.0679   2.9181   0.4734   5.4595
5.0e13   2.0919   2.9408   0.5088   5.5415
1.0e14   2.1036   2.9501   0.5390   5.5927


==> anc/colstop/sbethe/sdbase/rmuon16.tab <==
Z=16
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.5803   0.2807   0.4327   1.2937
5.0e09   0.7886   0.6743   0.4609   1.9237
1.0e10   0.9578   0.9889   0.4495   2.3962
2.0e10   1.1328   1.3216   0.4309   2.8852
5.0e10   1.3654   1.7953   0.4102   3.5709
1.0e11   1.5344   2.1233   0.4001   4.0579
2.0e11   1.6927   2.4089   0.3951   4.4967
5.0e11   1.8767   2.7186   0.3946   4.9899
1.0e12   1.9919   2.8801   0.4010   5.2731
2.0e12   2.0851   2.9998   0.4113   5.4962
5.0e12   2.1753   3.1016   0.4305   5.7074
1.0e13   2.2219   3.1495   0.4498   5.8212
2.0e13   2.2549   3.1799   0.4723   5.9070
5.0e13   2.2806   3.2044   0.5074   5.9925
1.0e14   2.2932   3.2144   0.5375   6.0451


==> anc/colstop/sbethe/sdbase/rmuon17.tab <==
Z=17
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.5866   0.2866   0.4289   1.3021
5.0e09   0.7980   0.6878   0.4568   1.9425
1.0e10   0.9697   1.0074   0.4456   2.4228
2.0e10   1.1473   1.3445   0.4274   2.9191
5.0e10   1.3830   1.8248   0.4071   3.6149
1.0e11   1.5542   2.1569   0.3972   4.1083
2.0e11   1.7143   2.4633   0.3924   4.5699
5.0e11   1.9001   2.7578   0.3920   5.0499
1.0e12   2.0163   2.9203   0.3983   5.3350
2.0e12   2.1101   3.0406   0.4086   5.5592
5.0e12   2.2008   3.1428   0.4275   5.7712
1.0e13   2.2476   3.1909   0.4466   5.8850
2.0e13   2.2807   3.2214   0.4688   5.9708
5.0e13   2.3065   3.2460   0.5035   6.0560
1.0e14   2.3191   3.2561   0.5331   6.1083


==> anc/colstop/sbethe/sdbase/rmuon18.tab <==
Z=18
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.5769   0.2851   0.4243   1.2864
5.0e09   0.7858   0.6837   0.4518   1.9214
1.0e10   0.9557   1.0004   0.4410   2.3971
2.0e10   1.1312   1.3333   0.4231   2.8876
5.0e10   1.3641   1.8082   0.4033   3.5756
1.0e11   1.5331   2.1360   0.3937   4.0628
2.0e11   1.6910   2.4381   0.3890   4.5182
5.0e11   1.8741   2.7277   0.3887   4.9906
1.0e12   1.9885   2.8872   0.3950   5.2707
2.0e12   2.0806   3.0051   0.4052   5.4909
5.0e12   2.1696   3.1052   0.4239   5.6988
1.0e13   2.2154   3.1524   0.4427   5.8104
2.0e13   2.2478   3.1822   0.4646   5.8945
5.0e13   2.2730   3.2063   0.4987   5.9780
1.0e14   2.2852   3.2162   0.5279   6.0294


==> anc/colstop/sbethe/sdbase/rmuon19.tab <==
Z=19
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.6576   0.3246   0.4250   1.4072
5.0e09   0.8951   0.7777   0.4531   2.1258
1.0e10   1.0879   1.1368   0.4423   2.6671
2.0e10   1.2869   1.5132   0.4243   3.2245
5.0e10   1.5507   2.0506   0.4044   4.0057
1.0e11   1.7419   2.4210   0.3947   4.5576
2.0e11   1.9203   2.7620   0.3899   5.0721
5.0e11   2.1269   3.0881   0.3895   5.6044
1.0e12   2.2557   3.2673   0.3957   5.9188
2.0e12   2.3594   3.3997   0.4059   6.1650
5.0e12   2.4594   3.5120   0.4246   6.3960
1.0e13   2.5108   3.5649   0.4434   6.5190
2.0e13   2.5471   3.5991   0.4653   6.6115
5.0e13   2.5753   3.6254   0.4996   6.7003
1.0e14   2.5890   3.6365   0.5289   6.7543


==> anc/colstop/sbethe/sdbase/rmuon20.tab <==
Z=20
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.7088   0.3508   0.4240   1.4837
5.0e09   0.9648   0.8401   0.4523   2.2572
1.0e10   1.1726   1.2270   0.4416   2.8412
2.0e10   1.3869   1.6313   0.4237   3.4419
5.0e10   1.6705   2.2091   0.4038   4.2835
1.0e11   1.8759   2.6067   0.3941   4.8768
2.0e11   2.0675   2.9723   0.3893   5.4291
5.0e11   2.2889   3.3213   0.3889   5.9991
1.0e12   2.4269   3.5128   0.3951   6.3348
2.0e12   2.5378   3.6540   0.4052   6.5970
5.0e12   2.6445   3.7738   0.4239   6.8423
1.0e13   2.6993   3.8302   0.4426   6.9721
2.0e13   2.7380   3.8667   0.4645   7.0692
5.0e13   2.7680   3.8948   0.4986   7.1614
1.0e14   2.7825   3.9066   0.5278   7.2169


==> anc/colstop/sbethe/sdbase/rmuon21.tab <==
Z=21
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.6890   0.3448   0.4197   1.4535
5.0e09   0.9391   0.8252   0.4475   2.2118
1.0e10   1.1423   1.2044   0.4370   2.7837
2.0e10   1.3518   1.5994   0.4195   3.3707
5.0e10   1.6291   2.1644   0.4001   4.1936
1.0e11   1.8297   2.5528   0.3906   4.7731
2.0e11   2.0167   2.9094   0.3860   5.3121
5.0e11   2.2327   3.2491   0.3857   5.8675
1.0e12   2.3671   3.4353   0.3919   6.1943
2.0e12   2.4749   3.5725   0.4019   6.4493
5.0e12   2.5787   3.6888   0.4203   6.6878
1.0e13   2.6318   3.7434   0.4388   6.8141
2.0e13   2.6693   3.7789   0.4604   6.9086
5.0e13   2.6984   3.8061   0.4940   6.9985
1.0e14   2.7125   3.8175   0.5227   7.0527


==> anc/colstop/sbethe/sdbase/rmuon22.tab <==
Z=22
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.7051   0.3552   0.4173   1.4776
5.0e09   0.9618   0.8496   0.4449   2.2563
1.0e10   1.1703   1.2390   0.4346   2.8439
2.0e10   1.3852   1.6436   0.4173   3.4461
5.0e10   1.6694   2.2228   0.3981   4.2904
1.0e11   1.8750   2.6204   0.3888   4.8842
2.0e11   2.0664   2.9852   0.3842   5.4358
5.0e11   2.2872   3.3320   0.3840   6.0032
1.0e12   2.4245   3.5218   0.3902   6.3364
2.0e12   2.5346   3.6614   0.4001   6.5961
5.0e12   2.6403   3.7799   0.4184   6.8385
1.0e13   2.6943   3.8355   0.4367   6.9665
2.0e13   2.7325   3.8716   0.4581   7.0621
5.0e13   2.7620   3.8993   0.4914   7.1527
1.0e14   2.7763   3.9109   0.5199   7.2071


==> anc/colstop/sbethe/sdbase/rmuon23.tab <==
Z=23
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.7202   0.3651   0.4149   1.5002
5.0e09   0.9830   0.8726   0.4234   2.2790
1.0e10   1.1965   1.2718   0.4323   2.9006
2.0e10   1.4164   1.6812   0.4152   3.5129
5.0e10   1.7073   2.2780   0.3962   4.3815
1.0e11   1.9174   2.6843   0.3870   4.9887
2.0e11   2.1130   3.0567   0.3825   5.5522
5.0e11   2.3384   3.4101   0.3823   6.1308
1.0e12   2.4784   3.6032   0.3884   6.4700
2.0e12   2.5905   3.7452   0.3983   6.7340
5.0e12   2.6980   3.8656   0.4165   6.9801
1.0e13   2.7529   3.9221   0.4347   7.1097
2.0e13   2.7903   3.9588   0.4559   7.2049
5.0e13   2.8216   3.9869   0.4889   7.2975
1.0e14   2.8361   3.9986   0.5172   7.3519


==> anc/colstop/sbethe/sdbase/rmuon24.tab <==
Z=24
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.7665   0.3894   0.4141   1.5700
5.0e09   1.0462   0.9304   0.4417   2.4184
1.0e10   1.2733   1.3553   0.4317   3.0603
2.0e10   1.5069   1.7897   0.4147   3.7113
5.0e10   1.8163   2.4237   0.3957   4.6357
1.0e11   2.0395   2.8548   0.3865   5.2807
2.0e11   2.2470   3.2495   0.3820   5.8785
5.0e11   2.4860   3.6234   0.3818   6.4912
1.0e12   2.6342   3.8275   0.3879   6.8496
2.0e12   2.7528   3.9775   0.3977   7.1280
5.0e12   2.8663   4.1045   0.4158   7.3867
1.0e13   2.9243   4.1642   0.4340   7.5224
2.0e13   2.9636   4.2029   0.4551   7.6216
5.0e13   2.9967   4.2325   0.4881   7.7172
1.0e14   3.0119   4.2449   0.5163   7.7731


==> anc/colstop/sbethe/sdbase/rmuon25.tab <==
Z=25
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.7828   0.3999   0.4120   1.5947
5.0e09   1.0691   0.9551   0.4205   2.4448
1.0e10   1.3016   1.3905   0.4296   3.1217
2.0e10   1.5407   1.8345   0.4128   3.7880
5.0e10   1.8572   2.4830   0.3940   4.7342
1.0e11   2.0854   2.9244   0.3849   5.3947
2.0e11   2.2974   3.3264   0.3805   6.0042
5.0e11   2.5414   3.7075   0.3803   6.6291
1.0e12   2.6925   3.9152   0.3863   6.9941
2.0e12   2.8133   4.0678   0.3961   7.2773
5.0e12   2.9289   4.1970   0.4141   7.5400
1.0e13   2.9878   4.2576   0.4321   7.6775
2.0e13   3.0278   4.2969   0.4531   7.7778
5.0e13   3.0613   4.3270   0.4858   7.8742
1.0e14   3.0767   4.3396   0.5138   7.9301


==> anc/colstop/sbethe/sdbase/rmuon26.tab <==
Z=26
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.8313   0.4255   0.4113   1.6681
5.0e09   1.1354   1.0159   0.4390   2.5903
1.0e10   1.3823   1.4781   0.4292   3.2895
2.0e10   1.6360   1.9483   0.4124   3.9967
5.0e10   1.9716   2.6358   0.3936   5.0010
1.0e11   2.2134   3.1031   0.3845   5.7010
2.0e11   2.4379   3.5283   0.3801   6.3464
5.0e11   2.6960   3.9309   0.3799   7.0069
1.0e12   2.8558   4.1501   0.3859   7.3918
2.0e12   2.9833   4.3110   0.3957   7.6900
5.0e12   3.1052   4.4471   0.4136   7.9660
1.0e13   3.1673   4.5109   0.4316   8.1099
2.0e13   3.2094   4.5524   0.4525   8.2143
5.0e13   3.2447   4.5842   0.4852   8.3140
1.0e14   3.2609   4.5974   0.5131   8.3714


==> anc/colstop/sbethe/sdbase/rmuon27.tab <==
Z=27
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.8449   0.4349   0.4093   1.6891
5.0e09   1.1548   1.0377   0.4179   2.6104
1.0e10   1.4063   1.5093   0.4271   3.3426
2.0e10   1.6648   1.9876   0.4105   4.0629
5.0e10   2.0065   2.6876   0.3919   5.0861
1.0e11   2.2526   3.1630   0.3829   5.7986
2.0e11   2.4810   3.5952   0.3785   6.4547
5.0e11   2.7434   4.0038   0.3784   7.1255
1.0e12   2.9056   4.2260   0.3844   7.5159
2.0e12   3.0350   4.3889   0.3941   7.8180
5.0e12   3.1585   4.5268   0.4119   8.0972
1.0e13   3.2214   4.5914   0.4298   8.2425
2.0e13   3.2639   4.6334   0.4505   8.3479
5.0e13   3.2996   4.6655   0.4830   8.4481
1.0e14   3.3160   4.6789   0.5107   8.5055


==> anc/colstop/sbethe/sdbase/rmuon28.tab <==
Z=28
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.9121   0.4694   0.4093   1.7909
5.0e09   1.2463   1.1199   0.4372   2.8034
1.0e10   1.5174   1.6280   0.4275   3.5730
2.0e10   1.7960   2.1422   0.4109   4.3491
5.0e10   2.1639   2.8953   0.3923   5.4514
1.0e11   2.4286   3.4063   0.3832   6.2181
2.0e11   2.6741   3.8703   0.3788   6.9232
5.0e11   2.9559   4.3085   0.3786   7.6430
1.0e12   3.1300   4.5465   0.3846   8.0611
2.0e12   3.2687   4.7210   0.3942   8.3840
5.0e12   3.4010   4.8685   0.4121   8.6816
1.0e13   3.4683   4.9377   0.4299   8.8359
2.0e13   3.5138   4.9826   0.4507   8.9471
5.0e13   3.5519   5.0169   0.4831   9.0520
1.0e14   3.5694   5.0312   0.5108   9.1115


==> anc/colstop/sbethe/sdbase/rmuon29.tab <==
Z=29
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.8971   0.4653   0.4064   1.7687
5.0e09   1.2270   1.1096   0.4152   2.7518
1.0e10   1.4948   1.6124   0.4243   3.5315
2.0e10   1.7699   2.1200   0.4079   4.2979
5.0e10   2.1333   2.8640   0.3896   5.3869
1.0e11   2.3947   3.3683   0.3807   6.1438
2.0e11   2.6370   3.8259   0.3764   6.8394
5.0e11   2.9149   4.2575   0.3763   7.5487
1.0e12   3.0865   4.4917   0.3823   7.9604
2.0e12   3.2231   4.6633   0.3919   8.2782
5.0e12   3.3532   4.8083   0.4095   8.5710
1.0e13   3.4193   4.8762   0.4272   8.7227
2.0e13   3.4640   4.9204   0.4478   8.8321
5.0e13   3.5014   4.9540   0.4799   8.9353
1.0e14   3.5186   4.9681   0.5073   8.9939


==> anc/colstop/sbethe/sdbase/rmuon30.tab <==
Z=30
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.9303   0.4840   0.4053   1.8196
5.0e09   1.2728   1.1539   0.4141   2.8408
1.0e10   1.5508   1.6761   0.4233   3.6502
2.0e10   1.8363   2.2020   0.4070   4.4453
5.0e10   2.2133   2.9735   0.3888   5.5755
1.0e11   2.4843   3.4959   0.3799   6.3601
2.0e11   2.7354   3.9696   0.3756   7.0806
5.0e11   3.0231   4.4158   0.3755   7.8144
1.0e12   3.2005   4.6577   0.3815   8.2397
2.0e12   3.3417   4.8348   0.3910   8.5676
5.0e12   3.4761   4.9845   0.4086   8.8692
1.0e13   3.5443   5.0545   0.4262   9.0251
2.0e13   3.5904   5.1001   0.4467   9.1372
5.0e13   3.6289   5.1348   0.4787   9.2425
1.0e14   3.6466   5.1494   0.5060   9.3020


==> anc/colstop/sbethe/sdbase/rmuon31.tab <==
Z=31
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.9255   0.4846   0.4029   1.8129
5.0e09   1.2672   1.1549   0.4301   2.8522
1.0e10   1.5447   1.6770   0.4208   3.6424
2.0e10   1.8297   2.2015   0.4047   4.4358
5.0e10   2.2059   2.9715   0.3866   5.5641
1.0e11   2.4763   3.4925   0.3779   6.3468
2.0e11   2.7267   3.9645   0.3737   7.0650
5.0e11   3.0135   4.4086   0.3736   7.7957
1.0e12   3.1902   4.6492   0.3796   8.2189
2.0e12   3.3307   4.8252   0.3891   8.5450
5.0e12   3.4643   4.9739   0.4065   8.8447
1.0e13   3.5321   5.0435   0.4240   8.9995
2.0e13   3.5778   5.0887   0.4443   9.1108
5.0e13   3.6160   5.1232   0.4760   9.2152
1.0e14   3.6335   5.1377   0.5031   9.2743


==> anc/colstop/sbethe/sdbase/rmuon32.tab <==
Z=32
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.9433   0.4959   0.4013   1.8405
5.0e09   1.2921   1.1817   0.4285   2.9023
1.0e10   1.5755   1.7152   0.4192   3.7100
2.0e10   1.8665   2.2500   0.4032   4.5198
5.0e10   2.2505   3.0359   0.3853   5.6717
1.0e11   2.5264   3.5671   0.3767   6.4701
2.0e11   2.7817   4.0479   0.3725   7.2022
5.0e11   3.0740   4.4999   0.3725   7.9463
1.0e12   3.2539   4.7445   0.3784   8.3767
2.0e12   3.3968   4.9234   0.3878   8.7081
5.0e12   3.5326   5.0745   0.4052   9.0123
1.0e13   3.6015   5.1451   0.4226   9.1692
2.0e13   3.6479   5.1911   0.4428   9.2817
5.0e13   3.6867   5.2261   0.4743   9.3871
1.0e14   3.7044   5.2408   0.5012   9.4464


==> anc/colstop/sbethe/sdbase/rmuon33.tab <==
Z=33
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.9687   0.5110   0.4001   1.8798
5.0e09   1.3275   1.2172   0.4273   2.9720
1.0e10   1.6188   1.7664   0.4076   3.7928
2.0e10   1.9181   2.3154   0.4022   4.6357
5.0e10   2.3128   3.1229   0.3844   5.8200
1.0e11   2.5962   3.6682   0.3758   6.6402
2.0e11   2.8584   4.1615   0.3716   7.3916
5.0e11   3.1583   4.6247   0.3716   8.1545
1.0e12   3.3427   4.8752   0.3775   8.5954
2.0e12   3.4892   5.0583   0.3869   8.9344
5.0e12   3.6283   5.2129   0.4042   9.2453
1.0e13   3.6986   5.2851   0.4215   9.4052
2.0e13   3.7461   5.3321   0.4416   9.5198
5.0e13   3.7857   5.3680   0.4730   9.6267
1.0e14   3.8038   5.3828   0.4998   9.6865


==> anc/colstop/sbethe/sdbase/rmuon34.tab <==
Z=34
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   0.9706   0.5147   0.3982   1.8834
5.0e09   1.3309   1.2258   0.4251   2.9818
1.0e10   1.6237   1.7782   0.4059   3.8077
2.0e10   1.9243   2.3293   0.3944   4.6481
5.0e10   2.3208   3.1405   0.3826   5.8439
1.0e11   2.6055   3.6878   0.3741   6.6674
2.0e11   2.8687   4.1826   0.3701   7.4214
5.0e11   3.1695   4.6467   0.3700   8.1862
1.0e12   3.3544   4.8975   0.3759   8.6278
2.0e12   3.5012   5.0807   0.3853   8.9671
5.0e12   3.6403   5.2353   0.4025   9.2781
1.0e13   3.7107   5.3076   0.4197   9.4380
2.0e13   3.7581   5.3546   0.4396   9.5524
5.0e13   3.7978   5.3904   0.4708   9.6590
1.0e14   3.8159   5.4052   0.4974   9.7185


==> anc/colstop/sbethe/sdbase/rmuon35.tab <==
Z=35
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   1.0163   0.5396   0.3977   1.9537
5.0e09   1.3937   1.2848   0.4248   3.1033
1.0e10   1.7002   1.8634   0.4054   3.9689
2.0e10   2.0149   2.4392   0.4000   4.8542
5.0e10   2.4297   3.2875   0.3824   6.0996
1.0e11   2.7274   3.8594   0.3739   6.9607
2.0e11   3.0025   4.3761   0.3698   7.7484
5.0e11   3.3167   4.8602   0.3698   8.5466
1.0e12   3.5097   5.1216   0.3756   9.0069
2.0e12   3.6627   5.3125   0.3850   9.3602
5.0e12   3.8078   5.4735   0.4021   9.6834
1.0e13   3.8811   5.5487   0.4193   9.8491
2.0e13   3.9304   5.5977   0.4393   9.9674
5.0e13   3.9716   5.6349   0.4704  10.0770
1.0e14   3.9904   5.6505   0.4969  10.1379


==> anc/colstop/sbethe/sdbase/rmuon36.tab <==
Z=36
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   1.0190   0.5437   0.3959   1.9586
5.0e09   1.3982   1.2943   0.4228   3.1152
1.0e10   1.7063   1.8766   0.4038   3.9867
2.0e10   2.0227   2.4549   0.3924   4.8701
5.0e10   2.4396   3.3075   0.3808   6.1278
1.0e11   2.7387   3.8818   0.3724   6.9929
2.0e11   3.0151   4.4003   0.3683   7.7837
5.0e11   3.3305   4.8857   0.3683   8.5845
1.0e12   3.5241   5.1476   0.3742   9.0458
2.0e12   3.6775   5.3388   0.3835   9.3997
5.0e12   3.8228   5.5000   0.4005   9.7233
1.0e13   3.8962   5.5753   0.4176   9.8890
2.0e13   3.9455   5.6243   0.4374  10.0072
5.0e13   3.9867   5.6616   0.4683  10.1166
1.0e14   4.0055   5.6771   0.4947  10.1773


==> anc/colstop/sbethe/sdbase/rmuon37.tab <==
Z=37
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   1.0531   0.5631   0.3952   2.0113
5.0e09   1.4453   1.3402   0.4220   3.2075
1.0e10   1.7639   1.9427   0.4030   4.1096
2.0e10   2.0911   2.5398   0.3918   5.0226
5.0e10   2.5220   3.4206   0.3802   6.3228
1.0e11   2.8310   4.0136   0.3718   7.2164
2.0e11   3.1164   4.5485   0.3678   8.0327
5.0e11   3.4419   5.0489   0.3678   8.8585
1.0e12   3.6416   5.3186   0.3736   9.3338
2.0e12   3.7997   5.5155   0.3829   9.6980
5.0e12   3.9493   5.6814   0.3999  10.0306
1.0e13   4.0248   5.7589   0.4169  10.2006
2.0e13   4.0756   5.8093   0.4367  10.3215
5.0e13   4.1180   5.8477   0.4675  10.4331
1.0e14   4.1373   5.8637   0.4938  10.4948


==> anc/colstop/sbethe/sdbase/rmuon38.tab <==
Z=38
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   1.0807   0.5794   0.3942   2.0543
5.0e09   1.4836   1.3787   0.4211   3.2834
1.0e10   1.8109   1.9980   0.4022   4.2111
2.0e10   2.1470   2.6104   0.3910   5.1483
5.0e10   2.5894   3.5146   0.3794   6.4835
1.0e11   2.9066   4.1228   0.3711   7.4006
2.0e11   3.1994   4.6712   0.3671   8.2377
5.0e11   3.5332   5.1837   0.3670   9.0839
1.0e12   3.7378   5.4598   0.3729   9.5705
2.0e12   3.8997   5.6612   0.3821   9.9430
5.0e12   4.0529   5.8309   0.3991  10.2828
1.0e13   4.1301   5.9101   0.4160  10.4561
2.0e13   4.1819   5.9616   0.4357  10.5793
5.0e13   4.2252   6.0009   0.4664  10.6925
1.0e14   4.2449   6.0171   0.4927  10.7547


==> anc/colstop/sbethe/sdbase/rmuon39.tab <==
Z=39
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   1.1097   0.5964   0.3933   2.0994
 5.0E+09   1.5238   1.4189   0.4202   3.3629
 1.0E+10   1.8603   2.0559   0.4014   4.3175
 2.0E+10   2.2056   2.6844   0.3901   5.2800
 5.0E+10   2.6602   3.6130   0.3787   6.6518
 1.0E+11   2.9860   4.2372   0.3704   7.5936
 2.0E+11   3.2865   4.7997   0.3664   8.4526
 5.0E+11   3.6290   5.3248   0.3663   9.3201
 1.0E+12   3.8388   5.6076   0.3722   9.8186
 2.0E+12   4.0047   5.8138   0.3814  10.1999
 5.0E+12   4.1615   5.9875   0.3984  10.5473
 1.0E+13   4.2406   6.0685   0.4152  10.7242
 2.0E+13   4.2935   6.1212   0.4348  10.8496
 5.0E+13   4.3377   6.1614   0.4654  10.9645
 1.0E+14   4.3579   6.1780   0.4916  11.0275


==> anc/colstop/sbethe/sdbase/rmuon40.tab <==
Z=40
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   1.1453   0.6166   0.3927   2.1546
5.0e09   1.5729   1.4668   0.4195   3.4593
1.0e10   1.9203   2.1248   0.4007   4.4457
2.0e10   2.2768   2.7728   0.3896   5.4392
5.0e10   2.7460   3.7308   0.3782   6.8550
1.0e11   3.0821   4.3744   0.3699   7.8264
2.0e11   3.3920   4.9539   0.3659   8.7118
5.0e11   3.7450   5.4945   0.3659   9.6054
1.0e12   3.9611   5.7854   0.3717  10.1182
2.0e12   4.1319   5.9975   0.3809  10.5102
5.0e12   4.2931   6.1760   0.3978  10.8669
1.0e13   4.3744   6.2593   0.4146  11.0482
2.0e13   4.4289   6.3135   0.4342  11.1766
5.0e13   4.4743   6.3547   0.4647  11.2937
1.0e14   4.4950   6.3719   0.4908  11.3577


==> anc/colstop/sbethe/sdbase/rmuon41.tab <==
Z=41
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   1.1792   0.6361   0.3920   2.2072
5.0e09   1.6197   1.5129   0.4189   3.5514
1.0e10   1.9775   2.1910   0.4000   4.5686
2.0e10   2.3448   2.8576   0.3890   5.5914
5.0e10   2.8279   3.8438   0.3777   7.0493
1.0e11   3.1739   4.5058   0.3694   8.0490
2.0e11   3.4928   5.1015   0.3654   8.9597
5.0e11   3.8558   5.6569   0.3654   9.8781
1.0e12   4.0779   5.9555   0.3712  10.4046
2.0e12   4.2533   6.1731   0.3803  10.8067
5.0e12   4.4188   6.3563   0.3971  11.1723
1.0e13   4.5021   6.4417   0.4140  11.3578
2.0e13   4.5580   6.4973   0.4335  11.4888
5.0e13   4.6046   6.5395   0.4640  11.6081
1.0e14   4.6258   6.5571   0.4900  11.6729


==> anc/colstop/sbethe/sdbase/rmuon42.tab <==
Z=42
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   1.1943   0.6464   0.3908   2.2315
5.0e09   1.6411   1.5372   0.4176   3.5958
1.0e10   2.0042   2.2258   0.3989   4.6288
2.0e10   2.3768   2.9012   0.3879   5.6659
5.0e10   2.8668   3.9013   0.3766   7.1447
1.0e11   3.2176   4.5721   0.3684   8.1582
2.0e11   3.5409   5.1755   0.3645   9.0809
5.0e11   3.9086   5.7376   0.3644  10.0107
1.0e12   4.1335   6.0397   0.3702  10.5434
2.0e12   4.3110   6.2596   0.3793  10.9500
5.0e12   4.4784   6.4448   0.3961  11.3193
1.0e13   4.5626   6.5311   0.4128  11.5065
2.0e13   4.6191   6.5873   0.4323  11.6386
5.0e13   4.6661   6.6299   0.4626  11.7586
1.0e14   4.6874   6.6477   0.4885  11.8236


==> anc/colstop/sbethe/sdbase/rmuon43.tab <==
Z=43
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   1.2176   0.6608   0.3898   2.2682
 5.0E+09   1.6736   1.5712   0.4166   3.6614
 1.0E+10   2.0443   2.2747   0.3980   4.7170
 2.0E+10   2.4246   2.9631   0.3870   5.7748
 5.0E+10   2.9246   3.9834   0.3757   7.2838
 1.0E+11   3.2825   4.6672   0.3676   8.3172
 2.0E+11   3.6122   5.2820   0.3638   9.2579
 5.0E+11   3.9869   5.8543   0.3636  10.2048
 1.0E+12   4.2160   6.1617   0.3694  10.7471
 2.0E+12   4.3967   6.3853   0.3785  11.1606
 5.0E+12   4.5670   6.5736   0.3953  11.5360
 1.0E+13   4.6526   6.6614   0.4118  11.7258
 2.0E+13   4.7101   6.7185   0.4313  11.8599
 5.0E+13   4.7578   6.7618   0.4615  11.9811
 1.0E+14   4.7793   6.7799   0.4873  12.0465


==> anc/colstop/sbethe/sdbase/rmuon44.tab <==
Z=44
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   1.2502   0.6798   0.3891   2.3192
 5.0E+09   1.7188   1.6163   0.4159   3.7509
 1.0E+10   2.0997   2.3394   0.3974   4.8365
 2.0E+10   2.4905   3.0458   0.3864   5.9227
 5.0E+10   3.0040   4.0934   0.3752   7.4727
 1.0E+11   3.3714   4.7950   0.3671   8.5335
 2.0E+11   3.7098   5.4255   0.3633   9.4986
 5.0E+11   4.0943   6.0120   0.3631  10.4694
 1.0E+12   4.3291   6.3268   0.3689  11.0248
 2.0E+12   4.5143   6.5558   0.3780  11.4481
 5.0E+12   4.6887   6.7485   0.3947  11.8319
 1.0E+13   4.7763   6.8383   0.4111  12.0257
 2.0E+13   4.8351   6.8967   0.4307  12.1625
 5.0E+13   4.8839   6.9409   0.4608  12.2856
 1.0E+14   4.9059   6.9595   0.4865  12.3518


==> anc/colstop/sbethe/sdbase/rmuon45.tab <==
Z=45
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   1.2832   0.6990   0.3885   2.3707
 5.0E+09   1.7645   1.6617   0.4152   3.8413
 1.0E+10   2.1556   2.4047   0.3967   4.9571
 2.0E+10   2.5569   3.1292   0.3859   6.0720
 5.0E+10   3.0842   4.2044   0.3747   7.6633
 1.0E+11   3.4612   4.9239   0.3666   8.7517
 2.0E+11   3.8084   5.5702   0.3628   9.7414
 5.0E+11   4.2026   6.1710   0.3627  10.7364
 1.0E+12   4.4433   6.4932   0.3684  11.3050
 2.0E+12   4.6330   6.7277   0.3775  11.7382
 5.0E+12   4.8115   6.9249   0.3942  12.1305
 1.0E+13   4.9011   7.0167   0.4105  12.3284
 2.0E+13   4.9612   7.0765   0.4300  12.4677
 5.0E+13   5.0111   7.1217   0.4601  12.5929
 1.0E+14   5.0337   7.1406   0.4857  12.6600


==> anc/colstop/sbethe/sdbase/rmuon46.tab <==
Z=46
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   1.3074   0.7139   0.3876   2.4090
 5.0E+09   1.7983   1.6968   0.4144   3.9094
 1.0E+10   2.1973   2.4551   0.3959   5.0483
 2.0E+10   2.6065   3.1932   0.3852   6.1849
 5.0E+10   3.1442   4.2893   0.3740   7.8075
 1.0E+11   3.5286   5.0224   0.3659   8.9169
 2.0E+11   3.8823   5.6805   0.3621   9.9249
 5.0E+11   4.2840   6.2919   0.3620  10.9379
 1.0E+12   4.5290   6.6196   0.3678  11.5163
 2.0E+12   4.7220   6.8580   0.3768  11.9568
 5.0E+12   4.9035   7.0584   0.3934  12.3553
 1.0E+13   4.9946   7.1517   0.4098  12.5561
 2.0E+13   5.0556   7.2125   0.4291  12.6972
 5.0E+13   5.1063   7.2584   0.4592  12.8239
 1.0E+14   5.1292   7.2776   0.4847  12.8916


==> anc/colstop/sbethe/sdbase/rmuon47.tab <==
Z=47
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   1.3140   0.7199   0.3864   2.4203
5.0e09   1.8081   1.7109   0.4130   3.9320
1.0e10   2.2098   2.4752   0.3947   5.0797
2.0e10   2.6219   3.2178   0.3840   6.2237
5.0e10   3.1632   4.3211   0.3729   7.8571
1.0e11   3.5502   5.0588   0.3648   8.9739
2.0e11   3.9062   5.7205   0.3610   9.9877
5.0e11   4.3102   6.3349   0.3610  11.0061
1.0e12   4.5565   6.6641   0.3667  11.5873
2.0e12   4.7504   6.9035   0.3757  12.0296
5.0e12   4.9327   7.1047   0.3922  12.4296
1.0e13   5.0241   7.1983   0.4086  12.6311
2.0e13   5.0853   7.2593   0.4278  12.7724
5.0e13   5.1362   7.3054   0.4577  12.8993
1.0e14   5.1592   7.3246   0.4832  12.9669


==> anc/colstop/sbethe/sdbase/rmuon48.tab <==
Z=48
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   1.3098   0.7206   0.3849   2.4153
5.0e09   1.8033   1.7124   0.4113   3.9270
1.0e10   2.2047   2.4770   0.3934   5.0750
2.0e10   2.6165   3.2185   0.3826   6.2176
5.0e10   3.1574   4.3208   0.3715   7.8497
1.0e11   3.5441   5.0576   0.3635   8.9651
2.0e11   3.8997   5.7180   0.3597   9.9774
5.0e11   4.3030   6.3308   0.3597  10.9935
1.0e12   4.5488   6.6591   0.3654  11.5732
2.0e12   4.7421   6.8976   0.3744  12.0141
5.0e12   4.9239   7.0981   0.3908  12.4127
1.0e13   5.0149   7.1913   0.4072  12.6134
2.0e13   5.0758   7.2521   0.4262  12.7541
5.0e13   5.1265   7.2980   0.4559  12.8804
1.0e14   5.1494   7.3171   0.4813  12.9478


==> anc/colstop/sbethe/sdbase/rmuon49.tab <==
Z=49
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   1.3332   0.7351   0.3841   2.4524
5.0e09   1.8360   1.7467   0.4104   3.9931
1.0e10   2.2449   2.5262   0.3926   5.1638
2.0e10   2.6645   3.2809   0.3819   6.3273
5.0e10   3.2155   4.4034   0.3708   7.9898
1.0e11   3.6093   5.1533   0.3629   9.1254
2.0e11   3.9713   5.8251   0.3591  10.1555
5.0e11   4.3817   6.4482   0.3591  11.1890
1.0e12   4.6317   6.7817   0.3648  11.7782
2.0e12   4.8283   7.0240   0.3737  12.2260
5.0e12   5.0130   7.2276   0.3901  12.6306
1.0e13   5.1054   7.3223   0.4064  12.8341
2.0e13   5.1672   7.3840   0.4254  12.9766
5.0e13   5.2187   7.4306   0.4550  13.1043
1.0e14   5.2419   7.4500   0.4803  13.1721


==> anc/colstop/sbethe/sdbase/rmuon50.tab <==
Z=50
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   1.3384   0.7405   0.3830   2.4619
5.0e09   1.8439   1.7592   0.4091   4.0122
1.0e10   2.2552   2.5440   0.3915   5.1907
2.0e10   2.6772   3.3024   0.3808   6.3603
5.0e10   3.2314   4.4312   0.3697   8.0323
1.0e11   3.6273   5.1848   0.3618   9.1739
2.0e11   3.9913   5.8597   0.3580  10.2089
5.0e11   4.4036   6.4852   0.3581  11.2469
1.0e12   4.6547   6.8198   0.3637  11.8383
2.0e12   4.8520   7.0629   0.3726  12.2876
5.0e12   5.0373   7.2671   0.3889  12.6933
1.0e13   5.1300   7.3620   0.4052  12.8972
2.0e13   5.1920   7.4239   0.4241  13.0400
5.0e13   5.2435   7.4706   0.4536  13.1677
1.0e14   5.2667   7.4900   0.4788  13.2355


==> anc/colstop/sbethe/sdbase/rmuon51.tab <==
Z=51
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   1.3539   0.7510   0.3821   2.4870
5.0e09   1.8659   1.7841   0.4081   4.0580
1.0e10   2.2825   2.5796   0.3999   5.2620
2.0e10   2.7099   3.3470   0.3799   6.4369
5.0e10   3.2712   4.4901   0.3688   8.1301
1.0e11   3.6722   5.2527   0.3610   9.2859
2.0e11   4.0405   5.9354   0.3573  10.3332
5.0e11   4.4578   6.5677   0.3573  11.3828
1.0e12   4.7117   6.9059   0.3629  11.9806
2.0e12   4.9112   7.1514   0.3718  12.4344
5.0e12   5.0984   7.3576   0.3881  12.8441
1.0e13   5.1920   7.4535   0.4043  13.0497
2.0e13   5.2545   7.5159   0.4232  13.1936
5.0e13   5.3065   7.5630   0.4525  13.3221
1.0e14   5.3300   7.5828   0.4776  13.3903


==> anc/colstop/sbethe/sdbase/rmuon52.tab <==
Z=52
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   1.3815   0.7677   0.3814   2.5306
 5.0E+09   1.9044   1.8236   0.4075   4.1354
 1.0E+10   2.3297   2.6364   0.4015   5.3676
 2.0E+10   2.7662   3.4191   0.3793   6.5646
 5.0E+10   3.3391   4.5857   0.3683   8.2931
 1.0E+11   3.7485   5.3635   0.3605   9.4725
 2.0E+11   4.1242   6.0595   0.3568  10.5405
 5.0E+11   4.5499   6.7038   0.3568  11.6104
 1.0E+12   4.8086   7.0483   0.3624  12.2193
 2.0E+12   5.0119   7.2982   0.3713  12.6814
 5.0E+12   5.2025   7.5081   0.3876  13.0982
 1.0E+13   5.2978   7.6057   0.4037  13.3072
 2.0E+13   5.3614   7.6692   0.4226  13.4532
 5.0E+13   5.4143   7.7171   0.4518  13.5832
 1.0E+14   5.4382   7.7372   0.4768  13.6522


==> anc/colstop/sbethe/sdbase/rmuon53.tab <==
Z=53
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   1.3967   0.7781   0.3805   2.5554
5.0e09   1.9259   1.8481   0.4065   4.1804
1.0e10   2.3565   2.6716   0.3983   5.4264
2.0e10   2.7984   3.4632   0.3785   6.6400
5.0e10   3.3783   4.6437   0.3675   8.3895
1.0e11   3.7925   5.4305   0.3597   9.5826
2.0e11   4.1727   6.1341   0.3560  10.6628
5.0e11   4.6031   6.7851   0.3561  11.7443
1.0e12   4.8647   7.1330   0.3617  12.3594
2.0e12   5.0701   7.3854   0.3705  12.8260
5.0e12   5.2625   7.5973   0.3867  13.2465
1.0e13   5.3587   7.6957   0.4028  13.4572
2.0e13   5.4229   7.7599   0.4216  13.6044
5.0e13   5.4763   7.8082   0.4508  13.7353
1.0e14   5.5003   7.8282   0.4757  13.8042


==> anc/colstop/sbethe/sdbase/rmuon54.tab <==
Z=54
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   1.3965   0.7807   0.3793   2.5565
5.0e09   1.9264   1.8541   0.4051   4.1857
1.0e10   2.3579   2.6800   0.3970   5.4348
2.0e10   2.8006   3.4724   0.3774   6.6504
5.0e10   3.3817   4.6550   0.3663   8.4030
1.0e11   3.7965   5.4428   0.3586   9.5979
2.0e11   4.1773   6.1470   0.3549  10.6793
5.0e11   4.6081   6.7982   0.3551  11.7614
1.0e12   4.8700   7.1460   0.3606  12.3766
2.0e12   5.0753   7.3983   0.3694  12.8431
5.0e12   5.2677   7.6100   0.3855  13.2633
1.0e13   5.3639   7.7083   0.4016  13.4738
2.0e13   5.4280   7.7725   0.4202  13.6207
5.0e13   5.4813   7.8208   0.4493  13.7513
1.0e14   5.5052   7.8407   0.4742  13.8201


==> anc/colstop/sbethe/sdbase/rmuon55.tab <==
Z=55
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   1.4293   0.8001   0.3788   2.6083
5.0e09   1.9720   1.9000   0.4046   4.2766
1.0e10   2.4137   2.7460   0.3965   5.5563
2.0e10   2.8670   3.5564   0.3769   6.8004
5.0e10   3.4618   4.7666   0.3660   8.5944
1.0e11   3.8864   5.5723   0.3583   9.8169
2.0e11   4.2760   6.2922   0.3546  10.9228
5.0e11   4.7166   6.9576   0.3547  12.0289
1.0e12   4.9842   7.3128   0.3603  12.6573
2.0e12   5.1940   7.5704   0.3690  13.1335
5.0e12   5.3905   7.7866   0.3851  13.5622
1.0e13   5.4886   7.8869   0.4011  13.7767
2.0e13   5.5541   7.9524   0.4198  13.9262
5.0e13   5.6084   8.0015   0.4488  14.0587
1.0e14   5.6328   8.0221   0.4736  14.1285


==> anc/colstop/sbethe/sdbase/rmuon56.tab <==
Z=56
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   1.4291   0.8027   0.3776   2.6094
5.0e09   1.9725   1.9060   0.4033   4.2818
1.0e10   2.4151   2.7543   0.3953   5.5647
2.0e10   2.8692   3.5656   0.3758   6.8107
5.0e10   3.4651   4.7779   0.3648   8.6078
1.0e11   3.8904   5.5845   0.3572   9.8321
2.0e11   4.2806   6.3050   0.3536  10.9391
5.0e11   4.7216   6.9706   0.3537  12.0459
1.0e12   4.9894   7.3258   0.3592  12.6744
2.0e12   5.1993   7.5832   0.3680  13.1505
5.0e12   5.3957   7.7992   0.3840  13.5789
1.0e13   5.4937   7.8995   0.3999  13.7931
2.0e13   5.5591   7.9649   0.4185  13.9424
5.0e13   5.6134   8.0140   0.4474  14.0747
1.0e14   5.6377   8.0346   0.4721  14.1444


==> anc/colstop/sbethe/sdbase/rmuon57.tab <==
Z=57
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   1.4539   0.8181   0.3770   2.6490
 5.0E+09   2.0071   1.9424   0.4027   4.3521
 1.0E+10   2.4578   2.8065   0.3947   5.6590
 2.0E+10   2.9201   3.6316   0.3752   6.9270
 5.0E+10   3.5267   4.8653   0.3643   8.7562
 1.0E+11   3.9595   5.6857   0.3567  10.0018
 2.0E+11   4.3565   6.4182   0.3531  11.1278
 5.0E+11   4.8050   7.0946   0.3532  12.2528
 1.0E+12   5.0772   7.4554   0.3587  12.8913
 2.0E+12   5.2905   7.7168   0.3675  13.3748
 5.0E+12   5.4900   7.9360   0.3834  13.8094
 1.0E+13   5.5895   8.0378   0.3993  14.0266
 2.0E+13   5.6558   8.1042   0.4178  14.1778
 5.0E+13   5.7109   8.1541   0.4467  14.3117
 1.0E+14   5.7356   8.1749   0.4713  14.3818


==> anc/colstop/sbethe/sdbase/rmuon58.tab <==
Z=58
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   1.4992   0.8440   0.3769   2.7201
5.0e09   2.0698   2.0037   0.4026   4.4761
1.0e10   2.5344   2.8949   0.3946   5.8239
2.0e10   3.0111   3.7444   0.3751   7.1306
5.0e10   3.6362   5.0153   0.3643   9.0158
1.0e11   4.0822   5.8601   0.3566  10.2989
2.0e11   4.4911   6.6140   0.3530  11.4581
5.0e11   4.9529   7.3099   0.3531  12.6159
1.0e12   5.2331   7.6809   0.3586  13.2726
2.0e12   5.4525   7.9497   0.3674  13.7695
5.0e12   5.6576   8.1751   0.3833  14.2160
1.0e13   5.7599   8.2797   0.3992  14.4388
2.0e13   5.8280   8.3478   0.4177  14.5935
5.0e13   5.8846   8.3991   0.4466  14.7303
1.0e14   5.9100   8.4204   0.4712  14.8016


==> anc/colstop/sbethe/sdbase/rmuon59.tab <==
Z=59
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   1.5384   0.8668   0.3767   2.7818
 5.0E+09   2.1241   2.0576   0.4024   4.5841
 1.0E+10   2.6009   2.9725   0.3943   5.9677
 2.0E+10   3.0901   3.8432   0.3749   7.3082
 5.0E+10   3.7314   5.1466   0.3642   9.2422
 1.0E+11   4.1889   6.0127   0.3564  10.5580
 2.0E+11   4.6082   6.7852   0.3528  11.7461
 5.0E+11   5.0815   7.4979   0.3529  12.9324
 1.0E+12   5.3686   7.8778   0.3584  13.6048
 2.0E+12   5.5933   8.1530   0.3672  14.1135
 5.0E+12   5.8033   8.3836   0.3831  14.5700
 1.0E+13   5.9080   8.4906   0.3990  14.7976
 2.0E+13   5.9777   8.5603   0.4174  14.9554
 5.0E+13   6.0355   8.6128   0.4463  15.0946
 1.0E+14   6.0615   8.6345   0.4709  15.1669


==> anc/colstop/sbethe/sdbase/rmuon60.tab <==
Z=60
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   1.5677   0.8845   0.3762   2.8284
 5.0E+09   2.1649   2.0995   0.4019   4.6663
 1.0E+10   2.6510   3.0328   0.3939   6.0776
 2.0E+10   3.1498   3.9196   0.3744   7.4439
 5.0E+10   3.8036   5.2479   0.3638   9.4153
 1.0E+11   4.2698   6.1301   0.3561  10.7560
 2.0E+11   4.6970   6.9166   0.3524  11.9661
 5.0E+11   5.1792   7.6421   0.3525  13.1738
 1.0E+12   5.4715   8.0285   0.3581  13.8581
 2.0E+12   5.7001   8.3085   0.3668  14.3754
 5.0E+12   5.9138   8.5430   0.3826  14.8394
 1.0E+13   6.0202   8.6518   0.3985  15.0706
 2.0E+13   6.0910   8.7226   0.4170  15.2306
 5.0E+13   6.1498   8.7760   0.4458  15.3716
 1.0E+14   6.1763   8.7980   0.4703  15.4446


==> anc/colstop/sbethe/sdbase/rmuon61.tab <==
Z=61
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   1.5891   0.8982   0.3756   2.8629
 5.0E+09   2.1950   2.1319   0.4012   4.7280
 1.0E+10   2.6881   3.0793   0.3932   6.1606
 2.0E+10   3.1942   3.9782   0.3738   7.5462
 5.0E+10   3.8573   5.3252   0.3633   9.5458
 1.0E+11   4.3303   6.2195   0.3555  10.9053
 2.0E+11   4.7634   7.0165   0.3519  12.1318
 5.0E+11   5.2521   7.7513   0.3520  13.3554
 1.0E+12   5.5483   8.1425   0.3575  14.0483
 2.0E+12   5.7798   8.4259   0.3662  14.5720
 5.0E+12   5.9961   8.6633   0.3820  15.0415
 1.0E+13   6.1039   8.7733   0.3979  15.2751
 2.0E+13   6.1755   8.8450   0.4163  15.4368
 5.0E+13   6.2349   8.8990   0.4451  15.5790
 1.0E+14   6.2617   8.9212   0.4695  15.6524


==> anc/colstop/sbethe/sdbase/rmuon62.tab <==
Z=62
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   1.6046   0.9089   0.3748   2.8884
 5.0E+09   2.2170   2.1572   0.4004   4.7745
 1.0E+10   2.7155   3.1155   0.3924   6.2235
 2.0E+10   3.2271   4.0234   0.3732   7.6237
 5.0E+10   3.8974   5.3847   0.3626   9.6447
 1.0E+11   4.3754   6.2880   0.3549  11.0183
 2.0E+11   4.8130   7.0928   0.3512  12.2571
 5.0E+11   5.3066   7.8344   0.3514  13.4924
 1.0E+12   5.6056   8.2292   0.3569  14.1917
 2.0E+12   5.8393   8.5150   0.3656  14.7199
 5.0E+12   6.0576   8.7544   0.3813  15.1933
 1.0E+13   6.1662   8.8653   0.3972  15.4287
 2.0E+13   6.2384   8.9376   0.4155  15.5915
 5.0E+13   6.2983   8.9920   0.4442  15.7345
 1.0E+14   6.3252   9.0144   0.4686  15.8082


==> anc/colstop/sbethe/sdbase/rmuon63.tab <==
Z=63
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   1.6163   0.9177   0.3740   2.9080
 5.0E+09   2.2337   2.1778   0.3995   4.8110
 1.0E+10   2.7365   3.1450   0.3916   6.2731
 2.0E+10   3.2525   4.0599   0.3724   7.6848
 5.0E+10   3.9285   5.4325   0.3618   9.7228
 1.0E+11   4.4104   6.3428   0.3542  11.1074
 2.0E+11   4.8516   7.1536   0.3505  12.3557
 5.0E+11   5.3490   7.9004   0.3507  13.6001
 1.0E+12   5.6502   8.2978   0.3562  14.3042
 2.0E+12   5.8855   8.5854   0.3648  14.8357
 5.0E+12   6.1052   8.8262   0.3806  15.3120
 1.0E+13   6.2145   8.9378   0.3964  15.5487
 2.0E+13   6.2871   9.0106   0.4146  15.7124
 5.0E+13   6.3473   9.0653   0.4432  15.8558
 1.0E+14   6.3744   9.0878   0.4675  15.9297


==> anc/colstop/sbethe/sdbase/rmuon64.tab <==
Z=64
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   1.6261   0.9255   0.3731   2.9247
 5.0E+09   2.2479   2.1962   0.3985   4.8426
 1.0E+10   2.7545   3.1712   0.3907   6.3164
 2.0E+10   3.2742   4.0922   0.3716   7.7380
 5.0E+10   3.9553   5.4746   0.3609   9.7908
 1.0E+11   4.4406   6.3910   0.3534  11.1851
 2.0E+11   4.8848   7.2070   0.3498  12.4416
 5.0E+11   5.3856   7.9581   0.3500  13.6937
 1.0E+12   5.6887   8.3577   0.3554  14.4018
 2.0E+12   5.9254   8.6468   0.3641  14.9362
 5.0E+12   6.1462   8.8888   0.3798  15.4148
 1.0E+13   6.2560   9.0010   0.3956  15.6525
 2.0E+13   6.3290   9.0742   0.4137  15.8169
 5.0E+13   6.3895   9.1290   0.4422  15.9607
 1.0E+14   6.4166   9.1517   0.4665  16.0347


==> anc/colstop/sbethe/sdbase/rmuon65.tab <==
Z=65
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   1.6360   0.9334   0.3723   2.9417
 5.0E+09   2.2623   2.2148   0.3976   4.8747
 1.0E+10   2.7727   3.1978   0.3898   6.3603
 2.0E+10   3.2963   4.1248   0.3708   7.7919
 5.0E+10   3.9824   5.5172   0.3601   9.8597
 1.0E+11   4.4712   6.4398   0.3527  11.2637
 2.0E+11   4.9185   7.2610   0.3491  12.5286
 5.0E+11   5.4226   8.0165   0.3493  13.7884
 1.0E+12   5.7276   8.4183   0.3547  14.5006
 2.0E+12   5.9657   8.7089   0.3633  15.0379
 5.0E+12   6.1877   8.9522   0.3790  15.5189
 1.0E+13   6.2980   9.0649   0.3947  15.7576
 2.0E+13   6.3714   9.1384   0.4128  15.9227
 5.0E+13   6.4322   9.1935   0.4412  16.0669
 1.0E+14   6.4593   9.2163   0.4654  16.1410


==> anc/colstop/sbethe/sdbase/rmuon66.tab <==
Z=66
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   1.6481   0.9424   0.3715   2.9620
5.0e09   2.2796   2.2360   0.3968   4.9124
1.0e10   2.7944   3.2282   0.3890   6.4116
2.0e10   3.3225   4.1624   0.3701   7.8550
5.0e10   4.0145   5.5664   0.3594   9.9402
1.0e11   4.5074   6.4963   0.3520  11.3556
2.0e11   4.9584   7.3236   0.3484  12.6304
5.0e11   5.4664   8.0845   0.3486  13.8995
1.0e12   5.7736   8.4890   0.3540  14.6166
2.0e12   6.0134   8.7814   0.3626  15.1574
5.0e12   6.2369   9.0262   0.3783  15.6414
1.0e13   6.3479   9.1396   0.3939  15.8813
2.0e13   6.4217   9.2136   0.4120  16.0472
5.0e13   6.4828   9.2690   0.4403  16.1920
1.0e14   6.5101   9.2920   0.4644  16.2665


==> anc/colstop/sbethe/sdbase/rmuon67.tab <==
Z=67
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   1.6638   0.9533   0.3708   2.9879
 5.0E+09   2.3019   2.2617   0.3961   4.9597
 1.0E+10   2.8222   3.2651   0.3883   6.4755
 2.0E+10   3.3559   4.2084   0.3694   7.9337
 5.0E+10   4.0551   5.6268   0.3588  10.0407
 1.0E+11   4.5531   6.5658   0.3514  11.4703
 2.0E+11   5.0087   7.4009   0.3478  12.7575
 5.0E+11   5.5217   8.1687   0.3480  14.0384
 1.0E+12   5.8317   8.5767   0.3534  14.7619
 2.0E+12   6.0737   8.8716   0.3620  15.3073
 5.0E+12   6.2991   9.1184   0.3777  15.7952
 1.0E+13   6.4110   9.2327   0.3932  16.0370
 2.0E+13   6.4854   9.3073   0.4113  16.2040
 5.0E+13   6.5470   9.3631   0.4395  16.3496
 1.0E+14   6.5745   9.3864   0.4635  16.4244


==> anc/colstop/sbethe/sdbase/rmuon68.tab <==
Z=68
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   1.6827   0.9658   0.3702   3.0187
 5.0E+09   2.3285   2.2913   0.3955   5.0153
 1.0E+10   2.8552   3.3076   0.3877   6.5504
 2.0E+10   3.3954   4.2615   0.3688   8.0258
 5.0E+10   4.1032   5.6968   0.3582  10.1582
 1.0E+11   4.6071   6.6467   0.3509  11.6047
 2.0E+11   5.0681   7.4910   0.3473  12.9064
 5.0E+11   5.5869   8.2671   0.3475  14.2015
 1.0E+12   5.9004   8.6793   0.3529  14.9325
 2.0E+12   6.1450   8.9771   0.3614  15.4835
 5.0E+12   6.3726   9.2264   0.3771  15.9762
 1.0E+13   6.4857   9.3418   0.3925  16.2201
 2.0E+13   6.5607   9.4171   0.4106  16.3884
 5.0E+13   6.6229   9.4734   0.4388  16.5351
 1.0E+14   6.6506   9.4971   0.4627  16.6105


==> anc/colstop/sbethe/sdbase/rmuon69.tab <==
Z=69
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   1.7038   0.9794   0.3697   3.0529
 5.0E+09   2.3581   2.3236   0.3949   5.0767
 1.0E+10   2.8918   3.3540   0.3871   6.6329
 2.0E+10   3.4392   4.3197   0.3683   8.1273
 5.0E+10   4.1563   5.7735   0.3578  10.2876
 1.0E+11   4.6668   6.7354   0.3504  11.7525
 2.0E+11   5.1337   7.5899   0.3468  13.0705
 5.0E+11   5.6590   8.3751   0.3470  14.3812
 1.0E+12   5.9762   8.7920   0.3524  15.1207
 2.0E+12   6.2237   9.0932   0.3609  15.6779
 5.0E+12   6.4539   9.3453   0.3766  16.1758
 1.0E+13   6.5683   9.4620   0.3919  16.4222
 2.0E+13   6.6441   9.5380   0.4100  16.5921
 5.0E+13   6.7069   9.5949   0.4381  16.7399
 1.0E+14   6.7350   9.6189   0.4620  16.8159


==> anc/colstop/sbethe/sdbase/rmuon70.tab <==
Z=70
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   1.7260   0.9937   0.3692   3.0889
 5.0E+09   2.3894   2.3574   0.3944   5.1412
 1.0E+10   2.9304   3.4025   0.3866   6.7195
 2.0E+10   3.4854   4.3807   0.3678   8.2339
 5.0E+10   4.2123   5.8540   0.3573  10.4236
 1.0E+11   4.7296   6.8283   0.3499  11.9079
 2.0E+11   5.2027   7.6937   0.3464  13.2428
 5.0E+11   5.7349   8.4885   0.3466  14.5700
 1.0E+12   6.0561   8.9104   0.3520  15.3185
 2.0E+12   6.3066   9.2151   0.3605  15.8822
 5.0E+12   6.5395   9.4702   0.3761  16.3858
 1.0E+13   6.6552   9.5881   0.3914  16.6347
 2.0E+13   6.7318   9.6650   0.4094  16.8062
 5.0E+13   6.7954   9.7225   0.4375  16.9554
 1.0E+14   6.8237   9.7469   0.4614  17.0320


==> anc/colstop/sbethe/sdbase/rmuon71.tab <==
Z=71
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   1.7485   1.0081   0.3687   3.1253
 5.0E+09   2.4209   2.3914   0.3939   5.2062
 1.0E+10   2.9693   3.4514   0.3861   6.8068
 2.0E+10   3.5320   4.4422   0.3673   8.3414
 5.0E+10   4.2687   5.9351   0.3569  10.5607
 1.0E+11   4.7930   6.9221   0.3495  12.0646
 2.0E+11   5.2724   7.7983   0.3460  13.4167
 5.0E+11   5.8114   8.6029   0.3462  14.7605
 1.0E+12   6.1366   9.0298   0.3516  15.5180
 2.0E+12   6.3902   9.3381   0.3600  16.0883
 5.0E+12   6.6259   9.5961   0.3757  16.5976
 1.0E+13   6.7429   9.7153   0.3909  16.8491
 2.0E+13   6.8204   9.7930   0.4089  17.0223
 5.0E+13   6.8846   9.8513   0.4369  17.1728
 1.0E+14   6.9133   9.8759   0.4608  17.2500


==> anc/colstop/sbethe/sdbase/rmuon72.tab <==
Z=72
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   1.7702   1.0222   0.3682   3.1606
 5.0E+09   2.4514   2.4246   0.3933   5.2693
 1.0E+10   3.0070   3.4990   0.3856   6.8916
 2.0E+10   3.5770   4.5019   0.3669   8.4458
 5.0E+10   4.3233   6.0138   0.3564  10.6936
 1.0E+11   4.8544   7.0131   0.3491  12.2165
 2.0E+11   5.3399   7.8999   0.3456  13.5853
 5.0E+11   5.8855   8.7139   0.3458  14.9451
 1.0E+12   6.2147   9.1456   0.3512  15.7114
 2.0E+12   6.4712   9.4573   0.3596  16.2881
 5.0E+12   6.7095   9.7182   0.3751  16.8028
 1.0E+13   6.8278   9.8387   0.3904  17.0569
 2.0E+13   6.9061   9.9172   0.4084  17.2317
 5.0E+13   6.9710   9.9761   0.4363  17.3835
 1.0E+14   7.0000  10.0009   0.4601  17.4610


==> anc/colstop/sbethe/sdbase/rmuon73.tab <==
Z=73
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   1.7901   1.0353   0.3677   3.1931
5.0e09   2.4795   2.4556   0.3927   5.3278
1.0e10   3.0418   3.5436   0.3850   6.9704
2.0e10   3.6187   4.5576   0.3664   8.5427
5.0e10   4.3739   6.0873   0.3559  10.8172
1.0e11   4.9113   7.0978   0.3486  12.3577
2.0e11   5.4023   7.9944   0.3451  13.7418
5.0e11   5.9541   8.8170   0.3453  15.1164
1.0e12   6.2869   9.2532   0.3507  15.8908
2.0e12   6.5461   9.5681   0.3591  16.4733
5.0e12   6.7869   9.8315   0.3746  16.9930
1.0e13   6.9063   9.9532   0.3899  17.2494
2.0e13   6.9854  10.0325   0.4078  17.4258
5.0e13   7.0509  10.0921   0.4357  17.5787
1.0e14   7.0801  10.1169   0.4595  17.6564


==> anc/colstop/sbethe/sdbase/rmuon74.tab <==
Z=74
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   1.8074   1.0471   0.3671   3.2216
5.0e09   2.5040   2.4834   0.3920   5.3794
1.0e10   3.0722   3.5835   0.3844   7.0401
2.0e10   3.6552   4.6073   0.3659   8.6283
5.0e10   4.4183   6.1527   0.3553  10.9264
1.0e11   4.9613   7.1731   0.3481  12.4825
2.0e11   5.4572   8.0783   0.3446  13.8801
5.0e11   6.0144   8.9084   0.3448  15.2676
1.0e12   6.3504   9.3485   0.3502  16.0491
2.0e12   6.6119   9.6661   0.3586  16.6366
5.0e12   6.8549   9.9317   0.3740  17.1606
1.0e13   6.9752  10.0544   0.3894  17.4190
2.0e13   7.0550  10.1344   0.4072  17.5967
5.0e13   7.1210  10.1946   0.4350  17.7507
1.0e14   7.1504  10.2193   0.4588  17.8285


==> anc/colstop/sbethe/sdbase/rmuon75.tab <==
Z=75
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   1.8222   1.0576   0.3665   3.2462
 5.0E+09   2.5250   2.5081   0.3913   5.4245
 1.0E+10   3.0984   3.6189   0.3838   7.1010
 2.0E+10   3.6868   4.6512   0.3653   8.7033
 5.0E+10   4.4568   6.2103   0.3547  11.0219
 1.0E+11   5.0047   7.2393   0.3476  12.5916
 2.0E+11   5.5049   8.1519   0.3441  14.0009
 5.0E+11   6.0668   8.9886   0.3443  15.3996
 1.0E+12   6.4055   9.4320   0.3497  16.1872
 2.0E+12   6.6690   9.7519   0.3581  16.7790
 5.0E+12   6.9139  10.0194   0.3734  17.3067
 1.0E+13   7.0350  10.1429   0.3888  17.5667
 2.0E+13   7.1153  10.2235   0.4066  17.7454
 5.0E+13   7.1818  10.2841   0.4343  17.9002
 1.0E+14   7.2114  10.3089   0.4580  17.9783


==> anc/colstop/sbethe/sdbase/rmuon76.tab <==
Z=76
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   1.8371   1.0681   0.3659   3.2711
 5.0E+09   2.5463   2.5330   0.3907   5.4700
 1.0E+10   3.1249   3.6545   0.3832   7.1626
 2.0E+10   3.7187   4.6955   0.3647   8.7788
 5.0E+10   4.4957   6.2685   0.3542  11.1184
 1.0E+11   5.0484   7.3062   0.3470  12.7017
 2.0E+11   5.5531   8.2262   0.3436  14.1229
 5.0E+11   6.1197   9.0695   0.3438  15.5329
 1.0E+12   6.4611   9.5163   0.3491  16.3265
 2.0E+12   6.7268   9.8384   0.3575  16.9227
 5.0E+12   6.9733  10.1079   0.3729  17.4541
 1.0E+13   7.0954  10.2322   0.3882  17.7159
 2.0E+13   7.1763  10.3135   0.4059  17.8957
 5.0E+13   7.2431  10.3744   0.4336  18.0511
 1.0E+14   7.2729  10.3994   0.4573  18.1296


==> anc/colstop/sbethe/sdbase/rmuon77.tab <==
Z=77
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   1.8555   1.0805   0.3654   3.3013
 5.0E+09   2.5722   2.5622   0.3902   5.5247
 1.0E+10   3.1571   3.6964   0.3826   7.2362
 2.0E+10   3.7573   4.7478   0.3641   8.8692
 5.0E+10   4.5427   6.3373   0.3537  11.2338
 1.0E+11   5.1012   7.3855   0.3466  12.8333
 2.0E+11   5.6112   8.3145   0.3431  14.2688
 5.0E+11   6.1835   9.1658   0.3433  15.6926
 1.0E+12   6.5282   9.6167   0.3487  16.4935
 2.0E+12   6.7964   9.9417   0.3571  17.0951
 5.0E+12   7.0452  10.2136   0.3724  17.6312
 1.0E+13   7.1684  10.3390   0.3877  17.8950
 2.0E+13   7.2499  10.4210   0.4054  18.0762
 5.0E+13   7.3173  10.4823   0.4330  18.2325
 1.0E+14   7.3473  10.5076   0.4566  18.3116


==> anc/colstop/sbethe/sdbase/rmuon78.tab <==
Z=78
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   1.8806   1.0964   0.3650   3.3420
5.0e09   2.6074   2.5999   0.3898   5.5970
1.0e10   3.2005   3.7506   0.3822   7.3333
2.0e10   3.8091   4.8158   0.3638   8.9887
5.0e10   4.6055   6.4270   0.3534  11.3859
1.0e11   5.1717   7.4893   0.3462  13.0072
2.0e11   5.6886   8.4303   0.3428  14.4617
5.0e11   6.2685   9.2923   0.3430  15.9038
1.0e12   6.6177   9.7488   0.3483  16.7148
2.0e12   6.8893  10.0778   0.3567  17.3238
5.0e12   7.1411  10.3529   0.3720  17.8660
1.0e13   7.2658  10.4798   0.3872  18.1328
2.0e13   7.3483  10.5627   0.4049  18.3159
5.0e13   7.4165  10.6246   0.4325  18.4736
1.0e14   7.4468  10.6504   0.4561  18.5533


==> anc/colstop/sbethe/sdbase/rmuon79.tab <==
Z=79
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   1.9085   1.1138   0.3647   3.3869
5.0e09   2.6463   2.6410   0.3894   5.6767
1.0e10   3.2485   3.8098   0.3818   7.4401
2.0e10   3.8663   4.8902   0.3635   9.1200
5.0e10   4.6747   6.5252   0.3531  11.5531
1.0e11   5.2494   7.6030   0.3459  13.1983
2.0e11   5.7739   8.5573   0.3425  14.6736
5.0e11   6.3622   9.4311   0.3427  16.1360
1.0e12   6.7164   9.8938   0.3480  16.9581
2.0e12   6.9917  10.2273   0.3564  17.5753
5.0e12   7.2469  10.5059   0.3716  18.1245
1.0e13   7.3732  10.6345   0.3868  18.3945
2.0e13   7.4568  10.7184   0.4045  18.5797
5.0e13   7.5259  10.7811   0.4321  18.7391
1.0e14   7.5565  10.8072   0.4557  18.8194


==> anc/colstop/sbethe/sdbase/rmuon80.tab <==
Z=80
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   1.9183   1.1216   0.3640   3.4039
5.0e09   2.6605   2.6595   0.3887   5.7088
1.0e10   3.2665   3.8363   0.3811   7.4839
2.0e10   3.8882   4.9226   0.3629   9.1737
5.0e10   4.7016   6.5675   0.3525  11.6216
1.0e11   5.2798   7.6513   0.3453  13.2764
2.0e11   5.8073   8.6108   0.3419  14.7600
5.0e11   6.3990   9.4891   0.3421  16.2302
1.0e12   6.7550   9.9540   0.3474  17.0564
2.0e12   7.0317  10.2889   0.3558  17.6764
5.0e12   7.2881  10.5688   0.3710  18.2279
1.0e13   7.4149  10.6979   0.3862  18.4990
2.0e13   7.4988  10.7822   0.4038  18.6849
5.0e13   7.5682  10.8453   0.4313  18.8448
1.0e14   7.5990  10.8714   0.4549  18.9252


==> anc/colstop/sbethe/sdbase/rmuon81.tab <==
Z=81
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   1.9266   1.1287   0.3633   3.4187
 5.0E+09   2.6728   2.6762   0.3880   5.7370
 1.0E+10   3.2820   3.8601   0.3804   7.5226
 2.0E+10   3.9072   4.9516   0.3646   9.2235
 5.0E+10   4.7250   6.6053   0.3519  11.6822
 1.0E+11   5.3063   7.6944   0.3447  13.3455
 2.0E+11   5.8365   8.6584   0.3413  14.8362
 5.0E+11   6.4311   9.5405   0.3415  16.3131
 1.0E+12   6.7888  10.0073   0.3468  17.1429
 2.0E+12   7.0666  10.3435   0.3552  17.7653
 5.0E+12   7.3241  10.6244   0.3704  18.3189
 1.0E+13   7.4514  10.7540   0.3855  18.5909
 2.0E+13   7.5355  10.8386   0.4031  18.7772
 5.0E+13   7.6052  10.9018   0.4305  18.9375
 1.0E+14   7.6360  10.9281   0.4540  19.0181


==> anc/colstop/sbethe/sdbase/rmuon82.tab <==
Z=82
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   1.9445   1.1409   0.3629   3.4483
5.0e09   2.6981   2.7050   0.3874   5.7905
1.0e10   3.3134   3.9014   0.3799   7.5948
2.0e10   3.9449   5.0030   0.3665   9.3144
5.0e10   4.7709   6.6728   0.3514  11.7951
1.0e11   5.3579   7.7722   0.3443  13.4743
2.0e11   5.8933   8.7449   0.3409  14.9791
5.0e11   6.4934   9.6347   0.3411  16.4693
1.0e12   6.8543  10.1055   0.3464  17.3062
2.0e12   7.1346  10.4446   0.3547  17.9339
5.0e12   7.3943  10.7278   0.3699  18.4919
1.0e13   7.5226  10.8584   0.3850  18.7659
2.0e13   7.6074  10.9436   0.4026  18.9536
5.0e13   7.6776  11.0073   0.4299  19.1149
1.0e14   7.7086  11.0338   0.4534  19.1959


==> anc/colstop/sbethe/sdbase/rmuon83.tab <==
Z=83
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   1.9733   1.1589   0.3626   3.4947
5.0e09   2.7383   2.7475   0.3871   5.8730
1.0e10   3.3630   3.9626   0.3796   7.7052
2.0e10   4.0040   5.0799   0.3662   9.4501
5.0e10   4.8425   6.7743   0.3511  11.9679
1.0e11   5.4382   7.8895   0.3440  13.6717
2.0e11   5.9815   8.8760   0.3407  15.1981
5.0e11   6.5902   9.7781   0.3409  16.7092
1.0e12   6.9562  10.2552   0.3461  17.5576
2.0e12   7.2404  10.5988   0.3544  18.1936
5.0e12   7.5035  10.8858   0.3696  18.7589
1.0e13   7.6335  11.0181   0.3847  19.0363
2.0e13   7.7195  11.1044   0.4022  19.2261
5.0e13   7.7905  11.1691   0.4296  19.3892
1.0e14   7.8220  11.1957   0.4530  19.4707


==> anc/colstop/sbethe/sdbase/rmuon84.tab <==
Z=84
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   1.9981   1.1748   0.3622   3.5351
 5.0E+09   2.7730   2.7850   0.3867   5.9447
 1.0E+10   3.4059   4.0165   0.3792   7.8017
 2.0E+10   4.0553   5.1475   0.3654   9.5682
 5.0E+10   4.9047   6.8633   0.3507  12.1187
 1.0E+11   5.5080   7.9923   0.3436  13.8439
 2.0E+11   6.0582   8.9907   0.3404  15.3893
 5.0E+11   6.6743   9.9035   0.3406  16.9185
 1.0E+12   7.0448  10.3860   0.3458  17.7765
 2.0E+12   7.3323  10.7335   0.3541  18.4199
 5.0E+12   7.5984  11.0237   0.3692  18.9914
 1.0E+13   7.7298  11.1575   0.3843  19.2717
 2.0E+13   7.8168  11.2448   0.4018  19.4633
 5.0E+13   7.8886  11.3103   0.4292  19.6282
 1.0E+14   7.9204  11.3370   0.4525  19.7100


==> anc/colstop/sbethe/sdbase/rmuon85.tab <==
Z=85
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   2.0162   1.1871   0.3617   3.5651
 5.0E+09   2.7987   2.8140   0.3863   5.9990
 1.0E+10   3.4378   4.0583   0.3788   7.8748
 2.0E+10   4.0935   5.1994   0.3648   9.6577
 5.0E+10   4.9512   6.9316   0.3503  12.2331
 1.0E+11   5.5603   8.0709   0.3432  13.9744
 2.0E+11   6.1156   9.0783   0.3400  15.5339
 5.0E+11   6.7374   9.9989   0.3402  17.0766
 1.0E+12   7.1112  10.4854   0.3453  17.9419
 2.0E+12   7.4012  10.8357   0.3536  18.5906
 5.0E+12   7.6694  11.1283   0.3688  19.1665
 1.0E+13   7.8019  11.2632   0.3839  19.4490
 2.0E+13   7.8896  11.3511   0.4012  19.6420
 5.0E+13   7.9621  11.4172   0.4287  19.8080
 1.0E+14   7.9940  11.4440   0.4520  19.8899


==> anc/colstop/sbethe/sdbase/rmuon86.tab <==
Z=86
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   2.0294   1.1968   0.3612   3.5874
 5.0E+09   2.8175   2.8369   0.3857   6.0401
 1.0E+10   3.4614   4.0910   0.3782   7.9306
 2.0E+10   4.1219   5.2399   0.3643   9.7260
 5.0E+10   4.9860   6.9845   0.3498  12.3202
 1.0E+11   5.5995   8.1316   0.3427  14.0738
 2.0E+11   6.1588   9.1456   0.3396  15.6439
 5.0E+11   6.7849  10.0720   0.3398  17.1967
 1.0E+12   7.1610  10.5615   0.3448  18.0674
 2.0E+12   7.4529  10.9139   0.3531  18.7199
 5.0E+12   7.7227  11.2081   0.3683  19.2991
 1.0E+13   7.8560  11.3437   0.3833  19.5830
 2.0E+13   7.9442  11.4321   0.4006  19.7769
 5.0E+13   8.0172  11.4986   0.4281  19.9438
 1.0E+14   8.0490  11.5254   0.4513  20.0257


==> anc/colstop/sbethe/sdbase/rmuon87.tab <==
Z=87
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   2.0393   1.2047   0.3606   3.6046
 5.0E+09   2.8320   2.8556   0.3850   6.0727
 1.0E+10   3.4796   4.1179   0.3776   7.9750
 2.0E+10   4.1440   5.2727   0.3638   9.7805
 5.0E+10   5.0131   7.0272   0.3492  12.3895
 1.0E+11   5.6302   8.1805   0.3422  14.1529
 2.0E+11   6.1926   9.1996   0.3390  15.7312
 5.0E+11   6.8220  10.1305   0.3392  17.2917
 1.0E+12   7.2001  10.6222   0.3443  18.1666
 2.0E+12   7.4933  10.9761   0.3526  18.8220
 5.0E+12   7.7643  11.2716   0.3677  19.4036
 1.0E+13   7.8982  11.4077   0.3828  19.6887
 2.0E+13   7.9867  11.4965   0.4000  19.8833
 5.0E+13   8.0602  11.5631   0.4274  20.0507
 1.0E+14   8.0919  11.5901   0.4505  20.1326


==> anc/colstop/sbethe/sdbase/rmuon88.tab <==
Z=88
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   2.0477   1.2118   0.3600   3.6195
 5.0E+09   2.8443   2.8724   0.3844   6.1011
 1.0E+10   3.4952   4.1418   0.3769   8.0139
 2.0E+10   4.1631   5.3018   0.3633   9.8282
 5.0E+10   5.0366   7.0651   0.3487  12.4503
 1.0E+11   5.6568   8.2238   0.3416  14.2222
 2.0E+11   6.2219   9.2472   0.3385  15.8076
 5.0E+11   6.8542  10.1820   0.3387  17.3749
 1.0E+12   7.2339  10.6756   0.3438  18.2533
 2.0E+12   7.5284  11.0308   0.3520  18.9112
 5.0E+12   7.8004  11.3273   0.3671  19.4948
 1.0E+13   7.9347  11.4639   0.3821  19.7807
 2.0E+13   8.0235  11.5530   0.3994  19.9759
 5.0E+13   8.0973  11.6197   0.4266  20.1436
 1.0E+14   8.1290  11.6468   0.4498  20.2256


==> anc/colstop/sbethe/sdbase/rmuon89.tab <==
Z=89
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   2.0562   1.2190   0.3594   3.6346
 5.0E+09   2.8568   2.8895   0.3837   6.1300
 1.0E+10   3.5110   4.1661   0.3763   8.0534
 2.0E+10   4.1824   5.3314   0.3629   9.8766
 5.0E+10   5.0604   7.1035   0.3481  12.5120
 1.0E+11   5.6838   8.2676   0.3411  14.2925
 2.0E+11   6.2516   9.2955   0.3379  15.8851
 5.0E+11   6.8869  10.2341   0.3381  17.4592
 1.0E+12   7.2683  10.7297   0.3433  18.3413
 2.0E+12   7.5639  11.0862   0.3515  19.0016
 5.0E+12   7.8370  11.3837   0.3665  19.5873
 1.0E+13   7.9718  11.5208   0.3815  19.8741
 2.0E+13   8.0609  11.6102   0.3988  20.0698
 5.0E+13   8.1347  11.6770   0.4259  20.2376
 1.0E+14   8.1666  11.7043   0.4490  20.3200


==> anc/colstop/sbethe/sdbase/rmuon90.tab <==
Z=90
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   2.0665   1.2272   0.3589   3.6526
5.0e09   2.8718   2.9088   0.3831   6.1636
1.0e10   3.5299   4.1938   0.3757   8.0994
2.0e10   4.2054   5.3652   0.3624   9.9330
5.0e10   5.0886   7.1476   0.3476  12.5838
1.0e11   5.7156   8.3181   0.3406  14.3743
2.0e11   6.2867   9.3514   0.3374  15.9755
5.0e11   6.9255  10.2946   0.3376  17.5577
1.0e12   7.3088  10.7925   0.3428  18.4441
2.0e12   7.6059  11.1506   0.3510  19.1075
5.0e12   7.8803  11.4494   0.3660  19.6957
1.0e13   8.0156  11.5870   0.3809  19.9834
2.0e13   8.1050  11.6768   0.3982  20.1799
5.0e13   8.1787  11.7438   0.4252  20.3476
1.0e14   8.2112  11.7714   0.4483  20.4310


==> anc/colstop/sbethe/sdbase/rmuon91.tab <==
Z=91
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   2.0803   1.2372   0.3585   3.6760
 5.0E+09   2.8916   2.9326   0.3825   6.2068
 1.0E+10   3.5547   4.2279   0.3752   8.1577
 2.0E+10   4.2353   5.4073   0.3619  10.0045
 5.0E+10   5.1251   7.2027   0.3472  12.6750
 1.0E+11   5.7567   8.3814   0.3402  14.4782
 2.0E+11   6.3319   9.4217   0.3370  16.0905
 5.0E+11   6.9752  10.3709   0.3372  17.6832
 1.0E+12   7.3610  10.8719   0.3424  18.5753
 2.0E+12   7.6600  11.2321   0.3506  19.2427
 5.0E+12   7.9361  11.5327   0.3655  19.8343
 1.0E+13   8.0722  11.6710   0.3804  20.1236
 2.0E+13   8.1621  11.7614   0.3977  20.3211
 5.0E+13   8.2357  11.8287   0.4246  20.4890
 1.0E+14   8.2689  11.8566   0.4476  20.5731


==> anc/colstop/sbethe/sdbase/rmuon92.tab <==
Z=92
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   2.0992   1.2500   0.3581   3.7073
5.0e09   2.9183   2.9628   0.3821   6.2632
1.0e10   3.5878   4.2713   0.3747   8.2339
2.0e10   4.2750   5.4612   0.3615  10.0977
5.0e10   5.1734   7.2736   0.3468  12.7937
1.0e11   5.8110   8.4630   0.3398  14.6138
2.0e11   6.3916   9.5125   0.3366  16.2406
5.0e11   7.0408  10.4699   0.3368  17.8475
1.0e12   7.4300  10.9751   0.3420  18.7471
2.0e12   7.7316  11.3382   0.3502  19.4200
5.0e12   8.0100  11.6412   0.3651  20.0163
1.0e13   8.1471  11.7806   0.3799  20.3077
2.0e13   8.2377  11.8717   0.3972  20.5066
5.0e13   8.3124  11.9395   0.4241  20.6760
1.0e14   8.3454  11.9677   0.4471  20.7602


==> anc/colstop/sbethe/sdbase/rmuon93.tab <==
Z=93
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   2.1238   1.2659   0.3578   3.7475
 5.0E+09   2.9528   3.0003   0.3818   6.3349
 1.0E+10   3.6304   4.3253   0.3744   8.3301
 2.0E+10   4.3260   5.5287   0.3612  10.2159
 5.0E+10   5.2352   7.3624   0.3465  12.9441
 1.0E+11   5.8804   8.5655   0.3395  14.7855
 2.0E+11   6.4678   9.6268   0.3363  16.4310
 5.0E+11   7.1245  10.5947   0.3365  18.0558
 1.0E+12   7.5181  11.1054   0.3417  18.9652
 2.0E+12   7.8230  11.4723   0.3499  19.6451
 5.0E+12   8.1044  11.7784   0.3648  20.2476
 1.0E+13   8.2429  11.9193   0.3796  20.5417
 2.0E+13   8.3344  12.0113   0.3968  20.7425
 5.0E+13   8.4124  12.0798   0.4237  20.9159
 1.0E+14   8.4432  12.1083   0.4467  20.9982


==> anc/colstop/sbethe/sdbase/rmuon94.tab <==
Z=94
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)
5.0e08   0.0000   0.0000   0.0000   0.0000
2.0e09   2.1516   1.2836   0.3575   3.7927
5.0e09   2.9918   3.0420   0.3815   6.4153
1.0e10   3.6785   4.3853   0.3741   8.4380
2.0e10   4.3834   5.6038   0.3610  10.3482
5.0e10   5.3047   7.4615   0.3462  13.1125
1.0e11   5.9585   8.6800   0.3393  14.9778
2.0e11   6.5535   9.7544   0.3361  16.6440
5.0e11   7.2186  10.7342   0.3363  18.2891
1.0e12   7.6171  11.2510   0.3415  19.2096
2.0e12   7.9256  11.6223   0.3496  19.8976
5.0e12   8.2104  11.9320   0.3645  20.5069
1.0e13   8.3506  12.0745   0.3793  20.8044
2.0e13   8.4431  12.1675   0.3965  21.0071
5.0e13   8.5257  12.2369   0.4234  21.1860
1.0e14   8.5531  12.2656   0.4464  21.2651


==> anc/colstop/sbethe/sdbase/rmuon95.tab <==
Z=95
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   2.1800   1.3016   0.3572   3.8388
 5.0E+09   3.0315   3.0844   0.3812   6.4971
 1.0E+10   3.7275   4.4463   0.3738   8.5476
 2.0E+10   4.4419   5.6802   0.3608  10.4829
 5.0E+10   5.3755   7.5623   0.3459  13.2836
 1.0E+11   6.0380   8.7964   0.3391  15.1735
 2.0E+11   6.6407   9.8842   0.3359  16.8608
 5.0E+11   7.3144  10.8761   0.3361  18.5266
 1.0E+12   7.7179  11.3992   0.3413  19.4584
 2.0E+12   8.0301  11.7750   0.3493  20.1544
 5.0E+12   8.3184  12.0883   0.3642  20.7709
 1.0E+13   8.4603  12.2325   0.3790  21.0718
 2.0E+13   8.5538  12.3265   0.3962  21.2765
 5.0E+13   8.6412  12.3968   0.4231  21.4611
 1.0E+14   8.6650  12.4257   0.4461  21.5369


==> anc/colstop/sbethe/sdbase/rmuon96.tab <==
Z=96
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   2.2083   1.3196   0.3569   3.8849
 5.0E+09   3.0712   3.1268   0.3810   6.5790
 1.0E+10   3.7764   4.5073   0.3736   8.6573
 2.0E+10   4.5003   5.7567   0.3606  10.6176
 5.0E+10   5.4462   7.6630   0.3456  13.4549
 1.0E+11   6.1175   8.9129   0.3389  15.3692
 2.0E+11   6.7279  10.0141   0.3357  17.0777
 5.0E+11   7.4102  11.0181   0.3359  18.7641
 1.0E+12   7.8187  11.5474   0.3411  19.7072
 2.0E+12   8.1346  11.9276   0.3490  20.4113
 5.0E+12   8.4264  12.2446   0.3640  21.0349
 1.0E+13   8.5699  12.3905   0.3788  21.3392
 2.0E+13   8.6645  12.4855   0.3959  21.5459
 5.0E+13   8.7568  12.5567   0.4228  21.7362
 1.0E+14   8.7770  12.5858   0.4458  21.8086


==> anc/colstop/sbethe/sdbase/rmuon97.tab <==
Z=97
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   2.2367   1.3376   0.3567   3.9309
 5.0E+09   3.1110   3.1691   0.3807   6.6608
 1.0E+10   3.8254   4.5684   0.3733   8.7671
 2.0E+10   4.5588   5.8331   0.3604  10.7523
 5.0E+10   5.5170   7.7638   0.3454  13.6261
 1.0E+11   6.1970   9.0293   0.3386  15.5649
 2.0E+11   6.8152  10.1439   0.3354  17.2945
 5.0E+11   7.5059  11.1600   0.3356  19.0016
 1.0E+12   7.9195  11.6956   0.3408  19.9560
 2.0E+12   8.2391  12.0803   0.3488  20.6682
 5.0E+12   8.5343  12.4009   0.3637  21.2989
 1.0E+13   8.6796  12.5485   0.3785  21.6066
 2.0E+13   8.7752  12.6445   0.3955  21.8152
 5.0E+13   8.8723  12.7166   0.4225  22.0113
 1.0E+14   8.8889  12.7460   0.4455  22.0804


==> anc/colstop/sbethe/sdbase/rmuon98.tab <==
Z=98
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   2.2651   1.3556   0.3564   3.9770
 5.0E+09   3.1507   3.2115   0.3805   6.7427
 1.0E+10   3.8743   4.6294   0.3731   8.8768
 2.0E+10   4.6173   5.9095   0.3602  10.8870
 5.0E+10   5.5878   7.8646   0.3451  13.7974
 1.0E+11   6.2764   9.1458   0.3384  15.7606
 2.0E+11   6.9024  10.2738   0.3352  17.5114
 5.0E+11   7.6017  11.3020   0.3354  19.2391
 1.0E+12   8.0203  11.8439   0.3406  20.2048
 2.0E+12   8.3436  12.2330   0.3485  20.9251
 5.0E+12   8.6423  12.5572   0.3634  21.5629
 1.0E+13   8.7893  12.7065   0.3783  21.8740
 2.0E+13   8.8859  12.8035   0.3952  22.0846
 5.0E+13   8.9878  12.8765   0.4222  22.2864
 1.0E+14   9.0008  12.9061   0.4452  22.3521


==> anc/colstop/sbethe/sdbase/rmuon99.tab <==
Z=99
ET(eV)   Bbr, Bpair, Bphoto, Btot (1D-6 cm^2/g)   
 5.0E+08   0.0000   0.0000   0.0000   0.0000
 2.0E+09   2.2934   1.3736   0.3561   4.0231
 5.0E+09   3.1904   3.2539   0.3802   6.8245
 1.0E+10   3.9233   4.6904   0.3728   8.9865
 2.0E+10   4.6758   5.9860   0.3600  11.0217
 5.0E+10   5.6585   7.9653   0.3448  13.9686
 1.0E+11   6.3559   9.2622   0.3382  15.9563
 2.0E+11   6.9896  10.4036   0.3350  17.7282
 5.0E+11   7.6975  11.4439   0.3352  19.4766
 1.0E+12   8.1211  11.9921   0.3404  20.4536
 2.0E+12   8.4482  12.3857   0.3482  21.1820
 5.0E+12   8.7503  12.7135   0.3632  21.8269
 1.0E+13   8.8990  12.8645   0.3780  22.1414
 2.0E+13   8.9966  12.9625   0.3949  22.3540
 5.0E+13   9.1033  13.0364   0.4219  22.5616
 1.0E+14   9.1127  13.0662   0.4449  22.6239


==> anc/colstop/sbethe/sdbase/shcor-01.tab <==
# Atomic number =  1   (H )   Projectile: proton
#
#  S(0) =  1.000001E+00
#  I(0) =  5.509095E-01 a.u. =  1.499101E+01 eV
#  D(0) = -2.562478E-04
#
#        Z =  1.00000E+00
#    EXPOT =  1.49928E+01 eV
#       S0 =  1.00000E+00
#   1-S0/Z = -1.00000E-06
#       Ec =  2.00000E+05 eV
#
#    P( 1) =  2.02540E-02
#    P( 2) = -1.80190E-02
#    P( 3) =  6.93080E-03
#    P( 4) = -1.31810E-03
#    P( 5) =  1.29000E-04
#    P( 6) = -4.79680E-06
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -7.27781E-04
  1.17237E-06 -1.01382E-03
  1.33224E-06 -1.56063E-03
  1.49210E-06 -2.25854E-03
  1.59868E-06 -2.81185E-03
  1.86513E-06 -4.51459E-03
  2.13158E-06 -6.68326E-03
  2.34474E-06 -8.75496E-03
  2.66447E-06 -1.24154E-02
  3.19737E-06 -1.99336E-02
  3.73026E-06 -2.91016E-02
  4.26316E-06 -3.97645E-02
  4.79605E-06 -5.17666E-02
  5.32894E-06 -6.49610E-02
  5.86184E-06 -7.92116E-02
  6.39473E-06 -9.43948E-02
  7.46052E-06 -1.10719E-01
  8.52631E-06 -1.24430E-02
  9.59210E-06  6.81762E-02
  1.06579E-05  1.34963E-01
  1.17237E-05  1.90693E-01
  1.33224E-05  2.57965E-01
  1.49210E-05  3.10037E-01
  1.59868E-05  3.38120E-01
  1.86513E-05  3.90722E-01
  2.13158E-05  4.24870E-01
  2.34474E-05  4.42838E-01
  2.66447E-05  4.58840E-01
  3.19737E-05  4.66672E-01
  3.73026E-05  4.61067E-01
  4.26316E-05  4.48562E-01
  4.79605E-05  4.32675E-01
  5.32894E-05  4.15365E-01
  5.86184E-05  3.97727E-01
  6.39473E-05  3.80379E-01
  7.46052E-05  3.47726E-01
  8.52631E-05  3.18495E-01
  9.59210E-05  2.92725E-01
  1.06579E-04  2.70111E-01
  1.17237E-04  2.50249E-01
  1.33224E-04  2.24805E-01
  1.49210E-04  2.03588E-01
  1.59868E-04  1.91347E-01
  1.86513E-04  1.65952E-01
  2.13158E-04  1.45754E-01
  2.34474E-04  1.33156E-01
  2.66447E-04  1.17585E-01
  3.19737E-04  9.80715E-02
  3.73026E-04  8.39611E-02
  4.26316E-04  7.33721E-02
  4.79605E-04  6.51769E-02
  5.32894E-04  5.86700E-02
  5.86184E-04  5.33921E-02
  6.39473E-04  4.90330E-02
  7.46052E-04  4.22695E-02
  8.52631E-04  3.72771E-02
  9.59210E-04  3.34471E-02
  1.06579E-03  3.04185E-02
  1.17237E-03  2.79643E-02
  1.33224E-03  2.50475E-02
  1.49210E-03  2.27763E-02
  1.59868E-03  2.15219E-02
  1.86513E-03  1.90274E-02
  2.13158E-03  1.71672E-02
  2.34474E-03  1.59874E-02
  2.66447E-03  1.45751E-02
  3.19737E-03  1.28536E-02
  3.73026E-03  1.16282E-02
  4.26316E-03  1.07133E-02
  4.79605E-03  1.00062E-02
  5.32894E-03  9.44515E-03
  5.86184E-03  8.99080E-03
  6.39473E-03  8.61678E-03
  7.46052E-03  8.04151E-03
  8.52631E-03  7.62505E-03
  9.59210E-03  7.31449E-03
  1.06579E-02  7.07783E-03
  1.17237E-02  6.89457E-03
  1.33224E-02  6.69096E-03
  1.49210E-02  6.54741E-03
  1.59868E-02  6.47564E-03
  1.86513E-02  6.35414E-03
  2.13158E-02  6.28799E-03
  2.34474E-02  6.26050E-03
  2.66447E-02  6.24658E-03
  3.19737E-02  6.26624E-03
  3.73026E-02  6.31324E-03
  4.26316E-02  6.37238E-03
  4.79605E-02  6.43622E-03
  5.32894E-02  6.50098E-03
  5.86184E-02  6.56468E-03
  6.39473E-02  6.62630E-03
  7.46052E-02  6.74158E-03
  8.52631E-02  6.84565E-03
  9.59210E-02  6.93908E-03
  1.06579E-01  7.02292E-03
  1.17237E-01  7.09831E-03
  1.33224E-01  7.19779E-03
  1.49210E-01  7.28359E-03
  1.59868E-01  7.33440E-03
  1.86513E-01  7.44317E-03
  2.13158E-01  7.53122E-03
  2.34474E-01  7.59010E-03
  2.66447E-01  7.66340E-03
  3.19737E-01  7.75583E-03
  3.73026E-01  7.82215E-03
  4.26316E-01  7.87045E-03
  4.79605E-01  7.90583E-03
  5.32894E-01  7.93167E-03
  5.86184E-01  7.95029E-03
  6.39473E-01  7.96335E-03
  7.46052E-01  7.97728E-03
  8.52631E-01  7.97994E-03
  9.59210E-01  7.97516E-03
  1.06579E+00  7.97190E-03
  1.17237E+00  7.97190E-03
  1.33224E+00  7.97190E-03
  1.49210E+00  7.97190E-03
  1.59868E+00  7.97190E-03
  1.86513E+00  7.97190E-03
  2.13158E+00  7.97190E-03
  2.34474E+00  7.97190E-03
  2.66447E+00  7.97190E-03
  3.19737E+00  7.97190E-03
  3.73026E+00  7.97190E-03
  4.26316E+00  7.97190E-03
  4.79605E+00  7.97190E-03
  5.32894E+00  7.97190E-03
  5.86184E+00  7.97190E-03
  6.39473E+00  7.97190E-03
  7.46052E+00  7.97190E-03
  8.52631E+00  7.97190E-03
  9.59210E+00  7.97190E-03
  1.06579E+01  7.97190E-03
  1.17237E+01  7.97190E-03
  1.33224E+01  7.97190E-03
  1.49210E+01  7.97190E-03
  1.59868E+01  7.97190E-03
  1.86513E+01  7.97190E-03
  2.13158E+01  7.97190E-03
  2.34474E+01  7.97190E-03
  2.66447E+01  7.97190E-03
  3.19737E+01  7.97190E-03
  3.73026E+01  7.97190E-03
  4.26316E+01  7.97190E-03
  4.79605E+01  7.97190E-03
  5.32894E+01  7.97190E-03
  5.86184E+01  7.97190E-03
  6.39473E+01  7.97190E-03
  7.46052E+01  7.97190E-03
  8.52631E+01  7.97190E-03
  9.59210E+01  7.97190E-03
  1.06579E+02  7.97190E-03


==> anc/colstop/sbethe/sdbase/shcor-02.tab <==
# Atomic number =  2   (He)   Projectile: proton
#
#  S(0) =  1.999806E+00
#  I(0) =  1.458556E+00 a.u. =  3.968933E+01 eV
#  D(0) =  3.912323E-04
#
#        Z =  2.00000E+00
#    EXPOT =  3.97246E+01 eV
#       S0 =  1.99981E+00
#   1-S0/Z =  9.70000E-05
#       Ec =  4.00000E+05 eV
#
#    P( 1) =  1.43880E-02
#    P( 2) = -1.50240E-02
#    P( 3) =  6.90850E-03
#    P( 4) = -1.58520E-03
#    P( 5) =  2.06510E-04
#    P( 6) = -1.02290E-05
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -6.89924E-05
  1.17237E-06 -9.66644E-05
  1.33224E-06 -1.50388E-04
  1.49210E-06 -2.20335E-04
  1.59868E-06 -2.76752E-04
  1.86513E-06 -4.54926E-04
  2.13158E-06 -6.90216E-04
  2.34474E-06 -9.22321E-04
  2.66447E-06 -1.34728E-03
  3.19737E-06 -2.26927E-03
  3.73026E-06 -3.46694E-03
  4.26316E-06 -4.94433E-03
  4.79605E-06 -6.70116E-03
  5.32894E-06 -8.73437E-03
  5.86184E-06 -1.10389E-02
  6.39473E-06 -1.36086E-02
  7.46052E-06 -1.95147E-02
  8.52631E-06 -2.63904E-02
  9.59210E-06 -3.41696E-02
  1.06579E-05 -4.27864E-02
  1.17237E-05 -5.21757E-02
  1.33224E-05 -6.75727E-02
  1.49210E-05 -8.43702E-02
  1.59868E-05 -9.62564E-02
  1.86513E-05 -1.28025E-01
  2.13158E-05 -6.98979E-02
  2.34474E-05 -3.27306E-03
  2.66447E-05  7.98633E-02
  3.19737E-05  1.84827E-01
  3.73026E-05  2.59952E-01
  4.26316E-05  3.14327E-01
  4.79605E-05  3.53826E-01
  5.32894E-05  3.82423E-01
  5.86184E-05  4.02892E-01
  6.39473E-05  4.17223E-01
  7.46052E-05  4.32917E-01
  8.52631E-05  4.37270E-01
  9.59210E-05  4.34778E-01
  1.06579E-04  4.28140E-01
  1.17237E-04  4.19031E-01
  1.33224E-04  4.02937E-01
  1.49210E-04  3.85691E-01
  1.59868E-04  3.74118E-01
  1.86513E-04  3.46166E-01
  2.13158E-04  3.20498E-01
  2.34474E-04  3.01833E-01
  2.66447E-04  2.76832E-01
  3.19737E-04  2.42141E-01
  3.73026E-04  2.14388E-01
  4.26316E-04  1.91723E-01
  4.79605E-04  1.73386E-01
  5.32894E-04  1.57953E-01
  5.86184E-04  1.44856E-01
  6.39473E-04  1.33643E-01
  7.46052E-04  1.15524E-01
  8.52631E-04  1.01587E-01
  9.59210E-04  9.05756E-02
  1.06579E-03  8.16792E-02
  1.17237E-03  7.43552E-02
  1.33224E-03  6.55284E-02
  1.49210E-03  5.85765E-02
  1.59868E-03  5.47126E-02
  1.86513E-03  4.69917E-02
  2.13158E-03  4.12166E-02
  2.34474E-03  3.75534E-02
  2.66447E-03  3.31743E-02
  3.19737E-03  2.78548E-02
  3.73026E-03  2.40835E-02
  4.26316E-03  2.12748E-02
  4.79605E-03  1.91042E-02
  5.32894E-03  1.73783E-02
  5.86184E-03  1.59744E-02
  6.39473E-03  1.48109E-02
  7.46052E-03  1.29971E-02
  8.52631E-03  1.16511E-02
  9.59210E-03  1.06154E-02
  1.06579E-02  9.79574E-03
  1.17237E-02  9.13246E-03
  1.33224E-02  8.34757E-03
  1.49210E-02  7.74164E-03
  1.59868E-02  7.41016E-03
  1.86513E-02  6.76124E-03
  2.13158E-02  6.29044E-03
  2.34474E-02  6.00017E-03
  2.66447E-02  5.66416E-03
  3.19737E-02  5.27753E-03
  3.73026E-02  5.02349E-03
  4.26316E-02  4.84943E-03
  4.79605E-02  4.72668E-03
  5.32894E-02  4.63842E-03
  5.86184E-02  4.57416E-03
  6.39473E-02  4.52709E-03
  7.46052E-02  4.46755E-03
  8.52631E-02  4.43714E-03
  9.59210E-02  4.42400E-03
  1.06579E-01  4.42145E-03
  1.17237E-01  4.42556E-03
  1.33224E-01  4.43909E-03
  1.49210E-01  4.45740E-03
  1.59868E-01  4.47093E-03
  1.86513E-01  4.50623E-03
  2.13158E-01  4.54097E-03
  2.34474E-01  4.56730E-03
  2.66447E-01  4.60372E-03
  3.19737E-01  4.65610E-03
  3.73026E-01  4.69919E-03
  4.26316E-01  4.73463E-03
  4.79605E-01  4.76386E-03
  5.32894E-01  4.78808E-03
  5.86184E-01  4.80819E-03
  6.39473E-01  4.82495E-03
  7.46052E-01  4.85055E-03
  8.52631E-01  4.86824E-03
  9.59210E-01  4.88019E-03
  1.06579E+00  4.88358E-03
  1.17237E+00  4.88358E-03
  1.33224E+00  4.88358E-03
  1.49210E+00  4.88358E-03
  1.59868E+00  4.88358E-03
  1.86513E+00  4.88358E-03
  2.13158E+00  4.88358E-03
  2.34474E+00  4.88358E-03
  2.66447E+00  4.88358E-03
  3.19737E+00  4.88358E-03
  3.73026E+00  4.88358E-03
  4.26316E+00  4.88358E-03
  4.79605E+00  4.88358E-03
  5.32894E+00  4.88358E-03
  5.86184E+00  4.88358E-03
  6.39473E+00  4.88358E-03
  7.46052E+00  4.88358E-03
  8.52631E+00  4.88358E-03
  9.59210E+00  4.88358E-03
  1.06579E+01  4.88358E-03
  1.17237E+01  4.88358E-03
  1.33224E+01  4.88358E-03
  1.49210E+01  4.88358E-03
  1.59868E+01  4.88358E-03
  1.86513E+01  4.88358E-03
  2.13158E+01  4.88358E-03
  2.34474E+01  4.88358E-03
  2.66447E+01  4.88358E-03
  3.19737E+01  4.88358E-03
  3.73026E+01  4.88358E-03
  4.26316E+01  4.88358E-03
  4.79605E+01  4.88358E-03
  5.32894E+01  4.88358E-03
  5.86184E+01  4.88358E-03
  6.39473E+01  4.88358E-03
  7.46052E+01  4.88358E-03
  8.52631E+01  4.88358E-03
  9.59210E+01  4.88358E-03
  1.06579E+02  4.88358E-03


==> anc/colstop/sbethe/sdbase/shcor-03.tab <==
# Atomic number =  3   (Li)   Projectile: proton
#
#  S(0) =  2.999331E+00
#  I(0) =  1.249357E+00 a.u. =  3.399674E+01 eV
#  D(0) =  1.327218E-03
#
#        Z =  3.00000E+00
#    EXPOT =  3.40675E+01 eV
#       S0 =  2.99933E+00
#   1-S0/Z =  2.23000E-04
#       Ec =  6.00000E+05 eV
#
#    P( 1) =  8.48950E-03
#    P( 2) = -8.81000E-03
#    P( 3) =  4.07630E-03
#    P( 4) = -9.95780E-04
#    P( 5) =  1.94850E-04
#    P( 6) = -1.39980E-05
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -5.49200E-02
  1.17237E-06 -6.27349E-02
  1.33224E-06 -7.44770E-02
  1.49210E-06 -8.61939E-02
  1.59868E-06 -9.39717E-02
  1.86513E-06 -1.13245E-01
  2.13158E-06 -1.32213E-01
  2.34474E-06 -1.47133E-01
  2.66447E-06 -1.69055E-01
  3.19737E-06 -2.04310E-01
  3.73026E-06 -2.37935E-01
  4.26316E-06 -2.69948E-01
  4.79605E-06 -3.00403E-01
  5.32894E-06 -3.29372E-01
  5.86184E-06 -3.56932E-01
  6.39473E-06 -3.83165E-01
  7.46052E-06 -4.31979E-01
  8.52631E-06 -4.76436E-01
  9.59210E-06 -5.17097E-01
  1.06579E-05 -5.54455E-01
  1.17237E-05 -5.88938E-01
  1.33224E-05 -6.36057E-01
  1.49210E-05 -6.78538E-01
  1.59868E-05 -7.04688E-01
  1.86513E-05 -6.50807E-01
  2.13158E-05 -5.69395E-01
  2.34474E-05 -5.11837E-01
  2.66447E-05 -4.35516E-01
  3.19737E-05 -3.28921E-01
  3.73026E-05 -2.41575E-01
  4.26316E-05 -1.68627E-01
  4.79605E-05 -1.06851E-01
  5.32894E-05 -5.39937E-02
  5.86184E-05 -8.41064E-03
  6.39473E-05  3.11478E-02
  7.46052E-05  9.58950E-02
  8.52631E-05  1.45896E-01
  9.59210E-05  1.84885E-01
  1.06579E-04  2.15488E-01
  1.17237E-04  2.39573E-01
  1.33224E-04  2.66410E-01
  1.49210E-04  2.84987E-01
  1.59868E-04  2.93923E-01
  1.86513E-04  3.07636E-01
  2.13158E-04  3.12934E-01
  2.34474E-04  3.13293E-01
  2.66447E-04  3.09760E-01
  3.19737E-04  2.97931E-01
  3.73026E-04  2.82991E-01
  4.26316E-04  2.67365E-01
  4.79605E-04  2.52125E-01
  5.32894E-04  2.37735E-01
  5.86184E-04  2.24369E-01
  6.39473E-04  2.12038E-01
  7.46052E-04  1.90461E-01
  8.52631E-04  1.72145E-01
  9.59210E-04  1.56617E-01
  1.06579E-03  1.43398E-01
  1.17237E-03  1.32063E-01
  1.33224E-03  1.17859E-01
  1.49210E-03  1.06250E-01
  1.59868E-03  9.96369E-02
  1.86513E-03  8.60738E-02
  2.13158E-03  7.56253E-02
  2.34474E-03  6.88636E-02
  2.66447E-03  6.06459E-02
  3.19737E-03  5.04721E-02
  3.73026E-03  4.31401E-02
  4.26316E-03  3.76210E-02
  4.79605E-03  3.33260E-02
  5.32894E-03  2.98947E-02
  5.86184E-03  2.70947E-02
  6.39473E-03  2.47696E-02
  7.46052E-03  2.11382E-02
  8.52631E-03  1.84405E-02
  9.59210E-03  1.63637E-02
  1.06579E-02  1.47198E-02
  1.17237E-02  1.33891E-02
  1.33224E-02  1.18133E-02
  1.49210E-02  1.05949E-02
  1.59868E-02  9.92705E-03
  1.86513E-02  8.61471E-03
  2.13158E-02  7.65539E-03
  2.34474E-02  7.05863E-03
  2.66447E-02  6.35956E-03
  3.19737E-02  5.53635E-03
  3.73026E-02  4.97503E-03
  4.26316E-02  4.57262E-03
  4.79605E-02  4.27315E-03
  5.32894E-02  4.04373E-03
  5.86184E-02  3.86389E-03
  6.39473E-02  3.72023E-03
  7.46052E-02  3.50786E-03
  8.52631E-02  3.36135E-03
  9.59210E-02  3.25651E-03
  1.06579E-01  3.17939E-03
  1.17237E-01  3.12141E-03
  1.33224E-01  3.05882E-03
  1.49210E-01  3.01577E-03
  1.59868E-01  2.99449E-03
  1.86513E-01  2.95832E-03
  2.13158E-01  2.93753E-03
  2.34474E-01  2.92749E-03
  2.66447E-01  2.91907E-03
  3.19737E-01  2.91468E-03
  3.73026E-01  2.91581E-03
  4.26316E-01  2.91903E-03
  4.79605E-01  2.92286E-03
  5.32894E-01  2.92662E-03
  5.86184E-01  2.93003E-03
  6.39473E-01  2.93297E-03
  7.46052E-01  2.93734E-03
  8.52631E-01  2.93986E-03
  9.59210E-01  2.94084E-03
  1.06579E+00  2.94087E-03
  1.17237E+00  2.94087E-03
  1.33224E+00  2.94087E-03
  1.49210E+00  2.94087E-03
  1.59868E+00  2.94087E-03
  1.86513E+00  2.94087E-03
  2.13158E+00  2.94087E-03
  2.34474E+00  2.94087E-03
  2.66447E+00  2.94087E-03
  3.19737E+00  2.94087E-03
  3.73026E+00  2.94087E-03
  4.26316E+00  2.94087E-03
  4.79605E+00  2.94087E-03
  5.32894E+00  2.94087E-03
  5.86184E+00  2.94087E-03
  6.39473E+00  2.94087E-03
  7.46052E+00  2.94087E-03
  8.52631E+00  2.94087E-03
  9.59210E+00  2.94087E-03
  1.06579E+01  2.94087E-03
  1.17237E+01  2.94087E-03
  1.33224E+01  2.94087E-03
  1.49210E+01  2.94087E-03
  1.59868E+01  2.94087E-03
  1.86513E+01  2.94087E-03
  2.13158E+01  2.94087E-03
  2.34474E+01  2.94087E-03
  2.66447E+01  2.94087E-03
  3.19737E+01  2.94087E-03
  3.73026E+01  2.94087E-03
  4.26316E+01  2.94087E-03
  4.79605E+01  2.94087E-03
  5.32894E+01  2.94087E-03
  5.86184E+01  2.94087E-03
  6.39473E+01  2.94087E-03
  7.46052E+01  2.94087E-03
  8.52631E+01  2.94087E-03
  9.59210E+01  2.94087E-03
  1.06579E+02  2.94087E-03


==> anc/colstop/sbethe/sdbase/shcor-04.tab <==
# Atomic number =  4   (Be)   Projectile: proton
#
#  S(0) =  3.998664E+00
#  I(0) =  1.418214E+00 a.u. =  3.859157E+01 eV
#  D(0) =  2.818309E-03
#
#        Z =  4.00000E+00
#    EXPOT =  3.87094E+01 eV
#       S0 =  3.99866E+00
#   1-S0/Z =  3.34000E-04
#       Ec =  8.00000E+05 eV
#
#    P( 1) =  4.29450E-03
#    P( 2) = -2.14160E-03
#    P( 3) = -3.15430E-04
#    P( 4) =  3.60820E-04
#    P( 5) =  4.72520E-05
#    P( 6) = -1.07200E-05
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -3.24198E-02
  1.17237E-06 -3.81449E-02
  1.33224E-06 -4.69469E-02
  1.49210E-06 -5.59112E-02
  1.59868E-06 -6.19389E-02
  1.86513E-06 -7.70757E-02
  2.13158E-06 -9.21821E-02
  2.34474E-06 -1.04179E-01
  2.66447E-06 -1.21961E-01
  3.19737E-06 -1.50926E-01
  3.73026E-06 -1.79000E-01
  4.26316E-06 -2.06204E-01
  4.79605E-06 -2.32583E-01
  5.32894E-06 -2.58193E-01
  5.86184E-06 -2.83080E-01
  6.39473E-06 -3.07288E-01
  7.46052E-06 -3.53810E-01
  8.52631E-06 -3.98001E-01
  9.59210E-06 -4.40043E-01
  1.06579E-05 -4.80088E-01
  1.17237E-05 -5.18267E-01
  1.33224E-05 -5.72288E-01
  1.49210E-05 -6.22731E-01
  1.59868E-05 -6.54535E-01
  1.86513E-05 -7.28305E-01
  2.13158E-05 -6.75482E-01
  2.34474E-05 -6.28965E-01
  2.66447E-05 -5.67965E-01
  3.19737E-05 -4.83189E-01
  3.73026E-05 -4.13146E-01
  4.26316E-05 -3.53513E-01
  4.79605E-05 -3.01705E-01
  5.32894E-05 -2.56046E-01
  5.86184E-05 -2.15384E-01
  6.39473E-05 -1.78882E-01
  7.46052E-05 -1.15934E-01
  8.52631E-05 -6.36092E-02
  9.59210E-05 -1.95175E-02
  1.06579E-04  1.79950E-02
  1.17237E-04  5.01536E-02
  1.33224E-04  9.03005E-02
  1.49210E-04  1.22740E-01
  1.59868E-04  1.40913E-01
  1.86513E-04  1.76965E-01
  2.13158E-04  2.02821E-01
  2.34474E-04  2.18123E-01
  2.66447E-04  2.34455E-01
  3.19737E-04  2.49617E-01
  3.73026E-04  2.55334E-01
  4.26316E-04  2.55481E-01
  4.79605E-04  2.52306E-01
  5.32894E-04  2.47168E-01
  5.86184E-04  2.40896E-01
  6.39473E-04  2.34022E-01
  7.46052E-04  2.19692E-01
  8.52631E-04  2.05493E-01
  9.59210E-04  1.92614E-01
  1.06579E-03  1.80519E-01
  1.17237E-03  1.69408E-01
  1.33224E-03  1.54601E-01
  1.49210E-03  1.41815E-01
  1.59868E-03  1.34268E-01
  1.86513E-03  1.18209E-01
  2.13158E-03  1.05317E-01
  2.34474E-03  9.67335E-02
  2.66447E-03  8.60484E-02
  3.19737E-03  7.24309E-02
  3.73026E-03  6.23460E-02
  4.26316E-03  5.46018E-02
  4.79605E-03  4.84829E-02
  5.32894E-03  4.35357E-02
  5.86184E-03  3.94597E-02
  6.39473E-03  3.60480E-02
  7.46052E-03  3.06709E-02
  8.52631E-03  2.66378E-02
  9.59210E-03  2.35109E-02
  1.06579E-02  2.10223E-02
  1.17237E-02  1.89994E-02
  1.33224E-02  1.65944E-02
  1.49210E-02  1.47280E-02
  1.59868E-02  1.37024E-02
  1.86513E-02  1.16820E-02
  2.13158E-02  1.02007E-02
  2.34474E-02  9.27719E-03
  2.66447E-02  8.19305E-03
  3.19737E-02  6.91206E-03
  3.73026E-02  6.03447E-03
  4.26316E-02  5.40182E-03
  4.79605E-02  4.92791E-03
  5.32894E-02  4.56211E-03
  5.86184E-02  4.27286E-03
  6.39473E-02  4.03954E-03
  7.46052E-02  3.68899E-03
  8.52631E-02  3.44082E-03
  9.59210E-02  3.25781E-03
  1.06579E-01  3.11845E-03
  1.17237E-01  3.00955E-03
  1.33224E-01  2.88546E-03
  1.49210E-01  2.79342E-03
  1.59868E-01  2.74448E-03
  1.86513E-01  2.65154E-03
  2.13158E-01  2.58625E-03
  2.34474E-01  2.54665E-03
  2.66447E-01  2.50101E-03
  3.19737E-01  2.44751E-03
  3.73026E-01  2.41014E-03
  4.26316E-01  2.38188E-03
  4.79605E-01  2.35922E-03
  5.32894E-01  2.34022E-03
  5.86184E-01  2.32374E-03
  6.39473E-01  2.30910E-03
  7.46052E-01  2.28360E-03
  8.52631E-01  2.26157E-03
  9.59210E-01  2.24188E-03
  1.06579E+00  2.23482E-03
  1.17237E+00  2.23482E-03
  1.33224E+00  2.23482E-03
  1.49210E+00  2.23482E-03
  1.59868E+00  2.23482E-03
  1.86513E+00  2.23482E-03
  2.13158E+00  2.23482E-03
  2.34474E+00  2.23482E-03
  2.66447E+00  2.23482E-03
  3.19737E+00  2.23482E-03
  3.73026E+00  2.23482E-03
  4.26316E+00  2.23482E-03
  4.79605E+00  2.23482E-03
  5.32894E+00  2.23482E-03
  5.86184E+00  2.23482E-03
  6.39473E+00  2.23482E-03
  7.46052E+00  2.23482E-03
  8.52631E+00  2.23482E-03
  9.59210E+00  2.23482E-03
  1.06579E+01  2.23482E-03
  1.17237E+01  2.23482E-03
  1.33224E+01  2.23482E-03
  1.49210E+01  2.23482E-03
  1.59868E+01  2.23482E-03
  1.86513E+01  2.23482E-03
  2.13158E+01  2.23482E-03
  2.34474E+01  2.23482E-03
  2.66447E+01  2.23482E-03
  3.19737E+01  2.23482E-03
  3.73026E+01  2.23482E-03
  4.26316E+01  2.23482E-03
  4.79605E+01  2.23482E-03
  5.32894E+01  2.23482E-03
  5.86184E+01  2.23482E-03
  6.39473E+01  2.23482E-03
  7.46052E+01  2.23482E-03
  8.52631E+01  2.23482E-03
  9.59210E+01  2.23482E-03
  1.06579E+02  2.23482E-03


==> anc/colstop/sbethe/sdbase/shcor-05.tab <==
# Atomic number =  5   (B )   Projectile: proton
#
#  S(0) =  4.997820E+00
#  I(0) =  1.798837E+00 a.u. =  4.894885E+01 eV
#  D(0) =  4.174421E-03
#
#        Z =  5.00000E+00
#    EXPOT =  4.91411E+01 eV
#       S0 =  4.99782E+00
#   1-S0/Z =  4.36000E-04
#       Ec =  1.00000E+06 eV
#
#    P( 1) =  8.79120E-03
#    P( 2) = -4.78550E-03
#    P( 3) = -6.18720E-04
#    P( 4) =  9.53340E-04
#    P( 5) = -4.83590E-05
#    P( 6) = -8.44220E-06
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -1.17203E-02
  1.17237E-06 -1.41000E-02
  1.33224E-06 -1.78674E-02
  1.49210E-06 -2.18225E-02
  1.59868E-06 -2.45414E-02
  1.86513E-06 -3.15557E-02
  2.13158E-06 -3.87917E-02
  2.34474E-06 -4.46872E-02
  2.66447E-06 -5.36452E-02
  3.19737E-06 -6.87407E-02
  3.73026E-06 -8.39098E-02
  4.26316E-06 -9.90705E-02
  4.79605E-06 -1.14185E-01
  5.32894E-06 -1.29232E-01
  5.86184E-06 -1.44206E-01
  6.39473E-06 -1.59101E-01
  7.46052E-06 -1.88653E-01
  8.52631E-06 -2.17877E-01
  9.59210E-06 -2.46761E-01
  1.06579E-05 -2.75284E-01
  1.17237E-05 -3.03423E-01
  1.33224E-05 -3.44859E-01
  1.49210E-05 -3.85302E-01
  1.59868E-05 -4.11683E-01
  1.86513E-05 -4.75515E-01
  2.13158E-05 -5.36256E-01
  2.34474E-05 -5.82627E-01
  2.66447E-05 -5.44227E-01
  3.19737E-05 -4.62922E-01
  3.73026E-05 -3.99755E-01
  4.26316E-05 -3.48541E-01
  4.79605E-05 -3.05652E-01
  5.32894E-05 -2.68828E-01
  5.86184E-05 -2.36591E-01
  6.39473E-05 -2.07940E-01
  7.46052E-05 -1.58776E-01
  8.52631E-05 -1.17648E-01
  9.59210E-05 -8.24396E-02
  1.06579E-04 -5.18072E-02
  1.17237E-04 -2.48568E-02
  1.33224E-04  1.00425E-02
  1.49210E-04  3.96168E-02
  1.59868E-04  5.69117E-02
  1.86513E-04  9.33403E-02
  2.13158E-04  1.22089E-01
  2.34474E-04  1.40801E-01
  2.66447E-04  1.63289E-01
  3.19737E-04  1.89802E-01
  3.73026E-04  2.06743E-01
  4.26316E-04  2.17241E-01
  4.79605E-04  2.23298E-01
  5.32894E-04  2.26244E-01
  5.86184E-04  2.26986E-01
  6.39473E-04  2.26158E-01
  7.46052E-04  2.21482E-01
  8.52631E-04  2.14516E-01
  9.59210E-04  2.06523E-01
  1.06579E-03  1.97914E-01
  1.17237E-03  1.90036E-01
  1.33224E-03  1.78159E-01
  1.49210E-03  1.66892E-01
  1.59868E-03  1.59869E-01
  1.86513E-03  1.44123E-01
  2.13158E-03  1.30771E-01
  2.34474E-03  1.21562E-01
  2.66447E-03  1.09758E-01
  3.19737E-03  9.41888E-02
  3.73026E-03  8.22852E-02
  4.26316E-03  7.29280E-02
  4.79605E-03  6.53991E-02
  5.32894E-03  5.92221E-02
  5.86184E-03  5.40708E-02
  6.39473E-03  4.97146E-02
  7.46052E-03  4.27633E-02
  8.52631E-03  3.74777E-02
  9.59210E-03  3.33349E-02
  1.06579E-02  3.00085E-02
  1.17237E-02  2.72848E-02
  1.33224E-02  2.40222E-02
  1.49210E-02  2.14715E-02
  1.59868E-02  2.00627E-02
  1.86513E-02  1.72723E-02
  2.13158E-02  1.52136E-02
  2.34474E-02  1.39248E-02
  2.66447E-02  1.24068E-02
  3.19737E-02  1.06073E-02
  3.73026E-02  9.37223E-03
  4.26316E-02  8.48195E-03
  4.79605E-02  7.81605E-03
  5.32894E-02  7.30336E-03
  5.86184E-02  6.89932E-03
  6.39473E-02  6.57473E-03
  7.46052E-02  6.09043E-03
  8.52631E-02  5.75133E-03
  9.59210E-02  5.50434E-03
  1.06579E-01  5.31879E-03
  1.17237E-01  5.17585E-03
  1.33224E-01  5.01599E-03
  1.49210E-01  4.90020E-03
  1.59868E-01  4.83991E-03
  1.86513E-01  4.72854E-03
  2.13158E-01  4.65350E-03
  2.34474E-01  4.60964E-03
  2.66447E-01  4.56090E-03
  3.19737E-01  4.50651E-03
  3.73026E-01  4.47015E-03
  4.26316E-01  4.44317E-03
  4.79605E-01  4.42146E-03
  5.32894E-01  4.40290E-03
  5.86184E-01  4.38633E-03
  6.39473E-01  4.37107E-03
  7.46052E-01  4.34305E-03
  8.52631E-01  4.31714E-03
  9.59210E-01  4.29262E-03
  1.06579E+00  4.28352E-03
  1.17237E+00  4.28352E-03
  1.33224E+00  4.28352E-03
  1.49210E+00  4.28352E-03
  1.59868E+00  4.28352E-03
  1.86513E+00  4.28352E-03
  2.13158E+00  4.28352E-03
  2.34474E+00  4.28352E-03
  2.66447E+00  4.28352E-03
  3.19737E+00  4.28352E-03
  3.73026E+00  4.28352E-03
  4.26316E+00  4.28352E-03
  4.79605E+00  4.28352E-03
  5.32894E+00  4.28352E-03
  5.86184E+00  4.28352E-03
  6.39473E+00  4.28352E-03
  7.46052E+00  4.28352E-03
  8.52631E+00  4.28352E-03
  9.59210E+00  4.28352E-03
  1.06579E+01  4.28352E-03
  1.17237E+01  4.28352E-03
  1.33224E+01  4.28352E-03
  1.49210E+01  4.28352E-03
  1.59868E+01  4.28352E-03
  1.86513E+01  4.28352E-03
  2.13158E+01  4.28352E-03
  2.34474E+01  4.28352E-03
  2.66447E+01  4.28352E-03
  3.19737E+01  4.28352E-03
  3.73026E+01  4.28352E-03
  4.26316E+01  4.28352E-03
  4.79605E+01  4.28352E-03
  5.32894E+01  4.28352E-03
  5.86184E+01  4.28352E-03
  6.39473E+01  4.28352E-03
  7.46052E+01  4.28352E-03
  8.52631E+01  4.28352E-03
  9.59210E+01  4.28352E-03
  1.06579E+02  4.28352E-03


==> anc/colstop/sbethe/sdbase/shcor-06.tab <==
# Atomic number =  6   (C )   Projectile: proton
#
#  S(0) =  5.996630E+00
#  I(0) =  2.274934E+00 a.u. =  6.190411E+01 eV
#  D(0) =  6.221566E-03
#
#        Z =  6.00000E+00
#    EXPOT =  6.22104E+01 eV
#       S0 =  5.99663E+00
#   1-S0/Z =  5.61670E-04
#       Ec =  1.20000E+06 eV
#
#    P( 1) =  6.51450E-03
#    P( 2) = -7.92710E-04
#    P( 3) = -4.22740E-03
#    P( 4) =  2.54870E-03
#    P( 5) = -3.09290E-04
#    P( 6) =  4.06310E-06
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -4.57372E-03
  1.17237E-06 -5.60229E-03
  1.33224E-06 -7.26875E-03
  1.49210E-06 -9.06094E-03
  1.59868E-06 -1.03152E-02
  1.86513E-06 -1.36228E-02
  2.13158E-06 -1.71292E-02
  2.34474E-06 -2.00468E-02
  2.66447E-06 -2.45721E-02
  3.19737E-06 -3.24143E-02
  3.73026E-06 -4.05271E-02
  4.26316E-06 -4.88337E-02
  4.79605E-06 -5.72868E-02
  5.32894E-06 -6.58546E-02
  5.86184E-06 -7.45169E-02
  6.39473E-06 -8.32591E-02
  7.46052E-06 -1.00943E-01
  8.52631E-06 -1.18847E-01
  9.59210E-06 -1.36932E-01
  1.06579E-05 -1.55165E-01
  1.17237E-05 -1.73515E-01
  1.33224E-05 -2.01197E-01
  1.49210E-05 -2.28985E-01
  1.59868E-05 -2.47524E-01
  1.86513E-05 -2.93751E-01
  2.13158E-05 -3.39541E-01
  2.34474E-05 -3.75681E-01
  2.66447E-05 -4.28833E-01
  3.19737E-05 -4.62649E-01
  3.73026E-05 -3.89148E-01
  4.26316E-05 -3.31518E-01
  4.79605E-05 -2.85036E-01
  5.32894E-05 -2.46643E-01
  5.86184E-05 -2.14280E-01
  6.39473E-05 -1.86527E-01
  7.46052E-05 -1.41067E-01
  8.52631E-05 -1.04973E-01
  9.59210E-05 -7.52458E-02
  1.06579E-04 -5.00822E-02
  1.17237E-04 -2.83230E-02
  1.33224E-04 -4.71903E-04
  1.49210E-04  2.30664E-02
  1.59868E-04  3.68968E-02
  1.86513E-04  6.64283E-02
  2.13158E-04  9.04318E-02
  2.34474E-04  1.06586E-01
  2.66447E-04  1.26876E-01
  3.19737E-04  1.52694E-01
  3.73026E-04  1.71248E-01
  4.26316E-04  1.84625E-01
  4.79605E-04  1.94182E-01
  5.32894E-04  2.00869E-01
  5.86184E-04  2.05364E-01
  6.39473E-04  2.08176E-01
  7.46052E-04  2.10166E-01
  8.52631E-04  2.08922E-01
  9.59210E-04  2.05703E-01
  1.06579E-03  2.01298E-01
  1.17237E-03  1.96197E-01
  1.33224E-03  1.87631E-01
  1.49210E-03  1.79741E-01
  1.59868E-03  1.74289E-01
  1.86513E-03  1.60955E-01
  2.13158E-03  1.48698E-01
  2.34474E-03  1.39827E-01
  2.66447E-03  1.28023E-01
  3.19737E-03  1.11783E-01
  3.73026E-03  9.88937E-02
  4.26316E-03  8.84888E-02
  4.79605E-03  7.99455E-02
  5.32894E-03  7.28222E-02
  5.86184E-03  6.68021E-02
  6.39473E-03  6.16540E-02
  7.46052E-03  5.33269E-02
  8.52631E-03  4.68992E-02
  9.59210E-03  4.17998E-02
  1.06579E-02  3.76640E-02
  1.17237E-02  3.42484E-02
  1.33224E-02  3.01203E-02
  1.49210E-02  2.68628E-02
  1.59868E-02  2.50514E-02
  1.86513E-02  2.14354E-02
  2.13158E-02  1.87410E-02
  2.34474E-02  1.70413E-02
  2.66447E-02  1.50249E-02
  3.19737E-02  1.26113E-02
  3.73026E-02  1.09369E-02
  4.26316E-02  9.71882E-03
  4.79605E-02  8.80035E-03
  5.32894E-02  8.08799E-03
  5.86184E-02  7.52278E-03
  6.39473E-02  7.06584E-03
  7.46052E-02  6.37821E-03
  8.52631E-02  5.89145E-03
  9.59210E-02  5.53334E-03
  1.06579E-01  5.26176E-03
  1.17237E-01  5.05069E-03
  1.33224E-01  4.81223E-03
  1.49210E-01  4.63753E-03
  1.59868E-01  4.54574E-03
  1.86513E-01  4.37449E-03
  2.13158E-01  4.25766E-03
  2.34474E-01  4.18882E-03
  2.66447E-01  4.11202E-03
  3.19737E-01  4.02659E-03
  3.73026E-01  3.97062E-03
  4.26316E-01  3.93058E-03
  4.79605E-01  3.89981E-03
  5.32894E-01  3.87479E-03
  5.86184E-01  3.85349E-03
  6.39473E-01  3.83472E-03
  7.46052E-01  3.80206E-03
  8.52631E-01  3.77345E-03
  9.59210E-01  3.74736E-03
  1.06579E+00  3.73786E-03
  1.17237E+00  3.73786E-03
  1.33224E+00  3.73786E-03
  1.49210E+00  3.73786E-03
  1.59868E+00  3.73786E-03
  1.86513E+00  3.73786E-03
  2.13158E+00  3.73786E-03
  2.34474E+00  3.73786E-03
  2.66447E+00  3.73786E-03
  3.19737E+00  3.73786E-03
  3.73026E+00  3.73786E-03
  4.26316E+00  3.73786E-03
  4.79605E+00  3.73786E-03
  5.32894E+00  3.73786E-03
  5.86184E+00  3.73786E-03
  6.39473E+00  3.73786E-03
  7.46052E+00  3.73786E-03
  8.52631E+00  3.73786E-03
  9.59210E+00  3.73786E-03
  1.06579E+01  3.73786E-03
  1.17237E+01  3.73786E-03
  1.33224E+01  3.73786E-03
  1.49210E+01  3.73786E-03
  1.59868E+01  3.73786E-03
  1.86513E+01  3.73786E-03
  2.13158E+01  3.73786E-03
  2.34474E+01  3.73786E-03
  2.66447E+01  3.73786E-03
  3.19737E+01  3.73786E-03
  3.73026E+01  3.73786E-03
  4.26316E+01  3.73786E-03
  4.79605E+01  3.73786E-03
  5.32894E+01  3.73786E-03
  5.86184E+01  3.73786E-03
  6.39473E+01  3.73786E-03
  7.46052E+01  3.73786E-03
  8.52631E+01  3.73786E-03
  9.59210E+01  3.73786E-03
  1.06579E+02  3.73786E-03


==> anc/colstop/sbethe/sdbase/shcor-07.tab <==
# Atomic number =  7   (N )   Projectile: proton
#
#  S(0) =  6.995102E+00
#  I(0) =  2.818590E+00 a.u. =  7.669774E+01 eV
#  D(0) =  1.036331E-02
#
#        Z =  7.00000E+00
#    EXPOT =  7.71520E+01 eV
#       S0 =  6.99510E+00
#   1-S0/Z =  6.99710E-04
#       Ec =  1.40000E+06 eV
#
#    P( 1) =  2.05960E-03
#    P( 2) =  7.84860E-03
#    P( 3) = -1.18970E-02
#    P( 4) =  5.87900E-03
#    P( 5) = -9.18080E-04
#    P( 6) =  4.20180E-05
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -1.87732E-03
  1.17237E-06 -2.33556E-03
  1.33224E-06 -3.09366E-03
  1.49210E-06 -3.92686E-03
  1.59868E-06 -4.51938E-03
  1.86513E-06 -6.11360E-03
  2.13158E-06 -7.84615E-03
  2.34474E-06 -9.31644E-03
  2.66447E-06 -1.16414E-02
  3.19737E-06 -1.57806E-02
  3.73026E-06 -2.01860E-02
  4.26316E-06 -2.48060E-02
  4.79605E-06 -2.96046E-02
  5.32894E-06 -3.45553E-02
  5.86184E-06 -3.96383E-02
  6.39473E-06 -4.48383E-02
  7.46052E-06 -5.55447E-02
  8.52631E-06 -6.66031E-02
  9.59210E-06 -7.79639E-02
  1.06579E-05 -8.95908E-02
  1.17237E-05 -1.01454E-01
  1.33224E-05 -1.19637E-01
  1.49210E-05 -1.38222E-01
  1.59868E-05 -1.50803E-01
  1.86513E-05 -1.82788E-01
  2.13158E-05 -2.15336E-01
  2.34474E-05 -2.41627E-01
  2.66447E-05 -2.81248E-01
  3.19737E-05 -3.47105E-01
  3.73026E-05 -4.11925E-01
  4.26316E-05 -3.50690E-01
  4.79605E-05 -2.94090E-01
  5.32894E-05 -2.47698E-01
  5.86184E-05 -2.09077E-01
  6.39473E-05 -1.76476E-01
  7.46052E-05 -1.24569E-01
  8.52631E-05 -8.51228E-02
  9.59210E-05 -5.40904E-02
  1.06579E-04 -2.89663E-02
  1.17237E-04 -8.13843E-03
  1.33224E-04  1.73493E-02
  1.49210E-04  3.79237E-02
  1.59868E-04  4.96486E-02
  1.86513E-04  7.39439E-02
  2.13158E-04  9.31504E-02
  2.34474E-04  1.05947E-01
  2.66447E-04  1.22011E-01
  3.19737E-04  1.42764E-01
  3.73026E-04  1.58277E-01
  4.26316E-04  1.70066E-01
  4.79605E-04  1.79085E-01
  5.32894E-04  1.85960E-01
  5.86184E-04  1.91145E-01
  6.39473E-04  1.94975E-01
  7.46052E-04  1.99558E-01
  8.52631E-04  2.01183E-01
  9.59210E-04  2.00806E-01
  1.06579E-03  1.99055E-01
  1.17237E-03  1.96377E-01
  1.33224E-03  1.91252E-01
  1.49210E-03  1.85382E-01
  1.59868E-03  1.81342E-01
  1.86513E-03  1.71153E-01
  2.13158E-03  1.60844E-01
  2.34474E-03  1.52965E-01
  2.66447E-03  1.42031E-01
  3.19737E-03  1.26266E-01
  3.73026E-03  1.13224E-01
  4.26316E-03  1.02378E-01
  4.79605E-03  9.32677E-02
  5.32894E-03  8.55328E-02
  5.86184E-03  7.88977E-02
  6.39473E-03  7.31519E-02
  7.46052E-03  6.37166E-02
  8.52631E-03  5.63108E-02
  9.59210E-03  5.03571E-02
  1.06579E-02  4.54758E-02
  1.17237E-02  4.14075E-02
  1.33224E-02  3.64441E-02
  1.49210E-02  3.24898E-02
  1.59868E-02  3.02759E-02
  1.86513E-02  2.58225E-02
  2.13158E-02  2.24728E-02
  2.34474E-02  2.03449E-02
  2.66447E-02  1.78045E-02
  3.19737E-02  1.47385E-02
  3.73026E-02  1.25933E-02
  4.26316E-02  1.10222E-02
  4.79605E-02  9.83058E-03
  5.32894E-02  8.90175E-03
  5.86184E-02  8.16151E-03
  6.39473E-02  7.56064E-03
  7.46052E-02  6.65158E-03
  8.52631E-02  6.00376E-03
  9.59210E-02  5.52421E-03
  1.06579E-01  5.15840E-03
  1.17237E-01  4.87250E-03
  1.33224E-01  4.54732E-03
  1.49210E-01  4.30716E-03
  1.59868E-01  4.18013E-03
  1.86513E-01  3.94104E-03
  2.13158E-01  3.77580E-03
  2.34474E-01  3.67731E-03
  2.66447E-01  3.56613E-03
  3.19737E-01  3.44039E-03
  3.73026E-01  3.35658E-03
  4.26316E-01  3.29597E-03
  4.79605E-01  3.24923E-03
  5.32894E-01  3.21130E-03
  5.86184E-01  3.17926E-03
  6.39473E-01  3.15133E-03
  7.46052E-01  3.10367E-03
  8.52631E-01  3.06308E-03
  9.59210E-01  3.02703E-03
  1.06579E+00  3.01414E-03
  1.17237E+00  3.01414E-03
  1.33224E+00  3.01414E-03
  1.49210E+00  3.01414E-03
  1.59868E+00  3.01414E-03
  1.86513E+00  3.01414E-03
  2.13158E+00  3.01414E-03
  2.34474E+00  3.01414E-03
  2.66447E+00  3.01414E-03
  3.19737E+00  3.01414E-03
  3.73026E+00  3.01414E-03
  4.26316E+00  3.01414E-03
  4.79605E+00  3.01414E-03
  5.32894E+00  3.01414E-03
  5.86184E+00  3.01414E-03
  6.39473E+00  3.01414E-03
  7.46052E+00  3.01414E-03
  8.52631E+00  3.01414E-03
  9.59210E+00  3.01414E-03
  1.06579E+01  3.01414E-03
  1.17237E+01  3.01414E-03
  1.33224E+01  3.01414E-03
  1.49210E+01  3.01414E-03
  1.59868E+01  3.01414E-03
  1.86513E+01  3.01414E-03
  2.13158E+01  3.01414E-03
  2.34474E+01  3.01414E-03
  2.66447E+01  3.01414E-03
  3.19737E+01  3.01414E-03
  3.73026E+01  3.01414E-03
  4.26316E+01  3.01414E-03
  4.79605E+01  3.01414E-03
  5.32894E+01  3.01414E-03
  5.86184E+01  3.01414E-03
  6.39473E+01  3.01414E-03
  7.46052E+01  3.01414E-03
  8.52631E+01  3.01414E-03
  9.59210E+01  3.01414E-03
  1.06579E+02  3.01414E-03


==> anc/colstop/sbethe/sdbase/shcor-08.tab <==
# Atomic number =  8   (O )   Projectile: proton
#
#  S(0) =  7.993227E+00
#  I(0) =  3.423062E+00 a.u. =  9.314626E+01 eV
#  D(0) =  1.492321E-02
#
#        Z =  8.00000E+00
#    EXPOT =  9.37953E+01 eV
#       S0 =  7.99323E+00
#   1-S0/Z =  8.46620E-04
#       Ec =  1.60000E+06 eV
#
#    P( 1) =  1.68160E-03
#    P( 2) =  8.60240E-03
#    P( 3) = -1.37930E-02
#    P( 4) =  7.29080E-03
#    P( 5) = -1.23650E-03
#    P( 6) =  6.34430E-05
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -8.10810E-04
  1.17237E-06 -1.01805E-03
  1.33224E-06 -1.36679E-03
  1.49210E-06 -1.75716E-03
  1.59868E-06 -2.03865E-03
  1.86513E-06 -2.80957E-03
  2.13158E-06 -3.66655E-03
  2.34474E-06 -4.40727E-03
  2.66447E-06 -5.60058E-03
  3.19737E-06 -7.78244E-03
  3.73026E-06 -1.01730E-02
  4.26316E-06 -1.27439E-02
  4.79605E-06 -1.54734E-02
  5.32894E-06 -1.83445E-02
  5.86184E-06 -2.13430E-02
  6.39473E-06 -2.44574E-02
  7.46052E-06 -3.09964E-02
  8.52631E-06 -3.78993E-02
  9.59210E-06 -4.51195E-02
  1.06579E-05 -5.26213E-02
  1.17237E-05 -6.03756E-02
  1.33224E-05 -7.24308E-02
  1.49210E-05 -8.49373E-02
  1.59868E-05 -9.34981E-02
  1.86513E-05 -1.15582E-01
  2.13158E-05 -1.38491E-01
  2.34474E-05 -1.57301E-01
  2.66447E-05 -1.86147E-01
  3.19737E-05 -2.35377E-01
  3.73026E-05 -2.85337E-01
  4.26316E-05 -3.35391E-01
  4.79605E-05 -3.37601E-01
  5.32894E-05 -2.81267E-01
  5.86184E-05 -2.34047E-01
  6.39473E-05 -1.94034E-01
  7.46052E-05 -1.30290E-01
  8.52631E-05 -8.21785E-02
  9.59210E-05 -4.48873E-02
  1.06579E-04 -1.53172E-02
  1.17237E-04  8.59427E-03
  1.33224E-04  3.68397E-02
  1.49210E-04  5.86085E-02
  1.59868E-04  7.05413E-02
  1.86513E-04  9.40334E-02
  2.13158E-04  1.11400E-01
  2.34474E-04  1.22382E-01
  2.66447E-04  1.35557E-01
  3.19737E-04  1.51767E-01
  3.73026E-04  1.63473E-01
  4.26316E-04  1.72303E-01
  4.79605E-04  1.79102E-01
  5.32894E-04  1.84388E-01
  5.86184E-04  1.88496E-01
  6.39473E-04  1.91663E-01
  7.46052E-04  1.95812E-01
  8.52631E-04  1.97802E-01
  9.59210E-04  1.98238E-01
  1.06579E-03  1.97553E-01
  1.17237E-03  1.96049E-01
  1.33224E-03  1.92718E-01
  1.49210E-03  1.88551E-01
  1.59868E-03  1.85481E-01
  1.86513E-03  1.76951E-01
  2.13158E-03  1.69098E-01
  2.34474E-03  1.62556E-01
  2.66447E-03  1.52938E-01
  3.19737E-03  1.38251E-01
  3.73026E-03  1.25533E-01
  4.26316E-03  1.14630E-01
  4.79605E-03  1.05267E-01
  5.32894E-03  9.71802E-02
  5.86184E-03  9.01468E-02
  6.39473E-03  8.39856E-02
  7.46052E-03  7.37277E-02
  8.52631E-03  6.55538E-02
  9.59210E-03  5.89027E-02
  1.06579E-02  5.33947E-02
  1.17237E-02  4.87648E-02
  1.33224E-02  4.30654E-02
  1.49210E-02  3.84823E-02
  1.59868E-02  3.58988E-02
  1.86513E-02  3.06608E-02
  2.13158E-02  2.66815E-02
  2.34474E-02  2.41339E-02
  2.66447E-02  2.10704E-02
  3.19737E-02  1.73365E-02
  3.73026E-02  1.46962E-02
  4.26316E-02  1.27451E-02
  4.79605E-02  1.12541E-02
  5.32894E-02  1.00840E-02
  5.86184E-02  9.14600E-03
  6.39473E-02  8.38052E-03
  7.46052E-02  7.21459E-03
  8.52631E-02  6.37714E-03
  9.59210E-02  5.75318E-03
  1.06579E-01  5.27472E-03
  1.17237E-01  4.89918E-03
  1.33224E-01  4.47043E-03
  1.49210E-01  4.15284E-03
  1.59868E-01  3.98468E-03
  1.86513E-01  3.66839E-03
  2.13158E-01  3.45083E-03
  2.34474E-01  3.32222E-03
  2.66447E-01  3.17891E-03
  3.19737E-01  3.02138E-03
  3.73026E-01  2.92138E-03
  4.26316E-01  2.85323E-03
  4.79605E-01  2.80400E-03
  5.32894E-01  2.76663E-03
  5.86184E-01  2.73703E-03
  6.39473E-01  2.71271E-03
  7.46052E-01  2.67413E-03
  8.52631E-01  2.64363E-03
  9.59210E-01  2.61779E-03
  1.06579E+00  2.60874E-03
  1.17237E+00  2.60874E-03
  1.33224E+00  2.60874E-03
  1.49210E+00  2.60874E-03
  1.59868E+00  2.60874E-03
  1.86513E+00  2.60874E-03
  2.13158E+00  2.60874E-03
  2.34474E+00  2.60874E-03
  2.66447E+00  2.60874E-03
  3.19737E+00  2.60874E-03
  3.73026E+00  2.60874E-03
  4.26316E+00  2.60874E-03
  4.79605E+00  2.60874E-03
  5.32894E+00  2.60874E-03
  5.86184E+00  2.60874E-03
  6.39473E+00  2.60874E-03
  7.46052E+00  2.60874E-03
  8.52631E+00  2.60874E-03
  9.59210E+00  2.60874E-03
  1.06579E+01  2.60874E-03
  1.17237E+01  2.60874E-03
  1.33224E+01  2.60874E-03
  1.49210E+01  2.60874E-03
  1.59868E+01  2.60874E-03
  1.86513E+01  2.60874E-03
  2.13158E+01  2.60874E-03
  2.34474E+01  2.60874E-03
  2.66447E+01  2.60874E-03
  3.19737E+01  2.60874E-03
  3.73026E+01  2.60874E-03
  4.26316E+01  2.60874E-03
  4.79605E+01  2.60874E-03
  5.32894E+01  2.60874E-03
  5.86184E+01  2.60874E-03
  6.39473E+01  2.60874E-03
  7.46052E+01  2.60874E-03
  8.52631E+01  2.60874E-03
  9.59210E+01  2.60874E-03
  1.06579E+02  2.60874E-03


==> anc/colstop/sbethe/sdbase/shcor-09.tab <==
# Atomic number =  9   (F )   Projectile: proton
#
#  S(0) =  8.990984E+00
#  I(0) =  4.085897E+00 a.u. =  1.111829E+02 eV
#  D(0) =  2.068591E-02
#
#        Z =  9.00000E+00
#    EXPOT =  1.12075E+02 eV
#       S0 =  8.99098E+00
#   1-S0/Z =  1.00180E-03
#       Ec =  1.80000E+06 eV
#
#    P( 1) =  2.07810E-03
#    P( 2) =  8.76870E-03
#    P( 3) = -1.58260E-02
#    P( 4) =  9.01110E-03
#    P( 5) = -1.66290E-03
#    P( 6) =  9.58730E-05
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -3.74678E-04
  1.17237E-06 -4.70208E-04
  1.33224E-06 -6.32090E-04
  1.49210E-06 -8.14968E-04
  1.59868E-06 -9.47902E-04
  1.86513E-06 -1.31637E-03
  2.13158E-06 -1.73304E-03
  2.34474E-06 -2.09874E-03
  2.66447E-06 -2.69793E-03
  3.19737E-06 -3.82237E-03
  3.73026E-06 -5.09192E-03
  4.26316E-06 -6.49509E-03
  4.79605E-06 -8.02196E-03
  5.32894E-06 -9.66383E-03
  5.86184E-06 -1.14128E-02
  6.39473E-06 -1.32619E-02
  7.46052E-06 -1.72351E-02
  8.52631E-06 -2.15392E-02
  9.59210E-06 -2.61378E-02
  1.06579E-05 -3.10009E-02
  1.17237E-05 -3.61034E-02
  1.33224E-05 -4.41610E-02
  1.49210E-05 -5.26522E-02
  1.59868E-05 -5.85302E-02
  1.86513E-05 -7.38997E-02
  2.13158E-05 -9.01114E-02
  2.34474E-05 -1.03601E-01
  2.66447E-05 -1.24570E-01
  3.19737E-05 -1.61086E-01
  3.73026E-05 -1.99020E-01
  4.26316E-05 -2.37859E-01
  4.79605E-05 -2.77195E-01
  5.32894E-05 -3.16698E-01
  5.86184E-05 -2.85433E-01
  6.39473E-05 -2.37616E-01
  7.46052E-05 -1.60459E-01
  8.52631E-05 -1.01468E-01
  9.59210E-05 -5.53967E-02
  1.06579E-04 -1.87660E-02
  1.17237E-04  1.08095E-02
  1.33224E-04  4.54753E-02
  1.49210E-04  7.17829E-02
  1.59868E-04  8.59259E-02
  1.86513E-04  1.12947E-01
  2.13158E-04  1.31870E-01
  2.34474E-04  1.43201E-01
  2.66447E-04  1.55987E-01
  3.19737E-04  1.70286E-01
  3.73026E-04  1.79539E-01
  4.26316E-04  1.85909E-01
  4.79605E-04  1.90461E-01
  5.32894E-04  1.93797E-01
  5.86184E-04  1.96260E-01
  6.39473E-04  1.98069E-01
  7.46052E-04  2.00250E-01
  8.52631E-04  2.01054E-01
  9.59210E-04  2.00880E-01
  1.06579E-03  1.99984E-01
  1.17237E-03  1.98548E-01
  1.33224E-03  1.95654E-01
  1.49210E-03  1.92136E-01
  1.59868E-03  1.89558E-01
  1.86513E-03  1.82641E-01
  2.13158E-03  1.75217E-01
  2.34474E-03  1.69897E-01
  2.66447E-03  1.61615E-01
  3.19737E-03  1.48248E-01
  3.73026E-03  1.36155E-01
  4.26316E-03  1.25479E-01
  4.79605E-03  1.16112E-01
  5.32894E-03  1.07885E-01
  5.86184E-03  1.00631E-01
  6.39473E-03  9.42039E-02
  7.46052E-03  8.33573E-02
  8.52631E-03  7.45842E-02
  9.59210E-03  6.73601E-02
  1.06579E-02  6.13185E-02
  1.17237E-02  5.61977E-02
  1.33224E-02  4.98390E-02
  1.49210E-02  4.46797E-02
  1.59868E-02  4.17525E-02
  1.86513E-02  3.57734E-02
  2.13158E-02  3.11887E-02
  2.34474E-02  2.82327E-02
  2.66447E-02  2.46547E-02
  3.19737E-02  2.02556E-02
  3.73026E-02  1.71165E-02
  4.26316E-02  1.47795E-02
  4.79605E-02  1.29823E-02
  5.32894E-02  1.15645E-02
  5.86184E-02  1.04225E-02
  6.39473E-02  9.48691E-03
  7.46052E-02  8.05468E-03
  8.52631E-02  7.02013E-03
  9.59210E-02  6.24591E-03
  1.06579E-01  5.65018E-03
  1.17237E-01  5.18139E-03
  1.33224E-01  4.64503E-03
  1.49210E-01  4.24721E-03
  1.59868E-01  4.03655E-03
  1.86513E-01  3.64091E-03
  2.13158E-01  3.37008E-03
  2.34474E-01  3.21111E-03
  2.66447E-01  3.03588E-03
  3.19737E-01  2.84775E-03
  3.73026E-01  2.73319E-03
  4.26316E-01  2.65924E-03
  4.79605E-01  2.60923E-03
  5.32894E-01  2.57404E-03
  5.86184E-01  2.54838E-03
  6.39473E-01  2.52905E-03
  7.46052E-01  2.50195E-03
  8.52631E-01  2.48352E-03
  9.59210E-01  2.46953E-03
  1.06579E+00  2.46487E-03
  1.17237E+00  2.46487E-03
  1.33224E+00  2.46487E-03
  1.49210E+00  2.46487E-03
  1.59868E+00  2.46487E-03
  1.86513E+00  2.46487E-03
  2.13158E+00  2.46487E-03
  2.34474E+00  2.46487E-03
  2.66447E+00  2.46487E-03
  3.19737E+00  2.46487E-03
  3.73026E+00  2.46487E-03
  4.26316E+00  2.46487E-03
  4.79605E+00  2.46487E-03
  5.32894E+00  2.46487E-03
  5.86184E+00  2.46487E-03
  6.39473E+00  2.46487E-03
  7.46052E+00  2.46487E-03
  8.52631E+00  2.46487E-03
  9.59210E+00  2.46487E-03
  1.06579E+01  2.46487E-03
  1.17237E+01  2.46487E-03
  1.33224E+01  2.46487E-03
  1.49210E+01  2.46487E-03
  1.59868E+01  2.46487E-03
  1.86513E+01  2.46487E-03
  2.13158E+01  2.46487E-03
  2.34474E+01  2.46487E-03
  2.66447E+01  2.46487E-03
  3.19737E+01  2.46487E-03
  3.73026E+01  2.46487E-03
  4.26316E+01  2.46487E-03
  4.79605E+01  2.46487E-03
  5.32894E+01  2.46487E-03
  5.86184E+01  2.46487E-03
  6.39473E+01  2.46487E-03
  7.46052E+01  2.46487E-03
  8.52631E+01  2.46487E-03
  9.59210E+01  2.46487E-03
  1.06579E+02  2.46487E-03


==> anc/colstop/sbethe/sdbase/shcor-10.tab <==
# Atomic number = 10   (Ne)   Projectile: proton
#
#  S(0) =  9.988346E+00
#  I(0) =  4.805916E+00 a.u. =  1.307756E+02 eV
#  D(0) =  2.475210E-02
#
#        Z =  1.00000E+01
#    EXPOT =  1.31985E+02 eV
#       S0 =  9.98835E+00
#   1-S0/Z =  1.16540E-03
#       Ec =  2.00000E+06 eV
#
#    P( 1) =  2.01450E-04
#    P( 2) =  1.50350E-02
#    P( 3) = -2.35970E-02
#    P( 4) =  1.32680E-02
#    P( 5) = -2.62350E-03
#    P( 6) =  1.70950E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -1.87669E-04
  1.17237E-06 -2.33862E-04
  1.33224E-06 -3.11194E-04
  1.49210E-06 -3.97700E-04
  1.59868E-06 -4.60268E-04
  1.86513E-06 -6.33259E-04
  2.13158E-06 -8.29354E-04
  2.34474E-06 -1.00263E-03
  2.66447E-06 -1.28973E-03
  3.19737E-06 -1.84075E-03
  3.73026E-06 -2.48226E-03
  4.26316E-06 -3.21346E-03
  4.79605E-06 -4.03268E-03
  5.32894E-06 -4.93753E-03
  5.86184E-06 -5.92520E-03
  6.39473E-06 -6.99254E-03
  7.46052E-06 -9.35344E-03
  8.52631E-06 -1.19945E-02
  9.59210E-06 -1.48917E-02
  1.06579E-05 -1.80232E-02
  1.17237E-05 -2.13695E-02
  1.33224E-05 -2.67552E-02
  1.49210E-05 -3.25373E-02
  1.59868E-05 -3.65919E-02
  1.86513E-05 -4.73539E-02
  2.13158E-05 -5.89054E-02
  2.34474E-05 -6.86424E-02
  2.66447E-05 -8.39681E-02
  3.19737E-05 -1.11121E-01
  3.73026E-05 -1.39870E-01
  4.26316E-05 -1.69820E-01
  4.79605E-05 -2.00646E-01
  5.32894E-05 -2.32078E-01
  5.86184E-05 -2.63894E-01
  6.39473E-05 -2.95907E-01
  7.46052E-05 -2.11051E-01
  8.52631E-05 -1.40993E-01
  9.59210E-05 -8.54316E-02
  1.06579E-04 -4.06974E-02
  1.17237E-04 -4.22098E-03
  1.33224E-04  3.89130E-02
  1.49210E-04  7.18550E-02
  1.59868E-04  8.95955E-02
  1.86513E-04  1.23378E-01
  2.13158E-04  1.46703E-01
  2.34474E-04  1.60359E-01
  2.66447E-04  1.75272E-01
  3.19737E-04  1.90806E-01
  3.73026E-04  1.99736E-01
  4.26316E-04  2.05039E-01
  4.79605E-04  2.08221E-01
  5.32894E-04  2.10098E-01
  5.86184E-04  2.11136E-01
  6.39473E-04  2.11612E-01
  7.46052E-04  2.11492E-01
  8.52631E-04  2.10498E-01
  9.59210E-04  2.08981E-01
  1.06579E-03  2.07116E-01
  1.17237E-03  2.05009E-01
  1.33224E-03  2.01522E-01
  1.49210E-03  1.97772E-01
  1.59868E-03  1.95181E-01
  1.86513E-03  1.88511E-01
  2.13158E-03  1.81483E-01
  2.34474E-03  1.76475E-01
  2.66447E-03  1.68825E-01
  3.19737E-03  1.56438E-01
  3.73026E-03  1.45030E-01
  4.26316E-03  1.34763E-01
  4.79605E-03  1.25596E-01
  5.32894E-03  1.17423E-01
  5.86184E-03  1.10122E-01
  6.39473E-03  1.03580E-01
  7.46052E-03  9.23837E-02
  8.52631E-03  8.31856E-02
  9.59210E-03  7.55162E-02
  1.06579E-02  6.90358E-02
  1.17237E-02  6.34954E-02
  1.33224E-02  5.65539E-02
  1.49210E-02  5.08709E-02
  1.59868E-02  4.76259E-02
  1.86513E-02  4.09501E-02
  2.13158E-02  3.57868E-02
  2.34474E-02  3.24367E-02
  2.66447E-02  2.83588E-02
  3.19737E-02  2.33092E-02
  3.73026E-02  1.96805E-02
  4.26316E-02  1.69646E-02
  4.79605E-02  1.48672E-02
  5.32894E-02  1.32069E-02
  5.86184E-02  1.18660E-02
  6.39473E-02  1.07648E-02
  7.46052E-02  9.07458E-03
  8.52631E-02  7.85018E-03
  9.59210E-02  6.93197E-03
  1.06579E-01  6.22437E-03
  1.17237E-01  5.66692E-03
  1.33224E-01  5.02856E-03
  1.49210E-01  4.55479E-03
  1.59868E-01  4.30388E-03
  1.86513E-01  3.83271E-03
  2.13158E-01  3.51048E-03
  2.34474E-01  3.32160E-03
  2.66447E-01  3.11381E-03
  3.19737E-01  2.89165E-03
  3.73026E-01  2.75730E-03
  4.26316E-01  2.67131E-03
  4.79605E-01  2.61373E-03
  5.32894E-01  2.57368E-03
  5.86184E-01  2.54486E-03
  6.39473E-01  2.52342E-03
  7.46052E-01  2.49396E-03
  8.52631E-01  2.47439E-03
  9.59210E-01  2.45975E-03
  1.06579E+00  2.45490E-03
  1.17237E+00  2.45490E-03
  1.33224E+00  2.45490E-03
  1.49210E+00  2.45490E-03
  1.59868E+00  2.45490E-03
  1.86513E+00  2.45490E-03
  2.13158E+00  2.45490E-03
  2.34474E+00  2.45490E-03
  2.66447E+00  2.45490E-03
  3.19737E+00  2.45490E-03
  3.73026E+00  2.45490E-03
  4.26316E+00  2.45490E-03
  4.79605E+00  2.45490E-03
  5.32894E+00  2.45490E-03
  5.86184E+00  2.45490E-03
  6.39473E+00  2.45490E-03
  7.46052E+00  2.45490E-03
  8.52631E+00  2.45490E-03
  9.59210E+00  2.45490E-03
  1.06579E+01  2.45490E-03
  1.17237E+01  2.45490E-03
  1.33224E+01  2.45490E-03
  1.49210E+01  2.45490E-03
  1.59868E+01  2.45490E-03
  1.86513E+01  2.45490E-03
  2.13158E+01  2.45490E-03
  2.34474E+01  2.45490E-03
  2.66447E+01  2.45490E-03
  3.19737E+01  2.45490E-03
  3.73026E+01  2.45490E-03
  4.26316E+01  2.45490E-03
  4.79605E+01  2.45490E-03
  5.32894E+01  2.45490E-03
  5.86184E+01  2.45490E-03
  6.39473E+01  2.45490E-03
  7.46052E+01  2.45490E-03
  8.52631E+01  2.45490E-03
  9.59210E+01  2.45490E-03
  1.06579E+02  2.45490E-03


==> anc/colstop/sbethe/sdbase/shcor-11.tab <==
# Atomic number = 11   (Na)   Projectile: proton
#
#  S(0) =  1.098534E+01
#  I(0) =  4.518544E+00 a.u. =  1.229558E+02 eV
#  D(0) =  3.175209E-02
#
#        Z =  1.10000E+01
#    EXPOT =  1.24264E+02 eV
#       S0 =  1.09853E+01
#   1-S0/Z =  1.33270E-03
#       Ec =  2.20000E+06 eV
#
#    P( 1) = -4.75670E-03
#    P( 2) =  2.62630E-02
#    P( 3) = -3.41490E-02
#    P( 4) =  1.82680E-02
#    P( 5) = -3.68960E-03
#    P( 6) =  2.52690E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -1.12589E-02
  1.17237E-06 -1.33670E-02
  1.33224E-06 -1.66557E-02
  1.49210E-06 -2.00598E-02
  1.59868E-06 -2.23770E-02
  1.86513E-06 -2.82830E-02
  2.13158E-06 -3.42809E-02
  2.34474E-06 -3.91011E-02
  2.66447E-06 -4.63121E-02
  3.19737E-06 -5.81456E-02
  3.73026E-06 -6.96143E-02
  4.26316E-06 -8.06349E-02
  4.79605E-06 -9.11720E-02
  5.32894E-06 -1.01218E-01
  5.86184E-06 -1.10782E-01
  6.39473E-06 -1.19882E-01
  7.46052E-06 -1.36786E-01
  8.52631E-06 -1.52139E-01
  9.59210E-06 -1.66148E-01
  1.06579E-05 -1.79003E-01
  1.17237E-05 -1.90870E-01
  1.33224E-05 -2.07125E-01
  1.49210E-05 -2.21867E-01
  1.59868E-05 -2.31011E-01
  1.86513E-05 -2.51992E-01
  2.13158E-05 -2.70946E-01
  2.34474E-05 -2.85052E-01
  2.66447E-05 -3.04937E-01
  3.19737E-05 -3.35794E-01
  3.73026E-05 -3.64892E-01
  4.26316E-05 -3.92943E-01
  4.79605E-05 -4.20335E-01
  5.32894E-05 -4.47289E-01
  5.86184E-05 -4.73921E-01
  6.39473E-05 -4.44413E-01
  7.46052E-05 -3.42505E-01
  8.52631E-05 -2.60390E-01
  9.59210E-05 -1.93167E-01
  1.06579E-04 -1.37434E-01
  1.17237E-04 -9.07478E-02
  1.33224E-04 -3.38524E-02
  1.49210E-04  1.10399E-02
  1.59868E-04  3.58244E-02
  1.86513E-04  8.43656E-02
  2.13158E-04  1.19087E-01
  2.34474E-04  1.39949E-01
  2.66447E-04  1.63202E-01
  3.19737E-04  1.88001E-01
  3.73026E-04  2.02410E-01
  4.26316E-04  2.10907E-01
  4.79605E-04  2.15873E-01
  5.32894E-04  2.18649E-01
  5.86184E-04  2.20062E-01
  6.39473E-04  2.20572E-01
  7.46052E-04  2.20007E-01
  8.52631E-04  2.18310E-01
  9.59210E-04  2.16081E-01
  1.06579E-03  2.13592E-01
  1.17237E-03  2.10993E-01
  1.33224E-03  2.06967E-01
  1.49210E-03  2.02919E-01
  1.59868E-03  2.00197E-01
  1.86513E-03  1.93588E-01
  2.13158E-03  1.86993E-01
  2.34474E-03  1.82019E-01
  2.66447E-03  1.74523E-01
  3.19737E-03  1.63095E-01
  3.73026E-03  1.52444E-01
  4.26316E-03  1.42689E-01
  4.79605E-03  1.33834E-01
  5.32894E-03  1.25824E-01
  5.86184E-03  1.18580E-01
  6.39473E-03  1.12020E-01
  7.46052E-03  1.00644E-01
  8.52631E-03  9.11649E-02
  9.59210E-03  8.31715E-02
  1.06579E-02  7.63552E-02
  1.17237E-02  7.04832E-02
  1.33224E-02  6.30689E-02
  1.49210E-02  5.69514E-02
  1.59868E-02  5.34390E-02
  1.86513E-02  4.61685E-02
  2.13158E-02  4.05030E-02
  2.34474E-02  3.68066E-02
  2.66447E-02  3.22843E-02
  3.19737E-02  2.66475E-02
  3.73026E-02  2.25689E-02
  4.26316E-02  1.94986E-02
  4.79605E-02  1.71159E-02
  5.32894E-02  1.52214E-02
  5.86184E-02  1.36850E-02
  6.39473E-02  1.24183E-02
  7.46052E-02  1.04638E-02
  8.52631E-02  9.03800E-03
  9.59210E-02  7.96140E-03
  1.06579E-01  7.12605E-03
  1.17237E-01  6.46341E-03
  1.33224E-01  5.69796E-03
  1.49210E-01  5.12358E-03
  1.59868E-01  4.81643E-03
  1.86513E-01  4.23175E-03
  2.13158E-01  3.82311E-03
  2.34474E-01  3.57841E-03
  2.66447E-01  3.30240E-03
  3.19737E-01  2.99410E-03
  3.73026E-01  2.79532E-03
  4.26316E-01  2.65861E-03
  4.79605E-01  2.55957E-03
  5.32894E-01  2.48464E-03
  5.86184E-01  2.42582E-03
  6.39473E-01  2.37817E-03
  7.46052E-01  2.30458E-03
  8.52631E-01  2.24887E-03
  9.59210E-01  2.20374E-03
  1.06579E+00  2.18839E-03
  1.17237E+00  2.18839E-03
  1.33224E+00  2.18839E-03
  1.49210E+00  2.18839E-03
  1.59868E+00  2.18839E-03
  1.86513E+00  2.18839E-03
  2.13158E+00  2.18839E-03
  2.34474E+00  2.18839E-03
  2.66447E+00  2.18839E-03
  3.19737E+00  2.18839E-03
  3.73026E+00  2.18839E-03
  4.26316E+00  2.18839E-03
  4.79605E+00  2.18839E-03
  5.32894E+00  2.18839E-03
  5.86184E+00  2.18839E-03
  6.39473E+00  2.18839E-03
  7.46052E+00  2.18839E-03
  8.52631E+00  2.18839E-03
  9.59210E+00  2.18839E-03
  1.06579E+01  2.18839E-03
  1.17237E+01  2.18839E-03
  1.33224E+01  2.18839E-03
  1.49210E+01  2.18839E-03
  1.59868E+01  2.18839E-03
  1.86513E+01  2.18839E-03
  2.13158E+01  2.18839E-03
  2.34474E+01  2.18839E-03
  2.66447E+01  2.18839E-03
  3.19737E+01  2.18839E-03
  3.73026E+01  2.18839E-03
  4.26316E+01  2.18839E-03
  4.79605E+01  2.18839E-03
  5.32894E+01  2.18839E-03
  5.86184E+01  2.18839E-03
  6.39473E+01  2.18839E-03
  7.46052E+01  2.18839E-03
  8.52631E+01  2.18839E-03
  9.59210E+01  2.18839E-03
  1.06579E+02  2.18839E-03


==> anc/colstop/sbethe/sdbase/shcor-12.tab <==
# Atomic number = 12   (Mg)   Projectile: proton
#
#  S(0) =  1.198198E+01
#  I(0) =  4.430604E+00 a.u. =  1.205629E+02 eV
#  D(0) =  3.620454E-02
#
#        Z =  1.20000E+01
#    EXPOT =  1.22027E+02 eV
#       S0 =  1.19820E+01
#   1-S0/Z =  1.50170E-03
#       Ec =  2.40000E+06 eV
#
#    P( 1) = -4.16410E-03
#    P( 2) =  2.65920E-02
#    P( 3) = -3.65180E-02
#    P( 4) =  2.03900E-02
#    P( 5) = -4.28710E-03
#    P( 6) =  3.06020E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -7.98475E-03
  1.17237E-06 -9.85505E-03
  1.33224E-06 -1.28843E-02
  1.49210E-06 -1.61369E-02
  1.59868E-06 -1.84085E-02
  1.86513E-06 -2.43771E-02
  2.13158E-06 -3.06632E-02
  2.34474E-06 -3.58580E-02
  2.66447E-06 -4.38431E-02
  3.19737E-06 -5.74511E-02
  3.73026E-06 -7.11868E-02
  4.26316E-06 -8.48585E-02
  4.79605E-06 -9.83402E-02
  5.32894E-06 -1.11549E-01
  5.86184E-06 -1.24430E-01
  6.39473E-06 -1.36950E-01
  7.46052E-06 -1.60844E-01
  8.52631E-06 -1.83187E-01
  9.59210E-06 -2.04029E-01
  1.06579E-05 -2.23464E-01
  1.17237E-05 -2.41602E-01
  1.33224E-05 -2.66633E-01
  1.49210E-05 -2.89384E-01
  1.59868E-05 -3.03450E-01
  1.86513E-05 -3.35386E-01
  2.13158E-05 -3.63568E-01
  2.34474E-05 -3.83984E-01
  2.66447E-05 -4.11819E-01
  3.19737E-05 -4.52680E-01
  3.73026E-05 -4.88705E-01
  4.26316E-05 -5.21420E-01
  4.79605E-05 -5.51776E-01
  5.32894E-05 -5.80389E-01
  5.86184E-05 -6.07674E-01
  6.39473E-05 -5.59106E-01
  7.46052E-05 -4.55205E-01
  8.52631E-05 -3.69546E-01
  9.59210E-05 -2.97833E-01
  1.06579E-04 -2.37077E-01
  1.17237E-04 -1.85106E-01
  1.33224E-04 -1.20178E-01
  1.49210E-04 -6.74541E-02
  1.59868E-04 -3.76652E-02
  1.86513E-04  2.24135E-02
  2.13158E-04  6.71771E-02
  2.34474E-04  9.50374E-02
  2.66447E-04  1.27219E-01
  3.19737E-04  1.63439E-01
  3.73026E-04  1.86007E-01
  4.26316E-04  2.00347E-01
  4.79605E-04  2.09518E-01
  5.32894E-04  2.15336E-01
  5.86184E-04  2.18938E-01
  6.39473E-04  2.21027E-01
  7.46052E-04  2.22391E-01
  8.52631E-04  2.21662E-01
  9.59210E-04  2.19876E-01
  1.06579E-03  2.17550E-01
  1.17237E-03  2.14965E-01
  1.33224E-03  2.10877E-01
  1.49210E-03  2.06743E-01
  1.59868E-03  2.03997E-01
  1.86513E-03  1.97353E-01
  2.13158E-03  1.90920E-01
  2.34474E-03  1.86075E-01
  2.66447E-03  1.78645E-01
  3.19737E-03  1.68000E-01
  3.73026E-03  1.58086E-01
  4.26316E-03  1.48902E-01
  4.79605E-03  1.40454E-01
  5.32894E-03  1.32718E-01
  5.86184E-03  1.25645E-01
  6.39473E-03  1.19178E-01
  7.46052E-03  1.07831E-01
  8.52631E-03  9.82485E-02
  9.59210E-03  9.00820E-02
  1.06579E-02  8.30569E-02
  1.17237E-02  7.69599E-02
  1.33224E-02  6.92021E-02
  1.49210E-02  6.27506E-02
  1.59868E-02  5.90255E-02
  1.86513E-02  5.12645E-02
  2.13158E-02  4.51683E-02
  2.34474E-02  4.11666E-02
  2.66447E-02  3.62433E-02
  3.19737E-02  3.00607E-02
  3.73026E-02  2.55518E-02
  4.26316E-02  2.21356E-02
  4.79605E-02  1.94697E-02
  5.32894E-02  1.73397E-02
  5.86184E-02  1.56050E-02
  6.39473E-02  1.41693E-02
  7.46052E-02  1.19428E-02
  8.52631E-02  1.03088E-02
  9.59210E-02  9.06853E-03
  1.06579E-01  8.10180E-03
  1.17237E-01  7.33181E-03
  1.33224E-01  6.43842E-03
  1.49210E-01  5.76488E-03
  1.59868E-01  5.40345E-03
  1.86513E-01  4.71280E-03
  2.13158E-01  4.22786E-03
  2.34474E-01  3.93657E-03
  2.66447E-01  3.60730E-03
  3.19737E-01  3.23908E-03
  3.73026E-01  3.00220E-03
  4.26316E-01  2.84029E-03
  4.79605E-01  2.72416E-03
  5.32894E-01  2.63747E-03
  5.86184E-01  2.57051E-03
  6.39473E-01  2.51723E-03
  7.46052E-01  2.43731E-03
  8.52631E-01  2.37921E-03
  9.59210E-01  2.33388E-03
  1.06579E+00  2.31882E-03
  1.17237E+00  2.31882E-03
  1.33224E+00  2.31882E-03
  1.49210E+00  2.31882E-03
  1.59868E+00  2.31882E-03
  1.86513E+00  2.31882E-03
  2.13158E+00  2.31882E-03
  2.34474E+00  2.31882E-03
  2.66447E+00  2.31882E-03
  3.19737E+00  2.31882E-03
  3.73026E+00  2.31882E-03
  4.26316E+00  2.31882E-03
  4.79605E+00  2.31882E-03
  5.32894E+00  2.31882E-03
  5.86184E+00  2.31882E-03
  6.39473E+00  2.31882E-03
  7.46052E+00  2.31882E-03
  8.52631E+00  2.31882E-03
  9.59210E+00  2.31882E-03
  1.06579E+01  2.31882E-03
  1.17237E+01  2.31882E-03
  1.33224E+01  2.31882E-03
  1.49210E+01  2.31882E-03
  1.59868E+01  2.31882E-03
  1.86513E+01  2.31882E-03
  2.13158E+01  2.31882E-03
  2.34474E+01  2.31882E-03
  2.66447E+01  2.31882E-03
  3.19737E+01  2.31882E-03
  3.73026E+01  2.31882E-03
  4.26316E+01  2.31882E-03
  4.79605E+01  2.31882E-03
  5.32894E+01  2.31882E-03
  5.86184E+01  2.31882E-03
  6.39473E+01  2.31882E-03
  7.46052E+01  2.31882E-03
  8.52631E+01  2.31882E-03
  9.59210E+01  2.31882E-03
  1.06579E+02  2.31882E-03


==> anc/colstop/sbethe/sdbase/shcor-13.tab <==
# Atomic number = 13   (Al)   Projectile: proton
#
#  S(0) =  1.297834E+01
#  I(0) =  4.536457E+00 a.u. =  1.234433E+02 eV
#  D(0) =  4.349744E-02
#
#        Z =  1.30000E+01
#    EXPOT =  1.25103E+02 eV
#       S0 =  1.29783E+01
#   1-S0/Z =  1.66620E-03
#       Ec =  2.60000E+06 eV
#
#    P( 1) =  5.40680E-03
#    P( 2) =  1.24370E-02
#    P( 3) = -2.84940E-02
#    P( 4) =  1.88190E-02
#    P( 5) = -4.25730E-03
#    P( 6) =  3.18830E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -4.38735E-03
  1.17237E-06 -5.55212E-03
  1.33224E-06 -7.50419E-03
  1.49210E-06 -9.67273E-03
  1.59868E-06 -1.12243E-02
  1.86513E-06 -1.54217E-02
  2.13158E-06 -2.00001E-02
  2.34474E-06 -2.38870E-02
  2.66447E-06 -3.00206E-02
  3.19737E-06 -4.08614E-02
  3.73026E-06 -5.22406E-02
  4.26316E-06 -6.39594E-02
  4.79605E-06 -7.58709E-02
  5.32894E-06 -8.78644E-02
  5.86184E-06 -9.98556E-02
  6.39473E-06 -1.11780E-01
  7.46052E-06 -1.35246E-01
  8.52631E-06 -1.57999E-01
  9.59210E-06 -1.79905E-01
  1.06579E-05 -2.00903E-01
  1.17237E-05 -2.20983E-01
  1.33224E-05 -2.49423E-01
  1.49210E-05 -2.75959E-01
  1.59868E-05 -2.92669E-01
  1.86513E-05 -3.31350E-01
  2.13158E-05 -3.66175E-01
  2.34474E-05 -3.91678E-01
  2.66447E-05 -4.26629E-01
  3.19737E-05 -4.77832E-01
  3.73026E-05 -5.22351E-01
  4.26316E-05 -5.61927E-01
  4.79605E-05 -5.97753E-01
  5.32894E-05 -6.30675E-01
  5.86184E-05 -6.61301E-01
  6.39473E-05 -6.39421E-01
  7.46052E-05 -5.38674E-01
  8.52631E-05 -4.54242E-01
  9.59210E-05 -3.82392E-01
  1.06579E-04 -3.20527E-01
  1.17237E-04 -2.66762E-01
  1.33224E-04 -1.98295E-01
  1.49210E-04 -1.41432E-01
  1.59868E-04 -1.08711E-01
  1.86513E-04 -4.11303E-02
  2.13158E-04  1.09294E-02
  2.34474E-04  4.42846E-02
  2.66447E-04  8.39900E-02
  3.19737E-04  1.30760E-01
  3.73026E-04  1.61646E-01
  4.26316E-04  1.82472E-01
  4.79605E-04  1.96674E-01
  5.32894E-04  2.06401E-01
  5.86184E-04  2.13043E-01
  6.39473E-04  2.17503E-01
  7.46052E-04  2.22203E-01
  8.52631E-04  2.23494E-01
  9.59210E-04  2.22943E-01
  1.06579E-03  2.21368E-01
  1.17237E-03  2.19217E-01
  1.33224E-03  2.15472E-01
  1.49210E-03  2.11470E-01
  1.59868E-03  2.08777E-01
  1.86513E-03  2.02129E-01
  2.13158E-03  1.95789E-01
  2.34474E-03  1.90934E-01
  2.66447E-03  1.84051E-01
  3.19737E-03  1.73380E-01
  3.73026E-03  1.64056E-01
  4.26316E-03  1.55377E-01
  4.79605E-03  1.47326E-01
  5.32894E-03  1.39886E-01
  5.86184E-03  1.33026E-01
  6.39473E-03  1.26705E-01
  7.46052E-03  1.15504E-01
  8.52631E-03  1.05939E-01
  9.59210E-03  9.77101E-02
  1.06579E-02  9.05757E-02
  1.17237E-02  8.43419E-02
  1.33224E-02  7.63529E-02
  1.49210E-02  6.96592E-02
  1.59868E-02  6.57731E-02
  1.86513E-02  5.76249E-02
  2.13158E-02  5.11729E-02
  2.34474E-02  4.69113E-02
  2.66447E-02  4.16378E-02
  3.19737E-02  3.49632E-02
  3.73026E-02  3.00551E-02
  4.26316E-02  2.63107E-02
  4.79605E-02  2.33717E-02
  5.32894E-02  2.10117E-02
  5.86184E-02  1.90811E-02
  6.39473E-02  1.74772E-02
  7.46052E-02  1.49780E-02
  8.52631E-02  1.31337E-02
  9.59210E-02  1.17278E-02
  1.06579E-01  1.06281E-02
  1.17237E-01  9.74987E-03
  1.33224E-01  8.72852E-03
  1.49210E-01  7.95717E-03
  1.59868E-01  7.54301E-03
  1.86513E-01  6.75199E-03
  2.13158E-01  6.19814E-03
  2.34474E-01  5.86698E-03
  2.66447E-01  5.49536E-03
  3.19737E-01  5.08633E-03
  3.73026E-01  4.83045E-03
  4.26316E-01  4.66181E-03
  4.79605E-01  4.54613E-03
  5.32894E-01  4.46421E-03
  5.86184E-01  4.40462E-03
  6.39473E-01  4.36025E-03
  7.46052E-01  4.30034E-03
  8.52631E-01  4.26300E-03
  9.59210E-01  4.23791E-03
  1.06579E+00  4.23033E-03
  1.17237E+00  4.23033E-03
  1.33224E+00  4.23033E-03
  1.49210E+00  4.23033E-03
  1.59868E+00  4.23033E-03
  1.86513E+00  4.23033E-03
  2.13158E+00  4.23033E-03
  2.34474E+00  4.23033E-03
  2.66447E+00  4.23033E-03
  3.19737E+00  4.23033E-03
  3.73026E+00  4.23033E-03
  4.26316E+00  4.23033E-03
  4.79605E+00  4.23033E-03
  5.32894E+00  4.23033E-03
  5.86184E+00  4.23033E-03
  6.39473E+00  4.23033E-03
  7.46052E+00  4.23033E-03
  8.52631E+00  4.23033E-03
  9.59210E+00  4.23033E-03
  1.06579E+01  4.23033E-03
  1.17237E+01  4.23033E-03
  1.33224E+01  4.23033E-03
  1.49210E+01  4.23033E-03
  1.59868E+01  4.23033E-03
  1.86513E+01  4.23033E-03
  2.13158E+01  4.23033E-03
  2.34474E+01  4.23033E-03
  2.66447E+01  4.23033E-03
  3.19737E+01  4.23033E-03
  3.73026E+01  4.23033E-03
  4.26316E+01  4.23033E-03
  4.79605E+01  4.23033E-03
  5.32894E+01  4.23033E-03
  5.86184E+01  4.23033E-03
  6.39473E+01  4.23033E-03
  7.46052E+01  4.23033E-03
  8.52631E+01  4.23033E-03
  9.59210E+01  4.23033E-03
  1.06579E+02  4.23033E-03


==> anc/colstop/sbethe/sdbase/shcor-14.tab <==
# Atomic number = 14   (Si)   Projectile: proton
#
#  S(0) =  1.397429E+01
#  I(0) =  4.806305E+00 a.u. =  1.307862E+02 eV
#  D(0) =  5.293841E-02
#
#        Z =  1.40000E+01
#    EXPOT =  1.32706E+02 eV
#       S0 =  1.39743E+01
#   1-S0/Z =  1.83640E-03
#       Ec =  2.80000E+06 eV
#
#    P( 1) =  1.29000E-02
#    P( 2) =  1.77600E-03
#    P( 3) = -2.33090E-02
#    P( 4) =  1.84840E-02
#    P( 5) = -4.50520E-03
#    P( 6) =  3.56250E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.18140E-03
  1.17237E-06 -2.79510E-03
  1.33224E-06 -3.85908E-03
  1.49210E-06 -5.08320E-03
  1.59868E-06 -5.98151E-03
  1.86513E-06 -8.48782E-03
  2.13158E-06 -1.13248E-02
  2.34474E-06 -1.38022E-02
  2.66447E-06 -1.78197E-02
  3.19737E-06 -2.51905E-02
  3.73026E-06 -3.32379E-02
  4.26316E-06 -4.18099E-02
  4.79605E-06 -5.07857E-02
  5.32894E-06 -6.00670E-02
  5.86184E-06 -6.95725E-02
  6.39473E-06 -7.92347E-02
  7.46052E-06 -9.88154E-02
  8.52631E-06 -1.18467E-01
  9.59210E-06 -1.37958E-01
  1.06579E-05 -1.57136E-01
  1.17237E-05 -1.75903E-01
  1.33224E-05 -2.03160E-01
  1.49210E-05 -2.29269E-01
  1.59868E-05 -2.46027E-01
  1.86513E-05 -2.85705E-01
  2.13158E-05 -3.22403E-01
  2.34474E-05 -3.49806E-01
  2.66447E-05 -3.87999E-01
  3.19737E-05 -4.45019E-01
  3.73026E-05 -4.95290E-01
  4.26316E-05 -5.40221E-01
  4.79605E-05 -5.80875E-01
  5.32894E-05 -6.18062E-01
  5.86184E-05 -6.52402E-01
  6.39473E-05 -6.84378E-01
  7.46052E-05 -5.96249E-01
  8.52631E-05 -5.15322E-01
  9.59210E-05 -4.45749E-01
  1.06579E-04 -3.85194E-01
  1.17237E-04 -3.31980E-01
  1.33224E-04 -2.63259E-01
  1.49210E-04 -2.05208E-01
  1.59868E-04 -1.71333E-01
  1.86513E-04 -1.00050E-01
  2.13158E-04 -4.36570E-02
  2.34474E-04 -6.67368E-03
  2.66447E-04  3.84316E-02
  3.19737E-04  9.35825E-02
  3.73026E-04  1.31729E-01
  4.26316E-04  1.58650E-01
  4.79605E-04  1.77918E-01
  5.32894E-04  1.91826E-01
  5.86184E-04  2.01888E-01
  6.39473E-04  2.09158E-01
  7.46052E-04  2.18037E-01
  8.52631E-04  2.22181E-01
  9.59210E-04  2.23561E-01
  1.06579E-03  2.23298E-01
  1.17237E-03  2.22041E-01
  1.33224E-03  2.19123E-01
  1.49210E-03  2.15576E-01
  1.59868E-03  2.13067E-01
  1.86513E-03  2.06656E-01
  2.13158E-03  2.00389E-01
  2.34474E-03  1.95566E-01
  2.66447E-03  1.88748E-01
  3.19737E-03  1.78117E-01
  3.73026E-03  1.68869E-01
  4.26316E-03  1.60484E-01
  4.79605E-03  1.52760E-01
  5.32894E-03  1.45615E-01
  5.86184E-03  1.39001E-01
  6.39473E-03  1.32876E-01
  7.46052E-03  1.21932E-01
  8.52631E-03  1.12490E-01
  9.59210E-03  1.04292E-01
  1.06579E-02  9.71284E-02
  1.17237E-02  9.08251E-02
  1.33224E-02  8.26869E-02
  1.49210E-02  7.58154E-02
  1.59868E-02  7.18036E-02
  1.86513E-02  6.33369E-02
  2.13158E-02  5.65780E-02
  2.34474E-02  5.20864E-02
  2.66447E-02  4.64963E-02
  3.19737E-02  3.93678E-02
  3.73026E-02  3.40847E-02
  4.26316E-02  3.00287E-02
  4.79605E-02  2.68282E-02
  5.32894E-02  2.42467E-02
  5.86184E-02  2.21268E-02
  6.39473E-02  2.03597E-02
  7.46052E-02  1.75945E-02
  8.52631E-02  1.55443E-02
  9.59210E-02  1.39755E-02
  1.06579E-01  1.27448E-02
  1.17237E-01  1.17596E-02
  1.33224E-01  1.06113E-02
  1.49210E-01  9.74246E-03
  1.59868E-01  9.27557E-03
  1.86513E-01  8.38367E-03
  2.13158E-01  7.75991E-03
  2.34474E-01  7.38792E-03
  2.66447E-01  6.97233E-03
  3.19737E-01  6.51962E-03
  3.73026E-01  6.24190E-03
  4.26316E-01  6.06380E-03
  4.79605E-01  5.94601E-03
  5.32894E-01  5.86645E-03
  5.86184E-01  5.81197E-03
  6.39473E-01  5.77442E-03
  7.46052E-01  5.73075E-03
  8.52631E-01  5.71089E-03
  9.59210E-01  5.70316E-03
  1.06579E+00  5.70205E-03
  1.17237E+00  5.70205E-03
  1.33224E+00  5.70205E-03
  1.49210E+00  5.70205E-03
  1.59868E+00  5.70205E-03
  1.86513E+00  5.70205E-03
  2.13158E+00  5.70205E-03
  2.34474E+00  5.70205E-03
  2.66447E+00  5.70205E-03
  3.19737E+00  5.70205E-03
  3.73026E+00  5.70205E-03
  4.26316E+00  5.70205E-03
  4.79605E+00  5.70205E-03
  5.32894E+00  5.70205E-03
  5.86184E+00  5.70205E-03
  6.39473E+00  5.70205E-03
  7.46052E+00  5.70205E-03
  8.52631E+00  5.70205E-03
  9.59210E+00  5.70205E-03
  1.06579E+01  5.70205E-03
  1.17237E+01  5.70205E-03
  1.33224E+01  5.70205E-03
  1.49210E+01  5.70205E-03
  1.59868E+01  5.70205E-03
  1.86513E+01  5.70205E-03
  2.13158E+01  5.70205E-03
  2.34474E+01  5.70205E-03
  2.66447E+01  5.70205E-03
  3.19737E+01  5.70205E-03
  3.73026E+01  5.70205E-03
  4.26316E+01  5.70205E-03
  4.79605E+01  5.70205E-03
  5.32894E+01  5.70205E-03
  5.86184E+01  5.70205E-03
  6.39473E+01  5.70205E-03
  7.46052E+01  5.70205E-03
  8.52631E+01  5.70205E-03
  9.59210E+01  5.70205E-03
  1.06579E+02  5.70205E-03


==> anc/colstop/sbethe/sdbase/shcor-15.tab <==
# Atomic number = 15   (P )   Projectile: proton
#
#  S(0) =  1.496980E+01
#  I(0) =  5.150565E+00 a.u. =  1.401540E+02 eV
#  D(0) =  6.171077E-02
#
#        Z =  1.50000E+01
#    EXPOT =  1.42393E+02 eV
#       S0 =  1.49698E+01
#   1-S0/Z =  2.01330E-03
#       Ec =  3.00000E+06 eV
#
#    P( 1) =  1.92880E-02
#    P( 2) = -1.00620E-02
#    P( 3) = -1.55630E-02
#    P( 4) =  1.67250E-02
#    P( 5) = -4.43430E-03
#    P( 6) =  3.68500E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -1.18815E-03
  1.17237E-06 -1.52533E-03
  1.33224E-06 -2.11968E-03
  1.49210E-06 -2.81734E-03
  1.59868E-06 -3.33774E-03
  1.86513E-06 -4.82201E-03
  2.13158E-06 -6.55046E-03
  2.34474E-06 -8.09482E-03
  2.66447E-06 -1.06575E-02
  3.19737E-06 -1.55131E-02
  3.73026E-06 -2.09983E-02
  4.26316E-06 -2.70145E-02
  4.79605E-06 -3.34778E-02
  5.32894E-06 -4.03161E-02
  5.86184E-06 -4.74660E-02
  6.39473E-06 -5.48721E-02
  7.46052E-06 -7.02656E-02
  8.52631E-06 -8.61785E-02
  9.59210E-06 -1.02370E-01
  1.06579E-05 -1.18663E-01
  1.17237E-05 -1.34924E-01
  1.33224E-05 -1.59060E-01
  1.49210E-05 -1.82707E-01
  1.59868E-05 -1.98139E-01
  1.86513E-05 -2.35414E-01
  2.13158E-05 -2.70748E-01
  2.34474E-05 -2.97633E-01
  2.66447E-05 -3.35763E-01
  3.19737E-05 -3.93983E-01
  3.73026E-05 -4.46416E-01
  4.26316E-05 -4.93982E-01
  4.79605E-05 -5.37453E-01
  5.32894E-05 -5.77464E-01
  5.86184E-05 -6.14530E-01
  6.39473E-05 -6.49074E-01
  7.46052E-05 -6.35183E-01
  8.52631E-05 -5.58010E-01
  9.59210E-05 -4.91413E-01
  1.06579E-04 -4.33138E-01
  1.17237E-04 -3.81601E-01
  1.33224E-04 -3.14452E-01
  1.49210E-04 -2.57078E-01
  1.59868E-04 -2.23255E-01
  1.86513E-04 -1.51092E-01
  2.13158E-04 -9.28350E-02
  2.34474E-04 -5.39288E-02
  2.66447E-04 -5.53414E-03
  3.19737E-04  5.54282E-02
  3.73026E-04  9.92024E-02
  4.26316E-04  1.31244E-01
  4.79605E-04  1.55042E-01
  5.32894E-04  1.72873E-01
  5.86184E-04  1.86328E-01
  6.39473E-04  1.96509E-01
  7.46052E-04  2.09983E-01
  8.52631E-04  2.17439E-01
  9.59210E-04  2.21261E-01
  1.06579E-03  2.22780E-01
  1.17237E-03  2.22820E-01
  1.33224E-03  2.21218E-01
  1.49210E-03  2.18499E-01
  1.59868E-03  2.16356E-01
  1.86513E-03  2.10479E-01
  2.13158E-03  2.04450E-01
  2.34474E-03  1.99728E-01
  2.66447E-03  1.92963E-01
  3.19737E-03  1.82625E-01
  3.73026E-03  1.73205E-01
  4.26316E-03  1.64946E-01
  4.79605E-03  1.57418E-01
  5.32894E-03  1.50474E-01
  5.86184E-03  1.44039E-01
  6.39473E-03  1.38061E-01
  7.46052E-03  1.27326E-01
  8.52631E-03  1.17993E-01
  9.59210E-03  1.09833E-01
  1.06579E-02  1.02657E-01
  1.17237E-02  9.63075E-02
  1.33224E-02  8.80586E-02
  1.49210E-02  8.10479E-02
  1.59868E-02  7.69350E-02
  1.86513E-02  6.82052E-02
  2.13158E-02  6.11857E-02
  2.34474E-02  5.64946E-02
  2.66447E-02  5.06252E-02
  3.19737E-02  4.30864E-02
  3.73026E-02  3.74562E-02
  4.26316E-02  3.31058E-02
  4.79605E-02  2.96540E-02
  5.32894E-02  2.68564E-02
  5.86184E-02  2.45490E-02
  6.39473E-02  2.26181E-02
  7.46052E-02  1.95815E-02
  8.52631E-02  1.73167E-02
  9.59210E-02  1.55748E-02
  1.06579E-01  1.42022E-02
  1.17237E-01  1.30991E-02
  1.33224E-01  1.18082E-02
  1.49210E-01  1.08273E-02
  1.59868E-01  1.02986E-02
  1.86513E-01  9.28541E-03
  2.13158E-01  8.57430E-03
  2.34474E-01  8.14940E-03
  2.66447E-01  7.67435E-03
  3.19737E-01  7.15775E-03
  3.73026E-01  6.84315E-03
  4.26316E-01  6.64429E-03
  4.79605E-01  6.51585E-03
  5.32894E-01  6.43219E-03
  5.86184E-01  6.37796E-03
  6.39473E-01  6.34359E-03
  7.46052E-01  6.31163E-03
  8.52631E-01  6.30727E-03
  9.59210E-01  6.31661E-03
  1.06579E+00  6.32220E-03
  1.17237E+00  6.32220E-03
  1.33224E+00  6.32220E-03
  1.49210E+00  6.32220E-03
  1.59868E+00  6.32220E-03
  1.86513E+00  6.32220E-03
  2.13158E+00  6.32220E-03
  2.34474E+00  6.32220E-03
  2.66447E+00  6.32220E-03
  3.19737E+00  6.32220E-03
  3.73026E+00  6.32220E-03
  4.26316E+00  6.32220E-03
  4.79605E+00  6.32220E-03
  5.32894E+00  6.32220E-03
  5.86184E+00  6.32220E-03
  6.39473E+00  6.32220E-03
  7.46052E+00  6.32220E-03
  8.52631E+00  6.32220E-03
  9.59210E+00  6.32220E-03
  1.06579E+01  6.32220E-03
  1.17237E+01  6.32220E-03
  1.33224E+01  6.32220E-03
  1.49210E+01  6.32220E-03
  1.59868E+01  6.32220E-03
  1.86513E+01  6.32220E-03
  2.13158E+01  6.32220E-03
  2.34474E+01  6.32220E-03
  2.66447E+01  6.32220E-03
  3.19737E+01  6.32220E-03
  3.73026E+01  6.32220E-03
  4.26316E+01  6.32220E-03
  4.79605E+01  6.32220E-03
  5.32894E+01  6.32220E-03
  5.86184E+01  6.32220E-03
  6.39473E+01  6.32220E-03
  7.46052E+01  6.32220E-03
  8.52631E+01  6.32220E-03
  9.59210E+01  6.32220E-03
  1.06579E+02  6.32220E-03


==> anc/colstop/sbethe/sdbase/shcor-16.tab <==
# Atomic number = 16   (S )   Projectile: proton
#
#  S(0) =  1.596486E+01
#  I(0) =  5.540450E+00 a.u. =  1.507633E+02 eV
#  D(0) =  7.208630E-02
#
#        Z =  1.60000E+01
#    EXPOT =  1.53367E+02 eV
#       S0 =  1.59649E+01
#   1-S0/Z =  2.19630E-03
#       Ec =  3.20000E+06 eV
#
#    P( 1) =  2.37540E-02
#    P( 2) = -1.97430E-02
#    P( 3) = -8.86610E-03
#    P( 4) =  1.52280E-02
#    P( 5) = -4.40490E-03
#    P( 6) =  3.84500E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -6.85224E-04
  1.17237E-06 -8.82600E-04
  1.33224E-06 -1.23280E-03
  1.49210E-06 -1.64768E-03
  1.59868E-06 -1.95979E-03
  1.86513E-06 -2.86169E-03
  2.13158E-06 -3.93185E-03
  2.34474E-06 -4.90410E-03
  2.66447E-06 -6.54672E-03
  3.19737E-06 -9.74299E-03
  3.73026E-06 -1.34610E-02
  4.26316E-06 -1.76451E-02
  4.79605E-06 -2.22430E-02
  5.32894E-06 -2.72070E-02
  5.86184E-06 -3.24927E-02
  6.39473E-06 -3.80594E-02
  7.46052E-06 -4.98901E-02
  8.52631E-06 -6.24408E-02
  9.59210E-06 -7.55014E-02
  1.06579E-05 -8.89037E-02
  1.17237E-05 -1.02515E-01
  1.33224E-05 -1.23102E-01
  1.49210E-05 -1.43673E-01
  1.59868E-05 -1.57293E-01
  1.86513E-05 -1.90764E-01
  2.13158E-05 -2.23173E-01
  2.34474E-05 -2.48236E-01
  2.66447E-05 -2.84340E-01
  3.19737E-05 -3.40624E-01
  3.73026E-05 -3.92399E-01
  4.26316E-05 -4.40157E-01
  4.79605E-05 -4.84379E-01
  5.32894E-05 -5.25497E-01
  5.86184E-05 -5.63886E-01
  6.39473E-05 -5.99871E-01
  7.46052E-05 -6.62394E-01
  8.52631E-05 -5.88090E-01
  9.59210E-05 -5.24085E-01
  1.06579E-04 -4.68063E-01
  1.17237E-04 -4.18425E-01
  1.33224E-04 -3.53507E-01
  1.49210E-04 -2.97686E-01
  1.59868E-04 -2.64578E-01
  1.86513E-04 -1.93280E-01
  2.13158E-04 -1.34874E-01
  2.34474E-04 -9.53302E-02
  2.66447E-04 -4.54011E-02
  3.19737E-04  1.90132E-02
  3.73026E-04  6.66705E-02
  4.26316E-04  1.02618E-01
  4.79605E-04  1.30089E-01
  5.32894E-04  1.51301E-01
  5.86184E-04  1.67814E-01
  6.39473E-04  1.80714E-01
  7.46052E-04  1.98732E-01
  8.52631E-04  2.09720E-01
  9.59210E-04  2.16247E-01
  1.06579E-03  2.19840E-01
  1.17237E-03  2.21484E-01
  1.33224E-03  2.21621E-01
  1.49210E-03  2.20081E-01
  1.59868E-03  2.18502E-01
  1.86513E-03  2.13534E-01
  2.13158E-03  2.07971E-01
  2.34474E-03  2.03451E-01
  2.66447E-03  1.96840E-01
  3.19737E-03  1.86570E-01
  3.73026E-03  1.77255E-01
  4.26316E-03  1.68872E-01
  4.79605E-03  1.61393E-01
  5.32894E-03  1.54559E-01
  5.86184E-03  1.48247E-01
  6.39473E-03  1.42387E-01
  7.46052E-03  1.31835E-01
  8.52631E-03  1.22615E-01
  9.59210E-03  1.14510E-01
  1.06579E-02  1.07343E-01
  1.17237E-02  1.00969E-01
  1.33224E-02  9.26432E-02
  1.49210E-02  8.55247E-02
  1.59868E-02  8.13298E-02
  1.86513E-02  7.23786E-02
  2.13158E-02  6.51326E-02
  2.34474E-02  6.02646E-02
  2.66447E-02  5.41436E-02
  3.19737E-02  4.62289E-02
  3.73026E-02  4.02753E-02
  4.26316E-02  3.56474E-02
  4.79605E-02  3.19565E-02
  5.32894E-02  2.89514E-02
  5.86184E-02  2.64629E-02
  6.39473E-02  2.43728E-02
  7.46052E-02  2.10704E-02
  8.52631E-02  1.85932E-02
  9.59210E-02  1.66785E-02
  1.06579E-01  1.51633E-02
  1.17237E-01  1.39408E-02
  1.33224E-01  1.25041E-02
  1.49210E-01  1.14075E-02
  1.59868E-01  1.08144E-02
  1.86513E-01  9.67327E-03
  2.13158E-01  8.86853E-03
  2.34474E-01  8.38598E-03
  2.66447E-01  7.84489E-03
  3.19737E-01  7.25482E-03
  3.73026E-01  6.89528E-03
  4.26316E-01  6.66887E-03
  4.79605E-01  6.52401E-03
  5.32894E-01  6.43131E-03
  5.86184E-01  6.37308E-03
  6.39473E-01  6.33822E-03
  7.46052E-01  6.31198E-03
  8.52631E-01  6.31852E-03
  9.59210E-01  6.34137E-03
  1.06579E+00  6.35250E-03
  1.17237E+00  6.35250E-03
  1.33224E+00  6.35250E-03
  1.49210E+00  6.35250E-03
  1.59868E+00  6.35250E-03
  1.86513E+00  6.35250E-03
  2.13158E+00  6.35250E-03
  2.34474E+00  6.35250E-03
  2.66447E+00  6.35250E-03
  3.19737E+00  6.35250E-03
  3.73026E+00  6.35250E-03
  4.26316E+00  6.35250E-03
  4.79605E+00  6.35250E-03
  5.32894E+00  6.35250E-03
  5.86184E+00  6.35250E-03
  6.39473E+00  6.35250E-03
  7.46052E+00  6.35250E-03
  8.52631E+00  6.35250E-03
  9.59210E+00  6.35250E-03
  1.06579E+01  6.35250E-03
  1.17237E+01  6.35250E-03
  1.33224E+01  6.35250E-03
  1.49210E+01  6.35250E-03
  1.59868E+01  6.35250E-03
  1.86513E+01  6.35250E-03
  2.13158E+01  6.35250E-03
  2.34474E+01  6.35250E-03
  2.66447E+01  6.35250E-03
  3.19737E+01  6.35250E-03
  3.73026E+01  6.35250E-03
  4.26316E+01  6.35250E-03
  4.79605E+01  6.35250E-03
  5.32894E+01  6.35250E-03
  5.86184E+01  6.35250E-03
  6.39473E+01  6.35250E-03
  7.46052E+01  6.35250E-03
  8.52631E+01  6.35250E-03
  9.59210E+01  6.35250E-03
  1.06579E+02  6.35250E-03


==> anc/colstop/sbethe/sdbase/shcor-17.tab <==
# Atomic number = 17   (Cl)   Projectile: proton
#
#  S(0) =  1.695944E+01
#  I(0) =  5.964304E+00 a.u. =  1.622970E+02 eV
#  D(0) =  8.385143E-02
#
#        Z =  1.70000E+01
#    EXPOT =  1.65312E+02 eV
#       S0 =  1.69594E+01
#   1-S0/Z =  2.38590E-03
#       Ec =  3.40000E+06 eV
#
#    P( 1) =  2.84060E-02
#    P( 2) = -3.22050E-02
#    P( 3) =  1.56290E-03
#    P( 4) =  1.17810E-02
#    P( 5) = -3.93090E-03
#    P( 6) =  3.63560E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -3.99430E-04
  1.17237E-06 -5.19324E-04
  1.33224E-06 -7.32950E-04
  1.49210E-06 -9.87381E-04
  1.59868E-06 -1.17974E-03
  1.86513E-06 -1.74019E-03
  2.13158E-06 -2.41383E-03
  2.34474E-06 -3.03348E-03
  2.66447E-06 -4.09551E-03
  3.19737E-06 -6.20928E-03
  3.73026E-06 -8.73297E-03
  4.26316E-06 -1.16402E-02
  4.79605E-06 -1.49029E-02
  5.32894E-06 -1.84917E-02
  5.86184E-06 -2.23779E-02
  6.39473E-06 -2.65334E-02
  7.46052E-06 -3.55469E-02
  8.52631E-06 -4.53367E-02
  9.59210E-06 -5.57331E-02
  1.06579E-05 -6.65921E-02
  1.17237E-05 -7.77946E-02
  1.33224E-05 -9.50311E-02
  1.49210E-05 -1.12563E-01
  1.59868E-05 -1.24321E-01
  1.86513E-05 -1.53667E-01
  2.13158E-05 -1.82621E-01
  2.34474E-05 -2.05332E-01
  2.66447E-05 -2.38492E-01
  3.19737E-05 -2.91131E-01
  3.73026E-05 -3.40478E-01
  4.26316E-05 -3.86713E-01
  4.79605E-05 -4.30088E-01
  5.32894E-05 -4.70861E-01
  5.86184E-05 -5.09280E-01
  6.39473E-05 -5.45567E-01
  7.46052E-05 -6.12536E-01
  8.52631E-05 -6.10631E-01
  9.59210E-05 -5.48301E-01
  1.06579E-04 -4.93944E-01
  1.17237E-04 -4.45874E-01
  1.33224E-04 -3.83039E-01
  1.49210E-04 -3.28936E-01
  1.59868E-04 -2.96768E-01
  1.86513E-04 -2.27146E-01
  2.13158E-04 -1.69592E-01
  2.34474E-04 -1.30258E-01
  2.66447E-04 -8.00476E-02
  3.19737E-04 -1.40654E-02
  3.73026E-04  3.59276E-02
  4.26316E-04  7.45408E-02
  4.79605E-04  1.04768E-01
  5.32894E-04  1.28681E-01
  5.86184E-04  1.47741E-01
  6.39473E-04  1.63007E-01
  7.46052E-04  1.85197E-01
  8.52631E-04  1.99615E-01
  9.59210E-04  2.08902E-01
  1.06579E-03  2.14725E-01
  1.17237E-03  2.18161E-01
  1.33224E-03  2.20345E-01
  1.49210E-03  2.20268E-01
  1.59868E-03  2.19423E-01
  1.86513E-03  2.15730E-01
  2.13158E-03  2.10892E-01
  2.34474E-03  2.06719E-01
  2.66447E-03  2.00405E-01
  3.19737E-03  1.90328E-01
  3.73026E-03  1.81166E-01
  4.26316E-03  1.72649E-01
  4.79605E-03  1.65159E-01
  5.32894E-03  1.58367E-01
  5.86184E-03  1.52116E-01
  6.39473E-03  1.46318E-01
  7.46052E-03  1.35871E-01
  8.52631E-03  1.26718E-01
  9.59210E-03  1.18643E-01
  1.06579E-02  1.11477E-01
  1.17237E-02  1.05081E-01
  1.33224E-02  9.66914E-02
  1.49210E-02  8.94853E-02
  1.59868E-02  8.52236E-02
  1.86513E-02  7.60903E-02
  2.13158E-02  6.86545E-02
  2.34474E-02  6.36361E-02
  2.66447E-02  5.72980E-02
  3.19737E-02  4.90514E-02
  3.73026E-02  4.28058E-02
  4.26316E-02  3.79223E-02
  4.79605E-02  3.40072E-02
  5.32894E-02  3.08047E-02
  5.86184E-02  2.81416E-02
  6.39473E-02  2.58962E-02
  7.46052E-02  2.23301E-02
  8.52631E-02  1.96383E-02
  9.59210E-02  1.75462E-02
  1.06579E-01  1.58821E-02
  1.17237E-01  1.45335E-02
  1.33224E-01  1.29403E-02
  1.49210E-01  1.17174E-02
  1.59868E-01  1.10531E-02
  1.86513E-01  9.76828E-03
  2.13158E-01  8.85587E-03
  2.34474E-01  8.30570E-03
  2.66447E-01  7.68551E-03
  3.19737E-01  7.00440E-03
  3.73026E-01  6.58644E-03
  4.26316E-01  6.32205E-03
  4.79605E-01  6.15263E-03
  5.32894E-01  6.04452E-03
  5.86184E-01  5.97730E-03
  6.39473E-01  5.93801E-03
  7.46052E-01  5.91208E-03
  8.52631E-01  5.92639E-03
  9.59210E-01  5.96118E-03
  1.06579E+00  5.97756E-03
  1.17237E+00  5.97756E-03
  1.33224E+00  5.97756E-03
  1.49210E+00  5.97756E-03
  1.59868E+00  5.97756E-03
  1.86513E+00  5.97756E-03
  2.13158E+00  5.97756E-03
  2.34474E+00  5.97756E-03
  2.66447E+00  5.97756E-03
  3.19737E+00  5.97756E-03
  3.73026E+00  5.97756E-03
  4.26316E+00  5.97756E-03
  4.79605E+00  5.97756E-03
  5.32894E+00  5.97756E-03
  5.86184E+00  5.97756E-03
  6.39473E+00  5.97756E-03
  7.46052E+00  5.97756E-03
  8.52631E+00  5.97756E-03
  9.59210E+00  5.97756E-03
  1.06579E+01  5.97756E-03
  1.17237E+01  5.97756E-03
  1.33224E+01  5.97756E-03
  1.49210E+01  5.97756E-03
  1.59868E+01  5.97756E-03
  1.86513E+01  5.97756E-03
  2.13158E+01  5.97756E-03
  2.34474E+01  5.97756E-03
  2.66447E+01  5.97756E-03
  3.19737E+01  5.97756E-03
  3.73026E+01  5.97756E-03
  4.26316E+01  5.97756E-03
  4.79605E+01  5.97756E-03
  5.32894E+01  5.97756E-03
  5.86184E+01  5.97756E-03
  6.39473E+01  5.97756E-03
  7.46052E+01  5.97756E-03
  8.52631E+01  5.97756E-03
  9.59210E+01  5.97756E-03
  1.06579E+02  5.97756E-03


==> anc/colstop/sbethe/sdbase/shcor-18.tab <==
# Atomic number = 18   (Ar)   Projectile: proton
#
#  S(0) =  1.795355E+01
#  I(0) =  6.416725E+00 a.u. =  1.746080E+02 eV
#  D(0) =  9.458684E-02
#
#        Z =  1.80000E+01
#    EXPOT =  1.78092E+02 eV
#       S0 =  1.79535E+01
#   1-S0/Z =  2.58060E-03
#       Ec =  3.60000E+06 eV
#
#    P( 1) =  3.08330E-02
#    P( 2) = -3.96430E-02
#    P( 3) =  7.54680E-03
#    P( 4) =  1.02160E-02
#    P( 5) = -3.84500E-03
#    P( 6) =  3.74060E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.25386E-04
  1.17237E-06 -2.99583E-04
  1.33224E-06 -4.32141E-04
  1.49210E-06 -5.90486E-04
  1.59868E-06 -7.10538E-04
  1.86513E-06 -1.06221E-03
  2.13158E-06 -1.48892E-03
  2.34474E-06 -1.88540E-03
  2.66447E-06 -2.57345E-03
  3.19737E-06 -3.97159E-03
  3.73026E-06 -5.68284E-03
  4.26316E-06 -7.69986E-03
  4.79605E-06 -1.00104E-02
  5.32894E-06 -1.25990E-02
  5.86184E-06 -1.54486E-02
  6.39473E-06 -1.85409E-02
  7.46052E-06 -2.53812E-02
  8.52631E-06 -3.29781E-02
  9.59210E-06 -4.12009E-02
  1.06579E-05 -4.99329E-02
  1.17237E-05 -5.90732E-02
  1.33224E-05 -7.33623E-02
  1.49210E-05 -8.81378E-02
  1.59868E-05 -9.81658E-02
  1.86513E-05 -1.23555E-01
  2.13158E-05 -1.49040E-01
  2.34474E-05 -1.69288E-01
  2.66447E-05 -1.99211E-01
  3.19737E-05 -2.47475E-01
  3.73026E-05 -2.93474E-01
  4.26316E-05 -3.37169E-01
  4.79605E-05 -3.78649E-01
  5.32894E-05 -4.18046E-01
  5.86184E-05 -4.55504E-01
  6.39473E-05 -4.91166E-01
  7.46052E-05 -5.57628E-01
  8.52631E-05 -6.18398E-01
  9.59210E-05 -5.67801E-01
  1.06579E-04 -5.14283E-01
  1.17237E-04 -4.67169E-01
  1.33224E-04 -4.05822E-01
  1.49210E-04 -3.53130E-01
  1.59868E-04 -3.21822E-01
  1.86513E-04 -2.53997E-01
  2.13158E-04 -1.97714E-01
  2.34474E-04 -1.59042E-01
  2.66447E-04 -1.09308E-01
  3.19737E-04 -4.31032E-02
  3.73026E-04  7.99324E-03
  4.26316E-04  4.82056E-02
  4.79605E-04  8.02935E-02
  5.32894E-04  1.06187E-01
  5.86184E-04  1.27225E-01
  6.39473E-04  1.44426E-01
  7.46052E-04  1.70191E-01
  8.52631E-04  1.87738E-01
  9.59210E-04  1.99674E-01
  1.06579E-03  2.07725E-01
  1.17237E-03  2.13017E-01
  1.33224E-03  2.17414E-01
  1.49210E-03  2.19008E-01
  1.59868E-03  2.19045E-01
  1.86513E-03  2.16933E-01
  2.13158E-03  2.13082E-01
  2.34474E-03  2.09423E-01
  2.66447E-03  2.03566E-01
  3.19737E-03  1.93843E-01
  3.73026E-03  1.84757E-01
  4.26316E-03  1.76370E-01
  4.79605E-03  1.68679E-01
  5.32894E-03  1.61824E-01
  5.86184E-03  1.55574E-01
  6.39473E-03  1.49807E-01
  7.46052E-03  1.39442E-01
  8.52631E-03  1.30357E-01
  9.59210E-03  1.22322E-01
  1.06579E-02  1.15168E-01
  1.17237E-02  1.08763E-01
  1.33224E-02  1.00327E-01
  1.49210E-02  9.30488E-02
  1.59868E-02  8.87299E-02
  1.86513E-02  7.94349E-02
  2.13158E-02  7.18267E-02
  2.34474E-02  6.66702E-02
  2.66447E-02  6.01312E-02
  3.19737E-02  5.15764E-02
  3.73026E-02  4.50588E-02
  4.26316E-02  3.99371E-02
  4.79605E-02  3.58134E-02
  5.32894E-02  3.24275E-02
  5.86184E-02  2.96022E-02
  6.39473E-02  2.72127E-02
  7.46052E-02  2.34024E-02
  8.52631E-02  2.05121E-02
  9.59210E-02  1.82560E-02
  1.06579E-01  1.64544E-02
  1.17237E-01  1.49892E-02
  1.33224E-01  1.32515E-02
  1.49210E-01  1.19117E-02
  1.59868E-01  1.11814E-02
  1.86513E-01  9.76300E-03
  2.13158E-01  8.74989E-03
  2.34474E-01  8.13605E-03
  2.66447E-01  7.44076E-03
  3.19737E-01  6.67168E-03
  3.73026E-01  6.19560E-03
  4.26316E-01  5.89186E-03
  4.79605E-01  5.69550E-03
  5.32894E-01  5.56897E-03
  5.86184E-01  5.48936E-03
  6.39473E-01  5.44205E-03
  7.46052E-01  5.40894E-03
  8.52631E-01  5.42351E-03
  9.59210E-01  5.46294E-03
  1.06579E+00  5.48186E-03
  1.17237E+00  5.48186E-03
  1.33224E+00  5.48186E-03
  1.49210E+00  5.48186E-03
  1.59868E+00  5.48186E-03
  1.86513E+00  5.48186E-03
  2.13158E+00  5.48186E-03
  2.34474E+00  5.48186E-03
  2.66447E+00  5.48186E-03
  3.19737E+00  5.48186E-03
  3.73026E+00  5.48186E-03
  4.26316E+00  5.48186E-03
  4.79605E+00  5.48186E-03
  5.32894E+00  5.48186E-03
  5.86184E+00  5.48186E-03
  6.39473E+00  5.48186E-03
  7.46052E+00  5.48186E-03
  8.52631E+00  5.48186E-03
  9.59210E+00  5.48186E-03
  1.06579E+01  5.48186E-03
  1.17237E+01  5.48186E-03
  1.33224E+01  5.48186E-03
  1.49210E+01  5.48186E-03
  1.59868E+01  5.48186E-03
  1.86513E+01  5.48186E-03
  2.13158E+01  5.48186E-03
  2.34474E+01  5.48186E-03
  2.66447E+01  5.48186E-03
  3.19737E+01  5.48186E-03
  3.73026E+01  5.48186E-03
  4.26316E+01  5.48186E-03
  4.79605E+01  5.48186E-03
  5.32894E+01  5.48186E-03
  5.86184E+01  5.48186E-03
  6.39473E+01  5.48186E-03
  7.46052E+01  5.48186E-03
  8.52631E+01  5.48186E-03
  9.59210E+01  5.48186E-03
  1.06579E+02  5.48186E-03


==> anc/colstop/sbethe/sdbase/shcor-19.tab <==
# Atomic number = 19   (K )   Projectile: proton
#
#  S(0) =  1.894663E+01
#  I(0) =  6.154452E+00 a.u. =  1.674712E+02 eV
#  D(0) =  1.162803E-01
#
#        Z =  1.90000E+01
#    EXPOT =  1.71098E+02 eV
#       S0 =  1.89466E+01
#   1-S0/Z =  2.80890E-03
#       Ec =  3.80000E+06 eV
#
#    P( 1) =  4.75640E-02
#    P( 2) = -6.83210E-02
#    P( 3) =  2.94780E-02
#    P( 4) =  2.15770E-03
#    P( 5) = -2.42500E-03
#    P( 6) =  2.76970E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -1.33938E-02
  1.17237E-06 -1.54115E-02
  1.33224E-06 -1.84058E-02
  1.49210E-06 -2.13490E-02
  1.59868E-06 -2.32807E-02
  1.86513E-06 -2.80082E-02
  2.13158E-06 -3.26082E-02
  2.34474E-06 -3.62127E-02
  2.66447E-06 -4.15185E-02
  3.19737E-06 -5.01516E-02
  3.73026E-06 -5.85754E-02
  4.26316E-06 -6.68147E-02
  4.79605E-06 -7.48767E-02
  5.32894E-06 -8.27625E-02
  5.86184E-06 -9.04731E-02
  6.39473E-06 -9.80107E-02
  7.46052E-06 -1.12586E-01
  8.52631E-06 -1.26538E-01
  9.59210E-06 -1.39926E-01
  1.06579E-05 -1.52809E-01
  1.17237E-05 -1.65244E-01
  1.33224E-05 -1.83160E-01
  1.49210E-05 -2.00317E-01
  1.59868E-05 -2.11389E-01
  1.86513E-05 -2.37981E-01
  2.13158E-05 -2.63262E-01
  2.34474E-05 -2.82698E-01
  2.66447E-05 -3.10730E-01
  3.19737E-05 -3.54930E-01
  3.73026E-05 -3.96501E-01
  4.26316E-05 -4.35849E-01
  4.79605E-05 -4.73261E-01
  5.32894E-05 -5.08952E-01
  5.86184E-05 -5.43088E-01
  6.39473E-05 -5.75805E-01
  7.46052E-05 -6.37424E-01
  8.52631E-05 -6.64615E-01
  9.59210E-05 -6.00205E-01
  1.06579E-04 -5.44740E-01
  1.17237E-04 -4.96247E-01
  1.33224E-04 -4.33593E-01
  1.49210E-04 -3.80225E-01
  1.59868E-04 -3.48688E-01
  1.86513E-04 -2.80741E-01
  2.13158E-04 -2.24624E-01
  2.34474E-04 -1.86114E-01
  2.66447E-04 -1.36535E-01
  3.19737E-04 -7.01676E-02
  3.73026E-04 -1.83961E-02
  4.26316E-04  2.29025E-02
  4.79605E-04  5.63506E-02
  5.32894E-04  8.37583E-02
  5.86184E-04  1.06404E-01
  6.39473E-04  1.25213E-01
  7.46052E-04  1.54133E-01
  8.52631E-04  1.74570E-01
  9.59210E-04  1.89077E-01
  1.06579E-03  1.99395E-01
  1.17237E-03  2.06662E-01
  1.33224E-03  2.13449E-01
  1.49210E-03  2.16965E-01
  1.59868E-03  2.18014E-01
  1.86513E-03  2.17988E-01
  2.13158E-03  2.15408E-01
  2.34474E-03  2.12656E-01
  2.66447E-03  2.07520E-01
  3.19737E-03  1.98476E-01
  3.73026E-03  1.89956E-01
  4.26316E-03  1.81655E-01
  4.79605E-03  1.74098E-01
  5.32894E-03  1.67329E-01
  5.86184E-03  1.61143E-01
  6.39473E-03  1.55424E-01
  7.46052E-03  1.45131E-01
  8.52631E-03  1.36094E-01
  9.59210E-03  1.28090E-01
  1.06579E-02  1.20954E-01
  1.17237E-02  1.14556E-01
  1.33224E-02  1.06113E-01
  1.49210E-02  9.88132E-02
  1.59868E-02  9.44733E-02
  1.86513E-02  8.51112E-02
  2.13158E-02  7.74228E-02
  2.34474E-02  7.21974E-02
  2.66447E-02  6.55524E-02
  3.19737E-02  5.68235E-02
  3.73026E-02  5.01427E-02
  4.26316E-02  4.48717E-02
  4.79605E-02  4.06127E-02
  5.32894E-02  3.71045E-02
  5.86184E-02  3.41689E-02
  6.39473E-02  3.16796E-02
  7.46052E-02  2.76968E-02
  8.52631E-02  2.46636E-02
  9.59210E-02  2.22878E-02
  1.06579E-01  2.03851E-02
  1.17237E-01  1.88336E-02
  1.33224E-01  1.69885E-02
  1.49210E-01  1.55620E-02
  1.59868E-01  1.47829E-02
  1.86513E-01  1.32665E-02
  2.13158E-01  1.21807E-02
  2.34474E-01  1.15220E-02
  2.66447E-01  1.07751E-02
  3.19737E-01  9.94901E-03
  3.73026E-01  9.43881E-03
  4.26316E-01  9.11503E-03
  4.79605E-01  8.90768E-03
  5.32894E-01  8.77614E-03
  5.86184E-01  8.69556E-03
  6.39473E-01  8.65005E-03
  7.46052E-01  8.62567E-03
  8.52631E-01  8.65270E-03
  9.59210E-01  8.70620E-03
  1.06579E+00  8.73067E-03
  1.17237E+00  8.73067E-03
  1.33224E+00  8.73067E-03
  1.49210E+00  8.73067E-03
  1.59868E+00  8.73067E-03
  1.86513E+00  8.73067E-03
  2.13158E+00  8.73067E-03
  2.34474E+00  8.73067E-03
  2.66447E+00  8.73067E-03
  3.19737E+00  8.73067E-03
  3.73026E+00  8.73067E-03
  4.26316E+00  8.73067E-03
  4.79605E+00  8.73067E-03
  5.32894E+00  8.73067E-03
  5.86184E+00  8.73067E-03
  6.39473E+00  8.73067E-03
  7.46052E+00  8.73067E-03
  8.52631E+00  8.73067E-03
  9.59210E+00  8.73067E-03
  1.06579E+01  8.73067E-03
  1.17237E+01  8.73067E-03
  1.33224E+01  8.73067E-03
  1.49210E+01  8.73067E-03
  1.59868E+01  8.73067E-03
  1.86513E+01  8.73067E-03
  2.13158E+01  8.73067E-03
  2.34474E+01  8.73067E-03
  2.66447E+01  8.73067E-03
  3.19737E+01  8.73067E-03
  3.73026E+01  8.73067E-03
  4.26316E+01  8.73067E-03
  4.79605E+01  8.73067E-03
  5.32894E+01  8.73067E-03
  5.86184E+01  8.73067E-03
  6.39473E+01  8.73067E-03
  7.46052E+01  8.73067E-03
  8.52631E+01  8.73067E-03
  9.59210E+01  8.73067E-03
  1.06579E+02  8.73067E-03


==> anc/colstop/sbethe/sdbase/shcor-20.tab <==
# Atomic number = 20   (Ca)   Projectile: proton
#
#  S(0) =  1.994020E+01
#  I(0) =  5.980179E+00 a.u. =  1.627290E+02 eV
#  D(0) =  1.346127E-01
#
#        Z =  2.00000E+01
#    EXPOT =  1.66479E+02 eV
#       S0 =  1.99402E+01
#   1-S0/Z =  2.99000E-03
#       Ec =  4.00000E+06 eV
#
#    P( 1) =  2.87910E-02
#    P( 2) = -4.82430E-02
#    P( 3) =  2.02760E-02
#    P( 4) =  4.56880E-03
#    P( 5) = -2.79330E-03
#    P( 6) =  3.02100E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -9.23463E-03
  1.17237E-06 -1.10833E-02
  1.33224E-06 -1.39894E-02
  1.49210E-06 -1.70219E-02
  1.59868E-06 -1.90998E-02
  1.86513E-06 -2.44458E-02
  2.13158E-06 -2.99518E-02
  2.34474E-06 -3.44368E-02
  2.66447E-06 -4.12540E-02
  3.19737E-06 -5.27442E-02
  3.73026E-06 -6.42700E-02
  4.26316E-06 -7.57333E-02
  4.79605E-06 -8.70673E-02
  5.32894E-06 -9.82254E-02
  5.86184E-06 -1.09175E-01
  6.39473E-06 -1.19894E-01
  7.46052E-06 -1.40590E-01
  8.52631E-06 -1.60264E-01
  9.59210E-06 -1.78924E-01
  1.06579E-05 -1.96612E-01
  1.17237E-05 -2.13389E-01
  1.33224E-05 -2.37000E-01
  1.49210E-05 -2.58953E-01
  1.59868E-05 -2.72777E-01
  1.86513E-05 -3.04926E-01
  2.13158E-05 -3.34229E-01
  2.34474E-05 -3.56026E-01
  2.66447E-05 -3.86520E-01
  3.19737E-05 -4.32817E-01
  3.73026E-05 -4.74914E-01
  4.26316E-05 -5.13880E-01
  4.79605E-05 -5.50387E-01
  5.32894E-05 -5.84885E-01
  5.86184E-05 -6.17685E-01
  6.39473E-05 -6.49015E-01
  7.46052E-05 -7.07915E-01
  8.52631E-05 -7.04490E-01
  9.59210E-05 -6.37962E-01
  1.06579E-04 -5.80722E-01
  1.17237E-04 -5.30770E-01
  1.33224E-04 -4.66438E-01
  1.49210E-04 -4.11872E-01
  1.59868E-04 -3.79750E-01
  1.86513E-04 -3.10847E-01
  2.13158E-04 -2.54232E-01
  2.34474E-04 -2.15505E-01
  2.66447E-04 -1.65719E-01
  3.19737E-04 -9.90214E-02
  3.73026E-04 -4.67306E-02
  4.26316E-04 -4.68074E-03
  4.79605E-04  2.97180E-02
  5.32894E-04  5.82212E-02
  5.86184E-04  8.20475E-02
  6.39473E-04  1.02118E-01
  7.46052E-04  1.33554E-01
  8.52631E-04  1.56403E-01
  9.59210E-04  1.73174E-01
  1.06579E-03  1.85511E-01
  1.17237E-03  1.94559E-01
  1.33224E-03  2.03694E-01
  1.49210E-03  2.09112E-01
  1.59868E-03  2.11244E-01
  1.86513E-03  2.13305E-01
  2.13158E-03  2.12239E-01
  2.34474E-03  2.10330E-01
  2.66447E-03  2.06131E-01
  3.19737E-03  1.97990E-01
  3.73026E-03  1.89927E-01
  4.26316E-03  1.81899E-01
  4.79605E-03  1.74344E-01
  5.32894E-03  1.67590E-01
  5.86184E-03  1.61418E-01
  6.39473E-03  1.55709E-01
  7.46052E-03  1.45415E-01
  8.52631E-03  1.36354E-01
  9.59210E-03  1.28306E-01
  1.06579E-02  1.21113E-01
  1.17237E-02  1.14648E-01
  1.33224E-02  1.06096E-01
  1.49210E-02  9.86808E-02
  1.59868E-02  9.42627E-02
  1.86513E-02  8.47063E-02
  2.13158E-02  7.68301E-02
  2.34474E-02  7.14614E-02
  2.66447E-02  6.46136E-02
  3.19737E-02  5.55789E-02
  3.73026E-02  4.86283E-02
  4.26316E-02  4.31180E-02
  4.79605E-02  3.86454E-02
  5.32894E-02  3.49452E-02
  5.86184E-02  3.18358E-02
  6.39473E-02  2.91884E-02
  7.46052E-02  2.49279E-02
  8.52631E-02  2.16580E-02
  9.59210E-02  1.90773E-02
  1.06579E-01  1.69953E-02
  1.17237E-01  1.52850E-02
  1.33224E-01  1.32329E-02
  1.49210E-01  1.16289E-02
  1.59868E-01  1.07447E-02
  1.86513E-01  9.00232E-03
  2.13158E-01  7.73105E-03
  2.34474E-01  6.94588E-03
  2.66447E-01  6.03769E-03
  3.19737E-01  4.99815E-03
  3.73026E-01  4.32311E-03
  4.26316E-01  3.86826E-03
  4.79605E-01  3.55436E-03
  5.32894E-01  3.33471E-03
  5.86184E-01  3.18026E-03
  6.39473E-01  3.07212E-03
  7.46052E-01  2.94791E-03
  8.52631E-01  2.89983E-03
  9.59210E-01  2.89563E-03
  1.06579E+00  2.90160E-03
  1.17237E+00  2.90160E-03
  1.33224E+00  2.90160E-03
  1.49210E+00  2.90160E-03
  1.59868E+00  2.90160E-03
  1.86513E+00  2.90160E-03
  2.13158E+00  2.90160E-03
  2.34474E+00  2.90160E-03
  2.66447E+00  2.90160E-03
  3.19737E+00  2.90160E-03
  3.73026E+00  2.90160E-03
  4.26316E+00  2.90160E-03
  4.79605E+00  2.90160E-03
  5.32894E+00  2.90160E-03
  5.86184E+00  2.90160E-03
  6.39473E+00  2.90160E-03
  7.46052E+00  2.90160E-03
  8.52631E+00  2.90160E-03
  9.59210E+00  2.90160E-03
  1.06579E+01  2.90160E-03
  1.17237E+01  2.90160E-03
  1.33224E+01  2.90160E-03
  1.49210E+01  2.90160E-03
  1.59868E+01  2.90160E-03
  1.86513E+01  2.90160E-03
  2.13158E+01  2.90160E-03
  2.34474E+01  2.90160E-03
  2.66447E+01  2.90160E-03
  3.19737E+01  2.90160E-03
  3.73026E+01  2.90160E-03
  4.26316E+01  2.90160E-03
  4.79605E+01  2.90160E-03
  5.32894E+01  2.90160E-03
  5.86184E+01  2.90160E-03
  6.39473E+01  2.90160E-03
  7.46052E+01  2.90160E-03
  8.52631E+01  2.90160E-03
  9.59210E+01  2.90160E-03
  1.06579E+02  2.90160E-03


==> anc/colstop/sbethe/sdbase/shcor-21.tab <==
# Atomic number = 21   (Sc)   Projectile: proton
#
#  S(0) =  2.093306E+01
#  I(0) =  6.285247E+00 a.u. =  1.710303E+02 eV
#  D(0) =  1.755457E-01
#
#        Z =  2.10000E+01
#    EXPOT =  1.75104E+02 eV
#       S0 =  2.09331E+01
#   1-S0/Z =  3.18760E-03
#       Ec =  4.20000E+06 eV
#
#    P( 1) =  3.38910E-02
#    P( 2) = -6.06180E-02
#    P( 3) =  3.07440E-02
#    P( 4) =  9.09430E-04
#    P( 5) = -2.24630E-03
#    P( 6) =  2.74730E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -7.15963E-03
  1.17237E-06 -8.68433E-03
  1.33224E-06 -1.11064E-02
  1.49210E-06 -1.36590E-02
  1.59868E-06 -1.54195E-02
  1.86513E-06 -1.99823E-02
  2.13158E-06 -2.47192E-02
  2.34474E-06 -2.85989E-02
  2.66447E-06 -3.45239E-02
  3.19737E-06 -4.45699E-02
  3.73026E-06 -5.47067E-02
  4.26316E-06 -6.48392E-02
  4.79605E-06 -7.49034E-02
  5.32894E-06 -8.48549E-02
  5.86184E-06 -9.46619E-02
  6.39473E-06 -1.04302E-01
  7.46052E-06 -1.23024E-01
  8.52631E-06 -1.40953E-01
  9.59210E-06 -1.58071E-01
  1.06579E-05 -1.74395E-01
  1.17237E-05 -1.89957E-01
  1.33224E-05 -2.11974E-01
  1.49210E-05 -2.32550E-01
  1.59868E-05 -2.45550E-01
  1.86513E-05 -2.75883E-01
  2.13158E-05 -3.03623E-01
  2.34474E-05 -3.24299E-01
  2.66447E-05 -3.53266E-01
  3.19737E-05 -3.97328E-01
  3.73026E-05 -4.37486E-01
  4.26316E-05 -4.74751E-01
  4.79605E-05 -5.09764E-01
  5.32894E-05 -5.42946E-01
  5.86184E-05 -5.74590E-01
  6.39473E-05 -6.04908E-01
  7.46052E-05 -6.62161E-01
  8.52631E-05 -7.07167E-01
  9.59210E-05 -6.39781E-01
  1.06579E-04 -5.81975E-01
  1.17237E-04 -5.31696E-01
  1.33224E-04 -4.67227E-01
  1.49210E-04 -4.12843E-01
  1.59868E-04 -3.80971E-01
  1.86513E-04 -3.12996E-01
  2.13158E-04 -2.57537E-01
  2.34474E-04 -2.19792E-01
  2.66447E-04 -1.71461E-01
  3.19737E-04 -1.06906E-01
  3.73026E-04 -5.62824E-02
  4.26316E-04 -1.54343E-02
  4.79605E-04  1.81922E-02
  5.32894E-04  4.62657E-02
  5.86184E-04  6.99258E-02
  6.39473E-04  9.00429E-02
  7.46052E-04  1.22021E-01
  8.52631E-04  1.45758E-01
  9.59210E-04  1.63589E-01
  1.06579E-03  1.77022E-01
  1.17237E-03  1.87175E-01
  1.33224E-03  1.97837E-01
  1.49210E-03  2.04621E-01
  1.59868E-03  2.07570E-01
  1.86513E-03  2.11304E-01
  2.13158E-03  2.11540E-01
  2.34474E-03  2.10386E-01
  2.66447E-03  2.07102E-01
  3.19737E-03  1.99914E-01
  3.73026E-03  1.92317E-01
  4.26316E-03  1.84500E-01
  4.79605E-03  1.77407E-01
  5.32894E-03  1.70545E-01
  5.86184E-03  1.64333E-01
  6.39473E-03  1.58621E-01
  7.46052E-03  1.48369E-01
  8.52631E-03  1.39364E-01
  9.59210E-03  1.31365E-01
  1.06579E-02  1.24207E-01
  1.17237E-02  1.17762E-01
  1.33224E-02  1.09218E-01
  1.49210E-02  1.01786E-01
  1.59868E-02  9.73485E-02
  1.86513E-02  8.77203E-02
  2.13158E-02  7.97532E-02
  2.34474E-02  7.43048E-02
  2.66447E-02  6.73335E-02
  3.19737E-02  5.80957E-02
  3.73026E-02  5.09554E-02
  4.26316E-02  4.52723E-02
  4.79605E-02  4.06435E-02
  5.32894E-02  3.68027E-02
  5.86184E-02  3.35667E-02
  6.39473E-02  3.08049E-02
  7.46052E-02  2.63467E-02
  8.52631E-02  2.29127E-02
  9.59210E-02  2.01942E-02
  1.06579E-01  1.79951E-02
  1.17237E-01  1.61845E-02
  1.33224E-01  1.40065E-02
  1.49210E-01  1.22996E-02
  1.59868E-01  1.13569E-02
  1.86513E-01  9.49502E-03
  2.13158E-01  8.13285E-03
  2.34474E-01  7.28986E-03
  2.66447E-01  6.31311E-03
  3.19737E-01  5.19293E-03
  3.73026E-01  4.46454E-03
  4.26316E-01  3.97370E-03
  4.79605E-01  3.63536E-03
  5.32894E-01  3.39926E-03
  5.86184E-01  3.23402E-03
  6.39473E-01  3.11921E-03
  7.46052E-01  2.99001E-03
  8.52631E-01  2.94394E-03
  9.59210E-01  2.94585E-03
  1.06579E+00  2.95486E-03
  1.17237E+00  2.95486E-03
  1.33224E+00  2.95486E-03
  1.49210E+00  2.95486E-03
  1.59868E+00  2.95486E-03
  1.86513E+00  2.95486E-03
  2.13158E+00  2.95486E-03
  2.34474E+00  2.95486E-03
  2.66447E+00  2.95486E-03
  3.19737E+00  2.95486E-03
  3.73026E+00  2.95486E-03
  4.26316E+00  2.95486E-03
  4.79605E+00  2.95486E-03
  5.32894E+00  2.95486E-03
  5.86184E+00  2.95486E-03
  6.39473E+00  2.95486E-03
  7.46052E+00  2.95486E-03
  8.52631E+00  2.95486E-03
  9.59210E+00  2.95486E-03
  1.06579E+01  2.95486E-03
  1.17237E+01  2.95486E-03
  1.33224E+01  2.95486E-03
  1.49210E+01  2.95486E-03
  1.59868E+01  2.95486E-03
  1.86513E+01  2.95486E-03
  2.13158E+01  2.95486E-03
  2.34474E+01  2.95486E-03
  2.66447E+01  2.95486E-03
  3.19737E+01  2.95486E-03
  3.73026E+01  2.95486E-03
  4.26316E+01  2.95486E-03
  4.79605E+01  2.95486E-03
  5.32894E+01  2.95486E-03
  5.86184E+01  2.95486E-03
  6.39473E+01  2.95486E-03
  7.46052E+01  2.95486E-03
  8.52631E+01  2.95486E-03
  9.59210E+01  2.95486E-03
  1.06579E+02  2.95486E-03


==> anc/colstop/sbethe/sdbase/shcor-22.tab <==
# Atomic number = 22   (Ti)   Projectile: proton
#
#  S(0) =  2.192543E+01
#  I(0) =  6.632904E+00 a.u. =  1.804905E+02 eV
#  D(0) =  1.943469E-01
#
#        Z =  2.20000E+01
#    EXPOT =  1.85036E+02 eV
#       S0 =  2.19254E+01
#   1-S0/Z =  3.38950E-03
#       Ec =  4.40000E+06 eV
#
#    P( 1) =  4.11750E-02
#    P( 2) = -7.89780E-02
#    P( 3) =  4.74590E-02
#    P( 4) = -5.82360E-03
#    P( 5) = -9.86830E-04
#    P( 6) =  1.84760E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -5.62202E-03
  1.17237E-06 -6.88336E-03
  1.33224E-06 -8.90695E-03
  1.49210E-06 -1.10600E-02
  1.59868E-06 -1.25546E-02
  1.86513E-06 -1.64562E-02
  2.13158E-06 -2.05394E-02
  2.34474E-06 -2.39026E-02
  2.66447E-06 -2.90643E-02
  3.19737E-06 -3.78699E-02
  3.73026E-06 -4.68073E-02
  4.26316E-06 -5.57827E-02
  4.79605E-06 -6.47337E-02
  5.32894E-06 -7.36164E-02
  5.86184E-06 -8.23994E-02
  6.39473E-06 -9.10605E-02
  7.46052E-06 -1.07957E-01
  8.52631E-06 -1.24227E-01
  9.59210E-06 -1.39840E-01
  1.06579E-05 -1.54796E-01
  1.17237E-05 -1.69112E-01
  1.33224E-05 -1.89449E-01
  1.49210E-05 -2.08531E-01
  1.59868E-05 -2.20619E-01
  1.86513E-05 -2.48896E-01
  2.13158E-05 -2.74818E-01
  2.34474E-05 -2.94163E-01
  2.66447E-05 -3.21290E-01
  3.19737E-05 -3.62597E-01
  3.73026E-05 -4.00301E-01
  4.26316E-05 -4.35363E-01
  4.79605E-05 -4.68393E-01
  5.32894E-05 -4.99791E-01
  5.86184E-05 -5.29831E-01
  6.39473E-05 -5.58707E-01
  7.46052E-05 -6.13501E-01
  8.52631E-05 -6.64962E-01
  9.59210E-05 -6.41897E-01
  1.06579E-04 -5.82879E-01
  1.17237E-04 -5.31675E-01
  1.33224E-04 -4.66255E-01
  1.49210E-04 -4.11337E-01
  1.59868E-04 -3.79290E-01
  1.86513E-04 -3.11336E-01
  2.13158E-04 -2.56344E-01
  2.34474E-04 -2.19161E-01
  2.66447E-04 -1.71830E-01
  3.19737E-04 -1.09049E-01
  3.73026E-04 -6.00566E-02
  4.26316E-04 -2.05553E-02
  4.79605E-04  1.20107E-02
  5.32894E-04  3.92992E-02
  5.86184E-04  6.24226E-02
  6.39473E-04  8.21970E-02
  7.46052E-04  1.13952E-01
  8.52631E-04  1.37919E-01
  9.59210E-04  1.56226E-01
  1.06579E-03  1.70287E-01
  1.17237E-03  1.81123E-01
  1.33224E-03  1.92874E-01
  1.49210E-03  2.00698E-01
  1.59868E-03  2.04300E-01
  1.86513E-03  2.09440E-01
  2.13158E-03  2.10824E-01
  2.34474E-03  2.10376E-01
  2.66447E-03  2.07947E-01
  3.19737E-03  2.01700E-01
  3.73026E-03  1.94608E-01
  4.26316E-03  1.87149E-01
  4.79605E-03  1.80275E-01
  5.32894E-03  1.73462E-01
  5.86184E-03  1.67279E-01
  6.39473E-03  1.61586E-01
  7.46052E-03  1.51360E-01
  8.52631E-03  1.42370E-01
  9.59210E-03  1.34379E-01
  1.06579E-02  1.27222E-01
  1.17237E-02  1.20773E-01
  1.33224E-02  1.12210E-01
  1.49210E-02  1.04751E-01
  1.59868E-02  1.00290E-01
  1.86513E-02  9.05919E-02
  2.13158E-02  8.25446E-02
  2.34474E-02  7.70280E-02
  2.66447E-02  6.99517E-02
  3.19737E-02  6.05405E-02
  3.73026E-02  5.32356E-02
  4.26316E-02  4.73999E-02
  4.79605E-02  4.26312E-02
  5.32894E-02  3.86626E-02
  5.86184E-02  3.53098E-02
  6.39473E-02  3.24413E-02
  7.46052E-02  2.77960E-02
  8.52631E-02  2.42040E-02
  9.59210E-02  2.13510E-02
  1.06579E-01  1.90361E-02
  1.17237E-01  1.71253E-02
  1.33224E-01  1.48202E-02
  1.49210E-01  1.30084E-02
  1.59868E-01  1.20055E-02
  1.86513E-01  1.00197E-02
  2.13158E-01  8.56247E-03
  2.34474E-01  7.65859E-03
  2.66447E-01  6.60931E-03
  3.19737E-01  5.40350E-03
  3.73026E-01  4.61848E-03
  4.26316E-01  4.08969E-03
  4.79605E-01  3.72599E-03
  5.32894E-01  3.47328E-03
  5.86184E-01  3.29768E-03
  6.39473E-01  3.17705E-03
  7.46052E-01  3.04549E-03
  8.52631E-01  3.00487E-03
  9.59210E-01  3.01674E-03
  1.06579E+00  3.03033E-03
  1.17237E+00  3.03033E-03
  1.33224E+00  3.03033E-03
  1.49210E+00  3.03033E-03
  1.59868E+00  3.03033E-03
  1.86513E+00  3.03033E-03
  2.13158E+00  3.03033E-03
  2.34474E+00  3.03033E-03
  2.66447E+00  3.03033E-03
  3.19737E+00  3.03033E-03
  3.73026E+00  3.03033E-03
  4.26316E+00  3.03033E-03
  4.79605E+00  3.03033E-03
  5.32894E+00  3.03033E-03
  5.86184E+00  3.03033E-03
  6.39473E+00  3.03033E-03
  7.46052E+00  3.03033E-03
  8.52631E+00  3.03033E-03
  9.59210E+00  3.03033E-03
  1.06579E+01  3.03033E-03
  1.17237E+01  3.03033E-03
  1.33224E+01  3.03033E-03
  1.49210E+01  3.03033E-03
  1.59868E+01  3.03033E-03
  1.86513E+01  3.03033E-03
  2.13158E+01  3.03033E-03
  2.34474E+01  3.03033E-03
  2.66447E+01  3.03033E-03
  3.19737E+01  3.03033E-03
  3.73026E+01  3.03033E-03
  4.26316E+01  3.03033E-03
  4.79605E+01  3.03033E-03
  5.32894E+01  3.03033E-03
  5.86184E+01  3.03033E-03
  6.39473E+01  3.03033E-03
  7.46052E+01  3.03033E-03
  8.52631E+01  3.03033E-03
  9.59210E+01  3.03033E-03
  1.06579E+02  3.03033E-03


==> anc/colstop/sbethe/sdbase/shcor-23.tab <==
# Atomic number = 23   (V )   Projectile: proton
#
#  S(0) =  2.291732E+01
#  I(0) =  7.009340E+00 a.u. =  1.907339E+02 eV
#  D(0) =  2.104775E-01
#
#        Z =  2.30000E+01
#    EXPOT =  1.95815E+02 eV
#       S0 =  2.29173E+01
#   1-S0/Z =  3.59480E-03
#       Ec =  4.60000E+06 eV
#
#    P( 1) =  4.67940E-02
#    P( 2) = -9.20500E-02
#    P( 3) =  5.84940E-02
#    P( 4) = -9.75620E-03
#    P( 5) = -3.78780E-04
#    P( 6) =  1.52740E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -4.48637E-03
  1.17237E-06 -5.53780E-03
  1.33224E-06 -7.24007E-03
  1.49210E-06 -9.06722E-03
  1.59868E-06 -1.03433E-02
  1.86513E-06 -1.36971E-02
  2.13158E-06 -1.72342E-02
  2.34474E-06 -2.01634E-02
  2.66447E-06 -2.46805E-02
  3.19737E-06 -3.24325E-02
  3.73026E-06 -4.03452E-02
  4.26316E-06 -4.83267E-02
  4.79605E-06 -5.63157E-02
  5.32894E-06 -6.42694E-02
  5.86184E-06 -7.21569E-02
  6.39473E-06 -7.99560E-02
  7.46052E-06 -9.52279E-02
  8.52631E-06 -1.10002E-01
  9.59210E-06 -1.24240E-01
  1.06579E-05 -1.37930E-01
  1.17237E-05 -1.51079E-01
  1.33224E-05 -1.69827E-01
  1.49210E-05 -1.87481E-01
  1.59868E-05 -1.98691E-01
  1.86513E-05 -2.24974E-01
  2.13158E-05 -2.49117E-01
  2.34474E-05 -2.67153E-01
  2.66447E-05 -2.92453E-01
  3.19737E-05 -3.30984E-01
  3.73026E-05 -3.66164E-01
  4.26316E-05 -3.98910E-01
  4.79605E-05 -4.29809E-01
  5.32894E-05 -4.59245E-01
  5.86184E-05 -4.87481E-01
  6.39473E-05 -5.14699E-01
  7.46052E-05 -5.66578E-01
  8.52631E-05 -6.15595E-01
  9.59210E-05 -6.46223E-01
  1.06579E-04 -5.85516E-01
  1.17237E-04 -5.32919E-01
  1.33224E-04 -4.65875E-01
  1.49210E-04 -4.09791E-01
  1.59868E-04 -3.77172E-01
  1.86513E-04 -3.08353E-01
  2.13158E-04 -2.53091E-01
  2.34474E-04 -2.15972E-01
  2.66447E-04 -1.69051E-01
  3.19737E-04 -1.07376E-01
  3.73026E-04 -5.96552E-02
  4.26316E-04 -2.13721E-02
  4.79605E-04  1.01283E-02
  5.32894E-04  3.65120E-02
  5.86184E-04  5.89293E-02
  6.39473E-04  7.81550E-02
  7.46052E-04  1.09219E-01
  8.52631E-04  1.32936E-01
  9.59210E-04  1.51266E-01
  1.06579E-03  1.65563E-01
  1.17237E-03  1.76763E-01
  1.33224E-03  1.89170E-01
  1.49210E-03  1.97702E-01
  1.59868E-03  2.01777E-01
  1.86513E-03  2.08029E-01
  2.13158E-03  2.10371E-01
  2.34474E-03  2.10549E-01
  2.66447E-03  2.08895E-01
  3.19737E-03  2.03535E-01
  3.73026E-03  1.96963E-01
  4.26316E-03  1.89850E-01
  4.79605E-03  1.83005E-01
  5.32894E-03  1.76713E-01
  5.86184E-03  1.70397E-01
  6.39473E-03  1.64631E-01
  7.46052E-03  1.54350E-01
  8.52631E-03  1.45359E-01
  9.59210E-03  1.37382E-01
  1.06579E-02  1.30239E-01
  1.17237E-02  1.23798E-01
  1.33224E-02  1.15235E-01
  1.49210E-02  1.07760E-01
  1.59868E-02  1.03282E-01
  1.86513E-02  9.35235E-02
  2.13158E-02  8.53990E-02
  2.34474E-02  7.98143E-02
  2.66447E-02  7.26313E-02
  3.19737E-02  6.30421E-02
  3.73026E-02  5.55689E-02
  4.26316E-02  4.95782E-02
  4.79605E-02  4.46686E-02
  5.32894E-02  4.05723E-02
  5.86184E-02  3.71038E-02
  6.39473E-02  3.41306E-02
  7.46052E-02  2.93033E-02
  8.52631E-02  2.55594E-02
  9.59210E-02  2.25782E-02
  1.06579E-01  2.01543E-02
  1.17237E-01  1.81496E-02
  1.33224E-01  1.57266E-02
  1.49210E-01  1.38180E-02
  1.59868E-01  1.27600E-02
  1.86513E-01  1.06615E-02
  2.13158E-01  9.11828E-03
  2.34474E-01  8.15964E-03
  2.66447E-01  7.04536E-03
  3.19737E-01  5.76297E-03
  3.73026E-01  4.92725E-03
  4.26316E-01  4.36423E-03
  4.79605E-01  3.97730E-03
  5.32894E-01  3.70896E-03
  5.86184E-01  3.52313E-03
  6.39473E-01  3.39621E-03
  7.46052E-01  3.26000E-03
  8.52631E-01  3.22142E-03
  9.59210E-01  3.23923E-03
  1.06579E+00  3.25576E-03
  1.17237E+00  3.25576E-03
  1.33224E+00  3.25576E-03
  1.49210E+00  3.25576E-03
  1.59868E+00  3.25576E-03
  1.86513E+00  3.25576E-03
  2.13158E+00  3.25576E-03
  2.34474E+00  3.25576E-03
  2.66447E+00  3.25576E-03
  3.19737E+00  3.25576E-03
  3.73026E+00  3.25576E-03
  4.26316E+00  3.25576E-03
  4.79605E+00  3.25576E-03
  5.32894E+00  3.25576E-03
  5.86184E+00  3.25576E-03
  6.39473E+00  3.25576E-03
  7.46052E+00  3.25576E-03
  8.52631E+00  3.25576E-03
  9.59210E+00  3.25576E-03
  1.06579E+01  3.25576E-03
  1.17237E+01  3.25576E-03
  1.33224E+01  3.25576E-03
  1.49210E+01  3.25576E-03
  1.59868E+01  3.25576E-03
  1.86513E+01  3.25576E-03
  2.13158E+01  3.25576E-03
  2.34474E+01  3.25576E-03
  2.66447E+01  3.25576E-03
  3.19737E+01  3.25576E-03
  3.73026E+01  3.25576E-03
  4.26316E+01  3.25576E-03
  4.79605E+01  3.25576E-03
  5.32894E+01  3.25576E-03
  5.86184E+01  3.25576E-03
  6.39473E+01  3.25576E-03
  7.46052E+01  3.25576E-03
  8.52631E+01  3.25576E-03
  9.59210E+01  3.25576E-03
  1.06579E+02  3.25576E-03


==> anc/colstop/sbethe/sdbase/shcor-24.tab <==
# Atomic number = 24   (Cr)   Projectile: proton
#
#  S(0) =  2.390873E+01
#  I(0) =  7.704948E+00 a.u. =  2.096623E+02 eV
#  D(0) =  1.985579E-01
#
#        Z =  2.40000E+01
#    EXPOT =  2.15650E+02 eV
#       S0 =  2.39087E+01
#   1-S0/Z =  3.80290E-03
#       Ec =  4.80000E+06 eV
#
#    P( 1) =  6.22770E-02
#    P( 2) = -1.27280E-01
#    P( 3) =  8.92190E-02
#    P( 4) = -2.22290E-02
#    P( 5) =  2.03240E-03
#    P( 6) = -2.74560E-05
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -4.20036E-03
  1.17237E-06 -5.04323E-03
  1.33224E-06 -6.38414E-03
  1.49210E-06 -7.79990E-03
  1.59868E-06 -8.77770E-03
  1.86513E-06 -1.13154E-02
  2.13158E-06 -1.39532E-02
  2.34474E-06 -1.61143E-02
  2.66447E-06 -1.94139E-02
  3.19737E-06 -2.50007E-02
  3.73026E-06 -3.06239E-02
  4.26316E-06 -3.62302E-02
  4.79605E-06 -4.17864E-02
  5.32894E-06 -4.72721E-02
  5.86184E-06 -5.26747E-02
  6.39473E-06 -5.79868E-02
  7.46052E-06 -6.83268E-02
  8.52631E-06 -7.82858E-02
  9.59210E-06 -8.78771E-02
  1.06579E-05 -9.71233E-02
  1.17237E-05 -1.06050E-01
  1.33224E-05 -1.18897E-01
  1.49210E-05 -1.31169E-01
  1.59868E-05 -1.39067E-01
  1.86513E-05 -1.57967E-01
  2.13158E-05 -1.75862E-01
  2.34474E-05 -1.89590E-01
  2.66447E-05 -2.09390E-01
  3.19737E-05 -2.40748E-01
  3.73026E-05 -2.70564E-01
  4.26316E-05 -2.99206E-01
  4.79605E-05 -3.26898E-01
  5.32894E-05 -3.53781E-01
  5.86184E-05 -3.79952E-01
  6.39473E-05 -4.05478E-01
  7.46052E-05 -4.54782E-01
  8.52631E-05 -5.01983E-01
  9.59210E-05 -5.47274E-01
  1.06579E-04 -5.65295E-01
  1.17237E-04 -5.12070E-01
  1.33224E-04 -4.44480E-01
  1.49210E-04 -3.88201E-01
  1.59868E-04 -3.55603E-01
  1.86513E-04 -2.87204E-01
  2.13158E-04 -2.32720E-01
  2.34474E-04 -1.96392E-01
  2.66447E-04 -1.50807E-01
  3.19737E-04 -9.15101E-02
  3.73026E-04 -4.61144E-02
  4.26316E-04 -9.96710E-03
  4.79605E-04  1.96291E-02
  5.32894E-04  4.43660E-02
  5.86184E-04  6.53538E-02
  6.39473E-04  8.33761E-02
  7.46052E-04  1.12593E-01
  8.52631E-04  1.35030E-01
  9.59210E-04  1.52537E-01
  1.06579E-03  1.66322E-01
  1.17237E-03  1.77242E-01
  1.33224E-03  1.89485E-01
  1.49210E-03  1.98040E-01
  1.59868E-03  2.02213E-01
  1.86513E-03  2.08800E-01
  2.13158E-03  2.11576E-01
  2.34474E-03  2.12081E-01
  2.66447E-03  2.10905E-01
  3.19737E-03  2.06170E-01
  3.73026E-03  1.99954E-01
  4.26316E-03  1.93145E-01
  4.79605E-03  1.86438E-01
  5.32894E-03  1.80085E-01
  5.86184E-03  1.73808E-01
  6.39473E-03  1.68044E-01
  7.46052E-03  1.57727E-01
  8.52631E-03  1.48690E-01
  9.59210E-03  1.40673E-01
  1.06579E-02  1.33496E-01
  1.17237E-02  1.27025E-01
  1.33224E-02  1.18422E-01
  1.49210E-02  1.10908E-01
  1.59868E-02  1.06404E-01
  1.86513E-02  9.65761E-02
  2.13158E-02  8.83778E-02
  2.34474E-02  8.27313E-02
  2.66447E-02  7.54529E-02
  3.19737E-02  6.57038E-02
  3.73026E-02  5.80756E-02
  4.26316E-02  5.19389E-02
  4.79605E-02  4.68934E-02
  5.32894E-02  4.26717E-02
  5.86184E-02  3.90881E-02
  6.39473E-02  3.60092E-02
  7.46052E-02  3.09959E-02
  8.52631E-02  2.70950E-02
  9.59210E-02  2.39805E-02
  1.06579E-01  2.14428E-02
  1.17237E-01  1.93405E-02
  1.33224E-01  1.67954E-02
  1.49210E-01  1.47881E-02
  1.59868E-01  1.36746E-02
  1.86513E-01  1.14655E-02
  2.13158E-01  9.84187E-03
  2.34474E-01  8.83471E-03
  2.66447E-01  7.66701E-03
  3.19737E-01  6.33116E-03
  3.73026E-01  5.47033E-03
  4.26316E-01  4.89968E-03
  4.79605E-01  4.51624E-03
  5.32894E-01  4.25862E-03
  5.86184E-01  4.08829E-03
  6.39473E-01  3.97999E-03
  7.46052E-01  3.88640E-03
  8.52631E-01  3.89363E-03
  9.59210E-01  3.95782E-03
  1.06579E+00  3.99194E-03
  1.17237E+00  3.99194E-03
  1.33224E+00  3.99194E-03
  1.49210E+00  3.99194E-03
  1.59868E+00  3.99194E-03
  1.86513E+00  3.99194E-03
  2.13158E+00  3.99194E-03
  2.34474E+00  3.99194E-03
  2.66447E+00  3.99194E-03
  3.19737E+00  3.99194E-03
  3.73026E+00  3.99194E-03
  4.26316E+00  3.99194E-03
  4.79605E+00  3.99194E-03
  5.32894E+00  3.99194E-03
  5.86184E+00  3.99194E-03
  6.39473E+00  3.99194E-03
  7.46052E+00  3.99194E-03
  8.52631E+00  3.99194E-03
  9.59210E+00  3.99194E-03
  1.06579E+01  3.99194E-03
  1.17237E+01  3.99194E-03
  1.33224E+01  3.99194E-03
  1.49210E+01  3.99194E-03
  1.59868E+01  3.99194E-03
  1.86513E+01  3.99194E-03
  2.13158E+01  3.99194E-03
  2.34474E+01  3.99194E-03
  2.66447E+01  3.99194E-03
  3.19737E+01  3.99194E-03
  3.73026E+01  3.99194E-03
  4.26316E+01  3.99194E-03
  4.79605E+01  3.99194E-03
  5.32894E+01  3.99194E-03
  5.86184E+01  3.99194E-03
  6.39473E+01  3.99194E-03
  7.46052E+01  3.99194E-03
  8.52631E+01  3.99194E-03
  9.59210E+01  3.99194E-03
  1.06579E+02  3.99194E-03


==> anc/colstop/sbethe/sdbase/shcor-25.tab <==
# Atomic number = 25   (Mn)   Projectile: proton
#
#  S(0) =  2.489963E+01
#  I(0) =  7.826584E+00 a.u. =  2.129722E+02 eV
#  D(0) =  2.419981E-01
#
#        Z =  2.50000E+01
#    EXPOT =  2.19280E+02 eV
#       S0 =  2.48996E+01
#   1-S0/Z =  4.01480E-03
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  6.49850E-02
#    P( 2) = -1.37540E-01
#    P( 3) =  1.00940E-01
#    P( 4) = -2.77260E-02
#    P( 5) =  3.20420E-03
#    P( 6) = -1.22090E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.95559E-03
  1.17237E-06 -3.70106E-03
  1.33224E-06 -4.92846E-03
  1.49210E-06 -6.26770E-03
  1.59868E-06 -7.21361E-03
  1.86513E-06 -9.73226E-03
  2.13158E-06 -1.24277E-02
  2.34474E-06 -1.46830E-02
  2.66447E-06 -1.81933E-02
  3.19737E-06 -2.42866E-02
  3.73026E-06 -3.05737E-02
  4.26316E-06 -3.69685E-02
  4.79605E-06 -4.34129E-02
  5.32894E-06 -4.98660E-02
  5.86184E-06 -5.62984E-02
  6.39473E-06 -6.26881E-02
  7.46052E-06 -7.52791E-02
  8.52631E-06 -8.75530E-02
  9.59210E-06 -9.94633E-02
  1.06579E-05 -1.10988E-01
  1.17237E-05 -1.22119E-01
  1.33224E-05 -1.38091E-01
  1.49210E-05 -1.53227E-01
  1.59868E-05 -1.62880E-01
  1.86513E-05 -1.85615E-01
  2.13158E-05 -2.06588E-01
  2.34474E-05 -2.22286E-01
  2.66447E-05 -2.44320E-01
  3.19737E-05 -2.77852E-01
  3.73026E-05 -3.08416E-01
  4.26316E-05 -3.36835E-01
  4.79605E-05 -3.63655E-01
  5.32894E-05 -3.89244E-01
  5.86184E-05 -4.13855E-01
  6.39473E-05 -4.37662E-01
  7.46052E-05 -4.83325E-01
  8.52631E-05 -5.26871E-01
  9.59210E-05 -5.68665E-01
  1.06579E-04 -5.99220E-01
  1.17237E-04 -5.42993E-01
  1.33224E-04 -4.71381E-01
  1.49210E-04 -4.11630E-01
  1.59868E-04 -3.76992E-01
  1.86513E-04 -3.04341E-01
  2.13158E-04 -2.46608E-01
  2.34474E-04 -2.08251E-01
  2.66447E-04 -1.60353E-01
  3.19737E-04 -9.85940E-02
  3.73026E-04 -5.18358E-02
  4.26316E-04 -1.49821E-02
  4.79605E-04  1.49584E-02
  5.32894E-04  3.98250E-02
  5.86184E-04  6.08440E-02
  6.39473E-04  7.88499E-02
  7.46052E-04  1.07992E-01
  8.52631E-04  1.30416E-01
  9.59210E-04  1.47998E-01
  1.06579E-03  1.61942E-01
  1.17237E-03  1.73084E-01
  1.33224E-03  1.85789E-01
  1.49210E-03  1.94872E-01
  1.59868E-03  1.99431E-01
  1.86513E-03  2.06961E-01
  2.13158E-03  2.10602E-01
  2.34474E-03  2.11702E-01
  2.66447E-03  2.11269E-01
  3.19737E-03  2.07411E-01
  3.73026E-03  2.01775E-01
  4.26316E-03  1.95329E-01
  4.79605E-03  1.88859E-01
  5.32894E-03  1.82575E-01
  5.86184E-03  1.76694E-01
  6.39473E-03  1.70964E-01
  7.46052E-03  1.60648E-01
  8.52631E-03  1.51580E-01
  9.59210E-03  1.43524E-01
  1.06579E-02  1.36307E-01
  1.17237E-02  1.29799E-01
  1.33224E-02  1.21143E-01
  1.49210E-02  1.13582E-01
  1.59868E-02  1.09046E-01
  1.86513E-02  9.91455E-02
  2.13158E-02  9.08764E-02
  2.34474E-02  8.51747E-02
  2.66447E-02  7.78154E-02
  3.19737E-02  6.79366E-02
  3.73026E-02  6.01860E-02
  4.26316E-02  5.39346E-02
  4.79605E-02  4.87821E-02
  5.32894E-02  4.44609E-02
  5.86184E-02  4.07846E-02
  6.39473E-02  3.76194E-02
  7.46052E-02  3.24507E-02
  8.52631E-02  2.84141E-02
  9.59210E-02  2.51804E-02
  1.06579E-01  2.25370E-02
  1.17237E-01  2.03407E-02
  1.33224E-01  1.76724E-02
  1.49210E-01  1.55593E-02
  1.59868E-01  1.43834E-02
  1.86513E-01  1.20404E-02
  2.13158E-01  1.03079E-02
  2.34474E-01  9.22729E-03
  2.66447E-01  7.96708E-03
  3.19737E-01  6.51145E-03
  3.73026E-01  5.56075E-03
  4.26316E-01  4.92067E-03
  4.79605E-01  4.48240E-03
  5.32894E-01  4.18074E-03
  5.86184E-01  3.97451E-03
  6.39473E-01  3.83664E-03
  7.46052E-01  3.69786E-03
  8.52631E-01  3.67303E-03
  9.59210E-01  3.71407E-03
  1.06579E+00  3.74111E-03
  1.17237E+00  3.74111E-03
  1.33224E+00  3.74111E-03
  1.49210E+00  3.74111E-03
  1.59868E+00  3.74111E-03
  1.86513E+00  3.74111E-03
  2.13158E+00  3.74111E-03
  2.34474E+00  3.74111E-03
  2.66447E+00  3.74111E-03
  3.19737E+00  3.74111E-03
  3.73026E+00  3.74111E-03
  4.26316E+00  3.74111E-03
  4.79605E+00  3.74111E-03
  5.32894E+00  3.74111E-03
  5.86184E+00  3.74111E-03
  6.39473E+00  3.74111E-03
  7.46052E+00  3.74111E-03
  8.52631E+00  3.74111E-03
  9.59210E+00  3.74111E-03
  1.06579E+01  3.74111E-03
  1.17237E+01  3.74111E-03
  1.33224E+01  3.74111E-03
  1.49210E+01  3.74111E-03
  1.59868E+01  3.74111E-03
  1.86513E+01  3.74111E-03
  2.13158E+01  3.74111E-03
  2.34474E+01  3.74111E-03
  2.66447E+01  3.74111E-03
  3.19737E+01  3.74111E-03
  3.73026E+01  3.74111E-03
  4.26316E+01  3.74111E-03
  4.79605E+01  3.74111E-03
  5.32894E+01  3.74111E-03
  5.86184E+01  3.74111E-03
  6.39473E+01  3.74111E-03
  7.46052E+01  3.74111E-03
  8.52631E+01  3.74111E-03
  9.59210E+01  3.74111E-03
  1.06579E+02  3.74111E-03


==> anc/colstop/sbethe/sdbase/shcor-26.tab <==
# Atomic number = 26   (Fe)   Projectile: proton
#
#  S(0) =  2.589002E+01
#  I(0) =  8.262004E+00 a.u. =  2.248206E+02 eV
#  D(0) =  2.566821E-01
#
#        Z =  2.60000E+01
#    EXPOT =  2.31827E+02 eV
#       S0 =  2.58900E+01
#   1-S0/Z =  4.23000E-03
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  7.47900E-02
#    P( 2) = -1.61920E-01
#    P( 3) =  1.23780E-01
#    P( 4) = -3.75360E-02
#    P( 5) =  5.19840E-03
#    P( 6) = -2.78340E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.42645E-03
  1.17237E-06 -3.05895E-03
  1.33224E-06 -4.10877E-03
  1.49210E-06 -5.26332E-03
  1.59868E-06 -6.08329E-03
  1.86513E-06 -8.28051E-03
  2.13158E-06 -1.06489E-02
  2.34474E-06 -1.26407E-02
  2.66447E-06 -1.57551E-02
  3.19737E-06 -2.11918E-02
  3.73026E-06 -2.68313E-02
  4.26316E-06 -3.25907E-02
  4.79605E-06 -3.84137E-02
  5.32894E-06 -4.42605E-02
  5.86184E-06 -5.01023E-02
  6.39473E-06 -5.59176E-02
  7.46052E-06 -6.74090E-02
  8.52631E-06 -7.86480E-02
  9.59210E-06 -8.95862E-02
  1.06579E-05 -1.00198E-01
  1.17237E-05 -1.10474E-01
  1.33224E-05 -1.25258E-01
  1.49210E-05 -1.39307E-01
  1.59868E-05 -1.48286E-01
  1.86513E-05 -1.69479E-01
  2.13158E-05 -1.89074E-01
  2.34474E-05 -2.03756E-01
  2.66447E-05 -2.24377E-01
  3.19737E-05 -2.55748E-01
  3.73026E-05 -2.84307E-01
  4.26316E-05 -3.10824E-01
  4.79605E-05 -3.35825E-01
  5.32894E-05 -3.59669E-01
  5.86184E-05 -3.82603E-01
  6.39473E-05 -4.04803E-01
  7.46052E-05 -4.47456E-01
  8.52631E-05 -4.88263E-01
  9.59210E-05 -5.27571E-01
  1.06579E-04 -5.65587E-01
  1.17237E-04 -5.52370E-01
  1.33224E-04 -4.78117E-01
  1.49210E-04 -4.16122E-01
  1.59868E-04 -3.80187E-01
  1.86513E-04 -3.04877E-01
  2.13158E-04 -2.45175E-01
  2.34474E-04 -2.05636E-01
  2.66447E-04 -1.56476E-01
  3.19737E-04 -9.35772E-02
  3.73026E-04 -4.64597E-02
  4.26316E-04 -9.68329E-03
  4.79605E-04  1.99256E-02
  5.32894E-04  4.43432E-02
  5.86184E-04  6.48657E-02
  6.39473E-04  8.23505E-02
  7.46052E-04  1.10572E-01
  8.52631E-04  1.32238E-01
  9.59210E-04  1.49245E-01
  1.06579E-03  1.62758E-01
  1.17237E-03  1.73620E-01
  1.33224E-03  1.86093E-01
  1.49210E-03  1.95146E-01
  1.59868E-03  1.99735E-01
  1.86513E-03  2.07480E-01
  2.13158E-03  2.11449E-01
  2.34474E-03  2.12830E-01
  2.66447E-03  2.12808E-01
  3.19737E-03  2.09514E-01
  3.73026E-03  2.04267E-01
  4.26316E-03  1.98095E-01
  4.79605E-03  1.91800E-01
  5.32894E-03  1.85614E-01
  5.86184E-03  1.79632E-01
  6.39473E-03  1.73936E-01
  7.46052E-03  1.63609E-01
  8.52631E-03  1.54493E-01
  9.59210E-03  1.46385E-01
  1.06579E-02  1.39121E-01
  1.17237E-02  1.32571E-01
  1.33224E-02  1.23861E-01
  1.49210E-02  1.16252E-01
  1.59868E-02  1.11689E-01
  1.86513E-02  1.01720E-01
  2.13158E-02  9.33869E-02
  2.34474E-02  8.76343E-02
  2.66447E-02  8.01992E-02
  3.19737E-02  7.01962E-02
  3.73026E-02  6.23259E-02
  4.26316E-02  5.59609E-02
  4.79605E-02  5.07017E-02
  5.32894E-02  4.62810E-02
  5.86184E-02  4.25122E-02
  6.39473E-02  3.92611E-02
  7.46052E-02  3.39386E-02
  8.52631E-02  2.97692E-02
  9.59210E-02  2.64203E-02
  1.06579E-01  2.36765E-02
  1.17237E-01  2.13921E-02
  1.33224E-01  1.86109E-02
  1.49210E-01  1.64035E-02
  1.59868E-01  1.51731E-02
  1.86513E-01  1.27172E-02
  2.13158E-01  1.08973E-02
  2.34474E-01  9.76062E-03
  2.66447E-01  8.43345E-03
  3.19737E-01  6.89901E-03
  3.73026E-01  5.89683E-03
  4.26316E-01  5.22307E-03
  4.79605E-01  4.76319E-03
  5.32894E-01  4.44833E-03
  5.86184E-01  4.23492E-03
  6.39473E-01  4.09427E-03
  7.46052E-01  3.95880E-03
  8.52631E-01  3.94468E-03
  9.59210E-01  4.00062E-03
  1.06579E+00  4.03406E-03
  1.17237E+00  4.03406E-03
  1.33224E+00  4.03406E-03
  1.49210E+00  4.03406E-03
  1.59868E+00  4.03406E-03
  1.86513E+00  4.03406E-03
  2.13158E+00  4.03406E-03
  2.34474E+00  4.03406E-03
  2.66447E+00  4.03406E-03
  3.19737E+00  4.03406E-03
  3.73026E+00  4.03406E-03
  4.26316E+00  4.03406E-03
  4.79605E+00  4.03406E-03
  5.32894E+00  4.03406E-03
  5.86184E+00  4.03406E-03
  6.39473E+00  4.03406E-03
  7.46052E+00  4.03406E-03
  8.52631E+00  4.03406E-03
  9.59210E+00  4.03406E-03
  1.06579E+01  4.03406E-03
  1.17237E+01  4.03406E-03
  1.33224E+01  4.03406E-03
  1.49210E+01  4.03406E-03
  1.59868E+01  4.03406E-03
  1.86513E+01  4.03406E-03
  2.13158E+01  4.03406E-03
  2.34474E+01  4.03406E-03
  2.66447E+01  4.03406E-03
  3.19737E+01  4.03406E-03
  3.73026E+01  4.03406E-03
  4.26316E+01  4.03406E-03
  4.79605E+01  4.03406E-03
  5.32894E+01  4.03406E-03
  5.86184E+01  4.03406E-03
  6.39473E+01  4.03406E-03
  7.46052E+01  4.03406E-03
  8.52631E+01  4.03406E-03
  9.59210E+01  4.03406E-03
  1.06579E+02  4.03406E-03


==> anc/colstop/sbethe/sdbase/shcor-27.tab <==
# Atomic number = 27   (Co)   Projectile: proton
#
#  S(0) =  2.687990E+01
#  I(0) =  8.713210E+00 a.u. =  2.370985E+02 eV
#  D(0) =  2.737502E-01
#
#        Z =  2.70000E+01
#    EXPOT =  2.44847E+02 eV
#       S0 =  2.68799E+01
#   1-S0/Z =  4.44810E-03
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  8.34490E-02
#    P( 2) = -1.83620E-01
#    P( 3) =  1.44300E-01
#    P( 4) = -4.64130E-02
#    P( 5) =  7.01760E-03
#    P( 6) = -4.22120E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.00380E-03
  1.17237E-06 -2.54250E-03
  1.33224E-06 -3.44373E-03
  1.49210E-06 -4.44265E-03
  1.59868E-06 -5.15597E-03
  1.86513E-06 -7.07954E-03
  2.13158E-06 -9.16793E-03
  2.34474E-06 -1.09333E-02
  2.66447E-06 -1.37063E-02
  3.19737E-06 -1.85750E-02
  3.73026E-06 -2.36522E-02
  4.26316E-06 -2.88585E-02
  4.79605E-06 -3.41395E-02
  5.32894E-06 -3.94564E-02
  5.86184E-06 -4.47811E-02
  6.39473E-06 -5.00926E-02
  7.46052E-06 -6.06165E-02
  8.52631E-06 -7.09414E-02
  9.59210E-06 -8.10177E-02
  1.06579E-05 -9.08178E-02
  1.17237E-05 -1.00328E-01
  1.33224E-05 -1.14046E-01
  1.49210E-05 -1.27116E-01
  1.59868E-05 -1.35485E-01
  1.86513E-05 -1.55281E-01
  2.13158E-05 -1.73627E-01
  2.34474E-05 -1.87390E-01
  2.66447E-05 -2.06733E-01
  3.19737E-05 -2.36158E-01
  3.73026E-05 -2.62914E-01
  4.26316E-05 -2.87718E-01
  4.79605E-05 -3.11071E-01
  5.32894E-05 -3.33319E-01
  5.86184E-05 -3.54708E-01
  6.39473E-05 -3.75412E-01
  7.46052E-05 -4.15225E-01
  8.52631E-05 -4.53395E-01
  9.59210E-05 -4.90271E-01
  1.06579E-04 -5.26050E-01
  1.17237E-04 -5.60854E-01
  1.33224E-04 -4.87528E-01
  1.49210E-04 -4.23158E-01
  1.59868E-04 -3.85817E-01
  1.86513E-04 -3.07538E-01
  2.13158E-04 -2.45526E-01
  2.34474E-04 -2.04528E-01
  2.66447E-04 -1.53692E-01
  3.19737E-04 -8.90324E-02
  3.73026E-04 -4.10159E-02
  4.26316E-04 -3.89009E-03
  4.79605E-04  2.57291E-02
  5.32894E-04  4.99630E-02
  5.86184E-04  7.01762E-02
  6.39473E-04  8.73120E-02
  7.46052E-04  1.14761E-01
  8.52631E-04  1.35712E-01
  9.59210E-04  1.52108E-01
  1.06579E-03  1.65164E-01
  1.17237E-03  1.75642E-01
  1.33224E-03  1.87750E-01
  1.49210E-03  1.96593E-01
  1.59868E-03  2.01097E-01
  1.86513E-03  2.08837E-01
  2.13158E-03  2.12937E-01
  2.34474E-03  2.14475E-01
  2.66447E-03  2.14731E-01
  3.19737E-03  2.11863E-01
  3.73026E-03  2.06921E-01
  4.26316E-03  2.00982E-01
  4.79605E-03  1.94828E-01
  5.32894E-03  1.88729E-01
  5.86184E-03  1.82976E-01
  6.39473E-03  1.77289E-01
  7.46052E-03  1.66901E-01
  8.52631E-03  1.57695E-01
  9.59210E-03  1.49499E-01
  1.06579E-02  1.42156E-01
  1.17237E-02  1.35537E-01
  1.33224E-02  1.26739E-01
  1.49210E-02  1.19055E-01
  1.59868E-02  1.14447E-01
  1.86513E-02  1.04379E-01
  2.13158E-02  9.59580E-02
  2.34474E-02  9.01402E-02
  2.66447E-02  8.26132E-02
  3.19737E-02  7.24688E-02
  3.73026E-02  6.44689E-02
  4.26316E-02  5.79849E-02
  4.79605E-02  5.26164E-02
  5.32894E-02  4.80950E-02
  5.86184E-02  4.42336E-02
  6.39473E-02  4.08970E-02
  7.46052E-02  3.54229E-02
  8.52631E-02  3.11234E-02
  9.59210E-02  2.76621E-02
  1.06579E-01  2.48206E-02
  1.17237E-01  2.24506E-02
  1.33224E-01  1.95596E-02
  1.49210E-01  1.72605E-02
  1.59868E-01  1.59770E-02
  1.86513E-01  1.34107E-02
  2.13158E-01  1.15050E-02
  2.34474E-01  1.03129E-02
  2.66447E-01  8.91905E-03
  3.19737E-01  7.30503E-03
  3.73026E-01  6.24957E-03
  4.26316E-01  5.53978E-03
  4.79605E-01  5.05559E-03
  5.32894E-01  4.72469E-03
  5.86184E-01  4.50119E-03
  6.39473E-01  4.35481E-03
  7.46052E-01  4.21688E-03
  8.52631E-01  4.20794E-03
  9.59210E-01  4.27356E-03
  1.06579E+00  4.31148E-03
  1.17237E+00  4.31148E-03
  1.33224E+00  4.31148E-03
  1.49210E+00  4.31148E-03
  1.59868E+00  4.31148E-03
  1.86513E+00  4.31148E-03
  2.13158E+00  4.31148E-03
  2.34474E+00  4.31148E-03
  2.66447E+00  4.31148E-03
  3.19737E+00  4.31148E-03
  3.73026E+00  4.31148E-03
  4.26316E+00  4.31148E-03
  4.79605E+00  4.31148E-03
  5.32894E+00  4.31148E-03
  5.86184E+00  4.31148E-03
  6.39473E+00  4.31148E-03
  7.46052E+00  4.31148E-03
  8.52631E+00  4.31148E-03
  9.59210E+00  4.31148E-03
  1.06579E+01  4.31148E-03
  1.17237E+01  4.31148E-03
  1.33224E+01  4.31148E-03
  1.49210E+01  4.31148E-03
  1.59868E+01  4.31148E-03
  1.86513E+01  4.31148E-03
  2.13158E+01  4.31148E-03
  2.34474E+01  4.31148E-03
  2.66447E+01  4.31148E-03
  3.19737E+01  4.31148E-03
  3.73026E+01  4.31148E-03
  4.26316E+01  4.31148E-03
  4.79605E+01  4.31148E-03
  5.32894E+01  4.31148E-03
  5.86184E+01  4.31148E-03
  6.39473E+01  4.31148E-03
  7.46052E+01  4.31148E-03
  8.52631E+01  4.31148E-03
  9.59210E+01  4.31148E-03
  1.06579E+02  4.31148E-03


==> anc/colstop/sbethe/sdbase/shcor-28.tab <==
# Atomic number = 28   (Ni)   Projectile: proton
#
#  S(0) =  2.786925E+01
#  I(0) =  9.179321E+00 a.u. =  2.497820E+02 eV
#  D(0) =  2.815198E-01
#
#        Z =  2.80000E+01
#    EXPOT =  2.58371E+02 eV
#       S0 =  2.78693E+01
#   1-S0/Z =  4.66960E-03
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  9.29610E-02
#    P( 2) = -2.07210E-01
#    P( 3) =  1.66510E-01
#    P( 4) = -5.60520E-02
#    P( 5) =  9.00420E-03
#    P( 6) = -5.80070E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -1.66286E-03
  1.17237E-06 -2.12310E-03
  1.33224E-06 -2.89909E-03
  1.49210E-06 -3.76592E-03
  1.59868E-06 -4.38825E-03
  1.86513E-06 -6.07715E-03
  2.13158E-06 -7.92413E-03
  2.34474E-06 -9.49352E-03
  2.66447E-06 -1.19702E-02
  3.19737E-06 -1.63437E-02
  3.73026E-06 -2.09296E-02
  4.26316E-06 -2.56513E-02
  4.79605E-06 -3.04565E-02
  5.32894E-06 -3.53076E-02
  5.86184E-06 -4.01770E-02
  6.39473E-06 -4.50441E-02
  7.46052E-06 -5.47129E-02
  8.52631E-06 -6.42277E-02
  9.59210E-06 -7.35377E-02
  1.06579E-05 -8.26136E-02
  1.17237E-05 -9.14400E-02
  1.33224E-05 -1.04200E-01
  1.49210E-05 -1.16389E-01
  1.59868E-05 -1.24207E-01
  1.86513E-05 -1.42739E-01
  2.13158E-05 -1.59951E-01
  2.34474E-05 -1.72883E-01
  2.66447E-05 -1.91070E-01
  3.19737E-05 -2.18741E-01
  3.73026E-05 -2.43878E-01
  4.26316E-05 -2.67144E-01
  4.79605E-05 -2.89011E-01
  5.32894E-05 -3.09816E-01
  5.86184E-05 -3.29799E-01
  6.39473E-05 -3.49130E-01
  7.46052E-05 -3.86307E-01
  8.52631E-05 -4.21991E-01
  9.59210E-05 -4.56536E-01
  1.06579E-04 -4.90141E-01
  1.17237E-04 -5.22926E-01
  1.33224E-04 -4.99700E-01
  1.49210E-04 -4.32897E-01
  1.59868E-04 -3.94092E-01
  1.86513E-04 -3.12648E-01
  2.13158E-04 -2.48084E-01
  2.34474E-04 -2.05410E-01
  2.66447E-04 -1.52572E-01
  3.19737E-04 -8.56169E-02
  3.73026E-04 -3.62309E-02
  4.26316E-04  1.64974E-03
  4.79605E-04  3.16269E-02
  5.32894E-04  5.59480E-02
  5.86184E-04  7.60815E-02
  6.39473E-04  9.30173E-02
  7.46052E-04  1.19934E-01
  8.52631E-04  1.40300E-01
  9.59210E-04  1.56133E-01
  1.06579E-03  1.68691E-01
  1.17237E-03  1.78778E-01
  1.33224E-03  1.90415E-01
  1.49210E-03  1.98947E-01
  1.59868E-03  2.03297E-01
  1.86513E-03  2.10847E-01
  2.13158E-03  2.14924E-01
  2.34474E-03  2.16505E-01
  2.66447E-03  2.16906E-01
  3.19737E-03  2.14318E-01
  3.73026E-03  2.09605E-01
  4.26316E-03  2.03842E-01
  4.79605E-03  1.97797E-01
  5.32894E-03  1.91761E-01
  5.86184E-03  1.86134E-01
  6.39473E-03  1.80459E-01
  7.46052E-03  1.70009E-01
  8.52631E-03  1.60709E-01
  9.59210E-03  1.52421E-01
  1.06579E-02  1.44997E-01
  1.17237E-02  1.38308E-01
  1.33224E-02  1.29423E-01
  1.49210E-02  1.21669E-01
  1.59868E-02  1.17019E-01
  1.86513E-02  1.06862E-01
  2.13158E-02  9.83624E-02
  2.34474E-02  9.24873E-02
  2.66447E-02  8.48796E-02
  3.19737E-02  7.46103E-02
  3.73026E-02  6.64947E-02
  4.26316E-02  5.99032E-02
  4.79605E-02  5.44350E-02
  5.32894E-02  4.98212E-02
  5.86184E-02  4.58743E-02
  6.39473E-02  4.24585E-02
  7.46052E-02  3.68429E-02
  8.52631E-02  3.24214E-02
  9.59210E-02  2.88543E-02
  1.06579E-01  2.59205E-02
  1.17237E-01  2.34696E-02
  1.33224E-01  2.04748E-02
  1.49210E-01  1.80888E-02
  1.59868E-01  1.67552E-02
  1.86513E-01  1.40849E-02
  2.13158E-01  1.20986E-02
  2.34474E-01  1.08547E-02
  2.66447E-01  9.39902E-03
  3.19737E-01  7.71220E-03
  3.73026E-01  6.60921E-03
  4.26316E-01  5.86834E-03
  4.79605E-01  5.36427E-03
  5.32894E-01  5.02128E-03
  5.86184E-01  4.79129E-03
  6.39473E-01  4.64249E-03
  7.46052E-01  4.50797E-03
  8.52631E-01  4.50932E-03
  9.59210E-01  4.58914E-03
  1.06579E+00  4.63313E-03
  1.17237E+00  4.63313E-03
  1.33224E+00  4.63313E-03
  1.49210E+00  4.63313E-03
  1.59868E+00  4.63313E-03
  1.86513E+00  4.63313E-03
  2.13158E+00  4.63313E-03
  2.34474E+00  4.63313E-03
  2.66447E+00  4.63313E-03
  3.19737E+00  4.63313E-03
  3.73026E+00  4.63313E-03
  4.26316E+00  4.63313E-03
  4.79605E+00  4.63313E-03
  5.32894E+00  4.63313E-03
  5.86184E+00  4.63313E-03
  6.39473E+00  4.63313E-03
  7.46052E+00  4.63313E-03
  8.52631E+00  4.63313E-03
  9.59210E+00  4.63313E-03
  1.06579E+01  4.63313E-03
  1.17237E+01  4.63313E-03
  1.33224E+01  4.63313E-03
  1.49210E+01  4.63313E-03
  1.59868E+01  4.63313E-03
  1.86513E+01  4.63313E-03
  2.13158E+01  4.63313E-03
  2.34474E+01  4.63313E-03
  2.66447E+01  4.63313E-03
  3.19737E+01  4.63313E-03
  3.73026E+01  4.63313E-03
  4.26316E+01  4.63313E-03
  4.79605E+01  4.63313E-03
  5.32894E+01  4.63313E-03
  5.86184E+01  4.63313E-03
  6.39473E+01  4.63313E-03
  7.46052E+01  4.63313E-03
  8.52631E+01  4.63313E-03
  9.59210E+01  4.63313E-03
  1.06579E+02  4.63313E-03


==> anc/colstop/sbethe/sdbase/shcor-29.tab <==
# Atomic number = 29   (Cu)   Projectile: proton
#
#  S(0) =  2.885808E+01
#  I(0) =  9.964917E+00 a.u. =  2.711592E+02 eV
#  D(0) =  3.073076E-01
#
#        Z =  2.90000E+01
#    EXPOT =  2.80818E+02 eV
#       S0 =  2.88581E+01
#   1-S0/Z =  4.89380E-03
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.14020E-01
#    P( 2) = -2.54050E-01
#    P( 3) =  2.06960E-01
#    P( 4) = -7.26640E-02
#    P( 5) =  1.22990E-02
#    P( 6) = -8.34710E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -1.74885E-03
  1.17237E-06 -2.13429E-03
  1.33224E-06 -2.77078E-03
  1.49210E-06 -3.46868E-03
  1.59868E-06 -3.96387E-03
  1.86513E-06 -5.29080E-03
  2.13158E-06 -6.72266E-03
  2.34474E-06 -7.92848E-03
  2.66447E-06 -9.81672E-03
  3.19737E-06 -1.31193E-02
  3.73026E-06 -1.65500E-02
  4.26316E-06 -2.00552E-02
  4.79605E-06 -2.35980E-02
  5.32894E-06 -2.71527E-02
  5.86184E-06 -3.07007E-02
  6.39473E-06 -3.42287E-02
  7.46052E-06 -4.11884E-02
  8.52631E-06 -4.79835E-02
  9.59210E-06 -5.45910E-02
  1.06579E-05 -6.10023E-02
  1.17237E-05 -6.72180E-02
  1.33224E-05 -7.61876E-02
  1.49210E-05 -8.47586E-02
  1.59868E-05 -9.02682E-02
  1.86513E-05 -1.03404E-01
  2.13158E-05 -1.15750E-01
  2.34474E-05 -1.25152E-01
  2.66447E-05 -1.38601E-01
  3.19737E-05 -1.59660E-01
  3.73026E-05 -1.79491E-01
  4.26316E-05 -1.98463E-01
  4.79605E-05 -2.16822E-01
  5.32894E-05 -2.34726E-01
  5.86184E-05 -2.52284E-01
  6.39473E-05 -2.69565E-01
  7.46052E-05 -3.03472E-01
  8.52631E-05 -3.36669E-01
  9.59210E-05 -3.69255E-01
  1.06579E-04 -4.01272E-01
  1.17237E-04 -4.32740E-01
  1.33224E-04 -4.78918E-01
  1.49210E-04 -4.22220E-01
  1.59868E-04 -3.82706E-01
  1.86513E-04 -2.99851E-01
  2.13158E-04 -2.34266E-01
  2.34474E-04 -1.90990E-01
  2.66447E-04 -1.37529E-01
  3.19737E-04 -7.00768E-02
  3.73026E-04 -2.06597E-02
  4.26316E-04  1.69581E-02
  4.79605E-04  4.64840E-02
  5.32894E-04  7.02445E-02
  5.86184E-04  8.97538E-02
  6.39473E-04  1.06051E-01
  7.46052E-04  1.31692E-01
  8.52631E-04  1.50870E-01
  9.59210E-04  1.65653E-01
  1.06579E-03  1.77292E-01
  1.17237E-03  1.86586E-01
  1.33224E-03  1.97282E-01
  1.49210E-03  2.05091E-01
  1.59868E-03  2.09075E-01
  1.86513E-03  2.15928E-01
  2.13158E-03  2.19534E-01
  2.34474E-03  2.20826E-01
  2.66447E-03  2.20914E-01
  3.19737E-03  2.18069E-01
  3.73026E-03  2.13278E-01
  4.26316E-03  2.07547E-01
  4.79605E-03  2.01537E-01
  5.32894E-03  1.95530E-01
  5.86184E-03  1.89892E-01
  6.39473E-03  1.84236E-01
  7.46052E-03  1.73704E-01
  8.52631E-03  1.64278E-01
  9.59210E-03  1.55867E-01
  1.06579E-02  1.48335E-01
  1.17237E-02  1.41554E-01
  1.33224E-02  1.32555E-01
  1.49210E-02  1.24707E-01
  1.59868E-02  1.20002E-01
  1.86513E-02  1.09727E-01
  2.13158E-02  1.01124E-01
  2.34474E-02  9.51727E-02
  2.66447E-02  8.74577E-02
  3.19737E-02  7.70228E-02
  3.73026E-02  6.87556E-02
  4.26316E-02  6.20252E-02
  4.79605E-02  5.64300E-02
  5.32894E-02  5.17004E-02
  5.86184E-02  4.76478E-02
  6.39473E-02  4.41359E-02
  7.46052E-02  3.83526E-02
  8.52631E-02  3.37913E-02
  9.59210E-02  3.01071E-02
  1.06579E-01  2.70748E-02
  1.17237E-01  2.45407E-02
  1.33224E-01  2.14442E-02
  1.49210E-01  1.89785E-02
  1.59868E-01  1.76014E-02
  1.86513E-01  1.48487E-02
  2.13158E-01  1.28078E-02
  2.34474E-01  1.15346E-02
  2.66447E-01  1.00525E-02
  3.19737E-01  8.35266E-03
  3.73026E-01  7.26048E-03
  4.26316E-01  6.54421E-03
  4.79605E-01  6.07282E-03
  5.32894E-01  5.76720E-03
  5.86184E-01  5.57715E-03
  6.39473E-01  5.46954E-03
  7.46052E-01  5.41802E-03
  8.52631E-01  5.50041E-03
  9.59210E-01  5.65772E-03
  1.06579E+00  5.73029E-03
  1.17237E+00  5.73029E-03
  1.33224E+00  5.73029E-03
  1.49210E+00  5.73029E-03
  1.59868E+00  5.73029E-03
  1.86513E+00  5.73029E-03
  2.13158E+00  5.73029E-03
  2.34474E+00  5.73029E-03
  2.66447E+00  5.73029E-03
  3.19737E+00  5.73029E-03
  3.73026E+00  5.73029E-03
  4.26316E+00  5.73029E-03
  4.79605E+00  5.73029E-03
  5.32894E+00  5.73029E-03
  5.86184E+00  5.73029E-03
  6.39473E+00  5.73029E-03
  7.46052E+00  5.73029E-03
  8.52631E+00  5.73029E-03
  9.59210E+00  5.73029E-03
  1.06579E+01  5.73029E-03
  1.17237E+01  5.73029E-03
  1.33224E+01  5.73029E-03
  1.49210E+01  5.73029E-03
  1.59868E+01  5.73029E-03
  1.86513E+01  5.73029E-03
  2.13158E+01  5.73029E-03
  2.34474E+01  5.73029E-03
  2.66447E+01  5.73029E-03
  3.19737E+01  5.73029E-03
  3.73026E+01  5.73029E-03
  4.26316E+01  5.73029E-03
  4.79605E+01  5.73029E-03
  5.32894E+01  5.73029E-03
  5.86184E+01  5.73029E-03
  6.39473E+01  5.73029E-03
  7.46052E+01  5.73029E-03
  8.52631E+01  5.73029E-03
  9.59210E+01  5.73029E-03
  1.06579E+02  5.73029E-03


==> anc/colstop/sbethe/sdbase/shcor-30.tab <==
# Atomic number = 30   (Zn)   Projectile: proton
#
#  S(0) =  2.984633E+01
#  I(0) =  1.015393E+01 a.u. =  2.763025E+02 eV
#  D(0) =  3.115358E-01
#
#        Z =  3.00000E+01
#    EXPOT =  2.86686E+02 eV
#       S0 =  2.98463E+01
#   1-S0/Z =  5.12230E-03
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.10240E-01
#    P( 2) = -2.49810E-01
#    P( 3) =  2.06650E-01
#    P( 4) = -7.35180E-02
#    P( 5) =  1.26210E-02
#    P( 6) = -8.69400E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -1.15865E-03
  1.17237E-06 -1.49718E-03
  1.33224E-06 -2.07665E-03
  1.49210E-06 -2.73388E-03
  1.59868E-06 -3.21082E-03
  1.86513E-06 -4.52174E-03
  2.13158E-06 -5.97648E-03
  2.34474E-06 -7.22567E-03
  2.66447E-06 -9.21582E-03
  3.19737E-06 -1.27724E-02
  3.73026E-06 -1.65434E-02
  4.26316E-06 -2.04594E-02
  4.79605E-06 -2.44713E-02
  5.32894E-06 -2.85440E-02
  5.86184E-06 -3.26513E-02
  6.39473E-06 -3.67734E-02
  7.46052E-06 -4.50049E-02
  8.52631E-06 -5.31534E-02
  9.59210E-06 -6.11669E-02
  1.06579E-05 -6.90133E-02
  1.17237E-05 -7.66743E-02
  1.33224E-05 -8.77978E-02
  1.49210E-05 -9.84722E-02
  1.59868E-05 -1.05342E-01
  1.86513E-05 -1.21689E-01
  2.13158E-05 -1.36940E-01
  2.34474E-05 -1.48431E-01
  2.66447E-05 -1.64622E-01
  3.19737E-05 -1.89280E-01
  3.73026E-05 -2.11651E-01
  4.26316E-05 -2.32298E-01
  4.79605E-05 -2.51638E-01
  5.32894E-05 -2.69977E-01
  5.86184E-05 -2.87542E-01
  6.39473E-05 -3.04498E-01
  7.46052E-05 -3.37048E-01
  8.52631E-05 -3.68287E-01
  9.59210E-05 -3.98586E-01
  1.06579E-04 -4.28156E-01
  1.17237E-04 -4.57126E-01
  1.33224E-04 -4.99596E-01
  1.49210E-04 -4.59104E-01
  1.59868E-04 -4.17347E-01
  1.86513E-04 -3.29341E-01
  2.13158E-04 -2.59268E-01
  2.34474E-04 -2.12849E-01
  2.66447E-04 -1.55324E-01
  3.19737E-04 -8.25762E-02
  3.73026E-04 -2.92742E-02
  4.26316E-04  1.11949E-02
  4.79605E-04  4.28188E-02
  5.32894E-04  6.81168E-02
  5.86184E-04  8.87622E-02
  6.39473E-04  1.05902E-01
  7.46052E-04  1.32584E-01
  8.52631E-04  1.52306E-01
  9.59210E-04  1.67341E-01
  1.06579E-03  1.79082E-01
  1.17237E-03  1.88392E-01
  1.33224E-03  1.99042E-01
  1.49210E-03  2.06776E-01
  1.59868E-03  2.10709E-01
  1.86513E-03  2.17501E-01
  2.13158E-03  2.21151E-01
  2.34474E-03  2.22549E-01
  2.66447E-03  2.22865E-01
  3.19737E-03  2.20410E-01
  3.73026E-03  2.15891E-01
  4.26316E-03  2.10303E-01
  4.79605E-03  2.04365E-01
  5.32894E-03  1.98375E-01
  5.86184E-03  1.92518E-01
  6.39473E-03  1.86862E-01
  7.46052E-03  1.76274E-01
  8.52631E-03  1.66767E-01
  9.59210E-03  1.58275E-01
  1.06579E-02  1.50669E-01
  1.17237E-02  1.43822E-01
  1.33224E-02  1.34738E-01
  1.49210E-02  1.26819E-01
  1.59868E-02  1.22074E-01
  1.86513E-02  1.11712E-01
  2.13158E-02  1.03039E-01
  2.34474E-02  9.70396E-02
  2.66447E-02  8.92607E-02
  3.19737E-02  7.87347E-02
  3.73026E-02  7.03883E-02
  4.26316E-02  6.35867E-02
  4.79605E-02  5.79262E-02
  5.32894E-02  5.31360E-02
  5.86184E-02  4.90268E-02
  6.39473E-02  4.54616E-02
  7.46052E-02  3.95806E-02
  8.52631E-02  3.49314E-02
  9.59210E-02  3.11676E-02
  1.06579E-01  2.80627E-02
  1.17237E-01  2.54620E-02
  1.33224E-01  2.22751E-02
  1.49210E-01  1.97287E-02
  1.59868E-01  1.83024E-02
  1.86513E-01  1.54398E-02
  2.13158E-01  1.33045E-02
  2.34474E-01  1.19646E-02
  2.66447E-01  1.03942E-02
  3.19737E-01  8.57163E-03
  3.73026E-01  7.37930E-03
  4.26316E-01  6.57938E-03
  4.79605E-01  6.03681E-03
  5.32894E-01  5.66973E-03
  5.86184E-01  5.42598E-03
  6.39473E-01  5.27095E-03
  7.46052E-01  5.13935E-03
  8.52631E-01  5.15650E-03
  9.59210E-01  5.25950E-03
  1.06579E+00  5.31360E-03
  1.17237E+00  5.31360E-03
  1.33224E+00  5.31360E-03
  1.49210E+00  5.31360E-03
  1.59868E+00  5.31360E-03
  1.86513E+00  5.31360E-03
  2.13158E+00  5.31360E-03
  2.34474E+00  5.31360E-03
  2.66447E+00  5.31360E-03
  3.19737E+00  5.31360E-03
  3.73026E+00  5.31360E-03
  4.26316E+00  5.31360E-03
  4.79605E+00  5.31360E-03
  5.32894E+00  5.31360E-03
  5.86184E+00  5.31360E-03
  6.39473E+00  5.31360E-03
  7.46052E+00  5.31360E-03
  8.52631E+00  5.31360E-03
  9.59210E+00  5.31360E-03
  1.06579E+01  5.31360E-03
  1.17237E+01  5.31360E-03
  1.33224E+01  5.31360E-03
  1.49210E+01  5.31360E-03
  1.59868E+01  5.31360E-03
  1.86513E+01  5.31360E-03
  2.13158E+01  5.31360E-03
  2.34474E+01  5.31360E-03
  2.66447E+01  5.31360E-03
  3.19737E+01  5.31360E-03
  3.73026E+01  5.31360E-03
  4.26316E+01  5.31360E-03
  4.79605E+01  5.31360E-03
  5.32894E+01  5.31360E-03
  5.86184E+01  5.31360E-03
  6.39473E+01  5.31360E-03
  7.46052E+01  5.31360E-03
  8.52631E+01  5.31360E-03
  9.59210E+01  5.31360E-03
  1.06579E+02  5.31360E-03


==> anc/colstop/sbethe/sdbase/shcor-31.tab <==
# Atomic number = 31   (Ga)   Projectile: proton
#
#  S(0) =  3.083398E+01
#  I(0) =  1.032747E+01 a.u. =  2.810248E+02 eV
#  D(0) =  3.415213E-01
#
#        Z =  3.10000E+01
#    EXPOT =  2.92026E+02 eV
#       S0 =  3.08340E+01
#   1-S0/Z =  5.35550E-03
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.11240E-01
#    P( 2) = -2.53800E-01
#    P( 3) =  2.12560E-01
#    P( 4) = -7.67610E-02
#    P( 5) =  1.34070E-02
#    P( 6) = -9.40470E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -1.14981E-03
  1.17237E-06 -1.45836E-03
  1.33224E-06 -1.98974E-03
  1.49210E-06 -2.59658E-03
  1.59868E-06 -3.03942E-03
  1.86513E-06 -4.26570E-03
  2.13158E-06 -5.63997E-03
  2.34474E-06 -6.82992E-03
  2.66447E-06 -8.74233E-03
  3.19737E-06 -1.22038E-02
  3.73026E-06 -1.59270E-02
  4.26316E-06 -1.98432E-02
  4.79605E-06 -2.39018E-02
  5.32894E-06 -2.80653E-02
  5.86184E-06 -3.23041E-02
  6.39473E-06 -3.65956E-02
  7.46052E-06 -4.52662E-02
  8.52631E-06 -5.39677E-02
  9.59210E-06 -6.26265E-02
  1.06579E-05 -7.11925E-02
  1.17237E-05 -7.96311E-02
  1.33224E-05 -9.20017E-02
  1.49210E-05 -1.03988E-01
  1.59868E-05 -1.11754E-01
  1.86513E-05 -1.30369E-01
  2.13158E-05 -1.47866E-01
  2.34474E-05 -1.61101E-01
  2.66447E-05 -1.79780E-01
  3.19737E-05 -2.08160E-01
  3.73026E-05 -2.33673E-01
  4.26316E-05 -2.56887E-01
  4.79605E-05 -2.78264E-01
  5.32894E-05 -2.98168E-01
  5.86184E-05 -3.16885E-01
  6.39473E-05 -3.34640E-01
  7.46052E-05 -3.67932E-01
  8.52631E-05 -3.99050E-01
  9.59210E-05 -4.28626E-01
  1.06579E-04 -4.57063E-01
  1.17237E-04 -4.84619E-01
  1.33224E-04 -5.24661E-01
  1.49210E-04 -4.99062E-01
  1.59868E-04 -4.55538E-01
  1.86513E-04 -3.63183E-01
  2.13158E-04 -2.89025E-01
  2.34474E-04 -2.39590E-01
  2.66447E-04 -1.78002E-01
  3.19737E-04 -9.96373E-02
  3.73026E-04 -4.19647E-02
  4.26316E-04  1.88647E-03
  4.79605E-04  3.61237E-02
  5.32894E-04  6.34474E-02
  5.86184E-04  8.56582E-02
  6.39473E-04  1.04003E-01
  7.46052E-04  1.32366E-01
  8.52631E-04  1.53096E-01
  9.59210E-04  1.68746E-01
  1.06579E-03  1.80848E-01
  1.17237E-03  1.90367E-01
  1.33224E-03  2.01183E-01
  1.49210E-03  2.08982E-01
  1.59868E-03  2.12965E-01
  1.86513E-03  2.19815E-01
  2.13158E-03  2.23535E-01
  2.34474E-03  2.24984E-01
  2.66447E-03  2.25416E-01
  3.19737E-03  2.23170E-01
  3.73026E-03  2.18871E-01
  4.26316E-03  2.13564E-01
  4.79605E-03  2.07841E-01
  5.32894E-03  2.02006E-01
  5.86184E-03  1.95992E-01
  6.39473E-03  1.90390E-01
  7.46052E-03  1.79797E-01
  8.52631E-03  1.70222E-01
  9.59210E-03  1.61646E-01
  1.06579E-02  1.53956E-01
  1.17237E-02  1.47030E-01
  1.33224E-02  1.37841E-01
  1.49210E-02  1.29833E-01
  1.59868E-02  1.25034E-01
  1.86513E-02  1.14560E-01
  2.13158E-02  1.05795E-01
  2.34474E-02  9.97308E-02
  2.66447E-02  9.18679E-02
  3.19737E-02  8.12234E-02
  3.73026E-02  7.27763E-02
  4.26316E-02  6.58861E-02
  4.79605E-02  6.01460E-02
  5.32894E-02  5.52833E-02
  5.86184E-02  5.11076E-02
  6.39473E-02  4.74809E-02
  7.46052E-02  4.14892E-02
  8.52631E-02  3.67430E-02
  9.59210E-02  3.28931E-02
  1.06579E-01  2.97111E-02
  1.17237E-01  2.70408E-02
  1.33224E-01  2.37613E-02
  1.49210E-01  2.11337E-02
  1.59868E-01  1.96586E-02
  1.86513E-01  1.66890E-02
  2.13158E-01  1.44638E-02
  2.34474E-01  1.30615E-02
  2.66447E-01  1.14101E-02
  3.19737E-01  9.47780E-03
  3.73026E-01  8.19827E-03
  4.26316E-01  7.32718E-03
  4.79605E-01  6.72530E-03
  5.32894E-01  6.30795E-03
  5.86184E-01  6.02099E-03
  6.39473E-01  5.82840E-03
  7.46052E-01  5.63460E-03
  8.52631E-01  5.60228E-03
  9.59210E-01  5.66496E-03
  1.06579E+00  5.70553E-03
  1.17237E+00  5.70553E-03
  1.33224E+00  5.70553E-03
  1.49210E+00  5.70553E-03
  1.59868E+00  5.70553E-03
  1.86513E+00  5.70553E-03
  2.13158E+00  5.70553E-03
  2.34474E+00  5.70553E-03
  2.66447E+00  5.70553E-03
  3.19737E+00  5.70553E-03
  3.73026E+00  5.70553E-03
  4.26316E+00  5.70553E-03
  4.79605E+00  5.70553E-03
  5.32894E+00  5.70553E-03
  5.86184E+00  5.70553E-03
  6.39473E+00  5.70553E-03
  7.46052E+00  5.70553E-03
  8.52631E+00  5.70553E-03
  9.59210E+00  5.70553E-03
  1.06579E+01  5.70553E-03
  1.17237E+01  5.70553E-03
  1.33224E+01  5.70553E-03
  1.49210E+01  5.70553E-03
  1.59868E+01  5.70553E-03
  1.86513E+01  5.70553E-03
  2.13158E+01  5.70553E-03
  2.34474E+01  5.70553E-03
  2.66447E+01  5.70553E-03
  3.19737E+01  5.70553E-03
  3.73026E+01  5.70553E-03
  4.26316E+01  5.70553E-03
  4.79605E+01  5.70553E-03
  5.32894E+01  5.70553E-03
  5.86184E+01  5.70553E-03
  6.39473E+01  5.70553E-03
  7.46052E+01  5.70553E-03
  8.52631E+01  5.70553E-03
  9.59210E+01  5.70553E-03
  1.06579E+02  5.70553E-03


==> anc/colstop/sbethe/sdbase/shcor-32.tab <==
# Atomic number = 32   (Ge)   Projectile: proton
#
#  S(0) =  3.182108E+01
#  I(0) =  1.060207E+01 a.u. =  2.884970E+02 eV
#  D(0) =  3.737944E-01
#
#        Z =  3.20000E+01
#    EXPOT =  3.00227E+02 eV
#       S0 =  3.18211E+01
#   1-S0/Z =  5.59130E-03
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.15740E-01
#    P( 2) = -2.64890E-01
#    P( 3) =  2.23930E-01
#    P( 4) = -8.20480E-02
#    P( 5) =  1.45740E-02
#    P( 6) = -1.04010E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -7.35833E-04
  1.17237E-06 -9.08944E-04
  1.33224E-06 -1.22073E-03
  1.49210E-06 -1.59314E-03
  1.59868E-06 -1.87359E-03
  1.86513E-06 -2.67965E-03
  2.13158E-06 -3.62225E-03
  2.34474E-06 -4.46402E-03
  2.66447E-06 -5.85612E-03
  3.19737E-06 -8.47162E-03
  3.73026E-06 -1.13914E-02
  4.26316E-06 -1.45575E-02
  4.79605E-06 -1.79250E-02
  5.32894E-06 -2.14583E-02
  5.86184E-06 -2.51285E-02
  6.39473E-06 -2.89115E-02
  7.46052E-06 -3.67373E-02
  8.52631E-06 -4.48059E-02
  9.59210E-06 -5.30205E-02
  1.06579E-05 -6.13075E-02
  1.17237E-05 -6.96111E-02
  1.33224E-05 -8.20069E-02
  1.49210E-05 -9.42419E-02
  1.59868E-05 -1.02274E-01
  1.86513E-05 -1.21824E-01
  2.13158E-05 -1.40528E-01
  2.34474E-05 -1.54851E-01
  2.66447E-05 -1.75277E-01
  3.19737E-05 -2.06648E-01
  3.73026E-05 -2.35036E-01
  4.26316E-05 -2.60881E-01
  4.79605E-05 -2.84588E-01
  5.32894E-05 -3.06509E-01
  5.86184E-05 -3.26938E-01
  6.39473E-05 -3.46120E-01
  7.46052E-05 -3.81510E-01
  8.52631E-05 -4.13888E-01
  9.59210E-05 -4.44068E-01
  1.06579E-04 -4.72602E-01
  1.17237E-04 -4.99872E-01
  1.33224E-04 -5.38962E-01
  1.49210E-04 -5.38729E-01
  1.59868E-04 -4.94145E-01
  1.86513E-04 -3.98849E-01
  2.13158E-04 -3.21593E-01
  2.34474E-04 -2.69706E-01
  2.66447E-04 -2.04613E-01
  3.19737E-04 -1.21047E-01
  3.73026E-04 -5.90355E-02
  4.26316E-04 -1.16385E-02
  4.79605E-04  2.54748E-02
  5.32894E-04  5.51172E-02
  5.86184E-04  7.92099E-02
  6.39473E-04  9.90659E-02
  7.46052E-04  1.29660E-01
  8.52631E-04  1.51857E-01
  9.59210E-04  1.68493E-01
  1.06579E-03  1.81252E-01
  1.17237E-03  1.91243E-01
  1.33224E-03  2.02479E-01
  1.49210E-03  2.10541E-01
  1.59868E-03  2.14645E-01
  1.86513E-03  2.21694E-01
  2.13158E-03  2.25561E-01
  2.34474E-03  2.27114E-01
  2.66447E-03  2.27701E-01
  3.19737E-03  2.25712E-01
  3.73026E-03  2.21634E-01
  4.26316E-03  2.16527E-01
  4.79605E-03  2.10935E-01
  5.32894E-03  2.05209E-01
  5.86184E-03  1.99678E-01
  6.39473E-03  1.94161E-01
  7.46052E-03  1.83585E-01
  8.52631E-03  1.73943E-01
  9.59210E-03  1.65273E-01
  1.06579E-02  1.57484E-01
  1.17237E-02  1.50465E-01
  1.33224E-02  1.41149E-01
  1.49210E-02  1.33030E-01
  1.59868E-02  1.28165E-01
  1.86513E-02  1.17548E-01
  2.13158E-02  1.08663E-01
  2.34474E-02  1.02517E-01
  2.66447E-02  9.45456E-02
  3.19737E-02  8.37492E-02
  3.73026E-02  7.51750E-02
  4.26316E-02  6.81750E-02
  4.79605E-02  6.23382E-02
  5.32894E-02  5.73892E-02
  5.86184E-02  5.31355E-02
  6.39473E-02  4.94379E-02
  7.46052E-02  4.33219E-02
  8.52631E-02  3.84695E-02
  9.59210E-02  3.45278E-02
  1.06579E-01  3.12655E-02
  1.17237E-01  2.85243E-02
  1.33224E-01  2.51526E-02
  1.49210E-01  2.24465E-02
  1.59868E-01  2.09251E-02
  1.86513E-01  1.78569E-02
  2.13158E-01  1.55517E-02
  2.34474E-01  1.40957E-02
  2.66447E-01  1.23768E-02
  3.19737E-01  1.03570E-02
  3.73026E-01  9.01192E-03
  4.26316E-01  8.09011E-03
  4.79605E-01  7.44809E-03
  5.32894E-01  6.99838E-03
  5.86184E-01  6.68495E-03
  6.39473E-01  6.47045E-03
  7.46052E-01  6.24285E-03
  8.52631E-01  6.18619E-03
  9.59210E-01  6.23092E-03
  1.06579E+00  6.26590E-03
  1.17237E+00  6.26590E-03
  1.33224E+00  6.26590E-03
  1.49210E+00  6.26590E-03
  1.59868E+00  6.26590E-03
  1.86513E+00  6.26590E-03
  2.13158E+00  6.26590E-03
  2.34474E+00  6.26590E-03
  2.66447E+00  6.26590E-03
  3.19737E+00  6.26590E-03
  3.73026E+00  6.26590E-03
  4.26316E+00  6.26590E-03
  4.79605E+00  6.26590E-03
  5.32894E+00  6.26590E-03
  5.86184E+00  6.26590E-03
  6.39473E+00  6.26590E-03
  7.46052E+00  6.26590E-03
  8.52631E+00  6.26590E-03
  9.59210E+00  6.26590E-03
  1.06579E+01  6.26590E-03
  1.17237E+01  6.26590E-03
  1.33224E+01  6.26590E-03
  1.49210E+01  6.26590E-03
  1.59868E+01  6.26590E-03
  1.86513E+01  6.26590E-03
  2.13158E+01  6.26590E-03
  2.34474E+01  6.26590E-03
  2.66447E+01  6.26590E-03
  3.19737E+01  6.26590E-03
  3.73026E+01  6.26590E-03
  4.26316E+01  6.26590E-03
  4.79605E+01  6.26590E-03
  5.32894E+01  6.26590E-03
  5.86184E+01  6.26590E-03
  6.39473E+01  6.26590E-03
  7.46052E+01  6.26590E-03
  8.52631E+01  6.26590E-03
  9.59210E+01  6.26590E-03
  1.06579E+02  6.26590E-03


==> anc/colstop/sbethe/sdbase/shcor-33.tab <==
# Atomic number = 33   (As)   Projectile: proton
#
#  S(0) =  3.280767E+01
#  I(0) =  1.090031E+01 a.u. =  2.966125E+02 eV
#  D(0) =  3.991489E-01
#
#        Z =  3.30000E+01
#    EXPOT =  3.09157E+02 eV
#       S0 =  3.28077E+01
#   1-S0/Z =  5.82820E-03
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.17630E-01
#    P( 2) = -2.69700E-01
#    P( 3) =  2.29220E-01
#    P( 4) = -8.45230E-02
#    P( 5) =  1.51190E-02
#    P( 6) = -1.08680E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -4.77945E-04
  1.17237E-06 -5.77841E-04
  1.33224E-06 -7.60966E-04
  1.49210E-06 -9.85126E-04
  1.59868E-06 -1.15746E-03
  1.86513E-06 -1.66701E-03
  2.13158E-06 -2.28446E-03
  2.34474E-06 -2.85149E-03
  2.66447E-06 -3.81502E-03
  3.19737E-06 -5.69286E-03
  3.73026E-06 -7.86823E-03
  4.26316E-06 -1.02999E-02
  4.79605E-06 -1.29539E-02
  5.32894E-06 -1.58014E-02
  5.86184E-06 -1.88177E-02
  6.39473E-06 -2.19816E-02
  7.46052E-06 -2.86790E-02
  8.52631E-06 -3.57671E-02
  9.59210E-06 -4.31450E-02
  1.06579E-05 -5.07313E-02
  1.17237E-05 -5.84606E-02
  1.33224E-05 -7.02093E-02
  1.49210E-05 -8.20238E-02
  1.59868E-05 -8.98859E-02
  1.86513E-05 -1.09333E-01
  2.13158E-05 -1.28302E-01
  2.34474E-05 -1.43039E-01
  2.66447E-05 -1.64327E-01
  3.19737E-05 -1.97539E-01
  3.73026E-05 -2.28004E-01
  4.26316E-05 -2.55962E-01
  4.79605E-05 -2.81706E-01
  5.32894E-05 -3.05523E-01
  5.86184E-05 -3.27680E-01
  6.39473E-05 -3.48407E-01
  7.46052E-05 -3.86345E-01
  8.52631E-05 -4.20607E-01
  9.59210E-05 -4.52100E-01
  1.06579E-04 -4.81471E-01
  1.17237E-04 -5.09190E-01
  1.33224E-04 -5.48384E-01
  1.49210E-04 -5.76092E-01
  1.59868E-04 -5.31036E-01
  1.86513E-04 -4.34069E-01
  2.13158E-04 -3.54728E-01
  2.34474E-04 -3.01031E-01
  2.66447E-04 -2.33172E-01
  3.19737E-04 -1.45174E-01
  3.73026E-04 -7.92033E-02
  4.26316E-04 -2.83967E-02
  4.79605E-04  1.16062E-02
  5.32894E-04  4.36729E-02
  5.86184E-04  6.97941E-02
  6.39473E-04  9.13472E-02
  7.46052E-04  1.24540E-01
  8.52631E-04  1.48563E-01
  9.59210E-04  1.66491E-01
  1.06579E-03  1.80182E-01
  1.17237E-03  1.90824E-01
  1.33224E-03  2.02757E-01
  1.49210E-03  2.11271E-01
  1.59868E-03  2.15592E-01
  1.86513E-03  2.22996E-01
  2.13158E-03  2.27127E-01
  2.34474E-03  2.28833E-01
  2.66447E-03  2.29608E-01
  3.19737E-03  2.27892E-01
  3.73026E-03  2.24044E-01
  4.26316E-03  2.19141E-01
  4.79605E-03  2.13721E-01
  5.32894E-03  2.08115E-01
  5.86184E-03  2.03124E-01
  6.39473E-03  1.97649E-01
  7.46052E-03  1.87064E-01
  8.52631E-03  1.77360E-01
  9.59210E-03  1.68610E-01
  1.06579E-02  1.60738E-01
  1.17237E-02  1.53637E-01
  1.33224E-02  1.44206E-01
  1.49210E-02  1.35982E-01
  1.59868E-02  1.31054E-01
  1.86513E-02  1.20294E-01
  2.13158E-02  1.11288E-01
  2.34474E-02  1.05056E-01
  2.66447E-02  9.69705E-02
  3.19737E-02  8.60145E-02
  3.73026E-02  7.73081E-02
  4.26316E-02  7.01958E-02
  4.79605E-02  6.42616E-02
  5.32894E-02  5.92269E-02
  5.86184E-02  5.48971E-02
  6.39473E-02  5.11313E-02
  7.46052E-02  4.48972E-02
  8.52631E-02  3.99461E-02
  9.59210E-02  3.59200E-02
  1.06579E-01  3.25847E-02
  1.17237E-01  2.97795E-02
  1.33224E-01  2.63253E-02
  1.49210E-01  2.35492E-02
  1.59868E-01  2.19868E-02
  1.86513E-01  1.88311E-02
  2.13158E-01  1.64551E-02
  2.34474E-01  1.49513E-02
  2.66447E-01  1.31718E-02
  3.19737E-01  1.10729E-02
  3.73026E-01  9.66729E-03
  4.26316E-01  8.69774E-03
  4.79605E-01  8.01707E-03
  5.32894E-01  7.53544E-03
  5.86184E-01  7.19522E-03
  6.39473E-01  6.95792E-03
  7.46052E-01  6.69368E-03
  8.52631E-01  6.60891E-03
  9.59210E-01  6.63150E-03
  1.06579E+00  6.65920E-03
  1.17237E+00  6.65920E-03
  1.33224E+00  6.65920E-03
  1.49210E+00  6.65920E-03
  1.59868E+00  6.65920E-03
  1.86513E+00  6.65920E-03
  2.13158E+00  6.65920E-03
  2.34474E+00  6.65920E-03
  2.66447E+00  6.65920E-03
  3.19737E+00  6.65920E-03
  3.73026E+00  6.65920E-03
  4.26316E+00  6.65920E-03
  4.79605E+00  6.65920E-03
  5.32894E+00  6.65920E-03
  5.86184E+00  6.65920E-03
  6.39473E+00  6.65920E-03
  7.46052E+00  6.65920E-03
  8.52631E+00  6.65920E-03
  9.59210E+00  6.65920E-03
  1.06579E+01  6.65920E-03
  1.17237E+01  6.65920E-03
  1.33224E+01  6.65920E-03
  1.49210E+01  6.65920E-03
  1.59868E+01  6.65920E-03
  1.86513E+01  6.65920E-03
  2.13158E+01  6.65920E-03
  2.34474E+01  6.65920E-03
  2.66447E+01  6.65920E-03
  3.19737E+01  6.65920E-03
  3.73026E+01  6.65920E-03
  4.26316E+01  6.65920E-03
  4.79605E+01  6.65920E-03
  5.32894E+01  6.65920E-03
  5.86184E+01  6.65920E-03
  6.39473E+01  6.65920E-03
  7.46052E+01  6.65920E-03
  8.52631E+01  6.65920E-03
  9.59210E+01  6.65920E-03
  1.06579E+02  6.65920E-03


==> anc/colstop/sbethe/sdbase/shcor-34.tab <==
# Atomic number = 34   (Se)   Projectile: proton
#
#  S(0) =  3.379374E+01
#  I(0) =  1.121575E+01 a.u. =  3.051961E+02 eV
#  D(0) =  4.428948E-01
#
#        Z =  3.40000E+01
#    EXPOT =  3.18518E+02 eV
#       S0 =  3.37937E+01
#   1-S0/Z =  6.06650E-03
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.20000E-01
#    P( 2) = -2.75540E-01
#    P( 3) =  2.35140E-01
#    P( 4) = -8.71050E-02
#    P( 5) =  1.56510E-02
#    P( 6) = -1.13010E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -3.21264E-04
  1.17237E-06 -3.85176E-04
  1.33224E-06 -5.01291E-04
  1.49210E-06 -6.43259E-04
  1.59868E-06 -7.52853E-04
  1.86513E-06 -1.08046E-03
  2.13158E-06 -1.48510E-03
  2.34474E-06 -1.86361E-03
  2.66447E-06 -2.52009E-03
  3.19737E-06 -3.83901E-03
  3.73026E-06 -5.41820E-03
  4.26316E-06 -7.23434E-03
  4.79605E-06 -9.26575E-03
  5.32894E-06 -1.14927E-02
  5.86184E-06 -1.38969E-02
  6.39473E-06 -1.64619E-02
  7.46052E-06 -2.20137E-02
  8.52631E-06 -2.80393E-02
  9.59210E-06 -3.44463E-02
  1.06579E-05 -4.11560E-02
  1.17237E-05 -4.81020E-02
  1.33224E-05 -5.88447E-02
  1.49210E-05 -6.98428E-02
  1.59868E-05 -7.72577E-02
  1.86513E-05 -9.58895E-02
  2.13158E-05 -1.14415E-01
  2.34474E-05 -1.29017E-01
  2.66447E-05 -1.50398E-01
  3.19737E-05 -1.84339E-01
  3.73026E-05 -2.15987E-01
  4.26316E-05 -2.45371E-01
  4.79605E-05 -2.72642E-01
  5.32894E-05 -2.97998E-01
  5.86184E-05 -3.21647E-01
  6.39473E-05 -3.43787E-01
  7.46052E-05 -3.84240E-01
  8.52631E-05 -4.20566E-01
  9.59210E-05 -4.53688E-01
  1.06579E-04 -4.84298E-01
  1.17237E-04 -5.12912E-01
  1.33224E-04 -5.52916E-01
  1.49210E-04 -5.90224E-01
  1.59868E-04 -5.64714E-01
  1.86513E-04 -4.67130E-01
  2.13158E-04 -3.86609E-01
  2.34474E-04 -3.31726E-01
  2.66447E-04 -2.61862E-01
  3.19737E-04 -1.70346E-01
  3.73026E-04 -1.00981E-01
  4.26316E-04 -4.70821E-02
  4.79605E-04 -4.35125E-03
  5.32894E-04  3.01013E-02
  5.86184E-04  5.82730E-02
  6.39473E-04  8.15940E-02
  7.46052E-04  1.17596E-01
  8.52631E-04  1.43680E-01
  9.59210E-04  1.63140E-01
  1.06579E-03  1.77973E-01
  1.17237E-03  1.89473E-01
  1.33224E-03  2.02338E-01
  1.49210E-03  2.11492E-01
  1.59868E-03  2.16104E-01
  1.86513E-03  2.24079E-01
  2.13158E-03  2.28552E-01
  2.34474E-03  2.30468E-01
  2.66447E-03  2.31492E-01
  3.19737E-03  2.30086E-01
  3.73026E-03  2.26493E-01
  4.26316E-03  2.21793E-01
  4.79605E-03  2.16540E-01
  5.32894E-03  2.11074E-01
  5.86184E-03  2.05898E-01
  6.39473E-03  2.00540E-01
  7.46052E-03  1.90075E-01
  8.52631E-03  1.80407E-01
  9.59210E-03  1.71652E-01
  1.06579E-02  1.63755E-01
  1.17237E-02  1.56619E-01
  1.33224E-02  1.47125E-01
  1.49210E-02  1.38834E-01
  1.59868E-02  1.33861E-01
  1.86513E-02  1.22992E-01
  2.13158E-02  1.13884E-01
  2.34474E-02  1.07575E-01
  2.66447E-02  9.93845E-02
  3.19737E-02  8.82733E-02
  3.73026E-02  7.94333E-02
  4.26316E-02  7.22046E-02
  4.79605E-02  6.61681E-02
  5.32894E-02  6.10428E-02
  5.86184E-02  5.66319E-02
  6.39473E-02  5.27930E-02
  7.46052E-02  4.64326E-02
  8.52631E-02  4.13757E-02
  9.59210E-02  3.72596E-02
  1.06579E-01  3.38467E-02
  1.17237E-01  3.09739E-02
  1.33224E-01  2.74328E-02
  1.49210E-01  2.45837E-02
  1.59868E-01  2.29787E-02
  1.86513E-01  1.97330E-02
  2.13158E-01  1.72850E-02
  2.34474E-01  1.57331E-02
  2.66447E-01  1.38934E-02
  3.19737E-01  1.17172E-02
  3.73026E-01  1.02538E-02
  4.26316E-01  9.23948E-03
  4.79605E-01  8.52326E-03
  5.32894E-01  8.01281E-03
  5.86184E-01  7.64885E-03
  6.39473E-01  7.39171E-03
  7.46052E-01  7.09640E-03
  8.52631E-01  6.98866E-03
  9.59210E-01  6.99378E-03
  1.06579E+00  7.01590E-03
  1.17237E+00  7.01590E-03
  1.33224E+00  7.01590E-03
  1.49210E+00  7.01590E-03
  1.59868E+00  7.01590E-03
  1.86513E+00  7.01590E-03
  2.13158E+00  7.01590E-03
  2.34474E+00  7.01590E-03
  2.66447E+00  7.01590E-03
  3.19737E+00  7.01590E-03
  3.73026E+00  7.01590E-03
  4.26316E+00  7.01590E-03
  4.79605E+00  7.01590E-03
  5.32894E+00  7.01590E-03
  5.86184E+00  7.01590E-03
  6.39473E+00  7.01590E-03
  7.46052E+00  7.01590E-03
  8.52631E+00  7.01590E-03
  9.59210E+00  7.01590E-03
  1.06579E+01  7.01590E-03
  1.17237E+01  7.01590E-03
  1.33224E+01  7.01590E-03
  1.49210E+01  7.01590E-03
  1.59868E+01  7.01590E-03
  1.86513E+01  7.01590E-03
  2.13158E+01  7.01590E-03
  2.34474E+01  7.01590E-03
  2.66447E+01  7.01590E-03
  3.19737E+01  7.01590E-03
  3.73026E+01  7.01590E-03
  4.26316E+01  7.01590E-03
  4.79605E+01  7.01590E-03
  5.32894E+01  7.01590E-03
  5.86184E+01  7.01590E-03
  6.39473E+01  7.01590E-03
  7.46052E+01  7.01590E-03
  8.52631E+01  7.01590E-03
  9.59210E+01  7.01590E-03
  1.06579E+02  7.01590E-03


==> anc/colstop/sbethe/sdbase/shcor-35.tab <==
# Atomic number = 35   (Br)   Projectile: proton
#
#  S(0) =  3.477930E+01
#  I(0) =  1.154315E+01 a.u. =  3.141051E+02 eV
#  D(0) =  4.611850E-01
#
#        Z =  3.50000E+01
#    EXPOT =  3.28369E+02 eV
#       S0 =  3.47793E+01
#   1-S0/Z =  6.30570E-03
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.21360E-01
#    P( 2) = -2.79420E-01
#    P( 3) =  2.39480E-01
#    P( 4) = -8.90960E-02
#    P( 5) =  1.60790E-02
#    P( 6) = -1.16630E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.01343E-04
  1.17237E-06 -2.45959E-04
  1.33224E-06 -3.25930E-04
  1.49210E-06 -4.22521E-04
  1.59868E-06 -4.96610E-04
  1.86513E-06 -7.17367E-04
  2.13158E-06 -9.90803E-04
  2.34474E-06 -1.24847E-03
  2.66447E-06 -1.70052E-03
  3.19737E-06 -2.62802E-03
  3.73026E-06 -3.76802E-03
  4.26316E-06 -5.11164E-03
  4.79605E-06 -6.64826E-03
  5.32894E-06 -8.36663E-03
  5.86184E-06 -1.02552E-02
  6.39473E-06 -1.23024E-02
  7.46052E-06 -1.68286E-02
  8.52631E-06 -2.18602E-02
  9.59210E-06 -2.73192E-02
  1.06579E-05 -3.31364E-02
  1.17237E-05 -3.92500E-02
  1.33224E-05 -4.88609E-02
  1.49210E-05 -5.88679E-02
  1.59868E-05 -6.56977E-02
  1.86513E-05 -8.31163E-02
  2.13158E-05 -1.00752E-01
  2.34474E-05 -1.14846E-01
  2.66447E-05 -1.35754E-01
  3.19737E-05 -1.69524E-01
  3.73026E-05 -2.01556E-01
  4.26316E-05 -2.31685E-01
  4.79605E-05 -2.59923E-01
  5.32894E-05 -2.86369E-01
  5.86184E-05 -3.11160E-01
  6.39473E-05 -3.34447E-01
  7.46052E-05 -3.77093E-01
  8.52631E-05 -4.15375E-01
  9.59210E-05 -4.50169E-01
  1.06579E-04 -4.82160E-01
  1.17237E-04 -5.11886E-01
  1.33224E-04 -5.53106E-01
  1.49210E-04 -5.91170E-01
  1.59868E-04 -5.95447E-01
  1.86513E-04 -4.98032E-01
  2.13158E-04 -4.17066E-01
  2.34474E-04 -3.61529E-01
  2.66447E-04 -2.90362E-01
  3.19737E-04 -1.96233E-01
  3.73026E-04 -1.24108E-01
  4.26316E-04 -6.75398E-02
  4.79605E-04 -2.23398E-02
  5.32894E-04  1.43420E-02
  5.86184E-04  4.44964E-02
  6.39473E-04  6.95625E-02
  7.46052E-04  1.08445E-01
  8.52631E-04  1.36751E-01
  9.59210E-04  1.57897E-01
  1.06579E-03  1.74043E-01
  1.17237E-03  1.86566E-01
  1.33224E-03  2.00547E-01
  1.49210E-03  2.10495E-01
  1.59868E-03  2.15528E-01
  1.86513E-03  2.24225E-01
  2.13158E-03  2.29166E-01
  2.34474E-03  2.31361E-01
  2.66447E-03  2.32695E-01
  3.19737E-03  2.31664E-01
  3.73026E-03  2.28350E-01
  4.26316E-03  2.23865E-01
  4.79605E-03  2.18788E-01
  5.32894E-03  2.13454E-01
  5.86184E-03  2.08561E-01
  6.39473E-03  2.03292E-01
  7.46052E-03  1.92902E-01
  8.52631E-03  1.83238E-01
  9.59210E-03  1.74456E-01
  1.06579E-02  1.66517E-01
  1.17237E-02  1.59332E-01
  1.33224E-02  1.49761E-01
  1.49210E-02  1.41394E-01
  1.59868E-02  1.36372E-01
  1.86513E-02  1.25389E-01
  2.13158E-02  1.16177E-01
  2.34474E-02  1.09794E-01
  2.66447E-02  1.01501E-01
  3.19737E-02  9.02426E-02
  3.73026E-02  8.12787E-02
  4.26316E-02  7.39436E-02
  4.79605E-02  6.78143E-02
  5.32894E-02  6.26071E-02
  5.86184E-02  5.81234E-02
  6.39473E-02  5.42191E-02
  7.46052E-02  4.77457E-02
  8.52631E-02  4.25944E-02
  9.59210E-02  3.83981E-02
  1.06579E-01  3.49158E-02
  1.17237E-01  3.19824E-02
  1.33224E-01  2.83634E-02
  1.49210E-01  2.54485E-02
  1.59868E-01  2.38050E-02
  1.86513E-01  2.04777E-02
  2.13158E-01  1.79638E-02
  2.34474E-01  1.63677E-02
  2.66447E-01  1.44724E-02
  3.19737E-01  1.22239E-02
  3.73026E-01  1.07056E-02
  4.26316E-01  9.64831E-03
  4.79605E-01  8.89749E-03
  5.32894E-01  8.35865E-03
  5.86184E-01  7.97098E-03
  6.39473E-01  7.69380E-03
  7.46052E-01  7.36652E-03
  8.52631E-01  7.23453E-03
  9.59210E-01  7.22074E-03
  1.06579E+00  7.23670E-03
  1.17237E+00  7.23670E-03
  1.33224E+00  7.23670E-03
  1.49210E+00  7.23670E-03
  1.59868E+00  7.23670E-03
  1.86513E+00  7.23670E-03
  2.13158E+00  7.23670E-03
  2.34474E+00  7.23670E-03
  2.66447E+00  7.23670E-03
  3.19737E+00  7.23670E-03
  3.73026E+00  7.23670E-03
  4.26316E+00  7.23670E-03
  4.79605E+00  7.23670E-03
  5.32894E+00  7.23670E-03
  5.86184E+00  7.23670E-03
  6.39473E+00  7.23670E-03
  7.46052E+00  7.23670E-03
  8.52631E+00  7.23670E-03
  9.59210E+00  7.23670E-03
  1.06579E+01  7.23670E-03
  1.17237E+01  7.23670E-03
  1.33224E+01  7.23670E-03
  1.49210E+01  7.23670E-03
  1.59868E+01  7.23670E-03
  1.86513E+01  7.23670E-03
  2.13158E+01  7.23670E-03
  2.34474E+01  7.23670E-03
  2.66447E+01  7.23670E-03
  3.19737E+01  7.23670E-03
  3.73026E+01  7.23670E-03
  4.26316E+01  7.23670E-03
  4.79605E+01  7.23670E-03
  5.32894E+01  7.23670E-03
  5.86184E+01  7.23670E-03
  6.39473E+01  7.23670E-03
  7.46052E+01  7.23670E-03
  8.52631E+01  7.23670E-03
  9.59210E+01  7.23670E-03
  1.06579E+02  7.23670E-03


==> anc/colstop/sbethe/sdbase/shcor-36.tab <==
# Atomic number = 36   (Kr)   Projectile: proton
#
#  S(0) =  3.576434E+01
#  I(0) =  1.188129E+01 a.u. =  3.233064E+02 eV
#  D(0) =  5.037541E-01
#
#        Z =  3.60000E+01
#    EXPOT =  3.38443E+02 eV
#       S0 =  3.57643E+01
#   1-S0/Z =  6.54610E-03
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.22430E-01
#    P( 2) = -2.82520E-01
#    P( 3) =  2.42960E-01
#    P( 4) = -9.06270E-02
#    P( 5) =  1.63930E-02
#    P( 6) = -1.19220E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -9.80284E-05
  1.17237E-06 -1.30480E-04
  1.33224E-06 -1.88456E-04
  1.49210E-06 -2.57882E-04
  1.59868E-06 -3.10719E-04
  1.86513E-06 -4.66711E-04
  2.13158E-06 -6.58472E-04
  2.34474E-06 -8.38897E-04
  2.66447E-06 -1.15642E-03
  3.19737E-06 -1.81537E-03
  3.73026E-06 -2.64062E-03
  4.26316E-06 -3.63308E-03
  4.79605E-06 -4.79051E-03
  5.32894E-06 -6.10853E-03
  5.86184E-06 -7.58131E-03
  6.39473E-06 -9.20215E-03
  7.46052E-06 -1.28585E-02
  8.52631E-06 -1.70167E-02
  9.59210E-06 -2.16158E-02
  1.06579E-05 -2.65979E-02
  1.17237E-05 -3.19096E-02
  1.33224E-05 -4.03901E-02
  1.49210E-05 -4.93615E-02
  1.59868E-05 -5.55554E-02
  1.86513E-05 -7.15738E-02
  2.13158E-05 -8.80685E-02
  2.34474E-05 -1.01423E-01
  2.66447E-05 -1.21480E-01
  3.19737E-05 -1.54416E-01
  3.73026E-05 -1.86185E-01
  4.26316E-05 -2.16466E-01
  4.79605E-05 -2.45147E-01
  5.32894E-05 -2.72231E-01
  5.86184E-05 -2.97784E-01
  6.39473E-05 -3.21903E-01
  7.46052E-05 -3.66283E-01
  8.52631E-05 -4.06247E-01
  9.59210E-05 -4.42579E-01
  1.06579E-04 -4.75927E-01
  1.17237E-04 -5.06815E-01
  1.33224E-04 -5.49429E-01
  1.49210E-04 -5.88507E-01
  1.59868E-04 -6.12985E-01
  1.86513E-04 -5.25822E-01
  2.13158E-04 -4.44967E-01
  2.34474E-04 -3.89202E-01
  2.66447E-04 -3.17328E-01
  3.19737E-04 -2.21414E-01
  3.73026E-04 -1.47156E-01
  4.26316E-04 -8.83793E-02
  4.79605E-04 -4.10402E-02
  5.32894E-04 -2.35182E-03
  5.86184E-04  2.96466E-02
  6.39473E-04  5.63835E-02
  7.46052E-04  9.81123E-02
  8.52631E-04  1.28679E-01
  9.59210E-04  1.51631E-01
  1.06579E-03  1.69189E-01
  1.17237E-03  1.82858E-01
  1.33224E-03  1.98126E-01
  1.49210E-03  2.09018E-01
  1.59868E-03  2.14546E-01
  1.86513E-03  2.24126E-01
  2.13158E-03  2.29671E-01
  2.34474E-03  2.32207E-01
  2.66447E-03  2.33922E-01
  3.19737E-03  2.33335E-01
  3.73026E-03  2.30335E-01
  4.26316E-03  2.26084E-01
  4.79605E-03  2.21193E-01
  5.32894E-03  2.16009E-01
  5.86184E-03  2.10908E-01
  6.39473E-03  2.05777E-01
  7.46052E-03  1.95543E-01
  8.52631E-03  1.85946E-01
  9.59210E-03  1.77183E-01
  1.06579E-02  1.69237E-01
  1.17237E-02  1.62029E-01
  1.33224E-02  1.52410E-01
  1.49210E-02  1.43986E-01
  1.59868E-02  1.38924E-01
  1.86513E-02  1.27840E-01
  2.13158E-02  1.18531E-01
  2.34474E-02  1.12074E-01
  2.66447E-02  1.03679E-01
  3.19737E-02  9.22712E-02
  3.73026E-02  8.31781E-02
  4.26316E-02  7.57310E-02
  4.79605E-02  6.95037E-02
  5.32894E-02  6.42099E-02
  5.86184E-02  5.96489E-02
  6.39473E-02  5.56754E-02
  7.46052E-02  4.90826E-02
  8.52631E-02  4.38318E-02
  9.59210E-02  3.95511E-02
  1.06579E-01  3.59961E-02
  1.17237E-01  3.29994E-02
  1.33224E-01  2.92992E-02
  1.49210E-01  2.63161E-02
  1.59868E-01  2.46327E-02
  1.86513E-01  2.12212E-02
  2.13158E-01  1.86395E-02
  2.34474E-01  1.69981E-02
  2.66447E-01  1.50458E-02
  3.19737E-01  1.27233E-02
  3.73026E-01  1.11491E-02
  4.26316E-01  1.00479E-02
  4.79605E-01  9.26182E-03
  5.32894E-01  8.69401E-03
  5.86184E-01  8.28216E-03
  6.39473E-01  7.98449E-03
  7.46052E-01  7.62446E-03
  8.52631E-01  7.46755E-03
  9.59210E-01  7.43423E-03
  1.06579E+00  7.44380E-03
  1.17237E+00  7.44380E-03
  1.33224E+00  7.44380E-03
  1.49210E+00  7.44380E-03
  1.59868E+00  7.44380E-03
  1.86513E+00  7.44380E-03
  2.13158E+00  7.44380E-03
  2.34474E+00  7.44380E-03
  2.66447E+00  7.44380E-03
  3.19737E+00  7.44380E-03
  3.73026E+00  7.44380E-03
  4.26316E+00  7.44380E-03
  4.79605E+00  7.44380E-03
  5.32894E+00  7.44380E-03
  5.86184E+00  7.44380E-03
  6.39473E+00  7.44380E-03
  7.46052E+00  7.44380E-03
  8.52631E+00  7.44380E-03
  9.59210E+00  7.44380E-03
  1.06579E+01  7.44380E-03
  1.17237E+01  7.44380E-03
  1.33224E+01  7.44380E-03
  1.49210E+01  7.44380E-03
  1.59868E+01  7.44380E-03
  1.86513E+01  7.44380E-03
  2.13158E+01  7.44380E-03
  2.34474E+01  7.44380E-03
  2.66447E+01  7.44380E-03
  3.19737E+01  7.44380E-03
  3.73026E+01  7.44380E-03
  4.26316E+01  7.44380E-03
  4.79605E+01  7.44380E-03
  5.32894E+01  7.44380E-03
  5.86184E+01  7.44380E-03
  6.39473E+01  7.44380E-03
  7.46052E+01  7.44380E-03
  8.52631E+01  7.44380E-03
  9.59210E+01  7.44380E-03
  1.06579E+02  7.44380E-03


==> anc/colstop/sbethe/sdbase/shcor-37.tab <==
# Atomic number = 37   (Rb)   Projectile: proton
#
#  S(0) =  3.674760E+01
#  I(0) =  1.158555E+01 a.u. =  3.152589E+02 eV
#  D(0) =  5.447239E-01
#
#        Z =  3.70000E+01
#    EXPOT =  3.30689E+02 eV
#       S0 =  3.67476E+01
#   1-S0/Z =  6.82160E-03
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.17660E-01
#    P( 2) = -2.69140E-01
#    P( 3) =  2.31580E-01
#    P( 4) = -8.59970E-02
#    P( 5) =  1.54890E-02
#    P( 6) = -1.12490E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -7.23782E-03
  1.17237E-06 -8.36274E-03
  1.33224E-06 -1.00352E-02
  1.49210E-06 -1.16793E-02
  1.59868E-06 -1.27570E-02
  1.86513E-06 -1.53848E-02
  2.13158E-06 -1.79228E-02
  2.34474E-06 -1.98960E-02
  2.66447E-06 -2.27744E-02
  3.19737E-06 -2.73952E-02
  3.73026E-06 -3.18426E-02
  4.26316E-06 -3.61509E-02
  4.79605E-06 -4.03414E-02
  5.32894E-06 -4.44282E-02
  5.86184E-06 -4.84220E-02
  6.39473E-06 -5.23318E-02
  7.46052E-06 -5.99308E-02
  8.52631E-06 -6.72819E-02
  9.59210E-06 -7.44345E-02
  1.06579E-05 -8.14304E-02
  1.17237E-05 -8.83047E-02
  1.33224E-05 -9.84473E-02
  1.49210E-05 -1.08447E-01
  1.59868E-05 -1.15057E-01
  1.86513E-05 -1.31438E-01
  2.13158E-05 -1.47650E-01
  2.34474E-05 -1.60500E-01
  2.66447E-05 -1.79544E-01
  3.19737E-05 -2.10541E-01
  3.73026E-05 -2.40428E-01
  4.26316E-05 -2.69073E-01
  4.79605E-05 -2.96419E-01
  5.32894E-05 -3.22464E-01
  5.86184E-05 -3.47245E-01
  6.39473E-05 -3.70821E-01
  7.46052E-05 -4.14648E-01
  8.52631E-05 -4.54548E-01
  9.59210E-05 -4.91104E-01
  1.06579E-04 -5.24828E-01
  1.17237E-04 -5.56156E-01
  1.33224E-04 -5.99432E-01
  1.49210E-04 -6.39089E-01
  1.59868E-04 -6.49136E-01
  1.86513E-04 -5.52962E-01
  2.13158E-04 -4.72264E-01
  2.34474E-04 -4.16392E-01
  2.66447E-04 -3.44046E-01
  3.19737E-04 -2.46790E-01
  3.73026E-04 -1.70797E-01
  4.26316E-04 -1.10124E-01
  4.79605E-04 -6.08746E-02
  5.32894E-04 -2.03394E-02
  5.86184E-04  1.34009E-02
  6.39473E-04  4.17509E-02
  7.46052E-04  8.63115E-02
  8.52631E-04  1.19207E-01
  9.59210E-04  1.44058E-01
  1.06579E-03  1.63166E-01
  1.17237E-03  1.78112E-01
  1.33224E-03  1.94861E-01
  1.49210E-03  2.06876E-01
  1.59868E-03  2.12958E-01
  1.86513E-03  2.23683E-01
  2.13158E-03  2.29914E-01
  2.34474E-03  2.32966E-01
  2.66447E-03  2.35114E-01
  3.19737E-03  2.35044E-01
  3.73026E-03  2.32543E-01
  4.26316E-03  2.28452E-01
  4.79605E-03  2.23786E-01
  5.32894E-03  2.18792E-01
  5.86184E-03  2.13715E-01
  6.39473E-03  2.08721E-01
  7.46052E-03  1.98668E-01
  8.52631E-03  1.89170E-01
  9.59210E-03  1.80454E-01
  1.06579E-02  1.72522E-01
  1.17237E-02  1.65308E-01
  1.33224E-02  1.55659E-01
  1.49210E-02  1.47191E-01
  1.59868E-02  1.42097E-01
  1.86513E-02  1.30930E-01
  2.13158E-02  1.21542E-01
  2.34474E-02  1.15026E-01
  2.66447E-02  1.06551E-01
  3.19737E-02  9.50305E-02
  3.73026E-02  8.58467E-02
  4.26316E-02  7.83248E-02
  4.79605E-02  7.20346E-02
  5.32894E-02  6.66869E-02
  5.86184E-02  6.20789E-02
  6.39473E-02  5.80637E-02
  7.46052E-02  5.13996E-02
  8.52631E-02  4.60889E-02
  9.59210E-02  4.17563E-02
  1.06579E-01  3.81553E-02
  1.17237E-01  3.51170E-02
  1.33224E-01  3.13609E-02
  1.49210E-01  2.83276E-02
  1.59868E-01  2.66133E-02
  1.86513E-01  2.31315E-02
  2.13158E-01  2.04875E-02
  2.34474E-01  1.88005E-02
  2.66447E-01  1.67858E-02
  3.19737E-01  1.43716E-02
  3.73026E-01  1.27174E-02
  4.26316E-01  1.15454E-02
  4.79605E-01  1.06957E-02
  5.32894E-01  1.00702E-02
  5.86184E-01  9.60563E-03
  6.39473E-01  9.25949E-03
  7.46052E-01  8.81299E-03
  8.52631E-01  8.58079E-03
  9.59210E-01  8.48100E-03
  1.06579E+00  8.46710E-03
  1.17237E+00  8.46710E-03
  1.33224E+00  8.46710E-03
  1.49210E+00  8.46710E-03
  1.59868E+00  8.46710E-03
  1.86513E+00  8.46710E-03
  2.13158E+00  8.46710E-03
  2.34474E+00  8.46710E-03
  2.66447E+00  8.46710E-03
  3.19737E+00  8.46710E-03
  3.73026E+00  8.46710E-03
  4.26316E+00  8.46710E-03
  4.79605E+00  8.46710E-03
  5.32894E+00  8.46710E-03
  5.86184E+00  8.46710E-03
  6.39473E+00  8.46710E-03
  7.46052E+00  8.46710E-03
  8.52631E+00  8.46710E-03
  9.59210E+00  8.46710E-03
  1.06579E+01  8.46710E-03
  1.17237E+01  8.46710E-03
  1.33224E+01  8.46710E-03
  1.49210E+01  8.46710E-03
  1.59868E+01  8.46710E-03
  1.86513E+01  8.46710E-03
  2.13158E+01  8.46710E-03
  2.34474E+01  8.46710E-03
  2.66447E+01  8.46710E-03
  3.19737E+01  8.46710E-03
  3.73026E+01  8.46710E-03
  4.26316E+01  8.46710E-03
  4.79605E+01  8.46710E-03
  5.32894E+01  8.46710E-03
  5.86184E+01  8.46710E-03
  6.39473E+01  8.46710E-03
  7.46052E+01  8.46710E-03
  8.52631E+01  8.46710E-03
  9.59210E+01  8.46710E-03
  1.06579E+02  8.46710E-03


==> anc/colstop/sbethe/sdbase/shcor-38.tab <==
# Atomic number = 38   (Sr)   Projectile: proton
#
#  S(0) =  3.773313E+01
#  I(0) =  1.132295E+01 a.u. =  3.081132E+02 eV
#  D(0) =  5.489456E-01
#
#        Z =  3.80000E+01
#    EXPOT =  3.23817E+02 eV
#       S0 =  3.77331E+01
#   1-S0/Z =  7.02290E-03
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  9.86670E-02
#    P( 2) = -2.37200E-01
#    P( 3) =  2.08470E-01
#    P( 4) = -7.73480E-02
#    P( 5) =  1.38710E-02
#    P( 6) = -1.00610E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -6.93183E-03
  1.17237E-06 -7.95711E-03
  1.33224E-06 -9.55170E-03
  1.49210E-06 -1.12009E-02
  1.59868E-06 -1.23249E-02
  1.86513E-06 -1.52034E-02
  2.13158E-06 -1.81568E-02
  2.34474E-06 -2.05594E-02
  2.66447E-06 -2.42114E-02
  3.19737E-06 -3.03765E-02
  3.73026E-06 -3.65791E-02
  4.26316E-06 -4.27662E-02
  4.79605E-06 -4.88983E-02
  5.32894E-06 -5.49461E-02
  5.86184E-06 -6.08887E-02
  6.39473E-06 -6.67117E-02
  7.46052E-06 -7.79688E-02
  8.52631E-06 -8.86908E-02
  9.59210E-06 -9.88986E-02
  1.06579E-05 -1.08632E-01
  1.17237E-05 -1.17941E-01
  1.33224E-05 -1.31224E-01
  1.49210E-05 -1.43827E-01
  1.59868E-05 -1.51918E-01
  1.86513E-05 -1.71273E-01
  2.13158E-05 -1.89650E-01
  2.34474E-05 -2.03798E-01
  2.66447E-05 -2.24262E-01
  3.19737E-05 -2.56668E-01
  3.73026E-05 -2.87241E-01
  4.26316E-05 -3.16174E-01
  4.79605E-05 -3.43601E-01
  5.32894E-05 -3.69631E-01
  5.86184E-05 -3.94363E-01
  6.39473E-05 -4.17892E-01
  7.46052E-05 -4.61691E-01
  8.52631E-05 -5.01680E-01
  9.59210E-05 -5.38421E-01
  1.06579E-04 -5.72398E-01
  1.17237E-04 -6.04014E-01
  1.33224E-04 -6.47736E-01
  1.49210E-04 -6.87803E-01
  1.59868E-04 -6.76276E-01
  1.86513E-04 -5.80548E-01
  2.13158E-04 -5.00037E-01
  2.34474E-04 -4.44145E-01
  2.66447E-04 -3.71530E-01
  3.19737E-04 -2.73326E-01
  3.73026E-04 -1.95995E-01
  4.26316E-04 -1.33779E-01
  4.79605E-04 -8.29082E-02
  5.32894E-04 -4.07630E-02
  5.86184E-04 -5.47047E-03
  6.39473E-04  2.43578E-02
  7.46052E-04  7.15797E-02
  8.52631E-04  1.06737E-01
  9.59210E-04  1.33475E-01
  1.06579E-03  1.54166E-01
  1.17237E-03  1.70400E-01
  1.33224E-03  1.88725E-01
  1.49210E-03  2.01918E-01
  1.59868E-03  2.08660E-01
  1.86513E-03  2.20583E-01
  2.13158E-03  2.27643E-01
  2.34474E-03  2.31176E-01
  2.66447E-03  2.33857E-01
  3.19737E-03  2.34368E-01
  3.73026E-03  2.32271E-01
  4.26316E-03  2.28428E-01
  4.79605E-03  2.23962E-01
  5.32894E-03  2.19128E-01
  5.86184E-03  2.14004E-01
  6.39473E-03  2.09102E-01
  7.46052E-03  1.99176E-01
  8.52631E-03  1.89738E-01
  9.59210E-03  1.81036E-01
  1.06579E-02  1.73090E-01
  1.17237E-02  1.65844E-01
  1.33224E-02  1.56126E-01
  1.49210E-02  1.47580E-01
  1.59868E-02  1.42431E-01
  1.86513E-02  1.31129E-01
  2.13158E-02  1.21615E-01
  2.34474E-02  1.15007E-01
  2.66447E-02  1.06408E-01
  3.19737E-02  9.47141E-02
  3.73026E-02  8.53881E-02
  4.26316E-02  7.77475E-02
  4.79605E-02  7.13562E-02
  5.32894E-02  6.59207E-02
  5.86184E-02  6.12353E-02
  6.39473E-02  5.71508E-02
  7.46052E-02  5.03668E-02
  8.52631E-02  4.49544E-02
  9.59210E-02  4.05330E-02
  1.06579E-01  3.68530E-02
  1.17237E-01  3.37434E-02
  1.33224E-01  2.98914E-02
  1.49210E-01  2.67728E-02
  1.59868E-01  2.50063E-02
  1.86513E-01  2.14070E-02
  2.13158E-01  1.86600E-02
  2.34474E-01  1.68990E-02
  2.66447E-01  1.47844E-02
  3.19737E-01  1.22266E-02
  3.73026E-01  1.04507E-02
  4.26316E-01  9.17329E-03
  4.79605E-01  8.23109E-03
  5.32894E-01  7.52347E-03
  5.86184E-01  6.98529E-03
  6.39473E-01  6.57265E-03
  7.46052E-01  6.01039E-03
  8.52631E-01  5.68048E-03
  9.59210E-01  5.49686E-03
  1.06579E+00  5.45390E-03
  1.17237E+00  5.45390E-03
  1.33224E+00  5.45390E-03
  1.49210E+00  5.45390E-03
  1.59868E+00  5.45390E-03
  1.86513E+00  5.45390E-03
  2.13158E+00  5.45390E-03
  2.34474E+00  5.45390E-03
  2.66447E+00  5.45390E-03
  3.19737E+00  5.45390E-03
  3.73026E+00  5.45390E-03
  4.26316E+00  5.45390E-03
  4.79605E+00  5.45390E-03
  5.32894E+00  5.45390E-03
  5.86184E+00  5.45390E-03
  6.39473E+00  5.45390E-03
  7.46052E+00  5.45390E-03
  8.52631E+00  5.45390E-03
  9.59210E+00  5.45390E-03
  1.06579E+01  5.45390E-03
  1.17237E+01  5.45390E-03
  1.33224E+01  5.45390E-03
  1.49210E+01  5.45390E-03
  1.59868E+01  5.45390E-03
  1.86513E+01  5.45390E-03
  2.13158E+01  5.45390E-03
  2.34474E+01  5.45390E-03
  2.66447E+01  5.45390E-03
  3.19737E+01  5.45390E-03
  3.73026E+01  5.45390E-03
  4.26316E+01  5.45390E-03
  4.79605E+01  5.45390E-03
  5.32894E+01  5.45390E-03
  5.86184E+01  5.45390E-03
  6.39473E+01  5.45390E-03
  7.46052E+01  5.45390E-03
  8.52631E+01  5.45390E-03
  9.59210E+01  5.45390E-03
  1.06579E+02  5.45390E-03


==> anc/colstop/sbethe/sdbase/shcor-39.tab <==
# Atomic number = 39   (Y )   Projectile: proton
#
#  S(0) =  3.871685E+01
#  I(0) =  1.145171E+01 a.u. =  3.116169E+02 eV
#  D(0) =  5.873293E-01
#
#        Z =  3.90000E+01
#    EXPOT =  3.28002E+02 eV
#       S0 =  3.87168E+01
#   1-S0/Z =  7.26030E-03
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  9.77880E-02
#    P( 2) = -2.36170E-01
#    P( 3) =  2.08210E-01
#    P( 4) = -7.72120E-02
#    P( 5) =  1.38260E-02
#    P( 6) = -1.00200E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -4.45309E-03
  1.17237E-06 -5.28318E-03
  1.33224E-06 -6.60429E-03
  1.49210E-06 -7.99938E-03
  1.59868E-06 -8.96313E-03
  1.86513E-06 -1.14664E-02
  2.13158E-06 -1.40739E-02
  2.34474E-06 -1.62166E-02
  2.66447E-06 -1.95014E-02
  3.19737E-06 -2.51067E-02
  3.73026E-06 -3.08076E-02
  4.26316E-06 -3.65487E-02
  4.79605E-06 -4.22901E-02
  5.32894E-06 -4.80011E-02
  5.86184E-06 -5.36588E-02
  6.39473E-06 -5.92460E-02
  7.46052E-06 -7.01618E-02
  8.52631E-06 -8.06907E-02
  9.59210E-06 -9.08181E-02
  1.06579E-05 -1.00556E-01
  1.17237E-05 -1.09931E-01
  1.33224E-05 -1.23386E-01
  1.49210E-05 -1.36216E-01
  1.59868E-05 -1.44473E-01
  1.86513E-05 -1.64268E-01
  2.13158E-05 -1.83087E-01
  2.34474E-05 -1.97578E-01
  2.66447E-05 -2.18531E-01
  3.19737E-05 -2.51684E-01
  3.73026E-05 -2.82929E-01
  4.26316E-05 -3.12478E-01
  4.79605E-05 -3.40482E-01
  5.32894E-05 -3.67063E-01
  5.86184E-05 -3.92332E-01
  6.39473E-05 -4.16388E-01
  7.46052E-05 -4.61225E-01
  8.52631E-05 -5.02231E-01
  9.59210E-05 -5.39960E-01
  1.06579E-04 -5.74885E-01
  1.17237E-04 -6.07399E-01
  1.33224E-04 -6.52355E-01
  1.49210E-04 -6.93512E-01
  1.59868E-04 -6.94514E-01
  1.86513E-04 -6.00127E-01
  2.13158E-04 -5.20582E-01
  2.34474E-04 -4.65225E-01
  2.66447E-04 -3.93074E-01
  3.19737E-04 -2.94959E-01
  3.73026E-04 -2.17120E-01
  4.26316E-04 -1.54031E-01
  4.79605E-04 -1.02080E-01
  5.32894E-04 -5.87473E-02
  5.86184E-04 -2.22335E-02
  6.39473E-04  8.80939E-03
  7.46052E-04  5.83244E-02
  8.52631E-04  9.55347E-02
  9.59210E-04  1.24057E-01
  1.06579E-03  1.46276E-01
  1.17237E-03  1.63814E-01
  1.33224E-03  1.83718E-01
  1.49210E-03  1.98166E-01
  1.59868E-03  2.05586E-01
  1.86513E-03  2.18806E-01
  2.13158E-03  2.26782E-01
  2.34474E-03  2.30819E-01
  2.66447E-03  2.34093E-01
  3.19737E-03  2.35262E-01
  3.73026E-03  2.33544E-01
  4.26316E-03  2.30032E-01
  4.79605E-03  2.25787E-01
  5.32894E-03  2.21118E-01
  5.86184E-03  2.16599E-01
  6.39473E-03  2.11777E-01
  7.46052E-03  2.01936E-01
  8.52631E-03  1.92523E-01
  9.59210E-03  1.83813E-01
  1.06579E-02  1.75839E-01
  1.17237E-02  1.68553E-01
  1.33224E-02  1.58765E-01
  1.49210E-02  1.50142E-01
  1.59868E-02  1.44941E-01
  1.86513E-02  1.33513E-01
  2.13158E-02  1.23882E-01
  2.34474E-02  1.17186E-01
  2.66447E-02  1.08467E-01
  3.19737E-02  9.65994E-02
  3.73026E-02  8.71277E-02
  4.26316E-02  7.93632E-02
  4.79605E-02  7.28652E-02
  5.32894E-02  6.73367E-02
  5.86184E-02  6.25695E-02
  6.39473E-02  5.84123E-02
  7.46052E-02  5.15045E-02
  8.52631E-02  4.59904E-02
  9.59210E-02  4.14836E-02
  1.06579E-01  3.77307E-02
  1.17237E-01  3.45579E-02
  1.33224E-01  3.06254E-02
  1.49210E-01  2.74393E-02
  1.59868E-01  2.56335E-02
  1.86513E-01  2.19512E-02
  2.13158E-01  1.91375E-02
  2.34474E-01  1.73317E-02
  2.66447E-01  1.51604E-02
  3.19737E-01  1.25286E-02
  3.73026E-01  1.06959E-02
  4.26316E-01  9.37329E-03
  4.79605E-01  8.39415E-03
  5.32894E-01  7.65569E-03
  5.86184E-01  7.09133E-03
  6.39473E-01  6.65614E-03
  7.46052E-01  6.05694E-03
  8.52631E-01  5.69797E-03
  9.59210E-01  5.49083E-03
  1.06579E+00  5.44000E-03
  1.17237E+00  5.44000E-03
  1.33224E+00  5.44000E-03
  1.49210E+00  5.44000E-03
  1.59868E+00  5.44000E-03
  1.86513E+00  5.44000E-03
  2.13158E+00  5.44000E-03
  2.34474E+00  5.44000E-03
  2.66447E+00  5.44000E-03
  3.19737E+00  5.44000E-03
  3.73026E+00  5.44000E-03
  4.26316E+00  5.44000E-03
  4.79605E+00  5.44000E-03
  5.32894E+00  5.44000E-03
  5.86184E+00  5.44000E-03
  6.39473E+00  5.44000E-03
  7.46052E+00  5.44000E-03
  8.52631E+00  5.44000E-03
  9.59210E+00  5.44000E-03
  1.06579E+01  5.44000E-03
  1.17237E+01  5.44000E-03
  1.33224E+01  5.44000E-03
  1.49210E+01  5.44000E-03
  1.59868E+01  5.44000E-03
  1.86513E+01  5.44000E-03
  2.13158E+01  5.44000E-03
  2.34474E+01  5.44000E-03
  2.66447E+01  5.44000E-03
  3.19737E+01  5.44000E-03
  3.73026E+01  5.44000E-03
  4.26316E+01  5.44000E-03
  4.79605E+01  5.44000E-03
  5.32894E+01  5.44000E-03
  5.86184E+01  5.44000E-03
  6.39473E+01  5.44000E-03
  7.46052E+01  5.44000E-03
  8.52631E+01  5.44000E-03
  9.59210E+01  5.44000E-03
  1.06579E+02  5.44000E-03


==> anc/colstop/sbethe/sdbase/shcor-40.tab <==
# Atomic number = 40   (Zr)   Projectile: proton
#
#  S(0) =  3.969984E+01
#  I(0) =  1.165418E+01 a.u. =  3.171264E+02 eV
#  D(0) =  6.207300E-01
#
#        Z =  4.00000E+01
#    EXPOT =  3.34340E+02 eV
#       S0 =  3.96998E+01
#   1-S0/Z =  7.50400E-03
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  9.72290E-02
#    P( 2) = -2.35120E-01
#    P( 3) =  2.07410E-01
#    P( 4) = -7.67190E-02
#    P( 5) =  1.36910E-02
#    P( 6) = -9.89960E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.96206E-03
  1.17237E-06 -3.65304E-03
  1.33224E-06 -4.76928E-03
  1.49210E-06 -5.96475E-03
  1.59868E-06 -6.79841E-03
  1.86513E-06 -8.98666E-03
  2.13158E-06 -1.12927E-02
  2.34474E-06 -1.32027E-02
  2.66447E-06 -1.61517E-02
  3.19737E-06 -2.12278E-02
  3.73026E-06 -2.64345E-02
  4.26316E-06 -3.17148E-02
  4.79605E-06 -3.70278E-02
  5.32894E-06 -4.23429E-02
  5.86184E-06 -4.76364E-02
  6.39473E-06 -5.28898E-02
  7.46052E-06 -6.32235E-02
  8.52631E-06 -7.32698E-02
  9.59210E-06 -8.29959E-02
  1.06579E-05 -9.23962E-02
  1.17237E-05 -1.01483E-01
  1.33224E-05 -1.14575E-01
  1.49210E-05 -1.27101E-01
  1.59868E-05 -1.35181E-01
  1.86513E-05 -1.54597E-01
  2.13158E-05 -1.73112E-01
  2.34474E-05 -1.87405E-01
  2.66447E-05 -2.08127E-01
  3.19737E-05 -2.41045E-01
  3.73026E-05 -2.72199E-01
  4.26316E-05 -3.01766E-01
  4.79605E-05 -3.29871E-01
  5.32894E-05 -3.56620E-01
  5.86184E-05 -3.82110E-01
  6.39473E-05 -4.06431E-01
  7.46052E-05 -4.51897E-01
  8.52631E-05 -4.93621E-01
  9.59210E-05 -5.32119E-01
  1.06579E-04 -5.67833E-01
  1.17237E-04 -6.01131E-01
  1.33224E-04 -6.47223E-01
  1.49210E-04 -6.89435E-01
  1.59868E-04 -7.09247E-01
  1.86513E-04 -6.16295E-01
  2.13158E-04 -5.37886E-01
  2.34474E-04 -4.83233E-01
  2.66447E-04 -4.11839E-01
  3.19737E-04 -3.14330E-01
  3.73026E-04 -2.36489E-01
  4.26316E-04 -1.72993E-01
  4.79605E-04 -1.20358E-01
  5.32894E-04 -7.61867E-02
  5.86184E-04 -3.87349E-02
  6.39473E-04 -6.71846E-03
  7.46052E-04  4.47357E-02
  8.52631E-04  8.37654E-02
  9.59210E-04  1.13930E-01
  1.06579E-03  1.37595E-01
  1.17237E-03  1.56389E-01
  1.33224E-03  1.77878E-01
  1.49210E-03  1.93600E-01
  1.59868E-03  2.01722E-01
  1.86513E-03  2.16304E-01
  2.13158E-03  2.25264E-01
  2.34474E-03  2.29868E-01
  2.66447E-03  2.33815E-01
  3.19737E-03  2.35695E-01
  3.73026E-03  2.34400E-01
  4.26316E-03  2.31220E-01
  4.79605E-03  2.27200E-01
  5.32894E-03  2.22700E-01
  5.86184E-03  2.18229E-01
  6.39473E-03  2.13539E-01
  7.46052E-03  2.03871E-01
  8.52631E-03  1.94552E-01
  9.59210E-03  1.85888E-01
  1.06579E-02  1.77929E-01
  1.17237E-02  1.70639E-01
  1.33224E-02  1.60824E-01
  1.49210E-02  1.52159E-01
  1.59868E-02  1.46926E-01
  1.86513E-02  1.35411E-01
  2.13158E-02  1.25692E-01
  2.34474E-02  1.18929E-01
  2.66447E-02  1.10116E-01
  3.19737E-02  9.81093E-02
  3.73026E-02  8.85196E-02
  4.26316E-02  8.06545E-02
  4.79605E-02  7.40699E-02
  5.32894E-02  6.84663E-02
  5.86184E-02  6.36331E-02
  6.39473E-02  5.94177E-02
  7.46052E-02  5.24115E-02
  8.52631E-02  4.68173E-02
  9.59210E-02  4.22439E-02
  1.06579E-01  3.84346E-02
  1.17237E-01  3.52135E-02
  1.33224E-01  3.12199E-02
  1.49210E-01  2.79831E-02
  1.59868E-01  2.61480E-02
  1.86513E-01  2.24044E-02
  2.13158E-01  1.95420E-02
  2.34474E-01  1.77038E-02
  2.66447E-01  1.54919E-02
  3.19737E-01  1.28077E-02
  3.73026E-01  1.09351E-02
  4.26316E-01  9.58108E-03
  4.79605E-01  8.57641E-03
  5.32894E-01  7.81673E-03
  5.86184E-01  7.23439E-03
  6.39473E-01  6.78376E-03
  7.46052E-01  6.15931E-03
  8.52631E-01  5.78049E-03
  9.59210E-01  5.55726E-03
  1.06579E+00  5.50104E-03
  1.17237E+00  5.50104E-03
  1.33224E+00  5.50104E-03
  1.49210E+00  5.50104E-03
  1.59868E+00  5.50104E-03
  1.86513E+00  5.50104E-03
  2.13158E+00  5.50104E-03
  2.34474E+00  5.50104E-03
  2.66447E+00  5.50104E-03
  3.19737E+00  5.50104E-03
  3.73026E+00  5.50104E-03
  4.26316E+00  5.50104E-03
  4.79605E+00  5.50104E-03
  5.32894E+00  5.50104E-03
  5.86184E+00  5.50104E-03
  6.39473E+00  5.50104E-03
  7.46052E+00  5.50104E-03
  8.52631E+00  5.50104E-03
  9.59210E+00  5.50104E-03
  1.06579E+01  5.50104E-03
  1.17237E+01  5.50104E-03
  1.33224E+01  5.50104E-03
  1.49210E+01  5.50104E-03
  1.59868E+01  5.50104E-03
  1.86513E+01  5.50104E-03
  2.13158E+01  5.50104E-03
  2.34474E+01  5.50104E-03
  2.66447E+01  5.50104E-03
  3.19737E+01  5.50104E-03
  3.73026E+01  5.50104E-03
  4.26316E+01  5.50104E-03
  4.79605E+01  5.50104E-03
  5.32894E+01  5.50104E-03
  5.86184E+01  5.50104E-03
  6.39473E+01  5.50104E-03
  7.46052E+01  5.50104E-03
  8.52631E+01  5.50104E-03
  9.59210E+01  5.50104E-03
  1.06579E+02  5.50104E-03


==> anc/colstop/sbethe/sdbase/shcor-41.tab <==
# Atomic number = 41   (Nb)   Projectile: proton
#
#  S(0) =  4.068220E+01
#  I(0) =  1.190425E+01 a.u. =  3.239311E+02 eV
#  D(0) =  6.978129E-01
#
#        Z =  4.10000E+01
#    EXPOT =  3.41884E+02 eV
#       S0 =  4.06822E+01
#   1-S0/Z =  7.75120E-03
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  9.77390E-02
#    P( 2) = -2.36470E-01
#    P( 3) =  2.08850E-01
#    P( 4) = -7.71800E-02
#    P( 5) =  1.37450E-02
#    P( 6) = -9.92100E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.33175E-03
  1.17237E-06 -2.90753E-03
  1.33224E-06 -3.84961E-03
  1.49210E-06 -4.87103E-03
  1.59868E-06 -5.58935E-03
  1.86513E-06 -7.49304E-03
  2.13158E-06 -9.52086E-03
  2.34474E-06 -1.12133E-02
  2.66447E-06 -1.38441E-02
  3.19737E-06 -1.84110E-02
  3.73026E-06 -2.31337E-02
  4.26316E-06 -2.79547E-02
  4.79605E-06 -3.28330E-02
  5.32894E-06 -3.77379E-02
  5.86184E-06 -4.26455E-02
  6.39473E-06 -4.75369E-02
  7.46052E-06 -5.72144E-02
  8.52631E-06 -6.66864E-02
  9.59210E-06 -7.59066E-02
  1.06579E-05 -8.48563E-02
  1.17237E-05 -9.35356E-02
  1.33224E-05 -1.06076E-01
  1.49210E-05 -1.18102E-01
  1.59868E-05 -1.25869E-01
  1.86513E-05 -1.44565E-01
  2.13158E-05 -1.62432E-01
  2.34474E-05 -1.76257E-01
  2.66447E-05 -1.96357E-01
  3.19737E-05 -2.28437E-01
  3.73026E-05 -2.58973E-01
  4.26316E-05 -2.88099E-01
  4.79605E-05 -3.15905E-01
  5.32894E-05 -3.42469E-01
  5.86184E-05 -3.67867E-01
  6.39473E-05 -3.92175E-01
  7.46052E-05 -4.37793E-01
  8.52631E-05 -4.79848E-01
  9.59210E-05 -5.18798E-01
  1.06579E-04 -5.55038E-01
  1.17237E-04 -5.88909E-01
  1.33224E-04 -6.35895E-01
  1.49210E-04 -6.78996E-01
  1.59868E-04 -7.05892E-01
  1.86513E-04 -6.29083E-01
  2.13158E-04 -5.51813E-01
  2.34474E-04 -4.97919E-01
  2.66447E-04 -4.27424E-01
  3.19737E-04 -3.30842E-01
  3.73026E-04 -2.53364E-01
  4.26316E-04 -1.89812E-01
  4.79605E-04 -1.36837E-01
  5.32894E-04 -9.21235E-02
  5.86184E-04 -5.40047E-02
  6.39473E-04 -2.12486E-02
  7.46052E-04  3.17947E-02
  8.52631E-04  7.23975E-02
  9.59210E-04  1.04031E-01
  1.06579E-03  1.29034E-01
  1.17237E-03  1.49027E-01
  1.33224E-03  1.72065E-01
  1.49210E-03  1.89054E-01
  1.59868E-03  1.97889E-01
  1.86513E-03  2.13899E-01
  2.13158E-03  2.23901E-01
  2.34474E-03  2.29123E-01
  2.66447E-03  2.33790E-01
  3.19737E-03  2.36445E-01
  3.73026E-03  2.35623E-01
  4.26316E-03  2.32789E-01
  4.79605E-03  2.29005E-01
  5.32894E-03  2.24684E-01
  5.86184E-03  2.20293E-01
  6.39473E-03  2.15725E-01
  7.46052E-03  2.06218E-01
  8.52631E-03  1.96987E-01
  9.59210E-03  1.88366E-01
  1.06579E-02  1.80421E-01
  1.17237E-02  1.73128E-01
  1.33224E-02  1.63286E-01
  1.49210E-02  1.54581E-01
  1.59868E-02  1.49316E-01
  1.86513E-02  1.37716E-01
  2.13158E-02  1.27908E-01
  2.34474E-02  1.21076E-01
  2.66447E-02  1.12165E-01
  3.19737E-02  1.00011E-01
  3.73026E-02  9.02941E-02
  4.26316E-02  8.23179E-02
  4.79605E-02  7.56362E-02
  5.32894E-02  6.99471E-02
  5.86184E-02  6.50382E-02
  6.39473E-02  6.07551E-02
  7.46052E-02  5.36331E-02
  8.52631E-02  4.79433E-02
  9.59210E-02  4.32895E-02
  1.06579E-01  3.94117E-02
  1.17237E-01  3.61312E-02
  1.33224E-01  3.20621E-02
  1.49210E-01  2.87624E-02
  1.59868E-01  2.68909E-02
  1.86513E-01  2.30706E-02
  2.13158E-01  2.01472E-02
  2.34474E-01  1.82683E-02
  2.66447E-01  1.60057E-02
  3.19737E-01  1.32560E-02
  3.73026E-01  1.13342E-02
  4.26316E-01  9.94173E-03
  4.79605E-01  8.90615E-03
  5.32894E-01  8.12110E-03
  5.86184E-01  7.51756E-03
  6.39473E-01  7.04893E-03
  7.46052E-01  6.39559E-03
  8.52631E-01  5.99462E-03
  9.59210E-01  5.75388E-03
  1.06579E+00  5.69190E-03
  1.17237E+00  5.69190E-03
  1.33224E+00  5.69190E-03
  1.49210E+00  5.69190E-03
  1.59868E+00  5.69190E-03
  1.86513E+00  5.69190E-03
  2.13158E+00  5.69190E-03
  2.34474E+00  5.69190E-03
  2.66447E+00  5.69190E-03
  3.19737E+00  5.69190E-03
  3.73026E+00  5.69190E-03
  4.26316E+00  5.69190E-03
  4.79605E+00  5.69190E-03
  5.32894E+00  5.69190E-03
  5.86184E+00  5.69190E-03
  6.39473E+00  5.69190E-03
  7.46052E+00  5.69190E-03
  8.52631E+00  5.69190E-03
  9.59210E+00  5.69190E-03
  1.06579E+01  5.69190E-03
  1.17237E+01  5.69190E-03
  1.33224E+01  5.69190E-03
  1.49210E+01  5.69190E-03
  1.59868E+01  5.69190E-03
  1.86513E+01  5.69190E-03
  2.13158E+01  5.69190E-03
  2.34474E+01  5.69190E-03
  2.66447E+01  5.69190E-03
  3.19737E+01  5.69190E-03
  3.73026E+01  5.69190E-03
  4.26316E+01  5.69190E-03
  4.79605E+01  5.69190E-03
  5.32894E+01  5.69190E-03
  5.86184E+01  5.69190E-03
  6.39473E+01  5.69190E-03
  7.46052E+01  5.69190E-03
  8.52631E+01  5.69190E-03
  9.59210E+01  5.69190E-03
  1.06579E+02  5.69190E-03


==> anc/colstop/sbethe/sdbase/shcor-42.tab <==
# Atomic number = 42   (Mo)   Projectile: proton
#
#  S(0) =  4.166398E+01
#  I(0) =  1.218885E+01 a.u. =  3.316755E+02 eV
#  D(0) =  7.524810E-01
#
#        Z =  4.20000E+01
#    EXPOT =  3.50538E+02 eV
#       S0 =  4.16640E+01
#   1-S0/Z =  8.00050E-03
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  9.77770E-02
#    P( 2) = -2.36660E-01
#    P( 3) =  2.09220E-01
#    P( 4) = -7.71820E-02
#    P( 5) =  1.37050E-02
#    P( 6) = -9.86870E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -1.90237E-03
  1.17237E-06 -2.38868E-03
  1.33224E-06 -3.19223E-03
  1.49210E-06 -4.07197E-03
  1.59868E-06 -4.69484E-03
  1.86513E-06 -6.35855E-03
  2.13158E-06 -8.14665E-03
  2.34474E-06 -9.64863E-03
  2.66447E-06 -1.19967E-02
  3.19737E-06 -1.61029E-02
  3.73026E-06 -2.03794E-02
  4.26316E-06 -2.47697E-02
  4.79605E-06 -2.92341E-02
  5.32894E-06 -3.37424E-02
  5.86184E-06 -3.82715E-02
  6.39473E-06 -4.28026E-02
  7.46052E-06 -5.18135E-02
  8.52631E-06 -6.06867E-02
  9.59210E-06 -6.93680E-02
  1.06579E-05 -7.78284E-02
  1.17237E-05 -8.60583E-02
  1.33224E-05 -9.79799E-02
  1.49210E-05 -1.09434E-01
  1.59868E-05 -1.16838E-01
  1.86513E-05 -1.34675E-01
  2.13158E-05 -1.51742E-01
  2.34474E-05 -1.64967E-01
  2.66447E-05 -1.84238E-01
  3.19737E-05 -2.15130E-01
  3.73026E-05 -2.44707E-01
  4.26316E-05 -2.73071E-01
  4.79605E-05 -3.00281E-01
  5.32894E-05 -3.26385E-01
  5.86184E-05 -3.51438E-01
  6.39473E-05 -3.75494E-01
  7.46052E-05 -4.20840E-01
  8.52631E-05 -4.62857E-01
  9.59210E-05 -5.01937E-01
  1.06579E-04 -5.38428E-01
  1.17237E-04 -5.72634E-01
  1.33224E-04 -6.20222E-01
  1.49210E-04 -6.63986E-01
  1.59868E-04 -6.91335E-01
  1.86513E-04 -6.39653E-01
  2.13158E-04 -5.63418E-01
  2.34474E-04 -5.10260E-01
  2.66447E-04 -4.40691E-01
  3.19737E-04 -3.45203E-01
  3.73026E-04 -2.68327E-01
  4.26316E-04 -2.04997E-01
  4.79605E-04 -1.51948E-01
  5.32894E-04 -1.06954E-01
  5.86184E-04 -6.84030E-02
  6.39473E-04 -3.51129E-02
  7.46052E-04  1.91638E-02
  8.52631E-04  6.10806E-02
  9.59210E-04  9.40120E-02
  1.06579E-03  1.20226E-01
  1.17237E-03  1.41326E-01
  1.33224E-03  1.65827E-01
  1.49210E-03  1.84062E-01
  1.59868E-03  1.93629E-01
  1.86513E-03  2.11078E-01
  2.13158E-03  2.22167E-01
  2.34474E-03  2.28041E-01
  2.66447E-03  2.33460E-01
  3.19737E-03  2.36987E-01
  3.73026E-03  2.36691E-01
  4.26316E-03  2.34225E-01
  4.79605E-03  2.30692E-01
  5.32894E-03  2.26556E-01
  5.86184E-03  2.22065E-01
  6.39473E-03  2.17641E-01
  7.46052E-03  2.08328E-01
  8.52631E-03  1.99210E-01
  9.59210E-03  1.90652E-01
  1.06579E-02  1.82738E-01
  1.17237E-02  1.75454E-01
  1.33224E-02  1.65601E-01
  1.49210E-02  1.56866E-01
  1.59868E-02  1.51576E-01
  1.86513E-02  1.39901E-01
  2.13158E-02  1.30014E-01
  2.34474E-02  1.23120E-01
  2.66447E-02  1.14117E-01
  3.19737E-02  1.01826E-01
  3.73026E-02  9.19882E-02
  4.26316E-02  8.39074E-02
  4.79605E-02  7.71342E-02
  5.32894E-02  7.13645E-02
  5.86184E-02  6.63841E-02
  6.39473E-02  6.20372E-02
  7.46052E-02  5.48061E-02
  8.52631E-02  4.90263E-02
  9.59210E-02  4.42969E-02
  1.06579E-01  4.03545E-02
  1.17237E-01  3.70181E-02
  1.33224E-01  3.28779E-02
  1.49210E-01  2.95189E-02
  1.59868E-01  2.76129E-02
  1.86513E-01  2.37201E-02
  2.13158E-01  2.07386E-02
  2.34474E-01  1.88210E-02
  2.66447E-01  1.65097E-02
  3.19737E-01  1.36970E-02
  3.73026E-01  1.17273E-02
  4.26316E-01  1.02970E-02
  4.79605E-01  9.23082E-03
  5.32894E-01  8.42037E-03
  5.86184E-01  7.79538E-03
  6.39473E-01  7.30839E-03
  7.46052E-01  6.62517E-03
  8.52631E-01  6.20087E-03
  9.59210E-01  5.94136E-03
  1.06579E+00  5.87313E-03
  1.17237E+00  5.87313E-03
  1.33224E+00  5.87313E-03
  1.49210E+00  5.87313E-03
  1.59868E+00  5.87313E-03
  1.86513E+00  5.87313E-03
  2.13158E+00  5.87313E-03
  2.34474E+00  5.87313E-03
  2.66447E+00  5.87313E-03
  3.19737E+00  5.87313E-03
  3.73026E+00  5.87313E-03
  4.26316E+00  5.87313E-03
  4.79605E+00  5.87313E-03
  5.32894E+00  5.87313E-03
  5.86184E+00  5.87313E-03
  6.39473E+00  5.87313E-03
  7.46052E+00  5.87313E-03
  8.52631E+00  5.87313E-03
  9.59210E+00  5.87313E-03
  1.06579E+01  5.87313E-03
  1.17237E+01  5.87313E-03
  1.33224E+01  5.87313E-03
  1.49210E+01  5.87313E-03
  1.59868E+01  5.87313E-03
  1.86513E+01  5.87313E-03
  2.13158E+01  5.87313E-03
  2.34474E+01  5.87313E-03
  2.66447E+01  5.87313E-03
  3.19737E+01  5.87313E-03
  3.73026E+01  5.87313E-03
  4.26316E+01  5.87313E-03
  4.79605E+01  5.87313E-03
  5.32894E+01  5.87313E-03
  5.86184E+01  5.87313E-03
  6.39473E+01  5.87313E-03
  7.46052E+01  5.87313E-03
  8.52631E+01  5.87313E-03
  9.59210E+01  5.87313E-03
  1.06579E+02  5.87313E-03


==> anc/colstop/sbethe/sdbase/shcor-43.tab <==
# Atomic number = 43   (Tc)   Projectile: proton
#
#  S(0) =  4.264517E+01
#  I(0) =  1.279263E+01 a.u. =  3.481052E+02 eV
#  D(0) =  7.376041E-01
#
#        Z =  4.30000E+01
#    EXPOT =  3.68639E+02 eV
#       S0 =  4.26452E+01
#   1-S0/Z =  8.25190E-03
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.06300E-01
#    P( 2) = -2.54010E-01
#    P( 3) =  2.23040E-01
#    P( 4) = -8.23170E-02
#    P( 5) =  1.46230E-02
#    P( 6) = -1.05160E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -1.76924E-03
  1.17237E-06 -2.13827E-03
  1.33224E-06 -2.74040E-03
  1.49210E-06 -3.39270E-03
  1.59868E-06 -3.85164E-03
  1.86513E-06 -5.06984E-03
  2.13158E-06 -6.37107E-03
  2.34474E-06 -7.45980E-03
  2.66447E-06 -9.15621E-03
  3.19737E-06 -1.21102E-02
  3.73026E-06 -1.51733E-02
  4.26316E-06 -1.83062E-02
  4.79605E-06 -2.14820E-02
  5.32894E-06 -2.46816E-02
  5.86184E-06 -2.78909E-02
  6.39473E-06 -3.11000E-02
  7.46052E-06 -3.74894E-02
  8.52631E-06 -4.38119E-02
  9.59210E-06 -5.00489E-02
  1.06579E-05 -5.61941E-02
  1.17237E-05 -6.22489E-02
  1.33224E-05 -7.11752E-02
  1.49210E-05 -7.99415E-02
  1.59868E-05 -8.57135E-02
  1.86513E-05 -9.99568E-02
  2.13158E-05 -1.14023E-01
  2.34474E-05 -1.25198E-01
  2.66447E-05 -1.41870E-01
  3.19737E-05 -1.69423E-01
  3.73026E-05 -1.96584E-01
  4.26316E-05 -2.23208E-01
  4.79605E-05 -2.49178E-01
  5.32894E-05 -2.74419E-01
  5.86184E-05 -2.98897E-01
  6.39473E-05 -3.22599E-01
  7.46052E-05 -3.67711E-01
  8.52631E-05 -4.09914E-01
  9.59210E-05 -4.49439E-01
  1.06579E-04 -4.86533E-01
  1.17237E-04 -5.21433E-01
  1.33224E-04 -5.70145E-01
  1.49210E-04 -6.15060E-01
  1.59868E-04 -6.43165E-01
  1.86513E-04 -6.42635E-01
  2.13158E-04 -5.68030E-01
  2.34474E-04 -5.16026E-01
  2.66447E-04 -4.47947E-01
  3.19737E-04 -3.54353E-01
  3.73026E-04 -2.78756E-01
  4.26316E-04 -2.16225E-01
  4.79605E-04 -1.63608E-01
  5.32894E-04 -1.18765E-01
  5.86184E-04 -8.01690E-02
  6.39473E-04 -4.66728E-02
  7.46052E-04  8.30246E-03
  8.52631E-04  5.11210E-02
  9.59210E-04  8.50279E-02
  1.06579E-03  1.12222E-01
  1.17237E-03  1.34262E-01
  1.33224E-03  1.60062E-01
  1.49210E-03  1.79416E-01
  1.59868E-03  1.89641E-01
  1.86513E-03  2.08462E-01
  2.13158E-03  2.20589E-01
  2.34474E-03  2.27129E-01
  2.66447E-03  2.33319E-01
  3.19737E-03  2.37667E-01
  3.73026E-03  2.37868E-01
  4.26316E-03  2.35769E-01
  4.79605E-03  2.32472E-01
  5.32894E-03  2.28504E-01
  5.86184E-03  2.24352E-01
  6.39473E-03  2.20020E-01
  7.46052E-03  2.10813E-01
  8.52631E-03  2.01742E-01
  9.59210E-03  1.93198E-01
  1.06579E-02  1.85279E-01
  1.17237E-02  1.77978E-01
  1.33224E-02  1.68085E-01
  1.49210E-02  1.59301E-01
  1.59868E-02  1.53975E-01
  1.86513E-02  1.42207E-01
  2.13158E-02  1.32226E-01
  2.34474E-02  1.25258E-01
  2.66447E-02  1.16151E-01
  3.19737E-02  1.03700E-01
  3.73026E-02  9.37235E-02
  4.26316E-02  8.55213E-02
  4.79605E-02  7.86421E-02
  5.32894E-02  7.27794E-02
  5.86184E-02  6.77170E-02
  6.39473E-02  6.32976E-02
  7.46052E-02  5.59445E-02
  8.52631E-02  5.00666E-02
  9.59210E-02  4.52575E-02
  1.06579E-01  4.12494E-02
  1.17237E-01  3.78586E-02
  1.33224E-01  3.36528E-02
  1.49210E-01  3.02429E-02
  1.59868E-01  2.83092E-02
  1.86513E-01  2.43638E-02
  2.13158E-01  2.13468E-02
  2.34474E-01  1.94092E-02
  2.66447E-01  1.70782E-02
  3.19737E-01  1.42502E-02
  3.73026E-01  1.22785E-02
  4.26316E-01  1.08539E-02
  4.79605E-01  9.79786E-03
  5.32894E-01  9.00017E-03
  5.86184E-01  8.38948E-03
  6.39473E-01  7.91759E-03
  7.46052E-01  7.26542E-03
  8.52631E-01  6.87179E-03
  9.59210E-01  6.64175E-03
  1.06579E+00  6.58440E-03
  1.17237E+00  6.58440E-03
  1.33224E+00  6.58440E-03
  1.49210E+00  6.58440E-03
  1.59868E+00  6.58440E-03
  1.86513E+00  6.58440E-03
  2.13158E+00  6.58440E-03
  2.34474E+00  6.58440E-03
  2.66447E+00  6.58440E-03
  3.19737E+00  6.58440E-03
  3.73026E+00  6.58440E-03
  4.26316E+00  6.58440E-03
  4.79605E+00  6.58440E-03
  5.32894E+00  6.58440E-03
  5.86184E+00  6.58440E-03
  6.39473E+00  6.58440E-03
  7.46052E+00  6.58440E-03
  8.52631E+00  6.58440E-03
  9.59210E+00  6.58440E-03
  1.06579E+01  6.58440E-03
  1.17237E+01  6.58440E-03
  1.33224E+01  6.58440E-03
  1.49210E+01  6.58440E-03
  1.59868E+01  6.58440E-03
  1.86513E+01  6.58440E-03
  2.13158E+01  6.58440E-03
  2.34474E+01  6.58440E-03
  2.66447E+01  6.58440E-03
  3.19737E+01  6.58440E-03
  3.73026E+01  6.58440E-03
  4.26316E+01  6.58440E-03
  4.79605E+01  6.58440E-03
  5.32894E+01  6.58440E-03
  5.86184E+01  6.58440E-03
  6.39473E+01  6.58440E-03
  7.46052E+01  6.58440E-03
  8.52631E+01  6.58440E-03
  9.59210E+01  6.58440E-03
  1.06579E+02  6.58440E-03


==> anc/colstop/sbethe/sdbase/shcor-44.tab <==
# Atomic number = 44   (Ru)   Projectile: proton
#
#  S(0) =  4.362577E+01
#  I(0) =  1.313571E+01 a.u. =  3.574409E+02 eV
#  D(0) =  7.713642E-01
#
#        Z =  4.40000E+01
#    EXPOT =  3.79135E+02 eV
#       S0 =  4.36258E+01
#   1-S0/Z =  8.50520E-03
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.06430E-01
#    P( 2) = -2.53920E-01
#    P( 3) =  2.22770E-01
#    P( 4) = -8.19260E-02
#    P( 5) =  1.44860E-02
#    P( 6) = -1.03770E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -1.50940E-03
  1.17237E-06 -1.82624E-03
  1.33224E-06 -2.34547E-03
  1.49210E-06 -2.91094E-03
  1.59868E-06 -3.31044E-03
  1.86513E-06 -4.37659E-03
  2.13158E-06 -5.52313E-03
  2.34474E-06 -6.48751E-03
  2.66447E-06 -7.99793E-03
  3.19737E-06 -1.06462E-02
  3.73026E-06 -1.34117E-02
  4.26316E-06 -1.62563E-02
  4.79605E-06 -1.91535E-02
  5.32894E-06 -2.20840E-02
  5.86184E-06 -2.50336E-02
  6.39473E-06 -2.79916E-02
  7.46052E-06 -3.39024E-02
  8.52631E-06 -3.97734E-02
  9.59210E-06 -4.55808E-02
  1.06579E-05 -5.13134E-02
  1.17237E-05 -5.69682E-02
  1.33224E-05 -6.53098E-02
  1.49210E-05 -7.35017E-02
  1.59868E-05 -7.88934E-02
  1.86513E-05 -9.21902E-02
  2.13158E-05 -1.05318E-01
  2.34474E-05 -1.15754E-01
  2.66447E-05 -1.31353E-01
  3.19737E-05 -1.57254E-01
  3.73026E-05 -1.82965E-01
  4.26316E-05 -2.08341E-01
  4.79605E-05 -2.33247E-01
  5.32894E-05 -2.57586E-01
  5.86184E-05 -2.81300E-01
  6.39473E-05 -3.04358E-01
  7.46052E-05 -3.48479E-01
  8.52631E-05 -3.90006E-01
  9.59210E-05 -4.29095E-01
  1.06579E-04 -4.65936E-01
  1.17237E-04 -5.00725E-01
  1.33224E-04 -5.49467E-01
  1.49210E-04 -5.94576E-01
  1.59868E-04 -6.22873E-01
  1.86513E-04 -6.50024E-01
  2.13158E-04 -5.76123E-01
  2.34474E-04 -5.24691E-01
  2.66447E-04 -4.57421E-01
  3.19737E-04 -3.64970E-01
  3.73026E-04 -2.90220E-01
  4.26316E-04 -2.28242E-01
  4.79605E-04 -1.75934E-01
  5.32894E-04 -1.31197E-01
  5.86184E-04 -9.25446E-02
  6.39473E-04 -5.88675E-02
  7.46052E-04 -3.28668E-03
  8.52631E-04  4.03506E-02
  9.59210E-04  7.51600E-02
  1.06579E-03  1.03276E-01
  1.17237E-03  1.26212E-01
  1.33224E-03  1.53251E-01
  1.49210E-03  1.73733E-01
  1.59868E-03  1.84633E-01
  1.86513E-03  2.04883E-01
  2.13158E-03  2.18119E-01
  2.34474E-03  2.25348E-01
  2.66447E-03  2.32386E-01
  3.19737E-03  2.37710E-01
  3.73026E-03  2.38541E-01
  4.26316E-03  2.36862E-01
  4.79605E-03  2.33861E-01
  5.32894E-03  2.30097E-01
  5.86184E-03  2.26462E-01
  6.39473E-03  2.22231E-01
  7.46052E-03  2.13159E-01
  8.52631E-03  2.04158E-01
  9.59210E-03  1.95644E-01
  1.06579E-02  1.87729E-01
  1.17237E-02  1.80414E-01
  1.33224E-02  1.70482E-01
  1.49210E-02  1.61645E-01
  1.59868E-02  1.56281E-01
  1.86513E-02  1.44412E-01
  2.13158E-02  1.34332E-01
  2.34474E-02  1.27287E-01
  2.66447E-02  1.18074E-01
  3.19737E-02  1.05467E-01
  3.73026E-02  9.53586E-02
  4.26316E-02  8.70440E-02
  4.79605E-02  8.00683E-02
  5.32894E-02  7.41219E-02
  5.86184E-02  6.89864E-02
  6.39473E-02  6.45024E-02
  7.46052E-02  5.70407E-02
  8.52631E-02  5.10748E-02
  9.59210E-02  4.61929E-02
  1.06579E-01  4.21236E-02
  1.17237E-01  3.86803E-02
  1.33224E-01  3.44088E-02
  1.49210E-01  3.09447E-02
  1.59868E-01  2.89799E-02
  1.86513E-01  2.49699E-02
  2.13158E-01  2.19020E-02
  2.34474E-01  1.99309E-02
  2.66447E-01  1.75583E-02
  3.19737E-01  1.46772E-02
  3.73026E-01  1.26658E-02
  4.26316E-01  1.12103E-02
  4.79605E-01  1.01294E-02
  5.32894E-01  9.31128E-03
  5.86184E-01  8.68346E-03
  6.39473E-01  8.19699E-03
  7.46052E-01  7.52123E-03
  8.52631E-01  7.10928E-03
  9.59210E-01  6.86454E-03
  1.06579E+00  6.80230E-03
  1.17237E+00  6.80230E-03
  1.33224E+00  6.80230E-03
  1.49210E+00  6.80230E-03
  1.59868E+00  6.80230E-03
  1.86513E+00  6.80230E-03
  2.13158E+00  6.80230E-03
  2.34474E+00  6.80230E-03
  2.66447E+00  6.80230E-03
  3.19737E+00  6.80230E-03
  3.73026E+00  6.80230E-03
  4.26316E+00  6.80230E-03
  4.79605E+00  6.80230E-03
  5.32894E+00  6.80230E-03
  5.86184E+00  6.80230E-03
  6.39473E+00  6.80230E-03
  7.46052E+00  6.80230E-03
  8.52631E+00  6.80230E-03
  9.59210E+00  6.80230E-03
  1.06579E+01  6.80230E-03
  1.17237E+01  6.80230E-03
  1.33224E+01  6.80230E-03
  1.49210E+01  6.80230E-03
  1.59868E+01  6.80230E-03
  1.86513E+01  6.80230E-03
  2.13158E+01  6.80230E-03
  2.34474E+01  6.80230E-03
  2.66447E+01  6.80230E-03
  3.19737E+01  6.80230E-03
  3.73026E+01  6.80230E-03
  4.26316E+01  6.80230E-03
  4.79605E+01  6.80230E-03
  5.32894E+01  6.80230E-03
  5.86184E+01  6.80230E-03
  6.39473E+01  6.80230E-03
  7.46052E+01  6.80230E-03
  8.52631E+01  6.80230E-03
  9.59210E+01  6.80230E-03
  1.06579E+02  6.80230E-03


==> anc/colstop/sbethe/sdbase/shcor-45.tab <==
# Atomic number = 45   (Rh)   Projectile: proton
#
#  S(0) =  4.460579E+01
#  I(0) =  1.349743E+01 a.u. =  3.672838E+02 eV
#  D(0) =  8.218501E-01
#
#        Z =  4.50000E+01
#    EXPOT =  3.90131E+02 eV
#       S0 =  4.46058E+01
#   1-S0/Z =  8.76020E-03
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.07820E-01
#    P( 2) = -2.56870E-01
#    P( 3) =  2.25290E-01
#    P( 4) = -8.27200E-02
#    P( 5) =  1.45840E-02
#    P( 6) = -1.04160E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -1.29903E-03
  1.17237E-06 -1.57785E-03
  1.33224E-06 -2.03558E-03
  1.49210E-06 -2.53525E-03
  1.59868E-06 -2.88903E-03
  1.86513E-06 -3.83590E-03
  2.13158E-06 -4.85824E-03
  2.34474E-06 -5.72098E-03
  2.66447E-06 -7.07671E-03
  3.19737E-06 -9.46497E-03
  3.73026E-06 -1.19714E-02
  4.26316E-06 -1.45605E-02
  4.79605E-06 -1.72072E-02
  5.32894E-06 -1.98929E-02
  5.86184E-06 -2.26037E-02
  6.39473E-06 -2.53290E-02
  7.46052E-06 -3.07924E-02
  8.52631E-06 -3.62377E-02
  9.59210E-06 -4.16386E-02
  1.06579E-05 -4.69804E-02
  1.17237E-05 -5.22567E-02
  1.33224E-05 -6.00475E-02
  1.49210E-05 -6.77006E-02
  1.59868E-05 -7.27364E-02
  1.86513E-05 -8.51463E-02
  2.13158E-05 -9.73872E-02
  2.34474E-05 -1.07117E-01
  2.66447E-05 -1.21674E-01
  3.19737E-05 -1.45930E-01
  3.73026E-05 -1.70152E-01
  4.26316E-05 -1.94213E-01
  4.79605E-05 -2.17972E-01
  5.32894E-05 -2.41315E-01
  5.86184E-05 -2.64166E-01
  6.39473E-05 -2.86478E-01
  7.46052E-05 -3.29399E-01
  8.52631E-05 -3.70038E-01
  9.59210E-05 -4.08484E-01
  1.06579E-04 -4.44875E-01
  1.17237E-04 -4.79366E-01
  1.33224E-04 -5.27878E-01
  1.49210E-04 -5.72950E-01
  1.59868E-04 -6.01301E-01
  1.86513E-04 -6.56350E-01
  2.13158E-04 -5.82934E-01
  2.34474E-04 -5.31936E-01
  2.66447E-04 -4.65335E-01
  3.19737E-04 -3.73915E-01
  3.73026E-04 -2.99995E-01
  4.26316E-04 -2.38631E-01
  4.79605E-04 -1.86728E-01
  5.32894E-04 -1.42219E-01
  5.86184E-04 -1.03639E-01
  6.39473E-04 -6.99182E-02
  7.46052E-04 -1.39708E-02
  8.52631E-04  3.02592E-02
  9.59210E-04  6.57861E-02
  1.06579E-03  9.46639E-02
  1.17237E-03  1.18386E-01
  1.33224E-03  1.46559E-01
  1.49210E-03  1.68069E-01
  1.59868E-03  1.79595E-01
  1.86513E-03  2.01228E-01
  2.13158E-03  2.15587E-01
  2.34474E-03  2.23548E-01
  2.66447E-03  2.31432E-01
  3.19737E-03  2.37771E-01
  3.73026E-03  2.39270E-01
  4.26316E-03  2.38053E-01
  4.79605E-03  2.35368E-01
  5.32894E-03  2.31835E-01
  5.86184E-03  2.28186E-01
  6.39473E-03  2.24097E-01
  7.46052E-03  2.15222E-01
  8.52631E-03  2.06343E-01
  9.59210E-03  1.97901E-01
  1.06579E-02  1.90025E-01
  1.17237E-02  1.82728E-01
  1.33224E-02  1.72795E-01
  1.49210E-02  1.63938E-01
  1.59868E-02  1.58554E-01
  1.86513E-02  1.46620E-01
  2.13158E-02  1.36466E-01
  2.34474E-02  1.29362E-01
  2.66447E-02  1.20060E-01
  3.19737E-02  1.07318E-01
  3.73026E-02  9.70877E-02
  4.26316E-02  8.86665E-02
  4.79605E-02  8.15967E-02
  5.32894E-02  7.55672E-02
  5.86184E-02  7.03577E-02
  6.39473E-02  6.58076E-02
  7.46052E-02  5.82325E-02
  8.52631E-02  5.21733E-02
  9.59210E-02  4.72131E-02
  1.06579E-01  4.30772E-02
  1.17237E-01  3.95766E-02
  1.33224E-01  3.52326E-02
  1.49210E-01  3.17086E-02
  1.59868E-01  2.97093E-02
  1.86513E-01  2.56274E-02
  2.13158E-01  2.25031E-02
  2.34474E-01  2.04950E-02
  2.66447E-01  1.80767E-02
  3.19737E-01  1.51380E-02
  3.73026E-01  1.30844E-02
  4.26316E-01  1.15968E-02
  4.79605E-01  1.04908E-02
  5.32894E-01  9.65264E-03
  5.86184E-01  9.00845E-03
  6.39473E-01  8.50844E-03
  7.46052E-01  7.81173E-03
  8.52631E-01  7.38451E-03
  9.59210E-01  7.12829E-03
  1.06579E+00  7.06240E-03
  1.17237E+00  7.06240E-03
  1.33224E+00  7.06240E-03
  1.49210E+00  7.06240E-03
  1.59868E+00  7.06240E-03
  1.86513E+00  7.06240E-03
  2.13158E+00  7.06240E-03
  2.34474E+00  7.06240E-03
  2.66447E+00  7.06240E-03
  3.19737E+00  7.06240E-03
  3.73026E+00  7.06240E-03
  4.26316E+00  7.06240E-03
  4.79605E+00  7.06240E-03
  5.32894E+00  7.06240E-03
  5.86184E+00  7.06240E-03
  6.39473E+00  7.06240E-03
  7.46052E+00  7.06240E-03
  8.52631E+00  7.06240E-03
  9.59210E+00  7.06240E-03
  1.06579E+01  7.06240E-03
  1.17237E+01  7.06240E-03
  1.33224E+01  7.06240E-03
  1.49210E+01  7.06240E-03
  1.59868E+01  7.06240E-03
  1.86513E+01  7.06240E-03
  2.13158E+01  7.06240E-03
  2.34474E+01  7.06240E-03
  2.66447E+01  7.06240E-03
  3.19737E+01  7.06240E-03
  3.73026E+01  7.06240E-03
  4.26316E+01  7.06240E-03
  4.79605E+01  7.06240E-03
  5.32894E+01  7.06240E-03
  5.86184E+01  7.06240E-03
  6.39473E+01  7.06240E-03
  7.46052E+01  7.06240E-03
  8.52631E+01  7.06240E-03
  9.59210E+01  7.06240E-03
  1.06579E+02  7.06240E-03


==> anc/colstop/sbethe/sdbase/shcor-46.tab <==
# Atomic number = 46   (Pd)   Projectile: proton
#
#  S(0) =  4.558521E+01
#  I(0) =  1.387525E+01 a.u. =  3.775648E+02 eV
#  D(0) =  8.582559E-01
#
#        Z =  4.60000E+01
#    EXPOT =  4.01690E+02 eV
#       S0 =  4.55852E+01
#   1-S0/Z =  9.01720E-03
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.08700E-01
#    P( 2) = -2.58470E-01
#    P( 3) =  2.26460E-01
#    P( 4) = -8.29190E-02
#    P( 5) =  1.45630E-02
#    P( 6) = -1.03660E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -1.11777E-03
  1.17237E-06 -1.36705E-03
  1.33224E-06 -1.77684E-03
  1.49210E-06 -2.22491E-03
  1.59868E-06 -2.54257E-03
  1.86513E-06 -3.39430E-03
  2.13158E-06 -4.31615E-03
  2.34474E-06 -5.09567E-03
  2.66447E-06 -6.32321E-03
  3.19737E-06 -8.49220E-03
  3.73026E-06 -1.07762E-02
  4.26316E-06 -1.31426E-02
  4.79605E-06 -1.55680E-02
  5.32894E-06 -1.80352E-02
  5.86184E-06 -2.05308E-02
  6.39473E-06 -2.30447E-02
  7.46052E-06 -2.80977E-02
  8.52631E-06 -3.31489E-02
  9.59210E-06 -3.81710E-02
  1.06579E-05 -4.31475E-02
  1.17237E-05 -4.80699E-02
  1.33224E-05 -5.53462E-02
  1.49210E-05 -6.24979E-02
  1.59868E-05 -6.72032E-02
  1.86513E-05 -7.87916E-02
  2.13158E-05 -9.02081E-02
  2.34474E-05 -9.92763E-02
  2.66447E-05 -1.12846E-01
  3.19737E-05 -1.35505E-01
  3.73026E-05 -1.58246E-01
  4.26316E-05 -1.80969E-01
  4.79605E-05 -2.03537E-01
  5.32894E-05 -2.25830E-01
  5.86184E-05 -2.47754E-01
  6.39473E-05 -2.69250E-01
  7.46052E-05 -3.10818E-01
  8.52631E-05 -3.50411E-01
  9.59210E-05 -3.88051E-01
  1.06579E-04 -4.23829E-01
  1.17237E-04 -4.57864E-01
  1.33224E-04 -5.05922E-01
  1.49210E-04 -5.50750E-01
  1.59868E-04 -5.79026E-01
  1.86513E-04 -6.44790E-01
  2.13158E-04 -5.89139E-01
  2.34474E-04 -5.38433E-01
  2.66447E-04 -4.72334E-01
  3.19737E-04 -3.81781E-01
  3.73026E-04 -3.08633E-01
  4.26316E-04 -2.47893E-01
  4.79605E-04 -1.96448E-01
  5.32894E-04 -1.52245E-01
  5.86184E-04 -1.13837E-01
  6.39473E-04 -8.01727E-02
  7.46052E-04 -2.40747E-02
  8.52631E-04  2.05533E-02
  9.59210E-04  5.66257E-02
  1.06579E-03  8.61389E-02
  1.17237E-03  1.10515E-01
  1.33224E-03  1.39682E-01
  1.49210E-03  1.62132E-01
  1.59868E-03  1.74253E-01
  1.86513E-03  1.97200E-01
  2.13158E-03  2.12652E-01
  2.34474E-03  2.21323E-01
  2.66447E-03  2.30081E-01
  3.19737E-03  2.37478E-01
  3.73026E-03  2.39684E-01
  4.26316E-03  2.38958E-01
  4.79605E-03  2.36616E-01
  5.32894E-03  2.33330E-01
  5.86184E-03  2.29942E-01
  6.39473E-03  2.25985E-01
  7.46052E-03  2.17291E-01
  8.52631E-03  2.08516E-01
  9.59210E-03  2.00129E-01
  1.06579E-02  1.92278E-01
  1.17237E-02  1.84986E-01
  1.33224E-02  1.75035E-01
  1.49210E-02  1.66143E-01
  1.59868E-02  1.60729E-01
  1.86513E-02  1.48715E-01
  2.13158E-02  1.38476E-01
  2.34474E-02  1.31305E-01
  2.66447E-02  1.21908E-01
  3.19737E-02  1.09022E-01
  3.73026E-02  9.86684E-02
  4.26316E-02  9.01406E-02
  4.79605E-02  8.29786E-02
  5.32894E-02  7.68685E-02
  5.86184E-02  7.15881E-02
  6.39473E-02  6.69752E-02
  7.46052E-02  5.92940E-02
  8.52631E-02  5.31485E-02
  9.59210E-02  4.81167E-02
  1.06579E-01  4.39204E-02
  1.17237E-01  4.03683E-02
  1.33224E-01  3.59596E-02
  1.49210E-01  3.23825E-02
  1.59868E-01  3.03527E-02
  1.86513E-01  2.62079E-02
  2.13158E-01  2.30345E-02
  2.34474E-01  2.09943E-02
  2.66447E-01  1.85365E-02
  3.19737E-01  1.55483E-02
  3.73026E-01  1.34584E-02
  4.26316E-01  1.19432E-02
  4.79605E-01  1.08156E-02
  5.32894E-01  9.95999E-03
  5.86184E-01  9.30156E-03
  6.39473E-01  8.78969E-03
  7.46052E-01  8.07444E-03
  8.52631E-01  7.63346E-03
  9.59210E-01  7.36670E-03
  1.06579E+00  7.29740E-03
  1.17237E+00  7.29740E-03
  1.33224E+00  7.29740E-03
  1.49210E+00  7.29740E-03
  1.59868E+00  7.29740E-03
  1.86513E+00  7.29740E-03
  2.13158E+00  7.29740E-03
  2.34474E+00  7.29740E-03
  2.66447E+00  7.29740E-03
  3.19737E+00  7.29740E-03
  3.73026E+00  7.29740E-03
  4.26316E+00  7.29740E-03
  4.79605E+00  7.29740E-03
  5.32894E+00  7.29740E-03
  5.86184E+00  7.29740E-03
  6.39473E+00  7.29740E-03
  7.46052E+00  7.29740E-03
  8.52631E+00  7.29740E-03
  9.59210E+00  7.29740E-03
  1.06579E+01  7.29740E-03
  1.17237E+01  7.29740E-03
  1.33224E+01  7.29740E-03
  1.49210E+01  7.29740E-03
  1.59868E+01  7.29740E-03
  1.86513E+01  7.29740E-03
  2.13158E+01  7.29740E-03
  2.34474E+01  7.29740E-03
  2.66447E+01  7.29740E-03
  3.19737E+01  7.29740E-03
  3.73026E+01  7.29740E-03
  4.26316E+01  7.29740E-03
  4.79605E+01  7.29740E-03
  5.32894E+01  7.29740E-03
  5.86184E+01  7.29740E-03
  6.39473E+01  7.29740E-03
  7.46052E+01  7.29740E-03
  8.52631E+01  7.29740E-03
  9.59210E+01  7.29740E-03
  1.06579E+02  7.29740E-03


==> anc/colstop/sbethe/sdbase/shcor-47.tab <==
# Atomic number = 47   (Ag)   Projectile: proton
#
#  S(0) =  4.656404E+01
#  I(0) =  1.426730E+01 a.u. =  3.882330E+02 eV
#  D(0) =  8.675946E-01
#
#        Z =  4.70000E+01
#    EXPOT =  4.13819E+02 eV
#       S0 =  4.65640E+01
#   1-S0/Z =  9.27570E-03
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.09420E-01
#    P( 2) = -2.59390E-01
#    P( 3) =  2.26750E-01
#    P( 4) = -8.26710E-02
#    P( 5) =  1.44410E-02
#    P( 6) = -1.02320E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -9.58827E-04
  1.17237E-06 -1.18345E-03
  1.33224E-06 -1.55365E-03
  1.49210E-06 -1.95931E-03
  1.59868E-06 -2.24733E-03
  1.86513E-06 -3.02090E-03
  2.13158E-06 -3.85978E-03
  2.34474E-06 -4.57018E-03
  2.66447E-06 -5.69050E-03
  3.19737E-06 -7.67415E-03
  3.73026E-06 -9.76758E-03
  4.26316E-06 -1.19410E-02
  4.79605E-06 -1.41727E-02
  5.32894E-06 -1.64466E-02
  5.86184E-06 -1.87505E-02
  6.39473E-06 -2.10748E-02
  7.46052E-06 -2.57559E-02
  8.52631E-06 -3.04468E-02
  9.59210E-06 -3.51199E-02
  1.06579E-05 -3.97586E-02
  1.17237E-05 -4.43528E-02
  1.33224E-05 -5.11517E-02
  1.49210E-05 -5.78388E-02
  1.59868E-05 -6.22390E-02
  1.86513E-05 -7.30705E-02
  2.13158E-05 -8.37281E-02
  2.34474E-05 -9.21841E-02
  2.66447E-05 -1.04831E-01
  3.19737E-05 -1.25972E-01
  3.73026E-05 -1.47271E-01
  4.26316E-05 -1.68665E-01
  4.79605E-05 -1.90029E-01
  5.32894E-05 -2.11242E-01
  5.86184E-05 -2.32202E-01
  6.39473E-05 -2.52836E-01
  7.46052E-05 -2.92948E-01
  8.52631E-05 -3.31378E-01
  9.59210E-05 -3.68089E-01
  1.06579E-04 -4.03127E-01
  1.17237E-04 -4.36576E-01
  1.33224E-04 -4.83990E-01
  1.49210E-04 -5.28393E-01
  1.59868E-04 -5.56480E-01
  1.86513E-04 -6.22021E-01
  2.13158E-04 -5.95141E-01
  2.34474E-04 -5.44579E-01
  2.66447E-04 -4.78808E-01
  3.19737E-04 -3.88927E-01
  3.73026E-04 -3.16456E-01
  4.26316E-04 -2.56307E-01
  4.79605E-04 -2.05339E-01
  5.32894E-04 -1.61491E-01
  5.86184E-04 -1.23322E-01
  6.39473E-04 -8.97945E-02
  7.46052E-04 -3.37207E-02
  8.52631E-04  1.11433E-02
  9.59210E-04  4.76055E-02
  1.06579E-03  7.76180E-02
  1.17237E-03  1.02545E-01
  1.33224E-03  1.32564E-01
  1.49210E-03  1.55873E-01
  1.59868E-03  1.68528E-01
  1.86513E-03  1.92705E-01
  2.13158E-03  2.09203E-01
  2.34474E-03  2.18586E-01
  2.66447E-03  2.28226E-01
  3.19737E-03  2.36707E-01
  3.73026E-03  2.39661E-01
  4.26316E-03  2.39466E-01
  4.79605E-03  2.37499E-01
  5.32894E-03  2.34484E-01
  5.86184E-03  2.31164E-01
  6.39473E-03  2.27371E-01
  7.46052E-03  2.18908E-01
  8.52631E-03  2.10276E-01
  9.59210E-03  2.01975E-01
  1.06579E-02  1.94172E-01
  1.17237E-02  1.86901E-01
  1.33224E-02  1.76954E-01
  1.49210E-02  1.68042E-01
  1.59868E-02  1.62609E-01
  1.86513E-02  1.50530E-01
  2.13158E-02  1.40218E-01
  2.34474E-02  1.32989E-01
  2.66447E-02  1.23507E-01
  3.19737E-02  1.10492E-01
  3.73026E-02  1.00026E-01
  4.26316E-02  9.14021E-02
  4.79605E-02  8.41569E-02
  5.32894E-02  7.79745E-02
  5.86184E-02  7.26309E-02
  6.39473E-02  6.79624E-02
  7.46052E-02  6.01878E-02
  8.52631E-02  5.39671E-02
  9.59210E-02  4.88735E-02
  1.06579E-01  4.46258E-02
  1.17237E-01  4.10300E-02
  1.33224E-01  3.65672E-02
  1.49210E-01  3.29462E-02
  1.59868E-01  3.08915E-02
  1.86513E-01  2.66957E-02
  2.13158E-01  2.34832E-02
  2.34474E-01  2.14176E-02
  2.66447E-01  1.89292E-02
  3.19737E-01  1.59031E-02
  3.73026E-01  1.37861E-02
  4.26316E-01  1.22506E-02
  4.79605E-01  1.11073E-02
  5.32894E-01  1.02392E-02
  5.86184E-01  9.57074E-03
  6.39473E-01  9.05058E-03
  7.46052E-01  8.32254E-03
  8.52631E-01  7.87221E-03
  9.59210E-01  7.59836E-03
  1.06579E+00  7.52680E-03
  1.17237E+00  7.52680E-03
  1.33224E+00  7.52680E-03
  1.49210E+00  7.52680E-03
  1.59868E+00  7.52680E-03
  1.86513E+00  7.52680E-03
  2.13158E+00  7.52680E-03
  2.34474E+00  7.52680E-03
  2.66447E+00  7.52680E-03
  3.19737E+00  7.52680E-03
  3.73026E+00  7.52680E-03
  4.26316E+00  7.52680E-03
  4.79605E+00  7.52680E-03
  5.32894E+00  7.52680E-03
  5.86184E+00  7.52680E-03
  6.39473E+00  7.52680E-03
  7.46052E+00  7.52680E-03
  8.52631E+00  7.52680E-03
  9.59210E+00  7.52680E-03
  1.06579E+01  7.52680E-03
  1.17237E+01  7.52680E-03
  1.33224E+01  7.52680E-03
  1.49210E+01  7.52680E-03
  1.59868E+01  7.52680E-03
  1.86513E+01  7.52680E-03
  2.13158E+01  7.52680E-03
  2.34474E+01  7.52680E-03
  2.66447E+01  7.52680E-03
  3.19737E+01  7.52680E-03
  3.73026E+01  7.52680E-03
  4.26316E+01  7.52680E-03
  4.79605E+01  7.52680E-03
  5.32894E+01  7.52680E-03
  5.86184E+01  7.52680E-03
  6.39473E+01  7.52680E-03
  7.46052E+01  7.52680E-03
  8.52631E+01  7.52680E-03
  9.59210E+01  7.52680E-03
  1.06579E+02  7.52680E-03


==> anc/colstop/sbethe/sdbase/shcor-48.tab <==
# Atomic number = 48   (Cd)   Projectile: proton
#
#  S(0) =  4.754227E+01
#  I(0) =  1.435386E+01 a.u. =  3.905884E+02 eV
#  D(0) =  9.243298E-01
#
#        Z =  4.80000E+01
#    EXPOT =  4.16994E+02 eV
#       S0 =  4.75423E+01
#   1-S0/Z =  9.53600E-03
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  9.85380E-02
#    P( 2) = -2.36320E-01
#    P( 3) =  2.07940E-01
#    P( 4) = -7.50380E-02
#    P( 5) =  1.29280E-02
#    P( 6) = -9.07350E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -7.22871E-04
  1.17237E-06 -9.44588E-04
  1.33224E-06 -1.32532E-03
  1.49210E-06 -1.75804E-03
  1.59868E-06 -2.07239E-03
  1.86513E-06 -2.93722E-03
  2.13158E-06 -3.89807E-03
  2.34474E-06 -4.72420E-03
  2.66447E-06 -6.04271E-03
  3.19737E-06 -8.40765E-03
  3.73026E-06 -1.09296E-02
  4.26316E-06 -1.35662E-02
  4.79605E-06 -1.62876E-02
  5.32894E-06 -1.90719E-02
  5.86184E-06 -2.19027E-02
  6.39473E-06 -2.47670E-02
  7.46052E-06 -3.05566E-02
  8.52631E-06 -3.63777E-02
  9.59210E-06 -4.21859E-02
  1.06579E-05 -4.79487E-02
  1.17237E-05 -5.36424E-02
  1.33224E-05 -6.20189E-02
  1.49210E-05 -7.01713E-02
  1.59868E-05 -7.54760E-02
  1.86513E-05 -8.82957E-02
  2.13158E-05 -1.00552E-01
  2.34474E-05 -1.10028E-01
  2.66447E-05 -1.23831E-01
  3.19737E-05 -1.46125E-01
  3.73026E-05 -1.67905E-01
  4.26316E-05 -1.89351E-01
  4.79605E-05 -2.10492E-01
  5.32894E-05 -2.31298E-01
  5.86184E-05 -2.51732E-01
  6.39473E-05 -2.71763E-01
  7.46052E-05 -3.10542E-01
  8.52631E-05 -3.47587E-01
  9.59210E-05 -3.82943E-01
  1.06579E-04 -4.16701E-01
  1.17237E-04 -4.48966E-01
  1.33224E-04 -4.94802E-01
  1.49210E-04 -5.37862E-01
  1.59868E-04 -5.65177E-01
  1.86513E-04 -6.29155E-01
  2.13158E-04 -6.07778E-01
  2.34474E-04 -5.56568E-01
  2.66447E-04 -4.90122E-01
  3.19737E-04 -3.99641E-01
  3.73026E-04 -3.26941E-01
  4.26316E-04 -2.66737E-01
  4.79605E-04 -2.15785E-01
  5.32894E-04 -1.71959E-01
  5.86184E-04 -1.33796E-01
  6.39473E-04 -1.00237E-01
  7.46052E-04 -4.39738E-02
  8.52631E-04  1.20331E-03
  9.59210E-04  3.81002E-02
  1.06579E-03  6.86104E-02
  1.17237E-03  9.40921E-02
  1.33224E-03  1.24960E-01
  1.49210E-03  1.49111E-01
  1.59868E-03  1.62310E-01
  1.86513E-03  1.87717E-01
  2.13158E-03  2.05285E-01
  2.34474E-03  2.15402E-01
  2.66447E-03  2.25986E-01
  3.19737E-03  2.35654E-01
  3.73026E-03  2.39426E-01
  4.26316E-03  2.39817E-01
  4.79605E-03  2.38288E-01
  5.32894E-03  2.35603E-01
  5.86184E-03  2.32728E-01
  6.39473E-03  2.29082E-01
  7.46052E-03  2.20840E-01
  8.52631E-03  2.12343E-01
  9.59210E-03  2.04119E-01
  1.06579E-02  1.96351E-01
  1.17237E-02  1.89088E-01
  1.33224E-02  1.79121E-01
  1.49210E-02  1.70168E-01
  1.59868E-02  1.64701E-01
  1.86513E-02  1.52530E-01
  2.13158E-02  1.42126E-01
  2.34474E-02  1.34825E-01
  2.66447E-02  1.25246E-01
  3.19737E-02  1.12094E-01
  3.73026E-02  1.01517E-01
  4.26316E-02  9.28007E-02
  4.79605E-02  8.54785E-02
  5.32894E-02  7.92306E-02
  5.86184E-02  7.38303E-02
  6.39473E-02  6.91118E-02
  7.46052E-02  6.12527E-02
  8.52631E-02  5.49621E-02
  9.59210E-02  4.98087E-02
  1.06579E-01  4.55083E-02
  1.17237E-01  4.18653E-02
  1.33224E-01  3.73393E-02
  1.49210E-01  3.36619E-02
  1.59868E-01  3.15727E-02
  1.86513E-01  2.72985E-02
  2.13158E-01  2.40164E-02
  2.34474E-01  2.19001E-02
  2.66447E-01  1.93421E-02
  3.19737E-01  1.62137E-02
  3.73026E-01  1.40074E-02
  4.26316E-01  1.23927E-02
  4.79605E-01  1.11782E-02
  5.32894E-01  1.02457E-02
  5.86184E-01  9.51837E-03
  6.39473E-01  8.94410E-03
  7.46052E-01  8.11968E-03
  8.52631E-01  7.58567E-03
  9.59210E-01  7.23817E-03
  1.06579E+00  7.14065E-03
  1.17237E+00  7.14065E-03
  1.33224E+00  7.14065E-03
  1.49210E+00  7.14065E-03
  1.59868E+00  7.14065E-03
  1.86513E+00  7.14065E-03
  2.13158E+00  7.14065E-03
  2.34474E+00  7.14065E-03
  2.66447E+00  7.14065E-03
  3.19737E+00  7.14065E-03
  3.73026E+00  7.14065E-03
  4.26316E+00  7.14065E-03
  4.79605E+00  7.14065E-03
  5.32894E+00  7.14065E-03
  5.86184E+00  7.14065E-03
  6.39473E+00  7.14065E-03
  7.46052E+00  7.14065E-03
  8.52631E+00  7.14065E-03
  9.59210E+00  7.14065E-03
  1.06579E+01  7.14065E-03
  1.17237E+01  7.14065E-03
  1.33224E+01  7.14065E-03
  1.49210E+01  7.14065E-03
  1.59868E+01  7.14065E-03
  1.86513E+01  7.14065E-03
  2.13158E+01  7.14065E-03
  2.34474E+01  7.14065E-03
  2.66447E+01  7.14065E-03
  3.19737E+01  7.14065E-03
  3.73026E+01  7.14065E-03
  4.26316E+01  7.14065E-03
  4.79605E+01  7.14065E-03
  5.32894E+01  7.14065E-03
  5.86184E+01  7.14065E-03
  6.39473E+01  7.14065E-03
  7.46052E+01  7.14065E-03
  8.52631E+01  7.14065E-03
  9.59210E+01  7.14065E-03
  1.06579E+02  7.14065E-03


==> anc/colstop/sbethe/sdbase/shcor-49.tab <==
# Atomic number = 49   (In)   Projectile: proton
#
#  S(0) =  4.851953E+01
#  I(0) =  1.449473E+01 a.u. =  3.944217E+02 eV
#  D(0) =  9.938817E-01
#
#        Z =  4.90000E+01
#    EXPOT =  4.21723E+02 eV
#       S0 =  4.85195E+01
#   1-S0/Z =  9.80550E-03
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  9.26020E-02
#    P( 2) = -2.22310E-01
#    P( 3) =  1.96140E-01
#    P( 4) = -7.00960E-02
#    P( 5) =  1.19220E-02
#    P( 6) = -8.29250E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -8.00928E-04
  1.17237E-06 -9.98503E-04
  1.33224E-06 -1.34334E-03
  1.49210E-06 -1.74207E-03
  1.59868E-06 -2.03545E-03
  1.86513E-06 -2.85539E-03
  2.13158E-06 -3.78373E-03
  2.34474E-06 -4.59334E-03
  2.66447E-06 -5.90310E-03
  3.19737E-06 -8.29475E-03
  3.73026E-06 -1.08910E-02
  4.26316E-06 -1.36443E-02
  4.79605E-06 -1.65196E-02
  5.32894E-06 -1.94903E-02
  5.86184E-06 -2.25354E-02
  6.39473E-06 -2.56383E-02
  7.46052E-06 -3.19637E-02
  8.52631E-06 -3.83794E-02
  9.59210E-06 -4.48213E-02
  1.06579E-05 -5.12414E-02
  1.17237E-05 -5.76037E-02
  1.33224E-05 -6.69827E-02
  1.49210E-05 -7.61161E-02
  1.59868E-05 -8.20540E-02
  1.86513E-05 -9.63585E-02
  2.13158E-05 -1.09937E-01
  2.34474E-05 -1.20344E-01
  2.66447E-05 -1.35337E-01
  3.19737E-05 -1.59107E-01
  3.73026E-05 -1.81840E-01
  4.26316E-05 -2.03839E-01
  4.79605E-05 -2.25235E-01
  5.32894E-05 -2.46078E-01
  5.86184E-05 -2.66388E-01
  6.39473E-05 -2.86177E-01
  7.46052E-05 -3.24239E-01
  8.52631E-05 -3.60383E-01
  9.59210E-05 -3.94753E-01
  1.06579E-04 -4.27504E-01
  1.17237E-04 -4.58779E-01
  1.33224E-04 -5.03208E-01
  1.49210E-04 -5.44991E-01
  1.59868E-04 -5.71533E-01
  1.86513E-04 -6.33855E-01
  2.13158E-04 -6.21414E-01
  2.34474E-04 -5.69397E-01
  2.66447E-04 -5.02033E-01
  3.19737E-04 -4.10589E-01
  3.73026E-04 -3.37376E-01
  4.26316E-04 -2.76912E-01
  4.79605E-04 -2.25831E-01
  5.32894E-04 -1.81936E-01
  5.86184E-04 -1.43719E-01
  6.39473E-04 -1.10099E-01
  7.46052E-04 -5.36709E-02
  8.52631E-04 -8.21407E-03
  9.59210E-04  2.90383E-02
  1.06579E-03  5.99765E-02
  1.17237E-03  8.59194E-02
  1.33224E-03  1.17546E-01
  1.49210E-03  1.42441E-01
  1.59868E-03  1.56144E-01
  1.86513E-03  1.82733E-01
  2.13158E-03  2.01342E-01
  2.34474E-03  2.12195E-01
  2.66447E-03  2.23723E-01
  3.19737E-03  2.34585E-01
  3.73026E-03  2.39221E-01
  4.26316E-03  2.40271E-01
  4.79605E-03  2.39209E-01
  5.32894E-03  2.36882E-01
  5.86184E-03  2.34127E-01
  6.39473E-03  2.30712E-01
  7.46052E-03  2.22806E-01
  8.52631E-03  2.14526E-01
  9.59210E-03  2.06437E-01
  1.06579E-02  1.98751E-01
  1.17237E-02  1.91534E-01
  1.33224E-02  1.81592E-01
  1.49210E-02  1.72634E-01
  1.59868E-02  1.67152E-01
  1.86513E-02  1.54926E-01
  2.13158E-02  1.44455E-01
  2.34474E-02  1.37099E-01
  2.66447E-02  1.27440E-01
  3.19737E-02  1.14167E-01
  3.73026E-02  1.03487E-01
  4.26316E-02  9.46831E-02
  4.79605E-02  8.72855E-02
  5.32894E-02  8.09721E-02
  5.86184E-02  7.55144E-02
  6.39473E-02  7.07450E-02
  7.46052E-02  6.27990E-02
  8.52631E-02  5.64363E-02
  9.59210E-02  5.12216E-02
  1.06579E-01  4.68677E-02
  1.17237E-01  4.31774E-02
  1.33224E-01  3.85891E-02
  1.49210E-01  3.48573E-02
  1.59868E-01  3.27353E-02
  1.86513E-01  2.83882E-02
  2.13158E-01  2.50433E-02
  2.34474E-01  2.28821E-02
  2.66447E-01  2.02638E-02
  3.19737E-01  1.70490E-02
  3.73026E-01  1.47692E-02
  4.26316E-01  1.30905E-02
  4.79605E-01  1.18194E-02
  5.32894E-01  1.08360E-02
  5.86184E-01  1.00626E-02
  6.39473E-01  9.44635E-03
  7.46052E-01  8.54762E-03
  8.52631E-01  7.94957E-03
  9.59210E-01  7.54599E-03
  1.06579E+00  7.42875E-03
  1.17237E+00  7.42875E-03
  1.33224E+00  7.42875E-03
  1.49210E+00  7.42875E-03
  1.59868E+00  7.42875E-03
  1.86513E+00  7.42875E-03
  2.13158E+00  7.42875E-03
  2.34474E+00  7.42875E-03
  2.66447E+00  7.42875E-03
  3.19737E+00  7.42875E-03
  3.73026E+00  7.42875E-03
  4.26316E+00  7.42875E-03
  4.79605E+00  7.42875E-03
  5.32894E+00  7.42875E-03
  5.86184E+00  7.42875E-03
  6.39473E+00  7.42875E-03
  7.46052E+00  7.42875E-03
  8.52631E+00  7.42875E-03
  9.59210E+00  7.42875E-03
  1.06579E+01  7.42875E-03
  1.17237E+01  7.42875E-03
  1.33224E+01  7.42875E-03
  1.49210E+01  7.42875E-03
  1.59868E+01  7.42875E-03
  1.86513E+01  7.42875E-03
  2.13158E+01  7.42875E-03
  2.34474E+01  7.42875E-03
  2.66447E+01  7.42875E-03
  3.19737E+01  7.42875E-03
  3.73026E+01  7.42875E-03
  4.26316E+01  7.42875E-03
  4.79605E+01  7.42875E-03
  5.32894E+01  7.42875E-03
  5.86184E+01  7.42875E-03
  6.39473E+01  7.42875E-03
  7.46052E+01  7.42875E-03
  8.52631E+01  7.42875E-03
  9.59210E+01  7.42875E-03
  1.06579E+02  7.42875E-03


==> anc/colstop/sbethe/sdbase/shcor-50.tab <==
# Atomic number = 50   (Sn)   Projectile: proton
#
#  S(0) =  4.949613E+01
#  I(0) =  1.471154E+01 a.u. =  4.003214E+02 eV
#  D(0) =  1.027222E+00
#
#        Z =  5.00000E+01
#    EXPOT =  4.28827E+02 eV
#       S0 =  4.94962E+01
#   1-S0/Z =  1.00770E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  9.06940E-02
#    P( 2) = -2.16160E-01
#    P( 3) =  1.90000E-01
#    P( 4) = -6.71000E-02
#    P( 5) =  1.12370E-02
#    P( 6) = -7.71550E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -6.98912E-04
  1.17237E-06 -8.15346E-04
  1.33224E-06 -1.02692E-03
  1.49210E-06 -1.28224E-03
  1.59868E-06 -1.47604E-03
  1.86513E-06 -2.03876E-03
  2.13158E-06 -2.70505E-03
  2.34474E-06 -3.30588E-03
  2.66447E-06 -4.30893E-03
  3.19737E-06 -6.21795E-03
  3.73026E-06 -8.37746E-03
  4.26316E-06 -1.07447E-02
  4.79605E-06 -1.32857E-02
  5.32894E-06 -1.59723E-02
  5.86184E-06 -1.87813E-02
  6.39473E-06 -2.16926E-02
  7.46052E-06 -2.77552E-02
  8.52631E-06 -3.40464E-02
  9.59210E-06 -4.04778E-02
  1.06579E-05 -4.69800E-02
  1.17237E-05 -5.34986E-02
  1.33224E-05 -6.32183E-02
  1.49210E-05 -7.27825E-02
  1.59868E-05 -7.90414E-02
  1.86513E-05 -9.42139E-02
  2.13158E-05 -1.08691E-01
  2.34474E-05 -1.19805E-01
  2.66447E-05 -1.35804E-01
  3.19737E-05 -1.61049E-01
  3.73026E-05 -1.84980E-01
  4.26316E-05 -2.07916E-01
  4.79605E-05 -2.30022E-01
  5.32894E-05 -2.51384E-01
  5.86184E-05 -2.72054E-01
  6.39473E-05 -2.92070E-01
  7.46052E-05 -3.30277E-01
  8.52631E-05 -3.66264E-01
  9.59210E-05 -4.00278E-01
  1.06579E-04 -4.32542E-01
  1.17237E-04 -4.63252E-01
  1.33224E-04 -5.06764E-01
  1.49210E-04 -5.47613E-01
  1.59868E-04 -5.73548E-01
  1.86513E-04 -6.34465E-01
  2.13158E-04 -6.36465E-01
  2.34474E-04 -5.83641E-01
  2.66447E-04 -5.15289E-01
  3.19737E-04 -4.22680E-01
  3.73026E-04 -3.48739E-01
  4.26316E-04 -2.87825E-01
  4.79605E-04 -2.36467E-01
  5.32894E-04 -1.92386E-01
  5.86184E-04 -1.54039E-01
  6.39473E-04 -1.20315E-01
  7.46052E-04 -6.36595E-02
  8.52631E-04 -1.79409E-02
  9.59210E-04  1.96411E-02
  1.06579E-03  5.09587E-02
  1.17237E-03  7.73211E-02
  1.33224E-03  1.09616E-01
  1.49210E-03  1.35220E-01
  1.59868E-03  1.49365E-01
  1.86513E-03  1.77053E-01
  2.13158E-03  1.96648E-01
  2.34474E-03  2.08204E-01
  2.66447E-03  2.20662E-01
  3.19737E-03  2.32748E-01
  3.73026E-03  2.38280E-01
  4.26316E-03  2.40005E-01
  4.79605E-03  2.39454E-01
  5.32894E-03  2.37517E-01
  5.86184E-03  2.35069E-01
  6.39473E-03  2.31894E-01
  7.46052E-03  2.24349E-01
  8.52631E-03  2.16310E-01
  9.59210E-03  2.08379E-01
  1.06579E-02  2.00795E-01
  1.17237E-02  1.93641E-01
  1.33224E-02  1.83745E-01
  1.49210E-02  1.74796E-01
  1.59868E-02  1.69309E-01
  1.86513E-02  1.57041E-01
  2.13158E-02  1.46512E-01
  2.34474E-02  1.39105E-01
  2.66447E-02  1.29369E-01
  3.19737E-02  1.15976E-01
  3.73026E-02  1.05191E-01
  4.26316E-02  9.62965E-02
  4.79605E-02  8.88213E-02
  5.32894E-02  8.24410E-02
  5.86184E-02  7.69250E-02
  6.39473E-02  7.21045E-02
  7.46052E-02  6.40733E-02
  8.52631E-02  5.76423E-02
  9.59210E-02  5.23712E-02
  1.06579E-01  4.79703E-02
  1.17237E-01  4.42397E-02
  1.33224E-01  3.96007E-02
  1.49210E-01  3.58269E-02
  1.59868E-01  3.36806E-02
  1.86513E-01  2.92821E-02
  2.13158E-01  2.58957E-02
  2.34474E-01  2.37063E-02
  2.66447E-01  2.10518E-02
  3.19737E-01  1.77880E-02
  3.73026E-01  1.54687E-02
  4.26316E-01  1.37570E-02
  4.79605E-01  1.24575E-02
  5.32894E-01  1.14492E-02
  5.86184E-01  1.06536E-02
  6.39473E-01  1.00172E-02
  7.46052E-01  9.08345E-03
  8.52631E-01  8.45549E-03
  9.59210E-01  8.02584E-03
  1.06579E+00  7.89945E-03
  1.17237E+00  7.89945E-03
  1.33224E+00  7.89945E-03
  1.49210E+00  7.89945E-03
  1.59868E+00  7.89945E-03
  1.86513E+00  7.89945E-03
  2.13158E+00  7.89945E-03
  2.34474E+00  7.89945E-03
  2.66447E+00  7.89945E-03
  3.19737E+00  7.89945E-03
  3.73026E+00  7.89945E-03
  4.26316E+00  7.89945E-03
  4.79605E+00  7.89945E-03
  5.32894E+00  7.89945E-03
  5.86184E+00  7.89945E-03
  6.39473E+00  7.89945E-03
  7.46052E+00  7.89945E-03
  8.52631E+00  7.89945E-03
  9.59210E+00  7.89945E-03
  1.06579E+01  7.89945E-03
  1.17237E+01  7.89945E-03
  1.33224E+01  7.89945E-03
  1.49210E+01  7.89945E-03
  1.59868E+01  7.89945E-03
  1.86513E+01  7.89945E-03
  2.13158E+01  7.89945E-03
  2.34474E+01  7.89945E-03
  2.66447E+01  7.89945E-03
  3.19737E+01  7.89945E-03
  3.73026E+01  7.89945E-03
  4.26316E+01  7.89945E-03
  4.79605E+01  7.89945E-03
  5.32894E+01  7.89945E-03
  5.86184E+01  7.89945E-03
  6.39473E+01  7.89945E-03
  7.46052E+01  7.89945E-03
  8.52631E+01  7.89945E-03
  9.59210E+01  7.89945E-03
  1.06579E+02  7.89945E-03


==> anc/colstop/sbethe/sdbase/shcor-51.tab <==
# Atomic number = 51   (Sb)   Projectile: proton
#
#  S(0) =  5.047206E+01
#  I(0) =  1.491976E+01 a.u. =  4.059873E+02 eV
#  D(0) =  1.079299E+00
#
#        Z =  5.10000E+01
#    EXPOT =  4.35635E+02 eV
#       S0 =  5.04720E+01
#   1-S0/Z =  1.03520E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  9.30370E-02
#    P( 2) = -2.19040E-01
#    P( 3) =  1.91190E-01
#    P( 4) = -6.69570E-02
#    P( 5) =  1.10860E-02
#    P( 6) = -7.52780E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -5.12381E-04
  1.17237E-06 -5.89150E-04
  1.33224E-06 -7.30498E-04
  1.49210E-06 -9.04543E-04
  1.59868E-06 -1.03901E-03
  1.86513E-06 -1.43928E-03
  2.13158E-06 -1.92859E-03
  2.34474E-06 -2.38124E-03
  2.66447E-06 -3.15626E-03
  3.19737E-06 -4.68305E-03
  3.73026E-06 -6.47183E-03
  4.26316E-06 -8.48967E-03
  4.79605E-06 -1.07076E-02
  5.32894E-06 -1.30999E-02
  5.86184E-06 -1.56438E-02
  6.39473E-06 -1.83188E-02
  7.46052E-06 -2.39912E-02
  8.52631E-06 -2.99921E-02
  9.59210E-06 -3.62206E-02
  1.06579E-05 -4.25954E-02
  1.17237E-05 -4.90507E-02
  1.33224E-05 -5.87743E-02
  1.49210E-05 -6.84366E-02
  1.59868E-05 -7.48021E-02
  1.86513E-05 -9.03490E-02
  2.13158E-05 -1.05308E-01
  2.34474E-05 -1.16856E-01
  2.66447E-05 -1.33549E-01
  3.19737E-05 -1.59976E-01
  3.73026E-05 -1.85024E-01
  4.26316E-05 -2.08960E-01
  4.79605E-05 -2.31929E-01
  5.32894E-05 -2.54018E-01
  5.86184E-05 -2.75287E-01
  6.39473E-05 -2.95785E-01
  7.46052E-05 -3.34655E-01
  8.52631E-05 -3.70980E-01
  9.59210E-05 -4.05085E-01
  1.06579E-04 -4.37258E-01
  1.17237E-04 -4.67746E-01
  1.33224E-04 -5.10761E-01
  1.49210E-04 -5.51001E-01
  1.59868E-04 -5.76499E-01
  1.86513E-04 -6.36308E-01
  2.13158E-04 -6.51942E-01
  2.34474E-04 -5.98370E-01
  2.66447E-04 -5.29042E-01
  3.19737E-04 -4.35184E-01
  3.73026E-04 -3.60379E-01
  4.26316E-04 -2.98879E-01
  4.79605E-04 -2.47113E-01
  5.32894E-04 -2.02757E-01
  5.86184E-04 -1.64199E-01
  6.39473E-04 -1.30312E-01
  7.46052E-04 -7.33836E-02
  8.52631E-04 -2.73898E-02
  9.59210E-04  1.05041E-02
  1.06579E-03  4.21602E-02
  1.17237E-03  6.89046E-02
  1.33224E-03  1.01804E-01
  1.49210E-03  1.28037E-01
  1.59868E-03  1.42612E-01
  1.86513E-03  1.71317E-01
  2.13158E-03  1.91869E-01
  2.34474E-03  2.04093E-01
  2.66447E-03  2.17462E-01
  3.19737E-03  2.30763E-01
  3.73026E-03  2.37200E-01
  4.26316E-03  2.39627E-01
  4.79605E-03  2.39605E-01
  5.32894E-03  2.38078E-01
  5.86184E-03  2.35214E-01
  6.39473E-03  2.32354E-01
  7.46052E-03  2.25284E-01
  8.52631E-03  2.17573E-01
  9.59210E-03  2.09871E-01
  1.06579E-02  2.02447E-01
  1.17237E-02  1.95405E-01
  1.33224E-02  1.85615E-01
  1.49210E-02  1.76724E-01
  1.59868E-02  1.71256E-01
  1.86513E-02  1.59000E-01
  2.13158E-02  1.48449E-01
  2.34474E-02  1.41014E-01
  2.66447E-02  1.31224E-01
  3.19737E-02  1.17736E-01
  3.73026E-02  1.06858E-01
  4.26316E-02  9.78798E-02
  4.79605E-02  9.03295E-02
  5.32894E-02  8.38825E-02
  5.86184E-02  7.83072E-02
  6.39473E-02  7.34341E-02
  7.46052E-02  6.53138E-02
  8.52631E-02  5.88106E-02
  9.59210E-02  5.34805E-02
  1.06579E-01  4.90303E-02
  1.17237E-01  4.52583E-02
  1.33224E-01  4.05682E-02
  1.49210E-01  3.67535E-02
  1.59868E-01  3.45842E-02
  1.86513E-01  3.01395E-02
  2.13158E-01  2.67183E-02
  2.34474E-01  2.45071E-02
  2.66447E-01  2.18267E-02
  3.19737E-01  1.85323E-02
  3.73026E-01  1.61922E-02
  4.26316E-01  1.44658E-02
  4.79605E-01  1.31555E-02
  5.32894E-01  1.21391E-02
  5.86184E-01  1.13373E-02
  6.39473E-01  1.06962E-02
  7.46052E-01  9.75561E-03
  8.52631E-01  9.12319E-03
  9.59210E-01  8.69051E-03
  1.06579E+00  8.56322E-03
  1.17237E+00  8.56322E-03
  1.33224E+00  8.56322E-03
  1.49210E+00  8.56322E-03
  1.59868E+00  8.56322E-03
  1.86513E+00  8.56322E-03
  2.13158E+00  8.56322E-03
  2.34474E+00  8.56322E-03
  2.66447E+00  8.56322E-03
  3.19737E+00  8.56322E-03
  3.73026E+00  8.56322E-03
  4.26316E+00  8.56322E-03
  4.79605E+00  8.56322E-03
  5.32894E+00  8.56322E-03
  5.86184E+00  8.56322E-03
  6.39473E+00  8.56322E-03
  7.46052E+00  8.56322E-03
  8.52631E+00  8.56322E-03
  9.59210E+00  8.56322E-03
  1.06579E+01  8.56322E-03
  1.17237E+01  8.56322E-03
  1.33224E+01  8.56322E-03
  1.49210E+01  8.56322E-03
  1.59868E+01  8.56322E-03
  1.86513E+01  8.56322E-03
  2.13158E+01  8.56322E-03
  2.34474E+01  8.56322E-03
  2.66447E+01  8.56322E-03
  3.19737E+01  8.56322E-03
  3.73026E+01  8.56322E-03
  4.26316E+01  8.56322E-03
  4.79605E+01  8.56322E-03
  5.32894E+01  8.56322E-03
  5.86184E+01  8.56322E-03
  6.39473E+01  8.56322E-03
  7.46052E+01  8.56322E-03
  8.52631E+01  8.56322E-03
  9.59210E+01  8.56322E-03
  1.06579E+02  8.56322E-03


==> anc/colstop/sbethe/sdbase/shcor-52.tab <==
# Atomic number = 52   (Te)   Projectile: proton
#
#  S(0) =  5.144737E+01
#  I(0) =  1.513857E+01 a.u. =  4.119415E+02 eV
#  D(0) =  1.137117E+00
#
#        Z =  5.20000E+01
#    EXPOT =  4.42755E+02 eV
#       S0 =  5.14473E+01
#   1-S0/Z =  1.06280E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  9.66740E-02
#    P( 2) = -2.25320E-01
#    P( 3) =  1.95800E-01
#    P( 4) = -6.83960E-02
#    P( 5) =  1.12790E-02
#    P( 6) = -7.62130E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -3.63017E-04
  1.17237E-06 -4.17537E-04
  1.33224E-06 -5.17190E-04
  1.49210E-06 -6.39967E-04
  1.59868E-06 -7.35324E-04
  1.86513E-06 -1.02265E-03
  2.13158E-06 -1.38102E-03
  2.34474E-06 -1.71882E-03
  2.66447E-06 -2.30917E-03
  3.19737E-06 -3.50746E-03
  3.73026E-06 -4.95667E-03
  4.26316E-06 -6.63551E-03
  4.79605E-06 -8.52228E-03
  5.32894E-06 -1.05959E-02
  5.86184E-06 -1.28362E-02
  6.39473E-06 -1.52243E-02
  7.46052E-06 -2.03746E-02
  8.52631E-06 -2.59220E-02
  9.59210E-06 -3.17616E-02
  1.06579E-05 -3.78064E-02
  1.17237E-05 -4.39852E-02
  1.33224E-05 -5.33830E-02
  1.49210E-05 -6.28136E-02
  1.59868E-05 -6.90709E-02
  1.86513E-05 -8.44884E-02
  2.13158E-05 -9.94883E-02
  2.34474E-05 -1.11168E-01
  2.66447E-05 -1.28182E-01
  3.19737E-05 -1.55355E-01
  3.73026E-05 -1.81271E-01
  4.26316E-05 -2.06092E-01
  4.79605E-05 -2.29909E-01
  5.32894E-05 -2.52778E-01
  5.86184E-05 -2.74747E-01
  6.39473E-05 -2.95861E-01
  7.46052E-05 -3.35719E-01
  8.52631E-05 -3.72738E-01
  9.59210E-05 -4.07290E-01
  1.06579E-04 -4.39709E-01
  1.17237E-04 -4.70284E-01
  1.33224E-04 -5.13210E-01
  1.49210E-04 -5.53180E-01
  1.59868E-04 -5.78432E-01
  1.86513E-04 -6.37500E-01
  2.13158E-04 -6.67468E-01
  2.34474E-04 -6.13273E-01
  2.66447E-04 -5.43078E-01
  3.19737E-04 -4.48013E-01
  3.73026E-04 -3.72296E-01
  4.26316E-04 -3.10126E-01
  4.79605E-04 -2.57876E-01
  5.32894E-04 -2.13160E-01
  5.86184E-04 -1.74337E-01
  6.39473E-04 -1.40234E-01
  7.46052E-04 -8.29686E-02
  8.52631E-04 -3.66813E-02
  9.59210E-04  1.50598E-03
  1.06579E-03  3.34812E-02
  1.17237E-03  6.05674E-02
  1.33224E-03  9.40141E-02
  1.49210E-03  1.20816E-01
  1.59868E-03  1.35785E-01
  1.86513E-03  1.65442E-01
  2.13158E-03  1.86881E-01
  2.34474E-03  1.99775E-01
  2.66447E-03  2.14012E-01
  3.19737E-03  2.28515E-01
  3.73026E-03  2.35885E-01
  4.26316E-03  2.39018E-01
  4.79605E-03  2.39546E-01
  5.32894E-03  2.38443E-01
  5.86184E-03  2.36614E-01
  6.39473E-03  2.33959E-01
  7.46052E-03  2.27187E-01
  8.52631E-03  2.19671E-01
  9.59210E-03  2.12098E-01
  1.06579E-02  2.04758E-01
  1.17237E-02  1.97769E-01
  1.33224E-02  1.88020E-01
  1.49210E-02  1.79139E-01
  1.59868E-02  1.73667E-01
  1.86513E-02  1.61377E-01
  2.13158E-02  1.50774E-01
  2.34474E-02  1.43291E-01
  2.66447E-02  1.33428E-01
  3.19737E-02  1.19818E-01
  3.73026E-02  1.08829E-01
  4.26316E-02  9.97513E-02
  4.79605E-02  9.21124E-02
  5.32894E-02  8.55866E-02
  5.86184E-02  7.99412E-02
  6.39473E-02  7.50053E-02
  7.46052E-02  6.67779E-02
  8.52631E-02  6.01871E-02
  9.59210E-02  5.47841E-02
  1.06579E-01  5.02724E-02
  1.17237E-01  4.64480E-02
  1.33224E-01  4.16926E-02
  1.49210E-01  3.78247E-02
  1.59868E-01  3.56251E-02
  1.86513E-01  3.11188E-02
  2.13158E-01  2.76506E-02
  2.34474E-01  2.54092E-02
  2.66447E-01  2.26928E-02
  3.19737E-01  1.93551E-02
  3.73026E-01  1.69853E-02
  4.26316E-01  1.52376E-02
  4.79605E-01  1.39118E-02
  5.32894E-01  1.28840E-02
  5.86184E-01  1.20735E-02
  6.39473E-01  1.14257E-02
  7.46052E-01  1.04761E-02
  8.52631E-01  9.83848E-03
  9.59210E-01  9.40286E-03
  1.06579E+00  9.27487E-03
  1.17237E+00  9.27487E-03
  1.33224E+00  9.27487E-03
  1.49210E+00  9.27487E-03
  1.59868E+00  9.27487E-03
  1.86513E+00  9.27487E-03
  2.13158E+00  9.27487E-03
  2.34474E+00  9.27487E-03
  2.66447E+00  9.27487E-03
  3.19737E+00  9.27487E-03
  3.73026E+00  9.27487E-03
  4.26316E+00  9.27487E-03
  4.79605E+00  9.27487E-03
  5.32894E+00  9.27487E-03
  5.86184E+00  9.27487E-03
  6.39473E+00  9.27487E-03
  7.46052E+00  9.27487E-03
  8.52631E+00  9.27487E-03
  9.59210E+00  9.27487E-03
  1.06579E+01  9.27487E-03
  1.17237E+01  9.27487E-03
  1.33224E+01  9.27487E-03
  1.49210E+01  9.27487E-03
  1.59868E+01  9.27487E-03
  1.86513E+01  9.27487E-03
  2.13158E+01  9.27487E-03
  2.34474E+01  9.27487E-03
  2.66447E+01  9.27487E-03
  3.19737E+01  9.27487E-03
  3.73026E+01  9.27487E-03
  4.26316E+01  9.27487E-03
  4.79605E+01  9.27487E-03
  5.32894E+01  9.27487E-03
  5.86184E+01  9.27487E-03
  6.39473E+01  9.27487E-03
  7.46052E+01  9.27487E-03
  8.52631E+01  9.27487E-03
  9.59210E+01  9.27487E-03
  1.06579E+02  9.27487E-03


==> anc/colstop/sbethe/sdbase/shcor-53.tab <==
# Atomic number = 53   (I )   Projectile: proton
#
#  S(0) =  5.242201E+01
#  I(0) =  1.536232E+01 a.u. =  4.180300E+02 eV
#  D(0) =  1.190369E+00
#
#        Z =  5.30000E+01
#    EXPOT =  4.50071E+02 eV
#       S0 =  5.24220E+01
#   1-S0/Z =  1.09050E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  9.96100E-02
#    P( 2) = -2.29590E-01
#    P( 3) =  1.98090E-01
#    P( 4) = -6.86420E-02
#    P( 5) =  1.11900E-02
#    P( 6) = -7.46940E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.30329E-04
  1.17237E-06 -2.73117E-04
  1.33224E-06 -3.50525E-04
  1.49210E-06 -4.45039E-04
  1.59868E-06 -5.18147E-04
  1.86513E-06 -7.38278E-04
  2.13158E-06 -1.01427E-03
  2.34474E-06 -1.27661E-03
  2.66447E-06 -1.74044E-03
  3.19737E-06 -2.70071E-03
  3.73026E-06 -3.88902E-03
  4.26316E-06 -5.29371E-03
  4.79605E-06 -6.89992E-03
  5.32894E-06 -8.69133E-03
  5.86184E-06 -1.06511E-02
  6.39473E-06 -1.27626E-02
  7.46052E-06 -1.73776E-02
  8.52631E-06 -2.24186E-02
  9.59210E-06 -2.77836E-02
  1.06579E-05 -3.33871E-02
  1.17237E-05 -3.91584E-02
  1.33224E-05 -4.80097E-02
  1.49210E-05 -5.69733E-02
  1.59868E-05 -6.29638E-02
  1.86513E-05 -7.78667E-02
  2.13158E-05 -9.25545E-02
  2.34474E-05 -1.04112E-01
  2.66447E-05 -1.21115E-01
  3.19737E-05 -1.48600E-01
  3.73026E-05 -1.75078E-01
  4.26316E-05 -2.00582E-01
  4.79605E-05 -2.25125E-01
  5.32894E-05 -2.48718E-01
  5.86184E-05 -2.71380E-01
  6.39473E-05 -2.93143E-01
  7.46052E-05 -3.34130E-01
  8.52631E-05 -3.72046E-01
  9.59210E-05 -4.07276E-01
  1.06579E-04 -4.40182E-01
  1.17237E-04 -4.71081E-01
  1.33224E-04 -5.14250E-01
  1.49210E-04 -5.54244E-01
  1.59868E-04 -5.79425E-01
  1.86513E-04 -6.38107E-01
  2.13158E-04 -6.82840E-01
  2.34474E-04 -6.28175E-01
  2.66447E-04 -5.57265E-01
  3.19737E-04 -4.61107E-01
  3.73026E-04 -3.84497E-01
  4.26316E-04 -3.21625E-01
  4.79605E-04 -2.68836E-01
  5.32894E-04 -2.23707E-01
  5.86184E-04 -1.84557E-01
  6.39473E-04 -1.50196E-01
  7.46052E-04 -9.25357E-02
  8.52631E-04 -4.59274E-02
  9.59210E-04 -7.43802E-03
  1.06579E-03  2.48404E-02
  1.17237E-03  5.22320E-02
  1.33224E-03  8.61860E-02
  1.49210E-03  1.13509E-01
  1.59868E-03  1.28825E-01
  1.86513E-03  1.59362E-01
  2.13158E-03  1.81638E-01
  2.34474E-03  1.95156E-01
  2.66447E-03  2.10247E-01
  3.19737E-03  2.25944E-01
  3.73026E-03  2.34235E-01
  4.26316E-03  2.38088E-01
  4.79605E-03  2.39180E-01
  5.32894E-03  2.38521E-01
  5.86184E-03  2.36558E-01
  6.39473E-03  2.34230E-01
  7.46052E-03  2.27960E-01
  8.52631E-03  2.20795E-01
  9.59210E-03  2.13470E-01
  1.06579E-02  2.06306E-01
  1.17237E-02  1.99442E-01
  1.33224E-02  1.89815E-01
  1.49210E-02  1.81003E-01
  1.59868E-02  1.75558E-01
  1.86513E-02  1.63291E-01
  2.13158E-02  1.52674E-01
  2.34474E-02  1.45165E-01
  2.66447E-02  1.35252E-01
  3.19737E-02  1.21548E-01
  3.73026E-02  1.10465E-01
  4.26316E-02  1.01301E-01
  4.79605E-02  9.35846E-02
  5.32894E-02  8.69894E-02
  5.86184E-02  8.12822E-02
  6.39473E-02  7.62911E-02
  7.46052E-02  6.79702E-02
  8.52631E-02  6.13036E-02
  9.59210E-02  5.58383E-02
  1.06579E-01  5.12750E-02
  1.17237E-01  4.74072E-02
  1.33224E-01  4.25986E-02
  1.49210E-01  3.86882E-02
  1.59868E-01  3.64650E-02
  1.86513E-01  3.19115E-02
  2.13158E-01  2.84085E-02
  2.34474E-01  2.61456E-02
  2.66447E-01  2.34042E-02
  3.19737E-01  2.00382E-02
  3.73026E-01  1.76504E-02
  4.26316E-01  1.58910E-02
  4.79605E-01  1.45574E-02
  5.32894E-01  1.35245E-02
  5.86184E-01  1.27107E-02
  6.39473E-01  1.20609E-02
  7.46052E-01  1.11098E-02
  8.52631E-01  1.04726E-02
  9.59210E-01  1.00384E-02
  1.06579E+00  9.91106E-03
  1.17237E+00  9.91106E-03
  1.33224E+00  9.91106E-03
  1.49210E+00  9.91106E-03
  1.59868E+00  9.91106E-03
  1.86513E+00  9.91106E-03
  2.13158E+00  9.91106E-03
  2.34474E+00  9.91106E-03
  2.66447E+00  9.91106E-03
  3.19737E+00  9.91106E-03
  3.73026E+00  9.91106E-03
  4.26316E+00  9.91106E-03
  4.79605E+00  9.91106E-03
  5.32894E+00  9.91106E-03
  5.86184E+00  9.91106E-03
  6.39473E+00  9.91106E-03
  7.46052E+00  9.91106E-03
  8.52631E+00  9.91106E-03
  9.59210E+00  9.91106E-03
  1.06579E+01  9.91106E-03
  1.17237E+01  9.91106E-03
  1.33224E+01  9.91106E-03
  1.49210E+01  9.91106E-03
  1.59868E+01  9.91106E-03
  1.86513E+01  9.91106E-03
  2.13158E+01  9.91106E-03
  2.34474E+01  9.91106E-03
  2.66447E+01  9.91106E-03
  3.19737E+01  9.91106E-03
  3.73026E+01  9.91106E-03
  4.26316E+01  9.91106E-03
  4.79605E+01  9.91106E-03
  5.32894E+01  9.91106E-03
  5.86184E+01  9.91106E-03
  6.39473E+01  9.91106E-03
  7.46052E+01  9.91106E-03
  8.52631E+01  9.91106E-03
  9.59210E+01  9.91106E-03
  1.06579E+02  9.91106E-03


==> anc/colstop/sbethe/sdbase/shcor-54.tab <==
# Atomic number = 54   (Xe)   Projectile: proton
#
#  S(0) =  5.339567E+01
#  I(0) =  1.558978E+01 a.u. =  4.242195E+02 eV
#  D(0) =  1.226702E+00
#
#        Z =  5.40000E+01
#    EXPOT =  4.57620E+02 eV
#       S0 =  5.33957E+01
#   1-S0/Z =  1.11910E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.03500E-01
#    P( 2) = -2.36390E-01
#    P( 3) =  2.02910E-01
#    P( 4) = -7.00610E-02
#    P( 5) =  1.13560E-02
#    P( 6) = -7.52620E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -1.06223E-04
  1.17237E-06 -1.42489E-04
  1.33224E-06 -2.08331E-04
  1.49210E-06 -2.88498E-04
  1.59868E-06 -3.50238E-04
  1.86513E-06 -5.35041E-04
  2.13158E-06 -7.65529E-04
  2.34474E-06 -9.84326E-04
  2.66447E-06 -1.37179E-03
  3.19737E-06 -2.17906E-03
  3.73026E-06 -3.18814E-03
  4.26316E-06 -4.39316E-03
  4.79605E-06 -5.78376E-03
  5.32894E-06 -7.34713E-03
  5.86184E-06 -9.06928E-03
  6.39473E-06 -1.09358E-02
  7.46052E-06 -1.50459E-02
  8.52631E-06 -1.95718E-02
  9.59210E-06 -2.44215E-02
  1.06579E-05 -2.95180E-02
  1.17237E-05 -3.47981E-02
  1.33224E-05 -4.29567E-02
  1.49210E-05 -5.12943E-02
  1.59868E-05 -5.69099E-02
  1.86513E-05 -7.10318E-02
  2.13158E-05 -8.51559E-02
  2.34474E-05 -9.64020E-02
  2.66447E-05 -1.13134E-01
  3.19737E-05 -1.40559E-01
  3.73026E-05 -1.67298E-01
  4.26316E-05 -1.93254E-01
  4.79605E-05 -2.18351E-01
  5.32894E-05 -2.42548E-01
  5.86184E-05 -2.65829E-01
  6.39473E-05 -2.88201E-01
  7.46052E-05 -3.30322E-01
  8.52631E-05 -3.69217E-01
  9.59210E-05 -4.05253E-01
  1.06579E-04 -4.38800E-01
  1.17237E-04 -4.70189E-01
  1.33224E-04 -5.13852E-01
  1.49210E-04 -5.54108E-01
  1.59868E-04 -5.79364E-01
  1.86513E-04 -6.37981E-01
  2.13158E-04 -6.91405E-01
  2.34474E-04 -6.42965E-01
  2.66447E-04 -5.71512E-01
  3.19737E-04 -4.74427E-01
  3.73026E-04 -3.96981E-01
  4.26316E-04 -3.33415E-01
  4.79605E-04 -2.80062E-01
  5.32894E-04 -2.34481E-01
  5.86184E-04 -1.94974E-01
  6.39473E-04 -1.60318E-01
  7.46052E-04 -1.02203E-01
  8.52631E-04 -5.52455E-02
  9.59210E-04 -1.64471E-02
  1.06579E-03  1.61277E-02
  1.17237E-03  4.38186E-02
  1.33224E-03  7.82379E-02
  1.49210E-03  1.06032E-01
  1.59868E-03  1.21684E-01
  1.86513E-03  1.53032E-01
  2.13158E-03  1.76097E-01
  2.34474E-03  1.90213E-01
  2.66447E-03  2.06108E-01
  3.19737E-03  2.22965E-01
  3.73026E-03  2.32185E-01
  4.26316E-03  2.36775E-01
  4.79605E-03  2.38446E-01
  5.32894E-03  2.38247E-01
  5.86184E-03  2.36936E-01
  6.39473E-03  2.34887E-01
  7.46052E-03  2.29038E-01
  8.52631E-03  2.22165E-01
  9.59210E-03  2.15045E-01
  1.06579E-02  2.08026E-01
  1.17237E-02  2.01265E-01
  1.33224E-02  1.91737E-01
  1.49210E-02  1.82980E-01
  1.59868E-02  1.77555E-01
  1.86513E-02  1.65302E-01
  2.13158E-02  1.54666E-01
  2.34474E-02  1.47131E-01
  2.66447E-02  1.37166E-01
  3.19737E-02  1.23368E-01
  3.73026E-02  1.12193E-01
  4.26316E-02  1.02942E-01
  4.79605E-02  9.51462E-02
  5.32894E-02  8.84800E-02
  5.86184E-02  8.27090E-02
  6.39473E-02  7.76606E-02
  7.46052E-02  6.92415E-02
  8.52631E-02  6.24943E-02
  9.59210E-02  5.69622E-02
  1.06579E-01  5.23427E-02
  1.17237E-01  4.84272E-02
  1.33224E-01  4.35595E-02
  1.49210E-01  3.96016E-02
  1.59868E-01  3.73516E-02
  1.86513E-01  3.27442E-02
  2.13158E-01  2.92010E-02
  2.34474E-01  2.69129E-02
  2.66447E-01  2.41421E-02
  3.19737E-01  2.07424E-02
  3.73026E-01  1.83329E-02
  4.26316E-01  1.65593E-02
  4.79605E-01  1.52164E-02
  5.32894E-01  1.41774E-02
  5.86184E-01  1.33599E-02
  6.39473E-01  1.27080E-02
  7.46052E-01  1.17557E-02
  8.52631E-01  1.11198E-02
  9.59210E-01  1.06884E-02
  1.06579E+00  1.05624E-02
  1.17237E+00  1.05624E-02
  1.33224E+00  1.05624E-02
  1.49210E+00  1.05624E-02
  1.59868E+00  1.05624E-02
  1.86513E+00  1.05624E-02
  2.13158E+00  1.05624E-02
  2.34474E+00  1.05624E-02
  2.66447E+00  1.05624E-02
  3.19737E+00  1.05624E-02
  3.73026E+00  1.05624E-02
  4.26316E+00  1.05624E-02
  4.79605E+00  1.05624E-02
  5.32894E+00  1.05624E-02
  5.86184E+00  1.05624E-02
  6.39473E+00  1.05624E-02
  7.46052E+00  1.05624E-02
  8.52631E+00  1.05624E-02
  9.59210E+00  1.05624E-02
  1.06579E+01  1.05624E-02
  1.17237E+01  1.05624E-02
  1.33224E+01  1.05624E-02
  1.49210E+01  1.05624E-02
  1.59868E+01  1.05624E-02
  1.86513E+01  1.05624E-02
  2.13158E+01  1.05624E-02
  2.34474E+01  1.05624E-02
  2.66447E+01  1.05624E-02
  3.19737E+01  1.05624E-02
  3.73026E+01  1.05624E-02
  4.26316E+01  1.05624E-02
  4.79605E+01  1.05624E-02
  5.32894E+01  1.05624E-02
  5.86184E+01  1.05624E-02
  6.39473E+01  1.05624E-02
  7.46052E+01  1.05624E-02
  8.52631E+01  1.05624E-02
  9.59210E+01  1.05624E-02
  1.06579E+02  1.05624E-02


==> anc/colstop/sbethe/sdbase/shcor-55.tab <==
# Atomic number = 55   (Cs)   Projectile: proton
#
#  S(0) =  5.436712E+01
#  I(0) =  1.527874E+01 a.u. =  4.157557E+02 eV
#  D(0) =  1.238416E+00
#
#        Z =  5.50000E+01
#    EXPOT =  4.49743E+02 eV
#       S0 =  5.43671E+01
#   1-S0/Z =  1.15070E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  8.86160E-02
#    P( 2) = -2.06980E-01
#    P( 3) =  1.79330E-01
#    P( 4) = -6.04850E-02
#    P( 5) =  9.42940E-03
#    P( 6) = -6.01860E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -5.94985E-03
  1.17237E-06 -6.73257E-03
  1.33224E-06 -7.90228E-03
  1.49210E-06 -9.06734E-03
  1.59868E-06 -9.84159E-03
  1.86513E-06 -1.17677E-02
  2.13158E-06 -1.36772E-02
  2.34474E-06 -1.51903E-02
  2.66447E-06 -1.74334E-02
  3.19737E-06 -2.11047E-02
  3.73026E-06 -2.47081E-02
  4.26316E-06 -2.82620E-02
  4.79605E-06 -3.17760E-02
  5.32894E-06 -3.52527E-02
  5.86184E-06 -3.86906E-02
  6.39473E-06 -4.20872E-02
  7.46052E-06 -4.87488E-02
  8.52631E-06 -5.52319E-02
  9.59210E-06 -6.15441E-02
  1.06579E-05 -6.77005E-02
  1.17237E-05 -7.37190E-02
  1.33224E-05 -8.25281E-02
  1.49210E-05 -9.11246E-02
  1.59868E-05 -9.67611E-02
  1.86513E-05 -1.10602E-01
  2.13158E-05 -1.24185E-01
  2.34474E-05 -1.34920E-01
  2.66447E-05 -1.50856E-01
  3.19737E-05 -1.77034E-01
  3.73026E-05 -2.02725E-01
  4.26316E-05 -2.27851E-01
  4.79605E-05 -2.52326E-01
  5.32894E-05 -2.76081E-01
  5.86184E-05 -2.99071E-01
  6.39473E-05 -3.21275E-01
  7.46052E-05 -3.63330E-01
  8.52631E-05 -4.02379E-01
  9.59210E-05 -4.38674E-01
  1.06579E-04 -4.72508E-01
  1.17237E-04 -5.04169E-01
  1.33224E-04 -5.48164E-01
  1.49210E-04 -5.88637E-01
  1.59868E-04 -6.13973E-01
  1.86513E-04 -6.72599E-01
  2.13158E-04 -7.13770E-01
  2.34474E-04 -6.58540E-01
  2.66447E-04 -5.86629E-01
  3.19737E-04 -4.88692E-01
  3.73026E-04 -4.10427E-01
  4.26316E-04 -3.46138E-01
  4.79605E-04 -2.92180E-01
  5.32894E-04 -2.46095E-01
  5.86184E-04 -2.06168E-01
  6.39473E-04 -1.71174E-01
  7.46052E-04 -1.12528E-01
  8.52631E-04 -6.51710E-02
  9.59210E-04 -2.60420E-02
  1.06579E-03  6.83609E-03
  1.17237E-03  3.48334E-02
  1.33224E-03  6.96736E-02
  1.49210E-03  9.79182E-02
  1.59868E-03  1.13850E-01
  1.86513E-03  1.45993E-01
  2.13158E-03  1.69729E-01
  2.34474E-03  1.84476E-01
  2.66447E-03  2.01117E-01
  3.19737E-03  2.19074E-01
  3.73026E-03  2.29291E-01
  4.26316E-03  2.34511E-01
  4.79605E-03  2.36771E-01
  5.32894E-03  2.37056E-01
  5.86184E-03  2.35935E-01
  6.39473E-03  2.34185E-01
  7.46052E-03  2.28826E-01
  8.52631E-03  2.22313E-01
  9.59210E-03  2.15451E-01
  1.06579E-02  2.08615E-01
  1.17237E-02  2.01983E-01
  1.33224E-02  1.92579E-01
  1.49210E-02  1.83891E-01
  1.59868E-02  1.78491E-01
  1.86513E-02  1.66258E-01
  2.13158E-02  1.55609E-01
  2.34474E-02  1.48050E-01
  2.66447E-02  1.38041E-01
  3.19737E-02  1.24162E-01
  3.73026E-02  1.12910E-01
  4.26316E-02  1.03589E-01
  4.79605E-02  9.57312E-02
  5.32894E-02  8.90092E-02
  5.86184E-02  8.31880E-02
  6.39473E-02  7.80941E-02
  7.46052E-02  6.95948E-02
  8.52631E-02  6.27786E-02
  9.59210E-02  5.71855E-02
  1.06579E-01  5.25112E-02
  1.17237E-01  4.85456E-02
  1.33224E-01  4.36098E-02
  1.49210E-01  3.95902E-02
  1.59868E-01  3.73020E-02
  1.86513E-01  3.26071E-02
  2.13158E-01  2.89857E-02
  2.34474E-01  2.66403E-02
  2.66447E-01  2.37907E-02
  3.19737E-01  2.02746E-02
  3.73026E-01  1.77637E-02
  4.26316E-01  1.59001E-02
  4.79605E-01  1.44765E-02
  5.32894E-01  1.33646E-02
  5.86184E-01  1.24805E-02
  6.39473E-01  1.17675E-02
  7.46052E-01  1.07068E-02
  8.52631E-01  9.97714E-03
  9.59210E-01  9.46346E-03
  1.06579E+00  9.30854E-03
  1.17237E+00  9.30854E-03
  1.33224E+00  9.30854E-03
  1.49210E+00  9.30854E-03
  1.59868E+00  9.30854E-03
  1.86513E+00  9.30854E-03
  2.13158E+00  9.30854E-03
  2.34474E+00  9.30854E-03
  2.66447E+00  9.30854E-03
  3.19737E+00  9.30854E-03
  3.73026E+00  9.30854E-03
  4.26316E+00  9.30854E-03
  4.79605E+00  9.30854E-03
  5.32894E+00  9.30854E-03
  5.86184E+00  9.30854E-03
  6.39473E+00  9.30854E-03
  7.46052E+00  9.30854E-03
  8.52631E+00  9.30854E-03
  9.59210E+00  9.30854E-03
  1.06579E+01  9.30854E-03
  1.17237E+01  9.30854E-03
  1.33224E+01  9.30854E-03
  1.49210E+01  9.30854E-03
  1.59868E+01  9.30854E-03
  1.86513E+01  9.30854E-03
  2.13158E+01  9.30854E-03
  2.34474E+01  9.30854E-03
  2.66447E+01  9.30854E-03
  3.19737E+01  9.30854E-03
  3.73026E+01  9.30854E-03
  4.26316E+01  9.30854E-03
  4.79605E+01  9.30854E-03
  5.32894E+01  9.30854E-03
  5.86184E+01  9.30854E-03
  6.39473E+01  9.30854E-03
  7.46052E+01  9.30854E-03
  8.52631E+01  9.30854E-03
  9.59210E+01  9.30854E-03
  1.06579E+02  9.30854E-03


==> anc/colstop/sbethe/sdbase/shcor-56.tab <==
# Atomic number = 56   (Ba)   Projectile: proton
#
#  S(0) =  5.534646E+01
#  I(0) =  1.497331E+01 a.u. =  4.074445E+02 eV
#  D(0) =  1.288868E+00
#
#        Z =  5.60000E+01
#    EXPOT =  4.41309E+02 eV
#       S0 =  5.53465E+01
#   1-S0/Z =  1.16700E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  7.77450E-02
#    P( 2) = -1.86060E-01
#    P( 3) =  1.62400E-01
#    P( 4) = -5.34040E-02
#    P( 5) =  7.96010E-03
#    P( 6) = -4.84000E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -4.68056E-03
  1.17237E-06 -5.47663E-03
  1.33224E-06 -6.73175E-03
  1.49210E-06 -8.04769E-03
  1.59868E-06 -8.95340E-03
  1.86513E-06 -1.12992E-02
  2.13158E-06 -1.37373E-02
  2.34474E-06 -1.57381E-02
  2.66447E-06 -1.88001E-02
  3.19737E-06 -2.40018E-02
  3.73026E-06 -2.92481E-02
  4.26316E-06 -3.44738E-02
  4.79605E-06 -3.96346E-02
  5.32894E-06 -4.47013E-02
  5.86184E-06 -4.96550E-02
  6.39473E-06 -5.44866E-02
  7.46052E-06 -6.37667E-02
  8.52631E-06 -7.25470E-02
  9.59210E-06 -8.08635E-02
  1.06579E-05 -8.87658E-02
  1.17237E-05 -9.63046E-02
  1.33224E-05 -1.07034E-01
  1.49210E-05 -1.17193E-01
  1.59868E-05 -1.23709E-01
  1.86513E-05 -1.39290E-01
  2.13158E-05 -1.54118E-01
  2.34474E-05 -1.65590E-01
  2.66447E-05 -1.82322E-01
  3.19737E-05 -2.09289E-01
  3.73026E-05 -2.35385E-01
  4.26316E-05 -2.60722E-01
  4.79605E-05 -2.85314E-01
  5.32894E-05 -3.09149E-01
  5.86184E-05 -3.32210E-01
  6.39473E-05 -3.54490E-01
  7.46052E-05 -3.96734E-01
  8.52631E-05 -4.36016E-01
  9.59210E-05 -4.72563E-01
  1.06579E-04 -5.06647E-01
  1.17237E-04 -5.38538E-01
  1.33224E-04 -5.82816E-01
  1.49210E-04 -6.23481E-01
  1.59868E-04 -6.48896E-01
  1.86513E-04 -7.07563E-01
  2.13158E-04 -7.29035E-01
  2.34474E-04 -6.73618E-01
  2.66447E-04 -6.01317E-01
  3.19737E-04 -5.02616E-01
  3.73026E-04 -4.23574E-01
  4.26316E-04 -3.58576E-01
  4.79605E-04 -3.04000E-01
  5.32894E-04 -2.57390E-01
  5.86184E-04 -2.17018E-01
  6.39473E-04 -1.81650E-01
  7.46052E-04 -1.22427E-01
  8.52631E-04 -7.46347E-02
  9.59210E-04 -3.51606E-02
  1.06579E-03 -1.98221E-03
  1.17237E-03  2.62960E-02
  1.33224E-03  6.15431E-02
  1.49210E-03  9.01901E-02
  1.59868E-03  1.06379E-01
  1.86513E-03  1.39198E-01
  2.13158E-03  1.63618E-01
  2.34474E-03  1.78868E-01
  2.66447E-03  1.96224E-01
  3.19737E-03  2.15235E-01
  3.73026E-03  2.26347E-01
  4.26316E-03  2.32242E-01
  4.79605E-03  2.35073E-01
  5.32894E-03  2.35823E-01
  5.86184E-03  2.35452E-01
  6.39473E-03  2.33961E-01
  7.46052E-03  2.29023E-01
  8.52631E-03  2.22814E-01
  9.59210E-03  2.16164E-01
  1.06579E-02  2.09474E-01
  1.17237E-02  2.02941E-01
  1.33224E-02  1.93622E-01
  1.49210E-02  1.84971E-01
  1.59868E-02  1.79579E-01
  1.86513E-02  1.67328E-01
  2.13158E-02  1.56633E-01
  2.34474E-02  1.49029E-01
  2.66447E-02  1.38948E-01
  3.19737E-02  1.24949E-01
  3.73026E-02  1.13589E-01
  4.26316E-02  1.04173E-01
  4.79605E-02  9.62319E-02
  5.32894E-02  8.94366E-02
  5.86184E-02  8.35503E-02
  6.39473E-02  7.83984E-02
  7.46052E-02  6.97997E-02
  8.52631E-02  6.29009E-02
  9.59210E-02  5.72374E-02
  1.06579E-01  5.25020E-02
  1.17237E-01  4.84825E-02
  1.33224E-01  4.34760E-02
  1.49210E-01  3.93952E-02
  1.59868E-01  3.70702E-02
  1.86513E-01  3.22943E-02
  2.13158E-01  2.86036E-02
  2.34474E-01  2.62092E-02
  2.66447E-01  2.32942E-02
  3.19737E-01  1.96855E-02
  3.73026E-01  1.70965E-02
  4.26316E-01  1.51656E-02
  4.79605E-01  1.36829E-02
  5.32894E-01  1.25182E-02
  5.86184E-01  1.15868E-02
  6.39473E-01  1.08309E-02
  7.46052E-01  9.69483E-03
  8.52631E-01  8.90091E-03
  9.59210E-01  8.33149E-03
  1.06579E+00  8.15710E-03
  1.17237E+00  8.15710E-03
  1.33224E+00  8.15710E-03
  1.49210E+00  8.15710E-03
  1.59868E+00  8.15710E-03
  1.86513E+00  8.15710E-03
  2.13158E+00  8.15710E-03
  2.34474E+00  8.15710E-03
  2.66447E+00  8.15710E-03
  3.19737E+00  8.15710E-03
  3.73026E+00  8.15710E-03
  4.26316E+00  8.15710E-03
  4.79605E+00  8.15710E-03
  5.32894E+00  8.15710E-03
  5.86184E+00  8.15710E-03
  6.39473E+00  8.15710E-03
  7.46052E+00  8.15710E-03
  8.52631E+00  8.15710E-03
  9.59210E+00  8.15710E-03
  1.06579E+01  8.15710E-03
  1.17237E+01  8.15710E-03
  1.33224E+01  8.15710E-03
  1.49210E+01  8.15710E-03
  1.59868E+01  8.15710E-03
  1.86513E+01  8.15710E-03
  2.13158E+01  8.15710E-03
  2.34474E+01  8.15710E-03
  2.66447E+01  8.15710E-03
  3.19737E+01  8.15710E-03
  3.73026E+01  8.15710E-03
  4.26316E+01  8.15710E-03
  4.79605E+01  8.15710E-03
  5.32894E+01  8.15710E-03
  5.86184E+01  8.15710E-03
  6.39473E+01  8.15710E-03
  7.46052E+01  8.15710E-03
  8.52631E+01  8.15710E-03
  9.59210E+01  8.15710E-03
  1.06579E+02  8.15710E-03


==> anc/colstop/sbethe/sdbase/shcor-57.tab <==
# Atomic number = 57   (La)   Projectile: proton
#
#  S(0) =  5.638370E+01
#  I(0) =  1.502167E+01 a.u. =  4.087605E+02 eV
#  D(0) =  6.102877E-01
#
#        Z =  5.70000E+01
#    EXPOT =  4.42470E+02 eV
#       S0 =  5.63837E+01
#   1-S0/Z =  1.08120E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  8.06890E-02
#    P( 2) = -1.91670E-01
#    P( 3) =  1.66420E-01
#    P( 4) = -5.44940E-02
#    P( 5) =  8.05070E-03
#    P( 6) = -4.82840E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -3.20305E-03
  1.17237E-06 -3.89801E-03
  1.33224E-06 -5.00776E-03
  1.49210E-06 -6.18423E-03
  1.59868E-06 -6.99942E-03
  1.86513E-06 -9.12487E-03
  2.13158E-06 -1.13485E-02
  2.34474E-06 -1.31807E-02
  2.66447E-06 -1.59945E-02
  3.19737E-06 -2.07967E-02
  3.73026E-06 -2.56658E-02
  4.26316E-06 -3.05415E-02
  4.79605E-06 -3.53819E-02
  5.32894E-06 -4.01592E-02
  5.86184E-06 -4.48543E-02
  6.39473E-06 -4.94560E-02
  7.46052E-06 -5.83603E-02
  8.52631E-06 -6.68640E-02
  9.59210E-06 -7.49896E-02
  1.06579E-05 -8.27738E-02
  1.17237E-05 -9.02548E-02
  1.33224E-05 -1.00990E-01
  1.49210E-05 -1.11240E-01
  1.59868E-05 -1.17850E-01
  1.86513E-05 -1.33751E-01
  2.13158E-05 -1.48968E-01
  2.34474E-05 -1.60773E-01
  2.66447E-05 -1.78011E-01
  3.19737E-05 -2.05798E-01
  3.73026E-05 -2.32654E-01
  4.26316E-05 -2.58687E-01
  4.79605E-05 -2.83923E-01
  5.32894E-05 -3.08354E-01
  5.86184E-05 -3.31976E-01
  6.39473E-05 -3.54785E-01
  7.46052E-05 -3.98007E-01
  8.52631E-05 -4.38173E-01
  9.59210E-05 -4.75519E-01
  1.06579E-04 -5.10317E-01
  1.17237E-04 -5.42839E-01
  1.33224E-04 -5.87915E-01
  1.49210E-04 -6.29218E-01
  1.59868E-04 -6.54974E-01
  1.86513E-04 -7.14255E-01
  2.13158E-04 -7.42020E-01
  2.34474E-04 -6.86682E-01
  2.66447E-04 -6.14332E-01
  3.19737E-04 -5.15274E-01
  3.73026E-04 -4.35726E-01
  4.26316E-04 -3.70188E-01
  4.79605E-04 -3.15093E-01
  5.32894E-04 -2.68017E-01
  5.86184E-04 -2.27241E-01
  6.39473E-04 -1.91517E-01
  7.46052E-04 -1.31712E-01
  8.52631E-04 -8.34799E-02
  9.59210E-04 -4.36498E-02
  1.06579E-03 -1.01695E-02
  1.17237E-03  1.83772E-02
  1.33224E-03  5.40113E-02
  1.49210E-03  8.30326E-02
  1.59868E-03  9.94901E-02
  1.86513E-03  1.32918E-01
  2.13158E-03  1.57960E-01
  2.34474E-03  1.73684E-01
  2.66447E-03  1.91745E-01
  3.19737E-03  2.11782E-01
  3.73026E-03  2.23742E-01
  4.26316E-03  2.30388E-01
  4.79605E-03  2.33806E-01
  5.32894E-03  2.35041E-01
  5.86184E-03  2.35071E-01
  6.39473E-03  2.33905E-01
  7.46052E-03  2.29470E-01
  8.52631E-03  2.23619E-01
  9.59210E-03  2.17228E-01
  1.06579E-02  2.10727E-01
  1.17237E-02  2.04331E-01
  1.33224E-02  1.95153E-01
  1.49210E-02  1.86589E-01
  1.59868E-02  1.81233E-01
  1.86513E-02  1.69027E-01
  2.13158E-02  1.58335E-01
  2.34474E-02  1.50716E-01
  2.66447E-02  1.40597E-01
  3.19737E-02  1.26517E-01
  3.73026E-02  1.15070E-01
  4.26316E-02  1.05570E-01
  4.79605E-02  9.75514E-02
  5.32894E-02  9.06852E-02
  5.86184E-02  8.47347E-02
  6.39473E-02  7.95246E-02
  7.46052E-02  7.08252E-02
  8.52631E-02  6.38430E-02
  9.59210E-02  5.81099E-02
  1.06579E-01  5.33156E-02
  1.17237E-01  4.92459E-02
  1.33224E-01  4.41770E-02
  1.49210E-01  4.00454E-02
  1.59868E-01  3.76918E-02
  1.86513E-01  3.28579E-02
  2.13158E-01  2.91235E-02
  2.34474E-01  2.67016E-02
  2.66447E-01  2.37542E-02
  3.19737E-01  2.01078E-02
  3.73026E-01  1.74942E-02
  4.26316E-01  1.55468E-02
  4.79605E-01  1.40530E-02
  5.32894E-01  1.28808E-02
  5.86184E-01  1.19444E-02
  6.39473E-01  1.11854E-02
  7.46052E-01  1.00468E-02
  8.52631E-01  9.25336E-03
  9.59210E-01  8.68613E-03
  1.06579E+00  8.51286E-03
  1.17237E+00  8.51286E-03
  1.33224E+00  8.51286E-03
  1.49210E+00  8.51286E-03
  1.59868E+00  8.51286E-03
  1.86513E+00  8.51286E-03
  2.13158E+00  8.51286E-03
  2.34474E+00  8.51286E-03
  2.66447E+00  8.51286E-03
  3.19737E+00  8.51286E-03
  3.73026E+00  8.51286E-03
  4.26316E+00  8.51286E-03
  4.79605E+00  8.51286E-03
  5.32894E+00  8.51286E-03
  5.86184E+00  8.51286E-03
  6.39473E+00  8.51286E-03
  7.46052E+00  8.51286E-03
  8.52631E+00  8.51286E-03
  9.59210E+00  8.51286E-03
  1.06579E+01  8.51286E-03
  1.17237E+01  8.51286E-03
  1.33224E+01  8.51286E-03
  1.49210E+01  8.51286E-03
  1.59868E+01  8.51286E-03
  1.86513E+01  8.51286E-03
  2.13158E+01  8.51286E-03
  2.34474E+01  8.51286E-03
  2.66447E+01  8.51286E-03
  3.19737E+01  8.51286E-03
  3.73026E+01  8.51286E-03
  4.26316E+01  8.51286E-03
  4.79605E+01  8.51286E-03
  5.32894E+01  8.51286E-03
  5.86184E+01  8.51286E-03
  6.39473E+01  8.51286E-03
  7.46052E+01  8.51286E-03
  8.52631E+01  8.51286E-03
  9.59210E+01  8.51286E-03
  1.06579E+02  8.51286E-03


==> anc/colstop/sbethe/sdbase/shcor-58.tab <==
# Atomic number = 58   (Ce)   Projectile: proton
#
#  S(0) =  5.734598E+01
#  I(0) =  1.532098E+01 a.u. =  4.169051E+02 eV
#  D(0) =  7.904766E-01
#
#        Z =  5.80000E+01
#    EXPOT =  4.52166E+02 eV
#       S0 =  5.73460E+01
#   1-S0/Z =  1.12760E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  8.39690E-02
#    P( 2) = -1.98170E-01
#    P( 3) =  1.71270E-01
#    P( 4) = -5.59360E-02
#    P( 5) =  8.20670E-03
#    P( 6) = -4.85570E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -3.03599E-03
  1.17237E-06 -3.69857E-03
  1.33224E-06 -4.75736E-03
  1.49210E-06 -5.88017E-03
  1.59868E-06 -6.65822E-03
  1.86513E-06 -8.68666E-03
  2.13158E-06 -1.08084E-02
  2.34474E-06 -1.25565E-02
  2.66447E-06 -1.52412E-02
  3.19737E-06 -1.98252E-02
  3.73026E-06 -2.44778E-02
  4.26316E-06 -2.91429E-02
  4.79605E-06 -3.37814E-02
  5.32894E-06 -3.83666E-02
  5.86184E-06 -4.28799E-02
  6.39473E-06 -4.73099E-02
  7.46052E-06 -5.58976E-02
  8.52631E-06 -6.41158E-02
  9.59210E-06 -7.19803E-02
  1.06579E-05 -7.95218E-02
  1.17237E-05 -8.67754E-02
  1.33224E-05 -9.71883E-02
  1.49210E-05 -1.07131E-01
  1.59868E-05 -1.13542E-01
  1.86513E-05 -1.28957E-01
  2.13158E-05 -1.43690E-01
  2.34474E-05 -1.55106E-01
  2.66447E-05 -1.71755E-01
  3.19737E-05 -1.98548E-01
  3.73026E-05 -2.24415E-01
  4.26316E-05 -2.49487E-01
  4.79605E-05 -2.73806E-01
  5.32894E-05 -2.97378E-01
  5.86184E-05 -3.20202E-01
  6.39473E-05 -3.42278E-01
  7.46052E-05 -3.84220E-01
  8.52631E-05 -4.23328E-01
  9.59210E-05 -4.59804E-01
  1.06579E-04 -4.93884E-01
  1.17237E-04 -5.25809E-01
  1.33224E-04 -5.70166E-01
  1.49210E-04 -6.10902E-01
  1.59868E-04 -6.36345E-01
  1.86513E-04 -6.94999E-01
  2.13158E-04 -7.42172E-01
  2.34474E-04 -6.86559E-01
  2.66447E-04 -6.13890E-01
  3.19737E-04 -5.14474E-01
  3.73026E-04 -4.34722E-01
  4.26316E-04 -3.69095E-01
  4.79605E-04 -3.13999E-01
  5.32894E-04 -2.66980E-01
  5.86184E-04 -2.26314E-01
  6.39473E-04 -1.90729E-01
  7.46052E-04 -1.31269E-01
  8.52631E-04 -8.34058E-02
  9.59210E-04 -4.39400E-02
  1.06579E-03 -1.07934E-02
  1.17237E-03  1.74534E-02
  1.33224E-03  5.27237E-02
  1.49210E-03  8.14817E-02
  1.59868E-03  9.77989E-02
  1.86513E-03  1.31040E-01
  2.13158E-03  1.56055E-01
  2.34474E-03  1.71809E-01
  2.66447E-03  1.90026E-01
  3.19737E-03  2.10417E-01
  3.73026E-03  2.22767E-01
  4.26316E-03  2.29785E-01
  4.79605E-03  2.33538E-01
  5.32894E-03  2.35057E-01
  5.86184E-03  2.35063E-01
  6.39473E-03  2.34125E-01
  7.46052E-03  2.30062E-01
  8.52631E-03  2.24490E-01
  9.59210E-03  2.18308E-01
  1.06579E-02  2.11962E-01
  1.17237E-02  2.05683E-01
  1.33224E-02  1.96627E-01
  1.49210E-02  1.88139E-01
  1.59868E-02  1.82817E-01
  1.86513E-02  1.70653E-01
  2.13158E-02  1.59965E-01
  2.34474E-02  1.52333E-01
  2.66447E-02  1.42180E-01
  3.19737E-02  1.28026E-01
  3.73026E-02  1.16498E-01
  4.26316E-02  1.06920E-01
  4.79605E-02  9.88278E-02
  5.32894E-02  9.18939E-02
  5.86184E-02  8.58816E-02
  6.39473E-02  8.06151E-02
  7.46052E-02  7.18178E-02
  8.52631E-02  6.47541E-02
  9.59210E-02  5.89525E-02
  1.06579E-01  5.41002E-02
  1.17237E-01  4.99809E-02
  1.33224E-01  4.48500E-02
  1.49210E-01  4.06681E-02
  1.59868E-01  3.82860E-02
  1.86513E-01  3.33944E-02
  2.13158E-01  2.96167E-02
  2.34474E-01  2.71674E-02
  2.66447E-01  2.41880E-02
  3.19737E-01  2.05046E-02
  3.73026E-01  1.78671E-02
  4.26316E-01  1.59041E-02
  4.79605E-01  1.44000E-02
  5.32894E-01  1.32214E-02
  5.86184E-01  1.22809E-02
  6.39473E-01  1.15197E-02
  7.46052E-01  1.03804E-02
  8.52631E-01  9.58910E-03
  9.59210E-01  9.02567E-03
  1.06579E+00  8.85413E-03
  1.17237E+00  8.85413E-03
  1.33224E+00  8.85413E-03
  1.49210E+00  8.85413E-03
  1.59868E+00  8.85413E-03
  1.86513E+00  8.85413E-03
  2.13158E+00  8.85413E-03
  2.34474E+00  8.85413E-03
  2.66447E+00  8.85413E-03
  3.19737E+00  8.85413E-03
  3.73026E+00  8.85413E-03
  4.26316E+00  8.85413E-03
  4.79605E+00  8.85413E-03
  5.32894E+00  8.85413E-03
  5.86184E+00  8.85413E-03
  6.39473E+00  8.85413E-03
  7.46052E+00  8.85413E-03
  8.52631E+00  8.85413E-03
  9.59210E+00  8.85413E-03
  1.06579E+01  8.85413E-03
  1.17237E+01  8.85413E-03
  1.33224E+01  8.85413E-03
  1.49210E+01  8.85413E-03
  1.59868E+01  8.85413E-03
  1.86513E+01  8.85413E-03
  2.13158E+01  8.85413E-03
  2.34474E+01  8.85413E-03
  2.66447E+01  8.85413E-03
  3.19737E+01  8.85413E-03
  3.73026E+01  8.85413E-03
  4.26316E+01  8.85413E-03
  4.79605E+01  8.85413E-03
  5.32894E+01  8.85413E-03
  5.86184E+01  8.85413E-03
  6.39473E+01  8.85413E-03
  7.46052E+01  8.85413E-03
  8.52631E+01  8.85413E-03
  9.59210E+01  8.85413E-03
  1.06579E+02  8.85413E-03


==> anc/colstop/sbethe/sdbase/shcor-59.tab <==
# Atomic number = 59   (Pr)   Projectile: proton
#
#  S(0) =  5.830656E+01
#  I(0) =  1.563309E+01 a.u. =  4.253980E+02 eV
#  D(0) =  9.124602E-01
#
#        Z =  5.90000E+01
#    EXPOT =  4.62563E+02 eV
#       S0 =  5.83066E+01
#   1-S0/Z =  1.17530E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  8.59510E-02
#    P( 2) = -2.02290E-01
#    P( 3) =  1.74220E-01
#    P( 4) = -5.66750E-02
#    P( 5) =  8.24010E-03
#    P( 6) = -4.79980E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.91355E-03
  1.17237E-06 -3.54322E-03
  1.33224E-06 -4.55037E-03
  1.49210E-06 -5.61918E-03
  1.59868E-06 -6.36009E-03
  1.86513E-06 -8.29234E-03
  2.13158E-06 -1.03142E-02
  2.34474E-06 -1.19805E-02
  2.66447E-06 -1.45408E-02
  3.19737E-06 -1.89159E-02
  3.73026E-06 -2.33624E-02
  4.26316E-06 -2.78279E-02
  4.79605E-06 -3.22753E-02
  5.32894E-06 -3.66790E-02
  5.86184E-06 -4.10207E-02
  6.39473E-06 -4.52884E-02
  7.46052E-06 -5.35778E-02
  8.52631E-06 -6.15276E-02
  9.59210E-06 -6.91470E-02
  1.06579E-05 -7.64615E-02
  1.17237E-05 -8.35019E-02
  1.33224E-05 -9.36130E-02
  1.49210E-05 -1.03270E-01
  1.59868E-05 -1.09495E-01
  1.86513E-05 -1.24456E-01
  2.13158E-05 -1.38740E-01
  2.34474E-05 -1.49796E-01
  2.66447E-05 -1.65899E-01
  3.19737E-05 -1.91770E-01
  3.73026E-05 -2.16712E-01
  4.26316E-05 -2.40876E-01
  4.79605E-05 -2.64320E-01
  5.32894E-05 -2.87063E-01
  5.86184E-05 -3.09110E-01
  6.39473E-05 -3.30463E-01
  7.46052E-05 -3.71120E-01
  8.52631E-05 -4.09145E-01
  9.59210E-05 -4.44711E-01
  1.06579E-04 -4.78023E-01
  1.17237E-04 -5.09297E-01
  1.33224E-04 -5.52848E-01
  1.49210E-04 -5.92933E-01
  1.59868E-04 -6.18008E-01
  1.86513E-04 -6.75905E-01
  2.13158E-04 -7.28269E-01
  2.34474E-04 -6.87396E-01
  2.66447E-04 -6.14286E-01
  3.19737E-04 -5.14336E-01
  3.73026E-04 -4.34233E-01
  4.26316E-04 -3.68389E-01
  4.79605E-04 -3.13181E-01
  5.32894E-04 -2.66134E-01
  5.86184E-04 -2.25492E-01
  6.39473E-04 -1.89984E-01
  7.46052E-04 -1.30762E-01
  8.52631E-04 -8.32018E-02
  9.59210E-04 -4.40583E-02
  1.06579E-03 -1.12335E-02
  1.17237E-03  1.67217E-02
  1.33224E-03  5.16101E-02
  1.49210E-03  8.00650E-02
  1.59868E-03  9.62355E-02
  1.86513E-03  1.29194E-01
  2.13158E-03  1.54096E-01
  2.34474E-03  1.69836E-01
  2.66447E-03  1.88129E-01
  3.19737E-03  2.08753E-01
  3.73026E-03  2.21384E-01
  4.26316E-03  2.28725E-01
  4.79605E-03  2.32758E-01
  5.32894E-03  2.34529E-01
  5.86184E-03  2.34643E-01
  6.39473E-03  2.33904E-01
  7.46052E-03  2.30170E-01
  8.52631E-03  2.24848E-01
  9.59210E-03  2.18855E-01
  1.06579E-02  2.12653E-01
  1.17237E-02  2.06481E-01
  1.33224E-02  1.97539E-01
  1.49210E-02  1.89125E-01
  1.59868E-02  1.83836E-01
  1.86513E-02  1.71717E-01
  2.13158E-02  1.61041E-01
  2.34474E-02  1.53404E-01
  2.66447E-02  1.43230E-01
  3.19737E-02  1.29022E-01
  3.73026E-02  1.17434E-01
  4.26316E-02  1.07796E-01
  4.79605E-02  9.96466E-02
  5.32894E-02  9.26604E-02
  5.86184E-02  8.66002E-02
  6.39473E-02  8.12903E-02
  7.46052E-02  7.24173E-02
  8.52631E-02  6.52906E-02
  9.59210E-02  5.94362E-02
  1.06579E-01  5.45393E-02
  1.17237E-01  5.03819E-02
  1.33224E-01  4.52036E-02
  1.49210E-01  4.09834E-02
  1.59868E-01  3.85796E-02
  1.86513E-01  3.36444E-02
  2.13158E-01  2.98340E-02
  2.34474E-01  2.73643E-02
  2.66447E-01  2.43612E-02
  3.19737E-01  2.06506E-02
  3.73026E-01  1.79960E-02
  4.26316E-01  1.60220E-02
  4.79605E-01  1.45109E-02
  5.32894E-01  1.33280E-02
  5.86184E-01  1.23852E-02
  6.39473E-01  1.16230E-02
  7.46052E-01  1.04842E-02
  8.52631E-01  9.69565E-03
  9.59210E-01  9.13603E-03
  1.06579E+00  8.96612E-03
  1.17237E+00  8.96612E-03
  1.33224E+00  8.96612E-03
  1.49210E+00  8.96612E-03
  1.59868E+00  8.96612E-03
  1.86513E+00  8.96612E-03
  2.13158E+00  8.96612E-03
  2.34474E+00  8.96612E-03
  2.66447E+00  8.96612E-03
  3.19737E+00  8.96612E-03
  3.73026E+00  8.96612E-03
  4.26316E+00  8.96612E-03
  4.79605E+00  8.96612E-03
  5.32894E+00  8.96612E-03
  5.86184E+00  8.96612E-03
  6.39473E+00  8.96612E-03
  7.46052E+00  8.96612E-03
  8.52631E+00  8.96612E-03
  9.59210E+00  8.96612E-03
  1.06579E+01  8.96612E-03
  1.17237E+01  8.96612E-03
  1.33224E+01  8.96612E-03
  1.49210E+01  8.96612E-03
  1.59868E+01  8.96612E-03
  1.86513E+01  8.96612E-03
  2.13158E+01  8.96612E-03
  2.34474E+01  8.96612E-03
  2.66447E+01  8.96612E-03
  3.19737E+01  8.96612E-03
  3.73026E+01  8.96612E-03
  4.26316E+01  8.96612E-03
  4.79605E+01  8.96612E-03
  5.32894E+01  8.96612E-03
  5.86184E+01  8.96612E-03
  6.39473E+01  8.96612E-03
  7.46052E+01  8.96612E-03
  8.52631E+01  8.96612E-03
  9.59210E+01  8.96612E-03
  1.06579E+02  8.96612E-03


==> anc/colstop/sbethe/sdbase/shcor-60.tab <==
# Atomic number = 60   (Nd)   Projectile: proton
#
#  S(0) =  5.926626E+01
#  I(0) =  1.595555E+01 a.u. =  4.341726E+02 eV
#  D(0) =  1.118597E+00
#
#        Z =  6.00000E+01
#    EXPOT =  4.72985E+02 eV
#       S0 =  5.92663E+01
#   1-S0/Z =  1.22290E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  9.02790E-02
#    P( 2) = -2.11090E-01
#    P( 3) =  1.81230E-01
#    P( 4) = -5.91030E-02
#    P( 5) =  8.60990E-03
#    P( 6) = -5.00140E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.84336E-03
  1.17237E-06 -3.44096E-03
  1.33224E-06 -4.39777E-03
  1.49210E-06 -5.41403E-03
  1.59868E-06 -6.11888E-03
  1.86513E-06 -7.95814E-03
  2.13158E-06 -9.88396E-03
  2.34474E-06 -1.14720E-02
  2.66447E-06 -1.39134E-02
  3.19737E-06 -1.80900E-02
  3.73026E-06 -2.23411E-02
  4.26316E-06 -2.66173E-02
  4.79605E-06 -3.08835E-02
  5.32894E-06 -3.51146E-02
  5.86184E-06 -3.92928E-02
  6.39473E-06 -4.34066E-02
  7.46052E-06 -5.14130E-02
  8.52631E-06 -5.91071E-02
  9.59210E-06 -6.64941E-02
  1.06579E-05 -7.35938E-02
  1.17237E-05 -8.04319E-02
  1.33224E-05 -9.02588E-02
  1.49210E-05 -9.96460E-02
  1.59868E-05 -1.05696E-01
  1.86513E-05 -1.20231E-01
  2.13158E-05 -1.34095E-01
  2.34474E-05 -1.44815E-01
  2.66447E-05 -1.60410E-01
  3.19737E-05 -1.85421E-01
  3.73026E-05 -2.09498E-01
  4.26316E-05 -2.32809E-01
  4.79605E-05 -2.55426E-01
  5.32894E-05 -2.77376E-01
  5.86184E-05 -2.98673E-01
  6.39473E-05 -3.19322E-01
  7.46052E-05 -3.58714E-01
  8.52631E-05 -3.95654E-01
  9.59210E-05 -4.30291E-01
  1.06579E-04 -4.62810E-01
  1.17237E-04 -4.93403E-01
  1.33224E-04 -5.36095E-01
  1.49210E-04 -5.75473E-01
  1.59868E-04 -6.00139E-01
  1.86513E-04 -6.57185E-01
  2.13158E-04 -7.08871E-01
  2.34474E-04 -6.88002E-01
  2.66447E-04 -6.14353E-01
  3.19737E-04 -5.13723E-01
  3.73026E-04 -4.33139E-01
  4.26316E-04 -3.66967E-01
  4.79605E-04 -3.11543E-01
  5.32894E-04 -2.64373E-01
  5.86184E-04 -2.23685E-01
  6.39473E-04 -1.88183E-01
  7.46052E-04 -1.29086E-01
  8.52631E-04 -8.17540E-02
  9.59210E-04 -4.28786E-02
  1.06579E-03 -1.03327E-02
  1.17237E-03  1.73453E-02
  1.33224E-03  5.18628E-02
  1.49210E-03  8.00100E-02
  1.59868E-03  9.59941E-02
  1.86513E-03  1.28641E-01
  2.13158E-03  1.53355E-01
  2.34474E-03  1.69022E-01
  2.66447E-03  1.87296E-01
  3.19737E-03  2.08083E-01
  3.73026E-03  2.20918E-01
  4.26316E-03  2.28507E-01
  4.79605E-03  2.32779E-01
  5.32894E-03  2.34767E-01
  5.86184E-03  2.35113E-01
  6.39473E-03  2.34543E-01
  7.46052E-03  2.31087E-01
  8.52631E-03  2.25978E-01
  9.59210E-03  2.20147E-01
  1.06579E-02  2.14067E-01
  1.17237E-02  2.07989E-01
  1.33224E-02  1.99144E-01
  1.49210E-02  1.90792E-01
  1.59868E-02  1.85531E-01
  1.86513E-02  1.73446E-01
  2.13158E-02  1.62771E-01
  2.34474E-02  1.55123E-01
  2.66447E-02  1.44917E-01
  3.19737E-02  1.30640E-01
  3.73026E-02  1.18976E-01
  4.26316E-02  1.09264E-01
  4.79605E-02  1.01044E-01
  5.32894E-02  9.39924E-02
  5.86184E-02  8.78722E-02
  6.39473E-02  8.25071E-02
  7.46052E-02  7.35376E-02
  8.52631E-02  6.63298E-02
  9.59210E-02  6.04068E-02
  1.06579E-01  5.54512E-02
  1.17237E-01  5.12435E-02
  1.33224E-01  4.60020E-02
  1.49210E-01  4.17301E-02
  1.59868E-01  3.92970E-02
  1.86513E-01  3.43021E-02
  2.13158E-01  3.04466E-02
  2.34474E-01  2.79484E-02
  2.66447E-01  2.49118E-02
  3.19737E-01  2.11626E-02
  3.73026E-01  1.84831E-02
  4.26316E-01  1.64929E-02
  4.79605E-01  1.49715E-02
  5.32894E-01  1.37821E-02
  5.86184E-01  1.28356E-02
  6.39473E-01  1.20715E-02
  7.46052E-01  1.09330E-02
  8.52631E-01  1.01479E-02
  9.59210E-01  9.59342E-03
  1.06579E+00  9.42576E-03
  1.17237E+00  9.42576E-03
  1.33224E+00  9.42576E-03
  1.49210E+00  9.42576E-03
  1.59868E+00  9.42576E-03
  1.86513E+00  9.42576E-03
  2.13158E+00  9.42576E-03
  2.34474E+00  9.42576E-03
  2.66447E+00  9.42576E-03
  3.19737E+00  9.42576E-03
  3.73026E+00  9.42576E-03
  4.26316E+00  9.42576E-03
  4.79605E+00  9.42576E-03
  5.32894E+00  9.42576E-03
  5.86184E+00  9.42576E-03
  6.39473E+00  9.42576E-03
  7.46052E+00  9.42576E-03
  8.52631E+00  9.42576E-03
  9.59210E+00  9.42576E-03
  1.06579E+01  9.42576E-03
  1.17237E+01  9.42576E-03
  1.33224E+01  9.42576E-03
  1.49210E+01  9.42576E-03
  1.59868E+01  9.42576E-03
  1.86513E+01  9.42576E-03
  2.13158E+01  9.42576E-03
  2.34474E+01  9.42576E-03
  2.66447E+01  9.42576E-03
  3.19737E+01  9.42576E-03
  3.73026E+01  9.42576E-03
  4.26316E+01  9.42576E-03
  4.79605E+01  9.42576E-03
  5.32894E+01  9.42576E-03
  5.86184E+01  9.42576E-03
  6.39473E+01  9.42576E-03
  7.46052E+01  9.42576E-03
  8.52631E+01  9.42576E-03
  9.59210E+01  9.42576E-03
  1.06579E+02  9.42576E-03


==> anc/colstop/sbethe/sdbase/shcor-61.tab <==
# Atomic number = 61   (Pm)   Projectile: proton
#
#  S(0) =  6.022546E+01
#  I(0) =  1.628671E+01 a.u. =  4.431840E+02 eV
#  D(0) =  1.323872E+00
#
#        Z =  6.10000E+01
#    EXPOT =  4.83694E+02 eV
#       S0 =  6.02255E+01
#   1-S0/Z =  1.26970E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  9.36660E-02
#    P( 2) = -2.18120E-01
#    P( 3) =  1.86870E-01
#    P( 4) = -6.09840E-02
#    P( 5) =  8.86930E-03
#    P( 6) = -5.11290E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.80571E-03
  1.17237E-06 -3.37284E-03
  1.33224E-06 -4.28174E-03
  1.49210E-06 -5.24794E-03
  1.59868E-06 -5.91846E-03
  1.86513E-06 -7.66929E-03
  2.13158E-06 -9.50394E-03
  2.34474E-06 -1.10177E-02
  2.66447E-06 -1.33466E-02
  3.19737E-06 -1.73353E-02
  3.73026E-06 -2.14013E-02
  4.26316E-06 -2.54980E-02
  4.79605E-06 -2.95919E-02
  5.32894E-06 -3.36589E-02
  5.86184E-06 -3.76817E-02
  6.39473E-06 -4.16482E-02
  7.46052E-06 -4.93834E-02
  8.52631E-06 -5.68338E-02
  9.59210E-06 -6.39990E-02
  1.06579E-05 -7.08941E-02
  1.17237E-05 -7.75401E-02
  1.33224E-05 -8.70968E-02
  1.49210E-05 -9.62290E-02
  1.59868E-05 -1.02114E-01
  1.86513E-05 -1.16248E-01
  2.13158E-05 -1.29717E-01
  2.34474E-05 -1.40122E-01
  2.66447E-05 -1.55242E-01
  3.19737E-05 -1.79453E-01
  3.73026E-05 -2.02723E-01
  4.26316E-05 -2.25233E-01
  4.79605E-05 -2.47067E-01
  5.32894E-05 -2.68265E-01
  5.86184E-05 -2.88844E-01
  6.39473E-05 -3.08815E-01
  7.46052E-05 -3.46974E-01
  8.52631E-05 -3.82840E-01
  9.59210E-05 -4.16550E-01
  1.06579E-04 -4.48265E-01
  1.17237E-04 -4.78158E-01
  1.33224E-04 -5.19960E-01
  1.49210E-04 -5.58593E-01
  1.59868E-04 -5.82827E-01
  1.86513E-04 -6.38955E-01
  2.13158E-04 -6.89897E-01
  2.34474E-04 -6.89117E-01
  2.66447E-04 -6.14854E-01
  3.19737E-04 -5.13421E-01
  3.73026E-04 -4.32246E-01
  4.26316E-04 -3.65641E-01
  4.79605E-04 -3.09914E-01
  5.32894E-04 -2.62539E-01
  5.86184E-04 -2.21724E-01
  6.39473E-04 -1.86155E-01
  7.46052E-04 -1.27080E-01
  8.52631E-04 -7.98800E-02
  9.59210E-04 -4.12144E-02
  1.06579E-03 -8.89992E-03
  1.17237E-03  1.85340E-02
  1.33224E-03  5.27033E-02
  1.49210E-03  8.05298E-02
  1.59868E-03  9.63399E-02
  1.86513E-03  1.28619E-01
  2.13158E-03  1.53105E-01
  2.34474E-03  1.68664E-01
  2.66447E-03  1.86867E-01
  3.19737E-03  2.07681E-01
  3.73026E-03  2.20699E-01
  4.26316E-03  2.28456E-01
  4.79605E-03  2.32920E-01
  5.32894E-03  2.35095E-01
  5.86184E-03  2.35957E-01
  6.39473E-03  2.35513E-01
  7.46052E-03  2.32277E-01
  8.52631E-03  2.27343E-01
  9.59210E-03  2.21647E-01
  1.06579E-02  2.15670E-01
  1.17237E-02  2.09669E-01
  1.33224E-02  2.00904E-01
  1.49210E-02  1.92601E-01
  1.59868E-02  1.87358E-01
  1.86513E-02  1.75291E-01
  2.13158E-02  1.64607E-01
  2.34474E-02  1.56938E-01
  2.66447E-02  1.46691E-01
  3.19737E-02  1.32332E-01
  3.73026E-02  1.20582E-01
  4.26316E-02  1.10786E-01
  4.79605E-02  1.02489E-01
  5.32894E-02  9.53666E-02
  5.86184E-02  8.91812E-02
  6.39473E-02  8.37567E-02
  7.46052E-02  7.46831E-02
  8.52631E-02  6.73879E-02
  9.59210E-02  6.13907E-02
  1.06579E-01  5.63718E-02
  1.17237E-01  5.21094E-02
  1.33224E-01  4.67989E-02
  1.49210E-01  4.24703E-02
  1.59868E-01  4.00047E-02
  1.86513E-01  3.49431E-02
  2.13158E-01  3.10364E-02
  2.34474E-01  2.85053E-02
  2.66447E-01  2.54293E-02
  3.19737E-01  2.16329E-02
  3.73026E-01  1.89212E-02
  4.26316E-01  1.69085E-02
  4.79605E-01  1.53710E-02
  5.32894E-01  1.41701E-02
  5.86184E-01  1.32153E-02
  6.39473E-01  1.24453E-02
  7.46052E-01  1.12999E-02
  8.52631E-01  1.05120E-02
  9.59210E-01  9.95729E-03
  1.06579E+00  9.79001E-03
  1.17237E+00  9.79001E-03
  1.33224E+00  9.79001E-03
  1.49210E+00  9.79001E-03
  1.59868E+00  9.79001E-03
  1.86513E+00  9.79001E-03
  2.13158E+00  9.79001E-03
  2.34474E+00  9.79001E-03
  2.66447E+00  9.79001E-03
  3.19737E+00  9.79001E-03
  3.73026E+00  9.79001E-03
  4.26316E+00  9.79001E-03
  4.79605E+00  9.79001E-03
  5.32894E+00  9.79001E-03
  5.86184E+00  9.79001E-03
  6.39473E+00  9.79001E-03
  7.46052E+00  9.79001E-03
  8.52631E+00  9.79001E-03
  9.59210E+00  9.79001E-03
  1.06579E+01  9.79001E-03
  1.17237E+01  9.79001E-03
  1.33224E+01  9.79001E-03
  1.49210E+01  9.79001E-03
  1.59868E+01  9.79001E-03
  1.86513E+01  9.79001E-03
  2.13158E+01  9.79001E-03
  2.34474E+01  9.79001E-03
  2.66447E+01  9.79001E-03
  3.19737E+01  9.79001E-03
  3.73026E+01  9.79001E-03
  4.26316E+01  9.79001E-03
  4.79605E+01  9.79001E-03
  5.32894E+01  9.79001E-03
  5.86184E+01  9.79001E-03
  6.39473E+01  9.79001E-03
  7.46052E+01  9.79001E-03
  8.52631E+01  9.79001E-03
  9.59210E+01  9.79001E-03
  1.06579E+02  9.79001E-03


==> anc/colstop/sbethe/sdbase/shcor-62.tab <==
# Atomic number = 62   (Sm)   Projectile: proton
#
#  S(0) =  6.118435E+01
#  I(0) =  1.662539E+01 a.u. =  4.523999E+02 eV
#  D(0) =  1.484570E+00
#
#        Z =  6.20000E+01
#    EXPOT =  4.94819E+02 eV
#       S0 =  6.11843E+01
#   1-S0/Z =  1.31560E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  9.41360E-02
#    P( 2) = -2.18920E-01
#    P( 3) =  1.87210E-01
#    P( 4) = -6.07250E-02
#    P( 5) =  8.71240E-03
#    P( 6) = -4.90930E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.80382E-03
  1.17237E-06 -3.34258E-03
  1.33224E-06 -4.20664E-03
  1.49210E-06 -5.12586E-03
  1.59868E-06 -5.76412E-03
  1.86513E-06 -7.43172E-03
  2.13158E-06 -9.18051E-03
  2.34474E-06 -1.06244E-02
  2.66447E-06 -1.28472E-02
  3.19737E-06 -1.66585E-02
  3.73026E-06 -2.05494E-02
  4.26316E-06 -2.44758E-02
  4.79605E-06 -2.84059E-02
  5.32894E-06 -3.23164E-02
  5.86184E-06 -3.61905E-02
  6.39473E-06 -4.00161E-02
  7.46052E-06 -4.74914E-02
  8.52631E-06 -5.47079E-02
  9.59210E-06 -6.16603E-02
  1.06579E-05 -6.83590E-02
  1.17237E-05 -7.48217E-02
  1.33224E-05 -8.41216E-02
  1.49210E-05 -9.30102E-02
  1.59868E-05 -9.87396E-02
  1.86513E-05 -1.12493E-01
  2.13158E-05 -1.25591E-01
  2.34474E-05 -1.35700E-01
  2.66447E-05 -1.50375E-01
  3.19737E-05 -1.73837E-01
  3.73026E-05 -1.96353E-01
  4.26316E-05 -2.18113E-01
  4.79605E-05 -2.39211E-01
  5.32894E-05 -2.59695E-01
  5.86184E-05 -2.79590E-01
  6.39473E-05 -2.98911E-01
  7.46052E-05 -3.35877E-01
  8.52631E-05 -3.70693E-01
  9.59210E-05 -4.03485E-01
  1.06579E-04 -4.34396E-01
  1.17237E-04 -4.63585E-01
  1.33224E-04 -5.04478E-01
  1.49210E-04 -5.42345E-01
  1.59868E-04 -5.66130E-01
  1.86513E-04 -6.21296E-01
  2.13158E-04 -6.71445E-01
  2.34474E-04 -6.91101E-01
  2.66447E-04 -6.16165E-01
  3.19737E-04 -5.13835E-01
  3.73026E-04 -4.31972E-01
  4.26316E-04 -3.64845E-01
  4.79605E-04 -3.08726E-01
  5.32894E-04 -2.61068E-01
  5.86184E-04 -2.20056E-01
  6.39473E-04 -1.84360E-01
  7.46052E-04 -1.25192E-01
  8.52631E-04 -7.80416E-02
  9.59210E-04 -3.95118E-02
  1.06579E-03 -7.38195E-03
  1.17237E-03  1.98449E-02
  1.33224E-03  5.36906E-02
  1.49210E-03  8.12217E-02
  1.59868E-03  9.68509E-02
  1.86513E-03  1.28765E-01
  2.13158E-03  1.52991E-01
  2.34474E-03  1.68401E-01
  2.66447E-03  1.86470E-01
  3.19737E-03  2.07262E-01
  3.73026E-03  2.20344E-01
  4.26316E-03  2.28241E-01
  4.79605E-03  2.32857E-01
  5.32894E-03  2.35180E-01
  5.86184E-03  2.36071E-01
  6.39473E-03  2.35758E-01
  7.46052E-03  2.32761E-01
  8.52631E-03  2.28022E-01
  9.59210E-03  2.22480E-01
  1.06579E-02  2.16622E-01
  1.17237E-02  2.10711E-01
  1.33224E-02  2.02043E-01
  1.49210E-02  1.93802E-01
  1.59868E-02  1.88588E-01
  1.86513E-02  1.76558E-01
  2.13158E-02  1.65881E-01
  2.34474E-02  1.58205E-01
  2.66447E-02  1.47936E-01
  3.19737E-02  1.33523E-01
  3.73026E-02  1.21713E-01
  4.26316E-02  1.11859E-01
  4.79605E-02  1.03506E-01
  5.32894E-02  9.63320E-02
  5.86184E-02  9.00994E-02
  6.39473E-02  8.46316E-02
  7.46052E-02  7.54820E-02
  8.52631E-02  6.81227E-02
  9.59210E-02  6.20711E-02
  1.06579E-01  5.70054E-02
  1.17237E-01  5.27024E-02
  1.33224E-01  4.73403E-02
  1.49210E-01  4.29688E-02
  1.59868E-01  4.04785E-02
  1.86513E-01  3.53652E-02
  2.13158E-01  3.14178E-02
  2.34474E-01  2.88599E-02
  2.66447E-01  2.57509E-02
  3.19737E-01  2.19128E-02
  3.73026E-01  1.91705E-02
  4.26316E-01  1.71345E-02
  4.79605E-01  1.55788E-02
  5.32894E-01  1.43631E-02
  5.86184E-01  1.33963E-02
  6.39473E-01  1.26164E-02
  7.46052E-01  1.14554E-02
  8.52631E-01  1.06560E-02
  9.59210E-01  1.00926E-02
  1.06579E+00  9.92247E-03
  1.17237E+00  9.92247E-03
  1.33224E+00  9.92247E-03
  1.49210E+00  9.92247E-03
  1.59868E+00  9.92247E-03
  1.86513E+00  9.92247E-03
  2.13158E+00  9.92247E-03
  2.34474E+00  9.92247E-03
  2.66447E+00  9.92247E-03
  3.19737E+00  9.92247E-03
  3.73026E+00  9.92247E-03
  4.26316E+00  9.92247E-03
  4.79605E+00  9.92247E-03
  5.32894E+00  9.92247E-03
  5.86184E+00  9.92247E-03
  6.39473E+00  9.92247E-03
  7.46052E+00  9.92247E-03
  8.52631E+00  9.92247E-03
  9.59210E+00  9.92247E-03
  1.06579E+01  9.92247E-03
  1.17237E+01  9.92247E-03
  1.33224E+01  9.92247E-03
  1.49210E+01  9.92247E-03
  1.59868E+01  9.92247E-03
  1.86513E+01  9.92247E-03
  2.13158E+01  9.92247E-03
  2.34474E+01  9.92247E-03
  2.66447E+01  9.92247E-03
  3.19737E+01  9.92247E-03
  3.73026E+01  9.92247E-03
  4.26316E+01  9.92247E-03
  4.79605E+01  9.92247E-03
  5.32894E+01  9.92247E-03
  5.86184E+01  9.92247E-03
  6.39473E+01  9.92247E-03
  7.46052E+01  9.92247E-03
  8.52631E+01  9.92247E-03
  9.59210E+01  9.92247E-03
  1.06579E+02  9.92247E-03


==> anc/colstop/sbethe/sdbase/shcor-63.tab <==
# Atomic number = 63   (Eu)   Projectile: proton
#
#  S(0) =  6.214303E+01
#  I(0) =  1.697074E+01 a.u. =  4.617974E+02 eV
#  D(0) =  1.683169E+00
#
#        Z =  6.30000E+01
#    EXPOT =  5.06000E+02 eV
#       S0 =  6.21430E+01
#   1-S0/Z =  1.36030E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.04710E-01
#    P( 2) = -2.40950E-01
#    P( 3) =  2.05020E-01
#    P( 4) = -6.74200E-02
#    P( 5) =  9.89860E-03
#    P( 6) = -5.71600E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.81312E-03
  1.17237E-06 -3.32590E-03
  1.33224E-06 -4.14858E-03
  1.49210E-06 -5.02420E-03
  1.59868E-06 -5.63242E-03
  1.86513E-06 -7.22234E-03
  2.13158E-06 -8.89075E-03
  2.34474E-06 -1.02690E-02
  2.66447E-06 -1.23921E-02
  3.19737E-06 -1.60362E-02
  3.73026E-06 -1.97616E-02
  4.26316E-06 -2.35264E-02
  4.79605E-06 -2.73006E-02
  5.32894E-06 -3.10618E-02
  5.86184E-06 -3.47936E-02
  6.39473E-06 -3.84839E-02
  7.46052E-06 -4.57096E-02
  8.52631E-06 -5.27011E-02
  9.59210E-06 -5.94487E-02
  1.06579E-05 -6.59588E-02
  1.17237E-05 -7.22461E-02
  1.33224E-05 -8.12996E-02
  1.49210E-05 -8.99570E-02
  1.59868E-05 -9.55378E-02
  1.86513E-05 -1.08932E-01
  2.13158E-05 -1.21680E-01
  2.34474E-05 -1.31510E-01
  2.66447E-05 -1.45769E-01
  3.19737E-05 -1.68531E-01
  3.73026E-05 -1.90341E-01
  4.26316E-05 -2.11398E-01
  4.79605E-05 -2.31803E-01
  5.32894E-05 -2.51613E-01
  5.86184E-05 -2.70858E-01
  6.39473E-05 -2.89558E-01
  7.46052E-05 -3.25375E-01
  8.52631E-05 -3.59170E-01
  9.59210E-05 -3.91059E-01
  1.06579E-04 -4.21175E-01
  1.17237E-04 -4.49660E-01
  1.33224E-04 -4.89640E-01
  1.49210E-04 -5.26729E-01
  1.59868E-04 -5.50055E-01
  1.86513E-04 -6.04230E-01
  2.13158E-04 -6.53555E-01
  2.34474E-04 -6.90221E-01
  2.66447E-04 -6.17615E-01
  3.19737E-04 -5.14307E-01
  3.73026E-04 -4.31682E-01
  4.26316E-04 -3.63954E-01
  4.79605E-04 -3.07371E-01
  5.32894E-04 -2.59358E-01
  5.86184E-04 -2.18083E-01
  6.39473E-04 -1.82200E-01
  7.46052E-04 -1.22827E-01
  8.52631E-04 -7.56342E-02
  9.59210E-04 -3.71712E-02
  1.06579E-03 -5.16740E-03
  1.17237E-03  2.18925E-02
  1.33224E-03  5.54586E-02
  1.49210E-03  8.27187E-02
  1.59868E-03  9.81752E-02
  1.86513E-03  1.29707E-01
  2.13158E-03  1.53643E-01
  2.34474E-03  1.68885E-01
  2.66447E-03  1.86804E-01
  3.19737E-03  2.07484E-01
  3.73026E-03  2.20578E-01
  4.26316E-03  2.28582E-01
  4.79605E-03  2.33300E-01
  5.32894E-03  2.35741E-01
  5.86184E-03  2.36697E-01
  6.39473E-03  2.36502E-01
  7.46052E-03  2.33705E-01
  8.52631E-03  2.29128E-01
  9.59210E-03  2.23716E-01
  1.06579E-02  2.17962E-01
  1.17237E-02  2.12136E-01
  1.33224E-02  2.03562E-01
  1.49210E-02  1.95385E-01
  1.59868E-02  1.90202E-01
  1.86513E-02  1.78216E-01
  2.13158E-02  1.67551E-01
  2.34474E-02  1.59870E-01
  2.66447E-02  1.49577E-01
  3.19737E-02  1.35102E-01
  3.73026E-02  1.23219E-01
  4.26316E-02  1.13290E-01
  4.79605E-02  1.04864E-01
  5.32894E-02  9.76219E-02
  5.86184E-02  9.13259E-02
  6.39473E-02  8.57997E-02
  7.46052E-02  7.65478E-02
  8.52631E-02  6.91030E-02
  9.59210E-02  6.29798E-02
  1.06579E-01  5.78540E-02
  1.17237E-01  5.35006E-02
  1.33224E-01  4.80769E-02
  1.49210E-01  4.36574E-02
  1.59868E-01  4.11409E-02
  1.86513E-01  3.59781E-02
  2.13158E-01  3.19978E-02
  2.34474E-01  2.94222E-02
  2.66447E-01  2.62967E-02
  3.19737E-01  2.24491E-02
  3.73026E-01  1.97109E-02
  4.26316E-01  1.76867E-02
  4.79605E-01  1.61472E-02
  5.32894E-01  1.49504E-02
  5.86184E-01  1.40038E-02
  6.39473E-01  1.32447E-02
  7.46052E-01  1.21257E-02
  8.52631E-01  1.13672E-02
  9.59210E-01  1.08428E-02
  1.06579E+00  1.06870E-02
  1.17237E+00  1.06870E-02
  1.33224E+00  1.06870E-02
  1.49210E+00  1.06870E-02
  1.59868E+00  1.06870E-02
  1.86513E+00  1.06870E-02
  2.13158E+00  1.06870E-02
  2.34474E+00  1.06870E-02
  2.66447E+00  1.06870E-02
  3.19737E+00  1.06870E-02
  3.73026E+00  1.06870E-02
  4.26316E+00  1.06870E-02
  4.79605E+00  1.06870E-02
  5.32894E+00  1.06870E-02
  5.86184E+00  1.06870E-02
  6.39473E+00  1.06870E-02
  7.46052E+00  1.06870E-02
  8.52631E+00  1.06870E-02
  9.59210E+00  1.06870E-02
  1.06579E+01  1.06870E-02
  1.17237E+01  1.06870E-02
  1.33224E+01  1.06870E-02
  1.49210E+01  1.06870E-02
  1.59868E+01  1.06870E-02
  1.86513E+01  1.06870E-02
  2.13158E+01  1.06870E-02
  2.34474E+01  1.06870E-02
  2.66447E+01  1.06870E-02
  3.19737E+01  1.06870E-02
  3.73026E+01  1.06870E-02
  4.26316E+01  1.06870E-02
  4.79605E+01  1.06870E-02
  5.32894E+01  1.06870E-02
  5.86184E+01  1.06870E-02
  6.39473E+01  1.06870E-02
  7.46052E+01  1.06870E-02
  8.52631E+01  1.06870E-02
  9.59210E+01  1.06870E-02
  1.06579E+02  1.06870E-02


==> anc/colstop/sbethe/sdbase/shcor-64.tab <==
# Atomic number = 64   (Gd)   Projectile: proton
#
#  S(0) =  6.311123E+01
#  I(0) =  1.731231E+01 a.u. =  4.710920E+02 eV
#  D(0) =  1.738109E+00
#
#        Z =  6.40000E+01
#    EXPOT =  5.17059E+02 eV
#       S0 =  6.31112E+01
#   1-S0/Z =  1.38870E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.10680E-01
#    P( 2) = -2.53930E-01
#    P( 3) =  2.15870E-01
#    P( 4) = -7.15300E-02
#    P( 5) =  1.06170E-02
#    P( 6) = -6.19050E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.82413E-03
  1.17237E-06 -3.31262E-03
  1.33224E-06 -4.09648E-03
  1.49210E-06 -4.93117E-03
  1.59868E-06 -5.51122E-03
  1.86513E-06 -7.02849E-03
  2.13158E-06 -8.62203E-03
  2.34474E-06 -9.93939E-03
  2.66447E-06 -1.19702E-02
  3.19737E-06 -1.54598E-02
  3.73026E-06 -1.90322E-02
  4.26316E-06 -2.26476E-02
  4.79605E-06 -2.62773E-02
  5.32894E-06 -2.98999E-02
  5.86184E-06 -3.34993E-02
  6.39473E-06 -3.70638E-02
  7.46052E-06 -4.40563E-02
  8.52631E-06 -5.08373E-02
  9.59210E-06 -5.73937E-02
  1.06579E-05 -6.37280E-02
  1.17237E-05 -6.98516E-02
  1.33224E-05 -7.86765E-02
  1.49210E-05 -8.71194E-02
  1.59868E-05 -9.25628E-02
  1.86513E-05 -1.05625E-01
  2.13158E-05 -1.18050E-01
  2.34474E-05 -1.27624E-01
  2.66447E-05 -1.41497E-01
  3.19737E-05 -1.63613E-01
  3.73026E-05 -1.84769E-01
  4.26316E-05 -2.05171E-01
  4.79605E-05 -2.24928E-01
  5.32894E-05 -2.44103E-01
  5.86184E-05 -2.62734E-01
  6.39473E-05 -2.80842E-01
  7.46052E-05 -3.15558E-01
  8.52631E-05 -3.48364E-01
  9.59210E-05 -3.79374E-01
  1.06579E-04 -4.08708E-01
  1.17237E-04 -4.36498E-01
  1.33224E-04 -4.75572E-01
  1.49210E-04 -5.11886E-01
  1.59868E-04 -5.34751E-01
  1.86513E-04 -5.87931E-01
  2.13158E-04 -6.36424E-01
  2.34474E-04 -6.72511E-01
  2.66447E-04 -6.19693E-01
  3.19737E-04 -5.15363E-01
  3.73026E-04 -4.31920E-01
  4.26316E-04 -3.63543E-01
  4.79605E-04 -3.06442E-01
  5.32894E-04 -2.58020E-01
  5.86184E-04 -2.16432E-01
  6.39473E-04 -1.80312E-01
  7.46052E-04 -1.20641E-01
  8.52631E-04 -7.33315E-02
  9.59210E-04 -3.48605E-02
  1.06579E-03 -2.93723E-03
  1.17237E-03  2.39978E-02
  1.33224E-03  5.73442E-02
  1.49210E-03  8.43475E-02
  1.59868E-03  9.96443E-02
  1.86513E-03  1.30813E-01
  2.13158E-03  1.54469E-01
  2.34474E-03  1.69527E-01
  2.66447E-03  1.87237E-01
  3.19737E-03  2.07759E-01
  3.73026E-03  2.20831E-01
  4.26316E-03  2.28870E-01
  4.79605E-03  2.33675E-01
  5.32894E-03  2.36208E-01
  5.86184E-03  2.36943E-01
  6.39473E-03  2.36865E-01
  7.46052E-03  2.34271E-01
  8.52631E-03  2.29861E-01
  9.59210E-03  2.24585E-01
  1.06579E-02  2.18941E-01
  1.17237E-02  2.13203E-01
  1.33224E-02  2.04729E-01
  1.49210E-02  1.96624E-01
  1.59868E-02  1.91476E-01
  1.86513E-02  1.79546E-01
  2.13158E-02  1.68906E-01
  2.34474E-02  1.61230E-01
  2.66447E-02  1.50928E-01
  3.19737E-02  1.36416E-01
  3.73026E-02  1.24482E-01
  4.26316E-02  1.14496E-01
  4.79605E-02  1.06016E-01
  5.32894E-02  9.87193E-02
  5.86184E-02  9.23727E-02
  6.39473E-02  8.67992E-02
  7.46052E-02  7.74626E-02
  8.52631E-02  6.99452E-02
  9.59210E-02  6.37598E-02
  1.06579E-01  5.85807E-02
  1.17237E-01  5.41811E-02
  1.33224E-01  4.86995E-02
  1.49210E-01  4.42326E-02
  1.59868E-01  4.16894E-02
  1.86513E-01  3.64727E-02
  2.13158E-01  3.24526E-02
  2.34474E-01  2.98525E-02
  2.66447E-01  2.66991E-02
  3.19737E-01  2.28217E-02
  3.73026E-01  2.00670E-02
  4.26316E-01  1.80346E-02
  4.79605E-01  1.64923E-02
  5.32894E-01  1.52961E-02
  5.86184E-01  1.43525E-02
  6.39473E-01  1.35981E-02
  7.46052E-01  1.24914E-02
  8.52631E-01  1.17472E-02
  9.59210E-01  1.12379E-02
  1.06579E+00  1.10880E-02
  1.17237E+00  1.10880E-02
  1.33224E+00  1.10880E-02
  1.49210E+00  1.10880E-02
  1.59868E+00  1.10880E-02
  1.86513E+00  1.10880E-02
  2.13158E+00  1.10880E-02
  2.34474E+00  1.10880E-02
  2.66447E+00  1.10880E-02
  3.19737E+00  1.10880E-02
  3.73026E+00  1.10880E-02
  4.26316E+00  1.10880E-02
  4.79605E+00  1.10880E-02
  5.32894E+00  1.10880E-02
  5.86184E+00  1.10880E-02
  6.39473E+00  1.10880E-02
  7.46052E+00  1.10880E-02
  8.52631E+00  1.10880E-02
  9.59210E+00  1.10880E-02
  1.06579E+01  1.10880E-02
  1.17237E+01  1.10880E-02
  1.33224E+01  1.10880E-02
  1.49210E+01  1.10880E-02
  1.59868E+01  1.10880E-02
  1.86513E+01  1.10880E-02
  2.13158E+01  1.10880E-02
  2.34474E+01  1.10880E-02
  2.66447E+01  1.10880E-02
  3.19737E+01  1.10880E-02
  3.73026E+01  1.10880E-02
  4.26316E+01  1.10880E-02
  4.79605E+01  1.10880E-02
  5.32894E+01  1.10880E-02
  5.86184E+01  1.10880E-02
  6.39473E+01  1.10880E-02
  7.46052E+01  1.10880E-02
  8.52631E+01  1.10880E-02
  9.59210E+01  1.10880E-02
  1.06579E+02  1.10880E-02


==> anc/colstop/sbethe/sdbase/shcor-65.tab <==
# Atomic number = 65   (Tb)   Projectile: proton
#
#  S(0) =  6.407874E+01
#  I(0) =  1.766010E+01 a.u. =  4.805558E+02 eV
#  D(0) =  1.776668E+00
#
#        Z =  6.50000E+01
#    EXPOT =  5.28412E+02 eV
#       S0 =  6.40788E+01
#   1-S0/Z =  1.41730E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.12620E-01
#    P( 2) = -2.58410E-01
#    P( 3) =  2.19690E-01
#    P( 4) = -7.28120E-02
#    P( 5) =  1.07840E-02
#    P( 6) = -6.24420E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.83950E-03
  1.17237E-06 -3.30632E-03
  1.33224E-06 -4.05504E-03
  1.49210E-06 -4.85226E-03
  1.59868E-06 -5.40635E-03
  1.86513E-06 -6.85630E-03
  2.13158E-06 -8.38004E-03
  2.34474E-06 -9.64038E-03
  2.66447E-06 -1.15845E-02
  3.19737E-06 -1.49282E-02
  3.73026E-06 -1.83557E-02
  4.26316E-06 -2.18290E-02
  4.79605E-06 -2.53208E-02
  5.32894E-06 -2.88105E-02
  5.86184E-06 -3.22827E-02
  6.39473E-06 -3.57259E-02
  7.46052E-06 -4.24933E-02
  8.52631E-06 -4.90706E-02
  9.59210E-06 -5.54418E-02
  1.06579E-05 -6.16059E-02
  1.17237E-05 -6.75715E-02
  1.33224E-05 -7.61761E-02
  1.49210E-05 -8.44134E-02
  1.59868E-05 -8.97252E-02
  1.86513E-05 -1.02471E-01
  2.13158E-05 -1.14588E-01
  2.34474E-05 -1.23920E-01
  2.66447E-05 -1.37430E-01
  3.19737E-05 -1.58937E-01
  3.73026E-05 -1.79480E-01
  4.26316E-05 -1.99267E-01
  4.79605E-05 -2.18414E-01
  5.32894E-05 -2.36990E-01
  5.86184E-05 -2.55038E-01
  6.39473E-05 -2.72584E-01
  7.46052E-05 -3.06245E-01
  8.52631E-05 -3.38095E-01
  9.59210E-05 -3.68247E-01
  1.06579E-04 -3.96815E-01
  1.17237E-04 -4.23919E-01
  1.33224E-04 -4.62092E-01
  1.49210E-04 -4.97629E-01
  1.59868E-04 -5.20033E-01
  1.86513E-04 -5.72207E-01
  2.13158E-04 -6.19851E-01
  2.34474E-04 -6.55345E-01
  2.66447E-04 -6.22380E-01
  3.19737E-04 -5.16980E-01
  3.73026E-04 -4.32670E-01
  4.26316E-04 -3.63586E-01
  4.79605E-04 -3.05910E-01
  5.32894E-04 -2.57027E-01
  5.86184E-04 -2.15068E-01
  6.39473E-04 -1.78661E-01
  7.46052E-04 -1.18599E-01
  8.52631E-04 -7.10899E-02
  9.59210E-04 -3.25484E-02
  1.06579E-03 -6.40262E-04
  1.17237E-03  2.62246E-02
  1.33224E-03  5.93939E-02
  1.49210E-03  8.61811E-02
  1.59868E-03  1.01335E-01
  1.86513E-03  1.32160E-01
  2.13158E-03  1.55508E-01
  2.34474E-03  1.70386E-01
  2.66447E-03  1.87881E-01
  3.19737E-03  2.08192E-01
  3.73026E-03  2.21189E-01
  4.26316E-03  2.29229E-01
  4.79605E-03  2.34078E-01
  5.32894E-03  2.36673E-01
  5.86184E-03  2.38051E-01
  6.39473E-03  2.38000E-01
  7.46052E-03  2.35481E-01
  8.52631E-03  2.31148E-01
  9.59210E-03  2.25937E-01
  1.06579E-02  2.20346E-01
  1.17237E-02  2.14648E-01
  1.33224E-02  2.06217E-01
  1.49210E-02  1.98135E-01
  1.59868E-02  1.92994E-01
  1.86513E-02  1.81066E-01
  2.13158E-02  1.70409E-01
  2.34474E-02  1.62712E-01
  2.66447E-02  1.52372E-01
  3.19737E-02  1.37787E-01
  3.73026E-02  1.25779E-01
  4.26316E-02  1.15723E-01
  4.79605E-02  1.07177E-01
  5.32894E-02  9.98204E-02
  5.86184E-02  9.34184E-02
  6.39473E-02  8.77942E-02
  7.46052E-02  7.83685E-02
  8.52631E-02  7.07758E-02
  9.59210E-02  6.45262E-02
  1.06579E-01  5.92917E-02
  1.17237E-01  5.48440E-02
  1.33224E-01  4.93012E-02
  1.49210E-01  4.47835E-02
  1.59868E-01  4.22109E-02
  1.86513E-01  3.69332E-02
  2.13158E-01  3.28653E-02
  2.34474E-01  3.02340E-02
  2.66447E-01  2.70425E-02
  3.19737E-01  2.31181E-02
  3.73026E-01  2.03299E-02
  4.26316E-01  1.82729E-02
  4.79605E-01  1.67120E-02
  5.32894E-01  1.55016E-02
  5.86184E-01  1.45470E-02
  6.39473E-01  1.37839E-02
  7.46052E-01  1.26649E-02
  8.52631E-01  1.19130E-02
  9.59210E-01  1.13988E-02
  1.06579E+00  1.12476E-02
  1.17237E+00  1.12476E-02
  1.33224E+00  1.12476E-02
  1.49210E+00  1.12476E-02
  1.59868E+00  1.12476E-02
  1.86513E+00  1.12476E-02
  2.13158E+00  1.12476E-02
  2.34474E+00  1.12476E-02
  2.66447E+00  1.12476E-02
  3.19737E+00  1.12476E-02
  3.73026E+00  1.12476E-02
  4.26316E+00  1.12476E-02
  4.79605E+00  1.12476E-02
  5.32894E+00  1.12476E-02
  5.86184E+00  1.12476E-02
  6.39473E+00  1.12476E-02
  7.46052E+00  1.12476E-02
  8.52631E+00  1.12476E-02
  9.59210E+00  1.12476E-02
  1.06579E+01  1.12476E-02
  1.17237E+01  1.12476E-02
  1.33224E+01  1.12476E-02
  1.49210E+01  1.12476E-02
  1.59868E+01  1.12476E-02
  1.86513E+01  1.12476E-02
  2.13158E+01  1.12476E-02
  2.34474E+01  1.12476E-02
  2.66447E+01  1.12476E-02
  3.19737E+01  1.12476E-02
  3.73026E+01  1.12476E-02
  4.26316E+01  1.12476E-02
  4.79605E+01  1.12476E-02
  5.32894E+01  1.12476E-02
  5.86184E+01  1.12476E-02
  6.39473E+01  1.12476E-02
  7.46052E+01  1.12476E-02
  8.52631E+01  1.12476E-02
  9.59210E+01  1.12476E-02
  1.06579E+02  1.12476E-02


==> anc/colstop/sbethe/sdbase/shcor-66.tab <==
# Atomic number = 66   (Dy)   Projectile: proton
#
#  S(0) =  6.504555E+01
#  I(0) =  1.801368E+01 a.u. =  4.901772E+02 eV
#  D(0) =  1.843414E+00
#
#        Z =  6.60000E+01
#    EXPOT =  5.39867E+02 eV
#       S0 =  6.50456E+01
#   1-S0/Z =  1.44610E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.20510E-01
#    P( 2) = -2.75050E-01
#    P( 3) =  2.33320E-01
#    P( 4) = -7.79560E-02
#    P( 5) =  1.16900E-02
#    P( 6) = -6.85030E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.85655E-03
  1.17237E-06 -3.30438E-03
  1.33224E-06 -4.02171E-03
  1.49210E-06 -4.78498E-03
  1.59868E-06 -5.31536E-03
  1.86513E-06 -6.70323E-03
  2.13158E-06 -8.16212E-03
  2.34474E-06 -9.36920E-03
  2.66447E-06 -1.12319E-02
  3.19737E-06 -1.44382E-02
  3.73026E-06 -1.77283E-02
  4.26316E-06 -2.10663E-02
  4.79605E-06 -2.44262E-02
  5.32894E-06 -2.77887E-02
  5.86184E-06 -3.11387E-02
  6.39473E-06 -3.44650E-02
  7.46052E-06 -4.10147E-02
  8.52631E-06 -4.73949E-02
  9.59210E-06 -5.35864E-02
  1.06579E-05 -5.95857E-02
  1.17237E-05 -6.53982E-02
  1.33224E-05 -7.37907E-02
  1.49210E-05 -8.18304E-02
  1.59868E-05 -8.70163E-02
  1.86513E-05 -9.94603E-02
  2.13158E-05 -1.11287E-01
  2.34474E-05 -1.20389E-01
  2.66447E-05 -1.33557E-01
  3.19737E-05 -1.54491E-01
  3.73026E-05 -1.74458E-01
  4.26316E-05 -1.93667E-01
  4.79605E-05 -2.12240E-01
  5.32894E-05 -2.30251E-01
  5.86184E-05 -2.47747E-01
  6.39473E-05 -2.64758E-01
  7.46052E-05 -2.97410E-01
  8.52631E-05 -3.28339E-01
  9.59210E-05 -3.57659E-01
  1.06579E-04 -3.85478E-01
  1.17237E-04 -4.11908E-01
  1.33224E-04 -4.49189E-01
  1.49210E-04 -4.83954E-01
  1.59868E-04 -5.05896E-01
  1.86513E-04 -5.57060E-01
  2.13158E-04 -6.03849E-01
  2.34474E-04 -6.38737E-01
  2.66447E-04 -6.25331E-01
  3.19737E-04 -5.18826E-01
  3.73026E-04 -4.33609E-01
  4.26316E-04 -3.63772E-01
  4.79605E-04 -3.05475E-01
  5.32894E-04 -2.56080E-01
  5.86184E-04 -2.13705E-01
  6.39473E-04 -1.76961E-01
  7.46052E-04 -1.16421E-01
  8.52631E-04 -6.86298E-02
  9.59210E-04 -2.99467E-02
  1.06579E-03  1.99989E-03
  1.17237E-03  2.88377E-02
  1.33224E-03  6.18813E-02
  1.49210E-03  8.85075E-02
  1.59868E-03  1.03531E-01
  1.86513E-03  1.34040E-01
  2.13158E-03  1.57107E-01
  2.34474E-03  1.71778E-01
  2.66447E-03  1.89047E-01
  3.19737E-03  2.09104E-01
  3.73026E-03  2.21971E-01
  4.26316E-03  2.29998E-01
  4.79605E-03  2.34850E-01
  5.32894E-03  2.37479E-01
  5.86184E-03  2.38602E-01
  6.39473E-03  2.38631E-01
  7.46052E-03  2.36263E-01
  8.52631E-03  2.32060E-01
  9.59210E-03  2.26961E-01
  1.06579E-02  2.21462E-01
  1.17237E-02  2.15840E-01
  1.33224E-02  2.07496E-01
  1.49210E-02  1.99477E-01
  1.59868E-02  1.94367E-01
  1.86513E-02  1.82487E-01
  2.13158E-02  1.71849E-01
  2.34474E-02  1.64154E-01
  2.66447E-02  1.53802E-01
  3.19737E-02  1.39174E-01
  3.73026E-02  1.27110E-01
  4.26316E-02  1.16995E-01
  4.79605E-02  1.08390E-01
  5.32894E-02  1.00978E-01
  5.86184E-02  9.45232E-02
  6.39473E-02  8.88503E-02
  7.46052E-02  7.93379E-02
  8.52631E-02  7.16715E-02
  9.59210E-02  6.53595E-02
  1.06579E-01  6.00719E-02
  1.17237E-01  5.55789E-02
  1.33224E-01  4.99800E-02
  1.49210E-01  4.54174E-02
  1.59868E-01  4.28199E-02
  1.86513E-01  3.74932E-02
  2.13158E-01  3.33908E-02
  2.34474E-01  3.07393E-02
  2.66447E-01  2.75266E-02
  3.19737E-01  2.35830E-02
  3.73026E-01  2.07884E-02
  4.26316E-01  1.87325E-02
  4.79605E-01  1.71775E-02
  5.32894E-01  1.59759E-02
  5.86184E-01  1.50318E-02
  6.39473E-01  1.42804E-02
  7.46052E-01  1.31864E-02
  8.52631E-01  1.24600E-02
  9.59210E-01  1.19708E-02
  1.06579E+00  1.18290E-02
  1.17237E+00  1.18290E-02
  1.33224E+00  1.18290E-02
  1.49210E+00  1.18290E-02
  1.59868E+00  1.18290E-02
  1.86513E+00  1.18290E-02
  2.13158E+00  1.18290E-02
  2.34474E+00  1.18290E-02
  2.66447E+00  1.18290E-02
  3.19737E+00  1.18290E-02
  3.73026E+00  1.18290E-02
  4.26316E+00  1.18290E-02
  4.79605E+00  1.18290E-02
  5.32894E+00  1.18290E-02
  5.86184E+00  1.18290E-02
  6.39473E+00  1.18290E-02
  7.46052E+00  1.18290E-02
  8.52631E+00  1.18290E-02
  9.59210E+00  1.18290E-02
  1.06579E+01  1.18290E-02
  1.17237E+01  1.18290E-02
  1.33224E+01  1.18290E-02
  1.49210E+01  1.18290E-02
  1.59868E+01  1.18290E-02
  1.86513E+01  1.18290E-02
  2.13158E+01  1.18290E-02
  2.34474E+01  1.18290E-02
  2.66447E+01  1.18290E-02
  3.19737E+01  1.18290E-02
  3.73026E+01  1.18290E-02
  4.26316E+01  1.18290E-02
  4.79605E+01  1.18290E-02
  5.32894E+01  1.18290E-02
  5.86184E+01  1.18290E-02
  6.39473E+01  1.18290E-02
  7.46052E+01  1.18290E-02
  8.52631E+01  1.18290E-02
  9.59210E+01  1.18290E-02
  1.06579E+02  1.18290E-02


==> anc/colstop/sbethe/sdbase/shcor-67.tab <==
# Atomic number = 67   (Ho)   Projectile: proton
#
#  S(0) =  6.601166E+01
#  I(0) =  1.837271E+01 a.u. =  4.999469E+02 eV
#  D(0) =  1.912312E+00
#
#        Z =  6.70000E+01
#    EXPOT =  5.51519E+02 eV
#       S0 =  6.60117E+01
#   1-S0/Z =  1.47510E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.28120E-01
#    P( 2) = -2.91540E-01
#    P( 3) =  2.47120E-01
#    P( 4) = -8.32740E-02
#    P( 5) =  1.26480E-02
#    P( 6) = -7.50660E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.87196E-03
  1.17237E-06 -3.30340E-03
  1.33224E-06 -3.99300E-03
  1.49210E-06 -4.72573E-03
  1.59868E-06 -5.23457E-03
  1.86513E-06 -6.56556E-03
  2.13158E-06 -7.96441E-03
  2.34474E-06 -9.12192E-03
  2.66447E-06 -1.09086E-02
  3.19737E-06 -1.39855E-02
  3.73026E-06 -1.71456E-02
  4.26316E-06 -2.03550E-02
  4.79605E-06 -2.35893E-02
  5.32894E-06 -2.68299E-02
  5.86184E-06 -3.00625E-02
  6.39473E-06 -3.32763E-02
  7.46052E-06 -3.96160E-02
  8.52631E-06 -4.58050E-02
  9.59210E-06 -5.18223E-02
  1.06579E-05 -5.76618E-02
  1.17237E-05 -6.33263E-02
  1.33224E-05 -7.15136E-02
  1.49210E-05 -7.93631E-02
  1.59868E-05 -8.44281E-02
  1.86513E-05 -9.65831E-02
  2.13158E-05 -1.08132E-01
  2.34474E-05 -1.17016E-01
  2.66447E-05 -1.29860E-01
  3.19737E-05 -1.50254E-01
  3.73026E-05 -1.69678E-01
  4.26316E-05 -1.88343E-01
  4.79605E-05 -2.06376E-01
  5.32894E-05 -2.23854E-01
  5.86184E-05 -2.40827E-01
  6.39473E-05 -2.57330E-01
  7.46052E-05 -2.89019E-01
  8.52631E-05 -3.19063E-01
  9.59210E-05 -3.47577E-01
  1.06579E-04 -3.74666E-01
  1.17237E-04 -4.00435E-01
  1.33224E-04 -4.36840E-01
  1.49210E-04 -4.70840E-01
  1.59868E-04 -4.92323E-01
  1.86513E-04 -5.42480E-01
  2.13158E-04 -5.88411E-01
  2.34474E-04 -6.22692E-01
  2.66447E-04 -6.28734E-01
  3.19737E-04 -5.21100E-01
  3.73026E-04 -4.34940E-01
  4.26316E-04 -3.64314E-01
  4.79605E-04 -3.05354E-01
  5.32894E-04 -2.55409E-01
  5.86184E-04 -2.12573E-01
  6.39473E-04 -1.75447E-01
  7.46052E-04 -1.14350E-01
  8.52631E-04 -6.62043E-02
  9.59210E-04 -2.73210E-02
  1.06579E-03  4.72450E-03
  1.17237E-03  3.15829E-02
  1.33224E-03  6.45715E-02
  1.49210E-03  9.10662E-02
  1.59868E-03  1.05992E-01
  1.86513E-03  1.36205E-01
  2.13158E-03  1.59009E-01
  2.34474E-03  1.73485E-01
  2.66447E-03  1.90512E-01
  3.19737E-03  2.10305E-01
  3.73026E-03  2.23010E-01
  4.26316E-03  2.30964E-01
  4.79605E-03  2.35792E-01
  5.32894E-03  2.38427E-01
  5.86184E-03  2.39316E-01
  6.39473E-03  2.39395E-01
  7.46052E-03  2.37128E-01
  8.52631E-03  2.33021E-01
  9.59210E-03  2.28007E-01
  1.06579E-02  2.22581E-01
  1.17237E-02  2.17021E-01
  1.33224E-02  2.08750E-01
  1.49210E-02  2.00783E-01
  1.59868E-02  1.95700E-01
  1.86513E-02  1.83861E-01
  2.13158E-02  1.73240E-01
  2.34474E-02  1.65546E-01
  2.66447E-02  1.55181E-01
  3.19737E-02  1.40512E-01
  3.73026E-02  1.28394E-01
  4.26316E-02  1.18222E-01
  4.79605E-02  1.09560E-01
  5.32894E-02  1.02093E-01
  5.86184E-02  9.55864E-02
  6.39473E-02  8.98652E-02
  7.46052E-02  8.02665E-02
  8.52631E-02  7.25265E-02
  9.59210E-02  6.61515E-02
  1.06579E-01  6.08100E-02
  1.17237E-01  5.62707E-02
  1.33224E-01  5.06140E-02
  1.49210E-01  4.60047E-02
  1.59868E-01  4.33810E-02
  1.86513E-01  3.80025E-02
  2.13158E-01  3.38628E-02
  2.34474E-01  3.11890E-02
  2.66447E-01  2.79520E-02
  3.19737E-01  2.39850E-02
  3.73026E-01  2.11802E-02
  4.26316E-01  1.91224E-02
  4.79605E-01  1.75705E-02
  5.32894E-01  1.63752E-02
  5.86184E-01  1.54397E-02
  6.39473E-01  1.46981E-02
  7.46052E-01  1.36260E-02
  8.52631E-01  1.29227E-02
  9.59210E-01  1.24565E-02
  1.06579E+00  1.23233E-02
  1.17237E+00  1.23233E-02
  1.33224E+00  1.23233E-02
  1.49210E+00  1.23233E-02
  1.59868E+00  1.23233E-02
  1.86513E+00  1.23233E-02
  2.13158E+00  1.23233E-02
  2.34474E+00  1.23233E-02
  2.66447E+00  1.23233E-02
  3.19737E+00  1.23233E-02
  3.73026E+00  1.23233E-02
  4.26316E+00  1.23233E-02
  4.79605E+00  1.23233E-02
  5.32894E+00  1.23233E-02
  5.86184E+00  1.23233E-02
  6.39473E+00  1.23233E-02
  7.46052E+00  1.23233E-02
  8.52631E+00  1.23233E-02
  9.59210E+00  1.23233E-02
  1.06579E+01  1.23233E-02
  1.17237E+01  1.23233E-02
  1.33224E+01  1.23233E-02
  1.49210E+01  1.23233E-02
  1.59868E+01  1.23233E-02
  1.86513E+01  1.23233E-02
  2.13158E+01  1.23233E-02
  2.34474E+01  1.23233E-02
  2.66447E+01  1.23233E-02
  3.19737E+01  1.23233E-02
  3.73026E+01  1.23233E-02
  4.26316E+01  1.23233E-02
  4.79605E+01  1.23233E-02
  5.32894E+01  1.23233E-02
  5.86184E+01  1.23233E-02
  6.39473E+01  1.23233E-02
  7.46052E+01  1.23233E-02
  8.52631E+01  1.23233E-02
  9.59210E+01  1.23233E-02
  1.06579E+02  1.23233E-02


==> anc/colstop/sbethe/sdbase/shcor-68.tab <==
# Atomic number = 68   (Er)   Projectile: proton
#
#  S(0) =  6.697702E+01
#  I(0) =  1.873691E+01 a.u. =  5.098573E+02 eV
#  D(0) =  1.989010E+00
#
#        Z =  6.80000E+01
#    EXPOT =  5.63342E+02 eV
#       S0 =  6.69770E+01
#   1-S0/Z =  1.50440E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.35790E-01
#    P( 2) = -3.08080E-01
#    P( 3) =  2.60940E-01
#    P( 4) = -8.85800E-02
#    P( 5) =  1.36010E-02
#    P( 6) = -8.15530E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.88329E-03
  1.17237E-06 -3.30077E-03
  1.33224E-06 -3.96609E-03
  1.49210E-06 -4.67155E-03
  1.59868E-06 -5.16093E-03
  1.86513E-06 -6.43995E-03
  2.13158E-06 -7.78339E-03
  2.34474E-06 -8.89482E-03
  2.66447E-06 -1.06104E-02
  3.19737E-06 -1.35657E-02
  3.73026E-06 -1.66028E-02
  4.26316E-06 -1.96901E-02
  4.79605E-06 -2.28045E-02
  5.32894E-06 -2.59285E-02
  5.86184E-06 -2.90485E-02
  6.39473E-06 -3.21541E-02
  7.46052E-06 -3.82908E-02
  8.52631E-06 -4.42948E-02
  9.59210E-06 -5.01432E-02
  1.06579E-05 -5.58277E-02
  1.17237E-05 -6.13488E-02
  1.33224E-05 -6.93378E-02
  1.49210E-05 -7.70039E-02
  1.59868E-05 -8.19527E-02
  1.86513E-05 -9.38315E-02
  2.13158E-05 -1.05116E-01
  2.34474E-05 -1.13794E-01
  2.66447E-05 -1.26330E-01
  3.19737E-05 -1.46215E-01
  3.73026E-05 -1.65128E-01
  4.26316E-05 -1.83281E-01
  4.79605E-05 -2.00804E-01
  5.32894E-05 -2.17778E-01
  5.86184E-05 -2.34257E-01
  6.39473E-05 -2.50277E-01
  7.46052E-05 -2.81047E-01
  8.52631E-05 -3.10241E-01
  9.59210E-05 -3.37976E-01
  1.06579E-04 -3.64357E-01
  1.17237E-04 -3.89481E-01
  1.33224E-04 -4.25025E-01
  1.49210E-04 -4.58270E-01
  1.59868E-04 -4.79300E-01
  1.86513E-04 -5.28456E-01
  2.13158E-04 -5.73531E-01
  2.34474E-04 -6.07203E-01
  2.66447E-04 -6.32533E-01
  3.19737E-04 -5.23755E-01
  3.73026E-04 -4.36631E-01
  4.26316E-04 -3.65184E-01
  4.79605E-04 -3.05530E-01
  5.32894E-04 -2.54992E-01
  5.86184E-04 -2.11661E-01
  6.39473E-04 -1.74120E-01
  7.46052E-04 -1.12391E-01
  8.52631E-04 -6.38199E-02
  9.59210E-04 -2.46668E-02
  1.06579E-03  7.53533E-03
  1.17237E-03  3.44608E-02
  1.33224E-03  6.74470E-02
  1.49210E-03  9.38645E-02
  1.59868E-03  1.08704E-01
  1.86513E-03  1.38671E-01
  2.13158E-03  1.61226E-01
  2.34474E-03  1.75498E-01
  2.66447E-03  1.92293E-01
  3.19737E-03  2.11789E-01
  3.73026E-03  2.24313E-01
  4.26316E-03  2.32155E-01
  4.79605E-03  2.36950E-01
  5.32894E-03  2.39571E-01
  5.86184E-03  2.41196E-01
  6.39473E-03  2.41227E-01
  7.46052E-03  2.38913E-01
  8.52631E-03  2.34793E-01
  9.59210E-03  2.29781E-01
  1.06579E-02  2.24363E-01
  1.17237E-02  2.18810E-01
  1.33224E-02  2.10547E-01
  1.49210E-02  2.02583E-01
  1.59868E-02  1.97498E-01
  1.86513E-02  1.85645E-01
  2.13158E-02  1.74997E-01
  2.34474E-02  1.67277E-01
  2.66447E-02  1.56867E-01
  3.19737E-02  1.42115E-01
  3.73026E-02  1.29914E-01
  4.26316E-02  1.19661E-01
  4.79605E-02  1.10924E-01
  5.32894E-02  1.03388E-01
  5.86184E-02  9.68178E-02
  6.39473E-02  9.10382E-02
  7.46052E-02  8.13370E-02
  8.52631E-02  7.35107E-02
  9.59210E-02  6.70629E-02
  1.06579E-01  6.16595E-02
  1.17237E-01  5.70673E-02
  1.33224E-01  5.13446E-02
  1.49210E-01  4.66821E-02
  1.59868E-01  4.40286E-02
  1.86513E-01  3.85908E-02
  2.13158E-01  3.44080E-02
  2.34474E-01  3.17081E-02
  2.66447E-01  2.84425E-02
  3.19737E-01  2.44463E-02
  3.73026E-01  2.16273E-02
  4.26316E-01  1.95642E-02
  4.79605E-01  1.80128E-02
  5.32894E-01  1.68219E-02
  5.86184E-01  1.58931E-02
  6.39473E-01  1.51599E-02
  7.46052E-01  1.41073E-02
  8.52631E-01  1.34251E-02
  9.59210E-01  1.29805E-02
  1.06579E+00  1.28555E-02
  1.17237E+00  1.28555E-02
  1.33224E+00  1.28555E-02
  1.49210E+00  1.28555E-02
  1.59868E+00  1.28555E-02
  1.86513E+00  1.28555E-02
  2.13158E+00  1.28555E-02
  2.34474E+00  1.28555E-02
  2.66447E+00  1.28555E-02
  3.19737E+00  1.28555E-02
  3.73026E+00  1.28555E-02
  4.26316E+00  1.28555E-02
  4.79605E+00  1.28555E-02
  5.32894E+00  1.28555E-02
  5.86184E+00  1.28555E-02
  6.39473E+00  1.28555E-02
  7.46052E+00  1.28555E-02
  8.52631E+00  1.28555E-02
  9.59210E+00  1.28555E-02
  1.06579E+01  1.28555E-02
  1.17237E+01  1.28555E-02
  1.33224E+01  1.28555E-02
  1.49210E+01  1.28555E-02
  1.59868E+01  1.28555E-02
  1.86513E+01  1.28555E-02
  2.13158E+01  1.28555E-02
  2.34474E+01  1.28555E-02
  2.66447E+01  1.28555E-02
  3.19737E+01  1.28555E-02
  3.73026E+01  1.28555E-02
  4.26316E+01  1.28555E-02
  4.79605E+01  1.28555E-02
  5.32894E+01  1.28555E-02
  5.86184E+01  1.28555E-02
  6.39473E+01  1.28555E-02
  7.46052E+01  1.28555E-02
  8.52631E+01  1.28555E-02
  9.59210E+01  1.28555E-02
  1.06579E+02  1.28555E-02


==> anc/colstop/sbethe/sdbase/shcor-69.tab <==
# Atomic number = 69   (Tm)   Projectile: proton
#
#  S(0) =  6.794163E+01
#  I(0) =  1.910605E+01 a.u. =  5.199021E+02 eV
#  D(0) =  2.037046E+00
#
#        Z =  6.90000E+01
#    EXPOT =  5.75479E+02 eV
#       S0 =  6.79416E+01
#   1-S0/Z =  1.53390E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.39930E-01
#    P( 2) = -3.17670E-01
#    P( 3) =  2.69380E-01
#    P( 4) = -9.18860E-02
#    P( 5) =  1.41920E-02
#    P( 6) = -8.54970E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.88836E-03
  1.17237E-06 -3.29401E-03
  1.33224E-06 -3.93817E-03
  1.49210E-06 -4.61935E-03
  1.59868E-06 -5.09122E-03
  1.86513E-06 -6.32288E-03
  2.13158E-06 -7.61525E-03
  2.34474E-06 -8.68393E-03
  2.66447E-06 -1.03331E-02
  3.19737E-06 -1.31742E-02
  3.73026E-06 -1.60951E-02
  4.26316E-06 -1.90664E-02
  4.79605E-06 -2.20665E-02
  5.32894E-06 -2.50789E-02
  5.86184E-06 -2.80909E-02
  6.39473E-06 -3.10922E-02
  7.46052E-06 -3.70333E-02
  8.52631E-06 -4.28581E-02
  9.59210E-06 -4.85428E-02
  1.06579E-05 -5.40769E-02
  1.17237E-05 -5.94587E-02
  1.33224E-05 -6.72557E-02
  1.49210E-05 -7.47450E-02
  1.59868E-05 -7.95821E-02
  1.86513E-05 -9.11960E-02
  2.13158E-05 -1.02229E-01
  2.34474E-05 -1.10710E-01
  2.66447E-05 -1.22955E-01
  3.19737E-05 -1.42358E-01
  3.73026E-05 -1.60788E-01
  4.26316E-05 -1.78458E-01
  4.79605E-05 -1.95500E-01
  5.32894E-05 -2.11997E-01
  5.86184E-05 -2.28008E-01
  6.39473E-05 -2.43571E-01
  7.46052E-05 -2.73465E-01
  8.52631E-05 -3.01844E-01
  9.59210E-05 -3.28829E-01
  1.06579E-04 -3.54522E-01
  1.17237E-04 -3.79019E-01
  1.33224E-04 -4.13719E-01
  1.49210E-04 -4.46222E-01
  1.59868E-04 -4.66803E-01
  1.86513E-04 -5.14969E-01
  2.13158E-04 -5.59194E-01
  2.34474E-04 -5.92260E-01
  2.66447E-04 -6.36975E-01
  3.19737E-04 -5.27047E-01
  3.73026E-04 -4.38942E-01
  4.26316E-04 -3.66655E-01
  4.79605E-04 -3.06277E-01
  5.32894E-04 -2.55122E-01
  5.86184E-04 -2.11260E-01
  6.39473E-04 -1.73271E-01
  7.46052E-04 -1.10837E-01
  8.52631E-04 -6.17816E-02
  9.59210E-04 -2.22995E-02
  1.06579E-03  1.01073E-02
  1.17237E-03  3.71507E-02
  1.33224E-03  7.01984E-02
  1.49210E-03  9.65759E-02
  1.59868E-03  1.11362E-01
  1.86513E-03  1.41134E-01
  2.13158E-03  1.63457E-01
  2.34474E-03  1.77556E-01
  2.66447E-03  1.94097E-01
  3.19737E-03  2.13275E-01
  3.73026E-03  2.25599E-01
  4.26316E-03  2.33338E-01
  4.79605E-03  2.38043E-01
  5.32894E-03  2.40626E-01
  5.86184E-03  2.41805E-01
  6.39473E-03  2.41879E-01
  7.46052E-03  2.39656E-01
  8.52631E-03  2.35625E-01
  9.59210E-03  2.30692E-01
  1.06579E-02  2.25342E-01
  1.17237E-02  2.19846E-01
  1.33224E-02  2.11651E-01
  1.49210E-02  2.03736E-01
  1.59868E-02  1.98676E-01
  1.86513E-02  1.86862E-01
  2.13158E-02  1.76232E-01
  2.34474E-02  1.68514E-01
  2.66447E-02  1.58096E-01
  3.19737E-02  1.43311E-01
  3.73026E-02  1.31065E-01
  4.26316E-02  1.20765E-01
  4.79605E-02  1.11979E-01
  5.32894E-02  1.04395E-01
  5.86184E-02  9.77806E-02
  6.39473E-02  9.19588E-02
  7.46052E-02  8.21812E-02
  8.52631E-02  7.42885E-02
  9.59210E-02  6.77828E-02
  1.06579E-01  6.23291E-02
  1.17237E-01  5.76927E-02
  1.33224E-01  5.19136E-02
  1.49210E-01  4.72040E-02
  1.59868E-01  4.45235E-02
  1.86513E-01  3.90296E-02
  2.13158E-01  3.48034E-02
  2.34474E-01  3.20758E-02
  2.66447E-01  2.87770E-02
  3.19737E-01  2.47416E-02
  3.73026E-01  2.18967E-02
  4.26316E-01  1.98164E-02
  4.79605E-01  1.82535E-02
  5.32894E-01  1.70551E-02
  5.86184E-01  1.61218E-02
  6.39473E-01  1.53861E-02
  7.46052E-01  1.43328E-02
  8.52631E-01  1.36535E-02
  9.59210E-01  1.32138E-02
  1.06579E+00  1.30910E-02
  1.17237E+00  1.30910E-02
  1.33224E+00  1.30910E-02
  1.49210E+00  1.30910E-02
  1.59868E+00  1.30910E-02
  1.86513E+00  1.30910E-02
  2.13158E+00  1.30910E-02
  2.34474E+00  1.30910E-02
  2.66447E+00  1.30910E-02
  3.19737E+00  1.30910E-02
  3.73026E+00  1.30910E-02
  4.26316E+00  1.30910E-02
  4.79605E+00  1.30910E-02
  5.32894E+00  1.30910E-02
  5.86184E+00  1.30910E-02
  6.39473E+00  1.30910E-02
  7.46052E+00  1.30910E-02
  8.52631E+00  1.30910E-02
  9.59210E+00  1.30910E-02
  1.06579E+01  1.30910E-02
  1.17237E+01  1.30910E-02
  1.33224E+01  1.30910E-02
  1.49210E+01  1.30910E-02
  1.59868E+01  1.30910E-02
  1.86513E+01  1.30910E-02
  2.13158E+01  1.30910E-02
  2.34474E+01  1.30910E-02
  2.66447E+01  1.30910E-02
  3.19737E+01  1.30910E-02
  3.73026E+01  1.30910E-02
  4.26316E+01  1.30910E-02
  4.79605E+01  1.30910E-02
  5.32894E+01  1.30910E-02
  5.86184E+01  1.30910E-02
  6.39473E+01  1.30910E-02
  7.46052E+01  1.30910E-02
  8.52631E+01  1.30910E-02
  9.59210E+01  1.30910E-02
  1.06579E+02  1.30910E-02


==> anc/colstop/sbethe/sdbase/shcor-70.tab <==
# Atomic number = 70   (Yb)   Projectile: proton
#
#  S(0) =  6.890482E+01
#  I(0) =  1.966080E+01 a.u. =  5.349976E+02 eV
#  D(0) =  2.140491E+00
#
#        Z =  7.00000E+01
#    EXPOT =  5.92988E+02 eV
#       S0 =  6.89048E+01
#   1-S0/Z =  1.56450E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.65690E-01
#    P( 2) = -3.71460E-01
#    P( 3) =  3.12940E-01
#    P( 4) = -1.08640E-01
#    P( 5) =  1.72780E-02
#    P( 6) = -1.07500E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -3.23788E-03
  1.17237E-06 -3.77515E-03
  1.33224E-06 -4.60674E-03
  1.49210E-06 -5.46185E-03
  1.59868E-06 -6.04198E-03
  1.86513E-06 -7.51844E-03
  2.13158E-06 -9.02177E-03
  2.34474E-06 -1.02378E-02
  2.66447E-06 -1.20774E-02
  3.19737E-06 -1.51684E-02
  3.73026E-06 -1.82728E-02
  4.26316E-06 -2.13751E-02
  4.79605E-06 -2.44635E-02
  5.32894E-06 -2.75283E-02
  5.86184E-06 -3.05618E-02
  6.39473E-06 -3.35580E-02
  7.46052E-06 -3.94216E-02
  8.52631E-06 -4.50965E-02
  9.59210E-06 -5.05751E-02
  1.06579E-05 -5.58591E-02
  1.17237E-05 -6.09565E-02
  1.33224E-05 -6.82782E-02
  1.49210E-05 -7.52501E-02
  1.59868E-05 -7.97258E-02
  1.86513E-05 -9.03993E-02
  2.13158E-05 -1.00465E-01
  2.34474E-05 -1.08166E-01
  2.66447E-05 -1.19250E-01
  3.19737E-05 -1.36766E-01
  3.73026E-05 -1.53399E-01
  4.26316E-05 -1.69370E-01
  4.79605E-05 -1.84812E-01
  5.32894E-05 -1.99807E-01
  5.86184E-05 -2.14408E-01
  6.39473E-05 -2.28650E-01
  7.46052E-05 -2.56142E-01
  8.52631E-05 -2.82412E-01
  9.59210E-05 -3.07546E-01
  1.06579E-04 -3.31613E-01
  1.17237E-04 -3.54681E-01
  1.33224E-04 -3.87550E-01
  1.49210E-04 -4.18534E-01
  1.59868E-04 -4.38246E-01
  1.86513E-04 -4.84632E-01
  2.13158E-04 -5.27505E-01
  2.34474E-04 -5.59715E-01
  2.66447E-04 -6.05165E-01
  3.19737E-04 -5.21145E-01
  3.73026E-04 -4.32271E-01
  4.26316E-04 -3.59458E-01
  4.79605E-04 -2.98721E-01
  5.32894E-04 -2.47321E-01
  5.86184E-04 -2.03303E-01
  6.39473E-04 -1.65216E-01
  7.46052E-04 -1.02736E-01
  8.52631E-04 -5.37552E-02
  9.59210E-04 -1.44288E-02
  1.06579E-03  1.77759E-02
  1.17237E-03  4.45841E-02
  1.33224E-03  7.72451E-02
  1.49210E-03  1.03232E-01
  1.59868E-03  1.17764E-01
  1.86513E-03  1.46947E-01
  2.13158E-03  1.68712E-01
  2.34474E-03  1.82413E-01
  2.66447E-03  1.98398E-01
  3.19737E-03  2.16755E-01
  3.73026E-03  2.28439E-01
  4.26316E-03  2.35688E-01
  4.79605E-03  2.40126E-01
  5.32894E-03  2.42561E-01
  5.86184E-03  2.42741E-01
  6.39473E-03  2.42908E-01
  7.46052E-03  2.40844E-01
  8.52631E-03  2.36952E-01
  9.59210E-03  2.32145E-01
  1.06579E-02  2.26907E-01
  1.17237E-02  2.21508E-01
  1.33224E-02  2.13433E-01
  1.49210E-02  2.05609E-01
  1.59868E-02  2.00596E-01
  1.86513E-02  1.88860E-01
  2.13158E-02  1.78266E-01
  2.34474E-02  1.70555E-01
  2.66447E-02  1.60122E-01
  3.19737E-02  1.45273E-01
  3.73026E-02  1.32939E-01
  4.26316E-02  1.22543E-01
  4.79605E-02  1.13661E-01
  5.32894E-02  1.05986E-01
  5.86184E-02  9.92852E-02
  6.39473E-02  9.33840E-02
  7.46052E-02  8.34672E-02
  8.52631E-02  7.54594E-02
  9.59210E-02  6.88594E-02
  1.06579E-01  6.33285E-02
  1.17237E-01  5.86295E-02
  1.33224E-01  5.27780E-02
  1.49210E-01  4.80167E-02
  1.59868E-01  4.53106E-02
  1.86513E-01  3.97768E-02
  2.13158E-01  3.55354E-02
  2.34474E-01  3.28079E-02
  2.66447E-01  2.95234E-02
  3.19737E-01  2.55357E-02
  3.73026E-01  2.27546E-02
  4.26316E-01  2.07455E-02
  4.79605E-01  1.92567E-02
  5.32894E-01  1.81328E-02
  5.86184E-01  1.72728E-02
  6.39473E-01  1.66086E-02
  7.46052E-01  1.56912E-02
  8.52631E-01  1.51376E-02
  9.59210E-01  1.48139E-02
  1.06579E+00  1.47330E-02
  1.17237E+00  1.47330E-02
  1.33224E+00  1.47330E-02
  1.49210E+00  1.47330E-02
  1.59868E+00  1.47330E-02
  1.86513E+00  1.47330E-02
  2.13158E+00  1.47330E-02
  2.34474E+00  1.47330E-02
  2.66447E+00  1.47330E-02
  3.19737E+00  1.47330E-02
  3.73026E+00  1.47330E-02
  4.26316E+00  1.47330E-02
  4.79605E+00  1.47330E-02
  5.32894E+00  1.47330E-02
  5.86184E+00  1.47330E-02
  6.39473E+00  1.47330E-02
  7.46052E+00  1.47330E-02
  8.52631E+00  1.47330E-02
  9.59210E+00  1.47330E-02
  1.06579E+01  1.47330E-02
  1.17237E+01  1.47330E-02
  1.33224E+01  1.47330E-02
  1.49210E+01  1.47330E-02
  1.59868E+01  1.47330E-02
  1.86513E+01  1.47330E-02
  2.13158E+01  1.47330E-02
  2.34474E+01  1.47330E-02
  2.66447E+01  1.47330E-02
  3.19737E+01  1.47330E-02
  3.73026E+01  1.47330E-02
  4.26316E+01  1.47330E-02
  4.79605E+01  1.47330E-02
  5.32894E+01  1.47330E-02
  5.86184E+01  1.47330E-02
  6.39473E+01  1.47330E-02
  7.46052E+01  1.47330E-02
  8.52631E+01  1.47330E-02
  9.59210E+01  1.47330E-02
  1.06579E+02  1.47330E-02


==> anc/colstop/sbethe/sdbase/shcor-71.tab <==
# Atomic number = 71   (Lu)   Projectile: proton
#
#  S(0) =  6.986868E+01
#  I(0) =  1.985859E+01 a.u. =  5.403798E+02 eV
#  D(0) =  2.151309E+00
#
#        Z =  7.10000E+01
#    EXPOT =  6.00249E+02 eV
#       S0 =  6.98687E+01
#   1-S0/Z =  1.59340E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.56990E-01
#    P( 2) = -3.54910E-01
#    P( 3) =  3.00860E-01
#    P( 4) = -1.04270E-01
#    P( 5) =  1.64910E-02
#    P( 6) = -1.01810E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.87166E-03
  1.17237E-06 -3.25837E-03
  1.33224E-06 -3.86761E-03
  1.49210E-06 -4.50772E-03
  1.59868E-06 -4.94950E-03
  1.86513E-06 -6.09866E-03
  2.13158E-06 -7.30068E-03
  2.34474E-06 -8.29299E-03
  2.66447E-06 -9.82264E-03
  3.19737E-06 -1.24560E-02
  3.73026E-06 -1.51637E-02
  4.26316E-06 -1.79207E-02
  4.79605E-06 -2.07084E-02
  5.32894E-06 -2.35126E-02
  5.86184E-06 -2.63219E-02
  6.39473E-06 -2.91272E-02
  7.46052E-06 -3.46978E-02
  8.52631E-06 -4.01819E-02
  9.59210E-06 -4.55539E-02
  1.06579E-05 -5.08005E-02
  1.17237E-05 -5.59164E-02
  1.33224E-05 -6.33473E-02
  1.49210E-05 -7.05003E-02
  1.59868E-05 -7.51257E-02
  1.86513E-05 -8.62408E-02
  2.13158E-05 -9.68020E-02
  2.34474E-05 -1.04916E-01
  2.66447E-05 -1.16622E-01
  3.19737E-05 -1.35134E-01
  3.73026E-05 -1.52676E-01
  4.26316E-05 -1.69458E-01
  4.79605E-05 -1.85616E-01
  5.32894E-05 -2.01237E-01
  5.86184E-05 -2.16384E-01
  6.39473E-05 -2.31100E-01
  7.46052E-05 -2.59365E-01
  8.52631E-05 -2.86216E-01
  9.59210E-05 -3.11783E-01
  1.06579E-04 -3.36167E-01
  1.17237E-04 -3.59461E-01
  1.33224E-04 -3.92534E-01
  1.49210E-04 -4.23596E-01
  1.59868E-04 -4.43303E-01
  1.86513E-04 -4.89529E-01
  2.13158E-04 -5.32079E-01
  2.34474E-04 -5.63946E-01
  2.66447E-04 -6.08787E-01
  3.19737E-04 -5.34711E-01
  3.73026E-04 -4.44626E-01
  4.26316E-04 -3.70613E-01
  4.79605E-04 -3.08731E-01
  5.32894E-04 -2.56267E-01
  5.86184E-04 -2.11267E-01
  6.39473E-04 -1.72293E-01
  7.46052E-04 -1.08287E-01
  8.52631E-04 -5.80818E-02
  9.59210E-04 -1.77816E-02
  1.06579E-03  1.51903E-02
  1.17237E-03  4.26017E-02
  1.33224E-03  7.59428E-02
  1.49210E-03  1.02396E-01
  1.59868E-03  1.17149E-01
  1.86513E-03  1.46669E-01
  2.13158E-03  1.68627E-01
  2.34474E-03  1.82410E-01
  2.66447E-03  1.98505E-01
  3.19737E-03  2.17067E-01
  3.73026E-03  2.28915E-01
  4.26316E-03  2.36352E-01
  4.79605E-03  2.40842E-01
  5.32894E-03  2.43285E-01
  5.86184E-03  2.44313E-01
  6.39473E-03  2.44345E-01
  7.46052E-03  2.42094E-01
  8.52631E-03  2.38080E-01
  9.59210E-03  2.33186E-01
  1.06579E-02  2.27882E-01
  1.17237E-02  2.22433E-01
  1.33224E-02  2.14298E-01
  1.49210E-02  2.06430E-01
  1.59868E-02  2.01392E-01
  1.86513E-02  1.89610E-01
  2.13158E-02  1.78981E-01
  2.34474E-02  1.71249E-01
  2.66447E-02  1.60791E-01
  3.19737E-02  1.45911E-01
  3.73026E-02  1.33555E-01
  4.26316E-02  1.23139E-01
  4.79605E-02  1.14241E-01
  5.32894E-02  1.06549E-01
  5.86184E-02  9.98336E-02
  6.39473E-02  9.39176E-02
  7.46052E-02  8.39720E-02
  8.52631E-02  7.59359E-02
  9.59210E-02  6.93080E-02
  1.06579E-01  6.37498E-02
  1.17237E-01  5.90240E-02
  1.33224E-01  5.31334E-02
  1.49210E-01  4.83344E-02
  1.59868E-01  4.56040E-02
  1.86513E-01  4.00121E-02
  2.13158E-01  3.57165E-02
  2.34474E-01  3.29483E-02
  2.66447E-01  2.96068E-02
  3.19737E-01  2.55334E-02
  3.73026E-01  2.26766E-02
  4.26316E-01  2.06000E-02
  4.79605E-01  1.90506E-02
  5.32894E-01  1.78717E-02
  5.86184E-01  1.69617E-02
  6.39473E-01  1.62517E-02
  7.46052E-01  1.52532E-02
  8.52631E-01  1.46299E-02
  9.59210E-01  1.42451E-02
  1.06579E+00  1.41429E-02
  1.17237E+00  1.41429E-02
  1.33224E+00  1.41429E-02
  1.49210E+00  1.41429E-02
  1.59868E+00  1.41429E-02
  1.86513E+00  1.41429E-02
  2.13158E+00  1.41429E-02
  2.34474E+00  1.41429E-02
  2.66447E+00  1.41429E-02
  3.19737E+00  1.41429E-02
  3.73026E+00  1.41429E-02
  4.26316E+00  1.41429E-02
  4.79605E+00  1.41429E-02
  5.32894E+00  1.41429E-02
  5.86184E+00  1.41429E-02
  6.39473E+00  1.41429E-02
  7.46052E+00  1.41429E-02
  8.52631E+00  1.41429E-02
  9.59210E+00  1.41429E-02
  1.06579E+01  1.41429E-02
  1.17237E+01  1.41429E-02
  1.33224E+01  1.41429E-02
  1.49210E+01  1.41429E-02
  1.59868E+01  1.41429E-02
  1.86513E+01  1.41429E-02
  2.13158E+01  1.41429E-02
  2.34474E+01  1.41429E-02
  2.66447E+01  1.41429E-02
  3.19737E+01  1.41429E-02
  3.73026E+01  1.41429E-02
  4.26316E+01  1.41429E-02
  4.79605E+01  1.41429E-02
  5.32894E+01  1.41429E-02
  5.86184E+01  1.41429E-02
  6.39473E+01  1.41429E-02
  7.46052E+01  1.41429E-02
  8.52631E+01  1.41429E-02
  9.59210E+01  1.41429E-02
  1.06579E+02  1.41429E-02


==> anc/colstop/sbethe/sdbase/shcor-72.tab <==
# Atomic number = 72   (Hf)   Projectile: proton
#
#  S(0) =  7.083142E+01
#  I(0) =  2.009975E+01 a.u. =  5.469421E+02 eV
#  D(0) =  2.236549E+00
#
#        Z =  7.20000E+01
#    EXPOT =  6.08546E+02 eV
#       S0 =  7.08314E+01
#   1-S0/Z =  1.62300E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.55040E-01
#    P( 2) = -3.52990E-01
#    P( 3) =  3.01100E-01
#    P( 4) = -1.04850E-01
#    P( 5) =  1.66690E-02
#    P( 6) = -1.03560E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.12137E-03
  1.17237E-06 -2.43105E-03
  1.33224E-06 -2.92930E-03
  1.49210E-06 -3.46311E-03
  1.59868E-06 -3.83630E-03
  1.86513E-06 -4.82087E-03
  2.13158E-06 -5.86669E-03
  2.34474E-06 -6.73914E-03
  2.66447E-06 -8.09623E-03
  3.19737E-06 -1.04582E-02
  3.73026E-06 -1.29117E-02
  4.26316E-06 -1.54297E-02
  4.79605E-06 -1.79927E-02
  5.32894E-06 -2.05860E-02
  5.86184E-06 -2.31979E-02
  6.39473E-06 -2.58192E-02
  7.46052E-06 -3.10606E-02
  8.52631E-06 -3.62646E-02
  9.59210E-06 -4.14013E-02
  1.06579E-05 -4.64527E-02
  1.17237E-05 -5.14088E-02
  1.33224E-05 -5.86566E-02
  1.49210E-05 -6.56834E-02
  1.59868E-05 -7.02508E-02
  1.86513E-05 -8.12946E-02
  2.13158E-05 -9.18656E-02
  2.34474E-05 -1.00031E-01
  2.66447E-05 -1.11865E-01
  3.19737E-05 -1.30683E-01
  3.73026E-05 -1.48596E-01
  4.26316E-05 -1.65776E-01
  4.79605E-05 -1.82337E-01
  5.32894E-05 -1.98357E-01
  5.86184E-05 -2.13889E-01
  6.39473E-05 -2.28973E-01
  7.46052E-05 -2.57915E-01
  8.52631E-05 -2.85363E-01
  9.59210E-05 -3.11448E-01
  1.06579E-04 -3.36281E-01
  1.17237E-04 -3.59956E-01
  1.33224E-04 -3.93490E-01
  1.49210E-04 -4.24897E-01
  1.59868E-04 -4.44776E-01
  1.86513E-04 -4.91259E-01
  2.13158E-04 -5.33862E-01
  2.34474E-04 -5.65655E-01
  2.66447E-04 -6.10234E-01
  3.19737E-04 -5.48084E-01
  3.73026E-04 -4.57109E-01
  4.26316E-04 -3.82120E-01
  4.79605E-04 -3.19248E-01
  5.32894E-04 -2.65815E-01
  5.86184E-04 -2.19898E-01
  6.39473E-04 -1.80068E-01
  7.46052E-04 -1.14541E-01
  8.52631E-04 -6.30692E-02
  9.59210E-04 -2.17212E-02
  1.06579E-03  1.20964E-02
  1.17237E-03  4.02011E-02
  1.33224E-03  7.43392E-02
  1.49210E-03  1.01369E-01
  1.59868E-03  1.16427E-01
  1.86513E-03  1.46470E-01
  2.13158E-03  1.68739E-01
  2.34474E-03  1.82677E-01
  2.66447E-03  1.98920E-01
  3.19737E-03  2.17559E-01
  3.73026E-03  2.29458E-01
  4.26316E-03  2.36960E-01
  4.79605E-03  2.41582E-01
  5.32894E-03  2.44158E-01
  5.86184E-03  2.45477E-01
  6.39473E-03  2.45584E-01
  7.46052E-03  2.43424E-01
  8.52631E-03  2.39459E-01
  9.59210E-03  2.34591E-01
  1.06579E-02  2.29301E-01
  1.17237E-02  2.23858E-01
  1.33224E-02  2.15724E-01
  1.49210E-02  2.07850E-01
  1.59868E-02  2.02806E-01
  1.86513E-02  1.91004E-01
  2.13158E-02  1.80352E-01
  2.34474E-02  1.72599E-01
  2.66447E-02  1.62110E-01
  3.19737E-02  1.47176E-01
  3.73026E-02  1.34767E-01
  4.26316E-02  1.24300E-01
  4.79605E-02  1.15354E-01
  5.32894E-02  1.07618E-01
  5.86184E-02  1.00859E-01
  6.39473E-02  9.49029E-02
  7.46052E-02  8.48836E-02
  8.52631E-02  7.67817E-02
  9.59210E-02  7.00946E-02
  1.06579E-01  6.44829E-02
  1.17237E-01  5.97084E-02
  1.33224E-01  5.37525E-02
  1.49210E-01  4.88958E-02
  1.59868E-01  4.61304E-02
  1.86513E-01  4.04615E-02
  2.13158E-01  3.61005E-02
  2.34474E-01  3.32866E-02
  2.66447E-01  2.98853E-02
  3.19737E-01  2.57297E-02
  3.73026E-01  2.28068E-02
  4.26316E-01  2.06756E-02
  4.79605E-01  1.90802E-02
  5.32894E-01  1.78619E-02
  5.86184E-01  1.69177E-02
  6.39473E-01  1.61778E-02
  7.46052E-01  1.51290E-02
  8.52631E-01  1.44651E-02
  9.59210E-01  1.40470E-02
  1.06579E+00  1.39334E-02
  1.17237E+00  1.39334E-02
  1.33224E+00  1.39334E-02
  1.49210E+00  1.39334E-02
  1.59868E+00  1.39334E-02
  1.86513E+00  1.39334E-02
  2.13158E+00  1.39334E-02
  2.34474E+00  1.39334E-02
  2.66447E+00  1.39334E-02
  3.19737E+00  1.39334E-02
  3.73026E+00  1.39334E-02
  4.26316E+00  1.39334E-02
  4.79605E+00  1.39334E-02
  5.32894E+00  1.39334E-02
  5.86184E+00  1.39334E-02
  6.39473E+00  1.39334E-02
  7.46052E+00  1.39334E-02
  8.52631E+00  1.39334E-02
  9.59210E+00  1.39334E-02
  1.06579E+01  1.39334E-02
  1.17237E+01  1.39334E-02
  1.33224E+01  1.39334E-02
  1.49210E+01  1.39334E-02
  1.59868E+01  1.39334E-02
  1.86513E+01  1.39334E-02
  2.13158E+01  1.39334E-02
  2.34474E+01  1.39334E-02
  2.66447E+01  1.39334E-02
  3.19737E+01  1.39334E-02
  3.73026E+01  1.39334E-02
  4.26316E+01  1.39334E-02
  4.79605E+01  1.39334E-02
  5.32894E+01  1.39334E-02
  5.86184E+01  1.39334E-02
  6.39473E+01  1.39334E-02
  7.46052E+01  1.39334E-02
  8.52631E+01  1.39334E-02
  9.59210E+01  1.39334E-02
  1.06579E+02  1.39334E-02


==> anc/colstop/sbethe/sdbase/shcor-73.tab <==
# Atomic number = 73   (Ta)   Projectile: proton
#
#  S(0) =  7.179330E+01
#  I(0) =  2.036180E+01 a.u. =  5.540728E+02 eV
#  D(0) =  2.300684E+00
#
#        Z =  7.30000E+01
#    EXPOT =  6.17602E+02 eV
#       S0 =  7.17933E+01
#   1-S0/Z =  1.65300E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.54100E-01
#    P( 2) = -3.51640E-01
#    P( 3) =  3.00480E-01
#    P( 4) = -1.04570E-01
#    P( 5) =  1.65860E-02
#    P( 6) = -1.02670E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -1.41588E-03
  1.17237E-06 -1.66406E-03
  1.33224E-06 -2.07416E-03
  1.49210E-06 -2.52403E-03
  1.59868E-06 -2.84328E-03
  1.86513E-06 -3.69895E-03
  2.13158E-06 -4.62287E-03
  2.34474E-06 -5.40186E-03
  2.66447E-06 -6.62428E-03
  3.19737E-06 -8.77335E-03
  3.73026E-06 -1.10254E-02
  4.26316E-06 -1.33514E-02
  4.79605E-06 -1.57309E-02
  5.32894E-06 -1.81488E-02
  5.86184E-06 -2.05934E-02
  6.39473E-06 -2.30552E-02
  7.46052E-06 -2.80009E-02
  8.52631E-06 -3.29390E-02
  9.59210E-06 -3.78379E-02
  1.06579E-05 -4.26767E-02
  1.17237E-05 -4.74429E-02
  1.33224E-05 -5.44432E-02
  1.49210E-05 -6.12608E-02
  1.59868E-05 -6.57071E-02
  1.86513E-05 -7.65018E-02
  2.13158E-05 -8.68881E-02
  2.34474E-05 -9.49438E-02
  2.66447E-05 -1.06667E-01
  3.19737E-05 -1.25410E-01
  3.73026E-05 -1.43350E-01
  4.26316E-05 -1.60629E-01
  4.79605E-05 -1.77339E-01
  5.32894E-05 -1.93542E-01
  5.86184E-05 -2.09280E-01
  6.39473E-05 -2.24586E-01
  7.46052E-05 -2.53992E-01
  8.52631E-05 -2.81910E-01
  9.59210E-05 -3.08453E-01
  1.06579E-04 -3.33717E-01
  1.17237E-04 -3.57794E-01
  1.33224E-04 -3.91868E-01
  1.49210E-04 -4.23731E-01
  1.59868E-04 -4.43870E-01
  1.86513E-04 -4.90851E-01
  2.13158E-04 -5.33756E-01
  2.34474E-04 -5.65667E-01
  2.66447E-04 -6.10255E-01
  3.19737E-04 -5.61447E-01
  3.73026E-04 -4.69893E-01
  4.26316E-04 -3.94167E-01
  4.79605E-04 -3.30477E-01
  5.32894E-04 -2.76207E-01
  5.86184E-04 -2.29463E-01
  6.39473E-04 -1.88835E-01
  7.46052E-04 -1.21850E-01
  8.52631E-04 -6.91132E-02
  9.59210E-04 -2.67028E-02
  1.06579E-03  8.01957E-03
  1.17237E-03  3.68671E-02
  1.33224E-03  7.18889E-02
  1.49210E-03  9.95862E-02
  1.59868E-03  1.14991E-01
  1.86513E-03  1.45661E-01
  2.13158E-03  1.68329E-01
  2.34474E-03  1.82478E-01
  2.66447E-03  1.98935E-01
  3.19737E-03  2.17794E-01
  3.73026E-03  2.29792E-01
  4.26316E-03  2.37391E-01
  4.79605E-03  2.42059E-01
  5.32894E-03  2.44688E-01
  5.86184E-03  2.46871E-01
  6.39473E-03  2.47016E-01
  7.46052E-03  2.44919E-01
  8.52631E-03  2.40998E-01
  9.59210E-03  2.36158E-01
  1.06579E-02  2.30884E-01
  1.17237E-02  2.25447E-01
  1.33224E-02  2.17309E-01
  1.49210E-02  2.09422E-01
  1.59868E-02  2.04366E-01
  1.86513E-02  1.92526E-01
  2.13158E-02  1.81830E-01
  2.34474E-02  1.74041E-01
  2.66447E-02  1.63497E-01
  3.19737E-02  1.48478E-01
  3.73026E-02  1.35992E-01
  4.26316E-02  1.25456E-01
  4.79605E-02  1.16448E-01
  5.32894E-02  1.08655E-01
  5.86184E-02  1.01846E-01
  6.39473E-02  9.58445E-02
  7.46052E-02  8.57454E-02
  8.52631E-02  7.75761E-02
  9.59210E-02  7.08311E-02
  1.06579E-01  6.51691E-02
  1.17237E-01  6.03503E-02
  1.33224E-01  5.43371E-02
  1.49210E-01  4.94316E-02
  1.59868E-01  4.66376E-02
  1.86513E-01  4.09070E-02
  2.13158E-01  3.64957E-02
  2.34474E-01  3.36476E-02
  2.66447E-01  3.02024E-02
  3.19737E-01  2.59888E-02
  3.73026E-01  2.30204E-02
  4.26316E-01  2.08526E-02
  4.79605E-01  1.92268E-02
  5.32894E-01  1.79830E-02
  5.86184E-01  1.70169E-02
  6.39473E-01  1.62579E-02
  7.46052E-01  1.51776E-02
  8.52631E-01  1.44886E-02
  9.59210E-01  1.40498E-02
  1.06579E+00  1.39293E-02
  1.17237E+00  1.39293E-02
  1.33224E+00  1.39293E-02
  1.49210E+00  1.39293E-02
  1.59868E+00  1.39293E-02
  1.86513E+00  1.39293E-02
  2.13158E+00  1.39293E-02
  2.34474E+00  1.39293E-02
  2.66447E+00  1.39293E-02
  3.19737E+00  1.39293E-02
  3.73026E+00  1.39293E-02
  4.26316E+00  1.39293E-02
  4.79605E+00  1.39293E-02
  5.32894E+00  1.39293E-02
  5.86184E+00  1.39293E-02
  6.39473E+00  1.39293E-02
  7.46052E+00  1.39293E-02
  8.52631E+00  1.39293E-02
  9.59210E+00  1.39293E-02
  1.06579E+01  1.39293E-02
  1.17237E+01  1.39293E-02
  1.33224E+01  1.39293E-02
  1.49210E+01  1.39293E-02
  1.59868E+01  1.39293E-02
  1.86513E+01  1.39293E-02
  2.13158E+01  1.39293E-02
  2.34474E+01  1.39293E-02
  2.66447E+01  1.39293E-02
  3.19737E+01  1.39293E-02
  3.73026E+01  1.39293E-02
  4.26316E+01  1.39293E-02
  4.79605E+01  1.39293E-02
  5.32894E+01  1.39293E-02
  5.86184E+01  1.39293E-02
  6.39473E+01  1.39293E-02
  7.46052E+01  1.39293E-02
  8.52631E+01  1.39293E-02
  9.59210E+01  1.39293E-02
  1.06579E+02  1.39293E-02


==> anc/colstop/sbethe/sdbase/shcor-74.tab <==
# Atomic number = 74   (W )   Projectile: proton
#
#  S(0) =  7.275438E+01
#  I(0) =  2.063473E+01 a.u. =  5.614996E+02 eV
#  D(0) =  2.355359E+00
#
#        Z =  7.40000E+01
#    EXPOT =  6.27067E+02 eV
#       S0 =  7.27544E+01
#   1-S0/Z =  1.68330E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.51280E-01
#    P( 2) = -3.46000E-01
#    P( 3) =  2.95930E-01
#    P( 4) = -1.02510E-01
#    P( 5) =  1.61040E-02
#    P( 6) = -9.83090E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -9.16976E-04
  1.17237E-06 -1.11463E-03
  1.33224E-06 -1.44942E-03
  1.49210E-06 -1.82515E-03
  1.59868E-06 -2.09578E-03
  1.86513E-06 -2.83325E-03
  2.13158E-06 -3.64379E-03
  2.34474E-06 -4.33541E-03
  2.66447E-06 -5.43179E-03
  3.19737E-06 -7.38234E-03
  3.73026E-06 -9.44764E-03
  4.26316E-06 -1.15965E-02
  4.79605E-06 -1.38073E-02
  5.32894E-06 -1.60642E-02
  5.86184E-06 -1.83548E-02
  6.39473E-06 -2.06695E-02
  7.46052E-06 -2.53406E-02
  8.52631E-06 -3.00286E-02
  9.59210E-06 -3.46995E-02
  1.06579E-05 -3.93303E-02
  1.17237E-05 -4.39060E-02
  1.33224E-05 -5.06487E-02
  1.49210E-05 -5.72368E-02
  1.59868E-05 -6.15435E-02
  1.86513E-05 -7.20281E-02
  2.13158E-05 -8.21516E-02
  2.34474E-05 -9.00265E-02
  2.66447E-05 -1.01521E-01
  3.19737E-05 -1.19982E-01
  3.73026E-05 -1.37740E-01
  4.26316E-05 -1.54919E-01
  4.79605E-05 -1.71594E-01
  5.32894E-05 -1.87811E-01
  5.86184E-05 -2.03606E-01
  6.39473E-05 -2.19000E-01
  7.46052E-05 -2.48655E-01
  8.52631E-05 -2.76884E-01
  9.59210E-05 -3.03772E-01
  1.06579E-04 -3.29398E-01
  1.17237E-04 -3.53836E-01
  1.33224E-04 -3.88434E-01
  1.49210E-04 -4.20781E-01
  1.59868E-04 -4.41214E-01
  1.86513E-04 -4.88816E-01
  2.13158E-04 -5.32180E-01
  2.34474E-04 -5.64346E-01
  2.66447E-04 -6.09150E-01
  3.19737E-04 -5.74436E-01
  3.73026E-04 -4.82579E-01
  4.26316E-04 -4.06342E-01
  4.79605E-04 -3.42023E-01
  5.32894E-04 -2.87059E-01
  5.86184E-04 -2.39598E-01
  6.39473E-04 -1.98256E-01
  7.46052E-04 -1.29910E-01
  8.52631E-04 -7.59539E-02
  9.59210E-04 -3.24795E-02
  1.06579E-03  3.14805E-03
  1.17237E-03  3.27759E-02
  1.33224E-03  6.87425E-02
  1.49210E-03  9.71726E-02
  1.59868E-03  1.12966E-01
  1.86513E-03  1.44362E-01
  2.13158E-03  1.67517E-01
  2.34474E-03  1.81935E-01
  2.66447E-03  1.98675E-01
  3.19737E-03  2.17803E-01
  3.73026E-03  2.29976E-01
  4.26316E-03  2.37672E-01
  4.79605E-03  2.42428E-01
  5.32894E-03  2.45152E-01
  5.86184E-03  2.46995E-01
  6.39473E-03  2.47242E-01
  7.46052E-03  2.45348E-01
  8.52631E-03  2.41600E-01
  9.59210E-03  2.36900E-01
  1.06579E-02  2.31735E-01
  1.17237E-02  2.26382E-01
  1.33224E-02  2.18336E-01
  1.49210E-02  2.10509E-01
  1.59868E-02  2.05481E-01
  1.86513E-02  1.93679E-01
  2.13158E-02  1.82994E-01
  2.34474E-02  1.75202E-01
  2.66447E-02  1.64642E-01
  3.19737E-02  1.49582E-01
  3.73026E-02  1.37047E-01
  4.26316E-02  1.26463E-01
  4.79605E-02  1.17407E-01
  5.32894E-02  1.09571E-01
  5.86184E-02  1.02721E-01
  6.39473E-02  9.66816E-02
  7.46052E-02  8.65147E-02
  8.52631E-02  7.82868E-02
  9.59210E-02  7.14908E-02
  1.06579E-01  6.57836E-02
  1.17237E-01  6.09248E-02
  1.33224E-01  5.48590E-02
  1.49210E-01  4.99080E-02
  1.59868E-01  4.70869E-02
  1.86513E-01  4.12974E-02
  2.13158E-01  3.68370E-02
  2.34474E-01  3.39548E-02
  2.66447E-01  3.04654E-02
  3.19737E-01  2.61914E-02
  3.73026E-01  2.31744E-02
  4.26316E-01  2.09662E-02
  4.79605E-01  1.93061E-02
  5.32894E-01  1.80326E-02
  5.86184E-01  1.70404E-02
  6.39473E-01  1.62583E-02
  7.46052E-01  1.51387E-02
  8.52631E-01  1.44172E-02
  9.59210E-01  1.39509E-02
  1.06579E+00  1.38209E-02
  1.17237E+00  1.38209E-02
  1.33224E+00  1.38209E-02
  1.49210E+00  1.38209E-02
  1.59868E+00  1.38209E-02
  1.86513E+00  1.38209E-02
  2.13158E+00  1.38209E-02
  2.34474E+00  1.38209E-02
  2.66447E+00  1.38209E-02
  3.19737E+00  1.38209E-02
  3.73026E+00  1.38209E-02
  4.26316E+00  1.38209E-02
  4.79605E+00  1.38209E-02
  5.32894E+00  1.38209E-02
  5.86184E+00  1.38209E-02
  6.39473E+00  1.38209E-02
  7.46052E+00  1.38209E-02
  8.52631E+00  1.38209E-02
  9.59210E+00  1.38209E-02
  1.06579E+01  1.38209E-02
  1.17237E+01  1.38209E-02
  1.33224E+01  1.38209E-02
  1.49210E+01  1.38209E-02
  1.59868E+01  1.38209E-02
  1.86513E+01  1.38209E-02
  2.13158E+01  1.38209E-02
  2.34474E+01  1.38209E-02
  2.66447E+01  1.38209E-02
  3.19737E+01  1.38209E-02
  3.73026E+01  1.38209E-02
  4.26316E+01  1.38209E-02
  4.79605E+01  1.38209E-02
  5.32894E+01  1.38209E-02
  5.86184E+01  1.38209E-02
  6.39473E+01  1.38209E-02
  7.46052E+01  1.38209E-02
  8.52631E+01  1.38209E-02
  9.59210E+01  1.38209E-02
  1.06579E+02  1.38209E-02


==> anc/colstop/sbethe/sdbase/shcor-75.tab <==
# Atomic number = 75   (Re)   Projectile: proton
#
#  S(0) =  7.371467E+01
#  I(0) =  2.092603E+01 a.u. =  5.694263E+02 eV
#  D(0) =  2.417229E+00
#
#        Z =  7.50000E+01
#    EXPOT =  6.37097E+02 eV
#       S0 =  7.37147E+01
#   1-S0/Z =  1.71380E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.55910E-01
#    P( 2) = -3.55990E-01
#    P( 3) =  3.04210E-01
#    P( 4) = -1.05580E-01
#    P( 5) =  1.66210E-02
#    P( 6) = -1.01530E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -5.83982E-04
  1.17237E-06 -7.39570E-04
  1.33224E-06 -1.00855E-03
  1.49210E-06 -1.31650E-03
  1.59868E-06 -1.54142E-03
  1.86513E-06 -2.16424E-03
  2.13158E-06 -2.86142E-03
  2.34474E-06 -3.46410E-03
  2.66447E-06 -4.43069E-03
  3.19737E-06 -6.17508E-03
  3.73026E-06 -8.04641E-03
  4.26316E-06 -1.00122E-02
  4.79605E-06 -1.20496E-02
  5.32894E-06 -1.41417E-02
  5.86184E-06 -1.62755E-02
  6.39473E-06 -1.84406E-02
  7.46052E-06 -2.28328E-02
  8.52631E-06 -2.72664E-02
  9.59210E-06 -3.17049E-02
  1.06579E-05 -3.61226E-02
  1.17237E-05 -4.05023E-02
  1.33224E-05 -4.69779E-02
  1.49210E-05 -5.33255E-02
  1.59868E-05 -5.74841E-02
  1.86513E-05 -6.76332E-02
  2.13158E-05 -7.74623E-02
  2.34474E-05 -8.51265E-02
  2.66447E-05 -9.63415E-02
  3.19737E-05 -1.14422E-01
  3.73026E-05 -1.31892E-01
  4.26316E-05 -1.48859E-01
  4.79605E-05 -1.65387E-01
  5.32894E-05 -1.81512E-01
  5.86184E-05 -1.97259E-01
  6.39473E-05 -2.12644E-01
  7.46052E-05 -2.42372E-01
  8.52631E-05 -2.70763E-01
  9.59210E-05 -2.97875E-01
  1.06579E-04 -3.23765E-01
  1.17237E-04 -3.48490E-01
  1.33224E-04 -3.83534E-01
  1.49210E-04 -4.16322E-01
  1.59868E-04 -4.37036E-01
  1.86513E-04 -4.85272E-01
  2.13158E-04 -5.29147E-01
  2.34474E-04 -5.61630E-01
  2.66447E-04 -6.06760E-01
  3.19737E-04 -5.86997E-01
  3.73026E-04 -4.95040E-01
  4.26316E-04 -4.18473E-01
  4.79605E-04 -3.53675E-01
  5.32894E-04 -2.98143E-01
  5.86184E-04 -2.50069E-01
  6.39473E-04 -2.08095E-01
  7.46052E-04 -1.38497E-01
  8.52631E-04 -8.33808E-02
  9.59210E-04 -3.88686E-02
  1.06579E-03 -2.33106E-03
  1.17237E-03  2.80853E-02
  1.33224E-03  6.50359E-02
  1.49210E-03  9.42409E-02
  1.59868E-03  1.10461E-01
  1.86513E-03  1.42676E-01
  2.13158E-03  1.66390E-01
  2.34474E-03  1.81116E-01
  2.66447E-03  1.98205E-01
  3.19737E-03  2.17673E-01
  3.73026E-03  2.30028E-01
  4.26316E-03  2.37881E-01
  4.79605E-03  2.42738E-01
  5.32894E-03  2.45552E-01
  5.86184E-03  2.47344E-01
  6.39473E-03  2.47671E-01
  7.46052E-03  2.45927E-01
  8.52631E-03  2.42311E-01
  9.59210E-03  2.37721E-01
  1.06579E-02  2.32646E-01
  1.17237E-02  2.27367E-01
  1.33224E-02  2.19404E-01
  1.49210E-02  2.11636E-01
  1.59868E-02  2.06636E-01
  1.86513E-02  1.94879E-01
  2.13158E-02  1.84212E-01
  2.34474E-02  1.76422E-01
  2.66447E-02  1.65853E-01
  3.19737E-02  1.50756E-01
  3.73026E-02  1.38173E-01
  4.26316E-02  1.27539E-01
  4.79605E-02  1.18434E-01
  5.32894E-02  1.10549E-01
  5.86184E-02  1.03655E-01
  6.39473E-02  9.75731E-02
  7.46052E-02  8.73315E-02
  8.52631E-02  7.90396E-02
  9.59210E-02  7.21889E-02
  1.06579E-01  6.64347E-02
  1.17237E-01  6.15353E-02
  1.33224E-01  5.54183E-02
  1.49210E-01  5.04255E-02
  1.59868E-01  4.75806E-02
  1.86513E-01  4.17432E-02
  2.13158E-01  3.72469E-02
  2.34474E-01  3.43424E-02
  2.66447E-01  3.08274E-02
  3.19737E-01  2.65249E-02
  3.73026E-01  2.34912E-02
  4.26316E-01  2.12736E-02
  4.79605E-01  1.96088E-02
  5.32894E-01  1.83338E-02
  5.86184E-01  1.73423E-02
  6.39473E-01  1.65623E-02
  7.46052E-01  1.54499E-02
  8.52631E-01  1.47376E-02
  9.59210E-01  1.42816E-02
  1.06579E+00  1.41557E-02
  1.17237E+00  1.41557E-02
  1.33224E+00  1.41557E-02
  1.49210E+00  1.41557E-02
  1.59868E+00  1.41557E-02
  1.86513E+00  1.41557E-02
  2.13158E+00  1.41557E-02
  2.34474E+00  1.41557E-02
  2.66447E+00  1.41557E-02
  3.19737E+00  1.41557E-02
  3.73026E+00  1.41557E-02
  4.26316E+00  1.41557E-02
  4.79605E+00  1.41557E-02
  5.32894E+00  1.41557E-02
  5.86184E+00  1.41557E-02
  6.39473E+00  1.41557E-02
  7.46052E+00  1.41557E-02
  8.52631E+00  1.41557E-02
  9.59210E+00  1.41557E-02
  1.06579E+01  1.41557E-02
  1.17237E+01  1.41557E-02
  1.33224E+01  1.41557E-02
  1.49210E+01  1.41557E-02
  1.59868E+01  1.41557E-02
  1.86513E+01  1.41557E-02
  2.13158E+01  1.41557E-02
  2.34474E+01  1.41557E-02
  2.66447E+01  1.41557E-02
  3.19737E+01  1.41557E-02
  3.73026E+01  1.41557E-02
  4.26316E+01  1.41557E-02
  4.79605E+01  1.41557E-02
  5.32894E+01  1.41557E-02
  5.86184E+01  1.41557E-02
  6.39473E+01  1.41557E-02
  7.46052E+01  1.41557E-02
  8.52631E+01  1.41557E-02
  9.59210E+01  1.41557E-02
  1.06579E+02  1.41557E-02


==> anc/colstop/sbethe/sdbase/shcor-76.tab <==
# Atomic number = 76   (Os)   Projectile: proton
#
#  S(0) =  7.467418E+01
#  I(0) =  2.122614E+01 a.u. =  5.775927E+02 eV
#  D(0) =  2.500848E+00
#
#        Z =  7.60000E+01
#    EXPOT =  6.47343E+02 eV
#       S0 =  7.46742E+01
#   1-S0/Z =  1.74450E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.58700E-01
#    P( 2) = -3.62530E-01
#    P( 3) =  3.09940E-01
#    P( 4) = -1.07720E-01
#    P( 5) =  1.69740E-02
#    P( 6) = -1.03620E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -4.56509E-04
  1.17237E-06 -5.81565E-04
  1.33224E-06 -8.00843E-04
  1.49210E-06 -1.05557E-03
  1.59868E-06 -1.24358E-03
  1.86513E-06 -1.77088E-03
  2.13158E-06 -2.37007E-03
  2.34474E-06 -2.89382E-03
  2.66447E-06 -3.74250E-03
  3.19737E-06 -5.29440E-03
  3.73026E-06 -6.98025E-03
  4.26316E-06 -8.76822E-03
  4.79605E-06 -1.06354E-02
  5.32894E-06 -1.25645E-02
  5.86184E-06 -1.45423E-02
  6.39473E-06 -1.65580E-02
  7.46052E-06 -2.06700E-02
  8.52631E-06 -2.48463E-02
  9.59210E-06 -2.90481E-02
  1.06579E-05 -3.32478E-02
  1.17237E-05 -3.74256E-02
  1.33224E-05 -4.36242E-02
  1.49210E-05 -4.97200E-02
  1.59868E-05 -5.37221E-02
  1.86513E-05 -6.35118E-02
  2.13158E-05 -7.30173E-02
  2.34474E-05 -8.04439E-02
  2.66447E-05 -9.13336E-02
  3.19737E-05 -1.08946E-01
  3.73026E-05 -1.26031E-01
  4.26316E-05 -1.42686E-01
  4.79605E-05 -1.58966E-01
  5.32894E-05 -1.74901E-01
  5.86184E-05 -1.90506E-01
  6.39473E-05 -2.05791E-01
  7.46052E-05 -2.35427E-01
  8.52631E-05 -2.63840E-01
  9.59210E-05 -2.91059E-01
  1.06579E-04 -3.17115E-01
  1.17237E-04 -3.42051E-01
  1.33224E-04 -3.77459E-01
  1.49210E-04 -4.10638E-01
  1.59868E-04 -4.31615E-01
  1.86513E-04 -4.80478E-01
  2.13158E-04 -5.24901E-01
  2.34474E-04 -5.57752E-01
  2.66447E-04 -6.03308E-01
  3.19737E-04 -5.98768E-01
  3.73026E-04 -5.06905E-01
  4.26316E-04 -4.30193E-01
  4.79605E-04 -3.65078E-01
  5.32894E-04 -3.09121E-01
  5.86184E-04 -2.60549E-01
  6.39473E-04 -2.18039E-01
  7.46052E-04 -1.47338E-01
  8.52631E-04 -9.11515E-02
  9.59210E-04 -4.56476E-02
  1.06579E-03 -8.21742E-03
  1.17237E-03  2.29827E-02
  1.33224E-03  6.09237E-02
  1.49210E-03  9.09408E-02
  1.59868E-03  1.07611E-01
  1.86513E-03  1.40711E-01
  2.13158E-03  1.65035E-01
  2.34474E-03  1.80129E-01
  2.66447E-03  1.97596E-01
  3.19737E-03  2.17477E-01
  3.73026E-03  2.30095E-01
  4.26316E-03  2.38106E-01
  4.79605E-03  2.43099E-01
  5.32894E-03  2.45999E-01
  5.86184E-03  2.48478E-01
  6.39473E-03  2.48829E-01
  7.46052E-03  2.47146E-01
  8.52631E-03  2.43591E-01
  9.59210E-03  2.39053E-01
  1.06579E-02  2.34021E-01
  1.17237E-02  2.28774E-01
  1.33224E-02  2.20845E-01
  1.49210E-02  2.13097E-01
  1.59868E-02  2.08103E-01
  1.86513E-02  1.96346E-01
  2.13158E-02  1.85663E-01
  2.34474E-02  1.77854E-01
  2.66447E-02  1.67248E-01
  3.19737E-02  1.52083E-01
  3.73026E-02  1.39431E-01
  4.26316E-02  1.28729E-01
  4.79605E-02  1.19561E-01
  5.32894E-02  1.11618E-01
  5.86184E-02  1.04670E-01
  6.39473E-02  9.85384E-02
  7.46052E-02  8.82096E-02
  8.52631E-02  7.98436E-02
  9.59210E-02  7.29294E-02
  1.06579E-01  6.71206E-02
  1.17237E-01  6.21735E-02
  1.33224E-01  5.59960E-02
  1.49210E-01  5.09529E-02
  1.59868E-01  4.80790E-02
  1.86513E-01  4.21814E-02
  2.13158E-01  3.76384E-02
  2.34474E-01  3.47036E-02
  2.66447E-01  3.11518E-02
  3.19737E-01  2.68048E-02
  3.73026E-01  2.37402E-02
  4.26316E-01  2.15005E-02
  4.79605E-01  1.98198E-02
  5.32894E-01  1.85331E-02
  5.86184E-01  1.75330E-02
  6.39473E-01  1.67467E-02
  7.46052E-01  1.56265E-02
  8.52631E-01  1.49106E-02
  9.59210E-01  1.44536E-02
  1.06579E+00  1.43278E-02
  1.17237E+00  1.43278E-02
  1.33224E+00  1.43278E-02
  1.49210E+00  1.43278E-02
  1.59868E+00  1.43278E-02
  1.86513E+00  1.43278E-02
  2.13158E+00  1.43278E-02
  2.34474E+00  1.43278E-02
  2.66447E+00  1.43278E-02
  3.19737E+00  1.43278E-02
  3.73026E+00  1.43278E-02
  4.26316E+00  1.43278E-02
  4.79605E+00  1.43278E-02
  5.32894E+00  1.43278E-02
  5.86184E+00  1.43278E-02
  6.39473E+00  1.43278E-02
  7.46052E+00  1.43278E-02
  8.52631E+00  1.43278E-02
  9.59210E+00  1.43278E-02
  1.06579E+01  1.43278E-02
  1.17237E+01  1.43278E-02
  1.33224E+01  1.43278E-02
  1.49210E+01  1.43278E-02
  1.59868E+01  1.43278E-02
  1.86513E+01  1.43278E-02
  2.13158E+01  1.43278E-02
  2.34474E+01  1.43278E-02
  2.66447E+01  1.43278E-02
  3.19737E+01  1.43278E-02
  3.73026E+01  1.43278E-02
  4.26316E+01  1.43278E-02
  4.79605E+01  1.43278E-02
  5.32894E+01  1.43278E-02
  5.86184E+01  1.43278E-02
  6.39473E+01  1.43278E-02
  7.46052E+01  1.43278E-02
  8.52631E+01  1.43278E-02
  9.59210E+01  1.43278E-02
  1.06579E+02  1.43278E-02


==> anc/colstop/sbethe/sdbase/shcor-77.tab <==
# Atomic number = 77   (Ir)   Projectile: proton
#
#  S(0) =  7.563291E+01
#  I(0) =  2.153285E+01 a.u. =  5.859387E+02 eV
#  D(0) =  2.613990E+00
#
#        Z =  7.70000E+01
#    EXPOT =  6.57708E+02 eV
#       S0 =  7.56329E+01
#   1-S0/Z =  1.77540E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.62510E-01
#    P( 2) = -3.71690E-01
#    P( 3) =  3.18450E-01
#    P( 4) = -1.11220E-01
#    P( 5) =  1.76280E-02
#    P( 6) = -1.08240E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -3.66890E-04
  1.17237E-06 -4.70049E-04
  1.33224E-06 -6.52601E-04
  1.49210E-06 -8.66788E-04
  1.59868E-06 -1.02607E-03
  1.86513E-06 -1.47705E-03
  2.13158E-06 -1.99542E-03
  2.34474E-06 -2.45252E-03
  2.66447E-06 -3.19941E-03
  3.19737E-06 -4.58029E-03
  3.73026E-06 -6.09677E-03
  4.26316E-06 -7.71898E-03
  4.79605E-06 -9.42496E-03
  5.32894E-06 -1.11979E-02
  5.86184E-06 -1.30245E-02
  6.39473E-06 -1.48944E-02
  7.46052E-06 -1.87299E-02
  8.52631E-06 -2.26497E-02
  9.59210E-06 -2.66137E-02
  1.06579E-05 -3.05927E-02
  1.17237E-05 -3.45654E-02
  1.33224E-05 -4.04811E-02
  1.49210E-05 -4.63189E-02
  1.59868E-05 -5.01600E-02
  1.86513E-05 -5.95777E-02
  2.13158E-05 -6.87449E-02
  2.34474E-05 -7.59196E-02
  2.66447E-05 -8.64586E-02
  3.19737E-05 -1.03551E-01
  3.73026E-05 -1.20189E-01
  4.26316E-05 -1.36465E-01
  4.79605E-05 -1.52426E-01
  5.32894E-05 -1.68096E-01
  5.86184E-05 -1.83486E-01
  6.39473E-05 -1.98600E-01
  7.46052E-05 -2.28007E-01
  8.52631E-05 -2.56318E-01
  9.59210E-05 -2.83533E-01
  1.06579E-04 -3.09662E-01
  1.17237E-04 -3.34727E-01
  1.33224E-04 -3.70405E-01
  1.49210E-04 -4.03906E-01
  1.59868E-04 -4.25114E-01
  1.86513E-04 -4.74561E-01
  2.13158E-04 -5.19533E-01
  2.34474E-04 -5.52774E-01
  2.66447E-04 -5.98814E-01
  3.19737E-04 -6.09553E-01
  3.73026E-04 -5.17943E-01
  4.26316E-04 -4.41240E-01
  4.79605E-04 -3.75954E-01
  5.32894E-04 -3.19701E-01
  5.86184E-04 -2.70745E-01
  6.39473E-04 -2.27797E-01
  7.46052E-04 -1.56140E-01
  8.52631E-04 -9.89845E-02
  9.59210E-04 -5.25579E-02
  1.06579E-03 -1.42800E-02
  1.17237E-03  1.76874E-02
  1.33224E-03  5.66246E-02
  1.49210E-03  8.74650E-02
  1.59868E-03  1.04602E-01
  1.86513E-03  1.38642E-01
  2.13158E-03  1.63636E-01
  2.34474E-03  1.79125E-01
  2.66447E-03  1.97037E-01
  3.19737E-03  2.17389E-01
  3.73026E-03  2.30276E-01
  4.26316E-03  2.38481E-01
  4.79605E-03  2.43615E-01
  5.32894E-03  2.46641E-01
  5.86184E-03  2.47499E-01
  6.39473E-03  2.48067E-01
  7.46052E-03  2.46741E-01
  8.52631E-03  2.43465E-01
  9.59210E-03  2.39150E-01
  1.06579E-02  2.34299E-01
  1.17237E-02  2.29202E-01
  1.33224E-02  2.21450E-01
  1.49210E-02  2.13835E-01
  1.59868E-02  2.08914E-01
  1.86513E-02  1.97291E-01
  2.13158E-02  1.86696E-01
  2.34474E-02  1.78934E-01
  2.66447E-02  1.68373E-01
  3.19737E-02  1.53239E-01
  3.73026E-02  1.40586E-01
  4.26316E-02  1.29868E-01
  4.79605E-02  1.20675E-01
  5.32894E-02  1.12703E-01
  5.86184E-02  1.05724E-01
  6.39473E-02  9.95611E-02
  7.46052E-02  8.91707E-02
  8.52631E-02  8.07475E-02
  9.59210E-02  7.37811E-02
  1.06579E-01  6.79250E-02
  1.17237E-01  6.29354E-02
  1.33224E-01  5.67018E-02
  1.49210E-01  5.16105E-02
  1.59868E-01  4.87082E-02
  1.86513E-01  4.27503E-02
  2.13158E-01  3.81588E-02
  2.34474E-01  3.51920E-02
  2.66447E-01  3.16007E-02
  3.19737E-01  2.72042E-02
  3.73026E-01  2.41044E-02
  4.26316E-01  2.18391E-02
  4.79605E-01  2.01393E-02
  5.32894E-01  1.88383E-02
  5.86184E-01  1.78274E-02
  6.39473E-01  1.70331E-02
  7.46052E-01  1.59023E-02
  8.52631E-01  1.51810E-02
  9.59210E-01  1.47217E-02
  1.06579E+00  1.45956E-02
  1.17237E+00  1.45956E-02
  1.33224E+00  1.45956E-02
  1.49210E+00  1.45956E-02
  1.59868E+00  1.45956E-02
  1.86513E+00  1.45956E-02
  2.13158E+00  1.45956E-02
  2.34474E+00  1.45956E-02
  2.66447E+00  1.45956E-02
  3.19737E+00  1.45956E-02
  3.73026E+00  1.45956E-02
  4.26316E+00  1.45956E-02
  4.79605E+00  1.45956E-02
  5.32894E+00  1.45956E-02
  5.86184E+00  1.45956E-02
  6.39473E+00  1.45956E-02
  7.46052E+00  1.45956E-02
  8.52631E+00  1.45956E-02
  9.59210E+00  1.45956E-02
  1.06579E+01  1.45956E-02
  1.17237E+01  1.45956E-02
  1.33224E+01  1.45956E-02
  1.49210E+01  1.45956E-02
  1.59868E+01  1.45956E-02
  1.86513E+01  1.45956E-02
  2.13158E+01  1.45956E-02
  2.34474E+01  1.45956E-02
  2.66447E+01  1.45956E-02
  3.19737E+01  1.45956E-02
  3.73026E+01  1.45956E-02
  4.26316E+01  1.45956E-02
  4.79605E+01  1.45956E-02
  5.32894E+01  1.45956E-02
  5.86184E+01  1.45956E-02
  6.39473E+01  1.45956E-02
  7.46052E+01  1.45956E-02
  8.52631E+01  1.45956E-02
  9.59210E+01  1.45956E-02
  1.06579E+02  1.45956E-02


==> anc/colstop/sbethe/sdbase/shcor-78.tab <==
# Atomic number = 78   (Pt)   Projectile: proton
#
#  S(0) =  7.659097E+01
#  I(0) =  2.211899E+01 a.u. =  6.018884E+02 eV
#  D(0) =  2.681303E+00
#
#        Z =  7.80000E+01
#    EXPOT =  6.76704E+02 eV
#       S0 =  7.65910E+01
#   1-S0/Z =  1.80640E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.79100E-01
#    P( 2) = -4.07680E-01
#    P( 3) =  3.48670E-01
#    P( 4) = -1.23240E-01
#    P( 5) =  1.99220E-02
#    P( 6) = -1.25200E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -5.16354E-04
  1.17237E-06 -6.07828E-04
  1.33224E-06 -7.63982E-04
  1.49210E-06 -9.41810E-04
  1.59868E-06 -1.07171E-03
  1.86513E-06 -1.43306E-03
  2.13158E-06 -1.84144E-03
  2.34474E-06 -2.19795E-03
  2.66447E-06 -2.77611E-03
  3.19737E-06 -3.83695E-03
  3.73026E-06 -4.99550E-03
  4.26316E-06 -6.23078E-03
  4.79605E-06 -7.52702E-03
  5.32894E-06 -8.87209E-03
  5.86184E-06 -1.02565E-02
  6.39473E-06 -1.16726E-02
  7.46052E-06 -1.45766E-02
  8.52631E-06 -1.75472E-02
  9.59210E-06 -2.05591E-02
  1.06579E-05 -2.35950E-02
  1.17237E-05 -2.66429E-02
  1.33224E-05 -3.12208E-02
  1.49210E-05 -3.57933E-02
  1.59868E-05 -3.88353E-02
  1.86513E-05 -4.64156E-02
  2.13158E-05 -5.39683E-02
  2.34474E-05 -6.00004E-02
  2.66447E-05 -6.90463E-02
  3.19737E-05 -8.41469E-02
  3.73026E-05 -9.92831E-02
  4.26316E-05 -1.14429E-01
  4.79605E-05 -1.29543E-01
  5.32894E-05 -1.44584E-01
  5.86184E-05 -1.59515E-01
  6.39473E-05 -1.74303E-01
  7.46052E-05 -2.03349E-01
  8.52631E-05 -2.31568E-01
  9.59210E-05 -2.58864E-01
  1.06579E-04 -2.85187E-01
  1.17237E-04 -3.10520E-01
  1.33224E-04 -3.46683E-01
  1.49210E-04 -3.80720E-01
  1.59868E-04 -4.02294E-01
  1.86513E-04 -4.52647E-01
  2.13158E-04 -4.98461E-01
  2.34474E-04 -5.32306E-01
  2.66447E-04 -5.79129E-01
  3.19737E-04 -6.18174E-01
  3.73026E-04 -5.27195E-01
  4.26316E-04 -4.50821E-01
  4.79605E-04 -3.85644E-01
  5.32894E-04 -3.29326E-01
  5.86184E-04 -2.80190E-01
  6.39473E-04 -2.36973E-01
  7.46052E-04 -1.64633E-01
  8.52631E-04 -1.06703E-01
  9.59210E-04 -5.94945E-02
  1.06579E-03 -2.04626E-02
  1.17237E-03  1.22066E-02
  1.33224E-03  5.20901E-02
  1.49210E-03  8.37387E-02
  1.59868E-03  1.01340E-01
  1.86513E-03  1.36310E-01
  2.13158E-03  1.61997E-01
  2.34474E-03  1.77900E-01
  2.66447E-03  1.96291E-01
  3.19737E-03  2.17148E-01
  3.73026E-03  2.30350E-01
  4.26316E-03  2.38780E-01
  4.79605E-03  2.44050E-01
  5.32894E-03  2.47199E-01
  5.86184E-03  2.49756E-01
  6.39473E-03  2.50288E-01
  7.46052E-03  2.48885E-01
  8.52631E-03  2.45548E-01
  9.59210E-03  2.41192E-01
  1.06579E-02  2.36312E-01
  1.17237E-02  2.31194E-01
  1.33224E-02  2.23421E-01
  1.49210E-02  2.15790E-01
  1.59868E-02  2.10857E-01
  1.86513E-02  1.99204E-01
  2.13158E-02  1.88574E-01
  2.34474E-02  1.80780E-01
  2.66447E-02  1.70166E-01
  3.19737E-02  1.54937E-01
  3.73026E-02  1.42189E-01
  4.26316E-02  1.31377E-01
  4.79605E-02  1.22096E-01
  5.32894E-02  1.14043E-01
  5.86184E-02  1.06988E-01
  6.39473E-02  1.00757E-01
  7.46052E-02  9.02453E-02
  8.52631E-02  8.17213E-02
  9.59210E-02  7.46708E-02
  1.06579E-01  6.87445E-02
  1.17237E-01  6.36961E-02
  1.33224E-01  5.73915E-02
  1.49210E-01  5.22457E-02
  1.59868E-01  4.93143E-02
  1.86513E-01  4.33029E-02
  2.13158E-01  3.86786E-02
  2.34474E-01  3.56959E-02
  2.66447E-01  3.20934E-02
  3.19737E-01  2.77002E-02
  3.73026E-01  2.46200E-02
  4.26316E-01  2.23834E-02
  4.79605E-01  2.07172E-02
  5.32894E-01  1.94524E-02
  5.86184E-01  1.84789E-02
  6.39473E-01  1.77221E-02
  7.46052E-01  1.66652E-02
  8.52631E-01  1.60145E-02
  9.59210E-01  1.56217E-02
  1.06579E+00  1.55200E-02
  1.17237E+00  1.55200E-02
  1.33224E+00  1.55200E-02
  1.49210E+00  1.55200E-02
  1.59868E+00  1.55200E-02
  1.86513E+00  1.55200E-02
  2.13158E+00  1.55200E-02
  2.34474E+00  1.55200E-02
  2.66447E+00  1.55200E-02
  3.19737E+00  1.55200E-02
  3.73026E+00  1.55200E-02
  4.26316E+00  1.55200E-02
  4.79605E+00  1.55200E-02
  5.32894E+00  1.55200E-02
  5.86184E+00  1.55200E-02
  6.39473E+00  1.55200E-02
  7.46052E+00  1.55200E-02
  8.52631E+00  1.55200E-02
  9.59210E+00  1.55200E-02
  1.06579E+01  1.55200E-02
  1.17237E+01  1.55200E-02
  1.33224E+01  1.55200E-02
  1.49210E+01  1.55200E-02
  1.59868E+01  1.55200E-02
  1.86513E+01  1.55200E-02
  2.13158E+01  1.55200E-02
  2.34474E+01  1.55200E-02
  2.66447E+01  1.55200E-02
  3.19737E+01  1.55200E-02
  3.73026E+01  1.55200E-02
  4.26316E+01  1.55200E-02
  4.79605E+01  1.55200E-02
  5.32894E+01  1.55200E-02
  5.86184E+01  1.55200E-02
  6.39473E+01  1.55200E-02
  7.46052E+01  1.55200E-02
  8.52631E+01  1.55200E-02
  9.59210E+01  1.55200E-02
  1.06579E+02  1.55200E-02


==> anc/colstop/sbethe/sdbase/shcor-79.tab <==
# Atomic number = 79   (Au)   Projectile: proton
#
#  S(0) =  7.754816E+01
#  I(0) =  2.243935E+01 a.u. =  6.106058E+02 eV
#  D(0) =  2.706040E+00
#
#        Z =  7.90000E+01
#    EXPOT =  6.87966E+02 eV
#       S0 =  7.75481E+01
#   1-S0/Z =  1.83780E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.82630E-01
#    P( 2) = -4.15890E-01
#    P( 3) =  3.55920E-01
#    P( 4) = -1.26110E-01
#    P( 5) =  2.04420E-02
#    P( 6) = -1.28770E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -4.71703E-04
  1.17237E-06 -5.51310E-04
  1.33224E-06 -6.86468E-04
  1.49210E-06 -8.40065E-04
  1.59868E-06 -9.52321E-04
  1.86513E-06 -1.26535E-03
  2.13158E-06 -1.62088E-03
  2.34474E-06 -1.93281E-03
  2.66447E-06 -2.44145E-03
  3.19737E-06 -3.38238E-03
  3.73026E-06 -4.41915E-03
  4.26316E-06 -5.53303E-03
  4.79605E-06 -6.70958E-03
  5.32894E-06 -7.93741E-03
  5.86184E-06 -9.20741E-03
  6.39473E-06 -1.05122E-02
  7.46052E-06 -1.32031E-02
  8.52631E-06 -1.59727E-02
  9.59210E-06 -1.87949E-02
  1.06579E-05 -2.16510E-02
  1.17237E-05 -2.45278E-02
  1.33224E-05 -2.88622E-02
  1.49210E-05 -3.32038E-02
  1.59868E-05 -3.60970E-02
  1.86513E-05 -4.33189E-02
  2.13158E-05 -5.05266E-02
  2.34474E-05 -5.62900E-02
  2.66447E-05 -6.49448E-02
  3.19737E-05 -7.94270E-02
  3.73026E-05 -9.39939E-02
  4.26316E-05 -1.08624E-01
  4.79605E-05 -1.23278E-01
  5.32894E-05 -1.37913E-01
  5.86184E-05 -1.52487E-01
  6.39473E-05 -1.66966E-01
  7.46052E-05 -1.95524E-01
  8.52631E-05 -2.23405E-01
  9.59210E-05 -2.50488E-01
  1.06579E-04 -2.76701E-01
  1.17237E-04 -3.02005E-01
  1.33224E-04 -3.38239E-01
  1.49210E-04 -3.72447E-01
  1.59868E-04 -3.94173E-01
  1.86513E-04 -4.44975E-01
  2.13158E-04 -4.91277E-01
  2.34474E-04 -5.25505E-01
  2.66447E-04 -5.72854E-01
  3.19737E-04 -6.27941E-01
  3.73026E-04 -5.37434E-01
  4.26316E-04 -4.61315E-01
  4.79605E-04 -3.96208E-01
  5.32894E-04 -3.39822E-01
  5.86184E-04 -2.90513E-01
  6.39473E-04 -2.47047E-01
  7.46052E-04 -1.74059E-01
  8.52631E-04 -1.15385E-01
  9.59210E-04 -6.74086E-02
  1.06579E-03 -2.76326E-02
  1.17237E-03  5.73471E-03
  1.33224E-03  4.65605E-02
  1.49210E-03  7.90205E-02
  1.59868E-03  9.70947E-02
  1.86513E-03  1.33052E-01
  2.13158E-03  1.59481E-01
  2.34474E-03  1.75849E-01
  2.66447E-03  1.94759E-01
  3.19737E-03  2.16213E-01
  3.73026E-03  2.29781E-01
  4.26316E-03  2.38463E-01
  4.79605E-03  2.43926E-01
  5.32894E-03  2.47202E-01
  5.86184E-03  2.48952E-01
  6.39473E-03  2.49648E-01
  7.46052E-03  2.48515E-01
  8.52631E-03  2.45390E-01
  9.59210E-03  2.41202E-01
  1.06579E-02  2.36460E-01
  1.17237E-02  2.31454E-01
  1.33224E-02  2.23811E-01
  1.49210E-02  2.16279E-01
  1.59868E-02  2.11399E-01
  1.86513E-02  1.99841E-01
  2.13158E-02  1.89271E-01
  2.34474E-02  1.81509E-01
  2.66447E-02  1.70923E-01
  3.19737E-02  1.55709E-01
  3.73026E-02  1.42954E-01
  4.26316E-02  1.32125E-01
  4.79605E-02  1.22821E-01
  5.32894E-02  1.14743E-01
  5.86184E-02  1.07662E-01
  6.39473E-02  1.01405E-01
  7.46052E-02  9.08452E-02
  8.52631E-02  8.22772E-02
  9.59210E-02  7.51875E-02
  1.06579E-01  6.92264E-02
  1.17237E-01  6.41471E-02
  1.33224E-01  5.78026E-02
  1.49210E-01  5.26233E-02
  1.59868E-01  4.96724E-02
  1.86513E-01  4.36208E-02
  2.13158E-01  3.89652E-02
  2.34474E-01  3.59625E-02
  2.66447E-01  3.23362E-02
  3.19737E-01  2.79152E-02
  3.73026E-01  2.48170E-02
  4.26316E-01  2.25687E-02
  4.79605E-01  2.08952E-02
  5.32894E-01  1.96260E-02
  5.86184E-01  1.86502E-02
  6.39473E-01  1.78927E-02
  7.46052E-01  1.68375E-02
  8.52631E-01  1.61909E-02
  9.59210E-01  1.58037E-02
  1.06579E+00  1.57043E-02
  1.17237E+00  1.57043E-02
  1.33224E+00  1.57043E-02
  1.49210E+00  1.57043E-02
  1.59868E+00  1.57043E-02
  1.86513E+00  1.57043E-02
  2.13158E+00  1.57043E-02
  2.34474E+00  1.57043E-02
  2.66447E+00  1.57043E-02
  3.19737E+00  1.57043E-02
  3.73026E+00  1.57043E-02
  4.26316E+00  1.57043E-02
  4.79605E+00  1.57043E-02
  5.32894E+00  1.57043E-02
  5.86184E+00  1.57043E-02
  6.39473E+00  1.57043E-02
  7.46052E+00  1.57043E-02
  8.52631E+00  1.57043E-02
  9.59210E+00  1.57043E-02
  1.06579E+01  1.57043E-02
  1.17237E+01  1.57043E-02
  1.33224E+01  1.57043E-02
  1.49210E+01  1.57043E-02
  1.59868E+01  1.57043E-02
  1.86513E+01  1.57043E-02
  2.13158E+01  1.57043E-02
  2.34474E+01  1.57043E-02
  2.66447E+01  1.57043E-02
  3.19737E+01  1.57043E-02
  3.73026E+01  1.57043E-02
  4.26316E+01  1.57043E-02
  4.79605E+01  1.57043E-02
  5.32894E+01  1.57043E-02
  5.86184E+01  1.57043E-02
  6.39473E+01  1.57043E-02
  7.46052E+01  1.57043E-02
  8.52631E+01  1.57043E-02
  9.59210E+01  1.57043E-02
  1.06579E+02  1.57043E-02


==> anc/colstop/sbethe/sdbase/shcor-80.tab <==
# Atomic number = 80   (Hg)   Projectile: proton
#
#  S(0) =  7.850447E+01
#  I(0) =  2.248357E+01 a.u. =  6.118091E+02 eV
#  D(0) =  2.791711E+00
#
#        Z =  8.00000E+01
#    EXPOT =  6.90695E+02 eV
#       S0 =  7.85045E+01
#   1-S0/Z =  1.86940E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.73630E-01
#    P( 2) = -3.97680E-01
#    P( 3) =  3.41690E-01
#    P( 4) = -1.20470E-01
#    P( 5) =  1.93210E-02
#    P( 6) = -1.19960E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -1.90288E-04
  1.17237E-06 -2.55085E-04
  1.33224E-06 -3.71653E-04
  1.49210E-06 -5.10852E-04
  1.59868E-06 -6.15750E-04
  1.86513E-06 -9.17904E-04
  2.13158E-06 -1.27267E-03
  2.34474E-06 -1.59075E-03
  2.66447E-06 -2.11904E-03
  3.19737E-06 -3.11767E-03
  3.73026E-06 -4.23938E-03
  4.26316E-06 -5.46174E-03
  4.79605E-06 -6.76739E-03
  5.32894E-06 -8.14259E-03
  5.86184E-06 -9.57626E-03
  6.39473E-06 -1.10593E-02
  7.46052E-06 -1.41437E-02
  8.52631E-06 -1.73468E-02
  9.59210E-06 -2.06313E-02
  1.06579E-05 -2.39682E-02
  1.17237E-05 -2.73351E-02
  1.33224E-05 -3.24050E-02
  1.49210E-05 -3.74628E-02
  1.59868E-05 -4.08149E-02
  1.86513E-05 -4.90965E-02
  2.13158E-05 -5.72214E-02
  2.34474E-05 -6.36128E-02
  2.66447E-05 -7.30440E-02
  3.19737E-05 -8.84422E-02
  3.73026E-05 -1.03560E-01
  4.26316E-05 -1.18478E-01
  4.79605E-05 -1.33234E-01
  5.32894E-05 -1.47842E-01
  5.86184E-05 -1.62302E-01
  6.39473E-05 -1.76609E-01
  7.46052E-05 -2.04734E-01
  8.52631E-05 -2.32151E-01
  9.59210E-05 -2.58801E-01
  1.06579E-04 -2.84638E-01
  1.17237E-04 -3.09634E-01
  1.33224E-04 -3.45531E-01
  1.49210E-04 -3.79530E-01
  1.59868E-04 -4.01173E-01
  1.86513E-04 -4.51919E-01
  2.13158E-04 -4.98301E-01
  2.34474E-04 -5.32646E-01
  2.66447E-04 -5.80199E-01
  3.19737E-04 -6.38408E-01
  3.73026E-04 -5.48146E-01
  4.26316E-04 -4.72140E-01
  4.79605E-04 -4.07022E-01
  5.32894E-04 -3.50524E-01
  5.86184E-04 -3.01022E-01
  6.39473E-04 -2.57300E-01
  7.46052E-04 -1.83682E-01
  8.52631E-04 -1.24285E-01
  9.59210E-04 -7.55689E-02
  1.06579E-03 -3.50632E-02
  1.17237E-03 -1.00590E-03
  1.33224E-03  4.07710E-02
  1.49210E-03  7.40577E-02
  1.59868E-03  9.26230E-02
  1.86513E-03  1.29600E-01
  2.13158E-03  1.56824E-01
  2.34474E-03  1.73695E-01
  2.66447E-03  1.93181E-01
  3.19737E-03  2.15291E-01
  3.73026E-03  2.29272E-01
  4.26316E-03  2.38244E-01
  4.79605E-03  2.43916E-01
  5.32894E-03  2.47354E-01
  5.86184E-03  2.49885E-01
  6.39473E-03  2.50619E-01
  7.46052E-03  2.49584E-01
  8.52631E-03  2.46550E-01
  9.59210E-03  2.42436E-01
  1.06579E-02  2.37747E-01
  1.17237E-02  2.32779E-01
  1.33224E-02  2.25172E-01
  1.49210E-02  2.17657E-01
  1.59868E-02  2.12780E-01
  1.86513E-02  2.01217E-01
  2.13158E-02  1.90629E-01
  2.34474E-02  1.82847E-01
  2.66447E-02  1.72230E-01
  3.19737E-02  1.56961E-01
  3.73026E-02  1.44155E-01
  4.26316E-02  1.33278E-01
  4.79605E-02  1.23930E-01
  5.32894E-02  1.15811E-01
  5.86184E-02  1.08694E-01
  6.39473E-02  1.02402E-01
  7.46052E-02  9.17800E-02
  8.52631E-02  8.31564E-02
  9.59210E-02  7.60164E-02
  1.06579E-01  7.00092E-02
  1.17237E-01  6.48874E-02
  1.33224E-01  5.84842E-02
  1.49210E-01  5.32514E-02
  1.59868E-01  5.02673E-02
  1.86513E-01  4.41394E-02
  2.13158E-01  3.94159E-02
  2.34474E-01  3.63635E-02
  2.66447E-01  3.26691E-02
  3.19737E-01  2.81487E-02
  3.73026E-01  2.49645E-02
  4.26316E-01  2.26407E-02
  4.79605E-01  2.09000E-02
  5.32894E-01  1.95705E-02
  5.86184E-01  1.85400E-02
  6.39473E-01  1.77326E-02
  7.46052E-01  1.65893E-02
  8.52631E-01  1.58670E-02
  9.59210E-01  1.54139E-02
  1.06579E+00  1.52914E-02
  1.17237E+00  1.52914E-02
  1.33224E+00  1.52914E-02
  1.49210E+00  1.52914E-02
  1.59868E+00  1.52914E-02
  1.86513E+00  1.52914E-02
  2.13158E+00  1.52914E-02
  2.34474E+00  1.52914E-02
  2.66447E+00  1.52914E-02
  3.19737E+00  1.52914E-02
  3.73026E+00  1.52914E-02
  4.26316E+00  1.52914E-02
  4.79605E+00  1.52914E-02
  5.32894E+00  1.52914E-02
  5.86184E+00  1.52914E-02
  6.39473E+00  1.52914E-02
  7.46052E+00  1.52914E-02
  8.52631E+00  1.52914E-02
  9.59210E+00  1.52914E-02
  1.06579E+01  1.52914E-02
  1.17237E+01  1.52914E-02
  1.33224E+01  1.52914E-02
  1.49210E+01  1.52914E-02
  1.59868E+01  1.52914E-02
  1.86513E+01  1.52914E-02
  2.13158E+01  1.52914E-02
  2.34474E+01  1.52914E-02
  2.66447E+01  1.52914E-02
  3.19737E+01  1.52914E-02
  3.73026E+01  1.52914E-02
  4.26316E+01  1.52914E-02
  4.79605E+01  1.52914E-02
  5.32894E+01  1.52914E-02
  5.86184E+01  1.52914E-02
  6.39473E+01  1.52914E-02
  7.46052E+01  1.52914E-02
  8.52631E+01  1.52914E-02
  9.59210E+01  1.52914E-02
  1.06579E+02  1.52914E-02


==> anc/colstop/sbethe/sdbase/shcor-81.tab <==
# Atomic number = 81   (Tl)   Projectile: proton
#
#  S(0) =  7.945950E+01
#  I(0) =  2.266638E+01 a.u. =  6.167836E+02 eV
#  D(0) =  2.879469E+00
#
#        Z =  8.10000E+01
#    EXPOT =  6.97654E+02 eV
#       S0 =  7.94595E+01
#   1-S0/Z =  1.90190E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.61540E-01
#    P( 2) = -3.71990E-01
#    P( 3) =  3.20890E-01
#    P( 4) = -1.12100E-01
#    P( 5) =  1.76530E-02
#    P( 6) = -1.06910E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -4.77167E-04
  1.17237E-06 -5.46063E-04
  1.33224E-06 -6.66460E-04
  1.49210E-06 -8.07257E-04
  1.59868E-06 -9.12241E-04
  1.86513E-06 -1.21223E-03
  2.13158E-06 -1.56291E-03
  2.34474E-06 -1.87740E-03
  2.66447E-06 -2.40116E-03
  3.19737E-06 -3.39812E-03
  3.73026E-06 -4.52897E-03
  4.26316E-06 -5.77316E-03
  4.79605E-06 -7.11369E-03
  5.32894E-06 -8.53637E-03
  5.86184E-06 -1.00294E-02
  6.39473E-06 -1.15824E-02
  7.46052E-06 -1.48349E-02
  8.52631E-06 -1.82361E-02
  9.59210E-06 -2.17414E-02
  1.06579E-05 -2.53153E-02
  1.17237E-05 -2.89298E-02
  1.33224E-05 -3.43806E-02
  1.49210E-05 -3.98200E-02
  1.59868E-05 -4.34221E-02
  1.86513E-05 -5.22982E-02
  2.13158E-05 -6.09584E-02
  2.34474E-05 -6.77286E-02
  2.66447E-05 -7.76422E-02
  3.19737E-05 -9.36269E-02
  3.73026E-05 -1.09095E-01
  4.26316E-05 -1.24176E-01
  4.79605E-05 -1.38952E-01
  5.32894E-05 -1.53471E-01
  5.86184E-05 -1.67763E-01
  6.39473E-05 -1.81847E-01
  7.46052E-05 -2.09429E-01
  8.52631E-05 -2.36256E-01
  9.59210E-05 -2.62331E-01
  1.06579E-04 -2.87642E-01
  1.17237E-04 -3.12176E-01
  1.33224E-04 -3.47508E-01
  1.49210E-04 -3.81087E-01
  1.59868E-04 -4.02523E-01
  1.86513E-04 -4.52947E-01
  2.13158E-04 -4.99209E-01
  2.34474E-04 -5.33551E-01
  2.66447E-04 -5.81188E-01
  3.19737E-04 -6.48450E-01
  3.73026E-04 -5.58412E-01
  4.26316E-04 -4.82544E-01
  4.79605E-04 -4.17468E-01
  5.32894E-04 -3.60918E-01
  5.86184E-04 -3.11284E-01
  6.39473E-04 -2.67371E-01
  7.46052E-04 -1.93235E-01
  8.52631E-04 -1.33219E-01
  9.59210E-04 -8.38364E-02
  1.06579E-03 -4.26667E-02
  1.17237E-03 -7.95771E-03
  1.33224E-03  3.47213E-02
  1.49210E-03  6.88267E-02
  1.59868E-03  8.78769E-02
  1.86513E-03  1.25889E-01
  2.13158E-03  1.53928E-01
  2.34474E-03  1.71314E-01
  2.66447E-03  1.91421E-01
  3.19737E-03  2.14234E-01
  3.73026E-03  2.28688E-01
  4.26316E-03  2.37979E-01
  4.79605E-03  2.43892E-01
  5.32894E-03  2.47509E-01
  5.86184E-03  2.50176E-01
  6.39473E-03  2.51006E-01
  7.46052E-03  2.50174E-01
  8.52631E-03  2.47316E-01
  9.59210E-03  2.43339E-01
  1.06579E-02  2.38754E-01
  1.17237E-02  2.33864E-01
  1.33224E-02  2.26337E-01
  1.49210E-02  2.18871E-01
  1.59868E-02  2.14017E-01
  1.86513E-02  2.02482E-01
  2.13158E-02  1.91900E-01
  2.34474E-02  1.84115E-01
  2.66447E-02  1.73485E-01
  3.19737E-02  1.58189E-01
  3.73026E-02  1.45353E-01
  4.26316E-02  1.34447E-01
  4.79605E-02  1.25072E-01
  5.32894E-02  1.16928E-01
  5.86184E-02  1.09786E-01
  6.39473E-02  1.03472E-01
  7.46052E-02  9.28076E-02
  8.52631E-02  8.41447E-02
  9.59210E-02  7.69677E-02
  1.06579E-01  7.09253E-02
  1.17237E-01  6.57696E-02
  1.33224E-01  5.93181E-02
  1.49210E-01  5.40392E-02
  1.59868E-01  5.10257E-02
  1.86513E-01  4.48277E-02
  2.13158E-01  4.00388E-02
  2.34474E-01  3.69371E-02
  2.66447E-01  3.31733E-02
  3.19737E-01  2.85475E-02
  3.73026E-01  2.52690E-02
  4.26316E-01  2.28601E-02
  4.79605E-01  2.10421E-02
  5.32894E-01  1.96418E-02
  5.86184E-01  1.85464E-02
  6.39473E-01  1.76789E-02
  7.46052E-01  1.64280E-02
  8.52631E-01  1.56118E-02
  9.59210E-01  1.50757E-02
  1.06579E+00  1.49239E-02
  1.17237E+00  1.49239E-02
  1.33224E+00  1.49239E-02
  1.49210E+00  1.49239E-02
  1.59868E+00  1.49239E-02
  1.86513E+00  1.49239E-02
  2.13158E+00  1.49239E-02
  2.34474E+00  1.49239E-02
  2.66447E+00  1.49239E-02
  3.19737E+00  1.49239E-02
  3.73026E+00  1.49239E-02
  4.26316E+00  1.49239E-02
  4.79605E+00  1.49239E-02
  5.32894E+00  1.49239E-02
  5.86184E+00  1.49239E-02
  6.39473E+00  1.49239E-02
  7.46052E+00  1.49239E-02
  8.52631E+00  1.49239E-02
  9.59210E+00  1.49239E-02
  1.06579E+01  1.49239E-02
  1.17237E+01  1.49239E-02
  1.33224E+01  1.49239E-02
  1.49210E+01  1.49239E-02
  1.59868E+01  1.49239E-02
  1.86513E+01  1.49239E-02
  2.13158E+01  1.49239E-02
  2.34474E+01  1.49239E-02
  2.66447E+01  1.49239E-02
  3.19737E+01  1.49239E-02
  3.73026E+01  1.49239E-02
  4.26316E+01  1.49239E-02
  4.79605E+01  1.49239E-02
  5.32894E+01  1.49239E-02
  5.86184E+01  1.49239E-02
  6.39473E+01  1.49239E-02
  7.46052E+01  1.49239E-02
  8.52631E+01  1.49239E-02
  9.59210E+01  1.49239E-02
  1.06579E+02  1.49239E-02


==> anc/colstop/sbethe/sdbase/shcor-82.tab <==
# Atomic number = 82   (Pb)   Projectile: proton
#
#  S(0) =  8.041378E+01
#  I(0) =  2.290519E+01 a.u. =  6.232820E+02 eV
#  D(0) =  2.980878E+00
#
#        Z =  8.20000E+01
#    EXPOT =  7.06281E+02 eV
#       S0 =  8.04138E+01
#   1-S0/Z =  1.93440E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.55930E-01
#    P( 2) = -3.60440E-01
#    P( 3) =  3.12110E-01
#    P( 4) = -1.08670E-01
#    P( 5) =  1.69700E-02
#    P( 6) = -1.01500E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -6.58672E-04
  1.17237E-06 -7.08675E-04
  1.33224E-06 -7.92822E-04
  1.49210E-06 -8.89659E-04
  1.59868E-06 -9.61908E-04
  1.86513E-06 -1.17103E-03
  2.13158E-06 -1.42189E-03
  2.34474E-06 -1.65261E-03
  2.66447E-06 -2.04750E-03
  3.19737E-06 -2.82905E-03
  3.73026E-06 -3.75211E-03
  4.26316E-06 -4.80185E-03
  4.79605E-06 -5.96431E-03
  5.32894E-06 -7.22672E-03
  5.86184E-06 -8.57758E-03
  6.39473E-06 -1.00065E-02
  7.46052E-06 -1.30621E-02
  8.52631E-06 -1.63290E-02
  9.59210E-06 -1.97546E-02
  1.06579E-05 -2.32954E-02
  1.17237E-05 -2.69159E-02
  1.33224E-05 -3.24346E-02
  1.49210E-05 -3.79950E-02
  1.59868E-05 -4.16994E-02
  1.86513E-05 -5.08797E-02
  2.13158E-05 -5.98795E-02
  2.34474E-05 -6.69268E-02
  2.66447E-05 -7.72437E-02
  3.19737E-05 -9.38263E-02
  3.73026E-05 -1.09773E-01
  4.26316E-05 -1.25211E-01
  4.79605E-05 -1.40231E-01
  5.32894E-05 -1.54898E-01
  5.86184E-05 -1.69257E-01
  6.39473E-05 -1.83341E-01
  7.46052E-05 -2.10777E-01
  8.52631E-05 -2.37335E-01
  9.59210E-05 -2.63083E-01
  1.06579E-04 -2.88052E-01
  1.17237E-04 -3.12257E-01
  1.33224E-04 -3.47151E-01
  1.49210E-04 -3.80374E-01
  1.59868E-04 -4.01619E-01
  1.86513E-04 -4.51714E-01
  2.13158E-04 -4.97815E-01
  2.34474E-04 -5.32111E-01
  2.66447E-04 -5.79771E-01
  3.19737E-04 -6.50781E-01
  3.73026E-04 -5.68422E-01
  4.26316E-04 -4.92688E-01
  4.79605E-04 -4.27668E-01
  5.32894E-04 -3.71099E-01
  5.86184E-04 -3.21374E-01
  6.39473E-04 -2.77310E-01
  7.46052E-04 -2.02741E-01
  8.52631E-04 -1.42185E-01
  9.59210E-04 -9.22019E-02
  1.06579E-03 -5.04122E-02
  1.17237E-03 -1.50986E-02
  1.33224E-03  2.84444E-02
  1.49210E-03  6.33373E-02
  1.59868E-03  8.28650E-02
  1.86513E-03  1.21907E-01
  2.13158E-03  1.50779E-01
  2.34474E-03  1.68704E-01
  2.66447E-03  1.89450E-01
  3.19737E-03  2.13027E-01
  3.73026E-03  2.27988E-01
  4.26316E-03  2.37621E-01
  4.79605E-03  2.43791E-01
  5.32894E-03  2.47604E-01
  5.86184E-03  2.50903E-01
  6.39473E-03  2.51815E-01
  7.46052E-03  2.51139E-01
  8.52631E-03  2.48410E-01
  9.59210E-03  2.44534E-01
  1.06579E-02  2.40027E-01
  1.17237E-02  2.35196E-01
  1.33224E-02  2.27732E-01
  1.49210E-02  2.20306E-01
  1.59868E-02  2.15469E-01
  1.86513E-02  2.03957E-01
  2.13158E-02  1.93381E-01
  2.34474E-02  1.85591E-01
  2.66447E-02  1.74948E-01
  3.19737E-02  1.59620E-01
  3.73026E-02  1.46746E-01
  4.26316E-02  1.35802E-01
  4.79605E-02  1.26391E-01
  5.32894E-02  1.18211E-01
  5.86184E-02  1.11036E-01
  6.39473E-02  1.04690E-01
  7.46052E-02  9.39667E-02
  8.52631E-02  8.52505E-02
  9.59210E-02  7.80249E-02
  1.06579E-01  7.19379E-02
  1.17237E-01  6.67411E-02
  1.33224E-01  6.02331E-02
  1.49210E-01  5.49033E-02
  1.59868E-01  5.18582E-02
  1.86513E-01  4.55888E-02
  2.13158E-01  4.07368E-02
  2.34474E-01  3.75897E-02
  2.66447E-01  3.37644E-02
  3.19737E-01  2.90502E-02
  3.73026E-01  2.56966E-02
  4.26316E-01  2.32226E-02
  4.79605E-01  2.13474E-02
  5.32894E-01  1.98962E-02
  5.86184E-01  1.87550E-02
  6.39473E-01  1.78461E-02
  7.46052E-01  1.65227E-02
  8.52631E-01  1.56449E-02
  9.59210E-01  1.50554E-02
  1.06579E+00  1.48850E-02
  1.17237E+00  1.48850E-02
  1.33224E+00  1.48850E-02
  1.49210E+00  1.48850E-02
  1.59868E+00  1.48850E-02
  1.86513E+00  1.48850E-02
  2.13158E+00  1.48850E-02
  2.34474E+00  1.48850E-02
  2.66447E+00  1.48850E-02
  3.19737E+00  1.48850E-02
  3.73026E+00  1.48850E-02
  4.26316E+00  1.48850E-02
  4.79605E+00  1.48850E-02
  5.32894E+00  1.48850E-02
  5.86184E+00  1.48850E-02
  6.39473E+00  1.48850E-02
  7.46052E+00  1.48850E-02
  8.52631E+00  1.48850E-02
  9.59210E+00  1.48850E-02
  1.06579E+01  1.48850E-02
  1.17237E+01  1.48850E-02
  1.33224E+01  1.48850E-02
  1.49210E+01  1.48850E-02
  1.59868E+01  1.48850E-02
  1.86513E+01  1.48850E-02
  2.13158E+01  1.48850E-02
  2.34474E+01  1.48850E-02
  2.66447E+01  1.48850E-02
  3.19737E+01  1.48850E-02
  3.73026E+01  1.48850E-02
  4.26316E+01  1.48850E-02
  4.79605E+01  1.48850E-02
  5.32894E+01  1.48850E-02
  5.86184E+01  1.48850E-02
  6.39473E+01  1.48850E-02
  7.46052E+01  1.48850E-02
  8.52631E+01  1.48850E-02
  9.59210E+01  1.48850E-02
  1.06579E+02  1.48850E-02


==> anc/colstop/sbethe/sdbase/shcor-83.tab <==
# Atomic number = 83   (Bi)   Projectile: proton
#
#  S(0) =  8.136715E+01
#  I(0) =  2.303091E+01 a.u. =  6.267030E+02 eV
#  D(0) =  3.061724E+00
#
#        Z =  8.30000E+01
#    EXPOT =  7.11621E+02 eV
#       S0 =  8.13671E+01
#   1-S0/Z =  1.96730E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.52570E-01
#    P( 2) = -3.53490E-01
#    P( 3) =  3.06890E-01
#    P( 4) = -1.06600E-01
#    P( 5) =  1.65400E-02
#    P( 6) = -9.79610E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -5.20699E-04
  1.17237E-06 -5.74109E-04
  1.33224E-06 -6.63773E-04
  1.49210E-06 -7.66257E-04
  1.59868E-06 -8.42248E-04
  1.86513E-06 -1.06041E-03
  2.13158E-06 -1.31996E-03
  2.34474E-06 -1.55753E-03
  2.66447E-06 -1.96290E-03
  3.19737E-06 -2.76363E-03
  3.73026E-06 -3.70953E-03
  4.26316E-06 -4.78681E-03
  4.79605E-06 -5.98193E-03
  5.32894E-06 -7.28218E-03
  5.86184E-06 -8.67587E-03
  6.39473E-06 -1.01524E-02
  7.46052E-06 -1.33156E-02
  8.52631E-06 -1.67042E-02
  9.59210E-06 -2.02620E-02
  1.06579E-05 -2.39428E-02
  1.17237E-05 -2.77085E-02
  1.33224E-05 -3.34504E-02
  1.49210E-05 -3.92372E-02
  1.59868E-05 -4.30929E-02
  1.86513E-05 -5.26494E-02
  2.13158E-05 -6.20189E-02
  2.34474E-05 -6.93548E-02
  2.66447E-05 -8.00883E-02
  3.19737E-05 -9.73087E-02
  3.73026E-05 -1.13808E-01
  4.26316E-05 -1.29706E-01
  4.79605E-05 -1.45095E-01
  5.32894E-05 -1.60043E-01
  5.86184E-05 -1.74605E-01
  6.39473E-05 -1.88825E-01
  7.46052E-05 -2.16370E-01
  8.52631E-05 -2.42881E-01
  9.59210E-05 -2.68486E-01
  1.06579E-04 -2.93260E-01
  1.17237E-04 -3.17247E-01
  1.33224E-04 -3.51816E-01
  1.49210E-04 -3.84747E-01
  1.59868E-04 -4.05823E-01
  1.86513E-04 -4.55597E-01
  2.13158E-04 -5.01505E-01
  2.34474E-04 -5.35719E-01
  2.66447E-04 -5.83338E-01
  3.19737E-04 -6.54403E-01
  3.73026E-04 -5.78493E-01
  4.26316E-04 -5.02859E-01
  4.79605E-04 -4.37890E-01
  5.32894E-04 -3.81307E-01
  5.86184E-04 -3.31513E-01
  6.39473E-04 -2.87328E-01
  7.46052E-04 -2.12394E-01
  8.52631E-04 -1.51355E-01
  9.59210E-04 -1.00827E-01
  1.06579E-03 -5.84702E-02
  1.17237E-03 -2.25850E-02
  1.33224E-03  2.17836E-02
  1.49210E-03  5.74399E-02
  1.59868E-03  7.74434E-02
  1.86513E-03  1.17516E-01
  2.13158E-03  1.47221E-01
  2.34474E-03  1.65694E-01
  2.66447E-03  1.87115E-01
  3.19737E-03  2.11500E-01
  3.73026E-03  2.26994E-01
  4.26316E-03  2.37018E-01
  4.79605E-03  2.43458E-01
  5.32894E-03  2.47481E-01
  5.86184E-03  2.50009E-01
  6.39473E-03  2.51130E-01
  7.46052E-03  2.50804E-01
  8.52631E-03  2.48347E-01
  9.59210E-03  2.44682E-01
  1.06579E-02  2.40341E-01
  1.17237E-02  2.35641E-01
  1.33224E-02  2.28327E-01
  1.49210E-02  2.21010E-01
  1.59868E-02  2.16229E-01
  1.86513E-02  2.04820E-01
  2.13158E-02  1.94306E-01
  2.34474E-02  1.86551E-01
  2.66447E-02  1.75939E-01
  3.19737E-02  1.60632E-01
  3.73026E-02  1.47761E-01
  4.26316E-02  1.36809E-01
  4.79605E-02  1.27383E-01
  5.32894E-02  1.19188E-01
  5.86184E-02  1.11995E-01
  6.39473E-02  1.05630E-01
  7.46052E-02  9.48696E-02
  8.52631E-02  8.61178E-02
  9.59210E-02  7.88584E-02
  1.06579E-01  7.27397E-02
  1.17237E-01  6.75131E-02
  1.33224E-01  6.09639E-02
  1.49210E-01  5.55965E-02
  1.59868E-01  5.25281E-02
  1.86513E-01  4.62059E-02
  2.13158E-01  4.13074E-02
  2.34474E-01  3.81268E-02
  2.66447E-01  3.42564E-02
  3.19737E-01  2.94778E-02
  3.73026E-01  2.60699E-02
  4.26316E-01  2.35492E-02
  4.79605E-01  2.16332E-02
  5.32894E-01  2.01459E-02
  5.86184E-01  1.89724E-02
  6.39473E-01  1.80344E-02
  7.46052E-01  1.66604E-02
  8.52631E-01  1.57398E-02
  9.59210E-01  1.51136E-02
  1.06579E+00  1.49304E-02
  1.17237E+00  1.49304E-02
  1.33224E+00  1.49304E-02
  1.49210E+00  1.49304E-02
  1.59868E+00  1.49304E-02
  1.86513E+00  1.49304E-02
  2.13158E+00  1.49304E-02
  2.34474E+00  1.49304E-02
  2.66447E+00  1.49304E-02
  3.19737E+00  1.49304E-02
  3.73026E+00  1.49304E-02
  4.26316E+00  1.49304E-02
  4.79605E+00  1.49304E-02
  5.32894E+00  1.49304E-02
  5.86184E+00  1.49304E-02
  6.39473E+00  1.49304E-02
  7.46052E+00  1.49304E-02
  8.52631E+00  1.49304E-02
  9.59210E+00  1.49304E-02
  1.06579E+01  1.49304E-02
  1.17237E+01  1.49304E-02
  1.33224E+01  1.49304E-02
  1.49210E+01  1.49304E-02
  1.59868E+01  1.49304E-02
  1.86513E+01  1.49304E-02
  2.13158E+01  1.49304E-02
  2.34474E+01  1.49304E-02
  2.66447E+01  1.49304E-02
  3.19737E+01  1.49304E-02
  3.73026E+01  1.49304E-02
  4.26316E+01  1.49304E-02
  4.79605E+01  1.49304E-02
  5.32894E+01  1.49304E-02
  5.86184E+01  1.49304E-02
  6.39473E+01  1.49304E-02
  7.46052E+01  1.49304E-02
  8.52631E+01  1.49304E-02
  9.59210E+01  1.49304E-02
  1.06579E+02  1.49304E-02


==> anc/colstop/sbethe/sdbase/shcor-84.tab <==
# Atomic number = 84   (Po)   Projectile: proton
#
#  S(0) =  8.231956E+01
#  I(0) =  2.316737E+01 a.u. =  6.304162E+02 eV
#  D(0) =  3.136348E+00
#
#        Z =  8.40000E+01
#    EXPOT =  7.17353E+02 eV
#       S0 =  8.23196E+01
#   1-S0/Z =  2.00050E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.52670E-01
#    P( 2) = -3.53880E-01
#    P( 3) =  3.07710E-01
#    P( 4) = -1.06940E-01
#    P( 5) =  1.65780E-02
#    P( 6) = -9.79620E-04
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -3.43170E-04
  1.17237E-06 -3.84088E-04
  1.33224E-06 -4.53991E-04
  1.49210E-06 -5.35612E-04
  1.59868E-06 -5.97143E-04
  1.86513E-06 -7.77622E-04
  2.13158E-06 -9.97865E-04
  2.34474E-06 -1.20330E-03
  2.66447E-06 -1.56009E-03
  3.19737E-06 -2.28105E-03
  3.73026E-06 -3.15132E-03
  4.26316E-06 -4.15914E-03
  4.79605E-06 -5.29211E-03
  5.32894E-06 -6.53817E-03
  5.86184E-06 -7.88574E-03
  6.39473E-06 -9.32405E-03
  7.46052E-06 -1.24336E-02
  8.52631E-06 -1.57954E-02
  9.59210E-06 -1.93493E-02
  1.06579E-05 -2.30449E-02
  1.17237E-05 -2.68409E-02
  1.33224E-05 -3.26514E-02
  1.49210E-05 -3.85288E-02
  1.59868E-05 -4.24547E-02
  1.86513E-05 -5.22151E-02
  2.13158E-05 -6.18197E-02
  2.34474E-05 -6.93601E-02
  2.66447E-05 -8.04177E-02
  3.19737E-05 -9.81967E-02
  3.73026E-05 -1.15242E-01
  4.26316E-05 -1.31643E-01
  4.79605E-05 -1.47478E-01
  5.32894E-05 -1.62809E-01
  5.86184E-05 -1.77691E-01
  6.39473E-05 -1.92169E-01
  7.46052E-05 -2.20071E-01
  8.52631E-05 -2.46770E-01
  9.59210E-05 -2.72440E-01
  1.06579E-04 -2.97198E-01
  1.17237E-04 -3.21121E-01
  1.33224E-04 -3.55543E-01
  1.49210E-04 -3.88313E-01
  1.59868E-04 -4.09287E-01
  1.86513E-04 -4.58844E-01
  2.13158E-04 -5.04606E-01
  2.34474E-04 -5.38753E-01
  2.66447E-04 -5.86332E-01
  3.19737E-04 -6.57431E-01
  3.73026E-04 -5.88428E-01
  4.26316E-04 -5.12887E-01
  4.79605E-04 -4.47972E-01
  5.32894E-04 -3.91394E-01
  5.86184E-04 -3.41552E-01
  6.39473E-04 -2.97274E-01
  7.46052E-04 -2.22038E-01
  8.52631E-04 -1.60581E-01
  9.59210E-04 -1.09575E-01
  1.06579E-03 -6.67008E-02
  1.17237E-03 -3.02855E-02
  1.33224E-03  1.48661E-02
  1.49210E-03  5.12520E-02
  1.59868E-03  7.17122E-02
  1.86513E-03  1.12798E-01
  2.13158E-03  1.43344E-01
  2.34474E-03  1.62386E-01
  2.66447E-03  1.84491E-01
  3.19737E-03  2.09721E-01
  3.73026E-03  2.25777E-01
  4.26316E-03  2.36219E-01
  4.79605E-03  2.42953E-01
  5.32894E-03  2.47221E-01
  5.86184E-03  2.49388E-01
  6.39473E-03  2.50694E-01
  7.46052E-03  2.50674E-01
  8.52631E-03  2.48454E-01
  9.59210E-03  2.44975E-01
  1.06579E-02  2.40782E-01
  1.17237E-02  2.36200E-01
  1.33224E-02  2.29022E-01
  1.49210E-02  2.21805E-01
  1.59868E-02  2.17077E-01
  1.86513E-02  2.05762E-01
  2.13158E-02  1.95308E-01
  2.34474E-02  1.87582E-01
  2.66447E-02  1.76998E-01
  3.19737E-02  1.61708E-01
  3.73026E-02  1.48831E-01
  4.26316E-02  1.37865E-01
  4.79605E-02  1.28420E-01
  5.32894E-02  1.20203E-01
  5.86184E-02  1.12987E-01
  6.39473E-02  1.06599E-01
  7.46052E-02  9.57942E-02
  8.52631E-02  8.70008E-02
  9.59210E-02  7.97033E-02
  1.06579E-01  7.35497E-02
  1.17237E-01  6.82913E-02
  1.33224E-01  6.16994E-02
  1.49210E-01  5.62943E-02
  1.59868E-01  5.32032E-02
  1.86513E-01  4.68312E-02
  2.13158E-01  4.18910E-02
  2.34474E-01  3.86814E-02
  2.66447E-01  3.47735E-02
  3.19737E-01  2.99441E-02
  3.73026E-01  2.64961E-02
  4.26316E-01  2.39426E-02
  4.79605E-01  2.19993E-02
  5.32894E-01  2.04888E-02
  5.86184E-01  1.92954E-02
  6.39473E-01  1.83400E-02
  7.46052E-01  1.69370E-02
  8.52631E-01  1.59933E-02
  9.59210E-01  1.53480E-02
  1.06579E+00  1.51584E-02
  1.17237E+00  1.51584E-02
  1.33224E+00  1.51584E-02
  1.49210E+00  1.51584E-02
  1.59868E+00  1.51584E-02
  1.86513E+00  1.51584E-02
  2.13158E+00  1.51584E-02
  2.34474E+00  1.51584E-02
  2.66447E+00  1.51584E-02
  3.19737E+00  1.51584E-02
  3.73026E+00  1.51584E-02
  4.26316E+00  1.51584E-02
  4.79605E+00  1.51584E-02
  5.32894E+00  1.51584E-02
  5.86184E+00  1.51584E-02
  6.39473E+00  1.51584E-02
  7.46052E+00  1.51584E-02
  8.52631E+00  1.51584E-02
  9.59210E+00  1.51584E-02
  1.06579E+01  1.51584E-02
  1.17237E+01  1.51584E-02
  1.33224E+01  1.51584E-02
  1.49210E+01  1.51584E-02
  1.59868E+01  1.51584E-02
  1.86513E+01  1.51584E-02
  2.13158E+01  1.51584E-02
  2.34474E+01  1.51584E-02
  2.66447E+01  1.51584E-02
  3.19737E+01  1.51584E-02
  3.73026E+01  1.51584E-02
  4.26316E+01  1.51584E-02
  4.79605E+01  1.51584E-02
  5.32894E+01  1.51584E-02
  5.86184E+01  1.51584E-02
  6.39473E+01  1.51584E-02
  7.46052E+01  1.51584E-02
  8.52631E+01  1.51584E-02
  9.59210E+01  1.51584E-02
  1.06579E+02  1.51584E-02


==> anc/colstop/sbethe/sdbase/shcor-85.tab <==
# Atomic number = 85   (At)   Projectile: proton
#
#  S(0) =  8.327109E+01
#  I(0) =  2.330489E+01 a.u. =  6.341584E+02 eV
#  D(0) =  3.235910E+00
#
#        Z =  8.50000E+01
#    EXPOT =  7.23048E+02 eV
#       S0 =  8.32711E+01
#   1-S0/Z =  2.03400E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.54970E-01
#    P( 2) = -3.59250E-01
#    P( 3) =  3.12880E-01
#    P( 4) = -1.09110E-01
#    P( 5) =  1.69880E-02
#    P( 6) = -1.00900E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -1.92032E-04
  1.17237E-06 -2.22047E-04
  1.33224E-06 -2.74519E-04
  1.49210E-06 -3.37322E-04
  1.59868E-06 -3.85547E-04
  1.86513E-06 -5.30313E-04
  2.13158E-06 -7.11839E-04
  2.34474E-06 -8.84576E-04
  2.66447E-06 -1.19017E-03
  3.19737E-06 -1.82230E-03
  3.73026E-06 -2.60220E-03
  4.26316E-06 -3.52052E-03
  4.79605E-06 -4.56666E-03
  5.32894E-06 -5.72965E-03
  5.86184E-06 -6.99866E-03
  6.39473E-06 -8.36332E-03
  7.46052E-06 -1.13407E-02
  8.52631E-06 -1.45902E-02
  9.59210E-06 -1.80500E-02
  1.06579E-05 -2.16681E-02
  1.17237E-05 -2.54013E-02
  1.33224E-05 -3.11432E-02
  1.49210E-05 -3.69799E-02
  1.59868E-05 -4.08929E-02
  1.86513E-05 -5.06670E-02
  2.13158E-05 -6.03433E-02
  2.34474E-05 -6.79766E-02
  2.66447E-05 -7.92207E-02
  3.19737E-05 -9.73973E-02
  3.73026E-05 -1.14896E-01
  4.26316E-05 -1.31763E-01
  4.79605E-05 -1.48046E-01
  5.32894E-05 -1.63791E-01
  5.86184E-05 -1.79044E-01
  6.39473E-05 -1.93848E-01
  7.46052E-05 -2.22265E-01
  8.52631E-05 -2.49318E-01
  9.59210E-05 -2.75218E-01
  1.06579E-04 -3.00112E-01
  1.17237E-04 -3.24103E-01
  1.33224E-04 -3.58552E-01
  1.49210E-04 -3.91295E-01
  1.59868E-04 -4.12237E-01
  1.86513E-04 -4.61708E-01
  2.13158E-04 -5.07402E-01
  2.34474E-04 -5.41516E-01
  2.66447E-04 -5.89082E-01
  3.19737E-04 -6.60225E-01
  3.73026E-04 -5.98000E-01
  4.26316E-04 -5.22551E-01
  4.79605E-04 -4.57692E-01
  5.32894E-04 -4.01131E-01
  5.86184E-04 -3.51265E-01
  6.39473E-04 -3.06919E-01
  7.46052E-04 -2.31435E-01
  8.52631E-04 -1.69625E-01
  9.59210E-04 -1.18196E-01
  1.06579E-03 -7.48558E-02
  1.17237E-03 -3.79581E-02
  1.33224E-03  7.91734E-03
  1.49210E-03  4.50035E-02
  1.59868E-03  6.58976E-02
  1.86513E-03  1.07984E-01
  2.13158E-03  1.39368E-01
  2.34474E-03  1.58973E-01
  2.66447E-03  1.81787E-01
  3.19737E-03  2.07881E-01
  3.73026E-03  2.24542E-01
  4.26316E-03  2.35412E-01
  4.79605E-03  2.42479E-01
  5.32894E-03  2.46992E-01
  5.86184E-03  2.48728E-01
  6.39473E-03  2.50233E-01
  7.46052E-03  2.50526E-01
  8.52631E-03  2.48544E-01
  9.59210E-03  2.45251E-01
  1.06579E-02  2.41205E-01
  1.17237E-02  2.36743E-01
  1.33224E-02  2.29704E-01
  1.49210E-02  2.22592E-01
  1.59868E-02  2.17919E-01
  1.86513E-02  2.06706E-01
  2.13158E-02  1.96318E-01
  2.34474E-02  1.88628E-01
  2.66447E-02  1.78076E-01
  3.19737E-02  1.62807E-01
  3.73026E-02  1.49930E-01
  4.26316E-02  1.38950E-01
  4.79605E-02  1.29485E-01
  5.32894E-02  1.21245E-01
  5.86184E-02  1.14004E-01
  6.39473E-02  1.07592E-01
  7.46052E-02  9.67390E-02
  8.52631E-02  8.79005E-02
  9.59210E-02  8.05617E-02
  1.06579E-01  7.43705E-02
  1.17237E-01  6.90779E-02
  1.33224E-01  6.24406E-02
  1.49210E-01  5.69960E-02
  1.59868E-01  5.38814E-02
  1.86513E-01  4.74587E-02
  2.13158E-01  4.24770E-02
  2.34474E-01  3.92394E-02
  2.66447E-01  3.52962E-02
  3.19737E-01  3.04209E-02
  3.73026E-01  2.69383E-02
  4.26316E-01  2.43583E-02
  4.79605E-01  2.23939E-02
  5.32894E-01  2.08666E-02
  5.86184E-01  1.96594E-02
  6.39473E-01  1.86926E-02
  7.46052E-01  1.72722E-02
  8.52631E-01  1.63159E-02
  9.59210E-01  1.56615E-02
  1.06579E+00  1.54690E-02
  1.17237E+00  1.54690E-02
  1.33224E+00  1.54690E-02
  1.49210E+00  1.54690E-02
  1.59868E+00  1.54690E-02
  1.86513E+00  1.54690E-02
  2.13158E+00  1.54690E-02
  2.34474E+00  1.54690E-02
  2.66447E+00  1.54690E-02
  3.19737E+00  1.54690E-02
  3.73026E+00  1.54690E-02
  4.26316E+00  1.54690E-02
  4.79605E+00  1.54690E-02
  5.32894E+00  1.54690E-02
  5.86184E+00  1.54690E-02
  6.39473E+00  1.54690E-02
  7.46052E+00  1.54690E-02
  8.52631E+00  1.54690E-02
  9.59210E+00  1.54690E-02
  1.06579E+01  1.54690E-02
  1.17237E+01  1.54690E-02
  1.33224E+01  1.54690E-02
  1.49210E+01  1.54690E-02
  1.59868E+01  1.54690E-02
  1.86513E+01  1.54690E-02
  2.13158E+01  1.54690E-02
  2.34474E+01  1.54690E-02
  2.66447E+01  1.54690E-02
  3.19737E+01  1.54690E-02
  3.73026E+01  1.54690E-02
  4.26316E+01  1.54690E-02
  4.79605E+01  1.54690E-02
  5.32894E+01  1.54690E-02
  5.86184E+01  1.54690E-02
  6.39473E+01  1.54690E-02
  7.46052E+01  1.54690E-02
  8.52631E+01  1.54690E-02
  9.59210E+01  1.54690E-02
  1.06579E+02  1.54690E-02


==> anc/colstop/sbethe/sdbase/shcor-86.tab <==
# Atomic number = 86   (Rn)   Projectile: proton
#
#  S(0) =  8.422174E+01
#  I(0) =  2.344029E+01 a.u. =  6.378428E+02 eV
#  D(0) =  3.348914E+00
#
#        Z =  8.60000E+01
#    EXPOT =  7.28658E+02 eV
#       S0 =  8.42218E+01
#   1-S0/Z =  2.06770E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.59540E-01
#    P( 2) = -3.69680E-01
#    P( 3) =  3.22410E-01
#    P( 4) = -1.13080E-01
#    P( 5) =  1.77590E-02
#    P( 6) = -1.06650E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -6.58115E-05
  1.17237E-06 -8.68854E-05
  1.33224E-06 -1.25992E-04
  1.49210E-06 -1.75071E-04
  1.59868E-06 -2.13803E-04
  1.86513E-06 -3.33318E-04
  2.13158E-06 -4.87245E-04
  2.34474E-06 -6.36241E-04
  2.66447E-06 -9.03704E-04
  3.19737E-06 -1.46665E-03
  3.73026E-06 -2.17210E-03
  4.26316E-06 -3.01250E-03
  4.79605E-06 -3.97857E-03
  5.32894E-06 -5.06043E-03
  5.86184E-06 -6.24814E-03
  6.39473E-06 -7.53185E-03
  7.46052E-06 -1.03502E-02
  8.52631E-06 -1.34463E-02
  9.59210E-06 -1.67598E-02
  1.06579E-05 -2.02398E-02
  1.17237E-05 -2.38445E-02
  1.33224E-05 -2.94133E-02
  1.49210E-05 -3.51030E-02
  1.59868E-05 -3.89334E-02
  1.86513E-05 -4.85548E-02
  2.13158E-05 -5.81524E-02
  2.34474E-05 -6.57705E-02
  2.66447E-05 -7.70601E-02
  3.19737E-05 -9.54516E-02
  3.73026E-05 -1.13277E-01
  4.26316E-05 -1.30530E-01
  4.79605E-05 -1.47218E-01
  5.32894E-05 -1.63364E-01
  5.86184E-05 -1.78996E-01
  6.39473E-05 -1.94150E-01
  7.46052E-05 -2.23166E-01
  8.52631E-05 -2.50683E-01
  9.59210E-05 -2.76930E-01
  1.06579E-04 -3.02077E-01
  1.17237E-04 -3.26249E-01
  1.33224E-04 -3.60871E-01
  1.49210E-04 -3.93713E-01
  1.59868E-04 -4.14694E-01
  1.86513E-04 -4.64215E-01
  2.13158E-04 -5.09931E-01
  2.34474E-04 -5.44060E-01
  2.66447E-04 -5.91657E-01
  3.19737E-04 -6.62876E-01
  3.73026E-04 -6.07253E-01
  4.26316E-04 -5.31901E-01
  4.79605E-04 -4.67110E-01
  5.32894E-04 -4.10581E-01
  5.86184E-04 -3.60705E-01
  6.39473E-04 -3.16313E-01
  7.46052E-04 -2.40638E-01
  8.52631E-04 -1.78534E-01
  9.59210E-04 -1.26727E-01
  1.06579E-03 -8.29713E-02
  1.17237E-03 -4.56312E-02
  1.33224E-03  9.10970E-04
  1.49210E-03  3.86584E-02
  1.59868E-03  5.99716E-02
  1.86513E-03  1.03016E-01
  2.13158E-03  1.35224E-01
  2.34474E-03  1.55393E-01
  2.66447E-03  1.78923E-01
  3.19737E-03  2.05914E-01
  3.73026E-03  2.23203E-01
  4.26316E-03  2.34525E-01
  4.79605E-03  2.41924E-01
  5.32894E-03  2.46689E-01
  5.86184E-03  2.48832E-01
  6.39473E-03  2.50488E-01
  7.46052E-03  2.51012E-01
  8.52631E-03  2.49199E-01
  9.59210E-03  2.46037E-01
  1.06579E-02  2.42095E-01
  1.17237E-02  2.37717E-01
  1.33224E-02  2.30776E-01
  1.49210E-02  2.23737E-01
  1.59868E-02  2.19102E-01
  1.86513E-02  2.07957E-01
  2.13158E-02  1.97609E-01
  2.34474E-02  1.89938E-01
  2.66447E-02  1.79399E-01
  3.19737E-02  1.64125E-01
  3.73026E-02  1.51225E-01
  4.26316E-02  1.40214E-01
  4.79605E-02  1.30715E-01
  5.32894E-02  1.22438E-01
  5.86184E-02  1.15162E-01
  6.39473E-02  1.08715E-01
  7.46052E-02  9.77963E-02
  8.52631E-02  8.88991E-02
  9.59210E-02  8.15077E-02
  1.06579E-01  7.52698E-02
  1.17237E-01  6.99355E-02
  1.33224E-01  6.32438E-02
  1.49210E-01  5.77530E-02
  1.59868E-01  5.46114E-02
  1.86513E-01  4.81316E-02
  2.13158E-01  4.31047E-02
  2.34474E-01  3.98375E-02
  2.66447E-01  3.58579E-02
  3.19737E-01  3.09380E-02
  3.73026E-01  2.74244E-02
  4.26316E-01  2.48222E-02
  4.79605E-01  2.28418E-02
  5.32894E-01  2.13029E-02
  5.86184E-01  2.00873E-02
  6.39473E-01  1.91146E-02
  7.46052E-01  1.76873E-02
  8.52631E-01  1.67285E-02
  9.59210E-01  1.60744E-02
  1.06579E+00  1.58825E-02
  1.17237E+00  1.58825E-02
  1.33224E+00  1.58825E-02
  1.49210E+00  1.58825E-02
  1.59868E+00  1.58825E-02
  1.86513E+00  1.58825E-02
  2.13158E+00  1.58825E-02
  2.34474E+00  1.58825E-02
  2.66447E+00  1.58825E-02
  3.19737E+00  1.58825E-02
  3.73026E+00  1.58825E-02
  4.26316E+00  1.58825E-02
  4.79605E+00  1.58825E-02
  5.32894E+00  1.58825E-02
  5.86184E+00  1.58825E-02
  6.39473E+00  1.58825E-02
  7.46052E+00  1.58825E-02
  8.52631E+00  1.58825E-02
  9.59210E+00  1.58825E-02
  1.06579E+01  1.58825E-02
  1.17237E+01  1.58825E-02
  1.33224E+01  1.58825E-02
  1.49210E+01  1.58825E-02
  1.59868E+01  1.58825E-02
  1.86513E+01  1.58825E-02
  2.13158E+01  1.58825E-02
  2.34474E+01  1.58825E-02
  2.66447E+01  1.58825E-02
  3.19737E+01  1.58825E-02
  3.73026E+01  1.58825E-02
  4.26316E+01  1.58825E-02
  4.79605E+01  1.58825E-02
  5.32894E+01  1.58825E-02
  5.86184E+01  1.58825E-02
  6.39473E+01  1.58825E-02
  7.46052E+01  1.58825E-02
  8.52631E+01  1.58825E-02
  9.59210E+01  1.58825E-02
  1.06579E+02  1.58825E-02


==> anc/colstop/sbethe/sdbase/shcor-87.tab <==
# Atomic number = 87   (Fr)   Projectile: proton
#
#  S(0) =  8.517193E+01
#  I(0) =  2.314037E+01 a.u. =  6.296815E+02 eV
#  D(0) =  3.390539E+00
#
#        Z =  8.70000E+01
#    EXPOT =  7.21298E+02 eV
#       S0 =  8.51720E+01
#   1-S0/Z =  2.10120E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.56780E-01
#    P( 2) = -3.65360E-01
#    P( 3) =  3.20100E-01
#    P( 4) = -1.12430E-01
#    P( 5) =  1.76500E-02
#    P( 6) = -1.05850E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -3.04972E-03
  1.17237E-06 -3.52756E-03
  1.33224E-06 -4.24833E-03
  1.49210E-06 -4.97059E-03
  1.59868E-06 -5.45178E-03
  1.86513E-06 -6.65040E-03
  2.13158E-06 -7.83868E-03
  2.34474E-06 -8.77910E-03
  2.66447E-06 -1.01694E-02
  3.19737E-06 -1.24288E-02
  3.73026E-06 -1.46244E-02
  4.26316E-06 -1.67761E-02
  4.79605E-06 -1.89041E-02
  5.32894E-06 -2.10226E-02
  5.86184E-06 -2.31397E-02
  6.39473E-06 -2.52583E-02
  7.46052E-06 -2.94985E-02
  8.52631E-06 -3.37285E-02
  9.59210E-06 -3.79304E-02
  1.06579E-05 -4.20911E-02
  1.17237E-05 -4.62031E-02
  1.33224E-05 -5.22742E-02
  1.49210E-05 -5.82312E-02
  1.59868E-05 -6.21435E-02
  1.86513E-05 -7.17433E-02
  2.13158E-05 -8.11280E-02
  2.34474E-05 -8.85100E-02
  2.66447E-05 -9.94095E-02
  3.19737E-05 -1.17181E-01
  3.73026E-05 -1.34501E-01
  4.26316E-05 -1.51377E-01
  4.79605E-05 -1.67803E-01
  5.32894E-05 -1.83776E-01
  5.86184E-05 -1.99305E-01
  6.39473E-05 -2.14405E-01
  7.46052E-05 -2.43405E-01
  8.52631E-05 -2.70967E-01
  9.59210E-05 -2.97274E-01
  1.06579E-04 -3.22478E-01
  1.17237E-04 -3.46699E-01
  1.33224E-04 -3.81380E-01
  1.49210E-04 -4.14266E-01
  1.59868E-04 -4.35270E-01
  1.86513E-04 -4.84829E-01
  2.13158E-04 -5.30573E-01
  2.34474E-04 -5.64724E-01
  2.66447E-04 -6.12359E-01
  3.19737E-04 -6.83653E-01
  3.73026E-04 -6.16753E-01
  4.26316E-04 -5.41495E-01
  4.79605E-04 -4.76771E-01
  5.32894E-04 -4.20277E-01
  5.86184E-04 -3.70404E-01
  6.39473E-04 -3.25984E-01
  7.46052E-04 -2.50162E-01
  8.52631E-04 -1.87814E-01
  9.59210E-04 -1.35690E-01
  1.06579E-03 -9.15679E-02
  1.17237E-03 -5.38216E-02
  1.33224E-03 -6.66482E-03
  1.49210E-03  3.16939E-02
  1.59868E-03  5.34006E-02
  1.86513E-03  9.73918E-02
  2.13158E-03  1.30378E-01
  2.34474E-03  1.51147E-01
  2.66447E-03  1.75358E-01
  3.19737E-03  2.03231E-01
  3.73026E-03  2.21248E-01
  4.26316E-03  2.32965E-01
  4.79605E-03  2.40744E-01
  5.32894E-03  2.45780E-01
  5.86184E-03  2.47751E-01
  6.39473E-03  2.49613E-01
  7.46052E-03  2.50465E-01
  8.52631E-03  2.48900E-01
  9.59210E-03  2.45930E-01
  1.06579E-02  2.42139E-01
  1.17237E-02  2.37882E-01
  1.33224E-02  2.31082E-01
  1.49210E-02  2.24148E-01
  1.59868E-02  2.19569E-01
  1.86513E-02  2.08528E-01
  2.13158E-02  1.98249E-01
  2.34474E-02  1.90616E-01
  2.66447E-02  1.80115E-01
  3.19737E-02  1.64874E-01
  3.73026E-02  1.51984E-01
  4.26316E-02  1.40970E-01
  4.79605E-02  1.31461E-01
  5.32894E-02  1.23171E-01
  5.86184E-02  1.15878E-01
  6.39473E-02  1.09414E-01
  7.46052E-02  9.84589E-02
  8.52631E-02  8.95250E-02
  9.59210E-02  8.20984E-02
  1.06579E-01  7.58268E-02
  1.17237E-01  7.04608E-02
  1.33224E-01  6.37248E-02
  1.49210E-01  5.81936E-02
  1.59868E-01  5.50270E-02
  1.86513E-01  4.84906E-02
  2.13158E-01  4.34143E-02
  2.34474E-01  4.01117E-02
  2.66447E-01  3.60849E-02
  3.19737E-01  3.10986E-02
  3.73026E-01  2.75301E-02
  4.26316E-01  2.48815E-02
  4.79605E-01  2.28613E-02
  5.32894E-01  2.12877E-02
  5.86184E-01  2.00415E-02
  6.39473E-01  1.90416E-02
  7.46052E-01  1.75678E-02
  8.52631E-01  1.65708E-02
  9.59210E-01  1.58844E-02
  1.06579E+00  1.56815E-02
  1.17237E+00  1.56815E-02
  1.33224E+00  1.56815E-02
  1.49210E+00  1.56815E-02
  1.59868E+00  1.56815E-02
  1.86513E+00  1.56815E-02
  2.13158E+00  1.56815E-02
  2.34474E+00  1.56815E-02
  2.66447E+00  1.56815E-02
  3.19737E+00  1.56815E-02
  3.73026E+00  1.56815E-02
  4.26316E+00  1.56815E-02
  4.79605E+00  1.56815E-02
  5.32894E+00  1.56815E-02
  5.86184E+00  1.56815E-02
  6.39473E+00  1.56815E-02
  7.46052E+00  1.56815E-02
  8.52631E+00  1.56815E-02
  9.59210E+00  1.56815E-02
  1.06579E+01  1.56815E-02
  1.17237E+01  1.56815E-02
  1.33224E+01  1.56815E-02
  1.49210E+01  1.56815E-02
  1.59868E+01  1.56815E-02
  1.86513E+01  1.56815E-02
  2.13158E+01  1.56815E-02
  2.34474E+01  1.56815E-02
  2.66447E+01  1.56815E-02
  3.19737E+01  1.56815E-02
  3.73026E+01  1.56815E-02
  4.26316E+01  1.56815E-02
  4.79605E+01  1.56815E-02
  5.32894E+01  1.56815E-02
  5.86184E+01  1.56815E-02
  6.39473E+01  1.56815E-02
  7.46052E+01  1.56815E-02
  8.52631E+01  1.56815E-02
  9.59210E+01  1.56815E-02
  1.06579E+02  1.56815E-02


==> anc/colstop/sbethe/sdbase/shcor-88.tab <==
# Atomic number = 88   (Ra)   Projectile: proton
#
#  S(0) =  8.610327E+01
#  I(0) =  2.282921E+01 a.u. =  6.212144E+02 eV
#  D(0) =  3.663817E+00
#
#        Z =  8.80000E+01
#    EXPOT =  7.13711E+02 eV
#       S0 =  8.61032E+01
#   1-S0/Z =  2.15540E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.76810E-01
#    P( 2) = -3.95140E-01
#    P( 3) =  3.41330E-01
#    P( 4) = -1.20290E-01
#    P( 5) =  1.91000E-02
#    P( 6) = -1.16420E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -3.45363E-03
  1.17237E-06 -3.92697E-03
  1.33224E-06 -4.65678E-03
  1.49210E-06 -5.40619E-03
  1.59868E-06 -5.91501E-03
  1.86513E-06 -7.21424E-03
  2.13158E-06 -8.54664E-03
  2.34474E-06 -9.63314E-03
  2.66447E-06 -1.12930E-02
  3.19737E-06 -1.41270E-02
  3.73026E-06 -1.70265E-02
  4.26316E-06 -1.99707E-02
  4.79605E-06 -2.29401E-02
  5.32894E-06 -2.59179E-02
  5.86184E-06 -2.88896E-02
  6.39473E-06 -3.18433E-02
  7.46052E-06 -3.76626E-02
  8.52631E-06 -4.33256E-02
  9.59210E-06 -4.88079E-02
  1.06579E-05 -5.41013E-02
  1.17237E-05 -5.92093E-02
  1.33224E-05 -6.65456E-02
  1.49210E-05 -7.35327E-02
  1.59868E-05 -7.80225E-02
  1.86513E-05 -8.87565E-02
  2.13158E-05 -9.89427E-02
  2.34474E-05 -1.06796E-01
  2.66447E-05 -1.18207E-01
  3.19737E-05 -1.36512E-01
  3.73026E-05 -1.54158E-01
  4.26316E-05 -1.71257E-01
  4.79605E-05 -1.87852E-01
  5.32894E-05 -2.03965E-01
  5.86184E-05 -2.19612E-01
  6.39473E-05 -2.34815E-01
  7.46052E-05 -2.63984E-01
  8.52631E-05 -2.91675E-01
  9.59210E-05 -3.18081E-01
  1.06579E-04 -3.43359E-01
  1.17237E-04 -3.67632E-01
  1.33224E-04 -4.02355E-01
  1.49210E-04 -4.35250E-01
  1.59868E-04 -4.56251E-01
  1.86513E-04 -5.05784E-01
  2.13158E-04 -5.51493E-01
  2.34474E-04 -5.85616E-01
  2.66447E-04 -6.33214E-01
  3.19737E-04 -7.04463E-01
  3.73026E-04 -6.25006E-01
  4.26316E-04 -5.49754E-01
  4.79605E-04 -4.85028E-01
  5.32894E-04 -4.28510E-01
  5.86184E-04 -3.78590E-01
  6.39473E-04 -3.34101E-01
  7.46052E-04 -2.58073E-01
  8.52631E-04 -1.95438E-01
  9.59210E-04 -1.42974E-01
  1.06579E-03 -9.84651E-02
  1.17237E-03 -6.03131E-02
  1.33224E-03 -1.25173E-02
  1.49210E-03  2.64779E-02
  1.59868E-03  4.85982E-02
  1.86513E-03  9.35558E-02
  2.13158E-03  1.27403E-01
  2.34474E-03  1.48790E-01
  2.66447E-03  1.73788E-01
  3.19737E-03  2.02686E-01
  3.73026E-03  2.21460E-01
  4.26316E-03  2.33740E-01
  4.79605E-03  2.41953E-01
  5.32894E-03  2.47330E-01
  5.86184E-03  2.50890E-01
  6.39473E-03  2.52870E-01
  7.46052E-03  2.53898E-01
  8.52631E-03  2.52469E-01
  9.59210E-03  2.49613E-01
  1.06579E-02  2.45921E-01
  1.17237E-02  2.41750E-01
  1.33224E-02  2.35063E-01
  1.49210E-02  2.28224E-01
  1.59868E-02  2.23700E-01
  1.86513E-02  2.12773E-01
  2.13158E-02  2.02581E-01
  2.34474E-02  1.95003E-01
  2.66447E-02  1.84568E-01
  3.19737E-02  1.69401E-01
  3.73026E-02  1.56558E-01
  4.26316E-02  1.45576E-01
  4.79605E-02  1.36088E-01
  5.32894E-02  1.27811E-01
  5.86184E-02  1.20529E-01
  6.39473E-02  1.14071E-01
  7.46052E-02  1.03124E-01
  8.52631E-02  9.41947E-02
  9.59210E-02  8.67712E-02
  1.06579E-01  8.05023E-02
  1.17237E-01  7.51390E-02
  1.33224E-01  6.84075E-02
  1.49210E-01  6.28814E-02
  1.59868E-01  5.97186E-02
  1.86513E-01  5.31928E-02
  2.13158E-01  4.81282E-02
  2.34474E-01  4.48354E-02
  2.66447E-01  4.08237E-02
  3.19737E-01  3.58625E-02
  3.73026E-01  3.23180E-02
  4.26316E-01  2.96918E-02
  4.79605E-01  2.76925E-02
  5.32894E-01  2.61381E-02
  5.86184E-01  2.49096E-02
  6.39473E-01  2.39258E-02
  7.46052E-01  2.24806E-02
  8.52631E-01  2.15077E-02
  9.59210E-01  2.08417E-02
  1.06579E+00  2.06458E-02
  1.17237E+00  2.06458E-02
  1.33224E+00  2.06458E-02
  1.49210E+00  2.06458E-02
  1.59868E+00  2.06458E-02
  1.86513E+00  2.06458E-02
  2.13158E+00  2.06458E-02
  2.34474E+00  2.06458E-02
  2.66447E+00  2.06458E-02
  3.19737E+00  2.06458E-02
  3.73026E+00  2.06458E-02
  4.26316E+00  2.06458E-02
  4.79605E+00  2.06458E-02
  5.32894E+00  2.06458E-02
  5.86184E+00  2.06458E-02
  6.39473E+00  2.06458E-02
  7.46052E+00  2.06458E-02
  8.52631E+00  2.06458E-02
  9.59210E+00  2.06458E-02
  1.06579E+01  2.06458E-02
  1.17237E+01  2.06458E-02
  1.33224E+01  2.06458E-02
  1.49210E+01  2.06458E-02
  1.59868E+01  2.06458E-02
  1.86513E+01  2.06458E-02
  2.13158E+01  2.06458E-02
  2.34474E+01  2.06458E-02
  2.66447E+01  2.06458E-02
  3.19737E+01  2.06458E-02
  3.73026E+01  2.06458E-02
  4.26316E+01  2.06458E-02
  4.79605E+01  2.06458E-02
  5.32894E+01  2.06458E-02
  5.86184E+01  2.06458E-02
  6.39473E+01  2.06458E-02
  7.46052E+01  2.06458E-02
  8.52631E+01  2.06458E-02
  9.59210E+01  2.06458E-02
  1.06579E+02  2.06458E-02


==> anc/colstop/sbethe/sdbase/shcor-89.tab <==
# Atomic number = 89   (Ac)   Projectile: proton
#
#  S(0) =  8.708192E+01
#  I(0) =  2.284712E+01 a.u. =  6.217018E+02 eV
#  D(0) =  3.455458E+00
#
#        Z =  8.90000E+01
#    EXPOT =  7.15250E+02 eV
#       S0 =  8.70820E+01
#   1-S0/Z =  2.15510E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.52950E-01
#    P( 2) = -3.62420E-01
#    P( 3) =  3.20800E-01
#    P( 4) = -1.13320E-01
#    P( 5) =  1.78600E-02
#    P( 6) = -1.07470E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.68445E-03
  1.17237E-06 -3.03776E-03
  1.33224E-06 -3.60119E-03
  1.49210E-06 -4.20049E-03
  1.59868E-06 -4.61783E-03
  1.86513E-06 -5.71567E-03
  2.13158E-06 -6.88018E-03
  2.34474E-06 -7.85199E-03
  2.66447E-06 -9.36560E-03
  3.19737E-06 -1.20062E-02
  3.73026E-06 -1.47549E-02
  4.26316E-06 -1.75768E-02
  4.79605E-06 -2.04452E-02
  5.32894E-06 -2.33389E-02
  5.86184E-06 -2.62415E-02
  6.39473E-06 -2.91400E-02
  7.46052E-06 -3.48860E-02
  8.52631E-06 -4.05216E-02
  9.59210E-06 -4.60166E-02
  1.06579E-05 -5.13577E-02
  1.17237E-05 -5.65430E-02
  1.33224E-05 -6.40390E-02
  1.49210E-05 -7.12231E-02
  1.59868E-05 -7.58580E-02
  1.86513E-05 -8.69842E-02
  2.13158E-05 -9.75755E-02
  2.34474E-05 -1.05751E-01
  2.66447E-05 -1.17629E-01
  3.19737E-05 -1.36654E-01
  3.73026E-05 -1.54944E-01
  4.26316E-05 -1.72616E-01
  4.79605E-05 -1.89721E-01
  5.32894E-05 -2.06286E-01
  5.86184E-05 -2.22336E-01
  6.39473E-05 -2.37898E-01
  7.46052E-05 -2.67681E-01
  8.52631E-05 -2.95874E-01
  9.59210E-05 -3.22694E-01
  1.06579E-04 -3.48316E-01
  1.17237E-04 -3.72878E-01
  1.33224E-04 -4.07954E-01
  1.49210E-04 -4.41129E-01
  1.59868E-04 -4.62284E-01
  1.86513E-04 -5.12129E-01
  2.13158E-04 -5.58074E-01
  2.34474E-04 -5.92353E-01
  2.66447E-04 -6.40147E-01
  3.19737E-04 -7.11665E-01
  3.73026E-04 -6.34596E-01
  4.26316E-04 -5.59529E-01
  4.79605E-04 -4.94953E-01
  5.32894E-04 -4.38555E-01
  5.86184E-04 -3.88721E-01
  6.39473E-04 -3.44282E-01
  7.46052E-04 -2.68272E-01
  8.52631E-04 -2.05561E-01
  9.59210E-04 -1.52940E-01
  1.06579E-03 -1.08215E-01
  1.17237E-03 -6.98098E-02
  1.33224E-03 -2.15813E-02
  1.49210E-03  1.78613E-02
  1.59868E-03  4.02897E-02
  1.86513E-03  8.59794E-02
  2.13158E-03  1.20501E-01
  2.34474E-03  1.42357E-01
  2.66447E-03  1.67979E-01
  3.19737E-03  1.97695E-01
  3.73026E-03  2.17041E-01
  4.26316E-03  2.29769E-01
  4.79605E-03  2.38280E-01
  5.32894E-03  2.43901E-01
  5.86184E-03  2.46898E-01
  6.39473E-03  2.49061E-01
  7.46052E-03  2.50388E-01
  8.52631E-03  2.49176E-01
  9.59210E-03  2.46476E-01
  1.06579E-02  2.42894E-01
  1.17237E-02  2.38802E-01
  1.33224E-02  2.32188E-01
  1.49210E-02  2.25388E-01
  1.59868E-02  2.20877E-01
  1.86513E-02  2.09951E-01
  2.13158E-02  1.99735E-01
  2.34474E-02  1.92128E-01
  2.66447E-02  1.81641E-01
  3.19737E-02  1.66379E-01
  3.73026E-02  1.53440E-01
  4.26316E-02  1.42365E-01
  4.79605E-02  1.32789E-01
  5.32894E-02  1.24430E-01
  5.86184E-02  1.17070E-01
  6.39473E-02  1.10539E-01
  7.46052E-02  9.94594E-02
  8.52631E-02  9.04112E-02
  9.59210E-02  8.28804E-02
  1.06579E-01  7.65142E-02
  1.17237E-01  7.10619E-02
  1.33224E-01  6.42101E-02
  1.49210E-01  5.85768E-02
  1.59868E-01  5.53486E-02
  1.86513E-01  4.86770E-02
  2.13158E-01  4.34869E-02
  2.34474E-01  4.01054E-02
  2.66447E-01  3.59762E-02
  3.19737E-01  3.08513E-02
  3.73026E-01  2.71729E-02
  4.26316E-01  2.44349E-02
  4.79605E-01  2.23405E-02
  5.32894E-01  2.07042E-02
  5.86184E-01  1.94043E-02
  6.39473E-01  1.83578E-02
  7.46052E-01  1.68074E-02
  8.52631E-01  1.57499E-02
  9.59210E-01  1.50145E-02
  1.06579E+00  1.47953E-02
  1.17237E+00  1.47953E-02
  1.33224E+00  1.47953E-02
  1.49210E+00  1.47953E-02
  1.59868E+00  1.47953E-02
  1.86513E+00  1.47953E-02
  2.13158E+00  1.47953E-02
  2.34474E+00  1.47953E-02
  2.66447E+00  1.47953E-02
  3.19737E+00  1.47953E-02
  3.73026E+00  1.47953E-02
  4.26316E+00  1.47953E-02
  4.79605E+00  1.47953E-02
  5.32894E+00  1.47953E-02
  5.86184E+00  1.47953E-02
  6.39473E+00  1.47953E-02
  7.46052E+00  1.47953E-02
  8.52631E+00  1.47953E-02
  9.59210E+00  1.47953E-02
  1.06579E+01  1.47953E-02
  1.17237E+01  1.47953E-02
  1.33224E+01  1.47953E-02
  1.49210E+01  1.47953E-02
  1.59868E+01  1.47953E-02
  1.86513E+01  1.47953E-02
  2.13158E+01  1.47953E-02
  2.34474E+01  1.47953E-02
  2.66447E+01  1.47953E-02
  3.19737E+01  1.47953E-02
  3.73026E+01  1.47953E-02
  4.26316E+01  1.47953E-02
  4.79605E+01  1.47953E-02
  5.32894E+01  1.47953E-02
  5.86184E+01  1.47953E-02
  6.39473E+01  1.47953E-02
  7.46052E+01  1.47953E-02
  8.52631E+01  1.47953E-02
  9.59210E+01  1.47953E-02
  1.06579E+02  1.47953E-02


==> anc/colstop/sbethe/sdbase/shcor-90.tab <==
# Atomic number = 90   (Th)   Projectile: proton
#
#  S(0) =  8.806043E+01
#  I(0) =  2.295985E+01 a.u. =  6.247693E+02 eV
#  D(0) =  3.143116E+00
#
#        Z =  9.00000E+01
#    EXPOT =  7.20103E+02 eV
#       S0 =  8.80604E+01
#   1-S0/Z =  2.15510E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.59810E-01
#    P( 2) = -3.78240E-01
#    P( 3) =  3.34910E-01
#    P( 4) = -1.19200E-01
#    P( 5) =  1.90230E-02
#    P( 6) = -1.16380E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.70859E-03
  1.17237E-06 -3.05359E-03
  1.33224E-06 -3.60256E-03
  1.49210E-06 -4.18566E-03
  1.59868E-06 -4.59147E-03
  1.86513E-06 -5.65850E-03
  2.13158E-06 -6.78977E-03
  2.34474E-06 -7.73343E-03
  2.66447E-06 -9.20226E-03
  3.19737E-06 -1.17617E-02
  3.73026E-06 -1.44218E-02
  4.26316E-06 -1.71490E-02
  4.79605E-06 -1.99178E-02
  5.32894E-06 -2.27088E-02
  5.86184E-06 -2.55065E-02
  6.39473E-06 -2.82993E-02
  7.46052E-06 -3.38344E-02
  8.52631E-06 -3.92646E-02
  9.59210E-06 -4.45631E-02
  1.06579E-05 -4.97183E-02
  1.17237E-05 -5.47279E-02
  1.33224E-05 -6.19793E-02
  1.49210E-05 -6.89400E-02
  1.59868E-05 -7.34350E-02
  1.86513E-05 -8.42400E-02
  2.13158E-05 -9.45406E-02
  2.34474E-05 -1.02500E-01
  2.66447E-05 -1.14080E-01
  3.19737E-05 -1.32674E-01
  3.73026E-05 -1.50610E-01
  4.26316E-05 -1.68005E-01
  4.79605E-05 -1.84898E-01
  5.32894E-05 -2.01309E-01
  5.86184E-05 -2.17251E-01
  6.39473E-05 -2.32743E-01
  7.46052E-05 -2.62463E-01
  8.52631E-05 -2.90664E-01
  9.59210E-05 -3.17535E-01
  1.06579E-04 -3.43234E-01
  1.17237E-04 -3.67889E-01
  1.33224E-04 -4.03124E-01
  1.49210E-04 -4.36473E-01
  1.59868E-04 -4.57750E-01
  1.86513E-04 -5.07907E-01
  2.13158E-04 -5.54173E-01
  2.34474E-04 -5.88707E-01
  2.66447E-04 -6.36877E-01
  3.19737E-04 -7.08988E-01
  3.73026E-04 -6.39217E-01
  4.26316E-04 -5.64622E-01
  4.79605E-04 -5.00451E-01
  5.32894E-04 -4.44395E-01
  5.86184E-04 -3.94841E-01
  6.39473E-04 -3.50630E-01
  7.46052E-04 -2.74923E-01
  8.52631E-04 -2.12355E-01
  9.59210E-04 -1.59750E-01
  1.06579E-03 -1.14956E-01
  1.17237E-03 -7.64072E-02
  1.33224E-03 -2.78760E-02
  1.49210E-03  1.19334E-02
  1.59868E-03  3.46159E-02
  1.86513E-03  8.09604E-02
  2.13158E-03  1.16134E-01
  2.34474E-03  1.38447E-01
  2.66447E-03  1.64707E-01
  3.19737E-03  1.95268E-01
  3.73026E-03  2.15233E-01
  4.26316E-03  2.28457E-01
  4.79605E-03  2.37325E-01
  5.32894E-03  2.43204E-01
  5.86184E-03  2.46506E-01
  6.39473E-03  2.48843E-01
  7.46052E-03  2.50414E-01
  8.52631E-03  2.49372E-01
  9.59210E-03  2.46798E-01
  1.06579E-02  2.43317E-01
  1.17237E-02  2.39306E-01
  1.33224E-02  2.32789E-01
  1.49210E-02  2.26063E-01
  1.59868E-02  2.21591E-01
  1.86513E-02  2.10740E-01
  2.13158E-02  2.00572E-01
  2.34474E-02  1.92990E-01
  2.66447E-02  1.82524E-01
  3.19737E-02  1.67270E-01
  3.73026E-02  1.54320E-01
  4.26316E-02  1.43224E-01
  4.79605E-02  1.33622E-01
  5.32894E-02  1.25234E-01
  5.86184E-02  1.17845E-01
  6.39473E-02  1.11285E-01
  7.46052E-02  1.00150E-01
  8.52631E-02  9.10527E-02
  9.59210E-02  8.34779E-02
  1.06579E-01  7.70726E-02
  1.17237E-01  7.15859E-02
  1.33224E-01  6.46899E-02
  1.49210E-01  5.90200E-02
  1.59868E-01  5.57708E-02
  1.86513E-01  4.90566E-02
  2.13158E-01  4.38347E-02
  2.34474E-01  4.04337E-02
  2.66447E-01  3.62826E-02
  3.19737E-01  3.11349E-02
  3.73026E-01  2.74451E-02
  4.26316E-01  2.47029E-02
  4.79605E-01  2.26088E-02
  5.32894E-01  2.09759E-02
  5.86184E-01  1.96815E-02
  6.39473E-01  1.86419E-02
  7.46052E-01  1.71078E-02
  8.52631E-01  1.60683E-02
  9.59210E-01  1.53514E-02
  1.06579E+00  1.51392E-02
  1.17237E+00  1.51392E-02
  1.33224E+00  1.51392E-02
  1.49210E+00  1.51392E-02
  1.59868E+00  1.51392E-02
  1.86513E+00  1.51392E-02
  2.13158E+00  1.51392E-02
  2.34474E+00  1.51392E-02
  2.66447E+00  1.51392E-02
  3.19737E+00  1.51392E-02
  3.73026E+00  1.51392E-02
  4.26316E+00  1.51392E-02
  4.79605E+00  1.51392E-02
  5.32894E+00  1.51392E-02
  5.86184E+00  1.51392E-02
  6.39473E+00  1.51392E-02
  7.46052E+00  1.51392E-02
  8.52631E+00  1.51392E-02
  9.59210E+00  1.51392E-02
  1.06579E+01  1.51392E-02
  1.17237E+01  1.51392E-02
  1.33224E+01  1.51392E-02
  1.49210E+01  1.51392E-02
  1.59868E+01  1.51392E-02
  1.86513E+01  1.51392E-02
  2.13158E+01  1.51392E-02
  2.34474E+01  1.51392E-02
  2.66447E+01  1.51392E-02
  3.19737E+01  1.51392E-02
  3.73026E+01  1.51392E-02
  4.26316E+01  1.51392E-02
  4.79605E+01  1.51392E-02
  5.32894E+01  1.51392E-02
  5.86184E+01  1.51392E-02
  6.39473E+01  1.51392E-02
  7.46052E+01  1.51392E-02
  8.52631E+01  1.51392E-02
  9.59210E+01  1.51392E-02
  1.06579E+02  1.51392E-02


==> anc/colstop/sbethe/sdbase/shcor-91.tab <==
# Atomic number = 91   (Pa)   Projectile: proton
#
#  S(0) =  8.901542E+01
#  I(0) =  2.310689E+01 a.u. =  6.287705E+02 eV
#  D(0) =  3.159367E+00
#
#        Z =  9.10000E+01
#    EXPOT =  7.26072E+02 eV
#       S0 =  8.90154E+01
#   1-S0/Z =  2.18090E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.67280E-01
#    P( 2) = -3.95470E-01
#    P( 3) =  3.50270E-01
#    P( 4) = -1.25580E-01
#    P( 5) =  2.02800E-02
#    P( 6) = -1.25960E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.68528E-03
  1.17237E-06 -3.02851E-03
  1.33224E-06 -3.57278E-03
  1.49210E-06 -4.14913E-03
  1.59868E-06 -4.54944E-03
  1.86513E-06 -5.59960E-03
  2.13158E-06 -6.70996E-03
  2.34474E-06 -7.63423E-03
  2.66447E-06 -9.06977E-03
  3.19737E-06 -1.15639E-02
  3.73026E-06 -1.41488E-02
  4.26316E-06 -1.67933E-02
  4.79605E-06 -1.94742E-02
  5.32894E-06 -2.21739E-02
  5.86184E-06 -2.48785E-02
  6.39473E-06 -2.75773E-02
  7.46052E-06 -3.29269E-02
  8.52631E-06 -3.81768E-02
  9.59210E-06 -4.33040E-02
  1.06579E-05 -4.82964E-02
  1.17237E-05 -5.31538E-02
  1.33224E-05 -6.01929E-02
  1.49210E-05 -6.69586E-02
  1.59868E-05 -7.13313E-02
  1.86513E-05 -8.18521E-02
  2.13158E-05 -9.18893E-02
  2.34474E-05 -9.96494E-02
  2.66447E-05 -1.10943E-01
  3.19737E-05 -1.29094E-01
  3.73026E-05 -1.46636E-01
  4.26316E-05 -1.63692E-01
  4.79605E-05 -1.80302E-01
  5.32894E-05 -1.96478E-01
  5.86184E-05 -2.12230E-01
  6.39473E-05 -2.27567E-01
  7.46052E-05 -2.57063E-01
  8.52631E-05 -2.85121E-01
  9.59210E-05 -3.11904E-01
  1.06579E-04 -3.37555E-01
  1.17237E-04 -3.62191E-01
  1.33224E-04 -3.97438E-01
  1.49210E-04 -4.30835E-01
  1.59868E-04 -4.52160E-01
  1.86513E-04 -5.02481E-01
  2.13158E-04 -5.48953E-01
  2.34474E-04 -5.83671E-01
  2.66447E-04 -6.32134E-01
  3.19737E-04 -7.04748E-01
  3.73026E-04 -6.42787E-01
  4.26316E-04 -5.68653E-01
  4.79605E-04 -5.04893E-01
  5.32894E-04 -4.49194E-01
  5.86184E-04 -3.99944E-01
  6.39473E-04 -3.55985E-01
  7.46052E-04 -2.80652E-01
  8.52631E-04 -2.18297E-01
  9.59210E-04 -1.65784E-01
  1.06579E-03 -1.20975E-01
  1.17237E-03 -8.23479E-02
  1.33224E-03 -3.35967E-02
  1.49210E-03  6.50852E-03
  1.59868E-03  2.94108E-02
  1.86513E-03  7.63422E-02
  2.13158E-03  1.12090E-01
  2.34474E-03  1.34840E-01
  2.66447E-03  1.61696E-01
  3.19737E-03  1.93085E-01
  3.73026E-03  2.13688E-01
  4.26316E-03  2.27371E-01
  4.79605E-03  2.36601E-01
  5.32894E-03  2.42766E-01
  5.86184E-03  2.46634E-01
  6.39473E-03  2.49116E-01
  7.46052E-03  2.50888E-01
  8.52631E-03  2.49983E-01
  9.59210E-03  2.47511E-01
  1.06579E-02  2.44111E-01
  1.17237E-02  2.40166E-01
  1.33224E-02  2.33727E-01
  1.49210E-02  2.27059E-01
  1.59868E-02  2.22618E-01
  1.86513E-02  2.11822E-01
  2.13158E-02  2.01686E-01
  2.34474E-02  1.94118E-01
  2.66447E-02  1.83659E-01
  3.19737E-02  1.68393E-01
  3.73026E-02  1.55415E-01
  4.26316E-02  1.44283E-01
  4.79605E-02  1.34641E-01
  5.32894E-02  1.26214E-01
  5.86184E-02  1.18785E-01
  6.39473E-02  1.12188E-01
  7.46052E-02  1.00983E-01
  8.52631E-02  9.18233E-02
  9.59210E-02  8.41938E-02
  1.06579E-01  7.77406E-02
  1.17237E-01  7.22118E-02
  1.33224E-01  6.52620E-02
  1.49210E-01  5.95475E-02
  1.59868E-01  5.62729E-02
  1.86513E-01  4.95069E-02
  2.13158E-01  4.42462E-02
  2.34474E-01  4.08212E-02
  2.66447E-01  3.66428E-02
  3.19737E-01  3.14661E-02
  3.73026E-01  2.77608E-02
  4.26316E-01  2.50114E-02
  4.79605E-01  2.29158E-02
  5.32894E-01  2.12851E-02
  5.86184E-01  1.99955E-02
  6.39473E-01  1.89624E-02
  7.46052E-01  1.74443E-02
  8.52631E-01  1.64231E-02
  9.59210E-01  1.57252E-02
  1.06579E+00  1.55204E-02
  1.17237E+00  1.55204E-02
  1.33224E+00  1.55204E-02
  1.49210E+00  1.55204E-02
  1.59868E+00  1.55204E-02
  1.86513E+00  1.55204E-02
  2.13158E+00  1.55204E-02
  2.34474E+00  1.55204E-02
  2.66447E+00  1.55204E-02
  3.19737E+00  1.55204E-02
  3.73026E+00  1.55204E-02
  4.26316E+00  1.55204E-02
  4.79605E+00  1.55204E-02
  5.32894E+00  1.55204E-02
  5.86184E+00  1.55204E-02
  6.39473E+00  1.55204E-02
  7.46052E+00  1.55204E-02
  8.52631E+00  1.55204E-02
  9.59210E+00  1.55204E-02
  1.06579E+01  1.55204E-02
  1.17237E+01  1.55204E-02
  1.33224E+01  1.55204E-02
  1.49210E+01  1.55204E-02
  1.59868E+01  1.55204E-02
  1.86513E+01  1.55204E-02
  2.13158E+01  1.55204E-02
  2.34474E+01  1.55204E-02
  2.66447E+01  1.55204E-02
  3.19737E+01  1.55204E-02
  3.73026E+01  1.55204E-02
  4.26316E+01  1.55204E-02
  4.79605E+01  1.55204E-02
  5.32894E+01  1.55204E-02
  5.86184E+01  1.55204E-02
  6.39473E+01  1.55204E-02
  7.46052E+01  1.55204E-02
  8.52631E+01  1.55204E-02
  9.59210E+01  1.55204E-02
  1.06579E+02  1.55204E-02


==> anc/colstop/sbethe/sdbase/shcor-92.tab <==
# Atomic number = 92   (U )   Projectile: proton
#
#  S(0) =  8.995807E+01
#  I(0) =  2.328006E+01 a.u. =  6.334827E+02 eV
#  D(0) =  3.266467E+00
#
#        Z =  9.20000E+01
#    EXPOT =  7.33196E+02 eV
#       S0 =  8.99581E+01
#   1-S0/Z =  2.21950E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.72420E-01
#    P( 2) = -4.07280E-01
#    P( 3) =  3.60830E-01
#    P( 4) = -1.29970E-01
#    P( 5) =  2.11460E-02
#    P( 6) = -1.32600E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.59803E-03
  1.17237E-06 -2.93534E-03
  1.33224E-06 -3.47001E-03
  1.49210E-06 -4.03586E-03
  1.59868E-06 -4.42863E-03
  1.86513E-06 -5.45790E-03
  2.13158E-06 -6.54429E-03
  2.34474E-06 -7.44710E-03
  2.66447E-06 -8.84695E-03
  3.19737E-06 -1.12731E-02
  3.73026E-06 -1.37815E-02
  4.26316E-06 -1.63433E-02
  4.79605E-06 -1.89377E-02
  5.32894E-06 -2.15486E-02
  5.86184E-06 -2.41637E-02
  6.39473E-06 -2.67732E-02
  7.46052E-06 -3.19475E-02
  8.52631E-06 -3.70297E-02
  9.59210E-06 -4.19982E-02
  1.06579E-05 -4.68423E-02
  1.17237E-05 -5.15604E-02
  1.33224E-05 -5.84066E-02
  1.49210E-05 -6.49954E-02
  1.59868E-05 -6.92589E-02
  1.86513E-05 -7.95224E-02
  2.13158E-05 -8.93221E-02
  2.34474E-05 -9.68986E-02
  2.66447E-05 -1.07925E-01
  3.19737E-05 -1.25647E-01
  3.73026E-05 -1.42789E-01
  4.26316E-05 -1.59481E-01
  4.79605E-05 -1.75771E-01
  5.32894E-05 -1.91669E-01
  5.86184E-05 -2.07181E-01
  6.39473E-05 -2.22312E-01
  7.46052E-05 -2.51479E-01
  8.52631E-05 -2.79291E-01
  9.59210E-05 -3.05887E-01
  1.06579E-04 -3.31397E-01
  1.17237E-04 -3.55928E-01
  1.33224E-04 -3.91069E-01
  1.49210E-04 -4.24414E-01
  1.59868E-04 -4.45727E-01
  1.86513E-04 -4.96080E-01
  2.13158E-04 -5.42653E-01
  2.34474E-04 -5.77486E-01
  2.66447E-04 -6.26160E-01
  3.19737E-04 -6.99176E-01
  3.73026E-04 -6.46008E-01
  4.26316E-04 -5.72305E-01
  4.79605E-04 -5.08942E-01
  5.32894E-04 -4.53596E-01
  5.86184E-04 -4.04658E-01
  6.39473E-04 -3.60964E-01
  7.46052E-04 -2.86036E-01
  8.52631E-04 -2.23941E-01
  9.59210E-04 -1.71572E-01
  1.06579E-03 -1.26820E-01
  1.17237E-03 -8.81656E-02
  1.33224E-03 -3.92777E-02
  1.49210E-03  1.05722E-03
  1.59868E-03  2.41434E-02
  1.86513E-03  7.15726E-02
  2.13158E-03  1.07842E-01
  2.34474E-03  1.30999E-01
  2.66447E-03  1.58420E-01
  3.19737E-03  1.90589E-01
  3.73026E-03  2.11811E-01
  4.26316E-03  2.25968E-01
  4.79605E-03  2.35571E-01
  5.32894E-03  2.42035E-01
  5.86184E-03  2.46484E-01
  6.39473E-03  2.49130E-01
  7.46052E-03  2.51131E-01
  8.52631E-03  2.50380E-01
  9.59210E-03  2.48020E-01
  1.06579E-02  2.44705E-01
  1.17237E-02  2.40826E-01
  1.33224E-02  2.34462E-01
  1.49210E-02  2.27850E-01
  1.59868E-02  2.23437E-01
  1.86513E-02  2.12689E-01
  2.13158E-02  2.02581E-01
  2.34474E-02  1.95025E-01
  2.66447E-02  1.84572E-01
  3.19737E-02  1.69297E-01
  3.73026E-02  1.56297E-01
  4.26316E-02  1.45137E-01
  4.79605E-02  1.35465E-01
  5.32894E-02  1.27007E-01
  5.86184E-02  1.19549E-01
  6.39473E-02  1.12923E-01
  7.46052E-02  1.01664E-01
  8.52631E-02  9.24570E-02
  9.59210E-02  8.47857E-02
  1.06579E-01  7.82957E-02
  1.17237E-01  7.27347E-02
  1.33224E-01  6.57435E-02
  1.49210E-01  5.99945E-02
  1.59868E-01  5.67002E-02
  1.86513E-01  4.98936E-02
  2.13158E-01  4.46022E-02
  2.34474E-01  4.11578E-02
  2.66447E-01  3.69570E-02
  3.19737E-01  3.17555E-02
  3.73026E-01  2.80355E-02
  4.26316E-01  2.52781E-02
  4.79605E-01  2.31787E-02
  5.32894E-01  2.15472E-02
  5.86184E-01  2.02588E-02
  6.39473E-01  1.92284E-02
  7.46052E-01  1.77184E-02
  8.52631E-01  1.67072E-02
  9.59210E-01  1.60205E-02
  1.06579E+00  1.58200E-02
  1.17237E+00  1.58200E-02
  1.33224E+00  1.58200E-02
  1.49210E+00  1.58200E-02
  1.59868E+00  1.58200E-02
  1.86513E+00  1.58200E-02
  2.13158E+00  1.58200E-02
  2.34474E+00  1.58200E-02
  2.66447E+00  1.58200E-02
  3.19737E+00  1.58200E-02
  3.73026E+00  1.58200E-02
  4.26316E+00  1.58200E-02
  4.79605E+00  1.58200E-02
  5.32894E+00  1.58200E-02
  5.86184E+00  1.58200E-02
  6.39473E+00  1.58200E-02
  7.46052E+00  1.58200E-02
  8.52631E+00  1.58200E-02
  9.59210E+00  1.58200E-02
  1.06579E+01  1.58200E-02
  1.17237E+01  1.58200E-02
  1.33224E+01  1.58200E-02
  1.49210E+01  1.58200E-02
  1.59868E+01  1.58200E-02
  1.86513E+01  1.58200E-02
  2.13158E+01  1.58200E-02
  2.34474E+01  1.58200E-02
  2.66447E+01  1.58200E-02
  3.19737E+01  1.58200E-02
  3.73026E+01  1.58200E-02
  4.26316E+01  1.58200E-02
  4.79605E+01  1.58200E-02
  5.32894E+01  1.58200E-02
  5.86184E+01  1.58200E-02
  6.39473E+01  1.58200E-02
  7.46052E+01  1.58200E-02
  8.52631E+01  1.58200E-02
  9.59210E+01  1.58200E-02
  1.06579E+02  1.58200E-02


==> anc/colstop/sbethe/sdbase/shcor-93.tab <==
# Atomic number = 93   (Np)   Projectile: proton
#
#  S(0) =  9.089346E+01
#  I(0) =  2.347333E+01 a.u. =  6.387418E+02 eV
#  D(0) =  3.506472E+00
#
#        Z =  9.30000E+01
#    EXPOT =  7.40823E+02 eV
#       S0 =  9.08935E+01
#   1-S0/Z =  2.26510E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.78750E-01
#    P( 2) = -4.22020E-01
#    P( 3) =  3.74190E-01
#    P( 4) = -1.35600E-01
#    P( 5) =  2.22700E-02
#    P( 6) = -1.41290E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.50367E-03
  1.17237E-06 -2.83093E-03
  1.33224E-06 -3.35032E-03
  1.49210E-06 -3.90052E-03
  1.59868E-06 -4.28262E-03
  1.86513E-06 -5.28395E-03
  2.13158E-06 -6.34027E-03
  2.34474E-06 -7.21730E-03
  2.66447E-06 -8.57555E-03
  3.19737E-06 -1.09256E-02
  3.73026E-06 -1.33514E-02
  4.26316E-06 -1.58266E-02
  4.79605E-06 -1.83320E-02
  5.32894E-06 -2.08531E-02
  5.86184E-06 -2.33787E-02
  6.39473E-06 -2.58999E-02
  7.46052E-06 -3.09028E-02
  8.52631E-06 -3.58236E-02
  9.59210E-06 -4.06405E-02
  1.06579E-05 -4.53434E-02
  1.17237E-05 -4.99296E-02
  1.33224E-05 -5.65948E-02
  1.49210E-05 -6.30185E-02
  1.59868E-05 -6.71786E-02
  1.86513E-05 -7.72037E-02
  2.13158E-05 -8.67811E-02
  2.34474E-05 -9.41865E-02
  2.66447E-05 -1.04962E-01
  3.19737E-05 -1.22273E-01
  3.73026E-05 -1.39019E-01
  4.26316E-05 -1.55340E-01
  4.79605E-05 -1.71290E-01
  5.32894E-05 -1.86884E-01
  5.86184E-05 -2.02126E-01
  6.39473E-05 -2.17018E-01
  7.46052E-05 -2.45784E-01
  8.52631E-05 -2.73276E-01
  9.59210E-05 -2.99614E-01
  1.06579E-04 -3.24914E-01
  1.17237E-04 -3.49272E-01
  1.33224E-04 -3.84216E-01
  1.49210E-04 -4.17421E-01
  1.59868E-04 -4.38670E-01
  1.86513E-04 -4.88940E-01
  2.13158E-04 -5.35518E-01
  2.34474E-04 -5.70401E-01
  2.66447E-04 -6.19203E-01
  3.19737E-04 -6.92518E-01
  3.73026E-04 -6.48406E-01
  4.26316E-04 -5.75091E-01
  4.79605E-04 -5.12097E-01
  5.32894E-04 -4.57093E-01
  5.86184E-04 -4.08460E-01
  6.39473E-04 -3.65039E-01
  7.46052E-04 -2.90545E-01
  8.52631E-04 -2.28749E-01
  9.59210E-04 -1.76570E-01
  1.06579E-03 -1.31909E-01
  1.17237E-03 -9.32769E-02
  1.33224E-03 -4.43126E-02
  1.49210E-03 -3.81539E-03
  1.59868E-03  1.94205E-02
  1.86513E-03  6.72776E-02
  2.13158E-03  1.04027E-01
  2.34474E-03  1.27551E-01
  2.66447E-03  1.55485E-01
  3.19737E-03  1.88421E-01
  3.73026E-03  2.10232E-01
  4.26316E-03  2.24880E-01
  4.79605E-03  2.34854E-01
  5.32894E-03  2.41594E-01
  5.86184E-03  2.46385E-01
  6.39473E-03  2.49206E-01
  7.46052E-03  2.51450E-01
  8.52631E-03  2.50860E-01
  9.59210E-03  2.48620E-01
  1.06579E-02  2.45397E-01
  1.17237E-02  2.41592E-01
  1.33224E-02  2.35313E-01
  1.49210E-02  2.28766E-01
  1.59868E-02  2.24387E-01
  1.86513E-02  2.13701E-01
  2.13158E-02  2.03631E-01
  2.34474E-02  1.96093E-01
  2.66447E-02  1.85653E-01
  3.19737E-02  1.70375E-01
  3.73026E-02  1.57355E-01
  4.26316E-02  1.46167E-01
  4.79605E-02  1.36463E-01
  5.32894E-02  1.27971E-01
  5.86184E-02  1.20479E-01
  6.39473E-02  1.13820E-01
  7.46052E-02  1.02500E-01
  8.52631E-02  9.32371E-02
  9.59210E-02  8.55163E-02
  1.06579E-01  7.89825E-02
  1.17237E-01  7.33825E-02
  1.33224E-01  6.63411E-02
  1.49210E-01  6.05500E-02
  1.59868E-01  5.72313E-02
  1.86513E-01  5.03744E-02
  2.13158E-01  4.50445E-02
  2.34474E-01  4.15756E-02
  2.66447E-01  3.73462E-02
  3.19737E-01  3.21123E-02
  3.73026E-01  2.83726E-02
  4.26316E-01  2.56037E-02
  4.79605E-01  2.34984E-02
  5.32894E-01  2.18647E-02
  5.86184E-01  2.05767E-02
  6.39473E-01  1.95486E-02
  7.46052E-01  1.80469E-02
  8.52631E-01  1.70469E-02
  9.59210E-01  1.63726E-02
  1.06579E+00  1.61771E-02
  1.17237E+00  1.61771E-02
  1.33224E+00  1.61771E-02
  1.49210E+00  1.61771E-02
  1.59868E+00  1.61771E-02
  1.86513E+00  1.61771E-02
  2.13158E+00  1.61771E-02
  2.34474E+00  1.61771E-02
  2.66447E+00  1.61771E-02
  3.19737E+00  1.61771E-02
  3.73026E+00  1.61771E-02
  4.26316E+00  1.61771E-02
  4.79605E+00  1.61771E-02
  5.32894E+00  1.61771E-02
  5.86184E+00  1.61771E-02
  6.39473E+00  1.61771E-02
  7.46052E+00  1.61771E-02
  8.52631E+00  1.61771E-02
  9.59210E+00  1.61771E-02
  1.06579E+01  1.61771E-02
  1.17237E+01  1.61771E-02
  1.33224E+01  1.61771E-02
  1.49210E+01  1.61771E-02
  1.59868E+01  1.61771E-02
  1.86513E+01  1.61771E-02
  2.13158E+01  1.61771E-02
  2.34474E+01  1.61771E-02
  2.66447E+01  1.61771E-02
  3.19737E+01  1.61771E-02
  3.73026E+01  1.61771E-02
  4.26316E+01  1.61771E-02
  4.79605E+01  1.61771E-02
  5.32894E+01  1.61771E-02
  5.86184E+01  1.61771E-02
  6.39473E+01  1.61771E-02
  7.46052E+01  1.61771E-02
  8.52631E+01  1.61771E-02
  9.59210E+01  1.61771E-02
  1.06579E+02  1.61771E-02


==> anc/colstop/sbethe/sdbase/shcor-94.tab <==
# Atomic number = 94   (Pu)   Projectile: proton
#
#  S(0) =  9.182449E+01
#  I(0) =  2.368288E+01 a.u. =  6.444440E+02 eV
#  D(0) =  3.761992E+00
#
#        Z =  9.40000E+01
#    EXPOT =  7.49136E+02 eV
#       S0 =  9.18245E+01
#   1-S0/Z =  2.31440E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.84840E-01
#    P( 2) = -4.35980E-01
#    P( 3) =  3.86640E-01
#    P( 4) = -1.40790E-01
#    P( 5) =  2.32980E-02
#    P( 6) = -1.49190E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.42515E-03
  1.17237E-06 -2.74091E-03
  1.33224E-06 -3.24237E-03
  1.49210E-06 -3.77393E-03
  1.59868E-06 -4.14318E-03
  1.86513E-06 -5.11095E-03
  2.13158E-06 -6.13154E-03
  2.34474E-06 -6.97850E-03
  2.66447E-06 -8.28942E-03
  3.19737E-06 -1.05557E-02
  3.73026E-06 -1.28934E-02
  4.26316E-06 -1.52779E-02
  4.79605E-06 -1.76917E-02
  5.32894E-06 -2.01215E-02
  5.86184E-06 -2.25570E-02
  6.39473E-06 -2.49899E-02
  7.46052E-06 -2.98237E-02
  8.52631E-06 -3.45859E-02
  9.59210E-06 -3.92556E-02
  1.06579E-05 -4.38219E-02
  1.17237E-05 -4.82813E-02
  1.33224E-05 -5.47722E-02
  1.49210E-05 -6.10380E-02
  1.59868E-05 -6.51000E-02
  1.86513E-05 -7.48983E-02
  2.13158E-05 -8.42664E-02
  2.34474E-05 -9.15109E-02
  2.66447E-05 -1.02049E-01
  3.19737E-05 -1.18969E-01
  3.73026E-05 -1.35329E-01
  4.26316E-05 -1.51279E-01
  4.79605E-05 -1.66882E-01
  5.32894E-05 -1.82157E-01
  5.86184E-05 -1.97110E-01
  6.39473E-05 -2.11740E-01
  7.46052E-05 -2.40055E-01
  8.52631E-05 -2.67175E-01
  9.59210E-05 -2.93201E-01
  1.06579E-04 -3.18236E-01
  1.17237E-04 -3.42371E-01
  1.33224E-04 -3.77041E-01
  1.49210E-04 -4.10038E-01
  1.59868E-04 -4.31178E-01
  1.86513E-04 -4.81266E-01
  2.13158E-04 -5.27763E-01
  2.34474E-04 -5.62635E-01
  2.66447E-04 -6.11487E-01
  3.19737E-04 -6.85003E-01
  3.73026E-04 -6.50550E-01
  4.26316E-04 -5.77571E-01
  4.79605E-04 -5.14913E-01
  5.32894E-04 -4.60225E-01
  5.86184E-04 -4.11888E-01
  6.39473E-04 -3.68731E-01
  7.46052E-04 -2.94678E-01
  8.52631E-04 -2.33209E-01
  9.59210E-04 -1.81247E-01
  1.06579E-03 -1.36720E-01
  1.17237E-03 -9.81467E-02
  1.33224E-03 -4.91603E-02
  1.49210E-03 -8.55846E-03
  1.59868E-03  1.47880E-02
  1.86513E-03  6.30058E-02
  2.13158E-03  1.00162E-01
  2.34474E-03  1.24023E-01
  2.66447E-03  1.52459E-01
  3.19737E-03  1.86105E-01
  3.73026E-03  2.08514E-01
  4.26316E-03  2.23621E-01
  4.79605E-03  2.33966E-01
  5.32894E-03  2.41012E-01
  5.86184E-03  2.46129E-01
  6.39473E-03  2.49115E-01
  7.46052E-03  2.51587E-01
  8.52631E-03  2.51153E-01
  9.59210E-03  2.49027E-01
  1.06579E-02  2.45893E-01
  1.17237E-02  2.42160E-01
  1.33224E-02  2.35964E-01
  1.49210E-02  2.29479E-01
  1.59868E-02  2.25134E-01
  1.86513E-02  2.14509E-01
  2.13158E-02  2.04476E-01
  2.34474E-02  1.96957E-01
  2.66447E-02  1.86531E-01
  3.19737E-02  1.71256E-01
  3.73026E-02  1.58221E-01
  4.26316E-02  1.47010E-01
  4.79605E-02  1.37279E-01
  5.32894E-02  1.28760E-01
  5.86184E-02  1.21239E-01
  6.39473E-02  1.14553E-01
  7.46052E-02  1.03181E-01
  8.52631E-02  9.38713E-02
  9.59210E-02  8.61091E-02
  1.06579E-01  7.95388E-02
  1.17237E-01  7.39068E-02
  1.33224E-01  6.68241E-02
  1.49210E-01  6.09988E-02
  1.59868E-01  5.76605E-02
  1.86513E-01  5.07637E-02
  2.13158E-01  4.54038E-02
  2.34474E-01  4.19165E-02
  2.66447E-01  3.76660E-02
  3.19737E-01  3.24097E-02
  3.73026E-01  2.86581E-02
  4.26316E-01  2.58840E-02
  4.79605E-01  2.37777E-02
  5.32894E-01  2.21459E-02
  5.86184E-01  2.08618E-02
  6.39473E-01  1.98389E-02
  7.46052E-01  1.83502E-02
  8.52631E-01  1.73648E-02
  9.59210E-01  1.67058E-02
  1.06579E+00  1.65161E-02
  1.17237E+00  1.65161E-02
  1.33224E+00  1.65161E-02
  1.49210E+00  1.65161E-02
  1.59868E+00  1.65161E-02
  1.86513E+00  1.65161E-02
  2.13158E+00  1.65161E-02
  2.34474E+00  1.65161E-02
  2.66447E+00  1.65161E-02
  3.19737E+00  1.65161E-02
  3.73026E+00  1.65161E-02
  4.26316E+00  1.65161E-02
  4.79605E+00  1.65161E-02
  5.32894E+00  1.65161E-02
  5.86184E+00  1.65161E-02
  6.39473E+00  1.65161E-02
  7.46052E+00  1.65161E-02
  8.52631E+00  1.65161E-02
  9.59210E+00  1.65161E-02
  1.06579E+01  1.65161E-02
  1.17237E+01  1.65161E-02
  1.33224E+01  1.65161E-02
  1.49210E+01  1.65161E-02
  1.59868E+01  1.65161E-02
  1.86513E+01  1.65161E-02
  2.13158E+01  1.65161E-02
  2.34474E+01  1.65161E-02
  2.66447E+01  1.65161E-02
  3.19737E+01  1.65161E-02
  3.73026E+01  1.65161E-02
  4.26316E+01  1.65161E-02
  4.79605E+01  1.65161E-02
  5.32894E+01  1.65161E-02
  5.86184E+01  1.65161E-02
  6.39473E+01  1.65161E-02
  7.46052E+01  1.65161E-02
  8.52631E+01  1.65161E-02
  9.59210E+01  1.65161E-02
  1.06579E+02  1.65161E-02


==> anc/colstop/sbethe/sdbase/shcor-95.tab <==
# Atomic number = 95   (Am)   Projectile: proton
#
#  S(0) =  9.275279E+01
#  I(0) =  2.390586E+01 a.u. =  6.505116E+02 eV
#  D(0) =  4.035179E+00
#
#        Z =  9.50000E+01
#    EXPOT =  7.57944E+02 eV
#       S0 =  9.27528E+01
#   1-S0/Z =  2.36550E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.90430E-01
#    P( 2) = -4.48780E-01
#    P( 3) =  3.98060E-01
#    P( 4) = -1.45540E-01
#    P( 5) =  2.42350E-02
#    P( 6) = -1.56400E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.36495E-03
  1.17237E-06 -2.66981E-03
  1.33224E-06 -3.15349E-03
  1.49210E-06 -3.66580E-03
  1.59868E-06 -4.02152E-03
  1.86513E-06 -4.95326E-03
  2.13158E-06 -5.93526E-03
  2.34474E-06 -6.74986E-03
  2.66447E-06 -8.01022E-03
  3.19737E-06 -1.01881E-02
  3.73026E-06 -1.24339E-02
  4.26316E-06 -1.47252E-02
  4.79605E-06 -1.70456E-02
  5.32894E-06 -1.93832E-02
  5.86184E-06 -2.17282E-02
  6.39473E-06 -2.40731E-02
  7.46052E-06 -2.87389E-02
  8.52631E-06 -3.33451E-02
  9.59210E-06 -3.78703E-02
  1.06579E-05 -4.23032E-02
  1.17237E-05 -4.66389E-02
  1.33224E-05 -5.29605E-02
  1.49210E-05 -5.90730E-02
  1.59868E-05 -6.30399E-02
  1.86513E-05 -7.26193E-02
  2.13158E-05 -8.17861E-02
  2.34474E-05 -8.88767E-02
  2.66447E-05 -9.91893E-02
  3.19737E-05 -1.15735E-01
  3.73026E-05 -1.31721E-01
  4.26316E-05 -1.47305E-01
  4.79605E-05 -1.62559E-01
  5.32894E-05 -1.77508E-01
  5.86184E-05 -1.92159E-01
  6.39473E-05 -2.06514E-01
  7.46052E-05 -2.34344E-01
  8.52631E-05 -2.61053E-01
  9.59210E-05 -2.86725E-01
  1.06579E-04 -3.11455E-01
  1.17237E-04 -3.35325E-01
  1.33224E-04 -3.69662E-01
  1.49210E-04 -4.02393E-01
  1.59868E-04 -4.23386E-01
  1.86513E-04 -4.73207E-01
  2.13158E-04 -5.19546E-01
  2.34474E-04 -5.54352E-01
  2.66447E-04 -6.03183E-01
  3.19737E-04 -6.76800E-01
  3.73026E-04 -6.52396E-01
  4.26316E-04 -5.79700E-01
  4.79605E-04 -5.17338E-01
  5.32894E-04 -4.62940E-01
  5.86184E-04 -4.14878E-01
  6.39473E-04 -3.71977E-01
  7.46052E-04 -2.98363E-01
  8.52631E-04 -2.37231E-01
  9.59210E-04 -1.85512E-01
  1.06579E-03 -1.41149E-01
  1.17237E-03 -1.02665E-01
  1.33224E-03 -5.37140E-02
  1.49210E-03 -1.30481E-02
  1.59868E-03  1.03731E-02
  1.86513E-03  5.88755E-02
  2.13158E-03  9.63931E-02
  2.34474E-03  1.20566E-01
  2.66447E-03  1.49452E-01
  3.19737E-03  1.83788E-01
  3.73026E-03  2.06765E-01
  4.26316E-03  2.22339E-01
  4.79605E-03  2.33047E-01
  5.32894E-03  2.40374E-01
  5.86184E-03  2.44928E-01
  6.39473E-03  2.48190E-01
  7.46052E-03  2.51060E-01
  8.52631E-03  2.50901E-01
  9.59210E-03  2.48978E-01
  1.06579E-02  2.46000E-01
  1.17237E-02  2.42389E-01
  1.33224E-02  2.36336E-01
  1.49210E-02  2.29957E-01
  1.59868E-02  2.25668E-01
  1.86513E-02  2.15147E-01
  2.13158E-02  2.05181E-01
  2.34474E-02  1.97698E-01
  2.66447E-02  1.87308E-01
  3.19737E-02  1.72056E-01
  3.73026E-02  1.59022E-01
  4.26316E-02  1.47800E-01
  4.79605E-02  1.38051E-01
  5.32894E-02  1.29509E-01
  5.86184E-02  1.21966E-01
  6.39473E-02  1.15256E-01
  7.46052E-02  1.03839E-01
  8.52631E-02  9.44875E-02
  9.59210E-02  8.66877E-02
  1.06579E-01  8.00839E-02
  1.17237E-01  7.44220E-02
  1.33224E-01  6.73008E-02
  1.49210E-01  6.14432E-02
  1.59868E-01  5.80863E-02
  1.86513E-01  5.11513E-02
  2.13158E-01  4.57626E-02
  2.34474E-01  4.22571E-02
  2.66447E-01  3.79859E-02
  3.19737E-01  3.27071E-02
  3.73026E-01  2.89429E-02
  4.26316E-01  2.61625E-02
  4.79605E-01  2.40541E-02
  5.32894E-01  2.24231E-02
  5.86184E-01  2.11417E-02
  6.39473E-01  2.01228E-02
  7.46052E-01  1.86446E-02
  8.52631E-01  1.76715E-02
  9.59210E-01  1.70256E-02
  1.06579E+00  1.68410E-02
  1.17237E+00  1.68410E-02
  1.33224E+00  1.68410E-02
  1.49210E+00  1.68410E-02
  1.59868E+00  1.68410E-02
  1.86513E+00  1.68410E-02
  2.13158E+00  1.68410E-02
  2.34474E+00  1.68410E-02
  2.66447E+00  1.68410E-02
  3.19737E+00  1.68410E-02
  3.73026E+00  1.68410E-02
  4.26316E+00  1.68410E-02
  4.79605E+00  1.68410E-02
  5.32894E+00  1.68410E-02
  5.86184E+00  1.68410E-02
  6.39473E+00  1.68410E-02
  7.46052E+00  1.68410E-02
  8.52631E+00  1.68410E-02
  9.59210E+00  1.68410E-02
  1.06579E+01  1.68410E-02
  1.17237E+01  1.68410E-02
  1.33224E+01  1.68410E-02
  1.49210E+01  1.68410E-02
  1.59868E+01  1.68410E-02
  1.86513E+01  1.68410E-02
  2.13158E+01  1.68410E-02
  2.34474E+01  1.68410E-02
  2.66447E+01  1.68410E-02
  3.19737E+01  1.68410E-02
  3.73026E+01  1.68410E-02
  4.26316E+01  1.68410E-02
  4.79605E+01  1.68410E-02
  5.32894E+01  1.68410E-02
  5.86184E+01  1.68410E-02
  6.39473E+01  1.68410E-02
  7.46052E+01  1.68410E-02
  8.52631E+01  1.68410E-02
  9.59210E+01  1.68410E-02
  1.06579E+02  1.68410E-02


==> anc/colstop/sbethe/sdbase/shcor-96.tab <==
# Atomic number = 96   (Cm)   Projectile: proton
#
#  S(0) =  9.369571E+01
#  I(0) =  2.412337E+01 a.u. =  6.564303E+02 eV
#  D(0) =  4.116080E+00
#
#        Z =  9.60000E+01
#    EXPOT =  7.66482E+02 eV
#       S0 =  9.36957E+01
#   1-S0/Z =  2.40030E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  1.95470E-01
#    P( 2) = -4.60540E-01
#    P( 3) =  4.08740E-01
#    P( 4) = -1.50040E-01
#    P( 5) =  2.51330E-02
#    P( 6) = -1.63360E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.31071E-03
  1.17237E-06 -2.60579E-03
  1.33224E-06 -3.07235E-03
  1.49210E-06 -3.56505E-03
  1.59868E-06 -3.90653E-03
  1.86513E-06 -4.79948E-03
  2.13158E-06 -5.73925E-03
  2.34474E-06 -6.51835E-03
  2.66447E-06 -7.72366E-03
  3.19737E-06 -9.80720E-03
  3.73026E-06 -1.19579E-02
  4.26316E-06 -1.41550E-02
  4.79605E-06 -1.63833E-02
  5.32894E-06 -1.86313E-02
  5.86184E-06 -2.08899E-02
  6.39473E-06 -2.31515E-02
  7.46052E-06 -2.76606E-02
  8.52631E-06 -3.21230E-02
  9.59210E-06 -3.65164E-02
  1.06579E-05 -4.08281E-02
  1.17237E-05 -4.50521E-02
  1.33224E-05 -5.12212E-02
  1.49210E-05 -5.71960E-02
  1.59868E-05 -6.10776E-02
  1.86513E-05 -7.04606E-02
  2.13158E-05 -7.94470E-02
  2.34474E-05 -8.63994E-02
  2.66447E-05 -9.65089E-02
  3.19737E-05 -1.12716E-01
  3.73026E-05 -1.28357E-01
  4.26316E-05 -1.43598E-01
  4.79605E-05 -1.58519E-01
  5.32894E-05 -1.73152E-01
  5.86184E-05 -1.87506E-01
  6.39473E-05 -2.01585E-01
  7.46052E-05 -2.28924E-01
  8.52631E-05 -2.55207E-01
  9.59210E-05 -2.80509E-01
  1.06579E-04 -3.04912E-01
  1.17237E-04 -3.28492E-01
  1.33224E-04 -3.62458E-01
  1.49210E-04 -3.94883E-01
  1.59868E-04 -4.15706E-01
  1.86513E-04 -4.65195E-01
  2.13158E-04 -5.11317E-01
  2.34474E-04 -5.46016E-01
  2.66447E-04 -5.94769E-01
  3.19737E-04 -6.68406E-01
  3.73026E-04 -6.54091E-01
  4.26316E-04 -5.81619E-01
  4.79605E-04 -5.19506E-01
  5.32894E-04 -4.65367E-01
  5.86184E-04 -4.17556E-01
  6.39473E-04 -3.74892E-01
  7.46052E-04 -3.01700E-01
  8.52631E-04 -2.40906E-01
  9.59210E-04 -1.89449E-01
  1.06579E-03 -1.45263E-01
  1.17237E-03 -1.06902E-01
  1.33224E-03 -5.80231E-02
  1.49210E-03 -1.73343E-02
  1.59868E-03  6.14176E-03
  1.86513E-03  5.48759E-02
  2.13158E-03  9.27031E-02
  2.34474E-03  1.17148E-01
  2.66447E-03  1.46460E-01
  3.19737E-03  1.81443E-01
  3.73026E-03  2.04967E-01
  4.26316E-03  2.20998E-01
  4.79605E-03  2.32074E-01
  5.32894E-03  2.39689E-01
  5.86184E-03  2.44567E-01
  6.39473E-03  2.48018E-01
  7.46052E-03  2.51153E-01
  8.52631E-03  2.51172E-01
  9.59210E-03  2.49379E-01
  1.06579E-02  2.46499E-01
  1.17237E-02  2.42967E-01
  1.33224E-02  2.37003E-01
  1.49210E-02  2.30690E-01
  1.59868E-02  2.26435E-01
  1.86513E-02  2.15976E-01
  2.13158E-02  2.06048E-01
  2.34474E-02  1.98584E-01
  2.66447E-02  1.88208E-01
  3.19737E-02  1.72957E-01
  3.73026E-02  1.59909E-01
  4.26316E-02  1.48663E-01
  4.79605E-02  1.38888E-01
  5.32894E-02  1.30319E-01
  5.86184E-02  1.22748E-01
  6.39473E-02  1.16010E-01
  7.46052E-02  1.04542E-01
  8.52631E-02  9.51438E-02
  9.59210E-02  8.73025E-02
  1.06579E-01  8.06619E-02
  1.17237E-01  7.49674E-02
  1.33224E-01  6.78040E-02
  1.49210E-01  6.19109E-02
  1.59868E-01  5.85335E-02
  1.86513E-01  5.15560E-02
  2.13158E-01  4.61345E-02
  2.34474E-01  4.26083E-02
  2.66447E-01  3.83125E-02
  3.19737E-01  3.30055E-02
  3.73026E-01  2.92238E-02
  4.26316E-01  2.64328E-02
  4.79605E-01  2.43185E-02
  5.32894E-01  2.26847E-02
  5.86184E-01  2.14028E-02
  6.39473E-01  2.03850E-02
  7.46052E-01  1.89122E-02
  8.52631E-01  1.79470E-02
  9.59210E-01  1.73103E-02
  1.06579E+00  1.71294E-02
  1.17237E+00  1.71294E-02
  1.33224E+00  1.71294E-02
  1.49210E+00  1.71294E-02
  1.59868E+00  1.71294E-02
  1.86513E+00  1.71294E-02
  2.13158E+00  1.71294E-02
  2.34474E+00  1.71294E-02
  2.66447E+00  1.71294E-02
  3.19737E+00  1.71294E-02
  3.73026E+00  1.71294E-02
  4.26316E+00  1.71294E-02
  4.79605E+00  1.71294E-02
  5.32894E+00  1.71294E-02
  5.86184E+00  1.71294E-02
  6.39473E+00  1.71294E-02
  7.46052E+00  1.71294E-02
  8.52631E+00  1.71294E-02
  9.59210E+00  1.71294E-02
  1.06579E+01  1.71294E-02
  1.17237E+01  1.71294E-02
  1.33224E+01  1.71294E-02
  1.49210E+01  1.71294E-02
  1.59868E+01  1.71294E-02
  1.86513E+01  1.71294E-02
  2.13158E+01  1.71294E-02
  2.34474E+01  1.71294E-02
  2.66447E+01  1.71294E-02
  3.19737E+01  1.71294E-02
  3.73026E+01  1.71294E-02
  4.26316E+01  1.71294E-02
  4.79605E+01  1.71294E-02
  5.32894E+01  1.71294E-02
  5.86184E+01  1.71294E-02
  6.39473E+01  1.71294E-02
  7.46052E+01  1.71294E-02
  8.52631E+01  1.71294E-02
  9.59210E+01  1.71294E-02
  1.06579E+02  1.71294E-02


==> anc/colstop/sbethe/sdbase/shcor-97.tab <==
# Atomic number = 97   (Bk)   Projectile: proton
#
#  S(0) =  9.463762E+01
#  I(0) =  2.435202E+01 a.u. =  6.626522E+02 eV
#  D(0) =  4.212370E+00
#
#        Z =  9.70000E+01
#    EXPOT =  7.75357E+02 eV
#       S0 =  9.46377E+01
#   1-S0/Z =  2.43540E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  2.00670E-01
#    P( 2) = -4.72400E-01
#    P( 3) =  4.19320E-01
#    P( 4) = -1.54430E-01
#    P( 5) =  2.59990E-02
#    P( 6) = -1.70020E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.26281E-03
  1.17237E-06 -2.54899E-03
  1.33224E-06 -2.99936E-03
  1.49210E-06 -3.47304E-03
  1.59868E-06 -3.80055E-03
  1.86513E-06 -4.65504E-03
  2.13158E-06 -5.55261E-03
  2.34474E-06 -6.29607E-03
  2.66447E-06 -7.44595E-03
  3.19737E-06 -9.43479E-03
  3.73026E-06 -1.14905E-02
  4.26316E-06 -1.35937E-02
  4.79605E-06 -1.57305E-02
  5.32894E-06 -1.78897E-02
  5.86184E-06 -2.00626E-02
  6.39473E-06 -2.22419E-02
  7.46052E-06 -2.65961E-02
  8.52631E-06 -3.09165E-02
  9.59210E-06 -3.51797E-02
  1.06579E-05 -3.93719E-02
  1.17237E-05 -4.34858E-02
  1.33224E-05 -4.95044E-02
  1.49210E-05 -5.53433E-02
  1.59868E-05 -5.91408E-02
  1.86513E-05 -6.83306E-02
  2.13158E-05 -7.71404E-02
  2.34474E-05 -8.39584E-02
  2.66447E-05 -9.38713E-02
  3.19737E-05 -1.09751E-01
  3.73026E-05 -1.25059E-01
  4.26316E-05 -1.39964E-01
  4.79605E-05 -1.54553E-01
  5.32894E-05 -1.68867E-01
  5.86184E-05 -1.82920E-01
  6.39473E-05 -1.96716E-01
  7.46052E-05 -2.23542E-01
  8.52631E-05 -2.49377E-01
  9.59210E-05 -2.74281E-01
  1.06579E-04 -2.98330E-01
  1.17237E-04 -3.21594E-01
  1.33224E-04 -3.55146E-01
  1.49210E-04 -3.87223E-01
  1.59868E-04 -4.07847E-01
  1.86513E-04 -4.56938E-01
  2.13158E-04 -5.02782E-01
  2.34474E-04 -5.37328E-01
  2.66447E-04 -5.85939E-01
  3.19737E-04 -6.59511E-01
  3.73026E-04 -6.55512E-01
  4.26316E-04 -5.83208E-01
  4.79605E-04 -5.21301E-01
  5.32894E-04 -4.67386E-01
  5.86184E-04 -4.19803E-01
  6.39473E-04 -3.77360E-01
  7.46052E-04 -3.04569E-01
  8.52631E-04 -2.44115E-01
  9.59210E-04 -1.92923E-01
  1.06579E-03 -1.48942E-01
  1.17237E-03 -1.10714E-01
  1.33224E-03 -6.19471E-02
  1.49210E-03 -2.12783E-02
  1.59868E-03  2.22827E-03
  1.86513E-03  5.11313E-02
  2.13158E-03  8.92125E-02
  2.34474E-03  1.13892E-01
  2.66447E-03  1.43585E-01
  3.19737E-03  1.79184E-01
  3.73026E-03  2.03231E-01
  4.26316E-03  2.19699E-01
  4.79605E-03  2.31144E-01
  5.32894E-03  2.39057E-01
  5.86184E-03  2.44479E-01
  6.39473E-03  2.48112E-01
  7.46052E-03  2.51499E-01
  8.52631E-03  2.51684E-01
  9.59210E-03  2.50008E-01
  1.06579E-02  2.47216E-01
  1.17237E-02  2.43751E-01
  1.33224E-02  2.37862E-01
  1.49210E-02  2.31601E-01
  1.59868E-02  2.27373E-01
  1.86513E-02  2.16958E-01
  2.13158E-02  2.07053E-01
  2.34474E-02  1.99596E-01
  2.66447E-02  1.89220E-01
  3.19737E-02  1.73953E-01
  3.73026E-02  1.60877E-01
  4.26316E-02  1.49598E-01
  4.79605E-02  1.39788E-01
  5.32894E-02  1.31185E-01
  5.86184E-02  1.23580E-01
  6.39473E-02  1.16811E-01
  7.46052E-02  1.05285E-01
  8.52631E-02  9.58360E-02
  9.59210E-02  8.79501E-02
  1.06579E-01  8.12704E-02
  1.17237E-01  7.55416E-02
  1.33224E-01  6.83344E-02
  1.49210E-01  6.24049E-02
  1.59868E-01  5.90066E-02
  1.86513E-01  5.19863E-02
  2.13158E-01  4.65322E-02
  2.34474E-01  4.29854E-02
  2.66447E-01  3.86658E-02
  3.19737E-01  3.33321E-02
  3.73026E-01  2.95345E-02
  4.26316E-01  2.67343E-02
  4.79605E-01  2.46154E-02
  5.32894E-01  2.29801E-02
  5.86184E-01  2.16988E-02
  6.39473E-01  2.06831E-02
  7.46052E-01  1.92175E-02
  8.52631E-01  1.82617E-02
  9.59210E-01  1.76355E-02
  1.06579E+00  1.74588E-02
  1.17237E+00  1.74588E-02
  1.33224E+00  1.74588E-02
  1.49210E+00  1.74588E-02
  1.59868E+00  1.74588E-02
  1.86513E+00  1.74588E-02
  2.13158E+00  1.74588E-02
  2.34474E+00  1.74588E-02
  2.66447E+00  1.74588E-02
  3.19737E+00  1.74588E-02
  3.73026E+00  1.74588E-02
  4.26316E+00  1.74588E-02
  4.79605E+00  1.74588E-02
  5.32894E+00  1.74588E-02
  5.86184E+00  1.74588E-02
  6.39473E+00  1.74588E-02
  7.46052E+00  1.74588E-02
  8.52631E+00  1.74588E-02
  9.59210E+00  1.74588E-02
  1.06579E+01  1.74588E-02
  1.17237E+01  1.74588E-02
  1.33224E+01  1.74588E-02
  1.49210E+01  1.74588E-02
  1.59868E+01  1.74588E-02
  1.86513E+01  1.74588E-02
  2.13158E+01  1.74588E-02
  2.34474E+01  1.74588E-02
  2.66447E+01  1.74588E-02
  3.19737E+01  1.74588E-02
  3.73026E+01  1.74588E-02
  4.26316E+01  1.74588E-02
  4.79605E+01  1.74588E-02
  5.32894E+01  1.74588E-02
  5.86184E+01  1.74588E-02
  6.39473E+01  1.74588E-02
  7.46052E+01  1.74588E-02
  8.52631E+01  1.74588E-02
  9.59210E+01  1.74588E-02
  1.06579E+02  1.74588E-02


==> anc/colstop/sbethe/sdbase/shcor-98.tab <==
# Atomic number = 98   (Cf)   Projectile: proton
#
#  S(0) =  9.557857E+01
#  I(0) =  2.459080E+01 a.u. =  6.691498E+02 eV
#  D(0) =  4.309377E+00
#
#        Z =  9.80000E+01
#    EXPOT =  7.84593E+02 eV
#       S0 =  9.55786E+01
#   1-S0/Z =  2.47080E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  2.05400E-01
#    P( 2) = -4.83120E-01
#    P( 3) =  4.28860E-01
#    P( 4) = -1.58380E-01
#    P( 5) =  2.67750E-02
#    P( 6) = -1.75970E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.21678E-03
  1.17237E-06 -2.49489E-03
  1.33224E-06 -2.93025E-03
  1.49210E-06 -3.38597E-03
  1.59868E-06 -3.70014E-03
  1.86513E-06 -4.51768E-03
  2.13158E-06 -5.37450E-03
  2.34474E-06 -6.08353E-03
  2.66447E-06 -7.17971E-03
  3.19737E-06 -9.07613E-03
  3.73026E-06 -1.10388E-02
  4.26316E-06 -1.30504E-02
  4.79605E-06 -1.50975E-02
  5.32894E-06 -1.71698E-02
  5.86184E-06 -1.92586E-02
  6.39473E-06 -2.13568E-02
  7.46052E-06 -2.55587E-02
  8.52631E-06 -2.97391E-02
  9.59210E-06 -3.38739E-02
  1.06579E-05 -3.79480E-02
  1.17237E-05 -4.19530E-02
  1.33224E-05 -4.78228E-02
  1.49210E-05 -5.35272E-02
  1.59868E-05 -5.72413E-02
  1.86513E-05 -6.62399E-02
  2.13158E-05 -7.48752E-02
  2.34474E-05 -8.15608E-02
  2.66447E-05 -9.12812E-02
  3.19737E-05 -1.06843E-01
  3.73026E-05 -1.21828E-01
  4.26316E-05 -1.36404E-01
  4.79605E-05 -1.50666E-01
  5.32894E-05 -1.64663E-01
  5.86184E-05 -1.78411E-01
  6.39473E-05 -1.91919E-01
  7.46052E-05 -2.18219E-01
  8.52631E-05 -2.43587E-01
  9.59210E-05 -2.68076E-01
  1.06579E-04 -2.91750E-01
  1.17237E-04 -3.14675E-01
  1.33224E-04 -3.47780E-01
  1.49210E-04 -3.79475E-01
  1.59868E-04 -3.99875E-01
  1.86513E-04 -4.48511E-01
  2.13158E-04 -4.94022E-01
  2.34474E-04 -5.28374E-01
  2.66447E-04 -5.76787E-01
  3.19737E-04 -6.50212E-01
  3.73026E-04 -6.56778E-01
  4.26316E-04 -5.84588E-01
  4.79605E-04 -5.22845E-01
  5.32894E-04 -4.69117E-01
  5.86184E-04 -4.21731E-01
  6.39473E-04 -3.79488E-01
  7.46052E-04 -3.07079E-01
  8.52631E-04 -2.46954E-01
  9.59210E-04 -1.96034E-01
  1.06579E-03 -1.52261E-01
  1.17237E-03 -1.14195E-01
  1.33224E-03 -6.55759E-02
  1.49210E-03 -2.49566E-02
  1.59868E-03 -1.44574E-03
  1.86513E-03  4.75664E-02
  2.13158E-03  8.58592E-02
  2.34474E-03  1.10745E-01
  2.66447E-03  1.40771E-01
  3.19737E-03  1.76941E-01
  3.73026E-03  2.01494E-01
  4.26316E-03  2.18395E-01
  4.79605E-03  2.30205E-01
  5.32894E-03  2.38403E-01
  5.86184E-03  2.43884E-01
  6.39473E-03  2.47731E-01
  7.46052E-03  2.51423E-01
  8.52631E-03  2.51816E-01
  9.59210E-03  2.50292E-01
  1.06579E-02  2.47616E-01
  1.17237E-02  2.44240E-01
  1.33224E-02  2.38453E-01
  1.49210E-02  2.32266E-01
  1.59868E-02  2.28076E-01
  1.86513E-02  2.17729E-01
  2.13158E-02  2.07866E-01
  2.34474E-02  2.00429E-01
  2.66447E-02  1.90070E-01
  3.19737E-02  1.74806E-01
  3.73026E-02  1.61716E-01
  4.26316E-02  1.50416E-01
  4.79605E-02  1.40582E-01
  5.32894E-02  1.31953E-01
  5.86184E-02  1.24323E-01
  6.39473E-02  1.17529E-01
  7.46052E-02  1.05955E-01
  8.52631E-02  9.64636E-02
  9.59210E-02  8.85401E-02
  1.06579E-01  8.18273E-02
  1.17237E-01  7.60693E-02
  1.33224E-01  6.88244E-02
  1.49210E-01  6.28635E-02
  1.59868E-01  5.94471E-02
  1.86513E-01  5.23895E-02
  2.13158E-01  4.69071E-02
  2.34474E-01  4.33425E-02
  2.66447E-01  3.90020E-02
  3.19737E-01  3.36450E-02
  3.73026E-01  2.98334E-02
  4.26316E-01  2.70253E-02
  4.79605E-01  2.49024E-02
  5.32894E-01  2.32658E-02
  5.86184E-01  2.19851E-02
  6.39473E-01  2.09715E-02
  7.46052E-01  1.95124E-02
  8.52631E-01  1.85651E-02
  9.59210E-01  1.79483E-02
  1.06579E+00  1.77753E-02
  1.17237E+00  1.77753E-02
  1.33224E+00  1.77753E-02
  1.49210E+00  1.77753E-02
  1.59868E+00  1.77753E-02
  1.86513E+00  1.77753E-02
  2.13158E+00  1.77753E-02
  2.34474E+00  1.77753E-02
  2.66447E+00  1.77753E-02
  3.19737E+00  1.77753E-02
  3.73026E+00  1.77753E-02
  4.26316E+00  1.77753E-02
  4.79605E+00  1.77753E-02
  5.32894E+00  1.77753E-02
  5.86184E+00  1.77753E-02
  6.39473E+00  1.77753E-02
  7.46052E+00  1.77753E-02
  8.52631E+00  1.77753E-02
  9.59210E+00  1.77753E-02
  1.06579E+01  1.77753E-02
  1.17237E+01  1.77753E-02
  1.33224E+01  1.77753E-02
  1.49210E+01  1.77753E-02
  1.59868E+01  1.77753E-02
  1.86513E+01  1.77753E-02
  2.13158E+01  1.77753E-02
  2.34474E+01  1.77753E-02
  2.66447E+01  1.77753E-02
  3.19737E+01  1.77753E-02
  3.73026E+01  1.77753E-02
  4.26316E+01  1.77753E-02
  4.79605E+01  1.77753E-02
  5.32894E+01  1.77753E-02
  5.86184E+01  1.77753E-02
  6.39473E+01  1.77753E-02
  7.46052E+01  1.77753E-02
  8.52631E+01  1.77753E-02
  9.59210E+01  1.77753E-02
  1.06579E+02  1.77753E-02


==> anc/colstop/sbethe/sdbase/shcor-99.tab <==
# Atomic number = 99   (Es)   Projectile: proton
#
#  S(0) =  9.651853E+01
#  I(0) =  2.483856E+01 a.u. =  6.758916E+02 eV
#  D(0) =  4.388527E+00
#
#        Z =  9.90000E+01
#    EXPOT =  7.94234E+02 eV
#       S0 =  9.65186E+01
#   1-S0/Z =  2.50650E-02
#       Ec =  5.00000E+06 eV
#
#    P( 1) =  2.10050E-01
#    P( 2) = -4.93600E-01
#    P( 3) =  4.38150E-01
#    P( 4) = -1.62210E-01
#    P( 5) =  2.75270E-02
#    P( 6) = -1.81730E-03
#
#   gamma-1    C(gamma)/Z
# -------------------------
  1.06579E-06 -2.16851E-03
  1.17237E-06 -2.43907E-03
  1.33224E-06 -2.86037E-03
  1.49210E-06 -3.29913E-03
  1.59868E-06 -3.60063E-03
  1.86513E-06 -4.38267E-03
  2.13158E-06 -5.20007E-03
  2.34474E-06 -5.87576E-03
  2.66447E-06 -6.92018E-03
  3.19737E-06 -8.72814E-03
  3.73026E-06 -1.06016E-02
  4.26316E-06 -1.25246E-02
  4.79605E-06 -1.44849E-02
  5.32894E-06 -1.64726E-02
  5.86184E-06 -1.84795E-02
  6.39473E-06 -2.04986E-02
  7.46052E-06 -2.45512E-02
  8.52631E-06 -2.85939E-02
  9.59210E-06 -3.26021E-02
  1.06579E-05 -3.65597E-02
  1.17237E-05 -4.04570E-02
  1.33224E-05 -4.61795E-02
  1.49210E-05 -5.17507E-02
  1.59868E-05 -5.53824E-02
  1.86513E-05 -6.41918E-02
  2.13158E-05 -7.26549E-02
  2.34474E-05 -7.92104E-02
  2.66447E-05 -8.87424E-02
  3.19737E-05 -1.03995E-01
  3.73026E-05 -1.18667E-01
  4.26316E-05 -1.32924E-01
  4.79605E-05 -1.46866E-01
  5.32894E-05 -1.60547E-01
  5.86184E-05 -1.73992E-01
  6.39473E-05 -1.87210E-01
  7.46052E-05 -2.12975E-01
  8.52631E-05 -2.37865E-01
  9.59210E-05 -2.61923E-01
  1.06579E-04 -2.85207E-01
  1.17237E-04 -3.07777E-01
  1.33224E-04 -3.40408E-01
  1.49210E-04 -3.71691E-01
  1.59868E-04 -3.91850E-01
  1.86513E-04 -4.39981E-01
  2.13158E-04 -4.85110E-01
  2.34474E-04 -5.19228E-01
  2.66447E-04 -5.67392E-01
  3.19737E-04 -6.40590E-01
  3.73026E-04 -6.58021E-01
  4.26316E-04 -5.85889E-01
  4.79605E-04 -5.24262E-01
  5.32894E-04 -4.70687E-01
  5.86184E-04 -4.23472E-01
  6.39473E-04 -3.81405E-01
  7.46052E-04 -3.09345E-01
  8.52631E-04 -2.49539E-01
  9.59210E-04 -1.98891E-01
  1.06579E-03 -1.55337E-01
  1.17237E-03 -1.17443E-01
  1.33224E-03 -6.89891E-02
  1.49210E-03 -2.84563E-02
  1.59868E-03 -4.96240E-03
  1.86513E-03  4.41188E-02
  2.13158E-03  8.25728E-02
  2.34474E-03  1.07634E-01
  2.66447E-03  1.37957E-01
  3.19737E-03  1.74651E-01
  3.73026E-03  1.99679E-01
  4.26316E-03  2.17001E-01
  4.79605E-03  2.29153E-01
  5.32894E-03  2.37658E-01
  5.86184E-03  2.44241E-01
  6.39473E-03  2.48221E-01
  7.46052E-03  2.52092E-01
  8.52631E-03  2.52599E-01
  9.59210E-03  2.51152E-01
  1.06579E-02  2.48531E-01
  1.17237E-02  2.45197E-01
  1.33224E-02  2.39452E-01
  1.49210E-02  2.33294E-01
  1.59868E-02  2.29116E-01
  1.86513E-02  2.18786E-01
  2.13158E-02  2.08925E-01
  2.34474E-02  2.01484E-01
  2.66447E-02  1.91111E-01
  3.19737E-02  1.75815E-01
  3.73026E-02  1.62687E-01
  4.26316E-02  1.51348E-01
  4.79605E-02  1.41475E-01
  5.32894E-02  1.32809E-01
  5.86184E-02  1.25144E-01
  6.39473E-02  1.18318E-01
  7.46052E-02  1.06685E-01
  8.52631E-02  9.71435E-02
  9.59210E-02  8.91763E-02
  1.06579E-01  8.24255E-02
  1.17237E-01  7.66344E-02
  1.33224E-01  6.93475E-02
  1.49210E-01  6.33517E-02
  1.59868E-01  5.99154E-02
  1.86513E-01  5.28171E-02
  2.13158E-01  4.73038E-02
  2.34474E-01  4.37197E-02
  2.66447E-01  3.93566E-02
  3.19737E-01  3.39740E-02
  3.73026E-01  3.01468E-02
  4.26316E-01  2.73296E-02
  4.79605E-01  2.52018E-02
  5.32894E-01  2.35632E-02
  5.86184E-01  2.22826E-02
  6.39473E-01  2.12703E-02
  7.46052E-01  1.98168E-02
  8.52631E-01  1.88772E-02
  9.59210E-01  1.82692E-02
  1.06579E+00  1.80997E-02
  1.17237E+00  1.80997E-02
  1.33224E+00  1.80997E-02
  1.49210E+00  1.80997E-02
  1.59868E+00  1.80997E-02
  1.86513E+00  1.80997E-02
  2.13158E+00  1.80997E-02
  2.34474E+00  1.80997E-02
  2.66447E+00  1.80997E-02
  3.19737E+00  1.80997E-02
  3.73026E+00  1.80997E-02
  4.26316E+00  1.80997E-02
  4.79605E+00  1.80997E-02
  5.32894E+00  1.80997E-02
  5.86184E+00  1.80997E-02
  6.39473E+00  1.80997E-02
  7.46052E+00  1.80997E-02
  8.52631E+00  1.80997E-02
  9.59210E+00  1.80997E-02
  1.06579E+01  1.80997E-02
  1.17237E+01  1.80997E-02
  1.33224E+01  1.80997E-02
  1.49210E+01  1.80997E-02
  1.59868E+01  1.80997E-02
  1.86513E+01  1.80997E-02
  2.13158E+01  1.80997E-02
  2.34474E+01  1.80997E-02
  2.66447E+01  1.80997E-02
  3.19737E+01  1.80997E-02
  3.73026E+01  1.80997E-02
  4.26316E+01  1.80997E-02
  4.79605E+01  1.80997E-02
  5.32894E+01  1.80997E-02
  5.86184E+01  1.80997E-02
  6.39473E+01  1.80997E-02
  7.46052E+01  1.80997E-02
  8.52631E+01  1.80997E-02
  9.59210E+01  1.80997E-02
  1.06579E+02  1.80997E-02


==> anc/colstop/sbethe/sdbase/shparams.tab <==
#  Parameters of the DHFS subshell asymptotic formulas for free neutral atoms
#
#  Element                Ea            S(-1)         I(-1)         D(-1)         S(0)          I(0)          D(0)          S(+1)         I(+1)         D(+1)
#  & shell      Z  N  K   (eV)          (1/eV)        (eV)          (1/eV)                      (eV)                        (eV)          (eV)          (eV)
# -------------------------------------------------------------------------------------------------------------------------------------------------------------------
  H  1s1/2 K1   1  1 -1   1.360587E+01  7.349876E-02  1.264480E+01 -7.980919E-01  1.000001E+00  1.499101E+01 -2.562478E-04  1.813872E+01  2.406896E+01 -5.577021E+01
  He 1s1/2 K1   2  1 -1   2.497980E+01  5.805062E-02  3.091683E+01 -5.770243E-01  1.999806E+00  3.968932E+01  3.912323E-04  1.037699E+02  7.633068E+01 -3.177196E+02
  Li 1s1/2 K1   3  1 -1   5.984952E+01  2.081376E-02  8.686148E+01 -1.855703E-01  1.999344E+00  1.093285E+02 -2.350142E-02  2.775363E+02  1.954300E+02 -1.020565E+03
  Li 2s1/2 L1   3  2 -1   5.495346E+00  4.101546E-01  2.095085E+00 -5.132469E+00  9.999877E-01  3.289766E+00  2.482864E-02  8.802000E+00  3.584338E+01 -2.167715E+01
  Be 1s1/2 K1   4  1 -1   1.183663E+02  1.106755E-02  1.645224E+02 -9.198189E-02  1.998760E+00  2.037822E+02 -5.966567E-02  5.106235E+02  3.538342E+02 -1.751260E+03
  Be 2s1/2 L1   4  2 -1   8.181220E+00  4.055363E-01  3.995246E+00 -4.793833E+00  1.999905E+00  7.315305E+00  6.248397E-02  4.140342E+01  7.763558E+01 -1.085258E+02
  B  1s1/2 K1   5  1 -1   1.956092E+02  6.675168E-03  2.682140E+02 -5.193310E-02  1.959837E+00  3.301245E+02  3.081079E-01  8.057635E+02  5.639260E+02 -2.788471E+03
  B  2s1/2 L1   5  2 -1   1.257605E+01  1.844886E-01  7.219679E+00 -2.032674E+00  1.809868E+00  1.633213E+01  2.389083E+00  8.007796E+01  1.398384E+02 -2.106170E+02
  B  2p1/2 L2   5  2  1   6.664501E+00  1.319469E-01  7.707569E+00 -1.523397E+00  1.228115E+00  1.173359E+01 -2.693016E+00  2.062571E+01  2.635539E+01 -6.619208E+00
  C  1s1/2 K1   6  1 -1   2.910007E+02  4.360312E-03  3.999494E+02 -3.187032E-02  1.906016E+00  4.904652E+02  7.925573E-01  1.158901E+03  8.278694E+02 -3.814839E+03
  C  2s1/2 L1   6  2 -1   1.755544E+01  9.896434E-02  1.147140E+01 -1.024654E+00  1.656362E+00  2.967178E+01  4.097949E+00  1.255089E+02  2.155297E+02 -8.718391E+02
  C  2p1/2 L2   6  2  1   8.987285E+00  1.536304E-01  1.291904E+01 -1.689263E+00  2.434253E+00  2.019329E+01 -4.884284E+00  6.983376E+01  4.410676E+01 -3.071247E+01
  N  1s1/2 K1   7  1 -1   4.048459E+02  3.011337E-03  5.615518E+02 -2.072441E-02  1.846289E+00  6.868713E+02  1.299004E+00  1.566260E+03  1.147832E+03 -5.343633E+03
  N  2s1/2 L1   7  2 -1   2.310010E+01  5.644777E-02  1.736429E+01 -5.472094E-01  1.516315E+00  4.920982E+01  5.561454E+00  1.780590E+02  3.070419E+02 -5.127623E+02
  N  2p1/2 L2   7  2  1   1.149748E+01  1.022844E-01  1.915079E+01 -1.084995E+00  2.421418E+00  3.031845E+01 -4.563750E+00  1.038991E+02  6.536595E+01 -8.836978E+01
  N  2p3/2 L3   7  2 -2   1.147471E+01  5.130807E-02  1.909098E+01 -5.491177E-01  1.211080E+00  3.023636E+01 -2.286346E+00  5.183395E+01  6.520519E+01 -3.892668E+01
  O  1s1/2 K1   8  1 -1   5.372759E+02  2.165167E-03  7.552704E+02 -1.404018E-02  1.783840E+00  9.217628E+02  1.800571E+00  2.023903E+03  1.526247E+03 -6.760163E+03
  O  2s1/2 L1   8  2 -1   2.922280E+01  3.235329E-02  2.643008E+01 -2.883613E-01  1.382280E+00  7.824755E+01  6.894793E+00  2.377527E+02  4.156666E+02 -6.235184E+02
  O  2p1/2 L2   8  2  1   1.418347E+01  7.377344E-02  2.631314E+01 -7.599211E-01  2.413042E+00  4.205140E+01 -4.334139E+00  1.435044E+02  9.027090E+01 -1.596301E+02
  O  2p3/2 L3   8  2 -2   1.414074E+01  7.410608E-02  2.619721E+01 -7.682188E-01  2.414065E+00  4.189573E+01 -4.346301E+00  1.430751E+02  8.997570E+01 -1.982728E+02
  F  1s1/2 K1   9  1 -1   6.883751E+02  1.604085E-03  9.839331E+02 -9.793489E-03  1.720010E+00  1.197992E+03  2.287647E+00  2.527800E+03  1.965794E+03 -8.582581E+03
  F  2s1/2 L1   9  2 -1   3.593307E+01  1.757101E-02  4.404433E+01 -1.362440E-01  1.251122E+00  1.228034E+02  8.147493E+00  3.044803E+02  5.425710E+02 -1.019209E+03
  F  2p1/2 L2   9  2  1   1.704391E+01  5.608418E-02  3.436749E+01 -5.635267E-01  2.407134E+00  5.537996E+01 -4.156140E+00  1.887088E+02  1.188929E+02 -1.420867E+02
  F  2p3/2 L3   9  2 -2   1.697069E+01  8.463110E-02  3.416393E+01 -8.534832E-01  3.612718E+00  5.511035E+01 -6.258314E+00  2.819629E+02  1.183925E+02 -2.768865E+02
  Ne 1s1/2 K1  10  1 -1   8.582094E+02  1.215649E-03  1.251155E+03 -6.972179E-03  1.655438E+00  1.518946E+03  2.758341E+00  3.073864E+03  2.469454E+03 -1.035215E+04
  Ne 2s1/2 L1  10  2 -1   4.323743E+01  8.009683E-03  1.078115E+02 -4.206190E-02  1.121330E+00  1.947309E+02  9.347278E+00  3.780793E+02  6.889089E+02 -1.377242E+03
  Ne 2p1/2 L2  10  2  1   2.007948E+01  4.425531E-02  4.329328E+01 -4.351836E-01  2.402719E+00  7.030219E+01 -4.014384E+00  2.395563E+02  1.512773E+02 -3.176141E+02
  Ne 2p3/2 L3  10  2 -2   1.996209E+01  8.919487E-02  4.296046E+01 -8.778336E-01  4.808858E+00  6.986537E+01 -8.066482E+00  4.767573E+02  1.504793E+02 -6.373984E+02
  Na 1s1/2 K1  11  1 -1   1.064006E+03  9.553418E-04  1.547700E+03 -5.189699E-03  1.607913E+00  1.875067E+03  3.059218E+00  3.674927E+03  3.024625E+03 -1.238823E+04
  Na 2s1/2 L1  11  2 -1   6.448730E+01  6.979027E-03  1.379777E+02 -4.187780E-02  1.220251E+00  2.377001E+02  8.005078E+00  4.947618E+02  8.204313E+02 -1.570764E+03
  Na 2p1/2 L2  11  2  1   3.642178E+01  2.705218E-02  7.540441E+01 -2.506490E-01  2.370553E+00  1.050145E+02 -3.504491E+00  3.289546E+02  1.977881E+02 -4.843411E+02
  Na 2p3/2 L3  11  2 -2   3.622067E+01  5.446497E-02  7.495404E+01 -5.050054E-01  4.744930E+00  1.044161E+02 -7.048603E+00  6.546663E+02  1.966127E+02 -1.066710E+03
  Na 3s1/2 M1  11  3 -1   5.148200E+00  4.665150E-01  2.130679E+00 -5.897466E+00  1.041692E+00  2.553645E+00 -4.794497E-01  1.125154E+01  1.825274E+02  4.350844E+00
  Mg 1s1/2 K1  12  1 -1   1.294510E+03  7.711342E-04  1.874705E+03 -3.988061E-03  1.570960E+00  2.267245E+03  3.261402E+00  4.330136E+03  3.631345E+03 -1.465284E+04
  Mg 2s1/2 L1  12  2 -1   8.946693E+01  5.976425E-03  1.733388E+02 -3.779325E-02  1.294041E+00  2.897689E+02  7.006767E+00  6.293384E+02  9.696731E+02 -2.108225E+03
  Mg 2p1/2 L2  12  2  1   5.655422E+01  1.921878E-02  1.072934E+02 -1.706875E-01  2.338103E+00  1.420294E+02 -3.038931E+00  4.260064E+02  2.517579E+02 -1.031178E+03
  Mg 2p3/2 L3  12  2 -2   5.623450E+01  3.870226E-02  1.066541E+02 -3.439780E-01  4.680212E+00  1.411695E+02 -6.115947E+00  8.473715E+02  2.500588E+02 -1.919131E+03
  Mg 3s1/2 M1  12  3 -1   6.886547E+00  5.666325E-01  3.424425E+00 -6.883676E+00  2.098664E+00  4.575228E+00 -1.077087E+00  4.537848E+01  2.801214E+02 -1.012244E+01
  Al 1s1/2 K1  13  1 -1   1.549923E+03  6.328153E-04  2.236224E+03 -3.118424E-03  1.536733E+00  2.699972E+03  3.436311E+00  5.031636E+03  4.295007E+03 -1.698026E+04
  Al 2s1/2 L1  13  2 -1   1.190465E+02  5.052804E-03  2.159134E+02 -3.219107E-02  1.345965E+00  3.513947E+02  6.320776E+00  7.803977E+02  1.136656E+03 -2.841507E+03
  Al 2p1/2 L2  13  2  1   8.119491E+01  1.460990E-02  1.419543E+02 -1.260207E-01  2.322338E+00  1.829505E+02 -2.821861E+00  5.350924E+02  3.118677E+02 -1.001697E+03
  Al 2p3/2 L3  13  2 -2   8.071130E+01  2.944015E-02  1.410452E+02 -2.534228E-01  4.649257E+00  1.817327E+02 -5.630930E+00  1.063703E+03  3.094767E+02 -2.068820E+03
  Al 3s1/2 M1  13  3 -1   1.015667E+01  2.870764E-01  5.527141E+00 -3.279708E+00  1.818816E+00  8.832546E+00  2.563057E+00  7.872864E+01  4.000501E+02 -6.666248E+01
  Al 3p1/2 M2  13  3  1   4.878506E+00  2.985549E-01  3.833902E+00 -3.680855E+00  1.305229E+00  5.484975E+00 -3.823856E+00  1.810272E+01  6.363567E+01 -2.828401E+00
  Si 1s1/2 K1  14  1 -1   1.828495E+03  5.265660E-04  2.632978E+03 -2.473659E-03  1.504621E+00  3.173998E+03  3.590133E+00  5.777465E+03  5.015952E+03 -1.942204E+04
  Si 2s1/2 L1  14  2 -1   1.515293E+02  4.238701E-03  2.659858E+02 -2.654430E-02  1.377022E+00  4.233186E+02  5.902740E+00  9.461138E+02  1.323358E+03 -3.370019E+03
  Si 2p1/2 L2  14  2  1   1.086465E+02  1.155793E-02  1.801681E+02 -9.743701E-02  2.312776E+00  2.281283E+02 -2.709519E+00  6.559220E+02  3.781576E+02 -1.171877E+03
  Si 2p3/2 L3  14  2 -2   1.079439E+02  2.330970E-02  1.789031E+02 -1.952321E-01  4.630881E+00  2.264426E+02 -5.318552E+00  1.303000E+03  3.748755E+02 -2.261039E+03
  Si 3s1/2 M1  14  3 -1   1.361339E+01  1.659560E-01  7.631039E+00 -1.792790E+00  1.551549E+00  1.470903E+01  5.786634E+00  1.117811E+02  5.238512E+02 -9.226598E+01
  Si 3p1/2 M2  14  3  1   6.541442E+00  3.589571E-01  6.264300E+00 -4.240509E+00  2.597442E+00  9.343555E+00 -7.198497E+00  6.028348E+01  9.151093E+01 -3.326555E+01
  P  1s1/2 K1  15  1 -1   2.130448E+03  4.434712E-04  3.065465E+03 -1.986682E-03  1.474427E+00  3.689785E+03  3.725158E+00  6.566180E+03  5.794047E+03 -2.233815E+04
  P  2s1/2 L1  15  2 -1   1.871347E+02  3.548220E-03  3.238130E+02 -2.153774E-02  1.391867E+00  5.058700E+02  5.677499E+00  1.125453E+03  1.530560E+03 -3.910491E+03
  P  2p1/2 L2  15  2  1   1.391242E+02  9.399817E-03  2.221687E+02 -7.740696E-02  2.305807E+00  2.777327E+02 -2.602754E+00  7.884334E+02  4.507173E+02 -1.380075E+03
  P  2p3/2 L3  15  2 -2   1.381363E+02  1.897554E-02  2.204476E+02 -1.554224E-01  4.617789E+00  2.754505E+02 -5.128940E+00  1.565048E+03  4.463105E+02 -2.805763E+03
  P  3s1/2 M1  15  3 -1   1.720052E+01  9.779189E-02  9.990410E+00 -9.882599E-01  1.304363E+00  2.398574E+01  8.623716E+00  1.468960E+02  6.592640E+02 -1.605264E+02
  P  3p1/2 M2  15  3  1   8.374201E+00  2.463746E-01  9.001811E+00 -2.823392E+00  2.582641E+00  1.377557E+01 -6.808282E+00  8.653010E+01  1.198407E+02 -6.743812E+01
  P  3p3/2 M3  15  3 -2   8.312267E+00  1.246258E-01  8.904154E+00 -1.442711E+00  1.292908E+00  1.364227E+01 -3.424687E+00  4.291191E+01  1.186147E+02 -3.611881E+01
  S  1s1/2 K1  16  1 -1   2.455898E+03  3.774122E-04  3.534334E+03 -1.612511E-03  1.445868E+00  4.247946E+03  3.844726E+00  7.396196E+03  6.629413E+03 -2.522687E+04
  S  2s1/2 L1  16  2 -1   2.259558E+02  2.968717E-03  3.902559E+02 -1.727423E-02  1.393691E+00  5.999278E+02  5.598137E+00  1.317479E+03  1.759287E+03 -4.581002E+03
  S  2p1/2 L2  16  2  1   1.727174E+02  7.806688E-03  2.680640E+02 -6.291237E-02  2.300292E+00  3.318489E+02 -2.515973E+00  9.326784E+02  5.295932E+02 -1.636091E+03
  S  2p3/2 L3  16  2 -2   1.713658E+02  1.577626E-02  2.657702E+02 -1.266919E-01  4.607691E+00  3.288206E+02 -4.996707E+00  1.849856E+03  5.237907E+02 -3.568047E+03
  S  3s1/2 M1  16  3 -1   2.093764E+01  5.475208E-02  1.307605E+01 -4.980378E-01  1.075771E+00  4.075533E+01  1.114522E+01  1.846950E+02  8.071525E+02 -2.271409E+02
  S  3p1/2 M2  16  3  1   1.033659E+01  1.828904E-01  1.196942E+01 -2.045993E+00  2.568770E+00  1.872460E+01 -6.476730E+00  1.151146E+02  1.498845E+02 -1.124923E+02
  S  3p3/2 M3  16  3 -2   1.024028E+01  1.853197E-01  1.182325E+01 -2.088885E+00  2.572772E+00  1.852248E+01 -6.526590E+00  1.140735E+02  1.481320E+02 -1.146880E+02
  Cl 1s1/2 K1  17  1 -1   2.804934E+03  3.241262E-04  4.040309E+03 -1.320575E-03  1.418677E+00  4.849157E+03  3.951438E+00  8.265805E+03  7.522271E+03 -2.818920E+04
  Cl 2s1/2 L1  17  2 -1   2.680500E+02  2.484041E-03  4.665161E+02 -1.370966E-02  1.385086E+00  7.066091E+02  5.630117E+00  1.521349E+03  2.010605E+03 -5.172748E+03
  Cl 2p1/2 L2  17  2  1   2.094802E+02  6.592602E-03  3.179206E+02 -5.206984E-02  2.295716E+00  3.905345E+02 -2.443279E+00  1.088723E+03  6.148250E+02 -2.040818E+03
  Cl 2p3/2 L3  17  2 -2   2.076734E+02  1.333818E-02  3.149193E+02 -1.052282E-01  4.599550E+00  3.865875E+02 -4.901886E+00  2.157450E+03  6.073154E+02 -3.730891E+03
  Cl 3s1/2 M1  17  3 -1   2.484236E+01  2.582479E-02  1.883961E+01 -1.797631E-01  8.621867E-01  7.713770E+01  1.342115E+01  2.253108E+02  9.677891E+02 -2.969189E+02
  Cl 3p1/2 M2  17  3  1   1.242117E+01  1.426265E-01  1.515964E+01 -1.564087E+00  2.556390E+00  2.419761E+01 -6.194247E+00  1.462286E+02  1.820695E+02 -1.664215E+02
  Cl 3p3/2 M3  17  3 -2   1.227994E+01  2.171541E-01  1.495226E+01 -2.392527E+00  3.841833E+00  2.390565E+01 -9.379439E+00  2.171321E+02  1.796529E+02 -3.117564E+02
  Ar 1s1/2 K1  18  1 -1   3.177635E+03  2.805879E-04  4.584184E+03 -1.089706E-03  1.392637E+00  5.494151E+03  4.047383E+00  9.173309E+03  8.472831E+03 -3.136527E+04
  Ar 2s1/2 L1  18  2 -1   3.134540E+02  2.078381E-03  5.542616E+02 -1.075134E-02  1.368042E+00  8.273288E+02  5.748028E+00  1.736254E+03  2.285729E+03 -5.915946E+03
  Ar 2p1/2 L2  18  2  1   2.494469E+02  5.643976E-03  3.717863E+02 -4.374447E-02  2.291788E+00  4.538348E+02 -2.380657E+00  1.256631E+03  7.064529E+02 -2.423758E+03
  Ar 2p3/2 L3  18  2 -2   2.470789E+02  1.143313E-02  3.679230E+02 -8.875526E-02  4.592779E+00  4.487715E+02 -4.837090E+00  2.487848E+03  6.968809E+02 -4.642143E+03
  Ar 3s1/2 M1  18  3 -1   2.892438E+01  5.598674E-03  8.487047E+01  3.508040E-02  6.605645E-01  1.831751E+02  1.550465E+01  2.687829E+02  1.142329E+03 -4.697331E+02
  Ar 3p1/2 M2  18  3  1   1.462515E+01  1.150552E-01  1.857575E+01 -1.240488E+00  2.545455E+00  3.020521E+01 -5.950702E+00  1.799850E+02  2.165807E+02 -2.225115E+02
  Ar 3p3/2 M3  18  3 -2   1.442654E+01  2.340047E-01  1.829200E+01 -2.526896E+00  5.102281E+00  2.979787E+01 -1.203703E+01  3.559226E+02  2.133407E+02 -9.162817E+02
  K  1s1/2 K1  19  1 -1   3.583377E+03  2.451944E-04  5.162094E+03 -9.093132E-04  1.369646E+00  6.178464E+03  4.119179E+00  1.012437E+04  9.474715E+03 -3.481925E+04
  K  2s1/2 L1  19  2 -1   3.711906E+02  1.772149E-03  6.471234E+02 -8.703993E-03  1.355562E+00  9.555447E+02  5.801748E+00  1.965973E+03  2.576519E+03 -6.759517E+03
  K  2p1/2 L2  19  2  1   3.016806E+02  4.875489E-03  4.304584E+02 -3.713934E-02  2.286251E+00  5.224968E+02 -2.313070E+00  1.436763E+03  8.052073E+02 -2.754467E+03
  K  2p3/2 L3  19  2 -2   2.986277E+02  9.888825E-03  4.255655E+02 -7.546435E-02  4.582708E+00  5.161000E+02 -4.709653E+00  2.841628E+03  7.931773E+02 -5.593258E+03
  K  3s1/2 M1  19  3 -1   4.051329E+01  5.716023E-03  9.628595E+01  1.091533E-02  7.542156E-01  2.022276E+02  1.406708E+01  3.362965E+02  1.247471E+03 -1.186341E+03
  K  3p1/2 M2  19  3  1   2.376154E+01  7.907950E-02  2.641362E+01 -8.191398E-01  2.496407E+00  4.325720E+01 -5.176601E+00  2.383912E+02  2.636426E+02 -4.869855E+02
  K  3p3/2 M3  19  3 -2   2.346165E+01  1.603822E-01  2.608808E+01 -1.663406E+00  5.004257E+00  4.278624E+01 -1.047672E+01  4.719547E+02  2.594476E+02 -6.919130E+02
  K  4s1/2 N1  19  4 -1   4.215734E+00  6.890423E-01  1.541889E+00 -8.975613E+00  1.097582E+00  1.767009E+00 -1.195680E+00  1.052150E+01  3.362601E+02  1.204352E+01
  Ca 1s1/2 K1  20  1 -1   4.015142E+03  2.159903E-04  5.774567E+03 -7.657963E-04  1.348959E+00  6.902551E+03  4.173572E+00  1.111756E+04  1.052791E+04 -3.814097E+04
  Ca 2s1/2 L1  20  2 -1   4.341365E+02  1.532239E-03  7.459600E+02 -7.196227E-03  1.346003E+00  1.091881E+03  5.819317E+00  2.210568E+03  2.883187E+03 -7.674615E+03
  Ca 2p1/2 L2  20  2  1   3.590667E+02  4.249222E-03  4.937886E+02 -3.182060E-02  2.280566E+00  5.964097E+02 -2.243239E+00  1.629449E+03  9.109993E+02 -3.469050E+03
  Ca 2p3/2 L3  20  2 -2   3.551875E+02  8.629879E-03  4.876714E+02 -6.475502E-02  4.572343E+00  5.884304E+02 -4.575976E+00  3.219321E+03  8.960642E+02 -6.753708E+03
  Ca 3s1/2 M1  20  3 -1   5.317408E+01  5.477814E-03  1.124747E+02 -1.214479E-03  8.313904E-01  2.286037E+02  1.288790E+01  4.115299E+02  1.364737E+03 -1.029423E+03
  Ca 3p1/2 M2  20  3  1   3.402127E+01  6.028723E-02  3.311748E+01 -6.059960E-01  2.437647E+00  5.672570E+01 -4.338860E+00  2.979737E+02  3.163558E+02 -5.361003E+02
  Ca 3p3/2 M3  20  3 -2   3.359578E+01  1.221946E-01  3.270690E+01 -1.229689E+00  4.885228E+00  5.614683E+01 -8.777223E+00  5.897851E+02  3.109896E+02 -9.119392E+02
  Ca 4s1/2 N1  20  4 -1   5.451058E+00  8.909752E-01  2.378718E+00 -1.127620E+01  2.238064E+00  2.954327E+00 -2.810883E+00  3.957197E+01  4.536101E+02  2.744705E+01
  Sc 1s1/2 K1  21  1 -1   4.465948E+03  1.920540E-04  6.416719E+03 -6.526911E-04  1.332189E+00  7.660658E+03  4.202140E+00  1.216180E+04  1.162427E+04 -4.195871E+04
  Sc 2s1/2 L1  21  2 -1   4.943061E+02  1.359147E-03  8.443309E+02 -6.244490E-03  1.347989E+00  1.228540E+03  5.714954E+00  2.474782E+03  3.194442E+03 -8.693854E+03
  Sc 2p1/2 L2  21  2  1   4.136931E+02  3.556003E-03  5.707412E+02 -2.580867E-02  2.202786E+00  6.870037E+02 -1.489257E+00  1.805995E+03  1.039828E+03 -3.692336E+03
  Sc 2p3/2 L3  21  2 -2   4.088240E+02  7.568600E-03  5.546144E+02 -5.578750E-02  4.552325E+00  6.665363E+02 -4.343148E+00  3.618071E+03  1.006982E+03 -7.673610E+03
  Sc 3s1/2 M1  21  3 -1   6.091421E+01  5.108576E-03  1.269662E+02 -6.264565E-03  8.715998E-01  2.555824E+02  1.218353E+01  4.779350E+02  1.495895E+03 -2.716270E+03
  Sc 3p1/2 M2  21  3  1   3.960462E+01  4.063596E-02  3.996642E+01 -3.885426E-01  2.077210E+00  7.570334E+01 -2.577896E-01  3.367819E+02  3.936697E+02 -8.769359E+02
  Sc 3p3/2 M3  21  3 -2   3.904858E+01  1.024383E-01  3.787144E+01 -1.012950E+00  4.805547E+00  6.687719E+01 -7.776198E+00  6.864616E+02  3.584452E+02 -1.652492E+03
  Sc 3d3/2 M4  21  3  2   7.066260E+00  6.564586E-02  1.496689E+01 -7.233091E-01  1.515602E+00  3.524178E+01 -5.444362E+00  8.192707E+01  8.553246E+01  6.461024E+01
  Sc 4s1/2 N1  21  4 -1   5.902460E+00  7.789998E-01  2.696676E+00 -9.743984E+00  2.227810E+00  3.399619E+00 -2.614319E+00  4.605765E+01  5.088033E+02  2.298324E+01
  Ti 1s1/2 K1  22  1 -1   4.940723E+03  1.718509E-04  7.092582E+03 -5.602987E-04  1.316968E+00  8.457326E+03  4.220463E+00  1.324839E+04  1.276948E+04 -4.632019E+04
  Ti 2s1/2 L1  22  2 -1   5.574458E+02  1.215445E-03  9.478664E+02 -5.486274E-03  1.350412E+00  1.372264E+03  5.604239E+00  2.753548E+03  3.519764E+03 -9.795553E+03
  Ti 2p1/2 L2  22  2  1   4.712229E+02  2.961092E-03  6.573091E+02 -2.073346E-02  2.109995E+00  7.889231E+02 -6.185016E-01  1.979545E+03  1.183938E+03 -3.969711E+03
  Ti 2p3/2 L3  22  2 -2   4.651845E+02  6.683935E-03  6.258506E+02 -4.841723E-02  4.529904E+00  7.496684E+02 -4.095651E+00  4.037247E+03  1.124837E+03 -8.774415E+03
  Ti 3s1/2 M1  22  3 -1   6.861269E+01  4.754938E-03  1.419779E+02 -9.495642E-03  9.045142E-01  2.838316E+02  1.159067E+01  5.467236E+02  1.633543E+03 -1.686980E+03
  Ti 3p1/2 M2  22  3  1   4.510325E+01  2.586605E-02  4.939778E+01 -2.291473E-01  1.731931E+00  1.046423E+02  3.535318E+00  3.749925E+02  4.838834E+02 -8.451074E+02
  Ti 3p3/2 M3  22  3 -2   4.439310E+01  8.732639E-02  4.324399E+01 -8.497634E-01  4.732103E+00  7.822805E+01 -6.888525E+00  7.860855E+02  4.080939E+02 -7.132035E+03
  Ti 3d3/2 M4  22  3  2   8.372219E+00  1.037812E-01  1.951975E+01 -1.117893E+00  3.033101E+00  4.351798E+01 -1.071822E+01  1.992698E+02  1.024615E+02  6.384629E+01
  Ti 4s1/2 N1  22  4 -1   6.283188E+00  6.997156E-01  2.979163E+00 -8.671862E+00  2.216502E+00  3.790153E+00 -2.435443E+00  5.166640E+01  5.598359E+02  1.739700E+01
  V  1s1/2 K1  23  1 -1   5.439701E+03  1.546333E-04  7.802335E+03 -4.840059E-04  1.302989E+00  9.292653E+03  4.231068E+00  1.437629E+04  1.396336E+04 -5.005069E+04
  V  2s1/2 L1  23  2 -1   6.237685E+02  1.094157E-03  1.056793E+03 -4.867172E-03  1.352875E+00  1.523309E+03  5.491892E+00  3.046634E+03  3.859125E+03 -1.095270E+04
  V  2p1/2 L2  23  2  1   5.318630E+02  2.454033E-03  7.552942E+02 -1.648565E-02  2.006809E+00  9.037637E+02  3.232952E-01  2.149139E+03  1.344729E+03 -4.226497E+03
  V  2p3/2 L3  23  2 -2   5.244555E+02  5.939447E-03  7.014092E+02 -4.230128E-02  4.505772E+00  8.378492E+02 -3.840863E+00  4.476527E+03  1.249631E+03 -1.032725E+04
  V  3s1/2 M1  23  3 -1   7.641170E+01  4.424636E-03  1.575819E+02 -1.158905E-02  9.321681E-01  3.134023E+02  1.107363E+01  6.183225E+02  1.778238E+03 -2.303856E+03
  V  3p1/2 M2  23  3  1   5.064380E+01  1.450867E-02  6.680823E+01 -1.095042E-01  1.400557E+00  1.553559E+02  7.080253E+00  4.130160E+02  5.893161E+02 -1.439511E+03
  V  3p3/2 M3  23  3 -2   4.975275E+01  7.535290E-02  4.887959E+01 -7.223010E-01  4.663128E+00  9.030993E+01 -6.071064E+00  8.894281E+02  4.602301E+02 -5.046699E+03
  V  3d3/2 M4  23  3  2   9.578123E+00  1.286517E-01  2.396520E+01 -1.360104E+00  4.547340E+00  5.196944E+01 -1.580060E+01  3.536178E+02  1.202019E+02  9.722371E+01
  V  4s1/2 N1  23  4 -1   6.625574E+00  6.381697E-01  3.244995E+00 -7.847244E+00  2.205682E+00  4.152437E+00 -2.277137E+00  5.689966E+01  6.145443E+02  1.018156E+01
  Cr 1s1/2 K1  24  1 -1   5.957669E+03  1.400263E-04  8.542165E+03 -4.214514E-04  1.291194E+00  1.016216E+04  4.228933E+00  1.555196E+04  1.519960E+04 -5.452740E+04
  Cr 2s1/2 L1  24  2 -1   6.873175E+02  9.991769E-04  1.165906E+03 -4.435160E-03  1.361257E+00  1.675436E+03  5.322057E+00  3.358630E+03  4.203879E+03 -1.221437E+04
  Cr 2p1/2 L2  24  2  1   5.897176E+02  2.099040E-03  8.559055E+02 -1.362260E-02  1.942301E+00  1.020762E+03  8.956701E-01  2.342037E+03  1.507831E+03 -4.462839E+03
  Cr 2p3/2 L3  24  2 -2   5.807143E+02  5.152538E-03  7.887457E+02 -3.576372E-02  4.392395E+00  9.404898E+02 -2.779008E+00  4.886735E+03  1.394438E+03 -1.150576E+04
  Cr 3s1/2 M1  24  3 -1   7.918042E+01  4.109085E-03  1.706624E+02 -1.233522E-02  9.415635E-01  3.422532E+02  1.077804E+01  6.819652E+02  1.932995E+03 -1.962301E+03
  Cr 3p1/2 M2  24  3  1   5.124197E+01  7.000835E-03  1.139549E+02 -3.145150E-02  1.123669E+00  2.380809E+02  1.000188E+01  4.431274E+02  7.004948E+02 -5.337976E+02
  Cr 3p3/2 M3  24  3 -2   5.016469E+01  6.017425E-02  5.491843E+01 -5.621324E-01  4.278127E+00  1.064245E+02 -1.962123E+00  9.611704E+02  5.293537E+02 -2.726715E+03
  Cr 3d3/2 M4  24  3  2   6.428175E+00  2.084751E-01  1.585355E+01 -2.247188E+00  5.997928E+00  4.995853E+01 -2.029480E+01  4.873326E+02  1.327125E+02  3.947772E+02
  Cr 3d5/2 M5  24  3 -3   6.333243E+00  5.289512E-02  1.553710E+01 -5.722837E-01  1.499123E+00  4.942777E+01 -5.074971E+00  1.207882E+02  1.317988E+02  9.979499E+01
  Cr 4s1/2 N1  24  4 -1   5.956301E+00  3.649128E-01  2.817212E+00 -4.539529E+00  1.081176E+00  3.447341E+00 -9.171230E-01  2.320489E+01  6.193373E+02  5.011002E+00
  Mn 1s1/2 K1  25  1 -1   6.510936E+03  1.270253E-04  9.324026E+03 -3.669786E-04  1.277925E+00  1.107944E+04  4.234594E+00  1.675224E+04  1.649579E+04 -5.958593E+04
  Mn 2s1/2 L1  25  2 -1   7.664382E+02  9.010660E-04  1.291373E+03 -3.919168E-03  1.357311E+00  1.847966E+03  5.270089E+00  3.675333E+03  4.580740E+03 -1.351091E+04
  Mn 2p1/2 L2  25  2  1   6.629374E+02  1.803653E-03  9.635673E+02 -1.130768E-02  1.876942E+00  1.146370E+03  1.452025E+00  2.535190E+03  1.683027E+03 -5.000011E+03
  Mn 2p3/2 L3  25  2 -2   6.521027E+02  4.611104E-03  8.744934E+02 -3.146555E-02  4.354574E+00  1.040750E+03 -2.432033E+00  5.350611E+03  1.535907E+03 -1.257465E+04
  Mn 3s1/2 M1  25  3 -1   9.257251E+01  3.839115E-03  1.907417E+02 -1.377096E-02  9.761930E-01  3.766725E+02  1.020801E+01  7.705811E+02  2.086466E+03 -2.700776E+03
  Mn 3p1/2 M2  25  3  1   6.207955E+01  5.152830E-03  1.623186E+02 -1.734851E-02  1.100307E+00  2.941537E+02  1.009300E+01  5.054670E+02  7.815823E+02 -3.919665E+02
  Mn 3p3/2 M3  25  3 -2   6.073316E+01  5.091962E-02  6.284474E+01 -4.657487E-01  4.206148E+00  1.251550E+02 -1.104329E+00  1.092547E+03  5.937314E+02 -2.016219E+03
  Mn 3d3/2 M4  25  3  2   1.181191E+01  1.262313E-01  3.287141E+01 -1.294694E+00  6.051040E+00  6.980136E+01 -2.037130E+01  6.267778E+02  1.585186E+02 -8.106198E+02
  Mn 3d5/2 M5  25  3 -3   1.167163E+01  3.182696E-02  3.256314E+01 -3.275884E-01  1.512467E+00  6.925029E+01 -5.093355E+00  1.555249E+02  1.574318E+02 -3.706244E+01
  Mn 4s1/2 N1  25  4 -1   7.244943E+00  5.456625E-01  3.755442E+00 -6.621168E+00  2.186719E+00  4.834837E+00 -2.014708E+00  6.661894E+01  7.229249E+02 -4.979714E+00
  Fe 1s1/2 K1  26  1 -1   7.083475E+03  1.158592E-04  1.013618E+04 -3.217394E-04  1.266541E+00  1.203093E+04  4.229817E+00  1.799859E+04  1.783383E+04 -6.459265E+04
  Fe 2s1/2 L1  26  2 -1   8.429410E+02  8.232296E-04  1.417226E+03 -3.549661E-03  1.359169E+00  2.021789E+03  5.162226E+00  4.010722E+03  4.962768E+03 -1.487746E+04
  Fe 2p1/2 L2  26  2  1   7.335233E+02  1.619451E-03  1.064448E+03 -9.960473E-03  1.860501E+00  1.264518E+03  1.568647E+00  2.767741E+03  1.849733E+03 -5.547973E+03
  Fe 2p3/2 L3  26  2 -2   7.205828E+02  4.008493E-03  9.754181E+02 -2.659755E-02  4.220564E+00  1.159486E+03 -1.237758E+00  5.766144E+03  1.702549E+03 -1.351311E+04
  Fe 3s1/2 M1  26  3 -1   1.010058E+02  3.581932E-03  2.083594E+02 -1.425383E-02  9.939546E-01  4.104421E+02  9.838067E+00  8.514566E+02  2.250376E+03 -2.912038E+03
  Fe 3p1/2 M2  26  3  1   6.803657E+01  4.746639E-03  1.796260E+02 -1.656291E-02  1.117819E+00  3.232665E+02  9.794108E+00  5.625330E+02  8.536202E+02 -6.388726E+02
  Fe 3p3/2 M3  26  3 -2   6.640886E+01  3.885430E-02  7.266775E+01 -3.412587E-01  3.826999E+00  1.531365E+02  2.884517E+00  1.190155E+03  6.803061E+02 -2.052148E+03
  Fe 3d3/2 M4  26  3  2   1.287123E+01  1.109178E-01  3.740732E+01 -1.123223E+00  6.044388E+00  7.927291E+01 -2.005000E+01  7.098035E+02  1.791925E+02 -2.100957E+02
  Fe 3d5/2 M5  26  3 -3   1.269325E+01  5.599895E-02  3.700090E+01 -5.688678E-01  3.021517E+00  7.856911E+01 -1.002713E+01  3.519503E+02  1.778393E+02 -1.398619E+02
  Fe 4s1/2 N1  26  4 -1   7.534679E+00  5.092747E-01  4.006857E+00 -6.143615E+00  2.178567E+00  5.165329E+00 -1.905812E+00  7.124131E+01  7.762824E+02 -7.868320E+00
  Co 1s1/2 K1  27  1 -1   7.680787E+03  1.060682E-04  1.098265E+04 -2.831880E-04  1.255777E+00  1.302115E+04  4.221725E+00  1.928277E+04  1.921936E+04 -6.984726E+04
  Co 2s1/2 L1  27  2 -1   9.229520E+02  7.550267E-04  1.548874E+03 -3.231814E-03  1.360775E+00  2.203371E+03  5.056695E+00  4.360068E+03  5.359127E+03 -1.652164E+04
  Co 2p1/2 L2  27  2  1   8.075355E+02  1.462537E-03  1.170223E+03 -8.833157E-03  1.846159E+00  1.388374E+03  1.664723E+00  3.011325E+03  2.024342E+03 -6.172691E+03
  Co 2p3/2 L3  27  2 -2   7.921934E+02  3.485265E-03  1.084979E+03 -2.243802E-02  4.080037E+00  1.288164E+03 -1.370131E-02  6.180610E+03  1.882123E+03 -1.415222E+04
  Co 3s1/2 M1  27  3 -1   1.096984E+02  3.346150E-03  2.266951E+02 -1.448714E-02  1.009473E+00  4.456721E+02  9.502675E+00  9.354907E+02  2.420041E+03 -2.568854E+03
  Co 3p1/2 M2  27  3  1   7.417276E+01  4.389504E-03  1.974169E+02 -1.576969E-02  1.133305E+00  3.535124E+02  9.527300E+00  6.221946E+02  9.290380E+02 -7.937927E+02
  Co 3p3/2 M3  27  3 -2   7.222320E+01  2.886511E-02  8.557348E+01 -2.399398E-01  3.458047E+00  1.900338E+02  6.686612E+00  1.289596E+03  7.754625E+02 -3.693735E+03
  Co 3d3/2 M4  27  3  2   1.389898E+01  9.859242E-02  4.200775E+01 -9.867846E-01  6.037869E+00  8.912991E+01 -1.975123E+01  7.965578E+02  2.008973E+02 -1.861625E+02
  Co 3d5/2 M5  27  3 -3   1.367678E+01  7.476397E-02  4.148155E+01 -7.503558E-01  4.527257E+00  8.824328E+01 -1.481231E+01  5.919077E+02  1.992328E+02  1.834077E+02
  Co 4s1/2 N1  27  4 -1   7.815194E+00  4.775103E-01  4.257751E+00 -5.729068E+00  2.171198E+00  5.491913E+00 -1.808739E+00  7.577265E+01  8.303116E+02 -1.743484E+01
  Ni 1s1/2 K1  28  1 -1   8.303002E+03  9.743543E-05  1.186353E+04 -2.501362E-04  1.245545E+00  1.405011E+04  4.210903E+00  2.060400E+04  2.065212E+04 -7.509990E+04
  Ni 2s1/2 L1  28  2 -1   1.006521E+03  6.948848E-04  1.686390E+03 -2.956112E-03  1.362124E+00  2.392791E+03  4.954120E+00  4.723282E+03  5.769689E+03 -1.779806E+04
  Ni 2p1/2 L2  28  2  1   8.850220E+02  1.327612E-03  1.280958E+03 -7.880068E-03  1.833516E+00  1.518011E+03  1.744388E+00  3.265999E+03  2.206951E+03 -6.865374E+03
  Ni 2p3/2 L3  28  2 -2   8.669556E+02  3.029425E-03  1.204301E+03 -1.887249E-02  3.934271E+00  1.427804E+03  1.228842E+00  6.592373E+03  2.075545E+03 -1.470040E+04
  Ni 3s1/2 M1  28  3 -1   1.186667E+02  3.129904E-03  2.457708E+02 -1.454348E-02  1.023084E+00  4.823934E+02  9.191875E+00  1.022786E+03  2.596618E+03 -3.327161E+03
  Ni 3p1/2 M2  28  3  1   8.050214E+01  4.071750E-03  2.157796E+02 -1.497736E-02  1.146991E+00  3.849854E+02  9.285827E+00  6.845043E+02  1.007928E+03 -1.759497E+03
  Ni 3p3/2 M3  28  3 -2   7.818634E+01  2.052449E-02  1.046849E+02 -1.567829E-01  3.097621E+00  2.408583E+02  1.034080E+01  1.390784E+03  8.800149E+02 -2.188861E+03
  Ni 3d3/2 M4  28  3  2   1.490086E+01  8.845676E-02  4.668289E+01 -8.757611E-01  6.031626E+00  9.938607E+01 -1.947464E+01  8.871495E+02  2.236504E+02 -8.200025E+02
  Ni 3d5/2 M5  28  3 -3   1.462721E+01  8.956846E-02  4.601227E+01 -8.888630E-01  6.029941E+00  9.828277E+01 -1.947852E+01  8.781117E+02  2.216247E+02 -7.991583E+02
  Ni 4s1/2 N1  28  4 -1   8.088536E+00  4.494368E-01  4.509181E+00 -5.364618E+00  2.164531E+00  5.816429E+00 -1.722080E+00  8.035882E+01  8.914531E+02 -2.057910E+01
  Cu 1s1/2 K1  29  1 -1   8.943481E+03  8.987600E-05  1.277456E+04 -2.220794E-04  1.236604E+00  1.511287E+04  4.193730E+00  2.196941E+04  2.212560E+04 -8.070991E+04
  Cu 2s1/2 L1  29  2 -1   1.086239E+03  6.455764E-04  1.823964E+03 -2.751150E-03  1.367668E+00  2.583129E+03  4.813947E+00  5.105693E+03  6.184643E+03 -1.948740E+04
  Cu 2p1/2 L2  29  2  1   9.586420E+02  1.244431E-03  1.383195E+03 -7.351662E-03  1.855350E+00  1.638257E+03  1.531360E+00  3.564745E+03  2.378685E+03 -7.908762E+03
  Cu 2p3/2 L3  29  2 -2   9.374922E+02  2.559475E-03  1.349432E+03 -1.518571E-02  3.719852E+00  1.595232E+03  3.040344E+00  6.942877E+03  2.302157E+03 -1.448513E+04
  Cu 3s1/2 M1  29  3 -1   1.213153E+02  2.932399E-03  2.617055E+02 -1.439764E-02  1.025023E+00  5.180251E+02  9.003049E+00  1.101410E+03  2.782764E+03 -3.528705E+03
  Cu 3p1/2 M2  29  3  1   8.055141E+01  4.300149E-03  2.009758E+02 -1.896822E-02  1.181012E+00  3.923665E+02  8.860145E+00  7.403660E+02  1.080598E+03 -1.449978E+03
  Cu 3p3/2 M3  29  3 -2   7.786125E+01  9.218384E-03  1.918682E+02 -4.306778E-02  2.417387E+00  3.749114E+02  1.723259E+01  1.448994E+03  1.032700E+03 -2.505875E+03
  Cu 3d3/2 M4  29  3  2   1.009490E+01  1.016494E-01  3.469758E+01 -1.019509E+00  5.997546E+00  9.705866E+01 -1.907265E+01  9.148083E+02  2.411870E+02  5.499139E+00
  Cu 3d5/2 M5  29  3 -3   9.787429E+00  1.560906E-01  3.358679E+01 -1.569448E+00  8.992716E+00  9.544581E+01 -2.860656E+01  1.353857E+03  2.386323E+02  6.025683E+02
  Cu 4s1/2 N1  29  4 -1   7.114731E+00  2.639038E-01  3.826360E+00 -3.194270E+00  1.064924E+00  4.714075E+00 -6.886446E-01  3.204402E+01  8.825381E+02 -9.807184E+00
  Zn 1s1/2 K1  30  1 -1   9.622664E+03  8.297453E-05  1.372896E+04 -1.969524E-04  1.226402E+00  1.622437E+04  4.182886E+00  2.335458E+04  2.365887E+04 -8.641410E+04
  Zn 2s1/2 L1  30  2 -1   1.184519E+03  5.940121E-04  1.979300E+03 -2.503287E-03  1.364058E+00  2.795435E+03  4.756119E+00  5.490977E+03  6.633279E+03 -2.107392E+04
  Zn 2p1/2 L2  30  2  1   1.050598E+03  1.108505E-03  1.517564E+03 -6.367871E-03  1.812176E+00  1.794919E+03  1.866080E+00  3.808910E+03  2.596545E+03 -8.563669E+03
  Zn 2p3/2 L3  30  2 -2   1.025998E+03  2.281456E-03  1.478554E+03 -1.316127E-02  3.630731E+00  1.745233E+03  3.739428E+00  7.401158E+03  2.508266E+03 -1.582999E+04
  Zn 3s1/2 M1  30  3 -1   1.374848E+02  2.748948E-03  2.862262E+02 -1.431504E-02  1.045602E+00  5.604418E+02  8.640679E+00  1.207122E+03  2.968156E+03 -3.870210E+03
  Zn 3p1/2 M2  30  3  1   9.378670E+01  3.529477E-03  2.544603E+02 -1.343653E-02  1.169801E+00  4.518781E+02  8.875234E+00  8.172551E+02  1.176394E+03 -1.509033E+03
  Zn 3p3/2 M3  30  3 -2   9.058877E+01  7.575748E-03  2.430982E+02 -3.093311E-02  2.397147E+00  4.312928E+02  1.725400E+01  1.597946E+03  1.121004E+03 -3.196463E+03
  Zn 3d3/2 M4  30  3  2   1.684388E+01  7.278217E-02  5.628570E+01 -7.064504E-01  6.020159E+00  1.211362E+02 -1.896792E+01  1.080162E+03  2.723534E+02 -1.018686E+03
  Zn 3d5/2 M5  30  3 -3   1.644275E+01  1.109147E-01  5.523918E+01 -1.078279E+00  9.027266E+00  1.194817E+02 -2.846052E+01  1.600348E+03  2.694358E+02 -2.025446E+03
  Zn 4s1/2 N1  30  4 -1   8.619025E+00  4.018328E-01  5.016392E+00 -4.750986E+00  2.152991E+00  6.464143E+00 -1.574447E+00  8.921058E+01  1.004993E+03 -4.289202E+01
  Ga 1s1/2 K1  31  1 -1   1.033128E+04  7.675138E-05  1.472253E+04 -1.747648E-04  1.215985E+00  1.737971E+04  4.173731E+00  2.476752E+04  2.524516E+04 -9.231630E+04
  Ga 2s1/2 L1  31  2 -1   1.290770E+03  5.459297E-04  2.145917E+03 -2.263427E-03  1.357563E+00  3.022031E+03  4.728413E+00  5.885730E+03  7.104663E+03 -2.273066E+04
  Ga 2p1/2 L2  31  2  1   1.150426E+03  9.918160E-04  1.659161E+03 -5.543880E-03  1.771715E+00  1.959844E+03  2.167899E+00  4.060239E+03  2.825402E+03 -9.143344E+03
  Ga 2p3/2 L3  31  2 -2   1.121965E+03  2.042904E-03  1.614233E+03 -1.146203E-02  3.547262E+00  1.902655E+03  4.375464E+00  7.870676E+03  2.723936E+03 -1.663545E+04
  Ga 3s1/2 M1  31  3 -1   1.577253E+02  2.546527E-03  3.160617E+02 -1.346645E-02  1.062162E+00  6.095765E+02  8.375139E+00  1.320453E+03  3.163627E+03 -4.242463E+03
  Ga 3p1/2 M2  31  3  1   1.109864E+02  3.190055E-03  2.925799E+02 -1.260374E-02  1.189364E+00  4.981978E+02  8.533010E+00  9.038142E+02  1.267387E+03 -1.415388E+03
  Ga 3p3/2 M3  31  3 -2   1.071984E+02  6.882914E-03  2.787814E+02 -2.867754E-02  2.443329E+00  4.741392E+02  1.656370E+01  1.766090E+03  1.203639E+03 -2.794763E+03
  Ga 3d3/2 M4  31  3  2   2.728731E+01  5.321518E-02  8.521026E+01 -4.966048E-01  5.970480E+00  1.498887E+02 -1.804573E+01  1.255452E+03  3.067424E+02 -2.026056E+03
  Ga 3d5/2 M5  31  3 -3   2.677401E+01  8.444456E-02  7.939228E+01 -7.985105E-01  9.032353E+00  1.456023E+02 -2.802127E+01  1.862774E+03  3.026491E+02 -1.962590E+03
  Ga 4s1/2 N1  31  4 -1   1.165072E+01  2.427174E-01  7.012215E+00 -2.734966E+00  1.871521E+00  1.000129E+01  2.083372E+00  1.258299E+02  1.243572E+03 -7.442644E+01
  Ga 4p1/2 N2  31  4  1   4.977270E+00  2.901278E-01  4.098235E+00 -3.572047E+00  1.372243E+00  5.856461E+00 -4.592207E+00  2.572831E+01  2.002169E+02  2.843255E+01
  Ge 1s1/2 K1  32  1 -1   1.106663E+04  7.112503E-05  1.575563E+04 -1.551416E-04  1.205390E+00  1.857921E+04  4.165837E+00  2.620703E+04  2.688490E+04 -9.836278E+04
  Ge 2s1/2 L1  32  2 -1   1.402242E+03  5.013500E-04  2.324158E+03 -2.036029E-03  1.348613E+00  3.263353E+03  4.725058E+00  6.289556E+03  7.599124E+03 -2.437248E+04
  Ge 2p1/2 L2  32  2  1   1.255372E+03  8.920912E-04  1.807310E+03 -4.857452E-03  1.734984E+00  2.132307E+03  2.430204E+00  4.320322E+03  3.064399E+03 -9.730617E+03
  Ge 2p3/2 L3  32  2 -2   1.222607E+03  1.839154E-03  1.755751E+03 -1.004363E-02  3.471478E+00  2.066717E+03  4.934101E+00  8.354354E+03  2.948215E+03 -1.775488E+04
  Ge 3s1/2 M1  32  3 -1   1.791364E+02  2.332980E-03  3.513994E+02 -1.222935E-02  1.073750E+00  6.663916E+02  8.187936E+00  1.441330E+03  3.373078E+03 -4.647140E+03
  Ge 3p1/2 M2  32  3  1   1.292680E+02  2.973917E-03  3.257536E+02 -1.277073E-02  1.219023E+00  5.414272E+02  8.078624E+00  9.988223E+02  1.358863E+03 -1.584251E+03
  Ge 3p3/2 M3  32  3 -2   1.247989E+02  6.448658E-03  3.097087E+02 -2.833393E-02  2.510658E+00  5.138689E+02  1.568187E+01  1.950674E+03  1.286077E+03 -2.971714E+03
  Ge 3d3/2 M4  32  3  2   3.864324E+01  4.104949E-02  1.167173E+02 -3.695273E-01  5.895157E+00  1.808878E+02 -1.689360E+01  1.436373E+03  3.440503E+02 -1.796549E+03
  Ge 3d5/2 M5  32  3 -3   3.799876E+01  6.796042E-02  1.035935E+02 -6.279360E-01  9.020528E+00  1.727157E+02 -2.745710E+01  2.135198E+03  3.380355E+02 -1.582807E+03
  Ge 4s1/2 N1  32  4 -1   1.468531E+01  1.565000E-01  8.807484E+00 -1.682092E+00  1.572730E+00  1.419151E+01  5.735069E+00  1.576771E+02  1.490917E+03 -3.121087E+02
  Ge 4p1/2 N2  32  4  1   6.438214E+00  3.791890E-01  6.394214E+00 -4.504400E+00  2.768766E+00  9.012415E+00 -9.214206E+00  7.876781E+01  2.578708E+02  4.996120E+01
  As 1s1/2 K1  33  1 -1   1.182909E+04  6.603063E-05  1.682825E+04 -1.377794E-04  1.194713E+00  1.982275E+04  4.158544E+00  2.767282E+04  2.857764E+04 -1.047016E+05
  As 2s1/2 L1  33  2 -1   1.519175E+03  4.605883E-04  2.513353E+03 -1.826915E-03  1.338195E+00  3.518569E+03  4.736166E+00  6.703148E+03  8.115703E+03 -2.613673E+04
  As 2p1/2 L2  33  2  1   1.365680E+03  8.061401E-04  1.962192E+03 -4.276777E-03  1.701381E+00  2.312502E+03  2.664082E+00  4.589167E+03  3.313773E+03 -1.047206E+04
  As 2p3/2 L3  33  2 -2   1.328132E+03  1.663550E-03  1.903262E+03 -8.850738E-03  3.402031E+00  2.237582E+03  5.425864E+00  8.851891E+03  3.181274E+03 -1.873413E+04
  As 3s1/2 M1  33  3 -1   2.019455E+02  2.128344E-03  3.909813E+02 -1.093657E-02  1.082058E+00  7.293674E+02  8.048707E+00  1.569139E+03  3.594479E+03 -4.737950E+03
  As 3p1/2 M2  33  3  1   1.488731E+02  2.799888E-03  3.583084E+02 -1.272432E-02  1.251021E+00  5.851803E+02  7.645469E+00  1.101095E+03  1.453121E+03 -2.227357E+03
  As 3p3/2 M3  33  3 -2   1.436256E+02  6.098878E-03  3.400648E+02 -2.852205E-02  2.582842E+00  5.539968E+02  1.473276E+01  2.149209E+03  1.370535E+03 -4.398318E+03
  As 3d3/2 M4  33  3  2   5.117003E+01  3.416929E-02  1.437003E+02 -3.013346E-01  5.871532E+00  2.105860E+02 -1.639404E+01  1.626012E+03  3.826753E+02 -1.622691E+03
  As 3d5/2 M5  33  3 -3   5.037327E+01  5.516965E-02  1.321110E+02 -4.961820E-01  8.947233E+00  2.029830E+02 -2.623986E+01  2.416480E+03  3.761819E+02 -2.780566E+03
  As 4s1/2 N1  33  4 -1   1.779031E+01  9.905045E-02  1.062577E+01 -1.000467E+00  1.270206E+00  2.038146E+01  9.307744E+00  1.893865E+02  1.760368E+03 -1.523909E+02
  As 4p1/2 N2  33  4  1   8.067984E+00  2.768529E-01  8.875854E+00 -3.207643E+00  2.774868E+00  1.232349E+01 -9.082934E+00  1.066277E+02  3.110505E+02  3.596765E+01
  As 4p3/2 N3  33  4 -2   7.751324E+00  1.473663E-01  8.336097E+00 -1.731987E+00  1.391588E+00  1.166307E+01 -4.603349E+00  5.103249E+01  2.967922E+02  2.041790E+01
  Se 1s1/2 K1  34  1 -1   1.261873E+04  6.140783E-05  1.794060E+04 -1.223927E-04  1.183997E+00  2.111049E+04  4.151555E+00  2.916414E+04  3.032332E+04 -1.113419E+05
  Se 2s1/2 L1  34  2 -1   1.641508E+03  4.233489E-04  2.713881E+03 -1.635522E-03  1.326528E+00  3.788088E+03  4.759714E+00  7.126164E+03  8.654649E+03 -2.786884E+04
  Se 2p1/2 L2  34  2  1   1.481290E+03  7.315991E-04  2.123862E+03 -3.783749E-03  1.670553E+00  2.500498E+03  2.871143E+00  4.866946E+03  3.573621E+03 -1.134678E+04
  Se 2p3/2 L3  34  2 -2   1.438446E+03  1.511242E-03  2.056771E+03 -7.838970E-03  3.338169E+00  2.415250E+03  5.861152E+00  9.363289E+03  3.423091E+03 -2.022583E+04
  Se 3s1/2 M1  34  3 -1   2.260697E+02  1.930552E-03  4.357112E+02 -9.606101E-03  1.086077E+00  7.996660E+02  7.961596E+00  1.703076E+03  3.829127E+03 -5.428604E+03
  Se 3p1/2 M2  34  3  1   1.697274E+02  2.645785E-03  3.916351E+02 -1.258583E-02  1.282819E+00  6.305795E+02  7.231408E+00  1.210115E+03  1.550985E+03 -2.401686E+03
  Se 3p3/2 M3  34  3 -2   1.635963E+02  5.787771E-03  3.711248E+02 -2.857875E-02  2.654673E+00  5.955524E+02  1.380475E+01  2.360586E+03  1.457758E+03 -3.976505E+03
  Se 3d3/2 M4  34  3  2   6.479644E+01  2.911556E-02  1.714195E+02 -2.521212E-01  5.850497E+00  2.414513E+02 -1.595218E+01  1.823501E+03  4.232399E+02 -1.975789E+03
  Se 3d5/2 M5  34  3 -3   6.382423E+01  4.594231E-02  1.622336E+02 -4.031409E-01  8.870435E+00  2.348474E+02 -2.502416E+01  2.707902E+03  4.165121E+02 -5.484360E+02
  Se 4s1/2 N1  34  4 -1   2.094119E+01  5.769999E-02  1.272886E+01 -5.225119E-01  9.733438E-01  3.182445E+01  1.271562E+01  2.219635E+02  2.060340E+03 -2.124002E+02
  Se 4p1/2 N2  34  4  1   9.783036E+00  2.170748E-01  1.138524E+01 -2.467757E+00  2.772742E+00  1.572090E+01 -8.891851E+00  1.351786E+02  3.632991E+02 -3.395087E+00
  Se 4p3/2 N3  34  4 -2   9.349360E+00  2.313694E-01  1.068660E+01 -2.661455E+00  2.783907E+00  1.488666E+01 -9.045849E+00  1.295262E+02  3.454670E+02  1.300524E+01
  Br 1s1/2 K1  35  1 -1   1.343569E+04  5.720319E-05  1.909302E+04 -1.087305E-04  1.173265E+00  2.244271E+04  4.144726E+00  3.068022E+04  3.212238E+04 -1.182640E+05
  Br 2s1/2 L1  35  2 -1   1.769262E+03  3.893755E-04  2.926040E+03 -1.461464E-03  1.313868E+00  4.072211E+03  4.792275E+00  7.558454E+03  9.215974E+03 -2.969501E+04
  Br 2p1/2 L2  35  2  1   1.602227E+03  6.665662E-04  2.292402E+03 -3.362445E-03  1.642176E+00  2.696390E+03  3.054990E+00  5.153801E+03  3.844078E+03 -1.215916E+04
  Br 2p3/2 L3  35  2 -2   1.553534E+03  1.378339E-03  2.216306E+03 -6.975035E-03  3.279224E+00  2.599751E+03  6.248179E+00  9.888570E+03  3.673688E+03 -2.142030E+04
  Br 3s1/2 M1  35  3 -1   2.515068E+02  1.742145E-03  4.861763E+02 -8.292537E-03  1.085920E+00  8.778454E+02  7.924486E+00  1.842756E+03  4.079398E+03 -5.778023E+03
  Br 3p1/2 M2  35  3  1   1.918340E+02  2.503443E-03  4.263448E+02 -1.234172E-02  1.313294E+00  6.781149E+02  6.843423E+00  1.325562E+03  1.652899E+03 -2.625654E+03
  Br 3p3/2 M3  35  3 -2   1.847058E+02  5.499038E-03  4.034208E+02 -2.842009E-02  2.723892E+00  6.389529E+02  1.291317E+01  2.584108E+03  1.548100E+03 -4.476873E+03
  Br 3d3/2 M4  35  3  2   7.952039E+01  2.523361E-02  2.000685E+02 -2.149052E-01  5.831394E+00  2.735829E+02 -1.555306E+01  2.029065E+03  4.657178E+02 -2.354921E+03
  Br 3d5/2 M5  35  3 -3   7.834740E+01  3.902119E-02  1.938320E+02 -3.347441E-01  8.794971E+00  2.682580E+02 -2.389348E+01  3.009791E+03  4.589403E+02 -2.901670E+03
  Br 4s1/2 N1  35  4 -1   2.416012E+01  2.664866E-02  1.603596E+01 -1.724364E-01  6.830509E-01  6.229165E+01  1.596927E+01  2.554356E+02  2.380135E+03 -2.381414E+02
  Br 4p1/2 N2  35  4  1   1.157348E+01  1.776239E-01  1.392567E+01 -1.988873E+00  2.767139E+00  1.925776E+01 -8.685976E+00  1.649210E+02  4.158619E+02 -4.405675E+01
  Br 4p3/2 N3  35  4 -2   1.100476E+01  2.844766E-01  1.305585E+01 -3.213840E+00  4.171106E+00  1.823081E+01 -1.329681E+01  2.370567E+02  3.942172E+02 -1.028650E+02
  Kr 1s1/2 K1  36  1 -1   1.428014E+04  5.337000E-05  2.028586E+04 -9.657417E-05  1.162530E+00  2.381973E+04  4.137968E+00  3.222013E+04  3.397497E+04 -1.256756E+05
  Kr 2s1/2 L1  36  2 -1   1.902459E+03  3.583940E-04  3.150208E+03 -1.303572E-03  1.300405E+00  4.371305E+03  4.832527E+00  7.999877E+03  9.800421E+03 -3.148005E+04
  Kr 2p1/2 L2  36  2  1   1.728510E+03  6.095188E-04  2.467886E+03 -3.000312E-03  1.615977E+00  2.900268E+03  3.218750E+00  5.449869E+03  4.125269E+03 -1.255380E+04
  Kr 2p3/2 L3  36  2 -2   1.673376E+03  1.261730E-03  2.381883E+03 -6.232882E-03  3.224639E+00  2.791101E+03  6.593417E+00  1.042772E+04  3.933067E+03 -2.187471E+04
  Kr 3s1/2 M1  36  3 -1   2.782532E+02  1.564597E-03  5.432208E+02 -7.030292E-03  1.081806E+00  9.645966E+02  7.931424E+00  1.987630E+03  4.344696E+03 -6.207073E+03
  Kr 3p1/2 M2  36  3  1   2.151932E+02  2.369813E-03  4.627036E+02 -1.201083E-02  1.341974E+00  7.280028E+02  6.484307E+00  1.447229E+03  1.759106E+03 -2.708177E+03
  Kr 3p3/2 M3  36  3 -2   2.069454E+02  5.226916E-03  4.371656E+02 -2.806250E-02  2.789576E+00  6.843578E+02  1.206747E+01  2.819312E+03  1.641730E+03 -5.090557E+03
  Kr 3d3/2 M4  36  3  2   9.533368E+01  2.215666E-02  2.297560E+02 -1.858241E-01  5.813920E+00  3.070387E+02 -1.518088E+01  2.242882E+03  5.100944E+02 -7.215495E+02
  Kr 3d5/2 M5  36  3 -3   9.393227E+01  3.366550E-02  2.268397E+02 -2.828065E-01  8.722744E+00  3.031981E+02 -2.282456E+01  3.322382E+03  5.034144E+02 -3.057956E+03
  Kr 4s1/2 N1  36  4 -1   2.746048E+01  2.710294E-03  9.941462E+01  9.085822E-02  3.990464E-01  2.543277E+02  1.908594E+01  2.898489E+02  2.721138E+03 -2.612020E+02
  Kr 4p1/2 N2  36  4  1   1.343906E+01  1.494783E-01  1.651362E+01 -1.652795E+00  2.760032E+00  2.296892E+01 -8.482105E+00  1.961035E+02  4.694291E+02 -1.250556E+02
  Kr 4p3/2 N3  36  4 -2   1.271498E+01  3.199136E-01  1.545556E+01 -3.557878E+00  5.551690E+00  2.172529E+01 -1.736051E+01  3.756084E+02  4.433805E+02 -1.475949E+02
  Rb 1s1/2 K1  37  1 -1   1.515936E+04  4.989403E-05  2.151555E+04 -8.589104E-05  1.152205E+00  2.523748E+04  4.128916E+00  3.378912E+04  3.587595E+04 -1.329241E+05
  Rb 2s1/2 L1  37  2 -1   2.048176E+03  3.309525E-04  3.382468E+03 -1.168717E-03  1.287933E+00  4.680792E+03  4.862804E+00  8.453650E+03  1.040158E+04 -3.348100E+04
  Rb 2p1/2 L2  37  2  1   1.867233E+03  5.588704E-04  2.651054E+03 -2.685490E-03  1.591100E+00  3.112943E+03  3.367687E+00  5.754281E+03  4.418177E+03 -1.395635E+04
  Rb 2p3/2 L3  37  2 -2   1.805023E+03  1.158099E-03  2.554210E+03 -5.583536E-03  3.172572E+00  2.990065E+03  6.915979E+00  1.097858E+04  4.202113E+03 -2.344316E+04
  Rb 3s1/2 M1  37  3 -1   3.132724E+02  1.416415E-03  6.019253E+02 -6.083203E-03  1.078930E+00  1.054442E+03  7.912486E+00  2.139146E+03  4.619395E+03 -6.873638E+03
  Rb 3p1/2 M2  37  3  1   2.467704E+02  2.229101E-03  5.035024E+02 -1.152085E-02  1.365589E+00  7.828078E+02  6.176005E+00  1.574662E+03  1.871807E+03 -2.979262E+03
  Rb 3p3/2 M3  37  3 -2   2.372681E+02  4.934039E-03  4.751392E+02 -2.698786E-02  2.844217E+00  7.343444E+02  1.139101E+01  3.065107E+03  1.740830E+03 -6.280166E+03
  Rb 3d3/2 M4  37  3  2   1.191804E+02  1.958851E-02  2.614768E+02 -1.619608E-01  5.792694E+00  3.425180E+02 -1.479041E+01  2.466036E+03  5.567635E+02 -7.857979E+02
  Rb 3d5/2 M5  37  3 -3   1.175193E+02  2.976253E-02  2.581887E+02 -2.464733E-01  8.690417E+00  3.381742E+02 -2.223403E+01  3.651519E+03  5.491978E+02 -4.090635E+03
  Rb 4s1/2 N1  37  4 -1   3.674510E+01  2.896143E-03  1.071269E+02  6.478089E-02  4.538510E-01  2.676923E+02  1.808610E+01  3.447143E+02  2.844239E+03 -3.428182E+02
  Rb 4p1/2 N2  37  4  1   2.073980E+01  1.090781E-01  2.250852E+01 -1.166922E+00  2.712746E+00  3.086013E+01 -7.683931E+00  2.502556E+02  5.420257E+02 -2.421097E+02
  Rb 4p3/2 N3  37  4 -2   1.974551E+01  2.301771E-01  2.137669E+01 -2.473324E+00  5.454328E+00  2.958033E+01 -1.570185E+01  4.831156E+02  5.111984E+02 -5.990430E+02
  Rb 5s1/2 O1  37  5 -1   4.016819E+00  7.560204E-01  1.491413E+00 -9.920431E+00  1.151016E+00  1.629831E+00 -1.886049E+00  1.137983E+01  6.902094E+02  6.750403E+00
  Sr 1s1/2 K1  38  1 -1   1.606740E+04  4.672915E-05  2.278278E+04 -7.644852E-05  1.142196E+00  2.669666E+04  4.118100E+00  3.538581E+04  3.782603E+04 -1.417111E+05
  Sr 2s1/2 L1  38  2 -1   2.200316E+03  3.064774E-04  3.623209E+03 -1.052001E-03  1.276238E+00  5.001083E+03  4.885951E+00  8.919539E+03  1.101967E+04 -3.550864E+04
  Sr 2p1/2 L2  38  2  1   2.012300E+03  5.138093E-04  2.841890E+03 -2.410308E-03  1.567582E+00  3.334409E+03  3.504402E+00  6.067403E+03  4.722822E+03 -1.476503E+04
  Sr 2p3/2 L3  38  2 -2   1.942336E+03  1.065825E-03  2.733197E+03 -5.015130E-03  3.123119E+00  3.196545E+03  7.214151E+00  1.154155E+04  4.480695E+03 -2.537379E+04
  Sr 3s1/2 M1  38  3 -1   3.504069E+02  1.291350E-03  6.624684E+02 -5.343440E-03  1.077361E+00  1.147238E+03  7.874064E+00  2.297404E+03  4.901130E+03 -7.289178E+03
  Sr 3p1/2 M2  38  3  1   2.804114E+02  2.094074E-03  5.470029E+02 -1.094843E-02  1.386329E+00  8.411647E+02  5.907561E+00  1.708180E+03  1.990197E+03 -3.797391E+03
  Sr 3p3/2 M3  38  3 -2   2.695081E+02  4.651043E-03  5.155636E+02 -2.572040E-02  2.892753E+00  7.874808E+02  1.080400E+01  3.322113E+03  1.844501E+03 -6.650255E+03
  Sr 3d3/2 M4  38  3  2   1.449043E+02  1.749615E-02  2.941909E+02 -1.427822E-01  5.777213E+00  3.793648E+02 -1.448290E+01  2.699403E+03  6.053612E+02 -2.971579E+03
  Sr 3d5/2 M5  38  3 -3   1.429494E+02  2.658942E-02  2.904540E+02 -2.173431E-01  8.667321E+00  3.744404E+02 -2.175922E+01  3.995458E+03  5.968057E+02 -3.569360E+03
  Sr 4s1/2 N1  38  4 -1   4.641213E+01  2.989327E-03  1.168508E+02  4.720158E-02  5.057442E-01  2.853998E+02  1.716816E+01  4.042777E+02  2.972515E+03 -5.708614E+02
  Sr 4p1/2 N2  38  4  1   2.848704E+01  8.688059E-02  2.731198E+01 -9.065269E-01  2.641701E+00  3.843005E+01 -6.652733E+00  3.028281E+02  6.231643E+02 -3.780317E+02
  Sr 4p3/2 N3  38  4 -2   2.719385E+01  1.823185E-01  2.599787E+01 -1.909374E+00  5.300201E+00  3.703389E+01 -1.347375E+01  5.858108E+02  5.871463E+02 -1.162321E+03
  Sr 5s1/2 O1  38  5 -1   5.099872E+00  1.015450E+00  2.259216E+00 -1.292434E+01  2.375373E+00  2.602120E+00 -4.558852E+00  4.111760E+01  8.991720E+02  1.885206E+01
  Y  1s1/2 K1  39  1 -1   1.700076E+04  4.385020E-05  2.408582E+04 -6.811673E-05  1.132660E+00  2.819529E+04  4.105213E+00  3.701300E+04  3.982293E+04 -1.496656E+05
  Y  2s1/2 L1  39  2 -1   2.354997E+03  2.849066E-04  3.870139E+03 -9.529380E-04  1.266065E+00  5.329427E+03  4.896779E+00  9.399607E+03  1.165143E+04 -3.750882E+04
  Y  2p1/2 L2  39  2  1   2.159845E+03  4.703694E-04  3.047682E+03 -2.144536E-03  1.538427E+00  3.572922E+03  3.681722E+00  6.374675E+03  5.049495E+03 -1.563499E+04
  Y  2p3/2 L3  39  2 -2   2.081398E+03  9.833169E-04  2.918973E+03 -4.515033E-03  3.075995E+00  3.410708E+03  7.491352E+00  1.211668E+04  4.769031E+03 -2.667269E+04
  Y  3s1/2 M1  39  3 -1   3.858527E+02  1.190294E-03  7.225880E+02 -4.774209E-03  1.078968E+00  1.239824E+03  7.811501E+00  2.462851E+03  5.186379E+03 -8.020646E+03
  Y  3p1/2 M2  39  3  1   3.123135E+02  1.954729E-03  5.952060E+02 -1.019416E-02  1.400771E+00  9.052748E+02  5.721013E+00  1.846160E+03  2.116651E+03 -3.858003E+03
  Y  3p3/2 M3  39  3 -2   2.998546E+02  4.410229E-03  5.558272E+02 -2.462653E-02  2.943813E+00  8.409612E+02  1.021635E+01  3.591647E+03  1.950089E+03 -7.550178E+03
  Y  3d3/2 M4  39  3  2   1.686808E+02  1.577522E-02  3.276372E+02 -1.274432E-01  5.767082E+00  4.173126E+02 -1.427147E+01  2.941882E+03  6.556191E+02 -1.185664E+03
  Y  3d5/2 M5  39  3 -3   1.663968E+02  2.398220E-02  3.233949E+02 -1.936504E-01  8.652412E+00  4.117422E+02 -2.138870E+01  4.352458E+03  6.459740E+02 -4.526723E+03
  Y  4s1/2 N1  39  4 -1   5.334173E+01  2.952952E-03  1.279507E+02  3.609694E-02  5.430122E-01  3.071404E+02  1.645496E+01  4.603774E+02  3.113212E+03 -7.293744E+02
  Y  4p1/2 N2  39  4  1   3.369710E+01  5.991059E-02  3.177224E+01 -5.961052E-01  2.186440E+00  4.895378E+01 -1.275139E+00  3.379001E+02  7.795499E+02 -6.496133E+02
  Y  4p3/2 N3  39  4 -2   3.210327E+01  1.555953E-01  2.955890E+01 -1.604883E+00  5.196535E+00  4.338522E+01 -1.210531E+01  6.756479E+02  6.565335E+02 -9.143927E+02
  Y  4d3/2 N4  39  4  2   5.220050E+00  1.447706E-01  7.202584E+00 -1.703955E+00  1.555705E+00  1.661604E+01 -6.210006E+00  6.517849E+01  1.620119E+02  1.304878E+02
  Y  5s1/2 O1  39  5 -1   5.681201E+00  8.594188E-01  2.660225E+00 -1.080364E+01  2.378963E+00  3.121626E+00 -4.540941E+00  5.032501E+01  9.907715E+02  1.546483E+01
  Zr 1s1/2 K1  40  1 -1   1.796190E+04  4.121470E-05  2.542658E+04 -6.070477E-05  1.123386E+00  2.973545E+04  4.091071E+00  3.866724E+04  4.186912E+04 -1.579485E+05
  Zr 2s1/2 L1  40  2 -1   2.514726E+03  2.654863E-04  4.125456E+03 -8.659941E-04  1.256468E+00  5.668448E+03  4.902934E+00  9.891880E+03  1.230015E+04 -3.960261E+04
  Zr 2p1/2 L2  40  2  1   2.312357E+03  4.304321E-04  3.265419E+03 -1.903114E-03  1.507861E+00  3.825075E+03  3.866636E+00  6.682886E+03  5.393955E+03 -1.611163E+04
  Zr 2p3/2 L3  40  2 -2   2.224656E+03  9.095465E-04  3.111228E+03 -4.075843E-03  3.031504E+00  3.632209E+03  7.745171E+00  1.270461E+04  5.066687E+03 -2.730737E+04
  Zr 3s1/2 M1  40  3 -1   4.220809E+02  1.101946E-03  7.846098E+02 -4.295308E-03  1.080937E+00  1.335328E+03  7.745664E+00  2.634436E+03  5.479170E+03 -8.750879E+03
  Zr 3p1/2 M2  40  3  1   3.449504E+02  1.811717E-03  6.489433E+02 -9.319670E-03  1.408157E+00  9.761073E+02  5.613087E+00  1.987760E+03  2.252394E+03 -4.253908E+03
  Zr 3p3/2 M3  40  3 -2   3.307709E+02  4.183095E-03  5.977783E+02 -2.350428E-02  2.990743E+00  8.966983E+02  9.684503E+00  3.871639E+03  2.059405E+03 -8.686319E+03
  Zr 3d3/2 M4  40  3  2   1.929831E+02  1.432169E-02  3.621049E+02 -1.146771E-01  5.758574E+00  4.565348E+02 -1.412553E+01  3.192915E+03  7.076641E+02 -9.611839E+03
  Zr 3d5/2 M5  40  3 -3   1.903322E+02  2.178129E-02  3.573016E+02 -1.738554E-01  8.639976E+00  4.502505E+02 -2.106023E+01  4.721633E+03  6.968233E+02 -6.732114E+03
  Zr 4s1/2 N1  40  4 -1   5.993136E+01  2.883453E-03  1.396253E+02  2.756757E-02  5.750367E-01  3.302753E+02  1.581531E+01  5.172045E+02  3.261433E+03 -1.559321E+03
  Zr 4p1/2 N2  40  4  1   3.859889E+01  3.810413E-02  3.699329E+01 -3.506923E-01  1.704374E+00  6.555876E+01  4.254992E+00  3.693377E+02  9.776179E+02 -5.421998E+02
  Zr 4p3/2 N3  40  4 -2   3.667490E+01  1.350275E-01  3.304524E+01 -1.373901E+00  5.094689E+00  4.994310E+01 -1.082152E+01  7.652194E+02  7.263327E+02 -1.101509E+03
  Zr 4d3/2 N4  40  4  2   6.629182E+00  2.157690E-01  1.056421E+01 -2.474941E+00  3.156741E+00  2.149921E+01 -1.272640E+01  1.652777E+02  1.887629E+02  2.250993E+02
  Zr 5s1/2 O1  40  5 -1   6.116025E+00  7.645040E-01  2.971132E+00 -9.581825E+00  2.371392E+00  3.530098E+00 -4.364955E+00  5.744288E+01  1.057903E+03  1.282887E+01
  Nb 1s1/2 K1  41  1 -1   1.895125E+04  3.879535E-05  2.680542E+04 -5.409149E-05  1.114337E+00  3.131752E+04  4.075981E+00  4.034770E+04  4.396511E+04 -1.668095E+05
  Nb 2s1/2 L1  41  2 -1   2.679794E+03  2.479143E-04  4.389433E+03 -7.891095E-04  1.247319E+00  6.018468E+03  4.905703E+00  1.039614E+04  1.296626E+04 -4.170220E+04
  Nb 2p1/2 L2  41  2  1   2.470125E+03  3.938607E-04  3.495407E+03 -1.685083E-03  1.476413E+00  4.091154E+03  4.054549E+00  6.992335E+03  5.756505E+03 -1.708369E+04
  Nb 2p3/2 L3  41  2 -2   2.372349E+03  8.433649E-04  3.309962E+03 -3.688805E-03  2.989424E+00  3.861049E+03  7.976958E+00  1.330523E+04  5.373648E+03 -2.903323E+04
  Nb 3s1/2 M1  41  3 -1   4.593476E+02  1.023644E-03  8.487620E+02 -3.885932E-03  1.082956E+00  1.434057E+03  7.679094E+00  2.811916E+03  5.779176E+03 -9.350370E+03
  Nb 3p1/2 M2  41  3  1   3.785783E+02  1.667597E-03  7.089418E+02 -8.372689E-03  1.408569E+00  1.054376E+03  5.579645E+00  2.132397E+03  2.398335E+03 -5.047549E+03
  Nb 3p3/2 M3  41  3 -2   3.625019E+02  3.967760E-03  6.415486E+02 -2.237022E-02  3.033290E+00  9.548370E+02  9.207914E+00  4.161709E+03  2.172626E+03 -9.737465E+03
  Nb 3d3/2 M4  41  3  2   2.180540E+02  1.307693E-02  3.976741E+02 -1.038776E-01  5.751127E+00  4.970796E+02 -1.398703E+01  3.452546E+03  7.615132E+02 -6.384901E+03
  Nb 3d5/2 M5  41  3 -3   2.149958E+02  1.989727E-02  3.922516E+02 -1.570768E-01  8.629166E+00  4.900097E+02 -2.074706E+01  5.103014E+03  7.493641E+02 -2.896959E+03
  Nb 4s1/2 N1  41  4 -1   6.641257E+01  2.796670E-03  1.517982E+02  2.082152E-02  6.031937E-01  3.545884E+02  1.523520E+01  5.751350E+02  3.412516E+03 -1.924057E+03
  Nb 4p1/2 N2  41  4  1   4.340077E+01  2.041435E-02  4.505504E+01 -1.557636E-01  1.219829E+00  1.000180E+02  9.682096E+00  3.984555E+02  1.225469E+03 -1.861617E+03
  Nb 4p3/2 N3  41  4 -2   4.111219E+01  1.184882E-01  3.653873E+01 -1.190501E+00  4.995581E+00  5.682686E+01 -9.610816E+00  8.558950E+02  7.972083E+02 -1.222824E+03
  Nb 4d3/2 N4  41  4  2   7.996806E+00  2.590769E-01  1.380984E+01 -2.913085E+00  4.770664E+00  2.639336E+01 -1.920957E+01  2.995842E+02  2.148101E+02  2.830273E+02
  Nb 5s1/2 O1  41  5 -1   6.475291E+00  6.965157E-01  3.238013E+00 -8.654518E+00  2.360335E+00  3.882514E+00 -4.144862E+00  6.379584E+01  1.140561E+03  8.841044E+00
  Mo 1s1/2 K1  42  1 -1   1.996908E+04  3.656932E-05  2.822258E+04 -4.817763E-05  1.105492E+00  3.294173E+04  4.060030E+00  4.205383E+04  4.611100E+04 -1.754815E+05
  Mo 2s1/2 L1  42  2 -1   2.850337E+03  2.319565E-04  4.662218E+03 -7.207848E-04  1.238553E+00  6.379657E+03  4.905500E+00  1.091226E+04  1.364968E+04 -4.419756E+04
  Mo 2p1/2 L2  42  2  1   2.633285E+03  3.604080E-04  3.738237E+03 -1.488593E-03  1.444354E+00  4.371729E+03  4.243583E+00  7.302959E+03  6.137743E+03 -1.802293E+04
  Mo 2p3/2 L3  42  2 -2   2.524562E+03  7.837930E-04  3.515199E+03 -3.346547E-03  2.949547E+00  4.097251E+03  8.189561E+00  1.391846E+04  5.689924E+03 -3.029693E+04
  Mo 3s1/2 M1  42  3 -1   4.977561E+02  9.536699E-04  9.151396E+02 -3.532802E-03  1.084898E+00  1.536141E+03  7.611767E+00  2.995311E+03  6.088279E+03 -1.028513E+04
  Mo 3p1/2 M2  42  3  1   4.133008E+02  1.524627E-03  7.761757E+02 -7.390549E-03  1.402287E+00  1.140891E+03  5.616582E+00  2.279539E+03  2.555308E+03 -5.456275E+03
  Mo 3p3/2 M3  42  3 -2   3.951390E+02  3.763566E-03  6.871897E+02 -2.124240E-02  3.071545E+00  1.015437E+03  8.782408E+00  4.461575E+03  2.289845E+03 -1.117565E+04
  Mo 3d3/2 M4  42  3  2   2.439824E+02  1.199932E-02  4.343936E+02 -9.462958E-02  5.744469E+00  5.389783E+02 -1.387207E+01  3.720848E+03  8.171794E+02 -4.279002E+03
  Mo 3d5/2 M5  42  3 -3   2.404734E+02  1.826678E-02  4.282905E+02 -1.426930E-01  8.619571E+00  5.310469E+02 -2.046537E+01  5.496671E+03  8.036029E+02 -2.564235E+03
  Mo 4s1/2 N1  42  4 -1   7.287194E+01  2.700726E-03  1.644311E+02  1.538912E-02  6.282040E-01  3.799951E+02  1.470435E+01  6.345924E+02  3.573513E+03 -1.580928E+03
  Mo 4p1/2 N2  42  4  1   4.817821E+01  5.921911E-03  8.258302E+01  6.905466E-04  7.401042E-01  2.279516E+02  1.495226E+01  4.257542E+02  1.535669E+03  3.506643E+01
  Mo 4p3/2 N3  42  4 -2   4.548712E+01  1.048429E-01  4.007621E+01 -1.040937E+00  4.899458E+00  6.409759E+01 -8.469847E+00  9.482230E+02  8.695378E+02 -2.092094E+03
  Mo 4d3/2 N4  42  4  2   9.345430E+00  2.876799E-01  1.702475E+01 -3.181245E+00  6.387299E+00  3.139564E+01 -2.556925E+01  4.689912E+02  2.408360E+02  3.161302E+02
  Mo 5s1/2 O1  42  5 -1   6.786385E+00  6.439103E-01  3.478012E+00 -7.943346E+00  2.348195E+00  4.199219E+00 -3.937026E+00  6.924934E+01  1.202413E+03  1.384789E+00
  Tc 1s1/2 K1  43  1 -1   2.101190E+04  3.452520E-05  2.967591E+04 -4.290834E-05  1.097015E+00  3.460561E+04  4.042628E+00  4.378921E+04  4.830410E+04 -1.850077E+05
  Tc 2s1/2 L1  43  2 -1   3.022463E+03  2.176856E-04  4.940974E+03 -6.618423E-04  1.230938E+00  6.748648E+03  4.896785E+00  1.144286E+04  1.434651E+04 -4.694995E+04
  Tc 2p1/2 L2  43  2  1   2.797960E+03  3.358634E-04  3.969103E+03 -1.355362E-03  1.428804E+00  4.639343E+03  4.309631E+00  7.662146E+03  6.504328E+03 -2.002192E+04
  Tc 2p3/2 L3  43  2 -2   2.677361E+03  7.209831E-04  3.742628E+03 -2.977021E-03  2.887672E+00  4.358559E+03  8.558814E+00  1.448053E+04  6.037364E+03 -3.310649E+04
  Tc 3s1/2 M1  43  3 -1   5.334369E+02  8.953126E-04  9.806226E+02 -3.249606E-03  1.089049E+00  1.637469E+03  7.532067E+00  3.185471E+03  6.399253E+03 -1.099002E+04
  Tc 3p1/2 M2  43  3  1   4.452461E+02  1.448257E-03  8.276761E+02 -7.050797E-03  1.417720E+00  1.211587E+03  5.430541E+00  2.440885E+03  2.699046E+03 -5.636067E+03
  Tc 3p3/2 M3  43  3 -2   4.247998E+02  3.488277E-03  7.445536E+02 -1.925034E-02  3.071498E+00  1.089935E+03  8.772609E+00  4.756432E+03  2.423731E+03 -1.165904E+04
  Tc 3d3/2 M4  43  3  2   2.668625E+02  1.106661E-02  4.720077E+02 -8.636402E-02  5.739995E+00  5.820146E+02 -1.370788E+01  3.997666E+03  8.744578E+02 -4.950666E+03
  Tc 3d5/2 M5  43  3 -3   2.628573E+02  1.685618E-02  4.651584E+02 -1.308280E-01  8.613312E+00  5.731424E+02 -2.035667E+01  5.902342E+03  8.593289E+02 -4.738164E+03
  Tc 4s1/2 N1  43  4 -1   7.580611E+01  2.579702E-03  1.762861E+02  1.147057E-02  6.433290E-01  4.066495E+02  1.429816E+01  6.891497E+02  3.743836E+03 -1.376030E+03
  Tc 4p1/2 N2  43  4  1   4.955968E+01  7.206213E-03  7.655423E+01 -1.968642E-02  8.300511E-01  2.126396E+02  1.377576E+01  4.692650E+02  1.582456E+03 -3.530876E+03
  Tc 4p3/2 N3  43  4 -2   4.647098E+01  7.246204E-02  4.450382E+01 -6.844432E-01  3.938189E+00  8.044015E+01  2.201243E+00  9.935116E+02  1.045408E+03 -1.414982E+03
  Tc 4d3/2 N4  43  4  2   8.011364E+00  2.885045E-01  1.592358E+01 -3.187503E+00  6.344173E+00  3.263429E+01 -2.491718E+01  4.979986E+02  2.599598E+02  4.687278E+02
  Tc 4d5/2 N5  43  4 -3   7.705038E+00  1.485436E-01  1.537148E+01 -1.649392E+00  3.167780E+00  3.176198E+01 -1.244851E+01  2.425338E+02  2.540724E+02  2.892325E+02
  Tc 5s1/2 O1  43  5 -1   6.178538E+00  3.554619E-01  3.088839E+00 -4.419434E+00  1.145641E+00  3.660981E+00 -1.650394E+00  2.994955E+01  1.203191E+03 -4.656492E-01
  Ru 1s1/2 K1  44  1 -1   2.208725E+04  3.262778E-05  3.117046E+04 -3.814601E-05  1.088517E+00  3.631482E+04  4.025250E+00  4.554524E+04  5.055130E+04 -1.943900E+05
  Ru 2s1/2 L1  44  2 -1   3.204038E+03  2.043770E-04  5.231697E+03 -6.071405E-04  1.222773E+00  7.132551E+03  4.892454E+00  1.198273E+04  1.506597E+04 -4.907844E+04
  Ru 2p1/2 L2  44  2  1   2.971980E+03  3.122567E-04  4.214169E+03 -1.227146E-03  1.410069E+00  4.923097E+03  4.397610E+00  8.019211E+03  6.891802E+03 -2.128315E+04
  Ru 2p3/2 L3  44  2 -2   2.838528E+03  6.675418E-04  3.972453E+03 -2.673359E-03  2.836853E+00  4.622513E+03  8.843016E+00  1.507305E+04  6.388164E+03 -3.362693E+04
  Ru 3s1/2 M1  44  3 -1   5.740833E+02  8.379402E-04  1.051558E+03 -2.977366E-03  1.090570E+00  1.746428E+03  7.467058E+00  3.380358E+03  6.725170E+03 -1.181155E+04
  Ru 3p1/2 M2  44  3  1   4.821106E+02  1.357125E-03  8.887908E+02 -6.532173E-03  1.422689E+00  1.293266E+03  5.348960E+00  2.603759E+03  2.856674E+03 -6.303389E+03
  Ru 3p3/2 M3  44  3 -2   4.591638E+02  3.247802E-03  8.030814E+02 -1.759086E-02  3.073268E+00  1.166091E+03  8.731373E+00  5.061255E+03  2.560995E+03 -1.212500E+04
  Ru 3d3/2 M4  44  3  2   2.944115E+02  1.023637E-02  5.111431E+02 -7.914896E-02  5.734306E+00  6.266978E+02 -1.355736E+01  4.283521E+03  9.337946E+02 -5.040118E+03
  Ru 3d5/2 M5  44  3 -3   2.898599E+02  1.560050E-02  5.034801E+02 -1.201609E-01  8.605231E+00  6.167997E+02 -2.018776E+01  6.320759E+03  9.169789E+02 -6.961531E+03
  Ru 4s1/2 N1  44  4 -1   8.212425E+01  2.481425E-03  1.896868E+02  7.678787E-03  6.637305E-01  4.340616E+02  1.383491E+01  7.516358E+02  3.916524E+03 -1.570926E+03
  Ru 4p1/2 N2  44  4  1   5.416773E+01  6.185661E-03  8.723341E+01 -1.392554E-02  8.226776E-01  2.455127E+02  1.371225E+01  5.163774E+02  1.689169E+03 -4.787428E+02
  Ru 4p3/2 N3  44  4 -2   5.059401E+01  5.313274E-02  4.997845E+01 -4.752661E-01  3.389168E+00  1.006408E+02  8.238968E+00  1.067858E+03  1.197136E+03 -4.366915E+03
  Ru 4d3/2 N4  44  4  2   9.104359E+00  2.467498E-01  1.903708E+01 -2.688311E+00  6.362357E+00  3.781300E+01 -2.482550E+01  5.702304E+02  2.870171E+02  3.571252E+02
  Ru 4d5/2 N5  44  4 -3   8.729718E+00  1.905437E-01  1.837853E+01 -2.085340E+00  4.763811E+00  3.678586E+01 -1.858879E+01  4.161960E+02  2.803111E+02  3.749711E+02
  Ru 5s1/2 O1  44  5 -1   6.378993E+00  3.354439E-01  3.253186E+00 -4.148543E+00  1.139752E+00  3.868700E+00 -1.561079E+00  3.181363E+01  1.281785E+03 -4.841451E+00
  Rh 1s1/2 K1  45  1 -1   2.319185E+04  3.087116E-05  3.270411E+04 -3.386233E-05  1.080177E+00  3.806696E+04  4.007224E+00  4.732557E+04  5.284968E+04 -2.043105E+05
  Rh 2s1/2 L1  45  2 -1   3.391386E+03  1.921839E-04  5.531604E+03 -5.579919E-04  1.214871E+00  7.528063E+03  4.886376E+00  1.253435E+04  1.580365E+04 -5.154897E+04
  Rh 2p1/2 L2  45  2  1   3.151681E+03  2.909922E-04  4.467257E+03 -1.114065E-03  1.392661E+00  5.216116E+03  4.474737E+00  8.386787E+03  7.291797E+03 -2.261099E+04
  Rh 2p3/2 L3  45  2 -2   3.004340E+03  6.185606E-04  4.211732E+03 -2.399248E-03  2.786102E+00  4.897064E+03  9.121745E+00  1.566805E+04  6.752067E+03 -3.604140E+04
  Rh 3s1/2 M1  45  3 -1   6.160410E+02  7.858225E-04  1.124905E+03 -2.737645E-03  1.091867E+00  1.858999E+03  7.401874E+00  3.580794E+03  7.058901E+03 -1.261005E+04
  Rh 3p1/2 M2  45  3  1   5.202373E+02  1.273452E-03  9.522095E+02 -6.057407E-03  1.426725E+00  1.378114E+03  5.277325E+00  2.771875E+03  3.020283E+03 -6.830345E+03
  Rh 3p3/2 M3  45  3 -2   4.945619E+02  3.014682E-03  8.662855E+02 -1.595118E-02  3.066141E+00  1.247828E+03  8.778155E+00  5.370730E+03  2.705865E+03 -1.336546E+04
  Rh 3d3/2 M4  45  3  2   3.229393E+02  9.500615E-03  5.515176E+02 -7.280212E-02  5.729035E+00  6.727981E+02 -1.340972E+01  4.578245E+03  9.949809E+02 -3.631404E+03
  Rh 3d5/2 M5  45  3 -3   3.177887E+02  1.448792E-02  5.429687E+02 -1.107951E-01  8.597802E+00  6.617849E+02 -2.002733E+01  6.751630E+03  9.763374E+02 -4.906783E+03
  Rh 4s1/2 N1  45  4 -1   8.853430E+01  2.383174E-03  2.035423E+02  4.532572E-03  6.821394E-01  4.625288E+02  1.340028E+01  8.156711E+02  4.091120E+03 -2.806205E+03
  Rh 4p1/2 N2  45  4  1   5.884906E+01  5.419317E-03  9.847773E+01 -1.022931E-02  8.207699E-01  2.785434E+02  1.359449E+01  5.653159E+02  1.795762E+03 -3.382416E+02
  Rh 4p3/2 N3  45  4 -2   5.474242E+01  3.665043E-02  5.739450E+01 -2.996260E-01  2.849121E+00  1.320223E+02  1.408858E+01  1.141961E+03  1.365483E+03 -1.955953E+03
  Rh 4d3/2 N4  45  4  2   1.021153E+01  2.147509E-01  2.221239E+01 -2.310632E+00  6.373430E+00  4.318615E+01 -2.467726E+01  6.444999E+02  3.146217E+02  8.543662E+01
  Rh 4d5/2 N5  45  4 -3   9.760592E+00  2.211673E-01  2.143477E+01 -2.389225E+00  6.360775E+00  4.198316E+01 -2.461452E+01  6.265331E+02  3.070217E+02  4.696984E+02
  Rh 5s1/2 O1  45  5 -1   6.564171E+00  3.182775E-01  3.409293E+00 -3.917630E+00  1.134173E+00  4.064345E+00 -1.480121E+00  3.341212E+01  1.336171E+03 -7.640052E+00
  Pd 1s1/2 K1  46  1 -1   2.432594E+04  2.924193E-05  3.427711E+04 -3.000280E-05  1.071982E+00  3.986228E+04  3.988478E+00  4.912966E+04  5.519957E+04 -2.175001E+05
  Pd 2s1/2 L1  46  2 -1   3.584578E+03  1.809856E-04  5.840801E+03 -5.137106E-04  1.207207E+00  7.935304E+03  4.878795E+00  1.309763E+04  1.655937E+04 -5.406342E+04
  Pd 2p1/2 L2  46  2  1   3.337138E+03  2.717698E-04  4.728482E+03 -1.013950E-03  1.376446E+00  5.518536E+03  4.542282E+00  8.765028E+03  7.704510E+03 -2.383976E+04
  Pd 2p3/2 L3  46  2 -2   3.174809E+03  5.736096E-04  4.460787E+03 -2.151551E-03  2.735492E+00  5.182517E+03  9.395552E+00  1.626508E+04  7.129359E+03 -3.788560E+04
  Pd 3s1/2 M1  46  3 -1   6.593396E+02  7.382948E-04  1.200704E+03 -2.525004E-03  1.092928E+00  1.975237E+03  7.340024E+00  3.786878E+03  7.402376E+03 -1.333453E+04
  Pd 3p1/2 M2  46  3  1   5.596558E+02  1.196510E-03  1.017962E+03 -5.622816E-03  1.429942E+00  1.466162E+03  5.213113E+00  2.945264E+03  3.189934E+03 -8.045672E+03
  Pd 3p3/2 M3  46  3 -2   5.310095E+02  2.790002E-03  9.347037E+02 -1.435091E-02  3.050685E+00  1.335579E+03  8.906970E+00  5.684213E+03  2.858711E+03 -1.438031E+04
  Pd 3d3/2 M4  46  3  2   3.524589E+02  8.844765E-03  5.931481E+02 -6.718595E-02  5.724111E+00  7.203284E+02 -1.327513E+01  4.881882E+03  1.058024E+03 -4.582465E+03
  Pd 3d5/2 M5  46  3 -3   3.466536E+02  1.349629E-02  5.836373E+02 -1.025186E-01  8.590922E+00  7.081064E+02 -1.989322E+01  7.194983E+03  1.037405E+03 -6.050992E+03
  Pd 4s1/2 N1  46  4 -1   9.505180E+01  2.286272E-03  2.178550E+02  1.907505E-03  6.987747E-01  4.920531E+02  1.299691E+01  8.814008E+02  4.271269E+03 -2.365909E+03
  Pd 4p1/2 N2  46  4  1   6.361649E+01  4.823150E-03  1.102583E+02 -7.797319E-03  8.222963E-01  3.117347E+02  1.344098E+01  6.160539E+02  1.903090E+03 -4.492524E+03
  Pd 4p3/2 N3  46  4 -2   5.892568E+01  2.251448E-02  7.027594E+01 -1.512859E-01  2.319276E+00  1.879189E+02  1.973718E+01  1.215983E+03  1.551964E+03 -1.109095E+03
  Pd 4d3/2 N4  46  4  2   1.133401E+01  1.894159E-01  2.545736E+01 -2.015039E+00  6.379822E+00  4.876359E+01 -2.449320E+01  7.209871E+02  3.428577E+02  1.185961E+02
  Pd 4d5/2 N5  46  4 -3   1.079815E+01  2.439720E-01  2.454676E+01 -2.604479E+00  7.956386E+00  4.736230E+01 -3.051364E+01  8.750590E+02  3.342833E+02  5.163459E+02
  Pd 5s1/2 O1  46  5 -1   6.737353E+00  3.032847E-01  3.559229E+00 -3.717029E+00  1.128944E+00  4.250672E+00 -1.406835E+00  3.490259E+01  1.389645E+03 -1.046926E+01
  Ag 1s1/2 K1  47  1 -1   2.548979E+04  2.772823E-05  3.588977E+04 -2.652021E-05  1.063922E+00  4.170110E+04  3.969509E+00  5.095724E+04  5.760137E+04 -2.261671E+05
  Ag 2s1/2 L1  47  2 -1   3.783693E+03  1.706768E-04  6.159403E+03 -4.737700E-04  1.199755E+00  8.354417E+03  4.869606E+00  1.367265E+04  1.733411E+04 -5.677038E+04
  Ag 2p1/2 L2  47  2  1   3.528423E+03  2.543368E-04  4.997959E+03 -9.250064E-04  1.361313E+00  5.830493E+03  4.601161E+00  9.154111E+03  8.130140E+03 -2.522006E+04
  Ag 2p3/2 L3  47  2 -2   3.349947E+03  5.323019E-04  4.719984E+03 -1.927481E-03  2.685074E+00  5.479208E+03  9.663997E+00  1.686365E+04  7.520346E+03 -3.944557E+04
  Ag 3s1/2 M1  47  3 -1   7.040075E+02  6.947984E-04  1.278997E+03 -2.335859E-03  1.093745E+00  2.095206E+03  7.278202E+00  3.998485E+03  7.754820E+03 -1.425020E+04
  Ag 3p1/2 M2  47  3  1   6.003933E+02  1.125648E-03  1.086081E+03 -5.224761E-03  1.432437E+00  1.557448E+03  5.157687E+00  3.123963E+03  3.365694E+03 -7.984614E+03
  Ag 3p3/2 M3  47  3 -2   5.685184E+02  2.574470E-03  1.009016E+03 -1.280391E-02  3.027459E+00  1.429853E+03  9.109374E+00  6.001086E+03  3.019925E+03 -1.601787E+04
  Ag 3d3/2 M4  47  3  2   3.829806E+02  8.257078E-03  6.360492E+02 -6.218983E-02  5.719481E+00  7.693004E+02 -1.315574E+01  5.194472E+03  1.122931E+03 -1.091907E+04
  Ag 3d5/2 M5  47  3 -3   3.764615E+02  1.260781E-02  6.254962E+02 -9.516253E-02  8.584510E+00  7.557706E+02 -1.978561E+01  7.650832E+03  1.100182E+03 -1.282157E+04
  Ag 4s1/2 N1  47  4 -1   1.016898E+02  2.191554E-03  2.326316E+02 -2.938322E-04  7.138168E-01  5.226485E+02  1.261788E+01  9.490248E+02  4.461515E+03 -2.176056E+03
  Ag 4p1/2 N2  47  4  1   6.848068E+01  4.345780E-03  1.225480E+02 -6.162187E-03  8.259906E-01  3.451370E+02  1.328283E+01  6.686096E+02  2.012180E+03 -6.175228E+02
  Ag 4p3/2 N3  47  4 -2   6.315095E+01  1.032820E-02  1.131490E+02 -2.536508E-02  1.799980E+00  3.116412E+02  2.518329E+01  1.290025E+03  1.758159E+03 -3.314379E+03
  Ag 4d3/2 N4  47  4  2   1.247268E+01  1.688531E-01  2.877818E+01 -1.777641E+00  6.383057E+00  5.455216E+01 -2.429341E+01  7.998168E+02  3.717800E+02 -2.393356E+02
  Ag 4d5/2 N5  47  4 -3   1.184265E+01  2.611744E-01  2.771954E+01 -2.757700E+00  9.549432E+00  5.292864E+01 -3.629081E+01  1.163367E+03  3.621475E+02  2.470940E+02
  Ag 5s1/2 O1  47  5 -1   6.900806E+00  2.900030E-01  3.704435E+00 -3.540176E+00  1.124069E+00  4.429630E+00 -1.340367E+00  3.630371E+01  1.442354E+03 -1.164774E+01
  Cd 1s1/2 K1  48  1 -1   2.668896E+04  2.631277E-05  3.754548E+04 -2.335104E-05  1.055804E+00  4.358722E+04  3.950591E+00  5.280270E+04  6.006003E+04 -2.378381E+05
  Cd 2s1/2 L1  48  2 -1   3.994417E+03  1.609715E-04  6.491352E+03 -4.362369E-04  1.191719E+00  8.790027E+03  4.864717E+00  1.425615E+04  1.813355E+04 -5.956956E+04
  Cd 2p1/2 L2  48  2  1   3.731202E+03  2.374266E-04  5.283806E+03 -8.385564E-04  1.343212E+00  6.161021E+03  4.679387E+00  9.539252E+03  8.579711E+03 -2.666775E+04
  Cd 2p3/2 L3  48  2 -2   3.535362E+03  4.972703E-04  4.979053E+03 -1.745485E-03  2.645268E+00  5.775952E+03  9.854454E+00  1.749922E+04  7.911745E+03 -4.073832E+04
  Cd 3s1/2 M1  48  3 -1   7.555873E+02  6.516775E-04  1.363972E+03 -2.149462E-03  1.092022E+00  2.224343E+03  7.230613E+00  4.214122E+03  8.123523E+03 -1.521876E+04
  Cd 3p1/2 M2  48  3  1   6.479949E+02  1.045694E-03  1.166073E+03 -4.722309E-03  1.424935E+00  1.662387E+03  5.196866E+00  3.302226E+03  3.558947E+03 -9.009885E+03
  Cd 3p3/2 M3  48  3 -2   6.126149E+02  2.397264E-03  1.081727E+03 -1.162813E-02  3.013581E+00  1.523104E+03  9.205896E+00  6.330700E+03  3.181899E+03 -1.604110E+04
  Cd 3d3/2 M4  48  3  2   4.200571E+02  7.723179E-03  6.805617E+02 -5.772767E-02  5.713893E+00  8.200069E+02 -1.303568E+01  5.516437E+03  1.189968E+03 -1.050114E+04
  Cd 3d5/2 M5  48  3 -3   4.127600E+02  1.180052E-02  6.688830E+02 -8.840484E-02  8.576657E+00  8.050644E+02 -1.961379E+01  8.119760E+03  1.164922E+03 -1.502384E+04
  Cd 4s1/2 N1  48  4 -1   1.134495E+02  2.109860E-03  2.498674E+02 -2.205598E-03  7.341151E-01  5.546655E+02  1.219719E+01  1.026250E+03  4.645822E+03 -2.635793E+03
  Cd 4p1/2 N2  48  4  1   7.829947E+01  3.024561E-03  1.681383E+02  4.732546E-03  7.741690E-01  4.397186E+02  1.373169E+01  7.271178E+02  2.167824E+03 -8.637553E+02
  Cd 4p3/2 N3  48  4 -2   7.219834E+01  7.189799E-03  1.574494E+02  1.880970E-03  1.695700E+00  3.958677E+02  2.613162E+01  1.403179E+03  1.883322E+03 -3.196460E+03
  Cd 4d3/2 N4  48  4  2   1.771787E+01  1.360483E-01  3.757897E+01 -1.406387E+00  6.410791E+00  6.564273E+01 -2.426514E+01  9.302579E+02  4.086057E+02 -8.903204E+01
  Cd 4d5/2 N5  48  4 -3   1.693879E+01  2.089145E-01  3.656698E+01 -2.164458E+00  9.586515E+00  6.395369E+01 -3.619583E+01  1.355528E+03  3.981409E+02 -2.910583E+01
  Cd 5s1/2 O1  48  5 -1   8.223647E+00  4.599668E-01  4.709591E+00 -5.505441E+00  2.283887E+00  5.794163E+00 -3.008257E+00  9.619299E+01  1.608323E+03 -4.913972E+01
  In 1s1/2 K1  49  1 -1   2.792111E+04  2.498792E-05  3.924476E+04 -2.045559E-05  1.047647E+00  4.552119E+04  3.932137E+00  5.466610E+04  6.257621E+04 -2.476403E+05
  In 2s1/2 L1  49  2 -1   4.213967E+03  1.518382E-04  6.837002E+03 -4.006919E-04  1.183162E+00  9.242571E+03  4.865147E+00  1.484805E+04  1.895836E+04 -6.241850E+04
  In 2p1/2 L2  49  2  1   3.942706E+03  2.220014E-04  5.579339E+03 -7.615088E-04  1.325939E+00  6.502687E+03  4.749762E+00  9.933684E+03  9.044214E+03 -2.790944E+04
  In 2p3/2 L3  49  2 -2   3.728211E+03  4.653109E-04  5.245781E+03 -1.582820E-03  2.607116E+00  6.081282E+03  1.003060E+01  1.814421E+04  8.313724E+03 -4.154805E+04
  In 3s1/2 M1  49  3 -1   8.112804E+02  6.092436E-04  1.456118E+03 -1.947132E-03  1.087793E+00  2.363363E+03  7.212674E+00  4.433510E+03  8.511804E+03 -1.597880E+04
  In 3p1/2 M2  49  3  1   6.996602E+02  9.739422E-04  1.248605E+03 -4.291220E-03  1.417783E+00  1.770818E+03  5.226331E+00  3.485855E+03  3.758849E+03 -9.648169E+03
  In 3p3/2 M3  49  3 -2   6.604821E+02  2.238790E-03  1.156338E+03 -1.060626E-02  3.000822E+00  1.618861E+03  9.285115E+00  6.668988E+03  3.348110E+03 -1.799207E+04
  In 3d3/2 M4  49  3  2   4.608550E+02  7.235410E-03  7.267077E+02 -5.367133E-02  5.706506E+00  8.724915E+02 -1.289468E+01  5.846988E+03  1.259182E+03 -6.725130E+03
  In 3d5/2 M5  49  3 -3   4.527126E+02  1.106932E-02  7.136179E+02 -8.232209E-02  8.569010E+00  8.558364E+02 -1.943501E+01  8.601851E+03  1.231475E+03 -9.614671E+03
  In 4s1/2 N1  49  4 -1   1.278102E+02  1.995508E-03  2.719844E+02 -2.874039E-03  7.499121E-01  5.933909E+02  1.189147E+01  1.107280E+03  4.847267E+03 -4.332683E+03
  In 4p1/2 N2  49  4  1   9.066654E+01  2.471860E-03  2.082541E+02  6.655646E-03  7.647493E-01  5.099424E+02  1.364900E+01  7.920371E+02  2.301198E+03 -1.614380E+03
  In 4p3/2 N3  49  4 -2   8.370333E+01  6.020176E-03  1.931522E+02  6.985505E-03  1.693854E+00  4.529248E+02  2.589263E+01  1.529898E+03  1.984104E+03 -1.973467E+03
  In 4d3/2 N4  49  4  2   2.532059E+01  1.069807E-01  4.892173E+01 -1.075350E+00  6.313064E+00  7.971489E+01 -2.272942E+01  1.067630E+03  4.500618E+02 -3.798337E+02
  In 4d5/2 N5  49  4 -3   2.437013E+01  1.718426E-01  4.588948E+01 -1.748242E+00  9.601808E+00  7.607916E+01 -3.586968E+01  1.560946E+03  4.357568E+02 -5.429473E+02
  In 5s1/2 O1  49  5 -1   1.072893E+01  2.936836E-01  6.327521E+00 -3.372619E+00  1.994301E+00  8.330086E+00  8.410743E-01  1.280589E+02  1.930145E+03 -4.575832E+01
  In 5p1/2 O2  49  5  1   4.850886E+00  3.161771E-01  4.018743E+00 -3.919990E+00  1.456063E+00  5.636185E+00 -5.653267E+00  2.977200E+01  3.599659E+02  5.505128E+00
  Sn 1s1/2 K1  50  1 -1   2.918430E+04  2.374722E-05  4.098763E+04 -1.781398E-05  1.039478E+00  4.750301E+04  3.913786E+00  5.654735E+04  6.514994E+04 -2.598031E+05
  Sn 2s1/2 L1  50  2 -1   4.440246E+03  1.432658E-04  7.196221E+03 -3.673939E-04  1.174227E+00  9.711880E+03  4.868889E+00  1.544852E+04  1.980787E+04 -6.528066E+04
  Sn 2p1/2 L2  50  2  1   4.160838E+03  2.079659E-04  5.884062E+03 -6.930680E-04  1.309716E+00  6.854953E+03  4.811106E+00  1.033871E+04  9.523022E+03 -2.960879E+04
  Sn 2p3/2 L3  50  2 -2   3.926330E+03  4.362376E-04  5.519556E+03 -1.438023E-03  2.571078E+00  6.394522E+03  1.018928E+01  1.880072E+04  8.725452E+03 -4.371562E+04
  Sn 3s1/2 M1  50  3 -1   8.689122E+02  5.683414E-04  1.555110E+03 -1.744687E-03  1.081641E+00  2.511872E+03  7.213589E+00  4.656695E+03  8.917966E+03 -1.707141E+04
  Sn 3p1/2 M2  50  3  1   7.532155E+02  9.089310E-04  1.334040E+03 -3.914140E-03  1.410715E+00  1.883129E+03  5.250220E+00  3.674798E+03  3.965843E+03 -9.962192E+03
  Sn 3p3/2 M3  50  3 -2   7.099280E+02  2.095542E-03  1.233173E+03 -9.703638E-03  2.988532E+00  1.717457E+03  9.357394E+00  7.015741E+03  3.518879E+03 -1.895186E+04
  Sn 3d3/2 M4  50  3  2   5.031873E+02  6.789875E-03  7.744395E+02 -4.998176E-02  5.698070E+00  9.267246E+02 -1.275741E+01  6.186454E+03  1.330563E+03 -1.016298E+04
  Sn 3d5/2 M5  50  3 -3   4.941282E+02  1.040462E-02  7.597261E+02 -7.681779E-02  8.561643E+00  9.081116E+02 -1.927037E+01  9.097401E+03  1.299867E+03 -1.032675E+04
  Sn 4s1/2 N1  50  4 -1   1.425387E+02  1.859418E-03  2.988639E+02 -2.903704E-03  7.611365E-01  6.392248E+02  1.166992E+01  1.191889E+03  5.063048E+03 -2.720651E+03
  Sn 4p1/2 N2  50  4  1   1.033553E+02  2.157612E-03  2.458397E+02  6.325364E-03  7.699144E-01  5.696955E+02  1.339342E+01  8.619426E+02  2.427808E+03 -1.794890E+03
  Sn 4p3/2 N3  50  4 -2   9.543382E+01  5.386072E-03  2.249779E+02  7.275344E-03  1.723609E+00  4.996846E+02  2.532317E+01  1.666579E+03  2.077346E+03 -3.065209E+03
  Sn 4d3/2 N4  50  4  2   3.312582E+01  8.638097E-02  6.036460E+01 -8.449264E-01  6.171047E+00  9.511181E+01 -2.076148E+01  1.206374E+03  4.950802E+02 -7.431658E+03
  Sn 4d5/2 N5  50  4 -3   3.198500E+01  1.461717E-01  5.465371E+01 -1.464241E+00  9.599496E+00  8.854131E+01 -3.539650E+01  1.770979E+03  4.746244E+02 -8.568858E+02
  Sn 5s1/2 O1  50  5 -1   1.317508E+01  1.961675E-01  7.787488E+00 -2.160133E+00  1.677501E+00  1.114350E+01  4.820593E+00  1.548066E+02  2.282141E+03 -3.861782E+01
  Sn 5p1/2 O2  50  5  1   6.127223E+00  4.394034E-01  5.954809E+00 -5.283694E+00  2.958322E+00  8.145923E+00 -1.159837E+01  8.564711E+01  4.386592E+02  4.230067E-01
  Sb 1s1/2 K1  51  1 -1   3.047926E+04  2.258431E-05  4.277439E+04 -1.540412E-05  1.031310E+00  4.953305E+04  3.895433E+00  5.844638E+04  6.778181E+04 -2.715887E+05
  Sb 2s1/2 L1  51  2 -1   4.673760E+03  1.352702E-04  7.567952E+03 -3.366256E-04  1.165192E+00  1.019671E+04  4.873981E+00  1.605862E+04  2.068140E+04 -6.823033E+04
  Sb 2p1/2 L2  51  2  1   4.386102E+03  1.951480E-04  6.198276E+03 -6.317332E-04  1.294405E+00  7.218160E+03  4.865932E+00  1.075436E+04  1.001658E+04 -3.136700E+04
  Sb 2p3/2 L3  51  2 -2   4.130147E+03  4.096778E-04  5.800593E+03 -1.308745E-03  2.536809E+00  6.715902E+03  1.033279E+01  1.946803E+04  9.147188E+03 -4.563847E+04
  Sb 3s1/2 M1  51  3 -1   9.289249E+02  5.304716E-04  1.658905E+03 -1.559200E-03  1.074945E+00  2.667127E+03  7.219478E+00  4.884584E+03  9.337763E+03 -1.806072E+04
  Sb 3p1/2 M2  51  3  1   8.091024E+02  8.495321E-04  1.422742E+03 -3.569206E-03  1.403496E+00  1.999716E+03  5.278704E+00  3.868944E+03  4.180380E+03 -1.081083E+04
  Sb 3p3/2 M3  51  3 -2   7.613758E+02  1.964691E-03  1.312597E+03 -8.903523E-03  2.976015E+00  1.819271E+03  9.422443E+00  7.370439E+03  3.694588E+03 -1.935237E+04
  Sb 3d3/2 M4  51  3  2   5.474764E+02  6.387662E-03  8.234382E+02 -4.667422E-02  5.691724E+00  9.823927E+02 -1.264279E+01  6.536395E+03  1.403789E+03 -1.716241E+04
  Sb 3d5/2 M5  51  3 -3   5.374251E+02  9.794445E-03  8.073457E+02 -7.178576E-02  8.552360E+00  9.620328E+02 -1.909773E+01  9.605216E+03  1.370247E+03 -1.638542E+04
  Sb 4s1/2 N1  51  4 -1   1.580820E+02  1.738775E-03  3.265859E+02 -2.893785E-03  7.720058E-01  6.866849E+02  1.145758E+01  1.280029E+03  5.281292E+03 -3.565085E+03
  Sb 4p1/2 N2  51  4  1   1.168202E+02  1.945122E-03  2.823027E+02  5.865101E-03  7.808957E-01  6.248707E+02  1.312909E+01  9.359752E+02  2.553565E+03 -2.786456E+03
  Sb 4p3/2 N3  51  4 -2   1.078406E+02  4.965198E-03  2.549668E+02  5.605447E-03  1.765333E+00  5.421723E+02  2.459613E+01  1.811406E+03  2.168636E+03 -2.366937E+03
  Sb 4d3/2 N4  51  4  2   4.158824E+01  7.478745E-02  6.944232E+01 -7.208612E-01  6.136515E+00  1.092079E+02 -2.010328E+01  1.351762E+03  5.385536E+02 -9.228557E+02
  Sb 4d5/2 N5  51  4 -3   4.023581E+01  1.234187E-01  6.447352E+01 -1.212337E+00  9.478864E+00  1.028929E+02 -3.356079E+01  1.984015E+03  5.172080E+02 -1.375319E+03
  Sb 5s1/2 O1  51  5 -1   1.575564E+01  1.272048E-01  9.197776E+00 -1.322421E+00  1.334833E+00  1.501666E+01  9.006487E+00  1.807233E+02  2.676557E+03 -3.274748E+01
  Sb 5p1/2 O2  51  5  1   7.604731E+00  3.322152E-01  8.058933E+00 -3.910011E+00  2.982823E+00  1.074028E+01 -1.167675E+01  1.120100E+02  5.083093E+02  7.944165E+00
  Sb 5p3/2 O3  51  5 -2   6.898377E+00  1.932370E-01  6.899304E+00 -2.323601E+00  1.494538E+00  9.352013E+00 -5.917402E+00  5.062395E+01  4.605166E+02  9.074755E+00
  Te 1s1/2 K1  52  1 -1   3.180604E+04  2.149339E-05  4.460533E+04 -1.320563E-05  1.023155E+00  5.161159E+04  3.877154E+00  6.036285E+04  7.047195E+04 -2.834611E+05
  Te 2s1/2 L1  52  2 -1   4.914378E+03  1.277932E-04  7.952853E+03 -3.081161E-04  1.156012E+00  1.069781E+04  4.880389E+00  1.667792E+04  2.157946E+04 -7.124502E+04
  Te 2p1/2 L2  52  2  1   4.618368E+03  1.834193E-04  6.522033E+03 -5.768036E-04  1.279956E+00  7.592383E+03  4.914042E+00  1.118090E+04  1.052503E+04 -3.323711E+04
  Te 2p3/2 L3  52  2 -2   4.339458E+03  3.853733E-04  6.088843E+03 -1.193002E-03  2.504252E+00  7.045359E+03  1.046244E+01  2.014646E+04  9.578816E+03 -4.775198E+04
  Te 3s1/2 M1  52  3 -1   9.911290E+02  4.949688E-04  1.768552E+03 -1.385227E-03  1.067343E+00  2.830487E+03  7.233891E+00  5.116589E+03  9.772148E+03 -1.902957E+04
  Te 3p1/2 M2  52  3  1   8.671318E+02  7.952364E-04  1.514674E+03 -3.259408E-03  1.396232E+00  2.120547E+03  5.306817E+00  4.068396E+03  4.402534E+03 -1.164832E+04
  Te 3p3/2 M3  52  3 -2   8.146174E+02  1.845136E-03  1.394538E+03 -8.188664E-03  2.963538E+00  1.924222E+03  9.480747E+00  7.733274E+03  3.875125E+03 -2.089280E+04
  Te 3d3/2 M4  52  3  2   5.935146E+02  6.020330E-03  8.738885E+02 -4.367007E-02  5.685708E+00  1.039672E+03 -1.251668E+01  6.896036E+03  1.479035E+03 -9.607981E+03
  Te 3d5/2 M5  52  3 -3   5.823915E+02  9.235884E-03  8.563637E+02 -6.720262E-02  8.542814E+00  1.017493E+03 -1.890921E+01  1.012595E+04  1.442511E+03 -1.325610E+04
  Te 4s1/2 N1  52  4 -1   1.742403E+02  1.617446E-03  3.574016E+02 -2.693262E-03  7.801974E-01  7.389030E+02  1.128768E+01  1.371508E+03  5.515128E+03 -3.616708E+03
  Te 4p1/2 N2  52  4  1   1.308657E+02  1.792229E-03  3.173094E+02  5.174763E-03  7.951695E-01  6.769717E+02  1.284688E+01  1.013849E+03  2.680011E+03 -1.742557E+03
  Te 4p3/2 N3  52  4 -2   1.207229E+02  4.665448E-03  2.832778E+02  3.372610E-03  1.813675E+00  5.819562E+02  2.379629E+01  1.963752E+03  2.259372E+03 -5.138192E+03
  Te 4d3/2 N4  52  4  2   5.051576E+01  6.582447E-02  7.836717E+01 -6.262013E-01  6.106724E+00  1.237866E+02 -1.954203E+01  1.501465E+03  5.831157E+02 -1.047809E+03
  Te 4d5/2 N5  52  4 -3   4.892949E+01  1.059039E-01  7.427020E+01 -1.021299E+00  9.345540E+00  1.180817E+02 -3.164714E+01  2.201287E+03  5.617662E+02 -3.271552E+03
  Te 5s1/2 O1  52  5 -1   1.834420E+01  7.529449E-02  1.072576E+01 -7.054894E-01  9.866757E-01  2.184296E+01  1.315813E+01  2.063809E+02  3.124211E+03 -1.998590E+02
  Te 5p1/2 O2  52  5  1   9.140717E+00  2.684115E-01  1.010799E+01 -3.109683E+00  2.993986E+00  1.327342E+01 -1.163387E+01  1.381381E+02  5.770254E+02 -2.293169E+01
  Te 5p3/2 O3  52  5 -2   8.220700E+00  3.113930E-01  8.688658E+00 -3.675177E+00  3.006390E+00  1.163243E+01 -1.185840E+01  1.257242E+02  5.188020E+02 -1.865997E+02
  I  1s1/2 K1  53  1 -1   3.316504E+04  2.046888E-05  4.648106E+04 -1.119925E-05  1.015018E+00  5.373938E+04  3.858799E+00  6.229688E+04  7.322213E+04 -2.968217E+05
  I  2s1/2 L1  53  2 -1   5.162209E+03  1.207976E-04  8.351172E+03 -2.817074E-04  1.146714E+00  1.121548E+04  4.887991E+00  1.730644E+04  2.250263E+04 -7.445469E+04
  I  2p1/2 L2  53  2  1   4.857732E+03  1.726635E-04  6.855473E+03 -5.275024E-04  1.266315E+00  7.977789E+03  4.955960E+00  1.161863E+04  1.104865E+04 -3.509339E+04
  I  2p3/2 L3  53  2 -2   4.554282E+03  3.630804E-04  6.384322E+03 -1.089119E-03  2.473269E+00  7.382908E+03  1.057954E+01  2.083593E+04  1.002034E+04 -4.997332E+04
  I  3s1/2 M1  53  3 -1   1.055560E+03  4.617568E-04  1.884242E+03 -1.223192E-03  1.058955E+00  3.002162E+03  7.255196E+00  5.352849E+03  1.022374E+04 -2.003266E+04
  I  3p1/2 M2  53  3  1   9.273368E+02  7.455028E-04  1.609891E+03 -2.980664E-03  1.388956E+00  2.245697E+03  5.334246E+00  4.273250E+03  4.632425E+03 -1.249464E+04
  I  3p3/2 M3  53  3 -2   8.696657E+02  1.735651E-03  1.479008E+03 -7.547788E-03  2.951132E+00  2.032311E+03  9.534391E+00  8.104184E+03  4.060475E+03 -2.238051E+04
  I  3d3/2 M4  53  3  2   6.413149E+02  5.683845E-03  9.258008E+02 -4.093366E-02  5.679966E+00  1.098576E+03 -1.241025E+01  7.265433E+03  1.556320E+03 -1.400716E+04
  I  3d5/2 M5  53  3 -3   6.290363E+02  8.723507E-03  9.067680E+02 -6.302073E-02  8.533170E+00  1.074484E+03 -1.873797E+01  1.065965E+04  1.516652E+03 -1.977035E+04
  I  4s1/2 N1  53  4 -1   1.910379E+02  1.497242E-03  3.916488E+02 -2.364280E-03  7.857297E-01  7.962212E+02  1.115378E+01  1.465750E+03  5.757450E+03 -4.192969E+03
  I  4p1/2 N2  53  4  1   1.455184E+02  1.674352E-03  3.512536E+02  4.433257E-03  8.110325E-01  7.274870E+02  1.255824E+01  1.095378E+03  2.808739E+03 -1.416839E+03
  I  4p3/2 N3  53  4 -2   1.341014E+02  4.434340E-03  3.105222E+02  1.057027E-03  1.865119E+00  6.203682E+02  2.297588E+01  2.123181E+03  2.350599E+03 -5.636410E+03
  I  4d3/2 N4  53  4  2   5.992952E+01  5.863613E-02  8.724648E+01 -5.511657E-01  6.079585E+00  1.389079E+02 -1.903572E+01  1.655584E+03  6.288213E+02 -1.258664E+03
  I  4d5/2 N5  53  4 -3   5.808575E+01  9.209336E-02  8.402600E+01 -8.728303E-01  9.208079E+00  1.340859E+02 -2.972031E+01  2.422985E+03  6.081823E+02 -1.590609E+03
  I  5s1/2 O1  53  5 -1   2.096521E+01  3.468652E-02  1.283507E+01 -2.326984E-01  6.367810E-01  4.074500E+01  1.724971E+01  2.321542E+02  3.630100E+03 -1.513299E+02
  I  5p1/2 O2  53  5  1   1.072745E+01  2.253736E-01  1.212513E+01 -2.579261E+00  2.998665E+00  1.581650E+01 -1.153837E+01  1.646613E+02  6.440293E+02 -1.016304E+01
  I  5p3/2 O3  53  5 -2   9.573173E+00  3.919028E-01  1.044092E+01 -4.554374E+00  4.523524E+00  1.391228E+01 -1.771074E+01  2.257264E+02  5.757511E+02 -2.403272E+01
  Xe 1s1/2 K1  54  1 -1   3.455648E+04  1.950573E-05  4.840192E+04 -9.367171E-06  1.006897E+00  5.591677E+04  3.840438E+00  6.424750E+04  7.603229E+04 -3.095767E+05
  Xe 2s1/2 L1  54  2 -1   5.417328E+03  1.142491E-04  8.763140E+03 -2.572488E-04  1.137320E+00  1.174997E+04  4.896594E+00  1.794403E+04  2.345116E+04 -7.777537E+04
  Xe 2p1/2 L2  54  2  1   5.104283E+03  1.627789E-04  7.198740E+03 -4.831573E-04  1.253427E+00  8.374548E+03  4.992122E+00  1.206783E+04  1.158767E+04 -3.718867E+04
  Xe 2p3/2 L3  54  2 -2   4.774624E+03  3.425886E-04  6.687044E+03 -9.956751E-04  2.443745E+00  7.728559E+03  1.068514E+01  2.153639E+04  1.047174E+04 -5.207042E+04
  Xe 3s1/2 M1  54  3 -1   1.122240E+03  4.307372E-04  2.006195E+03 -1.073010E-03  1.049885E+00  3.182368E+03  7.282167E+00  5.593149E+03  1.069161E+04 -2.101344E+04
  Xe 3p1/2 M2  54  3  1   9.897409E+02  6.998588E-04  1.708435E+03 -2.729432E-03  1.381684E+00  2.375222E+03  5.360872E+00  4.483545E+03  4.870161E+03 -1.336834E+04
  Xe 3p3/2 M3  54  3 -2   9.265237E+02  1.635186E-03  1.566015E+03 -6.971705E-03  2.938854E+00  2.143544E+03  9.583399E+00  8.483225E+03  4.250622E+03 -2.371981E+04
  Xe 3d3/2 M4  54  3  2   6.908802E+02  5.374759E-03  9.791834E+02 -3.843472E-02  5.674435E+00  1.159111E+03 -1.230236E+01  7.644553E+03  1.635649E+03 -1.495166E+04
  Xe 3d5/2 M5  54  3 -3   6.773581E+02  8.252436E-03  9.585519E+02 -5.919773E-02  8.523489E+00  1.132999E+03 -1.856109E+01  1.120627E+04  1.592666E+03 -2.100946E+04
  Xe 4s1/2 N1  54  4 -1   2.084873E+02  1.379747E-03  4.297479E+02 -1.954219E-03  7.887201E-01  8.589842E+02  1.105438E+01  1.562910E+03  6.016568E+03 -3.996020E+03
  Xe 4p1/2 N2  54  4  1   1.607928E+02  1.578360E-03  3.845326E+02  3.718667E-03  8.275121E-01  7.773881E+02  1.227167E+01  1.180398E+03  2.940323E+03 -1.491283E+03
  Xe 4p3/2 N3  54  4 -2   1.479842E+02  4.244915E-03  3.371581E+02 -1.143223E-03  1.917729E+00  6.581997E+02  2.215295E+01  2.289395E+03  2.442966E+03 -4.626551E+03
  Xe 4d3/2 N4  54  4  2   6.983693E+01  5.272349E-02  9.613974E+01 -4.901430E-01  6.054216E+00  1.546051E+02 -1.857956E+01  1.814208E+03  6.757114E+02 -3.119652E+03
  Xe 4d5/2 N5  54  4 -3   6.771048E+01  8.096997E-02  9.373563E+01 -7.549549E-01  9.070378E+00  1.509050E+02 -2.785967E+01  2.649221E+03  6.564074E+02 -1.912837E+03
  Xe 5s1/2 O1  54  5 -1   2.363392E+01  2.182937E-03  7.948510E+01  1.381949E-01  2.863619E-01  2.571616E+02  2.127598E+01  2.581285E+02  4.202057E+03 -1.417127E+02
  Xe 5p1/2 O2  54  5  1   1.236704E+01  1.939755E-01  1.413708E+01 -2.197989E+00  2.999817E+00  1.841084E+01 -1.142132E+01  1.920268E+02  7.125288E+02 -6.064027E+01
  Xe 5p3/2 O3  54  5 -2   1.095451E+01  4.500879E-01  1.217266E+01 -5.161223E+00  6.041194E+00  1.622514E+01 -2.344500E+01  3.517587E+02  6.329349E+02 -1.348618E+02
  Cs 1s1/2 K1  55  1 -1   3.598626E+04  1.860326E-05  5.036504E+04 -7.712845E-06  9.989374E-01  5.814064E+04  3.821321E+00  6.621986E+04  7.889910E+04 -3.239872E+05
  Cs 2s1/2 L1  55  2 -1   5.685315E+03  1.081916E-04  9.185918E+03 -2.353079E-04  1.128284E+00  1.229797E+04  4.902216E+00  1.859316E+04  2.442050E+04 -8.067156E+04
  Cs 2p1/2 L2  55  2  1   5.363595E+03  1.536435E-04  7.552547E+03 -4.430539E-04  1.241070E+00  8.783465E+03  5.023886E+00  1.252790E+04  1.214314E+04 -3.928192E+04
  Cs 2p3/2 L3  55  2 -2   5.005971E+03  3.236313E-04  6.997654E+03 -9.107026E-04  2.415177E+00  8.083014E+03  1.078416E+01  2.224593E+04  1.093383E+04 -5.425354E+04
  Cs 3s1/2 M1  55  3 -1   1.196640E+03  4.027773E-04  2.131500E+03 -9.463725E-04  1.041367E+00  3.367469E+03  7.300797E+00  5.838840E+03  1.117056E+04 -2.200105E+04
  Cs 3p1/2 M2  55  3  1   1.059816E+03  6.571723E-04  1.811472E+03 -2.498496E-03  1.373708E+00  2.510417E+03  5.391318E+00  4.698685E+03  5.117326E+03 -1.401264E+04
  Cs 3p3/2 M3  55  3 -2   9.906398E+02  1.540758E-03  1.656767E+03 -6.427462E-03  2.924775E+00  2.259250E+03  9.654335E+00  8.868646E+03  4.447059E+03 -2.384240E+04
  Cs 3d3/2 M4  55  3  2   7.476610E+02  5.089074E-03  1.034140E+03 -3.614500E-02  5.668418E+00  1.221390E+03 -1.219237E+01  8.033095E+03  1.717147E+03 -1.326893E+04
  Cs 3d5/2 M5  55  3 -3   7.328024E+02  7.820366E-03  1.011644E+03 -5.572495E-02  8.515379E+00  1.192950E+03 -1.840230E+01  1.176715E+04  1.670438E+03 -1.873272E+04
  Cs 4s1/2 N1  55  4 -1   2.319909E+02  1.274507E-03  4.694137E+02 -1.667061E-03  7.909484E-01  9.247623E+02  1.095225E+01  1.663079E+03  6.281735E+03 -4.293505E+03
  Cs 4p1/2 N2  55  4  1   1.820879E+02  1.464894E-03  4.256685E+02  3.318490E-03  8.386752E-01  8.360285E+02  1.203904E+01  1.268251E+03  3.082420E+03 -1.560328E+03
  Cs 4p3/2 N3  55  4 -2   1.677590E+02  3.992081E-03  3.705033E+02 -1.823325E-03  1.956545E+00  7.036420E+02  2.154253E+01  2.460782E+03  2.543428E+03 -5.295738E+03
  Cs 4d3/2 N4  55  4  2   8.560268E+01  4.758762E-02  1.052972E+02 -4.380572E-01  6.021066E+00  1.713256E+02 -1.805758E+01  1.978589E+03  7.247318E+02 -1.469384E+03
  Cs 4d5/2 N5  55  4 -3   8.316400E+01  7.300866E-02  1.026752E+02 -6.738655E-01  9.014583E+00  1.673169E+02 -2.701720E+01  2.888084E+03  7.037797E+02 -2.253233E+03
  Cs 5s1/2 O1  55  5 -1   3.099458E+01  2.087189E-03  9.877973E+01  1.104596E-01  3.168500E-01  2.797773E+02  2.056750E+01  3.007775E+02  4.377173E+03  1.403069E+01
  Cs 5p1/2 O2  55  5  1   1.828440E+01  1.482932E-01  1.850583E+01 -1.635020E+00  2.963247E+00  2.363797E+01 -1.070606E+01  2.383414E+02  8.046088E+02 -2.170286E+02
  Cs 5p3/2 O3  55  5 -2   1.642673E+01  3.336832E-01  1.642162E+01 -3.712321E+00  5.956476E+00  2.145055E+01 -2.180171E+01  4.450128E+02  7.133490E+02 -2.419077E+02
  Cs 6s1/2 P1  55  6 -1   3.696238E+00  8.894075E-01  1.328114E+00 -1.181547E+01  1.201613E+00  1.426469E+00 -2.563708E+00  1.067950E+01  8.821282E+02 -3.614458E+00
  Ba 1s1/2 K1  56  1 -1   3.744960E+04  1.775572E-05  5.237152E+04 -6.213290E-06  9.910968E-01  6.041220E+04  3.801721E+00  6.821237E+04  8.182396E+04 -3.373702E+05
  Ba 2s1/2 L1  56  2 -1   5.961200E+03  1.025703E-04  9.619921E+03 -2.154674E-04  1.119535E+00  1.285999E+04  4.905397E+00  1.925370E+04  2.541236E+04 -8.415420E+04
  Ba 2p1/2 L2  56  2  1   5.630705E+03  1.451953E-04  7.916930E+03 -4.066948E-04  1.229265E+00  9.204594E+03  5.051638E+00  1.299937E+04  1.271516E+04 -4.114001E+04
  Ba 2p3/2 L3  56  2 -2   5.243273E+03  3.060870E-04  7.316027E+03 -8.335186E-04  2.387622E+00  8.446127E+03  1.087561E+01  2.296501E+04  1.140641E+04 -5.652532E+04
  Ba 3s1/2 M1  56  3 -1   1.273721E+03  3.774932E-04  2.260171E+03 -8.380889E-04  1.033375E+00  3.557434E+03  7.312296E+00  6.089886E+03  1.165920E+04 -2.322681E+04
  Ba 3p1/2 M2  56  3  1   1.132522E+03  6.174968E-04  1.918716E+03 -2.285161E-03  1.365362E+00  2.651008E+03  5.425413E+00  4.918982E+03  5.373687E+03 -1.476478E+04
  Ba 3p3/2 M3  56  3 -2   1.056951E+03  1.452722E-03  1.750906E+03 -5.921742E-03  2.909757E+00  2.379052E+03  9.733140E+00  9.261017E+03  4.649369E+03 -2.627413E+04
  Ba 3d3/2 M4  56  3  2   8.065958E+02  4.826031E-03  1.090574E+03 -3.403729E-02  5.663187E+00  1.285297E+03 -1.208939E+01  8.432099E+03  1.800675E+03 -1.725337E+04
  Ba 3d5/2 M5  56  3 -3   7.903029E+02  7.422702E-03  1.066082E+03 -5.253072E-02  8.508609E+00  1.254366E+03 -1.825568E+01  1.234241E+04  1.749982E+03 -2.409662E+04
  Ba 4s1/2 N1  56  4 -1   2.564786E+02  1.183690E-03  5.097052E+02 -1.473838E-03  7.935732E-01  9.919078E+02  1.084320E+01  1.766920E+03  6.557263E+03 -4.517671E+03
  Ba 4p1/2 N2  56  4  1   2.043345E+02  1.357608E-03  4.700981E+02  3.086188E-03  8.476689E-01  8.989219E+02  1.184335E+01  1.359281E+03  3.232144E+03 -1.982354E+03
  Ba 4p3/2 N3  56  4 -2   1.883477E+02  3.745011E-03  4.063463E+02 -2.041108E-03  1.989671E+00  7.524774E+02  2.103206E+01  2.638119E+03  2.649080E+03 -4.221555E+03
  Ba 4d3/2 N4  56  4  2   1.021552E+02  4.332617E-02  1.145061E+02 -3.946706E-01  5.999459E+00  1.885949E+02 -1.763463E+01  2.149738E+03  7.746327E+02 -3.382901E+03
  Ba 4d5/2 N5  56  4 -3   9.937347E+01  6.647384E-02  1.116215E+02 -6.072080E-01  8.981629E+00  1.841870E+02 -2.638946E+01  3.136928E+03  7.516930E+02 -1.055206E+04
  Ba 5s1/2 O1  56  5 -1   3.842095E+01  2.158770E-03  1.071477E+02  8.912163E-02  3.505566E-01  2.946663E+02  1.985419E+01  3.461598E+02  4.541583E+03 -8.661985E+01
  Ba 5p1/2 O2  56  5  1   2.432275E+01  1.215544E-01  2.197822E+01 -1.311876E+00  2.891870E+00  2.845238E+01 -9.610633E+00  2.822202E+02  9.093647E+02 -1.828065E+02
  Ba 5p3/2 O3  56  5 -2   2.199807E+01  2.697430E-01  1.960076E+01 -2.932617E+00  5.775581E+00  2.613787E+01 -1.909790E+01  5.302055E+02  8.061298E+02 -3.715697E+02
  Ba 6s1/2 P1  56  6 -1   4.639253E+00  1.222785E+00  1.994254E+00 -1.579087E+01  2.508642E+00  2.229220E+00 -6.311457E+00  3.785702E+01  1.158965E+03 -9.438504E+00
  La 1s1/2 K1  57  1 -1   3.894418E+04  1.696008E-05  5.442057E+04 -4.856176E-06  9.834219E-01  6.273069E+04  3.781478E+00  7.022729E+04  8.480611E+04 -3.513780E+05
  La 2s1/2 L1  57  2 -1   6.242215E+03  9.737588E-05  1.006374E+04 -1.976546E-04  1.111247E+00  1.343441E+04  4.905580E+00  1.992692E+04  2.642440E+04 -8.771822E+04
  La 2p1/2 L2  57  2  1   5.902842E+03  1.370575E-04  8.298526E+03 -3.716852E-04  1.216143E+00  9.645349E+03  5.087117E+00  1.347174E+04  1.331283E+04 -4.343730E+04
  La 2p3/2 L3  57  2 -2   5.483660E+03  2.898248E-04  7.642199E+03 -7.632765E-04  2.361027E+00  8.817947E+03  1.096011E+01  2.369370E+04  1.188954E+04 -5.877905E+04
  La 3s1/2 M1  57  3 -1   1.350679E+03  3.549495E-04  2.390624E+03 -7.466757E-04  1.026383E+00  3.750198E+03  7.315486E+00  6.347087E+03  1.215706E+04 -2.444849E+04
  La 3p1/2 M2  57  3  1   1.205053E+03  5.778606E-04  2.035274E+03 -2.062906E-03  1.353382E+00  2.802831E+03  5.492829E+00  5.140380E+03  5.646165E+03 -1.570818E+04
  La 3p3/2 M3  57  3 -2   1.122630E+03  1.371947E-03  1.847508E+03 -5.464012E-03  2.895329E+00  2.501914E+03  9.808454E+00  9.661539E+03  4.856370E+03 -2.745335E+04
  La 3d3/2 M4  57  3  2   8.648441E+02  4.583047E-03  1.148460E+03 -3.211536E-02  5.658288E+00  1.350814E+03 -1.200080E+01  8.840916E+03  1.886224E+03 -1.906313E+04
  La 3d5/2 M5  57  3 -3   8.470155E+02  7.055293E-03  1.121847E+03 -4.960221E-02  8.502338E+00  1.317238E+03 -1.811885E+01  1.293099E+04  1.831303E+03 -2.675543E+04
  La 4s1/2 N1  57  4 -1   2.792058E+02  1.108954E-03  5.491072E+02 -1.319423E-03  7.976725E-01  1.058083E+03  1.073349E+01  1.874054E+03  6.832015E+03 -4.998504E+03
  La 4p1/2 N2  57  4  1   2.247911E+02  1.288709E-03  5.070940E+02  2.602715E-03  8.615608E-01  9.544302E+02  1.159906E+01  1.454593E+03  3.379633E+03 -3.010673E+03
  La 4p3/2 N3  57  4 -2   2.070050E+02  3.604514E-03  4.353188E+02 -2.983913E-03  2.037060E+00  7.938367E+02  2.039316E+01  2.824484E+03  2.749632E+03 -4.270253E+03
  La 4d3/2 N4  57  4  2   1.167610E+02  3.975180E-02  1.237365E+02 -3.595055E-01  5.986909E+00  2.063009E+02 -1.741214E+01  2.326533E+03  8.251709E+02 -2.606481E+03
  La 4d5/2 N5  57  4 -3   1.136057E+02  6.099418E-02  1.205636E+02 -5.521829E-01  8.961486E+00  2.014733E+02 -2.593321E+01  3.393496E+03  8.001542E+02 -5.429065E+03
  La 5s1/2 O1  57  5 -1   4.363179E+01  2.159647E-03  1.155675E+02  7.431224E-02  3.755456E-01  3.124861E+02  1.926654E+01  3.876376E+02  4.686384E+03 -4.357558E+02
  La 5p1/2 O2  57  5  1   2.831103E+01  8.515133E-02  2.520164E+01 -8.795877E-01  2.372023E+00  3.486777E+01 -3.281640E+00  3.097170E+02  1.144816E+03 -9.185765E+02
  La 5p3/2 O3  57  5 -2   2.553978E+01  2.345987E-01  2.196989E+01 -2.518112E+00  5.667755E+00  2.994405E+01 -1.760392E+01  6.026702E+02  8.856467E+02 -4.193258E+02
  La 5d3/2 O4  57  5  2   5.543113E+00  1.691042E-01  7.420807E+00 -2.022602E+00  1.694054E+00  1.413596E+01 -8.020805E+00  6.587025E+01  2.310702E+02  1.227595E+02
  La 6s1/2 P1  57  6 -1   5.127216E+00  1.049084E+00  2.328784E+00 -1.350942E+01  2.522076E+00  2.637511E+00 -6.361652E+00  4.584247E+01  1.272511E+03 -9.575159E+00
  Ce 1s1/2 K1  58  1 -1   4.046431E+04  1.621940E-05  5.650435E+04 -3.653618E-06  9.761945E-01  6.508744E+04  3.759602E+00  7.227652E+04  8.783567E+04 -3.673289E+05
  Ce 2s1/2 L1  58  2 -1   6.521651E+03  9.277294E-05  1.050714E+04 -1.826077E-04  1.104823E+00  1.400911E+04  4.895845E+00  2.062435E+04  2.744072E+04 -9.151266E+04
  Ce 2p1/2 L2  58  2  1   6.173493E+03  1.301613E-04  8.677530E+03 -3.439136E-04  1.207590E+00  1.008369E+04  5.093510E+00  1.398139E+04  1.390934E+04 -4.570618E+04
  Ce 2p3/2 L3  58  2 -2   5.720455E+03  2.755754E-04  7.968565E+03 -7.043478E-04  2.340337E+00  9.190033E+03  1.100802E+01  2.446265E+04  1.237301E+04 -6.222750E+04
  Ce 3s1/2 M1  58  3 -1   1.419318E+03  3.379006E-04  2.509698E+03 -6.957085E-04  1.024923E+00  3.928761E+03  7.272027E+00  6.618577E+03  1.263692E+04 -2.559260E+04
  Ce 3p1/2 M2  58  3  1   1.269272E+03  5.493326E-04  2.139967E+03 -1.960877E-03  1.351765E+00  2.942124E+03  5.431625E+00  5.381411E+03  5.907386E+03 -1.676609E+04
  Ce 3p3/2 M3  58  3 -2   1.179481E+03  1.311143E-03  1.936598E+03 -5.172036E-03  2.897604E+00  2.616683E+03  9.731317E+00  1.009148E+04  5.055129E+03 -2.901921E+04
  Ce 3d3/2 M4  58  3  2   9.143562E+02  4.179596E-03  1.223211E+03 -2.876171E-02  5.494270E+00  1.437399E+03 -1.050298E+01  9.120741E+03  1.999451E+03 -2.051844E+04
  Ce 3d5/2 M5  58  3 -3   8.948667E+02  6.701674E-03  1.179798E+03 -4.676985E-02  8.486755E+00  1.382893E+03 -1.788677E+01  1.353116E+04  1.916390E+03 -2.838539E+04
  Ce 4s1/2 N1  58  4 -1   2.933212E+02  1.061832E-03  5.771540E+02 -1.372226E-03  8.023782E-01  1.110322E+03  1.060755E+01  1.969975E+03  7.095572E+03 -4.860908E+03
  Ce 4p1/2 N2  58  4  1   2.367602E+02  1.239848E-03  5.332160E+02  1.649101E-03  8.705640E-01  1.000851E+03  1.129629E+01  1.537878E+03  3.528209E+03 -2.448630E+03
  Ce 4p3/2 N3  58  4 -2   2.172348E+02  3.512795E-03  4.549406E+02 -3.846756E-03  2.071373E+00  8.266325E+02  1.989753E+01  2.982972E+03  2.848427E+03 -5.645211E+03
  Ce 4d3/2 N4  58  4  2   1.233285E+02  3.225708E-02  1.344423E+02 -2.835686E-01  5.408079E+00  2.359785E+02 -1.140101E+01  2.401352E+03  9.172677E+02 -1.626493E+03
  Ce 4d5/2 N5  58  4 -3   1.198392E+02  5.720641E-02  1.274557E+02 -5.143012E-01  8.919650E+00  2.146147E+02 -2.533995E+01  3.587300E+03  8.430717E+02 -2.568181E+03
  Ce 5s1/2 O1  58  5 -1   4.524705E+01  2.065836E-03  1.207276E+02  7.098431E-02  3.758219E-01  3.273133E+02  1.918240E+01  4.054149E+02  4.877884E+03 -2.991833E+02
  Ce 5p1/2 O2  58  5  1   2.929049E+01  8.144503E-02  2.632588E+01 -8.392067E-01  2.370742E+00  3.646495E+01 -3.278625E+00  3.243626E+02  1.198007E+03 -1.268002E+02
  Ce 5p3/2 O3  58  5 -2   2.627847E+01  2.252018E-01  2.282405E+01 -2.408346E+00  5.657184E+00  3.119652E+01 -1.742591E+01  6.288550E+02  9.229089E+02 -5.480942E+02
  Ce 4f5/2 N6  58  4  3   1.286303E+01  2.302536E-02  4.556471E+01 -2.277890E-01  1.780899E+00  1.198057E+02 -7.332995E+00  3.090437E+02  2.552252E+02 -1.535013E+02
  Ce 5d3/2 O4  58  5  2   5.532267E+00  1.662829E-01  7.454708E+00 -1.985353E+00  1.689438E+00  1.444494E+01 -7.939655E+00  6.763168E+01  2.404172E+02  1.270009E+02
  Ce 6s1/2 P1  58  6 -1   5.210553E+00  1.018149E+00  2.393311E+00 -1.308213E+01  2.515585E+00  2.709098E+00 -6.277343E+00  4.677904E+01  1.302792E+03 -1.259679E+01
  Pr 1s1/2 K1  59  1 -1   4.201797E+04  1.552097E-05  5.863238E+04 -2.559879E-06  9.690582E-01  6.749306E+04  3.737398E+00  7.434655E+04  9.092539E+04 -3.826658E+05
  Pr 2s1/2 L1  59  2 -1   6.808031E+03  8.846493E-05  1.096149E+04 -1.687864E-04  1.098557E+00  1.459760E+04  4.885414E+00  2.133404E+04  2.847936E+04 -9.544235E+04
  Pr 2p1/2 L2  59  2  1   6.450998E+03  1.237694E-04  9.066347E+03 -3.187504E-04  1.199642E+00  1.053345E+04  5.095615E+00  1.450552E+04  1.452166E+04 -4.862595E+04
  Pr 2p3/2 L3  59  2 -2   5.961959E+03  2.623721E-04  8.301440E+03 -6.508977E-04  2.320823E+00  9.569386E+03  1.104824E+01  2.524551E+04  1.286525E+04 -6.423961E+04
  Pr 3s1/2 M1  59  3 -1   1.489392E+03  3.220482E-04  2.631421E+03 -6.499421E-04  1.023461E+00  4.111389E+03  7.228462E+00  6.895515E+03  1.312719E+04 -2.660877E+04
  Pr 3p1/2 M2  59  3  1   1.334875E+03  5.228418E-04  2.247268E+03 -1.869951E-03  1.350220E+00  3.085102E+03  5.366605E+00  5.628951E+03  6.176156E+03 -1.757905E+04
  Pr 3p3/2 M3  59  3 -2   1.237209E+03  1.254805E-03  2.027259E+03 -4.906781E-03  2.900301E+00  2.733511E+03  9.650431E+00  1.053114E+04  5.257356E+03 -2.990849E+04
  Pr 3d3/2 M4  59  3  2   9.646998E+02  3.798003E-03  1.303318E+03 -2.561628E-02  5.317935E+00  1.530123E+03 -8.927818E+00  9.382754E+03  2.120185E+03 -4.743707E+04
  Pr 3d5/2 M5  59  3 -3   9.434360E+02  6.373144E-03  1.239108E+03 -4.415392E-02  8.470390E+00  1.450111E+03 -1.766639E+01  1.414253E+04  2.003478E+03 -5.949735E+04
  Pr 4s1/2 N1  59  4 -1   3.075022E+02  1.017380E-03  6.055418E+02 -1.412167E-03  8.063315E-01  1.163545E+03  1.048792E+01  2.066873E+03  7.365699E+03 -5.704801E+03
  Pr 4p1/2 N2  59  4  1   2.487681E+02  1.192449E-03  5.598113E+02  8.101899E-04  8.782671E-01  1.048569E+03  1.100732E+01  1.622409E+03  3.682184E+03 -2.846381E+03
  Pr 4p3/2 N3  59  4 -2   2.273894E+02  3.423012E-03  4.746661E+02 -4.566176E-03  2.103103E+00  8.598541E+02  1.943577E+01  3.143218E+03  2.949218E+03 -7.272234E+03
  Pr 4d3/2 N4  59  4  2   1.297912E+02  2.556749E-02  1.474777E+02 -2.165222E-01  4.838078E+00  2.740224E+02 -5.566010E+00  2.472026E+03  1.019203E+03 -2.859416E+03
  Pr 4d5/2 N5  59  4 -3   1.259470E+02  5.380302E-02  1.344201E+02 -4.804718E-01  8.878707E+00  2.279211E+02 -2.479824E+01  3.782029E+03  8.865710E+02 -5.629357E+03
  Pr 5s1/2 O1  59  5 -1   4.682210E+01  1.974663E-03  1.258858E+02  6.805242E-02  3.752216E-01  3.424111E+02  1.911276E+01  4.224040E+02  5.057484E+03 -2.604124E+02
  Pr 5p1/2 O2  59  5  1   3.023252E+01  7.810950E-02  2.744022E+01 -8.028890E-01  2.370176E+00  3.802657E+01 -3.283949E+00  3.386803E+02  1.251246E+03 -2.992957E+02
  Pr 5p3/2 O3  59  5 -2   2.697108E+01  2.167506E-01  2.365600E+01 -2.309896E+00  5.647249E+00  3.240617E+01 -1.726263E+01  6.541013E+02  9.598309E+02 -2.418905E+03
  Pr 4f5/2 N6  59  4  3   1.373550E+01  4.228673E-02  5.035625E+01 -4.146802E-01  3.565590E+00  1.296819E+02 -1.459059E+01  6.676890E+02  2.743840E+02 -2.711277E+02
  Pr 5d3/2 O4  59  5  2   5.498867E+00  1.642314E-01  7.434475E+00 -1.958251E+00  1.683254E+00  1.470314E+01 -7.843097E+00  6.911489E+01  2.493496E+02  1.355895E+02
  Pr 6s1/2 P1  59  6 -1   5.291599E+00  9.894653E-01  2.457390E+00 -1.261394E+01  2.510199E+00  2.779813E+00 -6.204743E+00  4.766737E+01  1.332167E+03 -1.677244E+01
  Nd 1s1/2 K1  60  1 -1   4.360553E+04  1.486163E-05  6.080516E+04 -1.564598E-06  9.620050E-01  6.994811E+04  3.714938E+00  7.643695E+04  9.407597E+04 -3.981853E+05
  Nd 2s1/2 L1  60  2 -1   7.101520E+03  8.442503E-05  1.142706E+04 -1.560562E-04  1.092418E+00  1.520019E+04  4.874508E+00  2.205576E+04  2.954023E+04 -9.941081E+04
  Nd 2p1/2 L2  60  2  1   6.735525E+03  1.178303E-04  9.465205E+03 -2.958851E-04  1.192234E+00  1.099491E+04  5.094094E+00  1.504433E+04  1.515020E+04 -5.155717E+04
  Nd 2p3/2 L3  60  2 -2   6.208235E+03  2.501082E-04  8.640883E+03 -6.022818E-04  2.302357E+00  9.956065E+03  1.108183E+01  2.604199E+04  1.336632E+04 -6.607920E+04
  Nd 3s1/2 M1  60  3 -1   1.561003E+03  3.072465E-04  2.755960E+03 -6.084333E-04  1.021939E+00  4.298314E+03  7.184940E+00  7.177663E+03  1.362686E+04 -2.822498E+04
  Nd 3p1/2 M2  60  3  1   1.401965E+03  4.981468E-04  2.357321E+03 -1.787965E-03  1.348675E+00  3.231946E+03  5.298185E+00  5.883009E+03  6.452744E+03 -1.896652E+04
  Nd 3p3/2 M3  60  3 -2   1.295890E+03  1.202383E-03  2.119575E+03 -4.664191E-03  2.903262E+00  2.852489E+03  9.566408E+00  1.098043E+04  5.463142E+03 -3.156968E+04
  Nd 3d3/2 M4  60  3  2   1.015949E+03  3.438792E-03  1.389581E+03 -2.268094E-02  5.131675E+00  1.629648E+03 -7.263759E+00  9.627003E+03  2.248900E+03 -1.859914E+04
  Nd 3d5/2 M5  60  3 -3   9.927921E+02  6.067448E-03  1.299779E+03 -4.173386E-02  8.453391E+00  1.518892E+03 -1.741561E+01  1.476505E+04  2.092558E+03 -3.186769E+04
  Nd 4s1/2 N1  60  4 -1   3.218142E+02  9.752689E-04  6.343734E+02 -1.440271E-03  8.095995E-01  1.217899E+03  1.037811E+01  2.164671E+03  7.638450E+03 -5.629402E+03
  Nd 4p1/2 N2  60  4  1   2.608770E+02  1.146477E-03  5.869844E+02  7.193799E-05  8.848171E-01  1.097709E+03  1.073230E+01  1.708326E+03  3.841439E+03 -3.434388E+03
  Nd 4p3/2 N3  60  4 -2   2.375240E+02  3.335240E-03  4.945606E+02 -5.166733E-03  2.132603E+00  8.935603E+02  1.900478E+01  3.305530E+03  3.052004E+03 -8.086649E+03
  Nd 4d3/2 N4  60  4  2   1.361974E+02  1.957189E-02  1.647446E+02 -1.570657E-01  4.276745E+00  3.252416E+02  1.282076E-01  2.538990E+03  1.132385E+03 -3.309686E+02
  Nd 4d5/2 N5  60  4 -3   1.319758E+02  5.072143E-02  1.414777E+02 -4.500222E-01  8.838584E+00  2.414331E+02 -2.427842E+01  3.978270E+03  9.307366E+02 -1.588223E+04
  Nd 5s1/2 O1  60  5 -1   4.837485E+01  1.886774E-03  1.310598E+02  6.542363E-02  3.739646E-01  3.578175E+02  1.905399E+01  4.390606E+02  5.242491E+03 -3.314893E+02
  Nd 5p1/2 O2  60  5  1   3.115101E+01  7.506908E-02  2.855388E+01 -7.698201E-01  2.370281E+00  3.956772E+01 -3.295775E+00  3.528085E+02  1.304774E+03 -1.254941E+03
  Nd 5p3/2 O3  60  5 -2   2.763008E+01  2.090519E-01  2.447353E+01 -2.220447E+00  5.637978E+00  3.358559E+01 -1.709987E+01  6.786783E+02  9.965943E+02 -7.352060E+02
  Nd 4f5/2 N6  60  4  3   1.448930E+01  5.876101E-02  5.485102E+01 -5.716088E-01  5.351951E+00  1.394803E+02 -2.176248E+01  1.075700E+03  2.936849E+02 -2.692984E+02
  Nd 5d3/2 O4  60  5  2   5.448139E+00  1.628102E-01  7.369587E+00 -1.939415E+00  1.676042E+00  1.491938E+01 -7.736878E+00  7.037210E+01  2.579358E+02  1.390405E+02
  Nd 6s1/2 P1  60  6 -1   5.371363E+00  9.625234E-01  2.521653E+00 -1.224501E+01  2.505736E+00  2.850511E+00 -6.140907E+00  4.852532E+01  1.360758E+03 -1.952082E+01
  Pm 1s1/2 K1  61  1 -1   4.522754E+04  1.423852E-05  6.302344E+04 -6.587469E-07  9.550310E-01  7.245354E+04  3.692218E+00  7.854808E+04  9.728910E+04 -4.154576E+05
  Pm 2s1/2 L1  61  2 -1   7.402289E+03  8.062955E-05  1.190411E+04 -1.443003E-04  1.086383E+00  1.581725E+04  4.863218E+00  2.278970E+04  3.062538E+04 -1.033570E+05
  Pm 2p1/2 L2  61  2  1   7.027227E+03  1.123002E-04  9.874323E+03 -2.750567E-04  1.185314E+00  1.146833E+04  5.089325E+00  1.559808E+04  1.579535E+04 -5.431928E+04
  Pm 2p3/2 L3  61  2 -2   6.459329E+03  2.386929E-04  8.986938E+03 -5.579551E-04  2.284838E+00  1.035011E+04  1.110888E+01  2.685191E+04  1.387624E+04 -6.974999E+04
  Pm 3s1/2 M1  61  3 -1   1.634237E+03  2.933755E-04  2.883471E+03 -5.705524E-04  1.020312E+00  4.489766E+03  7.142042E+00  7.465221E+03  1.413946E+04 -2.953969E+04
  Pm 3p1/2 M2  61  3  1   1.470622E+03  4.750554E-04  2.470247E+03 -1.713360E-03  1.347087E+00  3.382815E+03  5.227937E+00  6.143636E+03  6.737434E+03 -2.023701E+04
  Pm 3p3/2 M3  61  3 -2   1.355578E+03  1.153443E-03  2.213607E+03 -4.441188E-03  2.906382E+00  2.973682E+03  9.479720E+00  1.143925E+04  5.672550E+03 -3.404989E+04
  Pm 3d3/2 M4  61  3  2   1.068154E+03  3.101668E-03  1.483071E+03 -1.995092E-02  4.937259E+00  1.736831E+03 -5.563480E+00  9.853270E+03  2.386204E+03 -1.867329E+04
  Pm 3d5/2 M5  61  3 -3   1.042982E+03  5.782552E-03  1.361816E+03 -3.949175E-02  8.435870E+00  1.589234E+03 -1.717916E+01  1.539868E+04  2.183624E+03 -3.417936E+04
  Pm 4s1/2 N1  61  4 -1   3.363051E+02  9.352413E-04  6.637295E+02 -1.458045E-03  8.122286E-01  1.273512E+03  1.027409E+01  2.263898E+03  7.922651E+03 -6.041261E+03
  Pm 4p1/2 N2  61  4  1   2.731319E+02  1.101914E-03  6.148143E+02 -5.778484E-04  8.903293E-01  1.148373E+03  1.047263E+01  1.795757E+03  4.006322E+03 -2.895000E+03
  Pm 4p3/2 N3  61  4 -2   2.476759E+02  3.249561E-03  5.146677E+02 -5.668029E-03  2.160146E+00  9.277897E+02  1.860330E+01  3.470129E+03  3.156805E+03 -6.649164E+03
  Pm 4d3/2 N4  61  4  2   1.425795E+02  1.417918E-02  1.909507E+02 -1.041461E-01  3.723570E+00  3.987065E+02  5.659138E+00  2.602471E+03  1.258467E+03 -1.797160E+03
  Pm 4d5/2 N5  61  4 -3   1.379571E+02  4.791429E-02  1.486431E+02 -4.224403E-01  8.799203E+00  2.551793E+02 -2.373183E+01  4.176409E+03  9.756261E+02 -3.577428E+03
  Pm 5s1/2 O1  61  5 -1   4.991758E+01  1.802461E-03  1.362599E+02  6.303525E-02  3.721970E-01  3.735612E+02  1.900480E+01  4.554869E+02  5.432998E+03 -3.293469E+02
  Pm 5p1/2 O2  61  5  1   3.205526E+01  7.227187E-02  2.967321E+01 -7.394387E-01  2.371032E+00  4.109882E+01 -3.307952E+00  3.668435E+02  1.358750E+03 -1.754729E+02
  Pm 5p3/2 O3  61  5 -2   2.826366E+01  2.019726E-01  2.528172E+01 -2.138408E+00  5.629370E+00  3.474322E+01 -1.695484E+01  7.028060E+02  1.033663E+03 -1.987784E+03
  Pm 4f5/2 N6  61  4  3   1.514282E+01  7.308128E-02  5.910588E+01 -7.056087E-01  7.138746E+00  1.492530E+02 -2.884601E+01  1.533364E+03  3.131976E+02 -3.832502E+02
  Pm 5d3/2 O4  61  5  2   5.383554E+00  1.619320E-01  7.266227E+00 -1.927673E+00  1.668094E+00  1.509940E+01 -7.624224E+00  7.143653E+01  2.662186E+02  1.508871E+02
  Pm 6s1/2 P1  61  6 -1   5.450489E+00  9.369907E-01  2.586519E+00 -1.186265E+01  2.502066E+00  2.921753E+00 -6.085931E+00  4.936380E+01  1.388648E+03 -2.240724E+01
  Sm 1s1/2 K1  62  1 -1   4.688427E+04  1.364907E-05  6.528755E+04  1.659890E-07  9.481287E-01  7.500971E+04  3.669263E+00  8.067910E+04  1.005648E+05 -4.319853E+05
  Sm 2s1/2 L1  62  2 -1   7.710471E+03  7.705843E-05  1.239286E+04 -1.334601E-04  1.080434E+00  1.644903E+04  4.851287E+00  2.353562E+04  3.173452E+04 -1.074402E+05
  Sm 2p1/2 L2  62  2  1   7.326254E+03  1.071407E-04  1.029391E+04 -2.560408E-04  1.178841E+00  1.195396E+04  5.081488E+00  1.616704E+04  1.645749E+04 -5.780578E+04
  Sm 2p3/2 L3  62  2 -2   6.715278E+03  2.280467E-04  9.339639E+03 -5.174511E-04  2.268180E+00  1.075156E+04  1.113050E+01  2.767512E+04  1.439503E+04 -7.395610E+04
  Sm 3s1/2 M1  62  3 -1   1.709159E+03  2.803441E-04  3.014067E+03 -5.357408E-04  1.018560E+00  4.685900E+03  7.100097E+00  7.757982E+03  1.466377E+04 -3.075160E+04
  Sm 3p1/2 M2  62  3  1   1.540917E+03  4.534059E-04  2.586162E+03 -1.644929E-03  1.345420E+00  3.537864E+03  5.156309E+00  6.410884E+03  7.030508E+03 -2.144486E+04
  Sm 3p3/2 M3  62  3 -2   1.416314E+03  1.107624E-03  2.309400E+03 -4.235255E-03  2.909582E+00  3.097139E+03  9.392496E+00  1.190755E+04  5.885628E+03 -3.614479E+04
  Sm 3d3/2 M4  62  3  2   1.121357E+03  2.785889E-03  1.585227E+03 -1.741728E-02  4.736046E+00  1.852754E+03 -3.824754E+00  1.006117E+04  2.532833E+03 -1.758304E+04
  Sm 3d5/2 M5  62  3 -3   1.094040E+03  5.516627E-03  1.425222E+03 -3.741115E-02  8.417904E+00  1.661139E+03 -1.694235E+01  1.604334E+04  2.276672E+03 -3.634439E+04
  Sm 4s1/2 N1  62  4 -1   3.510110E+02  8.971211E-04  6.936698E+02 -1.466773E-03  8.142708E-01  1.330474E+03  1.017577E+01  2.364405E+03  8.214269E+03 -7.059795E+03
  Sm 4p1/2 N2  62  4  1   2.855679E+02  1.058745E-03  6.433666E+02 -1.149945E-03  8.948961E-01  1.200659E+03  1.022226E+01  1.884801E+03  4.177104E+03 -3.778250E+03
  Sm 4p3/2 N3  62  4 -2   2.578729E+02  3.166029E-03  5.350190E+02 -6.085589E-03  2.185946E+00  9.625717E+02  1.821886E+01  3.637168E+03  3.263591E+03 -8.445003E+03
  Sm 4d3/2 N4  62  4  2   1.489614E+02  9.313867E-03  2.418027E+02 -5.689803E-02  3.177927E+00  5.134941E+02  1.105534E+01  2.662573E+03  1.399401E+03 -7.745342E+03
  Sm 4d5/2 N5  62  4 -3   1.439133E+02  4.534444E-02  1.559274E+02 -3.973306E-01  8.760490E+00  2.691809E+02 -2.323825E+01  4.376714E+03  1.021281E+03 -5.871628E+03
  Sm 5s1/2 O1  62  5 -1   5.145907E+01  1.721957E-03  1.414867E+02  6.084009E-02  3.700375E-01  3.896569E+02  1.896232E+01  4.721505E+02  5.650726E+03 -3.621355E+02
  Sm 5p1/2 O2  62  5  1   3.295213E+01  6.968019E-02  3.080297E+01 -7.113372E-01  2.372415E+00  4.262757E+01 -3.329848E+00  3.809000E+02  1.414194E+03 -2.090469E+02
  Sm 5p3/2 O3  62  5 -2   2.887767E+01  1.954156E-01  2.608420E+01 -2.062613E+00  5.621406E+00  3.588507E+01 -1.681074E+01  7.265382E+02  1.070468E+03 -6.850970E+02
  Sm 4f5/2 N6  62  4  3   1.570952E+01  8.568481E-02  6.315833E+01 -8.215022E-01  8.925213E+00  1.590362E+02 -3.584147E+01  2.041282E+03  3.329697E+02 -7.957301E+02
  Sm 5d3/2 O4  62  5  2   5.307745E+00  1.615447E-01  7.128510E+00 -1.922322E+00  1.659571E+00  1.524698E+01 -7.506358E+00  7.232958E+01  2.742244E+02  1.337775E+02
  Sm 6s1/2 P1  62  6 -1   5.529662E+00  9.126280E-01  2.652309E+00 -1.153079E+01  2.499077E+00  2.993944E+00 -6.037639E+00  5.018985E+01  1.415860E+03 -2.548177E+01
  Eu 1s1/2 K1  63  1 -1   4.857637E+04  1.309092E-05  6.759842E+04  9.165866E-07  9.412977E-01  7.761779E+04  3.646035E+00  8.283091E+04  1.039055E+05 -4.512435E+05
  Eu 2s1/2 L1  63  2 -1   8.026238E+03  7.369283E-05  1.289361E+04 -1.233941E-04  1.074550E+00  1.709595E+04  4.839380E+00  2.429362E+04  3.286868E+04 -1.120036E+05
  Eu 2p1/2 L2  63  2  1   7.632752E+03  1.023186E-04  1.072419E+04 -2.386466E-04  1.172780E+00  1.245207E+04  5.071019E+00  1.675159E+04  1.713707E+04 -6.094732E+04
  Eu 2p3/2 L3  63  2 -2   6.976110E+03  2.181004E-04  9.699012E+03 -4.803752E-04  2.252313E+00  1.116044E+04  1.114730E+01  2.851151E+04  1.492268E+04 -7.712629E+04
  Eu 3s1/2 M1  63  3 -1   1.785840E+03  2.680684E-04  3.147876E+03 -5.035440E-04  1.016653E+00  4.886919E+03  7.059039E+00  8.055904E+03  1.520043E+04 -3.227630E+04
  Eu 3p1/2 M2  63  3  1   1.612911E+03  4.330626E-04  2.705164E+03 -1.581706E-03  1.343649E+00  3.697233E+03  5.083909E+00  6.684807E+03  7.332209E+03 -2.275947E+04
  Eu 3p3/2 M3  63  3 -2   1.478132E+03  1.064624E-03  2.406991E+03 -4.044425E-03  2.912811E+00  3.222901E+03  9.304949E+00  1.238528E+04  6.102418E+03 -3.810822E+04
  Eu 3d3/2 M4  63  3  2   1.175587E+03  2.490488E-03  1.698003E+03 -1.506939E-02  4.529123E+00  1.978791E+03 -2.058363E+00  1.025023E+04  2.689662E+03 -1.705313E+04
  Eu 3d5/2 M5  63  3 -3   1.145991E+03  5.268033E-03  1.489999E+03 -3.547743E-02  8.399545E+00  1.734608E+03 -1.670529E+01  1.669891E+04  2.371697E+03 -3.754823E+04
  Eu 4s1/2 N1  63  4 -1   3.659633E+02  8.607329E-04  7.242527E+02 -1.467494E-03  8.157517E-01  1.388888E+03  1.008508E+01  2.466243E+03  8.513749E+03 -7.077314E+03
  Eu 4p1/2 N2  63  4  1   2.982134E+02  1.016955E-03  6.726982E+02 -1.653642E-03  8.985965E-01  1.254654E+03  9.984466E+00  1.975534E+03  4.353941E+03 -3.785895E+03
  Eu 4p3/2 N3  63  4 -2   2.681358E+02  3.084692E-03  5.556389E+02 -6.432152E-03  2.210194E+00  9.979308E+02  1.786062E+01  3.806801E+03  3.372372E+03 -7.155183E+03
  Eu 4d3/2 N4  63  4  2   1.553610E+02  4.912778E-03  4.154438E+02 -1.460180E-02  2.639192E+00  7.162042E+02  1.635811E+01  2.719348E+03  1.557507E+03  1.180695E+03
  Eu 4d5/2 N5  63  4 -3   1.498610E+02  4.298197E-02  1.633390E+02 -3.743714E-01  8.722391E+00  2.834555E+02 -2.273649E+01  4.579408E+03  1.067738E+03 -3.701173E+03
  Eu 5s1/2 O1  63  5 -1   5.300634E+01  1.645264E-03  1.467397E+02  5.880571E-02  3.675624E-01  4.061136E+02  1.892567E+01  4.883553E+02  5.854054E+03 -4.178117E+02
  Eu 5p1/2 O2  63  5  1   3.384674E+01  6.726546E-02  3.194691E+01 -6.852063E-01  2.374419E+00  4.415998E+01 -3.363353E+00  3.949550E+02  1.469481E+03 -3.288778E+03
  Eu 5p3/2 O3  63  5 -2   2.947630E+01  1.893074E-01  2.688358E+01 -1.992179E+00  5.614064E+00  3.701566E+01 -1.668131E+01  7.500106E+02  1.107386E+03 -8.718180E+02
  Eu 4f5/2 N6  63  4  3   1.619944E+01  9.688829E-02  6.703389E+01 -9.227580E-01  1.071087E+01  1.688555E+02 -4.275538E+01  2.600255E+03  3.530348E+02 -3.577656E+03
  Eu 5d3/2 O4  63  5  2   5.222611E+00  1.616131E-01  6.959736E+00 -1.922892E+00  1.650571E+00  1.536511E+01 -7.384902E+00  7.306711E+01  2.819714E+02  1.358094E+02
  Eu 6s1/2 P1  63  6 -1   5.609254E+00  8.892606E-01  2.719285E+00 -1.121311E+01  2.496698E+00  3.067427E+00 -5.997320E+00  5.100908E+01  1.442400E+03 -2.803978E+01
  Gd 1s1/2 K1  64  1 -1   5.030427E+04  1.256181E-05  6.995660E+04  1.600182E-06  9.345254E-01  8.027839E+04  3.622640E+00  8.500228E+04  1.073111E+05 -4.689201E+05
  Gd 2s1/2 L1  64  2 -1   8.349888E+03  7.051406E-05  1.340680E+04 -1.140640E-04  1.068695E+00  1.775855E+04  4.827219E+00  2.506329E+04  3.402856E+04 -1.165252E+05
  Gd 2p1/2 L2  64  2  1   7.947035E+03  9.779869E-05  1.116557E+04 -2.225626E-04  1.167057E+00  1.296314E+04  5.059139E+00  1.735169E+04  1.783475E+04 -6.466845E+04
  Gd 2p3/2 L3  64  2 -2   7.242019E+03  2.087786E-04  1.006529E+04 -4.464501E-04  2.237070E+00  1.157698E+04  1.115938E+01  2.936019E+04  1.545947E+04 -7.897156E+04
  Gd 3s1/2 M1  64  3 -1   1.864500E+03  2.564541E-04  3.285243E+03 -4.734884E-04  1.014538E+00  5.093273E+03  7.019445E+00  8.358930E+03  1.575013E+04 -3.367685E+04
  Gd 3p1/2 M2  64  3  1   1.686831E+03  4.138593E-04  2.827563E+03 -1.495048E-03  1.341685E+00  3.861290E+03  5.057537E+00  6.965442E+03  7.643180E+03 -2.398672E+04
  Gd 3p3/2 M3  64  3 -2   1.541223E+03  1.024048E-03  2.506616E+03 -3.899856E-03  2.915858E+00  3.351224E+03  9.167168E+00  1.287235E+04  6.323187E+03 -4.001262E+04
  Gd 3d3/2 M4  64  3  2   1.231041E+03  2.368718E-03  1.776374E+03 -1.419954E-02  4.504776E+00  2.068321E+03 -1.854202E+00  1.064756E+04  2.805950E+03 -1.777025E+04
  Gd 3d5/2 M5  64  3 -3   1.199026E+03  4.872699E-03  1.570479E+03 -3.230052E-02  8.188589E+00  1.827820E+03 -1.484150E+01  1.713808E+04  2.492937E+03 -3.780418E+04
  Gd 4s1/2 N1  64  4 -1   3.812783E+02  8.258968E-04  7.556627E+02 -1.461403E-03  8.167766E-01  1.449001E+03  9.998999E+00  2.569819E+03  8.821382E+03 -7.426952E+03
  Gd 4p1/2 N2  64  4  1   3.111822E+02  9.765653E-04  7.029698E+02 -1.610488E-03  9.016360E-01  1.310536E+03  9.898655E+00  2.068395E+03  4.537029E+03 -4.026002E+03
  Gd 4p3/2 N3  64  4 -2   2.785647E+02  3.005655E-03  5.766427E+02 -7.264624E-03  2.233393E+00  1.033972E+03  1.737161E+01  3.979908E+03  3.483152E+03 -7.540864E+03
  Gd 4d3/2 N4  64  4  2   1.618710E+02  4.743661E-03  4.349095E+02 -1.438000E-02  2.662143E+00  7.465774E+02  1.604059E+01  2.854204E+03  1.618175E+03 -1.039498E+03
  Gd 4d5/2 N5  64  4 -3   1.558902E+02  3.685248E-02  1.745902E+02 -3.142079E-01  8.132982E+00  3.137844E+02 -1.680238E+01  4.708574E+03  1.153822E+03 -3.962107E+03
  Gd 5s1/2 O1  64  5 -1   5.458081E+01  1.572693E-03  1.520412E+02  5.687753E-02  3.649656E-01  4.229850E+02  1.889139E+01  5.046943E+02  6.063018E+03 -5.898023E+02
  Gd 5p1/2 O2  64  5  1   3.475539E+01  6.498192E-02  3.311802E+01 -6.595949E-01  2.376957E+00  4.571874E+01 -3.375238E+00  4.092567E+02  1.525809E+03 -3.233211E+02
  Gd 5p3/2 O3  64  5 -2   3.007300E+01  1.835306E-01  2.769012E+01 -1.926655E+00  5.607309E+00  3.815317E+01 -1.657309E+01  7.736144E+02  1.144681E+03 -1.197258E+03
  Gd 4f5/2 N6  64  4  3   1.668200E+01  9.147738E-02  7.098198E+01 -8.657717E-01  1.071111E+01  1.789450E+02 -4.249227E+01  2.754992E+03  3.736228E+02 -1.376869E+03
  Gd 4f7/2 N7  64  4 -4   1.583133E+01  1.651064E-02  6.253644E+01 -1.588037E-01  1.795088E+00  1.725617E+02 -7.213147E+00  4.507813E+02  3.671635E+02 -7.472766E+01
  Gd 5d3/2 O4  64  5  2   5.132123E+00  1.620043E-01  6.769714E+00 -1.927645E+00  1.641317E+00  1.546530E+01 -7.261312E+00  7.371155E+01  2.896070E+02  1.346590E+02
  Gd 6s1/2 P1  64  6 -1   5.689760E+00  8.666345E-01  2.787894E+00 -1.090610E+01  2.494752E+00  3.142923E+00 -5.962527E+00  5.231780E+01  1.523765E+03 -3.499285E+01
  Tb 1s1/2 K1  65  1 -1   5.206850E+04  1.205990E-05  7.236290E+04  2.222054E-06  9.278177E-01  8.299256E+04  3.599055E+00  8.719451E+04  1.107844E+05 -4.864733E+05
  Tb 2s1/2 L1  65  2 -1   8.681447E+03  6.751015E-05  1.393252E+04 -1.053889E-04  1.062879E+00  1.843699E+04  4.814941E+00  2.584499E+04  3.521492E+04 -1.212516E+05
  Tb 2p1/2 L2  65  2  1   8.269105E+03  9.356053E-05  1.161810E+04 -2.077881E-04  1.161687E+00  1.348725E+04  5.045075E+00  1.796809E+04  1.855073E+04 -6.811969E+04
  Tb 2p3/2 L3  65  2 -2   7.512876E+03  2.000408E-04  1.043830E+04 -4.152919E-04  2.222491E+00  1.200102E+04  1.116669E+01  3.022174E+04  1.600517E+04 -8.399055E+04
  Tb 3s1/2 M1  65  3 -1   1.945050E+03  2.454706E-04  3.426061E+03 -4.453808E-04  1.012239E+00  5.304872E+03  6.981427E+00  8.667012E+03  1.631314E+04 -3.521455E+04
  Tb 3p1/2 M2  65  3  1   1.762580E+03  3.957479E-04  2.953270E+03 -1.413761E-03  1.339585E+00  4.029977E+03  5.032788E+00  7.252908E+03  7.963458E+03 -2.500186E+04
  Tb 3p3/2 M3  65  3 -2   1.605462E+03  9.858214E-04  2.608117E+03 -3.766037E-03  2.918879E+00  3.481938E+03  9.027374E+00  1.336887E+04  6.547735E+03 -4.207250E+04
  Tb 3d3/2 M4  65  3  2   1.287587E+03  2.256303E-03  1.856286E+03 -1.340381E-02  4.482424E+00  2.159613E+03 -1.670225E+00  1.105375E+04  2.924508E+03 -2.094853E+04
  Tb 3d5/2 M5  65  3 -3   1.253007E+03  4.500640E-03  1.655131E+03 -2.933440E-02  7.970696E+00  1.925796E+03 -1.294061E+01  1.755923E+04  2.619924E+03 -3.768172E+04
  Tb 4s1/2 N1  65  4 -1   3.968956E+02  7.925621E-04  7.878189E+02 -1.449423E-03  8.173038E-01  1.510744E+03  9.918677E+00  2.674829E+03  9.137486E+03 -7.852492E+03
  Tb 4p1/2 N2  65  4  1   3.244134E+02  9.375125E-04  7.341324E+02 -1.556880E-03  9.039353E-01  1.368312E+03  9.820856E+00  2.163113E+03  4.726633E+03 -4.581568E+03
  Tb 4p3/2 N3  65  4 -2   2.890953E+02  2.928827E-03  5.979573E+02 -8.000072E-03  2.255327E+00  1.070632E+03  1.689990E+01  4.155876E+03  3.595936E+03 -8.233994E+03
  Tb 4d3/2 N4  65  4  2   1.684303E+02  4.585820E-03  4.543576E+02 -1.415766E-02  2.684044E+00  7.772642E+02  1.573798E+01  2.991533E+03  1.680012E+03 -6.199198E+03
  Tb 4d5/2 N5  65  4 -3   1.619397E+02  3.124533E-02  1.875848E+02 -2.596292E-01  7.551358E+00  3.498107E+02 -1.100885E+01  4.835279E+03  1.246202E+03 -6.442659E+03
  Tb 5s1/2 O1  65  5 -1   5.617168E+01  1.503886E-03  1.573537E+02  5.506507E-02  3.621716E-01  4.402286E+02  1.886153E+01  5.210263E+02  6.277968E+03 -5.532957E+02
  Tb 5p1/2 O2  65  5  1   3.566967E+01  6.283647E-02  3.430959E+01 -6.356316E-01  2.380089E+00  4.729110E+01 -3.399995E+00  4.236892E+02  1.582935E+03 -5.160074E+02
  Tb 5p3/2 O3  65  5 -2   3.066022E+01  1.781028E-01  2.849747E+01 -1.865190E+00  5.601104E+00  3.928627E+01 -1.646775E+01  7.971064E+02  1.182188E+03 -8.561159E+02
  Tb 4f5/2 N6  65  4  3   1.710739E+01  8.665728E-02  7.481137E+01 -8.152406E-01  1.071046E+01  1.891291E+02 -4.223703E+01  2.911707E+03  3.945690E+02 -1.332228E+03
  Tb 4f7/2 N7  65  4 -4   1.616167E+01  3.131011E-02  6.579193E+01 -2.993236E-01  3.589263E+00  1.822236E+02 -1.433632E+01  9.518994E+02  3.874749E+02 -7.550299E+02
  Tb 5d3/2 O4  65  5  2   5.034810E+00  1.628136E-01  6.553530E+00 -1.937821E+00  1.631675E+00  1.554066E+01 -7.134294E+00  7.421777E+01  2.969046E+02  1.451897E+02
  Tb 6s1/2 P1  65  6 -1   5.771005E+00  8.447932E-01  2.858035E+00 -1.061036E+01  2.493303E+00  3.220138E+00 -5.934563E+00  5.316641E+01  1.551353E+03 -3.854056E+01
  Dy 1s1/2 K1  66  1 -1   5.386940E+04  1.158339E-05  7.481774E+04  2.787627E-06  9.211693E-01  8.576080E+04  3.575236E+00  8.940689E+04  1.143254E+05 -5.072215E+05
  Dy 2s1/2 L1  66  2 -1   9.021053E+03  6.466834E-05  1.447099E+04 -9.732169E-05  1.057091E+00  1.913156E+04  4.802635E+00  2.663850E+04  3.642743E+04 -1.260715E+05
  Dy 2p1/2 L2  66  2  1   8.599114E+03  8.958052E-05  1.208201E+04 -1.941946E-04  1.156645E+00  1.402468E+04  5.028925E+00  1.860114E+04  1.928545E+04 -7.201327E+04
  Dy 2p3/2 L3  66  2 -2   7.788705E+03  1.918378E-04  1.081808E+04 -3.866292E-04  2.208521E+00  1.243256E+04  1.117067E+01  3.109602E+04  1.655977E+04 -8.677435E+04
  Dy 3s1/2 M1  66  3 -1   2.027542E+03  2.350688E-04  3.570422E+03 -4.191351E-04  1.009753E+00  5.521856E+03  6.944709E+00  8.979919E+03  1.688798E+04 -3.658839E+04
  Dy 3p1/2 M2  66  3  1   1.840214E+03  3.786396E-04  3.082389E+03 -1.337401E-03  1.337342E+00  4.203440E+03  5.008967E+00  7.547299E+03  8.293339E+03 -2.741346E+04
  Dy 3p3/2 M3  66  3 -2   1.670868E+03  9.497455E-04  2.711528E+03 -3.641651E-03  2.921853E+00  3.615074E+03  8.886145E+00  1.387484E+04  6.776084E+03 -4.406659E+04
  Dy 3d3/2 M4  66  3  2   1.345245E+03  2.152200E-03  1.937764E+03 -1.267337E-02  4.461798E+00  2.252696E+03 -1.499530E+00  1.146873E+04  3.045372E+03 -1.920942E+04
  Dy 3d5/2 M5  66  3 -3   1.307949E+03  4.150637E-03  1.744422E+03 -2.656651E-02  7.746799E+00  2.028951E+03 -1.100944E+01  1.796180E+04  2.752996E+03 -3.605425E+04
  Dy 4s1/2 N1  66  4 -1   4.128363E+02  7.606450E-04  8.207611E+02 -1.432485E-03  8.173676E-01  1.574187E+03  9.842817E+00  2.781303E+03  9.462259E+03 -8.251062E+03
  Dy 4p1/2 N2  66  4  1   3.379278E+02  8.997690E-04  7.662352E+02 -1.495261E-03  9.055424E-01  1.428073E+03  9.750952E+00  2.259724E+03  4.922751E+03 -5.086397E+03
  Dy 4p3/2 N3  66  4 -2   2.997400E+02  2.854190E-03  6.195965E+02 -8.649628E-03  2.276107E+00  1.107924E+03  1.644363E+01  4.334788E+03  3.710725E+03 -9.436145E+03
  Dy 4d3/2 N4  66  4  2   1.750492E+02  4.437559E-03  4.738518E+02 -1.393062E-02  2.704919E+00  8.083233E+02  1.547328E+01  3.131402E+03  1.743046E+03  2.876521E+02
  Dy 4d5/2 N5  66  4 -3   1.680188E+02  2.610499E-02  2.031573E+02 -2.100087E-01  6.976924E+00  3.935139E+02 -5.335175E+00  4.959511E+03  1.345454E+03 -8.861308E+03
  Dy 5s1/2 O1  66  5 -1   5.778315E+01  1.438843E-03  1.626609E+02  5.335213E-02  3.592330E-01  4.578287E+02  1.883527E+01  5.373822E+02  6.498959E+03 -4.594544E+02
  Dy 5p1/2 O2  66  5  1   3.659292E+01  6.081422E-02  3.552415E+01 -6.131335E-01  2.383819E+00  4.888077E+01 -3.432830E+00  4.382876E+02  1.640896E+03 -1.176437E+03
  Dy 5p3/2 O3  66  5 -2   3.124040E+01  1.729851E-01  2.930701E+01 -1.807334E+00  5.595423E+00  4.041737E+01 -1.637317E+01  8.205367E+02  1.219936E+03 -1.425638E+03
  Dy 4f5/2 N6  66  4  3   1.748160E+01  8.232876E-02  7.853455E+01 -7.700593E-01  1.070913E+01  1.994219E+02 -4.198610E+01  3.070598E+03  4.158912E+02 -1.601689E+03
  Dy 4f7/2 N7  66  4 -4   1.643422E+01  4.466944E-02  6.891230E+01 -4.245516E-01  5.382161E+00  1.919603E+02 -2.136699E+01  1.504208E+03  4.081181E+02 -8.732292E+02
  Dy 5d3/2 O4  66  5  2   4.932043E+00  1.640457E-01  6.312672E+00 -1.953483E+00  1.621655E+00  1.559229E+01 -7.004544E+00  7.459939E+01  3.040654E+02  1.273427E+02
  Dy 6s1/2 P1  66  6 -1   5.853723E+00  8.236295E-01  2.929965E+00 -1.032432E+01  2.492302E+00  3.299395E+00 -5.912035E+00  5.401797E+01  1.578231E+03 -4.161485E+01
  Ho 1s1/2 K1  67  1 -1   5.570757E+04  1.113062E-05  7.732203E+04  3.301625E-06  9.145793E-01  8.858422E+04  3.551221E+00  9.163997E+04  1.179359E+05 -5.264638E+05
  Ho 2s1/2 L1  67  2 -1   9.368877E+03  6.197667E-05  1.502250E+04 -8.981499E-05  1.051322E+00  1.984266E+04  4.790280E+00  2.744407E+04  3.766857E+04 -1.306002E+05
  Ho 2p1/2 L2  67  2  1   8.937221E+03  8.583760E-05  1.255754E+04 -1.816677E-04  1.151909E+00  1.457573E+04  5.010814E+00  1.925127E+04  2.003939E+04 -7.643899E+04
  Ho 2p3/2 L3  67  2 -2   8.069523E+03  1.841265E-04  1.120465E+04 -3.602187E-04  2.195120E+00  1.287163E+04  1.117105E+01  3.198296E+04  1.712327E+04 -9.100502E+04
  Ho 3s1/2 M1  67  3 -1   2.112034E+03  2.252025E-04  3.718443E+03 -3.945310E-04  1.007072E+00  5.744405E+03  6.909033E+00  9.297949E+03  1.747879E+04 -3.816001E+04
  Ho 3p1/2 M2  67  3  1   1.919785E+03  3.624551E-04  3.215024E+03 -1.265569E-03  1.334946E+00  4.381832E+03  4.987558E+00  7.848711E+03  8.633154E+03 -2.747909E+04
  Ho 3p3/2 M3  67  3 -2   1.737461E+03  9.156475E-04  2.816866E+03 -3.525647E-03  2.924761E+00  3.750655E+03  8.744549E+00  1.439024E+04  7.008256E+03 -4.516522E+04
  Ho 3d3/2 M4  67  3  2   1.404032E+03  2.055525E-03  2.020833E+03 -1.200079E-02  4.442671E+00  2.347594E+03 -1.345813E+00  1.189242E+04  3.168570E+03 -2.165982E+04
  Ho 3d5/2 M5  67  3 -3   1.363863E+03  3.821444E-03  1.838921E+03 -2.398429E-02  7.517659E+00  2.137773E+03 -9.057864E+00  1.834512E+04  2.892530E+03 -3.639840E+04
  Ho 4s1/2 N1  67  4 -1   4.291211E+02  7.300527E-04  8.545320E+02 -1.411275E-03  8.169850E-01  1.639412E+03  9.771333E+00  2.888960E+03  9.790595E+03 -8.748280E+03
  Ho 4p1/2 N2  67  4  1   3.517444E+02  8.633053E-04  7.993268E+02 -1.427540E-03  9.064984E-01  1.489911E+03  9.689099E+00  2.358314E+03  5.126152E+03 -5.120188E+03
  Ho 4p3/2 N3  67  4 -2   3.105088E+02  2.781717E-03  6.415726E+02 -9.223043E-03  2.295827E+00  1.145861E+03  1.600325E+01  4.516709E+03  3.827523E+03 -1.018467E+04
  Ho 4d3/2 N4  67  4  2   1.817363E+02  4.297628E-03  4.934414E+02 -1.369917E-02  2.724815E+00  8.398007E+02  1.521167E+01  3.273882E+03  1.807305E+03  9.513189E+02
  Ho 4d5/2 N5  67  4 -3   1.741347E+02  2.138348E-02  2.228015E+02 -1.648084E-01  6.409135E+00  4.478735E+02  2.294658E-01  5.081250E+03  1.452222E+03 -7.189746E+03
  Ho 5s1/2 O1  67  5 -1   5.941888E+01  1.377470E-03  1.679466E+02  5.172401E-02  3.561857E-01  4.757766E+02  1.881049E+01  5.537885E+02  6.726159E+03 -5.686996E+02
  Ho 5p1/2 O2  67  5  1   3.752770E+01  5.890225E-02  3.676389E+01 -5.919439E-01  2.388126E+00  5.049115E+01 -3.471988E+00  4.531446E+02  1.701017E+03 -1.854533E+03
  Ho 5p3/2 O3  67  5 -2   3.181518E+01  1.681451E-01  3.011982E+01 -1.752712E+00  5.590222E+00  4.154841E+01 -1.628124E+01  8.440002E+02  1.258410E+03 -1.337612E+03
  Ho 4f5/2 N6  67  4  3   1.780924E+01  7.841491E-02  8.216120E+01 -7.293723E-01  1.070727E+01  2.098348E+02 -4.173668E+01  3.231818E+03  4.376028E+02 -1.295837E+03
  Ho 4f7/2 N7  67  4 -4   1.665330E+01  5.680263E-02  7.190458E+01 -5.368356E-01  7.173532E+00  2.017807E+02 -2.830790E+01  2.108647E+03  4.291043E+02 -7.056118E+02
  Ho 5d3/2 O4  67  5  2   4.824488E+00  1.656952E-01  6.049561E+00 -1.974566E+00  1.611283E+00  1.562250E+01 -6.870610E+00  7.486021E+01  3.109938E+02  1.425939E+02
  Ho 6s1/2 P1  67  6 -1   5.937543E+00  8.030931E-01  3.003776E+00 -1.004734E+01  2.491734E+00  3.380924E+00 -5.895405E+00  5.487872E+01  1.604437E+03 -4.539910E+01
  Er 1s1/2 K1  68  1 -1   5.758350E+04  1.070008E-05  7.987646E+04  3.768305E-06  9.080449E-01  9.146367E+04  3.527005E+00  9.389371E+04  1.216173E+05 -5.462455E+05
  Er 2s1/2 L1  68  2 -1   9.725081E+03  5.942454E-05  1.558732E+04 -8.281742E-05  1.045564E+00  2.057064E+04  4.777804E+00  2.826161E+04  3.893830E+04 -1.356728E+05
  Er 2p1/2 L2  68  2  1   9.283587E+03  8.231290E-05  1.304493E+04 -1.701078E-04  1.147460E+00  1.514071E+04  4.991013E+00  1.991893E+04  2.081300E+04 -8.059228E+04
  Er 2p3/2 L3  68  2 -2   8.355350E+03  1.768678E-04  1.159801E+04 -3.358501E-04  2.182247E+00  1.331824E+04  1.116838E+01  3.288250E+04  1.769566E+04 -9.437906E+04
  Er 3s1/2 M1  68  3 -1   2.198579E+03  2.158318E-04  3.870225E+03 -3.713969E-04  1.004190E+00  5.972681E+03  6.874947E+00  9.620883E+03  1.808423E+04 -3.981438E+04
  Er 3p1/2 M2  68  3  1   2.001348E+03  3.471234E-04  3.351278E+03 -1.197901E-03  1.332389E+00  4.565306E+03  4.966972E+00  8.157226E+03  8.983246E+03 -2.895593E+04
  Er 3p3/2 M3  68  3 -2   1.805258E+03  8.833722E-04  2.924153E+03 -3.417113E-03  2.927590E+00  3.888704E+03  8.601697E+00  1.491507E+04  7.244272E+03 -4.698808E+04
  Er 3d3/2 M4  68  3  2   1.463966E+03  1.965521E-03  2.105513E+03 -1.137974E-02  4.424862E+00  2.444331E+03 -1.203685E+00  1.232480E+04  3.294129E+03 -2.288445E+04
  Er 3d5/2 M5  68  3 -3   1.420760E+03  3.511832E-03  1.939329E+03 -2.157554E-02  7.283922E+00  2.252836E+03 -7.089315E+00  1.870848E+04  3.038952E+03 -3.752768E+04
  Er 4s1/2 N1  68  4 -1   4.457696E+02  7.007115E-04  8.891707E+02 -1.386413E-03  8.161778E-01  1.706496E+03  9.705005E+00  2.998405E+03  1.013377E+04 -8.781634E+03
  Er 4p1/2 N2  68  4  1   3.658817E+02  8.280908E-04  8.334553E+02 -1.355355E-03  9.068399E-01  1.553919E+03  9.633663E+00  2.458910E+03  5.336883E+03 -5.276676E+03
  Er 4p3/2 N3  68  4 -2   3.214107E+02  2.711373E-03  6.638959E+02 -9.728703E-03  2.314571E+00  1.184455E+03  1.557638E+01  4.701697E+03  3.946337E+03 -1.129655E+04
  Er 4d3/2 N4  68  4  2   1.884996E+02  4.165057E-03  5.131660E+02 -1.346287E-02  2.743783E+00  8.717324E+02  1.495710E+01  3.419037E+03  1.872810E+03  2.755922E+02
  Er 4d5/2 N5  68  4 -3   1.802940E+02  1.703912E-02  2.494782E+02 -1.235636E-01  5.847488E+00  5.175623E+02  5.702266E+00  5.200446E+03  1.567222E+03 -8.134083E+02
  Er 5s1/2 O1  68  5 -1   6.108238E+01  1.319699E-03  1.731895E+02  5.016971E-02  3.530660E-01  4.940589E+02  1.878808E+01  5.707941E+02  6.988765E+03 -5.365912E+02
  Er 5p1/2 O2  68  5  1   3.847671E+01  5.709006E-02  3.803099E+01 -5.719346E-01  2.393015E+00  5.212530E+01 -3.515195E+00  4.681754E+02  1.760914E+03 -8.723119E+02
  Er 5p3/2 O3  68  5 -2   3.238628E+01  1.635555E-01  3.093688E+01 -1.701005E+00  5.585476E+00  4.268114E+01 -1.619406E+01  8.674333E+02  1.296764E+03 -1.087096E+03
  Er 4f5/2 N6  68  4  3   1.809468E+01  7.485482E-02  8.569921E+01 -6.925059E-01  1.070501E+01  2.203776E+02 -4.149446E+01  3.395498E+03  4.597154E+02 -1.805775E+03
  Er 4f7/2 N7  68  4 -4   1.682296E+01  6.788155E-02  7.477419E+01 -6.380497E-01  8.963202E+00  2.116920E+02 -3.516656E+01  2.766220E+03  4.504427E+02 -1.608492E+03
  Er 5d3/2 O4  68  5  2   4.713153E+00  1.677781E-01  5.765515E+00 -2.001288E+00  1.600558E+00  1.563244E+01 -6.734323E+00  7.500317E+01  3.176843E+02  1.347564E+02
  Er 6s1/2 P1  68  6 -1   6.022959E+00  7.831120E-01  3.079693E+00 -9.778343E+00  2.491566E+00  3.464964E+00 -5.883707E+00  5.575006E+01  1.629921E+03 -4.806555E+01
  Tm 1s1/2 K1  69  1 -1   5.949777E+04  1.029036E-05  8.248186E+04  4.191643E-06  9.015645E-01  9.440020E+04  3.502598E+00  9.616839E+04  1.253710E+05 -5.690623E+05
  Tm 2s1/2 L1  69  2 -1   1.008984E+04  5.700212E-05  1.616574E+04 -7.628912E-05  1.039809E+00  2.131592E+04  4.765328E+00  2.909114E+04  4.023751E+04 -1.409565E+05
  Tm 2p1/2 L2  69  2  1   9.638381E+03  7.898950E-05  1.354444E+04 -1.594254E-04  1.143280E+00  1.571991E+04  4.969557E+00  2.060458E+04  2.160686E+04 -8.499355E+04
  Tm 2p3/2 L3  69  2 -2   8.646202E+03  1.700266E-04  1.199818E+04 -3.133354E-04  2.169867E+00  1.377239E+04  1.116273E+01  3.379454E+04  1.827691E+04 -9.822024E+04
  Tm 3s1/2 M1  69  3 -1   2.287235E+03  2.069205E-04  4.025879E+03 -3.495328E-04  1.001102E+00  6.206861E+03  6.842484E+00  9.948667E+03  1.870485E+04 -4.152804E+04
  Tm 3p1/2 M2  69  3  1   2.084957E+03  3.325809E-04  3.491257E+03 -1.134070E-03  1.329663E+00  4.754025E+03  4.947698E+00  8.472918E+03  9.343901E+03 -3.062263E+04
  Tm 3p3/2 M3  69  3 -2   1.874274E+03  8.527820E-04  3.033408E+03 -3.315256E-03  2.930329E+00  4.029243E+03  8.458119E+00  1.544931E+04  7.484150E+03 -4.946905E+04
  Tm 3d3/2 M4  69  3  2   1.525060E+03  1.881537E-03  2.191828E+03 -1.080483E-02  4.408220E+00  2.542931E+03 -1.072475E+00  1.276585E+04  3.422075E+03 -2.383837E+04
  Tm 3d5/2 M5  69  3 -3   1.478648E+03  3.220611E-03  2.046519E+03 -1.932857E-02  7.046137E+00  2.374816E+03 -5.106834E+00  1.905115E+04  3.192744E+03 -3.685719E+04
  Tm 4s1/2 N1  69  4 -1   4.628009E+02  6.725515E-04  9.247164E+02 -1.358498E-03  8.149624E-01  1.775516E+03  9.642133E+00  3.109352E+03  1.048673E+04 -9.461290E+03
  Tm 4p1/2 N2  69  4  1   3.803576E+02  7.940940E-04  8.686698E+02 -1.280002E-03  9.066002E-01  1.620196E+03  9.583190E+00  2.561557E+03  5.555244E+03 -6.202487E+03
  Tm 4p3/2 N3  69  4 -2   3.324541E+02  2.643116E-03  6.865758E+02 -1.017386E-02  2.332412E+00  1.223715E+03  1.516321E+01  4.889803E+03  4.067154E+03 -1.220743E+04
  Tm 4d3/2 N4  69  4  2   1.953458E+02  4.039086E-03  5.330583E+02 -1.322258E-02  2.761880E+00  9.041498E+02  1.470674E+01  3.566938E+03  1.939584E+03 -4.106379E+03
  Tm 4d5/2 N5  69  4 -3   1.865022E+02  1.303549E-02  2.899700E+02 -8.587075E-02  5.291536E+00  6.102834E+02  1.105148E+01  5.317058E+03  1.691255E+03 -1.098221E+03
  Tm 5s1/2 O1  69  5 -1   6.277700E+01  1.265440E-03  1.783664E+02  4.868044E-02  3.499021E-01  5.126349E+02  1.876767E+01  5.874105E+02  7.230963E+03 -4.726812E+02
  Tm 5p1/2 O2  69  5  1   3.944240E+01  5.536862E-02  3.932752E+01 -5.529970E-01  2.398485E+00  5.378618E+01 -3.565887E+00  4.834641E+02  1.821765E+03 -6.151582E+02
  Tm 5p3/2 O3  69  5 -2   3.295517E+01  1.591930E-01  3.175903E+01 -1.651944E+00  5.581157E+00  4.381708E+01 -1.611360E+01  8.909182E+02  1.335436E+03 -1.114918E+03
  Tm 4f5/2 N6  69  4  3   1.834174E+01  7.159959E-02  8.915497E+01 -6.589201E-01  1.070243E+01  2.310586E+02 -4.125691E+01  3.561751E+03  4.822392E+02 -2.430526E+03
  Tm 4f7/2 N7  69  4 -4   1.694670E+01  7.804645E-02  7.752500E+01 -7.297125E-01  1.075105E+01  2.217001E+02 -4.193866E+01  3.477983E+03  4.721410E+02 -1.786777E+03
  Tm 5d3/2 O4  69  5  2   4.598928E+00  1.703155E-01  5.461826E+00 -2.033931E+00  1.589472E+00  1.562338E+01 -6.594617E+00  7.503079E+01  3.241305E+02  1.373848E+02
  Tm 6s1/2 P1  69  6 -1   6.110384E+00  7.636249E-01  3.157946E+00 -9.516492E+00  2.491775E+00  3.551777E+00 -5.876907E+00  5.663381E+01  1.654605E+03 -5.104162E+01
  Yb 1s1/2 K1  70  1 -1   6.144303E+04  9.903447E-06  8.512985E+04  4.565071E-06  8.953360E-01  9.738461E+04  3.477349E+00  9.847610E+04  1.291859E+05 -5.905678E+05
  Yb 2s1/2 L1  70  2 -1   1.045493E+04  5.477869E-05  1.674736E+04 -7.055589E-05  1.034896E+00  2.206642E+04  4.748869E+00  2.994259E+04  4.155101E+04 -1.466007E+05
  Yb 2p1/2 L2  70  2  1   9.993539E+03  7.603670E-05  1.404506E+04 -1.505225E-04  1.141227E+00  1.630116E+04  4.936523E+00  2.132819E+04  2.240624E+04 -8.980145E+04
  Yb 2p3/2 L3  70  2 -2   8.933788E+03  1.637669E-04  1.240067E+04 -2.936152E-04  2.159758E+00  1.422913E+04  1.114415E+01  3.473656E+04  1.886112E+04 -1.024174E+05
  Yb 3s1/2 M1  70  3 -1   2.368786E+03  1.995555E-04  4.172619E+03 -3.373054E-04  1.000555E+00  6.430596E+03  6.790495E+00  1.028912E+04  1.931672E+04 -4.356473E+04
  Yb 3p1/2 M2  70  3  1   2.161451E+03  3.210369E-04  3.622044E+03 -1.085357E-03  1.331779E+00  4.933564E+03  4.903922E+00  8.808010E+03  9.698737E+03 -3.231195E+04
  Yb 3p3/2 M3  70  3 -2   1.935263E+03  8.275616E-04  3.137776E+03 -3.268775E-03  2.940537E+00  4.164609E+03  8.217516E+00  1.600962E+04  7.718936E+03 -5.211899E+04
  Yb 3d3/2 M4  70  3  2   1.578177E+03  1.838466E-03  2.264888E+03 -1.055372E-02  4.450425E+00  2.627088E+03 -1.412345E+00  1.331184E+04  3.533623E+03 -2.582685E+04
  Yb 3d5/2 M5  70  3 -3   1.528362E+03  2.859874E-03  2.186274E+03 -1.651265E-02  6.676271E+00  2.530227E+03 -2.049289E+00  1.918529E+04  3.382505E+03 -3.374959E+04
  Yb 4s1/2 N1  70  4 -1   4.713907E+02  6.543437E-04  9.495261E+02 -1.415518E-03  8.159062E-01  1.831517E+03  9.551110E+00  3.215865E+03  1.082879E+04 -1.008499E+04
  Yb 4p1/2 N2  70  4  1   3.864047E+02  7.693308E-04  8.935228E+02 -1.176394E-03  9.065212E-01  1.678045E+03  9.564325E+00  2.659314E+03  5.775322E+03 -6.446712E+03
  Yb 4p3/2 N3  70  4 -2   3.350344E+02  2.605617E-03  7.004508E+02 -1.116857E-02  2.351044E+00  1.254385E+03  1.462000E+01  5.063489E+03  4.183925E+03 -1.290135E+04
  Yb 4d3/2 N4  70  4  2   1.938369E+02  4.120434E-03  5.216869E+02 -1.418381E-02  2.802450E+00  9.137554E+02  1.435504E+01  3.699250E+03  1.998216E+03 -8.795455E+03
  Yb 4d5/2 N5  70  4 -3   1.843843E+02  6.426589E-03  5.031057E+02 -2.244062E-02  4.206014E+00  8.765195E+02  2.156483E+01  5.301582E+03  1.897999E+03 -3.340343E+02
  Yb 5s1/2 O1  70  5 -1   5.998500E+01  1.194001E-03  1.770864E+02  5.175181E-02  3.330614E-01  5.261204E+02  1.904980E+01  5.797478E+02  7.501330E+03 -4.665035E+02
  Yb 5p1/2 O2  70  5  1   3.650082E+01  6.944100E-02  3.770013E+01 -7.160821E-01  2.838727E+00  4.901539E+01 -8.730124E+00  4.869108E+02  1.631003E+03 -5.819834E+02
  Yb 5p3/2 O3  70  5 -2   3.001732E+01  1.680499E-01  3.067310E+01 -1.755598E+00  5.667546E+00  4.174536E+01 -1.727620E+01  8.603830E+02  1.324020E+03 -1.967057E+03
  Yb 4f5/2 N6  70  4  3   1.104087E+01  8.371684E-02  6.130515E+01 -7.804577E-01  1.067315E+01  2.242397E+02 -4.102861E+01  3.578635E+03  4.968074E+02  2.050858E+03
  Yb 4f7/2 N7  70  4 -4   9.589879E+00  1.181522E-01  5.559795E+01 -1.105098E+00  1.421956E+01  2.164502E+02 -5.476901E+01  4.636453E+03  4.857324E+02  4.635892E+03
  Yb 6s1/2 P1  70  6 -1   5.618227E+00  8.515628E-01  2.802033E+00 -1.069458E+01  2.460063E+00  3.119154E+00 -5.517858E+00  4.786756E+01  1.552746E+03 -5.273496E+01
  Lu 1s1/2 K1  71  1 -1   6.344338E+04  9.528380E-06  8.784854E+04  4.922119E-06  8.887576E-01  1.004481E+05  3.453175E+00  1.007804E+05  1.330999E+05 -6.127139E+05
  Lu 2s1/2 L1  71  2 -1   1.084570E+04  5.251163E-05  1.736458E+04 -6.448164E-05  1.028274E+00  2.285995E+04  4.740625E+00  3.078597E+04  4.292773E+04 -1.522155E+05
  Lu 2p1/2 L2  71  2  1   1.037395E+04  7.288710E-05  1.458088E+04 -1.403878E-04  1.135671E+00  1.692233E+04  4.922037E+00  2.203195E+04  2.325731E+04 -9.452000E+04
  Lu 2p3/2 L3  71  2 -2   9.243050E+03  1.574727E-04  1.281904E+04 -2.732141E-04  2.146460E+00  1.470338E+04  1.114370E+01  3.565592E+04  1.946597E+04 -1.069927E+05
  Lu 3s1/2 M1  71  3 -1   2.471093E+03  1.903515E-04  4.349220E+03 -3.093499E-04  9.942954E-01  6.693618E+03  6.781786E+00  1.061852E+04  1.999367E+04 -4.495992E+04
  Lu 3p1/2 M2  71  3  1   2.258534E+03  3.056424E-04  3.782839E+03 -1.016827E-03  1.323688E+00  5.147870E+03  4.913394E+00  9.126308E+03  1.009880E+04 -3.396492E+04
  Lu 3p3/2 M3  71  3 -2   2.016023E+03  7.961778E-04  3.257900E+03 -3.129056E-03  2.935525E+00  4.317871E+03  8.170467E+00  1.654610E+04  7.975531E+03 -5.430227E+04
  Lu 3d3/2 M4  71  3  2   1.650784E+03  1.729426E-03  2.369434E+03 -9.775307E-03  4.377953E+00  2.745804E+03 -8.388826E-01  1.367404E+04  3.685231E+03 -2.633414E+04
  Lu 3d5/2 M5  71  3 -3   1.597425E+03  2.688850E-03  2.285931E+03 -1.527637E-02  6.560316E+00  2.642920E+03 -1.117513E+00  1.967161E+04  3.524674E+03 -3.459369E+04
  Lu 4s1/2 N1  71  4 -1   4.980839E+02  6.195476E-04  9.986785E+02 -1.295642E-03  8.113830E-01  1.919663E+03  9.528347E+00  3.335778E+03  1.122331E+04 -1.039804E+04
  Lu 4p1/2 N2  71  4  1   4.103949E+02  7.296207E-04  9.425624E+02 -1.123662E-03  9.044961E-01  1.759981E+03  9.501370E+00  2.773192E+03  6.016127E+03 -6.698207E+03
  Lu 4p3/2 N3  71  4 -2   3.549936E+02  2.512662E-03  7.330423E+02 -1.090807E-02  2.365640E+00  1.304279E+03  1.437409E+01  5.275594E+03  4.314910E+03 -1.268291E+04
  Lu 4d3/2 N4  71  4  2   2.093121E+02  3.804585E-03  5.734478E+02 -1.273244E-02  2.795672E+00  9.705338E+02  1.426360E+01  3.871191E+03  2.077004E+03 -2.456942E+03
  Lu 4d5/2 N5  71  4 -3   1.990843E+02  5.926299E-03  5.544939E+02 -1.977338E-02  4.195101E+00  9.308420E+02  2.146752E+01  5.542203E+03  1.970095E+03 -5.511892E+03
  Lu 5s1/2 O1  71  5 -1   6.627149E+01  1.167133E-03  1.884142E+02  4.586403E-02  3.435537E-01  5.505375E+02  1.872644E+01  6.210069E+02  7.735659E+03 -1.412108E+03
  Lu 5p1/2 O2  71  5  1   4.143280E+01  5.216696E-02  4.201680E+01 -5.179632E-01  2.411134E+00  5.719916E+01 -3.688338E+00  5.149167E+02  1.946442E+03 -6.552617E+02
  Lu 5p3/2 O3  71  5 -2   3.409116E+01  1.510711E-01  3.342138E+01 -1.560845E+00  5.573669E+00  4.610365E+01 -1.596868E+01  9.381440E+02  1.413803E+03 -1.443038E+03
  Lu 4f5/2 N6  71  4  3   1.873364E+01  6.585095E-02  9.584057E+01 -5.999086E-01  1.069659E+01  2.528642E+02 -4.079203E+01  3.902356E+03  5.285551E+02 -2.780533E+03
  Lu 4f7/2 N7  71  4 -4   1.706802E+01  9.607903E-02  8.268041E+01 -8.891631E-01  1.432099E+01  2.420253E+02 -5.524732E+01  5.068477E+03  5.166422E+02 -3.957416E+03
  Lu 5d3/2 O4  71  5  2   4.364349E+00  1.768466E-01  4.800956E+00 -2.118284E+00  1.566234E+00  1.555576E+01 -6.305721E+00  7.474333E+01  3.360002E+02  1.327127E+02
  Lu 6s1/2 P1  71  6 -1   6.291456E+00  7.259823E-01  3.322133E+00 -9.012157E+00  2.493277E+00  3.734706E+00 -5.876767E+00  5.845193E+01  1.701479E+03 -5.723300E+01
  Hf 1s1/2 K1  72  1 -1   6.548421E+04  9.170676E-06  9.062156E+04  5.244920E-06  8.822217E-01  1.035725E+05  3.428814E+00  1.031047E+05  1.370918E+05 -6.381576E+05
  Hf 2s1/2 L1  72  2 -1   1.124615E+04  5.035292E-05  1.799754E+04 -5.880460E-05  1.021601E+00  2.367344E+04  4.732395E+00  3.163992E+04  4.433738E+04 -1.582396E+05
  Hf 2p1/2 L2  72  2  1   1.076390E+04  6.985232E-05  1.513484E+04 -1.306730E-04  1.129717E+00  1.756452E+04  4.909537E+00  2.274699E+04  2.413724E+04 -9.990837E+04
  Hf 2p3/2 L3  72  2 -2   9.557979E+03  1.514856E-04  1.324561E+04 -2.540860E-04  2.133210E+00  1.518668E+04  1.114299E+01  3.658283E+04  2.008139E+04 -1.112929E+05
  Hf 3s1/2 M1  72  3 -1   2.576446E+03  1.815779E-04  4.531590E+03 -2.828638E-04  9.877483E-01  6.965020E+03  6.775169E+00  1.095149E+04  2.068783E+04 -4.645460E+04
  Hf 3p1/2 M2  72  3  1   2.358589E+03  2.904912E-04  3.952944E+03 -9.472506E-04  1.314063E+00  5.373810E+03  4.935963E+00  9.447819E+03  1.051747E+04 -3.569721E+04
  Hf 3p3/2 M3  72  3 -2   2.098813E+03  7.658656E-04  3.381700E+03 -2.991553E-03  2.929265E+00  4.475533E+03  8.135919E+00  1.708833E+04  8.238172E+03 -5.698129E+04
  Hf 3d3/2 M4  72  3  2   1.725340E+03  1.629825E-03  2.476073E+03 -9.074613E-03  4.309865E+00  2.866862E+03 -3.098039E-01  1.404245E+04  3.839751E+03 -2.681162E+04
  Hf 3d5/2 M5  72  3 -3   1.668252E+03  2.533366E-03  2.387249E+03 -1.416730E-02  6.452275E+00  2.757446E+03 -2.603607E-01  2.016652E+04  3.669046E+03 -3.462278E+04
  Hf 4s1/2 N1  72  4 -1   5.257938E+02  5.868070E-04  1.050059E+03 -1.180065E-03  8.069013E-01  2.011340E+03  9.507536E+00  3.459139E+03  1.162955E+04 -1.101936E+04
  Hf 4p1/2 N2  72  4  1   4.353476E+02  6.920800E-04  9.940957E+02 -1.062603E-03  9.024486E-01  1.845543E+03  9.443564E+00  2.891291E+03  6.265808E+03 -6.972730E+03
  Hf 4p3/2 N3  72  4 -2   3.756255E+02  2.426136E-03  7.665438E+02 -1.064078E-02  2.381646E+00  1.355264E+03  1.412846E+01  5.496443E+03  4.447764E+03 -1.385396E+04
  Hf 4d3/2 N4  72  4  2   2.253792E+02  3.588639E-03  6.187145E+02 -1.219231E-02  2.808077E+00  1.020867E+03  1.397670E+01  4.055524E+03  2.152961E+03  2.012403E+02
  Hf 4d5/2 N5  72  4 -3   2.143172E+02  5.600000E-03  5.980096E+02 -1.862926E-02  4.216886E+00  9.776986E+02  2.109200E+01  5.801225E+03  2.038659E+03  5.200127E+02
  Hf 5s1/2 O1  72  5 -1   7.237909E+01  1.140524E-03  1.998324E+02  4.045549E-02  3.538512E-01  5.763346E+02  1.839643E+01  6.651734E+02  8.011246E+03 -1.118129E+03
  Hf 5p1/2 O2  72  5  1   4.614870E+01  3.596639E-02  4.723588E+01 -3.352257E-01  1.916433E+00  6.947160E+01  2.007691E+00  5.393925E+02  2.388063E+03 -1.581701E+03
  Hf 5p3/2 O3  72  5 -2   3.787016E+01  1.365604E-01  3.617428E+01 -1.396521E+00  5.478931E+00  5.065600E+01 -1.471426E+01  1.018225E+03  1.507005E+03 -2.686395E+03
  Hf 4f5/2 N6  72  4  3   2.688757E+01  5.388907E-02  1.331822E+02 -4.791016E-01  1.067913E+01  2.832536E+02 -4.014567E+01  4.227024E+03  5.615309E+02 -3.468929E+03
  Hf 4f7/2 N7  72  4 -4   2.499134E+01  8.149063E-02  1.087816E+02 -7.441810E-01  1.438498E+01  2.680899E+02 -5.534572E+01  5.499782E+03  5.483200E+02 -4.313152E+03
  Hf 5d3/2 O4  72  5  2   5.589897E+00  2.623832E-01  7.847327E+00 -3.062108E+00  3.234544E+00  1.945069E+01 -1.360747E+01  1.863708E+02  3.813976E+02  2.721881E+02
  Hf 6s1/2 P1  72  6 -1   6.799992E+00  6.498390E-01  3.725409E+00 -8.001532E+00  2.507626E+00  4.217614E+00 -5.993337E+00  6.700463E+01  1.845749E+03 -6.372027E+01
  Ta 1s1/2 K1  73  1 -1   6.756640E+04  8.829326E-06  9.345003E+04  5.536009E-06  8.757302E-01  1.067595E+05  3.404248E+00  1.054499E+05  1.411638E+05 -6.617670E+05
  Ta 2s1/2 L1  73  2 -1   1.165659E+04  4.829636E-05  1.864657E+04 -5.350983E-05  1.014884E+00  2.450736E+04  4.723993E+00  3.250490E+04  4.578316E+04 -1.641898E+05
  Ta 2p1/2 L2  73  2  1   1.116368E+04  6.693748E-05  1.570695E+04 -1.214208E-04  1.123481E+00  1.822777E+04  4.898349E+00  2.347454E+04  2.504622E+04 -1.051389E+05
  Ta 2p3/2 L3  73  2 -2   9.878687E+03  1.457936E-04  1.368025E+04 -2.361798E-04  2.120078E+00  1.567889E+04  1.114164E+01  3.751785E+04  2.070715E+04 -1.152984E+05
  Ta 3s1/2 M1  73  3 -1   2.684980E+03  1.732235E-04  4.719741E+03 -2.579178E-04  9.809574E-01  7.244868E+03  6.769682E+00  1.128853E+04  2.140424E+04 -4.846966E+04
  Ta 3p1/2 M2  73  3  1   2.461747E+03  2.757257E-04  4.132251E+03 -8.781182E-04  1.303220E+00  5.611271E+03  4.969449E+00  9.773032E+03  1.095477E+04 -3.646748E+04
  Ta 3p3/2 M3  73  3 -2   2.183717E+03  7.367048E-04  3.509037E+03 -2.857640E-03  2.922046E+00  4.637442E+03  8.111566E+00  1.763672E+04  8.506671E+03 -5.944320E+04
  Ta 3d3/2 M4  73  3  2   1.801932E+03  1.538528E-03  2.584880E+03 -8.441285E-03  4.245679E+00  2.990337E+03  1.798360E-01  1.441701E+04  3.997264E+03 -2.786909E+04
  Ta 3d5/2 M5  73  3 -3   1.740924E+03  2.391185E-03  2.490385E+03 -1.316587E-02  6.350773E+00  2.873972E+03  5.342734E-01  2.066901E+04  3.815802E+03 -3.502183E+04
  Ta 4s1/2 N1  73  4 -1   5.546123E+02  5.559918E-04  1.103628E+03 -1.070258E-03  8.024001E-01  2.106568E+03  9.488155E+00  3.585345E+03  1.204118E+04 -1.209040E+04
  Ta 4p1/2 N2  73  4  1   4.613563E+02  6.561419E-04  1.048656E+03 -9.917520E-04  9.000807E-01  1.935403E+03  9.393120E+00  3.013278E+03  6.524937E+03 -7.220927E+03
  Ta 4p3/2 N3  73  4 -2   3.970117E+02  2.344204E-03  8.011471E+02 -1.036346E-02  2.398248E+00  1.407626E+03  1.388908E+01  5.725352E+03  4.582879E+03 -1.535452E+04
  Ta 4d3/2 N4  73  4  2   2.421296E+02  3.430906E-03  6.592865E+02 -1.212543E-02  2.832200E+00  1.067227E+03  1.356450E+01  4.250434E+03  2.227527E+03 -1.212490E+02
  Ta 4d5/2 N5  73  4 -3   2.301736E+02  5.370294E-03  6.360864E+02 -1.824824E-02  4.257934E+00  1.020115E+03  2.052109E+01  6.075531E+03  2.105378E+03 -3.131267E+03
  Ta 5s1/2 O1  73  5 -1   7.851612E+01  1.113107E-03  2.115834E+02  3.555369E-02  3.637508E-01  6.034516E+02  1.806483E+01  7.106883E+02  8.263984E+03 -1.022876E+03
  Ta 5p1/2 O2  73  5  1   5.086145E+01  2.146996E-02  5.494010E+01 -1.742682E-01  1.391744E+00  9.213456E+01  7.944405E+00  5.610647E+02  2.984802E+03 -3.265911E+02
  Ta 5p3/2 O3  73  5 -2   4.156339E+01  1.239232E-01  3.897326E+01 -1.254972E+00  5.384219E+00  5.545374E+01 -1.349349E+01  1.100757E+03  1.602495E+03 -1.467589E+03
  Ta 4f5/2 N6  73  4  3   3.562303E+01  4.527532E-02  1.733688E+02 -3.931009E-01  1.063781E+01  3.149903E+02 -3.928530E+01  4.553525E+03  5.956586E+02 -3.174822E+03
  Ta 4f7/2 N7  73  4 -4   3.347906E+01  7.080784E-02  1.348160E+02 -6.382023E-01  1.442538E+01  2.946661E+02 -5.524401E+01  5.933344E+03  5.807250E+02 -6.061722E+03
  Ta 5d3/2 O4  73  5  2   6.785744E+00  3.185090E-01  1.071179E+01 -3.647850E+00  4.948485E+00  2.314372E+01 -2.126334E+01  3.320915E+02  4.240989E+02  5.014372E+02
  Ta 6s1/2 P1  73  6 -1   7.228539E+00  5.943819E-01  4.076747E+00 -7.270431E+00  2.514196E+00  4.642341E+00 -6.011399E+00  7.467079E+01  1.990007E+03 -7.198274E+01
  W  1s1/2 K1  74  1 -1   6.969050E+04  8.503404E-06  9.633477E+04  5.797898E-06  8.692826E-01  1.100099E+05  3.379480E+00  1.078160E+05  1.453171E+05 -6.862536E+05
  W  2s1/2 L1  74  2 -1   1.207720E+04  4.633662E-05  1.931188E+04 -4.855956E-05  1.008130E+00  2.536203E+04  4.715759E+00  3.338087E+04  4.726484E+04 -1.697656E+05
  W  2p1/2 L2  74  2  1   1.157346E+04  6.414131E-05  1.629760E+04 -1.126321E-04  1.117017E+00  1.891253E+04  4.888179E+00  2.421525E+04  2.598494E+04 -1.104294E+05
  W  2p3/2 L3  74  2 -2   1.020517E+04  1.403816E-04  1.412292E+04 -2.194237E-04  2.107091E+00  1.617993E+04  1.113934E+01  3.846112E+04  2.134317E+04 -1.202695E+05
  W  3s1/2 M1  74  3 -1   2.796712E+03  1.652763E-04  4.913670E+03 -2.344377E-04  9.739627E-01  7.533196E+03  6.765732E+00  1.162948E+04  2.214096E+04 -5.044438E+04
  W  3p1/2 M2  74  3  1   2.568028E+03  2.614112E-04  4.321005E+03 -8.102275E-04  1.291331E+00  5.860518E+03  5.010896E+00  1.010213E+04  1.141119E+04 -3.902923E+04
  W  3p3/2 M3  74  3 -2   2.270706E+03  7.087156E-04  3.639833E+03 -2.727966E-03  2.914047E+00  4.803514E+03  8.095566E+00  1.819145E+04  8.780933E+03 -6.191493E+04
  W  3d3/2 M4  74  3  2   1.880533E+03  1.454611E-03  2.695894E+03 -7.867056E-03  4.185047E+00  3.116273E+03  6.344304E-01  1.479778E+04  4.157817E+03 -2.836810E+04
  W  3d5/2 M5  74  3 -3   1.815407E+03  2.260690E-03  2.595398E+03 -1.225796E-02  6.255015E+00  2.992558E+03  1.273996E+00  2.117867E+04  3.965010E+03 -3.599714E+04
  W  4s1/2 N1  74  4 -1   5.845194E+02  5.270115E-04  1.159327E+03 -9.668667E-04  7.978600E-01  2.205318E+03  9.472161E+00  3.715007E+03  1.247239E+04 -1.210358E+04
  W  4p1/2 N2  74  4  1   4.884033E+02  6.215577E-04  1.106611E+03 -9.120185E-04  8.972374E-01  2.030039E+03  9.350052E+00  3.139027E+03  6.795048E+03 -7.799807E+03
  W  4p3/2 N3  74  4 -2   4.191207E+02  2.266075E-03  8.369052E+02 -1.007767E-02  2.415040E+00  1.461468E+03  1.365949E+01  5.961894E+03  4.720442E+03 -1.602376E+04
  W  4d3/2 N4  74  4  2   2.595383E+02  3.308880E-03  6.966020E+02 -1.230484E-02  2.863728E+00  1.111188E+03  1.308028E+01  4.454815E+03  2.301581E+03 -1.013370E+03
  W  4d5/2 N5  74  4 -3   2.466269E+02  5.197793E-03  6.705056E+02 -1.825560E-02  4.310903E+00  1.059885E+03  1.986070E+01  6.363274E+03  2.171217E+03 -4.657437E+03
  W  5s1/2 O1  74  5 -1   8.472919E+01  1.084675E-03  2.237350E+02  3.113926E-02  3.731263E-01  6.318629E+02  1.773572E+01  7.584503E+02  8.557840E+03 -1.140486E+03
  W  5p1/2 O2  74  5  1   5.562214E+01  8.654141E-03  7.709175E+01 -3.413980E-02  8.499650E-01  1.593807E+02  1.397195E+01  5.798953E+02  3.792490E+03 -1.134037E+03
  W  5p3/2 O3  74  5 -2   4.521957E+01  1.128252E-01  4.182741E+01 -1.131893E+00  5.289958E+00  6.051354E+01 -1.232188E+01  1.185653E+03  1.700838E+03 -3.377905E+03
  W  4f5/2 N6  74  4  3   4.492865E+01  3.878867E-02  2.161448E+02 -3.292221E-01  1.058202E+01  3.478665E+02 -3.831522E+01  4.882367E+03  6.308998E+02 -4.145675E+03
  W  4f7/2 N7  74  4 -4   4.251886E+01  6.256776E-02  1.609942E+02 -5.569521E-01  1.444987E+01  3.217371E+02 -5.500708E+01  6.370547E+03  6.138479E+02 -6.237149E+03
  W  5d3/2 O4  74  5  2   7.970235E+00  3.590066E-01  1.348648E+01 -4.049891E+00  6.687241E+00  2.677896E+01 -2.905767E+01  5.120332E+02  4.655887E+02  5.631478E+02
  W  6s1/2 P1  74  6 -1   7.605208E+00  5.508583E-01  4.396220E+00 -6.699762E+00  2.516502E+00  5.031136E+00 -5.976524E+00  8.103812E+01  2.060535E+03 -7.472777E+01
  Re 1s1/2 K1  75  1 -1   7.185751E+04  8.191979E-06  9.927711E+04  6.032894E-06  8.628756E-01  1.133254E+05  3.354502E+00  1.102033E+05  1.495542E+05 -7.114385E+05
  Re 2s1/2 L1  75  2 -1   1.250844E+04  4.446698E-05  1.999409E+04 -4.392801E-05  1.001327E+00  2.623825E+04  4.707380E+00  3.426785E+04  4.878399E+04 -1.770200E+05
  Re 2p1/2 L2  75  2  1   1.199372E+04  6.163136E-05  1.689119E+04 -1.052521E-04  1.112406E+00  1.960161E+04  4.867293E+00  2.499423E+04  2.693280E+04 -1.163515E+05
  Re 2p3/2 L3  75  2 -2   1.053769E+04  1.350225E-04  1.458103E+04 -2.025549E-04  2.092036E+00  1.669799E+04  1.114880E+01  3.938929E+04  2.199903E+04 -1.240264E+05
  Re 3s1/2 M1  75  3 -1   2.911928E+03  1.577050E-04  5.113701E+03 -2.122720E-04  9.667497E-01  7.830461E+03  6.762936E+00  1.197425E+04  2.289907E+04 -5.279919E+04
  Re 3p1/2 M2  75  3  1   2.677717E+03  2.492324E-04  4.503883E+03 -7.579398E-04  1.282924E+00  6.104571E+03  5.023491E+00  1.044701E+04  1.186733E+04 -4.027849E+04
  Re 3p3/2 M3  75  3 -2   2.360013E+03  6.793320E-04  3.780787E+03 -2.581697E-03  2.899393E+00  4.981452E+03  8.136344E+00  1.873856E+04  9.070137E+03 -6.435551E+04
  Re 3d3/2 M4  75  3  2   1.961379E+03  1.377176E-03  2.809234E+03 -7.340006E-03  4.127462E+00  3.244794E+03  1.066400E+00  1.518445E+04  4.321551E+03 -2.913227E+04
  Re 3d5/2 M5  75  3 -3   1.891928E+03  2.140378E-03  2.702416E+03 -1.143495E-02  6.164080E+00  3.113342E+03  1.959618E+00  2.169475E+04  4.116818E+03 -3.683936E+04
  Re 4s1/2 N1  75  4 -1   6.157567E+02  4.995839E-04  1.217405E+03 -8.688724E-04  7.931481E-01  2.307996E+03  9.457085E+00  3.847506E+03  1.291731E+04 -1.267759E+04
  Re 4p1/2 N2  75  4  1   5.167306E+02  5.906518E-04  1.164233E+03 -8.413864E-04  8.950561E-01  2.125617E+03  9.307522E+00  3.268961E+03  7.072896E+03 -8.129891E+03
  Re 4p3/2 N3  75  4 -2   4.421806E+02  2.179195E-03  8.772258E+02 -9.663157E-03  2.426496E+00  1.520948E+03  1.349282E+01  6.203413E+03  4.864881E+03 -1.664671E+04
  Re 4d3/2 N4  75  4  2   2.778382E+02  3.208118E-03  7.320714E+02 -1.234333E-02  2.899564E+00  1.154003E+03  1.261962E+01  4.667780E+03  2.375828E+03 -3.312449E+03
  Re 4d5/2 N5  75  4 -3   2.639081E+02  5.058238E-03  7.028661E+02 -1.868945E-02  4.370758E+00  1.098352E+03  1.908937E+01  6.663058E+03  2.236903E+03 -4.175559E+03
  Re 5s1/2 O1  75  5 -1   9.125789E+01  1.055860E-03  2.364699E+02  2.718388E-02  3.822379E-01  6.615489E+02  1.740714E+01  8.076822E+02  8.829008E+03 -2.818848E+03
  Re 5p1/2 O2  75  5  1   6.065843E+01  7.248536E-03  8.557295E+01 -2.307269E-02  8.041941E-01  1.846281E+02  1.437112E+01  6.225961E+02  4.059181E+03 -6.740030E+01
  Re 5p3/2 O3  75  5 -2   4.904797E+01  9.054155E-02  4.534630E+01 -8.830617E-01  4.691084E+00  6.942368E+01 -5.465660E+00  1.253755E+03  1.918001E+03 -5.220058E+03
  Re 4f5/2 N6  75  4  3   5.503812E+01  3.507861E-02  2.444026E+02 -2.949804E-01  1.057897E+01  3.771655E+02 -3.796155E+01  5.217320E+03  6.662819E+02 -4.628400E+03
  Re 4f7/2 N7  75  4 -4   5.234313E+01  5.460914E-02  1.944342E+02 -4.774000E-01  1.440432E+01  3.523770E+02 -5.403554E+01  6.810569E+03  6.483632E+02 -7.167285E+03
  Re 5d3/2 O4  75  5  2   9.277399E+00  3.089291E-01  1.643398E+01 -3.439589E+00  6.758478E+00  3.062749E+01 -2.956956E+01  5.850724E+02  5.078464E+02 -2.750254E+03
  Re 5d5/2 O5  75  5 -3   8.245933E+00  8.382539E-02  1.504484E+01 -9.435363E-01  1.682831E+00  2.816428E+01 -7.392623E+00  1.340458E+02  4.691640E+02  1.348931E+02
  Re 6s1/2 P1  75  6 -1   7.988050E+00  5.121207E-01  4.725300E+00 -6.223543E+00  2.518287E+00  5.433225E+00 -5.929280E+00  8.833133E+01  2.207864E+03 -8.262529E+01
  Os 1s1/2 K1  76  1 -1   7.406768E+04  7.894336E-06  1.022775E+05  6.242857E-06  8.565139E-01  1.167066E+05  3.329332E+00  1.126120E+05  1.538754E+05 -7.398260E+05
  Os 2s1/2 L1  76  2 -1   1.295022E+04  4.268388E-05  2.069320E+04 -3.960774E-05  9.944943E-01  2.713610E+04  4.698708E+00  3.516597E+04  5.034102E+04 -1.837980E+05
  Os 2p1/2 L2  76  2  1   1.242438E+04  5.925207E-05  1.749980E+04 -9.840568E-05  1.108010E+00  2.030844E+04  4.845116E+00  2.579390E+04  2.790632E+04 -1.216833E+05
  Os 2p3/2 L3  76  2 -2   1.087598E+04  1.298850E-04  1.504923E+04 -1.865561E-04  2.076702E+00  1.722714E+04  1.115946E+01  4.031943E+04  2.266773E+04 -1.288096E+05
  Os 3s1/2 M1  76  3 -1   3.030402E+03  1.505090E-04  5.319622E+03 -1.915421E-04  9.593852E-01  8.136427E+03  6.761168E+00  1.232293E+04  2.367849E+04 -5.425337E+04
  Os 3p1/2 M2  76  3  1   2.790593E+03  2.377065E-04  4.692311E+03 -7.088400E-04  1.274473E+00  6.356248E+03  5.036215E+00  1.079914E+04  1.233846E+04 -4.218766E+04
  Os 3p3/2 M3  76  3 -2   2.451365E+03  6.507853E-04  3.927065E+03 -2.437868E-03  2.882995E+00  5.165673E+03  8.194012E+00  1.928819E+04  9.367593E+03 -6.419341E+04
  Os 3d3/2 M4  76  3  2   2.044196E+03  1.305666E-03  2.924839E+03 -6.858914E-03  4.072872E+00  3.375841E+03  1.470395E+00  1.557738E+04  4.488403E+03 -2.989968E+04
  Os 3d5/2 M5  76  3 -3   1.970208E+03  2.029357E-03  2.811370E+03 -1.068521E-02  6.077849E+00  3.236252E+03  2.599825E+00  2.221764E+04  4.271146E+03 -3.683523E+04
  Os 4s1/2 N1  76  4 -1   6.480608E+02  4.738004E-04  1.277582E+03 -7.775166E-04  7.883687E-01  2.414243E+03  9.445101E+00  3.982820E+03  1.337559E+04 -1.293634E+04
  Os 4p1/2 N2  76  4  1   5.460772E+02  5.614878E-04  1.223959E+03 -7.711413E-04  8.926916E-01  2.224786E+03  9.268775E+00  3.402668E+03  7.361036E+03 -8.641935E+03
  Os 4p3/2 N3  76  4 -2   4.659135E+02  2.092843E-03  9.200088E+02 -9.218714E-03  2.436025E+00  1.583550E+03  1.335325E+01  6.451031E+03  5.013712E+03 -1.727807E+04
  Os 4d3/2 N4  76  4  2   2.967553E+02  3.121895E-03  7.662869E+02 -1.242531E-02  2.938243E+00  1.196232E+03  1.212193E+01  4.888917E+03  2.450588E+03 -3.303664E+04
  Os 4d5/2 N5  76  4 -3   2.817414E+02  4.940386E-03  7.338756E+02 -1.920320E-02  4.435058E+00  1.136129E+03  1.827978E+01  6.974153E+03  2.302772E+03 -4.489223E+03
  Os 5s1/2 O1  76  5 -1   9.790085E+01  1.026279E-03  2.496418E+02  2.363720E-02  3.907223E-01  6.924776E+02  1.708942E+01  8.582475E+02  9.109051E+03 -1.594842E+03
  Os 5p1/2 O2  76  5  1   6.578504E+01  6.208214E-03  9.430463E+01 -1.564365E-02  7.707903E-01  2.108978E+02  1.462817E+01  6.671231E+02  4.315095E+03 -1.969895E+02
  Os 5p3/2 O3  76  5 -2   5.287298E+01  7.060099E-02  4.929533E+01 -6.631108E-01  4.079230E+00  8.119129E+01  1.441690E+00  1.320681E+03  2.165360E+03 -1.521767E+03
  Os 4f5/2 N6  76  4  3   6.568544E+01  3.199672E-02  2.726389E+02 -2.666512E-01  1.057385E+01  4.068348E+02 -3.760560E+01  5.556570E+03  7.024098E+02 -4.424406E+03
  Os 4f7/2 N7  76  4 -4   6.268530E+01  4.827330E-02  2.290374E+02 -4.148677E-01  1.434810E+01  3.838144E+02 -5.298560E+01  7.254451E+03  6.838019E+02 -6.483109E+03
  Os 5d3/2 O4  76  5  2   1.059031E+01  2.713933E-01  1.934756E+01 -2.987669E+00  6.811392E+00  3.450828E+01 -2.987403E+01  6.588848E+02  5.497533E+02  4.623618E+02
  Os 5d5/2 O5  76  5 -3   9.380032E+00  1.466540E-01  1.778473E+01 -1.630773E+00  3.388310E+00  3.180346E+01 -1.490301E+01  3.020743E+02  5.080651E+02  1.042156E+02
  Os 6s1/2 P1  76  6 -1   8.339651E+00  4.797819E-01  5.036773E+00 -5.794868E+00  2.518104E+00  5.815300E+00 -5.853271E+00  9.446935E+01  2.278056E+03 -8.612991E+01
  Ir 1s1/2 K1  77  1 -1   7.632201E+04  7.609698E-06  1.053376E+05  6.429590E-06  8.502000E-01  1.201554E+05  3.303894E+00  1.150439E+05  1.582846E+05 -7.669795E+05
  Ir 2s1/2 L1  77  2 -1   1.340278E+04  4.098195E-05  2.140968E+04 -3.556299E-05  9.876274E-01  2.805628E+04  4.690199E+00  3.607546E+04  5.193781E+04 -1.906421E+05
  Ir 2p1/2 L2  77  2  1   1.286563E+04  5.699485E-05  1.812379E+04 -9.205117E-05  1.103825E+00  2.103346E+04  4.821404E+00  2.661502E+04  2.890620E+04 -1.291010E+05
  Ir 2p3/2 L3  77  2 -2   1.122002E+04  1.249620E-04  1.552758E+04 -1.713938E-04  2.061144E+00  1.776744E+04  1.117139E+01  4.125164E+04  2.334924E+04 -1.324162E+05
  Ir 3s1/2 M1  77  3 -1   3.152184E+03  1.436683E-04  5.531535E+03 -1.720913E-04  9.518803E-01  8.451296E+03  6.760289E+00  1.267553E+04  2.448014E+04 -5.640638E+04
  Ir 3p1/2 M2  77  3  1   2.906693E+03  2.267929E-04  4.886426E+03 -6.627179E-04  1.265989E+00  6.615763E+03  5.048669E+00  1.115872E+04  1.282499E+04 -4.602099E+04
  Ir 3p3/2 M3  77  3 -2   2.544746E+03  6.231268E-04  4.078758E+03 -2.297393E-03  2.865056E+00  5.356252E+03  8.262624E+00  1.984037E+04  9.673331E+03 -6.877175E+04
  Ir 3d3/2 M4  77  3  2   2.128968E+03  1.239484E-03  3.042729E+03 -6.418745E-03  4.021032E+00  3.509435E+03  1.849554E+00  1.597655E+04  4.658399E+03 -2.933309E+04
  Ir 3d5/2 M5  77  3 -3   2.050223E+03  1.926670E-03  2.922276E+03 -1.000048E-02  5.995913E+00  3.361304E+03  3.198995E+00  2.274725E+04  4.428013E+03 -3.576129E+04
  Ir 4s1/2 N1  77  4 -1   6.814312E+02  4.495389E-04  1.339863E+03 -6.925200E-04  7.834926E-01  2.524120E+03  9.433532E+00  4.120823E+03  1.384792E+04 -1.321855E+04
  Ir 4p1/2 N2  77  4  1   5.764408E+02  5.339127E-04  1.285854E+03 -7.018691E-04  8.900988E-01  2.327698E+03  9.233363E+00  3.540043E+03  7.659476E+03 -9.822065E+03
  Ir 4p3/2 N3  77  4 -2   4.903005E+02  2.007016E-03  9.654479E+02 -8.749417E-03  2.443403E+00  1.649498E+03  1.324064E+01  6.704338E+03  5.167217E+03 -1.847600E+04
  Ir 4d3/2 N4  77  4  2   3.162741E+02  3.044966E-03  7.999096E+02 -1.250584E-02  2.978443E+00  1.238417E+03  1.168303E+01  5.117758E+03  2.526183E+03 -2.019376E+03
  Ir 4d5/2 N5  77  4 -3   3.001088E+02  4.835763E-03  7.642468E+02 -1.972230E-02  4.501688E+00  1.173767E+03  1.746288E+01  7.295763E+03  2.369138E+03 -1.694561E+03
  Ir 5s1/2 O1  77  5 -1   1.046742E+02  9.961762E-04  2.632491E+02  2.045562E-02  3.985659E-01  7.246408E+02  1.677838E+01  9.107744E+02  9.432908E+03 -1.191827E+03
  Ir 5p1/2 O2  77  5  1   7.101845E+01  5.409100E-03  1.033150E+02 -1.050269E-02  7.457003E-01  2.381385E+02  1.478941E+01  7.134920E+02  4.570091E+03 -2.523211E+03
  Ir 5p3/2 O3  77  5 -2   5.670671E+01  5.276310E-02  5.403017E+01 -4.686881E-01  3.460925E+00  9.798460E+01  8.309211E+00  1.386429E+03  2.444815E+03 -4.042480E+03
  Ir 4f5/2 N6  77  4  3   7.685526E+01  2.938835E-02  3.009779E+02 -2.427915E-01  1.056727E+01  4.369154E+02 -3.725529E+01  5.900425E+03  7.392719E+02 -5.046788E+03
  Ir 4f7/2 N7  77  4 -4   7.352911E+01  4.312134E-02  2.646507E+02 -3.646492E-01  1.428543E+01  4.159885E+02 -5.190685E+01  7.702609E+03  7.201365E+02 -7.129426E+03
  Ir 5d3/2 O4  77  5  2   1.191452E+01  2.419423E-01  2.225090E+01 -2.636849E+00  6.851766E+00  3.844882E+01 -3.005507E+01  7.339165E+02  5.916440E+02  6.311827E+02
  Ir 5d5/2 O5  77  5 -3   1.051293E+01  1.955553E-01  2.049810E+01 -2.151146E+00  5.106708E+00  3.547680E+01 -2.243152E+01  5.046003E+02  5.467885E+02  1.223411E+02
  Ir 6s1/2 P1  77  6 -1   8.668484E+00  4.520548E-01  5.336279E+00 -5.429691E+00  2.516749E+00  6.183765E+00 -5.774757E+00  1.002659E+02  2.345517E+03 -8.998628E+01
  Pt 1s1/2 K1  78  1 -1   7.861785E+04  7.337776E-06  1.084561E+05  6.594607E-06  8.439646E-01  1.236707E+05  3.278193E+00  1.175010E+05  1.627796E+05 -7.949741E+05
  Pt 2s1/2 L1  78  2 -1   1.386300E+04  3.936511E-05  2.214167E+04 -3.182449E-05  9.808428E-01  2.899674E+04  4.680873E+00  3.699788E+04  5.357213E+04 -1.988449E+05
  Pt 2p1/2 L2  78  2  1   1.331441E+04  5.489736E-05  1.875822E+04 -8.639641E-05  1.100455E+00  2.177126E+04  4.793100E+00  2.746658E+04  2.992612E+04 -1.359543E+05
  Pt 2p3/2 L3  78  2 -2   1.156651E+04  1.200666E-04  1.602399E+04 -1.560528E-04  2.043339E+00  1.832752E+04  1.119540E+01  4.216216E+04  2.405361E+04 -1.370123E+05
  Pt 3s1/2 M1  78  3 -1   3.274020E+03  1.372612E-04  5.747214E+03 -1.540429E-04  9.445581E-01  8.772294E+03  6.759285E+00  1.303293E+04  2.530043E+04 -5.885091E+04
  Pt 3p1/2 M2  78  3  1   3.022771E+03  2.169871E-04  5.079859E+03 -6.235970E-04  1.259088E+00  6.876067E+03  5.049604E+00  1.153073E+04  1.331908E+04 -4.639568E+04
  Pt 3p3/2 M3  78  3 -2   2.636854E+03  5.946263E-04  4.242006E+03 -2.145649E-03  2.841127E+00  5.560038E+03  8.383402E+00  2.038289E+04  9.995309E+03 -7.104060E+04
  Pt 3d3/2 M4  78  3  2   2.212381E+03  1.178365E-03  3.162640E+03 -6.015937E-03  3.972254E+00  3.645309E+03  2.202744E+00  1.638295E+04  4.831257E+03 -2.997224E+04
  Pt 3d5/2 M5  78  3 -3   2.128651E+03  1.831940E-03  3.034845E+03 -9.380082E-03  5.918821E+00  3.488206E+03  3.745530E+00  2.328513E+04  4.587104E+03 -3.603900E+04
  Pt 4s1/2 N1  78  4 -1   7.125959E+02  4.277407E-04  1.401882E+03 -6.038903E-04  7.792409E-01  2.634381E+03  9.429317E+00  4.261875E+03  1.432918E+04 -1.384465E+04
  Pt 4p1/2 N2  78  4  1   6.045511E+02  5.154283E-04  1.333884E+03 -7.034536E-04  8.918204E-01  2.417054E+03  9.161206E+00  3.683826E+03  7.954343E+03 -9.751929E+03
  Pt 4p3/2 N3  78  4 -2   5.120535E+02  1.937884E-03  1.008090E+03 -8.394909E-03  2.456790E+00  1.712049E+03  1.308598E+01  6.967313E+03  5.318028E+03 -1.910963E+04
  Pt 4d3/2 N4  78  4  2   3.331057E+02  2.979752E-03  8.319246E+02 -1.256431E-02  3.021165E+00  1.279864E+03  1.121318E+01  5.354612E+03  2.602197E+03 -2.789618E+03
  Pt 4d5/2 N5  78  4 -3   3.157194E+02  4.748823E-03  7.929738E+02 -2.046636E-02  4.572319E+00  1.210577E+03  1.654959E+01  7.628380E+03  2.435573E+03 -2.355420E+03
  Pt 5s1/2 O1  78  5 -1   1.084959E+02  9.627305E-04  2.759268E+02  1.775123E-02  4.036297E-01  7.583399E+02  1.650356E+01  9.598137E+02  9.741680E+03 -1.189519E+03
  Pt 5p1/2 O2  78  5  1   7.337505E+01  6.192511E-03  1.006247E+02 -2.255160E-02  8.222676E-01  2.259060E+02  1.381614E+01  7.632428E+02  4.637649E+03 -9.012015E+02
  Pt 5p3/2 O3  78  5 -2   5.769282E+01  2.938694E-02  6.398382E+01 -2.160284E-01  2.476296E+00  1.421262E+02  1.904251E+01  1.419986E+03  2.889727E+03 -2.113769E+03
  Pt 4f5/2 N6  78  4  3   8.526826E+01  2.725314E-02  3.278178E+02 -2.232929E-01  1.056700E+01  4.666735E+02 -3.698811E+01  6.248277E+03  7.766233E+02 -5.821542E+03
  Pt 4f7/2 N7  78  4 -4   8.159545E+01  3.821701E-02  3.084699E+02 -3.163291E-01  1.417036E+01  4.514510E+02 -5.029365E+01  8.149629E+03  7.580419E+02 -7.521544E+03
  Pt 5d3/2 O4  78  5  2   1.097806E+01  2.381311E-01  2.196906E+01 -2.586462E+00  6.824669E+00  3.978411E+01 -2.959314E+01  7.702834E+02  6.246281E+02  6.659794E+02
  Pt 5d5/2 O5  78  5 -3   9.461358E+00  3.266179E-01  1.967653E+01 -3.581965E+00  8.464951E+00  3.625007E+01 -3.669653E+01  8.743962E+02  5.753525E+02  1.043693E+03
  Pt 6s1/2 P1  78  6 -1   8.072164E+00  2.389704E-01  4.953459E+00 -2.883042E+00  1.236011E+00  5.737847E+00 -2.636896E+00  4.649729E+01  2.386119E+03 -5.053069E+01
  Au 1s1/2 K1  79  1 -1   8.096228E+04  7.077067E-06  1.116384E+05  6.739968E-06  8.377434E-01  1.272585E+05  3.252255E+00  1.199795E+05  1.673690E+05 -8.276096E+05
  Au 2s1/2 L1  79  2 -1   1.433756E+04  3.781208E-05  2.289386E+04 -2.828706E-05  9.739077E-01  2.996302E+04  4.672084E+00  3.793005E+04  5.525047E+04 -2.062085E+05
  Au 2p1/2 L2  79  2  1   1.377734E+04  5.285923E-05  1.941389E+04 -8.090016E-05  1.096671E+00  2.253385E+04  4.766944E+00  2.833313E+04  3.098079E+04 -1.427013E+05
  Au 2p3/2 L3  79  2 -2   1.192188E+04  1.155497E-04  1.652337E+04 -1.424902E-04  2.027398E+00  1.889081E+04  1.120888E+01  4.309698E+04  2.476139E+04 -1.416244E+05
  Au 3s1/2 M1  79  3 -1   3.402354E+03  1.310726E-04  5.971284E+03 -1.370462E-04  9.368035E-01  9.105344E+03  6.759762E+00  1.339299E+04  2.614554E+04 -6.003535E+04
  Au 3p1/2 M2  79  3  1   3.145267E+03  2.071612E-04  5.285521E+03 -5.826814E-04  1.250541E+00  7.151659E+03  5.063178E+00  1.190585E+04  1.383774E+04 -4.845087E+04
  Au 3p3/2 M3  79  3 -2   2.734063E+03  5.688479E-04  4.405321E+03 -2.013660E-03  2.820498E+00  5.764056E+03  8.476008E+00  2.093931E+04  1.031825E+04 -7.283294E+04
  Au 3d3/2 M4  79  3  2   2.300836E+03  1.121329E-03  3.285150E+03 -5.645067E-03  3.925298E+00  3.784057E+03  2.536136E+00  1.679471E+04  5.007614E+03 -3.081738E+04
  Au 3d5/2 M5  79  3 -3   2.211885E+03  1.743516E-03  3.149687E+03 -8.804664E-03  5.844452E+00  3.617582E+03  4.270952E+00  2.382798E+04  4.749083E+03 -3.653071E+04
  Au 4s1/2 N1  79  4 -1   7.479176E+02  4.061568E-04  1.468303E+03 -5.308707E-04  7.741231E-01  2.751549E+03  9.419817E+00  4.404471E+03  1.482294E+04 -1.506858E+04
  Au 4p1/2 N2  79  4  1   6.367710E+02  4.902590E-04  1.399669E+03 -6.336399E-04  8.886571E-01  2.527188E+03  9.134337E+00  3.828575E+03  8.275730E+03 -1.046228E+04
  Au 4p3/2 N3  79  4 -2   5.375183E+02  1.852079E-03  1.059489E+03 -7.877321E-03  2.459169E+00  1.785359E+03  1.303415E+01  7.230956E+03  5.481637E+03 -1.998009E+04
  Au 4d3/2 N4  79  4  2   3.536045E+02  2.912189E-03  8.656978E+02 -1.260229E-02  3.061804E+00  1.323012E+03  1.074198E+01  5.597748E+03  2.680123E+03 -9.352321E+03
  Au 4d5/2 N5  79  4 -3   3.349256E+02  4.656196E-03  8.234390E+02 -2.087700E-02  4.639551E+00  1.248979E+03  1.571131E+01  7.969260E+03  2.503563E+03 -1.010010E+04
  Au 5s1/2 O1  79  5 -1   1.153938E+02  9.328571E-04  2.902669E+02  1.513829E-02  4.102804E-01  7.927158E+02  1.620166E+01  1.013800E+03  1.005256E+04 -2.602216E+03
  Au 5p1/2 O2  79  5  1   7.868680E+01  5.512791E-03  1.090839E+02 -1.802222E-02  8.019940E-01  2.508260E+02  1.393709E+01  8.127241E+02  4.889916E+03 -3.418043E+02
  Au 5p3/2 O3  79  5 -2   6.140236E+01  1.522965E-02  8.560307E+01 -6.553639E-02  1.854460E+00  2.227729E+02  2.577309E+01  1.482636E+03  3.267773E+03 -1.928998E+03
  Au 4f5/2 N6  79  4  3   9.725520E+01  2.528588E-02  3.567313E+02 -2.054985E-01  1.055817E+01  4.976990E+02 -3.664461E+01  6.602186E+03  8.149385E+02 -6.759799E+03
  Au 4f7/2 N7  79  4 -4   9.321191E+01  3.472809E-02  3.461751E+02 -2.833359E-01  1.410402E+01  4.850443E+02 -4.923935E+01  8.607111E+03  7.961443E+02 -8.191266E+03
  Au 5d3/2 O4  79  5  2   1.216833E+01  2.149991E-01  2.482927E+01 -2.314449E+00  6.855245E+00  4.382256E+01 -2.968803E+01  8.477147E+02  6.671593E+02  6.077322E+02
  Au 5d5/2 O5  79  5 -3   1.043757E+01  3.529806E-01  2.229214E+01 -3.833435E+00  1.019288E+01  3.995732E+01 -4.408642E+01  1.154093E+03  6.143371E+02 -1.619419E+03
  Au 6s1/2 P1  79  6 -1   8.320209E+00  2.273201E-01  5.195029E+00 -2.729777E+00  1.234491E+00  6.036138E+00 -2.595179E+00  4.875186E+01  2.447840E+03 -5.319252E+01
  Hg 1s1/2 K1  80  1 -1   8.335641E+04  6.826989E-06  1.148854E+05  6.867518E-06  8.315336E-01  1.309198E+05  3.226148E+00  1.224785E+05  1.720535E+05 -8.575629E+05
  Hg 2s1/2 L1  80  2 -1   1.482726E+04  3.631985E-05  2.366687E+04 -2.494706E-05  9.668224E-01  3.095588E+04  4.663614E+00  3.887197E+04  5.697664E+04 -2.139087E+05
  Hg 2p1/2 L2  80  2  1   1.425526E+04  5.087953E-05  2.009165E+04 -7.556660E-05  1.092484E+00  2.332220E+04  4.742696E+00  2.921483E+04  3.207165E+04 -1.508623E+05
  Hg 2p3/2 L3  80  2 -2   1.228670E+04  1.113926E-04  1.702459E+04 -1.306009E-04  2.013410E+00  1.945610E+04  1.121136E+01  4.405881E+04  2.547121E+04 -1.470456E+05
  Hg 3s1/2 M1  80  3 -1   3.537809E+03  1.250997E-04  6.204101E+03 -1.210415E-04  9.286377E-01  9.450924E+03  6.759464E+00  1.375610E+04  2.702203E+04 -6.312287E+04
  Hg 3p1/2 M2  80  3  1   3.274812E+03  1.973617E-04  5.504247E+03 -5.404944E-04  1.240406E+00  7.443538E+03  5.089128E+00  1.228384E+04  1.438242E+04 -5.074913E+04
  Hg 3p3/2 M3  80  3 -2   2.836944E+03  5.456652E-04  4.567699E+03 -1.900412E-03  2.803433E+00  5.967304E+03  8.536112E+00  2.151121E+04  1.064108E+04 -8.119178E+04
  Hg 3d3/2 M4  80  3  2   2.394906E+03  1.068021E-03  3.410294E+03 -5.303069E-03  3.880035E+00  3.925720E+03  2.850286E+00  1.721182E+04  5.187518E+03 -3.348417E+04
  Hg 3d5/2 M5  80  3 -3   2.300489E+03  1.660854E-03  3.266823E+03 -8.269920E-03  5.772621E+00  3.749454E+03  4.777650E+00  2.437574E+04  4.913975E+03 -3.706362E+04
  Hg 4s1/2 N1  80  4 -1   7.879683E+02  3.848927E-04  1.539408E+03 -4.727120E-04  7.681825E-01  2.876017E+03  9.405017E+00  4.549427E+03  1.534598E+04 -1.569219E+04
  Hg 4p1/2 N2  80  4  1   6.736748E+02  4.595131E-04  1.485233E+03 -5.041284E-04  8.806288E-01  2.660468E+03  9.152659E+00  3.973893E+03  8.626400E+03 -1.167711E+04
  Hg 4p3/2 N3  80  4 -2   5.672478E+02  1.753609E-03  1.120022E+03 -7.240068E-03  2.451232E+00  1.869731E+03  1.307567E+01  7.494814E+03  5.658475E+03 -2.115379E+04
  Hg 4d3/2 N4  80  4  2   3.783243E+02  2.842896E-03  9.011889E+02 -1.261884E-02  3.100378E+00  1.367880E+03  1.029082E+01  5.847198E+03  2.760025E+03 -1.229890E+04
  Hg 4d5/2 N5  80  4 -3   3.582777E+02  4.559015E-03  8.555896E+02 -2.099743E-02  4.703405E+00  1.288986E+03  1.497807E+01  8.318427E+03  2.573168E+03 -1.327377E+04
  Hg 5s1/2 O1  80  5 -1   1.258927E+02  9.055218E-04  3.065579E+02  1.271482E-02  4.184057E-01  8.280732E+02  1.588659E+01  1.073867E+03  1.040224E+04 -1.438222E+03
  Hg 5p1/2 O2  80  5  1   8.747848E+01  3.846459E-03  1.321490E+02 -2.382679E-03  6.996130E-01  3.250426E+02  1.497605E+01  8.620691E+02  5.331260E+03 -3.797035E+02
  Hg 5p3/2 O3  80  5 -2   6.832903E+01  9.560993E-03  1.140193E+02 -8.250992E-03  1.599501E+00  3.091227E+02  2.850662E+01  1.577370E+03  3.520364E+03 -1.459180E+03
  Hg 4f5/2 N6  80  4  3   1.133667E+02  2.349145E-02  3.873354E+02 -1.894099E-01  1.054261E+01  5.298983E+02 -3.623948E+01  6.962193E+03  8.542464E+02 -6.189720E+03
  Hg 4f7/2 N7  80  4 -4   1.089280E+02  3.223308E-02  3.764522E+02 -2.608695E-01  1.408241E+01  5.166111E+02 -4.868632E+01  9.076111E+03  8.343385E+02 -7.987673E+03
  Hg 5d3/2 O4  80  5  2   1.598338E+01  1.815748E-01  3.103203E+01 -1.929874E+00  6.928008E+00  5.077269E+01 -3.018751E+01  9.684564E+02  7.184659E+02  9.222175E+01
  Hg 5d5/2 O5  80  5 -3   1.392428E+01  2.923941E-01  2.860880E+01 -3.129886E+00  1.029089E+01  4.685163E+01 -4.467447E+01  1.327533E+03  6.631297E+02  7.232875E+02
  Hg 6s1/2 P1  80  6 -1   9.565470E+00  3.869542E-01  6.196329E+00 -4.581312E+00  2.509821E+00  7.246315E+00 -5.548460E+00  1.172916E+02  2.626916E+03 -1.073740E+02
  Tl 1s1/2 K1  81  1 -1   8.579999E+04  6.586915E-06  1.181994E+05  6.979950E-06  8.253304E-01  1.346575E+05  3.199942E+00  1.249986E+05  1.768372E+05 -8.887914E+05
  Tl 2s1/2 L1  81  2 -1   1.533098E+04  3.487956E-05  2.446335E+04 -2.171807E-05  9.594981E-01  3.197854E+04  4.656818E+00  3.982221E+04  5.875426E+04 -2.222229E+05
  Tl 2p1/2 L2  81  2  1   1.474705E+04  4.899217E-05  2.078734E+04 -7.060346E-05  1.088426E+00  2.413183E+04  4.717361E+00  3.011965E+04  3.319345E+04 -1.578823E+05
  Tl 2p3/2 L3  81  2 -2   1.265961E+04  1.074288E-04  1.753446E+04 -1.194839E-04  1.999588E+00  2.003087E+04  1.121266E+01  4.502705E+04  2.619178E+04 -1.535210E+05
  Tl 3s1/2 M1  81  3 -1   3.679094E+03  1.192319E-04  6.449219E+03 -1.041785E-04  9.196794E-01  9.813619E+03  6.769942E+00  1.412033E+04  2.793427E+04 -6.444945E+04
  Tl 3p1/2 M2  81  3  1   3.410110E+03  1.881118E-04  5.729347E+03 -5.016761E-04  1.230382E+00  7.744301E+03  5.112605E+00  1.267001E+04  1.494473E+04 -5.296052E+04
  Tl 3p3/2 M3  81  3 -2   2.944134E+03  5.238235E-04  4.733096E+03 -1.795254E-03  2.786904E+00  6.174197E+03  8.595595E+00  2.209065E+04  1.096896E+04 -7.738224E+04
  Tl 3d3/2 M4  81  3  2   2.493216E+03  1.018099E-03  3.538098E+03 -4.986147E-03  3.836251E+00  4.070333E+03  3.150691E+00  1.763383E+04  5.371025E+03 -3.472240E+04
  Tl 3d5/2 M5  81  3 -3   2.393082E+03  1.583694E-03  3.386075E+03 -7.776296E-03  5.703653E+00  3.883646E+03  5.255435E+00  2.492931E+04  5.081591E+03 -4.201913E+04
  Tl 4s1/2 N1  81  4 -1   8.314135E+02  3.623799E-04  1.620401E+03 -3.835985E-04  7.600729E-01  3.015203E+03  9.420472E+00  4.695021E+03  1.590273E+04 -1.618409E+04
  Tl 4p1/2 N2  81  4  1   7.139261E+02  4.341855E-04  1.564942E+03 -4.291399E-04  8.747485E-01  2.789204E+03  9.143594E+00  4.124213E+03  8.982331E+03 -1.219651E+04
  Tl 4p3/2 N3  81  4 -2   5.998823E+02  1.675518E-03  1.175919E+03 -6.790593E-03  2.451169E+00  1.948979E+03  1.304066E+01  7.768817E+03  5.831286E+03 -2.180105E+04
  Tl 4d3/2 N4  81  4  2   4.059030E+02  2.760785E-03  9.417154E+02 -1.245806E-02  3.132267E+00  1.417160E+03  9.914254E+00  6.101169E+03  2.843653E+03 -1.277453E+04
  Tl 4d5/2 N5  81  4 -3   3.844105E+02  4.464105E-03  8.883849E+02 -2.105590E-02  4.766163E+00  1.329855E+03  1.426477E+01  8.676826E+03  2.643920E+03 -1.889925E+04
  Tl 5s1/2 O1  81  5 -1   1.387677E+02  8.503333E-04  3.332881E+02  1.143093E-02  4.224956E-01  8.790584E+02  1.568522E+01  1.134660E+03  1.074780E+04 -1.478064E+03
  Tl 5p1/2 O2  81  5  1   9.860568E+01  3.001321E-03  1.527843E+02  3.309762E-03  6.461827E-01  3.932194E+02  1.538107E+01  9.166548E+02  5.708171E+03 -4.997747E+02
  Tl 5p3/2 O3  81  5 -2   7.742466E+01  7.539284E-03  1.361304E+02  6.313714E-03  1.523726E+00  3.712094E+02  2.909749E+01  1.686769E+03  3.690556E+03 -1.773602E+03
  Tl 4f5/2 N6  81  4  3   1.322447E+02  2.190801E-02  4.183114E+02 -1.753245E-01  1.052656E+01  5.626990E+02 -3.584553E+01  7.328111E+03  8.943781E+02 -6.892361E+03
  Tl 4f7/2 N7  81  4 -4   1.273852E+02  3.003903E-02  4.070254E+02 -2.412657E-01  1.406026E+01  5.487270E+02 -4.814385E+01  9.552326E+03  8.733001E+02 -7.704064E+03
  Tl 5d3/2 O4  81  5  2   2.185210E+01  1.434470E-01  4.062550E+01 -1.483566E+00  6.804123E+00  6.064674E+01 -2.827010E+01  1.097431E+03  7.792950E+02 -9.874172E+01
  Tl 5d5/2 O5  81  5 -3   1.941925E+01  2.450994E-01  3.580481E+01 -2.582467E+00  1.037039E+01  5.465212E+01 -4.505273E+01  1.518055E+03  7.131452E+02  1.568174E+02
  Tl 6s1/2 P1  81  6 -1   1.198273E+01  2.631302E-01  8.027482E+00 -3.007283E+00  2.221729E+00  9.608589E+00 -1.703952E+00  1.456632E+02  3.189311E+03 -7.194560E+01
  Tl 6p1/2 P2  81  6  1   5.222836E+00  2.752533E-01  4.773607E+00 -3.380937E+00  1.549903E+00  7.081549E+00 -6.722945E+00  3.998848E+01  6.317553E+02 -1.116834E+02
  Pb 1s1/2 K1  82  1 -1   8.829191E+04  6.356475E-06  1.215813E+05  7.077393E-06  8.191473E-01  1.384729E+05  3.173559E+00  1.275417E+05  1.817225E+05 -9.250291E+05
  Pb 2s1/2 L1  82  2 -1   1.584694E+04  3.349293E-05  2.528288E+04 -1.863468E-05  9.519961E-01  3.303070E+04  4.650768E+00  4.078162E+04  6.058398E+04 -2.311151E+05
  Pb 2p1/2 L2  82  2  1   1.525089E+04  4.719766E-05  2.150055E+04 -6.600717E-05  1.084582E+00  2.496233E+04  4.690456E+00  3.104980E+04  3.434619E+04 -1.659705E+05
  Pb 2p3/2 L3  82  2 -2   1.303852E+04  1.036638E-04  1.805213E+04 -1.091629E-04  1.986148E+00  2.061413E+04  1.121186E+01  4.600443E+04  2.692189E+04 -1.604527E+05
  Pb 3s1/2 M1  82  3 -1   3.824177E+03  1.135374E-04  6.705521E+03 -8.739655E-05  9.101761E-01  1.019207E+04  6.783365E+00  1.448633E+04  2.888094E+04 -6.683928E+04
  Pb 3p1/2 M2  82  3  1   3.549123E+03  1.793735E-04  5.960966E+03 -4.657883E-04  1.220462E+00  8.054209E+03  5.134067E+00  1.306459E+04  1.552576E+04 -5.540132E+04
  Pb 3p3/2 M3  82  3 -2   3.053526E+03  5.032241E-04  4.901534E+03 -1.697430E-03  2.770896E+00  6.384756E+03  8.647886E+00  2.267777E+04  1.130188E+04 -8.287460E+04
  Pb 3d3/2 M4  82  3  2   2.593664E+03  9.713125E-04  3.668574E+03 -4.692016E-03  3.793932E+00  4.217914E+03  3.437023E+00  1.806106E+04  5.558153E+03 -3.723669E+04
  Pb 3d5/2 M5  82  3 -3   2.487552E+03  1.511521E-03  3.507487E+03 -7.319230E-03  5.637263E+00  4.020200E+03  5.711167E+00  2.548841E+04  5.251976E+03 -4.325131E+04
  Pb 4s1/2 N1  82  4 -1   8.761535E+02  3.397677E-04  1.709702E+03 -2.860244E-04  7.505348E-01  3.166882E+03  9.450329E+00  4.841560E+03  1.648990E+04 -1.711223E+04
  Pb 4p1/2 N2  82  4  1   7.554244E+02  4.106366E-04  1.646804E+03 -3.671874E-04  8.688404E-01  2.922129E+03  9.130885E+00  4.278158E+03  9.350973E+03 -1.263875E+04
  Pb 4p3/2 N3  82  4 -2   6.332982E+02  1.603593E-03  1.232576E+03 -6.388467E-03  2.451818E+00  2.029390E+03  1.299723E+01  8.049208E+03  6.006676E+03 -2.346338E+04
  Pb 4d3/2 N4  82  4  2   4.342191E+02  2.675045E-03  9.849964E+02 -1.220910E-02  3.160165E+00  1.469280E+03  9.595414E+00  6.360327E+03  2.930244E+03 -5.988521E+03
  Pb 4d5/2 N5  82  4 -3   4.111992E+02  4.371540E-03  9.217719E+02 -2.104673E-02  4.827767E+00  1.371566E+03  1.359074E+01  9.044345E+03  2.715839E+03 -1.263881E+04
  Pb 5s1/2 O1  82  5 -1   1.518814E+02  7.798920E-04  3.695517E+02  1.065183E-02  4.234176E-01  9.440434E+02  1.554270E+01  1.197983E+03  1.115800E+04 -1.577320E+03
  Pb 5p1/2 O2  82  5  1   1.099303E+02  2.447677E-03  1.740897E+02  5.984395E-03  6.112809E-01  4.620359E+02  1.556229E+01  9.748654E+02  6.060273E+03 -2.447776E+02
  Pb 5p3/2 O3  82  5 -2   8.654156E+01  6.344243E-03  1.581123E+02  1.256313E-02  1.493289E+00  4.268374E+02  2.919534E+01  1.804513E+03  3.837783E+03 -1.617696E+03
  Pb 4f5/2 N6  82  4  3   1.517635E+02  2.051376E-02  4.493592E+02 -1.629870E-01  1.051239E+01  5.959652E+02 -3.548120E+01  7.700603E+03  9.352818E+02 -7.289748E+03
  Pb 4f7/2 N7  82  4 -4   1.464565E+02  2.811623E-02  4.375432E+02 -2.241790E-01  1.404124E+01  5.812305E+02 -4.765234E+01  1.003672E+04  9.129648E+02 -8.884139E+03
  Pb 5d3/2 O4  82  5  2   2.773028E+01  1.153789E-01  5.074489E+01 -1.160498E+00  6.607369E+00  7.148528E+01 -2.557978E+01  1.225059E+03  8.466997E+02 -4.261894E+02
  Pb 5d5/2 O5  82  5 -3   2.490019E+01  2.128382E-01  4.227374E+01 -2.214151E+00  1.041730E+01  6.234078E+01 -4.511910E+01  1.708314E+03  7.636729E+02 -6.239432E+02
  Pb 6s1/2 P1  82  6 -1   1.430081E+01  1.815021E-01  9.905922E+00 -1.996297E+00  1.901512E+00  1.219038E+01  2.356987E+00  1.687277E+02  3.742870E+03 -4.474933E+01
  Pb 6p1/2 P2  82  6  1   6.452874E+00  4.023083E-01  6.804717E+00 -4.811723E+00  3.172258E+00  9.689985E+00 -1.404876E+01  1.082811E+02  7.539822E+02 -2.574954E+02
  Bi 1s1/2 K1  83  1 -1   9.083414E+04  6.135159E-06  1.250332E+05  7.161076E-06  8.129825E-01  1.423682E+05  3.146958E+00  1.301085E+05  1.867127E+05 -9.591504E+05
  Bi 2s1/2 L1  83  2 -1   1.637637E+04  3.216614E-05  2.612303E+04 -1.574691E-05  9.444579E-01  3.410975E+04  4.644715E+00  4.175242E+04  6.246348E+04 -2.394463E+05
  Bi 2p1/2 L2  83  2  1   1.576802E+04  4.548754E-05  2.223218E+04 -6.171270E-05  1.080909E+00  2.581476E+04  4.662591E+00  3.200565E+04  3.553138E+04 -1.751129E+05
  Bi 2p3/2 L3  83  2 -2   1.342439E+04  1.000752E-04  1.857818E+04 -9.954255E-05  1.972943E+00  2.120653E+04  1.120962E+01  4.698916E+04  2.766225E+04 -1.643864E+05
  Bi 3s1/2 M1  83  3 -1   3.974084E+03  1.081802E-04  6.967686E+03 -7.221347E-05  9.007944E-01  1.057962E+04  6.794982E+00  1.485644E+04  2.985339E+04 -6.958848E+04
  Bi 3p1/2 M2  83  3  1   3.692879E+03  1.710819E-04  6.199847E+03 -4.318216E-04  1.210532E+00  8.374170E+03  5.156556E+00  1.346739E+04  1.612675E+04 -5.781588E+04
  Bi 3p3/2 M3  83  3 -2   3.166073E+03  4.836356E-04  5.073724E+03 -1.605640E-03  2.754943E+00  6.599773E+03  8.700286E+00  2.327116E+04  1.164074E+04 -8.262197E+04
  Bi 3d3/2 M4  83  3  2   2.697201E+03  9.276286E-04  3.801428E+03 -4.420496E-03  3.753574E+00  4.368153E+03  3.706011E+00  1.849502E+04  5.748560E+03 -3.903133E+04
  Bi 3d5/2 M5  83  3 -3   2.584843E+03  1.443837E-03  3.631142E+03 -6.894861E-03  5.573078E+00  4.159206E+03  6.145897E+00  2.605248E+04  5.425227E+03 -4.550050E+04
  Bi 4s1/2 N1  83  4 -1   9.231600E+02  3.199815E-04  1.797748E+03 -2.111945E-04  7.421287E-01  3.317691E+03  9.467924E+00  4.991115E+03  1.708670E+04 -1.771896E+04
  Bi 4p1/2 N2  83  4  1   7.991410E+02  3.883067E-04  1.732210E+03 -2.996929E-04  8.625779E-01  3.060843E+03  9.127920E+00  4.435574E+03  9.735571E+03 -1.305865E+04
  Bi 4p3/2 N3  83  4 -2   6.684431E+02  1.535028E-03  1.291192E+03 -6.017073E-03  2.451716E+00  2.112363E+03  1.295514E+01  8.335062E+03  6.186137E+03 -2.467580E+04
  Bi 4d3/2 N4  83  4  2   4.642210E+02  2.605747E-03  1.024827E+03 -1.207508E-02  3.192709E+00  1.519274E+03  9.219221E+00  6.628264E+03  3.016532E+03 -1.000348E+04
  Bi 4d5/2 N5  83  4 -3   4.395891E+02  4.269273E-03  9.578767E+02 -2.087187E-02  4.883008E+00  1.415892E+03  1.298087E+01  9.418687E+03  2.790167E+03 -1.327768E+04
  Bi 5s1/2 O1  83  5 -1   1.662115E+02  7.378831E-04  3.972104E+02  9.662286E-03  4.272819E-01  9.975673E+02  1.536213E+01  1.262733E+03  1.152871E+04 -2.546649E+03
  Bi 5p1/2 O2  83  5  1   1.224366E+02  2.025885E-03  1.978110E+02  8.045671E-03  5.833614E-01  5.367364E+02  1.571890E+01  1.035698E+03  6.416937E+03 -3.160054E+02
  Bi 5p3/2 O3  83  5 -2   9.666171E+01  5.461670E-03  1.821774E+02  1.556560E-02  1.477550E+00  4.825028E+02  2.909205E+01  1.928044E+03  3.978204E+03 -2.024612E+03
  Bi 4f5/2 N6  83  4  3   1.728695E+02  1.927006E-02  4.807060E+02 -1.520396E-01  1.049901E+01  6.297783E+02 -3.513298E+01  8.079531E+03  9.769748E+02 -7.277706E+03
  Bi 4f7/2 N7  83  4 -4   1.670874E+02  2.640525E-02  4.682933E+02 -2.090694E-01  1.402346E+01  6.142255E+02 -4.718776E+01  1.052905E+04  9.533559E+02 -1.022844E+04
  Bi 5d3/2 O4  83  5  2   3.458158E+01  1.016147E-01  5.781434E+01 -1.009536E+00  6.579789E+00  8.058157E+01 -2.498398E+01  1.359901E+03  9.075690E+02 -6.644630E+02
  Bi 5d5/2 O5  83  5 -3   3.132050E+01  1.813730E-01  4.989461E+01 -1.853673E+00  1.029455E+01  7.147311E+01 -4.316206E+01  1.901473E+03  8.206005E+02 -1.041323E+03
  Bi 6s1/2 P1  83  6 -1   1.715950E+01  1.211218E-01  1.172632E+01 -1.261436E+00  1.526213E+00  1.533016E+01  7.028701E+00  1.933428E+02  4.647011E+03  4.699998E+01
  Bi 6p1/2 P2  83  6  1   8.182741E+00  3.031930E-01  9.429453E+00 -3.548728E+00  3.232692E+00  1.274437E+01 -1.453746E+01  1.403989E+02  8.759773E+02 -2.842246E+02
  Bi 6p3/2 P3  83  6 -2   6.016900E+00  2.460862E-01  5.612884E+00 -3.015890E+00  1.586878E+00  7.914784E+00 -7.054521E+00  5.056986E+01  7.242358E+02 -3.835735E+01
  Po 1s1/2 K1  84  1 -1   9.342697E+04  5.922536E-06  1.285566E+05  7.231785E-06  8.068394E-01  1.463456E+05  3.120238E+00  1.327001E+05  1.918113E+05 -9.929638E+05
  Po 2s1/2 L1  84  2 -1   1.691880E+04  3.089188E-05  2.698601E+04 -1.301785E-05  9.368122E-01  3.521843E+04  4.638971E+00  4.273361E+04  6.439732E+04 -2.481437E+05
  Po 2p1/2 L2  84  2  1   1.629795E+04  4.385846E-05  2.298242E+04 -5.771899E-05  1.077429E+00  2.668944E+04  4.633529E+00  3.298861E+04  3.674973E+04 -1.836740E+05
  Po 2p3/2 L3  84  2 -2   1.381642E+04  9.665791E-05  1.911229E+04 -9.059211E-05  1.960037E+00  2.180770E+04  1.120568E+01  4.798211E+04  2.841240E+04 -1.682467E+05
  Po 3s1/2 M1  84  3 -1   4.128100E+03  1.030598E-04  7.238722E+03 -5.779029E-05  8.912120E-01  1.098018E+04  6.808463E+00  1.522903E+04  3.085429E+04 -7.190409E+04
  Po 3p1/2 M2  84  3  1   3.840654E+03  1.632272E-04  6.445848E+03 -4.000777E-04  1.200657E+00  8.704129E+03  5.178263E+00  1.387883E+04  1.674807E+04 -6.027366E+04
  Po 3p3/2 M3  84  3 -2   3.280975E+03  4.650750E-04  5.249293E+03 -1.519817E-03  2.739299E+00  6.818830E+03  8.748766E+00  2.387160E+04  1.198503E+04 -8.538553E+04
  Po 3d3/2 M4  84  3  2   2.803028E+03  8.866845E-04  3.936834E+03 -4.168605E-03  3.714793E+00  4.521234E+03  3.961295E+00  1.893509E+04  5.942444E+03 -3.989501E+04
  Po 3d5/2 M5  84  3 -3   2.684146E+03  1.380339E-03  3.756989E+03 -6.500681E-03  5.511106E+00  4.300611E+03  6.560908E+00  2.662176E+04  5.601288E+03 -4.670056E+04
  Po 4s1/2 N1  84  4 -1   9.716535E+02  3.013483E-04  1.889500E+03 -1.419658E-04  7.335390E-01  3.474626E+03  9.487119E+00  5.142000E+03  1.769588E+04 -1.858846E+04
  Po 4p1/2 N2  84  4  1   8.442949E+02  3.673035E-04  1.820620E+03 -2.365076E-04  8.561073E-01  3.204861E+03  9.126833E+00  4.596499E+03  1.013559E+04 -1.399954E+04
  Po 4p3/2 N3  84  4 -2   7.045111E+02  1.470690E-03  1.351172E+03 -5.677716E-03  2.451595E+00  2.197202E+03  1.290878E+01  8.626779E+03  6.368903E+03 -2.749565E+04
  Po 4d3/2 N4  84  4  2   4.951041E+02  2.539865E-03  1.064968E+03 -1.193238E-02  3.224825E+00  1.570057E+03  8.860611E+00  6.902976E+03  3.104377E+03 -1.049468E+04
  Po 4d5/2 N5  84  4 -3   4.687728E+02  4.166583E-03  9.951640E+02 -2.062756E-02  4.935137E+00  1.461658E+03  1.241164E+01  9.800771E+03  2.866200E+03 -1.381637E+04
  Po 5s1/2 O1  84  5 -1   1.809647E+02  6.997243E-04  4.252184E+02  8.801841E-03  4.309012E-01  1.052323E+03  1.519514E+01  1.330014E+03  1.194656E+04 -2.029975E+03
  Po 5p1/2 O2  84  5  1   1.353335E+02  1.715186E-03  2.229675E+02  9.216633E-03  5.628090E-01  6.133546E+02  1.580068E+01  1.099054E+03  6.766853E+03 -2.806816E+03
  Po 5p3/2 O3  84  5 -2   1.069873E+02  4.842708E-03  2.065781E+02  1.629699E-02  1.477158E+00  5.347075E+02  2.881460E+01  2.057365E+03  4.110868E+03 -2.913660E+03
  Po 4f5/2 N6  84  4  3   1.947556E+02  1.815482E-02  5.123536E+02 -1.422702E-01  1.048669E+01  6.641282E+02 -3.480397E+01  8.465073E+03  1.019447E+03 -7.187353E+03
  Po 4f7/2 N7  84  4 -4   1.884697E+02  2.487438E-02  4.992790E+02 -1.956187E-01  1.400733E+01  6.477006E+02 -4.674870E+01  1.102956E+04  9.944606E+02 -1.015863E+04
  Po 5d3/2 O4  84  5  2   4.163513E+01  9.096234E-02  6.457912E+01 -8.939647E-01  6.557447E+00  8.976298E+01 -2.447892E+01  1.497358E+03  9.687888E+02 -9.589065E+02
  Po 5d5/2 O5  84  5 -3   3.791353E+01  1.567609E-01  5.742637E+01 -1.575200E+00  1.013607E+01  8.103160E+01 -4.087019E+01  2.095438E+03  8.804086E+02 -4.997360E+03
  Po 6s1/2 P1  84  6 -1   1.999533E+01  7.382820E-02  1.363530E+01 -6.966003E-01  1.116384E+00  1.994475E+01  1.201397E+01  2.151131E+02  5.697163E+03  1.014148E+02
  Po 6p1/2 P2  84  6  1   9.970964E+00  2.472501E-01  1.189180E+01 -2.851726E+00  3.270644E+00  1.554815E+01 -1.480277E+01  1.706307E+02  9.927289E+02 -2.892883E+02
  Po 6p3/2 P3  84  6 -2   7.202450E+00  3.918874E-01  7.302925E+00 -4.712521E+00  3.234736E+00  9.978435E+00 -1.463460E+01  1.274349E+02  8.136177E+02 -8.444529E+01
  At 1s1/2 K1  85  1 -1   9.607103E+04  5.718232E-06  1.321525E+05  7.290379E-06  8.007192E-01  1.504061E+05  3.093200E+00  1.353161E+05  1.970184E+05 -1.029955E+06
  At 2s1/2 L1  85  2 -1   1.747451E+04  2.966831E-05  2.787223E+04 -1.044038E-05  9.290697E-01  3.635730E+04  4.633583E+00  4.372505E+04  6.638652E+04 -2.582645E+05
  At 2p1/2 L2  85  2  1   1.684102E+04  4.230533E-05  2.375178E+04 -5.400257E-05  1.074135E+00  2.758700E+04  4.603257E+00  3.399960E+04  3.800232E+04 -1.929320E+05
  At 2p3/2 L3  85  2 -2   1.421467E+04  9.340113E-05  1.965449E+04 -8.225423E-05  1.947410E+00  2.241767E+04  1.119981E+01  4.898305E+04  2.917234E+04 -1.763060E+05
  At 3s1/2 M1  85  3 -1   4.286323E+03  9.816918E-05  7.518811E+03 -4.418649E-05  8.814544E-01  1.139400E+04  6.823122E+00  1.560465E+04  3.189164E+04 -7.344340E+04
  At 3p1/2 M2  85  3  1   3.992561E+03  1.557811E-04  6.699186E+03 -3.704028E-04  1.190834E+00  9.044422E+03  5.199148E+00  1.429912E+04  1.739049E+04 -6.321013E+04
  At 3p3/2 M3  85  3 -2   3.398264E+03  4.474731E-04  5.428271E+03 -1.439467E-03  2.723950E+00  7.041954E+03  8.794563E+00  2.447903E+04  1.233477E+04 -8.787952E+04
  At 3d3/2 M4  85  3  2   2.911179E+03  8.482558E-04  4.074794E+03 -3.934611E-03  3.677466E+00  4.677160E+03  4.203311E+00  1.938111E+04  6.139827E+03 -4.115641E+04
  At 3d5/2 M5  85  3 -3   2.785488E+03  1.320719E-03  3.885033E+03 -6.134219E-03  5.451301E+00  4.444421E+03  6.956059E+00  2.719659E+04  5.780153E+03 -4.850506E+04
  At 4s1/2 N1  85  4 -1   1.021684E+03  2.837914E-04  1.985129E+03 -7.805447E-05  7.247692E-01  3.637950E+03  9.507669E+00  5.295100E+03  1.833643E+04 -1.916256E+04
  At 4p1/2 N2  85  4  1   8.909397E+02  3.475035E-04  1.912244E+03 -1.774320E-04  8.494099E-01  3.354520E+03  9.128200E+00  4.760933E+03  1.055179E+04 -1.476761E+04
  At 4p3/2 N3  85  4 -2   7.415304E+02  1.410115E-03  1.412587E+03 -5.365202E-03  2.451338E+00  2.283985E+03  1.286422E+01  8.924153E+03  6.555074E+03 -2.747289E+04
  At 4d3/2 N4  85  4  2   5.268973E+02  2.476504E-03  1.105652E+03 -1.177737E-02  3.256188E+00  1.621790E+03  8.512784E+00  7.184226E+03  3.193892E+03 -1.207163E+04
  At 4d5/2 N5  85  4 -3   4.987762E+02  4.064775E-03  1.033436E+03 -2.033535E-02  4.984583E+00  1.508720E+03  1.187602E+01  1.019065E+04  2.943877E+03 -1.485707E+04
  At 5s1/2 O1  85  5 -1   1.961869E+02  6.640882E-04  4.540072E+02  8.054329E-03  4.341000E-01  1.108907E+03  1.503749E+01  1.398044E+03  1.234481E+04 -2.202605E+03
  At 5p1/2 O2  85  5  1   1.486699E+02  1.477856E-03  2.496100E+02  9.846209E-03  5.471731E-01  6.917693E+02  1.584350E+01  1.164881E+03  7.121664E+03 -1.426640E+03
  At 5p3/2 O3  85  5 -2   1.175606E+02  4.383634E-03  2.312910E+02  1.587121E-02  1.486095E+00  5.843422E+02  2.843348E+01  2.191782E+03  4.238647E+03 -4.521690E+03
  At 4f5/2 N6  85  4  3   2.174481E+02  1.714822E-02  5.443597E+02 -1.334958E-01  1.047525E+01  6.990324E+02 -3.449375E+01  8.857240E+03  1.062696E+03 -7.988127E+03
  At 4f7/2 N7  85  4 -4   2.106285E+02  2.349500E-02  5.305664E+02 -1.835602E-01  1.399253E+01  6.816756E+02 -4.633425E+01  1.153826E+04  1.036274E+03 -1.014597E+04
  At 5d3/2 O4  85  5  2   4.893560E+01  8.233565E-02  7.117491E+01 -8.012407E-01  6.536155E+00  9.910794E+01 -2.402047E+01  1.637429E+03  1.030605E+03 -4.122597E+03
  At 5d5/2 O5  85  5 -3   4.472259E+01  1.370996E-01  6.485907E+01 -1.355416E+00  9.958462E+00  9.099864E+01 -3.838550E+01  2.290460E+03  9.427882E+02 -1.301109E+03
  At 6s1/2 P1  85  6 -1   2.285391E+01  3.557261E-02  1.611038E+01 -2.477141E-01  6.863513E-01  3.037025E+01  1.715179E+01  2.357399E+02  7.047932E+03  2.120278E+02
  At 6p1/2 P2  85  6  1   1.181139E+01  2.101173E-01  1.426037E+01 -2.397352E+00  3.297974E+00  1.826484E+01 -1.497070E+01  2.001956E+02  1.096524E+03 -3.742128E+02
  At 6p3/2 P3  85  6 -2   8.412305E+00  4.924114E-01  8.932698E+00 -5.832236E+00  4.914369E+00  1.195309E+01 -2.242065E+01  2.291840E+02  8.903700E+02 -1.292343E+02
  Rn 1s1/2 K1  86  1 -1   9.876545E+04  5.521910E-06  1.358196E+05  7.338186E-06  7.946117E-01  1.545476E+05  3.066154E+00  1.379502E+05  2.023264E+05 -1.071089E+06
  Rn 2s1/2 L1  86  2 -1   1.804353E+04  2.849408E-05  2.878168E+04 -8.007366E-06  9.212406E-01  3.752623E+04  4.628479E+00  4.472521E+04  6.842748E+04 -2.680156E+05
  Rn 2p1/2 L2  86  2  1   1.739755E+04  4.082357E-05  2.454075E+04 -5.054287E-05  1.071019E+00  2.850804E+04  4.571830E+00  3.503943E+04  3.928996E+04 -2.024180E+05
  Rn 2p3/2 L3  86  2 -2   1.461915E+04  9.029503E-05  2.020480E+04 -7.448378E-05  1.935048E+00  2.303644E+04  1.119268E+01  4.999175E+04  2.994200E+04 -1.810838E+05
  Rn 3s1/2 M1  86  3 -1   4.448774E+03  9.350596E-05  7.807967E+03 -3.138338E-05  8.715698E-01  1.182102E+04  6.838238E+00  1.598271E+04  3.296074E+04 -7.619639E+04
  Rn 3p1/2 M2  86  3  1   4.148689E+03  1.487160E-04  6.960069E+03 -3.426409E-04  1.181045E+00  9.395389E+03  5.219596E+00  1.472829E+04  1.805479E+04 -6.552490E+04
  Rn 3p3/2 M3  86  3 -2   3.517956E+03  4.307664E-04  5.610680E+03 -1.364156E-03  2.708879E+00  7.269167E+03  8.837790E+00  2.509336E+04  1.268994E+04 -9.048053E+04
  Rn 3d3/2 M4  86  3  2   3.021666E+03  8.121499E-04  4.215332E+03 -3.716995E-03  3.641540E+00  4.835958E+03  4.433247E+00  1.983329E+04  6.340729E+03 -4.109526E+04
  Rn 3d5/2 M5  86  3 -3   2.888870E+03  1.264674E-03  4.015263E+03 -5.793173E-03  5.393525E+00  4.590624E+03  7.332979E+00  2.777678E+04  5.961816E+03 -4.970704E+04
  Rn 4s1/2 N1  86  4 -1   1.073265E+03  2.672833E-04  2.084660E+03 -1.949411E-05  7.158816E-01  3.807626E+03  9.528582E+00  5.449812E+03  1.899841E+04 -2.012878E+04
  Rn 4p1/2 N2  86  4  1   9.391071E+02  3.288127E-04  2.007203E+03 -1.223298E-04  8.424647E-01  3.510068E+03  9.132279E+00  4.928711E+03  1.098414E+04 -1.490831E+04
  Rn 4p3/2 N3  86  4 -2   7.795072E+02  1.352996E-03  1.475456E+03 -5.076334E-03  2.450928E+00  2.372736E+03  1.281923E+01  9.227124E+03  6.744671E+03 -2.790758E+04
  Rn 4d3/2 N4  86  4  2   5.596078E+02  2.415225E-03  1.147005E+03 -1.160995E-02  3.286675E+00  1.674570E+03  8.178801E+00  7.471989E+03  3.285148E+03 -1.364762E+04
  Rn 4d5/2 N5  86  4 -3   5.296032E+02  3.964465E-03  1.072595E+03 -2.000814E-02  5.031524E+00  1.556994E+03  1.137061E+01  1.058809E+04  3.023164E+03 -1.675059E+04
  Rn 5s1/2 O1  86  5 -1   2.118965E+02  6.305252E-04  4.837503E+02  7.402212E-03  4.368543E-01  1.167536E+03  1.488988E+01  1.468299E+03  1.279044E+04 -2.364704E+03
  Rn 5p1/2 O2  86  5  1   1.624702E+02  1.291711E-03  2.776949E+02  1.013192E-02  5.349791E-01  7.717698E+02  1.585573E+01  1.232759E+03  7.477246E+03 -2.824704E+02
  Rn 5p3/2 O3  86  5 -2   1.283982E+02  4.029930E-03  2.562046E+02  1.482770E-02  1.501129E+00  6.319419E+02  2.799261E+01  2.330886E+03  4.363204E+03 -3.395588E+03
  Rn 4f5/2 N6  86  4  3   2.409508E+02  1.623459E-02  5.767684E+02 -1.255713E-01  1.046456E+01  7.345069E+02 -3.419789E+01  9.256089E+03  1.106723E+03 -8.622630E+03
  Rn 4f7/2 N7  86  4 -4   2.335667E+02  2.224474E-02  5.622039E+02 -1.726854E-01  1.397883E+01  7.161671E+02 -4.593874E+01  1.205521E+04  1.078799E+03 -9.071840E+03
  Rn 5d3/2 O4  86  5  2   5.649930E+01  7.515317E-02  7.766624E+01 -7.246850E-01  6.514738E+00  1.086542E+02 -2.355388E+01  1.780171E+03  1.093145E+03 -1.289695E+03
  Rn 5d5/2 O5  86  5 -3   5.176266E+01  1.210829E-01  7.217993E+01 -1.178447E+00  9.769772E+00  1.013786E+02 -3.585215E+01  2.486668E+03  1.007641E+03 -1.665462E+03
  Rn 6s1/2 P1  86  6 -1   2.575933E+01  4.078588E-03  3.694680E+01  1.155032E-01  2.417419E-01  1.425178E+02  2.238152E+01  2.553293E+02  8.797269E+03  3.453615E+02
  Rn 6p1/2 P2  86  6  1   1.370936E+01  1.829763E-01  1.659904E+01 -2.070095E+00  3.319401E+00  2.098053E+01 -1.508741E+01  2.301828E+02  1.200464E+03 -4.022854E+02
  Rn 6p3/2 P3  86  6 -2   9.637814E+00  5.675112E-01  1.051258E+01 -6.636867E+00  6.613793E+00  1.388773E+01 -3.029124E+01  3.566191E+02  9.708645E+02 -2.473049E+02
  Fr 1s1/2 K1  87  1 -1   1.015198E+05  5.333534E-06  1.395621E+05  7.373080E-06  7.885887E-01  1.587768E+05  3.038522E+00  1.406226E+05  2.077565E+05 -1.110093E+06
  Fr 2s1/2 L1  87  2 -1   1.863133E+04  2.736923E-05  2.971414E+04 -5.750242E-06  9.133872E-01  3.872592E+04  4.622874E+00  4.573875E+04  7.053140E+04 -2.779002E+05
  Fr 2p1/2 L2  87  2  1   1.797243E+04  3.940683E-05  2.535049E+04 -4.731559E-05  1.068046E+00  2.945401E+04  4.539364E+00  3.610922E+04  4.061534E+04 -2.132369E+05
  Fr 2p3/2 L3  87  2 -2   1.503434E+04  8.732252E-05  2.076388E+04 -6.717650E-05  1.922817E+00  2.366473E+04  1.118482E+01  5.100640E+04  3.072224E+04 -1.885683E+05
  Fr 3s1/2 M1  87  3 -1   4.620174E+03  8.907178E-05  8.105558E+03 -1.968380E-05  8.616103E-01  1.226093E+04  6.852886E+00  1.636396E+04  3.406568E+04 -7.877691E+04
  Fr 3p1/2 M2  87  3  1   4.313622E+03  1.419733E-04  7.229677E+03 -3.165008E-04  1.171143E+00  9.758485E+03  5.240000E+00  1.516614E+04  1.874315E+04 -6.860548E+04
  Fr 3p3/2 M3  87  3 -2   3.644528E+03  4.147341E-04  5.797625E+03 -1.291860E-03  2.693489E+00  7.501706E+03  8.884364E+00  2.571254E+04  1.305200E+04 -9.488250E+04
  Fr 3d3/2 M4  87  3  2   3.138970E+03  7.781406E-04  4.358557E+03 -3.514178E-03  3.606798E+00  4.997748E+03  4.652176E+00  2.029125E+04  6.545283E+03 -4.199713E+04
  Fr 3d5/2 M5  87  3 -3   2.998766E+03  1.211994E-03  4.147614E+03 -5.476165E-03  5.337859E+00  4.739147E+03  7.691720E+00  2.836286E+04  6.146191E+03 -4.786820E+04
  Fr 4s1/2 N1  87  4 -1   1.130935E+03  2.515914E-04  2.188960E+03  3.296388E-05  7.066549E-01  3.985172E+03  9.549254E+00  5.605917E+03  1.968803E+04 -2.075146E+04
  Fr 4p1/2 N2  87  4  1   9.932995E+02  3.104375E-04  2.109352E+03 -6.651879E-05  8.345751E-01  3.675890E+03  9.142537E+00  5.099382E+03  1.143923E+04 -1.590818E+04
  Fr 4p3/2 N3  87  4 -2   8.229100E+02  1.295408E-03  1.542599E+03 -4.765494E-03  2.447408E+00  2.466810E+03  1.280804E+01  9.533356E+03  6.941486E+03 -2.987158E+04
  Fr 4d3/2 N4  87  4  2   5.977048E+02  2.353936E-03  1.189759E+03 -1.141999E-02  3.315147E+00  1.729063E+03  7.867328E+00  7.765628E+03  3.378684E+03 -1.515134E+04
  Fr 4d5/2 N5  87  4 -3   5.657191E+02  3.874248E-03  1.110918E+03 -1.974369E-02  5.080661E+00  1.604915E+03  1.084852E+01  1.099563E+04  3.102851E+03 -1.927247E+04
  Fr 5s1/2 O1  87  5 -1   2.325608E+02  5.920855E-04  5.192644E+02  6.873611E-03  4.376108E-01  1.235584E+03  1.476397E+01  1.538879E+03  1.323211E+04 -2.315051E+03
  Fr 5p1/2 O2  87  5  1   1.811911E+02  1.102121E-03  3.137690E+02  1.055449E-02  5.183561E-01  8.718221E+02  1.590859E+01  1.301828E+03  7.871217E+03 -3.191549E+02
  Fr 5p3/2 O3  87  5 -2   1.439391E+02  3.578142E-03  2.911643E+02  1.572756E-02  1.497199E+00  6.951668E+02  2.781567E+01  2.471935E+03  4.506756E+03 -3.675675E+03
  Fr 4f5/2 N6  87  4  3   2.697290E+02  1.539913E-02  6.097050E+02 -1.183832E-01  1.045418E+01  7.706241E+02 -3.391128E+01  9.661885E+03  1.151568E+03 -8.832952E+03
  Fr 4f7/2 N7  87  4 -4   2.617480E+02  2.110239E-02  5.943273E+02 -1.628260E-01  1.396558E+01  7.512528E+02 -4.556171E+01  1.258074E+04  1.122074E+03 -1.050718E+04
  Fr 5d3/2 O4  87  5  2   6.873794E+01  6.882664E-02  8.428307E+01 -6.581462E-01  6.485627E+00  1.186865E+02 -2.305211E+01  1.927455E+03  1.157954E+03 -5.382900E+03
  Fr 5d5/2 O5  87  5 -3   6.343606E+01  1.103808E-01  7.849944E+01 -1.064565E+00  9.705025E+00  1.110770E+02 -3.484968E+01  2.694205E+03  1.068113E+03 -6.433715E+03
  Fr 6s1/2 P1  87  6 -1   3.268113E+01  2.316841E-03  5.519715E+01  1.113385E-01  2.158715E-01  2.231785E+02  2.238119E+01  2.882432E+02  9.366126E+03  7.503913E+01
  Fr 6p1/2 P2  87  6  1   1.930603E+01  1.457530E-01  2.107460E+01 -1.610793E+00  3.299543E+00  2.576398E+01 -1.454116E+01  2.760995E+02  1.355480E+03 -3.135532E+02
  Fr 6p3/2 P3  87  6 -2   1.413150E+01  4.145564E-01  1.459103E+01 -4.698118E+00  6.534860E+00  1.839304E+01 -2.852446E+01  4.507844E+02  1.089297E+03 -2.449892E+02
  Fr 7s1/2 Q5  87  7 -1   3.800679E+00  8.346207E-01  1.526691E+00 -1.104771E+01  1.309894E+00  1.659267E+00 -3.960897E+00  1.055192E+01  9.372224E+02 -2.571212E+01
  Ra 1s1/2 K1  88  1 -1   1.043286E+05  5.152641E-06  1.433792E+05  7.397328E-06  7.826217E-01  1.630920E+05  3.010557E+00  1.433244E+05  2.132993E+05 -1.150544E+06
  Ra 2s1/2 L1  88  2 -1   1.923358E+04  2.629238E-05  3.066937E+04 -3.653612E-06  9.055202E-01  3.995592E+04  4.616846E+00  4.676400E+04  7.269378E+04 -2.900309E+05
  Ra 2p1/2 L2  88  2  1   1.856168E+04  3.805197E-05  2.618141E+04 -4.430140E-05  1.065220E+00  3.042543E+04  4.505934E+00  3.720991E+04  4.197905E+04 -2.235061E+05
  Ra 2p3/2 L3  88  2 -2   1.545598E+04  8.447940E-05  2.133154E+04 -6.032686E-05  1.910760E+00  2.430232E+04  1.117610E+01  5.202749E+04  3.151270E+04 -1.958042E+05
  Ra 3s1/2 M1  88  3 -1   4.796222E+03  8.487616E-05  8.410703E+03 -9.097452E-06  8.516922E-01  1.271249E+04  6.866365E+00  1.674849E+04  3.520354E+04 -8.171409E+04
  Ra 3p1/2 M2  88  3  1   4.483142E+03  1.355452E-04  7.508038E+03 -2.918398E-04  1.161167E+00  1.013387E+04  5.260753E+00  1.561294E+04  1.945670E+04 -7.156266E+04
  Ra 3p3/2 M3  88  3 -2   3.773677E+03  3.993933E-04  5.988851E+03 -1.223039E-03  2.677969E+00  7.739283E+03  8.932631E+00  2.633701E+04  1.342056E+04 -9.771139E+04
  Ra 3d3/2 M4  88  3  2   3.258787E+03  7.460777E-04  4.504465E+03 -3.324865E-03  3.573182E+00  5.162528E+03  4.860671E+00  2.075499E+04  6.753504E+03 -4.331365E+04
  Ra 3d5/2 M5  88  3 -3   3.110862E+03  1.162077E-03  4.282511E+03 -5.178364E-03  5.283141E+00  4.890458E+03  8.039844E+00  2.895171E+04  6.333804E+03 -4.843331E+04
  Ra 4s1/2 N1  88  4 -1   1.190385E+03  2.370808E-04  2.295844E+03  7.714669E-05  6.975990E-01  4.167444E+03  9.566151E+00  5.763249E+03  2.038829E+04 -2.352830E+04
  Ra 4p1/2 N2  88  4  1   1.049230E+03  2.926688E-04  2.217909E+03 -1.029476E-05  8.259950E-01  3.851303E+03  9.158983E+00  5.272988E+03  1.191619E+04 -1.724784E+04
  Ra 4p3/2 N3  88  4 -2   8.674226E+02  1.238891E-03  1.613202E+03 -4.452254E-03  2.441823E+00  2.565294E+03  1.281945E+01  9.843320E+03  7.144555E+03 -3.101226E+04
  Ra 4d3/2 N4  88  4  2   6.368724E+02  2.295278E-03  1.233010E+03 -1.122959E-02  3.343136E+00  1.784433E+03  7.564482E+00  8.065992E+03  3.473861E+03 -1.631033E+04
  Ra 4d5/2 N5  88  4 -3   6.028047E+02  3.788040E-03  1.149565E+03 -1.947804E-02  5.129297E+00  1.653443E+03  1.033788E+01  1.141208E+04  3.183616E+03 -2.119187E+04
  Ra 5s1/2 O1  88  5 -1   2.538635E+02  5.570889E-04  5.555056E+02  6.381081E-03  4.381200E-01  1.305528E+03  1.463979E+01  1.611696E+03  1.372273E+04 -1.967002E+03
  Ra 5p1/2 O2  88  5  1   2.005210E+02  9.322432E-04  3.569382E+02  1.094030E-02  5.006605E-01  9.878354E+02  1.597621E+01  1.372205E+03  8.287884E+03 -2.178376E+03
  Ra 5p3/2 O3  88  5 -2   1.598578E+02  3.143503E-03  3.335295E+02  1.693717E-02  1.486041E+00  7.676706E+02  2.774194E+01  2.615855E+03  4.661141E+03 -2.694952E+03
  Ra 4f5/2 N6  88  4  3   2.994634E+02  1.463277E-02  6.431681E+02 -1.118156E-01  1.044424E+01  8.073836E+02 -3.363530E+01  1.007473E+04  1.197225E+03 -1.018805E+04
  Ra 4f7/2 N7  88  4 -4   2.908519E+02  2.005548E-02  6.269280E+02 -1.538291E-01  1.395297E+01  7.869267E+02 -4.519944E+01  1.311495E+04  1.166089E+03 -1.236580E+04
  Ra 5d3/2 O4  88  5  2   8.133159E+01  6.349542E-02  9.084728E+01 -6.024686E-01  6.465280E+00  1.289438E+02 -2.264340E+01  2.079499E+03  1.223168E+03 -5.345364E+03
  Ra 5d5/2 O5  88  5 -3   7.542369E+01  1.013926E-01  8.470439E+01 -9.697496E-01  9.649009E+00  1.210009E+02 -3.394749E+01  2.907517E+03  1.129415E+03 -3.886962E+03
  Ra 6s1/2 P1  88  6 -1   3.958648E+01  1.835321E-03  7.075564E+01  9.811663E-02  2.179091E-01  2.732077E+02  2.206789E+01  3.245014E+02  9.926711E+03  4.001198E+02
  Ra 6p1/2 P2  88  6  1   2.491485E+01  1.216729E-01  2.489913E+01 -1.318439E+00  3.241645E+00  3.027683E+01 -1.356750E+01  3.196910E+02  1.522098E+03 -3.133932E+02
  Ra 6p3/2 P3  88  6 -2   1.861717E+01  3.305466E-01  1.763934E+01 -3.654247E+00  6.287114E+00  2.232216E+01 -2.484201E+01  5.319404E+02  1.228453E+03 -4.740086E+02
  Ra 7s1/2 Q5  88  7 -1   4.734860E+00  1.172811E+00  2.275194E+00 -1.511547E+01  2.771162E+00  2.542326E+00 -9.643521E+00  3.553911E+01  1.208622E+03 -4.866190E+01
  Ac 1s1/2 K1  89  1 -1   1.071922E+05  4.978885E-06  1.472737E+05  7.411634E-06  7.767202E-01  1.674969E+05  2.982207E+00  1.460603E+05  2.189626E+05 -1.198653E+06
  Ac 2s1/2 L1  89  2 -1   1.984911E+04  2.526130E-05  3.164779E+04 -1.701544E-06  8.976463E-01  4.121715E+04  4.610622E+00  4.780189E+04  7.491829E+04 -2.998169E+05
  Ac 2p1/2 L2  89  2  1   1.916403E+04  3.673581E-05  2.703918E+04 -4.138407E-05  1.062162E+00  3.142872E+04  4.473462E+00  3.833578E+04  4.338973E+04 -2.342704E+05
  Ac 2p3/2 L3  89  2 -2   1.588236E+04  8.176016E-05  2.190766E+04 -5.390140E-05  1.898894E+00  2.494905E+04  1.116693E+01  5.305527E+04  3.231321E+04 -2.012971E+05
  Ac 3s1/2 M1  89  3 -1   4.975380E+03  8.091058E-05  8.722996E+03  6.185306E-07  8.418403E-01  1.317544E+04  6.879407E+00  1.713642E+04  3.637575E+04 -8.433589E+04
  Ac 3p1/2 M2  89  3  1   4.655682E+03  1.292878E-04  7.799416E+03 -2.675359E-04  1.150527E+00  1.052642E+04  5.286538E+00  1.606615E+04  2.020145E+04 -7.437323E+04
  Ac 3p3/2 M3  89  3 -2   3.903736E+03  3.848301E-04  6.183501E+03 -1.158114E-03  2.662792E+00  7.980937E+03  8.979787E+00  2.696839E+04  1.379451E+04 -1.002020E+05
  Ac 3d3/2 M4  89  3  2   3.379444E+03  7.159153E-04  4.652879E+03 -3.149025E-03  3.540960E+00  5.330099E+03  5.055727E+00  2.122561E+04  6.965145E+03 -4.545421E+04
  Ac 3d5/2 M5  89  3 -3   3.223477E+03  1.115634E-03  4.418818E+03 -4.904783E-03  5.232156E+00  5.043305E+03  8.357589E+00  2.955205E+04  6.523219E+03 -4.975346E+04
  Ac 4s1/2 N1  89  4 -1   1.249999E+03  2.237348E-04  2.404576E+03  1.168368E-04  6.888049E-01  4.353509E+03  9.584614E+00  5.922978E+03  2.112055E+04 -2.218759E+04
  Ac 4p1/2 N2  89  4  1   1.105274E+03  2.761341E-04  2.329424E+03  4.027802E-05  8.174176E-01  4.032597E+03  9.176153E+00  5.450176E+03  1.241225E+04 -1.772615E+04
  Ac 4p3/2 N3  89  4 -2   9.113897E+02  1.188105E-03  1.683380E+03 -4.178936E-03  2.438294E+00  2.663481E+03  1.281510E+01  1.016031E+04  7.348494E+03 -3.232399E+04
  Ac 4d3/2 N4  89  4  2   6.754551E+02  2.239392E-03  1.276665E+03 -1.105397E-02  3.370870E+00  1.840550E+03  7.259274E+00  8.373163E+03  3.570540E+03 -1.703272E+04
  Ac 4d5/2 N5  89  4 -3   6.392014E+02  3.706803E-03  1.188311E+03 -1.922091E-02  5.178235E+00  1.702299E+03  9.830708E+00  1.183778E+04  3.265178E+03 -2.300729E+04
  Ac 5s1/2 O1  89  5 -1   2.741915E+02  5.262014E-04  5.914931E+02  5.990395E-03  4.386580E-01  1.375681E+03  1.453303E+01  1.685044E+03  1.419747E+04 -2.472119E+03
  Ac 5p1/2 O2  89  5  1   2.188471E+02  8.071989E-04  4.010826E+02  1.090484E-02  4.876544E-01  1.101542E+03  1.598477E+01  1.445064E+03  8.709950E+03 -1.330559E+03
  Ac 5p3/2 O3  89  5 -2   1.745347E+02  2.923489E-03  3.658300E+02  1.633674E-02  1.501003E+00  8.213970E+02  2.740798E+01  2.767636E+03  4.794618E+03 -7.281674E+03
  Ac 4f5/2 N6  89  4  3   3.284968E+02  1.391887E-02  6.774596E+02 -1.057076E-01  1.043170E+01  8.449913E+02 -3.333635E+01  1.049341E+04  1.243828E+03 -9.264534E+03
  Ac 4f7/2 N7  89  4 -4   3.192202E+02  1.909413E-02  6.599662E+02 -1.455845E-01  1.394115E+01  8.231570E+02 -4.484657E+01  1.365769E+04  1.210823E+03 -1.294793E+04
  Ac 5d3/2 O4  89  5  2   9.267110E+01  5.901849E-02  9.733384E+01 -5.568026E-01  6.457477E+00  1.393306E+02 -2.244265E+01  2.235973E+03  1.287713E+03 -2.249840E+03
  Ac 5d5/2 O5  89  5 -3   8.611819E+01  9.434057E-02  9.073820E+01 -8.960843E-01  9.648469E+00  1.308095E+02 -3.367565E+01  3.129217E+03  1.187031E+03 -2.586431E+03
  Ac 6s1/2 P1  89  6 -1   4.508360E+01  1.653502E-03  8.236808E+01  8.638657E-02  2.257771E-01  3.051831E+02  2.171545E+01  3.574273E+02  1.020778E+04 -2.037018E+02
  Ac 6p1/2 P2  89  6  1   2.921692E+01  8.898461E-02  2.881763E+01 -9.265911E-01  2.767855E+00  3.600793E+01 -7.664054E+00  3.485864E+02  1.905987E+03 -3.413239E+02
  Ac 6p3/2 P3  89  6 -2   2.183049E+01  2.886608E-01  1.985073E+01 -3.151794E+00  6.194579E+00  2.539977E+01 -2.342180E+01  6.029566E+02  1.337124E+03 -4.059450E+02
  Ac 6d3/2 P4  89  6  2   4.406916E+00  2.266335E-01  4.432687E+00 -2.784396E+00  1.607389E+00  1.144243E+01 -7.076007E+00  5.840349E+01  3.530328E+02  1.978523E+01
  Ac 7s1/2 Q5  89  7 -1   5.374025E+00  9.799999E-01  2.766544E+00 -1.247122E+01  2.822879E+00  3.115207E+00 -1.018080E+01  4.450204E+01  1.345746E+03 -4.262164E+01
  Th 1s1/2 K1  90  1 -1   1.101069E+05  4.812385E-06  1.512409E+05  7.415938E-06  7.709237E-01  1.719857E+05  2.953439E+00  1.488315E+05  2.247357E+05 -1.242409E+06
  Th 2s1/2 L1  90  2 -1   2.047434E+04  2.428256E-05  3.264453E+04  8.639734E-08  8.899482E-01  4.250400E+04  4.603436E+00  4.885572E+04  7.719710E+04 -3.107363E+05
  Th 2p1/2 L2  90  2  1   1.977619E+04  3.550787E-05  2.791136E+04 -3.881960E-05  1.059882E+00  3.245017E+04  4.436695E+00  3.950759E+04  4.483089E+04 -2.473450E+05
  Th 2p3/2 L3  90  2 -2   1.630977E+04  7.920148E-05  2.248849E+04 -4.808459E-05  1.887939E+00  2.560083E+04  1.115331E+01  5.410201E+04  3.311891E+04 -2.074887E+05
  Th 3s1/2 M1  90  3 -1   5.153557E+03  7.725491E-05  9.036444E+03  8.845814E-06  8.325548E-01  1.364227E+04  6.888279E+00  1.753038E+04  3.757164E+04 -8.719420E+04
  Th 3p1/2 M2  90  3  1   4.827226E+03  1.236087E-04  8.090904E+03 -2.477090E-04  1.141213E+00  1.092194E+04  5.297135E+00  1.653556E+04  2.096162E+04 -7.798580E+04
  Th 3p3/2 M3  90  3 -2   4.030568E+03  3.715679E-04  6.377072E+03 -1.101361E-03  2.650266E+00  8.221623E+03  9.007332E+00  2.761632E+04  1.416797E+04 -1.022540E+05
  Th 3d3/2 M4  90  3  2   3.496838E+03  6.820081E-04  4.816332E+03 -2.945078E-03  3.490960E+00  5.514423E+03  5.378433E+00  2.163751E+04  7.196519E+03 -4.630924E+04
  Th 3d5/2 M5  90  3 -3   3.332483E+03  1.071420E-03  4.557919E+03 -4.645773E-03  5.181745E+00  5.199235E+03  8.669923E+00  3.015576E+04  6.716239E+03 -5.201237E+04
  Th 4s1/2 N1  90  4 -1   1.305730E+03  2.122275E-04  2.508815E+03  1.471600E-04  6.812570E-01  4.534522E+03  9.593941E+00  6.085257E+03  2.185961E+04 -2.332156E+04
  Th 4p1/2 N2  90  4  1   1.157399E+03  2.617921E-04  2.436245E+03  7.791334E-05  8.100096E-01  4.211408E+03  9.183616E+00  5.631819E+03  1.292032E+04 -1.888317E+04
  Th 4p3/2 N3  90  4 -2   9.507657E+02  1.146555E-03  1.748967E+03 -3.972584E-03  2.440531E+00  2.756346E+03  1.276679E+01  1.048723E+04  7.547446E+03 -3.259588E+04
  Th 4d3/2 N4  90  4  2   7.094050E+02  2.167644E-03  1.327694E+03 -1.066656E-02  3.385106E+00  1.904515E+03  7.109930E+00  8.677040E+03  3.675075E+03 -1.773097E+04
  Th 4d5/2 N5  90  4 -3   6.708619E+02  3.628985E-03  1.227295E+03 -1.893874E-02  5.226337E+00  1.751621E+03  9.349562E+00  1.227095E+04  3.347704E+03 -2.403675E+04
  Th 5s1/2 O1  90  5 -1   2.896930E+02  5.030053E-04  6.217100E+02  5.630840E-03  4.397850E-01  1.438506E+03  1.443088E+01  1.757377E+03  1.468934E+04 -2.962187E+03
  Th 5p1/2 O2  90  5  1   2.323766E+02  7.519592E-04  4.294487E+02  9.952823E-03  4.861212E-01  1.174053E+03  1.579491E+01  1.518469E+03  9.087131E+03 -5.577245E+02
  Th 5p3/2 O3  90  5 -2   1.843190E+02  2.833323E-03  3.865059E+02  1.484129E-02  1.529509E+00  8.574374E+02  2.695296E+01  2.914165E+03  4.911231E+03 -4.527181E+03
  Th 4f5/2 N6  90  4  3   3.527398E+02  1.328065E-02  7.113543E+02 -1.004537E-01  1.042470E+01  8.825677E+02 -3.316785E+01  1.091817E+04  1.290750E+03 -1.214366E+04
  Th 4f7/2 N7  90  4 -4   3.427658E+02  1.822368E-02  6.928850E+02 -1.381441E-01  1.393278E+01  8.595254E+02 -4.454050E+01  1.420647E+04  1.255944E+03 -1.492664E+04
  Th 5d3/2 O4  90  5  2   9.937053E+01  4.839545E-02  1.042529E+02 -4.442676E-01  5.771346E+00  1.566411E+02 -1.497425E+01  2.311318E+03  1.450175E+03 -5.879345E+03
  Th 5d5/2 O5  90  5 -3   9.220664E+01  8.862690E-02  9.571673E+01 -8.364655E-01  9.598723E+00  1.394462E+02 -3.296744E+01  3.317324E+03  1.243786E+03 -7.425259E+03
  Th 6s1/2 P1  90  6 -1   4.755336E+01  1.637499E-03  8.620709E+01  8.056736E-02  2.321135E-01  3.141193E+02  2.154119E+01  3.785005E+02  1.060088E+04 -5.370487E+02
  Th 6p1/2 P2  90  6  1   3.090749E+01  8.387070E-02  3.061775E+01 -8.721893E-01  2.772204E+00  3.829314E+01 -7.758967E+00  3.710979E+02  1.998571E+03 -3.121187E+02
  Th 6p3/2 P3  90  6 -2   2.281083E+01  2.747204E-01  2.083639E+01 -2.987040E+00  6.195379E+00  2.677648E+01 -2.332628E+01  6.383311E+02  1.391117E+03 -3.730892E+02
  Th 5f5/2 O6  90  5  3   6.006571E+00  5.669820E-02  1.412721E+01 -6.086183E-01  1.766641E+00  5.509904E+01 -7.660118E+00  2.171644E+02  3.755445E+02  6.611424E+02
  Th 6d3/2 P4  90  6  2   4.532375E+00  2.196307E-01  4.745319E+00 -2.689587E+00  1.645830E+00  1.193072E+01 -7.513554E+00  6.219989E+01  3.676413E+02  1.674716E+01
  Th 7s1/2 Q5  90  7 -1   5.507849E+00  9.388197E-01  2.878032E+00 -1.190844E+01  2.816629E+00  3.250212E+00 -1.005969E+01  4.597234E+01  1.356354E+03 -4.429977E+01
  Pa 1s1/2 K1  91  1 -1   1.130809E+05  4.652227E-06  1.552916E+05  7.411711E-06  7.651897E-01  1.765720E+05  2.924280E+00  1.516427E+05  2.306433E+05 -1.286539E+06
  Pa 2s1/2 L1  91  2 -1   2.111457E+04  2.334250E-05  3.366653E+04  1.759514E-06  8.822023E-01  4.382525E+04  4.595985E+00  4.992285E+04  7.954652E+04 -3.258262E+05
  Pa 2p1/2 L2  91  2  1   2.040302E+04  3.433434E-05  2.880570E+04 -3.643887E-05  1.057808E+00  3.349857E+04  4.398706E+00  4.071636E+04  4.631409E+04 -2.593541E+05
  Pa 2p3/2 L3  91  2 -2   1.674266E+04  7.675962E-05  2.307681E+04 -4.267439E-05  1.877303E+00  2.626066E+04  1.113813E+01  5.515821E+04  3.393333E+04 -2.140179E+05
  Pa 3s1/2 M1  91  3 -1   5.335745E+03  7.377710E-05  9.357649E+03  1.642583E-05  8.232349E-01  1.412163E+04  6.896881E+00  1.792707E+04  3.880199E+04 -9.055583E+04
  Pa 3p1/2 M2  91  3  1   5.002657E+03  1.182150E-04  8.390458E+03 -2.293706E-04  1.131978E+00  1.132945E+04  5.306155E+00  1.701569E+04  2.174849E+04 -8.078799E+04
  Pa 3p3/2 M3  91  3 -2   4.158957E+03  3.590099E-04  6.573297E+03 -1.048379E-03  2.638296E+00  8.465523E+03  9.031022E+00  2.827269E+04  1.454577E+04 -1.047472E+05
  Pa 3d3/2 M4  91  3  2   3.615724E+03  6.490536E-04  4.985940E+03 -2.747767E-03  3.438490E+00  5.705577E+03  5.715715E+00  2.203860E+04  7.435996E+03 -4.723632E+04
  Pa 3d5/2 M5  91  3 -3   3.442640E+03  1.029703E-03  4.699130E+03 -4.403785E-03  5.133095E+00  5.357487E+03  8.967245E+00  3.076555E+04  6.911976E+03 -5.337845E+04
  Pa 4s1/2 N1  91  4 -1   1.362385E+03  2.014606E-04  2.615113E+03  1.740764E-04  6.737238E-01  4.719804E+03  9.605445E+00  6.248862E+03  2.262340E+04 -2.153149E+04
  Pa 4p1/2 N2  91  4  1   1.210389E+03  2.482589E-04  2.546103E+03  1.123019E-04  8.024226E-01  4.396519E+03  9.192504E+00  5.816720E+03  1.344847E+04 -1.959949E+04
  Pa 4p3/2 N3  91  4 -2   9.902873E+02  1.107753E-03  1.815091E+03 -3.783684E-03  2.443214E+00  2.850073E+03  1.271540E+01  1.081986E+04  7.748517E+03 -3.297180E+04
  Pa 4d3/2 N4  91  4  2   7.434617E+02  2.092015E-03  1.382408E+03 -1.022200E-02  3.393176E+00  1.972649E+03  7.024309E+00  8.982092E+03  3.784336E+03 -1.857360E+04
  Pa 4d5/2 N5  91  4 -3   7.025214E+02  3.552164E-03  1.267063E+03 -1.863605E-02  5.272302E+00  1.801934E+03  8.895141E+00  1.271104E+04  3.431606E+03 -2.493914E+04
  Pa 5s1/2 O1  91  5 -1   3.050681E+02  4.813075E-04  6.519015E+02  5.301788E-03  4.404698E-01  1.502010E+03  1.433551E+01  1.828829E+03  1.516200E+04 -3.008372E+03
  Pa 5p1/2 O2  91  5  1   2.457624E+02  7.058448E-04  4.568867E+02  8.991802E-03  4.851361E-01  1.244289E+03  1.558712E+01  1.592851E+03  9.479670E+03 -9.548198E+02
  Pa 5p3/2 O3  91  5 -2   1.937547E+02  2.757293E-03  4.061693E+02  1.341873E-02  1.557843E+00  8.920171E+02  2.650046E+01  3.061504E+03  5.027923E+03 -5.365940E+03
  Pa 4f5/2 N6  91  4  3   3.769574E+02  1.269187E-02  7.456078E+02 -9.564967E-02  1.041820E+01  9.206234E+02 -3.301623E+01  1.134872E+04  1.338346E+03 -1.309420E+04
  Pa 4f7/2 N7  91  4 -4   3.662509E+02  1.742116E-02  7.261153E+02 -1.313162E-01  1.392508E+01  8.963193E+02 -4.424739E+01  1.476225E+04  1.301665E+03 -1.642419E+04
  Pa 5d3/2 O4  91  5  2   1.057515E+02  3.854513E-02  1.118873E+02 -3.410401E-01  5.049996E+00  1.790417E+02 -7.219299E+00  2.375684E+03  1.641330E+03 -3.009805E+03
  Pa 5d5/2 O5  91  5 -3   9.795427E+01  8.355046E-02  1.005962E+02 -7.837946E-01  9.547280E+00  1.480803E+02 -3.222546E+01  3.503090E+03  1.300433E+03 -3.095086E+03
  Pa 6s1/2 P1  91  6 -1   4.984138E+01  1.633505E-03  8.939591E+01  7.545949E-02  2.381522E-01  3.206759E+02  2.138480E+01  3.973141E+02  1.088000E+04  4.042364E+02
  Pa 6p1/2 P2  91  6  1   3.244494E+01  7.956071E-02  3.234344E+01 -8.264704E-01  2.778419E+00  4.047859E+01 -7.863640E+00  3.925296E+02  2.086042E+03 -2.528225E+02
  Pa 6p3/2 P3  91  6 -2   2.363750E+01  2.630767E-01  2.172963E+01 -2.849767E+00  6.193607E+00  2.802953E+01 -2.321840E+01  6.705580E+02  1.442208E+03 -3.444679E+03
  Pa 5f5/2 O6  91  5  3   7.307193E+00  9.813161E-02  1.925531E+01 -1.040366E+00  3.572878E+00  6.138397E+01 -1.559938E+01  4.875182E+02  4.065918E+02 -1.382498E+02
  Pa 6d3/2 P4  91  6  2   4.595471E+00  2.147126E-01  4.917400E+00 -2.622227E+00  1.665415E+00  1.231073E+01 -7.719802E+00  6.510479E+01  3.820798E+02  1.574002E+01
  Pa 7s1/2 Q5  91  7 -1   5.621356E+00  9.049706E-01  2.975727E+00 -1.144771E+01  2.810510E+00  3.369608E+00 -9.945846E+00  4.711505E+01  1.360998E+03 -4.484452E+01
  U  1s1/2 K1  92  1 -1   1.161117E+05  4.498188E-06  1.594217E+05  7.400147E-06  7.594973E-01  1.812497E+05  2.894789E+00  1.544811E+05  2.366667E+05 -1.334840E+06
  U  2s1/2 L1  92  2 -1   2.176970E+04  2.244038E-05  3.471333E+04  3.323177E-06  8.744168E-01  4.517994E+04  4.588593E+00  5.100055E+04  8.196098E+04 -3.380239E+05
  U  2p1/2 L2  92  2  1   2.104505E+04  3.321127E-05  2.972295E+04 -3.422399E-05  1.055914E+00  3.457479E+04  4.359568E+00  4.196261E+04  4.784035E+04 -2.720053E+05
  U  2p3/2 L3  92  2 -2   1.718118E+04  7.442619E-05  2.367271E+04 -3.763129E-05  1.866944E+00  2.692865E+04  1.112185E+01  5.622319E+04  3.475648E+04 -2.195668E+05
  U  3s1/2 M1  92  3 -1   5.522047E+03  7.047148E-05  9.686607E+03  2.337890E-05  8.139138E-01  1.461330E+04  6.905345E+00  1.832675E+04  4.007371E+04 -9.345532E+04
  U  3p1/2 M2  92  3  1   5.182222E+03  1.130822E-04  8.698498E+03 -2.123348E-04  1.122776E+00  1.174957E+04  5.313640E+00  1.750637E+04  2.256315E+04 -8.436745E+04
  U  3p3/2 M3  92  3 -2   4.289052E+03  3.470889E-04  6.772312E+03 -9.987107E-04  2.626770E+00  8.712786E+03  9.051573E+00  2.893701E+04  1.492807E+04 -1.083308E+05
  U  3d3/2 M4  92  3  2   3.736251E+03  6.171830E-04  5.161737E+03 -2.558061E-03  3.384147E+00  5.903545E+03  6.062977E+00  2.242997E+04  7.683498E+03 -4.784115E+04
  U  3d5/2 M5  92  3 -3   3.554082E+03  9.903006E-04  4.842453E+03 -4.177439E-03  5.086105E+00  5.518063E+03  9.250388E+00  3.138135E+04  7.110431E+03 -5.500848E+04
  U  4s1/2 N1  92  4 -1   1.420098E+03  1.913792E-04  2.723577E+03  1.979473E-04  6.662373E-01  4.909356E+03  9.609953E+00  6.413675E+03  2.341001E+04 -2.563960E+04
  U  4p1/2 N2  92  4  1   1.264414E+03  2.354415E-04  2.659338E+03  1.438960E-04  7.946064E-01  4.588487E+03  9.203039E+00  6.004907E+03  1.400015E+04 -1.982412E+04
  U  4p3/2 N3  92  4 -2   1.030095E+03  1.071276E-03  1.881917E+03 -3.609254E-03  2.446128E+00  2.944865E+03  1.266048E+01  1.115796E+04  7.951908E+03 -3.511801E+04
  U  4d3/2 N4  92  4  2   7.777657E+02  2.013302E-03  1.441012E+03 -9.731783E-03  3.395212E+00  2.045129E+03  6.999471E+00  9.287870E+03  3.898525E+03 -1.928774E+04
  U  4d5/2 N5  92  4 -3   7.343168E+02  3.476307E-03  1.307643E+03 -1.831660E-02  5.316112E+00  1.853269E+03  8.465999E+00  1.315792E+04  3.516916E+03 -2.605697E+04
  U  5s1/2 O1  92  5 -1   3.204558E+02  4.610026E-04  6.821727E+02  4.998039E-03  4.408200E-01  1.566196E+03  1.424544E+01  1.901300E+03  1.568522E+04 -2.650964E+03
  U  5p1/2 O2  92  5  1   2.591506E+02  6.660933E-04  4.837045E+02  8.052769E-03  4.843666E-01  1.313245E+03  1.536863E+01  1.667973E+03  9.881743E+03 -2.563126E+03
  U  5p3/2 O3  92  5 -2   2.029739E+02  2.690193E-03  4.251948E+02  1.208777E-02  1.585573E+00  9.257468E+02  2.606196E+01  3.209868E+03  5.145321E+03 -5.416527E+03
  U  4f5/2 N6  92  4  3   4.012854E+02  1.214656E-02  7.802573E+02 -9.123368E-02  1.041203E+01  9.591807E+02 -3.288174E+01  1.178513E+04  1.386624E+03 -1.445773E+04
  U  4f7/2 N7  92  4 -4   3.898104E+02  1.667834E-02  7.596931E+02 -1.250254E-01  1.391788E+01  9.335605E+02 -4.396611E+01  1.532514E+04  1.347995E+03 -1.800480E+04
  U  5d3/2 O4  92  5  2   1.119335E+02  2.946902E-02  1.209568E+02 -2.469061E-01  4.309986E+00  2.102796E+02  6.288015E-01  2.431185E+03  1.865477E+03 -2.778338E+03
  U  5d5/2 O5  92  5 -3   1.034778E+02  7.898426E-02  1.054217E+02 -7.366759E-01  9.495011E+00  1.567658E+02 -3.153764E+01  3.687670E+03  1.357145E+03 -1.303530E+04
  U  6s1/2 P1  92  6 -1   5.202175E+01  1.637781E-03  9.217076E+01  7.086898E-02  2.440938E-01  3.254385E+02  2.123578E+01  4.152956E+02  1.116083E+04  3.502577E+02
  U  6p1/2 P2  92  6  1   3.389263E+01  7.579725E-02  3.403342E+01 -7.865971E-01  2.785725E+00  4.261281E+01 -7.975575E+00  4.136448E+02  2.179602E+03 -9.843755E+02
  U  6p3/2 P3  92  6 -2   2.436384E+01  2.529982E-01  2.256070E+01 -2.731183E+00  6.189923E+00  2.919758E+01 -2.308353E+01  7.007796E+02  1.493977E+03 -2.312538E+03
  U  5f5/2 O6  92  5  3   8.518820E+00  1.306079E-01  2.374205E+01 -1.370291E+00  5.403991E+00  6.765299E+01 -2.366706E+01  8.080890E+02  4.360312E+02  7.962558E+02
  U  6d3/2 P4  92  6  2   4.619224E+00  2.112487E-01  4.996882E+00 -2.574580E+00  1.674668E+00  1.261395E+01 -7.802206E+00  6.741131E+01  3.960965E+02  1.281643E+01
  U  7s1/2 Q5  92  7 -1   5.725020E+00  8.753156E-01  3.067181E+00 -1.104310E+01  2.805215E+00  3.482358E+00 -9.847956E+00  4.884257E+01  1.450430E+03 -5.184046E+01
  Np 1s1/2 K1  93  1 -1   1.192056E+05  4.349858E-06  1.636414E+05  7.381184E-06  7.538665E-01  1.860323E+05  2.864901E+00  1.573644E+05  2.428370E+05 -1.390994E+06
  Np 2s1/2 L1  93  2 -1   2.244107E+04  2.157207E-05  3.578765E+04  4.789802E-06  8.665551E-01  4.657247E+04  4.581411E+00  5.209147E+04  8.445253E+04 -3.484340E+05
  Np 2p1/2 L2  93  2  1   2.170287E+04  3.213558E-05  3.066407E+04 -3.216279E-05  1.054199E+00  3.568015E+04  4.319194E+00  4.324875E+04  4.941263E+04 -2.869280E+05
  Np 2p3/2 L3  93  2 -2   1.762538E+04  7.219471E-05  2.427622E+04 -3.292968E-05  1.856847E+00  2.760482E+04  1.110427E+01  5.729682E+04  3.558841E+04 -2.278730E+05
  Np 3s1/2 M1  93  3 -1   5.712851E+03  6.731475E-05  1.002420E+04  2.982542E-05  8.045007E-01  1.511899E+04  6.913882E+00  1.872913E+04  4.139027E+04 -9.691531E+04
  Np 3p1/2 M2  93  3  1   5.366138E+03  1.081904E-04  9.015475E+03 -1.964541E-04  1.113580E+00  1.218302E+04  5.320016E+00  1.800799E+04  2.340722E+04 -8.811720E+04
  Np 3p3/2 M3  93  3 -2   4.420926E+03  3.357564E-04  6.974176E+03 -9.521139E-04  2.615641E+00  8.963477E+03  9.069640E+00  2.960920E+04  1.531493E+04 -1.106770E+05
  Np 3d3/2 M4  93  3  2   3.858489E+03  5.864563E-04  5.343867E+03 -2.376384E-03  3.328329E+00  6.108423E+03  6.416975E+00  2.281215E+04  7.939063E+03 -4.904693E+04
  Np 3d5/2 M5  93  3 -3   3.666874E+03  9.530491E-04  4.987876E+03 -3.965539E-03  5.040688E+00  5.680950E+03  9.520169E+00  3.200306E+04  7.311584E+03 -5.499610E+04
  Np 4s1/2 N1  93  4 -1   1.479036E+03  1.818683E-04  2.834565E+03  2.194528E-04  6.586664E-01  5.103980E+03  9.620931E+00  6.579514E+03  2.422532E+04 -2.632057E+04
  Np 4p1/2 N2  93  4  1   1.319595E+03  2.232747E-04  2.776225E+03  1.730422E-04  7.865408E-01  4.787834E+03  9.214283E+00  6.196353E+03  1.457602E+04 -2.125382E+04
  Np 4p3/2 N3  93  4 -2   1.070265E+03  1.036850E-03  1.949529E+03 -3.447324E-03  2.449175E+00  3.040821E+03  1.260561E+01  1.150144E+04  8.157731E+03 -3.675134E+04
  Np 4d3/2 N4  93  4  2   8.123920E+02  1.932216E-03  1.503780E+03 -9.205265E-03  3.391362E+00  2.122167E+03  7.032663E+00  9.593902E+03  4.017842E+03 -2.034856E+04
  Np 4d5/2 N5  93  4 -3   7.663201E+02  3.401459E-03  1.349044E+03 -1.798392E-02  5.357792E+00  1.905636E+03  8.061229E+00  1.361144E+04  3.603643E+03 -2.721499E+04
  Np 5s1/2 O1  93  5 -1   3.359580E+02  4.417934E-04  7.126553E+02  4.717665E-03  4.407736E-01  1.631336E+03  1.415923E+01  1.973865E+03  1.622726E+04 -2.919308E+03
  Np 5p1/2 O2  93  5  1   2.726285E+02  6.311732E-04  5.100534E+02  7.149989E-03  4.836727E-01  1.381393E+03  1.514962E+01  1.744038E+03  1.029899E+04 -1.313678E+03
  Np 5p3/2 O3  93  5 -2   2.120487E+02  2.629297E-03  4.437909E+02  1.085147E-02  1.612529E+00  9.589624E+02  2.563689E+01  3.359449E+03  5.263941E+03 -5.389094E+03
  Np 4f5/2 N6  93  4  3   4.257954E+02  1.163989E-02  8.153263E+02 -8.715780E-02  1.040614E+01  9.982546E+02 -3.276093E+01  1.222746E+04  1.435592E+03 -1.583700E+04
  Np 4f7/2 N7  93  4 -4   4.135144E+02  1.598852E-02  7.936398E+02 -1.192100E-01  1.391105E+01  9.712586E+02 -4.369453E+01  1.589508E+04  1.394934E+03 -1.930903E+04
  Np 5d3/2 O4  93  5  2   1.179803E+02  2.112087E-02  1.331611E+02 -1.611878E-01  3.560097E+00  2.586759E+02  8.493446E+00  2.479045E+03  2.128732E+03 -2.223116E+03
  Np 5d5/2 O5  93  5 -3   1.088390E+02  7.484144E-02  1.102199E+02 -6.941478E-01  9.442430E+00  1.655352E+02 -3.081942E+01  3.871776E+03  1.414043E+03 -5.467745E+03
  Np 6s1/2 P1  93  6 -1   5.413800E+01  1.648554E-03  9.465586E+01  6.667189E-02  2.500451E-01  3.287016E+02  2.109274E+01  4.339314E+02  1.157868E+04  7.330996E+01
  Np 6p1/2 P2  93  6  1   3.528415E+01  7.244022E-02  3.571016E+01 -7.510522E-01  2.793899E+00  4.472385E+01 -8.088593E+00  4.340630E+02  2.262389E+03 -1.939000E+03
  Np 6p3/2 P3  93  6 -2   2.501704E+01  2.440837E-01  2.334584E+01 -2.626500E+00  6.184799E+00  3.030131E+01 -2.293370E+01  7.290682E+02  1.541991E+03 -7.042616E+02
  Np 5f5/2 O6  93  5  3   9.662147E+00  1.570538E-01  2.790396E+01 -1.632718E+00  7.251828E+00  7.390717E+01 -3.179616E+01  1.177546E+03  4.644904E+02  1.417476E+03
  Np 6d3/2 P4  93  6  2   4.614871E+00  2.089126E-01  5.006977E+00 -2.542154E+00  1.677432E+00  1.285766E+01 -7.809036E+00  6.926459E+01  4.096104E+02  1.231340E+00
  Np 7s1/2 Q5  93  7 -1   5.823783E+00  8.483478E-01  3.156234E+00 -1.067643E+01  2.801021E+00  3.592819E+00 -9.768242E+00  4.973265E+01  1.447699E+03 -5.430933E+01
  Pu 1s1/2 K1  94  1 -1   1.223607E+05  4.207041E-06  1.679475E+05  7.355835E-06  7.482810E-01  1.909153E+05  2.834685E+00  1.602823E+05  2.491401E+05 -1.442418E+06
  Pu 2s1/2 L1  94  2 -1   2.312864E+04  2.073701E-05  3.688923E+04  6.162768E-06  8.586263E-01  4.800226E+04  4.574003E+00  5.319384E+04  8.702182E+04 -3.616778E+05
  Pu 2p1/2 L2  94  2  1   2.237701E+04  3.110420E-05  3.162983E+04 -3.024155E-05  1.052644E+00  3.681559E+04  4.277804E+00  4.457567E+04  5.103219E+04 -3.011233E+05
  Pu 2p3/2 L3  94  2 -2   1.807534E+04  7.005865E-05  2.488740E+04 -2.854072E-05  1.846983E+00  2.828921E+04  1.108582E+01  5.837862E+04  3.642909E+04 -2.333362E+05
  Pu 3s1/2 M1  94  3 -1   5.908201E+03  6.430400E-05  1.037038E+04  3.578792E-05  7.950319E-01  1.563849E+04  6.922690E+00  1.913370E+04  4.274963E+04 -1.002477E+05
  Pu 3p1/2 M2  94  3  1   5.554578E+03  1.035221E-04  9.341776E+03 -1.816069E-04  1.104362E+00  1.263042E+04  5.325719E+00  1.852060E+04  2.428289E+04 -9.128381E+04
  Pu 3p3/2 M3  94  3 -2   4.554642E+03  3.249658E-04  7.178956E+03 -9.082431E-04  2.604846E+00  9.217670E+03  9.085450E+00  3.028895E+04  1.570641E+04 -1.141543E+05
  Pu 3d3/2 M4  94  3  2   3.982499E+03  5.568922E-04  5.532573E+03 -2.202846E-03  3.271317E+00  6.320403E+03  6.776125E+00  2.318545E+04  8.202828E+03 -4.914346E+04
  Pu 3d5/2 M5  94  3 -3   3.781066E+03  9.177948E-04  5.135407E+03 -3.766946E-03  4.996754E+00  5.846153E+03  9.777366E+00  3.263063E+04  7.515440E+03 -5.651032E+04
  Pu 4s1/2 N1  94  4 -1   1.539253E+03  1.729036E-04  2.948083E+03  2.386580E-04  6.510590E-01  5.303556E+03  9.630511E+00  6.745565E+03  2.505409E+04 -2.675583E+04
  Pu 4p1/2 N2  94  4  1   1.376021E+03  2.117034E-04  2.897022E+03  1.999783E-04  7.782025E-01  4.995061E+03  9.226658E+00  6.390939E+03  1.517741E+04 -2.304220E+04
  Pu 4p3/2 N3  94  4 -2   1.110849E+03  1.004245E-03  2.017994E+03 -3.296290E-03  2.452254E+00  3.138029E+03  1.255040E+01  1.185013E+04  8.366075E+03 -3.865613E+04
  Pu 4d3/2 N4  94  4  2   8.473934E+02  1.849389E-03  1.571070E+03 -8.650839E-03  3.381799E+00  2.204018E+03  7.121010E+00  9.899771E+03  4.142498E+03 -2.163778E+04
  Pu 4d5/2 N5  94  4 -3   7.985802E+02  3.327677E-03  1.391272E+03 -1.764105E-02  5.397388E+00  1.959040E+03  7.679490E+00  1.407152E+04  3.691802E+03 -2.869724E+04
  Pu 5s1/2 O1  94  5 -1   3.516288E+02  4.236875E-04  7.433518E+02  4.457268E-03  4.404334E-01  1.697278E+03  1.407751E+01  2.046582E+03  1.678645E+04 -2.914185E+03
  Pu 5p1/2 O2  94  5  1   2.862572E+02  6.000234E-04  5.360415E+02  6.290731E-03  4.829531E-01  1.449089E+03  1.492632E+01  1.821135E+03  1.073474E+04 -1.196968E+03
  Pu 5p3/2 O3  94  5 -2   2.210265E+02  2.572864E-03  4.621011E+02  9.707510E-03  1.638609E+00  9.918983E+02  2.522294E+01  3.510309E+03  5.383603E+03 -7.123351E+03
  Pu 4f5/2 N6  94  4  3   4.505349E+02  1.116778E-02  8.508364E+02 -8.338271E-02  1.040049E+01  1.037861E+03 -3.265262E+01  1.267586E+04  1.485263E+03 -1.746779E+04
  Pu 4f7/2 N7  94  4 -4   4.374096E+02  1.534605E-02  8.279754E+02 -1.138181E-01  1.390453E+01  1.009428E+03 -4.343250E+01  1.647224E+04  1.442489E+03 -2.097556E+04
  Pu 5d3/2 O4  94  5  2   1.239333E+02  1.344258E-02  1.540966E+02 -8.311954E-02  2.805525E+00  3.466645E+02  1.632496E+01  2.520072E+03  2.439106E+03 -4.643683E+02
  Pu 5d5/2 O5  94  5 -3   1.140775E+02  7.105729E-02  1.150097E+02 -6.554986E-01  9.389865E+00  1.744120E+02 -3.013837E+01  4.055923E+03  1.471222E+03 -8.619815E+03
  Pu 6s1/2 P1  94  6 -1   5.621478E+01  1.664847E-03  9.694871E+01  6.278820E-02  2.561364E-01  3.306486E+02  2.095557E+01  4.509009E+02  1.187114E+04  3.406357E+02
  Pu 6p1/2 P2  94  6  1   3.664091E+01  6.940061E-02  3.738849E+01 -7.188806E-01  2.802811E+00  4.683032E+01 -8.198702E+00  4.542526E+02  2.343415E+03 -3.751311E+02
  Pu 6p3/2 P3  94  6 -2   2.561420E+01  2.360761E-01  2.409550E+01 -2.532618E+00  6.178563E+00  3.135411E+01 -2.277657E+01  7.559563E+02  1.589002E+03 -5.422628E+02
  Pu 5f5/2 O6  94  5  3   1.074993E+01  1.791218E-01  3.186525E+01 -1.846812E+00  9.111337E+00  8.016330E+01 -3.994493E+01  1.595348E+03  4.923413E+02  1.786977E+03
  Pu 6d3/2 P4  94  6  2   4.589371E+00  2.074992E-01  4.961845E+00 -2.522127E+00  1.675791E+00  1.305343E+01 -7.764978E+00  7.075348E+01  4.225976E+02  6.043099E-01
  Pu 7s1/2 Q5  94  7 -1   5.920041E+00  8.233124E-01  3.244650E+00 -1.033700E+01  2.797893E+00  3.703296E+00 -9.704379E+00  5.056053E+01  1.441315E+03 -5.658816E+01
  Am 1s1/2 K1  95  1 -1   1.255788E+05  4.069475E-06  1.723430E+05  7.324624E-06  7.427408E-01  1.959020E+05  2.804194E+00  1.632365E+05  2.555806E+05 -1.494972E+06
  Am 2s1/2 L1  95  2 -1   2.383296E+04  1.993335E-05  3.801912E+04  7.448218E-06  8.506211E-01  4.947095E+04  4.566293E+00  5.430736E+04  8.967066E+04 -3.816525E+05
  Am 2p1/2 L2  95  2  1   2.306802E+04  3.011443E-05  3.262114E+04 -2.844962E-05  1.051242E+00  3.798230E+04  4.235364E+00  4.594506E+04  5.270116E+04 -3.161931E+05
  Am 2p3/2 L3  95  2 -2   1.853110E+04  6.801239E-05  2.550626E+04 -2.443954E-05  1.837336E+00  2.898183E+04  1.106613E+01  5.946829E+04  3.727848E+04 -2.425279E+05
  Am 3s1/2 M1  95  3 -1   6.108272E+03  6.142941E-05  1.072549E+04  4.129264E-05  7.854934E-01  1.617241E+04  6.931468E+00  1.954025E+04  4.415422E+04 -1.038919E+05
  Am 3p1/2 M2  95  3  1   5.747718E+03  9.906210E-05  9.677825E+03 -1.676977E-04  1.095100E+00  1.309245E+04  5.330610E+00  1.904430E+04  2.519144E+04 -9.536879E+04
  Am 3p3/2 M3  95  3 -2   4.690237E+03  3.146793E-04  7.386690E+03 -8.668909E-04  2.594350E+00  9.475403E+03  9.099715E+00  3.097609E+04  1.610253E+04 -1.169560E+05
  Am 3d3/2 M4  95  3  2   4.108320E+03  5.284888E-04  5.728154E+03 -2.037406E-03  3.213333E+00  6.539722E+03  7.138380E+00  2.355000E+04  8.474967E+03 -4.989807E+04
  Am 3d5/2 M5  95  3 -3   3.896685E+03  8.843995E-04  5.285042E+03 -3.580651E-03  4.954224E+00  6.013671E+03  1.002278E+01  3.326399E+04  7.721993E+03 -5.765357E+04
  Am 4s1/2 N1  95  4 -1   1.600828E+03  1.644368E-04  3.064252E+03  2.558484E-04  6.433968E-01  5.508327E+03  9.639176E+00  6.913105E+03  2.592506E+04 -2.783159E+04
  Am 4p1/2 N2  95  4  1   1.433771E+03  2.006829E-04  3.021981E+03  2.249103E-04  7.695775E-01  5.210689E+03  9.241157E+00  6.588618E+03  1.580597E+04 -2.411099E+04
  Am 4p3/2 N3  95  4 -2   1.151883E+03  9.732807E-04  2.087358E+03 -3.154907E-03  2.455303E+00  3.236544E+03  1.249606E+01  1.220390E+04  8.577004E+03 -4.008791E+04
  Am 4d3/2 N4  95  4  2   8.828059E+02  1.765392E-03  1.643324E+03 -8.075659E-03  3.366719E+00  2.290976E+03  7.262059E+00  1.020508E+04  4.272702E+03 -2.302563E+04
  Am 4d5/2 N5  95  4 -3   8.311298E+02  3.255024E-03  1.434328E+03 -1.729061E-02  5.434954E+00  2.013485E+03  7.319847E+00  1.453805E+04  3.781401E+03 -3.041809E+04
  Am 5s1/2 O1  95  5 -1   3.675169E+02  4.066041E-04  7.742824E+02  4.214557E-03  4.398319E-01  1.763992E+03  1.399943E+01  2.119456E+03  1.736349E+04 -2.817016E+03
  Am 5p1/2 O2  95  5  1   3.000841E+02  5.719426E-04  5.617314E+02  5.478117E-03  4.821573E-01  1.516511E+03  1.470038E+01  1.899230E+03  1.118845E+04 -1.890772E+03
  Am 5p3/2 O3  95  5 -2   2.299401E+02  2.519788E-03  4.802225E+02  8.651503E-03  1.663761E+00  1.024709E+03  2.482624E+01  3.662532E+03  5.504658E+03 -7.382018E+03
  Am 4f5/2 N6  95  4  3   4.755358E+02  1.072676E-02  8.868018E+02 -7.987556E-02  1.039503E+01  1.078009E+03 -3.255477E+01  1.313033E+04  1.535639E+03 -1.902997E+04
  Am 4f7/2 N7  95  4 -4   4.615263E+02  1.474615E-02  8.627146E+02 -1.088055E-01  1.389831E+01  1.048078E+03 -4.317948E+01  1.705672E+04  1.490666E+03 -2.315925E+04
  Am 5d3/2 O4  95  5  2   1.298206E+02  6.375904E-03  2.198760E+02 -1.196408E-02  2.049525E+00  5.574817E+02  2.408741E+01  2.554784E+03  2.806944E+03 -1.913023E+03
  Am 5d5/2 O5  95  5 -3   1.192200E+02  6.758201E-02  1.198046E+02 -6.201766E-01  9.337516E+00  1.834125E+02 -2.944336E+01  4.240431E+03  1.528742E+03 -3.976337E+03
  Am 6s1/2 P1  95  6 -1   5.827068E+01  1.686043E-03  9.911646E+01  5.915784E-02  2.624665E-01  3.314671E+02  2.081948E+01  4.674975E+02  1.216321E+04  4.016765E+02
  Am 6p1/2 P2  95  6  1   3.797783E+01  6.661778E-02  3.907959E+01 -6.894396E-01  2.812422E+00  4.894648E+01 -8.320830E+00  4.747319E+02  2.433456E+03 -2.209280E+03
  Am 6p3/2 P3  95  6 -2   2.616659E+01  2.288002E-01  2.481676E+01 -2.447450E+00  6.171444E+00  3.236505E+01 -2.262263E+01  7.816662E+02  1.635251E+03 -3.903079E+03
  Am 5f5/2 O6  95  5  3   1.179018E+01  1.978583E-01  3.568905E+01 -2.024587E+00  1.097915E+01  8.643573E+01 -4.808878E+01  2.061369E+03  5.198144E+02  1.479193E+03
  Am 6d3/2 P4  95  6  2   4.547234E+00  2.068864E-01  4.870475E+00 -2.512811E+00  1.670980E+00  1.320913E+01 -7.685334E+00  7.193495E+01  4.350510E+02 -2.313389E+00
  Am 7s1/2 Q5  95  7 -1   6.015330E+00  7.997244E-01  3.333673E+00 -1.001813E+01  2.795800E+00  3.815387E+00 -9.655804E+00  5.135261E+01  1.431529E+03 -5.934746E+01
  Cm 1s1/2 K1  96  1 -1   1.288623E+05  3.936876E-06  1.768318E+05  7.287771E-06  7.372445E-01  2.009976E+05  2.773209E+00  1.662303E+05  2.621676E+05 -1.551544E+06
  Cm 2s1/2 L1  96  2 -1   2.455497E+04  1.915878E-05  3.917900E+04  8.654870E-06  8.425176E-01  5.098105E+04  4.559410E+00  5.543199E+04  9.240517E+04 -3.909982E+05
  Cm 2p1/2 L2  96  2  1   2.377678E+04  2.916305E-05  3.363927E+04 -2.676384E-05  1.049966E+00  3.918188E+04  4.192304E+00  4.735836E+04  5.442210E+04 -3.310866E+05
  Cm 2p3/2 L3  96  2 -2   1.899296E+04  6.604838E-05  2.613313E+04 -2.061939E-05  1.827845E+00  2.968300E+04  1.104569E+01  6.056465E+04  3.813694E+04 -2.482972E+05
  Cm 3s1/2 M1  96  3 -1   6.313534E+03  5.867777E-05  1.109033E+04  4.641150E-05  7.758460E-01  1.672200E+04  6.940461E+00  1.994851E+04  4.560810E+04 -1.075717E+05
  Cm 3p1/2 M2  96  3  1   5.946011E+03  9.479135E-05  1.002438E+04 -1.534208E-04  1.085745E+00  1.357020E+04  5.342100E+00  1.957921E+04  2.613518E+04 -1.001045E+05
  Cm 3p3/2 M3  96  3 -2   4.828016E+03  3.048380E-04  7.597718E+03 -8.294094E-04  2.584008E+00  9.737051E+03  9.104553E+00  3.167005E+04  1.650370E+04 -1.207321E+05
  Cm 3d3/2 M4  96  3  2   4.236260E+03  5.078442E-04  5.904799E+03 -1.925676E-03  3.182487E+00  6.738732E+03  7.309427E+00  2.402389E+04  8.724411E+03 -5.160632E+04
  Cm 3d5/2 M5  96  3 -3   4.014029E+03  8.455016E-04  5.451068E+03 -3.355416E-03  4.884084E+00  6.199484E+03  1.045836E+01  3.378735E+04  7.949876E+03 -5.800467E+04
  Cm 4s1/2 N1  96  4 -1   1.664087E+03  1.563942E-04  3.183593E+03  2.714579E-04  6.356091E-01  5.719103E+03  9.649153E+00  7.081232E+03  2.682773E+04 -2.912204E+04
  Cm 4p1/2 N2  96  4  1   1.493166E+03  1.901501E-04  3.151680E+03  2.500297E-04  7.606219E-01  5.435626E+03  9.260263E+00  6.789342E+03  1.646384E+04 -2.513566E+04
  Cm 4p3/2 N3  96  4 -2   1.193642E+03  9.435922E-04  2.157969E+03 -3.025970E-03  2.458025E+00  3.336787E+03  1.243786E+01  1.256241E+04  8.790994E+03 -4.161795E+04
  Cm 4d3/2 N4  96  4  2   9.189022E+02  1.711757E-03  1.701179E+03 -7.789685E-03  3.374440E+00  2.364260E+03  7.178244E+00  1.053496E+04  4.391867E+03 -2.460093E+04
  Cm 4d5/2 N5  96  4 -3   8.642371E+02  3.144232E-03  1.488430E+03 -1.655040E-02  5.437052E+00  2.080320E+03  7.308452E+00  1.498247E+04  3.883649E+03 -3.264492E+04
  Cm 5s1/2 O1  96  5 -1   3.838737E+02  3.903505E-04  8.057873E+02  3.988975E-03  4.390087E-01  1.831884E+03  1.392406E+01  2.192835E+03  1.796007E+04 -3.146083E+03
  Cm 5p1/2 O2  96  5  1   3.143530E+02  5.457920E-04  5.877252E+02  5.201964E-03  4.811461E-01  1.584987E+03  1.462233E+01  1.978707E+03  1.166268E+04 -1.678772E+03
  Cm 5p3/2 O3  96  5 -2   2.389987E+02  2.468190E-03  4.985604E+02  6.959327E-03  1.688124E+00  1.057929E+03  2.427832E+01  3.817306E+03  5.627491E+03 -6.943593E+03
  Cm 4f5/2 N6  96  4  3   5.010656E+02  1.031325E-02  9.232873E+02 -7.643065E-02  1.038960E+01  1.118745E+03 -3.238054E+01  1.359113E+04  1.586755E+03 -2.032962E+04
  Cm 4f7/2 N7  96  4 -4   4.861307E+02  1.418387E-02  8.979216E+02 -1.043039E-01  1.389220E+01  1.087257E+03 -4.301567E+01  1.764889E+04  1.539501E+03 -2.503982E+04
  Cm 5d3/2 O4  96  5  2   1.358310E+02  5.860794E-03  2.352918E+02 -9.083688E-03  2.031037E+00  6.010833E+02  2.415643E+01  2.675354E+03  2.905618E+03 -6.378518E+02
  Cm 5d5/2 O5  96  5 -3   1.244475E+02  5.786375E-02  1.260250E+02 -5.200069E-01  8.552022E+00  2.016553E+02 -2.116535E+01  4.344855E+03  1.669210E+03 -6.304285E+03
  Cm 6s1/2 P1  96  6 -1   6.038817E+01  1.709516E-03  1.013701E+02  5.568228E-02  2.692104E-01  3.317958E+02  2.068146E+01  4.843063E+02  1.245437E+04  6.177572E+02
  Cm 6p1/2 P2  96  6  1   3.936046E+01  6.397351E-02  4.083752E+01 -6.592907E-01  2.822560E+00  5.114216E+01 -8.383664E+00  4.954589E+02  2.514632E+03 -3.733788E+03
  Cm 6p3/2 P3  96  6 -2   2.671894E+01  2.218938E-01  2.554397E+01 -2.368950E+00  6.164376E+00  3.338385E+01 -2.249057E+01  8.074995E+02  1.681785E+03 -1.278890E+03
  Cm 5f5/2 O6  96  5  3   1.289341E+01  1.827493E-01  3.966478E+01 -1.856781E+00  1.102029E+01  9.297014E+01 -4.820285E+01  2.212787E+03  5.476763E+02  1.170457E+03
  Cm 5f7/2 O7  96  5 -4   1.132782E+01  3.438567E-02  3.357259E+01 -3.556624E-01  1.851198E+00  8.638207E+01 -8.258175E+00  3.513201E+02  5.243665E+02  2.944393E+02
  Cm 6d3/2 P4  96  6  2   4.501802E+00  2.063964E-01  4.764394E+00 -2.505213E+00  1.664907E+00  1.336285E+01 -7.591309E+00  7.305906E+01  4.476742E+02 -6.042785E+00
  Cm 7s1/2 Q5  96  7 -1   6.113725E+00  7.766341E-01  3.426708E+00 -9.706753E+00  2.794540E+00  3.933366E+00 -9.617874E+00  5.217845E+01  1.419454E+03 -6.117331E+01
  Bk 1s1/2 K1  97  1 -1   1.322148E+05  3.809003E-06  1.814195E+05  7.245573E-06  7.318009E-01  2.062095E+05  2.741847E+00  1.692717E+05  2.689163E+05 -1.618284E+06
  Bk 2s1/2 L1  97  2 -1   2.529534E+04  1.841162E-05  4.037037E+04  9.786623E-06  8.343089E-01  5.253515E+04  4.552140E+00  5.656898E+04  9.523386E+04 -4.059102E+05
  Bk 2p1/2 L2  97  2  1   2.450366E+04  2.824863E-05  3.468502E+04 -2.518884E-05  1.048833E+00  4.041545E+04  4.148171E+00  4.881842E+04  5.619804E+04 -3.487282E+05
  Bk 2p3/2 L3  97  2 -2   1.946069E+04  6.416436E-05  2.676772E+04 -1.704822E-05  1.818541E+00  3.039243E+04  1.102421E+01  6.166829E+04  3.900409E+04 -2.584370E+05
  Bk 3s1/2 M1  97  3 -1   6.523980E+03  5.604239E-05  1.146507E+04  5.117122E-05  7.660777E-01  1.728788E+04  6.950056E+00  2.035842E+04  4.711588E+04 -1.111627E+05
  Bk 3p1/2 M2  97  3  1   6.149384E+03  9.070280E-05  1.038165E+04 -1.399187E-04  1.076308E+00  1.406419E+04  5.353867E+00  2.012577E+04  2.711604E+04 -1.045808E+05
  Bk 3p3/2 M3  97  3 -2   4.967743E+03  2.954374E-04  7.811779E+03 -7.941109E-04  2.573905E+00  1.000232E+04  9.107577E+00  3.237108E+04  1.690958E+04 -1.238198E+05
  Bk 3d3/2 M4  97  3  2   4.366078E+03  4.884106E-04  6.084020E+03 -1.821821E-03  3.153084E+00  6.940630E+03  7.469099E+00  2.450541E+04  8.977400E+03 -5.319484E+04
  Bk 3d5/2 M5  97  3 -3   4.132847E+03  8.080840E-04  5.621584E+03 -3.140292E-03  4.812942E+00  6.390210E+03  1.089660E+01  3.430022E+04  8.183391E+03 -5.911427E+04
  Bk 4s1/2 N1  97  4 -1   1.728885E+03  1.487628E-04  3.305896E+03  2.855114E-04  6.277050E-01  5.935750E+03  9.659797E+00  7.249835E+03  2.776480E+04 -3.002130E+04
  Bk 4p1/2 N2  97  4  1   1.554041E+03  1.800999E-04  3.286084E+03  2.735034E-04  7.513640E-01  5.670132E+03  9.281323E+00  6.992990E+03  1.715100E+04 -2.619738E+04
  Bk 4p3/2 N3  97  4 -2   1.235911E+03  9.152876E-04  2.229559E+03 -2.905434E-03  2.460634E+00  3.438438E+03  1.237972E+01  1.292578E+04  9.007694E+03 -4.300362E+04
  Bk 4d3/2 N4  97  4  2   9.554693E+02  1.660246E-03  1.760016E+03 -7.514544E-03  3.381466E+00  2.438880E+03  7.101700E+00  1.086967E+04  4.513205E+03 -2.579294E+04
  Bk 4d5/2 N5  97  4 -3   8.976860E+02  3.031514E-03  1.545408E+03 -1.577963E-02  5.431883E+00  2.150481E+03  7.366455E+00  1.542622E+04  3.989733E+03 -3.497254E+04
  Bk 5s1/2 O1  97  5 -1   4.005393E+02  3.749677E-04  8.375719E+02  3.778092E-03  4.379510E-01  1.900540E+03  1.385206E+01  2.266368E+03  1.857758E+04 -3.301909E+03
  Bk 5p1/2 O2  97  5  1   3.289022E+02  5.219414E-04  6.135006E+02  4.946239E-03  4.800417E-01  1.653324E+03  1.454871E+01  2.059081E+03  1.215147E+04 -1.990169E+03
  Bk 5p3/2 O3  97  5 -2   2.480400E+02  2.418859E-03  5.168352E+02  5.372438E-03  1.711561E+00  1.091217E+03  2.373752E+01  3.973632E+03  5.752078E+03 -7.646209E+03
  Bk 4f5/2 N6  97  4  3   5.269073E+02  9.925295E-03  9.602528E+02 -7.320938E-02  1.038430E+01  1.160039E+03 -3.220933E+01  1.405806E+04  1.638584E+03 -2.141134E+04
  Bk 4f7/2 N7  97  4 -4   5.110047E+02  1.365653E-02  9.335542E+02 -1.001049E-01  1.388628E+01  1.126929E+03 -4.286295E+01  1.824839E+04  1.588960E+03 -2.617119E+04
  Bk 5d3/2 O4  97  5  2   1.418159E+02  5.431700E-03  2.509270E+02 -6.903968E-03  2.019094E+00  6.439854E+02  2.417046E+01  2.798038E+03  3.002413E+03  1.843962E+03
  Bk 5d5/2 O5  97  5 -3   1.296157E+02  4.883194E-02  1.328543E+02 -4.276620E-01  7.763915E+00  2.239276E+02 -1.293253E+01  4.443602E+03  1.823669E+03 -8.121014E+03
  Bk 6s1/2 P1  97  6 -1   6.251068E+01  1.737273E-03  1.035807E+02  5.238828E-02  2.763446E-01  3.312618E+02  2.053902E+01  5.024092E+02  1.289525E+04 -3.274661E+02
  Bk 6p1/2 P2  97  6  1   4.074243E+01  6.151991E-02  4.262611E+01 -6.314583E-01  2.833449E+00  5.337025E+01 -8.451458E+00  5.162971E+02  2.594741E+03 -6.479596E+02
  Bk 6p3/2 P3  97  6 -2   2.723803E+01  2.155284E-01  2.625106E+01 -2.296560E+00  6.156679E+00  3.437178E+01 -2.235040E+01  8.324336E+02  1.727856E+03 -1.038598E+03
  Bk 5f5/2 O6  97  5  3   1.396314E+01  1.698285E-01  4.356823E+01 -1.714139E+00  1.105464E+01  9.955293E+01 -4.826178E+01  2.364212E+03  5.754199E+02  6.654888E+02
  Bk 5f7/2 O7  97  5 -4   1.223335E+01  6.377312E-02  3.706919E+01 -6.550106E-01  3.713540E+00  9.247329E+01 -1.653267E+01  7.501776E+02  5.505547E+02  5.431669E+02
  Bk 6d3/2 P4  97  6  2   4.443645E+00  2.066314E-01  4.619462E+00 -2.507262E+00  1.656764E+00  1.348432E+01 -7.474991E+00  7.393044E+01  4.597661E+02 -1.339714E+01
  Bk 7s1/2 Q5  97  7 -1   6.212494E+00  7.545703E-01  3.521619E+00 -9.409877E+00  2.794208E+00  4.054737E+00 -9.591840E+00  5.299202E+01  1.404261E+03 -6.358128E+01
  Cf 1s1/2 K1  98  1 -1   1.356344E+05  3.685716E-06  1.861031E+05  7.198856E-06  7.263962E-01  2.115327E+05  2.710223E+00  1.723503E+05  2.758108E+05 -1.677825E+06
  Cf 2s1/2 L1  98  2 -1   2.605400E+04  1.769166E-05  4.159296E+04  1.084565E-05  8.260066E-01  5.413271E+04  4.544714E+00  5.771585E+04  9.815262E+04 -4.267440E+05
  Cf 2p1/2 L2  98  2  1   2.524927E+04  2.736895E-05  3.575932E+04 -2.371553E-05  1.047828E+00  4.168418E+04  4.103099E+00  5.032636E+04  5.803033E+04 -3.664391E+05
  Cf 2p3/2 L3  98  2 -2   1.993431E+04  6.235564E-05  2.741008E+04 -1.370898E-05  1.809406E+00  3.111013E+04  1.100223E+01  6.277876E+04  3.987987E+04 -2.650124E+05
  Cf 3s1/2 M1  98  3 -1   6.739629E+03  5.352271E-05  1.184959E+04  5.556737E-05  7.562306E-01  1.786973E+04  6.959528E+00  2.076889E+04  4.866834E+04 -1.156981E+05
  Cf 3p1/2 M2  98  3  1   6.358008E+03  8.678512E-05  1.075009E+04 -1.271313E-04  1.066768E+00  1.457516E+04  5.365975E+00  2.068387E+04  2.813566E+04 -1.091625E+05
  Cf 3p3/2 M3  98  3 -2   5.109450E+03  2.864478E-04  8.028912E+03 -7.608112E-04  2.564005E+00  1.027126E+04  9.108742E+00  3.307890E+04  1.732017E+04 -1.275697E+05
  Cf 3d3/2 M4  98  3  2   4.497805E+03  4.700864E-04  6.265866E+03 -1.725105E-03  3.125000E+00  7.145467E+03  7.618369E+00  2.499441E+04  9.233988E+03 -5.505759E+04
  Cf 3d5/2 M5  98  3 -3   4.253159E+03  7.721178E-04  5.796723E+03 -2.935045E-03  4.740987E+00  6.585960E+03  1.133666E+01  3.480272E+04  8.422624E+03 -5.962490E+04
  Cf 4s1/2 N1  98  4 -1   1.795249E+03  1.415380E-04  3.431095E+03  2.980170E-04  6.197466E-01  6.158013E+03  9.670575E+00  7.418816E+03  2.873432E+04 -3.099635E+04
  Cf 4p1/2 N2  98  4  1   1.616466E+03  1.705015E-04  3.425476E+03  2.954553E-04  7.417931E-01  5.914824E+03  9.304338E+00  7.199672E+03  1.787273E+04 -2.737319E+04
  Cf 4p3/2 N3  98  4 -2   1.278714E+03  8.882477E-04  2.302162E+03 -2.792464E-03  2.463081E+00  3.541543E+03  1.232280E+01  1.329383E+04  9.227140E+03 -4.308740E+04
  Cf 4d3/2 N4  98  4  2   9.925289E+02  1.610744E-03  1.819852E+03 -7.249917E-03  3.387827E+00  2.514851E+03  7.031671E+00  1.120919E+04  4.636729E+03 -2.697449E+04
  Cf 4d5/2 N5  98  4 -3   9.314944E+02  2.917508E-03  1.605446E+03 -1.498609E-02  5.419703E+00  2.224107E+03  7.491353E+00  1.586884E+04  4.099765E+03 -3.650337E+04
  Cf 5s1/2 O1  98  5 -1   4.175367E+02  3.604965E-04  8.695826E+02  3.579784E-03  4.367586E-01  1.969652E+03  1.378123E+01  2.338928E+03  1.916816E+04 -4.467703E+03
  Cf 5p1/2 O2  98  5  1   3.437650E+02  5.000570E-04  6.390870E+02  4.708554E-03  4.788274E-01  1.721564E+03  1.447973E+01  2.140742E+03  1.266792E+04 -2.322567E+03
  Cf 5p3/2 O3  98  5 -2   2.570817E+02  2.371325E-03  5.350986E+02  3.887724E-03  1.734052E+00  1.124660E+03  2.320553E+01  4.131476E+03  5.878180E+03 -9.070945E+03
  Cf 4f5/2 N6  98  4  3   5.530774E+02  9.560613E-03  9.977094E+02 -7.019166E-02  1.037912E+01  1.201900E+03 -3.204156E+01  1.453123E+04  1.691133E+03 -2.256172E+04
  Cf 4f7/2 N7  98  4 -4   5.361638E+02  1.316098E-02  9.696215E+02 -9.617912E-02  1.388053E+01  1.167101E+03 -4.272172E+01  1.885528E+04  1.639046E+03 -2.781634E+04
  Cf 5d3/2 O4  98  5  2   1.477900E+02  5.068744E-03  2.667688E+02 -5.239628E-03  2.012108E+00  6.862480E+02  2.411870E+01  2.922799E+03  3.097979E+03 -8.394058E+02
  Cf 5d5/2 O5  98  5 -3   1.347380E+02  4.043190E-02  1.406263E+02 -3.424541E-01  6.975834E+00  2.521149E+02 -4.750446E+00  4.537153E+03  1.993629E+03 -2.042396E+03
  Cf 6s1/2 P1  98  6 -1   6.464664E+01  1.768967E-03  1.057915E+02  4.925055E-02  2.839549E-01  3.299930E+02  2.039905E+01  5.189679E+02  1.318845E+04  3.352235E+02
  Cf 6p1/2 P2  98  6  1   4.213232E+01  5.922858E-02  4.445256E+01 -6.055970E-01  2.845051E+00  5.563991E+01 -8.535425E+00  5.373213E+02  2.673867E+03 -8.662018E+02
  Cf 6p3/2 P3  98  6 -2   2.772949E+01  2.096216E-01  2.694149E+01 -2.229343E+00  6.148436E+00  3.533336E+01 -2.220009E+01  8.565765E+02  1.773580E+03 -8.631937E+02
  Cf 5f5/2 O6  98  5  3   1.500369E+01  1.586190E-01  4.742021E+01 -1.591089E+00  1.108362E+01  1.061935E+02 -4.827976E+01  2.516044E+03  6.031410E+02 -3.486213E+02
  Cf 5f7/2 O7  98  5 -4   1.310203E+01  8.919262E-02  4.050815E+01 -9.100597E-01  5.583808E+00  9.860905E+01 -2.479773E+01  1.196520E+03  5.766685E+02  4.294799E+02
  Cf 6d3/2 P4  98  6  2   4.375128E+00  2.075448E-01  4.439722E+00 -2.518324E+00  1.646981E+00  1.357828E+01 -7.340824E+00  7.457536E+01  4.713228E+02 -1.669071E+01
  Cf 7s1/2 Q5  98  7 -1   6.312204E+00  7.333688E-01  3.618831E+00 -9.125381E+00  2.794709E+00  4.180284E+00 -9.577583E+00  5.467307E+01  1.481374E+03 -7.210759E+01
  Es 1s1/2 K1  99  1 -1   1.391263E+05  3.566744E-06  1.908912E+05  7.147419E-06  7.210414E-01  2.169789E+05  2.678024E+00  1.754789E+05  2.828760E+05 -1.741305E+06
  Es 2s1/2 L1  99  2 -1   2.683222E+04  1.699651E-05  4.284939E+04  1.184032E-05  8.175852E-01  5.577799E+04  4.537673E+00  5.887445E+04  1.011748E+05 -4.427395E+05
  Es 2p1/2 L2  99  2  1   2.601434E+04  2.652210E-05  3.686342E+04 -2.233719E-05  1.046951E+00  4.298977E+04  4.057105E+00  5.188517E+04  5.992266E+04 -3.847286E+05
  Es 2p3/2 L3  99  2 -2   2.041384E+04  6.061835E-05  2.806020E+04 -1.058287E-05  1.800432E+00  3.183608E+04  1.097955E+01  6.389586E+04  4.076423E+04 -2.727876E+05
  Es 3s1/2 M1  99  3 -1   6.960811E+03  5.110704E-05  1.224466E+04  5.964840E-05  7.462543E-01  1.846909E+04  6.969659E+00  2.118097E+04  5.028709E+04 -1.193297E+05
  Es 3p1/2 M2  99  3  1   6.572089E+03  8.302756E-05  1.113027E+04 -1.150152E-04  1.057109E+00  1.510411E+04  5.378410E+00  2.125396E+04  2.919688E+04 -1.138162E+05
  Es 3p3/2 M3  99  3 -2   5.253151E+03  2.778443E-04  8.249131E+03 -7.293499E-04  2.554289E+00  1.054388E+04  9.108443E+00  3.379337E+04  1.773550E+04 -1.311666E+05
  Es 3d3/2 M4  99  3  2   4.631455E+03  4.527843E-04  6.450359E+03 -1.634910E-03  3.098136E+00  7.353269E+03  7.758133E+00  2.549079E+04  9.494202E+03 -5.653940E+04
  Es 3d5/2 M5  99  3 -3   4.374969E+03  7.375678E-04  5.976627E+03 -2.739392E-03  4.668375E+00  6.786850E+03  1.177697E+01  3.529482E+04  8.667655E+03 -6.113974E+04
  Es 4s1/2 N1  99  4 -1   1.863287E+03  1.346721E-04  3.559402E+03  3.092211E-04  6.116721E-01  6.386432E+03  9.681003E+00  7.587982E+03  2.974145E+04 -3.241434E+04
  Es 4p1/2 N2  99  4  1   1.680513E+03  1.613285E-04  3.570158E+03  3.159480E-04  7.319048E-01  6.170404E+03  9.329232E+00  7.409278E+03  1.862987E+04 -2.856956E+04
  Es 4p3/2 N3  99  4 -2   1.322064E+03  8.623793E-04  2.375797E+03 -2.686290E-03  2.465342E+00  3.646126E+03  1.226624E+01  1.366646E+04  9.449368E+03 -4.391171E+04
  Es 4d3/2 N4  99  4  2   1.030096E+03  1.563157E-03  1.880696E+03 -6.995415E-03  3.393557E+00  2.592180E+03  6.967740E+00  1.155351E+04  4.762444E+03 -2.812578E+04
  Es 4d5/2 N5  99  4 -3   9.656733E+02  2.802778E-03  1.668765E+03 -1.417647E-02  5.400765E+00  2.301356E+03  7.679414E+00  1.630983E+04  4.213858E+03 -3.763559E+04
  Es 5s1/2 O1  99  5 -1   4.349091E+02  3.468331E-04  9.018350E+02  3.393345E-03  4.354119E-01  2.039262E+03  1.371416E+01  2.412793E+03  1.982520E+04 -4.646795E+03
  Es 5p1/2 O2  99  5  1   3.589741E+02  4.799335E-04  6.644854E+02  4.486440E-03  4.775243E-01  1.789588E+03  1.441543E+01  2.223545E+03  1.320756E+04 -2.336729E+03
  Es 5p3/2 O3  99  5 -2   2.661367E+02  2.325292E-03  5.533862E+02  2.501017E-03  1.755602E+00  1.158315E+03  2.269069E+01  4.290869E+03  6.006020E+03 -6.892104E+03
  Es 4f5/2 N6  99  4  3   5.795866E+02  9.217216E-03  1.035663E+03 -6.735996E-02  1.037405E+01  1.244331E+03 -3.187751E+01  1.501066E+04  1.744404E+03 -2.394090E+04
  Es 4f7/2 N7  99  4 -4   5.616174E+02  1.269448E-02  1.006129E+03 -9.250121E-02  1.387495E+01  1.207776E+03 -4.259077E+01  1.946961E+04  1.689760E+03 -2.971040E+04
  Es 5d3/2 O4  99  5  2   1.537642E+02  4.757668E-03  2.828005E+02 -3.960613E-03  2.008920E+00  7.279330E+02  2.403961E+01  3.049599E+03  3.192804E+03 -2.588855E+03
  Es 5d5/2 O5  99  5 -3   1.398239E+02  3.261260E-02  1.499503E+02 -2.637550E-01  6.189606E+00  2.894317E+02  3.308402E+00  4.625856E+03  2.180828E+03 -3.961958E+03
  Es 6s1/2 P1  99  6 -1   6.680756E+01  1.804435E-03  1.080299E+02  4.624329E-02  2.921080E-01  3.281181E+02  2.025458E+01  5.354372E+02  1.347658E+04  4.113904E+02
  Es 6p1/2 P2  99  6  1   4.353769E+01  5.707784E-02  4.632413E+01 -5.814409E-01  2.857425E+00  5.796083E+01 -8.631004E+00  5.591089E+02  2.764720E+03 -1.751305E+03
  Es 6p3/2 P3  99  6 -2   2.819747E+01  2.041110E-01  2.761778E+01 -2.166631E+00  6.139719E+00  3.627193E+01 -2.204606E+01  8.802966E+02  1.822176E+03 -1.384500E+03
  Es 5f5/2 O6  99  5  3   1.601799E+01  1.487826E-01  5.123435E+01 -1.483686E+00  1.110828E+01  1.128981E+02 -4.825787E+01  2.668574E+03  6.309118E+02  2.225702E+02
  Es 5f7/2 O7  99  5 -4   1.393640E+01  1.113955E-01  4.390091E+01 -1.129515E+00  7.459669E+00  1.047932E+02 -3.303169E+01  1.690480E+03  6.027775E+02  5.041677E+02
  Es 6d3/2 P4  99  6  2   4.298208E+00  2.091342E-01  4.227095E+00 -2.538353E+00  1.635823E+00  1.364780E+01 -7.192546E+00  7.500785E+01  4.823242E+02 -2.349471E+01
  Es 7s1/2 Q5  99  7 -1   6.414137E+00  7.128416E-01  3.719199E+00 -8.850630E+00  2.796029E+00  4.310775E+00 -9.574497E+00  5.552172E+01  1.460770E+03 -7.500888E+01


==> anc/colstop/sbethe/stp.gnu <==
# Gnuplot version 5.0 patchlevel 3.
# Plots results from 'sbethe'

reset  # Ignore all system initializations

# Define the appropriate terminal
set terminal wxt size 900,600 enhanced font 'Arial,12' dashlength 2.0
#set terminal windows size 900,600 enhanced font 'Arial,12'
#set terminal qt size 900,600 font 'Arial,12' enhanced

set encoding utf8  # Character encoding
set mouse
set zero 1.0e-99

###  My line colors and repeat cycle
# irgb(r,g,b) = 256.*256.*r+256.*g+b
set linetype  1 lw 2 lc rgb    29390  # (0,114,206)  UB blue
set linetype  2 lw 2 lc rgb 14423100  # (220,20,60)  crimson
set linetype  3 lw 2 lc rgb  2263842  # (34,139,34)  forest green
set linetype  4 lw 2 lc rgb 10824234  # (165,42,42)  brown
set linetype  5 lw 2 lc rgb  9055202  # (138,43,226) blue violet
set linetype  6 lw 2 lc rgb 16747520  # (255,140,0)  dark orange
set linetype  7 lw 2 lc rgb  3329330  # (50,205,50)  lime green
set linetype  8 lw 2 lc rgb 14329120  # (218,165,32) golden rod
set linetype  9 lw 2 lc rgb    52945  # (0,206,209)  dark turquoise
set linetype cycle 9

set linetype 10 lw 2 lc rgb 0         # black
set linetype 11 lw 2 lc rgb 8421504   # 50 percent black

set dashtype 1 (6,2)           # dashed
set dashtype 2 (8,2,1,2)       # dot-dashed
set dashtype 3 (1,2)           # dotted
set dashtype 4 (8,2,1,2,1,2)   # dot-dashed

set xzeroaxis linestyle 11
set yzeroaxis linestyle 11

#set palette rgbformulae 7,5,15  # Good for black-and-white printing
set palette defined ( 1 "white", 2 "cyan", 3 "green", \
  4 "yellow" , 5 "orange", 6 "red", 7 "brown")

set tmargin at screen 0.90
set bmargin at screen 0.13
set rmargin at screen 0.94
set lmargin at screen 0.15
#unset margins  # Removes the margin definitions

set size 1,1  # The plot fills the available canvas
set border lw 2.0
set pointsize 0.8
set bars 0.5
set xyplane at 0.0

#set format xy "10^{%T}"
#set format xy "%.1f"
#set format xy "%.2g"
#set format cb "%.1te%+-3T"

set mxtics 10
set mytics 10

#-----------------------------------------------------------------------

load 'gnuinfo.dat'
set style textbox opaque
set label "Material: ".mname.";  ".cpart at graph 0.50,0.94 boxed

max(a,b)= a > b ? a : b

set format xy "%.1te%+-3T"

set grid xtics ytics mxtics mytics ls 11 lw 1, ls 11 lw 1

set title 'Electronic mass stopping power'
set key on left bottom Left opaque reverse samplen 3.0 height +0.5 width -1
set xlabel 'Energy   (eV)'
set ylabel 'S/{/Symbol r}   [MeV/(g/cm^2)]'
set xrange [*:*]
set yrange [*:*]
set logscale x
set logscale y
plot 'stp.dat' u 1:($3) title 'Corrected Bethe formula' w l ls 1, \
     'stp.dat' u 1:($5) title 'Idem, no shell corr.' w l ls 1 dt 1, \
     'stp-low.dat' u 1:($3) title 'Extrapolated' w l ls 2

pause -1 'Press enter to continue'

#-----------------------------------------------------------------------

set title 'Electronic stopping cross section'
unset key
set ylabel '{/Symbol s}^{(1)}   (eV cm^2)'
plot 'stp.dat' u 1:($6) notitle w l ls 1, \
     'stp-low.dat' u 1:($4) notitle w l ls 2

pause -1 'Press enter to continue'

#-----------------------------------------------------------------------

set title 'Stopping power'
set key on left bottom Left opaque reverse samplen 3.0 height +0.5 width -1
set xlabel 'Energy   (eV)'
set ylabel 'Stopping power   [eV/angstrom]'
set xrange [*:*]
set yrange [*:*]
set logscale x
set logscale y
plot 'lstp.dat' u 1:($2) title 'Electronic' w l ls 1, \
     'lstp.dat' u 1:($3) title 'Radiative' w l ls 3, \
     'lstp.dat' u 1:($4) title 'Total' w l ls 2

pause -1 'Press enter to continue'

#-----------------------------------------------------------------------

set title 'Mass stopping power'
set key on left bottom Left opaque reverse samplen 3.0 height +0.5 width -1
set xlabel 'Energy   (eV)'
set ylabel 'Mass stopping power   [MeV/(g/cm^2)]'
set xrange [*:*]
set yrange [*:*]
set logscale x
set logscale y
plot 'mstp.dat' u 1:($2) title 'Electronic' w l ls 1, \
     'mstp.dat' u 1:($3) title 'Radiative' w l ls 3, \
     'mstp.dat' u 1:($4) title 'Total' w l ls 2

pause -1 'Press enter to continue'

#-----------------------------------------------------------------------

set title 'Particle range'
set key on left top Left opaque reverse samplen 3.0 height +0.5 width +1
set xlabel 'Energy (eV)'
set ylabel 'CSDA range'
set xrange [*:*]
set yrange [*:*]
set logscale x
set logscale y
plot 'mstp.dat' u 1:5 title 'Range (g/cm^2)' w l ls 1, \
     'lstp.dat' u 1:5 title 'Range (cm)' w l ls 2

pause -1 'Press enter to continue'

#-----------------------------------------------------------------------

unset logscale y
set yrange [*:*]
set xrange [*:*]
set title 'CSDA depth-dose. No elastic scattering.'
set key on right top right opaque reverse samplen 3.0 height +0.5 width +1
set xlabel "{/:Italic z}   (cm)"
set ylabel "{/:Italic D} ({/:Italic z})   (MeV/cm)"
plot 'depth-dose.dat' u 1:($2*1.0e-6) t 'E=500 keV' w l ls 1 lw 3, \
     'depth-dose.dat' u 1:($3*1.0e-6) t 'E=2.5 MeV' w l ls 2 lw 3, \
     'depth-dose.dat' u 1:($4*1.0e-6) t 'E=10 MeV' w l ls 4 lw 3, \
     'depth-dose.dat' u 1:($5*1.0e-6) t 'E=50 MeV' w l ls 5 lw 3, \
     'depth-dose.dat' u 1:($6*1.0e-6) t 'E=250 MeV' w l ls 6 lw 3
pause -1 'Press enter to continue'

#-----------------------------------------------------------------------


==> anc/colstop/sbethe/stplogb.gnu <==
# Gnuplot version 5.0 patchlevel 3.
# Plots results from 'sbethe'

reset  # Ignore all system initializations

# Define the appropriate terminal
set terminal wxt size 900,600 enhanced font 'Arial,12' dashlength 2.0
#set terminal windows size 900,600 enhanced font 'Arial,12'
#set terminal qt size 900,600 font 'Arial,12' enhanced

set encoding utf8  # Character encoding
set mouse
set zero 1.0e-99

###  My line colors and repeat cycle
# irgb(r,g,b) = 256.*256.*r+256.*g+b
set linetype  1 lw 2 lc rgb    29390  # (0,114,206)  UB blue
set linetype  2 lw 2 lc rgb 14423100  # (220,20,60)  crimson
set linetype  3 lw 2 lc rgb  2263842  # (34,139,34)  forest green
set linetype  4 lw 2 lc rgb 10824234  # (165,42,42)  brown
set linetype  5 lw 2 lc rgb  9055202  # (138,43,226) blue violet
set linetype  6 lw 2 lc rgb 16747520  # (255,140,0)  dark orange
set linetype  7 lw 2 lc rgb  3329330  # (50,205,50)  lime green
set linetype  8 lw 2 lc rgb 14329120  # (218,165,32) golden rod
set linetype  9 lw 2 lc rgb    52945  # (0,206,209)  dark turquoise
set linetype cycle 9

set linetype 10 lw 2 lc rgb 0         # black
set linetype 11 lw 2 lc rgb 8421504   # 50 percent black

set dashtype 1 (6,3)           # dashed
set dashtype 2 (8,2,1,2)       # dot-dashed
set dashtype 3 (1,2)           # dotted
set dashtype 4 (8,2,1,2,1,2)   # dot-dashed

set xzeroaxis linestyle 11
set yzeroaxis linestyle 11

#set palette rgbformulae 7,5,15  # Good for black-and-white printing
set palette defined ( 1 "white", 2 "cyan", 3 "green", \
  4 "yellow" , 5 "orange", 6 "red", 7 "brown")

set tmargin at screen 0.90
set bmargin at screen 0.13
set rmargin at screen 0.94
set lmargin at screen 0.15
#unset margins  # Removes the margin definitions

set size 1,1  # The plot fills the available canvas
set border lw 2.0
set pointsize 0.8
set bars 0.5
set xyplane at 0.0

#set format xy "10^{%T}"
#set format xy "%.1f"
#set format xy "%.2g"
#set format cb "%.1te%+-3T"

set mxtics 10
set mytics 10

#-----------------------------------------------------------------------

set format xy "%.1te%+-3T"

set grid xtics ytics mxtics mytics ls 11 lw 1, ls 11 lw 1

max(a,b)= a > b ? a : b
absm(a)= a > 0 ? a : -a

#set key on right top Right samplen 4.0 height +0.5 width -1

#-----------------------------------------------------------------------


load 'gnuinfo.dat'
set style textbox opaque
set label "Material: ".mname.";  ".cpart at graph 0.60,0.05 boxed

set key on left bottom Left opaque reverse samplen 2.0 height +0.5 width 0.0

set title 'Terms in the corrected Bethe formula.   Dashed curves = negative values'
set xlabel 'Energy   (eV)'
set ylabel '{/:Italic L}_0 and corrections'
set xrange [*:*]
set yrange [1e-5:*]
set logscale x
set logscale y
plot 'stplogb.dat' u 1:(max($9,0.)) title '{/:Italic L}_{total}' w l ls 10, \
     'stplogb.dat' u 1:(max(-($9),0.)) notitle w l ls 10 dt 1, \
     'stplogb.dat' u 1:(max($3,0.)) title '{/:Italic L}_0' w l ls 1, \
     'stplogb.dat' u 1:(max(-$3,0.)) notitle w l ls 1 dt 1, \
     'stplogb.dat' u 1:(max($4,0.)) title '{/:Italic f({/Symbol g})/2' w l ls 9, \
     'stplogb.dat' u 1:(max(-$4,0.)) notitle  w l ls 9 dt 1, \
     'stplogb.dat' u 1:(max($5,0.)) title '{/:Italic C}_{mod}/{/:Italic Z}' w l ls 2, \
     'stplogb.dat' u 1:(max(-$5,0.)) notitle w l ls 2 dt 1, \
     'stplogb.dat' u 1:(max($6,0.)) title '{/:Italic {/Symbol d}} _F/2' w l ls 3, \
     'stplogb.dat' u 1:(max(-$6,0.)) notitle w l ls 3 dt 1, \
     'stplogb.dat' u 1:(max($7,0.)) title '{/:Italic {/Symbol D}L}^{LS}' w l ls 4, \
     'stplogb.dat' u 1:(max(-$7,0.)) notitle w l ls 4 dt 1, \
     'stplogb.dat' u 1:(max($8,0.)) title '{/:Italic {/Symbol D}L}^{B}' w l ls 5, \
     'stplogb.dat' u 1:(max(-$8,0.)) notitle w l ls 5 dt 1

pause -1 'Press enter to continue'

#-----------------------------------------------------------------------

